Constructive Ordinal Exponentiation

In classical mathematics, ordinal arithmetic is well-studied; constructively, addition and multiplication are well-known. We study constructive ordinal exponentiation, where ordinals are taken to be transitive, extensional, and wellfounded orders on sets. We present a negative result showing that general constructive ordinal exponentiation is impossible, but we suggest two definitions that come close. The first definition is abstract and solely motivated by the expected equations; this works as long as the base of the exponential is positive. The second definition is based on decreasing lists and can be seen as a constructive version of Sierpi{\'n}ski's definition via functions with finite support; this requires the base to have a trichotomous least element. Whenever it makes sense to ask the question, the two constructions are equivalent, allowing us to prove algebraic laws, cancellation properties, and preservation of decidability of the exponential. The core ideas do not depend on any specific constructive set theory or type theory, but a concrete computer-checked mechanization using the Agda proof assistant is given in homotopy type theory.

==> anc/html/Agda.Primitive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Primitive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- The Agda primitives (preloaded).</a>

<a id="38" class="Symbol">{-#</a> <a id="42" class="Keyword">OPTIONS</a> <a id="50" class="Pragma">--cubical-compatible</a> <a id="71" class="Pragma">--safe</a> <a id="78" class="Pragma">--no-import-sorts</a> <a id="96" class="Pragma">--no-sized-types</a> <a id="113" class="Pragma">--no-guardedness</a> <a id="130" class="Pragma">--no-irrelevance</a> <a id="147" class="Pragma">--level-universe</a> <a id="164" class="Symbol">#-}</a>

<a id="169" class="Keyword">module</a> <a id="176" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="191" class="Keyword">where</a>

<a id="198" class="Comment">------------------------------------------------------------------------</a>
<a id="271" class="Comment">-- Universe levels</a>
<a id="290" class="Comment">------------------------------------------------------------------------</a>

<a id="364" class="Keyword">infixl</a> <a id="371" class="Number">6</a> <a id="373" href="Agda.Primitive.html#1019" class="Primitive Operator">_⊔_</a>

<a id="378" class="Symbol">{-#</a> <a id="382" class="Keyword">BUILTIN</a> <a id="390" class="Keyword">PROP</a>           <a id="Prop"></a><a id="405" href="Agda.Primitive.html#405" class="Primitive">Prop</a>      <a id="415" class="Symbol">#-}</a>
<a id="419" class="Symbol">{-#</a> <a id="423" class="Keyword">BUILTIN</a> <a id="431" class="Keyword">TYPE</a>           <a id="Set"></a><a id="446" href="Agda.Primitive.html#446" class="Primitive">Set</a>       <a id="456" class="Symbol">#-}</a>
<a id="460" class="Symbol">{-#</a> <a id="464" class="Keyword">BUILTIN</a> <a id="472" class="Keyword">STRICTSET</a>      <a id="SSet"></a><a id="487" href="Agda.Primitive.html#487" class="Primitive">SSet</a>      <a id="497" class="Symbol">#-}</a>

<a id="502" class="Symbol">{-#</a> <a id="506" class="Keyword">BUILTIN</a> <a id="514" class="Keyword">PROPOMEGA</a>      <a id="Propω"></a><a id="529" href="Agda.Primitive.html#529" class="Primitive">Propω</a>     <a id="539" class="Symbol">#-}</a>
<a id="543" class="Symbol">{-#</a> <a id="547" class="Keyword">BUILTIN</a> <a id="555" class="Keyword">SETOMEGA</a>       <a id="Setω"></a><a id="570" href="Agda.Primitive.html#570" class="Primitive">Setω</a>      <a id="580" class="Symbol">#-}</a>
<a id="584" class="Symbol">{-#</a> <a id="588" class="Keyword">BUILTIN</a> <a id="596" class="Keyword">STRICTSETOMEGA</a> <a id="SSetω"></a><a id="611" href="Agda.Primitive.html#611" class="Primitive">SSetω</a>     <a id="621" class="Symbol">#-}</a>

<a id="626" class="Symbol">{-#</a> <a id="630" class="Keyword">BUILTIN</a> <a id="638" class="Keyword">LEVELUNIV</a>      <a id="LevelUniv"></a><a id="653" href="Agda.Primitive.html#653" class="Primitive">LevelUniv</a> <a id="663" class="Symbol">#-}</a>

<a id="668" class="Comment">-- Level is the first thing we need to define.</a>
<a id="715" class="Comment">-- The other postulates can only be checked if built-in Level is known.</a>

<a id="788" class="Keyword">postulate</a>
  <a id="Level"></a><a id="800" href="Agda.Primitive.html#800" class="Postulate">Level</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#653" class="Primitive">LevelUniv</a>

<a id="819" class="Comment">-- MAlonzo compiles Level to (). This should be safe, because it is</a>
<a id="887" class="Comment">-- not possible to pattern match on levels.</a>

<a id="932" class="Symbol">{-#</a> <a id="936" class="Keyword">BUILTIN</a> <a id="944" class="Keyword">LEVEL</a> <a id="950" href="Agda.Primitive.html#800" class="Postulate">Level</a> <a id="956" class="Symbol">#-}</a>

<a id="961" class="Keyword">postulate</a>
  <a id="lzero"></a><a id="973" href="Agda.Primitive.html#973" class="Postulate">lzero</a> <a id="979" class="Symbol">:</a> <a id="981" href="Agda.Primitive.html#800" class="Postulate">Level</a>
  <a id="lsuc"></a><a id="989" href="Agda.Primitive.html#989" class="Postulate">lsuc</a>  <a id="995" class="Symbol">:</a> <a id="997" class="Symbol">(</a><a id="998" href="Agda.Primitive.html#998" class="Bound">ℓ</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1007" class="Symbol">)</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Agda.Primitive.html#800" class="Postulate">Level</a>
  <a id="_⊔_"></a><a id="1019" href="Agda.Primitive.html#1019" class="Postulate Operator">_⊔_</a>   <a id="1025" class="Symbol">:</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Agda.Primitive.html#1028" class="Bound">ℓ₁</a> <a id="1031" href="Agda.Primitive.html#1031" class="Bound">ℓ₂</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1041" class="Symbol">)</a> <a id="1043" class="Symbol">→</a> <a id="1045" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="1052" class="Symbol">{-#</a> <a id="1056" class="Keyword">BUILTIN</a> <a id="1064" class="Keyword">LEVELZERO</a> <a id="1074" href="Agda.Primitive.html#973" class="Primitive">lzero</a> <a id="1080" class="Symbol">#-}</a>
<a id="1084" class="Symbol">{-#</a> <a id="1088" class="Keyword">BUILTIN</a> <a id="1096" class="Keyword">LEVELSUC</a>  <a id="1106" href="Agda.Primitive.html#989" class="Primitive">lsuc</a>  <a id="1112" class="Symbol">#-}</a>
<a id="1116" class="Symbol">{-#</a> <a id="1120" class="Keyword">BUILTIN</a> <a id="1128" class="Keyword">LEVELMAX</a>  <a id="1138" href="Agda.Primitive.html#1019" class="Primitive Operator">_⊔_</a>   <a id="1144" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.css <==
/* Aspects. */
.Agda .Comment       { color: #B22222 }
.Agda .Background    {}
.Agda .Markup        { color: #000000 }
.Agda .Keyword       { color: #CD6600 }
.Agda .String        { color: #B22222 }
.Agda .Number        { color: #A020F0 }
.Agda .Symbol        { color: #404040 }
.Agda .PrimitiveType { color: #0000CD }
.Agda .Pragma        { color: black   }
.Agda .Operator      {}
.Agda .Hole          { background: #B4EEB4 }

/* NameKinds. */
.Agda .Bound                  { color: black   }
.Agda .Generalizable          { color: black   }
.Agda .InductiveConstructor   { color: #008B00 }
.Agda .CoinductiveConstructor { color: #8B7500 }
.Agda .Datatype               { color: #0000CD }
.Agda .Field                  { color: #EE1289 }
.Agda .Function               { color: #0000CD }
.Agda .Macro                  { color: #0000CD }
.Agda .Module                 { color: #A020F0 }
.Agda .Postulate              { color: #0000CD }
.Agda .Primitive              { color: #0000CD }
.Agda .Record                 { color: #0000CD }

/* OtherAspects. */
.Agda .DottedPattern        {}
.Agda .UnsolvedMeta         { color: black; background: yellow         }
.Agda .UnsolvedConstraint   { color: black; background: yellow         }
.Agda .TerminationProblem   { color: black; background: #FFA07A        }
.Agda .IncompletePattern    { color: black; background: #F5DEB3        }
.Agda .Error                { color: red;   text-decoration: underline }
.Agda .TypeChecks           { color: black; background: #ADD8E6        }
.Agda .Deadcode             { color: black; background: #808080        }
.Agda .ShadowingInTelescope { color: black; background: #808080        }

/* Standard attributes. */
.Agda a { text-decoration: none }
.Agda a[href]:hover { background-color: #B4EEB4 }
.Agda [href].hover-highlight { background-color: #B4EEB4; }


==> anc/html/Apartness.Definition.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Apartness.Definition</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 26 January 2018.

Moved from the file TypeTopology.TotallySeparated 22 August 2024.

Definition of apartness relation and basic general facts.

</a><a id="161" class="Markup">\begin{code}</a>

<a id="175" class="Symbol">{-#</a> <a id="179" class="Keyword">OPTIONS</a> <a id="187" class="Pragma">--safe</a> <a id="194" class="Pragma">--without-K</a> <a id="206" class="Symbol">#-}</a>

<a id="211" class="Keyword">module</a> <a id="218" href="Apartness.Definition.html" class="Module">Apartness.Definition</a> <a id="239" class="Keyword">where</a>

<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="271" class="Keyword">open</a> <a id="276" class="Keyword">import</a> <a id="283" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a> <a id="307" class="Keyword">hiding</a> <a id="314" class="Symbol">(</a><a id="315" href="UF.DiscreteAndSeparated.html#9389" class="Function">tight</a><a id="320" class="Symbol">)</a>
<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="UF.Lower-FunExt.html" class="Module">UF.Lower-FunExt</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="UF.NotNotStablePropositions.html" class="Module">UF.NotNotStablePropositions</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="457" class="Keyword">open</a> <a id="462" class="Keyword">import</a> <a id="469" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="488" class="Keyword">open</a> <a id="493" class="Keyword">import</a> <a id="500" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="517" class="Keyword">open</a> <a id="522" class="Keyword">import</a> <a id="529" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="is-prop-valued"></a><a id="554" href="Apartness.Definition.html#554" class="Function">is-prop-valued</a>
 <a id="is-irreflexive"></a><a id="570" href="Apartness.Definition.html#570" class="Function">is-irreflexive</a>
 <a id="is-symmetric"></a><a id="586" href="Apartness.Definition.html#586" class="Function">is-symmetric</a>
 <a id="is-strongly-cotransitive"></a><a id="600" href="Apartness.Definition.html#600" class="Function">is-strongly-cotransitive</a>
 <a id="is-tight"></a><a id="626" href="Apartness.Definition.html#626" class="Function">is-tight</a>
 <a id="is-strong-apartness"></a><a id="636" href="Apartness.Definition.html#636" class="Function">is-strong-apartness</a>
  <a id="658" class="Symbol">:</a> <a id="660" class="Symbol">{</a><a id="661" href="Apartness.Definition.html#661" class="Bound">X</a> <a id="663" class="Symbol">:</a> <a id="665" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="667" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="669" class="Symbol">}</a> <a id="671" class="Symbol">→</a> <a id="673" class="Symbol">(</a><a id="674" href="Apartness.Definition.html#661" class="Bound">X</a> <a id="676" class="Symbol">→</a> <a id="678" href="Apartness.Definition.html#661" class="Bound">X</a> <a id="680" class="Symbol">→</a> <a id="682" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="684" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="686" class="Symbol">)</a> <a id="688" class="Symbol">→</a> <a id="690" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="692" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="694" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="696" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

<a id="699" href="Apartness.Definition.html#554" class="Function">is-prop-valued</a>           <a id="724" href="Apartness.Definition.html#724" class="Bound Operator">_♯_</a> <a id="728" class="Symbol">=</a> <a id="730" class="Symbol">∀</a> <a id="732" href="Apartness.Definition.html#732" class="Bound">x</a> <a id="734" href="Apartness.Definition.html#734" class="Bound">y</a> <a id="736" class="Symbol">→</a> <a id="738" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="746" class="Symbol">(</a><a id="747" href="Apartness.Definition.html#732" class="Bound">x</a> <a id="749" href="Apartness.Definition.html#724" class="Bound Operator">♯</a> <a id="751" href="Apartness.Definition.html#734" class="Bound">y</a><a id="752" class="Symbol">)</a>
<a id="754" href="Apartness.Definition.html#570" class="Function">is-irreflexive</a>           <a id="779" href="Apartness.Definition.html#779" class="Bound Operator">_♯_</a> <a id="783" class="Symbol">=</a> <a id="785" class="Symbol">∀</a> <a id="787" href="Apartness.Definition.html#787" class="Bound">x</a> <a id="789" class="Symbol">→</a> <a id="791" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="793" class="Symbol">(</a><a id="794" href="Apartness.Definition.html#787" class="Bound">x</a> <a id="796" href="Apartness.Definition.html#779" class="Bound Operator">♯</a> <a id="798" href="Apartness.Definition.html#787" class="Bound">x</a><a id="799" class="Symbol">)</a>
<a id="801" href="Apartness.Definition.html#586" class="Function">is-symmetric</a>             <a id="826" href="Apartness.Definition.html#826" class="Bound Operator">_♯_</a> <a id="830" class="Symbol">=</a> <a id="832" class="Symbol">∀</a> <a id="834" href="Apartness.Definition.html#834" class="Bound">x</a> <a id="836" href="Apartness.Definition.html#836" class="Bound">y</a> <a id="838" class="Symbol">→</a> <a id="840" href="Apartness.Definition.html#834" class="Bound">x</a> <a id="842" href="Apartness.Definition.html#826" class="Bound Operator">♯</a> <a id="844" href="Apartness.Definition.html#836" class="Bound">y</a> <a id="846" class="Symbol">→</a> <a id="848" href="Apartness.Definition.html#836" class="Bound">y</a> <a id="850" href="Apartness.Definition.html#826" class="Bound Operator">♯</a> <a id="852" href="Apartness.Definition.html#834" class="Bound">x</a>
<a id="854" href="Apartness.Definition.html#600" class="Function">is-strongly-cotransitive</a> <a id="879" href="Apartness.Definition.html#879" class="Bound Operator">_♯_</a> <a id="883" class="Symbol">=</a> <a id="885" class="Symbol">∀</a> <a id="887" href="Apartness.Definition.html#887" class="Bound">x</a> <a id="889" href="Apartness.Definition.html#889" class="Bound">y</a> <a id="891" href="Apartness.Definition.html#891" class="Bound">z</a> <a id="893" class="Symbol">→</a> <a id="895" href="Apartness.Definition.html#887" class="Bound">x</a> <a id="897" href="Apartness.Definition.html#879" class="Bound Operator">♯</a> <a id="899" href="Apartness.Definition.html#889" class="Bound">y</a> <a id="901" class="Symbol">→</a> <a id="903" class="Symbol">(</a><a id="904" href="Apartness.Definition.html#887" class="Bound">x</a> <a id="906" href="Apartness.Definition.html#879" class="Bound Operator">♯</a> <a id="908" href="Apartness.Definition.html#891" class="Bound">z</a><a id="909" class="Symbol">)</a> <a id="911" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="913" class="Symbol">(</a><a id="914" href="Apartness.Definition.html#889" class="Bound">y</a> <a id="916" href="Apartness.Definition.html#879" class="Bound Operator">♯</a> <a id="918" href="Apartness.Definition.html#891" class="Bound">z</a><a id="919" class="Symbol">)</a>
<a id="921" href="Apartness.Definition.html#626" class="Function">is-tight</a>                 <a id="946" href="Apartness.Definition.html#946" class="Bound Operator">_♯_</a> <a id="950" class="Symbol">=</a> <a id="952" class="Symbol">∀</a> <a id="954" href="Apartness.Definition.html#954" class="Bound">x</a> <a id="956" href="Apartness.Definition.html#956" class="Bound">y</a> <a id="958" class="Symbol">→</a> <a id="960" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="962" class="Symbol">(</a><a id="963" href="Apartness.Definition.html#954" class="Bound">x</a> <a id="965" href="Apartness.Definition.html#946" class="Bound Operator">♯</a> <a id="967" href="Apartness.Definition.html#956" class="Bound">y</a><a id="968" class="Symbol">)</a> <a id="970" class="Symbol">→</a> <a id="972" href="Apartness.Definition.html#954" class="Bound">x</a> <a id="974" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="976" href="Apartness.Definition.html#956" class="Bound">y</a>
<a id="978" href="Apartness.Definition.html#636" class="Function">is-strong-apartness</a>      <a id="1003" href="Apartness.Definition.html#1003" class="Bound Operator">_♯_</a> <a id="1007" class="Symbol">=</a> <a id="1009" href="Apartness.Definition.html#554" class="Function">is-prop-valued</a> <a id="1024" href="Apartness.Definition.html#1003" class="Bound Operator">_♯_</a>
                             <a id="1057" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1059" href="Apartness.Definition.html#570" class="Function">is-irreflexive</a> <a id="1074" href="Apartness.Definition.html#1003" class="Bound Operator">_♯_</a>
                             <a id="1107" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1109" href="Apartness.Definition.html#586" class="Function">is-symmetric</a> <a id="1122" href="Apartness.Definition.html#1003" class="Bound Operator">_♯_</a>
                             <a id="1155" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1157" href="Apartness.Definition.html#600" class="Function">is-strongly-cotransitive</a> <a id="1182" href="Apartness.Definition.html#1003" class="Bound Operator">_♯_</a>

<a id="Strong-Apartness"></a><a id="1187" href="Apartness.Definition.html#1187" class="Function">Strong-Apartness</a> <a id="1204" class="Symbol">:</a> <a id="1206" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1208" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1210" class="Symbol">→</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Apartness.Definition.html#1213" class="Bound">𝓥</a> <a id="1215" class="Symbol">:</a> <a id="1217" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1225" class="Symbol">)</a> <a id="1227" class="Symbol">→</a> <a id="1229" href="Apartness.Definition.html#1213" class="Bound">𝓥</a> <a id="1231" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1233" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1235" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1237" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1239" href="Apartness.Definition.html#1187" class="Function">Strong-Apartness</a> <a id="1256" href="Apartness.Definition.html#1256" class="Bound">X</a> <a id="1258" href="Apartness.Definition.html#1258" class="Bound">𝓥</a> <a id="1260" class="Symbol">=</a> <a id="1262" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1264" href="Apartness.Definition.html#1264" class="Bound Operator">_♯_</a> <a id="1268" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Apartness.Definition.html#1256" class="Bound">X</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Apartness.Definition.html#1256" class="Bound">X</a> <a id="1277" class="Symbol">→</a> <a id="1279" href="Apartness.Definition.html#1258" class="Bound">𝓥</a> <a id="1281" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1283" class="Symbol">)</a> <a id="1285" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1287" href="Apartness.Definition.html#636" class="Function">is-strong-apartness</a> <a id="1307" href="Apartness.Definition.html#1264" class="Bound Operator">_♯_</a>

<a id="1312" class="Markup">\end{code}</a><a id="1322" class="Background">

Not-not equal elements are not apart, and hence, in the presence of
tightness, they are equal. It follows that tight apartness types are
sets.

</a><a id="1468" class="Markup">\begin{code}</a>

<a id="double-negation-of-equality-gives-negation-of-apartness"></a><a id="1482" href="Apartness.Definition.html#1482" class="Function">double-negation-of-equality-gives-negation-of-apartness</a>
 <a id="1539" class="Symbol">:</a> <a id="1541" class="Symbol">{</a><a id="1542" href="Apartness.Definition.html#1542" class="Bound">X</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1548" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1550" class="Symbol">}</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Apartness.Definition.html#1553" class="Bound">x</a> <a id="1555" href="Apartness.Definition.html#1555" class="Bound">y</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="Apartness.Definition.html#1542" class="Bound">X</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Apartness.Definition.html#1563" class="Bound Operator">_♯_</a> <a id="1567" class="Symbol">:</a> <a id="1569" href="Apartness.Definition.html#1542" class="Bound">X</a> <a id="1571" class="Symbol">→</a> <a id="1573" href="Apartness.Definition.html#1542" class="Bound">X</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1579" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1581" class="Symbol">)</a>
 <a id="1584" class="Symbol">→</a> <a id="1586" href="Apartness.Definition.html#570" class="Function">is-irreflexive</a> <a id="1601" href="Apartness.Definition.html#1563" class="Bound Operator">_♯_</a>
 <a id="1606" class="Symbol">→</a> <a id="1608" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Apartness.Definition.html#1553" class="Bound">x</a> <a id="1614" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1616" href="Apartness.Definition.html#1555" class="Bound">y</a><a id="1617" class="Symbol">)</a>
 <a id="1620" class="Symbol">→</a> <a id="1622" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Apartness.Definition.html#1553" class="Bound">x</a> <a id="1627" href="Apartness.Definition.html#1563" class="Bound Operator">♯</a> <a id="1629" href="Apartness.Definition.html#1555" class="Bound">y</a><a id="1630" class="Symbol">)</a>
<a id="1632" href="Apartness.Definition.html#1482" class="Function">double-negation-of-equality-gives-negation-of-apartness</a> <a id="1688" href="Apartness.Definition.html#1688" class="Bound">x</a> <a id="1690" href="Apartness.Definition.html#1690" class="Bound">y</a> <a id="1692" href="Apartness.Definition.html#1692" class="Bound Operator">_♯_</a> <a id="1696" href="Apartness.Definition.html#1696" class="Bound">i</a>
 <a id="1699" class="Symbol">=</a> <a id="1701" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="1716" href="Apartness.Definition.html#1727" class="Function">f</a>
 <a id="1719" class="Keyword">where</a>
  <a id="1727" href="Apartness.Definition.html#1727" class="Function">f</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Apartness.Definition.html#1688" class="Bound">x</a> <a id="1733" href="Apartness.Definition.html#1692" class="Bound Operator">♯</a> <a id="1735" href="Apartness.Definition.html#1690" class="Bound">y</a> <a id="1737" class="Symbol">→</a> <a id="1739" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Apartness.Definition.html#1688" class="Bound">x</a> <a id="1744" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1746" href="Apartness.Definition.html#1690" class="Bound">y</a><a id="1747" class="Symbol">)</a>
  <a id="1751" href="Apartness.Definition.html#1727" class="Function">f</a> <a id="1753" href="Apartness.Definition.html#1753" class="Bound">a</a> <a id="1755" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1760" class="Symbol">=</a> <a id="1762" href="Apartness.Definition.html#1696" class="Bound">i</a> <a id="1764" href="Apartness.Definition.html#1690" class="Bound">y</a> <a id="1766" href="Apartness.Definition.html#1753" class="Bound">a</a>

<a id="tight-types-are-¬¬-separated&#39;"></a><a id="1769" href="Apartness.Definition.html#1769" class="Function">tight-types-are-¬¬-separated&#39;</a> <a id="1799" class="Symbol">:</a> <a id="1801" class="Symbol">{</a><a id="1802" href="Apartness.Definition.html#1802" class="Bound">X</a> <a id="1804" class="Symbol">:</a> <a id="1806" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1808" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1810" class="Symbol">}</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Apartness.Definition.html#1813" class="Bound Operator">_♯_</a> <a id="1817" class="Symbol">:</a> <a id="1819" href="Apartness.Definition.html#1802" class="Bound">X</a> <a id="1821" class="Symbol">→</a> <a id="1823" href="Apartness.Definition.html#1802" class="Bound">X</a> <a id="1825" class="Symbol">→</a> <a id="1827" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1829" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1831" class="Symbol">)</a>
                              <a id="1863" class="Symbol">→</a> <a id="1865" href="Apartness.Definition.html#570" class="Function">is-irreflexive</a> <a id="1880" href="Apartness.Definition.html#1813" class="Bound Operator">_♯_</a>
                              <a id="1914" class="Symbol">→</a> <a id="1916" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="1925" href="Apartness.Definition.html#1813" class="Bound Operator">_♯_</a>
                              <a id="1959" class="Symbol">→</a> <a id="1961" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="1977" href="Apartness.Definition.html#1802" class="Bound">X</a>
<a id="1979" href="Apartness.Definition.html#1769" class="Function">tight-types-are-¬¬-separated&#39;</a> <a id="2009" href="Apartness.Definition.html#2009" class="Bound Operator">_♯_</a> <a id="2013" href="Apartness.Definition.html#2013" class="Bound">i</a> <a id="2015" href="Apartness.Definition.html#2015" class="Bound">t</a> <a id="2017" class="Symbol">=</a> <a id="2019" href="Apartness.Definition.html#2030" class="Function">f</a>
 <a id="2022" class="Keyword">where</a>
  <a id="2030" href="Apartness.Definition.html#2030" class="Function">f</a> <a id="2032" class="Symbol">:</a> <a id="2034" class="Symbol">∀</a> <a id="2036" href="Apartness.Definition.html#2036" class="Bound">x</a> <a id="2038" href="Apartness.Definition.html#2038" class="Bound">y</a> <a id="2040" class="Symbol">→</a> <a id="2042" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2045" class="Symbol">(</a><a id="2046" href="Apartness.Definition.html#2036" class="Bound">x</a> <a id="2048" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2050" href="Apartness.Definition.html#2038" class="Bound">y</a><a id="2051" class="Symbol">)</a> <a id="2053" class="Symbol">→</a> <a id="2055" href="Apartness.Definition.html#2036" class="Bound">x</a> <a id="2057" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2059" href="Apartness.Definition.html#2038" class="Bound">y</a>
  <a id="2063" href="Apartness.Definition.html#2030" class="Function">f</a> <a id="2065" href="Apartness.Definition.html#2065" class="Bound">x</a> <a id="2067" href="Apartness.Definition.html#2067" class="Bound">y</a> <a id="2069" href="Apartness.Definition.html#2069" class="Bound">φ</a> <a id="2071" class="Symbol">=</a> <a id="2073" href="Apartness.Definition.html#2015" class="Bound">t</a> <a id="2075" href="Apartness.Definition.html#2065" class="Bound">x</a> <a id="2077" href="Apartness.Definition.html#2067" class="Bound">y</a> <a id="2079" class="Symbol">(</a><a id="2080" href="Apartness.Definition.html#1482" class="Function">double-negation-of-equality-gives-negation-of-apartness</a>
                    <a id="2156" href="Apartness.Definition.html#2065" class="Bound">x</a> <a id="2158" href="Apartness.Definition.html#2067" class="Bound">y</a> <a id="2160" href="Apartness.Definition.html#2009" class="Bound Operator">_♯_</a> <a id="2164" href="Apartness.Definition.html#2013" class="Bound">i</a> <a id="2166" href="Apartness.Definition.html#2069" class="Bound">φ</a><a id="2167" class="Symbol">)</a>

<a id="tight-types-are-sets&#39;"></a><a id="2170" href="Apartness.Definition.html#2170" class="Function">tight-types-are-sets&#39;</a> <a id="2192" class="Symbol">:</a> <a id="2194" class="Symbol">{</a><a id="2195" href="Apartness.Definition.html#2195" class="Bound">X</a> <a id="2197" class="Symbol">:</a> <a id="2199" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2201" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2203" class="Symbol">}</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Apartness.Definition.html#2206" class="Bound Operator">_♯_</a> <a id="2210" class="Symbol">:</a> <a id="2212" href="Apartness.Definition.html#2195" class="Bound">X</a> <a id="2214" class="Symbol">→</a> <a id="2216" href="Apartness.Definition.html#2195" class="Bound">X</a> <a id="2218" class="Symbol">→</a> <a id="2220" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2222" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2224" class="Symbol">)</a>
                      <a id="2248" class="Symbol">→</a> <a id="2250" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2257" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2259" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                      <a id="2284" class="Symbol">→</a> <a id="2286" href="Apartness.Definition.html#570" class="Function">is-irreflexive</a> <a id="2301" href="Apartness.Definition.html#2206" class="Bound Operator">_♯_</a>
                      <a id="2327" class="Symbol">→</a> <a id="2329" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="2338" href="Apartness.Definition.html#2206" class="Bound Operator">_♯_</a>
                      <a id="2364" class="Symbol">→</a> <a id="2366" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2373" href="Apartness.Definition.html#2195" class="Bound">X</a>
<a id="2375" href="Apartness.Definition.html#2170" class="Function">tight-types-are-sets&#39;</a> <a id="2397" href="Apartness.Definition.html#2397" class="Bound Operator">_♯_</a> <a id="2401" href="Apartness.Definition.html#2401" class="Bound">fe</a> <a id="2404" href="Apartness.Definition.html#2404" class="Bound">i</a> <a id="2406" href="Apartness.Definition.html#2406" class="Bound">t</a> <a id="2408" class="Symbol">=</a>
 <a id="2411" href="UF.NotNotStablePropositions.html#2827" class="Function">¬¬-separated-types-are-sets</a> <a id="2439" href="Apartness.Definition.html#2401" class="Bound">fe</a> <a id="2442" class="Symbol">(</a><a id="2443" href="Apartness.Definition.html#1769" class="Function">tight-types-are-¬¬-separated&#39;</a> <a id="2473" href="Apartness.Definition.html#2397" class="Bound Operator">_♯_</a> <a id="2477" href="Apartness.Definition.html#2404" class="Bound">i</a> <a id="2479" href="Apartness.Definition.html#2406" class="Bound">t</a><a id="2480" class="Symbol">)</a>

<a id="2483" class="Markup">\end{code}</a><a id="2493" class="Background">

To define apartness we need to define (weak) cotransitivity, and for
this we need to assume the existence of propositional truncations.

</a><a id="2632" class="Markup">\begin{code}</a>

<a id="2646" class="Keyword">module</a> <a id="Apartness"></a><a id="2653" href="Apartness.Definition.html#2653" class="Module">Apartness</a> <a id="2663" class="Symbol">(</a><a id="2664" href="Apartness.Definition.html#2664" class="Bound">pt</a> <a id="2667" class="Symbol">:</a> <a id="2669" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="2700" class="Symbol">)</a> <a id="2702" class="Keyword">where</a>

 <a id="2710" class="Keyword">open</a> <a id="2715" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="2739" href="Apartness.Definition.html#2664" class="Bound">pt</a>

 <a id="Apartness.is-cotransitive"></a><a id="2744" href="Apartness.Definition.html#2744" class="Function">is-cotransitive</a> <a id="Apartness.is-apartness"></a><a id="2760" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="2773" class="Symbol">:</a> <a id="2775" class="Symbol">{</a><a id="2776" href="Apartness.Definition.html#2776" class="Bound">X</a> <a id="2778" class="Symbol">:</a> <a id="2780" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2782" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2784" class="Symbol">}</a> <a id="2786" class="Symbol">→</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Apartness.Definition.html#2776" class="Bound">X</a> <a id="2791" class="Symbol">→</a> <a id="2793" href="Apartness.Definition.html#2776" class="Bound">X</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2799" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2801" class="Symbol">)</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2807" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2809" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2811" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="2815" href="Apartness.Definition.html#2744" class="Function">is-cotransitive</a> <a id="2831" href="Apartness.Definition.html#2831" class="Bound Operator">_♯_</a> <a id="2835" class="Symbol">=</a> <a id="2837" class="Symbol">∀</a> <a id="2839" href="Apartness.Definition.html#2839" class="Bound">x</a> <a id="2841" href="Apartness.Definition.html#2841" class="Bound">y</a> <a id="2843" href="Apartness.Definition.html#2843" class="Bound">z</a> <a id="2845" class="Symbol">→</a> <a id="2847" href="Apartness.Definition.html#2839" class="Bound">x</a> <a id="2849" href="Apartness.Definition.html#2831" class="Bound Operator">♯</a> <a id="2851" href="Apartness.Definition.html#2841" class="Bound">y</a> <a id="2853" class="Symbol">→</a> <a id="2855" href="Apartness.Definition.html#2839" class="Bound">x</a> <a id="2857" href="Apartness.Definition.html#2831" class="Bound Operator">♯</a> <a id="2859" href="Apartness.Definition.html#2843" class="Bound">z</a> <a id="2861" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="2863" href="Apartness.Definition.html#2841" class="Bound">y</a> <a id="2865" href="Apartness.Definition.html#2831" class="Bound Operator">♯</a> <a id="2867" href="Apartness.Definition.html#2843" class="Bound">z</a>
 <a id="2870" href="Apartness.Definition.html#2760" class="Function">is-apartness</a>    <a id="2886" href="Apartness.Definition.html#2886" class="Bound Operator">_♯_</a> <a id="2890" class="Symbol">=</a> <a id="2892" href="Apartness.Definition.html#554" class="Function">is-prop-valued</a> <a id="2907" href="Apartness.Definition.html#2886" class="Bound Operator">_♯_</a>
                     <a id="2932" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2934" href="Apartness.Definition.html#570" class="Function">is-irreflexive</a> <a id="2949" href="Apartness.Definition.html#2886" class="Bound Operator">_♯_</a>
                     <a id="2974" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2976" href="Apartness.Definition.html#586" class="Function">is-symmetric</a> <a id="2989" href="Apartness.Definition.html#2886" class="Bound Operator">_♯_</a>
                     <a id="3014" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3016" href="Apartness.Definition.html#2744" class="Function">is-cotransitive</a> <a id="3032" href="Apartness.Definition.html#2886" class="Bound Operator">_♯_</a>

 <a id="Apartness.Apartness"></a><a id="3038" href="Apartness.Definition.html#3038" class="Function">Apartness</a> <a id="3048" class="Symbol">:</a> <a id="3050" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3052" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3054" class="Symbol">→</a> <a id="3056" class="Symbol">(</a><a id="3057" href="Apartness.Definition.html#3057" class="Bound">𝓥</a> <a id="3059" class="Symbol">:</a> <a id="3061" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3069" class="Symbol">)</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="Apartness.Definition.html#3057" class="Bound">𝓥</a> <a id="3075" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="3077" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3079" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3081" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="3084" href="Apartness.Definition.html#3038" class="Function">Apartness</a> <a id="3094" href="Apartness.Definition.html#3094" class="Bound">X</a> <a id="3096" href="Apartness.Definition.html#3096" class="Bound">𝓥</a> <a id="3098" class="Symbol">=</a> <a id="3100" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3102" href="Apartness.Definition.html#3102" class="Bound Operator">_♯_</a> <a id="3106" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Apartness.Definition.html#3094" class="Bound">X</a> <a id="3111" class="Symbol">→</a> <a id="3113" href="Apartness.Definition.html#3094" class="Bound">X</a> <a id="3115" class="Symbol">→</a> <a id="3117" href="Apartness.Definition.html#3096" class="Bound">𝓥</a> <a id="3119" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3121" class="Symbol">)</a> <a id="3123" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3125" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="3138" href="Apartness.Definition.html#3102" class="Bound Operator">_♯_</a>

 <a id="Apartness.cotransitive-if-strongly-cotransitive"></a><a id="3144" href="Apartness.Definition.html#3144" class="Function">cotransitive-if-strongly-cotransitive</a> <a id="3182" class="Symbol">:</a> <a id="3184" class="Symbol">{</a><a id="3185" href="Apartness.Definition.html#3185" class="Bound">X</a> <a id="3187" class="Symbol">:</a> <a id="3189" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3191" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3193" class="Symbol">}</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Apartness.Definition.html#3196" class="Bound Operator">_♯_</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Apartness.Definition.html#3185" class="Bound">X</a> <a id="3204" class="Symbol">→</a> <a id="3206" href="Apartness.Definition.html#3185" class="Bound">X</a> <a id="3208" class="Symbol">→</a> <a id="3210" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3212" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3214" class="Symbol">)</a>
                                       <a id="3255" class="Symbol">→</a> <a id="3257" href="Apartness.Definition.html#600" class="Function">is-strongly-cotransitive</a> <a id="3282" href="Apartness.Definition.html#3196" class="Bound Operator">_♯_</a>
                                       <a id="3325" class="Symbol">→</a> <a id="3327" href="Apartness.Definition.html#2744" class="Function">is-cotransitive</a> <a id="3343" href="Apartness.Definition.html#3196" class="Bound Operator">_♯_</a>
 <a id="3348" href="Apartness.Definition.html#3144" class="Function">cotransitive-if-strongly-cotransitive</a> <a id="3386" href="Apartness.Definition.html#3386" class="Bound Operator">_♯_</a> <a id="3390" href="Apartness.Definition.html#3390" class="Bound">sc</a> <a id="3393" href="Apartness.Definition.html#3393" class="Bound">x</a> <a id="3395" href="Apartness.Definition.html#3395" class="Bound">y</a> <a id="3397" href="Apartness.Definition.html#3397" class="Bound">z</a> <a id="3399" href="Apartness.Definition.html#3399" class="Bound">a</a> <a id="3401" class="Symbol">=</a> <a id="3403" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="3405" href="Apartness.Definition.html#3390" class="Bound">sc</a> <a id="3408" href="Apartness.Definition.html#3393" class="Bound">x</a> <a id="3410" href="Apartness.Definition.html#3395" class="Bound">y</a> <a id="3412" href="Apartness.Definition.html#3397" class="Bound">z</a> <a id="3414" href="Apartness.Definition.html#3399" class="Bound">a</a> <a id="3416" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

 <a id="Apartness.strong-apartness-is-apartness"></a><a id="3420" href="Apartness.Definition.html#3420" class="Function">strong-apartness-is-apartness</a> <a id="3450" class="Symbol">:</a> <a id="3452" class="Symbol">{</a><a id="3453" href="Apartness.Definition.html#3453" class="Bound">X</a> <a id="3455" class="Symbol">:</a> <a id="3457" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3459" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3461" class="Symbol">}</a> <a id="3463" class="Symbol">(</a><a id="3464" href="Apartness.Definition.html#3464" class="Bound Operator">_♯_</a> <a id="3468" class="Symbol">:</a> <a id="3470" href="Apartness.Definition.html#3453" class="Bound">X</a> <a id="3472" class="Symbol">→</a> <a id="3474" href="Apartness.Definition.html#3453" class="Bound">X</a> <a id="3476" class="Symbol">→</a> <a id="3478" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3480" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3482" class="Symbol">)</a>
                               <a id="3515" class="Symbol">→</a> <a id="3517" href="Apartness.Definition.html#636" class="Function">is-strong-apartness</a> <a id="3537" href="Apartness.Definition.html#3464" class="Bound Operator">_♯_</a>
                               <a id="3572" class="Symbol">→</a> <a id="3574" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="3587" href="Apartness.Definition.html#3464" class="Bound Operator">_♯_</a>
 <a id="3592" href="Apartness.Definition.html#3420" class="Function">strong-apartness-is-apartness</a> <a id="3622" href="Apartness.Definition.html#3622" class="Bound Operator">_♯_</a> <a id="3626" class="Symbol">(</a><a id="3627" href="Apartness.Definition.html#3627" class="Bound">p</a> <a id="3629" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3631" href="Apartness.Definition.html#3631" class="Bound">i</a> <a id="3633" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3635" href="Apartness.Definition.html#3635" class="Bound">s</a> <a id="3637" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3639" href="Apartness.Definition.html#3639" class="Bound">c</a><a id="3640" class="Symbol">)</a> <a id="3642" class="Symbol">=</a>
  <a id="3646" href="Apartness.Definition.html#3627" class="Bound">p</a> <a id="3648" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3650" href="Apartness.Definition.html#3631" class="Bound">i</a> <a id="3652" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3654" href="Apartness.Definition.html#3635" class="Bound">s</a> <a id="3656" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3658" href="Apartness.Definition.html#3144" class="Function">cotransitive-if-strongly-cotransitive</a> <a id="3696" href="Apartness.Definition.html#3622" class="Bound Operator">_♯_</a> <a id="3700" href="Apartness.Definition.html#3639" class="Bound">c</a>

 <a id="Apartness.Tight-Apartness"></a><a id="3704" href="Apartness.Definition.html#3704" class="Function">Tight-Apartness</a> <a id="3720" class="Symbol">:</a> <a id="3722" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3724" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="3727" class="Symbol">→</a> <a id="3729" class="Symbol">(</a><a id="3730" href="Apartness.Definition.html#3730" class="Bound">𝓥</a> <a id="3732" class="Symbol">:</a> <a id="3734" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3742" class="Symbol">)</a> <a id="3744" class="Symbol">→</a> <a id="3746" href="Apartness.Definition.html#3730" class="Bound">𝓥</a> <a id="3748" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="3750" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3752" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3754" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="3757" href="Apartness.Definition.html#3704" class="Function">Tight-Apartness</a> <a id="3773" href="Apartness.Definition.html#3773" class="Bound">X</a> <a id="3775" href="Apartness.Definition.html#3775" class="Bound">𝓥</a> <a id="3777" class="Symbol">=</a> <a id="3779" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3781" href="Apartness.Definition.html#3781" class="Bound Operator">_♯_</a> <a id="3785" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Apartness.Definition.html#3773" class="Bound">X</a> <a id="3790" class="Symbol">→</a> <a id="3792" href="Apartness.Definition.html#3773" class="Bound">X</a> <a id="3794" class="Symbol">→</a> <a id="3796" href="Apartness.Definition.html#3775" class="Bound">𝓥</a> <a id="3798" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3800" class="Symbol">)</a> <a id="3802" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3804" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="3817" href="Apartness.Definition.html#3781" class="Bound Operator">_♯_</a> <a id="3821" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3823" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="3832" href="Apartness.Definition.html#3781" class="Bound Operator">_♯_</a>

 <a id="Apartness.apartness-is-prop-valued"></a><a id="3838" href="Apartness.Definition.html#3838" class="Function">apartness-is-prop-valued</a> <a id="3863" class="Symbol">:</a> <a id="3865" class="Symbol">{</a><a id="3866" href="Apartness.Definition.html#3866" class="Bound">X</a> <a id="3868" class="Symbol">:</a> <a id="3870" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3872" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3874" class="Symbol">}</a> <a id="3876" class="Symbol">(</a><a id="3877" href="Apartness.Definition.html#3877" class="Bound Operator">_♯_</a> <a id="3881" class="Symbol">:</a> <a id="3883" href="Apartness.Definition.html#3866" class="Bound">X</a> <a id="3885" class="Symbol">→</a> <a id="3887" href="Apartness.Definition.html#3866" class="Bound">X</a> <a id="3889" class="Symbol">→</a> <a id="3891" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3893" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3895" class="Symbol">)</a>
                          <a id="3923" class="Symbol">→</a> <a id="3925" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="3938" href="Apartness.Definition.html#3877" class="Bound Operator">_♯_</a>
                          <a id="3968" class="Symbol">→</a> <a id="3970" href="Apartness.Definition.html#554" class="Function">is-prop-valued</a> <a id="3985" href="Apartness.Definition.html#3877" class="Bound Operator">_♯_</a>
 <a id="3990" href="Apartness.Definition.html#3838" class="Function">apartness-is-prop-valued</a> <a id="4015" href="Apartness.Definition.html#4015" class="Bound Operator">_♯_</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Apartness.Definition.html#4020" class="Bound">p</a> <a id="4022" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4024" href="Apartness.Definition.html#4024" class="Bound">i</a> <a id="4026" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4028" href="Apartness.Definition.html#4028" class="Bound">s</a> <a id="4030" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4032" href="Apartness.Definition.html#4032" class="Bound">c</a><a id="4033" class="Symbol">)</a> <a id="4035" class="Symbol">=</a> <a id="4037" href="Apartness.Definition.html#4020" class="Bound">p</a>

 <a id="Apartness.apartness-is-irreflexive"></a><a id="4041" href="Apartness.Definition.html#4041" class="Function">apartness-is-irreflexive</a> <a id="4066" class="Symbol">:</a> <a id="4068" class="Symbol">{</a><a id="4069" href="Apartness.Definition.html#4069" class="Bound">X</a> <a id="4071" class="Symbol">:</a> <a id="4073" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4075" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4077" class="Symbol">}</a> <a id="4079" class="Symbol">(</a><a id="4080" href="Apartness.Definition.html#4080" class="Bound Operator">_♯_</a> <a id="4084" class="Symbol">:</a> <a id="4086" href="Apartness.Definition.html#4069" class="Bound">X</a> <a id="4088" class="Symbol">→</a> <a id="4090" href="Apartness.Definition.html#4069" class="Bound">X</a> <a id="4092" class="Symbol">→</a> <a id="4094" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4096" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4098" class="Symbol">)</a>
                          <a id="4126" class="Symbol">→</a> <a id="4128" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="4141" href="Apartness.Definition.html#4080" class="Bound Operator">_♯_</a>
                          <a id="4171" class="Symbol">→</a> <a id="4173" href="Apartness.Definition.html#570" class="Function">is-irreflexive</a> <a id="4188" href="Apartness.Definition.html#4080" class="Bound Operator">_♯_</a>
 <a id="4193" href="Apartness.Definition.html#4041" class="Function">apartness-is-irreflexive</a> <a id="4218" href="Apartness.Definition.html#4218" class="Bound Operator">_♯_</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Apartness.Definition.html#4223" class="Bound">p</a> <a id="4225" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4227" href="Apartness.Definition.html#4227" class="Bound">i</a> <a id="4229" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4231" href="Apartness.Definition.html#4231" class="Bound">s</a> <a id="4233" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4235" href="Apartness.Definition.html#4235" class="Bound">c</a><a id="4236" class="Symbol">)</a> <a id="4238" class="Symbol">=</a> <a id="4240" href="Apartness.Definition.html#4227" class="Bound">i</a>

 <a id="Apartness.apartness-is-irreflexive&#39;"></a><a id="4244" href="Apartness.Definition.html#4244" class="Function">apartness-is-irreflexive&#39;</a> <a id="4270" class="Symbol">:</a> <a id="4272" class="Symbol">{</a><a id="4273" href="Apartness.Definition.html#4273" class="Bound">X</a> <a id="4275" class="Symbol">:</a> <a id="4277" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4279" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4281" class="Symbol">}</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Apartness.Definition.html#4284" class="Bound Operator">_♯_</a> <a id="4288" class="Symbol">:</a> <a id="4290" href="Apartness.Definition.html#4273" class="Bound">X</a> <a id="4292" class="Symbol">→</a> <a id="4294" href="Apartness.Definition.html#4273" class="Bound">X</a> <a id="4296" class="Symbol">→</a> <a id="4298" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4300" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4302" class="Symbol">)</a>
                           <a id="4331" class="Symbol">→</a> <a id="4333" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="4346" href="Apartness.Definition.html#4284" class="Bound Operator">_♯_</a>
                           <a id="4377" class="Symbol">→</a> <a id="4379" class="Symbol">(</a><a id="4380" href="Apartness.Definition.html#4380" class="Bound">x</a> <a id="4382" href="Apartness.Definition.html#4382" class="Bound">y</a> <a id="4384" class="Symbol">:</a> <a id="4386" href="Apartness.Definition.html#4273" class="Bound">X</a><a id="4387" class="Symbol">)</a> <a id="4389" class="Symbol">→</a> <a id="4391" href="Apartness.Definition.html#4380" class="Bound">x</a> <a id="4393" href="Apartness.Definition.html#4284" class="Bound Operator">♯</a> <a id="4395" href="Apartness.Definition.html#4382" class="Bound">y</a> <a id="4397" class="Symbol">→</a> <a id="4399" href="Apartness.Definition.html#4380" class="Bound">x</a> <a id="4401" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="4403" href="Apartness.Definition.html#4382" class="Bound">y</a>
 <a id="4406" href="Apartness.Definition.html#4244" class="Function">apartness-is-irreflexive&#39;</a> <a id="4432" href="Apartness.Definition.html#4432" class="Bound Operator">_♯_</a> <a id="4436" class="Symbol">(</a><a id="4437" href="Apartness.Definition.html#4437" class="Bound">p</a> <a id="4439" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4441" href="Apartness.Definition.html#4441" class="Bound">i</a> <a id="4443" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4445" href="Apartness.Definition.html#4445" class="Bound">s</a> <a id="4447" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4449" href="Apartness.Definition.html#4449" class="Bound">c</a><a id="4450" class="Symbol">)</a> <a id="4452" href="Apartness.Definition.html#4452" class="Bound">x</a> <a id="4454" href="Apartness.Definition.html#4454" class="Bound">y</a> <a id="4456" href="Apartness.Definition.html#4456" class="Bound">a</a> <a id="4458" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4463" class="Symbol">=</a> <a id="4465" href="Apartness.Definition.html#4441" class="Bound">i</a> <a id="4467" href="Apartness.Definition.html#4452" class="Bound">x</a> <a id="4469" href="Apartness.Definition.html#4456" class="Bound">a</a>

 <a id="Apartness.apartness-is-symmetric"></a><a id="4473" href="Apartness.Definition.html#4473" class="Function">apartness-is-symmetric</a> <a id="4496" class="Symbol">:</a> <a id="4498" class="Symbol">{</a><a id="4499" href="Apartness.Definition.html#4499" class="Bound">X</a> <a id="4501" class="Symbol">:</a> <a id="4503" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4505" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4507" class="Symbol">}</a> <a id="4509" class="Symbol">(</a><a id="4510" href="Apartness.Definition.html#4510" class="Bound Operator">_♯_</a> <a id="4514" class="Symbol">:</a> <a id="4516" href="Apartness.Definition.html#4499" class="Bound">X</a> <a id="4518" class="Symbol">→</a> <a id="4520" href="Apartness.Definition.html#4499" class="Bound">X</a> <a id="4522" class="Symbol">→</a> <a id="4524" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4526" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4528" class="Symbol">)</a>
                        <a id="4554" class="Symbol">→</a> <a id="4556" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="4569" href="Apartness.Definition.html#4510" class="Bound Operator">_♯_</a>
                        <a id="4597" class="Symbol">→</a> <a id="4599" href="Apartness.Definition.html#586" class="Function">is-symmetric</a> <a id="4612" href="Apartness.Definition.html#4510" class="Bound Operator">_♯_</a>
 <a id="4617" href="Apartness.Definition.html#4473" class="Function">apartness-is-symmetric</a> <a id="4640" href="Apartness.Definition.html#4640" class="Bound Operator">_♯_</a> <a id="4644" class="Symbol">(</a><a id="4645" href="Apartness.Definition.html#4645" class="Bound">p</a> <a id="4647" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4649" href="Apartness.Definition.html#4649" class="Bound">i</a> <a id="4651" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4653" href="Apartness.Definition.html#4653" class="Bound">s</a> <a id="4655" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4657" href="Apartness.Definition.html#4657" class="Bound">c</a><a id="4658" class="Symbol">)</a> <a id="4660" class="Symbol">=</a> <a id="4662" href="Apartness.Definition.html#4653" class="Bound">s</a>

 <a id="Apartness.apartness-is-cotransitive"></a><a id="4666" href="Apartness.Definition.html#4666" class="Function">apartness-is-cotransitive</a> <a id="4692" class="Symbol">:</a> <a id="4694" class="Symbol">{</a><a id="4695" href="Apartness.Definition.html#4695" class="Bound">X</a> <a id="4697" class="Symbol">:</a> <a id="4699" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4701" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4703" class="Symbol">}</a> <a id="4705" class="Symbol">(</a><a id="4706" href="Apartness.Definition.html#4706" class="Bound Operator">_♯_</a> <a id="4710" class="Symbol">:</a> <a id="4712" href="Apartness.Definition.html#4695" class="Bound">X</a> <a id="4714" class="Symbol">→</a> <a id="4716" href="Apartness.Definition.html#4695" class="Bound">X</a> <a id="4718" class="Symbol">→</a> <a id="4720" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4722" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4724" class="Symbol">)</a>
                           <a id="4753" class="Symbol">→</a> <a id="4755" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="4768" href="Apartness.Definition.html#4706" class="Bound Operator">_♯_</a>
                           <a id="4799" class="Symbol">→</a> <a id="4801" href="Apartness.Definition.html#2744" class="Function">is-cotransitive</a> <a id="4817" href="Apartness.Definition.html#4706" class="Bound Operator">_♯_</a>
 <a id="4822" href="Apartness.Definition.html#4666" class="Function">apartness-is-cotransitive</a> <a id="4848" href="Apartness.Definition.html#4848" class="Bound Operator">_♯_</a> <a id="4852" class="Symbol">(</a><a id="4853" href="Apartness.Definition.html#4853" class="Bound">p</a> <a id="4855" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4857" href="Apartness.Definition.html#4857" class="Bound">i</a> <a id="4859" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4861" href="Apartness.Definition.html#4861" class="Bound">s</a> <a id="4863" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4865" href="Apartness.Definition.html#4865" class="Bound">c</a><a id="4866" class="Symbol">)</a> <a id="4868" class="Symbol">=</a> <a id="4870" href="Apartness.Definition.html#4865" class="Bound">c</a>

 <a id="Apartness.strong-apartness-is-prop-valued"></a><a id="4874" href="Apartness.Definition.html#4874" class="Function">strong-apartness-is-prop-valued</a> <a id="4906" class="Symbol">:</a> <a id="4908" class="Symbol">{</a><a id="4909" href="Apartness.Definition.html#4909" class="Bound">X</a> <a id="4911" class="Symbol">:</a> <a id="4913" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4915" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4917" class="Symbol">}</a> <a id="4919" class="Symbol">(</a><a id="4920" href="Apartness.Definition.html#4920" class="Bound Operator">_♯_</a> <a id="4924" class="Symbol">:</a> <a id="4926" href="Apartness.Definition.html#4909" class="Bound">X</a> <a id="4928" class="Symbol">→</a> <a id="4930" href="Apartness.Definition.html#4909" class="Bound">X</a> <a id="4932" class="Symbol">→</a> <a id="4934" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4936" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4938" class="Symbol">)</a>
                                 <a id="4973" class="Symbol">→</a> <a id="4975" href="Apartness.Definition.html#636" class="Function">is-strong-apartness</a> <a id="4995" href="Apartness.Definition.html#4920" class="Bound Operator">_♯_</a>
                                 <a id="5032" class="Symbol">→</a> <a id="5034" href="Apartness.Definition.html#554" class="Function">is-prop-valued</a> <a id="5049" href="Apartness.Definition.html#4920" class="Bound Operator">_♯_</a>
 <a id="5054" href="Apartness.Definition.html#4874" class="Function">strong-apartness-is-prop-valued</a> <a id="5086" href="Apartness.Definition.html#5086" class="Bound Operator">_♯_</a> <a id="5090" class="Symbol">(</a><a id="5091" href="Apartness.Definition.html#5091" class="Bound">p</a> <a id="5093" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5095" href="Apartness.Definition.html#5095" class="Bound">i</a> <a id="5097" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5099" href="Apartness.Definition.html#5099" class="Bound">s</a> <a id="5101" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5103" href="Apartness.Definition.html#5103" class="Bound">c</a><a id="5104" class="Symbol">)</a> <a id="5106" class="Symbol">=</a> <a id="5108" href="Apartness.Definition.html#5091" class="Bound">p</a>

 <a id="Apartness.strong-apartness-is-irreflexive"></a><a id="5112" href="Apartness.Definition.html#5112" class="Function">strong-apartness-is-irreflexive</a> <a id="5144" class="Symbol">:</a> <a id="5146" class="Symbol">{</a><a id="5147" href="Apartness.Definition.html#5147" class="Bound">X</a> <a id="5149" class="Symbol">:</a> <a id="5151" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5153" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5155" class="Symbol">}</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Apartness.Definition.html#5158" class="Bound Operator">_♯_</a> <a id="5162" class="Symbol">:</a> <a id="5164" href="Apartness.Definition.html#5147" class="Bound">X</a> <a id="5166" class="Symbol">→</a> <a id="5168" href="Apartness.Definition.html#5147" class="Bound">X</a> <a id="5170" class="Symbol">→</a> <a id="5172" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5174" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5176" class="Symbol">)</a>
                                 <a id="5211" class="Symbol">→</a> <a id="5213" href="Apartness.Definition.html#636" class="Function">is-strong-apartness</a> <a id="5233" href="Apartness.Definition.html#5158" class="Bound Operator">_♯_</a>
                                 <a id="5270" class="Symbol">→</a> <a id="5272" href="Apartness.Definition.html#570" class="Function">is-irreflexive</a> <a id="5287" href="Apartness.Definition.html#5158" class="Bound Operator">_♯_</a>
 <a id="5292" href="Apartness.Definition.html#5112" class="Function">strong-apartness-is-irreflexive</a> <a id="5324" href="Apartness.Definition.html#5324" class="Bound Operator">_♯_</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Apartness.Definition.html#5329" class="Bound">p</a> <a id="5331" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5333" href="Apartness.Definition.html#5333" class="Bound">i</a> <a id="5335" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5337" href="Apartness.Definition.html#5337" class="Bound">s</a> <a id="5339" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5341" href="Apartness.Definition.html#5341" class="Bound">c</a><a id="5342" class="Symbol">)</a> <a id="5344" class="Symbol">=</a> <a id="5346" href="Apartness.Definition.html#5333" class="Bound">i</a>

 <a id="Apartness.strong-apartness-is-irreflexive&#39;"></a><a id="5350" href="Apartness.Definition.html#5350" class="Function">strong-apartness-is-irreflexive&#39;</a> <a id="5383" class="Symbol">:</a> <a id="5385" class="Symbol">{</a><a id="5386" href="Apartness.Definition.html#5386" class="Bound">X</a> <a id="5388" class="Symbol">:</a> <a id="5390" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5392" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5394" class="Symbol">}</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Apartness.Definition.html#5397" class="Bound Operator">_♯_</a> <a id="5401" class="Symbol">:</a> <a id="5403" href="Apartness.Definition.html#5386" class="Bound">X</a> <a id="5405" class="Symbol">→</a> <a id="5407" href="Apartness.Definition.html#5386" class="Bound">X</a> <a id="5409" class="Symbol">→</a> <a id="5411" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5413" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5415" class="Symbol">)</a>
                                  <a id="5451" class="Symbol">→</a> <a id="5453" href="Apartness.Definition.html#636" class="Function">is-strong-apartness</a> <a id="5473" href="Apartness.Definition.html#5397" class="Bound Operator">_♯_</a>
                                  <a id="5511" class="Symbol">→</a> <a id="5513" class="Symbol">(</a><a id="5514" href="Apartness.Definition.html#5514" class="Bound">x</a> <a id="5516" href="Apartness.Definition.html#5516" class="Bound">y</a> <a id="5518" class="Symbol">:</a> <a id="5520" href="Apartness.Definition.html#5386" class="Bound">X</a><a id="5521" class="Symbol">)</a> <a id="5523" class="Symbol">→</a> <a id="5525" href="Apartness.Definition.html#5514" class="Bound">x</a> <a id="5527" href="Apartness.Definition.html#5397" class="Bound Operator">♯</a> <a id="5529" href="Apartness.Definition.html#5516" class="Bound">y</a> <a id="5531" class="Symbol">→</a> <a id="5533" href="Apartness.Definition.html#5514" class="Bound">x</a> <a id="5535" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5537" href="Apartness.Definition.html#5516" class="Bound">y</a>
 <a id="5540" href="Apartness.Definition.html#5350" class="Function">strong-apartness-is-irreflexive&#39;</a> <a id="5573" href="Apartness.Definition.html#5573" class="Bound Operator">_♯_</a> <a id="5577" class="Symbol">(</a><a id="5578" href="Apartness.Definition.html#5578" class="Bound">p</a> <a id="5580" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5582" href="Apartness.Definition.html#5582" class="Bound">i</a> <a id="5584" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5586" href="Apartness.Definition.html#5586" class="Bound">s</a> <a id="5588" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5590" href="Apartness.Definition.html#5590" class="Bound">c</a><a id="5591" class="Symbol">)</a> <a id="5593" href="Apartness.Definition.html#5593" class="Bound">x</a> <a id="5595" href="Apartness.Definition.html#5595" class="Bound">y</a> <a id="5597" href="Apartness.Definition.html#5597" class="Bound">a</a> <a id="5599" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5604" class="Symbol">=</a> <a id="5606" href="Apartness.Definition.html#5582" class="Bound">i</a> <a id="5608" href="Apartness.Definition.html#5593" class="Bound">x</a> <a id="5610" href="Apartness.Definition.html#5597" class="Bound">a</a>

 <a id="Apartness.strong-apartness-is-symmetric"></a><a id="5614" href="Apartness.Definition.html#5614" class="Function">strong-apartness-is-symmetric</a> <a id="5644" class="Symbol">:</a> <a id="5646" class="Symbol">{</a><a id="5647" href="Apartness.Definition.html#5647" class="Bound">X</a> <a id="5649" class="Symbol">:</a> <a id="5651" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5653" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5655" class="Symbol">}</a> <a id="5657" class="Symbol">(</a><a id="5658" href="Apartness.Definition.html#5658" class="Bound Operator">_♯_</a> <a id="5662" class="Symbol">:</a> <a id="5664" href="Apartness.Definition.html#5647" class="Bound">X</a> <a id="5666" class="Symbol">→</a> <a id="5668" href="Apartness.Definition.html#5647" class="Bound">X</a> <a id="5670" class="Symbol">→</a> <a id="5672" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5674" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5676" class="Symbol">)</a>
                               <a id="5709" class="Symbol">→</a> <a id="5711" href="Apartness.Definition.html#636" class="Function">is-strong-apartness</a> <a id="5731" href="Apartness.Definition.html#5658" class="Bound Operator">_♯_</a>
                               <a id="5766" class="Symbol">→</a> <a id="5768" href="Apartness.Definition.html#586" class="Function">is-symmetric</a> <a id="5781" href="Apartness.Definition.html#5658" class="Bound Operator">_♯_</a>
 <a id="5786" href="Apartness.Definition.html#5614" class="Function">strong-apartness-is-symmetric</a> <a id="5816" href="Apartness.Definition.html#5816" class="Bound Operator">_♯_</a> <a id="5820" class="Symbol">(</a><a id="5821" href="Apartness.Definition.html#5821" class="Bound">p</a> <a id="5823" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5825" href="Apartness.Definition.html#5825" class="Bound">i</a> <a id="5827" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5829" href="Apartness.Definition.html#5829" class="Bound">s</a> <a id="5831" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5833" href="Apartness.Definition.html#5833" class="Bound">c</a><a id="5834" class="Symbol">)</a> <a id="5836" class="Symbol">=</a> <a id="5838" href="Apartness.Definition.html#5829" class="Bound">s</a>

 <a id="Apartness.strong-apartness-is-cotransitive"></a><a id="5842" href="Apartness.Definition.html#5842" class="Function">strong-apartness-is-cotransitive</a> <a id="5875" class="Symbol">:</a> <a id="5877" class="Symbol">{</a><a id="5878" href="Apartness.Definition.html#5878" class="Bound">X</a> <a id="5880" class="Symbol">:</a> <a id="5882" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5884" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5886" class="Symbol">}</a> <a id="5888" class="Symbol">(</a><a id="5889" href="Apartness.Definition.html#5889" class="Bound Operator">_♯_</a> <a id="5893" class="Symbol">:</a> <a id="5895" href="Apartness.Definition.html#5878" class="Bound">X</a> <a id="5897" class="Symbol">→</a> <a id="5899" href="Apartness.Definition.html#5878" class="Bound">X</a> <a id="5901" class="Symbol">→</a> <a id="5903" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5905" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5907" class="Symbol">)</a>
                                  <a id="5943" class="Symbol">→</a> <a id="5945" href="Apartness.Definition.html#636" class="Function">is-strong-apartness</a> <a id="5965" href="Apartness.Definition.html#5889" class="Bound Operator">_♯_</a>
                                  <a id="6003" class="Symbol">→</a> <a id="6005" href="Apartness.Definition.html#600" class="Function">is-strongly-cotransitive</a> <a id="6030" href="Apartness.Definition.html#5889" class="Bound Operator">_♯_</a>
 <a id="6035" href="Apartness.Definition.html#5842" class="Function">strong-apartness-is-cotransitive</a> <a id="6068" href="Apartness.Definition.html#6068" class="Bound Operator">_♯_</a> <a id="6072" class="Symbol">(</a><a id="6073" href="Apartness.Definition.html#6073" class="Bound">p</a> <a id="6075" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6077" href="Apartness.Definition.html#6077" class="Bound">i</a> <a id="6079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6081" href="Apartness.Definition.html#6081" class="Bound">s</a> <a id="6083" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6085" href="Apartness.Definition.html#6085" class="Bound">c</a><a id="6086" class="Symbol">)</a> <a id="6088" class="Symbol">=</a> <a id="6090" href="Apartness.Definition.html#6085" class="Bound">c</a>

 <a id="Apartness.not-equal-if-apart"></a><a id="6094" href="Apartness.Definition.html#6094" class="Function">not-equal-if-apart</a> <a id="6113" class="Symbol">:</a> <a id="6115" class="Symbol">{</a><a id="6116" href="Apartness.Definition.html#6116" class="Bound">X</a> <a id="6118" class="Symbol">:</a> <a id="6120" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6122" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6124" class="Symbol">}</a> <a id="6126" class="Symbol">(</a><a id="6127" href="Apartness.Definition.html#6127" class="Bound Operator">_♯_</a> <a id="6131" class="Symbol">:</a> <a id="6133" href="Apartness.Definition.html#6116" class="Bound">X</a> <a id="6135" class="Symbol">→</a> <a id="6137" href="Apartness.Definition.html#6116" class="Bound">X</a> <a id="6139" class="Symbol">→</a> <a id="6141" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6143" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6145" class="Symbol">)</a>
                    <a id="6167" class="Symbol">→</a> <a id="6169" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="6182" href="Apartness.Definition.html#6127" class="Bound Operator">_♯_</a>
                    <a id="6206" class="Symbol">→</a> <a id="6208" class="Symbol">{</a><a id="6209" href="Apartness.Definition.html#6209" class="Bound">x</a> <a id="6211" href="Apartness.Definition.html#6211" class="Bound">y</a> <a id="6213" class="Symbol">:</a> <a id="6215" href="Apartness.Definition.html#6116" class="Bound">X</a><a id="6216" class="Symbol">}</a> <a id="6218" class="Symbol">→</a> <a id="6220" href="Apartness.Definition.html#6209" class="Bound">x</a> <a id="6222" href="Apartness.Definition.html#6127" class="Bound Operator">♯</a> <a id="6224" href="Apartness.Definition.html#6211" class="Bound">y</a> <a id="6226" class="Symbol">→</a> <a id="6228" href="Apartness.Definition.html#6209" class="Bound">x</a> <a id="6230" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="6232" href="Apartness.Definition.html#6211" class="Bound">y</a>
 <a id="6235" href="Apartness.Definition.html#6094" class="Function">not-equal-if-apart</a> <a id="6254" href="Apartness.Definition.html#6254" class="Bound Operator">_♯_</a> <a id="6258" href="Apartness.Definition.html#6258" class="Bound">a</a> <a id="6260" class="Symbol">{</a><a id="6261" href="Apartness.Definition.html#6261" class="Bound">x</a><a id="6262" class="Symbol">}</a> <a id="6264" class="Symbol">{</a><a id="6265" href="Apartness.Definition.html#6265" class="Bound">y</a><a id="6266" class="Symbol">}</a> <a id="6268" href="Apartness.Definition.html#6268" class="Bound">h</a> <a id="6270" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6275" class="Symbol">=</a> <a id="6277" href="Apartness.Definition.html#4041" class="Function">apartness-is-irreflexive</a> <a id="6302" href="Apartness.Definition.html#6254" class="Bound Operator">_♯_</a> <a id="6306" href="Apartness.Definition.html#6258" class="Bound">a</a> <a id="6308" href="Apartness.Definition.html#6261" class="Bound">x</a> <a id="6310" href="Apartness.Definition.html#6268" class="Bound">h</a>

 <a id="Apartness.not-not-equal-not-apart"></a><a id="6314" href="Apartness.Definition.html#6314" class="Function">not-not-equal-not-apart</a> <a id="6338" class="Symbol">:</a> <a id="6340" class="Symbol">{</a><a id="6341" href="Apartness.Definition.html#6341" class="Bound">X</a> <a id="6343" class="Symbol">:</a> <a id="6345" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6347" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6349" class="Symbol">}</a> <a id="6351" class="Symbol">(</a><a id="6352" href="Apartness.Definition.html#6352" class="Bound">x</a> <a id="6354" href="Apartness.Definition.html#6354" class="Bound">y</a> <a id="6356" class="Symbol">:</a> <a id="6358" href="Apartness.Definition.html#6341" class="Bound">X</a><a id="6359" class="Symbol">)</a> <a id="6361" class="Symbol">(</a><a id="6362" href="Apartness.Definition.html#6362" class="Bound Operator">_♯_</a> <a id="6366" class="Symbol">:</a> <a id="6368" href="Apartness.Definition.html#6341" class="Bound">X</a> <a id="6370" class="Symbol">→</a> <a id="6372" href="Apartness.Definition.html#6341" class="Bound">X</a> <a id="6374" class="Symbol">→</a> <a id="6376" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6378" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6380" class="Symbol">)</a>
                         <a id="6407" class="Symbol">→</a> <a id="6409" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="6422" href="Apartness.Definition.html#6362" class="Bound Operator">_♯_</a>
                         <a id="6451" class="Symbol">→</a> <a id="6453" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="6456" class="Symbol">(</a><a id="6457" href="Apartness.Definition.html#6352" class="Bound">x</a> <a id="6459" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6461" href="Apartness.Definition.html#6354" class="Bound">y</a><a id="6462" class="Symbol">)</a>
                         <a id="6489" class="Symbol">→</a> <a id="6491" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6493" class="Symbol">(</a><a id="6494" href="Apartness.Definition.html#6352" class="Bound">x</a> <a id="6496" href="Apartness.Definition.html#6362" class="Bound Operator">♯</a> <a id="6498" href="Apartness.Definition.html#6354" class="Bound">y</a><a id="6499" class="Symbol">)</a>
 <a id="6502" href="Apartness.Definition.html#6314" class="Function">not-not-equal-not-apart</a> <a id="6526" href="Apartness.Definition.html#6526" class="Bound">x</a> <a id="6528" href="Apartness.Definition.html#6528" class="Bound">y</a> <a id="6530" href="Apartness.Definition.html#6530" class="Bound Operator">_♯_</a> <a id="6534" class="Symbol">(_</a> <a id="6537" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6539" href="Apartness.Definition.html#6539" class="Bound">i</a> <a id="6541" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6543" class="Symbol">_</a> <a id="6545" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6547" class="Symbol">_)</a> <a id="6550" class="Symbol">=</a>
  <a id="6554" href="Apartness.Definition.html#1482" class="Function">double-negation-of-equality-gives-negation-of-apartness</a> <a id="6610" href="Apartness.Definition.html#6526" class="Bound">x</a> <a id="6612" href="Apartness.Definition.html#6528" class="Bound">y</a> <a id="6614" href="Apartness.Definition.html#6530" class="Bound Operator">_♯_</a> <a id="6618" href="Apartness.Definition.html#6539" class="Bound">i</a>

 <a id="Apartness.tight-types-are-¬¬-separated"></a><a id="6622" href="Apartness.Definition.html#6622" class="Function">tight-types-are-¬¬-separated</a> <a id="6651" class="Symbol">:</a> <a id="6653" class="Symbol">{</a><a id="6654" href="Apartness.Definition.html#6654" class="Bound">X</a> <a id="6656" class="Symbol">:</a> <a id="6658" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6660" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6662" class="Symbol">}</a> <a id="6664" class="Symbol">(</a><a id="6665" href="Apartness.Definition.html#6665" class="Bound Operator">_♯_</a> <a id="6669" class="Symbol">:</a> <a id="6671" href="Apartness.Definition.html#6654" class="Bound">X</a> <a id="6673" class="Symbol">→</a> <a id="6675" href="Apartness.Definition.html#6654" class="Bound">X</a> <a id="6677" class="Symbol">→</a> <a id="6679" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6681" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6683" class="Symbol">)</a>
                              <a id="6715" class="Symbol">→</a> <a id="6717" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="6730" href="Apartness.Definition.html#6665" class="Bound Operator">_♯_</a>
                              <a id="6764" class="Symbol">→</a> <a id="6766" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="6775" href="Apartness.Definition.html#6665" class="Bound Operator">_♯_</a>
                              <a id="6809" class="Symbol">→</a> <a id="6811" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="6827" href="Apartness.Definition.html#6654" class="Bound">X</a>
 <a id="6830" href="Apartness.Definition.html#6622" class="Function">tight-types-are-¬¬-separated</a> <a id="6859" href="Apartness.Definition.html#6859" class="Bound Operator">_♯_</a> <a id="6863" class="Symbol">(_</a> <a id="6866" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6868" href="Apartness.Definition.html#6868" class="Bound">i</a> <a id="6870" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6872" class="Symbol">_</a> <a id="6874" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6876" class="Symbol">_)</a> <a id="6879" class="Symbol">=</a>
  <a id="6883" href="Apartness.Definition.html#1769" class="Function">tight-types-are-¬¬-separated&#39;</a> <a id="6913" href="Apartness.Definition.html#6859" class="Bound Operator">_♯_</a> <a id="6917" href="Apartness.Definition.html#6868" class="Bound">i</a>

 <a id="Apartness.tight-types-are-sets"></a><a id="6921" href="Apartness.Definition.html#6921" class="Function">tight-types-are-sets</a> <a id="6942" class="Symbol">:</a> <a id="6944" class="Symbol">{</a><a id="6945" href="Apartness.Definition.html#6945" class="Bound">X</a> <a id="6947" class="Symbol">:</a> <a id="6949" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6951" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6953" class="Symbol">}</a> <a id="6955" class="Symbol">(</a><a id="6956" href="Apartness.Definition.html#6956" class="Bound Operator">_♯_</a> <a id="6960" class="Symbol">:</a> <a id="6962" href="Apartness.Definition.html#6945" class="Bound">X</a> <a id="6964" class="Symbol">→</a> <a id="6966" href="Apartness.Definition.html#6945" class="Bound">X</a> <a id="6968" class="Symbol">→</a> <a id="6970" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6972" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6974" class="Symbol">)</a>
                      <a id="6998" class="Symbol">→</a> <a id="7000" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7007" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7009" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                      <a id="7034" class="Symbol">→</a> <a id="7036" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="7049" href="Apartness.Definition.html#6956" class="Bound Operator">_♯_</a>
                      <a id="7075" class="Symbol">→</a> <a id="7077" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="7086" href="Apartness.Definition.html#6956" class="Bound Operator">_♯_</a>
                      <a id="7112" class="Symbol">→</a> <a id="7114" href="UF.Sets.html#709" class="Function">is-set</a> <a id="7121" href="Apartness.Definition.html#6945" class="Bound">X</a>
 <a id="7124" href="Apartness.Definition.html#6921" class="Function">tight-types-are-sets</a> <a id="7145" href="Apartness.Definition.html#7145" class="Bound Operator">_♯_</a> <a id="7149" href="Apartness.Definition.html#7149" class="Bound">fe</a> <a id="7152" class="Symbol">(_</a> <a id="7155" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7157" href="Apartness.Definition.html#7157" class="Bound">i</a> <a id="7159" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7161" class="Symbol">_</a> <a id="7163" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7165" class="Symbol">_)</a> <a id="7168" class="Symbol">=</a> <a id="7170" href="Apartness.Definition.html#2170" class="Function">tight-types-are-sets&#39;</a> <a id="7192" href="Apartness.Definition.html#7145" class="Bound Operator">_♯_</a> <a id="7196" href="Apartness.Definition.html#7149" class="Bound">fe</a> <a id="7199" href="Apartness.Definition.html#7157" class="Bound">i</a>

 <a id="Apartness.finner-than-tight-is-tight"></a><a id="7203" href="Apartness.Definition.html#7203" class="Function">finner-than-tight-is-tight</a>
  <a id="7232" class="Symbol">:</a> <a id="7234" class="Symbol">{</a><a id="7235" href="Apartness.Definition.html#7235" class="Bound">X</a> <a id="7237" class="Symbol">:</a> <a id="7239" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7241" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7243" class="Symbol">}</a>
  <a id="7247" class="Symbol">→</a> <a id="7249" class="Symbol">(</a><a id="7250" href="Apartness.Definition.html#7250" class="Bound Operator">_♯_</a>  <a id="7255" class="Symbol">:</a> <a id="7257" href="Apartness.Definition.html#7235" class="Bound">X</a> <a id="7259" class="Symbol">→</a> <a id="7261" href="Apartness.Definition.html#7235" class="Bound">X</a> <a id="7263" class="Symbol">→</a> <a id="7265" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7267" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7269" class="Symbol">)</a>
  <a id="7273" class="Symbol">→</a> <a id="7275" class="Symbol">(</a><a id="7276" href="Apartness.Definition.html#7276" class="Bound Operator">_♯&#39;_</a> <a id="7281" class="Symbol">:</a> <a id="7283" href="Apartness.Definition.html#7235" class="Bound">X</a> <a id="7285" class="Symbol">→</a> <a id="7287" href="Apartness.Definition.html#7235" class="Bound">X</a> <a id="7289" class="Symbol">→</a> <a id="7291" href="MLTT.Universes.html#3821" class="Generalizable">𝓥&#39;</a> <a id="7294" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7296" class="Symbol">)</a>
  <a id="7300" class="Symbol">→</a> <a id="7302" class="Symbol">((</a><a id="7304" href="Apartness.Definition.html#7304" class="Bound">x</a> <a id="7306" href="Apartness.Definition.html#7306" class="Bound">y</a> <a id="7308" class="Symbol">:</a> <a id="7310" href="Apartness.Definition.html#7235" class="Bound">X</a><a id="7311" class="Symbol">)</a> <a id="7313" class="Symbol">→</a> <a id="7315" href="Apartness.Definition.html#7304" class="Bound">x</a> <a id="7317" href="Apartness.Definition.html#7250" class="Bound Operator">♯</a> <a id="7319" href="Apartness.Definition.html#7306" class="Bound">y</a> <a id="7321" class="Symbol">→</a> <a id="7323" href="Apartness.Definition.html#7304" class="Bound">x</a> <a id="7325" href="Apartness.Definition.html#7276" class="Bound Operator">♯&#39;</a> <a id="7328" href="Apartness.Definition.html#7306" class="Bound">y</a><a id="7329" class="Symbol">)</a>
  <a id="7333" class="Symbol">→</a> <a id="7335" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="7344" href="Apartness.Definition.html#7250" class="Bound Operator">_♯_</a>
  <a id="7350" class="Symbol">→</a> <a id="7352" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="7361" href="Apartness.Definition.html#7276" class="Bound Operator">_♯&#39;_</a>
 <a id="7367" href="Apartness.Definition.html#7203" class="Function">finner-than-tight-is-tight</a> <a id="7394" href="Apartness.Definition.html#7394" class="Bound Operator">_♯_</a> <a id="7398" href="Apartness.Definition.html#7398" class="Bound Operator">_♯&#39;_</a> <a id="7403" href="Apartness.Definition.html#7403" class="Bound">ϕ</a> <a id="7405" href="Apartness.Definition.html#7405" class="Bound">t</a> <a id="7407" class="Symbol">=</a> <a id="7409" href="Apartness.Definition.html#7496" class="Function">II</a>
  <a id="7414" class="Keyword">where</a>
   <a id="7423" href="Apartness.Definition.html#7423" class="Function">I</a> <a id="7425" class="Symbol">:</a> <a id="7427" class="Symbol">∀</a> <a id="7429" href="Apartness.Definition.html#7429" class="Bound">x</a> <a id="7431" href="Apartness.Definition.html#7431" class="Bound">y</a> <a id="7433" class="Symbol">→</a> <a id="7435" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7437" class="Symbol">(</a><a id="7438" href="Apartness.Definition.html#7429" class="Bound">x</a> <a id="7440" href="Apartness.Definition.html#7398" class="Bound Operator">♯&#39;</a> <a id="7443" href="Apartness.Definition.html#7431" class="Bound">y</a><a id="7444" class="Symbol">)</a> <a id="7446" class="Symbol">→</a> <a id="7448" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7450" class="Symbol">(</a><a id="7451" href="Apartness.Definition.html#7429" class="Bound">x</a> <a id="7453" href="Apartness.Definition.html#7394" class="Bound Operator">♯</a> <a id="7455" href="Apartness.Definition.html#7431" class="Bound">y</a><a id="7456" class="Symbol">)</a>
   <a id="7461" href="Apartness.Definition.html#7423" class="Function">I</a> <a id="7463" href="Apartness.Definition.html#7463" class="Bound">x</a> <a id="7465" href="Apartness.Definition.html#7465" class="Bound">y</a> <a id="7467" class="Symbol">=</a> <a id="7469" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="7484" class="Symbol">(</a><a id="7485" href="Apartness.Definition.html#7403" class="Bound">ϕ</a> <a id="7487" href="Apartness.Definition.html#7463" class="Bound">x</a> <a id="7489" href="Apartness.Definition.html#7465" class="Bound">y</a><a id="7490" class="Symbol">)</a>

   <a id="7496" href="Apartness.Definition.html#7496" class="Function">II</a> <a id="7499" class="Symbol">:</a> <a id="7501" class="Symbol">∀</a> <a id="7503" href="Apartness.Definition.html#7503" class="Bound">x</a> <a id="7505" href="Apartness.Definition.html#7505" class="Bound">y</a> <a id="7507" class="Symbol">→</a> <a id="7509" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Apartness.Definition.html#7503" class="Bound">x</a> <a id="7514" href="Apartness.Definition.html#7398" class="Bound Operator">♯&#39;</a> <a id="7517" href="Apartness.Definition.html#7505" class="Bound">y</a><a id="7518" class="Symbol">)</a> <a id="7520" class="Symbol">→</a> <a id="7522" href="Apartness.Definition.html#7503" class="Bound">x</a> <a id="7524" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7526" href="Apartness.Definition.html#7505" class="Bound">y</a>
   <a id="7531" href="Apartness.Definition.html#7496" class="Function">II</a> <a id="7534" href="Apartness.Definition.html#7534" class="Bound">x</a> <a id="7536" href="Apartness.Definition.html#7536" class="Bound">y</a> <a id="7538" class="Symbol">=</a> <a id="7540" href="Apartness.Definition.html#7405" class="Bound">t</a> <a id="7542" href="Apartness.Definition.html#7534" class="Bound">x</a> <a id="7544" href="Apartness.Definition.html#7536" class="Bound">y</a> <a id="7546" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7548" href="Apartness.Definition.html#7423" class="Function">I</a> <a id="7550" href="Apartness.Definition.html#7534" class="Bound">x</a> <a id="7552" href="Apartness.Definition.html#7536" class="Bound">y</a>

<a id="7555" class="Markup">\end{code}</a><a id="7565" class="Background">

The above use apartness data, but its existence is enough, because
being a ¬¬-separated type and being a set are propositions.

</a><a id="7695" class="Markup">\begin{code}</a>

 <a id="Apartness.tight-separated&#39;"></a><a id="7710" href="Apartness.Definition.html#7710" class="Function">tight-separated&#39;</a> <a id="7727" class="Symbol">:</a> <a id="7729" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7736" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7738" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                  <a id="7758" class="Symbol">→</a> <a id="7760" class="Symbol">{</a><a id="7761" href="Apartness.Definition.html#7761" class="Bound">X</a> <a id="7763" class="Symbol">:</a> <a id="7765" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7767" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7769" class="Symbol">}</a>
                  <a id="7789" class="Symbol">→</a> <a id="7791" class="Symbol">(</a><a id="7792" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="7794" href="Apartness.Definition.html#7794" class="Bound Operator">_♯_</a> <a id="7798" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="7800" class="Symbol">(</a><a id="7801" href="Apartness.Definition.html#7761" class="Bound">X</a> <a id="7803" class="Symbol">→</a> <a id="7805" href="Apartness.Definition.html#7761" class="Bound">X</a> <a id="7807" class="Symbol">→</a> <a id="7809" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7811" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7813" class="Symbol">)</a><a id="7814" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="7816" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="7829" href="Apartness.Definition.html#7794" class="Bound Operator">_♯_</a> <a id="7833" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7835" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="7844" href="Apartness.Definition.html#7794" class="Bound Operator">_♯_</a><a id="7847" class="Symbol">)</a>
                  <a id="7867" class="Symbol">→</a> <a id="7869" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="7885" href="Apartness.Definition.html#7761" class="Bound">X</a>
 <a id="7888" href="Apartness.Definition.html#7710" class="Function">tight-separated&#39;</a> <a id="7905" class="Symbol">{</a><a id="7906" href="Apartness.Definition.html#7906" class="Bound">𝓤</a><a id="7907" class="Symbol">}</a> <a id="7909" href="Apartness.Definition.html#7909" class="Bound">fe</a> <a id="7912" class="Symbol">{</a><a id="7913" href="Apartness.Definition.html#7913" class="Bound">X</a><a id="7914" class="Symbol">}</a> <a id="7916" class="Symbol">=</a> <a id="7918" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="7925" class="Symbol">(</a><a id="7926" href="UF.NotNotStablePropositions.html#3111" class="Function">being-¬¬-separated-is-prop</a> <a id="7953" href="Apartness.Definition.html#7909" class="Bound">fe</a><a id="7955" class="Symbol">)</a> <a id="7957" href="Apartness.Definition.html#7972" class="Function">f</a>
   <a id="7962" class="Keyword">where</a>
    <a id="7972" href="Apartness.Definition.html#7972" class="Function">f</a> <a id="7974" class="Symbol">:</a> <a id="7976" class="Symbol">(</a><a id="7977" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7979" href="Apartness.Definition.html#7979" class="Bound Operator">_♯_</a> <a id="7983" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7985" class="Symbol">(</a><a id="7986" href="Apartness.Definition.html#7913" class="Bound">X</a> <a id="7988" class="Symbol">→</a> <a id="7990" href="Apartness.Definition.html#7913" class="Bound">X</a> <a id="7992" class="Symbol">→</a> <a id="7994" href="Apartness.Definition.html#7906" class="Bound">𝓤</a> <a id="7996" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7998" class="Symbol">)</a><a id="7999" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8001" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="8014" href="Apartness.Definition.html#7979" class="Bound Operator">_♯_</a> <a id="8018" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8020" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="8029" href="Apartness.Definition.html#7979" class="Bound Operator">_♯_</a><a id="8032" class="Symbol">)</a>
      <a id="8040" class="Symbol">→</a> <a id="8042" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="8058" href="Apartness.Definition.html#7913" class="Bound">X</a>
    <a id="8064" href="Apartness.Definition.html#7972" class="Function">f</a> <a id="8066" class="Symbol">(</a><a id="8067" href="Apartness.Definition.html#8067" class="Bound Operator">_♯_</a> <a id="8071" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8073" href="Apartness.Definition.html#8073" class="Bound">a</a> <a id="8075" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8077" href="Apartness.Definition.html#8077" class="Bound">t</a><a id="8078" class="Symbol">)</a> <a id="8080" class="Symbol">=</a> <a id="8082" href="Apartness.Definition.html#6622" class="Function">tight-types-are-¬¬-separated</a> <a id="8111" href="Apartness.Definition.html#8067" class="Bound Operator">_♯_</a> <a id="8115" href="Apartness.Definition.html#8073" class="Bound">a</a> <a id="8117" href="Apartness.Definition.html#8077" class="Bound">t</a>

 <a id="Apartness.tight-types-are-sets&#39;&#39;"></a><a id="8121" href="Apartness.Definition.html#8121" class="Function">tight-types-are-sets&#39;&#39;</a> <a id="8144" class="Symbol">:</a> <a id="8146" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8153" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8155" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                        <a id="8181" class="Symbol">→</a> <a id="8183" class="Symbol">{</a><a id="8184" href="Apartness.Definition.html#8184" class="Bound">X</a> <a id="8186" class="Symbol">:</a> <a id="8188" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8190" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8192" class="Symbol">}</a>
                        <a id="8218" class="Symbol">→</a> <a id="8220" class="Symbol">(</a><a id="8221" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="8223" href="Apartness.Definition.html#8223" class="Bound Operator">_♯_</a> <a id="8227" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="8229" class="Symbol">(</a><a id="8230" href="Apartness.Definition.html#8184" class="Bound">X</a> <a id="8232" class="Symbol">→</a> <a id="8234" href="Apartness.Definition.html#8184" class="Bound">X</a> <a id="8236" class="Symbol">→</a> <a id="8238" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8240" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8242" class="Symbol">)</a><a id="8243" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="8245" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="8258" href="Apartness.Definition.html#8223" class="Bound Operator">_♯_</a> <a id="8262" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8264" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="8273" href="Apartness.Definition.html#8223" class="Bound Operator">_♯_</a><a id="8276" class="Symbol">)</a>
                        <a id="8302" class="Symbol">→</a> <a id="8304" href="UF.Sets.html#709" class="Function">is-set</a> <a id="8311" href="Apartness.Definition.html#8184" class="Bound">X</a>
 <a id="8314" href="Apartness.Definition.html#8121" class="Function">tight-types-are-sets&#39;&#39;</a> <a id="8337" class="Symbol">{</a><a id="8338" href="Apartness.Definition.html#8338" class="Bound">𝓤</a><a id="8339" class="Symbol">}</a> <a id="8341" href="Apartness.Definition.html#8341" class="Bound">fe</a> <a id="8344" class="Symbol">{</a><a id="8345" href="Apartness.Definition.html#8345" class="Bound">X</a><a id="8346" class="Symbol">}</a> <a id="8348" class="Symbol">=</a> <a id="8350" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="8357" class="Symbol">(</a><a id="8358" href="UF.Sets-Properties.html#2165" class="Function">being-set-is-prop</a> <a id="8376" href="Apartness.Definition.html#8341" class="Bound">fe</a><a id="8378" class="Symbol">)</a> <a id="8380" href="Apartness.Definition.html#8395" class="Function">f</a>
   <a id="8385" class="Keyword">where</a>
    <a id="8395" href="Apartness.Definition.html#8395" class="Function">f</a> <a id="8397" class="Symbol">:</a> <a id="8399" class="Symbol">(</a><a id="8400" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8402" href="Apartness.Definition.html#8402" class="Bound Operator">_♯_</a> <a id="8406" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8408" class="Symbol">(</a><a id="8409" href="Apartness.Definition.html#8345" class="Bound">X</a> <a id="8411" class="Symbol">→</a> <a id="8413" href="Apartness.Definition.html#8345" class="Bound">X</a> <a id="8415" class="Symbol">→</a> <a id="8417" href="Apartness.Definition.html#8338" class="Bound">𝓤</a> <a id="8419" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8421" class="Symbol">)</a><a id="8422" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8424" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="8437" href="Apartness.Definition.html#8402" class="Bound Operator">_♯_</a> <a id="8441" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8443" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="8452" href="Apartness.Definition.html#8402" class="Bound Operator">_♯_</a><a id="8455" class="Symbol">)</a> <a id="8457" class="Symbol">→</a> <a id="8459" href="UF.Sets.html#709" class="Function">is-set</a> <a id="8466" href="Apartness.Definition.html#8345" class="Bound">X</a>
    <a id="8472" href="Apartness.Definition.html#8395" class="Function">f</a> <a id="8474" class="Symbol">(</a><a id="8475" href="Apartness.Definition.html#8475" class="Bound Operator">_♯_</a> <a id="8479" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8481" href="Apartness.Definition.html#8481" class="Bound">a</a> <a id="8483" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8485" href="Apartness.Definition.html#8485" class="Bound">t</a><a id="8486" class="Symbol">)</a> <a id="8488" class="Symbol">=</a> <a id="8490" href="Apartness.Definition.html#6921" class="Function">tight-types-are-sets</a> <a id="8511" href="Apartness.Definition.html#8475" class="Bound Operator">_♯_</a> <a id="8515" class="Symbol">(</a><a id="8516" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="8529" href="Apartness.Definition.html#8338" class="Bound">𝓤</a> <a id="8531" href="Apartness.Definition.html#8338" class="Bound">𝓤</a> <a id="8533" href="Apartness.Definition.html#8341" class="Bound">fe</a><a id="8535" class="Symbol">)</a> <a id="8537" href="Apartness.Definition.html#8481" class="Bound">a</a> <a id="8539" href="Apartness.Definition.html#8485" class="Bound">t</a>

<a id="8542" class="Markup">\end{code}</a><a id="8552" class="Background">

The following is the standard equivalence relation induced by an
apartness relation. The tightness axiom defined above says that this
equivalence relation is equality.

</a><a id="8723" class="Markup">\begin{code}</a>

 <a id="Apartness.is-equiv-rel"></a><a id="8738" href="Apartness.Definition.html#8738" class="Function">is-equiv-rel</a> <a id="8751" class="Symbol">:</a> <a id="8753" class="Symbol">{</a><a id="8754" href="Apartness.Definition.html#8754" class="Bound">X</a> <a id="8756" class="Symbol">:</a> <a id="8758" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8760" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8762" class="Symbol">}</a> <a id="8764" class="Symbol">→</a> <a id="8766" class="Symbol">(</a><a id="8767" href="Apartness.Definition.html#8754" class="Bound">X</a> <a id="8769" class="Symbol">→</a> <a id="8771" href="Apartness.Definition.html#8754" class="Bound">X</a> <a id="8773" class="Symbol">→</a> <a id="8775" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8777" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8779" class="Symbol">)</a> <a id="8781" class="Symbol">→</a> <a id="8783" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8785" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8787" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8789" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="8792" href="Apartness.Definition.html#8738" class="Function">is-equiv-rel</a> <a id="8805" href="Apartness.Definition.html#8805" class="Bound Operator">_≈_</a> <a id="8809" class="Symbol">=</a> <a id="8811" href="Apartness.Definition.html#554" class="Function">is-prop-valued</a> <a id="8826" href="Apartness.Definition.html#8805" class="Bound Operator">_≈_</a>
                  <a id="8848" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8850" href="Notation.General.html#1267" class="Function">reflexive</a> <a id="8860" href="Apartness.Definition.html#8805" class="Bound Operator">_≈_</a>
                  <a id="8882" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8884" href="Notation.General.html#1344" class="Function">symmetric</a> <a id="8894" href="Apartness.Definition.html#8805" class="Bound Operator">_≈_</a>
                  <a id="8916" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8918" href="Notation.General.html#1534" class="Function">transitive</a> <a id="8929" href="Apartness.Definition.html#8805" class="Bound Operator">_≈_</a>

 <a id="Apartness.negation-of-apartness-is-equiv-rel"></a><a id="8935" href="Apartness.Definition.html#8935" class="Function">negation-of-apartness-is-equiv-rel</a> <a id="8970" class="Symbol">:</a> <a id="8972" class="Symbol">{</a><a id="8973" href="Apartness.Definition.html#8973" class="Bound">X</a> <a id="8975" class="Symbol">:</a> <a id="8977" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8979" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8981" class="Symbol">}</a>
                                    <a id="9019" class="Symbol">→</a> <a id="9021" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9028" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9030" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                    <a id="9069" class="Symbol">→</a> <a id="9071" class="Symbol">(</a><a id="9072" href="Apartness.Definition.html#9072" class="Bound Operator">_♯_</a> <a id="9076" class="Symbol">:</a> <a id="9078" href="Apartness.Definition.html#8973" class="Bound">X</a> <a id="9080" class="Symbol">→</a> <a id="9082" href="Apartness.Definition.html#8973" class="Bound">X</a> <a id="9084" class="Symbol">→</a> <a id="9086" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9088" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9090" class="Symbol">)</a>
                                    <a id="9128" class="Symbol">→</a> <a id="9130" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="9143" href="Apartness.Definition.html#9072" class="Bound Operator">_♯_</a>
                                    <a id="9183" class="Symbol">→</a> <a id="9185" href="Apartness.Definition.html#8738" class="Function">is-equiv-rel</a> <a id="9198" class="Symbol">(λ</a> <a id="9201" href="Apartness.Definition.html#9201" class="Bound">x</a> <a id="9203" href="Apartness.Definition.html#9203" class="Bound">y</a> <a id="9205" class="Symbol">→</a> <a id="9207" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9209" class="Symbol">(</a><a id="9210" href="Apartness.Definition.html#9201" class="Bound">x</a> <a id="9212" href="Apartness.Definition.html#9072" class="Bound Operator">♯</a> <a id="9214" href="Apartness.Definition.html#9203" class="Bound">y</a><a id="9215" class="Symbol">))</a>
 <a id="9219" href="Apartness.Definition.html#8935" class="Function">negation-of-apartness-is-equiv-rel</a> <a id="9254" class="Symbol">{</a><a id="9255" href="Apartness.Definition.html#9255" class="Bound">𝓤</a><a id="9256" class="Symbol">}</a> <a id="9258" class="Symbol">{</a><a id="9259" href="Apartness.Definition.html#9259" class="Bound">X</a><a id="9260" class="Symbol">}</a> <a id="9262" href="Apartness.Definition.html#9262" class="Bound">fe</a> <a id="9265" href="Apartness.Definition.html#9265" class="Bound Operator">_♯_</a> <a id="9269" class="Symbol">(</a><a id="9270" href="Apartness.Definition.html#9270" class="Bound">♯p</a> <a id="9273" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9275" href="Apartness.Definition.html#9275" class="Bound">♯i</a> <a id="9278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9280" href="Apartness.Definition.html#9280" class="Bound">♯s</a> <a id="9283" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9285" href="Apartness.Definition.html#9285" class="Bound">♯c</a><a id="9287" class="Symbol">)</a>
  <a id="9291" class="Symbol">=</a> <a id="9293" href="Apartness.Definition.html#9319" class="Function">p</a> <a id="9295" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9297" href="Apartness.Definition.html#9275" class="Bound">♯i</a> <a id="9300" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9302" href="Apartness.Definition.html#9393" class="Function">s</a> <a id="9304" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9306" href="Apartness.Definition.html#9463" class="Function">t</a>
  <a id="9310" class="Keyword">where</a>
   <a id="9319" href="Apartness.Definition.html#9319" class="Function">p</a> <a id="9321" class="Symbol">:</a> <a id="9323" class="Symbol">(</a><a id="9324" href="Apartness.Definition.html#9324" class="Bound">x</a> <a id="9326" href="Apartness.Definition.html#9326" class="Bound">y</a> <a id="9328" class="Symbol">:</a> <a id="9330" href="Apartness.Definition.html#9259" class="Bound">X</a><a id="9331" class="Symbol">)</a> <a id="9333" class="Symbol">→</a> <a id="9335" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9343" class="Symbol">(</a><a id="9344" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9346" class="Symbol">(</a><a id="9347" href="Apartness.Definition.html#9324" class="Bound">x</a> <a id="9349" href="Apartness.Definition.html#9265" class="Bound Operator">♯</a> <a id="9351" href="Apartness.Definition.html#9326" class="Bound">y</a><a id="9352" class="Symbol">))</a>
   <a id="9358" href="Apartness.Definition.html#9319" class="Function">p</a> <a id="9360" href="Apartness.Definition.html#9360" class="Bound">x</a> <a id="9362" href="Apartness.Definition.html#9362" class="Bound">y</a> <a id="9364" class="Symbol">=</a> <a id="9366" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="9386" href="Apartness.Definition.html#9262" class="Bound">fe</a>

   <a id="9393" href="Apartness.Definition.html#9393" class="Function">s</a> <a id="9395" class="Symbol">:</a> <a id="9397" class="Symbol">(</a><a id="9398" href="Apartness.Definition.html#9398" class="Bound">x</a> <a id="9400" href="Apartness.Definition.html#9400" class="Bound">y</a> <a id="9402" class="Symbol">:</a> <a id="9404" href="Apartness.Definition.html#9259" class="Bound">X</a><a id="9405" class="Symbol">)</a> <a id="9407" class="Symbol">→</a> <a id="9409" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9411" class="Symbol">(</a><a id="9412" href="Apartness.Definition.html#9398" class="Bound">x</a> <a id="9414" href="Apartness.Definition.html#9265" class="Bound Operator">♯</a> <a id="9416" href="Apartness.Definition.html#9400" class="Bound">y</a><a id="9417" class="Symbol">)</a> <a id="9419" class="Symbol">→</a> <a id="9421" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9423" class="Symbol">(</a><a id="9424" href="Apartness.Definition.html#9400" class="Bound">y</a> <a id="9426" href="Apartness.Definition.html#9265" class="Bound Operator">♯</a> <a id="9428" href="Apartness.Definition.html#9398" class="Bound">x</a><a id="9429" class="Symbol">)</a>
   <a id="9434" href="Apartness.Definition.html#9393" class="Function">s</a> <a id="9436" href="Apartness.Definition.html#9436" class="Bound">x</a> <a id="9438" href="Apartness.Definition.html#9438" class="Bound">y</a> <a id="9440" href="Apartness.Definition.html#9440" class="Bound">u</a> <a id="9442" href="Apartness.Definition.html#9442" class="Bound">a</a> <a id="9444" class="Symbol">=</a> <a id="9446" href="Apartness.Definition.html#9440" class="Bound">u</a> <a id="9448" class="Symbol">(</a><a id="9449" href="Apartness.Definition.html#9280" class="Bound">♯s</a> <a id="9452" href="Apartness.Definition.html#9438" class="Bound">y</a> <a id="9454" href="Apartness.Definition.html#9436" class="Bound">x</a> <a id="9456" href="Apartness.Definition.html#9442" class="Bound">a</a><a id="9457" class="Symbol">)</a>

   <a id="9463" href="Apartness.Definition.html#9463" class="Function">t</a> <a id="9465" class="Symbol">:</a> <a id="9467" class="Symbol">(</a><a id="9468" href="Apartness.Definition.html#9468" class="Bound">x</a> <a id="9470" href="Apartness.Definition.html#9470" class="Bound">y</a> <a id="9472" href="Apartness.Definition.html#9472" class="Bound">z</a> <a id="9474" class="Symbol">:</a> <a id="9476" href="Apartness.Definition.html#9259" class="Bound">X</a><a id="9477" class="Symbol">)</a> <a id="9479" class="Symbol">→</a> <a id="9481" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9483" class="Symbol">(</a><a id="9484" href="Apartness.Definition.html#9468" class="Bound">x</a> <a id="9486" href="Apartness.Definition.html#9265" class="Bound Operator">♯</a> <a id="9488" href="Apartness.Definition.html#9470" class="Bound">y</a><a id="9489" class="Symbol">)</a> <a id="9491" class="Symbol">→</a> <a id="9493" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9495" class="Symbol">(</a><a id="9496" href="Apartness.Definition.html#9470" class="Bound">y</a> <a id="9498" href="Apartness.Definition.html#9265" class="Bound Operator">♯</a> <a id="9500" href="Apartness.Definition.html#9472" class="Bound">z</a><a id="9501" class="Symbol">)</a> <a id="9503" class="Symbol">→</a> <a id="9505" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9507" class="Symbol">(</a><a id="9508" href="Apartness.Definition.html#9468" class="Bound">x</a> <a id="9510" href="Apartness.Definition.html#9265" class="Bound Operator">♯</a> <a id="9512" href="Apartness.Definition.html#9472" class="Bound">z</a><a id="9513" class="Symbol">)</a>
   <a id="9518" href="Apartness.Definition.html#9463" class="Function">t</a> <a id="9520" href="Apartness.Definition.html#9520" class="Bound">x</a> <a id="9522" href="Apartness.Definition.html#9522" class="Bound">y</a> <a id="9524" href="Apartness.Definition.html#9524" class="Bound">z</a> <a id="9526" href="Apartness.Definition.html#9526" class="Bound">u</a> <a id="9528" href="Apartness.Definition.html#9528" class="Bound">v</a> <a id="9530" href="Apartness.Definition.html#9530" class="Bound">a</a> <a id="9532" class="Symbol">=</a> <a id="9534" href="Apartness.Definition.html#9528" class="Bound">v</a> <a id="9536" class="Symbol">(</a><a id="9537" href="Apartness.Definition.html#9280" class="Bound">♯s</a> <a id="9540" href="Apartness.Definition.html#9524" class="Bound">z</a> <a id="9542" href="Apartness.Definition.html#9522" class="Bound">y</a> <a id="9544" class="Symbol">(</a><a id="9545" href="UF.PropTrunc.html#3793" class="Function">left-fails-gives-right-holds</a> <a id="9574" class="Symbol">(</a><a id="9575" href="Apartness.Definition.html#9270" class="Bound">♯p</a> <a id="9578" href="Apartness.Definition.html#9524" class="Bound">z</a> <a id="9580" href="Apartness.Definition.html#9522" class="Bound">y</a><a id="9581" class="Symbol">)</a> <a id="9583" href="Apartness.Definition.html#9604" class="Function">b</a> <a id="9585" href="Apartness.Definition.html#9526" class="Bound">u</a><a id="9586" class="Symbol">))</a>
    <a id="9593" class="Keyword">where</a>
     <a id="9604" href="Apartness.Definition.html#9604" class="Function">b</a> <a id="9606" class="Symbol">:</a> <a id="9608" class="Symbol">(</a><a id="9609" href="Apartness.Definition.html#9520" class="Bound">x</a> <a id="9611" href="Apartness.Definition.html#9265" class="Bound Operator">♯</a> <a id="9613" href="Apartness.Definition.html#9522" class="Bound">y</a><a id="9614" class="Symbol">)</a> <a id="9616" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="9618" class="Symbol">(</a><a id="9619" href="Apartness.Definition.html#9524" class="Bound">z</a> <a id="9621" href="Apartness.Definition.html#9265" class="Bound Operator">♯</a> <a id="9623" href="Apartness.Definition.html#9522" class="Bound">y</a><a id="9624" class="Symbol">)</a>
     <a id="9631" href="Apartness.Definition.html#9604" class="Function">b</a> <a id="9633" class="Symbol">=</a> <a id="9635" href="Apartness.Definition.html#9285" class="Bound">♯c</a> <a id="9638" href="Apartness.Definition.html#9520" class="Bound">x</a> <a id="9640" href="Apartness.Definition.html#9524" class="Bound">z</a> <a id="9642" href="Apartness.Definition.html#9522" class="Bound">y</a> <a id="9644" href="Apartness.Definition.html#9530" class="Bound">a</a>

<a id="9647" class="Markup">\end{code}</a><a id="9657" class="Background">
</a></pre></body></html>

==> anc/html/CoNaturals.Type.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CoNaturals.Type</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 2024.

Interface file. Please use this rather than the 2012 file imported below.

</a><a id="98" class="Markup">\begin{code}</a>

<a id="112" class="Symbol">{-#</a> <a id="116" class="Keyword">OPTIONS</a> <a id="124" class="Pragma">--safe</a> <a id="131" class="Pragma">--without-K</a> <a id="143" class="Symbol">#-}</a>

<a id="148" class="Keyword">module</a> <a id="155" href="CoNaturals.Type.html" class="Module">CoNaturals.Type</a> <a id="171" class="Keyword">where</a>

<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="TypeTopology.GenericConvergentSequence.html" class="Module">TypeTopology.GenericConvergentSequence</a> <a id="229" class="Keyword">public</a>

<a id="237" class="Markup">\end{code}</a><a id="247" class="Background">
</a></pre></body></html>

==> anc/html/DiscreteGraphicMonoids.ListsWithoutRepetitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>DiscreteGraphicMonoids.ListsWithoutRepetitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo and Paulo Oliva, April 2024

The type of lists without repetitions, and various facts about it.

</a><a id="113" class="Markup">\begin{code}</a>

<a id="127" class="Symbol">{-#</a> <a id="131" class="Keyword">OPTIONS</a> <a id="139" class="Pragma">--safe</a> <a id="146" class="Pragma">--without-K</a> <a id="158" class="Symbol">#-}</a>

<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="UF.FunExt.html" class="Module">UF.FunExt</a>

<a id="186" class="Keyword">module</a> <a id="193" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html" class="Module">DiscreteGraphicMonoids.ListsWithoutRepetitions</a>
        <a id="248" class="Symbol">(</a><a id="249" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#249" class="Bound">fe</a> <a id="252" class="Symbol">:</a> <a id="254" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="261" class="Symbol">)</a>
       <a id="270" class="Keyword">where</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="MLTT.List.html" class="Module">MLTT.List</a>
            <a id="311" class="Keyword">renaming</a> <a id="320" class="Symbol">(</a><a id="321" href="MLTT.List.html#534" class="InductiveConstructor Operator">_∷_</a> <a id="325" class="Symbol">to</a> <a id="328" class="InductiveConstructor Operator">_•_</a> <a id="332" class="Symbol">;</a>          <a id="343" class="Comment">-- typed as \bub</a>
                      <a id="382" href="MLTT.List.html#1821" class="Function Operator">_++_</a> <a id="387" class="Symbol">to</a> <a id="390" class="Function Operator">_◦_</a> <a id="394" class="Symbol">;</a>         <a id="404" class="Comment">-- typed as \buw</a>
                      <a id="443" href="MLTT.List.html#2075" class="Function">++-assoc</a> <a id="452" class="Symbol">to</a> <a id="455" class="Function">◦-assoc</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Notation.CanonicalMap.html" class="Module">Notation.CanonicalMap</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="UF.Base.html" class="Module">UF.Base</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="659" class="Keyword">open</a> <a id="664" class="Keyword">import</a> <a id="671" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="689" class="Keyword">module</a> <a id="696" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#696" class="Module">_</a>
         <a id="707" class="Symbol">{</a><a id="708" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a> <a id="710" class="Symbol">:</a> <a id="712" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="716" class="Symbol">}</a>
         <a id="727" class="Symbol">{{</a><a id="729" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#729" class="Bound">d&#39;</a> <a id="732" class="Symbol">:</a> <a id="734" href="UF.DiscreteAndSeparated.html#25078" class="Record">is-discrete&#39;</a> <a id="747" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="748" class="Symbol">}}</a>
       <a id="758" class="Keyword">where</a>

 <a id="766" class="Keyword">private</a>
  <a id="776" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="778" class="Symbol">:</a> <a id="780" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="792" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a>
  <a id="796" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="798" class="Symbol">=</a> <a id="800" href="UF.DiscreteAndSeparated.html#25178" class="Field">discrete&#39;-gives-discrete</a>

<a id="826" class="Markup">\end{code}</a><a id="836" class="Background">

We first define a conditional `cons` operation, and then we use it to
define the function δ that deletes all occurrences of an element from a
list.

The function ccons can be made abstract, and this was useful during
the development of this file to get better goals, but it also
complicates some proofs for users of this module, so we are removing
it.

</a><a id="1191" class="Markup">\begin{code}</a>

 <a id="1206" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1206" class="Function">ccons</a> <a id="1212" class="Symbol">:</a> <a id="1214" class="Symbol">({</a><a id="1216" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1216" class="Bound">x</a><a id="1217" class="Symbol">}</a> <a id="1219" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1219" class="Bound">y</a> <a id="1221" class="Symbol">:</a> <a id="1223" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="1224" class="Symbol">)</a> <a id="1226" class="Symbol">→</a> <a id="1228" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1241" class="Symbol">(</a><a id="1242" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1216" class="Bound">x</a> <a id="1244" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1246" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1219" class="Bound">y</a><a id="1247" class="Symbol">)</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1256" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1265" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a>
 <a id="1268" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1206" class="Function">ccons</a> <a id="1274" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1274" class="Bound">y</a> <a id="1276" class="Symbol">(</a><a id="1277" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1281" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1281" class="Bound">e</a><a id="1282" class="Symbol">)</a> <a id="1284" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1284" class="Bound">ys</a> <a id="1287" class="Symbol">=</a> <a id="1289" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1284" class="Bound">ys</a>
 <a id="1293" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1206" class="Function">ccons</a> <a id="1299" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1299" class="Bound">y</a> <a id="1301" class="Symbol">(</a><a id="1302" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1306" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1306" class="Bound">u</a><a id="1307" class="Symbol">)</a> <a id="1309" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1309" class="Bound">ys</a> <a id="1312" class="Symbol">=</a> <a id="1314" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1299" class="Bound">y</a> <a id="1316" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="1318" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1309" class="Bound">ys</a>

 <a id="1323" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1336" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a> <a id="1338" class="Symbol">→</a> <a id="1340" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1345" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a>
 <a id="1348" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1350" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1350" class="Bound">x</a> <a id="1352" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="1361" class="Symbol">=</a> <a id="1363" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
 <a id="1367" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1369" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1369" class="Bound">x</a> <a id="1371" class="Symbol">(</a><a id="1372" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1372" class="Bound">y</a> <a id="1374" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="1376" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1376" class="Bound">ys</a><a id="1378" class="Symbol">)</a> <a id="1380" class="Symbol">=</a> <a id="1382" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1206" class="Function">ccons</a> <a id="1388" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1372" class="Bound">y</a> <a id="1390" class="Symbol">(</a><a id="1391" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="1393" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1369" class="Bound">x</a> <a id="1395" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1372" class="Bound">y</a><a id="1396" class="Symbol">)</a> <a id="1398" class="Symbol">(</a><a id="1399" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1401" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1369" class="Bound">x</a> <a id="1403" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1376" class="Bound">ys</a><a id="1405" class="Symbol">)</a>

<a id="1408" class="Markup">\end{code}</a><a id="1418" class="Background">

The following two facts are the specification of δ, together with the
equation δ x [] = []. We never use the definition of `ccons` other
than in the proof of these two facts.

</a><a id="1596" class="Markup">\begin{code}</a>

 <a id="1611" class="Keyword">module</a> <a id="1618" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1618" class="Module">_</a> <a id="1620" class="Symbol">(</a><a id="1621" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1623" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="1625" class="Symbol">:</a> <a id="1627" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="1628" class="Symbol">)</a> <a id="1630" class="Symbol">(</a><a id="1631" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a> <a id="1634" class="Symbol">:</a> <a id="1636" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1641" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="1642" class="Symbol">)</a> <a id="1644" class="Keyword">where</a>

  <a id="1653" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1653" class="Function">δ-＝</a> <a id="1657" class="Symbol">:</a> <a id="1659" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1661" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1663" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1669" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1671" class="Symbol">(</a><a id="1672" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="1674" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="1676" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a><a id="1678" class="Symbol">)</a> <a id="1680" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1682" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1684" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1686" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a>
  <a id="1691" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1653" class="Function">δ-＝</a> <a id="1695" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1695" class="Bound">e</a> <a id="1697" class="Symbol">=</a>
   <a id="1702" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1704" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1706" class="Symbol">(</a><a id="1707" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="1709" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="1711" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a><a id="1713" class="Symbol">)</a>             <a id="1727" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
   <a id="1738" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1206" class="Function">ccons</a> <a id="1744" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="1746" class="Symbol">(</a><a id="1747" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="1749" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1751" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a><a id="1752" class="Symbol">)</a> <a id="1754" class="Symbol">(</a><a id="1755" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1757" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1759" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a><a id="1761" class="Symbol">)</a> <a id="1763" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1766" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1769" class="Symbol">(λ</a> <a id="1772" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1772" class="Bound">-</a> <a id="1774" class="Symbol">→</a> <a id="1776" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1206" class="Function">ccons</a> <a id="1782" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="1784" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1772" class="Bound">-</a> <a id="1786" class="Symbol">(</a><a id="1787" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1789" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1791" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a><a id="1793" class="Symbol">))</a> <a id="1796" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1881" class="Function">I</a> <a id="1798" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="1803" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1206" class="Function">ccons</a> <a id="1809" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="1811" class="Symbol">(</a><a id="1812" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1816" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1695" class="Bound">e</a><a id="1817" class="Symbol">)</a> <a id="1819" class="Symbol">(</a><a id="1820" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1822" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1824" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a><a id="1826" class="Symbol">)</a> <a id="1828" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
   <a id="1839" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1841" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1843" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a>                   <a id="1864" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="1870" class="Keyword">where</a>
     <a id="1881" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1881" class="Function">I</a> <a id="1883" class="Symbol">:</a> <a id="1885" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="1887" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1889" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="1891" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1893" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1897" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1695" class="Bound">e</a>
     <a id="1904" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1881" class="Function">I</a> <a id="1906" class="Symbol">=</a> <a id="1908" href="UF.DiscreteAndSeparated.html#19461" class="Function">discrete-inl</a> <a id="1921" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="1923" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1925" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="1927" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1695" class="Bound">e</a>

  <a id="1932" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="1936" class="Symbol">:</a> <a id="1938" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1940" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="1942" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1948" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1950" class="Symbol">(</a><a id="1951" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="1953" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="1955" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a><a id="1957" class="Symbol">)</a> <a id="1959" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1961" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="1963" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="1965" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1967" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1969" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a>
  <a id="1974" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="1978" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1978" class="Bound">u</a> <a id="1980" class="Symbol">=</a>
   <a id="1985" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="1987" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="1989" class="Symbol">(</a><a id="1990" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="1992" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="1994" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a><a id="1996" class="Symbol">)</a>             <a id="2010" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
   <a id="2021" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1206" class="Function">ccons</a> <a id="2027" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="2029" class="Symbol">(</a><a id="2030" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="2032" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="2034" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a><a id="2035" class="Symbol">)</a> <a id="2037" class="Symbol">(</a><a id="2038" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2040" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="2042" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a><a id="2044" class="Symbol">)</a> <a id="2046" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2049" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2052" class="Symbol">(λ</a> <a id="2055" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2055" class="Bound">-</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1206" class="Function">ccons</a> <a id="2065" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="2067" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2055" class="Bound">-</a> <a id="2069" class="Symbol">(</a><a id="2070" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2072" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="2074" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a><a id="2076" class="Symbol">))</a> <a id="2079" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2164" class="Function">I</a> <a id="2081" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="2086" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1206" class="Function">ccons</a> <a id="2092" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="2094" class="Symbol">(</a><a id="2095" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2099" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1978" class="Bound">u</a><a id="2100" class="Symbol">)</a> <a id="2102" class="Symbol">(</a><a id="2103" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2105" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="2107" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a><a id="2109" class="Symbol">)</a> <a id="2111" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
   <a id="2122" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="2124" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="2126" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2128" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="2130" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1631" class="Bound">zs</a>               <a id="2147" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="2153" class="Keyword">where</a>
     <a id="2164" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2164" class="Function">I</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="2170" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="2172" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="2174" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2176" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2180" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1978" class="Bound">u</a>
     <a id="2187" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2164" class="Function">I</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="UF.DiscreteAndSeparated.html#19837" class="Function">discrete-inr</a> <a id="2204" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#249" class="Bound">fe</a> <a id="2207" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="2209" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1621" class="Bound">x</a> <a id="2211" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1623" class="Bound">y</a> <a id="2213" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1978" class="Bound">u</a>

<a id="2216" class="Markup">\end{code}</a><a id="2226" class="Background">

A particular case of `δ-＝` occurs more often in practice.

</a><a id="2287" class="Markup">\begin{code}</a>

 <a id="2302" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="2309" class="Symbol">:</a> <a id="2311" class="Symbol">(</a><a id="2312" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2312" class="Bound">x</a> <a id="2314" class="Symbol">:</a> <a id="2316" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="2317" class="Symbol">)</a> <a id="2319" class="Symbol">(</a><a id="2320" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2320" class="Bound">ys</a> <a id="2323" class="Symbol">:</a> <a id="2325" href="MLTT.List.html#488" class="Datatype">List</a> <a id="2330" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="2331" class="Symbol">)</a> <a id="2333" class="Symbol">→</a> <a id="2335" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2337" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2312" class="Bound">x</a> <a id="2339" class="Symbol">(</a><a id="2340" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2312" class="Bound">x</a> <a id="2342" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="2344" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2320" class="Bound">ys</a><a id="2346" class="Symbol">)</a> <a id="2348" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2350" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2352" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2312" class="Bound">x</a> <a id="2354" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2320" class="Bound">ys</a>
 <a id="2358" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="2365" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2365" class="Bound">x</a> <a id="2367" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2367" class="Bound">ys</a> <a id="2370" class="Symbol">=</a> <a id="2372" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1653" class="Function">δ-＝</a> <a id="2376" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2365" class="Bound">x</a> <a id="2378" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2365" class="Bound">x</a> <a id="2380" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2367" class="Bound">ys</a> <a id="2383" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="2389" class="Markup">\end{code}</a><a id="2399" class="Background">

Everything about δ should be proved only from this specification.

</a><a id="2468" class="Markup">\begin{code}</a>

 <a id="2483" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2483" class="Function">δ-swap</a> <a id="2490" class="Symbol">:</a> <a id="2492" class="Symbol">(</a><a id="2493" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2493" class="Bound">x</a> <a id="2495" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2495" class="Bound">y</a> <a id="2497" class="Symbol">:</a> <a id="2499" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="2500" class="Symbol">)</a> <a id="2502" class="Symbol">(</a><a id="2503" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2503" class="Bound">zs</a> <a id="2506" class="Symbol">:</a> <a id="2508" href="MLTT.List.html#488" class="Datatype">List</a> <a id="2513" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="2514" class="Symbol">)</a>
        <a id="2524" class="Symbol">→</a> <a id="2526" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2528" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2493" class="Bound">x</a> <a id="2530" class="Symbol">(</a><a id="2531" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2533" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2495" class="Bound">y</a> <a id="2535" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2503" class="Bound">zs</a><a id="2537" class="Symbol">)</a> <a id="2539" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2541" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2543" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2495" class="Bound">y</a> <a id="2545" class="Symbol">(</a><a id="2546" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2548" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2493" class="Bound">x</a> <a id="2550" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2503" class="Bound">zs</a><a id="2552" class="Symbol">)</a>
 <a id="2555" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2483" class="Function">δ-swap</a> <a id="2562" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2562" class="Bound">x</a> <a id="2564" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2564" class="Bound">y</a> <a id="2566" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="2575" class="Symbol">=</a> <a id="2577" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="2583" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2483" class="Function">δ-swap</a> <a id="2590" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2592" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2594" class="Symbol">(</a><a id="2595" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="2597" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="2599" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="2601" class="Symbol">)</a> <a id="2603" class="Symbol">=</a> <a id="2605" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2693" class="Function">h</a> <a id="2607" class="Symbol">(</a><a id="2608" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="2610" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2612" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a><a id="2613" class="Symbol">)</a> <a id="2615" class="Symbol">(</a><a id="2616" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="2618" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2620" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a><a id="2621" class="Symbol">)</a>
  <a id="2625" class="Keyword">where</a>
   <a id="2634" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2634" class="Function">IH</a> <a id="2637" class="Symbol">:</a> <a id="2639" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2641" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2643" class="Symbol">(</a><a id="2644" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2646" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2648" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="2650" class="Symbol">)</a> <a id="2652" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2654" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2656" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2658" class="Symbol">(</a><a id="2659" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2661" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2663" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="2665" class="Symbol">)</a>
   <a id="2670" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2634" class="Function">IH</a> <a id="2673" class="Symbol">=</a> <a id="2675" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2483" class="Function">δ-swap</a> <a id="2682" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2684" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2686" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a>

   <a id="2693" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2693" class="Function">h</a> <a id="2695" class="Symbol">:</a> <a id="2697" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2710" class="Symbol">(</a><a id="2711" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2713" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2715" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a><a id="2716" class="Symbol">)</a>
     <a id="2723" class="Symbol">→</a> <a id="2725" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2738" class="Symbol">(</a><a id="2739" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2741" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2743" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a><a id="2744" class="Symbol">)</a>
     <a id="2751" class="Symbol">→</a> <a id="2753" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2755" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2757" class="Symbol">(</a><a id="2758" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2760" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2762" class="Symbol">(</a><a id="2763" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="2765" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="2767" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="2769" class="Symbol">))</a> <a id="2772" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2774" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2776" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2778" class="Symbol">(</a><a id="2779" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2781" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2783" class="Symbol">(</a><a id="2784" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="2786" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="2788" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="2790" class="Symbol">))</a>
   <a id="2796" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2693" class="Function">h</a> <a id="2798" class="Symbol">(</a><a id="2799" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2803" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2807" class="Symbol">)</a> <a id="2809" class="Symbol">(</a><a id="2810" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2814" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2818" class="Symbol">)</a> <a id="2820" class="Symbol">=</a> <a id="2822" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="2830" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2693" class="Function">h</a> <a id="2832" class="Symbol">(</a><a id="2833" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2837" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2841" class="Symbol">)</a> <a id="2843" class="Symbol">(</a><a id="2844" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2848" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2848" class="Bound">v</a><a id="2849" class="Symbol">)</a> <a id="2851" class="Symbol">=</a>
    <a id="2857" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2859" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2861" class="Symbol">(</a><a id="2862" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2864" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2866" class="Symbol">(</a><a id="2867" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2869" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="2871" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="2873" class="Symbol">))</a> <a id="2876" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2879" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2882" class="Symbol">(</a><a id="2883" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2885" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a><a id="2886" class="Symbol">)</a> <a id="2888" class="Symbol">(</a><a id="2889" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="2893" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2895" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2897" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a> <a id="2900" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2848" class="Bound">v</a><a id="2901" class="Symbol">)</a> <a id="2903" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="2909" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2911" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2913" class="Symbol">(</a><a id="2914" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2916" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="2918" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2920" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2922" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="2924" class="Symbol">)</a>   <a id="2928" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2931" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="2938" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2940" class="Symbol">(</a><a id="2941" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2943" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2945" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="2947" class="Symbol">)</a> <a id="2949" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="2955" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2957" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2959" class="Symbol">(</a><a id="2960" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2962" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2964" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="2966" class="Symbol">)</a>       <a id="2974" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2977" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2634" class="Function">IH</a> <a id="2980" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="2986" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2988" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="2990" class="Symbol">(</a><a id="2991" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="2993" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="2995" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="2997" class="Symbol">)</a>       <a id="3005" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3008" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3011" class="Symbol">(</a><a id="3012" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3014" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a><a id="3015" class="Symbol">)</a> <a id="3017" class="Symbol">((</a><a id="3019" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="3026" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3028" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3030" class="Symbol">)</a><a id="3031" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3033" class="Symbol">)</a> <a id="3035" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3041" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3043" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3045" class="Symbol">(</a><a id="3046" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3048" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3050" class="Symbol">(</a><a id="3051" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3053" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3055" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3057" class="Symbol">))</a> <a id="3060" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="3065" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2693" class="Function">h</a> <a id="3067" class="Symbol">(</a><a id="3068" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3072" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3072" class="Bound">u</a><a id="3073" class="Symbol">)</a> <a id="3075" class="Symbol">(</a><a id="3076" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3080" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3084" class="Symbol">)</a> <a id="3086" class="Symbol">=</a>
    <a id="3092" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3094" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3096" class="Symbol">(</a><a id="3097" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3099" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3101" class="Symbol">(</a><a id="3102" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3104" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3106" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3108" class="Symbol">))</a> <a id="3111" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3114" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3117" class="Symbol">(</a><a id="3118" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3120" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a><a id="3121" class="Symbol">)</a> <a id="3123" class="Symbol">(</a><a id="3124" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="3131" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3133" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3135" class="Symbol">)</a> <a id="3137" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3143" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3145" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3147" class="Symbol">(</a><a id="3148" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3150" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3152" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3154" class="Symbol">)</a>       <a id="3162" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3165" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2634" class="Function">IH</a> <a id="3168" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3174" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3176" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3178" class="Symbol">(</a><a id="3179" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3181" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3183" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3185" class="Symbol">)</a>       <a id="3193" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3196" class="Symbol">(</a><a id="3197" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="3204" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3206" class="Symbol">(</a><a id="3207" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3209" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3211" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3213" class="Symbol">))</a><a id="3215" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3218" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3224" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3226" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3228" class="Symbol">(</a><a id="3229" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3231" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3233" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3235" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3237" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3239" class="Symbol">)</a>   <a id="3243" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3246" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3249" class="Symbol">(</a><a id="3250" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3252" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a><a id="3253" class="Symbol">)</a> <a id="3255" class="Symbol">(</a><a id="3256" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="3260" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3262" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3264" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a> <a id="3267" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3072" class="Bound">u</a><a id="3268" class="Symbol">)</a><a id="3269" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3272" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3278" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3280" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3282" class="Symbol">(</a><a id="3283" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3285" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3287" class="Symbol">(</a><a id="3288" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3290" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3292" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3294" class="Symbol">))</a> <a id="3297" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="3302" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2693" class="Function">h</a> <a id="3304" class="Symbol">(</a><a id="3305" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3309" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3309" class="Bound">u</a><a id="3310" class="Symbol">)</a> <a id="3312" class="Symbol">(</a><a id="3313" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3317" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3317" class="Bound">v</a><a id="3318" class="Symbol">)</a> <a id="3320" class="Symbol">=</a>
    <a id="3326" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3328" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3330" class="Symbol">(</a><a id="3331" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3333" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3335" class="Symbol">(</a><a id="3336" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="3338" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3340" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3342" class="Symbol">))</a> <a id="3345" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3348" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3351" class="Symbol">(</a><a id="3352" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3354" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a><a id="3355" class="Symbol">)</a> <a id="3357" class="Symbol">(</a><a id="3358" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="3362" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3364" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="3366" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a> <a id="3369" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3317" class="Bound">v</a><a id="3370" class="Symbol">)</a> <a id="3372" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3378" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3380" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3382" class="Symbol">(</a><a id="3383" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="3385" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3387" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3389" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3391" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3393" class="Symbol">)</a>   <a id="3397" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3400" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="3404" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3406" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="3408" class="Symbol">(</a><a id="3409" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3411" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3413" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3415" class="Symbol">)</a> <a id="3417" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3309" class="Bound">u</a> <a id="3419" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3425" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="3427" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3429" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3431" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3433" class="Symbol">(</a><a id="3434" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3436" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3438" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3440" class="Symbol">)</a>   <a id="3444" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3447" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3450" class="Symbol">(</a><a id="3451" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="3453" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="3455" class="Symbol">)</a> <a id="3457" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2634" class="Function">IH</a> <a id="3460" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3466" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="3468" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3470" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3472" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3474" class="Symbol">(</a><a id="3475" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3477" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3479" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3481" class="Symbol">)</a>   <a id="3485" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3488" class="Symbol">(</a><a id="3489" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="3493" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3495" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="3497" class="Symbol">(</a><a id="3498" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3500" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3502" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3504" class="Symbol">)</a> <a id="3506" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3317" class="Bound">v</a><a id="3507" class="Symbol">)</a><a id="3508" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3511" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3517" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3519" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3521" class="Symbol">(</a><a id="3522" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="3524" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3526" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3528" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3530" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3532" class="Symbol">)</a>   <a id="3536" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3539" class="Symbol">(</a><a id="3540" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3543" class="Symbol">(</a><a id="3544" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3546" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Symbol">(</a><a id="3550" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="3554" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3556" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="3558" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a> <a id="3561" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3309" class="Bound">u</a><a id="3562" class="Symbol">))</a><a id="3564" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3567" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3573" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3575" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2592" class="Bound">y</a> <a id="3577" class="Symbol">(</a><a id="3578" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3580" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2590" class="Bound">x</a> <a id="3582" class="Symbol">(</a><a id="3583" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2595" class="Bound">z</a> <a id="3585" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3587" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2599" class="Bound">zs</a><a id="3589" class="Symbol">))</a> <a id="3592" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="3596" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3596" class="Function">δ-idemp</a> <a id="3604" class="Symbol">:</a> <a id="3606" class="Symbol">(</a><a id="3607" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3607" class="Bound">x</a> <a id="3609" class="Symbol">:</a> <a id="3611" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="3612" class="Symbol">)</a> <a id="3614" class="Symbol">(</a><a id="3615" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3615" class="Bound">ys</a> <a id="3618" class="Symbol">:</a> <a id="3620" href="MLTT.List.html#488" class="Datatype">List</a> <a id="3625" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="3626" class="Symbol">)</a>
         <a id="3637" class="Symbol">→</a> <a id="3639" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3641" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3607" class="Bound">x</a> <a id="3643" class="Symbol">(</a><a id="3644" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3646" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3607" class="Bound">x</a> <a id="3648" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3615" class="Bound">ys</a><a id="3650" class="Symbol">)</a> <a id="3652" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3654" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3656" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3607" class="Bound">x</a> <a id="3658" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3615" class="Bound">ys</a>
 <a id="3662" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3596" class="Function">δ-idemp</a> <a id="3670" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3670" class="Bound">x</a> <a id="3672" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="3681" class="Symbol">=</a> <a id="3683" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="3689" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3596" class="Function">δ-idemp</a> <a id="3697" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3699" class="Symbol">(</a><a id="3700" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a> <a id="3702" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3704" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="3706" class="Symbol">)</a> <a id="3708" class="Symbol">=</a> <a id="3710" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3783" class="Function">h</a> <a id="3712" class="Symbol">(</a><a id="3713" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="3715" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3717" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a><a id="3718" class="Symbol">)</a>
  <a id="3722" class="Keyword">where</a>
   <a id="3731" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3731" class="Function">IH</a> <a id="3734" class="Symbol">:</a> <a id="3736" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3738" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3740" class="Symbol">(</a><a id="3741" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3743" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3745" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="3747" class="Symbol">)</a> <a id="3749" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3751" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3753" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3755" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a>
   <a id="3761" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3731" class="Function">IH</a> <a id="3764" class="Symbol">=</a> <a id="3766" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3596" class="Function">δ-idemp</a> <a id="3774" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3776" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a>

   <a id="3783" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3783" class="Function">h</a> <a id="3785" class="Symbol">:</a> <a id="3787" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3800" class="Symbol">(</a><a id="3801" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3803" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3805" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a><a id="3806" class="Symbol">)</a> <a id="3808" class="Symbol">→</a> <a id="3810" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3812" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3814" class="Symbol">(</a><a id="3815" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3817" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3819" class="Symbol">(</a><a id="3820" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a> <a id="3822" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3824" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="3826" class="Symbol">))</a> <a id="3829" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3831" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3833" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3835" class="Symbol">(</a><a id="3836" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a> <a id="3838" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3840" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="3842" class="Symbol">)</a>
   <a id="3847" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3783" class="Function">h</a> <a id="3849" class="Symbol">(</a><a id="3850" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3854" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3858" class="Symbol">)</a> <a id="3860" class="Symbol">=</a>
    <a id="3866" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3868" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3870" class="Symbol">(</a><a id="3871" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3873" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3875" class="Symbol">(</a><a id="3876" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3878" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="3880" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="3882" class="Symbol">))</a> <a id="3885" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3888" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3891" class="Symbol">(</a><a id="3892" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3894" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a><a id="3895" class="Symbol">)</a> <a id="3897" class="Symbol">(</a><a id="3898" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="3905" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3907" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="3909" class="Symbol">)</a> <a id="3911" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3917" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3919" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3921" class="Symbol">(</a><a id="3922" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3924" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3926" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="3928" class="Symbol">)</a>       <a id="3936" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3939" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3731" class="Function">IH</a> <a id="3942" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3948" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3950" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3952" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a>             <a id="3967" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3970" class="Symbol">(</a><a id="3971" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="3978" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3980" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="3982" class="Symbol">)</a><a id="3983" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3986" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3992" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="3994" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3996" class="Symbol">(</a><a id="3997" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="3999" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="4001" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="4003" class="Symbol">)</a>       <a id="4011" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="4016" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3783" class="Function">h</a> <a id="4018" class="Symbol">(</a><a id="4019" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4023" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4023" class="Bound">u</a><a id="4024" class="Symbol">)</a> <a id="4026" class="Symbol">=</a>
    <a id="4032" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4034" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="4036" class="Symbol">(</a><a id="4037" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4039" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="4041" class="Symbol">(</a><a id="4042" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a> <a id="4044" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="4046" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="4048" class="Symbol">))</a> <a id="4051" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4054" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4057" class="Symbol">(</a><a id="4058" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4060" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a><a id="4061" class="Symbol">)</a> <a id="4063" class="Symbol">(</a><a id="4064" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="4068" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="4070" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a> <a id="4072" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a> <a id="4075" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4023" class="Bound">u</a><a id="4076" class="Symbol">)</a> <a id="4078" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="4084" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4086" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="4088" class="Symbol">(</a><a id="4089" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a> <a id="4091" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="4093" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4095" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="4097" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="4099" class="Symbol">)</a>   <a id="4103" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4106" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="4110" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="4112" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a> <a id="4114" class="Symbol">(</a><a id="4115" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4117" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="4119" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="4121" class="Symbol">)</a> <a id="4123" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4023" class="Bound">u</a> <a id="4125" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="4131" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a> <a id="4133" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="4135" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4137" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="4139" class="Symbol">(</a><a id="4140" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4142" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="4144" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="4146" class="Symbol">)</a>   <a id="4150" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4153" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4156" class="Symbol">(</a><a id="4157" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a> <a id="4159" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="4161" class="Symbol">)</a> <a id="4163" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3731" class="Function">IH</a> <a id="4166" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="4172" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a> <a id="4174" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="4176" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4178" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="4180" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a>         <a id="4191" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4194" class="Symbol">(</a><a id="4195" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="4199" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="4201" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a> <a id="4203" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a> <a id="4206" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4023" class="Bound">u</a><a id="4207" class="Symbol">)</a><a id="4208" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="4211" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="4217" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4219" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3697" class="Bound">x</a> <a id="4221" class="Symbol">(</a><a id="4222" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3700" class="Bound">y</a> <a id="4224" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="4226" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3704" class="Bound">ys</a><a id="4228" class="Symbol">)</a>       <a id="4236" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="4239" class="Markup">\end{code}</a><a id="4249" class="Background">

The following function ρ deletes repetitions from a list, so that a
list xs has no repetitions if and only if ρ xs ＝ xs (and we will take
this as our definition of no repetitions). The elements are deleted
&quot;from left to right&quot;, so that any occurrence kept is the left-most
one.

</a><a id="4530" class="Markup">\begin{code}</a>

 <a id="4545" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="4547" class="Symbol">:</a> <a id="4549" href="MLTT.List.html#488" class="Datatype">List</a> <a id="4554" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a> <a id="4556" class="Symbol">→</a> <a id="4558" href="MLTT.List.html#488" class="Datatype">List</a> <a id="4563" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a>
 <a id="4566" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="4568" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="4577" class="Symbol">=</a> <a id="4579" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
 <a id="4583" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="4585" class="Symbol">(</a><a id="4586" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4586" class="Bound">x</a> <a id="4588" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="4590" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4590" class="Bound">xs</a><a id="4592" class="Symbol">)</a> <a id="4594" class="Symbol">=</a> <a id="4596" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4586" class="Bound">x</a> <a id="4598" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="4600" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4602" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4586" class="Bound">x</a> <a id="4604" class="Symbol">(</a><a id="4605" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="4607" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4590" class="Bound">xs</a><a id="4609" class="Symbol">)</a>

 <a id="4613" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4613" class="Function">ρ-is-non-empty</a> <a id="4628" class="Symbol">:</a> <a id="4630" class="Symbol">(</a><a id="4631" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4631" class="Bound">xs</a> <a id="4634" class="Symbol">:</a> <a id="4636" href="MLTT.List.html#488" class="Datatype">List</a> <a id="4641" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="4642" class="Symbol">)</a> <a id="4644" class="Symbol">→</a> <a id="4646" href="MLTT.List.html#2456" class="Function">is-non-empty</a> <a id="4659" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4631" class="Bound">xs</a> <a id="4662" class="Symbol">→</a> <a id="4664" href="MLTT.List.html#2456" class="Function">is-non-empty</a> <a id="4677" class="Symbol">(</a><a id="4678" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="4680" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4631" class="Bound">xs</a><a id="4682" class="Symbol">)</a>
 <a id="4685" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4613" class="Function">ρ-is-non-empty</a> <a id="4700" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="4709" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4709" class="Bound">ν</a>                 <a id="4727" class="Symbol">=</a> <a id="4729" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4736" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4709" class="Bound">ν</a>
 <a id="4739" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4613" class="Function">ρ-is-non-empty</a> <a id="4754" class="Symbol">(</a><a id="4755" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4755" class="Bound">x</a> <a id="4757" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="4759" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4759" class="Bound">xs</a><a id="4761" class="Symbol">)</a> <a id="4763" href="MLTT.List.html#2638" class="InductiveConstructor">cons-is-non-empty</a> <a id="4781" class="Symbol">=</a> <a id="4783" href="MLTT.List.html#2638" class="InductiveConstructor">cons-is-non-empty</a>

 <a id="4803" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4803" class="Function">δ-ρ-cancel</a> <a id="4814" class="Symbol">:</a> <a id="4816" class="Symbol">(</a><a id="4817" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4817" class="Bound">x</a> <a id="4819" class="Symbol">:</a> <a id="4821" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="4822" class="Symbol">)</a> <a id="4824" class="Symbol">(</a><a id="4825" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4825" class="Bound">ys</a> <a id="4828" class="Symbol">:</a> <a id="4830" href="MLTT.List.html#488" class="Datatype">List</a> <a id="4835" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="4836" class="Symbol">)</a>
            <a id="4850" class="Symbol">→</a> <a id="4852" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4854" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4817" class="Bound">x</a> <a id="4856" class="Symbol">(</a><a id="4857" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="4859" class="Symbol">(</a><a id="4860" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4817" class="Bound">x</a> <a id="4862" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="4864" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4825" class="Bound">ys</a><a id="4866" class="Symbol">))</a> <a id="4869" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4871" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4873" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4817" class="Bound">x</a> <a id="4875" class="Symbol">(</a><a id="4876" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="4878" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4825" class="Bound">ys</a><a id="4880" class="Symbol">)</a>
 <a id="4883" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4803" class="Function">δ-ρ-cancel</a> <a id="4894" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4894" class="Bound">x</a> <a id="4896" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4896" class="Bound">ys</a> <a id="4899" class="Symbol">=</a>
  <a id="4903" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4905" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4894" class="Bound">x</a> <a id="4907" class="Symbol">(</a><a id="4908" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="4910" class="Symbol">(</a><a id="4911" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4894" class="Bound">x</a> <a id="4913" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="4915" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4896" class="Bound">ys</a><a id="4917" class="Symbol">))</a>     <a id="4924" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="4934" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4936" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4894" class="Bound">x</a> <a id="4938" class="Symbol">(</a><a id="4939" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4894" class="Bound">x</a> <a id="4941" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="4943" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4945" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4894" class="Bound">x</a> <a id="4947" class="Symbol">(</a><a id="4948" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="4950" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4896" class="Bound">ys</a><a id="4952" class="Symbol">))</a> <a id="4955" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4958" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="4965" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4894" class="Bound">x</a> <a id="4967" class="Symbol">(</a><a id="4968" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4970" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4894" class="Bound">x</a> <a id="4972" class="Symbol">(</a><a id="4973" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="4975" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4896" class="Bound">ys</a><a id="4977" class="Symbol">))</a> <a id="4980" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4984" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4986" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4894" class="Bound">x</a> <a id="4988" class="Symbol">(</a><a id="4989" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="4991" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4894" class="Bound">x</a> <a id="4993" class="Symbol">(</a><a id="4994" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="4996" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4896" class="Bound">ys</a><a id="4998" class="Symbol">))</a>     <a id="5005" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5008" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3596" class="Function">δ-idemp</a> <a id="5016" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4894" class="Bound">x</a> <a id="5018" class="Symbol">(</a><a id="5019" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5021" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4896" class="Bound">ys</a><a id="5023" class="Symbol">)</a> <a id="5025" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="5029" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5031" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4894" class="Bound">x</a> <a id="5033" class="Symbol">(</a><a id="5034" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5036" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4896" class="Bound">ys</a><a id="5038" class="Symbol">)</a>           <a id="5050" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="5054" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5054" class="Function">δ-ρ-swap</a> <a id="5063" class="Symbol">:</a> <a id="5065" class="Symbol">(</a><a id="5066" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5066" class="Bound">x</a> <a id="5068" class="Symbol">:</a> <a id="5070" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="5071" class="Symbol">)</a> <a id="5073" class="Symbol">(</a><a id="5074" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5074" class="Bound">ys</a> <a id="5077" class="Symbol">:</a> <a id="5079" href="MLTT.List.html#488" class="Datatype">List</a> <a id="5084" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="5085" class="Symbol">)</a>
          <a id="5097" class="Symbol">→</a> <a id="5099" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5101" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5066" class="Bound">x</a> <a id="5103" class="Symbol">(</a><a id="5104" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5106" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5074" class="Bound">ys</a><a id="5108" class="Symbol">)</a> <a id="5110" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5112" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5114" class="Symbol">(</a><a id="5115" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5117" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5066" class="Bound">x</a> <a id="5119" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5074" class="Bound">ys</a><a id="5121" class="Symbol">)</a>
 <a id="5124" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5054" class="Function">δ-ρ-swap</a> <a id="5133" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5133" class="Bound">x</a> <a id="5135" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="5144" class="Symbol">=</a> <a id="5146" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="5152" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5054" class="Function">δ-ρ-swap</a> <a id="5161" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5163" class="Symbol">(</a><a id="5164" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5166" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="5168" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5170" class="Symbol">)</a> <a id="5172" class="Symbol">=</a> <a id="5174" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5250" class="Function">h</a> <a id="5176" class="Symbol">(</a><a id="5177" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="5179" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5181" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a><a id="5182" class="Symbol">)</a>
  <a id="5186" class="Keyword">where</a>
   <a id="5195" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5195" class="Function">IH</a> <a id="5198" class="Symbol">:</a> <a id="5200" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5202" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5204" class="Symbol">(</a><a id="5205" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5207" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5209" class="Symbol">)</a> <a id="5211" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5213" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5215" class="Symbol">(</a><a id="5216" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5218" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5220" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5222" class="Symbol">)</a>
   <a id="5227" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5195" class="Function">IH</a> <a id="5230" class="Symbol">=</a> <a id="5232" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5054" class="Function">δ-ρ-swap</a> <a id="5241" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5243" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a>

   <a id="5250" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5250" class="Function">h</a> <a id="5252" class="Symbol">:</a> <a id="5254" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5267" class="Symbol">(</a><a id="5268" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5270" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5272" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a><a id="5273" class="Symbol">)</a> <a id="5275" class="Symbol">→</a> <a id="5277" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5279" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5281" class="Symbol">(</a><a id="5282" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5284" class="Symbol">(</a><a id="5285" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5287" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="5289" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5291" class="Symbol">))</a> <a id="5294" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5296" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5298" class="Symbol">(</a><a id="5299" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5301" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5303" class="Symbol">(</a><a id="5304" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5306" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="5308" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5310" class="Symbol">))</a>
   <a id="5316" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5250" class="Function">h</a> <a id="5318" class="Symbol">(</a><a id="5319" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5323" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="5327" class="Symbol">)</a> <a id="5329" class="Symbol">=</a>
    <a id="5335" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5337" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5339" class="Symbol">(</a><a id="5340" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5342" class="Symbol">(</a><a id="5343" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5345" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="5347" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5349" class="Symbol">))</a>     <a id="5356" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5359" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4803" class="Function">δ-ρ-cancel</a> <a id="5370" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5372" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a> <a id="5375" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="5381" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5383" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5385" class="Symbol">(</a><a id="5386" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5388" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5390" class="Symbol">)</a>           <a id="5402" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5405" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5195" class="Function">IH</a> <a id="5408" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="5414" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5416" class="Symbol">(</a><a id="5417" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5419" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5421" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5423" class="Symbol">)</a>           <a id="5435" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5438" class="Symbol">(</a><a id="5439" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5442" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5444" class="Symbol">(</a><a id="5445" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="5452" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5454" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5456" class="Symbol">))</a><a id="5458" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="5461" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="5467" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5469" class="Symbol">(</a><a id="5470" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5472" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5474" class="Symbol">(</a><a id="5475" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5477" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="5479" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5481" class="Symbol">))</a>     <a id="5488" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="5493" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5250" class="Function">h</a> <a id="5495" class="Symbol">(</a><a id="5496" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5500" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5500" class="Bound">u</a><a id="5501" class="Symbol">)</a> <a id="5503" class="Symbol">=</a>
    <a id="5509" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5511" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5513" class="Symbol">(</a><a id="5514" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5516" class="Symbol">(</a><a id="5517" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5519" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="5521" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5523" class="Symbol">))</a>     <a id="5530" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="5542" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5544" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5546" class="Symbol">(</a><a id="5547" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5549" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="5551" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5553" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5555" class="Symbol">(</a><a id="5556" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5558" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5560" class="Symbol">))</a> <a id="5563" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5566" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="5570" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5572" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5574" class="Symbol">(</a><a id="5575" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5577" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5579" class="Symbol">(</a><a id="5580" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5582" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5584" class="Symbol">))</a> <a id="5587" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5500" class="Bound">u</a> <a id="5589" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="5595" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5597" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="5599" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5601" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5603" class="Symbol">(</a><a id="5604" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5606" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5608" class="Symbol">(</a><a id="5609" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5611" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5613" class="Symbol">))</a> <a id="5616" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5619" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5622" class="Symbol">(</a><a id="5623" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5625" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="5627" class="Symbol">)</a> <a id="5629" class="Symbol">(</a><a id="5630" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2483" class="Function">δ-swap</a> <a id="5637" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5639" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5641" class="Symbol">(</a><a id="5642" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5644" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5646" class="Symbol">))</a> <a id="5649" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="5655" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5657" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="5659" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5661" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5663" class="Symbol">(</a><a id="5664" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5666" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5668" class="Symbol">(</a><a id="5669" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5671" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5673" class="Symbol">))</a> <a id="5676" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5679" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5682" class="Symbol">(λ</a> <a id="5685" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5685" class="Bound">-</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5691" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="5693" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5695" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5697" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5685" class="Bound">-</a><a id="5698" class="Symbol">)</a> <a id="5700" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5195" class="Function">IH</a> <a id="5703" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="5709" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5711" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="5713" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5715" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5717" class="Symbol">(</a><a id="5718" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5720" class="Symbol">(</a><a id="5721" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5723" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5725" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5727" class="Symbol">))</a> <a id="5730" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="5742" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5744" class="Symbol">(</a><a id="5745" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5747" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="5749" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5751" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5753" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5755" class="Symbol">)</a>       <a id="5763" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5766" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5769" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5771" class="Symbol">((</a><a id="5773" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="5777" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5779" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5781" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a> <a id="5784" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5500" class="Bound">u</a><a id="5785" class="Symbol">)</a><a id="5786" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5788" class="Symbol">)</a> <a id="5790" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="5796" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="5798" class="Symbol">(</a><a id="5799" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="5801" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5161" class="Bound">x</a> <a id="5803" class="Symbol">(</a><a id="5804" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5164" class="Bound">y</a> <a id="5806" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="5808" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5168" class="Bound">ys</a><a id="5810" class="Symbol">))</a>     <a id="5817" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="5820" class="Markup">\end{code}</a><a id="5830" class="Background">

It follows that an inner repeated deletion within ρ may be ignored, in
the sense that

 δ z (ρ (δ z xs)) ＝ δ z (ρ xs).

More generally, we have the following.

</a><a id="5992" class="Markup">\begin{code}</a>

 <a id="6007" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6007" class="Function">δ-inner</a> <a id="6015" class="Symbol">:</a> <a id="6017" class="Symbol">(</a><a id="6018" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6018" class="Bound">z</a> <a id="6020" class="Symbol">:</a> <a id="6022" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="6023" class="Symbol">)</a> <a id="6025" class="Symbol">(</a><a id="6026" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6026" class="Bound">xs</a> <a id="6029" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6029" class="Bound">ys</a> <a id="6032" class="Symbol">:</a> <a id="6034" href="MLTT.List.html#488" class="Datatype">List</a> <a id="6039" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="6040" class="Symbol">)</a>
         <a id="6051" class="Symbol">→</a> <a id="6053" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6055" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6018" class="Bound">z</a> <a id="6057" class="Symbol">(</a><a id="6058" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6060" class="Symbol">(</a><a id="6061" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6063" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6018" class="Bound">z</a> <a id="6065" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6026" class="Bound">xs</a> <a id="6068" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6070" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6029" class="Bound">ys</a><a id="6072" class="Symbol">))</a> <a id="6075" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6077" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6079" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6018" class="Bound">z</a> <a id="6081" class="Symbol">(</a><a id="6082" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6084" class="Symbol">(</a><a id="6085" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6026" class="Bound">xs</a> <a id="6088" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6090" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6029" class="Bound">ys</a><a id="6092" class="Symbol">))</a>
 <a id="6096" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6007" class="Function">δ-inner</a> <a id="6104" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6104" class="Bound">z</a> <a id="6106" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="6115" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6115" class="Bound">ys</a> <a id="6118" class="Symbol">=</a> <a id="6120" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="6126" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6007" class="Function">δ-inner</a> <a id="6134" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6136" class="Symbol">(</a><a id="6137" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="6139" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="6141" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a><a id="6143" class="Symbol">)</a> <a id="6145" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a> <a id="6148" class="Symbol">=</a> <a id="6150" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6352" class="Function">h</a> <a id="6152" class="Symbol">(</a><a id="6153" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="6155" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6157" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a><a id="6158" class="Symbol">)</a>
  <a id="6162" class="Keyword">where</a>
   <a id="6171" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6171" class="Function">IH</a> <a id="6174" class="Symbol">:</a> <a id="6176" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6178" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6180" class="Symbol">(</a><a id="6181" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6183" class="Symbol">(</a><a id="6184" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6186" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6188" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6191" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6193" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6195" class="Symbol">))</a> <a id="6198" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6200" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6202" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6204" class="Symbol">(</a><a id="6205" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6207" class="Symbol">(</a><a id="6208" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6211" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6213" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6215" class="Symbol">))</a>
   <a id="6221" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6171" class="Function">IH</a> <a id="6224" class="Symbol">=</a> <a id="6226" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6007" class="Function">δ-inner</a> <a id="6234" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6236" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6239" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a>

   <a id="6246" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6246" class="Function">IH&#39;</a> <a id="6250" class="Symbol">:</a> <a id="6252" class="Symbol">(</a><a id="6253" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6253" class="Bound">z</a> <a id="6255" class="Symbol">:</a> <a id="6257" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="6258" class="Symbol">)</a> <a id="6260" class="Symbol">(</a><a id="6261" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6261" class="Bound">ys</a> <a id="6264" class="Symbol">:</a> <a id="6266" href="MLTT.List.html#488" class="Datatype">List</a> <a id="6271" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="6272" class="Symbol">)</a> <a id="6274" class="Symbol">→</a> <a id="6276" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6278" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6253" class="Bound">z</a> <a id="6280" class="Symbol">(</a><a id="6281" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6283" class="Symbol">(</a><a id="6284" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6286" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6253" class="Bound">z</a> <a id="6288" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6291" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6293" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6261" class="Bound">ys</a><a id="6295" class="Symbol">))</a> <a id="6298" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6300" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6302" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6253" class="Bound">z</a> <a id="6304" class="Symbol">(</a><a id="6305" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6307" class="Symbol">(</a><a id="6308" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6311" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6313" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6261" class="Bound">ys</a><a id="6315" class="Symbol">))</a>
   <a id="6321" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6246" class="Function">IH&#39;</a> <a id="6325" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6325" class="Bound">z</a> <a id="6327" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6327" class="Bound">ys</a> <a id="6330" class="Symbol">=</a> <a id="6332" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6007" class="Function">δ-inner</a> <a id="6340" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6325" class="Bound">z</a> <a id="6342" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6345" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6327" class="Bound">ys</a>

   <a id="6352" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6352" class="Function">h</a> <a id="6354" class="Symbol">:</a> <a id="6356" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="6369" class="Symbol">(</a><a id="6370" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6372" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6374" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a><a id="6375" class="Symbol">)</a>
     <a id="6382" class="Symbol">→</a> <a id="6384" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6386" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6388" class="Symbol">(</a><a id="6389" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6391" class="Symbol">(</a><a id="6392" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6394" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6396" class="Symbol">(</a><a id="6397" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="6399" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="6401" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a><a id="6403" class="Symbol">)</a> <a id="6405" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6407" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6409" class="Symbol">))</a> <a id="6412" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6414" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6416" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6418" class="Symbol">(</a><a id="6419" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6421" class="Symbol">(</a><a id="6422" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="6424" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="6426" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6429" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6431" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6433" class="Symbol">))</a>
   <a id="6439" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6352" class="Function">h</a> <a id="6441" class="Symbol">(</a><a id="6442" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6446" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="6450" class="Symbol">)</a> <a id="6452" class="Symbol">=</a>
    <a id="6458" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6460" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6462" class="Symbol">(</a><a id="6463" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6465" class="Symbol">(</a><a id="6466" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6468" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6470" class="Symbol">(</a><a id="6471" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6473" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="6475" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a><a id="6477" class="Symbol">)</a> <a id="6479" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6481" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6483" class="Symbol">))</a> <a id="6486" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6489" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6705" class="Function">I</a> <a id="6491" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="6497" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6499" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6501" class="Symbol">(</a><a id="6502" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6504" class="Symbol">(</a><a id="6505" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6507" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6509" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6512" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6514" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6516" class="Symbol">))</a>       <a id="6525" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6528" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6171" class="Function">IH</a> <a id="6531" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="6537" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6539" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6541" class="Symbol">(</a><a id="6542" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6544" class="Symbol">(</a><a id="6545" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6548" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6550" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6552" class="Symbol">))</a>           <a id="6565" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6568" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6759" class="Function">II</a> <a id="6571" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="6577" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6579" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6581" class="Symbol">(</a><a id="6582" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6584" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6586" class="Symbol">(</a><a id="6587" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6589" class="Symbol">(</a><a id="6590" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6593" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6595" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6597" class="Symbol">)))</a>     <a id="6605" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6608" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6799" class="Function">III</a> <a id="6612" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="6618" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6620" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6622" class="Symbol">(</a><a id="6623" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6625" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="6627" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6629" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6631" class="Symbol">(</a><a id="6632" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6634" class="Symbol">(</a><a id="6635" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6638" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6640" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6642" class="Symbol">)))</a> <a id="6646" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="6658" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6660" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6662" class="Symbol">(</a><a id="6663" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6665" class="Symbol">(</a><a id="6666" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6668" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="6670" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6673" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6675" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6677" class="Symbol">))</a>       <a id="6686" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="6693" class="Keyword">where</a>
      <a id="6705" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6705" class="Function">I</a>   <a id="6709" class="Symbol">=</a> <a id="6711" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6714" class="Symbol">(λ</a> <a id="6717" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6717" class="Bound">-</a> <a id="6719" class="Symbol">→</a> <a id="6721" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6723" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="6725" class="Symbol">(</a><a id="6726" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6728" class="Symbol">(</a><a id="6729" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6717" class="Bound">-</a> <a id="6731" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6733" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6735" class="Symbol">)))</a> <a id="6739" class="Symbol">(</a><a id="6740" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="6747" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="6749" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a><a id="6751" class="Symbol">)</a>
      <a id="6759" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6759" class="Function">II</a>  <a id="6763" class="Symbol">=</a> <a id="6765" class="Symbol">(</a><a id="6766" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3596" class="Function">δ-idemp</a> <a id="6774" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6776" class="Symbol">(</a><a id="6777" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6779" class="Symbol">(</a><a id="6780" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6783" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6785" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6787" class="Symbol">)))</a><a id="6790" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
      <a id="6799" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6799" class="Function">III</a> <a id="6803" class="Symbol">=</a> <a id="6805" class="Symbol">(</a><a id="6806" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="6813" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6815" class="Symbol">(</a><a id="6816" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6818" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6820" class="Symbol">(</a><a id="6821" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6823" class="Symbol">(</a><a id="6824" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6827" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6829" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6831" class="Symbol">))))</a><a id="6835" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
   <a id="6841" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6352" class="Function">h</a> <a id="6843" class="Symbol">(</a><a id="6844" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6848" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6848" class="Bound">u</a><a id="6849" class="Symbol">)</a> <a id="6851" class="Symbol">=</a>
    <a id="6857" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6859" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6861" class="Symbol">(</a><a id="6862" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6864" class="Symbol">(</a><a id="6865" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6867" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6869" class="Symbol">(</a><a id="6870" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="6872" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="6874" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a><a id="6876" class="Symbol">)</a> <a id="6878" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6880" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6882" class="Symbol">))</a>     <a id="6889" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6892" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7259" class="Function">I</a> <a id="6894" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="6900" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6902" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6904" class="Symbol">(</a><a id="6905" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6907" class="Symbol">(</a><a id="6908" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="6910" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="6912" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6914" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6916" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6919" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6921" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6923" class="Symbol">))</a>       <a id="6932" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="6944" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6946" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6948" class="Symbol">(</a><a id="6949" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="6951" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="6953" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6955" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="6957" class="Symbol">(</a><a id="6958" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="6960" class="Symbol">(</a><a id="6961" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6963" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6965" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="6968" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="6970" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="6972" class="Symbol">)))</a> <a id="6976" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6979" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7314" class="Function">II</a> <a id="6982" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="6988" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="6990" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="6992" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6994" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="6996" class="Symbol">(</a><a id="6997" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="6999" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7001" class="Symbol">(</a><a id="7002" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7004" class="Symbol">(</a><a id="7005" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7007" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7009" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="7012" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7014" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="7016" class="Symbol">)))</a> <a id="7020" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7023" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7360" class="Function">III</a> <a id="7027" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="7033" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7035" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="7037" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7039" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7041" class="Symbol">(</a><a id="7042" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7044" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7046" class="Symbol">(</a><a id="7047" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7049" class="Symbol">(</a><a id="7050" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7052" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7054" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="7057" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7059" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="7061" class="Symbol">)))</a> <a id="7065" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7068" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7413" class="Function">IV</a> <a id="7071" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="7077" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7079" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="7081" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7083" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7085" class="Symbol">(</a><a id="7086" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7088" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7090" class="Symbol">(</a><a id="7091" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7093" class="Symbol">(</a><a id="7094" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="7097" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7099" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="7101" class="Symbol">)))</a>     <a id="7109" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7112" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7449" class="Function">V</a> <a id="7114" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="7120" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7122" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="7124" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7126" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7128" class="Symbol">(</a><a id="7129" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7131" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7133" class="Symbol">(</a><a id="7134" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7136" class="Symbol">(</a><a id="7137" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="7140" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7142" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="7144" class="Symbol">)))</a>     <a id="7152" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7155" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7498" class="Function">VI</a> <a id="7158" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="7164" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7166" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7168" class="Symbol">(</a><a id="7169" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7171" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="7173" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7175" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7177" class="Symbol">(</a><a id="7178" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7180" class="Symbol">(</a><a id="7181" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="7184" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7186" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="7188" class="Symbol">)))</a>     <a id="7196" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="7208" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7210" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7212" class="Symbol">(</a><a id="7213" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7215" class="Symbol">(</a><a id="7216" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7218" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="7220" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="7223" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7225" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="7227" class="Symbol">))</a>           <a id="7240" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="7247" class="Keyword">where</a>
      <a id="7259" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7259" class="Function">I</a>   <a id="7263" class="Symbol">=</a> <a id="7265" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7268" class="Symbol">(λ</a> <a id="7271" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7271" class="Bound">-</a> <a id="7273" class="Symbol">→</a> <a id="7275" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7277" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7279" class="Symbol">(</a><a id="7280" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7282" class="Symbol">(</a><a id="7283" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7271" class="Bound">-</a> <a id="7285" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7287" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="7289" class="Symbol">)))</a> <a id="7293" class="Symbol">(</a><a id="7294" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="7298" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7300" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7302" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="7305" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6848" class="Bound">u</a><a id="7306" class="Symbol">)</a>
      <a id="7314" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7314" class="Function">II</a>  <a id="7318" class="Symbol">=</a> <a id="7320" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="7324" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7326" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7328" class="Symbol">(</a><a id="7329" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7331" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7333" class="Symbol">(</a><a id="7334" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7336" class="Symbol">(</a><a id="7337" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7339" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7341" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="7344" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7346" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="7348" class="Symbol">)))</a> <a id="7352" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6848" class="Bound">u</a>
      <a id="7360" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7360" class="Function">III</a> <a id="7364" class="Symbol">=</a> <a id="7366" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7369" class="Symbol">(</a><a id="7370" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7372" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="7374" class="Symbol">)</a> <a id="7376" class="Symbol">(</a><a id="7377" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2483" class="Function">δ-swap</a> <a id="7384" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7386" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7388" class="Symbol">(</a><a id="7389" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7391" class="Symbol">(</a><a id="7392" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7394" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7396" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="7399" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7401" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="7403" class="Symbol">)))</a>
      <a id="7413" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7413" class="Function">IV</a>  <a id="7417" class="Symbol">=</a> <a id="7419" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7422" class="Symbol">(λ</a> <a id="7425" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7425" class="Bound">-</a> <a id="7427" class="Symbol">→</a> <a id="7429" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7431" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="7433" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7435" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7437" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7425" class="Bound">-</a><a id="7438" class="Symbol">)</a> <a id="7440" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6171" class="Function">IH</a>
      <a id="7449" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7449" class="Function">V</a>   <a id="7453" class="Symbol">=</a> <a id="7455" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7458" class="Symbol">(</a><a id="7459" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7461" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="7463" class="Symbol">)</a> <a id="7465" class="Symbol">(</a><a id="7466" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2483" class="Function">δ-swap</a> <a id="7473" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7475" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7477" class="Symbol">(</a><a id="7478" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7480" class="Symbol">(</a><a id="7481" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="7484" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7486" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="7488" class="Symbol">)))</a>
      <a id="7498" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7498" class="Function">VI</a>  <a id="7502" class="Symbol">=</a> <a id="7504" class="Symbol">(</a><a id="7505" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="7509" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6134" class="Bound">z</a> <a id="7511" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7513" class="Symbol">(</a><a id="7514" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7516" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6137" class="Bound">x</a> <a id="7518" class="Symbol">(</a><a id="7519" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7521" class="Symbol">(</a><a id="7522" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6141" class="Bound">xs</a> <a id="7525" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7527" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6145" class="Bound">ys</a><a id="7529" class="Symbol">)))</a> <a id="7533" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6848" class="Bound">u</a><a id="7534" class="Symbol">)</a><a id="7535" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

 <a id="7540" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7540" class="Function">ρ-left</a> <a id="7547" class="Symbol">:</a> <a id="7549" class="Symbol">(</a><a id="7550" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7550" class="Bound">xs</a> <a id="7553" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7553" class="Bound">ys</a> <a id="7556" class="Symbol">:</a> <a id="7558" href="MLTT.List.html#488" class="Datatype">List</a> <a id="7563" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="7564" class="Symbol">)</a> <a id="7566" class="Symbol">→</a> <a id="7568" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7570" class="Symbol">(</a><a id="7571" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7573" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7550" class="Bound">xs</a> <a id="7576" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7578" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7553" class="Bound">ys</a><a id="7580" class="Symbol">)</a> <a id="7582" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7584" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7586" class="Symbol">(</a><a id="7587" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7550" class="Bound">xs</a> <a id="7590" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7592" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7553" class="Bound">ys</a><a id="7594" class="Symbol">)</a>
 <a id="7597" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7540" class="Function">ρ-left</a> <a id="7604" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="7613" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7613" class="Bound">ys</a> <a id="7616" class="Symbol">=</a> <a id="7618" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="7624" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7540" class="Function">ρ-left</a> <a id="7631" class="Symbol">(</a><a id="7632" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7634" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="7636" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7636" class="Bound">xs</a><a id="7638" class="Symbol">)</a> <a id="7640" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7640" class="Bound">ys</a> <a id="7643" class="Symbol">=</a>
  <a id="7647" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7649" class="Symbol">(</a><a id="7650" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7652" class="Symbol">(</a><a id="7653" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7655" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="7657" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7636" class="Bound">xs</a><a id="7659" class="Symbol">)</a> <a id="7661" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7663" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7640" class="Bound">ys</a><a id="7665" class="Symbol">)</a>           <a id="7677" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="7687" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7689" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="7691" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7693" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7695" class="Symbol">(</a><a id="7696" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7698" class="Symbol">(</a><a id="7699" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7701" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7703" class="Symbol">(</a><a id="7704" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7706" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7636" class="Bound">xs</a><a id="7708" class="Symbol">)</a> <a id="7710" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7712" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7640" class="Bound">ys</a><a id="7714" class="Symbol">))</a> <a id="7717" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7720" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7911" class="Function">I</a> <a id="7722" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="7726" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7728" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="7730" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7732" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7734" class="Symbol">(</a><a id="7735" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7737" class="Symbol">(</a><a id="7738" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7740" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7636" class="Bound">xs</a> <a id="7743" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7745" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7640" class="Bound">ys</a><a id="7747" class="Symbol">))</a>       <a id="7756" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7759" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7952" class="Function">II</a> <a id="7762" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="7766" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7768" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="7770" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7772" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7774" class="Symbol">(</a><a id="7775" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7777" class="Symbol">(</a><a id="7778" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7636" class="Bound">xs</a> <a id="7781" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7783" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7640" class="Bound">ys</a><a id="7785" class="Symbol">))</a>         <a id="7796" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="7806" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7808" class="Symbol">(</a><a id="7809" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7811" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="7813" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7636" class="Bound">xs</a> <a id="7816" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7818" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7640" class="Bound">ys</a><a id="7820" class="Symbol">)</a>               <a id="7836" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="7841" class="Keyword">where</a>
    <a id="7851" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7851" class="Function">IH</a> <a id="7854" class="Symbol">:</a> <a id="7856" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7858" class="Symbol">(</a><a id="7859" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7861" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7636" class="Bound">xs</a> <a id="7864" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7866" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7640" class="Bound">ys</a><a id="7868" class="Symbol">)</a> <a id="7870" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7872" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7874" class="Symbol">(</a><a id="7875" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7636" class="Bound">xs</a> <a id="7878" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="7880" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7640" class="Bound">ys</a><a id="7882" class="Symbol">)</a>
    <a id="7888" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7851" class="Function">IH</a> <a id="7891" class="Symbol">=</a> <a id="7893" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7540" class="Function">ρ-left</a> <a id="7900" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7636" class="Bound">xs</a> <a id="7903" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7640" class="Bound">ys</a>

    <a id="7911" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7911" class="Function">I</a>  <a id="7914" class="Symbol">=</a> <a id="7916" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7919" class="Symbol">(</a><a id="7920" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7922" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="7924" class="Symbol">)</a> <a id="7926" class="Symbol">(</a><a id="7927" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#6007" class="Function">δ-inner</a> <a id="7935" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7937" class="Symbol">(</a><a id="7938" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="7940" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7636" class="Bound">xs</a><a id="7942" class="Symbol">)</a> <a id="7944" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7640" class="Bound">ys</a><a id="7946" class="Symbol">)</a>
    <a id="7952" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7952" class="Function">II</a> <a id="7955" class="Symbol">=</a> <a id="7957" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7960" class="Symbol">(λ</a> <a id="7963" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7963" class="Bound">-</a> <a id="7965" class="Symbol">→</a> <a id="7967" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7969" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="7971" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="7973" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7632" class="Bound">x</a> <a id="7975" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7963" class="Bound">-</a><a id="7976" class="Symbol">)</a> <a id="7978" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7851" class="Function">IH</a>

 <a id="7983" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7983" class="Function">ρ-idemp</a> <a id="7991" class="Symbol">:</a> <a id="7993" class="Symbol">(</a><a id="7994" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7994" class="Bound">xs</a> <a id="7997" class="Symbol">:</a> <a id="7999" href="MLTT.List.html#488" class="Datatype">List</a> <a id="8004" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="8005" class="Symbol">)</a> <a id="8007" class="Symbol">→</a> <a id="8009" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8011" class="Symbol">(</a><a id="8012" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8014" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7994" class="Bound">xs</a><a id="8016" class="Symbol">)</a> <a id="8018" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8020" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8022" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7994" class="Bound">xs</a>
 <a id="8026" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7983" class="Function">ρ-idemp</a> <a id="8034" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8034" class="Bound">xs</a> <a id="8037" class="Symbol">=</a>
  <a id="8041" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8043" class="Symbol">(</a><a id="8044" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8046" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8034" class="Bound">xs</a><a id="8048" class="Symbol">)</a>      <a id="8055" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8058" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8061" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8063" class="Symbol">(</a><a id="8064" href="MLTT.List.html#1927" class="Function">[]-right-neutral</a> <a id="8081" class="Symbol">(</a><a id="8082" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8084" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8034" class="Bound">xs</a><a id="8086" class="Symbol">))</a> <a id="8089" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="8093" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8095" class="Symbol">(</a><a id="8096" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8098" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8034" class="Bound">xs</a> <a id="8101" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8103" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="8105" class="Symbol">)</a> <a id="8107" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8110" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7540" class="Function">ρ-left</a> <a id="8117" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8034" class="Bound">xs</a> <a id="8120" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="8123" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="8127" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8129" class="Symbol">(</a><a id="8130" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8034" class="Bound">xs</a> <a id="8133" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8135" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="8137" class="Symbol">)</a>   <a id="8141" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8144" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8147" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8149" class="Symbol">((</a><a id="8151" href="MLTT.List.html#1927" class="Function">[]-right-neutral</a> <a id="8168" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8034" class="Bound">xs</a><a id="8170" class="Symbol">)</a><a id="8171" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8173" class="Symbol">)</a> <a id="8175" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="8179" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8181" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8034" class="Bound">xs</a>          <a id="8193" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="8197" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8197" class="Function">ρ-right</a> <a id="8205" class="Symbol">:</a> <a id="8207" class="Symbol">(</a><a id="8208" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8208" class="Bound">xs</a> <a id="8211" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8211" class="Bound">ys</a> <a id="8214" class="Symbol">:</a> <a id="8216" href="MLTT.List.html#488" class="Datatype">List</a> <a id="8221" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="8222" class="Symbol">)</a> <a id="8224" class="Symbol">→</a> <a id="8226" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8228" class="Symbol">(</a><a id="8229" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8208" class="Bound">xs</a> <a id="8232" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8234" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8236" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8211" class="Bound">ys</a><a id="8238" class="Symbol">)</a> <a id="8240" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8242" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8244" class="Symbol">(</a><a id="8245" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8208" class="Bound">xs</a> <a id="8248" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8250" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8211" class="Bound">ys</a><a id="8252" class="Symbol">)</a>
 <a id="8255" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8197" class="Function">ρ-right</a> <a id="8263" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="8266" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8266" class="Bound">ys</a> <a id="8269" class="Symbol">=</a> <a id="8271" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7983" class="Function">ρ-idemp</a> <a id="8279" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8266" class="Bound">ys</a>
 <a id="8283" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8197" class="Function">ρ-right</a> <a id="8291" class="Symbol">(</a><a id="8292" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8292" class="Bound">x</a> <a id="8294" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="8296" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8296" class="Bound">xs</a><a id="8298" class="Symbol">)</a> <a id="8300" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8300" class="Bound">ys</a> <a id="8303" class="Symbol">=</a>
  <a id="8307" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8309" class="Symbol">(</a><a id="8310" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8292" class="Bound">x</a> <a id="8312" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="8314" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8296" class="Bound">xs</a> <a id="8317" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8319" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8321" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8300" class="Bound">ys</a><a id="8323" class="Symbol">)</a>       <a id="8331" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="8341" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8292" class="Bound">x</a> <a id="8343" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="8345" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="8347" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8292" class="Bound">x</a> <a id="8349" class="Symbol">(</a><a id="8350" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8352" class="Symbol">(</a><a id="8353" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8296" class="Bound">xs</a> <a id="8356" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8358" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8360" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8300" class="Bound">ys</a><a id="8362" class="Symbol">))</a> <a id="8365" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8368" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8371" class="Symbol">(λ</a> <a id="8374" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8374" class="Bound">-</a> <a id="8376" class="Symbol">→</a> <a id="8378" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8292" class="Bound">x</a> <a id="8380" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="8382" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="8384" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8292" class="Bound">x</a> <a id="8386" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8374" class="Bound">-</a><a id="8387" class="Symbol">)</a> <a id="8389" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8459" class="Function">IH</a> <a id="8392" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="8396" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8292" class="Bound">x</a> <a id="8398" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="8400" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="8402" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8292" class="Bound">x</a> <a id="8404" class="Symbol">(</a><a id="8405" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8407" class="Symbol">(</a><a id="8408" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8296" class="Bound">xs</a> <a id="8411" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8413" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8300" class="Bound">ys</a><a id="8415" class="Symbol">))</a>   <a id="8420" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="8430" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8432" class="Symbol">(</a><a id="8433" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8292" class="Bound">x</a> <a id="8435" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="8437" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8296" class="Bound">xs</a> <a id="8440" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8442" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8300" class="Bound">ys</a><a id="8444" class="Symbol">)</a> <a id="8446" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="8450" class="Keyword">where</a>
   <a id="8459" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8459" class="Function">IH</a> <a id="8462" class="Symbol">:</a> <a id="8464" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8466" class="Symbol">(</a><a id="8467" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8296" class="Bound">xs</a> <a id="8470" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8472" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8474" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8300" class="Bound">ys</a><a id="8476" class="Symbol">)</a> <a id="8478" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8480" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8482" class="Symbol">(</a><a id="8483" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8296" class="Bound">xs</a> <a id="8486" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8488" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8300" class="Bound">ys</a><a id="8490" class="Symbol">)</a>
   <a id="8495" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8459" class="Function">IH</a> <a id="8498" class="Symbol">=</a> <a id="8500" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8197" class="Function">ρ-right</a> <a id="8508" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8296" class="Bound">xs</a> <a id="8511" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8300" class="Bound">ys</a>

 <a id="8516" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8516" class="Function">ρ-both</a> <a id="8523" class="Symbol">:</a> <a id="8525" class="Symbol">(</a><a id="8526" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8526" class="Bound">xs</a> <a id="8529" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8529" class="Bound">ys</a> <a id="8532" class="Symbol">:</a> <a id="8534" href="MLTT.List.html#488" class="Datatype">List</a> <a id="8539" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="8540" class="Symbol">)</a> <a id="8542" class="Symbol">→</a> <a id="8544" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8546" class="Symbol">(</a><a id="8547" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8549" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8526" class="Bound">xs</a> <a id="8552" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8554" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8556" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8529" class="Bound">ys</a><a id="8558" class="Symbol">)</a> <a id="8560" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8562" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8564" class="Symbol">(</a><a id="8565" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8526" class="Bound">xs</a> <a id="8568" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8570" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8529" class="Bound">ys</a><a id="8572" class="Symbol">)</a>
 <a id="8575" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8516" class="Function">ρ-both</a> <a id="8582" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8582" class="Bound">xs</a> <a id="8585" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8585" class="Bound">ys</a> <a id="8588" class="Symbol">=</a>
  <a id="8592" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8594" class="Symbol">(</a><a id="8595" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8597" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8582" class="Bound">xs</a> <a id="8600" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8602" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8604" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8585" class="Bound">ys</a><a id="8606" class="Symbol">)</a> <a id="8608" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8611" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7540" class="Function">ρ-left</a> <a id="8618" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8582" class="Bound">xs</a> <a id="8621" class="Symbol">(</a><a id="8622" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8624" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8585" class="Bound">ys</a><a id="8626" class="Symbol">)</a> <a id="8628" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="8632" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8634" class="Symbol">(</a><a id="8635" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8582" class="Bound">xs</a> <a id="8638" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8640" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8642" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8585" class="Bound">ys</a><a id="8644" class="Symbol">)</a>   <a id="8648" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8651" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8197" class="Function">ρ-right</a> <a id="8659" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8582" class="Bound">xs</a> <a id="8662" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8585" class="Bound">ys</a> <a id="8665" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="8669" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8671" class="Symbol">(</a><a id="8672" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8582" class="Bound">xs</a> <a id="8675" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="8677" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8585" class="Bound">ys</a><a id="8679" class="Symbol">)</a>     <a id="8685" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="8689" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8689" class="Function">ρ-tail</a> <a id="8696" class="Symbol">:</a> <a id="8698" class="Symbol">(</a><a id="8699" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8699" class="Bound">x</a> <a id="8701" class="Symbol">:</a> <a id="8703" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="8704" class="Symbol">)</a> <a id="8706" class="Symbol">(</a><a id="8707" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8707" class="Bound">xs</a> <a id="8710" class="Symbol">:</a> <a id="8712" href="MLTT.List.html#488" class="Datatype">List</a> <a id="8717" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="8718" class="Symbol">)</a>
        <a id="8728" class="Symbol">→</a> <a id="8730" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8732" class="Symbol">(</a><a id="8733" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8699" class="Bound">x</a> <a id="8735" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="8737" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8707" class="Bound">xs</a><a id="8739" class="Symbol">)</a> <a id="8741" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8743" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8699" class="Bound">x</a> <a id="8745" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="8747" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8707" class="Bound">xs</a>
        <a id="8758" class="Symbol">→</a> <a id="8760" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8762" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8707" class="Bound">xs</a> <a id="8765" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8767" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8707" class="Bound">xs</a>
 <a id="8771" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8689" class="Function">ρ-tail</a> <a id="8778" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8778" class="Bound">x</a> <a id="8780" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8780" class="Bound">xs</a> <a id="8783" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8783" class="Bound">a</a> <a id="8785" class="Symbol">=</a>
  <a id="8789" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8791" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8780" class="Bound">xs</a>           <a id="8804" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8807" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8810" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8812" class="Symbol">((</a><a id="8814" href="MLTT.List.html#1269" class="Function">equal-tails</a> <a id="8826" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8783" class="Bound">a</a><a id="8827" class="Symbol">)</a><a id="8828" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8830" class="Symbol">)</a> <a id="8832" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="8836" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8838" class="Symbol">(</a><a id="8839" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="8841" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8778" class="Bound">x</a> <a id="8843" class="Symbol">(</a><a id="8844" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8846" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8780" class="Bound">xs</a><a id="8848" class="Symbol">))</a> <a id="8851" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8854" class="Symbol">(</a><a id="8855" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5054" class="Function">δ-ρ-swap</a> <a id="8864" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8778" class="Bound">x</a> <a id="8866" class="Symbol">(</a><a id="8867" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8869" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8780" class="Bound">xs</a><a id="8871" class="Symbol">))</a><a id="8873" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="8876" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="8880" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="8882" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8778" class="Bound">x</a> <a id="8884" class="Symbol">(</a><a id="8885" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8887" class="Symbol">(</a><a id="8888" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8890" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8780" class="Bound">xs</a><a id="8892" class="Symbol">))</a> <a id="8895" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8898" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8901" class="Symbol">(</a><a id="8902" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="8904" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8778" class="Bound">x</a><a id="8905" class="Symbol">)</a> <a id="8907" class="Symbol">(</a><a id="8908" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7983" class="Function">ρ-idemp</a> <a id="8916" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8780" class="Bound">xs</a><a id="8918" class="Symbol">)</a> <a id="8920" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="8924" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="8926" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8778" class="Bound">x</a> <a id="8928" class="Symbol">(</a><a id="8929" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="8931" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8780" class="Bound">xs</a><a id="8933" class="Symbol">)</a>     <a id="8939" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8942" href="MLTT.List.html#1269" class="Function">equal-tails</a> <a id="8954" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8783" class="Bound">a</a> <a id="8956" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="8960" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8780" class="Bound">xs</a>             <a id="8975" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="8980" class="Keyword">where</a>
    <a id="8990" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8990" class="Function">notice</a> <a id="8997" class="Symbol">:</a> <a id="8999" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8778" class="Bound">x</a> <a id="9001" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="9003" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="9005" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8778" class="Bound">x</a> <a id="9007" class="Symbol">(</a><a id="9008" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="9010" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8780" class="Bound">xs</a><a id="9012" class="Symbol">)</a> <a id="9014" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9016" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8778" class="Bound">x</a> <a id="9018" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="9020" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8780" class="Bound">xs</a>
    <a id="9027" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8990" class="Function">notice</a> <a id="9034" class="Symbol">=</a> <a id="9036" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8783" class="Bound">a</a>

 <a id="9040" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9040" class="Function">has-no-reps</a> <a id="9052" class="Symbol">:</a> <a id="9054" class="Symbol">(</a><a id="9055" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9055" class="Bound">xs</a> <a id="9058" class="Symbol">:</a> <a id="9060" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9065" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="9066" class="Symbol">)</a> <a id="9068" class="Symbol">→</a> <a id="9070" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#712" class="Bound">𝓤</a> <a id="9072" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="9075" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9040" class="Function">has-no-reps</a> <a id="9087" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9087" class="Bound">xs</a> <a id="9090" class="Symbol">=</a> <a id="9092" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="9094" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9087" class="Bound">xs</a> <a id="9097" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9099" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9087" class="Bound">xs</a>

<a id="9103" class="Markup">\end{code}</a><a id="9113" class="Background">

The following two technical lemmas, which are probably not very well named, and
are used to show that the monad of non-empty lists without repetitions is
affine, in DiscreteGraphicMonoids.AffineMonad.

</a><a id="9317" class="Markup">\begin{code}</a>

 <a id="9332" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9332" class="Function">δ-deletion-lemma</a> <a id="9349" class="Symbol">:</a> <a id="9351" class="Symbol">(</a><a id="9352" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9352" class="Bound">y</a> <a id="9354" class="Symbol">:</a> <a id="9356" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="9357" class="Symbol">)</a> <a id="9359" class="Symbol">(</a><a id="9360" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9360" class="Bound">xs</a> <a id="9363" class="Symbol">:</a> <a id="9365" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9370" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="9371" class="Symbol">)</a>
                  <a id="9391" class="Symbol">→</a> <a id="9393" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9395" class="Symbol">(</a><a id="9396" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9398" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9398" class="Bound">zs</a> <a id="9401" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9403" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9408" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a> <a id="9410" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9412" class="Symbol">(</a><a id="9413" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="9415" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9352" class="Bound">y</a> <a id="9417" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9360" class="Bound">xs</a> <a id="9420" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9422" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9352" class="Bound">y</a> <a id="9424" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="9426" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9398" class="Bound">zs</a><a id="9428" class="Symbol">))</a>
 <a id="9432" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9332" class="Function">δ-deletion-lemma</a> <a id="9449" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9449" class="Bound">y</a> <a id="9451" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="9460" class="Symbol">(</a><a id="9461" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9461" class="Bound">zs</a> <a id="9464" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9466" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9466" class="Bound">p</a><a id="9467" class="Symbol">)</a> <a id="9469" class="Symbol">=</a> <a id="9471" href="MLTT.List.html#1632" class="Function">[]-is-not-cons</a> <a id="9486" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9449" class="Bound">y</a> <a id="9488" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9461" class="Bound">zs</a> <a id="9491" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9466" class="Bound">p</a>
 <a id="9494" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9332" class="Function">δ-deletion-lemma</a> <a id="9511" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9511" class="Bound">y</a> <a id="9513" class="Symbol">(</a><a id="9514" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9514" class="Bound">x</a> <a id="9516" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="9518" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9518" class="Bound">xs</a><a id="9520" class="Symbol">)</a> <a id="9522" class="Symbol">(</a><a id="9523" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9523" class="Bound">zs</a> <a id="9526" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9528" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9528" class="Bound">p</a><a id="9529" class="Symbol">)</a> <a id="9531" class="Symbol">=</a> <a id="9533" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9554" class="Function">h</a> <a id="9535" class="Symbol">(</a><a id="9536" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#776" class="Function">d</a> <a id="9538" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9511" class="Bound">y</a> <a id="9540" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9514" class="Bound">x</a><a id="9541" class="Symbol">)</a>
  <a id="9545" class="Keyword">where</a>
   <a id="9554" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9554" class="Function">h</a> <a id="9556" class="Symbol">:</a> <a id="9558" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9560" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9573" class="Symbol">(</a><a id="9574" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9511" class="Bound">y</a> <a id="9576" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9578" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9514" class="Bound">x</a><a id="9579" class="Symbol">)</a>
   <a id="9584" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9554" class="Function">h</a> <a id="9586" class="Symbol">(</a><a id="9587" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9591" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="9595" class="Symbol">)</a> <a id="9597" class="Symbol">=</a> <a id="9599" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9332" class="Function">δ-deletion-lemma</a> <a id="9616" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9511" class="Bound">y</a> <a id="9618" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9518" class="Bound">xs</a>
                   <a id="9640" class="Symbol">(</a><a id="9641" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9523" class="Bound">zs</a> <a id="9644" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9646" class="Symbol">(</a><a id="9647" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="9649" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9511" class="Bound">y</a> <a id="9651" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9518" class="Bound">xs</a>       <a id="9660" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9663" class="Symbol">(</a><a id="9664" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="9671" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9511" class="Bound">y</a> <a id="9673" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9518" class="Bound">xs</a><a id="9675" class="Symbol">)</a><a id="9676" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="9679" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="9707" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="9709" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9511" class="Bound">y</a> <a id="9711" class="Symbol">(</a><a id="9712" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9511" class="Bound">y</a> <a id="9714" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="9716" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9518" class="Bound">xs</a><a id="9718" class="Symbol">)</a> <a id="9720" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9723" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9528" class="Bound">p</a> <a id="9725" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="9753" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9511" class="Bound">y</a> <a id="9755" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="9757" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9523" class="Bound">zs</a>       <a id="9766" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="9767" class="Symbol">))</a>

   <a id="9774" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9554" class="Function">h</a> <a id="9776" class="Symbol">(</a><a id="9777" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9781" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9781" class="Bound">u</a><a id="9782" class="Symbol">)</a> <a id="9784" class="Symbol">=</a> <a id="9786" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9781" class="Bound">u</a> <a id="9788" class="Symbol">(</a><a id="9789" href="MLTT.List.html#1146" class="Function">equal-heads</a> <a id="9801" class="Symbol">(</a><a id="9802" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9511" class="Bound">y</a> <a id="9804" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="9806" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9523" class="Bound">zs</a>       <a id="9815" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9818" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9528" class="Bound">p</a> <a id="9820" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="9823" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                               <a id="9856" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="9858" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9511" class="Bound">y</a> <a id="9860" class="Symbol">(</a><a id="9861" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9514" class="Bound">x</a> <a id="9863" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="9865" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9518" class="Bound">xs</a><a id="9867" class="Symbol">)</a> <a id="9869" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9872" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="9876" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9511" class="Bound">y</a> <a id="9878" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9514" class="Bound">x</a> <a id="9880" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9518" class="Bound">xs</a> <a id="9883" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9781" class="Bound">u</a> <a id="9885" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                               <a id="9918" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9514" class="Bound">x</a> <a id="9920" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="9922" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="9924" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9511" class="Bound">y</a> <a id="9926" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9518" class="Bound">xs</a>   <a id="9931" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="9932" class="Symbol">))</a>

 <a id="9937" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9937" class="Function">repetition-lemma</a> <a id="9954" class="Symbol">:</a> <a id="9956" class="Symbol">(</a><a id="9957" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9957" class="Bound">x</a> <a id="9959" class="Symbol">:</a> <a id="9961" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="9962" class="Symbol">)</a> <a id="9964" class="Symbol">(</a><a id="9965" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9965" class="Bound">xs</a> <a id="9968" class="Symbol">:</a> <a id="9970" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9975" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#708" class="Bound">X</a><a id="9976" class="Symbol">)</a>
                  <a id="9996" class="Symbol">→</a> <a id="9998" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10000" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9040" class="Function">has-no-reps</a> <a id="10012" class="Symbol">(</a><a id="10013" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9957" class="Bound">x</a> <a id="10015" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10017" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9957" class="Bound">x</a> <a id="10019" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10021" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9965" class="Bound">xs</a><a id="10023" class="Symbol">)</a>
 <a id="10026" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9937" class="Function">repetition-lemma</a> <a id="10043" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10045" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a> <a id="10048" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10048" class="Bound">p</a> <a id="10050" class="Symbol">=</a> <a id="10052" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9332" class="Function">δ-deletion-lemma</a> <a id="10069" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10071" class="Symbol">(</a><a id="10072" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10074" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10076" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a><a id="10078" class="Symbol">)</a> <a id="10080" class="Symbol">(</a><a id="10081" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a> <a id="10084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10086" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10334" class="Function">III</a><a id="10089" class="Symbol">)</a>
  <a id="10093" class="Keyword">where</a>
   <a id="10102" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10102" class="Function">have-p</a> <a id="10109" class="Symbol">:</a> <a id="10111" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="10113" class="Symbol">(</a><a id="10114" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10116" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10118" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10120" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10122" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a><a id="10124" class="Symbol">)</a> <a id="10126" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10128" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10130" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10132" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10134" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10136" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a>
   <a id="10142" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10102" class="Function">have-p</a> <a id="10149" class="Symbol">=</a> <a id="10151" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10048" class="Bound">p</a>

   <a id="10157" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10157" class="Function">remark</a> <a id="10164" class="Symbol">:</a> <a id="10166" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10168" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10170" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="10172" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10174" class="Symbol">(</a><a id="10175" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10177" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10179" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="10181" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10183" class="Symbol">(</a><a id="10184" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="10186" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a><a id="10188" class="Symbol">))</a> <a id="10191" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10193" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10195" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10197" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10199" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10201" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a>
   <a id="10207" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10157" class="Function">remark</a> <a id="10214" class="Symbol">=</a> <a id="10216" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10048" class="Bound">p</a>

   <a id="10222" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10222" class="Function">I</a> <a id="10224" class="Symbol">:</a> <a id="10226" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="10228" class="Symbol">(</a><a id="10229" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10231" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10233" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a><a id="10235" class="Symbol">)</a> <a id="10237" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10239" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10241" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10243" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a>
   <a id="10249" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10222" class="Function">I</a> <a id="10251" class="Symbol">=</a> <a id="10253" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8689" class="Function">ρ-tail</a> <a id="10260" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10262" class="Symbol">(</a><a id="10263" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10265" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10267" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a><a id="10269" class="Symbol">)</a> <a id="10271" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10048" class="Bound">p</a>

   <a id="10277" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10277" class="Function">II</a> <a id="10280" class="Symbol">:</a> <a id="10282" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="10284" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10286" class="Symbol">(</a><a id="10287" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="10289" class="Symbol">(</a><a id="10290" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10292" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10294" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a><a id="10296" class="Symbol">))</a> <a id="10299" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10301" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10303" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10305" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a>
   <a id="10311" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10277" class="Function">II</a> <a id="10314" class="Symbol">=</a> <a id="10316" href="MLTT.List.html#1269" class="Function">equal-tails</a> <a id="10328" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10048" class="Bound">p</a>

   <a id="10334" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10334" class="Function">III</a> <a id="10338" class="Symbol">:</a> <a id="10340" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="10342" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10344" class="Symbol">(</a><a id="10345" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10347" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10349" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a><a id="10351" class="Symbol">)</a> <a id="10353" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10355" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10357" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10359" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a>
   <a id="10365" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10334" class="Function">III</a> <a id="10369" class="Symbol">=</a> <a id="10371" href="MLTT.Id.html#734" class="Function">transport</a> <a id="10381" class="Symbol">(λ</a> <a id="10384" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10384" class="Bound">-</a> <a id="10386" class="Symbol">→</a> <a id="10388" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="10390" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10392" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10384" class="Bound">-</a> <a id="10394" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10396" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10043" class="Bound">x</a> <a id="10398" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10400" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10045" class="Bound">xs</a><a id="10402" class="Symbol">)</a> <a id="10404" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10222" class="Function">I</a> <a id="10406" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10277" class="Function">II</a>

<a id="10410" class="Markup">\end{code}</a><a id="10420" class="Background">

We temporarily exit the above anonymous module to make the argument X
explicit.

</a><a id="10503" class="Markup">\begin{code}</a>

<a id="List⁻"></a><a id="10517" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="10523" class="Symbol">:</a> <a id="10525" class="Symbol">(</a><a id="10526" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10526" class="Bound">X</a> <a id="10528" class="Symbol">:</a> <a id="10530" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10532" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10534" class="Symbol">)</a> <a id="10536" class="Symbol">{{</a><a id="10538" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10538" class="Bound">_</a> <a id="10540" class="Symbol">:</a> <a id="10542" href="UF.DiscreteAndSeparated.html#25078" class="Record">is-discrete&#39;</a> <a id="10555" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10526" class="Bound">X</a><a id="10556" class="Symbol">}}</a> <a id="10559" class="Symbol">→</a> <a id="10561" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10563" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="10565" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="10571" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10571" class="Bound">X</a> <a id="10573" class="Symbol">=</a> <a id="10575" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10577" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10577" class="Bound">xs</a> <a id="10580" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10582" href="MLTT.List.html#488" class="Datatype">List</a> <a id="10587" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10571" class="Bound">X</a> <a id="10589" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10591" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9040" class="Function">has-no-reps</a> <a id="10603" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10577" class="Bound">xs</a>

<a id="10607" class="Markup">\end{code}</a><a id="10617" class="Background">

And now we work again in an anonymous module with X implicit.

</a><a id="10682" class="Markup">\begin{code}</a>

<a id="10696" class="Keyword">module</a> <a id="10703" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10703" class="Module">_</a> <a id="10705" class="Symbol">{</a><a id="10706" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a> <a id="10708" class="Symbol">:</a> <a id="10710" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10712" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10714" class="Symbol">}</a>
         <a id="10725" class="Symbol">{{</a><a id="10727" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10727" class="Bound">d&#39;</a> <a id="10730" class="Symbol">:</a> <a id="10732" href="UF.DiscreteAndSeparated.html#25078" class="Record">is-discrete&#39;</a> <a id="10745" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="10746" class="Symbol">}}</a>
       <a id="10756" class="Keyword">where</a>

 <a id="10764" class="Keyword">private</a>
  <a id="10774" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10774" class="Function">d</a> <a id="10776" class="Symbol">:</a> <a id="10778" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="10790" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a>
  <a id="10794" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10774" class="Function">d</a> <a id="10796" class="Symbol">=</a> <a id="10798" href="UF.DiscreteAndSeparated.html#25178" class="Field">discrete&#39;-gives-discrete</a>

 <a id="10825" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10825" class="Function">η⁻</a> <a id="10828" class="Symbol">:</a> <a id="10830" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a> <a id="10832" class="Symbol">→</a> <a id="10834" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="10840" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a>
 <a id="10843" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10825" class="Function">η⁻</a> <a id="10846" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10846" class="Bound">x</a> <a id="10848" class="Symbol">=</a> <a id="10850" class="Symbol">(</a><a id="10851" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10846" class="Bound">x</a> <a id="10853" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="10855" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="10857" class="Symbol">)</a> <a id="10859" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10861" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="10868" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10868" class="Function">underlying-list</a> <a id="10884" class="Symbol">:</a> <a id="10886" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="10892" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a> <a id="10894" class="Symbol">→</a> <a id="10896" href="MLTT.List.html#488" class="Datatype">List</a> <a id="10901" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a>
 <a id="10904" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10868" class="Function">underlying-list</a> <a id="10920" class="Symbol">=</a> <a id="10922" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="10928" class="Keyword">instance</a>
  <a id="10939" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10939" class="Function">canonical-map-List⁻-to-List</a> <a id="10967" class="Symbol">:</a> <a id="10969" href="Notation.CanonicalMap.html#290" class="Record">Canonical-Map</a> <a id="10983" class="Symbol">(</a><a id="10984" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="10990" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="10991" class="Symbol">)</a> <a id="10993" class="Symbol">(</a><a id="10994" href="MLTT.List.html#488" class="Datatype">List</a> <a id="10999" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="11000" class="Symbol">)</a>
  <a id="11004" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="11006" class="Symbol">{{</a><a id="11008" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10939" class="Function">canonical-map-List⁻-to-List</a><a id="11035" class="Symbol">}}</a> <a id="11038" class="Symbol">=</a> <a id="11040" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10868" class="Function">underlying-list</a>

 <a id="11058" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11058" class="Function">underlying-list-has-no-reps</a> <a id="11086" class="Symbol">:</a> <a id="11088" class="Symbol">(</a><a id="11089" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11089" class="Bound">𝔁𝓈</a> <a id="11092" class="Symbol">:</a> <a id="11094" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="11100" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="11101" class="Symbol">)</a> <a id="11103" class="Symbol">→</a> <a id="11105" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9040" class="Function">has-no-reps</a> <a id="11117" class="Symbol">(</a><a id="11118" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="11120" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11089" class="Bound">𝔁𝓈</a><a id="11122" class="Symbol">)</a>
 <a id="11125" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11058" class="Function">underlying-list-has-no-reps</a> <a id="11153" class="Symbol">=</a> <a id="11155" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="11160" class="Markup">\end{code}</a><a id="11170" class="Background">

The symbol ⊙ can be typed a &quot;\o.&quot; or &quot;\odot&quot;.

</a><a id="11219" class="Markup">\begin{code}</a>

 <a id="11234" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">_⊙_</a> <a id="11238" class="Symbol">:</a> <a id="11240" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11245" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a> <a id="11247" class="Symbol">→</a> <a id="11249" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11254" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a> <a id="11256" class="Symbol">→</a> <a id="11258" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11263" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a>
 <a id="11266" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11266" class="Bound">xs</a> <a id="11269" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11271" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11271" class="Bound">ys</a> <a id="11274" class="Symbol">=</a> <a id="11276" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11278" class="Symbol">(</a><a id="11279" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11266" class="Bound">xs</a> <a id="11282" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11284" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11271" class="Bound">ys</a><a id="11286" class="Symbol">)</a>

 <a id="11290" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11290" class="Function">⊙-assoc</a> <a id="11298" class="Symbol">:</a> <a id="11300" class="Symbol">(</a><a id="11301" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11301" class="Bound">a</a> <a id="11303" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11303" class="Bound">b</a> <a id="11305" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11305" class="Bound">c</a> <a id="11307" class="Symbol">:</a> <a id="11309" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11314" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="11315" class="Symbol">)</a> <a id="11317" class="Symbol">→</a> <a id="11319" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11301" class="Bound">a</a> <a id="11321" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11323" class="Symbol">(</a><a id="11324" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11303" class="Bound">b</a> <a id="11326" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11328" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11305" class="Bound">c</a><a id="11329" class="Symbol">)</a> <a id="11331" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11333" class="Symbol">(</a><a id="11334" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11301" class="Bound">a</a> <a id="11336" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11338" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11303" class="Bound">b</a><a id="11339" class="Symbol">)</a> <a id="11341" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11343" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11305" class="Bound">c</a>
 <a id="11346" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11290" class="Function">⊙-assoc</a> <a id="11354" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11354" class="Bound">a</a> <a id="11356" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11356" class="Bound">b</a> <a id="11358" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11358" class="Bound">c</a> <a id="11360" class="Symbol">=</a>
  <a id="11364" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11354" class="Bound">a</a> <a id="11366" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11368" class="Symbol">(</a><a id="11369" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11356" class="Bound">b</a> <a id="11371" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11373" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11358" class="Bound">c</a><a id="11374" class="Symbol">)</a>       <a id="11382" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="11392" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11394" class="Symbol">(</a><a id="11395" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11354" class="Bound">a</a> <a id="11397" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11399" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11401" class="Symbol">(</a><a id="11402" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11356" class="Bound">b</a> <a id="11404" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11406" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11358" class="Bound">c</a><a id="11407" class="Symbol">))</a> <a id="11410" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11413" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8197" class="Function">ρ-right</a> <a id="11421" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11354" class="Bound">a</a> <a id="11423" class="Symbol">(</a><a id="11424" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11356" class="Bound">b</a> <a id="11426" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11428" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11358" class="Bound">c</a><a id="11429" class="Symbol">)</a> <a id="11431" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="11435" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11437" class="Symbol">(</a><a id="11438" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11354" class="Bound">a</a> <a id="11440" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11442" class="Symbol">(</a><a id="11443" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11356" class="Bound">b</a> <a id="11445" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11447" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11358" class="Bound">c</a><a id="11448" class="Symbol">))</a>   <a id="11453" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11456" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11459" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11461" class="Symbol">((</a><a id="11463" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#455" class="Function">◦-assoc</a> <a id="11471" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11354" class="Bound">a</a> <a id="11473" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11356" class="Bound">b</a> <a id="11475" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11358" class="Bound">c</a><a id="11476" class="Symbol">)</a><a id="11477" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11479" class="Symbol">)</a> <a id="11481" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="11485" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11487" class="Symbol">((</a><a id="11489" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11354" class="Bound">a</a> <a id="11491" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11493" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11356" class="Bound">b</a><a id="11494" class="Symbol">)</a> <a id="11496" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11498" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11358" class="Bound">c</a><a id="11499" class="Symbol">)</a>   <a id="11503" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11506" class="Symbol">(</a><a id="11507" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7540" class="Function">ρ-left</a> <a id="11514" class="Symbol">(</a><a id="11515" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11354" class="Bound">a</a> <a id="11517" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11519" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11356" class="Bound">b</a><a id="11520" class="Symbol">)</a> <a id="11522" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11358" class="Bound">c</a><a id="11523" class="Symbol">)</a><a id="11524" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="11527" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="11531" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11533" class="Symbol">(</a><a id="11534" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11536" class="Symbol">(</a><a id="11537" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11354" class="Bound">a</a> <a id="11539" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11541" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11356" class="Bound">b</a><a id="11542" class="Symbol">)</a> <a id="11544" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11546" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11358" class="Bound">c</a><a id="11547" class="Symbol">)</a> <a id="11549" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="11559" class="Symbol">(</a><a id="11560" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11354" class="Bound">a</a> <a id="11562" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11564" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11356" class="Bound">b</a><a id="11565" class="Symbol">)</a> <a id="11567" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11569" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11358" class="Bound">c</a>       <a id="11577" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="11581" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11581" class="Function Operator">_·_</a> <a id="11585" class="Symbol">:</a> <a id="11587" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="11593" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a> <a id="11595" class="Symbol">→</a> <a id="11597" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="11603" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a> <a id="11605" class="Symbol">→</a> <a id="11607" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="11613" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a>
 <a id="11616" class="Symbol">(</a><a id="11617" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11617" class="Bound">xs</a> <a id="11620" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11622" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11622" class="Bound">a</a><a id="11623" class="Symbol">)</a> <a id="11625" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11581" class="Function Operator">·</a> <a id="11627" class="Symbol">(</a><a id="11628" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11628" class="Bound">ys</a> <a id="11631" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11633" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11633" class="Bound">b</a><a id="11634" class="Symbol">)</a> <a id="11636" class="Symbol">=</a>
   <a id="11641" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11617" class="Bound">xs</a> <a id="11644" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11646" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11628" class="Bound">ys</a> <a id="11649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="11654" class="Symbol">(</a><a id="11655" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11657" class="Symbol">(</a><a id="11658" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11617" class="Bound">xs</a> <a id="11661" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11663" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11628" class="Bound">ys</a><a id="11665" class="Symbol">)</a>         <a id="11675" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11678" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="11682" class="Symbol">(λ</a> <a id="11685" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11685" class="Bound">-₁</a> <a id="11688" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11688" class="Bound">-₂</a> <a id="11691" class="Symbol">→</a> <a id="11693" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11695" class="Symbol">(</a><a id="11696" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11685" class="Bound">-₁</a> <a id="11699" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11701" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11688" class="Bound">-₂</a><a id="11703" class="Symbol">))</a> <a id="11706" class="Symbol">(</a><a id="11707" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11622" class="Bound">a</a> <a id="11709" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11711" class="Symbol">)</a> <a id="11713" class="Symbol">(</a><a id="11714" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11633" class="Bound">b</a> <a id="11716" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11718" class="Symbol">)</a> <a id="11720" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="11726" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11728" class="Symbol">(</a><a id="11729" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11731" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11617" class="Bound">xs</a> <a id="11734" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11736" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11738" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11628" class="Bound">ys</a><a id="11740" class="Symbol">)</a>     <a id="11746" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="11758" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11760" class="Symbol">(</a><a id="11761" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11763" class="Symbol">(</a><a id="11764" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11766" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11617" class="Bound">xs</a> <a id="11769" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11771" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11773" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11628" class="Bound">ys</a><a id="11775" class="Symbol">))</a> <a id="11778" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11781" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7983" class="Function">ρ-idemp</a> <a id="11789" class="Symbol">(</a><a id="11790" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11792" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11617" class="Bound">xs</a> <a id="11795" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11797" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11799" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11628" class="Bound">ys</a><a id="11801" class="Symbol">)</a> <a id="11803" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="11809" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11811" class="Symbol">(</a><a id="11812" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11814" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11617" class="Bound">xs</a> <a id="11817" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11819" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11821" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11628" class="Bound">ys</a><a id="11823" class="Symbol">)</a>     <a id="11829" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11832" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8516" class="Function">ρ-both</a> <a id="11839" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11617" class="Bound">xs</a> <a id="11842" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11628" class="Bound">ys</a> <a id="11845" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="11851" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="11853" class="Symbol">(</a><a id="11854" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11617" class="Bound">xs</a> <a id="11857" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="11859" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11628" class="Bound">ys</a><a id="11861" class="Symbol">)</a>         <a id="11871" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="11883" class="Symbol">(</a><a id="11884" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11617" class="Bound">xs</a> <a id="11887" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="11889" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11628" class="Bound">ys</a><a id="11891" class="Symbol">)</a>           <a id="11903" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="11904" class="Symbol">)</a>

 <a id="11908" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11908" class="Function">[]⁻</a> <a id="11912" class="Symbol">:</a> <a id="11914" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="11920" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a>
 <a id="11923" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11908" class="Function">[]⁻</a> <a id="11927" class="Symbol">=</a> <a id="11929" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="11932" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11934" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="11941" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11941" class="Function">List-is-discrete</a> <a id="11958" class="Symbol">:</a> <a id="11960" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="11972" class="Symbol">(</a><a id="11973" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11978" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="11979" class="Symbol">)</a>
 <a id="11982" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11941" class="Function">List-is-discrete</a> <a id="11999" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="12002" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="12005" class="Symbol">=</a> <a id="12007" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12011" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="12017" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11941" class="Function">List-is-discrete</a> <a id="12034" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="12037" class="Symbol">(</a><a id="12038" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12038" class="Bound">x</a> <a id="12040" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="12042" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12042" class="Bound">ys</a><a id="12044" class="Symbol">)</a> <a id="12046" class="Symbol">=</a> <a id="12048" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12052" class="Symbol">(</a><a id="12053" href="MLTT.List.html#1632" class="Function">[]-is-not-cons</a> <a id="12068" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12038" class="Bound">x</a> <a id="12070" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12042" class="Bound">ys</a><a id="12072" class="Symbol">)</a>
 <a id="12075" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11941" class="Function">List-is-discrete</a> <a id="12092" class="Symbol">(</a><a id="12093" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12093" class="Bound">x</a> <a id="12095" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="12097" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12097" class="Bound">xs</a><a id="12099" class="Symbol">)</a> <a id="12101" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="12104" class="Symbol">=</a> <a id="12106" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12110" class="Symbol">(</a><a id="12111" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="12117" class="Symbol">(</a><a id="12118" href="MLTT.List.html#1632" class="Function">[]-is-not-cons</a> <a id="12133" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12093" class="Bound">x</a> <a id="12135" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12097" class="Bound">xs</a><a id="12137" class="Symbol">))</a>
 <a id="12141" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11941" class="Function">List-is-discrete</a> <a id="12158" class="Symbol">(</a><a id="12159" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12159" class="Bound">x</a> <a id="12161" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="12163" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12163" class="Bound">xs</a><a id="12165" class="Symbol">)</a> <a id="12167" class="Symbol">(</a><a id="12168" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12168" class="Bound">y</a> <a id="12170" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="12172" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12172" class="Bound">ys</a><a id="12174" class="Symbol">)</a> <a id="12176" class="Keyword">with</a> <a id="12181" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10774" class="Function">d</a> <a id="12183" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12159" class="Bound">x</a> <a id="12185" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12168" class="Bound">y</a>
 <a id="12188" class="Symbol">...</a> <a id="12192" class="Symbol">|</a> <a id="12194" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12198" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12203" class="Symbol">=</a>
     <a id="12210" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="12216" class="Symbol">(</a><a id="12217" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11941" class="Function">List-is-discrete</a> <a id="12234" class="Bound">xs</a> <a id="12237" class="Bound">ys</a><a id="12239" class="Symbol">)</a>
      <a id="12247" class="Symbol">(λ</a> <a id="12250" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12250" class="Bound">e</a> <a id="12252" class="Symbol">→</a> <a id="12254" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12258" class="Symbol">(</a><a id="12259" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12262" class="Symbol">(</a><a id="12263" class="Bound">x</a> <a id="12265" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="12267" class="Symbol">)</a> <a id="12269" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12250" class="Bound">e</a><a id="12270" class="Symbol">))</a>
      <a id="12279" class="Symbol">(λ</a> <a id="12282" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12282" class="Bound">ν</a> <a id="12284" class="Symbol">→</a> <a id="12286" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12290" class="Symbol">(λ</a> <a id="12293" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12293" class="Bound">e</a> <a id="12295" class="Symbol">→</a> <a id="12297" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12282" class="Bound">ν</a> <a id="12299" class="Symbol">(</a><a id="12300" href="MLTT.List.html#1269" class="Function">equal-tails</a> <a id="12312" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12293" class="Bound">e</a><a id="12313" class="Symbol">)))</a>
 <a id="12318" class="Symbol">...</a> <a id="12322" class="Symbol">|</a> <a id="12324" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12328" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12328" class="Bound">ν</a> <a id="12330" class="Symbol">=</a> <a id="12332" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12336" class="Symbol">(λ</a> <a id="12339" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12339" class="Bound">e</a> <a id="12341" class="Symbol">→</a> <a id="12343" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12328" class="Bound">ν</a> <a id="12345" class="Symbol">(</a><a id="12346" href="MLTT.List.html#1146" class="Function">equal-heads</a> <a id="12358" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12339" class="Bound">e</a><a id="12359" class="Symbol">))</a>

 <a id="12364" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12364" class="Function">having-no-reps-is-prop</a> <a id="12387" class="Symbol">:</a> <a id="12389" class="Symbol">(</a><a id="12390" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12390" class="Bound">xs</a> <a id="12393" class="Symbol">:</a> <a id="12395" href="MLTT.List.html#488" class="Datatype">List</a> <a id="12400" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="12401" class="Symbol">)</a> <a id="12403" class="Symbol">→</a> <a id="12405" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12413" class="Symbol">(</a><a id="12414" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9040" class="Function">has-no-reps</a> <a id="12426" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12390" class="Bound">xs</a><a id="12428" class="Symbol">)</a>
 <a id="12431" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12364" class="Function">having-no-reps-is-prop</a> <a id="12454" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12454" class="Bound">xs</a> <a id="12457" class="Symbol">=</a> <a id="12459" href="UF.DiscreteAndSeparated.html#16794" class="Function">discrete-types-are-sets</a> <a id="12483" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11941" class="Function">List-is-discrete</a>

 <a id="12502" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12502" class="Function">underlying-list-is-embedding</a> <a id="12531" class="Symbol">:</a> <a id="12533" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="12546" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10868" class="Function">underlying-list</a>
 <a id="12563" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12502" class="Function">underlying-list-is-embedding</a> <a id="12592" class="Symbol">=</a> <a id="12594" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="12611" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12364" class="Function">having-no-reps-is-prop</a>

 <a id="12636" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12636" class="Function">to-List⁻-＝</a> <a id="12647" class="Symbol">:</a> <a id="12649" class="Symbol">{</a><a id="12650" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12650" class="Bound">𝔁𝓼</a> <a id="12653" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12653" class="Bound">𝔂𝓼</a> <a id="12656" class="Symbol">:</a> <a id="12658" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="12664" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="12665" class="Symbol">}</a> <a id="12667" class="Symbol">→</a> <a id="12669" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12671" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12650" class="Bound">𝔁𝓼</a> <a id="12674" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12676" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12678" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12653" class="Bound">𝔂𝓼</a> <a id="12681" class="Symbol">→</a> <a id="12683" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12650" class="Bound">𝔁𝓼</a> <a id="12686" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12688" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12653" class="Bound">𝔂𝓼</a>
 <a id="12692" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12636" class="Function">to-List⁻-＝</a> <a id="12703" class="Symbol">=</a> <a id="12705" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="12718" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12364" class="Function">having-no-reps-is-prop</a>

 <a id="12743" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12743" class="Function">·-lemma</a> <a id="12751" class="Symbol">:</a> <a id="12753" class="Symbol">(</a><a id="12754" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12754" class="Bound">x</a> <a id="12756" class="Symbol">:</a> <a id="12758" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="12759" class="Symbol">)</a> <a id="12761" class="Symbol">(</a><a id="12762" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12762" class="Bound">xs</a> <a id="12765" class="Symbol">:</a> <a id="12767" href="MLTT.List.html#488" class="Datatype">List</a> <a id="12772" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="12773" class="Symbol">)</a> <a id="12775" class="Symbol">(</a><a id="12776" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12776" class="Bound">a</a> <a id="12778" class="Symbol">:</a> <a id="12780" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#9040" class="Function">has-no-reps</a> <a id="12792" class="Symbol">(</a><a id="12793" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12754" class="Bound">x</a> <a id="12795" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="12797" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12762" class="Bound">xs</a><a id="12799" class="Symbol">))</a>
         <a id="12811" class="Symbol">→</a> <a id="12813" class="Symbol">((</a><a id="12815" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12754" class="Bound">x</a> <a id="12817" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="12819" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12762" class="Bound">xs</a><a id="12821" class="Symbol">)</a> <a id="12823" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12825" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12776" class="Bound">a</a><a id="12826" class="Symbol">)</a> <a id="12828" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="12831" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="12837" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a> <a id="12839" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="12841" class="Symbol">(</a><a id="12842" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10825" class="Function">η⁻</a> <a id="12845" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12754" class="Bound">x</a> <a id="12847" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11581" class="Function Operator">·</a> <a id="12849" class="Symbol">(</a><a id="12850" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12762" class="Bound">xs</a> <a id="12853" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12855" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8689" class="Function">ρ-tail</a> <a id="12862" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12754" class="Bound">x</a> <a id="12864" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12762" class="Bound">xs</a> <a id="12867" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12776" class="Bound">a</a><a id="12868" class="Symbol">))</a>
 <a id="12872" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12743" class="Function">·-lemma</a> <a id="12880" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12880" class="Bound">x</a> <a id="12882" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12882" class="Bound">xs</a> <a id="12885" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12885" class="Bound">a</a> <a id="12887" class="Symbol">=</a>
  <a id="12891" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12636" class="Function">to-List⁻-＝</a><a id="12901" class="Symbol">(</a><a id="12902" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12880" class="Bound">x</a> <a id="12904" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="12906" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12882" class="Bound">xs</a>         <a id="12917" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12920" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12923" class="Symbol">(</a><a id="12924" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12880" class="Bound">x</a> <a id="12926" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="12928" class="Symbol">)</a> <a id="12930" class="Symbol">(</a><a id="12931" href="MLTT.List.html#1269" class="Function">equal-tails</a> <a id="12943" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12885" class="Bound">a</a><a id="12944" class="Symbol">)</a><a id="12945" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="12948" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="12964" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12880" class="Bound">x</a> <a id="12966" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="12968" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="12970" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12880" class="Bound">x</a> <a id="12972" class="Symbol">(</a><a id="12973" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="12975" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12882" class="Bound">xs</a><a id="12977" class="Symbol">)</a> <a id="12979" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
              <a id="13001" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13003" class="Symbol">(</a><a id="13004" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10825" class="Function">η⁻</a> <a id="13007" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12880" class="Bound">x</a><a id="13008" class="Symbol">)</a> <a id="13010" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11234" class="Function Operator">⊙</a> <a id="13012" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12882" class="Bound">xs</a>  <a id="13016" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="13017" class="Symbol">)</a>
   <a id="13022" class="Keyword">where</a>
    <a id="13032" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13032" class="Function">have-a</a> <a id="13039" class="Symbol">:</a> <a id="13041" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="13043" class="Symbol">(</a><a id="13044" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12880" class="Bound">x</a> <a id="13046" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="13048" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12882" class="Bound">xs</a><a id="13050" class="Symbol">)</a> <a id="13052" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13054" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12880" class="Bound">x</a> <a id="13056" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="13058" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12882" class="Bound">xs</a>
    <a id="13065" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13032" class="Function">have-a</a> <a id="13072" class="Symbol">=</a> <a id="13074" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12885" class="Bound">a</a>

    <a id="13081" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13081" class="Function">remark</a> <a id="13088" class="Symbol">:</a> <a id="13090" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12880" class="Bound">x</a> <a id="13092" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="13094" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="13096" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12880" class="Bound">x</a> <a id="13098" class="Symbol">(</a><a id="13099" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="13101" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12882" class="Bound">xs</a><a id="13103" class="Symbol">)</a> <a id="13105" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13107" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12880" class="Bound">x</a> <a id="13109" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="13111" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12882" class="Bound">xs</a>
    <a id="13118" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13081" class="Function">remark</a> <a id="13125" class="Symbol">=</a> <a id="13127" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12885" class="Bound">a</a>

    <a id="13134" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13134" class="Function">b</a> <a id="13136" class="Symbol">:</a> <a id="13138" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="13140" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12882" class="Bound">xs</a> <a id="13143" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13145" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12882" class="Bound">xs</a>
    <a id="13152" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13134" class="Function">b</a> <a id="13154" class="Symbol">=</a> <a id="13156" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#8689" class="Function">ρ-tail</a> <a id="13163" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12880" class="Bound">x</a> <a id="13165" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12882" class="Bound">xs</a> <a id="13168" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12885" class="Bound">a</a>

    <a id="13175" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13175" class="Function">𝔁𝓼</a> <a id="13178" class="Symbol">:</a> <a id="13180" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="13186" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a>
    <a id="13192" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13175" class="Function">𝔁𝓼</a> <a id="13195" class="Symbol">=</a> <a id="13197" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12882" class="Bound">xs</a> <a id="13200" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13202" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13134" class="Function">b</a>

 <a id="13206" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13206" class="Function">List⁻-is-discrete</a> <a id="13224" class="Symbol">:</a> <a id="13226" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="13238" class="Symbol">(</a><a id="13239" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="13245" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="13246" class="Symbol">)</a>
 <a id="13249" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13206" class="Function">List⁻-is-discrete</a> <a id="13267" class="Symbol">(</a><a id="13268" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13268" class="Bound">xs</a> <a id="13271" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13273" class="Symbol">_)</a> <a id="13276" class="Symbol">(</a><a id="13277" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13277" class="Bound">ys</a> <a id="13280" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13282" class="Symbol">_)</a> <a id="13285" class="Keyword">with</a> <a id="13290" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11941" class="Function">List-is-discrete</a> <a id="13307" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13268" class="Bound">xs</a> <a id="13310" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13277" class="Bound">ys</a>
 <a id="13314" class="Symbol">...</a> <a id="13318" class="Symbol">|</a> <a id="13320" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13324" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13324" class="Bound">e</a> <a id="13326" class="Symbol">=</a> <a id="13328" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13332" class="Symbol">(</a><a id="13333" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12636" class="Function">to-List⁻-＝</a> <a id="13344" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13324" class="Bound">e</a><a id="13345" class="Symbol">)</a>
 <a id="13348" class="Symbol">...</a> <a id="13352" class="Symbol">|</a> <a id="13354" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13358" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13358" class="Bound">u</a> <a id="13360" class="Symbol">=</a> <a id="13362" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13366" class="Symbol">(λ</a> <a id="13369" class="Symbol">(</a><a id="13370" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13370" class="Bound">e</a> <a id="13372" class="Symbol">:</a> <a id="13374" class="Symbol">(</a><a id="13375" class="Bound">xs</a> <a id="13378" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13380" class="Symbol">_)</a> <a id="13383" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13385" class="Symbol">(</a><a id="13386" class="Bound">ys</a> <a id="13389" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13391" class="Symbol">_))</a> <a id="13395" class="Symbol">→</a> <a id="13397" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13358" class="Bound">u</a> <a id="13399" class="Symbol">(</a><a id="13400" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13403" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13405" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13370" class="Bound">e</a><a id="13406" class="Symbol">))</a>

 <a id="13411" class="Keyword">instance</a>
  <a id="13422" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13422" class="Function">List⁻-is-discrete&#39;</a> <a id="13441" class="Symbol">:</a> <a id="13443" href="UF.DiscreteAndSeparated.html#25078" class="Record">is-discrete&#39;</a> <a id="13456" class="Symbol">(</a><a id="13457" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="13463" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="13464" class="Symbol">)</a>
  <a id="13468" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13422" class="Function">List⁻-is-discrete&#39;</a> <a id="13487" class="Symbol">=</a> <a id="13489" href="UF.DiscreteAndSeparated.html#25144" class="InductiveConstructor">discrete-gives-discrete&#39;</a> <a id="13514" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13206" class="Function">List⁻-is-discrete</a>

 <a id="13534" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13534" class="Function">[]⁻-left-neutral</a> <a id="13551" class="Symbol">:</a> <a id="13553" class="Symbol">(</a><a id="13554" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13554" class="Bound">𝔁𝓼</a> <a id="13557" class="Symbol">:</a> <a id="13559" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="13565" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="13566" class="Symbol">)</a> <a id="13568" class="Symbol">→</a> <a id="13570" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11908" class="Function">[]⁻</a> <a id="13574" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11581" class="Function Operator">·</a> <a id="13576" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13554" class="Bound">𝔁𝓼</a> <a id="13579" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13581" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13554" class="Bound">𝔁𝓼</a>
 <a id="13585" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13534" class="Function">[]⁻-left-neutral</a> <a id="13602" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13602" class="Bound">𝔁𝓼</a> <a id="13605" class="Symbol">=</a>
  <a id="13609" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12636" class="Function">to-List⁻-＝</a>
   <a id="13623" class="Symbol">(</a><a id="13624" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13626" class="Symbol">(</a><a id="13627" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11908" class="Function">[]⁻</a> <a id="13631" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11581" class="Function Operator">·</a> <a id="13633" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13602" class="Bound">𝔁𝓼</a><a id="13635" class="Symbol">)</a> <a id="13637" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="13649" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="13651" class="Symbol">(</a><a id="13652" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13654" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13602" class="Bound">𝔁𝓼</a><a id="13656" class="Symbol">)</a>     <a id="13662" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13665" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11058" class="Function">underlying-list-has-no-reps</a> <a id="13693" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13602" class="Bound">𝔁𝓼</a> <a id="13696" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="13702" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13704" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13602" class="Bound">𝔁𝓼</a>         <a id="13715" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="13716" class="Symbol">)</a>

 <a id="13720" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13720" class="Function">[]⁻-right-neutral</a> <a id="13738" class="Symbol">:</a> <a id="13740" class="Symbol">(</a><a id="13741" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13741" class="Bound">𝔁𝓼</a> <a id="13744" class="Symbol">:</a> <a id="13746" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="13752" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="13753" class="Symbol">)</a> <a id="13755" class="Symbol">→</a> <a id="13757" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13741" class="Bound">𝔁𝓼</a> <a id="13760" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11581" class="Function Operator">·</a> <a id="13762" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11908" class="Function">[]⁻</a> <a id="13766" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13768" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13741" class="Bound">𝔁𝓼</a>
 <a id="13772" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13720" class="Function">[]⁻-right-neutral</a> <a id="13790" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13790" class="Bound">𝔁𝓼</a> <a id="13793" class="Symbol">=</a>
  <a id="13797" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12636" class="Function">to-List⁻-＝</a>
   <a id="13811" class="Symbol">(</a><a id="13812" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13814" class="Symbol">(</a><a id="13815" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13790" class="Bound">𝔁𝓼</a> <a id="13818" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11581" class="Function Operator">·</a> <a id="13820" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11908" class="Function">[]⁻</a><a id="13823" class="Symbol">)</a>  <a id="13826" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="13838" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="13840" class="Symbol">(</a><a id="13841" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13843" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13790" class="Bound">𝔁𝓼</a> <a id="13846" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="13848" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="13850" class="Symbol">)</a> <a id="13852" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13855" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13858" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="13860" class="Symbol">((</a><a id="13862" href="MLTT.List.html#1927" class="Function">[]-right-neutral</a> <a id="13879" class="Symbol">(</a><a id="13880" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13882" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13790" class="Bound">𝔁𝓼</a><a id="13884" class="Symbol">))</a><a id="13886" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13888" class="Symbol">)</a> <a id="13890" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="13896" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="13898" class="Symbol">(</a><a id="13899" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13901" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13790" class="Bound">𝔁𝓼</a><a id="13903" class="Symbol">)</a>      <a id="13910" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13913" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11058" class="Function">underlying-list-has-no-reps</a> <a id="13941" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13790" class="Bound">𝔁𝓼</a> <a id="13944" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="13950" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13952" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13790" class="Bound">𝔁𝓼</a>          <a id="13964" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="13965" class="Symbol">)</a>

 <a id="13969" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13969" class="Function">·-assoc</a> <a id="13977" class="Symbol">:</a> <a id="13979" class="Symbol">(</a><a id="13980" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13980" class="Bound">𝔁𝓼</a> <a id="13983" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13983" class="Bound">𝔂𝓼</a> <a id="13986" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13986" class="Bound">𝔃𝓼</a> <a id="13989" class="Symbol">:</a> <a id="13991" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10517" class="Function">List⁻</a> <a id="13997" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="13998" class="Symbol">)</a> <a id="14000" class="Symbol">→</a> <a id="14002" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13980" class="Bound">𝔁𝓼</a> <a id="14005" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11581" class="Function Operator">·</a> <a id="14007" class="Symbol">(</a><a id="14008" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13983" class="Bound">𝔂𝓼</a> <a id="14011" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11581" class="Function Operator">·</a> <a id="14013" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13986" class="Bound">𝔃𝓼</a><a id="14015" class="Symbol">)</a> <a id="14017" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14019" class="Symbol">(</a><a id="14020" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13980" class="Bound">𝔁𝓼</a> <a id="14023" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11581" class="Function Operator">·</a> <a id="14025" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13983" class="Bound">𝔂𝓼</a><a id="14027" class="Symbol">)</a> <a id="14029" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11581" class="Function Operator">·</a> <a id="14031" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13986" class="Bound">𝔃𝓼</a>
 <a id="14035" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#13969" class="Function">·-assoc</a> <a id="14043" class="Symbol">(</a><a id="14044" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14044" class="Bound">xs</a> <a id="14047" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14049" class="Symbol">_)</a> <a id="14052" class="Symbol">(</a><a id="14053" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14053" class="Bound">ys</a> <a id="14056" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14058" class="Symbol">_)</a> <a id="14061" class="Symbol">(</a><a id="14062" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14062" class="Bound">zs</a> <a id="14065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14067" class="Symbol">_)</a> <a id="14070" class="Symbol">=</a>
  <a id="14074" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="14087" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#12364" class="Function">having-no-reps-is-prop</a> <a id="14110" class="Symbol">(</a><a id="14111" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11290" class="Function">⊙-assoc</a> <a id="14119" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14044" class="Bound">xs</a> <a id="14122" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14053" class="Bound">ys</a> <a id="14125" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14062" class="Bound">zs</a><a id="14127" class="Symbol">)</a>

 <a id="14131" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14131" class="Function">δ-◦</a> <a id="14135" class="Symbol">:</a> <a id="14137" class="Symbol">(</a><a id="14138" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14138" class="Bound">z</a> <a id="14140" class="Symbol">:</a> <a id="14142" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="14143" class="Symbol">)</a> <a id="14145" class="Symbol">(</a><a id="14146" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14146" class="Bound">xs</a> <a id="14149" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14149" class="Bound">ys</a> <a id="14152" class="Symbol">:</a> <a id="14154" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14159" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="14160" class="Symbol">)</a>
     <a id="14167" class="Symbol">→</a> <a id="14169" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14171" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14138" class="Bound">z</a> <a id="14173" class="Symbol">(</a><a id="14174" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14146" class="Bound">xs</a> <a id="14177" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14179" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14149" class="Bound">ys</a><a id="14181" class="Symbol">)</a> <a id="14183" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14185" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14187" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14138" class="Bound">z</a> <a id="14189" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14146" class="Bound">xs</a> <a id="14192" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14194" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14196" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14138" class="Bound">z</a> <a id="14198" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14149" class="Bound">ys</a>
 <a id="14202" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14131" class="Function">δ-◦</a> <a id="14206" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14206" class="Bound">z</a> <a id="14208" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="14211" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14211" class="Bound">ys</a> <a id="14214" class="Symbol">=</a> <a id="14216" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="14222" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14131" class="Function">δ-◦</a> <a id="14226" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14228" class="Symbol">(</a><a id="14229" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14229" class="Bound">x</a> <a id="14231" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="14233" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a><a id="14235" class="Symbol">)</a> <a id="14237" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a> <a id="14240" class="Symbol">=</a> <a id="14242" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14263" class="Function">h</a> <a id="14244" class="Symbol">(</a><a id="14245" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10774" class="Function">d</a> <a id="14247" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14249" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14229" class="Bound">x</a><a id="14250" class="Symbol">)</a>
  <a id="14254" class="Keyword">where</a>
   <a id="14263" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14263" class="Function">h</a> <a id="14265" class="Symbol">:</a> <a id="14267" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="14280" class="Symbol">(</a><a id="14281" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14283" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14285" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14229" class="Bound">x</a><a id="14286" class="Symbol">)</a> <a id="14288" class="Symbol">→</a> <a id="14290" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14292" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14294" class="Symbol">(</a><a id="14295" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14229" class="Bound">x</a> <a id="14297" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="14299" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a> <a id="14302" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14304" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a><a id="14306" class="Symbol">)</a> <a id="14308" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14310" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14312" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14314" class="Symbol">(</a><a id="14315" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14229" class="Bound">x</a> <a id="14317" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="14319" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a><a id="14321" class="Symbol">)</a> <a id="14323" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14325" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14327" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14329" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a>
   <a id="14335" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14263" class="Function">h</a> <a id="14337" class="Symbol">(</a><a id="14338" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14342" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="14346" class="Symbol">)</a> <a id="14348" class="Symbol">=</a>
    <a id="14354" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14356" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14358" class="Symbol">(</a><a id="14359" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14361" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="14363" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a> <a id="14366" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14368" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a><a id="14370" class="Symbol">)</a>     <a id="14376" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14379" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="14386" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14388" class="Symbol">(</a><a id="14389" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a> <a id="14392" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14394" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a><a id="14396" class="Symbol">)</a> <a id="14398" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="14404" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14406" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14408" class="Symbol">(</a><a id="14409" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a> <a id="14412" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14414" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a><a id="14416" class="Symbol">)</a>         <a id="14426" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14429" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14131" class="Function">δ-◦</a> <a id="14433" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14435" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a> <a id="14438" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a> <a id="14441" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="14447" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14449" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14451" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a> <a id="14454" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14456" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14458" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14460" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a>       <a id="14469" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14472" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14475" class="Symbol">(</a><a id="14476" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">_◦</a> <a id="14479" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14481" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14483" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a><a id="14485" class="Symbol">)</a> <a id="14487" class="Symbol">((</a><a id="14489" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="14496" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14498" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a><a id="14500" class="Symbol">)</a><a id="14501" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14503" class="Symbol">)</a> <a id="14505" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="14511" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14513" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14515" class="Symbol">(</a><a id="14516" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14518" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="14520" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a><a id="14522" class="Symbol">)</a> <a id="14524" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14526" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14528" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14530" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a> <a id="14533" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="14538" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14263" class="Function">h</a> <a id="14540" class="Symbol">(</a><a id="14541" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14545" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14545" class="Bound">u</a><a id="14546" class="Symbol">)</a> <a id="14548" class="Symbol">=</a>
    <a id="14554" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14556" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14558" class="Symbol">(</a><a id="14559" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14229" class="Bound">x</a> <a id="14561" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="14563" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a> <a id="14566" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14568" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a><a id="14570" class="Symbol">)</a>     <a id="14576" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14579" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="14583" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14585" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14229" class="Bound">x</a> <a id="14587" class="Symbol">(</a><a id="14588" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a> <a id="14591" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14593" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a><a id="14595" class="Symbol">)</a> <a id="14597" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14545" class="Bound">u</a> <a id="14599" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="14605" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14229" class="Bound">x</a> <a id="14607" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="14609" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14611" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14613" class="Symbol">(</a><a id="14614" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a> <a id="14617" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14619" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a><a id="14621" class="Symbol">)</a>     <a id="14627" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14630" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14633" class="Symbol">(</a><a id="14634" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14229" class="Bound">x</a> <a id="14636" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="14638" class="Symbol">)</a> <a id="14640" class="Symbol">(</a><a id="14641" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14131" class="Function">δ-◦</a> <a id="14645" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14647" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a> <a id="14650" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a><a id="14652" class="Symbol">)</a> <a id="14654" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="14660" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14229" class="Bound">x</a> <a id="14662" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="14664" class="Symbol">(</a><a id="14665" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14667" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14669" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a> <a id="14672" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14674" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14676" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14678" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a><a id="14680" class="Symbol">)</a> <a id="14682" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="14694" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14229" class="Bound">x</a> <a id="14696" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="14698" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14700" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14702" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a> <a id="14705" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14707" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14709" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14711" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a>   <a id="14716" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14719" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14722" class="Symbol">(</a><a id="14723" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">_◦</a> <a id="14726" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14728" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14730" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a><a id="14732" class="Symbol">)</a> <a id="14734" class="Symbol">((</a><a id="14736" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="14740" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14742" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14229" class="Bound">x</a> <a id="14744" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a> <a id="14747" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14545" class="Bound">u</a><a id="14748" class="Symbol">)</a><a id="14749" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14751" class="Symbol">)</a> <a id="14753" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="14759" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14761" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14763" class="Symbol">(</a><a id="14764" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14229" class="Bound">x</a> <a id="14766" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="14768" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14233" class="Bound">xs</a><a id="14770" class="Symbol">)</a> <a id="14772" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="14774" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14776" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14226" class="Bound">z</a> <a id="14778" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14237" class="Bound">ys</a> <a id="14781" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="14785" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="14787" class="Symbol">:</a> <a id="14789" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14794" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a> <a id="14796" class="Symbol">→</a> <a id="14798" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14803" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a> <a id="14805" class="Symbol">→</a> <a id="14807" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14812" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a>
 <a id="14815" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="14817" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="14820" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14820" class="Bound">xs</a>       <a id="14829" class="Symbol">=</a> <a id="14831" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14820" class="Bound">xs</a>
 <a id="14835" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="14837" class="Symbol">(</a><a id="14838" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14838" class="Bound">y</a> <a id="14840" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="14842" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14842" class="Bound">ys</a><a id="14844" class="Symbol">)</a> <a id="14846" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14846" class="Bound">xs</a> <a id="14849" class="Symbol">=</a> <a id="14851" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14853" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14838" class="Bound">y</a> <a id="14855" class="Symbol">(</a><a id="14856" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="14858" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14842" class="Bound">ys</a> <a id="14861" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14846" class="Bound">xs</a> <a id="14864" class="Symbol">)</a>

 <a id="14868" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14868" class="Function">δ-Δ-left</a> <a id="14877" class="Symbol">:</a> <a id="14879" class="Symbol">(</a><a id="14880" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14880" class="Bound">z</a> <a id="14882" class="Symbol">:</a> <a id="14884" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="14885" class="Symbol">)</a> <a id="14887" class="Symbol">(</a><a id="14888" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14888" class="Bound">xs</a> <a id="14891" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14891" class="Bound">ys</a> <a id="14894" class="Symbol">:</a> <a id="14896" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14901" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="14902" class="Symbol">)</a>
          <a id="14914" class="Symbol">→</a> <a id="14916" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14918" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14880" class="Bound">z</a> <a id="14920" class="Symbol">(</a><a id="14921" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="14923" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14891" class="Bound">ys</a> <a id="14926" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14888" class="Bound">xs</a><a id="14928" class="Symbol">)</a> <a id="14930" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14932" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="14934" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14891" class="Bound">ys</a> <a id="14937" class="Symbol">(</a><a id="14938" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="14940" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14880" class="Bound">z</a> <a id="14942" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14888" class="Bound">xs</a><a id="14944" class="Symbol">)</a>
 <a id="14947" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14868" class="Function">δ-Δ-left</a> <a id="14956" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14956" class="Bound">z</a> <a id="14958" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14958" class="Bound">xs</a> <a id="14961" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="14964" class="Symbol">=</a> <a id="14966" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="14972" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14868" class="Function">δ-Δ-left</a> <a id="14981" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14981" class="Bound">z</a> <a id="14983" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14983" class="Bound">xs</a> <a id="14986" class="Symbol">(</a><a id="14987" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14987" class="Bound">x</a> <a id="14989" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="14991" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14991" class="Bound">ys</a><a id="14993" class="Symbol">)</a> <a id="14995" class="Symbol">=</a>
  <a id="14999" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15001" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14981" class="Bound">z</a> <a id="15003" class="Symbol">(</a><a id="15004" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15006" class="Symbol">(</a><a id="15007" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14987" class="Bound">x</a> <a id="15009" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15011" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14991" class="Bound">ys</a><a id="15013" class="Symbol">)</a> <a id="15015" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14983" class="Bound">xs</a><a id="15017" class="Symbol">)</a> <a id="15019" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="15029" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15031" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14981" class="Bound">z</a> <a id="15033" class="Symbol">(</a><a id="15034" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15036" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14987" class="Bound">x</a> <a id="15038" class="Symbol">(</a><a id="15039" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15041" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14991" class="Bound">ys</a> <a id="15044" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14983" class="Bound">xs</a><a id="15046" class="Symbol">))</a> <a id="15049" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15052" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2483" class="Function">δ-swap</a> <a id="15059" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14981" class="Bound">z</a> <a id="15061" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14987" class="Bound">x</a> <a id="15063" class="Symbol">(</a><a id="15064" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15066" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14991" class="Bound">ys</a> <a id="15069" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14983" class="Bound">xs</a><a id="15071" class="Symbol">)</a> <a id="15073" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="15077" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15079" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14987" class="Bound">x</a> <a id="15081" class="Symbol">(</a><a id="15082" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15084" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14981" class="Bound">z</a> <a id="15086" class="Symbol">(</a><a id="15087" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15089" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14991" class="Bound">ys</a> <a id="15092" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14983" class="Bound">xs</a><a id="15094" class="Symbol">))</a> <a id="15097" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15100" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15103" class="Symbol">(</a><a id="15104" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15106" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14987" class="Bound">x</a><a id="15107" class="Symbol">)</a> <a id="15109" class="Symbol">(</a><a id="15110" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14868" class="Function">δ-Δ-left</a> <a id="15119" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14981" class="Bound">z</a> <a id="15121" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14983" class="Bound">xs</a> <a id="15124" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14991" class="Bound">ys</a><a id="15126" class="Symbol">)</a> <a id="15128" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="15132" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15134" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14987" class="Bound">x</a> <a id="15136" class="Symbol">(</a><a id="15137" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15139" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14991" class="Bound">ys</a> <a id="15142" class="Symbol">(</a><a id="15143" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15145" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14981" class="Bound">z</a> <a id="15147" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14983" class="Bound">xs</a><a id="15149" class="Symbol">))</a> <a id="15152" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="15162" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15164" class="Symbol">(</a><a id="15165" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14987" class="Bound">x</a> <a id="15167" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15169" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14991" class="Bound">ys</a><a id="15171" class="Symbol">)</a> <a id="15173" class="Symbol">(</a><a id="15174" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15176" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14981" class="Bound">z</a> <a id="15178" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14983" class="Bound">xs</a><a id="15180" class="Symbol">)</a> <a id="15182" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="15186" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15186" class="Function">[]-Δ</a> <a id="15191" class="Symbol">:</a> <a id="15193" class="Symbol">(</a><a id="15194" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15194" class="Bound">ys</a> <a id="15197" class="Symbol">:</a> <a id="15199" href="MLTT.List.html#488" class="Datatype">List</a> <a id="15204" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="15205" class="Symbol">)</a> <a id="15207" class="Symbol">→</a> <a id="15209" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15211" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15194" class="Bound">ys</a> <a id="15214" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15217" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15219" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
 <a id="15223" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15186" class="Function">[]-Δ</a> <a id="15228" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="15237" class="Symbol">=</a> <a id="15239" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="15245" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15186" class="Function">[]-Δ</a> <a id="15250" class="Symbol">(</a><a id="15251" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15251" class="Bound">y</a> <a id="15253" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15255" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15255" class="Bound">ys</a><a id="15257" class="Symbol">)</a> <a id="15259" class="Symbol">=</a> <a id="15261" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15264" class="Symbol">(</a><a id="15265" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15267" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15251" class="Bound">y</a><a id="15268" class="Symbol">)</a> <a id="15270" class="Symbol">(</a><a id="15271" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15186" class="Function">[]-Δ</a> <a id="15276" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15255" class="Bound">ys</a><a id="15278" class="Symbol">)</a>

 <a id="15282" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15282" class="Function">ρ-◦</a> <a id="15286" class="Symbol">:</a> <a id="15288" class="Symbol">(</a><a id="15289" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15289" class="Bound">xs</a> <a id="15292" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15292" class="Bound">ys</a> <a id="15295" class="Symbol">:</a> <a id="15297" href="MLTT.List.html#488" class="Datatype">List</a> <a id="15302" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="15303" class="Symbol">)</a>
     <a id="15310" class="Symbol">→</a> <a id="15312" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15314" class="Symbol">(</a><a id="15315" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15289" class="Bound">xs</a> <a id="15318" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="15320" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15292" class="Bound">ys</a><a id="15322" class="Symbol">)</a> <a id="15324" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15326" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15328" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15289" class="Bound">xs</a> <a id="15331" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="15333" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15335" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15289" class="Bound">xs</a> <a id="15338" class="Symbol">(</a><a id="15339" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15341" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15292" class="Bound">ys</a><a id="15343" class="Symbol">)</a>
 <a id="15346" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15282" class="Function">ρ-◦</a> <a id="15350" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15353" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15353" class="Bound">ys</a> <a id="15356" class="Symbol">=</a> <a id="15358" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="15364" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15282" class="Function">ρ-◦</a> <a id="15368" class="Symbol">(</a><a id="15369" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15371" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15373" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15373" class="Bound">xs</a><a id="15375" class="Symbol">)</a> <a id="15377" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15377" class="Bound">ys</a> <a id="15380" class="Symbol">=</a>
  <a id="15384" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15386" class="Symbol">(</a><a id="15387" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15389" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15391" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15373" class="Bound">xs</a> <a id="15394" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="15396" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15377" class="Bound">ys</a><a id="15398" class="Symbol">)</a>                      <a id="15421" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="15431" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15433" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15435" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15437" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15439" class="Symbol">(</a><a id="15440" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15442" class="Symbol">(</a><a id="15443" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15373" class="Bound">xs</a> <a id="15446" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="15448" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15377" class="Bound">ys</a><a id="15450" class="Symbol">))</a>                <a id="15468" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15471" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15474" class="Symbol">(λ</a> <a id="15477" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15477" class="Bound">-</a> <a id="15479" class="Symbol">→</a> <a id="15481" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15483" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15485" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15487" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15489" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15477" class="Bound">-</a><a id="15490" class="Symbol">)</a> <a id="15492" class="Symbol">(</a><a id="15493" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15282" class="Function">ρ-◦</a> <a id="15497" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15373" class="Bound">xs</a> <a id="15500" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15377" class="Bound">ys</a><a id="15502" class="Symbol">)</a> <a id="15504" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="15508" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15510" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15512" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15514" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15516" class="Symbol">(</a><a id="15517" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15519" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15373" class="Bound">xs</a> <a id="15522" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="15524" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15526" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15373" class="Bound">xs</a> <a id="15529" class="Symbol">(</a><a id="15530" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15532" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15377" class="Bound">ys</a> <a id="15535" class="Symbol">))</a>        <a id="15545" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15548" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15551" class="Symbol">(</a><a id="15552" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15554" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a> <a id="15557" class="Symbol">)</a> <a id="15559" class="Symbol">(</a><a id="15560" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14131" class="Function">δ-◦</a> <a id="15564" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15566" class="Symbol">(</a><a id="15567" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15569" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15373" class="Bound">xs</a><a id="15571" class="Symbol">)</a> <a id="15573" class="Symbol">(</a><a id="15574" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15576" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15373" class="Bound">xs</a> <a id="15579" class="Symbol">(</a><a id="15580" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15582" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15377" class="Bound">ys</a><a id="15584" class="Symbol">)))</a> <a id="15588" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="15592" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15594" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15596" class="Symbol">(</a><a id="15597" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15599" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15601" class="Symbol">(</a><a id="15602" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15604" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15373" class="Bound">xs</a><a id="15606" class="Symbol">)</a> <a id="15608" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="15610" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15612" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15614" class="Symbol">(</a><a id="15615" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15617" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15373" class="Bound">xs</a> <a id="15620" class="Symbol">(</a><a id="15621" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15623" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15377" class="Bound">ys</a><a id="15625" class="Symbol">)))</a> <a id="15629" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="15639" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15641" class="Symbol">(</a><a id="15642" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15644" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15646" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15373" class="Bound">xs</a><a id="15648" class="Symbol">)</a> <a id="15650" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="15652" class="Symbol">(</a><a id="15653" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15655" class="Symbol">(</a><a id="15656" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15369" class="Bound">x</a> <a id="15658" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15660" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15373" class="Bound">xs</a><a id="15662" class="Symbol">)</a> <a id="15664" class="Symbol">(</a><a id="15665" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15667" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15377" class="Bound">ys</a><a id="15669" class="Symbol">))</a>     <a id="15676" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="15680" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15680" class="Function">ρ-all</a> <a id="15686" class="Symbol">:</a> <a id="15688" class="Symbol">(</a><a id="15689" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15689" class="Bound">xs</a> <a id="15692" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15692" class="Bound">ys</a> <a id="15695" class="Symbol">:</a> <a id="15697" href="MLTT.List.html#488" class="Datatype">List</a> <a id="15702" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="15703" class="Symbol">)</a> <a id="15705" class="Symbol">→</a> <a id="15707" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15709" class="Symbol">(</a><a id="15710" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15689" class="Bound">xs</a> <a id="15713" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="15715" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15692" class="Bound">ys</a><a id="15717" class="Symbol">)</a> <a id="15719" class="Symbol">(</a><a id="15720" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15722" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15689" class="Bound">xs</a><a id="15724" class="Symbol">)</a> <a id="15726" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15728" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
 <a id="15732" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15680" class="Function">ρ-all</a> <a id="15738" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15741" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15741" class="Bound">ys</a> <a id="15744" class="Symbol">=</a> <a id="15746" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15186" class="Function">[]-Δ</a> <a id="15751" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15741" class="Bound">ys</a>
 <a id="15755" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15680" class="Function">ρ-all</a> <a id="15761" class="Symbol">(</a><a id="15762" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="15764" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15766" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a><a id="15768" class="Symbol">)</a> <a id="15770" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15770" class="Bound">ys</a> <a id="15773" class="Symbol">=</a>
  <a id="15777" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15779" class="Symbol">(</a><a id="15780" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="15782" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15784" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a> <a id="15787" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="15789" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15770" class="Bound">ys</a><a id="15791" class="Symbol">)</a> <a id="15793" class="Symbol">(</a><a id="15794" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15796" class="Symbol">(</a><a id="15797" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="15799" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15801" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a><a id="15803" class="Symbol">))</a>       <a id="15812" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="15822" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15824" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="15826" class="Symbol">(</a><a id="15827" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15829" class="Symbol">(</a><a id="15830" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a> <a id="15833" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="15835" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15770" class="Bound">ys</a><a id="15837" class="Symbol">)</a> <a id="15839" class="Symbol">(</a><a id="15840" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="15842" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15844" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15846" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="15848" class="Symbol">(</a><a id="15849" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15851" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a><a id="15853" class="Symbol">)))</a> <a id="15857" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15860" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16141" class="Function">I</a> <a id="15862" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="15866" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15868" class="Symbol">(</a><a id="15869" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a> <a id="15872" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="15874" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15770" class="Bound">ys</a><a id="15876" class="Symbol">)</a> <a id="15878" class="Symbol">(</a><a id="15879" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15881" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="15883" class="Symbol">(</a><a id="15884" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="15886" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="15888" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15890" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="15892" class="Symbol">(</a><a id="15893" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15895" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a><a id="15897" class="Symbol">)))</a> <a id="15901" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15904" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16189" class="Function">II</a> <a id="15907" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="15911" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15913" class="Symbol">(</a><a id="15914" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a> <a id="15917" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="15919" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15770" class="Bound">ys</a><a id="15921" class="Symbol">)</a> <a id="15923" class="Symbol">(</a><a id="15924" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15926" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="15928" class="Symbol">(</a><a id="15929" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15931" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="15933" class="Symbol">(</a><a id="15934" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15936" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a><a id="15938" class="Symbol">)))</a>     <a id="15946" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15949" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16240" class="Function">III</a> <a id="15953" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="15957" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="15959" class="Symbol">(</a><a id="15960" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a> <a id="15963" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="15965" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15770" class="Bound">ys</a><a id="15967" class="Symbol">)</a> <a id="15969" class="Symbol">(</a><a id="15970" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="15972" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="15974" class="Symbol">(</a><a id="15975" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="15977" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a><a id="15979" class="Symbol">))</a>           <a id="15992" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15995" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16286" class="Function">IV</a> <a id="15998" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="16002" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="16004" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="16006" class="Symbol">(</a><a id="16007" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="16009" class="Symbol">(</a><a id="16010" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a> <a id="16013" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="16015" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15770" class="Bound">ys</a><a id="16017" class="Symbol">)</a> <a id="16019" class="Symbol">(</a><a id="16020" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="16022" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a><a id="16024" class="Symbol">))</a>           <a id="16037" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16040" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16328" class="Function">V</a> <a id="16042" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="16046" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="16048" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="16050" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>                             <a id="16081" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="16091" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>                                 <a id="16126" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="16131" class="Keyword">where</a>
    <a id="16141" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16141" class="Function">I</a>   <a id="16145" class="Symbol">=</a> <a id="16147" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14868" class="Function">δ-Δ-left</a> <a id="16156" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="16158" class="Symbol">(</a><a id="16159" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="16161" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="16163" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="16165" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="16167" class="Symbol">(</a><a id="16168" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="16170" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a><a id="16172" class="Symbol">))</a> <a id="16175" class="Symbol">(</a><a id="16176" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a> <a id="16179" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="16181" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15770" class="Bound">ys</a><a id="16183" class="Symbol">)</a>
    <a id="16189" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16189" class="Function">II</a>  <a id="16193" class="Symbol">=</a> <a id="16195" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16198" class="Symbol">(</a><a id="16199" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="16201" class="Symbol">(</a><a id="16202" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a> <a id="16205" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="16207" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15770" class="Bound">ys</a><a id="16209" class="Symbol">))</a> <a id="16212" class="Symbol">(</a><a id="16213" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="16220" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="16222" class="Symbol">(</a><a id="16223" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="16225" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="16227" class="Symbol">(</a><a id="16228" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="16230" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a><a id="16232" class="Symbol">)))</a>
    <a id="16240" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16240" class="Function">III</a> <a id="16244" class="Symbol">=</a> <a id="16246" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16249" class="Symbol">(</a><a id="16250" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14785" class="Function">Δ</a> <a id="16252" class="Symbol">(</a><a id="16253" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a> <a id="16256" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="16258" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15770" class="Bound">ys</a><a id="16260" class="Symbol">))</a> <a id="16263" class="Symbol">(</a><a id="16264" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#3596" class="Function">δ-idemp</a> <a id="16272" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="16274" class="Symbol">(</a><a id="16275" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="16277" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a><a id="16279" class="Symbol">))</a>
    <a id="16286" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16286" class="Function">IV</a>  <a id="16290" class="Symbol">=</a> <a id="16292" class="Symbol">(</a><a id="16293" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#14868" class="Function">δ-Δ-left</a> <a id="16302" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a> <a id="16304" class="Symbol">(</a><a id="16305" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="16307" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a><a id="16309" class="Symbol">)</a> <a id="16311" class="Symbol">(</a><a id="16312" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a> <a id="16315" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#390" class="Function Operator">◦</a> <a id="16317" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15770" class="Bound">ys</a><a id="16319" class="Symbol">))</a><a id="16321" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
    <a id="16328" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16328" class="Function">V</a>   <a id="16332" class="Symbol">=</a> <a id="16334" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16337" class="Symbol">(</a><a id="16338" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="16340" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15762" class="Bound">x</a><a id="16341" class="Symbol">)</a> <a id="16343" class="Symbol">(</a><a id="16344" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15680" class="Function">ρ-all</a> <a id="16350" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15766" class="Bound">xs</a> <a id="16353" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#15770" class="Bound">ys</a><a id="16355" class="Symbol">)</a>

 <a id="16359" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16359" class="Function">δ-length</a> <a id="16368" class="Symbol">:</a> <a id="16370" class="Symbol">(</a><a id="16371" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16371" class="Bound">z</a> <a id="16373" class="Symbol">:</a> <a id="16375" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="16376" class="Symbol">)</a> <a id="16378" class="Symbol">(</a><a id="16379" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16379" class="Bound">xs</a> <a id="16382" class="Symbol">:</a> <a id="16384" href="MLTT.List.html#488" class="Datatype">List</a> <a id="16389" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10706" class="Bound">X</a><a id="16390" class="Symbol">)</a>
          <a id="16402" class="Symbol">→</a> <a id="16404" href="MLTT.List.html#602" class="Function">length</a> <a id="16411" class="Symbol">(</a><a id="16412" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="16414" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16371" class="Bound">z</a> <a id="16416" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16379" class="Bound">xs</a><a id="16418" class="Symbol">)</a> <a id="16420" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16422" href="MLTT.List.html#602" class="Function">length</a> <a id="16429" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16379" class="Bound">xs</a>
 <a id="16433" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16359" class="Function">δ-length</a> <a id="16442" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16442" class="Bound">z</a> <a id="16444" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="16453" class="Symbol">=</a> <a id="16455" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="16466" class="Number">0</a>
 <a id="16469" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16359" class="Function">δ-length</a> <a id="16478" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="16480" class="Symbol">(</a><a id="16481" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16481" class="Bound">x</a> <a id="16483" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="16485" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16487" class="Symbol">)</a> <a id="16489" class="Symbol">=</a> <a id="16491" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16571" class="Function">h</a> <a id="16493" class="Symbol">(</a><a id="16494" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#10774" class="Function">d</a> <a id="16496" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="16498" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16481" class="Bound">x</a><a id="16499" class="Symbol">)</a>
  <a id="16503" class="Keyword">where</a>
   <a id="16512" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16512" class="Function">IH</a> <a id="16515" class="Symbol">:</a> <a id="16517" href="MLTT.List.html#602" class="Function">length</a> <a id="16524" class="Symbol">(</a><a id="16525" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="16527" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="16529" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16531" class="Symbol">)</a> <a id="16533" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16535" href="MLTT.List.html#602" class="Function">length</a> <a id="16542" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a>
   <a id="16548" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16512" class="Function">IH</a> <a id="16551" class="Symbol">=</a> <a id="16553" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16359" class="Function">δ-length</a> <a id="16562" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="16564" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a>

   <a id="16571" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16571" class="Function">h</a> <a id="16573" class="Symbol">:</a> <a id="16575" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="16588" class="Symbol">(</a><a id="16589" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="16591" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16593" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16481" class="Bound">x</a><a id="16594" class="Symbol">)</a> <a id="16596" class="Symbol">→</a> <a id="16598" href="MLTT.List.html#602" class="Function">length</a> <a id="16605" class="Symbol">(</a><a id="16606" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="16608" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="16610" class="Symbol">(</a><a id="16611" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16481" class="Bound">x</a> <a id="16613" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="16615" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16617" class="Symbol">))</a> <a id="16620" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16622" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16627" class="Symbol">(</a><a id="16628" href="MLTT.List.html#602" class="Function">length</a> <a id="16635" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16637" class="Symbol">)</a>
   <a id="16642" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16571" class="Function">h</a> <a id="16644" class="Symbol">(</a><a id="16645" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16649" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16653" class="Symbol">)</a> <a id="16655" class="Symbol">=</a> <a id="16657" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="16669" class="Symbol">(</a><a id="16670" href="Notation.Order.html#558" class="Field Operator">_≤</a> <a id="16673" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16678" class="Symbol">(</a><a id="16679" href="MLTT.List.html#602" class="Function">length</a> <a id="16686" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16688" class="Symbol">))</a> <a id="16691" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16711" class="Function">I</a> <a id="16693" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16794" class="Function">II</a>
    <a id="16700" class="Keyword">where</a>
     <a id="16711" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16711" class="Function">I</a> <a id="16713" class="Symbol">:</a> <a id="16715" href="MLTT.List.html#602" class="Function">length</a> <a id="16722" class="Symbol">(</a><a id="16723" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="16725" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="16727" class="Symbol">(</a><a id="16728" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16481" class="Bound">x</a> <a id="16730" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="16732" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16734" class="Symbol">))</a> <a id="16737" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16739" href="MLTT.List.html#602" class="Function">length</a> <a id="16746" class="Symbol">(</a><a id="16747" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="16749" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="16751" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16753" class="Symbol">)</a>
     <a id="16760" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16711" class="Function">I</a> <a id="16762" class="Symbol">=</a> <a id="16764" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16767" href="MLTT.List.html#602" class="Function">length</a> <a id="16774" class="Symbol">(</a><a id="16775" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="16782" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="16784" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16786" class="Symbol">)</a>

     <a id="16794" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16794" class="Function">II</a> <a id="16797" class="Symbol">:</a> <a id="16799" href="MLTT.List.html#602" class="Function">length</a> <a id="16806" class="Symbol">(</a><a id="16807" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="16809" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="16811" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16813" class="Symbol">)</a> <a id="16815" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16817" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16822" class="Symbol">(</a><a id="16823" href="MLTT.List.html#602" class="Function">length</a> <a id="16830" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16832" class="Symbol">)</a>
     <a id="16839" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16794" class="Function">II</a> <a id="16842" class="Symbol">=</a> <a id="16844" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="16852" class="Symbol">(</a><a id="16853" href="MLTT.List.html#602" class="Function">length</a> <a id="16860" class="Symbol">(</a><a id="16861" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="16863" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="16865" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16867" class="Symbol">))</a> <a id="16870" class="Symbol">(</a><a id="16871" href="MLTT.List.html#602" class="Function">length</a> <a id="16878" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16880" class="Symbol">)</a> <a id="16882" class="Symbol">(</a><a id="16883" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16888" class="Symbol">(</a><a id="16889" href="MLTT.List.html#602" class="Function">length</a> <a id="16896" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16898" class="Symbol">))</a>
           <a id="16912" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16512" class="Function">IH</a>
           <a id="16926" class="Symbol">(</a><a id="16927" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="16934" class="Symbol">(</a><a id="16935" href="MLTT.List.html#602" class="Function">length</a> <a id="16942" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16944" class="Symbol">))</a>
   <a id="16950" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16571" class="Function">h</a> <a id="16952" class="Symbol">(</a><a id="16953" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16957" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16957" class="Bound">u</a><a id="16958" class="Symbol">)</a> <a id="16960" class="Symbol">=</a> <a id="16962" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="16974" class="Symbol">(</a><a id="16975" href="Notation.Order.html#558" class="Field Operator">_≤</a> <a id="16978" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16983" class="Symbol">(</a><a id="16984" href="MLTT.List.html#602" class="Function">length</a> <a id="16991" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="16993" class="Symbol">))</a> <a id="16996" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17016" class="Function">I</a> <a id="16998" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17104" class="Function">II</a>
    <a id="17005" class="Keyword">where</a>
     <a id="17016" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17016" class="Function">I</a> <a id="17018" class="Symbol">:</a> <a id="17020" href="MLTT.List.html#602" class="Function">length</a> <a id="17027" class="Symbol">(</a><a id="17028" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17030" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="17032" class="Symbol">(</a><a id="17033" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16481" class="Bound">x</a> <a id="17035" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="17037" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="17039" class="Symbol">))</a> <a id="17042" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17044" href="MLTT.List.html#602" class="Function">length</a> <a id="17051" class="Symbol">(</a><a id="17052" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16481" class="Bound">x</a> <a id="17054" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="17056" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17058" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="17060" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="17062" class="Symbol">)</a>
     <a id="17069" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17016" class="Function">I</a> <a id="17071" class="Symbol">=</a> <a id="17073" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17076" href="MLTT.List.html#602" class="Function">length</a> <a id="17083" class="Symbol">(</a><a id="17084" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="17088" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="17090" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16481" class="Bound">x</a> <a id="17092" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a> <a id="17095" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16957" class="Bound">u</a><a id="17096" class="Symbol">)</a>

     <a id="17104" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17104" class="Function">II</a> <a id="17107" class="Symbol">:</a> <a id="17109" href="MLTT.List.html#602" class="Function">length</a> <a id="17116" class="Symbol">(</a><a id="17117" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16481" class="Bound">x</a> <a id="17119" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="17121" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17123" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="17125" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="17127" class="Symbol">)</a> <a id="17129" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="17131" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="17136" class="Symbol">(</a><a id="17137" href="MLTT.List.html#602" class="Function">length</a> <a id="17144" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="17146" class="Symbol">)</a>
     <a id="17153" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17104" class="Function">II</a> <a id="17156" class="Symbol">=</a> <a id="17158" href="Naturals.Order.html#1427" class="Function">succ-monotone</a> <a id="17172" class="Symbol">(</a><a id="17173" href="MLTT.List.html#602" class="Function">length</a> <a id="17180" class="Symbol">(</a><a id="17181" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17183" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16478" class="Bound">z</a> <a id="17185" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="17187" class="Symbol">))</a> <a id="17190" class="Symbol">(</a><a id="17191" href="MLTT.List.html#602" class="Function">length</a> <a id="17198" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16485" class="Bound">xs</a><a id="17200" class="Symbol">)</a> <a id="17202" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16512" class="Function">IH</a>

<a id="17206" class="Keyword">module</a> <a id="17213" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17213" class="Module">_</a> <a id="17215" class="Symbol">{</a><a id="17216" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17216" class="Bound">X</a> <a id="17218" class="Symbol">:</a> <a id="17220" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17222" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17224" class="Symbol">}</a>
         <a id="17235" class="Symbol">{</a><a id="17236" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17236" class="Bound">Y</a> <a id="17238" class="Symbol">:</a> <a id="17240" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17242" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17244" class="Symbol">}</a>
         <a id="17255" class="Symbol">{{</a><a id="17257" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17257" class="Bound">X-is-discrete&#39;</a> <a id="17272" class="Symbol">:</a> <a id="17274" href="UF.DiscreteAndSeparated.html#25078" class="Record">is-discrete&#39;</a> <a id="17287" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17216" class="Bound">X</a><a id="17288" class="Symbol">}}</a>
         <a id="17300" class="Symbol">{{</a><a id="17302" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17302" class="Bound">Y-is-discrete&#39;</a> <a id="17317" class="Symbol">:</a> <a id="17319" href="UF.DiscreteAndSeparated.html#25078" class="Record">is-discrete&#39;</a> <a id="17332" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17236" class="Bound">Y</a><a id="17333" class="Symbol">}}</a>
         <a id="17345" class="Symbol">(</a><a id="17346" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17348" class="Symbol">:</a> <a id="17350" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17216" class="Bound">X</a> <a id="17352" class="Symbol">→</a> <a id="17354" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17236" class="Bound">Y</a><a id="17355" class="Symbol">)</a>
       <a id="17364" class="Keyword">where</a>

 <a id="17372" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17372" class="Function">δ-map</a> <a id="17378" class="Symbol">:</a> <a id="17380" class="Symbol">(</a><a id="17381" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17381" class="Bound">z</a> <a id="17383" class="Symbol">:</a> <a id="17385" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17216" class="Bound">X</a><a id="17386" class="Symbol">)</a> <a id="17388" class="Symbol">(</a><a id="17389" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17389" class="Bound">xs</a> <a id="17392" class="Symbol">:</a> <a id="17394" href="MLTT.List.html#488" class="Datatype">List</a> <a id="17399" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17216" class="Bound">X</a><a id="17400" class="Symbol">)</a>
       <a id="17409" class="Symbol">→</a> <a id="17411" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17413" class="Symbol">(</a><a id="17414" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17416" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17381" class="Bound">z</a><a id="17417" class="Symbol">)</a> <a id="17419" class="Symbol">(</a><a id="17420" href="MLTT.List.html#2334" class="Function">map</a> <a id="17424" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17426" class="Symbol">(</a><a id="17427" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17429" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17381" class="Bound">z</a> <a id="17431" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17389" class="Bound">xs</a><a id="17433" class="Symbol">))</a> <a id="17436" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17438" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17440" class="Symbol">(</a><a id="17441" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17443" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17381" class="Bound">z</a><a id="17444" class="Symbol">)</a> <a id="17446" class="Symbol">(</a><a id="17447" href="MLTT.List.html#2334" class="Function">map</a> <a id="17451" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17453" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17389" class="Bound">xs</a><a id="17455" class="Symbol">)</a>
 <a id="17458" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17372" class="Function">δ-map</a> <a id="17464" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17464" class="Bound">z</a> <a id="17466" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17469" class="Symbol">=</a> <a id="17471" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="17477" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17372" class="Function">δ-map</a> <a id="17483" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="17485" class="Symbol">(</a><a id="17486" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="17488" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="17490" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="17492" class="Symbol">)</a> <a id="17494" class="Symbol">=</a> <a id="17496" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17540" class="Function">h</a> <a id="17498" class="Symbol">(</a><a id="17499" href="UF.DiscreteAndSeparated.html#25178" class="Field">discrete&#39;-gives-discrete</a> <a id="17524" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="17526" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a><a id="17527" class="Symbol">)</a>
  <a id="17531" class="Keyword">where</a>
   <a id="17540" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17540" class="Function">h</a> <a id="17542" class="Symbol">:</a> <a id="17544" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="17557" class="Symbol">(</a><a id="17558" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="17560" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17562" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a><a id="17563" class="Symbol">)</a>
     <a id="17570" class="Symbol">→</a> <a id="17572" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17574" class="Symbol">(</a><a id="17575" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17577" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="17578" class="Symbol">)</a> <a id="17580" class="Symbol">(</a><a id="17581" href="MLTT.List.html#2334" class="Function">map</a> <a id="17585" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17587" class="Symbol">(</a><a id="17588" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17590" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="17592" class="Symbol">(</a><a id="17593" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="17595" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="17597" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="17599" class="Symbol">)))</a> <a id="17603" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17605" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17607" class="Symbol">(</a><a id="17608" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17610" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="17611" class="Symbol">)</a> <a id="17613" class="Symbol">(</a><a id="17614" href="MLTT.List.html#2334" class="Function">map</a> <a id="17618" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17620" class="Symbol">(</a><a id="17621" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="17623" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="17625" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="17627" class="Symbol">))</a>
   <a id="17633" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17540" class="Function">h</a> <a id="17635" class="Symbol">(</a><a id="17636" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17640" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="17644" class="Symbol">)</a> <a id="17646" class="Symbol">=</a>
    <a id="17652" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17654" class="Symbol">(</a><a id="17655" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17657" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="17658" class="Symbol">)</a> <a id="17660" class="Symbol">(</a><a id="17661" href="MLTT.List.html#2334" class="Function">map</a> <a id="17665" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17667" class="Symbol">(</a><a id="17668" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17670" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="17672" class="Symbol">(</a><a id="17673" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="17675" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="17677" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="17679" class="Symbol">)))</a> <a id="17683" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17686" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17873" class="Function">I</a> <a id="17688" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="17694" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17696" class="Symbol">(</a><a id="17697" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17699" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="17700" class="Symbol">)</a> <a id="17702" class="Symbol">(</a><a id="17703" href="MLTT.List.html#2334" class="Function">map</a> <a id="17707" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17709" class="Symbol">(</a><a id="17710" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17712" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="17714" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="17716" class="Symbol">))</a>       <a id="17725" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17728" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17927" class="Function">IH</a> <a id="17731" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="17737" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17739" class="Symbol">(</a><a id="17740" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17742" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="17743" class="Symbol">)</a> <a id="17745" class="Symbol">(</a><a id="17746" href="MLTT.List.html#2334" class="Function">map</a> <a id="17750" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17752" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="17754" class="Symbol">)</a>             <a id="17768" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17771" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17949" class="Function">II</a> <a id="17774" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="17780" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17782" class="Symbol">(</a><a id="17783" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17785" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="17786" class="Symbol">)</a> <a id="17788" class="Symbol">(</a><a id="17789" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17791" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="17793" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="17795" href="MLTT.List.html#2334" class="Function">map</a> <a id="17799" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17801" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="17803" class="Symbol">)</a>       <a id="17811" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="17823" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17825" class="Symbol">(</a><a id="17826" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17828" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="17829" class="Symbol">)</a> <a id="17831" class="Symbol">(</a><a id="17832" href="MLTT.List.html#2334" class="Function">map</a> <a id="17836" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17838" class="Symbol">(</a><a id="17839" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="17841" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="17843" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="17845" class="Symbol">))</a>       <a id="17854" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="17861" class="Keyword">where</a>
      <a id="17873" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17873" class="Function">I</a>  <a id="17876" class="Symbol">=</a> <a id="17878" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17881" class="Symbol">(λ</a> <a id="17884" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17884" class="Bound">-</a> <a id="17886" class="Symbol">→</a> <a id="17888" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="17890" class="Symbol">(</a><a id="17891" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17893" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="17894" class="Symbol">)</a> <a id="17896" class="Symbol">(</a><a id="17897" href="MLTT.List.html#2334" class="Function">map</a> <a id="17901" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17903" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17884" class="Bound">-</a><a id="17904" class="Symbol">))</a> <a id="17907" class="Symbol">(</a><a id="17908" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="17915" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="17917" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="17919" class="Symbol">)</a>
      <a id="17927" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17927" class="Function">IH</a> <a id="17930" class="Symbol">=</a> <a id="17932" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17372" class="Function">δ-map</a> <a id="17938" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="17940" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a>
      <a id="17949" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17949" class="Function">II</a> <a id="17952" class="Symbol">=</a> <a id="17954" class="Symbol">(</a><a id="17955" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#2302" class="Function">δ-same</a> <a id="17962" class="Symbol">(</a><a id="17963" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17965" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="17966" class="Symbol">)</a> <a id="17968" class="Symbol">(</a><a id="17969" href="MLTT.List.html#2334" class="Function">map</a> <a id="17973" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="17975" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="17977" class="Symbol">))</a><a id="17979" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
   <a id="17985" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17540" class="Function">h</a> <a id="17987" class="Symbol">(</a><a id="17988" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17992" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17992" class="Bound">u</a><a id="17993" class="Symbol">)</a> <a id="17995" class="Symbol">=</a>
    <a id="18001" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18003" class="Symbol">(</a><a id="18004" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18006" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18007" class="Symbol">)</a> <a id="18009" class="Symbol">(</a><a id="18010" href="MLTT.List.html#2334" class="Function">map</a> <a id="18014" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18016" class="Symbol">(</a><a id="18017" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18019" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="18021" class="Symbol">(</a><a id="18022" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18024" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="18026" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18028" class="Symbol">)))</a> <a id="18032" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18035" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18222" class="Function">I</a> <a id="18037" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="18043" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18045" class="Symbol">(</a><a id="18046" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18048" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18049" class="Symbol">)</a> <a id="18051" class="Symbol">(</a><a id="18052" href="MLTT.List.html#2334" class="Function">map</a> <a id="18056" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18058" class="Symbol">(</a><a id="18059" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18061" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="18063" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18065" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="18067" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18069" class="Symbol">))</a>   <a id="18074" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="18086" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18088" class="Symbol">(</a><a id="18089" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18091" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18092" class="Symbol">)</a> <a id="18094" class="Symbol">(</a><a id="18095" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18097" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18099" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="18101" href="MLTT.List.html#2334" class="Function">map</a> <a id="18105" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18107" class="Symbol">(</a><a id="18108" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18110" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="18112" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18114" class="Symbol">))</a> <a id="18117" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18120" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18276" class="Function">II</a> <a id="18123" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="18129" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18131" class="Symbol">(</a><a id="18132" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18134" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18135" class="Symbol">)</a> <a id="18137" class="Symbol">(</a><a id="18138" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18140" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18142" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="18144" href="MLTT.List.html#2334" class="Function">map</a> <a id="18148" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18150" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18152" class="Symbol">)</a>       <a id="18160" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="18172" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18174" class="Symbol">(</a><a id="18175" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18177" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18178" class="Symbol">)</a> <a id="18180" class="Symbol">(</a><a id="18181" href="MLTT.List.html#2334" class="Function">map</a> <a id="18185" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18187" class="Symbol">(</a><a id="18188" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18190" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="18192" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18194" class="Symbol">))</a>       <a id="18203" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="18210" class="Keyword">where</a>
      <a id="18222" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18222" class="Function">I</a> <a id="18224" class="Symbol">=</a> <a id="18226" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18229" class="Symbol">(λ</a> <a id="18232" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18232" class="Bound">-</a> <a id="18234" class="Symbol">→</a> <a id="18236" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18238" class="Symbol">(</a><a id="18239" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18241" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18242" class="Symbol">)</a> <a id="18244" class="Symbol">(</a><a id="18245" href="MLTT.List.html#2334" class="Function">map</a> <a id="18249" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18251" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18232" class="Bound">-</a><a id="18252" class="Symbol">))</a> <a id="18255" class="Symbol">(</a><a id="18256" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="18260" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="18262" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18264" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a> <a id="18267" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17992" class="Bound">u</a><a id="18268" class="Symbol">)</a>
      <a id="18276" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18276" class="Function">II</a> <a id="18279" class="Symbol">=</a> <a id="18281" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18343" class="Function">g</a> <a id="18283" class="Symbol">(</a><a id="18284" href="UF.DiscreteAndSeparated.html#25178" class="Field">discrete&#39;-gives-discrete</a> <a id="18309" class="Symbol">(</a><a id="18310" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18312" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18313" class="Symbol">)</a> <a id="18315" class="Symbol">(</a><a id="18316" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18318" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a><a id="18319" class="Symbol">))</a>
       <a id="18329" class="Keyword">where</a>
        <a id="18343" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18343" class="Function">g</a> <a id="18345" class="Symbol">:</a> <a id="18347" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="18360" class="Symbol">(</a><a id="18361" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18363" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="18365" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18367" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18369" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a><a id="18370" class="Symbol">)</a>
          <a id="18382" class="Symbol">→</a> <a id="18384" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18386" class="Symbol">(</a><a id="18387" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18389" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18390" class="Symbol">)</a> <a id="18392" class="Symbol">(</a><a id="18393" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18395" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18397" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="18399" href="MLTT.List.html#2334" class="Function">map</a> <a id="18403" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18405" class="Symbol">(</a><a id="18406" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18408" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="18410" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18412" class="Symbol">))</a> <a id="18415" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18417" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18419" class="Symbol">(</a><a id="18420" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18422" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18423" class="Symbol">)</a> <a id="18425" class="Symbol">(</a><a id="18426" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18428" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18430" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="18432" href="MLTT.List.html#2334" class="Function">map</a> <a id="18436" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18438" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18440" class="Symbol">)</a>
        <a id="18450" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18343" class="Function">g</a> <a id="18452" class="Symbol">(</a><a id="18453" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18457" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18457" class="Bound">e</a><a id="18458" class="Symbol">)</a> <a id="18460" class="Symbol">=</a>
         <a id="18471" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18473" class="Symbol">(</a><a id="18474" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18476" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18477" class="Symbol">)</a> <a id="18479" class="Symbol">(</a><a id="18480" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18482" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18484" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="18486" href="MLTT.List.html#2334" class="Function">map</a> <a id="18490" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18492" class="Symbol">(</a><a id="18493" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18495" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="18497" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18499" class="Symbol">))</a> <a id="18502" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18505" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18675" class="Function">III</a> <a id="18509" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="18520" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18522" class="Symbol">(</a><a id="18523" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18525" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18526" class="Symbol">)</a> <a id="18528" class="Symbol">(</a><a id="18529" href="MLTT.List.html#2334" class="Function">map</a> <a id="18533" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18535" class="Symbol">(</a><a id="18536" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18538" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="18540" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18542" class="Symbol">))</a>       <a id="18551" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18554" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18727" class="Function">IV</a> <a id="18557" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="18568" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18570" class="Symbol">(</a><a id="18571" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18573" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18574" class="Symbol">)</a> <a id="18576" class="Symbol">(</a><a id="18577" href="MLTT.List.html#2334" class="Function">map</a> <a id="18581" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18583" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18585" class="Symbol">)</a>             <a id="18599" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18602" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18755" class="Function">V</a> <a id="18604" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="18615" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18617" class="Symbol">(</a><a id="18618" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18620" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18621" class="Symbol">)</a> <a id="18623" class="Symbol">(</a><a id="18624" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18626" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18628" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="18630" href="MLTT.List.html#2334" class="Function">map</a> <a id="18634" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18636" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18638" class="Symbol">)</a>       <a id="18646" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
          <a id="18658" class="Keyword">where</a>
           <a id="18675" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18675" class="Function">III</a> <a id="18679" class="Symbol">=</a> <a id="18681" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1653" class="Function">δ-＝</a> <a id="18685" class="Symbol">(</a><a id="18686" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18688" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18689" class="Symbol">)</a> <a id="18691" class="Symbol">(</a><a id="18692" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18694" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a><a id="18695" class="Symbol">)</a> <a id="18697" class="Symbol">(</a><a id="18698" href="MLTT.List.html#2334" class="Function">map</a> <a id="18702" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18704" class="Symbol">(</a><a id="18705" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18707" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="18709" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18711" class="Symbol">))</a> <a id="18714" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18457" class="Bound">e</a>
           <a id="18727" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18727" class="Function">IV</a>  <a id="18731" class="Symbol">=</a> <a id="18733" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17372" class="Function">δ-map</a> <a id="18739" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="18741" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a>
           <a id="18755" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18755" class="Function">V</a>   <a id="18759" class="Symbol">=</a> <a id="18761" class="Symbol">(</a><a id="18762" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1653" class="Function">δ-＝</a> <a id="18766" class="Symbol">(</a><a id="18767" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18769" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18770" class="Symbol">)</a> <a id="18772" class="Symbol">(</a><a id="18773" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18775" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a><a id="18776" class="Symbol">)</a> <a id="18778" class="Symbol">(</a><a id="18779" href="MLTT.List.html#2334" class="Function">map</a> <a id="18783" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18785" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18787" class="Symbol">)</a> <a id="18789" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18457" class="Bound">e</a><a id="18790" class="Symbol">)</a><a id="18791" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
        <a id="18802" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18343" class="Function">g</a> <a id="18804" class="Symbol">(</a><a id="18805" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18809" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18809" class="Bound">u</a><a id="18810" class="Symbol">)</a> <a id="18812" class="Symbol">=</a>
         <a id="18823" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18825" class="Symbol">(</a><a id="18826" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18828" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18829" class="Symbol">)</a> <a id="18831" class="Symbol">(</a><a id="18832" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18834" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18836" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="18838" href="MLTT.List.html#2334" class="Function">map</a> <a id="18842" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18844" class="Symbol">(</a><a id="18845" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18847" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="18849" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18851" class="Symbol">))</a> <a id="18854" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18857" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19027" class="Function">III</a> <a id="18861" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="18872" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18874" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18876" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="18878" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18880" class="Symbol">(</a><a id="18881" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18883" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18884" class="Symbol">)</a> <a id="18886" class="Symbol">(</a><a id="18887" href="MLTT.List.html#2334" class="Function">map</a> <a id="18891" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18893" class="Symbol">(</a><a id="18894" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18896" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="18898" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18900" class="Symbol">))</a> <a id="18903" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18906" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19079" class="Function">IV</a> <a id="18909" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="18920" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18922" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18924" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="18926" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18928" class="Symbol">(</a><a id="18929" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18931" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18932" class="Symbol">)</a> <a id="18934" class="Symbol">(</a><a id="18935" href="MLTT.List.html#2334" class="Function">map</a> <a id="18939" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18941" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18943" class="Symbol">)</a>       <a id="18951" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18954" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19121" class="Function">V</a> <a id="18956" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="18967" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="18969" class="Symbol">(</a><a id="18970" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18972" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="18973" class="Symbol">)</a> <a id="18975" class="Symbol">(</a><a id="18976" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18978" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="18980" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="18982" href="MLTT.List.html#2334" class="Function">map</a> <a id="18986" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="18988" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="18990" class="Symbol">)</a>       <a id="18998" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
          <a id="19010" class="Keyword">where</a>
           <a id="19027" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19027" class="Function">III</a> <a id="19031" class="Symbol">=</a> <a id="19033" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="19037" class="Symbol">(</a><a id="19038" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="19040" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="19041" class="Symbol">)</a> <a id="19043" class="Symbol">(</a><a id="19044" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="19046" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a><a id="19047" class="Symbol">)</a> <a id="19049" class="Symbol">(</a><a id="19050" href="MLTT.List.html#2334" class="Function">map</a> <a id="19054" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="19056" class="Symbol">(</a><a id="19057" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="19059" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="19061" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="19063" class="Symbol">))</a> <a id="19066" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18809" class="Bound">u</a>
           <a id="19079" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19079" class="Function">IV</a>  <a id="19083" class="Symbol">=</a> <a id="19085" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19088" class="Symbol">(</a><a id="19089" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="19091" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a> <a id="19093" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="19095" class="Symbol">)</a> <a id="19097" class="Symbol">(</a><a id="19098" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17372" class="Function">δ-map</a> <a id="19104" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a> <a id="19106" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="19108" class="Symbol">)</a>
           <a id="19121" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19121" class="Function">V</a>   <a id="19125" class="Symbol">=</a> <a id="19127" class="Symbol">(</a><a id="19128" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1932" class="Function">δ-≠</a> <a id="19132" class="Symbol">(</a><a id="19133" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="19135" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17483" class="Bound">z</a><a id="19136" class="Symbol">)</a> <a id="19138" class="Symbol">(</a><a id="19139" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="19141" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17486" class="Bound">x</a><a id="19142" class="Symbol">)</a> <a id="19144" class="Symbol">(</a><a id="19145" href="MLTT.List.html#2334" class="Function">map</a> <a id="19149" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="19151" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17490" class="Bound">xs</a><a id="19153" class="Symbol">)</a> <a id="19155" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#18809" class="Bound">u</a><a id="19156" class="Symbol">)</a><a id="19157" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

 <a id="19162" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19162" class="Function">ρ-map-lemma</a> <a id="19174" class="Symbol">:</a> <a id="19176" class="Symbol">(</a><a id="19177" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19177" class="Bound">xs</a> <a id="19180" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19180" class="Bound">ys</a> <a id="19183" class="Symbol">:</a> <a id="19185" href="MLTT.List.html#488" class="Datatype">List</a> <a id="19190" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17216" class="Bound">X</a><a id="19191" class="Symbol">)</a>
             <a id="19206" class="Symbol">→</a> <a id="19208" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19210" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19177" class="Bound">xs</a> <a id="19213" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19215" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19217" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19180" class="Bound">ys</a>
             <a id="19233" class="Symbol">→</a> <a id="19235" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19237" class="Symbol">(</a><a id="19238" href="MLTT.List.html#2334" class="Function">map</a> <a id="19242" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="19244" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19177" class="Bound">xs</a><a id="19246" class="Symbol">)</a> <a id="19248" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19250" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19252" class="Symbol">(</a><a id="19253" href="MLTT.List.html#2334" class="Function">map</a> <a id="19257" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="19259" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19180" class="Bound">ys</a><a id="19261" class="Symbol">)</a>
 <a id="19264" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19162" class="Function">ρ-map-lemma</a> <a id="19276" class="Symbol">=</a> <a id="19278" href="MLTT.List.html#691" class="Function">course-of-values-induction-on-length</a> <a id="19315" class="Symbol">_</a> <a id="19317" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19330" class="Function">h</a>
  <a id="19321" class="Keyword">where</a>
   <a id="19330" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19330" class="Function">h</a> <a id="19332" class="Symbol">:</a> <a id="19334" class="Symbol">(</a><a id="19335" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19335" class="Bound">xs</a> <a id="19338" class="Symbol">:</a> <a id="19340" href="MLTT.List.html#488" class="Datatype">List</a> <a id="19345" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17216" class="Bound">X</a><a id="19346" class="Symbol">)</a>
     <a id="19353" class="Symbol">→</a> <a id="19355" class="Symbol">((</a><a id="19357" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19357" class="Bound">ys</a> <a id="19360" class="Symbol">:</a> <a id="19362" href="MLTT.List.html#488" class="Datatype">List</a> <a id="19367" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17216" class="Bound">X</a><a id="19368" class="Symbol">)</a>
            <a id="19382" class="Symbol">→</a> <a id="19384" href="MLTT.List.html#602" class="Function">length</a> <a id="19391" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19357" class="Bound">ys</a> <a id="19394" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="19396" href="MLTT.List.html#602" class="Function">length</a> <a id="19403" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19335" class="Bound">xs</a>
            <a id="19418" class="Symbol">→</a> <a id="19420" class="Symbol">(</a><a id="19421" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19421" class="Bound">ys&#39;</a> <a id="19425" class="Symbol">:</a> <a id="19427" href="MLTT.List.html#488" class="Datatype">List</a> <a id="19432" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17216" class="Bound">X</a><a id="19433" class="Symbol">)</a>
            <a id="19447" class="Symbol">→</a> <a id="19449" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19451" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19357" class="Bound">ys</a> <a id="19454" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19456" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19458" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19421" class="Bound">ys&#39;</a>
            <a id="19474" class="Symbol">→</a> <a id="19476" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19478" class="Symbol">(</a><a id="19479" href="MLTT.List.html#2334" class="Function">map</a> <a id="19483" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="19485" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19357" class="Bound">ys</a><a id="19487" class="Symbol">)</a> <a id="19489" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19491" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19493" class="Symbol">(</a><a id="19494" href="MLTT.List.html#2334" class="Function">map</a> <a id="19498" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="19500" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19421" class="Bound">ys&#39;</a><a id="19503" class="Symbol">))</a>
     <a id="19511" class="Symbol">→</a> <a id="19513" class="Symbol">(</a><a id="19514" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19514" class="Bound">ys</a> <a id="19517" class="Symbol">:</a> <a id="19519" href="MLTT.List.html#488" class="Datatype">List</a> <a id="19524" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17216" class="Bound">X</a><a id="19525" class="Symbol">)</a> <a id="19527" class="Symbol">→</a> <a id="19529" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19531" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19335" class="Bound">xs</a> <a id="19534" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19536" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19538" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19514" class="Bound">ys</a> <a id="19541" class="Symbol">→</a> <a id="19543" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19545" class="Symbol">(</a><a id="19546" href="MLTT.List.html#2334" class="Function">map</a> <a id="19550" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="19552" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19335" class="Bound">xs</a><a id="19554" class="Symbol">)</a> <a id="19556" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19558" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19560" class="Symbol">(</a><a id="19561" href="MLTT.List.html#2334" class="Function">map</a> <a id="19565" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="19567" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19514" class="Bound">ys</a><a id="19569" class="Symbol">)</a>
   <a id="19574" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19330" class="Function">h</a> <a id="19576" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19579" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19579" class="Bound">IH</a> <a id="19582" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19585" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="19590" class="Symbol">=</a> <a id="19592" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="19600" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19330" class="Function">h</a> <a id="19602" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19605" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19605" class="Bound">IH</a> <a id="19608" class="Symbol">(</a><a id="19609" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19609" class="Bound">y</a> <a id="19611" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="19613" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19613" class="Bound">ys</a><a id="19615" class="Symbol">)</a> <a id="19617" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19617" class="Bound">e</a> <a id="19619" class="Symbol">=</a>
    <a id="19625" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19632" class="Symbol">(</a><a id="19633" href="MLTT.List.html#1632" class="Function">[]-is-not-cons</a> <a id="19648" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19609" class="Bound">y</a> <a id="19650" class="Symbol">(</a><a id="19651" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="19653" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19609" class="Bound">y</a> <a id="19655" class="Symbol">(</a><a id="19656" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19658" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19613" class="Bound">ys</a><a id="19660" class="Symbol">))</a> <a id="19663" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19617" class="Bound">e</a><a id="19664" class="Symbol">)</a>
   <a id="19669" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19330" class="Function">h</a> <a id="19671" class="Symbol">(</a><a id="19672" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19672" class="Bound">x</a> <a id="19674" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="19676" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19676" class="Bound">xs</a><a id="19678" class="Symbol">)</a> <a id="19680" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19680" class="Bound">IH</a> <a id="19683" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19686" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19686" class="Bound">e</a> <a id="19688" class="Symbol">=</a>
    <a id="19694" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19701" class="Symbol">(</a><a id="19702" href="MLTT.List.html#1632" class="Function">[]-is-not-cons</a> <a id="19717" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19672" class="Bound">x</a> <a id="19719" class="Symbol">(</a><a id="19720" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="19722" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19672" class="Bound">x</a> <a id="19724" class="Symbol">(</a><a id="19725" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19727" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19676" class="Bound">xs</a><a id="19729" class="Symbol">))</a> <a id="19732" class="Symbol">(</a><a id="19733" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19686" class="Bound">e</a> <a id="19735" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="19737" class="Symbol">))</a>
   <a id="19743" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19330" class="Function">h</a> <a id="19745" class="Symbol">(</a><a id="19746" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="19748" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="19750" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="19752" class="Symbol">)</a> <a id="19754" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19754" class="Bound">IH</a> <a id="19757" class="Symbol">(</a><a id="19758" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19758" class="Bound">y</a> <a id="19760" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="19762" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="19764" class="Symbol">)</a> <a id="19766" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19766" class="Bound">e</a> <a id="19768" class="Symbol">=</a> <a id="19770" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20000" class="Function">II</a>
    <a id="19777" class="Keyword">where</a>
     <a id="19788" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19788" class="Function">I</a> <a id="19790" class="Symbol">=</a> <a id="19792" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19794" class="Symbol">(</a><a id="19795" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="19797" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="19799" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="19801" class="Symbol">)</a> <a id="19803" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19806" class="Symbol">(</a><a id="19807" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5054" class="Function">δ-ρ-swap</a> <a id="19816" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="19818" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="19820" class="Symbol">)</a><a id="19821" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="19824" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="19835" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="19837" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="19839" class="Symbol">(</a><a id="19840" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19842" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="19844" class="Symbol">)</a> <a id="19846" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19849" href="MLTT.List.html#1269" class="Function">equal-tails</a> <a id="19861" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19766" class="Bound">e</a> <a id="19863" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="19874" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="19876" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19758" class="Bound">y</a> <a id="19878" class="Symbol">(</a><a id="19879" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19881" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="19883" class="Symbol">)</a> <a id="19885" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19888" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19891" class="Symbol">(λ</a> <a id="19894" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19894" class="Bound">-</a> <a id="19896" class="Symbol">→</a> <a id="19898" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="19900" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19894" class="Bound">-</a> <a id="19902" class="Symbol">(</a><a id="19903" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19905" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="19907" class="Symbol">))</a> <a id="19910" class="Symbol">(</a><a id="19911" href="MLTT.List.html#1146" class="Function">equal-heads</a> <a id="19923" class="Symbol">(</a><a id="19924" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19766" class="Bound">e</a> <a id="19926" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="19928" class="Symbol">))</a> <a id="19931" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="19942" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="19944" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="19946" class="Symbol">(</a><a id="19947" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19949" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="19951" class="Symbol">)</a> <a id="19953" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19956" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5054" class="Function">δ-ρ-swap</a> <a id="19965" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="19967" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a> <a id="19970" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="19981" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="19983" class="Symbol">(</a><a id="19984" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="19986" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="19988" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="19990" class="Symbol">)</a> <a id="19992" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

     <a id="20000" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20000" class="Function">II</a> <a id="20003" class="Symbol">=</a> <a id="20005" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="20007" class="Symbol">(</a><a id="20008" href="MLTT.List.html#2334" class="Function">map</a> <a id="20012" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20014" class="Symbol">(</a><a id="20015" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20017" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20019" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="20021" class="Symbol">))</a>                 <a id="20040" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
          <a id="20058" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20060" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20062" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20064" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20066" class="Symbol">(</a><a id="20067" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20069" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a><a id="20070" class="Symbol">)</a> <a id="20072" class="Symbol">(</a><a id="20073" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="20075" class="Symbol">(</a><a id="20076" href="MLTT.List.html#2334" class="Function">map</a> <a id="20080" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20082" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="20084" class="Symbol">))</a>       <a id="20093" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20096" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20596" class="Function">III</a> <a id="20100" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="20112" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20114" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20116" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20118" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="20120" class="Symbol">(</a><a id="20121" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20123" class="Symbol">(</a><a id="20124" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20126" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a><a id="20127" class="Symbol">)</a> <a id="20129" class="Symbol">(</a><a id="20130" href="MLTT.List.html#2334" class="Function">map</a> <a id="20134" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20136" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="20138" class="Symbol">))</a>       <a id="20147" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20150" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20651" class="Function">IV</a> <a id="20153" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="20165" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20167" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20169" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20171" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="20173" class="Symbol">(</a><a id="20174" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20176" class="Symbol">(</a><a id="20177" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20179" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a><a id="20180" class="Symbol">)</a> <a id="20182" class="Symbol">(</a><a id="20183" href="MLTT.List.html#2334" class="Function">map</a> <a id="20187" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20189" class="Symbol">(</a><a id="20190" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20192" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20194" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="20196" class="Symbol">)))</a> <a id="20200" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20203" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20704" class="Function">V</a> <a id="20205" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="20217" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20219" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20221" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20223" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20225" class="Symbol">(</a><a id="20226" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20228" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a><a id="20229" class="Symbol">)</a> <a id="20231" class="Symbol">(</a><a id="20232" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="20234" class="Symbol">(</a><a id="20235" href="MLTT.List.html#2334" class="Function">map</a> <a id="20239" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20241" class="Symbol">(</a><a id="20242" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20244" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20246" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="20248" class="Symbol">)))</a> <a id="20252" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20255" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20769" class="Function">VI</a> <a id="20258" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="20270" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20272" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20274" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20276" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20278" class="Symbol">(</a><a id="20279" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20281" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a><a id="20282" class="Symbol">)</a> <a id="20284" class="Symbol">(</a><a id="20285" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="20287" class="Symbol">(</a><a id="20288" href="MLTT.List.html#2334" class="Function">map</a> <a id="20292" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20294" class="Symbol">(</a><a id="20295" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20297" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20299" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="20301" class="Symbol">)))</a> <a id="20305" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20308" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20852" class="Function">VII</a> <a id="20312" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="20324" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20326" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20328" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20330" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="20332" class="Symbol">(</a><a id="20333" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20335" class="Symbol">(</a><a id="20336" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20338" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a><a id="20339" class="Symbol">)</a> <a id="20341" class="Symbol">(</a><a id="20342" href="MLTT.List.html#2334" class="Function">map</a> <a id="20346" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20348" class="Symbol">(</a><a id="20349" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20351" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20353" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="20355" class="Symbol">)))</a> <a id="20359" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20362" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20913" class="Function">VIII</a> <a id="20367" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="20379" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20381" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20383" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20385" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="20387" class="Symbol">(</a><a id="20388" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20390" class="Symbol">(</a><a id="20391" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20393" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a><a id="20394" class="Symbol">)</a> <a id="20396" class="Symbol">(</a><a id="20397" href="MLTT.List.html#2334" class="Function">map</a> <a id="20401" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20403" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="20405" class="Symbol">))</a>       <a id="20414" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20417" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20962" class="Function">IX</a> <a id="20420" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="20432" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20434" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20436" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20438" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20440" class="Symbol">(</a><a id="20441" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20443" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a><a id="20444" class="Symbol">)</a> <a id="20446" class="Symbol">(</a><a id="20447" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="20449" class="Symbol">(</a><a id="20450" href="MLTT.List.html#2334" class="Function">map</a> <a id="20454" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20456" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="20458" class="Symbol">))</a>       <a id="20467" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20470" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21021" class="Function">XI</a> <a id="20473" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="20485" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20487" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19758" class="Bound">y</a> <a id="20489" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20491" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20493" class="Symbol">(</a><a id="20494" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20496" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19758" class="Bound">y</a><a id="20497" class="Symbol">)</a> <a id="20499" class="Symbol">(</a><a id="20500" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="20502" class="Symbol">(</a><a id="20503" href="MLTT.List.html#2334" class="Function">map</a> <a id="20507" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20509" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="20511" class="Symbol">))</a>       <a id="20520" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
          <a id="20538" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="20540" class="Symbol">(</a><a id="20541" href="MLTT.List.html#2334" class="Function">map</a> <a id="20545" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20547" class="Symbol">(</a><a id="20548" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19758" class="Bound">y</a> <a id="20550" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20552" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="20554" class="Symbol">))</a>                 <a id="20573" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
       <a id="20582" class="Keyword">where</a>
        <a id="20596" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20596" class="Function">III</a>  <a id="20601" class="Symbol">=</a> <a id="20603" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20606" class="Symbol">(</a><a id="20607" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20609" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20611" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="20613" class="Symbol">)</a> <a id="20615" class="Symbol">(</a><a id="20616" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5054" class="Function">δ-ρ-swap</a> <a id="20625" class="Symbol">(</a><a id="20626" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20628" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a><a id="20629" class="Symbol">)</a> <a id="20631" class="Symbol">(</a><a id="20632" href="MLTT.List.html#2334" class="Function">map</a> <a id="20636" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20638" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="20640" class="Symbol">))</a>
        <a id="20651" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20651" class="Function">IV</a>   <a id="20656" class="Symbol">=</a> <a id="20658" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20661" class="Symbol">(λ</a> <a id="20664" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20664" class="Bound">-</a> <a id="20666" class="Symbol">→</a> <a id="20668" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20670" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20672" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20674" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="20676" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20664" class="Bound">-</a><a id="20677" class="Symbol">)</a> <a id="20679" class="Symbol">((</a><a id="20681" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17372" class="Function">δ-map</a> <a id="20687" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20689" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="20691" class="Symbol">)</a><a id="20692" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20694" class="Symbol">)</a>
        <a id="20704" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20704" class="Function">V</a>    <a id="20709" class="Symbol">=</a> <a id="20711" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20714" class="Symbol">(</a><a id="20715" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20717" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20719" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="20721" class="Symbol">)</a> <a id="20723" class="Symbol">((</a><a id="20725" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5054" class="Function">δ-ρ-swap</a> <a id="20734" class="Symbol">(</a><a id="20735" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20737" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a><a id="20738" class="Symbol">)</a> <a id="20740" class="Symbol">(</a><a id="20741" href="MLTT.List.html#2334" class="Function">map</a> <a id="20745" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20747" class="Symbol">(</a><a id="20748" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20750" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20752" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="20754" class="Symbol">)))</a><a id="20757" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20759" class="Symbol">)</a>
        <a id="20769" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20769" class="Function">VI</a>   <a id="20774" class="Symbol">=</a> <a id="20776" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20779" class="Symbol">(λ</a> <a id="20782" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20782" class="Bound">-</a> <a id="20784" class="Symbol">→</a> <a id="20786" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20788" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20790" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20792" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20794" class="Symbol">(</a><a id="20795" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20797" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a><a id="20798" class="Symbol">)</a> <a id="20800" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20782" class="Bound">-</a><a id="20801" class="Symbol">)</a> <a id="20803" class="Symbol">(</a><a id="20804" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19754" class="Bound">IH</a> <a id="20807" class="Symbol">(</a><a id="20808" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20810" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20812" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="20814" class="Symbol">)</a> <a id="20816" class="Symbol">(</a><a id="20817" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#16359" class="Function">δ-length</a> <a id="20826" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20828" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19750" class="Bound">xs</a><a id="20830" class="Symbol">)</a> <a id="20832" class="Symbol">(</a><a id="20833" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20835" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20837" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="20839" class="Symbol">)</a> <a id="20841" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19788" class="Function">I</a><a id="20842" class="Symbol">)</a>
        <a id="20852" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20852" class="Function">VII</a>  <a id="20857" class="Symbol">=</a> <a id="20859" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20862" class="Symbol">(</a><a id="20863" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20865" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20867" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="20869" class="Symbol">)</a> <a id="20871" class="Symbol">(</a><a id="20872" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5054" class="Function">δ-ρ-swap</a> <a id="20881" class="Symbol">(</a><a id="20882" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20884" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a><a id="20885" class="Symbol">)</a> <a id="20887" class="Symbol">(</a><a id="20888" href="MLTT.List.html#2334" class="Function">map</a> <a id="20892" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20894" class="Symbol">(</a><a id="20895" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="20897" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20899" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="20901" class="Symbol">)))</a>
        <a id="20913" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20913" class="Function">VIII</a> <a id="20918" class="Symbol">=</a> <a id="20920" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20923" class="Symbol">(λ</a> <a id="20926" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20926" class="Bound">-</a> <a id="20928" class="Symbol">→</a> <a id="20930" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20932" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20934" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="20936" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="20938" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20926" class="Bound">-</a><a id="20939" class="Symbol">)</a> <a id="20941" class="Symbol">(</a><a id="20942" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17372" class="Function">δ-map</a> <a id="20948" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20950" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="20952" class="Symbol">)</a>
        <a id="20962" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#20962" class="Function">IX</a>   <a id="20967" class="Symbol">=</a> <a id="20969" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20972" class="Symbol">(</a><a id="20973" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20975" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a> <a id="20977" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•_</a><a id="20979" class="Symbol">)</a> <a id="20981" class="Symbol">((</a><a id="20983" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#5054" class="Function">δ-ρ-swap</a> <a id="20992" class="Symbol">(</a><a id="20993" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="20995" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19746" class="Bound">x</a><a id="20996" class="Symbol">)</a> <a id="20998" class="Symbol">(</a><a id="20999" href="MLTT.List.html#2334" class="Function">map</a> <a id="21003" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="21005" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="21007" class="Symbol">))</a><a id="21009" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="21011" class="Symbol">)</a>
        <a id="21021" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21021" class="Function">XI</a>   <a id="21026" class="Symbol">=</a> <a id="21028" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21031" class="Symbol">(λ</a> <a id="21034" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21034" class="Bound">-</a> <a id="21036" class="Symbol">→</a> <a id="21038" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="21040" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21034" class="Bound">-</a> <a id="21042" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#328" class="InductiveConstructor Operator">•</a> <a id="21044" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#1323" class="Function">δ</a> <a id="21046" class="Symbol">(</a><a id="21047" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="21049" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21034" class="Bound">-</a><a id="21050" class="Symbol">)</a> <a id="21052" class="Symbol">(</a><a id="21053" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="21055" class="Symbol">(</a><a id="21056" href="MLTT.List.html#2334" class="Function">map</a> <a id="21060" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="21062" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19762" class="Bound">ys</a><a id="21064" class="Symbol">)))</a> <a id="21068" class="Symbol">(</a><a id="21069" href="MLTT.List.html#1146" class="Function">equal-heads</a> <a id="21081" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19766" class="Bound">e</a><a id="21082" class="Symbol">)</a>

 <a id="21086" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21086" class="Function">ρ-map</a> <a id="21092" class="Symbol">:</a> <a id="21094" class="Symbol">(</a><a id="21095" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21095" class="Bound">xs</a> <a id="21098" class="Symbol">:</a> <a id="21100" href="MLTT.List.html#488" class="Datatype">List</a> <a id="21105" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17216" class="Bound">X</a><a id="21106" class="Symbol">)</a>
       <a id="21115" class="Symbol">→</a> <a id="21117" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="21119" class="Symbol">(</a><a id="21120" href="MLTT.List.html#2334" class="Function">map</a> <a id="21124" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="21126" class="Symbol">(</a><a id="21127" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="21129" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21095" class="Bound">xs</a><a id="21131" class="Symbol">))</a> <a id="21134" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21136" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="21138" class="Symbol">(</a><a id="21139" href="MLTT.List.html#2334" class="Function">map</a> <a id="21143" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#17346" class="Bound">f</a> <a id="21145" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21095" class="Bound">xs</a><a id="21147" class="Symbol">)</a>
 <a id="21150" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21086" class="Function">ρ-map</a> <a id="21156" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21156" class="Bound">xs</a> <a id="21159" class="Symbol">=</a> <a id="21161" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#19162" class="Function">ρ-map-lemma</a> <a id="21173" class="Symbol">(</a><a id="21174" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#4545" class="Function">ρ</a> <a id="21176" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21156" class="Bound">xs</a><a id="21178" class="Symbol">)</a> <a id="21180" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21156" class="Bound">xs</a> <a id="21183" class="Symbol">(</a><a id="21184" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#7983" class="Function">ρ-idemp</a> <a id="21192" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#21156" class="Bound">xs</a><a id="21194" class="Symbol">)</a>

<a id="21197" class="Markup">\end{code}</a><a id="21207" class="Background">
</a></pre></body></html>

==> anc/html/Factorial.Law.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Factorial.Law</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 2017, written in Agda November 2019.

If X is discrete then

  (X + 𝟙) × Aut X ≃ Aut (X + 𝟙),

where

  Aut X := (X ≃ X)

is the type of automorphisms of the type X.

This is proved by Danielsson in

 http://www.cse.chalmers.se/~nad/listings/equality/Function-universe.html#[⊤⊎↔⊤⊎]⇔[⊤⊎×↔]

See also Coquand&#39;s

 https://github.com/simhu/cubical/blob/master/examples/finite.cub

and our

 https://www.cs.bham.ac.uk/~mhe/TypeTopology/PlusOneLC.html

More generally, for an arbitrary type X, we prove that

  co-derived-set (X + 𝟙) × Aut X ≃ Aut (X + 𝟙),

where the co-derived-set of a type is the subtype of isolated points.

In particular, if X is discrete (all its points are isolated), then we
get the &quot;factorial equivalence&quot;

  (X + 𝟙) × Aut X ≃ Aut (X + 𝟙).

On the other hand, if X is perfect (has no isolated points), then

  Aut X ≃ Aut (X + 𝟙),

This is the case, for example, if X is the circle S¹.

But if P is a proposition, then

  P + 𝟙 ≃ Aut (P + 𝟙).

</a><a id="981" class="Markup">\begin{code}</a>

<a id="995" class="Symbol">{-#</a> <a id="999" class="Keyword">OPTIONS</a> <a id="1007" class="Pragma">--safe</a> <a id="1014" class="Pragma">--without-K</a> <a id="1026" class="Symbol">#-}</a>

<a id="1031" class="Keyword">open</a> <a id="1036" class="Keyword">import</a> <a id="1043" href="UF.FunExt.html" class="Module">UF.FunExt</a>

<a id="1054" class="Markup">\end{code}</a><a id="1064" class="Background">

We need functional extensionality (but not propositional
extensionality or univalence).

</a><a id="1155" class="Markup">\begin{code}</a>

<a id="1169" class="Keyword">module</a> <a id="1176" href="Factorial.Law.html" class="Module">Factorial.Law</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Factorial.Law.html#1191" class="Bound">fe</a> <a id="1194" class="Symbol">:</a> <a id="1196" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="1202" class="Symbol">)</a> <a id="1204" class="Keyword">where</a>

<a id="1211" class="Keyword">open</a> <a id="1216" class="Keyword">import</a> <a id="1223" href="Factorial.Swap.html" class="Module">Factorial.Swap</a>
<a id="1238" class="Keyword">open</a> <a id="1243" class="Keyword">import</a> <a id="1250" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="1271" class="Keyword">open</a> <a id="1276" class="Keyword">import</a> <a id="1283" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="1296" class="Keyword">open</a> <a id="1301" class="Keyword">import</a> <a id="1308" href="UF.Base.html" class="Module">UF.Base</a>
<a id="1316" class="Keyword">open</a> <a id="1321" class="Keyword">import</a> <a id="1328" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="1352" class="Keyword">open</a> <a id="1357" class="Keyword">import</a> <a id="1364" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="1378" class="Keyword">open</a> <a id="1383" class="Keyword">import</a> <a id="1390" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="1399" class="Keyword">open</a> <a id="1404" class="Keyword">import</a> <a id="1411" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
<a id="1427" class="Keyword">open</a> <a id="1432" class="Keyword">import</a> <a id="1439" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="1462" class="Keyword">open</a> <a id="1467" class="Keyword">import</a> <a id="1474" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="1486" class="Keyword">open</a> <a id="1491" class="Keyword">import</a> <a id="1498" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="1515" class="Keyword">open</a> <a id="1520" class="Keyword">import</a> <a id="1527" href="UF.Sets.html" class="Module">UF.Sets</a>

<a id="1536" class="Markup">\end{code}</a><a id="1546" class="Background">

We refer to the set of isolated points as the co derived set (for
complement of the derived set, in the sense of Cantor, consisting of
the limit points, i.e. non-isolated points).

Recall that a point x : X is isolated if the identity type x ＝ y is
decidable for every y : X.

</a><a id="1825" class="Markup">\begin{code}</a>

<a id="co-derived-set"></a><a id="1839" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="1854" class="Symbol">:</a> <a id="1856" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1858" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1860" class="Symbol">→</a> <a id="1862" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1864" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1866" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="1881" href="Factorial.Law.html#1881" class="Bound">X</a> <a id="1883" class="Symbol">=</a> <a id="1885" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1887" href="Factorial.Law.html#1887" class="Bound">x</a> <a id="1889" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1891" href="Factorial.Law.html#1881" class="Bound">X</a> <a id="1893" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1895" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1907" href="Factorial.Law.html#1887" class="Bound">x</a>

<a id="cods-embedding"></a><a id="1910" href="Factorial.Law.html#1910" class="Function">cods-embedding</a> <a id="1925" class="Symbol">:</a> <a id="1927" class="Symbol">(</a><a id="1928" href="Factorial.Law.html#1928" class="Bound">X</a> <a id="1930" class="Symbol">:</a> <a id="1932" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1934" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1936" class="Symbol">)</a> <a id="1938" class="Symbol">→</a> <a id="1940" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="1955" href="Factorial.Law.html#1928" class="Bound">X</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Factorial.Law.html#1928" class="Bound">X</a>
<a id="1961" href="Factorial.Law.html#1910" class="Function">cods-embedding</a> <a id="1976" href="Factorial.Law.html#1976" class="Bound">X</a> <a id="1978" class="Symbol">=</a> <a id="1980" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="cods-embedding-is-embedding"></a><a id="1985" href="Factorial.Law.html#1985" class="Function">cods-embedding-is-embedding</a> <a id="2013" class="Symbol">:</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Factorial.Law.html#2016" class="Bound">X</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2022" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2024" class="Symbol">)</a>
                            <a id="2054" class="Symbol">→</a> <a id="2056" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Factorial.Law.html#1910" class="Function">cods-embedding</a> <a id="2085" href="Factorial.Law.html#2016" class="Bound">X</a><a id="2086" class="Symbol">)</a>
<a id="2088" href="Factorial.Law.html#1985" class="Function">cods-embedding-is-embedding</a> <a id="2116" href="Factorial.Law.html#2116" class="Bound">X</a> <a id="2118" class="Symbol">=</a> <a id="2120" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="2137" class="Symbol">(</a><a id="2138" href="UF.DiscreteAndSeparated.html#16944" class="Function">being-isolated-is-prop</a> <a id="2161" href="Factorial.Law.html#1191" class="Bound">fe</a><a id="2163" class="Symbol">)</a>

<a id="cods-embedding-is-equiv"></a><a id="2166" href="Factorial.Law.html#2166" class="Function">cods-embedding-is-equiv</a> <a id="2190" class="Symbol">:</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Factorial.Law.html#2193" class="Bound">X</a> <a id="2195" class="Symbol">:</a> <a id="2197" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2199" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2201" class="Symbol">)</a>
                        <a id="2227" class="Symbol">→</a> <a id="2229" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="2241" href="Factorial.Law.html#2193" class="Bound">X</a>
                        <a id="2267" class="Symbol">→</a> <a id="2269" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Factorial.Law.html#1910" class="Function">cods-embedding</a> <a id="2294" href="Factorial.Law.html#2193" class="Bound">X</a><a id="2295" class="Symbol">)</a>
<a id="2297" href="Factorial.Law.html#2166" class="Function">cods-embedding-is-equiv</a> <a id="2321" href="Factorial.Law.html#2321" class="Bound">X</a> <a id="2323" href="Factorial.Law.html#2323" class="Bound">d</a> <a id="2325" class="Symbol">=</a> <a id="2327" href="UF.Equiv.html#21977" class="Function">pr₁-is-equiv</a> <a id="2340" href="Factorial.Law.html#2321" class="Bound">X</a> <a id="2342" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a>
                               <a id="2385" class="Symbol">(λ</a> <a id="2388" href="Factorial.Law.html#2388" class="Bound">x</a> <a id="2390" class="Symbol">→</a> <a id="2392" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Factorial.Law.html#2323" class="Bound">d</a> <a id="2424" href="Factorial.Law.html#2388" class="Bound">x</a><a id="2425" class="Symbol">)</a>
                                       <a id="2466" class="Symbol">(</a><a id="2467" href="UF.DiscreteAndSeparated.html#16944" class="Function">being-isolated-is-prop</a> <a id="2490" href="Factorial.Law.html#1191" class="Bound">fe</a> <a id="2493" href="Factorial.Law.html#2388" class="Bound">x</a><a id="2494" class="Symbol">))</a>

<a id="≃-cods"></a><a id="2498" href="Factorial.Law.html#2498" class="Function">≃-cods</a> <a id="2505" class="Symbol">:</a> <a id="2507" class="Symbol">(</a><a id="2508" href="Factorial.Law.html#2508" class="Bound">X</a> <a id="2510" class="Symbol">:</a> <a id="2512" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2514" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2516" class="Symbol">)</a>
       <a id="2525" class="Symbol">→</a> <a id="2527" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="2539" href="Factorial.Law.html#2508" class="Bound">X</a>
       <a id="2548" class="Symbol">→</a> <a id="2550" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="2565" href="Factorial.Law.html#2508" class="Bound">X</a> <a id="2567" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2569" href="Factorial.Law.html#2508" class="Bound">X</a>
<a id="2571" href="Factorial.Law.html#2498" class="Function">≃-cods</a> <a id="2578" href="Factorial.Law.html#2578" class="Bound">X</a> <a id="2580" href="Factorial.Law.html#2580" class="Bound">d</a> <a id="2582" class="Symbol">=</a> <a id="2584" href="Factorial.Law.html#1910" class="Function">cods-embedding</a> <a id="2599" href="Factorial.Law.html#2578" class="Bound">X</a> <a id="2601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2603" href="Factorial.Law.html#2166" class="Function">cods-embedding-is-equiv</a> <a id="2627" href="Factorial.Law.html#2578" class="Bound">X</a> <a id="2629" href="Factorial.Law.html#2580" class="Bound">d</a>

<a id="2632" class="Markup">\end{code}</a><a id="2642" class="Background">

The co derived set of any type is indeed a set.

</a><a id="2693" class="Markup">\begin{code}</a>

<a id="cods-is-set"></a><a id="2707" href="Factorial.Law.html#2707" class="Function">cods-is-set</a> <a id="2719" class="Symbol">:</a> <a id="2721" class="Symbol">(</a><a id="2722" href="Factorial.Law.html#2722" class="Bound">X</a> <a id="2724" class="Symbol">:</a> <a id="2726" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2728" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2730" class="Symbol">)</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="2757" href="Factorial.Law.html#2722" class="Bound">X</a><a id="2758" class="Symbol">)</a>
<a id="2760" href="Factorial.Law.html#2707" class="Function">cods-is-set</a> <a id="2772" href="Factorial.Law.html#2772" class="Bound">X</a> <a id="2774" class="Symbol">{</a><a id="2775" href="Factorial.Law.html#2775" class="Bound">x</a> <a id="2777" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2779" href="Factorial.Law.html#2779" class="Bound">i</a><a id="2780" class="Symbol">}</a> <a id="2782" class="Symbol">=</a> <a id="2784" href="UF.DiscreteAndSeparated.html#17975" class="Function">isolated-points-are-h-isolated</a>
                         <a id="2840" class="Symbol">(</a><a id="2841" href="Factorial.Law.html#2775" class="Bound">x</a> <a id="2843" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2845" href="Factorial.Law.html#2779" class="Bound">i</a><a id="2846" class="Symbol">)</a>
                         <a id="2873" class="Symbol">(</a><a id="2874" href="UF.DiscreteAndSeparated.html#20998" class="Function">embeddings-reflect-isolatedness</a>
                           <a id="2933" class="Symbol">(</a><a id="2934" href="Factorial.Law.html#1910" class="Function">cods-embedding</a> <a id="2949" href="Factorial.Law.html#2772" class="Bound">X</a><a id="2950" class="Symbol">)</a>
                           <a id="2979" class="Symbol">(</a><a id="2980" href="Factorial.Law.html#1985" class="Function">cods-embedding-is-embedding</a> <a id="3008" href="Factorial.Law.html#2772" class="Bound">X</a><a id="3009" class="Symbol">)</a>
                           <a id="3038" class="Symbol">(</a><a id="3039" href="Factorial.Law.html#2775" class="Bound">x</a> <a id="3041" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3043" href="Factorial.Law.html#2779" class="Bound">i</a><a id="3044" class="Symbol">)</a>
                           <a id="3073" href="Factorial.Law.html#2779" class="Bound">i</a><a id="3074" class="Symbol">)</a>
<a id="3076" class="Markup">\end{code}</a><a id="3086" class="Background">

Recall that a type is perfect if it has no isolated points.

</a><a id="3149" class="Markup">\begin{code}</a>

<a id="perfect-coderived-empty"></a><a id="3163" href="Factorial.Law.html#3163" class="Function">perfect-coderived-empty</a> <a id="3187" class="Symbol">:</a> <a id="3189" class="Symbol">(</a><a id="3190" href="Factorial.Law.html#3190" class="Bound">X</a> <a id="3192" class="Symbol">:</a> <a id="3194" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3196" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3198" class="Symbol">)</a>
                        <a id="3224" class="Symbol">→</a> <a id="3226" href="UF.DiscreteAndSeparated.html#939" class="Function">is-perfect</a> <a id="3237" href="Factorial.Law.html#3190" class="Bound">X</a>
                        <a id="3263" class="Symbol">→</a> <a id="3265" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="3290" href="Factorial.Law.html#3190" class="Bound">X</a><a id="3291" class="Symbol">)</a>
<a id="3293" href="Factorial.Law.html#3163" class="Function">perfect-coderived-empty</a> <a id="3317" href="Factorial.Law.html#3317" class="Bound">X</a> <a id="3319" href="Factorial.Law.html#3319" class="Bound">i</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Factorial.Law.html#3322" class="Bound">x</a> <a id="3324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3326" href="Factorial.Law.html#3326" class="Bound">j</a><a id="3327" class="Symbol">)</a> <a id="3329" class="Symbol">=</a> <a id="3331" href="Factorial.Law.html#3319" class="Bound">i</a> <a id="3333" class="Symbol">(</a><a id="3334" href="Factorial.Law.html#3322" class="Bound">x</a> <a id="3336" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3338" href="Factorial.Law.html#3326" class="Bound">j</a><a id="3339" class="Symbol">)</a>

<a id="perfect-coderived-singleton"></a><a id="3342" href="Factorial.Law.html#3342" class="Function">perfect-coderived-singleton</a> <a id="3370" class="Symbol">:</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Factorial.Law.html#3373" class="Bound">X</a> <a id="3375" class="Symbol">:</a> <a id="3377" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3379" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3381" class="Symbol">)</a>
                            <a id="3411" class="Symbol">→</a> <a id="3413" href="UF.DiscreteAndSeparated.html#939" class="Function">is-perfect</a> <a id="3424" href="Factorial.Law.html#3373" class="Bound">X</a>
                            <a id="3454" class="Symbol">→</a> <a id="3456" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="3469" class="Symbol">(</a><a id="3470" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="3485" class="Symbol">(</a><a id="3486" href="Factorial.Law.html#3373" class="Bound">X</a> <a id="3488" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3490" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="3492" class="Symbol">{</a><a id="3493" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3494" class="Symbol">}))</a>
<a id="3498" href="Factorial.Law.html#3342" class="Function">perfect-coderived-singleton</a> <a id="3526" href="Factorial.Law.html#3526" class="Bound">X</a> <a id="3528" href="Factorial.Law.html#3528" class="Bound">i</a> <a id="3530" class="Symbol">=</a> <a id="3532" class="Symbol">(</a><a id="3533" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3537" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3539" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3541" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a><a id="3562" class="Symbol">)</a> <a id="3564" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3566" href="Factorial.Law.html#3577" class="Function">γ</a>
 <a id="3569" class="Keyword">where</a>
  <a id="3577" href="Factorial.Law.html#3577" class="Function">γ</a> <a id="3579" class="Symbol">:</a> <a id="3581" class="Symbol">(</a><a id="3582" href="Factorial.Law.html#3582" class="Bound">c</a> <a id="3584" class="Symbol">:</a> <a id="3586" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Factorial.Law.html#3526" class="Bound">X</a> <a id="3604" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3606" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="3607" class="Symbol">))</a> <a id="3610" class="Symbol">→</a> <a id="3612" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3616" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3618" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3620" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="3642" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3644" href="Factorial.Law.html#3582" class="Bound">c</a>
  <a id="3648" href="Factorial.Law.html#3577" class="Function">γ</a> <a id="3650" class="Symbol">(</a><a id="3651" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3655" href="Factorial.Law.html#3655" class="Bound">x</a> <a id="3657" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3659" href="Factorial.Law.html#3659" class="Bound">j</a><a id="3660" class="Symbol">)</a> <a id="3662" class="Symbol">=</a> <a id="3664" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3671" class="Symbol">(</a><a id="3672" href="Factorial.Law.html#3528" class="Bound">i</a> <a id="3674" class="Symbol">(</a><a id="3675" href="Factorial.Law.html#3655" class="Bound">x</a> <a id="3677" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3679" href="Factorial.Law.html#3696" class="Function">a</a><a id="3680" class="Symbol">))</a>
   <a id="3686" class="Keyword">where</a>
    <a id="3696" href="Factorial.Law.html#3696" class="Function">a</a> <a id="3698" class="Symbol">:</a> <a id="3700" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="3712" href="Factorial.Law.html#3655" class="Bound">x</a>
    <a id="3718" href="Factorial.Law.html#3696" class="Function">a</a> <a id="3720" class="Symbol">=</a> <a id="3722" href="UF.DiscreteAndSeparated.html#20998" class="Function">embeddings-reflect-isolatedness</a> <a id="3754" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3758" class="Symbol">(</a><a id="3759" href="UF.Embeddings.html#15398" class="Function">inl-is-embedding</a> <a id="3776" href="Factorial.Law.html#3526" class="Bound">X</a> <a id="3778" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="3779" class="Symbol">)</a> <a id="3781" href="Factorial.Law.html#3655" class="Bound">x</a> <a id="3783" href="Factorial.Law.html#3659" class="Bound">j</a>
  <a id="3787" href="Factorial.Law.html#3577" class="Function">γ</a> <a id="3789" class="Symbol">(</a><a id="3790" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3794" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3796" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3798" href="Factorial.Law.html#3798" class="Bound">j</a><a id="3799" class="Symbol">)</a> <a id="3801" class="Symbol">=</a> <a id="3803" href="UF.Base.html#16515" class="Function">to-Σ-＝&#39;</a> <a id="3811" class="Symbol">(</a><a id="3812" href="UF.DiscreteAndSeparated.html#16944" class="Function">being-isolated-is-prop</a> <a id="3835" href="Factorial.Law.html#1191" class="Bound">fe</a> <a id="3838" class="Symbol">(</a><a id="3839" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3843" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3844" class="Symbol">)</a> <a id="3846" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="3868" href="Factorial.Law.html#3798" class="Bound">j</a><a id="3869" class="Symbol">)</a>

<a id="3872" class="Markup">\end{code}</a><a id="3882" class="Background">

For a type A, denote by A&#39; the co-derived set of A.

Then we get a map

  (Y+𝟙)&#39; × (X ≃ Y) → (X+𝟙 ≃ Y+𝟙),

where the choice of isolated point a:Y+𝟙 controls which equivalence
X+𝟙≃Y+𝟙 we get from the equivalence f: X≃Y:

       f+𝟙       swap (a , inr (⋆))
  X+𝟙 ----&gt; Y+𝟙 --------------------&gt; Y+𝟙

The claim is that the above map is an equivalence.

We construct/prove this in four steps:

(1)  (X ≃ Y)
    ≃ Σ f ꞉ X+𝟙 ≃ Y+𝟙 , f (inr ⋆) ＝ inr ⋆

Hence

(2) (Y+𝟙)&#39; × (X ≃ Y)
  ≃ (Y+𝟙)&#39; × Σ f ꞉ X+𝟙 ≃ Y+𝟙 , f (inr ⋆) ＝ inr ⋆

Also

(3) (Y+𝟙)&#39; × (Σ f ꞉ X+𝟙 ≃ Y+𝟙 , f (inr ⋆) ＝ inr ⋆)
  ≃ (X+𝟙 ≃ Y+𝟙)

And therefore

(4) (Y+𝟙)&#39; × (X ≃ Y)
  ≃ (X+𝟙 ≃ Y+𝟙)

</a><a id="4536" class="Markup">\begin{code}</a>

<a id="4550" class="Keyword">module</a> <a id="factorial-steps"></a><a id="4557" href="Factorial.Law.html#4557" class="Module">factorial-steps</a>
        <a id="4581" class="Symbol">{</a><a id="4582" href="Factorial.Law.html#4582" class="Bound">𝓤</a> <a id="4584" href="Factorial.Law.html#4584" class="Bound">𝓥</a> <a id="4586" class="Symbol">:</a> <a id="4588" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4596" class="Symbol">}</a>
        <a id="4606" class="Symbol">(</a><a id="4607" href="Factorial.Law.html#4607" class="Bound">𝓦</a> <a id="4609" href="Factorial.Law.html#4609" class="Bound">𝓣</a> <a id="4611" class="Symbol">:</a> <a id="4613" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4621" class="Symbol">)</a>
        <a id="4631" class="Symbol">(</a><a id="4632" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="4634" class="Symbol">:</a> <a id="4636" href="Factorial.Law.html#4582" class="Bound">𝓤</a> <a id="4638" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4640" class="Symbol">)</a>
        <a id="4650" class="Symbol">(</a><a id="4651" href="Factorial.Law.html#4651" class="Bound">Y</a> <a id="4653" class="Symbol">:</a> <a id="4655" href="Factorial.Law.html#4584" class="Bound">𝓥</a> <a id="4657" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4659" class="Symbol">)</a>
       <a id="4668" class="Keyword">where</a>

 <a id="factorial-steps.X+𝟙"></a><a id="4676" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="4680" class="Symbol">=</a> <a id="4682" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="4684" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4686" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="4688" class="Symbol">{</a><a id="4689" href="Factorial.Law.html#4607" class="Bound">𝓦</a><a id="4690" class="Symbol">}</a>
 <a id="factorial-steps.Y+𝟙"></a><a id="4693" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a> <a id="4697" class="Symbol">=</a> <a id="4699" href="Factorial.Law.html#4651" class="Bound">Y</a> <a id="4701" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4703" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="4705" class="Symbol">{</a><a id="4706" href="Factorial.Law.html#4609" class="Bound">𝓣</a><a id="4707" class="Symbol">}</a>

<a id="4710" class="Markup">\end{code}</a><a id="4720" class="Background">

In the following, we use the fact that if f (inr ⋆) ＝ inr ⋆ for a
function, f : X+𝟙 → Y+𝟙, then f (inl x) is of the form inl y
(inl-preservation).

</a><a id="4870" class="Markup">\begin{code}</a>

 <a id="factorial-steps.step₀"></a><a id="4885" href="Factorial.Law.html#4885" class="Function">step₀</a> <a id="4891" class="Symbol">:</a> <a id="4893" class="Symbol">(</a><a id="4894" href="Factorial.Law.html#4894" class="Bound">f</a> <a id="4896" class="Symbol">:</a> <a id="4898" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="4902" class="Symbol">→</a> <a id="4904" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a><a id="4907" class="Symbol">)</a>
       <a id="4916" class="Symbol">→</a> <a id="4918" href="Factorial.Law.html#4894" class="Bound">f</a> <a id="4920" class="Symbol">(</a><a id="4921" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4925" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4926" class="Symbol">)</a> <a id="4928" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4930" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4934" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
       <a id="4943" class="Symbol">→</a> <a id="4945" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="4954" href="Factorial.Law.html#4894" class="Bound">f</a>
       <a id="4963" class="Symbol">→</a> <a id="4965" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4967" href="Factorial.Law.html#4967" class="Bound">f&#39;</a> <a id="4970" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4972" class="Symbol">(</a><a id="4973" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="4975" class="Symbol">→</a> <a id="4977" href="Factorial.Law.html#4651" class="Bound">Y</a><a id="4978" class="Symbol">)</a><a id="4979" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4981" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="4990" href="Factorial.Law.html#4967" class="Bound">f&#39;</a> <a id="4993" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4995" class="Symbol">(</a><a id="4996" href="Factorial.Law.html#4894" class="Bound">f</a> <a id="4998" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5000" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="5009" href="Factorial.Law.html#4967" class="Bound">f&#39;</a> <a id="5012" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a><a id="5023" class="Symbol">)</a>
 <a id="5026" href="Factorial.Law.html#4885" class="Function">step₀</a> <a id="5032" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="5034" href="Factorial.Law.html#5034" class="Bound">p</a> <a id="5036" href="Factorial.Law.html#5036" class="Bound">i</a> <a id="5038" class="Symbol">=</a> <a id="5040" href="Factorial.Law.html#5076" class="Function">γ</a> <a id="5042" class="Symbol">(</a><a id="5043" href="UF.Equiv.html#6220" class="Function">equivs-are-qinvs</a> <a id="5060" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="5062" href="Factorial.Law.html#5036" class="Bound">i</a><a id="5063" class="Symbol">)</a>
  <a id="5067" class="Keyword">where</a>
   <a id="5076" href="Factorial.Law.html#5076" class="Function">γ</a> <a id="5078" class="Symbol">:</a> <a id="5080" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="5085" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="5087" class="Symbol">→</a> <a id="5089" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5091" href="Factorial.Law.html#5091" class="Bound">f&#39;</a> <a id="5094" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5096" class="Symbol">(</a><a id="5097" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="5099" class="Symbol">→</a> <a id="5101" href="Factorial.Law.html#4651" class="Bound">Y</a><a id="5102" class="Symbol">)</a><a id="5103" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5105" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5114" href="Factorial.Law.html#5091" class="Bound">f&#39;</a> <a id="5117" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5119" class="Symbol">(</a><a id="5120" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="5122" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5124" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="5133" href="Factorial.Law.html#5091" class="Bound">f&#39;</a> <a id="5136" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a><a id="5147" class="Symbol">)</a>
   <a id="5152" href="Factorial.Law.html#5076" class="Function">γ</a> <a id="5154" class="Symbol">(</a><a id="5155" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5157" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5159" href="Factorial.Law.html#5159" class="Bound">η</a> <a id="5161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5163" href="Factorial.Law.html#5163" class="Bound">ε</a><a id="5164" class="Symbol">)</a> <a id="5166" class="Symbol">=</a> <a id="5168" href="Factorial.Law.html#5227" class="Function">f&#39;</a> <a id="5171" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5173" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="5190" href="Factorial.Law.html#5227" class="Function">f&#39;</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Factorial.Law.html#5527" class="Function">g&#39;</a> <a id="5197" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5199" href="Factorial.Law.html#5724" class="Function">η&#39;</a> <a id="5202" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5204" href="Factorial.Law.html#5948" class="Function">ε&#39;</a><a id="5206" class="Symbol">)</a> <a id="5208" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5210" href="Factorial.Law.html#6172" class="Function">h</a>
    <a id="5216" class="Keyword">where</a>
     <a id="5227" href="Factorial.Law.html#5227" class="Function">f&#39;</a> <a id="5230" class="Symbol">:</a> <a id="5232" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="5234" class="Symbol">→</a> <a id="5236" href="Factorial.Law.html#4651" class="Bound">Y</a>
     <a id="5243" href="Factorial.Law.html#5227" class="Function">f&#39;</a> <a id="5246" href="Factorial.Law.html#5246" class="Bound">x</a> <a id="5248" class="Symbol">=</a> <a id="5250" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5254" class="Symbol">(</a><a id="5255" href="MLTT.Plus-Properties.html#2073" class="Function">inl-preservation</a> <a id="5272" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="5274" href="Factorial.Law.html#5034" class="Bound">p</a> <a id="5276" class="Symbol">(</a><a id="5277" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="5293" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="5295" class="Symbol">(</a><a id="5296" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5298" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5300" href="Factorial.Law.html#5159" class="Bound">η</a><a id="5301" class="Symbol">))</a> <a id="5304" href="Factorial.Law.html#5246" class="Bound">x</a><a id="5305" class="Symbol">)</a>

     <a id="5313" href="Factorial.Law.html#5313" class="Function">a</a> <a id="5315" class="Symbol">:</a> <a id="5317" class="Symbol">(</a><a id="5318" href="Factorial.Law.html#5318" class="Bound">x</a> <a id="5320" class="Symbol">:</a> <a id="5322" href="Factorial.Law.html#4632" class="Bound">X</a><a id="5323" class="Symbol">)</a> <a id="5325" class="Symbol">→</a> <a id="5327" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="5329" class="Symbol">(</a><a id="5330" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5334" href="Factorial.Law.html#5318" class="Bound">x</a><a id="5335" class="Symbol">)</a> <a id="5337" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5339" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5343" class="Symbol">(</a><a id="5344" href="Factorial.Law.html#5227" class="Function">f&#39;</a> <a id="5347" href="Factorial.Law.html#5318" class="Bound">x</a><a id="5348" class="Symbol">)</a>
     <a id="5355" href="Factorial.Law.html#5313" class="Function">a</a> <a id="5357" href="Factorial.Law.html#5357" class="Bound">x</a> <a id="5359" class="Symbol">=</a> <a id="5361" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="5365" class="Symbol">(</a><a id="5366" href="MLTT.Plus-Properties.html#2073" class="Function">inl-preservation</a> <a id="5383" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="5385" href="Factorial.Law.html#5034" class="Bound">p</a> <a id="5387" class="Symbol">(</a><a id="5388" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="5404" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="5406" class="Symbol">(</a><a id="5407" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5409" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5411" href="Factorial.Law.html#5159" class="Bound">η</a><a id="5412" class="Symbol">))</a> <a id="5415" href="Factorial.Law.html#5357" class="Bound">x</a><a id="5416" class="Symbol">)</a>

     <a id="5424" href="Factorial.Law.html#5424" class="Function">q</a> <a id="5426" class="Symbol">=</a> <a id="5428" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5430" class="Symbol">(</a><a id="5431" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5435" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5436" class="Symbol">)</a>     <a id="5442" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5445" class="Symbol">(</a><a id="5446" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5449" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5451" href="Factorial.Law.html#5034" class="Bound">p</a><a id="5452" class="Symbol">)</a><a id="5453" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="5456" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="5467" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5469" class="Symbol">(</a><a id="5470" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="5472" class="Symbol">(</a><a id="5473" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5477" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5478" class="Symbol">))</a> <a id="5481" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5484" href="Factorial.Law.html#5159" class="Bound">η</a> <a id="5486" class="Symbol">(</a><a id="5487" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5491" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5492" class="Symbol">)</a> <a id="5494" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="5505" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5509" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>         <a id="5519" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

     <a id="5527" href="Factorial.Law.html#5527" class="Function">g&#39;</a> <a id="5530" class="Symbol">:</a> <a id="5532" href="Factorial.Law.html#4651" class="Bound">Y</a> <a id="5534" class="Symbol">→</a> <a id="5536" href="Factorial.Law.html#4632" class="Bound">X</a>
     <a id="5543" href="Factorial.Law.html#5527" class="Function">g&#39;</a> <a id="5546" href="Factorial.Law.html#5546" class="Bound">x</a> <a id="5548" class="Symbol">=</a> <a id="5550" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5554" class="Symbol">(</a><a id="5555" href="MLTT.Plus-Properties.html#2073" class="Function">inl-preservation</a> <a id="5572" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5574" href="Factorial.Law.html#5424" class="Function">q</a> <a id="5576" class="Symbol">(</a><a id="5577" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="5593" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5595" class="Symbol">(</a><a id="5596" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="5598" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5600" href="Factorial.Law.html#5163" class="Bound">ε</a><a id="5601" class="Symbol">))</a> <a id="5604" href="Factorial.Law.html#5546" class="Bound">x</a><a id="5605" class="Symbol">)</a>

     <a id="5613" href="Factorial.Law.html#5613" class="Function">b</a> <a id="5615" class="Symbol">:</a> <a id="5617" class="Symbol">(</a><a id="5618" href="Factorial.Law.html#5618" class="Bound">y</a> <a id="5620" class="Symbol">:</a> <a id="5622" href="Factorial.Law.html#4651" class="Bound">Y</a><a id="5623" class="Symbol">)</a> <a id="5625" class="Symbol">→</a> <a id="5627" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5629" class="Symbol">(</a><a id="5630" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5634" href="Factorial.Law.html#5618" class="Bound">y</a><a id="5635" class="Symbol">)</a> <a id="5637" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5639" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5643" class="Symbol">(</a><a id="5644" href="Factorial.Law.html#5527" class="Function">g&#39;</a> <a id="5647" href="Factorial.Law.html#5618" class="Bound">y</a><a id="5648" class="Symbol">)</a>
     <a id="5655" href="Factorial.Law.html#5613" class="Function">b</a> <a id="5657" href="Factorial.Law.html#5657" class="Bound">y</a> <a id="5659" class="Symbol">=</a> <a id="5661" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="5665" class="Symbol">(</a><a id="5666" href="MLTT.Plus-Properties.html#2073" class="Function">inl-preservation</a> <a id="5683" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5685" href="Factorial.Law.html#5424" class="Function">q</a> <a id="5687" class="Symbol">(</a><a id="5688" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="5704" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5706" class="Symbol">(</a><a id="5707" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="5709" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5711" href="Factorial.Law.html#5163" class="Bound">ε</a><a id="5712" class="Symbol">))</a> <a id="5715" href="Factorial.Law.html#5657" class="Bound">y</a><a id="5716" class="Symbol">)</a>

     <a id="5724" href="Factorial.Law.html#5724" class="Function">η&#39;</a> <a id="5727" class="Symbol">:</a> <a id="5729" href="Factorial.Law.html#5527" class="Function">g&#39;</a> <a id="5732" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5734" href="Factorial.Law.html#5227" class="Function">f&#39;</a> <a id="5737" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5739" href="MLTT.Pi.html#444" class="Function">id</a>
     <a id="5747" href="Factorial.Law.html#5724" class="Function">η&#39;</a> <a id="5750" href="Factorial.Law.html#5750" class="Bound">x</a> <a id="5752" class="Symbol">=</a> <a id="5754" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="5761" class="Symbol">(</a><a id="5762" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5766" class="Symbol">(</a><a id="5767" href="Factorial.Law.html#5527" class="Function">g&#39;</a> <a id="5770" class="Symbol">(</a><a id="5771" href="Factorial.Law.html#5227" class="Function">f&#39;</a> <a id="5774" href="Factorial.Law.html#5750" class="Bound">x</a><a id="5775" class="Symbol">))</a> <a id="5778" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5781" class="Symbol">(</a><a id="5782" href="Factorial.Law.html#5613" class="Function">b</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Factorial.Law.html#5227" class="Function">f&#39;</a> <a id="5788" href="Factorial.Law.html#5750" class="Bound">x</a><a id="5789" class="Symbol">))</a><a id="5791" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="5794" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                    <a id="5816" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5818" class="Symbol">(</a><a id="5819" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Factorial.Law.html#5227" class="Function">f&#39;</a> <a id="5827" href="Factorial.Law.html#5750" class="Bound">x</a><a id="5828" class="Symbol">))</a>  <a id="5832" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5835" class="Symbol">(</a><a id="5836" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5839" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5841" class="Symbol">(</a><a id="5842" href="Factorial.Law.html#5313" class="Function">a</a> <a id="5844" href="Factorial.Law.html#5750" class="Bound">x</a><a id="5845" class="Symbol">))</a><a id="5847" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="5850" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                    <a id="5872" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="5874" class="Symbol">(</a><a id="5875" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="5877" class="Symbol">(</a><a id="5878" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5882" href="Factorial.Law.html#5750" class="Bound">x</a><a id="5883" class="Symbol">))</a>   <a id="5888" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5891" href="Factorial.Law.html#5159" class="Bound">η</a> <a id="5893" class="Symbol">(</a><a id="5894" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5898" href="Factorial.Law.html#5750" class="Bound">x</a><a id="5899" class="Symbol">)</a> <a id="5901" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                    <a id="5923" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5927" href="Factorial.Law.html#5750" class="Bound">x</a>           <a id="5939" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="5940" class="Symbol">)</a>

     <a id="5948" href="Factorial.Law.html#5948" class="Function">ε&#39;</a> <a id="5951" class="Symbol">:</a> <a id="5953" href="Factorial.Law.html#5227" class="Function">f&#39;</a> <a id="5956" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5958" href="Factorial.Law.html#5527" class="Function">g&#39;</a> <a id="5961" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5963" href="MLTT.Pi.html#444" class="Function">id</a>
     <a id="5971" href="Factorial.Law.html#5948" class="Function">ε&#39;</a> <a id="5974" href="Factorial.Law.html#5974" class="Bound">y</a> <a id="5976" class="Symbol">=</a> <a id="5978" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="5985" class="Symbol">(</a><a id="5986" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5990" class="Symbol">(</a><a id="5991" href="Factorial.Law.html#5227" class="Function">f&#39;</a> <a id="5994" class="Symbol">(</a><a id="5995" href="Factorial.Law.html#5527" class="Function">g&#39;</a> <a id="5998" href="Factorial.Law.html#5974" class="Bound">y</a><a id="5999" class="Symbol">))</a> <a id="6002" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Factorial.Law.html#5313" class="Function">a</a> <a id="6008" class="Symbol">(</a><a id="6009" href="Factorial.Law.html#5527" class="Function">g&#39;</a> <a id="6012" href="Factorial.Law.html#5974" class="Bound">y</a><a id="6013" class="Symbol">))</a><a id="6015" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="6018" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                    <a id="6040" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="6042" class="Symbol">(</a><a id="6043" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6047" class="Symbol">(</a><a id="6048" href="Factorial.Law.html#5527" class="Function">g&#39;</a> <a id="6051" href="Factorial.Law.html#5974" class="Bound">y</a><a id="6052" class="Symbol">))</a>  <a id="6056" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6059" class="Symbol">(</a><a id="6060" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6063" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="6065" class="Symbol">(</a><a id="6066" href="Factorial.Law.html#5613" class="Function">b</a> <a id="6068" href="Factorial.Law.html#5974" class="Bound">y</a><a id="6069" class="Symbol">))</a><a id="6071" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="6074" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                    <a id="6096" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="6098" class="Symbol">(</a><a id="6099" href="Factorial.Law.html#5155" class="Bound">g</a> <a id="6101" class="Symbol">(</a><a id="6102" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6106" href="Factorial.Law.html#5974" class="Bound">y</a><a id="6107" class="Symbol">))</a>   <a id="6112" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6115" href="Factorial.Law.html#5163" class="Bound">ε</a> <a id="6117" class="Symbol">(</a><a id="6118" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6122" href="Factorial.Law.html#5974" class="Bound">y</a><a id="6123" class="Symbol">)</a> <a id="6125" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                    <a id="6147" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6151" href="Factorial.Law.html#5974" class="Bound">y</a>           <a id="6163" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="6164" class="Symbol">)</a>

     <a id="6172" href="Factorial.Law.html#6172" class="Function">h</a> <a id="6174" class="Symbol">:</a> <a id="6176" href="Factorial.Law.html#5032" class="Bound">f</a> <a id="6178" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6180" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="6189" href="Factorial.Law.html#5227" class="Function">f&#39;</a> <a id="6192" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a>
     <a id="6209" href="Factorial.Law.html#6172" class="Function">h</a> <a id="6211" class="Symbol">(</a><a id="6212" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6216" href="Factorial.Law.html#6216" class="Bound">x</a><a id="6217" class="Symbol">)</a> <a id="6219" class="Symbol">=</a> <a id="6221" href="Factorial.Law.html#5313" class="Function">a</a> <a id="6223" href="Factorial.Law.html#6216" class="Bound">x</a>
     <a id="6230" href="Factorial.Law.html#6172" class="Function">h</a> <a id="6232" class="Symbol">(</a><a id="6233" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6237" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6238" class="Symbol">)</a> <a id="6240" class="Symbol">=</a> <a id="6242" href="Factorial.Law.html#5034" class="Bound">p</a>

 <a id="factorial-steps.step₁"></a><a id="6246" href="Factorial.Law.html#6246" class="Function">step₁</a> <a id="6252" class="Symbol">:</a> <a id="6254" class="Symbol">(</a><a id="6255" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="6257" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6259" href="Factorial.Law.html#4651" class="Bound">Y</a><a id="6260" class="Symbol">)</a> <a id="6262" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6264" class="Symbol">(</a><a id="6265" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6267" href="Factorial.Law.html#6267" class="Bound">f</a> <a id="6269" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6271" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="6275" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6277" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a> <a id="6281" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6283" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="6285" href="Factorial.Law.html#6267" class="Bound">f</a> <a id="6287" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="6289" class="Symbol">(</a><a id="6290" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6294" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6295" class="Symbol">)</a> <a id="6297" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6299" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6303" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6304" class="Symbol">)</a>
 <a id="6307" href="Factorial.Law.html#6246" class="Function">step₁</a> <a id="6313" class="Symbol">=</a> <a id="6315" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="6322" href="Factorial.Law.html#6874" class="Function">φ</a> <a id="6324" class="Symbol">(</a><a id="6325" href="Factorial.Law.html#7008" class="Function">γ</a> <a id="6327" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6329" href="Factorial.Law.html#7133" class="Function">η</a> <a id="6331" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6333" href="Factorial.Law.html#7212" class="Function">ε</a><a id="6334" class="Symbol">)</a>
  <a id="6338" class="Keyword">where</a>
   <a id="6347" href="Factorial.Law.html#6347" class="Function">a</a> <a id="6349" class="Symbol">:</a> <a id="6351" class="Symbol">(</a><a id="6352" href="Factorial.Law.html#6352" class="Bound">g</a> <a id="6354" class="Symbol">:</a> <a id="6356" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="6358" class="Symbol">→</a> <a id="6360" href="Factorial.Law.html#4651" class="Bound">Y</a><a id="6361" class="Symbol">)</a> <a id="6363" class="Symbol">→</a> <a id="6365" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="6370" href="Factorial.Law.html#6352" class="Bound">g</a> <a id="6372" class="Symbol">→</a> <a id="6374" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a> <a id="6378" class="Symbol">→</a> <a id="6380" href="Factorial.Law.html#4676" class="Function">X+𝟙</a>
   <a id="6387" href="Factorial.Law.html#6347" class="Function">a</a> <a id="6389" href="Factorial.Law.html#6389" class="Bound">g</a> <a id="6391" class="Symbol">(</a><a id="6392" href="Factorial.Law.html#6392" class="Bound">g&#39;</a> <a id="6395" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6397" href="Factorial.Law.html#6397" class="Bound">η</a> <a id="6399" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6401" href="Factorial.Law.html#6401" class="Bound">ε</a><a id="6402" class="Symbol">)</a> <a id="6404" class="Symbol">=</a> <a id="6406" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="6415" href="Factorial.Law.html#6392" class="Bound">g&#39;</a> <a id="6418" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a>

   <a id="6434" href="Factorial.Law.html#6434" class="Function">b</a> <a id="6436" class="Symbol">:</a> <a id="6438" class="Symbol">(</a><a id="6439" href="Factorial.Law.html#6439" class="Bound">g</a> <a id="6441" class="Symbol">:</a> <a id="6443" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="6445" class="Symbol">→</a> <a id="6447" href="Factorial.Law.html#4651" class="Bound">Y</a><a id="6448" class="Symbol">)</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Factorial.Law.html#6451" class="Bound">q</a> <a id="6453" class="Symbol">:</a> <a id="6455" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="6460" href="Factorial.Law.html#6439" class="Bound">g</a><a id="6461" class="Symbol">)</a> <a id="6463" class="Symbol">→</a> <a id="6465" href="Factorial.Law.html#6347" class="Function">a</a> <a id="6467" href="Factorial.Law.html#6439" class="Bound">g</a> <a id="6469" href="Factorial.Law.html#6451" class="Bound">q</a> <a id="6471" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6473" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="6482" href="Factorial.Law.html#6439" class="Bound">g</a> <a id="6484" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="6496" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6498" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="6504" href="Factorial.Law.html#6434" class="Function">b</a> <a id="6506" href="Factorial.Law.html#6506" class="Bound">g</a> <a id="6508" class="Symbol">(</a><a id="6509" href="Factorial.Law.html#6509" class="Bound">g&#39;</a> <a id="6512" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6514" href="Factorial.Law.html#6514" class="Bound">η</a> <a id="6516" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6518" href="Factorial.Law.html#6518" class="Bound">ε</a><a id="6519" class="Symbol">)</a> <a id="6521" class="Symbol">(</a><a id="6522" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6526" href="Factorial.Law.html#6526" class="Bound">x</a><a id="6527" class="Symbol">)</a> <a id="6529" class="Symbol">=</a> <a id="6531" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6534" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6538" class="Symbol">(</a><a id="6539" href="Factorial.Law.html#6514" class="Bound">η</a> <a id="6541" href="Factorial.Law.html#6526" class="Bound">x</a><a id="6542" class="Symbol">)</a>
   <a id="6547" href="Factorial.Law.html#6434" class="Function">b</a> <a id="6549" href="Factorial.Law.html#6549" class="Bound">g</a> <a id="6551" class="Symbol">(</a><a id="6552" href="Factorial.Law.html#6552" class="Bound">g&#39;</a> <a id="6555" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6557" href="Factorial.Law.html#6557" class="Bound">η</a> <a id="6559" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6561" href="Factorial.Law.html#6561" class="Bound">ε</a><a id="6562" class="Symbol">)</a> <a id="6564" class="Symbol">(</a><a id="6565" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6569" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6570" class="Symbol">)</a> <a id="6572" class="Symbol">=</a> <a id="6574" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="6583" href="Factorial.Law.html#6583" class="Function">c</a> <a id="6585" class="Symbol">:</a> <a id="6587" class="Symbol">(</a><a id="6588" href="Factorial.Law.html#6588" class="Bound">g</a> <a id="6590" class="Symbol">:</a> <a id="6592" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="6594" class="Symbol">→</a> <a id="6596" href="Factorial.Law.html#4651" class="Bound">Y</a><a id="6597" class="Symbol">)</a> <a id="6599" class="Symbol">(</a><a id="6600" href="Factorial.Law.html#6600" class="Bound">q</a> <a id="6602" class="Symbol">:</a> <a id="6604" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="6609" href="Factorial.Law.html#6588" class="Bound">g</a><a id="6610" class="Symbol">)</a> <a id="6612" class="Symbol">→</a> <a id="6614" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="6623" href="Factorial.Law.html#6588" class="Bound">g</a> <a id="6625" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="6637" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6639" href="Factorial.Law.html#6347" class="Function">a</a> <a id="6641" href="Factorial.Law.html#6588" class="Bound">g</a> <a id="6643" href="Factorial.Law.html#6600" class="Bound">q</a> <a id="6645" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6647" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="6653" href="Factorial.Law.html#6583" class="Function">c</a> <a id="6655" href="Factorial.Law.html#6655" class="Bound">g</a> <a id="6657" class="Symbol">(</a><a id="6658" href="Factorial.Law.html#6658" class="Bound">g&#39;</a> <a id="6661" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6663" href="Factorial.Law.html#6663" class="Bound">η</a> <a id="6665" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6667" href="Factorial.Law.html#6667" class="Bound">ε</a><a id="6668" class="Symbol">)</a> <a id="6670" class="Symbol">(</a><a id="6671" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6675" href="Factorial.Law.html#6675" class="Bound">y</a><a id="6676" class="Symbol">)</a> <a id="6678" class="Symbol">=</a> <a id="6680" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6683" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6687" class="Symbol">(</a><a id="6688" href="Factorial.Law.html#6667" class="Bound">ε</a> <a id="6690" href="Factorial.Law.html#6675" class="Bound">y</a><a id="6691" class="Symbol">)</a>
   <a id="6696" href="Factorial.Law.html#6583" class="Function">c</a> <a id="6698" href="Factorial.Law.html#6698" class="Bound">g</a> <a id="6700" class="Symbol">(</a><a id="6701" href="Factorial.Law.html#6701" class="Bound">g&#39;</a> <a id="6704" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6706" href="Factorial.Law.html#6706" class="Bound">η</a> <a id="6708" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6710" href="Factorial.Law.html#6710" class="Bound">ε</a><a id="6711" class="Symbol">)</a> <a id="6713" class="Symbol">(</a><a id="6714" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6718" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6719" class="Symbol">)</a> <a id="6721" class="Symbol">=</a> <a id="6723" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="6732" href="Factorial.Law.html#6732" class="Function">d</a> <a id="6734" class="Symbol">:</a> <a id="6736" class="Symbol">(</a><a id="6737" href="Factorial.Law.html#6737" class="Bound">g</a> <a id="6739" class="Symbol">:</a> <a id="6741" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="6743" class="Symbol">→</a> <a id="6745" href="Factorial.Law.html#4651" class="Bound">Y</a><a id="6746" class="Symbol">)</a> <a id="6748" class="Symbol">→</a> <a id="6750" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="6755" href="Factorial.Law.html#6737" class="Bound">g</a> <a id="6757" class="Symbol">→</a> <a id="6759" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6768" class="Symbol">(</a><a id="6769" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="6778" href="Factorial.Law.html#6737" class="Bound">g</a> <a id="6780" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a><a id="6791" class="Symbol">)</a>
   <a id="6796" href="Factorial.Law.html#6732" class="Function">d</a> <a id="6798" href="Factorial.Law.html#6798" class="Bound">g</a> <a id="6800" href="Factorial.Law.html#6800" class="Bound">q</a> <a id="6802" class="Symbol">=</a> <a id="6804" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="6821" class="Symbol">(</a><a id="6822" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="6831" href="Factorial.Law.html#6798" class="Bound">g</a> <a id="6833" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a><a id="6844" class="Symbol">)</a> <a id="6846" class="Symbol">(</a><a id="6847" href="Factorial.Law.html#6347" class="Function">a</a> <a id="6849" href="Factorial.Law.html#6798" class="Bound">g</a> <a id="6851" href="Factorial.Law.html#6800" class="Bound">q</a> <a id="6853" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6855" href="Factorial.Law.html#6434" class="Function">b</a> <a id="6857" href="Factorial.Law.html#6798" class="Bound">g</a> <a id="6859" href="Factorial.Law.html#6800" class="Bound">q</a> <a id="6861" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6863" href="Factorial.Law.html#6583" class="Function">c</a> <a id="6865" href="Factorial.Law.html#6798" class="Bound">g</a> <a id="6867" href="Factorial.Law.html#6800" class="Bound">q</a><a id="6868" class="Symbol">)</a>

   <a id="6874" href="Factorial.Law.html#6874" class="Function">φ</a> <a id="6876" class="Symbol">:</a> <a id="6878" class="Symbol">(</a><a id="6879" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="6881" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6883" href="Factorial.Law.html#4651" class="Bound">Y</a><a id="6884" class="Symbol">)</a> <a id="6886" class="Symbol">→</a> <a id="6888" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6890" href="Factorial.Law.html#6890" class="Bound">e</a> <a id="6892" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6894" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="6898" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6900" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a> <a id="6904" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6906" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="6908" href="Factorial.Law.html#6890" class="Bound">e</a> <a id="6910" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="6912" class="Symbol">(</a><a id="6913" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6917" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6918" class="Symbol">)</a> <a id="6920" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6922" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6926" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
   <a id="6931" href="Factorial.Law.html#6874" class="Function">φ</a> <a id="6933" class="Symbol">(</a><a id="6934" href="Factorial.Law.html#6934" class="Bound">g</a> <a id="6936" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6938" href="Factorial.Law.html#6938" class="Bound">i</a><a id="6939" class="Symbol">)</a> <a id="6941" class="Symbol">=</a> <a id="6943" class="Symbol">(</a><a id="6944" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="6953" href="Factorial.Law.html#6934" class="Bound">g</a> <a id="6955" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="6967" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6969" href="Factorial.Law.html#6732" class="Function">d</a> <a id="6971" href="Factorial.Law.html#6934" class="Bound">g</a> <a id="6973" class="Symbol">(</a><a id="6974" href="UF.Equiv.html#6220" class="Function">equivs-are-qinvs</a> <a id="6991" href="Factorial.Law.html#6934" class="Bound">g</a> <a id="6993" href="Factorial.Law.html#6938" class="Bound">i</a><a id="6994" class="Symbol">))</a> <a id="6997" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6999" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="7008" href="Factorial.Law.html#7008" class="Function">γ</a> <a id="7010" class="Symbol">:</a> <a id="7012" class="Symbol">(</a><a id="7013" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7015" href="Factorial.Law.html#7015" class="Bound">e</a> <a id="7017" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7019" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="7023" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7025" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a> <a id="7029" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7031" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="7033" href="Factorial.Law.html#7015" class="Bound">e</a> <a id="7035" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="7037" class="Symbol">(</a><a id="7038" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7042" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7043" class="Symbol">)</a> <a id="7045" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7047" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7051" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7052" class="Symbol">)</a> <a id="7054" class="Symbol">→</a> <a id="7056" class="Symbol">(</a><a id="7057" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="7059" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7061" href="Factorial.Law.html#4651" class="Bound">Y</a><a id="7062" class="Symbol">)</a>
   <a id="7067" href="Factorial.Law.html#7008" class="Function">γ</a> <a id="7069" class="Symbol">((</a><a id="7071" href="Factorial.Law.html#7071" class="Bound">f</a> <a id="7073" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7075" href="Factorial.Law.html#7075" class="Bound">i</a><a id="7076" class="Symbol">)</a> <a id="7078" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7080" href="Factorial.Law.html#7080" class="Bound">p</a><a id="7081" class="Symbol">)</a> <a id="7083" class="Symbol">=</a> <a id="7085" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7089" class="Symbol">(</a><a id="7090" href="Factorial.Law.html#4885" class="Function">step₀</a> <a id="7096" href="Factorial.Law.html#7071" class="Bound">f</a> <a id="7098" href="Factorial.Law.html#7080" class="Bound">p</a> <a id="7100" href="Factorial.Law.html#7075" class="Bound">i</a><a id="7101" class="Symbol">)</a> <a id="7103" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7105" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7109" class="Symbol">(</a><a id="7110" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7114" class="Symbol">(</a><a id="7115" href="Factorial.Law.html#4885" class="Function">step₀</a> <a id="7121" href="Factorial.Law.html#7071" class="Bound">f</a> <a id="7123" href="Factorial.Law.html#7080" class="Bound">p</a> <a id="7125" href="Factorial.Law.html#7075" class="Bound">i</a><a id="7126" class="Symbol">))</a>

   <a id="7133" href="Factorial.Law.html#7133" class="Function">η</a> <a id="7135" class="Symbol">:</a> <a id="7137" href="Factorial.Law.html#7008" class="Function">γ</a> <a id="7139" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7141" href="Factorial.Law.html#6874" class="Function">φ</a> <a id="7143" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7145" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="7151" href="Factorial.Law.html#7133" class="Function">η</a> <a id="7153" class="Symbol">(</a><a id="7154" href="Factorial.Law.html#7154" class="Bound">g</a> <a id="7156" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7158" href="Factorial.Law.html#7158" class="Bound">i</a><a id="7159" class="Symbol">)</a> <a id="7161" class="Symbol">=</a> <a id="7163" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="7170" class="Symbol">(</a><a id="7171" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7176" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7178" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="7198" href="Factorial.Law.html#1191" class="Bound">fe</a> <a id="7201" href="Factorial.Law.html#7154" class="Bound">g</a> <a id="7203" class="Symbol">_</a> <a id="7205" href="Factorial.Law.html#7158" class="Bound">i</a><a id="7206" class="Symbol">)</a>

   <a id="7212" href="Factorial.Law.html#7212" class="Function">ε</a> <a id="7214" class="Symbol">:</a> <a id="7216" href="Factorial.Law.html#6874" class="Function">φ</a> <a id="7218" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7220" href="Factorial.Law.html#7008" class="Function">γ</a> <a id="7222" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7224" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="7230" href="Factorial.Law.html#7212" class="Function">ε</a> <a id="7232" class="Symbol">((</a><a id="7234" href="Factorial.Law.html#7234" class="Bound">f</a> <a id="7236" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7238" href="Factorial.Law.html#7238" class="Bound">i</a><a id="7239" class="Symbol">)</a> <a id="7241" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7243" href="Factorial.Law.html#7243" class="Bound">p</a><a id="7244" class="Symbol">)</a> <a id="7246" class="Symbol">=</a> <a id="7248" href="UF.Base.html#16151" class="Function">to-Σ-＝</a>
                      <a id="7277" class="Symbol">(</a><a id="7278" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="7291" class="Symbol">(</a><a id="7292" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="7312" href="Factorial.Law.html#1191" class="Bound">fe</a><a id="7314" class="Symbol">)</a> <a id="7316" href="Factorial.Law.html#7634" class="Function">r</a> <a id="7318" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                      <a id="7342" href="UF.DiscreteAndSeparated.html#17975" class="Function">isolated-points-are-h-isolated</a> <a id="7373" class="Symbol">(</a><a id="7374" href="Factorial.Law.html#7234" class="Bound">f</a> <a id="7376" class="Symbol">(</a><a id="7377" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7381" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7382" class="Symbol">))</a>
                       <a id="7408" class="Symbol">(</a><a id="7409" href="UF.DiscreteAndSeparated.html#14603" class="Function">equivs-preserve-isolatedness</a> <a id="7438" href="Factorial.Law.html#7234" class="Bound">f</a> <a id="7440" href="Factorial.Law.html#7238" class="Bound">i</a> <a id="7442" class="Symbol">(</a><a id="7443" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7447" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7448" class="Symbol">)</a>
                         <a id="7475" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a><a id="7496" class="Symbol">)</a> <a id="7498" class="Symbol">_</a> <a id="7500" href="Factorial.Law.html#7243" class="Bound">p</a><a id="7501" class="Symbol">)</a>
    <a id="7507" class="Keyword">where</a>
     <a id="7518" href="Factorial.Law.html#7518" class="Function">s</a> <a id="7520" class="Symbol">:</a> <a id="7522" href="Factorial.Law.html#7234" class="Bound">f</a> <a id="7524" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7526" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7530" class="Symbol">(</a><a id="7531" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7535" class="Symbol">((</a><a id="7537" href="Factorial.Law.html#6874" class="Function">φ</a> <a id="7539" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7541" href="Factorial.Law.html#7008" class="Function">γ</a><a id="7542" class="Symbol">)</a> <a id="7544" class="Symbol">((</a><a id="7546" href="Factorial.Law.html#7234" class="Bound">f</a> <a id="7548" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7550" href="Factorial.Law.html#7238" class="Bound">i</a><a id="7551" class="Symbol">)</a> <a id="7553" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7555" href="Factorial.Law.html#7243" class="Bound">p</a><a id="7556" class="Symbol">)))</a>
     <a id="7565" href="Factorial.Law.html#7518" class="Function">s</a> <a id="7567" class="Symbol">(</a><a id="7568" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7572" href="Factorial.Law.html#7572" class="Bound">x</a><a id="7573" class="Symbol">)</a> <a id="7575" class="Symbol">=</a> <a id="7577" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7581" class="Symbol">(</a><a id="7582" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7586" class="Symbol">(</a><a id="7587" href="Factorial.Law.html#4885" class="Function">step₀</a> <a id="7593" href="Factorial.Law.html#7234" class="Bound">f</a> <a id="7595" href="Factorial.Law.html#7243" class="Bound">p</a> <a id="7597" href="Factorial.Law.html#7238" class="Bound">i</a><a id="7598" class="Symbol">))</a> <a id="7601" class="Symbol">(</a><a id="7602" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7606" href="Factorial.Law.html#7572" class="Bound">x</a><a id="7607" class="Symbol">)</a>
     <a id="7614" href="Factorial.Law.html#7518" class="Function">s</a> <a id="7616" class="Symbol">(</a><a id="7617" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7621" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7622" class="Symbol">)</a> <a id="7624" class="Symbol">=</a> <a id="7626" href="Factorial.Law.html#7243" class="Bound">p</a>

     <a id="7634" href="Factorial.Law.html#7634" class="Function">r</a> <a id="7636" class="Symbol">:</a> <a id="7638" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7642" class="Symbol">(</a><a id="7643" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7647" class="Symbol">((</a><a id="7649" href="Factorial.Law.html#6874" class="Function">φ</a> <a id="7651" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7653" href="Factorial.Law.html#7008" class="Function">γ</a><a id="7654" class="Symbol">)</a> <a id="7656" class="Symbol">((</a><a id="7658" href="Factorial.Law.html#7234" class="Bound">f</a> <a id="7660" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7662" href="Factorial.Law.html#7238" class="Bound">i</a><a id="7663" class="Symbol">)</a> <a id="7665" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7667" href="Factorial.Law.html#7243" class="Bound">p</a><a id="7668" class="Symbol">)))</a> <a id="7672" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7674" href="Factorial.Law.html#7234" class="Bound">f</a>
     <a id="7681" href="Factorial.Law.html#7634" class="Function">r</a> <a id="7683" class="Symbol">=</a> <a id="7685" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="7693" class="Symbol">(</a><a id="7694" href="Factorial.Law.html#1191" class="Bound">fe</a> <a id="7697" class="Symbol">_</a> <a id="7699" class="Symbol">_)</a> <a id="7702" class="Symbol">(λ</a> <a id="7705" href="Factorial.Law.html#7705" class="Bound">z</a> <a id="7707" class="Symbol">→</a> <a id="7709" class="Symbol">(</a><a id="7710" href="Factorial.Law.html#7518" class="Function">s</a> <a id="7712" href="Factorial.Law.html#7705" class="Bound">z</a><a id="7713" class="Symbol">)</a><a id="7714" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="7716" class="Symbol">)</a>

 <a id="factorial-steps.step₂"></a><a id="7720" href="Factorial.Law.html#7720" class="Function">step₂</a> <a id="7726" class="Symbol">:</a> <a id="7728" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="7743" class="Symbol">(</a><a id="7744" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a><a id="7747" class="Symbol">)</a> <a id="7749" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7751" class="Symbol">(</a><a id="7752" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="7754" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7756" href="Factorial.Law.html#4651" class="Bound">Y</a><a id="7757" class="Symbol">)</a>
       <a id="7766" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7768" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="7783" class="Symbol">(</a><a id="7784" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a><a id="7787" class="Symbol">)</a> <a id="7789" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7791" class="Symbol">(</a><a id="7792" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7794" href="Factorial.Law.html#7794" class="Bound">e</a> <a id="7796" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7798" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="7802" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7804" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a> <a id="7808" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7810" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="7812" href="Factorial.Law.html#7794" class="Bound">e</a> <a id="7814" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="7816" class="Symbol">(</a><a id="7817" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7821" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7822" class="Symbol">)</a> <a id="7824" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7826" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7830" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7831" class="Symbol">)</a>
 <a id="7834" href="Factorial.Law.html#7720" class="Function">step₂</a> <a id="7840" class="Symbol">=</a> <a id="7842" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="7849" class="Symbol">(</a><a id="7850" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="7857" class="Symbol">(</a><a id="7858" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="7873" class="Symbol">(</a><a id="7874" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a><a id="7877" class="Symbol">)))</a> <a id="7881" href="Factorial.Law.html#6246" class="Function">step₁</a>

 <a id="factorial-steps.step₃"></a><a id="7889" href="Factorial.Law.html#7889" class="Function">step₃</a> <a id="7895" class="Symbol">:</a> <a id="7897" class="Symbol">(</a><a id="7898" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="7913" class="Symbol">(</a><a id="7914" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a><a id="7917" class="Symbol">)</a> <a id="7919" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7921" class="Symbol">(</a><a id="7922" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7924" href="Factorial.Law.html#7924" class="Bound">e</a> <a id="7926" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7928" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="7932" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7934" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a> <a id="7938" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7940" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="7942" href="Factorial.Law.html#7924" class="Bound">e</a> <a id="7944" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="7946" class="Symbol">(</a><a id="7947" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7951" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7952" class="Symbol">)</a> <a id="7954" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7956" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7960" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7961" class="Symbol">))</a>
       <a id="7971" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7973" class="Symbol">(</a><a id="7974" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="7978" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7980" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a><a id="7983" class="Symbol">)</a>
 <a id="7986" href="Factorial.Law.html#7889" class="Function">step₃</a> <a id="7992" class="Symbol">=</a> <a id="7994" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="8001" href="Factorial.Law.html#8116" class="Function">φ</a> <a id="8003" class="Symbol">(</a><a id="8004" href="Factorial.Law.html#8352" class="Function">γ</a> <a id="8006" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8008" href="Factorial.Law.html#8803" class="Function">η</a> <a id="8010" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8012" href="Factorial.Law.html#10946" class="Function">ε</a><a id="8013" class="Symbol">)</a>
  <a id="8017" class="Keyword">where</a>
   <a id="8026" href="Factorial.Law.html#8026" class="Function">A</a> <a id="8028" class="Symbol">=</a> <a id="8030" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="8045" class="Symbol">(</a><a id="8046" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a><a id="8049" class="Symbol">)</a> <a id="8051" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8053" class="Symbol">(</a><a id="8054" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8056" href="Factorial.Law.html#8056" class="Bound">e</a> <a id="8058" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8060" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="8064" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8066" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a> <a id="8070" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8072" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="8074" href="Factorial.Law.html#8056" class="Bound">e</a> <a id="8076" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="8078" class="Symbol">(</a><a id="8079" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8083" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8084" class="Symbol">)</a> <a id="8086" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8088" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8092" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8093" class="Symbol">)</a>
   <a id="8098" href="Factorial.Law.html#8098" class="Function">B</a> <a id="8100" class="Symbol">=</a> <a id="8102" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="8106" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8108" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a>

   <a id="8116" href="Factorial.Law.html#8116" class="Function">φ</a> <a id="8118" class="Symbol">:</a> <a id="8120" href="Factorial.Law.html#8026" class="Function">A</a> <a id="8122" class="Symbol">→</a> <a id="8124" href="Factorial.Law.html#8098" class="Function">B</a>
   <a id="8129" href="Factorial.Law.html#8116" class="Function">φ</a> <a id="8131" class="Symbol">((</a><a id="8133" href="Factorial.Law.html#8133" class="Bound">t</a> <a id="8135" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8137" href="Factorial.Law.html#8137" class="Bound">i</a><a id="8138" class="Symbol">)</a> <a id="8140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8142" class="Symbol">((</a><a id="8144" href="Factorial.Law.html#8144" class="Bound">f</a> <a id="8146" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8148" href="Factorial.Law.html#8148" class="Bound">j</a><a id="8149" class="Symbol">)</a> <a id="8151" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8153" href="Factorial.Law.html#8153" class="Bound">p</a><a id="8154" class="Symbol">))</a> <a id="8157" class="Symbol">=</a> <a id="8159" href="Factorial.Law.html#8180" class="Function">g</a> <a id="8161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8163" href="Factorial.Law.html#8252" class="Function">k</a>
    <a id="8169" class="Keyword">where</a>
     <a id="8180" href="Factorial.Law.html#8180" class="Function">g</a> <a id="8182" class="Symbol">:</a> <a id="8184" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="8188" class="Symbol">→</a> <a id="8190" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a>
     <a id="8199" href="Factorial.Law.html#8180" class="Function">g</a> <a id="8201" class="Symbol">=</a> <a id="8203" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="8208" href="Factorial.Law.html#8133" class="Bound">t</a> <a id="8210" class="Symbol">(</a><a id="8211" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8215" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8216" class="Symbol">)</a> <a id="8218" href="Factorial.Law.html#8137" class="Bound">i</a> <a id="8220" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="8242" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8244" href="Factorial.Law.html#8144" class="Bound">f</a>

     <a id="8252" href="Factorial.Law.html#8252" class="Function">k</a> <a id="8254" class="Symbol">:</a> <a id="8256" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="8265" href="Factorial.Law.html#8180" class="Function">g</a>
     <a id="8272" href="Factorial.Law.html#8252" class="Function">k</a> <a id="8274" class="Symbol">=</a> <a id="8276" href="UF.Equiv.html#2145" class="Function">∘-is-equiv-abstract</a> <a id="8296" href="Factorial.Law.html#8148" class="Bound">j</a> <a id="8298" class="Symbol">(</a><a id="8299" href="Factorial.Swap.html#4462" class="Function">swap-is-equiv</a> <a id="8313" href="Factorial.Law.html#8133" class="Bound">t</a> <a id="8315" class="Symbol">(</a><a id="8316" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8320" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8321" class="Symbol">)</a> <a id="8323" href="Factorial.Law.html#8137" class="Bound">i</a> <a id="8325" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a><a id="8346" class="Symbol">)</a>

   <a id="8352" href="Factorial.Law.html#8352" class="Function">γ</a> <a id="8354" class="Symbol">:</a> <a id="8356" href="Factorial.Law.html#8098" class="Function">B</a> <a id="8358" class="Symbol">→</a> <a id="8360" href="Factorial.Law.html#8026" class="Function">A</a>
   <a id="8365" href="Factorial.Law.html#8352" class="Function">γ</a> <a id="8367" class="Symbol">(</a><a id="8368" href="Factorial.Law.html#8368" class="Bound">g</a> <a id="8370" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8372" href="Factorial.Law.html#8372" class="Bound">k</a><a id="8373" class="Symbol">)</a> <a id="8375" class="Symbol">=</a> <a id="8377" class="Symbol">(</a><a id="8378" href="Factorial.Law.html#8416" class="Function">t</a> <a id="8380" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8382" href="Factorial.Law.html#8449" class="Function">i</a><a id="8383" class="Symbol">)</a> <a id="8385" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8387" class="Symbol">((</a><a id="8389" href="Factorial.Law.html#8545" class="Function">f</a> <a id="8391" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8393" href="Factorial.Law.html#8617" class="Function">j</a><a id="8394" class="Symbol">)</a> <a id="8396" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8398" href="Factorial.Law.html#8719" class="Function">p</a><a id="8399" class="Symbol">)</a>
    <a id="8405" class="Keyword">where</a>
     <a id="8416" href="Factorial.Law.html#8416" class="Function">t</a> <a id="8418" class="Symbol">:</a> <a id="8420" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a>
     <a id="8429" href="Factorial.Law.html#8416" class="Function">t</a> <a id="8431" class="Symbol">=</a> <a id="8433" href="Factorial.Law.html#8368" class="Bound">g</a> <a id="8435" class="Symbol">(</a><a id="8436" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8440" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8441" class="Symbol">)</a>

     <a id="8449" href="Factorial.Law.html#8449" class="Function">i</a> <a id="8451" class="Symbol">:</a> <a id="8453" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="8465" href="Factorial.Law.html#8416" class="Function">t</a>
     <a id="8472" href="Factorial.Law.html#8449" class="Function">i</a> <a id="8474" class="Symbol">=</a> <a id="8476" href="UF.DiscreteAndSeparated.html#14603" class="Function">equivs-preserve-isolatedness</a> <a id="8505" href="Factorial.Law.html#8368" class="Bound">g</a> <a id="8507" href="Factorial.Law.html#8372" class="Bound">k</a> <a id="8509" class="Symbol">(</a><a id="8510" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8514" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8515" class="Symbol">)</a> <a id="8517" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a>

     <a id="8545" href="Factorial.Law.html#8545" class="Function">f</a> <a id="8547" class="Symbol">:</a> <a id="8549" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="8553" class="Symbol">→</a> <a id="8555" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a>
     <a id="8564" href="Factorial.Law.html#8545" class="Function">f</a> <a id="8566" class="Symbol">=</a> <a id="8568" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="8573" href="Factorial.Law.html#8416" class="Function">t</a> <a id="8575" class="Symbol">(</a><a id="8576" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8580" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8581" class="Symbol">)</a> <a id="8583" href="Factorial.Law.html#8449" class="Function">i</a> <a id="8585" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="8607" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8609" href="Factorial.Law.html#8368" class="Bound">g</a>

     <a id="8617" href="Factorial.Law.html#8617" class="Function">j</a> <a id="8619" class="Symbol">:</a> <a id="8621" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="8630" href="Factorial.Law.html#8545" class="Function">f</a>
     <a id="8637" href="Factorial.Law.html#8617" class="Function">j</a> <a id="8639" class="Symbol">=</a> <a id="8641" href="UF.Equiv.html#2145" class="Function">∘-is-equiv-abstract</a> <a id="8661" href="Factorial.Law.html#8372" class="Bound">k</a> <a id="8663" class="Symbol">(</a><a id="8664" href="Factorial.Swap.html#4462" class="Function">swap-is-equiv</a> <a id="8678" href="Factorial.Law.html#8416" class="Function">t</a> <a id="8680" class="Symbol">(</a><a id="8681" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8685" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8686" class="Symbol">)</a> <a id="8688" href="Factorial.Law.html#8449" class="Function">i</a> <a id="8690" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a><a id="8711" class="Symbol">)</a>

     <a id="8719" href="Factorial.Law.html#8719" class="Function">p</a> <a id="8721" class="Symbol">:</a> <a id="8723" href="Factorial.Law.html#8545" class="Function">f</a> <a id="8725" class="Symbol">(</a><a id="8726" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8730" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8731" class="Symbol">)</a> <a id="8733" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8735" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8739" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
     <a id="8746" href="Factorial.Law.html#8719" class="Function">p</a> <a id="8748" class="Symbol">=</a> <a id="8750" href="Factorial.Swap.html#1270" class="Function">swap-equation₀</a> <a id="8765" href="Factorial.Law.html#8416" class="Function">t</a> <a id="8767" class="Symbol">(</a><a id="8768" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8772" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8773" class="Symbol">)</a> <a id="8775" href="Factorial.Law.html#8449" class="Function">i</a> <a id="8777" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a>

   <a id="8803" href="Factorial.Law.html#8803" class="Function">η</a> <a id="8805" class="Symbol">:</a> <a id="8807" href="Factorial.Law.html#8352" class="Function">γ</a> <a id="8809" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8811" href="Factorial.Law.html#8116" class="Function">φ</a> <a id="8813" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="8815" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="8821" href="Factorial.Law.html#8803" class="Function">η</a> <a id="8823" class="Symbol">((</a><a id="8825" href="Factorial.Law.html#8825" class="Bound">t</a> <a id="8827" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8829" href="Factorial.Law.html#8829" class="Bound">i</a><a id="8830" class="Symbol">)</a> <a id="8832" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8834" class="Symbol">((</a><a id="8836" href="Factorial.Law.html#8836" class="Bound">f</a> <a id="8838" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8840" href="Factorial.Law.html#8840" class="Bound">j</a><a id="8841" class="Symbol">)</a> <a id="8843" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8845" href="Factorial.Law.html#8845" class="Bound">p</a><a id="8846" class="Symbol">))</a> <a id="8849" class="Symbol">=</a> <a id="8851" href="Factorial.Law.html#10766" class="Function">s</a>
    <a id="8857" class="Keyword">where</a>
     <a id="8868" href="Factorial.Law.html#8868" class="Function">g</a> <a id="8870" class="Symbol">:</a> <a id="8872" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="8876" class="Symbol">→</a> <a id="8878" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a>
     <a id="8887" href="Factorial.Law.html#8868" class="Function">g</a> <a id="8889" class="Symbol">=</a> <a id="8891" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="8896" href="Factorial.Law.html#8825" class="Bound">t</a> <a id="8898" class="Symbol">(</a><a id="8899" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8903" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8904" class="Symbol">)</a> <a id="8906" href="Factorial.Law.html#8829" class="Bound">i</a> <a id="8908" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="8930" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8932" href="Factorial.Law.html#8836" class="Bound">f</a>

     <a id="8940" href="Factorial.Law.html#8940" class="Function">k</a> <a id="8942" class="Symbol">:</a> <a id="8944" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="8953" href="Factorial.Law.html#8868" class="Function">g</a>
     <a id="8960" href="Factorial.Law.html#8940" class="Function">k</a> <a id="8962" class="Symbol">=</a> <a id="8964" href="UF.Equiv.html#2145" class="Function">∘-is-equiv-abstract</a> <a id="8984" href="Factorial.Law.html#8840" class="Bound">j</a> <a id="8986" class="Symbol">(</a><a id="8987" href="Factorial.Swap.html#4462" class="Function">swap-is-equiv</a> <a id="9001" href="Factorial.Law.html#8825" class="Bound">t</a> <a id="9003" class="Symbol">(</a><a id="9004" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9008" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9009" class="Symbol">)</a> <a id="9011" href="Factorial.Law.html#8829" class="Bound">i</a> <a id="9013" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a><a id="9034" class="Symbol">)</a>

     <a id="9042" href="Factorial.Law.html#9042" class="Function">t&#39;</a> <a id="9045" class="Symbol">:</a> <a id="9047" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a>
     <a id="9056" href="Factorial.Law.html#9042" class="Function">t&#39;</a> <a id="9059" class="Symbol">=</a> <a id="9061" href="Factorial.Law.html#8868" class="Function">g</a> <a id="9063" class="Symbol">(</a><a id="9064" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9068" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9069" class="Symbol">)</a>

     <a id="9077" href="Factorial.Law.html#9077" class="Function">i&#39;</a> <a id="9080" class="Symbol">:</a> <a id="9082" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="9094" href="Factorial.Law.html#9042" class="Function">t&#39;</a>
     <a id="9102" href="Factorial.Law.html#9077" class="Function">i&#39;</a> <a id="9105" class="Symbol">=</a> <a id="9107" href="UF.DiscreteAndSeparated.html#14603" class="Function">equivs-preserve-isolatedness</a> <a id="9136" href="Factorial.Law.html#8868" class="Function">g</a> <a id="9138" href="Factorial.Law.html#8940" class="Function">k</a> <a id="9140" class="Symbol">(</a><a id="9141" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9145" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9146" class="Symbol">)</a> <a id="9148" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a>

     <a id="9176" href="Factorial.Law.html#9176" class="Function">q</a> <a id="9178" class="Symbol">:</a> <a id="9180" href="Factorial.Law.html#9042" class="Function">t&#39;</a> <a id="9183" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9185" href="Factorial.Law.html#8825" class="Bound">t</a>
     <a id="9192" href="Factorial.Law.html#9176" class="Function">q</a> <a id="9194" class="Symbol">=</a> <a id="9196" href="Factorial.Law.html#8868" class="Function">g</a> <a id="9198" class="Symbol">(</a><a id="9199" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9203" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9204" class="Symbol">)</a>                                      <a id="9243" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9246" href="Factorial.Law.html#9390" class="Function">a</a> <a id="9248" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="9259" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="9264" href="Factorial.Law.html#8825" class="Bound">t</a> <a id="9266" class="Symbol">(</a><a id="9267" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9271" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9272" class="Symbol">)</a> <a id="9274" href="Factorial.Law.html#8829" class="Bound">i</a> <a id="9276" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="9298" class="Symbol">(</a><a id="9299" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9303" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9304" class="Symbol">)</a> <a id="9306" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9309" href="Factorial.Law.html#9447" class="Function">b</a> <a id="9311" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="9322" href="Factorial.Law.html#8825" class="Bound">t</a>                                              <a id="9369" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
      <a id="9377" class="Keyword">where</a>
       <a id="9390" href="Factorial.Law.html#9390" class="Function">a</a> <a id="9392" class="Symbol">=</a> <a id="9394" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9397" class="Symbol">(</a><a id="9398" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="9403" href="Factorial.Law.html#8825" class="Bound">t</a> <a id="9405" class="Symbol">(</a><a id="9406" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9410" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9411" class="Symbol">)</a> <a id="9413" href="Factorial.Law.html#8829" class="Bound">i</a> <a id="9415" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a><a id="9436" class="Symbol">)</a> <a id="9438" href="Factorial.Law.html#8845" class="Bound">p</a>
       <a id="9447" href="Factorial.Law.html#9447" class="Function">b</a> <a id="9449" class="Symbol">=</a> <a id="9451" href="Factorial.Swap.html#1449" class="Function">swap-equation₁</a> <a id="9466" href="Factorial.Law.html#8825" class="Bound">t</a> <a id="9468" class="Symbol">(</a><a id="9469" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9473" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9474" class="Symbol">)</a> <a id="9476" href="Factorial.Law.html#8829" class="Bound">i</a> <a id="9478" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a>

     <a id="9506" href="Factorial.Law.html#9506" class="Function">r</a> <a id="9508" class="Symbol">:</a> <a id="9510" class="Symbol">(</a><a id="9511" href="Factorial.Law.html#9042" class="Function">t&#39;</a> <a id="9514" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9516" href="Factorial.Law.html#9077" class="Function">i&#39;</a><a id="9518" class="Symbol">)</a> <a id="9520" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9522" class="Symbol">(</a><a id="9523" href="Factorial.Law.html#8825" class="Bound">t</a> <a id="9525" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9527" href="Factorial.Law.html#8829" class="Bound">i</a><a id="9528" class="Symbol">)</a>
     <a id="9535" href="Factorial.Law.html#9506" class="Function">r</a> <a id="9537" class="Symbol">=</a> <a id="9539" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="9552" class="Symbol">(</a><a id="9553" href="UF.DiscreteAndSeparated.html#16944" class="Function">being-isolated-is-prop</a> <a id="9576" href="Factorial.Law.html#1191" class="Bound">fe</a><a id="9578" class="Symbol">)</a> <a id="9580" href="Factorial.Law.html#9176" class="Function">q</a>

     <a id="9588" href="Factorial.Law.html#9588" class="Function">f&#39;</a> <a id="9591" class="Symbol">:</a> <a id="9593" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="9597" class="Symbol">→</a> <a id="9599" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a>
     <a id="9608" href="Factorial.Law.html#9588" class="Function">f&#39;</a> <a id="9611" class="Symbol">=</a> <a id="9613" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="9618" href="Factorial.Law.html#9042" class="Function">t&#39;</a> <a id="9621" class="Symbol">(</a><a id="9622" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9626" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9627" class="Symbol">)</a> <a id="9629" href="Factorial.Law.html#9077" class="Function">i&#39;</a> <a id="9632" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="9654" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9656" href="Factorial.Law.html#8868" class="Function">g</a>

     <a id="9664" href="Factorial.Law.html#9664" class="Function">j&#39;</a> <a id="9667" class="Symbol">:</a> <a id="9669" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="9678" href="Factorial.Law.html#9588" class="Function">f&#39;</a>
     <a id="9686" href="Factorial.Law.html#9664" class="Function">j&#39;</a> <a id="9689" class="Symbol">=</a> <a id="9691" href="UF.Equiv.html#2145" class="Function">∘-is-equiv-abstract</a>
           <a id="9722" href="Factorial.Law.html#8940" class="Function">k</a>
           <a id="9735" class="Symbol">(</a><a id="9736" href="Factorial.Swap.html#4462" class="Function">swap-is-equiv</a> <a id="9750" href="Factorial.Law.html#9042" class="Function">t&#39;</a> <a id="9753" class="Symbol">(</a><a id="9754" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9758" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9759" class="Symbol">)</a> <a id="9761" href="Factorial.Law.html#9077" class="Function">i&#39;</a> <a id="9764" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a><a id="9785" class="Symbol">)</a>

     <a id="9793" href="Factorial.Law.html#9793" class="Function">h</a> <a id="9795" class="Symbol">:</a> <a id="9797" href="Factorial.Law.html#9588" class="Function">f&#39;</a> <a id="9800" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="9802" href="Factorial.Law.html#8836" class="Bound">f</a>
     <a id="9809" href="Factorial.Law.html#9793" class="Function">h</a> <a id="9811" href="Factorial.Law.html#9811" class="Bound">z</a> <a id="9813" class="Symbol">=</a> <a id="9815" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="9820" href="Factorial.Law.html#9042" class="Function">t&#39;</a> <a id="9823" class="Symbol">(</a><a id="9824" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9828" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9829" class="Symbol">)</a> <a id="9831" href="Factorial.Law.html#9077" class="Function">i&#39;</a> <a id="9834" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a>
            <a id="9868" class="Symbol">(</a><a id="9869" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="9874" href="Factorial.Law.html#8825" class="Bound">t</a> <a id="9876" class="Symbol">(</a><a id="9877" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9881" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9882" class="Symbol">)</a> <a id="9884" href="Factorial.Law.html#8829" class="Bound">i</a> <a id="9886" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="9908" class="Symbol">(</a><a id="9909" href="Factorial.Law.html#8836" class="Bound">f</a> <a id="9911" href="Factorial.Law.html#9811" class="Bound">z</a><a id="9912" class="Symbol">))</a>  <a id="9916" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9919" href="Factorial.Law.html#10291" class="Function">a</a> <a id="9921" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="9934" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="9939" href="Factorial.Law.html#8825" class="Bound">t</a> <a id="9941" class="Symbol">(</a><a id="9942" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9946" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9947" class="Symbol">)</a> <a id="9949" href="Factorial.Law.html#8829" class="Bound">i</a> <a id="9951" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a>
            <a id="9985" class="Symbol">(</a><a id="9986" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="9991" href="Factorial.Law.html#8825" class="Bound">t</a> <a id="9993" class="Symbol">(</a><a id="9994" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9998" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9999" class="Symbol">)</a> <a id="10001" href="Factorial.Law.html#8829" class="Bound">i</a> <a id="10003" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="10025" class="Symbol">(</a><a id="10026" href="Factorial.Law.html#8836" class="Bound">f</a> <a id="10028" href="Factorial.Law.html#9811" class="Bound">z</a><a id="10029" class="Symbol">))</a>  <a id="10033" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10036" href="Factorial.Law.html#10309" class="Function">b</a> <a id="10038" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>

           <a id="10052" href="Factorial.Law.html#8836" class="Bound">f</a> <a id="10054" href="Factorial.Law.html#9811" class="Bound">z</a>                                              <a id="10101" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
      <a id="10109" class="Keyword">where</a>
       <a id="10122" href="Factorial.Law.html#10122" class="Function">ψ</a> <a id="10124" class="Symbol">:</a> <a id="10126" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="10141" class="Symbol">(</a><a id="10142" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a><a id="10145" class="Symbol">)</a> <a id="10147" class="Symbol">→</a> <a id="10149" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a>
       <a id="10160" href="Factorial.Law.html#10122" class="Function">ψ</a> <a id="10162" class="Symbol">(</a><a id="10163" href="Factorial.Law.html#10163" class="Bound">t&#39;</a> <a id="10166" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10168" href="Factorial.Law.html#10168" class="Bound">i&#39;</a><a id="10170" class="Symbol">)</a> <a id="10172" class="Symbol">=</a> <a id="10174" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="10179" href="Factorial.Law.html#10163" class="Bound">t&#39;</a> <a id="10182" class="Symbol">(</a><a id="10183" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10187" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10188" class="Symbol">)</a> <a id="10190" href="Factorial.Law.html#10168" class="Bound">i&#39;</a> <a id="10193" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a>
                      <a id="10237" class="Symbol">(</a><a id="10238" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="10243" href="Factorial.Law.html#8825" class="Bound">t</a> <a id="10245" class="Symbol">(</a><a id="10246" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10250" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10251" class="Symbol">)</a> <a id="10253" href="Factorial.Law.html#8829" class="Bound">i</a> <a id="10255" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="10277" class="Symbol">(</a><a id="10278" href="Factorial.Law.html#8836" class="Bound">f</a> <a id="10280" href="Factorial.Law.html#9811" class="Bound">z</a><a id="10281" class="Symbol">))</a>
       <a id="10291" href="Factorial.Law.html#10291" class="Function">a</a> <a id="10293" class="Symbol">=</a> <a id="10295" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10298" href="Factorial.Law.html#10122" class="Function">ψ</a> <a id="10300" href="Factorial.Law.html#9506" class="Function">r</a>
       <a id="10309" href="Factorial.Law.html#10309" class="Function">b</a> <a id="10311" class="Symbol">=</a> <a id="10313" href="Factorial.Swap.html#3328" class="Function">swap-involutive</a> <a id="10329" href="Factorial.Law.html#8825" class="Bound">t</a> <a id="10331" class="Symbol">(</a><a id="10332" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10336" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10337" class="Symbol">)</a> <a id="10339" href="Factorial.Law.html#8829" class="Bound">i</a> <a id="10341" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="10363" class="Symbol">(</a><a id="10364" href="Factorial.Law.html#8836" class="Bound">f</a> <a id="10366" href="Factorial.Law.html#9811" class="Bound">z</a><a id="10367" class="Symbol">)</a>

     <a id="10375" href="Factorial.Law.html#10375" class="Function">m</a> <a id="10377" class="Symbol">:</a> <a id="10379" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="10391" class="Symbol">(</a><a id="10392" href="Factorial.Law.html#8836" class="Bound">f</a> <a id="10394" class="Symbol">(</a><a id="10395" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10399" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10400" class="Symbol">))</a>
     <a id="10408" href="Factorial.Law.html#10375" class="Function">m</a> <a id="10410" class="Symbol">=</a> <a id="10412" href="UF.DiscreteAndSeparated.html#14603" class="Function">equivs-preserve-isolatedness</a> <a id="10441" href="Factorial.Law.html#8836" class="Bound">f</a> <a id="10443" href="Factorial.Law.html#8840" class="Bound">j</a> <a id="10445" class="Symbol">(</a><a id="10446" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10450" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10451" class="Symbol">)</a> <a id="10453" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a>

     <a id="10481" href="Factorial.Law.html#10481" class="Function">n</a> <a id="10483" class="Symbol">:</a> <a id="10485" class="Symbol">{</a><a id="10486" href="Factorial.Law.html#10486" class="Bound">t</a> <a id="10488" class="Symbol">:</a> <a id="10490" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a><a id="10493" class="Symbol">}</a> <a id="10495" class="Symbol">→</a> <a id="10497" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10505" class="Symbol">(</a><a id="10506" href="Factorial.Law.html#8836" class="Bound">f</a> <a id="10508" class="Symbol">(</a><a id="10509" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10513" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10514" class="Symbol">)</a> <a id="10516" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10518" href="Factorial.Law.html#10486" class="Bound">t</a><a id="10519" class="Symbol">)</a>
     <a id="10526" href="Factorial.Law.html#10481" class="Function">n</a> <a id="10528" class="Symbol">=</a> <a id="10530" href="UF.DiscreteAndSeparated.html#17975" class="Function">isolated-points-are-h-isolated</a> <a id="10561" class="Symbol">(</a><a id="10562" href="Factorial.Law.html#8836" class="Bound">f</a> <a id="10564" class="Symbol">(</a><a id="10565" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10569" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10570" class="Symbol">))</a> <a id="10573" href="Factorial.Law.html#10375" class="Function">m</a>

     <a id="10581" href="Factorial.Law.html#10581" class="Function">o</a> <a id="10583" class="Symbol">:</a> <a id="10585" href="Factorial.Law.html#9588" class="Function">f&#39;</a> <a id="10588" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10590" href="Factorial.Law.html#9664" class="Function">j&#39;</a> <a id="10593" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10595" href="Factorial.Law.html#8836" class="Bound">f</a> <a id="10597" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10599" href="Factorial.Law.html#8840" class="Bound">j</a>
     <a id="10606" href="Factorial.Law.html#10581" class="Function">o</a> <a id="10608" class="Symbol">=</a> <a id="10610" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="10623" class="Symbol">(</a><a id="10624" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="10644" href="Factorial.Law.html#1191" class="Bound">fe</a><a id="10646" class="Symbol">)</a> <a id="10648" class="Symbol">(</a><a id="10649" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="10657" class="Symbol">(</a><a id="10658" href="Factorial.Law.html#1191" class="Bound">fe</a> <a id="10661" class="Symbol">_</a> <a id="10663" class="Symbol">_)</a> <a id="10666" href="Factorial.Law.html#9793" class="Function">h</a><a id="10667" class="Symbol">)</a>

     <a id="10675" href="Factorial.Law.html#10675" class="Function">p&#39;</a> <a id="10678" class="Symbol">:</a> <a id="10680" href="Factorial.Law.html#9588" class="Function">f&#39;</a> <a id="10683" class="Symbol">(</a><a id="10684" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10688" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10689" class="Symbol">)</a> <a id="10691" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10693" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10697" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
     <a id="10704" href="Factorial.Law.html#10675" class="Function">p&#39;</a> <a id="10707" class="Symbol">=</a> <a id="10709" href="Factorial.Swap.html#1270" class="Function">swap-equation₀</a> <a id="10724" href="Factorial.Law.html#9042" class="Function">t&#39;</a> <a id="10727" class="Symbol">(</a><a id="10728" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10732" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10733" class="Symbol">)</a> <a id="10735" href="Factorial.Law.html#9077" class="Function">i&#39;</a> <a id="10738" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a>

     <a id="10766" href="Factorial.Law.html#10766" class="Function">s</a> <a id="10768" class="Symbol">:</a> <a id="10770" class="Symbol">((</a><a id="10772" href="Factorial.Law.html#9042" class="Function">t&#39;</a> <a id="10775" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10777" href="Factorial.Law.html#9077" class="Function">i&#39;</a><a id="10779" class="Symbol">)</a> <a id="10781" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10783" class="Symbol">((</a><a id="10785" href="Factorial.Law.html#9588" class="Function">f&#39;</a> <a id="10788" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10790" href="Factorial.Law.html#9664" class="Function">j&#39;</a><a id="10792" class="Symbol">)</a> <a id="10794" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10796" href="Factorial.Law.html#10675" class="Function">p&#39;</a><a id="10798" class="Symbol">))</a> <a id="10801" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10803" class="Symbol">((</a><a id="10805" href="Factorial.Law.html#8825" class="Bound">t</a> <a id="10807" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10809" href="Factorial.Law.html#8829" class="Bound">i</a><a id="10810" class="Symbol">)</a> <a id="10812" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10814" class="Symbol">((</a><a id="10816" href="Factorial.Law.html#8836" class="Bound">f</a> <a id="10818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10820" href="Factorial.Law.html#8840" class="Bound">j</a><a id="10821" class="Symbol">)</a> <a id="10823" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10825" href="Factorial.Law.html#8845" class="Bound">p</a><a id="10826" class="Symbol">))</a>
     <a id="10834" href="Factorial.Law.html#10766" class="Function">s</a> <a id="10836" class="Symbol">=</a> <a id="10838" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="10845" href="Factorial.Law.html#9506" class="Function">r</a> <a id="10847" class="Symbol">(</a><a id="10848" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="10855" class="Symbol">(</a><a id="10856" href="Factorial.Law.html#10581" class="Function">o</a> <a id="10858" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10860" href="Factorial.Law.html#10481" class="Function">n</a> <a id="10862" href="Factorial.Law.html#10890" class="Function">top&#39;</a> <a id="10867" href="Factorial.Law.html#8845" class="Bound">p</a><a id="10868" class="Symbol">))</a>
      <a id="10877" class="Keyword">where</a>
       <a id="10890" href="Factorial.Law.html#10890" class="Function">top&#39;</a> <a id="10895" class="Symbol">=</a> <a id="10897" href="MLTT.Id.html#734" class="Function">transport</a> <a id="10907" class="Symbol">(λ</a> <a id="10910" href="Factorial.Law.html#10910" class="Bound">-</a> <a id="10912" class="Symbol">→</a> <a id="10914" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="10916" href="Factorial.Law.html#10910" class="Bound">-</a> <a id="10918" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="10920" class="Symbol">(</a><a id="10921" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10925" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10926" class="Symbol">)</a> <a id="10928" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10930" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10934" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10935" class="Symbol">)</a> <a id="10937" href="Factorial.Law.html#10581" class="Function">o</a> <a id="10939" href="Factorial.Law.html#10675" class="Function">p&#39;</a>

   <a id="10946" href="Factorial.Law.html#10946" class="Function">ε</a> <a id="10948" class="Symbol">:</a> <a id="10950" href="Factorial.Law.html#8116" class="Function">φ</a> <a id="10952" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10954" href="Factorial.Law.html#8352" class="Function">γ</a> <a id="10956" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="10958" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="10964" href="Factorial.Law.html#10946" class="Function">ε</a> <a id="10966" class="Symbol">(</a><a id="10967" href="Factorial.Law.html#10967" class="Bound">g</a> <a id="10969" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10971" href="Factorial.Law.html#10971" class="Bound">k</a><a id="10972" class="Symbol">)</a> <a id="10974" class="Symbol">=</a> <a id="10976" href="Factorial.Law.html#11328" class="Function">r</a>
    <a id="10982" class="Keyword">where</a>
     <a id="10993" href="Factorial.Law.html#10993" class="Function">z</a> <a id="10995" class="Symbol">:</a> <a id="10997" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a>
     <a id="11006" href="Factorial.Law.html#10993" class="Function">z</a> <a id="11008" class="Symbol">=</a> <a id="11010" href="Factorial.Law.html#10967" class="Bound">g</a> <a id="11012" class="Symbol">(</a><a id="11013" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11017" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11018" class="Symbol">)</a>

     <a id="11026" href="Factorial.Law.html#11026" class="Function">i</a> <a id="11028" class="Symbol">:</a> <a id="11030" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="11042" href="Factorial.Law.html#10993" class="Function">z</a>
     <a id="11049" href="Factorial.Law.html#11026" class="Function">i</a> <a id="11051" class="Symbol">=</a> <a id="11053" href="UF.DiscreteAndSeparated.html#14603" class="Function">equivs-preserve-isolatedness</a> <a id="11082" href="Factorial.Law.html#10967" class="Bound">g</a> <a id="11084" href="Factorial.Law.html#10971" class="Bound">k</a> <a id="11086" class="Symbol">(</a><a id="11087" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11091" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11092" class="Symbol">)</a> <a id="11094" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a>

     <a id="11122" href="Factorial.Law.html#11122" class="Function">h</a> <a id="11124" class="Symbol">:</a> <a id="11126" class="Symbol">(</a><a id="11127" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="11132" class="Symbol">(</a><a id="11133" href="Factorial.Law.html#10967" class="Bound">g</a> <a id="11135" class="Symbol">(</a><a id="11136" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11140" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11141" class="Symbol">))</a> <a id="11144" class="Symbol">(</a><a id="11145" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11149" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11150" class="Symbol">)</a> <a id="11152" href="Factorial.Law.html#11026" class="Function">i</a> <a id="11154" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a><a id="11175" class="Symbol">)</a>
       <a id="11184" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11186" class="Symbol">(</a><a id="11187" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="11192" class="Symbol">(</a><a id="11193" href="Factorial.Law.html#10967" class="Bound">g</a> <a id="11195" class="Symbol">(</a><a id="11196" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11200" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11201" class="Symbol">))</a> <a id="11204" class="Symbol">(</a><a id="11205" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11209" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11210" class="Symbol">)</a> <a id="11212" href="Factorial.Law.html#11026" class="Function">i</a> <a id="11214" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a><a id="11235" class="Symbol">)</a>
       <a id="11244" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11246" href="Factorial.Law.html#10967" class="Bound">g</a>
       <a id="11255" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11257" href="Factorial.Law.html#10967" class="Bound">g</a>
     <a id="11264" href="Factorial.Law.html#11122" class="Function">h</a> <a id="11266" class="Symbol">=</a> <a id="11268" href="Factorial.Swap.html#3328" class="Function">swap-involutive</a> <a id="11284" href="Factorial.Law.html#10993" class="Function">z</a> <a id="11286" class="Symbol">(</a><a id="11287" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11291" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11292" class="Symbol">)</a> <a id="11294" href="Factorial.Law.html#11026" class="Function">i</a> <a id="11296" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="11318" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11320" href="Factorial.Law.html#10967" class="Bound">g</a>

     <a id="11328" href="Factorial.Law.html#11328" class="Function">r</a> <a id="11330" class="Symbol">:</a> <a id="11332" href="Factorial.Law.html#8116" class="Function">φ</a> <a id="11334" class="Symbol">(</a><a id="11335" href="Factorial.Law.html#8352" class="Function">γ</a> <a id="11337" class="Symbol">(</a><a id="11338" href="Factorial.Law.html#10967" class="Bound">g</a> <a id="11340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11342" href="Factorial.Law.html#10971" class="Bound">k</a><a id="11343" class="Symbol">))</a> <a id="11346" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11348" class="Symbol">(</a><a id="11349" href="Factorial.Law.html#10967" class="Bound">g</a> <a id="11351" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11353" href="Factorial.Law.html#10971" class="Bound">k</a><a id="11354" class="Symbol">)</a>
     <a id="11361" href="Factorial.Law.html#11328" class="Function">r</a> <a id="11363" class="Symbol">=</a> <a id="11365" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="11372" class="Symbol">(</a><a id="11373" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="11381" class="Symbol">(</a><a id="11382" href="Factorial.Law.html#1191" class="Bound">fe</a> <a id="11385" class="Symbol">_</a> <a id="11387" class="Symbol">_)</a> <a id="11390" href="Factorial.Law.html#11122" class="Function">h</a> <a id="11392" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11394" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="11414" href="Factorial.Law.html#1191" class="Bound">fe</a> <a id="11417" href="Factorial.Law.html#10967" class="Bound">g</a> <a id="11419" class="Symbol">_</a> <a id="11421" href="Factorial.Law.html#10971" class="Bound">k</a><a id="11422" class="Symbol">)</a>

 <a id="factorial-steps.step₄"></a><a id="11426" href="Factorial.Law.html#11426" class="Function">step₄</a> <a id="11432" class="Symbol">:</a> <a id="11434" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="11449" class="Symbol">(</a><a id="11450" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a><a id="11453" class="Symbol">)</a> <a id="11455" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11457" class="Symbol">(</a><a id="11458" href="Factorial.Law.html#4632" class="Bound">X</a> <a id="11460" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11462" href="Factorial.Law.html#4651" class="Bound">Y</a><a id="11463" class="Symbol">)</a> <a id="11465" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11467" class="Symbol">(</a><a id="11468" href="Factorial.Law.html#4676" class="Function">X+𝟙</a> <a id="11472" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11474" href="Factorial.Law.html#4693" class="Function">Y+𝟙</a><a id="11477" class="Symbol">)</a>
 <a id="11480" href="Factorial.Law.html#11426" class="Function">step₄</a> <a id="11486" class="Symbol">=</a> <a id="11488" href="Factorial.Law.html#7720" class="Function">step₂</a> <a id="11494" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="11496" href="Factorial.Law.html#7889" class="Function">step₃</a>

<a id="11503" class="Markup">\end{code}</a><a id="11513" class="Background">

This is the end of the submodule, which has the following corollaries:

</a><a id="11587" class="Markup">\begin{code}</a>

<a id="general-factorial"></a><a id="11601" href="Factorial.Law.html#11601" class="Function">general-factorial</a> <a id="11619" class="Symbol">:</a> <a id="11621" class="Symbol">(</a><a id="11622" href="Factorial.Law.html#11622" class="Bound">X</a> <a id="11624" class="Symbol">:</a> <a id="11626" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11628" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11630" class="Symbol">)</a>
                  <a id="11650" class="Symbol">→</a> <a id="11652" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="11667" class="Symbol">(</a><a id="11668" href="Factorial.Law.html#11622" class="Bound">X</a> <a id="11670" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11672" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="11673" class="Symbol">)</a> <a id="11675" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11677" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="11681" href="Factorial.Law.html#11622" class="Bound">X</a> <a id="11683" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11685" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="11689" class="Symbol">(</a><a id="11690" href="Factorial.Law.html#11622" class="Bound">X</a> <a id="11692" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11694" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="11695" class="Symbol">)</a>
<a id="11697" href="Factorial.Law.html#11601" class="Function">general-factorial</a> <a id="11715" class="Symbol">{</a><a id="11716" href="Factorial.Law.html#11716" class="Bound">𝓤</a><a id="11717" class="Symbol">}</a> <a id="11719" href="Factorial.Law.html#11719" class="Bound">X</a> <a id="11721" class="Symbol">=</a> <a id="11723" href="Factorial.Law.html#11426" class="Function">factorial-steps.step₄</a> <a id="11745" href="Factorial.Law.html#11716" class="Bound">𝓤</a> <a id="11747" href="Factorial.Law.html#11716" class="Bound">𝓤</a> <a id="11749" href="Factorial.Law.html#11719" class="Bound">X</a> <a id="11751" href="Factorial.Law.html#11719" class="Bound">X</a>

<a id="discrete-factorial"></a><a id="11754" href="Factorial.Law.html#11754" class="Function">discrete-factorial</a> <a id="11773" class="Symbol">:</a> <a id="11775" class="Symbol">(</a><a id="11776" href="Factorial.Law.html#11776" class="Bound">X</a> <a id="11778" class="Symbol">:</a> <a id="11780" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11782" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11784" class="Symbol">)</a>
                   <a id="11805" class="Symbol">→</a> <a id="11807" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="11819" href="Factorial.Law.html#11776" class="Bound">X</a>
                   <a id="11840" class="Symbol">→</a> <a id="11842" class="Symbol">(</a><a id="11843" href="Factorial.Law.html#11776" class="Bound">X</a> <a id="11845" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11847" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="11848" class="Symbol">)</a> <a id="11850" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11852" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="11856" href="Factorial.Law.html#11776" class="Bound">X</a> <a id="11858" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11860" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="11864" class="Symbol">(</a><a id="11865" href="Factorial.Law.html#11776" class="Bound">X</a> <a id="11867" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11869" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="11870" class="Symbol">)</a>
<a id="11872" href="Factorial.Law.html#11754" class="Function">discrete-factorial</a> <a id="11891" href="Factorial.Law.html#11891" class="Bound">X</a> <a id="11893" href="Factorial.Law.html#11893" class="Bound">d</a> <a id="11895" class="Symbol">=</a> <a id="11897" href="Factorial.Law.html#12007" class="Function">γ</a>
 <a id="11900" class="Keyword">where</a>
 <a id="11907" href="Factorial.Law.html#11907" class="Function">i</a> <a id="11909" class="Symbol">=</a> <a id="11911" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a>
      <a id="11924" class="Symbol">(</a><a id="11925" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="11931" class="Symbol">(</a><a id="11932" href="Factorial.Law.html#2498" class="Function">≃-cods</a> <a id="11939" class="Symbol">(</a><a id="11940" href="Factorial.Law.html#11891" class="Bound">X</a> <a id="11942" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11944" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="11945" class="Symbol">)</a>
      <a id="11953" class="Symbol">(</a> <a id="11955" href="UF.DiscreteAndSeparated.html#3705" class="Function">+-is-discrete</a> <a id="11969" href="Factorial.Law.html#11893" class="Bound">d</a> <a id="11971" href="UF.DiscreteAndSeparated.html#2121" class="Function">𝟙-is-discrete</a><a id="11984" class="Symbol">)))</a> <a id="11988" class="Symbol">(</a><a id="11989" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="11996" class="Symbol">(</a><a id="11997" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="12001" href="Factorial.Law.html#11891" class="Bound">X</a><a id="12002" class="Symbol">))</a>

 <a id="12007" href="Factorial.Law.html#12007" class="Function">γ</a> <a id="12009" class="Symbol">=</a> <a id="12011" class="Symbol">(</a><a id="12012" href="Factorial.Law.html#11891" class="Bound">X</a> <a id="12014" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12016" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="12017" class="Symbol">)</a> <a id="12019" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12021" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="12025" href="Factorial.Law.html#11891" class="Bound">X</a>                <a id="12042" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12045" href="Factorial.Law.html#11907" class="Function">i</a> <a id="12047" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
     <a id="12054" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="12069" class="Symbol">(</a><a id="12070" href="Factorial.Law.html#11891" class="Bound">X</a> <a id="12072" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12074" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="12075" class="Symbol">)</a> <a id="12077" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12079" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="12083" href="Factorial.Law.html#11891" class="Bound">X</a> <a id="12085" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12088" href="Factorial.Law.html#11601" class="Function">general-factorial</a> <a id="12106" href="Factorial.Law.html#11891" class="Bound">X</a> <a id="12108" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
     <a id="12115" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="12119" class="Symbol">(</a><a id="12120" href="Factorial.Law.html#11891" class="Bound">X</a> <a id="12122" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12124" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="12125" class="Symbol">)</a>                    <a id="12146" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="perfect-factorial"></a><a id="12149" href="Factorial.Law.html#12149" class="Function">perfect-factorial</a> <a id="12167" class="Symbol">:</a> <a id="12169" class="Symbol">(</a><a id="12170" href="Factorial.Law.html#12170" class="Bound">X</a> <a id="12172" class="Symbol">:</a> <a id="12174" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12176" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12178" class="Symbol">)</a>
                  <a id="12198" class="Symbol">→</a> <a id="12200" href="UF.DiscreteAndSeparated.html#939" class="Function">is-perfect</a> <a id="12211" href="Factorial.Law.html#12170" class="Bound">X</a>
                  <a id="12231" class="Symbol">→</a> <a id="12233" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="12237" href="Factorial.Law.html#12170" class="Bound">X</a> <a id="12239" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12241" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="12245" class="Symbol">(</a><a id="12246" href="Factorial.Law.html#12170" class="Bound">X</a> <a id="12248" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12250" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="12251" class="Symbol">)</a>
<a id="12253" href="Factorial.Law.html#12149" class="Function">perfect-factorial</a> <a id="12271" class="Symbol">{</a><a id="12272" href="Factorial.Law.html#12272" class="Bound">𝓤</a><a id="12273" class="Symbol">}</a> <a id="12275" href="Factorial.Law.html#12275" class="Bound">X</a> <a id="12277" href="Factorial.Law.html#12277" class="Bound">i</a> <a id="12279" class="Symbol">=</a>
  <a id="12283" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="12287" href="Factorial.Law.html#12275" class="Bound">X</a>                          <a id="12314" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12317" href="Factorial.Law.html#12452" class="Function">I</a> <a id="12319" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="12323" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="12325" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12327" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="12331" href="Factorial.Law.html#12275" class="Bound">X</a>                      <a id="12354" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12357" href="Factorial.Law.html#12490" class="Function">II</a> <a id="12360" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="12364" href="Factorial.Law.html#1839" class="Function">co-derived-set</a> <a id="12379" class="Symbol">(</a><a id="12380" href="Factorial.Law.html#12275" class="Bound">X</a> <a id="12382" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12384" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="12385" class="Symbol">)</a> <a id="12387" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12389" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="12393" href="Factorial.Law.html#12275" class="Bound">X</a> <a id="12395" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12398" href="Factorial.Law.html#12582" class="Function">III</a> <a id="12402" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="12406" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="12410" class="Symbol">(</a><a id="12411" href="Factorial.Law.html#12275" class="Bound">X</a> <a id="12413" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12415" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="12416" class="Symbol">)</a>                    <a id="12437" href="UF.Equiv.html#2815" class="Function Operator">■</a>
   <a id="12442" class="Keyword">where</a>
    <a id="12452" href="Factorial.Law.html#12452" class="Function">I</a>   <a id="12456" class="Symbol">=</a>  <a id="12459" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="12465" class="Symbol">(</a><a id="12466" href="UF.EquivalenceExamples.html#7440" class="Function">𝟙-lneutral</a> <a id="12477" class="Symbol">{</a><a id="12478" href="Factorial.Law.html#12272" class="Bound">𝓤</a><a id="12479" class="Symbol">}</a> <a id="12481" class="Symbol">{</a><a id="12482" href="Factorial.Law.html#12272" class="Bound">𝓤</a><a id="12483" class="Symbol">})</a>
    <a id="12490" href="Factorial.Law.html#12490" class="Function">II</a>  <a id="12494" class="Symbol">=</a> <a id="12496" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="12503" class="Symbol">(</a><a id="12504" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="12510" class="Symbol">(</a><a id="12511" href="UF.EquivalenceExamples.html#25473" class="Function">singleton-≃-𝟙</a> <a id="12525" class="Symbol">(</a><a id="12526" href="Factorial.Law.html#3342" class="Function">perfect-coderived-singleton</a> <a id="12554" href="Factorial.Law.html#12275" class="Bound">X</a> <a id="12556" href="Factorial.Law.html#12277" class="Bound">i</a><a id="12557" class="Symbol">)))</a> <a id="12561" class="Symbol">(</a><a id="12562" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="12569" class="Symbol">(</a><a id="12570" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="12574" href="Factorial.Law.html#12275" class="Bound">X</a><a id="12575" class="Symbol">))</a>
    <a id="12582" href="Factorial.Law.html#12582" class="Function">III</a> <a id="12586" class="Symbol">=</a> <a id="12588" href="Factorial.Law.html#11601" class="Function">general-factorial</a> <a id="12606" href="Factorial.Law.html#12275" class="Bound">X</a>

<a id="12609" class="Markup">\end{code}</a><a id="12619" class="Background">

Exercise. Conclude that the map (-)+𝟙 : 𝓤 ̇ → 𝓤 ̇, although it is
left-cancellable, is not an embedding, but that it is an embedding
when restricted to perfect types.

We should not forget the (trivial) &quot;base case&quot;:

</a><a id="12838" class="Markup">\begin{code}</a>

<a id="factorial-base"></a><a id="12852" href="Factorial.Law.html#12852" class="Function">factorial-base</a> <a id="12867" class="Symbol">:</a> <a id="12869" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="12871" class="Symbol">{</a><a id="12872" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12873" class="Symbol">}</a> <a id="12875" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12877" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="12881" class="Symbol">(</a><a id="12882" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12884" class="Symbol">{</a><a id="12885" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12886" class="Symbol">})</a>
<a id="12889" href="Factorial.Law.html#12852" class="Function">factorial-base</a> <a id="12904" class="Symbol">=</a> <a id="12906" href="Factorial.Law.html#12939" class="Function">f</a> <a id="12908" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12910" class="Symbol">((</a><a id="12912" href="Factorial.Law.html#13013" class="Function">g</a> <a id="12914" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12916" href="Factorial.Law.html#13048" class="Function">η</a><a id="12917" class="Symbol">)</a> <a id="12919" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12921" class="Symbol">(</a><a id="12922" href="Factorial.Law.html#13013" class="Function">g</a> <a id="12924" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12926" href="Factorial.Law.html#13181" class="Function">ε</a><a id="12927" class="Symbol">))</a>
 <a id="12931" class="Keyword">where</a>
  <a id="12939" href="Factorial.Law.html#12939" class="Function">f</a> <a id="12941" class="Symbol">:</a> <a id="12943" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="12945" class="Symbol">→</a> <a id="12947" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="12951" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="12955" href="Factorial.Law.html#12939" class="Function">f</a> <a id="12957" class="Symbol">_</a> <a id="12959" class="Symbol">=</a> <a id="12961" href="MLTT.Pi.html#444" class="Function">id</a> <a id="12964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12966" class="Symbol">((</a><a id="12968" href="MLTT.Pi.html#444" class="Function">id</a> <a id="12971" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12973" class="Symbol">(λ</a> <a id="12976" href="Factorial.Law.html#12976" class="Bound">_</a> <a id="12978" class="Symbol">→</a> <a id="12980" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12984" class="Symbol">))</a> <a id="12987" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12989" class="Symbol">(</a><a id="12990" href="MLTT.Pi.html#444" class="Function">id</a> <a id="12993" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12995" class="Symbol">(λ</a> <a id="12998" href="Factorial.Law.html#12998" class="Bound">_</a> <a id="13000" class="Symbol">→</a> <a id="13002" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="13006" class="Symbol">)))</a>

  <a id="13013" href="Factorial.Law.html#13013" class="Function">g</a> <a id="13015" class="Symbol">:</a> <a id="13017" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="13021" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="13023" class="Symbol">→</a> <a id="13025" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="13029" href="Factorial.Law.html#13013" class="Function">g</a> <a id="13031" class="Symbol">=</a> <a id="13033" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a>

  <a id="13048" href="Factorial.Law.html#13048" class="Function">η</a> <a id="13050" class="Symbol">:</a> <a id="13052" class="Symbol">(</a><a id="13053" href="Factorial.Law.html#13053" class="Bound">e</a> <a id="13055" class="Symbol">:</a> <a id="13057" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="13061" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="13062" class="Symbol">)</a> <a id="13064" class="Symbol">→</a> <a id="13066" href="Factorial.Law.html#12939" class="Function">f</a> <a id="13068" class="Symbol">(</a><a id="13069" href="Factorial.Law.html#13013" class="Function">g</a> <a id="13071" href="Factorial.Law.html#13053" class="Bound">e</a><a id="13072" class="Symbol">)</a> <a id="13074" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13076" href="Factorial.Law.html#13053" class="Bound">e</a>
  <a id="13080" href="Factorial.Law.html#13048" class="Function">η</a> <a id="13082" class="Symbol">_</a> <a id="13084" class="Symbol">=</a> <a id="13086" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
         <a id="13108" class="Symbol">(</a><a id="13109" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="13129" href="Factorial.Law.html#1191" class="Bound">fe</a><a id="13131" class="Symbol">)</a>
         <a id="13142" class="Symbol">(</a><a id="13143" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="13151" class="Symbol">(</a><a id="13152" href="Factorial.Law.html#1191" class="Bound">fe</a> <a id="13155" class="Symbol">_</a> <a id="13157" class="Symbol">_)</a> <a id="13160" class="Symbol">(λ</a> <a id="13163" href="Factorial.Law.html#13163" class="Bound">y</a> <a id="13165" class="Symbol">→</a> <a id="13167" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13174" href="Factorial.Law.html#13163" class="Bound">y</a><a id="13175" class="Symbol">))</a>

  <a id="13181" href="Factorial.Law.html#13181" class="Function">ε</a> <a id="13183" class="Symbol">:</a> <a id="13185" class="Symbol">(</a><a id="13186" href="Factorial.Law.html#13186" class="Bound">x</a> <a id="13188" class="Symbol">:</a> <a id="13190" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="13191" class="Symbol">)</a> <a id="13193" class="Symbol">→</a> <a id="13195" href="Factorial.Law.html#13013" class="Function">g</a> <a id="13197" class="Symbol">(</a><a id="13198" href="Factorial.Law.html#12939" class="Function">f</a> <a id="13200" href="Factorial.Law.html#13186" class="Bound">x</a><a id="13201" class="Symbol">)</a> <a id="13203" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13205" href="Factorial.Law.html#13186" class="Bound">x</a>
  <a id="13209" href="Factorial.Law.html#13181" class="Function">ε</a> <a id="13211" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="13213" class="Symbol">=</a> <a id="13215" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="13221" class="Markup">\end{code}</a><a id="13231" class="Background">

Added 21st November 2022.

</a><a id="13260" class="Markup">\begin{code}</a>

<a id="Aut-of-prop-is-singleton"></a><a id="13274" href="Factorial.Law.html#13274" class="Function">Aut-of-prop-is-singleton</a> <a id="13299" class="Symbol">:</a> <a id="13301" class="Symbol">(</a><a id="13302" href="Factorial.Law.html#13302" class="Bound">P</a> <a id="13304" class="Symbol">:</a> <a id="13306" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13308" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13310" class="Symbol">)</a>
                         <a id="13337" class="Symbol">→</a> <a id="13339" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13347" href="Factorial.Law.html#13302" class="Bound">P</a>
                         <a id="13374" class="Symbol">→</a> <a id="13376" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="13389" class="Symbol">(</a><a id="13390" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="13394" href="Factorial.Law.html#13302" class="Bound">P</a><a id="13395" class="Symbol">)</a>
<a id="13397" href="Factorial.Law.html#13274" class="Function">Aut-of-prop-is-singleton</a> <a id="13422" href="Factorial.Law.html#13422" class="Bound">P</a> <a id="13424" href="Factorial.Law.html#13424" class="Bound">i</a> <a id="13426" class="Symbol">=</a> <a id="13428" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="13435" href="Factorial.Law.html#13422" class="Bound">P</a> <a id="13437" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13439" href="Factorial.Law.html#13450" class="Function">h</a>
 <a id="13442" class="Keyword">where</a>
  <a id="13450" href="Factorial.Law.html#13450" class="Function">h</a> <a id="13452" class="Symbol">:</a> <a id="13454" class="Symbol">(</a><a id="13455" href="Factorial.Law.html#13455" class="Bound">e</a> <a id="13457" class="Symbol">:</a> <a id="13459" href="Factorial.Law.html#13422" class="Bound">P</a> <a id="13461" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13463" href="Factorial.Law.html#13422" class="Bound">P</a><a id="13464" class="Symbol">)</a> <a id="13466" class="Symbol">→</a> <a id="13468" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="13475" href="Factorial.Law.html#13422" class="Bound">P</a> <a id="13477" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13479" href="Factorial.Law.html#13455" class="Bound">e</a>
  <a id="13483" href="Factorial.Law.html#13450" class="Function">h</a> <a id="13485" class="Symbol">(</a><a id="13486" href="Factorial.Law.html#13486" class="Bound">f</a> <a id="13488" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13490" class="Symbol">_)</a> <a id="13493" class="Symbol">=</a> <a id="13495" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
                <a id="13524" class="Symbol">(</a><a id="13525" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="13545" href="Factorial.Law.html#1191" class="Bound">fe</a><a id="13547" class="Symbol">)</a>
                <a id="13565" class="Symbol">(</a><a id="13566" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="13574" class="Symbol">(</a><a id="13575" href="Factorial.Law.html#1191" class="Bound">fe</a> <a id="13578" class="Symbol">_</a> <a id="13580" class="Symbol">_)</a> <a id="13583" class="Symbol">(λ</a> <a id="13586" href="Factorial.Law.html#13586" class="Bound">p</a> <a id="13588" class="Symbol">→</a> <a id="13590" href="Factorial.Law.html#13424" class="Bound">i</a> <a id="13592" href="Factorial.Law.html#13586" class="Bound">p</a> <a id="13594" class="Symbol">(</a><a id="13595" href="Factorial.Law.html#13486" class="Bound">f</a> <a id="13597" href="Factorial.Law.html#13586" class="Bound">p</a><a id="13598" class="Symbol">)))</a>

<a id="factorial-base-generalized"></a><a id="13603" href="Factorial.Law.html#13603" class="Function">factorial-base-generalized</a> <a id="13630" class="Symbol">:</a> <a id="13632" class="Symbol">(</a><a id="13633" href="Factorial.Law.html#13633" class="Bound">P</a> <a id="13635" class="Symbol">:</a> <a id="13637" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13639" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13641" class="Symbol">)</a>
                           <a id="13670" class="Symbol">→</a> <a id="13672" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13680" href="Factorial.Law.html#13633" class="Bound">P</a>
                           <a id="13709" class="Symbol">→</a> <a id="13711" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="13713" class="Symbol">{</a><a id="13714" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="13715" class="Symbol">}</a> <a id="13717" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13719" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="13723" href="Factorial.Law.html#13633" class="Bound">P</a>
<a id="13725" href="Factorial.Law.html#13603" class="Function">factorial-base-generalized</a> <a id="13752" href="Factorial.Law.html#13752" class="Bound">P</a> <a id="13754" href="Factorial.Law.html#13754" class="Bound">i</a> <a id="13756" class="Symbol">=</a> <a id="13758" href="UF.EquivalenceExamples.html#25577" class="Function">𝟙-≃-singleton</a> <a id="13772" class="Symbol">(</a><a id="13773" href="Factorial.Law.html#13274" class="Function">Aut-of-prop-is-singleton</a> <a id="13798" href="Factorial.Law.html#13752" class="Bound">P</a> <a id="13800" href="Factorial.Law.html#13754" class="Bound">i</a><a id="13801" class="Symbol">)</a>

<a id="propositional-factorial"></a><a id="13804" href="Factorial.Law.html#13804" class="Function">propositional-factorial</a> <a id="13828" class="Symbol">:</a> <a id="13830" class="Symbol">(</a><a id="13831" href="Factorial.Law.html#13831" class="Bound">P</a> <a id="13833" class="Symbol">:</a> <a id="13835" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13837" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13839" class="Symbol">)</a>
                        <a id="13865" class="Symbol">→</a> <a id="13867" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13875" href="Factorial.Law.html#13831" class="Bound">P</a>
                        <a id="13901" class="Symbol">→</a> <a id="13903" class="Symbol">(</a><a id="13904" href="Factorial.Law.html#13831" class="Bound">P</a> <a id="13906" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13908" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="13909" class="Symbol">)</a> <a id="13911" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13913" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="13917" class="Symbol">(</a><a id="13918" href="Factorial.Law.html#13831" class="Bound">P</a> <a id="13920" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13922" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="13923" class="Symbol">)</a>
<a id="13925" href="Factorial.Law.html#13804" class="Function">propositional-factorial</a> <a id="13949" class="Symbol">{</a><a id="13950" href="Factorial.Law.html#13950" class="Bound">𝓤</a><a id="13951" class="Symbol">}</a> <a id="13953" href="Factorial.Law.html#13953" class="Bound">P</a> <a id="13955" href="Factorial.Law.html#13955" class="Bound">i</a> <a id="13957" class="Symbol">=</a>
  <a id="13961" href="Factorial.Law.html#13953" class="Bound">P</a> <a id="13963" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13965" href="MLTT.Unit.html#129" class="Record">𝟙</a>             <a id="13979" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="13982" href="Factorial.Law.html#14078" class="Function">I</a> <a id="13984" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="13988" class="Symbol">(</a><a id="13989" href="Factorial.Law.html#13953" class="Bound">P</a> <a id="13991" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13993" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="13994" class="Symbol">)</a> <a id="13996" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13998" class="Symbol">(</a><a id="13999" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="14001" class="Symbol">{</a><a id="14002" href="Factorial.Law.html#13950" class="Bound">𝓤</a><a id="14003" class="Symbol">})</a> <a id="14006" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14009" href="Factorial.Law.html#14105" class="Function">II</a> <a id="14012" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="14016" class="Symbol">(</a><a id="14017" href="Factorial.Law.html#13953" class="Bound">P</a> <a id="14019" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14021" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="14022" class="Symbol">)</a> <a id="14024" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14026" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="14030" href="Factorial.Law.html#13953" class="Bound">P</a>   <a id="14034" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14037" href="Factorial.Law.html#14172" class="Function">III</a> <a id="14041" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="14045" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="14049" class="Symbol">(</a><a id="14050" href="Factorial.Law.html#13953" class="Bound">P</a> <a id="14052" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14054" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="14055" class="Symbol">)</a>       <a id="14063" href="UF.Equiv.html#2815" class="Function Operator">■</a>
   <a id="14068" class="Keyword">where</a>
    <a id="14078" href="Factorial.Law.html#14078" class="Function">I</a>   <a id="14082" class="Symbol">=</a> <a id="14084" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="14090" href="UF.EquivalenceExamples.html#7964" class="Function">𝟙-rneutral</a>
    <a id="14105" href="Factorial.Law.html#14105" class="Function">II</a>  <a id="14109" class="Symbol">=</a> <a id="14111" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="14118" class="Symbol">(</a><a id="14119" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="14126" class="Symbol">(</a><a id="14127" href="Factorial.Law.html#13953" class="Bound">P</a> <a id="14129" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14131" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="14132" class="Symbol">))</a> <a id="14135" class="Symbol">(</a><a id="14136" href="Factorial.Law.html#13603" class="Function">factorial-base-generalized</a> <a id="14163" href="Factorial.Law.html#13953" class="Bound">P</a> <a id="14165" href="Factorial.Law.html#13955" class="Bound">i</a><a id="14166" class="Symbol">)</a>
    <a id="14172" href="Factorial.Law.html#14172" class="Function">III</a> <a id="14176" class="Symbol">=</a> <a id="14178" href="Factorial.Law.html#11754" class="Function">discrete-factorial</a> <a id="14197" href="Factorial.Law.html#13953" class="Bound">P</a> <a id="14199" class="Symbol">(</a><a id="14200" href="UF.DiscreteAndSeparated.html#1939" class="Function">props-are-discrete</a> <a id="14219" href="Factorial.Law.html#13955" class="Bound">i</a><a id="14220" class="Symbol">)</a>

<a id="14223" class="Markup">\end{code}</a><a id="14233" class="Background">

Is the converse also true?
</a></pre></body></html>

==> anc/html/Factorial.PlusOneLC.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Factorial.PlusOneLC</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 21 March 2018, 1st December 2019.

We prove the known (constructive) fact that

  X + 𝟙 ≃ Y + 𝟙 → X ≃ Y.

The new proof from 1st December 2019 is extracted from the module
Factorial.Law and doesn&#39;t use function extensionality. The old proof
from 21 March 2018 is included at the end.

</a><a id="302" class="Markup">\begin{code}</a>

<a id="316" class="Symbol">{-#</a> <a id="320" class="Keyword">OPTIONS</a> <a id="328" class="Pragma">--safe</a> <a id="335" class="Pragma">--without-K</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Factorial.PlusOneLC.html" class="Module">Factorial.PlusOneLC</a> <a id="379" class="Keyword">where</a>

<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Factorial.Swap.html" class="Module">Factorial.Swap</a>
<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="UF.Retracts.html" class="Module">UF.Retracts</a>

<a id="+𝟙-cancellable"></a><a id="553" href="Factorial.PlusOneLC.html#553" class="Function">+𝟙-cancellable</a> <a id="568" class="Symbol">:</a> <a id="570" class="Symbol">{</a><a id="571" href="Factorial.PlusOneLC.html#571" class="Bound">X</a> <a id="573" class="Symbol">:</a> <a id="575" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="577" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="579" class="Symbol">}</a> <a id="581" class="Symbol">{</a><a id="582" href="Factorial.PlusOneLC.html#582" class="Bound">Y</a> <a id="584" class="Symbol">:</a> <a id="586" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="588" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="590" class="Symbol">}</a>
               <a id="607" class="Symbol">→</a> <a id="609" class="Symbol">(</a><a id="610" href="Factorial.PlusOneLC.html#571" class="Bound">X</a> <a id="612" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="614" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="616" class="Symbol">{</a><a id="617" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="618" class="Symbol">}</a> <a id="620" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="622" href="Factorial.PlusOneLC.html#582" class="Bound">Y</a> <a id="624" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="626" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="628" class="Symbol">{</a><a id="629" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="630" class="Symbol">})</a>
               <a id="648" class="Symbol">→</a> <a id="650" href="Factorial.PlusOneLC.html#571" class="Bound">X</a> <a id="652" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="654" href="Factorial.PlusOneLC.html#582" class="Bound">Y</a>
<a id="656" href="Factorial.PlusOneLC.html#553" class="Function">+𝟙-cancellable</a> <a id="671" class="Symbol">{</a><a id="672" href="Factorial.PlusOneLC.html#672" class="Bound">𝓤</a><a id="673" class="Symbol">}</a> <a id="675" class="Symbol">{</a><a id="676" href="Factorial.PlusOneLC.html#676" class="Bound">𝓥</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">{</a><a id="680" href="Factorial.PlusOneLC.html#680" class="Bound">𝓦</a><a id="681" class="Symbol">}</a> <a id="683" class="Symbol">{</a><a id="684" href="Factorial.PlusOneLC.html#684" class="Bound">𝓣</a><a id="685" class="Symbol">}</a> <a id="687" class="Symbol">{</a><a id="688" href="Factorial.PlusOneLC.html#688" class="Bound">X</a><a id="689" class="Symbol">}</a> <a id="691" class="Symbol">{</a><a id="692" href="Factorial.PlusOneLC.html#692" class="Bound">Y</a><a id="693" class="Symbol">}</a> <a id="695" class="Symbol">(</a><a id="696" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="698" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="700" href="Factorial.PlusOneLC.html#700" class="Bound">i</a><a id="701" class="Symbol">)</a> <a id="703" class="Symbol">=</a> <a id="705" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="712" href="Factorial.PlusOneLC.html#1556" class="Function">f&#39;</a> <a id="715" class="Symbol">(</a><a id="716" href="Factorial.PlusOneLC.html#1816" class="Function">g&#39;</a> <a id="719" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="721" href="Factorial.PlusOneLC.html#2001" class="Function">η&#39;</a> <a id="724" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="726" href="Factorial.PlusOneLC.html#2221" class="Function">ε&#39;</a><a id="728" class="Symbol">)</a>
 <a id="731" class="Keyword">where</a>
  <a id="739" href="Factorial.PlusOneLC.html#739" class="Function">z₀</a> <a id="742" class="Symbol">:</a> <a id="744" href="Factorial.PlusOneLC.html#688" class="Bound">X</a> <a id="746" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="748" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="752" href="Factorial.PlusOneLC.html#739" class="Function">z₀</a> <a id="755" class="Symbol">=</a> <a id="757" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="761" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="766" href="Factorial.PlusOneLC.html#766" class="Function">t₀</a> <a id="769" class="Symbol">:</a> <a id="771" href="Factorial.PlusOneLC.html#692" class="Bound">Y</a> <a id="773" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="775" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="779" href="Factorial.PlusOneLC.html#766" class="Function">t₀</a> <a id="782" class="Symbol">=</a> <a id="784" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="788" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="793" href="Factorial.PlusOneLC.html#793" class="Function">j</a> <a id="795" class="Symbol">:</a> <a id="797" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="809" href="Factorial.PlusOneLC.html#739" class="Function">z₀</a>
  <a id="814" href="Factorial.PlusOneLC.html#793" class="Function">j</a> <a id="816" class="Symbol">=</a> <a id="818" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a>

  <a id="843" href="Factorial.PlusOneLC.html#843" class="Function">k</a> <a id="845" class="Symbol">:</a> <a id="847" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="859" class="Symbol">(</a><a id="860" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="862" href="Factorial.PlusOneLC.html#739" class="Function">z₀</a><a id="864" class="Symbol">)</a>
  <a id="868" href="Factorial.PlusOneLC.html#843" class="Function">k</a> <a id="870" class="Symbol">=</a> <a id="872" href="UF.DiscreteAndSeparated.html#14603" class="Function">equivs-preserve-isolatedness</a> <a id="901" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="903" href="Factorial.PlusOneLC.html#700" class="Bound">i</a> <a id="905" href="Factorial.PlusOneLC.html#739" class="Function">z₀</a> <a id="908" href="Factorial.PlusOneLC.html#793" class="Function">j</a>

  <a id="913" href="Factorial.PlusOneLC.html#913" class="Function">l</a> <a id="915" class="Symbol">:</a> <a id="917" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="929" href="Factorial.PlusOneLC.html#766" class="Function">t₀</a>
  <a id="934" href="Factorial.PlusOneLC.html#913" class="Function">l</a> <a id="936" class="Symbol">=</a> <a id="938" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a>

  <a id="963" href="Factorial.PlusOneLC.html#963" class="Function">s</a> <a id="965" class="Symbol">:</a> <a id="967" href="Factorial.PlusOneLC.html#692" class="Bound">Y</a> <a id="969" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="971" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="973" class="Symbol">→</a> <a id="975" href="Factorial.PlusOneLC.html#692" class="Bound">Y</a> <a id="977" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="979" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="983" href="Factorial.PlusOneLC.html#963" class="Function">s</a> <a id="985" class="Symbol">=</a> <a id="987" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="992" class="Symbol">(</a><a id="993" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="995" href="Factorial.PlusOneLC.html#739" class="Function">z₀</a><a id="997" class="Symbol">)</a> <a id="999" href="Factorial.PlusOneLC.html#766" class="Function">t₀</a> <a id="1002" href="Factorial.PlusOneLC.html#843" class="Function">k</a> <a id="1004" href="Factorial.PlusOneLC.html#913" class="Function">l</a>

  <a id="1009" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="1011" class="Symbol">:</a> <a id="1013" href="Factorial.PlusOneLC.html#688" class="Bound">X</a> <a id="1015" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1017" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1019" class="Symbol">→</a> <a id="1021" href="Factorial.PlusOneLC.html#692" class="Bound">Y</a> <a id="1023" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1025" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="1029" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="1031" class="Symbol">=</a> <a id="1033" href="Factorial.PlusOneLC.html#963" class="Function">s</a> <a id="1035" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1037" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a>

  <a id="1042" href="Factorial.PlusOneLC.html#1042" class="Function">p</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="1048" href="Factorial.PlusOneLC.html#739" class="Function">z₀</a> <a id="1051" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1053" href="Factorial.PlusOneLC.html#766" class="Function">t₀</a>
  <a id="1058" href="Factorial.PlusOneLC.html#1042" class="Function">p</a> <a id="1060" class="Symbol">=</a> <a id="1062" href="Factorial.Swap.html#1270" class="Function">swap-equation₀</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="1080" href="Factorial.PlusOneLC.html#739" class="Function">z₀</a><a id="1082" class="Symbol">)</a> <a id="1084" href="Factorial.PlusOneLC.html#766" class="Function">t₀</a> <a id="1087" href="Factorial.PlusOneLC.html#843" class="Function">k</a> <a id="1089" href="Factorial.PlusOneLC.html#913" class="Function">l</a>

  <a id="1094" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1096" class="Symbol">:</a> <a id="1098" href="Factorial.PlusOneLC.html#692" class="Bound">Y</a> <a id="1100" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1102" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="Factorial.PlusOneLC.html#688" class="Bound">X</a> <a id="1108" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1110" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="1114" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="1126" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="1128" href="Factorial.PlusOneLC.html#700" class="Bound">i</a> <a id="1130" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1132" href="Factorial.PlusOneLC.html#963" class="Function">s</a>

  <a id="1137" href="Factorial.PlusOneLC.html#1137" class="Function">h</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="Factorial.PlusOneLC.html#963" class="Function">s</a> <a id="1143" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1145" href="Factorial.PlusOneLC.html#963" class="Function">s</a> <a id="1147" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1149" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="1154" href="Factorial.PlusOneLC.html#1137" class="Function">h</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Factorial.Swap.html#3328" class="Function">swap-involutive</a> <a id="1174" class="Symbol">(</a><a id="1175" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="1177" href="Factorial.PlusOneLC.html#739" class="Function">z₀</a><a id="1179" class="Symbol">)</a> <a id="1181" href="Factorial.PlusOneLC.html#766" class="Function">t₀</a> <a id="1184" href="Factorial.PlusOneLC.html#843" class="Function">k</a> <a id="1186" href="Factorial.PlusOneLC.html#913" class="Function">l</a>

  <a id="1191" href="Factorial.PlusOneLC.html#1191" class="Function">η</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1197" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1199" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="1201" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1203" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="1208" href="Factorial.PlusOneLC.html#1191" class="Function">η</a> <a id="1210" href="Factorial.PlusOneLC.html#1210" class="Bound">z</a> <a id="1212" class="Symbol">=</a> <a id="1214" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="1222" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="1224" href="Factorial.PlusOneLC.html#700" class="Bound">i</a> <a id="1226" class="Symbol">(</a><a id="1227" href="Factorial.PlusOneLC.html#963" class="Function">s</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Factorial.PlusOneLC.html#963" class="Function">s</a> <a id="1232" class="Symbol">(</a><a id="1233" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="1235" href="Factorial.PlusOneLC.html#1210" class="Bound">z</a><a id="1236" class="Symbol">)))</a> <a id="1240" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1243" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1246" class="Symbol">(</a><a id="1247" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="1255" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="1257" href="Factorial.PlusOneLC.html#700" class="Bound">i</a><a id="1258" class="Symbol">)</a> <a id="1260" class="Symbol">(</a><a id="1261" href="Factorial.PlusOneLC.html#1137" class="Function">h</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="1266" href="Factorial.PlusOneLC.html#1210" class="Bound">z</a><a id="1267" class="Symbol">))</a> <a id="1270" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="1280" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="1288" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="1290" href="Factorial.PlusOneLC.html#700" class="Bound">i</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="1295" href="Factorial.PlusOneLC.html#1210" class="Bound">z</a><a id="1296" class="Symbol">)</a>         <a id="1306" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1309" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="1334" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="1336" href="Factorial.PlusOneLC.html#700" class="Bound">i</a> <a id="1338" href="Factorial.PlusOneLC.html#1210" class="Bound">z</a> <a id="1340" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="1350" href="Factorial.PlusOneLC.html#1210" class="Bound">z</a>                         <a id="1376" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="1381" href="Factorial.PlusOneLC.html#1381" class="Function">ε</a> <a id="1383" class="Symbol">:</a> <a id="1385" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="1387" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1389" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1391" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1393" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="1398" href="Factorial.PlusOneLC.html#1381" class="Function">ε</a> <a id="1400" href="Factorial.PlusOneLC.html#1400" class="Bound">t</a> <a id="1402" class="Symbol">=</a> <a id="1404" href="Factorial.PlusOneLC.html#963" class="Function">s</a> <a id="1406" class="Symbol">(</a><a id="1407" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="1409" class="Symbol">(</a><a id="1410" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="1418" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="1420" href="Factorial.PlusOneLC.html#700" class="Bound">i</a> <a id="1422" class="Symbol">(</a><a id="1423" href="Factorial.PlusOneLC.html#963" class="Function">s</a> <a id="1425" href="Factorial.PlusOneLC.html#1400" class="Bound">t</a><a id="1426" class="Symbol">)))</a> <a id="1430" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1433" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1436" href="Factorial.PlusOneLC.html#963" class="Function">s</a> <a id="1438" class="Symbol">(</a><a id="1439" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="1461" href="Factorial.PlusOneLC.html#696" class="Bound">φ</a> <a id="1463" href="Factorial.PlusOneLC.html#700" class="Bound">i</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Factorial.PlusOneLC.html#963" class="Function">s</a> <a id="1468" href="Factorial.PlusOneLC.html#1400" class="Bound">t</a><a id="1469" class="Symbol">))</a> <a id="1472" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="1482" href="Factorial.PlusOneLC.html#963" class="Function">s</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Factorial.PlusOneLC.html#963" class="Function">s</a> <a id="1487" href="Factorial.PlusOneLC.html#1400" class="Bound">t</a><a id="1488" class="Symbol">)</a>                   <a id="1508" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1511" href="Factorial.PlusOneLC.html#1137" class="Function">h</a> <a id="1513" href="Factorial.PlusOneLC.html#1400" class="Bound">t</a> <a id="1515" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="1525" href="Factorial.PlusOneLC.html#1400" class="Bound">t</a>                         <a id="1551" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="1556" href="Factorial.PlusOneLC.html#1556" class="Function">f&#39;</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Factorial.PlusOneLC.html#688" class="Bound">X</a> <a id="1563" class="Symbol">→</a> <a id="1565" href="Factorial.PlusOneLC.html#692" class="Bound">Y</a>
  <a id="1569" href="Factorial.PlusOneLC.html#1556" class="Function">f&#39;</a> <a id="1572" href="Factorial.PlusOneLC.html#1572" class="Bound">x</a> <a id="1574" class="Symbol">=</a> <a id="1576" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1580" class="Symbol">(</a><a id="1581" href="MLTT.Plus-Properties.html#2073" class="Function">inl-preservation</a> <a id="1598" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="1600" href="Factorial.PlusOneLC.html#1042" class="Function">p</a> <a id="1602" class="Symbol">(</a><a id="1603" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="1619" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="1621" class="Symbol">(</a><a id="1622" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1624" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1626" href="Factorial.PlusOneLC.html#1191" class="Function">η</a><a id="1627" class="Symbol">))</a> <a id="1630" href="Factorial.PlusOneLC.html#1572" class="Bound">x</a><a id="1631" class="Symbol">)</a>

  <a id="1636" href="Factorial.PlusOneLC.html#1636" class="Function">a</a> <a id="1638" class="Symbol">:</a> <a id="1640" class="Symbol">(</a><a id="1641" href="Factorial.PlusOneLC.html#1641" class="Bound">x</a> <a id="1643" class="Symbol">:</a> <a id="1645" href="Factorial.PlusOneLC.html#688" class="Bound">X</a><a id="1646" class="Symbol">)</a> <a id="1648" class="Symbol">→</a> <a id="1650" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="1652" class="Symbol">(</a><a id="1653" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1657" href="Factorial.PlusOneLC.html#1641" class="Bound">x</a><a id="1658" class="Symbol">)</a> <a id="1660" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1662" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1666" class="Symbol">(</a><a id="1667" href="Factorial.PlusOneLC.html#1556" class="Function">f&#39;</a> <a id="1670" href="Factorial.PlusOneLC.html#1641" class="Bound">x</a><a id="1671" class="Symbol">)</a>
  <a id="1675" href="Factorial.PlusOneLC.html#1636" class="Function">a</a> <a id="1677" href="Factorial.PlusOneLC.html#1677" class="Bound">x</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1685" class="Symbol">(</a><a id="1686" href="MLTT.Plus-Properties.html#2073" class="Function">inl-preservation</a> <a id="1703" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="1705" href="Factorial.PlusOneLC.html#1042" class="Function">p</a> <a id="1707" class="Symbol">(</a><a id="1708" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="1724" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1729" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1731" href="Factorial.PlusOneLC.html#1191" class="Function">η</a><a id="1732" class="Symbol">))</a> <a id="1735" href="Factorial.PlusOneLC.html#1677" class="Bound">x</a><a id="1736" class="Symbol">)</a>

  <a id="1741" href="Factorial.PlusOneLC.html#1741" class="Function">q</a> <a id="1743" class="Symbol">=</a> <a id="1745" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1747" href="Factorial.PlusOneLC.html#766" class="Function">t₀</a>     <a id="1754" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1757" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1760" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Factorial.PlusOneLC.html#1042" class="Function">p</a> <a id="1765" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1767" class="Symbol">)</a> <a id="1769" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="1777" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="1782" href="Factorial.PlusOneLC.html#739" class="Function">z₀</a><a id="1784" class="Symbol">)</a> <a id="1786" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1789" href="Factorial.PlusOneLC.html#1191" class="Function">η</a> <a id="1791" href="Factorial.PlusOneLC.html#739" class="Function">z₀</a> <a id="1794" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="1802" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1806" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>    <a id="1811" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="1816" href="Factorial.PlusOneLC.html#1816" class="Function">g&#39;</a> <a id="1819" class="Symbol">:</a> <a id="1821" href="Factorial.PlusOneLC.html#692" class="Bound">Y</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Factorial.PlusOneLC.html#688" class="Bound">X</a>
  <a id="1829" href="Factorial.PlusOneLC.html#1816" class="Function">g&#39;</a> <a id="1832" href="Factorial.PlusOneLC.html#1832" class="Bound">y</a> <a id="1834" class="Symbol">=</a> <a id="1836" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1840" class="Symbol">(</a><a id="1841" href="MLTT.Plus-Properties.html#2073" class="Function">inl-preservation</a> <a id="1858" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1860" href="Factorial.PlusOneLC.html#1741" class="Function">q</a> <a id="1862" class="Symbol">(</a><a id="1863" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="1879" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1881" class="Symbol">(</a><a id="1882" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="1884" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1886" href="Factorial.PlusOneLC.html#1381" class="Function">ε</a><a id="1887" class="Symbol">))</a> <a id="1890" href="Factorial.PlusOneLC.html#1832" class="Bound">y</a><a id="1891" class="Symbol">)</a>

  <a id="1896" href="Factorial.PlusOneLC.html#1896" class="Function">b</a> <a id="1898" class="Symbol">:</a> <a id="1900" class="Symbol">(</a><a id="1901" href="Factorial.PlusOneLC.html#1901" class="Bound">y</a> <a id="1903" class="Symbol">:</a> <a id="1905" href="Factorial.PlusOneLC.html#692" class="Bound">Y</a><a id="1906" class="Symbol">)</a> <a id="1908" class="Symbol">→</a> <a id="1910" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1912" class="Symbol">(</a><a id="1913" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1917" href="Factorial.PlusOneLC.html#1901" class="Bound">y</a><a id="1918" class="Symbol">)</a> <a id="1920" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1922" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1926" class="Symbol">(</a><a id="1927" href="Factorial.PlusOneLC.html#1816" class="Function">g&#39;</a> <a id="1930" href="Factorial.PlusOneLC.html#1901" class="Bound">y</a><a id="1931" class="Symbol">)</a>
  <a id="1935" href="Factorial.PlusOneLC.html#1896" class="Function">b</a> <a id="1937" href="Factorial.PlusOneLC.html#1937" class="Bound">y</a> <a id="1939" class="Symbol">=</a> <a id="1941" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1945" class="Symbol">(</a><a id="1946" href="MLTT.Plus-Properties.html#2073" class="Function">inl-preservation</a> <a id="1963" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1965" href="Factorial.PlusOneLC.html#1741" class="Function">q</a> <a id="1967" class="Symbol">(</a><a id="1968" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="1984" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="1986" class="Symbol">(</a><a id="1987" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="1989" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1991" href="Factorial.PlusOneLC.html#1381" class="Function">ε</a><a id="1992" class="Symbol">))</a> <a id="1995" href="Factorial.PlusOneLC.html#1937" class="Bound">y</a><a id="1996" class="Symbol">)</a>

  <a id="2001" href="Factorial.PlusOneLC.html#2001" class="Function">η&#39;</a> <a id="2004" class="Symbol">:</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Factorial.PlusOneLC.html#2007" class="Bound">x</a> <a id="2009" class="Symbol">:</a> <a id="2011" href="Factorial.PlusOneLC.html#688" class="Bound">X</a><a id="2012" class="Symbol">)</a> <a id="2014" class="Symbol">→</a> <a id="2016" href="Factorial.PlusOneLC.html#1816" class="Function">g&#39;</a> <a id="2019" class="Symbol">(</a><a id="2020" href="Factorial.PlusOneLC.html#1556" class="Function">f&#39;</a> <a id="2023" href="Factorial.PlusOneLC.html#2007" class="Bound">x</a><a id="2024" class="Symbol">)</a> <a id="2026" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2028" href="Factorial.PlusOneLC.html#2007" class="Bound">x</a>
  <a id="2032" href="Factorial.PlusOneLC.html#2001" class="Function">η&#39;</a> <a id="2035" href="Factorial.PlusOneLC.html#2035" class="Bound">x</a> <a id="2037" class="Symbol">=</a> <a id="2039" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="2046" class="Symbol">(</a><a id="2047" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Factorial.PlusOneLC.html#1816" class="Function">g&#39;</a> <a id="2055" class="Symbol">(</a><a id="2056" href="Factorial.PlusOneLC.html#1556" class="Function">f&#39;</a> <a id="2059" href="Factorial.PlusOneLC.html#2035" class="Bound">x</a><a id="2060" class="Symbol">))</a> <a id="2063" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2066" class="Symbol">(</a><a id="2067" href="Factorial.PlusOneLC.html#1896" class="Function">b</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Factorial.PlusOneLC.html#1556" class="Function">f&#39;</a> <a id="2073" href="Factorial.PlusOneLC.html#2035" class="Bound">x</a><a id="2074" class="Symbol">))</a><a id="2076" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2079" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="2098" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="2100" class="Symbol">(</a><a id="2101" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Factorial.PlusOneLC.html#1556" class="Function">f&#39;</a> <a id="2109" href="Factorial.PlusOneLC.html#2035" class="Bound">x</a><a id="2110" class="Symbol">))</a>  <a id="2114" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2117" class="Symbol">(</a><a id="2118" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2121" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="2123" class="Symbol">(</a><a id="2124" href="Factorial.PlusOneLC.html#1636" class="Function">a</a> <a id="2126" href="Factorial.PlusOneLC.html#2035" class="Bound">x</a><a id="2127" class="Symbol">))</a><a id="2129" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2132" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="2151" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="2156" class="Symbol">(</a><a id="2157" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2161" href="Factorial.PlusOneLC.html#2035" class="Bound">x</a><a id="2162" class="Symbol">))</a>   <a id="2167" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2170" href="Factorial.PlusOneLC.html#1191" class="Function">η</a> <a id="2172" class="Symbol">(</a><a id="2173" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2177" href="Factorial.PlusOneLC.html#2035" class="Bound">x</a><a id="2178" class="Symbol">)</a> <a id="2180" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="2199" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2203" href="Factorial.PlusOneLC.html#2035" class="Bound">x</a>           <a id="2215" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="2216" class="Symbol">)</a>

  <a id="2221" href="Factorial.PlusOneLC.html#2221" class="Function">ε&#39;</a> <a id="2224" class="Symbol">:</a> <a id="2226" class="Symbol">(</a><a id="2227" href="Factorial.PlusOneLC.html#2227" class="Bound">y</a> <a id="2229" class="Symbol">:</a> <a id="2231" href="Factorial.PlusOneLC.html#692" class="Bound">Y</a><a id="2232" class="Symbol">)</a> <a id="2234" class="Symbol">→</a> <a id="2236" href="Factorial.PlusOneLC.html#1556" class="Function">f&#39;</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Factorial.PlusOneLC.html#1816" class="Function">g&#39;</a> <a id="2243" href="Factorial.PlusOneLC.html#2227" class="Bound">y</a><a id="2244" class="Symbol">)</a> <a id="2246" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2248" href="Factorial.PlusOneLC.html#2227" class="Bound">y</a>
  <a id="2252" href="Factorial.PlusOneLC.html#2221" class="Function">ε&#39;</a> <a id="2255" href="Factorial.PlusOneLC.html#2255" class="Bound">y</a> <a id="2257" class="Symbol">=</a> <a id="2259" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="2266" class="Symbol">(</a><a id="2267" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2271" class="Symbol">(</a><a id="2272" href="Factorial.PlusOneLC.html#1556" class="Function">f&#39;</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Factorial.PlusOneLC.html#1816" class="Function">g&#39;</a> <a id="2279" href="Factorial.PlusOneLC.html#2255" class="Bound">y</a><a id="2280" class="Symbol">))</a> <a id="2283" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Factorial.PlusOneLC.html#1636" class="Function">a</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Factorial.PlusOneLC.html#1816" class="Function">g&#39;</a> <a id="2293" href="Factorial.PlusOneLC.html#2255" class="Bound">y</a><a id="2294" class="Symbol">))</a><a id="2296" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2299" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="2318" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="2320" class="Symbol">(</a><a id="2321" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2325" class="Symbol">(</a><a id="2326" href="Factorial.PlusOneLC.html#1816" class="Function">g&#39;</a> <a id="2329" href="Factorial.PlusOneLC.html#2255" class="Bound">y</a><a id="2330" class="Symbol">))</a>  <a id="2334" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2337" class="Symbol">(</a><a id="2338" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2341" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Factorial.PlusOneLC.html#1896" class="Function">b</a> <a id="2346" href="Factorial.PlusOneLC.html#2255" class="Bound">y</a><a id="2347" class="Symbol">))</a><a id="2349" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2352" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="2371" href="Factorial.PlusOneLC.html#1009" class="Function">f</a> <a id="2373" class="Symbol">(</a><a id="2374" href="Factorial.PlusOneLC.html#1094" class="Function">g</a> <a id="2376" class="Symbol">(</a><a id="2377" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2381" href="Factorial.PlusOneLC.html#2255" class="Bound">y</a><a id="2382" class="Symbol">))</a>   <a id="2387" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2390" href="Factorial.PlusOneLC.html#1381" class="Function">ε</a> <a id="2392" class="Symbol">(</a><a id="2393" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2397" href="Factorial.PlusOneLC.html#2255" class="Bound">y</a><a id="2398" class="Symbol">)</a> <a id="2400" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="2419" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2423" href="Factorial.PlusOneLC.html#2255" class="Bound">y</a>           <a id="2435" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="2436" class="Symbol">)</a>

<a id="2439" class="Markup">\end{code}</a><a id="2449" class="Background">

The old version from 21 March 2018, which uses function
extensionality:

</a><a id="2524" class="Markup">\begin{code}</a>

<a id="_∖_"></a><a id="2538" href="Factorial.PlusOneLC.html#2538" class="Function Operator">_∖_</a> <a id="2542" class="Symbol">:</a> <a id="2544" class="Symbol">(</a><a id="2545" href="Factorial.PlusOneLC.html#2545" class="Bound">X</a> <a id="2547" class="Symbol">:</a> <a id="2549" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2551" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2553" class="Symbol">)</a> <a id="2555" class="Symbol">(</a><a id="2556" href="Factorial.PlusOneLC.html#2556" class="Bound">a</a> <a id="2558" class="Symbol">:</a> <a id="2560" href="Factorial.PlusOneLC.html#2545" class="Bound">X</a><a id="2561" class="Symbol">)</a> <a id="2563" class="Symbol">→</a> <a id="2565" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2567" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2569" href="Factorial.PlusOneLC.html#2569" class="Bound">X</a> <a id="2571" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="2573" href="Factorial.PlusOneLC.html#2573" class="Bound">a</a> <a id="2575" class="Symbol">=</a> <a id="2577" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2579" href="Factorial.PlusOneLC.html#2579" class="Bound">x</a> <a id="2581" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2583" href="Factorial.PlusOneLC.html#2569" class="Bound">X</a> <a id="2585" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2587" href="Factorial.PlusOneLC.html#2579" class="Bound">x</a> <a id="2589" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2591" href="Factorial.PlusOneLC.html#2573" class="Bound">a</a>

<a id="2594" class="Keyword">open</a> <a id="2599" class="Keyword">import</a> <a id="2606" href="UF.FunExt.html" class="Module">UF.FunExt</a>

<a id="2617" class="Keyword">module</a> <a id="2624" href="Factorial.PlusOneLC.html#2624" class="Module">_</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Factorial.PlusOneLC.html#2627" class="Bound">fe</a> <a id="2630" class="Symbol">:</a> <a id="2632" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="2638" class="Symbol">)</a> <a id="2640" class="Keyword">where</a>

 <a id="2648" class="Keyword">open</a> <a id="2653" class="Keyword">import</a> <a id="2660" href="UF.Base.html" class="Module">UF.Base</a>
 <a id="2669" class="Keyword">open</a> <a id="2674" class="Keyword">import</a> <a id="2681" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

 <a id="2707" href="Factorial.PlusOneLC.html#2707" class="Function">add-and-remove-point</a> <a id="2728" class="Symbol">:</a> <a id="2730" class="Symbol">{</a><a id="2731" href="Factorial.PlusOneLC.html#2731" class="Bound">X</a> <a id="2733" class="Symbol">:</a> <a id="2735" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2737" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2739" class="Symbol">}</a> <a id="2741" class="Symbol">→</a>  <a id="2744" href="Factorial.PlusOneLC.html#2731" class="Bound">X</a> <a id="2746" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Factorial.PlusOneLC.html#2731" class="Bound">X</a> <a id="2751" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2753" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="2754" class="Symbol">)</a> <a id="2756" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="2758" class="Symbol">(</a><a id="2759" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2763" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2764" class="Symbol">)</a>
 <a id="2767" href="Factorial.PlusOneLC.html#2707" class="Function">add-and-remove-point</a> <a id="2788" class="Symbol">{</a><a id="2789" href="Factorial.PlusOneLC.html#2789" class="Bound">𝓤</a><a id="2790" class="Symbol">}</a> <a id="2792" class="Symbol">{</a><a id="2793" href="Factorial.PlusOneLC.html#2793" class="Bound">X</a><a id="2794" class="Symbol">}</a> <a id="2796" class="Symbol">=</a> <a id="2798" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="2805" href="Factorial.PlusOneLC.html#2830" class="Function">f</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Factorial.PlusOneLC.html#2891" class="Function">g</a> <a id="2810" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2812" href="Factorial.PlusOneLC.html#3092" class="Function">ε</a> <a id="2814" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2816" href="Factorial.PlusOneLC.html#2975" class="Function">η</a><a id="2817" class="Symbol">)</a>
  <a id="2821" class="Keyword">where</a>
   <a id="2830" href="Factorial.PlusOneLC.html#2830" class="Function">f</a> <a id="2832" class="Symbol">:</a> <a id="2834" href="Factorial.PlusOneLC.html#2793" class="Bound">X</a> <a id="2836" class="Symbol">→</a> <a id="2838" class="Symbol">(</a><a id="2839" href="Factorial.PlusOneLC.html#2793" class="Bound">X</a> <a id="2841" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2843" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2845" class="Symbol">{</a><a id="2846" href="Factorial.PlusOneLC.html#2789" class="Bound">𝓤</a><a id="2847" class="Symbol">})</a> <a id="2850" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="2852" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2856" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
   <a id="2861" href="Factorial.PlusOneLC.html#2830" class="Function">f</a> <a id="2863" href="Factorial.PlusOneLC.html#2863" class="Bound">x</a> <a id="2865" class="Symbol">=</a> <a id="2867" class="Symbol">(</a><a id="2868" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2872" href="Factorial.PlusOneLC.html#2863" class="Bound">x</a> <a id="2874" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2876" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a><a id="2885" class="Symbol">)</a>

   <a id="2891" href="Factorial.PlusOneLC.html#2891" class="Function">g</a> <a id="2893" class="Symbol">:</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Factorial.PlusOneLC.html#2793" class="Bound">X</a> <a id="2898" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2900" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="2901" class="Symbol">)</a> <a id="2903" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="2905" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2909" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2911" class="Symbol">→</a> <a id="2913" href="Factorial.PlusOneLC.html#2793" class="Bound">X</a>
   <a id="2918" href="Factorial.PlusOneLC.html#2891" class="Function">g</a> <a id="2920" class="Symbol">(</a><a id="2921" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2925" href="Factorial.PlusOneLC.html#2925" class="Bound">x</a> <a id="2927" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2929" href="Factorial.PlusOneLC.html#2929" class="Bound">u</a><a id="2930" class="Symbol">)</a> <a id="2932" class="Symbol">=</a> <a id="2934" href="Factorial.PlusOneLC.html#2925" class="Bound">x</a>
   <a id="2939" href="Factorial.PlusOneLC.html#2891" class="Function">g</a> <a id="2941" class="Symbol">(</a><a id="2942" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2946" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2948" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2950" href="Factorial.PlusOneLC.html#2950" class="Bound">u</a><a id="2951" class="Symbol">)</a> <a id="2953" class="Symbol">=</a> <a id="2955" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2962" class="Symbol">(</a><a id="2963" href="Factorial.PlusOneLC.html#2950" class="Bound">u</a> <a id="2965" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2969" class="Symbol">)</a>

   <a id="2975" href="Factorial.PlusOneLC.html#2975" class="Function">η</a> <a id="2977" class="Symbol">:</a> <a id="2979" href="Factorial.PlusOneLC.html#2830" class="Function">f</a> <a id="2981" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2983" href="Factorial.PlusOneLC.html#2891" class="Function">g</a> <a id="2985" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2987" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="2993" href="Factorial.PlusOneLC.html#2975" class="Function">η</a> <a id="2995" class="Symbol">(</a><a id="2996" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3000" href="Factorial.PlusOneLC.html#3000" class="Bound">x</a> <a id="3002" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3004" href="Factorial.PlusOneLC.html#3004" class="Bound">u</a><a id="3005" class="Symbol">)</a> <a id="3007" class="Symbol">=</a> <a id="3009" href="UF.Base.html#16515" class="Function">to-Σ-＝&#39;</a> <a id="3017" class="Symbol">(</a><a id="3018" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="3038" class="Symbol">(</a><a id="3039" href="Factorial.PlusOneLC.html#2627" class="Bound">fe</a> <a id="3042" href="Factorial.PlusOneLC.html#2789" class="Bound">𝓤</a> <a id="3044" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="3046" class="Symbol">)</a> <a id="3048" class="Symbol">_</a> <a id="3050" class="Symbol">_)</a>
   <a id="3056" href="Factorial.PlusOneLC.html#2975" class="Function">η</a> <a id="3058" class="Symbol">(</a><a id="3059" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3063" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3067" href="Factorial.PlusOneLC.html#3067" class="Bound">u</a><a id="3068" class="Symbol">)</a> <a id="3070" class="Symbol">=</a> <a id="3072" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Factorial.PlusOneLC.html#3067" class="Bound">u</a> <a id="3082" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3086" class="Symbol">)</a>

   <a id="3092" href="Factorial.PlusOneLC.html#3092" class="Function">ε</a> <a id="3094" class="Symbol">:</a> <a id="3096" href="Factorial.PlusOneLC.html#2891" class="Function">g</a> <a id="3098" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3100" href="Factorial.PlusOneLC.html#2830" class="Function">f</a> <a id="3102" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3104" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="3110" href="Factorial.PlusOneLC.html#3092" class="Function">ε</a> <a id="3112" href="Factorial.PlusOneLC.html#3112" class="Bound">x</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="3123" href="Factorial.PlusOneLC.html#3123" class="Function">remove-points</a> <a id="3137" class="Symbol">:</a> <a id="3139" class="Symbol">{</a><a id="3140" href="Factorial.PlusOneLC.html#3140" class="Bound">X</a> <a id="3142" class="Symbol">:</a> <a id="3144" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3146" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3148" class="Symbol">}</a> <a id="3150" class="Symbol">{</a><a id="3151" href="Factorial.PlusOneLC.html#3151" class="Bound">Y</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3157" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3159" class="Symbol">}</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Factorial.PlusOneLC.html#3162" class="Bound">f</a> <a id="3164" class="Symbol">:</a> <a id="3166" href="Factorial.PlusOneLC.html#3140" class="Bound">X</a> <a id="3168" class="Symbol">→</a> <a id="3170" href="Factorial.PlusOneLC.html#3151" class="Bound">Y</a><a id="3171" class="Symbol">)</a>
               <a id="3188" class="Symbol">→</a> <a id="3190" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="3195" href="Factorial.PlusOneLC.html#3162" class="Bound">f</a>
               <a id="3212" class="Symbol">→</a> <a id="3214" class="Symbol">(</a><a id="3215" href="Factorial.PlusOneLC.html#3215" class="Bound">a</a> <a id="3217" class="Symbol">:</a> <a id="3219" href="Factorial.PlusOneLC.html#3140" class="Bound">X</a><a id="3220" class="Symbol">)</a> <a id="3222" class="Symbol">→</a> <a id="3224" href="Factorial.PlusOneLC.html#3140" class="Bound">X</a> <a id="3226" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="3228" href="Factorial.PlusOneLC.html#3215" class="Bound">a</a> <a id="3230" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3232" href="Factorial.PlusOneLC.html#3151" class="Bound">Y</a> <a id="3234" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="3236" class="Symbol">(</a><a id="3237" href="Factorial.PlusOneLC.html#3162" class="Bound">f</a> <a id="3239" href="Factorial.PlusOneLC.html#3215" class="Bound">a</a><a id="3240" class="Symbol">)</a>
 <a id="3243" href="Factorial.PlusOneLC.html#3123" class="Function">remove-points</a> <a id="3257" class="Symbol">{</a><a id="3258" href="Factorial.PlusOneLC.html#3258" class="Bound">𝓤</a><a id="3259" class="Symbol">}</a> <a id="3261" class="Symbol">{</a><a id="3262" href="Factorial.PlusOneLC.html#3262" class="Bound">𝓥</a><a id="3263" class="Symbol">}</a> <a id="3265" class="Symbol">{</a><a id="3266" href="Factorial.PlusOneLC.html#3266" class="Bound">X</a><a id="3267" class="Symbol">}</a> <a id="3269" class="Symbol">{</a><a id="3270" href="Factorial.PlusOneLC.html#3270" class="Bound">Y</a><a id="3271" class="Symbol">}</a> <a id="3273" href="Factorial.PlusOneLC.html#3273" class="Bound">f</a> <a id="3275" class="Symbol">(</a><a id="3276" href="Factorial.PlusOneLC.html#3276" class="Bound">g</a> <a id="3278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3280" href="Factorial.PlusOneLC.html#3280" class="Bound">ε</a> <a id="3282" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3284" href="Factorial.PlusOneLC.html#3284" class="Bound">η</a><a id="3285" class="Symbol">)</a> <a id="3287" href="Factorial.PlusOneLC.html#3287" class="Bound">a</a> <a id="3289" class="Symbol">=</a> <a id="3291" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="3298" href="Factorial.PlusOneLC.html#3327" class="Function">f&#39;</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Factorial.PlusOneLC.html#3425" class="Function">g&#39;</a> <a id="3305" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3307" href="Factorial.PlusOneLC.html#3516" class="Function">ε&#39;</a> <a id="3310" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3312" href="Factorial.PlusOneLC.html#3603" class="Function">η&#39;</a><a id="3314" class="Symbol">)</a>
  <a id="3318" class="Keyword">where</a>
   <a id="3327" href="Factorial.PlusOneLC.html#3327" class="Function">f&#39;</a> <a id="3330" class="Symbol">:</a> <a id="3332" href="Factorial.PlusOneLC.html#3266" class="Bound">X</a> <a id="3334" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="3336" href="Factorial.PlusOneLC.html#3287" class="Bound">a</a> <a id="3338" class="Symbol">→</a> <a id="3340" href="Factorial.PlusOneLC.html#3270" class="Bound">Y</a> <a id="3342" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="3344" class="Symbol">(</a><a id="3345" href="Factorial.PlusOneLC.html#3273" class="Bound">f</a> <a id="3347" href="Factorial.PlusOneLC.html#3287" class="Bound">a</a><a id="3348" class="Symbol">)</a>
   <a id="3353" href="Factorial.PlusOneLC.html#3327" class="Function">f&#39;</a> <a id="3356" class="Symbol">(</a><a id="3357" href="Factorial.PlusOneLC.html#3357" class="Bound">x</a> <a id="3359" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3361" href="Factorial.PlusOneLC.html#3361" class="Bound">u</a><a id="3362" class="Symbol">)</a> <a id="3364" class="Symbol">=</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Factorial.PlusOneLC.html#3273" class="Bound">f</a> <a id="3369" href="Factorial.PlusOneLC.html#3357" class="Bound">x</a> <a id="3371" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3373" class="Symbol">λ</a> <a id="3375" class="Symbol">(</a><a id="3376" href="Factorial.PlusOneLC.html#3376" class="Bound">p</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Factorial.PlusOneLC.html#3273" class="Bound">f</a> <a id="3382" href="Factorial.PlusOneLC.html#3357" class="Bound">x</a> <a id="3384" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3386" href="Factorial.PlusOneLC.html#3273" class="Bound">f</a> <a id="3388" href="Factorial.PlusOneLC.html#3287" class="Bound">a</a><a id="3389" class="Symbol">)</a> <a id="3391" class="Symbol">→</a> <a id="3393" href="Factorial.PlusOneLC.html#3361" class="Bound">u</a> <a id="3395" class="Symbol">((</a><a id="3397" href="Factorial.PlusOneLC.html#3280" class="Bound">ε</a> <a id="3399" href="Factorial.PlusOneLC.html#3357" class="Bound">x</a><a id="3400" class="Symbol">)</a><a id="3401" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3404" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3406" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3409" href="Factorial.PlusOneLC.html#3276" class="Bound">g</a> <a id="3411" href="Factorial.PlusOneLC.html#3376" class="Bound">p</a> <a id="3413" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3415" href="Factorial.PlusOneLC.html#3280" class="Bound">ε</a> <a id="3417" href="Factorial.PlusOneLC.html#3287" class="Bound">a</a><a id="3418" class="Symbol">))</a>

   <a id="3425" href="Factorial.PlusOneLC.html#3425" class="Function">g&#39;</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="Factorial.PlusOneLC.html#3270" class="Bound">Y</a> <a id="3432" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="3434" class="Symbol">(</a><a id="3435" href="Factorial.PlusOneLC.html#3273" class="Bound">f</a> <a id="3437" href="Factorial.PlusOneLC.html#3287" class="Bound">a</a><a id="3438" class="Symbol">)</a> <a id="3440" class="Symbol">→</a> <a id="3442" href="Factorial.PlusOneLC.html#3266" class="Bound">X</a> <a id="3444" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="3446" href="Factorial.PlusOneLC.html#3287" class="Bound">a</a>
   <a id="3451" href="Factorial.PlusOneLC.html#3425" class="Function">g&#39;</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Factorial.PlusOneLC.html#3455" class="Bound">y</a> <a id="3457" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3459" href="Factorial.PlusOneLC.html#3459" class="Bound">v</a><a id="3460" class="Symbol">)</a> <a id="3462" class="Symbol">=</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Factorial.PlusOneLC.html#3276" class="Bound">g</a> <a id="3467" href="Factorial.PlusOneLC.html#3455" class="Bound">y</a> <a id="3469" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3471" class="Symbol">λ</a> <a id="3473" class="Symbol">(</a><a id="3474" href="Factorial.PlusOneLC.html#3474" class="Bound">p</a> <a id="3476" class="Symbol">:</a> <a id="3478" href="Factorial.PlusOneLC.html#3276" class="Bound">g</a> <a id="3480" href="Factorial.PlusOneLC.html#3455" class="Bound">y</a> <a id="3482" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3484" href="Factorial.PlusOneLC.html#3287" class="Bound">a</a><a id="3485" class="Symbol">)</a> <a id="3487" class="Symbol">→</a> <a id="3489" href="Factorial.PlusOneLC.html#3459" class="Bound">v</a> <a id="3491" class="Symbol">((</a><a id="3493" href="Factorial.PlusOneLC.html#3284" class="Bound">η</a> <a id="3495" href="Factorial.PlusOneLC.html#3455" class="Bound">y</a><a id="3496" class="Symbol">)</a> <a id="3498" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3501" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3503" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3506" href="Factorial.PlusOneLC.html#3273" class="Bound">f</a> <a id="3508" href="Factorial.PlusOneLC.html#3474" class="Bound">p</a><a id="3509" class="Symbol">))</a>

   <a id="3516" href="Factorial.PlusOneLC.html#3516" class="Function">ε&#39;</a> <a id="3519" class="Symbol">:</a> <a id="3521" href="Factorial.PlusOneLC.html#3425" class="Function">g&#39;</a> <a id="3524" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3526" href="Factorial.PlusOneLC.html#3327" class="Function">f&#39;</a> <a id="3529" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3531" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="3537" href="Factorial.PlusOneLC.html#3516" class="Function">ε&#39;</a> <a id="3540" class="Symbol">(</a><a id="3541" href="Factorial.PlusOneLC.html#3541" class="Bound">x</a> <a id="3543" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3545" class="Symbol">_)</a> <a id="3548" class="Symbol">=</a> <a id="3550" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Factorial.PlusOneLC.html#3280" class="Bound">ε</a> <a id="3560" href="Factorial.PlusOneLC.html#3541" class="Bound">x</a> <a id="3562" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3564" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="3584" class="Symbol">(</a><a id="3585" href="Factorial.PlusOneLC.html#2627" class="Bound">fe</a> <a id="3588" href="Factorial.PlusOneLC.html#3258" class="Bound">𝓤</a> <a id="3590" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="3592" class="Symbol">)</a> <a id="3594" class="Symbol">_</a> <a id="3596" class="Symbol">_)</a>

   <a id="3603" href="Factorial.PlusOneLC.html#3603" class="Function">η&#39;</a> <a id="3606" class="Symbol">:</a> <a id="3608" href="Factorial.PlusOneLC.html#3327" class="Function">f&#39;</a> <a id="3611" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3613" href="Factorial.PlusOneLC.html#3425" class="Function">g&#39;</a> <a id="3616" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3618" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="3624" href="Factorial.PlusOneLC.html#3603" class="Function">η&#39;</a> <a id="3627" class="Symbol">(</a><a id="3628" href="Factorial.PlusOneLC.html#3628" class="Bound">y</a> <a id="3630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3632" class="Symbol">_)</a> <a id="3635" class="Symbol">=</a> <a id="3637" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="3644" class="Symbol">(</a><a id="3645" href="Factorial.PlusOneLC.html#3284" class="Bound">η</a> <a id="3647" href="Factorial.PlusOneLC.html#3628" class="Bound">y</a> <a id="3649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3651" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="3671" class="Symbol">(</a><a id="3672" href="Factorial.PlusOneLC.html#2627" class="Bound">fe</a> <a id="3675" href="Factorial.PlusOneLC.html#3262" class="Bound">𝓥</a> <a id="3677" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="3679" class="Symbol">)</a> <a id="3681" class="Symbol">_</a> <a id="3683" class="Symbol">_)</a>

 <a id="3688" href="Factorial.PlusOneLC.html#3688" class="Function">add-one-and-remove-isolated-point</a> <a id="3722" class="Symbol">:</a> <a id="3724" class="Symbol">{</a><a id="3725" href="Factorial.PlusOneLC.html#3725" class="Bound">Y</a> <a id="3727" class="Symbol">:</a> <a id="3729" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3731" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3733" class="Symbol">}</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Factorial.PlusOneLC.html#3736" class="Bound">z</a> <a id="3738" class="Symbol">:</a> <a id="3740" href="Factorial.PlusOneLC.html#3725" class="Bound">Y</a> <a id="3742" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3744" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="3745" class="Symbol">)</a>
                                   <a id="3782" class="Symbol">→</a> <a id="3784" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="3796" href="Factorial.PlusOneLC.html#3736" class="Bound">z</a>
                                   <a id="3833" class="Symbol">→</a> <a id="3835" class="Symbol">((</a><a id="3837" href="Factorial.PlusOneLC.html#3725" class="Bound">Y</a> <a id="3839" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3841" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="3842" class="Symbol">)</a> <a id="3844" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="3846" href="Factorial.PlusOneLC.html#3736" class="Bound">z</a><a id="3847" class="Symbol">)</a> <a id="3849" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3851" href="Factorial.PlusOneLC.html#3725" class="Bound">Y</a>
 <a id="3854" href="Factorial.PlusOneLC.html#3688" class="Function">add-one-and-remove-isolated-point</a> <a id="3888" class="Symbol">{</a><a id="3889" href="Factorial.PlusOneLC.html#3889" class="Bound">𝓥</a><a id="3890" class="Symbol">}</a> <a id="3892" class="Symbol">{</a><a id="3893" href="Factorial.PlusOneLC.html#3893" class="Bound">Y</a><a id="3894" class="Symbol">}</a> <a id="3896" class="Symbol">(</a><a id="3897" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3901" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a><a id="3902" class="Symbol">)</a> <a id="3904" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="3906" class="Symbol">=</a> <a id="3908" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="3915" href="Factorial.PlusOneLC.html#3940" class="Function">f</a> <a id="3917" class="Symbol">(</a><a id="3918" href="Factorial.PlusOneLC.html#4170" class="Function">g</a> <a id="3920" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3922" href="Factorial.PlusOneLC.html#4226" class="Function">ε</a> <a id="3924" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3926" href="Factorial.PlusOneLC.html#5113" class="Function">η</a><a id="3927" class="Symbol">)</a>
  <a id="3931" class="Keyword">where</a>
   <a id="3940" href="Factorial.PlusOneLC.html#3940" class="Function">f</a> <a id="3942" class="Symbol">:</a> <a id="3944" class="Symbol">(</a><a id="3945" href="Factorial.PlusOneLC.html#3893" class="Bound">Y</a> <a id="3947" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3949" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="3950" class="Symbol">)</a> <a id="3952" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="3954" class="Symbol">(</a><a id="3955" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3959" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a><a id="3960" class="Symbol">)</a> <a id="3962" class="Symbol">→</a> <a id="3964" href="Factorial.PlusOneLC.html#3893" class="Bound">Y</a>
   <a id="3969" href="Factorial.PlusOneLC.html#3940" class="Function">f</a> <a id="3971" class="Symbol">(</a><a id="3972" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3976" href="Factorial.PlusOneLC.html#3976" class="Bound">y</a> <a id="3978" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3980" href="Factorial.PlusOneLC.html#3980" class="Bound">u</a><a id="3981" class="Symbol">)</a> <a id="3983" class="Symbol">=</a> <a id="3985" href="Factorial.PlusOneLC.html#3976" class="Bound">y</a>
   <a id="3990" href="Factorial.PlusOneLC.html#3940" class="Function">f</a> <a id="3992" class="Symbol">(</a><a id="3993" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3997" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3999" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4001" href="Factorial.PlusOneLC.html#4001" class="Bound">u</a><a id="4002" class="Symbol">)</a> <a id="4004" class="Symbol">=</a> <a id="4006" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a>

   <a id="4012" href="Factorial.PlusOneLC.html#4012" class="Function">g&#39;</a> <a id="4015" class="Symbol">:</a> <a id="4017" class="Symbol">(</a><a id="4018" href="Factorial.PlusOneLC.html#4018" class="Bound">y</a> <a id="4020" class="Symbol">:</a> <a id="4022" href="Factorial.PlusOneLC.html#3893" class="Bound">Y</a><a id="4023" class="Symbol">)</a> <a id="4025" class="Symbol">→</a> <a id="4027" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4040" class="Symbol">(</a><a id="4041" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4045" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a> <a id="4047" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4049" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4053" href="Factorial.PlusOneLC.html#4018" class="Bound">y</a><a id="4054" class="Symbol">)</a> <a id="4056" class="Symbol">→</a> <a id="4058" class="Symbol">(</a><a id="4059" href="Factorial.PlusOneLC.html#3893" class="Bound">Y</a> <a id="4061" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4063" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="4064" class="Symbol">)</a> <a id="4066" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="4068" class="Symbol">(</a><a id="4069" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4073" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a><a id="4074" class="Symbol">)</a>
   <a id="4079" href="Factorial.PlusOneLC.html#4012" class="Function">g&#39;</a> <a id="4082" href="Factorial.PlusOneLC.html#4082" class="Bound">y</a> <a id="4084" class="Symbol">(</a><a id="4085" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4089" href="Factorial.PlusOneLC.html#4089" class="Bound">p</a><a id="4090" class="Symbol">)</a> <a id="4092" class="Symbol">=</a> <a id="4094" class="Symbol">(</a><a id="4095" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4099" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4101" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4103" href="MLTT.Plus-Properties.html#562" class="Function">+disjoint&#39;</a><a id="4113" class="Symbol">)</a>
   <a id="4118" href="Factorial.PlusOneLC.html#4012" class="Function">g&#39;</a> <a id="4121" href="Factorial.PlusOneLC.html#4121" class="Bound">y</a> <a id="4123" class="Symbol">(</a><a id="4124" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4128" href="Factorial.PlusOneLC.html#4128" class="Bound">u</a><a id="4129" class="Symbol">)</a> <a id="4131" class="Symbol">=</a> <a id="4133" class="Symbol">(</a><a id="4134" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4138" href="Factorial.PlusOneLC.html#4121" class="Bound">y</a> <a id="4140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4142" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="4157" class="Symbol">(</a><a id="4158" href="MLTT.Id.html#1054" class="Function Operator">_⁻¹</a><a id="4161" class="Symbol">)</a> <a id="4163" href="Factorial.PlusOneLC.html#4128" class="Bound">u</a><a id="4164" class="Symbol">)</a>

   <a id="4170" href="Factorial.PlusOneLC.html#4170" class="Function">g</a> <a id="4172" class="Symbol">:</a> <a id="4174" href="Factorial.PlusOneLC.html#3893" class="Bound">Y</a> <a id="4176" class="Symbol">→</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Factorial.PlusOneLC.html#3893" class="Bound">Y</a> <a id="4181" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4183" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="4184" class="Symbol">)</a> <a id="4186" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="4188" class="Symbol">(</a><a id="4189" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4193" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a><a id="4194" class="Symbol">)</a>
   <a id="4199" href="Factorial.PlusOneLC.html#4170" class="Function">g</a> <a id="4201" href="Factorial.PlusOneLC.html#4201" class="Bound">y</a> <a id="4203" class="Symbol">=</a> <a id="4205" href="Factorial.PlusOneLC.html#4012" class="Function">g&#39;</a> <a id="4208" href="Factorial.PlusOneLC.html#4201" class="Bound">y</a> <a id="4210" class="Symbol">(</a><a id="4211" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="4213" class="Symbol">(</a><a id="4214" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4218" href="Factorial.PlusOneLC.html#4201" class="Bound">y</a><a id="4219" class="Symbol">))</a>

   <a id="4226" href="Factorial.PlusOneLC.html#4226" class="Function">ε</a> <a id="4228" class="Symbol">:</a> <a id="4230" href="Factorial.PlusOneLC.html#4170" class="Function">g</a> <a id="4232" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4234" href="Factorial.PlusOneLC.html#3940" class="Function">f</a> <a id="4236" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="4238" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="4244" href="Factorial.PlusOneLC.html#4226" class="Function">ε</a> <a id="4246" class="Symbol">(</a><a id="4247" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4251" href="Factorial.PlusOneLC.html#4251" class="Bound">y</a> <a id="4253" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4255" href="Factorial.PlusOneLC.html#4255" class="Bound">u</a><a id="4256" class="Symbol">)</a> <a id="4258" class="Symbol">=</a> <a id="4260" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="4267" class="Symbol">(</a><a id="4268" href="Factorial.PlusOneLC.html#4650" class="Function">p</a> <a id="4270" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4272" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Factorial.PlusOneLC.html#2627" class="Bound">fe</a> <a id="4296" href="Factorial.PlusOneLC.html#3889" class="Bound">𝓥</a> <a id="4298" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="4300" class="Symbol">)</a> <a id="4302" class="Symbol">_</a> <a id="4304" class="Symbol">_)</a>
    <a id="4311" class="Keyword">where</a>
     <a id="4322" href="Factorial.PlusOneLC.html#4322" class="Function">φ</a> <a id="4324" class="Symbol">:</a> <a id="4326" class="Symbol">(</a><a id="4327" href="Factorial.PlusOneLC.html#4327" class="Bound">p</a> <a id="4329" class="Symbol">:</a> <a id="4331" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4335" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a> <a id="4337" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4339" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4343" href="Factorial.PlusOneLC.html#4251" class="Bound">y</a><a id="4344" class="Symbol">)</a> <a id="4346" class="Symbol">(</a><a id="4347" href="Factorial.PlusOneLC.html#4347" class="Bound">q</a> <a id="4349" class="Symbol">:</a> <a id="4351" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="4353" class="Symbol">(</a><a id="4354" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4358" href="Factorial.PlusOneLC.html#4251" class="Bound">y</a><a id="4359" class="Symbol">)</a> <a id="4361" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4363" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4367" href="Factorial.PlusOneLC.html#4327" class="Bound">p</a><a id="4368" class="Symbol">)</a> <a id="4370" class="Symbol">→</a> <a id="4372" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="4374" class="Symbol">(</a><a id="4375" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4379" href="Factorial.PlusOneLC.html#4251" class="Bound">y</a><a id="4380" class="Symbol">)</a> <a id="4382" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4384" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4388" class="Symbol">(</a><a id="4389" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="4395" href="Factorial.PlusOneLC.html#4255" class="Bound">u</a><a id="4396" class="Symbol">)</a>
     <a id="4403" href="Factorial.PlusOneLC.html#4322" class="Function">φ</a> <a id="4405" href="Factorial.PlusOneLC.html#4405" class="Bound">p</a> <a id="4407" href="Factorial.PlusOneLC.html#4407" class="Bound">q</a> <a id="4409" class="Symbol">=</a> <a id="4411" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4418" class="Symbol">(</a><a id="4419" href="Factorial.PlusOneLC.html#4255" class="Bound">u</a> <a id="4421" class="Symbol">(</a><a id="4422" href="Factorial.PlusOneLC.html#4405" class="Bound">p</a> <a id="4424" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4426" class="Symbol">))</a>
     <a id="4434" href="Factorial.PlusOneLC.html#4434" class="Function">ψ</a> <a id="4436" class="Symbol">:</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Factorial.PlusOneLC.html#4439" class="Bound">v</a> <a id="4441" class="Symbol">:</a> <a id="4443" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4447" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a> <a id="4449" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="4451" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4455" href="Factorial.PlusOneLC.html#4251" class="Bound">y</a><a id="4456" class="Symbol">)</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Factorial.PlusOneLC.html#4459" class="Bound">q</a> <a id="4461" class="Symbol">:</a> <a id="4463" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="4465" class="Symbol">(</a><a id="4466" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4470" href="Factorial.PlusOneLC.html#4251" class="Bound">y</a><a id="4471" class="Symbol">)</a> <a id="4473" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4475" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4479" href="Factorial.PlusOneLC.html#4439" class="Bound">v</a><a id="4480" class="Symbol">)</a> <a id="4482" class="Symbol">→</a> <a id="4484" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="4486" class="Symbol">(</a><a id="4487" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4491" href="Factorial.PlusOneLC.html#4251" class="Bound">y</a><a id="4492" class="Symbol">)</a> <a id="4494" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4496" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4500" class="Symbol">(</a><a id="4501" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="4507" href="Factorial.PlusOneLC.html#4255" class="Bound">u</a><a id="4508" class="Symbol">)</a>
     <a id="4515" href="Factorial.PlusOneLC.html#4434" class="Function">ψ</a> <a id="4517" href="Factorial.PlusOneLC.html#4517" class="Bound">v</a> <a id="4519" href="Factorial.PlusOneLC.html#4519" class="Bound">q</a> <a id="4521" class="Symbol">=</a> <a id="4523" href="Factorial.PlusOneLC.html#4519" class="Bound">q</a> <a id="4525" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="4527" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4530" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4534" class="Symbol">(</a><a id="4535" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="4555" class="Symbol">(</a><a id="4556" href="Factorial.PlusOneLC.html#2627" class="Bound">fe</a> <a id="4559" href="Factorial.PlusOneLC.html#3889" class="Bound">𝓥</a> <a id="4561" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="4563" class="Symbol">)</a> <a id="4565" class="Symbol">_</a> <a id="4567" class="Symbol">_)</a>
     <a id="4575" href="Factorial.PlusOneLC.html#4575" class="Function">h</a> <a id="4577" class="Symbol">:</a> <a id="4579" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="4581" class="Symbol">(</a><a id="4582" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4586" href="Factorial.PlusOneLC.html#4251" class="Bound">y</a><a id="4587" class="Symbol">)</a> <a id="4589" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4591" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4595" class="Symbol">(</a><a id="4596" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="4602" href="Factorial.PlusOneLC.html#4255" class="Bound">u</a><a id="4603" class="Symbol">)</a>
     <a id="4610" href="Factorial.PlusOneLC.html#4575" class="Function">h</a> <a id="4612" class="Symbol">=</a> <a id="4614" href="MLTT.Plus-Properties.html#1098" class="Function">equality-cases</a> <a id="4629" class="Symbol">(</a><a id="4630" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="4632" class="Symbol">(</a><a id="4633" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4637" href="Factorial.PlusOneLC.html#4251" class="Bound">y</a><a id="4638" class="Symbol">))</a> <a id="4641" href="Factorial.PlusOneLC.html#4322" class="Function">φ</a> <a id="4643" href="Factorial.PlusOneLC.html#4434" class="Function">ψ</a>
     <a id="4650" href="Factorial.PlusOneLC.html#4650" class="Function">p</a> <a id="4652" class="Symbol">:</a> <a id="4654" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4658" class="Symbol">(</a><a id="4659" href="Factorial.PlusOneLC.html#4012" class="Function">g&#39;</a> <a id="4662" href="Factorial.PlusOneLC.html#4251" class="Bound">y</a> <a id="4664" class="Symbol">(</a><a id="4665" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="4667" class="Symbol">(</a><a id="4668" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4672" href="Factorial.PlusOneLC.html#4251" class="Bound">y</a><a id="4673" class="Symbol">)))</a> <a id="4677" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4679" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4683" href="Factorial.PlusOneLC.html#4251" class="Bound">y</a>
     <a id="4690" href="Factorial.PlusOneLC.html#4650" class="Function">p</a> <a id="4692" class="Symbol">=</a> <a id="4694" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4697" class="Symbol">(</a><a id="4698" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4702" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4704" class="Symbol">(</a><a id="4705" href="Factorial.PlusOneLC.html#4012" class="Function">g&#39;</a> <a id="4708" href="Factorial.PlusOneLC.html#4251" class="Bound">y</a><a id="4709" class="Symbol">))</a> <a id="4712" href="Factorial.PlusOneLC.html#4575" class="Function">h</a>
   <a id="4717" href="Factorial.PlusOneLC.html#4226" class="Function">ε</a> <a id="4719" class="Symbol">(</a><a id="4720" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4724" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4726" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4728" href="Factorial.PlusOneLC.html#4728" class="Bound">u</a><a id="4729" class="Symbol">)</a> <a id="4731" class="Symbol">=</a> <a id="4733" href="MLTT.Plus-Properties.html#1098" class="Function">equality-cases</a> <a id="4748" class="Symbol">(</a><a id="4749" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="4751" class="Symbol">(</a><a id="4752" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4756" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a><a id="4757" class="Symbol">))</a> <a id="4760" href="Factorial.PlusOneLC.html#4779" class="Function">φ</a> <a id="4762" href="Factorial.PlusOneLC.html#5002" class="Function">ψ</a>
    <a id="4768" class="Keyword">where</a>
     <a id="4779" href="Factorial.PlusOneLC.html#4779" class="Function">φ</a> <a id="4781" class="Symbol">:</a> <a id="4783" class="Symbol">(</a><a id="4784" href="Factorial.PlusOneLC.html#4784" class="Bound">p</a> <a id="4786" class="Symbol">:</a> <a id="4788" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4792" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a> <a id="4794" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4796" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4800" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a><a id="4801" class="Symbol">)</a> <a id="4803" class="Symbol">→</a> <a id="4805" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="4807" class="Symbol">(</a><a id="4808" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4812" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a><a id="4813" class="Symbol">)</a> <a id="4815" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4817" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4821" href="Factorial.PlusOneLC.html#4784" class="Bound">p</a> <a id="4823" class="Symbol">→</a> <a id="4825" href="Factorial.PlusOneLC.html#4170" class="Function">g</a> <a id="4827" class="Symbol">(</a><a id="4828" href="Factorial.PlusOneLC.html#3940" class="Function">f</a> <a id="4830" class="Symbol">(</a><a id="4831" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4835" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4837" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4839" href="Factorial.PlusOneLC.html#4728" class="Bound">u</a><a id="4840" class="Symbol">))</a> <a id="4843" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4845" class="Symbol">(</a><a id="4846" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4850" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4852" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4854" href="Factorial.PlusOneLC.html#4728" class="Bound">u</a><a id="4855" class="Symbol">)</a>
     <a id="4862" href="Factorial.PlusOneLC.html#4779" class="Function">φ</a> <a id="4864" href="Factorial.PlusOneLC.html#4864" class="Bound">p</a> <a id="4866" href="Factorial.PlusOneLC.html#4866" class="Bound">q</a> <a id="4868" class="Symbol">=</a> <a id="4870" href="Factorial.PlusOneLC.html#4943" class="Function">r</a> <a id="4872" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="4874" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="4881" class="Symbol">(</a><a id="4882" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4889" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Factorial.PlusOneLC.html#2627" class="Bound">fe</a> <a id="4913" href="Factorial.PlusOneLC.html#3889" class="Bound">𝓥</a> <a id="4915" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="4917" class="Symbol">)</a> <a id="4919" class="Symbol">_</a> <a id="4921" class="Symbol">_)</a>
      <a id="4930" class="Keyword">where</a>
       <a id="4943" href="Factorial.PlusOneLC.html#4943" class="Function">r</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="Factorial.PlusOneLC.html#4170" class="Function">g</a> <a id="4949" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a> <a id="4951" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4953" class="Symbol">(</a><a id="4954" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4958" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4960" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4962" href="MLTT.Plus-Properties.html#562" class="Function">+disjoint&#39;</a><a id="4972" class="Symbol">)</a>
       <a id="4981" href="Factorial.PlusOneLC.html#4943" class="Function">r</a> <a id="4983" class="Symbol">=</a> <a id="4985" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4988" class="Symbol">(</a><a id="4989" href="Factorial.PlusOneLC.html#4012" class="Function">g&#39;</a> <a id="4992" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a><a id="4993" class="Symbol">)</a> <a id="4995" href="Factorial.PlusOneLC.html#4866" class="Bound">q</a>
     <a id="5002" href="Factorial.PlusOneLC.html#5002" class="Function">ψ</a> <a id="5004" class="Symbol">:</a> <a id="5006" class="Symbol">(</a><a id="5007" href="Factorial.PlusOneLC.html#5007" class="Bound">v</a> <a id="5009" class="Symbol">:</a> <a id="5011" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5015" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a> <a id="5017" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5019" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5023" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a><a id="5024" class="Symbol">)</a> <a id="5026" class="Symbol">→</a> <a id="5028" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="5030" class="Symbol">(</a><a id="5031" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5035" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a><a id="5036" class="Symbol">)</a> <a id="5038" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5040" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5044" href="Factorial.PlusOneLC.html#5007" class="Bound">v</a> <a id="5046" class="Symbol">→</a> <a id="5048" href="Factorial.PlusOneLC.html#4170" class="Function">g</a> <a id="5050" class="Symbol">(</a><a id="5051" href="Factorial.PlusOneLC.html#3940" class="Function">f</a> <a id="5053" class="Symbol">(</a><a id="5054" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5058" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="5060" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5062" href="Factorial.PlusOneLC.html#4728" class="Bound">u</a><a id="5063" class="Symbol">))</a> <a id="5066" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5068" class="Symbol">(</a><a id="5069" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5073" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="5075" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5077" href="Factorial.PlusOneLC.html#4728" class="Bound">u</a><a id="5078" class="Symbol">)</a>
     <a id="5085" href="Factorial.PlusOneLC.html#5002" class="Function">ψ</a> <a id="5087" href="Factorial.PlusOneLC.html#5087" class="Bound">v</a> <a id="5089" href="Factorial.PlusOneLC.html#5089" class="Bound">q</a> <a id="5091" class="Symbol">=</a> <a id="5093" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5100" class="Symbol">(</a><a id="5101" href="Factorial.PlusOneLC.html#5087" class="Bound">v</a> <a id="5103" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="5107" class="Symbol">)</a>

   <a id="5113" href="Factorial.PlusOneLC.html#5113" class="Function">η</a> <a id="5115" class="Symbol">:</a> <a id="5117" href="Factorial.PlusOneLC.html#3940" class="Function">f</a> <a id="5119" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5121" href="Factorial.PlusOneLC.html#4170" class="Function">g</a> <a id="5123" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5125" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="5131" href="Factorial.PlusOneLC.html#5113" class="Function">η</a> <a id="5133" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a> <a id="5135" class="Symbol">=</a> <a id="5137" href="MLTT.Plus-Properties.html#1098" class="Function">equality-cases</a> <a id="5152" class="Symbol">(</a><a id="5153" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="5155" class="Symbol">(</a><a id="5156" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5160" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a><a id="5161" class="Symbol">))</a> <a id="5164" href="Factorial.PlusOneLC.html#5183" class="Function">φ</a> <a id="5166" href="Factorial.PlusOneLC.html#5307" class="Function">ψ</a>
    <a id="5172" class="Keyword">where</a>
     <a id="5183" href="Factorial.PlusOneLC.html#5183" class="Function">φ</a> <a id="5185" class="Symbol">:</a> <a id="5187" class="Symbol">(</a><a id="5188" href="Factorial.PlusOneLC.html#5188" class="Bound">p</a> <a id="5190" class="Symbol">:</a> <a id="5192" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5196" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a> <a id="5198" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5200" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5204" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a><a id="5205" class="Symbol">)</a> <a id="5207" class="Symbol">→</a> <a id="5209" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="5211" class="Symbol">(</a><a id="5212" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5216" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a><a id="5217" class="Symbol">)</a> <a id="5219" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5221" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5225" href="Factorial.PlusOneLC.html#5188" class="Bound">p</a> <a id="5227" class="Symbol">→</a> <a id="5229" href="Factorial.PlusOneLC.html#3940" class="Function">f</a> <a id="5231" class="Symbol">(</a><a id="5232" href="Factorial.PlusOneLC.html#4012" class="Function">g&#39;</a> <a id="5235" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a> <a id="5237" class="Symbol">(</a><a id="5238" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="5240" class="Symbol">(</a><a id="5241" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5245" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a><a id="5246" class="Symbol">)))</a> <a id="5250" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5252" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a>
     <a id="5259" href="Factorial.PlusOneLC.html#5183" class="Function">φ</a> <a id="5261" href="Factorial.PlusOneLC.html#5261" class="Bound">p</a> <a id="5263" href="Factorial.PlusOneLC.html#5263" class="Bound">q</a> <a id="5265" class="Symbol">=</a> <a id="5267" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5270" class="Symbol">(λ</a> <a id="5273" href="Factorial.PlusOneLC.html#5273" class="Bound">-</a> <a id="5275" class="Symbol">→</a> <a id="5277" href="Factorial.PlusOneLC.html#3940" class="Function">f</a> <a id="5279" class="Symbol">(</a><a id="5280" href="Factorial.PlusOneLC.html#4012" class="Function">g&#39;</a> <a id="5283" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a> <a id="5285" href="Factorial.PlusOneLC.html#5273" class="Bound">-</a><a id="5286" class="Symbol">))</a> <a id="5289" href="Factorial.PlusOneLC.html#5263" class="Bound">q</a> <a id="5291" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5293" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="5300" href="Factorial.PlusOneLC.html#5261" class="Bound">p</a>
     <a id="5307" href="Factorial.PlusOneLC.html#5307" class="Function">ψ</a> <a id="5309" class="Symbol">:</a> <a id="5311" class="Symbol">(</a><a id="5312" href="Factorial.PlusOneLC.html#5312" class="Bound">u</a> <a id="5314" class="Symbol">:</a> <a id="5316" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5320" href="Factorial.PlusOneLC.html#3901" class="Bound">b</a> <a id="5322" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5324" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5328" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a><a id="5329" class="Symbol">)</a> <a id="5331" class="Symbol">→</a> <a id="5333" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="5335" class="Symbol">(</a><a id="5336" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5340" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a><a id="5341" class="Symbol">)</a> <a id="5343" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5345" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5349" href="Factorial.PlusOneLC.html#5312" class="Bound">u</a> <a id="5351" class="Symbol">→</a> <a id="5353" href="Factorial.PlusOneLC.html#3940" class="Function">f</a> <a id="5355" class="Symbol">(</a><a id="5356" href="Factorial.PlusOneLC.html#4012" class="Function">g&#39;</a> <a id="5359" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a> <a id="5361" class="Symbol">(</a><a id="5362" href="Factorial.PlusOneLC.html#3904" class="Bound">i</a> <a id="5364" class="Symbol">(</a><a id="5365" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5369" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a><a id="5370" class="Symbol">)))</a> <a id="5374" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5376" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a>
     <a id="5383" href="Factorial.PlusOneLC.html#5307" class="Function">ψ</a> <a id="5385" class="Symbol">_</a> <a id="5387" class="Symbol">=</a> <a id="5389" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5392" class="Symbol">((λ</a> <a id="5396" href="Factorial.PlusOneLC.html#5396" class="Bound">d</a> <a id="5398" class="Symbol">→</a> <a id="5400" href="Factorial.PlusOneLC.html#3940" class="Function">f</a> <a id="5402" class="Symbol">(</a><a id="5403" href="Factorial.PlusOneLC.html#4012" class="Function">g&#39;</a> <a id="5406" href="Factorial.PlusOneLC.html#5133" class="Bound">y</a> <a id="5408" href="Factorial.PlusOneLC.html#5396" class="Bound">d</a><a id="5409" class="Symbol">)))</a>

 <a id="5415" href="Factorial.PlusOneLC.html#3688" class="Function">add-one-and-remove-isolated-point</a> <a id="5449" class="Symbol">{</a><a id="5450" href="Factorial.PlusOneLC.html#5450" class="Bound">𝓥</a><a id="5451" class="Symbol">}</a> <a id="5453" class="Symbol">{</a><a id="5454" href="Factorial.PlusOneLC.html#5454" class="Bound">Y</a><a id="5455" class="Symbol">}</a> <a id="5457" class="Symbol">(</a><a id="5458" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5462" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5463" class="Symbol">)</a> <a id="5465" class="Symbol">_</a> <a id="5467" class="Symbol">=</a> <a id="5469" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="5475" href="Factorial.PlusOneLC.html#2707" class="Function">add-and-remove-point</a>

 <a id="5498" href="Factorial.PlusOneLC.html#5498" class="Function">+𝟙-cancellable&#39;</a> <a id="5514" class="Symbol">:</a> <a id="5516" class="Symbol">{</a><a id="5517" href="Factorial.PlusOneLC.html#5517" class="Bound">X</a> <a id="5519" class="Symbol">:</a> <a id="5521" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5523" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5525" class="Symbol">}</a> <a id="5527" class="Symbol">{</a><a id="5528" href="Factorial.PlusOneLC.html#5528" class="Bound">Y</a> <a id="5530" class="Symbol">:</a> <a id="5532" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5534" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5536" class="Symbol">}</a> <a id="5538" class="Symbol">→</a> <a id="5540" class="Symbol">(</a><a id="5541" href="Factorial.PlusOneLC.html#5517" class="Bound">X</a> <a id="5543" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5545" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="5546" class="Symbol">)</a> <a id="5548" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5550" class="Symbol">(</a><a id="5551" href="Factorial.PlusOneLC.html#5528" class="Bound">Y</a> <a id="5553" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5555" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="5556" class="Symbol">)</a> <a id="5558" class="Symbol">→</a> <a id="5560" href="Factorial.PlusOneLC.html#5517" class="Bound">X</a> <a id="5562" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5564" href="Factorial.PlusOneLC.html#5528" class="Bound">Y</a>
 <a id="5567" href="Factorial.PlusOneLC.html#5498" class="Function">+𝟙-cancellable&#39;</a> <a id="5583" class="Symbol">{</a><a id="5584" href="Factorial.PlusOneLC.html#5584" class="Bound">𝓤</a><a id="5585" class="Symbol">}</a> <a id="5587" class="Symbol">{</a><a id="5588" href="Factorial.PlusOneLC.html#5588" class="Bound">𝓥</a><a id="5589" class="Symbol">}</a> <a id="5591" class="Symbol">{</a><a id="5592" href="Factorial.PlusOneLC.html#5592" class="Bound">X</a><a id="5593" class="Symbol">}</a> <a id="5595" class="Symbol">{</a><a id="5596" href="Factorial.PlusOneLC.html#5596" class="Bound">Y</a><a id="5597" class="Symbol">}</a> <a id="5599" class="Symbol">(</a><a id="5600" href="Factorial.PlusOneLC.html#5600" class="Bound">φ</a> <a id="5602" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5604" href="Factorial.PlusOneLC.html#5604" class="Bound">e</a><a id="5605" class="Symbol">)</a> <a id="5607" class="Symbol">=</a>
    <a id="5613" href="Factorial.PlusOneLC.html#5592" class="Bound">X</a>                  <a id="5632" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="5635" href="Factorial.PlusOneLC.html#2707" class="Function">add-and-remove-point</a> <a id="5656" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="5661" class="Symbol">(</a><a id="5662" href="Factorial.PlusOneLC.html#5592" class="Bound">X</a> <a id="5664" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5666" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="5667" class="Symbol">)</a> <a id="5669" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="5671" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5675" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>     <a id="5681" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="5684" href="Factorial.PlusOneLC.html#3123" class="Function">remove-points</a> <a id="5698" href="Factorial.PlusOneLC.html#5600" class="Bound">φ</a> <a id="5700" class="Symbol">(</a><a id="5701" href="UF.Equiv.html#6220" class="Function">equivs-are-qinvs</a> <a id="5718" href="Factorial.PlusOneLC.html#5600" class="Bound">φ</a> <a id="5720" href="Factorial.PlusOneLC.html#5604" class="Bound">e</a><a id="5721" class="Symbol">)</a> <a id="5723" class="Symbol">(</a><a id="5724" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5728" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5729" class="Symbol">)</a> <a id="5731" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="5736" class="Symbol">(</a><a id="5737" href="Factorial.PlusOneLC.html#5596" class="Bound">Y</a> <a id="5739" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5741" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="5742" class="Symbol">)</a> <a id="5744" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="5746" href="Factorial.PlusOneLC.html#5600" class="Bound">φ</a> <a id="5748" class="Symbol">(</a><a id="5749" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5753" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5754" class="Symbol">)</a> <a id="5756" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="5759" href="Factorial.PlusOneLC.html#3688" class="Function">add-one-and-remove-isolated-point</a>
                           <a id="5820" class="Symbol">(</a><a id="5821" href="Factorial.PlusOneLC.html#5600" class="Bound">φ</a> <a id="5823" class="Symbol">(</a><a id="5824" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5828" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5829" class="Symbol">))</a>
                           <a id="5859" class="Symbol">(</a><a id="5860" href="UF.DiscreteAndSeparated.html#14603" class="Function">equivs-preserve-isolatedness</a> <a id="5889" href="Factorial.PlusOneLC.html#5600" class="Bound">φ</a> <a id="5891" href="Factorial.PlusOneLC.html#5604" class="Bound">e</a> <a id="5893" class="Symbol">(</a><a id="5894" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5898" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5899" class="Symbol">)</a>
                             <a id="5930" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a><a id="5951" class="Symbol">)</a> <a id="5953" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
    <a id="5959" href="Factorial.PlusOneLC.html#5596" class="Bound">Y</a>                  <a id="5978" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="5981" class="Markup">\end{code}</a><a id="5991" class="Background">

Added 16th April 2021.

</a><a id="6017" class="Markup">\begin{code}</a>

<a id="6031" class="Keyword">open</a> <a id="6036" class="Keyword">import</a> <a id="6043" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="remove-and-add-isolated-point"></a><a id="6068" href="Factorial.PlusOneLC.html#6068" class="Function">remove-and-add-isolated-point</a> <a id="6098" class="Symbol">:</a> <a id="6100" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6107" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6109" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                              <a id="6142" class="Symbol">→</a> <a id="6144" class="Symbol">{</a><a id="6145" href="Factorial.PlusOneLC.html#6145" class="Bound">X</a> <a id="6147" class="Symbol">:</a> <a id="6149" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6151" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6153" class="Symbol">}</a> <a id="6155" class="Symbol">(</a><a id="6156" href="Factorial.PlusOneLC.html#6156" class="Bound">x₀</a> <a id="6159" class="Symbol">:</a> <a id="6161" href="Factorial.PlusOneLC.html#6145" class="Bound">X</a><a id="6162" class="Symbol">)</a>
                              <a id="6194" class="Symbol">→</a> <a id="6196" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="6208" href="Factorial.PlusOneLC.html#6156" class="Bound">x₀</a>
                              <a id="6241" class="Symbol">→</a> <a id="6243" href="Factorial.PlusOneLC.html#6145" class="Bound">X</a> <a id="6245" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6247" class="Symbol">(</a><a id="6248" href="Factorial.PlusOneLC.html#6145" class="Bound">X</a> <a id="6250" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="6252" href="Factorial.PlusOneLC.html#6156" class="Bound">x₀</a> <a id="6255" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6257" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="6259" class="Symbol">{</a><a id="6260" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6261" class="Symbol">})</a>
<a id="6264" href="Factorial.PlusOneLC.html#6068" class="Function">remove-and-add-isolated-point</a> <a id="6294" href="Factorial.PlusOneLC.html#6294" class="Bound">fe</a> <a id="6297" class="Symbol">{</a><a id="6298" href="Factorial.PlusOneLC.html#6298" class="Bound">X</a><a id="6299" class="Symbol">}</a> <a id="6301" href="Factorial.PlusOneLC.html#6301" class="Bound">x₀</a> <a id="6304" href="Factorial.PlusOneLC.html#6304" class="Bound">ι</a> <a id="6306" class="Symbol">=</a> <a id="6308" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="6315" href="Factorial.PlusOneLC.html#6466" class="Function">f</a> <a id="6317" class="Symbol">(</a><a id="6318" href="Factorial.PlusOneLC.html#6506" class="Function">g</a> <a id="6320" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6322" href="Factorial.PlusOneLC.html#6987" class="Function">ε</a> <a id="6324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6326" href="Factorial.PlusOneLC.html#6845" class="Function">η</a><a id="6327" class="Symbol">)</a>
 <a id="6330" class="Keyword">where</a>
  <a id="6338" href="Factorial.PlusOneLC.html#6338" class="Function">ϕ</a> <a id="6340" class="Symbol">:</a> <a id="6342" class="Symbol">(</a><a id="6343" href="Factorial.PlusOneLC.html#6343" class="Bound">x</a> <a id="6345" class="Symbol">:</a> <a id="6347" href="Factorial.PlusOneLC.html#6298" class="Bound">X</a><a id="6348" class="Symbol">)</a> <a id="6350" class="Symbol">→</a> <a id="6352" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="6365" class="Symbol">(</a><a id="6366" href="Factorial.PlusOneLC.html#6301" class="Bound">x₀</a> <a id="6369" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6371" href="Factorial.PlusOneLC.html#6343" class="Bound">x</a><a id="6372" class="Symbol">)</a> <a id="6374" class="Symbol">→</a> <a id="6376" href="Factorial.PlusOneLC.html#6298" class="Bound">X</a> <a id="6378" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="6380" href="Factorial.PlusOneLC.html#6301" class="Bound">x₀</a> <a id="6383" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6385" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="6389" href="Factorial.PlusOneLC.html#6338" class="Function">ϕ</a> <a id="6391" href="Factorial.PlusOneLC.html#6391" class="Bound">x</a> <a id="6393" class="Symbol">(</a><a id="6394" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6398" href="Factorial.PlusOneLC.html#6398" class="Bound">p</a><a id="6399" class="Symbol">)</a> <a id="6401" class="Symbol">=</a> <a id="6403" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6407" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="6411" href="Factorial.PlusOneLC.html#6338" class="Function">ϕ</a> <a id="6413" href="Factorial.PlusOneLC.html#6413" class="Bound">x</a> <a id="6415" class="Symbol">(</a><a id="6416" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6420" href="Factorial.PlusOneLC.html#6420" class="Bound">ν</a><a id="6421" class="Symbol">)</a> <a id="6423" class="Symbol">=</a> <a id="6425" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6429" class="Symbol">(</a><a id="6430" href="Factorial.PlusOneLC.html#6413" class="Bound">x</a> <a id="6432" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6434" class="Symbol">(λ</a> <a id="6437" class="Symbol">(</a><a id="6438" href="Factorial.PlusOneLC.html#6438" class="Bound">p</a> <a id="6440" class="Symbol">:</a> <a id="6442" href="Factorial.PlusOneLC.html#6413" class="Bound">x</a> <a id="6444" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6446" href="Factorial.PlusOneLC.html#6301" class="Bound">x₀</a><a id="6448" class="Symbol">)</a> <a id="6450" class="Symbol">→</a> <a id="6452" href="Factorial.PlusOneLC.html#6420" class="Bound">ν</a> <a id="6454" class="Symbol">(</a><a id="6455" href="Factorial.PlusOneLC.html#6438" class="Bound">p</a> <a id="6457" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="6459" class="Symbol">)))</a>

  <a id="6466" href="Factorial.PlusOneLC.html#6466" class="Function">f</a> <a id="6468" class="Symbol">:</a> <a id="6470" href="Factorial.PlusOneLC.html#6298" class="Bound">X</a> <a id="6472" class="Symbol">→</a> <a id="6474" href="Factorial.PlusOneLC.html#6298" class="Bound">X</a> <a id="6476" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="6478" href="Factorial.PlusOneLC.html#6301" class="Bound">x₀</a> <a id="6481" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6483" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="6487" href="Factorial.PlusOneLC.html#6466" class="Function">f</a> <a id="6489" href="Factorial.PlusOneLC.html#6489" class="Bound">x</a> <a id="6491" class="Symbol">=</a> <a id="6493" href="Factorial.PlusOneLC.html#6338" class="Function">ϕ</a> <a id="6495" href="Factorial.PlusOneLC.html#6489" class="Bound">x</a> <a id="6497" class="Symbol">(</a><a id="6498" href="Factorial.PlusOneLC.html#6304" class="Bound">ι</a> <a id="6500" href="Factorial.PlusOneLC.html#6489" class="Bound">x</a><a id="6501" class="Symbol">)</a>

  <a id="6506" href="Factorial.PlusOneLC.html#6506" class="Function">g</a> <a id="6508" class="Symbol">:</a> <a id="6510" href="Factorial.PlusOneLC.html#6298" class="Bound">X</a> <a id="6512" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="6514" href="Factorial.PlusOneLC.html#6301" class="Bound">x₀</a> <a id="6517" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6519" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="6521" class="Symbol">→</a> <a id="6523" href="Factorial.PlusOneLC.html#6298" class="Bound">X</a>
  <a id="6527" href="Factorial.PlusOneLC.html#6506" class="Function">g</a> <a id="6529" class="Symbol">(</a><a id="6530" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6534" class="Symbol">(</a><a id="6535" href="Factorial.PlusOneLC.html#6535" class="Bound">x</a> <a id="6537" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6539" class="Symbol">_))</a> <a id="6543" class="Symbol">=</a> <a id="6545" href="Factorial.PlusOneLC.html#6535" class="Bound">x</a>
  <a id="6549" href="Factorial.PlusOneLC.html#6506" class="Function">g</a> <a id="6551" class="Symbol">(</a><a id="6552" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6556" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6557" class="Symbol">)</a> <a id="6559" class="Symbol">=</a> <a id="6561" href="Factorial.PlusOneLC.html#6301" class="Bound">x₀</a>

  <a id="6567" href="Factorial.PlusOneLC.html#6567" class="Function">η&#39;</a> <a id="6570" class="Symbol">:</a> <a id="6572" class="Symbol">(</a><a id="6573" href="Factorial.PlusOneLC.html#6573" class="Bound">y</a> <a id="6575" class="Symbol">:</a> <a id="6577" href="Factorial.PlusOneLC.html#6298" class="Bound">X</a> <a id="6579" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="6581" href="Factorial.PlusOneLC.html#6301" class="Bound">x₀</a> <a id="6584" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6586" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="6587" class="Symbol">)</a> <a id="6589" class="Symbol">(</a><a id="6590" href="Factorial.PlusOneLC.html#6590" class="Bound">d</a> <a id="6592" class="Symbol">:</a> <a id="6594" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="6607" class="Symbol">(</a><a id="6608" href="Factorial.PlusOneLC.html#6301" class="Bound">x₀</a> <a id="6611" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6613" href="Factorial.PlusOneLC.html#6506" class="Function">g</a> <a id="6615" href="Factorial.PlusOneLC.html#6573" class="Bound">y</a><a id="6616" class="Symbol">))</a> <a id="6619" class="Symbol">→</a> <a id="6621" href="Factorial.PlusOneLC.html#6338" class="Function">ϕ</a> <a id="6623" class="Symbol">(</a><a id="6624" href="Factorial.PlusOneLC.html#6506" class="Function">g</a> <a id="6626" href="Factorial.PlusOneLC.html#6573" class="Bound">y</a><a id="6627" class="Symbol">)</a> <a id="6629" href="Factorial.PlusOneLC.html#6590" class="Bound">d</a> <a id="6631" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6633" href="Factorial.PlusOneLC.html#6573" class="Bound">y</a>
  <a id="6637" href="Factorial.PlusOneLC.html#6567" class="Function">η&#39;</a> <a id="6640" class="Symbol">(</a><a id="6641" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6645" class="Symbol">(</a><a id="6646" href="Factorial.PlusOneLC.html#6646" class="Bound">x</a> <a id="6648" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6650" href="Factorial.PlusOneLC.html#6650" class="Bound">ν</a><a id="6651" class="Symbol">))</a> <a id="6654" class="Symbol">(</a><a id="6655" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6659" href="Factorial.PlusOneLC.html#6659" class="Bound">q</a><a id="6660" class="Symbol">)</a> <a id="6662" class="Symbol">=</a> <a id="6664" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6671" class="Symbol">(</a><a id="6672" href="Factorial.PlusOneLC.html#6650" class="Bound">ν</a> <a id="6674" class="Symbol">(</a><a id="6675" href="Factorial.PlusOneLC.html#6659" class="Bound">q</a> <a id="6677" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="6679" class="Symbol">))</a>
  <a id="6684" href="Factorial.PlusOneLC.html#6567" class="Function">η&#39;</a> <a id="6687" class="Symbol">(</a><a id="6688" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6692" class="Symbol">(</a><a id="6693" href="Factorial.PlusOneLC.html#6693" class="Bound">x</a> <a id="6695" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6697" href="Factorial.PlusOneLC.html#6697" class="Bound">ν</a><a id="6698" class="Symbol">))</a> <a id="6701" class="Symbol">(</a><a id="6702" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6706" class="Symbol">_)</a> <a id="6709" class="Symbol">=</a> <a id="6711" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6714" class="Symbol">(λ</a> <a id="6717" href="Factorial.PlusOneLC.html#6717" class="Bound">-</a> <a id="6719" class="Symbol">→</a> <a id="6721" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6725" class="Symbol">(</a><a id="6726" href="Factorial.PlusOneLC.html#6693" class="Bound">x</a> <a id="6728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6730" href="Factorial.PlusOneLC.html#6717" class="Bound">-</a><a id="6731" class="Symbol">))</a> <a id="6734" class="Symbol">(</a><a id="6735" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="6755" href="Factorial.PlusOneLC.html#6294" class="Bound">fe</a> <a id="6758" class="Symbol">_</a> <a id="6760" class="Symbol">_)</a>
  <a id="6765" href="Factorial.PlusOneLC.html#6567" class="Function">η&#39;</a> <a id="6768" class="Symbol">(</a><a id="6769" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6773" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6774" class="Symbol">)</a> <a id="6776" class="Symbol">(</a><a id="6777" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6781" href="Factorial.PlusOneLC.html#6781" class="Bound">p</a><a id="6782" class="Symbol">)</a>       <a id="6790" class="Symbol">=</a> <a id="6792" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="6799" href="Factorial.PlusOneLC.html#6567" class="Function">η&#39;</a> <a id="6802" class="Symbol">(</a><a id="6803" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6807" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6808" class="Symbol">)</a> <a id="6810" class="Symbol">(</a><a id="6811" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6815" href="Factorial.PlusOneLC.html#6815" class="Bound">ν</a><a id="6816" class="Symbol">)</a>       <a id="6824" class="Symbol">=</a> <a id="6826" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6833" class="Symbol">(</a><a id="6834" href="Factorial.PlusOneLC.html#6815" class="Bound">ν</a> <a id="6836" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="6840" class="Symbol">)</a>

  <a id="6845" href="Factorial.PlusOneLC.html#6845" class="Function">η</a> <a id="6847" class="Symbol">:</a> <a id="6849" href="Factorial.PlusOneLC.html#6466" class="Function">f</a> <a id="6851" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6853" href="Factorial.PlusOneLC.html#6506" class="Function">g</a> <a id="6855" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6857" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="6862" href="Factorial.PlusOneLC.html#6845" class="Function">η</a> <a id="6864" href="Factorial.PlusOneLC.html#6864" class="Bound">y</a> <a id="6866" class="Symbol">=</a> <a id="6868" href="Factorial.PlusOneLC.html#6567" class="Function">η&#39;</a> <a id="6871" href="Factorial.PlusOneLC.html#6864" class="Bound">y</a> <a id="6873" class="Symbol">(</a><a id="6874" href="Factorial.PlusOneLC.html#6304" class="Bound">ι</a> <a id="6876" class="Symbol">(</a><a id="6877" href="Factorial.PlusOneLC.html#6506" class="Function">g</a> <a id="6879" href="Factorial.PlusOneLC.html#6864" class="Bound">y</a><a id="6880" class="Symbol">))</a>

  <a id="6886" href="Factorial.PlusOneLC.html#6886" class="Function">ε&#39;</a> <a id="6889" class="Symbol">:</a> <a id="6891" class="Symbol">(</a><a id="6892" href="Factorial.PlusOneLC.html#6892" class="Bound">x</a> <a id="6894" class="Symbol">:</a> <a id="6896" href="Factorial.PlusOneLC.html#6298" class="Bound">X</a><a id="6897" class="Symbol">)</a> <a id="6899" class="Symbol">(</a><a id="6900" href="Factorial.PlusOneLC.html#6900" class="Bound">d</a> <a id="6902" class="Symbol">:</a> <a id="6904" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="6917" class="Symbol">(</a><a id="6918" href="Factorial.PlusOneLC.html#6301" class="Bound">x₀</a> <a id="6921" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6923" href="Factorial.PlusOneLC.html#6892" class="Bound">x</a><a id="6924" class="Symbol">))</a> <a id="6927" class="Symbol">→</a> <a id="6929" href="Factorial.PlusOneLC.html#6506" class="Function">g</a> <a id="6931" class="Symbol">(</a><a id="6932" href="Factorial.PlusOneLC.html#6338" class="Function">ϕ</a> <a id="6934" href="Factorial.PlusOneLC.html#6892" class="Bound">x</a> <a id="6936" href="Factorial.PlusOneLC.html#6900" class="Bound">d</a><a id="6937" class="Symbol">)</a> <a id="6939" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6941" href="Factorial.PlusOneLC.html#6892" class="Bound">x</a>
  <a id="6945" href="Factorial.PlusOneLC.html#6886" class="Function">ε&#39;</a> <a id="6948" href="Factorial.PlusOneLC.html#6948" class="Bound">x</a> <a id="6950" class="Symbol">(</a><a id="6951" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6955" href="Factorial.PlusOneLC.html#6955" class="Bound">p</a><a id="6956" class="Symbol">)</a> <a id="6958" class="Symbol">=</a> <a id="6960" href="Factorial.PlusOneLC.html#6955" class="Bound">p</a>
  <a id="6964" href="Factorial.PlusOneLC.html#6886" class="Function">ε&#39;</a> <a id="6967" href="Factorial.PlusOneLC.html#6967" class="Bound">x</a> <a id="6969" class="Symbol">(</a><a id="6970" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6974" href="Factorial.PlusOneLC.html#6974" class="Bound">ν</a><a id="6975" class="Symbol">)</a> <a id="6977" class="Symbol">=</a> <a id="6979" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="6987" href="Factorial.PlusOneLC.html#6987" class="Function">ε</a> <a id="6989" class="Symbol">:</a> <a id="6991" href="Factorial.PlusOneLC.html#6506" class="Function">g</a> <a id="6993" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6995" href="Factorial.PlusOneLC.html#6466" class="Function">f</a> <a id="6997" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6999" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="7004" href="Factorial.PlusOneLC.html#6987" class="Function">ε</a> <a id="7006" href="Factorial.PlusOneLC.html#7006" class="Bound">x</a> <a id="7008" class="Symbol">=</a> <a id="7010" href="Factorial.PlusOneLC.html#6886" class="Function">ε&#39;</a> <a id="7013" href="Factorial.PlusOneLC.html#7006" class="Bound">x</a> <a id="7015" class="Symbol">(</a><a id="7016" href="Factorial.PlusOneLC.html#6304" class="Bound">ι</a> <a id="7018" href="Factorial.PlusOneLC.html#7006" class="Bound">x</a><a id="7019" class="Symbol">)</a>

<a id="7022" class="Markup">\end{code}</a><a id="7032" class="Background">
</a></pre></body></html>

==> anc/html/Factorial.Swap.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Factorial.Swap</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, November 2019.

The swap automorphism.

</a><a id="57" class="Markup">\begin{code}</a>

<a id="71" class="Symbol">{-#</a> <a id="75" class="Keyword">OPTIONS</a> <a id="83" class="Pragma">--safe</a> <a id="90" class="Pragma">--without-K</a> <a id="102" class="Symbol">#-}</a>

<a id="107" class="Keyword">module</a> <a id="114" href="Factorial.Swap.html" class="Module">Factorial.Swap</a> <a id="129" class="Keyword">where</a>

<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="UF.Equiv.html" class="Module">UF.Equiv</a>

<a id="219" class="Markup">\end{code}</a><a id="229" class="Background">

We change the value of one isolated argument of a function, and no
other value, with patch. Recall that a point x:X is called isolated if
x=y is decidable for all y:X.

</a><a id="400" class="Markup">\begin{code}</a>

<a id="414" class="Keyword">module</a> <a id="421" href="Factorial.Swap.html#421" class="Module">_</a> <a id="423" class="Symbol">{</a><a id="424" href="Factorial.Swap.html#424" class="Bound">𝓤</a> <a id="426" href="Factorial.Swap.html#426" class="Bound">𝓥</a><a id="427" class="Symbol">}</a> <a id="429" class="Symbol">{</a><a id="430" href="Factorial.Swap.html#430" class="Bound">X</a> <a id="432" class="Symbol">:</a> <a id="434" href="Factorial.Swap.html#424" class="Bound">𝓤</a> <a id="436" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="438" class="Symbol">}</a> <a id="440" class="Symbol">{</a><a id="441" href="Factorial.Swap.html#441" class="Bound">Y</a> <a id="443" class="Symbol">:</a> <a id="445" href="Factorial.Swap.html#426" class="Bound">𝓥</a> <a id="447" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="449" class="Symbol">}</a> <a id="451" class="Symbol">(</a><a id="452" href="Factorial.Swap.html#452" class="Bound">a</a> <a id="454" class="Symbol">:</a> <a id="456" href="Factorial.Swap.html#430" class="Bound">X</a><a id="457" class="Symbol">)</a> <a id="459" class="Symbol">(</a><a id="460" href="Factorial.Swap.html#460" class="Bound">b</a> <a id="462" class="Symbol">:</a> <a id="464" href="Factorial.Swap.html#441" class="Bound">Y</a><a id="465" class="Symbol">)</a> <a id="467" class="Symbol">(</a><a id="468" href="Factorial.Swap.html#468" class="Bound">i</a> <a id="470" class="Symbol">:</a> <a id="472" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="484" href="Factorial.Swap.html#452" class="Bound">a</a><a id="485" class="Symbol">)</a> <a id="487" class="Symbol">(</a><a id="488" href="Factorial.Swap.html#488" class="Bound">f</a> <a id="490" class="Symbol">:</a> <a id="492" href="Factorial.Swap.html#430" class="Bound">X</a> <a id="494" class="Symbol">→</a> <a id="496" href="Factorial.Swap.html#441" class="Bound">Y</a><a id="497" class="Symbol">)</a> <a id="499" class="Keyword">where</a>

 <a id="507" class="Keyword">private</a>
  <a id="517" href="Factorial.Swap.html#517" class="Function">φ</a> <a id="519" class="Symbol">:</a> <a id="521" class="Symbol">(</a><a id="522" href="Factorial.Swap.html#522" class="Bound">x</a> <a id="524" class="Symbol">:</a> <a id="526" href="Factorial.Swap.html#430" class="Bound">X</a><a id="527" class="Symbol">)</a> <a id="529" class="Symbol">→</a> <a id="531" class="Symbol">(</a><a id="532" href="Factorial.Swap.html#452" class="Bound">a</a> <a id="534" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="536" href="Factorial.Swap.html#522" class="Bound">x</a><a id="537" class="Symbol">)</a> <a id="539" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="541" class="Symbol">(</a><a id="542" href="Factorial.Swap.html#452" class="Bound">a</a> <a id="544" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="546" href="Factorial.Swap.html#522" class="Bound">x</a><a id="547" class="Symbol">)</a> <a id="549" class="Symbol">→</a> <a id="551" href="Factorial.Swap.html#441" class="Bound">Y</a>
  <a id="555" href="Factorial.Swap.html#517" class="Function">φ</a> <a id="557" href="Factorial.Swap.html#557" class="Bound">x</a> <a id="559" class="Symbol">(</a><a id="560" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="564" href="Factorial.Swap.html#564" class="Bound">p</a><a id="565" class="Symbol">)</a> <a id="567" class="Symbol">=</a> <a id="569" href="Factorial.Swap.html#460" class="Bound">b</a>
  <a id="573" href="Factorial.Swap.html#517" class="Function">φ</a> <a id="575" href="Factorial.Swap.html#575" class="Bound">x</a> <a id="577" class="Symbol">(</a><a id="578" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="582" href="Factorial.Swap.html#582" class="Bound">u</a><a id="583" class="Symbol">)</a> <a id="585" class="Symbol">=</a> <a id="587" href="Factorial.Swap.html#488" class="Bound">f</a> <a id="589" href="Factorial.Swap.html#575" class="Bound">x</a>

  <a id="594" href="Factorial.Swap.html#594" class="Function">f&#39;</a> <a id="597" class="Symbol">:</a> <a id="599" href="Factorial.Swap.html#430" class="Bound">X</a> <a id="601" class="Symbol">→</a> <a id="603" href="Factorial.Swap.html#441" class="Bound">Y</a>
  <a id="607" href="Factorial.Swap.html#594" class="Function">f&#39;</a> <a id="610" href="Factorial.Swap.html#610" class="Bound">x</a> <a id="612" class="Symbol">=</a> <a id="614" href="Factorial.Swap.html#517" class="Function">φ</a> <a id="616" href="Factorial.Swap.html#610" class="Bound">x</a> <a id="618" class="Symbol">(</a><a id="619" href="Factorial.Swap.html#468" class="Bound">i</a> <a id="621" href="Factorial.Swap.html#610" class="Bound">x</a><a id="622" class="Symbol">)</a>

  <a id="627" href="Factorial.Swap.html#627" class="Function">γ</a> <a id="629" class="Symbol">:</a> <a id="631" class="Symbol">(</a><a id="632" href="Factorial.Swap.html#632" class="Bound">z</a> <a id="634" class="Symbol">:</a> <a id="636" class="Symbol">(</a><a id="637" href="Factorial.Swap.html#452" class="Bound">a</a> <a id="639" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="641" href="Factorial.Swap.html#452" class="Bound">a</a><a id="642" class="Symbol">)</a> <a id="644" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="646" class="Symbol">(</a><a id="647" href="Factorial.Swap.html#452" class="Bound">a</a> <a id="649" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="651" href="Factorial.Swap.html#452" class="Bound">a</a><a id="652" class="Symbol">))</a> <a id="655" class="Symbol">→</a> <a id="657" href="Factorial.Swap.html#468" class="Bound">i</a> <a id="659" href="Factorial.Swap.html#452" class="Bound">a</a> <a id="661" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="663" href="Factorial.Swap.html#632" class="Bound">z</a> <a id="665" class="Symbol">→</a> <a id="667" href="Factorial.Swap.html#517" class="Function">φ</a> <a id="669" href="Factorial.Swap.html#452" class="Bound">a</a> <a id="671" href="Factorial.Swap.html#632" class="Bound">z</a> <a id="673" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="675" href="Factorial.Swap.html#460" class="Bound">b</a>
  <a id="679" href="Factorial.Swap.html#627" class="Function">γ</a> <a id="681" class="Symbol">(</a><a id="682" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="686" href="Factorial.Swap.html#686" class="Bound">p</a><a id="687" class="Symbol">)</a> <a id="689" href="Factorial.Swap.html#689" class="Bound">q</a> <a id="691" class="Symbol">=</a> <a id="693" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="700" href="Factorial.Swap.html#627" class="Function">γ</a> <a id="702" class="Symbol">(</a><a id="703" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="707" href="Factorial.Swap.html#707" class="Bound">u</a><a id="708" class="Symbol">)</a> <a id="710" href="Factorial.Swap.html#710" class="Bound">q</a> <a id="712" class="Symbol">=</a> <a id="714" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="721" class="Symbol">(</a><a id="722" href="Factorial.Swap.html#707" class="Bound">u</a> <a id="724" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="728" class="Symbol">)</a>

  <a id="733" href="Factorial.Swap.html#733" class="Function">δ</a> <a id="735" class="Symbol">:</a> <a id="737" class="Symbol">(</a><a id="738" href="Factorial.Swap.html#738" class="Bound">x</a> <a id="740" class="Symbol">:</a> <a id="742" href="Factorial.Swap.html#430" class="Bound">X</a><a id="743" class="Symbol">)</a> <a id="745" class="Symbol">(</a><a id="746" href="Factorial.Swap.html#746" class="Bound">u</a> <a id="748" class="Symbol">:</a> <a id="750" href="Factorial.Swap.html#452" class="Bound">a</a> <a id="752" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="754" href="Factorial.Swap.html#738" class="Bound">x</a><a id="755" class="Symbol">)</a> <a id="757" class="Symbol">(</a><a id="758" href="Factorial.Swap.html#758" class="Bound">z</a> <a id="760" class="Symbol">:</a> <a id="762" class="Symbol">(</a><a id="763" href="Factorial.Swap.html#452" class="Bound">a</a> <a id="765" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="767" href="Factorial.Swap.html#738" class="Bound">x</a><a id="768" class="Symbol">)</a> <a id="770" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="772" class="Symbol">(</a><a id="773" href="Factorial.Swap.html#452" class="Bound">a</a> <a id="775" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="777" href="Factorial.Swap.html#738" class="Bound">x</a><a id="778" class="Symbol">))</a> <a id="781" class="Symbol">→</a> <a id="783" href="Factorial.Swap.html#468" class="Bound">i</a> <a id="785" href="Factorial.Swap.html#738" class="Bound">x</a> <a id="787" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="789" href="Factorial.Swap.html#758" class="Bound">z</a> <a id="791" class="Symbol">→</a> <a id="793" href="Factorial.Swap.html#517" class="Function">φ</a> <a id="795" href="Factorial.Swap.html#738" class="Bound">x</a> <a id="797" href="Factorial.Swap.html#758" class="Bound">z</a> <a id="799" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="801" href="Factorial.Swap.html#488" class="Bound">f</a> <a id="803" href="Factorial.Swap.html#738" class="Bound">x</a>
  <a id="807" href="Factorial.Swap.html#733" class="Function">δ</a> <a id="809" href="Factorial.Swap.html#809" class="Bound">x</a> <a id="811" href="Factorial.Swap.html#811" class="Bound">u</a> <a id="813" class="Symbol">(</a><a id="814" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="818" href="Factorial.Swap.html#818" class="Bound">p</a><a id="819" class="Symbol">)</a> <a id="821" href="Factorial.Swap.html#821" class="Bound">q</a> <a id="823" class="Symbol">=</a> <a id="825" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="832" class="Symbol">(</a><a id="833" href="Factorial.Swap.html#811" class="Bound">u</a> <a id="835" href="Factorial.Swap.html#818" class="Bound">p</a><a id="836" class="Symbol">)</a>
  <a id="840" href="Factorial.Swap.html#733" class="Function">δ</a> <a id="842" href="Factorial.Swap.html#842" class="Bound">x</a> <a id="844" href="Factorial.Swap.html#844" class="Bound">u</a> <a id="846" class="Symbol">(</a><a id="847" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="851" href="Factorial.Swap.html#851" class="Bound">v</a><a id="852" class="Symbol">)</a> <a id="854" href="Factorial.Swap.html#854" class="Bound">q</a> <a id="856" class="Symbol">=</a> <a id="858" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="865" href="Factorial.Swap.html#865" class="Function">patch</a> <a id="871" class="Symbol">:</a> <a id="873" href="Factorial.Swap.html#430" class="Bound">X</a> <a id="875" class="Symbol">→</a> <a id="877" href="Factorial.Swap.html#441" class="Bound">Y</a>
 <a id="880" href="Factorial.Swap.html#865" class="Function">patch</a> <a id="886" class="Symbol">=</a> <a id="888" href="Factorial.Swap.html#594" class="Function">f&#39;</a>

 <a id="893" href="Factorial.Swap.html#893" class="Function">patch-equation₀</a> <a id="909" class="Symbol">:</a> <a id="911" href="Factorial.Swap.html#594" class="Function">f&#39;</a> <a id="914" href="Factorial.Swap.html#452" class="Bound">a</a> <a id="916" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="918" href="Factorial.Swap.html#460" class="Bound">b</a>
 <a id="921" href="Factorial.Swap.html#893" class="Function">patch-equation₀</a> <a id="937" class="Symbol">=</a> <a id="939" href="Factorial.Swap.html#627" class="Function">γ</a> <a id="941" class="Symbol">(</a><a id="942" href="Factorial.Swap.html#468" class="Bound">i</a> <a id="944" href="Factorial.Swap.html#452" class="Bound">a</a><a id="945" class="Symbol">)</a> <a id="947" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="954" href="Factorial.Swap.html#954" class="Function">patch-equation₁</a> <a id="970" class="Symbol">:</a> <a id="972" class="Symbol">(</a><a id="973" href="Factorial.Swap.html#973" class="Bound">x</a> <a id="975" class="Symbol">:</a> <a id="977" href="Factorial.Swap.html#430" class="Bound">X</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">→</a> <a id="982" href="Factorial.Swap.html#452" class="Bound">a</a> <a id="984" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="986" href="Factorial.Swap.html#973" class="Bound">x</a> <a id="988" class="Symbol">→</a> <a id="990" href="Factorial.Swap.html#594" class="Function">f&#39;</a> <a id="993" href="Factorial.Swap.html#973" class="Bound">x</a> <a id="995" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="997" href="Factorial.Swap.html#488" class="Bound">f</a> <a id="999" href="Factorial.Swap.html#973" class="Bound">x</a>
 <a id="1002" href="Factorial.Swap.html#954" class="Function">patch-equation₁</a> <a id="1018" href="Factorial.Swap.html#1018" class="Bound">x</a> <a id="1020" href="Factorial.Swap.html#1020" class="Bound">u</a> <a id="1022" class="Symbol">=</a> <a id="1024" href="Factorial.Swap.html#733" class="Function">δ</a> <a id="1026" href="Factorial.Swap.html#1018" class="Bound">x</a> <a id="1028" href="Factorial.Swap.html#1020" class="Bound">u</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Factorial.Swap.html#468" class="Bound">i</a> <a id="1033" href="Factorial.Swap.html#1018" class="Bound">x</a><a id="1034" class="Symbol">)</a> <a id="1036" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="1042" class="Markup">\end{code}</a><a id="1052" class="Background">

The (involutive) swap automorphism is obtained by patching the
identity function twice:

</a><a id="1143" class="Markup">\begin{code}</a>

<a id="swap"></a><a id="1157" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="1162" class="Symbol">:</a> <a id="1164" class="Symbol">{</a><a id="1165" href="Factorial.Swap.html#1165" class="Bound">X</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1171" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1173" class="Symbol">}</a> <a id="1175" class="Symbol">(</a><a id="1176" href="Factorial.Swap.html#1176" class="Bound">a</a> <a id="1178" href="Factorial.Swap.html#1178" class="Bound">b</a> <a id="1180" class="Symbol">:</a> <a id="1182" href="Factorial.Swap.html#1165" class="Bound">X</a><a id="1183" class="Symbol">)</a> <a id="1185" class="Symbol">→</a> <a id="1187" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1199" href="Factorial.Swap.html#1176" class="Bound">a</a> <a id="1201" class="Symbol">→</a> <a id="1203" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1215" href="Factorial.Swap.html#1178" class="Bound">b</a> <a id="1217" class="Symbol">→</a> <a id="1219" href="Factorial.Swap.html#1165" class="Bound">X</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Factorial.Swap.html#1165" class="Bound">X</a>
<a id="1225" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="1230" href="Factorial.Swap.html#1230" class="Bound">a</a> <a id="1232" href="Factorial.Swap.html#1232" class="Bound">b</a> <a id="1234" href="Factorial.Swap.html#1234" class="Bound">i</a> <a id="1236" href="Factorial.Swap.html#1236" class="Bound">j</a> <a id="1238" class="Symbol">=</a> <a id="1240" href="Factorial.Swap.html#865" class="Function">patch</a> <a id="1246" href="Factorial.Swap.html#1230" class="Bound">a</a> <a id="1248" href="Factorial.Swap.html#1232" class="Bound">b</a> <a id="1250" href="Factorial.Swap.html#1234" class="Bound">i</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Factorial.Swap.html#865" class="Function">patch</a> <a id="1259" href="Factorial.Swap.html#1232" class="Bound">b</a> <a id="1261" href="Factorial.Swap.html#1230" class="Bound">a</a> <a id="1263" href="Factorial.Swap.html#1236" class="Bound">j</a> <a id="1265" href="MLTT.Pi.html#444" class="Function">id</a><a id="1267" class="Symbol">)</a>

<a id="swap-equation₀"></a><a id="1270" href="Factorial.Swap.html#1270" class="Function">swap-equation₀</a> <a id="1285" class="Symbol">:</a> <a id="1287" class="Symbol">{</a><a id="1288" href="Factorial.Swap.html#1288" class="Bound">X</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1294" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1296" class="Symbol">}</a> <a id="1298" class="Symbol">(</a><a id="1299" href="Factorial.Swap.html#1299" class="Bound">a</a> <a id="1301" href="Factorial.Swap.html#1301" class="Bound">b</a> <a id="1303" class="Symbol">:</a> <a id="1305" href="Factorial.Swap.html#1288" class="Bound">X</a><a id="1306" class="Symbol">)</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Factorial.Swap.html#1309" class="Bound">i</a> <a id="1311" class="Symbol">:</a> <a id="1313" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1325" href="Factorial.Swap.html#1299" class="Bound">a</a><a id="1326" class="Symbol">)</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Factorial.Swap.html#1329" class="Bound">j</a> <a id="1331" class="Symbol">:</a> <a id="1333" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1345" href="Factorial.Swap.html#1301" class="Bound">b</a><a id="1346" class="Symbol">)</a>
               <a id="1363" class="Symbol">→</a> <a id="1365" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="1370" href="Factorial.Swap.html#1299" class="Bound">a</a> <a id="1372" href="Factorial.Swap.html#1301" class="Bound">b</a> <a id="1374" href="Factorial.Swap.html#1309" class="Bound">i</a> <a id="1376" href="Factorial.Swap.html#1329" class="Bound">j</a> <a id="1378" href="Factorial.Swap.html#1299" class="Bound">a</a> <a id="1380" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1382" href="Factorial.Swap.html#1301" class="Bound">b</a>
<a id="1384" href="Factorial.Swap.html#1270" class="Function">swap-equation₀</a> <a id="1399" href="Factorial.Swap.html#1399" class="Bound">a</a> <a id="1401" href="Factorial.Swap.html#1401" class="Bound">b</a> <a id="1403" href="Factorial.Swap.html#1403" class="Bound">i</a> <a id="1405" href="Factorial.Swap.html#1405" class="Bound">j</a> <a id="1407" class="Symbol">=</a> <a id="1409" href="Factorial.Swap.html#893" class="Function">patch-equation₀</a> <a id="1425" href="Factorial.Swap.html#1399" class="Bound">a</a> <a id="1427" href="Factorial.Swap.html#1401" class="Bound">b</a> <a id="1429" href="Factorial.Swap.html#1403" class="Bound">i</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Factorial.Swap.html#865" class="Function">patch</a> <a id="1438" href="Factorial.Swap.html#1401" class="Bound">b</a> <a id="1440" href="Factorial.Swap.html#1399" class="Bound">a</a> <a id="1442" href="Factorial.Swap.html#1405" class="Bound">j</a> <a id="1444" href="MLTT.Pi.html#444" class="Function">id</a><a id="1446" class="Symbol">)</a>

<a id="swap-equation₁"></a><a id="1449" href="Factorial.Swap.html#1449" class="Function">swap-equation₁</a> <a id="1464" class="Symbol">:</a> <a id="1466" class="Symbol">{</a><a id="1467" href="Factorial.Swap.html#1467" class="Bound">X</a> <a id="1469" class="Symbol">:</a> <a id="1471" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1473" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1475" class="Symbol">}</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Factorial.Swap.html#1478" class="Bound">a</a> <a id="1480" href="Factorial.Swap.html#1480" class="Bound">b</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Factorial.Swap.html#1467" class="Bound">X</a><a id="1485" class="Symbol">)</a> <a id="1487" class="Symbol">(</a><a id="1488" href="Factorial.Swap.html#1488" class="Bound">i</a> <a id="1490" class="Symbol">:</a> <a id="1492" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1504" href="Factorial.Swap.html#1478" class="Bound">a</a><a id="1505" class="Symbol">)</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Factorial.Swap.html#1508" class="Bound">j</a> <a id="1510" class="Symbol">:</a> <a id="1512" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1524" href="Factorial.Swap.html#1480" class="Bound">b</a><a id="1525" class="Symbol">)</a>
               <a id="1542" class="Symbol">→</a> <a id="1544" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="1549" href="Factorial.Swap.html#1478" class="Bound">a</a> <a id="1551" href="Factorial.Swap.html#1480" class="Bound">b</a> <a id="1553" href="Factorial.Swap.html#1488" class="Bound">i</a> <a id="1555" href="Factorial.Swap.html#1508" class="Bound">j</a> <a id="1557" href="Factorial.Swap.html#1480" class="Bound">b</a> <a id="1559" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1561" href="Factorial.Swap.html#1478" class="Bound">a</a>
<a id="1563" href="Factorial.Swap.html#1449" class="Function">swap-equation₁</a> <a id="1578" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="1580" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1582" href="Factorial.Swap.html#1582" class="Bound">i</a> <a id="1584" href="Factorial.Swap.html#1584" class="Bound">j</a> <a id="1586" class="Symbol">=</a> <a id="1588" href="Factorial.Swap.html#1605" class="Function">γ</a> <a id="1590" class="Symbol">(</a><a id="1591" href="Factorial.Swap.html#1584" class="Bound">j</a> <a id="1593" href="Factorial.Swap.html#1578" class="Bound">a</a><a id="1594" class="Symbol">)</a>
 <a id="1597" class="Keyword">where</a>
  <a id="1605" href="Factorial.Swap.html#1605" class="Function">γ</a> <a id="1607" class="Symbol">:</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1612" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1614" href="Factorial.Swap.html#1578" class="Bound">a</a><a id="1615" class="Symbol">)</a> <a id="1617" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1619" class="Symbol">(</a><a id="1620" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1622" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="1624" href="Factorial.Swap.html#1578" class="Bound">a</a><a id="1625" class="Symbol">)</a> <a id="1627" class="Symbol">→</a> <a id="1629" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="1634" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="1636" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1638" href="Factorial.Swap.html#1582" class="Bound">i</a> <a id="1640" href="Factorial.Swap.html#1584" class="Bound">j</a> <a id="1642" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1644" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1646" href="Factorial.Swap.html#1578" class="Bound">a</a>
  <a id="1650" href="Factorial.Swap.html#1605" class="Function">γ</a> <a id="1652" class="Symbol">(</a><a id="1653" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1657" href="Factorial.Swap.html#1657" class="Bound">r</a><a id="1658" class="Symbol">)</a> <a id="1660" class="Symbol">=</a>
      <a id="1668" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="1673" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="1675" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1677" href="Factorial.Swap.html#1582" class="Bound">i</a> <a id="1679" href="Factorial.Swap.html#1584" class="Bound">j</a> <a id="1681" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1683" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1686" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="1695" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="1697" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1699" href="Factorial.Swap.html#1582" class="Bound">i</a> <a id="1701" href="Factorial.Swap.html#1584" class="Bound">j</a><a id="1702" class="Symbol">)</a> <a id="1704" href="Factorial.Swap.html#1657" class="Bound">r</a> <a id="1706" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="1714" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="1719" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="1721" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1723" href="Factorial.Swap.html#1582" class="Bound">i</a> <a id="1725" href="Factorial.Swap.html#1584" class="Bound">j</a> <a id="1727" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="1729" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1732" href="Factorial.Swap.html#1270" class="Function">swap-equation₀</a> <a id="1747" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="1749" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1751" href="Factorial.Swap.html#1582" class="Bound">i</a> <a id="1753" href="Factorial.Swap.html#1584" class="Bound">j</a> <a id="1755" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="1763" href="Factorial.Swap.html#1580" class="Bound">b</a>              <a id="1778" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1781" href="Factorial.Swap.html#1657" class="Bound">r</a> <a id="1783" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="1791" href="Factorial.Swap.html#1578" class="Bound">a</a>              <a id="1806" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="1810" href="Factorial.Swap.html#1605" class="Function">γ</a> <a id="1812" class="Symbol">(</a><a id="1813" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1817" href="Factorial.Swap.html#1817" class="Bound">n</a><a id="1818" class="Symbol">)</a> <a id="1820" class="Symbol">=</a>
      <a id="1828" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="1833" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="1835" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1837" href="Factorial.Swap.html#1582" class="Bound">i</a> <a id="1839" href="Factorial.Swap.html#1584" class="Bound">j</a> <a id="1841" href="Factorial.Swap.html#1580" class="Bound">b</a>                 <a id="1859" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="1873" href="Factorial.Swap.html#865" class="Function">patch</a> <a id="1879" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="1881" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1883" href="Factorial.Swap.html#1582" class="Bound">i</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Factorial.Swap.html#865" class="Function">patch</a> <a id="1892" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1894" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="1896" href="Factorial.Swap.html#1584" class="Bound">j</a> <a id="1898" href="MLTT.Pi.html#444" class="Function">id</a><a id="1900" class="Symbol">)</a> <a id="1902" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1904" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1907" href="Factorial.Swap.html#954" class="Function">patch-equation₁</a> <a id="1923" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="1925" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1927" href="Factorial.Swap.html#1582" class="Bound">i</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Factorial.Swap.html#865" class="Function">patch</a> <a id="1936" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1938" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="1940" href="Factorial.Swap.html#1584" class="Bound">j</a> <a id="1942" href="MLTT.Pi.html#444" class="Function">id</a><a id="1944" class="Symbol">)</a> <a id="1946" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1948" class="Symbol">(</a><a id="1949" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="1955" href="Factorial.Swap.html#1817" class="Bound">n</a><a id="1956" class="Symbol">)</a> <a id="1958" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="1966" href="Factorial.Swap.html#865" class="Function">patch</a> <a id="1972" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="1974" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="1976" href="Factorial.Swap.html#1584" class="Bound">j</a> <a id="1978" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1981" href="Factorial.Swap.html#1580" class="Bound">b</a>               <a id="1997" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2000" href="Factorial.Swap.html#893" class="Function">patch-equation₀</a> <a id="2016" href="Factorial.Swap.html#1580" class="Bound">b</a> <a id="2018" href="Factorial.Swap.html#1578" class="Bound">a</a> <a id="2020" href="Factorial.Swap.html#1584" class="Bound">j</a> <a id="2022" href="MLTT.Pi.html#444" class="Function">id</a> <a id="2025" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="2033" href="Factorial.Swap.html#1578" class="Bound">a</a>                              <a id="2064" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="swap-equation₂"></a><a id="2067" href="Factorial.Swap.html#2067" class="Function">swap-equation₂</a> <a id="2082" class="Symbol">:</a> <a id="2084" class="Symbol">{</a><a id="2085" href="Factorial.Swap.html#2085" class="Bound">X</a> <a id="2087" class="Symbol">:</a> <a id="2089" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2091" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2093" class="Symbol">}</a> <a id="2095" class="Symbol">(</a><a id="2096" href="Factorial.Swap.html#2096" class="Bound">a</a> <a id="2098" href="Factorial.Swap.html#2098" class="Bound">b</a> <a id="2100" class="Symbol">:</a> <a id="2102" href="Factorial.Swap.html#2085" class="Bound">X</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Factorial.Swap.html#2106" class="Bound">i</a> <a id="2108" class="Symbol">:</a> <a id="2110" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="2122" href="Factorial.Swap.html#2096" class="Bound">a</a><a id="2123" class="Symbol">)</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Factorial.Swap.html#2126" class="Bound">j</a> <a id="2128" class="Symbol">:</a> <a id="2130" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="2142" href="Factorial.Swap.html#2098" class="Bound">b</a><a id="2143" class="Symbol">)</a>
               <a id="2160" class="Symbol">→</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Factorial.Swap.html#2163" class="Bound">x</a> <a id="2165" class="Symbol">:</a> <a id="2167" href="Factorial.Swap.html#2085" class="Bound">X</a><a id="2168" class="Symbol">)</a> <a id="2170" class="Symbol">→</a> <a id="2172" href="Factorial.Swap.html#2096" class="Bound">a</a> <a id="2174" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2176" href="Factorial.Swap.html#2163" class="Bound">x</a> <a id="2178" class="Symbol">→</a> <a id="2180" href="Factorial.Swap.html#2098" class="Bound">b</a> <a id="2182" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2184" href="Factorial.Swap.html#2163" class="Bound">x</a> <a id="2186" class="Symbol">→</a> <a id="2188" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2193" href="Factorial.Swap.html#2096" class="Bound">a</a> <a id="2195" href="Factorial.Swap.html#2098" class="Bound">b</a> <a id="2197" href="Factorial.Swap.html#2106" class="Bound">i</a> <a id="2199" href="Factorial.Swap.html#2126" class="Bound">j</a> <a id="2201" href="Factorial.Swap.html#2163" class="Bound">x</a> <a id="2203" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2205" href="Factorial.Swap.html#2163" class="Bound">x</a>
<a id="2207" href="Factorial.Swap.html#2067" class="Function">swap-equation₂</a> <a id="2222" href="Factorial.Swap.html#2222" class="Bound">a</a> <a id="2224" href="Factorial.Swap.html#2224" class="Bound">b</a> <a id="2226" href="Factorial.Swap.html#2226" class="Bound">i</a> <a id="2228" href="Factorial.Swap.html#2228" class="Bound">j</a> <a id="2230" href="Factorial.Swap.html#2230" class="Bound">x</a> <a id="2232" href="Factorial.Swap.html#2232" class="Bound">m</a> <a id="2234" href="Factorial.Swap.html#2234" class="Bound">n</a> <a id="2236" class="Symbol">=</a>
  <a id="2240" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2245" href="Factorial.Swap.html#2222" class="Bound">a</a> <a id="2247" href="Factorial.Swap.html#2224" class="Bound">b</a> <a id="2249" href="Factorial.Swap.html#2226" class="Bound">i</a> <a id="2251" href="Factorial.Swap.html#2228" class="Bound">j</a> <a id="2253" href="Factorial.Swap.html#2230" class="Bound">x</a>                 <a id="2271" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="2281" href="Factorial.Swap.html#865" class="Function">patch</a> <a id="2287" href="Factorial.Swap.html#2222" class="Bound">a</a> <a id="2289" href="Factorial.Swap.html#2224" class="Bound">b</a> <a id="2291" href="Factorial.Swap.html#2226" class="Bound">i</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Factorial.Swap.html#865" class="Function">patch</a> <a id="2300" href="Factorial.Swap.html#2224" class="Bound">b</a> <a id="2302" href="Factorial.Swap.html#2222" class="Bound">a</a> <a id="2304" href="Factorial.Swap.html#2228" class="Bound">j</a> <a id="2306" href="MLTT.Pi.html#444" class="Function">id</a><a id="2308" class="Symbol">)</a> <a id="2310" href="Factorial.Swap.html#2230" class="Bound">x</a> <a id="2312" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2315" href="Factorial.Swap.html#954" class="Function">patch-equation₁</a> <a id="2331" href="Factorial.Swap.html#2222" class="Bound">a</a> <a id="2333" href="Factorial.Swap.html#2224" class="Bound">b</a> <a id="2335" href="Factorial.Swap.html#2226" class="Bound">i</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Factorial.Swap.html#865" class="Function">patch</a> <a id="2344" href="Factorial.Swap.html#2224" class="Bound">b</a> <a id="2346" href="Factorial.Swap.html#2222" class="Bound">a</a> <a id="2348" href="Factorial.Swap.html#2228" class="Bound">j</a> <a id="2350" href="MLTT.Pi.html#444" class="Function">id</a><a id="2352" class="Symbol">)</a> <a id="2354" href="Factorial.Swap.html#2230" class="Bound">x</a> <a id="2356" href="Factorial.Swap.html#2232" class="Bound">m</a> <a id="2358" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="2362" href="Factorial.Swap.html#865" class="Function">patch</a> <a id="2368" href="Factorial.Swap.html#2224" class="Bound">b</a> <a id="2370" href="Factorial.Swap.html#2222" class="Bound">a</a> <a id="2372" href="Factorial.Swap.html#2228" class="Bound">j</a> <a id="2374" href="MLTT.Pi.html#444" class="Function">id</a> <a id="2377" href="Factorial.Swap.html#2230" class="Bound">x</a>               <a id="2393" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2396" href="Factorial.Swap.html#954" class="Function">patch-equation₁</a> <a id="2412" href="Factorial.Swap.html#2224" class="Bound">b</a> <a id="2414" href="Factorial.Swap.html#2222" class="Bound">a</a> <a id="2416" href="Factorial.Swap.html#2228" class="Bound">j</a> <a id="2418" href="MLTT.Pi.html#444" class="Function">id</a> <a id="2421" href="Factorial.Swap.html#2230" class="Bound">x</a> <a id="2423" href="Factorial.Swap.html#2234" class="Bound">n</a> <a id="2425" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="2429" href="Factorial.Swap.html#2230" class="Bound">x</a>                              <a id="2460" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="swap-symmetric"></a><a id="2463" href="Factorial.Swap.html#2463" class="Function">swap-symmetric</a> <a id="2478" class="Symbol">:</a> <a id="2480" class="Symbol">{</a><a id="2481" href="Factorial.Swap.html#2481" class="Bound">X</a> <a id="2483" class="Symbol">:</a> <a id="2485" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2487" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2489" class="Symbol">}</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Factorial.Swap.html#2492" class="Bound">a</a> <a id="2494" href="Factorial.Swap.html#2494" class="Bound">b</a> <a id="2496" class="Symbol">:</a> <a id="2498" href="Factorial.Swap.html#2481" class="Bound">X</a><a id="2499" class="Symbol">)</a> <a id="2501" class="Symbol">(</a><a id="2502" href="Factorial.Swap.html#2502" class="Bound">i</a> <a id="2504" class="Symbol">:</a> <a id="2506" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="2518" href="Factorial.Swap.html#2492" class="Bound">a</a><a id="2519" class="Symbol">)</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Factorial.Swap.html#2522" class="Bound">j</a> <a id="2524" class="Symbol">:</a> <a id="2526" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="2538" href="Factorial.Swap.html#2494" class="Bound">b</a><a id="2539" class="Symbol">)</a>
               <a id="2556" class="Symbol">→</a> <a id="2558" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2563" href="Factorial.Swap.html#2492" class="Bound">a</a> <a id="2565" href="Factorial.Swap.html#2494" class="Bound">b</a> <a id="2567" href="Factorial.Swap.html#2502" class="Bound">i</a> <a id="2569" href="Factorial.Swap.html#2522" class="Bound">j</a> <a id="2571" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2573" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2578" href="Factorial.Swap.html#2494" class="Bound">b</a> <a id="2580" href="Factorial.Swap.html#2492" class="Bound">a</a> <a id="2582" href="Factorial.Swap.html#2522" class="Bound">j</a> <a id="2584" href="Factorial.Swap.html#2502" class="Bound">i</a>
<a id="2586" href="Factorial.Swap.html#2463" class="Function">swap-symmetric</a> <a id="2601" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2603" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2605" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="2607" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="2609" href="Factorial.Swap.html#2609" class="Bound">x</a> <a id="2611" class="Symbol">=</a> <a id="2613" href="Factorial.Swap.html#2636" class="Function">γ</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="2618" href="Factorial.Swap.html#2609" class="Bound">x</a><a id="2619" class="Symbol">)</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="2624" href="Factorial.Swap.html#2609" class="Bound">x</a><a id="2625" class="Symbol">)</a>
 <a id="2628" class="Keyword">where</a>
  <a id="2636" href="Factorial.Swap.html#2636" class="Function">γ</a> <a id="2638" class="Symbol">:</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2643" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2645" href="Factorial.Swap.html#2609" class="Bound">x</a><a id="2646" class="Symbol">)</a> <a id="2648" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2650" class="Symbol">(</a><a id="2651" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2653" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2655" href="Factorial.Swap.html#2609" class="Bound">x</a><a id="2656" class="Symbol">)</a> <a id="2658" class="Symbol">→</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2663" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2665" href="Factorial.Swap.html#2609" class="Bound">x</a><a id="2666" class="Symbol">)</a> <a id="2668" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2673" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2675" href="Factorial.Swap.html#2609" class="Bound">x</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Symbol">→</a> <a id="2680" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2685" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2687" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2689" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="2691" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="2693" href="Factorial.Swap.html#2609" class="Bound">x</a> <a id="2695" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2697" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2702" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2704" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2706" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="2708" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="2710" href="Factorial.Swap.html#2609" class="Bound">x</a>
  <a id="2714" href="Factorial.Swap.html#2636" class="Function">γ</a> <a id="2716" class="Symbol">(</a><a id="2717" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2721" href="Factorial.Swap.html#2721" class="Bound">p</a><a id="2722" class="Symbol">)</a> <a id="2724" class="Symbol">_</a> <a id="2726" class="Symbol">=</a>
    <a id="2732" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2737" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2739" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2741" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="2743" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="2745" href="Factorial.Swap.html#2609" class="Bound">x</a> <a id="2747" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2750" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2753" class="Symbol">(</a><a id="2754" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2759" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2761" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2763" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="2765" href="Factorial.Swap.html#2607" class="Bound">j</a><a id="2766" class="Symbol">)</a> <a id="2768" class="Symbol">(</a><a id="2769" href="Factorial.Swap.html#2721" class="Bound">p</a> <a id="2771" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2773" class="Symbol">)</a> <a id="2775" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="2781" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2786" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2788" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2790" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="2792" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="2794" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2796" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2799" href="Factorial.Swap.html#1270" class="Function">swap-equation₀</a> <a id="2814" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2816" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2818" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="2820" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="2822" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="2828" href="Factorial.Swap.html#2603" class="Bound">b</a>              <a id="2843" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Factorial.Swap.html#1449" class="Function">swap-equation₁</a> <a id="2862" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2864" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2866" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="2868" href="Factorial.Swap.html#2605" class="Bound">i</a><a id="2869" class="Symbol">)</a><a id="2870" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2873" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="2879" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2884" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2886" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2888" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="2890" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="2892" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2894" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2897" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2906" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2908" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2910" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="2912" href="Factorial.Swap.html#2605" class="Bound">i</a><a id="2913" class="Symbol">)</a> <a id="2915" href="Factorial.Swap.html#2721" class="Bound">p</a> <a id="2917" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="2923" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2928" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2930" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2932" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="2934" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="2936" href="Factorial.Swap.html#2609" class="Bound">x</a> <a id="2938" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="2942" href="Factorial.Swap.html#2636" class="Function">γ</a> <a id="2944" class="Symbol">(</a><a id="2945" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2949" class="Symbol">_)</a> <a id="2952" class="Symbol">(</a><a id="2953" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2957" href="Factorial.Swap.html#2957" class="Bound">q</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Symbol">=</a>
    <a id="2966" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2971" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2973" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2975" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="2977" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="2979" href="Factorial.Swap.html#2609" class="Bound">x</a> <a id="2981" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2984" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="2993" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="2995" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="2997" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="2999" href="Factorial.Swap.html#2607" class="Bound">j</a><a id="3000" class="Symbol">)</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Factorial.Swap.html#2957" class="Bound">q</a> <a id="3005" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3007" class="Symbol">)</a> <a id="3009" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3015" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3020" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="3022" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="3024" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="3026" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="3028" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="3030" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3033" href="Factorial.Swap.html#1449" class="Function">swap-equation₁</a> <a id="3048" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="3050" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="3052" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="3054" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="3056" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3062" href="Factorial.Swap.html#2601" class="Bound">a</a>              <a id="3077" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3080" class="Symbol">(</a><a id="3081" href="Factorial.Swap.html#1270" class="Function">swap-equation₀</a> <a id="3096" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="3098" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="3100" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="3102" href="Factorial.Swap.html#2605" class="Bound">i</a><a id="3103" class="Symbol">)</a><a id="3104" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3107" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3113" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3118" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="3120" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="3122" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="3124" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="3126" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="3128" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3131" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3134" class="Symbol">(</a><a id="3135" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3140" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="3142" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="3144" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="3146" href="Factorial.Swap.html#2605" class="Bound">i</a><a id="3147" class="Symbol">)</a> <a id="3149" href="Factorial.Swap.html#2957" class="Bound">q</a> <a id="3151" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3157" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3162" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="3164" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="3166" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="3168" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="3170" href="Factorial.Swap.html#2609" class="Bound">x</a> <a id="3172" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="3176" href="Factorial.Swap.html#2636" class="Function">γ</a> <a id="3178" class="Symbol">(</a><a id="3179" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3183" href="Factorial.Swap.html#3183" class="Bound">m</a><a id="3184" class="Symbol">)</a> <a id="3186" class="Symbol">(</a><a id="3187" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3191" href="Factorial.Swap.html#3191" class="Bound">n</a><a id="3192" class="Symbol">)</a> <a id="3194" class="Symbol">=</a>
    <a id="3200" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3205" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="3207" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="3209" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="3211" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="3213" href="Factorial.Swap.html#2609" class="Bound">x</a> <a id="3215" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3218" href="Factorial.Swap.html#2067" class="Function">swap-equation₂</a> <a id="3233" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="3235" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="3237" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="3239" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="3241" href="Factorial.Swap.html#2609" class="Bound">x</a> <a id="3243" href="Factorial.Swap.html#3183" class="Bound">m</a> <a id="3245" href="Factorial.Swap.html#3191" class="Bound">n</a> <a id="3247" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3253" href="Factorial.Swap.html#2609" class="Bound">x</a>              <a id="3268" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3271" class="Symbol">(</a><a id="3272" href="Factorial.Swap.html#2067" class="Function">swap-equation₂</a> <a id="3287" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="3289" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="3291" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="3293" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="3295" href="Factorial.Swap.html#2609" class="Bound">x</a> <a id="3297" href="Factorial.Swap.html#3191" class="Bound">n</a> <a id="3299" href="Factorial.Swap.html#3183" class="Bound">m</a><a id="3300" class="Symbol">)</a><a id="3301" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3304" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3310" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3315" href="Factorial.Swap.html#2603" class="Bound">b</a> <a id="3317" href="Factorial.Swap.html#2601" class="Bound">a</a> <a id="3319" href="Factorial.Swap.html#2607" class="Bound">j</a> <a id="3321" href="Factorial.Swap.html#2605" class="Bound">i</a> <a id="3323" href="Factorial.Swap.html#2609" class="Bound">x</a> <a id="3325" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="swap-involutive"></a><a id="3328" href="Factorial.Swap.html#3328" class="Function">swap-involutive</a> <a id="3344" class="Symbol">:</a> <a id="3346" class="Symbol">{</a><a id="3347" href="Factorial.Swap.html#3347" class="Bound">X</a> <a id="3349" class="Symbol">:</a> <a id="3351" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3353" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3355" class="Symbol">}</a> <a id="3357" class="Symbol">(</a><a id="3358" href="Factorial.Swap.html#3358" class="Bound">a</a> <a id="3360" href="Factorial.Swap.html#3360" class="Bound">b</a> <a id="3362" class="Symbol">:</a> <a id="3364" href="Factorial.Swap.html#3347" class="Bound">X</a><a id="3365" class="Symbol">)</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Factorial.Swap.html#3368" class="Bound">i</a> <a id="3370" class="Symbol">:</a> <a id="3372" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="3384" href="Factorial.Swap.html#3358" class="Bound">a</a><a id="3385" class="Symbol">)</a> <a id="3387" class="Symbol">(</a><a id="3388" href="Factorial.Swap.html#3388" class="Bound">j</a> <a id="3390" class="Symbol">:</a> <a id="3392" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="3404" href="Factorial.Swap.html#3360" class="Bound">b</a><a id="3405" class="Symbol">)</a>
                <a id="3423" class="Symbol">→</a> <a id="3425" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3430" href="Factorial.Swap.html#3358" class="Bound">a</a> <a id="3432" href="Factorial.Swap.html#3360" class="Bound">b</a> <a id="3434" href="Factorial.Swap.html#3368" class="Bound">i</a> <a id="3436" href="Factorial.Swap.html#3388" class="Bound">j</a> <a id="3438" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3440" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3445" href="Factorial.Swap.html#3358" class="Bound">a</a> <a id="3447" href="Factorial.Swap.html#3360" class="Bound">b</a> <a id="3449" href="Factorial.Swap.html#3368" class="Bound">i</a> <a id="3451" href="Factorial.Swap.html#3388" class="Bound">j</a> <a id="3453" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3455" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="3458" href="Factorial.Swap.html#3328" class="Function">swap-involutive</a> <a id="3474" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3476" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3478" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3480" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3482" href="Factorial.Swap.html#3482" class="Bound">x</a> <a id="3484" class="Symbol">=</a> <a id="3486" href="Factorial.Swap.html#3509" class="Function">γ</a> <a id="3488" class="Symbol">(</a><a id="3489" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3491" href="Factorial.Swap.html#3482" class="Bound">x</a><a id="3492" class="Symbol">)</a> <a id="3494" class="Symbol">(</a><a id="3495" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3497" href="Factorial.Swap.html#3482" class="Bound">x</a><a id="3498" class="Symbol">)</a>
 <a id="3501" class="Keyword">where</a>
  <a id="3509" href="Factorial.Swap.html#3509" class="Function">γ</a> <a id="3511" class="Symbol">:</a> <a id="3513" class="Symbol">(</a><a id="3514" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3516" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3518" href="Factorial.Swap.html#3482" class="Bound">x</a><a id="3519" class="Symbol">)</a> <a id="3521" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3523" class="Symbol">(</a><a id="3524" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3526" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3528" href="Factorial.Swap.html#3482" class="Bound">x</a><a id="3529" class="Symbol">)</a> <a id="3531" class="Symbol">→</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3536" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3538" href="Factorial.Swap.html#3482" class="Bound">x</a><a id="3539" class="Symbol">)</a> <a id="3541" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3543" class="Symbol">(</a><a id="3544" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3546" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3548" href="Factorial.Swap.html#3482" class="Bound">x</a><a id="3549" class="Symbol">)</a> <a id="3551" class="Symbol">→</a> <a id="3553" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3558" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3560" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3562" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3564" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3566" class="Symbol">(</a><a id="3567" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3572" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3574" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3576" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3578" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3580" href="Factorial.Swap.html#3482" class="Bound">x</a><a id="3581" class="Symbol">)</a> <a id="3583" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3585" href="Factorial.Swap.html#3482" class="Bound">x</a>
  <a id="3589" href="Factorial.Swap.html#3509" class="Function">γ</a> <a id="3591" class="Symbol">(</a><a id="3592" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3596" href="Factorial.Swap.html#3596" class="Bound">p</a><a id="3597" class="Symbol">)</a> <a id="3599" class="Symbol">_</a> <a id="3601" class="Symbol">=</a>
    <a id="3607" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3612" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3614" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3616" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3618" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3626" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3628" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3630" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3632" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3634" href="Factorial.Swap.html#3482" class="Bound">x</a><a id="3635" class="Symbol">)</a> <a id="3637" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3640" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3643" class="Symbol">(λ</a> <a id="3646" href="Factorial.Swap.html#3646" class="Bound">-</a> <a id="3648" class="Symbol">→</a> <a id="3650" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3655" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3657" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3659" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3661" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3663" class="Symbol">(</a><a id="3664" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3669" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3671" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3673" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3675" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3677" href="Factorial.Swap.html#3646" class="Bound">-</a><a id="3678" class="Symbol">))</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Factorial.Swap.html#3596" class="Bound">p</a> <a id="3684" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3686" class="Symbol">)</a> <a id="3688" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3694" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3699" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3701" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3703" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3705" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3707" class="Symbol">(</a><a id="3708" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3713" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3715" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3717" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3719" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3721" href="Factorial.Swap.html#3474" class="Bound">a</a><a id="3722" class="Symbol">)</a> <a id="3724" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3727" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3736" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3738" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3740" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3742" href="Factorial.Swap.html#3480" class="Bound">j</a><a id="3743" class="Symbol">)</a> <a id="3745" class="Symbol">(</a><a id="3746" href="Factorial.Swap.html#1270" class="Function">swap-equation₀</a> <a id="3761" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3763" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3765" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3767" href="Factorial.Swap.html#3480" class="Bound">j</a><a id="3768" class="Symbol">)</a> <a id="3770" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3776" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3781" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3783" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3785" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3787" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3789" href="Factorial.Swap.html#3476" class="Bound">b</a>                <a id="3806" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3809" href="Factorial.Swap.html#1449" class="Function">swap-equation₁</a> <a id="3824" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3826" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3828" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3830" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3832" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3838" href="Factorial.Swap.html#3474" class="Bound">a</a>                             <a id="3868" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3871" href="Factorial.Swap.html#3596" class="Bound">p</a>    <a id="3876" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="3882" href="Factorial.Swap.html#3482" class="Bound">x</a>                             <a id="3912" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="3916" href="Factorial.Swap.html#3509" class="Function">γ</a> <a id="3918" class="Symbol">(</a><a id="3919" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3923" class="Symbol">_)</a> <a id="3926" class="Symbol">(</a><a id="3927" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3931" href="Factorial.Swap.html#3931" class="Bound">q</a><a id="3932" class="Symbol">)</a> <a id="3934" class="Symbol">=</a>
    <a id="3940" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3945" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3947" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3949" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3951" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3959" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3961" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3963" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3965" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3967" href="Factorial.Swap.html#3482" class="Bound">x</a><a id="3968" class="Symbol">)</a> <a id="3970" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3973" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3976" class="Symbol">(λ</a> <a id="3979" href="Factorial.Swap.html#3979" class="Bound">-</a> <a id="3981" class="Symbol">→</a> <a id="3983" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="3988" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="3990" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="3992" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="3994" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="3996" class="Symbol">(</a><a id="3997" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="4002" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="4004" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="4006" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="4008" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="4010" href="Factorial.Swap.html#3979" class="Bound">-</a><a id="4011" class="Symbol">))</a> <a id="4014" class="Symbol">(</a><a id="4015" href="Factorial.Swap.html#3931" class="Bound">q</a> <a id="4017" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4019" class="Symbol">)</a> <a id="4021" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="4027" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="4032" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="4034" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="4036" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="4038" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="4040" class="Symbol">(</a><a id="4041" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="4046" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="4048" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="4050" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="4052" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="4054" href="Factorial.Swap.html#3476" class="Bound">b</a><a id="4055" class="Symbol">)</a> <a id="4057" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4060" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="4069" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="4071" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="4073" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="4075" href="Factorial.Swap.html#3480" class="Bound">j</a><a id="4076" class="Symbol">)</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Factorial.Swap.html#1449" class="Function">swap-equation₁</a> <a id="4094" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="4096" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="4098" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="4100" href="Factorial.Swap.html#3480" class="Bound">j</a><a id="4101" class="Symbol">)</a> <a id="4103" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="4109" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="4114" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="4116" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="4118" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="4120" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="4122" href="Factorial.Swap.html#3474" class="Bound">a</a>                <a id="4139" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4142" href="Factorial.Swap.html#1270" class="Function">swap-equation₀</a> <a id="4157" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="4159" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="4161" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="4163" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="4165" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="4171" href="Factorial.Swap.html#3476" class="Bound">b</a>                             <a id="4201" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4204" href="Factorial.Swap.html#3931" class="Bound">q</a>    <a id="4209" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="4215" href="Factorial.Swap.html#3482" class="Bound">x</a>                             <a id="4245" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="4249" href="Factorial.Swap.html#3509" class="Function">γ</a> <a id="4251" class="Symbol">(</a><a id="4252" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4256" href="Factorial.Swap.html#4256" class="Bound">m</a><a id="4257" class="Symbol">)</a> <a id="4259" class="Symbol">(</a><a id="4260" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4264" href="Factorial.Swap.html#4264" class="Bound">n</a><a id="4265" class="Symbol">)</a> <a id="4267" class="Symbol">=</a>
    <a id="4273" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="4278" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="4280" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="4282" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="4284" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="4292" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="4294" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="4296" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="4298" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="4300" href="Factorial.Swap.html#3482" class="Bound">x</a><a id="4301" class="Symbol">)</a> <a id="4303" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4306" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4309" class="Symbol">(</a><a id="4310" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="4315" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="4317" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="4319" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="4321" href="Factorial.Swap.html#3480" class="Bound">j</a><a id="4322" class="Symbol">)</a> <a id="4324" class="Symbol">(</a><a id="4325" href="Factorial.Swap.html#2067" class="Function">swap-equation₂</a> <a id="4340" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="4342" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="4344" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="4346" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="4348" href="Factorial.Swap.html#3482" class="Bound">x</a> <a id="4350" href="Factorial.Swap.html#4256" class="Bound">m</a> <a id="4352" href="Factorial.Swap.html#4264" class="Bound">n</a><a id="4353" class="Symbol">)</a> <a id="4355" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="4361" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="4366" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="4368" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="4370" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="4372" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="4374" href="Factorial.Swap.html#3482" class="Bound">x</a>                <a id="4391" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4394" href="Factorial.Swap.html#2067" class="Function">swap-equation₂</a> <a id="4409" href="Factorial.Swap.html#3474" class="Bound">a</a> <a id="4411" href="Factorial.Swap.html#3476" class="Bound">b</a> <a id="4413" href="Factorial.Swap.html#3478" class="Bound">i</a> <a id="4415" href="Factorial.Swap.html#3480" class="Bound">j</a> <a id="4417" href="Factorial.Swap.html#3482" class="Bound">x</a> <a id="4419" href="Factorial.Swap.html#4256" class="Bound">m</a> <a id="4421" href="Factorial.Swap.html#4264" class="Bound">n</a> <a id="4423" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="4429" href="Factorial.Swap.html#3482" class="Bound">x</a>                             <a id="4459" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="swap-is-equiv"></a><a id="4462" href="Factorial.Swap.html#4462" class="Function">swap-is-equiv</a> <a id="4476" class="Symbol">:</a> <a id="4478" class="Symbol">{</a><a id="4479" href="Factorial.Swap.html#4479" class="Bound">X</a> <a id="4481" class="Symbol">:</a> <a id="4483" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4485" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4487" class="Symbol">}</a> <a id="4489" class="Symbol">(</a><a id="4490" href="Factorial.Swap.html#4490" class="Bound">a</a> <a id="4492" href="Factorial.Swap.html#4492" class="Bound">b</a> <a id="4494" class="Symbol">:</a> <a id="4496" href="Factorial.Swap.html#4479" class="Bound">X</a><a id="4497" class="Symbol">)</a> <a id="4499" class="Symbol">(</a><a id="4500" href="Factorial.Swap.html#4500" class="Bound">i</a> <a id="4502" class="Symbol">:</a> <a id="4504" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="4516" href="Factorial.Swap.html#4490" class="Bound">a</a><a id="4517" class="Symbol">)</a> <a id="4519" class="Symbol">(</a><a id="4520" href="Factorial.Swap.html#4520" class="Bound">j</a> <a id="4522" class="Symbol">:</a> <a id="4524" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="4536" href="Factorial.Swap.html#4492" class="Bound">b</a><a id="4537" class="Symbol">)</a>
              <a id="4553" class="Symbol">→</a> <a id="4555" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="4564" class="Symbol">(</a><a id="4565" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="4570" href="Factorial.Swap.html#4490" class="Bound">a</a> <a id="4572" href="Factorial.Swap.html#4492" class="Bound">b</a> <a id="4574" href="Factorial.Swap.html#4500" class="Bound">i</a> <a id="4576" href="Factorial.Swap.html#4520" class="Bound">j</a><a id="4577" class="Symbol">)</a>
<a id="4579" href="Factorial.Swap.html#4462" class="Function">swap-is-equiv</a> <a id="4593" href="Factorial.Swap.html#4593" class="Bound">a</a> <a id="4595" href="Factorial.Swap.html#4595" class="Bound">b</a> <a id="4597" href="Factorial.Swap.html#4597" class="Bound">i</a> <a id="4599" href="Factorial.Swap.html#4599" class="Bound">j</a> <a id="4601" class="Symbol">=</a> <a id="4603" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a>
                         <a id="4645" class="Symbol">(</a><a id="4646" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="4651" href="Factorial.Swap.html#4593" class="Bound">a</a> <a id="4653" href="Factorial.Swap.html#4595" class="Bound">b</a> <a id="4655" href="Factorial.Swap.html#4597" class="Bound">i</a> <a id="4657" href="Factorial.Swap.html#4599" class="Bound">j</a><a id="4658" class="Symbol">)</a>
                         <a id="4685" class="Symbol">(</a><a id="4686" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="4691" href="Factorial.Swap.html#4593" class="Bound">a</a> <a id="4693" href="Factorial.Swap.html#4595" class="Bound">b</a> <a id="4695" href="Factorial.Swap.html#4597" class="Bound">i</a> <a id="4697" href="Factorial.Swap.html#4599" class="Bound">j</a> <a id="4699" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4701" class="Symbol">(</a><a id="4702" href="Factorial.Swap.html#3328" class="Function">swap-involutive</a> <a id="4718" href="Factorial.Swap.html#4593" class="Bound">a</a> <a id="4720" href="Factorial.Swap.html#4595" class="Bound">b</a> <a id="4722" href="Factorial.Swap.html#4597" class="Bound">i</a> <a id="4724" href="Factorial.Swap.html#4599" class="Bound">j</a> <a id="4726" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4728" href="Factorial.Swap.html#3328" class="Function">swap-involutive</a> <a id="4744" href="Factorial.Swap.html#4593" class="Bound">a</a> <a id="4746" href="Factorial.Swap.html#4595" class="Bound">b</a> <a id="4748" href="Factorial.Swap.html#4597" class="Bound">i</a> <a id="4750" href="Factorial.Swap.html#4599" class="Bound">j</a><a id="4751" class="Symbol">))</a>

<a id="≃-swap"></a><a id="4755" href="Factorial.Swap.html#4755" class="Function">≃-swap</a> <a id="4762" class="Symbol">:</a> <a id="4764" class="Symbol">{</a><a id="4765" href="Factorial.Swap.html#4765" class="Bound">X</a> <a id="4767" class="Symbol">:</a> <a id="4769" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4771" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4773" class="Symbol">}</a> <a id="4775" class="Symbol">(</a><a id="4776" href="Factorial.Swap.html#4776" class="Bound">a</a> <a id="4778" href="Factorial.Swap.html#4778" class="Bound">b</a> <a id="4780" class="Symbol">:</a> <a id="4782" href="Factorial.Swap.html#4765" class="Bound">X</a><a id="4783" class="Symbol">)</a> <a id="4785" class="Symbol">(</a><a id="4786" href="Factorial.Swap.html#4786" class="Bound">i</a> <a id="4788" class="Symbol">:</a> <a id="4790" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="4802" href="Factorial.Swap.html#4776" class="Bound">a</a><a id="4803" class="Symbol">)</a> <a id="4805" class="Symbol">(</a><a id="4806" href="Factorial.Swap.html#4806" class="Bound">j</a> <a id="4808" class="Symbol">:</a> <a id="4810" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="4822" href="Factorial.Swap.html#4778" class="Bound">b</a><a id="4823" class="Symbol">)</a> <a id="4825" class="Symbol">→</a> <a id="4827" href="Factorial.Swap.html#4765" class="Bound">X</a> <a id="4829" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4831" href="Factorial.Swap.html#4765" class="Bound">X</a>
<a id="4833" href="Factorial.Swap.html#4755" class="Function">≃-swap</a> <a id="4840" href="Factorial.Swap.html#4840" class="Bound">a</a> <a id="4842" href="Factorial.Swap.html#4842" class="Bound">b</a> <a id="4844" href="Factorial.Swap.html#4844" class="Bound">i</a> <a id="4846" href="Factorial.Swap.html#4846" class="Bound">j</a> <a id="4848" class="Symbol">=</a> <a id="4850" href="Factorial.Swap.html#1157" class="Function">swap</a> <a id="4855" href="Factorial.Swap.html#4840" class="Bound">a</a> <a id="4857" href="Factorial.Swap.html#4842" class="Bound">b</a> <a id="4859" href="Factorial.Swap.html#4844" class="Bound">i</a> <a id="4861" href="Factorial.Swap.html#4846" class="Bound">j</a> <a id="4863" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4865" href="Factorial.Swap.html#4462" class="Function">swap-is-equiv</a> <a id="4879" href="Factorial.Swap.html#4840" class="Bound">a</a> <a id="4881" href="Factorial.Swap.html#4842" class="Bound">b</a> <a id="4883" href="Factorial.Swap.html#4844" class="Bound">i</a> <a id="4885" href="Factorial.Swap.html#4846" class="Bound">j</a>

<a id="4888" class="Markup">\end{code}</a><a id="4898" class="Background">
</a></pre></body></html>

==> anc/html/Fin.ArithmeticViaEquivalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Fin.ArithmeticViaEquivalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Arithmetic via equivalence
--------------------------

Martín Hötzel Escardó

Originally 10 July 2014, modified 10 Oct 2017, 22 March 2018, 25 Nov 2019.

This is a literate proof in univalent mathematics, in Agda
notation. Although the concepts of univalent mathematics are used, the
univalence axiom is not needed.

We have that 3+3+3+3+3 = 5+5+5, or 5×3 = 3×5, and more generally

  m×n = n×m.

This can of course be proved by induction. A more appealing pictorial
proof is

  ooo
  ooo         ooooo
  ooo    =    ooooo
  ooo         ooooo
  ooo

where &quot;o&quot; is a pebble. We just rotate the grid of pebbles, or swap
the coordinates, and doing this doesn&#39;t change the number of pebbles.

How can this proof be formally rendered, as faithfully as possible to
the intuition?

We first define an interpretation function Fin : ℕ → 𝓤₀ of numbers as
sets (in the universe 𝓤₀) by

 (1) Fin   0  = 𝟘,          where 𝟘 is the empty set,
 (2) Fin(n+1) = Fin n + 𝟙,  where 𝟙 is the singleton set,

Then Fin is a semiring homomorphism:

 (3) Fin(m + n) ≃ Fin m + Fin n, where &quot;+&quot; in the rhs is disjoint union,
 (4) Fin 1 ≃ 𝟙,
 (5) Fin(m × n) ≃ Fin m × Fin n, where &quot;×&quot; in the rhs is cartesian product,

It is also left-cancellable:

 (6) Fin m ≃ Fin n → m = n.

Two boxes with the same number of pebbles are counted by same number.

But instead of proving (3)-(5) after defining addition and
multiplication, we prove that

 (3&#39;) For every m,n:ℕ there is k:ℕ with Fin k ≃ Fin m + Fin n.
 (5&#39;) For every m,n:ℕ there is k:ℕ with Fin k ≃ Fin m × Fin n.

We then define addition and multiplication on ℕ from (3&#39;) and (5&#39;),
from which (3) and (5) follow tautologically.

This relies on type arithmetic. To prove (3&#39;), we use the trivial
bijections, or *equivalences* in the terminology of univalent
mathematics,

 X ≃ X + 𝟘,
 (X + Y) + 𝟙 ≃ X + (Y + 𝟙),

mimicking the definition of addition on ℕ in Peano arithmetic (but
with the equations written backwards).

To prove (4), we use the equivalence

 𝟘 + 𝟙 ≃ 𝟙

To prove (5&#39;), we use the equivalences

 𝟘 ≃ X × 𝟘,
 X × Y + X ≃ X × (Y + 𝟙),

mimicking the definition of multiplication on ℕ in Peano arithmetic
(again backwards).

To prove the cancellation property (6), we use the cancellation
property

 X + 𝟙 ≃ Y + 𝟙 → X ≃ Y,

mimicking the cancellation property of the successor function on ℕ.
(This is the only combinatorial argument here.)

Now, relying on the equivalence

 X × Y ≃ Y × X,

which corresponds to the rotation of the grid of pebbles, we can prove
m × n = n × m as follows:

 Fin(m × n) ≃ Fin m × Fin n   by (5)
            ≃ Fin n × Fin m   by  X × Y ≃ Y × X,
            ≃ Fin(n × m)      by (5),

and so

 m × n ≃ n × m                by (6).

Similarly we can prove, of course,

 m + n ≃ n + m

using (3) and the equivalence

 X + Y ≃ Y + X.

Among all these constructions, we use induction on ℕ only in

  * the definition (1-2) of the function Fin : ℕ → 𝓤₀,

  * the existence (3&#39;)-(5&#39;) of addition and multiplication, and

  * the left-cancellability (6) of Fin.

With this, induction is not needed to prove that addition and
multiplication are commutative.

Side-remark, to be explored in a future version. From the equivalence

 (5) Fin(m × n) ≃ Fin m × Fin n

we get two maps

     f : Fin(m × n) → Fin m,
     g : Fin(m × n) → Fin n,

which we didn&#39;t define explicitly or combinatorially.

21st March 2018 remark: After doing this, I found this article by Tim
Gowers:

    Why is multiplication commutative?
    https://www.dpmms.cam.ac.uk/~wtg10/commutative.html

which says very much the same as above (implemented below in univalent
foundations in Agda notation).

</a><a id="3629" class="Markup">\begin{code}</a>

<a id="3643" class="Symbol">{-#</a> <a id="3647" class="Keyword">OPTIONS</a> <a id="3655" class="Pragma">--safe</a> <a id="3662" class="Pragma">--without-K</a> <a id="3674" class="Symbol">#-}</a>

<a id="3679" class="Keyword">open</a> <a id="3684" class="Keyword">import</a> <a id="3691" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="3704" class="Keyword">hiding</a> <a id="3711" class="Symbol">(</a><a id="3712" href="MLTT.NaturalNumbers.html#266" class="Function Operator">_^_</a><a id="3715" class="Symbol">)</a>

<a id="3718" class="Keyword">module</a> <a id="3725" href="Fin.ArithmeticViaEquivalence.html" class="Module">Fin.ArithmeticViaEquivalence</a> <a id="3754" class="Keyword">where</a>

<a id="3761" class="Keyword">open</a> <a id="3766" class="Keyword">import</a> <a id="3773" href="Fin.Bishop.html" class="Module">Fin.Bishop</a>
<a id="3784" class="Keyword">open</a> <a id="3789" class="Keyword">import</a> <a id="3796" href="Fin.Properties.html" class="Module">Fin.Properties</a>
<a id="3811" class="Keyword">open</a> <a id="3816" class="Keyword">import</a> <a id="3823" href="Fin.Topology.html" class="Module">Fin.Topology</a>
<a id="3836" class="Keyword">open</a> <a id="3841" class="Keyword">import</a> <a id="3848" href="Fin.Type.html" class="Module">Fin.Type</a>
<a id="3857" class="Keyword">open</a> <a id="3862" class="Keyword">import</a> <a id="3869" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="3878" class="Keyword">open</a> <a id="3883" class="Keyword">import</a> <a id="3890" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="3913" class="Keyword">open</a> <a id="3918" class="Keyword">import</a> <a id="3925" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="3938" class="Keyword">open</a> <a id="3943" class="Keyword">import</a> <a id="3950" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="3968" class="Markup">\end{code}</a><a id="3978" class="Background">

The 1st definition by induction is that of the function Fin defined in the
module Fin.Type imported above, namely

  Fin   0  = 𝟘,
  Fin(n+1) = Fin n + 𝟙.

From a natural number n, get a finite set Fin n with n elements. This
can be considered as an interpretation function, which defines the
meaning of numbers as types.

2nd definition by induction. Existence of addition:

</a><a id="4356" class="Markup">\begin{code}</a>

<a id="+construction"></a><a id="4370" href="Fin.ArithmeticViaEquivalence.html#4370" class="Function">+construction</a> <a id="4384" class="Symbol">:</a> <a id="4386" class="Symbol">(</a><a id="4387" href="Fin.ArithmeticViaEquivalence.html#4387" class="Bound">m</a> <a id="4389" href="Fin.ArithmeticViaEquivalence.html#4389" class="Bound">n</a> <a id="4391" class="Symbol">:</a> <a id="4393" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4394" class="Symbol">)</a> <a id="4396" class="Symbol">→</a> <a id="4398" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4400" href="Fin.ArithmeticViaEquivalence.html#4400" class="Bound">k</a> <a id="4402" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4404" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4406" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4408" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4412" href="Fin.ArithmeticViaEquivalence.html#4400" class="Bound">k</a> <a id="4414" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4416" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4420" href="Fin.ArithmeticViaEquivalence.html#4387" class="Bound">m</a> <a id="4422" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4424" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4428" href="Fin.ArithmeticViaEquivalence.html#4389" class="Bound">n</a>
<a id="4430" href="Fin.ArithmeticViaEquivalence.html#4370" class="Function">+construction</a> <a id="4444" href="Fin.ArithmeticViaEquivalence.html#4444" class="Bound">m</a> <a id="4446" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="4451" class="Symbol">=</a> <a id="4453" href="Fin.ArithmeticViaEquivalence.html#4444" class="Bound">m</a> <a id="4455" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4457" href="UF.EquivalenceExamples.html#8719" class="Function">𝟘-rneutral</a>
<a id="4468" href="Fin.ArithmeticViaEquivalence.html#4370" class="Function">+construction</a> <a id="4482" href="Fin.ArithmeticViaEquivalence.html#4482" class="Bound">m</a> <a id="4484" class="Symbol">(</a><a id="4485" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4490" href="Fin.ArithmeticViaEquivalence.html#4490" class="Bound">n</a><a id="4491" class="Symbol">)</a> <a id="4493" class="Symbol">=</a> <a id="4495" href="Fin.ArithmeticViaEquivalence.html#4766" class="Function">g</a>
  <a id="4499" class="Keyword">where</a>
    <a id="4509" href="Fin.ArithmeticViaEquivalence.html#4509" class="Function">IH</a> <a id="4512" class="Symbol">:</a> <a id="4514" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4516" href="Fin.ArithmeticViaEquivalence.html#4516" class="Bound">k</a> <a id="4518" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4520" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4522" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4524" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4528" href="Fin.ArithmeticViaEquivalence.html#4516" class="Bound">k</a> <a id="4530" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4532" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4536" href="Fin.ArithmeticViaEquivalence.html#4482" class="Bound">m</a> <a id="4538" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4540" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4544" href="Fin.ArithmeticViaEquivalence.html#4490" class="Bound">n</a>
    <a id="4550" href="Fin.ArithmeticViaEquivalence.html#4509" class="Function">IH</a> <a id="4553" class="Symbol">=</a> <a id="4555" href="Fin.ArithmeticViaEquivalence.html#4370" class="Function">+construction</a> <a id="4569" href="Fin.ArithmeticViaEquivalence.html#4482" class="Bound">m</a> <a id="4571" href="Fin.ArithmeticViaEquivalence.html#4490" class="Bound">n</a>
    <a id="4577" href="Fin.ArithmeticViaEquivalence.html#4577" class="Function">k</a> <a id="4579" class="Symbol">:</a> <a id="4581" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
    <a id="4587" href="Fin.ArithmeticViaEquivalence.html#4577" class="Function">k</a> <a id="4589" class="Symbol">=</a> <a id="4591" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4595" href="Fin.ArithmeticViaEquivalence.html#4509" class="Function">IH</a>
    <a id="4602" href="Fin.ArithmeticViaEquivalence.html#4602" class="Function">φ</a> <a id="4604" class="Symbol">:</a> <a id="4606" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4610" href="Fin.ArithmeticViaEquivalence.html#4577" class="Function">k</a> <a id="4612" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4614" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4618" href="Fin.ArithmeticViaEquivalence.html#4482" class="Bound">m</a> <a id="4620" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4622" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4626" href="Fin.ArithmeticViaEquivalence.html#4490" class="Bound">n</a>
    <a id="4632" href="Fin.ArithmeticViaEquivalence.html#4602" class="Function">φ</a> <a id="4634" class="Symbol">=</a> <a id="4636" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4640" href="Fin.ArithmeticViaEquivalence.html#4509" class="Function">IH</a>

    <a id="4648" href="Fin.ArithmeticViaEquivalence.html#4648" class="Function">φ&#39;</a> <a id="4651" class="Symbol">=</a>  <a id="4654" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4658" href="Fin.ArithmeticViaEquivalence.html#4577" class="Function">k</a> <a id="4660" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4662" href="MLTT.Unit.html#129" class="Record">𝟙</a>           <a id="4674" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="4677" href="UF.EquivalenceExamples.html#11345" class="Function">Ap+</a> <a id="4681" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="4683" href="Fin.ArithmeticViaEquivalence.html#4602" class="Function">φ</a> <a id="4685" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
         <a id="4696" class="Symbol">(</a><a id="4697" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4701" href="Fin.ArithmeticViaEquivalence.html#4482" class="Bound">m</a> <a id="4703" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4705" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4709" href="Fin.ArithmeticViaEquivalence.html#4490" class="Bound">n</a><a id="4710" class="Symbol">)</a> <a id="4712" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4714" href="MLTT.Unit.html#129" class="Record">𝟙</a>  <a id="4717" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="4720" href="UF.EquivalenceExamples.html#9491" class="Function">+assoc</a> <a id="4727" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
         <a id="4738" class="Symbol">(</a><a id="4739" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4743" href="Fin.ArithmeticViaEquivalence.html#4482" class="Bound">m</a> <a id="4745" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4747" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4751" href="Fin.ArithmeticViaEquivalence.html#4490" class="Bound">n</a> <a id="4753" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4755" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="4756" class="Symbol">)</a>  <a id="4759" href="UF.Equiv.html#2815" class="Function Operator">■</a>

    <a id="4766" href="Fin.ArithmeticViaEquivalence.html#4766" class="Function">g</a> <a id="4768" class="Symbol">:</a> <a id="4770" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4772" href="Fin.ArithmeticViaEquivalence.html#4772" class="Bound">k&#39;</a> <a id="4775" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4777" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4779" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4781" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4785" href="Fin.ArithmeticViaEquivalence.html#4772" class="Bound">k&#39;</a> <a id="4788" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4790" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4794" href="Fin.ArithmeticViaEquivalence.html#4482" class="Bound">m</a> <a id="4796" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4798" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4802" class="Symbol">(</a><a id="4803" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4808" href="Fin.ArithmeticViaEquivalence.html#4490" class="Bound">n</a><a id="4809" class="Symbol">)</a>
    <a id="4815" href="Fin.ArithmeticViaEquivalence.html#4766" class="Function">g</a> <a id="4817" class="Symbol">=</a> <a id="4819" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4824" href="Fin.ArithmeticViaEquivalence.html#4577" class="Function">k</a> <a id="4826" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4828" href="Fin.ArithmeticViaEquivalence.html#4648" class="Function">φ&#39;</a>

<a id="4832" class="Markup">\end{code}</a><a id="4842" class="Background">

The construction gives an addition function by projection:

</a><a id="4904" class="Markup">\begin{code}</a>

<a id="_+&#39;_"></a><a id="4918" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">_+&#39;_</a> <a id="4923" class="Symbol">:</a> <a id="4925" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4927" class="Symbol">→</a> <a id="4929" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4931" class="Symbol">→</a> <a id="4933" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="4935" href="Fin.ArithmeticViaEquivalence.html#4935" class="Bound">m</a> <a id="4937" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="4940" href="Fin.ArithmeticViaEquivalence.html#4940" class="Bound">n</a> <a id="4942" class="Symbol">=</a> <a id="4944" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="4947" class="Symbol">(</a><a id="4948" href="Fin.ArithmeticViaEquivalence.html#4370" class="Function">+construction</a> <a id="4962" href="Fin.ArithmeticViaEquivalence.html#4935" class="Bound">m</a> <a id="4964" href="Fin.ArithmeticViaEquivalence.html#4940" class="Bound">n</a><a id="4965" class="Symbol">)</a>

<a id="4968" class="Keyword">infixl</a> <a id="4975" class="Number">20</a> <a id="4978" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">_+&#39;_</a>

<a id="4984" class="Markup">\end{code}</a><a id="4994" class="Background">

The construction also shows that its satisfies the usual
characterizing equations from Peano arithmetic:

</a><a id="5102" class="Markup">\begin{code}</a>

<a id="+base"></a><a id="5116" href="Fin.ArithmeticViaEquivalence.html#5116" class="Function">+base</a> <a id="5122" class="Symbol">:</a> <a id="5124" class="Symbol">{</a><a id="5125" href="Fin.ArithmeticViaEquivalence.html#5125" class="Bound">m</a> <a id="5127" class="Symbol">:</a> <a id="5129" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5130" class="Symbol">}</a> <a id="5132" class="Symbol">→</a> <a id="5134" href="Fin.ArithmeticViaEquivalence.html#5125" class="Bound">m</a> <a id="5136" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="5139" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="5144" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5146" href="Fin.ArithmeticViaEquivalence.html#5125" class="Bound">m</a>
<a id="5148" href="Fin.ArithmeticViaEquivalence.html#5116" class="Function">+base</a> <a id="5154" class="Symbol">=</a> <a id="5156" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="+step"></a><a id="5162" href="Fin.ArithmeticViaEquivalence.html#5162" class="Function">+step</a> <a id="5168" class="Symbol">:</a> <a id="5170" class="Symbol">{</a><a id="5171" href="Fin.ArithmeticViaEquivalence.html#5171" class="Bound">m</a> <a id="5173" href="Fin.ArithmeticViaEquivalence.html#5173" class="Bound">n</a> <a id="5175" class="Symbol">:</a> <a id="5177" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5178" class="Symbol">}</a> <a id="5180" class="Symbol">→</a> <a id="5182" href="Fin.ArithmeticViaEquivalence.html#5171" class="Bound">m</a> <a id="5184" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="5187" class="Symbol">(</a><a id="5188" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5193" href="Fin.ArithmeticViaEquivalence.html#5173" class="Bound">n</a><a id="5194" class="Symbol">)</a> <a id="5196" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5198" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="5202" class="Symbol">(</a><a id="5203" href="Fin.ArithmeticViaEquivalence.html#5171" class="Bound">m</a> <a id="5205" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="5208" href="Fin.ArithmeticViaEquivalence.html#5173" class="Bound">n</a><a id="5209" class="Symbol">)</a>
<a id="5211" href="Fin.ArithmeticViaEquivalence.html#5162" class="Function">+step</a> <a id="5217" class="Symbol">=</a> <a id="5219" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="5225" class="Markup">\end{code}</a><a id="5235" class="Background">

Tautologically, we get that Fin : ℕ → 𝓤₀ is an
addition-homomorphism:

</a><a id="5308" class="Markup">\begin{code}</a>

<a id="Fin+homo"></a><a id="5322" href="Fin.ArithmeticViaEquivalence.html#5322" class="Function">Fin+homo</a> <a id="5331" class="Symbol">:</a> <a id="5333" class="Symbol">(</a><a id="5334" href="Fin.ArithmeticViaEquivalence.html#5334" class="Bound">m</a> <a id="5336" href="Fin.ArithmeticViaEquivalence.html#5336" class="Bound">n</a> <a id="5338" class="Symbol">:</a> <a id="5340" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5341" class="Symbol">)</a> <a id="5343" class="Symbol">→</a> <a id="5345" href="Fin.Type.html#157" class="Function">Fin</a><a id="5348" class="Symbol">(</a><a id="5349" href="Fin.ArithmeticViaEquivalence.html#5334" class="Bound">m</a> <a id="5351" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="5354" href="Fin.ArithmeticViaEquivalence.html#5336" class="Bound">n</a><a id="5355" class="Symbol">)</a> <a id="5357" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5359" href="Fin.Type.html#157" class="Function">Fin</a> <a id="5363" href="Fin.ArithmeticViaEquivalence.html#5334" class="Bound">m</a> <a id="5365" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5367" href="Fin.Type.html#157" class="Function">Fin</a> <a id="5371" href="Fin.ArithmeticViaEquivalence.html#5336" class="Bound">n</a>
<a id="5373" href="Fin.ArithmeticViaEquivalence.html#5322" class="Function">Fin+homo</a> <a id="5382" href="Fin.ArithmeticViaEquivalence.html#5382" class="Bound">m</a> <a id="5384" href="Fin.ArithmeticViaEquivalence.html#5384" class="Bound">n</a> <a id="5386" class="Symbol">=</a> <a id="5388" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a><a id="5391" class="Symbol">(</a><a id="5392" href="Fin.ArithmeticViaEquivalence.html#4370" class="Function">+construction</a> <a id="5406" href="Fin.ArithmeticViaEquivalence.html#5382" class="Bound">m</a> <a id="5408" href="Fin.ArithmeticViaEquivalence.html#5384" class="Bound">n</a><a id="5409" class="Symbol">)</a>

<a id="5412" class="Markup">\end{code}</a><a id="5422" class="Background">

The 3rd and last use of induction is for the left-cancellability of
Fin : ℕ → 𝓤₀, which is in the module Fin.Properties.

With this, no further induction is needed to prove commutativity of
addition:

</a><a id="5625" class="Markup">\begin{code}</a>

<a id="+&#39;-comm"></a><a id="5639" href="Fin.ArithmeticViaEquivalence.html#5639" class="Function">+&#39;-comm</a> <a id="5647" class="Symbol">:</a> <a id="5649" class="Symbol">(</a><a id="5650" href="Fin.ArithmeticViaEquivalence.html#5650" class="Bound">m</a> <a id="5652" href="Fin.ArithmeticViaEquivalence.html#5652" class="Bound">n</a> <a id="5654" class="Symbol">:</a> <a id="5656" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5657" class="Symbol">)</a> <a id="5659" class="Symbol">→</a> <a id="5661" href="Fin.ArithmeticViaEquivalence.html#5650" class="Bound">m</a> <a id="5663" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="5666" href="Fin.ArithmeticViaEquivalence.html#5652" class="Bound">n</a> <a id="5668" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5670" href="Fin.ArithmeticViaEquivalence.html#5652" class="Bound">n</a> <a id="5672" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="5675" href="Fin.ArithmeticViaEquivalence.html#5650" class="Bound">m</a>
<a id="5677" href="Fin.ArithmeticViaEquivalence.html#5639" class="Function">+&#39;-comm</a> <a id="5685" href="Fin.ArithmeticViaEquivalence.html#5685" class="Bound">m</a> <a id="5687" href="Fin.ArithmeticViaEquivalence.html#5687" class="Bound">n</a> <a id="5689" class="Symbol">=</a> <a id="5691" href="Fin.Properties.html#1837" class="Function">Fin-lc</a> <a id="5698" class="Symbol">(</a><a id="5699" href="Fin.ArithmeticViaEquivalence.html#5685" class="Bound">m</a> <a id="5701" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="5704" href="Fin.ArithmeticViaEquivalence.html#5687" class="Bound">n</a><a id="5705" class="Symbol">)</a> <a id="5707" class="Symbol">(</a><a id="5708" href="Fin.ArithmeticViaEquivalence.html#5687" class="Bound">n</a> <a id="5710" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="5713" href="Fin.ArithmeticViaEquivalence.html#5685" class="Bound">m</a><a id="5714" class="Symbol">)</a>
 <a id="5717" class="Symbol">(</a><a id="5718" href="Fin.Type.html#157" class="Function">Fin</a> <a id="5722" class="Symbol">(</a><a id="5723" href="Fin.ArithmeticViaEquivalence.html#5685" class="Bound">m</a> <a id="5725" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="5728" href="Fin.ArithmeticViaEquivalence.html#5687" class="Bound">n</a><a id="5729" class="Symbol">)</a>   <a id="5733" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="5736" href="Fin.ArithmeticViaEquivalence.html#5322" class="Function">Fin+homo</a> <a id="5745" href="Fin.ArithmeticViaEquivalence.html#5685" class="Bound">m</a> <a id="5747" href="Fin.ArithmeticViaEquivalence.html#5687" class="Bound">n</a> <a id="5749" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="5753" href="Fin.Type.html#157" class="Function">Fin</a> <a id="5757" href="Fin.ArithmeticViaEquivalence.html#5685" class="Bound">m</a> <a id="5759" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5761" href="Fin.Type.html#157" class="Function">Fin</a> <a id="5765" href="Fin.ArithmeticViaEquivalence.html#5687" class="Bound">n</a>  <a id="5768" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="5771" href="UF.EquivalenceExamples.html#8138" class="Function">+comm</a> <a id="5777" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="5781" href="Fin.Type.html#157" class="Function">Fin</a> <a id="5785" href="Fin.ArithmeticViaEquivalence.html#5687" class="Bound">n</a> <a id="5787" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5789" href="Fin.Type.html#157" class="Function">Fin</a> <a id="5793" href="Fin.ArithmeticViaEquivalence.html#5685" class="Bound">m</a>  <a id="5796" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="5799" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Fin.ArithmeticViaEquivalence.html#5322" class="Function">Fin+homo</a> <a id="5815" href="Fin.ArithmeticViaEquivalence.html#5687" class="Bound">n</a> <a id="5817" href="Fin.ArithmeticViaEquivalence.html#5685" class="Bound">m</a><a id="5818" class="Symbol">)</a> <a id="5820" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="5824" href="Fin.Type.html#157" class="Function">Fin</a> <a id="5828" class="Symbol">(</a><a id="5829" href="Fin.ArithmeticViaEquivalence.html#5687" class="Bound">n</a> <a id="5831" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="5834" href="Fin.ArithmeticViaEquivalence.html#5685" class="Bound">m</a><a id="5835" class="Symbol">)</a>   <a id="5839" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="5840" class="Symbol">)</a>

<a id="5843" class="Markup">\end{code}</a><a id="5853" class="Background">

Exercise. Associativity without induction.

We now repeat this story for multiplication:

</a><a id="5945" class="Markup">\begin{code}</a>

<a id="×construction"></a><a id="5959" href="Fin.ArithmeticViaEquivalence.html#5959" class="Function">×construction</a> <a id="5973" class="Symbol">:</a> <a id="5975" class="Symbol">(</a><a id="5976" href="Fin.ArithmeticViaEquivalence.html#5976" class="Bound">m</a> <a id="5978" href="Fin.ArithmeticViaEquivalence.html#5978" class="Bound">n</a> <a id="5980" class="Symbol">:</a> <a id="5982" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5983" class="Symbol">)</a> <a id="5985" class="Symbol">→</a> <a id="5987" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5989" href="Fin.ArithmeticViaEquivalence.html#5989" class="Bound">k</a> <a id="5991" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5993" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="5995" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5997" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6001" href="Fin.ArithmeticViaEquivalence.html#5989" class="Bound">k</a> <a id="6003" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6005" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6009" href="Fin.ArithmeticViaEquivalence.html#5976" class="Bound">m</a> <a id="6011" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6013" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6017" href="Fin.ArithmeticViaEquivalence.html#5978" class="Bound">n</a>
<a id="6019" href="Fin.ArithmeticViaEquivalence.html#5959" class="Function">×construction</a> <a id="6033" href="Fin.ArithmeticViaEquivalence.html#6033" class="Bound">m</a> <a id="6035" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="6040" class="Symbol">=</a> <a id="6042" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="6047" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6049" href="UF.EquivalenceExamples.html#10682" class="Function">×𝟘</a>
<a id="6052" href="Fin.ArithmeticViaEquivalence.html#5959" class="Function">×construction</a> <a id="6066" href="Fin.ArithmeticViaEquivalence.html#6066" class="Bound">m</a> <a id="6068" class="Symbol">(</a><a id="6069" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6074" href="Fin.ArithmeticViaEquivalence.html#6074" class="Bound">n</a><a id="6075" class="Symbol">)</a> <a id="6077" class="Symbol">=</a> <a id="6079" href="Fin.ArithmeticViaEquivalence.html#6408" class="Function">g</a>
  <a id="6083" class="Keyword">where</a>
    <a id="6093" href="Fin.ArithmeticViaEquivalence.html#6093" class="Function">IH</a> <a id="6096" class="Symbol">:</a> <a id="6098" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6100" href="Fin.ArithmeticViaEquivalence.html#6100" class="Bound">k</a> <a id="6102" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6104" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6106" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6108" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6112" href="Fin.ArithmeticViaEquivalence.html#6100" class="Bound">k</a> <a id="6114" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6116" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6120" href="Fin.ArithmeticViaEquivalence.html#6066" class="Bound">m</a> <a id="6122" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6124" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6128" href="Fin.ArithmeticViaEquivalence.html#6074" class="Bound">n</a>
    <a id="6134" href="Fin.ArithmeticViaEquivalence.html#6093" class="Function">IH</a> <a id="6137" class="Symbol">=</a> <a id="6139" href="Fin.ArithmeticViaEquivalence.html#5959" class="Function">×construction</a> <a id="6153" href="Fin.ArithmeticViaEquivalence.html#6066" class="Bound">m</a> <a id="6155" href="Fin.ArithmeticViaEquivalence.html#6074" class="Bound">n</a>
    <a id="6161" href="Fin.ArithmeticViaEquivalence.html#6161" class="Function">k</a> <a id="6163" class="Symbol">:</a> <a id="6165" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
    <a id="6171" href="Fin.ArithmeticViaEquivalence.html#6161" class="Function">k</a> <a id="6173" class="Symbol">=</a> <a id="6175" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6179" href="Fin.ArithmeticViaEquivalence.html#6093" class="Function">IH</a>
    <a id="6186" href="Fin.ArithmeticViaEquivalence.html#6186" class="Function">φ</a> <a id="6188" class="Symbol">:</a> <a id="6190" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6194" href="Fin.ArithmeticViaEquivalence.html#6161" class="Function">k</a> <a id="6196" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6198" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6202" href="Fin.ArithmeticViaEquivalence.html#6066" class="Bound">m</a> <a id="6204" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6206" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6210" href="Fin.ArithmeticViaEquivalence.html#6074" class="Bound">n</a>
    <a id="6216" href="Fin.ArithmeticViaEquivalence.html#6186" class="Function">φ</a> <a id="6218" class="Symbol">=</a> <a id="6220" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6224" href="Fin.ArithmeticViaEquivalence.html#6093" class="Function">IH</a>

    <a id="6232" href="Fin.ArithmeticViaEquivalence.html#6232" class="Function">φ&#39;</a> <a id="6235" class="Symbol">=</a> <a id="6237" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6241" class="Symbol">(</a><a id="6242" href="Fin.ArithmeticViaEquivalence.html#6161" class="Function">k</a> <a id="6244" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="6247" href="Fin.ArithmeticViaEquivalence.html#6066" class="Bound">m</a><a id="6248" class="Symbol">)</a>          <a id="6259" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6262" href="Fin.ArithmeticViaEquivalence.html#5322" class="Function">Fin+homo</a> <a id="6271" href="Fin.ArithmeticViaEquivalence.html#6161" class="Function">k</a> <a id="6273" href="Fin.ArithmeticViaEquivalence.html#6066" class="Bound">m</a> <a id="6275" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
         <a id="6286" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6290" href="Fin.ArithmeticViaEquivalence.html#6161" class="Function">k</a> <a id="6292" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6294" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6298" href="Fin.ArithmeticViaEquivalence.html#6066" class="Bound">m</a>         <a id="6308" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6311" href="UF.EquivalenceExamples.html#11345" class="Function">Ap+</a> <a id="6315" class="Symbol">(</a><a id="6316" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6320" href="Fin.ArithmeticViaEquivalence.html#6066" class="Bound">m</a><a id="6321" class="Symbol">)</a> <a id="6323" href="Fin.ArithmeticViaEquivalence.html#6186" class="Function">φ</a> <a id="6325" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
         <a id="6336" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6340" href="Fin.ArithmeticViaEquivalence.html#6066" class="Bound">m</a> <a id="6342" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6344" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6348" href="Fin.ArithmeticViaEquivalence.html#6074" class="Bound">n</a> <a id="6350" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6352" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6356" href="Fin.ArithmeticViaEquivalence.html#6066" class="Bound">m</a> <a id="6358" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6361" href="UF.EquivalenceExamples.html#10919" class="Function">𝟙distr</a> <a id="6368" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
         <a id="6379" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6383" href="Fin.ArithmeticViaEquivalence.html#6066" class="Bound">m</a> <a id="6385" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6387" class="Symbol">(</a><a id="6388" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6392" href="Fin.ArithmeticViaEquivalence.html#6074" class="Bound">n</a> <a id="6394" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6396" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="6397" class="Symbol">)</a>   <a id="6401" href="UF.Equiv.html#2815" class="Function Operator">■</a>

    <a id="6408" href="Fin.ArithmeticViaEquivalence.html#6408" class="Function">g</a> <a id="6410" class="Symbol">:</a> <a id="6412" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6414" href="Fin.ArithmeticViaEquivalence.html#6414" class="Bound">k&#39;</a> <a id="6417" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6419" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6421" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6423" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6427" href="Fin.ArithmeticViaEquivalence.html#6414" class="Bound">k&#39;</a> <a id="6430" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6432" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6436" href="Fin.ArithmeticViaEquivalence.html#6066" class="Bound">m</a> <a id="6438" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6440" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6444" class="Symbol">(</a><a id="6445" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6450" href="Fin.ArithmeticViaEquivalence.html#6074" class="Bound">n</a><a id="6451" class="Symbol">)</a>
    <a id="6457" href="Fin.ArithmeticViaEquivalence.html#6408" class="Function">g</a> <a id="6459" class="Symbol">=</a> <a id="6461" class="Symbol">(</a><a id="6462" href="Fin.ArithmeticViaEquivalence.html#6161" class="Function">k</a> <a id="6464" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="6467" href="Fin.ArithmeticViaEquivalence.html#6066" class="Bound">m</a><a id="6468" class="Symbol">)</a> <a id="6470" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6472" href="Fin.ArithmeticViaEquivalence.html#6232" class="Function">φ&#39;</a>

<a id="_×&#39;_"></a><a id="6476" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">_×&#39;_</a> <a id="6481" class="Symbol">:</a> <a id="6483" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6485" class="Symbol">→</a> <a id="6487" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6489" class="Symbol">→</a> <a id="6491" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="6493" href="Fin.ArithmeticViaEquivalence.html#6493" class="Bound">m</a> <a id="6495" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="6498" href="Fin.ArithmeticViaEquivalence.html#6498" class="Bound">n</a> <a id="6500" class="Symbol">=</a> <a id="6502" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="6505" class="Symbol">(</a><a id="6506" href="Fin.ArithmeticViaEquivalence.html#5959" class="Function">×construction</a> <a id="6520" href="Fin.ArithmeticViaEquivalence.html#6493" class="Bound">m</a> <a id="6522" href="Fin.ArithmeticViaEquivalence.html#6498" class="Bound">n</a><a id="6523" class="Symbol">)</a>

<a id="6526" class="Keyword">infixl</a> <a id="6533" class="Number">22</a> <a id="6536" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">_×&#39;_</a>

<a id="×base"></a><a id="6542" href="Fin.ArithmeticViaEquivalence.html#6542" class="Function">×base</a> <a id="6548" class="Symbol">:</a> <a id="6550" class="Symbol">{</a><a id="6551" href="Fin.ArithmeticViaEquivalence.html#6551" class="Bound">m</a> <a id="6553" class="Symbol">:</a> <a id="6555" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6556" class="Symbol">}</a> <a id="6558" class="Symbol">→</a> <a id="6560" href="Fin.ArithmeticViaEquivalence.html#6551" class="Bound">m</a> <a id="6562" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="6565" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="6570" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6572" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>
<a id="6577" href="Fin.ArithmeticViaEquivalence.html#6542" class="Function">×base</a> <a id="6583" class="Symbol">=</a> <a id="6585" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="×step"></a><a id="6591" href="Fin.ArithmeticViaEquivalence.html#6591" class="Function">×step</a> <a id="6597" class="Symbol">:</a> <a id="6599" class="Symbol">{</a><a id="6600" href="Fin.ArithmeticViaEquivalence.html#6600" class="Bound">m</a> <a id="6602" href="Fin.ArithmeticViaEquivalence.html#6602" class="Bound">n</a> <a id="6604" class="Symbol">:</a> <a id="6606" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6607" class="Symbol">}</a> <a id="6609" class="Symbol">→</a> <a id="6611" href="Fin.ArithmeticViaEquivalence.html#6600" class="Bound">m</a> <a id="6613" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="6616" class="Symbol">(</a><a id="6617" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6622" href="Fin.ArithmeticViaEquivalence.html#6602" class="Bound">n</a><a id="6623" class="Symbol">)</a> <a id="6625" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6627" href="Fin.ArithmeticViaEquivalence.html#6600" class="Bound">m</a> <a id="6629" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="6632" href="Fin.ArithmeticViaEquivalence.html#6602" class="Bound">n</a> <a id="6634" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="6637" href="Fin.ArithmeticViaEquivalence.html#6600" class="Bound">m</a>
<a id="6639" href="Fin.ArithmeticViaEquivalence.html#6591" class="Function">×step</a> <a id="6645" class="Symbol">=</a> <a id="6647" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Fin×homo"></a><a id="6653" href="Fin.ArithmeticViaEquivalence.html#6653" class="Function">Fin×homo</a> <a id="6662" class="Symbol">:</a> <a id="6664" class="Symbol">(</a><a id="6665" href="Fin.ArithmeticViaEquivalence.html#6665" class="Bound">m</a> <a id="6667" href="Fin.ArithmeticViaEquivalence.html#6667" class="Bound">n</a> <a id="6669" class="Symbol">:</a> <a id="6671" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6672" class="Symbol">)</a> <a id="6674" class="Symbol">→</a> <a id="6676" href="Fin.Type.html#157" class="Function">Fin</a><a id="6679" class="Symbol">(</a><a id="6680" href="Fin.ArithmeticViaEquivalence.html#6665" class="Bound">m</a> <a id="6682" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="6685" href="Fin.ArithmeticViaEquivalence.html#6667" class="Bound">n</a><a id="6686" class="Symbol">)</a> <a id="6688" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6690" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6694" href="Fin.ArithmeticViaEquivalence.html#6665" class="Bound">m</a> <a id="6696" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6698" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6702" href="Fin.ArithmeticViaEquivalence.html#6667" class="Bound">n</a>
<a id="6704" href="Fin.ArithmeticViaEquivalence.html#6653" class="Function">Fin×homo</a> <a id="6713" href="Fin.ArithmeticViaEquivalence.html#6713" class="Bound">m</a> <a id="6715" href="Fin.ArithmeticViaEquivalence.html#6715" class="Bound">n</a> <a id="6717" class="Symbol">=</a> <a id="6719" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a><a id="6722" class="Symbol">(</a><a id="6723" href="Fin.ArithmeticViaEquivalence.html#5959" class="Function">×construction</a> <a id="6737" href="Fin.ArithmeticViaEquivalence.html#6713" class="Bound">m</a> <a id="6739" href="Fin.ArithmeticViaEquivalence.html#6715" class="Bound">n</a><a id="6740" class="Symbol">)</a>

<a id="×&#39;-comm"></a><a id="6743" href="Fin.ArithmeticViaEquivalence.html#6743" class="Function">×&#39;-comm</a> <a id="6751" class="Symbol">:</a> <a id="6753" class="Symbol">(</a><a id="6754" href="Fin.ArithmeticViaEquivalence.html#6754" class="Bound">m</a> <a id="6756" href="Fin.ArithmeticViaEquivalence.html#6756" class="Bound">n</a> <a id="6758" class="Symbol">:</a> <a id="6760" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6761" class="Symbol">)</a> <a id="6763" class="Symbol">→</a> <a id="6765" href="Fin.ArithmeticViaEquivalence.html#6754" class="Bound">m</a> <a id="6767" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="6770" href="Fin.ArithmeticViaEquivalence.html#6756" class="Bound">n</a> <a id="6772" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6774" href="Fin.ArithmeticViaEquivalence.html#6756" class="Bound">n</a> <a id="6776" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="6779" href="Fin.ArithmeticViaEquivalence.html#6754" class="Bound">m</a>
<a id="6781" href="Fin.ArithmeticViaEquivalence.html#6743" class="Function">×&#39;-comm</a> <a id="6789" href="Fin.ArithmeticViaEquivalence.html#6789" class="Bound">m</a> <a id="6791" href="Fin.ArithmeticViaEquivalence.html#6791" class="Bound">n</a> <a id="6793" class="Symbol">=</a> <a id="6795" href="Fin.Properties.html#1837" class="Function">Fin-lc</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Fin.ArithmeticViaEquivalence.html#6789" class="Bound">m</a> <a id="6805" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="6808" href="Fin.ArithmeticViaEquivalence.html#6791" class="Bound">n</a><a id="6809" class="Symbol">)</a> <a id="6811" class="Symbol">(</a><a id="6812" href="Fin.ArithmeticViaEquivalence.html#6791" class="Bound">n</a> <a id="6814" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="6817" href="Fin.ArithmeticViaEquivalence.html#6789" class="Bound">m</a><a id="6818" class="Symbol">)</a>
 <a id="6821" class="Symbol">(</a><a id="6822" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6826" class="Symbol">(</a><a id="6827" href="Fin.ArithmeticViaEquivalence.html#6789" class="Bound">m</a> <a id="6829" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="6832" href="Fin.ArithmeticViaEquivalence.html#6791" class="Bound">n</a><a id="6833" class="Symbol">)</a>   <a id="6837" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6840" href="Fin.ArithmeticViaEquivalence.html#6653" class="Function">Fin×homo</a> <a id="6849" href="Fin.ArithmeticViaEquivalence.html#6789" class="Bound">m</a> <a id="6851" href="Fin.ArithmeticViaEquivalence.html#6791" class="Bound">n</a> <a id="6853" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="6857" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6861" href="Fin.ArithmeticViaEquivalence.html#6789" class="Bound">m</a> <a id="6863" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6865" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6869" href="Fin.ArithmeticViaEquivalence.html#6791" class="Bound">n</a>  <a id="6872" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6875" href="UF.EquivalenceExamples.html#11805" class="Function">×comm</a> <a id="6881" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="6885" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6889" href="Fin.ArithmeticViaEquivalence.html#6791" class="Bound">n</a> <a id="6891" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6893" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6897" href="Fin.ArithmeticViaEquivalence.html#6789" class="Bound">m</a>  <a id="6900" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6903" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="6909" class="Symbol">(</a><a id="6910" href="Fin.ArithmeticViaEquivalence.html#6653" class="Function">Fin×homo</a> <a id="6919" href="Fin.ArithmeticViaEquivalence.html#6791" class="Bound">n</a> <a id="6921" href="Fin.ArithmeticViaEquivalence.html#6789" class="Bound">m</a><a id="6922" class="Symbol">)</a> <a id="6924" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="6928" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6932" class="Symbol">(</a><a id="6933" href="Fin.ArithmeticViaEquivalence.html#6791" class="Bound">n</a> <a id="6935" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="6938" href="Fin.ArithmeticViaEquivalence.html#6789" class="Bound">m</a><a id="6939" class="Symbol">)</a>   <a id="6943" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="6944" class="Symbol">)</a>

<a id="6947" class="Markup">\end{code}</a><a id="6957" class="Background">

Exercise. Associativity without induction.

Added 30th August 2018: Exponentiation. Requires one more induction
and function extensionality.

</a><a id="7101" class="Markup">\begin{code}</a>

<a id="7115" class="Keyword">open</a> <a id="7120" class="Keyword">import</a> <a id="7127" href="UF.FunExt.html" class="Module">UF.FunExt</a>

<a id="7138" class="Keyword">module</a> <a id="exponentiation-and-factorial"></a><a id="7145" href="Fin.ArithmeticViaEquivalence.html#7145" class="Module">exponentiation-and-factorial</a> <a id="7174" class="Symbol">(</a><a id="7175" href="Fin.ArithmeticViaEquivalence.html#7175" class="Bound">fe</a> <a id="7178" class="Symbol">:</a> <a id="7180" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="7186" class="Symbol">)</a> <a id="7188" class="Keyword">where</a>

 <a id="exponentiation-and-factorial.fe₀"></a><a id="7196" href="Fin.ArithmeticViaEquivalence.html#7196" class="Function">fe₀</a> <a id="7200" class="Symbol">:</a> <a id="7202" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7209" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="7212" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
 <a id="7216" href="Fin.ArithmeticViaEquivalence.html#7196" class="Function">fe₀</a> <a id="7220" class="Symbol">=</a> <a id="7222" href="Fin.ArithmeticViaEquivalence.html#7175" class="Bound">fe</a> <a id="7225" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="7228" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>

 <a id="exponentiation-and-factorial.→construction"></a><a id="7233" href="Fin.ArithmeticViaEquivalence.html#7233" class="Function">→construction</a> <a id="7247" class="Symbol">:</a> <a id="7249" class="Symbol">(</a><a id="7250" href="Fin.ArithmeticViaEquivalence.html#7250" class="Bound">m</a> <a id="7252" href="Fin.ArithmeticViaEquivalence.html#7252" class="Bound">n</a> <a id="7254" class="Symbol">:</a> <a id="7256" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7257" class="Symbol">)</a> <a id="7259" class="Symbol">→</a> <a id="7261" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7263" href="Fin.ArithmeticViaEquivalence.html#7263" class="Bound">k</a> <a id="7265" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7267" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="7269" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7271" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7275" href="Fin.ArithmeticViaEquivalence.html#7263" class="Bound">k</a> <a id="7277" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7279" class="Symbol">(</a><a id="7280" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7284" href="Fin.ArithmeticViaEquivalence.html#7250" class="Bound">m</a> <a id="7286" class="Symbol">→</a> <a id="7288" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7292" href="Fin.ArithmeticViaEquivalence.html#7252" class="Bound">n</a><a id="7293" class="Symbol">)</a>
 <a id="7296" href="Fin.ArithmeticViaEquivalence.html#7233" class="Function">→construction</a> <a id="7310" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="7315" href="Fin.ArithmeticViaEquivalence.html#7315" class="Bound">n</a> <a id="7317" class="Symbol">=</a> <a id="7319" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7324" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="7329" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                        <a id="7355" class="Symbol">(</a><a id="7356" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="7358" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7360" href="MLTT.Unit.html#129" class="Record">𝟙</a>        <a id="7369" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="7372" href="UF.EquivalenceExamples.html#9089" class="Function">𝟘-lneutral</a> <a id="7383" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                         <a id="7410" href="MLTT.Unit.html#129" class="Record">𝟙</a>            <a id="7423" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="7426" href="UF.EquivalenceExamples.html#12654" class="Function">𝟘→</a> <a id="7429" href="Fin.ArithmeticViaEquivalence.html#7196" class="Function">fe₀</a> <a id="7433" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                        <a id="7459" class="Symbol">(</a><a id="7460" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="7462" class="Symbol">→</a> <a id="7464" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7468" href="Fin.ArithmeticViaEquivalence.html#7315" class="Bound">n</a><a id="7469" class="Symbol">)</a>   <a id="7473" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="7474" class="Symbol">)</a>
 <a id="7477" href="Fin.ArithmeticViaEquivalence.html#7233" class="Function">→construction</a> <a id="7491" class="Symbol">(</a><a id="7492" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7497" href="Fin.ArithmeticViaEquivalence.html#7497" class="Bound">m</a><a id="7498" class="Symbol">)</a> <a id="7500" href="Fin.ArithmeticViaEquivalence.html#7500" class="Bound">n</a> <a id="7502" class="Symbol">=</a> <a id="7504" href="Fin.ArithmeticViaEquivalence.html#7874" class="Function">g</a>
  <a id="7508" class="Keyword">where</a>
   <a id="7517" href="Fin.ArithmeticViaEquivalence.html#7517" class="Function">IH</a> <a id="7520" class="Symbol">:</a> <a id="7522" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7524" href="Fin.ArithmeticViaEquivalence.html#7524" class="Bound">k</a> <a id="7526" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7528" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="7530" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7532" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7536" href="Fin.ArithmeticViaEquivalence.html#7524" class="Bound">k</a> <a id="7538" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7540" class="Symbol">(</a><a id="7541" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7545" href="Fin.ArithmeticViaEquivalence.html#7497" class="Bound">m</a> <a id="7547" class="Symbol">→</a> <a id="7549" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7553" href="Fin.ArithmeticViaEquivalence.html#7500" class="Bound">n</a><a id="7554" class="Symbol">)</a>
   <a id="7559" href="Fin.ArithmeticViaEquivalence.html#7517" class="Function">IH</a> <a id="7562" class="Symbol">=</a> <a id="7564" href="Fin.ArithmeticViaEquivalence.html#7233" class="Function">→construction</a> <a id="7578" href="Fin.ArithmeticViaEquivalence.html#7497" class="Bound">m</a> <a id="7580" href="Fin.ArithmeticViaEquivalence.html#7500" class="Bound">n</a>
   <a id="7585" href="Fin.ArithmeticViaEquivalence.html#7585" class="Function">k</a> <a id="7587" class="Symbol">:</a> <a id="7589" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
   <a id="7594" href="Fin.ArithmeticViaEquivalence.html#7585" class="Function">k</a> <a id="7596" class="Symbol">=</a> <a id="7598" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7602" href="Fin.ArithmeticViaEquivalence.html#7517" class="Function">IH</a>
   <a id="7608" href="Fin.ArithmeticViaEquivalence.html#7608" class="Function">φ</a> <a id="7610" class="Symbol">:</a> <a id="7612" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7616" href="Fin.ArithmeticViaEquivalence.html#7585" class="Function">k</a> <a id="7618" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7620" class="Symbol">(</a><a id="7621" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7625" href="Fin.ArithmeticViaEquivalence.html#7497" class="Bound">m</a> <a id="7627" class="Symbol">→</a> <a id="7629" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7633" href="Fin.ArithmeticViaEquivalence.html#7500" class="Bound">n</a><a id="7634" class="Symbol">)</a>
   <a id="7639" href="Fin.ArithmeticViaEquivalence.html#7608" class="Function">φ</a> <a id="7641" class="Symbol">=</a> <a id="7643" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7647" href="Fin.ArithmeticViaEquivalence.html#7517" class="Function">IH</a>

   <a id="7654" href="Fin.ArithmeticViaEquivalence.html#7654" class="Function">φ&#39;</a> <a id="7657" class="Symbol">=</a> <a id="7659" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7663" class="Symbol">(</a><a id="7664" href="Fin.ArithmeticViaEquivalence.html#7585" class="Function">k</a> <a id="7666" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="7669" href="Fin.ArithmeticViaEquivalence.html#7500" class="Bound">n</a><a id="7670" class="Symbol">)</a>                   <a id="7690" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="7693" href="Fin.ArithmeticViaEquivalence.html#6653" class="Function">Fin×homo</a> <a id="7702" href="Fin.ArithmeticViaEquivalence.html#7585" class="Function">k</a> <a id="7704" href="Fin.ArithmeticViaEquivalence.html#7500" class="Bound">n</a> <a id="7706" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="7716" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7720" href="Fin.ArithmeticViaEquivalence.html#7585" class="Function">k</a> <a id="7722" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7724" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7728" href="Fin.ArithmeticViaEquivalence.html#7500" class="Bound">n</a>                  <a id="7747" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="7750" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="7757" href="Fin.ArithmeticViaEquivalence.html#7608" class="Function">φ</a> <a id="7759" class="Symbol">(</a><a id="7760" href="UF.EquivalenceExamples.html#12915" class="Function">𝟙→</a> <a id="7763" href="Fin.ArithmeticViaEquivalence.html#7196" class="Function">fe₀</a><a id="7766" class="Symbol">)</a> <a id="7768" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="7777" class="Symbol">(</a><a id="7778" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7782" href="Fin.ArithmeticViaEquivalence.html#7497" class="Bound">m</a> <a id="7784" class="Symbol">→</a> <a id="7786" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7790" href="Fin.ArithmeticViaEquivalence.html#7500" class="Bound">n</a><a id="7791" class="Symbol">)</a> <a id="7793" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7795" class="Symbol">(</a><a id="7796" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="7798" class="Symbol">→</a> <a id="7800" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7804" href="Fin.ArithmeticViaEquivalence.html#7500" class="Bound">n</a><a id="7805" class="Symbol">)</a>   <a id="7809" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="7812" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="7818" class="Symbol">(</a><a id="7819" href="UF.EquivalenceExamples.html#14139" class="Function">+→</a> <a id="7822" href="Fin.ArithmeticViaEquivalence.html#7196" class="Function">fe₀</a><a id="7825" class="Symbol">)</a> <a id="7827" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="7836" class="Symbol">(</a><a id="7837" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7841" href="Fin.ArithmeticViaEquivalence.html#7497" class="Bound">m</a> <a id="7843" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7845" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="7847" class="Symbol">→</a> <a id="7849" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7853" href="Fin.ArithmeticViaEquivalence.html#7500" class="Bound">n</a><a id="7854" class="Symbol">)</a>             <a id="7868" href="UF.Equiv.html#2815" class="Function Operator">■</a>

   <a id="7874" href="Fin.ArithmeticViaEquivalence.html#7874" class="Function">g</a> <a id="7876" class="Symbol">:</a> <a id="7878" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7880" href="Fin.ArithmeticViaEquivalence.html#7880" class="Bound">k&#39;</a> <a id="7883" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7885" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="7887" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7889" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7893" href="Fin.ArithmeticViaEquivalence.html#7880" class="Bound">k&#39;</a> <a id="7896" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7898" class="Symbol">(</a><a id="7899" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7903" class="Symbol">(</a><a id="7904" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7909" href="Fin.ArithmeticViaEquivalence.html#7497" class="Bound">m</a><a id="7910" class="Symbol">)</a> <a id="7912" class="Symbol">→</a> <a id="7914" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7918" href="Fin.ArithmeticViaEquivalence.html#7500" class="Bound">n</a><a id="7919" class="Symbol">)</a>
   <a id="7924" href="Fin.ArithmeticViaEquivalence.html#7874" class="Function">g</a> <a id="7926" class="Symbol">=</a> <a id="7928" href="Fin.ArithmeticViaEquivalence.html#7585" class="Function">k</a> <a id="7930" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="7933" href="Fin.ArithmeticViaEquivalence.html#7500" class="Bound">n</a> <a id="7935" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7937" href="Fin.ArithmeticViaEquivalence.html#7654" class="Function">φ&#39;</a>

 <a id="exponentiation-and-factorial._^_"></a><a id="7942" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">_^_</a> <a id="7946" class="Symbol">:</a> <a id="7948" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="7950" class="Symbol">→</a> <a id="7952" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="7954" class="Symbol">→</a> <a id="7956" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
 <a id="7959" href="Fin.ArithmeticViaEquivalence.html#7959" class="Bound">n</a> <a id="7961" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="7963" href="Fin.ArithmeticViaEquivalence.html#7963" class="Bound">m</a> <a id="7965" class="Symbol">=</a> <a id="7967" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="7970" class="Symbol">(</a><a id="7971" href="Fin.ArithmeticViaEquivalence.html#7233" class="Function">→construction</a> <a id="7985" href="Fin.ArithmeticViaEquivalence.html#7963" class="Bound">m</a> <a id="7987" href="Fin.ArithmeticViaEquivalence.html#7959" class="Bound">n</a><a id="7988" class="Symbol">)</a>

 <a id="7992" class="Keyword">infixl</a> <a id="7999" class="Number">23</a> <a id="8002" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">_^_</a>

 <a id="exponentiation-and-factorial.^base"></a><a id="8008" href="Fin.ArithmeticViaEquivalence.html#8008" class="Function">^base</a> <a id="8014" class="Symbol">:</a> <a id="8016" class="Symbol">{</a><a id="8017" href="Fin.ArithmeticViaEquivalence.html#8017" class="Bound">n</a> <a id="8019" class="Symbol">:</a> <a id="8021" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8022" class="Symbol">}</a> <a id="8024" class="Symbol">→</a> <a id="8026" href="Fin.ArithmeticViaEquivalence.html#8017" class="Bound">n</a> <a id="8028" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8030" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="8035" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8037" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8042" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>
 <a id="8048" href="Fin.ArithmeticViaEquivalence.html#8008" class="Function">^base</a> <a id="8054" class="Symbol">=</a> <a id="8056" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="exponentiation-and-factorial.^step"></a><a id="8063" href="Fin.ArithmeticViaEquivalence.html#8063" class="Function">^step</a> <a id="8069" class="Symbol">:</a> <a id="8071" class="Symbol">{</a><a id="8072" href="Fin.ArithmeticViaEquivalence.html#8072" class="Bound">m</a> <a id="8074" href="Fin.ArithmeticViaEquivalence.html#8074" class="Bound">n</a> <a id="8076" class="Symbol">:</a> <a id="8078" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8079" class="Symbol">}</a> <a id="8081" class="Symbol">→</a> <a id="8083" href="Fin.ArithmeticViaEquivalence.html#8074" class="Bound">n</a> <a id="8085" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8087" class="Symbol">(</a><a id="8088" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8093" href="Fin.ArithmeticViaEquivalence.html#8072" class="Bound">m</a><a id="8094" class="Symbol">)</a> <a id="8096" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8098" class="Symbol">(</a><a id="8099" href="Fin.ArithmeticViaEquivalence.html#8074" class="Bound">n</a> <a id="8101" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8103" href="Fin.ArithmeticViaEquivalence.html#8072" class="Bound">m</a><a id="8104" class="Symbol">)</a> <a id="8106" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="8109" href="Fin.ArithmeticViaEquivalence.html#8074" class="Bound">n</a>
 <a id="8112" href="Fin.ArithmeticViaEquivalence.html#8063" class="Function">^step</a> <a id="8118" class="Symbol">=</a> <a id="8120" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="exponentiation-and-factorial.Fin^homo"></a><a id="8127" href="Fin.ArithmeticViaEquivalence.html#8127" class="Function">Fin^homo</a> <a id="8136" class="Symbol">:</a> <a id="8138" class="Symbol">(</a><a id="8139" href="Fin.ArithmeticViaEquivalence.html#8139" class="Bound">m</a> <a id="8141" href="Fin.ArithmeticViaEquivalence.html#8141" class="Bound">n</a> <a id="8143" class="Symbol">:</a> <a id="8145" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8146" class="Symbol">)</a> <a id="8148" class="Symbol">→</a> <a id="8150" href="Fin.Type.html#157" class="Function">Fin</a><a id="8153" class="Symbol">(</a><a id="8154" href="Fin.ArithmeticViaEquivalence.html#8141" class="Bound">n</a> <a id="8156" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8158" href="Fin.ArithmeticViaEquivalence.html#8139" class="Bound">m</a><a id="8159" class="Symbol">)</a> <a id="8161" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8163" class="Symbol">(</a><a id="8164" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8168" href="Fin.ArithmeticViaEquivalence.html#8139" class="Bound">m</a> <a id="8170" class="Symbol">→</a> <a id="8172" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8176" href="Fin.ArithmeticViaEquivalence.html#8141" class="Bound">n</a><a id="8177" class="Symbol">)</a>
 <a id="8180" href="Fin.ArithmeticViaEquivalence.html#8127" class="Function">Fin^homo</a> <a id="8189" href="Fin.ArithmeticViaEquivalence.html#8189" class="Bound">m</a> <a id="8191" href="Fin.ArithmeticViaEquivalence.html#8191" class="Bound">n</a> <a id="8193" class="Symbol">=</a> <a id="8195" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a><a id="8198" class="Symbol">(</a><a id="8199" href="Fin.ArithmeticViaEquivalence.html#7233" class="Function">→construction</a> <a id="8213" href="Fin.ArithmeticViaEquivalence.html#8189" class="Bound">m</a> <a id="8215" href="Fin.ArithmeticViaEquivalence.html#8191" class="Bound">n</a><a id="8216" class="Symbol">)</a>

<a id="8219" class="Markup">\end{code}</a><a id="8229" class="Background">

 Then, without the need for induction, we get the exponential laws:

</a><a id="8300" class="Markup">\begin{code}</a>

 <a id="exponentiation-and-factorial.^+homo"></a><a id="8315" href="Fin.ArithmeticViaEquivalence.html#8315" class="Function">^+homo</a> <a id="8322" class="Symbol">:</a> <a id="8324" class="Symbol">(</a><a id="8325" href="Fin.ArithmeticViaEquivalence.html#8325" class="Bound">k</a> <a id="8327" href="Fin.ArithmeticViaEquivalence.html#8327" class="Bound">m</a> <a id="8329" href="Fin.ArithmeticViaEquivalence.html#8329" class="Bound">n</a> <a id="8331" class="Symbol">:</a> <a id="8333" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8334" class="Symbol">)</a> <a id="8336" class="Symbol">→</a> <a id="8338" href="Fin.ArithmeticViaEquivalence.html#8325" class="Bound">k</a> <a id="8340" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8342" class="Symbol">(</a><a id="8343" href="Fin.ArithmeticViaEquivalence.html#8327" class="Bound">m</a> <a id="8345" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="8348" href="Fin.ArithmeticViaEquivalence.html#8329" class="Bound">n</a><a id="8349" class="Symbol">)</a> <a id="8351" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8353" class="Symbol">(</a><a id="8354" href="Fin.ArithmeticViaEquivalence.html#8325" class="Bound">k</a> <a id="8356" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8358" href="Fin.ArithmeticViaEquivalence.html#8327" class="Bound">m</a><a id="8359" class="Symbol">)</a> <a id="8361" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="8364" class="Symbol">(</a><a id="8365" href="Fin.ArithmeticViaEquivalence.html#8325" class="Bound">k</a> <a id="8367" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8369" href="Fin.ArithmeticViaEquivalence.html#8329" class="Bound">n</a><a id="8370" class="Symbol">)</a>
 <a id="8373" href="Fin.ArithmeticViaEquivalence.html#8315" class="Function">^+homo</a> <a id="8380" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a> <a id="8382" href="Fin.ArithmeticViaEquivalence.html#8382" class="Bound">m</a> <a id="8384" href="Fin.ArithmeticViaEquivalence.html#8384" class="Bound">n</a> <a id="8386" class="Symbol">=</a> <a id="8388" href="Fin.Properties.html#1837" class="Function">Fin-lc</a> <a id="8395" class="Symbol">(</a><a id="8396" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a> <a id="8398" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8400" class="Symbol">(</a><a id="8401" href="Fin.ArithmeticViaEquivalence.html#8382" class="Bound">m</a> <a id="8403" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="8406" href="Fin.ArithmeticViaEquivalence.html#8384" class="Bound">n</a><a id="8407" class="Symbol">))</a> <a id="8410" class="Symbol">(</a><a id="8411" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a> <a id="8413" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8415" href="Fin.ArithmeticViaEquivalence.html#8382" class="Bound">m</a> <a id="8417" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="8420" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a> <a id="8422" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8424" href="Fin.ArithmeticViaEquivalence.html#8384" class="Bound">n</a><a id="8425" class="Symbol">)</a>
  <a id="8429" class="Symbol">(</a><a id="8430" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8434" class="Symbol">(</a><a id="8435" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a> <a id="8437" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8439" class="Symbol">(</a><a id="8440" href="Fin.ArithmeticViaEquivalence.html#8382" class="Bound">m</a> <a id="8442" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="8445" href="Fin.ArithmeticViaEquivalence.html#8384" class="Bound">n</a><a id="8446" class="Symbol">))</a>                <a id="8464" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="8467" href="Fin.ArithmeticViaEquivalence.html#8127" class="Function">Fin^homo</a> <a id="8476" class="Symbol">(</a><a id="8477" href="Fin.ArithmeticViaEquivalence.html#8382" class="Bound">m</a> <a id="8479" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="8482" href="Fin.ArithmeticViaEquivalence.html#8384" class="Bound">n</a><a id="8483" class="Symbol">)</a> <a id="8485" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a> <a id="8487" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="8491" class="Symbol">(</a><a id="8492" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8496" class="Symbol">(</a><a id="8497" href="Fin.ArithmeticViaEquivalence.html#8382" class="Bound">m</a> <a id="8499" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="8502" href="Fin.ArithmeticViaEquivalence.html#8384" class="Bound">n</a><a id="8503" class="Symbol">)</a> <a id="8505" class="Symbol">→</a> <a id="8507" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8511" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a><a id="8512" class="Symbol">)</a>             <a id="8526" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="8529" href="UF.EquivalenceExamples.html#14671" class="Function">→cong</a> <a id="8535" href="Fin.ArithmeticViaEquivalence.html#7196" class="Function">fe₀</a> <a id="8539" href="Fin.ArithmeticViaEquivalence.html#7196" class="Function">fe₀</a> <a id="8543" class="Symbol">(</a><a id="8544" href="Fin.ArithmeticViaEquivalence.html#5322" class="Function">Fin+homo</a> <a id="8553" href="Fin.ArithmeticViaEquivalence.html#8382" class="Bound">m</a> <a id="8555" href="Fin.ArithmeticViaEquivalence.html#8384" class="Bound">n</a><a id="8556" class="Symbol">)</a> <a id="8558" class="Symbol">(</a><a id="8559" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="8566" class="Symbol">(</a><a id="8567" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8571" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a><a id="8572" class="Symbol">))</a> <a id="8575" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="8579" class="Symbol">(</a><a id="8580" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8584" href="Fin.ArithmeticViaEquivalence.html#8382" class="Bound">m</a> <a id="8586" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8588" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8592" href="Fin.ArithmeticViaEquivalence.html#8384" class="Bound">n</a> <a id="8594" class="Symbol">→</a> <a id="8596" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8600" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a><a id="8601" class="Symbol">)</a>            <a id="8614" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="8617" href="UF.EquivalenceExamples.html#14139" class="Function">+→</a> <a id="8620" href="Fin.ArithmeticViaEquivalence.html#7196" class="Function">fe₀</a>  <a id="8625" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="8629" class="Symbol">(</a><a id="8630" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8634" href="Fin.ArithmeticViaEquivalence.html#8382" class="Bound">m</a> <a id="8636" class="Symbol">→</a> <a id="8638" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8642" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a><a id="8643" class="Symbol">)</a> <a id="8645" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8647" class="Symbol">(</a><a id="8648" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8652" href="Fin.ArithmeticViaEquivalence.html#8384" class="Bound">n</a> <a id="8654" class="Symbol">→</a> <a id="8656" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8660" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a><a id="8661" class="Symbol">)</a>  <a id="8664" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="8667" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="8674" class="Symbol">(</a><a id="8675" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="8681" class="Symbol">(</a><a id="8682" href="Fin.ArithmeticViaEquivalence.html#8127" class="Function">Fin^homo</a> <a id="8691" href="Fin.ArithmeticViaEquivalence.html#8382" class="Bound">m</a> <a id="8693" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a><a id="8694" class="Symbol">))</a> <a id="8697" class="Symbol">(</a><a id="8698" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="8704" class="Symbol">(</a><a id="8705" href="Fin.ArithmeticViaEquivalence.html#8127" class="Function">Fin^homo</a> <a id="8714" href="Fin.ArithmeticViaEquivalence.html#8384" class="Bound">n</a> <a id="8716" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a><a id="8717" class="Symbol">))</a> <a id="8720" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="8725" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8729" class="Symbol">(</a><a id="8730" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a> <a id="8732" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8734" href="Fin.ArithmeticViaEquivalence.html#8382" class="Bound">m</a><a id="8735" class="Symbol">)</a> <a id="8737" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8739" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8743" class="Symbol">(</a><a id="8744" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a> <a id="8746" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8748" href="Fin.ArithmeticViaEquivalence.html#8384" class="Bound">n</a><a id="8749" class="Symbol">)</a>         <a id="8759" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="8762" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="8768" class="Symbol">(</a><a id="8769" href="Fin.ArithmeticViaEquivalence.html#6653" class="Function">Fin×homo</a> <a id="8778" class="Symbol">(</a><a id="8779" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a> <a id="8781" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8783" href="Fin.ArithmeticViaEquivalence.html#8382" class="Bound">m</a><a id="8784" class="Symbol">)</a> <a id="8786" class="Symbol">(</a><a id="8787" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a> <a id="8789" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8791" href="Fin.ArithmeticViaEquivalence.html#8384" class="Bound">n</a><a id="8792" class="Symbol">))</a> <a id="8795" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="8800" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8804" class="Symbol">(</a><a id="8805" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a> <a id="8807" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8809" href="Fin.ArithmeticViaEquivalence.html#8382" class="Bound">m</a> <a id="8811" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="8814" href="Fin.ArithmeticViaEquivalence.html#8380" class="Bound">k</a> <a id="8816" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8818" href="Fin.ArithmeticViaEquivalence.html#8384" class="Bound">n</a><a id="8819" class="Symbol">)</a>              <a id="8834" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="8835" class="Symbol">)</a>

 <a id="exponentiation-and-factorial.iterated^"></a><a id="8839" href="Fin.ArithmeticViaEquivalence.html#8839" class="Function">iterated^</a> <a id="8849" class="Symbol">:</a> <a id="8851" class="Symbol">(</a><a id="8852" href="Fin.ArithmeticViaEquivalence.html#8852" class="Bound">k</a> <a id="8854" href="Fin.ArithmeticViaEquivalence.html#8854" class="Bound">m</a> <a id="8856" href="Fin.ArithmeticViaEquivalence.html#8856" class="Bound">n</a> <a id="8858" class="Symbol">:</a> <a id="8860" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8861" class="Symbol">)</a> <a id="8863" class="Symbol">→</a> <a id="8865" href="Fin.ArithmeticViaEquivalence.html#8852" class="Bound">k</a> <a id="8867" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8869" class="Symbol">(</a><a id="8870" href="Fin.ArithmeticViaEquivalence.html#8854" class="Bound">m</a> <a id="8872" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="8875" href="Fin.ArithmeticViaEquivalence.html#8856" class="Bound">n</a><a id="8876" class="Symbol">)</a> <a id="8878" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8880" class="Symbol">(</a><a id="8881" href="Fin.ArithmeticViaEquivalence.html#8852" class="Bound">k</a> <a id="8883" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8885" href="Fin.ArithmeticViaEquivalence.html#8856" class="Bound">n</a><a id="8886" class="Symbol">)</a> <a id="8888" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8890" href="Fin.ArithmeticViaEquivalence.html#8854" class="Bound">m</a>
 <a id="8893" href="Fin.ArithmeticViaEquivalence.html#8839" class="Function">iterated^</a> <a id="8903" href="Fin.ArithmeticViaEquivalence.html#8903" class="Bound">k</a> <a id="8905" href="Fin.ArithmeticViaEquivalence.html#8905" class="Bound">m</a> <a id="8907" href="Fin.ArithmeticViaEquivalence.html#8907" class="Bound">n</a> <a id="8909" class="Symbol">=</a> <a id="8911" href="Fin.Properties.html#1837" class="Function">Fin-lc</a> <a id="8918" class="Symbol">(</a><a id="8919" href="Fin.ArithmeticViaEquivalence.html#8903" class="Bound">k</a> <a id="8921" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8923" class="Symbol">(</a><a id="8924" href="Fin.ArithmeticViaEquivalence.html#8905" class="Bound">m</a> <a id="8926" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="8929" href="Fin.ArithmeticViaEquivalence.html#8907" class="Bound">n</a><a id="8930" class="Symbol">))</a> <a id="8933" class="Symbol">(</a><a id="8934" href="Fin.ArithmeticViaEquivalence.html#8903" class="Bound">k</a> <a id="8936" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8938" href="Fin.ArithmeticViaEquivalence.html#8907" class="Bound">n</a> <a id="8940" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8942" href="Fin.ArithmeticViaEquivalence.html#8905" class="Bound">m</a><a id="8943" class="Symbol">)</a>
    <a id="8949" class="Symbol">(</a><a id="8950" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8954" class="Symbol">(</a><a id="8955" href="Fin.ArithmeticViaEquivalence.html#8903" class="Bound">k</a> <a id="8957" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="8959" class="Symbol">(</a><a id="8960" href="Fin.ArithmeticViaEquivalence.html#8905" class="Bound">m</a> <a id="8962" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="8965" href="Fin.ArithmeticViaEquivalence.html#8907" class="Bound">n</a><a id="8966" class="Symbol">))</a>        <a id="8976" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="8979" href="Fin.ArithmeticViaEquivalence.html#8127" class="Function">Fin^homo</a> <a id="8988" class="Symbol">(</a><a id="8989" href="Fin.ArithmeticViaEquivalence.html#8905" class="Bound">m</a> <a id="8991" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="8994" href="Fin.ArithmeticViaEquivalence.html#8907" class="Bound">n</a><a id="8995" class="Symbol">)</a> <a id="8997" href="Fin.ArithmeticViaEquivalence.html#8903" class="Bound">k</a> <a id="8999" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
    <a id="9005" class="Symbol">(</a><a id="9006" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9010" class="Symbol">(</a><a id="9011" href="Fin.ArithmeticViaEquivalence.html#8905" class="Bound">m</a> <a id="9013" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="9016" href="Fin.ArithmeticViaEquivalence.html#8907" class="Bound">n</a><a id="9017" class="Symbol">)</a> <a id="9019" class="Symbol">→</a> <a id="9021" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9025" href="Fin.ArithmeticViaEquivalence.html#8903" class="Bound">k</a><a id="9026" class="Symbol">)</a>     <a id="9032" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9035" href="UF.EquivalenceExamples.html#14671" class="Function">→cong</a> <a id="9041" href="Fin.ArithmeticViaEquivalence.html#7196" class="Function">fe₀</a> <a id="9045" href="Fin.ArithmeticViaEquivalence.html#7196" class="Function">fe₀</a> <a id="9049" class="Symbol">(</a><a id="9050" href="Fin.ArithmeticViaEquivalence.html#6653" class="Function">Fin×homo</a> <a id="9059" href="Fin.ArithmeticViaEquivalence.html#8905" class="Bound">m</a> <a id="9061" href="Fin.ArithmeticViaEquivalence.html#8907" class="Bound">n</a><a id="9062" class="Symbol">)</a> <a id="9064" class="Symbol">(</a><a id="9065" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="9072" class="Symbol">(</a><a id="9073" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9077" href="Fin.ArithmeticViaEquivalence.html#8903" class="Bound">k</a><a id="9078" class="Symbol">))</a> <a id="9081" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
    <a id="9087" class="Symbol">(</a><a id="9088" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9092" href="Fin.ArithmeticViaEquivalence.html#8905" class="Bound">m</a> <a id="9094" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9096" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9100" href="Fin.ArithmeticViaEquivalence.html#8907" class="Bound">n</a> <a id="9102" class="Symbol">→</a> <a id="9104" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9108" href="Fin.ArithmeticViaEquivalence.html#8903" class="Bound">k</a><a id="9109" class="Symbol">)</a>    <a id="9114" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9117" href="UF.EquivalenceExamples.html#1111" class="Function">curry-uncurry</a> <a id="9131" href="Fin.ArithmeticViaEquivalence.html#7175" class="Bound">fe</a> <a id="9134" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
    <a id="9140" class="Symbol">(</a><a id="9141" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9145" href="Fin.ArithmeticViaEquivalence.html#8905" class="Bound">m</a> <a id="9147" class="Symbol">→</a> <a id="9149" class="Symbol">(</a><a id="9150" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9154" href="Fin.ArithmeticViaEquivalence.html#8907" class="Bound">n</a> <a id="9156" class="Symbol">→</a> <a id="9158" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9162" href="Fin.ArithmeticViaEquivalence.html#8903" class="Bound">k</a><a id="9163" class="Symbol">))</a>  <a id="9167" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9170" href="UF.EquivalenceExamples.html#14671" class="Function">→cong</a> <a id="9176" href="Fin.ArithmeticViaEquivalence.html#7196" class="Function">fe₀</a> <a id="9180" href="Fin.ArithmeticViaEquivalence.html#7196" class="Function">fe₀</a> <a id="9184" class="Symbol">(</a><a id="9185" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="9192" class="Symbol">(</a><a id="9193" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9197" href="Fin.ArithmeticViaEquivalence.html#8905" class="Bound">m</a><a id="9198" class="Symbol">))</a> <a id="9201" class="Symbol">(</a><a id="9202" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="9208" class="Symbol">(</a><a id="9209" href="Fin.ArithmeticViaEquivalence.html#8127" class="Function">Fin^homo</a> <a id="9218" href="Fin.ArithmeticViaEquivalence.html#8907" class="Bound">n</a> <a id="9220" href="Fin.ArithmeticViaEquivalence.html#8903" class="Bound">k</a><a id="9221" class="Symbol">))</a> <a id="9224" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
    <a id="9230" class="Symbol">(</a><a id="9231" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9235" href="Fin.ArithmeticViaEquivalence.html#8905" class="Bound">m</a> <a id="9237" class="Symbol">→</a> <a id="9239" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9243" class="Symbol">(</a><a id="9244" href="Fin.ArithmeticViaEquivalence.html#8903" class="Bound">k</a> <a id="9246" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="9248" href="Fin.ArithmeticViaEquivalence.html#8907" class="Bound">n</a><a id="9249" class="Symbol">))</a>      <a id="9257" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9260" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="9266" class="Symbol">(</a><a id="9267" href="Fin.ArithmeticViaEquivalence.html#8127" class="Function">Fin^homo</a> <a id="9276" href="Fin.ArithmeticViaEquivalence.html#8905" class="Bound">m</a> <a id="9278" class="Symbol">(</a><a id="9279" href="Fin.ArithmeticViaEquivalence.html#8903" class="Bound">k</a> <a id="9281" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="9283" href="Fin.ArithmeticViaEquivalence.html#8907" class="Bound">n</a><a id="9284" class="Symbol">))</a> <a id="9287" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
     <a id="9294" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9298" class="Symbol">(</a><a id="9299" href="Fin.ArithmeticViaEquivalence.html#8903" class="Bound">k</a> <a id="9301" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="9303" href="Fin.ArithmeticViaEquivalence.html#8907" class="Bound">n</a> <a id="9305" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="9307" href="Fin.ArithmeticViaEquivalence.html#8905" class="Bound">m</a><a id="9308" class="Symbol">)</a>           <a id="9320" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="9321" class="Symbol">)</a>

<a id="9324" class="Markup">\end{code}</a><a id="9334" class="Background">

Added 25t November 2019: Numerical factorial from the type theoretical
factorial, which also uses function extensionality (which is not
actually necessary - see the comments in the module
Factorial.Law).

</a><a id="9541" class="Markup">\begin{code}</a>

 <a id="9556" class="Keyword">open</a> <a id="9561" class="Keyword">import</a> <a id="9568" href="Factorial.Law.html" class="Module">Factorial.Law</a> <a id="9582" href="Fin.ArithmeticViaEquivalence.html#7175" class="Bound">fe</a> <a id="9585" class="Keyword">public</a>

 <a id="exponentiation-and-factorial.!construction"></a><a id="9594" href="Fin.ArithmeticViaEquivalence.html#9594" class="Function">!construction</a> <a id="9608" class="Symbol">:</a> <a id="9610" class="Symbol">(</a><a id="9611" href="Fin.ArithmeticViaEquivalence.html#9611" class="Bound">n</a> <a id="9613" class="Symbol">:</a> <a id="9615" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9616" class="Symbol">)</a> <a id="9618" class="Symbol">→</a> <a id="9620" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9622" href="Fin.ArithmeticViaEquivalence.html#9622" class="Bound">k</a> <a id="9624" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9626" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="9628" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9630" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9634" href="Fin.ArithmeticViaEquivalence.html#9622" class="Bound">k</a> <a id="9636" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9638" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="9642" class="Symbol">(</a><a id="9643" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9647" href="Fin.ArithmeticViaEquivalence.html#9611" class="Bound">n</a><a id="9648" class="Symbol">)</a>
 <a id="9651" href="Fin.ArithmeticViaEquivalence.html#9594" class="Function">!construction</a> <a id="9665" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="9670" class="Symbol">=</a> <a id="9672" class="Number">1</a> <a id="9674" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                      <a id="9698" class="Symbol">(</a><a id="9699" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9703" class="Number">1</a>          <a id="9714" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9717" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="9724" class="Symbol">(</a><a id="9725" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9729" class="Number">1</a><a id="9730" class="Symbol">)</a> <a id="9732" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                       <a id="9757" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9759" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9761" href="MLTT.Unit.html#129" class="Record">𝟙</a>          <a id="9772" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9775" href="UF.EquivalenceExamples.html#9089" class="Function">𝟘-lneutral</a> <a id="9786" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                       <a id="9811" href="MLTT.Unit.html#129" class="Record">𝟙</a>              <a id="9826" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9829" href="Factorial.Law.html#12852" class="Function">factorial-base</a> <a id="9844" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                       <a id="9869" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="9873" class="Symbol">(</a><a id="9874" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9878" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="9882" class="Symbol">)</a> <a id="9884" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="9885" class="Symbol">)</a>
 <a id="9888" href="Fin.ArithmeticViaEquivalence.html#9594" class="Function">!construction</a> <a id="9902" class="Symbol">(</a><a id="9903" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9908" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a><a id="9909" class="Symbol">)</a> <a id="9911" class="Symbol">=</a> <a id="9913" href="Fin.ArithmeticViaEquivalence.html#10301" class="Function">g</a>
  <a id="9917" class="Keyword">where</a>
   <a id="9926" href="Fin.ArithmeticViaEquivalence.html#9926" class="Function">IH</a> <a id="9929" class="Symbol">:</a> <a id="9931" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9933" href="Fin.ArithmeticViaEquivalence.html#9933" class="Bound">k</a> <a id="9935" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9937" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="9939" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9941" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9945" href="Fin.ArithmeticViaEquivalence.html#9933" class="Bound">k</a> <a id="9947" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9949" href="UF.Equiv.html#1380" class="Function">Aut</a><a id="9952" class="Symbol">(</a><a id="9953" href="Fin.Type.html#157" class="Function">Fin</a> <a id="9957" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a><a id="9958" class="Symbol">)</a>
   <a id="9963" href="Fin.ArithmeticViaEquivalence.html#9926" class="Function">IH</a> <a id="9966" class="Symbol">=</a> <a id="9968" href="Fin.ArithmeticViaEquivalence.html#9594" class="Function">!construction</a> <a id="9982" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a>
   <a id="9987" href="Fin.ArithmeticViaEquivalence.html#9987" class="Function">k</a> <a id="9989" class="Symbol">:</a> <a id="9991" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
   <a id="9996" href="Fin.ArithmeticViaEquivalence.html#9987" class="Function">k</a> <a id="9998" class="Symbol">=</a> <a id="10000" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10004" href="Fin.ArithmeticViaEquivalence.html#9926" class="Function">IH</a>
   <a id="10010" href="Fin.ArithmeticViaEquivalence.html#10010" class="Function">φ</a> <a id="10012" class="Symbol">:</a> <a id="10014" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10018" href="Fin.ArithmeticViaEquivalence.html#9987" class="Function">k</a> <a id="10020" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10022" href="UF.Equiv.html#1380" class="Function">Aut</a><a id="10025" class="Symbol">(</a><a id="10026" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10030" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a><a id="10031" class="Symbol">)</a>
   <a id="10036" href="Fin.ArithmeticViaEquivalence.html#10010" class="Function">φ</a> <a id="10038" class="Symbol">=</a> <a id="10040" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10044" href="Fin.ArithmeticViaEquivalence.html#9926" class="Function">IH</a>

   <a id="10051" href="Fin.ArithmeticViaEquivalence.html#10051" class="Function">φ&#39;</a> <a id="10054" class="Symbol">=</a> <a id="10056" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10060" class="Symbol">(</a><a id="10061" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10066" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a> <a id="10068" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="10071" href="Fin.ArithmeticViaEquivalence.html#9987" class="Function">k</a><a id="10072" class="Symbol">)</a>         <a id="10082" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="10085" href="Fin.ArithmeticViaEquivalence.html#6653" class="Function">Fin×homo</a> <a id="10094" class="Symbol">(</a><a id="10095" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10100" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a><a id="10101" class="Symbol">)</a> <a id="10103" href="Fin.ArithmeticViaEquivalence.html#9987" class="Function">k</a> <a id="10105" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="10115" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10119" class="Symbol">(</a><a id="10120" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10125" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a><a id="10126" class="Symbol">)</a> <a id="10128" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10130" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10134" href="Fin.ArithmeticViaEquivalence.html#9987" class="Function">k</a>      <a id="10141" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="10144" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="10151" class="Symbol">(</a><a id="10152" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="10159" class="Symbol">(</a><a id="10160" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10164" class="Symbol">(</a><a id="10165" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10170" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a><a id="10171" class="Symbol">)))</a> <a id="10175" href="Fin.ArithmeticViaEquivalence.html#10010" class="Function">φ</a> <a id="10177" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="10187" class="Symbol">(</a><a id="10188" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10192" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a> <a id="10194" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10196" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="10197" class="Symbol">)</a> <a id="10199" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10201" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="10205" class="Symbol">(</a><a id="10206" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10210" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a><a id="10211" class="Symbol">)</a> <a id="10213" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="10216" href="Factorial.Law.html#11754" class="Function">discrete-factorial</a> <a id="10235" class="Symbol">(</a><a id="10236" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10240" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a><a id="10241" class="Symbol">)</a> <a id="10243" href="Fin.Topology.html#904" class="Function">Fin-is-discrete</a> <a id="10259" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="10269" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="10273" class="Symbol">(</a><a id="10274" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10278" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a> <a id="10280" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10282" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="10283" class="Symbol">)</a>           <a id="10295" href="UF.Equiv.html#2815" class="Function Operator">■</a>

   <a id="10301" href="Fin.ArithmeticViaEquivalence.html#10301" class="Function">g</a> <a id="10303" class="Symbol">:</a> <a id="10305" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10307" href="Fin.ArithmeticViaEquivalence.html#10307" class="Bound">k&#39;</a> <a id="10310" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10312" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10314" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10316" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10320" href="Fin.ArithmeticViaEquivalence.html#10307" class="Bound">k&#39;</a> <a id="10323" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10325" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="10329" class="Symbol">(</a><a id="10330" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10334" class="Symbol">(</a><a id="10335" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10340" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a><a id="10341" class="Symbol">))</a>
   <a id="10347" href="Fin.ArithmeticViaEquivalence.html#10301" class="Function">g</a> <a id="10349" class="Symbol">=</a> <a id="10351" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10356" href="Fin.ArithmeticViaEquivalence.html#9908" class="Bound">n</a> <a id="10358" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="10361" href="Fin.ArithmeticViaEquivalence.html#9987" class="Function">k</a> <a id="10363" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10365" href="Fin.ArithmeticViaEquivalence.html#10051" class="Function">φ&#39;</a>

<a id="10369" class="Markup">\end{code}</a><a id="10379" class="Background">

Geometric definition of the factorial function:

</a><a id="10430" class="Markup">\begin{code}</a>

 <a id="exponentiation-and-factorial._!"></a><a id="10445" href="Fin.ArithmeticViaEquivalence.html#10445" class="Function Operator">_!</a> <a id="10448" class="Symbol">:</a> <a id="10450" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10452" class="Symbol">→</a> <a id="10454" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
 <a id="10457" href="Fin.ArithmeticViaEquivalence.html#10457" class="Bound">n</a> <a id="10459" href="Fin.ArithmeticViaEquivalence.html#10445" class="Function Operator">!</a> <a id="10461" class="Symbol">=</a> <a id="10463" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10467" class="Symbol">(</a><a id="10468" href="Fin.ArithmeticViaEquivalence.html#9594" class="Function">!construction</a> <a id="10482" href="Fin.ArithmeticViaEquivalence.html#10457" class="Bound">n</a><a id="10483" class="Symbol">)</a>

 <a id="10487" class="Keyword">infix</a> <a id="10493" class="Number">100</a> <a id="10497" href="Fin.ArithmeticViaEquivalence.html#10445" class="Function Operator">_!</a>

<a id="10501" class="Markup">\end{code}</a><a id="10511" class="Background">

The following are theorems rather than definitions:

</a><a id="10566" class="Markup">\begin{code}</a>

 <a id="exponentiation-and-factorial.!-base"></a><a id="10581" href="Fin.ArithmeticViaEquivalence.html#10581" class="Function">!-base</a> <a id="10588" class="Symbol">:</a> <a id="10590" class="Number">0</a> <a id="10592" href="Fin.ArithmeticViaEquivalence.html#10445" class="Function Operator">!</a> <a id="10594" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10596" class="Number">1</a>
 <a id="10599" href="Fin.ArithmeticViaEquivalence.html#10581" class="Function">!-base</a> <a id="10606" class="Symbol">=</a> <a id="10608" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="exponentiation-and-factorial.!-step"></a><a id="10615" href="Fin.ArithmeticViaEquivalence.html#10615" class="Function">!-step</a> <a id="10622" class="Symbol">:</a> <a id="10624" class="Symbol">(</a><a id="10625" href="Fin.ArithmeticViaEquivalence.html#10625" class="Bound">n</a> <a id="10627" class="Symbol">:</a> <a id="10629" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10630" class="Symbol">)</a> <a id="10632" class="Symbol">→</a> <a id="10634" class="Symbol">(</a><a id="10635" href="Fin.ArithmeticViaEquivalence.html#10625" class="Bound">n</a> <a id="10637" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="10640" class="Number">1</a><a id="10641" class="Symbol">)</a><a id="10642" href="Fin.ArithmeticViaEquivalence.html#10445" class="Function Operator">!</a> <a id="10644" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10646" class="Symbol">(</a><a id="10647" href="Fin.ArithmeticViaEquivalence.html#10625" class="Bound">n</a> <a id="10649" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="10652" class="Number">1</a><a id="10653" class="Symbol">)</a> <a id="10655" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="10658" href="Fin.ArithmeticViaEquivalence.html#10625" class="Bound">n</a> <a id="10660" href="Fin.ArithmeticViaEquivalence.html#10445" class="Function Operator">!</a>
 <a id="10663" href="Fin.ArithmeticViaEquivalence.html#10615" class="Function">!-step</a> <a id="10670" href="Fin.ArithmeticViaEquivalence.html#10670" class="Bound">n</a> <a id="10672" class="Symbol">=</a> <a id="10674" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="10680" class="Markup">\end{code}</a><a id="10690" class="Background">

Added 8th December 2019. Some corollaries.

Recall that a type X is finite if there is n : ℕ with X ≃ Fin n.

</a><a id="10802" class="Markup">\begin{code}</a>

<a id="10816" class="Keyword">module</a> <a id="10823" href="Fin.ArithmeticViaEquivalence.html#10823" class="Module">_</a> <a id="10825" class="Symbol">(</a><a id="10826" href="Fin.ArithmeticViaEquivalence.html#10826" class="Bound">pt</a> <a id="10829" class="Symbol">:</a> <a id="10831" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="10862" class="Symbol">)</a>
         <a id="10873" class="Symbol">(</a><a id="10874" href="Fin.ArithmeticViaEquivalence.html#10874" class="Bound">fe</a> <a id="10877" class="Symbol">:</a> <a id="10879" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="10885" class="Symbol">)</a>
         <a id="10896" class="Symbol">{</a><a id="10897" href="Fin.ArithmeticViaEquivalence.html#10897" class="Bound">𝓤</a> <a id="10899" class="Symbol">:</a> <a id="10901" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="10909" class="Symbol">}</a>
         <a id="10920" class="Symbol">{</a><a id="10921" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="10923" class="Symbol">:</a> <a id="10925" href="Fin.ArithmeticViaEquivalence.html#10897" class="Bound">𝓤</a> <a id="10927" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10929" class="Symbol">}</a>
         <a id="10940" class="Keyword">where</a>

 <a id="10948" class="Keyword">open</a> <a id="10953" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="10977" href="Fin.ArithmeticViaEquivalence.html#10826" class="Bound">pt</a>
 <a id="10981" class="Keyword">open</a> <a id="10986" href="Fin.Bishop.html#2384" class="Module">finiteness</a> <a id="10997" href="Fin.ArithmeticViaEquivalence.html#10826" class="Bound">pt</a>
 <a id="11001" class="Keyword">open</a> <a id="11006" href="Fin.ArithmeticViaEquivalence.html#7145" class="Module">exponentiation-and-factorial</a> <a id="11035" href="Fin.ArithmeticViaEquivalence.html#10874" class="Bound">fe</a>
 <a id="11039" class="Keyword">open</a> <a id="11044" class="Keyword">import</a> <a id="11051" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>

 <a id="11069" href="Fin.ArithmeticViaEquivalence.html#11069" class="Function">Aut-finite</a> <a id="11080" class="Symbol">:</a> <a id="11082" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="11092" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11094" class="Symbol">→</a> <a id="11096" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="11106" class="Symbol">(</a><a id="11107" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="11111" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a><a id="11112" class="Symbol">)</a>
 <a id="11115" href="Fin.ArithmeticViaEquivalence.html#11069" class="Function">Aut-finite</a> <a id="11126" class="Symbol">(</a><a id="11127" href="Fin.ArithmeticViaEquivalence.html#11127" class="Bound">n</a> <a id="11129" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11131" href="Fin.ArithmeticViaEquivalence.html#11131" class="Bound">α</a><a id="11132" class="Symbol">)</a> <a id="11134" class="Symbol">=</a> <a id="11136" href="Fin.ArithmeticViaEquivalence.html#11127" class="Bound">n</a> <a id="11138" href="Fin.ArithmeticViaEquivalence.html#10445" class="Function Operator">!</a> <a id="11140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11142" href="Fin.ArithmeticViaEquivalence.html#11311" class="Function">γ</a>
  <a id="11146" class="Keyword">where</a>
   <a id="11155" href="Fin.ArithmeticViaEquivalence.html#11155" class="Function">δ</a> <a id="11157" class="Symbol">:</a> <a id="11159" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11161" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11163" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11167" href="Fin.ArithmeticViaEquivalence.html#11127" class="Bound">n</a> <a id="11169" class="Symbol">→</a> <a id="11171" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="11175" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11177" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11179" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11183" class="Symbol">(</a><a id="11184" href="Fin.ArithmeticViaEquivalence.html#11127" class="Bound">n</a> <a id="11186" href="Fin.ArithmeticViaEquivalence.html#10445" class="Function Operator">!</a><a id="11187" class="Symbol">)</a>
   <a id="11192" href="Fin.ArithmeticViaEquivalence.html#11155" class="Function">δ</a> <a id="11194" href="Fin.ArithmeticViaEquivalence.html#11194" class="Bound">d</a> <a id="11196" class="Symbol">=</a> <a id="11198" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="11202" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a>       <a id="11210" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="11213" href="UF.Equiv-FunExt.html#12398" class="Function">≃-cong</a> <a id="11220" href="Fin.ArithmeticViaEquivalence.html#10874" class="Bound">fe</a> <a id="11223" href="Fin.ArithmeticViaEquivalence.html#11194" class="Bound">d</a> <a id="11225" href="Fin.ArithmeticViaEquivalence.html#11194" class="Bound">d</a> <a id="11227" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
         <a id="11238" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="11242" class="Symbol">(</a><a id="11243" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11247" href="Fin.ArithmeticViaEquivalence.html#11127" class="Bound">n</a><a id="11248" class="Symbol">)</a> <a id="11250" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="11253" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="11259" class="Symbol">(</a><a id="11260" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11264" class="Symbol">(</a><a id="11265" href="Fin.ArithmeticViaEquivalence.html#9594" class="Function">!construction</a> <a id="11279" href="Fin.ArithmeticViaEquivalence.html#11127" class="Bound">n</a><a id="11280" class="Symbol">))</a> <a id="11283" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
         <a id="11294" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11298" class="Symbol">(</a><a id="11299" href="Fin.ArithmeticViaEquivalence.html#11127" class="Bound">n</a> <a id="11301" href="Fin.ArithmeticViaEquivalence.html#10445" class="Function Operator">!</a><a id="11302" class="Symbol">)</a>   <a id="11306" href="UF.Equiv.html#2815" class="Function Operator">■</a>
   <a id="11311" href="Fin.ArithmeticViaEquivalence.html#11311" class="Function">γ</a> <a id="11313" class="Symbol">:</a> <a id="11315" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="11317" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="11321" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11323" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11325" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11329" class="Symbol">(</a><a id="11330" href="Fin.ArithmeticViaEquivalence.html#11127" class="Bound">n</a> <a id="11332" href="Fin.ArithmeticViaEquivalence.html#10445" class="Function Operator">!</a><a id="11333" class="Symbol">)</a> <a id="11335" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
   <a id="11340" href="Fin.ArithmeticViaEquivalence.html#11311" class="Function">γ</a> <a id="11342" class="Symbol">=</a> <a id="11344" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="11355" href="Fin.ArithmeticViaEquivalence.html#11155" class="Function">δ</a> <a id="11357" href="Fin.ArithmeticViaEquivalence.html#11131" class="Bound">α</a>

 <a id="11361" class="Keyword">module</a> <a id="11368" href="Fin.ArithmeticViaEquivalence.html#11368" class="Module">_</a> <a id="11370" class="Symbol">{</a><a id="11371" href="Fin.ArithmeticViaEquivalence.html#11371" class="Bound">𝓥</a> <a id="11373" class="Symbol">:</a> <a id="11375" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="11383" class="Symbol">}</a> <a id="11385" class="Symbol">{</a><a id="11386" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a> <a id="11388" class="Symbol">:</a> <a id="11390" href="Fin.ArithmeticViaEquivalence.html#11371" class="Bound">𝓥</a> <a id="11392" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11394" class="Symbol">}</a> <a id="11396" class="Keyword">where</a>

  <a id="11405" href="Fin.ArithmeticViaEquivalence.html#11405" class="Function">+finite</a> <a id="11413" class="Symbol">:</a> <a id="11415" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="11425" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11427" class="Symbol">→</a> <a id="11429" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="11439" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a> <a id="11441" class="Symbol">→</a> <a id="11443" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="11453" class="Symbol">(</a><a id="11454" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11456" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11458" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a><a id="11459" class="Symbol">)</a>
  <a id="11463" href="Fin.ArithmeticViaEquivalence.html#11463" class="Function">×finite</a> <a id="11471" class="Symbol">:</a> <a id="11473" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="11483" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11485" class="Symbol">→</a> <a id="11487" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="11497" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a> <a id="11499" class="Symbol">→</a> <a id="11501" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="11511" class="Symbol">(</a><a id="11512" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11514" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11516" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a><a id="11517" class="Symbol">)</a>
  <a id="11521" href="Fin.ArithmeticViaEquivalence.html#11521" class="Function">→finite</a> <a id="11529" class="Symbol">:</a> <a id="11531" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="11541" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11543" class="Symbol">→</a> <a id="11545" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="11555" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a> <a id="11557" class="Symbol">→</a> <a id="11559" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="11569" class="Symbol">(</a><a id="11570" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11572" class="Symbol">→</a> <a id="11574" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a><a id="11575" class="Symbol">)</a>

  <a id="11580" href="Fin.ArithmeticViaEquivalence.html#11405" class="Function">+finite</a> <a id="11588" class="Symbol">(</a><a id="11589" href="Fin.ArithmeticViaEquivalence.html#11589" class="Bound">m</a> <a id="11591" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11593" href="Fin.ArithmeticViaEquivalence.html#11593" class="Bound">α</a><a id="11594" class="Symbol">)</a> <a id="11596" class="Symbol">(</a><a id="11597" href="Fin.ArithmeticViaEquivalence.html#11597" class="Bound">n</a> <a id="11599" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11601" href="Fin.ArithmeticViaEquivalence.html#11601" class="Bound">β</a><a id="11602" class="Symbol">)</a> <a id="11604" class="Symbol">=</a> <a id="11606" href="Fin.ArithmeticViaEquivalence.html#11589" class="Bound">m</a> <a id="11608" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="11611" href="Fin.ArithmeticViaEquivalence.html#11597" class="Bound">n</a> <a id="11613" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11615" href="Fin.ArithmeticViaEquivalence.html#11816" class="Function">γ</a>
   <a id="11620" class="Keyword">where</a>
    <a id="11630" href="Fin.ArithmeticViaEquivalence.html#11630" class="Function">δ</a> <a id="11632" class="Symbol">:</a> <a id="11634" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11636" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11638" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11642" href="Fin.ArithmeticViaEquivalence.html#11589" class="Bound">m</a> <a id="11644" class="Symbol">→</a> <a id="11646" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a> <a id="11648" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11650" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11654" href="Fin.ArithmeticViaEquivalence.html#11597" class="Bound">n</a> <a id="11656" class="Symbol">→</a> <a id="11658" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11660" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11662" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a> <a id="11664" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11666" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11670" class="Symbol">(</a><a id="11671" href="Fin.ArithmeticViaEquivalence.html#11589" class="Bound">m</a> <a id="11673" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="11676" href="Fin.ArithmeticViaEquivalence.html#11597" class="Bound">n</a><a id="11677" class="Symbol">)</a>
    <a id="11683" href="Fin.ArithmeticViaEquivalence.html#11630" class="Function">δ</a> <a id="11685" href="Fin.ArithmeticViaEquivalence.html#11685" class="Bound">d</a> <a id="11687" href="Fin.ArithmeticViaEquivalence.html#11687" class="Bound">e</a> <a id="11689" class="Symbol">=</a> <a id="11691" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11693" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11695" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a>         <a id="11705" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="11708" href="UF.EquivalenceExamples.html#10107" class="Function">+-cong</a> <a id="11715" href="Fin.ArithmeticViaEquivalence.html#11685" class="Bound">d</a> <a id="11717" href="Fin.ArithmeticViaEquivalence.html#11687" class="Bound">e</a> <a id="11719" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
            <a id="11733" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11737" href="Fin.ArithmeticViaEquivalence.html#11589" class="Bound">m</a> <a id="11739" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11741" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11745" href="Fin.ArithmeticViaEquivalence.html#11597" class="Bound">n</a> <a id="11747" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="11750" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="11756" class="Symbol">(</a><a id="11757" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11761" class="Symbol">(</a><a id="11762" href="Fin.ArithmeticViaEquivalence.html#4370" class="Function">+construction</a> <a id="11776" href="Fin.ArithmeticViaEquivalence.html#11589" class="Bound">m</a> <a id="11778" href="Fin.ArithmeticViaEquivalence.html#11597" class="Bound">n</a><a id="11779" class="Symbol">))</a> <a id="11782" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
            <a id="11796" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11800" class="Symbol">(</a><a id="11801" href="Fin.ArithmeticViaEquivalence.html#11589" class="Bound">m</a> <a id="11803" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="11806" href="Fin.ArithmeticViaEquivalence.html#11597" class="Bound">n</a><a id="11807" class="Symbol">)</a>  <a id="11810" href="UF.Equiv.html#2815" class="Function Operator">■</a>
    <a id="11816" href="Fin.ArithmeticViaEquivalence.html#11816" class="Function">γ</a> <a id="11818" class="Symbol">:</a> <a id="11820" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="11822" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11824" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11826" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a> <a id="11828" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11830" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11834" class="Symbol">(</a><a id="11835" href="Fin.ArithmeticViaEquivalence.html#11589" class="Bound">m</a> <a id="11837" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="11840" href="Fin.ArithmeticViaEquivalence.html#11597" class="Bound">n</a><a id="11841" class="Symbol">)</a> <a id="11843" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
    <a id="11849" href="Fin.ArithmeticViaEquivalence.html#11816" class="Function">γ</a> <a id="11851" class="Symbol">=</a> <a id="11853" href="UF.PropTrunc.html#2076" class="Function">∥∥-functor₂</a> <a id="11865" href="Fin.ArithmeticViaEquivalence.html#11630" class="Function">δ</a> <a id="11867" href="Fin.ArithmeticViaEquivalence.html#11593" class="Bound">α</a> <a id="11869" href="Fin.ArithmeticViaEquivalence.html#11601" class="Bound">β</a>

  <a id="11874" href="Fin.ArithmeticViaEquivalence.html#11463" class="Function">×finite</a> <a id="11882" class="Symbol">(</a><a id="11883" href="Fin.ArithmeticViaEquivalence.html#11883" class="Bound">m</a> <a id="11885" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11887" href="Fin.ArithmeticViaEquivalence.html#11887" class="Bound">α</a><a id="11888" class="Symbol">)</a> <a id="11890" class="Symbol">(</a><a id="11891" href="Fin.ArithmeticViaEquivalence.html#11891" class="Bound">n</a> <a id="11893" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11895" href="Fin.ArithmeticViaEquivalence.html#11895" class="Bound">β</a><a id="11896" class="Symbol">)</a> <a id="11898" class="Symbol">=</a> <a id="11900" href="Fin.ArithmeticViaEquivalence.html#11883" class="Bound">m</a> <a id="11902" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="11905" href="Fin.ArithmeticViaEquivalence.html#11891" class="Bound">n</a> <a id="11907" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11909" href="Fin.ArithmeticViaEquivalence.html#12110" class="Function">γ</a>
   <a id="11914" class="Keyword">where</a>
    <a id="11924" href="Fin.ArithmeticViaEquivalence.html#11924" class="Function">δ</a> <a id="11926" class="Symbol">:</a> <a id="11928" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11930" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11932" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11936" href="Fin.ArithmeticViaEquivalence.html#11883" class="Bound">m</a> <a id="11938" class="Symbol">→</a> <a id="11940" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a> <a id="11942" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11944" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11948" href="Fin.ArithmeticViaEquivalence.html#11891" class="Bound">n</a> <a id="11950" class="Symbol">→</a> <a id="11952" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11954" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11956" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a> <a id="11958" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11960" href="Fin.Type.html#157" class="Function">Fin</a> <a id="11964" class="Symbol">(</a><a id="11965" href="Fin.ArithmeticViaEquivalence.html#11883" class="Bound">m</a> <a id="11967" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="11970" href="Fin.ArithmeticViaEquivalence.html#11891" class="Bound">n</a><a id="11971" class="Symbol">)</a>
    <a id="11977" href="Fin.ArithmeticViaEquivalence.html#11924" class="Function">δ</a> <a id="11979" href="Fin.ArithmeticViaEquivalence.html#11979" class="Bound">d</a> <a id="11981" href="Fin.ArithmeticViaEquivalence.html#11981" class="Bound">e</a> <a id="11983" class="Symbol">=</a> <a id="11985" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="11987" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11989" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a>         <a id="11999" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12002" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="12009" href="Fin.ArithmeticViaEquivalence.html#11979" class="Bound">d</a> <a id="12011" href="Fin.ArithmeticViaEquivalence.html#11981" class="Bound">e</a> <a id="12013" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
            <a id="12027" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12031" href="Fin.ArithmeticViaEquivalence.html#11883" class="Bound">m</a> <a id="12033" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12035" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12039" href="Fin.ArithmeticViaEquivalence.html#11891" class="Bound">n</a> <a id="12041" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12044" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="12050" class="Symbol">(</a><a id="12051" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="12055" class="Symbol">(</a><a id="12056" href="Fin.ArithmeticViaEquivalence.html#5959" class="Function">×construction</a> <a id="12070" href="Fin.ArithmeticViaEquivalence.html#11883" class="Bound">m</a> <a id="12072" href="Fin.ArithmeticViaEquivalence.html#11891" class="Bound">n</a><a id="12073" class="Symbol">))</a> <a id="12076" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
            <a id="12090" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12094" class="Symbol">(</a><a id="12095" href="Fin.ArithmeticViaEquivalence.html#11883" class="Bound">m</a> <a id="12097" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="12100" href="Fin.ArithmeticViaEquivalence.html#11891" class="Bound">n</a><a id="12101" class="Symbol">)</a>  <a id="12104" href="UF.Equiv.html#2815" class="Function Operator">■</a>
    <a id="12110" href="Fin.ArithmeticViaEquivalence.html#12110" class="Function">γ</a> <a id="12112" class="Symbol">:</a> <a id="12114" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="12116" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="12118" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12120" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a> <a id="12122" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12124" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12128" class="Symbol">(</a><a id="12129" href="Fin.ArithmeticViaEquivalence.html#11883" class="Bound">m</a> <a id="12131" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="12134" href="Fin.ArithmeticViaEquivalence.html#11891" class="Bound">n</a><a id="12135" class="Symbol">)</a> <a id="12137" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
    <a id="12143" href="Fin.ArithmeticViaEquivalence.html#12110" class="Function">γ</a> <a id="12145" class="Symbol">=</a> <a id="12147" href="UF.PropTrunc.html#2076" class="Function">∥∥-functor₂</a> <a id="12159" href="Fin.ArithmeticViaEquivalence.html#11924" class="Function">δ</a> <a id="12161" href="Fin.ArithmeticViaEquivalence.html#11887" class="Bound">α</a> <a id="12163" href="Fin.ArithmeticViaEquivalence.html#11895" class="Bound">β</a>

  <a id="12168" href="Fin.ArithmeticViaEquivalence.html#11521" class="Function">→finite</a> <a id="12176" class="Symbol">(</a><a id="12177" href="Fin.ArithmeticViaEquivalence.html#12177" class="Bound">m</a> <a id="12179" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12181" href="Fin.ArithmeticViaEquivalence.html#12181" class="Bound">α</a><a id="12182" class="Symbol">)</a> <a id="12184" class="Symbol">(</a><a id="12185" href="Fin.ArithmeticViaEquivalence.html#12185" class="Bound">n</a> <a id="12187" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12189" href="Fin.ArithmeticViaEquivalence.html#12189" class="Bound">β</a><a id="12190" class="Symbol">)</a> <a id="12192" class="Symbol">=</a> <a id="12194" href="Fin.ArithmeticViaEquivalence.html#12185" class="Bound">n</a> <a id="12196" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="12198" href="Fin.ArithmeticViaEquivalence.html#12177" class="Bound">m</a> <a id="12200" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12202" href="Fin.ArithmeticViaEquivalence.html#12429" class="Function">γ</a>
   <a id="12207" class="Keyword">where</a>
    <a id="12217" href="Fin.ArithmeticViaEquivalence.html#12217" class="Function">δ</a> <a id="12219" class="Symbol">:</a> <a id="12221" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="12223" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12225" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12229" href="Fin.ArithmeticViaEquivalence.html#12177" class="Bound">m</a> <a id="12231" class="Symbol">→</a> <a id="12233" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a> <a id="12235" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12237" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12241" href="Fin.ArithmeticViaEquivalence.html#12185" class="Bound">n</a> <a id="12243" class="Symbol">→</a> <a id="12245" class="Symbol">(</a><a id="12246" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="12248" class="Symbol">→</a> <a id="12250" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a><a id="12251" class="Symbol">)</a> <a id="12253" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12255" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12259" class="Symbol">(</a><a id="12260" href="Fin.ArithmeticViaEquivalence.html#12185" class="Bound">n</a> <a id="12262" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="12264" href="Fin.ArithmeticViaEquivalence.html#12177" class="Bound">m</a><a id="12265" class="Symbol">)</a>
    <a id="12271" href="Fin.ArithmeticViaEquivalence.html#12217" class="Function">δ</a> <a id="12273" href="Fin.ArithmeticViaEquivalence.html#12273" class="Bound">d</a> <a id="12275" href="Fin.ArithmeticViaEquivalence.html#12275" class="Bound">e</a> <a id="12277" class="Symbol">=</a> <a id="12279" class="Symbol">(</a><a id="12280" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="12282" class="Symbol">→</a> <a id="12284" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a><a id="12285" class="Symbol">)</a>         <a id="12295" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12298" href="UF.EquivalenceExamples.html#14671" class="Function">→cong</a> <a id="12304" class="Symbol">(</a><a id="12305" href="Fin.ArithmeticViaEquivalence.html#10874" class="Bound">fe</a> <a id="12308" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="12311" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="12313" class="Symbol">)</a> <a id="12315" class="Symbol">(</a><a id="12316" href="Fin.ArithmeticViaEquivalence.html#10874" class="Bound">fe</a> <a id="12319" href="Fin.ArithmeticViaEquivalence.html#10897" class="Bound">𝓤</a> <a id="12321" href="Fin.ArithmeticViaEquivalence.html#11371" class="Bound">𝓥</a><a id="12322" class="Symbol">)</a> <a id="12324" href="Fin.ArithmeticViaEquivalence.html#12273" class="Bound">d</a> <a id="12326" href="Fin.ArithmeticViaEquivalence.html#12275" class="Bound">e</a> <a id="12328" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
            <a id="12342" class="Symbol">(</a><a id="12343" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12347" href="Fin.ArithmeticViaEquivalence.html#12177" class="Bound">m</a> <a id="12349" class="Symbol">→</a> <a id="12351" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12355" href="Fin.ArithmeticViaEquivalence.html#12185" class="Bound">n</a><a id="12356" class="Symbol">)</a> <a id="12358" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12361" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="12367" class="Symbol">(</a><a id="12368" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="12372" class="Symbol">(</a><a id="12373" href="Fin.ArithmeticViaEquivalence.html#7233" class="Function">→construction</a> <a id="12387" href="Fin.ArithmeticViaEquivalence.html#12177" class="Bound">m</a> <a id="12389" href="Fin.ArithmeticViaEquivalence.html#12185" class="Bound">n</a><a id="12390" class="Symbol">))</a> <a id="12393" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
            <a id="12407" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12411" class="Symbol">(</a><a id="12412" href="Fin.ArithmeticViaEquivalence.html#12185" class="Bound">n</a> <a id="12414" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="12416" href="Fin.ArithmeticViaEquivalence.html#12177" class="Bound">m</a><a id="12417" class="Symbol">)</a>     <a id="12423" href="UF.Equiv.html#2815" class="Function Operator">■</a>
    <a id="12429" href="Fin.ArithmeticViaEquivalence.html#12429" class="Function">γ</a> <a id="12431" class="Symbol">:</a> <a id="12433" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="12435" class="Symbol">(</a><a id="12436" href="Fin.ArithmeticViaEquivalence.html#10921" class="Bound">X</a> <a id="12438" class="Symbol">→</a> <a id="12440" href="Fin.ArithmeticViaEquivalence.html#11386" class="Bound">Y</a><a id="12441" class="Symbol">)</a> <a id="12443" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12445" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12449" class="Symbol">(</a><a id="12450" href="Fin.ArithmeticViaEquivalence.html#12185" class="Bound">n</a> <a id="12452" href="Fin.ArithmeticViaEquivalence.html#7942" class="Function Operator">^</a> <a id="12454" href="Fin.ArithmeticViaEquivalence.html#12177" class="Bound">m</a><a id="12455" class="Symbol">)</a> <a id="12457" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
    <a id="12463" href="Fin.ArithmeticViaEquivalence.html#12429" class="Function">γ</a> <a id="12465" class="Symbol">=</a> <a id="12467" href="UF.PropTrunc.html#2076" class="Function">∥∥-functor₂</a> <a id="12479" href="Fin.ArithmeticViaEquivalence.html#12217" class="Function">δ</a> <a id="12481" href="Fin.ArithmeticViaEquivalence.html#12181" class="Bound">α</a> <a id="12483" href="Fin.ArithmeticViaEquivalence.html#12189" class="Bound">β</a>

<a id="12486" class="Markup">\end{code}</a><a id="12496" class="Background">

We have accounted for the type constructors +, ×, →, and ≃ (and hence
＝ if we assume univalence). The last two types to account for in our
spartan MLTT are Π and Σ.

</a><a id="12664" class="Markup">\begin{code}</a>

<a id="12678" class="Keyword">open</a> <a id="12683" class="Keyword">import</a> <a id="12690" href="UF.PropIndexedPiSigma.html" class="Module">UF.PropIndexedPiSigma</a>

<a id="Σ-construction"></a><a id="12713" href="Fin.ArithmeticViaEquivalence.html#12713" class="Function">Σ-construction</a> <a id="12728" class="Symbol">:</a> <a id="12730" class="Symbol">(</a><a id="12731" href="Fin.ArithmeticViaEquivalence.html#12731" class="Bound">n</a> <a id="12733" class="Symbol">:</a> <a id="12735" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12736" class="Symbol">)</a> <a id="12738" class="Symbol">(</a><a id="12739" href="Fin.ArithmeticViaEquivalence.html#12739" class="Bound">a</a> <a id="12741" class="Symbol">:</a> <a id="12743" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12747" href="Fin.ArithmeticViaEquivalence.html#12731" class="Bound">n</a> <a id="12749" class="Symbol">→</a> <a id="12751" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12752" class="Symbol">)</a>
               <a id="12769" class="Symbol">→</a> <a id="12771" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12773" href="Fin.ArithmeticViaEquivalence.html#12773" class="Bound">k</a> <a id="12775" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12777" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="12779" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12781" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12785" href="Fin.ArithmeticViaEquivalence.html#12773" class="Bound">k</a> <a id="12787" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12789" class="Symbol">(</a><a id="12790" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12792" href="Fin.ArithmeticViaEquivalence.html#12792" class="Bound">i</a> <a id="12794" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12796" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12800" href="Fin.ArithmeticViaEquivalence.html#12731" class="Bound">n</a> <a id="12802" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12804" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12808" class="Symbol">(</a><a id="12809" href="Fin.ArithmeticViaEquivalence.html#12739" class="Bound">a</a> <a id="12811" href="Fin.ArithmeticViaEquivalence.html#12792" class="Bound">i</a><a id="12812" class="Symbol">))</a>
<a id="12815" href="Fin.ArithmeticViaEquivalence.html#12713" class="Function">Σ-construction</a> <a id="12830" class="Number">0</a> <a id="12832" href="Fin.ArithmeticViaEquivalence.html#12832" class="Bound">a</a> <a id="12834" class="Symbol">=</a> <a id="12836" class="Number">0</a> <a id="12838" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12840" class="Symbol">(</a><a id="12841" href="Fin.Type.html#157" class="Function">Fin</a> <a id="12845" class="Number">0</a>                    <a id="12866" href="UF.Equiv.html#3062" class="Function Operator">≃⟨by-definition⟩</a>
                         <a id="12908" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>                        <a id="12933" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12936" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="12942" class="Symbol">(</a><a id="12943" href="UF.PropIndexedPiSigma.html#2952" class="Function">empty-indexed-sum-is-𝟘</a> <a id="12966" href="MLTT.Pi.html#444" class="Function">id</a><a id="12968" class="Symbol">)</a> <a id="12970" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                         <a id="12997" class="Symbol">(</a><a id="12998" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13000" href="Fin.ArithmeticViaEquivalence.html#13000" class="Bound">i</a> <a id="13002" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13004" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="13006" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13008" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13012" class="Symbol">(</a><a id="13013" href="Fin.ArithmeticViaEquivalence.html#12832" class="Bound">a</a> <a id="13015" href="Fin.ArithmeticViaEquivalence.html#13000" class="Bound">i</a><a id="13016" class="Symbol">))</a> <a id="13019" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="13020" class="Symbol">)</a>
<a id="13022" href="Fin.ArithmeticViaEquivalence.html#12713" class="Function">Σ-construction</a> <a id="13037" class="Symbol">(</a><a id="13038" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13043" href="Fin.ArithmeticViaEquivalence.html#13043" class="Bound">n</a><a id="13044" class="Symbol">)</a> <a id="13046" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13048" class="Symbol">=</a> <a id="13050" href="Fin.ArithmeticViaEquivalence.html#13692" class="Function">g</a>
 <a id="13053" class="Keyword">where</a>
  <a id="13061" href="Fin.ArithmeticViaEquivalence.html#13061" class="Function">IH</a> <a id="13064" class="Symbol">:</a> <a id="13066" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13068" href="Fin.ArithmeticViaEquivalence.html#13068" class="Bound">k</a> <a id="13070" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13072" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="13074" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13076" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13080" href="Fin.ArithmeticViaEquivalence.html#13068" class="Bound">k</a> <a id="13082" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13084" class="Symbol">(</a><a id="13085" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13087" href="Fin.ArithmeticViaEquivalence.html#13087" class="Bound">i</a> <a id="13089" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13091" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13095" href="Fin.ArithmeticViaEquivalence.html#13043" class="Bound">n</a> <a id="13097" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13099" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13103" class="Symbol">(</a><a id="13104" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13106" class="Symbol">(</a><a id="13107" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="13111" href="Fin.ArithmeticViaEquivalence.html#13087" class="Bound">i</a><a id="13112" class="Symbol">)))</a>
  <a id="13118" href="Fin.ArithmeticViaEquivalence.html#13061" class="Function">IH</a> <a id="13121" class="Symbol">=</a> <a id="13123" href="Fin.ArithmeticViaEquivalence.html#12713" class="Function">Σ-construction</a> <a id="13138" href="Fin.ArithmeticViaEquivalence.html#13043" class="Bound">n</a> <a id="13140" class="Symbol">(λ</a> <a id="13143" href="Fin.ArithmeticViaEquivalence.html#13143" class="Bound">i</a> <a id="13145" class="Symbol">→</a> <a id="13147" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13149" class="Symbol">(</a><a id="13150" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="13154" href="Fin.ArithmeticViaEquivalence.html#13143" class="Bound">i</a><a id="13155" class="Symbol">))</a>
  <a id="13160" href="Fin.ArithmeticViaEquivalence.html#13160" class="Function">k</a> <a id="13162" class="Symbol">:</a> <a id="13164" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
  <a id="13168" href="Fin.ArithmeticViaEquivalence.html#13160" class="Function">k</a> <a id="13170" class="Symbol">=</a> <a id="13172" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13176" href="Fin.ArithmeticViaEquivalence.html#13061" class="Function">IH</a>
  <a id="13181" href="Fin.ArithmeticViaEquivalence.html#13181" class="Function">φ</a> <a id="13183" class="Symbol">:</a> <a id="13185" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13189" href="Fin.ArithmeticViaEquivalence.html#13160" class="Function">k</a> <a id="13191" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13193" class="Symbol">(</a><a id="13194" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13196" href="Fin.ArithmeticViaEquivalence.html#13196" class="Bound">i</a> <a id="13198" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13200" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13204" href="Fin.ArithmeticViaEquivalence.html#13043" class="Bound">n</a> <a id="13206" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13208" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13212" class="Symbol">(</a><a id="13213" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13215" class="Symbol">(</a><a id="13216" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="13220" href="Fin.ArithmeticViaEquivalence.html#13196" class="Bound">i</a><a id="13221" class="Symbol">)))</a>
  <a id="13227" href="Fin.ArithmeticViaEquivalence.html#13181" class="Function">φ</a> <a id="13229" class="Symbol">=</a> <a id="13231" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13235" href="Fin.ArithmeticViaEquivalence.html#13061" class="Function">IH</a>
  <a id="13240" href="Fin.ArithmeticViaEquivalence.html#13240" class="Function">φ&#39;</a> <a id="13243" class="Symbol">=</a> <a id="13245" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13249" class="Symbol">(</a><a id="13250" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13252" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="13254" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="13257" href="Fin.ArithmeticViaEquivalence.html#13160" class="Function">k</a><a id="13258" class="Symbol">)</a>               <a id="13274" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="13277" href="Fin.ArithmeticViaEquivalence.html#13534" class="Function">i</a> <a id="13279" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="13288" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13292" class="Symbol">(</a><a id="13293" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13295" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="13296" class="Symbol">)</a> <a id="13298" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13300" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13304" href="Fin.ArithmeticViaEquivalence.html#13160" class="Function">k</a>            <a id="13317" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="13320" href="Fin.ArithmeticViaEquivalence.html#13572" class="Function">ii</a> <a id="13323" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="13332" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13336" href="Fin.ArithmeticViaEquivalence.html#13160" class="Function">k</a> <a id="13338" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13340" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13344" class="Symbol">(</a><a id="13345" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13347" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="13348" class="Symbol">)</a>            <a id="13361" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="13364" href="Fin.ArithmeticViaEquivalence.html#13588" class="Function">iii</a> <a id="13368" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="13377" class="Symbol">(</a><a id="13378" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13380" href="Fin.ArithmeticViaEquivalence.html#13380" class="Bound">i</a> <a id="13382" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13384" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13388" href="Fin.ArithmeticViaEquivalence.html#13043" class="Bound">n</a> <a id="13390" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13392" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13396" class="Symbol">(</a><a id="13397" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13399" class="Symbol">(</a><a id="13400" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="13404" href="Fin.ArithmeticViaEquivalence.html#13380" class="Bound">i</a><a id="13405" class="Symbol">)))</a> <a id="13409" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13411" class="Symbol">(</a><a id="13412" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13414" href="Fin.ArithmeticViaEquivalence.html#13414" class="Bound">i</a> <a id="13416" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13418" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="13420" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13422" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13426" class="Symbol">(</a><a id="13427" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13429" class="Symbol">(</a><a id="13430" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13434" href="Fin.ArithmeticViaEquivalence.html#13414" class="Bound">i</a><a id="13435" class="Symbol">)))</a>
                                    <a id="13475" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="13478" href="Fin.ArithmeticViaEquivalence.html#13646" class="Function">iv</a> <a id="13481" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="13489" class="Symbol">(</a><a id="13490" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13492" href="Fin.ArithmeticViaEquivalence.html#13492" class="Bound">i</a> <a id="13494" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13496" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13500" href="Fin.ArithmeticViaEquivalence.html#13043" class="Bound">n</a> <a id="13502" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13504" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="13506" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13508" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13512" class="Symbol">(</a><a id="13513" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13515" href="Fin.ArithmeticViaEquivalence.html#13492" class="Bound">i</a><a id="13516" class="Symbol">))</a> <a id="13519" href="UF.Equiv.html#2815" class="Function Operator">■</a>
   <a id="13524" class="Keyword">where</a>
    <a id="13534" href="Fin.ArithmeticViaEquivalence.html#13534" class="Function">i</a>   <a id="13538" class="Symbol">=</a> <a id="13540" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13544" class="Symbol">(</a><a id="13545" href="Fin.ArithmeticViaEquivalence.html#4370" class="Function">+construction</a> <a id="13559" class="Symbol">(</a><a id="13560" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13562" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="13563" class="Symbol">)</a> <a id="13565" href="Fin.ArithmeticViaEquivalence.html#13160" class="Function">k</a><a id="13566" class="Symbol">)</a>
    <a id="13572" href="Fin.ArithmeticViaEquivalence.html#13572" class="Function">ii</a>  <a id="13576" class="Symbol">=</a> <a id="13578" href="UF.EquivalenceExamples.html#8138" class="Function">+comm</a>
    <a id="13588" href="Fin.ArithmeticViaEquivalence.html#13588" class="Function">iii</a> <a id="13592" class="Symbol">=</a> <a id="13594" href="UF.EquivalenceExamples.html#10107" class="Function">+-cong</a> <a id="13601" href="Fin.ArithmeticViaEquivalence.html#13181" class="Function">φ</a> <a id="13603" class="Symbol">(</a><a id="13604" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="13610" class="Symbol">(</a><a id="13611" href="UF.PropIndexedPiSigma.html#2857" class="Function">prop-indexed-sum</a> <a id="13628" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="13630" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a><a id="13639" class="Symbol">))</a>
    <a id="13646" href="Fin.ArithmeticViaEquivalence.html#13646" class="Function">iv</a>  <a id="13650" class="Symbol">=</a> <a id="13652" href="UF.EquivalenceExamples.html#5214" class="Function">Σ+-split</a> <a id="13661" class="Symbol">(</a><a id="13662" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13666" href="Fin.ArithmeticViaEquivalence.html#13043" class="Bound">n</a><a id="13667" class="Symbol">)</a> <a id="13669" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="13671" class="Symbol">(λ</a> <a id="13674" href="Fin.ArithmeticViaEquivalence.html#13674" class="Bound">i</a> <a id="13676" class="Symbol">→</a> <a id="13678" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13682" class="Symbol">(</a><a id="13683" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13685" href="Fin.ArithmeticViaEquivalence.html#13674" class="Bound">i</a><a id="13686" class="Symbol">))</a>

  <a id="13692" href="Fin.ArithmeticViaEquivalence.html#13692" class="Function">g</a> <a id="13694" class="Symbol">:</a> <a id="13696" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13698" href="Fin.ArithmeticViaEquivalence.html#13698" class="Bound">k&#39;</a> <a id="13701" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13703" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="13705" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13707" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13711" href="Fin.ArithmeticViaEquivalence.html#13698" class="Bound">k&#39;</a> <a id="13714" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13716" class="Symbol">(</a><a id="13717" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13719" href="Fin.ArithmeticViaEquivalence.html#13719" class="Bound">i</a> <a id="13721" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13723" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13727" class="Symbol">(</a><a id="13728" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13733" href="Fin.ArithmeticViaEquivalence.html#13043" class="Bound">n</a><a id="13734" class="Symbol">)</a> <a id="13736" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13738" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13742" class="Symbol">(</a><a id="13743" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13745" href="Fin.ArithmeticViaEquivalence.html#13719" class="Bound">i</a><a id="13746" class="Symbol">))</a>
  <a id="13751" href="Fin.ArithmeticViaEquivalence.html#13692" class="Function">g</a> <a id="13753" class="Symbol">=</a> <a id="13755" href="Fin.ArithmeticViaEquivalence.html#13046" class="Bound">a</a> <a id="13757" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="13759" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="13762" href="Fin.ArithmeticViaEquivalence.html#13160" class="Function">k</a> <a id="13764" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13766" href="Fin.ArithmeticViaEquivalence.html#13240" class="Function">φ&#39;</a>

<a id="13770" class="Markup">\end{code}</a><a id="13780" class="Background">

The numerical sum:

</a><a id="13802" class="Markup">\begin{code}</a>

<a id="∑"></a><a id="13816" href="Fin.ArithmeticViaEquivalence.html#13816" class="Function">∑</a> <a id="13818" class="Symbol">:</a> <a id="13820" class="Symbol">{</a><a id="13821" href="Fin.ArithmeticViaEquivalence.html#13821" class="Bound">n</a> <a id="13823" class="Symbol">:</a> <a id="13825" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13826" class="Symbol">}</a> <a id="13828" class="Symbol">→</a> <a id="13830" class="Symbol">(</a><a id="13831" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13835" href="Fin.ArithmeticViaEquivalence.html#13821" class="Bound">n</a> <a id="13837" class="Symbol">→</a> <a id="13839" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13840" class="Symbol">)</a> <a id="13842" class="Symbol">→</a> <a id="13844" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="13846" href="Fin.ArithmeticViaEquivalence.html#13816" class="Function">∑</a> <a id="13848" class="Symbol">{</a><a id="13849" href="Fin.ArithmeticViaEquivalence.html#13849" class="Bound">n</a><a id="13850" class="Symbol">}</a> <a id="13852" href="Fin.ArithmeticViaEquivalence.html#13852" class="Bound">a</a> <a id="13854" class="Symbol">=</a> <a id="13856" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13860" class="Symbol">(</a><a id="13861" href="Fin.ArithmeticViaEquivalence.html#12713" class="Function">Σ-construction</a> <a id="13876" href="Fin.ArithmeticViaEquivalence.html#13849" class="Bound">n</a> <a id="13878" href="Fin.ArithmeticViaEquivalence.html#13852" class="Bound">a</a><a id="13879" class="Symbol">)</a>

<a id="∑-property"></a><a id="13882" href="Fin.ArithmeticViaEquivalence.html#13882" class="Function">∑-property</a> <a id="13893" class="Symbol">:</a> <a id="13895" class="Symbol">{</a><a id="13896" href="Fin.ArithmeticViaEquivalence.html#13896" class="Bound">n</a> <a id="13898" class="Symbol">:</a> <a id="13900" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13901" class="Symbol">}</a> <a id="13903" class="Symbol">(</a><a id="13904" href="Fin.ArithmeticViaEquivalence.html#13904" class="Bound">a</a> <a id="13906" class="Symbol">:</a> <a id="13908" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13912" href="Fin.ArithmeticViaEquivalence.html#13896" class="Bound">n</a> <a id="13914" class="Symbol">→</a> <a id="13916" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13917" class="Symbol">)</a> <a id="13919" class="Symbol">→</a> <a id="13921" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13925" class="Symbol">(</a><a id="13926" href="Fin.ArithmeticViaEquivalence.html#13816" class="Function">∑</a> <a id="13928" href="Fin.ArithmeticViaEquivalence.html#13904" class="Bound">a</a><a id="13929" class="Symbol">)</a> <a id="13931" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13933" class="Symbol">(</a><a id="13934" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13936" href="Fin.ArithmeticViaEquivalence.html#13936" class="Bound">i</a> <a id="13938" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13940" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13944" href="Fin.ArithmeticViaEquivalence.html#13896" class="Bound">n</a> <a id="13946" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13948" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13952" class="Symbol">(</a><a id="13953" href="Fin.ArithmeticViaEquivalence.html#13904" class="Bound">a</a> <a id="13955" href="Fin.ArithmeticViaEquivalence.html#13936" class="Bound">i</a><a id="13956" class="Symbol">))</a>
<a id="13959" href="Fin.ArithmeticViaEquivalence.html#13882" class="Function">∑-property</a> <a id="13970" class="Symbol">{</a><a id="13971" href="Fin.ArithmeticViaEquivalence.html#13971" class="Bound">n</a><a id="13972" class="Symbol">}</a> <a id="13974" href="Fin.ArithmeticViaEquivalence.html#13974" class="Bound">a</a> <a id="13976" class="Symbol">=</a> <a id="13978" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13982" class="Symbol">(</a><a id="13983" href="Fin.ArithmeticViaEquivalence.html#12713" class="Function">Σ-construction</a> <a id="13998" href="Fin.ArithmeticViaEquivalence.html#13971" class="Bound">n</a> <a id="14000" href="Fin.ArithmeticViaEquivalence.html#13974" class="Bound">a</a><a id="14001" class="Symbol">)</a>

<a id="14004" class="Markup">\end{code}</a><a id="14014" class="Background">

Which is characterized by its usual inductive definition:

</a><a id="14075" class="Markup">\begin{code}</a>

<a id="∑-base"></a><a id="14089" href="Fin.ArithmeticViaEquivalence.html#14089" class="Function">∑-base</a> <a id="14096" class="Symbol">:</a> <a id="14098" class="Symbol">(</a><a id="14099" href="Fin.ArithmeticViaEquivalence.html#14099" class="Bound">a</a> <a id="14101" class="Symbol">:</a> <a id="14103" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14107" class="Number">0</a> <a id="14109" class="Symbol">→</a> <a id="14111" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14112" class="Symbol">)</a>
       <a id="14121" class="Symbol">→</a> <a id="14123" href="Fin.ArithmeticViaEquivalence.html#13816" class="Function">∑</a> <a id="14125" href="Fin.ArithmeticViaEquivalence.html#14099" class="Bound">a</a> <a id="14127" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14129" class="Number">0</a>
<a id="14131" href="Fin.ArithmeticViaEquivalence.html#14089" class="Function">∑-base</a> <a id="14138" href="Fin.ArithmeticViaEquivalence.html#14138" class="Bound">a</a> <a id="14140" class="Symbol">=</a> <a id="14142" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="∑-step"></a><a id="14148" href="Fin.ArithmeticViaEquivalence.html#14148" class="Function">∑-step</a> <a id="14155" class="Symbol">:</a> <a id="14157" class="Symbol">{</a><a id="14158" href="Fin.ArithmeticViaEquivalence.html#14158" class="Bound">n</a> <a id="14160" class="Symbol">:</a> <a id="14162" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14163" class="Symbol">}</a> <a id="14165" class="Symbol">(</a><a id="14166" href="Fin.ArithmeticViaEquivalence.html#14166" class="Bound">a</a> <a id="14168" class="Symbol">:</a> <a id="14170" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14174" class="Symbol">(</a><a id="14175" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14180" href="Fin.ArithmeticViaEquivalence.html#14158" class="Bound">n</a><a id="14181" class="Symbol">)</a> <a id="14183" class="Symbol">→</a> <a id="14185" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14186" class="Symbol">)</a>
       <a id="14195" class="Symbol">→</a> <a id="14197" href="Fin.ArithmeticViaEquivalence.html#13816" class="Function">∑</a> <a id="14199" href="Fin.ArithmeticViaEquivalence.html#14166" class="Bound">a</a> <a id="14201" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14203" href="Fin.ArithmeticViaEquivalence.html#14166" class="Bound">a</a> <a id="14205" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="14207" href="Fin.ArithmeticViaEquivalence.html#4918" class="Function Operator">+&#39;</a> <a id="14210" href="Fin.ArithmeticViaEquivalence.html#13816" class="Function">∑</a> <a id="14212" class="Symbol">(</a><a id="14213" href="Fin.ArithmeticViaEquivalence.html#14166" class="Bound">a</a> <a id="14215" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14217" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="14220" class="Symbol">)</a>
<a id="14222" href="Fin.ArithmeticViaEquivalence.html#14148" class="Function">∑-step</a> <a id="14229" class="Symbol">{</a><a id="14230" href="Fin.ArithmeticViaEquivalence.html#14230" class="Bound">n</a><a id="14231" class="Symbol">}</a> <a id="14233" href="Fin.ArithmeticViaEquivalence.html#14233" class="Bound">a</a> <a id="14235" class="Symbol">=</a> <a id="14237" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="14243" class="Markup">\end{code}</a><a id="14253" class="Background">

For Π we need function extensionality:

</a><a id="14295" class="Markup">\begin{code}</a>

<a id="14309" class="Keyword">module</a> <a id="14316" href="Fin.ArithmeticViaEquivalence.html#14316" class="Module">_</a> <a id="14318" class="Symbol">(</a><a id="14319" href="Fin.ArithmeticViaEquivalence.html#14319" class="Bound">fe</a> <a id="14322" class="Symbol">:</a> <a id="14324" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14331" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="14334" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="14336" class="Symbol">)</a> <a id="14338" class="Keyword">where</a>

 <a id="14346" href="Fin.ArithmeticViaEquivalence.html#14346" class="Function">Π-construction</a> <a id="14361" class="Symbol">:</a> <a id="14363" class="Symbol">(</a><a id="14364" href="Fin.ArithmeticViaEquivalence.html#14364" class="Bound">n</a> <a id="14366" class="Symbol">:</a> <a id="14368" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14369" class="Symbol">)</a> <a id="14371" class="Symbol">(</a><a id="14372" href="Fin.ArithmeticViaEquivalence.html#14372" class="Bound">a</a> <a id="14374" class="Symbol">:</a> <a id="14376" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14380" href="Fin.ArithmeticViaEquivalence.html#14364" class="Bound">n</a> <a id="14382" class="Symbol">→</a> <a id="14384" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14385" class="Symbol">)</a>
                <a id="14403" class="Symbol">→</a> <a id="14405" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14407" href="Fin.ArithmeticViaEquivalence.html#14407" class="Bound">k</a> <a id="14409" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14411" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="14413" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14415" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14419" href="Fin.ArithmeticViaEquivalence.html#14407" class="Bound">k</a> <a id="14421" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14423" class="Symbol">(</a><a id="14424" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="14426" href="Fin.ArithmeticViaEquivalence.html#14426" class="Bound">i</a> <a id="14428" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="14430" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14434" href="Fin.ArithmeticViaEquivalence.html#14364" class="Bound">n</a> <a id="14436" href="MLTT.Pi.html#321" class="Function">,</a> <a id="14438" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14442" class="Symbol">(</a><a id="14443" href="Fin.ArithmeticViaEquivalence.html#14372" class="Bound">a</a> <a id="14445" href="Fin.ArithmeticViaEquivalence.html#14426" class="Bound">i</a><a id="14446" class="Symbol">))</a>
 <a id="14450" href="Fin.ArithmeticViaEquivalence.html#14346" class="Function">Π-construction</a> <a id="14465" class="Number">0</a> <a id="14467" href="Fin.ArithmeticViaEquivalence.html#14467" class="Bound">a</a> <a id="14469" class="Symbol">=</a> <a id="14471" class="Number">1</a> <a id="14473" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14475" class="Symbol">(</a><a id="14476" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14480" class="Number">1</a>                     <a id="14502" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14505" href="Fin.ArithmeticViaEquivalence.html#14756" class="Function">i</a> <a id="14507" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                          <a id="14535" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="14537" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14539" href="MLTT.Unit.html#129" class="Record">𝟙</a>                     <a id="14561" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14564" href="Fin.ArithmeticViaEquivalence.html#14774" class="Function">ii</a> <a id="14567" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                          <a id="14595" href="MLTT.Unit.html#129" class="Record">𝟙</a>                         <a id="14621" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14624" href="Fin.ArithmeticViaEquivalence.html#14794" class="Function">iii</a> <a id="14628" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                          <a id="14656" class="Symbol">(</a><a id="14657" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="14659" href="Fin.ArithmeticViaEquivalence.html#14659" class="Bound">i</a> <a id="14661" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="14663" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="14665" href="MLTT.Pi.html#321" class="Function">,</a> <a id="14667" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14671" class="Symbol">(</a><a id="14672" href="Fin.ArithmeticViaEquivalence.html#14467" class="Bound">a</a> <a id="14674" href="Fin.ArithmeticViaEquivalence.html#14659" class="Bound">i</a><a id="14675" class="Symbol">))</a>     <a id="14682" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14685" href="Fin.ArithmeticViaEquivalence.html#14844" class="Function">iv</a> <a id="14688" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                          <a id="14716" class="Symbol">(</a><a id="14717" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="14719" href="Fin.ArithmeticViaEquivalence.html#14719" class="Bound">i</a> <a id="14721" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="14723" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14727" class="Number">0</a> <a id="14729" href="MLTT.Pi.html#321" class="Function">,</a> <a id="14731" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14735" class="Symbol">(</a><a id="14736" href="Fin.ArithmeticViaEquivalence.html#14467" class="Bound">a</a> <a id="14738" href="Fin.ArithmeticViaEquivalence.html#14719" class="Bound">i</a><a id="14739" class="Symbol">))</a> <a id="14742" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="14743" class="Symbol">)</a>
  <a id="14747" class="Keyword">where</a>
   <a id="14756" href="Fin.ArithmeticViaEquivalence.html#14756" class="Function">i</a>   <a id="14760" class="Symbol">=</a> <a id="14762" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="14769" class="Symbol">_</a>
   <a id="14774" href="Fin.ArithmeticViaEquivalence.html#14774" class="Function">ii</a>  <a id="14778" class="Symbol">=</a> <a id="14780" href="UF.EquivalenceExamples.html#9089" class="Function">𝟘-lneutral</a>
   <a id="14794" href="Fin.ArithmeticViaEquivalence.html#14794" class="Function">iii</a> <a id="14798" class="Symbol">=</a> <a id="14800" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="14806" class="Symbol">(</a><a id="14807" href="UF.PropIndexedPiSigma.html#1488" class="Function">empty-indexed-product-is-𝟙</a> <a id="14834" href="Fin.ArithmeticViaEquivalence.html#14319" class="Bound">fe</a> <a id="14837" href="MLTT.Pi.html#444" class="Function">id</a><a id="14839" class="Symbol">)</a>
   <a id="14844" href="Fin.ArithmeticViaEquivalence.html#14844" class="Function">iv</a>  <a id="14848" class="Symbol">=</a> <a id="14850" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="14857" class="Symbol">_</a>

 <a id="14861" href="Fin.ArithmeticViaEquivalence.html#14346" class="Function">Π-construction</a> <a id="14876" class="Symbol">(</a><a id="14877" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14882" href="Fin.ArithmeticViaEquivalence.html#14882" class="Bound">n</a><a id="14883" class="Symbol">)</a> <a id="14885" href="Fin.ArithmeticViaEquivalence.html#14885" class="Bound">a</a> <a id="14887" class="Symbol">=</a> <a id="14889" href="Fin.ArithmeticViaEquivalence.html#15532" class="Function">g</a>
  <a id="14893" class="Keyword">where</a>
   <a id="14902" href="Fin.ArithmeticViaEquivalence.html#14902" class="Function">IH</a> <a id="14905" class="Symbol">:</a> <a id="14907" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14909" href="Fin.ArithmeticViaEquivalence.html#14909" class="Bound">k</a> <a id="14911" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14913" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="14915" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14917" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14921" href="Fin.ArithmeticViaEquivalence.html#14909" class="Bound">k</a> <a id="14923" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14925" class="Symbol">(</a><a id="14926" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="14928" href="Fin.ArithmeticViaEquivalence.html#14928" class="Bound">i</a> <a id="14930" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="14932" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14936" href="Fin.ArithmeticViaEquivalence.html#14882" class="Bound">n</a> <a id="14938" href="MLTT.Pi.html#321" class="Function">,</a> <a id="14940" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14944" class="Symbol">(</a><a id="14945" href="Fin.ArithmeticViaEquivalence.html#14885" class="Bound">a</a> <a id="14947" class="Symbol">(</a><a id="14948" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="14952" href="Fin.ArithmeticViaEquivalence.html#14928" class="Bound">i</a><a id="14953" class="Symbol">)))</a>
   <a id="14960" href="Fin.ArithmeticViaEquivalence.html#14902" class="Function">IH</a> <a id="14963" class="Symbol">=</a> <a id="14965" href="Fin.ArithmeticViaEquivalence.html#14346" class="Function">Π-construction</a> <a id="14980" href="Fin.ArithmeticViaEquivalence.html#14882" class="Bound">n</a> <a id="14982" class="Symbol">(λ</a> <a id="14985" href="Fin.ArithmeticViaEquivalence.html#14985" class="Bound">i</a> <a id="14987" class="Symbol">→</a> <a id="14989" href="Fin.ArithmeticViaEquivalence.html#14885" class="Bound">a</a> <a id="14991" class="Symbol">(</a><a id="14992" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="14996" href="Fin.ArithmeticViaEquivalence.html#14985" class="Bound">i</a><a id="14997" class="Symbol">))</a>
   <a id="15003" href="Fin.ArithmeticViaEquivalence.html#15003" class="Function">k</a> <a id="15005" class="Symbol">:</a> <a id="15007" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
   <a id="15012" href="Fin.ArithmeticViaEquivalence.html#15003" class="Function">k</a> <a id="15014" class="Symbol">=</a> <a id="15016" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15020" href="Fin.ArithmeticViaEquivalence.html#14902" class="Function">IH</a>
   <a id="15026" href="Fin.ArithmeticViaEquivalence.html#15026" class="Function">φ</a> <a id="15028" class="Symbol">:</a> <a id="15030" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15034" href="Fin.ArithmeticViaEquivalence.html#15003" class="Function">k</a> <a id="15036" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="15038" class="Symbol">(</a><a id="15039" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="15041" href="Fin.ArithmeticViaEquivalence.html#15041" class="Bound">i</a> <a id="15043" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="15045" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15049" href="Fin.ArithmeticViaEquivalence.html#14882" class="Bound">n</a> <a id="15051" href="MLTT.Pi.html#321" class="Function">,</a> <a id="15053" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15057" class="Symbol">(</a><a id="15058" href="Fin.ArithmeticViaEquivalence.html#14885" class="Bound">a</a> <a id="15060" class="Symbol">(</a><a id="15061" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="15065" href="Fin.ArithmeticViaEquivalence.html#15041" class="Bound">i</a><a id="15066" class="Symbol">)))</a>
   <a id="15073" href="Fin.ArithmeticViaEquivalence.html#15026" class="Function">φ</a> <a id="15075" class="Symbol">=</a> <a id="15077" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15081" href="Fin.ArithmeticViaEquivalence.html#14902" class="Function">IH</a>
   <a id="15087" href="Fin.ArithmeticViaEquivalence.html#15087" class="Function">φ&#39;</a> <a id="15090" class="Symbol">=</a> <a id="15092" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15096" class="Symbol">(</a><a id="15097" href="Fin.ArithmeticViaEquivalence.html#14885" class="Bound">a</a> <a id="15099" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="15101" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="15104" href="Fin.ArithmeticViaEquivalence.html#15003" class="Function">k</a><a id="15105" class="Symbol">)</a>                <a id="15122" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="15125" href="Fin.ArithmeticViaEquivalence.html#15393" class="Function">i</a> <a id="15127" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="15137" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15141" class="Symbol">(</a><a id="15142" href="Fin.ArithmeticViaEquivalence.html#14885" class="Bound">a</a> <a id="15144" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="15145" class="Symbol">)</a> <a id="15147" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15149" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15153" href="Fin.ArithmeticViaEquivalence.html#15003" class="Function">k</a>             <a id="15167" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="15170" href="Fin.ArithmeticViaEquivalence.html#15432" class="Function">ii</a> <a id="15173" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="15183" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15187" href="Fin.ArithmeticViaEquivalence.html#15003" class="Function">k</a> <a id="15189" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15191" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15195" class="Symbol">(</a><a id="15196" href="Fin.ArithmeticViaEquivalence.html#14885" class="Bound">a</a> <a id="15198" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="15199" class="Symbol">)</a>             <a id="15213" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="15216" href="Fin.ArithmeticViaEquivalence.html#15449" class="Function">iii</a> <a id="15220" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="15230" class="Symbol">(</a><a id="15231" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="15233" href="Fin.ArithmeticViaEquivalence.html#15233" class="Bound">i</a> <a id="15235" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="15237" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15241" href="Fin.ArithmeticViaEquivalence.html#14882" class="Bound">n</a> <a id="15243" href="MLTT.Pi.html#321" class="Function">,</a> <a id="15245" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15249" class="Symbol">(</a><a id="15250" href="Fin.ArithmeticViaEquivalence.html#14885" class="Bound">a</a> <a id="15252" class="Symbol">(</a><a id="15253" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="15257" href="Fin.ArithmeticViaEquivalence.html#15233" class="Bound">i</a><a id="15258" class="Symbol">)))</a> <a id="15262" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15264" class="Symbol">(</a><a id="15265" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="15267" href="Fin.ArithmeticViaEquivalence.html#15267" class="Bound">i</a> <a id="15269" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="15271" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="15273" href="MLTT.Pi.html#321" class="Function">,</a> <a id="15275" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15279" class="Symbol">(</a><a id="15280" href="Fin.ArithmeticViaEquivalence.html#14885" class="Bound">a</a> <a id="15282" class="Symbol">(</a><a id="15283" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15287" href="Fin.ArithmeticViaEquivalence.html#15267" class="Bound">i</a><a id="15288" class="Symbol">)))</a>
                                      <a id="15330" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="15333" href="Fin.ArithmeticViaEquivalence.html#15515" class="Function">iv</a> <a id="15336" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="15346" class="Symbol">(</a><a id="15347" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="15349" href="Fin.ArithmeticViaEquivalence.html#15349" class="Bound">i</a> <a id="15351" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="15353" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15357" href="Fin.ArithmeticViaEquivalence.html#14882" class="Bound">n</a> <a id="15359" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="15361" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="15363" href="MLTT.Pi.html#321" class="Function">,</a> <a id="15365" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15369" class="Symbol">(</a><a id="15370" href="Fin.ArithmeticViaEquivalence.html#14885" class="Bound">a</a> <a id="15372" href="Fin.ArithmeticViaEquivalence.html#15349" class="Bound">i</a><a id="15373" class="Symbol">))</a> <a id="15376" href="UF.Equiv.html#2815" class="Function Operator">■</a>
    <a id="15382" class="Keyword">where</a>
     <a id="15393" href="Fin.ArithmeticViaEquivalence.html#15393" class="Function">i</a>   <a id="15397" class="Symbol">=</a> <a id="15399" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15403" class="Symbol">(</a><a id="15404" href="Fin.ArithmeticViaEquivalence.html#5959" class="Function">×construction</a> <a id="15418" class="Symbol">(</a><a id="15419" href="Fin.ArithmeticViaEquivalence.html#14885" class="Bound">a</a> <a id="15421" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="15422" class="Symbol">)</a> <a id="15424" href="Fin.ArithmeticViaEquivalence.html#15003" class="Function">k</a><a id="15425" class="Symbol">)</a>
     <a id="15432" href="Fin.ArithmeticViaEquivalence.html#15432" class="Function">ii</a>  <a id="15436" class="Symbol">=</a> <a id="15438" href="UF.EquivalenceExamples.html#11805" class="Function">×comm</a>
     <a id="15449" href="Fin.ArithmeticViaEquivalence.html#15449" class="Function">iii</a> <a id="15453" class="Symbol">=</a> <a id="15455" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="15462" href="Fin.ArithmeticViaEquivalence.html#15026" class="Function">φ</a> <a id="15464" class="Symbol">(</a><a id="15465" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="15471" class="Symbol">(</a><a id="15472" href="UF.PropIndexedPiSigma.html#1326" class="Function">prop-indexed-product</a> <a id="15493" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15495" href="Fin.ArithmeticViaEquivalence.html#14319" class="Bound">fe</a> <a id="15498" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a><a id="15507" class="Symbol">))</a>
     <a id="15515" href="Fin.ArithmeticViaEquivalence.html#15515" class="Function">iv</a>  <a id="15519" class="Symbol">=</a> <a id="15521" href="UF.EquivalenceExamples.html#13537" class="Function">Π×+</a> <a id="15525" href="Fin.ArithmeticViaEquivalence.html#14319" class="Bound">fe</a>

   <a id="15532" href="Fin.ArithmeticViaEquivalence.html#15532" class="Function">g</a> <a id="15534" class="Symbol">:</a> <a id="15536" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15538" href="Fin.ArithmeticViaEquivalence.html#15538" class="Bound">k&#39;</a> <a id="15541" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15543" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15545" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15547" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15551" href="Fin.ArithmeticViaEquivalence.html#15538" class="Bound">k&#39;</a> <a id="15554" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="15556" class="Symbol">(</a><a id="15557" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="15559" href="Fin.ArithmeticViaEquivalence.html#15559" class="Bound">i</a> <a id="15561" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="15563" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15567" class="Symbol">(</a><a id="15568" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="15573" href="Fin.ArithmeticViaEquivalence.html#14882" class="Bound">n</a><a id="15574" class="Symbol">)</a> <a id="15576" href="MLTT.Pi.html#321" class="Function">,</a> <a id="15578" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15582" class="Symbol">(</a><a id="15583" href="Fin.ArithmeticViaEquivalence.html#14885" class="Bound">a</a> <a id="15585" href="Fin.ArithmeticViaEquivalence.html#15559" class="Bound">i</a><a id="15586" class="Symbol">))</a>
   <a id="15592" href="Fin.ArithmeticViaEquivalence.html#15532" class="Function">g</a> <a id="15594" class="Symbol">=</a> <a id="15596" href="Fin.ArithmeticViaEquivalence.html#14885" class="Bound">a</a> <a id="15598" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="15600" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="15603" href="Fin.ArithmeticViaEquivalence.html#15003" class="Function">k</a> <a id="15605" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15607" href="Fin.ArithmeticViaEquivalence.html#15087" class="Function">φ&#39;</a>

 <a id="15612" href="Fin.ArithmeticViaEquivalence.html#15612" class="Function">∏</a> <a id="15614" class="Symbol">:</a> <a id="15616" class="Symbol">{</a><a id="15617" href="Fin.ArithmeticViaEquivalence.html#15617" class="Bound">n</a> <a id="15619" class="Symbol">:</a> <a id="15621" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15622" class="Symbol">}</a> <a id="15624" class="Symbol">→</a> <a id="15626" class="Symbol">(</a><a id="15627" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15631" href="Fin.ArithmeticViaEquivalence.html#15617" class="Bound">n</a> <a id="15633" class="Symbol">→</a> <a id="15635" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15636" class="Symbol">)</a> <a id="15638" class="Symbol">→</a> <a id="15640" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
 <a id="15643" href="Fin.ArithmeticViaEquivalence.html#15612" class="Function">∏</a> <a id="15645" class="Symbol">{</a><a id="15646" href="Fin.ArithmeticViaEquivalence.html#15646" class="Bound">n</a><a id="15647" class="Symbol">}</a> <a id="15649" href="Fin.ArithmeticViaEquivalence.html#15649" class="Bound">a</a> <a id="15651" class="Symbol">=</a> <a id="15653" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15657" class="Symbol">(</a><a id="15658" href="Fin.ArithmeticViaEquivalence.html#14346" class="Function">Π-construction</a> <a id="15673" href="Fin.ArithmeticViaEquivalence.html#15646" class="Bound">n</a> <a id="15675" href="Fin.ArithmeticViaEquivalence.html#15649" class="Bound">a</a><a id="15676" class="Symbol">)</a>

 <a id="15680" href="Fin.ArithmeticViaEquivalence.html#15680" class="Function">∏-property</a> <a id="15691" class="Symbol">:</a> <a id="15693" class="Symbol">{</a><a id="15694" href="Fin.ArithmeticViaEquivalence.html#15694" class="Bound">n</a> <a id="15696" class="Symbol">:</a> <a id="15698" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15699" class="Symbol">}</a> <a id="15701" class="Symbol">(</a><a id="15702" href="Fin.ArithmeticViaEquivalence.html#15702" class="Bound">a</a> <a id="15704" class="Symbol">:</a> <a id="15706" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15710" href="Fin.ArithmeticViaEquivalence.html#15694" class="Bound">n</a> <a id="15712" class="Symbol">→</a> <a id="15714" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15715" class="Symbol">)</a> <a id="15717" class="Symbol">→</a> <a id="15719" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15723" class="Symbol">(</a><a id="15724" href="Fin.ArithmeticViaEquivalence.html#15612" class="Function">∏</a> <a id="15726" href="Fin.ArithmeticViaEquivalence.html#15702" class="Bound">a</a><a id="15727" class="Symbol">)</a> <a id="15729" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="15731" class="Symbol">(</a><a id="15732" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="15734" href="Fin.ArithmeticViaEquivalence.html#15734" class="Bound">i</a> <a id="15736" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="15738" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15742" href="Fin.ArithmeticViaEquivalence.html#15694" class="Bound">n</a> <a id="15744" href="MLTT.Pi.html#321" class="Function">,</a> <a id="15746" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15750" class="Symbol">(</a><a id="15751" href="Fin.ArithmeticViaEquivalence.html#15702" class="Bound">a</a> <a id="15753" href="Fin.ArithmeticViaEquivalence.html#15734" class="Bound">i</a><a id="15754" class="Symbol">))</a>
 <a id="15758" href="Fin.ArithmeticViaEquivalence.html#15680" class="Function">∏-property</a> <a id="15769" class="Symbol">{</a><a id="15770" href="Fin.ArithmeticViaEquivalence.html#15770" class="Bound">n</a><a id="15771" class="Symbol">}</a> <a id="15773" href="Fin.ArithmeticViaEquivalence.html#15773" class="Bound">a</a> <a id="15775" class="Symbol">=</a> <a id="15777" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15781" class="Symbol">(</a><a id="15782" href="Fin.ArithmeticViaEquivalence.html#14346" class="Function">Π-construction</a> <a id="15797" href="Fin.ArithmeticViaEquivalence.html#15770" class="Bound">n</a> <a id="15799" href="Fin.ArithmeticViaEquivalence.html#15773" class="Bound">a</a><a id="15800" class="Symbol">)</a>

 <a id="15804" href="Fin.ArithmeticViaEquivalence.html#15804" class="Function">∏-base</a> <a id="15811" class="Symbol">:</a> <a id="15813" class="Symbol">(</a><a id="15814" href="Fin.ArithmeticViaEquivalence.html#15814" class="Bound">a</a> <a id="15816" class="Symbol">:</a> <a id="15818" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15822" class="Number">0</a> <a id="15824" class="Symbol">→</a> <a id="15826" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15827" class="Symbol">)</a>
        <a id="15837" class="Symbol">→</a> <a id="15839" href="Fin.ArithmeticViaEquivalence.html#15612" class="Function">∏</a> <a id="15841" href="Fin.ArithmeticViaEquivalence.html#15814" class="Bound">a</a> <a id="15843" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15845" class="Number">1</a>
 <a id="15848" href="Fin.ArithmeticViaEquivalence.html#15804" class="Function">∏-base</a> <a id="15855" href="Fin.ArithmeticViaEquivalence.html#15855" class="Bound">a</a> <a id="15857" class="Symbol">=</a> <a id="15859" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="15866" href="Fin.ArithmeticViaEquivalence.html#15866" class="Function">∏-step</a> <a id="15873" class="Symbol">:</a> <a id="15875" class="Symbol">{</a><a id="15876" href="Fin.ArithmeticViaEquivalence.html#15876" class="Bound">n</a> <a id="15878" class="Symbol">:</a> <a id="15880" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15881" class="Symbol">}</a> <a id="15883" class="Symbol">(</a><a id="15884" href="Fin.ArithmeticViaEquivalence.html#15884" class="Bound">a</a> <a id="15886" class="Symbol">:</a> <a id="15888" href="Fin.Type.html#157" class="Function">Fin</a> <a id="15892" class="Symbol">(</a><a id="15893" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="15898" href="Fin.ArithmeticViaEquivalence.html#15876" class="Bound">n</a><a id="15899" class="Symbol">)</a> <a id="15901" class="Symbol">→</a> <a id="15903" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15904" class="Symbol">)</a>
        <a id="15914" class="Symbol">→</a> <a id="15916" href="Fin.ArithmeticViaEquivalence.html#15612" class="Function">∏</a> <a id="15918" href="Fin.ArithmeticViaEquivalence.html#15884" class="Bound">a</a> <a id="15920" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15922" href="Fin.ArithmeticViaEquivalence.html#15884" class="Bound">a</a> <a id="15924" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="15926" href="Fin.ArithmeticViaEquivalence.html#6476" class="Function Operator">×&#39;</a> <a id="15929" href="Fin.ArithmeticViaEquivalence.html#15612" class="Function">∏</a> <a id="15931" class="Symbol">(</a><a id="15932" href="Fin.ArithmeticViaEquivalence.html#15884" class="Bound">a</a> <a id="15934" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="15936" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="15939" class="Symbol">)</a>
 <a id="15942" href="Fin.ArithmeticViaEquivalence.html#15866" class="Function">∏-step</a> <a id="15949" class="Symbol">{</a><a id="15950" href="Fin.ArithmeticViaEquivalence.html#15950" class="Bound">n</a><a id="15951" class="Symbol">}</a> <a id="15953" href="Fin.ArithmeticViaEquivalence.html#15953" class="Bound">a</a> <a id="15955" class="Symbol">=</a> <a id="15957" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="15963" class="Markup">\end{code}</a><a id="15973" class="Background">

In order to avoid the use of the commutativity of + and × to get the
natural inductive constructions of ∑ and ∏, it would have been better
to have defined Fin(succ n) = 𝟙 + Fin n. In retrospect, this
definition seems more natural in general.

TODO: Corollary. If X is a type and A is an X-indexed family of types,
and if X is finite and A x is finite for every x : X, then the types Σ A
and Π A are finite.
</a></pre></body></html>

==> anc/html/Fin.Bishop.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Fin.Bishop</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 8th December 2019.

</a><a id="37" class="Markup">\begin{code}</a>

<a id="51" class="Symbol">{-#</a> <a id="55" class="Keyword">OPTIONS</a> <a id="63" class="Pragma">--safe</a> <a id="70" class="Pragma">--without-K</a> <a id="82" class="Symbol">#-}</a>

<a id="87" class="Keyword">module</a> <a id="94" href="Fin.Bishop.html" class="Module">Fin.Bishop</a> <a id="105" class="Keyword">where</a>

<a id="112" class="Keyword">open</a> <a id="117" class="Keyword">import</a> <a id="124" href="Fin.Properties.html" class="Module">Fin.Properties</a>
<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Fin.Type.html" class="Module">Fin.Type</a>
<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="185" class="Keyword">open</a> <a id="190" class="Keyword">import</a> <a id="197" href="UF.Base.html" class="Module">UF.Base</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="241" class="Keyword">open</a> <a id="246" class="Keyword">import</a> <a id="253" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="UF.UniverseEmbedding.html" class="Module">UF.UniverseEmbedding</a>

<a id="486" class="Markup">\end{code}</a><a id="496" class="Background">

One defines a type to be finite, in univalent mathematics, if it is
isomorphic to Fin n for some n. But one has to be careful to express
this, if we want finiteness to be property rather than structure, with
a suitably chosen notion of existence.

The following is structure rather than property. It amounts to the
type of finite linear orders on X.

</a><a id="849" class="Markup">\begin{code}</a>

<a id="finite-linear-order"></a><a id="863" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="883" class="Symbol">:</a> <a id="885" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="887" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="889" class="Symbol">→</a> <a id="891" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="893" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="895" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="915" href="Fin.Bishop.html#915" class="Bound">X</a> <a id="917" class="Symbol">=</a> <a id="919" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="921" href="Fin.Bishop.html#921" class="Bound">n</a> <a id="923" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="925" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="927" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="929" href="Fin.Bishop.html#915" class="Bound">X</a> <a id="931" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="933" href="Fin.Type.html#157" class="Function">Fin</a> <a id="937" href="Fin.Bishop.html#921" class="Bound">n</a>

<a id="940" class="Markup">\end{code}</a><a id="950" class="Background">

There are two ways of making 𝟙 + 𝟙 into a linear order. We choose the
following one.

</a><a id="1038" class="Markup">\begin{code}</a>

<a id="𝟙+𝟙-natural-finite-linear-order"></a><a id="1052" href="Fin.Bishop.html#1052" class="Function">𝟙+𝟙-natural-finite-linear-order</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="1106" class="Symbol">(</a><a id="1107" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1109" class="Symbol">{</a><a id="1110" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1111" class="Symbol">}</a> <a id="1113" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1115" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1117" class="Symbol">{</a><a id="1118" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1119" class="Symbol">})</a>
<a id="1122" href="Fin.Bishop.html#1052" class="Function">𝟙+𝟙-natural-finite-linear-order</a> <a id="1154" class="Symbol">{</a><a id="1155" href="Fin.Bishop.html#1155" class="Bound">𝓤</a><a id="1156" class="Symbol">}</a> <a id="1158" class="Symbol">=</a> <a id="1160" class="Number">2</a> <a id="1162" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1164" href="Fin.Bishop.html#1301" class="Function">g</a>
 <a id="1167" class="Keyword">where</a>
  <a id="1175" href="Fin.Bishop.html#1175" class="Function">f</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1181" class="Symbol">{</a><a id="1182" href="Fin.Bishop.html#1155" class="Bound">𝓤</a><a id="1183" class="Symbol">}</a> <a id="1185" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1187" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1189" class="Symbol">{</a><a id="1190" href="Fin.Bishop.html#1155" class="Bound">𝓤</a><a id="1191" class="Symbol">}</a> <a id="1193" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1195" class="Symbol">(</a><a id="1196" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="1198" class="Symbol">{</a><a id="1199" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="1201" class="Symbol">}</a> <a id="1203" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1205" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1207" class="Symbol">{</a><a id="1208" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="1210" class="Symbol">})</a> <a id="1213" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1215" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1217" class="Symbol">{</a><a id="1218" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="1220" class="Symbol">}</a>
  <a id="1224" href="Fin.Bishop.html#1175" class="Function">f</a> <a id="1226" class="Symbol">=</a> <a id="1228" href="UF.EquivalenceExamples.html#10107" class="Function">+-cong</a> <a id="1235" href="UF.EquivalenceExamples.html#9340" class="Function">𝟘-lneutral&#39;&#39;</a> <a id="1248" href="UF.EquivalenceExamples.html#8596" class="Function">one-𝟙-only</a>

  <a id="1262" href="Fin.Bishop.html#1262" class="Function">f&#39;</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1269" class="Symbol">{</a><a id="1270" href="Fin.Bishop.html#1155" class="Bound">𝓤</a><a id="1271" class="Symbol">}</a> <a id="1273" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1275" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1277" class="Symbol">{</a><a id="1278" href="Fin.Bishop.html#1155" class="Bound">𝓤</a><a id="1279" class="Symbol">}</a> <a id="1281" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1283" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1287" class="Number">2</a>
  <a id="1291" href="Fin.Bishop.html#1262" class="Function">f&#39;</a> <a id="1294" class="Symbol">=</a> <a id="1296" href="Fin.Bishop.html#1175" class="Function">f</a>

  <a id="1301" href="Fin.Bishop.html#1301" class="Function">g</a> <a id="1303" class="Symbol">:</a> <a id="1305" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1307" class="Symbol">{</a><a id="1308" href="Fin.Bishop.html#1155" class="Bound">𝓤</a><a id="1309" class="Symbol">}</a> <a id="1311" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1313" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1315" class="Symbol">{</a><a id="1316" href="Fin.Bishop.html#1155" class="Bound">𝓤</a><a id="1317" class="Symbol">}</a> <a id="1319" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1321" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1325" class="Number">2</a>
  <a id="1329" href="Fin.Bishop.html#1301" class="Function">g</a> <a id="1331" class="Symbol">=</a> <a id="1333" href="UF.EquivalenceExamples.html#8138" class="Function">+comm</a> <a id="1339" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="1341" href="Fin.Bishop.html#1262" class="Function">f&#39;</a>

  <a id="1347" href="Fin.Bishop.html#1347" class="Function">observation</a> <a id="1359" class="Symbol">:</a> <a id="1361" class="Symbol">(</a><a id="1362" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="1364" href="Fin.Bishop.html#1301" class="Function">g</a> <a id="1366" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="1368" class="Symbol">(</a><a id="1369" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1373" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="1374" class="Symbol">)</a> <a id="1376" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1378" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="1379" class="Symbol">)</a> <a id="1381" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1383" class="Symbol">(</a><a id="1384" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="1386" href="Fin.Bishop.html#1301" class="Function">g</a> <a id="1388" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="1390" class="Symbol">(</a><a id="1391" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1395" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="1396" class="Symbol">)</a> <a id="1398" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1400" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a><a id="1401" class="Symbol">)</a>
  <a id="1405" href="Fin.Bishop.html#1347" class="Function">observation</a> <a id="1417" class="Symbol">=</a> <a id="1419" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1424" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1426" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="1432" class="Markup">\end{code}</a><a id="1442" class="Background">

Exercise: If X ≃ Fin n, then the type finite-linear-order X has n! elements (solved
elsewhere in TypeTopology).

</a><a id="1557" class="Markup">\begin{code}</a>

<a id="type-of-linear-orders-is-ℕ"></a><a id="1571" href="Fin.Bishop.html#1571" class="Function">type-of-linear-orders-is-ℕ</a> <a id="1598" class="Symbol">:</a> <a id="1600" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="1611" class="Symbol">→</a> <a id="1613" class="Symbol">(</a><a id="1614" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1616" href="Fin.Bishop.html#1616" class="Bound">X</a> <a id="1618" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1620" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1622" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1624" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1626" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="1646" href="Fin.Bishop.html#1616" class="Bound">X</a><a id="1647" class="Symbol">)</a> <a id="1649" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1651" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="1653" href="Fin.Bishop.html#1571" class="Function">type-of-linear-orders-is-ℕ</a> <a id="1680" class="Symbol">{</a><a id="1681" href="Fin.Bishop.html#1681" class="Bound">𝓤</a><a id="1682" class="Symbol">}</a> <a id="1684" href="Fin.Bishop.html#1684" class="Bound">ua</a> <a id="1687" class="Symbol">=</a>
  <a id="1691" class="Symbol">(</a><a id="1692" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1694" href="Fin.Bishop.html#1694" class="Bound">X</a> <a id="1696" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1698" href="Fin.Bishop.html#1681" class="Bound">𝓤</a> <a id="1700" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1702" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1704" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1706" href="Fin.Bishop.html#1706" class="Bound">n</a> <a id="1708" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1710" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1712" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1714" href="Fin.Bishop.html#1694" class="Bound">X</a> <a id="1716" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1718" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1722" href="Fin.Bishop.html#1706" class="Bound">n</a><a id="1723" class="Symbol">)</a>          <a id="1734" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="1737" href="Fin.Bishop.html#2005" class="Function">i</a> <a id="1739" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="1743" class="Symbol">(</a><a id="1744" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1746" href="Fin.Bishop.html#1746" class="Bound">X</a> <a id="1748" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1750" href="Fin.Bishop.html#1681" class="Bound">𝓤</a> <a id="1752" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1754" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1756" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1758" href="Fin.Bishop.html#1758" class="Bound">n</a> <a id="1760" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1762" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1764" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1766" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1770" href="Fin.Bishop.html#1758" class="Bound">n</a> <a id="1772" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1774" href="Fin.Bishop.html#1746" class="Bound">X</a><a id="1775" class="Symbol">)</a>          <a id="1786" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="1789" href="Fin.Bishop.html#2052" class="Function">ii</a> <a id="1792" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="1796" class="Symbol">(</a><a id="1797" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1799" href="Fin.Bishop.html#1799" class="Bound">X</a> <a id="1801" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1803" href="Fin.Bishop.html#1681" class="Bound">𝓤</a> <a id="1805" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1807" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1809" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1811" href="Fin.Bishop.html#1811" class="Bound">n</a> <a id="1813" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1815" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1817" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1819" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="1824" href="Fin.Bishop.html#1681" class="Bound">𝓤</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1831" href="Fin.Bishop.html#1811" class="Bound">n</a><a id="1832" class="Symbol">)</a> <a id="1834" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1836" href="Fin.Bishop.html#1799" class="Bound">X</a><a id="1837" class="Symbol">)</a> <a id="1839" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="1842" href="Fin.Bishop.html#2124" class="Function">iii</a> <a id="1846" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="1850" class="Symbol">(</a><a id="1851" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1853" href="Fin.Bishop.html#1853" class="Bound">X</a> <a id="1855" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1857" href="Fin.Bishop.html#1681" class="Bound">𝓤</a> <a id="1859" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1861" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1863" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1865" href="Fin.Bishop.html#1865" class="Bound">n</a> <a id="1867" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1869" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1871" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1873" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="1878" href="Fin.Bishop.html#1681" class="Bound">𝓤</a> <a id="1880" class="Symbol">(</a><a id="1881" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1885" href="Fin.Bishop.html#1865" class="Bound">n</a><a id="1886" class="Symbol">)</a> <a id="1888" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1890" href="Fin.Bishop.html#1853" class="Bound">X</a><a id="1891" class="Symbol">)</a> <a id="1893" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="1896" href="Fin.Bishop.html#2209" class="Function">iv</a> <a id="1899" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="1903" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>                                         <a id="1945" href="UF.Equiv.html#2815" class="Function Operator">■</a>
 <a id="1948" class="Keyword">where</a>
  <a id="1956" href="Fin.Bishop.html#1956" class="Function">fe</a> <a id="1959" class="Symbol">:</a> <a id="1961" href="UF.FunExt.html#996" class="Function">FunExt</a>
  <a id="1970" href="Fin.Bishop.html#1956" class="Function">fe</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="1999" href="Fin.Bishop.html#1684" class="Bound">ua</a>

  <a id="2005" href="Fin.Bishop.html#2005" class="Function">i</a>   <a id="2009" class="Symbol">=</a> <a id="2011" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="2018" class="Symbol">(λ</a> <a id="2021" href="Fin.Bishop.html#2021" class="Bound">X</a> <a id="2023" class="Symbol">→</a> <a id="2025" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="2032" class="Symbol">(λ</a> <a id="2035" href="Fin.Bishop.html#2035" class="Bound">n</a> <a id="2037" class="Symbol">→</a> <a id="2039" href="UF.Equiv-FunExt.html#9309" class="Function">≃-Sym</a> <a id="2045" href="Fin.Bishop.html#1956" class="Function">fe</a><a id="2047" class="Symbol">))</a>
  <a id="2052" href="Fin.Bishop.html#2052" class="Function">ii</a>  <a id="2056" class="Symbol">=</a> <a id="2058" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="2065" class="Symbol">(λ</a> <a id="2068" href="Fin.Bishop.html#2068" class="Bound">X</a> <a id="2070" class="Symbol">→</a> <a id="2072" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="2079" class="Symbol">(λ</a> <a id="2082" href="Fin.Bishop.html#2082" class="Bound">n</a> <a id="2084" class="Symbol">→</a> <a id="2086" href="UF.Equiv-FunExt.html#11957" class="Function">≃-cong-left</a> <a id="2098" href="Fin.Bishop.html#1956" class="Function">fe</a> <a id="2101" class="Symbol">(</a><a id="2102" href="UF.UniverseEmbedding.html#3639" class="Function">≃-Lift</a> <a id="2109" href="Fin.Bishop.html#1681" class="Bound">𝓤</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2116" href="Fin.Bishop.html#2082" class="Bound">n</a><a id="2117" class="Symbol">))))</a>
  <a id="2124" href="Fin.Bishop.html#2124" class="Function">iii</a> <a id="2128" class="Symbol">=</a> <a id="2130" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="2137" class="Symbol">(λ</a> <a id="2140" href="Fin.Bishop.html#2140" class="Bound">X</a> <a id="2142" class="Symbol">→</a> <a id="2144" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="2151" class="Symbol">(λ</a> <a id="2154" href="Fin.Bishop.html#2154" class="Bound">n</a> <a id="2156" class="Symbol">→</a> <a id="2158" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="2164" class="Symbol">(</a><a id="2165" href="UF.Univalence.html#1986" class="Function">univalence-≃</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Fin.Bishop.html#1684" class="Bound">ua</a> <a id="2182" href="Fin.Bishop.html#1681" class="Bound">𝓤</a><a id="2183" class="Symbol">)</a> <a id="2185" class="Symbol">(</a><a id="2186" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="2191" href="Fin.Bishop.html#1681" class="Bound">𝓤</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2198" href="Fin.Bishop.html#2154" class="Bound">n</a><a id="2199" class="Symbol">))</a> <a id="2202" href="Fin.Bishop.html#2140" class="Bound">X</a><a id="2203" class="Symbol">)))</a>
  <a id="2209" href="Fin.Bishop.html#2209" class="Function">iv</a>  <a id="2213" class="Symbol">=</a> <a id="2215" href="UF.EquivalenceExamples.html#28103" class="Function">total-fiber-is-domain</a> <a id="2237" class="Symbol">(</a><a id="2238" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="2243" href="Fin.Bishop.html#1681" class="Bound">𝓤</a> <a id="2245" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2247" href="Fin.Type.html#157" class="Function">Fin</a><a id="2250" class="Symbol">)</a>

<a id="2253" class="Markup">\end{code}</a><a id="2263" class="Background">

Hence one considers the following notion of finiteness, which is
property rather than structure:

</a><a id="2363" class="Markup">\begin{code}</a>

<a id="2377" class="Keyword">module</a> <a id="finiteness"></a><a id="2384" href="Fin.Bishop.html#2384" class="Module">finiteness</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Fin.Bishop.html#2396" class="Bound">pt</a> <a id="2399" class="Symbol">:</a> <a id="2401" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="2432" class="Symbol">)</a> <a id="2434" class="Keyword">where</a>

 <a id="2442" class="Keyword">open</a> <a id="2447" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="2471" href="Fin.Bishop.html#2396" class="Bound">pt</a>

 <a id="finiteness._has-cardinality_"></a><a id="2476" href="Fin.Bishop.html#2476" class="Function Operator">_has-cardinality_</a> <a id="2494" class="Symbol">:</a> <a id="2496" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2498" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2500" class="Symbol">→</a> <a id="2502" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="2504" class="Symbol">→</a> <a id="2506" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2508" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2511" href="Fin.Bishop.html#2511" class="Bound">X</a> <a id="2513" href="Fin.Bishop.html#2476" class="Function Operator">has-cardinality</a> <a id="2529" href="Fin.Bishop.html#2529" class="Bound">n</a> <a id="2531" class="Symbol">=</a> <a id="2533" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2535" href="Fin.Bishop.html#2511" class="Bound">X</a> <a id="2537" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2539" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2543" href="Fin.Bishop.html#2529" class="Bound">n</a> <a id="2545" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>

 <a id="finiteness.is-finite"></a><a id="2549" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="2559" class="Symbol">:</a> <a id="2561" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2563" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2565" class="Symbol">→</a> <a id="2567" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2569" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2572" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="2582" href="Fin.Bishop.html#2582" class="Bound">X</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2588" href="Fin.Bishop.html#2588" class="Bound">n</a> <a id="2590" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2592" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="2594" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2596" href="Fin.Bishop.html#2582" class="Bound">X</a> <a id="2598" href="Fin.Bishop.html#2476" class="Function Operator">has-cardinality</a> <a id="2614" href="Fin.Bishop.html#2588" class="Bound">n</a>

 <a id="finiteness.cardinality"></a><a id="2618" href="Fin.Bishop.html#2618" class="Function">cardinality</a> <a id="2630" class="Symbol">:</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Fin.Bishop.html#2633" class="Bound">X</a> <a id="2635" class="Symbol">:</a> <a id="2637" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2639" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2641" class="Symbol">)</a> <a id="2643" class="Symbol">→</a> <a id="2645" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="2655" href="Fin.Bishop.html#2633" class="Bound">X</a> <a id="2657" class="Symbol">→</a> <a id="2659" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
 <a id="2662" href="Fin.Bishop.html#2618" class="Function">cardinality</a> <a id="2674" href="Fin.Bishop.html#2674" class="Bound">X</a> <a id="2676" class="Symbol">=</a> <a id="2678" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="finiteness.cardinality-≃"></a><a id="2684" href="Fin.Bishop.html#2684" class="Function">cardinality-≃</a> <a id="2698" class="Symbol">:</a> <a id="2700" class="Symbol">(</a><a id="2701" href="Fin.Bishop.html#2701" class="Bound">X</a> <a id="2703" class="Symbol">:</a> <a id="2705" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2707" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2709" class="Symbol">)</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Fin.Bishop.html#2712" class="Bound">φ</a> <a id="2714" class="Symbol">:</a> <a id="2716" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="2726" href="Fin.Bishop.html#2701" class="Bound">X</a><a id="2727" class="Symbol">)</a> <a id="2729" class="Symbol">→</a> <a id="2731" href="Fin.Bishop.html#2701" class="Bound">X</a> <a id="2733" href="Fin.Bishop.html#2476" class="Function Operator">has-cardinality</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Fin.Bishop.html#2618" class="Function">cardinality</a> <a id="2762" href="Fin.Bishop.html#2701" class="Bound">X</a> <a id="2764" href="Fin.Bishop.html#2712" class="Bound">φ</a><a id="2765" class="Symbol">)</a>
 <a id="2768" href="Fin.Bishop.html#2684" class="Function">cardinality-≃</a> <a id="2782" href="Fin.Bishop.html#2782" class="Bound">X</a> <a id="2784" class="Symbol">=</a> <a id="2786" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

 <a id="finiteness.being-finite-is-prop"></a><a id="2792" href="Fin.Bishop.html#2792" class="Function">being-finite-is-prop</a> <a id="2813" class="Symbol">:</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Fin.Bishop.html#2816" class="Bound">X</a> <a id="2818" class="Symbol">:</a> <a id="2820" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2822" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2824" class="Symbol">)</a> <a id="2826" class="Symbol">→</a> <a id="2828" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2836" class="Symbol">(</a><a id="2837" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="2847" href="Fin.Bishop.html#2816" class="Bound">X</a><a id="2848" class="Symbol">)</a>
 <a id="2851" href="Fin.Bishop.html#2792" class="Function">being-finite-is-prop</a> <a id="2872" href="Fin.Bishop.html#2872" class="Bound">X</a> <a id="2874" class="Symbol">(</a><a id="2875" href="Fin.Bishop.html#2875" class="Bound">m</a> <a id="2877" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2879" href="Fin.Bishop.html#2879" class="Bound">d</a><a id="2880" class="Symbol">)</a> <a id="2882" class="Symbol">(</a><a id="2883" href="Fin.Bishop.html#2883" class="Bound">n</a> <a id="2885" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2887" href="Fin.Bishop.html#2887" class="Bound">e</a><a id="2888" class="Symbol">)</a> <a id="2890" class="Symbol">=</a> <a id="2892" href="Fin.Bishop.html#3089" class="Function">γ</a>
  <a id="2896" class="Keyword">where</a>
   <a id="2905" href="Fin.Bishop.html#2905" class="Function">α</a> <a id="2907" class="Symbol">:</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Fin.Bishop.html#2910" class="Bound">m</a> <a id="2912" href="Fin.Bishop.html#2912" class="Bound">n</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2917" class="Symbol">)</a> <a id="2919" class="Symbol">→</a> <a id="2921" href="Fin.Bishop.html#2872" class="Bound">X</a> <a id="2923" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2925" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2929" href="Fin.Bishop.html#2910" class="Bound">m</a> <a id="2931" class="Symbol">→</a> <a id="2933" href="Fin.Bishop.html#2872" class="Bound">X</a> <a id="2935" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2937" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2941" href="Fin.Bishop.html#2912" class="Bound">n</a> <a id="2943" class="Symbol">→</a> <a id="2945" href="Fin.Bishop.html#2910" class="Bound">m</a> <a id="2947" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2949" href="Fin.Bishop.html#2912" class="Bound">n</a>
   <a id="2954" href="Fin.Bishop.html#2905" class="Function">α</a> <a id="2956" href="Fin.Bishop.html#2956" class="Bound">m</a> <a id="2958" href="Fin.Bishop.html#2958" class="Bound">n</a> <a id="2960" href="Fin.Bishop.html#2960" class="Bound">d</a> <a id="2962" href="Fin.Bishop.html#2962" class="Bound">e</a> <a id="2964" class="Symbol">=</a> <a id="2966" href="Fin.Properties.html#1837" class="Function">Fin-lc</a> <a id="2973" href="Fin.Bishop.html#2956" class="Bound">m</a> <a id="2975" href="Fin.Bishop.html#2958" class="Bound">n</a> <a id="2977" class="Symbol">(</a><a id="2978" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="2984" href="Fin.Bishop.html#2960" class="Bound">d</a> <a id="2986" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="2988" href="Fin.Bishop.html#2962" class="Bound">e</a><a id="2989" class="Symbol">)</a>

   <a id="2995" href="Fin.Bishop.html#2995" class="Function">β</a> <a id="2997" class="Symbol">:</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Fin.Bishop.html#3000" class="Bound">m</a> <a id="3002" href="Fin.Bishop.html#3002" class="Bound">n</a> <a id="3004" class="Symbol">:</a> <a id="3006" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">→</a> <a id="3011" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="3013" href="Fin.Bishop.html#2872" class="Bound">X</a> <a id="3015" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3017" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3021" href="Fin.Bishop.html#3000" class="Bound">m</a> <a id="3023" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="3025" class="Symbol">→</a> <a id="3027" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="3029" href="Fin.Bishop.html#2872" class="Bound">X</a> <a id="3031" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3033" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3037" href="Fin.Bishop.html#3002" class="Bound">n</a> <a id="3039" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="3041" class="Symbol">→</a> <a id="3043" href="Fin.Bishop.html#3000" class="Bound">m</a> <a id="3045" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3047" href="Fin.Bishop.html#3002" class="Bound">n</a>
   <a id="3052" href="Fin.Bishop.html#2995" class="Function">β</a> <a id="3054" href="Fin.Bishop.html#3054" class="Bound">m</a> <a id="3056" href="Fin.Bishop.html#3056" class="Bound">n</a> <a id="3058" class="Symbol">=</a> <a id="3060" href="UF.PropTrunc.html#1904" class="Function">∥∥-rec₂</a> <a id="3068" href="UF.DiscreteAndSeparated.html#22991" class="Function">ℕ-is-set</a> <a id="3077" class="Symbol">(</a><a id="3078" href="Fin.Bishop.html#2905" class="Function">α</a> <a id="3080" href="Fin.Bishop.html#3054" class="Bound">m</a> <a id="3082" href="Fin.Bishop.html#3056" class="Bound">n</a><a id="3083" class="Symbol">)</a>

   <a id="3089" href="Fin.Bishop.html#3089" class="Function">γ</a> <a id="3091" class="Symbol">:</a> <a id="3093" href="Fin.Bishop.html#2875" class="Bound">m</a> <a id="3095" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3097" href="Fin.Bishop.html#2879" class="Bound">d</a> <a id="3099" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3101" href="Fin.Bishop.html#2883" class="Bound">n</a> <a id="3103" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3105" href="Fin.Bishop.html#2887" class="Bound">e</a>
   <a id="3110" href="Fin.Bishop.html#3089" class="Function">γ</a> <a id="3112" class="Symbol">=</a> <a id="3114" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="3121" class="Symbol">(</a><a id="3122" href="Fin.Bishop.html#2995" class="Function">β</a> <a id="3124" href="Fin.Bishop.html#2875" class="Bound">m</a> <a id="3126" href="Fin.Bishop.html#2883" class="Bound">n</a> <a id="3128" href="Fin.Bishop.html#2879" class="Bound">d</a> <a id="3130" href="Fin.Bishop.html#2887" class="Bound">e</a> <a id="3132" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3134" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="3145" class="Symbol">_</a> <a id="3147" class="Symbol">_)</a>

<a id="3151" class="Markup">\end{code}</a><a id="3161" class="Background">

Equivalently, one can define finiteness as follows, with the
truncation outside the Σ:

</a><a id="3251" class="Markup">\begin{code}</a>

 <a id="finiteness.is-finite&#39;"></a><a id="3266" href="Fin.Bishop.html#3266" class="Function">is-finite&#39;</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3281" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3283" class="Symbol">→</a> <a id="3285" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3287" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="3290" href="Fin.Bishop.html#3266" class="Function">is-finite&#39;</a> <a id="3301" href="Fin.Bishop.html#3301" class="Bound">X</a> <a id="3303" class="Symbol">=</a> <a id="3305" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="3307" href="Fin.Bishop.html#3307" class="Bound">n</a> <a id="3309" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="3311" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3313" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="3315" href="Fin.Bishop.html#3301" class="Bound">X</a> <a id="3317" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3319" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3323" href="Fin.Bishop.html#3307" class="Bound">n</a>

 <a id="finiteness.being-finite&#39;-is-prop"></a><a id="3327" href="Fin.Bishop.html#3327" class="Function">being-finite&#39;-is-prop</a> <a id="3349" class="Symbol">:</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Fin.Bishop.html#3352" class="Bound">X</a> <a id="3354" class="Symbol">:</a> <a id="3356" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3358" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3360" class="Symbol">)</a> <a id="3362" class="Symbol">→</a> <a id="3364" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Fin.Bishop.html#3266" class="Function">is-finite&#39;</a> <a id="3384" href="Fin.Bishop.html#3352" class="Bound">X</a><a id="3385" class="Symbol">)</a>
 <a id="3388" href="Fin.Bishop.html#3327" class="Function">being-finite&#39;-is-prop</a> <a id="3410" href="Fin.Bishop.html#3410" class="Bound">X</a> <a id="3412" class="Symbol">=</a> <a id="3414" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a>

 <a id="finiteness.finite&#39;-gives-finite"></a><a id="3426" href="Fin.Bishop.html#3426" class="Function">finite&#39;-gives-finite</a> <a id="3447" class="Symbol">:</a> <a id="3449" class="Symbol">(</a><a id="3450" href="Fin.Bishop.html#3450" class="Bound">X</a> <a id="3452" class="Symbol">:</a> <a id="3454" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3456" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3458" class="Symbol">)</a> <a id="3460" class="Symbol">→</a> <a id="3462" href="Fin.Bishop.html#3266" class="Function">is-finite&#39;</a> <a id="3473" href="Fin.Bishop.html#3450" class="Bound">X</a> <a id="3475" class="Symbol">→</a> <a id="3477" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="3487" href="Fin.Bishop.html#3450" class="Bound">X</a>
 <a id="3490" href="Fin.Bishop.html#3426" class="Function">finite&#39;-gives-finite</a> <a id="3511" href="Fin.Bishop.html#3511" class="Bound">X</a> <a id="3513" class="Symbol">=</a> <a id="3515" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="3522" class="Symbol">(</a><a id="3523" href="Fin.Bishop.html#2792" class="Function">being-finite-is-prop</a> <a id="3544" href="Fin.Bishop.html#3511" class="Bound">X</a><a id="3545" class="Symbol">)</a> <a id="3547" href="Fin.Bishop.html#3560" class="Function">γ</a>
  <a id="3551" class="Keyword">where</a>
   <a id="3560" href="Fin.Bishop.html#3560" class="Function">γ</a> <a id="3562" class="Symbol">:</a> <a id="3564" class="Symbol">(</a><a id="3565" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3567" href="Fin.Bishop.html#3567" class="Bound">n</a> <a id="3569" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3571" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3573" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3575" href="Fin.Bishop.html#3511" class="Bound">X</a> <a id="3577" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3579" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3583" href="Fin.Bishop.html#3567" class="Bound">n</a><a id="3584" class="Symbol">)</a> <a id="3586" class="Symbol">→</a> <a id="3588" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3590" href="Fin.Bishop.html#3590" class="Bound">n</a> <a id="3592" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3594" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3596" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3598" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="3600" href="Fin.Bishop.html#3511" class="Bound">X</a> <a id="3602" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3604" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3608" href="Fin.Bishop.html#3590" class="Bound">n</a> <a id="3610" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
   <a id="3615" href="Fin.Bishop.html#3560" class="Function">γ</a> <a id="3617" class="Symbol">(</a><a id="3618" href="Fin.Bishop.html#3618" class="Bound">n</a> <a id="3620" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3622" href="Fin.Bishop.html#3622" class="Bound">e</a><a id="3623" class="Symbol">)</a> <a id="3625" class="Symbol">=</a> <a id="3627" href="Fin.Bishop.html#3618" class="Bound">n</a> <a id="3629" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3631" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="3633" href="Fin.Bishop.html#3622" class="Bound">e</a> <a id="3635" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

 <a id="finiteness.finite-gives-finite&#39;"></a><a id="3639" href="Fin.Bishop.html#3639" class="Function">finite-gives-finite&#39;</a> <a id="3660" class="Symbol">:</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Fin.Bishop.html#3663" class="Bound">X</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3669" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3671" class="Symbol">)</a> <a id="3673" class="Symbol">→</a> <a id="3675" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="3685" href="Fin.Bishop.html#3663" class="Bound">X</a> <a id="3687" class="Symbol">→</a> <a id="3689" href="Fin.Bishop.html#3266" class="Function">is-finite&#39;</a> <a id="3700" href="Fin.Bishop.html#3663" class="Bound">X</a>
 <a id="3703" href="Fin.Bishop.html#3639" class="Function">finite-gives-finite&#39;</a> <a id="3724" href="Fin.Bishop.html#3724" class="Bound">X</a> <a id="3726" class="Symbol">(</a><a id="3727" href="Fin.Bishop.html#3727" class="Bound">n</a> <a id="3729" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3731" href="Fin.Bishop.html#3731" class="Bound">s</a><a id="3732" class="Symbol">)</a> <a id="3734" class="Symbol">=</a> <a id="3736" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="3743" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="3754" class="Symbol">(λ</a> <a id="3757" href="Fin.Bishop.html#3757" class="Bound">e</a> <a id="3759" class="Symbol">→</a> <a id="3761" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="3763" href="Fin.Bishop.html#3727" class="Bound">n</a> <a id="3765" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3767" href="Fin.Bishop.html#3757" class="Bound">e</a> <a id="3769" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="3770" class="Symbol">)</a> <a id="3772" href="Fin.Bishop.html#3731" class="Bound">s</a>

<a id="3775" class="Markup">\end{code}</a><a id="3785" class="Background">
</a></pre></body></html>

==> anc/html/Fin.Embeddings.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Fin.Embeddings</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, sometime between 2014 and 2021.

</a><a id="50" class="Markup">\begin{code}</a>

<a id="64" class="Symbol">{-#</a> <a id="68" class="Keyword">OPTIONS</a> <a id="76" class="Pragma">--safe</a> <a id="83" class="Pragma">--without-K</a> <a id="95" class="Symbol">#-}</a>

<a id="100" class="Keyword">module</a> <a id="107" href="Fin.Embeddings.html" class="Module">Fin.Embeddings</a> <a id="122" class="Keyword">where</a>


<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Fin.Properties.html" class="Module">Fin.Properties</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Fin.Type.html" class="Module">Fin.Type</a>
<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Fin.Variation.html" class="Module">Fin.Variation</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="237" class="Keyword">open</a> <a id="242" class="Keyword">import</a> <a id="249" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Notation.CanonicalMap.html" class="Module">Notation.CanonicalMap</a>
<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>

<a id="⟦_⟧"></a><a id="377" href="Fin.Embeddings.html#377" class="Function Operator">⟦_⟧</a> <a id="381" class="Symbol">:</a> <a id="383" class="Symbol">{</a><a id="384" href="Fin.Embeddings.html#384" class="Bound">n</a> <a id="386" class="Symbol">:</a> <a id="388" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="389" class="Symbol">}</a> <a id="391" class="Symbol">→</a> <a id="393" href="Fin.Type.html#157" class="Function">Fin</a> <a id="397" href="Fin.Embeddings.html#384" class="Bound">n</a> <a id="399" class="Symbol">→</a> <a id="401" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="403" href="Fin.Embeddings.html#377" class="Function Operator">⟦_⟧</a> <a id="407" class="Symbol">{</a><a id="408" href="Fin.Embeddings.html#408" class="Bound">n</a><a id="409" class="Symbol">}</a> <a id="411" class="Symbol">=</a> <a id="413" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="417" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="419" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="429" href="Fin.Embeddings.html#408" class="Bound">n</a>

<a id="432" class="Keyword">module</a> <a id="439" href="Fin.Embeddings.html#439" class="Module">_</a> <a id="441" class="Symbol">{</a><a id="442" href="Fin.Embeddings.html#442" class="Bound">n</a> <a id="444" class="Symbol">:</a> <a id="446" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="447" class="Symbol">}</a> <a id="449" class="Keyword">where</a>

 <a id="457" class="Keyword">instance</a>
  <a id="468" href="Fin.Embeddings.html#468" class="Function">canonical-map-Fin-ℕ</a> <a id="488" class="Symbol">:</a> <a id="490" href="Notation.CanonicalMap.html#290" class="Record">Canonical-Map</a> <a id="504" class="Symbol">(</a><a id="505" href="Fin.Type.html#157" class="Function">Fin</a> <a id="509" href="Fin.Embeddings.html#442" class="Bound">n</a><a id="510" class="Symbol">)</a> <a id="512" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
  <a id="516" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="518" class="Symbol">{{</a><a id="520" href="Fin.Embeddings.html#468" class="Function">canonical-map-Fin-ℕ</a><a id="539" class="Symbol">}}</a> <a id="542" class="Symbol">=</a> <a id="544" href="Fin.Embeddings.html#377" class="Function Operator">⟦_⟧</a> <a id="548" class="Symbol">{</a><a id="549" href="Fin.Embeddings.html#442" class="Bound">n</a><a id="550" class="Symbol">}</a>

<a id="⟦⟧-property"></a><a id="553" href="Fin.Embeddings.html#553" class="Function">⟦⟧-property</a> <a id="565" class="Symbol">:</a> <a id="567" class="Symbol">{</a><a id="568" href="Fin.Embeddings.html#568" class="Bound">n</a> <a id="570" class="Symbol">:</a> <a id="572" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="573" class="Symbol">}</a> <a id="575" class="Symbol">(</a><a id="576" href="Fin.Embeddings.html#576" class="Bound">k</a> <a id="578" class="Symbol">:</a> <a id="580" href="Fin.Type.html#157" class="Function">Fin</a> <a id="584" href="Fin.Embeddings.html#568" class="Bound">n</a><a id="585" class="Symbol">)</a> <a id="587" class="Symbol">→</a> <a id="589" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="591" href="Fin.Embeddings.html#576" class="Bound">k</a> <a id="593" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a> <a id="595" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="597" href="Fin.Embeddings.html#568" class="Bound">n</a>
<a id="599" href="Fin.Embeddings.html#553" class="Function">⟦⟧-property</a> <a id="611" class="Symbol">{</a><a id="612" href="Fin.Embeddings.html#612" class="Bound">n</a><a id="613" class="Symbol">}</a> <a id="615" href="Fin.Embeddings.html#615" class="Bound">k</a> <a id="617" class="Symbol">=</a> <a id="619" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="623" class="Symbol">(</a><a id="624" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="634" href="Fin.Embeddings.html#612" class="Bound">n</a> <a id="636" href="Fin.Embeddings.html#615" class="Bound">k</a><a id="637" class="Symbol">)</a>

<a id="⟦_⟧-is-embedding"></a><a id="640" href="Fin.Embeddings.html#640" class="Function Operator">⟦_⟧-is-embedding</a> <a id="657" class="Symbol">:</a> <a id="659" class="Symbol">(</a><a id="660" href="Fin.Embeddings.html#660" class="Bound">n</a> <a id="662" class="Symbol">:</a> <a id="664" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="665" class="Symbol">)</a> <a id="667" class="Symbol">→</a> <a id="669" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="682" class="Symbol">(</a><a id="683" href="Fin.Embeddings.html#377" class="Function Operator">⟦_⟧</a> <a id="687" class="Symbol">{</a><a id="688" href="Fin.Embeddings.html#660" class="Bound">n</a><a id="689" class="Symbol">})</a>
<a id="692" href="Fin.Embeddings.html#640" class="Function Operator">⟦_⟧-is-embedding</a> <a id="709" href="Fin.Embeddings.html#709" class="Bound">n</a> <a id="711" class="Symbol">=</a> <a id="713" href="UF.Embeddings.html#1142" class="Function">∘-is-embedding</a>
                      <a id="750" class="Symbol">(</a><a id="751" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="773" class="Symbol">(</a><a id="774" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="784" href="Fin.Embeddings.html#709" class="Bound">n</a><a id="785" class="Symbol">)</a> <a id="787" class="Symbol">(</a><a id="788" href="Fin.Variation.html#1145" class="Function">Fin-prime-is-equiv</a> <a id="807" href="Fin.Embeddings.html#709" class="Bound">n</a><a id="808" class="Symbol">))</a>
                      <a id="833" class="Symbol">(</a><a id="834" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="851" class="Symbol">(λ</a> <a id="854" href="Fin.Embeddings.html#854" class="Bound">i</a> <a id="856" class="Symbol">→</a> <a id="858" href="Naturals.Order.html#4807" class="Function">&lt;-is-prop-valued</a> <a id="875" href="Fin.Embeddings.html#854" class="Bound">i</a> <a id="877" href="Fin.Embeddings.html#709" class="Bound">n</a><a id="878" class="Symbol">))</a>

<a id="⟦⟪⟫⟧-property"></a><a id="882" href="Fin.Embeddings.html#882" class="Function">⟦⟪⟫⟧-property</a> <a id="896" class="Symbol">:</a> <a id="898" class="Symbol">{</a><a id="899" href="Fin.Embeddings.html#899" class="Bound">n</a> <a id="901" class="Symbol">:</a> <a id="903" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">→</a> <a id="908" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="910" href="Fin.Properties.html#397" class="Function Operator">⟪</a> <a id="912" href="Fin.Embeddings.html#899" class="Bound">n</a> <a id="914" href="Fin.Properties.html#397" class="Function Operator">⟫</a> <a id="916" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a> <a id="918" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="920" href="Fin.Embeddings.html#899" class="Bound">n</a>
<a id="922" href="Fin.Embeddings.html#882" class="Function">⟦⟪⟫⟧-property</a> <a id="936" class="Symbol">{</a><a id="937" class="Number">0</a><a id="938" class="Symbol">}</a>      <a id="945" class="Symbol">=</a> <a id="947" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="952" href="Fin.Embeddings.html#882" class="Function">⟦⟪⟫⟧-property</a> <a id="966" class="Symbol">{</a><a id="967" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="972" href="Fin.Embeddings.html#972" class="Bound">n</a><a id="973" class="Symbol">}</a> <a id="975" class="Symbol">=</a> <a id="977" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="980" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="985" class="Symbol">(</a><a id="986" href="Fin.Embeddings.html#882" class="Function">⟦⟪⟫⟧-property</a> <a id="1000" class="Symbol">{</a><a id="1001" href="Fin.Embeddings.html#972" class="Bound">n</a><a id="1002" class="Symbol">})</a>

<a id="⟦_⟧-lc"></a><a id="1006" href="Fin.Embeddings.html#1006" class="Function Operator">⟦_⟧-lc</a> <a id="1013" class="Symbol">:</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Fin.Embeddings.html#1016" class="Bound">n</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1021" class="Symbol">)</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Fin.Embeddings.html#377" class="Function Operator">⟦_⟧</a> <a id="1047" class="Symbol">{</a><a id="1048" href="Fin.Embeddings.html#1016" class="Bound">n</a><a id="1049" class="Symbol">})</a>
<a id="1052" href="Fin.Embeddings.html#1006" class="Function Operator">⟦_⟧-lc</a> <a id="1059" href="Fin.Embeddings.html#1059" class="Bound">n</a> <a id="1061" class="Symbol">=</a> <a id="1063" href="UF.Embeddings.html#5140" class="Function">embeddings-are-lc</a> <a id="1081" href="Fin.Embeddings.html#377" class="Function Operator">⟦_⟧</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Fin.Embeddings.html#640" class="Function Operator">⟦_⟧-is-embedding</a> <a id="1103" href="Fin.Embeddings.html#1059" class="Bound">n</a><a id="1104" class="Symbol">)</a>

<a id="coerce"></a><a id="1107" href="Fin.Embeddings.html#1107" class="Function">coerce</a> <a id="1114" class="Symbol">:</a> <a id="1116" class="Symbol">{</a><a id="1117" href="Fin.Embeddings.html#1117" class="Bound">n</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1122" class="Symbol">}</a> <a id="1124" class="Symbol">{</a><a id="1125" href="Fin.Embeddings.html#1125" class="Bound">i</a> <a id="1127" class="Symbol">:</a> <a id="1129" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1133" href="Fin.Embeddings.html#1117" class="Bound">n</a><a id="1134" class="Symbol">}</a> <a id="1136" class="Symbol">→</a> <a id="1138" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1142" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="1144" href="Fin.Embeddings.html#1125" class="Bound">i</a> <a id="1146" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a> <a id="1148" class="Symbol">→</a> <a id="1150" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1154" href="Fin.Embeddings.html#1117" class="Bound">n</a>
<a id="1156" href="Fin.Embeddings.html#1107" class="Function">coerce</a> <a id="1163" class="Symbol">{</a><a id="1164" class="Number">0</a><a id="1165" class="Symbol">}</a>      <a id="1172" class="Symbol">{</a><a id="1173" href="Fin.Embeddings.html#1173" class="Bound">i</a><a id="1174" class="Symbol">}</a>     <a id="1180" href="Fin.Embeddings.html#1180" class="Bound">x</a>       <a id="1188" class="Symbol">=</a> <a id="1190" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1197" href="Fin.Embeddings.html#1173" class="Bound">i</a>
<a id="1199" href="Fin.Embeddings.html#1107" class="Function">coerce</a> <a id="1206" class="Symbol">{</a><a id="1207" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1212" href="Fin.Embeddings.html#1212" class="Bound">n</a><a id="1213" class="Symbol">}</a> <a id="1215" class="Symbol">{</a><a id="1216" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="1217" class="Symbol">}</a>     <a id="1223" href="Fin.Embeddings.html#1223" class="Bound">x</a>       <a id="1231" class="Symbol">=</a> <a id="1233" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1240" href="Fin.Embeddings.html#1223" class="Bound">x</a>
<a id="1242" href="Fin.Embeddings.html#1107" class="Function">coerce</a> <a id="1249" class="Symbol">{</a><a id="1250" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1255" href="Fin.Embeddings.html#1255" class="Bound">n</a><a id="1256" class="Symbol">}</a> <a id="1258" class="Symbol">{</a><a id="1259" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1263" href="Fin.Embeddings.html#1263" class="Bound">i</a><a id="1264" class="Symbol">}</a> <a id="1266" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="1274" class="Symbol">=</a> <a id="1276" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>
<a id="1278" href="Fin.Embeddings.html#1107" class="Function">coerce</a> <a id="1285" class="Symbol">{</a><a id="1286" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1291" href="Fin.Embeddings.html#1291" class="Bound">n</a><a id="1292" class="Symbol">}</a> <a id="1294" class="Symbol">{</a><a id="1295" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1299" href="Fin.Embeddings.html#1299" class="Bound">i</a><a id="1300" class="Symbol">}</a> <a id="1302" class="Symbol">(</a><a id="1303" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1307" href="Fin.Embeddings.html#1307" class="Bound">j</a><a id="1308" class="Symbol">)</a> <a id="1310" class="Symbol">=</a> <a id="1312" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Fin.Embeddings.html#1107" class="Function">coerce</a> <a id="1324" href="Fin.Embeddings.html#1307" class="Bound">j</a><a id="1325" class="Symbol">)</a>

<a id="coerce-lc"></a><a id="1328" href="Fin.Embeddings.html#1328" class="Function">coerce-lc</a> <a id="1338" class="Symbol">:</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Fin.Embeddings.html#1341" class="Bound">n</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">{</a><a id="1349" href="Fin.Embeddings.html#1349" class="Bound">i</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1357" href="Fin.Embeddings.html#1341" class="Bound">n</a><a id="1358" class="Symbol">}</a> <a id="1360" class="Symbol">(</a><a id="1361" href="Fin.Embeddings.html#1361" class="Bound">j</a> <a id="1363" href="Fin.Embeddings.html#1363" class="Bound">k</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1371" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="1373" href="Fin.Embeddings.html#1349" class="Bound">i</a> <a id="1375" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a><a id="1376" class="Symbol">)</a>
          <a id="1388" class="Symbol">→</a> <a id="1390" href="Fin.Embeddings.html#1107" class="Function">coerce</a> <a id="1397" class="Symbol">{</a><a id="1398" href="Fin.Embeddings.html#1341" class="Bound">n</a><a id="1399" class="Symbol">}</a> <a id="1401" class="Symbol">{</a><a id="1402" href="Fin.Embeddings.html#1349" class="Bound">i</a><a id="1403" class="Symbol">}</a> <a id="1405" href="Fin.Embeddings.html#1361" class="Bound">j</a> <a id="1407" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1409" href="Fin.Embeddings.html#1107" class="Function">coerce</a> <a id="1416" class="Symbol">{</a><a id="1417" href="Fin.Embeddings.html#1341" class="Bound">n</a><a id="1418" class="Symbol">}</a> <a id="1420" class="Symbol">{</a><a id="1421" href="Fin.Embeddings.html#1349" class="Bound">i</a><a id="1422" class="Symbol">}</a> <a id="1424" href="Fin.Embeddings.html#1363" class="Bound">k</a> <a id="1426" class="Symbol">→</a> <a id="1428" href="Fin.Embeddings.html#1361" class="Bound">j</a> <a id="1430" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1432" href="Fin.Embeddings.html#1363" class="Bound">k</a>
<a id="1434" href="Fin.Embeddings.html#1328" class="Function">coerce-lc</a> <a id="1444" class="Symbol">{</a><a id="1445" class="Number">0</a><a id="1446" class="Symbol">}</a>      <a id="1453" class="Symbol">{</a><a id="1454" href="Fin.Embeddings.html#1454" class="Bound">i</a><a id="1455" class="Symbol">}</a>     <a id="1461" href="Fin.Embeddings.html#1461" class="Bound">j</a>       <a id="1469" href="Fin.Embeddings.html#1469" class="Bound">k</a>       <a id="1477" href="Fin.Embeddings.html#1477" class="Bound">p</a> <a id="1479" class="Symbol">=</a> <a id="1481" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1488" href="Fin.Embeddings.html#1454" class="Bound">i</a>
<a id="1490" href="Fin.Embeddings.html#1328" class="Function">coerce-lc</a> <a id="1500" class="Symbol">{</a><a id="1501" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1506" href="Fin.Embeddings.html#1506" class="Bound">n</a><a id="1507" class="Symbol">}</a> <a id="1509" class="Symbol">{</a><a id="1510" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="1511" class="Symbol">}</a>     <a id="1517" href="Fin.Embeddings.html#1517" class="Bound">j</a>       <a id="1525" href="Fin.Embeddings.html#1525" class="Bound">k</a>       <a id="1533" href="Fin.Embeddings.html#1533" class="Bound">p</a> <a id="1535" class="Symbol">=</a> <a id="1537" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1544" href="Fin.Embeddings.html#1517" class="Bound">j</a>
<a id="1546" href="Fin.Embeddings.html#1328" class="Function">coerce-lc</a> <a id="1556" class="Symbol">{</a><a id="1557" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1562" href="Fin.Embeddings.html#1562" class="Bound">n</a><a id="1563" class="Symbol">}</a> <a id="1565" class="Symbol">{</a><a id="1566" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1570" href="Fin.Embeddings.html#1570" class="Bound">i</a><a id="1571" class="Symbol">}</a> <a id="1573" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="1581" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="1589" href="Fin.Embeddings.html#1589" class="Bound">p</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1598" href="Fin.Embeddings.html#1328" class="Function">coerce-lc</a> <a id="1608" class="Symbol">{</a><a id="1609" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1614" href="Fin.Embeddings.html#1614" class="Bound">n</a><a id="1615" class="Symbol">}</a> <a id="1617" class="Symbol">{</a><a id="1618" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1622" href="Fin.Embeddings.html#1622" class="Bound">i</a><a id="1623" class="Symbol">}</a> <a id="1625" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="1633" class="Symbol">(</a><a id="1634" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1638" href="Fin.Embeddings.html#1638" class="Bound">j</a><a id="1639" class="Symbol">)</a> <a id="1641" href="Fin.Embeddings.html#1641" class="Bound">p</a> <a id="1643" class="Symbol">=</a> <a id="1645" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1652" class="Symbol">(</a><a id="1653" href="MLTT.Plus-Properties.html#562" class="Function">+disjoint&#39;</a> <a id="1664" href="Fin.Embeddings.html#1641" class="Bound">p</a><a id="1665" class="Symbol">)</a>
<a id="1667" href="Fin.Embeddings.html#1328" class="Function">coerce-lc</a> <a id="1677" class="Symbol">{</a><a id="1678" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1683" href="Fin.Embeddings.html#1683" class="Bound">n</a><a id="1684" class="Symbol">}</a> <a id="1686" class="Symbol">{</a><a id="1687" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1691" href="Fin.Embeddings.html#1691" class="Bound">i</a><a id="1692" class="Symbol">}</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1699" href="Fin.Embeddings.html#1699" class="Bound">j</a><a id="1700" class="Symbol">)</a> <a id="1702" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="1710" href="Fin.Embeddings.html#1710" class="Bound">p</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1721" class="Symbol">(</a><a id="1722" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="1732" href="Fin.Embeddings.html#1710" class="Bound">p</a><a id="1733" class="Symbol">)</a>
<a id="1735" href="Fin.Embeddings.html#1328" class="Function">coerce-lc</a> <a id="1745" class="Symbol">{</a><a id="1746" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1751" href="Fin.Embeddings.html#1751" class="Bound">n</a><a id="1752" class="Symbol">}</a> <a id="1754" class="Symbol">{</a><a id="1755" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1759" href="Fin.Embeddings.html#1759" class="Bound">i</a><a id="1760" class="Symbol">}</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1767" href="Fin.Embeddings.html#1767" class="Bound">j</a><a id="1768" class="Symbol">)</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1775" href="Fin.Embeddings.html#1775" class="Bound">k</a><a id="1776" class="Symbol">)</a> <a id="1778" href="Fin.Embeddings.html#1778" class="Bound">p</a> <a id="1780" class="Symbol">=</a> <a id="1782" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1785" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Fin.Embeddings.html#1328" class="Function">coerce-lc</a> <a id="1800" class="Symbol">{</a><a id="1801" href="Fin.Embeddings.html#1751" class="Bound">n</a><a id="1802" class="Symbol">}</a> <a id="1804" href="Fin.Embeddings.html#1767" class="Bound">j</a> <a id="1806" href="Fin.Embeddings.html#1775" class="Bound">k</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Fin.Type.html#410" class="Function">suc-lc</a> <a id="1816" href="Fin.Embeddings.html#1778" class="Bound">p</a><a id="1817" class="Symbol">))</a>

<a id="incl"></a><a id="1821" href="Fin.Embeddings.html#1821" class="Function">incl</a> <a id="1826" class="Symbol">:</a> <a id="1828" class="Symbol">{</a><a id="1829" href="Fin.Embeddings.html#1829" class="Bound">n</a> <a id="1831" class="Symbol">:</a> <a id="1833" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Symbol">{</a><a id="1837" href="Fin.Embeddings.html#1837" class="Bound">k</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1842" class="Symbol">}</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Fin.Embeddings.html#1837" class="Bound">k</a> <a id="1848" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1850" href="Fin.Embeddings.html#1829" class="Bound">n</a> <a id="1852" class="Symbol">→</a> <a id="1854" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1858" href="Fin.Embeddings.html#1837" class="Bound">k</a> <a id="1860" class="Symbol">→</a> <a id="1862" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1866" href="Fin.Embeddings.html#1829" class="Bound">n</a>
<a id="1868" href="Fin.Embeddings.html#1821" class="Function">incl</a> <a id="1873" class="Symbol">{</a><a id="1874" href="Fin.Embeddings.html#1874" class="Bound">n</a><a id="1875" class="Symbol">}</a> <a id="1877" class="Symbol">{</a><a id="1878" class="Number">0</a><a id="1879" class="Symbol">}</a>      <a id="1886" href="Fin.Embeddings.html#1886" class="Bound">l</a> <a id="1888" href="Fin.Embeddings.html#1888" class="Bound">i</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1899" href="Fin.Embeddings.html#1888" class="Bound">i</a>
<a id="1901" href="Fin.Embeddings.html#1821" class="Function">incl</a> <a id="1906" class="Symbol">{</a><a id="1907" class="Number">0</a><a id="1908" class="Symbol">}</a> <a id="1910" class="Symbol">{</a><a id="1911" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1916" href="Fin.Embeddings.html#1916" class="Bound">k</a><a id="1917" class="Symbol">}</a> <a id="1919" href="Fin.Embeddings.html#1919" class="Bound">l</a> <a id="1921" href="Fin.Embeddings.html#1921" class="Bound">i</a> <a id="1923" class="Symbol">=</a> <a id="1925" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1932" href="Fin.Embeddings.html#1919" class="Bound">l</a>
<a id="1934" href="Fin.Embeddings.html#1821" class="Function">incl</a> <a id="1939" class="Symbol">{</a><a id="1940" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1945" href="Fin.Embeddings.html#1945" class="Bound">n</a><a id="1946" class="Symbol">}</a> <a id="1948" class="Symbol">{</a><a id="1949" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1954" href="Fin.Embeddings.html#1954" class="Bound">k</a><a id="1955" class="Symbol">}</a> <a id="1957" href="Fin.Embeddings.html#1957" class="Bound">l</a> <a id="1959" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="1961" class="Symbol">=</a> <a id="1963" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>
<a id="1965" href="Fin.Embeddings.html#1821" class="Function">incl</a> <a id="1970" class="Symbol">{</a><a id="1971" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1976" href="Fin.Embeddings.html#1976" class="Bound">n</a><a id="1977" class="Symbol">}</a> <a id="1979" class="Symbol">{</a><a id="1980" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1985" href="Fin.Embeddings.html#1985" class="Bound">k</a><a id="1986" class="Symbol">}</a> <a id="1988" href="Fin.Embeddings.html#1988" class="Bound">l</a> <a id="1990" class="Symbol">(</a><a id="1991" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1995" href="Fin.Embeddings.html#1995" class="Bound">i</a><a id="1996" class="Symbol">)</a> <a id="1998" class="Symbol">=</a> <a id="2000" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Fin.Embeddings.html#1821" class="Function">incl</a> <a id="2010" href="Fin.Embeddings.html#1988" class="Bound">l</a> <a id="2012" href="Fin.Embeddings.html#1995" class="Bound">i</a><a id="2013" class="Symbol">)</a>

<a id="incl-lc"></a><a id="2016" href="Fin.Embeddings.html#2016" class="Function">incl-lc</a> <a id="2024" class="Symbol">:</a> <a id="2026" class="Symbol">{</a><a id="2027" href="Fin.Embeddings.html#2027" class="Bound">n</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2032" class="Symbol">}</a> <a id="2034" class="Symbol">{</a><a id="2035" href="Fin.Embeddings.html#2035" class="Bound">k</a> <a id="2037" class="Symbol">:</a> <a id="2039" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2040" class="Symbol">}</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Fin.Embeddings.html#2043" class="Bound">l</a> <a id="2045" class="Symbol">:</a> <a id="2047" href="Fin.Embeddings.html#2035" class="Bound">k</a> <a id="2049" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2051" href="Fin.Embeddings.html#2027" class="Bound">n</a><a id="2052" class="Symbol">)</a>
        <a id="2062" class="Symbol">→</a> <a id="2064" class="Symbol">(</a><a id="2065" href="Fin.Embeddings.html#2065" class="Bound">i</a> <a id="2067" href="Fin.Embeddings.html#2067" class="Bound">j</a> <a id="2069" class="Symbol">:</a> <a id="2071" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2075" href="Fin.Embeddings.html#2035" class="Bound">k</a><a id="2076" class="Symbol">)</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Fin.Embeddings.html#1821" class="Function">incl</a> <a id="2085" href="Fin.Embeddings.html#2043" class="Bound">l</a> <a id="2087" href="Fin.Embeddings.html#2065" class="Bound">i</a> <a id="2089" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2091" href="Fin.Embeddings.html#1821" class="Function">incl</a> <a id="2096" href="Fin.Embeddings.html#2043" class="Bound">l</a> <a id="2098" href="Fin.Embeddings.html#2067" class="Bound">j</a> <a id="2100" class="Symbol">→</a> <a id="2102" href="Fin.Embeddings.html#2065" class="Bound">i</a> <a id="2104" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2106" href="Fin.Embeddings.html#2067" class="Bound">j</a>
<a id="2108" href="Fin.Embeddings.html#2016" class="Function">incl-lc</a> <a id="2116" class="Symbol">{</a><a id="2117" href="Fin.Embeddings.html#2117" class="Bound">n</a><a id="2118" class="Symbol">}</a> <a id="2120" class="Symbol">{</a><a id="2121" class="Number">0</a><a id="2122" class="Symbol">}</a>      <a id="2129" href="Fin.Embeddings.html#2129" class="Bound">l</a> <a id="2131" href="Fin.Embeddings.html#2131" class="Bound">i</a> <a id="2133" href="Fin.Embeddings.html#2133" class="Bound">j</a> <a id="2135" href="Fin.Embeddings.html#2135" class="Bound">p</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2146" href="Fin.Embeddings.html#2131" class="Bound">i</a>
<a id="2148" href="Fin.Embeddings.html#2016" class="Function">incl-lc</a> <a id="2156" class="Symbol">{</a><a id="2157" class="Number">0</a><a id="2158" class="Symbol">}</a> <a id="2160" class="Symbol">{</a><a id="2161" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2166" href="Fin.Embeddings.html#2166" class="Bound">k</a><a id="2167" class="Symbol">}</a> <a id="2169" href="Fin.Embeddings.html#2169" class="Bound">l</a> <a id="2171" href="Fin.Embeddings.html#2171" class="Bound">i</a> <a id="2173" href="Fin.Embeddings.html#2173" class="Bound">j</a> <a id="2175" href="Fin.Embeddings.html#2175" class="Bound">p</a> <a id="2177" class="Symbol">=</a> <a id="2179" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2186" href="Fin.Embeddings.html#2169" class="Bound">l</a>
<a id="2188" href="Fin.Embeddings.html#2016" class="Function">incl-lc</a> <a id="2196" class="Symbol">{</a><a id="2197" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2202" href="Fin.Embeddings.html#2202" class="Bound">n</a><a id="2203" class="Symbol">}</a> <a id="2205" class="Symbol">{</a><a id="2206" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2211" href="Fin.Embeddings.html#2211" class="Bound">k</a><a id="2212" class="Symbol">}</a> <a id="2214" href="Fin.Embeddings.html#2214" class="Bound">l</a> <a id="2216" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="2224" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="2232" href="Fin.Embeddings.html#2232" class="Bound">p</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2241" href="Fin.Embeddings.html#2016" class="Function">incl-lc</a> <a id="2249" class="Symbol">{</a><a id="2250" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2255" href="Fin.Embeddings.html#2255" class="Bound">n</a><a id="2256" class="Symbol">}</a> <a id="2258" class="Symbol">{</a><a id="2259" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2264" href="Fin.Embeddings.html#2264" class="Bound">k</a><a id="2265" class="Symbol">}</a> <a id="2267" href="Fin.Embeddings.html#2267" class="Bound">l</a> <a id="2269" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="2277" class="Symbol">(</a><a id="2278" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2282" href="Fin.Embeddings.html#2282" class="Bound">j</a><a id="2283" class="Symbol">)</a> <a id="2285" href="Fin.Embeddings.html#2285" class="Bound">p</a> <a id="2287" class="Symbol">=</a> <a id="2289" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Fin.Properties.html#874" class="Function">positive-not-𝟎</a> <a id="2312" class="Symbol">(</a><a id="2313" href="Fin.Embeddings.html#2285" class="Bound">p</a> <a id="2315" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2317" class="Symbol">))</a>
<a id="2320" href="Fin.Embeddings.html#2016" class="Function">incl-lc</a> <a id="2328" class="Symbol">{</a><a id="2329" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2334" href="Fin.Embeddings.html#2334" class="Bound">n</a><a id="2335" class="Symbol">}</a> <a id="2337" class="Symbol">{</a><a id="2338" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2343" href="Fin.Embeddings.html#2343" class="Bound">k</a><a id="2344" class="Symbol">}</a> <a id="2346" href="Fin.Embeddings.html#2346" class="Bound">l</a> <a id="2348" class="Symbol">(</a><a id="2349" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2353" href="Fin.Embeddings.html#2353" class="Bound">i</a><a id="2354" class="Symbol">)</a> <a id="2356" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="2364" href="Fin.Embeddings.html#2364" class="Bound">p</a> <a id="2366" class="Symbol">=</a> <a id="2368" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Fin.Properties.html#874" class="Function">positive-not-𝟎</a> <a id="2391" href="Fin.Embeddings.html#2364" class="Bound">p</a><a id="2392" class="Symbol">)</a>
<a id="2394" href="Fin.Embeddings.html#2016" class="Function">incl-lc</a> <a id="2402" class="Symbol">{</a><a id="2403" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2408" href="Fin.Embeddings.html#2408" class="Bound">n</a><a id="2409" class="Symbol">}</a> <a id="2411" class="Symbol">{</a><a id="2412" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2417" href="Fin.Embeddings.html#2417" class="Bound">k</a><a id="2418" class="Symbol">}</a> <a id="2420" href="Fin.Embeddings.html#2420" class="Bound">l</a> <a id="2422" class="Symbol">(</a><a id="2423" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2427" href="Fin.Embeddings.html#2427" class="Bound">i</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2435" href="Fin.Embeddings.html#2435" class="Bound">j</a><a id="2436" class="Symbol">)</a> <a id="2438" href="Fin.Embeddings.html#2438" class="Bound">p</a> <a id="2440" class="Symbol">=</a> <a id="2442" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2445" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2449" class="Symbol">(</a><a id="2450" href="Fin.Embeddings.html#2016" class="Function">incl-lc</a> <a id="2458" href="Fin.Embeddings.html#2420" class="Bound">l</a> <a id="2460" href="Fin.Embeddings.html#2427" class="Bound">i</a> <a id="2462" href="Fin.Embeddings.html#2435" class="Bound">j</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Fin.Type.html#410" class="Function">suc-lc</a> <a id="2472" href="Fin.Embeddings.html#2438" class="Bound">p</a><a id="2473" class="Symbol">))</a>

<a id="_/_"></a><a id="2477" href="Fin.Embeddings.html#2477" class="Function Operator">_/_</a> <a id="2481" class="Symbol">:</a> <a id="2483" class="Symbol">{</a><a id="2484" href="Fin.Embeddings.html#2484" class="Bound">n</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2489" class="Symbol">}</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Fin.Embeddings.html#2492" class="Bound">k</a> <a id="2494" class="Symbol">:</a> <a id="2496" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2500" class="Symbol">(</a><a id="2501" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2506" href="Fin.Embeddings.html#2484" class="Bound">n</a><a id="2507" class="Symbol">))</a> <a id="2510" class="Symbol">→</a> <a id="2512" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2516" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="2518" href="Fin.Embeddings.html#2492" class="Bound">k</a> <a id="2520" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2528" href="Fin.Embeddings.html#2484" class="Bound">n</a>
<a id="2530" href="Fin.Embeddings.html#2530" class="Bound">k</a> <a id="2532" href="Fin.Embeddings.html#2477" class="Function Operator">/</a> <a id="2534" href="Fin.Embeddings.html#2534" class="Bound">i</a> <a id="2536" class="Symbol">=</a> <a id="2538" href="Fin.Embeddings.html#1821" class="Function">incl</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Fin.Embeddings.html#553" class="Function">⟦⟧-property</a> <a id="2556" href="Fin.Embeddings.html#2530" class="Bound">k</a><a id="2557" class="Symbol">)</a> <a id="2559" href="Fin.Embeddings.html#2534" class="Bound">i</a>

<a id="_╱_"></a><a id="2562" href="Fin.Embeddings.html#2562" class="Function Operator">_╱_</a> <a id="2566" class="Symbol">:</a>  <a id="2569" class="Symbol">(</a><a id="2570" href="Fin.Embeddings.html#2570" class="Bound">n</a> <a id="2572" class="Symbol">:</a> <a id="2574" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">→</a> <a id="2579" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2583" href="Fin.Embeddings.html#2570" class="Bound">n</a> <a id="2585" class="Symbol">→</a> <a id="2587" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2591" class="Symbol">(</a><a id="2592" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2597" href="Fin.Embeddings.html#2570" class="Bound">n</a><a id="2598" class="Symbol">)</a>
<a id="2600" href="Fin.Embeddings.html#2600" class="Bound">n</a> <a id="2602" href="Fin.Embeddings.html#2562" class="Function Operator">╱</a> <a id="2604" href="Fin.Embeddings.html#2604" class="Bound">k</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="Fin.Embeddings.html#1821" class="Function">incl</a> <a id="2613" class="Symbol">(</a><a id="2614" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="2621" href="Fin.Embeddings.html#2600" class="Bound">n</a><a id="2622" class="Symbol">)</a> <a id="2624" href="Fin.Embeddings.html#2604" class="Bound">k</a>

<a id="mirror"></a><a id="2627" href="Fin.Embeddings.html#2627" class="Function">mirror</a> <a id="2634" class="Symbol">:</a> <a id="2636" class="Symbol">{</a><a id="2637" href="Fin.Embeddings.html#2637" class="Bound">n</a> <a id="2639" class="Symbol">:</a> <a id="2641" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2642" class="Symbol">}</a> <a id="2644" class="Symbol">→</a> <a id="2646" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2650" href="Fin.Embeddings.html#2637" class="Bound">n</a> <a id="2652" class="Symbol">→</a> <a id="2654" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2658" href="Fin.Embeddings.html#2637" class="Bound">n</a>
<a id="2660" href="Fin.Embeddings.html#2627" class="Function">mirror</a> <a id="2667" class="Symbol">{</a><a id="2668" class="Number">0</a><a id="2669" class="Symbol">}</a>            <a id="2682" href="Fin.Embeddings.html#2682" class="Bound">i</a> <a id="2684" class="Symbol">=</a> <a id="2686" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2693" href="Fin.Embeddings.html#2682" class="Bound">i</a>
<a id="2695" href="Fin.Embeddings.html#2627" class="Function">mirror</a> <a id="2702" class="Symbol">{</a><a id="2703" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2708" href="Fin.Embeddings.html#2708" class="Bound">n</a><a id="2709" class="Symbol">}</a>       <a id="2717" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="Fin.Properties.html#397" class="Function Operator">⟪</a> <a id="2723" href="Fin.Embeddings.html#2708" class="Bound">n</a> <a id="2725" href="Fin.Properties.html#397" class="Function Operator">⟫</a>
<a id="2727" href="Fin.Embeddings.html#2627" class="Function">mirror</a> <a id="2734" class="Symbol">{</a><a id="2735" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2740" href="Fin.Embeddings.html#2740" class="Bound">n</a><a id="2741" class="Symbol">}</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2748" href="Fin.Embeddings.html#2748" class="Bound">k</a><a id="2749" class="Symbol">)</a> <a id="2751" class="Symbol">=</a> <a id="2753" href="Fin.Embeddings.html#2740" class="Bound">n</a> <a id="2755" href="Fin.Embeddings.html#2562" class="Function Operator">╱</a> <a id="2757" href="Fin.Embeddings.html#2627" class="Function">mirror</a> <a id="2764" class="Symbol">{</a><a id="2765" href="Fin.Embeddings.html#2740" class="Bound">n</a><a id="2766" class="Symbol">}</a> <a id="2768" href="Fin.Embeddings.html#2748" class="Bound">k</a>

<a id="2771" class="Markup">\end{code}</a><a id="2781" class="Background">

TODO. Show that the above coersions are left cancellable (easy).

TODO. Rewrite above code to use the notation ι for all coersions,
defined in the module Notation.CanonicalMap.
</a></pre></body></html>

==> anc/html/Fin.Kuratowski.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Fin.Kuratowski</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 8th April 2021.

</a><a id="34" class="Markup">\begin{code}</a>

<a id="48" class="Symbol">{-#</a> <a id="52" class="Keyword">OPTIONS</a> <a id="60" class="Pragma">--safe</a> <a id="67" class="Pragma">--without-K</a> <a id="79" class="Symbol">#-}</a>

<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>

<a id="110" class="Keyword">module</a> <a id="117" href="Fin.Kuratowski.html" class="Module">Fin.Kuratowski</a> <a id="132" class="Symbol">(</a><a id="133" href="Fin.Kuratowski.html#133" class="Bound">pt</a> <a id="136" class="Symbol">:</a> <a id="138" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="169" class="Symbol">)</a> <a id="171" class="Keyword">where</a>

<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Factorial.PlusOneLC.html" class="Module">Factorial.PlusOneLC</a>
<a id="210" class="Keyword">open</a> <a id="215" class="Keyword">import</a> <a id="222" href="Fin.Bishop.html" class="Module">Fin.Bishop</a>
<a id="233" class="Keyword">open</a> <a id="238" class="Keyword">import</a> <a id="245" href="Fin.Properties.html" class="Module">Fin.Properties</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Fin.Topology.html" class="Module">Fin.Topology</a>
<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="Fin.Type.html" class="Module">Fin.Type</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="TypeTopology.CompactTypes.html" class="Module">TypeTopology.CompactTypes</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="UF.Base.html" class="Module">UF.Base</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="457" class="Keyword">open</a> <a id="462" class="Keyword">import</a> <a id="469" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="504" class="Keyword">open</a> <a id="509" class="Keyword">import</a> <a id="516" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="567" class="Keyword">open</a> <a id="572" class="Keyword">import</a> <a id="579" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="653" href="Fin.Kuratowski.html#133" class="Bound">pt</a>
<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="UF.SubtypeClassifier-Properties.html" class="Module">UF.SubtypeClassifier-Properties</a>
<a id="784" class="Keyword">open</a> <a id="789" class="Keyword">import</a> <a id="796" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="813" class="Keyword">open</a> <a id="818" class="Keyword">import</a> <a id="825" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="849" class="Keyword">open</a> <a id="854" class="Keyword">import</a> <a id="861" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="874" class="Keyword">open</a> <a id="879" class="Keyword">import</a> <a id="886" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="UF.UniverseEmbedding.html" class="Module">UF.UniverseEmbedding</a>

<a id="934" class="Keyword">open</a> <a id="939" href="TypeTopology.CompactTypes.html#27364" class="Module">CompactTypesPT</a> <a id="954" href="Fin.Kuratowski.html#133" class="Bound">pt</a>
<a id="957" class="Keyword">open</a> <a id="962" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="986" href="Fin.Kuratowski.html#133" class="Bound">pt</a>
<a id="989" class="Keyword">open</a> <a id="994" href="Fin.Bishop.html#2384" class="Module">finiteness</a> <a id="1005" href="Fin.Kuratowski.html#133" class="Bound">pt</a>

<a id="is-Kuratowski-finite"></a><a id="1009" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1034" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1036" class="Symbol">→</a> <a id="1038" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1040" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1042" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="1063" href="Fin.Kuratowski.html#1063" class="Bound">X</a> <a id="1065" class="Symbol">=</a> <a id="1067" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="1069" href="Fin.Kuratowski.html#1069" class="Bound">n</a> <a id="1071" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="1073" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1075" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="1077" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1081" href="Fin.Kuratowski.html#1069" class="Bound">n</a> <a id="1083" href="UF.ImageAndSurjection.html#2459" class="Function Operator">↠</a> <a id="1085" href="Fin.Kuratowski.html#1063" class="Bound">X</a>

<a id="Kuratowski-data"></a><a id="1088" href="Fin.Kuratowski.html#1088" class="Function">Kuratowski-data</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1108" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1110" class="Symbol">→</a> <a id="1112" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1114" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1116" href="Fin.Kuratowski.html#1088" class="Function">Kuratowski-data</a> <a id="1132" href="Fin.Kuratowski.html#1132" class="Bound">X</a> <a id="1134" class="Symbol">=</a> <a id="1136" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1138" href="Fin.Kuratowski.html#1138" class="Bound">n</a> <a id="1140" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1142" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1144" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1146" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1150" href="Fin.Kuratowski.html#1138" class="Bound">n</a> <a id="1152" href="UF.ImageAndSurjection.html#2459" class="Function Operator">↠</a> <a id="1154" href="Fin.Kuratowski.html#1132" class="Bound">X</a>

<a id="being-Kuratowski-finite-is-prop"></a><a id="1157" href="Fin.Kuratowski.html#1157" class="Function">being-Kuratowski-finite-is-prop</a> <a id="1189" class="Symbol">:</a> <a id="1191" class="Symbol">{</a><a id="1192" href="Fin.Kuratowski.html#1192" class="Bound">X</a> <a id="1194" class="Symbol">:</a> <a id="1196" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1198" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1200" class="Symbol">}</a> <a id="1202" class="Symbol">→</a> <a id="1204" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="1234" href="Fin.Kuratowski.html#1192" class="Bound">X</a><a id="1235" class="Symbol">)</a>
<a id="1237" href="Fin.Kuratowski.html#1157" class="Function">being-Kuratowski-finite-is-prop</a> <a id="1269" class="Symbol">=</a> <a id="1271" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a>

<a id="Kuratowski-finite-types-are-∃-compact"></a><a id="1282" href="Fin.Kuratowski.html#1282" class="Function">Kuratowski-finite-types-are-∃-compact</a> <a id="1320" class="Symbol">:</a> <a id="1322" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                                      <a id="1368" class="Symbol">→</a> <a id="1370" class="Symbol">{</a><a id="1371" href="Fin.Kuratowski.html#1371" class="Bound">X</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1377" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1379" class="Symbol">}</a>
                                      <a id="1419" class="Symbol">→</a> <a id="1421" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="1442" href="Fin.Kuratowski.html#1371" class="Bound">X</a>
                                      <a id="1482" class="Symbol">→</a> <a id="1484" href="TypeTopology.CompactTypes.html#28698" class="Function">is-∃-Compact</a> <a id="1497" href="Fin.Kuratowski.html#1371" class="Bound">X</a> <a id="1499" class="Symbol">{</a><a id="1500" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1501" class="Symbol">}</a>
<a id="1503" href="Fin.Kuratowski.html#1282" class="Function">Kuratowski-finite-types-are-∃-compact</a> <a id="1541" href="Fin.Kuratowski.html#1541" class="Bound">fe</a> <a id="1544" class="Symbol">{</a><a id="1545" href="Fin.Kuratowski.html#1545" class="Bound">X</a><a id="1546" class="Symbol">}</a> <a id="1548" href="Fin.Kuratowski.html#1548" class="Bound">i</a> <a id="1550" class="Symbol">=</a> <a id="1552" href="Fin.Kuratowski.html#1704" class="Function">γ</a>
 <a id="1555" class="Keyword">where</a>
  <a id="1563" href="Fin.Kuratowski.html#1563" class="Function">α</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Fin.Kuratowski.html#1088" class="Function">Kuratowski-data</a> <a id="1583" href="Fin.Kuratowski.html#1545" class="Bound">X</a> <a id="1585" class="Symbol">→</a> <a id="1587" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="1598" href="Fin.Kuratowski.html#1545" class="Bound">X</a>
  <a id="1602" href="Fin.Kuratowski.html#1563" class="Function">α</a> <a id="1604" class="Symbol">(</a><a id="1605" href="Fin.Kuratowski.html#1605" class="Bound">n</a> <a id="1607" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1609" href="Fin.Kuratowski.html#1609" class="Bound">f</a> <a id="1611" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1613" href="Fin.Kuratowski.html#1613" class="Bound">s</a><a id="1614" class="Symbol">)</a> <a id="1616" class="Symbol">=</a> <a id="1618" href="TypeTopology.CompactTypes.html#27465" class="Function">surjection-Compact</a> <a id="1637" href="Fin.Kuratowski.html#1609" class="Bound">f</a> <a id="1639" href="Fin.Kuratowski.html#1541" class="Bound">fe</a> <a id="1642" href="Fin.Kuratowski.html#1613" class="Bound">s</a> <a id="1644" href="Fin.Topology.html#1245" class="Function">Fin-Compact</a>

  <a id="1659" href="Fin.Kuratowski.html#1659" class="Function">β</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="1665" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="1676" href="Fin.Kuratowski.html#1545" class="Bound">X</a> <a id="1678" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
  <a id="1682" href="Fin.Kuratowski.html#1659" class="Function">β</a> <a id="1684" class="Symbol">=</a> <a id="1686" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="1697" href="Fin.Kuratowski.html#1563" class="Function">α</a> <a id="1699" href="Fin.Kuratowski.html#1548" class="Bound">i</a>

  <a id="1704" href="Fin.Kuratowski.html#1704" class="Function">γ</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="TypeTopology.CompactTypes.html#28698" class="Function">is-∃-Compact</a> <a id="1721" href="Fin.Kuratowski.html#1545" class="Bound">X</a>
  <a id="1725" href="Fin.Kuratowski.html#1704" class="Function">γ</a> <a id="1727" class="Symbol">=</a> <a id="1729" href="TypeTopology.CompactTypes.html#29563" class="Function">∥Compact∥-gives-∃-Compact</a> <a id="1755" href="Fin.Kuratowski.html#1541" class="Bound">fe</a> <a id="1758" href="Fin.Kuratowski.html#1659" class="Function">β</a>

<a id="finite-types-are-Kuratowski-finite"></a><a id="1761" href="Fin.Kuratowski.html#1761" class="Function">finite-types-are-Kuratowski-finite</a> <a id="1796" class="Symbol">:</a> <a id="1798" class="Symbol">{</a><a id="1799" href="Fin.Kuratowski.html#1799" class="Bound">X</a> <a id="1801" class="Symbol">:</a> <a id="1803" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1805" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1807" class="Symbol">}</a>
                                   <a id="1844" class="Symbol">→</a> <a id="1846" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="1856" href="Fin.Kuratowski.html#1799" class="Bound">X</a>
                                   <a id="1893" class="Symbol">→</a> <a id="1895" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="1916" href="Fin.Kuratowski.html#1799" class="Bound">X</a>
<a id="1918" href="Fin.Kuratowski.html#1761" class="Function">finite-types-are-Kuratowski-finite</a> <a id="1953" class="Symbol">{</a><a id="1954" href="Fin.Kuratowski.html#1954" class="Bound">𝓤</a><a id="1955" class="Symbol">}</a> <a id="1957" class="Symbol">{</a><a id="1958" href="Fin.Kuratowski.html#1958" class="Bound">X</a><a id="1959" class="Symbol">}</a> <a id="1961" href="Fin.Kuratowski.html#1961" class="Bound">X-is-finite</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Fin.Kuratowski.html#2115" class="Function">γ</a>
 <a id="1978" class="Keyword">where</a>
  <a id="1986" href="Fin.Kuratowski.html#1986" class="Function">δ</a> <a id="1988" class="Symbol">:</a> <a id="1990" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="2010" href="Fin.Kuratowski.html#1958" class="Bound">X</a> <a id="2012" class="Symbol">→</a> <a id="2014" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="2035" href="Fin.Kuratowski.html#1958" class="Bound">X</a>
  <a id="2039" href="Fin.Kuratowski.html#1986" class="Function">δ</a> <a id="2041" class="Symbol">(</a><a id="2042" href="Fin.Kuratowski.html#2042" class="Bound">n</a> <a id="2044" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2046" href="Fin.Kuratowski.html#2046" class="Bound">𝕗</a><a id="2047" class="Symbol">)</a> <a id="2049" class="Symbol">=</a> <a id="2051" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="2053" href="Fin.Kuratowski.html#2042" class="Bound">n</a> <a id="2055" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2057" class="Symbol">(</a><a id="2058" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="2060" href="Fin.Kuratowski.html#2046" class="Bound">𝕗</a> <a id="2062" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="2066" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2068" href="UF.ImageAndSurjection.html#15767" class="Function">equivs-are-surjections</a> <a id="2091" class="Symbol">(</a><a id="2092" href="UF.Equiv.html#7428" class="Function">⌜⌝⁻¹-is-equiv</a> <a id="2106" href="Fin.Kuratowski.html#2046" class="Bound">𝕗</a><a id="2107" class="Symbol">))</a> <a id="2110" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

  <a id="2115" href="Fin.Kuratowski.html#2115" class="Function">γ</a> <a id="2117" class="Symbol">:</a> <a id="2119" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="2140" href="Fin.Kuratowski.html#1958" class="Bound">X</a>
  <a id="2144" href="Fin.Kuratowski.html#2115" class="Function">γ</a> <a id="2146" class="Symbol">=</a> <a id="2148" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="2155" href="Fin.Kuratowski.html#1157" class="Function">being-Kuratowski-finite-is-prop</a> <a id="2187" href="Fin.Kuratowski.html#1986" class="Function">δ</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Fin.Bishop.html#3639" class="Function">finite-gives-finite&#39;</a> <a id="2211" href="Fin.Kuratowski.html#1958" class="Bound">X</a> <a id="2213" href="Fin.Kuratowski.html#1961" class="Bound">X-is-finite</a><a id="2224" class="Symbol">)</a>

<a id="2227" class="Markup">\end{code}</a><a id="2237" class="Background">

Conversely, if a Kuratowski finite is discrete (that is, it has
decidable equality) then it is finite, because we can use the
decidable equality to remove repetitions, as observed by Tom de Jong
(and implemented by Martin Escardo):

</a><a id="2472" class="Markup">\begin{code}</a>

<a id="dkf-lemma"></a><a id="2486" href="Fin.Kuratowski.html#2486" class="Function">dkf-lemma</a> <a id="2496" class="Symbol">:</a> <a id="2498" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2505" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2507" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
          <a id="2520" class="Symbol">→</a> <a id="2522" class="Symbol">{</a><a id="2523" href="Fin.Kuratowski.html#2523" class="Bound">X</a> <a id="2525" class="Symbol">:</a> <a id="2527" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2529" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2531" class="Symbol">}</a>
          <a id="2543" class="Symbol">→</a> <a id="2545" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="2557" href="Fin.Kuratowski.html#2523" class="Bound">X</a>
          <a id="2569" class="Symbol">→</a> <a id="2571" href="Fin.Kuratowski.html#1088" class="Function">Kuratowski-data</a> <a id="2587" href="Fin.Kuratowski.html#2523" class="Bound">X</a>
          <a id="2599" class="Symbol">→</a> <a id="2601" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="2621" href="Fin.Kuratowski.html#2523" class="Bound">X</a>
<a id="2623" href="Fin.Kuratowski.html#2486" class="Function">dkf-lemma</a> <a id="2633" class="Symbol">{</a><a id="2634" href="Fin.Kuratowski.html#2634" class="Bound">𝓤</a><a id="2635" class="Symbol">}</a> <a id="2637" href="Fin.Kuratowski.html#2637" class="Bound">fe</a> <a id="2640" class="Symbol">{</a><a id="2641" href="Fin.Kuratowski.html#2641" class="Bound">X</a><a id="2642" class="Symbol">}</a> <a id="2644" href="Fin.Kuratowski.html#2644" class="Bound">δ</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Fin.Kuratowski.html#2647" class="Bound">n</a> <a id="2649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2651" href="Fin.Kuratowski.html#2651" class="Bound">𝕗</a><a id="2652" class="Symbol">)</a> <a id="2654" class="Symbol">=</a> <a id="2656" href="Fin.Kuratowski.html#2675" class="Function">γ</a> <a id="2658" href="Fin.Kuratowski.html#2641" class="Bound">X</a> <a id="2660" href="Fin.Kuratowski.html#2644" class="Bound">δ</a> <a id="2662" href="Fin.Kuratowski.html#2647" class="Bound">n</a> <a id="2664" href="Fin.Kuratowski.html#2651" class="Bound">𝕗</a>
 <a id="2667" class="Keyword">where</a>
  <a id="2675" href="Fin.Kuratowski.html#2675" class="Function">γ</a> <a id="2677" class="Symbol">:</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Fin.Kuratowski.html#2680" class="Bound">X</a> <a id="2682" class="Symbol">:</a> <a id="2684" href="Fin.Kuratowski.html#2634" class="Bound">𝓤</a> <a id="2686" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2688" class="Symbol">)</a> <a id="2690" class="Symbol">→</a> <a id="2692" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="2704" href="Fin.Kuratowski.html#2680" class="Bound">X</a> <a id="2706" class="Symbol">→</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Fin.Kuratowski.html#2709" class="Bound">n</a> <a id="2711" class="Symbol">:</a> <a id="2713" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2714" class="Symbol">)</a> <a id="2716" class="Symbol">→</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2723" href="Fin.Kuratowski.html#2709" class="Bound">n</a> <a id="2725" href="UF.ImageAndSurjection.html#2459" class="Function Operator">↠</a> <a id="2727" href="Fin.Kuratowski.html#2680" class="Bound">X</a><a id="2728" class="Symbol">)</a> <a id="2730" class="Symbol">→</a> <a id="2732" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="2752" href="Fin.Kuratowski.html#2680" class="Bound">X</a>
  <a id="2756" href="Fin.Kuratowski.html#2675" class="Function">γ</a> <a id="2758" href="Fin.Kuratowski.html#2758" class="Bound">X</a> <a id="2760" href="Fin.Kuratowski.html#2760" class="Bound">δ</a> <a id="2762" class="Number">0</a>        <a id="2771" class="Symbol">(</a><a id="2772" href="Fin.Kuratowski.html#2772" class="Bound">f</a> <a id="2774" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2776" href="Fin.Kuratowski.html#2776" class="Bound">s</a><a id="2777" class="Symbol">)</a> <a id="2779" class="Symbol">=</a> <a id="2781" class="Number">0</a> <a id="2783" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2785" href="UF.EquivalenceExamples.html#26082" class="Function">empty-≃-𝟘</a> <a id="2795" class="Symbol">(λ</a> <a id="2798" href="Fin.Kuratowski.html#2798" class="Bound">x</a> <a id="2800" class="Symbol">→</a> <a id="2802" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="2809" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="2819" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2823" class="Symbol">(</a><a id="2824" href="Fin.Kuratowski.html#2776" class="Bound">s</a> <a id="2826" href="Fin.Kuratowski.html#2798" class="Bound">x</a><a id="2827" class="Symbol">))</a>
  <a id="2832" href="Fin.Kuratowski.html#2675" class="Function">γ</a> <a id="2834" href="Fin.Kuratowski.html#2834" class="Bound">X</a> <a id="2836" href="Fin.Kuratowski.html#2836" class="Bound">δ</a> <a id="2838" class="Symbol">(</a><a id="2839" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2844" href="Fin.Kuratowski.html#2844" class="Bound">n</a><a id="2845" class="Symbol">)</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="2850" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2852" href="Fin.Kuratowski.html#2852" class="Bound">s</a><a id="2853" class="Symbol">)</a> <a id="2855" class="Symbol">=</a> <a id="2857" href="Fin.Kuratowski.html#3038" class="Function">I</a> <a id="2859" href="Fin.Kuratowski.html#2921" class="Function">Δ</a>
   <a id="2864" class="Keyword">where</a>
    <a id="2874" href="Fin.Kuratowski.html#2874" class="Function">A</a> <a id="2876" class="Symbol">:</a> <a id="2878" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2882" href="Fin.Kuratowski.html#2844" class="Bound">n</a> <a id="2884" class="Symbol">→</a> <a id="2886" href="Fin.Kuratowski.html#2634" class="Bound">𝓤</a> <a id="2888" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="2894" href="Fin.Kuratowski.html#2874" class="Function">A</a> <a id="2896" href="Fin.Kuratowski.html#2896" class="Bound">j</a> <a id="2898" class="Symbol">=</a> <a id="2900" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2907" href="Fin.Kuratowski.html#2896" class="Bound">j</a><a id="2908" class="Symbol">)</a> <a id="2910" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2912" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="2914" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>

    <a id="2921" href="Fin.Kuratowski.html#2921" class="Function">Δ</a> <a id="2923" class="Symbol">:</a> <a id="2925" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2938" class="Symbol">(</a><a id="2939" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2941" href="Fin.Kuratowski.html#2874" class="Function">A</a><a id="2942" class="Symbol">)</a>
    <a id="2948" href="Fin.Kuratowski.html#2921" class="Function">Δ</a> <a id="2950" class="Symbol">=</a> <a id="2952" href="Fin.Topology.html#1245" class="Function">Fin-Compact</a> <a id="2964" href="Fin.Kuratowski.html#2874" class="Function">A</a> <a id="2966" class="Symbol">(λ</a> <a id="2969" href="Fin.Kuratowski.html#2969" class="Bound">j</a> <a id="2971" class="Symbol">→</a> <a id="2973" href="Fin.Kuratowski.html#2836" class="Bound">δ</a> <a id="2975" class="Symbol">(</a><a id="2976" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="2978" class="Symbol">(</a><a id="2979" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2983" href="Fin.Kuratowski.html#2969" class="Bound">j</a><a id="2984" class="Symbol">))</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="2990" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="2991" class="Symbol">))</a>

    <a id="2999" href="Fin.Kuratowski.html#2999" class="Function">g</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3007" href="Fin.Kuratowski.html#2844" class="Bound">n</a> <a id="3009" class="Symbol">→</a> <a id="3011" href="Fin.Kuratowski.html#2834" class="Bound">X</a>
    <a id="3017" href="Fin.Kuratowski.html#2999" class="Function">g</a> <a id="3019" href="Fin.Kuratowski.html#3019" class="Bound">i</a> <a id="3021" class="Symbol">=</a> <a id="3023" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="3030" href="Fin.Kuratowski.html#3019" class="Bound">i</a><a id="3031" class="Symbol">)</a>

    <a id="3038" href="Fin.Kuratowski.html#3038" class="Function">I</a> <a id="3040" class="Symbol">:</a> <a id="3042" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3055" class="Symbol">(</a><a id="3056" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3058" href="Fin.Kuratowski.html#2874" class="Function">A</a><a id="3059" class="Symbol">)</a> <a id="3061" class="Symbol">→</a> <a id="3063" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="3083" href="Fin.Kuratowski.html#2834" class="Bound">X</a>
    <a id="3089" href="Fin.Kuratowski.html#3038" class="Function">I</a> <a id="3091" class="Symbol">(</a><a id="3092" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Fin.Kuratowski.html#3097" class="Bound">j</a> <a id="3099" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3101" href="Fin.Kuratowski.html#3101" class="Bound">p</a><a id="3102" class="Symbol">))</a> <a id="3105" class="Symbol">=</a> <a id="3107" href="Fin.Kuratowski.html#3341" class="Function">IH</a>
     <a id="3115" class="Keyword">where</a>
      <a id="3127" href="Fin.Kuratowski.html#3127" class="Function">II</a> <a id="3130" class="Symbol">:</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Fin.Kuratowski.html#3133" class="Bound">x</a> <a id="3135" class="Symbol">:</a> <a id="3137" href="Fin.Kuratowski.html#2834" class="Bound">X</a><a id="3138" class="Symbol">)</a> <a id="3140" class="Symbol">→</a> <a id="3142" class="Symbol">(</a><a id="3143" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3145" href="Fin.Kuratowski.html#3145" class="Bound">i</a> <a id="3147" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3149" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3153" class="Symbol">(</a><a id="3154" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3159" href="Fin.Kuratowski.html#2844" class="Bound">n</a><a id="3160" class="Symbol">)</a> <a id="3162" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3164" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="3166" href="Fin.Kuratowski.html#3145" class="Bound">i</a> <a id="3168" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3170" href="Fin.Kuratowski.html#3133" class="Bound">x</a><a id="3171" class="Symbol">)</a> <a id="3173" class="Symbol">→</a> <a id="3175" class="Symbol">(</a><a id="3176" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3178" href="Fin.Kuratowski.html#3178" class="Bound">i</a> <a id="3180" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3182" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3186" href="Fin.Kuratowski.html#2844" class="Bound">n</a> <a id="3188" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3190" href="Fin.Kuratowski.html#2999" class="Function">g</a> <a id="3192" href="Fin.Kuratowski.html#3178" class="Bound">i</a> <a id="3194" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3196" href="Fin.Kuratowski.html#3133" class="Bound">x</a><a id="3197" class="Symbol">)</a>
      <a id="3205" href="Fin.Kuratowski.html#3127" class="Function">II</a> <a id="3208" href="Fin.Kuratowski.html#3208" class="Bound">x</a> <a id="3210" class="Symbol">(</a><a id="3211" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="3213" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>     <a id="3219" href="Fin.Kuratowski.html#3219" class="Bound">q</a><a id="3220" class="Symbol">)</a> <a id="3222" class="Symbol">=</a> <a id="3224" href="Fin.Kuratowski.html#3097" class="Bound">j</a> <a id="3226" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Fin.Kuratowski.html#3101" class="Bound">p</a> <a id="3231" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3233" href="Fin.Kuratowski.html#3219" class="Bound">q</a><a id="3234" class="Symbol">)</a>
      <a id="3242" href="Fin.Kuratowski.html#3127" class="Function">II</a> <a id="3245" href="Fin.Kuratowski.html#3245" class="Bound">x</a> <a id="3247" class="Symbol">(</a><a id="3248" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="3252" href="Fin.Kuratowski.html#3252" class="Bound">i</a> <a id="3254" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3256" href="Fin.Kuratowski.html#3256" class="Bound">q</a><a id="3257" class="Symbol">)</a> <a id="3259" class="Symbol">=</a> <a id="3261" href="Fin.Kuratowski.html#3252" class="Bound">i</a> <a id="3263" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3265" href="Fin.Kuratowski.html#3256" class="Bound">q</a>

      <a id="3274" href="Fin.Kuratowski.html#3274" class="Function">III</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="3294" href="Fin.Kuratowski.html#2999" class="Function">g</a>
      <a id="3302" href="Fin.Kuratowski.html#3274" class="Function">III</a> <a id="3306" href="Fin.Kuratowski.html#3306" class="Bound">x</a> <a id="3308" class="Symbol">=</a> <a id="3310" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Fin.Kuratowski.html#3127" class="Function">II</a> <a id="3325" href="Fin.Kuratowski.html#3306" class="Bound">x</a><a id="3326" class="Symbol">)</a> <a id="3328" class="Symbol">(</a><a id="3329" href="Fin.Kuratowski.html#2852" class="Bound">s</a> <a id="3331" href="Fin.Kuratowski.html#3306" class="Bound">x</a><a id="3332" class="Symbol">)</a>

      <a id="3341" href="Fin.Kuratowski.html#3341" class="Function">IH</a> <a id="3344" class="Symbol">:</a> <a id="3346" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="3366" href="Fin.Kuratowski.html#2834" class="Bound">X</a>
      <a id="3374" href="Fin.Kuratowski.html#3341" class="Function">IH</a> <a id="3377" class="Symbol">=</a> <a id="3379" href="Fin.Kuratowski.html#2675" class="Function">γ</a> <a id="3381" href="Fin.Kuratowski.html#2834" class="Bound">X</a> <a id="3383" href="Fin.Kuratowski.html#2836" class="Bound">δ</a> <a id="3385" href="Fin.Kuratowski.html#2844" class="Bound">n</a> <a id="3387" class="Symbol">(</a><a id="3388" href="Fin.Kuratowski.html#2999" class="Function">g</a> <a id="3390" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3392" href="Fin.Kuratowski.html#3274" class="Function">III</a><a id="3395" class="Symbol">)</a>

    <a id="3402" href="Fin.Kuratowski.html#3038" class="Function">I</a> <a id="3404" class="Symbol">(</a><a id="3405" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3409" href="Fin.Kuratowski.html#3409" class="Bound">ν</a><a id="3410" class="Symbol">)</a> <a id="3412" class="Symbol">=</a> <a id="3414" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3419" href="Fin.Kuratowski.html#4109" class="Function">n&#39;</a> <a id="3422" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3424" href="Fin.Kuratowski.html#4187" class="Function">IX</a>
     <a id="3432" class="Keyword">where</a>
      <a id="3444" href="Fin.Kuratowski.html#3444" class="Function">X&#39;</a> <a id="3447" class="Symbol">=</a> <a id="3449" href="Fin.Kuratowski.html#2834" class="Bound">X</a> <a id="3451" href="Factorial.PlusOneLC.html#2538" class="Function Operator">∖</a> <a id="3453" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="3455" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>

      <a id="3464" href="Fin.Kuratowski.html#3464" class="Function">δ&#39;</a> <a id="3467" class="Symbol">:</a> <a id="3469" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="3481" href="Fin.Kuratowski.html#3444" class="Function">X&#39;</a>
      <a id="3490" href="Fin.Kuratowski.html#3464" class="Function">δ&#39;</a> <a id="3493" class="Symbol">=</a> <a id="3495" href="UF.DiscreteAndSeparated.html#20707" class="Function">lc-maps-reflect-discreteness</a> <a id="3524" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3528" class="Symbol">(</a><a id="3529" href="UF.Subsingletons.html#5496" class="Function">pr₁-lc</a> <a id="3536" class="Symbol">(</a><a id="3537" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="3557" href="Fin.Kuratowski.html#2637" class="Bound">fe</a><a id="3559" class="Symbol">))</a> <a id="3562" href="Fin.Kuratowski.html#2836" class="Bound">δ</a>

      <a id="3571" href="Fin.Kuratowski.html#3571" class="Function">g&#39;</a> <a id="3574" class="Symbol">:</a> <a id="3576" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3580" href="Fin.Kuratowski.html#2844" class="Bound">n</a> <a id="3582" class="Symbol">→</a> <a id="3584" href="Fin.Kuratowski.html#3444" class="Function">X&#39;</a>
      <a id="3593" href="Fin.Kuratowski.html#3571" class="Function">g&#39;</a> <a id="3596" href="Fin.Kuratowski.html#3596" class="Bound">i</a> <a id="3598" class="Symbol">=</a> <a id="3600" href="Fin.Kuratowski.html#2999" class="Function">g</a> <a id="3602" href="Fin.Kuratowski.html#3596" class="Bound">i</a> <a id="3604" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3606" class="Symbol">(λ</a> <a id="3609" class="Symbol">(</a><a id="3610" href="Fin.Kuratowski.html#3610" class="Bound">p</a> <a id="3612" class="Symbol">:</a> <a id="3614" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="3616" class="Symbol">(</a><a id="3617" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="3621" href="Fin.Kuratowski.html#3596" class="Bound">i</a><a id="3622" class="Symbol">)</a> <a id="3624" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3626" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="3628" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="3629" class="Symbol">)</a> <a id="3631" class="Symbol">→</a> <a id="3633" href="Fin.Kuratowski.html#3409" class="Bound">ν</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Fin.Kuratowski.html#3596" class="Bound">i</a> <a id="3638" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3640" href="Fin.Kuratowski.html#3610" class="Bound">p</a><a id="3641" class="Symbol">))</a>

      <a id="3651" href="Fin.Kuratowski.html#3651" class="Function">IV</a> <a id="3654" class="Symbol">:</a> <a id="3656" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="3670" href="Fin.Kuratowski.html#3571" class="Function">g&#39;</a>
      <a id="3679" href="Fin.Kuratowski.html#3651" class="Function">IV</a> <a id="3682" class="Symbol">(</a><a id="3683" href="Fin.Kuratowski.html#3683" class="Bound">x</a> <a id="3685" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3687" href="Fin.Kuratowski.html#3687" class="Bound">u</a><a id="3688" class="Symbol">)</a> <a id="3690" class="Symbol">=</a> <a id="3692" href="Fin.Kuratowski.html#3971" class="Function">VII</a>
       <a id="3703" class="Keyword">where</a>
        <a id="3717" href="Fin.Kuratowski.html#3717" class="Function">V</a> <a id="3719" class="Symbol">:</a> <a id="3721" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="3723" href="Fin.Kuratowski.html#3723" class="Bound">i</a> <a id="3725" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="3727" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3731" class="Symbol">(</a><a id="3732" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3737" href="Fin.Kuratowski.html#2844" class="Bound">n</a><a id="3738" class="Symbol">)</a> <a id="3740" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="3742" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="3744" href="Fin.Kuratowski.html#3723" class="Bound">i</a> <a id="3746" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3748" href="Fin.Kuratowski.html#3683" class="Bound">x</a>
        <a id="3758" href="Fin.Kuratowski.html#3717" class="Function">V</a> <a id="3760" class="Symbol">=</a> <a id="3762" href="Fin.Kuratowski.html#2852" class="Bound">s</a> <a id="3764" href="Fin.Kuratowski.html#3683" class="Bound">x</a>

        <a id="3775" href="Fin.Kuratowski.html#3775" class="Function">VI</a> <a id="3778" class="Symbol">:</a> <a id="3780" class="Symbol">(</a><a id="3781" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3783" href="Fin.Kuratowski.html#3783" class="Bound">i</a> <a id="3785" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3787" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3791" class="Symbol">(</a><a id="3792" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3797" href="Fin.Kuratowski.html#2844" class="Bound">n</a><a id="3798" class="Symbol">)</a> <a id="3800" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3802" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="3804" href="Fin.Kuratowski.html#3783" class="Bound">i</a> <a id="3806" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3808" href="Fin.Kuratowski.html#3683" class="Bound">x</a><a id="3809" class="Symbol">)</a> <a id="3811" class="Symbol">→</a> <a id="3813" class="Symbol">(</a><a id="3814" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3816" href="Fin.Kuratowski.html#3816" class="Bound">i</a> <a id="3818" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3820" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3824" href="Fin.Kuratowski.html#2844" class="Bound">n</a> <a id="3826" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3828" href="Fin.Kuratowski.html#3571" class="Function">g&#39;</a> <a id="3831" href="Fin.Kuratowski.html#3816" class="Bound">i</a> <a id="3833" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Fin.Kuratowski.html#3683" class="Bound">x</a> <a id="3838" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3840" href="Fin.Kuratowski.html#3687" class="Bound">u</a><a id="3841" class="Symbol">))</a>
        <a id="3852" href="Fin.Kuratowski.html#3775" class="Function">VI</a> <a id="3855" class="Symbol">(</a><a id="3856" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>     <a id="3862" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3864" href="Fin.Kuratowski.html#3864" class="Bound">p</a><a id="3865" class="Symbol">)</a> <a id="3867" class="Symbol">=</a> <a id="3869" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3876" class="Symbol">(</a><a id="3877" href="Fin.Kuratowski.html#3687" class="Bound">u</a> <a id="3879" class="Symbol">(</a><a id="3880" href="Fin.Kuratowski.html#3864" class="Bound">p</a> <a id="3882" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3884" class="Symbol">))</a>
        <a id="3895" href="Fin.Kuratowski.html#3775" class="Function">VI</a> <a id="3898" class="Symbol">(</a><a id="3899" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="3903" href="Fin.Kuratowski.html#3903" class="Bound">i</a> <a id="3905" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3907" href="Fin.Kuratowski.html#3907" class="Bound">p</a><a id="3908" class="Symbol">)</a> <a id="3910" class="Symbol">=</a> <a id="3912" href="Fin.Kuratowski.html#3903" class="Bound">i</a> <a id="3914" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3916" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="3929" class="Symbol">(λ</a> <a id="3932" href="Fin.Kuratowski.html#3932" class="Bound">_</a> <a id="3934" class="Symbol">→</a> <a id="3936" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="3956" href="Fin.Kuratowski.html#2637" class="Bound">fe</a><a id="3958" class="Symbol">)</a> <a id="3960" href="Fin.Kuratowski.html#3907" class="Bound">p</a>

        <a id="3971" href="Fin.Kuratowski.html#3971" class="Function">VII</a> <a id="3975" class="Symbol">:</a> <a id="3977" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="3979" href="Fin.Kuratowski.html#3979" class="Bound">i</a> <a id="3981" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="3983" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3987" href="Fin.Kuratowski.html#2844" class="Bound">n</a> <a id="3989" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="3991" href="Fin.Kuratowski.html#3571" class="Function">g&#39;</a> <a id="3994" href="Fin.Kuratowski.html#3979" class="Bound">i</a> <a id="3996" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Fin.Kuratowski.html#3683" class="Bound">x</a> <a id="4001" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4003" href="Fin.Kuratowski.html#3687" class="Bound">u</a><a id="4004" class="Symbol">)</a>
        <a id="4014" href="Fin.Kuratowski.html#3971" class="Function">VII</a> <a id="4018" class="Symbol">=</a> <a id="4020" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="4031" href="Fin.Kuratowski.html#3775" class="Function">VI</a> <a id="4034" href="Fin.Kuratowski.html#3717" class="Function">V</a>

      <a id="4043" href="Fin.Kuratowski.html#4043" class="Function">IH</a> <a id="4046" class="Symbol">:</a> <a id="4048" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="4068" href="Fin.Kuratowski.html#3444" class="Function">X&#39;</a>
      <a id="4077" href="Fin.Kuratowski.html#4043" class="Function">IH</a> <a id="4080" class="Symbol">=</a> <a id="4082" href="Fin.Kuratowski.html#2675" class="Function">γ</a> <a id="4084" href="Fin.Kuratowski.html#3444" class="Function">X&#39;</a> <a id="4087" href="Fin.Kuratowski.html#3464" class="Function">δ&#39;</a> <a id="4090" href="Fin.Kuratowski.html#2844" class="Bound">n</a> <a id="4092" class="Symbol">(</a><a id="4093" href="Fin.Kuratowski.html#3571" class="Function">g&#39;</a> <a id="4096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4098" href="Fin.Kuratowski.html#3651" class="Function">IV</a><a id="4100" class="Symbol">)</a>

      <a id="4109" href="Fin.Kuratowski.html#4109" class="Function">n&#39;</a> <a id="4112" class="Symbol">:</a> <a id="4114" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
      <a id="4122" href="Fin.Kuratowski.html#4109" class="Function">n&#39;</a> <a id="4125" class="Symbol">=</a> <a id="4127" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4131" href="Fin.Kuratowski.html#4043" class="Function">IH</a>

      <a id="4141" href="Fin.Kuratowski.html#4141" class="Function">VIII</a> <a id="4146" class="Symbol">:</a> <a id="4148" href="Fin.Kuratowski.html#3444" class="Function">X&#39;</a> <a id="4151" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4153" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4157" href="Fin.Kuratowski.html#4109" class="Function">n&#39;</a>
      <a id="4166" href="Fin.Kuratowski.html#4141" class="Function">VIII</a> <a id="4171" class="Symbol">=</a> <a id="4173" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4177" href="Fin.Kuratowski.html#4043" class="Function">IH</a>

      <a id="4187" href="Fin.Kuratowski.html#4187" class="Function">IX</a> <a id="4190" class="Symbol">=</a> <a id="4192" href="Fin.Kuratowski.html#2834" class="Bound">X</a>           <a id="4204" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="4207" href="Factorial.PlusOneLC.html#6068" class="Function">remove-and-add-isolated-point</a> <a id="4237" href="Fin.Kuratowski.html#2637" class="Bound">fe</a> <a id="4240" class="Symbol">(</a><a id="4241" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="4243" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="4244" class="Symbol">)</a> <a id="4246" class="Symbol">(</a><a id="4247" href="Fin.Kuratowski.html#2836" class="Bound">δ</a> <a id="4249" class="Symbol">(</a><a id="4250" href="Fin.Kuratowski.html#2848" class="Bound">f</a> <a id="4252" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="4253" class="Symbol">))</a> <a id="4256" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
          <a id="4268" class="Symbol">(</a><a id="4269" href="Fin.Kuratowski.html#3444" class="Function">X&#39;</a> <a id="4272" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4274" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="4275" class="Symbol">)</a>     <a id="4281" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="4284" href="UF.EquivalenceExamples.html#10107" class="Function">+-cong</a> <a id="4291" href="Fin.Kuratowski.html#4141" class="Function">VIII</a> <a id="4296" class="Symbol">(</a><a id="4297" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="4304" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="4305" class="Symbol">)</a> <a id="4307" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
          <a id="4319" class="Symbol">(</a><a id="4320" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4324" href="Fin.Kuratowski.html#4109" class="Function">n&#39;</a> <a id="4327" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4329" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="4330" class="Symbol">)</a> <a id="4332" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="Kuratowski-finite-discrete-types-are-finite"></a><a id="4335" href="Fin.Kuratowski.html#4335" class="Function">Kuratowski-finite-discrete-types-are-finite</a> <a id="4379" class="Symbol">:</a> <a id="4381" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4388" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4390" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                            <a id="4437" class="Symbol">→</a> <a id="4439" class="Symbol">{</a><a id="4440" href="Fin.Kuratowski.html#4440" class="Bound">X</a> <a id="4442" class="Symbol">:</a> <a id="4444" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4446" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4448" class="Symbol">}</a>
                                            <a id="4494" class="Symbol">→</a> <a id="4496" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="4508" href="Fin.Kuratowski.html#4440" class="Bound">X</a>
                                            <a id="4554" class="Symbol">→</a> <a id="4556" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="4577" href="Fin.Kuratowski.html#4440" class="Bound">X</a>
                                            <a id="4623" class="Symbol">→</a> <a id="4625" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="4635" href="Fin.Kuratowski.html#4440" class="Bound">X</a>
<a id="4637" href="Fin.Kuratowski.html#4335" class="Function">Kuratowski-finite-discrete-types-are-finite</a> <a id="4681" class="Symbol">{</a><a id="4682" href="Fin.Kuratowski.html#4682" class="Bound">𝓤</a><a id="4683" class="Symbol">}</a> <a id="4685" href="Fin.Kuratowski.html#4685" class="Bound">fe</a> <a id="4688" class="Symbol">{</a><a id="4689" href="Fin.Kuratowski.html#4689" class="Bound">X</a><a id="4690" class="Symbol">}</a> <a id="4692" href="Fin.Kuratowski.html#4692" class="Bound">δ</a> <a id="4694" href="Fin.Kuratowski.html#4694" class="Bound">κ</a> <a id="4696" class="Symbol">=</a>
 <a id="4699" href="Fin.Bishop.html#3426" class="Function">finite&#39;-gives-finite</a> <a id="4720" href="Fin.Kuratowski.html#4689" class="Bound">X</a> <a id="4722" class="Symbol">(</a><a id="4723" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="4734" class="Symbol">(</a><a id="4735" href="Fin.Kuratowski.html#2486" class="Function">dkf-lemma</a> <a id="4745" href="Fin.Kuratowski.html#4685" class="Bound">fe</a> <a id="4748" href="Fin.Kuratowski.html#4692" class="Bound">δ</a><a id="4749" class="Symbol">)</a> <a id="4751" href="Fin.Kuratowski.html#4694" class="Bound">κ</a><a id="4752" class="Symbol">)</a>


<a id="surjections-preserve-K-finiteness"></a><a id="4756" href="Fin.Kuratowski.html#4756" class="Function">surjections-preserve-K-finiteness</a> <a id="4790" class="Symbol">:</a> <a id="4792" class="Symbol">{</a><a id="4793" href="Fin.Kuratowski.html#4793" class="Bound">X</a> <a id="4795" class="Symbol">:</a> <a id="4797" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4799" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4801" class="Symbol">}</a> <a id="4803" class="Symbol">{</a><a id="4804" href="Fin.Kuratowski.html#4804" class="Bound">Y</a> <a id="4806" class="Symbol">:</a> <a id="4808" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4810" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4812" class="Symbol">}</a> <a id="4814" class="Symbol">(</a><a id="4815" href="Fin.Kuratowski.html#4815" class="Bound">f</a> <a id="4817" class="Symbol">:</a> <a id="4819" href="Fin.Kuratowski.html#4793" class="Bound">X</a> <a id="4821" class="Symbol">→</a> <a id="4823" href="Fin.Kuratowski.html#4804" class="Bound">Y</a><a id="4824" class="Symbol">)</a>
                                  <a id="4860" class="Symbol">→</a> <a id="4862" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="4876" href="Fin.Kuratowski.html#4815" class="Bound">f</a>
                                  <a id="4912" class="Symbol">→</a> <a id="4914" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="4935" href="Fin.Kuratowski.html#4793" class="Bound">X</a>
                                  <a id="4971" class="Symbol">→</a> <a id="4973" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="4994" href="Fin.Kuratowski.html#4804" class="Bound">Y</a>
<a id="4996" href="Fin.Kuratowski.html#4756" class="Function">surjections-preserve-K-finiteness</a> <a id="5030" class="Symbol">{</a><a id="5031" href="Fin.Kuratowski.html#5031" class="Bound">𝓤</a><a id="5032" class="Symbol">}</a> <a id="5034" class="Symbol">{</a><a id="5035" href="Fin.Kuratowski.html#5035" class="Bound">𝓥</a><a id="5036" class="Symbol">}</a> <a id="5038" class="Symbol">{</a><a id="5039" href="Fin.Kuratowski.html#5039" class="Bound">X</a><a id="5040" class="Symbol">}</a> <a id="5042" class="Symbol">{</a><a id="5043" href="Fin.Kuratowski.html#5043" class="Bound">Y</a><a id="5044" class="Symbol">}</a> <a id="5046" href="Fin.Kuratowski.html#5046" class="Bound">f</a> <a id="5048" href="Fin.Kuratowski.html#5048" class="Bound">s</a> <a id="5050" href="Fin.Kuratowski.html#5050" class="Bound">i</a> <a id="5052" class="Symbol">=</a> <a id="5054" href="Fin.Kuratowski.html#5160" class="Function">j</a>
 <a id="5057" class="Keyword">where</a>
  <a id="5065" href="Fin.Kuratowski.html#5065" class="Function">γ</a> <a id="5067" class="Symbol">:</a> <a id="5069" href="Fin.Kuratowski.html#1088" class="Function">Kuratowski-data</a> <a id="5085" href="Fin.Kuratowski.html#5039" class="Bound">X</a> <a id="5087" class="Symbol">→</a> <a id="5089" href="Fin.Kuratowski.html#1088" class="Function">Kuratowski-data</a> <a id="5105" href="Fin.Kuratowski.html#5043" class="Bound">Y</a>
  <a id="5109" href="Fin.Kuratowski.html#5065" class="Function">γ</a> <a id="5111" class="Symbol">(</a><a id="5112" href="Fin.Kuratowski.html#5112" class="Bound">n</a> <a id="5114" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5116" href="Fin.Kuratowski.html#5116" class="Bound">g</a> <a id="5118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5120" href="Fin.Kuratowski.html#5120" class="Bound">t</a><a id="5121" class="Symbol">)</a> <a id="5123" class="Symbol">=</a> <a id="5125" href="Fin.Kuratowski.html#5112" class="Bound">n</a> <a id="5127" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5129" href="Fin.Kuratowski.html#5046" class="Bound">f</a> <a id="5131" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5133" href="Fin.Kuratowski.html#5116" class="Bound">g</a> <a id="5135" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5137" href="UF.ImageAndSurjection.html#15216" class="Function">∘-is-surjection</a> <a id="5153" href="Fin.Kuratowski.html#5120" class="Bound">t</a> <a id="5155" href="Fin.Kuratowski.html#5048" class="Bound">s</a>

  <a id="5160" href="Fin.Kuratowski.html#5160" class="Function">j</a> <a id="5162" class="Symbol">:</a> <a id="5164" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="5185" href="Fin.Kuratowski.html#5043" class="Bound">Y</a>
  <a id="5189" href="Fin.Kuratowski.html#5160" class="Function">j</a> <a id="5191" class="Symbol">=</a> <a id="5193" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="5204" href="Fin.Kuratowski.html#5065" class="Function">γ</a> <a id="5206" href="Fin.Kuratowski.html#5050" class="Bound">i</a>


<a id="total-K-finite-gives-index-type-K-finite&#39;"></a><a id="5210" href="Fin.Kuratowski.html#5210" class="Function">total-K-finite-gives-index-type-K-finite&#39;</a> <a id="5252" class="Symbol">:</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Fin.Kuratowski.html#5255" class="Bound">X</a> <a id="5257" class="Symbol">:</a> <a id="5259" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5261" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5263" class="Symbol">)</a> <a id="5265" class="Symbol">(</a><a id="5266" href="Fin.Kuratowski.html#5266" class="Bound">A</a> <a id="5268" class="Symbol">:</a> <a id="5270" href="Fin.Kuratowski.html#5255" class="Bound">X</a> <a id="5272" class="Symbol">→</a> <a id="5274" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5276" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5278" class="Symbol">)</a>
                                          <a id="5322" class="Symbol">→</a> <a id="5324" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="5345" class="Symbol">(</a><a id="5346" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5348" href="Fin.Kuratowski.html#5266" class="Bound">A</a><a id="5349" class="Symbol">)</a>
                                          <a id="5393" class="Symbol">→</a> <a id="5395" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="5416" class="Symbol">(</a><a id="5417" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5419" href="Fin.Kuratowski.html#5419" class="Bound">x</a> <a id="5421" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5423" href="Fin.Kuratowski.html#5255" class="Bound">X</a> <a id="5425" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5427" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="5429" href="Fin.Kuratowski.html#5266" class="Bound">A</a> <a id="5431" href="Fin.Kuratowski.html#5419" class="Bound">x</a> <a id="5433" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="5434" class="Symbol">)</a>
<a id="5436" href="Fin.Kuratowski.html#5210" class="Function">total-K-finite-gives-index-type-K-finite&#39;</a> <a id="5478" href="Fin.Kuratowski.html#5478" class="Bound">X</a> <a id="5480" href="Fin.Kuratowski.html#5480" class="Bound">A</a> <a id="5482" href="Fin.Kuratowski.html#5482" class="Bound">i</a> <a id="5484" class="Symbol">=</a> <a id="5486" href="Fin.Kuratowski.html#5790" class="Function">γ</a>
 <a id="5489" class="Keyword">where</a>
  <a id="5497" href="Fin.Kuratowski.html#5497" class="Function">ζ</a> <a id="5499" class="Symbol">:</a> <a id="5501" class="Symbol">(</a><a id="5502" href="Fin.Kuratowski.html#5502" class="Bound">x</a> <a id="5504" class="Symbol">:</a> <a id="5506" href="Fin.Kuratowski.html#5478" class="Bound">X</a><a id="5507" class="Symbol">)</a> <a id="5509" class="Symbol">→</a> <a id="5511" href="Fin.Kuratowski.html#5480" class="Bound">A</a> <a id="5513" href="Fin.Kuratowski.html#5502" class="Bound">x</a> <a id="5515" class="Symbol">→</a> <a id="5517" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="5519" href="Fin.Kuratowski.html#5480" class="Bound">A</a> <a id="5521" href="Fin.Kuratowski.html#5502" class="Bound">x</a> <a id="5523" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
  <a id="5527" href="Fin.Kuratowski.html#5497" class="Function">ζ</a> <a id="5529" href="Fin.Kuratowski.html#5529" class="Bound">x</a> <a id="5531" href="Fin.Kuratowski.html#5531" class="Bound">a</a> <a id="5533" class="Symbol">=</a> <a id="5535" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="5537" href="Fin.Kuratowski.html#5531" class="Bound">a</a> <a id="5539" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

  <a id="5544" href="Fin.Kuratowski.html#5544" class="Function">ζ-is-surjection</a> <a id="5560" class="Symbol">:</a> <a id="5562" class="Symbol">(</a><a id="5563" href="Fin.Kuratowski.html#5563" class="Bound">x</a> <a id="5565" class="Symbol">:</a> <a id="5567" href="Fin.Kuratowski.html#5478" class="Bound">X</a><a id="5568" class="Symbol">)</a> <a id="5570" class="Symbol">→</a> <a id="5572" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="5586" class="Symbol">(</a><a id="5587" href="Fin.Kuratowski.html#5497" class="Function">ζ</a> <a id="5589" href="Fin.Kuratowski.html#5563" class="Bound">x</a><a id="5590" class="Symbol">)</a>
  <a id="5594" href="Fin.Kuratowski.html#5544" class="Function">ζ-is-surjection</a> <a id="5610" href="Fin.Kuratowski.html#5610" class="Bound">x</a> <a id="5612" class="Symbol">=</a> <a id="5614" href="UF.ImageAndSurjection.html#4313" class="Function">pt-is-surjection</a>

  <a id="5634" href="Fin.Kuratowski.html#5634" class="Function">f</a> <a id="5636" class="Symbol">:</a> <a id="5638" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5640" href="Fin.Kuratowski.html#5480" class="Bound">A</a> <a id="5642" class="Symbol">→</a> <a id="5644" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5646" href="Fin.Kuratowski.html#5646" class="Bound">x</a> <a id="5648" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5650" href="Fin.Kuratowski.html#5478" class="Bound">X</a> <a id="5652" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5654" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="5656" href="Fin.Kuratowski.html#5480" class="Bound">A</a> <a id="5658" href="Fin.Kuratowski.html#5646" class="Bound">x</a> <a id="5660" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
  <a id="5664" href="Fin.Kuratowski.html#5634" class="Function">f</a> <a id="5666" class="Symbol">=</a> <a id="5668" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="5673" href="Fin.Kuratowski.html#5497" class="Function">ζ</a>

  <a id="5678" href="Fin.Kuratowski.html#5678" class="Function">f-is-surjection</a> <a id="5694" class="Symbol">:</a> <a id="5696" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="5710" href="Fin.Kuratowski.html#5634" class="Function">f</a>
  <a id="5714" href="Fin.Kuratowski.html#5678" class="Function">f-is-surjection</a> <a id="5730" class="Symbol">=</a> <a id="5732" href="UF.ImageAndSurjection.html#4459" class="Function">NatΣ-is-surjection</a> <a id="5751" href="Fin.Kuratowski.html#5480" class="Bound">A</a> <a id="5753" class="Symbol">(λ</a> <a id="5756" href="Fin.Kuratowski.html#5756" class="Bound">x</a> <a id="5758" class="Symbol">→</a> <a id="5760" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="5762" href="Fin.Kuratowski.html#5480" class="Bound">A</a> <a id="5764" href="Fin.Kuratowski.html#5756" class="Bound">x</a> <a id="5766" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="5767" class="Symbol">)</a> <a id="5769" href="Fin.Kuratowski.html#5497" class="Function">ζ</a> <a id="5771" href="Fin.Kuratowski.html#5544" class="Function">ζ-is-surjection</a>

  <a id="5790" href="Fin.Kuratowski.html#5790" class="Function">γ</a> <a id="5792" class="Symbol">:</a> <a id="5794" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="5815" class="Symbol">(</a><a id="5816" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5818" href="Fin.Kuratowski.html#5818" class="Bound">x</a> <a id="5820" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5822" href="Fin.Kuratowski.html#5478" class="Bound">X</a> <a id="5824" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5826" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="5828" href="Fin.Kuratowski.html#5480" class="Bound">A</a> <a id="5830" href="Fin.Kuratowski.html#5818" class="Bound">x</a> <a id="5832" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="5833" class="Symbol">)</a>
  <a id="5837" href="Fin.Kuratowski.html#5790" class="Function">γ</a> <a id="5839" class="Symbol">=</a> <a id="5841" href="Fin.Kuratowski.html#4756" class="Function">surjections-preserve-K-finiteness</a> <a id="5875" href="Fin.Kuratowski.html#5634" class="Function">f</a> <a id="5877" href="Fin.Kuratowski.html#5678" class="Function">f-is-surjection</a> <a id="5893" href="Fin.Kuratowski.html#5482" class="Bound">i</a>

<a id="total-K-finite-gives-index-type-K-finite"></a><a id="5896" href="Fin.Kuratowski.html#5896" class="Function">total-K-finite-gives-index-type-K-finite</a> <a id="5937" class="Symbol">:</a> <a id="5939" class="Symbol">{</a><a id="5940" href="Fin.Kuratowski.html#5940" class="Bound">X</a> <a id="5942" class="Symbol">:</a> <a id="5944" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5946" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5948" class="Symbol">}</a> <a id="5950" class="Symbol">(</a><a id="5951" href="Fin.Kuratowski.html#5951" class="Bound">A</a> <a id="5953" class="Symbol">:</a> <a id="5955" href="Fin.Kuratowski.html#5940" class="Bound">X</a> <a id="5957" class="Symbol">→</a> <a id="5959" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5961" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5963" class="Symbol">)</a>
                                         <a id="6006" class="Symbol">→</a> <a id="6008" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="6029" class="Symbol">(</a><a id="6030" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="6032" href="Fin.Kuratowski.html#5951" class="Bound">A</a><a id="6033" class="Symbol">)</a>
                                         <a id="6076" class="Symbol">→</a> <a id="6078" class="Symbol">((</a><a id="6080" href="Fin.Kuratowski.html#6080" class="Bound">x</a> <a id="6082" class="Symbol">:</a> <a id="6084" href="Fin.Kuratowski.html#5940" class="Bound">X</a><a id="6085" class="Symbol">)</a> <a id="6087" class="Symbol">→</a> <a id="6089" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6091" href="Fin.Kuratowski.html#5951" class="Bound">A</a> <a id="6093" href="Fin.Kuratowski.html#6080" class="Bound">x</a> <a id="6095" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="6096" class="Symbol">)</a>
                                         <a id="6139" class="Symbol">→</a> <a id="6141" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="6162" href="Fin.Kuratowski.html#5940" class="Bound">X</a>
<a id="6164" href="Fin.Kuratowski.html#5896" class="Function">total-K-finite-gives-index-type-K-finite</a> <a id="6205" href="Fin.Kuratowski.html#6205" class="Bound">A</a> <a id="6207" href="Fin.Kuratowski.html#6207" class="Bound">i</a> <a id="6209" href="Fin.Kuratowski.html#6209" class="Bound">s</a> <a id="6211" class="Symbol">=</a>
 <a id="6214" href="Fin.Kuratowski.html#4756" class="Function">surjections-preserve-K-finiteness</a> <a id="6248" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6252" class="Symbol">(</a><a id="6253" href="UF.ImageAndSurjection.html#7181" class="Function">pr₁-is-surjection</a> <a id="6271" href="Fin.Kuratowski.html#6205" class="Bound">A</a> <a id="6273" href="Fin.Kuratowski.html#6209" class="Bound">s</a><a id="6274" class="Symbol">)</a> <a id="6276" href="Fin.Kuratowski.html#6207" class="Bound">i</a>

<a id="6279" class="Markup">\end{code}</a><a id="6289" class="Background">

The finiteness of all Kuratowski finite types gives the discreteness of
all sets (and hence excluded middle, because the type of truth values
is a set).

</a><a id="6445" class="Markup">\begin{code}</a>

<a id="doubleton"></a><a id="6459" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="6469" class="Symbol">:</a> <a id="6471" class="Symbol">{</a><a id="6472" href="Fin.Kuratowski.html#6472" class="Bound">X</a> <a id="6474" class="Symbol">:</a> <a id="6476" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6478" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6480" class="Symbol">}</a> <a id="6482" class="Symbol">→</a> <a id="6484" href="Fin.Kuratowski.html#6472" class="Bound">X</a> <a id="6486" class="Symbol">→</a> <a id="6488" href="Fin.Kuratowski.html#6472" class="Bound">X</a> <a id="6490" class="Symbol">→</a> <a id="6492" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6494" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="6496" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="6506" class="Symbol">{</a><a id="6507" href="Fin.Kuratowski.html#6507" class="Bound">𝓤</a><a id="6508" class="Symbol">}</a> <a id="6510" class="Symbol">{</a><a id="6511" href="Fin.Kuratowski.html#6511" class="Bound">X</a><a id="6512" class="Symbol">}</a> <a id="6514" href="Fin.Kuratowski.html#6514" class="Bound">x₀</a> <a id="6517" href="Fin.Kuratowski.html#6517" class="Bound">x₁</a> <a id="6520" class="Symbol">=</a> <a id="6522" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6524" href="Fin.Kuratowski.html#6524" class="Bound">x</a> <a id="6526" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6528" href="Fin.Kuratowski.html#6511" class="Bound">X</a> <a id="6530" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6532" class="Symbol">(</a><a id="6533" href="Fin.Kuratowski.html#6524" class="Bound">x</a> <a id="6535" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6537" href="Fin.Kuratowski.html#6514" class="Bound">x₀</a><a id="6539" class="Symbol">)</a> <a id="6541" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="6543" class="Symbol">(</a><a id="6544" href="Fin.Kuratowski.html#6524" class="Bound">x</a> <a id="6546" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6548" href="Fin.Kuratowski.html#6517" class="Bound">x₁</a><a id="6550" class="Symbol">)</a>

<a id="doubleton-is-set"></a><a id="6553" href="Fin.Kuratowski.html#6553" class="Function">doubleton-is-set</a> <a id="6570" class="Symbol">:</a> <a id="6572" class="Symbol">{</a><a id="6573" href="Fin.Kuratowski.html#6573" class="Bound">X</a> <a id="6575" class="Symbol">:</a> <a id="6577" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6579" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6581" class="Symbol">}</a> <a id="6583" class="Symbol">(</a><a id="6584" href="Fin.Kuratowski.html#6584" class="Bound">x₀</a> <a id="6587" href="Fin.Kuratowski.html#6587" class="Bound">x₁</a> <a id="6590" class="Symbol">:</a> <a id="6592" href="Fin.Kuratowski.html#6573" class="Bound">X</a><a id="6593" class="Symbol">)</a>
                 <a id="6612" class="Symbol">→</a> <a id="6614" href="UF.Sets.html#709" class="Function">is-set</a> <a id="6621" href="Fin.Kuratowski.html#6573" class="Bound">X</a>
                 <a id="6640" class="Symbol">→</a> <a id="6642" href="UF.Sets.html#709" class="Function">is-set</a> <a id="6649" class="Symbol">(</a><a id="6650" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="6660" href="Fin.Kuratowski.html#6584" class="Bound">x₀</a> <a id="6663" href="Fin.Kuratowski.html#6587" class="Bound">x₁</a><a id="6665" class="Symbol">)</a>
<a id="6667" href="Fin.Kuratowski.html#6553" class="Function">doubleton-is-set</a> <a id="6684" class="Symbol">{</a><a id="6685" href="Fin.Kuratowski.html#6685" class="Bound">𝓤</a><a id="6686" class="Symbol">}</a> <a id="6688" class="Symbol">{</a><a id="6689" href="Fin.Kuratowski.html#6689" class="Bound">X</a><a id="6690" class="Symbol">}</a> <a id="6692" href="Fin.Kuratowski.html#6692" class="Bound">x₀</a> <a id="6695" href="Fin.Kuratowski.html#6695" class="Bound">x₁</a> <a id="6698" href="Fin.Kuratowski.html#6698" class="Bound">i</a> <a id="6700" class="Symbol">=</a> <a id="6702" href="UF.Sets-Properties.html#988" class="Function">subsets-of-sets-are-sets</a>
                                     <a id="6764" href="Fin.Kuratowski.html#6689" class="Bound">X</a> <a id="6766" class="Symbol">(λ</a> <a id="6769" href="Fin.Kuratowski.html#6769" class="Bound">x</a> <a id="6771" class="Symbol">→</a> <a id="6773" class="Symbol">(</a><a id="6774" href="Fin.Kuratowski.html#6769" class="Bound">x</a> <a id="6776" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6778" href="Fin.Kuratowski.html#6692" class="Bound">x₀</a><a id="6780" class="Symbol">)</a> <a id="6782" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="6784" class="Symbol">(</a><a id="6785" href="Fin.Kuratowski.html#6769" class="Bound">x</a> <a id="6787" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6789" href="Fin.Kuratowski.html#6695" class="Bound">x₁</a><a id="6791" class="Symbol">))</a> <a id="6794" href="Fin.Kuratowski.html#6698" class="Bound">i</a> <a id="6796" href="UF.PropTrunc.html#3293" class="Function">∨-is-prop</a>

<a id="doubleton-map"></a><a id="6807" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="6821" class="Symbol">:</a> <a id="6823" class="Symbol">{</a><a id="6824" href="Fin.Kuratowski.html#6824" class="Bound">X</a> <a id="6826" class="Symbol">:</a> <a id="6828" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6830" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6832" class="Symbol">}</a> <a id="6834" class="Symbol">(</a><a id="6835" href="Fin.Kuratowski.html#6835" class="Bound">x₀</a> <a id="6838" href="Fin.Kuratowski.html#6838" class="Bound">x₁</a> <a id="6841" class="Symbol">:</a> <a id="6843" href="Fin.Kuratowski.html#6824" class="Bound">X</a><a id="6844" class="Symbol">)</a> <a id="6846" class="Symbol">→</a> <a id="6848" href="Fin.Type.html#157" class="Function">Fin</a> <a id="6852" class="Number">2</a> <a id="6854" class="Symbol">→</a> <a id="6856" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="6866" href="Fin.Kuratowski.html#6835" class="Bound">x₀</a> <a id="6869" href="Fin.Kuratowski.html#6838" class="Bound">x₁</a>
<a id="6872" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="6886" href="Fin.Kuratowski.html#6886" class="Bound">x₀</a> <a id="6889" href="Fin.Kuratowski.html#6889" class="Bound">x₁</a> <a id="6892" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="6894" class="Symbol">=</a> <a id="6896" href="Fin.Kuratowski.html#6886" class="Bound">x₀</a> <a id="6899" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6901" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="6903" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6907" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6912" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
<a id="6914" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="6928" href="Fin.Kuratowski.html#6928" class="Bound">x₀</a> <a id="6931" href="Fin.Kuratowski.html#6931" class="Bound">x₁</a> <a id="6934" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a> <a id="6936" class="Symbol">=</a> <a id="6938" href="Fin.Kuratowski.html#6931" class="Bound">x₁</a> <a id="6941" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6943" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="6945" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6949" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6954" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
<a id="6956" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="6970" href="Fin.Kuratowski.html#6970" class="Bound">x₀</a> <a id="6973" href="Fin.Kuratowski.html#6973" class="Bound">x₁</a> <a id="6976" class="Symbol">(</a><a id="6977" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="6981" class="Symbol">(</a><a id="6982" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="6986" href="Fin.Kuratowski.html#6986" class="Bound">i</a><a id="6987" class="Symbol">))</a> <a id="6990" class="Symbol">=</a> <a id="6992" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6999" href="Fin.Kuratowski.html#6986" class="Bound">i</a>

<a id="doubleton-map-is-surjection"></a><a id="7002" href="Fin.Kuratowski.html#7002" class="Function">doubleton-map-is-surjection</a> <a id="7030" class="Symbol">:</a> <a id="7032" class="Symbol">{</a><a id="7033" href="Fin.Kuratowski.html#7033" class="Bound">X</a> <a id="7035" class="Symbol">:</a> <a id="7037" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7039" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7041" class="Symbol">}</a> <a id="7043" class="Symbol">{</a><a id="7044" href="Fin.Kuratowski.html#7044" class="Bound">x₀</a> <a id="7047" href="Fin.Kuratowski.html#7047" class="Bound">x₁</a> <a id="7050" class="Symbol">:</a> <a id="7052" href="Fin.Kuratowski.html#7033" class="Bound">X</a><a id="7053" class="Symbol">}</a>
                            <a id="7083" class="Symbol">→</a> <a id="7085" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="7099" class="Symbol">(</a><a id="7100" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="7114" href="Fin.Kuratowski.html#7044" class="Bound">x₀</a> <a id="7117" href="Fin.Kuratowski.html#7047" class="Bound">x₁</a><a id="7119" class="Symbol">)</a>
<a id="7121" href="Fin.Kuratowski.html#7002" class="Function">doubleton-map-is-surjection</a> <a id="7149" class="Symbol">{</a><a id="7150" href="Fin.Kuratowski.html#7150" class="Bound">𝓤</a><a id="7151" class="Symbol">}</a> <a id="7153" class="Symbol">{</a><a id="7154" href="Fin.Kuratowski.html#7154" class="Bound">X</a><a id="7155" class="Symbol">}</a> <a id="7157" class="Symbol">{</a><a id="7158" href="Fin.Kuratowski.html#7158" class="Bound">x₀</a><a id="7160" class="Symbol">}</a> <a id="7162" class="Symbol">{</a><a id="7163" href="Fin.Kuratowski.html#7163" class="Bound">x₁</a><a id="7165" class="Symbol">}</a> <a id="7167" class="Symbol">(</a><a id="7168" href="Fin.Kuratowski.html#7168" class="Bound">x</a> <a id="7170" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7172" href="Fin.Kuratowski.html#7172" class="Bound">s</a><a id="7173" class="Symbol">)</a> <a id="7175" class="Symbol">=</a> <a id="7177" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="7188" href="Fin.Kuratowski.html#7201" class="Function">γ</a> <a id="7190" href="Fin.Kuratowski.html#7172" class="Bound">s</a>
 <a id="7193" class="Keyword">where</a>
  <a id="7201" href="Fin.Kuratowski.html#7201" class="Function">γ</a> <a id="7203" class="Symbol">:</a> <a id="7205" class="Symbol">(</a><a id="7206" href="Fin.Kuratowski.html#7168" class="Bound">x</a> <a id="7208" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7210" href="Fin.Kuratowski.html#7158" class="Bound">x₀</a><a id="7212" class="Symbol">)</a> <a id="7214" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7216" class="Symbol">(</a><a id="7217" href="Fin.Kuratowski.html#7168" class="Bound">x</a> <a id="7219" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7221" href="Fin.Kuratowski.html#7163" class="Bound">x₁</a><a id="7223" class="Symbol">)</a> <a id="7225" class="Symbol">→</a> <a id="7227" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7229" href="Fin.Kuratowski.html#7229" class="Bound">n</a> <a id="7231" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7233" href="Fin.Type.html#157" class="Function">Fin</a> <a id="7237" class="Number">2</a> <a id="7239" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7241" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="7255" href="Fin.Kuratowski.html#7158" class="Bound">x₀</a> <a id="7258" href="Fin.Kuratowski.html#7163" class="Bound">x₁</a> <a id="7261" href="Fin.Kuratowski.html#7229" class="Bound">n</a> <a id="7263" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7265" class="Symbol">(</a><a id="7266" href="Fin.Kuratowski.html#7168" class="Bound">x</a> <a id="7268" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7270" href="Fin.Kuratowski.html#7172" class="Bound">s</a><a id="7271" class="Symbol">)</a>
  <a id="7275" href="Fin.Kuratowski.html#7201" class="Function">γ</a> <a id="7277" class="Symbol">(</a><a id="7278" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7282" href="Fin.Kuratowski.html#7282" class="Bound">p</a><a id="7283" class="Symbol">)</a> <a id="7285" class="Symbol">=</a> <a id="7287" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="7289" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7291" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="7304" class="Symbol">(λ</a> <a id="7307" href="Fin.Kuratowski.html#7307" class="Bound">_</a> <a id="7309" class="Symbol">→</a> <a id="7311" href="UF.PropTrunc.html#3293" class="Function">∨-is-prop</a><a id="7320" class="Symbol">)</a> <a id="7322" class="Symbol">(</a><a id="7323" href="Fin.Kuratowski.html#7282" class="Bound">p</a> <a id="7325" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="7327" class="Symbol">)</a>
  <a id="7331" href="Fin.Kuratowski.html#7201" class="Function">γ</a> <a id="7333" class="Symbol">(</a><a id="7334" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7338" href="Fin.Kuratowski.html#7338" class="Bound">q</a><a id="7339" class="Symbol">)</a> <a id="7341" class="Symbol">=</a> <a id="7343" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a> <a id="7345" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7347" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="7360" class="Symbol">(λ</a> <a id="7363" href="Fin.Kuratowski.html#7363" class="Bound">_</a> <a id="7365" class="Symbol">→</a> <a id="7367" href="UF.PropTrunc.html#3293" class="Function">∨-is-prop</a><a id="7376" class="Symbol">)</a> <a id="7378" class="Symbol">(</a><a id="7379" href="Fin.Kuratowski.html#7338" class="Bound">q</a> <a id="7381" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="7383" class="Symbol">)</a>

<a id="doubletons-are-Kuratowki-finite"></a><a id="7386" href="Fin.Kuratowski.html#7386" class="Function">doubletons-are-Kuratowki-finite</a> <a id="7418" class="Symbol">:</a> <a id="7420" class="Symbol">{</a><a id="7421" href="Fin.Kuratowski.html#7421" class="Bound">X</a> <a id="7423" class="Symbol">:</a> <a id="7425" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7427" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7429" class="Symbol">}</a> <a id="7431" class="Symbol">(</a><a id="7432" href="Fin.Kuratowski.html#7432" class="Bound">x₀</a> <a id="7435" href="Fin.Kuratowski.html#7435" class="Bound">x₁</a> <a id="7438" class="Symbol">:</a> <a id="7440" href="Fin.Kuratowski.html#7421" class="Bound">X</a><a id="7441" class="Symbol">)</a>
                                <a id="7475" class="Symbol">→</a> <a id="7477" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="7498" class="Symbol">(</a><a id="7499" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="7509" href="Fin.Kuratowski.html#7432" class="Bound">x₀</a> <a id="7512" href="Fin.Kuratowski.html#7435" class="Bound">x₁</a><a id="7514" class="Symbol">)</a>
<a id="7516" href="Fin.Kuratowski.html#7386" class="Function">doubletons-are-Kuratowki-finite</a> <a id="7548" href="Fin.Kuratowski.html#7548" class="Bound">x₀</a> <a id="7551" href="Fin.Kuratowski.html#7551" class="Bound">x₁</a> <a id="7554" class="Symbol">=</a> <a id="7556" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="7558" class="Number">2</a> <a id="7560" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7562" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="7576" href="Fin.Kuratowski.html#7548" class="Bound">x₀</a> <a id="7579" href="Fin.Kuratowski.html#7551" class="Bound">x₁</a> <a id="7582" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7584" href="Fin.Kuratowski.html#7002" class="Function">doubleton-map-is-surjection</a> <a id="7612" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>


<a id="decidable-equality-gives-doubleton-finite"></a><a id="7616" href="Fin.Kuratowski.html#7616" class="Function">decidable-equality-gives-doubleton-finite</a> <a id="7658" class="Symbol">:</a> <a id="7660" class="Symbol">{</a><a id="7661" href="Fin.Kuratowski.html#7661" class="Bound">X</a> <a id="7663" class="Symbol">:</a> <a id="7665" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7667" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7669" class="Symbol">}</a> <a id="7671" class="Symbol">(</a><a id="7672" href="Fin.Kuratowski.html#7672" class="Bound">x₀</a> <a id="7675" href="Fin.Kuratowski.html#7675" class="Bound">x₁</a> <a id="7678" class="Symbol">:</a> <a id="7680" href="Fin.Kuratowski.html#7661" class="Bound">X</a><a id="7681" class="Symbol">)</a>
                                          <a id="7725" class="Symbol">→</a> <a id="7727" href="UF.Sets.html#709" class="Function">is-set</a> <a id="7734" href="Fin.Kuratowski.html#7661" class="Bound">X</a>
                                          <a id="7778" class="Symbol">→</a> <a id="7780" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7793" class="Symbol">(</a><a id="7794" href="Fin.Kuratowski.html#7672" class="Bound">x₀</a> <a id="7797" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7799" href="Fin.Kuratowski.html#7675" class="Bound">x₁</a><a id="7801" class="Symbol">)</a>
                                          <a id="7845" class="Symbol">→</a> <a id="7847" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="7857" class="Symbol">(</a><a id="7858" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="7868" href="Fin.Kuratowski.html#7672" class="Bound">x₀</a> <a id="7871" href="Fin.Kuratowski.html#7675" class="Bound">x₁</a><a id="7873" class="Symbol">)</a>
<a id="7875" href="Fin.Kuratowski.html#7616" class="Function">decidable-equality-gives-doubleton-finite</a> <a id="7917" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="7920" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a> <a id="7923" href="Fin.Kuratowski.html#7923" class="Bound">X-is-set</a> <a id="7932" href="Fin.Kuratowski.html#7932" class="Bound">δ</a> <a id="7934" class="Symbol">=</a> <a id="7936" href="Fin.Kuratowski.html#7949" class="Function">γ</a> <a id="7938" href="Fin.Kuratowski.html#7932" class="Bound">δ</a>
 <a id="7941" class="Keyword">where</a>
  <a id="7949" href="Fin.Kuratowski.html#7949" class="Function">γ</a> <a id="7951" class="Symbol">:</a> <a id="7953" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7966" class="Symbol">(</a><a id="7967" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="7970" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7972" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a><a id="7974" class="Symbol">)</a> <a id="7976" class="Symbol">→</a> <a id="7978" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="7988" class="Symbol">(</a><a id="7989" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="7999" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="8002" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a><a id="8004" class="Symbol">)</a>
  <a id="8008" href="Fin.Kuratowski.html#7949" class="Function">γ</a> <a id="8010" class="Symbol">(</a><a id="8011" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8015" href="Fin.Kuratowski.html#8015" class="Bound">p</a><a id="8016" class="Symbol">)</a> <a id="8018" class="Symbol">=</a> <a id="8020" class="Number">1</a> <a id="8022" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8024" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="8026" href="UF.EquivalenceExamples.html#25285" class="Function">singleton-≃</a> <a id="8038" href="Fin.Kuratowski.html#8193" class="Function">m</a> <a id="8040" href="Fin.Kuratowski.html#8057" class="Function">l</a> <a id="8042" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
   <a id="8047" class="Keyword">where</a>
    <a id="8057" href="Fin.Kuratowski.html#8057" class="Function">l</a> <a id="8059" class="Symbol">:</a> <a id="8061" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="8074" class="Symbol">(</a><a id="8075" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8079" class="Number">1</a><a id="8080" class="Symbol">)</a>
    <a id="8086" href="Fin.Kuratowski.html#8057" class="Function">l</a> <a id="8088" class="Symbol">=</a> <a id="8090" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="8092" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8094" href="Fin.Kuratowski.html#8113" class="Function">c</a>
     <a id="8101" class="Keyword">where</a>
      <a id="8113" href="Fin.Kuratowski.html#8113" class="Function">c</a> <a id="8115" class="Symbol">:</a> <a id="8117" href="UF.Subsingletons.html#1497" class="Function">is-central</a> <a id="8128" class="Symbol">(</a><a id="8129" href="Fin.Type.html#157" class="Function">Fin</a> <a id="8133" class="Number">1</a><a id="8134" class="Symbol">)</a> <a id="8136" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>
      <a id="8144" href="Fin.Kuratowski.html#8113" class="Function">c</a> <a id="8146" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="8154" class="Symbol">=</a> <a id="8156" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
      <a id="8167" href="Fin.Kuratowski.html#8113" class="Function">c</a> <a id="8169" class="Symbol">(</a><a id="8170" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="8174" href="Fin.Kuratowski.html#8174" class="Bound">i</a><a id="8175" class="Symbol">)</a> <a id="8177" class="Symbol">=</a> <a id="8179" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8186" href="Fin.Kuratowski.html#8174" class="Bound">i</a>

    <a id="8193" href="Fin.Kuratowski.html#8193" class="Function">m</a> <a id="8195" class="Symbol">:</a> <a id="8197" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="8210" class="Symbol">(</a><a id="8211" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="8221" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="8224" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a><a id="8226" class="Symbol">)</a>
    <a id="8232" href="Fin.Kuratowski.html#8193" class="Function">m</a> <a id="8234" class="Symbol">=</a> <a id="8236" class="Symbol">(</a><a id="8237" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="8251" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="8254" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a> <a id="8257" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="8259" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8261" href="Fin.Kuratowski.html#8281" class="Function">c</a><a id="8262" class="Symbol">)</a>
     <a id="8269" class="Keyword">where</a>
      <a id="8281" href="Fin.Kuratowski.html#8281" class="Function">c</a> <a id="8283" class="Symbol">:</a> <a id="8285" href="UF.Subsingletons.html#1497" class="Function">is-central</a> <a id="8296" class="Symbol">(</a><a id="8297" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="8307" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="8310" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a><a id="8312" class="Symbol">)</a> <a id="8314" class="Symbol">(</a><a id="8315" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="8329" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="8332" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a> <a id="8335" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="8336" class="Symbol">)</a>
      <a id="8344" href="Fin.Kuratowski.html#8281" class="Function">c</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Fin.Kuratowski.html#8347" class="Bound">y</a> <a id="8349" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8351" href="Fin.Kuratowski.html#8351" class="Bound">s</a><a id="8352" class="Symbol">)</a> <a id="8354" class="Symbol">=</a> <a id="8356" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="8369" class="Symbol">(λ</a> <a id="8372" href="Fin.Kuratowski.html#8372" class="Bound">_</a> <a id="8374" class="Symbol">→</a> <a id="8376" href="UF.PropTrunc.html#3293" class="Function">∨-is-prop</a><a id="8385" class="Symbol">)</a> <a id="8387" class="Symbol">(</a><a id="8388" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="8395" href="Fin.Kuratowski.html#7923" class="Bound">X-is-set</a> <a id="8404" href="Fin.Kuratowski.html#8430" class="Function">α</a> <a id="8406" href="Fin.Kuratowski.html#8351" class="Bound">s</a><a id="8407" class="Symbol">)</a>
       <a id="8416" class="Keyword">where</a>
        <a id="8430" href="Fin.Kuratowski.html#8430" class="Function">α</a> <a id="8432" class="Symbol">:</a> <a id="8434" class="Symbol">(</a><a id="8435" href="Fin.Kuratowski.html#8347" class="Bound">y</a> <a id="8437" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8439" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a><a id="8441" class="Symbol">)</a> <a id="8443" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8445" class="Symbol">(</a><a id="8446" href="Fin.Kuratowski.html#8347" class="Bound">y</a> <a id="8448" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8450" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a><a id="8452" class="Symbol">)</a> <a id="8454" class="Symbol">→</a> <a id="8456" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="8459" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8461" href="Fin.Kuratowski.html#8347" class="Bound">y</a>
        <a id="8471" href="Fin.Kuratowski.html#8430" class="Function">α</a> <a id="8473" class="Symbol">(</a><a id="8474" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8478" href="Fin.Kuratowski.html#8478" class="Bound">q</a><a id="8479" class="Symbol">)</a> <a id="8481" class="Symbol">=</a> <a id="8483" href="Fin.Kuratowski.html#8478" class="Bound">q</a> <a id="8485" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
        <a id="8496" href="Fin.Kuratowski.html#8430" class="Function">α</a> <a id="8498" class="Symbol">(</a><a id="8499" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8503" href="Fin.Kuratowski.html#8503" class="Bound">q</a><a id="8504" class="Symbol">)</a> <a id="8506" class="Symbol">=</a> <a id="8508" href="Fin.Kuratowski.html#8015" class="Bound">p</a> <a id="8510" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="8512" href="Fin.Kuratowski.html#8503" class="Bound">q</a> <a id="8514" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

  <a id="8520" href="Fin.Kuratowski.html#7949" class="Function">γ</a> <a id="8522" class="Symbol">(</a><a id="8523" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8527" href="Fin.Kuratowski.html#8527" class="Bound">ν</a><a id="8528" class="Symbol">)</a> <a id="8530" class="Symbol">=</a> <a id="8532" class="Number">2</a> <a id="8534" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8536" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="8538" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="8544" class="Symbol">(</a><a id="8545" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="8559" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="8562" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a> <a id="8565" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8567" href="Fin.Kuratowski.html#9314" class="Function">f-is-equiv</a><a id="8577" class="Symbol">)</a> <a id="8579" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
   <a id="8584" class="Keyword">where</a>
    <a id="8594" href="Fin.Kuratowski.html#8594" class="Function">doubleton-map-lc</a> <a id="8611" class="Symbol">:</a> <a id="8613" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="8630" class="Symbol">(</a><a id="8631" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="8645" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="8648" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a><a id="8650" class="Symbol">)</a>
    <a id="8656" href="Fin.Kuratowski.html#8594" class="Function">doubleton-map-lc</a> <a id="8673" class="Symbol">{</a><a id="8674" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="8675" class="Symbol">}</a> <a id="8677" class="Symbol">{</a><a id="8678" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="8679" class="Symbol">}</a> <a id="8681" href="Fin.Kuratowski.html#8681" class="Bound">p</a> <a id="8683" class="Symbol">=</a> <a id="8685" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="8694" href="Fin.Kuratowski.html#8594" class="Function">doubleton-map-lc</a> <a id="8711" class="Symbol">{</a><a id="8712" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="8713" class="Symbol">}</a> <a id="8715" class="Symbol">{</a><a id="8716" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a><a id="8717" class="Symbol">}</a> <a id="8719" href="Fin.Kuratowski.html#8719" class="Bound">p</a> <a id="8721" class="Symbol">=</a> <a id="8723" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8730" class="Symbol">(</a><a id="8731" href="Fin.Kuratowski.html#8527" class="Bound">ν</a> <a id="8733" class="Symbol">(</a><a id="8734" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8737" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="8741" href="Fin.Kuratowski.html#8719" class="Bound">p</a><a id="8742" class="Symbol">))</a>
    <a id="8749" href="Fin.Kuratowski.html#8594" class="Function">doubleton-map-lc</a> <a id="8766" class="Symbol">{</a><a id="8767" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a><a id="8768" class="Symbol">}</a> <a id="8770" class="Symbol">{</a><a id="8771" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="8772" class="Symbol">}</a> <a id="8774" href="Fin.Kuratowski.html#8774" class="Bound">p</a> <a id="8776" class="Symbol">=</a> <a id="8778" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8785" class="Symbol">(</a><a id="8786" href="Fin.Kuratowski.html#8527" class="Bound">ν</a> <a id="8788" class="Symbol">(</a><a id="8789" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8792" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="8796" class="Symbol">(</a><a id="8797" href="Fin.Kuratowski.html#8774" class="Bound">p</a> <a id="8799" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8801" class="Symbol">)))</a>
    <a id="8809" href="Fin.Kuratowski.html#8594" class="Function">doubleton-map-lc</a> <a id="8826" class="Symbol">{</a><a id="8827" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a><a id="8828" class="Symbol">}</a> <a id="8830" class="Symbol">{</a><a id="8831" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a><a id="8832" class="Symbol">}</a> <a id="8834" href="Fin.Kuratowski.html#8834" class="Bound">p</a> <a id="8836" class="Symbol">=</a> <a id="8838" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="8847" href="Fin.Kuratowski.html#8594" class="Function">doubleton-map-lc</a> <a id="8864" class="Symbol">{</a><a id="8865" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="8869" class="Symbol">(</a><a id="8870" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="8874" href="Fin.Kuratowski.html#8874" class="Bound">i</a><a id="8875" class="Symbol">)}</a> <a id="8878" class="Symbol">{</a><a id="8879" href="Fin.Kuratowski.html#8879" class="Bound">k</a><a id="8880" class="Symbol">}</a> <a id="8882" href="Fin.Kuratowski.html#8882" class="Bound">p</a> <a id="8884" class="Symbol">=</a> <a id="8886" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8893" href="Fin.Kuratowski.html#8874" class="Bound">i</a>
    <a id="8899" href="Fin.Kuratowski.html#8594" class="Function">doubleton-map-lc</a> <a id="8916" class="Symbol">{</a><a id="8917" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="8918" class="Symbol">}</a> <a id="8920" class="Symbol">{</a><a id="8921" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="8925" class="Symbol">(</a><a id="8926" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="8930" href="Fin.Kuratowski.html#8930" class="Bound">i</a><a id="8931" class="Symbol">)}</a> <a id="8934" href="Fin.Kuratowski.html#8934" class="Bound">p</a> <a id="8936" class="Symbol">=</a> <a id="8938" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8945" href="Fin.Kuratowski.html#8930" class="Bound">i</a>
    <a id="8951" href="Fin.Kuratowski.html#8594" class="Function">doubleton-map-lc</a> <a id="8968" class="Symbol">{</a><a id="8969" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a><a id="8970" class="Symbol">}</a> <a id="8972" class="Symbol">{</a><a id="8973" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="8977" class="Symbol">(</a><a id="8978" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="8982" href="Fin.Kuratowski.html#8982" class="Bound">i</a><a id="8983" class="Symbol">)}</a> <a id="8986" href="Fin.Kuratowski.html#8986" class="Bound">p</a> <a id="8988" class="Symbol">=</a> <a id="8990" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8997" href="Fin.Kuratowski.html#8982" class="Bound">i</a>

    <a id="9004" href="Fin.Kuratowski.html#9004" class="Function">doubleton-map-is-embedding</a> <a id="9031" class="Symbol">:</a> <a id="9033" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="9046" class="Symbol">(</a><a id="9047" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="9061" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="9064" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a><a id="9066" class="Symbol">)</a>
    <a id="9072" href="Fin.Kuratowski.html#9004" class="Function">doubleton-map-is-embedding</a> <a id="9099" class="Symbol">=</a> <a id="9101" href="UF.Embeddings.html#10595" class="Function">lc-maps-into-sets-are-embeddings</a>
                                  <a id="9168" class="Symbol">(</a><a id="9169" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="9183" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="9186" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a><a id="9188" class="Symbol">)</a>
                                  <a id="9224" href="Fin.Kuratowski.html#8594" class="Function">doubleton-map-lc</a>
                                  <a id="9275" class="Symbol">(</a><a id="9276" href="Fin.Kuratowski.html#6553" class="Function">doubleton-is-set</a> <a id="9293" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="9296" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a> <a id="9299" href="Fin.Kuratowski.html#7923" class="Bound">X-is-set</a><a id="9307" class="Symbol">)</a>

    <a id="9314" href="Fin.Kuratowski.html#9314" class="Function">f-is-equiv</a> <a id="9325" class="Symbol">:</a> <a id="9327" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="9336" class="Symbol">(</a><a id="9337" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="9351" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="9354" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a><a id="9356" class="Symbol">)</a>
    <a id="9362" href="Fin.Kuratowski.html#9314" class="Function">f-is-equiv</a> <a id="9373" class="Symbol">=</a> <a id="9375" href="UF.ImageAndSurjection.html#3612" class="Function">surjective-embeddings-are-equivs</a>
                  <a id="9426" class="Symbol">(</a><a id="9427" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="9441" href="Fin.Kuratowski.html#7917" class="Bound">x₀</a> <a id="9444" href="Fin.Kuratowski.html#7920" class="Bound">x₁</a><a id="9446" class="Symbol">)</a>
                  <a id="9466" href="Fin.Kuratowski.html#9004" class="Function">doubleton-map-is-embedding</a>
                  <a id="9511" href="Fin.Kuratowski.html#7002" class="Function">doubleton-map-is-surjection</a>

<a id="doubleton-finite-gives-decidable-equality"></a><a id="9540" href="Fin.Kuratowski.html#9540" class="Function">doubleton-finite-gives-decidable-equality</a> <a id="9582" class="Symbol">:</a> <a id="9584" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9591" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9593" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                          <a id="9638" class="Symbol">→</a> <a id="9640" class="Symbol">{</a><a id="9641" href="Fin.Kuratowski.html#9641" class="Bound">X</a> <a id="9643" class="Symbol">:</a> <a id="9645" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9647" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9649" class="Symbol">}</a> <a id="9651" class="Symbol">(</a><a id="9652" href="Fin.Kuratowski.html#9652" class="Bound">x₀</a> <a id="9655" href="Fin.Kuratowski.html#9655" class="Bound">x₁</a> <a id="9658" class="Symbol">:</a> <a id="9660" href="Fin.Kuratowski.html#9641" class="Bound">X</a><a id="9661" class="Symbol">)</a>
                                          <a id="9705" class="Symbol">→</a> <a id="9707" href="UF.Sets.html#709" class="Function">is-set</a> <a id="9714" href="Fin.Kuratowski.html#9641" class="Bound">X</a>
                                          <a id="9758" class="Symbol">→</a> <a id="9760" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="9770" class="Symbol">(</a><a id="9771" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="9781" href="Fin.Kuratowski.html#9652" class="Bound">x₀</a> <a id="9784" href="Fin.Kuratowski.html#9655" class="Bound">x₁</a><a id="9786" class="Symbol">)</a>
                                          <a id="9830" class="Symbol">→</a> <a id="9832" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9845" class="Symbol">(</a><a id="9846" href="Fin.Kuratowski.html#9652" class="Bound">x₀</a> <a id="9849" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9851" href="Fin.Kuratowski.html#9655" class="Bound">x₁</a><a id="9853" class="Symbol">)</a>
<a id="9855" href="Fin.Kuratowski.html#9540" class="Function">doubleton-finite-gives-decidable-equality</a> <a id="9897" href="Fin.Kuratowski.html#9897" class="Bound">fe</a> <a id="9900" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="9903" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a> <a id="9906" href="Fin.Kuratowski.html#9906" class="Bound">X-is-set</a> <a id="9915" href="Fin.Kuratowski.html#9915" class="Bound">ϕ</a> <a id="9917" class="Symbol">=</a> <a id="9919" href="Fin.Kuratowski.html#11203" class="Function">δ</a>
 <a id="9922" class="Keyword">where</a>
  <a id="9930" href="Fin.Kuratowski.html#9930" class="Function">γ</a> <a id="9932" class="Symbol">:</a> <a id="9934" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="9944" class="Symbol">(</a><a id="9945" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="9955" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="9958" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a><a id="9960" class="Symbol">)</a> <a id="9962" class="Symbol">→</a> <a id="9964" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9977" class="Symbol">(</a><a id="9978" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="9981" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9983" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a><a id="9985" class="Symbol">)</a>
  <a id="9989" href="Fin.Kuratowski.html#9930" class="Function">γ</a> <a id="9991" class="Symbol">(</a><a id="9992" class="Number">0</a> <a id="9994" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9996" href="Fin.Kuratowski.html#9996" class="Bound">s</a><a id="9997" class="Symbol">)</a> <a id="9999" class="Symbol">=</a> <a id="10001" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="10008" class="Symbol">(</a><a id="10009" href="UF.Subsingletons-FunExt.html#8987" class="Function">decidability-of-prop-is-prop</a> <a id="10038" href="Fin.Kuratowski.html#9897" class="Bound">fe</a> <a id="10041" href="Fin.Kuratowski.html#9906" class="Bound">X-is-set</a><a id="10049" class="Symbol">)</a> <a id="10051" href="Fin.Kuratowski.html#10068" class="Function">α</a> <a id="10053" href="Fin.Kuratowski.html#9996" class="Bound">s</a>
   <a id="10058" class="Keyword">where</a>
    <a id="10068" href="Fin.Kuratowski.html#10068" class="Function">α</a> <a id="10070" class="Symbol">:</a> <a id="10072" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="10082" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10085" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a> <a id="10088" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10090" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="10092" class="Symbol">→</a> <a id="10094" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="10107" class="Symbol">(</a><a id="10108" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10111" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10113" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a><a id="10115" class="Symbol">)</a>
    <a id="10121" href="Fin.Kuratowski.html#10068" class="Function">α</a> <a id="10123" class="Symbol">(</a><a id="10124" href="Fin.Kuratowski.html#10124" class="Bound">g</a> <a id="10126" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10128" href="Fin.Kuratowski.html#10128" class="Bound">i</a><a id="10129" class="Symbol">)</a> <a id="10131" class="Symbol">=</a> <a id="10133" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10140" class="Symbol">(</a><a id="10141" href="Fin.Kuratowski.html#10124" class="Bound">g</a> <a id="10143" class="Symbol">(</a><a id="10144" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10147" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10149" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="10151" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10155" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10160" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="10161" class="Symbol">))</a>

  <a id="10167" href="Fin.Kuratowski.html#9930" class="Function">γ</a> <a id="10169" class="Symbol">(</a><a id="10170" class="Number">1</a> <a id="10172" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10174" href="Fin.Kuratowski.html#10174" class="Bound">s</a><a id="10175" class="Symbol">)</a> <a id="10177" class="Symbol">=</a> <a id="10179" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10183" class="Symbol">(</a><a id="10184" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="10191" href="Fin.Kuratowski.html#9906" class="Bound">X-is-set</a> <a id="10200" href="Fin.Kuratowski.html#10338" class="Function">β</a> <a id="10202" href="Fin.Kuratowski.html#10174" class="Bound">s</a><a id="10203" class="Symbol">)</a>
   <a id="10208" class="Keyword">where</a>
    <a id="10218" href="Fin.Kuratowski.html#10218" class="Function">α</a> <a id="10220" class="Symbol">:</a> <a id="10222" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10230" class="Symbol">(</a><a id="10231" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10235" class="Number">1</a><a id="10236" class="Symbol">)</a>
    <a id="10242" href="Fin.Kuratowski.html#10218" class="Function">α</a> <a id="10244" class="Symbol">(</a><a id="10245" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="10249" href="Fin.Kuratowski.html#10249" class="Bound">i</a><a id="10250" class="Symbol">)</a> <a id="10252" href="Fin.Kuratowski.html#10252" class="Bound">y</a>       <a id="10260" class="Symbol">=</a> <a id="10262" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10269" href="Fin.Kuratowski.html#10249" class="Bound">i</a>
    <a id="10275" href="Fin.Kuratowski.html#10218" class="Function">α</a> <a id="10277" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="10285" class="Symbol">(</a><a id="10286" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="10290" href="Fin.Kuratowski.html#10290" class="Bound">i</a><a id="10291" class="Symbol">)</a> <a id="10293" class="Symbol">=</a> <a id="10295" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10302" href="Fin.Kuratowski.html#10290" class="Bound">i</a>
    <a id="10308" href="Fin.Kuratowski.html#10218" class="Function">α</a> <a id="10310" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="10318" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="10326" class="Symbol">=</a> <a id="10328" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="10338" href="Fin.Kuratowski.html#10338" class="Function">β</a> <a id="10340" class="Symbol">:</a> <a id="10342" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="10352" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10355" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a> <a id="10358" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10360" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10364" class="Number">1</a> <a id="10366" class="Symbol">→</a> <a id="10368" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10371" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10373" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a>
    <a id="10380" href="Fin.Kuratowski.html#10338" class="Function">β</a> <a id="10382" class="Symbol">(</a><a id="10383" href="Fin.Kuratowski.html#10383" class="Bound">g</a> <a id="10385" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10387" href="Fin.Kuratowski.html#10387" class="Bound">i</a><a id="10388" class="Symbol">)</a> <a id="10390" class="Symbol">=</a> <a id="10392" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10395" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10399" class="Symbol">(</a><a id="10400" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a> <a id="10414" href="Fin.Kuratowski.html#10383" class="Bound">g</a> <a id="10416" href="Fin.Kuratowski.html#10387" class="Bound">i</a>
                         <a id="10443" class="Symbol">(</a><a id="10444" href="Fin.Kuratowski.html#10218" class="Function">α</a> <a id="10446" class="Symbol">(</a><a id="10447" href="Fin.Kuratowski.html#10383" class="Bound">g</a> <a id="10449" class="Symbol">(</a><a id="10450" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="10464" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10467" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a> <a id="10470" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="10471" class="Symbol">))</a>
                         <a id="10499" class="Symbol">(</a><a id="10500" href="Fin.Kuratowski.html#10383" class="Bound">g</a> <a id="10502" class="Symbol">(</a><a id="10503" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="10517" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10520" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a> <a id="10523" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a><a id="10524" class="Symbol">))))</a>

  <a id="10532" href="Fin.Kuratowski.html#9930" class="Function">γ</a> <a id="10534" class="Symbol">(</a><a id="10535" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10540" class="Symbol">(</a><a id="10541" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10546" href="Fin.Kuratowski.html#10546" class="Bound">n</a><a id="10547" class="Symbol">)</a> <a id="10549" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10551" href="Fin.Kuratowski.html#10551" class="Bound">s</a><a id="10552" class="Symbol">)</a> <a id="10554" class="Symbol">=</a> <a id="10556" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="10563" class="Symbol">(</a><a id="10564" href="UF.Subsingletons-FunExt.html#8987" class="Function">decidability-of-prop-is-prop</a> <a id="10593" href="Fin.Kuratowski.html#9897" class="Bound">fe</a> <a id="10596" href="Fin.Kuratowski.html#9906" class="Bound">X-is-set</a><a id="10604" class="Symbol">)</a> <a id="10606" href="Fin.Kuratowski.html#10623" class="Function">f</a> <a id="10608" href="Fin.Kuratowski.html#10551" class="Bound">s</a>
   <a id="10613" class="Keyword">where</a>
    <a id="10623" href="Fin.Kuratowski.html#10623" class="Function">f</a> <a id="10625" class="Symbol">:</a> <a id="10627" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="10637" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10640" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a> <a id="10643" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10645" href="Fin.Type.html#157" class="Function">Fin</a> <a id="10649" class="Symbol">(</a><a id="10650" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10655" class="Symbol">(</a><a id="10656" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10661" href="Fin.Kuratowski.html#10546" class="Bound">n</a><a id="10662" class="Symbol">))</a> <a id="10665" class="Symbol">→</a> <a id="10667" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="10680" class="Symbol">(</a><a id="10681" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10684" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10686" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a><a id="10688" class="Symbol">)</a>
    <a id="10694" href="Fin.Kuratowski.html#10623" class="Function">f</a> <a id="10696" class="Symbol">(</a><a id="10697" href="Fin.Kuratowski.html#10697" class="Bound">g</a> <a id="10699" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10701" href="Fin.Kuratowski.html#10701" class="Bound">i</a><a id="10702" class="Symbol">)</a> <a id="10704" class="Symbol">=</a> <a id="10706" href="Fin.Kuratowski.html#11059" class="Function">β</a>
     <a id="10713" class="Keyword">where</a>
      <a id="10725" href="Fin.Kuratowski.html#10725" class="Function">h</a> <a id="10727" class="Symbol">:</a> <a id="10729" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10732" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10734" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a> <a id="10737" class="Symbol">→</a> <a id="10739" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="10753" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10756" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a> <a id="10759" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="10761" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10763" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="10777" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10780" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a> <a id="10783" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a>
      <a id="10791" href="Fin.Kuratowski.html#10725" class="Function">h</a> <a id="10793" class="Symbol">=</a> <a id="10795" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="10808" class="Symbol">(λ</a> <a id="10811" href="Fin.Kuratowski.html#10811" class="Bound">_</a> <a id="10813" class="Symbol">→</a> <a id="10815" href="UF.PropTrunc.html#3293" class="Function">∨-is-prop</a><a id="10824" class="Symbol">)</a>

      <a id="10833" href="Fin.Kuratowski.html#10833" class="Function">α</a> <a id="10835" class="Symbol">:</a> <a id="10837" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="10850" class="Symbol">(</a><a id="10851" href="Fin.Kuratowski.html#10697" class="Bound">g</a> <a id="10853" class="Symbol">(</a><a id="10854" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="10868" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10871" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a> <a id="10874" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="10875" class="Symbol">)</a> <a id="10877" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10879" href="Fin.Kuratowski.html#10697" class="Bound">g</a> <a id="10881" class="Symbol">(</a><a id="10882" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="10896" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10899" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a> <a id="10902" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a><a id="10903" class="Symbol">))</a>
        <a id="10914" class="Symbol">→</a> <a id="10916" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="10929" class="Symbol">(</a><a id="10930" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="10933" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10935" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a><a id="10937" class="Symbol">)</a>
      <a id="10945" href="Fin.Kuratowski.html#10833" class="Function">α</a> <a id="10947" class="Symbol">(</a><a id="10948" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10952" href="Fin.Kuratowski.html#10952" class="Bound">p</a><a id="10953" class="Symbol">)</a> <a id="10955" class="Symbol">=</a> <a id="10957" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10961" class="Symbol">(</a><a id="10962" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10965" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10969" class="Symbol">(</a><a id="10970" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a> <a id="10984" href="Fin.Kuratowski.html#10697" class="Bound">g</a> <a id="10986" href="Fin.Kuratowski.html#10701" class="Bound">i</a> <a id="10988" href="Fin.Kuratowski.html#10952" class="Bound">p</a><a id="10989" class="Symbol">))</a>
      <a id="10998" href="Fin.Kuratowski.html#10833" class="Function">α</a> <a id="11000" class="Symbol">(</a><a id="11001" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11005" href="Fin.Kuratowski.html#11005" class="Bound">ν</a><a id="11006" class="Symbol">)</a> <a id="11008" class="Symbol">=</a> <a id="11010" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11014" class="Symbol">(</a><a id="11015" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="11030" class="Symbol">(λ</a> <a id="11033" href="Fin.Kuratowski.html#11033" class="Bound">p</a> <a id="11035" class="Symbol">→</a> <a id="11037" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11040" href="Fin.Kuratowski.html#10697" class="Bound">g</a> <a id="11042" class="Symbol">(</a><a id="11043" href="Fin.Kuratowski.html#10725" class="Function">h</a> <a id="11045" href="Fin.Kuratowski.html#11033" class="Bound">p</a><a id="11046" class="Symbol">))</a> <a id="11049" href="Fin.Kuratowski.html#11005" class="Bound">ν</a><a id="11050" class="Symbol">)</a>

      <a id="11059" href="Fin.Kuratowski.html#11059" class="Function">β</a> <a id="11061" class="Symbol">:</a> <a id="11063" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="11076" class="Symbol">(</a><a id="11077" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="11080" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11082" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a><a id="11084" class="Symbol">)</a>
      <a id="11092" href="Fin.Kuratowski.html#11059" class="Function">β</a> <a id="11094" class="Symbol">=</a> <a id="11096" href="Fin.Kuratowski.html#10833" class="Function">α</a> <a id="11098" class="Symbol">(</a><a id="11099" href="Fin.Topology.html#904" class="Function">Fin-is-discrete</a>
              <a id="11129" class="Symbol">(</a><a id="11130" href="Fin.Kuratowski.html#10697" class="Bound">g</a> <a id="11132" class="Symbol">(</a><a id="11133" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="11147" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="11150" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a> <a id="11153" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="11154" class="Symbol">))</a>
              <a id="11171" class="Symbol">(</a><a id="11172" href="Fin.Kuratowski.html#10697" class="Bound">g</a> <a id="11174" class="Symbol">(</a><a id="11175" href="Fin.Kuratowski.html#6807" class="Function">doubleton-map</a> <a id="11189" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="11192" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a> <a id="11195" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a><a id="11196" class="Symbol">)))</a>

  <a id="11203" href="Fin.Kuratowski.html#11203" class="Function">δ</a> <a id="11205" class="Symbol">:</a> <a id="11207" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="11220" class="Symbol">(</a><a id="11221" href="Fin.Kuratowski.html#9900" class="Bound">x₀</a> <a id="11224" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11226" href="Fin.Kuratowski.html#9903" class="Bound">x₁</a><a id="11228" class="Symbol">)</a>
  <a id="11232" href="Fin.Kuratowski.html#11203" class="Function">δ</a> <a id="11234" class="Symbol">=</a> <a id="11236" href="Fin.Kuratowski.html#9930" class="Function">γ</a> <a id="11238" href="Fin.Kuratowski.html#9915" class="Bound">ϕ</a>

<a id="all-K-finite-types-finite-gives-all-sets-discrete"></a><a id="11241" href="Fin.Kuratowski.html#11241" class="Function">all-K-finite-types-finite-gives-all-sets-discrete</a> <a id="11291" class="Symbol">:</a>

    <a id="11298" href="UF.FunExt.html#851" class="Function">funext</a> <a id="11305" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11307" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
  <a id="11312" class="Symbol">→</a> <a id="11314" class="Symbol">((</a><a id="11316" href="Fin.Kuratowski.html#11316" class="Bound">A</a> <a id="11318" class="Symbol">:</a> <a id="11320" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11322" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11324" class="Symbol">)</a> <a id="11326" class="Symbol">→</a> <a id="11328" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="11349" href="Fin.Kuratowski.html#11316" class="Bound">A</a> <a id="11351" class="Symbol">→</a> <a id="11353" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="11363" href="Fin.Kuratowski.html#11316" class="Bound">A</a><a id="11364" class="Symbol">)</a>
  <a id="11368" class="Symbol">→</a> <a id="11370" class="Symbol">(</a><a id="11371" href="Fin.Kuratowski.html#11371" class="Bound">X</a> <a id="11373" class="Symbol">:</a> <a id="11375" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11377" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11379" class="Symbol">)</a> <a id="11381" class="Symbol">→</a> <a id="11383" href="UF.Sets.html#709" class="Function">is-set</a> <a id="11390" href="Fin.Kuratowski.html#11371" class="Bound">X</a> <a id="11392" class="Symbol">→</a> <a id="11394" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="11406" href="Fin.Kuratowski.html#11371" class="Bound">X</a>

<a id="11409" href="Fin.Kuratowski.html#11241" class="Function">all-K-finite-types-finite-gives-all-sets-discrete</a> <a id="11459" class="Symbol">{</a><a id="11460" href="Fin.Kuratowski.html#11460" class="Bound">𝓤</a><a id="11461" class="Symbol">}</a> <a id="11463" href="Fin.Kuratowski.html#11463" class="Bound">fe</a> <a id="11466" href="Fin.Kuratowski.html#11466" class="Bound">ϕ</a> <a id="11468" href="Fin.Kuratowski.html#11468" class="Bound">X</a> <a id="11470" href="Fin.Kuratowski.html#11470" class="Bound">X-is-set</a> <a id="11479" href="Fin.Kuratowski.html#11479" class="Bound">x₀</a> <a id="11482" href="Fin.Kuratowski.html#11482" class="Bound">x₁</a> <a id="11485" class="Symbol">=</a>
 <a id="11488" href="Fin.Kuratowski.html#9540" class="Function">doubleton-finite-gives-decidable-equality</a>
  <a id="11532" href="Fin.Kuratowski.html#11463" class="Bound">fe</a> <a id="11535" href="Fin.Kuratowski.html#11479" class="Bound">x₀</a> <a id="11538" href="Fin.Kuratowski.html#11482" class="Bound">x₁</a> <a id="11541" href="Fin.Kuratowski.html#11470" class="Bound">X-is-set</a>
  <a id="11552" class="Symbol">(</a><a id="11553" href="Fin.Kuratowski.html#11466" class="Bound">ϕ</a> <a id="11555" class="Symbol">(</a><a id="11556" href="Fin.Kuratowski.html#6459" class="Function">doubleton</a> <a id="11566" href="Fin.Kuratowski.html#11479" class="Bound">x₀</a> <a id="11569" href="Fin.Kuratowski.html#11482" class="Bound">x₁</a><a id="11571" class="Symbol">)</a>
  <a id="11575" class="Symbol">(</a><a id="11576" href="Fin.Kuratowski.html#7386" class="Function">doubletons-are-Kuratowki-finite</a> <a id="11608" href="Fin.Kuratowski.html#11479" class="Bound">x₀</a> <a id="11611" href="Fin.Kuratowski.html#11482" class="Bound">x₁</a><a id="11613" class="Symbol">))</a>

<a id="all-K-finite-types-finite-gives-EM"></a><a id="11617" href="Fin.Kuratowski.html#11617" class="Function">all-K-finite-types-finite-gives-EM</a> <a id="11652" class="Symbol">:</a>

    <a id="11659" class="Symbol">((</a><a id="11661" href="Fin.Kuratowski.html#11661" class="Bound">𝓤</a> <a id="11663" class="Symbol">:</a> <a id="11665" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="11673" class="Symbol">)</a> <a id="11675" class="Symbol">(</a><a id="11676" href="Fin.Kuratowski.html#11676" class="Bound">A</a> <a id="11678" class="Symbol">:</a> <a id="11680" href="Fin.Kuratowski.html#11661" class="Bound">𝓤</a> <a id="11682" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11684" class="Symbol">)</a> <a id="11686" class="Symbol">→</a> <a id="11688" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="11709" href="Fin.Kuratowski.html#11676" class="Bound">A</a> <a id="11711" class="Symbol">→</a> <a id="11713" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="11723" href="Fin.Kuratowski.html#11676" class="Bound">A</a><a id="11724" class="Symbol">)</a>
  <a id="11728" class="Symbol">→</a> <a id="11730" class="Symbol">(</a><a id="11731" href="Fin.Kuratowski.html#11731" class="Bound">𝓤</a> <a id="11733" class="Symbol">:</a> <a id="11735" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="11743" class="Symbol">)</a> <a id="11745" class="Symbol">→</a> <a id="11747" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="11754" class="Symbol">→</a> <a id="11756" href="UF.Subsingletons.html#7388" class="Function">PropExt</a> <a id="11764" class="Symbol">→</a> <a id="11766" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="11769" href="Fin.Kuratowski.html#11731" class="Bound">𝓤</a>
<a id="11771" href="Fin.Kuratowski.html#11617" class="Function">all-K-finite-types-finite-gives-EM</a> <a id="11806" href="Fin.Kuratowski.html#11806" class="Bound">ϕ</a> <a id="11808" href="Fin.Kuratowski.html#11808" class="Bound">𝓤</a> <a id="11810" href="Fin.Kuratowski.html#11810" class="Bound">fe</a> <a id="11813" href="Fin.Kuratowski.html#11813" class="Bound">pe</a> <a id="11816" class="Symbol">=</a>
 <a id="11819" href="UF.SubtypeClassifier.html#6876" class="Function">Ω-discrete-gives-EM</a> <a id="11839" class="Symbol">(</a><a id="11840" href="Fin.Kuratowski.html#11810" class="Bound">fe</a> <a id="11843" href="Fin.Kuratowski.html#11808" class="Bound">𝓤</a> <a id="11845" href="Fin.Kuratowski.html#11808" class="Bound">𝓤</a><a id="11846" class="Symbol">)</a> <a id="11848" class="Symbol">(</a><a id="11849" href="Fin.Kuratowski.html#11813" class="Bound">pe</a> <a id="11852" href="Fin.Kuratowski.html#11808" class="Bound">𝓤</a><a id="11853" class="Symbol">)</a>
  <a id="11857" class="Symbol">(</a><a id="11858" href="Fin.Kuratowski.html#11241" class="Function">all-K-finite-types-finite-gives-all-sets-discrete</a>
    <a id="11912" class="Symbol">(</a><a id="11913" href="Fin.Kuratowski.html#11810" class="Bound">fe</a> <a id="11916" class="Symbol">(</a><a id="11917" href="Fin.Kuratowski.html#11808" class="Bound">𝓤</a> <a id="11919" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="11920" class="Symbol">)</a> <a id="11922" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="11924" class="Symbol">)</a> <a id="11926" class="Symbol">(</a><a id="11927" href="Fin.Kuratowski.html#11806" class="Bound">ϕ</a> <a id="11929" class="Symbol">(</a><a id="11930" href="Fin.Kuratowski.html#11808" class="Bound">𝓤</a> <a id="11932" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="11933" class="Symbol">))</a> <a id="11936" class="Symbol">(</a><a id="11937" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="11939" href="Fin.Kuratowski.html#11808" class="Bound">𝓤</a><a id="11940" class="Symbol">)</a> <a id="11942" class="Symbol">(</a><a id="11943" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="11952" class="Symbol">(</a><a id="11953" href="Fin.Kuratowski.html#11810" class="Bound">fe</a> <a id="11956" href="Fin.Kuratowski.html#11808" class="Bound">𝓤</a> <a id="11958" href="Fin.Kuratowski.html#11808" class="Bound">𝓤</a><a id="11959" class="Symbol">)</a> <a id="11961" class="Symbol">(</a><a id="11962" href="Fin.Kuratowski.html#11813" class="Bound">pe</a> <a id="11965" href="Fin.Kuratowski.html#11808" class="Bound">𝓤</a><a id="11966" class="Symbol">)))</a>

<a id="11971" class="Markup">\end{code}</a><a id="11981" class="Background">

Added 13 April 2021.

Can every Kuratowski finite discrete type be equipped with a linear
order?

Recall that a type is called discrete if it has decidable equality.

Steve Vickers asks this question for the internal language of a
1-topos, and provides a counter model for it in Section 2.4 of the
following paper:

  S.J. Vickers. Strongly Algebraic = SFP (Topically). Mathematical
  Structures in Computer Science 11 (2001) pp. 717-742,
  http://dx.doi.org/10.1017/S0960129501003437
  https://www.cs.bham.ac.uk/~sjv/SFP.pdf

We here work in MLTT with propositional truncations, in Agda notation,
and instead prove that, in the presence of univalence, it is false
that every (Kuratowski) finite type with decidable equality can be
equipped with a linear order.

We also include an open problem related to this.

The following no-selection lemma is contributed by Tom de Jong:

</a><a id="12861" class="Markup">\begin{code}</a>

<a id="no-selection"></a><a id="12875" href="Fin.Kuratowski.html#12875" class="Function">no-selection</a> <a id="12888" class="Symbol">:</a> <a id="12890" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="12903" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="12906" class="Symbol">→</a> <a id="12908" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12910" class="Symbol">((</a><a id="12912" href="Fin.Kuratowski.html#12912" class="Bound">X</a> <a id="12914" class="Symbol">:</a> <a id="12916" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="12919" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12921" class="Symbol">)</a> <a id="12923" class="Symbol">→</a> <a id="12925" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="12927" href="Fin.Kuratowski.html#12912" class="Bound">X</a> <a id="12929" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12931" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="12933" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="12935" class="Symbol">→</a> <a id="12937" href="Fin.Kuratowski.html#12912" class="Bound">X</a><a id="12938" class="Symbol">)</a>
<a id="12940" href="Fin.Kuratowski.html#12875" class="Function">no-selection</a> <a id="12953" href="Fin.Kuratowski.html#12953" class="Bound">ua</a> <a id="12956" href="Fin.Kuratowski.html#12956" class="Bound">ϕ</a> <a id="12958" class="Symbol">=</a> <a id="12960" href="Fin.Kuratowski.html#13595" class="Function">γ</a>
 <a id="12963" class="Keyword">where</a>
  <a id="12971" href="Fin.Kuratowski.html#12971" class="Function">f</a> <a id="12973" class="Symbol">:</a> <a id="12975" class="Symbol">{</a><a id="12976" href="Fin.Kuratowski.html#12976" class="Bound">X</a> <a id="12978" class="Symbol">:</a> <a id="12980" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="12983" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12985" class="Symbol">}</a> <a id="12987" class="Symbol">→</a> <a id="12989" href="Fin.Kuratowski.html#12976" class="Bound">X</a> <a id="12991" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12993" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="12995" class="Symbol">→</a> <a id="12997" href="Fin.Kuratowski.html#12976" class="Bound">X</a> <a id="12999" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13001" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="13005" href="Fin.Kuratowski.html#12971" class="Function">f</a> <a id="13007" class="Symbol">{</a><a id="13008" href="Fin.Kuratowski.html#13008" class="Bound">X</a><a id="13009" class="Symbol">}</a> <a id="13011" class="Symbol">=</a> <a id="13013" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="13020" href="Fin.Kuratowski.html#13008" class="Bound">X</a> <a id="13022" href="MLTT.Two.html#124" class="Datatype">𝟚</a>

  <a id="13027" href="Fin.Kuratowski.html#13027" class="Function">n</a> <a id="13029" class="Symbol">:</a> <a id="13031" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="13035" href="Fin.Kuratowski.html#13027" class="Function">n</a> <a id="13037" class="Symbol">=</a> <a id="13039" href="Fin.Kuratowski.html#12956" class="Bound">ϕ</a> <a id="13041" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="13043" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13045" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="13052" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="13054" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

  <a id="13059" href="Fin.Kuratowski.html#13059" class="Function">α</a> <a id="13061" class="Symbol">:</a> <a id="13063" class="Symbol">{</a><a id="13064" href="Fin.Kuratowski.html#13064" class="Bound">X</a> <a id="13066" class="Symbol">:</a> <a id="13068" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="13071" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13073" class="Symbol">}</a> <a id="13075" class="Symbol">(</a><a id="13076" href="Fin.Kuratowski.html#13076" class="Bound">p</a> <a id="13078" class="Symbol">:</a> <a id="13080" href="Fin.Kuratowski.html#13064" class="Bound">X</a> <a id="13082" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13084" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="13085" class="Symbol">)</a> <a id="13087" class="Symbol">→</a> <a id="13089" href="Fin.Kuratowski.html#12956" class="Bound">ϕ</a> <a id="13091" href="Fin.Kuratowski.html#13064" class="Bound">X</a> <a id="13093" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13095" href="Fin.Kuratowski.html#12971" class="Function">f</a> <a id="13097" href="Fin.Kuratowski.html#13076" class="Bound">p</a> <a id="13099" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13101" href="MLTT.Id.html#193" class="Datatype Operator">＝</a>  <a id="13104" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="13106" href="Fin.Kuratowski.html#12971" class="Function">f</a> <a id="13108" href="Fin.Kuratowski.html#13076" class="Bound">p</a> <a id="13110" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="13114" href="Fin.Kuratowski.html#13027" class="Function">n</a>
  <a id="13118" href="Fin.Kuratowski.html#13059" class="Function">α</a> <a id="13120" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13125" class="Symbol">=</a> <a id="13127" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="13135" href="Fin.Kuratowski.html#13135" class="Function">p</a> <a id="13137" class="Symbol">:</a> <a id="13139" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="13141" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13143" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="13147" href="Fin.Kuratowski.html#13135" class="Function">p</a> <a id="13149" class="Symbol">=</a> <a id="13151" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="13158" href="Fin.Kuratowski.html#12953" class="Bound">ua</a> <a id="13161" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="13163" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="13165" href="UF.EquivalenceExamples.html#26527" class="Function">complement-≃</a>

  <a id="13181" href="Fin.Kuratowski.html#13181" class="Function">q</a> <a id="13183" class="Symbol">:</a> <a id="13185" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13187" href="Fin.Kuratowski.html#12971" class="Function">f</a> <a id="13189" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13194" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13196" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13198" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13200" href="Fin.Kuratowski.html#12971" class="Function">f</a> <a id="13202" href="Fin.Kuratowski.html#13135" class="Function">p</a> <a id="13204" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
  <a id="13208" href="Fin.Kuratowski.html#13181" class="Function">q</a> <a id="13210" class="Symbol">=</a> <a id="13212" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="13223" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13225" href="Fin.Kuratowski.html#12971" class="Function">f</a> <a id="13227" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13232" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13234" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13236" href="Fin.Kuratowski.html#12971" class="Function">f</a> <a id="13238" href="Fin.Kuratowski.html#13135" class="Function">p</a> <a id="13240" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

  <a id="13245" href="Fin.Kuratowski.html#13245" class="Function">r</a> <a id="13247" class="Symbol">:</a> <a id="13249" href="Fin.Kuratowski.html#12971" class="Function">f</a> <a id="13251" href="Fin.Kuratowski.html#13135" class="Function">p</a> <a id="13253" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13255" href="UF.EquivalenceExamples.html#26527" class="Function">complement-≃</a>
  <a id="13270" href="Fin.Kuratowski.html#13245" class="Function">r</a> <a id="13272" class="Symbol">=</a> <a id="13274" href="UF.Univalence.html#989" class="Function">idtoeq-eqtoid</a> <a id="13288" href="Fin.Kuratowski.html#12953" class="Bound">ua</a> <a id="13291" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="13293" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="13295" href="UF.EquivalenceExamples.html#26527" class="Function">complement-≃</a>

  <a id="13311" href="Fin.Kuratowski.html#13311" class="Function">s</a> <a id="13313" class="Symbol">=</a> <a id="13315" href="Fin.Kuratowski.html#13027" class="Function">n</a>                     <a id="13337" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="13351" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="13353" href="Fin.Kuratowski.html#12971" class="Function">f</a> <a id="13355" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13360" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="13364" href="Fin.Kuratowski.html#13027" class="Function">n</a>        <a id="13373" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13376" class="Symbol">(</a><a id="13377" href="Fin.Kuratowski.html#13059" class="Function">α</a> <a id="13379" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="13383" class="Symbol">)</a><a id="13384" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="13387" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="13395" href="Fin.Kuratowski.html#12956" class="Bound">ϕ</a> <a id="13397" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="13399" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13401" href="Fin.Kuratowski.html#12971" class="Function">f</a> <a id="13403" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13408" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>        <a id="13417" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13420" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13423" class="Symbol">(</a><a id="13424" href="Fin.Kuratowski.html#12956" class="Bound">ϕ</a> <a id="13426" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="13427" class="Symbol">)</a> <a id="13429" href="Fin.Kuratowski.html#13181" class="Function">q</a> <a id="13431" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="13439" href="Fin.Kuratowski.html#12956" class="Bound">ϕ</a> <a id="13441" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="13443" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13445" href="Fin.Kuratowski.html#12971" class="Function">f</a> <a id="13447" href="Fin.Kuratowski.html#13135" class="Function">p</a> <a id="13449" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>           <a id="13461" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13464" href="Fin.Kuratowski.html#13059" class="Function">α</a> <a id="13466" href="Fin.Kuratowski.html#13135" class="Function">p</a> <a id="13468" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="13476" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="13478" href="Fin.Kuratowski.html#12971" class="Function">f</a> <a id="13480" href="Fin.Kuratowski.html#13135" class="Function">p</a> <a id="13482" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="13486" href="Fin.Kuratowski.html#13027" class="Function">n</a>           <a id="13498" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13501" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13504" class="Symbol">(λ</a> <a id="13507" href="Fin.Kuratowski.html#13507" class="Bound">-</a> <a id="13509" class="Symbol">→</a> <a id="13511" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="13513" href="Fin.Kuratowski.html#13507" class="Bound">-</a> <a id="13515" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="13519" href="Fin.Kuratowski.html#13027" class="Function">n</a><a id="13520" class="Symbol">)</a> <a id="13522" href="Fin.Kuratowski.html#13245" class="Function">r</a> <a id="13524" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="13532" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="13534" href="UF.EquivalenceExamples.html#26527" class="Function">complement-≃</a> <a id="13547" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="13551" href="Fin.Kuratowski.html#13027" class="Function">n</a>  <a id="13554" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="13568" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="13579" href="Fin.Kuratowski.html#13027" class="Function">n</a>          <a id="13590" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="13595" href="Fin.Kuratowski.html#13595" class="Function">γ</a> <a id="13597" class="Symbol">:</a> <a id="13599" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="13603" href="Fin.Kuratowski.html#13595" class="Function">γ</a> <a id="13605" class="Symbol">=</a> <a id="13607" href="MLTT.Two-Properties.html#4081" class="Function">complement-no-fp</a> <a id="13624" href="Fin.Kuratowski.html#13027" class="Function">n</a> <a id="13626" href="Fin.Kuratowski.html#13311" class="Function">s</a>


<a id="𝟚-is-Fin2"></a><a id="13630" href="Fin.Kuratowski.html#13630" class="Function">𝟚-is-Fin2</a> <a id="13640" class="Symbol">:</a> <a id="13642" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="13644" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13646" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13650" class="Number">2</a>
<a id="13652" href="Fin.Kuratowski.html#13630" class="Function">𝟚-is-Fin2</a> <a id="13662" class="Symbol">=</a> <a id="13664" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="13671" class="Symbol">(</a><a id="13672" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="13680" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="13682" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a><a id="13683" class="Symbol">)</a> <a id="13685" class="Symbol">(</a><a id="13686" href="Fin.Kuratowski.html#13706" class="Function">g</a> <a id="13688" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13690" href="Fin.Kuratowski.html#13796" class="Function">η</a> <a id="13692" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13694" href="Fin.Kuratowski.html#13850" class="Function">ε</a><a id="13695" class="Symbol">)</a>
 <a id="13698" class="Keyword">where</a>
  <a id="13706" href="Fin.Kuratowski.html#13706" class="Function">g</a> <a id="13708" class="Symbol">:</a> <a id="13710" href="Fin.Type.html#157" class="Function">Fin</a> <a id="13714" class="Number">2</a> <a id="13716" class="Symbol">→</a> <a id="13718" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="13722" href="Fin.Kuratowski.html#13706" class="Function">g</a> <a id="13724" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>             <a id="13738" class="Symbol">=</a> <a id="13740" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
  <a id="13744" href="Fin.Kuratowski.html#13706" class="Function">g</a> <a id="13746" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a>             <a id="13760" class="Symbol">=</a> <a id="13762" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="13766" href="Fin.Kuratowski.html#13706" class="Function">g</a> <a id="13768" class="Symbol">(</a><a id="13769" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="13773" class="Symbol">(</a><a id="13774" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="13778" href="Fin.Kuratowski.html#13778" class="Bound">i</a><a id="13779" class="Symbol">))</a> <a id="13782" class="Symbol">=</a> <a id="13784" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13791" href="Fin.Kuratowski.html#13778" class="Bound">i</a>

  <a id="13796" href="Fin.Kuratowski.html#13796" class="Function">η</a> <a id="13798" class="Symbol">:</a> <a id="13800" href="Fin.Kuratowski.html#13706" class="Function">g</a> <a id="13802" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13804" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="13812" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="13814" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a> <a id="13816" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="13818" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="13823" href="Fin.Kuratowski.html#13796" class="Function">η</a> <a id="13825" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="13827" class="Symbol">=</a> <a id="13829" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="13836" href="Fin.Kuratowski.html#13796" class="Function">η</a> <a id="13838" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="13840" class="Symbol">=</a> <a id="13842" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="13850" href="Fin.Kuratowski.html#13850" class="Function">ε</a> <a id="13852" class="Symbol">:</a> <a id="13854" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="13862" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="13864" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a> <a id="13866" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13868" href="Fin.Kuratowski.html#13706" class="Function">g</a> <a id="13870" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="13872" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="13877" href="Fin.Kuratowski.html#13850" class="Function">ε</a> <a id="13879" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>             <a id="13893" class="Symbol">=</a> <a id="13895" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="13902" href="Fin.Kuratowski.html#13850" class="Function">ε</a> <a id="13904" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a>             <a id="13918" class="Symbol">=</a> <a id="13920" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="13927" href="Fin.Kuratowski.html#13850" class="Function">ε</a> <a id="13929" class="Symbol">(</a><a id="13930" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="13934" class="Symbol">(</a><a id="13935" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="13939" href="Fin.Kuratowski.html#13939" class="Bound">i</a><a id="13940" class="Symbol">))</a> <a id="13943" class="Symbol">=</a> <a id="13945" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13952" href="Fin.Kuratowski.html#13939" class="Bound">i</a>

<a id="no-orderability-of-finite-types"></a><a id="13955" href="Fin.Kuratowski.html#13955" class="Function">no-orderability-of-finite-types</a> <a id="13987" class="Symbol">:</a>

 <a id="13991" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="14002" class="Symbol">→</a> <a id="14004" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="14006" class="Symbol">((</a><a id="14008" href="Fin.Kuratowski.html#14008" class="Bound">X</a> <a id="14010" class="Symbol">:</a> <a id="14012" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14014" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14016" class="Symbol">)</a> <a id="14018" class="Symbol">→</a> <a id="14020" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="14030" href="Fin.Kuratowski.html#14008" class="Bound">X</a> <a id="14032" class="Symbol">→</a> <a id="14034" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="14054" href="Fin.Kuratowski.html#14008" class="Bound">X</a><a id="14055" class="Symbol">)</a>

<a id="14058" href="Fin.Kuratowski.html#13955" class="Function">no-orderability-of-finite-types</a> <a id="14090" class="Symbol">{</a><a id="14091" href="Fin.Kuratowski.html#14091" class="Bound">𝓤</a><a id="14092" class="Symbol">}</a> <a id="14094" href="Fin.Kuratowski.html#14094" class="Bound">ua</a> <a id="14097" href="Fin.Kuratowski.html#14097" class="Bound">ψ</a> <a id="14099" class="Symbol">=</a> <a id="14101" href="Fin.Kuratowski.html#14965" class="Function">γ</a>
 <a id="14104" class="Keyword">where</a>
  <a id="14112" href="Fin.Kuratowski.html#14112" class="Function">fe</a> <a id="14115" class="Symbol">:</a> <a id="14117" href="UF.FunExt.html#996" class="Function">FunExt</a>
  <a id="14126" href="Fin.Kuratowski.html#14112" class="Function">fe</a> <a id="14129" class="Symbol">=</a> <a id="14131" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="14155" href="Fin.Kuratowski.html#14094" class="Bound">ua</a>

  <a id="14161" href="Fin.Kuratowski.html#14161" class="Function">α</a> <a id="14163" class="Symbol">:</a> <a id="14165" class="Symbol">(</a><a id="14166" href="Fin.Kuratowski.html#14166" class="Bound">X</a> <a id="14168" class="Symbol">:</a> <a id="14170" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="14173" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14175" class="Symbol">)</a> <a id="14177" class="Symbol">→</a> <a id="14179" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="14181" href="Fin.Kuratowski.html#14166" class="Bound">X</a> <a id="14183" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14185" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="14187" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="14189" class="Symbol">→</a> <a id="14191" href="Fin.Kuratowski.html#14166" class="Bound">X</a> <a id="14193" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14195" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="14199" href="Fin.Kuratowski.html#14161" class="Function">α</a> <a id="14201" href="Fin.Kuratowski.html#14201" class="Bound">X</a> <a id="14203" href="Fin.Kuratowski.html#14203" class="Bound">s</a> <a id="14205" class="Symbol">=</a> <a id="14207" href="Fin.Kuratowski.html#14735" class="Function">VII</a>
   <a id="14214" class="Keyword">where</a>
    <a id="14224" href="Fin.Kuratowski.html#14224" class="Function">X&#39;</a> <a id="14227" class="Symbol">:</a> <a id="14229" href="Fin.Kuratowski.html#14091" class="Bound">𝓤</a> <a id="14231" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="14237" href="Fin.Kuratowski.html#14224" class="Function">X&#39;</a> <a id="14240" class="Symbol">=</a> <a id="14242" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="14247" href="Fin.Kuratowski.html#14091" class="Bound">𝓤</a> <a id="14249" href="Fin.Kuratowski.html#14201" class="Bound">X</a>

    <a id="14256" href="Fin.Kuratowski.html#14256" class="Function">I</a> <a id="14258" class="Symbol">:</a> <a id="14260" href="Fin.Kuratowski.html#14201" class="Bound">X</a> <a id="14262" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14264" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="14266" class="Symbol">→</a> <a id="14268" href="Fin.Kuratowski.html#14224" class="Function">X&#39;</a> <a id="14271" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14273" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14277" class="Number">2</a>
    <a id="14283" href="Fin.Kuratowski.html#14256" class="Function">I</a> <a id="14285" href="Fin.Kuratowski.html#14285" class="Bound">𝕗</a> <a id="14287" class="Symbol">=</a> <a id="14289" href="Fin.Kuratowski.html#14224" class="Function">X&#39;</a>    <a id="14295" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14298" href="UF.UniverseEmbedding.html#3552" class="Function">Lift-≃</a> <a id="14305" href="Fin.Kuratowski.html#14091" class="Bound">𝓤</a> <a id="14307" href="Fin.Kuratowski.html#14201" class="Bound">X</a> <a id="14309" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
          <a id="14321" href="Fin.Kuratowski.html#14201" class="Bound">X</a>     <a id="14327" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14330" href="Fin.Kuratowski.html#14285" class="Bound">𝕗</a> <a id="14332" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
          <a id="14344" href="MLTT.Two.html#124" class="Datatype">𝟚</a>     <a id="14350" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14353" href="Fin.Kuratowski.html#13630" class="Function">𝟚-is-Fin2</a> <a id="14363" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
          <a id="14375" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14379" class="Number">2</a> <a id="14381" href="UF.Equiv.html#2815" class="Function Operator">■</a>

    <a id="14388" href="Fin.Kuratowski.html#14388" class="Function">II</a> <a id="14391" class="Symbol">:</a> <a id="14393" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="14395" href="Fin.Kuratowski.html#14224" class="Function">X&#39;</a> <a id="14398" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14400" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14404" class="Number">2</a> <a id="14406" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
    <a id="14412" href="Fin.Kuratowski.html#14388" class="Function">II</a> <a id="14415" class="Symbol">=</a> <a id="14417" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="14428" href="Fin.Kuratowski.html#14256" class="Function">I</a> <a id="14430" href="Fin.Kuratowski.html#14203" class="Bound">s</a>

    <a id="14437" href="Fin.Kuratowski.html#14437" class="Function">III</a> <a id="14441" class="Symbol">:</a> <a id="14443" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="14453" href="Fin.Kuratowski.html#14224" class="Function">X&#39;</a>
    <a id="14460" href="Fin.Kuratowski.html#14437" class="Function">III</a> <a id="14464" class="Symbol">=</a> <a id="14466" class="Number">2</a> <a id="14468" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14470" href="Fin.Kuratowski.html#14388" class="Function">II</a>

    <a id="14478" href="Fin.Kuratowski.html#14478" class="Function">IV</a> <a id="14481" class="Symbol">:</a> <a id="14483" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="14503" href="Fin.Kuratowski.html#14224" class="Function">X&#39;</a>
    <a id="14510" href="Fin.Kuratowski.html#14478" class="Function">IV</a> <a id="14513" class="Symbol">=</a> <a id="14515" href="Fin.Kuratowski.html#14097" class="Bound">ψ</a> <a id="14517" href="Fin.Kuratowski.html#14224" class="Function">X&#39;</a> <a id="14520" href="Fin.Kuratowski.html#14437" class="Function">III</a>

    <a id="14529" href="Fin.Kuratowski.html#14529" class="Function">n</a> <a id="14531" class="Symbol">:</a> <a id="14533" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
    <a id="14539" href="Fin.Kuratowski.html#14529" class="Function">n</a> <a id="14541" class="Symbol">=</a> <a id="14543" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="14547" href="Fin.Kuratowski.html#14478" class="Function">IV</a>

    <a id="14555" href="Fin.Kuratowski.html#14555" class="Function">𝕘</a> <a id="14557" class="Symbol">:</a> <a id="14559" href="Fin.Kuratowski.html#14224" class="Function">X&#39;</a> <a id="14562" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14564" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14568" href="Fin.Kuratowski.html#14529" class="Function">n</a>
    <a id="14574" href="Fin.Kuratowski.html#14555" class="Function">𝕘</a> <a id="14576" class="Symbol">=</a> <a id="14578" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="14582" href="Fin.Kuratowski.html#14478" class="Function">IV</a>

    <a id="14590" href="Fin.Kuratowski.html#14590" class="Function">V</a> <a id="14592" class="Symbol">:</a> <a id="14594" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="14596" href="Fin.Kuratowski.html#14224" class="Function">X&#39;</a> <a id="14599" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14601" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14605" href="Fin.Kuratowski.html#14529" class="Function">n</a> <a id="14607" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="14609" class="Symbol">→</a> <a id="14611" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="14613" href="Fin.Kuratowski.html#14224" class="Function">X&#39;</a> <a id="14616" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14618" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14622" class="Number">2</a> <a id="14624" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="14626" class="Symbol">→</a> <a id="14628" href="Fin.Kuratowski.html#14529" class="Function">n</a> <a id="14630" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14632" class="Number">2</a>
    <a id="14638" href="Fin.Kuratowski.html#14590" class="Function">V</a> <a id="14640" class="Symbol">=</a> <a id="14642" href="UF.PropTrunc.html#1904" class="Function">∥∥-rec₂</a> <a id="14650" href="UF.DiscreteAndSeparated.html#22991" class="Function">ℕ-is-set</a> <a id="14659" class="Symbol">(λ</a> <a id="14662" href="Fin.Kuratowski.html#14662" class="Bound">𝕗</a> <a id="14664" href="Fin.Kuratowski.html#14664" class="Bound">𝕘</a> <a id="14666" class="Symbol">→</a> <a id="14668" href="Fin.Properties.html#1837" class="Function">Fin-lc</a> <a id="14675" href="Fin.Kuratowski.html#14529" class="Function">n</a> <a id="14677" class="Number">2</a> <a id="14679" class="Symbol">(</a><a id="14680" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="14686" href="Fin.Kuratowski.html#14662" class="Bound">𝕗</a> <a id="14688" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="14690" href="Fin.Kuratowski.html#14664" class="Bound">𝕘</a><a id="14691" class="Symbol">))</a>

    <a id="14699" href="Fin.Kuratowski.html#14699" class="Function">VI</a> <a id="14702" class="Symbol">:</a> <a id="14704" href="Fin.Kuratowski.html#14529" class="Function">n</a> <a id="14706" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14708" class="Number">2</a>
    <a id="14714" href="Fin.Kuratowski.html#14699" class="Function">VI</a> <a id="14717" class="Symbol">=</a> <a id="14719" href="Fin.Kuratowski.html#14590" class="Function">V</a> <a id="14721" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="14723" href="Fin.Kuratowski.html#14555" class="Function">𝕘</a> <a id="14725" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="14727" href="Fin.Kuratowski.html#14388" class="Function">II</a>

    <a id="14735" href="Fin.Kuratowski.html#14735" class="Function">VII</a> <a id="14739" class="Symbol">=</a> <a id="14741" href="Fin.Kuratowski.html#14201" class="Bound">X</a>     <a id="14747" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14750" href="UF.UniverseEmbedding.html#3639" class="Function">≃-Lift</a> <a id="14757" href="Fin.Kuratowski.html#14091" class="Bound">𝓤</a> <a id="14759" href="Fin.Kuratowski.html#14201" class="Bound">X</a> <a id="14761" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
          <a id="14773" href="Fin.Kuratowski.html#14224" class="Function">X&#39;</a>    <a id="14779" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14782" href="Fin.Kuratowski.html#14555" class="Function">𝕘</a> <a id="14784" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
          <a id="14796" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14800" href="Fin.Kuratowski.html#14529" class="Function">n</a> <a id="14802" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14805" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="14812" class="Symbol">(</a><a id="14813" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14817" href="Fin.Kuratowski.html#14529" class="Function">n</a><a id="14818" class="Symbol">)</a> <a id="14820" class="Symbol">(</a><a id="14821" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14825" class="Number">2</a><a id="14826" class="Symbol">)</a> <a id="14828" class="Symbol">(</a><a id="14829" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14832" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14836" href="Fin.Kuratowski.html#14699" class="Function">VI</a><a id="14838" class="Symbol">)</a> <a id="14840" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
          <a id="14852" href="Fin.Type.html#157" class="Function">Fin</a> <a id="14856" class="Number">2</a> <a id="14858" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14861" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="14867" href="Fin.Kuratowski.html#13630" class="Function">𝟚-is-Fin2</a> <a id="14877" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
          <a id="14889" href="MLTT.Two.html#124" class="Datatype">𝟚</a>     <a id="14895" href="UF.Equiv.html#2815" class="Function Operator">■</a>

  <a id="14900" href="Fin.Kuratowski.html#14900" class="Function">ϕ</a> <a id="14902" class="Symbol">:</a> <a id="14904" class="Symbol">(</a><a id="14905" href="Fin.Kuratowski.html#14905" class="Bound">X</a> <a id="14907" class="Symbol">:</a> <a id="14909" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="14912" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14914" class="Symbol">)</a> <a id="14916" class="Symbol">→</a> <a id="14918" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="14920" href="Fin.Kuratowski.html#14905" class="Bound">X</a> <a id="14922" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14924" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="14926" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="14928" class="Symbol">→</a> <a id="14930" href="Fin.Kuratowski.html#14905" class="Bound">X</a>
  <a id="14934" href="Fin.Kuratowski.html#14900" class="Function">ϕ</a> <a id="14936" href="Fin.Kuratowski.html#14936" class="Bound">X</a> <a id="14938" href="Fin.Kuratowski.html#14938" class="Bound">s</a> <a id="14940" class="Symbol">=</a> <a id="14942" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="14944" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="14950" class="Symbol">(</a><a id="14951" href="Fin.Kuratowski.html#14161" class="Function">α</a> <a id="14953" href="Fin.Kuratowski.html#14936" class="Bound">X</a> <a id="14955" href="Fin.Kuratowski.html#14938" class="Bound">s</a><a id="14956" class="Symbol">)</a> <a id="14958" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="14960" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>

  <a id="14965" href="Fin.Kuratowski.html#14965" class="Function">γ</a> <a id="14967" class="Symbol">:</a> <a id="14969" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="14973" href="Fin.Kuratowski.html#14965" class="Function">γ</a> <a id="14975" class="Symbol">=</a> <a id="14977" href="Fin.Kuratowski.html#12875" class="Function">no-selection</a> <a id="14990" class="Symbol">(</a><a id="14991" href="Fin.Kuratowski.html#14094" class="Bound">ua</a> <a id="14994" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="14996" class="Symbol">)</a> <a id="14998" href="Fin.Kuratowski.html#14900" class="Function">ϕ</a>

<a id="15001" class="Markup">\end{code}</a><a id="15011" class="Background">

Because univalence is consistent, it follows that, without univalence,
the statement

  (X : 𝓤 ̇ ) → is-finite X → finite-linear-order X

is not provable.

The same holds if we replace is-finite by is-Kuratowski-finite or if
we consider Kuratowski finite discrete types.

</a><a id="15285" class="Markup">\begin{code}</a>

<a id="no-orderability-of-K-finite-types"></a><a id="15299" href="Fin.Kuratowski.html#15299" class="Function">no-orderability-of-K-finite-types</a> <a id="15333" class="Symbol">:</a>

 <a id="15337" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="15348" class="Symbol">→</a> <a id="15350" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="15352" class="Symbol">((</a><a id="15354" href="Fin.Kuratowski.html#15354" class="Bound">X</a> <a id="15356" class="Symbol">:</a> <a id="15358" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15360" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15362" class="Symbol">)</a> <a id="15364" class="Symbol">→</a> <a id="15366" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="15387" href="Fin.Kuratowski.html#15354" class="Bound">X</a> <a id="15389" class="Symbol">→</a> <a id="15391" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="15411" href="Fin.Kuratowski.html#15354" class="Bound">X</a><a id="15412" class="Symbol">)</a>

<a id="15415" href="Fin.Kuratowski.html#15299" class="Function">no-orderability-of-K-finite-types</a> <a id="15449" class="Symbol">{</a><a id="15450" href="Fin.Kuratowski.html#15450" class="Bound">𝓤</a><a id="15451" class="Symbol">}</a> <a id="15453" href="Fin.Kuratowski.html#15453" class="Bound">ua</a> <a id="15456" href="Fin.Kuratowski.html#15456" class="Bound">ϕ</a> <a id="15458" class="Symbol">=</a> <a id="15460" href="Fin.Kuratowski.html#13955" class="Function">no-orderability-of-finite-types</a> <a id="15492" href="Fin.Kuratowski.html#15453" class="Bound">ua</a> <a id="15495" href="Fin.Kuratowski.html#15506" class="Function">ψ</a>
 <a id="15498" class="Keyword">where</a>
  <a id="15506" href="Fin.Kuratowski.html#15506" class="Function">ψ</a> <a id="15508" class="Symbol">:</a> <a id="15510" class="Symbol">(</a><a id="15511" href="Fin.Kuratowski.html#15511" class="Bound">X</a> <a id="15513" class="Symbol">:</a> <a id="15515" href="Fin.Kuratowski.html#15450" class="Bound">𝓤</a> <a id="15517" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15519" class="Symbol">)</a> <a id="15521" class="Symbol">→</a> <a id="15523" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="15533" href="Fin.Kuratowski.html#15511" class="Bound">X</a> <a id="15535" class="Symbol">→</a> <a id="15537" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="15557" href="Fin.Kuratowski.html#15511" class="Bound">X</a>
  <a id="15561" href="Fin.Kuratowski.html#15506" class="Function">ψ</a> <a id="15563" href="Fin.Kuratowski.html#15563" class="Bound">X</a> <a id="15565" href="Fin.Kuratowski.html#15565" class="Bound">i</a> <a id="15567" class="Symbol">=</a> <a id="15569" href="Fin.Kuratowski.html#15456" class="Bound">ϕ</a> <a id="15571" href="Fin.Kuratowski.html#15563" class="Bound">X</a> <a id="15573" class="Symbol">(</a><a id="15574" href="Fin.Kuratowski.html#1761" class="Function">finite-types-are-Kuratowski-finite</a> <a id="15609" href="Fin.Kuratowski.html#15565" class="Bound">i</a><a id="15610" class="Symbol">)</a>

<a id="15613" class="Markup">\end{code}</a><a id="15623" class="Background">

And this gives an alternative answer to the question by Steve Vickers
mentioned above:

</a><a id="15713" class="Markup">\begin{code}</a>

<a id="no-orderability-of-K-finite-discrete-types"></a><a id="15727" href="Fin.Kuratowski.html#15727" class="Function">no-orderability-of-K-finite-discrete-types</a> <a id="15770" class="Symbol">:</a>

 <a id="15774" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="15785" class="Symbol">→</a> <a id="15787" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="15789" class="Symbol">((</a><a id="15791" href="Fin.Kuratowski.html#15791" class="Bound">X</a> <a id="15793" class="Symbol">:</a> <a id="15795" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15797" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15799" class="Symbol">)</a> <a id="15801" class="Symbol">→</a> <a id="15803" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="15824" href="Fin.Kuratowski.html#15791" class="Bound">X</a> <a id="15826" class="Symbol">→</a> <a id="15828" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="15840" href="Fin.Kuratowski.html#15791" class="Bound">X</a> <a id="15842" class="Symbol">→</a> <a id="15844" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="15864" href="Fin.Kuratowski.html#15791" class="Bound">X</a><a id="15865" class="Symbol">)</a>

<a id="15868" href="Fin.Kuratowski.html#15727" class="Function">no-orderability-of-K-finite-discrete-types</a> <a id="15911" class="Symbol">{</a><a id="15912" href="Fin.Kuratowski.html#15912" class="Bound">𝓤</a><a id="15913" class="Symbol">}</a> <a id="15915" href="Fin.Kuratowski.html#15915" class="Bound">ua</a> <a id="15918" href="Fin.Kuratowski.html#15918" class="Bound">ϕ</a> <a id="15920" class="Symbol">=</a> <a id="15922" href="Fin.Kuratowski.html#13955" class="Function">no-orderability-of-finite-types</a> <a id="15954" href="Fin.Kuratowski.html#15915" class="Bound">ua</a> <a id="15957" href="Fin.Kuratowski.html#15968" class="Function">ψ</a>
 <a id="15960" class="Keyword">where</a>
  <a id="15968" href="Fin.Kuratowski.html#15968" class="Function">ψ</a> <a id="15970" class="Symbol">:</a> <a id="15972" class="Symbol">(</a><a id="15973" href="Fin.Kuratowski.html#15973" class="Bound">X</a> <a id="15975" class="Symbol">:</a> <a id="15977" href="Fin.Kuratowski.html#15912" class="Bound">𝓤</a> <a id="15979" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15981" class="Symbol">)</a> <a id="15983" class="Symbol">→</a> <a id="15985" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="15995" href="Fin.Kuratowski.html#15973" class="Bound">X</a> <a id="15997" class="Symbol">→</a> <a id="15999" href="Fin.Bishop.html#863" class="Function">finite-linear-order</a> <a id="16019" href="Fin.Kuratowski.html#15973" class="Bound">X</a>
  <a id="16023" href="Fin.Kuratowski.html#15968" class="Function">ψ</a> <a id="16025" href="Fin.Kuratowski.html#16025" class="Bound">X</a> <a id="16027" href="Fin.Kuratowski.html#16027" class="Bound">i</a> <a id="16029" class="Symbol">=</a> <a id="16031" href="Fin.Kuratowski.html#15918" class="Bound">ϕ</a> <a id="16033" href="Fin.Kuratowski.html#16025" class="Bound">X</a> <a id="16035" class="Symbol">(</a><a id="16036" href="Fin.Kuratowski.html#1761" class="Function">finite-types-are-Kuratowski-finite</a> <a id="16071" href="Fin.Kuratowski.html#16027" class="Bound">i</a><a id="16072" class="Symbol">)</a>
              <a id="16088" class="Symbol">(</a><a id="16089" href="Fin.Topology.html#4118" class="Function">finite-types-are-discrete</a> <a id="16115" href="Fin.Kuratowski.html#133" class="Bound">pt</a> <a id="16118" class="Symbol">(</a><a id="16119" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="16143" href="Fin.Kuratowski.html#15915" class="Bound">ua</a><a id="16145" class="Symbol">)</a> <a id="16147" href="Fin.Kuratowski.html#16027" class="Bound">i</a><a id="16148" class="Symbol">)</a>
<a id="16150" class="Markup">\end{code}</a><a id="16160" class="Background">

TODO. Without univalence, maybe it is the case that from

  (X : 𝓤 ̇ ) → ∥ X ≃ 𝟚 ∥ → X

we can deduce excluded middle or some other constructive taboo.

(It seems not. More later.)

One more notion of finiteness:

</a><a id="16376" class="Markup">\begin{code}</a>

<a id="is-subfinite"></a><a id="16390" href="Fin.Kuratowski.html#16390" class="Function">is-subfinite</a> <a id="16403" class="Symbol">:</a> <a id="16405" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16407" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16409" class="Symbol">→</a> <a id="16411" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16413" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="16415" href="Fin.Kuratowski.html#16390" class="Function">is-subfinite</a> <a id="16428" href="Fin.Kuratowski.html#16428" class="Bound">X</a> <a id="16430" class="Symbol">=</a> <a id="16432" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="16434" href="Fin.Kuratowski.html#16434" class="Bound">n</a> <a id="16436" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="16438" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="16440" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="16442" href="Fin.Kuratowski.html#16428" class="Bound">X</a> <a id="16444" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="16446" href="Fin.Type.html#157" class="Function">Fin</a> <a id="16450" href="Fin.Kuratowski.html#16434" class="Bound">n</a>

<a id="subfiniteness-data"></a><a id="16453" href="Fin.Kuratowski.html#16453" class="Function">subfiniteness-data</a> <a id="16472" class="Symbol">:</a> <a id="16474" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16476" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16478" class="Symbol">→</a> <a id="16480" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16482" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="16484" href="Fin.Kuratowski.html#16453" class="Function">subfiniteness-data</a> <a id="16503" href="Fin.Kuratowski.html#16503" class="Bound">X</a> <a id="16505" class="Symbol">=</a> <a id="16507" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16509" href="Fin.Kuratowski.html#16509" class="Bound">n</a> <a id="16511" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16513" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="16515" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16517" href="Fin.Kuratowski.html#16503" class="Bound">X</a> <a id="16519" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="16521" href="Fin.Type.html#157" class="Function">Fin</a> <a id="16525" href="Fin.Kuratowski.html#16509" class="Bound">n</a>

<a id="16528" class="Markup">\end{code}</a><a id="16538" class="Background">

Steve Vickers remarked (personal communication) that, in view of
a remark given above, if a type is simultaneously Kuratowski finite
and subfinite, then it is finite, because subfinite types, being
subtypes of types with decidable equality, have decidable equality.

</a><a id="16807" class="Markup">\begin{code}</a>

<a id="Kuratowski-subfinite-types-are-finite"></a><a id="16821" href="Fin.Kuratowski.html#16821" class="Function">Kuratowski-subfinite-types-are-finite</a> <a id="16859" class="Symbol">:</a> <a id="16861" href="UF.FunExt.html#851" class="Function">funext</a> <a id="16868" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16870" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                      <a id="16911" class="Symbol">→</a> <a id="16913" class="Symbol">{</a><a id="16914" href="Fin.Kuratowski.html#16914" class="Bound">X</a> <a id="16916" class="Symbol">:</a> <a id="16918" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16920" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16922" class="Symbol">}</a>
                                      <a id="16962" class="Symbol">→</a> <a id="16964" href="Fin.Kuratowski.html#1009" class="Function">is-Kuratowski-finite</a> <a id="16985" href="Fin.Kuratowski.html#16914" class="Bound">X</a>
                                      <a id="17025" class="Symbol">→</a> <a id="17027" href="Fin.Kuratowski.html#16390" class="Function">is-subfinite</a> <a id="17040" href="Fin.Kuratowski.html#16914" class="Bound">X</a>
                                      <a id="17080" class="Symbol">→</a> <a id="17082" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="17092" href="Fin.Kuratowski.html#16914" class="Bound">X</a>
<a id="17094" href="Fin.Kuratowski.html#16821" class="Function">Kuratowski-subfinite-types-are-finite</a> <a id="17132" href="Fin.Kuratowski.html#17132" class="Bound">fe</a> <a id="17135" class="Symbol">{</a><a id="17136" href="Fin.Kuratowski.html#17136" class="Bound">X</a><a id="17137" class="Symbol">}</a> <a id="17139" href="Fin.Kuratowski.html#17139" class="Bound">k</a> <a id="17141" class="Symbol">=</a> <a id="17143" href="Fin.Kuratowski.html#17332" class="Function">γ</a>
 <a id="17146" class="Keyword">where</a>
 <a id="17153" href="Fin.Kuratowski.html#17153" class="Function">δ</a> <a id="17155" class="Symbol">:</a> <a id="17157" href="Fin.Kuratowski.html#16453" class="Function">subfiniteness-data</a> <a id="17176" href="Fin.Kuratowski.html#17136" class="Bound">X</a> <a id="17178" class="Symbol">→</a> <a id="17180" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="17190" href="Fin.Kuratowski.html#17136" class="Bound">X</a>
 <a id="17193" href="Fin.Kuratowski.html#17153" class="Function">δ</a> <a id="17195" class="Symbol">(</a><a id="17196" href="Fin.Kuratowski.html#17196" class="Bound">n</a> <a id="17198" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17200" href="Fin.Kuratowski.html#17200" class="Bound">f</a> <a id="17202" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17204" href="Fin.Kuratowski.html#17204" class="Bound">e</a><a id="17205" class="Symbol">)</a> <a id="17207" class="Symbol">=</a> <a id="17209" href="Fin.Kuratowski.html#4335" class="Function">Kuratowski-finite-discrete-types-are-finite</a> <a id="17253" href="Fin.Kuratowski.html#17132" class="Bound">fe</a>
                  <a id="17274" class="Symbol">(</a><a id="17275" href="UF.DiscreteAndSeparated.html#21776" class="Function">embeddings-reflect-discreteness</a> <a id="17307" href="Fin.Kuratowski.html#17200" class="Bound">f</a> <a id="17309" href="Fin.Kuratowski.html#17204" class="Bound">e</a> <a id="17311" href="Fin.Topology.html#904" class="Function">Fin-is-discrete</a><a id="17326" class="Symbol">)</a> <a id="17328" href="Fin.Kuratowski.html#17139" class="Bound">k</a>

 <a id="17332" href="Fin.Kuratowski.html#17332" class="Function">γ</a> <a id="17334" class="Symbol">:</a> <a id="17336" href="Fin.Kuratowski.html#16390" class="Function">is-subfinite</a> <a id="17349" href="Fin.Kuratowski.html#17136" class="Bound">X</a> <a id="17351" class="Symbol">→</a> <a id="17353" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="17363" href="Fin.Kuratowski.html#17136" class="Bound">X</a>
 <a id="17366" href="Fin.Kuratowski.html#17332" class="Function">γ</a> <a id="17368" class="Symbol">=</a> <a id="17370" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="17377" class="Symbol">(</a><a id="17378" href="Fin.Bishop.html#2792" class="Function">being-finite-is-prop</a> <a id="17399" href="Fin.Kuratowski.html#17136" class="Bound">X</a><a id="17400" class="Symbol">)</a> <a id="17402" href="Fin.Kuratowski.html#17153" class="Function">δ</a>

<a id="17405" class="Markup">\end{code}</a><a id="17415" class="Background">

Summary of finiteness notions for a type X:

     ∃ n ꞉ ℕ , X ≃ Fin n  (is-finite X)
     Σ n ꞉ ℕ , X ≃ Fin n  (finite-linear-order X)

     ∃ n ꞉ ℕ , Fin n ↠ X  (is-Kuratowski-finite X)
     Σ n ꞉ ℕ , Fin n ↠ X  (Kuratowski-data)

     ∃ n ꞉ ℕ , X ↪ Fin n  (is-subfinite)
     Σ n ꞉ ℕ , X ↪ Fin n  (subfiniteness-data)

Addendum.

</a><a id="17749" class="Markup">\begin{code}</a>

<a id="select-equiv-with-𝟚-lemma₁"></a><a id="17763" href="Fin.Kuratowski.html#17763" class="Function">select-equiv-with-𝟚-lemma₁</a> <a id="17790" class="Symbol">:</a> <a id="17792" href="UF.FunExt.html#996" class="Function">FunExt</a>
                           <a id="17826" class="Symbol">→</a> <a id="17828" class="Symbol">{</a><a id="17829" href="Fin.Kuratowski.html#17829" class="Bound">X</a> <a id="17831" class="Symbol">:</a> <a id="17833" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17835" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17837" class="Symbol">}</a> <a id="17839" class="Symbol">(</a><a id="17840" href="Fin.Kuratowski.html#17840" class="Bound">x₀</a> <a id="17843" class="Symbol">:</a> <a id="17845" href="Fin.Kuratowski.html#17829" class="Bound">X</a><a id="17846" class="Symbol">)</a>
                           <a id="17875" class="Symbol">→</a> <a id="17877" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="17885" class="Symbol">(</a><a id="17886" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17888" href="Fin.Kuratowski.html#17888" class="Bound">x₁</a> <a id="17891" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17893" href="Fin.Kuratowski.html#17829" class="Bound">X</a> <a id="17895" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17897" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="17906" class="Symbol">(</a><a id="17907" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="17915" href="Fin.Kuratowski.html#17840" class="Bound">x₀</a> <a id="17918" href="Fin.Kuratowski.html#17888" class="Bound">x₁</a><a id="17920" class="Symbol">))</a>
<a id="17923" href="Fin.Kuratowski.html#17763" class="Function">select-equiv-with-𝟚-lemma₁</a> <a id="17950" href="Fin.Kuratowski.html#17950" class="Bound">fe</a> <a id="17953" class="Symbol">{</a><a id="17954" href="Fin.Kuratowski.html#17954" class="Bound">X</a><a id="17955" class="Symbol">}</a> <a id="17957" href="Fin.Kuratowski.html#17957" class="Bound">x₀</a> <a id="17960" class="Symbol">(</a><a id="17961" href="Fin.Kuratowski.html#17961" class="Bound">y</a> <a id="17963" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17965" href="Fin.Kuratowski.html#17965" class="Bound">i</a><a id="17966" class="Symbol">)</a> <a id="17968" class="Symbol">(</a><a id="17969" href="Fin.Kuratowski.html#17969" class="Bound">z</a> <a id="17971" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17973" href="Fin.Kuratowski.html#17973" class="Bound">j</a><a id="17974" class="Symbol">)</a> <a id="17976" class="Symbol">=</a> <a id="17978" href="Fin.Kuratowski.html#18701" class="Function">V</a>
 <a id="17981" class="Keyword">where</a>
  <a id="17989" href="Fin.Kuratowski.html#17989" class="Function">f</a> <a id="17991" href="Fin.Kuratowski.html#17991" class="Function">g</a> <a id="17993" class="Symbol">:</a> <a id="17995" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="17997" class="Symbol">→</a> <a id="17999" href="Fin.Kuratowski.html#17954" class="Bound">X</a>
  <a id="18003" href="Fin.Kuratowski.html#17989" class="Function">f</a> <a id="18005" class="Symbol">=</a> <a id="18007" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="18015" href="Fin.Kuratowski.html#17957" class="Bound">x₀</a> <a id="18018" href="Fin.Kuratowski.html#17961" class="Bound">y</a>
  <a id="18022" href="Fin.Kuratowski.html#17991" class="Function">g</a> <a id="18024" class="Symbol">=</a> <a id="18026" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="18034" href="Fin.Kuratowski.html#17957" class="Bound">x₀</a> <a id="18037" href="Fin.Kuratowski.html#17969" class="Bound">z</a>

  <a id="18042" href="Fin.Kuratowski.html#18042" class="Function">f&#39;</a> <a id="18045" href="Fin.Kuratowski.html#18045" class="Function">g&#39;</a> <a id="18048" class="Symbol">:</a> <a id="18050" href="Fin.Kuratowski.html#17954" class="Bound">X</a> <a id="18052" class="Symbol">→</a> <a id="18054" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="18058" href="Fin.Kuratowski.html#18042" class="Function">f&#39;</a> <a id="18061" class="Symbol">=</a> <a id="18063" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="18071" href="Fin.Kuratowski.html#17989" class="Function">f</a> <a id="18073" href="Fin.Kuratowski.html#17965" class="Bound">i</a>
  <a id="18077" href="Fin.Kuratowski.html#18045" class="Function">g&#39;</a> <a id="18080" class="Symbol">=</a> <a id="18082" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="18090" href="Fin.Kuratowski.html#17991" class="Function">g</a> <a id="18092" href="Fin.Kuratowski.html#17973" class="Bound">j</a>

  <a id="18097" href="Fin.Kuratowski.html#18097" class="Function">I</a> <a id="18099" class="Symbol">:</a> <a id="18101" href="Fin.Kuratowski.html#17969" class="Bound">z</a> <a id="18103" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="18105" href="Fin.Kuratowski.html#17957" class="Bound">x₀</a>
  <a id="18110" href="Fin.Kuratowski.html#18097" class="Function">I</a> <a id="18112" href="Fin.Kuratowski.html#18112" class="Bound">p</a> <a id="18114" class="Symbol">=</a> <a id="18116" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a>
         <a id="18141" class="Symbol">(</a><a id="18142" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>        <a id="18151" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18154" class="Symbol">(</a><a id="18155" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="18180" href="Fin.Kuratowski.html#17991" class="Function">g</a> <a id="18182" href="Fin.Kuratowski.html#17973" class="Bound">j</a> <a id="18184" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="18185" class="Symbol">)</a><a id="18186" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="18189" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="18201" href="Fin.Kuratowski.html#18045" class="Function">g&#39;</a> <a id="18204" class="Symbol">(</a><a id="18205" href="Fin.Kuratowski.html#17991" class="Function">g</a> <a id="18207" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="18208" class="Symbol">)</a> <a id="18210" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
          <a id="18228" href="Fin.Kuratowski.html#18045" class="Function">g&#39;</a> <a id="18231" href="Fin.Kuratowski.html#17957" class="Bound">x₀</a>    <a id="18237" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18240" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18243" href="Fin.Kuratowski.html#18045" class="Function">g&#39;</a> <a id="18246" class="Symbol">(</a><a id="18247" href="Fin.Kuratowski.html#18112" class="Bound">p</a> <a id="18249" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18251" class="Symbol">)</a> <a id="18253" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="18265" href="Fin.Kuratowski.html#18045" class="Function">g&#39;</a> <a id="18268" href="Fin.Kuratowski.html#17969" class="Bound">z</a>     <a id="18274" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
          <a id="18292" href="Fin.Kuratowski.html#18045" class="Function">g&#39;</a> <a id="18295" class="Symbol">(</a><a id="18296" href="Fin.Kuratowski.html#17991" class="Function">g</a> <a id="18298" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="18299" class="Symbol">)</a> <a id="18301" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18304" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="18329" href="Fin.Kuratowski.html#17991" class="Function">g</a> <a id="18331" href="Fin.Kuratowski.html#17973" class="Bound">j</a> <a id="18333" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="18335" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="18347" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>        <a id="18356" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="18357" class="Symbol">)</a>

  <a id="18362" href="Fin.Kuratowski.html#18362" class="Function">II</a> <a id="18365" class="Symbol">:</a> <a id="18367" class="Symbol">(</a><a id="18368" href="Fin.Kuratowski.html#18368" class="Bound">n</a> <a id="18370" class="Symbol">:</a> <a id="18372" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="18373" class="Symbol">)</a> <a id="18375" class="Symbol">→</a> <a id="18377" href="Fin.Kuratowski.html#17989" class="Function">f</a> <a id="18379" href="Fin.Kuratowski.html#18368" class="Bound">n</a> <a id="18381" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18383" href="Fin.Kuratowski.html#17969" class="Bound">z</a> <a id="18385" class="Symbol">→</a> <a id="18387" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="18389" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18391" href="Fin.Kuratowski.html#18368" class="Bound">n</a>
  <a id="18395" href="Fin.Kuratowski.html#18362" class="Function">II</a> <a id="18398" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="18400" href="Fin.Kuratowski.html#18400" class="Bound">p</a> <a id="18402" class="Symbol">=</a> <a id="18404" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="18411" class="Symbol">(</a><a id="18412" href="Fin.Kuratowski.html#18097" class="Function">I</a> <a id="18414" class="Symbol">(</a><a id="18415" href="Fin.Kuratowski.html#18400" class="Bound">p</a> <a id="18417" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18419" class="Symbol">))</a>
  <a id="18424" href="Fin.Kuratowski.html#18362" class="Function">II</a> <a id="18427" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="18429" href="Fin.Kuratowski.html#18429" class="Bound">p</a> <a id="18431" class="Symbol">=</a> <a id="18433" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="18441" href="Fin.Kuratowski.html#18441" class="Function">III</a> <a id="18445" class="Symbol">:</a> <a id="18447" href="Fin.Kuratowski.html#17989" class="Function">f</a> <a id="18449" class="Symbol">(</a><a id="18450" href="Fin.Kuratowski.html#18042" class="Function">f&#39;</a> <a id="18453" href="Fin.Kuratowski.html#17969" class="Bound">z</a><a id="18454" class="Symbol">)</a> <a id="18456" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18458" href="Fin.Kuratowski.html#17969" class="Bound">z</a>
  <a id="18462" href="Fin.Kuratowski.html#18441" class="Function">III</a> <a id="18466" class="Symbol">=</a> <a id="18468" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="18490" href="Fin.Kuratowski.html#17989" class="Function">f</a> <a id="18492" href="Fin.Kuratowski.html#17965" class="Bound">i</a> <a id="18494" href="Fin.Kuratowski.html#17969" class="Bound">z</a>

  <a id="18499" href="Fin.Kuratowski.html#18499" class="Function">IV</a> <a id="18502" class="Symbol">:</a> <a id="18504" href="Fin.Kuratowski.html#17961" class="Bound">y</a> <a id="18506" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18508" href="Fin.Kuratowski.html#17969" class="Bound">z</a>
  <a id="18512" href="Fin.Kuratowski.html#18499" class="Function">IV</a> <a id="18515" class="Symbol">=</a> <a id="18517" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a> <a id="18531" href="Fin.Kuratowski.html#18042" class="Function">f&#39;</a> <a id="18534" class="Symbol">(</a><a id="18535" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="18555" href="Fin.Kuratowski.html#17989" class="Function">f</a> <a id="18557" href="Fin.Kuratowski.html#17965" class="Bound">i</a><a id="18558" class="Symbol">)</a>
        <a id="18568" class="Symbol">(</a><a id="18569" href="Fin.Kuratowski.html#18042" class="Function">f&#39;</a> <a id="18572" href="Fin.Kuratowski.html#17961" class="Bound">y</a>     <a id="18578" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
         <a id="18595" href="Fin.Kuratowski.html#18042" class="Function">f&#39;</a> <a id="18598" class="Symbol">(</a><a id="18599" href="Fin.Kuratowski.html#17989" class="Function">f</a> <a id="18601" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="18602" class="Symbol">)</a> <a id="18604" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18607" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="18632" href="Fin.Kuratowski.html#17989" class="Function">f</a> <a id="18634" href="Fin.Kuratowski.html#17965" class="Bound">i</a> <a id="18636" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="18638" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="18649" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>        <a id="18658" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18661" href="Fin.Kuratowski.html#18362" class="Function">II</a> <a id="18664" class="Symbol">(</a><a id="18665" href="Fin.Kuratowski.html#18042" class="Function">f&#39;</a> <a id="18668" href="Fin.Kuratowski.html#17969" class="Bound">z</a><a id="18669" class="Symbol">)</a> <a id="18671" href="Fin.Kuratowski.html#18441" class="Function">III</a> <a id="18675" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="18686" href="Fin.Kuratowski.html#18042" class="Function">f&#39;</a> <a id="18689" href="Fin.Kuratowski.html#17969" class="Bound">z</a>     <a id="18695" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="18696" class="Symbol">)</a>

  <a id="18701" href="Fin.Kuratowski.html#18701" class="Function">V</a> <a id="18703" class="Symbol">:</a> <a id="18705" class="Symbol">(</a><a id="18706" href="Fin.Kuratowski.html#17961" class="Bound">y</a> <a id="18708" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18710" href="Fin.Kuratowski.html#17965" class="Bound">i</a><a id="18711" class="Symbol">)</a> <a id="18713" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18715" class="Symbol">(</a><a id="18716" href="Fin.Kuratowski.html#17969" class="Bound">z</a> <a id="18718" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18720" href="Fin.Kuratowski.html#17973" class="Bound">j</a><a id="18721" class="Symbol">)</a>
  <a id="18725" href="Fin.Kuratowski.html#18701" class="Function">V</a> <a id="18727" class="Symbol">=</a> <a id="18729" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="18742" class="Symbol">(λ</a> <a id="18745" href="Fin.Kuratowski.html#18745" class="Bound">x₁</a> <a id="18748" class="Symbol">→</a> <a id="18750" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="18770" href="Fin.Kuratowski.html#17950" class="Bound">fe</a> <a id="18773" class="Symbol">(</a><a id="18774" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="18782" href="Fin.Kuratowski.html#17957" class="Bound">x₀</a> <a id="18785" href="Fin.Kuratowski.html#18745" class="Bound">x₁</a><a id="18787" class="Symbol">))</a> <a id="18790" href="Fin.Kuratowski.html#18499" class="Function">IV</a>

<a id="select-equiv-with-𝟚-lemma₂"></a><a id="18794" href="Fin.Kuratowski.html#18794" class="Function">select-equiv-with-𝟚-lemma₂</a> <a id="18821" class="Symbol">:</a> <a id="18823" href="UF.FunExt.html#996" class="Function">FunExt</a>
                           <a id="18857" class="Symbol">→</a> <a id="18859" class="Symbol">{</a><a id="18860" href="Fin.Kuratowski.html#18860" class="Bound">X</a> <a id="18862" class="Symbol">:</a> <a id="18864" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18866" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18868" class="Symbol">}</a>
                           <a id="18897" class="Symbol">→</a> <a id="18899" href="Fin.Kuratowski.html#18860" class="Bound">X</a> <a id="18901" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="18903" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
                           <a id="18932" class="Symbol">→</a> <a id="18934" class="Symbol">(</a><a id="18935" href="Fin.Kuratowski.html#18935" class="Bound">x₀</a> <a id="18938" class="Symbol">:</a> <a id="18940" href="Fin.Kuratowski.html#18860" class="Bound">X</a><a id="18941" class="Symbol">)</a> <a id="18943" class="Symbol">→</a> <a id="18945" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18947" href="Fin.Kuratowski.html#18947" class="Bound">x₁</a> <a id="18950" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18952" href="Fin.Kuratowski.html#18860" class="Bound">X</a> <a id="18954" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18956" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="18965" class="Symbol">(</a><a id="18966" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="18974" href="Fin.Kuratowski.html#18935" class="Bound">x₀</a> <a id="18977" href="Fin.Kuratowski.html#18947" class="Bound">x₁</a><a id="18979" class="Symbol">)</a>
<a id="18981" href="Fin.Kuratowski.html#18794" class="Function">select-equiv-with-𝟚-lemma₂</a> <a id="19008" href="Fin.Kuratowski.html#19008" class="Bound">fe</a> <a id="19011" class="Symbol">{</a><a id="19012" href="Fin.Kuratowski.html#19012" class="Bound">X</a><a id="19013" class="Symbol">}</a> <a id="19015" class="Symbol">(</a><a id="19016" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19018" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19020" href="Fin.Kuratowski.html#19020" class="Bound">i</a><a id="19021" class="Symbol">)</a> <a id="19023" href="Fin.Kuratowski.html#19023" class="Bound">x₀</a> <a id="19026" class="Symbol">=</a> <a id="19028" href="Fin.Kuratowski.html#19054" class="Function">γ</a> <a id="19030" class="Symbol">(</a><a id="19031" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19033" href="Fin.Kuratowski.html#19023" class="Bound">x₀</a><a id="19035" class="Symbol">)</a> <a id="19037" href="Fin.Kuratowski.html#19023" class="Bound">x₀</a> <a id="19040" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="19046" class="Keyword">where</a>
  <a id="19054" href="Fin.Kuratowski.html#19054" class="Function">γ</a> <a id="19056" class="Symbol">:</a> <a id="19058" class="Symbol">(</a><a id="19059" href="Fin.Kuratowski.html#19059" class="Bound">n</a> <a id="19061" class="Symbol">:</a> <a id="19063" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="19064" class="Symbol">)</a> <a id="19066" class="Symbol">(</a><a id="19067" href="Fin.Kuratowski.html#19067" class="Bound">x₀</a> <a id="19070" class="Symbol">:</a> <a id="19072" href="Fin.Kuratowski.html#19012" class="Bound">X</a><a id="19073" class="Symbol">)</a> <a id="19075" class="Symbol">→</a> <a id="19077" href="Fin.Kuratowski.html#19059" class="Bound">n</a> <a id="19079" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19081" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19083" href="Fin.Kuratowski.html#19067" class="Bound">x₀</a> <a id="19086" class="Symbol">→</a> <a id="19088" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19090" href="Fin.Kuratowski.html#19090" class="Bound">x₁</a> <a id="19093" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19095" href="Fin.Kuratowski.html#19012" class="Bound">X</a> <a id="19097" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19099" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="19108" class="Symbol">(</a><a id="19109" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="19117" href="Fin.Kuratowski.html#19067" class="Bound">x₀</a> <a id="19120" href="Fin.Kuratowski.html#19090" class="Bound">x₁</a><a id="19122" class="Symbol">)</a>
  <a id="19126" href="Fin.Kuratowski.html#19054" class="Function">γ</a> <a id="19128" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="19130" href="Fin.Kuratowski.html#19130" class="Bound">x₀</a> <a id="19133" href="Fin.Kuratowski.html#19133" class="Bound">p</a> <a id="19135" class="Symbol">=</a> <a id="19137" class="Symbol">(</a><a id="19138" href="Fin.Kuratowski.html#19159" class="Function">x₁</a> <a id="19141" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19143" href="Fin.Kuratowski.html#19433" class="Function">j</a><a id="19144" class="Symbol">)</a>
   <a id="19149" class="Keyword">where</a>
    <a id="19159" href="Fin.Kuratowski.html#19159" class="Function">x₁</a> <a id="19162" class="Symbol">:</a> <a id="19164" href="Fin.Kuratowski.html#19012" class="Bound">X</a>
    <a id="19170" href="Fin.Kuratowski.html#19159" class="Function">x₁</a> <a id="19173" class="Symbol">=</a> <a id="19175" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="19183" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19185" href="Fin.Kuratowski.html#19020" class="Bound">i</a> <a id="19187" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>

    <a id="19194" href="Fin.Kuratowski.html#19194" class="Function">h</a> <a id="19196" class="Symbol">:</a> <a id="19198" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="19206" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19208" href="Fin.Kuratowski.html#19020" class="Bound">i</a> <a id="19210" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="19212" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="19220" href="Fin.Kuratowski.html#19130" class="Bound">x₀</a> <a id="19223" href="Fin.Kuratowski.html#19159" class="Function">x₁</a>
    <a id="19230" href="Fin.Kuratowski.html#19194" class="Function">h</a> <a id="19232" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="19234" class="Symbol">=</a> <a id="19236" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="19244" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19246" href="Fin.Kuratowski.html#19020" class="Bound">i</a> <a id="19248" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>      <a id="19255" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19258" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19261" class="Symbol">(</a><a id="19262" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="19270" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19272" href="Fin.Kuratowski.html#19020" class="Bound">i</a><a id="19273" class="Symbol">)</a> <a id="19275" href="Fin.Kuratowski.html#19133" class="Bound">p</a> <a id="19277" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="19289" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="19297" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19299" href="Fin.Kuratowski.html#19020" class="Bound">i</a> <a id="19301" class="Symbol">(</a><a id="19302" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19304" href="Fin.Kuratowski.html#19130" class="Bound">x₀</a><a id="19306" class="Symbol">)</a> <a id="19308" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19311" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="19336" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19338" href="Fin.Kuratowski.html#19020" class="Bound">i</a> <a id="19340" href="Fin.Kuratowski.html#19130" class="Bound">x₀</a> <a id="19343" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="19355" href="Fin.Kuratowski.html#19130" class="Bound">x₀</a>                 <a id="19374" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
          <a id="19392" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="19400" href="Fin.Kuratowski.html#19130" class="Bound">x₀</a> <a id="19403" href="Fin.Kuratowski.html#19159" class="Function">x₁</a> <a id="19406" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>    <a id="19411" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="19417" href="Fin.Kuratowski.html#19194" class="Function">h</a> <a id="19419" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="19421" class="Symbol">=</a> <a id="19423" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="19433" href="Fin.Kuratowski.html#19433" class="Function">j</a> <a id="19435" class="Symbol">:</a> <a id="19437" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="19446" class="Symbol">(</a><a id="19447" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="19455" href="Fin.Kuratowski.html#19130" class="Bound">x₀</a> <a id="19458" href="Fin.Kuratowski.html#19159" class="Function">x₁</a><a id="19460" class="Symbol">)</a>
    <a id="19466" href="Fin.Kuratowski.html#19433" class="Function">j</a> <a id="19468" class="Symbol">=</a> <a id="19470" href="UF.Equiv.html#5294" class="Function">equiv-closed-under-∼&#39;</a> <a id="19492" class="Symbol">(</a><a id="19493" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="19513" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19515" href="Fin.Kuratowski.html#19020" class="Bound">i</a><a id="19516" class="Symbol">)</a> <a id="19518" href="Fin.Kuratowski.html#19194" class="Function">h</a>

  <a id="19523" href="Fin.Kuratowski.html#19054" class="Function">γ</a> <a id="19525" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="19527" href="Fin.Kuratowski.html#19527" class="Bound">x₀</a> <a id="19530" href="Fin.Kuratowski.html#19530" class="Bound">p</a> <a id="19532" class="Symbol">=</a> <a id="19534" class="Symbol">(</a><a id="19535" href="Fin.Kuratowski.html#19556" class="Function">x₁</a> <a id="19538" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19540" href="Fin.Kuratowski.html#19920" class="Function">j</a><a id="19541" class="Symbol">)</a>
   <a id="19546" class="Keyword">where</a>
    <a id="19556" href="Fin.Kuratowski.html#19556" class="Function">x₁</a> <a id="19559" class="Symbol">:</a> <a id="19561" href="Fin.Kuratowski.html#19012" class="Bound">X</a>
    <a id="19567" href="Fin.Kuratowski.html#19556" class="Function">x₁</a> <a id="19570" class="Symbol">=</a> <a id="19572" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="19580" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19582" href="Fin.Kuratowski.html#19020" class="Bound">i</a> <a id="19584" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>

    <a id="19591" href="Fin.Kuratowski.html#19591" class="Function">h</a> <a id="19593" class="Symbol">:</a> <a id="19595" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="19603" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19605" href="Fin.Kuratowski.html#19020" class="Bound">i</a> <a id="19607" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19609" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="19620" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="19622" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="19630" href="Fin.Kuratowski.html#19527" class="Bound">x₀</a> <a id="19633" href="Fin.Kuratowski.html#19556" class="Function">x₁</a>
    <a id="19640" href="Fin.Kuratowski.html#19591" class="Function">h</a> <a id="19642" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="19644" class="Symbol">=</a> <a id="19646" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="19654" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19656" href="Fin.Kuratowski.html#19020" class="Bound">i</a> <a id="19658" class="Symbol">(</a><a id="19659" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="19670" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="19671" class="Symbol">)</a> <a id="19673" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
          <a id="19691" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="19699" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19701" href="Fin.Kuratowski.html#19020" class="Bound">i</a> <a id="19703" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>              <a id="19718" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19721" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19724" class="Symbol">(</a><a id="19725" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="19733" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19735" href="Fin.Kuratowski.html#19020" class="Bound">i</a><a id="19736" class="Symbol">)</a> <a id="19738" href="Fin.Kuratowski.html#19530" class="Bound">p</a> <a id="19740" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="19752" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="19760" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19762" href="Fin.Kuratowski.html#19020" class="Bound">i</a> <a id="19764" class="Symbol">(</a><a id="19765" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19767" href="Fin.Kuratowski.html#19527" class="Bound">x₀</a><a id="19769" class="Symbol">)</a>         <a id="19779" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19782" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="19807" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="19809" href="Fin.Kuratowski.html#19020" class="Bound">i</a> <a id="19811" href="Fin.Kuratowski.html#19527" class="Bound">x₀</a> <a id="19814" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="19826" href="Fin.Kuratowski.html#19527" class="Bound">x₀</a>                         <a id="19853" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
          <a id="19871" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="19879" href="Fin.Kuratowski.html#19527" class="Bound">x₀</a> <a id="19882" href="Fin.Kuratowski.html#19556" class="Function">x₁</a> <a id="19885" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>            <a id="19898" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="19904" href="Fin.Kuratowski.html#19591" class="Function">h</a> <a id="19906" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="19908" class="Symbol">=</a> <a id="19910" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="19920" href="Fin.Kuratowski.html#19920" class="Function">j</a> <a id="19922" class="Symbol">:</a> <a id="19924" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="19933" class="Symbol">(</a><a id="19934" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="19942" href="Fin.Kuratowski.html#19527" class="Bound">x₀</a> <a id="19945" href="Fin.Kuratowski.html#19556" class="Function">x₁</a><a id="19947" class="Symbol">)</a>
    <a id="19953" href="Fin.Kuratowski.html#19920" class="Function">j</a> <a id="19955" class="Symbol">=</a> <a id="19957" href="UF.Equiv.html#5294" class="Function">equiv-closed-under-∼&#39;</a>
        <a id="19987" class="Symbol">(</a><a id="19988" href="UF.Equiv.html#1615" class="Function">∘-is-equiv</a> <a id="19999" href="UF.EquivalenceExamples.html#26279" class="Function">complement-is-equiv</a> <a id="20019" class="Symbol">(</a><a id="20020" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="20040" href="Fin.Kuratowski.html#19016" class="Bound">f</a> <a id="20042" href="Fin.Kuratowski.html#19020" class="Bound">i</a><a id="20043" class="Symbol">))</a> <a id="20046" href="Fin.Kuratowski.html#19591" class="Function">h</a>

<a id="select-equiv-with-𝟚"></a><a id="20049" href="Fin.Kuratowski.html#20049" class="Function">select-equiv-with-𝟚</a> <a id="20069" class="Symbol">:</a> <a id="20071" href="UF.FunExt.html#996" class="Function">FunExt</a>
                    <a id="20098" class="Symbol">→</a> <a id="20100" class="Symbol">{</a><a id="20101" href="Fin.Kuratowski.html#20101" class="Bound">X</a> <a id="20103" class="Symbol">:</a> <a id="20105" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20107" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20109" class="Symbol">}</a>
                    <a id="20131" class="Symbol">→</a> <a id="20133" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="20135" href="Fin.Kuratowski.html#20101" class="Bound">X</a> <a id="20137" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20139" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="20141" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
                    <a id="20163" class="Symbol">→</a> <a id="20165" href="Fin.Kuratowski.html#20101" class="Bound">X</a>
                    <a id="20187" class="Symbol">→</a> <a id="20189" href="Fin.Kuratowski.html#20101" class="Bound">X</a> <a id="20191" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20193" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="20195" href="Fin.Kuratowski.html#20049" class="Function">select-equiv-with-𝟚</a> <a id="20215" href="Fin.Kuratowski.html#20215" class="Bound">fe</a> <a id="20218" class="Symbol">{</a><a id="20219" href="Fin.Kuratowski.html#20219" class="Bound">X</a><a id="20220" class="Symbol">}</a> <a id="20222" href="Fin.Kuratowski.html#20222" class="Bound">s</a> <a id="20224" href="Fin.Kuratowski.html#20224" class="Bound">x₀</a> <a id="20227" class="Symbol">=</a> <a id="20229" href="Fin.Kuratowski.html#20451" class="Function">γ</a>
 <a id="20232" class="Keyword">where</a>
  <a id="20240" href="Fin.Kuratowski.html#20240" class="Function">α</a> <a id="20242" class="Symbol">:</a> <a id="20244" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="20246" href="Fin.Kuratowski.html#20219" class="Bound">X</a> <a id="20248" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20250" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="20252" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="20254" class="Symbol">→</a> <a id="20256" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20258" href="Fin.Kuratowski.html#20258" class="Bound">x₁</a> <a id="20261" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20263" href="Fin.Kuratowski.html#20219" class="Bound">X</a> <a id="20265" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20267" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="20276" class="Symbol">(</a><a id="20277" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="20285" href="Fin.Kuratowski.html#20224" class="Bound">x₀</a> <a id="20288" href="Fin.Kuratowski.html#20258" class="Bound">x₁</a><a id="20290" class="Symbol">)</a>
  <a id="20294" href="Fin.Kuratowski.html#20240" class="Function">α</a> <a id="20296" class="Symbol">=</a> <a id="20298" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="20305" class="Symbol">(</a><a id="20306" href="Fin.Kuratowski.html#17763" class="Function">select-equiv-with-𝟚-lemma₁</a> <a id="20333" href="Fin.Kuratowski.html#20215" class="Bound">fe</a> <a id="20336" href="Fin.Kuratowski.html#20224" class="Bound">x₀</a><a id="20338" class="Symbol">)</a>
            <a id="20352" class="Symbol">(λ</a> <a id="20355" href="Fin.Kuratowski.html#20355" class="Bound">𝕙</a> <a id="20357" class="Symbol">→</a> <a id="20359" href="Fin.Kuratowski.html#18794" class="Function">select-equiv-with-𝟚-lemma₂</a> <a id="20386" href="Fin.Kuratowski.html#20215" class="Bound">fe</a> <a id="20389" href="Fin.Kuratowski.html#20355" class="Bound">𝕙</a> <a id="20391" href="Fin.Kuratowski.html#20224" class="Bound">x₀</a><a id="20393" class="Symbol">)</a>

  <a id="20398" href="Fin.Kuratowski.html#20398" class="Function">β</a> <a id="20400" class="Symbol">:</a> <a id="20402" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20404" href="Fin.Kuratowski.html#20404" class="Bound">x₁</a> <a id="20407" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20409" href="Fin.Kuratowski.html#20219" class="Bound">X</a> <a id="20411" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20413" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="20422" class="Symbol">(</a><a id="20423" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="20431" href="Fin.Kuratowski.html#20224" class="Bound">x₀</a> <a id="20434" href="Fin.Kuratowski.html#20404" class="Bound">x₁</a><a id="20436" class="Symbol">)</a>
  <a id="20440" href="Fin.Kuratowski.html#20398" class="Function">β</a> <a id="20442" class="Symbol">=</a> <a id="20444" href="Fin.Kuratowski.html#20240" class="Function">α</a> <a id="20446" href="Fin.Kuratowski.html#20222" class="Bound">s</a>

  <a id="20451" href="Fin.Kuratowski.html#20451" class="Function">γ</a> <a id="20453" class="Symbol">:</a> <a id="20455" href="Fin.Kuratowski.html#20219" class="Bound">X</a> <a id="20457" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20459" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="20463" href="Fin.Kuratowski.html#20451" class="Function">γ</a> <a id="20465" class="Symbol">=</a> <a id="20467" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="20473" class="Symbol">(</a><a id="20474" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="20482" href="Fin.Kuratowski.html#20224" class="Bound">x₀</a> <a id="20485" class="Symbol">(</a><a id="20486" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="20490" href="Fin.Kuratowski.html#20398" class="Function">β</a><a id="20491" class="Symbol">)</a> <a id="20493" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20495" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="20499" href="Fin.Kuratowski.html#20398" class="Function">β</a><a id="20500" class="Symbol">)</a>

<a id="20503" class="Markup">\end{code}</a><a id="20513" class="Background">

Hence finding an equivalence from the existence of an equivalence is
logically equivalent to finding a point from the existence of an
equivalence (exercise: moreover, these two things are typally
equivalent):

</a><a id="20725" class="Markup">\begin{code}</a>

<a id="select-equiv-with-𝟚-theorem"></a><a id="20739" href="Fin.Kuratowski.html#20739" class="Function">select-equiv-with-𝟚-theorem</a> <a id="20767" class="Symbol">:</a> <a id="20769" href="UF.FunExt.html#996" class="Function">FunExt</a>
                            <a id="20804" class="Symbol">→</a> <a id="20806" class="Symbol">{</a><a id="20807" href="Fin.Kuratowski.html#20807" class="Bound">X</a> <a id="20809" class="Symbol">:</a> <a id="20811" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20813" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20815" class="Symbol">}</a>
                            <a id="20845" class="Symbol">→</a> <a id="20847" class="Symbol">(</a><a id="20848" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="20850" href="Fin.Kuratowski.html#20807" class="Bound">X</a> <a id="20852" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20854" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="20856" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="20858" class="Symbol">→</a> <a id="20860" href="Fin.Kuratowski.html#20807" class="Bound">X</a> <a id="20862" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20864" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="20865" class="Symbol">)</a>
                            <a id="20895" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="20897" class="Symbol">(</a><a id="20898" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="20900" href="Fin.Kuratowski.html#20807" class="Bound">X</a> <a id="20902" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20904" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="20906" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="20908" class="Symbol">→</a> <a id="20910" href="Fin.Kuratowski.html#20807" class="Bound">X</a><a id="20911" class="Symbol">)</a>
<a id="20913" href="Fin.Kuratowski.html#20739" class="Function">select-equiv-with-𝟚-theorem</a> <a id="20941" href="Fin.Kuratowski.html#20941" class="Bound">fe</a> <a id="20944" class="Symbol">{</a><a id="20945" href="Fin.Kuratowski.html#20945" class="Bound">X</a><a id="20946" class="Symbol">}</a> <a id="20948" class="Symbol">=</a> <a id="20950" href="Fin.Kuratowski.html#20965" class="Function">α</a> <a id="20952" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20954" href="Fin.Kuratowski.html#21036" class="Function">β</a>
 <a id="20957" class="Keyword">where</a>
  <a id="20965" href="Fin.Kuratowski.html#20965" class="Function">α</a> <a id="20967" class="Symbol">:</a> <a id="20969" class="Symbol">(</a><a id="20970" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="20972" href="Fin.Kuratowski.html#20945" class="Bound">X</a> <a id="20974" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20976" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="20978" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="20980" class="Symbol">→</a> <a id="20982" href="Fin.Kuratowski.html#20945" class="Bound">X</a> <a id="20984" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20986" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="20987" class="Symbol">)</a> <a id="20989" class="Symbol">→</a> <a id="20991" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="20993" href="Fin.Kuratowski.html#20945" class="Bound">X</a> <a id="20995" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20997" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="20999" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="21001" class="Symbol">→</a> <a id="21003" href="Fin.Kuratowski.html#20945" class="Bound">X</a>
  <a id="21007" href="Fin.Kuratowski.html#20965" class="Function">α</a> <a id="21009" href="Fin.Kuratowski.html#21009" class="Bound">f</a> <a id="21011" href="Fin.Kuratowski.html#21011" class="Bound">s</a> <a id="21013" class="Symbol">=</a> <a id="21015" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="21017" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="21023" class="Symbol">(</a><a id="21024" href="Fin.Kuratowski.html#21009" class="Bound">f</a> <a id="21026" href="Fin.Kuratowski.html#21011" class="Bound">s</a><a id="21027" class="Symbol">)</a> <a id="21029" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="21031" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>

  <a id="21036" href="Fin.Kuratowski.html#21036" class="Function">β</a> <a id="21038" class="Symbol">:</a> <a id="21040" class="Symbol">(</a><a id="21041" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="21043" href="Fin.Kuratowski.html#20945" class="Bound">X</a> <a id="21045" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="21047" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="21049" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="21051" class="Symbol">→</a> <a id="21053" href="Fin.Kuratowski.html#20945" class="Bound">X</a><a id="21054" class="Symbol">)</a> <a id="21056" class="Symbol">→</a> <a id="21058" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="21060" href="Fin.Kuratowski.html#20945" class="Bound">X</a> <a id="21062" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="21064" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="21066" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="21068" class="Symbol">→</a> <a id="21070" href="Fin.Kuratowski.html#20945" class="Bound">X</a> <a id="21072" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="21074" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="21078" href="Fin.Kuratowski.html#21036" class="Function">β</a> <a id="21080" href="Fin.Kuratowski.html#21080" class="Bound">g</a> <a id="21082" href="Fin.Kuratowski.html#21082" class="Bound">s</a> <a id="21084" class="Symbol">=</a> <a id="21086" href="Fin.Kuratowski.html#20049" class="Function">select-equiv-with-𝟚</a> <a id="21106" href="Fin.Kuratowski.html#20941" class="Bound">fe</a> <a id="21109" href="Fin.Kuratowski.html#21082" class="Bound">s</a> <a id="21111" class="Symbol">(</a><a id="21112" href="Fin.Kuratowski.html#21080" class="Bound">g</a> <a id="21114" href="Fin.Kuratowski.html#21082" class="Bound">s</a><a id="21115" class="Symbol">)</a>

<a id="21118" class="Markup">\end{code}</a><a id="21128" class="Background">
</a></pre></body></html>

==> anc/html/Fin.Order.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Fin.Order</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 10th Dec 2019.

</a><a id="33" class="Markup">\begin{code}</a>

<a id="47" class="Symbol">{-#</a> <a id="51" class="Keyword">OPTIONS</a> <a id="59" class="Pragma">--safe</a> <a id="66" class="Pragma">--without-K</a> <a id="78" class="Symbol">#-}</a>

<a id="83" class="Keyword">module</a> <a id="90" href="Fin.Order.html" class="Module">Fin.Order</a> <a id="100" class="Keyword">where</a>

<a id="107" class="Keyword">open</a> <a id="112" class="Keyword">import</a> <a id="119" href="Fin.Embeddings.html" class="Module">Fin.Embeddings</a>
<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="Fin.Topology.html" class="Module">Fin.Topology</a>
<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Fin.Type.html" class="Module">Fin.Type</a>
<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="NotionsOfDecidability.Decidable.html" class="Module">NotionsOfDecidability.Decidable</a>
<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="NotionsOfDecidability.Complemented.html" class="Module">NotionsOfDecidability.Complemented</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="UF.Base.html" class="Module">UF.Base</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="458" class="Markup">\end{code}</a><a id="468" class="Background">

We define the natural order of Fin n by reduction to the natural order
of ℕ so that the canonical embedding Fin n → ℕ is order preserving and
reflecting, using the above isomorphic manifestation of the type Fin n.

</a><a id="685" class="Markup">\begin{code}</a>

<a id="699" class="Keyword">module</a> <a id="706" href="Fin.Order.html#706" class="Module">_</a> <a id="708" class="Symbol">{</a><a id="709" href="Fin.Order.html#709" class="Bound">n</a> <a id="711" class="Symbol">:</a> <a id="713" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="714" class="Symbol">}</a> <a id="716" class="Keyword">where</a>
 <a id="723" class="Keyword">instance</a>
  <a id="734" href="Fin.Order.html#734" class="Function">Strict-Order-Fin-Fin</a> <a id="755" class="Symbol">:</a> <a id="757" href="Notation.Order.html#192" class="Record">Strict-Order</a> <a id="770" class="Symbol">(</a><a id="771" href="Fin.Type.html#157" class="Function">Fin</a> <a id="775" href="Fin.Order.html#709" class="Bound">n</a><a id="776" class="Symbol">)</a> <a id="778" class="Symbol">(</a><a id="779" href="Fin.Type.html#157" class="Function">Fin</a> <a id="783" href="Fin.Order.html#709" class="Bound">n</a><a id="784" class="Symbol">)</a>
  <a id="788" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a> <a id="792" class="Symbol">{{</a><a id="794" href="Fin.Order.html#734" class="Function">Strict-Order-Fin-Fin</a><a id="814" class="Symbol">}}</a> <a id="817" href="Fin.Order.html#817" class="Bound">i</a> <a id="819" href="Fin.Order.html#819" class="Bound">j</a> <a id="821" class="Symbol">=</a> <a id="823" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="825" href="Fin.Order.html#817" class="Bound">i</a> <a id="827" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a> <a id="829" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="831" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="833" href="Fin.Order.html#819" class="Bound">j</a> <a id="835" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a>

  <a id="840" href="Fin.Order.html#840" class="Function">Order-Fin-Fin</a> <a id="854" class="Symbol">:</a> <a id="856" href="Notation.Order.html#485" class="Record">Order</a> <a id="862" class="Symbol">(</a><a id="863" href="Fin.Type.html#157" class="Function">Fin</a> <a id="867" href="Fin.Order.html#709" class="Bound">n</a><a id="868" class="Symbol">)</a> <a id="870" class="Symbol">(</a><a id="871" href="Fin.Type.html#157" class="Function">Fin</a> <a id="875" href="Fin.Order.html#709" class="Bound">n</a><a id="876" class="Symbol">)</a>
  <a id="880" href="Notation.Order.html#558" class="Field Operator">_≤_</a> <a id="884" class="Symbol">{{</a><a id="886" href="Fin.Order.html#840" class="Function">Order-Fin-Fin</a><a id="899" class="Symbol">}}</a> <a id="902" href="Fin.Order.html#902" class="Bound">i</a> <a id="904" href="Fin.Order.html#904" class="Bound">j</a> <a id="906" class="Symbol">=</a> <a id="908" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="910" href="Fin.Order.html#902" class="Bound">i</a> <a id="912" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a> <a id="914" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="916" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="918" href="Fin.Order.html#904" class="Bound">j</a> <a id="920" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a>

<a id="_is-lower-bound-of_"></a><a id="923" href="Fin.Order.html#923" class="Function Operator">_is-lower-bound-of_</a> <a id="943" class="Symbol">:</a> <a id="945" class="Symbol">{</a><a id="946" href="Fin.Order.html#946" class="Bound">n</a> <a id="948" class="Symbol">:</a> <a id="950" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="951" class="Symbol">}</a> <a id="953" class="Symbol">→</a> <a id="955" href="Fin.Type.html#157" class="Function">Fin</a> <a id="959" href="Fin.Order.html#946" class="Bound">n</a> <a id="961" class="Symbol">→</a> <a id="963" class="Symbol">(</a><a id="964" href="Fin.Type.html#157" class="Function">Fin</a> <a id="968" href="Fin.Order.html#946" class="Bound">n</a> <a id="970" class="Symbol">→</a> <a id="972" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="974" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="976" class="Symbol">)</a> <a id="978" class="Symbol">→</a> <a id="980" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="982" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="984" href="Fin.Order.html#984" class="Bound">i</a> <a id="986" href="Fin.Order.html#923" class="Function Operator">is-lower-bound-of</a> <a id="1004" href="Fin.Order.html#1004" class="Bound">A</a> <a id="1006" class="Symbol">=</a> <a id="1008" class="Symbol">∀</a> <a id="1010" href="Fin.Order.html#1010" class="Bound">j</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Fin.Order.html#1004" class="Bound">A</a> <a id="1016" href="Fin.Order.html#1010" class="Bound">j</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="Fin.Order.html#984" class="Bound">i</a> <a id="1022" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1024" href="Fin.Order.html#1010" class="Bound">j</a>


<a id="lower-bounds-of"></a><a id="1028" href="Fin.Order.html#1028" class="Function">lower-bounds-of</a> <a id="1044" class="Symbol">:</a> <a id="1046" class="Symbol">{</a><a id="1047" href="Fin.Order.html#1047" class="Bound">n</a> <a id="1049" class="Symbol">:</a> <a id="1051" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1052" class="Symbol">}</a> <a id="1054" class="Symbol">→</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1061" href="Fin.Order.html#1047" class="Bound">n</a> <a id="1063" class="Symbol">→</a> <a id="1065" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1067" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1069" class="Symbol">)</a> <a id="1071" class="Symbol">→</a> <a id="1073" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1077" href="Fin.Order.html#1047" class="Bound">n</a> <a id="1079" class="Symbol">→</a> <a id="1081" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1083" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1085" href="Fin.Order.html#1028" class="Function">lower-bounds-of</a> <a id="1101" href="Fin.Order.html#1101" class="Bound">A</a> <a id="1103" class="Symbol">=</a> <a id="1105" class="Symbol">λ</a> <a id="1107" href="Fin.Order.html#1107" class="Bound">i</a> <a id="1109" class="Symbol">→</a> <a id="1111" href="Fin.Order.html#1107" class="Bound">i</a> <a id="1113" href="Fin.Order.html#923" class="Function Operator">is-lower-bound-of</a> <a id="1131" href="Fin.Order.html#1101" class="Bound">A</a>


<a id="_is-upper-bound-of_"></a><a id="1135" href="Fin.Order.html#1135" class="Function Operator">_is-upper-bound-of_</a> <a id="1155" class="Symbol">:</a> <a id="1157" class="Symbol">{</a><a id="1158" href="Fin.Order.html#1158" class="Bound">n</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1163" class="Symbol">}</a> <a id="1165" class="Symbol">→</a> <a id="1167" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1171" href="Fin.Order.html#1158" class="Bound">n</a> <a id="1173" class="Symbol">→</a> <a id="1175" class="Symbol">(</a><a id="1176" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1180" href="Fin.Order.html#1158" class="Bound">n</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1186" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1188" class="Symbol">)</a>  <a id="1191" class="Symbol">→</a> <a id="1193" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1195" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1197" href="Fin.Order.html#1197" class="Bound">i</a> <a id="1199" href="Fin.Order.html#1135" class="Function Operator">is-upper-bound-of</a> <a id="1217" href="Fin.Order.html#1217" class="Bound">A</a> <a id="1219" class="Symbol">=</a> <a id="1221" class="Symbol">∀</a> <a id="1223" href="Fin.Order.html#1223" class="Bound">j</a> <a id="1225" class="Symbol">→</a> <a id="1227" href="Fin.Order.html#1217" class="Bound">A</a> <a id="1229" href="Fin.Order.html#1223" class="Bound">j</a> <a id="1231" class="Symbol">→</a> <a id="1233" href="Fin.Order.html#1223" class="Bound">j</a> <a id="1235" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1237" href="Fin.Order.html#1197" class="Bound">i</a>


<a id="_is-inf-of_"></a><a id="1241" href="Fin.Order.html#1241" class="Function Operator">_is-inf-of_</a> <a id="1253" class="Symbol">:</a> <a id="1255" class="Symbol">{</a><a id="1256" href="Fin.Order.html#1256" class="Bound">n</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1261" class="Symbol">}</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1269" href="Fin.Order.html#1256" class="Bound">n</a> <a id="1271" class="Symbol">→</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1278" href="Fin.Order.html#1256" class="Bound">n</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1284" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1286" class="Symbol">)</a> <a id="1288" class="Symbol">→</a> <a id="1290" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1292" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1294" href="Fin.Order.html#1294" class="Bound">i</a> <a id="1296" href="Fin.Order.html#1241" class="Function Operator">is-inf-of</a> <a id="1306" href="Fin.Order.html#1306" class="Bound">A</a> <a id="1308" class="Symbol">=</a> <a id="1310" href="Fin.Order.html#1294" class="Bound">i</a> <a id="1312" href="Fin.Order.html#923" class="Function Operator">is-lower-bound-of</a> <a id="1330" href="Fin.Order.html#1306" class="Bound">A</a>
              <a id="1346" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1348" href="Fin.Order.html#1294" class="Bound">i</a> <a id="1350" href="Fin.Order.html#1135" class="Function Operator">is-upper-bound-of</a> <a id="1368" class="Symbol">(</a><a id="1369" href="Fin.Order.html#1028" class="Function">lower-bounds-of</a> <a id="1385" href="Fin.Order.html#1306" class="Bound">A</a><a id="1386" class="Symbol">)</a>


<a id="inf-is-lb"></a><a id="1390" href="Fin.Order.html#1390" class="Function">inf-is-lb</a> <a id="1400" class="Symbol">:</a> <a id="1402" class="Symbol">{</a><a id="1403" href="Fin.Order.html#1403" class="Bound">n</a> <a id="1405" class="Symbol">:</a> <a id="1407" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1408" class="Symbol">}</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Fin.Order.html#1411" class="Bound">i</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1419" href="Fin.Order.html#1403" class="Bound">n</a><a id="1420" class="Symbol">)</a> <a id="1422" class="Symbol">(</a><a id="1423" href="Fin.Order.html#1423" class="Bound">A</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1431" href="Fin.Order.html#1403" class="Bound">n</a> <a id="1433" class="Symbol">→</a> <a id="1435" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1437" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1439" class="Symbol">)</a>
          <a id="1451" class="Symbol">→</a> <a id="1453" href="Fin.Order.html#1411" class="Bound">i</a> <a id="1455" href="Fin.Order.html#1241" class="Function Operator">is-inf-of</a> <a id="1465" href="Fin.Order.html#1423" class="Bound">A</a> <a id="1467" class="Symbol">→</a> <a id="1469" href="Fin.Order.html#1411" class="Bound">i</a> <a id="1471" href="Fin.Order.html#923" class="Function Operator">is-lower-bound-of</a> <a id="1489" href="Fin.Order.html#1423" class="Bound">A</a>

<a id="1492" href="Fin.Order.html#1390" class="Function">inf-is-lb</a> <a id="1502" href="Fin.Order.html#1502" class="Bound">i</a> <a id="1504" href="Fin.Order.html#1504" class="Bound">A</a> <a id="1506" class="Symbol">=</a> <a id="1508" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>


<a id="inf-is-ub-of-lbs"></a><a id="1514" href="Fin.Order.html#1514" class="Function">inf-is-ub-of-lbs</a> <a id="1531" class="Symbol">:</a> <a id="1533" class="Symbol">{</a><a id="1534" href="Fin.Order.html#1534" class="Bound">n</a> <a id="1536" class="Symbol">:</a> <a id="1538" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1539" class="Symbol">}</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Fin.Order.html#1542" class="Bound">i</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1550" href="Fin.Order.html#1534" class="Bound">n</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">(</a><a id="1554" href="Fin.Order.html#1554" class="Bound">A</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1562" href="Fin.Order.html#1534" class="Bound">n</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1568" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1570" class="Symbol">)</a>
                 <a id="1589" class="Symbol">→</a> <a id="1591" href="Fin.Order.html#1542" class="Bound">i</a> <a id="1593" href="Fin.Order.html#1241" class="Function Operator">is-inf-of</a> <a id="1603" href="Fin.Order.html#1554" class="Bound">A</a> <a id="1605" class="Symbol">→</a> <a id="1607" href="Fin.Order.html#1542" class="Bound">i</a> <a id="1609" href="Fin.Order.html#1135" class="Function Operator">is-upper-bound-of</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Fin.Order.html#1028" class="Function">lower-bounds-of</a> <a id="1644" href="Fin.Order.html#1554" class="Bound">A</a><a id="1645" class="Symbol">)</a>

<a id="1648" href="Fin.Order.html#1514" class="Function">inf-is-ub-of-lbs</a> <a id="1665" href="Fin.Order.html#1665" class="Bound">i</a> <a id="1667" href="Fin.Order.html#1667" class="Bound">A</a> <a id="1669" class="Symbol">=</a> <a id="1671" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>


<a id="inf-construction"></a><a id="1677" href="Fin.Order.html#1677" class="Function">inf-construction</a> <a id="1694" class="Symbol">:</a> <a id="1696" class="Symbol">{</a><a id="1697" href="Fin.Order.html#1697" class="Bound">n</a> <a id="1699" class="Symbol">:</a> <a id="1701" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1702" class="Symbol">}</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Fin.Order.html#1705" class="Bound">A</a> <a id="1707" class="Symbol">:</a> <a id="1709" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1713" class="Symbol">(</a><a id="1714" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1719" href="Fin.Order.html#1697" class="Bound">n</a><a id="1720" class="Symbol">)</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1726" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1728" class="Symbol">)</a>
                 <a id="1747" class="Symbol">→</a> <a id="1749" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="1765" href="Fin.Order.html#1705" class="Bound">A</a>
                 <a id="1784" class="Symbol">→</a> <a id="1786" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1788" href="Fin.Order.html#1788" class="Bound">i</a> <a id="1790" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1792" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1796" class="Symbol">(</a><a id="1797" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1802" href="Fin.Order.html#1697" class="Bound">n</a><a id="1803" class="Symbol">)</a> <a id="1805" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1807" href="Fin.Order.html#1788" class="Bound">i</a> <a id="1809" href="Fin.Order.html#1241" class="Function Operator">is-inf-of</a> <a id="1819" href="Fin.Order.html#1705" class="Bound">A</a> <a id="1821" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1823" class="Symbol">(</a><a id="1824" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1826" href="Fin.Order.html#1705" class="Bound">A</a> <a id="1828" class="Symbol">→</a> <a id="1830" href="Fin.Order.html#1705" class="Bound">A</a> <a id="1832" href="Fin.Order.html#1788" class="Bound">i</a><a id="1833" class="Symbol">)</a>

<a id="1836" href="Fin.Order.html#1677" class="Function">inf-construction</a> <a id="1853" class="Symbol">{</a><a id="1854" href="Fin.Order.html#1854" class="Bound">𝓤</a><a id="1855" class="Symbol">}</a> <a id="1857" class="Symbol">{</a><a id="1858" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="1862" class="Symbol">}</a> <a id="1864" href="Fin.Order.html#1864" class="Bound">A</a> <a id="1866" href="Fin.Order.html#1866" class="Bound">δ</a> <a id="1868" class="Symbol">=</a> <a id="1870" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="1872" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1874" class="Symbol">(</a><a id="1875" href="Fin.Order.html#1895" class="Function">l</a> <a id="1877" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1879" href="Fin.Order.html#1974" class="Function">m</a><a id="1880" class="Symbol">)</a> <a id="1882" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1884" href="Fin.Order.html#2075" class="Function">ε</a>
 <a id="1887" class="Keyword">where</a>
  <a id="1895" href="Fin.Order.html#1895" class="Function">l</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="1901" href="Fin.Order.html#923" class="Function Operator">is-lower-bound-of</a> <a id="1919" href="Fin.Order.html#1864" class="Bound">A</a>
  <a id="1923" href="Fin.Order.html#1895" class="Function">l</a> <a id="1925" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="1933" class="Symbol">_</a> <a id="1935" class="Symbol">=</a> <a id="1937" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="1944" class="Number">0</a>
  <a id="1948" href="Fin.Order.html#1895" class="Function">l</a> <a id="1950" class="Symbol">(</a><a id="1951" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1955" href="Fin.Order.html#1955" class="Bound">i</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Symbol">_</a> <a id="1960" class="Symbol">=</a> <a id="1962" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1969" href="Fin.Order.html#1955" class="Bound">i</a>

  <a id="1974" href="Fin.Order.html#1974" class="Function">m</a> <a id="1976" class="Symbol">:</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Fin.Order.html#1979" class="Bound">j</a> <a id="1981" class="Symbol">:</a> <a id="1983" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1987" class="Number">1</a><a id="1988" class="Symbol">)</a> <a id="1990" class="Symbol">→</a> <a id="1992" href="Fin.Order.html#1979" class="Bound">j</a> <a id="1994" href="Fin.Order.html#923" class="Function Operator">is-lower-bound-of</a> <a id="2012" href="Fin.Order.html#1864" class="Bound">A</a> <a id="2014" class="Symbol">→</a> <a id="2016" href="Fin.Order.html#1979" class="Bound">j</a> <a id="2018" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2020" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>
  <a id="2024" href="Fin.Order.html#1974" class="Function">m</a> <a id="2026" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="2034" class="Symbol">_</a> <a id="2036" class="Symbol">=</a> <a id="2038" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="2045" class="Number">0</a>
  <a id="2049" href="Fin.Order.html#1974" class="Function">m</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2056" href="Fin.Order.html#2056" class="Bound">i</a><a id="2057" class="Symbol">)</a> <a id="2059" class="Symbol">_</a> <a id="2061" class="Symbol">=</a> <a id="2063" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2070" href="Fin.Order.html#2056" class="Bound">i</a>

  <a id="2075" href="Fin.Order.html#2075" class="Function">ε</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2081" href="Fin.Order.html#1864" class="Bound">A</a> <a id="2083" class="Symbol">→</a> <a id="2085" href="Fin.Order.html#1864" class="Bound">A</a> <a id="2087" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>
  <a id="2091" href="Fin.Order.html#2075" class="Function">ε</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="2096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2098" href="Fin.Order.html#2098" class="Bound">a</a><a id="2099" class="Symbol">)</a>     <a id="2105" class="Symbol">=</a> <a id="2107" href="Fin.Order.html#2098" class="Bound">a</a>
  <a id="2111" href="Fin.Order.html#2075" class="Function">ε</a> <a id="2113" class="Symbol">(</a><a id="2114" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2118" href="Fin.Order.html#2118" class="Bound">i</a> <a id="2120" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2122" href="Fin.Order.html#2122" class="Bound">a</a><a id="2123" class="Symbol">)</a> <a id="2125" class="Symbol">=</a> <a id="2127" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2134" href="Fin.Order.html#2118" class="Bound">i</a>

<a id="2137" href="Fin.Order.html#1677" class="Function">inf-construction</a> <a id="2154" class="Symbol">{</a><a id="2155" href="Fin.Order.html#2155" class="Bound">𝓤</a><a id="2156" class="Symbol">}</a> <a id="2158" class="Symbol">{</a><a id="2159" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2164" href="Fin.Order.html#2164" class="Bound">n</a><a id="2165" class="Symbol">}</a> <a id="2167" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2169" href="Fin.Order.html#2169" class="Bound">δ</a> <a id="2171" class="Symbol">=</a> <a id="2173" href="Fin.Order.html#2591" class="Function">γ</a> <a id="2175" class="Symbol">(</a><a id="2176" href="Fin.Order.html#2169" class="Bound">δ</a> <a id="2178" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="2179" class="Symbol">)</a>
 <a id="2182" class="Keyword">where</a>
  <a id="2190" href="Fin.Order.html#2190" class="Function">IH</a> <a id="2193" class="Symbol">:</a> <a id="2195" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2197" href="Fin.Order.html#2197" class="Bound">i</a> <a id="2199" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2201" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2205" class="Symbol">(</a><a id="2206" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2211" href="Fin.Order.html#2164" class="Bound">n</a><a id="2212" class="Symbol">)</a> <a id="2214" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2216" href="Fin.Order.html#2197" class="Bound">i</a> <a id="2218" href="Fin.Order.html#1241" class="Function Operator">is-inf-of</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2231" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2233" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="2236" class="Symbol">)</a> <a id="2238" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2240" class="Symbol">((</a><a id="2242" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2244" href="Fin.Order.html#2244" class="Bound">j</a> <a id="2246" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2248" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2252" class="Symbol">(</a><a id="2253" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2258" href="Fin.Order.html#2164" class="Bound">n</a><a id="2259" class="Symbol">)</a> <a id="2261" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2263" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2270" href="Fin.Order.html#2244" class="Bound">j</a><a id="2271" class="Symbol">))</a> <a id="2274" class="Symbol">→</a> <a id="2276" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2283" href="Fin.Order.html#2197" class="Bound">i</a><a id="2284" class="Symbol">))</a>
  <a id="2289" href="Fin.Order.html#2190" class="Function">IH</a> <a id="2292" class="Symbol">=</a> <a id="2294" href="Fin.Order.html#1677" class="Function">inf-construction</a> <a id="2311" class="Symbol">{</a><a id="2312" href="Fin.Order.html#2155" class="Bound">𝓤</a><a id="2313" class="Symbol">}</a> <a id="2315" class="Symbol">{</a><a id="2316" href="Fin.Order.html#2164" class="Bound">n</a><a id="2317" class="Symbol">}</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2322" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2324" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="2327" class="Symbol">)</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Fin.Order.html#2169" class="Bound">δ</a> <a id="2332" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2334" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="2337" class="Symbol">)</a>

  <a id="2342" href="Fin.Order.html#2342" class="Function">i</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2350" class="Symbol">(</a><a id="2351" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2356" href="Fin.Order.html#2164" class="Bound">n</a><a id="2357" class="Symbol">)</a>
  <a id="2361" href="Fin.Order.html#2342" class="Function">i</a> <a id="2363" class="Symbol">=</a> <a id="2365" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2369" href="Fin.Order.html#2190" class="Function">IH</a>

  <a id="2375" href="Fin.Order.html#2375" class="Function">l</a> <a id="2377" class="Symbol">:</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Fin.Order.html#2380" class="Bound">j</a> <a id="2382" class="Symbol">:</a> <a id="2384" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2388" class="Symbol">(</a><a id="2389" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2394" href="Fin.Order.html#2164" class="Bound">n</a><a id="2395" class="Symbol">))</a> <a id="2398" class="Symbol">→</a> <a id="2400" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2402" class="Symbol">(</a><a id="2403" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2407" href="Fin.Order.html#2380" class="Bound">j</a><a id="2408" class="Symbol">)</a> <a id="2410" class="Symbol">→</a> <a id="2412" href="Fin.Order.html#2342" class="Function">i</a> <a id="2414" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2416" href="Fin.Order.html#2380" class="Bound">j</a>
  <a id="2420" href="Fin.Order.html#2375" class="Function">l</a> <a id="2422" class="Symbol">=</a> <a id="2424" href="Fin.Order.html#1390" class="Function">inf-is-lb</a> <a id="2434" href="Fin.Order.html#2342" class="Function">i</a> <a id="2436" class="Symbol">(</a><a id="2437" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2439" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2441" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="2444" class="Symbol">)</a> <a id="2446" class="Symbol">(</a><a id="2447" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2451" class="Symbol">(</a><a id="2452" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2456" href="Fin.Order.html#2190" class="Function">IH</a><a id="2458" class="Symbol">))</a>

  <a id="2464" href="Fin.Order.html#2464" class="Function">u</a> <a id="2466" class="Symbol">:</a> <a id="2468" class="Symbol">(</a><a id="2469" href="Fin.Order.html#2469" class="Bound">j</a> <a id="2471" class="Symbol">:</a> <a id="2473" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2477" class="Symbol">(</a><a id="2478" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2483" href="Fin.Order.html#2164" class="Bound">n</a><a id="2484" class="Symbol">))</a> <a id="2487" class="Symbol">→</a> <a id="2489" class="Symbol">((</a><a id="2491" href="Fin.Order.html#2491" class="Bound">k</a> <a id="2493" class="Symbol">:</a> <a id="2495" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2499" class="Symbol">(</a><a id="2500" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2505" href="Fin.Order.html#2164" class="Bound">n</a><a id="2506" class="Symbol">))</a> <a id="2509" class="Symbol">→</a> <a id="2511" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2513" class="Symbol">(</a><a id="2514" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2518" href="Fin.Order.html#2491" class="Bound">k</a><a id="2519" class="Symbol">)</a> <a id="2521" class="Symbol">→</a> <a id="2523" href="Fin.Order.html#2469" class="Bound">j</a> <a id="2525" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2527" href="Fin.Order.html#2491" class="Bound">k</a><a id="2528" class="Symbol">)</a> <a id="2530" class="Symbol">→</a> <a id="2532" href="Fin.Order.html#2469" class="Bound">j</a> <a id="2534" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2536" href="Fin.Order.html#2342" class="Function">i</a>
  <a id="2540" href="Fin.Order.html#2464" class="Function">u</a> <a id="2542" class="Symbol">=</a> <a id="2544" href="Fin.Order.html#1514" class="Function">inf-is-ub-of-lbs</a> <a id="2561" href="Fin.Order.html#2342" class="Function">i</a> <a id="2563" class="Symbol">(</a><a id="2564" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2566" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2568" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="2571" class="Symbol">)</a> <a id="2573" class="Symbol">(</a><a id="2574" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2578" class="Symbol">(</a><a id="2579" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2583" href="Fin.Order.html#2190" class="Function">IH</a><a id="2585" class="Symbol">))</a>

  <a id="2591" href="Fin.Order.html#2591" class="Function">γ</a> <a id="2593" class="Symbol">:</a> <a id="2595" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2611" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="2612" class="Symbol">)</a> <a id="2614" class="Symbol">→</a> <a id="2616" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2618" href="Fin.Order.html#2618" class="Bound">i&#39;</a> <a id="2621" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2623" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2627" class="Symbol">(</a><a id="2628" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2633" class="Symbol">(</a><a id="2634" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2639" href="Fin.Order.html#2164" class="Bound">n</a><a id="2640" class="Symbol">))</a> <a id="2643" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2645" href="Fin.Order.html#2618" class="Bound">i&#39;</a> <a id="2648" href="Fin.Order.html#1241" class="Function Operator">is-inf-of</a> <a id="2658" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2660" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2662" class="Symbol">(</a><a id="2663" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2665" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2667" class="Symbol">→</a> <a id="2669" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2671" href="Fin.Order.html#2618" class="Bound">i&#39;</a><a id="2673" class="Symbol">)</a>
  <a id="2677" href="Fin.Order.html#2591" class="Function">γ</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2684" href="Fin.Order.html#2684" class="Bound">a</a><a id="2685" class="Symbol">)</a> <a id="2687" class="Symbol">=</a> <a id="2689" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="2691" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Fin.Order.html#2720" class="Function">φ</a> <a id="2696" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2698" href="Fin.Order.html#2802" class="Function">ψ</a><a id="2699" class="Symbol">)</a> <a id="2701" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2703" href="Fin.Order.html#2889" class="Function">ε</a>
    <a id="2709" class="Keyword">where</a>
     <a id="2720" href="Fin.Order.html#2720" class="Function">φ</a> <a id="2722" class="Symbol">:</a> <a id="2724" class="Symbol">(</a><a id="2725" href="Fin.Order.html#2725" class="Bound">j</a> <a id="2727" class="Symbol">:</a> <a id="2729" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2733" class="Symbol">(</a><a id="2734" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2739" class="Symbol">(</a><a id="2740" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2745" href="Fin.Order.html#2164" class="Bound">n</a><a id="2746" class="Symbol">)))</a> <a id="2750" class="Symbol">→</a> <a id="2752" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2754" href="Fin.Order.html#2725" class="Bound">j</a> <a id="2756" class="Symbol">→</a> <a id="2758" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="2760" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2762" href="Fin.Order.html#2725" class="Bound">j</a>
     <a id="2769" href="Fin.Order.html#2720" class="Function">φ</a> <a id="2771" href="Fin.Order.html#2771" class="Bound">j</a> <a id="2773" href="Fin.Order.html#2773" class="Bound">b</a> <a id="2775" class="Symbol">=</a> <a id="2777" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Fin.Embeddings.html#377" class="Function Operator">⟦_⟧</a> <a id="2793" href="Fin.Order.html#2771" class="Bound">j</a><a id="2794" class="Symbol">)</a>

     <a id="2802" href="Fin.Order.html#2802" class="Function">ψ</a> <a id="2804" class="Symbol">:</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Fin.Order.html#2807" class="Bound">j</a> <a id="2809" class="Symbol">:</a> <a id="2811" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2815" class="Symbol">(</a><a id="2816" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2821" class="Symbol">(</a><a id="2822" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2827" href="Fin.Order.html#2164" class="Bound">n</a><a id="2828" class="Symbol">)))</a> <a id="2832" class="Symbol">→</a> <a id="2834" href="Fin.Order.html#2807" class="Bound">j</a> <a id="2836" href="Fin.Order.html#923" class="Function Operator">is-lower-bound-of</a> <a id="2854" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2856" class="Symbol">→</a> <a id="2858" href="Fin.Order.html#2807" class="Bound">j</a> <a id="2860" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2862" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>
     <a id="2869" href="Fin.Order.html#2802" class="Function">ψ</a> <a id="2871" href="Fin.Order.html#2871" class="Bound">j</a> <a id="2873" href="Fin.Order.html#2873" class="Bound">l</a> <a id="2875" class="Symbol">=</a> <a id="2877" href="Fin.Order.html#2873" class="Bound">l</a> <a id="2879" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="2881" href="Fin.Order.html#2684" class="Bound">a</a>

     <a id="2889" href="Fin.Order.html#2889" class="Function">ε</a> <a id="2891" class="Symbol">:</a> <a id="2893" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2895" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2897" class="Symbol">→</a> <a id="2899" href="Fin.Order.html#2167" class="Bound">A</a> <a id="2901" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>
     <a id="2908" href="Fin.Order.html#2889" class="Function">ε</a> <a id="2910" class="Symbol">_</a> <a id="2912" class="Symbol">=</a> <a id="2914" href="Fin.Order.html#2684" class="Bound">a</a>

  <a id="2919" href="Fin.Order.html#2591" class="Function">γ</a> <a id="2921" class="Symbol">(</a><a id="2922" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2926" href="Fin.Order.html#2926" class="Bound">ν</a><a id="2927" class="Symbol">)</a> <a id="2929" class="Symbol">=</a> <a id="2931" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2935" href="Fin.Order.html#2342" class="Function">i</a> <a id="2937" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2939" class="Symbol">(</a><a id="2940" href="Fin.Order.html#2966" class="Function">φ</a> <a id="2942" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2944" href="Fin.Order.html#3071" class="Function">ψ</a><a id="2945" class="Symbol">)</a> <a id="2947" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2949" href="Fin.Order.html#3208" class="Function">ε</a>
    <a id="2955" class="Keyword">where</a>
     <a id="2966" href="Fin.Order.html#2966" class="Function">φ</a> <a id="2968" class="Symbol">:</a> <a id="2970" class="Symbol">(</a><a id="2971" href="Fin.Order.html#2971" class="Bound">j</a> <a id="2973" class="Symbol">:</a> <a id="2975" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2979" class="Symbol">(</a><a id="2980" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2985" class="Symbol">(</a><a id="2986" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2991" href="Fin.Order.html#2164" class="Bound">n</a><a id="2992" class="Symbol">)))</a> <a id="2996" class="Symbol">→</a> <a id="2998" href="Fin.Order.html#2167" class="Bound">A</a> <a id="3000" href="Fin.Order.html#2971" class="Bound">j</a> <a id="3002" class="Symbol">→</a> <a id="3004" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="3008" href="Fin.Order.html#2342" class="Function">i</a> <a id="3010" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3012" href="Fin.Order.html#2971" class="Bound">j</a>
     <a id="3019" href="Fin.Order.html#2966" class="Function">φ</a> <a id="3021" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="3023" href="Fin.Order.html#3023" class="Bound">a</a> <a id="3025" class="Symbol">=</a> <a id="3027" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Fin.Order.html#2926" class="Bound">ν</a> <a id="3037" href="Fin.Order.html#3023" class="Bound">a</a><a id="3038" class="Symbol">)</a>
     <a id="3045" href="Fin.Order.html#2966" class="Function">φ</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="3052" href="Fin.Order.html#3052" class="Bound">j</a><a id="3053" class="Symbol">)</a> <a id="3055" href="Fin.Order.html#3055" class="Bound">a</a> <a id="3057" class="Symbol">=</a> <a id="3059" href="Fin.Order.html#2375" class="Function">l</a> <a id="3061" href="Fin.Order.html#3052" class="Bound">j</a> <a id="3063" href="Fin.Order.html#3055" class="Bound">a</a>

     <a id="3071" href="Fin.Order.html#3071" class="Function">ψ</a> <a id="3073" class="Symbol">:</a> <a id="3075" class="Symbol">(</a><a id="3076" href="Fin.Order.html#3076" class="Bound">j</a> <a id="3078" class="Symbol">:</a> <a id="3080" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3084" class="Symbol">(</a><a id="3085" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3090" class="Symbol">(</a><a id="3091" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3096" href="Fin.Order.html#2164" class="Bound">n</a><a id="3097" class="Symbol">)))</a> <a id="3101" class="Symbol">→</a> <a id="3103" href="Fin.Order.html#3076" class="Bound">j</a> <a id="3105" href="Fin.Order.html#923" class="Function Operator">is-lower-bound-of</a> <a id="3123" href="Fin.Order.html#2167" class="Bound">A</a> <a id="3125" class="Symbol">→</a> <a id="3127" href="Fin.Order.html#3076" class="Bound">j</a> <a id="3129" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3131" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="3135" href="Fin.Order.html#2342" class="Function">i</a>
     <a id="3142" href="Fin.Order.html#3071" class="Function">ψ</a> <a id="3144" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="3146" href="Fin.Order.html#3146" class="Bound">l</a> <a id="3148" class="Symbol">=</a> <a id="3150" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Fin.Embeddings.html#377" class="Function Operator">⟦_⟧</a> <a id="3166" href="Fin.Order.html#2342" class="Function">i</a><a id="3167" class="Symbol">)</a>
     <a id="3174" href="Fin.Order.html#3071" class="Function">ψ</a> <a id="3176" class="Symbol">(</a><a id="3177" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="3181" href="Fin.Order.html#3181" class="Bound">j</a><a id="3182" class="Symbol">)</a> <a id="3184" href="Fin.Order.html#3184" class="Bound">l</a> <a id="3186" class="Symbol">=</a> <a id="3188" href="Fin.Order.html#2464" class="Function">u</a> <a id="3190" href="Fin.Order.html#3181" class="Bound">j</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Fin.Order.html#3184" class="Bound">l</a> <a id="3195" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3197" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="3200" class="Symbol">)</a>

     <a id="3208" href="Fin.Order.html#3208" class="Function">ε</a> <a id="3210" class="Symbol">:</a> <a id="3212" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3214" href="Fin.Order.html#2167" class="Bound">A</a> <a id="3216" class="Symbol">→</a> <a id="3218" href="Fin.Order.html#2167" class="Bound">A</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="3225" href="Fin.Order.html#2342" class="Function">i</a><a id="3226" class="Symbol">)</a>
     <a id="3233" href="Fin.Order.html#3208" class="Function">ε</a> <a id="3235" class="Symbol">(</a><a id="3236" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="3238" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3240" href="Fin.Order.html#3240" class="Bound">b</a><a id="3241" class="Symbol">)</a>     <a id="3247" class="Symbol">=</a> <a id="3249" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3256" class="Symbol">(</a><a id="3257" href="Fin.Order.html#2926" class="Bound">ν</a> <a id="3259" href="Fin.Order.html#3240" class="Bound">b</a><a id="3260" class="Symbol">)</a>
     <a id="3267" href="Fin.Order.html#3208" class="Function">ε</a> <a id="3269" class="Symbol">(</a><a id="3270" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="3274" href="Fin.Order.html#3274" class="Bound">j</a> <a id="3276" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3278" href="Fin.Order.html#3278" class="Bound">b</a><a id="3279" class="Symbol">)</a> <a id="3281" class="Symbol">=</a> <a id="3283" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3287" class="Symbol">(</a><a id="3288" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3292" href="Fin.Order.html#2190" class="Function">IH</a><a id="3294" class="Symbol">)</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Fin.Order.html#3274" class="Bound">j</a> <a id="3299" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3301" href="Fin.Order.html#3278" class="Bound">b</a><a id="3302" class="Symbol">)</a>


<a id="inf"></a><a id="3306" href="Fin.Order.html#3306" class="Function">inf</a> <a id="3310" class="Symbol">:</a> <a id="3312" class="Symbol">{</a><a id="3313" href="Fin.Order.html#3313" class="Bound">n</a> <a id="3315" class="Symbol">:</a> <a id="3317" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3318" class="Symbol">}</a> <a id="3320" class="Symbol">(</a><a id="3321" href="Fin.Order.html#3321" class="Bound">A</a> <a id="3323" class="Symbol">:</a> <a id="3325" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3329" class="Symbol">(</a><a id="3330" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3335" href="Fin.Order.html#3313" class="Bound">n</a><a id="3336" class="Symbol">)</a> <a id="3338" class="Symbol">→</a> <a id="3340" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3342" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3344" class="Symbol">)</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="3364" href="Fin.Order.html#3321" class="Bound">A</a> <a id="3366" class="Symbol">→</a> <a id="3368" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3372" class="Symbol">(</a><a id="3373" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3378" href="Fin.Order.html#3313" class="Bound">n</a><a id="3379" class="Symbol">)</a>
<a id="3381" href="Fin.Order.html#3306" class="Function">inf</a> <a id="3385" href="Fin.Order.html#3385" class="Bound">A</a> <a id="3387" href="Fin.Order.html#3387" class="Bound">δ</a> <a id="3389" class="Symbol">=</a> <a id="3391" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3395" class="Symbol">(</a><a id="3396" href="Fin.Order.html#1677" class="Function">inf-construction</a> <a id="3413" href="Fin.Order.html#3385" class="Bound">A</a> <a id="3415" href="Fin.Order.html#3387" class="Bound">δ</a><a id="3416" class="Symbol">)</a>


<a id="inf-property"></a><a id="3420" href="Fin.Order.html#3420" class="Function">inf-property</a> <a id="3433" class="Symbol">:</a> <a id="3435" class="Symbol">{</a><a id="3436" href="Fin.Order.html#3436" class="Bound">n</a> <a id="3438" class="Symbol">:</a> <a id="3440" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3441" class="Symbol">}</a> <a id="3443" class="Symbol">(</a><a id="3444" href="Fin.Order.html#3444" class="Bound">A</a> <a id="3446" class="Symbol">:</a> <a id="3448" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3452" class="Symbol">(</a><a id="3453" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3458" href="Fin.Order.html#3436" class="Bound">n</a><a id="3459" class="Symbol">)</a> <a id="3461" class="Symbol">→</a> <a id="3463" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3465" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3467" class="Symbol">)</a> <a id="3469" class="Symbol">(</a><a id="3470" href="Fin.Order.html#3470" class="Bound">δ</a> <a id="3472" class="Symbol">:</a> <a id="3474" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="3490" href="Fin.Order.html#3444" class="Bound">A</a><a id="3491" class="Symbol">)</a>
             <a id="3506" class="Symbol">→</a> <a id="3508" class="Symbol">(</a><a id="3509" href="Fin.Order.html#3306" class="Function">inf</a> <a id="3513" href="Fin.Order.html#3444" class="Bound">A</a> <a id="3515" href="Fin.Order.html#3470" class="Bound">δ</a><a id="3516" class="Symbol">)</a> <a id="3518" href="Fin.Order.html#1241" class="Function Operator">is-inf-of</a> <a id="3528" href="Fin.Order.html#3444" class="Bound">A</a>

<a id="3531" href="Fin.Order.html#3420" class="Function">inf-property</a> <a id="3544" href="Fin.Order.html#3544" class="Bound">A</a> <a id="3546" href="Fin.Order.html#3546" class="Bound">δ</a> <a id="3548" class="Symbol">=</a> <a id="3550" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3554" class="Symbol">(</a><a id="3555" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Fin.Order.html#1677" class="Function">inf-construction</a> <a id="3577" href="Fin.Order.html#3544" class="Bound">A</a> <a id="3579" href="Fin.Order.html#3546" class="Bound">δ</a><a id="3580" class="Symbol">))</a>


<a id="inf-is-attained"></a><a id="3585" href="Fin.Order.html#3585" class="Function">inf-is-attained</a> <a id="3601" class="Symbol">:</a> <a id="3603" class="Symbol">{</a><a id="3604" href="Fin.Order.html#3604" class="Bound">n</a> <a id="3606" class="Symbol">:</a> <a id="3608" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3609" class="Symbol">}</a> <a id="3611" class="Symbol">(</a><a id="3612" href="Fin.Order.html#3612" class="Bound">A</a> <a id="3614" class="Symbol">:</a> <a id="3616" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3620" class="Symbol">(</a><a id="3621" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3626" href="Fin.Order.html#3604" class="Bound">n</a><a id="3627" class="Symbol">)</a> <a id="3629" class="Symbol">→</a> <a id="3631" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3633" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3635" class="Symbol">)</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Fin.Order.html#3638" class="Bound">δ</a> <a id="3640" class="Symbol">:</a> <a id="3642" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="3658" href="Fin.Order.html#3612" class="Bound">A</a><a id="3659" class="Symbol">)</a>
                <a id="3677" class="Symbol">→</a> <a id="3679" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3681" href="Fin.Order.html#3612" class="Bound">A</a> <a id="3683" class="Symbol">→</a> <a id="3685" href="Fin.Order.html#3612" class="Bound">A</a> <a id="3687" class="Symbol">(</a><a id="3688" href="Fin.Order.html#3306" class="Function">inf</a> <a id="3692" href="Fin.Order.html#3612" class="Bound">A</a> <a id="3694" href="Fin.Order.html#3638" class="Bound">δ</a><a id="3695" class="Symbol">)</a>

<a id="3698" href="Fin.Order.html#3585" class="Function">inf-is-attained</a> <a id="3714" href="Fin.Order.html#3714" class="Bound">A</a> <a id="3716" href="Fin.Order.html#3716" class="Bound">δ</a> <a id="3718" class="Symbol">=</a> <a id="3720" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3724" class="Symbol">(</a><a id="3725" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3729" class="Symbol">(</a><a id="3730" href="Fin.Order.html#1677" class="Function">inf-construction</a> <a id="3747" href="Fin.Order.html#3714" class="Bound">A</a> <a id="3749" href="Fin.Order.html#3716" class="Bound">δ</a><a id="3750" class="Symbol">))</a>


<a id="Σ-min"></a><a id="3755" href="Fin.Order.html#3755" class="Function">Σ-min</a> <a id="3761" class="Symbol">:</a> <a id="3763" class="Symbol">{</a><a id="3764" href="Fin.Order.html#3764" class="Bound">n</a> <a id="3766" class="Symbol">:</a> <a id="3768" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3769" class="Symbol">}</a> <a id="3771" class="Symbol">→</a> <a id="3773" class="Symbol">(</a><a id="3774" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3778" href="Fin.Order.html#3764" class="Bound">n</a> <a id="3780" class="Symbol">→</a> <a id="3782" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3784" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3786" class="Symbol">)</a> <a id="3788" class="Symbol">→</a> <a id="3790" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3792" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3794" href="Fin.Order.html#3755" class="Function">Σ-min</a> <a id="3800" class="Symbol">{</a><a id="3801" href="Fin.Order.html#3801" class="Bound">𝓤</a><a id="3802" class="Symbol">}</a> <a id="3804" class="Symbol">{</a><a id="3805" href="Fin.Order.html#3805" class="Bound">n</a><a id="3806" class="Symbol">}</a> <a id="3808" href="Fin.Order.html#3808" class="Bound">A</a> <a id="3810" class="Symbol">=</a> <a id="3812" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3814" href="Fin.Order.html#3814" class="Bound">i</a> <a id="3816" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3818" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3822" href="Fin.Order.html#3805" class="Bound">n</a> <a id="3824" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3826" href="Fin.Order.html#3808" class="Bound">A</a> <a id="3828" href="Fin.Order.html#3814" class="Bound">i</a> <a id="3830" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3832" class="Symbol">(</a><a id="3833" href="Fin.Order.html#3814" class="Bound">i</a> <a id="3835" href="Fin.Order.html#923" class="Function Operator">is-lower-bound-of</a> <a id="3853" href="Fin.Order.html#3808" class="Bound">A</a><a id="3854" class="Symbol">)</a>

<a id="Σ-min-gives-Σ"></a><a id="3857" href="Fin.Order.html#3857" class="Function">Σ-min-gives-Σ</a> <a id="3871" class="Symbol">:</a> <a id="3873" class="Symbol">{</a><a id="3874" href="Fin.Order.html#3874" class="Bound">n</a> <a id="3876" class="Symbol">:</a> <a id="3878" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3879" class="Symbol">}</a> <a id="3881" class="Symbol">(</a><a id="3882" href="Fin.Order.html#3882" class="Bound">A</a> <a id="3884" class="Symbol">:</a> <a id="3886" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3890" href="Fin.Order.html#3874" class="Bound">n</a> <a id="3892" class="Symbol">→</a> <a id="3894" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3896" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3898" class="Symbol">)</a>
             <a id="3913" class="Symbol">→</a> <a id="3915" href="Fin.Order.html#3755" class="Function">Σ-min</a> <a id="3921" href="Fin.Order.html#3882" class="Bound">A</a> <a id="3923" class="Symbol">→</a> <a id="3925" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3927" href="Fin.Order.html#3882" class="Bound">A</a>

<a id="3930" href="Fin.Order.html#3857" class="Function">Σ-min-gives-Σ</a> <a id="3944" href="Fin.Order.html#3944" class="Bound">A</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Fin.Order.html#3947" class="Bound">i</a> <a id="3949" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3951" href="Fin.Order.html#3951" class="Bound">a</a> <a id="3953" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3955" class="Symbol">_)</a> <a id="3958" class="Symbol">=</a> <a id="3960" class="Symbol">(</a><a id="3961" href="Fin.Order.html#3947" class="Bound">i</a> <a id="3963" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3965" href="Fin.Order.html#3951" class="Bound">a</a><a id="3966" class="Symbol">)</a>


<a id="Σ-gives-Σ-min"></a><a id="3970" href="Fin.Order.html#3970" class="Function">Σ-gives-Σ-min</a> <a id="3984" class="Symbol">:</a> <a id="3986" class="Symbol">{</a><a id="3987" href="Fin.Order.html#3987" class="Bound">n</a> <a id="3989" class="Symbol">:</a> <a id="3991" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3992" class="Symbol">}</a> <a id="3994" class="Symbol">(</a><a id="3995" href="Fin.Order.html#3995" class="Bound">A</a> <a id="3997" class="Symbol">:</a> <a id="3999" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4003" href="Fin.Order.html#3987" class="Bound">n</a> <a id="4005" class="Symbol">→</a> <a id="4007" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4009" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4011" class="Symbol">)</a>
              <a id="4027" class="Symbol">→</a> <a id="4029" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="4045" href="Fin.Order.html#3995" class="Bound">A</a> <a id="4047" class="Symbol">→</a> <a id="4049" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4051" href="Fin.Order.html#3995" class="Bound">A</a> <a id="4053" class="Symbol">→</a> <a id="4055" href="Fin.Order.html#3755" class="Function">Σ-min</a> <a id="4061" href="Fin.Order.html#3995" class="Bound">A</a>

<a id="4064" href="Fin.Order.html#3970" class="Function">Σ-gives-Σ-min</a> <a id="4078" class="Symbol">{</a><a id="4079" href="Fin.Order.html#4079" class="Bound">𝓤</a><a id="4080" class="Symbol">}</a> <a id="4082" class="Symbol">{</a><a id="4083" class="Number">0</a><a id="4084" class="Symbol">}</a>      <a id="4091" href="Fin.Order.html#4091" class="Bound">A</a> <a id="4093" href="Fin.Order.html#4093" class="Bound">δ</a> <a id="4095" class="Symbol">(</a><a id="4096" href="Fin.Order.html#4096" class="Bound">i</a> <a id="4098" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4100" href="Fin.Order.html#4100" class="Bound">a</a><a id="4101" class="Symbol">)</a> <a id="4103" class="Symbol">=</a> <a id="4105" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4112" href="Fin.Order.html#4096" class="Bound">i</a>
<a id="4114" href="Fin.Order.html#3970" class="Function">Σ-gives-Σ-min</a> <a id="4128" class="Symbol">{</a><a id="4129" href="Fin.Order.html#4129" class="Bound">𝓤</a><a id="4130" class="Symbol">}</a> <a id="4132" class="Symbol">{</a><a id="4133" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4138" href="Fin.Order.html#4138" class="Bound">n</a><a id="4139" class="Symbol">}</a> <a id="4141" href="Fin.Order.html#4141" class="Bound">A</a> <a id="4143" href="Fin.Order.html#4143" class="Bound">δ</a> <a id="4145" href="Fin.Order.html#4145" class="Bound">σ</a>       <a id="4153" class="Symbol">=</a> <a id="4155" href="Fin.Order.html#3306" class="Function">inf</a> <a id="4159" href="Fin.Order.html#4141" class="Bound">A</a> <a id="4161" href="Fin.Order.html#4143" class="Bound">δ</a> <a id="4163" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                        <a id="4205" href="Fin.Order.html#3585" class="Function">inf-is-attained</a> <a id="4221" href="Fin.Order.html#4141" class="Bound">A</a> <a id="4223" href="Fin.Order.html#4143" class="Bound">δ</a> <a id="4225" href="Fin.Order.html#4145" class="Bound">σ</a> <a id="4227" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                        <a id="4269" href="Fin.Order.html#1390" class="Function">inf-is-lb</a> <a id="4279" class="Symbol">(</a><a id="4280" href="Fin.Order.html#3306" class="Function">inf</a> <a id="4284" href="Fin.Order.html#4141" class="Bound">A</a> <a id="4286" href="Fin.Order.html#4143" class="Bound">δ</a><a id="4287" class="Symbol">)</a> <a id="4289" href="Fin.Order.html#4141" class="Bound">A</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Fin.Order.html#3420" class="Function">inf-property</a> <a id="4305" href="Fin.Order.html#4141" class="Bound">A</a> <a id="4307" href="Fin.Order.html#4143" class="Bound">δ</a><a id="4308" class="Symbol">)</a>


<a id="¬¬Σ-gives-Σ-min"></a><a id="4312" href="Fin.Order.html#4312" class="Function">¬¬Σ-gives-Σ-min</a> <a id="4328" class="Symbol">:</a> <a id="4330" class="Symbol">{</a><a id="4331" href="Fin.Order.html#4331" class="Bound">n</a> <a id="4333" class="Symbol">:</a> <a id="4335" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4336" class="Symbol">}</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Fin.Order.html#4339" class="Bound">A</a> <a id="4341" class="Symbol">:</a> <a id="4343" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4347" href="Fin.Order.html#4331" class="Bound">n</a> <a id="4349" class="Symbol">→</a> <a id="4351" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4353" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4355" class="Symbol">)</a>
                <a id="4373" class="Symbol">→</a> <a id="4375" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="4391" href="Fin.Order.html#4339" class="Bound">A</a> <a id="4393" class="Symbol">→</a> <a id="4395" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="4398" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4400" href="Fin.Order.html#4339" class="Bound">A</a> <a id="4402" class="Symbol">→</a> <a id="4404" href="Fin.Order.html#3755" class="Function">Σ-min</a> <a id="4410" href="Fin.Order.html#4339" class="Bound">A</a>

<a id="4413" href="Fin.Order.html#4312" class="Function">¬¬Σ-gives-Σ-min</a> <a id="4429" class="Symbol">{</a><a id="4430" href="Fin.Order.html#4430" class="Bound">𝓤</a><a id="4431" class="Symbol">}</a> <a id="4433" class="Symbol">{</a><a id="4434" href="Fin.Order.html#4434" class="Bound">n</a><a id="4435" class="Symbol">}</a> <a id="4437" href="Fin.Order.html#4437" class="Bound">A</a> <a id="4439" href="Fin.Order.html#4439" class="Bound">δ</a> <a id="4441" href="Fin.Order.html#4441" class="Bound">u</a> <a id="4443" class="Symbol">=</a> <a id="4445" href="Fin.Order.html#3970" class="Function">Σ-gives-Σ-min</a> <a id="4459" href="Fin.Order.html#4437" class="Bound">A</a> <a id="4461" href="Fin.Order.html#4439" class="Bound">δ</a> <a id="4463" class="Symbol">(</a><a id="4464" href="NotionsOfDecidability.Decidable.html#306" class="Function">¬¬-elim</a> <a id="4472" class="Symbol">(</a><a id="4473" href="Fin.Topology.html#1245" class="Function">Fin-Compact</a> <a id="4485" href="Fin.Order.html#4437" class="Bound">A</a> <a id="4487" href="Fin.Order.html#4439" class="Bound">δ</a><a id="4488" class="Symbol">)</a> <a id="4490" href="Fin.Order.html#4441" class="Bound">u</a><a id="4491" class="Symbol">)</a>

<a id="Σ-min-is-prop"></a><a id="4494" href="Fin.Order.html#4494" class="Function">Σ-min-is-prop</a> <a id="4508" class="Symbol">:</a> <a id="4510" href="UF.FunExt.html#996" class="Function">FunExt</a>
              <a id="4531" class="Symbol">→</a> <a id="4533" class="Symbol">{</a><a id="4534" href="Fin.Order.html#4534" class="Bound">n</a> <a id="4536" class="Symbol">:</a> <a id="4538" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4539" class="Symbol">}</a> <a id="4541" class="Symbol">(</a><a id="4542" href="Fin.Order.html#4542" class="Bound">A</a> <a id="4544" class="Symbol">:</a> <a id="4546" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4550" href="Fin.Order.html#4534" class="Bound">n</a> <a id="4552" class="Symbol">→</a> <a id="4554" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4556" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4558" class="Symbol">)</a>
              <a id="4574" class="Symbol">→</a> <a id="4576" href="UF.Subsingletons.html#520" class="Function">is-prop-valued-family</a> <a id="4598" href="Fin.Order.html#4542" class="Bound">A</a> <a id="4600" class="Symbol">→</a> <a id="4602" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4610" class="Symbol">(</a><a id="4611" href="Fin.Order.html#3755" class="Function">Σ-min</a> <a id="4617" href="Fin.Order.html#4542" class="Bound">A</a><a id="4618" class="Symbol">)</a>

<a id="4621" href="Fin.Order.html#4494" class="Function">Σ-min-is-prop</a> <a id="4635" class="Symbol">{</a><a id="4636" href="Fin.Order.html#4636" class="Bound">𝓤</a><a id="4637" class="Symbol">}</a> <a id="4639" href="Fin.Order.html#4639" class="Bound">fe</a> <a id="4642" class="Symbol">{</a><a id="4643" href="Fin.Order.html#4643" class="Bound">n</a><a id="4644" class="Symbol">}</a> <a id="4646" href="Fin.Order.html#4646" class="Bound">A</a> <a id="4648" href="Fin.Order.html#4648" class="Bound">h</a> <a id="4650" class="Symbol">(</a><a id="4651" href="Fin.Order.html#4651" class="Bound">i</a> <a id="4653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4655" href="Fin.Order.html#4655" class="Bound">a</a> <a id="4657" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4659" href="Fin.Order.html#4659" class="Bound">l</a><a id="4660" class="Symbol">)</a> <a id="4662" class="Symbol">(</a><a id="4663" href="Fin.Order.html#4663" class="Bound">i&#39;</a> <a id="4666" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4668" href="Fin.Order.html#4668" class="Bound">a&#39;</a> <a id="4671" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4673" href="Fin.Order.html#4673" class="Bound">l&#39;</a><a id="4675" class="Symbol">)</a> <a id="4677" class="Symbol">=</a> <a id="4679" href="Fin.Order.html#5036" class="Function">γ</a>
 <a id="4682" class="Keyword">where</a>
  <a id="4690" href="Fin.Order.html#4690" class="Function">p</a> <a id="4692" class="Symbol">:</a> <a id="4694" href="Fin.Order.html#4651" class="Bound">i</a> <a id="4696" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4698" href="Fin.Order.html#4663" class="Bound">i&#39;</a>
  <a id="4703" href="Fin.Order.html#4690" class="Function">p</a> <a id="4705" class="Symbol">=</a> <a id="4707" href="Fin.Embeddings.html#1006" class="Function Operator">⟦_⟧-lc</a> <a id="4714" href="Fin.Order.html#4643" class="Bound">n</a> <a id="4716" class="Symbol">(</a><a id="4717" href="Naturals.Order.html#2394" class="Function">≤-anti</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Fin.Embeddings.html#377" class="Function Operator">⟦_⟧</a> <a id="4729" href="Fin.Order.html#4651" class="Bound">i</a><a id="4730" class="Symbol">)</a> <a id="4732" class="Symbol">(</a><a id="4733" href="Fin.Embeddings.html#377" class="Function Operator">⟦_⟧</a> <a id="4737" href="Fin.Order.html#4663" class="Bound">i&#39;</a><a id="4739" class="Symbol">)</a> <a id="4741" href="Fin.Order.html#4759" class="Function">u</a> <a id="4743" href="Fin.Order.html#4791" class="Function">v</a><a id="4744" class="Symbol">)</a>
   <a id="4749" class="Keyword">where</a>
    <a id="4759" href="Fin.Order.html#4759" class="Function">u</a> <a id="4761" class="Symbol">:</a> <a id="4763" href="Fin.Order.html#4651" class="Bound">i</a> <a id="4765" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="4767" href="Fin.Order.html#4663" class="Bound">i&#39;</a>
    <a id="4774" href="Fin.Order.html#4759" class="Function">u</a> <a id="4776" class="Symbol">=</a> <a id="4778" href="Fin.Order.html#4659" class="Bound">l</a> <a id="4780" href="Fin.Order.html#4663" class="Bound">i&#39;</a> <a id="4783" href="Fin.Order.html#4668" class="Bound">a&#39;</a>

    <a id="4791" href="Fin.Order.html#4791" class="Function">v</a> <a id="4793" class="Symbol">:</a> <a id="4795" href="Fin.Order.html#4663" class="Bound">i&#39;</a> <a id="4798" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="4800" href="Fin.Order.html#4651" class="Bound">i</a>
    <a id="4806" href="Fin.Order.html#4791" class="Function">v</a> <a id="4808" class="Symbol">=</a> <a id="4810" href="Fin.Order.html#4673" class="Bound">l&#39;</a> <a id="4813" href="Fin.Order.html#4651" class="Bound">i</a> <a id="4815" href="Fin.Order.html#4655" class="Bound">a</a>

  <a id="4820" href="Fin.Order.html#4820" class="Function">H</a> <a id="4822" class="Symbol">:</a> <a id="4824" class="Symbol">∀</a> <a id="4826" href="Fin.Order.html#4826" class="Bound">j</a> <a id="4828" class="Symbol">→</a> <a id="4830" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Fin.Order.html#4646" class="Bound">A</a> <a id="4841" href="Fin.Order.html#4826" class="Bound">j</a> <a id="4843" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Fin.Order.html#4826" class="Bound">j</a> <a id="4848" href="Fin.Order.html#923" class="Function Operator">is-lower-bound-of</a> <a id="4866" href="Fin.Order.html#4646" class="Bound">A</a><a id="4867" class="Symbol">))</a>
  <a id="4872" href="Fin.Order.html#4820" class="Function">H</a> <a id="4874" href="Fin.Order.html#4874" class="Bound">j</a> <a id="4876" class="Symbol">=</a> <a id="4878" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
         <a id="4897" class="Symbol">(</a><a id="4898" href="Fin.Order.html#4648" class="Bound">h</a> <a id="4900" href="Fin.Order.html#4874" class="Bound">j</a><a id="4901" class="Symbol">)</a>
         <a id="4912" class="Symbol">(</a><a id="4913" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="4923" class="Symbol">(</a><a id="4924" href="Fin.Order.html#4639" class="Bound">fe</a> <a id="4927" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="4930" href="Fin.Order.html#4636" class="Bound">𝓤</a><a id="4931" class="Symbol">)</a>
           <a id="4944" class="Symbol">(λ</a> <a id="4947" href="Fin.Order.html#4947" class="Bound">k</a> <a id="4949" class="Symbol">→</a> <a id="4951" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="4961" class="Symbol">(</a><a id="4962" href="Fin.Order.html#4639" class="Bound">fe</a> <a id="4965" href="Fin.Order.html#4636" class="Bound">𝓤</a> <a id="4967" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="4969" class="Symbol">)</a>
                   <a id="4990" class="Symbol">(λ</a> <a id="4993" href="Fin.Order.html#4993" class="Bound">b</a> <a id="4995" class="Symbol">→</a> <a id="4997" href="Naturals.Order.html#532" class="Function">≤-is-prop-valued</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Fin.Embeddings.html#377" class="Function Operator">⟦_⟧</a> <a id="5019" href="Fin.Order.html#4874" class="Bound">j</a><a id="5020" class="Symbol">)</a> <a id="5022" class="Symbol">(</a><a id="5023" href="Fin.Embeddings.html#377" class="Function Operator">⟦_⟧</a> <a id="5027" href="Fin.Order.html#4947" class="Bound">k</a><a id="5028" class="Symbol">))))</a>

  <a id="5036" href="Fin.Order.html#5036" class="Function">γ</a> <a id="5038" class="Symbol">:</a> <a id="5040" href="Fin.Order.html#4651" class="Bound">i</a> <a id="5042" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5044" href="Fin.Order.html#4655" class="Bound">a</a> <a id="5046" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5048" href="Fin.Order.html#4659" class="Bound">l</a> <a id="5050" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5052" href="Fin.Order.html#4663" class="Bound">i&#39;</a> <a id="5055" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5057" href="Fin.Order.html#4668" class="Bound">a&#39;</a> <a id="5060" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5062" href="Fin.Order.html#4673" class="Bound">l&#39;</a>
  <a id="5067" href="Fin.Order.html#5036" class="Function">γ</a> <a id="5069" class="Symbol">=</a> <a id="5071" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="5078" class="Symbol">(</a><a id="5079" href="Fin.Order.html#4690" class="Function">p</a> <a id="5081" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5083" href="Fin.Order.html#4820" class="Function">H</a> <a id="5085" class="Symbol">_</a> <a id="5087" class="Symbol">_</a> <a id="5089" class="Symbol">_)</a>

<a id="5093" class="Markup">\end{code}</a><a id="5103" class="Background">
</a></pre></body></html>

==> anc/html/Fin.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Fin.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, sometime between 2014 and 2021

</a><a id="49" class="Markup">\begin{code}</a>

<a id="63" class="Symbol">{-#</a> <a id="67" class="Keyword">OPTIONS</a> <a id="75" class="Pragma">--safe</a> <a id="82" class="Pragma">--without-K</a> <a id="94" class="Symbol">#-}</a>

<a id="99" class="Keyword">module</a> <a id="106" href="Fin.Properties.html" class="Module">Fin.Properties</a> <a id="121" class="Keyword">where</a>

<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="158" class="Keyword">open</a> <a id="163" class="Keyword">import</a> <a id="170" href="Factorial.PlusOneLC.html" class="Module">Factorial.PlusOneLC</a>
<a id="190" class="Keyword">open</a> <a id="195" class="Keyword">import</a> <a id="202" href="Fin.Type.html" class="Module">Fin.Type</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="236" class="Keyword">open</a> <a id="241" class="Keyword">import</a> <a id="248" href="MLTT.Unit-Properties.html" class="Module">MLTT.Unit-Properties</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="UF.Equiv.html" class="Module">UF.Equiv</a>

<a id="291" class="Markup">\end{code}</a><a id="301" class="Background">

The largest element of Fin (succ n) is ⟪ n ⟫ (TODO: formulate and prove this).

</a><a id="383" class="Markup">\begin{code}</a>

<a id="⟪_⟫"></a><a id="397" href="Fin.Properties.html#397" class="Function Operator">⟪_⟫</a> <a id="401" class="Symbol">:</a> <a id="403" class="Symbol">(</a><a id="404" href="Fin.Properties.html#404" class="Bound">n</a> <a id="406" class="Symbol">:</a> <a id="408" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="409" class="Symbol">)</a> <a id="411" class="Symbol">→</a> <a id="413" href="Fin.Type.html#157" class="Function">Fin</a> <a id="417" class="Symbol">(</a><a id="418" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="423" href="Fin.Properties.html#404" class="Bound">n</a><a id="424" class="Symbol">)</a>
<a id="426" href="Fin.Properties.html#397" class="Function Operator">⟪</a> <a id="428" class="Number">0</a> <a id="430" href="Fin.Properties.html#397" class="Function Operator">⟫</a>      <a id="437" class="Symbol">=</a> <a id="439" href="Fin.Type.html#312" class="Function">fzero</a>
<a id="445" href="Fin.Properties.html#397" class="Function Operator">⟪</a> <a id="447" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="452" href="Fin.Properties.html#452" class="Bound">n</a> <a id="454" href="Fin.Properties.html#397" class="Function Operator">⟫</a> <a id="456" class="Symbol">=</a> <a id="458" href="Fin.Type.html#358" class="Function">fsucc</a> <a id="464" href="Fin.Properties.html#397" class="Function Operator">⟪</a> <a id="466" href="Fin.Properties.html#452" class="Bound">n</a> <a id="468" href="Fin.Properties.html#397" class="Function Operator">⟫</a>

<a id="Fin0-is-empty"></a><a id="471" href="Fin.Properties.html#471" class="Function">Fin0-is-empty</a> <a id="485" class="Symbol">:</a> <a id="487" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="496" class="Symbol">(</a><a id="497" href="Fin.Type.html#157" class="Function">Fin</a> <a id="501" class="Number">0</a><a id="502" class="Symbol">)</a>
<a id="504" href="Fin.Properties.html#471" class="Function">Fin0-is-empty</a> <a id="518" href="Fin.Properties.html#518" class="Bound">i</a> <a id="520" class="Symbol">=</a> <a id="522" href="Fin.Properties.html#518" class="Bound">i</a>

<a id="Fin1-is-singleton"></a><a id="525" href="Fin.Properties.html#525" class="Function">Fin1-is-singleton</a> <a id="543" class="Symbol">:</a> <a id="545" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="558" class="Symbol">(</a><a id="559" href="Fin.Type.html#157" class="Function">Fin</a> <a id="563" class="Number">1</a><a id="564" class="Symbol">)</a>
<a id="566" href="Fin.Properties.html#525" class="Function">Fin1-is-singleton</a> <a id="584" class="Symbol">=</a> <a id="586" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="588" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="590" href="Fin.Properties.html#601" class="Function">γ</a>
 <a id="593" class="Keyword">where</a>
  <a id="601" href="Fin.Properties.html#601" class="Function">γ</a> <a id="603" class="Symbol">:</a> <a id="605" class="Symbol">(</a><a id="606" href="Fin.Properties.html#606" class="Bound">i</a> <a id="608" class="Symbol">:</a> <a id="610" href="Fin.Type.html#157" class="Function">Fin</a> <a id="614" class="Number">1</a><a id="615" class="Symbol">)</a> <a id="617" class="Symbol">→</a> <a id="619" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="621" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="623" href="Fin.Properties.html#606" class="Bound">i</a>
  <a id="627" href="Fin.Properties.html#601" class="Function">γ</a> <a id="629" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="637" class="Symbol">=</a> <a id="639" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="646" href="Fin.Properties.html#601" class="Function">γ</a> <a id="648" class="Symbol">(</a><a id="649" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="653" href="Fin.Properties.html#653" class="Bound">x</a><a id="654" class="Symbol">)</a> <a id="656" class="Symbol">=</a> <a id="658" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="665" href="Fin.Properties.html#653" class="Bound">x</a>

<a id="Fin0-is-prop"></a><a id="668" href="Fin.Properties.html#668" class="Function">Fin0-is-prop</a> <a id="681" class="Symbol">:</a> <a id="683" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="691" class="Symbol">(</a><a id="692" href="Fin.Type.html#157" class="Function">Fin</a> <a id="696" class="Number">0</a><a id="697" class="Symbol">)</a>
<a id="699" href="Fin.Properties.html#668" class="Function">Fin0-is-prop</a> <a id="712" href="Fin.Properties.html#712" class="Bound">i</a> <a id="714" class="Symbol">=</a> <a id="716" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="723" href="Fin.Properties.html#712" class="Bound">i</a>

<a id="Fin1-is-prop"></a><a id="726" href="Fin.Properties.html#726" class="Function">Fin1-is-prop</a> <a id="739" class="Symbol">:</a> <a id="741" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="749" class="Symbol">(</a><a id="750" href="Fin.Type.html#157" class="Function">Fin</a> <a id="754" class="Number">1</a><a id="755" class="Symbol">)</a>
<a id="757" href="Fin.Properties.html#726" class="Function">Fin1-is-prop</a> <a id="770" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="778" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="786" class="Symbol">=</a> <a id="788" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="793" href="Fin.Properties.html#726" class="Function">Fin1-is-prop</a> <a id="806" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="814" class="Symbol">(</a><a id="815" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="819" href="Fin.Properties.html#819" class="Bound">x</a><a id="820" class="Symbol">)</a> <a id="822" class="Symbol">=</a> <a id="824" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="831" href="Fin.Properties.html#819" class="Bound">x</a>
<a id="833" href="Fin.Properties.html#726" class="Function">Fin1-is-prop</a> <a id="846" class="Symbol">(</a><a id="847" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="851" href="Fin.Properties.html#851" class="Bound">x</a><a id="852" class="Symbol">)</a> <a id="854" href="Fin.Properties.html#854" class="Bound">y</a>       <a id="862" class="Symbol">=</a> <a id="864" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="871" href="Fin.Properties.html#851" class="Bound">x</a>

<a id="positive-not-𝟎"></a><a id="874" href="Fin.Properties.html#874" class="Function">positive-not-𝟎</a> <a id="889" class="Symbol">:</a> <a id="891" class="Symbol">{</a><a id="892" href="Fin.Properties.html#892" class="Bound">n</a> <a id="894" class="Symbol">:</a> <a id="896" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="897" class="Symbol">}</a> <a id="899" class="Symbol">{</a><a id="900" href="Fin.Properties.html#900" class="Bound">x</a> <a id="902" class="Symbol">:</a> <a id="904" href="Fin.Type.html#157" class="Function">Fin</a> <a id="908" href="Fin.Properties.html#892" class="Bound">n</a><a id="909" class="Symbol">}</a> <a id="911" class="Symbol">→</a> <a id="913" href="Fin.Type.html#358" class="Function">fsucc</a> <a id="919" href="Fin.Properties.html#900" class="Bound">x</a> <a id="921" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="923" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>
<a id="925" href="Fin.Properties.html#874" class="Function">positive-not-𝟎</a> <a id="940" class="Symbol">{</a><a id="941" class="Number">0</a><a id="942" class="Symbol">}</a>      <a id="949" class="Symbol">{</a><a id="950" href="Fin.Properties.html#950" class="Bound">x</a><a id="951" class="Symbol">}</a> <a id="953" href="Fin.Properties.html#953" class="Bound">p</a> <a id="955" class="Symbol">=</a> <a id="957" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="964" href="Fin.Properties.html#950" class="Bound">x</a>
<a id="966" href="Fin.Properties.html#874" class="Function">positive-not-𝟎</a> <a id="981" class="Symbol">{</a><a id="982" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="987" href="Fin.Properties.html#987" class="Bound">n</a><a id="988" class="Symbol">}</a> <a id="990" class="Symbol">{</a><a id="991" href="Fin.Properties.html#991" class="Bound">x</a><a id="992" class="Symbol">}</a> <a id="994" href="Fin.Properties.html#994" class="Bound">p</a> <a id="996" class="Symbol">=</a> <a id="998" href="MLTT.Unit-Properties.html#263" class="Function">𝟙-is-not-𝟘</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Fin.Properties.html#1090" class="Function">g</a> <a id="1012" href="Fin.Properties.html#994" class="Bound">p</a><a id="1013" class="Symbol">)</a>
 <a id="1016" class="Keyword">where</a>
  <a id="1024" href="Fin.Properties.html#1024" class="Function">f</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1032" class="Symbol">(</a><a id="1033" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1038" class="Symbol">(</a><a id="1039" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1044" href="Fin.Properties.html#987" class="Bound">n</a><a id="1045" class="Symbol">))</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="1053" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="1057" href="Fin.Properties.html#1024" class="Function">f</a> <a id="1059" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="1067" class="Symbol">=</a> <a id="1069" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="1073" href="Fin.Properties.html#1024" class="Function">f</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1080" href="Fin.Properties.html#1080" class="Bound">x</a><a id="1081" class="Symbol">)</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="MLTT.Unit.html#129" class="Record">𝟙</a>

  <a id="1090" href="Fin.Properties.html#1090" class="Function">g</a> <a id="1092" class="Symbol">:</a> <a id="1094" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1098" href="Fin.Properties.html#991" class="Bound">x</a> <a id="1100" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1102" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1108" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1110" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="1114" href="Fin.Properties.html#1090" class="Function">g</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1121" href="Fin.Properties.html#1024" class="Function">f</a>

<a id="when-Fin-is-prop"></a><a id="1124" href="Fin.Properties.html#1124" class="Function">when-Fin-is-prop</a> <a id="1141" class="Symbol">:</a> <a id="1143" class="Symbol">(</a><a id="1144" href="Fin.Properties.html#1144" class="Bound">n</a> <a id="1146" class="Symbol">:</a> <a id="1148" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1149" class="Symbol">)</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1166" href="Fin.Properties.html#1144" class="Bound">n</a><a id="1167" class="Symbol">)</a> <a id="1169" class="Symbol">→</a> <a id="1171" class="Symbol">(</a><a id="1172" href="Fin.Properties.html#1144" class="Bound">n</a> <a id="1174" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1176" class="Number">0</a><a id="1177" class="Symbol">)</a> <a id="1179" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1181" class="Symbol">(</a><a id="1182" href="Fin.Properties.html#1144" class="Bound">n</a> <a id="1184" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1186" class="Number">1</a><a id="1187" class="Symbol">)</a>
<a id="1189" href="Fin.Properties.html#1124" class="Function">when-Fin-is-prop</a> <a id="1206" class="Number">0</a>               <a id="1222" href="Fin.Properties.html#1222" class="Bound">i</a> <a id="1224" class="Symbol">=</a> <a id="1226" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1230" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1235" href="Fin.Properties.html#1124" class="Function">when-Fin-is-prop</a> <a id="1252" class="Number">1</a>               <a id="1268" href="Fin.Properties.html#1268" class="Bound">i</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1276" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1281" href="Fin.Properties.html#1124" class="Function">when-Fin-is-prop</a> <a id="1298" class="Symbol">(</a><a id="1299" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1304" class="Symbol">(</a><a id="1305" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1310" href="Fin.Properties.html#1310" class="Bound">n</a><a id="1311" class="Symbol">))</a> <a id="1314" href="Fin.Properties.html#1314" class="Bound">i</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Fin.Properties.html#874" class="Function">positive-not-𝟎</a> <a id="1341" class="Symbol">(</a><a id="1342" href="Fin.Properties.html#1314" class="Bound">i</a> <a id="1344" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a> <a id="1346" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="1347" class="Symbol">))</a>

<a id="when-Fin-is-singleton"></a><a id="1351" href="Fin.Properties.html#1351" class="Function">when-Fin-is-singleton</a> <a id="1373" class="Symbol">:</a> <a id="1375" class="Symbol">(</a><a id="1376" href="Fin.Properties.html#1376" class="Bound">n</a> <a id="1378" class="Symbol">:</a> <a id="1380" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1381" class="Symbol">)</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1398" class="Symbol">(</a><a id="1399" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1403" href="Fin.Properties.html#1376" class="Bound">n</a><a id="1404" class="Symbol">)</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="Fin.Properties.html#1376" class="Bound">n</a> <a id="1410" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1412" class="Number">1</a>
<a id="1414" href="Fin.Properties.html#1351" class="Function">when-Fin-is-singleton</a> <a id="1436" class="Number">0</a>               <a id="1452" class="Symbol">(</a><a id="1453" href="Fin.Properties.html#1453" class="Bound">x</a> <a id="1455" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1457" href="Fin.Properties.html#1457" class="Bound">c</a><a id="1458" class="Symbol">)</a>     <a id="1464" class="Symbol">=</a> <a id="1466" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1473" href="Fin.Properties.html#1453" class="Bound">x</a>
<a id="1475" href="Fin.Properties.html#1351" class="Function">when-Fin-is-singleton</a> <a id="1497" class="Symbol">(</a><a id="1498" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1503" class="Number">0</a><a id="1504" class="Symbol">)</a>        <a id="1513" class="Symbol">_</a>           <a id="1525" class="Symbol">=</a> <a id="1527" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1532" href="Fin.Properties.html#1351" class="Function">when-Fin-is-singleton</a> <a id="1554" class="Symbol">(</a><a id="1555" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1560" class="Symbol">(</a><a id="1561" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1566" href="Fin.Properties.html#1566" class="Bound">n</a><a id="1567" class="Symbol">))</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="1573" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1575" href="Fin.Properties.html#1575" class="Bound">c</a><a id="1576" class="Symbol">)</a>     <a id="1582" class="Symbol">=</a>
 <a id="1585" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Fin.Properties.html#874" class="Function">positive-not-𝟎</a> <a id="1608" class="Symbol">((</a><a id="1610" href="Fin.Properties.html#1575" class="Bound">c</a> <a id="1612" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a><a id="1613" class="Symbol">)</a><a id="1614" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1616" class="Symbol">))</a>
<a id="1619" href="Fin.Properties.html#1351" class="Function">when-Fin-is-singleton</a> <a id="1641" class="Symbol">(</a><a id="1642" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1647" class="Symbol">(</a><a id="1648" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1653" href="Fin.Properties.html#1653" class="Bound">n</a><a id="1654" class="Symbol">))</a> <a id="1657" class="Symbol">(</a><a id="1658" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1662" href="Fin.Properties.html#1662" class="Bound">k</a> <a id="1664" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1666" href="Fin.Properties.html#1666" class="Bound">c</a><a id="1667" class="Symbol">)</a> <a id="1669" class="Symbol">=</a>
 <a id="1672" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Fin.Properties.html#874" class="Function">positive-not-𝟎</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Fin.Properties.html#1666" class="Bound">c</a> <a id="1698" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="1699" class="Symbol">))</a>

<a id="1703" class="Markup">\end{code}</a><a id="1713" class="Background">

The left cancellability of Fin uses the construction +𝟙-cancellable
defined in the module PlusOneLC.lagda.

</a><a id="1823" class="Markup">\begin{code}</a>

<a id="Fin-lc"></a><a id="1837" href="Fin.Properties.html#1837" class="Function">Fin-lc</a> <a id="1844" class="Symbol">:</a> <a id="1846" class="Symbol">(</a><a id="1847" href="Fin.Properties.html#1847" class="Bound">m</a> <a id="1849" href="Fin.Properties.html#1849" class="Bound">n</a> <a id="1851" class="Symbol">:</a> <a id="1853" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1854" class="Symbol">)</a> <a id="1856" class="Symbol">→</a> <a id="1858" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1862" href="Fin.Properties.html#1847" class="Bound">m</a> <a id="1864" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1866" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1870" href="Fin.Properties.html#1849" class="Bound">n</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Fin.Properties.html#1847" class="Bound">m</a> <a id="1876" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1878" href="Fin.Properties.html#1849" class="Bound">n</a>
<a id="1880" href="Fin.Properties.html#1837" class="Function">Fin-lc</a> <a id="1887" class="Number">0</a>           <a id="1899" class="Number">0</a>       <a id="1907" href="Fin.Properties.html#1907" class="Bound">p</a> <a id="1909" class="Symbol">=</a> <a id="1911" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1916" href="Fin.Properties.html#1837" class="Function">Fin-lc</a> <a id="1923" class="Symbol">(</a><a id="1924" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1929" href="Fin.Properties.html#1929" class="Bound">m</a><a id="1930" class="Symbol">)</a>    <a id="1935" class="Number">0</a>       <a id="1943" href="Fin.Properties.html#1943" class="Bound">p</a> <a id="1945" class="Symbol">=</a> <a id="1947" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1954" class="Symbol">(</a><a id="1955" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="1957" href="Fin.Properties.html#1943" class="Bound">p</a> <a id="1959" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="1961" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="1962" class="Symbol">)</a>
<a id="1964" href="Fin.Properties.html#1837" class="Function">Fin-lc</a> <a id="1971" class="Number">0</a>          <a id="1982" class="Symbol">(</a><a id="1983" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1988" href="Fin.Properties.html#1988" class="Bound">n</a><a id="1989" class="Symbol">)</a> <a id="1991" href="Fin.Properties.html#1991" class="Bound">p</a> <a id="1993" class="Symbol">=</a> <a id="1995" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2002" class="Symbol">(</a><a id="2003" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="2005" href="Fin.Properties.html#1991" class="Bound">p</a> <a id="2007" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="2011" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="2012" class="Symbol">)</a>
<a id="2014" href="Fin.Properties.html#1837" class="Function">Fin-lc</a> <a id="2021" class="Symbol">(</a><a id="2022" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2027" href="Fin.Properties.html#2027" class="Bound">m</a><a id="2028" class="Symbol">)</a>   <a id="2032" class="Symbol">(</a><a id="2033" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2038" href="Fin.Properties.html#2038" class="Bound">n</a><a id="2039" class="Symbol">)</a> <a id="2041" href="Fin.Properties.html#2041" class="Bound">p</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2048" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2053" href="Fin.Properties.html#2203" class="Function">r</a>
 <a id="2056" class="Keyword">where</a>
  <a id="2064" href="Fin.Properties.html#2064" class="Function">IH</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2073" href="Fin.Properties.html#2027" class="Bound">m</a> <a id="2075" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2077" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2081" href="Fin.Properties.html#2038" class="Bound">n</a> <a id="2083" class="Symbol">→</a> <a id="2085" href="Fin.Properties.html#2027" class="Bound">m</a> <a id="2087" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2089" href="Fin.Properties.html#2038" class="Bound">n</a>
  <a id="2093" href="Fin.Properties.html#2064" class="Function">IH</a> <a id="2096" class="Symbol">=</a> <a id="2098" href="Fin.Properties.html#1837" class="Function">Fin-lc</a> <a id="2105" href="Fin.Properties.html#2027" class="Bound">m</a> <a id="2107" href="Fin.Properties.html#2038" class="Bound">n</a>

  <a id="2112" href="Fin.Properties.html#2112" class="Function">remark</a> <a id="2119" class="Symbol">:</a> <a id="2121" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2125" href="Fin.Properties.html#2027" class="Bound">m</a> <a id="2127" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2129" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2131" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2133" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2137" href="Fin.Properties.html#2038" class="Bound">n</a> <a id="2139" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2141" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="2145" href="Fin.Properties.html#2112" class="Function">remark</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="Fin.Properties.html#2041" class="Bound">p</a>

  <a id="2159" href="Fin.Properties.html#2159" class="Function">q</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2167" href="Fin.Properties.html#2027" class="Bound">m</a> <a id="2169" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2171" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2175" href="Fin.Properties.html#2038" class="Bound">n</a>
  <a id="2179" href="Fin.Properties.html#2159" class="Function">q</a> <a id="2181" class="Symbol">=</a> <a id="2183" href="Factorial.PlusOneLC.html#553" class="Function">+𝟙-cancellable</a> <a id="2198" href="Fin.Properties.html#2041" class="Bound">p</a>

  <a id="2203" href="Fin.Properties.html#2203" class="Function">r</a> <a id="2205" class="Symbol">:</a> <a id="2207" href="Fin.Properties.html#2027" class="Bound">m</a> <a id="2209" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2211" href="Fin.Properties.html#2038" class="Bound">n</a>
  <a id="2215" href="Fin.Properties.html#2203" class="Function">r</a> <a id="2217" class="Symbol">=</a> <a id="2219" href="Fin.Properties.html#2064" class="Function">IH</a> <a id="2222" href="Fin.Properties.html#2159" class="Function">q</a>

<a id="2225" class="Markup">\end{code}</a><a id="2235" class="Background">

Notice that Fin is an example of a map that is left-cancellable but
not an embedding in the sense of univalent mathematics.
</a></pre></body></html>

==> anc/html/Fin.Topology.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Fin.Topology</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, November 2019

Other interesting uses of the types Fin n is in the file
https://www.cs.bham.ac.uk/~mhe/TypeTopology/ArithmeticViaEquivalence.html
which proves commutativity of addition and multiplication, and more,
using the corresponding properties for (finite) types.

</a><a id="288" class="Markup">\begin{code}</a>

<a id="302" class="Symbol">{-#</a> <a id="306" class="Keyword">OPTIONS</a> <a id="314" class="Pragma">--safe</a> <a id="321" class="Pragma">--without-K</a> <a id="333" class="Symbol">#-}</a>

<a id="338" class="Keyword">module</a> <a id="345" href="Fin.Topology.html" class="Module">Fin.Topology</a> <a id="358" class="Keyword">where</a>

<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Fin.Bishop.html" class="Module">Fin.Bishop</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Fin.Properties.html" class="Module">Fin.Properties</a>
<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="Fin.Type.html" class="Module">Fin.Type</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="MLTT.SpartanList.html" class="Module">MLTT.SpartanList</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="TypeTopology.CompactTypes.html" class="Module">TypeTopology.CompactTypes</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="585" class="Keyword">open</a> <a id="590" class="Keyword">import</a> <a id="597" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="650" class="Keyword">open</a> <a id="655" class="Keyword">import</a> <a id="662" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="672" class="Keyword">open</a> <a id="677" class="Keyword">import</a> <a id="684" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="697" class="Keyword">open</a> <a id="702" class="Keyword">import</a> <a id="709" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="750" class="Keyword">open</a> <a id="755" class="Keyword">import</a> <a id="762" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="779" class="Keyword">open</a> <a id="784" class="Keyword">import</a> <a id="791" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="816" class="Markup">\end{code}</a><a id="826" class="Background">

Recall that a type is discrete if it has decidable equality.

</a><a id="890" class="Markup">\begin{code}</a>

<a id="Fin-is-discrete"></a><a id="904" href="Fin.Topology.html#904" class="Function">Fin-is-discrete</a> <a id="920" class="Symbol">:</a> <a id="922" class="Symbol">{</a><a id="923" href="Fin.Topology.html#923" class="Bound">n</a> <a id="925" class="Symbol">:</a> <a id="927" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="928" class="Symbol">}</a> <a id="930" class="Symbol">→</a> <a id="932" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="944" class="Symbol">(</a><a id="945" href="Fin.Type.html#157" class="Function">Fin</a> <a id="949" href="Fin.Topology.html#923" class="Bound">n</a><a id="950" class="Symbol">)</a>
<a id="952" href="Fin.Topology.html#904" class="Function">Fin-is-discrete</a> <a id="968" class="Symbol">{</a><a id="969" class="Number">0</a><a id="970" class="Symbol">}</a>      <a id="977" class="Symbol">=</a> <a id="979" href="UF.DiscreteAndSeparated.html#2039" class="Function">𝟘-is-discrete</a>
<a id="993" href="Fin.Topology.html#904" class="Function">Fin-is-discrete</a> <a id="1009" class="Symbol">{</a><a id="1010" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1015" href="Fin.Topology.html#1015" class="Bound">n</a><a id="1016" class="Symbol">}</a> <a id="1018" class="Symbol">=</a> <a id="1020" href="UF.DiscreteAndSeparated.html#3705" class="Function">+-is-discrete</a> <a id="1034" class="Symbol">(</a><a id="1035" href="Fin.Topology.html#904" class="Function">Fin-is-discrete</a> <a id="1051" class="Symbol">{</a><a id="1052" href="Fin.Topology.html#1015" class="Bound">n</a><a id="1053" class="Symbol">})</a> <a id="1056" href="UF.DiscreteAndSeparated.html#2121" class="Function">𝟙-is-discrete</a>

<a id="Fin-is-set"></a><a id="1071" href="Fin.Topology.html#1071" class="Function">Fin-is-set</a> <a id="1082" class="Symbol">:</a> <a id="1084" class="Symbol">{</a><a id="1085" href="Fin.Topology.html#1085" class="Bound">n</a> <a id="1087" class="Symbol">:</a> <a id="1089" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1090" class="Symbol">}</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1101" class="Symbol">(</a><a id="1102" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1106" href="Fin.Topology.html#1085" class="Bound">n</a><a id="1107" class="Symbol">)</a>
<a id="1109" href="Fin.Topology.html#1071" class="Function">Fin-is-set</a> <a id="1120" class="Symbol">=</a> <a id="1122" href="UF.DiscreteAndSeparated.html#16794" class="Function">discrete-types-are-sets</a> <a id="1146" href="Fin.Topology.html#904" class="Function">Fin-is-discrete</a>

<a id="1163" class="Markup">\end{code}</a><a id="1173" class="Background">

The type Fin n is compact, or exhaustively searchable.

</a><a id="1231" class="Markup">\begin{code}</a>

<a id="Fin-Compact"></a><a id="1245" href="Fin.Topology.html#1245" class="Function">Fin-Compact</a> <a id="1257" class="Symbol">:</a> <a id="1259" class="Symbol">{</a><a id="1260" href="Fin.Topology.html#1260" class="Bound">n</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1265" class="Symbol">}</a> <a id="1267" class="Symbol">→</a> <a id="1269" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1285" href="Fin.Topology.html#1260" class="Bound">n</a><a id="1286" class="Symbol">)</a> <a id="1288" class="Symbol">{</a><a id="1289" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1290" class="Symbol">}</a>
<a id="1292" href="Fin.Topology.html#1245" class="Function">Fin-Compact</a> <a id="1304" class="Symbol">{</a><a id="1305" href="Fin.Topology.html#1305" class="Bound">𝓤</a><a id="1306" class="Symbol">}</a> <a id="1308" class="Symbol">{</a><a id="1309" class="Number">0</a><a id="1310" class="Symbol">}</a>      <a id="1317" class="Symbol">=</a> <a id="1319" href="TypeTopology.CompactTypes.html#24352" class="Function">𝟘-is-Compact</a>
<a id="1332" href="Fin.Topology.html#1245" class="Function">Fin-Compact</a> <a id="1344" class="Symbol">{</a><a id="1345" href="Fin.Topology.html#1345" class="Bound">𝓤</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">{</a><a id="1349" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1354" href="Fin.Topology.html#1354" class="Bound">n</a><a id="1355" class="Symbol">}</a> <a id="1357" class="Symbol">=</a> <a id="1359" href="TypeTopology.CompactTypes.html#24889" class="Function">+-is-Compact</a> <a id="1372" class="Symbol">(</a><a id="1373" href="Fin.Topology.html#1245" class="Function">Fin-Compact</a> <a id="1385" class="Symbol">{</a><a id="1386" href="Fin.Topology.html#1345" class="Bound">𝓤</a><a id="1387" class="Symbol">}</a> <a id="1389" class="Symbol">{</a><a id="1390" href="Fin.Topology.html#1354" class="Bound">n</a><a id="1391" class="Symbol">})</a> <a id="1394" href="TypeTopology.CompactTypes.html#24445" class="Function">𝟙-is-Compact</a>


<a id="Fin-Π-Compact"></a><a id="1409" href="Fin.Topology.html#1409" class="Function">Fin-Π-Compact</a> <a id="1423" class="Symbol">:</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Fin.Topology.html#1426" class="Bound">n</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1431" class="Symbol">)</a> <a id="1433" class="Symbol">→</a> <a id="1435" href="TypeTopology.CompactTypes.html#23749" class="Function">is-Π-Compact</a> <a id="1448" class="Symbol">(</a><a id="1449" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1453" href="Fin.Topology.html#1426" class="Bound">n</a><a id="1454" class="Symbol">)</a> <a id="1456" class="Symbol">{</a><a id="1457" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1458" class="Symbol">}</a>
<a id="1460" href="Fin.Topology.html#1409" class="Function">Fin-Π-Compact</a> <a id="1474" href="Fin.Topology.html#1474" class="Bound">n</a> <a id="1476" class="Symbol">=</a> <a id="1478" href="TypeTopology.CompactTypes.html#23881" class="Function">Σ-Compact-types-are-Π-Compact</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1513" href="Fin.Topology.html#1474" class="Bound">n</a><a id="1514" class="Symbol">)</a> <a id="1516" href="Fin.Topology.html#1245" class="Function">Fin-Compact</a>


<a id="Fin-Compact∙"></a><a id="1530" href="Fin.Topology.html#1530" class="Function">Fin-Compact∙</a> <a id="1543" class="Symbol">:</a> <a id="1545" class="Symbol">(</a><a id="1546" href="Fin.Topology.html#1546" class="Bound">n</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="TypeTopology.CompactTypes.html#31153" class="Function">is-Compact∙</a> <a id="1567" class="Symbol">(</a><a id="1568" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1572" class="Symbol">(</a><a id="1573" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1578" href="Fin.Topology.html#1546" class="Bound">n</a><a id="1579" class="Symbol">))</a> <a id="1582" class="Symbol">{</a><a id="1583" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1584" class="Symbol">}</a>
<a id="1586" href="Fin.Topology.html#1530" class="Function">Fin-Compact∙</a> <a id="1599" href="Fin.Topology.html#1599" class="Bound">n</a> <a id="1601" class="Symbol">=</a> <a id="1603" href="TypeTopology.CompactTypes.html#31298" class="Function">Compact-pointed-gives-Compact∙</a> <a id="1634" href="Fin.Topology.html#1245" class="Function">Fin-Compact</a> <a id="1646" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>

<a id="1649" class="Markup">\end{code}</a><a id="1659" class="Background">


Added 15th December 2019.

If the type X i is compact for every i : Fin n, then the product type
(i : Fin n) → X i is also compact.

</a><a id="1795" class="Markup">\begin{code}</a>


<a id="finite-product-compact"></a><a id="1810" href="Fin.Topology.html#1810" class="Function">finite-product-compact</a> <a id="1833" class="Symbol">:</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Fin.Topology.html#1836" class="Bound">n</a> <a id="1838" class="Symbol">:</a> <a id="1840" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1841" class="Symbol">)</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Fin.Topology.html#1844" class="Bound">X</a> <a id="1846" class="Symbol">:</a> <a id="1848" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1852" href="Fin.Topology.html#1836" class="Bound">n</a> <a id="1854" class="Symbol">→</a> <a id="1856" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1858" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1860" class="Symbol">)</a>
                       <a id="1885" class="Symbol">→</a> <a id="1887" class="Symbol">((</a><a id="1889" href="Fin.Topology.html#1889" class="Bound">i</a> <a id="1891" class="Symbol">:</a> <a id="1893" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1897" href="Fin.Topology.html#1836" class="Bound">n</a><a id="1898" class="Symbol">)</a> <a id="1900" class="Symbol">→</a> <a id="1902" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="1913" class="Symbol">(</a><a id="1914" href="Fin.Topology.html#1844" class="Bound">X</a> <a id="1916" href="Fin.Topology.html#1889" class="Bound">i</a><a id="1917" class="Symbol">)</a> <a id="1919" class="Symbol">{</a><a id="1920" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1921" class="Symbol">})</a>
                       <a id="1947" class="Symbol">→</a> <a id="1949" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="1960" class="Symbol">(</a><a id="1961" href="MLTT.SpartanList.html#291" class="Function">vec</a> <a id="1965" href="Fin.Topology.html#1836" class="Bound">n</a> <a id="1967" href="Fin.Topology.html#1844" class="Bound">X</a><a id="1968" class="Symbol">)</a> <a id="1970" class="Symbol">{</a><a id="1971" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1972" class="Symbol">}</a>
<a id="1974" href="Fin.Topology.html#1810" class="Function">finite-product-compact</a> <a id="1997" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>     <a id="2006" href="Fin.Topology.html#2006" class="Bound">X</a> <a id="2008" href="Fin.Topology.html#2008" class="Bound">c</a> <a id="2010" class="Symbol">=</a> <a id="2012" href="TypeTopology.CompactTypes.html#24445" class="Function">𝟙-is-Compact</a>
<a id="2025" href="Fin.Topology.html#1810" class="Function">finite-product-compact</a> <a id="2048" class="Symbol">(</a><a id="2049" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2054" href="Fin.Topology.html#2054" class="Bound">n</a><a id="2055" class="Symbol">)</a> <a id="2057" href="Fin.Topology.html#2057" class="Bound">X</a> <a id="2059" href="Fin.Topology.html#2059" class="Bound">c</a> <a id="2061" class="Symbol">=</a> <a id="2063" href="TypeTopology.CompactTypes.html#26114" class="Function">×-is-Compact</a>
                                       <a id="2115" class="Symbol">(</a><a id="2116" href="Fin.Topology.html#2059" class="Bound">c</a> <a id="2118" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="2119" class="Symbol">)</a>
                                       <a id="2160" class="Symbol">(</a><a id="2161" href="Fin.Topology.html#1810" class="Function">finite-product-compact</a> <a id="2184" href="Fin.Topology.html#2054" class="Bound">n</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Fin.Topology.html#2057" class="Bound">X</a> <a id="2189" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2191" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="2194" class="Symbol">)</a> <a id="2196" class="Symbol">(</a><a id="2197" href="Fin.Topology.html#2059" class="Bound">c</a> <a id="2199" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2201" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="2204" class="Symbol">))</a>

<a id="finitely-indexed-product-compact"></a><a id="2208" href="Fin.Topology.html#2208" class="Function">finitely-indexed-product-compact</a> <a id="2241" class="Symbol">:</a> <a id="2243" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2250" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="2253" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                 <a id="2288" class="Symbol">→</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Fin.Topology.html#2291" class="Bound">n</a> <a id="2293" class="Symbol">:</a> <a id="2295" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2296" class="Symbol">)</a> <a id="2298" class="Symbol">(</a><a id="2299" href="Fin.Topology.html#2299" class="Bound">X</a> <a id="2301" class="Symbol">:</a> <a id="2303" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2307" href="Fin.Topology.html#2291" class="Bound">n</a> <a id="2309" class="Symbol">→</a> <a id="2311" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2313" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2315" class="Symbol">)</a>
                                 <a id="2350" class="Symbol">→</a> <a id="2352" class="Symbol">((</a><a id="2354" href="Fin.Topology.html#2354" class="Bound">i</a> <a id="2356" class="Symbol">:</a> <a id="2358" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2362" href="Fin.Topology.html#2291" class="Bound">n</a><a id="2363" class="Symbol">)</a> <a id="2365" class="Symbol">→</a> <a id="2367" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Fin.Topology.html#2299" class="Bound">X</a> <a id="2381" href="Fin.Topology.html#2354" class="Bound">i</a><a id="2382" class="Symbol">))</a>
                                 <a id="2418" class="Symbol">→</a> <a id="2420" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="2431" class="Symbol">((</a><a id="2433" href="Fin.Topology.html#2433" class="Bound">i</a> <a id="2435" class="Symbol">:</a> <a id="2437" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2441" href="Fin.Topology.html#2291" class="Bound">n</a><a id="2442" class="Symbol">)</a> <a id="2444" class="Symbol">→</a> <a id="2446" href="Fin.Topology.html#2299" class="Bound">X</a> <a id="2448" href="Fin.Topology.html#2433" class="Bound">i</a><a id="2449" class="Symbol">)</a>
<a id="2451" href="Fin.Topology.html#2208" class="Function">finitely-indexed-product-compact</a> <a id="2484" href="Fin.Topology.html#2484" class="Bound">fe</a> <a id="2487" href="Fin.Topology.html#2487" class="Bound">n</a> <a id="2489" href="Fin.Topology.html#2489" class="Bound">X</a> <a id="2491" href="Fin.Topology.html#2491" class="Bound">c</a> <a id="2493" class="Symbol">=</a> <a id="2495" href="TypeTopology.CompactTypes.html#26806" class="Function">Compact-closed-under-≃</a>
                                            <a id="2562" class="Symbol">(</a><a id="2563" href="MLTT.SpartanList.html#3478" class="Function">vec-≃</a> <a id="2569" href="Fin.Topology.html#2484" class="Bound">fe</a> <a id="2572" href="Fin.Topology.html#2487" class="Bound">n</a><a id="2573" class="Symbol">)</a>
                                            <a id="2619" class="Symbol">(</a><a id="2620" href="Fin.Topology.html#1810" class="Function">finite-product-compact</a> <a id="2643" href="Fin.Topology.html#2487" class="Bound">n</a> <a id="2645" href="Fin.Topology.html#2489" class="Bound">X</a> <a id="2647" href="Fin.Topology.html#2491" class="Bound">c</a><a id="2648" class="Symbol">)</a>

<a id="2651" class="Markup">\end{code}</a><a id="2661" class="Background">

Added 4th September 2026. The same holds for compact pointedness.

</a><a id="2730" class="Markup">\begin{code}</a>

<a id="finite-product-compact∙"></a><a id="2744" href="Fin.Topology.html#2744" class="Function">finite-product-compact∙</a> <a id="2768" class="Symbol">:</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Fin.Topology.html#2771" class="Bound">n</a> <a id="2773" class="Symbol">:</a> <a id="2775" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2776" class="Symbol">)</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Fin.Topology.html#2779" class="Bound">X</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2787" href="Fin.Topology.html#2771" class="Bound">n</a> <a id="2789" class="Symbol">→</a> <a id="2791" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2793" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2795" class="Symbol">)</a>
                        <a id="2821" class="Symbol">→</a> <a id="2823" class="Symbol">((</a><a id="2825" href="Fin.Topology.html#2825" class="Bound">i</a> <a id="2827" class="Symbol">:</a> <a id="2829" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2833" href="Fin.Topology.html#2771" class="Bound">n</a><a id="2834" class="Symbol">)</a> <a id="2836" class="Symbol">→</a> <a id="2838" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Fin.Topology.html#2779" class="Bound">X</a> <a id="2853" href="Fin.Topology.html#2825" class="Bound">i</a><a id="2854" class="Symbol">))</a>
                        <a id="2881" class="Symbol">→</a> <a id="2883" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="2895" class="Symbol">(</a><a id="2896" href="MLTT.SpartanList.html#291" class="Function">vec</a> <a id="2900" href="Fin.Topology.html#2771" class="Bound">n</a> <a id="2902" href="Fin.Topology.html#2779" class="Bound">X</a><a id="2903" class="Symbol">)</a>
<a id="2905" href="Fin.Topology.html#2744" class="Function">finite-product-compact∙</a> <a id="2929" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>     <a id="2938" href="Fin.Topology.html#2938" class="Bound">X</a> <a id="2940" href="Fin.Topology.html#2940" class="Bound">c</a> <a id="2942" class="Symbol">=</a> <a id="2944" href="TypeTopology.CompactTypes.html#7882" class="Function">𝟙-is-compact∙</a>
<a id="2958" href="Fin.Topology.html#2744" class="Function">finite-product-compact∙</a> <a id="2982" class="Symbol">(</a><a id="2983" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2988" href="Fin.Topology.html#2988" class="Bound">n</a><a id="2989" class="Symbol">)</a> <a id="2991" href="Fin.Topology.html#2991" class="Bound">X</a> <a id="2993" href="Fin.Topology.html#2993" class="Bound">c</a> <a id="2995" class="Symbol">=</a>
 <a id="2998" href="TypeTopology.CompactTypes.html#15853" class="Function">binary-Tychonoff</a> <a id="3015" class="Symbol">(</a><a id="3016" href="Fin.Topology.html#2993" class="Bound">c</a> <a id="3018" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="3019" class="Symbol">)</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Fin.Topology.html#2744" class="Function">finite-product-compact∙</a> <a id="3046" href="Fin.Topology.html#2988" class="Bound">n</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Fin.Topology.html#2991" class="Bound">X</a> <a id="3051" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3053" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="3056" class="Symbol">)</a> <a id="3058" class="Symbol">(</a><a id="3059" href="Fin.Topology.html#2993" class="Bound">c</a> <a id="3061" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3063" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="3066" class="Symbol">))</a>

<a id="finitely-indexed-product-compact∙"></a><a id="3070" href="Fin.Topology.html#3070" class="Function">finitely-indexed-product-compact∙</a> <a id="3104" class="Symbol">:</a> <a id="3106" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3113" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="3116" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                  <a id="3152" class="Symbol">→</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Fin.Topology.html#3155" class="Bound">n</a> <a id="3157" class="Symbol">:</a> <a id="3159" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3160" class="Symbol">)</a> <a id="3162" class="Symbol">(</a><a id="3163" href="Fin.Topology.html#3163" class="Bound">X</a> <a id="3165" class="Symbol">:</a> <a id="3167" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3171" href="Fin.Topology.html#3155" class="Bound">n</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3177" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3179" class="Symbol">)</a>
                                  <a id="3215" class="Symbol">→</a> <a id="3217" class="Symbol">((</a><a id="3219" href="Fin.Topology.html#3219" class="Bound">i</a> <a id="3221" class="Symbol">:</a> <a id="3223" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3227" href="Fin.Topology.html#3155" class="Bound">n</a><a id="3228" class="Symbol">)</a> <a id="3230" class="Symbol">→</a> <a id="3232" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="3244" class="Symbol">(</a><a id="3245" href="Fin.Topology.html#3163" class="Bound">X</a> <a id="3247" href="Fin.Topology.html#3219" class="Bound">i</a><a id="3248" class="Symbol">))</a>
                                  <a id="3285" class="Symbol">→</a> <a id="3287" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="3299" class="Symbol">((</a><a id="3301" href="Fin.Topology.html#3301" class="Bound">i</a> <a id="3303" class="Symbol">:</a> <a id="3305" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3309" href="Fin.Topology.html#3155" class="Bound">n</a><a id="3310" class="Symbol">)</a> <a id="3312" class="Symbol">→</a> <a id="3314" href="Fin.Topology.html#3163" class="Bound">X</a> <a id="3316" href="Fin.Topology.html#3301" class="Bound">i</a><a id="3317" class="Symbol">)</a>
<a id="3319" href="Fin.Topology.html#3070" class="Function">finitely-indexed-product-compact∙</a> <a id="3353" href="Fin.Topology.html#3353" class="Bound">fe</a> <a id="3356" href="Fin.Topology.html#3356" class="Bound">n</a> <a id="3358" href="Fin.Topology.html#3358" class="Bound">X</a> <a id="3360" href="Fin.Topology.html#3360" class="Bound">c</a> <a id="3362" class="Symbol">=</a>
 <a id="3365" href="TypeTopology.CompactTypes.html#17741" class="Function">compact∙-types-are-closed-under-equiv</a>
  <a id="3405" class="Symbol">(</a><a id="3406" href="MLTT.SpartanList.html#3478" class="Function">vec-≃</a> <a id="3412" href="Fin.Topology.html#3353" class="Bound">fe</a> <a id="3415" href="Fin.Topology.html#3356" class="Bound">n</a><a id="3416" class="Symbol">)</a>
  <a id="3420" class="Symbol">(</a><a id="3421" href="Fin.Topology.html#2744" class="Function">finite-product-compact∙</a> <a id="3445" href="Fin.Topology.html#3356" class="Bound">n</a> <a id="3447" href="Fin.Topology.html#3358" class="Bound">X</a> <a id="3449" href="Fin.Topology.html#3360" class="Bound">c</a><a id="3450" class="Symbol">)</a>

<a id="3453" class="Markup">\end{code}</a><a id="3463" class="Background">

End of addition.

Finite types are compact, or exhaustively searchable.

</a><a id="3538" class="Markup">\begin{code}</a>

<a id="3552" class="Keyword">module</a> <a id="3559" href="Fin.Topology.html#3559" class="Module">_</a> <a id="3561" class="Symbol">(</a><a id="3562" href="Fin.Topology.html#3562" class="Bound">pt</a> <a id="3565" class="Symbol">:</a> <a id="3567" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Keyword">where</a>

 <a id="3608" class="Keyword">open</a> <a id="3613" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="3637" href="Fin.Topology.html#3562" class="Bound">pt</a>
 <a id="3641" class="Keyword">open</a> <a id="3646" href="TypeTopology.CompactTypes.html#27364" class="Module">CompactTypesPT</a> <a id="3661" href="Fin.Topology.html#3562" class="Bound">pt</a>
 <a id="3665" class="Keyword">open</a> <a id="3670" href="Fin.Bishop.html#2384" class="Module">finiteness</a> <a id="3681" href="Fin.Topology.html#3562" class="Bound">pt</a>

 <a id="3686" href="Fin.Topology.html#3686" class="Function">finite-∥Compact∥</a> <a id="3703" class="Symbol">:</a> <a id="3705" class="Symbol">{</a><a id="3706" href="Fin.Topology.html#3706" class="Bound">X</a> <a id="3708" class="Symbol">:</a> <a id="3710" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3712" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3714" class="Symbol">}</a> <a id="3716" class="Symbol">→</a> <a id="3718" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="3728" href="Fin.Topology.html#3706" class="Bound">X</a> <a id="3730" class="Symbol">→</a> <a id="3732" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="3734" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="3745" href="Fin.Topology.html#3706" class="Bound">X</a> <a id="3747" class="Symbol">{</a><a id="3748" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3749" class="Symbol">}</a> <a id="3751" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
 <a id="3754" href="Fin.Topology.html#3686" class="Function">finite-∥Compact∥</a> <a id="3771" class="Symbol">{</a><a id="3772" href="Fin.Topology.html#3772" class="Bound">𝓤</a><a id="3773" class="Symbol">}</a> <a id="3775" class="Symbol">{</a><a id="3776" href="Fin.Topology.html#3776" class="Bound">𝓥</a><a id="3777" class="Symbol">}</a> <a id="3779" class="Symbol">{</a><a id="3780" href="Fin.Topology.html#3780" class="Bound">X</a><a id="3781" class="Symbol">}</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Fin.Topology.html#3784" class="Bound">n</a> <a id="3786" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3788" href="Fin.Topology.html#3788" class="Bound">α</a><a id="3789" class="Symbol">)</a> <a id="3791" class="Symbol">=</a>
  <a id="3795" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="3806" class="Symbol">(λ</a> <a id="3809" class="Symbol">(</a><a id="3810" href="Fin.Topology.html#3810" class="Bound">e</a> <a id="3812" class="Symbol">:</a> <a id="3814" href="Fin.Topology.html#3780" class="Bound">X</a> <a id="3816" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3818" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3822" href="Fin.Topology.html#3784" class="Bound">n</a><a id="3823" class="Symbol">)</a> <a id="3825" class="Symbol">→</a> <a id="3827" href="TypeTopology.CompactTypes.html#26806" class="Function">Compact-closed-under-≃</a> <a id="3850" class="Symbol">(</a><a id="3851" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3857" href="Fin.Topology.html#3810" class="Bound">e</a><a id="3858" class="Symbol">)</a> <a id="3860" href="Fin.Topology.html#1245" class="Function">Fin-Compact</a><a id="3871" class="Symbol">)</a> <a id="3873" href="Fin.Topology.html#3788" class="Bound">α</a>

 <a id="3877" href="Fin.Topology.html#3877" class="Function">finite-types-are-∃-Compact</a> <a id="3904" class="Symbol">:</a> <a id="3906" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="3914" class="Symbol">→</a> <a id="3916" class="Symbol">{</a><a id="3917" href="Fin.Topology.html#3917" class="Bound">X</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3923" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3925" class="Symbol">}</a> <a id="3927" class="Symbol">→</a> <a id="3929" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="3939" href="Fin.Topology.html#3917" class="Bound">X</a> <a id="3941" class="Symbol">→</a> <a id="3943" href="TypeTopology.CompactTypes.html#28698" class="Function">is-∃-Compact</a> <a id="3956" href="Fin.Topology.html#3917" class="Bound">X</a> <a id="3958" class="Symbol">{</a><a id="3959" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3960" class="Symbol">}</a>
 <a id="3963" href="Fin.Topology.html#3877" class="Function">finite-types-are-∃-Compact</a> <a id="3990" href="Fin.Topology.html#3990" class="Bound">fe</a> <a id="3993" href="Fin.Topology.html#3993" class="Bound">φ</a> <a id="3995" class="Symbol">=</a> <a id="3997" href="TypeTopology.CompactTypes.html#29563" class="Function">∥Compact∥-gives-∃-Compact</a> <a id="4023" href="Fin.Topology.html#3990" class="Bound">fe</a> <a id="4026" class="Symbol">(</a><a id="4027" href="Fin.Topology.html#3686" class="Function">finite-∥Compact∥</a> <a id="4044" href="Fin.Topology.html#3993" class="Bound">φ</a><a id="4045" class="Symbol">)</a>

<a id="4048" class="Markup">\end{code}</a><a id="4058" class="Background">

Finite types are discrete and hence sets:

</a><a id="4103" class="Markup">\begin{code}</a>

 <a id="4118" href="Fin.Topology.html#4118" class="Function">finite-types-are-discrete</a> <a id="4144" class="Symbol">:</a> <a id="4146" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="4153" class="Symbol">→</a> <a id="4155" class="Symbol">{</a><a id="4156" href="Fin.Topology.html#4156" class="Bound">X</a> <a id="4158" class="Symbol">:</a> <a id="4160" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4162" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4164" class="Symbol">}</a> <a id="4166" class="Symbol">→</a> <a id="4168" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="4178" href="Fin.Topology.html#4156" class="Bound">X</a> <a id="4180" class="Symbol">→</a> <a id="4182" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="4194" href="Fin.Topology.html#4156" class="Bound">X</a>
 <a id="4197" href="Fin.Topology.html#4118" class="Function">finite-types-are-discrete</a> <a id="4223" href="Fin.Topology.html#4223" class="Bound">fe</a> <a id="4226" class="Symbol">{</a><a id="4227" href="Fin.Topology.html#4227" class="Bound">X</a><a id="4228" class="Symbol">}</a> <a id="4230" class="Symbol">(</a><a id="4231" href="Fin.Topology.html#4231" class="Bound">n</a> <a id="4233" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4235" href="Fin.Topology.html#4235" class="Bound">s</a><a id="4236" class="Symbol">)</a> <a id="4238" class="Symbol">=</a> <a id="4240" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="4247" class="Symbol">(</a><a id="4248" href="UF.DiscreteAndSeparated.html#17824" class="Function">being-discrete-is-prop</a> <a id="4271" href="Fin.Topology.html#4223" class="Bound">fe</a><a id="4273" class="Symbol">)</a> <a id="4275" href="Fin.Topology.html#4290" class="Function">γ</a> <a id="4277" href="Fin.Topology.html#4235" class="Bound">s</a>
  <a id="4281" class="Keyword">where</a>
   <a id="4290" href="Fin.Topology.html#4290" class="Function">γ</a> <a id="4292" class="Symbol">:</a> <a id="4294" href="Fin.Topology.html#4227" class="Bound">X</a> <a id="4296" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4298" href="Fin.Type.html#157" class="Function">Fin</a> <a id="4302" href="Fin.Topology.html#4231" class="Bound">n</a> <a id="4304" class="Symbol">→</a> <a id="4306" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="4318" href="Fin.Topology.html#4227" class="Bound">X</a>
   <a id="4323" href="Fin.Topology.html#4290" class="Function">γ</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Fin.Topology.html#4326" class="Bound">f</a> <a id="4328" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4330" href="Fin.Topology.html#4330" class="Bound">e</a><a id="4331" class="Symbol">)</a> <a id="4333" class="Symbol">=</a> <a id="4335" href="UF.DiscreteAndSeparated.html#20707" class="Function">lc-maps-reflect-discreteness</a> <a id="4364" href="Fin.Topology.html#4326" class="Bound">f</a> <a id="4366" class="Symbol">(</a><a id="4367" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a> <a id="4381" href="Fin.Topology.html#4326" class="Bound">f</a> <a id="4383" href="Fin.Topology.html#4330" class="Bound">e</a><a id="4384" class="Symbol">)</a> <a id="4386" href="Fin.Topology.html#904" class="Function">Fin-is-discrete</a>

 <a id="4404" href="Fin.Topology.html#4404" class="Function">finite-types-are-sets</a> <a id="4426" class="Symbol">:</a> <a id="4428" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="4435" class="Symbol">→</a> <a id="4437" class="Symbol">{</a><a id="4438" href="Fin.Topology.html#4438" class="Bound">X</a> <a id="4440" class="Symbol">:</a> <a id="4442" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4444" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4446" class="Symbol">}</a> <a id="4448" class="Symbol">→</a> <a id="4450" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="4460" href="Fin.Topology.html#4438" class="Bound">X</a> <a id="4462" class="Symbol">→</a> <a id="4464" href="UF.Sets.html#709" class="Function">is-set</a> <a id="4471" href="Fin.Topology.html#4438" class="Bound">X</a>
 <a id="4474" href="Fin.Topology.html#4404" class="Function">finite-types-are-sets</a> <a id="4496" href="Fin.Topology.html#4496" class="Bound">fe</a> <a id="4499" href="Fin.Topology.html#4499" class="Bound">φ</a> <a id="4501" class="Symbol">=</a> <a id="4503" href="UF.DiscreteAndSeparated.html#16794" class="Function">discrete-types-are-sets</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Fin.Topology.html#4118" class="Function">finite-types-are-discrete</a> <a id="4554" href="Fin.Topology.html#4496" class="Bound">fe</a> <a id="4557" href="Fin.Topology.html#4499" class="Bound">φ</a><a id="4558" class="Symbol">)</a>

 <a id="4562" href="Fin.Topology.html#4562" class="Function">finite-propositions-are-decidable&#39;</a> <a id="4597" class="Symbol">:</a> <a id="4599" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                                    <a id="4643" class="Symbol">→</a> <a id="4645" class="Symbol">{</a><a id="4646" href="Fin.Topology.html#4646" class="Bound">P</a> <a id="4648" class="Symbol">:</a> <a id="4650" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4652" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4654" class="Symbol">}</a>
                                    <a id="4692" class="Symbol">→</a> <a id="4694" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4702" href="Fin.Topology.html#4646" class="Bound">P</a>
                                    <a id="4740" class="Symbol">→</a> <a id="4742" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="4752" href="Fin.Topology.html#4646" class="Bound">P</a>
                                    <a id="4790" class="Symbol">→</a> <a id="4792" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4805" href="Fin.Topology.html#4646" class="Bound">P</a>
 <a id="4808" href="Fin.Topology.html#4562" class="Function">finite-propositions-are-decidable&#39;</a> <a id="4843" href="Fin.Topology.html#4843" class="Bound">fe</a> <a id="4846" href="Fin.Topology.html#4846" class="Bound">i</a> <a id="4848" href="Fin.Topology.html#4848" class="Bound">j</a> <a id="4850" class="Symbol">=</a>
  <a id="4854" href="TypeTopology.CompactTypes.html#29848" class="Function">∃-Compact-propositions-are-decidable</a> <a id="4891" href="Fin.Topology.html#4846" class="Bound">i</a> <a id="4893" class="Symbol">(</a><a id="4894" href="Fin.Topology.html#3877" class="Function">finite-types-are-∃-Compact</a> <a id="4921" href="Fin.Topology.html#4843" class="Bound">fe</a> <a id="4924" href="Fin.Topology.html#4848" class="Bound">j</a><a id="4925" class="Symbol">)</a>

 <a id="4929" href="Fin.Topology.html#4929" class="Function">finite-propositions-are-decidable</a> <a id="4963" class="Symbol">:</a> <a id="4965" class="Symbol">{</a><a id="4966" href="Fin.Topology.html#4966" class="Bound">P</a> <a id="4968" class="Symbol">:</a> <a id="4970" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4972" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4974" class="Symbol">}</a>
                                   <a id="5011" class="Symbol">→</a> <a id="5013" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5021" href="Fin.Topology.html#4966" class="Bound">P</a>
                                   <a id="5058" class="Symbol">→</a> <a id="5060" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="5070" href="Fin.Topology.html#4966" class="Bound">P</a>
                                   <a id="5107" class="Symbol">→</a> <a id="5109" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5122" href="Fin.Topology.html#4966" class="Bound">P</a>
 <a id="5125" href="Fin.Topology.html#4929" class="Function">finite-propositions-are-decidable</a> <a id="5159" class="Symbol">{</a><a id="5160" href="Fin.Topology.html#5160" class="Bound">𝓤</a><a id="5161" class="Symbol">}</a> <a id="5163" class="Symbol">{</a><a id="5164" href="Fin.Topology.html#5164" class="Bound">P</a><a id="5165" class="Symbol">}</a> <a id="5167" href="Fin.Topology.html#5167" class="Bound">i</a> <a id="5169" class="Symbol">(</a><a id="5170" class="Number">0</a> <a id="5172" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5174" href="Fin.Topology.html#5174" class="Bound">s</a><a id="5175" class="Symbol">)</a> <a id="5177" class="Symbol">=</a> <a id="5179" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5183" href="Fin.Topology.html#5196" class="Function">γ</a>
  <a id="5187" class="Keyword">where</a>
   <a id="5196" href="Fin.Topology.html#5196" class="Function">γ</a> <a id="5198" class="Symbol">:</a> <a id="5200" href="Fin.Topology.html#5164" class="Bound">P</a> <a id="5202" class="Symbol">→</a> <a id="5204" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
   <a id="5209" href="Fin.Topology.html#5196" class="Function">γ</a> <a id="5211" href="Fin.Topology.html#5211" class="Bound">p</a> <a id="5213" class="Symbol">=</a> <a id="5215" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="5222" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="5232" class="Symbol">(λ</a> <a id="5235" class="Symbol">(</a><a id="5236" href="Fin.Topology.html#5236" class="Bound">f</a> <a id="5238" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5240" class="Symbol">_)</a> <a id="5243" class="Symbol">→</a> <a id="5245" href="Fin.Topology.html#5236" class="Bound">f</a> <a id="5247" href="Fin.Topology.html#5211" class="Bound">p</a><a id="5248" class="Symbol">)</a> <a id="5250" href="Fin.Topology.html#5174" class="Bound">s</a>

 <a id="5254" href="Fin.Topology.html#4929" class="Function">finite-propositions-are-decidable</a> <a id="5288" class="Symbol">{</a><a id="5289" href="Fin.Topology.html#5289" class="Bound">𝓤</a><a id="5290" class="Symbol">}</a> <a id="5292" class="Symbol">{</a><a id="5293" href="Fin.Topology.html#5293" class="Bound">P</a><a id="5294" class="Symbol">}</a> <a id="5296" href="Fin.Topology.html#5296" class="Bound">i</a> <a id="5298" class="Symbol">(</a><a id="5299" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5304" href="Fin.Topology.html#5304" class="Bound">n</a> <a id="5306" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5308" href="Fin.Topology.html#5308" class="Bound">s</a><a id="5309" class="Symbol">)</a> <a id="5311" class="Symbol">=</a> <a id="5313" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5317" href="Fin.Topology.html#5330" class="Function">γ</a>
  <a id="5321" class="Keyword">where</a>
   <a id="5330" href="Fin.Topology.html#5330" class="Function">γ</a> <a id="5332" class="Symbol">:</a> <a id="5334" href="Fin.Topology.html#5293" class="Bound">P</a>
   <a id="5339" href="Fin.Topology.html#5330" class="Function">γ</a> <a id="5341" class="Symbol">=</a> <a id="5343" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="5350" href="Fin.Topology.html#5296" class="Bound">i</a> <a id="5352" class="Symbol">(λ</a> <a id="5355" href="Fin.Topology.html#5355" class="Bound">𝕗</a> <a id="5357" class="Symbol">→</a> <a id="5359" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="5361" href="Fin.Topology.html#5355" class="Bound">𝕗</a> <a id="5363" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="5367" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="5368" class="Symbol">)</a> <a id="5370" href="Fin.Topology.html#5308" class="Bound">s</a>

 <a id="5374" href="Fin.Topology.html#5374" class="Function">summands-of-finite-sum-always-finite-gives-EM</a>
  <a id="5422" class="Symbol">:</a> <a id="5424" class="Symbol">((</a><a id="5426" href="Fin.Topology.html#5426" class="Bound">𝓤</a> <a id="5428" href="Fin.Topology.html#5428" class="Bound">𝓥</a> <a id="5430" class="Symbol">:</a> <a id="5432" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5440" class="Symbol">)</a> <a id="5442" class="Symbol">(</a><a id="5443" href="Fin.Topology.html#5443" class="Bound">X</a> <a id="5445" class="Symbol">:</a> <a id="5447" href="Fin.Topology.html#5426" class="Bound">𝓤</a> <a id="5449" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5451" class="Symbol">)</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Fin.Topology.html#5454" class="Bound">A</a> <a id="5456" class="Symbol">:</a> <a id="5458" href="Fin.Topology.html#5443" class="Bound">X</a> <a id="5460" class="Symbol">→</a> <a id="5462" href="Fin.Topology.html#5428" class="Bound">𝓥</a> <a id="5464" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5466" class="Symbol">)</a>
          <a id="5478" class="Symbol">→</a> <a id="5480" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="5490" class="Symbol">(</a><a id="5491" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5493" href="Fin.Topology.html#5454" class="Bound">A</a><a id="5494" class="Symbol">)</a>
          <a id="5506" class="Symbol">→</a> <a id="5508" class="Symbol">(</a><a id="5509" href="Fin.Topology.html#5509" class="Bound">x</a> <a id="5511" class="Symbol">:</a> <a id="5513" href="Fin.Topology.html#5443" class="Bound">X</a><a id="5514" class="Symbol">)</a> <a id="5516" class="Symbol">→</a> <a id="5518" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="5528" class="Symbol">(</a><a id="5529" href="Fin.Topology.html#5454" class="Bound">A</a> <a id="5531" href="Fin.Topology.html#5509" class="Bound">x</a><a id="5532" class="Symbol">))</a>

  <a id="5538" class="Symbol">→</a> <a id="5540" class="Symbol">(</a><a id="5541" href="Fin.Topology.html#5541" class="Bound">𝓦</a> <a id="5543" class="Symbol">:</a> <a id="5545" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5553" class="Symbol">)</a> <a id="5555" class="Symbol">→</a> <a id="5557" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5564" href="Fin.Topology.html#5541" class="Bound">𝓦</a> <a id="5566" href="Fin.Topology.html#5541" class="Bound">𝓦</a> <a id="5568" class="Symbol">→</a> <a id="5570" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="5578" href="Fin.Topology.html#5541" class="Bound">𝓦</a> <a id="5580" class="Symbol">→</a> <a id="5582" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="5585" href="Fin.Topology.html#5541" class="Bound">𝓦</a>
 <a id="5588" href="Fin.Topology.html#5374" class="Function">summands-of-finite-sum-always-finite-gives-EM</a> <a id="5634" href="Fin.Topology.html#5634" class="Bound">ϕ</a> <a id="5636" href="Fin.Topology.html#5636" class="Bound">𝓦</a> <a id="5638" href="Fin.Topology.html#5638" class="Bound">fe</a> <a id="5641" href="Fin.Topology.html#5641" class="Bound">pe</a> <a id="5644" href="Fin.Topology.html#5644" class="Bound">P</a> <a id="5646" href="Fin.Topology.html#5646" class="Bound">i</a>
  <a id="5650" class="Symbol">=</a> <a id="5652" href="Fin.Topology.html#6031" class="Function">γ</a>
  <a id="5656" class="Keyword">where</a>
   <a id="5665" href="Fin.Topology.html#5665" class="Function">X</a> <a id="5667" class="Symbol">:</a> <a id="5669" href="Fin.Topology.html#5636" class="Bound">𝓦</a> <a id="5671" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="5673" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="5678" href="Fin.Topology.html#5665" class="Function">X</a> <a id="5680" class="Symbol">=</a> <a id="5682" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="5684" href="Fin.Topology.html#5636" class="Bound">𝓦</a>

   <a id="5690" href="Fin.Topology.html#5690" class="Function">A</a> <a id="5692" class="Symbol">:</a> <a id="5694" href="Fin.Topology.html#5665" class="Function">X</a> <a id="5696" class="Symbol">→</a> <a id="5698" href="Fin.Topology.html#5636" class="Bound">𝓦</a> <a id="5700" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="5705" href="Fin.Topology.html#5690" class="Function">A</a> <a id="5707" href="Fin.Topology.html#5707" class="Bound">p</a> <a id="5709" class="Symbol">=</a> <a id="5711" href="Fin.Topology.html#5707" class="Bound">p</a> <a id="5713" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>

   <a id="5723" href="Fin.Topology.html#5723" class="Function">e</a> <a id="5725" class="Symbol">:</a> <a id="5727" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5729" href="Fin.Topology.html#5690" class="Function">A</a> <a id="5731" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5733" class="Symbol">(</a><a id="5734" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5736" href="Fin.Topology.html#5736" class="Bound">P</a> <a id="5738" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5740" href="Fin.Topology.html#5636" class="Bound">𝓦</a> <a id="5742" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5744" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5746" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5754" href="Fin.Topology.html#5736" class="Bound">P</a> <a id="5756" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5758" href="Fin.Topology.html#5736" class="Bound">P</a><a id="5759" class="Symbol">)</a>
   <a id="5764" href="Fin.Topology.html#5723" class="Function">e</a> <a id="5766" class="Symbol">=</a> <a id="5768" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a>

   <a id="5780" href="Fin.Topology.html#5780" class="Function">s</a> <a id="5782" class="Symbol">:</a> <a id="5784" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="5797" class="Symbol">(</a><a id="5798" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5800" href="Fin.Topology.html#5690" class="Function">A</a><a id="5801" class="Symbol">)</a>
   <a id="5806" href="Fin.Topology.html#5780" class="Function">s</a> <a id="5808" class="Symbol">=</a> <a id="5810" href="UF.Equiv.html#9892" class="Function">equiv-to-singleton</a> <a id="5829" href="Fin.Topology.html#5723" class="Function">e</a> <a id="5831" class="Symbol">(</a><a id="5832" href="UF.Subsingletons-FunExt.html#4270" class="Function">the-true-props-form-a-singleton-type</a> <a id="5869" href="Fin.Topology.html#5638" class="Bound">fe</a> <a id="5872" href="Fin.Topology.html#5641" class="Bound">pe</a><a id="5874" class="Symbol">)</a>

   <a id="5880" href="Fin.Topology.html#5880" class="Function">f</a> <a id="5882" class="Symbol">:</a> <a id="5884" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5886" href="Fin.Topology.html#5690" class="Function">A</a> <a id="5888" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5890" href="Fin.Type.html#157" class="Function">Fin</a> <a id="5894" class="Number">1</a>
   <a id="5899" href="Fin.Topology.html#5880" class="Function">f</a> <a id="5901" class="Symbol">=</a> <a id="5903" href="UF.EquivalenceExamples.html#25285" class="Function">singleton-≃</a> <a id="5915" href="Fin.Topology.html#5780" class="Function">s</a> <a id="5917" href="Fin.Properties.html#525" class="Function">Fin1-is-singleton</a>

   <a id="5939" href="Fin.Topology.html#5939" class="Function">j</a> <a id="5941" class="Symbol">:</a> <a id="5943" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="5953" class="Symbol">(</a><a id="5954" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5956" href="Fin.Topology.html#5690" class="Function">A</a><a id="5957" class="Symbol">)</a>
   <a id="5962" href="Fin.Topology.html#5939" class="Function">j</a> <a id="5964" class="Symbol">=</a> <a id="5966" class="Number">1</a> <a id="5968" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5970" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="5972" href="Fin.Topology.html#5880" class="Function">f</a> <a id="5974" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

   <a id="5980" href="Fin.Topology.html#5980" class="Function">k</a> <a id="5982" class="Symbol">:</a> <a id="5984" href="Fin.Bishop.html#2549" class="Function">is-finite</a> <a id="5994" href="Fin.Topology.html#5644" class="Bound">P</a>
   <a id="5999" href="Fin.Topology.html#5980" class="Function">k</a> <a id="6001" class="Symbol">=</a> <a id="6003" href="Fin.Topology.html#5634" class="Bound">ϕ</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Fin.Topology.html#5636" class="Bound">𝓦</a> <a id="6008" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="6009" class="Symbol">)</a> <a id="6011" href="Fin.Topology.html#5636" class="Bound">𝓦</a> <a id="6013" href="Fin.Topology.html#5665" class="Function">X</a> <a id="6015" href="Fin.Topology.html#5690" class="Function">A</a> <a id="6017" href="Fin.Topology.html#5939" class="Function">j</a> <a id="6019" class="Symbol">(</a><a id="6020" href="Fin.Topology.html#5644" class="Bound">P</a> <a id="6022" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6024" href="Fin.Topology.html#5646" class="Bound">i</a><a id="6025" class="Symbol">)</a>

   <a id="6031" href="Fin.Topology.html#6031" class="Function">γ</a> <a id="6033" class="Symbol">:</a> <a id="6035" href="Fin.Topology.html#5644" class="Bound">P</a> <a id="6037" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6039" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6041" href="Fin.Topology.html#5644" class="Bound">P</a>
   <a id="6046" href="Fin.Topology.html#6031" class="Function">γ</a> <a id="6048" class="Symbol">=</a> <a id="6050" href="Fin.Topology.html#4929" class="Function">finite-propositions-are-decidable</a> <a id="6084" href="Fin.Topology.html#5646" class="Bound">i</a> <a id="6086" href="Fin.Topology.html#5980" class="Function">k</a>

<a id="6089" class="Markup">\end{code}</a><a id="6099" class="Background">
</a></pre></body></html>

==> anc/html/Fin.Type.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Fin.Type</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 2014.

</a><a id="24" class="Markup">\begin{code}</a>

<a id="38" class="Symbol">{-#</a> <a id="42" class="Keyword">OPTIONS</a> <a id="50" class="Pragma">--safe</a> <a id="57" class="Pragma">--without-K</a> <a id="69" class="Symbol">#-}</a>

<a id="74" class="Keyword">module</a> <a id="81" href="Fin.Type.html" class="Module">Fin.Type</a> <a id="90" class="Keyword">where</a>


<a id="98" class="Keyword">open</a> <a id="103" class="Keyword">import</a> <a id="110" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>

<a id="Fin"></a><a id="157" href="Fin.Type.html#157" class="Function">Fin</a> <a id="161" class="Symbol">:</a> <a id="163" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="165" class="Symbol">→</a> <a id="167" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="170" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="172" href="Fin.Type.html#157" class="Function">Fin</a> <a id="176" class="Number">0</a>        <a id="185" class="Symbol">=</a> <a id="187" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
<a id="189" href="Fin.Type.html#157" class="Function">Fin</a> <a id="193" class="Symbol">(</a><a id="194" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="199" href="Fin.Type.html#199" class="Bound">n</a><a id="200" class="Symbol">)</a> <a id="202" class="Symbol">=</a> <a id="204" href="Fin.Type.html#157" class="Function">Fin</a> <a id="208" href="Fin.Type.html#199" class="Bound">n</a> <a id="210" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="212" href="MLTT.Unit.html#129" class="Record">𝟙</a>

<a id="215" class="Markup">\end{code}</a><a id="225" class="Background">

We have zero and successor for finite sets, with the following types:

</a><a id="298" class="Markup">\begin{code}</a>

<a id="fzero"></a><a id="312" href="Fin.Type.html#312" class="Function">fzero</a> <a id="318" class="Symbol">:</a> <a id="320" class="Symbol">{</a><a id="321" href="Fin.Type.html#321" class="Bound">n</a> <a id="323" class="Symbol">:</a> <a id="325" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="326" class="Symbol">}</a> <a id="328" class="Symbol">→</a> <a id="330" href="Fin.Type.html#157" class="Function">Fin</a> <a id="334" class="Symbol">(</a><a id="335" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="340" href="Fin.Type.html#321" class="Bound">n</a><a id="341" class="Symbol">)</a>
<a id="343" href="Fin.Type.html#312" class="Function">fzero</a> <a id="349" class="Symbol">=</a> <a id="351" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="355" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="fsucc"></a><a id="358" href="Fin.Type.html#358" class="Function">fsucc</a> <a id="364" class="Symbol">:</a> <a id="366" class="Symbol">{</a><a id="367" href="Fin.Type.html#367" class="Bound">n</a> <a id="369" class="Symbol">:</a> <a id="371" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="372" class="Symbol">}</a> <a id="374" class="Symbol">→</a> <a id="376" href="Fin.Type.html#157" class="Function">Fin</a> <a id="380" href="Fin.Type.html#367" class="Bound">n</a> <a id="382" class="Symbol">→</a> <a id="384" href="Fin.Type.html#157" class="Function">Fin</a> <a id="388" class="Symbol">(</a><a id="389" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="394" href="Fin.Type.html#367" class="Bound">n</a><a id="395" class="Symbol">)</a>
<a id="397" href="Fin.Type.html#358" class="Function">fsucc</a> <a id="403" class="Symbol">=</a> <a id="405" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>

<a id="suc-lc"></a><a id="410" href="Fin.Type.html#410" class="Function">suc-lc</a> <a id="417" class="Symbol">:</a> <a id="419" class="Symbol">{</a><a id="420" href="Fin.Type.html#420" class="Bound">n</a> <a id="422" class="Symbol">:</a> <a id="424" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="425" class="Symbol">}</a> <a id="427" class="Symbol">{</a><a id="428" href="Fin.Type.html#428" class="Bound">j</a> <a id="430" href="Fin.Type.html#430" class="Bound">k</a> <a id="432" class="Symbol">:</a> <a id="434" href="Fin.Type.html#157" class="Function">Fin</a> <a id="438" href="Fin.Type.html#420" class="Bound">n</a><a id="439" class="Symbol">}</a> <a id="441" class="Symbol">→</a> <a id="443" href="Fin.Type.html#358" class="Function">fsucc</a> <a id="449" href="Fin.Type.html#428" class="Bound">j</a> <a id="451" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="453" href="Fin.Type.html#358" class="Function">fsucc</a> <a id="459" href="Fin.Type.html#430" class="Bound">k</a> <a id="461" class="Symbol">→</a> <a id="463" href="Fin.Type.html#428" class="Bound">j</a> <a id="465" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="467" href="Fin.Type.html#430" class="Bound">k</a>
<a id="469" href="Fin.Type.html#410" class="Function">suc-lc</a> <a id="476" class="Symbol">=</a> <a id="478" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a>

<a id="486" class="Markup">\end{code}</a><a id="496" class="Background">

But it will more convenient to have them as patterns, for the sake of
clarity in definitions by pattern matching:

</a><a id="613" class="Markup">\begin{code}</a>

<a id="627" class="Keyword">pattern</a> <a id="𝟎"></a><a id="635" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>     <a id="641" class="Symbol">=</a> <a id="643" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="647" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="649" class="Keyword">pattern</a> <a id="suc"></a><a id="657" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="661" href="Fin.Type.html#669" class="Bound">i</a> <a id="663" class="Symbol">=</a> <a id="665" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="669" href="Fin.Type.html#669" class="Bound">i</a>
<a id="671" class="Keyword">pattern</a> <a id="𝟏"></a><a id="679" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a>     <a id="685" class="Symbol">=</a> <a id="687" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="691" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>
<a id="693" class="Keyword">pattern</a> <a id="𝟐"></a><a id="701" href="Fin.Type.html#701" class="InductiveConstructor">𝟐</a>     <a id="707" class="Symbol">=</a> <a id="709" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="713" href="Fin.Type.html#679" class="InductiveConstructor">𝟏</a>
<a id="715" class="Keyword">pattern</a> <a id="𝟑"></a><a id="723" href="Fin.Type.html#723" class="InductiveConstructor">𝟑</a>     <a id="729" class="Symbol">=</a> <a id="731" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="735" href="Fin.Type.html#701" class="InductiveConstructor">𝟐</a>
<a id="737" class="Keyword">pattern</a> <a id="𝟒"></a><a id="745" href="Fin.Type.html#745" class="InductiveConstructor">𝟒</a>     <a id="751" class="Symbol">=</a> <a id="753" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="757" href="Fin.Type.html#723" class="InductiveConstructor">𝟑</a>
<a id="759" class="Keyword">pattern</a> <a id="𝟓"></a><a id="767" href="Fin.Type.html#767" class="InductiveConstructor">𝟓</a>     <a id="773" class="Symbol">=</a> <a id="775" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="779" href="Fin.Type.html#745" class="InductiveConstructor">𝟒</a>
<a id="781" class="Keyword">pattern</a> <a id="𝟔"></a><a id="789" href="Fin.Type.html#789" class="InductiveConstructor">𝟔</a>     <a id="795" class="Symbol">=</a> <a id="797" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="801" href="Fin.Type.html#767" class="InductiveConstructor">𝟓</a>
<a id="803" class="Keyword">pattern</a> <a id="𝟕"></a><a id="811" href="Fin.Type.html#811" class="InductiveConstructor">𝟕</a>     <a id="817" class="Symbol">=</a> <a id="819" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="823" href="Fin.Type.html#789" class="InductiveConstructor">𝟔</a>
<a id="825" class="Keyword">pattern</a> <a id="𝟖"></a><a id="833" href="Fin.Type.html#833" class="InductiveConstructor">𝟖</a>     <a id="839" class="Symbol">=</a> <a id="841" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="845" href="Fin.Type.html#811" class="InductiveConstructor">𝟕</a>
<a id="847" class="Keyword">pattern</a> <a id="𝟗"></a><a id="855" href="Fin.Type.html#855" class="InductiveConstructor">𝟗</a>     <a id="861" class="Symbol">=</a> <a id="863" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="867" href="Fin.Type.html#833" class="InductiveConstructor">𝟖</a>

<a id="870" class="Markup">\end{code}</a><a id="880" class="Background">

The induction principle for Fin is proved by induction on ℕ:

</a><a id="944" class="Markup">\begin{code}</a>

<a id="Fin-induction"></a><a id="958" href="Fin.Type.html#958" class="Function">Fin-induction</a> <a id="972" class="Symbol">:</a> <a id="974" class="Symbol">(</a><a id="975" href="Fin.Type.html#975" class="Bound">P</a> <a id="977" class="Symbol">:</a> <a id="979" class="Symbol">(</a><a id="980" href="Fin.Type.html#980" class="Bound">n</a> <a id="982" class="Symbol">:</a> <a id="984" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="985" class="Symbol">)</a> <a id="987" class="Symbol">→</a> <a id="989" href="Fin.Type.html#157" class="Function">Fin</a> <a id="993" href="Fin.Type.html#980" class="Bound">n</a> <a id="995" class="Symbol">→</a> <a id="997" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1001" class="Symbol">)</a>
              <a id="1017" class="Symbol">→</a> <a id="1019" class="Symbol">((</a><a id="1021" href="Fin.Type.html#1021" class="Bound">n</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Fin.Type.html#975" class="Bound">P</a> <a id="1032" class="Symbol">(</a><a id="1033" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1038" href="Fin.Type.html#1021" class="Bound">n</a><a id="1039" class="Symbol">)</a> <a id="1041" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a><a id="1042" class="Symbol">)</a>
              <a id="1058" class="Symbol">→</a> <a id="1060" class="Symbol">((</a><a id="1062" href="Fin.Type.html#1062" class="Bound">n</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1067" class="Symbol">)</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Fin.Type.html#1070" class="Bound">i</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1078" href="Fin.Type.html#1062" class="Bound">n</a><a id="1079" class="Symbol">)</a> <a id="1081" class="Symbol">→</a> <a id="1083" href="Fin.Type.html#975" class="Bound">P</a> <a id="1085" href="Fin.Type.html#1062" class="Bound">n</a> <a id="1087" href="Fin.Type.html#1070" class="Bound">i</a> <a id="1089" class="Symbol">→</a> <a id="1091" href="Fin.Type.html#975" class="Bound">P</a> <a id="1093" class="Symbol">(</a><a id="1094" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1099" href="Fin.Type.html#1062" class="Bound">n</a><a id="1100" class="Symbol">)</a> <a id="1102" class="Symbol">(</a><a id="1103" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1107" href="Fin.Type.html#1070" class="Bound">i</a><a id="1108" class="Symbol">))</a>
              <a id="1125" class="Symbol">→</a>  <a id="1128" class="Symbol">(</a><a id="1129" href="Fin.Type.html#1129" class="Bound">n</a> <a id="1131" class="Symbol">:</a> <a id="1133" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1134" class="Symbol">)</a> <a id="1136" class="Symbol">(</a><a id="1137" href="Fin.Type.html#1137" class="Bound">i</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1145" href="Fin.Type.html#1129" class="Bound">n</a><a id="1146" class="Symbol">)</a> <a id="1148" class="Symbol">→</a> <a id="1150" href="Fin.Type.html#975" class="Bound">P</a> <a id="1152" href="Fin.Type.html#1129" class="Bound">n</a> <a id="1154" href="Fin.Type.html#1137" class="Bound">i</a>

<a id="1157" href="Fin.Type.html#958" class="Function">Fin-induction</a> <a id="1171" href="Fin.Type.html#1171" class="Bound">P</a> <a id="1173" href="Fin.Type.html#1173" class="Bound">β</a> <a id="1175" href="Fin.Type.html#1175" class="Bound">σ</a> <a id="1177" class="Number">0</a>        <a id="1186" href="Fin.Type.html#1186" class="Bound">i</a>       <a id="1194" class="Symbol">=</a> <a id="1196" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1203" href="Fin.Type.html#1186" class="Bound">i</a>
<a id="1205" href="Fin.Type.html#958" class="Function">Fin-induction</a> <a id="1219" href="Fin.Type.html#1219" class="Bound">P</a> <a id="1221" href="Fin.Type.html#1221" class="Bound">β</a> <a id="1223" href="Fin.Type.html#1223" class="Bound">σ</a> <a id="1225" class="Symbol">(</a><a id="1226" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1231" href="Fin.Type.html#1231" class="Bound">n</a><a id="1232" class="Symbol">)</a> <a id="1234" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="1242" class="Symbol">=</a> <a id="1244" href="Fin.Type.html#1221" class="Bound">β</a> <a id="1246" href="Fin.Type.html#1231" class="Bound">n</a>
<a id="1248" href="Fin.Type.html#958" class="Function">Fin-induction</a> <a id="1262" href="Fin.Type.html#1262" class="Bound">P</a> <a id="1264" href="Fin.Type.html#1264" class="Bound">β</a> <a id="1266" href="Fin.Type.html#1266" class="Bound">σ</a> <a id="1268" class="Symbol">(</a><a id="1269" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1274" href="Fin.Type.html#1274" class="Bound">n</a><a id="1275" class="Symbol">)</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1282" href="Fin.Type.html#1282" class="Bound">i</a><a id="1283" class="Symbol">)</a> <a id="1285" class="Symbol">=</a> <a id="1287" href="Fin.Type.html#1266" class="Bound">σ</a> <a id="1289" href="Fin.Type.html#1274" class="Bound">n</a> <a id="1291" href="Fin.Type.html#1282" class="Bound">i</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Fin.Type.html#958" class="Function">Fin-induction</a> <a id="1308" href="Fin.Type.html#1262" class="Bound">P</a> <a id="1310" href="Fin.Type.html#1264" class="Bound">β</a> <a id="1312" href="Fin.Type.html#1266" class="Bound">σ</a> <a id="1314" href="Fin.Type.html#1274" class="Bound">n</a> <a id="1316" href="Fin.Type.html#1282" class="Bound">i</a><a id="1317" class="Symbol">)</a>

<a id="1320" class="Markup">\end{code}</a><a id="1330" class="Background">
</a></pre></body></html>

==> anc/html/Fin.Variation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Fin.Variation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 2nd December 2019

</a><a id="36" class="Markup">\begin{code}</a>

<a id="50" class="Symbol">{-#</a> <a id="54" class="Keyword">OPTIONS</a> <a id="62" class="Pragma">--safe</a> <a id="69" class="Pragma">--without-K</a> <a id="81" class="Symbol">#-}</a>

<a id="86" class="Keyword">module</a> <a id="93" href="Fin.Variation.html" class="Module">Fin.Variation</a> <a id="107" class="Keyword">where</a>


<a id="115" class="Keyword">open</a> <a id="120" class="Keyword">import</a> <a id="127" href="Fin.Type.html" class="Module">Fin.Type</a>
<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="UF.Equiv.html" class="Module">UF.Equiv</a>

<a id="237" class="Markup">\end{code}</a><a id="247" class="Background">

An isomorphic copy of the type Fin n:

</a><a id="288" class="Markup">\begin{code}</a>

<a id="Fin&#39;"></a><a id="302" href="Fin.Variation.html#302" class="Function">Fin&#39;</a> <a id="307" class="Symbol">:</a> <a id="309" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="311" class="Symbol">→</a> <a id="313" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="316" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="318" href="Fin.Variation.html#302" class="Function">Fin&#39;</a> <a id="323" href="Fin.Variation.html#323" class="Bound">n</a> <a id="325" class="Symbol">=</a> <a id="327" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="329" href="Fin.Variation.html#329" class="Bound">k</a> <a id="331" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="333" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="335" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="337" href="Fin.Variation.html#329" class="Bound">k</a> <a id="339" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="341" href="Fin.Variation.html#323" class="Bound">n</a>

<a id="𝟎&#39;"></a><a id="344" href="Fin.Variation.html#344" class="Function">𝟎&#39;</a> <a id="347" class="Symbol">:</a> <a id="349" class="Symbol">{</a><a id="350" href="Fin.Variation.html#350" class="Bound">n</a> <a id="352" class="Symbol">:</a> <a id="354" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="355" class="Symbol">}</a> <a id="357" class="Symbol">→</a> <a id="359" href="Fin.Variation.html#302" class="Function">Fin&#39;</a> <a id="364" class="Symbol">(</a><a id="365" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="370" href="Fin.Variation.html#350" class="Bound">n</a><a id="371" class="Symbol">)</a>
<a id="373" href="Fin.Variation.html#344" class="Function">𝟎&#39;</a> <a id="376" class="Symbol">{</a><a id="377" href="Fin.Variation.html#377" class="Bound">n</a><a id="378" class="Symbol">}</a> <a id="380" class="Symbol">=</a> <a id="382" class="Number">0</a> <a id="384" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="386" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="397" href="Fin.Variation.html#377" class="Bound">n</a>

<a id="suc&#39;"></a><a id="400" href="Fin.Variation.html#400" class="Function">suc&#39;</a> <a id="405" class="Symbol">:</a> <a id="407" class="Symbol">{</a><a id="408" href="Fin.Variation.html#408" class="Bound">n</a> <a id="410" class="Symbol">:</a> <a id="412" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="413" class="Symbol">}</a> <a id="415" class="Symbol">→</a> <a id="417" href="Fin.Variation.html#302" class="Function">Fin&#39;</a> <a id="422" href="Fin.Variation.html#408" class="Bound">n</a> <a id="424" class="Symbol">→</a> <a id="426" href="Fin.Variation.html#302" class="Function">Fin&#39;</a> <a id="431" class="Symbol">(</a><a id="432" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="437" href="Fin.Variation.html#408" class="Bound">n</a><a id="438" class="Symbol">)</a>
<a id="440" href="Fin.Variation.html#400" class="Function">suc&#39;</a> <a id="445" class="Symbol">(</a><a id="446" href="Fin.Variation.html#446" class="Bound">k</a> <a id="448" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="450" href="Fin.Variation.html#450" class="Bound">l</a><a id="451" class="Symbol">)</a> <a id="453" class="Symbol">=</a> <a id="455" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="460" href="Fin.Variation.html#446" class="Bound">k</a> <a id="462" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="464" href="Fin.Variation.html#450" class="Bound">l</a>

<a id="Fin-unprime"></a><a id="467" href="Fin.Variation.html#467" class="Function">Fin-unprime</a> <a id="479" class="Symbol">:</a> <a id="481" class="Symbol">(</a><a id="482" href="Fin.Variation.html#482" class="Bound">n</a> <a id="484" class="Symbol">:</a> <a id="486" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="487" class="Symbol">)</a> <a id="489" class="Symbol">→</a> <a id="491" href="Fin.Variation.html#302" class="Function">Fin&#39;</a> <a id="496" href="Fin.Variation.html#482" class="Bound">n</a> <a id="498" class="Symbol">→</a> <a id="500" href="Fin.Type.html#157" class="Function">Fin</a> <a id="504" href="Fin.Variation.html#482" class="Bound">n</a>
<a id="506" href="Fin.Variation.html#467" class="Function">Fin-unprime</a> <a id="518" class="Number">0</a>        <a id="527" class="Symbol">(</a><a id="528" href="Fin.Variation.html#528" class="Bound">k</a> <a id="530" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="532" href="Fin.Variation.html#532" class="Bound">l</a><a id="533" class="Symbol">)</a>      <a id="540" class="Symbol">=</a> <a id="542" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="549" href="Fin.Variation.html#532" class="Bound">l</a>
<a id="551" href="Fin.Variation.html#467" class="Function">Fin-unprime</a> <a id="563" class="Symbol">(</a><a id="564" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="569" href="Fin.Variation.html#569" class="Bound">n</a><a id="570" class="Symbol">)</a> <a id="572" class="Symbol">(</a><a id="573" class="Number">0</a> <a id="575" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="577" href="Fin.Variation.html#577" class="Bound">l</a><a id="578" class="Symbol">)</a>      <a id="585" class="Symbol">=</a> <a id="587" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>
<a id="589" href="Fin.Variation.html#467" class="Function">Fin-unprime</a> <a id="601" class="Symbol">(</a><a id="602" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="607" href="Fin.Variation.html#607" class="Bound">n</a><a id="608" class="Symbol">)</a> <a id="610" class="Symbol">(</a><a id="611" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="616" href="Fin.Variation.html#616" class="Bound">k</a> <a id="618" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="620" href="Fin.Variation.html#620" class="Bound">l</a><a id="621" class="Symbol">)</a> <a id="623" class="Symbol">=</a> <a id="625" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="629" class="Symbol">(</a><a id="630" href="Fin.Variation.html#467" class="Function">Fin-unprime</a> <a id="642" href="Fin.Variation.html#607" class="Bound">n</a> <a id="644" class="Symbol">(</a><a id="645" href="Fin.Variation.html#616" class="Bound">k</a> <a id="647" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="649" href="Fin.Variation.html#620" class="Bound">l</a><a id="650" class="Symbol">))</a>

<a id="Fin-prime"></a><a id="654" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="664" class="Symbol">:</a> <a id="666" class="Symbol">(</a><a id="667" href="Fin.Variation.html#667" class="Bound">n</a> <a id="669" class="Symbol">:</a> <a id="671" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="672" class="Symbol">)</a> <a id="674" class="Symbol">→</a> <a id="676" href="Fin.Type.html#157" class="Function">Fin</a> <a id="680" href="Fin.Variation.html#667" class="Bound">n</a> <a id="682" class="Symbol">→</a> <a id="684" href="Fin.Variation.html#302" class="Function">Fin&#39;</a> <a id="689" href="Fin.Variation.html#667" class="Bound">n</a>
<a id="691" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="701" class="Number">0</a>        <a id="710" href="Fin.Variation.html#710" class="Bound">i</a>       <a id="718" class="Symbol">=</a> <a id="720" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="727" href="Fin.Variation.html#710" class="Bound">i</a>
<a id="729" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="739" class="Symbol">(</a><a id="740" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="745" href="Fin.Variation.html#745" class="Bound">n</a><a id="746" class="Symbol">)</a> <a id="748" class="Symbol">(</a><a id="749" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="753" href="Fin.Variation.html#753" class="Bound">i</a><a id="754" class="Symbol">)</a> <a id="756" class="Symbol">=</a> <a id="758" href="Fin.Variation.html#400" class="Function">suc&#39;</a> <a id="763" class="Symbol">(</a><a id="764" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="774" href="Fin.Variation.html#745" class="Bound">n</a> <a id="776" href="Fin.Variation.html#753" class="Bound">i</a><a id="777" class="Symbol">)</a>
<a id="779" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="789" class="Symbol">(</a><a id="790" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="795" href="Fin.Variation.html#795" class="Bound">n</a><a id="796" class="Symbol">)</a> <a id="798" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="806" class="Symbol">=</a> <a id="808" href="Fin.Variation.html#344" class="Function">𝟎&#39;</a>

<a id="ηFin"></a><a id="812" href="Fin.Variation.html#812" class="Function">ηFin</a> <a id="817" class="Symbol">:</a> <a id="819" class="Symbol">(</a><a id="820" href="Fin.Variation.html#820" class="Bound">n</a> <a id="822" class="Symbol">:</a> <a id="824" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="825" class="Symbol">)</a> <a id="827" class="Symbol">→</a> <a id="829" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="839" href="Fin.Variation.html#820" class="Bound">n</a> <a id="841" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="843" href="Fin.Variation.html#467" class="Function">Fin-unprime</a> <a id="855" href="Fin.Variation.html#820" class="Bound">n</a> <a id="857" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="859" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="862" href="Fin.Variation.html#812" class="Function">ηFin</a> <a id="867" class="Number">0</a>        <a id="876" class="Symbol">(</a><a id="877" href="Fin.Variation.html#877" class="Bound">k</a> <a id="879" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="881" href="Fin.Variation.html#881" class="Bound">l</a><a id="882" class="Symbol">)</a>      <a id="889" class="Symbol">=</a> <a id="891" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="898" href="Fin.Variation.html#881" class="Bound">l</a>
<a id="900" href="Fin.Variation.html#812" class="Function">ηFin</a> <a id="905" class="Symbol">(</a><a id="906" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="911" href="Fin.Variation.html#911" class="Bound">n</a><a id="912" class="Symbol">)</a> <a id="914" class="Symbol">(</a><a id="915" class="Number">0</a> <a id="917" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="919" href="Fin.Variation.html#919" class="Bound">*</a><a id="920" class="Symbol">)</a>      <a id="927" class="Symbol">=</a> <a id="929" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="934" href="Fin.Variation.html#812" class="Function">ηFin</a> <a id="939" class="Symbol">(</a><a id="940" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="945" href="Fin.Variation.html#945" class="Bound">n</a><a id="946" class="Symbol">)</a> <a id="948" class="Symbol">(</a><a id="949" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="954" href="Fin.Variation.html#954" class="Bound">k</a> <a id="956" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="958" href="Fin.Variation.html#958" class="Bound">l</a><a id="959" class="Symbol">)</a> <a id="961" class="Symbol">=</a> <a id="963" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="966" href="Fin.Variation.html#400" class="Function">suc&#39;</a> <a id="971" class="Symbol">(</a><a id="972" href="Fin.Variation.html#812" class="Function">ηFin</a> <a id="977" href="Fin.Variation.html#945" class="Bound">n</a> <a id="979" class="Symbol">(</a><a id="980" href="Fin.Variation.html#954" class="Bound">k</a> <a id="982" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="984" href="Fin.Variation.html#958" class="Bound">l</a><a id="985" class="Symbol">))</a>


<a id="εFin"></a><a id="990" href="Fin.Variation.html#990" class="Function">εFin</a> <a id="995" class="Symbol">:</a> <a id="997" class="Symbol">(</a><a id="998" href="Fin.Variation.html#998" class="Bound">n</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1003" class="Symbol">)</a> <a id="1005" class="Symbol">→</a> <a id="1007" href="Fin.Variation.html#467" class="Function">Fin-unprime</a> <a id="1019" href="Fin.Variation.html#998" class="Bound">n</a> <a id="1021" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1023" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="1033" href="Fin.Variation.html#998" class="Bound">n</a> <a id="1035" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1037" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="1040" href="Fin.Variation.html#990" class="Function">εFin</a> <a id="1045" class="Number">0</a>        <a id="1054" href="Fin.Variation.html#1054" class="Bound">i</a>       <a id="1062" class="Symbol">=</a> <a id="1064" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1071" href="Fin.Variation.html#1054" class="Bound">i</a>
<a id="1073" href="Fin.Variation.html#990" class="Function">εFin</a> <a id="1078" class="Symbol">(</a><a id="1079" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1084" href="Fin.Variation.html#1084" class="Bound">n</a><a id="1085" class="Symbol">)</a> <a id="1087" class="Symbol">(</a><a id="1088" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1092" href="Fin.Variation.html#1092" class="Bound">i</a><a id="1093" class="Symbol">)</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1100" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Fin.Variation.html#990" class="Function">εFin</a> <a id="1110" href="Fin.Variation.html#1084" class="Bound">n</a> <a id="1112" href="Fin.Variation.html#1092" class="Bound">i</a><a id="1113" class="Symbol">)</a>
<a id="1115" href="Fin.Variation.html#990" class="Function">εFin</a> <a id="1120" class="Symbol">(</a><a id="1121" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1126" href="Fin.Variation.html#1126" class="Bound">n</a><a id="1127" class="Symbol">)</a> <a id="1129" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="1137" class="Symbol">=</a> <a id="1139" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Fin-prime-is-equiv"></a><a id="1145" href="Fin.Variation.html#1145" class="Function">Fin-prime-is-equiv</a> <a id="1164" class="Symbol">:</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Fin.Variation.html#1167" class="Bound">n</a> <a id="1169" class="Symbol">:</a> <a id="1171" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="1196" href="Fin.Variation.html#1167" class="Bound">n</a><a id="1197" class="Symbol">)</a>
<a id="1199" href="Fin.Variation.html#1145" class="Function">Fin-prime-is-equiv</a> <a id="1218" href="Fin.Variation.html#1218" class="Bound">n</a> <a id="1220" class="Symbol">=</a> <a id="1222" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="1250" href="Fin.Variation.html#1218" class="Bound">n</a><a id="1251" class="Symbol">)</a>
                        <a id="1277" class="Symbol">(</a><a id="1278" href="Fin.Variation.html#467" class="Function">Fin-unprime</a> <a id="1290" href="Fin.Variation.html#1218" class="Bound">n</a> <a id="1292" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1294" href="Fin.Variation.html#990" class="Function">εFin</a> <a id="1299" href="Fin.Variation.html#1218" class="Bound">n</a> <a id="1301" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1303" href="Fin.Variation.html#812" class="Function">ηFin</a> <a id="1308" href="Fin.Variation.html#1218" class="Bound">n</a><a id="1309" class="Symbol">)</a>


<a id="≃-Fin"></a><a id="1313" href="Fin.Variation.html#1313" class="Function">≃-Fin</a> <a id="1319" class="Symbol">:</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Fin.Variation.html#1322" class="Bound">n</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1327" class="Symbol">)</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1335" href="Fin.Variation.html#1322" class="Bound">n</a> <a id="1337" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1339" href="Fin.Variation.html#302" class="Function">Fin&#39;</a> <a id="1344" href="Fin.Variation.html#1322" class="Bound">n</a>
<a id="1346" href="Fin.Variation.html#1313" class="Function">≃-Fin</a> <a id="1352" href="Fin.Variation.html#1352" class="Bound">n</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="1366" href="Fin.Variation.html#1352" class="Bound">n</a> <a id="1368" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1370" href="Fin.Variation.html#1145" class="Function">Fin-prime-is-equiv</a> <a id="1389" href="Fin.Variation.html#1352" class="Bound">n</a>

<a id="1392" class="Markup">\end{code}</a><a id="1402" class="Background">
</a></pre></body></html>

==> anc/html/MGS.Basic-UF.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.Basic-UF</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.Basic-UF.html" class="Module">MGS.Basic-UF</a> <a id="312" class="Keyword">where</a>

<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="MGS.MLTT.html" class="Module">MGS.MLTT</a> <a id="340" class="Keyword">public</a>

<a id="is-center"></a><a id="348" href="MGS.Basic-UF.html#348" class="Function">is-center</a> <a id="358" class="Symbol">:</a> <a id="360" class="Symbol">(</a><a id="361" href="MGS.Basic-UF.html#361" class="Bound">X</a> <a id="363" class="Symbol">:</a> <a id="365" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="367" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="369" class="Symbol">)</a> <a id="371" class="Symbol">→</a> <a id="373" href="MGS.Basic-UF.html#361" class="Bound">X</a> <a id="375" class="Symbol">→</a> <a id="377" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="379" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="381" href="MGS.Basic-UF.html#348" class="Function">is-center</a> <a id="391" href="MGS.Basic-UF.html#391" class="Bound">X</a> <a id="393" href="MGS.Basic-UF.html#393" class="Bound">c</a> <a id="395" class="Symbol">=</a> <a id="397" class="Symbol">(</a><a id="398" href="MGS.Basic-UF.html#398" class="Bound">x</a> <a id="400" class="Symbol">:</a> <a id="402" href="MGS.Basic-UF.html#391" class="Bound">X</a><a id="403" class="Symbol">)</a> <a id="405" class="Symbol">→</a> <a id="407" href="MGS.Basic-UF.html#393" class="Bound">c</a> <a id="409" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="411" href="MGS.Basic-UF.html#398" class="Bound">x</a>

<a id="is-singleton"></a><a id="414" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="427" class="Symbol">:</a> <a id="429" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="431" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="433" class="Symbol">→</a> <a id="435" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="437" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="439" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="452" href="MGS.Basic-UF.html#452" class="Bound">X</a> <a id="454" class="Symbol">=</a> <a id="456" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="458" href="MGS.Basic-UF.html#458" class="Bound">c</a> <a id="460" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="462" href="MGS.Basic-UF.html#452" class="Bound">X</a> <a id="464" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="466" href="MGS.Basic-UF.html#348" class="Function">is-center</a> <a id="476" href="MGS.Basic-UF.html#452" class="Bound">X</a> <a id="478" href="MGS.Basic-UF.html#458" class="Bound">c</a>

<a id="𝟙-is-singleton"></a><a id="481" href="MGS.Basic-UF.html#481" class="Function">𝟙-is-singleton</a> <a id="496" class="Symbol">:</a> <a id="498" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="511" href="MGS.MLTT.html#404" class="Function">𝟙</a>
<a id="513" href="MGS.Basic-UF.html#481" class="Function">𝟙-is-singleton</a> <a id="528" class="Symbol">=</a> <a id="530" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a> <a id="532" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="534" href="MGS.MLTT.html#426" class="Function">𝟙-induction</a> <a id="546" class="Symbol">(λ</a> <a id="549" href="MGS.Basic-UF.html#549" class="Bound">x</a> <a id="551" class="Symbol">→</a> <a id="553" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a> <a id="555" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="557" href="MGS.Basic-UF.html#549" class="Bound">x</a><a id="558" class="Symbol">)</a> <a id="560" class="Symbol">(</a><a id="561" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="566" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a><a id="567" class="Symbol">)</a>

<a id="center"></a><a id="570" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="577" class="Symbol">:</a> <a id="579" class="Symbol">(</a><a id="580" href="MGS.Basic-UF.html#580" class="Bound">X</a> <a id="582" class="Symbol">:</a> <a id="584" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="586" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="588" class="Symbol">)</a> <a id="590" class="Symbol">→</a> <a id="592" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="605" href="MGS.Basic-UF.html#580" class="Bound">X</a> <a id="607" class="Symbol">→</a> <a id="609" href="MGS.Basic-UF.html#580" class="Bound">X</a>
<a id="611" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="618" href="MGS.Basic-UF.html#618" class="Bound">X</a> <a id="620" class="Symbol">(</a><a id="621" href="MGS.Basic-UF.html#621" class="Bound">c</a> <a id="623" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="625" href="MGS.Basic-UF.html#625" class="Bound">φ</a><a id="626" class="Symbol">)</a> <a id="628" class="Symbol">=</a> <a id="630" href="MGS.Basic-UF.html#621" class="Bound">c</a>

<a id="centrality"></a><a id="633" href="MGS.Basic-UF.html#633" class="Function">centrality</a> <a id="644" class="Symbol">:</a> <a id="646" class="Symbol">(</a><a id="647" href="MGS.Basic-UF.html#647" class="Bound">X</a> <a id="649" class="Symbol">:</a> <a id="651" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="653" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="655" class="Symbol">)</a> <a id="657" class="Symbol">(</a><a id="658" href="MGS.Basic-UF.html#658" class="Bound">i</a> <a id="660" class="Symbol">:</a> <a id="662" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="675" href="MGS.Basic-UF.html#647" class="Bound">X</a><a id="676" class="Symbol">)</a> <a id="678" class="Symbol">(</a><a id="679" href="MGS.Basic-UF.html#679" class="Bound">x</a> <a id="681" class="Symbol">:</a> <a id="683" href="MGS.Basic-UF.html#647" class="Bound">X</a><a id="684" class="Symbol">)</a> <a id="686" class="Symbol">→</a> <a id="688" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="695" href="MGS.Basic-UF.html#647" class="Bound">X</a> <a id="697" href="MGS.Basic-UF.html#658" class="Bound">i</a> <a id="699" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="701" href="MGS.Basic-UF.html#679" class="Bound">x</a>
<a id="703" href="MGS.Basic-UF.html#633" class="Function">centrality</a> <a id="714" href="MGS.Basic-UF.html#714" class="Bound">X</a> <a id="716" class="Symbol">(</a><a id="717" href="MGS.Basic-UF.html#717" class="Bound">c</a> <a id="719" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="721" href="MGS.Basic-UF.html#721" class="Bound">φ</a><a id="722" class="Symbol">)</a> <a id="724" class="Symbol">=</a> <a id="726" href="MGS.Basic-UF.html#721" class="Bound">φ</a>

<a id="is-subsingleton"></a><a id="729" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="745" class="Symbol">:</a> <a id="747" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="749" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="751" class="Symbol">→</a> <a id="753" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="755" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="757" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="773" href="MGS.Basic-UF.html#773" class="Bound">X</a> <a id="775" class="Symbol">=</a> <a id="777" class="Symbol">(</a><a id="778" href="MGS.Basic-UF.html#778" class="Bound">x</a> <a id="780" href="MGS.Basic-UF.html#780" class="Bound">y</a> <a id="782" class="Symbol">:</a> <a id="784" href="MGS.Basic-UF.html#773" class="Bound">X</a><a id="785" class="Symbol">)</a> <a id="787" class="Symbol">→</a> <a id="789" href="MGS.Basic-UF.html#778" class="Bound">x</a> <a id="791" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="793" href="MGS.Basic-UF.html#780" class="Bound">y</a>

<a id="𝟘-is-subsingleton"></a><a id="796" href="MGS.Basic-UF.html#796" class="Function">𝟘-is-subsingleton</a> <a id="814" class="Symbol">:</a> <a id="816" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="832" href="MGS.MLTT.html#713" class="Function">𝟘</a>
<a id="834" href="MGS.Basic-UF.html#796" class="Function">𝟘-is-subsingleton</a> <a id="852" href="MGS.Basic-UF.html#852" class="Bound">x</a> <a id="854" href="MGS.Basic-UF.html#854" class="Bound">y</a> <a id="856" class="Symbol">=</a> <a id="858" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="861" class="Symbol">(</a><a id="862" href="MGS.Basic-UF.html#852" class="Bound">x</a> <a id="864" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="866" href="MGS.Basic-UF.html#854" class="Bound">y</a><a id="867" class="Symbol">)</a> <a id="869" href="MGS.Basic-UF.html#852" class="Bound">x</a>

<a id="singletons-are-subsingletons"></a><a id="872" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="901" class="Symbol">:</a> <a id="903" class="Symbol">(</a><a id="904" href="MGS.Basic-UF.html#904" class="Bound">X</a> <a id="906" class="Symbol">:</a> <a id="908" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="910" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="912" class="Symbol">)</a> <a id="914" class="Symbol">→</a> <a id="916" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="929" href="MGS.Basic-UF.html#904" class="Bound">X</a> <a id="931" class="Symbol">→</a> <a id="933" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="949" href="MGS.Basic-UF.html#904" class="Bound">X</a>
<a id="951" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="980" href="MGS.Basic-UF.html#980" class="Bound">X</a> <a id="982" class="Symbol">(</a><a id="983" href="MGS.Basic-UF.html#983" class="Bound">c</a> <a id="985" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="987" href="MGS.Basic-UF.html#987" class="Bound">φ</a><a id="988" class="Symbol">)</a> <a id="990" href="MGS.Basic-UF.html#990" class="Bound">x</a> <a id="992" href="MGS.Basic-UF.html#992" class="Bound">y</a> <a id="994" class="Symbol">=</a> <a id="996" href="MGS.Basic-UF.html#990" class="Bound">x</a> <a id="998" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1001" class="Symbol">(</a><a id="1002" href="MGS.Basic-UF.html#987" class="Bound">φ</a> <a id="1004" href="MGS.Basic-UF.html#990" class="Bound">x</a><a id="1005" class="Symbol">)</a><a id="1006" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="1009" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                                             <a id="1056" href="MGS.Basic-UF.html#983" class="Bound">c</a> <a id="1058" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1061" href="MGS.Basic-UF.html#987" class="Bound">φ</a> <a id="1063" href="MGS.Basic-UF.html#992" class="Bound">y</a> <a id="1065" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                                             <a id="1112" href="MGS.Basic-UF.html#992" class="Bound">y</a> <a id="1114" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

<a id="𝟙-is-subsingleton"></a><a id="1117" href="MGS.Basic-UF.html#1117" class="Function">𝟙-is-subsingleton</a> <a id="1135" class="Symbol">:</a> <a id="1137" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1153" href="MGS.MLTT.html#404" class="Function">𝟙</a>
<a id="1155" href="MGS.Basic-UF.html#1117" class="Function">𝟙-is-subsingleton</a> <a id="1173" class="Symbol">=</a> <a id="1175" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="1204" href="MGS.MLTT.html#404" class="Function">𝟙</a> <a id="1206" href="MGS.Basic-UF.html#481" class="Function">𝟙-is-singleton</a>

<a id="pointed-subsingletons-are-singletons"></a><a id="1222" href="MGS.Basic-UF.html#1222" class="Function">pointed-subsingletons-are-singletons</a> <a id="1259" class="Symbol">:</a> <a id="1261" class="Symbol">(</a><a id="1262" href="MGS.Basic-UF.html#1262" class="Bound">X</a> <a id="1264" class="Symbol">:</a> <a id="1266" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1268" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1270" class="Symbol">)</a>
                                     <a id="1309" class="Symbol">→</a> <a id="1311" href="MGS.Basic-UF.html#1262" class="Bound">X</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1331" href="MGS.Basic-UF.html#1262" class="Bound">X</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="1348" href="MGS.Basic-UF.html#1262" class="Bound">X</a>

<a id="1351" href="MGS.Basic-UF.html#1222" class="Function">pointed-subsingletons-are-singletons</a> <a id="1388" href="MGS.Basic-UF.html#1388" class="Bound">X</a> <a id="1390" href="MGS.Basic-UF.html#1390" class="Bound">x</a> <a id="1392" href="MGS.Basic-UF.html#1392" class="Bound">s</a> <a id="1394" class="Symbol">=</a> <a id="1396" class="Symbol">(</a><a id="1397" href="MGS.Basic-UF.html#1390" class="Bound">x</a> <a id="1399" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1401" href="MGS.Basic-UF.html#1392" class="Bound">s</a> <a id="1403" href="MGS.Basic-UF.html#1390" class="Bound">x</a><a id="1404" class="Symbol">)</a>

<a id="singleton-iff-pointed-and-subsingleton"></a><a id="1407" href="MGS.Basic-UF.html#1407" class="Function">singleton-iff-pointed-and-subsingleton</a> <a id="1446" class="Symbol">:</a> <a id="1448" class="Symbol">{</a><a id="1449" href="MGS.Basic-UF.html#1449" class="Bound">X</a> <a id="1451" class="Symbol">:</a> <a id="1453" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1455" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1457" class="Symbol">}</a>
                                       <a id="1498" class="Symbol">→</a> <a id="1500" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="1513" href="MGS.Basic-UF.html#1449" class="Bound">X</a> <a id="1515" href="MGS.MLTT.html#7102" class="Function Operator">↔</a> <a id="1517" class="Symbol">(</a><a id="1518" href="MGS.Basic-UF.html#1449" class="Bound">X</a> <a id="1520" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="1522" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1538" href="MGS.Basic-UF.html#1449" class="Bound">X</a><a id="1539" class="Symbol">)</a>

<a id="1542" href="MGS.Basic-UF.html#1407" class="Function">singleton-iff-pointed-and-subsingleton</a> <a id="1581" class="Symbol">{</a><a id="1582" href="MGS.Basic-UF.html#1582" class="Bound">𝓤</a><a id="1583" class="Symbol">}</a> <a id="1585" class="Symbol">{</a><a id="1586" href="MGS.Basic-UF.html#1586" class="Bound">X</a><a id="1587" class="Symbol">}</a> <a id="1589" class="Symbol">=</a> <a id="1591" class="Symbol">(</a><a id="1592" href="MGS.Basic-UF.html#1608" class="Function">a</a> <a id="1594" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1596" href="MGS.Basic-UF.html#1708" class="Function">b</a><a id="1597" class="Symbol">)</a>
 <a id="1600" class="Keyword">where</a>
  <a id="1608" href="MGS.Basic-UF.html#1608" class="Function">a</a> <a id="1610" class="Symbol">:</a> <a id="1612" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="1625" href="MGS.Basic-UF.html#1586" class="Bound">X</a> <a id="1627" class="Symbol">→</a> <a id="1629" href="MGS.Basic-UF.html#1586" class="Bound">X</a> <a id="1631" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="1633" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1649" href="MGS.Basic-UF.html#1586" class="Bound">X</a>
  <a id="1653" href="MGS.Basic-UF.html#1608" class="Function">a</a> <a id="1655" href="MGS.Basic-UF.html#1655" class="Bound">s</a> <a id="1657" class="Symbol">=</a> <a id="1659" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="1666" href="MGS.Basic-UF.html#1586" class="Bound">X</a> <a id="1668" href="MGS.Basic-UF.html#1655" class="Bound">s</a> <a id="1670" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1672" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="1701" href="MGS.Basic-UF.html#1586" class="Bound">X</a> <a id="1703" href="MGS.Basic-UF.html#1655" class="Bound">s</a>

  <a id="1708" href="MGS.Basic-UF.html#1708" class="Function">b</a> <a id="1710" class="Symbol">:</a> <a id="1712" href="MGS.Basic-UF.html#1586" class="Bound">X</a> <a id="1714" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="1716" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1732" href="MGS.Basic-UF.html#1586" class="Bound">X</a> <a id="1734" class="Symbol">→</a> <a id="1736" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="1749" href="MGS.Basic-UF.html#1586" class="Bound">X</a>
  <a id="1753" href="MGS.Basic-UF.html#1708" class="Function">b</a> <a id="1755" class="Symbol">(</a><a id="1756" href="MGS.Basic-UF.html#1756" class="Bound">x</a> <a id="1758" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1760" href="MGS.Basic-UF.html#1760" class="Bound">t</a><a id="1761" class="Symbol">)</a> <a id="1763" class="Symbol">=</a> <a id="1765" href="MGS.Basic-UF.html#1222" class="Function">pointed-subsingletons-are-singletons</a> <a id="1802" href="MGS.Basic-UF.html#1586" class="Bound">X</a> <a id="1804" href="MGS.Basic-UF.html#1756" class="Bound">x</a> <a id="1806" href="MGS.Basic-UF.html#1760" class="Bound">t</a>

<a id="is-prop"></a><a id="1809" href="MGS.Basic-UF.html#1809" class="Function">is-prop</a> <a id="is-truth-value"></a><a id="1817" href="MGS.Basic-UF.html#1817" class="Function">is-truth-value</a> <a id="1832" class="Symbol">:</a> <a id="1834" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1836" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1838" class="Symbol">→</a> <a id="1840" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1842" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1844" href="MGS.Basic-UF.html#1809" class="Function">is-prop</a>        <a id="1859" class="Symbol">=</a> <a id="1861" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a>
<a id="1877" href="MGS.Basic-UF.html#1817" class="Function">is-truth-value</a> <a id="1892" class="Symbol">=</a> <a id="1894" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a>

<a id="is-set"></a><a id="1911" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="1918" class="Symbol">:</a> <a id="1920" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1922" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1924" class="Symbol">→</a> <a id="1926" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1928" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1930" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="1937" href="MGS.Basic-UF.html#1937" class="Bound">X</a> <a id="1939" class="Symbol">=</a> <a id="1941" class="Symbol">(</a><a id="1942" href="MGS.Basic-UF.html#1942" class="Bound">x</a> <a id="1944" href="MGS.Basic-UF.html#1944" class="Bound">y</a> <a id="1946" class="Symbol">:</a> <a id="1948" href="MGS.Basic-UF.html#1937" class="Bound">X</a><a id="1949" class="Symbol">)</a> <a id="1951" class="Symbol">→</a> <a id="1953" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1969" class="Symbol">(</a><a id="1970" href="MGS.Basic-UF.html#1942" class="Bound">x</a> <a id="1972" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1974" href="MGS.Basic-UF.html#1944" class="Bound">y</a><a id="1975" class="Symbol">)</a>

<a id="EM"></a><a id="1978" href="MGS.Basic-UF.html#1978" class="Function">EM</a> <a id="EM&#39;"></a><a id="1981" href="MGS.Basic-UF.html#1981" class="Function">EM&#39;</a> <a id="1985" class="Symbol">:</a> <a id="1987" class="Symbol">∀</a> <a id="1989" href="MGS.Basic-UF.html#1989" class="Bound">𝓤</a> <a id="1991" class="Symbol">→</a> <a id="1993" href="MGS.Basic-UF.html#1989" class="Bound">𝓤</a> <a id="1995" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1997" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1999" href="MGS.Basic-UF.html#1978" class="Function">EM</a>  <a id="2003" href="MGS.Basic-UF.html#2003" class="Bound">𝓤</a> <a id="2005" class="Symbol">=</a> <a id="2007" class="Symbol">(</a><a id="2008" href="MGS.Basic-UF.html#2008" class="Bound">X</a> <a id="2010" class="Symbol">:</a> <a id="2012" href="MGS.Basic-UF.html#2003" class="Bound">𝓤</a> <a id="2014" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2016" class="Symbol">)</a> <a id="2018" class="Symbol">→</a> <a id="2020" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="2036" href="MGS.Basic-UF.html#2008" class="Bound">X</a> <a id="2038" class="Symbol">→</a> <a id="2040" href="MGS.Basic-UF.html#2008" class="Bound">X</a> <a id="2042" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="2044" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="2046" href="MGS.Basic-UF.html#2008" class="Bound">X</a>
<a id="2048" href="MGS.Basic-UF.html#1981" class="Function">EM&#39;</a> <a id="2052" href="MGS.Basic-UF.html#2052" class="Bound">𝓤</a> <a id="2054" class="Symbol">=</a> <a id="2056" class="Symbol">(</a><a id="2057" href="MGS.Basic-UF.html#2057" class="Bound">X</a> <a id="2059" class="Symbol">:</a> <a id="2061" href="MGS.Basic-UF.html#2052" class="Bound">𝓤</a> <a id="2063" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2065" class="Symbol">)</a> <a id="2067" class="Symbol">→</a> <a id="2069" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="2085" href="MGS.Basic-UF.html#2057" class="Bound">X</a> <a id="2087" class="Symbol">→</a> <a id="2089" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="2102" href="MGS.Basic-UF.html#2057" class="Bound">X</a> <a id="2104" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="2106" href="MGS.MLTT.html#916" class="Function">is-empty</a> <a id="2115" href="MGS.Basic-UF.html#2057" class="Bound">X</a>

<a id="EM-gives-EM&#39;"></a><a id="2118" href="MGS.Basic-UF.html#2118" class="Function">EM-gives-EM&#39;</a> <a id="2131" class="Symbol">:</a> <a id="2133" href="MGS.Basic-UF.html#1978" class="Function">EM</a> <a id="2136" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2138" class="Symbol">→</a> <a id="2140" href="MGS.Basic-UF.html#1981" class="Function">EM&#39;</a> <a id="2144" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="2146" href="MGS.Basic-UF.html#2118" class="Function">EM-gives-EM&#39;</a> <a id="2159" href="MGS.Basic-UF.html#2159" class="Bound">em</a> <a id="2162" href="MGS.Basic-UF.html#2162" class="Bound">X</a> <a id="2164" href="MGS.Basic-UF.html#2164" class="Bound">s</a> <a id="2166" class="Symbol">=</a> <a id="2168" href="MGS.Basic-UF.html#2188" class="Function">γ</a> <a id="2170" class="Symbol">(</a><a id="2171" href="MGS.Basic-UF.html#2159" class="Bound">em</a> <a id="2174" href="MGS.Basic-UF.html#2162" class="Bound">X</a> <a id="2176" href="MGS.Basic-UF.html#2164" class="Bound">s</a><a id="2177" class="Symbol">)</a>
 <a id="2180" class="Keyword">where</a>
  <a id="2188" href="MGS.Basic-UF.html#2188" class="Function">γ</a> <a id="2190" class="Symbol">:</a> <a id="2192" href="MGS.Basic-UF.html#2162" class="Bound">X</a> <a id="2194" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="2196" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="2198" href="MGS.Basic-UF.html#2162" class="Bound">X</a> <a id="2200" class="Symbol">→</a> <a id="2202" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="2215" href="MGS.Basic-UF.html#2162" class="Bound">X</a> <a id="2217" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="2219" href="MGS.MLTT.html#916" class="Function">is-empty</a> <a id="2228" href="MGS.Basic-UF.html#2162" class="Bound">X</a>
  <a id="2232" href="MGS.Basic-UF.html#2188" class="Function">γ</a> <a id="2234" class="Symbol">(</a><a id="2235" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2239" href="MGS.Basic-UF.html#2239" class="Bound">x</a><a id="2240" class="Symbol">)</a> <a id="2242" class="Symbol">=</a> <a id="2244" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2248" class="Symbol">(</a><a id="2249" href="MGS.Basic-UF.html#1222" class="Function">pointed-subsingletons-are-singletons</a> <a id="2286" href="MGS.Basic-UF.html#2162" class="Bound">X</a> <a id="2288" href="MGS.Basic-UF.html#2239" class="Bound">x</a> <a id="2290" href="MGS.Basic-UF.html#2164" class="Bound">s</a><a id="2291" class="Symbol">)</a>
  <a id="2295" href="MGS.Basic-UF.html#2188" class="Function">γ</a> <a id="2297" class="Symbol">(</a><a id="2298" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2302" href="MGS.Basic-UF.html#2302" class="Bound">x</a><a id="2303" class="Symbol">)</a> <a id="2305" class="Symbol">=</a> <a id="2307" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2311" href="MGS.Basic-UF.html#2302" class="Bound">x</a>

<a id="EM&#39;-gives-EM"></a><a id="2314" href="MGS.Basic-UF.html#2314" class="Function">EM&#39;-gives-EM</a> <a id="2327" class="Symbol">:</a> <a id="2329" href="MGS.Basic-UF.html#1981" class="Function">EM&#39;</a> <a id="2333" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2335" class="Symbol">→</a> <a id="2337" href="MGS.Basic-UF.html#1978" class="Function">EM</a> <a id="2340" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="2342" href="MGS.Basic-UF.html#2314" class="Function">EM&#39;-gives-EM</a> <a id="2355" href="MGS.Basic-UF.html#2355" class="Bound">em&#39;</a> <a id="2359" href="MGS.Basic-UF.html#2359" class="Bound">X</a> <a id="2361" href="MGS.Basic-UF.html#2361" class="Bound">s</a> <a id="2363" class="Symbol">=</a> <a id="2365" href="MGS.Basic-UF.html#2386" class="Function">γ</a> <a id="2367" class="Symbol">(</a><a id="2368" href="MGS.Basic-UF.html#2355" class="Bound">em&#39;</a> <a id="2372" href="MGS.Basic-UF.html#2359" class="Bound">X</a> <a id="2374" href="MGS.Basic-UF.html#2361" class="Bound">s</a><a id="2375" class="Symbol">)</a>
 <a id="2378" class="Keyword">where</a>
  <a id="2386" href="MGS.Basic-UF.html#2386" class="Function">γ</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="2403" href="MGS.Basic-UF.html#2359" class="Bound">X</a> <a id="2405" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="2407" href="MGS.MLTT.html#916" class="Function">is-empty</a> <a id="2416" href="MGS.Basic-UF.html#2359" class="Bound">X</a> <a id="2418" class="Symbol">→</a> <a id="2420" href="MGS.Basic-UF.html#2359" class="Bound">X</a> <a id="2422" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="2424" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="2426" href="MGS.Basic-UF.html#2359" class="Bound">X</a>
  <a id="2430" href="MGS.Basic-UF.html#2386" class="Function">γ</a> <a id="2432" class="Symbol">(</a><a id="2433" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2437" href="MGS.Basic-UF.html#2437" class="Bound">i</a><a id="2438" class="Symbol">)</a> <a id="2440" class="Symbol">=</a> <a id="2442" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2446" class="Symbol">(</a><a id="2447" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="2454" href="MGS.Basic-UF.html#2359" class="Bound">X</a> <a id="2456" href="MGS.Basic-UF.html#2437" class="Bound">i</a><a id="2457" class="Symbol">)</a>
  <a id="2461" href="MGS.Basic-UF.html#2386" class="Function">γ</a> <a id="2463" class="Symbol">(</a><a id="2464" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2468" href="MGS.Basic-UF.html#2468" class="Bound">x</a><a id="2469" class="Symbol">)</a> <a id="2471" class="Symbol">=</a> <a id="2473" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2477" href="MGS.Basic-UF.html#2468" class="Bound">x</a>

<a id="no-unicorns"></a><a id="2480" href="MGS.Basic-UF.html#2480" class="Function">no-unicorns</a> <a id="2492" class="Symbol">:</a> <a id="2494" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="2496" class="Symbol">(</a><a id="2497" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="2499" href="MGS.Basic-UF.html#2499" class="Bound">X</a> <a id="2501" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="2503" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2505" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2507" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2509" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="2525" href="MGS.Basic-UF.html#2499" class="Bound">X</a> <a id="2527" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="2529" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="2531" class="Symbol">(</a><a id="2532" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="2545" href="MGS.Basic-UF.html#2499" class="Bound">X</a><a id="2546" class="Symbol">)</a> <a id="2548" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="2550" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="2552" class="Symbol">(</a><a id="2553" href="MGS.MLTT.html#916" class="Function">is-empty</a> <a id="2562" href="MGS.Basic-UF.html#2499" class="Bound">X</a><a id="2563" class="Symbol">))</a>
<a id="2566" href="MGS.Basic-UF.html#2480" class="Function">no-unicorns</a> <a id="2578" class="Symbol">(</a><a id="2579" href="MGS.Basic-UF.html#2579" class="Bound">X</a> <a id="2581" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2583" href="MGS.Basic-UF.html#2583" class="Bound">i</a> <a id="2585" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2587" href="MGS.Basic-UF.html#2587" class="Bound">f</a> <a id="2589" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2591" href="MGS.Basic-UF.html#2591" class="Bound">g</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Symbol">=</a> <a id="2596" href="MGS.Basic-UF.html#2680" class="Function">c</a>
 <a id="2599" class="Keyword">where</a>
  <a id="2607" href="MGS.Basic-UF.html#2607" class="Function">e</a> <a id="2609" class="Symbol">:</a> <a id="2611" href="MGS.MLTT.html#916" class="Function">is-empty</a> <a id="2620" href="MGS.Basic-UF.html#2579" class="Bound">X</a>
  <a id="2624" href="MGS.Basic-UF.html#2607" class="Function">e</a> <a id="2626" href="MGS.Basic-UF.html#2626" class="Bound">x</a> <a id="2628" class="Symbol">=</a> <a id="2630" href="MGS.Basic-UF.html#2587" class="Bound">f</a> <a id="2632" class="Symbol">(</a><a id="2633" href="MGS.Basic-UF.html#1222" class="Function">pointed-subsingletons-are-singletons</a> <a id="2670" href="MGS.Basic-UF.html#2579" class="Bound">X</a> <a id="2672" href="MGS.Basic-UF.html#2626" class="Bound">x</a> <a id="2674" href="MGS.Basic-UF.html#2583" class="Bound">i</a><a id="2675" class="Symbol">)</a>

  <a id="2680" href="MGS.Basic-UF.html#2680" class="Function">c</a> <a id="2682" class="Symbol">:</a> <a id="2684" href="MGS.MLTT.html#713" class="Function">𝟘</a>
  <a id="2688" href="MGS.Basic-UF.html#2680" class="Function">c</a> <a id="2690" class="Symbol">=</a> <a id="2692" href="MGS.Basic-UF.html#2591" class="Bound">g</a> <a id="2694" href="MGS.Basic-UF.html#2607" class="Function">e</a>

<a id="2697" class="Keyword">module</a> <a id="magmas"></a><a id="2704" href="MGS.Basic-UF.html#2704" class="Module">magmas</a> <a id="2711" class="Keyword">where</a>

 <a id="magmas.Magma"></a><a id="2719" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="2725" class="Symbol">:</a> <a id="2727" class="Symbol">(</a><a id="2728" href="MGS.Basic-UF.html#2728" class="Bound">𝓤</a> <a id="2730" class="Symbol">:</a> <a id="2732" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2740" class="Symbol">)</a> <a id="2742" class="Symbol">→</a> <a id="2744" href="MGS.Basic-UF.html#2728" class="Bound">𝓤</a> <a id="2746" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2748" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2751" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="2757" href="MGS.Basic-UF.html#2757" class="Bound">𝓤</a> <a id="2759" class="Symbol">=</a> <a id="2761" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="2763" href="MGS.Basic-UF.html#2763" class="Bound">X</a> <a id="2765" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="2767" href="MGS.Basic-UF.html#2757" class="Bound">𝓤</a> <a id="2769" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2771" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2773" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="2780" href="MGS.Basic-UF.html#2763" class="Bound">X</a> <a id="2782" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="2784" class="Symbol">(</a><a id="2785" href="MGS.Basic-UF.html#2763" class="Bound">X</a> <a id="2787" class="Symbol">→</a> <a id="2789" href="MGS.Basic-UF.html#2763" class="Bound">X</a> <a id="2791" class="Symbol">→</a> <a id="2793" href="MGS.Basic-UF.html#2763" class="Bound">X</a><a id="2794" class="Symbol">)</a>

 <a id="magmas.⟨_⟩"></a><a id="2798" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨_⟩</a> <a id="2802" class="Symbol">:</a> <a id="2804" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="2810" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2812" class="Symbol">→</a> <a id="2814" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2816" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2819" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="2821" href="MGS.Basic-UF.html#2821" class="Bound">X</a> <a id="2823" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2825" href="MGS.Basic-UF.html#2825" class="Bound">i</a> <a id="2827" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2829" href="MGS.Basic-UF.html#2829" class="Bound Operator">_·_</a> <a id="2833" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a> <a id="2835" class="Symbol">=</a> <a id="2837" href="MGS.Basic-UF.html#2821" class="Bound">X</a>

 <a id="magmas.magma-is-set"></a><a id="2841" href="MGS.Basic-UF.html#2841" class="Function">magma-is-set</a> <a id="2854" class="Symbol">:</a> <a id="2856" class="Symbol">(</a><a id="2857" href="MGS.Basic-UF.html#2857" class="Bound">M</a> <a id="2859" class="Symbol">:</a> <a id="2861" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="2867" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2868" class="Symbol">)</a> <a id="2870" class="Symbol">→</a> <a id="2872" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="2879" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="2881" href="MGS.Basic-UF.html#2857" class="Bound">M</a> <a id="2883" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a>
 <a id="2886" href="MGS.Basic-UF.html#2841" class="Function">magma-is-set</a> <a id="2899" class="Symbol">(</a><a id="2900" href="MGS.Basic-UF.html#2900" class="Bound">X</a> <a id="2902" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2904" href="MGS.Basic-UF.html#2904" class="Bound">i</a> <a id="2906" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2908" href="MGS.Basic-UF.html#2908" class="Bound Operator">_·_</a><a id="2911" class="Symbol">)</a> <a id="2913" class="Symbol">=</a> <a id="2915" href="MGS.Basic-UF.html#2904" class="Bound">i</a>

 <a id="magmas.magma-operation"></a><a id="2919" href="MGS.Basic-UF.html#2919" class="Function">magma-operation</a> <a id="2935" class="Symbol">:</a> <a id="2937" class="Symbol">(</a><a id="2938" href="MGS.Basic-UF.html#2938" class="Bound">M</a> <a id="2940" class="Symbol">:</a> <a id="2942" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="2948" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">→</a> <a id="2953" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="2955" href="MGS.Basic-UF.html#2938" class="Bound">M</a> <a id="2957" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a> <a id="2959" class="Symbol">→</a> <a id="2961" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="2963" href="MGS.Basic-UF.html#2938" class="Bound">M</a> <a id="2965" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a> <a id="2967" class="Symbol">→</a> <a id="2969" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="2971" href="MGS.Basic-UF.html#2938" class="Bound">M</a> <a id="2973" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a>
 <a id="2976" href="MGS.Basic-UF.html#2919" class="Function">magma-operation</a> <a id="2992" class="Symbol">(</a><a id="2993" href="MGS.Basic-UF.html#2993" class="Bound">X</a> <a id="2995" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2997" href="MGS.Basic-UF.html#2997" class="Bound">i</a> <a id="2999" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3001" href="MGS.Basic-UF.html#3001" class="Bound Operator">_·_</a><a id="3004" class="Symbol">)</a> <a id="3006" class="Symbol">=</a> <a id="3008" href="MGS.Basic-UF.html#3001" class="Bound Operator">_·_</a>

 <a id="3014" class="Keyword">syntax</a> <a id="3021" href="MGS.Basic-UF.html#2919" class="Function">magma-operation</a> <a id="3037" class="Bound">M</a> <a id="3039" class="Bound">x</a> <a id="3041" class="Bound">y</a> <a id="3043" class="Symbol">=</a> <a id="3045" class="Bound">x</a> <a id="3047" class="Function">·⟨</a> <a id="3050" class="Bound">M</a> <a id="3052" class="Function">⟩</a> <a id="3054" class="Bound">y</a>

 <a id="magmas.is-magma-hom"></a><a id="3058" href="MGS.Basic-UF.html#3058" class="Function">is-magma-hom</a> <a id="3071" class="Symbol">:</a> <a id="3073" class="Symbol">(</a><a id="3074" href="MGS.Basic-UF.html#3074" class="Bound">M</a> <a id="3076" href="MGS.Basic-UF.html#3076" class="Bound">N</a> <a id="3078" class="Symbol">:</a> <a id="3080" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="3086" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3087" class="Symbol">)</a> <a id="3089" class="Symbol">→</a> <a id="3091" class="Symbol">(</a><a id="3092" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3094" href="MGS.Basic-UF.html#3074" class="Bound">M</a> <a id="3096" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a> <a id="3098" class="Symbol">→</a> <a id="3100" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3102" href="MGS.Basic-UF.html#3076" class="Bound">N</a> <a id="3104" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a><a id="3105" class="Symbol">)</a> <a id="3107" class="Symbol">→</a> <a id="3109" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3111" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="3114" href="MGS.Basic-UF.html#3058" class="Function">is-magma-hom</a> <a id="3127" href="MGS.Basic-UF.html#3127" class="Bound">M</a> <a id="3129" href="MGS.Basic-UF.html#3129" class="Bound">N</a> <a id="3131" href="MGS.Basic-UF.html#3131" class="Bound">f</a> <a id="3133" class="Symbol">=</a> <a id="3135" class="Symbol">(</a><a id="3136" href="MGS.Basic-UF.html#3136" class="Bound">x</a> <a id="3138" href="MGS.Basic-UF.html#3138" class="Bound">y</a> <a id="3140" class="Symbol">:</a> <a id="3142" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3144" href="MGS.Basic-UF.html#3127" class="Bound">M</a> <a id="3146" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a><a id="3147" class="Symbol">)</a> <a id="3149" class="Symbol">→</a> <a id="3151" href="MGS.Basic-UF.html#3131" class="Bound">f</a> <a id="3153" class="Symbol">(</a><a id="3154" href="MGS.Basic-UF.html#3136" class="Bound">x</a> <a id="3156" href="MGS.Basic-UF.html#2919" class="Function">·⟨</a> <a id="3159" href="MGS.Basic-UF.html#3127" class="Bound">M</a> <a id="3161" href="MGS.Basic-UF.html#2919" class="Function">⟩</a> <a id="3163" href="MGS.Basic-UF.html#3138" class="Bound">y</a><a id="3164" class="Symbol">)</a> <a id="3166" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3168" href="MGS.Basic-UF.html#3131" class="Bound">f</a> <a id="3170" href="MGS.Basic-UF.html#3136" class="Bound">x</a> <a id="3172" href="MGS.Basic-UF.html#2919" class="Function">·⟨</a> <a id="3175" href="MGS.Basic-UF.html#3129" class="Bound">N</a> <a id="3177" href="MGS.Basic-UF.html#2919" class="Function">⟩</a> <a id="3179" href="MGS.Basic-UF.html#3131" class="Bound">f</a> <a id="3181" href="MGS.Basic-UF.html#3138" class="Bound">y</a>

 <a id="magmas.id-is-magma-hom"></a><a id="3185" href="MGS.Basic-UF.html#3185" class="Function">id-is-magma-hom</a> <a id="3201" class="Symbol">:</a> <a id="3203" class="Symbol">(</a><a id="3204" href="MGS.Basic-UF.html#3204" class="Bound">M</a> <a id="3206" class="Symbol">:</a> <a id="3208" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="3214" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3215" class="Symbol">)</a> <a id="3217" class="Symbol">→</a> <a id="3219" href="MGS.Basic-UF.html#3058" class="Function">is-magma-hom</a> <a id="3232" href="MGS.Basic-UF.html#3204" class="Bound">M</a> <a id="3234" href="MGS.Basic-UF.html#3204" class="Bound">M</a> <a id="3236" class="Symbol">(</a><a id="3237" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="3240" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3242" href="MGS.Basic-UF.html#3204" class="Bound">M</a> <a id="3244" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a><a id="3245" class="Symbol">)</a>
 <a id="3248" href="MGS.Basic-UF.html#3185" class="Function">id-is-magma-hom</a> <a id="3264" href="MGS.Basic-UF.html#3264" class="Bound">M</a> <a id="3266" class="Symbol">=</a> <a id="3268" class="Symbol">λ</a> <a id="3270" class="Symbol">(</a><a id="3271" href="MGS.Basic-UF.html#3271" class="Bound">x</a> <a id="3273" href="MGS.Basic-UF.html#3273" class="Bound">y</a> <a id="3275" class="Symbol">:</a> <a id="3277" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3279" href="MGS.Basic-UF.html#3264" class="Bound">M</a> <a id="3281" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a><a id="3282" class="Symbol">)</a> <a id="3284" class="Symbol">→</a> <a id="3286" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="3291" class="Symbol">(</a><a id="3292" href="MGS.Basic-UF.html#3271" class="Bound">x</a> <a id="3294" href="MGS.Basic-UF.html#2919" class="Function">·⟨</a> <a id="3297" href="MGS.Basic-UF.html#3264" class="Bound">M</a> <a id="3299" href="MGS.Basic-UF.html#2919" class="Function">⟩</a> <a id="3301" href="MGS.Basic-UF.html#3273" class="Bound">y</a><a id="3302" class="Symbol">)</a>

 <a id="magmas.is-magma-iso"></a><a id="3306" href="MGS.Basic-UF.html#3306" class="Function">is-magma-iso</a> <a id="3319" class="Symbol">:</a> <a id="3321" class="Symbol">(</a><a id="3322" href="MGS.Basic-UF.html#3322" class="Bound">M</a> <a id="3324" href="MGS.Basic-UF.html#3324" class="Bound">N</a> <a id="3326" class="Symbol">:</a> <a id="3328" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="3334" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3335" class="Symbol">)</a> <a id="3337" class="Symbol">→</a> <a id="3339" class="Symbol">(</a><a id="3340" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3342" href="MGS.Basic-UF.html#3322" class="Bound">M</a> <a id="3344" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3350" href="MGS.Basic-UF.html#3324" class="Bound">N</a> <a id="3352" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a><a id="3353" class="Symbol">)</a> <a id="3355" class="Symbol">→</a> <a id="3357" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3359" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="3362" href="MGS.Basic-UF.html#3306" class="Function">is-magma-iso</a> <a id="3375" href="MGS.Basic-UF.html#3375" class="Bound">M</a> <a id="3377" href="MGS.Basic-UF.html#3377" class="Bound">N</a> <a id="3379" href="MGS.Basic-UF.html#3379" class="Bound">f</a> <a id="3381" class="Symbol">=</a> <a id="3383" href="MGS.Basic-UF.html#3058" class="Function">is-magma-hom</a> <a id="3396" href="MGS.Basic-UF.html#3375" class="Bound">M</a> <a id="3398" href="MGS.Basic-UF.html#3377" class="Bound">N</a> <a id="3400" href="MGS.Basic-UF.html#3379" class="Bound">f</a>
                    <a id="3422" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="3424" class="Symbol">(</a><a id="3425" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="3427" href="MGS.Basic-UF.html#3427" class="Bound">g</a> <a id="3429" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="3431" class="Symbol">(</a><a id="3432" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3434" href="MGS.Basic-UF.html#3377" class="Bound">N</a> <a id="3436" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a> <a id="3438" class="Symbol">→</a> <a id="3440" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3442" href="MGS.Basic-UF.html#3375" class="Bound">M</a> <a id="3444" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a><a id="3445" class="Symbol">)</a><a id="3446" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="3448" href="MGS.Basic-UF.html#3058" class="Function">is-magma-hom</a> <a id="3461" href="MGS.Basic-UF.html#3377" class="Bound">N</a> <a id="3463" href="MGS.Basic-UF.html#3375" class="Bound">M</a> <a id="3465" href="MGS.Basic-UF.html#3427" class="Bound">g</a>
                                            <a id="3511" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="3513" class="Symbol">(</a><a id="3514" href="MGS.Basic-UF.html#3427" class="Bound">g</a> <a id="3516" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="3518" href="MGS.Basic-UF.html#3379" class="Bound">f</a> <a id="3520" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="3522" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="3525" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3527" href="MGS.Basic-UF.html#3375" class="Bound">M</a> <a id="3529" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a><a id="3530" class="Symbol">)</a>
                                            <a id="3576" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="3578" class="Symbol">(</a><a id="3579" href="MGS.Basic-UF.html#3379" class="Bound">f</a> <a id="3581" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="3583" href="MGS.Basic-UF.html#3427" class="Bound">g</a> <a id="3585" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="3587" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="3590" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3592" href="MGS.Basic-UF.html#3377" class="Bound">N</a> <a id="3594" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a><a id="3595" class="Symbol">))</a>

 <a id="magmas.id-is-magma-iso"></a><a id="3600" href="MGS.Basic-UF.html#3600" class="Function">id-is-magma-iso</a> <a id="3616" class="Symbol">:</a> <a id="3618" class="Symbol">(</a><a id="3619" href="MGS.Basic-UF.html#3619" class="Bound">M</a> <a id="3621" class="Symbol">:</a> <a id="3623" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="3629" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3630" class="Symbol">)</a> <a id="3632" class="Symbol">→</a> <a id="3634" href="MGS.Basic-UF.html#3306" class="Function">is-magma-iso</a> <a id="3647" href="MGS.Basic-UF.html#3619" class="Bound">M</a> <a id="3649" href="MGS.Basic-UF.html#3619" class="Bound">M</a> <a id="3651" class="Symbol">(</a><a id="3652" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="3655" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3657" href="MGS.Basic-UF.html#3619" class="Bound">M</a> <a id="3659" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a><a id="3660" class="Symbol">)</a>
 <a id="3663" href="MGS.Basic-UF.html#3600" class="Function">id-is-magma-iso</a> <a id="3679" href="MGS.Basic-UF.html#3679" class="Bound">M</a> <a id="3681" class="Symbol">=</a> <a id="3683" href="MGS.Basic-UF.html#3185" class="Function">id-is-magma-hom</a> <a id="3699" href="MGS.Basic-UF.html#3679" class="Bound">M</a> <a id="3701" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                     <a id="3724" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="3727" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3729" href="MGS.Basic-UF.html#3679" class="Bound">M</a> <a id="3731" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a> <a id="3733" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                     <a id="3756" href="MGS.Basic-UF.html#3185" class="Function">id-is-magma-hom</a> <a id="3772" href="MGS.Basic-UF.html#3679" class="Bound">M</a> <a id="3774" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                     <a id="3797" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="3802" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                     <a id="3825" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a>

 <a id="magmas.Id→iso"></a><a id="3832" href="MGS.Basic-UF.html#3832" class="Function">Id→iso</a> <a id="3839" class="Symbol">:</a> <a id="3841" class="Symbol">{</a><a id="3842" href="MGS.Basic-UF.html#3842" class="Bound">M</a> <a id="3844" href="MGS.Basic-UF.html#3844" class="Bound">N</a> <a id="3846" class="Symbol">:</a> <a id="3848" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="3854" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3855" class="Symbol">}</a> <a id="3857" class="Symbol">→</a> <a id="3859" href="MGS.Basic-UF.html#3842" class="Bound">M</a> <a id="3861" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3863" href="MGS.Basic-UF.html#3844" class="Bound">N</a> <a id="3865" class="Symbol">→</a> <a id="3867" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3869" href="MGS.Basic-UF.html#3842" class="Bound">M</a> <a id="3871" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a> <a id="3873" class="Symbol">→</a> <a id="3875" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="3877" href="MGS.Basic-UF.html#3844" class="Bound">N</a> <a id="3879" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a>
 <a id="3882" href="MGS.Basic-UF.html#3832" class="Function">Id→iso</a> <a id="3889" href="MGS.Basic-UF.html#3889" class="Bound">p</a> <a id="3891" class="Symbol">=</a> <a id="3893" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="3903" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨_⟩</a> <a id="3907" href="MGS.Basic-UF.html#3889" class="Bound">p</a>

 <a id="magmas.Id→iso-is-iso"></a><a id="3911" href="MGS.Basic-UF.html#3911" class="Function">Id→iso-is-iso</a> <a id="3925" class="Symbol">:</a> <a id="3927" class="Symbol">{</a><a id="3928" href="MGS.Basic-UF.html#3928" class="Bound">M</a> <a id="3930" href="MGS.Basic-UF.html#3930" class="Bound">N</a> <a id="3932" class="Symbol">:</a> <a id="3934" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="3940" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3941" class="Symbol">}</a> <a id="3943" class="Symbol">(</a><a id="3944" href="MGS.Basic-UF.html#3944" class="Bound">p</a> <a id="3946" class="Symbol">:</a> <a id="3948" href="MGS.Basic-UF.html#3928" class="Bound">M</a> <a id="3950" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3952" href="MGS.Basic-UF.html#3930" class="Bound">N</a><a id="3953" class="Symbol">)</a> <a id="3955" class="Symbol">→</a> <a id="3957" href="MGS.Basic-UF.html#3306" class="Function">is-magma-iso</a> <a id="3970" href="MGS.Basic-UF.html#3928" class="Bound">M</a> <a id="3972" href="MGS.Basic-UF.html#3930" class="Bound">N</a> <a id="3974" class="Symbol">(</a><a id="3975" href="MGS.Basic-UF.html#3832" class="Function">Id→iso</a> <a id="3982" href="MGS.Basic-UF.html#3944" class="Bound">p</a><a id="3983" class="Symbol">)</a>
 <a id="3986" href="MGS.Basic-UF.html#3911" class="Function">Id→iso-is-iso</a> <a id="4000" class="Symbol">(</a><a id="4001" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4006" href="MGS.Basic-UF.html#4006" class="Bound">M</a><a id="4007" class="Symbol">)</a> <a id="4009" class="Symbol">=</a> <a id="4011" href="MGS.Basic-UF.html#3600" class="Function">id-is-magma-iso</a> <a id="4027" href="MGS.Basic-UF.html#4006" class="Bound">M</a>

 <a id="magmas._≅ₘ_"></a><a id="4031" href="MGS.Basic-UF.html#4031" class="Function Operator">_≅ₘ_</a> <a id="4036" class="Symbol">:</a> <a id="4038" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="4044" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4046" class="Symbol">→</a> <a id="4048" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="4054" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4056" class="Symbol">→</a> <a id="4058" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4060" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4063" href="MGS.Basic-UF.html#4063" class="Bound">M</a> <a id="4065" href="MGS.Basic-UF.html#4031" class="Function Operator">≅ₘ</a> <a id="4068" href="MGS.Basic-UF.html#4068" class="Bound">N</a> <a id="4070" class="Symbol">=</a> <a id="4072" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4074" href="MGS.Basic-UF.html#4074" class="Bound">f</a> <a id="4076" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4078" class="Symbol">(</a><a id="4079" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="4081" href="MGS.Basic-UF.html#4063" class="Bound">M</a> <a id="4083" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a> <a id="4085" class="Symbol">→</a> <a id="4087" href="MGS.Basic-UF.html#2798" class="Function Operator">⟨</a> <a id="4089" href="MGS.Basic-UF.html#4068" class="Bound">N</a> <a id="4091" href="MGS.Basic-UF.html#2798" class="Function Operator">⟩</a><a id="4092" class="Symbol">)</a><a id="4093" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4095" href="MGS.Basic-UF.html#3306" class="Function">is-magma-iso</a> <a id="4108" href="MGS.Basic-UF.html#4063" class="Bound">M</a> <a id="4110" href="MGS.Basic-UF.html#4068" class="Bound">N</a> <a id="4112" href="MGS.Basic-UF.html#4074" class="Bound">f</a>

 <a id="magmas.magma-Id→iso"></a><a id="4116" href="MGS.Basic-UF.html#4116" class="Function">magma-Id→iso</a> <a id="4129" class="Symbol">:</a> <a id="4131" class="Symbol">{</a><a id="4132" href="MGS.Basic-UF.html#4132" class="Bound">M</a> <a id="4134" href="MGS.Basic-UF.html#4134" class="Bound">N</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="MGS.Basic-UF.html#2719" class="Function">Magma</a> <a id="4144" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4145" class="Symbol">}</a> <a id="4147" class="Symbol">→</a> <a id="4149" href="MGS.Basic-UF.html#4132" class="Bound">M</a> <a id="4151" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4153" href="MGS.Basic-UF.html#4134" class="Bound">N</a> <a id="4155" class="Symbol">→</a> <a id="4157" href="MGS.Basic-UF.html#4132" class="Bound">M</a> <a id="4159" href="MGS.Basic-UF.html#4031" class="Function Operator">≅ₘ</a> <a id="4162" href="MGS.Basic-UF.html#4134" class="Bound">N</a>
 <a id="4165" href="MGS.Basic-UF.html#4116" class="Function">magma-Id→iso</a> <a id="4178" href="MGS.Basic-UF.html#4178" class="Bound">p</a> <a id="4180" class="Symbol">=</a> <a id="4182" class="Symbol">(</a><a id="4183" href="MGS.Basic-UF.html#3832" class="Function">Id→iso</a> <a id="4190" href="MGS.Basic-UF.html#4178" class="Bound">p</a> <a id="4192" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4194" href="MGS.Basic-UF.html#3911" class="Function">Id→iso-is-iso</a> <a id="4208" href="MGS.Basic-UF.html#4178" class="Bound">p</a><a id="4209" class="Symbol">)</a>

 <a id="magmas.∞-Magma"></a><a id="4213" href="MGS.Basic-UF.html#4213" class="Function">∞-Magma</a> <a id="4221" class="Symbol">:</a> <a id="4223" class="Symbol">(</a><a id="4224" href="MGS.Basic-UF.html#4224" class="Bound">𝓤</a> <a id="4226" class="Symbol">:</a> <a id="4228" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4236" class="Symbol">)</a> <a id="4238" class="Symbol">→</a> <a id="4240" href="MGS.Basic-UF.html#4224" class="Bound">𝓤</a> <a id="4242" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4244" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4247" href="MGS.Basic-UF.html#4213" class="Function">∞-Magma</a> <a id="4255" href="MGS.Basic-UF.html#4255" class="Bound">𝓤</a> <a id="4257" class="Symbol">=</a> <a id="4259" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4261" href="MGS.Basic-UF.html#4261" class="Bound">X</a> <a id="4263" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4265" href="MGS.Basic-UF.html#4255" class="Bound">𝓤</a> <a id="4267" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4269" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4271" class="Symbol">(</a><a id="4272" href="MGS.Basic-UF.html#4261" class="Bound">X</a> <a id="4274" class="Symbol">→</a> <a id="4276" href="MGS.Basic-UF.html#4261" class="Bound">X</a> <a id="4278" class="Symbol">→</a> <a id="4280" href="MGS.Basic-UF.html#4261" class="Bound">X</a><a id="4281" class="Symbol">)</a>

<a id="4284" class="Keyword">module</a> <a id="monoids"></a><a id="4291" href="MGS.Basic-UF.html#4291" class="Module">monoids</a> <a id="4299" class="Keyword">where</a>

 <a id="monoids.left-neutral"></a><a id="4307" href="MGS.Basic-UF.html#4307" class="Function">left-neutral</a> <a id="4320" class="Symbol">:</a> <a id="4322" class="Symbol">{</a><a id="4323" href="MGS.Basic-UF.html#4323" class="Bound">X</a> <a id="4325" class="Symbol">:</a> <a id="4327" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4329" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4331" class="Symbol">}</a> <a id="4333" class="Symbol">→</a> <a id="4335" href="MGS.Basic-UF.html#4323" class="Bound">X</a> <a id="4337" class="Symbol">→</a> <a id="4339" class="Symbol">(</a><a id="4340" href="MGS.Basic-UF.html#4323" class="Bound">X</a> <a id="4342" class="Symbol">→</a> <a id="4344" href="MGS.Basic-UF.html#4323" class="Bound">X</a> <a id="4346" class="Symbol">→</a> <a id="4348" href="MGS.Basic-UF.html#4323" class="Bound">X</a><a id="4349" class="Symbol">)</a> <a id="4351" class="Symbol">→</a> <a id="4353" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4355" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4358" href="MGS.Basic-UF.html#4307" class="Function">left-neutral</a> <a id="4371" href="MGS.Basic-UF.html#4371" class="Bound">e</a> <a id="4373" href="MGS.Basic-UF.html#4373" class="Bound Operator">_·_</a> <a id="4377" class="Symbol">=</a> <a id="4379" class="Symbol">∀</a> <a id="4381" href="MGS.Basic-UF.html#4381" class="Bound">x</a> <a id="4383" class="Symbol">→</a> <a id="4385" href="MGS.Basic-UF.html#4371" class="Bound">e</a> <a id="4387" href="MGS.Basic-UF.html#4373" class="Bound Operator">·</a> <a id="4389" href="MGS.Basic-UF.html#4381" class="Bound">x</a> <a id="4391" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4393" href="MGS.Basic-UF.html#4381" class="Bound">x</a>

 <a id="monoids.right-neutral"></a><a id="4397" href="MGS.Basic-UF.html#4397" class="Function">right-neutral</a> <a id="4411" class="Symbol">:</a> <a id="4413" class="Symbol">{</a><a id="4414" href="MGS.Basic-UF.html#4414" class="Bound">X</a> <a id="4416" class="Symbol">:</a> <a id="4418" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4420" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4422" class="Symbol">}</a> <a id="4424" class="Symbol">→</a> <a id="4426" href="MGS.Basic-UF.html#4414" class="Bound">X</a> <a id="4428" class="Symbol">→</a> <a id="4430" class="Symbol">(</a><a id="4431" href="MGS.Basic-UF.html#4414" class="Bound">X</a> <a id="4433" class="Symbol">→</a> <a id="4435" href="MGS.Basic-UF.html#4414" class="Bound">X</a> <a id="4437" class="Symbol">→</a> <a id="4439" href="MGS.Basic-UF.html#4414" class="Bound">X</a><a id="4440" class="Symbol">)</a> <a id="4442" class="Symbol">→</a> <a id="4444" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4446" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4449" href="MGS.Basic-UF.html#4397" class="Function">right-neutral</a> <a id="4463" href="MGS.Basic-UF.html#4463" class="Bound">e</a> <a id="4465" href="MGS.Basic-UF.html#4465" class="Bound Operator">_·_</a> <a id="4469" class="Symbol">=</a> <a id="4471" class="Symbol">∀</a> <a id="4473" href="MGS.Basic-UF.html#4473" class="Bound">x</a> <a id="4475" class="Symbol">→</a> <a id="4477" href="MGS.Basic-UF.html#4473" class="Bound">x</a> <a id="4479" href="MGS.Basic-UF.html#4465" class="Bound Operator">·</a> <a id="4481" href="MGS.Basic-UF.html#4463" class="Bound">e</a> <a id="4483" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4485" href="MGS.Basic-UF.html#4473" class="Bound">x</a>

 <a id="monoids.associative"></a><a id="4489" href="MGS.Basic-UF.html#4489" class="Function">associative</a> <a id="4501" class="Symbol">:</a> <a id="4503" class="Symbol">{</a><a id="4504" href="MGS.Basic-UF.html#4504" class="Bound">X</a> <a id="4506" class="Symbol">:</a> <a id="4508" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4510" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4512" class="Symbol">}</a> <a id="4514" class="Symbol">→</a> <a id="4516" class="Symbol">(</a><a id="4517" href="MGS.Basic-UF.html#4504" class="Bound">X</a> <a id="4519" class="Symbol">→</a> <a id="4521" href="MGS.Basic-UF.html#4504" class="Bound">X</a> <a id="4523" class="Symbol">→</a> <a id="4525" href="MGS.Basic-UF.html#4504" class="Bound">X</a><a id="4526" class="Symbol">)</a> <a id="4528" class="Symbol">→</a> <a id="4530" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4532" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4535" href="MGS.Basic-UF.html#4489" class="Function">associative</a> <a id="4547" href="MGS.Basic-UF.html#4547" class="Bound Operator">_·_</a> <a id="4551" class="Symbol">=</a> <a id="4553" class="Symbol">∀</a> <a id="4555" href="MGS.Basic-UF.html#4555" class="Bound">x</a> <a id="4557" href="MGS.Basic-UF.html#4557" class="Bound">y</a> <a id="4559" href="MGS.Basic-UF.html#4559" class="Bound">z</a> <a id="4561" class="Symbol">→</a> <a id="4563" class="Symbol">(</a><a id="4564" href="MGS.Basic-UF.html#4555" class="Bound">x</a> <a id="4566" href="MGS.Basic-UF.html#4547" class="Bound Operator">·</a> <a id="4568" href="MGS.Basic-UF.html#4557" class="Bound">y</a><a id="4569" class="Symbol">)</a> <a id="4571" href="MGS.Basic-UF.html#4547" class="Bound Operator">·</a> <a id="4573" href="MGS.Basic-UF.html#4559" class="Bound">z</a> <a id="4575" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4577" href="MGS.Basic-UF.html#4555" class="Bound">x</a> <a id="4579" href="MGS.Basic-UF.html#4547" class="Bound Operator">·</a> <a id="4581" class="Symbol">(</a><a id="4582" href="MGS.Basic-UF.html#4557" class="Bound">y</a> <a id="4584" href="MGS.Basic-UF.html#4547" class="Bound Operator">·</a> <a id="4586" href="MGS.Basic-UF.html#4559" class="Bound">z</a><a id="4587" class="Symbol">)</a>

 <a id="monoids.Monoid"></a><a id="4591" href="MGS.Basic-UF.html#4591" class="Function">Monoid</a> <a id="4598" class="Symbol">:</a> <a id="4600" class="Symbol">(</a><a id="4601" href="MGS.Basic-UF.html#4601" class="Bound">𝓤</a> <a id="4603" class="Symbol">:</a> <a id="4605" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4613" class="Symbol">)</a> <a id="4615" class="Symbol">→</a> <a id="4617" href="MGS.Basic-UF.html#4601" class="Bound">𝓤</a> <a id="4619" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4621" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4624" href="MGS.Basic-UF.html#4591" class="Function">Monoid</a> <a id="4631" href="MGS.Basic-UF.html#4631" class="Bound">𝓤</a> <a id="4633" class="Symbol">=</a> <a id="4635" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4637" href="MGS.Basic-UF.html#4637" class="Bound">X</a> <a id="4639" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4641" href="MGS.Basic-UF.html#4631" class="Bound">𝓤</a> <a id="4643" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4645" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4647" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="4654" href="MGS.Basic-UF.html#4637" class="Bound">X</a>
                      <a id="4678" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="4680" class="Symbol">(</a><a id="4681" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4683" href="MGS.Basic-UF.html#4683" class="Bound">·</a> <a id="4685" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4687" class="Symbol">(</a><a id="4688" href="MGS.Basic-UF.html#4637" class="Bound">X</a> <a id="4690" class="Symbol">→</a> <a id="4692" href="MGS.Basic-UF.html#4637" class="Bound">X</a> <a id="4694" class="Symbol">→</a> <a id="4696" href="MGS.Basic-UF.html#4637" class="Bound">X</a><a id="4697" class="Symbol">)</a> <a id="4699" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4701" class="Symbol">(</a><a id="4702" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4704" href="MGS.Basic-UF.html#4704" class="Bound">e</a> <a id="4706" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4708" href="MGS.Basic-UF.html#4637" class="Bound">X</a> <a id="4710" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4712" class="Symbol">(</a><a id="4713" href="MGS.Basic-UF.html#4307" class="Function">left-neutral</a> <a id="4726" href="MGS.Basic-UF.html#4704" class="Bound">e</a> <a id="4728" href="MGS.Basic-UF.html#4683" class="Bound">·</a><a id="4729" class="Symbol">)</a>
                                                      <a id="4785" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="4787" class="Symbol">(</a><a id="4788" href="MGS.Basic-UF.html#4397" class="Function">right-neutral</a> <a id="4802" href="MGS.Basic-UF.html#4704" class="Bound">e</a> <a id="4804" href="MGS.Basic-UF.html#4683" class="Bound">·</a><a id="4805" class="Symbol">)</a>
                                                      <a id="4861" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="4863" class="Symbol">(</a><a id="4864" href="MGS.Basic-UF.html#4489" class="Function">associative</a> <a id="4876" href="MGS.Basic-UF.html#4683" class="Bound">·</a><a id="4877" class="Symbol">)))</a>

<a id="refl-left"></a><a id="4882" href="MGS.Basic-UF.html#4882" class="Function">refl-left</a> <a id="4892" class="Symbol">:</a> <a id="4894" class="Symbol">{</a><a id="4895" href="MGS.Basic-UF.html#4895" class="Bound">X</a> <a id="4897" class="Symbol">:</a> <a id="4899" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4901" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4903" class="Symbol">}</a> <a id="4905" class="Symbol">{</a><a id="4906" href="MGS.Basic-UF.html#4906" class="Bound">x</a> <a id="4908" href="MGS.Basic-UF.html#4908" class="Bound">y</a> <a id="4910" class="Symbol">:</a> <a id="4912" href="MGS.Basic-UF.html#4895" class="Bound">X</a><a id="4913" class="Symbol">}</a> <a id="4915" class="Symbol">{</a><a id="4916" href="MGS.Basic-UF.html#4916" class="Bound">p</a> <a id="4918" class="Symbol">:</a> <a id="4920" href="MGS.Basic-UF.html#4906" class="Bound">x</a> <a id="4922" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4924" href="MGS.Basic-UF.html#4908" class="Bound">y</a><a id="4925" class="Symbol">}</a> <a id="4927" class="Symbol">→</a> <a id="4929" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4934" href="MGS.Basic-UF.html#4906" class="Bound">x</a> <a id="4936" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="4938" href="MGS.Basic-UF.html#4916" class="Bound">p</a> <a id="4940" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4942" href="MGS.Basic-UF.html#4916" class="Bound">p</a>
<a id="4944" href="MGS.Basic-UF.html#4882" class="Function">refl-left</a> <a id="4954" class="Symbol">{</a><a id="4955" href="MGS.Basic-UF.html#4955" class="Bound">𝓤</a><a id="4956" class="Symbol">}</a> <a id="4958" class="Symbol">{</a><a id="4959" href="MGS.Basic-UF.html#4959" class="Bound">X</a><a id="4960" class="Symbol">}</a> <a id="4962" class="Symbol">{</a><a id="4963" href="MGS.Basic-UF.html#4963" class="Bound">x</a><a id="4964" class="Symbol">}</a> <a id="4966" class="Symbol">{</a><a id="4967" href="MGS.Basic-UF.html#4963" class="Bound">x</a><a id="4968" class="Symbol">}</a> <a id="4970" class="Symbol">{</a><a id="4971" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4976" href="MGS.Basic-UF.html#4963" class="Bound">x</a><a id="4977" class="Symbol">}</a> <a id="4979" class="Symbol">=</a> <a id="4981" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4986" class="Symbol">(</a><a id="4987" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4992" href="MGS.Basic-UF.html#4963" class="Bound">x</a><a id="4993" class="Symbol">)</a>

<a id="refl-right"></a><a id="4996" href="MGS.Basic-UF.html#4996" class="Function">refl-right</a> <a id="5007" class="Symbol">:</a> <a id="5009" class="Symbol">{</a><a id="5010" href="MGS.Basic-UF.html#5010" class="Bound">X</a> <a id="5012" class="Symbol">:</a> <a id="5014" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5016" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5018" class="Symbol">}</a> <a id="5020" class="Symbol">{</a><a id="5021" href="MGS.Basic-UF.html#5021" class="Bound">x</a> <a id="5023" href="MGS.Basic-UF.html#5023" class="Bound">y</a> <a id="5025" class="Symbol">:</a> <a id="5027" href="MGS.Basic-UF.html#5010" class="Bound">X</a><a id="5028" class="Symbol">}</a> <a id="5030" class="Symbol">{</a><a id="5031" href="MGS.Basic-UF.html#5031" class="Bound">p</a> <a id="5033" class="Symbol">:</a> <a id="5035" href="MGS.Basic-UF.html#5021" class="Bound">x</a> <a id="5037" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5039" href="MGS.Basic-UF.html#5023" class="Bound">y</a><a id="5040" class="Symbol">}</a> <a id="5042" class="Symbol">→</a> <a id="5044" href="MGS.Basic-UF.html#5031" class="Bound">p</a> <a id="5046" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5048" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5053" href="MGS.Basic-UF.html#5023" class="Bound">y</a> <a id="5055" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5057" href="MGS.Basic-UF.html#5031" class="Bound">p</a>
<a id="5059" href="MGS.Basic-UF.html#4996" class="Function">refl-right</a> <a id="5070" class="Symbol">{</a><a id="5071" href="MGS.Basic-UF.html#5071" class="Bound">𝓤</a><a id="5072" class="Symbol">}</a> <a id="5074" class="Symbol">{</a><a id="5075" href="MGS.Basic-UF.html#5075" class="Bound">X</a><a id="5076" class="Symbol">}</a> <a id="5078" class="Symbol">{</a><a id="5079" href="MGS.Basic-UF.html#5079" class="Bound">x</a><a id="5080" class="Symbol">}</a> <a id="5082" class="Symbol">{</a><a id="5083" href="MGS.Basic-UF.html#5083" class="Bound">y</a><a id="5084" class="Symbol">}</a> <a id="5086" class="Symbol">{</a><a id="5087" href="MGS.Basic-UF.html#5087" class="Bound">p</a><a id="5088" class="Symbol">}</a> <a id="5090" class="Symbol">=</a> <a id="5092" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5097" href="MGS.Basic-UF.html#5087" class="Bound">p</a>

<a id="∙assoc"></a><a id="5100" href="MGS.Basic-UF.html#5100" class="Function">∙assoc</a> <a id="5107" class="Symbol">:</a> <a id="5109" class="Symbol">{</a><a id="5110" href="MGS.Basic-UF.html#5110" class="Bound">X</a> <a id="5112" class="Symbol">:</a> <a id="5114" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5116" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5118" class="Symbol">}</a> <a id="5120" class="Symbol">{</a><a id="5121" href="MGS.Basic-UF.html#5121" class="Bound">x</a> <a id="5123" href="MGS.Basic-UF.html#5123" class="Bound">y</a> <a id="5125" href="MGS.Basic-UF.html#5125" class="Bound">z</a> <a id="5127" href="MGS.Basic-UF.html#5127" class="Bound">t</a> <a id="5129" class="Symbol">:</a> <a id="5131" href="MGS.Basic-UF.html#5110" class="Bound">X</a><a id="5132" class="Symbol">}</a> <a id="5134" class="Symbol">(</a><a id="5135" href="MGS.Basic-UF.html#5135" class="Bound">p</a> <a id="5137" class="Symbol">:</a> <a id="5139" href="MGS.Basic-UF.html#5121" class="Bound">x</a> <a id="5141" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5143" href="MGS.Basic-UF.html#5123" class="Bound">y</a><a id="5144" class="Symbol">)</a> <a id="5146" class="Symbol">(</a><a id="5147" href="MGS.Basic-UF.html#5147" class="Bound">q</a> <a id="5149" class="Symbol">:</a> <a id="5151" href="MGS.Basic-UF.html#5123" class="Bound">y</a> <a id="5153" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5155" href="MGS.Basic-UF.html#5125" class="Bound">z</a><a id="5156" class="Symbol">)</a> <a id="5158" class="Symbol">(</a><a id="5159" href="MGS.Basic-UF.html#5159" class="Bound">r</a> <a id="5161" class="Symbol">:</a> <a id="5163" href="MGS.Basic-UF.html#5125" class="Bound">z</a> <a id="5165" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5167" href="MGS.Basic-UF.html#5127" class="Bound">t</a><a id="5168" class="Symbol">)</a>
       <a id="5177" class="Symbol">→</a> <a id="5179" class="Symbol">(</a><a id="5180" href="MGS.Basic-UF.html#5135" class="Bound">p</a> <a id="5182" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5184" href="MGS.Basic-UF.html#5147" class="Bound">q</a><a id="5185" class="Symbol">)</a> <a id="5187" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5189" href="MGS.Basic-UF.html#5159" class="Bound">r</a> <a id="5191" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5193" href="MGS.Basic-UF.html#5135" class="Bound">p</a> <a id="5195" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5197" class="Symbol">(</a><a id="5198" href="MGS.Basic-UF.html#5147" class="Bound">q</a> <a id="5200" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5202" href="MGS.Basic-UF.html#5159" class="Bound">r</a><a id="5203" class="Symbol">)</a>

<a id="5206" href="MGS.Basic-UF.html#5100" class="Function">∙assoc</a> <a id="5213" href="MGS.Basic-UF.html#5213" class="Bound">p</a> <a id="5215" href="MGS.Basic-UF.html#5215" class="Bound">q</a> <a id="5217" class="Symbol">(</a><a id="5218" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5223" href="MGS.Basic-UF.html#5223" class="Bound">z</a><a id="5224" class="Symbol">)</a> <a id="5226" class="Symbol">=</a> <a id="5228" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5233" class="Symbol">(</a><a id="5234" href="MGS.Basic-UF.html#5213" class="Bound">p</a> <a id="5236" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5238" href="MGS.Basic-UF.html#5215" class="Bound">q</a><a id="5239" class="Symbol">)</a>

<a id="⁻¹-left∙"></a><a id="5242" href="MGS.Basic-UF.html#5242" class="Function">⁻¹-left∙</a> <a id="5251" class="Symbol">:</a> <a id="5253" class="Symbol">{</a><a id="5254" href="MGS.Basic-UF.html#5254" class="Bound">X</a> <a id="5256" class="Symbol">:</a> <a id="5258" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5260" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5262" class="Symbol">}</a> <a id="5264" class="Symbol">{</a><a id="5265" href="MGS.Basic-UF.html#5265" class="Bound">x</a> <a id="5267" href="MGS.Basic-UF.html#5267" class="Bound">y</a> <a id="5269" class="Symbol">:</a> <a id="5271" href="MGS.Basic-UF.html#5254" class="Bound">X</a><a id="5272" class="Symbol">}</a> <a id="5274" class="Symbol">(</a><a id="5275" href="MGS.Basic-UF.html#5275" class="Bound">p</a> <a id="5277" class="Symbol">:</a> <a id="5279" href="MGS.Basic-UF.html#5265" class="Bound">x</a> <a id="5281" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5283" href="MGS.Basic-UF.html#5267" class="Bound">y</a><a id="5284" class="Symbol">)</a>
         <a id="5295" class="Symbol">→</a> <a id="5297" href="MGS.Basic-UF.html#5275" class="Bound">p</a> <a id="5299" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="5302" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5304" href="MGS.Basic-UF.html#5275" class="Bound">p</a> <a id="5306" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5308" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5313" href="MGS.Basic-UF.html#5267" class="Bound">y</a>

<a id="5316" href="MGS.Basic-UF.html#5242" class="Function">⁻¹-left∙</a> <a id="5325" class="Symbol">(</a><a id="5326" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5331" href="MGS.Basic-UF.html#5331" class="Bound">x</a><a id="5332" class="Symbol">)</a> <a id="5334" class="Symbol">=</a> <a id="5336" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5341" class="Symbol">(</a><a id="5342" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5347" href="MGS.Basic-UF.html#5331" class="Bound">x</a><a id="5348" class="Symbol">)</a>

<a id="⁻¹-right∙"></a><a id="5351" href="MGS.Basic-UF.html#5351" class="Function">⁻¹-right∙</a> <a id="5361" class="Symbol">:</a> <a id="5363" class="Symbol">{</a><a id="5364" href="MGS.Basic-UF.html#5364" class="Bound">X</a> <a id="5366" class="Symbol">:</a> <a id="5368" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5370" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5372" class="Symbol">}</a> <a id="5374" class="Symbol">{</a><a id="5375" href="MGS.Basic-UF.html#5375" class="Bound">x</a> <a id="5377" href="MGS.Basic-UF.html#5377" class="Bound">y</a> <a id="5379" class="Symbol">:</a> <a id="5381" href="MGS.Basic-UF.html#5364" class="Bound">X</a><a id="5382" class="Symbol">}</a> <a id="5384" class="Symbol">(</a><a id="5385" href="MGS.Basic-UF.html#5385" class="Bound">p</a> <a id="5387" class="Symbol">:</a> <a id="5389" href="MGS.Basic-UF.html#5375" class="Bound">x</a> <a id="5391" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5393" href="MGS.Basic-UF.html#5377" class="Bound">y</a><a id="5394" class="Symbol">)</a>
          <a id="5406" class="Symbol">→</a> <a id="5408" href="MGS.Basic-UF.html#5385" class="Bound">p</a> <a id="5410" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5412" href="MGS.Basic-UF.html#5385" class="Bound">p</a> <a id="5414" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="5417" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5419" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5424" href="MGS.Basic-UF.html#5375" class="Bound">x</a>

<a id="5427" href="MGS.Basic-UF.html#5351" class="Function">⁻¹-right∙</a> <a id="5437" class="Symbol">(</a><a id="5438" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5443" href="MGS.Basic-UF.html#5443" class="Bound">x</a><a id="5444" class="Symbol">)</a> <a id="5446" class="Symbol">=</a> <a id="5448" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5453" class="Symbol">(</a><a id="5454" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5459" href="MGS.Basic-UF.html#5443" class="Bound">x</a><a id="5460" class="Symbol">)</a>

<a id="⁻¹-involutive"></a><a id="5463" href="MGS.Basic-UF.html#5463" class="Function">⁻¹-involutive</a> <a id="5477" class="Symbol">:</a> <a id="5479" class="Symbol">{</a><a id="5480" href="MGS.Basic-UF.html#5480" class="Bound">X</a> <a id="5482" class="Symbol">:</a> <a id="5484" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5486" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5488" class="Symbol">}</a> <a id="5490" class="Symbol">{</a><a id="5491" href="MGS.Basic-UF.html#5491" class="Bound">x</a> <a id="5493" href="MGS.Basic-UF.html#5493" class="Bound">y</a> <a id="5495" class="Symbol">:</a> <a id="5497" href="MGS.Basic-UF.html#5480" class="Bound">X</a><a id="5498" class="Symbol">}</a> <a id="5500" class="Symbol">(</a><a id="5501" href="MGS.Basic-UF.html#5501" class="Bound">p</a> <a id="5503" class="Symbol">:</a> <a id="5505" href="MGS.Basic-UF.html#5491" class="Bound">x</a> <a id="5507" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5509" href="MGS.Basic-UF.html#5493" class="Bound">y</a><a id="5510" class="Symbol">)</a>
              <a id="5526" class="Symbol">→</a> <a id="5528" class="Symbol">(</a><a id="5529" href="MGS.Basic-UF.html#5501" class="Bound">p</a> <a id="5531" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="5533" class="Symbol">)</a><a id="5534" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="5537" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5539" href="MGS.Basic-UF.html#5501" class="Bound">p</a>

<a id="5542" href="MGS.Basic-UF.html#5463" class="Function">⁻¹-involutive</a> <a id="5556" class="Symbol">(</a><a id="5557" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5562" href="MGS.Basic-UF.html#5562" class="Bound">x</a><a id="5563" class="Symbol">)</a> <a id="5565" class="Symbol">=</a> <a id="5567" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5572" class="Symbol">(</a><a id="5573" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5578" href="MGS.Basic-UF.html#5562" class="Bound">x</a><a id="5579" class="Symbol">)</a>

<a id="ap-refl"></a><a id="5582" href="MGS.Basic-UF.html#5582" class="Function">ap-refl</a> <a id="5590" class="Symbol">:</a> <a id="5592" class="Symbol">{</a><a id="5593" href="MGS.Basic-UF.html#5593" class="Bound">X</a> <a id="5595" class="Symbol">:</a> <a id="5597" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5599" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5601" class="Symbol">}</a> <a id="5603" class="Symbol">{</a><a id="5604" href="MGS.Basic-UF.html#5604" class="Bound">Y</a> <a id="5606" class="Symbol">:</a> <a id="5608" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5610" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5612" class="Symbol">}</a> <a id="5614" class="Symbol">(</a><a id="5615" href="MGS.Basic-UF.html#5615" class="Bound">f</a> <a id="5617" class="Symbol">:</a> <a id="5619" href="MGS.Basic-UF.html#5593" class="Bound">X</a> <a id="5621" class="Symbol">→</a> <a id="5623" href="MGS.Basic-UF.html#5604" class="Bound">Y</a><a id="5624" class="Symbol">)</a> <a id="5626" class="Symbol">(</a><a id="5627" href="MGS.Basic-UF.html#5627" class="Bound">x</a> <a id="5629" class="Symbol">:</a> <a id="5631" href="MGS.Basic-UF.html#5593" class="Bound">X</a><a id="5632" class="Symbol">)</a>
        <a id="5642" class="Symbol">→</a> <a id="5644" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5647" href="MGS.Basic-UF.html#5615" class="Bound">f</a> <a id="5649" class="Symbol">(</a><a id="5650" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5655" href="MGS.Basic-UF.html#5627" class="Bound">x</a><a id="5656" class="Symbol">)</a> <a id="5658" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5660" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5665" class="Symbol">(</a><a id="5666" href="MGS.Basic-UF.html#5615" class="Bound">f</a> <a id="5668" href="MGS.Basic-UF.html#5627" class="Bound">x</a><a id="5669" class="Symbol">)</a>

<a id="5672" href="MGS.Basic-UF.html#5582" class="Function">ap-refl</a> <a id="5680" href="MGS.Basic-UF.html#5680" class="Bound">f</a> <a id="5682" href="MGS.Basic-UF.html#5682" class="Bound">x</a> <a id="5684" class="Symbol">=</a> <a id="5686" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5691" class="Symbol">(</a><a id="5692" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5697" class="Symbol">(</a><a id="5698" href="MGS.Basic-UF.html#5680" class="Bound">f</a> <a id="5700" href="MGS.Basic-UF.html#5682" class="Bound">x</a><a id="5701" class="Symbol">))</a>

<a id="ap-∙"></a><a id="5705" href="MGS.Basic-UF.html#5705" class="Function">ap-∙</a> <a id="5710" class="Symbol">:</a> <a id="5712" class="Symbol">{</a><a id="5713" href="MGS.Basic-UF.html#5713" class="Bound">X</a> <a id="5715" class="Symbol">:</a> <a id="5717" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5719" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5721" class="Symbol">}</a> <a id="5723" class="Symbol">{</a><a id="5724" href="MGS.Basic-UF.html#5724" class="Bound">Y</a> <a id="5726" class="Symbol">:</a> <a id="5728" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5730" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5732" class="Symbol">}</a> <a id="5734" class="Symbol">(</a><a id="5735" href="MGS.Basic-UF.html#5735" class="Bound">f</a> <a id="5737" class="Symbol">:</a> <a id="5739" href="MGS.Basic-UF.html#5713" class="Bound">X</a> <a id="5741" class="Symbol">→</a> <a id="5743" href="MGS.Basic-UF.html#5724" class="Bound">Y</a><a id="5744" class="Symbol">)</a> <a id="5746" class="Symbol">{</a><a id="5747" href="MGS.Basic-UF.html#5747" class="Bound">x</a> <a id="5749" href="MGS.Basic-UF.html#5749" class="Bound">y</a> <a id="5751" href="MGS.Basic-UF.html#5751" class="Bound">z</a> <a id="5753" class="Symbol">:</a> <a id="5755" href="MGS.Basic-UF.html#5713" class="Bound">X</a><a id="5756" class="Symbol">}</a> <a id="5758" class="Symbol">(</a><a id="5759" href="MGS.Basic-UF.html#5759" class="Bound">p</a> <a id="5761" class="Symbol">:</a> <a id="5763" href="MGS.Basic-UF.html#5747" class="Bound">x</a> <a id="5765" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5767" href="MGS.Basic-UF.html#5749" class="Bound">y</a><a id="5768" class="Symbol">)</a> <a id="5770" class="Symbol">(</a><a id="5771" href="MGS.Basic-UF.html#5771" class="Bound">q</a> <a id="5773" class="Symbol">:</a> <a id="5775" href="MGS.Basic-UF.html#5749" class="Bound">y</a> <a id="5777" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5779" href="MGS.Basic-UF.html#5751" class="Bound">z</a><a id="5780" class="Symbol">)</a>
     <a id="5787" class="Symbol">→</a> <a id="5789" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5792" href="MGS.Basic-UF.html#5735" class="Bound">f</a> <a id="5794" class="Symbol">(</a><a id="5795" href="MGS.Basic-UF.html#5759" class="Bound">p</a> <a id="5797" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5799" href="MGS.Basic-UF.html#5771" class="Bound">q</a><a id="5800" class="Symbol">)</a> <a id="5802" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5804" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5807" href="MGS.Basic-UF.html#5735" class="Bound">f</a> <a id="5809" href="MGS.Basic-UF.html#5759" class="Bound">p</a> <a id="5811" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5813" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5816" href="MGS.Basic-UF.html#5735" class="Bound">f</a> <a id="5818" href="MGS.Basic-UF.html#5771" class="Bound">q</a>

<a id="5821" href="MGS.Basic-UF.html#5705" class="Function">ap-∙</a> <a id="5826" href="MGS.Basic-UF.html#5826" class="Bound">f</a> <a id="5828" href="MGS.Basic-UF.html#5828" class="Bound">p</a> <a id="5830" class="Symbol">(</a><a id="5831" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5836" href="MGS.Basic-UF.html#5836" class="Bound">y</a><a id="5837" class="Symbol">)</a> <a id="5839" class="Symbol">=</a> <a id="5841" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5846" class="Symbol">(</a><a id="5847" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5850" href="MGS.Basic-UF.html#5826" class="Bound">f</a> <a id="5852" href="MGS.Basic-UF.html#5828" class="Bound">p</a><a id="5853" class="Symbol">)</a>

<a id="ap⁻¹"></a><a id="5856" href="MGS.Basic-UF.html#5856" class="Function">ap⁻¹</a> <a id="5861" class="Symbol">:</a> <a id="5863" class="Symbol">{</a><a id="5864" href="MGS.Basic-UF.html#5864" class="Bound">X</a> <a id="5866" class="Symbol">:</a> <a id="5868" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5870" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5872" class="Symbol">}</a> <a id="5874" class="Symbol">{</a><a id="5875" href="MGS.Basic-UF.html#5875" class="Bound">Y</a> <a id="5877" class="Symbol">:</a> <a id="5879" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5881" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5883" class="Symbol">}</a> <a id="5885" class="Symbol">(</a><a id="5886" href="MGS.Basic-UF.html#5886" class="Bound">f</a> <a id="5888" class="Symbol">:</a> <a id="5890" href="MGS.Basic-UF.html#5864" class="Bound">X</a> <a id="5892" class="Symbol">→</a> <a id="5894" href="MGS.Basic-UF.html#5875" class="Bound">Y</a><a id="5895" class="Symbol">)</a> <a id="5897" class="Symbol">{</a><a id="5898" href="MGS.Basic-UF.html#5898" class="Bound">x</a> <a id="5900" href="MGS.Basic-UF.html#5900" class="Bound">y</a> <a id="5902" class="Symbol">:</a> <a id="5904" href="MGS.Basic-UF.html#5864" class="Bound">X</a><a id="5905" class="Symbol">}</a> <a id="5907" class="Symbol">(</a><a id="5908" href="MGS.Basic-UF.html#5908" class="Bound">p</a> <a id="5910" class="Symbol">:</a> <a id="5912" href="MGS.Basic-UF.html#5898" class="Bound">x</a> <a id="5914" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5916" href="MGS.Basic-UF.html#5900" class="Bound">y</a><a id="5917" class="Symbol">)</a>
     <a id="5924" class="Symbol">→</a> <a id="5926" class="Symbol">(</a><a id="5927" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5930" href="MGS.Basic-UF.html#5886" class="Bound">f</a> <a id="5932" href="MGS.Basic-UF.html#5908" class="Bound">p</a><a id="5933" class="Symbol">)</a><a id="5934" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="5937" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5939" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5942" href="MGS.Basic-UF.html#5886" class="Bound">f</a> <a id="5944" class="Symbol">(</a><a id="5945" href="MGS.Basic-UF.html#5908" class="Bound">p</a> <a id="5947" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="5949" class="Symbol">)</a>

<a id="5952" href="MGS.Basic-UF.html#5856" class="Function">ap⁻¹</a> <a id="5957" href="MGS.Basic-UF.html#5957" class="Bound">f</a> <a id="5959" class="Symbol">(</a><a id="5960" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5965" href="MGS.Basic-UF.html#5965" class="Bound">x</a><a id="5966" class="Symbol">)</a> <a id="5968" class="Symbol">=</a> <a id="5970" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5975" class="Symbol">(</a><a id="5976" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5981" class="Symbol">(</a><a id="5982" href="MGS.Basic-UF.html#5957" class="Bound">f</a> <a id="5984" href="MGS.Basic-UF.html#5965" class="Bound">x</a><a id="5985" class="Symbol">))</a>

<a id="ap-id"></a><a id="5989" href="MGS.Basic-UF.html#5989" class="Function">ap-id</a> <a id="5995" class="Symbol">:</a> <a id="5997" class="Symbol">{</a><a id="5998" href="MGS.Basic-UF.html#5998" class="Bound">X</a> <a id="6000" class="Symbol">:</a> <a id="6002" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6004" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6006" class="Symbol">}</a> <a id="6008" class="Symbol">{</a><a id="6009" href="MGS.Basic-UF.html#6009" class="Bound">x</a> <a id="6011" href="MGS.Basic-UF.html#6011" class="Bound">y</a> <a id="6013" class="Symbol">:</a> <a id="6015" href="MGS.Basic-UF.html#5998" class="Bound">X</a><a id="6016" class="Symbol">}</a> <a id="6018" class="Symbol">(</a><a id="6019" href="MGS.Basic-UF.html#6019" class="Bound">p</a> <a id="6021" class="Symbol">:</a> <a id="6023" href="MGS.Basic-UF.html#6009" class="Bound">x</a> <a id="6025" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6027" href="MGS.Basic-UF.html#6011" class="Bound">y</a><a id="6028" class="Symbol">)</a>
      <a id="6036" class="Symbol">→</a> <a id="6038" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6041" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="6044" href="MGS.Basic-UF.html#6019" class="Bound">p</a> <a id="6046" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6048" href="MGS.Basic-UF.html#6019" class="Bound">p</a>

<a id="6051" href="MGS.Basic-UF.html#5989" class="Function">ap-id</a> <a id="6057" class="Symbol">(</a><a id="6058" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6063" href="MGS.Basic-UF.html#6063" class="Bound">x</a><a id="6064" class="Symbol">)</a> <a id="6066" class="Symbol">=</a> <a id="6068" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6073" class="Symbol">(</a><a id="6074" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6079" href="MGS.Basic-UF.html#6063" class="Bound">x</a><a id="6080" class="Symbol">)</a>

<a id="ap-∘"></a><a id="6083" href="MGS.Basic-UF.html#6083" class="Function">ap-∘</a> <a id="6088" class="Symbol">:</a> <a id="6090" class="Symbol">{</a><a id="6091" href="MGS.Basic-UF.html#6091" class="Bound">X</a> <a id="6093" class="Symbol">:</a> <a id="6095" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6097" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6099" class="Symbol">}</a> <a id="6101" class="Symbol">{</a><a id="6102" href="MGS.Basic-UF.html#6102" class="Bound">Y</a> <a id="6104" class="Symbol">:</a> <a id="6106" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6108" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6110" class="Symbol">}</a> <a id="6112" class="Symbol">{</a><a id="6113" href="MGS.Basic-UF.html#6113" class="Bound">Z</a> <a id="6115" class="Symbol">:</a> <a id="6117" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6119" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6121" class="Symbol">}</a>
       <a id="6130" class="Symbol">(</a><a id="6131" href="MGS.Basic-UF.html#6131" class="Bound">f</a> <a id="6133" class="Symbol">:</a> <a id="6135" href="MGS.Basic-UF.html#6091" class="Bound">X</a> <a id="6137" class="Symbol">→</a> <a id="6139" href="MGS.Basic-UF.html#6102" class="Bound">Y</a><a id="6140" class="Symbol">)</a> <a id="6142" class="Symbol">(</a><a id="6143" href="MGS.Basic-UF.html#6143" class="Bound">g</a> <a id="6145" class="Symbol">:</a> <a id="6147" href="MGS.Basic-UF.html#6102" class="Bound">Y</a> <a id="6149" class="Symbol">→</a> <a id="6151" href="MGS.Basic-UF.html#6113" class="Bound">Z</a><a id="6152" class="Symbol">)</a> <a id="6154" class="Symbol">{</a><a id="6155" href="MGS.Basic-UF.html#6155" class="Bound">x</a> <a id="6157" href="MGS.Basic-UF.html#6157" class="Bound">y</a> <a id="6159" class="Symbol">:</a> <a id="6161" href="MGS.Basic-UF.html#6091" class="Bound">X</a><a id="6162" class="Symbol">}</a> <a id="6164" class="Symbol">(</a><a id="6165" href="MGS.Basic-UF.html#6165" class="Bound">p</a> <a id="6167" class="Symbol">:</a> <a id="6169" href="MGS.Basic-UF.html#6155" class="Bound">x</a> <a id="6171" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6173" href="MGS.Basic-UF.html#6157" class="Bound">y</a><a id="6174" class="Symbol">)</a>
     <a id="6181" class="Symbol">→</a> <a id="6183" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6186" class="Symbol">(</a><a id="6187" href="MGS.Basic-UF.html#6143" class="Bound">g</a> <a id="6189" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6191" href="MGS.Basic-UF.html#6131" class="Bound">f</a><a id="6192" class="Symbol">)</a> <a id="6194" href="MGS.Basic-UF.html#6165" class="Bound">p</a> <a id="6196" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6198" class="Symbol">(</a><a id="6199" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6202" href="MGS.Basic-UF.html#6143" class="Bound">g</a> <a id="6204" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6206" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6209" href="MGS.Basic-UF.html#6131" class="Bound">f</a><a id="6210" class="Symbol">)</a> <a id="6212" href="MGS.Basic-UF.html#6165" class="Bound">p</a>

<a id="6215" href="MGS.Basic-UF.html#6083" class="Function">ap-∘</a> <a id="6220" href="MGS.Basic-UF.html#6220" class="Bound">f</a> <a id="6222" href="MGS.Basic-UF.html#6222" class="Bound">g</a> <a id="6224" class="Symbol">(</a><a id="6225" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6230" href="MGS.Basic-UF.html#6230" class="Bound">x</a><a id="6231" class="Symbol">)</a> <a id="6233" class="Symbol">=</a> <a id="6235" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6240" class="Symbol">(</a><a id="6241" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6246" class="Symbol">(</a><a id="6247" href="MGS.Basic-UF.html#6222" class="Bound">g</a> <a id="6249" class="Symbol">(</a><a id="6250" href="MGS.Basic-UF.html#6220" class="Bound">f</a> <a id="6252" href="MGS.Basic-UF.html#6230" class="Bound">x</a><a id="6253" class="Symbol">)))</a>

<a id="transport∙"></a><a id="6258" href="MGS.Basic-UF.html#6258" class="Function">transport∙</a> <a id="6269" class="Symbol">:</a> <a id="6271" class="Symbol">{</a><a id="6272" href="MGS.Basic-UF.html#6272" class="Bound">X</a> <a id="6274" class="Symbol">:</a> <a id="6276" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6278" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6280" class="Symbol">}</a> <a id="6282" class="Symbol">(</a><a id="6283" href="MGS.Basic-UF.html#6283" class="Bound">A</a> <a id="6285" class="Symbol">:</a> <a id="6287" href="MGS.Basic-UF.html#6272" class="Bound">X</a> <a id="6289" class="Symbol">→</a> <a id="6291" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6293" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6295" class="Symbol">)</a> <a id="6297" class="Symbol">{</a><a id="6298" href="MGS.Basic-UF.html#6298" class="Bound">x</a> <a id="6300" href="MGS.Basic-UF.html#6300" class="Bound">y</a> <a id="6302" href="MGS.Basic-UF.html#6302" class="Bound">z</a> <a id="6304" class="Symbol">:</a> <a id="6306" href="MGS.Basic-UF.html#6272" class="Bound">X</a><a id="6307" class="Symbol">}</a> <a id="6309" class="Symbol">(</a><a id="6310" href="MGS.Basic-UF.html#6310" class="Bound">p</a> <a id="6312" class="Symbol">:</a> <a id="6314" href="MGS.Basic-UF.html#6298" class="Bound">x</a> <a id="6316" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6318" href="MGS.Basic-UF.html#6300" class="Bound">y</a><a id="6319" class="Symbol">)</a> <a id="6321" class="Symbol">(</a><a id="6322" href="MGS.Basic-UF.html#6322" class="Bound">q</a> <a id="6324" class="Symbol">:</a> <a id="6326" href="MGS.Basic-UF.html#6300" class="Bound">y</a> <a id="6328" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6330" href="MGS.Basic-UF.html#6302" class="Bound">z</a><a id="6331" class="Symbol">)</a>
           <a id="6344" class="Symbol">→</a> <a id="6346" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6356" href="MGS.Basic-UF.html#6283" class="Bound">A</a> <a id="6358" class="Symbol">(</a><a id="6359" href="MGS.Basic-UF.html#6310" class="Bound">p</a> <a id="6361" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6363" href="MGS.Basic-UF.html#6322" class="Bound">q</a><a id="6364" class="Symbol">)</a> <a id="6366" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6368" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6378" href="MGS.Basic-UF.html#6283" class="Bound">A</a> <a id="6380" href="MGS.Basic-UF.html#6322" class="Bound">q</a> <a id="6382" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6384" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6394" href="MGS.Basic-UF.html#6283" class="Bound">A</a> <a id="6396" href="MGS.Basic-UF.html#6310" class="Bound">p</a>

<a id="6399" href="MGS.Basic-UF.html#6258" class="Function">transport∙</a> <a id="6410" href="MGS.Basic-UF.html#6410" class="Bound">A</a> <a id="6412" href="MGS.Basic-UF.html#6412" class="Bound">p</a> <a id="6414" class="Symbol">(</a><a id="6415" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6420" href="MGS.Basic-UF.html#6420" class="Bound">y</a><a id="6421" class="Symbol">)</a> <a id="6423" class="Symbol">=</a> <a id="6425" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6430" class="Symbol">(</a><a id="6431" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6441" href="MGS.Basic-UF.html#6410" class="Bound">A</a> <a id="6443" href="MGS.Basic-UF.html#6412" class="Bound">p</a><a id="6444" class="Symbol">)</a>

<a id="Nat"></a><a id="6447" href="MGS.Basic-UF.html#6447" class="Function">Nat</a> <a id="6451" class="Symbol">:</a> <a id="6453" class="Symbol">{</a><a id="6454" href="MGS.Basic-UF.html#6454" class="Bound">X</a> <a id="6456" class="Symbol">:</a> <a id="6458" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6460" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6462" class="Symbol">}</a> <a id="6464" class="Symbol">→</a> <a id="6466" class="Symbol">(</a><a id="6467" href="MGS.Basic-UF.html#6454" class="Bound">X</a> <a id="6469" class="Symbol">→</a> <a id="6471" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6473" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6475" class="Symbol">)</a> <a id="6477" class="Symbol">→</a> <a id="6479" class="Symbol">(</a><a id="6480" href="MGS.Basic-UF.html#6454" class="Bound">X</a> <a id="6482" class="Symbol">→</a> <a id="6484" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6486" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6488" class="Symbol">)</a> <a id="6490" class="Symbol">→</a> <a id="6492" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6494" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6496" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6498" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6500" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6502" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="6504" href="MGS.Basic-UF.html#6447" class="Function">Nat</a> <a id="6508" href="MGS.Basic-UF.html#6508" class="Bound">A</a> <a id="6510" href="MGS.Basic-UF.html#6510" class="Bound">B</a> <a id="6512" class="Symbol">=</a> <a id="6514" class="Symbol">(</a><a id="6515" href="MGS.Basic-UF.html#6515" class="Bound">x</a> <a id="6517" class="Symbol">:</a> <a id="6519" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="6526" href="MGS.Basic-UF.html#6508" class="Bound">A</a><a id="6527" class="Symbol">)</a> <a id="6529" class="Symbol">→</a> <a id="6531" href="MGS.Basic-UF.html#6508" class="Bound">A</a> <a id="6533" href="MGS.Basic-UF.html#6515" class="Bound">x</a> <a id="6535" class="Symbol">→</a> <a id="6537" href="MGS.Basic-UF.html#6510" class="Bound">B</a> <a id="6539" href="MGS.Basic-UF.html#6515" class="Bound">x</a>

<a id="Nats-are-natural"></a><a id="6542" href="MGS.Basic-UF.html#6542" class="Function">Nats-are-natural</a> <a id="6559" class="Symbol">:</a> <a id="6561" class="Symbol">{</a><a id="6562" href="MGS.Basic-UF.html#6562" class="Bound">X</a> <a id="6564" class="Symbol">:</a> <a id="6566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6568" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6570" class="Symbol">}</a> <a id="6572" class="Symbol">(</a><a id="6573" href="MGS.Basic-UF.html#6573" class="Bound">A</a> <a id="6575" class="Symbol">:</a> <a id="6577" href="MGS.Basic-UF.html#6562" class="Bound">X</a> <a id="6579" class="Symbol">→</a> <a id="6581" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6583" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6585" class="Symbol">)</a> <a id="6587" class="Symbol">(</a><a id="6588" href="MGS.Basic-UF.html#6588" class="Bound">B</a> <a id="6590" class="Symbol">:</a> <a id="6592" href="MGS.Basic-UF.html#6562" class="Bound">X</a> <a id="6594" class="Symbol">→</a> <a id="6596" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6598" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6600" class="Symbol">)</a> <a id="6602" class="Symbol">(</a><a id="6603" href="MGS.Basic-UF.html#6603" class="Bound">τ</a> <a id="6605" class="Symbol">:</a> <a id="6607" href="MGS.Basic-UF.html#6447" class="Function">Nat</a> <a id="6611" href="MGS.Basic-UF.html#6573" class="Bound">A</a> <a id="6613" href="MGS.Basic-UF.html#6588" class="Bound">B</a><a id="6614" class="Symbol">)</a>
                 <a id="6633" class="Symbol">→</a> <a id="6635" class="Symbol">{</a><a id="6636" href="MGS.Basic-UF.html#6636" class="Bound">x</a> <a id="6638" href="MGS.Basic-UF.html#6638" class="Bound">y</a> <a id="6640" class="Symbol">:</a> <a id="6642" href="MGS.Basic-UF.html#6562" class="Bound">X</a><a id="6643" class="Symbol">}</a> <a id="6645" class="Symbol">(</a><a id="6646" href="MGS.Basic-UF.html#6646" class="Bound">p</a> <a id="6648" class="Symbol">:</a> <a id="6650" href="MGS.Basic-UF.html#6636" class="Bound">x</a> <a id="6652" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6654" href="MGS.Basic-UF.html#6638" class="Bound">y</a><a id="6655" class="Symbol">)</a>
                 <a id="6674" class="Symbol">→</a> <a id="6676" href="MGS.Basic-UF.html#6603" class="Bound">τ</a> <a id="6678" href="MGS.Basic-UF.html#6638" class="Bound">y</a> <a id="6680" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6682" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6692" href="MGS.Basic-UF.html#6573" class="Bound">A</a> <a id="6694" href="MGS.Basic-UF.html#6646" class="Bound">p</a> <a id="6696" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6698" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6708" href="MGS.Basic-UF.html#6588" class="Bound">B</a> <a id="6710" href="MGS.Basic-UF.html#6646" class="Bound">p</a> <a id="6712" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6714" href="MGS.Basic-UF.html#6603" class="Bound">τ</a> <a id="6716" href="MGS.Basic-UF.html#6636" class="Bound">x</a>

<a id="6719" href="MGS.Basic-UF.html#6542" class="Function">Nats-are-natural</a> <a id="6736" href="MGS.Basic-UF.html#6736" class="Bound">A</a> <a id="6738" href="MGS.Basic-UF.html#6738" class="Bound">B</a> <a id="6740" href="MGS.Basic-UF.html#6740" class="Bound">τ</a> <a id="6742" class="Symbol">(</a><a id="6743" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6748" href="MGS.Basic-UF.html#6748" class="Bound">x</a><a id="6749" class="Symbol">)</a> <a id="6751" class="Symbol">=</a> <a id="6753" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6758" class="Symbol">(</a><a id="6759" href="MGS.Basic-UF.html#6740" class="Bound">τ</a> <a id="6761" href="MGS.Basic-UF.html#6748" class="Bound">x</a><a id="6762" class="Symbol">)</a>

<a id="NatΣ"></a><a id="6765" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="6770" class="Symbol">:</a> <a id="6772" class="Symbol">{</a><a id="6773" href="MGS.Basic-UF.html#6773" class="Bound">X</a> <a id="6775" class="Symbol">:</a> <a id="6777" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6779" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6781" class="Symbol">}</a> <a id="6783" class="Symbol">{</a><a id="6784" href="MGS.Basic-UF.html#6784" class="Bound">A</a> <a id="6786" class="Symbol">:</a> <a id="6788" href="MGS.Basic-UF.html#6773" class="Bound">X</a> <a id="6790" class="Symbol">→</a> <a id="6792" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6794" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6796" class="Symbol">}</a> <a id="6798" class="Symbol">{</a><a id="6799" href="MGS.Basic-UF.html#6799" class="Bound">B</a> <a id="6801" class="Symbol">:</a> <a id="6803" href="MGS.Basic-UF.html#6773" class="Bound">X</a> <a id="6805" class="Symbol">→</a> <a id="6807" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6809" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6811" class="Symbol">}</a> <a id="6813" class="Symbol">→</a> <a id="6815" href="MGS.Basic-UF.html#6447" class="Function">Nat</a> <a id="6819" href="MGS.Basic-UF.html#6784" class="Bound">A</a> <a id="6821" href="MGS.Basic-UF.html#6799" class="Bound">B</a> <a id="6823" class="Symbol">→</a> <a id="6825" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="6827" href="MGS.Basic-UF.html#6784" class="Bound">A</a> <a id="6829" class="Symbol">→</a> <a id="6831" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="6833" href="MGS.Basic-UF.html#6799" class="Bound">B</a>
<a id="6835" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="6840" href="MGS.Basic-UF.html#6840" class="Bound">τ</a> <a id="6842" class="Symbol">(</a><a id="6843" href="MGS.Basic-UF.html#6843" class="Bound">x</a> <a id="6845" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6847" href="MGS.Basic-UF.html#6847" class="Bound">a</a><a id="6848" class="Symbol">)</a> <a id="6850" class="Symbol">=</a> <a id="6852" class="Symbol">(</a><a id="6853" href="MGS.Basic-UF.html#6843" class="Bound">x</a> <a id="6855" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6857" href="MGS.Basic-UF.html#6840" class="Bound">τ</a> <a id="6859" href="MGS.Basic-UF.html#6843" class="Bound">x</a> <a id="6861" href="MGS.Basic-UF.html#6847" class="Bound">a</a><a id="6862" class="Symbol">)</a>

<a id="transport-ap"></a><a id="6865" href="MGS.Basic-UF.html#6865" class="Function">transport-ap</a> <a id="6878" class="Symbol">:</a> <a id="6880" class="Symbol">{</a><a id="6881" href="MGS.Basic-UF.html#6881" class="Bound">X</a> <a id="6883" class="Symbol">:</a> <a id="6885" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6887" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6889" class="Symbol">}</a> <a id="6891" class="Symbol">{</a><a id="6892" href="MGS.Basic-UF.html#6892" class="Bound">Y</a> <a id="6894" class="Symbol">:</a> <a id="6896" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6898" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6900" class="Symbol">}</a> <a id="6902" class="Symbol">(</a><a id="6903" href="MGS.Basic-UF.html#6903" class="Bound">A</a> <a id="6905" class="Symbol">:</a> <a id="6907" href="MGS.Basic-UF.html#6892" class="Bound">Y</a> <a id="6909" class="Symbol">→</a> <a id="6911" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6913" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6915" class="Symbol">)</a>
               <a id="6932" class="Symbol">(</a><a id="6933" href="MGS.Basic-UF.html#6933" class="Bound">f</a> <a id="6935" class="Symbol">:</a> <a id="6937" href="MGS.Basic-UF.html#6881" class="Bound">X</a> <a id="6939" class="Symbol">→</a> <a id="6941" href="MGS.Basic-UF.html#6892" class="Bound">Y</a><a id="6942" class="Symbol">)</a> <a id="6944" class="Symbol">{</a><a id="6945" href="MGS.Basic-UF.html#6945" class="Bound">x</a> <a id="6947" href="MGS.Basic-UF.html#6947" class="Bound">x&#39;</a> <a id="6950" class="Symbol">:</a> <a id="6952" href="MGS.Basic-UF.html#6881" class="Bound">X</a><a id="6953" class="Symbol">}</a> <a id="6955" class="Symbol">(</a><a id="6956" href="MGS.Basic-UF.html#6956" class="Bound">p</a> <a id="6958" class="Symbol">:</a> <a id="6960" href="MGS.Basic-UF.html#6945" class="Bound">x</a> <a id="6962" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6964" href="MGS.Basic-UF.html#6947" class="Bound">x&#39;</a><a id="6966" class="Symbol">)</a> <a id="6968" class="Symbol">(</a><a id="6969" href="MGS.Basic-UF.html#6969" class="Bound">a</a> <a id="6971" class="Symbol">:</a> <a id="6973" href="MGS.Basic-UF.html#6903" class="Bound">A</a> <a id="6975" class="Symbol">(</a><a id="6976" href="MGS.Basic-UF.html#6933" class="Bound">f</a> <a id="6978" href="MGS.Basic-UF.html#6945" class="Bound">x</a><a id="6979" class="Symbol">))</a>
             <a id="6995" class="Symbol">→</a> <a id="6997" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="7007" class="Symbol">(</a><a id="7008" href="MGS.Basic-UF.html#6903" class="Bound">A</a> <a id="7010" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="7012" href="MGS.Basic-UF.html#6933" class="Bound">f</a><a id="7013" class="Symbol">)</a> <a id="7015" href="MGS.Basic-UF.html#6956" class="Bound">p</a> <a id="7017" href="MGS.Basic-UF.html#6969" class="Bound">a</a> <a id="7019" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7021" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="7031" href="MGS.Basic-UF.html#6903" class="Bound">A</a> <a id="7033" class="Symbol">(</a><a id="7034" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7037" href="MGS.Basic-UF.html#6933" class="Bound">f</a> <a id="7039" href="MGS.Basic-UF.html#6956" class="Bound">p</a><a id="7040" class="Symbol">)</a> <a id="7042" href="MGS.Basic-UF.html#6969" class="Bound">a</a>

<a id="7045" href="MGS.Basic-UF.html#6865" class="Function">transport-ap</a> <a id="7058" href="MGS.Basic-UF.html#7058" class="Bound">A</a> <a id="7060" href="MGS.Basic-UF.html#7060" class="Bound">f</a> <a id="7062" class="Symbol">(</a><a id="7063" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7068" href="MGS.Basic-UF.html#7068" class="Bound">x</a><a id="7069" class="Symbol">)</a> <a id="7071" href="MGS.Basic-UF.html#7071" class="Bound">a</a> <a id="7073" class="Symbol">=</a> <a id="7075" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7080" href="MGS.Basic-UF.html#7071" class="Bound">a</a>

<a id="apd"></a><a id="7083" href="MGS.Basic-UF.html#7083" class="Function">apd</a> <a id="7087" class="Symbol">:</a> <a id="7089" class="Symbol">{</a><a id="7090" href="MGS.Basic-UF.html#7090" class="Bound">X</a> <a id="7092" class="Symbol">:</a> <a id="7094" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7096" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7098" class="Symbol">}</a> <a id="7100" class="Symbol">{</a><a id="7101" href="MGS.Basic-UF.html#7101" class="Bound">A</a> <a id="7103" class="Symbol">:</a> <a id="7105" href="MGS.Basic-UF.html#7090" class="Bound">X</a> <a id="7107" class="Symbol">→</a> <a id="7109" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7111" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7113" class="Symbol">}</a> <a id="7115" class="Symbol">(</a><a id="7116" href="MGS.Basic-UF.html#7116" class="Bound">f</a> <a id="7118" class="Symbol">:</a> <a id="7120" class="Symbol">(</a><a id="7121" href="MGS.Basic-UF.html#7121" class="Bound">x</a> <a id="7123" class="Symbol">:</a> <a id="7125" href="MGS.Basic-UF.html#7090" class="Bound">X</a><a id="7126" class="Symbol">)</a> <a id="7128" class="Symbol">→</a> <a id="7130" href="MGS.Basic-UF.html#7101" class="Bound">A</a> <a id="7132" href="MGS.Basic-UF.html#7121" class="Bound">x</a><a id="7133" class="Symbol">)</a> <a id="7135" class="Symbol">{</a><a id="7136" href="MGS.Basic-UF.html#7136" class="Bound">x</a> <a id="7138" href="MGS.Basic-UF.html#7138" class="Bound">y</a> <a id="7140" class="Symbol">:</a> <a id="7142" href="MGS.Basic-UF.html#7090" class="Bound">X</a><a id="7143" class="Symbol">}</a>
      <a id="7151" class="Symbol">(</a><a id="7152" href="MGS.Basic-UF.html#7152" class="Bound">p</a> <a id="7154" class="Symbol">:</a> <a id="7156" href="MGS.Basic-UF.html#7136" class="Bound">x</a> <a id="7158" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7160" href="MGS.Basic-UF.html#7138" class="Bound">y</a><a id="7161" class="Symbol">)</a> <a id="7163" class="Symbol">→</a> <a id="7165" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="7175" href="MGS.Basic-UF.html#7101" class="Bound">A</a> <a id="7177" href="MGS.Basic-UF.html#7152" class="Bound">p</a> <a id="7179" class="Symbol">(</a><a id="7180" href="MGS.Basic-UF.html#7116" class="Bound">f</a> <a id="7182" href="MGS.Basic-UF.html#7136" class="Bound">x</a><a id="7183" class="Symbol">)</a> <a id="7185" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7187" href="MGS.Basic-UF.html#7116" class="Bound">f</a> <a id="7189" href="MGS.Basic-UF.html#7138" class="Bound">y</a>

<a id="7192" href="MGS.Basic-UF.html#7083" class="Function">apd</a> <a id="7196" href="MGS.Basic-UF.html#7196" class="Bound">f</a> <a id="7198" class="Symbol">(</a><a id="7199" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7204" href="MGS.Basic-UF.html#7204" class="Bound">x</a><a id="7205" class="Symbol">)</a> <a id="7207" class="Symbol">=</a> <a id="7209" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7214" class="Symbol">(</a><a id="7215" href="MGS.Basic-UF.html#7196" class="Bound">f</a> <a id="7217" href="MGS.Basic-UF.html#7204" class="Bound">x</a><a id="7218" class="Symbol">)</a>

<a id="to-Σ-＝"></a><a id="7221" href="MGS.Basic-UF.html#7221" class="Function">to-Σ-＝</a> <a id="7228" class="Symbol">:</a> <a id="7230" class="Symbol">{</a><a id="7231" href="MGS.Basic-UF.html#7231" class="Bound">X</a> <a id="7233" class="Symbol">:</a> <a id="7235" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7237" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7239" class="Symbol">}</a> <a id="7241" class="Symbol">{</a><a id="7242" href="MGS.Basic-UF.html#7242" class="Bound">A</a> <a id="7244" class="Symbol">:</a> <a id="7246" href="MGS.Basic-UF.html#7231" class="Bound">X</a> <a id="7248" class="Symbol">→</a> <a id="7250" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7252" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7254" class="Symbol">}</a> <a id="7256" class="Symbol">{</a><a id="7257" href="MGS.Basic-UF.html#7257" class="Bound">σ</a> <a id="7259" href="MGS.Basic-UF.html#7259" class="Bound">τ</a> <a id="7261" class="Symbol">:</a> <a id="7263" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7265" href="MGS.Basic-UF.html#7242" class="Bound">A</a><a id="7266" class="Symbol">}</a>
       <a id="7275" class="Symbol">→</a> <a id="7277" class="Symbol">(</a><a id="7278" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="7280" href="MGS.Basic-UF.html#7280" class="Bound">p</a> <a id="7282" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="7284" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7288" href="MGS.Basic-UF.html#7257" class="Bound">σ</a> <a id="7290" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7292" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7296" href="MGS.Basic-UF.html#7259" class="Bound">τ</a> <a id="7298" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="7300" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="7310" href="MGS.Basic-UF.html#7242" class="Bound">A</a> <a id="7312" href="MGS.Basic-UF.html#7280" class="Bound">p</a> <a id="7314" class="Symbol">(</a><a id="7315" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7319" href="MGS.Basic-UF.html#7257" class="Bound">σ</a><a id="7320" class="Symbol">)</a> <a id="7322" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7324" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7328" href="MGS.Basic-UF.html#7259" class="Bound">τ</a><a id="7329" class="Symbol">)</a>
       <a id="7338" class="Symbol">→</a> <a id="7340" href="MGS.Basic-UF.html#7257" class="Bound">σ</a> <a id="7342" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7344" href="MGS.Basic-UF.html#7259" class="Bound">τ</a>

<a id="7347" href="MGS.Basic-UF.html#7221" class="Function">to-Σ-＝</a> <a id="7354" class="Symbol">(</a><a id="7355" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7360" href="MGS.Basic-UF.html#7360" class="Bound">x</a> <a id="7362" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7364" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7369" href="MGS.Basic-UF.html#7369" class="Bound">a</a><a id="7370" class="Symbol">)</a> <a id="7372" class="Symbol">=</a> <a id="7374" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7379" class="Symbol">(</a><a id="7380" href="MGS.Basic-UF.html#7360" class="Bound">x</a> <a id="7382" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7384" href="MGS.Basic-UF.html#7369" class="Bound">a</a><a id="7385" class="Symbol">)</a>

<a id="from-Σ-＝"></a><a id="7388" href="MGS.Basic-UF.html#7388" class="Function">from-Σ-＝</a> <a id="7397" class="Symbol">:</a> <a id="7399" class="Symbol">{</a><a id="7400" href="MGS.Basic-UF.html#7400" class="Bound">X</a> <a id="7402" class="Symbol">:</a> <a id="7404" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7406" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7408" class="Symbol">}</a> <a id="7410" class="Symbol">{</a><a id="7411" href="MGS.Basic-UF.html#7411" class="Bound">A</a> <a id="7413" class="Symbol">:</a> <a id="7415" href="MGS.Basic-UF.html#7400" class="Bound">X</a> <a id="7417" class="Symbol">→</a> <a id="7419" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7421" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7423" class="Symbol">}</a> <a id="7425" class="Symbol">{</a><a id="7426" href="MGS.Basic-UF.html#7426" class="Bound">σ</a> <a id="7428" href="MGS.Basic-UF.html#7428" class="Bound">τ</a> <a id="7430" class="Symbol">:</a> <a id="7432" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7434" href="MGS.Basic-UF.html#7411" class="Bound">A</a><a id="7435" class="Symbol">}</a>
         <a id="7446" class="Symbol">→</a> <a id="7448" href="MGS.Basic-UF.html#7426" class="Bound">σ</a> <a id="7450" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7452" href="MGS.Basic-UF.html#7428" class="Bound">τ</a>
         <a id="7463" class="Symbol">→</a> <a id="7465" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="7467" href="MGS.Basic-UF.html#7467" class="Bound">p</a> <a id="7469" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="7471" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7475" href="MGS.Basic-UF.html#7426" class="Bound">σ</a> <a id="7477" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7479" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7483" href="MGS.Basic-UF.html#7428" class="Bound">τ</a> <a id="7485" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="7487" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="7497" href="MGS.Basic-UF.html#7411" class="Bound">A</a> <a id="7499" href="MGS.Basic-UF.html#7467" class="Bound">p</a> <a id="7501" class="Symbol">(</a><a id="7502" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7506" href="MGS.Basic-UF.html#7426" class="Bound">σ</a><a id="7507" class="Symbol">)</a> <a id="7509" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7511" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7515" href="MGS.Basic-UF.html#7428" class="Bound">τ</a>

<a id="7518" href="MGS.Basic-UF.html#7388" class="Function">from-Σ-＝</a> <a id="7527" class="Symbol">(</a><a id="7528" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7533" class="Symbol">(</a><a id="7534" href="MGS.Basic-UF.html#7534" class="Bound">x</a> <a id="7536" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7538" href="MGS.Basic-UF.html#7538" class="Bound">a</a><a id="7539" class="Symbol">))</a> <a id="7542" class="Symbol">=</a> <a id="7544" class="Symbol">(</a><a id="7545" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7550" href="MGS.Basic-UF.html#7534" class="Bound">x</a> <a id="7552" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7554" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7559" href="MGS.Basic-UF.html#7538" class="Bound">a</a><a id="7560" class="Symbol">)</a>

<a id="to-Σ-＝&#39;"></a><a id="7563" href="MGS.Basic-UF.html#7563" class="Function">to-Σ-＝&#39;</a> <a id="7571" class="Symbol">:</a> <a id="7573" class="Symbol">{</a><a id="7574" href="MGS.Basic-UF.html#7574" class="Bound">X</a> <a id="7576" class="Symbol">:</a> <a id="7578" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7580" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7582" class="Symbol">}</a> <a id="7584" class="Symbol">{</a><a id="7585" href="MGS.Basic-UF.html#7585" class="Bound">A</a> <a id="7587" class="Symbol">:</a> <a id="7589" href="MGS.Basic-UF.html#7574" class="Bound">X</a> <a id="7591" class="Symbol">→</a> <a id="7593" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7595" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7597" class="Symbol">}</a> <a id="7599" class="Symbol">{</a><a id="7600" href="MGS.Basic-UF.html#7600" class="Bound">x</a> <a id="7602" class="Symbol">:</a> <a id="7604" href="MGS.Basic-UF.html#7574" class="Bound">X</a><a id="7605" class="Symbol">}</a> <a id="7607" class="Symbol">{</a><a id="7608" href="MGS.Basic-UF.html#7608" class="Bound">a</a> <a id="7610" href="MGS.Basic-UF.html#7610" class="Bound">a&#39;</a> <a id="7613" class="Symbol">:</a> <a id="7615" href="MGS.Basic-UF.html#7585" class="Bound">A</a> <a id="7617" href="MGS.Basic-UF.html#7600" class="Bound">x</a><a id="7618" class="Symbol">}</a>
        <a id="7628" class="Symbol">→</a> <a id="7630" href="MGS.Basic-UF.html#7608" class="Bound">a</a> <a id="7632" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7634" href="MGS.Basic-UF.html#7610" class="Bound">a&#39;</a> <a id="7637" class="Symbol">→</a> <a id="7639" href="MGS.MLTT.html#4285" class="Function">Id</a> <a id="7642" class="Symbol">(</a><a id="7643" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7645" href="MGS.Basic-UF.html#7585" class="Bound">A</a><a id="7646" class="Symbol">)</a> <a id="7648" class="Symbol">(</a><a id="7649" href="MGS.Basic-UF.html#7600" class="Bound">x</a> <a id="7651" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7653" href="MGS.Basic-UF.html#7608" class="Bound">a</a><a id="7654" class="Symbol">)</a> <a id="7656" class="Symbol">(</a><a id="7657" href="MGS.Basic-UF.html#7600" class="Bound">x</a> <a id="7659" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7661" href="MGS.Basic-UF.html#7610" class="Bound">a&#39;</a><a id="7663" class="Symbol">)</a>

<a id="7666" href="MGS.Basic-UF.html#7563" class="Function">to-Σ-＝&#39;</a> <a id="7674" class="Symbol">{</a><a id="7675" href="MGS.Basic-UF.html#7675" class="Bound">𝓤</a><a id="7676" class="Symbol">}</a> <a id="7678" class="Symbol">{</a><a id="7679" href="MGS.Basic-UF.html#7679" class="Bound">𝓥</a><a id="7680" class="Symbol">}</a> <a id="7682" class="Symbol">{</a><a id="7683" href="MGS.Basic-UF.html#7683" class="Bound">X</a><a id="7684" class="Symbol">}</a> <a id="7686" class="Symbol">{</a><a id="7687" href="MGS.Basic-UF.html#7687" class="Bound">A</a><a id="7688" class="Symbol">}</a> <a id="7690" class="Symbol">{</a><a id="7691" href="MGS.Basic-UF.html#7691" class="Bound">x</a><a id="7692" class="Symbol">}</a> <a id="7694" class="Symbol">=</a> <a id="7696" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7699" class="Symbol">(λ</a> <a id="7702" href="MGS.Basic-UF.html#7702" class="Bound">-</a> <a id="7704" class="Symbol">→</a> <a id="7706" class="Symbol">(</a><a id="7707" href="MGS.Basic-UF.html#7691" class="Bound">x</a> <a id="7709" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7711" href="MGS.Basic-UF.html#7702" class="Bound">-</a><a id="7712" class="Symbol">))</a>

<a id="transport-×"></a><a id="7716" href="MGS.Basic-UF.html#7716" class="Function">transport-×</a> <a id="7728" class="Symbol">:</a> <a id="7730" class="Symbol">{</a><a id="7731" href="MGS.Basic-UF.html#7731" class="Bound">X</a> <a id="7733" class="Symbol">:</a> <a id="7735" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7737" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7739" class="Symbol">}</a> <a id="7741" class="Symbol">(</a><a id="7742" href="MGS.Basic-UF.html#7742" class="Bound">A</a> <a id="7744" class="Symbol">:</a> <a id="7746" href="MGS.Basic-UF.html#7731" class="Bound">X</a> <a id="7748" class="Symbol">→</a> <a id="7750" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7752" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7754" class="Symbol">)</a> <a id="7756" class="Symbol">(</a><a id="7757" href="MGS.Basic-UF.html#7757" class="Bound">B</a> <a id="7759" class="Symbol">:</a> <a id="7761" href="MGS.Basic-UF.html#7731" class="Bound">X</a> <a id="7763" class="Symbol">→</a> <a id="7765" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="7767" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7769" class="Symbol">)</a>
                <a id="7787" class="Symbol">{</a><a id="7788" href="MGS.Basic-UF.html#7788" class="Bound">x</a> <a id="7790" href="MGS.Basic-UF.html#7790" class="Bound">y</a> <a id="7792" class="Symbol">:</a> <a id="7794" href="MGS.Basic-UF.html#7731" class="Bound">X</a><a id="7795" class="Symbol">}</a> <a id="7797" class="Symbol">(</a><a id="7798" href="MGS.Basic-UF.html#7798" class="Bound">p</a> <a id="7800" class="Symbol">:</a> <a id="7802" href="MGS.Basic-UF.html#7788" class="Bound">x</a> <a id="7804" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7806" href="MGS.Basic-UF.html#7790" class="Bound">y</a><a id="7807" class="Symbol">)</a> <a id="7809" class="Symbol">{</a><a id="7810" href="MGS.Basic-UF.html#7810" class="Bound">c</a> <a id="7812" class="Symbol">:</a> <a id="7814" href="MGS.Basic-UF.html#7742" class="Bound">A</a> <a id="7816" href="MGS.Basic-UF.html#7788" class="Bound">x</a> <a id="7818" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="7820" href="MGS.Basic-UF.html#7757" class="Bound">B</a> <a id="7822" href="MGS.Basic-UF.html#7788" class="Bound">x</a><a id="7823" class="Symbol">}</a>

            <a id="7838" class="Symbol">→</a> <a id="7840" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="7850" class="Symbol">(λ</a> <a id="7853" href="MGS.Basic-UF.html#7853" class="Bound">x</a> <a id="7855" class="Symbol">→</a> <a id="7857" href="MGS.Basic-UF.html#7742" class="Bound">A</a> <a id="7859" href="MGS.Basic-UF.html#7853" class="Bound">x</a> <a id="7861" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="7863" href="MGS.Basic-UF.html#7757" class="Bound">B</a> <a id="7865" href="MGS.Basic-UF.html#7853" class="Bound">x</a><a id="7866" class="Symbol">)</a> <a id="7868" href="MGS.Basic-UF.html#7798" class="Bound">p</a> <a id="7870" href="MGS.Basic-UF.html#7810" class="Bound">c</a>
            <a id="7884" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7886" class="Symbol">(</a><a id="7887" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="7897" href="MGS.Basic-UF.html#7742" class="Bound">A</a> <a id="7899" href="MGS.Basic-UF.html#7798" class="Bound">p</a> <a id="7901" class="Symbol">(</a><a id="7902" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7906" href="MGS.Basic-UF.html#7810" class="Bound">c</a><a id="7907" class="Symbol">)</a> <a id="7909" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7911" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="7921" href="MGS.Basic-UF.html#7757" class="Bound">B</a> <a id="7923" href="MGS.Basic-UF.html#7798" class="Bound">p</a> <a id="7925" class="Symbol">(</a><a id="7926" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7930" href="MGS.Basic-UF.html#7810" class="Bound">c</a><a id="7931" class="Symbol">))</a>

<a id="7935" href="MGS.Basic-UF.html#7716" class="Function">transport-×</a> <a id="7947" href="MGS.Basic-UF.html#7947" class="Bound">A</a> <a id="7949" href="MGS.Basic-UF.html#7949" class="Bound">B</a> <a id="7951" class="Symbol">(</a><a id="7952" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7957" class="Symbol">_)</a> <a id="7960" class="Symbol">=</a> <a id="7962" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7967" class="Symbol">_</a>

<a id="transportd"></a><a id="7970" href="MGS.Basic-UF.html#7970" class="Function">transportd</a> <a id="7981" class="Symbol">:</a> <a id="7983" class="Symbol">{</a><a id="7984" href="MGS.Basic-UF.html#7984" class="Bound">X</a> <a id="7986" class="Symbol">:</a> <a id="7988" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7990" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7992" class="Symbol">}</a> <a id="7994" class="Symbol">(</a><a id="7995" href="MGS.Basic-UF.html#7995" class="Bound">A</a> <a id="7997" class="Symbol">:</a> <a id="7999" href="MGS.Basic-UF.html#7984" class="Bound">X</a> <a id="8001" class="Symbol">→</a> <a id="8003" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8005" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8007" class="Symbol">)</a> <a id="8009" class="Symbol">(</a><a id="8010" href="MGS.Basic-UF.html#8010" class="Bound">B</a> <a id="8012" class="Symbol">:</a> <a id="8014" class="Symbol">(</a><a id="8015" href="MGS.Basic-UF.html#8015" class="Bound">x</a> <a id="8017" class="Symbol">:</a> <a id="8019" href="MGS.Basic-UF.html#7984" class="Bound">X</a><a id="8020" class="Symbol">)</a> <a id="8022" class="Symbol">→</a> <a id="8024" href="MGS.Basic-UF.html#7995" class="Bound">A</a> <a id="8026" href="MGS.Basic-UF.html#8015" class="Bound">x</a> <a id="8028" class="Symbol">→</a> <a id="8030" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8032" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8034" class="Symbol">)</a>
             <a id="8049" class="Symbol">{</a><a id="8050" href="MGS.Basic-UF.html#8050" class="Bound">x</a> <a id="8052" class="Symbol">:</a> <a id="8054" href="MGS.Basic-UF.html#7984" class="Bound">X</a><a id="8055" class="Symbol">}</a>  <a id="8058" class="Symbol">(</a><a id="8059" href="MGS.Basic-UF.html#8059" class="Bound">a</a> <a id="8061" class="Symbol">:</a> <a id="8063" href="MGS.Basic-UF.html#7995" class="Bound">A</a> <a id="8065" href="MGS.Basic-UF.html#8050" class="Bound">x</a><a id="8066" class="Symbol">)</a> <a id="8068" class="Symbol">{</a><a id="8069" href="MGS.Basic-UF.html#8069" class="Bound">y</a> <a id="8071" class="Symbol">:</a> <a id="8073" href="MGS.Basic-UF.html#7984" class="Bound">X</a><a id="8074" class="Symbol">}</a> <a id="8076" class="Symbol">(</a><a id="8077" href="MGS.Basic-UF.html#8077" class="Bound">p</a> <a id="8079" class="Symbol">:</a> <a id="8081" href="MGS.Basic-UF.html#8050" class="Bound">x</a> <a id="8083" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8085" href="MGS.Basic-UF.html#8069" class="Bound">y</a><a id="8086" class="Symbol">)</a>
           <a id="8099" class="Symbol">→</a> <a id="8101" href="MGS.Basic-UF.html#8010" class="Bound">B</a> <a id="8103" href="MGS.Basic-UF.html#8050" class="Bound">x</a> <a id="8105" href="MGS.Basic-UF.html#8059" class="Bound">a</a> <a id="8107" class="Symbol">→</a> <a id="8109" href="MGS.Basic-UF.html#8010" class="Bound">B</a> <a id="8111" href="MGS.Basic-UF.html#8069" class="Bound">y</a> <a id="8113" class="Symbol">(</a><a id="8114" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="8124" href="MGS.Basic-UF.html#7995" class="Bound">A</a> <a id="8126" href="MGS.Basic-UF.html#8077" class="Bound">p</a> <a id="8128" href="MGS.Basic-UF.html#8059" class="Bound">a</a><a id="8129" class="Symbol">)</a>

<a id="8132" href="MGS.Basic-UF.html#7970" class="Function">transportd</a> <a id="8143" href="MGS.Basic-UF.html#8143" class="Bound">A</a> <a id="8145" href="MGS.Basic-UF.html#8145" class="Bound">B</a> <a id="8147" href="MGS.Basic-UF.html#8147" class="Bound">a</a> <a id="8149" class="Symbol">(</a><a id="8150" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="8155" href="MGS.Basic-UF.html#8155" class="Bound">x</a><a id="8156" class="Symbol">)</a> <a id="8158" class="Symbol">=</a> <a id="8160" href="MGS.MLTT.html#3759" class="Function">id</a>

<a id="transport-Σ"></a><a id="8164" href="MGS.Basic-UF.html#8164" class="Function">transport-Σ</a> <a id="8176" class="Symbol">:</a> <a id="8178" class="Symbol">{</a><a id="8179" href="MGS.Basic-UF.html#8179" class="Bound">X</a> <a id="8181" class="Symbol">:</a> <a id="8183" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8185" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8187" class="Symbol">}</a> <a id="8189" class="Symbol">(</a><a id="8190" href="MGS.Basic-UF.html#8190" class="Bound">A</a> <a id="8192" class="Symbol">:</a> <a id="8194" href="MGS.Basic-UF.html#8179" class="Bound">X</a> <a id="8196" class="Symbol">→</a> <a id="8198" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8200" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8202" class="Symbol">)</a> <a id="8204" class="Symbol">(</a><a id="8205" href="MGS.Basic-UF.html#8205" class="Bound">B</a> <a id="8207" class="Symbol">:</a> <a id="8209" class="Symbol">(</a><a id="8210" href="MGS.Basic-UF.html#8210" class="Bound">x</a> <a id="8212" class="Symbol">:</a> <a id="8214" href="MGS.Basic-UF.html#8179" class="Bound">X</a><a id="8215" class="Symbol">)</a> <a id="8217" class="Symbol">→</a> <a id="8219" href="MGS.Basic-UF.html#8190" class="Bound">A</a> <a id="8221" href="MGS.Basic-UF.html#8210" class="Bound">x</a> <a id="8223" class="Symbol">→</a> <a id="8225" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8227" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8229" class="Symbol">)</a>
              <a id="8245" class="Symbol">{</a><a id="8246" href="MGS.Basic-UF.html#8246" class="Bound">x</a> <a id="8248" class="Symbol">:</a> <a id="8250" href="MGS.Basic-UF.html#8179" class="Bound">X</a><a id="8251" class="Symbol">}</a> <a id="8253" class="Symbol">(</a><a id="8254" href="MGS.Basic-UF.html#8254" class="Bound">y</a> <a id="8256" class="Symbol">:</a> <a id="8258" href="MGS.Basic-UF.html#8179" class="Bound">X</a><a id="8259" class="Symbol">)</a> <a id="8261" class="Symbol">(</a><a id="8262" href="MGS.Basic-UF.html#8262" class="Bound">p</a> <a id="8264" class="Symbol">:</a> <a id="8266" href="MGS.Basic-UF.html#8246" class="Bound">x</a> <a id="8268" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8270" href="MGS.Basic-UF.html#8254" class="Bound">y</a><a id="8271" class="Symbol">)</a> <a id="8273" class="Symbol">(</a><a id="8274" href="MGS.Basic-UF.html#8274" class="Bound">a</a> <a id="8276" class="Symbol">:</a> <a id="8278" href="MGS.Basic-UF.html#8190" class="Bound">A</a> <a id="8280" href="MGS.Basic-UF.html#8246" class="Bound">x</a><a id="8281" class="Symbol">)</a> <a id="8283" class="Symbol">{</a><a id="8284" href="MGS.Basic-UF.html#8284" class="Bound">b</a> <a id="8286" class="Symbol">:</a> <a id="8288" href="MGS.Basic-UF.html#8205" class="Bound">B</a> <a id="8290" href="MGS.Basic-UF.html#8246" class="Bound">x</a> <a id="8292" href="MGS.Basic-UF.html#8274" class="Bound">a</a><a id="8293" class="Symbol">}</a>
            <a id="8307" class="Symbol">→</a> <a id="8309" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="8319" class="Symbol">(λ</a> <a id="8322" href="MGS.Basic-UF.html#8322" class="Bound">x</a> <a id="8324" class="Symbol">→</a> <a id="8326" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="8328" href="MGS.Basic-UF.html#8328" class="Bound">y</a> <a id="8330" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="8332" href="MGS.Basic-UF.html#8190" class="Bound">A</a> <a id="8334" href="MGS.Basic-UF.html#8322" class="Bound">x</a> <a id="8336" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="8338" href="MGS.Basic-UF.html#8205" class="Bound">B</a> <a id="8340" href="MGS.Basic-UF.html#8322" class="Bound">x</a> <a id="8342" href="MGS.Basic-UF.html#8328" class="Bound">y</a><a id="8343" class="Symbol">)</a> <a id="8345" href="MGS.Basic-UF.html#8262" class="Bound">p</a> <a id="8347" class="Symbol">(</a><a id="8348" href="MGS.Basic-UF.html#8274" class="Bound">a</a> <a id="8350" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8352" href="MGS.Basic-UF.html#8284" class="Bound">b</a><a id="8353" class="Symbol">)</a>
            <a id="8367" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8369" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="8379" href="MGS.Basic-UF.html#8190" class="Bound">A</a> <a id="8381" href="MGS.Basic-UF.html#8262" class="Bound">p</a> <a id="8383" href="MGS.Basic-UF.html#8274" class="Bound">a</a> <a id="8385" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8387" href="MGS.Basic-UF.html#7970" class="Function">transportd</a> <a id="8398" href="MGS.Basic-UF.html#8190" class="Bound">A</a> <a id="8400" href="MGS.Basic-UF.html#8205" class="Bound">B</a> <a id="8402" href="MGS.Basic-UF.html#8274" class="Bound">a</a> <a id="8404" href="MGS.Basic-UF.html#8262" class="Bound">p</a> <a id="8406" href="MGS.Basic-UF.html#8284" class="Bound">b</a>

<a id="8409" href="MGS.Basic-UF.html#8164" class="Function">transport-Σ</a> <a id="8421" href="MGS.Basic-UF.html#8421" class="Bound">A</a> <a id="8423" href="MGS.Basic-UF.html#8423" class="Bound">B</a> <a id="8425" class="Symbol">{</a><a id="8426" href="MGS.Basic-UF.html#8426" class="Bound">x</a><a id="8427" class="Symbol">}</a> <a id="8429" href="MGS.Basic-UF.html#8426" class="Bound">x</a> <a id="8431" class="Symbol">(</a><a id="8432" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="8437" href="MGS.Basic-UF.html#8426" class="Bound">x</a><a id="8438" class="Symbol">)</a> <a id="8440" href="MGS.Basic-UF.html#8440" class="Bound">a</a> <a id="8442" class="Symbol">{</a><a id="8443" href="MGS.Basic-UF.html#8443" class="Bound">b</a><a id="8444" class="Symbol">}</a> <a id="8446" class="Symbol">=</a> <a id="8448" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="8453" class="Symbol">(</a><a id="8454" href="MGS.Basic-UF.html#8440" class="Bound">a</a> <a id="8456" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8458" href="MGS.Basic-UF.html#8443" class="Bound">b</a><a id="8459" class="Symbol">)</a>

<a id="8462" class="Markup">\end{code}</a><a id="8472" class="Background">
</a></pre></body></html>

==> anc/html/MGS.Embeddings.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.Embeddings</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.Embeddings.html" class="Module">MGS.Embeddings</a> <a id="314" class="Keyword">where</a>

<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="MGS.More-FunExt-Consequences.html" class="Module">MGS.More-FunExt-Consequences</a> <a id="362" class="Keyword">public</a>

<a id="is-embedding"></a><a id="370" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="383" class="Symbol">:</a> <a id="385" class="Symbol">{</a><a id="386" href="MGS.Embeddings.html#386" class="Bound">X</a> <a id="388" class="Symbol">:</a> <a id="390" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="392" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="394" class="Symbol">}</a> <a id="396" class="Symbol">{</a><a id="397" href="MGS.Embeddings.html#397" class="Bound">Y</a> <a id="399" class="Symbol">:</a> <a id="401" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="403" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="405" class="Symbol">}</a> <a id="407" class="Symbol">→</a> <a id="409" class="Symbol">(</a><a id="410" href="MGS.Embeddings.html#386" class="Bound">X</a> <a id="412" class="Symbol">→</a> <a id="414" href="MGS.Embeddings.html#397" class="Bound">Y</a><a id="415" class="Symbol">)</a> <a id="417" class="Symbol">→</a> <a id="419" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="421" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="423" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="425" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="427" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="440" href="MGS.Embeddings.html#440" class="Bound">f</a> <a id="442" class="Symbol">=</a> <a id="444" class="Symbol">(</a><a id="445" href="MGS.Embeddings.html#445" class="Bound">y</a> <a id="447" class="Symbol">:</a> <a id="449" href="MGS.MLTT.html#4036" class="Function">codomain</a> <a id="458" href="MGS.Embeddings.html#440" class="Bound">f</a><a id="459" class="Symbol">)</a> <a id="461" class="Symbol">→</a> <a id="463" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="479" class="Symbol">(</a><a id="480" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="486" href="MGS.Embeddings.html#440" class="Bound">f</a> <a id="488" href="MGS.Embeddings.html#445" class="Bound">y</a><a id="489" class="Symbol">)</a>

<a id="being-embedding-is-subsingleton"></a><a id="492" href="MGS.Embeddings.html#492" class="Function">being-embedding-is-subsingleton</a> <a id="524" class="Symbol">:</a> <a id="526" href="MGS.Subsingleton-Theorems.html#3454" class="Function">global-dfunext</a>
                                <a id="573" class="Symbol">→</a> <a id="575" class="Symbol">{</a><a id="576" href="MGS.Embeddings.html#576" class="Bound">X</a> <a id="578" class="Symbol">:</a> <a id="580" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="582" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="584" class="Symbol">}</a> <a id="586" class="Symbol">{</a><a id="587" href="MGS.Embeddings.html#587" class="Bound">Y</a> <a id="589" class="Symbol">:</a> <a id="591" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="593" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="595" class="Symbol">}</a> <a id="597" class="Symbol">(</a><a id="598" href="MGS.Embeddings.html#598" class="Bound">f</a> <a id="600" class="Symbol">:</a> <a id="602" href="MGS.Embeddings.html#576" class="Bound">X</a> <a id="604" class="Symbol">→</a> <a id="606" href="MGS.Embeddings.html#587" class="Bound">Y</a><a id="607" class="Symbol">)</a>
                                <a id="641" class="Symbol">→</a> <a id="643" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="659" class="Symbol">(</a><a id="660" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="673" href="MGS.Embeddings.html#598" class="Bound">f</a><a id="674" class="Symbol">)</a>

<a id="677" href="MGS.Embeddings.html#492" class="Function">being-embedding-is-subsingleton</a> <a id="709" href="MGS.Embeddings.html#709" class="Bound">fe</a> <a id="712" href="MGS.Embeddings.html#712" class="Bound">f</a> <a id="714" class="Symbol">=</a>
 <a id="717" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="735" href="MGS.Embeddings.html#709" class="Bound">fe</a>
  <a id="740" class="Symbol">(λ</a> <a id="743" href="MGS.Embeddings.html#743" class="Bound">x</a> <a id="745" class="Symbol">→</a> <a id="747" href="MGS.More-FunExt-Consequences.html#408" class="Function">being-subsingleton-is-subsingleton</a> <a id="782" href="MGS.Embeddings.html#709" class="Bound">fe</a><a id="784" class="Symbol">)</a>

<a id="pr₂-embedding"></a><a id="787" href="MGS.Embeddings.html#787" class="Function">pr₂-embedding</a> <a id="801" class="Symbol">:</a> <a id="803" class="Symbol">(</a><a id="804" href="MGS.Embeddings.html#804" class="Bound">A</a> <a id="806" class="Symbol">:</a> <a id="808" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="810" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="812" class="Symbol">)</a> <a id="814" class="Symbol">(</a><a id="815" href="MGS.Embeddings.html#815" class="Bound">X</a> <a id="817" class="Symbol">:</a> <a id="819" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="821" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="823" class="Symbol">)</a>
              <a id="839" class="Symbol">→</a> <a id="841" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="857" href="MGS.Embeddings.html#804" class="Bound">A</a>
              <a id="873" class="Symbol">→</a> <a id="875" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="888" class="Symbol">(λ</a> <a id="891" class="Symbol">(</a><a id="892" href="MGS.Embeddings.html#892" class="Bound">z</a> <a id="894" class="Symbol">:</a> <a id="896" href="MGS.Embeddings.html#804" class="Bound">A</a> <a id="898" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="900" href="MGS.Embeddings.html#815" class="Bound">X</a><a id="901" class="Symbol">)</a> <a id="903" class="Symbol">→</a> <a id="905" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="909" href="MGS.Embeddings.html#892" class="Bound">z</a><a id="910" class="Symbol">)</a>

<a id="913" href="MGS.Embeddings.html#787" class="Function">pr₂-embedding</a> <a id="927" href="MGS.Embeddings.html#927" class="Bound">A</a> <a id="929" href="MGS.Embeddings.html#929" class="Bound">X</a> <a id="931" href="MGS.Embeddings.html#931" class="Bound">i</a> <a id="933" href="MGS.Embeddings.html#933" class="Bound">x</a> <a id="935" class="Symbol">((</a><a id="937" href="MGS.Embeddings.html#937" class="Bound">a</a> <a id="939" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="941" href="MGS.Embeddings.html#933" class="Bound">x</a><a id="942" class="Symbol">)</a> <a id="944" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="946" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="951" href="MGS.Embeddings.html#933" class="Bound">x</a><a id="952" class="Symbol">)</a> <a id="954" class="Symbol">((</a><a id="956" href="MGS.Embeddings.html#956" class="Bound">b</a> <a id="958" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="960" href="MGS.Embeddings.html#933" class="Bound">x</a><a id="961" class="Symbol">)</a> <a id="963" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="965" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="970" href="MGS.Embeddings.html#933" class="Bound">x</a><a id="971" class="Symbol">)</a> <a id="973" class="Symbol">=</a> <a id="975" href="MGS.Embeddings.html#986" class="Function">p</a>
 <a id="978" class="Keyword">where</a>
  <a id="986" href="MGS.Embeddings.html#986" class="Function">p</a> <a id="988" class="Symbol">:</a> <a id="990" class="Symbol">((</a><a id="992" href="MGS.Embeddings.html#937" class="Bound">a</a> <a id="994" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="996" href="MGS.Embeddings.html#933" class="Bound">x</a><a id="997" class="Symbol">)</a> <a id="999" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1001" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1006" href="MGS.Embeddings.html#933" class="Bound">x</a><a id="1007" class="Symbol">)</a> <a id="1009" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1011" class="Symbol">((</a><a id="1013" href="MGS.Embeddings.html#956" class="Bound">b</a> <a id="1015" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1017" href="MGS.Embeddings.html#933" class="Bound">x</a><a id="1018" class="Symbol">)</a> <a id="1020" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1022" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1027" href="MGS.Embeddings.html#933" class="Bound">x</a><a id="1028" class="Symbol">)</a>
  <a id="1032" href="MGS.Embeddings.html#986" class="Function">p</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="1039" class="Symbol">(λ</a> <a id="1042" href="MGS.Embeddings.html#1042" class="Bound">-</a> <a id="1044" class="Symbol">→</a> <a id="1046" class="Symbol">((</a><a id="1048" href="MGS.Embeddings.html#1042" class="Bound">-</a> <a id="1050" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1052" href="MGS.Embeddings.html#933" class="Bound">x</a><a id="1053" class="Symbol">)</a> <a id="1055" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1057" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1062" href="MGS.Embeddings.html#933" class="Bound">x</a><a id="1063" class="Symbol">))</a> <a id="1066" class="Symbol">(</a><a id="1067" href="MGS.Embeddings.html#931" class="Bound">i</a> <a id="1069" href="MGS.Embeddings.html#937" class="Bound">a</a> <a id="1071" href="MGS.Embeddings.html#956" class="Bound">b</a><a id="1072" class="Symbol">)</a>

<a id="pr₁-embedding"></a><a id="1075" href="MGS.Embeddings.html#1075" class="Function">pr₁-embedding</a> <a id="1089" class="Symbol">:</a> <a id="1091" class="Symbol">{</a><a id="1092" href="MGS.Embeddings.html#1092" class="Bound">X</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1098" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1100" class="Symbol">}</a> <a id="1102" class="Symbol">{</a><a id="1103" href="MGS.Embeddings.html#1103" class="Bound">A</a> <a id="1105" class="Symbol">:</a> <a id="1107" href="MGS.Embeddings.html#1092" class="Bound">X</a> <a id="1109" class="Symbol">→</a> <a id="1111" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1113" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1115" class="Symbol">}</a>
              <a id="1131" class="Symbol">→</a> <a id="1133" class="Symbol">((</a><a id="1135" href="MGS.Embeddings.html#1135" class="Bound">x</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="MGS.Embeddings.html#1092" class="Bound">X</a><a id="1140" class="Symbol">)</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1160" class="Symbol">(</a><a id="1161" href="MGS.Embeddings.html#1103" class="Bound">A</a> <a id="1163" href="MGS.Embeddings.html#1135" class="Bound">x</a><a id="1164" class="Symbol">))</a>
              <a id="1181" class="Symbol">→</a> <a id="1183" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="1196" class="Symbol">(λ</a> <a id="1199" class="Symbol">(</a><a id="1200" href="MGS.Embeddings.html#1200" class="Bound">σ</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1206" href="MGS.Embeddings.html#1103" class="Bound">A</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Symbol">→</a> <a id="1211" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="1215" href="MGS.Embeddings.html#1200" class="Bound">σ</a><a id="1216" class="Symbol">)</a>

<a id="1219" href="MGS.Embeddings.html#1075" class="Function">pr₁-embedding</a> <a id="1233" href="MGS.Embeddings.html#1233" class="Bound">i</a> <a id="1235" href="MGS.Embeddings.html#1235" class="Bound">x</a> <a id="1237" class="Symbol">((</a><a id="1239" href="MGS.Embeddings.html#1235" class="Bound">x</a> <a id="1241" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1243" href="MGS.Embeddings.html#1243" class="Bound">a</a><a id="1244" class="Symbol">)</a> <a id="1246" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1248" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1253" href="MGS.Embeddings.html#1235" class="Bound">x</a><a id="1254" class="Symbol">)</a> <a id="1256" class="Symbol">((</a><a id="1258" href="MGS.Embeddings.html#1235" class="Bound">x</a> <a id="1260" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1262" href="MGS.Embeddings.html#1262" class="Bound">a&#39;</a><a id="1264" class="Symbol">)</a> <a id="1266" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1268" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1273" href="MGS.Embeddings.html#1235" class="Bound">x</a><a id="1274" class="Symbol">)</a> <a id="1276" class="Symbol">=</a> <a id="1278" href="MGS.Embeddings.html#1318" class="Function">γ</a>
 <a id="1281" class="Keyword">where</a>
  <a id="1289" href="MGS.Embeddings.html#1289" class="Function">p</a> <a id="1291" class="Symbol">:</a> <a id="1293" href="MGS.Embeddings.html#1243" class="Bound">a</a> <a id="1295" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1297" href="MGS.Embeddings.html#1262" class="Bound">a&#39;</a>
  <a id="1302" href="MGS.Embeddings.html#1289" class="Function">p</a> <a id="1304" class="Symbol">=</a> <a id="1306" href="MGS.Embeddings.html#1233" class="Bound">i</a> <a id="1308" href="MGS.Embeddings.html#1235" class="Bound">x</a> <a id="1310" href="MGS.Embeddings.html#1243" class="Bound">a</a> <a id="1312" href="MGS.Embeddings.html#1262" class="Bound">a&#39;</a>

  <a id="1318" href="MGS.Embeddings.html#1318" class="Function">γ</a> <a id="1320" class="Symbol">:</a> <a id="1322" class="Symbol">(</a><a id="1323" href="MGS.Embeddings.html#1235" class="Bound">x</a> <a id="1325" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1327" href="MGS.Embeddings.html#1243" class="Bound">a</a><a id="1328" class="Symbol">)</a> <a id="1330" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1332" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1337" href="MGS.Embeddings.html#1235" class="Bound">x</a> <a id="1339" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1341" class="Symbol">(</a><a id="1342" href="MGS.Embeddings.html#1235" class="Bound">x</a> <a id="1344" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1346" href="MGS.Embeddings.html#1262" class="Bound">a&#39;</a><a id="1348" class="Symbol">)</a> <a id="1350" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1352" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1357" href="MGS.Embeddings.html#1235" class="Bound">x</a>
  <a id="1361" href="MGS.Embeddings.html#1318" class="Function">γ</a> <a id="1363" class="Symbol">=</a> <a id="1365" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="1368" class="Symbol">(λ</a> <a id="1371" href="MGS.Embeddings.html#1371" class="Bound">-</a> <a id="1373" class="Symbol">→</a> <a id="1375" class="Symbol">(</a><a id="1376" href="MGS.Embeddings.html#1235" class="Bound">x</a> <a id="1378" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1380" href="MGS.Embeddings.html#1371" class="Bound">-</a><a id="1381" class="Symbol">)</a> <a id="1383" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1385" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1390" href="MGS.Embeddings.html#1235" class="Bound">x</a><a id="1391" class="Symbol">)</a> <a id="1393" href="MGS.Embeddings.html#1289" class="Function">p</a>

<a id="equivs-are-embeddings"></a><a id="1396" href="MGS.Embeddings.html#1396" class="Function">equivs-are-embeddings</a> <a id="1418" class="Symbol">:</a> <a id="1420" class="Symbol">{</a><a id="1421" href="MGS.Embeddings.html#1421" class="Bound">X</a> <a id="1423" class="Symbol">:</a> <a id="1425" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1427" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1429" class="Symbol">}</a> <a id="1431" class="Symbol">{</a><a id="1432" href="MGS.Embeddings.html#1432" class="Bound">Y</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1438" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1440" class="Symbol">}</a>
                        <a id="1466" class="Symbol">(</a><a id="1467" href="MGS.Embeddings.html#1467" class="Bound">f</a> <a id="1469" class="Symbol">:</a> <a id="1471" href="MGS.Embeddings.html#1421" class="Bound">X</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="MGS.Embeddings.html#1432" class="Bound">Y</a><a id="1476" class="Symbol">)</a>
                      <a id="1500" class="Symbol">→</a> <a id="1502" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1511" href="MGS.Embeddings.html#1467" class="Bound">f</a> <a id="1513" class="Symbol">→</a> <a id="1515" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="1528" href="MGS.Embeddings.html#1467" class="Bound">f</a>

<a id="1531" href="MGS.Embeddings.html#1396" class="Function">equivs-are-embeddings</a> <a id="1553" href="MGS.Embeddings.html#1553" class="Bound">f</a> <a id="1555" href="MGS.Embeddings.html#1555" class="Bound">i</a> <a id="1557" href="MGS.Embeddings.html#1557" class="Bound">y</a> <a id="1559" class="Symbol">=</a> <a id="1561" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="1590" class="Symbol">(</a><a id="1591" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="1597" href="MGS.Embeddings.html#1553" class="Bound">f</a> <a id="1599" href="MGS.Embeddings.html#1557" class="Bound">y</a><a id="1600" class="Symbol">)</a> <a id="1602" class="Symbol">(</a><a id="1603" href="MGS.Embeddings.html#1555" class="Bound">i</a> <a id="1605" href="MGS.Embeddings.html#1557" class="Bound">y</a><a id="1606" class="Symbol">)</a>

<a id="id-is-embedding"></a><a id="1609" href="MGS.Embeddings.html#1609" class="Function">id-is-embedding</a> <a id="1625" class="Symbol">:</a> <a id="1627" class="Symbol">{</a><a id="1628" href="MGS.Embeddings.html#1628" class="Bound">X</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1634" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1636" class="Symbol">}</a> <a id="1638" class="Symbol">→</a> <a id="1640" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="1653" class="Symbol">(</a><a id="1654" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="1657" href="MGS.Embeddings.html#1628" class="Bound">X</a><a id="1658" class="Symbol">)</a>
<a id="1660" href="MGS.Embeddings.html#1609" class="Function">id-is-embedding</a> <a id="1676" class="Symbol">{</a><a id="1677" href="MGS.Embeddings.html#1677" class="Bound">𝓤</a><a id="1678" class="Symbol">}</a> <a id="1680" class="Symbol">{</a><a id="1681" href="MGS.Embeddings.html#1681" class="Bound">X</a><a id="1682" class="Symbol">}</a> <a id="1684" class="Symbol">=</a> <a id="1686" href="MGS.Embeddings.html#1396" class="Function">equivs-are-embeddings</a> <a id="1708" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="1711" class="Symbol">(</a><a id="1712" href="MGS.Equivalences.html#3886" class="Function">id-is-equiv</a> <a id="1724" href="MGS.Embeddings.html#1681" class="Bound">X</a><a id="1725" class="Symbol">)</a>

<a id="∘-embedding"></a><a id="1728" href="MGS.Embeddings.html#1728" class="Function">∘-embedding</a> <a id="1740" class="Symbol">:</a> <a id="1742" class="Symbol">{</a><a id="1743" href="MGS.Embeddings.html#1743" class="Bound">X</a> <a id="1745" class="Symbol">:</a> <a id="1747" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1749" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1751" class="Symbol">}</a> <a id="1753" class="Symbol">{</a><a id="1754" href="MGS.Embeddings.html#1754" class="Bound">Y</a> <a id="1756" class="Symbol">:</a> <a id="1758" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1760" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1762" class="Symbol">}</a> <a id="1764" class="Symbol">{</a><a id="1765" href="MGS.Embeddings.html#1765" class="Bound">Z</a> <a id="1767" class="Symbol">:</a> <a id="1769" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1771" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1773" class="Symbol">}</a>
              <a id="1789" class="Symbol">{</a><a id="1790" href="MGS.Embeddings.html#1790" class="Bound">f</a> <a id="1792" class="Symbol">:</a> <a id="1794" href="MGS.Embeddings.html#1743" class="Bound">X</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="MGS.Embeddings.html#1754" class="Bound">Y</a><a id="1799" class="Symbol">}</a> <a id="1801" class="Symbol">{</a><a id="1802" href="MGS.Embeddings.html#1802" class="Bound">g</a> <a id="1804" class="Symbol">:</a> <a id="1806" href="MGS.Embeddings.html#1754" class="Bound">Y</a> <a id="1808" class="Symbol">→</a> <a id="1810" href="MGS.Embeddings.html#1765" class="Bound">Z</a><a id="1811" class="Symbol">}</a>
            <a id="1825" class="Symbol">→</a> <a id="1827" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="1840" href="MGS.Embeddings.html#1802" class="Bound">g</a>  <a id="1843" class="Symbol">→</a> <a id="1845" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="1858" href="MGS.Embeddings.html#1790" class="Bound">f</a> <a id="1860" class="Symbol">→</a> <a id="1862" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="1875" class="Symbol">(</a><a id="1876" href="MGS.Embeddings.html#1802" class="Bound">g</a> <a id="1878" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="1880" href="MGS.Embeddings.html#1790" class="Bound">f</a><a id="1881" class="Symbol">)</a>

<a id="1884" href="MGS.Embeddings.html#1728" class="Function">∘-embedding</a> <a id="1896" class="Symbol">{</a><a id="1897" href="MGS.Embeddings.html#1897" class="Bound">𝓤</a><a id="1898" class="Symbol">}</a> <a id="1900" class="Symbol">{</a><a id="1901" href="MGS.Embeddings.html#1901" class="Bound">𝓥</a><a id="1902" class="Symbol">}</a> <a id="1904" class="Symbol">{</a><a id="1905" href="MGS.Embeddings.html#1905" class="Bound">𝓦</a><a id="1906" class="Symbol">}</a> <a id="1908" class="Symbol">{</a><a id="1909" href="MGS.Embeddings.html#1909" class="Bound">X</a><a id="1910" class="Symbol">}</a> <a id="1912" class="Symbol">{</a><a id="1913" href="MGS.Embeddings.html#1913" class="Bound">Y</a><a id="1914" class="Symbol">}</a> <a id="1916" class="Symbol">{</a><a id="1917" href="MGS.Embeddings.html#1917" class="Bound">Z</a><a id="1918" class="Symbol">}</a> <a id="1920" class="Symbol">{</a><a id="1921" href="MGS.Embeddings.html#1921" class="Bound">f</a><a id="1922" class="Symbol">}</a> <a id="1924" class="Symbol">{</a><a id="1925" href="MGS.Embeddings.html#1925" class="Bound">g</a><a id="1926" class="Symbol">}</a> <a id="1928" href="MGS.Embeddings.html#1928" class="Bound">d</a> <a id="1930" href="MGS.Embeddings.html#1930" class="Bound">e</a> <a id="1932" class="Symbol">=</a> <a id="1934" href="MGS.Embeddings.html#2367" class="Function">h</a>
 <a id="1937" class="Keyword">where</a>
  <a id="1945" href="MGS.Embeddings.html#1945" class="Function">A</a> <a id="1947" class="Symbol">:</a> <a id="1949" class="Symbol">(</a><a id="1950" href="MGS.Embeddings.html#1950" class="Bound">z</a> <a id="1952" class="Symbol">:</a> <a id="1954" href="MGS.Embeddings.html#1917" class="Bound">Z</a><a id="1955" class="Symbol">)</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="MGS.Embeddings.html#1897" class="Bound">𝓤</a> <a id="1961" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1963" href="MGS.Embeddings.html#1901" class="Bound">𝓥</a> <a id="1965" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1967" href="MGS.Embeddings.html#1905" class="Bound">𝓦</a> <a id="1969" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="1973" href="MGS.Embeddings.html#1945" class="Function">A</a> <a id="1975" href="MGS.Embeddings.html#1975" class="Bound">z</a> <a id="1977" class="Symbol">=</a> <a id="1979" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="1981" href="MGS.Embeddings.html#1981" class="Bound">(</a><a id="1982" href="MGS.Embeddings.html#1982" class="Bound">y</a> <a id="1984" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1986" href="MGS.Embeddings.html#1986" class="Bound">p</a><a id="1987" href="MGS.Embeddings.html#1981" class="Bound">)</a> <a id="1989" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="1991" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="1997" href="MGS.Embeddings.html#1925" class="Bound">g</a> <a id="1999" href="MGS.Embeddings.html#1975" class="Bound">z</a> <a id="2001" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2003" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2009" href="MGS.Embeddings.html#1921" class="Bound">f</a> <a id="2011" href="MGS.Embeddings.html#1982" class="Bound">y</a>

  <a id="2016" href="MGS.Embeddings.html#2016" class="Function">i</a> <a id="2018" class="Symbol">:</a> <a id="2020" class="Symbol">(</a><a id="2021" href="MGS.Embeddings.html#2021" class="Bound">z</a> <a id="2023" class="Symbol">:</a> <a id="2025" href="MGS.Embeddings.html#1917" class="Bound">Z</a><a id="2026" class="Symbol">)</a> <a id="2028" class="Symbol">→</a> <a id="2030" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="2046" class="Symbol">(</a><a id="2047" href="MGS.Embeddings.html#1945" class="Function">A</a> <a id="2049" href="MGS.Embeddings.html#2021" class="Bound">z</a><a id="2050" class="Symbol">)</a>
  <a id="2054" href="MGS.Embeddings.html#2016" class="Function">i</a> <a id="2056" href="MGS.Embeddings.html#2056" class="Bound">z</a> <a id="2058" class="Symbol">=</a> <a id="2060" href="MGS.Solved-Exercises.html#6036" class="Function">Σ-is-subsingleton</a> <a id="2078" class="Symbol">(</a><a id="2079" href="MGS.Embeddings.html#1928" class="Bound">d</a> <a id="2081" href="MGS.Embeddings.html#2056" class="Bound">z</a><a id="2082" class="Symbol">)</a> <a id="2084" class="Symbol">(λ</a> <a id="2087" href="MGS.Embeddings.html#2087" class="Bound">w</a> <a id="2089" class="Symbol">→</a> <a id="2091" href="MGS.Embeddings.html#1930" class="Bound">e</a> <a id="2093" class="Symbol">(</a><a id="2094" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="2098" href="MGS.Embeddings.html#2087" class="Bound">w</a><a id="2099" class="Symbol">))</a>

  <a id="2105" href="MGS.Embeddings.html#2105" class="Function">φ</a> <a id="2107" class="Symbol">:</a> <a id="2109" class="Symbol">(</a><a id="2110" href="MGS.Embeddings.html#2110" class="Bound">z</a> <a id="2112" class="Symbol">:</a> <a id="2114" href="MGS.Embeddings.html#1917" class="Bound">Z</a><a id="2115" class="Symbol">)</a> <a id="2117" class="Symbol">→</a> <a id="2119" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2125" class="Symbol">(</a><a id="2126" href="MGS.Embeddings.html#1925" class="Bound">g</a> <a id="2128" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2130" href="MGS.Embeddings.html#1921" class="Bound">f</a><a id="2131" class="Symbol">)</a> <a id="2133" href="MGS.Embeddings.html#2110" class="Bound">z</a> <a id="2135" class="Symbol">→</a> <a id="2137" href="MGS.Embeddings.html#1945" class="Function">A</a> <a id="2139" href="MGS.Embeddings.html#2110" class="Bound">z</a>
  <a id="2143" href="MGS.Embeddings.html#2105" class="Function">φ</a> <a id="2145" href="MGS.Embeddings.html#2145" class="Bound">z</a> <a id="2147" class="Symbol">(</a><a id="2148" href="MGS.Embeddings.html#2148" class="Bound">x</a> <a id="2150" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2152" href="MGS.Embeddings.html#2152" class="Bound">p</a><a id="2153" class="Symbol">)</a> <a id="2155" class="Symbol">=</a> <a id="2157" class="Symbol">(</a><a id="2158" href="MGS.Embeddings.html#1921" class="Bound">f</a> <a id="2160" href="MGS.Embeddings.html#2148" class="Bound">x</a> <a id="2162" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2164" href="MGS.Embeddings.html#2152" class="Bound">p</a><a id="2165" class="Symbol">)</a> <a id="2167" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2169" href="MGS.Embeddings.html#2148" class="Bound">x</a> <a id="2171" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2173" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2178" class="Symbol">(</a><a id="2179" href="MGS.Embeddings.html#1921" class="Bound">f</a> <a id="2181" href="MGS.Embeddings.html#2148" class="Bound">x</a><a id="2182" class="Symbol">)</a>

  <a id="2187" href="MGS.Embeddings.html#2187" class="Function">γ</a> <a id="2189" class="Symbol">:</a> <a id="2191" class="Symbol">(</a><a id="2192" href="MGS.Embeddings.html#2192" class="Bound">z</a> <a id="2194" class="Symbol">:</a> <a id="2196" href="MGS.Embeddings.html#1917" class="Bound">Z</a><a id="2197" class="Symbol">)</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="MGS.Embeddings.html#1945" class="Function">A</a> <a id="2203" href="MGS.Embeddings.html#2192" class="Bound">z</a> <a id="2205" class="Symbol">→</a> <a id="2207" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2213" class="Symbol">(</a><a id="2214" href="MGS.Embeddings.html#1925" class="Bound">g</a> <a id="2216" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2218" href="MGS.Embeddings.html#1921" class="Bound">f</a><a id="2219" class="Symbol">)</a> <a id="2221" href="MGS.Embeddings.html#2192" class="Bound">z</a>
  <a id="2225" href="MGS.Embeddings.html#2187" class="Function">γ</a> <a id="2227" href="MGS.Embeddings.html#2227" class="Bound">z</a> <a id="2229" class="Symbol">((_</a> <a id="2233" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2235" href="MGS.Embeddings.html#2235" class="Bound">p</a><a id="2236" class="Symbol">)</a> <a id="2238" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2240" href="MGS.Embeddings.html#2240" class="Bound">x</a> <a id="2242" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2244" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2249" class="Symbol">_)</a> <a id="2252" class="Symbol">=</a> <a id="2254" href="MGS.Embeddings.html#2240" class="Bound">x</a> <a id="2256" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2258" href="MGS.Embeddings.html#2235" class="Bound">p</a>

  <a id="2263" href="MGS.Embeddings.html#2263" class="Function">η</a> <a id="2265" class="Symbol">:</a> <a id="2267" class="Symbol">(</a><a id="2268" href="MGS.Embeddings.html#2268" class="Bound">z</a> <a id="2270" class="Symbol">:</a> <a id="2272" href="MGS.Embeddings.html#1917" class="Bound">Z</a><a id="2273" class="Symbol">)</a> <a id="2275" class="Symbol">(</a><a id="2276" href="MGS.Embeddings.html#2276" class="Bound">t</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2286" class="Symbol">(</a><a id="2287" href="MGS.Embeddings.html#1925" class="Bound">g</a> <a id="2289" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2291" href="MGS.Embeddings.html#1921" class="Bound">f</a><a id="2292" class="Symbol">)</a> <a id="2294" href="MGS.Embeddings.html#2268" class="Bound">z</a><a id="2295" class="Symbol">)</a> <a id="2297" class="Symbol">→</a> <a id="2299" href="MGS.Embeddings.html#2187" class="Function">γ</a> <a id="2301" href="MGS.Embeddings.html#2268" class="Bound">z</a> <a id="2303" class="Symbol">(</a><a id="2304" href="MGS.Embeddings.html#2105" class="Function">φ</a> <a id="2306" href="MGS.Embeddings.html#2268" class="Bound">z</a> <a id="2308" href="MGS.Embeddings.html#2276" class="Bound">t</a><a id="2309" class="Symbol">)</a> <a id="2311" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2313" href="MGS.Embeddings.html#2276" class="Bound">t</a>
  <a id="2317" href="MGS.Embeddings.html#2263" class="Function">η</a> <a id="2319" class="Symbol">_</a> <a id="2321" class="Symbol">(</a><a id="2322" href="MGS.Embeddings.html#2322" class="Bound">x</a> <a id="2324" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2326" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2331" class="Symbol">_)</a> <a id="2334" class="Symbol">=</a> <a id="2336" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2341" class="Symbol">(</a><a id="2342" href="MGS.Embeddings.html#2322" class="Bound">x</a> <a id="2344" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2346" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2351" class="Symbol">((</a><a id="2353" href="MGS.Embeddings.html#1925" class="Bound">g</a> <a id="2355" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2357" href="MGS.Embeddings.html#1921" class="Bound">f</a><a id="2358" class="Symbol">)</a> <a id="2360" href="MGS.Embeddings.html#2322" class="Bound">x</a><a id="2361" class="Symbol">))</a>

  <a id="2367" href="MGS.Embeddings.html#2367" class="Function">h</a> <a id="2369" class="Symbol">:</a> <a id="2371" class="Symbol">(</a><a id="2372" href="MGS.Embeddings.html#2372" class="Bound">z</a> <a id="2374" class="Symbol">:</a> <a id="2376" href="MGS.Embeddings.html#1917" class="Bound">Z</a><a id="2377" class="Symbol">)</a> <a id="2379" class="Symbol">→</a> <a id="2381" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="2397" class="Symbol">(</a><a id="2398" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2404" class="Symbol">(</a><a id="2405" href="MGS.Embeddings.html#1925" class="Bound">g</a> <a id="2407" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2409" href="MGS.Embeddings.html#1921" class="Bound">f</a><a id="2410" class="Symbol">)</a> <a id="2412" href="MGS.Embeddings.html#2372" class="Bound">z</a><a id="2413" class="Symbol">)</a>
  <a id="2417" href="MGS.Embeddings.html#2367" class="Function">h</a> <a id="2419" href="MGS.Embeddings.html#2419" class="Bound">z</a> <a id="2421" class="Symbol">=</a> <a id="2423" href="MGS.Solved-Exercises.html#866" class="Function">lc-maps-reflect-subsingletons</a> <a id="2453" class="Symbol">(</a><a id="2454" href="MGS.Embeddings.html#2105" class="Function">φ</a> <a id="2456" href="MGS.Embeddings.html#2419" class="Bound">z</a><a id="2457" class="Symbol">)</a> <a id="2459" class="Symbol">(</a><a id="2460" href="MGS.Solved-Exercises.html#1205" class="Function">sections-are-lc</a> <a id="2476" class="Symbol">(</a><a id="2477" href="MGS.Embeddings.html#2105" class="Function">φ</a> <a id="2479" href="MGS.Embeddings.html#2419" class="Bound">z</a><a id="2480" class="Symbol">)</a> <a id="2482" class="Symbol">(</a><a id="2483" href="MGS.Embeddings.html#2187" class="Function">γ</a> <a id="2485" href="MGS.Embeddings.html#2419" class="Bound">z</a> <a id="2487" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2489" href="MGS.Embeddings.html#2263" class="Function">η</a> <a id="2491" href="MGS.Embeddings.html#2419" class="Bound">z</a><a id="2492" class="Symbol">))</a> <a id="2495" class="Symbol">(</a><a id="2496" href="MGS.Embeddings.html#2016" class="Function">i</a> <a id="2498" href="MGS.Embeddings.html#2419" class="Bound">z</a><a id="2499" class="Symbol">)</a>

<a id="embedding-lemma"></a><a id="2502" href="MGS.Embeddings.html#2502" class="Function">embedding-lemma</a> <a id="2518" class="Symbol">:</a> <a id="2520" class="Symbol">{</a><a id="2521" href="MGS.Embeddings.html#2521" class="Bound">X</a> <a id="2523" class="Symbol">:</a> <a id="2525" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2527" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2529" class="Symbol">}</a> <a id="2531" class="Symbol">{</a><a id="2532" href="MGS.Embeddings.html#2532" class="Bound">Y</a> <a id="2534" class="Symbol">:</a> <a id="2536" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2538" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2540" class="Symbol">}</a> <a id="2542" class="Symbol">(</a><a id="2543" href="MGS.Embeddings.html#2543" class="Bound">f</a> <a id="2545" class="Symbol">:</a> <a id="2547" href="MGS.Embeddings.html#2521" class="Bound">X</a> <a id="2549" class="Symbol">→</a> <a id="2551" href="MGS.Embeddings.html#2532" class="Bound">Y</a><a id="2552" class="Symbol">)</a>
                <a id="2570" class="Symbol">→</a> <a id="2572" class="Symbol">((</a><a id="2574" href="MGS.Embeddings.html#2574" class="Bound">x</a> <a id="2576" class="Symbol">:</a> <a id="2578" href="MGS.Embeddings.html#2521" class="Bound">X</a><a id="2579" class="Symbol">)</a> <a id="2581" class="Symbol">→</a> <a id="2583" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="2596" class="Symbol">(</a><a id="2597" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2603" href="MGS.Embeddings.html#2543" class="Bound">f</a> <a id="2605" class="Symbol">(</a><a id="2606" href="MGS.Embeddings.html#2543" class="Bound">f</a> <a id="2608" href="MGS.Embeddings.html#2574" class="Bound">x</a><a id="2609" class="Symbol">)))</a>
                <a id="2629" class="Symbol">→</a> <a id="2631" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="2644" href="MGS.Embeddings.html#2543" class="Bound">f</a>

<a id="2647" href="MGS.Embeddings.html#2502" class="Function">embedding-lemma</a> <a id="2663" href="MGS.Embeddings.html#2663" class="Bound">f</a> <a id="2665" href="MGS.Embeddings.html#2665" class="Bound">φ</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="MGS.Embeddings.html#2680" class="Function">γ</a>
 <a id="2672" class="Keyword">where</a>
  <a id="2680" href="MGS.Embeddings.html#2680" class="Function">γ</a> <a id="2682" class="Symbol">:</a> <a id="2684" class="Symbol">(</a><a id="2685" href="MGS.Embeddings.html#2685" class="Bound">y</a> <a id="2687" class="Symbol">:</a> <a id="2689" href="MGS.MLTT.html#4036" class="Function">codomain</a> <a id="2698" href="MGS.Embeddings.html#2663" class="Bound">f</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">(</a><a id="2702" href="MGS.Embeddings.html#2702" class="Bound">u</a> <a id="2704" href="MGS.Embeddings.html#2704" class="Bound">v</a> <a id="2706" class="Symbol">:</a> <a id="2708" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2714" href="MGS.Embeddings.html#2663" class="Bound">f</a> <a id="2716" href="MGS.Embeddings.html#2685" class="Bound">y</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="MGS.Embeddings.html#2702" class="Bound">u</a> <a id="2723" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2725" href="MGS.Embeddings.html#2704" class="Bound">v</a>
  <a id="2729" href="MGS.Embeddings.html#2680" class="Function">γ</a> <a id="2731" href="MGS.Embeddings.html#2731" class="Bound">y</a> <a id="2733" class="Symbol">(</a><a id="2734" href="MGS.Embeddings.html#2734" class="Bound">x</a> <a id="2736" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2738" href="MGS.Embeddings.html#2738" class="Bound">p</a><a id="2739" class="Symbol">)</a> <a id="2741" href="MGS.Embeddings.html#2741" class="Bound">v</a> <a id="2743" class="Symbol">=</a> <a id="2745" href="MGS.Embeddings.html#2901" class="Function">j</a> <a id="2747" class="Symbol">(</a><a id="2748" href="MGS.Embeddings.html#2734" class="Bound">x</a> <a id="2750" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2752" href="MGS.Embeddings.html#2738" class="Bound">p</a><a id="2753" class="Symbol">)</a> <a id="2755" href="MGS.Embeddings.html#2741" class="Bound">v</a>
   <a id="2760" class="Keyword">where</a>
    <a id="2770" href="MGS.Embeddings.html#2770" class="Function">q</a> <a id="2772" class="Symbol">:</a> <a id="2774" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2780" href="MGS.Embeddings.html#2663" class="Bound">f</a> <a id="2782" class="Symbol">(</a><a id="2783" href="MGS.Embeddings.html#2663" class="Bound">f</a> <a id="2785" href="MGS.Embeddings.html#2734" class="Bound">x</a><a id="2786" class="Symbol">)</a> <a id="2788" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2790" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2796" href="MGS.Embeddings.html#2663" class="Bound">f</a> <a id="2798" href="MGS.Embeddings.html#2731" class="Bound">y</a>
    <a id="2804" href="MGS.Embeddings.html#2770" class="Function">q</a> <a id="2806" class="Symbol">=</a> <a id="2808" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="2811" class="Symbol">(</a><a id="2812" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2818" href="MGS.Embeddings.html#2663" class="Bound">f</a><a id="2819" class="Symbol">)</a> <a id="2821" href="MGS.Embeddings.html#2738" class="Bound">p</a>

    <a id="2828" href="MGS.Embeddings.html#2828" class="Function">i</a> <a id="2830" class="Symbol">:</a> <a id="2832" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="2845" class="Symbol">(</a><a id="2846" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2852" href="MGS.Embeddings.html#2663" class="Bound">f</a> <a id="2854" href="MGS.Embeddings.html#2731" class="Bound">y</a><a id="2855" class="Symbol">)</a>
    <a id="2861" href="MGS.Embeddings.html#2828" class="Function">i</a> <a id="2863" class="Symbol">=</a> <a id="2865" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2875" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="2888" href="MGS.Embeddings.html#2770" class="Function">q</a> <a id="2890" class="Symbol">(</a><a id="2891" href="MGS.Embeddings.html#2665" class="Bound">φ</a> <a id="2893" href="MGS.Embeddings.html#2734" class="Bound">x</a><a id="2894" class="Symbol">)</a>

    <a id="2901" href="MGS.Embeddings.html#2901" class="Function">j</a> <a id="2903" class="Symbol">:</a> <a id="2905" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="2921" class="Symbol">(</a><a id="2922" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2928" href="MGS.Embeddings.html#2663" class="Bound">f</a> <a id="2930" href="MGS.Embeddings.html#2731" class="Bound">y</a><a id="2931" class="Symbol">)</a>
    <a id="2937" href="MGS.Embeddings.html#2901" class="Function">j</a> <a id="2939" class="Symbol">=</a> <a id="2941" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="2970" class="Symbol">(</a><a id="2971" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2977" href="MGS.Embeddings.html#2663" class="Bound">f</a> <a id="2979" href="MGS.Embeddings.html#2731" class="Bound">y</a><a id="2980" class="Symbol">)</a> <a id="2982" href="MGS.Embeddings.html#2828" class="Function">i</a>

<a id="embedding-criterion"></a><a id="2985" href="MGS.Embeddings.html#2985" class="Function">embedding-criterion</a> <a id="3005" class="Symbol">:</a> <a id="3007" class="Symbol">{</a><a id="3008" href="MGS.Embeddings.html#3008" class="Bound">X</a> <a id="3010" class="Symbol">:</a> <a id="3012" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3014" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3016" class="Symbol">}</a> <a id="3018" class="Symbol">{</a><a id="3019" href="MGS.Embeddings.html#3019" class="Bound">Y</a> <a id="3021" class="Symbol">:</a> <a id="3023" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3025" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3027" class="Symbol">}</a> <a id="3029" class="Symbol">(</a><a id="3030" href="MGS.Embeddings.html#3030" class="Bound">f</a> <a id="3032" class="Symbol">:</a> <a id="3034" href="MGS.Embeddings.html#3008" class="Bound">X</a> <a id="3036" class="Symbol">→</a> <a id="3038" href="MGS.Embeddings.html#3019" class="Bound">Y</a><a id="3039" class="Symbol">)</a>
                    <a id="3061" class="Symbol">→</a> <a id="3063" class="Symbol">((</a><a id="3065" href="MGS.Embeddings.html#3065" class="Bound">x</a> <a id="3067" href="MGS.Embeddings.html#3067" class="Bound">x&#39;</a> <a id="3070" class="Symbol">:</a> <a id="3072" href="MGS.Embeddings.html#3008" class="Bound">X</a><a id="3073" class="Symbol">)</a> <a id="3075" class="Symbol">→</a> <a id="3077" class="Symbol">(</a><a id="3078" href="MGS.Embeddings.html#3030" class="Bound">f</a> <a id="3080" href="MGS.Embeddings.html#3065" class="Bound">x</a> <a id="3082" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3084" href="MGS.Embeddings.html#3030" class="Bound">f</a> <a id="3086" href="MGS.Embeddings.html#3067" class="Bound">x&#39;</a><a id="3088" class="Symbol">)</a> <a id="3090" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3092" class="Symbol">(</a><a id="3093" href="MGS.Embeddings.html#3065" class="Bound">x</a> <a id="3095" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3097" href="MGS.Embeddings.html#3067" class="Bound">x&#39;</a><a id="3099" class="Symbol">))</a>
                    <a id="3122" class="Symbol">→</a> <a id="3124" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="3137" href="MGS.Embeddings.html#3030" class="Bound">f</a>

<a id="3140" href="MGS.Embeddings.html#2985" class="Function">embedding-criterion</a> <a id="3160" href="MGS.Embeddings.html#3160" class="Bound">f</a> <a id="3162" href="MGS.Embeddings.html#3162" class="Bound">e</a> <a id="3164" class="Symbol">=</a> <a id="3166" href="MGS.Embeddings.html#2502" class="Function">embedding-lemma</a> <a id="3182" href="MGS.Embeddings.html#3160" class="Bound">f</a> <a id="3184" href="MGS.Embeddings.html#3365" class="Function">b</a>
 <a id="3187" class="Keyword">where</a>
  <a id="3195" href="MGS.Embeddings.html#3195" class="Function">X</a> <a id="3197" class="Symbol">=</a> <a id="3199" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="3206" href="MGS.Embeddings.html#3160" class="Bound">f</a>

  <a id="3211" href="MGS.Embeddings.html#3211" class="Function">a</a> <a id="3213" class="Symbol">:</a> <a id="3215" class="Symbol">(</a><a id="3216" href="MGS.Embeddings.html#3216" class="Bound">x</a> <a id="3218" class="Symbol">:</a> <a id="3220" href="MGS.Embeddings.html#3195" class="Function">X</a><a id="3221" class="Symbol">)</a> <a id="3223" class="Symbol">→</a> <a id="3225" class="Symbol">(</a><a id="3226" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="3228" href="MGS.Embeddings.html#3228" class="Bound">x&#39;</a> <a id="3231" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="3233" href="MGS.Embeddings.html#3195" class="Function">X</a> <a id="3235" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="3237" href="MGS.Embeddings.html#3160" class="Bound">f</a> <a id="3239" href="MGS.Embeddings.html#3228" class="Bound">x&#39;</a> <a id="3242" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3244" href="MGS.Embeddings.html#3160" class="Bound">f</a> <a id="3246" href="MGS.Embeddings.html#3216" class="Bound">x</a><a id="3247" class="Symbol">)</a> <a id="3249" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3251" class="Symbol">(</a><a id="3252" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="3254" href="MGS.Embeddings.html#3254" class="Bound">x&#39;</a> <a id="3257" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="3259" href="MGS.Embeddings.html#3195" class="Function">X</a> <a id="3261" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="3263" href="MGS.Embeddings.html#3254" class="Bound">x&#39;</a> <a id="3266" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3268" href="MGS.Embeddings.html#3216" class="Bound">x</a><a id="3269" class="Symbol">)</a>
  <a id="3273" href="MGS.Embeddings.html#3211" class="Function">a</a> <a id="3275" href="MGS.Embeddings.html#3275" class="Bound">x</a> <a id="3277" class="Symbol">=</a> <a id="3279" href="MGS.Equivalences.html#8109" class="Function">Σ-cong</a> <a id="3286" class="Symbol">(λ</a> <a id="3289" href="MGS.Embeddings.html#3289" class="Bound">x&#39;</a> <a id="3292" class="Symbol">→</a> <a id="3294" href="MGS.Embeddings.html#3162" class="Bound">e</a> <a id="3296" href="MGS.Embeddings.html#3289" class="Bound">x&#39;</a> <a id="3299" href="MGS.Embeddings.html#3275" class="Bound">x</a><a id="3300" class="Symbol">)</a>

  <a id="3305" href="MGS.Embeddings.html#3305" class="Function">a&#39;</a> <a id="3308" class="Symbol">:</a> <a id="3310" class="Symbol">(</a><a id="3311" href="MGS.Embeddings.html#3311" class="Bound">x</a> <a id="3313" class="Symbol">:</a> <a id="3315" href="MGS.Embeddings.html#3195" class="Function">X</a><a id="3316" class="Symbol">)</a> <a id="3318" class="Symbol">→</a> <a id="3320" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="3326" href="MGS.Embeddings.html#3160" class="Bound">f</a> <a id="3328" class="Symbol">(</a><a id="3329" href="MGS.Embeddings.html#3160" class="Bound">f</a> <a id="3331" href="MGS.Embeddings.html#3311" class="Bound">x</a><a id="3332" class="Symbol">)</a> <a id="3334" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3336" href="MGS.Retracts.html#2777" class="Function">singleton-type</a> <a id="3351" href="MGS.Embeddings.html#3311" class="Bound">x</a>
  <a id="3355" href="MGS.Embeddings.html#3305" class="Function">a&#39;</a> <a id="3358" class="Symbol">=</a> <a id="3360" href="MGS.Embeddings.html#3211" class="Function">a</a>

  <a id="3365" href="MGS.Embeddings.html#3365" class="Function">b</a> <a id="3367" class="Symbol">:</a> <a id="3369" class="Symbol">(</a><a id="3370" href="MGS.Embeddings.html#3370" class="Bound">x</a> <a id="3372" class="Symbol">:</a> <a id="3374" href="MGS.Embeddings.html#3195" class="Function">X</a><a id="3375" class="Symbol">)</a> <a id="3377" class="Symbol">→</a> <a id="3379" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="3392" class="Symbol">(</a><a id="3393" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="3399" href="MGS.Embeddings.html#3160" class="Bound">f</a> <a id="3401" class="Symbol">(</a><a id="3402" href="MGS.Embeddings.html#3160" class="Bound">f</a> <a id="3404" href="MGS.Embeddings.html#3370" class="Bound">x</a><a id="3405" class="Symbol">))</a>
  <a id="3410" href="MGS.Embeddings.html#3365" class="Function">b</a> <a id="3412" href="MGS.Embeddings.html#3412" class="Bound">x</a> <a id="3414" class="Symbol">=</a> <a id="3416" href="MGS.Equivalences.html#9133" class="Function">equiv-to-singleton</a> <a id="3435" class="Symbol">(</a><a id="3436" href="MGS.Embeddings.html#3305" class="Function">a&#39;</a> <a id="3439" href="MGS.Embeddings.html#3412" class="Bound">x</a><a id="3440" class="Symbol">)</a> <a id="3442" class="Symbol">(</a><a id="3443" href="MGS.Retracts.html#3144" class="Function">singleton-types-are-singletons</a> <a id="3474" href="MGS.Embeddings.html#3195" class="Function">X</a> <a id="3476" href="MGS.Embeddings.html#3412" class="Bound">x</a><a id="3477" class="Symbol">)</a>

<a id="ap-is-equiv-gives-embedding"></a><a id="3480" href="MGS.Embeddings.html#3480" class="Function">ap-is-equiv-gives-embedding</a> <a id="3508" class="Symbol">:</a> <a id="3510" class="Symbol">{</a><a id="3511" href="MGS.Embeddings.html#3511" class="Bound">X</a> <a id="3513" class="Symbol">:</a> <a id="3515" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3517" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3519" class="Symbol">}</a> <a id="3521" class="Symbol">{</a><a id="3522" href="MGS.Embeddings.html#3522" class="Bound">Y</a> <a id="3524" class="Symbol">:</a> <a id="3526" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3528" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3530" class="Symbol">}</a> <a id="3532" class="Symbol">(</a><a id="3533" href="MGS.Embeddings.html#3533" class="Bound">f</a> <a id="3535" class="Symbol">:</a> <a id="3537" href="MGS.Embeddings.html#3511" class="Bound">X</a> <a id="3539" class="Symbol">→</a> <a id="3541" href="MGS.Embeddings.html#3522" class="Bound">Y</a><a id="3542" class="Symbol">)</a>
                            <a id="3572" class="Symbol">→</a> <a id="3574" class="Symbol">((</a><a id="3576" href="MGS.Embeddings.html#3576" class="Bound">x</a> <a id="3578" href="MGS.Embeddings.html#3578" class="Bound">x&#39;</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="MGS.Embeddings.html#3511" class="Bound">X</a><a id="3584" class="Symbol">)</a> <a id="3586" class="Symbol">→</a> <a id="3588" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3597" class="Symbol">(</a><a id="3598" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="3601" href="MGS.Embeddings.html#3533" class="Bound">f</a> <a id="3603" class="Symbol">{</a><a id="3604" href="MGS.Embeddings.html#3576" class="Bound">x</a><a id="3605" class="Symbol">}</a> <a id="3607" class="Symbol">{</a><a id="3608" href="MGS.Embeddings.html#3578" class="Bound">x&#39;</a><a id="3610" class="Symbol">}))</a>
                            <a id="3642" class="Symbol">→</a> <a id="3644" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="3657" href="MGS.Embeddings.html#3533" class="Bound">f</a>

<a id="3660" href="MGS.Embeddings.html#3480" class="Function">ap-is-equiv-gives-embedding</a> <a id="3688" href="MGS.Embeddings.html#3688" class="Bound">f</a> <a id="3690" href="MGS.Embeddings.html#3690" class="Bound">i</a> <a id="3692" class="Symbol">=</a> <a id="3694" href="MGS.Embeddings.html#2985" class="Function">embedding-criterion</a> <a id="3714" href="MGS.Embeddings.html#3688" class="Bound">f</a>
                                   <a id="3751" class="Symbol">(λ</a> <a id="3754" href="MGS.Embeddings.html#3754" class="Bound">x&#39;</a> <a id="3757" href="MGS.Embeddings.html#3757" class="Bound">x</a> <a id="3759" class="Symbol">→</a> <a id="3761" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="3767" class="Symbol">(</a><a id="3768" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="3771" href="MGS.Embeddings.html#3688" class="Bound">f</a> <a id="3773" class="Symbol">{</a><a id="3774" href="MGS.Embeddings.html#3754" class="Bound">x&#39;</a><a id="3776" class="Symbol">}</a> <a id="3778" class="Symbol">{</a><a id="3779" href="MGS.Embeddings.html#3757" class="Bound">x</a><a id="3780" class="Symbol">}</a> <a id="3782" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3784" href="MGS.Embeddings.html#3690" class="Bound">i</a> <a id="3786" href="MGS.Embeddings.html#3754" class="Bound">x&#39;</a> <a id="3789" href="MGS.Embeddings.html#3757" class="Bound">x</a><a id="3790" class="Symbol">))</a>

<a id="embedding-gives-ap-is-equiv"></a><a id="3794" href="MGS.Embeddings.html#3794" class="Function">embedding-gives-ap-is-equiv</a> <a id="3822" class="Symbol">:</a> <a id="3824" class="Symbol">{</a><a id="3825" href="MGS.Embeddings.html#3825" class="Bound">X</a> <a id="3827" class="Symbol">:</a> <a id="3829" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3831" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3833" class="Symbol">}</a> <a id="3835" class="Symbol">{</a><a id="3836" href="MGS.Embeddings.html#3836" class="Bound">Y</a> <a id="3838" class="Symbol">:</a> <a id="3840" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3842" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3844" class="Symbol">}</a> <a id="3846" class="Symbol">(</a><a id="3847" href="MGS.Embeddings.html#3847" class="Bound">f</a> <a id="3849" class="Symbol">:</a> <a id="3851" href="MGS.Embeddings.html#3825" class="Bound">X</a> <a id="3853" class="Symbol">→</a> <a id="3855" href="MGS.Embeddings.html#3836" class="Bound">Y</a><a id="3856" class="Symbol">)</a>
                            <a id="3886" class="Symbol">→</a> <a id="3888" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="3901" href="MGS.Embeddings.html#3847" class="Bound">f</a>
                            <a id="3931" class="Symbol">→</a> <a id="3933" class="Symbol">(</a><a id="3934" href="MGS.Embeddings.html#3934" class="Bound">x</a> <a id="3936" href="MGS.Embeddings.html#3936" class="Bound">x&#39;</a> <a id="3939" class="Symbol">:</a> <a id="3941" href="MGS.Embeddings.html#3825" class="Bound">X</a><a id="3942" class="Symbol">)</a> <a id="3944" class="Symbol">→</a> <a id="3946" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3955" class="Symbol">(</a><a id="3956" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="3959" href="MGS.Embeddings.html#3847" class="Bound">f</a> <a id="3961" class="Symbol">{</a><a id="3962" href="MGS.Embeddings.html#3934" class="Bound">x</a><a id="3963" class="Symbol">}</a> <a id="3965" class="Symbol">{</a><a id="3966" href="MGS.Embeddings.html#3936" class="Bound">x&#39;</a><a id="3968" class="Symbol">})</a>

<a id="3972" href="MGS.Embeddings.html#3794" class="Function">embedding-gives-ap-is-equiv</a> <a id="4000" class="Symbol">{</a><a id="4001" href="MGS.Embeddings.html#4001" class="Bound">𝓤</a><a id="4002" class="Symbol">}</a> <a id="4004" class="Symbol">{</a><a id="4005" href="MGS.Embeddings.html#4005" class="Bound">𝓥</a><a id="4006" class="Symbol">}</a> <a id="4008" class="Symbol">{</a><a id="4009" href="MGS.Embeddings.html#4009" class="Bound">X</a><a id="4010" class="Symbol">}</a> <a id="4012" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4014" href="MGS.Embeddings.html#4014" class="Bound">e</a> <a id="4016" class="Symbol">=</a> <a id="4018" href="MGS.Embeddings.html#4243" class="Function">γ</a>
 <a id="4021" class="Keyword">where</a>
  <a id="4029" href="MGS.Embeddings.html#4029" class="Function">d</a> <a id="4031" class="Symbol">:</a> <a id="4033" class="Symbol">(</a><a id="4034" href="MGS.Embeddings.html#4034" class="Bound">x&#39;</a> <a id="4037" class="Symbol">:</a> <a id="4039" href="MGS.Embeddings.html#4009" class="Bound">X</a><a id="4040" class="Symbol">)</a> <a id="4042" class="Symbol">→</a> <a id="4044" class="Symbol">(</a><a id="4045" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4047" href="MGS.Embeddings.html#4047" class="Bound">x</a> <a id="4049" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4051" href="MGS.Embeddings.html#4009" class="Bound">X</a> <a id="4053" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4055" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4057" href="MGS.Embeddings.html#4034" class="Bound">x&#39;</a> <a id="4060" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4062" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4064" href="MGS.Embeddings.html#4047" class="Bound">x</a><a id="4065" class="Symbol">)</a> <a id="4067" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4069" class="Symbol">(</a><a id="4070" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4072" href="MGS.Embeddings.html#4072" class="Bound">x</a> <a id="4074" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4076" href="MGS.Embeddings.html#4009" class="Bound">X</a> <a id="4078" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4080" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4082" href="MGS.Embeddings.html#4072" class="Bound">x</a> <a id="4084" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4086" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4088" href="MGS.Embeddings.html#4034" class="Bound">x&#39;</a><a id="4090" class="Symbol">)</a>
  <a id="4094" href="MGS.Embeddings.html#4029" class="Function">d</a> <a id="4096" href="MGS.Embeddings.html#4096" class="Bound">x&#39;</a> <a id="4099" class="Symbol">=</a> <a id="4101" href="MGS.Equivalences.html#8109" class="Function">Σ-cong</a> <a id="4108" class="Symbol">(λ</a> <a id="4111" href="MGS.Embeddings.html#4111" class="Bound">x</a> <a id="4113" class="Symbol">→</a> <a id="4115" href="MGS.Solved-Exercises.html#4758" class="Function">⁻¹-≃</a> <a id="4120" class="Symbol">(</a><a id="4121" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4123" href="MGS.Embeddings.html#4096" class="Bound">x&#39;</a><a id="4125" class="Symbol">)</a> <a id="4127" class="Symbol">(</a><a id="4128" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4130" href="MGS.Embeddings.html#4111" class="Bound">x</a><a id="4131" class="Symbol">))</a>

  <a id="4137" href="MGS.Embeddings.html#4137" class="Function">s</a> <a id="4139" class="Symbol">:</a> <a id="4141" class="Symbol">(</a><a id="4142" href="MGS.Embeddings.html#4142" class="Bound">x&#39;</a> <a id="4145" class="Symbol">:</a> <a id="4147" href="MGS.Embeddings.html#4009" class="Bound">X</a><a id="4148" class="Symbol">)</a> <a id="4150" class="Symbol">→</a> <a id="4152" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4168" class="Symbol">(</a><a id="4169" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4171" href="MGS.Embeddings.html#4171" class="Bound">x</a> <a id="4173" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4175" href="MGS.Embeddings.html#4009" class="Bound">X</a> <a id="4177" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4179" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4181" href="MGS.Embeddings.html#4142" class="Bound">x&#39;</a> <a id="4184" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4186" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4188" href="MGS.Embeddings.html#4171" class="Bound">x</a><a id="4189" class="Symbol">)</a>
  <a id="4193" href="MGS.Embeddings.html#4137" class="Function">s</a> <a id="4195" href="MGS.Embeddings.html#4195" class="Bound">x&#39;</a> <a id="4198" class="Symbol">=</a> <a id="4200" href="MGS.Solved-Exercises.html#1638" class="Function">equiv-to-subsingleton</a> <a id="4222" class="Symbol">(</a><a id="4223" href="MGS.Embeddings.html#4029" class="Function">d</a> <a id="4225" href="MGS.Embeddings.html#4195" class="Bound">x&#39;</a><a id="4227" class="Symbol">)</a> <a id="4229" class="Symbol">(</a><a id="4230" href="MGS.Embeddings.html#4014" class="Bound">e</a> <a id="4232" class="Symbol">(</a><a id="4233" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4235" href="MGS.Embeddings.html#4195" class="Bound">x&#39;</a><a id="4237" class="Symbol">))</a>

  <a id="4243" href="MGS.Embeddings.html#4243" class="Function">γ</a> <a id="4245" class="Symbol">:</a> <a id="4247" class="Symbol">(</a><a id="4248" href="MGS.Embeddings.html#4248" class="Bound">x</a> <a id="4250" href="MGS.Embeddings.html#4250" class="Bound">x&#39;</a> <a id="4253" class="Symbol">:</a> <a id="4255" href="MGS.Embeddings.html#4009" class="Bound">X</a><a id="4256" class="Symbol">)</a> <a id="4258" class="Symbol">→</a> <a id="4260" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4269" class="Symbol">(</a><a id="4270" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="4273" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4275" class="Symbol">{</a><a id="4276" href="MGS.Embeddings.html#4248" class="Bound">x</a><a id="4277" class="Symbol">}</a> <a id="4279" class="Symbol">{</a><a id="4280" href="MGS.Embeddings.html#4250" class="Bound">x&#39;</a><a id="4282" class="Symbol">})</a>
  <a id="4287" href="MGS.Embeddings.html#4243" class="Function">γ</a> <a id="4289" href="MGS.Embeddings.html#4289" class="Bound">x</a> <a id="4291" class="Symbol">=</a> <a id="4293" href="MGS.Equivalence-Induction.html#876" class="Function">singleton-equiv-lemma</a> <a id="4315" href="MGS.Embeddings.html#4289" class="Bound">x</a> <a id="4317" class="Symbol">(λ</a> <a id="4320" href="MGS.Embeddings.html#4320" class="Bound">x&#39;</a> <a id="4323" class="Symbol">→</a> <a id="4325" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="4328" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4330" class="Symbol">{</a><a id="4331" href="MGS.Embeddings.html#4289" class="Bound">x</a><a id="4332" class="Symbol">}</a> <a id="4334" class="Symbol">{</a><a id="4335" href="MGS.Embeddings.html#4320" class="Bound">x&#39;</a><a id="4337" class="Symbol">})</a>
         <a id="4349" class="Symbol">(</a><a id="4350" href="MGS.Basic-UF.html#1222" class="Function">pointed-subsingletons-are-singletons</a>
           <a id="4398" class="Symbol">(</a><a id="4399" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4401" href="MGS.Embeddings.html#4401" class="Bound">x&#39;</a> <a id="4404" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4406" href="MGS.Embeddings.html#4009" class="Bound">X</a> <a id="4408" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4410" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4412" href="MGS.Embeddings.html#4289" class="Bound">x</a> <a id="4414" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4416" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4418" href="MGS.Embeddings.html#4401" class="Bound">x&#39;</a><a id="4420" class="Symbol">)</a> <a id="4422" class="Symbol">(</a><a id="4423" href="MGS.Embeddings.html#4289" class="Bound">x</a> <a id="4425" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4427" class="Symbol">(</a><a id="4428" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4433" class="Symbol">(</a><a id="4434" href="MGS.Embeddings.html#4012" class="Bound">f</a> <a id="4436" href="MGS.Embeddings.html#4289" class="Bound">x</a><a id="4437" class="Symbol">)))</a> <a id="4441" class="Symbol">(</a><a id="4442" href="MGS.Embeddings.html#4137" class="Function">s</a> <a id="4444" href="MGS.Embeddings.html#4289" class="Bound">x</a><a id="4445" class="Symbol">))</a>

<a id="embedding-criterion-converse"></a><a id="4449" href="MGS.Embeddings.html#4449" class="Function">embedding-criterion-converse</a> <a id="4478" class="Symbol">:</a> <a id="4480" class="Symbol">{</a><a id="4481" href="MGS.Embeddings.html#4481" class="Bound">X</a> <a id="4483" class="Symbol">:</a> <a id="4485" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4487" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4489" class="Symbol">}</a> <a id="4491" class="Symbol">{</a><a id="4492" href="MGS.Embeddings.html#4492" class="Bound">Y</a> <a id="4494" class="Symbol">:</a> <a id="4496" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4498" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4500" class="Symbol">}</a> <a id="4502" class="Symbol">(</a><a id="4503" href="MGS.Embeddings.html#4503" class="Bound">f</a> <a id="4505" class="Symbol">:</a> <a id="4507" href="MGS.Embeddings.html#4481" class="Bound">X</a> <a id="4509" class="Symbol">→</a> <a id="4511" href="MGS.Embeddings.html#4492" class="Bound">Y</a><a id="4512" class="Symbol">)</a>
                             <a id="4543" class="Symbol">→</a> <a id="4545" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="4558" href="MGS.Embeddings.html#4503" class="Bound">f</a>
                             <a id="4589" class="Symbol">→</a> <a id="4591" class="Symbol">((</a><a id="4593" href="MGS.Embeddings.html#4593" class="Bound">x&#39;</a> <a id="4596" href="MGS.Embeddings.html#4596" class="Bound">x</a> <a id="4598" class="Symbol">:</a> <a id="4600" href="MGS.Embeddings.html#4481" class="Bound">X</a><a id="4601" class="Symbol">)</a> <a id="4603" class="Symbol">→</a> <a id="4605" class="Symbol">(</a><a id="4606" href="MGS.Embeddings.html#4503" class="Bound">f</a> <a id="4608" href="MGS.Embeddings.html#4593" class="Bound">x&#39;</a> <a id="4611" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4613" href="MGS.Embeddings.html#4503" class="Bound">f</a> <a id="4615" href="MGS.Embeddings.html#4596" class="Bound">x</a><a id="4616" class="Symbol">)</a> <a id="4618" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4620" class="Symbol">(</a><a id="4621" href="MGS.Embeddings.html#4593" class="Bound">x&#39;</a> <a id="4624" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4626" href="MGS.Embeddings.html#4596" class="Bound">x</a><a id="4627" class="Symbol">))</a>

<a id="4631" href="MGS.Embeddings.html#4449" class="Function">embedding-criterion-converse</a> <a id="4660" href="MGS.Embeddings.html#4660" class="Bound">f</a> <a id="4662" href="MGS.Embeddings.html#4662" class="Bound">e</a> <a id="4664" href="MGS.Embeddings.html#4664" class="Bound">x&#39;</a> <a id="4667" href="MGS.Embeddings.html#4667" class="Bound">x</a> <a id="4669" class="Symbol">=</a> <a id="4671" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a>
                                         <a id="4718" class="Symbol">(</a><a id="4719" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="4722" href="MGS.Embeddings.html#4660" class="Bound">f</a> <a id="4724" class="Symbol">{</a><a id="4725" href="MGS.Embeddings.html#4664" class="Bound">x&#39;</a><a id="4727" class="Symbol">}</a> <a id="4729" class="Symbol">{</a><a id="4730" href="MGS.Embeddings.html#4667" class="Bound">x</a><a id="4731" class="Symbol">}</a> <a id="4733" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                                          <a id="4777" href="MGS.Embeddings.html#3794" class="Function">embedding-gives-ap-is-equiv</a> <a id="4805" href="MGS.Embeddings.html#4660" class="Bound">f</a> <a id="4807" href="MGS.Embeddings.html#4662" class="Bound">e</a> <a id="4809" href="MGS.Embeddings.html#4664" class="Bound">x&#39;</a> <a id="4812" href="MGS.Embeddings.html#4667" class="Bound">x</a><a id="4813" class="Symbol">)</a>

<a id="embeddings-are-lc"></a><a id="4816" href="MGS.Embeddings.html#4816" class="Function">embeddings-are-lc</a> <a id="4834" class="Symbol">:</a> <a id="4836" class="Symbol">{</a><a id="4837" href="MGS.Embeddings.html#4837" class="Bound">X</a> <a id="4839" class="Symbol">:</a> <a id="4841" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4843" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4845" class="Symbol">}</a> <a id="4847" class="Symbol">{</a><a id="4848" href="MGS.Embeddings.html#4848" class="Bound">Y</a> <a id="4850" class="Symbol">:</a> <a id="4852" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4854" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4856" class="Symbol">}</a> <a id="4858" class="Symbol">(</a><a id="4859" href="MGS.Embeddings.html#4859" class="Bound">f</a> <a id="4861" class="Symbol">:</a> <a id="4863" href="MGS.Embeddings.html#4837" class="Bound">X</a> <a id="4865" class="Symbol">→</a> <a id="4867" href="MGS.Embeddings.html#4848" class="Bound">Y</a><a id="4868" class="Symbol">)</a>
                  <a id="4888" class="Symbol">→</a> <a id="4890" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="4903" href="MGS.Embeddings.html#4859" class="Bound">f</a>
                  <a id="4923" class="Symbol">→</a> <a id="4925" href="MGS.Solved-Exercises.html#743" class="Function">left-cancellable</a> <a id="4942" href="MGS.Embeddings.html#4859" class="Bound">f</a>

<a id="4945" href="MGS.Embeddings.html#4816" class="Function">embeddings-are-lc</a> <a id="4963" href="MGS.Embeddings.html#4963" class="Bound">f</a> <a id="4965" href="MGS.Embeddings.html#4965" class="Bound">e</a> <a id="4967" class="Symbol">{</a><a id="4968" href="MGS.Embeddings.html#4968" class="Bound">x</a><a id="4969" class="Symbol">}</a> <a id="4971" class="Symbol">{</a><a id="4972" href="MGS.Embeddings.html#4972" class="Bound">y</a><a id="4973" class="Symbol">}</a> <a id="4975" class="Symbol">=</a> <a id="4977" href="MGS.Equivalences.html#5010" class="Function Operator">⌜</a> <a id="4979" href="MGS.Embeddings.html#4449" class="Function">embedding-criterion-converse</a> <a id="5008" href="MGS.Embeddings.html#4963" class="Bound">f</a> <a id="5010" href="MGS.Embeddings.html#4965" class="Bound">e</a> <a id="5012" href="MGS.Embeddings.html#4968" class="Bound">x</a> <a id="5014" href="MGS.Embeddings.html#4972" class="Bound">y</a> <a id="5016" href="MGS.Equivalences.html#5010" class="Function Operator">⌝</a>

<a id="embedding-with-section-is-equiv"></a><a id="5019" href="MGS.Embeddings.html#5019" class="Function">embedding-with-section-is-equiv</a> <a id="5051" class="Symbol">:</a> <a id="5053" class="Symbol">{</a><a id="5054" href="MGS.Embeddings.html#5054" class="Bound">X</a> <a id="5056" class="Symbol">:</a> <a id="5058" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5060" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5062" class="Symbol">}</a> <a id="5064" class="Symbol">{</a><a id="5065" href="MGS.Embeddings.html#5065" class="Bound">Y</a> <a id="5067" class="Symbol">:</a> <a id="5069" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5071" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5073" class="Symbol">}</a> <a id="5075" class="Symbol">(</a><a id="5076" href="MGS.Embeddings.html#5076" class="Bound">f</a> <a id="5078" class="Symbol">:</a> <a id="5080" href="MGS.Embeddings.html#5054" class="Bound">X</a> <a id="5082" class="Symbol">→</a> <a id="5084" href="MGS.Embeddings.html#5065" class="Bound">Y</a><a id="5085" class="Symbol">)</a>
                                <a id="5119" class="Symbol">→</a> <a id="5121" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="5134" href="MGS.Embeddings.html#5076" class="Bound">f</a>
                                <a id="5168" class="Symbol">→</a> <a id="5170" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="5182" href="MGS.Embeddings.html#5076" class="Bound">f</a>
                                <a id="5216" class="Symbol">→</a> <a id="5218" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="5227" href="MGS.Embeddings.html#5076" class="Bound">f</a>
<a id="5229" href="MGS.Embeddings.html#5019" class="Function">embedding-with-section-is-equiv</a> <a id="5261" href="MGS.Embeddings.html#5261" class="Bound">f</a> <a id="5263" href="MGS.Embeddings.html#5263" class="Bound">i</a> <a id="5265" class="Symbol">(</a><a id="5266" href="MGS.Embeddings.html#5266" class="Bound">g</a> <a id="5268" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5270" href="MGS.Embeddings.html#5270" class="Bound">η</a><a id="5271" class="Symbol">)</a> <a id="5273" href="MGS.Embeddings.html#5273" class="Bound">y</a> <a id="5275" class="Symbol">=</a> <a id="5277" href="MGS.Basic-UF.html#1222" class="Function">pointed-subsingletons-are-singletons</a>
                                                 <a id="5363" class="Symbol">(</a><a id="5364" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="5370" href="MGS.Embeddings.html#5261" class="Bound">f</a> <a id="5372" href="MGS.Embeddings.html#5273" class="Bound">y</a><a id="5373" class="Symbol">)</a> <a id="5375" class="Symbol">(</a><a id="5376" href="MGS.Embeddings.html#5266" class="Bound">g</a> <a id="5378" href="MGS.Embeddings.html#5273" class="Bound">y</a> <a id="5380" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5382" href="MGS.Embeddings.html#5270" class="Bound">η</a> <a id="5384" href="MGS.Embeddings.html#5273" class="Bound">y</a><a id="5385" class="Symbol">)</a> <a id="5387" class="Symbol">(</a><a id="5388" href="MGS.Embeddings.html#5263" class="Bound">i</a> <a id="5390" href="MGS.Embeddings.html#5273" class="Bound">y</a><a id="5391" class="Symbol">)</a>

<a id="NatΠ"></a><a id="5394" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="5399" class="Symbol">:</a> <a id="5401" class="Symbol">{</a><a id="5402" href="MGS.Embeddings.html#5402" class="Bound">X</a> <a id="5404" class="Symbol">:</a> <a id="5406" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5408" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5410" class="Symbol">}</a> <a id="5412" class="Symbol">{</a><a id="5413" href="MGS.Embeddings.html#5413" class="Bound">A</a> <a id="5415" class="Symbol">:</a> <a id="5417" href="MGS.Embeddings.html#5402" class="Bound">X</a> <a id="5419" class="Symbol">→</a> <a id="5421" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5423" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5425" class="Symbol">}</a> <a id="5427" class="Symbol">{</a><a id="5428" href="MGS.Embeddings.html#5428" class="Bound">B</a> <a id="5430" class="Symbol">:</a> <a id="5432" href="MGS.Embeddings.html#5402" class="Bound">X</a> <a id="5434" class="Symbol">→</a> <a id="5436" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5438" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5440" class="Symbol">}</a> <a id="5442" class="Symbol">→</a> <a id="5444" href="MGS.Basic-UF.html#6447" class="Function">Nat</a> <a id="5448" href="MGS.Embeddings.html#5413" class="Bound">A</a> <a id="5450" href="MGS.Embeddings.html#5428" class="Bound">B</a> <a id="5452" class="Symbol">→</a> <a id="5454" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="5456" href="MGS.Embeddings.html#5413" class="Bound">A</a> <a id="5458" class="Symbol">→</a> <a id="5460" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="5462" href="MGS.Embeddings.html#5428" class="Bound">B</a>
<a id="5464" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="5469" href="MGS.Embeddings.html#5469" class="Bound">τ</a> <a id="5471" href="MGS.Embeddings.html#5471" class="Bound">f</a> <a id="5473" href="MGS.Embeddings.html#5473" class="Bound">x</a> <a id="5475" class="Symbol">=</a> <a id="5477" href="MGS.Embeddings.html#5469" class="Bound">τ</a> <a id="5479" href="MGS.Embeddings.html#5473" class="Bound">x</a> <a id="5481" class="Symbol">(</a><a id="5482" href="MGS.Embeddings.html#5471" class="Bound">f</a> <a id="5484" href="MGS.Embeddings.html#5473" class="Bound">x</a><a id="5485" class="Symbol">)</a>

<a id="NatΠ-is-embedding"></a><a id="5488" href="MGS.Embeddings.html#5488" class="Function">NatΠ-is-embedding</a> <a id="5506" class="Symbol">:</a> <a id="5508" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="5516" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5518" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                  <a id="5538" class="Symbol">→</a> <a id="5540" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="5548" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5550" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
                  <a id="5570" class="Symbol">→</a> <a id="5572" class="Symbol">{</a><a id="5573" href="MGS.Embeddings.html#5573" class="Bound">X</a> <a id="5575" class="Symbol">:</a> <a id="5577" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5579" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5581" class="Symbol">}</a> <a id="5583" class="Symbol">{</a><a id="5584" href="MGS.Embeddings.html#5584" class="Bound">A</a> <a id="5586" class="Symbol">:</a> <a id="5588" href="MGS.Embeddings.html#5573" class="Bound">X</a> <a id="5590" class="Symbol">→</a> <a id="5592" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5594" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5596" class="Symbol">}</a> <a id="5598" class="Symbol">{</a><a id="5599" href="MGS.Embeddings.html#5599" class="Bound">B</a> <a id="5601" class="Symbol">:</a> <a id="5603" href="MGS.Embeddings.html#5573" class="Bound">X</a> <a id="5605" class="Symbol">→</a> <a id="5607" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5609" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5611" class="Symbol">}</a>
                  <a id="5631" class="Symbol">→</a> <a id="5633" class="Symbol">(</a><a id="5634" href="MGS.Embeddings.html#5634" class="Bound">τ</a> <a id="5636" class="Symbol">:</a> <a id="5638" href="MGS.Basic-UF.html#6447" class="Function">Nat</a> <a id="5642" href="MGS.Embeddings.html#5584" class="Bound">A</a> <a id="5644" href="MGS.Embeddings.html#5599" class="Bound">B</a><a id="5645" class="Symbol">)</a>
                  <a id="5665" class="Symbol">→</a> <a id="5667" class="Symbol">((</a><a id="5669" href="MGS.Embeddings.html#5669" class="Bound">x</a> <a id="5671" class="Symbol">:</a> <a id="5673" href="MGS.Embeddings.html#5573" class="Bound">X</a><a id="5674" class="Symbol">)</a> <a id="5676" class="Symbol">→</a> <a id="5678" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="5691" class="Symbol">(</a><a id="5692" href="MGS.Embeddings.html#5634" class="Bound">τ</a> <a id="5694" href="MGS.Embeddings.html#5669" class="Bound">x</a><a id="5695" class="Symbol">))</a>
                  <a id="5716" class="Symbol">→</a> <a id="5718" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="5731" class="Symbol">(</a><a id="5732" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="5737" href="MGS.Embeddings.html#5634" class="Bound">τ</a><a id="5738" class="Symbol">)</a>

<a id="5741" href="MGS.Embeddings.html#5488" class="Function">NatΠ-is-embedding</a> <a id="5759" href="MGS.Embeddings.html#5759" class="Bound">v</a> <a id="5761" href="MGS.Embeddings.html#5761" class="Bound">w</a> <a id="5763" class="Symbol">{</a><a id="5764" href="MGS.Embeddings.html#5764" class="Bound">X</a><a id="5765" class="Symbol">}</a> <a id="5767" class="Symbol">{</a><a id="5768" href="MGS.Embeddings.html#5768" class="Bound">A</a><a id="5769" class="Symbol">}</a> <a id="5771" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="5773" href="MGS.Embeddings.html#5773" class="Bound">i</a> <a id="5775" class="Symbol">=</a> <a id="5777" href="MGS.Embeddings.html#2985" class="Function">embedding-criterion</a> <a id="5797" class="Symbol">(</a><a id="5798" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="5803" href="MGS.Embeddings.html#5771" class="Bound">τ</a><a id="5804" class="Symbol">)</a> <a id="5806" href="MGS.Embeddings.html#5817" class="Function">γ</a>
 <a id="5809" class="Keyword">where</a>
  <a id="5817" href="MGS.Embeddings.html#5817" class="Function">γ</a> <a id="5819" class="Symbol">:</a> <a id="5821" class="Symbol">(</a><a id="5822" href="MGS.Embeddings.html#5822" class="Bound">f</a> <a id="5824" href="MGS.Embeddings.html#5824" class="Bound">g</a> <a id="5826" class="Symbol">:</a> <a id="5828" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="5830" href="MGS.Embeddings.html#5768" class="Bound">A</a><a id="5831" class="Symbol">)</a> <a id="5833" class="Symbol">→</a> <a id="5835" class="Symbol">(</a><a id="5836" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="5841" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="5843" href="MGS.Embeddings.html#5822" class="Bound">f</a> <a id="5845" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5847" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="5852" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="5854" href="MGS.Embeddings.html#5824" class="Bound">g</a><a id="5855" class="Symbol">)</a> <a id="5857" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5859" class="Symbol">(</a><a id="5860" href="MGS.Embeddings.html#5822" class="Bound">f</a> <a id="5862" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5864" href="MGS.Embeddings.html#5824" class="Bound">g</a><a id="5865" class="Symbol">)</a>
  <a id="5869" href="MGS.Embeddings.html#5817" class="Function">γ</a> <a id="5871" href="MGS.Embeddings.html#5871" class="Bound">f</a> <a id="5873" href="MGS.Embeddings.html#5873" class="Bound">g</a> <a id="5875" class="Symbol">=</a> <a id="5877" class="Symbol">(</a><a id="5878" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="5883" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="5885" href="MGS.Embeddings.html#5871" class="Bound">f</a> <a id="5887" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5889" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="5894" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="5896" href="MGS.Embeddings.html#5873" class="Bound">g</a><a id="5897" class="Symbol">)</a> <a id="5899" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="5902" href="MGS.More-FunExt-Consequences.html#4524" class="Function">hfunext-≃</a> <a id="5912" href="MGS.Embeddings.html#5761" class="Bound">w</a> <a id="5914" class="Symbol">(</a><a id="5915" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="5920" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="5922" href="MGS.Embeddings.html#5871" class="Bound">f</a><a id="5923" class="Symbol">)</a> <a id="5925" class="Symbol">(</a><a id="5926" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="5931" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="5933" href="MGS.Embeddings.html#5873" class="Bound">g</a><a id="5934" class="Symbol">)</a> <a id="5936" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
          <a id="5948" class="Symbol">(</a><a id="5949" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="5954" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="5956" href="MGS.Embeddings.html#5871" class="Bound">f</a> <a id="5958" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="5960" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="5965" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="5967" href="MGS.Embeddings.html#5873" class="Bound">g</a><a id="5968" class="Symbol">)</a> <a id="5970" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="5973" href="MGS.Embeddings.html#6208" class="Function">b</a> <a id="5975" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
          <a id="5987" class="Symbol">(</a><a id="5988" href="MGS.Embeddings.html#5871" class="Bound">f</a> <a id="5990" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="5992" href="MGS.Embeddings.html#5873" class="Bound">g</a><a id="5993" class="Symbol">)</a>               <a id="6009" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="6012" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="6018" class="Symbol">(</a><a id="6019" href="MGS.More-FunExt-Consequences.html#4524" class="Function">hfunext-≃</a> <a id="6029" href="MGS.Embeddings.html#5759" class="Bound">v</a> <a id="6031" href="MGS.Embeddings.html#5871" class="Bound">f</a> <a id="6033" href="MGS.Embeddings.html#5873" class="Bound">g</a><a id="6034" class="Symbol">)</a> <a id="6036" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
          <a id="6048" class="Symbol">(</a><a id="6049" href="MGS.Embeddings.html#5871" class="Bound">f</a> <a id="6051" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6053" href="MGS.Embeddings.html#5873" class="Bound">g</a><a id="6054" class="Symbol">)</a>               <a id="6070" href="MGS.Equivalences.html#6367" class="Function Operator">■</a>

   <a id="6076" class="Keyword">where</a>
    <a id="6086" href="MGS.Embeddings.html#6086" class="Function">a</a> <a id="6088" class="Symbol">:</a> <a id="6090" class="Symbol">(</a><a id="6091" href="MGS.Embeddings.html#6091" class="Bound">x</a> <a id="6093" class="Symbol">:</a> <a id="6095" href="MGS.Embeddings.html#5764" class="Bound">X</a><a id="6096" class="Symbol">)</a> <a id="6098" class="Symbol">→</a> <a id="6100" class="Symbol">(</a><a id="6101" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="6106" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="6108" href="MGS.Embeddings.html#5871" class="Bound">f</a> <a id="6110" href="MGS.Embeddings.html#6091" class="Bound">x</a> <a id="6112" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6114" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="6119" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="6121" href="MGS.Embeddings.html#5873" class="Bound">g</a> <a id="6123" href="MGS.Embeddings.html#6091" class="Bound">x</a><a id="6124" class="Symbol">)</a> <a id="6126" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6128" class="Symbol">(</a><a id="6129" href="MGS.Embeddings.html#5871" class="Bound">f</a> <a id="6131" href="MGS.Embeddings.html#6091" class="Bound">x</a> <a id="6133" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6135" href="MGS.Embeddings.html#5873" class="Bound">g</a> <a id="6137" href="MGS.Embeddings.html#6091" class="Bound">x</a><a id="6138" class="Symbol">)</a>
    <a id="6144" href="MGS.Embeddings.html#6086" class="Function">a</a> <a id="6146" href="MGS.Embeddings.html#6146" class="Bound">x</a> <a id="6148" class="Symbol">=</a> <a id="6150" href="MGS.Embeddings.html#4449" class="Function">embedding-criterion-converse</a> <a id="6179" class="Symbol">(</a><a id="6180" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="6182" href="MGS.Embeddings.html#6146" class="Bound">x</a><a id="6183" class="Symbol">)</a> <a id="6185" class="Symbol">(</a><a id="6186" href="MGS.Embeddings.html#5773" class="Bound">i</a> <a id="6188" href="MGS.Embeddings.html#6146" class="Bound">x</a><a id="6189" class="Symbol">)</a> <a id="6191" class="Symbol">(</a><a id="6192" href="MGS.Embeddings.html#5871" class="Bound">f</a> <a id="6194" href="MGS.Embeddings.html#6146" class="Bound">x</a><a id="6195" class="Symbol">)</a> <a id="6197" class="Symbol">(</a><a id="6198" href="MGS.Embeddings.html#5873" class="Bound">g</a> <a id="6200" href="MGS.Embeddings.html#6146" class="Bound">x</a><a id="6201" class="Symbol">)</a>

    <a id="6208" href="MGS.Embeddings.html#6208" class="Function">b</a> <a id="6210" class="Symbol">:</a> <a id="6212" class="Symbol">(</a><a id="6213" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="6218" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="6220" href="MGS.Embeddings.html#5871" class="Bound">f</a> <a id="6222" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="6224" href="MGS.Embeddings.html#5394" class="Function">NatΠ</a> <a id="6229" href="MGS.Embeddings.html#5771" class="Bound">τ</a> <a id="6231" href="MGS.Embeddings.html#5873" class="Bound">g</a><a id="6232" class="Symbol">)</a> <a id="6234" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6236" class="Symbol">(</a><a id="6237" href="MGS.Embeddings.html#5871" class="Bound">f</a> <a id="6239" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="6241" href="MGS.Embeddings.html#5873" class="Bound">g</a><a id="6242" class="Symbol">)</a>
    <a id="6248" href="MGS.Embeddings.html#6208" class="Function">b</a> <a id="6250" class="Symbol">=</a> <a id="6252" href="MGS.More-FunExt-Consequences.html#3703" class="Function">Π-cong</a> <a id="6259" class="Symbol">(</a><a id="6260" href="MGS.FunExt-from-Univalence.html#2207" class="Function">hfunext-gives-dfunext</a> <a id="6282" href="MGS.Embeddings.html#5761" class="Bound">w</a><a id="6283" class="Symbol">)</a> <a id="6285" class="Symbol">(</a><a id="6286" href="MGS.FunExt-from-Univalence.html#2207" class="Function">hfunext-gives-dfunext</a> <a id="6308" href="MGS.Embeddings.html#5759" class="Bound">v</a><a id="6309" class="Symbol">)</a> <a id="6311" href="MGS.Embeddings.html#6086" class="Function">a</a>

<a id="_↪_"></a><a id="6314" href="MGS.Embeddings.html#6314" class="Function Operator">_↪_</a> <a id="6318" class="Symbol">:</a> <a id="6320" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6322" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6324" class="Symbol">→</a> <a id="6326" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6328" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6330" class="Symbol">→</a> <a id="6332" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6334" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6336" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6338" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="6340" href="MGS.Embeddings.html#6340" class="Bound">X</a> <a id="6342" href="MGS.Embeddings.html#6314" class="Function Operator">↪</a> <a id="6344" href="MGS.Embeddings.html#6344" class="Bound">Y</a> <a id="6346" class="Symbol">=</a> <a id="6348" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="6350" href="MGS.Embeddings.html#6350" class="Bound">f</a> <a id="6352" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="6354" class="Symbol">(</a><a id="6355" href="MGS.Embeddings.html#6340" class="Bound">X</a> <a id="6357" class="Symbol">→</a> <a id="6359" href="MGS.Embeddings.html#6344" class="Bound">Y</a><a id="6360" class="Symbol">)</a><a id="6361" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="6363" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="6376" href="MGS.Embeddings.html#6350" class="Bound">f</a>

<a id="Emb→fun"></a><a id="6379" href="MGS.Embeddings.html#6379" class="Function">Emb→fun</a> <a id="6387" class="Symbol">:</a> <a id="6389" class="Symbol">{</a><a id="6390" href="MGS.Embeddings.html#6390" class="Bound">X</a> <a id="6392" class="Symbol">:</a> <a id="6394" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6396" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6398" class="Symbol">}</a> <a id="6400" class="Symbol">{</a><a id="6401" href="MGS.Embeddings.html#6401" class="Bound">Y</a> <a id="6403" class="Symbol">:</a> <a id="6405" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6407" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6409" class="Symbol">}</a> <a id="6411" class="Symbol">→</a> <a id="6413" href="MGS.Embeddings.html#6390" class="Bound">X</a> <a id="6415" href="MGS.Embeddings.html#6314" class="Function Operator">↪</a> <a id="6417" href="MGS.Embeddings.html#6401" class="Bound">Y</a> <a id="6419" class="Symbol">→</a> <a id="6421" href="MGS.Embeddings.html#6390" class="Bound">X</a> <a id="6423" class="Symbol">→</a> <a id="6425" href="MGS.Embeddings.html#6401" class="Bound">Y</a>
<a id="6427" href="MGS.Embeddings.html#6379" class="Function">Emb→fun</a> <a id="6435" class="Symbol">(</a><a id="6436" href="MGS.Embeddings.html#6436" class="Bound">f</a> <a id="6438" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6440" href="MGS.Embeddings.html#6440" class="Bound">i</a><a id="6441" class="Symbol">)</a> <a id="6443" class="Symbol">=</a> <a id="6445" href="MGS.Embeddings.html#6436" class="Bound">f</a>

<a id="6448" class="Markup">\end{code}</a><a id="6458" class="Background">
</a></pre></body></html>

==> anc/html/MGS.Equivalence-Constructions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.Equivalence-Constructions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.Equivalence-Constructions.html" class="Module">MGS.Equivalence-Constructions</a> <a id="329" class="Keyword">where</a>

<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="MGS.More-FunExt-Consequences.html" class="Module">MGS.More-FunExt-Consequences</a> <a id="377" class="Keyword">public</a>

<a id="id-≃-left"></a><a id="385" href="MGS.Equivalence-Constructions.html#385" class="Function">id-≃-left</a> <a id="395" class="Symbol">:</a> <a id="397" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="405" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="407" class="Symbol">(</a><a id="408" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="410" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="412" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="413" class="Symbol">)</a>
          <a id="425" class="Symbol">→</a> <a id="427" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="435" class="Symbol">(</a><a id="436" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="438" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="440" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="441" class="Symbol">)</a> <a id="443" class="Symbol">(</a><a id="444" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="446" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="448" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="449" class="Symbol">)</a>
          <a id="461" class="Symbol">→</a> <a id="463" class="Symbol">{</a><a id="464" href="MGS.Equivalence-Constructions.html#464" class="Bound">X</a> <a id="466" class="Symbol">:</a> <a id="468" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="470" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="472" class="Symbol">}</a> <a id="474" class="Symbol">{</a><a id="475" href="MGS.Equivalence-Constructions.html#475" class="Bound">Y</a> <a id="477" class="Symbol">:</a> <a id="479" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="481" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="483" class="Symbol">}</a> <a id="485" class="Symbol">(</a><a id="486" href="MGS.Equivalence-Constructions.html#486" class="Bound">α</a> <a id="488" class="Symbol">:</a> <a id="490" href="MGS.Equivalence-Constructions.html#464" class="Bound">X</a> <a id="492" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="494" href="MGS.Equivalence-Constructions.html#475" class="Bound">Y</a><a id="495" class="Symbol">)</a>
          <a id="507" class="Symbol">→</a> <a id="509" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="514" href="MGS.Equivalence-Constructions.html#464" class="Bound">X</a> <a id="516" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="518" href="MGS.Equivalence-Constructions.html#486" class="Bound">α</a> <a id="520" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="522" href="MGS.Equivalence-Constructions.html#486" class="Bound">α</a>

<a id="525" href="MGS.Equivalence-Constructions.html#385" class="Function">id-≃-left</a> <a id="535" href="MGS.Equivalence-Constructions.html#535" class="Bound">fe</a> <a id="538" href="MGS.Equivalence-Constructions.html#538" class="Bound">fe&#39;</a> <a id="542" href="MGS.Equivalence-Constructions.html#542" class="Bound">α</a> <a id="544" class="Symbol">=</a> <a id="546" href="MGS.Solved-Exercises.html#4063" class="Function">to-subtype-＝</a> <a id="559" class="Symbol">(</a><a id="560" href="MGS.Subsingleton-Theorems.html#1112" class="Function">being-equiv-is-subsingleton</a> <a id="588" href="MGS.Equivalence-Constructions.html#535" class="Bound">fe</a> <a id="591" href="MGS.Equivalence-Constructions.html#538" class="Bound">fe&#39;</a><a id="594" class="Symbol">)</a> <a id="596" class="Symbol">(</a><a id="597" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="602" class="Symbol">_)</a>

<a id="≃-sym-left-inverse"></a><a id="606" href="MGS.Equivalence-Constructions.html#606" class="Function">≃-sym-left-inverse</a> <a id="625" class="Symbol">:</a> <a id="627" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="635" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="637" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                   <a id="658" class="Symbol">→</a> <a id="660" class="Symbol">{</a><a id="661" href="MGS.Equivalence-Constructions.html#661" class="Bound">X</a> <a id="663" class="Symbol">:</a> <a id="665" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="667" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="669" class="Symbol">}</a> <a id="671" class="Symbol">{</a><a id="672" href="MGS.Equivalence-Constructions.html#672" class="Bound">Y</a> <a id="674" class="Symbol">:</a> <a id="676" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="678" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="680" class="Symbol">}</a> <a id="682" class="Symbol">(</a><a id="683" href="MGS.Equivalence-Constructions.html#683" class="Bound">α</a> <a id="685" class="Symbol">:</a> <a id="687" href="MGS.Equivalence-Constructions.html#661" class="Bound">X</a> <a id="689" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="691" href="MGS.Equivalence-Constructions.html#672" class="Bound">Y</a><a id="692" class="Symbol">)</a>
                   <a id="713" class="Symbol">→</a> <a id="715" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="721" href="MGS.Equivalence-Constructions.html#683" class="Bound">α</a> <a id="723" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="725" href="MGS.Equivalence-Constructions.html#683" class="Bound">α</a> <a id="727" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="729" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="734" href="MGS.Equivalence-Constructions.html#672" class="Bound">Y</a>

<a id="737" href="MGS.Equivalence-Constructions.html#606" class="Function">≃-sym-left-inverse</a> <a id="756" href="MGS.Equivalence-Constructions.html#756" class="Bound">fe</a> <a id="759" class="Symbol">(</a><a id="760" href="MGS.Equivalence-Constructions.html#760" class="Bound">f</a> <a id="762" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="764" href="MGS.Equivalence-Constructions.html#764" class="Bound">e</a><a id="765" class="Symbol">)</a> <a id="767" class="Symbol">=</a> <a id="769" href="MGS.Solved-Exercises.html#4063" class="Function">to-subtype-＝</a> <a id="782" class="Symbol">(</a><a id="783" href="MGS.Subsingleton-Theorems.html#1112" class="Function">being-equiv-is-subsingleton</a> <a id="811" href="MGS.Equivalence-Constructions.html#756" class="Bound">fe</a> <a id="814" href="MGS.Equivalence-Constructions.html#756" class="Bound">fe</a><a id="816" class="Symbol">)</a> <a id="818" href="MGS.Equivalence-Constructions.html#829" class="Function">p</a>
 <a id="821" class="Keyword">where</a>
  <a id="829" href="MGS.Equivalence-Constructions.html#829" class="Function">p</a> <a id="831" class="Symbol">:</a> <a id="833" href="MGS.Equivalence-Constructions.html#760" class="Bound">f</a> <a id="835" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="837" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="845" href="MGS.Equivalence-Constructions.html#760" class="Bound">f</a> <a id="847" href="MGS.Equivalence-Constructions.html#764" class="Bound">e</a> <a id="849" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="851" href="MGS.MLTT.html#3759" class="Function">id</a>
  <a id="856" href="MGS.Equivalence-Constructions.html#829" class="Function">p</a> <a id="858" class="Symbol">=</a> <a id="860" href="MGS.Equivalence-Constructions.html#756" class="Bound">fe</a> <a id="863" class="Symbol">(</a><a id="864" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="886" href="MGS.Equivalence-Constructions.html#760" class="Bound">f</a> <a id="888" href="MGS.Equivalence-Constructions.html#764" class="Bound">e</a><a id="889" class="Symbol">)</a>

<a id="≃-sym-right-inverse"></a><a id="892" href="MGS.Equivalence-Constructions.html#892" class="Function">≃-sym-right-inverse</a> <a id="912" class="Symbol">:</a> <a id="914" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="922" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="924" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                    <a id="946" class="Symbol">→</a> <a id="948" class="Symbol">{</a><a id="949" href="MGS.Equivalence-Constructions.html#949" class="Bound">X</a> <a id="951" class="Symbol">:</a> <a id="953" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="955" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="957" class="Symbol">}</a> <a id="959" class="Symbol">{</a><a id="960" href="MGS.Equivalence-Constructions.html#960" class="Bound">Y</a> <a id="962" class="Symbol">:</a> <a id="964" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="966" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="968" class="Symbol">}</a> <a id="970" class="Symbol">(</a><a id="971" href="MGS.Equivalence-Constructions.html#971" class="Bound">α</a> <a id="973" class="Symbol">:</a> <a id="975" href="MGS.Equivalence-Constructions.html#949" class="Bound">X</a> <a id="977" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="979" href="MGS.Equivalence-Constructions.html#960" class="Bound">Y</a><a id="980" class="Symbol">)</a>
                    <a id="1002" class="Symbol">→</a> <a id="1004" href="MGS.Equivalence-Constructions.html#971" class="Bound">α</a> <a id="1006" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="1008" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="1014" href="MGS.Equivalence-Constructions.html#971" class="Bound">α</a> <a id="1016" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1018" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="1023" href="MGS.Equivalence-Constructions.html#949" class="Bound">X</a>

<a id="1026" href="MGS.Equivalence-Constructions.html#892" class="Function">≃-sym-right-inverse</a> <a id="1046" href="MGS.Equivalence-Constructions.html#1046" class="Bound">fe</a> <a id="1049" class="Symbol">(</a><a id="1050" href="MGS.Equivalence-Constructions.html#1050" class="Bound">f</a> <a id="1052" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1054" href="MGS.Equivalence-Constructions.html#1054" class="Bound">e</a><a id="1055" class="Symbol">)</a> <a id="1057" class="Symbol">=</a> <a id="1059" href="MGS.Solved-Exercises.html#4063" class="Function">to-subtype-＝</a> <a id="1072" class="Symbol">(</a><a id="1073" href="MGS.Subsingleton-Theorems.html#1112" class="Function">being-equiv-is-subsingleton</a> <a id="1101" href="MGS.Equivalence-Constructions.html#1046" class="Bound">fe</a> <a id="1104" href="MGS.Equivalence-Constructions.html#1046" class="Bound">fe</a><a id="1106" class="Symbol">)</a> <a id="1108" href="MGS.Equivalence-Constructions.html#1119" class="Function">p</a>
 <a id="1111" class="Keyword">where</a>
  <a id="1119" href="MGS.Equivalence-Constructions.html#1119" class="Function">p</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="1131" href="MGS.Equivalence-Constructions.html#1050" class="Bound">f</a> <a id="1133" href="MGS.Equivalence-Constructions.html#1054" class="Bound">e</a> <a id="1135" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="1137" href="MGS.Equivalence-Constructions.html#1050" class="Bound">f</a> <a id="1139" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1141" href="MGS.MLTT.html#3759" class="Function">id</a>
  <a id="1146" href="MGS.Equivalence-Constructions.html#1119" class="Function">p</a> <a id="1148" class="Symbol">=</a> <a id="1150" href="MGS.Equivalence-Constructions.html#1046" class="Bound">fe</a> <a id="1153" class="Symbol">(</a><a id="1154" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="1179" href="MGS.Equivalence-Constructions.html#1050" class="Bound">f</a> <a id="1181" href="MGS.Equivalence-Constructions.html#1054" class="Bound">e</a><a id="1182" class="Symbol">)</a>

<a id="≃-Sym"></a><a id="1185" href="MGS.Equivalence-Constructions.html#1185" class="Function">≃-Sym</a> <a id="1191" class="Symbol">:</a> <a id="1193" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1201" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1203" class="Symbol">(</a><a id="1204" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1206" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1208" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1221" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1223" class="Symbol">(</a><a id="1224" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1226" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1228" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1229" class="Symbol">)</a> <a id="1231" class="Symbol">→</a> <a id="1233" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1241" class="Symbol">(</a><a id="1242" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1244" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1246" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1247" class="Symbol">)</a> <a id="1249" class="Symbol">(</a><a id="1250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1252" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1254" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1255" class="Symbol">)</a>
      <a id="1263" class="Symbol">→</a> <a id="1265" class="Symbol">{</a><a id="1266" href="MGS.Equivalence-Constructions.html#1266" class="Bound">X</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1272" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1274" class="Symbol">}</a> <a id="1276" class="Symbol">{</a><a id="1277" href="MGS.Equivalence-Constructions.html#1277" class="Bound">Y</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1283" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1285" class="Symbol">}</a>
      <a id="1293" class="Symbol">→</a> <a id="1295" class="Symbol">(</a><a id="1296" href="MGS.Equivalence-Constructions.html#1266" class="Bound">X</a> <a id="1298" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1300" href="MGS.Equivalence-Constructions.html#1277" class="Bound">Y</a><a id="1301" class="Symbol">)</a> <a id="1303" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1305" class="Symbol">(</a><a id="1306" href="MGS.Equivalence-Constructions.html#1277" class="Bound">Y</a> <a id="1308" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1310" href="MGS.Equivalence-Constructions.html#1266" class="Bound">X</a><a id="1311" class="Symbol">)</a>

<a id="1314" href="MGS.Equivalence-Constructions.html#1185" class="Function">≃-Sym</a> <a id="1320" href="MGS.Equivalence-Constructions.html#1320" class="Bound">fe₀</a> <a id="1324" href="MGS.Equivalence-Constructions.html#1324" class="Bound">fe₁</a> <a id="1328" href="MGS.Equivalence-Constructions.html#1328" class="Bound">fe₂</a> <a id="1332" class="Symbol">=</a> <a id="1334" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="1340" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1342" href="MGS.More-FunExt-Consequences.html#3122" class="Function">≃-sym-is-equiv</a> <a id="1357" href="MGS.Equivalence-Constructions.html#1320" class="Bound">fe₀</a> <a id="1361" href="MGS.Equivalence-Constructions.html#1324" class="Bound">fe₁</a> <a id="1365" href="MGS.Equivalence-Constructions.html#1328" class="Bound">fe₂</a>

<a id="≃-cong&#39;"></a><a id="1370" href="MGS.Equivalence-Constructions.html#1370" class="Function">≃-cong&#39;</a> <a id="1378" class="Symbol">:</a> <a id="1380" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1388" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1390" class="Symbol">(</a><a id="1391" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1393" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1395" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="1396" class="Symbol">)</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1408" class="Symbol">(</a><a id="1409" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1411" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1413" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="1414" class="Symbol">)</a> <a id="1416" class="Symbol">(</a><a id="1417" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1419" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1421" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1423" class="Symbol">)</a>
       <a id="1432" class="Symbol">→</a> <a id="1434" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1442" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1444" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1456" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1458" class="Symbol">(</a><a id="1459" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1461" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1463" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="1464" class="Symbol">)</a>
       <a id="1473" class="Symbol">→</a> <a id="1475" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1483" class="Symbol">(</a><a id="1484" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1486" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1488" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="1489" class="Symbol">)</a> <a id="1491" class="Symbol">(</a><a id="1492" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1494" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1496" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1498" class="Symbol">)</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1510" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1512" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
       <a id="1521" class="Symbol">→</a> <a id="1523" class="Symbol">{</a><a id="1524" href="MGS.Equivalence-Constructions.html#1524" class="Bound">X</a> <a id="1526" class="Symbol">:</a> <a id="1528" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1530" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1532" class="Symbol">}</a> <a id="1534" class="Symbol">{</a><a id="1535" href="MGS.Equivalence-Constructions.html#1535" class="Bound">Y</a> <a id="1537" class="Symbol">:</a> <a id="1539" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1541" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1543" class="Symbol">}</a> <a id="1545" class="Symbol">(</a><a id="1546" href="MGS.Equivalence-Constructions.html#1546" class="Bound">Z</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1552" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1554" class="Symbol">)</a>
       <a id="1563" class="Symbol">→</a> <a id="1565" href="MGS.Equivalence-Constructions.html#1524" class="Bound">X</a> <a id="1567" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1569" href="MGS.Equivalence-Constructions.html#1535" class="Bound">Y</a> <a id="1571" class="Symbol">→</a> <a id="1573" class="Symbol">(</a><a id="1574" href="MGS.Equivalence-Constructions.html#1535" class="Bound">Y</a> <a id="1576" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1578" href="MGS.Equivalence-Constructions.html#1546" class="Bound">Z</a><a id="1579" class="Symbol">)</a> <a id="1581" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1583" class="Symbol">(</a><a id="1584" href="MGS.Equivalence-Constructions.html#1524" class="Bound">X</a> <a id="1586" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1588" href="MGS.Equivalence-Constructions.html#1546" class="Bound">Z</a><a id="1589" class="Symbol">)</a>

<a id="1592" href="MGS.Equivalence-Constructions.html#1370" class="Function">≃-cong&#39;</a> <a id="1600" href="MGS.Equivalence-Constructions.html#1600" class="Bound">fe₀</a> <a id="1604" href="MGS.Equivalence-Constructions.html#1604" class="Bound">fe₁</a> <a id="1608" href="MGS.Equivalence-Constructions.html#1608" class="Bound">fe₂</a> <a id="1612" href="MGS.Equivalence-Constructions.html#1612" class="Bound">fe₃</a> <a id="1616" href="MGS.Equivalence-Constructions.html#1616" class="Bound">fe₄</a> <a id="1620" href="MGS.Equivalence-Constructions.html#1620" class="Bound">fe₅</a> <a id="1624" href="MGS.Equivalence-Constructions.html#1624" class="Bound">Z</a> <a id="1626" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a> <a id="1628" class="Symbol">=</a> <a id="1630" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="1652" class="Symbol">(</a><a id="1653" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a> <a id="1655" href="MGS.Equivalences.html#6071" class="Function Operator">●_</a><a id="1657" class="Symbol">)</a>
                                      <a id="1697" class="Symbol">((</a><a id="1699" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="1705" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a> <a id="1707" href="MGS.Equivalences.html#6071" class="Function Operator">●_</a><a id="1709" class="Symbol">)</a> <a id="1711" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1713" href="MGS.Equivalence-Constructions.html#1729" class="Function">p</a> <a id="1715" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1717" href="MGS.Equivalence-Constructions.html#1954" class="Function">q</a><a id="1718" class="Symbol">)</a>
 <a id="1721" class="Keyword">where</a>
  <a id="1729" href="MGS.Equivalence-Constructions.html#1729" class="Function">p</a> <a id="1731" class="Symbol">=</a> <a id="1733" class="Symbol">λ</a> <a id="1735" href="MGS.Equivalence-Constructions.html#1735" class="Bound">β</a> <a id="1737" class="Symbol">→</a> <a id="1739" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="1745" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a> <a id="1747" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="1749" class="Symbol">(</a><a id="1750" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a> <a id="1752" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="1754" href="MGS.Equivalence-Constructions.html#1735" class="Bound">β</a><a id="1755" class="Symbol">)</a> <a id="1757" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1760" href="MGS.More-FunExt-Consequences.html#2351" class="Function">●-assoc</a> <a id="1768" href="MGS.Equivalence-Constructions.html#1600" class="Bound">fe₀</a> <a id="1772" href="MGS.Equivalence-Constructions.html#1604" class="Bound">fe₁</a> <a id="1776" class="Symbol">(</a><a id="1777" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="1783" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a><a id="1784" class="Symbol">)</a> <a id="1786" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a> <a id="1788" href="MGS.Equivalence-Constructions.html#1735" class="Bound">β</a> <a id="1790" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="1804" class="Symbol">(</a><a id="1805" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="1811" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a> <a id="1813" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="1815" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a><a id="1816" class="Symbol">)</a> <a id="1818" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="1820" href="MGS.Equivalence-Constructions.html#1735" class="Bound">β</a> <a id="1822" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1825" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="1828" class="Symbol">(</a><a id="1829" href="MGS.Equivalences.html#6071" class="Function Operator">_●</a> <a id="1832" href="MGS.Equivalence-Constructions.html#1735" class="Bound">β</a><a id="1833" class="Symbol">)</a> <a id="1835" class="Symbol">(</a><a id="1836" href="MGS.Equivalence-Constructions.html#606" class="Function">≃-sym-left-inverse</a> <a id="1855" href="MGS.Equivalence-Constructions.html#1608" class="Bound">fe₂</a> <a id="1859" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a><a id="1860" class="Symbol">)</a> <a id="1862" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="1876" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="1881" class="Symbol">_</a> <a id="1883" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="1885" href="MGS.Equivalence-Constructions.html#1735" class="Bound">β</a>        <a id="1894" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1897" href="MGS.Equivalence-Constructions.html#385" class="Function">id-≃-left</a> <a id="1907" href="MGS.Equivalence-Constructions.html#1600" class="Bound">fe₀</a> <a id="1911" href="MGS.Equivalence-Constructions.html#1604" class="Bound">fe₁</a> <a id="1915" class="Symbol">_</a> <a id="1917" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="1931" href="MGS.Equivalence-Constructions.html#1735" class="Bound">β</a>                 <a id="1949" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

  <a id="1954" href="MGS.Equivalence-Constructions.html#1954" class="Function">q</a> <a id="1956" class="Symbol">=</a> <a id="1958" class="Symbol">λ</a> <a id="1960" href="MGS.Equivalence-Constructions.html#1960" class="Bound">γ</a> <a id="1962" class="Symbol">→</a> <a id="1964" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a> <a id="1966" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="1968" class="Symbol">(</a><a id="1969" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="1975" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a> <a id="1977" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="1979" href="MGS.Equivalence-Constructions.html#1960" class="Bound">γ</a><a id="1980" class="Symbol">)</a> <a id="1982" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1985" href="MGS.More-FunExt-Consequences.html#2351" class="Function">●-assoc</a> <a id="1993" href="MGS.Equivalence-Constructions.html#1612" class="Bound">fe₃</a> <a id="1997" href="MGS.Equivalence-Constructions.html#1616" class="Bound">fe₄</a> <a id="2001" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a> <a id="2003" class="Symbol">(</a><a id="2004" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="2010" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a><a id="2011" class="Symbol">)</a> <a id="2013" href="MGS.Equivalence-Constructions.html#1960" class="Bound">γ</a> <a id="2015" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="2029" class="Symbol">(</a><a id="2030" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a> <a id="2032" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="2034" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="2040" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a><a id="2041" class="Symbol">)</a> <a id="2043" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="2045" href="MGS.Equivalence-Constructions.html#1960" class="Bound">γ</a> <a id="2047" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="2050" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="2053" class="Symbol">(</a><a id="2054" href="MGS.Equivalences.html#6071" class="Function Operator">_●</a> <a id="2057" href="MGS.Equivalence-Constructions.html#1960" class="Bound">γ</a><a id="2058" class="Symbol">)</a> <a id="2060" class="Symbol">(</a><a id="2061" href="MGS.Equivalence-Constructions.html#892" class="Function">≃-sym-right-inverse</a> <a id="2081" href="MGS.Equivalence-Constructions.html#1620" class="Bound">fe₅</a> <a id="2085" href="MGS.Equivalence-Constructions.html#1626" class="Bound">α</a><a id="2086" class="Symbol">)</a> <a id="2088" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="2102" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="2107" class="Symbol">_</a> <a id="2109" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="2111" href="MGS.Equivalence-Constructions.html#1960" class="Bound">γ</a>        <a id="2120" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="2123" href="MGS.Equivalence-Constructions.html#385" class="Function">id-≃-left</a> <a id="2133" href="MGS.Equivalence-Constructions.html#1612" class="Bound">fe₃</a> <a id="2137" href="MGS.Equivalence-Constructions.html#1616" class="Bound">fe₄</a> <a id="2141" class="Symbol">_</a> <a id="2143" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="2157" href="MGS.Equivalence-Constructions.html#1960" class="Bound">γ</a>                 <a id="2175" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

<a id="Eq-Eq-cong&#39;"></a><a id="2178" href="MGS.Equivalence-Constructions.html#2178" class="Function">Eq-Eq-cong&#39;</a> <a id="2190" class="Symbol">:</a> <a id="2192" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2200" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2202" class="Symbol">(</a><a id="2203" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2205" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2207" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2208" class="Symbol">)</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2220" class="Symbol">(</a><a id="2221" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2223" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2225" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2226" class="Symbol">)</a> <a id="2228" class="Symbol">(</a><a id="2229" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2231" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2233" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2234" class="Symbol">)</a> <a id="2236" class="Symbol">→</a> <a id="2238" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2246" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2248" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
            <a id="2262" class="Symbol">→</a> <a id="2264" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2272" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2274" class="Symbol">(</a><a id="2275" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2277" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2279" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="2280" class="Symbol">)</a> <a id="2282" class="Symbol">→</a> <a id="2284" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2292" class="Symbol">(</a><a id="2293" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2295" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2297" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="2298" class="Symbol">)</a> <a id="2300" class="Symbol">(</a><a id="2301" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2303" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2305" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="2306" class="Symbol">)</a> <a id="2308" class="Symbol">→</a> <a id="2310" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2318" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2320" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
            <a id="2334" class="Symbol">→</a> <a id="2336" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2344" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2346" class="Symbol">(</a><a id="2347" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2349" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2351" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="2352" class="Symbol">)</a> <a id="2354" class="Symbol">→</a> <a id="2356" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2364" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2366" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2378" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2380" class="Symbol">(</a><a id="2381" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2383" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2385" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="2386" class="Symbol">)</a>
            <a id="2400" class="Symbol">→</a> <a id="2402" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2410" class="Symbol">(</a><a id="2411" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2413" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2415" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="2416" class="Symbol">)</a> <a id="2418" class="Symbol">(</a><a id="2419" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2421" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2423" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="2424" class="Symbol">)</a> <a id="2426" class="Symbol">→</a> <a id="2428" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2436" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="2438" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="2440" class="Symbol">→</a> <a id="2442" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2450" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="2452" class="Symbol">(</a><a id="2453" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2455" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2457" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="2458" class="Symbol">)</a>
            <a id="2472" class="Symbol">→</a> <a id="2474" class="Symbol">{</a><a id="2475" href="MGS.Equivalence-Constructions.html#2475" class="Bound">X</a> <a id="2477" class="Symbol">:</a> <a id="2479" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2481" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2483" class="Symbol">}</a> <a id="2485" class="Symbol">{</a><a id="2486" href="MGS.Equivalence-Constructions.html#2486" class="Bound">Y</a> <a id="2488" class="Symbol">:</a> <a id="2490" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2492" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2494" class="Symbol">}</a> <a id="2496" class="Symbol">{</a><a id="2497" href="MGS.Equivalence-Constructions.html#2497" class="Bound">A</a> <a id="2499" class="Symbol">:</a> <a id="2501" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2503" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2505" class="Symbol">}</a> <a id="2507" class="Symbol">{</a><a id="2508" href="MGS.Equivalence-Constructions.html#2508" class="Bound">B</a> <a id="2510" class="Symbol">:</a> <a id="2512" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="2514" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2516" class="Symbol">}</a>
            <a id="2530" class="Symbol">→</a> <a id="2532" href="MGS.Equivalence-Constructions.html#2475" class="Bound">X</a> <a id="2534" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2536" href="MGS.Equivalence-Constructions.html#2497" class="Bound">A</a> <a id="2538" class="Symbol">→</a> <a id="2540" href="MGS.Equivalence-Constructions.html#2486" class="Bound">Y</a> <a id="2542" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2544" href="MGS.Equivalence-Constructions.html#2508" class="Bound">B</a> <a id="2546" class="Symbol">→</a> <a id="2548" class="Symbol">(</a><a id="2549" href="MGS.Equivalence-Constructions.html#2475" class="Bound">X</a> <a id="2551" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2553" href="MGS.Equivalence-Constructions.html#2486" class="Bound">Y</a><a id="2554" class="Symbol">)</a> <a id="2556" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2558" class="Symbol">(</a><a id="2559" href="MGS.Equivalence-Constructions.html#2497" class="Bound">A</a> <a id="2561" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2563" href="MGS.Equivalence-Constructions.html#2508" class="Bound">B</a><a id="2564" class="Symbol">)</a>

<a id="2567" href="MGS.Equivalence-Constructions.html#2178" class="Function">Eq-Eq-cong&#39;</a> <a id="2579" href="MGS.Equivalence-Constructions.html#2579" class="Bound">fe₀</a> <a id="2583" href="MGS.Equivalence-Constructions.html#2583" class="Bound">fe₁</a> <a id="2587" href="MGS.Equivalence-Constructions.html#2587" class="Bound">fe₂</a> <a id="2591" href="MGS.Equivalence-Constructions.html#2591" class="Bound">fe₃</a> <a id="2595" href="MGS.Equivalence-Constructions.html#2595" class="Bound">fe₄</a> <a id="2599" href="MGS.Equivalence-Constructions.html#2599" class="Bound">fe₅</a> <a id="2603" href="MGS.Equivalence-Constructions.html#2603" class="Bound">fe₆</a> <a id="2607" href="MGS.Equivalence-Constructions.html#2607" class="Bound">fe₇</a> <a id="2611" href="MGS.Equivalence-Constructions.html#2611" class="Bound">fe₈</a> <a id="2615" href="MGS.Equivalence-Constructions.html#2615" class="Bound">fe₉</a> <a id="2619" href="MGS.Equivalence-Constructions.html#2619" class="Bound">fe₁₀</a> <a id="2624" href="MGS.Equivalence-Constructions.html#2624" class="Bound">fe₁₁</a> <a id="2629" class="Symbol">{</a><a id="2630" href="MGS.Equivalence-Constructions.html#2630" class="Bound">X</a><a id="2631" class="Symbol">}</a> <a id="2633" class="Symbol">{</a><a id="2634" href="MGS.Equivalence-Constructions.html#2634" class="Bound">Y</a><a id="2635" class="Symbol">}</a> <a id="2637" class="Symbol">{</a><a id="2638" href="MGS.Equivalence-Constructions.html#2638" class="Bound">A</a><a id="2639" class="Symbol">}</a> <a id="2641" class="Symbol">{</a><a id="2642" href="MGS.Equivalence-Constructions.html#2642" class="Bound">B</a><a id="2643" class="Symbol">}</a> <a id="2645" href="MGS.Equivalence-Constructions.html#2645" class="Bound">α</a> <a id="2647" href="MGS.Equivalence-Constructions.html#2647" class="Bound">β</a> <a id="2649" class="Symbol">=</a>

  <a id="2654" href="MGS.Equivalence-Constructions.html#2630" class="Bound">X</a> <a id="2656" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2658" href="MGS.Equivalence-Constructions.html#2634" class="Bound">Y</a>   <a id="2662" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="2665" href="MGS.Equivalence-Constructions.html#1370" class="Function">≃-cong&#39;</a> <a id="2673" href="MGS.Equivalence-Constructions.html#2579" class="Bound">fe₀</a> <a id="2677" href="MGS.Equivalence-Constructions.html#2583" class="Bound">fe₁</a> <a id="2681" href="MGS.Equivalence-Constructions.html#2587" class="Bound">fe₂</a> <a id="2685" href="MGS.Equivalence-Constructions.html#2591" class="Bound">fe₃</a> <a id="2689" href="MGS.Equivalence-Constructions.html#2595" class="Bound">fe₄</a> <a id="2693" href="MGS.Equivalence-Constructions.html#2599" class="Bound">fe₅</a> <a id="2697" href="MGS.Equivalence-Constructions.html#2634" class="Bound">Y</a> <a id="2699" class="Symbol">(</a><a id="2700" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="2706" href="MGS.Equivalence-Constructions.html#2645" class="Bound">α</a><a id="2707" class="Symbol">)</a> <a id="2709" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
  <a id="2713" href="MGS.Equivalence-Constructions.html#2638" class="Bound">A</a> <a id="2715" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2717" href="MGS.Equivalence-Constructions.html#2634" class="Bound">Y</a>   <a id="2721" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="2724" href="MGS.Equivalence-Constructions.html#1185" class="Function">≃-Sym</a> <a id="2730" href="MGS.Equivalence-Constructions.html#2591" class="Bound">fe₃</a> <a id="2734" href="MGS.Equivalence-Constructions.html#2603" class="Bound">fe₆</a> <a id="2738" href="MGS.Equivalence-Constructions.html#2595" class="Bound">fe₄</a> <a id="2742" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
  <a id="2746" href="MGS.Equivalence-Constructions.html#2634" class="Bound">Y</a> <a id="2748" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2750" href="MGS.Equivalence-Constructions.html#2638" class="Bound">A</a>   <a id="2754" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="2757" href="MGS.Equivalence-Constructions.html#1370" class="Function">≃-cong&#39;</a> <a id="2765" href="MGS.Equivalence-Constructions.html#2603" class="Bound">fe₆</a> <a id="2769" href="MGS.Equivalence-Constructions.html#2595" class="Bound">fe₄</a> <a id="2773" href="MGS.Equivalence-Constructions.html#2607" class="Bound">fe₇</a> <a id="2777" href="MGS.Equivalence-Constructions.html#2611" class="Bound">fe₈</a> <a id="2781" href="MGS.Equivalence-Constructions.html#2615" class="Bound">fe₉</a> <a id="2785" href="MGS.Equivalence-Constructions.html#2619" class="Bound">fe₁₀</a> <a id="2790" href="MGS.Equivalence-Constructions.html#2638" class="Bound">A</a> <a id="2792" class="Symbol">(</a><a id="2793" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="2799" href="MGS.Equivalence-Constructions.html#2647" class="Bound">β</a><a id="2800" class="Symbol">)</a> <a id="2802" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
  <a id="2806" href="MGS.Equivalence-Constructions.html#2642" class="Bound">B</a> <a id="2808" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2810" href="MGS.Equivalence-Constructions.html#2638" class="Bound">A</a>   <a id="2814" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="2817" href="MGS.Equivalence-Constructions.html#1185" class="Function">≃-Sym</a> <a id="2823" href="MGS.Equivalence-Constructions.html#2611" class="Bound">fe₈</a> <a id="2827" href="MGS.Equivalence-Constructions.html#2624" class="Bound">fe₁₁</a> <a id="2832" href="MGS.Equivalence-Constructions.html#2615" class="Bound">fe₉</a> <a id="2836" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
  <a id="2840" href="MGS.Equivalence-Constructions.html#2638" class="Bound">A</a> <a id="2842" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2844" href="MGS.Equivalence-Constructions.html#2642" class="Bound">B</a>   <a id="2848" href="MGS.Equivalences.html#6367" class="Function Operator">■</a>

<a id="Eq-Eq-cong"></a><a id="2851" href="MGS.Equivalence-Constructions.html#2851" class="Function">Eq-Eq-cong</a> <a id="2862" class="Symbol">:</a> <a id="2864" href="MGS.Subsingleton-Theorems.html#3454" class="Function">global-dfunext</a>
           <a id="2890" class="Symbol">→</a> <a id="2892" class="Symbol">{</a><a id="2893" href="MGS.Equivalence-Constructions.html#2893" class="Bound">X</a> <a id="2895" class="Symbol">:</a> <a id="2897" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2899" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2901" class="Symbol">}</a> <a id="2903" class="Symbol">{</a><a id="2904" href="MGS.Equivalence-Constructions.html#2904" class="Bound">Y</a> <a id="2906" class="Symbol">:</a> <a id="2908" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2910" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2912" class="Symbol">}</a> <a id="2914" class="Symbol">{</a><a id="2915" href="MGS.Equivalence-Constructions.html#2915" class="Bound">A</a> <a id="2917" class="Symbol">:</a> <a id="2919" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2921" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2923" class="Symbol">}</a> <a id="2925" class="Symbol">{</a><a id="2926" href="MGS.Equivalence-Constructions.html#2926" class="Bound">B</a> <a id="2928" class="Symbol">:</a> <a id="2930" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="2932" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2934" class="Symbol">}</a>
           <a id="2947" class="Symbol">→</a> <a id="2949" href="MGS.Equivalence-Constructions.html#2893" class="Bound">X</a> <a id="2951" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2953" href="MGS.Equivalence-Constructions.html#2915" class="Bound">A</a> <a id="2955" class="Symbol">→</a> <a id="2957" href="MGS.Equivalence-Constructions.html#2904" class="Bound">Y</a> <a id="2959" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2961" href="MGS.Equivalence-Constructions.html#2926" class="Bound">B</a> <a id="2963" class="Symbol">→</a> <a id="2965" class="Symbol">(</a><a id="2966" href="MGS.Equivalence-Constructions.html#2893" class="Bound">X</a> <a id="2968" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2970" href="MGS.Equivalence-Constructions.html#2904" class="Bound">Y</a><a id="2971" class="Symbol">)</a> <a id="2973" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2975" class="Symbol">(</a><a id="2976" href="MGS.Equivalence-Constructions.html#2915" class="Bound">A</a> <a id="2978" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2980" href="MGS.Equivalence-Constructions.html#2926" class="Bound">B</a><a id="2981" class="Symbol">)</a>

<a id="2984" href="MGS.Equivalence-Constructions.html#2851" class="Function">Eq-Eq-cong</a> <a id="2995" href="MGS.Equivalence-Constructions.html#2995" class="Bound">fe</a> <a id="2998" class="Symbol">=</a> <a id="3000" href="MGS.Equivalence-Constructions.html#2178" class="Function">Eq-Eq-cong&#39;</a> <a id="3012" href="MGS.Equivalence-Constructions.html#2995" class="Bound">fe</a> <a id="3015" href="MGS.Equivalence-Constructions.html#2995" class="Bound">fe</a> <a id="3018" href="MGS.Equivalence-Constructions.html#2995" class="Bound">fe</a> <a id="3021" href="MGS.Equivalence-Constructions.html#2995" class="Bound">fe</a> <a id="3024" href="MGS.Equivalence-Constructions.html#2995" class="Bound">fe</a> <a id="3027" href="MGS.Equivalence-Constructions.html#2995" class="Bound">fe</a> <a id="3030" href="MGS.Equivalence-Constructions.html#2995" class="Bound">fe</a> <a id="3033" href="MGS.Equivalence-Constructions.html#2995" class="Bound">fe</a> <a id="3036" href="MGS.Equivalence-Constructions.html#2995" class="Bound">fe</a> <a id="3039" href="MGS.Equivalence-Constructions.html#2995" class="Bound">fe</a> <a id="3042" href="MGS.Equivalence-Constructions.html#2995" class="Bound">fe</a> <a id="3045" href="MGS.Equivalence-Constructions.html#2995" class="Bound">fe</a>

<a id="3049" class="Markup">\end{code}</a><a id="3059" class="Background">
</a></pre></body></html>

==> anc/html/MGS.Equivalence-Induction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.Equivalence-Induction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.Equivalence-Induction.html" class="Module">MGS.Equivalence-Induction</a> <a id="325" class="Keyword">where</a>

<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="MGS.Univalence.html" class="Module">MGS.Univalence</a> <a id="359" class="Keyword">public</a>
<a id="366" class="Keyword">open</a> <a id="371" class="Keyword">import</a> <a id="378" href="MGS.Solved-Exercises.html" class="Module">MGS.Solved-Exercises</a> <a id="399" class="Keyword">public</a>

<a id="equiv-singleton-lemma"></a><a id="407" href="MGS.Equivalence-Induction.html#407" class="Function">equiv-singleton-lemma</a> <a id="429" class="Symbol">:</a> <a id="431" class="Symbol">{</a><a id="432" href="MGS.Equivalence-Induction.html#432" class="Bound">X</a> <a id="434" class="Symbol">:</a> <a id="436" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="438" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="440" class="Symbol">}</a> <a id="442" class="Symbol">{</a><a id="443" href="MGS.Equivalence-Induction.html#443" class="Bound">A</a> <a id="445" class="Symbol">:</a> <a id="447" href="MGS.Equivalence-Induction.html#432" class="Bound">X</a> <a id="449" class="Symbol">→</a> <a id="451" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="453" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="455" class="Symbol">}</a> <a id="457" class="Symbol">(</a><a id="458" href="MGS.Equivalence-Induction.html#458" class="Bound">x</a> <a id="460" class="Symbol">:</a> <a id="462" href="MGS.Equivalence-Induction.html#432" class="Bound">X</a><a id="463" class="Symbol">)</a>
                        <a id="489" class="Symbol">(</a><a id="490" href="MGS.Equivalence-Induction.html#490" class="Bound">f</a> <a id="492" class="Symbol">:</a> <a id="494" class="Symbol">(</a><a id="495" href="MGS.Equivalence-Induction.html#495" class="Bound">y</a> <a id="497" class="Symbol">:</a> <a id="499" href="MGS.Equivalence-Induction.html#432" class="Bound">X</a><a id="500" class="Symbol">)</a> <a id="502" class="Symbol">→</a> <a id="504" href="MGS.Equivalence-Induction.html#458" class="Bound">x</a> <a id="506" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="508" href="MGS.Equivalence-Induction.html#495" class="Bound">y</a> <a id="510" class="Symbol">→</a> <a id="512" href="MGS.Equivalence-Induction.html#443" class="Bound">A</a> <a id="514" href="MGS.Equivalence-Induction.html#495" class="Bound">y</a><a id="515" class="Symbol">)</a>
                      <a id="539" class="Symbol">→</a> <a id="541" class="Symbol">((</a><a id="543" href="MGS.Equivalence-Induction.html#543" class="Bound">y</a> <a id="545" class="Symbol">:</a> <a id="547" href="MGS.Equivalence-Induction.html#432" class="Bound">X</a><a id="548" class="Symbol">)</a> <a id="550" class="Symbol">→</a> <a id="552" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="561" class="Symbol">(</a><a id="562" href="MGS.Equivalence-Induction.html#490" class="Bound">f</a> <a id="564" href="MGS.Equivalence-Induction.html#543" class="Bound">y</a><a id="565" class="Symbol">))</a>
                      <a id="590" class="Symbol">→</a> <a id="592" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="605" class="Symbol">(</a><a id="606" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="608" href="MGS.Equivalence-Induction.html#443" class="Bound">A</a><a id="609" class="Symbol">)</a>

<a id="612" href="MGS.Equivalence-Induction.html#407" class="Function">equiv-singleton-lemma</a> <a id="634" class="Symbol">{</a><a id="635" href="MGS.Equivalence-Induction.html#635" class="Bound">𝓤</a><a id="636" class="Symbol">}</a> <a id="638" class="Symbol">{</a><a id="639" href="MGS.Equivalence-Induction.html#639" class="Bound">𝓥</a><a id="640" class="Symbol">}</a> <a id="642" class="Symbol">{</a><a id="643" href="MGS.Equivalence-Induction.html#643" class="Bound">X</a><a id="644" class="Symbol">}</a> <a id="646" class="Symbol">{</a><a id="647" href="MGS.Equivalence-Induction.html#647" class="Bound">A</a><a id="648" class="Symbol">}</a> <a id="650" href="MGS.Equivalence-Induction.html#650" class="Bound">x</a> <a id="652" href="MGS.Equivalence-Induction.html#652" class="Bound">f</a> <a id="654" href="MGS.Equivalence-Induction.html#654" class="Bound">i</a> <a id="656" class="Symbol">=</a> <a id="658" href="MGS.Equivalence-Induction.html#778" class="Function">γ</a>
 <a id="661" class="Keyword">where</a>
  <a id="669" href="MGS.Equivalence-Induction.html#669" class="Function">e</a> <a id="671" class="Symbol">:</a> <a id="673" class="Symbol">(</a><a id="674" href="MGS.Equivalence-Induction.html#674" class="Bound">y</a> <a id="676" class="Symbol">:</a> <a id="678" href="MGS.Equivalence-Induction.html#643" class="Bound">X</a><a id="679" class="Symbol">)</a> <a id="681" class="Symbol">→</a> <a id="683" class="Symbol">(</a><a id="684" href="MGS.Equivalence-Induction.html#650" class="Bound">x</a> <a id="686" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="688" href="MGS.Equivalence-Induction.html#674" class="Bound">y</a><a id="689" class="Symbol">)</a> <a id="691" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="693" href="MGS.Equivalence-Induction.html#647" class="Bound">A</a> <a id="695" href="MGS.Equivalence-Induction.html#674" class="Bound">y</a>
  <a id="699" href="MGS.Equivalence-Induction.html#669" class="Function">e</a> <a id="701" href="MGS.Equivalence-Induction.html#701" class="Bound">y</a> <a id="703" class="Symbol">=</a> <a id="705" class="Symbol">(</a><a id="706" href="MGS.Equivalence-Induction.html#652" class="Bound">f</a> <a id="708" href="MGS.Equivalence-Induction.html#701" class="Bound">y</a> <a id="710" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="712" href="MGS.Equivalence-Induction.html#654" class="Bound">i</a> <a id="714" href="MGS.Equivalence-Induction.html#701" class="Bound">y</a><a id="715" class="Symbol">)</a>

  <a id="720" href="MGS.Equivalence-Induction.html#720" class="Function">d</a> <a id="722" class="Symbol">:</a> <a id="724" href="MGS.Retracts.html#3648" class="Function">singleton-type&#39;</a> <a id="740" href="MGS.Equivalence-Induction.html#650" class="Bound">x</a> <a id="742" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="744" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="746" href="MGS.Equivalence-Induction.html#647" class="Bound">A</a>
  <a id="750" href="MGS.Equivalence-Induction.html#720" class="Function">d</a> <a id="752" class="Symbol">=</a> <a id="754" href="MGS.Equivalences.html#8109" class="Function">Σ-cong</a> <a id="761" href="MGS.Equivalence-Induction.html#669" class="Function">e</a>

  <a id="766" class="Keyword">abstract</a>
   <a id="778" href="MGS.Equivalence-Induction.html#778" class="Function">γ</a> <a id="780" class="Symbol">:</a> <a id="782" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="795" class="Symbol">(</a><a id="796" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="798" href="MGS.Equivalence-Induction.html#647" class="Bound">A</a><a id="799" class="Symbol">)</a>
   <a id="804" href="MGS.Equivalence-Induction.html#778" class="Function">γ</a> <a id="806" class="Symbol">=</a> <a id="808" href="MGS.Equivalences.html#9133" class="Function">equiv-to-singleton</a> <a id="827" class="Symbol">(</a><a id="828" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="834" href="MGS.Equivalence-Induction.html#720" class="Function">d</a><a id="835" class="Symbol">)</a> <a id="837" class="Symbol">(</a><a id="838" href="MGS.Retracts.html#4025" class="Function">singleton-types&#39;-are-singletons</a> <a id="870" href="MGS.Equivalence-Induction.html#643" class="Bound">X</a> <a id="872" href="MGS.Equivalence-Induction.html#650" class="Bound">x</a><a id="873" class="Symbol">)</a>

<a id="singleton-equiv-lemma"></a><a id="876" href="MGS.Equivalence-Induction.html#876" class="Function">singleton-equiv-lemma</a> <a id="898" class="Symbol">:</a> <a id="900" class="Symbol">{</a><a id="901" href="MGS.Equivalence-Induction.html#901" class="Bound">X</a> <a id="903" class="Symbol">:</a> <a id="905" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="907" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="909" class="Symbol">}</a> <a id="911" class="Symbol">{</a><a id="912" href="MGS.Equivalence-Induction.html#912" class="Bound">A</a> <a id="914" class="Symbol">:</a> <a id="916" href="MGS.Equivalence-Induction.html#901" class="Bound">X</a> <a id="918" class="Symbol">→</a> <a id="920" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="922" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="924" class="Symbol">}</a> <a id="926" class="Symbol">(</a><a id="927" href="MGS.Equivalence-Induction.html#927" class="Bound">x</a> <a id="929" class="Symbol">:</a> <a id="931" href="MGS.Equivalence-Induction.html#901" class="Bound">X</a><a id="932" class="Symbol">)</a>
                        <a id="958" class="Symbol">(</a><a id="959" href="MGS.Equivalence-Induction.html#959" class="Bound">f</a> <a id="961" class="Symbol">:</a> <a id="963" class="Symbol">(</a><a id="964" href="MGS.Equivalence-Induction.html#964" class="Bound">y</a> <a id="966" class="Symbol">:</a> <a id="968" href="MGS.Equivalence-Induction.html#901" class="Bound">X</a><a id="969" class="Symbol">)</a> <a id="971" class="Symbol">→</a> <a id="973" href="MGS.Equivalence-Induction.html#927" class="Bound">x</a> <a id="975" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="977" href="MGS.Equivalence-Induction.html#964" class="Bound">y</a> <a id="979" class="Symbol">→</a> <a id="981" href="MGS.Equivalence-Induction.html#912" class="Bound">A</a> <a id="983" href="MGS.Equivalence-Induction.html#964" class="Bound">y</a><a id="984" class="Symbol">)</a>
                      <a id="1008" class="Symbol">→</a> <a id="1010" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="1023" class="Symbol">(</a><a id="1024" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1026" href="MGS.Equivalence-Induction.html#912" class="Bound">A</a><a id="1027" class="Symbol">)</a>
                      <a id="1051" class="Symbol">→</a> <a id="1053" class="Symbol">(</a><a id="1054" href="MGS.Equivalence-Induction.html#1054" class="Bound">y</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="MGS.Equivalence-Induction.html#901" class="Bound">X</a><a id="1059" class="Symbol">)</a> <a id="1061" class="Symbol">→</a> <a id="1063" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1072" class="Symbol">(</a><a id="1073" href="MGS.Equivalence-Induction.html#959" class="Bound">f</a> <a id="1075" href="MGS.Equivalence-Induction.html#1054" class="Bound">y</a><a id="1076" class="Symbol">)</a>

<a id="1079" href="MGS.Equivalence-Induction.html#876" class="Function">singleton-equiv-lemma</a> <a id="1101" class="Symbol">{</a><a id="1102" href="MGS.Equivalence-Induction.html#1102" class="Bound">𝓤</a><a id="1103" class="Symbol">}</a> <a id="1105" class="Symbol">{</a><a id="1106" href="MGS.Equivalence-Induction.html#1106" class="Bound">𝓥</a><a id="1107" class="Symbol">}</a> <a id="1109" class="Symbol">{</a><a id="1110" href="MGS.Equivalence-Induction.html#1110" class="Bound">X</a><a id="1111" class="Symbol">}</a> <a id="1113" class="Symbol">{</a><a id="1114" href="MGS.Equivalence-Induction.html#1114" class="Bound">A</a><a id="1115" class="Symbol">}</a> <a id="1117" href="MGS.Equivalence-Induction.html#1117" class="Bound">x</a> <a id="1119" href="MGS.Equivalence-Induction.html#1119" class="Bound">f</a> <a id="1121" href="MGS.Equivalence-Induction.html#1121" class="Bound">i</a> <a id="1123" class="Symbol">=</a> <a id="1125" href="MGS.Equivalence-Induction.html#1288" class="Function">γ</a>
 <a id="1128" class="Keyword">where</a>
  <a id="1136" href="MGS.Equivalence-Induction.html#1136" class="Function">g</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="MGS.Retracts.html#3648" class="Function">singleton-type&#39;</a> <a id="1156" href="MGS.Equivalence-Induction.html#1117" class="Bound">x</a> <a id="1158" class="Symbol">→</a> <a id="1160" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1162" href="MGS.Equivalence-Induction.html#1114" class="Bound">A</a>
  <a id="1166" href="MGS.Equivalence-Induction.html#1136" class="Function">g</a> <a id="1168" class="Symbol">=</a> <a id="1170" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="1175" href="MGS.Equivalence-Induction.html#1119" class="Bound">f</a>

  <a id="1180" href="MGS.Equivalence-Induction.html#1180" class="Function">e</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1193" href="MGS.Equivalence-Induction.html#1136" class="Function">g</a>
  <a id="1197" href="MGS.Equivalence-Induction.html#1180" class="Function">e</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="MGS.Solved-Exercises.html#4979" class="Function">maps-of-singletons-are-equivs</a> <a id="1231" href="MGS.Equivalence-Induction.html#1136" class="Function">g</a> <a id="1233" class="Symbol">(</a><a id="1234" href="MGS.Retracts.html#4025" class="Function">singleton-types&#39;-are-singletons</a> <a id="1266" href="MGS.Equivalence-Induction.html#1110" class="Bound">X</a> <a id="1268" href="MGS.Equivalence-Induction.html#1117" class="Bound">x</a><a id="1269" class="Symbol">)</a> <a id="1271" href="MGS.Equivalence-Induction.html#1121" class="Bound">i</a>

  <a id="1276" class="Keyword">abstract</a>
   <a id="1288" href="MGS.Equivalence-Induction.html#1288" class="Function">γ</a> <a id="1290" class="Symbol">:</a> <a id="1292" class="Symbol">(</a><a id="1293" href="MGS.Equivalence-Induction.html#1293" class="Bound">y</a> <a id="1295" class="Symbol">:</a> <a id="1297" href="MGS.Equivalence-Induction.html#1110" class="Bound">X</a><a id="1298" class="Symbol">)</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1311" class="Symbol">(</a><a id="1312" href="MGS.Equivalence-Induction.html#1119" class="Bound">f</a> <a id="1314" href="MGS.Equivalence-Induction.html#1293" class="Bound">y</a><a id="1315" class="Symbol">)</a>
   <a id="1320" href="MGS.Equivalence-Induction.html#1288" class="Function">γ</a> <a id="1322" class="Symbol">=</a> <a id="1324" href="MGS.Solved-Exercises.html#5795" class="Function">NatΣ-equiv-gives-fiberwise-equiv</a> <a id="1357" href="MGS.Equivalence-Induction.html#1119" class="Bound">f</a> <a id="1359" href="MGS.Equivalence-Induction.html#1180" class="Function">e</a>

<a id="univalence⇒"></a><a id="1362" href="MGS.Equivalence-Induction.html#1362" class="Function">univalence⇒</a> <a id="1374" class="Symbol">:</a> <a id="1376" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="1389" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
            <a id="1403" class="Symbol">→</a> <a id="1405" class="Symbol">(</a><a id="1406" href="MGS.Equivalence-Induction.html#1406" class="Bound">X</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1412" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1414" class="Symbol">)</a> <a id="1416" class="Symbol">→</a> <a id="1418" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="1431" class="Symbol">(</a><a id="1432" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="1434" href="MGS.Equivalence-Induction.html#1434" class="Bound">Y</a> <a id="1436" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="1438" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1440" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1442" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="1444" href="MGS.Equivalence-Induction.html#1406" class="Bound">X</a> <a id="1446" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1448" href="MGS.Equivalence-Induction.html#1434" class="Bound">Y</a><a id="1449" class="Symbol">)</a>

<a id="1452" href="MGS.Equivalence-Induction.html#1362" class="Function">univalence⇒</a> <a id="1464" href="MGS.Equivalence-Induction.html#1464" class="Bound">ua</a> <a id="1467" href="MGS.Equivalence-Induction.html#1467" class="Bound">X</a> <a id="1469" class="Symbol">=</a> <a id="1471" href="MGS.Equivalence-Induction.html#407" class="Function">equiv-singleton-lemma</a> <a id="1493" href="MGS.Equivalence-Induction.html#1467" class="Bound">X</a> <a id="1495" class="Symbol">(</a><a id="1496" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="1502" href="MGS.Equivalence-Induction.html#1467" class="Bound">X</a><a id="1503" class="Symbol">)</a> <a id="1505" class="Symbol">(</a><a id="1506" href="MGS.Equivalence-Induction.html#1464" class="Bound">ua</a> <a id="1509" href="MGS.Equivalence-Induction.html#1467" class="Bound">X</a><a id="1510" class="Symbol">)</a>

<a id="⇒univalence"></a><a id="1513" href="MGS.Equivalence-Induction.html#1513" class="Function">⇒univalence</a> <a id="1525" class="Symbol">:</a> <a id="1527" class="Symbol">((</a><a id="1529" href="MGS.Equivalence-Induction.html#1529" class="Bound">X</a> <a id="1531" class="Symbol">:</a> <a id="1533" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1535" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1537" class="Symbol">)</a> <a id="1539" class="Symbol">→</a> <a id="1541" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="1554" class="Symbol">(</a><a id="1555" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="1557" href="MGS.Equivalence-Induction.html#1557" class="Bound">Y</a> <a id="1559" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="1561" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1563" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1565" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="1567" href="MGS.Equivalence-Induction.html#1529" class="Bound">X</a> <a id="1569" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1571" href="MGS.Equivalence-Induction.html#1557" class="Bound">Y</a><a id="1572" class="Symbol">))</a>
            <a id="1587" class="Symbol">→</a> <a id="1589" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="1602" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>

<a id="1605" href="MGS.Equivalence-Induction.html#1513" class="Function">⇒univalence</a> <a id="1617" href="MGS.Equivalence-Induction.html#1617" class="Bound">i</a> <a id="1619" href="MGS.Equivalence-Induction.html#1619" class="Bound">X</a> <a id="1621" class="Symbol">=</a> <a id="1623" href="MGS.Equivalence-Induction.html#876" class="Function">singleton-equiv-lemma</a> <a id="1645" href="MGS.Equivalence-Induction.html#1619" class="Bound">X</a> <a id="1647" class="Symbol">(</a><a id="1648" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="1654" href="MGS.Equivalence-Induction.html#1619" class="Bound">X</a><a id="1655" class="Symbol">)</a> <a id="1657" class="Symbol">(</a><a id="1658" href="MGS.Equivalence-Induction.html#1617" class="Bound">i</a> <a id="1660" href="MGS.Equivalence-Induction.html#1619" class="Bound">X</a><a id="1661" class="Symbol">)</a>

<a id="univalence→"></a><a id="1664" href="MGS.Equivalence-Induction.html#1664" class="Function">univalence→</a> <a id="1676" class="Symbol">:</a> <a id="1678" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="1691" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
            <a id="1705" class="Symbol">→</a> <a id="1707" class="Symbol">(</a><a id="1708" href="MGS.Equivalence-Induction.html#1708" class="Bound">X</a> <a id="1710" class="Symbol">:</a> <a id="1712" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1716" class="Symbol">)</a> <a id="1718" class="Symbol">→</a> <a id="1720" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1736" class="Symbol">(</a><a id="1737" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="1739" href="MGS.Equivalence-Induction.html#1739" class="Bound">Y</a> <a id="1741" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="1743" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1745" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1747" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="1749" href="MGS.Equivalence-Induction.html#1708" class="Bound">X</a> <a id="1751" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1753" href="MGS.Equivalence-Induction.html#1739" class="Bound">Y</a><a id="1754" class="Symbol">)</a>

<a id="1757" href="MGS.Equivalence-Induction.html#1664" class="Function">univalence→</a> <a id="1769" href="MGS.Equivalence-Induction.html#1769" class="Bound">ua</a> <a id="1772" href="MGS.Equivalence-Induction.html#1772" class="Bound">X</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a>
                    <a id="1825" class="Symbol">(</a><a id="1826" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1828" class="Symbol">(</a><a id="1829" href="MGS.Equivalence-Induction.html#1772" class="Bound">X</a> <a id="1831" href="MGS.Equivalences.html#4942" class="Function Operator">≃_</a><a id="1833" class="Symbol">))</a> <a id="1836" class="Symbol">(</a><a id="1837" href="MGS.Equivalence-Induction.html#1362" class="Function">univalence⇒</a> <a id="1849" href="MGS.Equivalence-Induction.html#1769" class="Bound">ua</a> <a id="1852" href="MGS.Equivalence-Induction.html#1772" class="Bound">X</a><a id="1853" class="Symbol">)</a>

<a id="→univalence"></a><a id="1856" href="MGS.Equivalence-Induction.html#1856" class="Function">→univalence</a> <a id="1868" class="Symbol">:</a> <a id="1870" class="Symbol">((</a><a id="1872" href="MGS.Equivalence-Induction.html#1872" class="Bound">X</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1878" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1900" class="Symbol">(</a><a id="1901" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="1903" href="MGS.Equivalence-Induction.html#1903" class="Bound">Y</a> <a id="1905" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="1907" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1909" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1911" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="1913" href="MGS.Equivalence-Induction.html#1872" class="Bound">X</a> <a id="1915" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1917" href="MGS.Equivalence-Induction.html#1903" class="Bound">Y</a><a id="1918" class="Symbol">))</a>
            <a id="1933" class="Symbol">→</a> <a id="1935" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="1948" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>

<a id="1951" href="MGS.Equivalence-Induction.html#1856" class="Function">→univalence</a> <a id="1963" href="MGS.Equivalence-Induction.html#1963" class="Bound">i</a> <a id="1965" class="Symbol">=</a> <a id="1967" href="MGS.Equivalence-Induction.html#1513" class="Function">⇒univalence</a> <a id="1979" class="Symbol">(λ</a> <a id="1982" href="MGS.Equivalence-Induction.html#1982" class="Bound">X</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="MGS.Basic-UF.html#1222" class="Function">pointed-subsingletons-are-singletons</a>
                                    <a id="2059" class="Symbol">(</a><a id="2060" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2062" class="Symbol">(</a><a id="2063" href="MGS.Equivalence-Induction.html#1982" class="Bound">X</a> <a id="2065" href="MGS.Equivalences.html#4942" class="Function Operator">≃_</a><a id="2067" class="Symbol">))</a> <a id="2070" class="Symbol">(</a><a id="2071" href="MGS.Equivalence-Induction.html#1982" class="Bound">X</a> <a id="2073" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2075" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="2080" href="MGS.Equivalence-Induction.html#1982" class="Bound">X</a><a id="2081" class="Symbol">)</a> <a id="2083" class="Symbol">(</a><a id="2084" href="MGS.Equivalence-Induction.html#1963" class="Bound">i</a> <a id="2086" href="MGS.Equivalence-Induction.html#1982" class="Bound">X</a><a id="2087" class="Symbol">))</a>

<a id="𝔾-≃"></a><a id="2091" href="MGS.Equivalence-Induction.html#2091" class="Function">𝔾-≃</a> <a id="2095" class="Symbol">:</a> <a id="2097" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="2110" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
    <a id="2116" class="Symbol">→</a> <a id="2118" class="Symbol">(</a><a id="2119" href="MGS.Equivalence-Induction.html#2119" class="Bound">X</a> <a id="2121" class="Symbol">:</a> <a id="2123" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2125" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2127" class="Symbol">)</a> <a id="2129" class="Symbol">(</a><a id="2130" href="MGS.Equivalence-Induction.html#2130" class="Bound">A</a> <a id="2132" class="Symbol">:</a> <a id="2134" class="Symbol">(</a><a id="2135" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="2137" href="MGS.Equivalence-Induction.html#2137" class="Bound">Y</a> <a id="2139" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="2141" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2143" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2145" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2147" href="MGS.Equivalence-Induction.html#2119" class="Bound">X</a> <a id="2149" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2151" href="MGS.Equivalence-Induction.html#2137" class="Bound">Y</a><a id="2152" class="Symbol">)</a> <a id="2154" class="Symbol">→</a> <a id="2156" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2158" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2160" class="Symbol">)</a>
    <a id="2166" class="Symbol">→</a> <a id="2168" href="MGS.Equivalence-Induction.html#2130" class="Bound">A</a> <a id="2170" class="Symbol">(</a><a id="2171" href="MGS.Equivalence-Induction.html#2119" class="Bound">X</a> <a id="2173" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2175" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="2180" href="MGS.Equivalence-Induction.html#2119" class="Bound">X</a><a id="2181" class="Symbol">)</a> <a id="2183" class="Symbol">→</a> <a id="2185" class="Symbol">(</a><a id="2186" href="MGS.Equivalence-Induction.html#2186" class="Bound">Y</a> <a id="2188" class="Symbol">:</a> <a id="2190" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2192" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2194" class="Symbol">)</a> <a id="2196" class="Symbol">(</a><a id="2197" href="MGS.Equivalence-Induction.html#2197" class="Bound">e</a> <a id="2199" class="Symbol">:</a> <a id="2201" href="MGS.Equivalence-Induction.html#2119" class="Bound">X</a> <a id="2203" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2205" href="MGS.Equivalence-Induction.html#2186" class="Bound">Y</a><a id="2206" class="Symbol">)</a> <a id="2208" class="Symbol">→</a> <a id="2210" href="MGS.Equivalence-Induction.html#2130" class="Bound">A</a> <a id="2212" class="Symbol">(</a><a id="2213" href="MGS.Equivalence-Induction.html#2186" class="Bound">Y</a> <a id="2215" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2217" href="MGS.Equivalence-Induction.html#2197" class="Bound">e</a><a id="2218" class="Symbol">)</a>

<a id="2221" href="MGS.Equivalence-Induction.html#2091" class="Function">𝔾-≃</a> <a id="2225" class="Symbol">{</a><a id="2226" href="MGS.Equivalence-Induction.html#2226" class="Bound">𝓤</a><a id="2227" class="Symbol">}</a> <a id="2229" href="MGS.Equivalence-Induction.html#2229" class="Bound">ua</a> <a id="2232" href="MGS.Equivalence-Induction.html#2232" class="Bound">X</a> <a id="2234" href="MGS.Equivalence-Induction.html#2234" class="Bound">A</a> <a id="2236" href="MGS.Equivalence-Induction.html#2236" class="Bound">a</a> <a id="2238" href="MGS.Equivalence-Induction.html#2238" class="Bound">Y</a> <a id="2240" href="MGS.Equivalence-Induction.html#2240" class="Bound">e</a> <a id="2242" class="Symbol">=</a> <a id="2244" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2254" href="MGS.Equivalence-Induction.html#2234" class="Bound">A</a> <a id="2256" href="MGS.Equivalence-Induction.html#2313" class="Function">p</a> <a id="2258" href="MGS.Equivalence-Induction.html#2236" class="Bound">a</a>
 <a id="2261" class="Keyword">where</a>
  <a id="2269" href="MGS.Equivalence-Induction.html#2269" class="Function">t</a> <a id="2271" class="Symbol">:</a> <a id="2273" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="2275" href="MGS.Equivalence-Induction.html#2275" class="Bound">Y</a> <a id="2277" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="2279" href="MGS.Equivalence-Induction.html#2226" class="Bound">𝓤</a> <a id="2281" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2283" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2285" href="MGS.Equivalence-Induction.html#2232" class="Bound">X</a> <a id="2287" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2289" href="MGS.Equivalence-Induction.html#2275" class="Bound">Y</a>
  <a id="2293" href="MGS.Equivalence-Induction.html#2269" class="Function">t</a> <a id="2295" class="Symbol">=</a> <a id="2297" class="Symbol">(</a><a id="2298" href="MGS.Equivalence-Induction.html#2232" class="Bound">X</a> <a id="2300" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2302" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="2307" href="MGS.Equivalence-Induction.html#2232" class="Bound">X</a><a id="2308" class="Symbol">)</a>

  <a id="2313" href="MGS.Equivalence-Induction.html#2313" class="Function">p</a> <a id="2315" class="Symbol">:</a> <a id="2317" href="MGS.Equivalence-Induction.html#2269" class="Function">t</a> <a id="2319" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2321" class="Symbol">(</a><a id="2322" href="MGS.Equivalence-Induction.html#2238" class="Bound">Y</a> <a id="2324" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2326" href="MGS.Equivalence-Induction.html#2240" class="Bound">e</a><a id="2327" class="Symbol">)</a>
  <a id="2331" href="MGS.Equivalence-Induction.html#2313" class="Function">p</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="MGS.Equivalence-Induction.html#1664" class="Function">univalence→</a> <a id="2347" class="Symbol">{</a><a id="2348" href="MGS.Equivalence-Induction.html#2226" class="Bound">𝓤</a><a id="2349" class="Symbol">}</a> <a id="2351" href="MGS.Equivalence-Induction.html#2229" class="Bound">ua</a> <a id="2354" href="MGS.Equivalence-Induction.html#2232" class="Bound">X</a> <a id="2356" href="MGS.Equivalence-Induction.html#2269" class="Function">t</a> <a id="2358" class="Symbol">(</a><a id="2359" href="MGS.Equivalence-Induction.html#2238" class="Bound">Y</a> <a id="2361" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2363" href="MGS.Equivalence-Induction.html#2240" class="Bound">e</a><a id="2364" class="Symbol">)</a>

<a id="𝔾-≃-equation"></a><a id="2367" href="MGS.Equivalence-Induction.html#2367" class="Function">𝔾-≃-equation</a> <a id="2380" class="Symbol">:</a> <a id="2382" class="Symbol">(</a><a id="2383" href="MGS.Equivalence-Induction.html#2383" class="Bound">ua</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="2401" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2402" class="Symbol">)</a>
             <a id="2417" class="Symbol">→</a> <a id="2419" class="Symbol">(</a><a id="2420" href="MGS.Equivalence-Induction.html#2420" class="Bound">X</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2426" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">(</a><a id="2431" href="MGS.Equivalence-Induction.html#2431" class="Bound">A</a> <a id="2433" class="Symbol">:</a> <a id="2435" class="Symbol">(</a><a id="2436" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="2438" href="MGS.Equivalence-Induction.html#2438" class="Bound">Y</a> <a id="2440" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="2442" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2444" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2446" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2448" href="MGS.Equivalence-Induction.html#2420" class="Bound">X</a> <a id="2450" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2452" href="MGS.Equivalence-Induction.html#2438" class="Bound">Y</a><a id="2453" class="Symbol">)</a> <a id="2455" class="Symbol">→</a> <a id="2457" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2459" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2461" class="Symbol">)</a> <a id="2463" class="Symbol">(</a><a id="2464" href="MGS.Equivalence-Induction.html#2464" class="Bound">a</a> <a id="2466" class="Symbol">:</a> <a id="2468" href="MGS.Equivalence-Induction.html#2431" class="Bound">A</a> <a id="2470" class="Symbol">(</a><a id="2471" href="MGS.Equivalence-Induction.html#2420" class="Bound">X</a> <a id="2473" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2475" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="2480" href="MGS.Equivalence-Induction.html#2420" class="Bound">X</a><a id="2481" class="Symbol">))</a>
             <a id="2497" class="Symbol">→</a> <a id="2499" href="MGS.Equivalence-Induction.html#2091" class="Function">𝔾-≃</a> <a id="2503" href="MGS.Equivalence-Induction.html#2383" class="Bound">ua</a> <a id="2506" href="MGS.Equivalence-Induction.html#2420" class="Bound">X</a> <a id="2508" href="MGS.Equivalence-Induction.html#2431" class="Bound">A</a> <a id="2510" href="MGS.Equivalence-Induction.html#2464" class="Bound">a</a> <a id="2512" href="MGS.Equivalence-Induction.html#2420" class="Bound">X</a> <a id="2514" class="Symbol">(</a><a id="2515" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="2520" href="MGS.Equivalence-Induction.html#2420" class="Bound">X</a><a id="2521" class="Symbol">)</a> <a id="2523" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2525" href="MGS.Equivalence-Induction.html#2464" class="Bound">a</a>

<a id="2528" href="MGS.Equivalence-Induction.html#2367" class="Function">𝔾-≃-equation</a> <a id="2541" class="Symbol">{</a><a id="2542" href="MGS.Equivalence-Induction.html#2542" class="Bound">𝓤</a><a id="2543" class="Symbol">}</a> <a id="2545" class="Symbol">{</a><a id="2546" href="MGS.Equivalence-Induction.html#2546" class="Bound">𝓥</a><a id="2547" class="Symbol">}</a> <a id="2549" href="MGS.Equivalence-Induction.html#2549" class="Bound">ua</a> <a id="2552" href="MGS.Equivalence-Induction.html#2552" class="Bound">X</a> <a id="2554" href="MGS.Equivalence-Induction.html#2554" class="Bound">A</a> <a id="2556" href="MGS.Equivalence-Induction.html#2556" class="Bound">a</a> <a id="2558" class="Symbol">=</a>

  <a id="2563" href="MGS.Equivalence-Induction.html#2091" class="Function">𝔾-≃</a> <a id="2567" href="MGS.Equivalence-Induction.html#2549" class="Bound">ua</a> <a id="2570" href="MGS.Equivalence-Induction.html#2552" class="Bound">X</a> <a id="2572" href="MGS.Equivalence-Induction.html#2554" class="Bound">A</a> <a id="2574" href="MGS.Equivalence-Induction.html#2556" class="Bound">a</a> <a id="2576" href="MGS.Equivalence-Induction.html#2552" class="Bound">X</a> <a id="2578" class="Symbol">(</a><a id="2579" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="2584" href="MGS.Equivalence-Induction.html#2552" class="Bound">X</a><a id="2585" class="Symbol">)</a> <a id="2587" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="2590" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2595" class="Symbol">_</a> <a id="2597" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
  <a id="2601" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2611" href="MGS.Equivalence-Induction.html#2554" class="Bound">A</a> <a id="2613" href="MGS.Equivalence-Induction.html#2779" class="Function">p</a> <a id="2615" href="MGS.Equivalence-Induction.html#2556" class="Bound">a</a>         <a id="2625" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="2628" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="2631" class="Symbol">(λ</a> <a id="2634" href="MGS.Equivalence-Induction.html#2634" class="Bound">-</a> <a id="2636" class="Symbol">→</a> <a id="2638" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2648" href="MGS.Equivalence-Induction.html#2554" class="Bound">A</a> <a id="2650" href="MGS.Equivalence-Induction.html#2634" class="Bound">-</a> <a id="2652" href="MGS.Equivalence-Induction.html#2556" class="Bound">a</a><a id="2653" class="Symbol">)</a> <a id="2655" href="MGS.Equivalence-Induction.html#2823" class="Function">q</a> <a id="2657" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
  <a id="2661" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2671" href="MGS.Equivalence-Induction.html#2554" class="Bound">A</a> <a id="2673" class="Symbol">(</a><a id="2674" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2679" href="MGS.Equivalence-Induction.html#2735" class="Function">t</a><a id="2680" class="Symbol">)</a> <a id="2682" href="MGS.Equivalence-Induction.html#2556" class="Bound">a</a>  <a id="2685" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="2688" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2693" class="Symbol">_</a> <a id="2695" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
  <a id="2699" href="MGS.Equivalence-Induction.html#2556" class="Bound">a</a>                       <a id="2723" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

 <a id="2727" class="Keyword">where</a>
  <a id="2735" href="MGS.Equivalence-Induction.html#2735" class="Function">t</a> <a id="2737" class="Symbol">:</a> <a id="2739" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="2741" href="MGS.Equivalence-Induction.html#2741" class="Bound">Y</a> <a id="2743" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="2745" href="MGS.Equivalence-Induction.html#2542" class="Bound">𝓤</a> <a id="2747" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2749" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2751" href="MGS.Equivalence-Induction.html#2552" class="Bound">X</a> <a id="2753" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2755" href="MGS.Equivalence-Induction.html#2741" class="Bound">Y</a>
  <a id="2759" href="MGS.Equivalence-Induction.html#2735" class="Function">t</a> <a id="2761" class="Symbol">=</a> <a id="2763" class="Symbol">(</a><a id="2764" href="MGS.Equivalence-Induction.html#2552" class="Bound">X</a> <a id="2766" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2768" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="2773" href="MGS.Equivalence-Induction.html#2552" class="Bound">X</a><a id="2774" class="Symbol">)</a>

  <a id="2779" href="MGS.Equivalence-Induction.html#2779" class="Function">p</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="MGS.Equivalence-Induction.html#2735" class="Function">t</a> <a id="2785" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2787" href="MGS.Equivalence-Induction.html#2735" class="Function">t</a>
  <a id="2791" href="MGS.Equivalence-Induction.html#2779" class="Function">p</a> <a id="2793" class="Symbol">=</a> <a id="2795" href="MGS.Equivalence-Induction.html#1664" class="Function">univalence→</a> <a id="2807" class="Symbol">{</a><a id="2808" href="MGS.Equivalence-Induction.html#2542" class="Bound">𝓤</a><a id="2809" class="Symbol">}</a> <a id="2811" href="MGS.Equivalence-Induction.html#2549" class="Bound">ua</a> <a id="2814" href="MGS.Equivalence-Induction.html#2552" class="Bound">X</a> <a id="2816" href="MGS.Equivalence-Induction.html#2735" class="Function">t</a> <a id="2818" href="MGS.Equivalence-Induction.html#2735" class="Function">t</a>

  <a id="2823" href="MGS.Equivalence-Induction.html#2823" class="Function">q</a> <a id="2825" class="Symbol">:</a> <a id="2827" href="MGS.Equivalence-Induction.html#2779" class="Function">p</a> <a id="2829" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2831" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2836" href="MGS.Equivalence-Induction.html#2735" class="Function">t</a>
  <a id="2840" href="MGS.Equivalence-Induction.html#2823" class="Function">q</a> <a id="2842" class="Symbol">=</a> <a id="2844" href="MGS.hlevels.html#2463" class="Function">subsingletons-are-sets</a> <a id="2867" class="Symbol">(</a><a id="2868" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="2870" href="MGS.Equivalence-Induction.html#2870" class="Bound">Y</a> <a id="2872" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="2874" href="MGS.Equivalence-Induction.html#2542" class="Bound">𝓤</a> <a id="2876" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2878" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2880" href="MGS.Equivalence-Induction.html#2552" class="Bound">X</a> <a id="2882" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2884" href="MGS.Equivalence-Induction.html#2870" class="Bound">Y</a><a id="2885" class="Symbol">)</a>
       <a id="2894" class="Symbol">(</a><a id="2895" href="MGS.Equivalence-Induction.html#1664" class="Function">univalence→</a> <a id="2907" class="Symbol">{</a><a id="2908" href="MGS.Equivalence-Induction.html#2542" class="Bound">𝓤</a><a id="2909" class="Symbol">}</a> <a id="2911" href="MGS.Equivalence-Induction.html#2549" class="Bound">ua</a> <a id="2914" href="MGS.Equivalence-Induction.html#2552" class="Bound">X</a><a id="2915" class="Symbol">)</a> <a id="2917" href="MGS.Equivalence-Induction.html#2735" class="Function">t</a> <a id="2919" href="MGS.Equivalence-Induction.html#2735" class="Function">t</a> <a id="2921" href="MGS.Equivalence-Induction.html#2779" class="Function">p</a> <a id="2923" class="Symbol">(</a><a id="2924" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2929" href="MGS.Equivalence-Induction.html#2735" class="Function">t</a><a id="2930" class="Symbol">)</a>

<a id="ℍ-≃"></a><a id="2933" href="MGS.Equivalence-Induction.html#2933" class="Function">ℍ-≃</a> <a id="2937" class="Symbol">:</a> <a id="2939" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="2952" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
    <a id="2958" class="Symbol">→</a> <a id="2960" class="Symbol">(</a><a id="2961" href="MGS.Equivalence-Induction.html#2961" class="Bound">X</a> <a id="2963" class="Symbol">:</a> <a id="2965" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2967" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2969" class="Symbol">)</a> <a id="2971" class="Symbol">(</a><a id="2972" href="MGS.Equivalence-Induction.html#2972" class="Bound">A</a> <a id="2974" class="Symbol">:</a> <a id="2976" class="Symbol">(</a><a id="2977" href="MGS.Equivalence-Induction.html#2977" class="Bound">Y</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2983" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2985" class="Symbol">)</a> <a id="2987" class="Symbol">→</a> <a id="2989" href="MGS.Equivalence-Induction.html#2961" class="Bound">X</a> <a id="2991" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2993" href="MGS.Equivalence-Induction.html#2977" class="Bound">Y</a> <a id="2995" class="Symbol">→</a> <a id="2997" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3001" class="Symbol">)</a>
    <a id="3007" class="Symbol">→</a> <a id="3009" href="MGS.Equivalence-Induction.html#2972" class="Bound">A</a> <a id="3011" href="MGS.Equivalence-Induction.html#2961" class="Bound">X</a> <a id="3013" class="Symbol">(</a><a id="3014" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="3019" href="MGS.Equivalence-Induction.html#2961" class="Bound">X</a><a id="3020" class="Symbol">)</a> <a id="3022" class="Symbol">→</a> <a id="3024" class="Symbol">(</a><a id="3025" href="MGS.Equivalence-Induction.html#3025" class="Bound">Y</a> <a id="3027" class="Symbol">:</a> <a id="3029" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3031" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3033" class="Symbol">)</a> <a id="3035" class="Symbol">(</a><a id="3036" href="MGS.Equivalence-Induction.html#3036" class="Bound">e</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="MGS.Equivalence-Induction.html#2961" class="Bound">X</a> <a id="3042" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3044" href="MGS.Equivalence-Induction.html#3025" class="Bound">Y</a><a id="3045" class="Symbol">)</a> <a id="3047" class="Symbol">→</a> <a id="3049" href="MGS.Equivalence-Induction.html#2972" class="Bound">A</a> <a id="3051" href="MGS.Equivalence-Induction.html#3025" class="Bound">Y</a> <a id="3053" href="MGS.Equivalence-Induction.html#3036" class="Bound">e</a>

<a id="3056" href="MGS.Equivalence-Induction.html#2933" class="Function">ℍ-≃</a> <a id="3060" href="MGS.Equivalence-Induction.html#3060" class="Bound">ua</a> <a id="3063" href="MGS.Equivalence-Induction.html#3063" class="Bound">X</a> <a id="3065" href="MGS.Equivalence-Induction.html#3065" class="Bound">A</a> <a id="3067" class="Symbol">=</a> <a id="3069" href="MGS.Equivalence-Induction.html#2091" class="Function">𝔾-≃</a> <a id="3073" href="MGS.Equivalence-Induction.html#3060" class="Bound">ua</a> <a id="3076" href="MGS.Equivalence-Induction.html#3063" class="Bound">X</a> <a id="3078" class="Symbol">(</a><a id="3079" href="MGS.MLTT.html#3198" class="Function">Σ-induction</a> <a id="3091" href="MGS.Equivalence-Induction.html#3065" class="Bound">A</a><a id="3092" class="Symbol">)</a>

<a id="ℍ-≃-equation"></a><a id="3095" href="MGS.Equivalence-Induction.html#3095" class="Function">ℍ-≃-equation</a> <a id="3108" class="Symbol">:</a> <a id="3110" class="Symbol">(</a><a id="3111" href="MGS.Equivalence-Induction.html#3111" class="Bound">ua</a> <a id="3114" class="Symbol">:</a> <a id="3116" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="3129" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3130" class="Symbol">)</a>
             <a id="3145" class="Symbol">→</a> <a id="3147" class="Symbol">(</a><a id="3148" href="MGS.Equivalence-Induction.html#3148" class="Bound">X</a> <a id="3150" class="Symbol">:</a> <a id="3152" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3154" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3156" class="Symbol">)</a> <a id="3158" class="Symbol">(</a><a id="3159" href="MGS.Equivalence-Induction.html#3159" class="Bound">A</a> <a id="3161" class="Symbol">:</a> <a id="3163" class="Symbol">(</a><a id="3164" href="MGS.Equivalence-Induction.html#3164" class="Bound">Y</a> <a id="3166" class="Symbol">:</a> <a id="3168" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3170" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3172" class="Symbol">)</a> <a id="3174" class="Symbol">→</a> <a id="3176" href="MGS.Equivalence-Induction.html#3148" class="Bound">X</a> <a id="3178" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3180" href="MGS.Equivalence-Induction.html#3164" class="Bound">Y</a> <a id="3182" class="Symbol">→</a> <a id="3184" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3186" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3188" class="Symbol">)</a> <a id="3190" class="Symbol">(</a><a id="3191" href="MGS.Equivalence-Induction.html#3191" class="Bound">a</a> <a id="3193" class="Symbol">:</a> <a id="3195" href="MGS.Equivalence-Induction.html#3159" class="Bound">A</a> <a id="3197" href="MGS.Equivalence-Induction.html#3148" class="Bound">X</a>  <a id="3200" class="Symbol">(</a><a id="3201" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="3206" href="MGS.Equivalence-Induction.html#3148" class="Bound">X</a><a id="3207" class="Symbol">))</a>
             <a id="3223" class="Symbol">→</a> <a id="3225" href="MGS.Equivalence-Induction.html#2933" class="Function">ℍ-≃</a> <a id="3229" href="MGS.Equivalence-Induction.html#3111" class="Bound">ua</a> <a id="3232" href="MGS.Equivalence-Induction.html#3148" class="Bound">X</a> <a id="3234" href="MGS.Equivalence-Induction.html#3159" class="Bound">A</a> <a id="3236" href="MGS.Equivalence-Induction.html#3191" class="Bound">a</a> <a id="3238" href="MGS.Equivalence-Induction.html#3148" class="Bound">X</a> <a id="3240" class="Symbol">(</a><a id="3241" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="3246" href="MGS.Equivalence-Induction.html#3148" class="Bound">X</a><a id="3247" class="Symbol">)</a> <a id="3249" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3251" href="MGS.Equivalence-Induction.html#3191" class="Bound">a</a>

<a id="3254" href="MGS.Equivalence-Induction.html#3095" class="Function">ℍ-≃-equation</a> <a id="3267" href="MGS.Equivalence-Induction.html#3267" class="Bound">ua</a> <a id="3270" href="MGS.Equivalence-Induction.html#3270" class="Bound">X</a> <a id="3272" href="MGS.Equivalence-Induction.html#3272" class="Bound">A</a> <a id="3274" class="Symbol">=</a> <a id="3276" href="MGS.Equivalence-Induction.html#2367" class="Function">𝔾-≃-equation</a> <a id="3289" href="MGS.Equivalence-Induction.html#3267" class="Bound">ua</a> <a id="3292" href="MGS.Equivalence-Induction.html#3270" class="Bound">X</a> <a id="3294" class="Symbol">(</a><a id="3295" href="MGS.MLTT.html#3198" class="Function">Σ-induction</a> <a id="3307" href="MGS.Equivalence-Induction.html#3272" class="Bound">A</a><a id="3308" class="Symbol">)</a>

<a id="𝕁-≃"></a><a id="3311" href="MGS.Equivalence-Induction.html#3311" class="Function">𝕁-≃</a> <a id="3315" class="Symbol">:</a> <a id="3317" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="3330" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
    <a id="3336" class="Symbol">→</a> <a id="3338" class="Symbol">(</a><a id="3339" href="MGS.Equivalence-Induction.html#3339" class="Bound">A</a> <a id="3341" class="Symbol">:</a> <a id="3343" class="Symbol">(</a><a id="3344" href="MGS.Equivalence-Induction.html#3344" class="Bound">X</a> <a id="3346" href="MGS.Equivalence-Induction.html#3346" class="Bound">Y</a> <a id="3348" class="Symbol">:</a> <a id="3350" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3352" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3354" class="Symbol">)</a> <a id="3356" class="Symbol">→</a> <a id="3358" href="MGS.Equivalence-Induction.html#3344" class="Bound">X</a> <a id="3360" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3362" href="MGS.Equivalence-Induction.html#3346" class="Bound">Y</a> <a id="3364" class="Symbol">→</a> <a id="3366" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3368" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3370" class="Symbol">)</a>
    <a id="3376" class="Symbol">→</a> <a id="3378" class="Symbol">((</a><a id="3380" href="MGS.Equivalence-Induction.html#3380" class="Bound">X</a> <a id="3382" class="Symbol">:</a> <a id="3384" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3386" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3388" class="Symbol">)</a> <a id="3390" class="Symbol">→</a> <a id="3392" href="MGS.Equivalence-Induction.html#3339" class="Bound">A</a> <a id="3394" href="MGS.Equivalence-Induction.html#3380" class="Bound">X</a> <a id="3396" href="MGS.Equivalence-Induction.html#3380" class="Bound">X</a> <a id="3398" class="Symbol">(</a><a id="3399" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="3404" href="MGS.Equivalence-Induction.html#3380" class="Bound">X</a><a id="3405" class="Symbol">))</a>
    <a id="3412" class="Symbol">→</a> <a id="3414" class="Symbol">(</a><a id="3415" href="MGS.Equivalence-Induction.html#3415" class="Bound">X</a> <a id="3417" href="MGS.Equivalence-Induction.html#3417" class="Bound">Y</a> <a id="3419" class="Symbol">:</a> <a id="3421" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3423" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3425" class="Symbol">)</a> <a id="3427" class="Symbol">(</a><a id="3428" href="MGS.Equivalence-Induction.html#3428" class="Bound">e</a> <a id="3430" class="Symbol">:</a> <a id="3432" href="MGS.Equivalence-Induction.html#3415" class="Bound">X</a> <a id="3434" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3436" href="MGS.Equivalence-Induction.html#3417" class="Bound">Y</a><a id="3437" class="Symbol">)</a> <a id="3439" class="Symbol">→</a> <a id="3441" href="MGS.Equivalence-Induction.html#3339" class="Bound">A</a> <a id="3443" href="MGS.Equivalence-Induction.html#3415" class="Bound">X</a> <a id="3445" href="MGS.Equivalence-Induction.html#3417" class="Bound">Y</a> <a id="3447" href="MGS.Equivalence-Induction.html#3428" class="Bound">e</a>

<a id="3450" href="MGS.Equivalence-Induction.html#3311" class="Function">𝕁-≃</a> <a id="3454" href="MGS.Equivalence-Induction.html#3454" class="Bound">ua</a> <a id="3457" href="MGS.Equivalence-Induction.html#3457" class="Bound">A</a> <a id="3459" href="MGS.Equivalence-Induction.html#3459" class="Bound">φ</a> <a id="3461" href="MGS.Equivalence-Induction.html#3461" class="Bound">X</a> <a id="3463" class="Symbol">=</a> <a id="3465" href="MGS.Equivalence-Induction.html#2933" class="Function">ℍ-≃</a> <a id="3469" href="MGS.Equivalence-Induction.html#3454" class="Bound">ua</a> <a id="3472" href="MGS.Equivalence-Induction.html#3461" class="Bound">X</a> <a id="3474" class="Symbol">(</a><a id="3475" href="MGS.Equivalence-Induction.html#3457" class="Bound">A</a> <a id="3477" href="MGS.Equivalence-Induction.html#3461" class="Bound">X</a><a id="3478" class="Symbol">)</a> <a id="3480" class="Symbol">(</a><a id="3481" href="MGS.Equivalence-Induction.html#3459" class="Bound">φ</a> <a id="3483" href="MGS.Equivalence-Induction.html#3461" class="Bound">X</a><a id="3484" class="Symbol">)</a>

<a id="𝕁-≃-equation"></a><a id="3487" href="MGS.Equivalence-Induction.html#3487" class="Function">𝕁-≃-equation</a> <a id="3500" class="Symbol">:</a> <a id="3502" class="Symbol">(</a><a id="3503" href="MGS.Equivalence-Induction.html#3503" class="Bound">ua</a> <a id="3506" class="Symbol">:</a> <a id="3508" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="3521" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3522" class="Symbol">)</a>
             <a id="3537" class="Symbol">→</a> <a id="3539" class="Symbol">(</a><a id="3540" href="MGS.Equivalence-Induction.html#3540" class="Bound">A</a> <a id="3542" class="Symbol">:</a> <a id="3544" class="Symbol">(</a><a id="3545" href="MGS.Equivalence-Induction.html#3545" class="Bound">X</a> <a id="3547" href="MGS.Equivalence-Induction.html#3547" class="Bound">Y</a> <a id="3549" class="Symbol">:</a> <a id="3551" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3553" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3555" class="Symbol">)</a> <a id="3557" class="Symbol">→</a> <a id="3559" href="MGS.Equivalence-Induction.html#3545" class="Bound">X</a> <a id="3561" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3563" href="MGS.Equivalence-Induction.html#3547" class="Bound">Y</a> <a id="3565" class="Symbol">→</a> <a id="3567" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3569" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3571" class="Symbol">)</a>
             <a id="3586" class="Symbol">→</a> <a id="3588" class="Symbol">(</a><a id="3589" href="MGS.Equivalence-Induction.html#3589" class="Bound">φ</a> <a id="3591" class="Symbol">:</a> <a id="3593" class="Symbol">(</a><a id="3594" href="MGS.Equivalence-Induction.html#3594" class="Bound">X</a> <a id="3596" class="Symbol">:</a> <a id="3598" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3600" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3602" class="Symbol">)</a> <a id="3604" class="Symbol">→</a> <a id="3606" href="MGS.Equivalence-Induction.html#3540" class="Bound">A</a> <a id="3608" href="MGS.Equivalence-Induction.html#3594" class="Bound">X</a> <a id="3610" href="MGS.Equivalence-Induction.html#3594" class="Bound">X</a> <a id="3612" class="Symbol">(</a><a id="3613" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="3618" href="MGS.Equivalence-Induction.html#3594" class="Bound">X</a><a id="3619" class="Symbol">))</a>
             <a id="3635" class="Symbol">→</a> <a id="3637" class="Symbol">(</a><a id="3638" href="MGS.Equivalence-Induction.html#3638" class="Bound">X</a> <a id="3640" class="Symbol">:</a> <a id="3642" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3644" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3646" class="Symbol">)</a> <a id="3648" class="Symbol">→</a> <a id="3650" href="MGS.Equivalence-Induction.html#3311" class="Function">𝕁-≃</a> <a id="3654" href="MGS.Equivalence-Induction.html#3503" class="Bound">ua</a> <a id="3657" href="MGS.Equivalence-Induction.html#3540" class="Bound">A</a> <a id="3659" href="MGS.Equivalence-Induction.html#3589" class="Bound">φ</a> <a id="3661" href="MGS.Equivalence-Induction.html#3638" class="Bound">X</a> <a id="3663" href="MGS.Equivalence-Induction.html#3638" class="Bound">X</a> <a id="3665" class="Symbol">(</a><a id="3666" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="3671" href="MGS.Equivalence-Induction.html#3638" class="Bound">X</a><a id="3672" class="Symbol">)</a> <a id="3674" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3676" href="MGS.Equivalence-Induction.html#3589" class="Bound">φ</a> <a id="3678" href="MGS.Equivalence-Induction.html#3638" class="Bound">X</a>

<a id="3681" href="MGS.Equivalence-Induction.html#3487" class="Function">𝕁-≃-equation</a> <a id="3694" href="MGS.Equivalence-Induction.html#3694" class="Bound">ua</a> <a id="3697" href="MGS.Equivalence-Induction.html#3697" class="Bound">A</a> <a id="3699" href="MGS.Equivalence-Induction.html#3699" class="Bound">φ</a> <a id="3701" href="MGS.Equivalence-Induction.html#3701" class="Bound">X</a> <a id="3703" class="Symbol">=</a> <a id="3705" href="MGS.Equivalence-Induction.html#3095" class="Function">ℍ-≃-equation</a> <a id="3718" href="MGS.Equivalence-Induction.html#3694" class="Bound">ua</a> <a id="3721" href="MGS.Equivalence-Induction.html#3701" class="Bound">X</a> <a id="3723" class="Symbol">(</a><a id="3724" href="MGS.Equivalence-Induction.html#3697" class="Bound">A</a> <a id="3726" href="MGS.Equivalence-Induction.html#3701" class="Bound">X</a><a id="3727" class="Symbol">)</a> <a id="3729" class="Symbol">(</a><a id="3730" href="MGS.Equivalence-Induction.html#3699" class="Bound">φ</a> <a id="3732" href="MGS.Equivalence-Induction.html#3701" class="Bound">X</a><a id="3733" class="Symbol">)</a>

<a id="ℍ-equiv"></a><a id="3736" href="MGS.Equivalence-Induction.html#3736" class="Function">ℍ-equiv</a> <a id="3744" class="Symbol">:</a> <a id="3746" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="3759" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
        <a id="3769" class="Symbol">→</a> <a id="3771" class="Symbol">(</a><a id="3772" href="MGS.Equivalence-Induction.html#3772" class="Bound">X</a> <a id="3774" class="Symbol">:</a> <a id="3776" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3778" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3780" class="Symbol">)</a> <a id="3782" class="Symbol">(</a><a id="3783" href="MGS.Equivalence-Induction.html#3783" class="Bound">A</a> <a id="3785" class="Symbol">:</a> <a id="3787" class="Symbol">(</a><a id="3788" href="MGS.Equivalence-Induction.html#3788" class="Bound">Y</a> <a id="3790" class="Symbol">:</a> <a id="3792" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3794" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3796" class="Symbol">)</a> <a id="3798" class="Symbol">→</a> <a id="3800" class="Symbol">(</a><a id="3801" href="MGS.Equivalence-Induction.html#3772" class="Bound">X</a> <a id="3803" class="Symbol">→</a> <a id="3805" href="MGS.Equivalence-Induction.html#3788" class="Bound">Y</a><a id="3806" class="Symbol">)</a> <a id="3808" class="Symbol">→</a> <a id="3810" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3812" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3814" class="Symbol">)</a>
        <a id="3824" class="Symbol">→</a> <a id="3826" href="MGS.Equivalence-Induction.html#3783" class="Bound">A</a> <a id="3828" href="MGS.Equivalence-Induction.html#3772" class="Bound">X</a> <a id="3830" class="Symbol">(</a><a id="3831" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="3834" href="MGS.Equivalence-Induction.html#3772" class="Bound">X</a><a id="3835" class="Symbol">)</a> <a id="3837" class="Symbol">→</a> <a id="3839" class="Symbol">(</a><a id="3840" href="MGS.Equivalence-Induction.html#3840" class="Bound">Y</a> <a id="3842" class="Symbol">:</a> <a id="3844" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3846" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3848" class="Symbol">)</a> <a id="3850" class="Symbol">(</a><a id="3851" href="MGS.Equivalence-Induction.html#3851" class="Bound">f</a> <a id="3853" class="Symbol">:</a> <a id="3855" href="MGS.Equivalence-Induction.html#3772" class="Bound">X</a> <a id="3857" class="Symbol">→</a> <a id="3859" href="MGS.Equivalence-Induction.html#3840" class="Bound">Y</a><a id="3860" class="Symbol">)</a> <a id="3862" class="Symbol">→</a> <a id="3864" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3873" href="MGS.Equivalence-Induction.html#3851" class="Bound">f</a> <a id="3875" class="Symbol">→</a> <a id="3877" href="MGS.Equivalence-Induction.html#3783" class="Bound">A</a> <a id="3879" href="MGS.Equivalence-Induction.html#3840" class="Bound">Y</a> <a id="3881" href="MGS.Equivalence-Induction.html#3851" class="Bound">f</a>

<a id="3884" href="MGS.Equivalence-Induction.html#3736" class="Function">ℍ-equiv</a> <a id="3892" class="Symbol">{</a><a id="3893" href="MGS.Equivalence-Induction.html#3893" class="Bound">𝓤</a><a id="3894" class="Symbol">}</a> <a id="3896" class="Symbol">{</a><a id="3897" href="MGS.Equivalence-Induction.html#3897" class="Bound">𝓥</a><a id="3898" class="Symbol">}</a> <a id="3900" href="MGS.Equivalence-Induction.html#3900" class="Bound">ua</a> <a id="3903" href="MGS.Equivalence-Induction.html#3903" class="Bound">X</a> <a id="3905" href="MGS.Equivalence-Induction.html#3905" class="Bound">A</a> <a id="3907" href="MGS.Equivalence-Induction.html#3907" class="Bound">a</a> <a id="3909" href="MGS.Equivalence-Induction.html#3909" class="Bound">Y</a> <a id="3911" href="MGS.Equivalence-Induction.html#3911" class="Bound">f</a> <a id="3913" href="MGS.Equivalence-Induction.html#3913" class="Bound">i</a> <a id="3915" class="Symbol">=</a> <a id="3917" href="MGS.Equivalence-Induction.html#4018" class="Function">γ</a> <a id="3919" class="Symbol">(</a><a id="3920" href="MGS.Equivalence-Induction.html#3911" class="Bound">f</a> <a id="3922" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3924" href="MGS.Equivalence-Induction.html#3913" class="Bound">i</a><a id="3925" class="Symbol">)</a>
 <a id="3928" class="Keyword">where</a>
  <a id="3936" href="MGS.Equivalence-Induction.html#3936" class="Function">B</a> <a id="3938" class="Symbol">:</a> <a id="3940" class="Symbol">(</a><a id="3941" href="MGS.Equivalence-Induction.html#3941" class="Bound">Y</a> <a id="3943" class="Symbol">:</a> <a id="3945" href="MGS.Equivalence-Induction.html#3893" class="Bound">𝓤</a> <a id="3947" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3949" class="Symbol">)</a> <a id="3951" class="Symbol">→</a> <a id="3953" href="MGS.Equivalence-Induction.html#3903" class="Bound">X</a> <a id="3955" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3957" href="MGS.Equivalence-Induction.html#3941" class="Bound">Y</a> <a id="3959" class="Symbol">→</a> <a id="3961" href="MGS.Equivalence-Induction.html#3897" class="Bound">𝓥</a> <a id="3963" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="3967" href="MGS.Equivalence-Induction.html#3936" class="Function">B</a> <a id="3969" href="MGS.Equivalence-Induction.html#3969" class="Bound">Y</a> <a id="3971" class="Symbol">(</a><a id="3972" href="MGS.Equivalence-Induction.html#3972" class="Bound">f</a> <a id="3974" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3976" href="MGS.Equivalence-Induction.html#3976" class="Bound">i</a><a id="3977" class="Symbol">)</a> <a id="3979" class="Symbol">=</a> <a id="3981" href="MGS.Equivalence-Induction.html#3905" class="Bound">A</a> <a id="3983" href="MGS.Equivalence-Induction.html#3969" class="Bound">Y</a> <a id="3985" href="MGS.Equivalence-Induction.html#3972" class="Bound">f</a>

  <a id="3990" href="MGS.Equivalence-Induction.html#3990" class="Function">b</a> <a id="3992" class="Symbol">:</a> <a id="3994" href="MGS.Equivalence-Induction.html#3936" class="Function">B</a> <a id="3996" href="MGS.Equivalence-Induction.html#3903" class="Bound">X</a> <a id="3998" class="Symbol">(</a><a id="3999" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="4004" href="MGS.Equivalence-Induction.html#3903" class="Bound">X</a><a id="4005" class="Symbol">)</a>
  <a id="4009" href="MGS.Equivalence-Induction.html#3990" class="Function">b</a> <a id="4011" class="Symbol">=</a> <a id="4013" href="MGS.Equivalence-Induction.html#3907" class="Bound">a</a>

  <a id="4018" href="MGS.Equivalence-Induction.html#4018" class="Function">γ</a> <a id="4020" class="Symbol">:</a> <a id="4022" class="Symbol">(</a><a id="4023" href="MGS.Equivalence-Induction.html#4023" class="Bound">e</a> <a id="4025" class="Symbol">:</a> <a id="4027" href="MGS.Equivalence-Induction.html#3903" class="Bound">X</a> <a id="4029" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4031" href="MGS.Equivalence-Induction.html#3909" class="Bound">Y</a><a id="4032" class="Symbol">)</a> <a id="4034" class="Symbol">→</a> <a id="4036" href="MGS.Equivalence-Induction.html#3936" class="Function">B</a> <a id="4038" href="MGS.Equivalence-Induction.html#3909" class="Bound">Y</a> <a id="4040" href="MGS.Equivalence-Induction.html#4023" class="Bound">e</a>
  <a id="4044" href="MGS.Equivalence-Induction.html#4018" class="Function">γ</a> <a id="4046" class="Symbol">=</a> <a id="4048" href="MGS.Equivalence-Induction.html#2933" class="Function">ℍ-≃</a> <a id="4052" href="MGS.Equivalence-Induction.html#3900" class="Bound">ua</a> <a id="4055" href="MGS.Equivalence-Induction.html#3903" class="Bound">X</a> <a id="4057" href="MGS.Equivalence-Induction.html#3936" class="Function">B</a> <a id="4059" href="MGS.Equivalence-Induction.html#3990" class="Function">b</a> <a id="4061" href="MGS.Equivalence-Induction.html#3909" class="Bound">Y</a>

<a id="𝕁-equiv"></a><a id="4064" href="MGS.Equivalence-Induction.html#4064" class="Function">𝕁-equiv</a> <a id="4072" class="Symbol">:</a> <a id="4074" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="4087" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
        <a id="4097" class="Symbol">→</a> <a id="4099" class="Symbol">(</a><a id="4100" href="MGS.Equivalence-Induction.html#4100" class="Bound">A</a> <a id="4102" class="Symbol">:</a> <a id="4104" class="Symbol">(</a><a id="4105" href="MGS.Equivalence-Induction.html#4105" class="Bound">X</a> <a id="4107" href="MGS.Equivalence-Induction.html#4107" class="Bound">Y</a> <a id="4109" class="Symbol">:</a> <a id="4111" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4113" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4115" class="Symbol">)</a> <a id="4117" class="Symbol">→</a> <a id="4119" class="Symbol">(</a><a id="4120" href="MGS.Equivalence-Induction.html#4105" class="Bound">X</a> <a id="4122" class="Symbol">→</a> <a id="4124" href="MGS.Equivalence-Induction.html#4107" class="Bound">Y</a><a id="4125" class="Symbol">)</a> <a id="4127" class="Symbol">→</a> <a id="4129" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4131" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4133" class="Symbol">)</a>
        <a id="4143" class="Symbol">→</a> <a id="4145" class="Symbol">((</a><a id="4147" href="MGS.Equivalence-Induction.html#4147" class="Bound">X</a> <a id="4149" class="Symbol">:</a> <a id="4151" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4153" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4155" class="Symbol">)</a> <a id="4157" class="Symbol">→</a> <a id="4159" href="MGS.Equivalence-Induction.html#4100" class="Bound">A</a> <a id="4161" href="MGS.Equivalence-Induction.html#4147" class="Bound">X</a> <a id="4163" href="MGS.Equivalence-Induction.html#4147" class="Bound">X</a> <a id="4165" class="Symbol">(</a><a id="4166" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="4169" href="MGS.Equivalence-Induction.html#4147" class="Bound">X</a><a id="4170" class="Symbol">))</a>
        <a id="4181" class="Symbol">→</a> <a id="4183" class="Symbol">(</a><a id="4184" href="MGS.Equivalence-Induction.html#4184" class="Bound">X</a> <a id="4186" href="MGS.Equivalence-Induction.html#4186" class="Bound">Y</a> <a id="4188" class="Symbol">:</a> <a id="4190" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4192" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4194" class="Symbol">)</a> <a id="4196" class="Symbol">(</a><a id="4197" href="MGS.Equivalence-Induction.html#4197" class="Bound">f</a> <a id="4199" class="Symbol">:</a> <a id="4201" href="MGS.Equivalence-Induction.html#4184" class="Bound">X</a> <a id="4203" class="Symbol">→</a> <a id="4205" href="MGS.Equivalence-Induction.html#4186" class="Bound">Y</a><a id="4206" class="Symbol">)</a> <a id="4208" class="Symbol">→</a> <a id="4210" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4219" href="MGS.Equivalence-Induction.html#4197" class="Bound">f</a> <a id="4221" class="Symbol">→</a> <a id="4223" href="MGS.Equivalence-Induction.html#4100" class="Bound">A</a> <a id="4225" href="MGS.Equivalence-Induction.html#4184" class="Bound">X</a> <a id="4227" href="MGS.Equivalence-Induction.html#4186" class="Bound">Y</a> <a id="4229" href="MGS.Equivalence-Induction.html#4197" class="Bound">f</a>

<a id="4232" href="MGS.Equivalence-Induction.html#4064" class="Function">𝕁-equiv</a> <a id="4240" href="MGS.Equivalence-Induction.html#4240" class="Bound">ua</a> <a id="4243" href="MGS.Equivalence-Induction.html#4243" class="Bound">A</a> <a id="4245" href="MGS.Equivalence-Induction.html#4245" class="Bound">φ</a> <a id="4247" href="MGS.Equivalence-Induction.html#4247" class="Bound">X</a> <a id="4249" class="Symbol">=</a> <a id="4251" href="MGS.Equivalence-Induction.html#3736" class="Function">ℍ-equiv</a> <a id="4259" href="MGS.Equivalence-Induction.html#4240" class="Bound">ua</a> <a id="4262" href="MGS.Equivalence-Induction.html#4247" class="Bound">X</a> <a id="4264" class="Symbol">(</a><a id="4265" href="MGS.Equivalence-Induction.html#4243" class="Bound">A</a> <a id="4267" href="MGS.Equivalence-Induction.html#4247" class="Bound">X</a><a id="4268" class="Symbol">)</a> <a id="4270" class="Symbol">(</a><a id="4271" href="MGS.Equivalence-Induction.html#4245" class="Bound">φ</a> <a id="4273" href="MGS.Equivalence-Induction.html#4247" class="Bound">X</a><a id="4274" class="Symbol">)</a>

<a id="𝕁-invertible"></a><a id="4277" href="MGS.Equivalence-Induction.html#4277" class="Function">𝕁-invertible</a> <a id="4290" class="Symbol">:</a> <a id="4292" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="4305" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
             <a id="4320" class="Symbol">→</a> <a id="4322" class="Symbol">(</a><a id="4323" href="MGS.Equivalence-Induction.html#4323" class="Bound">A</a> <a id="4325" class="Symbol">:</a> <a id="4327" class="Symbol">(</a><a id="4328" href="MGS.Equivalence-Induction.html#4328" class="Bound">X</a> <a id="4330" href="MGS.Equivalence-Induction.html#4330" class="Bound">Y</a> <a id="4332" class="Symbol">:</a> <a id="4334" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4336" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4338" class="Symbol">)</a> <a id="4340" class="Symbol">→</a> <a id="4342" class="Symbol">(</a><a id="4343" href="MGS.Equivalence-Induction.html#4328" class="Bound">X</a> <a id="4345" class="Symbol">→</a> <a id="4347" href="MGS.Equivalence-Induction.html#4330" class="Bound">Y</a><a id="4348" class="Symbol">)</a> <a id="4350" class="Symbol">→</a> <a id="4352" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4354" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4356" class="Symbol">)</a>
             <a id="4371" class="Symbol">→</a> <a id="4373" class="Symbol">((</a><a id="4375" href="MGS.Equivalence-Induction.html#4375" class="Bound">X</a> <a id="4377" class="Symbol">:</a> <a id="4379" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4381" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4383" class="Symbol">)</a> <a id="4385" class="Symbol">→</a> <a id="4387" href="MGS.Equivalence-Induction.html#4323" class="Bound">A</a> <a id="4389" href="MGS.Equivalence-Induction.html#4375" class="Bound">X</a> <a id="4391" href="MGS.Equivalence-Induction.html#4375" class="Bound">X</a> <a id="4393" class="Symbol">(</a><a id="4394" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="4397" href="MGS.Equivalence-Induction.html#4375" class="Bound">X</a><a id="4398" class="Symbol">))</a>
             <a id="4414" class="Symbol">→</a> <a id="4416" class="Symbol">(</a><a id="4417" href="MGS.Equivalence-Induction.html#4417" class="Bound">X</a> <a id="4419" href="MGS.Equivalence-Induction.html#4419" class="Bound">Y</a> <a id="4421" class="Symbol">:</a> <a id="4423" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4425" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4427" class="Symbol">)</a> <a id="4429" class="Symbol">(</a><a id="4430" href="MGS.Equivalence-Induction.html#4430" class="Bound">f</a> <a id="4432" class="Symbol">:</a> <a id="4434" href="MGS.Equivalence-Induction.html#4417" class="Bound">X</a> <a id="4436" class="Symbol">→</a> <a id="4438" href="MGS.Equivalence-Induction.html#4419" class="Bound">Y</a><a id="4439" class="Symbol">)</a> <a id="4441" class="Symbol">→</a> <a id="4443" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="4454" href="MGS.Equivalence-Induction.html#4430" class="Bound">f</a> <a id="4456" class="Symbol">→</a> <a id="4458" href="MGS.Equivalence-Induction.html#4323" class="Bound">A</a> <a id="4460" href="MGS.Equivalence-Induction.html#4417" class="Bound">X</a> <a id="4462" href="MGS.Equivalence-Induction.html#4419" class="Bound">Y</a> <a id="4464" href="MGS.Equivalence-Induction.html#4430" class="Bound">f</a>

<a id="4467" href="MGS.Equivalence-Induction.html#4277" class="Function">𝕁-invertible</a> <a id="4480" href="MGS.Equivalence-Induction.html#4480" class="Bound">ua</a> <a id="4483" href="MGS.Equivalence-Induction.html#4483" class="Bound">A</a> <a id="4485" href="MGS.Equivalence-Induction.html#4485" class="Bound">φ</a> <a id="4487" href="MGS.Equivalence-Induction.html#4487" class="Bound">X</a> <a id="4489" href="MGS.Equivalence-Induction.html#4489" class="Bound">Y</a> <a id="4491" href="MGS.Equivalence-Induction.html#4491" class="Bound">f</a> <a id="4493" href="MGS.Equivalence-Induction.html#4493" class="Bound">i</a> <a id="4495" class="Symbol">=</a> <a id="4497" href="MGS.Equivalence-Induction.html#4064" class="Function">𝕁-equiv</a> <a id="4505" href="MGS.Equivalence-Induction.html#4480" class="Bound">ua</a> <a id="4508" href="MGS.Equivalence-Induction.html#4483" class="Bound">A</a> <a id="4510" href="MGS.Equivalence-Induction.html#4485" class="Bound">φ</a> <a id="4512" href="MGS.Equivalence-Induction.html#4487" class="Bound">X</a> <a id="4514" href="MGS.Equivalence-Induction.html#4489" class="Bound">Y</a> <a id="4516" href="MGS.Equivalence-Induction.html#4491" class="Bound">f</a> <a id="4518" class="Symbol">(</a><a id="4519" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="4542" href="MGS.Equivalence-Induction.html#4491" class="Bound">f</a> <a id="4544" href="MGS.Equivalence-Induction.html#4493" class="Bound">i</a><a id="4545" class="Symbol">)</a>

<a id="automatic-equiv-functoriality"></a><a id="4548" href="MGS.Equivalence-Induction.html#4548" class="Function">automatic-equiv-functoriality</a> <a id="4578" class="Symbol">:</a>

      <a id="4587" class="Symbol">(</a><a id="4588" href="MGS.Equivalence-Induction.html#4588" class="Bound">F</a> <a id="4590" class="Symbol">:</a> <a id="4592" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4594" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4596" class="Symbol">→</a> <a id="4598" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4600" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4602" class="Symbol">)</a>
      <a id="4610" class="Symbol">(</a><a id="4611" href="MGS.Equivalence-Induction.html#4611" class="Bound">𝓕</a> <a id="4613" class="Symbol">:</a> <a id="4615" class="Symbol">{</a><a id="4616" href="MGS.Equivalence-Induction.html#4616" class="Bound">X</a> <a id="4618" href="MGS.Equivalence-Induction.html#4618" class="Bound">Y</a> <a id="4620" class="Symbol">:</a> <a id="4622" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4624" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4626" class="Symbol">}</a>  <a id="4629" class="Symbol">→</a> <a id="4631" class="Symbol">(</a><a id="4632" href="MGS.Equivalence-Induction.html#4616" class="Bound">X</a> <a id="4634" class="Symbol">→</a> <a id="4636" href="MGS.Equivalence-Induction.html#4618" class="Bound">Y</a><a id="4637" class="Symbol">)</a> <a id="4639" class="Symbol">→</a> <a id="4641" href="MGS.Equivalence-Induction.html#4588" class="Bound">F</a> <a id="4643" href="MGS.Equivalence-Induction.html#4616" class="Bound">X</a> <a id="4645" class="Symbol">→</a> <a id="4647" href="MGS.Equivalence-Induction.html#4588" class="Bound">F</a> <a id="4649" href="MGS.Equivalence-Induction.html#4618" class="Bound">Y</a><a id="4650" class="Symbol">)</a>
      <a id="4658" class="Symbol">(</a><a id="4659" href="MGS.Equivalence-Induction.html#4659" class="Bound">𝓕-id</a> <a id="4664" class="Symbol">:</a> <a id="4666" class="Symbol">{</a><a id="4667" href="MGS.Equivalence-Induction.html#4667" class="Bound">X</a> <a id="4669" class="Symbol">:</a> <a id="4671" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4673" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4675" class="Symbol">}</a> <a id="4677" class="Symbol">→</a> <a id="4679" href="MGS.Equivalence-Induction.html#4611" class="Bound">𝓕</a> <a id="4681" class="Symbol">(</a><a id="4682" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="4685" href="MGS.Equivalence-Induction.html#4667" class="Bound">X</a><a id="4686" class="Symbol">)</a> <a id="4688" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4690" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="4693" class="Symbol">(</a><a id="4694" href="MGS.Equivalence-Induction.html#4588" class="Bound">F</a> <a id="4696" href="MGS.Equivalence-Induction.html#4667" class="Bound">X</a><a id="4697" class="Symbol">))</a>
      <a id="4706" class="Symbol">{</a><a id="4707" href="MGS.Equivalence-Induction.html#4707" class="Bound">X</a> <a id="4709" href="MGS.Equivalence-Induction.html#4709" class="Bound">Y</a> <a id="4711" href="MGS.Equivalence-Induction.html#4711" class="Bound">Z</a> <a id="4713" class="Symbol">:</a> <a id="4715" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4717" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4719" class="Symbol">}</a>
      <a id="4727" class="Symbol">(</a><a id="4728" href="MGS.Equivalence-Induction.html#4728" class="Bound">f</a> <a id="4730" class="Symbol">:</a> <a id="4732" href="MGS.Equivalence-Induction.html#4707" class="Bound">X</a> <a id="4734" class="Symbol">→</a> <a id="4736" href="MGS.Equivalence-Induction.html#4709" class="Bound">Y</a><a id="4737" class="Symbol">)</a>
      <a id="4745" class="Symbol">(</a><a id="4746" href="MGS.Equivalence-Induction.html#4746" class="Bound">g</a> <a id="4748" class="Symbol">:</a> <a id="4750" href="MGS.Equivalence-Induction.html#4709" class="Bound">Y</a> <a id="4752" class="Symbol">→</a> <a id="4754" href="MGS.Equivalence-Induction.html#4711" class="Bound">Z</a><a id="4755" class="Symbol">)</a>

    <a id="4762" class="Symbol">→</a> <a id="4764" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="4777" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4779" class="Symbol">→</a> <a id="4781" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4790" href="MGS.Equivalence-Induction.html#4728" class="Bound">f</a> <a id="4792" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="4794" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4803" href="MGS.Equivalence-Induction.html#4746" class="Bound">g</a> <a id="4805" class="Symbol">→</a> <a id="4807" href="MGS.Equivalence-Induction.html#4611" class="Bound">𝓕</a> <a id="4809" class="Symbol">(</a><a id="4810" href="MGS.Equivalence-Induction.html#4746" class="Bound">g</a> <a id="4812" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4814" href="MGS.Equivalence-Induction.html#4728" class="Bound">f</a><a id="4815" class="Symbol">)</a> <a id="4817" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4819" href="MGS.Equivalence-Induction.html#4611" class="Bound">𝓕</a> <a id="4821" href="MGS.Equivalence-Induction.html#4746" class="Bound">g</a> <a id="4823" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4825" href="MGS.Equivalence-Induction.html#4611" class="Bound">𝓕</a> <a id="4827" href="MGS.Equivalence-Induction.html#4728" class="Bound">f</a>

<a id="4830" href="MGS.Equivalence-Induction.html#4548" class="Function">automatic-equiv-functoriality</a> <a id="4860" class="Symbol">{</a><a id="4861" href="MGS.Equivalence-Induction.html#4861" class="Bound">𝓤</a><a id="4862" class="Symbol">}</a> <a id="4864" href="MGS.Equivalence-Induction.html#4864" class="Bound">F</a> <a id="4866" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="4868" href="MGS.Equivalence-Induction.html#4868" class="Bound">𝓕-id</a> <a id="4873" class="Symbol">{</a><a id="4874" href="MGS.Equivalence-Induction.html#4874" class="Bound">X</a><a id="4875" class="Symbol">}</a> <a id="4877" class="Symbol">{</a><a id="4878" href="MGS.Equivalence-Induction.html#4878" class="Bound">Y</a><a id="4879" class="Symbol">}</a> <a id="4881" class="Symbol">{</a><a id="4882" href="MGS.Equivalence-Induction.html#4882" class="Bound">Z</a><a id="4883" class="Symbol">}</a> <a id="4885" href="MGS.Equivalence-Induction.html#4885" class="Bound">f</a> <a id="4887" href="MGS.Equivalence-Induction.html#4887" class="Bound">g</a> <a id="4889" href="MGS.Equivalence-Induction.html#4889" class="Bound">ua</a> <a id="4892" class="Symbol">=</a> <a id="4894" href="MGS.Equivalence-Induction.html#4907" class="Function">γ</a>
  <a id="4898" class="Keyword">where</a>
   <a id="4907" href="MGS.Equivalence-Induction.html#4907" class="Function">γ</a> <a id="4909" class="Symbol">:</a>  <a id="4912" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4921" href="MGS.Equivalence-Induction.html#4885" class="Bound">f</a> <a id="4923" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="4925" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4934" href="MGS.Equivalence-Induction.html#4887" class="Bound">g</a> <a id="4936" class="Symbol">→</a> <a id="4938" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="4940" class="Symbol">(</a><a id="4941" href="MGS.Equivalence-Induction.html#4887" class="Bound">g</a> <a id="4943" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4945" href="MGS.Equivalence-Induction.html#4885" class="Bound">f</a><a id="4946" class="Symbol">)</a> <a id="4948" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4950" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="4952" href="MGS.Equivalence-Induction.html#4887" class="Bound">g</a> <a id="4954" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4956" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="4958" href="MGS.Equivalence-Induction.html#4885" class="Bound">f</a>
   <a id="4963" href="MGS.Equivalence-Induction.html#4907" class="Function">γ</a> <a id="4965" class="Symbol">(</a><a id="4966" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4970" href="MGS.Equivalence-Induction.html#4970" class="Bound">i</a><a id="4971" class="Symbol">)</a> <a id="4973" class="Symbol">=</a> <a id="4975" href="MGS.Equivalence-Induction.html#3736" class="Function">ℍ-equiv</a> <a id="4983" href="MGS.Equivalence-Induction.html#4889" class="Bound">ua</a> <a id="4986" href="MGS.Equivalence-Induction.html#4874" class="Bound">X</a> <a id="4988" href="MGS.Equivalence-Induction.html#5015" class="Function">A</a> <a id="4990" href="MGS.Equivalence-Induction.html#5101" class="Function">a</a> <a id="4992" href="MGS.Equivalence-Induction.html#4878" class="Bound">Y</a> <a id="4994" href="MGS.Equivalence-Induction.html#4885" class="Bound">f</a> <a id="4996" href="MGS.Equivalence-Induction.html#4970" class="Bound">i</a> <a id="4998" href="MGS.Equivalence-Induction.html#4887" class="Bound">g</a>
    <a id="5004" class="Keyword">where</a>
     <a id="5015" href="MGS.Equivalence-Induction.html#5015" class="Function">A</a> <a id="5017" class="Symbol">:</a> <a id="5019" class="Symbol">(</a><a id="5020" href="MGS.Equivalence-Induction.html#5020" class="Bound">Y</a> <a id="5022" class="Symbol">:</a> <a id="5024" href="MGS.Equivalence-Induction.html#4861" class="Bound">𝓤</a> <a id="5026" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5028" class="Symbol">)</a> <a id="5030" class="Symbol">→</a> <a id="5032" class="Symbol">(</a><a id="5033" href="MGS.Equivalence-Induction.html#4874" class="Bound">X</a> <a id="5035" class="Symbol">→</a> <a id="5037" href="MGS.Equivalence-Induction.html#5020" class="Bound">Y</a><a id="5038" class="Symbol">)</a> <a id="5040" class="Symbol">→</a> <a id="5042" href="MGS.Equivalence-Induction.html#4861" class="Bound">𝓤</a> <a id="5044" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
     <a id="5051" href="MGS.Equivalence-Induction.html#5015" class="Function">A</a> <a id="5053" href="MGS.Equivalence-Induction.html#5053" class="Bound">Y</a> <a id="5055" href="MGS.Equivalence-Induction.html#5055" class="Bound">f</a> <a id="5057" class="Symbol">=</a> <a id="5059" class="Symbol">(</a><a id="5060" href="MGS.Equivalence-Induction.html#5060" class="Bound">g</a> <a id="5062" class="Symbol">:</a> <a id="5064" href="MGS.Equivalence-Induction.html#5053" class="Bound">Y</a> <a id="5066" class="Symbol">→</a> <a id="5068" href="MGS.Equivalence-Induction.html#4882" class="Bound">Z</a><a id="5069" class="Symbol">)</a> <a id="5071" class="Symbol">→</a> <a id="5073" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5075" class="Symbol">(</a><a id="5076" href="MGS.Equivalence-Induction.html#5060" class="Bound">g</a> <a id="5078" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="5080" href="MGS.Equivalence-Induction.html#5055" class="Bound">f</a><a id="5081" class="Symbol">)</a> <a id="5083" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5085" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5087" href="MGS.Equivalence-Induction.html#5060" class="Bound">g</a> <a id="5089" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="5091" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5093" href="MGS.Equivalence-Induction.html#5055" class="Bound">f</a>

     <a id="5101" href="MGS.Equivalence-Induction.html#5101" class="Function">a</a> <a id="5103" class="Symbol">:</a> <a id="5105" class="Symbol">(</a><a id="5106" href="MGS.Equivalence-Induction.html#5106" class="Bound">g</a> <a id="5108" class="Symbol">:</a> <a id="5110" href="MGS.Equivalence-Induction.html#4874" class="Bound">X</a> <a id="5112" class="Symbol">→</a> <a id="5114" href="MGS.Equivalence-Induction.html#4882" class="Bound">Z</a><a id="5115" class="Symbol">)</a> <a id="5117" class="Symbol">→</a> <a id="5119" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5121" href="MGS.Equivalence-Induction.html#5106" class="Bound">g</a> <a id="5123" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5125" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5127" href="MGS.Equivalence-Induction.html#5106" class="Bound">g</a> <a id="5129" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="5131" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5133" href="MGS.MLTT.html#3759" class="Function">id</a>
     <a id="5141" href="MGS.Equivalence-Induction.html#5101" class="Function">a</a> <a id="5143" href="MGS.Equivalence-Induction.html#5143" class="Bound">g</a> <a id="5145" class="Symbol">=</a> <a id="5147" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5150" class="Symbol">(</a><a id="5151" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5153" href="MGS.Equivalence-Induction.html#5143" class="Bound">g</a> <a id="5155" href="MGS.MLTT.html#3828" class="Function Operator">∘_</a><a id="5157" class="Symbol">)</a> <a id="5159" class="Symbol">(</a><a id="5160" href="MGS.Equivalence-Induction.html#4868" class="Bound">𝓕-id</a> <a id="5165" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="5167" class="Symbol">)</a>

   <a id="5173" href="MGS.Equivalence-Induction.html#4907" class="Function">γ</a> <a id="5175" class="Symbol">(</a><a id="5176" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5180" href="MGS.Equivalence-Induction.html#5180" class="Bound">j</a><a id="5181" class="Symbol">)</a> <a id="5183" class="Symbol">=</a> <a id="5185" href="MGS.Equivalence-Induction.html#3736" class="Function">ℍ-equiv</a> <a id="5193" href="MGS.Equivalence-Induction.html#4889" class="Bound">ua</a> <a id="5196" href="MGS.Equivalence-Induction.html#4878" class="Bound">Y</a> <a id="5198" href="MGS.Equivalence-Induction.html#5225" class="Function">B</a> <a id="5200" href="MGS.Equivalence-Induction.html#5311" class="Function">b</a> <a id="5202" href="MGS.Equivalence-Induction.html#4882" class="Bound">Z</a> <a id="5204" href="MGS.Equivalence-Induction.html#4887" class="Bound">g</a> <a id="5206" href="MGS.Equivalence-Induction.html#5180" class="Bound">j</a> <a id="5208" href="MGS.Equivalence-Induction.html#4885" class="Bound">f</a>
    <a id="5214" class="Keyword">where</a>
     <a id="5225" href="MGS.Equivalence-Induction.html#5225" class="Function">B</a> <a id="5227" class="Symbol">:</a> <a id="5229" class="Symbol">(</a><a id="5230" href="MGS.Equivalence-Induction.html#5230" class="Bound">Z</a> <a id="5232" class="Symbol">:</a> <a id="5234" href="MGS.Equivalence-Induction.html#4861" class="Bound">𝓤</a> <a id="5236" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5238" class="Symbol">)</a> <a id="5240" class="Symbol">→</a> <a id="5242" class="Symbol">(</a><a id="5243" href="MGS.Equivalence-Induction.html#4878" class="Bound">Y</a> <a id="5245" class="Symbol">→</a> <a id="5247" href="MGS.Equivalence-Induction.html#5230" class="Bound">Z</a><a id="5248" class="Symbol">)</a> <a id="5250" class="Symbol">→</a> <a id="5252" href="MGS.Equivalence-Induction.html#4861" class="Bound">𝓤</a> <a id="5254" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
     <a id="5261" href="MGS.Equivalence-Induction.html#5225" class="Function">B</a> <a id="5263" href="MGS.Equivalence-Induction.html#5263" class="Bound">Z</a> <a id="5265" href="MGS.Equivalence-Induction.html#5265" class="Bound">g</a> <a id="5267" class="Symbol">=</a> <a id="5269" class="Symbol">(</a><a id="5270" href="MGS.Equivalence-Induction.html#5270" class="Bound">f</a> <a id="5272" class="Symbol">:</a> <a id="5274" href="MGS.Equivalence-Induction.html#4874" class="Bound">X</a> <a id="5276" class="Symbol">→</a> <a id="5278" href="MGS.Equivalence-Induction.html#4878" class="Bound">Y</a><a id="5279" class="Symbol">)</a> <a id="5281" class="Symbol">→</a> <a id="5283" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5285" class="Symbol">(</a><a id="5286" href="MGS.Equivalence-Induction.html#5265" class="Bound">g</a> <a id="5288" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="5290" href="MGS.Equivalence-Induction.html#5270" class="Bound">f</a><a id="5291" class="Symbol">)</a> <a id="5293" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5295" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5297" href="MGS.Equivalence-Induction.html#5265" class="Bound">g</a> <a id="5299" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="5301" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5303" href="MGS.Equivalence-Induction.html#5270" class="Bound">f</a>

     <a id="5311" href="MGS.Equivalence-Induction.html#5311" class="Function">b</a> <a id="5313" class="Symbol">:</a> <a id="5315" class="Symbol">(</a><a id="5316" href="MGS.Equivalence-Induction.html#5316" class="Bound">f</a> <a id="5318" class="Symbol">:</a> <a id="5320" href="MGS.Equivalence-Induction.html#4874" class="Bound">X</a> <a id="5322" class="Symbol">→</a> <a id="5324" href="MGS.Equivalence-Induction.html#4878" class="Bound">Y</a><a id="5325" class="Symbol">)</a> <a id="5327" class="Symbol">→</a> <a id="5329" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5331" href="MGS.Equivalence-Induction.html#5316" class="Bound">f</a> <a id="5333" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5335" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5337" class="Symbol">(</a><a id="5338" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="5341" href="MGS.Equivalence-Induction.html#4878" class="Bound">Y</a><a id="5342" class="Symbol">)</a> <a id="5344" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="5346" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5348" href="MGS.Equivalence-Induction.html#5316" class="Bound">f</a>
     <a id="5355" href="MGS.Equivalence-Induction.html#5311" class="Function">b</a> <a id="5357" href="MGS.Equivalence-Induction.html#5357" class="Bound">f</a> <a id="5359" class="Symbol">=</a> <a id="5361" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5364" class="Symbol">(</a><a id="5365" href="MGS.MLTT.html#3828" class="Function Operator">_∘</a> <a id="5368" href="MGS.Equivalence-Induction.html#4866" class="Bound">𝓕</a> <a id="5370" href="MGS.Equivalence-Induction.html#5357" class="Bound">f</a><a id="5371" class="Symbol">)</a> <a id="5373" class="Symbol">(</a><a id="5374" href="MGS.Equivalence-Induction.html#4868" class="Bound">𝓕-id</a> <a id="5379" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="5381" class="Symbol">)</a>

<a id="Σ-change-of-variable&#39;"></a><a id="5384" href="MGS.Equivalence-Induction.html#5384" class="Function">Σ-change-of-variable&#39;</a> <a id="5406" class="Symbol">:</a> <a id="5408" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5421" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                      <a id="5445" class="Symbol">→</a> <a id="5447" class="Symbol">{</a><a id="5448" href="MGS.Equivalence-Induction.html#5448" class="Bound">X</a> <a id="5450" class="Symbol">:</a> <a id="5452" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5454" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5456" class="Symbol">}</a> <a id="5458" class="Symbol">{</a><a id="5459" href="MGS.Equivalence-Induction.html#5459" class="Bound">Y</a> <a id="5461" class="Symbol">:</a> <a id="5463" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5465" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5467" class="Symbol">}</a> <a id="5469" class="Symbol">(</a><a id="5470" href="MGS.Equivalence-Induction.html#5470" class="Bound">A</a> <a id="5472" class="Symbol">:</a> <a id="5474" href="MGS.Equivalence-Induction.html#5448" class="Bound">X</a> <a id="5476" class="Symbol">→</a> <a id="5478" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5480" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5482" class="Symbol">)</a> <a id="5484" class="Symbol">(</a><a id="5485" href="MGS.Equivalence-Induction.html#5485" class="Bound">f</a> <a id="5487" class="Symbol">:</a> <a id="5489" href="MGS.Equivalence-Induction.html#5448" class="Bound">X</a> <a id="5491" class="Symbol">→</a> <a id="5493" href="MGS.Equivalence-Induction.html#5459" class="Bound">Y</a><a id="5494" class="Symbol">)</a>
                      <a id="5518" class="Symbol">→</a> <a id="5520" class="Symbol">(</a><a id="5521" href="MGS.Equivalence-Induction.html#5521" class="Bound">i</a> <a id="5523" class="Symbol">:</a> <a id="5525" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="5534" href="MGS.Equivalence-Induction.html#5485" class="Bound">f</a><a id="5535" class="Symbol">)</a>
                      <a id="5559" class="Symbol">→</a> <a id="5561" class="Symbol">(</a><a id="5562" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="5564" href="MGS.Equivalence-Induction.html#5564" class="Bound">x</a> <a id="5566" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="5568" href="MGS.Equivalence-Induction.html#5448" class="Bound">X</a> <a id="5570" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="5572" href="MGS.Equivalence-Induction.html#5470" class="Bound">A</a> <a id="5574" href="MGS.Equivalence-Induction.html#5564" class="Bound">x</a><a id="5575" class="Symbol">)</a> <a id="5577" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5579" class="Symbol">(</a><a id="5580" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="5582" href="MGS.Equivalence-Induction.html#5582" class="Bound">y</a> <a id="5584" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="5586" href="MGS.Equivalence-Induction.html#5459" class="Bound">Y</a> <a id="5588" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="5590" href="MGS.Equivalence-Induction.html#5470" class="Bound">A</a> <a id="5592" class="Symbol">(</a><a id="5593" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="5601" href="MGS.Equivalence-Induction.html#5485" class="Bound">f</a> <a id="5603" href="MGS.Equivalence-Induction.html#5521" class="Bound">i</a> <a id="5605" href="MGS.Equivalence-Induction.html#5582" class="Bound">y</a><a id="5606" class="Symbol">))</a>

<a id="5610" href="MGS.Equivalence-Induction.html#5384" class="Function">Σ-change-of-variable&#39;</a> <a id="5632" class="Symbol">{</a><a id="5633" href="MGS.Equivalence-Induction.html#5633" class="Bound">𝓤</a><a id="5634" class="Symbol">}</a> <a id="5636" class="Symbol">{</a><a id="5637" href="MGS.Equivalence-Induction.html#5637" class="Bound">𝓥</a><a id="5638" class="Symbol">}</a> <a id="5640" href="MGS.Equivalence-Induction.html#5640" class="Bound">ua</a> <a id="5643" class="Symbol">{</a><a id="5644" href="MGS.Equivalence-Induction.html#5644" class="Bound">X</a><a id="5645" class="Symbol">}</a> <a id="5647" class="Symbol">{</a><a id="5648" href="MGS.Equivalence-Induction.html#5648" class="Bound">Y</a><a id="5649" class="Symbol">}</a> <a id="5651" href="MGS.Equivalence-Induction.html#5651" class="Bound">A</a> <a id="5653" href="MGS.Equivalence-Induction.html#5653" class="Bound">f</a> <a id="5655" href="MGS.Equivalence-Induction.html#5655" class="Bound">i</a> <a id="5657" class="Symbol">=</a> <a id="5659" href="MGS.Equivalence-Induction.html#2933" class="Function">ℍ-≃</a> <a id="5663" href="MGS.Equivalence-Induction.html#5640" class="Bound">ua</a> <a id="5666" href="MGS.Equivalence-Induction.html#5644" class="Bound">X</a> <a id="5668" href="MGS.Equivalence-Induction.html#5692" class="Function">B</a> <a id="5670" href="MGS.Equivalence-Induction.html#5778" class="Function">b</a> <a id="5672" href="MGS.Equivalence-Induction.html#5648" class="Bound">Y</a> <a id="5674" class="Symbol">(</a><a id="5675" href="MGS.Equivalence-Induction.html#5653" class="Bound">f</a> <a id="5677" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5679" href="MGS.Equivalence-Induction.html#5655" class="Bound">i</a><a id="5680" class="Symbol">)</a>
 <a id="5683" class="Keyword">where</a>
   <a id="5692" href="MGS.Equivalence-Induction.html#5692" class="Function">B</a> <a id="5694" class="Symbol">:</a> <a id="5696" class="Symbol">(</a><a id="5697" href="MGS.Equivalence-Induction.html#5697" class="Bound">Y</a> <a id="5699" class="Symbol">:</a> <a id="5701" href="MGS.Equivalence-Induction.html#5633" class="Bound">𝓤</a> <a id="5703" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5705" class="Symbol">)</a> <a id="5707" class="Symbol">→</a> <a id="5709" href="MGS.Equivalence-Induction.html#5644" class="Bound">X</a> <a id="5711" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5713" href="MGS.Equivalence-Induction.html#5697" class="Bound">Y</a> <a id="5715" class="Symbol">→</a>  <a id="5718" class="Symbol">(</a><a id="5719" href="MGS.Equivalence-Induction.html#5633" class="Bound">𝓤</a> <a id="5721" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5723" href="MGS.Equivalence-Induction.html#5637" class="Bound">𝓥</a><a id="5724" class="Symbol">)</a><a id="5725" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="5727" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="5732" href="MGS.Equivalence-Induction.html#5692" class="Function">B</a> <a id="5734" href="MGS.Equivalence-Induction.html#5734" class="Bound">Y</a> <a id="5736" class="Symbol">(</a><a id="5737" href="MGS.Equivalence-Induction.html#5737" class="Bound">f</a> <a id="5739" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5741" href="MGS.Equivalence-Induction.html#5741" class="Bound">i</a><a id="5742" class="Symbol">)</a> <a id="5744" class="Symbol">=</a> <a id="5746" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5748" href="MGS.Equivalence-Induction.html#5651" class="Bound">A</a> <a id="5750" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5752" class="Symbol">(</a><a id="5753" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5755" class="Symbol">(</a><a id="5756" href="MGS.Equivalence-Induction.html#5651" class="Bound">A</a> <a id="5758" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="5760" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="5768" href="MGS.Equivalence-Induction.html#5737" class="Bound">f</a> <a id="5770" href="MGS.Equivalence-Induction.html#5741" class="Bound">i</a><a id="5771" class="Symbol">))</a>

   <a id="5778" href="MGS.Equivalence-Induction.html#5778" class="Function">b</a> <a id="5780" class="Symbol">:</a> <a id="5782" href="MGS.Equivalence-Induction.html#5692" class="Function">B</a> <a id="5784" href="MGS.Equivalence-Induction.html#5644" class="Bound">X</a> <a id="5786" class="Symbol">(</a><a id="5787" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="5792" href="MGS.Equivalence-Induction.html#5644" class="Bound">X</a><a id="5793" class="Symbol">)</a>
   <a id="5798" href="MGS.Equivalence-Induction.html#5778" class="Function">b</a> <a id="5800" class="Symbol">=</a> <a id="5802" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5807" class="Symbol">(</a><a id="5808" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5810" href="MGS.Equivalence-Induction.html#5651" class="Bound">A</a><a id="5811" class="Symbol">)</a>

<a id="Σ-change-of-variable&#39;&#39;"></a><a id="5814" href="MGS.Equivalence-Induction.html#5814" class="Function">Σ-change-of-variable&#39;&#39;</a> <a id="5837" class="Symbol">:</a> <a id="5839" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5852" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                       <a id="5877" class="Symbol">→</a> <a id="5879" class="Symbol">{</a><a id="5880" href="MGS.Equivalence-Induction.html#5880" class="Bound">X</a> <a id="5882" class="Symbol">:</a> <a id="5884" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5886" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5888" class="Symbol">}</a> <a id="5890" class="Symbol">{</a><a id="5891" href="MGS.Equivalence-Induction.html#5891" class="Bound">Y</a> <a id="5893" class="Symbol">:</a> <a id="5895" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5897" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5899" class="Symbol">}</a> <a id="5901" class="Symbol">(</a><a id="5902" href="MGS.Equivalence-Induction.html#5902" class="Bound">A</a> <a id="5904" class="Symbol">:</a> <a id="5906" href="MGS.Equivalence-Induction.html#5891" class="Bound">Y</a> <a id="5908" class="Symbol">→</a> <a id="5910" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5912" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5914" class="Symbol">)</a> <a id="5916" class="Symbol">(</a><a id="5917" href="MGS.Equivalence-Induction.html#5917" class="Bound">f</a> <a id="5919" class="Symbol">:</a> <a id="5921" href="MGS.Equivalence-Induction.html#5880" class="Bound">X</a> <a id="5923" class="Symbol">→</a> <a id="5925" href="MGS.Equivalence-Induction.html#5891" class="Bound">Y</a><a id="5926" class="Symbol">)</a>
                       <a id="5951" class="Symbol">→</a> <a id="5953" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="5962" href="MGS.Equivalence-Induction.html#5917" class="Bound">f</a>
                       <a id="5987" class="Symbol">→</a> <a id="5989" class="Symbol">(</a><a id="5990" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="5992" href="MGS.Equivalence-Induction.html#5992" class="Bound">y</a> <a id="5994" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="5996" href="MGS.Equivalence-Induction.html#5891" class="Bound">Y</a> <a id="5998" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="6000" href="MGS.Equivalence-Induction.html#5902" class="Bound">A</a> <a id="6002" href="MGS.Equivalence-Induction.html#5992" class="Bound">y</a><a id="6003" class="Symbol">)</a> <a id="6005" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6007" class="Symbol">(</a><a id="6008" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="6010" href="MGS.Equivalence-Induction.html#6010" class="Bound">x</a> <a id="6012" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="6014" href="MGS.Equivalence-Induction.html#5880" class="Bound">X</a> <a id="6016" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="6018" href="MGS.Equivalence-Induction.html#5902" class="Bound">A</a> <a id="6020" class="Symbol">(</a><a id="6021" href="MGS.Equivalence-Induction.html#5917" class="Bound">f</a> <a id="6023" href="MGS.Equivalence-Induction.html#6010" class="Bound">x</a><a id="6024" class="Symbol">))</a>

<a id="6028" href="MGS.Equivalence-Induction.html#5814" class="Function">Σ-change-of-variable&#39;&#39;</a> <a id="6051" href="MGS.Equivalence-Induction.html#6051" class="Bound">ua</a> <a id="6054" href="MGS.Equivalence-Induction.html#6054" class="Bound">A</a> <a id="6056" href="MGS.Equivalence-Induction.html#6056" class="Bound">f</a> <a id="6058" href="MGS.Equivalence-Induction.html#6058" class="Bound">i</a> <a id="6060" class="Symbol">=</a> <a id="6062" href="MGS.Equivalence-Induction.html#5384" class="Function">Σ-change-of-variable&#39;</a> <a id="6084" href="MGS.Equivalence-Induction.html#6051" class="Bound">ua</a> <a id="6087" href="MGS.Equivalence-Induction.html#6054" class="Bound">A</a>
                                  <a id="6123" class="Symbol">(</a><a id="6124" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="6132" href="MGS.Equivalence-Induction.html#6056" class="Bound">f</a> <a id="6134" href="MGS.Equivalence-Induction.html#6058" class="Bound">i</a><a id="6135" class="Symbol">)</a>
                                  <a id="6171" class="Symbol">(</a><a id="6172" href="MGS.Equivalences.html#2821" class="Function">inverses-are-equivs</a> <a id="6192" href="MGS.Equivalence-Induction.html#6056" class="Bound">f</a> <a id="6194" href="MGS.Equivalence-Induction.html#6058" class="Bound">i</a><a id="6195" class="Symbol">)</a>

<a id="transport-map-along-＝"></a><a id="6198" href="MGS.Equivalence-Induction.html#6198" class="Function">transport-map-along-＝</a> <a id="6220" class="Symbol">:</a> <a id="6222" class="Symbol">{</a><a id="6223" href="MGS.Equivalence-Induction.html#6223" class="Bound">X</a> <a id="6225" href="MGS.Equivalence-Induction.html#6225" class="Bound">Y</a> <a id="6227" href="MGS.Equivalence-Induction.html#6227" class="Bound">Z</a> <a id="6229" class="Symbol">:</a> <a id="6231" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6233" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6235" class="Symbol">}</a>
                        <a id="6261" class="Symbol">(</a><a id="6262" href="MGS.Equivalence-Induction.html#6262" class="Bound">p</a> <a id="6264" class="Symbol">:</a> <a id="6266" href="MGS.Equivalence-Induction.html#6223" class="Bound">X</a> <a id="6268" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6270" href="MGS.Equivalence-Induction.html#6225" class="Bound">Y</a><a id="6271" class="Symbol">)</a> <a id="6273" class="Symbol">(</a><a id="6274" href="MGS.Equivalence-Induction.html#6274" class="Bound">g</a> <a id="6276" class="Symbol">:</a> <a id="6278" href="MGS.Equivalence-Induction.html#6223" class="Bound">X</a> <a id="6280" class="Symbol">→</a> <a id="6282" href="MGS.Equivalence-Induction.html#6227" class="Bound">Z</a><a id="6283" class="Symbol">)</a>
                      <a id="6307" class="Symbol">→</a> <a id="6309" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6319" class="Symbol">(λ</a> <a id="6322" href="MGS.Equivalence-Induction.html#6322" class="Bound">-</a> <a id="6324" class="Symbol">→</a> <a id="6326" href="MGS.Equivalence-Induction.html#6322" class="Bound">-</a> <a id="6328" class="Symbol">→</a> <a id="6330" href="MGS.Equivalence-Induction.html#6227" class="Bound">Z</a><a id="6331" class="Symbol">)</a> <a id="6333" href="MGS.Equivalence-Induction.html#6262" class="Bound">p</a> <a id="6335" href="MGS.Equivalence-Induction.html#6274" class="Bound">g</a>
                      <a id="6359" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6361" href="MGS.Equivalence-Induction.html#6274" class="Bound">g</a> <a id="6363" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6365" href="MGS.Univalence.html#722" class="Function">Id→fun</a> <a id="6372" class="Symbol">(</a><a id="6373" href="MGS.Equivalence-Induction.html#6262" class="Bound">p</a> <a id="6375" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="6377" class="Symbol">)</a>

<a id="6380" href="MGS.Equivalence-Induction.html#6198" class="Function">transport-map-along-＝</a> <a id="6402" class="Symbol">(</a><a id="6403" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6408" href="MGS.Equivalence-Induction.html#6408" class="Bound">X</a><a id="6409" class="Symbol">)</a> <a id="6411" class="Symbol">=</a> <a id="6413" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a>

<a id="transport-map-along-≃"></a><a id="6419" href="MGS.Equivalence-Induction.html#6419" class="Function">transport-map-along-≃</a> <a id="6441" class="Symbol">:</a> <a id="6443" class="Symbol">(</a><a id="6444" href="MGS.Equivalence-Induction.html#6444" class="Bound">ua</a> <a id="6447" class="Symbol">:</a> <a id="6449" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="6462" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6463" class="Symbol">)</a> <a id="6465" class="Symbol">{</a><a id="6466" href="MGS.Equivalence-Induction.html#6466" class="Bound">X</a> <a id="6468" href="MGS.Equivalence-Induction.html#6468" class="Bound">Y</a> <a id="6470" href="MGS.Equivalence-Induction.html#6470" class="Bound">Z</a> <a id="6472" class="Symbol">:</a> <a id="6474" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6476" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6478" class="Symbol">}</a>
                        <a id="6504" class="Symbol">(</a><a id="6505" href="MGS.Equivalence-Induction.html#6505" class="Bound">e</a> <a id="6507" class="Symbol">:</a> <a id="6509" href="MGS.Equivalence-Induction.html#6466" class="Bound">X</a> <a id="6511" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6513" href="MGS.Equivalence-Induction.html#6468" class="Bound">Y</a><a id="6514" class="Symbol">)</a> <a id="6516" class="Symbol">(</a><a id="6517" href="MGS.Equivalence-Induction.html#6517" class="Bound">g</a> <a id="6519" class="Symbol">:</a> <a id="6521" href="MGS.Equivalence-Induction.html#6466" class="Bound">X</a> <a id="6523" class="Symbol">→</a> <a id="6525" href="MGS.Equivalence-Induction.html#6470" class="Bound">Z</a><a id="6526" class="Symbol">)</a>
                      <a id="6550" class="Symbol">→</a> <a id="6552" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6562" class="Symbol">(λ</a> <a id="6565" href="MGS.Equivalence-Induction.html#6565" class="Bound">-</a> <a id="6567" class="Symbol">→</a> <a id="6569" href="MGS.Equivalence-Induction.html#6565" class="Bound">-</a> <a id="6571" class="Symbol">→</a> <a id="6573" href="MGS.Equivalence-Induction.html#6470" class="Bound">Z</a><a id="6574" class="Symbol">)</a> <a id="6576" class="Symbol">(</a><a id="6577" href="MGS.Univalence.html#623" class="Function">Eq→Id</a> <a id="6583" href="MGS.Equivalence-Induction.html#6444" class="Bound">ua</a> <a id="6586" href="MGS.Equivalence-Induction.html#6466" class="Bound">X</a> <a id="6588" href="MGS.Equivalence-Induction.html#6468" class="Bound">Y</a> <a id="6590" href="MGS.Equivalence-Induction.html#6505" class="Bound">e</a><a id="6591" class="Symbol">)</a> <a id="6593" href="MGS.Equivalence-Induction.html#6517" class="Bound">g</a>
                      <a id="6617" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6619" href="MGS.Equivalence-Induction.html#6517" class="Bound">g</a> <a id="6621" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6623" href="MGS.Equivalences.html#5010" class="Function Operator">⌜</a> <a id="6625" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="6631" href="MGS.Equivalence-Induction.html#6505" class="Bound">e</a> <a id="6633" href="MGS.Equivalences.html#5010" class="Function Operator">⌝</a>

<a id="6636" href="MGS.Equivalence-Induction.html#6419" class="Function">transport-map-along-≃</a> <a id="6658" class="Symbol">{</a><a id="6659" href="MGS.Equivalence-Induction.html#6659" class="Bound">𝓤</a><a id="6660" class="Symbol">}</a> <a id="6662" href="MGS.Equivalence-Induction.html#6662" class="Bound">ua</a> <a id="6665" class="Symbol">{</a><a id="6666" href="MGS.Equivalence-Induction.html#6666" class="Bound">X</a><a id="6667" class="Symbol">}</a> <a id="6669" class="Symbol">{</a><a id="6670" href="MGS.Equivalence-Induction.html#6670" class="Bound">Y</a><a id="6671" class="Symbol">}</a> <a id="6673" class="Symbol">{</a><a id="6674" href="MGS.Equivalence-Induction.html#6674" class="Bound">Z</a><a id="6675" class="Symbol">}</a> <a id="6677" class="Symbol">=</a> <a id="6679" href="MGS.Equivalence-Induction.html#3311" class="Function">𝕁-≃</a> <a id="6683" href="MGS.Equivalence-Induction.html#6662" class="Bound">ua</a> <a id="6686" href="MGS.Equivalence-Induction.html#6703" class="Function">A</a> <a id="6688" href="MGS.Equivalence-Induction.html#6847" class="Function">a</a> <a id="6690" href="MGS.Equivalence-Induction.html#6666" class="Bound">X</a> <a id="6692" href="MGS.Equivalence-Induction.html#6670" class="Bound">Y</a>
 <a id="6695" class="Keyword">where</a>
  <a id="6703" href="MGS.Equivalence-Induction.html#6703" class="Function">A</a> <a id="6705" class="Symbol">:</a> <a id="6707" class="Symbol">(</a><a id="6708" href="MGS.Equivalence-Induction.html#6708" class="Bound">X</a> <a id="6710" href="MGS.Equivalence-Induction.html#6710" class="Bound">Y</a> <a id="6712" class="Symbol">:</a> <a id="6714" href="MGS.Equivalence-Induction.html#6659" class="Bound">𝓤</a> <a id="6716" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6718" class="Symbol">)</a> <a id="6720" class="Symbol">→</a> <a id="6722" href="MGS.Equivalence-Induction.html#6708" class="Bound">X</a> <a id="6724" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6726" href="MGS.Equivalence-Induction.html#6710" class="Bound">Y</a> <a id="6728" class="Symbol">→</a> <a id="6730" href="MGS.Equivalence-Induction.html#6659" class="Bound">𝓤</a> <a id="6732" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="6736" href="MGS.Equivalence-Induction.html#6703" class="Function">A</a> <a id="6738" href="MGS.Equivalence-Induction.html#6738" class="Bound">X</a> <a id="6740" href="MGS.Equivalence-Induction.html#6740" class="Bound">Y</a> <a id="6742" href="MGS.Equivalence-Induction.html#6742" class="Bound">e</a> <a id="6744" class="Symbol">=</a> <a id="6746" class="Symbol">(</a><a id="6747" href="MGS.Equivalence-Induction.html#6747" class="Bound">g</a> <a id="6749" class="Symbol">:</a> <a id="6751" href="MGS.Equivalence-Induction.html#6738" class="Bound">X</a> <a id="6753" class="Symbol">→</a> <a id="6755" href="MGS.Equivalence-Induction.html#6674" class="Bound">Z</a><a id="6756" class="Symbol">)</a> <a id="6758" class="Symbol">→</a> <a id="6760" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6770" class="Symbol">(λ</a> <a id="6773" href="MGS.Equivalence-Induction.html#6773" class="Bound">-</a> <a id="6775" class="Symbol">→</a> <a id="6777" href="MGS.Equivalence-Induction.html#6773" class="Bound">-</a> <a id="6779" class="Symbol">→</a> <a id="6781" href="MGS.Equivalence-Induction.html#6674" class="Bound">Z</a><a id="6782" class="Symbol">)</a> <a id="6784" class="Symbol">(</a><a id="6785" href="MGS.Univalence.html#623" class="Function">Eq→Id</a> <a id="6791" href="MGS.Equivalence-Induction.html#6662" class="Bound">ua</a> <a id="6794" href="MGS.Equivalence-Induction.html#6738" class="Bound">X</a> <a id="6796" href="MGS.Equivalence-Induction.html#6740" class="Bound">Y</a> <a id="6798" href="MGS.Equivalence-Induction.html#6742" class="Bound">e</a><a id="6799" class="Symbol">)</a> <a id="6801" href="MGS.Equivalence-Induction.html#6747" class="Bound">g</a>
                        <a id="6827" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6829" href="MGS.Equivalence-Induction.html#6747" class="Bound">g</a> <a id="6831" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6833" href="MGS.Equivalences.html#5010" class="Function Operator">⌜</a> <a id="6835" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="6841" href="MGS.Equivalence-Induction.html#6742" class="Bound">e</a> <a id="6843" href="MGS.Equivalences.html#5010" class="Function Operator">⌝</a>
  <a id="6847" href="MGS.Equivalence-Induction.html#6847" class="Function">a</a> <a id="6849" class="Symbol">:</a> <a id="6851" class="Symbol">(</a><a id="6852" href="MGS.Equivalence-Induction.html#6852" class="Bound">X</a> <a id="6854" class="Symbol">:</a> <a id="6856" href="MGS.Equivalence-Induction.html#6659" class="Bound">𝓤</a> <a id="6858" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6860" class="Symbol">)</a> <a id="6862" class="Symbol">→</a> <a id="6864" href="MGS.Equivalence-Induction.html#6703" class="Function">A</a> <a id="6866" href="MGS.Equivalence-Induction.html#6852" class="Bound">X</a> <a id="6868" href="MGS.Equivalence-Induction.html#6852" class="Bound">X</a> <a id="6870" class="Symbol">(</a><a id="6871" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="6876" href="MGS.Equivalence-Induction.html#6852" class="Bound">X</a><a id="6877" class="Symbol">)</a>
  <a id="6881" href="MGS.Equivalence-Induction.html#6847" class="Function">a</a> <a id="6883" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a> <a id="6885" href="MGS.Equivalence-Induction.html#6885" class="Bound">g</a> <a id="6887" class="Symbol">=</a> <a id="6889" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6899" class="Symbol">(λ</a> <a id="6902" href="MGS.Equivalence-Induction.html#6902" class="Bound">-</a> <a id="6904" class="Symbol">→</a> <a id="6906" href="MGS.Equivalence-Induction.html#6902" class="Bound">-</a> <a id="6908" class="Symbol">→</a> <a id="6910" href="MGS.Equivalence-Induction.html#6674" class="Bound">Z</a><a id="6911" class="Symbol">)</a> <a id="6913" class="Symbol">(</a><a id="6914" href="MGS.Univalence.html#623" class="Function">Eq→Id</a> <a id="6920" href="MGS.Equivalence-Induction.html#6662" class="Bound">ua</a> <a id="6923" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a> <a id="6925" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a> <a id="6927" class="Symbol">(</a><a id="6928" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="6933" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a><a id="6934" class="Symbol">))</a> <a id="6937" href="MGS.Equivalence-Induction.html#6885" class="Bound">g</a> <a id="6939" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6942" href="MGS.Equivalence-Induction.html#7200" class="Function">q</a> <a id="6944" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
          <a id="6956" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6966" class="Symbol">(λ</a> <a id="6969" href="MGS.Equivalence-Induction.html#6969" class="Bound">-</a> <a id="6971" class="Symbol">→</a> <a id="6973" href="MGS.Equivalence-Induction.html#6969" class="Bound">-</a> <a id="6975" class="Symbol">→</a> <a id="6977" href="MGS.Equivalence-Induction.html#6674" class="Bound">Z</a><a id="6978" class="Symbol">)</a> <a id="6980" class="Symbol">(</a><a id="6981" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6986" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a><a id="6987" class="Symbol">)</a> <a id="6989" href="MGS.Equivalence-Induction.html#6885" class="Bound">g</a>                <a id="7006" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="7009" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7014" class="Symbol">_</a> <a id="7016" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
          <a id="7028" href="MGS.Equivalence-Induction.html#6885" class="Bound">g</a>                                                 <a id="7078" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>
    <a id="7084" class="Keyword">where</a>
     <a id="7095" href="MGS.Equivalence-Induction.html#7095" class="Function">p</a> <a id="7097" class="Symbol">:</a> <a id="7099" href="MGS.Univalence.html#623" class="Function">Eq→Id</a> <a id="7105" href="MGS.Equivalence-Induction.html#6662" class="Bound">ua</a> <a id="7108" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a> <a id="7110" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a> <a id="7112" class="Symbol">(</a><a id="7113" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="7118" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a><a id="7119" class="Symbol">)</a> <a id="7121" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7123" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7128" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a>
     <a id="7135" href="MGS.Equivalence-Induction.html#7095" class="Function">p</a> <a id="7137" class="Symbol">=</a> <a id="7139" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="7164" class="Symbol">(</a><a id="7165" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="7171" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a> <a id="7173" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a><a id="7174" class="Symbol">)</a> <a id="7176" class="Symbol">(</a><a id="7177" href="MGS.Equivalence-Induction.html#6662" class="Bound">ua</a> <a id="7180" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a> <a id="7182" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a><a id="7183" class="Symbol">)</a> <a id="7185" class="Symbol">(</a><a id="7186" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7191" href="MGS.Equivalence-Induction.html#6883" class="Bound">X</a><a id="7192" class="Symbol">)</a>

     <a id="7200" href="MGS.Equivalence-Induction.html#7200" class="Function">q</a> <a id="7202" class="Symbol">=</a> <a id="7204" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7207" class="Symbol">(λ</a> <a id="7210" href="MGS.Equivalence-Induction.html#7210" class="Bound">-</a> <a id="7212" class="Symbol">→</a> <a id="7214" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="7224" class="Symbol">(λ</a> <a id="7227" href="MGS.Equivalence-Induction.html#7227" class="Bound">-</a> <a id="7229" class="Symbol">→</a> <a id="7231" href="MGS.Equivalence-Induction.html#7227" class="Bound">-</a> <a id="7233" class="Symbol">→</a> <a id="7235" href="MGS.Equivalence-Induction.html#6674" class="Bound">Z</a><a id="7236" class="Symbol">)</a> <a id="7238" href="MGS.Equivalence-Induction.html#7210" class="Bound">-</a> <a id="7240" href="MGS.Equivalence-Induction.html#6885" class="Bound">g</a><a id="7241" class="Symbol">)</a> <a id="7243" href="MGS.Equivalence-Induction.html#7095" class="Function">p</a>

<a id="7246" class="Markup">\end{code}</a><a id="7256" class="Background">
</a></pre></body></html>

==> anc/html/MGS.Equivalences.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.Equivalences</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.Equivalences.html" class="Module">MGS.Equivalences</a> <a id="316" class="Keyword">where</a>

<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="MGS.Retracts.html" class="Module">MGS.Retracts</a> <a id="348" class="Keyword">public</a>

<a id="invertible"></a><a id="356" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="367" class="Symbol">:</a> <a id="369" class="Symbol">{</a><a id="370" href="MGS.Equivalences.html#370" class="Bound">X</a> <a id="372" class="Symbol">:</a> <a id="374" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="376" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="378" class="Symbol">}</a> <a id="380" class="Symbol">{</a><a id="381" href="MGS.Equivalences.html#381" class="Bound">Y</a> <a id="383" class="Symbol">:</a> <a id="385" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="387" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="389" class="Symbol">}</a> <a id="391" class="Symbol">→</a> <a id="393" class="Symbol">(</a><a id="394" href="MGS.Equivalences.html#370" class="Bound">X</a> <a id="396" class="Symbol">→</a> <a id="398" href="MGS.Equivalences.html#381" class="Bound">Y</a><a id="399" class="Symbol">)</a> <a id="401" class="Symbol">→</a> <a id="403" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="405" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="407" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="409" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="411" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="422" href="MGS.Equivalences.html#422" class="Bound">f</a> <a id="424" class="Symbol">=</a> <a id="426" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="428" href="MGS.Equivalences.html#428" class="Bound">g</a> <a id="430" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="432" class="Symbol">(</a><a id="433" href="MGS.MLTT.html#4036" class="Function">codomain</a> <a id="442" href="MGS.Equivalences.html#422" class="Bound">f</a> <a id="444" class="Symbol">→</a> <a id="446" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="453" href="MGS.Equivalences.html#422" class="Bound">f</a><a id="454" class="Symbol">)</a> <a id="456" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="458" class="Symbol">(</a><a id="459" href="MGS.Equivalences.html#428" class="Bound">g</a> <a id="461" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="463" href="MGS.Equivalences.html#422" class="Bound">f</a> <a id="465" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="467" href="MGS.MLTT.html#3759" class="Function">id</a><a id="469" class="Symbol">)</a> <a id="471" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="473" class="Symbol">(</a><a id="474" href="MGS.Equivalences.html#422" class="Bound">f</a> <a id="476" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="478" href="MGS.Equivalences.html#428" class="Bound">g</a> <a id="480" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="482" href="MGS.MLTT.html#3759" class="Function">id</a><a id="484" class="Symbol">)</a>

<a id="fiber"></a><a id="487" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="493" class="Symbol">:</a> <a id="495" class="Symbol">{</a><a id="496" href="MGS.Equivalences.html#496" class="Bound">X</a> <a id="498" class="Symbol">:</a> <a id="500" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="502" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="504" class="Symbol">}</a> <a id="506" class="Symbol">{</a><a id="507" href="MGS.Equivalences.html#507" class="Bound">Y</a> <a id="509" class="Symbol">:</a> <a id="511" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="513" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="515" class="Symbol">}</a> <a id="517" class="Symbol">(</a><a id="518" href="MGS.Equivalences.html#518" class="Bound">f</a> <a id="520" class="Symbol">:</a> <a id="522" href="MGS.Equivalences.html#496" class="Bound">X</a> <a id="524" class="Symbol">→</a> <a id="526" href="MGS.Equivalences.html#507" class="Bound">Y</a><a id="527" class="Symbol">)</a> <a id="529" class="Symbol">→</a> <a id="531" href="MGS.Equivalences.html#507" class="Bound">Y</a> <a id="533" class="Symbol">→</a> <a id="535" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="537" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="539" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="541" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="543" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="549" href="MGS.Equivalences.html#549" class="Bound">f</a> <a id="551" href="MGS.Equivalences.html#551" class="Bound">y</a> <a id="553" class="Symbol">=</a> <a id="555" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="557" href="MGS.Equivalences.html#557" class="Bound">x</a> <a id="559" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="561" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="568" href="MGS.Equivalences.html#549" class="Bound">f</a> <a id="570" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="572" href="MGS.Equivalences.html#549" class="Bound">f</a> <a id="574" href="MGS.Equivalences.html#557" class="Bound">x</a> <a id="576" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="578" href="MGS.Equivalences.html#551" class="Bound">y</a>

<a id="fiber-point"></a><a id="581" href="MGS.Equivalences.html#581" class="Function">fiber-point</a> <a id="593" class="Symbol">:</a> <a id="595" class="Symbol">{</a><a id="596" href="MGS.Equivalences.html#596" class="Bound">X</a> <a id="598" class="Symbol">:</a> <a id="600" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="602" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="604" class="Symbol">}</a> <a id="606" class="Symbol">{</a><a id="607" href="MGS.Equivalences.html#607" class="Bound">Y</a> <a id="609" class="Symbol">:</a> <a id="611" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="613" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="615" class="Symbol">}</a> <a id="617" class="Symbol">{</a><a id="618" href="MGS.Equivalences.html#618" class="Bound">f</a> <a id="620" class="Symbol">:</a> <a id="622" href="MGS.Equivalences.html#596" class="Bound">X</a> <a id="624" class="Symbol">→</a> <a id="626" href="MGS.Equivalences.html#607" class="Bound">Y</a><a id="627" class="Symbol">}</a> <a id="629" class="Symbol">{</a><a id="630" href="MGS.Equivalences.html#630" class="Bound">y</a> <a id="632" class="Symbol">:</a> <a id="634" href="MGS.Equivalences.html#607" class="Bound">Y</a><a id="635" class="Symbol">}</a>
            <a id="649" class="Symbol">→</a> <a id="651" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="657" href="MGS.Equivalences.html#618" class="Bound">f</a> <a id="659" href="MGS.Equivalences.html#630" class="Bound">y</a> <a id="661" class="Symbol">→</a> <a id="663" href="MGS.Equivalences.html#596" class="Bound">X</a>

<a id="666" href="MGS.Equivalences.html#581" class="Function">fiber-point</a> <a id="678" class="Symbol">(</a><a id="679" href="MGS.Equivalences.html#679" class="Bound">x</a> <a id="681" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="683" href="MGS.Equivalences.html#683" class="Bound">p</a><a id="684" class="Symbol">)</a> <a id="686" class="Symbol">=</a> <a id="688" href="MGS.Equivalences.html#679" class="Bound">x</a>

<a id="fiber-identification"></a><a id="691" href="MGS.Equivalences.html#691" class="Function">fiber-identification</a> <a id="712" class="Symbol">:</a> <a id="714" class="Symbol">{</a><a id="715" href="MGS.Equivalences.html#715" class="Bound">X</a> <a id="717" class="Symbol">:</a> <a id="719" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="721" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="723" class="Symbol">}</a> <a id="725" class="Symbol">{</a><a id="726" href="MGS.Equivalences.html#726" class="Bound">Y</a> <a id="728" class="Symbol">:</a> <a id="730" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="732" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="734" class="Symbol">}</a> <a id="736" class="Symbol">{</a><a id="737" href="MGS.Equivalences.html#737" class="Bound">f</a> <a id="739" class="Symbol">:</a> <a id="741" href="MGS.Equivalences.html#715" class="Bound">X</a> <a id="743" class="Symbol">→</a> <a id="745" href="MGS.Equivalences.html#726" class="Bound">Y</a><a id="746" class="Symbol">}</a> <a id="748" class="Symbol">{</a><a id="749" href="MGS.Equivalences.html#749" class="Bound">y</a> <a id="751" class="Symbol">:</a> <a id="753" href="MGS.Equivalences.html#726" class="Bound">Y</a><a id="754" class="Symbol">}</a>
                     <a id="777" class="Symbol">→</a> <a id="779" class="Symbol">(</a><a id="780" href="MGS.Equivalences.html#780" class="Bound">w</a> <a id="782" class="Symbol">:</a> <a id="784" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="790" href="MGS.Equivalences.html#737" class="Bound">f</a> <a id="792" href="MGS.Equivalences.html#749" class="Bound">y</a><a id="793" class="Symbol">)</a> <a id="795" class="Symbol">→</a> <a id="797" href="MGS.Equivalences.html#737" class="Bound">f</a> <a id="799" class="Symbol">(</a><a id="800" href="MGS.Equivalences.html#581" class="Function">fiber-point</a> <a id="812" href="MGS.Equivalences.html#780" class="Bound">w</a><a id="813" class="Symbol">)</a> <a id="815" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="817" href="MGS.Equivalences.html#749" class="Bound">y</a>

<a id="820" href="MGS.Equivalences.html#691" class="Function">fiber-identification</a> <a id="841" class="Symbol">(</a><a id="842" href="MGS.Equivalences.html#842" class="Bound">x</a> <a id="844" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="846" href="MGS.Equivalences.html#846" class="Bound">p</a><a id="847" class="Symbol">)</a> <a id="849" class="Symbol">=</a> <a id="851" href="MGS.Equivalences.html#846" class="Bound">p</a>

<a id="is-equiv"></a><a id="854" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="863" class="Symbol">:</a> <a id="865" class="Symbol">{</a><a id="866" href="MGS.Equivalences.html#866" class="Bound">X</a> <a id="868" class="Symbol">:</a> <a id="870" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="872" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="874" class="Symbol">}</a> <a id="876" class="Symbol">{</a><a id="877" href="MGS.Equivalences.html#877" class="Bound">Y</a> <a id="879" class="Symbol">:</a> <a id="881" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="883" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="885" class="Symbol">}</a> <a id="887" class="Symbol">→</a> <a id="889" class="Symbol">(</a><a id="890" href="MGS.Equivalences.html#866" class="Bound">X</a> <a id="892" class="Symbol">→</a> <a id="894" href="MGS.Equivalences.html#877" class="Bound">Y</a><a id="895" class="Symbol">)</a> <a id="897" class="Symbol">→</a> <a id="899" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="901" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="903" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="905" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="907" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="916" href="MGS.Equivalences.html#916" class="Bound">f</a> <a id="918" class="Symbol">=</a> <a id="920" class="Symbol">(</a><a id="921" href="MGS.Equivalences.html#921" class="Bound">y</a> <a id="923" class="Symbol">:</a> <a id="925" href="MGS.MLTT.html#4036" class="Function">codomain</a> <a id="934" href="MGS.Equivalences.html#916" class="Bound">f</a><a id="935" class="Symbol">)</a> <a id="937" class="Symbol">→</a> <a id="939" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="952" class="Symbol">(</a><a id="953" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="959" href="MGS.Equivalences.html#916" class="Bound">f</a> <a id="961" href="MGS.Equivalences.html#921" class="Bound">y</a><a id="962" class="Symbol">)</a>

<a id="inverse"></a><a id="965" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="973" class="Symbol">:</a> <a id="975" class="Symbol">{</a><a id="976" href="MGS.Equivalences.html#976" class="Bound">X</a> <a id="978" class="Symbol">:</a> <a id="980" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="982" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="984" class="Symbol">}</a> <a id="986" class="Symbol">{</a><a id="987" href="MGS.Equivalences.html#987" class="Bound">Y</a> <a id="989" class="Symbol">:</a> <a id="991" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="993" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="995" class="Symbol">}</a> <a id="997" class="Symbol">(</a><a id="998" href="MGS.Equivalences.html#998" class="Bound">f</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="MGS.Equivalences.html#976" class="Bound">X</a> <a id="1004" class="Symbol">→</a> <a id="1006" href="MGS.Equivalences.html#987" class="Bound">Y</a><a id="1007" class="Symbol">)</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1020" href="MGS.Equivalences.html#998" class="Bound">f</a> <a id="1022" class="Symbol">→</a> <a id="1024" class="Symbol">(</a><a id="1025" href="MGS.Equivalences.html#987" class="Bound">Y</a> <a id="1027" class="Symbol">→</a> <a id="1029" href="MGS.Equivalences.html#976" class="Bound">X</a><a id="1030" class="Symbol">)</a>
<a id="1032" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="1040" href="MGS.Equivalences.html#1040" class="Bound">f</a> <a id="1042" href="MGS.Equivalences.html#1042" class="Bound">e</a> <a id="1044" href="MGS.Equivalences.html#1044" class="Bound">y</a> <a id="1046" class="Symbol">=</a> <a id="1048" href="MGS.Equivalences.html#581" class="Function">fiber-point</a> <a id="1060" class="Symbol">(</a><a id="1061" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="1068" class="Symbol">(</a><a id="1069" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="1075" href="MGS.Equivalences.html#1040" class="Bound">f</a> <a id="1077" href="MGS.Equivalences.html#1044" class="Bound">y</a><a id="1078" class="Symbol">)</a> <a id="1080" class="Symbol">(</a><a id="1081" href="MGS.Equivalences.html#1042" class="Bound">e</a> <a id="1083" href="MGS.Equivalences.html#1044" class="Bound">y</a><a id="1084" class="Symbol">))</a>

<a id="inverses-are-sections"></a><a id="1088" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="1110" class="Symbol">:</a> <a id="1112" class="Symbol">{</a><a id="1113" href="MGS.Equivalences.html#1113" class="Bound">X</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1119" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1121" class="Symbol">}</a> <a id="1123" class="Symbol">{</a><a id="1124" href="MGS.Equivalences.html#1124" class="Bound">Y</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1130" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1132" class="Symbol">}</a> <a id="1134" class="Symbol">(</a><a id="1135" href="MGS.Equivalences.html#1135" class="Bound">f</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="MGS.Equivalences.html#1113" class="Bound">X</a> <a id="1141" class="Symbol">→</a> <a id="1143" href="MGS.Equivalences.html#1124" class="Bound">Y</a><a id="1144" class="Symbol">)</a> <a id="1146" class="Symbol">(</a><a id="1147" href="MGS.Equivalences.html#1147" class="Bound">e</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1160" href="MGS.Equivalences.html#1135" class="Bound">f</a><a id="1161" class="Symbol">)</a>
                      <a id="1185" class="Symbol">→</a> <a id="1187" href="MGS.Equivalences.html#1135" class="Bound">f</a> <a id="1189" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="1191" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="1199" href="MGS.Equivalences.html#1135" class="Bound">f</a> <a id="1201" href="MGS.Equivalences.html#1147" class="Bound">e</a> <a id="1203" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="1205" href="MGS.MLTT.html#3759" class="Function">id</a>

<a id="1209" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="1231" href="MGS.Equivalences.html#1231" class="Bound">f</a> <a id="1233" href="MGS.Equivalences.html#1233" class="Bound">e</a> <a id="1235" href="MGS.Equivalences.html#1235" class="Bound">y</a> <a id="1237" class="Symbol">=</a> <a id="1239" href="MGS.Equivalences.html#691" class="Function">fiber-identification</a> <a id="1260" class="Symbol">(</a><a id="1261" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="1268" class="Symbol">(</a><a id="1269" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="1275" href="MGS.Equivalences.html#1231" class="Bound">f</a> <a id="1277" href="MGS.Equivalences.html#1235" class="Bound">y</a><a id="1278" class="Symbol">)</a> <a id="1280" class="Symbol">(</a><a id="1281" href="MGS.Equivalences.html#1233" class="Bound">e</a> <a id="1283" href="MGS.Equivalences.html#1235" class="Bound">y</a><a id="1284" class="Symbol">))</a>

<a id="inverse-centrality"></a><a id="1288" href="MGS.Equivalences.html#1288" class="Function">inverse-centrality</a> <a id="1307" class="Symbol">:</a> <a id="1309" class="Symbol">{</a><a id="1310" href="MGS.Equivalences.html#1310" class="Bound">X</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1316" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1318" class="Symbol">}</a> <a id="1320" class="Symbol">{</a><a id="1321" href="MGS.Equivalences.html#1321" class="Bound">Y</a> <a id="1323" class="Symbol">:</a> <a id="1325" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1327" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1329" class="Symbol">}</a>
                     <a id="1352" class="Symbol">(</a><a id="1353" href="MGS.Equivalences.html#1353" class="Bound">f</a> <a id="1355" class="Symbol">:</a> <a id="1357" href="MGS.Equivalences.html#1310" class="Bound">X</a> <a id="1359" class="Symbol">→</a> <a id="1361" href="MGS.Equivalences.html#1321" class="Bound">Y</a><a id="1362" class="Symbol">)</a> <a id="1364" class="Symbol">(</a><a id="1365" href="MGS.Equivalences.html#1365" class="Bound">e</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1378" href="MGS.Equivalences.html#1353" class="Bound">f</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">(</a><a id="1382" href="MGS.Equivalences.html#1382" class="Bound">y</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="MGS.Equivalences.html#1321" class="Bound">Y</a><a id="1387" class="Symbol">)</a> <a id="1389" class="Symbol">(</a><a id="1390" href="MGS.Equivalences.html#1390" class="Bound">t</a> <a id="1392" class="Symbol">:</a> <a id="1394" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="1400" href="MGS.Equivalences.html#1353" class="Bound">f</a> <a id="1402" href="MGS.Equivalences.html#1382" class="Bound">y</a><a id="1403" class="Symbol">)</a>
                   <a id="1424" class="Symbol">→</a> <a id="1426" class="Symbol">(</a><a id="1427" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="1435" href="MGS.Equivalences.html#1353" class="Bound">f</a> <a id="1437" href="MGS.Equivalences.html#1365" class="Bound">e</a> <a id="1439" href="MGS.Equivalences.html#1382" class="Bound">y</a> <a id="1441" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1443" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="1465" href="MGS.Equivalences.html#1353" class="Bound">f</a> <a id="1467" href="MGS.Equivalences.html#1365" class="Bound">e</a> <a id="1469" href="MGS.Equivalences.html#1382" class="Bound">y</a><a id="1470" class="Symbol">)</a> <a id="1472" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1474" href="MGS.Equivalences.html#1390" class="Bound">t</a>

<a id="1477" href="MGS.Equivalences.html#1288" class="Function">inverse-centrality</a> <a id="1496" href="MGS.Equivalences.html#1496" class="Bound">f</a> <a id="1498" href="MGS.Equivalences.html#1498" class="Bound">e</a> <a id="1500" href="MGS.Equivalences.html#1500" class="Bound">y</a> <a id="1502" class="Symbol">=</a> <a id="1504" href="MGS.Basic-UF.html#633" class="Function">centrality</a> <a id="1515" class="Symbol">(</a><a id="1516" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="1522" href="MGS.Equivalences.html#1496" class="Bound">f</a> <a id="1524" href="MGS.Equivalences.html#1500" class="Bound">y</a><a id="1525" class="Symbol">)</a> <a id="1527" class="Symbol">(</a><a id="1528" href="MGS.Equivalences.html#1498" class="Bound">e</a> <a id="1530" href="MGS.Equivalences.html#1500" class="Bound">y</a><a id="1531" class="Symbol">)</a>

<a id="inverses-are-retractions"></a><a id="1534" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="1559" class="Symbol">:</a> <a id="1561" class="Symbol">{</a><a id="1562" href="MGS.Equivalences.html#1562" class="Bound">X</a> <a id="1564" class="Symbol">:</a> <a id="1566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1568" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1570" class="Symbol">}</a> <a id="1572" class="Symbol">{</a><a id="1573" href="MGS.Equivalences.html#1573" class="Bound">Y</a> <a id="1575" class="Symbol">:</a> <a id="1577" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1579" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1581" class="Symbol">}</a> <a id="1583" class="Symbol">(</a><a id="1584" href="MGS.Equivalences.html#1584" class="Bound">f</a> <a id="1586" class="Symbol">:</a> <a id="1588" href="MGS.Equivalences.html#1562" class="Bound">X</a> <a id="1590" class="Symbol">→</a> <a id="1592" href="MGS.Equivalences.html#1573" class="Bound">Y</a><a id="1593" class="Symbol">)</a> <a id="1595" class="Symbol">(</a><a id="1596" href="MGS.Equivalences.html#1596" class="Bound">e</a> <a id="1598" class="Symbol">:</a> <a id="1600" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1609" href="MGS.Equivalences.html#1584" class="Bound">f</a><a id="1610" class="Symbol">)</a>
                         <a id="1637" class="Symbol">→</a> <a id="1639" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="1647" href="MGS.Equivalences.html#1584" class="Bound">f</a> <a id="1649" href="MGS.Equivalences.html#1596" class="Bound">e</a> <a id="1651" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="1653" href="MGS.Equivalences.html#1584" class="Bound">f</a> <a id="1655" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="1657" href="MGS.MLTT.html#3759" class="Function">id</a>

<a id="1661" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="1686" href="MGS.Equivalences.html#1686" class="Bound">f</a> <a id="1688" href="MGS.Equivalences.html#1688" class="Bound">e</a> <a id="1690" href="MGS.Equivalences.html#1690" class="Bound">x</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="1697" href="MGS.Equivalences.html#581" class="Function">fiber-point</a> <a id="1709" href="MGS.Equivalences.html#1720" class="Function">p</a>
 <a id="1712" class="Keyword">where</a>
  <a id="1720" href="MGS.Equivalences.html#1720" class="Function">p</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="1732" href="MGS.Equivalences.html#1686" class="Bound">f</a> <a id="1734" href="MGS.Equivalences.html#1688" class="Bound">e</a> <a id="1736" class="Symbol">(</a><a id="1737" href="MGS.Equivalences.html#1686" class="Bound">f</a> <a id="1739" href="MGS.Equivalences.html#1690" class="Bound">x</a><a id="1740" class="Symbol">)</a> <a id="1742" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1744" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="1766" href="MGS.Equivalences.html#1686" class="Bound">f</a> <a id="1768" href="MGS.Equivalences.html#1688" class="Bound">e</a> <a id="1770" class="Symbol">(</a><a id="1771" href="MGS.Equivalences.html#1686" class="Bound">f</a> <a id="1773" href="MGS.Equivalences.html#1690" class="Bound">x</a><a id="1774" class="Symbol">)</a> <a id="1776" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1778" href="MGS.Equivalences.html#1690" class="Bound">x</a> <a id="1780" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1782" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1787" class="Symbol">(</a><a id="1788" href="MGS.Equivalences.html#1686" class="Bound">f</a> <a id="1790" href="MGS.Equivalences.html#1690" class="Bound">x</a><a id="1791" class="Symbol">)</a>
  <a id="1795" href="MGS.Equivalences.html#1720" class="Function">p</a> <a id="1797" class="Symbol">=</a> <a id="1799" href="MGS.Equivalences.html#1288" class="Function">inverse-centrality</a> <a id="1818" href="MGS.Equivalences.html#1686" class="Bound">f</a> <a id="1820" href="MGS.Equivalences.html#1688" class="Bound">e</a> <a id="1822" class="Symbol">(</a><a id="1823" href="MGS.Equivalences.html#1686" class="Bound">f</a> <a id="1825" href="MGS.Equivalences.html#1690" class="Bound">x</a><a id="1826" class="Symbol">)</a> <a id="1828" class="Symbol">(</a><a id="1829" href="MGS.Equivalences.html#1690" class="Bound">x</a> <a id="1831" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1833" class="Symbol">(</a><a id="1834" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1839" class="Symbol">(</a><a id="1840" href="MGS.Equivalences.html#1686" class="Bound">f</a> <a id="1842" href="MGS.Equivalences.html#1690" class="Bound">x</a><a id="1843" class="Symbol">)))</a>

<a id="equivs-are-invertible"></a><a id="1848" href="MGS.Equivalences.html#1848" class="Function">equivs-are-invertible</a> <a id="1870" class="Symbol">:</a> <a id="1872" class="Symbol">{</a><a id="1873" href="MGS.Equivalences.html#1873" class="Bound">X</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1879" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1881" class="Symbol">}</a> <a id="1883" class="Symbol">{</a><a id="1884" href="MGS.Equivalences.html#1884" class="Bound">Y</a> <a id="1886" class="Symbol">:</a> <a id="1888" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1890" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1892" class="Symbol">}</a> <a id="1894" class="Symbol">(</a><a id="1895" href="MGS.Equivalences.html#1895" class="Bound">f</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="MGS.Equivalences.html#1873" class="Bound">X</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="MGS.Equivalences.html#1884" class="Bound">Y</a><a id="1904" class="Symbol">)</a>
                      <a id="1928" class="Symbol">→</a> <a id="1930" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1939" href="MGS.Equivalences.html#1895" class="Bound">f</a> <a id="1941" class="Symbol">→</a> <a id="1943" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="1954" href="MGS.Equivalences.html#1895" class="Bound">f</a>

<a id="1957" href="MGS.Equivalences.html#1848" class="Function">equivs-are-invertible</a> <a id="1979" href="MGS.Equivalences.html#1979" class="Bound">f</a> <a id="1981" href="MGS.Equivalences.html#1981" class="Bound">e</a> <a id="1983" class="Symbol">=</a> <a id="1985" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="1993" href="MGS.Equivalences.html#1979" class="Bound">f</a> <a id="1995" href="MGS.Equivalences.html#1981" class="Bound">e</a> <a id="1997" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                            <a id="2027" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="2052" href="MGS.Equivalences.html#1979" class="Bound">f</a> <a id="2054" href="MGS.Equivalences.html#1981" class="Bound">e</a> <a id="2056" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                            <a id="2086" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="2108" href="MGS.Equivalences.html#1979" class="Bound">f</a> <a id="2110" href="MGS.Equivalences.html#1981" class="Bound">e</a>

<a id="invertibles-are-equivs"></a><a id="2113" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="2136" class="Symbol">:</a> <a id="2138" class="Symbol">{</a><a id="2139" href="MGS.Equivalences.html#2139" class="Bound">X</a> <a id="2141" class="Symbol">:</a> <a id="2143" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2145" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2147" class="Symbol">}</a> <a id="2149" class="Symbol">{</a><a id="2150" href="MGS.Equivalences.html#2150" class="Bound">Y</a> <a id="2152" class="Symbol">:</a> <a id="2154" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2156" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2158" class="Symbol">}</a> <a id="2160" class="Symbol">(</a><a id="2161" href="MGS.Equivalences.html#2161" class="Bound">f</a> <a id="2163" class="Symbol">:</a> <a id="2165" href="MGS.Equivalences.html#2139" class="Bound">X</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="MGS.Equivalences.html#2150" class="Bound">Y</a><a id="2170" class="Symbol">)</a>
                       <a id="2195" class="Symbol">→</a> <a id="2197" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="2208" href="MGS.Equivalences.html#2161" class="Bound">f</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="2221" href="MGS.Equivalences.html#2161" class="Bound">f</a>

<a id="2224" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="2247" class="Symbol">{</a><a id="2248" href="MGS.Equivalences.html#2248" class="Bound">𝓤</a><a id="2249" class="Symbol">}</a> <a id="2251" class="Symbol">{</a><a id="2252" href="MGS.Equivalences.html#2252" class="Bound">𝓥</a><a id="2253" class="Symbol">}</a> <a id="2255" class="Symbol">{</a><a id="2256" href="MGS.Equivalences.html#2256" class="Bound">X</a><a id="2257" class="Symbol">}</a> <a id="2259" class="Symbol">{</a><a id="2260" href="MGS.Equivalences.html#2260" class="Bound">Y</a><a id="2261" class="Symbol">}</a> <a id="2263" href="MGS.Equivalences.html#2263" class="Bound">f</a> <a id="2265" class="Symbol">(</a><a id="2266" href="MGS.Equivalences.html#2266" class="Bound">g</a> <a id="2268" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2270" href="MGS.Equivalences.html#2270" class="Bound">η</a> <a id="2272" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2274" href="MGS.Equivalences.html#2274" class="Bound">ε</a><a id="2275" class="Symbol">)</a> <a id="2277" href="MGS.Equivalences.html#2277" class="Bound">y₀</a> <a id="2280" class="Symbol">=</a> <a id="2282" href="MGS.Equivalences.html#2718" class="Function">iii</a>
 <a id="2287" class="Keyword">where</a>
  <a id="2295" href="MGS.Equivalences.html#2295" class="Function">i</a> <a id="2297" class="Symbol">:</a> <a id="2299" class="Symbol">(</a><a id="2300" href="MGS.Equivalences.html#2300" class="Bound">y</a> <a id="2302" class="Symbol">:</a> <a id="2304" href="MGS.Equivalences.html#2260" class="Bound">Y</a><a id="2305" class="Symbol">)</a> <a id="2307" class="Symbol">→</a> <a id="2309" class="Symbol">(</a><a id="2310" href="MGS.Equivalences.html#2263" class="Bound">f</a> <a id="2312" class="Symbol">(</a><a id="2313" href="MGS.Equivalences.html#2266" class="Bound">g</a> <a id="2315" href="MGS.Equivalences.html#2300" class="Bound">y</a><a id="2316" class="Symbol">)</a> <a id="2318" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2320" href="MGS.Equivalences.html#2277" class="Bound">y₀</a><a id="2322" class="Symbol">)</a> <a id="2324" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="2326" class="Symbol">(</a><a id="2327" href="MGS.Equivalences.html#2300" class="Bound">y</a> <a id="2329" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2331" href="MGS.Equivalences.html#2277" class="Bound">y₀</a><a id="2333" class="Symbol">)</a>
  <a id="2337" href="MGS.Equivalences.html#2295" class="Function">i</a> <a id="2339" href="MGS.Equivalences.html#2339" class="Bound">y</a> <a id="2341" class="Symbol">=</a>  <a id="2344" href="MGS.Equivalences.html#2463" class="Function">r</a> <a id="2346" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2348" href="MGS.Equivalences.html#2400" class="Function">s</a> <a id="2350" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2352" href="MGS.Retracts.html#2065" class="Function">transport-is-section</a> <a id="2373" class="Symbol">(</a><a id="2374" href="MGS.MLTT.html#4227" class="Datatype Operator">_＝</a> <a id="2377" href="MGS.Equivalences.html#2277" class="Bound">y₀</a><a id="2379" class="Symbol">)</a> <a id="2381" class="Symbol">(</a><a id="2382" href="MGS.Equivalences.html#2274" class="Bound">ε</a> <a id="2384" href="MGS.Equivalences.html#2339" class="Bound">y</a><a id="2385" class="Symbol">)</a>
   <a id="2390" class="Keyword">where</a>
    <a id="2400" href="MGS.Equivalences.html#2400" class="Function">s</a> <a id="2402" class="Symbol">:</a> <a id="2404" href="MGS.Equivalences.html#2263" class="Bound">f</a> <a id="2406" class="Symbol">(</a><a id="2407" href="MGS.Equivalences.html#2266" class="Bound">g</a> <a id="2409" href="MGS.Equivalences.html#2339" class="Bound">y</a><a id="2410" class="Symbol">)</a> <a id="2412" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2414" href="MGS.Equivalences.html#2277" class="Bound">y₀</a> <a id="2417" class="Symbol">→</a> <a id="2419" href="MGS.Equivalences.html#2339" class="Bound">y</a> <a id="2421" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2423" href="MGS.Equivalences.html#2277" class="Bound">y₀</a>
    <a id="2430" href="MGS.Equivalences.html#2400" class="Function">s</a> <a id="2432" class="Symbol">=</a> <a id="2434" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2444" class="Symbol">(</a><a id="2445" href="MGS.MLTT.html#4227" class="Datatype Operator">_＝</a> <a id="2448" href="MGS.Equivalences.html#2277" class="Bound">y₀</a><a id="2450" class="Symbol">)</a> <a id="2452" class="Symbol">(</a><a id="2453" href="MGS.Equivalences.html#2274" class="Bound">ε</a> <a id="2455" href="MGS.Equivalences.html#2339" class="Bound">y</a><a id="2456" class="Symbol">)</a>

    <a id="2463" href="MGS.Equivalences.html#2463" class="Function">r</a> <a id="2465" class="Symbol">:</a> <a id="2467" href="MGS.Equivalences.html#2339" class="Bound">y</a> <a id="2469" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2471" href="MGS.Equivalences.html#2277" class="Bound">y₀</a> <a id="2474" class="Symbol">→</a> <a id="2476" href="MGS.Equivalences.html#2263" class="Bound">f</a> <a id="2478" class="Symbol">(</a><a id="2479" href="MGS.Equivalences.html#2266" class="Bound">g</a> <a id="2481" href="MGS.Equivalences.html#2339" class="Bound">y</a><a id="2482" class="Symbol">)</a> <a id="2484" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2486" href="MGS.Equivalences.html#2277" class="Bound">y₀</a>
    <a id="2493" href="MGS.Equivalences.html#2463" class="Function">r</a> <a id="2495" class="Symbol">=</a> <a id="2497" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2507" class="Symbol">(</a><a id="2508" href="MGS.MLTT.html#4227" class="Datatype Operator">_＝</a> <a id="2511" href="MGS.Equivalences.html#2277" class="Bound">y₀</a><a id="2513" class="Symbol">)</a> <a id="2515" class="Symbol">((</a><a id="2517" href="MGS.Equivalences.html#2274" class="Bound">ε</a> <a id="2519" href="MGS.Equivalences.html#2339" class="Bound">y</a><a id="2520" class="Symbol">)</a><a id="2521" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="2523" class="Symbol">)</a>

  <a id="2528" href="MGS.Equivalences.html#2528" class="Function">ii</a> <a id="2531" class="Symbol">:</a> <a id="2533" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2539" href="MGS.Equivalences.html#2263" class="Bound">f</a> <a id="2541" href="MGS.Equivalences.html#2277" class="Bound">y₀</a> <a id="2544" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="2546" href="MGS.Retracts.html#2777" class="Function">singleton-type</a> <a id="2561" href="MGS.Equivalences.html#2277" class="Bound">y₀</a>
  <a id="2566" href="MGS.Equivalences.html#2528" class="Function">ii</a> <a id="2569" class="Symbol">=</a> <a id="2571" class="Symbol">(</a><a id="2572" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="2574" href="MGS.Equivalences.html#2574" class="Bound">x</a> <a id="2576" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="2578" href="MGS.Equivalences.html#2256" class="Bound">X</a> <a id="2580" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2582" href="MGS.Equivalences.html#2263" class="Bound">f</a> <a id="2584" href="MGS.Equivalences.html#2574" class="Bound">x</a> <a id="2586" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2588" href="MGS.Equivalences.html#2277" class="Bound">y₀</a><a id="2590" class="Symbol">)</a>     <a id="2596" href="MGS.Retracts.html#1281" class="Function Operator">◁⟨</a> <a id="2599" href="MGS.Retracts.html#2246" class="Function">Σ-reindexing-retract</a> <a id="2620" href="MGS.Equivalences.html#2266" class="Bound">g</a> <a id="2622" class="Symbol">(</a><a id="2623" href="MGS.Equivalences.html#2263" class="Bound">f</a> <a id="2625" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2627" href="MGS.Equivalences.html#2270" class="Bound">η</a><a id="2628" class="Symbol">)</a> <a id="2630" href="MGS.Retracts.html#1281" class="Function Operator">⟩</a>
       <a id="2639" class="Symbol">(</a><a id="2640" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="2642" href="MGS.Equivalences.html#2642" class="Bound">y</a> <a id="2644" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="2646" href="MGS.Equivalences.html#2260" class="Bound">Y</a> <a id="2648" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2650" href="MGS.Equivalences.html#2263" class="Bound">f</a> <a id="2652" class="Symbol">(</a><a id="2653" href="MGS.Equivalences.html#2266" class="Bound">g</a> <a id="2655" href="MGS.Equivalences.html#2642" class="Bound">y</a><a id="2656" class="Symbol">)</a> <a id="2658" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2660" href="MGS.Equivalences.html#2277" class="Bound">y₀</a><a id="2662" class="Symbol">)</a> <a id="2664" href="MGS.Retracts.html#1281" class="Function Operator">◁⟨</a> <a id="2667" href="MGS.Retracts.html#1406" class="Function">Σ-retract</a> <a id="2677" href="MGS.Equivalences.html#2295" class="Function">i</a> <a id="2679" href="MGS.Retracts.html#1281" class="Function Operator">⟩</a>
       <a id="2688" class="Symbol">(</a><a id="2689" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="2691" href="MGS.Equivalences.html#2691" class="Bound">y</a> <a id="2693" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="2695" href="MGS.Equivalences.html#2260" class="Bound">Y</a> <a id="2697" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2699" href="MGS.Equivalences.html#2691" class="Bound">y</a> <a id="2701" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2703" href="MGS.Equivalences.html#2277" class="Bound">y₀</a><a id="2705" class="Symbol">)</a>       <a id="2713" href="MGS.Retracts.html#1368" class="Function Operator">◀</a>

  <a id="2718" href="MGS.Equivalences.html#2718" class="Function">iii</a> <a id="2722" class="Symbol">:</a> <a id="2724" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="2737" class="Symbol">(</a><a id="2738" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2744" href="MGS.Equivalences.html#2263" class="Bound">f</a> <a id="2746" href="MGS.Equivalences.html#2277" class="Bound">y₀</a><a id="2748" class="Symbol">)</a>
  <a id="2752" href="MGS.Equivalences.html#2718" class="Function">iii</a> <a id="2756" class="Symbol">=</a> <a id="2758" href="MGS.Retracts.html#3389" class="Function">retract-of-singleton</a> <a id="2779" href="MGS.Equivalences.html#2528" class="Function">ii</a> <a id="2782" class="Symbol">(</a><a id="2783" href="MGS.Retracts.html#3144" class="Function">singleton-types-are-singletons</a> <a id="2814" href="MGS.Equivalences.html#2260" class="Bound">Y</a> <a id="2816" href="MGS.Equivalences.html#2277" class="Bound">y₀</a><a id="2818" class="Symbol">)</a>

<a id="inverses-are-equivs"></a><a id="2821" href="MGS.Equivalences.html#2821" class="Function">inverses-are-equivs</a> <a id="2841" class="Symbol">:</a> <a id="2843" class="Symbol">{</a><a id="2844" href="MGS.Equivalences.html#2844" class="Bound">X</a> <a id="2846" class="Symbol">:</a> <a id="2848" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2850" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2852" class="Symbol">}</a> <a id="2854" class="Symbol">{</a><a id="2855" href="MGS.Equivalences.html#2855" class="Bound">Y</a> <a id="2857" class="Symbol">:</a> <a id="2859" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2861" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2863" class="Symbol">}</a> <a id="2865" class="Symbol">(</a><a id="2866" href="MGS.Equivalences.html#2866" class="Bound">f</a> <a id="2868" class="Symbol">:</a> <a id="2870" href="MGS.Equivalences.html#2844" class="Bound">X</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="MGS.Equivalences.html#2855" class="Bound">Y</a><a id="2875" class="Symbol">)</a> <a id="2877" class="Symbol">(</a><a id="2878" href="MGS.Equivalences.html#2878" class="Bound">e</a> <a id="2880" class="Symbol">:</a> <a id="2882" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="2891" href="MGS.Equivalences.html#2866" class="Bound">f</a><a id="2892" class="Symbol">)</a>
                    <a id="2914" class="Symbol">→</a> <a id="2916" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="2925" class="Symbol">(</a><a id="2926" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="2934" href="MGS.Equivalences.html#2866" class="Bound">f</a> <a id="2936" href="MGS.Equivalences.html#2878" class="Bound">e</a><a id="2937" class="Symbol">)</a>

<a id="2940" href="MGS.Equivalences.html#2821" class="Function">inverses-are-equivs</a> <a id="2960" href="MGS.Equivalences.html#2960" class="Bound">f</a> <a id="2962" href="MGS.Equivalences.html#2962" class="Bound">e</a> <a id="2964" class="Symbol">=</a> <a id="2966" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a>
                           <a id="3016" class="Symbol">(</a><a id="3017" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="3025" href="MGS.Equivalences.html#2960" class="Bound">f</a> <a id="3027" href="MGS.Equivalences.html#2962" class="Bound">e</a><a id="3028" class="Symbol">)</a>
                           <a id="3057" class="Symbol">(</a><a id="3058" href="MGS.Equivalences.html#2960" class="Bound">f</a> <a id="3060" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3062" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="3084" href="MGS.Equivalences.html#2960" class="Bound">f</a> <a id="3086" href="MGS.Equivalences.html#2962" class="Bound">e</a> <a id="3088" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3090" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="3115" href="MGS.Equivalences.html#2960" class="Bound">f</a> <a id="3117" href="MGS.Equivalences.html#2962" class="Bound">e</a><a id="3118" class="Symbol">)</a>

<a id="inversion-involutive"></a><a id="3121" href="MGS.Equivalences.html#3121" class="Function">inversion-involutive</a> <a id="3142" class="Symbol">:</a> <a id="3144" class="Symbol">{</a><a id="3145" href="MGS.Equivalences.html#3145" class="Bound">X</a> <a id="3147" class="Symbol">:</a> <a id="3149" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3151" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3153" class="Symbol">}</a> <a id="3155" class="Symbol">{</a><a id="3156" href="MGS.Equivalences.html#3156" class="Bound">Y</a> <a id="3158" class="Symbol">:</a> <a id="3160" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3162" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3164" class="Symbol">}</a> <a id="3166" class="Symbol">(</a><a id="3167" href="MGS.Equivalences.html#3167" class="Bound">f</a> <a id="3169" class="Symbol">:</a> <a id="3171" href="MGS.Equivalences.html#3145" class="Bound">X</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="MGS.Equivalences.html#3156" class="Bound">Y</a><a id="3176" class="Symbol">)</a> <a id="3178" class="Symbol">(</a><a id="3179" href="MGS.Equivalences.html#3179" class="Bound">e</a> <a id="3181" class="Symbol">:</a> <a id="3183" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3192" href="MGS.Equivalences.html#3167" class="Bound">f</a><a id="3193" class="Symbol">)</a>
                     <a id="3216" class="Symbol">→</a> <a id="3218" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="3226" class="Symbol">(</a><a id="3227" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="3235" href="MGS.Equivalences.html#3167" class="Bound">f</a> <a id="3237" href="MGS.Equivalences.html#3179" class="Bound">e</a><a id="3238" class="Symbol">)</a> <a id="3240" class="Symbol">(</a><a id="3241" href="MGS.Equivalences.html#2821" class="Function">inverses-are-equivs</a> <a id="3261" href="MGS.Equivalences.html#3167" class="Bound">f</a> <a id="3263" href="MGS.Equivalences.html#3179" class="Bound">e</a><a id="3264" class="Symbol">)</a> <a id="3266" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3268" href="MGS.Equivalences.html#3167" class="Bound">f</a>

<a id="3271" href="MGS.Equivalences.html#3121" class="Function">inversion-involutive</a> <a id="3292" href="MGS.Equivalences.html#3292" class="Bound">f</a> <a id="3294" href="MGS.Equivalences.html#3294" class="Bound">e</a> <a id="3296" class="Symbol">=</a> <a id="3298" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="3303" href="MGS.Equivalences.html#3292" class="Bound">f</a>

<a id="id-invertible"></a><a id="3306" href="MGS.Equivalences.html#3306" class="Function">id-invertible</a> <a id="3320" class="Symbol">:</a> <a id="3322" class="Symbol">(</a><a id="3323" href="MGS.Equivalences.html#3323" class="Bound">X</a> <a id="3325" class="Symbol">:</a> <a id="3327" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3329" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3331" class="Symbol">)</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="3346" class="Symbol">(</a><a id="3347" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="3350" href="MGS.Equivalences.html#3323" class="Bound">X</a><a id="3351" class="Symbol">)</a>
<a id="3353" href="MGS.Equivalences.html#3306" class="Function">id-invertible</a> <a id="3367" href="MGS.Equivalences.html#3367" class="Bound">X</a> <a id="3369" class="Symbol">=</a> <a id="3371" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="3374" href="MGS.Equivalences.html#3367" class="Bound">X</a> <a id="3376" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3378" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="3383" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3385" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a>

<a id="∘-invertible"></a><a id="3391" href="MGS.Equivalences.html#3391" class="Function">∘-invertible</a> <a id="3404" class="Symbol">:</a> <a id="3406" class="Symbol">{</a><a id="3407" href="MGS.Equivalences.html#3407" class="Bound">X</a> <a id="3409" class="Symbol">:</a> <a id="3411" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3413" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3415" class="Symbol">}</a> <a id="3417" class="Symbol">{</a><a id="3418" href="MGS.Equivalences.html#3418" class="Bound">Y</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3424" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3426" class="Symbol">}</a> <a id="3428" class="Symbol">{</a><a id="3429" href="MGS.Equivalences.html#3429" class="Bound">Z</a> <a id="3431" class="Symbol">:</a> <a id="3433" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3435" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3437" class="Symbol">}</a> <a id="3439" class="Symbol">{</a><a id="3440" href="MGS.Equivalences.html#3440" class="Bound">f</a> <a id="3442" class="Symbol">:</a> <a id="3444" href="MGS.Equivalences.html#3407" class="Bound">X</a> <a id="3446" class="Symbol">→</a> <a id="3448" href="MGS.Equivalences.html#3418" class="Bound">Y</a><a id="3449" class="Symbol">}</a> <a id="3451" class="Symbol">{</a><a id="3452" href="MGS.Equivalences.html#3452" class="Bound">f&#39;</a> <a id="3455" class="Symbol">:</a> <a id="3457" href="MGS.Equivalences.html#3418" class="Bound">Y</a> <a id="3459" class="Symbol">→</a> <a id="3461" href="MGS.Equivalences.html#3429" class="Bound">Z</a><a id="3462" class="Symbol">}</a>
             <a id="3477" class="Symbol">→</a> <a id="3479" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="3490" href="MGS.Equivalences.html#3452" class="Bound">f&#39;</a> <a id="3493" class="Symbol">→</a> <a id="3495" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="3506" href="MGS.Equivalences.html#3440" class="Bound">f</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="3521" class="Symbol">(</a><a id="3522" href="MGS.Equivalences.html#3452" class="Bound">f&#39;</a> <a id="3525" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="3527" href="MGS.Equivalences.html#3440" class="Bound">f</a><a id="3528" class="Symbol">)</a>

<a id="3531" href="MGS.Equivalences.html#3391" class="Function">∘-invertible</a> <a id="3544" class="Symbol">{</a><a id="3545" href="MGS.Equivalences.html#3545" class="Bound">𝓤</a><a id="3546" class="Symbol">}</a> <a id="3548" class="Symbol">{</a><a id="3549" href="MGS.Equivalences.html#3549" class="Bound">𝓥</a><a id="3550" class="Symbol">}</a> <a id="3552" class="Symbol">{</a><a id="3553" href="MGS.Equivalences.html#3553" class="Bound">𝓦</a><a id="3554" class="Symbol">}</a> <a id="3556" class="Symbol">{</a><a id="3557" href="MGS.Equivalences.html#3557" class="Bound">X</a><a id="3558" class="Symbol">}</a> <a id="3560" class="Symbol">{</a><a id="3561" href="MGS.Equivalences.html#3561" class="Bound">Y</a><a id="3562" class="Symbol">}</a> <a id="3564" class="Symbol">{</a><a id="3565" href="MGS.Equivalences.html#3565" class="Bound">Z</a><a id="3566" class="Symbol">}</a> <a id="3568" class="Symbol">{</a><a id="3569" href="MGS.Equivalences.html#3569" class="Bound">f</a><a id="3570" class="Symbol">}</a> <a id="3572" class="Symbol">{</a><a id="3573" href="MGS.Equivalences.html#3573" class="Bound">f&#39;</a><a id="3575" class="Symbol">}</a> <a id="3577" class="Symbol">(</a><a id="3578" href="MGS.Equivalences.html#3578" class="Bound">g&#39;</a> <a id="3581" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3583" href="MGS.Equivalences.html#3583" class="Bound">gf&#39;</a> <a id="3587" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3589" href="MGS.Equivalences.html#3589" class="Bound">fg&#39;</a><a id="3592" class="Symbol">)</a> <a id="3594" class="Symbol">(</a><a id="3595" href="MGS.Equivalences.html#3595" class="Bound">g</a> <a id="3597" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3599" href="MGS.Equivalences.html#3599" class="Bound">gf</a> <a id="3602" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3604" href="MGS.Equivalences.html#3604" class="Bound">fg</a><a id="3606" class="Symbol">)</a> <a id="3608" class="Symbol">=</a>
  <a id="3612" href="MGS.Equivalences.html#3595" class="Bound">g</a> <a id="3614" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="3616" href="MGS.Equivalences.html#3578" class="Bound">g&#39;</a> <a id="3619" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3621" href="MGS.Equivalences.html#3636" class="Function">η</a> <a id="3623" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3625" href="MGS.Equivalences.html#3761" class="Function">ε</a>
 <a id="3628" class="Keyword">where</a>
  <a id="3636" href="MGS.Equivalences.html#3636" class="Function">η</a> <a id="3638" class="Symbol">=</a> <a id="3640" class="Symbol">λ</a> <a id="3642" href="MGS.Equivalences.html#3642" class="Bound">x</a> <a id="3644" class="Symbol">→</a> <a id="3646" href="MGS.Equivalences.html#3595" class="Bound">g</a> <a id="3648" class="Symbol">(</a><a id="3649" href="MGS.Equivalences.html#3578" class="Bound">g&#39;</a> <a id="3652" class="Symbol">(</a><a id="3653" href="MGS.Equivalences.html#3573" class="Bound">f&#39;</a> <a id="3656" class="Symbol">(</a><a id="3657" href="MGS.Equivalences.html#3569" class="Bound">f</a> <a id="3659" href="MGS.Equivalences.html#3642" class="Bound">x</a><a id="3660" class="Symbol">)))</a> <a id="3664" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="3667" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="3670" href="MGS.Equivalences.html#3595" class="Bound">g</a> <a id="3672" class="Symbol">(</a><a id="3673" href="MGS.Equivalences.html#3583" class="Bound">gf&#39;</a> <a id="3677" class="Symbol">(</a><a id="3678" href="MGS.Equivalences.html#3569" class="Bound">f</a> <a id="3680" href="MGS.Equivalences.html#3642" class="Bound">x</a><a id="3681" class="Symbol">))</a> <a id="3684" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="3698" href="MGS.Equivalences.html#3595" class="Bound">g</a> <a id="3700" class="Symbol">(</a><a id="3701" href="MGS.Equivalences.html#3569" class="Bound">f</a> <a id="3703" href="MGS.Equivalences.html#3642" class="Bound">x</a><a id="3704" class="Symbol">)</a>           <a id="3716" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="3719" href="MGS.Equivalences.html#3599" class="Bound">gf</a> <a id="3722" href="MGS.Equivalences.html#3642" class="Bound">x</a> <a id="3724" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="3738" href="MGS.Equivalences.html#3642" class="Bound">x</a>                 <a id="3756" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

  <a id="3761" href="MGS.Equivalences.html#3761" class="Function">ε</a> <a id="3763" class="Symbol">=</a> <a id="3765" class="Symbol">λ</a> <a id="3767" href="MGS.Equivalences.html#3767" class="Bound">z</a> <a id="3769" class="Symbol">→</a> <a id="3771" href="MGS.Equivalences.html#3573" class="Bound">f&#39;</a> <a id="3774" class="Symbol">(</a><a id="3775" href="MGS.Equivalences.html#3569" class="Bound">f</a> <a id="3777" class="Symbol">(</a><a id="3778" href="MGS.Equivalences.html#3595" class="Bound">g</a> <a id="3780" class="Symbol">(</a><a id="3781" href="MGS.Equivalences.html#3578" class="Bound">g&#39;</a> <a id="3784" href="MGS.Equivalences.html#3767" class="Bound">z</a><a id="3785" class="Symbol">)))</a> <a id="3789" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="3792" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="3795" href="MGS.Equivalences.html#3573" class="Bound">f&#39;</a> <a id="3798" class="Symbol">(</a><a id="3799" href="MGS.Equivalences.html#3604" class="Bound">fg</a> <a id="3802" class="Symbol">(</a><a id="3803" href="MGS.Equivalences.html#3578" class="Bound">g&#39;</a> <a id="3806" href="MGS.Equivalences.html#3767" class="Bound">z</a><a id="3807" class="Symbol">))</a> <a id="3810" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="3824" href="MGS.Equivalences.html#3573" class="Bound">f&#39;</a> <a id="3827" class="Symbol">(</a><a id="3828" href="MGS.Equivalences.html#3578" class="Bound">g&#39;</a> <a id="3831" href="MGS.Equivalences.html#3767" class="Bound">z</a><a id="3832" class="Symbol">)</a>         <a id="3842" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="3845" href="MGS.Equivalences.html#3589" class="Bound">fg&#39;</a> <a id="3849" href="MGS.Equivalences.html#3767" class="Bound">z</a> <a id="3851" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="3865" href="MGS.Equivalences.html#3767" class="Bound">z</a>                 <a id="3883" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

<a id="id-is-equiv"></a><a id="3886" href="MGS.Equivalences.html#3886" class="Function">id-is-equiv</a> <a id="3898" class="Symbol">:</a> <a id="3900" class="Symbol">(</a><a id="3901" href="MGS.Equivalences.html#3901" class="Bound">X</a> <a id="3903" class="Symbol">:</a> <a id="3905" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3907" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3909" class="Symbol">)</a> <a id="3911" class="Symbol">→</a> <a id="3913" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3922" class="Symbol">(</a><a id="3923" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="3926" href="MGS.Equivalences.html#3901" class="Bound">X</a><a id="3927" class="Symbol">)</a>
<a id="3929" href="MGS.Equivalences.html#3886" class="Function">id-is-equiv</a> <a id="3941" class="Symbol">=</a> <a id="3943" href="MGS.Retracts.html#3144" class="Function">singleton-types-are-singletons</a>

<a id="∘-is-equiv"></a><a id="3975" href="MGS.Equivalences.html#3975" class="Function">∘-is-equiv</a> <a id="3986" class="Symbol">:</a> <a id="3988" class="Symbol">{</a><a id="3989" href="MGS.Equivalences.html#3989" class="Bound">X</a> <a id="3991" class="Symbol">:</a> <a id="3993" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3995" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3997" class="Symbol">}</a> <a id="3999" class="Symbol">{</a><a id="4000" href="MGS.Equivalences.html#4000" class="Bound">Y</a> <a id="4002" class="Symbol">:</a> <a id="4004" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4006" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4008" class="Symbol">}</a> <a id="4010" class="Symbol">{</a><a id="4011" href="MGS.Equivalences.html#4011" class="Bound">Z</a> <a id="4013" class="Symbol">:</a> <a id="4015" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4017" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4019" class="Symbol">}</a> <a id="4021" class="Symbol">{</a><a id="4022" href="MGS.Equivalences.html#4022" class="Bound">f</a> <a id="4024" class="Symbol">:</a> <a id="4026" href="MGS.Equivalences.html#3989" class="Bound">X</a> <a id="4028" class="Symbol">→</a> <a id="4030" href="MGS.Equivalences.html#4000" class="Bound">Y</a><a id="4031" class="Symbol">}</a> <a id="4033" class="Symbol">{</a><a id="4034" href="MGS.Equivalences.html#4034" class="Bound">g</a> <a id="4036" class="Symbol">:</a> <a id="4038" href="MGS.Equivalences.html#4000" class="Bound">Y</a> <a id="4040" class="Symbol">→</a> <a id="4042" href="MGS.Equivalences.html#4011" class="Bound">Z</a><a id="4043" class="Symbol">}</a>
           <a id="4056" class="Symbol">→</a> <a id="4058" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4067" href="MGS.Equivalences.html#4034" class="Bound">g</a> <a id="4069" class="Symbol">→</a> <a id="4071" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4080" href="MGS.Equivalences.html#4022" class="Bound">f</a> <a id="4082" class="Symbol">→</a> <a id="4084" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4093" class="Symbol">(</a><a id="4094" href="MGS.Equivalences.html#4034" class="Bound">g</a> <a id="4096" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4098" href="MGS.Equivalences.html#4022" class="Bound">f</a><a id="4099" class="Symbol">)</a>

<a id="4102" href="MGS.Equivalences.html#3975" class="Function">∘-is-equiv</a> <a id="4113" class="Symbol">{</a><a id="4114" href="MGS.Equivalences.html#4114" class="Bound">𝓤</a><a id="4115" class="Symbol">}</a> <a id="4117" class="Symbol">{</a><a id="4118" href="MGS.Equivalences.html#4118" class="Bound">𝓥</a><a id="4119" class="Symbol">}</a> <a id="4121" class="Symbol">{</a><a id="4122" href="MGS.Equivalences.html#4122" class="Bound">𝓦</a><a id="4123" class="Symbol">}</a> <a id="4125" class="Symbol">{</a><a id="4126" href="MGS.Equivalences.html#4126" class="Bound">X</a><a id="4127" class="Symbol">}</a> <a id="4129" class="Symbol">{</a><a id="4130" href="MGS.Equivalences.html#4130" class="Bound">Y</a><a id="4131" class="Symbol">}</a> <a id="4133" class="Symbol">{</a><a id="4134" href="MGS.Equivalences.html#4134" class="Bound">Z</a><a id="4135" class="Symbol">}</a> <a id="4137" class="Symbol">{</a><a id="4138" href="MGS.Equivalences.html#4138" class="Bound">f</a><a id="4139" class="Symbol">}</a> <a id="4141" class="Symbol">{</a><a id="4142" href="MGS.Equivalences.html#4142" class="Bound">g</a><a id="4143" class="Symbol">}</a> <a id="4145" href="MGS.Equivalences.html#4145" class="Bound">i</a> <a id="4147" href="MGS.Equivalences.html#4147" class="Bound">j</a> <a id="4149" class="Symbol">=</a> <a id="4151" href="MGS.Equivalences.html#4174" class="Function">γ</a>
 <a id="4154" class="Keyword">where</a>
  <a id="4162" class="Keyword">abstract</a>
   <a id="4174" href="MGS.Equivalences.html#4174" class="Function">γ</a> <a id="4176" class="Symbol">:</a> <a id="4178" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4187" class="Symbol">(</a><a id="4188" href="MGS.Equivalences.html#4142" class="Bound">g</a> <a id="4190" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4192" href="MGS.Equivalences.html#4138" class="Bound">f</a><a id="4193" class="Symbol">)</a>
   <a id="4198" href="MGS.Equivalences.html#4174" class="Function">γ</a> <a id="4200" class="Symbol">=</a> <a id="4202" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="4225" class="Symbol">(</a><a id="4226" href="MGS.Equivalences.html#4142" class="Bound">g</a> <a id="4228" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4230" href="MGS.Equivalences.html#4138" class="Bound">f</a><a id="4231" class="Symbol">)</a>
         <a id="4242" class="Symbol">(</a><a id="4243" href="MGS.Equivalences.html#3391" class="Function">∘-invertible</a> <a id="4256" class="Symbol">(</a><a id="4257" href="MGS.Equivalences.html#1848" class="Function">equivs-are-invertible</a> <a id="4279" href="MGS.Equivalences.html#4142" class="Bound">g</a> <a id="4281" href="MGS.Equivalences.html#4145" class="Bound">i</a><a id="4282" class="Symbol">)</a>
         <a id="4293" class="Symbol">(</a><a id="4294" href="MGS.Equivalences.html#1848" class="Function">equivs-are-invertible</a> <a id="4316" href="MGS.Equivalences.html#4138" class="Bound">f</a> <a id="4318" href="MGS.Equivalences.html#4147" class="Bound">j</a><a id="4319" class="Symbol">))</a>

<a id="inverse-of-∘"></a><a id="4323" href="MGS.Equivalences.html#4323" class="Function">inverse-of-∘</a> <a id="4336" class="Symbol">:</a> <a id="4338" class="Symbol">{</a><a id="4339" href="MGS.Equivalences.html#4339" class="Bound">X</a> <a id="4341" class="Symbol">:</a> <a id="4343" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4345" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4347" class="Symbol">}</a> <a id="4349" class="Symbol">{</a><a id="4350" href="MGS.Equivalences.html#4350" class="Bound">Y</a> <a id="4352" class="Symbol">:</a> <a id="4354" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4356" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4358" class="Symbol">}</a> <a id="4360" class="Symbol">{</a><a id="4361" href="MGS.Equivalences.html#4361" class="Bound">Z</a> <a id="4363" class="Symbol">:</a> <a id="4365" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4367" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4369" class="Symbol">}</a>
               <a id="4386" class="Symbol">(</a><a id="4387" href="MGS.Equivalences.html#4387" class="Bound">f</a> <a id="4389" class="Symbol">:</a> <a id="4391" href="MGS.Equivalences.html#4339" class="Bound">X</a> <a id="4393" class="Symbol">→</a> <a id="4395" href="MGS.Equivalences.html#4350" class="Bound">Y</a><a id="4396" class="Symbol">)</a> <a id="4398" class="Symbol">(</a><a id="4399" href="MGS.Equivalences.html#4399" class="Bound">g</a> <a id="4401" class="Symbol">:</a> <a id="4403" href="MGS.Equivalences.html#4350" class="Bound">Y</a> <a id="4405" class="Symbol">→</a> <a id="4407" href="MGS.Equivalences.html#4361" class="Bound">Z</a><a id="4408" class="Symbol">)</a>
               <a id="4425" class="Symbol">(</a><a id="4426" href="MGS.Equivalences.html#4426" class="Bound">i</a> <a id="4428" class="Symbol">:</a> <a id="4430" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4439" href="MGS.Equivalences.html#4387" class="Bound">f</a><a id="4440" class="Symbol">)</a> <a id="4442" class="Symbol">(</a><a id="4443" href="MGS.Equivalences.html#4443" class="Bound">j</a> <a id="4445" class="Symbol">:</a> <a id="4447" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4456" href="MGS.Equivalences.html#4399" class="Bound">g</a><a id="4457" class="Symbol">)</a>
             <a id="4472" class="Symbol">→</a> <a id="4474" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="4482" href="MGS.Equivalences.html#4387" class="Bound">f</a> <a id="4484" href="MGS.Equivalences.html#4426" class="Bound">i</a> <a id="4486" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4488" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="4496" href="MGS.Equivalences.html#4399" class="Bound">g</a> <a id="4498" href="MGS.Equivalences.html#4443" class="Bound">j</a> <a id="4500" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="4502" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="4510" class="Symbol">(</a><a id="4511" href="MGS.Equivalences.html#4399" class="Bound">g</a> <a id="4513" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4515" href="MGS.Equivalences.html#4387" class="Bound">f</a><a id="4516" class="Symbol">)</a> <a id="4518" class="Symbol">(</a><a id="4519" href="MGS.Equivalences.html#3975" class="Function">∘-is-equiv</a> <a id="4530" href="MGS.Equivalences.html#4443" class="Bound">j</a> <a id="4532" href="MGS.Equivalences.html#4426" class="Bound">i</a><a id="4533" class="Symbol">)</a>

<a id="4536" href="MGS.Equivalences.html#4323" class="Function">inverse-of-∘</a> <a id="4549" href="MGS.Equivalences.html#4549" class="Bound">f</a> <a id="4551" href="MGS.Equivalences.html#4551" class="Bound">g</a> <a id="4553" href="MGS.Equivalences.html#4553" class="Bound">i</a> <a id="4555" href="MGS.Equivalences.html#4555" class="Bound">j</a> <a id="4557" href="MGS.Equivalences.html#4557" class="Bound">z</a> <a id="4559" class="Symbol">=</a>

  <a id="4564" href="MGS.Equivalences.html#4790" class="Function">f&#39;</a> <a id="4567" class="Symbol">(</a><a id="4568" href="MGS.Equivalences.html#4809" class="Function">g&#39;</a> <a id="4571" href="MGS.Equivalences.html#4557" class="Bound">z</a><a id="4572" class="Symbol">)</a>             <a id="4586" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="4589" class="Symbol">(</a><a id="4590" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="4593" class="Symbol">(</a><a id="4594" href="MGS.Equivalences.html#4790" class="Function">f&#39;</a> <a id="4597" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4599" href="MGS.Equivalences.html#4809" class="Function">g&#39;</a><a id="4601" class="Symbol">)</a> <a id="4603" class="Symbol">(</a><a id="4604" href="MGS.Equivalences.html#4869" class="Function">s</a> <a id="4606" href="MGS.Equivalences.html#4557" class="Bound">z</a><a id="4607" class="Symbol">))</a><a id="4609" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="4612" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
  <a id="4616" href="MGS.Equivalences.html#4790" class="Function">f&#39;</a> <a id="4619" class="Symbol">(</a><a id="4620" href="MGS.Equivalences.html#4809" class="Function">g&#39;</a> <a id="4623" class="Symbol">(</a><a id="4624" href="MGS.Equivalences.html#4551" class="Bound">g</a> <a id="4626" class="Symbol">(</a><a id="4627" href="MGS.Equivalences.html#4549" class="Bound">f</a> <a id="4629" class="Symbol">(</a><a id="4630" href="MGS.Equivalences.html#4828" class="Function">h</a> <a id="4632" href="MGS.Equivalences.html#4557" class="Bound">z</a><a id="4633" class="Symbol">))))</a> <a id="4638" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="4641" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="4644" href="MGS.Equivalences.html#4790" class="Function">f&#39;</a> <a id="4647" class="Symbol">(</a><a id="4648" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="4673" href="MGS.Equivalences.html#4551" class="Bound">g</a> <a id="4675" href="MGS.Equivalences.html#4555" class="Bound">j</a> <a id="4677" class="Symbol">(</a><a id="4678" href="MGS.Equivalences.html#4549" class="Bound">f</a> <a id="4680" class="Symbol">(</a><a id="4681" href="MGS.Equivalences.html#4828" class="Function">h</a> <a id="4683" href="MGS.Equivalences.html#4557" class="Bound">z</a><a id="4684" class="Symbol">)))</a> <a id="4688" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
  <a id="4692" href="MGS.Equivalences.html#4790" class="Function">f&#39;</a> <a id="4695" class="Symbol">(</a><a id="4696" href="MGS.Equivalences.html#4549" class="Bound">f</a> <a id="4698" class="Symbol">(</a><a id="4699" href="MGS.Equivalences.html#4828" class="Function">h</a> <a id="4701" href="MGS.Equivalences.html#4557" class="Bound">z</a><a id="4702" class="Symbol">))</a>          <a id="4714" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="4717" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="4742" href="MGS.Equivalences.html#4549" class="Bound">f</a> <a id="4744" href="MGS.Equivalences.html#4553" class="Bound">i</a> <a id="4746" class="Symbol">(</a><a id="4747" href="MGS.Equivalences.html#4828" class="Function">h</a> <a id="4749" href="MGS.Equivalences.html#4557" class="Bound">z</a><a id="4750" class="Symbol">)</a> <a id="4752" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
  <a id="4756" href="MGS.Equivalences.html#4828" class="Function">h</a> <a id="4758" href="MGS.Equivalences.html#4557" class="Bound">z</a>                   <a id="4778" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

 <a id="4782" class="Keyword">where</a>
  <a id="4790" href="MGS.Equivalences.html#4790" class="Function">f&#39;</a> <a id="4793" class="Symbol">=</a> <a id="4795" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="4803" href="MGS.Equivalences.html#4549" class="Bound">f</a> <a id="4805" href="MGS.Equivalences.html#4553" class="Bound">i</a>
  <a id="4809" href="MGS.Equivalences.html#4809" class="Function">g&#39;</a> <a id="4812" class="Symbol">=</a> <a id="4814" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="4822" href="MGS.Equivalences.html#4551" class="Bound">g</a> <a id="4824" href="MGS.Equivalences.html#4555" class="Bound">j</a>
  <a id="4828" href="MGS.Equivalences.html#4828" class="Function">h</a>  <a id="4831" class="Symbol">=</a> <a id="4833" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="4841" class="Symbol">(</a><a id="4842" href="MGS.Equivalences.html#4551" class="Bound">g</a> <a id="4844" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4846" href="MGS.Equivalences.html#4549" class="Bound">f</a><a id="4847" class="Symbol">)</a> <a id="4849" class="Symbol">(</a><a id="4850" href="MGS.Equivalences.html#3975" class="Function">∘-is-equiv</a> <a id="4861" href="MGS.Equivalences.html#4555" class="Bound">j</a> <a id="4863" href="MGS.Equivalences.html#4553" class="Bound">i</a><a id="4864" class="Symbol">)</a>

  <a id="4869" href="MGS.Equivalences.html#4869" class="Function">s</a> <a id="4871" class="Symbol">:</a> <a id="4873" href="MGS.Equivalences.html#4551" class="Bound">g</a> <a id="4875" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4877" href="MGS.Equivalences.html#4549" class="Bound">f</a> <a id="4879" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4881" href="MGS.Equivalences.html#4828" class="Function">h</a> <a id="4883" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="4885" href="MGS.MLTT.html#3759" class="Function">id</a>
  <a id="4890" href="MGS.Equivalences.html#4869" class="Function">s</a> <a id="4892" class="Symbol">=</a> <a id="4894" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="4916" class="Symbol">(</a><a id="4917" href="MGS.Equivalences.html#4551" class="Bound">g</a> <a id="4919" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4921" href="MGS.Equivalences.html#4549" class="Bound">f</a><a id="4922" class="Symbol">)</a> <a id="4924" class="Symbol">(</a><a id="4925" href="MGS.Equivalences.html#3975" class="Function">∘-is-equiv</a> <a id="4936" href="MGS.Equivalences.html#4555" class="Bound">j</a> <a id="4938" href="MGS.Equivalences.html#4553" class="Bound">i</a><a id="4939" class="Symbol">)</a>

<a id="_≃_"></a><a id="4942" href="MGS.Equivalences.html#4942" class="Function Operator">_≃_</a> <a id="4946" class="Symbol">:</a> <a id="4948" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4950" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4952" class="Symbol">→</a> <a id="4954" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4956" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4958" class="Symbol">→</a> <a id="4960" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4962" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4964" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4966" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4968" href="MGS.Equivalences.html#4968" class="Bound">X</a> <a id="4970" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4972" href="MGS.Equivalences.html#4972" class="Bound">Y</a> <a id="4974" class="Symbol">=</a> <a id="4976" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4978" href="MGS.Equivalences.html#4978" class="Bound">f</a> <a id="4980" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4982" class="Symbol">(</a><a id="4983" href="MGS.Equivalences.html#4968" class="Bound">X</a> <a id="4985" class="Symbol">→</a> <a id="4987" href="MGS.Equivalences.html#4972" class="Bound">Y</a><a id="4988" class="Symbol">)</a><a id="4989" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4991" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="5000" href="MGS.Equivalences.html#4978" class="Bound">f</a>

<a id="Eq→fun"></a><a id="5003" href="MGS.Equivalences.html#5003" class="Function">Eq→fun</a> <a id="⌜_⌝"></a><a id="5010" href="MGS.Equivalences.html#5010" class="Function Operator">⌜_⌝</a> <a id="5014" class="Symbol">:</a> <a id="5016" class="Symbol">{</a><a id="5017" href="MGS.Equivalences.html#5017" class="Bound">X</a> <a id="5019" class="Symbol">:</a> <a id="5021" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5023" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5025" class="Symbol">}</a> <a id="5027" class="Symbol">{</a><a id="5028" href="MGS.Equivalences.html#5028" class="Bound">Y</a> <a id="5030" class="Symbol">:</a> <a id="5032" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5034" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5036" class="Symbol">}</a> <a id="5038" class="Symbol">→</a> <a id="5040" href="MGS.Equivalences.html#5017" class="Bound">X</a> <a id="5042" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5044" href="MGS.Equivalences.html#5028" class="Bound">Y</a> <a id="5046" class="Symbol">→</a> <a id="5048" href="MGS.Equivalences.html#5017" class="Bound">X</a> <a id="5050" class="Symbol">→</a> <a id="5052" href="MGS.Equivalences.html#5028" class="Bound">Y</a>
<a id="5054" href="MGS.Equivalences.html#5003" class="Function">Eq→fun</a> <a id="5061" class="Symbol">(</a><a id="5062" href="MGS.Equivalences.html#5062" class="Bound">f</a> <a id="5064" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5066" href="MGS.Equivalences.html#5066" class="Bound">i</a><a id="5067" class="Symbol">)</a> <a id="5069" class="Symbol">=</a> <a id="5071" href="MGS.Equivalences.html#5062" class="Bound">f</a>
<a id="5073" href="MGS.Equivalences.html#5010" class="Function Operator">⌜_⌝</a>            <a id="5088" class="Symbol">=</a> <a id="5090" href="MGS.Equivalences.html#5003" class="Function">Eq→fun</a>

<a id="Eq→fun-is-equiv"></a><a id="5098" href="MGS.Equivalences.html#5098" class="Function">Eq→fun-is-equiv</a> <a id="⌜⌝-is-equiv"></a><a id="5114" href="MGS.Equivalences.html#5114" class="Function">⌜⌝-is-equiv</a> <a id="5126" class="Symbol">:</a> <a id="5128" class="Symbol">{</a><a id="5129" href="MGS.Equivalences.html#5129" class="Bound">X</a> <a id="5131" class="Symbol">:</a> <a id="5133" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5135" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5137" class="Symbol">}</a> <a id="5139" class="Symbol">{</a><a id="5140" href="MGS.Equivalences.html#5140" class="Bound">Y</a> <a id="5142" class="Symbol">:</a> <a id="5144" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5146" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5148" class="Symbol">}</a> <a id="5150" class="Symbol">(</a><a id="5151" href="MGS.Equivalences.html#5151" class="Bound">e</a> <a id="5153" class="Symbol">:</a> <a id="5155" href="MGS.Equivalences.html#5129" class="Bound">X</a> <a id="5157" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5159" href="MGS.Equivalences.html#5140" class="Bound">Y</a><a id="5160" class="Symbol">)</a> <a id="5162" class="Symbol">→</a> <a id="5164" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="5173" class="Symbol">(</a><a id="5174" href="MGS.Equivalences.html#5010" class="Function Operator">⌜</a> <a id="5176" href="MGS.Equivalences.html#5151" class="Bound">e</a> <a id="5178" href="MGS.Equivalences.html#5010" class="Function Operator">⌝</a><a id="5179" class="Symbol">)</a>
<a id="5181" href="MGS.Equivalences.html#5098" class="Function">Eq→fun-is-equiv</a> <a id="5197" class="Symbol">(</a><a id="5198" href="MGS.Equivalences.html#5198" class="Bound">f</a> <a id="5200" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5202" href="MGS.Equivalences.html#5202" class="Bound">i</a><a id="5203" class="Symbol">)</a> <a id="5205" class="Symbol">=</a> <a id="5207" href="MGS.Equivalences.html#5202" class="Bound">i</a>
<a id="5209" href="MGS.Equivalences.html#5114" class="Function">⌜⌝-is-equiv</a>             <a id="5233" class="Symbol">=</a> <a id="5235" href="MGS.Equivalences.html#5098" class="Function">Eq→fun-is-equiv</a>

<a id="invertibility-gives-≃"></a><a id="5252" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="5274" class="Symbol">:</a> <a id="5276" class="Symbol">{</a><a id="5277" href="MGS.Equivalences.html#5277" class="Bound">X</a> <a id="5279" class="Symbol">:</a> <a id="5281" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5283" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5285" class="Symbol">}</a> <a id="5287" class="Symbol">{</a><a id="5288" href="MGS.Equivalences.html#5288" class="Bound">Y</a> <a id="5290" class="Symbol">:</a> <a id="5292" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5294" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5296" class="Symbol">}</a> <a id="5298" class="Symbol">(</a><a id="5299" href="MGS.Equivalences.html#5299" class="Bound">f</a> <a id="5301" class="Symbol">:</a> <a id="5303" href="MGS.Equivalences.html#5277" class="Bound">X</a> <a id="5305" class="Symbol">→</a> <a id="5307" href="MGS.Equivalences.html#5288" class="Bound">Y</a><a id="5308" class="Symbol">)</a>
                      <a id="5332" class="Symbol">→</a> <a id="5334" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="5345" href="MGS.Equivalences.html#5299" class="Bound">f</a> <a id="5347" class="Symbol">→</a> <a id="5349" href="MGS.Equivalences.html#5277" class="Bound">X</a> <a id="5351" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5353" href="MGS.Equivalences.html#5288" class="Bound">Y</a>

<a id="5356" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="5378" href="MGS.Equivalences.html#5378" class="Bound">f</a> <a id="5380" href="MGS.Equivalences.html#5380" class="Bound">i</a> <a id="5382" class="Symbol">=</a> <a id="5384" href="MGS.Equivalences.html#5378" class="Bound">f</a> <a id="5386" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5388" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="5411" href="MGS.Equivalences.html#5378" class="Bound">f</a> <a id="5413" href="MGS.Equivalences.html#5380" class="Bound">i</a>

<a id="Σ-induction-≃"></a><a id="5416" href="MGS.Equivalences.html#5416" class="Function">Σ-induction-≃</a> <a id="5430" class="Symbol">:</a> <a id="5432" class="Symbol">{</a><a id="5433" href="MGS.Equivalences.html#5433" class="Bound">X</a> <a id="5435" class="Symbol">:</a> <a id="5437" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5439" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5441" class="Symbol">}</a> <a id="5443" class="Symbol">{</a><a id="5444" href="MGS.Equivalences.html#5444" class="Bound">Y</a> <a id="5446" class="Symbol">:</a> <a id="5448" href="MGS.Equivalences.html#5433" class="Bound">X</a> <a id="5450" class="Symbol">→</a> <a id="5452" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5454" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5456" class="Symbol">}</a> <a id="5458" class="Symbol">{</a><a id="5459" href="MGS.Equivalences.html#5459" class="Bound">A</a> <a id="5461" class="Symbol">:</a> <a id="5463" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5465" href="MGS.Equivalences.html#5444" class="Bound">Y</a> <a id="5467" class="Symbol">→</a> <a id="5469" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5471" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5473" class="Symbol">}</a>
              <a id="5489" class="Symbol">→</a> <a id="5491" class="Symbol">((</a><a id="5493" href="MGS.Equivalences.html#5493" class="Bound">x</a> <a id="5495" class="Symbol">:</a> <a id="5497" href="MGS.Equivalences.html#5433" class="Bound">X</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">(</a><a id="5501" href="MGS.Equivalences.html#5501" class="Bound">y</a> <a id="5503" class="Symbol">:</a> <a id="5505" href="MGS.Equivalences.html#5444" class="Bound">Y</a> <a id="5507" href="MGS.Equivalences.html#5493" class="Bound">x</a><a id="5508" class="Symbol">)</a> <a id="5510" class="Symbol">→</a> <a id="5512" href="MGS.Equivalences.html#5459" class="Bound">A</a> <a id="5514" class="Symbol">(</a><a id="5515" href="MGS.Equivalences.html#5493" class="Bound">x</a> <a id="5517" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5519" href="MGS.Equivalences.html#5501" class="Bound">y</a><a id="5520" class="Symbol">))</a> <a id="5523" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5525" class="Symbol">((</a><a id="5527" href="MGS.Equivalences.html#5527" class="Bound">z</a> <a id="5529" class="Symbol">:</a> <a id="5531" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5533" href="MGS.Equivalences.html#5444" class="Bound">Y</a><a id="5534" class="Symbol">)</a> <a id="5536" class="Symbol">→</a> <a id="5538" href="MGS.Equivalences.html#5459" class="Bound">A</a> <a id="5540" href="MGS.Equivalences.html#5527" class="Bound">z</a><a id="5541" class="Symbol">)</a>

<a id="5544" href="MGS.Equivalences.html#5416" class="Function">Σ-induction-≃</a> <a id="5558" class="Symbol">=</a> <a id="5560" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="5582" href="MGS.MLTT.html#3198" class="Function">Σ-induction</a> <a id="5594" class="Symbol">(</a><a id="5595" href="MGS.MLTT.html#3375" class="Function">curry</a> <a id="5601" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5603" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5608" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5610" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a><a id="5614" class="Symbol">)</a>

<a id="Σ-flip"></a><a id="5617" href="MGS.Equivalences.html#5617" class="Function">Σ-flip</a> <a id="5624" class="Symbol">:</a> <a id="5626" class="Symbol">{</a><a id="5627" href="MGS.Equivalences.html#5627" class="Bound">X</a> <a id="5629" class="Symbol">:</a> <a id="5631" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5633" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5635" class="Symbol">}</a> <a id="5637" class="Symbol">{</a><a id="5638" href="MGS.Equivalences.html#5638" class="Bound">Y</a> <a id="5640" class="Symbol">:</a> <a id="5642" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5644" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5646" class="Symbol">}</a> <a id="5648" class="Symbol">{</a><a id="5649" href="MGS.Equivalences.html#5649" class="Bound">A</a> <a id="5651" class="Symbol">:</a> <a id="5653" href="MGS.Equivalences.html#5627" class="Bound">X</a> <a id="5655" class="Symbol">→</a> <a id="5657" href="MGS.Equivalences.html#5638" class="Bound">Y</a> <a id="5659" class="Symbol">→</a> <a id="5661" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5663" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5665" class="Symbol">}</a>
       <a id="5674" class="Symbol">→</a> <a id="5676" class="Symbol">(</a><a id="5677" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="5679" href="MGS.Equivalences.html#5679" class="Bound">x</a> <a id="5681" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="5683" href="MGS.Equivalences.html#5627" class="Bound">X</a> <a id="5685" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="5687" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="5689" href="MGS.Equivalences.html#5689" class="Bound">y</a> <a id="5691" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="5693" href="MGS.Equivalences.html#5638" class="Bound">Y</a> <a id="5695" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="5697" href="MGS.Equivalences.html#5649" class="Bound">A</a> <a id="5699" href="MGS.Equivalences.html#5679" class="Bound">x</a> <a id="5701" href="MGS.Equivalences.html#5689" class="Bound">y</a><a id="5702" class="Symbol">)</a> <a id="5704" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5706" class="Symbol">(</a><a id="5707" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="5709" href="MGS.Equivalences.html#5709" class="Bound">y</a> <a id="5711" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="5713" href="MGS.Equivalences.html#5638" class="Bound">Y</a> <a id="5715" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="5717" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="5719" href="MGS.Equivalences.html#5719" class="Bound">x</a> <a id="5721" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="5723" href="MGS.Equivalences.html#5627" class="Bound">X</a> <a id="5725" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="5727" href="MGS.Equivalences.html#5649" class="Bound">A</a> <a id="5729" href="MGS.Equivalences.html#5719" class="Bound">x</a> <a id="5731" href="MGS.Equivalences.html#5709" class="Bound">y</a><a id="5732" class="Symbol">)</a>

<a id="5735" href="MGS.Equivalences.html#5617" class="Function">Σ-flip</a> <a id="5742" class="Symbol">=</a> <a id="5744" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="5766" class="Symbol">(λ</a> <a id="5769" class="Symbol">(</a><a id="5770" href="MGS.Equivalences.html#5770" class="Bound">x</a> <a id="5772" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5774" href="MGS.Equivalences.html#5774" class="Bound">y</a> <a id="5776" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5778" href="MGS.Equivalences.html#5778" class="Bound">p</a><a id="5779" class="Symbol">)</a> <a id="5781" class="Symbol">→</a> <a id="5783" class="Symbol">(</a><a id="5784" href="MGS.Equivalences.html#5774" class="Bound">y</a> <a id="5786" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5788" href="MGS.Equivalences.html#5770" class="Bound">x</a> <a id="5790" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5792" href="MGS.Equivalences.html#5778" class="Bound">p</a><a id="5793" class="Symbol">))</a>
          <a id="5806" class="Symbol">((λ</a> <a id="5810" class="Symbol">(</a><a id="5811" href="MGS.Equivalences.html#5811" class="Bound">y</a> <a id="5813" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5815" href="MGS.Equivalences.html#5815" class="Bound">x</a> <a id="5817" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5819" href="MGS.Equivalences.html#5819" class="Bound">p</a><a id="5820" class="Symbol">)</a> <a id="5822" class="Symbol">→</a> <a id="5824" class="Symbol">(</a><a id="5825" href="MGS.Equivalences.html#5815" class="Bound">x</a> <a id="5827" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5829" href="MGS.Equivalences.html#5811" class="Bound">y</a> <a id="5831" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5833" href="MGS.Equivalences.html#5819" class="Bound">p</a><a id="5834" class="Symbol">))</a> <a id="5837" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5839" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5844" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5846" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a><a id="5850" class="Symbol">)</a>

<a id="×-comm"></a><a id="5853" href="MGS.Equivalences.html#5853" class="Function">×-comm</a> <a id="5860" class="Symbol">:</a> <a id="5862" class="Symbol">{</a><a id="5863" href="MGS.Equivalences.html#5863" class="Bound">X</a> <a id="5865" class="Symbol">:</a> <a id="5867" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5869" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5871" class="Symbol">}</a> <a id="5873" class="Symbol">{</a><a id="5874" href="MGS.Equivalences.html#5874" class="Bound">Y</a> <a id="5876" class="Symbol">:</a> <a id="5878" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5880" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5882" class="Symbol">}</a>
       <a id="5891" class="Symbol">→</a> <a id="5893" class="Symbol">(</a><a id="5894" href="MGS.Equivalences.html#5863" class="Bound">X</a> <a id="5896" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="5898" href="MGS.Equivalences.html#5874" class="Bound">Y</a><a id="5899" class="Symbol">)</a> <a id="5901" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5903" class="Symbol">(</a><a id="5904" href="MGS.Equivalences.html#5874" class="Bound">Y</a> <a id="5906" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="5908" href="MGS.Equivalences.html#5863" class="Bound">X</a><a id="5909" class="Symbol">)</a>

<a id="5912" href="MGS.Equivalences.html#5853" class="Function">×-comm</a> <a id="5919" class="Symbol">=</a> <a id="5921" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="5943" class="Symbol">(λ</a> <a id="5946" class="Symbol">(</a><a id="5947" href="MGS.Equivalences.html#5947" class="Bound">x</a> <a id="5949" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5951" href="MGS.Equivalences.html#5951" class="Bound">y</a><a id="5952" class="Symbol">)</a> <a id="5954" class="Symbol">→</a> <a id="5956" class="Symbol">(</a><a id="5957" href="MGS.Equivalences.html#5951" class="Bound">y</a> <a id="5959" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5961" href="MGS.Equivalences.html#5947" class="Bound">x</a><a id="5962" class="Symbol">))</a>
          <a id="5975" class="Symbol">((λ</a> <a id="5979" class="Symbol">(</a><a id="5980" href="MGS.Equivalences.html#5980" class="Bound">y</a> <a id="5982" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5984" href="MGS.Equivalences.html#5984" class="Bound">x</a><a id="5985" class="Symbol">)</a> <a id="5987" class="Symbol">→</a> <a id="5989" class="Symbol">(</a><a id="5990" href="MGS.Equivalences.html#5984" class="Bound">x</a> <a id="5992" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5994" href="MGS.Equivalences.html#5980" class="Bound">y</a><a id="5995" class="Symbol">))</a> <a id="5998" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6000" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6005" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6007" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a><a id="6011" class="Symbol">)</a>

<a id="id-≃"></a><a id="6014" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="6019" class="Symbol">:</a> <a id="6021" class="Symbol">(</a><a id="6022" href="MGS.Equivalences.html#6022" class="Bound">X</a> <a id="6024" class="Symbol">:</a> <a id="6026" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6028" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6030" class="Symbol">)</a> <a id="6032" class="Symbol">→</a> <a id="6034" href="MGS.Equivalences.html#6022" class="Bound">X</a> <a id="6036" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6038" href="MGS.Equivalences.html#6022" class="Bound">X</a>
<a id="6040" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="6045" href="MGS.Equivalences.html#6045" class="Bound">X</a> <a id="6047" class="Symbol">=</a> <a id="6049" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="6052" href="MGS.Equivalences.html#6045" class="Bound">X</a> <a id="6054" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6056" href="MGS.Equivalences.html#3886" class="Function">id-is-equiv</a> <a id="6068" href="MGS.Equivalences.html#6045" class="Bound">X</a>

<a id="_●_"></a><a id="6071" href="MGS.Equivalences.html#6071" class="Function Operator">_●_</a> <a id="6075" class="Symbol">:</a> <a id="6077" class="Symbol">{</a><a id="6078" href="MGS.Equivalences.html#6078" class="Bound">X</a> <a id="6080" class="Symbol">:</a> <a id="6082" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6084" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6086" class="Symbol">}</a> <a id="6088" class="Symbol">{</a><a id="6089" href="MGS.Equivalences.html#6089" class="Bound">Y</a> <a id="6091" class="Symbol">:</a> <a id="6093" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6095" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6097" class="Symbol">}</a> <a id="6099" class="Symbol">{</a><a id="6100" href="MGS.Equivalences.html#6100" class="Bound">Z</a> <a id="6102" class="Symbol">:</a> <a id="6104" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6106" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6108" class="Symbol">}</a> <a id="6110" class="Symbol">→</a> <a id="6112" href="MGS.Equivalences.html#6078" class="Bound">X</a> <a id="6114" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6116" href="MGS.Equivalences.html#6089" class="Bound">Y</a> <a id="6118" class="Symbol">→</a> <a id="6120" href="MGS.Equivalences.html#6089" class="Bound">Y</a> <a id="6122" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6124" href="MGS.Equivalences.html#6100" class="Bound">Z</a> <a id="6126" class="Symbol">→</a> <a id="6128" href="MGS.Equivalences.html#6078" class="Bound">X</a> <a id="6130" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6132" href="MGS.Equivalences.html#6100" class="Bound">Z</a>
<a id="6134" class="Symbol">(</a><a id="6135" href="MGS.Equivalences.html#6135" class="Bound">f</a> <a id="6137" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6139" href="MGS.Equivalences.html#6139" class="Bound">d</a><a id="6140" class="Symbol">)</a> <a id="6142" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="6144" class="Symbol">(</a><a id="6145" href="MGS.Equivalences.html#6145" class="Bound">f&#39;</a> <a id="6148" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6150" href="MGS.Equivalences.html#6150" class="Bound">e</a><a id="6151" class="Symbol">)</a> <a id="6153" class="Symbol">=</a> <a id="6155" href="MGS.Equivalences.html#6145" class="Bound">f&#39;</a> <a id="6158" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6160" href="MGS.Equivalences.html#6135" class="Bound">f</a> <a id="6162" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6164" href="MGS.Equivalences.html#3975" class="Function">∘-is-equiv</a> <a id="6175" href="MGS.Equivalences.html#6150" class="Bound">e</a> <a id="6177" href="MGS.Equivalences.html#6139" class="Bound">d</a>

<a id="≃-sym"></a><a id="6180" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="6186" class="Symbol">:</a> <a id="6188" class="Symbol">{</a><a id="6189" href="MGS.Equivalences.html#6189" class="Bound">X</a> <a id="6191" class="Symbol">:</a> <a id="6193" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6195" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6197" class="Symbol">}</a> <a id="6199" class="Symbol">{</a><a id="6200" href="MGS.Equivalences.html#6200" class="Bound">Y</a> <a id="6202" class="Symbol">:</a> <a id="6204" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6206" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6208" class="Symbol">}</a> <a id="6210" class="Symbol">→</a> <a id="6212" href="MGS.Equivalences.html#6189" class="Bound">X</a> <a id="6214" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6216" href="MGS.Equivalences.html#6200" class="Bound">Y</a> <a id="6218" class="Symbol">→</a> <a id="6220" href="MGS.Equivalences.html#6200" class="Bound">Y</a> <a id="6222" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6224" href="MGS.Equivalences.html#6189" class="Bound">X</a>
<a id="6226" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="6232" class="Symbol">(</a><a id="6233" href="MGS.Equivalences.html#6233" class="Bound">f</a> <a id="6235" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6237" href="MGS.Equivalences.html#6237" class="Bound">e</a><a id="6238" class="Symbol">)</a> <a id="6240" class="Symbol">=</a> <a id="6242" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="6250" href="MGS.Equivalences.html#6233" class="Bound">f</a> <a id="6252" href="MGS.Equivalences.html#6237" class="Bound">e</a> <a id="6254" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6256" href="MGS.Equivalences.html#2821" class="Function">inverses-are-equivs</a> <a id="6276" href="MGS.Equivalences.html#6233" class="Bound">f</a> <a id="6278" href="MGS.Equivalences.html#6237" class="Bound">e</a>

<a id="_≃⟨_⟩_"></a><a id="6281" href="MGS.Equivalences.html#6281" class="Function Operator">_≃⟨_⟩_</a> <a id="6288" class="Symbol">:</a> <a id="6290" class="Symbol">(</a><a id="6291" href="MGS.Equivalences.html#6291" class="Bound">X</a> <a id="6293" class="Symbol">:</a> <a id="6295" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6297" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6299" class="Symbol">)</a> <a id="6301" class="Symbol">{</a><a id="6302" href="MGS.Equivalences.html#6302" class="Bound">Y</a> <a id="6304" class="Symbol">:</a> <a id="6306" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6308" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6310" class="Symbol">}</a> <a id="6312" class="Symbol">{</a><a id="6313" href="MGS.Equivalences.html#6313" class="Bound">Z</a> <a id="6315" class="Symbol">:</a> <a id="6317" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6319" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6321" class="Symbol">}</a> <a id="6323" class="Symbol">→</a> <a id="6325" href="MGS.Equivalences.html#6291" class="Bound">X</a> <a id="6327" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6329" href="MGS.Equivalences.html#6302" class="Bound">Y</a> <a id="6331" class="Symbol">→</a> <a id="6333" href="MGS.Equivalences.html#6302" class="Bound">Y</a> <a id="6335" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6337" href="MGS.Equivalences.html#6313" class="Bound">Z</a> <a id="6339" class="Symbol">→</a> <a id="6341" href="MGS.Equivalences.html#6291" class="Bound">X</a> <a id="6343" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6345" href="MGS.Equivalences.html#6313" class="Bound">Z</a>
<a id="6347" class="Symbol">_</a> <a id="6349" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="6352" href="MGS.Equivalences.html#6352" class="Bound">d</a> <a id="6354" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a> <a id="6356" href="MGS.Equivalences.html#6356" class="Bound">e</a> <a id="6358" class="Symbol">=</a> <a id="6360" href="MGS.Equivalences.html#6352" class="Bound">d</a> <a id="6362" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="6364" href="MGS.Equivalences.html#6356" class="Bound">e</a>

<a id="_■"></a><a id="6367" href="MGS.Equivalences.html#6367" class="Function Operator">_■</a> <a id="6370" class="Symbol">:</a> <a id="6372" class="Symbol">(</a><a id="6373" href="MGS.Equivalences.html#6373" class="Bound">X</a> <a id="6375" class="Symbol">:</a> <a id="6377" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6379" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6381" class="Symbol">)</a> <a id="6383" class="Symbol">→</a> <a id="6385" href="MGS.Equivalences.html#6373" class="Bound">X</a> <a id="6387" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6389" href="MGS.Equivalences.html#6373" class="Bound">X</a>
<a id="6391" href="MGS.Equivalences.html#6367" class="Function Operator">_■</a> <a id="6394" class="Symbol">=</a> <a id="6396" href="MGS.Equivalences.html#6014" class="Function">id-≃</a>

<a id="transport-is-equiv"></a><a id="6402" href="MGS.Equivalences.html#6402" class="Function">transport-is-equiv</a> <a id="6421" class="Symbol">:</a> <a id="6423" class="Symbol">{</a><a id="6424" href="MGS.Equivalences.html#6424" class="Bound">X</a> <a id="6426" class="Symbol">:</a> <a id="6428" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6430" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6432" class="Symbol">}</a> <a id="6434" class="Symbol">(</a><a id="6435" href="MGS.Equivalences.html#6435" class="Bound">A</a> <a id="6437" class="Symbol">:</a> <a id="6439" href="MGS.Equivalences.html#6424" class="Bound">X</a> <a id="6441" class="Symbol">→</a> <a id="6443" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6445" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6447" class="Symbol">)</a> <a id="6449" class="Symbol">{</a><a id="6450" href="MGS.Equivalences.html#6450" class="Bound">x</a> <a id="6452" href="MGS.Equivalences.html#6452" class="Bound">y</a> <a id="6454" class="Symbol">:</a> <a id="6456" href="MGS.Equivalences.html#6424" class="Bound">X</a><a id="6457" class="Symbol">}</a> <a id="6459" class="Symbol">(</a><a id="6460" href="MGS.Equivalences.html#6460" class="Bound">p</a> <a id="6462" class="Symbol">:</a> <a id="6464" href="MGS.Equivalences.html#6450" class="Bound">x</a> <a id="6466" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6468" href="MGS.Equivalences.html#6452" class="Bound">y</a><a id="6469" class="Symbol">)</a>
                   <a id="6490" class="Symbol">→</a> <a id="6492" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="6501" class="Symbol">(</a><a id="6502" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6512" href="MGS.Equivalences.html#6435" class="Bound">A</a> <a id="6514" href="MGS.Equivalences.html#6460" class="Bound">p</a><a id="6515" class="Symbol">)</a>

<a id="6518" href="MGS.Equivalences.html#6402" class="Function">transport-is-equiv</a> <a id="6537" href="MGS.Equivalences.html#6537" class="Bound">A</a> <a id="6539" class="Symbol">(</a><a id="6540" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6545" href="MGS.Equivalences.html#6545" class="Bound">x</a><a id="6546" class="Symbol">)</a> <a id="6548" class="Symbol">=</a> <a id="6550" href="MGS.Equivalences.html#3886" class="Function">id-is-equiv</a> <a id="6562" class="Symbol">(</a><a id="6563" href="MGS.Equivalences.html#6537" class="Bound">A</a> <a id="6565" href="MGS.Equivalences.html#6545" class="Bound">x</a><a id="6566" class="Symbol">)</a>

<a id="Σ-＝-≃"></a><a id="6569" href="MGS.Equivalences.html#6569" class="Function">Σ-＝-≃</a> <a id="6575" class="Symbol">:</a> <a id="6577" class="Symbol">{</a><a id="6578" href="MGS.Equivalences.html#6578" class="Bound">X</a> <a id="6580" class="Symbol">:</a> <a id="6582" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6584" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6586" class="Symbol">}</a> <a id="6588" class="Symbol">{</a><a id="6589" href="MGS.Equivalences.html#6589" class="Bound">A</a> <a id="6591" class="Symbol">:</a> <a id="6593" href="MGS.Equivalences.html#6578" class="Bound">X</a> <a id="6595" class="Symbol">→</a> <a id="6597" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6599" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6601" class="Symbol">}</a> <a id="6603" class="Symbol">(</a><a id="6604" href="MGS.Equivalences.html#6604" class="Bound">σ</a> <a id="6606" href="MGS.Equivalences.html#6606" class="Bound">τ</a> <a id="6608" class="Symbol">:</a> <a id="6610" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="6612" href="MGS.Equivalences.html#6589" class="Bound">A</a><a id="6613" class="Symbol">)</a>
      <a id="6621" class="Symbol">→</a> <a id="6623" class="Symbol">(</a><a id="6624" href="MGS.Equivalences.html#6604" class="Bound">σ</a> <a id="6626" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6628" href="MGS.Equivalences.html#6606" class="Bound">τ</a><a id="6629" class="Symbol">)</a> <a id="6631" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="6633" class="Symbol">(</a><a id="6634" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="6636" href="MGS.Equivalences.html#6636" class="Bound">p</a> <a id="6638" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="6640" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="6644" href="MGS.Equivalences.html#6604" class="Bound">σ</a> <a id="6646" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6648" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="6652" href="MGS.Equivalences.html#6606" class="Bound">τ</a> <a id="6654" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="6656" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6666" href="MGS.Equivalences.html#6589" class="Bound">A</a> <a id="6668" href="MGS.Equivalences.html#6636" class="Bound">p</a> <a id="6670" class="Symbol">(</a><a id="6671" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="6675" href="MGS.Equivalences.html#6604" class="Bound">σ</a><a id="6676" class="Symbol">)</a> <a id="6678" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6680" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="6684" href="MGS.Equivalences.html#6606" class="Bound">τ</a><a id="6685" class="Symbol">)</a>

<a id="6688" href="MGS.Equivalences.html#6569" class="Function">Σ-＝-≃</a> <a id="6694" class="Symbol">{</a><a id="6695" href="MGS.Equivalences.html#6695" class="Bound">𝓤</a><a id="6696" class="Symbol">}</a> <a id="6698" class="Symbol">{</a><a id="6699" href="MGS.Equivalences.html#6699" class="Bound">𝓥</a><a id="6700" class="Symbol">}</a> <a id="6702" class="Symbol">{</a><a id="6703" href="MGS.Equivalences.html#6703" class="Bound">X</a><a id="6704" class="Symbol">}</a> <a id="6706" class="Symbol">{</a><a id="6707" href="MGS.Equivalences.html#6707" class="Bound">A</a><a id="6708" class="Symbol">}</a>  <a id="6711" href="MGS.Equivalences.html#6711" class="Bound">σ</a> <a id="6713" href="MGS.Equivalences.html#6713" class="Bound">τ</a> <a id="6715" class="Symbol">=</a> <a id="6717" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="6739" href="MGS.Basic-UF.html#7388" class="Function">from-Σ-＝</a> <a id="6748" class="Symbol">(</a><a id="6749" href="MGS.Basic-UF.html#7221" class="Function">to-Σ-＝</a> <a id="6756" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6758" href="MGS.Equivalences.html#6774" class="Function">η</a> <a id="6760" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6762" href="MGS.Equivalences.html#6848" class="Function">ε</a><a id="6763" class="Symbol">)</a>
 <a id="6766" class="Keyword">where</a>
  <a id="6774" href="MGS.Equivalences.html#6774" class="Function">η</a> <a id="6776" class="Symbol">:</a> <a id="6778" class="Symbol">(</a><a id="6779" href="MGS.Equivalences.html#6779" class="Bound">q</a> <a id="6781" class="Symbol">:</a> <a id="6783" href="MGS.Equivalences.html#6711" class="Bound">σ</a> <a id="6785" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6787" href="MGS.Equivalences.html#6713" class="Bound">τ</a><a id="6788" class="Symbol">)</a> <a id="6790" class="Symbol">→</a> <a id="6792" href="MGS.Basic-UF.html#7221" class="Function">to-Σ-＝</a> <a id="6799" class="Symbol">(</a><a id="6800" href="MGS.Basic-UF.html#7388" class="Function">from-Σ-＝</a> <a id="6809" href="MGS.Equivalences.html#6779" class="Bound">q</a><a id="6810" class="Symbol">)</a> <a id="6812" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6814" href="MGS.Equivalences.html#6779" class="Bound">q</a>
  <a id="6818" href="MGS.Equivalences.html#6774" class="Function">η</a> <a id="6820" class="Symbol">(</a><a id="6821" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6826" href="MGS.Equivalences.html#6826" class="Bound">σ</a><a id="6827" class="Symbol">)</a> <a id="6829" class="Symbol">=</a> <a id="6831" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6836" class="Symbol">(</a><a id="6837" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6842" href="MGS.Equivalences.html#6826" class="Bound">σ</a><a id="6843" class="Symbol">)</a>

  <a id="6848" href="MGS.Equivalences.html#6848" class="Function">ε</a> <a id="6850" class="Symbol">:</a> <a id="6852" class="Symbol">(</a><a id="6853" href="MGS.Equivalences.html#6853" class="Bound">w</a> <a id="6855" class="Symbol">:</a> <a id="6857" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="6859" href="MGS.Equivalences.html#6859" class="Bound">p</a> <a id="6861" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="6863" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="6867" href="MGS.Equivalences.html#6711" class="Bound">σ</a> <a id="6869" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6871" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="6875" href="MGS.Equivalences.html#6713" class="Bound">τ</a> <a id="6877" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="6879" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6889" href="MGS.Equivalences.html#6707" class="Bound">A</a> <a id="6891" href="MGS.Equivalences.html#6859" class="Bound">p</a> <a id="6893" class="Symbol">(</a><a id="6894" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="6898" href="MGS.Equivalences.html#6711" class="Bound">σ</a><a id="6899" class="Symbol">)</a> <a id="6901" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6903" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="6907" href="MGS.Equivalences.html#6713" class="Bound">τ</a><a id="6908" class="Symbol">)</a>
    <a id="6914" class="Symbol">→</a> <a id="6916" href="MGS.Basic-UF.html#7388" class="Function">from-Σ-＝</a> <a id="6925" class="Symbol">(</a><a id="6926" href="MGS.Basic-UF.html#7221" class="Function">to-Σ-＝</a> <a id="6933" href="MGS.Equivalences.html#6853" class="Bound">w</a><a id="6934" class="Symbol">)</a> <a id="6936" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6938" href="MGS.Equivalences.html#6853" class="Bound">w</a>

  <a id="6943" href="MGS.Equivalences.html#6848" class="Function">ε</a> <a id="6945" class="Symbol">(</a><a id="6946" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6951" href="MGS.Equivalences.html#6951" class="Bound">p</a> <a id="6953" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6955" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6960" href="MGS.Equivalences.html#6960" class="Bound">q</a><a id="6961" class="Symbol">)</a> <a id="6963" class="Symbol">=</a> <a id="6965" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6970" class="Symbol">(</a><a id="6971" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6976" href="MGS.Equivalences.html#6951" class="Bound">p</a> <a id="6978" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6980" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6985" href="MGS.Equivalences.html#6960" class="Bound">q</a><a id="6986" class="Symbol">)</a>

<a id="to-×-＝"></a><a id="6989" href="MGS.Equivalences.html#6989" class="Function">to-×-＝</a> <a id="6996" class="Symbol">:</a> <a id="6998" class="Symbol">{</a><a id="6999" href="MGS.Equivalences.html#6999" class="Bound">X</a> <a id="7001" class="Symbol">:</a> <a id="7003" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7005" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7007" class="Symbol">}</a> <a id="7009" class="Symbol">{</a><a id="7010" href="MGS.Equivalences.html#7010" class="Bound">Y</a> <a id="7012" class="Symbol">:</a> <a id="7014" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7016" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7018" class="Symbol">}</a> <a id="7020" class="Symbol">{</a><a id="7021" href="MGS.Equivalences.html#7021" class="Bound">z</a> <a id="7023" href="MGS.Equivalences.html#7023" class="Bound">t</a> <a id="7025" class="Symbol">:</a> <a id="7027" href="MGS.Equivalences.html#6999" class="Bound">X</a> <a id="7029" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="7031" href="MGS.Equivalences.html#7010" class="Bound">Y</a><a id="7032" class="Symbol">}</a>
       <a id="7041" class="Symbol">→</a> <a id="7043" class="Symbol">(</a><a id="7044" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7048" href="MGS.Equivalences.html#7021" class="Bound">z</a> <a id="7050" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7052" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7056" href="MGS.Equivalences.html#7023" class="Bound">t</a><a id="7057" class="Symbol">)</a> <a id="7059" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="7061" class="Symbol">(</a><a id="7062" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7066" href="MGS.Equivalences.html#7021" class="Bound">z</a> <a id="7068" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7070" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7074" href="MGS.Equivalences.html#7023" class="Bound">t</a><a id="7075" class="Symbol">)</a> <a id="7077" class="Symbol">→</a> <a id="7079" href="MGS.Equivalences.html#7021" class="Bound">z</a> <a id="7081" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7083" href="MGS.Equivalences.html#7023" class="Bound">t</a>

<a id="7086" href="MGS.Equivalences.html#6989" class="Function">to-×-＝</a> <a id="7093" class="Symbol">(</a><a id="7094" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7099" href="MGS.Equivalences.html#7099" class="Bound">x</a> <a id="7101" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7103" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7108" href="MGS.Equivalences.html#7108" class="Bound">y</a><a id="7109" class="Symbol">)</a> <a id="7111" class="Symbol">=</a> <a id="7113" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7118" class="Symbol">(</a><a id="7119" href="MGS.Equivalences.html#7099" class="Bound">x</a> <a id="7121" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7123" href="MGS.Equivalences.html#7108" class="Bound">y</a><a id="7124" class="Symbol">)</a>

<a id="from-×-＝"></a><a id="7127" href="MGS.Equivalences.html#7127" class="Function">from-×-＝</a> <a id="7136" class="Symbol">:</a> <a id="7138" class="Symbol">{</a><a id="7139" href="MGS.Equivalences.html#7139" class="Bound">X</a> <a id="7141" class="Symbol">:</a> <a id="7143" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7145" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7147" class="Symbol">}</a> <a id="7149" class="Symbol">{</a><a id="7150" href="MGS.Equivalences.html#7150" class="Bound">Y</a> <a id="7152" class="Symbol">:</a> <a id="7154" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7156" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7158" class="Symbol">}</a> <a id="7160" class="Symbol">{</a><a id="7161" href="MGS.Equivalences.html#7161" class="Bound">z</a> <a id="7163" href="MGS.Equivalences.html#7163" class="Bound">t</a> <a id="7165" class="Symbol">:</a> <a id="7167" href="MGS.Equivalences.html#7139" class="Bound">X</a> <a id="7169" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="7171" href="MGS.Equivalences.html#7150" class="Bound">Y</a><a id="7172" class="Symbol">}</a>
         <a id="7183" class="Symbol">→</a> <a id="7185" href="MGS.Equivalences.html#7161" class="Bound">z</a> <a id="7187" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7189" href="MGS.Equivalences.html#7163" class="Bound">t</a> <a id="7191" class="Symbol">→</a> <a id="7193" class="Symbol">(</a><a id="7194" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7198" href="MGS.Equivalences.html#7161" class="Bound">z</a> <a id="7200" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7202" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7206" href="MGS.Equivalences.html#7163" class="Bound">t</a><a id="7207" class="Symbol">)</a> <a id="7209" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="7211" class="Symbol">(</a><a id="7212" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7216" href="MGS.Equivalences.html#7161" class="Bound">z</a> <a id="7218" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7220" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7224" href="MGS.Equivalences.html#7163" class="Bound">t</a><a id="7225" class="Symbol">)</a>

<a id="7228" href="MGS.Equivalences.html#7127" class="Function">from-×-＝</a> <a id="7237" class="Symbol">{</a><a id="7238" href="MGS.Equivalences.html#7238" class="Bound">𝓤</a><a id="7239" class="Symbol">}</a> <a id="7241" class="Symbol">{</a><a id="7242" href="MGS.Equivalences.html#7242" class="Bound">𝓥</a><a id="7243" class="Symbol">}</a> <a id="7245" class="Symbol">{</a><a id="7246" href="MGS.Equivalences.html#7246" class="Bound">X</a><a id="7247" class="Symbol">}</a> <a id="7249" class="Symbol">{</a><a id="7250" href="MGS.Equivalences.html#7250" class="Bound">Y</a><a id="7251" class="Symbol">}</a> <a id="7253" class="Symbol">(</a><a id="7254" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7259" class="Symbol">(</a><a id="7260" href="MGS.Equivalences.html#7260" class="Bound">x</a> <a id="7262" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7264" href="MGS.Equivalences.html#7264" class="Bound">y</a><a id="7265" class="Symbol">))</a> <a id="7268" class="Symbol">=</a> <a id="7270" class="Symbol">(</a><a id="7271" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7276" href="MGS.Equivalences.html#7260" class="Bound">x</a> <a id="7278" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7280" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7285" href="MGS.Equivalences.html#7264" class="Bound">y</a><a id="7286" class="Symbol">)</a>

<a id="×-＝-≃"></a><a id="7289" href="MGS.Equivalences.html#7289" class="Function">×-＝-≃</a> <a id="7295" class="Symbol">:</a> <a id="7297" class="Symbol">{</a><a id="7298" href="MGS.Equivalences.html#7298" class="Bound">X</a> <a id="7300" class="Symbol">:</a> <a id="7302" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7304" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7306" class="Symbol">}</a> <a id="7308" class="Symbol">{</a><a id="7309" href="MGS.Equivalences.html#7309" class="Bound">Y</a> <a id="7311" class="Symbol">:</a> <a id="7313" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7315" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7317" class="Symbol">}</a> <a id="7319" class="Symbol">(</a><a id="7320" href="MGS.Equivalences.html#7320" class="Bound">z</a> <a id="7322" href="MGS.Equivalences.html#7322" class="Bound">t</a> <a id="7324" class="Symbol">:</a> <a id="7326" href="MGS.Equivalences.html#7298" class="Bound">X</a> <a id="7328" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="7330" href="MGS.Equivalences.html#7309" class="Bound">Y</a><a id="7331" class="Symbol">)</a>
      <a id="7339" class="Symbol">→</a> <a id="7341" class="Symbol">(</a><a id="7342" href="MGS.Equivalences.html#7320" class="Bound">z</a> <a id="7344" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7346" href="MGS.Equivalences.html#7322" class="Bound">t</a><a id="7347" class="Symbol">)</a> <a id="7349" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="7351" class="Symbol">(</a><a id="7352" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7356" href="MGS.Equivalences.html#7320" class="Bound">z</a> <a id="7358" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7360" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7364" href="MGS.Equivalences.html#7322" class="Bound">t</a><a id="7365" class="Symbol">)</a> <a id="7367" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="7369" class="Symbol">(</a><a id="7370" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7374" href="MGS.Equivalences.html#7320" class="Bound">z</a> <a id="7376" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7378" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7382" href="MGS.Equivalences.html#7322" class="Bound">t</a><a id="7383" class="Symbol">)</a>

<a id="7386" href="MGS.Equivalences.html#7289" class="Function">×-＝-≃</a> <a id="7392" class="Symbol">{</a><a id="7393" href="MGS.Equivalences.html#7393" class="Bound">𝓤</a><a id="7394" class="Symbol">}</a> <a id="7396" class="Symbol">{</a><a id="7397" href="MGS.Equivalences.html#7397" class="Bound">𝓥</a><a id="7398" class="Symbol">}</a> <a id="7400" class="Symbol">{</a><a id="7401" href="MGS.Equivalences.html#7401" class="Bound">X</a><a id="7402" class="Symbol">}</a> <a id="7404" class="Symbol">{</a><a id="7405" href="MGS.Equivalences.html#7405" class="Bound">Y</a><a id="7406" class="Symbol">}</a> <a id="7408" href="MGS.Equivalences.html#7408" class="Bound">z</a> <a id="7410" href="MGS.Equivalences.html#7410" class="Bound">t</a> <a id="7412" class="Symbol">=</a> <a id="7414" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="7436" href="MGS.Equivalences.html#7127" class="Function">from-×-＝</a> <a id="7445" class="Symbol">(</a><a id="7446" href="MGS.Equivalences.html#6989" class="Function">to-×-＝</a> <a id="7453" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7455" href="MGS.Equivalences.html#7471" class="Function">η</a> <a id="7457" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7459" href="MGS.Equivalences.html#7545" class="Function">ε</a><a id="7460" class="Symbol">)</a>
 <a id="7463" class="Keyword">where</a>
  <a id="7471" href="MGS.Equivalences.html#7471" class="Function">η</a> <a id="7473" class="Symbol">:</a> <a id="7475" class="Symbol">(</a><a id="7476" href="MGS.Equivalences.html#7476" class="Bound">p</a> <a id="7478" class="Symbol">:</a> <a id="7480" href="MGS.Equivalences.html#7408" class="Bound">z</a> <a id="7482" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7484" href="MGS.Equivalences.html#7410" class="Bound">t</a><a id="7485" class="Symbol">)</a> <a id="7487" class="Symbol">→</a> <a id="7489" href="MGS.Equivalences.html#6989" class="Function">to-×-＝</a> <a id="7496" class="Symbol">(</a><a id="7497" href="MGS.Equivalences.html#7127" class="Function">from-×-＝</a> <a id="7506" href="MGS.Equivalences.html#7476" class="Bound">p</a><a id="7507" class="Symbol">)</a> <a id="7509" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7511" href="MGS.Equivalences.html#7476" class="Bound">p</a>
  <a id="7515" href="MGS.Equivalences.html#7471" class="Function">η</a> <a id="7517" class="Symbol">(</a><a id="7518" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7523" href="MGS.Equivalences.html#7523" class="Bound">z</a><a id="7524" class="Symbol">)</a> <a id="7526" class="Symbol">=</a> <a id="7528" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7533" class="Symbol">(</a><a id="7534" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7539" href="MGS.Equivalences.html#7523" class="Bound">z</a><a id="7540" class="Symbol">)</a>

  <a id="7545" href="MGS.Equivalences.html#7545" class="Function">ε</a> <a id="7547" class="Symbol">:</a> <a id="7549" class="Symbol">(</a><a id="7550" href="MGS.Equivalences.html#7550" class="Bound">q</a> <a id="7552" class="Symbol">:</a> <a id="7554" class="Symbol">(</a><a id="7555" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7559" href="MGS.Equivalences.html#7408" class="Bound">z</a> <a id="7561" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7563" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7567" href="MGS.Equivalences.html#7410" class="Bound">t</a><a id="7568" class="Symbol">)</a> <a id="7570" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="7572" class="Symbol">(</a><a id="7573" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7577" href="MGS.Equivalences.html#7408" class="Bound">z</a> <a id="7579" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7581" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7585" href="MGS.Equivalences.html#7410" class="Bound">t</a><a id="7586" class="Symbol">))</a> <a id="7589" class="Symbol">→</a> <a id="7591" href="MGS.Equivalences.html#7127" class="Function">from-×-＝</a> <a id="7600" class="Symbol">(</a><a id="7601" href="MGS.Equivalences.html#6989" class="Function">to-×-＝</a> <a id="7608" href="MGS.Equivalences.html#7550" class="Bound">q</a><a id="7609" class="Symbol">)</a> <a id="7611" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7613" href="MGS.Equivalences.html#7550" class="Bound">q</a>
  <a id="7617" href="MGS.Equivalences.html#7545" class="Function">ε</a> <a id="7619" class="Symbol">(</a><a id="7620" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7625" href="MGS.Equivalences.html#7625" class="Bound">x</a> <a id="7627" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7629" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7634" href="MGS.Equivalences.html#7634" class="Bound">y</a><a id="7635" class="Symbol">)</a> <a id="7637" class="Symbol">=</a> <a id="7639" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7644" class="Symbol">(</a><a id="7645" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7650" href="MGS.Equivalences.html#7625" class="Bound">x</a> <a id="7652" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7654" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7659" href="MGS.Equivalences.html#7634" class="Bound">y</a><a id="7660" class="Symbol">)</a>

<a id="ap-pr₁-to-×-＝"></a><a id="7663" href="MGS.Equivalences.html#7663" class="Function">ap-pr₁-to-×-＝</a> <a id="7677" class="Symbol">:</a> <a id="7679" class="Symbol">{</a><a id="7680" href="MGS.Equivalences.html#7680" class="Bound">X</a> <a id="7682" class="Symbol">:</a> <a id="7684" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7686" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7688" class="Symbol">}</a> <a id="7690" class="Symbol">{</a><a id="7691" href="MGS.Equivalences.html#7691" class="Bound">Y</a> <a id="7693" class="Symbol">:</a> <a id="7695" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7697" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7699" class="Symbol">}</a> <a id="7701" class="Symbol">{</a><a id="7702" href="MGS.Equivalences.html#7702" class="Bound">z</a> <a id="7704" href="MGS.Equivalences.html#7704" class="Bound">t</a> <a id="7706" class="Symbol">:</a> <a id="7708" href="MGS.Equivalences.html#7680" class="Bound">X</a> <a id="7710" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="7712" href="MGS.Equivalences.html#7691" class="Bound">Y</a><a id="7713" class="Symbol">}</a>
              <a id="7729" class="Symbol">→</a> <a id="7731" class="Symbol">(</a><a id="7732" href="MGS.Equivalences.html#7732" class="Bound">p₁</a> <a id="7735" class="Symbol">:</a> <a id="7737" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7741" href="MGS.Equivalences.html#7702" class="Bound">z</a> <a id="7743" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7745" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7749" href="MGS.Equivalences.html#7704" class="Bound">t</a><a id="7750" class="Symbol">)</a>
              <a id="7766" class="Symbol">→</a> <a id="7768" class="Symbol">(</a><a id="7769" href="MGS.Equivalences.html#7769" class="Bound">p₂</a> <a id="7772" class="Symbol">:</a> <a id="7774" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7778" href="MGS.Equivalences.html#7702" class="Bound">z</a> <a id="7780" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7782" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="7786" href="MGS.Equivalences.html#7704" class="Bound">t</a><a id="7787" class="Symbol">)</a>
              <a id="7803" class="Symbol">→</a> <a id="7805" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7808" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7812" class="Symbol">(</a><a id="7813" href="MGS.Equivalences.html#6989" class="Function">to-×-＝</a> <a id="7820" class="Symbol">(</a><a id="7821" href="MGS.Equivalences.html#7732" class="Bound">p₁</a> <a id="7824" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7826" href="MGS.Equivalences.html#7769" class="Bound">p₂</a><a id="7828" class="Symbol">))</a> <a id="7831" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7833" href="MGS.Equivalences.html#7732" class="Bound">p₁</a>

<a id="7837" href="MGS.Equivalences.html#7663" class="Function">ap-pr₁-to-×-＝</a> <a id="7851" class="Symbol">(</a><a id="7852" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7857" href="MGS.Equivalences.html#7857" class="Bound">x</a><a id="7858" class="Symbol">)</a> <a id="7860" class="Symbol">(</a><a id="7861" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7866" href="MGS.Equivalences.html#7866" class="Bound">y</a><a id="7867" class="Symbol">)</a> <a id="7869" class="Symbol">=</a> <a id="7871" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7876" class="Symbol">(</a><a id="7877" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7882" href="MGS.Equivalences.html#7857" class="Bound">x</a><a id="7883" class="Symbol">)</a>

<a id="ap-pr₂-to-×-＝"></a><a id="7886" href="MGS.Equivalences.html#7886" class="Function">ap-pr₂-to-×-＝</a> <a id="7900" class="Symbol">:</a> <a id="7902" class="Symbol">{</a><a id="7903" href="MGS.Equivalences.html#7903" class="Bound">X</a> <a id="7905" class="Symbol">:</a> <a id="7907" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7909" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7911" class="Symbol">}</a> <a id="7913" class="Symbol">{</a><a id="7914" href="MGS.Equivalences.html#7914" class="Bound">Y</a> <a id="7916" class="Symbol">:</a> <a id="7918" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7920" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7922" class="Symbol">}</a> <a id="7924" class="Symbol">{</a><a id="7925" href="MGS.Equivalences.html#7925" class="Bound">z</a> <a id="7927" href="MGS.Equivalences.html#7927" class="Bound">t</a> <a id="7929" class="Symbol">:</a> <a id="7931" href="MGS.Equivalences.html#7903" class="Bound">X</a> <a id="7933" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="7935" href="MGS.Equivalences.html#7914" class="Bound">Y</a><a id="7936" class="Symbol">}</a>
              <a id="7952" class="Symbol">→</a> <a id="7954" class="Symbol">(</a><a id="7955" href="MGS.Equivalences.html#7955" class="Bound">p₁</a> <a id="7958" class="Symbol">:</a> <a id="7960" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7964" href="MGS.Equivalences.html#7925" class="Bound">z</a> <a id="7966" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7968" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="7972" href="MGS.Equivalences.html#7927" class="Bound">t</a><a id="7973" class="Symbol">)</a>
              <a id="7989" class="Symbol">→</a> <a id="7991" class="Symbol">(</a><a id="7992" href="MGS.Equivalences.html#7992" class="Bound">p₂</a> <a id="7995" class="Symbol">:</a> <a id="7997" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="8001" href="MGS.Equivalences.html#7925" class="Bound">z</a> <a id="8003" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8005" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="8009" href="MGS.Equivalences.html#7927" class="Bound">t</a><a id="8010" class="Symbol">)</a>
              <a id="8026" class="Symbol">→</a> <a id="8028" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="8031" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="8035" class="Symbol">(</a><a id="8036" href="MGS.Equivalences.html#6989" class="Function">to-×-＝</a> <a id="8043" class="Symbol">(</a><a id="8044" href="MGS.Equivalences.html#7955" class="Bound">p₁</a> <a id="8047" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8049" href="MGS.Equivalences.html#7992" class="Bound">p₂</a><a id="8051" class="Symbol">))</a> <a id="8054" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8056" href="MGS.Equivalences.html#7992" class="Bound">p₂</a>

<a id="8060" href="MGS.Equivalences.html#7886" class="Function">ap-pr₂-to-×-＝</a> <a id="8074" class="Symbol">(</a><a id="8075" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="8080" href="MGS.Equivalences.html#8080" class="Bound">x</a><a id="8081" class="Symbol">)</a> <a id="8083" class="Symbol">(</a><a id="8084" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="8089" href="MGS.Equivalences.html#8089" class="Bound">y</a><a id="8090" class="Symbol">)</a> <a id="8092" class="Symbol">=</a> <a id="8094" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="8099" class="Symbol">(</a><a id="8100" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="8105" href="MGS.Equivalences.html#8089" class="Bound">y</a><a id="8106" class="Symbol">)</a>

<a id="Σ-cong"></a><a id="8109" href="MGS.Equivalences.html#8109" class="Function">Σ-cong</a> <a id="8116" class="Symbol">:</a> <a id="8118" class="Symbol">{</a><a id="8119" href="MGS.Equivalences.html#8119" class="Bound">X</a> <a id="8121" class="Symbol">:</a> <a id="8123" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8125" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8127" class="Symbol">}</a> <a id="8129" class="Symbol">{</a><a id="8130" href="MGS.Equivalences.html#8130" class="Bound">A</a> <a id="8132" class="Symbol">:</a> <a id="8134" href="MGS.Equivalences.html#8119" class="Bound">X</a> <a id="8136" class="Symbol">→</a> <a id="8138" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8140" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8142" class="Symbol">}</a> <a id="8144" class="Symbol">{</a><a id="8145" href="MGS.Equivalences.html#8145" class="Bound">B</a> <a id="8147" class="Symbol">:</a> <a id="8149" href="MGS.Equivalences.html#8119" class="Bound">X</a> <a id="8151" class="Symbol">→</a> <a id="8153" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8155" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8157" class="Symbol">}</a>
       <a id="8166" class="Symbol">→</a> <a id="8168" class="Symbol">((</a><a id="8170" href="MGS.Equivalences.html#8170" class="Bound">x</a> <a id="8172" class="Symbol">:</a> <a id="8174" href="MGS.Equivalences.html#8119" class="Bound">X</a><a id="8175" class="Symbol">)</a> <a id="8177" class="Symbol">→</a> <a id="8179" href="MGS.Equivalences.html#8130" class="Bound">A</a> <a id="8181" href="MGS.Equivalences.html#8170" class="Bound">x</a> <a id="8183" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="8185" href="MGS.Equivalences.html#8145" class="Bound">B</a> <a id="8187" href="MGS.Equivalences.html#8170" class="Bound">x</a><a id="8188" class="Symbol">)</a> <a id="8190" class="Symbol">→</a> <a id="8192" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="8194" href="MGS.Equivalences.html#8130" class="Bound">A</a> <a id="8196" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="8198" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="8200" href="MGS.Equivalences.html#8145" class="Bound">B</a>

<a id="8203" href="MGS.Equivalences.html#8109" class="Function">Σ-cong</a> <a id="8210" class="Symbol">{</a><a id="8211" href="MGS.Equivalences.html#8211" class="Bound">𝓤</a><a id="8212" class="Symbol">}</a> <a id="8214" class="Symbol">{</a><a id="8215" href="MGS.Equivalences.html#8215" class="Bound">𝓥</a><a id="8216" class="Symbol">}</a> <a id="8218" class="Symbol">{</a><a id="8219" href="MGS.Equivalences.html#8219" class="Bound">𝓦</a><a id="8220" class="Symbol">}</a> <a id="8222" class="Symbol">{</a><a id="8223" href="MGS.Equivalences.html#8223" class="Bound">X</a><a id="8224" class="Symbol">}</a> <a id="8226" class="Symbol">{</a><a id="8227" href="MGS.Equivalences.html#8227" class="Bound">A</a><a id="8228" class="Symbol">}</a> <a id="8230" class="Symbol">{</a><a id="8231" href="MGS.Equivalences.html#8231" class="Bound">B</a><a id="8232" class="Symbol">}</a> <a id="8234" href="MGS.Equivalences.html#8234" class="Bound">φ</a> <a id="8236" class="Symbol">=</a>
  <a id="8240" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="8262" class="Symbol">(</a><a id="8263" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="8268" href="MGS.Equivalences.html#8307" class="Function">f</a><a id="8269" class="Symbol">)</a> <a id="8271" class="Symbol">(</a><a id="8272" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="8277" href="MGS.Equivalences.html#8350" class="Function">g</a> <a id="8279" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8281" href="MGS.Equivalences.html#8620" class="Function">NatΣ-η</a> <a id="8288" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8290" href="MGS.Equivalences.html#8759" class="Function">NatΣ-ε</a><a id="8296" class="Symbol">)</a>
 <a id="8299" class="Keyword">where</a>
  <a id="8307" href="MGS.Equivalences.html#8307" class="Function">f</a> <a id="8309" class="Symbol">:</a> <a id="8311" class="Symbol">(</a><a id="8312" href="MGS.Equivalences.html#8312" class="Bound">x</a> <a id="8314" class="Symbol">:</a> <a id="8316" href="MGS.Equivalences.html#8223" class="Bound">X</a><a id="8317" class="Symbol">)</a> <a id="8319" class="Symbol">→</a> <a id="8321" href="MGS.Equivalences.html#8227" class="Bound">A</a> <a id="8323" href="MGS.Equivalences.html#8312" class="Bound">x</a> <a id="8325" class="Symbol">→</a> <a id="8327" href="MGS.Equivalences.html#8231" class="Bound">B</a> <a id="8329" href="MGS.Equivalences.html#8312" class="Bound">x</a>
  <a id="8333" href="MGS.Equivalences.html#8307" class="Function">f</a> <a id="8335" href="MGS.Equivalences.html#8335" class="Bound">x</a> <a id="8337" class="Symbol">=</a> <a id="8339" href="MGS.Equivalences.html#5010" class="Function Operator">⌜</a> <a id="8341" href="MGS.Equivalences.html#8234" class="Bound">φ</a> <a id="8343" href="MGS.Equivalences.html#8335" class="Bound">x</a> <a id="8345" href="MGS.Equivalences.html#5010" class="Function Operator">⌝</a>

  <a id="8350" href="MGS.Equivalences.html#8350" class="Function">g</a> <a id="8352" class="Symbol">:</a> <a id="8354" class="Symbol">(</a><a id="8355" href="MGS.Equivalences.html#8355" class="Bound">x</a> <a id="8357" class="Symbol">:</a> <a id="8359" href="MGS.Equivalences.html#8223" class="Bound">X</a><a id="8360" class="Symbol">)</a> <a id="8362" class="Symbol">→</a> <a id="8364" href="MGS.Equivalences.html#8231" class="Bound">B</a> <a id="8366" href="MGS.Equivalences.html#8355" class="Bound">x</a> <a id="8368" class="Symbol">→</a> <a id="8370" href="MGS.Equivalences.html#8227" class="Bound">A</a> <a id="8372" href="MGS.Equivalences.html#8355" class="Bound">x</a>
  <a id="8376" href="MGS.Equivalences.html#8350" class="Function">g</a> <a id="8378" href="MGS.Equivalences.html#8378" class="Bound">x</a> <a id="8380" class="Symbol">=</a> <a id="8382" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="8390" class="Symbol">(</a><a id="8391" href="MGS.Equivalences.html#8307" class="Function">f</a> <a id="8393" href="MGS.Equivalences.html#8378" class="Bound">x</a><a id="8394" class="Symbol">)</a> <a id="8396" class="Symbol">(</a><a id="8397" href="MGS.Equivalences.html#5114" class="Function">⌜⌝-is-equiv</a> <a id="8409" class="Symbol">(</a><a id="8410" href="MGS.Equivalences.html#8234" class="Bound">φ</a> <a id="8412" href="MGS.Equivalences.html#8378" class="Bound">x</a><a id="8413" class="Symbol">))</a>

  <a id="8419" href="MGS.Equivalences.html#8419" class="Function">η</a> <a id="8421" class="Symbol">:</a> <a id="8423" class="Symbol">(</a><a id="8424" href="MGS.Equivalences.html#8424" class="Bound">x</a> <a id="8426" class="Symbol">:</a> <a id="8428" href="MGS.Equivalences.html#8223" class="Bound">X</a><a id="8429" class="Symbol">)</a> <a id="8431" class="Symbol">(</a><a id="8432" href="MGS.Equivalences.html#8432" class="Bound">a</a> <a id="8434" class="Symbol">:</a> <a id="8436" href="MGS.Equivalences.html#8227" class="Bound">A</a> <a id="8438" href="MGS.Equivalences.html#8424" class="Bound">x</a><a id="8439" class="Symbol">)</a> <a id="8441" class="Symbol">→</a> <a id="8443" href="MGS.Equivalences.html#8350" class="Function">g</a> <a id="8445" href="MGS.Equivalences.html#8424" class="Bound">x</a> <a id="8447" class="Symbol">(</a><a id="8448" href="MGS.Equivalences.html#8307" class="Function">f</a> <a id="8450" href="MGS.Equivalences.html#8424" class="Bound">x</a> <a id="8452" href="MGS.Equivalences.html#8432" class="Bound">a</a><a id="8453" class="Symbol">)</a> <a id="8455" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8457" href="MGS.Equivalences.html#8432" class="Bound">a</a>
  <a id="8461" href="MGS.Equivalences.html#8419" class="Function">η</a> <a id="8463" href="MGS.Equivalences.html#8463" class="Bound">x</a> <a id="8465" class="Symbol">=</a> <a id="8467" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="8492" class="Symbol">(</a><a id="8493" href="MGS.Equivalences.html#8307" class="Function">f</a> <a id="8495" href="MGS.Equivalences.html#8463" class="Bound">x</a><a id="8496" class="Symbol">)</a> <a id="8498" class="Symbol">(</a><a id="8499" href="MGS.Equivalences.html#5114" class="Function">⌜⌝-is-equiv</a> <a id="8511" class="Symbol">(</a><a id="8512" href="MGS.Equivalences.html#8234" class="Bound">φ</a> <a id="8514" href="MGS.Equivalences.html#8463" class="Bound">x</a><a id="8515" class="Symbol">))</a>

  <a id="8521" href="MGS.Equivalences.html#8521" class="Function">ε</a> <a id="8523" class="Symbol">:</a> <a id="8525" class="Symbol">(</a><a id="8526" href="MGS.Equivalences.html#8526" class="Bound">x</a> <a id="8528" class="Symbol">:</a> <a id="8530" href="MGS.Equivalences.html#8223" class="Bound">X</a><a id="8531" class="Symbol">)</a> <a id="8533" class="Symbol">(</a><a id="8534" href="MGS.Equivalences.html#8534" class="Bound">b</a> <a id="8536" class="Symbol">:</a> <a id="8538" href="MGS.Equivalences.html#8231" class="Bound">B</a> <a id="8540" href="MGS.Equivalences.html#8526" class="Bound">x</a><a id="8541" class="Symbol">)</a> <a id="8543" class="Symbol">→</a> <a id="8545" href="MGS.Equivalences.html#8307" class="Function">f</a> <a id="8547" href="MGS.Equivalences.html#8526" class="Bound">x</a> <a id="8549" class="Symbol">(</a><a id="8550" href="MGS.Equivalences.html#8350" class="Function">g</a> <a id="8552" href="MGS.Equivalences.html#8526" class="Bound">x</a> <a id="8554" href="MGS.Equivalences.html#8534" class="Bound">b</a><a id="8555" class="Symbol">)</a> <a id="8557" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8559" href="MGS.Equivalences.html#8534" class="Bound">b</a>
  <a id="8563" href="MGS.Equivalences.html#8521" class="Function">ε</a> <a id="8565" href="MGS.Equivalences.html#8565" class="Bound">x</a> <a id="8567" class="Symbol">=</a> <a id="8569" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="8591" class="Symbol">(</a><a id="8592" href="MGS.Equivalences.html#8307" class="Function">f</a> <a id="8594" href="MGS.Equivalences.html#8565" class="Bound">x</a><a id="8595" class="Symbol">)</a> <a id="8597" class="Symbol">(</a><a id="8598" href="MGS.Equivalences.html#5114" class="Function">⌜⌝-is-equiv</a> <a id="8610" class="Symbol">(</a><a id="8611" href="MGS.Equivalences.html#8234" class="Bound">φ</a> <a id="8613" href="MGS.Equivalences.html#8565" class="Bound">x</a><a id="8614" class="Symbol">))</a>

  <a id="8620" href="MGS.Equivalences.html#8620" class="Function">NatΣ-η</a> <a id="8627" class="Symbol">:</a> <a id="8629" class="Symbol">(</a><a id="8630" href="MGS.Equivalences.html#8630" class="Bound">w</a> <a id="8632" class="Symbol">:</a> <a id="8634" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="8636" href="MGS.Equivalences.html#8227" class="Bound">A</a><a id="8637" class="Symbol">)</a> <a id="8639" class="Symbol">→</a> <a id="8641" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="8646" href="MGS.Equivalences.html#8350" class="Function">g</a> <a id="8648" class="Symbol">(</a><a id="8649" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="8654" href="MGS.Equivalences.html#8307" class="Function">f</a> <a id="8656" href="MGS.Equivalences.html#8630" class="Bound">w</a><a id="8657" class="Symbol">)</a> <a id="8659" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8661" href="MGS.Equivalences.html#8630" class="Bound">w</a>
  <a id="8665" href="MGS.Equivalences.html#8620" class="Function">NatΣ-η</a> <a id="8672" class="Symbol">(</a><a id="8673" href="MGS.Equivalences.html#8673" class="Bound">x</a> <a id="8675" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8677" href="MGS.Equivalences.html#8677" class="Bound">a</a><a id="8678" class="Symbol">)</a> <a id="8680" class="Symbol">=</a> <a id="8682" href="MGS.Equivalences.html#8673" class="Bound">x</a> <a id="8684" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8686" href="MGS.Equivalences.html#8350" class="Function">g</a> <a id="8688" href="MGS.Equivalences.html#8673" class="Bound">x</a> <a id="8690" class="Symbol">(</a><a id="8691" href="MGS.Equivalences.html#8307" class="Function">f</a> <a id="8693" href="MGS.Equivalences.html#8673" class="Bound">x</a> <a id="8695" href="MGS.Equivalences.html#8677" class="Bound">a</a><a id="8696" class="Symbol">)</a> <a id="8698" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="8701" href="MGS.Basic-UF.html#7563" class="Function">to-Σ-＝&#39;</a> <a id="8709" class="Symbol">(</a><a id="8710" href="MGS.Equivalences.html#8419" class="Function">η</a> <a id="8712" href="MGS.Equivalences.html#8673" class="Bound">x</a> <a id="8714" href="MGS.Equivalences.html#8677" class="Bound">a</a><a id="8715" class="Symbol">)</a> <a id="8717" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                   <a id="8738" href="MGS.Equivalences.html#8673" class="Bound">x</a> <a id="8740" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8742" href="MGS.Equivalences.html#8677" class="Bound">a</a>           <a id="8754" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

  <a id="8759" href="MGS.Equivalences.html#8759" class="Function">NatΣ-ε</a> <a id="8766" class="Symbol">:</a> <a id="8768" class="Symbol">(</a><a id="8769" href="MGS.Equivalences.html#8769" class="Bound">t</a> <a id="8771" class="Symbol">:</a> <a id="8773" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="8775" href="MGS.Equivalences.html#8231" class="Bound">B</a><a id="8776" class="Symbol">)</a> <a id="8778" class="Symbol">→</a> <a id="8780" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="8785" href="MGS.Equivalences.html#8307" class="Function">f</a> <a id="8787" class="Symbol">(</a><a id="8788" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="8793" href="MGS.Equivalences.html#8350" class="Function">g</a> <a id="8795" href="MGS.Equivalences.html#8769" class="Bound">t</a><a id="8796" class="Symbol">)</a> <a id="8798" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8800" href="MGS.Equivalences.html#8769" class="Bound">t</a>
  <a id="8804" href="MGS.Equivalences.html#8759" class="Function">NatΣ-ε</a> <a id="8811" class="Symbol">(</a><a id="8812" href="MGS.Equivalences.html#8812" class="Bound">x</a> <a id="8814" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8816" href="MGS.Equivalences.html#8816" class="Bound">b</a><a id="8817" class="Symbol">)</a> <a id="8819" class="Symbol">=</a> <a id="8821" href="MGS.Equivalences.html#8812" class="Bound">x</a> <a id="8823" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8825" href="MGS.Equivalences.html#8307" class="Function">f</a> <a id="8827" href="MGS.Equivalences.html#8812" class="Bound">x</a> <a id="8829" class="Symbol">(</a><a id="8830" href="MGS.Equivalences.html#8350" class="Function">g</a> <a id="8832" href="MGS.Equivalences.html#8812" class="Bound">x</a> <a id="8834" href="MGS.Equivalences.html#8816" class="Bound">b</a><a id="8835" class="Symbol">)</a> <a id="8837" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="8840" href="MGS.Basic-UF.html#7563" class="Function">to-Σ-＝&#39;</a> <a id="8848" class="Symbol">(</a><a id="8849" href="MGS.Equivalences.html#8521" class="Function">ε</a> <a id="8851" href="MGS.Equivalences.html#8812" class="Bound">x</a> <a id="8853" href="MGS.Equivalences.html#8816" class="Bound">b</a><a id="8854" class="Symbol">)</a> <a id="8856" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                   <a id="8877" href="MGS.Equivalences.html#8812" class="Bound">x</a> <a id="8879" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8881" href="MGS.Equivalences.html#8816" class="Bound">b</a>           <a id="8893" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

<a id="≃-gives-◁"></a><a id="8896" href="MGS.Equivalences.html#8896" class="Function">≃-gives-◁</a> <a id="8906" class="Symbol">:</a> <a id="8908" class="Symbol">{</a><a id="8909" href="MGS.Equivalences.html#8909" class="Bound">X</a> <a id="8911" class="Symbol">:</a> <a id="8913" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8915" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8917" class="Symbol">}</a> <a id="8919" class="Symbol">{</a><a id="8920" href="MGS.Equivalences.html#8920" class="Bound">Y</a> <a id="8922" class="Symbol">:</a> <a id="8924" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8926" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8928" class="Symbol">}</a> <a id="8930" class="Symbol">→</a> <a id="8932" href="MGS.Equivalences.html#8909" class="Bound">X</a> <a id="8934" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="8936" href="MGS.Equivalences.html#8920" class="Bound">Y</a> <a id="8938" class="Symbol">→</a> <a id="8940" href="MGS.Equivalences.html#8909" class="Bound">X</a> <a id="8942" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="8944" href="MGS.Equivalences.html#8920" class="Bound">Y</a>
<a id="8946" href="MGS.Equivalences.html#8896" class="Function">≃-gives-◁</a> <a id="8956" class="Symbol">(</a><a id="8957" href="MGS.Equivalences.html#8957" class="Bound">f</a> <a id="8959" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8961" href="MGS.Equivalences.html#8961" class="Bound">e</a><a id="8962" class="Symbol">)</a> <a id="8964" class="Symbol">=</a> <a id="8966" class="Symbol">(</a><a id="8967" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="8975" href="MGS.Equivalences.html#8957" class="Bound">f</a> <a id="8977" href="MGS.Equivalences.html#8961" class="Bound">e</a> <a id="8979" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8981" href="MGS.Equivalences.html#8957" class="Bound">f</a> <a id="8983" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8985" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="9010" href="MGS.Equivalences.html#8957" class="Bound">f</a> <a id="9012" href="MGS.Equivalences.html#8961" class="Bound">e</a><a id="9013" class="Symbol">)</a>

<a id="≃-gives-▷"></a><a id="9016" href="MGS.Equivalences.html#9016" class="Function">≃-gives-▷</a> <a id="9026" class="Symbol">:</a> <a id="9028" class="Symbol">{</a><a id="9029" href="MGS.Equivalences.html#9029" class="Bound">X</a> <a id="9031" class="Symbol">:</a> <a id="9033" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9035" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9037" class="Symbol">}</a> <a id="9039" class="Symbol">{</a><a id="9040" href="MGS.Equivalences.html#9040" class="Bound">Y</a> <a id="9042" class="Symbol">:</a> <a id="9044" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9046" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9048" class="Symbol">}</a> <a id="9050" class="Symbol">→</a> <a id="9052" href="MGS.Equivalences.html#9029" class="Bound">X</a> <a id="9054" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="9056" href="MGS.Equivalences.html#9040" class="Bound">Y</a> <a id="9058" class="Symbol">→</a> <a id="9060" href="MGS.Equivalences.html#9040" class="Bound">Y</a> <a id="9062" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="9064" href="MGS.Equivalences.html#9029" class="Bound">X</a>
<a id="9066" href="MGS.Equivalences.html#9016" class="Function">≃-gives-▷</a> <a id="9076" class="Symbol">(</a><a id="9077" href="MGS.Equivalences.html#9077" class="Bound">f</a> <a id="9079" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="9081" href="MGS.Equivalences.html#9081" class="Bound">e</a><a id="9082" class="Symbol">)</a> <a id="9084" class="Symbol">=</a> <a id="9086" class="Symbol">(</a><a id="9087" href="MGS.Equivalences.html#9077" class="Bound">f</a> <a id="9089" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="9091" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="9099" href="MGS.Equivalences.html#9077" class="Bound">f</a> <a id="9101" href="MGS.Equivalences.html#9081" class="Bound">e</a> <a id="9103" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="9105" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="9127" href="MGS.Equivalences.html#9077" class="Bound">f</a> <a id="9129" href="MGS.Equivalences.html#9081" class="Bound">e</a><a id="9130" class="Symbol">)</a>

<a id="equiv-to-singleton"></a><a id="9133" href="MGS.Equivalences.html#9133" class="Function">equiv-to-singleton</a> <a id="9152" class="Symbol">:</a> <a id="9154" class="Symbol">{</a><a id="9155" href="MGS.Equivalences.html#9155" class="Bound">X</a> <a id="9157" class="Symbol">:</a> <a id="9159" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9161" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9163" class="Symbol">}</a> <a id="9165" class="Symbol">{</a><a id="9166" href="MGS.Equivalences.html#9166" class="Bound">Y</a> <a id="9168" class="Symbol">:</a> <a id="9170" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9172" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9174" class="Symbol">}</a>
                   <a id="9195" class="Symbol">→</a> <a id="9197" href="MGS.Equivalences.html#9155" class="Bound">X</a> <a id="9199" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="9201" href="MGS.Equivalences.html#9166" class="Bound">Y</a> <a id="9203" class="Symbol">→</a> <a id="9205" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="9218" href="MGS.Equivalences.html#9166" class="Bound">Y</a> <a id="9220" class="Symbol">→</a> <a id="9222" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="9235" href="MGS.Equivalences.html#9155" class="Bound">X</a>

<a id="9238" href="MGS.Equivalences.html#9133" class="Function">equiv-to-singleton</a> <a id="9257" href="MGS.Equivalences.html#9257" class="Bound">e</a> <a id="9259" class="Symbol">=</a> <a id="9261" href="MGS.Retracts.html#3389" class="Function">retract-of-singleton</a> <a id="9282" class="Symbol">(</a><a id="9283" href="MGS.Equivalences.html#8896" class="Function">≃-gives-◁</a> <a id="9293" href="MGS.Equivalences.html#9257" class="Bound">e</a><a id="9294" class="Symbol">)</a>

<a id="9297" class="Keyword">infix</a>  <a id="9304" class="Number">10</a> <a id="9307" href="MGS.Equivalences.html#4942" class="Function Operator">_≃_</a>
<a id="9311" class="Keyword">infixl</a> <a id="9318" class="Number">30</a> <a id="9321" href="MGS.Equivalences.html#6071" class="Function Operator">_●_</a>
<a id="9325" class="Keyword">infixr</a>  <a id="9333" class="Number">0</a> <a id="9335" href="MGS.Equivalences.html#6281" class="Function Operator">_≃⟨_⟩_</a>
<a id="9342" class="Keyword">infix</a>   <a id="9350" class="Number">1</a> <a id="9352" href="MGS.Equivalences.html#6367" class="Function Operator">_■</a>

<a id="9356" class="Markup">\end{code}</a><a id="9366" class="Background">
</a></pre></body></html>

==> anc/html/MGS.FunExt-from-Univalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.FunExt-from-Univalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.FunExt-from-Univalence.html" class="Module">MGS.FunExt-from-Univalence</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="MGS.Equivalence-Induction.html" class="Module">MGS.Equivalence-Induction</a> <a id="371" class="Keyword">public</a>

<a id="funext"></a><a id="379" href="MGS.FunExt-from-Univalence.html#379" class="Function">funext</a> <a id="386" class="Symbol">:</a> <a id="388" class="Symbol">∀</a> <a id="390" href="MGS.FunExt-from-Univalence.html#390" class="Bound">𝓤</a> <a id="392" href="MGS.FunExt-from-Univalence.html#392" class="Bound">𝓥</a> <a id="394" class="Symbol">→</a> <a id="396" class="Symbol">(</a><a id="397" href="MGS.FunExt-from-Univalence.html#390" class="Bound">𝓤</a> <a id="399" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="401" href="MGS.FunExt-from-Univalence.html#392" class="Bound">𝓥</a><a id="402" class="Symbol">)</a><a id="403" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="405" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="407" href="MGS.FunExt-from-Univalence.html#379" class="Function">funext</a> <a id="414" href="MGS.FunExt-from-Univalence.html#414" class="Bound">𝓤</a> <a id="416" href="MGS.FunExt-from-Univalence.html#416" class="Bound">𝓥</a> <a id="418" class="Symbol">=</a> <a id="420" class="Symbol">{</a><a id="421" href="MGS.FunExt-from-Univalence.html#421" class="Bound">X</a> <a id="423" class="Symbol">:</a> <a id="425" href="MGS.FunExt-from-Univalence.html#414" class="Bound">𝓤</a> <a id="427" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="429" class="Symbol">}</a> <a id="431" class="Symbol">{</a><a id="432" href="MGS.FunExt-from-Univalence.html#432" class="Bound">Y</a> <a id="434" class="Symbol">:</a> <a id="436" href="MGS.FunExt-from-Univalence.html#416" class="Bound">𝓥</a> <a id="438" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="440" class="Symbol">}</a> <a id="442" class="Symbol">{</a><a id="443" href="MGS.FunExt-from-Univalence.html#443" class="Bound">f</a> <a id="445" href="MGS.FunExt-from-Univalence.html#445" class="Bound">g</a> <a id="447" class="Symbol">:</a> <a id="449" href="MGS.FunExt-from-Univalence.html#421" class="Bound">X</a> <a id="451" class="Symbol">→</a> <a id="453" href="MGS.FunExt-from-Univalence.html#432" class="Bound">Y</a><a id="454" class="Symbol">}</a> <a id="456" class="Symbol">→</a> <a id="458" href="MGS.FunExt-from-Univalence.html#443" class="Bound">f</a> <a id="460" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="462" href="MGS.FunExt-from-Univalence.html#445" class="Bound">g</a> <a id="464" class="Symbol">→</a> <a id="466" href="MGS.FunExt-from-Univalence.html#443" class="Bound">f</a> <a id="468" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="470" href="MGS.FunExt-from-Univalence.html#445" class="Bound">g</a>

<a id="precomp-is-equiv"></a><a id="473" href="MGS.FunExt-from-Univalence.html#473" class="Function">precomp-is-equiv</a> <a id="490" class="Symbol">:</a> <a id="492" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="505" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                 <a id="524" class="Symbol">→</a> <a id="526" class="Symbol">(</a><a id="527" href="MGS.FunExt-from-Univalence.html#527" class="Bound">X</a> <a id="529" href="MGS.FunExt-from-Univalence.html#529" class="Bound">Y</a> <a id="531" class="Symbol">:</a> <a id="533" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="535" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="537" class="Symbol">)</a> <a id="539" class="Symbol">(</a><a id="540" href="MGS.FunExt-from-Univalence.html#540" class="Bound">f</a> <a id="542" class="Symbol">:</a> <a id="544" href="MGS.FunExt-from-Univalence.html#527" class="Bound">X</a> <a id="546" class="Symbol">→</a> <a id="548" href="MGS.FunExt-from-Univalence.html#529" class="Bound">Y</a><a id="549" class="Symbol">)</a>
                 <a id="568" class="Symbol">→</a> <a id="570" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="579" href="MGS.FunExt-from-Univalence.html#540" class="Bound">f</a>
                 <a id="598" class="Symbol">→</a> <a id="600" class="Symbol">(</a><a id="601" href="MGS.FunExt-from-Univalence.html#601" class="Bound">Z</a> <a id="603" class="Symbol">:</a> <a id="605" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="607" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="609" class="Symbol">)</a> <a id="611" class="Symbol">→</a> <a id="613" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="622" class="Symbol">(λ</a> <a id="625" class="Symbol">(</a><a id="626" href="MGS.FunExt-from-Univalence.html#626" class="Bound">g</a> <a id="628" class="Symbol">:</a> <a id="630" href="MGS.FunExt-from-Univalence.html#529" class="Bound">Y</a> <a id="632" class="Symbol">→</a> <a id="634" href="MGS.FunExt-from-Univalence.html#601" class="Bound">Z</a><a id="635" class="Symbol">)</a> <a id="637" class="Symbol">→</a> <a id="639" href="MGS.FunExt-from-Univalence.html#626" class="Bound">g</a> <a id="641" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="643" href="MGS.FunExt-from-Univalence.html#540" class="Bound">f</a><a id="644" class="Symbol">)</a>

<a id="647" href="MGS.FunExt-from-Univalence.html#473" class="Function">precomp-is-equiv</a> <a id="664" class="Symbol">{</a><a id="665" href="MGS.FunExt-from-Univalence.html#665" class="Bound">𝓤</a><a id="666" class="Symbol">}</a> <a id="668" href="MGS.FunExt-from-Univalence.html#668" class="Bound">ua</a> <a id="671" class="Symbol">=</a>
   <a id="676" href="MGS.Equivalence-Induction.html#4064" class="Function">𝕁-equiv</a> <a id="684" href="MGS.FunExt-from-Univalence.html#668" class="Bound">ua</a>
     <a id="692" class="Symbol">(λ</a> <a id="695" href="MGS.FunExt-from-Univalence.html#695" class="Bound">X</a> <a id="697" href="MGS.FunExt-from-Univalence.html#697" class="Bound">Y</a> <a id="699" class="Symbol">(</a><a id="700" href="MGS.FunExt-from-Univalence.html#700" class="Bound">f</a> <a id="702" class="Symbol">:</a> <a id="704" href="MGS.FunExt-from-Univalence.html#695" class="Bound">X</a> <a id="706" class="Symbol">→</a> <a id="708" href="MGS.FunExt-from-Univalence.html#697" class="Bound">Y</a><a id="709" class="Symbol">)</a> <a id="711" class="Symbol">→</a> <a id="713" class="Symbol">(</a><a id="714" href="MGS.FunExt-from-Univalence.html#714" class="Bound">Z</a> <a id="716" class="Symbol">:</a> <a id="718" href="MGS.FunExt-from-Univalence.html#665" class="Bound">𝓤</a> <a id="720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="722" class="Symbol">)</a> <a id="724" class="Symbol">→</a> <a id="726" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="735" class="Symbol">(λ</a> <a id="738" href="MGS.FunExt-from-Univalence.html#738" class="Bound">g</a> <a id="740" class="Symbol">→</a> <a id="742" href="MGS.FunExt-from-Univalence.html#738" class="Bound">g</a> <a id="744" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="746" href="MGS.FunExt-from-Univalence.html#700" class="Bound">f</a><a id="747" class="Symbol">))</a>
     <a id="755" class="Symbol">(λ</a> <a id="758" href="MGS.FunExt-from-Univalence.html#758" class="Bound">X</a> <a id="760" href="MGS.FunExt-from-Univalence.html#760" class="Bound">Z</a> <a id="762" class="Symbol">→</a> <a id="764" href="MGS.Equivalences.html#3886" class="Function">id-is-equiv</a> <a id="776" class="Symbol">(</a><a id="777" href="MGS.FunExt-from-Univalence.html#758" class="Bound">X</a> <a id="779" class="Symbol">→</a> <a id="781" href="MGS.FunExt-from-Univalence.html#760" class="Bound">Z</a><a id="782" class="Symbol">))</a>

<a id="univalence-gives-funext"></a><a id="786" href="MGS.FunExt-from-Univalence.html#786" class="Function">univalence-gives-funext</a> <a id="810" class="Symbol">:</a> <a id="812" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="825" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="827" class="Symbol">→</a> <a id="829" href="MGS.FunExt-from-Univalence.html#379" class="Function">funext</a> <a id="836" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="838" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="840" href="MGS.FunExt-from-Univalence.html#786" class="Function">univalence-gives-funext</a> <a id="864" class="Symbol">{</a><a id="865" href="MGS.FunExt-from-Univalence.html#865" class="Bound">𝓤</a><a id="866" class="Symbol">}</a> <a id="868" class="Symbol">{</a><a id="869" href="MGS.FunExt-from-Univalence.html#869" class="Bound">𝓥</a><a id="870" class="Symbol">}</a> <a id="872" href="MGS.FunExt-from-Univalence.html#872" class="Bound">ua</a> <a id="875" class="Symbol">{</a><a id="876" href="MGS.FunExt-from-Univalence.html#876" class="Bound">X</a><a id="877" class="Symbol">}</a> <a id="879" class="Symbol">{</a><a id="880" href="MGS.FunExt-from-Univalence.html#880" class="Bound">Y</a><a id="881" class="Symbol">}</a> <a id="883" class="Symbol">{</a><a id="884" href="MGS.FunExt-from-Univalence.html#884" class="Bound">f₀</a><a id="886" class="Symbol">}</a> <a id="888" class="Symbol">{</a><a id="889" href="MGS.FunExt-from-Univalence.html#889" class="Bound">f₁</a><a id="891" class="Symbol">}</a> <a id="893" class="Symbol">=</a> <a id="895" href="MGS.FunExt-from-Univalence.html#1479" class="Function">γ</a>
 <a id="898" class="Keyword">where</a>
  <a id="906" href="MGS.FunExt-from-Univalence.html#906" class="Function">Δ</a> <a id="908" class="Symbol">:</a> <a id="910" href="MGS.FunExt-from-Univalence.html#865" class="Bound">𝓤</a> <a id="912" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="916" href="MGS.FunExt-from-Univalence.html#906" class="Function">Δ</a> <a id="918" class="Symbol">=</a> <a id="920" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="922" href="MGS.FunExt-from-Univalence.html#922" class="Bound">y₀</a> <a id="925" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="927" href="MGS.FunExt-from-Univalence.html#880" class="Bound">Y</a> <a id="929" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="931" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="933" href="MGS.FunExt-from-Univalence.html#933" class="Bound">y₁</a> <a id="936" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="938" href="MGS.FunExt-from-Univalence.html#880" class="Bound">Y</a> <a id="940" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="942" href="MGS.FunExt-from-Univalence.html#922" class="Bound">y₀</a> <a id="945" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="947" href="MGS.FunExt-from-Univalence.html#933" class="Bound">y₁</a>

  <a id="953" href="MGS.FunExt-from-Univalence.html#953" class="Function">δ</a> <a id="955" class="Symbol">:</a> <a id="957" href="MGS.FunExt-from-Univalence.html#880" class="Bound">Y</a> <a id="959" class="Symbol">→</a> <a id="961" href="MGS.FunExt-from-Univalence.html#906" class="Function">Δ</a>
  <a id="965" href="MGS.FunExt-from-Univalence.html#953" class="Function">δ</a> <a id="967" href="MGS.FunExt-from-Univalence.html#967" class="Bound">y</a> <a id="969" class="Symbol">=</a> <a id="971" class="Symbol">(</a><a id="972" href="MGS.FunExt-from-Univalence.html#967" class="Bound">y</a> <a id="974" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="976" href="MGS.FunExt-from-Univalence.html#967" class="Bound">y</a> <a id="978" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="980" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="985" href="MGS.FunExt-from-Univalence.html#967" class="Bound">y</a><a id="986" class="Symbol">)</a>

  <a id="991" href="MGS.FunExt-from-Univalence.html#991" class="Function">π₀</a> <a id="994" href="MGS.FunExt-from-Univalence.html#994" class="Function">π₁</a> <a id="997" class="Symbol">:</a> <a id="999" href="MGS.FunExt-from-Univalence.html#906" class="Function">Δ</a> <a id="1001" class="Symbol">→</a> <a id="1003" href="MGS.FunExt-from-Univalence.html#880" class="Bound">Y</a>
  <a id="1007" href="MGS.FunExt-from-Univalence.html#991" class="Function">π₀</a> <a id="1010" class="Symbol">(</a><a id="1011" href="MGS.FunExt-from-Univalence.html#1011" class="Bound">y₀</a> <a id="1014" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1016" href="MGS.FunExt-from-Univalence.html#1016" class="Bound">y₁</a> <a id="1019" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1021" href="MGS.FunExt-from-Univalence.html#1021" class="Bound">p</a><a id="1022" class="Symbol">)</a> <a id="1024" class="Symbol">=</a> <a id="1026" href="MGS.FunExt-from-Univalence.html#1011" class="Bound">y₀</a>
  <a id="1031" href="MGS.FunExt-from-Univalence.html#994" class="Function">π₁</a> <a id="1034" class="Symbol">(</a><a id="1035" href="MGS.FunExt-from-Univalence.html#1035" class="Bound">y₀</a> <a id="1038" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1040" href="MGS.FunExt-from-Univalence.html#1040" class="Bound">y₁</a> <a id="1043" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1045" href="MGS.FunExt-from-Univalence.html#1045" class="Bound">p</a><a id="1046" class="Symbol">)</a> <a id="1048" class="Symbol">=</a> <a id="1050" href="MGS.FunExt-from-Univalence.html#1040" class="Bound">y₁</a>

  <a id="1056" href="MGS.FunExt-from-Univalence.html#1056" class="Function">δ-is-equiv</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1078" href="MGS.FunExt-from-Univalence.html#953" class="Function">δ</a>
  <a id="1082" href="MGS.FunExt-from-Univalence.html#1056" class="Function">δ-is-equiv</a> <a id="1093" class="Symbol">=</a> <a id="1095" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="1118" href="MGS.FunExt-from-Univalence.html#953" class="Function">δ</a> <a id="1120" class="Symbol">(</a><a id="1121" href="MGS.FunExt-from-Univalence.html#991" class="Function">π₀</a> <a id="1124" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1126" href="MGS.FunExt-from-Univalence.html#1146" class="Function">η</a> <a id="1128" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1130" href="MGS.FunExt-from-Univalence.html#1195" class="Function">ε</a><a id="1131" class="Symbol">)</a>
   <a id="1136" class="Keyword">where</a>
    <a id="1146" href="MGS.FunExt-from-Univalence.html#1146" class="Function">η</a> <a id="1148" class="Symbol">:</a> <a id="1150" class="Symbol">(</a><a id="1151" href="MGS.FunExt-from-Univalence.html#1151" class="Bound">y</a> <a id="1153" class="Symbol">:</a> <a id="1155" href="MGS.FunExt-from-Univalence.html#880" class="Bound">Y</a><a id="1156" class="Symbol">)</a> <a id="1158" class="Symbol">→</a> <a id="1160" href="MGS.FunExt-from-Univalence.html#991" class="Function">π₀</a> <a id="1163" class="Symbol">(</a><a id="1164" href="MGS.FunExt-from-Univalence.html#953" class="Function">δ</a> <a id="1166" href="MGS.FunExt-from-Univalence.html#1151" class="Bound">y</a><a id="1167" class="Symbol">)</a> <a id="1169" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1171" href="MGS.FunExt-from-Univalence.html#1151" class="Bound">y</a>
    <a id="1177" href="MGS.FunExt-from-Univalence.html#1146" class="Function">η</a> <a id="1179" href="MGS.FunExt-from-Univalence.html#1179" class="Bound">y</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1188" href="MGS.FunExt-from-Univalence.html#1179" class="Bound">y</a>

    <a id="1195" href="MGS.FunExt-from-Univalence.html#1195" class="Function">ε</a> <a id="1197" class="Symbol">:</a> <a id="1199" class="Symbol">(</a><a id="1200" href="MGS.FunExt-from-Univalence.html#1200" class="Bound">d</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="MGS.FunExt-from-Univalence.html#906" class="Function">Δ</a><a id="1205" class="Symbol">)</a> <a id="1207" class="Symbol">→</a> <a id="1209" href="MGS.FunExt-from-Univalence.html#953" class="Function">δ</a> <a id="1211" class="Symbol">(</a><a id="1212" href="MGS.FunExt-from-Univalence.html#991" class="Function">π₀</a> <a id="1215" href="MGS.FunExt-from-Univalence.html#1200" class="Bound">d</a><a id="1216" class="Symbol">)</a> <a id="1218" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1220" href="MGS.FunExt-from-Univalence.html#1200" class="Bound">d</a>
    <a id="1226" href="MGS.FunExt-from-Univalence.html#1195" class="Function">ε</a> <a id="1228" class="Symbol">(</a><a id="1229" href="MGS.FunExt-from-Univalence.html#1229" class="Bound">y</a> <a id="1231" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1233" href="MGS.FunExt-from-Univalence.html#1229" class="Bound">y</a> <a id="1235" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1237" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1242" href="MGS.FunExt-from-Univalence.html#1229" class="Bound">y</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Symbol">=</a> <a id="1247" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1252" class="Symbol">(</a><a id="1253" href="MGS.FunExt-from-Univalence.html#1229" class="Bound">y</a> <a id="1255" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1257" href="MGS.FunExt-from-Univalence.html#1229" class="Bound">y</a> <a id="1259" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1261" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1266" href="MGS.FunExt-from-Univalence.html#1229" class="Bound">y</a><a id="1267" class="Symbol">)</a>

  <a id="1272" href="MGS.FunExt-from-Univalence.html#1272" class="Function">φ</a> <a id="1274" class="Symbol">:</a> <a id="1276" class="Symbol">(</a><a id="1277" href="MGS.FunExt-from-Univalence.html#906" class="Function">Δ</a> <a id="1279" class="Symbol">→</a> <a id="1281" href="MGS.FunExt-from-Univalence.html#880" class="Bound">Y</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">→</a> <a id="1286" class="Symbol">(</a><a id="1287" href="MGS.FunExt-from-Univalence.html#880" class="Bound">Y</a> <a id="1289" class="Symbol">→</a> <a id="1291" href="MGS.FunExt-from-Univalence.html#880" class="Bound">Y</a><a id="1292" class="Symbol">)</a>
  <a id="1296" href="MGS.FunExt-from-Univalence.html#1272" class="Function">φ</a> <a id="1298" href="MGS.FunExt-from-Univalence.html#1298" class="Bound">π</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="MGS.FunExt-from-Univalence.html#1298" class="Bound">π</a> <a id="1304" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="1306" href="MGS.FunExt-from-Univalence.html#953" class="Function">δ</a>

  <a id="1311" href="MGS.FunExt-from-Univalence.html#1311" class="Function">φ-is-equiv</a> <a id="1322" class="Symbol">:</a> <a id="1324" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1333" href="MGS.FunExt-from-Univalence.html#1272" class="Function">φ</a>
  <a id="1337" href="MGS.FunExt-from-Univalence.html#1311" class="Function">φ-is-equiv</a> <a id="1348" class="Symbol">=</a> <a id="1350" href="MGS.FunExt-from-Univalence.html#473" class="Function">precomp-is-equiv</a> <a id="1367" href="MGS.FunExt-from-Univalence.html#872" class="Bound">ua</a> <a id="1370" href="MGS.FunExt-from-Univalence.html#880" class="Bound">Y</a> <a id="1372" href="MGS.FunExt-from-Univalence.html#906" class="Function">Δ</a> <a id="1374" href="MGS.FunExt-from-Univalence.html#953" class="Function">δ</a> <a id="1376" href="MGS.FunExt-from-Univalence.html#1056" class="Function">δ-is-equiv</a> <a id="1387" href="MGS.FunExt-from-Univalence.html#880" class="Bound">Y</a>

  <a id="1392" href="MGS.FunExt-from-Univalence.html#1392" class="Function">p</a> <a id="1394" class="Symbol">:</a> <a id="1396" href="MGS.FunExt-from-Univalence.html#1272" class="Function">φ</a> <a id="1398" href="MGS.FunExt-from-Univalence.html#991" class="Function">π₀</a> <a id="1401" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1403" href="MGS.FunExt-from-Univalence.html#1272" class="Function">φ</a> <a id="1405" href="MGS.FunExt-from-Univalence.html#994" class="Function">π₁</a>
  <a id="1410" href="MGS.FunExt-from-Univalence.html#1392" class="Function">p</a> <a id="1412" class="Symbol">=</a> <a id="1414" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1419" class="Symbol">(</a><a id="1420" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="1423" href="MGS.FunExt-from-Univalence.html#880" class="Bound">Y</a><a id="1424" class="Symbol">)</a>

  <a id="1429" href="MGS.FunExt-from-Univalence.html#1429" class="Function">q</a> <a id="1431" class="Symbol">:</a> <a id="1433" href="MGS.FunExt-from-Univalence.html#991" class="Function">π₀</a> <a id="1436" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1438" href="MGS.FunExt-from-Univalence.html#994" class="Function">π₁</a>
  <a id="1443" href="MGS.FunExt-from-Univalence.html#1429" class="Function">q</a> <a id="1445" class="Symbol">=</a> <a id="1447" href="MGS.Solved-Exercises.html#1539" class="Function">equivs-are-lc</a> <a id="1461" href="MGS.FunExt-from-Univalence.html#1272" class="Function">φ</a> <a id="1463" href="MGS.FunExt-from-Univalence.html#1311" class="Function">φ-is-equiv</a> <a id="1474" href="MGS.FunExt-from-Univalence.html#1392" class="Function">p</a>

  <a id="1479" href="MGS.FunExt-from-Univalence.html#1479" class="Function">γ</a> <a id="1481" class="Symbol">:</a> <a id="1483" href="MGS.FunExt-from-Univalence.html#884" class="Bound">f₀</a> <a id="1486" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="1488" href="MGS.FunExt-from-Univalence.html#889" class="Bound">f₁</a> <a id="1491" class="Symbol">→</a> <a id="1493" href="MGS.FunExt-from-Univalence.html#884" class="Bound">f₀</a> <a id="1496" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1498" href="MGS.FunExt-from-Univalence.html#889" class="Bound">f₁</a>
  <a id="1503" href="MGS.FunExt-from-Univalence.html#1479" class="Function">γ</a> <a id="1505" href="MGS.FunExt-from-Univalence.html#1505" class="Bound">h</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="1512" class="Symbol">(λ</a> <a id="1515" href="MGS.FunExt-from-Univalence.html#1515" class="Bound">π</a> <a id="1517" href="MGS.FunExt-from-Univalence.html#1517" class="Bound">x</a> <a id="1519" class="Symbol">→</a> <a id="1521" href="MGS.FunExt-from-Univalence.html#1515" class="Bound">π</a> <a id="1523" class="Symbol">(</a><a id="1524" href="MGS.FunExt-from-Univalence.html#884" class="Bound">f₀</a> <a id="1527" href="MGS.FunExt-from-Univalence.html#1517" class="Bound">x</a> <a id="1529" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1531" href="MGS.FunExt-from-Univalence.html#889" class="Bound">f₁</a> <a id="1534" href="MGS.FunExt-from-Univalence.html#1517" class="Bound">x</a> <a id="1536" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1538" href="MGS.FunExt-from-Univalence.html#1505" class="Bound">h</a> <a id="1540" href="MGS.FunExt-from-Univalence.html#1517" class="Bound">x</a><a id="1541" class="Symbol">))</a> <a id="1544" href="MGS.FunExt-from-Univalence.html#1429" class="Function">q</a>

  <a id="1549" href="MGS.FunExt-from-Univalence.html#1549" class="Function">γ&#39;</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="MGS.FunExt-from-Univalence.html#884" class="Bound">f₀</a> <a id="1557" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="1559" href="MGS.FunExt-from-Univalence.html#889" class="Bound">f₁</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="MGS.FunExt-from-Univalence.html#884" class="Bound">f₀</a> <a id="1567" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1569" href="MGS.FunExt-from-Univalence.html#889" class="Bound">f₁</a>
  <a id="1574" href="MGS.FunExt-from-Univalence.html#1549" class="Function">γ&#39;</a> <a id="1577" href="MGS.FunExt-from-Univalence.html#1577" class="Bound">h</a> <a id="1579" class="Symbol">=</a> <a id="1581" href="MGS.FunExt-from-Univalence.html#884" class="Bound">f₀</a>                             <a id="1612" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1615" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1620" class="Symbol">_</a> <a id="1622" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
         <a id="1633" class="Symbol">(λ</a> <a id="1636" href="MGS.FunExt-from-Univalence.html#1636" class="Bound">x</a> <a id="1638" class="Symbol">→</a> <a id="1640" href="MGS.FunExt-from-Univalence.html#884" class="Bound">f₀</a> <a id="1643" href="MGS.FunExt-from-Univalence.html#1636" class="Bound">x</a><a id="1644" class="Symbol">)</a>                   <a id="1664" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1667" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1672" class="Symbol">_</a> <a id="1674" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
         <a id="1685" class="Symbol">(λ</a> <a id="1688" href="MGS.FunExt-from-Univalence.html#1688" class="Bound">x</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="MGS.FunExt-from-Univalence.html#991" class="Function">π₀</a> <a id="1695" class="Symbol">(</a><a id="1696" href="MGS.FunExt-from-Univalence.html#884" class="Bound">f₀</a> <a id="1699" href="MGS.FunExt-from-Univalence.html#1688" class="Bound">x</a> <a id="1701" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1703" href="MGS.FunExt-from-Univalence.html#889" class="Bound">f₁</a> <a id="1706" href="MGS.FunExt-from-Univalence.html#1688" class="Bound">x</a> <a id="1708" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1710" href="MGS.FunExt-from-Univalence.html#1577" class="Bound">h</a> <a id="1712" href="MGS.FunExt-from-Univalence.html#1688" class="Bound">x</a><a id="1713" class="Symbol">))</a> <a id="1716" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1719" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="1722" class="Symbol">(λ</a> <a id="1725" href="MGS.FunExt-from-Univalence.html#1725" class="Bound">-</a> <a id="1727" href="MGS.FunExt-from-Univalence.html#1727" class="Bound">x</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="MGS.FunExt-from-Univalence.html#1725" class="Bound">-</a> <a id="1733" class="Symbol">(</a><a id="1734" href="MGS.FunExt-from-Univalence.html#884" class="Bound">f₀</a> <a id="1737" href="MGS.FunExt-from-Univalence.html#1727" class="Bound">x</a> <a id="1739" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1741" href="MGS.FunExt-from-Univalence.html#889" class="Bound">f₁</a> <a id="1744" href="MGS.FunExt-from-Univalence.html#1727" class="Bound">x</a> <a id="1746" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1748" href="MGS.FunExt-from-Univalence.html#1577" class="Bound">h</a> <a id="1750" href="MGS.FunExt-from-Univalence.html#1727" class="Bound">x</a><a id="1751" class="Symbol">))</a> <a id="1754" href="MGS.FunExt-from-Univalence.html#1429" class="Function">q</a> <a id="1756" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
         <a id="1767" class="Symbol">(λ</a> <a id="1770" href="MGS.FunExt-from-Univalence.html#1770" class="Bound">x</a> <a id="1772" class="Symbol">→</a> <a id="1774" href="MGS.FunExt-from-Univalence.html#994" class="Function">π₁</a> <a id="1777" class="Symbol">(</a><a id="1778" href="MGS.FunExt-from-Univalence.html#884" class="Bound">f₀</a> <a id="1781" href="MGS.FunExt-from-Univalence.html#1770" class="Bound">x</a> <a id="1783" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1785" href="MGS.FunExt-from-Univalence.html#889" class="Bound">f₁</a> <a id="1788" href="MGS.FunExt-from-Univalence.html#1770" class="Bound">x</a> <a id="1790" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1792" href="MGS.FunExt-from-Univalence.html#1577" class="Bound">h</a> <a id="1794" href="MGS.FunExt-from-Univalence.html#1770" class="Bound">x</a><a id="1795" class="Symbol">))</a> <a id="1798" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1801" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1806" class="Symbol">_</a> <a id="1808" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
         <a id="1819" class="Symbol">(λ</a> <a id="1822" href="MGS.FunExt-from-Univalence.html#1822" class="Bound">x</a> <a id="1824" class="Symbol">→</a> <a id="1826" href="MGS.FunExt-from-Univalence.html#889" class="Bound">f₁</a> <a id="1829" href="MGS.FunExt-from-Univalence.html#1822" class="Bound">x</a><a id="1830" class="Symbol">)</a>                   <a id="1850" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1853" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1858" class="Symbol">_</a> <a id="1860" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
         <a id="1871" href="MGS.FunExt-from-Univalence.html#889" class="Bound">f₁</a>                             <a id="1902" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

<a id="dfunext"></a><a id="1905" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1913" class="Symbol">:</a> <a id="1915" class="Symbol">∀</a> <a id="1917" href="MGS.FunExt-from-Univalence.html#1917" class="Bound">𝓤</a> <a id="1919" href="MGS.FunExt-from-Univalence.html#1919" class="Bound">𝓥</a> <a id="1921" class="Symbol">→</a> <a id="1923" class="Symbol">(</a><a id="1924" href="MGS.FunExt-from-Univalence.html#1917" class="Bound">𝓤</a> <a id="1926" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1928" href="MGS.FunExt-from-Univalence.html#1919" class="Bound">𝓥</a><a id="1929" class="Symbol">)</a><a id="1930" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1932" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1934" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1942" href="MGS.FunExt-from-Univalence.html#1942" class="Bound">𝓤</a> <a id="1944" href="MGS.FunExt-from-Univalence.html#1944" class="Bound">𝓥</a> <a id="1946" class="Symbol">=</a> <a id="1948" class="Symbol">{</a><a id="1949" href="MGS.FunExt-from-Univalence.html#1949" class="Bound">X</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="MGS.FunExt-from-Univalence.html#1942" class="Bound">𝓤</a> <a id="1955" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1957" class="Symbol">}</a> <a id="1959" class="Symbol">{</a><a id="1960" href="MGS.FunExt-from-Univalence.html#1960" class="Bound">A</a> <a id="1962" class="Symbol">:</a> <a id="1964" href="MGS.FunExt-from-Univalence.html#1949" class="Bound">X</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="MGS.FunExt-from-Univalence.html#1944" class="Bound">𝓥</a> <a id="1970" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1972" class="Symbol">}</a> <a id="1974" class="Symbol">{</a><a id="1975" href="MGS.FunExt-from-Univalence.html#1975" class="Bound">f</a> <a id="1977" href="MGS.FunExt-from-Univalence.html#1977" class="Bound">g</a> <a id="1979" class="Symbol">:</a> <a id="1981" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="1983" href="MGS.FunExt-from-Univalence.html#1960" class="Bound">A</a><a id="1984" class="Symbol">}</a> <a id="1986" class="Symbol">→</a> <a id="1988" href="MGS.FunExt-from-Univalence.html#1975" class="Bound">f</a> <a id="1990" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="1992" href="MGS.FunExt-from-Univalence.html#1977" class="Bound">g</a> <a id="1994" class="Symbol">→</a> <a id="1996" href="MGS.FunExt-from-Univalence.html#1975" class="Bound">f</a> <a id="1998" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2000" href="MGS.FunExt-from-Univalence.html#1977" class="Bound">g</a>

<a id="happly"></a><a id="2003" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="2010" class="Symbol">:</a> <a id="2012" class="Symbol">{</a><a id="2013" href="MGS.FunExt-from-Univalence.html#2013" class="Bound">X</a> <a id="2015" class="Symbol">:</a> <a id="2017" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2019" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2021" class="Symbol">}</a> <a id="2023" class="Symbol">{</a><a id="2024" href="MGS.FunExt-from-Univalence.html#2024" class="Bound">A</a> <a id="2026" class="Symbol">:</a> <a id="2028" href="MGS.FunExt-from-Univalence.html#2013" class="Bound">X</a> <a id="2030" class="Symbol">→</a> <a id="2032" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2034" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2036" class="Symbol">}</a> <a id="2038" class="Symbol">(</a><a id="2039" href="MGS.FunExt-from-Univalence.html#2039" class="Bound">f</a> <a id="2041" href="MGS.FunExt-from-Univalence.html#2041" class="Bound">g</a> <a id="2043" class="Symbol">:</a> <a id="2045" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="2047" href="MGS.FunExt-from-Univalence.html#2024" class="Bound">A</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">→</a> <a id="2052" href="MGS.FunExt-from-Univalence.html#2039" class="Bound">f</a> <a id="2054" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2056" href="MGS.FunExt-from-Univalence.html#2041" class="Bound">g</a> <a id="2058" class="Symbol">→</a> <a id="2060" href="MGS.FunExt-from-Univalence.html#2039" class="Bound">f</a> <a id="2062" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="2064" href="MGS.FunExt-from-Univalence.html#2041" class="Bound">g</a>
<a id="2066" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="2073" href="MGS.FunExt-from-Univalence.html#2073" class="Bound">f</a> <a id="2075" href="MGS.FunExt-from-Univalence.html#2075" class="Bound">g</a> <a id="2077" href="MGS.FunExt-from-Univalence.html#2077" class="Bound">p</a> <a id="2079" href="MGS.FunExt-from-Univalence.html#2079" class="Bound">x</a> <a id="2081" class="Symbol">=</a> <a id="2083" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="2086" class="Symbol">(λ</a> <a id="2089" href="MGS.FunExt-from-Univalence.html#2089" class="Bound">-</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="MGS.FunExt-from-Univalence.html#2089" class="Bound">-</a> <a id="2095" href="MGS.FunExt-from-Univalence.html#2079" class="Bound">x</a><a id="2096" class="Symbol">)</a> <a id="2098" href="MGS.FunExt-from-Univalence.html#2077" class="Bound">p</a>

<a id="hfunext"></a><a id="2101" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="2109" class="Symbol">:</a> <a id="2111" class="Symbol">∀</a> <a id="2113" href="MGS.FunExt-from-Univalence.html#2113" class="Bound">𝓤</a> <a id="2115" href="MGS.FunExt-from-Univalence.html#2115" class="Bound">𝓥</a> <a id="2117" class="Symbol">→</a> <a id="2119" class="Symbol">(</a><a id="2120" href="MGS.FunExt-from-Univalence.html#2113" class="Bound">𝓤</a> <a id="2122" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2124" href="MGS.FunExt-from-Univalence.html#2115" class="Bound">𝓥</a><a id="2125" class="Symbol">)</a><a id="2126" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2128" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2130" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="2138" href="MGS.FunExt-from-Univalence.html#2138" class="Bound">𝓤</a> <a id="2140" href="MGS.FunExt-from-Univalence.html#2140" class="Bound">𝓥</a> <a id="2142" class="Symbol">=</a> <a id="2144" class="Symbol">{</a><a id="2145" href="MGS.FunExt-from-Univalence.html#2145" class="Bound">X</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="MGS.FunExt-from-Univalence.html#2138" class="Bound">𝓤</a> <a id="2151" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2153" class="Symbol">}</a> <a id="2155" class="Symbol">{</a><a id="2156" href="MGS.FunExt-from-Univalence.html#2156" class="Bound">A</a> <a id="2158" class="Symbol">:</a> <a id="2160" href="MGS.FunExt-from-Univalence.html#2145" class="Bound">X</a> <a id="2162" class="Symbol">→</a> <a id="2164" href="MGS.FunExt-from-Univalence.html#2140" class="Bound">𝓥</a> <a id="2166" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2168" class="Symbol">}</a> <a id="2170" class="Symbol">(</a><a id="2171" href="MGS.FunExt-from-Univalence.html#2171" class="Bound">f</a> <a id="2173" href="MGS.FunExt-from-Univalence.html#2173" class="Bound">g</a> <a id="2175" class="Symbol">:</a> <a id="2177" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="2179" href="MGS.FunExt-from-Univalence.html#2156" class="Bound">A</a><a id="2180" class="Symbol">)</a> <a id="2182" class="Symbol">→</a> <a id="2184" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="2193" class="Symbol">(</a><a id="2194" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="2201" href="MGS.FunExt-from-Univalence.html#2171" class="Bound">f</a> <a id="2203" href="MGS.FunExt-from-Univalence.html#2173" class="Bound">g</a><a id="2204" class="Symbol">)</a>

<a id="hfunext-gives-dfunext"></a><a id="2207" href="MGS.FunExt-from-Univalence.html#2207" class="Function">hfunext-gives-dfunext</a> <a id="2229" class="Symbol">:</a> <a id="2231" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="2239" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2241" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2243" class="Symbol">→</a> <a id="2245" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2253" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2255" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
<a id="2257" href="MGS.FunExt-from-Univalence.html#2207" class="Function">hfunext-gives-dfunext</a> <a id="2279" href="MGS.FunExt-from-Univalence.html#2279" class="Bound">hfe</a> <a id="2283" class="Symbol">{</a><a id="2284" href="MGS.FunExt-from-Univalence.html#2284" class="Bound">X</a><a id="2285" class="Symbol">}</a> <a id="2287" class="Symbol">{</a><a id="2288" href="MGS.FunExt-from-Univalence.html#2288" class="Bound">A</a><a id="2289" class="Symbol">}</a> <a id="2291" class="Symbol">{</a><a id="2292" href="MGS.FunExt-from-Univalence.html#2292" class="Bound">f</a><a id="2293" class="Symbol">}</a> <a id="2295" class="Symbol">{</a><a id="2296" href="MGS.FunExt-from-Univalence.html#2296" class="Bound">g</a><a id="2297" class="Symbol">}</a> <a id="2299" class="Symbol">=</a> <a id="2301" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="2309" class="Symbol">(</a><a id="2310" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="2317" href="MGS.FunExt-from-Univalence.html#2292" class="Bound">f</a> <a id="2319" href="MGS.FunExt-from-Univalence.html#2296" class="Bound">g</a><a id="2320" class="Symbol">)</a> <a id="2322" class="Symbol">(</a><a id="2323" href="MGS.FunExt-from-Univalence.html#2279" class="Bound">hfe</a> <a id="2327" href="MGS.FunExt-from-Univalence.html#2292" class="Bound">f</a> <a id="2329" href="MGS.FunExt-from-Univalence.html#2296" class="Bound">g</a><a id="2330" class="Symbol">)</a>

<a id="vvfunext"></a><a id="2333" href="MGS.FunExt-from-Univalence.html#2333" class="Function">vvfunext</a> <a id="2342" class="Symbol">:</a> <a id="2344" class="Symbol">∀</a> <a id="2346" href="MGS.FunExt-from-Univalence.html#2346" class="Bound">𝓤</a> <a id="2348" href="MGS.FunExt-from-Univalence.html#2348" class="Bound">𝓥</a> <a id="2350" class="Symbol">→</a> <a id="2352" class="Symbol">(</a><a id="2353" href="MGS.FunExt-from-Univalence.html#2346" class="Bound">𝓤</a> <a id="2355" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2357" href="MGS.FunExt-from-Univalence.html#2348" class="Bound">𝓥</a><a id="2358" class="Symbol">)</a><a id="2359" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2361" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2363" href="MGS.FunExt-from-Univalence.html#2333" class="Function">vvfunext</a> <a id="2372" href="MGS.FunExt-from-Univalence.html#2372" class="Bound">𝓤</a> <a id="2374" href="MGS.FunExt-from-Univalence.html#2374" class="Bound">𝓥</a> <a id="2376" class="Symbol">=</a> <a id="2378" class="Symbol">{</a><a id="2379" href="MGS.FunExt-from-Univalence.html#2379" class="Bound">X</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="MGS.FunExt-from-Univalence.html#2372" class="Bound">𝓤</a> <a id="2385" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2387" class="Symbol">}</a> <a id="2389" class="Symbol">{</a><a id="2390" href="MGS.FunExt-from-Univalence.html#2390" class="Bound">A</a> <a id="2392" class="Symbol">:</a> <a id="2394" href="MGS.FunExt-from-Univalence.html#2379" class="Bound">X</a> <a id="2396" class="Symbol">→</a> <a id="2398" href="MGS.FunExt-from-Univalence.html#2374" class="Bound">𝓥</a> <a id="2400" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2402" class="Symbol">}</a>
             <a id="2417" class="Symbol">→</a> <a id="2419" class="Symbol">((</a><a id="2421" href="MGS.FunExt-from-Univalence.html#2421" class="Bound">x</a> <a id="2423" class="Symbol">:</a> <a id="2425" href="MGS.FunExt-from-Univalence.html#2379" class="Bound">X</a><a id="2426" class="Symbol">)</a> <a id="2428" class="Symbol">→</a> <a id="2430" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="2443" class="Symbol">(</a><a id="2444" href="MGS.FunExt-from-Univalence.html#2390" class="Bound">A</a> <a id="2446" href="MGS.FunExt-from-Univalence.html#2421" class="Bound">x</a><a id="2447" class="Symbol">))</a>
             <a id="2463" class="Symbol">→</a> <a id="2465" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="2478" class="Symbol">(</a><a id="2479" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="2481" href="MGS.FunExt-from-Univalence.html#2390" class="Bound">A</a><a id="2482" class="Symbol">)</a>

<a id="dfunext-gives-vvfunext"></a><a id="2485" href="MGS.FunExt-from-Univalence.html#2485" class="Function">dfunext-gives-vvfunext</a> <a id="2508" class="Symbol">:</a> <a id="2510" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2518" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2520" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="MGS.FunExt-from-Univalence.html#2333" class="Function">vvfunext</a> <a id="2533" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2535" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
<a id="2537" href="MGS.FunExt-from-Univalence.html#2485" class="Function">dfunext-gives-vvfunext</a> <a id="2560" href="MGS.FunExt-from-Univalence.html#2560" class="Bound">fe</a> <a id="2563" class="Symbol">{</a><a id="2564" href="MGS.FunExt-from-Univalence.html#2564" class="Bound">X</a><a id="2565" class="Symbol">}</a> <a id="2567" class="Symbol">{</a><a id="2568" href="MGS.FunExt-from-Univalence.html#2568" class="Bound">A</a><a id="2569" class="Symbol">}</a> <a id="2571" href="MGS.FunExt-from-Univalence.html#2571" class="Bound">i</a> <a id="2573" class="Symbol">=</a> <a id="2575" href="MGS.FunExt-from-Univalence.html#2703" class="Function">γ</a>
 <a id="2578" class="Keyword">where</a>
  <a id="2586" href="MGS.FunExt-from-Univalence.html#2586" class="Function">f</a> <a id="2588" class="Symbol">:</a> <a id="2590" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="2592" href="MGS.FunExt-from-Univalence.html#2568" class="Bound">A</a>
  <a id="2596" href="MGS.FunExt-from-Univalence.html#2586" class="Function">f</a> <a id="2598" href="MGS.FunExt-from-Univalence.html#2598" class="Bound">x</a> <a id="2600" class="Symbol">=</a> <a id="2602" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="2609" class="Symbol">(</a><a id="2610" href="MGS.FunExt-from-Univalence.html#2568" class="Bound">A</a> <a id="2612" href="MGS.FunExt-from-Univalence.html#2598" class="Bound">x</a><a id="2613" class="Symbol">)</a> <a id="2615" class="Symbol">(</a><a id="2616" href="MGS.FunExt-from-Univalence.html#2571" class="Bound">i</a> <a id="2618" href="MGS.FunExt-from-Univalence.html#2598" class="Bound">x</a><a id="2619" class="Symbol">)</a>

  <a id="2624" href="MGS.FunExt-from-Univalence.html#2624" class="Function">c</a> <a id="2626" class="Symbol">:</a> <a id="2628" class="Symbol">(</a><a id="2629" href="MGS.FunExt-from-Univalence.html#2629" class="Bound">g</a> <a id="2631" class="Symbol">:</a> <a id="2633" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="2635" href="MGS.FunExt-from-Univalence.html#2568" class="Bound">A</a><a id="2636" class="Symbol">)</a> <a id="2638" class="Symbol">→</a> <a id="2640" href="MGS.FunExt-from-Univalence.html#2586" class="Function">f</a> <a id="2642" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2644" href="MGS.FunExt-from-Univalence.html#2629" class="Bound">g</a>
  <a id="2648" href="MGS.FunExt-from-Univalence.html#2624" class="Function">c</a> <a id="2650" href="MGS.FunExt-from-Univalence.html#2650" class="Bound">g</a> <a id="2652" class="Symbol">=</a> <a id="2654" href="MGS.FunExt-from-Univalence.html#2560" class="Bound">fe</a> <a id="2657" class="Symbol">(λ</a> <a id="2660" class="Symbol">(</a><a id="2661" href="MGS.FunExt-from-Univalence.html#2661" class="Bound">x</a> <a id="2663" class="Symbol">:</a> <a id="2665" href="MGS.FunExt-from-Univalence.html#2564" class="Bound">X</a><a id="2666" class="Symbol">)</a> <a id="2668" class="Symbol">→</a> <a id="2670" href="MGS.Basic-UF.html#633" class="Function">centrality</a> <a id="2681" class="Symbol">(</a><a id="2682" href="MGS.FunExt-from-Univalence.html#2568" class="Bound">A</a> <a id="2684" href="MGS.FunExt-from-Univalence.html#2661" class="Bound">x</a><a id="2685" class="Symbol">)</a> <a id="2687" class="Symbol">(</a><a id="2688" href="MGS.FunExt-from-Univalence.html#2571" class="Bound">i</a> <a id="2690" href="MGS.FunExt-from-Univalence.html#2661" class="Bound">x</a><a id="2691" class="Symbol">)</a> <a id="2693" class="Symbol">(</a><a id="2694" href="MGS.FunExt-from-Univalence.html#2650" class="Bound">g</a> <a id="2696" href="MGS.FunExt-from-Univalence.html#2661" class="Bound">x</a><a id="2697" class="Symbol">))</a>

  <a id="2703" href="MGS.FunExt-from-Univalence.html#2703" class="Function">γ</a> <a id="2705" class="Symbol">:</a> <a id="2707" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="2720" class="Symbol">(</a><a id="2721" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="2723" href="MGS.FunExt-from-Univalence.html#2568" class="Bound">A</a><a id="2724" class="Symbol">)</a>
  <a id="2728" href="MGS.FunExt-from-Univalence.html#2703" class="Function">γ</a> <a id="2730" class="Symbol">=</a> <a id="2732" href="MGS.FunExt-from-Univalence.html#2586" class="Function">f</a> <a id="2734" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2736" href="MGS.FunExt-from-Univalence.html#2624" class="Function">c</a>

<a id="postcomp-invertible"></a><a id="2739" href="MGS.FunExt-from-Univalence.html#2739" class="Function">postcomp-invertible</a> <a id="2759" class="Symbol">:</a> <a id="2761" class="Symbol">{</a><a id="2762" href="MGS.FunExt-from-Univalence.html#2762" class="Bound">X</a> <a id="2764" class="Symbol">:</a> <a id="2766" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2768" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2770" class="Symbol">}</a> <a id="2772" class="Symbol">{</a><a id="2773" href="MGS.FunExt-from-Univalence.html#2773" class="Bound">Y</a> <a id="2775" class="Symbol">:</a> <a id="2777" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2779" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2781" class="Symbol">}</a> <a id="2783" class="Symbol">{</a><a id="2784" href="MGS.FunExt-from-Univalence.html#2784" class="Bound">A</a> <a id="2786" class="Symbol">:</a> <a id="2788" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2790" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2792" class="Symbol">}</a>
                    <a id="2814" class="Symbol">→</a> <a id="2816" href="MGS.FunExt-from-Univalence.html#379" class="Function">funext</a> <a id="2823" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2825" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                    <a id="2847" class="Symbol">→</a> <a id="2849" href="MGS.FunExt-from-Univalence.html#379" class="Function">funext</a> <a id="2856" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2858" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                    <a id="2880" class="Symbol">→</a> <a id="2882" class="Symbol">(</a><a id="2883" href="MGS.FunExt-from-Univalence.html#2883" class="Bound">f</a> <a id="2885" class="Symbol">:</a> <a id="2887" href="MGS.FunExt-from-Univalence.html#2762" class="Bound">X</a> <a id="2889" class="Symbol">→</a> <a id="2891" href="MGS.FunExt-from-Univalence.html#2773" class="Bound">Y</a><a id="2892" class="Symbol">)</a>
                    <a id="2914" class="Symbol">→</a> <a id="2916" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="2927" href="MGS.FunExt-from-Univalence.html#2883" class="Bound">f</a>
                    <a id="2949" class="Symbol">→</a> <a id="2951" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="2962" class="Symbol">(λ</a> <a id="2965" class="Symbol">(</a><a id="2966" href="MGS.FunExt-from-Univalence.html#2966" class="Bound">h</a> <a id="2968" class="Symbol">:</a> <a id="2970" href="MGS.FunExt-from-Univalence.html#2784" class="Bound">A</a> <a id="2972" class="Symbol">→</a> <a id="2974" href="MGS.FunExt-from-Univalence.html#2762" class="Bound">X</a><a id="2975" class="Symbol">)</a> <a id="2977" class="Symbol">→</a> <a id="2979" href="MGS.FunExt-from-Univalence.html#2883" class="Bound">f</a> <a id="2981" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2983" href="MGS.FunExt-from-Univalence.html#2966" class="Bound">h</a><a id="2984" class="Symbol">)</a>

<a id="2987" href="MGS.FunExt-from-Univalence.html#2739" class="Function">postcomp-invertible</a> <a id="3007" class="Symbol">{</a><a id="3008" href="MGS.FunExt-from-Univalence.html#3008" class="Bound">𝓤</a><a id="3009" class="Symbol">}</a> <a id="3011" class="Symbol">{</a><a id="3012" href="MGS.FunExt-from-Univalence.html#3012" class="Bound">𝓥</a><a id="3013" class="Symbol">}</a> <a id="3015" class="Symbol">{</a><a id="3016" href="MGS.FunExt-from-Univalence.html#3016" class="Bound">𝓦</a><a id="3017" class="Symbol">}</a> <a id="3019" class="Symbol">{</a><a id="3020" href="MGS.FunExt-from-Univalence.html#3020" class="Bound">X</a><a id="3021" class="Symbol">}</a> <a id="3023" class="Symbol">{</a><a id="3024" href="MGS.FunExt-from-Univalence.html#3024" class="Bound">Y</a><a id="3025" class="Symbol">}</a> <a id="3027" class="Symbol">{</a><a id="3028" href="MGS.FunExt-from-Univalence.html#3028" class="Bound">A</a><a id="3029" class="Symbol">}</a> <a id="3031" href="MGS.FunExt-from-Univalence.html#3031" class="Bound">nfe</a> <a id="3035" href="MGS.FunExt-from-Univalence.html#3035" class="Bound">nfe&#39;</a> <a id="3040" href="MGS.FunExt-from-Univalence.html#3040" class="Bound">f</a> <a id="3042" class="Symbol">(</a><a id="3043" href="MGS.FunExt-from-Univalence.html#3043" class="Bound">g</a> <a id="3045" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3047" href="MGS.FunExt-from-Univalence.html#3047" class="Bound">η</a> <a id="3049" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3051" href="MGS.FunExt-from-Univalence.html#3051" class="Bound">ε</a><a id="3052" class="Symbol">)</a> <a id="3054" class="Symbol">=</a> <a id="3056" href="MGS.FunExt-from-Univalence.html#3264" class="Function">γ</a>
 <a id="3059" class="Keyword">where</a>
  <a id="3067" href="MGS.FunExt-from-Univalence.html#3067" class="Function">f&#39;</a> <a id="3070" class="Symbol">:</a> <a id="3072" class="Symbol">(</a><a id="3073" href="MGS.FunExt-from-Univalence.html#3028" class="Bound">A</a> <a id="3075" class="Symbol">→</a> <a id="3077" href="MGS.FunExt-from-Univalence.html#3020" class="Bound">X</a><a id="3078" class="Symbol">)</a> <a id="3080" class="Symbol">→</a> <a id="3082" class="Symbol">(</a><a id="3083" href="MGS.FunExt-from-Univalence.html#3028" class="Bound">A</a> <a id="3085" class="Symbol">→</a> <a id="3087" href="MGS.FunExt-from-Univalence.html#3024" class="Bound">Y</a><a id="3088" class="Symbol">)</a>
  <a id="3092" href="MGS.FunExt-from-Univalence.html#3067" class="Function">f&#39;</a> <a id="3095" href="MGS.FunExt-from-Univalence.html#3095" class="Bound">h</a> <a id="3097" class="Symbol">=</a> <a id="3099" href="MGS.FunExt-from-Univalence.html#3040" class="Bound">f</a> <a id="3101" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="3103" href="MGS.FunExt-from-Univalence.html#3095" class="Bound">h</a>

  <a id="3108" href="MGS.FunExt-from-Univalence.html#3108" class="Function">g&#39;</a> <a id="3111" class="Symbol">:</a> <a id="3113" class="Symbol">(</a><a id="3114" href="MGS.FunExt-from-Univalence.html#3028" class="Bound">A</a> <a id="3116" class="Symbol">→</a> <a id="3118" href="MGS.FunExt-from-Univalence.html#3024" class="Bound">Y</a><a id="3119" class="Symbol">)</a> <a id="3121" class="Symbol">→</a> <a id="3123" class="Symbol">(</a><a id="3124" href="MGS.FunExt-from-Univalence.html#3028" class="Bound">A</a> <a id="3126" class="Symbol">→</a> <a id="3128" href="MGS.FunExt-from-Univalence.html#3020" class="Bound">X</a><a id="3129" class="Symbol">)</a>
  <a id="3133" href="MGS.FunExt-from-Univalence.html#3108" class="Function">g&#39;</a> <a id="3136" href="MGS.FunExt-from-Univalence.html#3136" class="Bound">k</a> <a id="3138" class="Symbol">=</a> <a id="3140" href="MGS.FunExt-from-Univalence.html#3043" class="Bound">g</a> <a id="3142" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="3144" href="MGS.FunExt-from-Univalence.html#3136" class="Bound">k</a>

  <a id="3149" href="MGS.FunExt-from-Univalence.html#3149" class="Function">η&#39;</a> <a id="3152" class="Symbol">:</a> <a id="3154" class="Symbol">(</a><a id="3155" href="MGS.FunExt-from-Univalence.html#3155" class="Bound">h</a> <a id="3157" class="Symbol">:</a> <a id="3159" href="MGS.FunExt-from-Univalence.html#3028" class="Bound">A</a> <a id="3161" class="Symbol">→</a> <a id="3163" href="MGS.FunExt-from-Univalence.html#3020" class="Bound">X</a><a id="3164" class="Symbol">)</a> <a id="3166" class="Symbol">→</a> <a id="3168" href="MGS.FunExt-from-Univalence.html#3108" class="Function">g&#39;</a> <a id="3171" class="Symbol">(</a><a id="3172" href="MGS.FunExt-from-Univalence.html#3067" class="Function">f&#39;</a> <a id="3175" href="MGS.FunExt-from-Univalence.html#3155" class="Bound">h</a><a id="3176" class="Symbol">)</a> <a id="3178" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3180" href="MGS.FunExt-from-Univalence.html#3155" class="Bound">h</a>
  <a id="3184" href="MGS.FunExt-from-Univalence.html#3149" class="Function">η&#39;</a> <a id="3187" href="MGS.FunExt-from-Univalence.html#3187" class="Bound">h</a> <a id="3189" class="Symbol">=</a> <a id="3191" href="MGS.FunExt-from-Univalence.html#3031" class="Bound">nfe</a> <a id="3195" class="Symbol">(</a><a id="3196" href="MGS.FunExt-from-Univalence.html#3047" class="Bound">η</a> <a id="3198" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="3200" href="MGS.FunExt-from-Univalence.html#3187" class="Bound">h</a><a id="3201" class="Symbol">)</a>

  <a id="3206" href="MGS.FunExt-from-Univalence.html#3206" class="Function">ε&#39;</a> <a id="3209" class="Symbol">:</a> <a id="3211" class="Symbol">(</a><a id="3212" href="MGS.FunExt-from-Univalence.html#3212" class="Bound">k</a> <a id="3214" class="Symbol">:</a> <a id="3216" href="MGS.FunExt-from-Univalence.html#3028" class="Bound">A</a> <a id="3218" class="Symbol">→</a> <a id="3220" href="MGS.FunExt-from-Univalence.html#3024" class="Bound">Y</a><a id="3221" class="Symbol">)</a> <a id="3223" class="Symbol">→</a> <a id="3225" href="MGS.FunExt-from-Univalence.html#3067" class="Function">f&#39;</a> <a id="3228" class="Symbol">(</a><a id="3229" href="MGS.FunExt-from-Univalence.html#3108" class="Function">g&#39;</a> <a id="3232" href="MGS.FunExt-from-Univalence.html#3212" class="Bound">k</a><a id="3233" class="Symbol">)</a> <a id="3235" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3237" href="MGS.FunExt-from-Univalence.html#3212" class="Bound">k</a>
  <a id="3241" href="MGS.FunExt-from-Univalence.html#3206" class="Function">ε&#39;</a> <a id="3244" href="MGS.FunExt-from-Univalence.html#3244" class="Bound">k</a> <a id="3246" class="Symbol">=</a> <a id="3248" href="MGS.FunExt-from-Univalence.html#3035" class="Bound">nfe&#39;</a> <a id="3253" class="Symbol">(</a><a id="3254" href="MGS.FunExt-from-Univalence.html#3051" class="Bound">ε</a> <a id="3256" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="3258" href="MGS.FunExt-from-Univalence.html#3244" class="Bound">k</a><a id="3259" class="Symbol">)</a>

  <a id="3264" href="MGS.FunExt-from-Univalence.html#3264" class="Function">γ</a> <a id="3266" class="Symbol">:</a> <a id="3268" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="3279" href="MGS.FunExt-from-Univalence.html#3067" class="Function">f&#39;</a>
  <a id="3284" href="MGS.FunExt-from-Univalence.html#3264" class="Function">γ</a> <a id="3286" class="Symbol">=</a> <a id="3288" class="Symbol">(</a><a id="3289" href="MGS.FunExt-from-Univalence.html#3108" class="Function">g&#39;</a> <a id="3292" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3294" href="MGS.FunExt-from-Univalence.html#3149" class="Function">η&#39;</a> <a id="3297" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3299" href="MGS.FunExt-from-Univalence.html#3206" class="Function">ε&#39;</a><a id="3301" class="Symbol">)</a>

<a id="postcomp-is-equiv"></a><a id="3304" href="MGS.FunExt-from-Univalence.html#3304" class="Function">postcomp-is-equiv</a> <a id="3322" class="Symbol">:</a> <a id="3324" class="Symbol">{</a><a id="3325" href="MGS.FunExt-from-Univalence.html#3325" class="Bound">X</a> <a id="3327" class="Symbol">:</a> <a id="3329" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3331" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3333" class="Symbol">}</a> <a id="3335" class="Symbol">{</a><a id="3336" href="MGS.FunExt-from-Univalence.html#3336" class="Bound">Y</a> <a id="3338" class="Symbol">:</a> <a id="3340" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3342" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3344" class="Symbol">}</a> <a id="3346" class="Symbol">{</a><a id="3347" href="MGS.FunExt-from-Univalence.html#3347" class="Bound">A</a> <a id="3349" class="Symbol">:</a> <a id="3351" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3353" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3355" class="Symbol">}</a>
                  <a id="3375" class="Symbol">→</a> <a id="3377" href="MGS.FunExt-from-Univalence.html#379" class="Function">funext</a> <a id="3384" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3386" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                  <a id="3406" class="Symbol">→</a> <a id="3408" href="MGS.FunExt-from-Univalence.html#379" class="Function">funext</a> <a id="3415" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3417" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                  <a id="3437" class="Symbol">→</a> <a id="3439" class="Symbol">(</a><a id="3440" href="MGS.FunExt-from-Univalence.html#3440" class="Bound">f</a> <a id="3442" class="Symbol">:</a> <a id="3444" href="MGS.FunExt-from-Univalence.html#3325" class="Bound">X</a> <a id="3446" class="Symbol">→</a> <a id="3448" href="MGS.FunExt-from-Univalence.html#3336" class="Bound">Y</a><a id="3449" class="Symbol">)</a>
                  <a id="3469" class="Symbol">→</a> <a id="3471" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3480" href="MGS.FunExt-from-Univalence.html#3440" class="Bound">f</a>
                  <a id="3500" class="Symbol">→</a> <a id="3502" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3511" class="Symbol">(λ</a> <a id="3514" class="Symbol">(</a><a id="3515" href="MGS.FunExt-from-Univalence.html#3515" class="Bound">h</a> <a id="3517" class="Symbol">:</a> <a id="3519" href="MGS.FunExt-from-Univalence.html#3347" class="Bound">A</a> <a id="3521" class="Symbol">→</a> <a id="3523" href="MGS.FunExt-from-Univalence.html#3325" class="Bound">X</a><a id="3524" class="Symbol">)</a> <a id="3526" class="Symbol">→</a> <a id="3528" href="MGS.FunExt-from-Univalence.html#3440" class="Bound">f</a> <a id="3530" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="3532" href="MGS.FunExt-from-Univalence.html#3515" class="Bound">h</a><a id="3533" class="Symbol">)</a>

<a id="3536" href="MGS.FunExt-from-Univalence.html#3304" class="Function">postcomp-is-equiv</a> <a id="3554" href="MGS.FunExt-from-Univalence.html#3554" class="Bound">fe</a> <a id="3557" href="MGS.FunExt-from-Univalence.html#3557" class="Bound">fe&#39;</a> <a id="3561" href="MGS.FunExt-from-Univalence.html#3561" class="Bound">f</a> <a id="3563" href="MGS.FunExt-from-Univalence.html#3563" class="Bound">e</a> <a id="3565" class="Symbol">=</a>
 <a id="3568" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a>
  <a id="3593" class="Symbol">(λ</a> <a id="3596" href="MGS.FunExt-from-Univalence.html#3596" class="Bound">h</a> <a id="3598" class="Symbol">→</a> <a id="3600" href="MGS.FunExt-from-Univalence.html#3561" class="Bound">f</a> <a id="3602" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="3604" href="MGS.FunExt-from-Univalence.html#3596" class="Bound">h</a><a id="3605" class="Symbol">)</a>
  <a id="3609" class="Symbol">(</a><a id="3610" href="MGS.FunExt-from-Univalence.html#2739" class="Function">postcomp-invertible</a> <a id="3630" href="MGS.FunExt-from-Univalence.html#3554" class="Bound">fe</a> <a id="3633" href="MGS.FunExt-from-Univalence.html#3557" class="Bound">fe&#39;</a> <a id="3637" href="MGS.FunExt-from-Univalence.html#3561" class="Bound">f</a> <a id="3639" class="Symbol">(</a><a id="3640" href="MGS.Equivalences.html#1848" class="Function">equivs-are-invertible</a> <a id="3662" href="MGS.FunExt-from-Univalence.html#3561" class="Bound">f</a> <a id="3664" href="MGS.FunExt-from-Univalence.html#3563" class="Bound">e</a><a id="3665" class="Symbol">))</a>

<a id="vvfunext-gives-hfunext"></a><a id="3669" href="MGS.FunExt-from-Univalence.html#3669" class="Function">vvfunext-gives-hfunext</a> <a id="3692" class="Symbol">:</a> <a id="3694" href="MGS.FunExt-from-Univalence.html#2333" class="Function">vvfunext</a> <a id="3703" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3705" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3707" class="Symbol">→</a> <a id="3709" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="3717" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3719" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
<a id="3721" href="MGS.FunExt-from-Univalence.html#3669" class="Function">vvfunext-gives-hfunext</a> <a id="3744" href="MGS.FunExt-from-Univalence.html#3744" class="Bound">vfe</a> <a id="3748" class="Symbol">{</a><a id="3749" href="MGS.FunExt-from-Univalence.html#3749" class="Bound">X</a><a id="3750" class="Symbol">}</a> <a id="3752" class="Symbol">{</a><a id="3753" href="MGS.FunExt-from-Univalence.html#3753" class="Bound">Y</a><a id="3754" class="Symbol">}</a> <a id="3756" href="MGS.FunExt-from-Univalence.html#3756" class="Bound">f</a> <a id="3758" class="Symbol">=</a> <a id="3760" href="MGS.FunExt-from-Univalence.html#4269" class="Function">γ</a>
 <a id="3763" class="Keyword">where</a>
  <a id="3771" href="MGS.FunExt-from-Univalence.html#3771" class="Function">a</a> <a id="3773" class="Symbol">:</a> <a id="3775" class="Symbol">(</a><a id="3776" href="MGS.FunExt-from-Univalence.html#3776" class="Bound">x</a> <a id="3778" class="Symbol">:</a> <a id="3780" href="MGS.FunExt-from-Univalence.html#3749" class="Bound">X</a><a id="3781" class="Symbol">)</a> <a id="3783" class="Symbol">→</a> <a id="3785" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="3798" class="Symbol">(</a><a id="3799" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="3801" href="MGS.FunExt-from-Univalence.html#3801" class="Bound">y</a> <a id="3803" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="3805" href="MGS.FunExt-from-Univalence.html#3753" class="Bound">Y</a> <a id="3807" href="MGS.FunExt-from-Univalence.html#3776" class="Bound">x</a> <a id="3809" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="3811" href="MGS.FunExt-from-Univalence.html#3756" class="Bound">f</a> <a id="3813" href="MGS.FunExt-from-Univalence.html#3776" class="Bound">x</a> <a id="3815" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3817" href="MGS.FunExt-from-Univalence.html#3801" class="Bound">y</a><a id="3818" class="Symbol">)</a>
  <a id="3822" href="MGS.FunExt-from-Univalence.html#3771" class="Function">a</a> <a id="3824" href="MGS.FunExt-from-Univalence.html#3824" class="Bound">x</a> <a id="3826" class="Symbol">=</a> <a id="3828" href="MGS.Retracts.html#4025" class="Function">singleton-types&#39;-are-singletons</a> <a id="3860" class="Symbol">(</a><a id="3861" href="MGS.FunExt-from-Univalence.html#3753" class="Bound">Y</a> <a id="3863" href="MGS.FunExt-from-Univalence.html#3824" class="Bound">x</a><a id="3864" class="Symbol">)</a> <a id="3866" class="Symbol">(</a><a id="3867" href="MGS.FunExt-from-Univalence.html#3756" class="Bound">f</a> <a id="3869" href="MGS.FunExt-from-Univalence.html#3824" class="Bound">x</a><a id="3870" class="Symbol">)</a>

  <a id="3875" href="MGS.FunExt-from-Univalence.html#3875" class="Function">c</a> <a id="3877" class="Symbol">:</a> <a id="3879" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="3892" class="Symbol">(</a><a id="3893" href="MGS.MLTT.html#3650" class="Function">Π</a> <a id="3895" href="MGS.FunExt-from-Univalence.html#3895" class="Bound">x</a> <a id="3897" href="MGS.MLTT.html#3650" class="Function">꞉</a> <a id="3899" href="MGS.FunExt-from-Univalence.html#3749" class="Bound">X</a> <a id="3901" href="MGS.MLTT.html#3650" class="Function">,</a> <a id="3903" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="3905" href="MGS.FunExt-from-Univalence.html#3905" class="Bound">y</a> <a id="3907" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="3909" href="MGS.FunExt-from-Univalence.html#3753" class="Bound">Y</a> <a id="3911" href="MGS.FunExt-from-Univalence.html#3895" class="Bound">x</a> <a id="3913" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="3915" href="MGS.FunExt-from-Univalence.html#3756" class="Bound">f</a> <a id="3917" href="MGS.FunExt-from-Univalence.html#3895" class="Bound">x</a> <a id="3919" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3921" href="MGS.FunExt-from-Univalence.html#3905" class="Bound">y</a><a id="3922" class="Symbol">)</a>
  <a id="3926" href="MGS.FunExt-from-Univalence.html#3875" class="Function">c</a> <a id="3928" class="Symbol">=</a> <a id="3930" href="MGS.FunExt-from-Univalence.html#3744" class="Bound">vfe</a> <a id="3934" href="MGS.FunExt-from-Univalence.html#3771" class="Function">a</a>

  <a id="3939" href="MGS.FunExt-from-Univalence.html#3939" class="Function">ρ</a> <a id="3941" class="Symbol">:</a> <a id="3943" class="Symbol">(</a><a id="3944" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="3946" href="MGS.FunExt-from-Univalence.html#3946" class="Bound">g</a> <a id="3948" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="3950" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="3952" href="MGS.FunExt-from-Univalence.html#3753" class="Bound">Y</a> <a id="3954" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="3956" href="MGS.FunExt-from-Univalence.html#3756" class="Bound">f</a> <a id="3958" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="3960" href="MGS.FunExt-from-Univalence.html#3946" class="Bound">g</a><a id="3961" class="Symbol">)</a> <a id="3963" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="3965" class="Symbol">(</a><a id="3966" href="MGS.MLTT.html#3650" class="Function">Π</a> <a id="3968" href="MGS.FunExt-from-Univalence.html#3968" class="Bound">x</a> <a id="3970" href="MGS.MLTT.html#3650" class="Function">꞉</a> <a id="3972" href="MGS.FunExt-from-Univalence.html#3749" class="Bound">X</a> <a id="3974" href="MGS.MLTT.html#3650" class="Function">,</a> <a id="3976" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="3978" href="MGS.FunExt-from-Univalence.html#3978" class="Bound">y</a> <a id="3980" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="3982" href="MGS.FunExt-from-Univalence.html#3753" class="Bound">Y</a> <a id="3984" href="MGS.FunExt-from-Univalence.html#3968" class="Bound">x</a> <a id="3986" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="3988" href="MGS.FunExt-from-Univalence.html#3756" class="Bound">f</a> <a id="3990" href="MGS.FunExt-from-Univalence.html#3968" class="Bound">x</a> <a id="3992" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3994" href="MGS.FunExt-from-Univalence.html#3978" class="Bound">y</a><a id="3995" class="Symbol">)</a>
  <a id="3999" href="MGS.FunExt-from-Univalence.html#3939" class="Function">ρ</a> <a id="4001" class="Symbol">=</a> <a id="4003" href="MGS.Equivalences.html#9016" class="Function">≃-gives-▷</a> <a id="4013" href="MGS.Solved-Exercises.html#4497" class="Function">ΠΣ-distr-≃</a>

  <a id="4027" href="MGS.FunExt-from-Univalence.html#4027" class="Function">d</a> <a id="4029" class="Symbol">:</a> <a id="4031" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="4044" class="Symbol">(</a><a id="4045" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4047" href="MGS.FunExt-from-Univalence.html#4047" class="Bound">g</a> <a id="4049" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4051" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="4053" href="MGS.FunExt-from-Univalence.html#3753" class="Bound">Y</a> <a id="4055" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4057" href="MGS.FunExt-from-Univalence.html#3756" class="Bound">f</a> <a id="4059" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="4061" href="MGS.FunExt-from-Univalence.html#4047" class="Bound">g</a><a id="4062" class="Symbol">)</a>
  <a id="4066" href="MGS.FunExt-from-Univalence.html#4027" class="Function">d</a> <a id="4068" class="Symbol">=</a> <a id="4070" href="MGS.Retracts.html#3389" class="Function">retract-of-singleton</a> <a id="4091" href="MGS.FunExt-from-Univalence.html#3939" class="Function">ρ</a> <a id="4093" href="MGS.FunExt-from-Univalence.html#3875" class="Function">c</a>

  <a id="4098" href="MGS.FunExt-from-Univalence.html#4098" class="Function">e</a> <a id="4100" class="Symbol">:</a> <a id="4102" class="Symbol">(</a><a id="4103" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4105" href="MGS.FunExt-from-Univalence.html#4105" class="Bound">g</a> <a id="4107" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4109" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="4111" href="MGS.FunExt-from-Univalence.html#3753" class="Bound">Y</a> <a id="4113" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4115" href="MGS.FunExt-from-Univalence.html#3756" class="Bound">f</a> <a id="4117" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4119" href="MGS.FunExt-from-Univalence.html#4105" class="Bound">g</a><a id="4120" class="Symbol">)</a> <a id="4122" class="Symbol">→</a> <a id="4124" class="Symbol">(</a><a id="4125" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4127" href="MGS.FunExt-from-Univalence.html#4127" class="Bound">g</a> <a id="4129" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4131" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="4133" href="MGS.FunExt-from-Univalence.html#3753" class="Bound">Y</a> <a id="4135" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4137" href="MGS.FunExt-from-Univalence.html#3756" class="Bound">f</a> <a id="4139" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="4141" href="MGS.FunExt-from-Univalence.html#4127" class="Bound">g</a><a id="4142" class="Symbol">)</a>
  <a id="4146" href="MGS.FunExt-from-Univalence.html#4098" class="Function">e</a> <a id="4148" class="Symbol">=</a> <a id="4150" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="4155" class="Symbol">(</a><a id="4156" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="4163" href="MGS.FunExt-from-Univalence.html#3756" class="Bound">f</a><a id="4164" class="Symbol">)</a>

  <a id="4169" href="MGS.FunExt-from-Univalence.html#4169" class="Function">i</a> <a id="4171" class="Symbol">:</a> <a id="4173" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4182" href="MGS.FunExt-from-Univalence.html#4098" class="Function">e</a>
  <a id="4186" href="MGS.FunExt-from-Univalence.html#4169" class="Function">i</a> <a id="4188" class="Symbol">=</a> <a id="4190" href="MGS.Solved-Exercises.html#4979" class="Function">maps-of-singletons-are-equivs</a> <a id="4220" href="MGS.FunExt-from-Univalence.html#4098" class="Function">e</a> <a id="4222" class="Symbol">(</a><a id="4223" href="MGS.Retracts.html#4025" class="Function">singleton-types&#39;-are-singletons</a> <a id="4255" class="Symbol">(</a><a id="4256" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="4258" href="MGS.FunExt-from-Univalence.html#3753" class="Bound">Y</a><a id="4259" class="Symbol">)</a> <a id="4261" href="MGS.FunExt-from-Univalence.html#3756" class="Bound">f</a><a id="4262" class="Symbol">)</a> <a id="4264" href="MGS.FunExt-from-Univalence.html#4027" class="Function">d</a>

  <a id="4269" href="MGS.FunExt-from-Univalence.html#4269" class="Function">γ</a> <a id="4271" class="Symbol">:</a> <a id="4273" class="Symbol">(</a><a id="4274" href="MGS.FunExt-from-Univalence.html#4274" class="Bound">g</a> <a id="4276" class="Symbol">:</a> <a id="4278" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="4280" href="MGS.FunExt-from-Univalence.html#3753" class="Bound">Y</a><a id="4281" class="Symbol">)</a> <a id="4283" class="Symbol">→</a> <a id="4285" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4294" class="Symbol">(</a><a id="4295" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="4302" href="MGS.FunExt-from-Univalence.html#3756" class="Bound">f</a> <a id="4304" href="MGS.FunExt-from-Univalence.html#4274" class="Bound">g</a><a id="4305" class="Symbol">)</a>
  <a id="4309" href="MGS.FunExt-from-Univalence.html#4269" class="Function">γ</a> <a id="4311" class="Symbol">=</a> <a id="4313" href="MGS.Solved-Exercises.html#5795" class="Function">NatΣ-equiv-gives-fiberwise-equiv</a> <a id="4346" class="Symbol">(</a><a id="4347" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="4354" href="MGS.FunExt-from-Univalence.html#3756" class="Bound">f</a><a id="4355" class="Symbol">)</a> <a id="4357" href="MGS.FunExt-from-Univalence.html#4169" class="Function">i</a>

<a id="funext-gives-vvfunext"></a><a id="4360" href="MGS.FunExt-from-Univalence.html#4360" class="Function">funext-gives-vvfunext</a> <a id="4382" class="Symbol">:</a> <a id="4384" href="MGS.FunExt-from-Univalence.html#379" class="Function">funext</a> <a id="4391" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4393" class="Symbol">(</a><a id="4394" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4396" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4398" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4399" class="Symbol">)</a> <a id="4401" class="Symbol">→</a> <a id="4403" href="MGS.FunExt-from-Univalence.html#379" class="Function">funext</a> <a id="4410" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4412" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4414" class="Symbol">→</a> <a id="4416" href="MGS.FunExt-from-Univalence.html#2333" class="Function">vvfunext</a> <a id="4425" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4427" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
<a id="4429" href="MGS.FunExt-from-Univalence.html#4360" class="Function">funext-gives-vvfunext</a> <a id="4451" class="Symbol">{</a><a id="4452" href="MGS.FunExt-from-Univalence.html#4452" class="Bound">𝓤</a><a id="4453" class="Symbol">}</a> <a id="4455" class="Symbol">{</a><a id="4456" href="MGS.FunExt-from-Univalence.html#4456" class="Bound">𝓥</a><a id="4457" class="Symbol">}</a> <a id="4459" href="MGS.FunExt-from-Univalence.html#4459" class="Bound">fe</a> <a id="4462" href="MGS.FunExt-from-Univalence.html#4462" class="Bound">fe&#39;</a> <a id="4466" class="Symbol">{</a><a id="4467" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a><a id="4468" class="Symbol">}</a> <a id="4470" class="Symbol">{</a><a id="4471" href="MGS.FunExt-from-Univalence.html#4471" class="Bound">A</a><a id="4472" class="Symbol">}</a> <a id="4474" href="MGS.FunExt-from-Univalence.html#4474" class="Bound">φ</a> <a id="4476" class="Symbol">=</a> <a id="4478" href="MGS.FunExt-from-Univalence.html#4982" class="Function">γ</a>
 <a id="4481" class="Keyword">where</a>
  <a id="4489" href="MGS.FunExt-from-Univalence.html#4489" class="Function">f</a> <a id="4491" class="Symbol">:</a> <a id="4493" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4495" href="MGS.FunExt-from-Univalence.html#4471" class="Bound">A</a> <a id="4497" class="Symbol">→</a> <a id="4499" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a>
  <a id="4503" href="MGS.FunExt-from-Univalence.html#4489" class="Function">f</a> <a id="4505" class="Symbol">=</a> <a id="4507" href="MGS.MLTT.html#2957" class="Function">pr₁</a>

  <a id="4514" href="MGS.FunExt-from-Univalence.html#4514" class="Function">f-is-equiv</a> <a id="4525" class="Symbol">:</a> <a id="4527" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4536" href="MGS.FunExt-from-Univalence.html#4489" class="Function">f</a>
  <a id="4540" href="MGS.FunExt-from-Univalence.html#4514" class="Function">f-is-equiv</a> <a id="4551" class="Symbol">=</a> <a id="4553" href="MGS.Solved-Exercises.html#4253" class="Function">pr₁-equiv</a> <a id="4563" href="MGS.FunExt-from-Univalence.html#4474" class="Bound">φ</a>

  <a id="4568" href="MGS.FunExt-from-Univalence.html#4568" class="Function">g</a> <a id="4570" class="Symbol">:</a> <a id="4572" class="Symbol">(</a><a id="4573" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a> <a id="4575" class="Symbol">→</a> <a id="4577" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4579" href="MGS.FunExt-from-Univalence.html#4471" class="Bound">A</a><a id="4580" class="Symbol">)</a> <a id="4582" class="Symbol">→</a> <a id="4584" class="Symbol">(</a><a id="4585" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a> <a id="4587" class="Symbol">→</a> <a id="4589" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a><a id="4590" class="Symbol">)</a>
  <a id="4594" href="MGS.FunExt-from-Univalence.html#4568" class="Function">g</a> <a id="4596" href="MGS.FunExt-from-Univalence.html#4596" class="Bound">h</a> <a id="4598" class="Symbol">=</a> <a id="4600" href="MGS.FunExt-from-Univalence.html#4489" class="Function">f</a> <a id="4602" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4604" href="MGS.FunExt-from-Univalence.html#4596" class="Bound">h</a>

  <a id="4609" href="MGS.FunExt-from-Univalence.html#4609" class="Function">e</a> <a id="4611" class="Symbol">:</a> <a id="4613" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4622" href="MGS.FunExt-from-Univalence.html#4568" class="Function">g</a>
  <a id="4626" href="MGS.FunExt-from-Univalence.html#4609" class="Function">e</a> <a id="4628" class="Symbol">=</a> <a id="4630" href="MGS.FunExt-from-Univalence.html#3304" class="Function">postcomp-is-equiv</a> <a id="4648" href="MGS.FunExt-from-Univalence.html#4459" class="Bound">fe</a> <a id="4651" href="MGS.FunExt-from-Univalence.html#4462" class="Bound">fe&#39;</a> <a id="4655" href="MGS.FunExt-from-Univalence.html#4489" class="Function">f</a> <a id="4657" href="MGS.FunExt-from-Univalence.html#4514" class="Function">f-is-equiv</a>

  <a id="4671" href="MGS.FunExt-from-Univalence.html#4671" class="Function">i</a> <a id="4673" class="Symbol">:</a> <a id="4675" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="4688" class="Symbol">(</a><a id="4689" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4691" href="MGS.FunExt-from-Univalence.html#4691" class="Bound">h</a> <a id="4693" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4695" class="Symbol">(</a><a id="4696" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a> <a id="4698" class="Symbol">→</a> <a id="4700" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4702" href="MGS.FunExt-from-Univalence.html#4471" class="Bound">A</a><a id="4703" class="Symbol">)</a><a id="4704" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4706" href="MGS.FunExt-from-Univalence.html#4489" class="Function">f</a> <a id="4708" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4710" href="MGS.FunExt-from-Univalence.html#4691" class="Bound">h</a> <a id="4712" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4714" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="4717" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a><a id="4718" class="Symbol">)</a>
  <a id="4722" href="MGS.FunExt-from-Univalence.html#4671" class="Function">i</a> <a id="4724" class="Symbol">=</a> <a id="4726" href="MGS.FunExt-from-Univalence.html#4609" class="Function">e</a> <a id="4728" class="Symbol">(</a><a id="4729" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="4732" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a><a id="4733" class="Symbol">)</a>

  <a id="4738" href="MGS.FunExt-from-Univalence.html#4738" class="Function">r</a> <a id="4740" class="Symbol">:</a> <a id="4742" class="Symbol">(</a><a id="4743" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4745" href="MGS.FunExt-from-Univalence.html#4745" class="Bound">h</a> <a id="4747" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4749" class="Symbol">(</a><a id="4750" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a> <a id="4752" class="Symbol">→</a> <a id="4754" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4756" href="MGS.FunExt-from-Univalence.html#4471" class="Bound">A</a><a id="4757" class="Symbol">)</a><a id="4758" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4760" href="MGS.FunExt-from-Univalence.html#4489" class="Function">f</a> <a id="4762" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4764" href="MGS.FunExt-from-Univalence.html#4745" class="Bound">h</a> <a id="4766" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4768" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="4771" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a><a id="4772" class="Symbol">)</a> <a id="4774" class="Symbol">→</a> <a id="4776" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="4778" href="MGS.FunExt-from-Univalence.html#4471" class="Bound">A</a>
  <a id="4782" href="MGS.FunExt-from-Univalence.html#4738" class="Function">r</a> <a id="4784" class="Symbol">(</a><a id="4785" href="MGS.FunExt-from-Univalence.html#4785" class="Bound">h</a> <a id="4787" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4789" href="MGS.FunExt-from-Univalence.html#4789" class="Bound">p</a><a id="4790" class="Symbol">)</a> <a id="4792" href="MGS.FunExt-from-Univalence.html#4792" class="Bound">x</a> <a id="4794" class="Symbol">=</a> <a id="4796" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="4806" href="MGS.FunExt-from-Univalence.html#4471" class="Bound">A</a> <a id="4808" class="Symbol">(</a><a id="4809" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="4816" class="Symbol">(</a><a id="4817" href="MGS.FunExt-from-Univalence.html#4489" class="Function">f</a> <a id="4819" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4821" href="MGS.FunExt-from-Univalence.html#4785" class="Bound">h</a><a id="4822" class="Symbol">)</a> <a id="4824" class="Symbol">(</a><a id="4825" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="4828" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a><a id="4829" class="Symbol">)</a> <a id="4831" href="MGS.FunExt-from-Univalence.html#4789" class="Bound">p</a> <a id="4833" href="MGS.FunExt-from-Univalence.html#4792" class="Bound">x</a><a id="4834" class="Symbol">)</a> <a id="4836" class="Symbol">(</a><a id="4837" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="4841" class="Symbol">(</a><a id="4842" href="MGS.FunExt-from-Univalence.html#4785" class="Bound">h</a> <a id="4844" href="MGS.FunExt-from-Univalence.html#4792" class="Bound">x</a><a id="4845" class="Symbol">))</a>

  <a id="4851" href="MGS.FunExt-from-Univalence.html#4851" class="Function">s</a> <a id="4853" class="Symbol">:</a> <a id="4855" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="4857" href="MGS.FunExt-from-Univalence.html#4471" class="Bound">A</a> <a id="4859" class="Symbol">→</a> <a id="4861" class="Symbol">(</a><a id="4862" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4864" href="MGS.FunExt-from-Univalence.html#4864" class="Bound">h</a> <a id="4866" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4868" class="Symbol">(</a><a id="4869" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a> <a id="4871" class="Symbol">→</a> <a id="4873" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4875" href="MGS.FunExt-from-Univalence.html#4471" class="Bound">A</a><a id="4876" class="Symbol">)</a><a id="4877" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4879" href="MGS.FunExt-from-Univalence.html#4489" class="Function">f</a> <a id="4881" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4883" href="MGS.FunExt-from-Univalence.html#4864" class="Bound">h</a> <a id="4885" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4887" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="4890" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a><a id="4891" class="Symbol">)</a>
  <a id="4895" href="MGS.FunExt-from-Univalence.html#4851" class="Function">s</a> <a id="4897" href="MGS.FunExt-from-Univalence.html#4897" class="Bound">φ</a> <a id="4899" class="Symbol">=</a> <a id="4901" class="Symbol">(λ</a> <a id="4904" href="MGS.FunExt-from-Univalence.html#4904" class="Bound">x</a> <a id="4906" class="Symbol">→</a> <a id="4908" href="MGS.FunExt-from-Univalence.html#4904" class="Bound">x</a> <a id="4910" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4912" href="MGS.FunExt-from-Univalence.html#4897" class="Bound">φ</a> <a id="4914" href="MGS.FunExt-from-Univalence.html#4904" class="Bound">x</a><a id="4915" class="Symbol">)</a> <a id="4917" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4919" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4924" class="Symbol">(</a><a id="4925" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="4928" href="MGS.FunExt-from-Univalence.html#4467" class="Bound">X</a><a id="4929" class="Symbol">)</a>

  <a id="4934" href="MGS.FunExt-from-Univalence.html#4934" class="Function">η</a> <a id="4936" class="Symbol">:</a> <a id="4938" class="Symbol">∀</a> <a id="4940" href="MGS.FunExt-from-Univalence.html#4940" class="Bound">φ</a> <a id="4942" class="Symbol">→</a> <a id="4944" href="MGS.FunExt-from-Univalence.html#4738" class="Function">r</a> <a id="4946" class="Symbol">(</a><a id="4947" href="MGS.FunExt-from-Univalence.html#4851" class="Function">s</a> <a id="4949" href="MGS.FunExt-from-Univalence.html#4940" class="Bound">φ</a><a id="4950" class="Symbol">)</a> <a id="4952" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4954" href="MGS.FunExt-from-Univalence.html#4940" class="Bound">φ</a>
  <a id="4958" href="MGS.FunExt-from-Univalence.html#4934" class="Function">η</a> <a id="4960" href="MGS.FunExt-from-Univalence.html#4960" class="Bound">φ</a> <a id="4962" class="Symbol">=</a> <a id="4964" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4969" class="Symbol">(</a><a id="4970" href="MGS.FunExt-from-Univalence.html#4738" class="Function">r</a> <a id="4972" class="Symbol">(</a><a id="4973" href="MGS.FunExt-from-Univalence.html#4851" class="Function">s</a> <a id="4975" href="MGS.FunExt-from-Univalence.html#4960" class="Bound">φ</a><a id="4976" class="Symbol">))</a>

  <a id="4982" href="MGS.FunExt-from-Univalence.html#4982" class="Function">γ</a> <a id="4984" class="Symbol">:</a> <a id="4986" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="4999" class="Symbol">(</a><a id="5000" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="5002" href="MGS.FunExt-from-Univalence.html#4471" class="Bound">A</a><a id="5003" class="Symbol">)</a>
  <a id="5007" href="MGS.FunExt-from-Univalence.html#4982" class="Function">γ</a> <a id="5009" class="Symbol">=</a> <a id="5011" href="MGS.Retracts.html#3389" class="Function">retract-of-singleton</a> <a id="5032" class="Symbol">(</a><a id="5033" href="MGS.FunExt-from-Univalence.html#4738" class="Function">r</a> <a id="5035" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5037" href="MGS.FunExt-from-Univalence.html#4851" class="Function">s</a> <a id="5039" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5041" href="MGS.FunExt-from-Univalence.html#4934" class="Function">η</a><a id="5042" class="Symbol">)</a> <a id="5044" href="MGS.FunExt-from-Univalence.html#4671" class="Function">i</a>

<a id="5047" class="Keyword">abstract</a>
 <a id="funext-gives-hfunext"></a><a id="5057" href="MGS.FunExt-from-Univalence.html#5057" class="Function">funext-gives-hfunext</a>       <a id="5084" class="Symbol">:</a> <a id="5086" href="MGS.FunExt-from-Univalence.html#379" class="Function">funext</a> <a id="5093" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5095" class="Symbol">(</a><a id="5096" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5098" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5100" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5101" class="Symbol">)</a> <a id="5103" class="Symbol">→</a> <a id="5105" href="MGS.FunExt-from-Univalence.html#379" class="Function">funext</a> <a id="5112" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5114" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5116" class="Symbol">→</a> <a id="5118" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="5126" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5128" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
 <a id="dfunext-gives-hfunext"></a><a id="5131" href="MGS.FunExt-from-Univalence.html#5131" class="Function">dfunext-gives-hfunext</a>      <a id="5158" class="Symbol">:</a> <a id="5160" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="5168" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5170" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="5182" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5184" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
 <a id="funext-gives-dfunext"></a><a id="5187" href="MGS.FunExt-from-Univalence.html#5187" class="Function">funext-gives-dfunext</a>       <a id="5214" class="Symbol">:</a> <a id="5216" href="MGS.FunExt-from-Univalence.html#379" class="Function">funext</a> <a id="5223" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5225" class="Symbol">(</a><a id="5226" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5228" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5230" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5231" class="Symbol">)</a> <a id="5233" class="Symbol">→</a> <a id="5235" href="MGS.FunExt-from-Univalence.html#379" class="Function">funext</a> <a id="5242" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5244" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5246" class="Symbol">→</a> <a id="5248" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="5256" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5258" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
 <a id="univalence-gives-dfunext&#39;"></a><a id="5261" href="MGS.FunExt-from-Univalence.html#5261" class="Function">univalence-gives-dfunext&#39;</a>  <a id="5288" class="Symbol">:</a> <a id="5290" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5303" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5305" class="Symbol">→</a> <a id="5307" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5320" class="Symbol">(</a><a id="5321" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5323" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5325" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5326" class="Symbol">)</a> <a id="5328" class="Symbol">→</a> <a id="5330" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="5338" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5340" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
 <a id="univalence-gives-hfunext&#39;"></a><a id="5343" href="MGS.FunExt-from-Univalence.html#5343" class="Function">univalence-gives-hfunext&#39;</a>  <a id="5370" class="Symbol">:</a> <a id="5372" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5385" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5387" class="Symbol">→</a> <a id="5389" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5402" class="Symbol">(</a><a id="5403" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5405" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5407" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5408" class="Symbol">)</a> <a id="5410" class="Symbol">→</a> <a id="5412" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="5420" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5422" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
 <a id="univalence-gives-vvfunext&#39;"></a><a id="5425" href="MGS.FunExt-from-Univalence.html#5425" class="Function">univalence-gives-vvfunext&#39;</a> <a id="5452" class="Symbol">:</a> <a id="5454" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5467" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5469" class="Symbol">→</a> <a id="5471" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5484" class="Symbol">(</a><a id="5485" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5487" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5489" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5490" class="Symbol">)</a> <a id="5492" class="Symbol">→</a> <a id="5494" href="MGS.FunExt-from-Univalence.html#2333" class="Function">vvfunext</a> <a id="5503" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5505" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
 <a id="univalence-gives-hfunext"></a><a id="5508" href="MGS.FunExt-from-Univalence.html#5508" class="Function">univalence-gives-hfunext</a>   <a id="5535" class="Symbol">:</a> <a id="5537" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5550" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5552" class="Symbol">→</a> <a id="5554" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="5562" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5564" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="univalence-gives-dfunext"></a><a id="5567" href="MGS.FunExt-from-Univalence.html#5567" class="Function">univalence-gives-dfunext</a>   <a id="5594" class="Symbol">:</a> <a id="5596" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5609" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5611" class="Symbol">→</a> <a id="5613" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="5621" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5623" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="univalence-gives-vvfunext"></a><a id="5626" href="MGS.FunExt-from-Univalence.html#5626" class="Function">univalence-gives-vvfunext</a>  <a id="5653" class="Symbol">:</a> <a id="5655" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5668" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5670" class="Symbol">→</a> <a id="5672" href="MGS.FunExt-from-Univalence.html#2333" class="Function">vvfunext</a> <a id="5681" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5683" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>

 <a id="5687" href="MGS.FunExt-from-Univalence.html#5057" class="Function">funext-gives-hfunext</a> <a id="5708" href="MGS.FunExt-from-Univalence.html#5708" class="Bound">fe</a> <a id="5711" href="MGS.FunExt-from-Univalence.html#5711" class="Bound">fe&#39;</a> <a id="5715" class="Symbol">=</a> <a id="5717" href="MGS.FunExt-from-Univalence.html#3669" class="Function">vvfunext-gives-hfunext</a> <a id="5740" class="Symbol">(</a><a id="5741" href="MGS.FunExt-from-Univalence.html#4360" class="Function">funext-gives-vvfunext</a> <a id="5763" href="MGS.FunExt-from-Univalence.html#5708" class="Bound">fe</a> <a id="5766" href="MGS.FunExt-from-Univalence.html#5711" class="Bound">fe&#39;</a><a id="5769" class="Symbol">)</a>

 <a id="5773" href="MGS.FunExt-from-Univalence.html#5187" class="Function">funext-gives-dfunext</a> <a id="5794" href="MGS.FunExt-from-Univalence.html#5794" class="Bound">fe</a> <a id="5797" href="MGS.FunExt-from-Univalence.html#5797" class="Bound">fe&#39;</a> <a id="5801" class="Symbol">=</a> <a id="5803" href="MGS.FunExt-from-Univalence.html#2207" class="Function">hfunext-gives-dfunext</a> <a id="5825" class="Symbol">(</a><a id="5826" href="MGS.FunExt-from-Univalence.html#5057" class="Function">funext-gives-hfunext</a> <a id="5847" href="MGS.FunExt-from-Univalence.html#5794" class="Bound">fe</a> <a id="5850" href="MGS.FunExt-from-Univalence.html#5797" class="Bound">fe&#39;</a><a id="5853" class="Symbol">)</a>

 <a id="5857" href="MGS.FunExt-from-Univalence.html#5131" class="Function">dfunext-gives-hfunext</a> <a id="5879" href="MGS.FunExt-from-Univalence.html#5879" class="Bound">fe</a> <a id="5882" class="Symbol">=</a> <a id="5884" href="MGS.FunExt-from-Univalence.html#3669" class="Function">vvfunext-gives-hfunext</a> <a id="5907" class="Symbol">(</a><a id="5908" href="MGS.FunExt-from-Univalence.html#2485" class="Function">dfunext-gives-vvfunext</a> <a id="5931" href="MGS.FunExt-from-Univalence.html#5879" class="Bound">fe</a><a id="5933" class="Symbol">)</a>

 <a id="5937" href="MGS.FunExt-from-Univalence.html#5261" class="Function">univalence-gives-dfunext&#39;</a> <a id="5963" href="MGS.FunExt-from-Univalence.html#5963" class="Bound">ua</a> <a id="5966" href="MGS.FunExt-from-Univalence.html#5966" class="Bound">ua&#39;</a> <a id="5970" class="Symbol">=</a> <a id="5972" href="MGS.FunExt-from-Univalence.html#5187" class="Function">funext-gives-dfunext</a>
                                     <a id="6030" class="Symbol">(</a><a id="6031" href="MGS.FunExt-from-Univalence.html#786" class="Function">univalence-gives-funext</a> <a id="6055" href="MGS.FunExt-from-Univalence.html#5966" class="Bound">ua&#39;</a><a id="6058" class="Symbol">)</a>
                                     <a id="6097" class="Symbol">(</a><a id="6098" href="MGS.FunExt-from-Univalence.html#786" class="Function">univalence-gives-funext</a> <a id="6122" href="MGS.FunExt-from-Univalence.html#5963" class="Bound">ua</a><a id="6124" class="Symbol">)</a>

 <a id="6128" href="MGS.FunExt-from-Univalence.html#5343" class="Function">univalence-gives-hfunext&#39;</a> <a id="6154" href="MGS.FunExt-from-Univalence.html#6154" class="Bound">ua</a> <a id="6157" href="MGS.FunExt-from-Univalence.html#6157" class="Bound">ua&#39;</a> <a id="6161" class="Symbol">=</a> <a id="6163" href="MGS.FunExt-from-Univalence.html#5057" class="Function">funext-gives-hfunext</a>
                                      <a id="6222" class="Symbol">(</a><a id="6223" href="MGS.FunExt-from-Univalence.html#786" class="Function">univalence-gives-funext</a> <a id="6247" href="MGS.FunExt-from-Univalence.html#6157" class="Bound">ua&#39;</a><a id="6250" class="Symbol">)</a>
                                      <a id="6290" class="Symbol">(</a><a id="6291" href="MGS.FunExt-from-Univalence.html#786" class="Function">univalence-gives-funext</a> <a id="6315" href="MGS.FunExt-from-Univalence.html#6154" class="Bound">ua</a><a id="6317" class="Symbol">)</a>

 <a id="6321" href="MGS.FunExt-from-Univalence.html#5425" class="Function">univalence-gives-vvfunext&#39;</a> <a id="6348" href="MGS.FunExt-from-Univalence.html#6348" class="Bound">ua</a> <a id="6351" href="MGS.FunExt-from-Univalence.html#6351" class="Bound">ua&#39;</a> <a id="6355" class="Symbol">=</a> <a id="6357" href="MGS.FunExt-from-Univalence.html#4360" class="Function">funext-gives-vvfunext</a>
                                      <a id="6417" class="Symbol">(</a><a id="6418" href="MGS.FunExt-from-Univalence.html#786" class="Function">univalence-gives-funext</a> <a id="6442" href="MGS.FunExt-from-Univalence.html#6351" class="Bound">ua&#39;</a><a id="6445" class="Symbol">)</a>
                                      <a id="6485" class="Symbol">(</a><a id="6486" href="MGS.FunExt-from-Univalence.html#786" class="Function">univalence-gives-funext</a> <a id="6510" href="MGS.FunExt-from-Univalence.html#6348" class="Bound">ua</a><a id="6512" class="Symbol">)</a>

 <a id="6516" href="MGS.FunExt-from-Univalence.html#5508" class="Function">univalence-gives-hfunext</a> <a id="6541" href="MGS.FunExt-from-Univalence.html#6541" class="Bound">ua</a> <a id="6544" class="Symbol">=</a> <a id="6546" href="MGS.FunExt-from-Univalence.html#5343" class="Function">univalence-gives-hfunext&#39;</a> <a id="6572" href="MGS.FunExt-from-Univalence.html#6541" class="Bound">ua</a> <a id="6575" href="MGS.FunExt-from-Univalence.html#6541" class="Bound">ua</a>

 <a id="6580" href="MGS.FunExt-from-Univalence.html#5567" class="Function">univalence-gives-dfunext</a> <a id="6605" href="MGS.FunExt-from-Univalence.html#6605" class="Bound">ua</a> <a id="6608" class="Symbol">=</a> <a id="6610" href="MGS.FunExt-from-Univalence.html#5261" class="Function">univalence-gives-dfunext&#39;</a> <a id="6636" href="MGS.FunExt-from-Univalence.html#6605" class="Bound">ua</a> <a id="6639" href="MGS.FunExt-from-Univalence.html#6605" class="Bound">ua</a>

 <a id="6644" href="MGS.FunExt-from-Univalence.html#5626" class="Function">univalence-gives-vvfunext</a> <a id="6670" href="MGS.FunExt-from-Univalence.html#6670" class="Bound">ua</a> <a id="6673" class="Symbol">=</a> <a id="6675" href="MGS.FunExt-from-Univalence.html#5425" class="Function">univalence-gives-vvfunext&#39;</a> <a id="6702" href="MGS.FunExt-from-Univalence.html#6670" class="Bound">ua</a> <a id="6705" href="MGS.FunExt-from-Univalence.html#6670" class="Bound">ua</a>

<a id="6709" class="Markup">\end{code}</a><a id="6719" class="Background">
</a></pre></body></html>

==> anc/html/MGS.HAE.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.HAE</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.HAE.html" class="Module">MGS.HAE</a> <a id="307" class="Keyword">where</a>

<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="MGS.Equivalence-Induction.html" class="Module">MGS.Equivalence-Induction</a> <a id="352" class="Keyword">public</a>

<a id="is-hae"></a><a id="360" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="367" class="Symbol">:</a> <a id="369" class="Symbol">{</a><a id="370" href="MGS.HAE.html#370" class="Bound">X</a> <a id="372" class="Symbol">:</a> <a id="374" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="376" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="378" class="Symbol">}</a> <a id="380" class="Symbol">{</a><a id="381" href="MGS.HAE.html#381" class="Bound">Y</a> <a id="383" class="Symbol">:</a> <a id="385" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="387" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="389" class="Symbol">}</a> <a id="391" class="Symbol">→</a> <a id="393" class="Symbol">(</a><a id="394" href="MGS.HAE.html#370" class="Bound">X</a> <a id="396" class="Symbol">→</a> <a id="398" href="MGS.HAE.html#381" class="Bound">Y</a><a id="399" class="Symbol">)</a> <a id="401" class="Symbol">→</a> <a id="403" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="405" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="407" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="409" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="411" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="418" href="MGS.HAE.html#418" class="Bound">f</a> <a id="420" class="Symbol">=</a> <a id="422" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="424" href="MGS.HAE.html#424" class="Bound">g</a> <a id="426" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="428" class="Symbol">(</a><a id="429" href="MGS.MLTT.html#4036" class="Function">codomain</a> <a id="438" href="MGS.HAE.html#418" class="Bound">f</a> <a id="440" class="Symbol">→</a> <a id="442" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="449" href="MGS.HAE.html#418" class="Bound">f</a><a id="450" class="Symbol">)</a>
         <a id="461" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="463" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="465" href="MGS.HAE.html#465" class="Bound">η</a> <a id="467" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="469" href="MGS.HAE.html#424" class="Bound">g</a> <a id="471" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="473" href="MGS.HAE.html#418" class="Bound">f</a> <a id="475" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="477" href="MGS.MLTT.html#3759" class="Function">id</a>
         <a id="489" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="491" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="493" href="MGS.HAE.html#493" class="Bound">ε</a> <a id="495" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="497" href="MGS.HAE.html#418" class="Bound">f</a> <a id="499" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="501" href="MGS.HAE.html#424" class="Bound">g</a> <a id="503" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="505" href="MGS.MLTT.html#3759" class="Function">id</a>
         <a id="517" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="519" class="Symbol">((</a><a id="521" href="MGS.HAE.html#521" class="Bound">x</a> <a id="523" class="Symbol">:</a> <a id="525" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="532" href="MGS.HAE.html#418" class="Bound">f</a><a id="533" class="Symbol">)</a> <a id="535" class="Symbol">→</a> <a id="537" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="540" href="MGS.HAE.html#418" class="Bound">f</a> <a id="542" class="Symbol">(</a><a id="543" href="MGS.HAE.html#465" class="Bound">η</a> <a id="545" href="MGS.HAE.html#521" class="Bound">x</a><a id="546" class="Symbol">)</a> <a id="548" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="550" href="MGS.HAE.html#493" class="Bound">ε</a> <a id="552" class="Symbol">(</a><a id="553" href="MGS.HAE.html#418" class="Bound">f</a> <a id="555" href="MGS.HAE.html#521" class="Bound">x</a><a id="556" class="Symbol">))</a>

<a id="haes-are-invertible"></a><a id="560" href="MGS.HAE.html#560" class="Function">haes-are-invertible</a> <a id="580" class="Symbol">:</a> <a id="582" class="Symbol">{</a><a id="583" href="MGS.HAE.html#583" class="Bound">X</a> <a id="585" class="Symbol">:</a> <a id="587" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="589" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="591" class="Symbol">}</a> <a id="593" class="Symbol">{</a><a id="594" href="MGS.HAE.html#594" class="Bound">Y</a> <a id="596" class="Symbol">:</a> <a id="598" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="600" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="602" class="Symbol">}</a> <a id="604" class="Symbol">(</a><a id="605" href="MGS.HAE.html#605" class="Bound">f</a> <a id="607" class="Symbol">:</a> <a id="609" href="MGS.HAE.html#583" class="Bound">X</a> <a id="611" class="Symbol">→</a> <a id="613" href="MGS.HAE.html#594" class="Bound">Y</a><a id="614" class="Symbol">)</a>
                    <a id="636" class="Symbol">→</a> <a id="638" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="645" href="MGS.HAE.html#605" class="Bound">f</a> <a id="647" class="Symbol">→</a> <a id="649" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="660" href="MGS.HAE.html#605" class="Bound">f</a>

<a id="663" href="MGS.HAE.html#560" class="Function">haes-are-invertible</a> <a id="683" href="MGS.HAE.html#683" class="Bound">f</a> <a id="685" class="Symbol">(</a><a id="686" href="MGS.HAE.html#686" class="Bound">g</a> <a id="688" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="690" href="MGS.HAE.html#690" class="Bound">η</a> <a id="692" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="694" href="MGS.HAE.html#694" class="Bound">ε</a> <a id="696" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="698" href="MGS.HAE.html#698" class="Bound">τ</a><a id="699" class="Symbol">)</a> <a id="701" class="Symbol">=</a> <a id="703" href="MGS.HAE.html#686" class="Bound">g</a> <a id="705" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="707" href="MGS.HAE.html#690" class="Bound">η</a> <a id="709" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="711" href="MGS.HAE.html#694" class="Bound">ε</a>

<a id="transport-ap-≃"></a><a id="714" href="MGS.HAE.html#714" class="Function">transport-ap-≃</a> <a id="729" class="Symbol">:</a> <a id="731" class="Symbol">{</a><a id="732" href="MGS.HAE.html#732" class="Bound">X</a> <a id="734" class="Symbol">:</a> <a id="736" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="738" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="740" class="Symbol">}</a> <a id="742" class="Symbol">{</a><a id="743" href="MGS.HAE.html#743" class="Bound">Y</a> <a id="745" class="Symbol">:</a> <a id="747" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="749" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="751" class="Symbol">}</a> <a id="753" class="Symbol">(</a><a id="754" href="MGS.HAE.html#754" class="Bound">f</a> <a id="756" class="Symbol">:</a> <a id="758" href="MGS.HAE.html#732" class="Bound">X</a> <a id="760" class="Symbol">→</a> <a id="762" href="MGS.HAE.html#743" class="Bound">Y</a><a id="763" class="Symbol">)</a>
                 <a id="782" class="Symbol">{</a><a id="783" href="MGS.HAE.html#783" class="Bound">x</a> <a id="785" href="MGS.HAE.html#785" class="Bound">x&#39;</a> <a id="788" class="Symbol">:</a> <a id="790" href="MGS.HAE.html#732" class="Bound">X</a><a id="791" class="Symbol">}</a> <a id="793" class="Symbol">(</a><a id="794" href="MGS.HAE.html#794" class="Bound">a</a> <a id="796" class="Symbol">:</a> <a id="798" href="MGS.HAE.html#785" class="Bound">x&#39;</a> <a id="801" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="803" href="MGS.HAE.html#783" class="Bound">x</a><a id="804" class="Symbol">)</a> <a id="806" class="Symbol">(</a><a id="807" href="MGS.HAE.html#807" class="Bound">b</a> <a id="809" class="Symbol">:</a> <a id="811" href="MGS.HAE.html#754" class="Bound">f</a> <a id="813" href="MGS.HAE.html#785" class="Bound">x&#39;</a> <a id="816" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="818" href="MGS.HAE.html#754" class="Bound">f</a> <a id="820" href="MGS.HAE.html#783" class="Bound">x</a><a id="821" class="Symbol">)</a>
               <a id="838" class="Symbol">→</a> <a id="840" class="Symbol">(</a><a id="841" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="851" class="Symbol">(λ</a> <a id="854" href="MGS.HAE.html#854" class="Bound">-</a> <a id="856" class="Symbol">→</a> <a id="858" href="MGS.HAE.html#754" class="Bound">f</a> <a id="860" href="MGS.HAE.html#854" class="Bound">-</a> <a id="862" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="864" href="MGS.HAE.html#754" class="Bound">f</a> <a id="866" href="MGS.HAE.html#783" class="Bound">x</a><a id="867" class="Symbol">)</a> <a id="869" href="MGS.HAE.html#794" class="Bound">a</a> <a id="871" href="MGS.HAE.html#807" class="Bound">b</a> <a id="873" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="875" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="880" class="Symbol">(</a><a id="881" href="MGS.HAE.html#754" class="Bound">f</a> <a id="883" href="MGS.HAE.html#783" class="Bound">x</a><a id="884" class="Symbol">))</a> <a id="887" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="889" class="Symbol">(</a><a id="890" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="893" href="MGS.HAE.html#754" class="Bound">f</a> <a id="895" href="MGS.HAE.html#794" class="Bound">a</a> <a id="897" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="899" href="MGS.HAE.html#807" class="Bound">b</a><a id="900" class="Symbol">)</a>

<a id="903" href="MGS.HAE.html#714" class="Function">transport-ap-≃</a> <a id="918" href="MGS.HAE.html#918" class="Bound">f</a> <a id="920" class="Symbol">(</a><a id="921" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="926" href="MGS.HAE.html#926" class="Bound">x</a><a id="927" class="Symbol">)</a> <a id="929" href="MGS.HAE.html#929" class="Bound">b</a> <a id="931" class="Symbol">=</a> <a id="933" href="MGS.HAE.html#944" class="Function">γ</a>
 <a id="936" class="Keyword">where</a>
  <a id="944" href="MGS.HAE.html#944" class="Function">γ</a> <a id="946" class="Symbol">:</a> <a id="948" class="Symbol">(</a><a id="949" href="MGS.HAE.html#929" class="Bound">b</a> <a id="951" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="953" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="958" class="Symbol">(</a><a id="959" href="MGS.HAE.html#918" class="Bound">f</a> <a id="961" href="MGS.HAE.html#926" class="Bound">x</a><a id="962" class="Symbol">))</a> <a id="965" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="967" class="Symbol">(</a><a id="968" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="973" class="Symbol">(</a><a id="974" href="MGS.HAE.html#918" class="Bound">f</a> <a id="976" href="MGS.HAE.html#926" class="Bound">x</a><a id="977" class="Symbol">)</a> <a id="979" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="981" href="MGS.HAE.html#929" class="Bound">b</a><a id="982" class="Symbol">)</a>
  <a id="986" href="MGS.HAE.html#944" class="Function">γ</a> <a id="988" class="Symbol">=</a> <a id="990" href="MGS.Solved-Exercises.html#4758" class="Function">⁻¹-≃</a> <a id="995" href="MGS.HAE.html#929" class="Bound">b</a> <a id="997" class="Symbol">(</a><a id="998" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1003" class="Symbol">(</a><a id="1004" href="MGS.HAE.html#918" class="Bound">f</a> <a id="1006" href="MGS.HAE.html#926" class="Bound">x</a><a id="1007" class="Symbol">))</a>

<a id="haes-are-equivs"></a><a id="1011" href="MGS.HAE.html#1011" class="Function">haes-are-equivs</a> <a id="1027" class="Symbol">:</a> <a id="1029" class="Symbol">{</a><a id="1030" href="MGS.HAE.html#1030" class="Bound">X</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1036" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1038" class="Symbol">}</a> <a id="1040" class="Symbol">{</a><a id="1041" href="MGS.HAE.html#1041" class="Bound">Y</a> <a id="1043" class="Symbol">:</a> <a id="1045" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1047" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1049" class="Symbol">}</a> <a id="1051" class="Symbol">(</a><a id="1052" href="MGS.HAE.html#1052" class="Bound">f</a> <a id="1054" class="Symbol">:</a> <a id="1056" href="MGS.HAE.html#1030" class="Bound">X</a> <a id="1058" class="Symbol">→</a> <a id="1060" href="MGS.HAE.html#1041" class="Bound">Y</a><a id="1061" class="Symbol">)</a>
                <a id="1079" class="Symbol">→</a> <a id="1081" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="1088" href="MGS.HAE.html#1052" class="Bound">f</a> <a id="1090" class="Symbol">→</a> <a id="1092" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1101" href="MGS.HAE.html#1052" class="Bound">f</a>

<a id="1104" href="MGS.HAE.html#1011" class="Function">haes-are-equivs</a> <a id="1120" href="MGS.HAE.html#1120" class="Bound">f</a> <a id="1122" class="Symbol">(</a><a id="1123" href="MGS.HAE.html#1123" class="Bound">g</a> <a id="1125" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1127" href="MGS.HAE.html#1127" class="Bound">η</a> <a id="1129" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1131" href="MGS.HAE.html#1131" class="Bound">ε</a> <a id="1133" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1135" href="MGS.HAE.html#1135" class="Bound">τ</a><a id="1136" class="Symbol">)</a> <a id="1138" href="MGS.HAE.html#1138" class="Bound">y</a> <a id="1140" class="Symbol">=</a> <a id="1142" href="MGS.HAE.html#1426" class="Function">γ</a>
 <a id="1145" class="Keyword">where</a>
  <a id="1153" href="MGS.HAE.html#1153" class="Function">c</a> <a id="1155" class="Symbol">:</a> <a id="1157" class="Symbol">(</a><a id="1158" href="MGS.HAE.html#1158" class="Bound">φ</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="1168" href="MGS.HAE.html#1120" class="Bound">f</a> <a id="1170" href="MGS.HAE.html#1138" class="Bound">y</a><a id="1171" class="Symbol">)</a> <a id="1173" class="Symbol">→</a> <a id="1175" class="Symbol">(</a><a id="1176" href="MGS.HAE.html#1123" class="Bound">g</a> <a id="1178" href="MGS.HAE.html#1138" class="Bound">y</a> <a id="1180" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1182" href="MGS.HAE.html#1131" class="Bound">ε</a> <a id="1184" href="MGS.HAE.html#1138" class="Bound">y</a><a id="1185" class="Symbol">)</a> <a id="1187" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1189" href="MGS.HAE.html#1158" class="Bound">φ</a>
  <a id="1193" href="MGS.HAE.html#1153" class="Function">c</a> <a id="1195" class="Symbol">(</a><a id="1196" href="MGS.HAE.html#1196" class="Bound">x</a> <a id="1198" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1200" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1205" class="DottedPattern Symbol">.(</a><a id="1207" href="MGS.HAE.html#1120" class="DottedPattern Bound">f</a> <a id="1209" href="MGS.HAE.html#1196" class="DottedPattern Bound">x</a><a id="1210" class="DottedPattern Symbol">)</a><a id="1211" class="Symbol">)</a> <a id="1213" class="Symbol">=</a> <a id="1215" href="MGS.HAE.html#1355" class="Function">q</a>
   <a id="1220" class="Keyword">where</a>
    <a id="1230" href="MGS.HAE.html#1230" class="Function">p</a> <a id="1232" class="Symbol">:</a> <a id="1234" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="1244" class="Symbol">(λ</a> <a id="1247" href="MGS.HAE.html#1247" class="Bound">-</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="MGS.HAE.html#1120" class="Bound">f</a> <a id="1253" href="MGS.HAE.html#1247" class="Bound">-</a> <a id="1255" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1257" href="MGS.HAE.html#1120" class="Bound">f</a> <a id="1259" href="MGS.HAE.html#1196" class="Bound">x</a><a id="1260" class="Symbol">)</a> <a id="1262" class="Symbol">(</a><a id="1263" href="MGS.HAE.html#1127" class="Bound">η</a> <a id="1265" href="MGS.HAE.html#1196" class="Bound">x</a><a id="1266" class="Symbol">)</a> <a id="1268" class="Symbol">(</a><a id="1269" href="MGS.HAE.html#1131" class="Bound">ε</a> <a id="1271" class="Symbol">(</a><a id="1272" href="MGS.HAE.html#1120" class="Bound">f</a> <a id="1274" href="MGS.HAE.html#1196" class="Bound">x</a><a id="1275" class="Symbol">))</a> <a id="1278" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1280" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1285" class="Symbol">(</a><a id="1286" href="MGS.HAE.html#1120" class="Bound">f</a> <a id="1288" href="MGS.HAE.html#1196" class="Bound">x</a><a id="1289" class="Symbol">)</a>
    <a id="1295" href="MGS.HAE.html#1230" class="Function">p</a> <a id="1297" class="Symbol">=</a> <a id="1299" href="MGS.Equivalences.html#5010" class="Function Operator">⌜</a> <a id="1301" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="1307" class="Symbol">(</a><a id="1308" href="MGS.HAE.html#714" class="Function">transport-ap-≃</a> <a id="1323" href="MGS.HAE.html#1120" class="Bound">f</a> <a id="1325" class="Symbol">(</a><a id="1326" href="MGS.HAE.html#1127" class="Bound">η</a> <a id="1328" href="MGS.HAE.html#1196" class="Bound">x</a><a id="1329" class="Symbol">)</a> <a id="1331" class="Symbol">(</a><a id="1332" href="MGS.HAE.html#1131" class="Bound">ε</a> <a id="1334" class="Symbol">(</a><a id="1335" href="MGS.HAE.html#1120" class="Bound">f</a> <a id="1337" href="MGS.HAE.html#1196" class="Bound">x</a><a id="1338" class="Symbol">)))</a> <a id="1342" href="MGS.Equivalences.html#5010" class="Function Operator">⌝</a> <a id="1344" class="Symbol">(</a><a id="1345" href="MGS.HAE.html#1135" class="Bound">τ</a> <a id="1347" href="MGS.HAE.html#1196" class="Bound">x</a><a id="1348" class="Symbol">)</a>

    <a id="1355" href="MGS.HAE.html#1355" class="Function">q</a> <a id="1357" class="Symbol">:</a> <a id="1359" class="Symbol">(</a><a id="1360" href="MGS.HAE.html#1123" class="Bound">g</a> <a id="1362" class="Symbol">(</a><a id="1363" href="MGS.HAE.html#1120" class="Bound">f</a> <a id="1365" href="MGS.HAE.html#1196" class="Bound">x</a><a id="1366" class="Symbol">)</a> <a id="1368" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1370" href="MGS.HAE.html#1131" class="Bound">ε</a> <a id="1372" class="Symbol">(</a><a id="1373" href="MGS.HAE.html#1120" class="Bound">f</a> <a id="1375" href="MGS.HAE.html#1196" class="Bound">x</a><a id="1376" class="Symbol">))</a> <a id="1379" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1381" class="Symbol">(</a><a id="1382" href="MGS.HAE.html#1196" class="Bound">x</a> <a id="1384" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1386" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1391" class="Symbol">(</a><a id="1392" href="MGS.HAE.html#1120" class="Bound">f</a> <a id="1394" href="MGS.HAE.html#1196" class="Bound">x</a><a id="1395" class="Symbol">))</a>
    <a id="1402" href="MGS.HAE.html#1355" class="Function">q</a> <a id="1404" class="Symbol">=</a> <a id="1406" href="MGS.Basic-UF.html#7221" class="Function">to-Σ-＝</a> <a id="1413" class="Symbol">(</a><a id="1414" href="MGS.HAE.html#1127" class="Bound">η</a> <a id="1416" href="MGS.HAE.html#1196" class="Bound">x</a> <a id="1418" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1420" href="MGS.HAE.html#1230" class="Function">p</a><a id="1421" class="Symbol">)</a>

  <a id="1426" href="MGS.HAE.html#1426" class="Function">γ</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="1443" class="Symbol">(</a><a id="1444" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="1450" href="MGS.HAE.html#1120" class="Bound">f</a> <a id="1452" href="MGS.HAE.html#1138" class="Bound">y</a><a id="1453" class="Symbol">)</a>
  <a id="1457" href="MGS.HAE.html#1426" class="Function">γ</a> <a id="1459" class="Symbol">=</a> <a id="1461" class="Symbol">(</a><a id="1462" href="MGS.HAE.html#1123" class="Bound">g</a> <a id="1464" href="MGS.HAE.html#1138" class="Bound">y</a> <a id="1466" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1468" href="MGS.HAE.html#1131" class="Bound">ε</a> <a id="1470" href="MGS.HAE.html#1138" class="Bound">y</a><a id="1471" class="Symbol">)</a> <a id="1473" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1475" href="MGS.HAE.html#1153" class="Function">c</a>

<a id="id-is-hae"></a><a id="1478" href="MGS.HAE.html#1478" class="Function">id-is-hae</a> <a id="1488" class="Symbol">:</a> <a id="1490" class="Symbol">(</a><a id="1491" href="MGS.HAE.html#1491" class="Bound">X</a> <a id="1493" class="Symbol">:</a> <a id="1495" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1497" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1499" class="Symbol">)</a> <a id="1501" class="Symbol">→</a> <a id="1503" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="1510" class="Symbol">(</a><a id="1511" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="1514" href="MGS.HAE.html#1491" class="Bound">X</a><a id="1515" class="Symbol">)</a>
<a id="1517" href="MGS.HAE.html#1478" class="Function">id-is-hae</a> <a id="1527" href="MGS.HAE.html#1527" class="Bound">X</a> <a id="1529" class="Symbol">=</a> <a id="1531" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="1534" href="MGS.HAE.html#1527" class="Bound">X</a> <a id="1536" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1538" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1543" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1545" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1550" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1552" class="Symbol">(λ</a> <a id="1555" href="MGS.HAE.html#1555" class="Bound">x</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1564" class="Symbol">(</a><a id="1565" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1570" href="MGS.HAE.html#1555" class="Bound">x</a><a id="1571" class="Symbol">))</a>

<a id="ua-equivs-are-haes"></a><a id="1575" href="MGS.HAE.html#1575" class="Function">ua-equivs-are-haes</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="1609" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                   <a id="1630" class="Symbol">→</a> <a id="1632" class="Symbol">{</a><a id="1633" href="MGS.HAE.html#1633" class="Bound">X</a> <a id="1635" href="MGS.HAE.html#1635" class="Bound">Y</a> <a id="1637" class="Symbol">:</a> <a id="1639" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1641" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1643" class="Symbol">}</a> <a id="1645" class="Symbol">(</a><a id="1646" href="MGS.HAE.html#1646" class="Bound">f</a> <a id="1648" class="Symbol">:</a> <a id="1650" href="MGS.HAE.html#1633" class="Bound">X</a> <a id="1652" class="Symbol">→</a> <a id="1654" href="MGS.HAE.html#1635" class="Bound">Y</a><a id="1655" class="Symbol">)</a>
                   <a id="1676" class="Symbol">→</a> <a id="1678" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1687" href="MGS.HAE.html#1646" class="Bound">f</a> <a id="1689" class="Symbol">→</a> <a id="1691" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="1698" href="MGS.HAE.html#1646" class="Bound">f</a>

<a id="1701" href="MGS.HAE.html#1575" class="Function">ua-equivs-are-haes</a> <a id="1720" href="MGS.HAE.html#1720" class="Bound">ua</a> <a id="1723" class="Symbol">{</a><a id="1724" href="MGS.HAE.html#1724" class="Bound">X</a><a id="1725" class="Symbol">}</a> <a id="1727" class="Symbol">{</a><a id="1728" href="MGS.HAE.html#1728" class="Bound">Y</a><a id="1729" class="Symbol">}</a> <a id="1731" class="Symbol">=</a> <a id="1733" href="MGS.Equivalence-Induction.html#4064" class="Function">𝕁-equiv</a> <a id="1741" href="MGS.HAE.html#1720" class="Bound">ua</a> <a id="1744" class="Symbol">(λ</a> <a id="1747" href="MGS.HAE.html#1747" class="Bound">X</a> <a id="1749" href="MGS.HAE.html#1749" class="Bound">Y</a> <a id="1751" href="MGS.HAE.html#1751" class="Bound">f</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="1762" href="MGS.HAE.html#1751" class="Bound">f</a><a id="1763" class="Symbol">)</a> <a id="1765" href="MGS.HAE.html#1478" class="Function">id-is-hae</a> <a id="1775" href="MGS.HAE.html#1724" class="Bound">X</a> <a id="1777" href="MGS.HAE.html#1728" class="Bound">Y</a>

<a id="equivs-are-haes"></a><a id="1780" href="MGS.HAE.html#1780" class="Function">equivs-are-haes</a> <a id="1796" class="Symbol">:</a> <a id="1798" class="Symbol">{</a><a id="1799" href="MGS.HAE.html#1799" class="Bound">X</a> <a id="1801" class="Symbol">:</a> <a id="1803" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1805" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1807" class="Symbol">}</a> <a id="1809" class="Symbol">{</a><a id="1810" href="MGS.HAE.html#1810" class="Bound">Y</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1816" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1818" class="Symbol">}</a> <a id="1820" class="Symbol">(</a><a id="1821" href="MGS.HAE.html#1821" class="Bound">f</a> <a id="1823" class="Symbol">:</a> <a id="1825" href="MGS.HAE.html#1799" class="Bound">X</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="MGS.HAE.html#1810" class="Bound">Y</a><a id="1830" class="Symbol">)</a>
                <a id="1848" class="Symbol">→</a> <a id="1850" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1859" href="MGS.HAE.html#1821" class="Bound">f</a> <a id="1861" class="Symbol">→</a> <a id="1863" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="1870" href="MGS.HAE.html#1821" class="Bound">f</a>

<a id="1873" href="MGS.HAE.html#1780" class="Function">equivs-are-haes</a> <a id="1889" class="Symbol">{</a><a id="1890" href="MGS.HAE.html#1890" class="Bound">𝓤</a><a id="1891" class="Symbol">}</a> <a id="1893" class="Symbol">{</a><a id="1894" href="MGS.HAE.html#1894" class="Bound">𝓥</a><a id="1895" class="Symbol">}</a> <a id="1897" class="Symbol">{</a><a id="1898" href="MGS.HAE.html#1898" class="Bound">X</a><a id="1899" class="Symbol">}</a> <a id="1901" class="Symbol">{</a><a id="1902" href="MGS.HAE.html#1902" class="Bound">Y</a><a id="1903" class="Symbol">}</a> <a id="1905" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="1907" href="MGS.HAE.html#1907" class="Bound">i</a> <a id="1909" class="Symbol">=</a> <a id="1911" class="Symbol">(</a><a id="1912" href="MGS.HAE.html#1936" class="Function">g</a> <a id="1914" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1916" href="MGS.HAE.html#1967" class="Function">η</a> <a id="1918" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1920" href="MGS.HAE.html#2020" class="Function">ε</a> <a id="1922" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1924" href="MGS.HAE.html#2070" class="Function">τ</a><a id="1925" class="Symbol">)</a>
 <a id="1928" class="Keyword">where</a>
  <a id="1936" href="MGS.HAE.html#1936" class="Function">g</a> <a id="1938" class="Symbol">:</a> <a id="1940" href="MGS.HAE.html#1902" class="Bound">Y</a> <a id="1942" class="Symbol">→</a> <a id="1944" href="MGS.HAE.html#1898" class="Bound">X</a>
  <a id="1948" href="MGS.HAE.html#1936" class="Function">g</a> <a id="1950" class="Symbol">=</a> <a id="1952" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="1960" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="1962" href="MGS.HAE.html#1907" class="Bound">i</a>

  <a id="1967" href="MGS.HAE.html#1967" class="Function">η</a> <a id="1969" class="Symbol">:</a> <a id="1971" href="MGS.HAE.html#1936" class="Function">g</a> <a id="1973" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="1975" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="1977" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="1979" href="MGS.MLTT.html#3759" class="Function">id</a>
  <a id="1984" href="MGS.HAE.html#1967" class="Function">η</a> <a id="1986" class="Symbol">=</a> <a id="1988" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="2013" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2015" href="MGS.HAE.html#1907" class="Bound">i</a>

  <a id="2020" href="MGS.HAE.html#2020" class="Function">ε</a> <a id="2022" class="Symbol">:</a> <a id="2024" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2026" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2028" href="MGS.HAE.html#1936" class="Function">g</a> <a id="2030" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="2032" href="MGS.MLTT.html#3759" class="Function">id</a>
  <a id="2037" href="MGS.HAE.html#2020" class="Function">ε</a> <a id="2039" class="Symbol">=</a> <a id="2041" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="2063" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2065" href="MGS.HAE.html#1907" class="Bound">i</a>

  <a id="2070" href="MGS.HAE.html#2070" class="Function">τ</a> <a id="2072" class="Symbol">:</a> <a id="2074" class="Symbol">(</a><a id="2075" href="MGS.HAE.html#2075" class="Bound">x</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="MGS.HAE.html#1898" class="Bound">X</a><a id="2080" class="Symbol">)</a> <a id="2082" class="Symbol">→</a> <a id="2084" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="2087" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2089" class="Symbol">(</a><a id="2090" href="MGS.HAE.html#1967" class="Function">η</a> <a id="2092" href="MGS.HAE.html#2075" class="Bound">x</a><a id="2093" class="Symbol">)</a> <a id="2095" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2097" href="MGS.HAE.html#2020" class="Function">ε</a> <a id="2099" class="Symbol">(</a><a id="2100" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2102" href="MGS.HAE.html#2075" class="Bound">x</a><a id="2103" class="Symbol">)</a>
  <a id="2107" href="MGS.HAE.html#2070" class="Function">τ</a> <a id="2109" href="MGS.HAE.html#2109" class="Bound">x</a> <a id="2111" class="Symbol">=</a> <a id="2113" href="MGS.HAE.html#2959" class="Function">γ</a>
   <a id="2118" class="Keyword">where</a>
    <a id="2128" href="MGS.HAE.html#2128" class="Function">φ</a> <a id="2130" class="Symbol">:</a> <a id="2132" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2138" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2140" class="Symbol">(</a><a id="2141" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2143" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2144" class="Symbol">)</a>
    <a id="2150" href="MGS.HAE.html#2128" class="Function">φ</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="2161" class="Symbol">(</a><a id="2162" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2168" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2170" class="Symbol">(</a><a id="2171" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2173" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2174" class="Symbol">))</a> <a id="2177" class="Symbol">(</a><a id="2178" href="MGS.HAE.html#1907" class="Bound">i</a> <a id="2180" class="Symbol">(</a><a id="2181" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2183" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2184" class="Symbol">))</a>

    <a id="2192" href="MGS.HAE.html#2192" class="Function">by-definition-of-g</a> <a id="2211" class="Symbol">:</a> <a id="2213" href="MGS.HAE.html#1936" class="Function">g</a> <a id="2215" class="Symbol">(</a><a id="2216" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2218" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2219" class="Symbol">)</a> <a id="2221" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2223" href="MGS.Equivalences.html#581" class="Function">fiber-point</a> <a id="2235" href="MGS.HAE.html#2128" class="Function">φ</a>
    <a id="2241" href="MGS.HAE.html#2192" class="Function">by-definition-of-g</a> <a id="2260" class="Symbol">=</a> <a id="2262" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2267" class="Symbol">_</a>

    <a id="2274" href="MGS.HAE.html#2274" class="Function">p</a> <a id="2276" class="Symbol">:</a> <a id="2278" href="MGS.HAE.html#2128" class="Function">φ</a> <a id="2280" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2282" class="Symbol">(</a><a id="2283" href="MGS.HAE.html#2109" class="Bound">x</a> <a id="2285" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2287" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2292" class="Symbol">(</a><a id="2293" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2295" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2296" class="Symbol">))</a>
    <a id="2303" href="MGS.HAE.html#2274" class="Function">p</a> <a id="2305" class="Symbol">=</a> <a id="2307" href="MGS.Basic-UF.html#633" class="Function">centrality</a> <a id="2318" class="Symbol">(</a><a id="2319" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="2325" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2327" class="Symbol">(</a><a id="2328" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2330" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2331" class="Symbol">))</a> <a id="2334" class="Symbol">(</a><a id="2335" href="MGS.HAE.html#1907" class="Bound">i</a> <a id="2337" class="Symbol">(</a><a id="2338" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2340" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2341" class="Symbol">))</a> <a id="2344" class="Symbol">(</a><a id="2345" href="MGS.HAE.html#2109" class="Bound">x</a> <a id="2347" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2349" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2354" class="Symbol">(</a><a id="2355" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2357" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2358" class="Symbol">))</a>

    <a id="2366" href="MGS.HAE.html#2366" class="Function">a</a> <a id="2368" class="Symbol">:</a> <a id="2370" href="MGS.HAE.html#1936" class="Function">g</a> <a id="2372" class="Symbol">(</a><a id="2373" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2375" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2376" class="Symbol">)</a> <a id="2378" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2380" href="MGS.HAE.html#2109" class="Bound">x</a>
    <a id="2386" href="MGS.HAE.html#2366" class="Function">a</a> <a id="2388" class="Symbol">=</a> <a id="2390" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="2393" href="MGS.Equivalences.html#581" class="Function">fiber-point</a> <a id="2405" href="MGS.HAE.html#2274" class="Function">p</a>

    <a id="2412" href="MGS.HAE.html#2412" class="Function">b</a> <a id="2414" class="Symbol">:</a> <a id="2416" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2418" class="Symbol">(</a><a id="2419" href="MGS.HAE.html#1936" class="Function">g</a> <a id="2421" class="Symbol">(</a><a id="2422" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2424" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2425" class="Symbol">))</a> <a id="2428" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2430" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2432" href="MGS.HAE.html#2109" class="Bound">x</a>
    <a id="2438" href="MGS.HAE.html#2412" class="Function">b</a> <a id="2440" class="Symbol">=</a> <a id="2442" href="MGS.Equivalences.html#691" class="Function">fiber-identification</a> <a id="2463" href="MGS.HAE.html#2128" class="Function">φ</a>

    <a id="2470" href="MGS.HAE.html#2470" class="Function">by-definition-of-η</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="MGS.HAE.html#1967" class="Function">η</a> <a id="2493" href="MGS.HAE.html#2109" class="Bound">x</a> <a id="2495" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2497" href="MGS.HAE.html#2366" class="Function">a</a>
    <a id="2503" href="MGS.HAE.html#2470" class="Function">by-definition-of-η</a> <a id="2522" class="Symbol">=</a> <a id="2524" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2529" class="Symbol">_</a>

    <a id="2536" href="MGS.HAE.html#2536" class="Function">by-definition-of-ε</a> <a id="2555" class="Symbol">:</a> <a id="2557" href="MGS.HAE.html#2020" class="Function">ε</a> <a id="2559" class="Symbol">(</a><a id="2560" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2562" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2563" class="Symbol">)</a> <a id="2565" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2567" href="MGS.HAE.html#2412" class="Function">b</a>
    <a id="2573" href="MGS.HAE.html#2536" class="Function">by-definition-of-ε</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2599" class="Symbol">_</a>

    <a id="2606" href="MGS.HAE.html#2606" class="Function">q</a> <a id="2608" class="Symbol">=</a> <a id="2610" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2620" class="Symbol">(λ</a> <a id="2623" href="MGS.HAE.html#2623" class="Bound">-</a> <a id="2625" class="Symbol">→</a> <a id="2627" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2629" href="MGS.HAE.html#2623" class="Bound">-</a> <a id="2631" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2633" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2635" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2636" class="Symbol">)</a>       <a id="2644" href="MGS.HAE.html#2366" class="Function">a</a>          <a id="2655" href="MGS.HAE.html#2412" class="Function">b</a>         <a id="2665" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="2668" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2673" class="Symbol">_</a> <a id="2675" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
        <a id="2685" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2695" class="Symbol">(λ</a> <a id="2698" href="MGS.HAE.html#2698" class="Bound">-</a> <a id="2700" class="Symbol">→</a> <a id="2702" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2704" href="MGS.HAE.html#2698" class="Bound">-</a> <a id="2706" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2708" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2710" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2711" class="Symbol">)</a>       <a id="2719" class="Symbol">(</a><a id="2720" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="2723" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="2727" href="MGS.HAE.html#2274" class="Function">p</a><a id="2728" class="Symbol">)</a> <a id="2730" class="Symbol">(</a><a id="2731" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="2735" href="MGS.HAE.html#2128" class="Function">φ</a><a id="2736" class="Symbol">)</a>   <a id="2740" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="2743" href="MGS.HAE.html#2907" class="Function">t</a> <a id="2745" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
        <a id="2755" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2765" class="Symbol">(λ</a> <a id="2768" href="MGS.HAE.html#2768" class="Bound">-</a> <a id="2770" class="Symbol">→</a> <a id="2772" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2774" class="Symbol">(</a><a id="2775" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="2779" href="MGS.HAE.html#2768" class="Bound">-</a><a id="2780" class="Symbol">)</a> <a id="2782" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2784" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2786" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2787" class="Symbol">)</a> <a id="2789" href="MGS.HAE.html#2274" class="Function">p</a>          <a id="2800" class="Symbol">(</a><a id="2801" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="2805" href="MGS.HAE.html#2128" class="Function">φ</a><a id="2806" class="Symbol">)</a>   <a id="2810" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="2813" href="MGS.Basic-UF.html#7083" class="Function">apd</a> <a id="2817" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="2821" href="MGS.HAE.html#2274" class="Function">p</a> <a id="2823" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
        <a id="2833" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2838" class="Symbol">(</a><a id="2839" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2841" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2842" class="Symbol">)</a>                                             <a id="2888" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>
     <a id="2895" class="Keyword">where</a>
      <a id="2907" href="MGS.HAE.html#2907" class="Function">t</a> <a id="2909" class="Symbol">=</a> <a id="2911" class="Symbol">(</a><a id="2912" href="MGS.Basic-UF.html#6865" class="Function">transport-ap</a> <a id="2925" class="Symbol">(λ</a> <a id="2928" href="MGS.HAE.html#2928" class="Bound">-</a> <a id="2930" class="Symbol">→</a> <a id="2932" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2934" href="MGS.HAE.html#2928" class="Bound">-</a> <a id="2936" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2938" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2940" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2941" class="Symbol">)</a> <a id="2943" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="2947" href="MGS.HAE.html#2274" class="Function">p</a> <a id="2949" href="MGS.HAE.html#2412" class="Function">b</a><a id="2950" class="Symbol">)</a><a id="2951" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a>

    <a id="2959" href="MGS.HAE.html#2959" class="Function">γ</a> <a id="2961" class="Symbol">:</a> <a id="2963" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="2966" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2968" class="Symbol">(</a><a id="2969" href="MGS.HAE.html#1967" class="Function">η</a> <a id="2971" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2972" class="Symbol">)</a> <a id="2974" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2976" href="MGS.HAE.html#2020" class="Function">ε</a> <a id="2978" class="Symbol">(</a><a id="2979" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="2981" href="MGS.HAE.html#2109" class="Bound">x</a><a id="2982" class="Symbol">)</a>
    <a id="2988" href="MGS.HAE.html#2959" class="Function">γ</a> <a id="2990" class="Symbol">=</a> <a id="2992" href="MGS.Equivalences.html#5010" class="Function Operator">⌜</a> <a id="2994" href="MGS.HAE.html#714" class="Function">transport-ap-≃</a> <a id="3009" href="MGS.HAE.html#1905" class="Bound">f</a> <a id="3011" href="MGS.HAE.html#2366" class="Function">a</a> <a id="3013" href="MGS.HAE.html#2412" class="Function">b</a> <a id="3015" href="MGS.Equivalences.html#5010" class="Function Operator">⌝</a> <a id="3017" href="MGS.HAE.html#2606" class="Function">q</a>

<a id="equivs-are-haes&#39;"></a><a id="3020" href="MGS.HAE.html#3020" class="Function">equivs-are-haes&#39;</a> <a id="3037" class="Symbol">:</a> <a id="3039" class="Symbol">{</a><a id="3040" href="MGS.HAE.html#3040" class="Bound">X</a> <a id="3042" class="Symbol">:</a> <a id="3044" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3046" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3048" class="Symbol">}</a> <a id="3050" class="Symbol">{</a><a id="3051" href="MGS.HAE.html#3051" class="Bound">Y</a> <a id="3053" class="Symbol">:</a> <a id="3055" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3057" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3059" class="Symbol">}</a> <a id="3061" class="Symbol">(</a><a id="3062" href="MGS.HAE.html#3062" class="Bound">f</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="MGS.HAE.html#3040" class="Bound">X</a> <a id="3068" class="Symbol">→</a> <a id="3070" href="MGS.HAE.html#3051" class="Bound">Y</a><a id="3071" class="Symbol">)</a>
                 <a id="3090" class="Symbol">→</a> <a id="3092" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3101" href="MGS.HAE.html#3062" class="Bound">f</a> <a id="3103" class="Symbol">→</a> <a id="3105" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="3112" href="MGS.HAE.html#3062" class="Bound">f</a>

<a id="3115" href="MGS.HAE.html#3020" class="Function">equivs-are-haes&#39;</a> <a id="3132" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3134" href="MGS.HAE.html#3134" class="Bound">e</a> <a id="3136" class="Symbol">=</a> <a id="3138" class="Symbol">(</a><a id="3139" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="3147" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3149" href="MGS.HAE.html#3134" class="Bound">e</a> <a id="3151" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                        <a id="3177" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="3202" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3204" href="MGS.HAE.html#3134" class="Bound">e</a> <a id="3206" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                        <a id="3232" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="3254" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3256" href="MGS.HAE.html#3134" class="Bound">e</a> <a id="3258" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                        <a id="3284" href="MGS.HAE.html#3296" class="Function">τ</a><a id="3285" class="Symbol">)</a>
 <a id="3288" class="Keyword">where</a>
  <a id="3296" href="MGS.HAE.html#3296" class="Function">τ</a> <a id="3298" class="Symbol">:</a> <a id="3300" class="Symbol">∀</a> <a id="3302" href="MGS.HAE.html#3302" class="Bound">x</a> <a id="3304" class="Symbol">→</a> <a id="3306" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="3309" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3311" class="Symbol">(</a><a id="3312" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="3337" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3339" href="MGS.HAE.html#3134" class="Bound">e</a> <a id="3341" href="MGS.HAE.html#3302" class="Bound">x</a><a id="3342" class="Symbol">)</a> <a id="3344" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3346" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="3368" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3370" href="MGS.HAE.html#3134" class="Bound">e</a> <a id="3372" class="Symbol">(</a><a id="3373" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3375" href="MGS.HAE.html#3302" class="Bound">x</a><a id="3376" class="Symbol">)</a>
  <a id="3380" href="MGS.HAE.html#3296" class="Function">τ</a> <a id="3382" href="MGS.HAE.html#3382" class="Bound">x</a> <a id="3384" class="Symbol">=</a> <a id="3386" href="MGS.Equivalences.html#5010" class="Function Operator">⌜</a> <a id="3388" href="MGS.HAE.html#714" class="Function">transport-ap-≃</a> <a id="3403" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3405" class="Symbol">(</a><a id="3406" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="3409" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="3413" href="MGS.HAE.html#3486" class="Function">p</a><a id="3414" class="Symbol">)</a> <a id="3416" class="Symbol">(</a><a id="3417" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="3421" href="MGS.HAE.html#3441" class="Function">φ</a><a id="3422" class="Symbol">)</a> <a id="3424" href="MGS.Equivalences.html#5010" class="Function Operator">⌝</a> <a id="3426" href="MGS.HAE.html#3555" class="Function">q</a>
   <a id="3431" class="Keyword">where</a>
    <a id="3441" href="MGS.HAE.html#3441" class="Function">φ</a> <a id="3443" class="Symbol">:</a> <a id="3445" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="3451" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3453" class="Symbol">(</a><a id="3454" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3456" href="MGS.HAE.html#3382" class="Bound">x</a><a id="3457" class="Symbol">)</a>
    <a id="3463" href="MGS.HAE.html#3441" class="Function">φ</a> <a id="3465" class="Symbol">=</a> <a id="3467" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="3471" class="Symbol">(</a><a id="3472" href="MGS.HAE.html#3134" class="Bound">e</a> <a id="3474" class="Symbol">(</a><a id="3475" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3477" href="MGS.HAE.html#3382" class="Bound">x</a><a id="3478" class="Symbol">))</a>

    <a id="3486" href="MGS.HAE.html#3486" class="Function">p</a> <a id="3488" class="Symbol">:</a> <a id="3490" href="MGS.HAE.html#3441" class="Function">φ</a> <a id="3492" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3494" class="Symbol">(</a><a id="3495" href="MGS.HAE.html#3382" class="Bound">x</a> <a id="3497" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3499" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="3504" class="Symbol">(</a><a id="3505" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3507" href="MGS.HAE.html#3382" class="Bound">x</a><a id="3508" class="Symbol">))</a>
    <a id="3515" href="MGS.HAE.html#3486" class="Function">p</a> <a id="3517" class="Symbol">=</a> <a id="3519" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="3523" class="Symbol">(</a><a id="3524" href="MGS.HAE.html#3134" class="Bound">e</a> <a id="3526" class="Symbol">(</a><a id="3527" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3529" href="MGS.HAE.html#3382" class="Bound">x</a><a id="3530" class="Symbol">))</a> <a id="3533" class="Symbol">(</a><a id="3534" href="MGS.HAE.html#3382" class="Bound">x</a> <a id="3536" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3538" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="3543" class="Symbol">(</a><a id="3544" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3546" href="MGS.HAE.html#3382" class="Bound">x</a><a id="3547" class="Symbol">))</a>

    <a id="3555" href="MGS.HAE.html#3555" class="Function">q</a> <a id="3557" class="Symbol">:</a> <a id="3559" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="3569" class="Symbol">(λ</a> <a id="3572" href="MGS.HAE.html#3572" class="Bound">-</a> <a id="3574" class="Symbol">→</a> <a id="3576" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3578" href="MGS.HAE.html#3572" class="Bound">-</a> <a id="3580" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3582" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3584" href="MGS.HAE.html#3382" class="Bound">x</a><a id="3585" class="Symbol">)</a> <a id="3587" class="Symbol">(</a><a id="3588" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="3591" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="3595" href="MGS.HAE.html#3486" class="Function">p</a><a id="3596" class="Symbol">)</a> <a id="3598" class="Symbol">(</a><a id="3599" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="3603" href="MGS.HAE.html#3441" class="Function">φ</a><a id="3604" class="Symbol">)</a> <a id="3606" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3608" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="3613" class="Symbol">(</a><a id="3614" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3616" href="MGS.HAE.html#3382" class="Bound">x</a><a id="3617" class="Symbol">)</a>
    <a id="3623" href="MGS.HAE.html#3555" class="Function">q</a> <a id="3625" class="Symbol">=</a> <a id="3627" class="Symbol">(</a><a id="3628" href="MGS.Basic-UF.html#6865" class="Function">transport-ap</a> <a id="3641" class="Symbol">(λ</a> <a id="3644" href="MGS.HAE.html#3644" class="Bound">-</a> <a id="3646" class="Symbol">→</a> <a id="3648" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3650" href="MGS.HAE.html#3644" class="Bound">-</a> <a id="3652" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3654" href="MGS.HAE.html#3132" class="Bound">f</a> <a id="3656" href="MGS.HAE.html#3382" class="Bound">x</a><a id="3657" class="Symbol">)</a> <a id="3659" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="3663" href="MGS.HAE.html#3486" class="Function">p</a> <a id="3665" class="Symbol">((</a><a id="3667" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="3671" href="MGS.HAE.html#3441" class="Function">φ</a><a id="3672" class="Symbol">)))</a><a id="3675" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="3678" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="3680" href="MGS.Basic-UF.html#7083" class="Function">apd</a> <a id="3684" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="3688" href="MGS.HAE.html#3486" class="Function">p</a>

<a id="equiv-invertible-hae-factorization"></a><a id="3691" href="MGS.HAE.html#3691" class="Function">equiv-invertible-hae-factorization</a> <a id="3726" class="Symbol">:</a> <a id="3728" class="Symbol">{</a><a id="3729" href="MGS.HAE.html#3729" class="Bound">X</a> <a id="3731" class="Symbol">:</a> <a id="3733" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3735" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3737" class="Symbol">}</a> <a id="3739" class="Symbol">{</a><a id="3740" href="MGS.HAE.html#3740" class="Bound">Y</a> <a id="3742" class="Symbol">:</a> <a id="3744" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3746" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3748" class="Symbol">}</a> <a id="3750" class="Symbol">(</a><a id="3751" href="MGS.HAE.html#3751" class="Bound">f</a> <a id="3753" class="Symbol">:</a> <a id="3755" href="MGS.HAE.html#3729" class="Bound">X</a> <a id="3757" class="Symbol">→</a> <a id="3759" href="MGS.HAE.html#3740" class="Bound">Y</a><a id="3760" class="Symbol">)</a>
                                   <a id="3797" class="Symbol">→</a> <a id="3799" href="MGS.Equivalences.html#1848" class="Function">equivs-are-invertible</a> <a id="3821" href="MGS.HAE.html#3751" class="Bound">f</a>
                                   <a id="3858" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="3860" href="MGS.HAE.html#560" class="Function">haes-are-invertible</a> <a id="3880" href="MGS.HAE.html#3751" class="Bound">f</a> <a id="3882" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="3884" href="MGS.HAE.html#1780" class="Function">equivs-are-haes</a> <a id="3900" href="MGS.HAE.html#3751" class="Bound">f</a>

<a id="3903" href="MGS.HAE.html#3691" class="Function">equiv-invertible-hae-factorization</a> <a id="3938" href="MGS.HAE.html#3938" class="Bound">f</a> <a id="3940" href="MGS.HAE.html#3940" class="Bound">e</a> <a id="3942" class="Symbol">=</a> <a id="3944" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="3949" class="Symbol">(</a><a id="3950" href="MGS.Equivalences.html#1848" class="Function">equivs-are-invertible</a> <a id="3972" href="MGS.HAE.html#3938" class="Bound">f</a> <a id="3974" href="MGS.HAE.html#3940" class="Bound">e</a><a id="3975" class="Symbol">)</a>

<a id="half-adjoint-condition"></a><a id="3978" href="MGS.HAE.html#3978" class="Function">half-adjoint-condition</a> <a id="4001" class="Symbol">:</a> <a id="4003" class="Symbol">{</a><a id="4004" href="MGS.HAE.html#4004" class="Bound">X</a> <a id="4006" class="Symbol">:</a> <a id="4008" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4010" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4012" class="Symbol">}</a> <a id="4014" class="Symbol">{</a><a id="4015" href="MGS.HAE.html#4015" class="Bound">Y</a> <a id="4017" class="Symbol">:</a> <a id="4019" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4021" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4023" class="Symbol">}</a> <a id="4025" class="Symbol">(</a><a id="4026" href="MGS.HAE.html#4026" class="Bound">f</a> <a id="4028" class="Symbol">:</a> <a id="4030" href="MGS.HAE.html#4004" class="Bound">X</a> <a id="4032" class="Symbol">→</a> <a id="4034" href="MGS.HAE.html#4015" class="Bound">Y</a><a id="4035" class="Symbol">)</a> <a id="4037" class="Symbol">(</a><a id="4038" href="MGS.HAE.html#4038" class="Bound">e</a> <a id="4040" class="Symbol">:</a> <a id="4042" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4051" href="MGS.HAE.html#4026" class="Bound">f</a><a id="4052" class="Symbol">)</a> <a id="4054" class="Symbol">(</a><a id="4055" href="MGS.HAE.html#4055" class="Bound">x</a> <a id="4057" class="Symbol">:</a> <a id="4059" href="MGS.HAE.html#4004" class="Bound">X</a><a id="4060" class="Symbol">)</a>
                       <a id="4085" class="Symbol">→</a> <a id="4087" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="4090" href="MGS.HAE.html#4026" class="Bound">f</a> <a id="4092" class="Symbol">(</a><a id="4093" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="4118" href="MGS.HAE.html#4026" class="Bound">f</a> <a id="4120" href="MGS.HAE.html#4038" class="Bound">e</a> <a id="4122" href="MGS.HAE.html#4055" class="Bound">x</a><a id="4123" class="Symbol">)</a> <a id="4125" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4127" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="4149" href="MGS.HAE.html#4026" class="Bound">f</a> <a id="4151" href="MGS.HAE.html#4038" class="Bound">e</a> <a id="4153" class="Symbol">(</a><a id="4154" href="MGS.HAE.html#4026" class="Bound">f</a> <a id="4156" href="MGS.HAE.html#4055" class="Bound">x</a><a id="4157" class="Symbol">)</a>

<a id="4160" href="MGS.HAE.html#3978" class="Function">half-adjoint-condition</a> <a id="4183" href="MGS.HAE.html#4183" class="Bound">f</a> <a id="4185" href="MGS.HAE.html#4185" class="Bound">e</a> <a id="4187" class="Symbol">=</a> <a id="4189" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="4193" class="Symbol">(</a><a id="4194" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="4198" class="Symbol">(</a><a id="4199" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="4203" class="Symbol">(</a><a id="4204" href="MGS.HAE.html#1780" class="Function">equivs-are-haes</a> <a id="4220" href="MGS.HAE.html#4183" class="Bound">f</a> <a id="4222" href="MGS.HAE.html#4185" class="Bound">e</a><a id="4223" class="Symbol">)))</a>

<a id="Σ-change-of-variable"></a><a id="4228" href="MGS.HAE.html#4228" class="Function">Σ-change-of-variable</a> <a id="4249" class="Symbol">:</a> <a id="4251" class="Symbol">{</a><a id="4252" href="MGS.HAE.html#4252" class="Bound">X</a> <a id="4254" class="Symbol">:</a> <a id="4256" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4258" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4260" class="Symbol">}</a> <a id="4262" class="Symbol">{</a><a id="4263" href="MGS.HAE.html#4263" class="Bound">Y</a> <a id="4265" class="Symbol">:</a> <a id="4267" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4269" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4271" class="Symbol">}</a> <a id="4273" class="Symbol">(</a><a id="4274" href="MGS.HAE.html#4274" class="Bound">A</a> <a id="4276" class="Symbol">:</a> <a id="4278" href="MGS.HAE.html#4263" class="Bound">Y</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4284" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4286" class="Symbol">)</a> <a id="4288" class="Symbol">(</a><a id="4289" href="MGS.HAE.html#4289" class="Bound">f</a> <a id="4291" class="Symbol">:</a> <a id="4293" href="MGS.HAE.html#4252" class="Bound">X</a> <a id="4295" class="Symbol">→</a> <a id="4297" href="MGS.HAE.html#4263" class="Bound">Y</a><a id="4298" class="Symbol">)</a>
                     <a id="4321" class="Symbol">→</a> <a id="4323" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4332" href="MGS.HAE.html#4289" class="Bound">f</a> <a id="4334" class="Symbol">→</a> <a id="4336" class="Symbol">(</a><a id="4337" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4339" href="MGS.HAE.html#4339" class="Bound">y</a> <a id="4341" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4343" href="MGS.HAE.html#4263" class="Bound">Y</a> <a id="4345" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4347" href="MGS.HAE.html#4274" class="Bound">A</a> <a id="4349" href="MGS.HAE.html#4339" class="Bound">y</a><a id="4350" class="Symbol">)</a> <a id="4352" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4354" class="Symbol">(</a><a id="4355" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4357" href="MGS.HAE.html#4357" class="Bound">x</a> <a id="4359" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4361" href="MGS.HAE.html#4252" class="Bound">X</a> <a id="4363" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4365" href="MGS.HAE.html#4274" class="Bound">A</a> <a id="4367" class="Symbol">(</a><a id="4368" href="MGS.HAE.html#4289" class="Bound">f</a> <a id="4370" href="MGS.HAE.html#4357" class="Bound">x</a><a id="4371" class="Symbol">))</a>

<a id="4375" href="MGS.HAE.html#4228" class="Function">Σ-change-of-variable</a> <a id="4396" class="Symbol">{</a><a id="4397" href="MGS.HAE.html#4397" class="Bound">𝓤</a><a id="4398" class="Symbol">}</a> <a id="4400" class="Symbol">{</a><a id="4401" href="MGS.HAE.html#4401" class="Bound">𝓥</a><a id="4402" class="Symbol">}</a> <a id="4404" class="Symbol">{</a><a id="4405" href="MGS.HAE.html#4405" class="Bound">𝓦</a><a id="4406" class="Symbol">}</a> <a id="4408" class="Symbol">{</a><a id="4409" href="MGS.HAE.html#4409" class="Bound">X</a><a id="4410" class="Symbol">}</a> <a id="4412" class="Symbol">{</a><a id="4413" href="MGS.HAE.html#4413" class="Bound">Y</a><a id="4414" class="Symbol">}</a> <a id="4416" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="4418" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="4420" href="MGS.HAE.html#4420" class="Bound">i</a> <a id="4422" class="Symbol">=</a> <a id="4424" href="MGS.HAE.html#5308" class="Function">γ</a>
 <a id="4427" class="Keyword">where</a>
  <a id="4435" href="MGS.HAE.html#4435" class="Function">g</a> <a id="4437" class="Symbol">=</a> <a id="4439" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="4447" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="4449" href="MGS.HAE.html#4420" class="Bound">i</a>
  <a id="4453" href="MGS.HAE.html#4453" class="Function">η</a> <a id="4455" class="Symbol">=</a> <a id="4457" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="4482" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="4484" href="MGS.HAE.html#4420" class="Bound">i</a>
  <a id="4488" href="MGS.HAE.html#4488" class="Function">ε</a> <a id="4490" class="Symbol">=</a> <a id="4492" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="4514" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="4516" href="MGS.HAE.html#4420" class="Bound">i</a>
  <a id="4520" href="MGS.HAE.html#4520" class="Function">τ</a> <a id="4522" class="Symbol">=</a> <a id="4524" href="MGS.HAE.html#3978" class="Function">half-adjoint-condition</a> <a id="4547" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="4549" href="MGS.HAE.html#4420" class="Bound">i</a>

  <a id="4554" href="MGS.HAE.html#4554" class="Function">φ</a> <a id="4556" class="Symbol">:</a> <a id="4558" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4560" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="4562" class="Symbol">→</a> <a id="4564" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4566" class="Symbol">(</a><a id="4567" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="4569" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4571" href="MGS.HAE.html#4418" class="Bound">f</a><a id="4572" class="Symbol">)</a>
  <a id="4576" href="MGS.HAE.html#4554" class="Function">φ</a> <a id="4578" class="Symbol">(</a><a id="4579" href="MGS.HAE.html#4579" class="Bound">y</a> <a id="4581" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4583" href="MGS.HAE.html#4583" class="Bound">a</a><a id="4584" class="Symbol">)</a> <a id="4586" class="Symbol">=</a> <a id="4588" class="Symbol">(</a><a id="4589" href="MGS.HAE.html#4435" class="Function">g</a> <a id="4591" href="MGS.HAE.html#4579" class="Bound">y</a> <a id="4593" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4595" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="4605" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="4607" class="Symbol">((</a><a id="4609" href="MGS.HAE.html#4488" class="Function">ε</a> <a id="4611" href="MGS.HAE.html#4579" class="Bound">y</a><a id="4612" class="Symbol">)</a><a id="4613" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="4615" class="Symbol">)</a> <a id="4617" href="MGS.HAE.html#4583" class="Bound">a</a><a id="4618" class="Symbol">)</a>

  <a id="4623" href="MGS.HAE.html#4623" class="Function">ψ</a> <a id="4625" class="Symbol">:</a> <a id="4627" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4629" class="Symbol">(</a><a id="4630" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="4632" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4634" href="MGS.HAE.html#4418" class="Bound">f</a><a id="4635" class="Symbol">)</a> <a id="4637" class="Symbol">→</a> <a id="4639" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4641" href="MGS.HAE.html#4416" class="Bound">A</a>
  <a id="4645" href="MGS.HAE.html#4623" class="Function">ψ</a> <a id="4647" class="Symbol">(</a><a id="4648" href="MGS.HAE.html#4648" class="Bound">x</a> <a id="4650" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4652" href="MGS.HAE.html#4652" class="Bound">a</a><a id="4653" class="Symbol">)</a> <a id="4655" class="Symbol">=</a> <a id="4657" class="Symbol">(</a><a id="4658" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="4660" href="MGS.HAE.html#4648" class="Bound">x</a> <a id="4662" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4664" href="MGS.HAE.html#4652" class="Bound">a</a><a id="4665" class="Symbol">)</a>

  <a id="4670" href="MGS.HAE.html#4670" class="Function">ψφ</a> <a id="4673" class="Symbol">:</a> <a id="4675" class="Symbol">(</a><a id="4676" href="MGS.HAE.html#4676" class="Bound">z</a> <a id="4678" class="Symbol">:</a> <a id="4680" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4682" href="MGS.HAE.html#4416" class="Bound">A</a><a id="4683" class="Symbol">)</a> <a id="4685" class="Symbol">→</a> <a id="4687" href="MGS.HAE.html#4623" class="Function">ψ</a> <a id="4689" class="Symbol">(</a><a id="4690" href="MGS.HAE.html#4554" class="Function">φ</a> <a id="4692" href="MGS.HAE.html#4676" class="Bound">z</a><a id="4693" class="Symbol">)</a> <a id="4695" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4697" href="MGS.HAE.html#4676" class="Bound">z</a>
  <a id="4701" href="MGS.HAE.html#4670" class="Function">ψφ</a> <a id="4704" class="Symbol">(</a><a id="4705" href="MGS.HAE.html#4705" class="Bound">y</a> <a id="4707" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4709" href="MGS.HAE.html#4709" class="Bound">a</a><a id="4710" class="Symbol">)</a> <a id="4712" class="Symbol">=</a> <a id="4714" href="MGS.HAE.html#4729" class="Function">p</a>
   <a id="4719" class="Keyword">where</a>
    <a id="4729" href="MGS.HAE.html#4729" class="Function">p</a> <a id="4731" class="Symbol">:</a> <a id="4733" class="Symbol">(</a><a id="4734" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="4736" class="Symbol">(</a><a id="4737" href="MGS.HAE.html#4435" class="Function">g</a> <a id="4739" href="MGS.HAE.html#4705" class="Bound">y</a><a id="4740" class="Symbol">)</a> <a id="4742" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4744" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="4754" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="4756" class="Symbol">((</a><a id="4758" href="MGS.HAE.html#4488" class="Function">ε</a> <a id="4760" href="MGS.HAE.html#4705" class="Bound">y</a><a id="4761" class="Symbol">)</a><a id="4762" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="4764" class="Symbol">)</a> <a id="4766" href="MGS.HAE.html#4709" class="Bound">a</a><a id="4767" class="Symbol">)</a> <a id="4769" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4771" class="Symbol">(</a><a id="4772" href="MGS.HAE.html#4705" class="Bound">y</a> <a id="4774" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4776" href="MGS.HAE.html#4709" class="Bound">a</a><a id="4777" class="Symbol">)</a>
    <a id="4783" href="MGS.HAE.html#4729" class="Function">p</a> <a id="4785" class="Symbol">=</a> <a id="4787" href="MGS.Basic-UF.html#7221" class="Function">to-Σ-＝</a> <a id="4794" class="Symbol">(</a><a id="4795" href="MGS.HAE.html#4488" class="Function">ε</a> <a id="4797" href="MGS.HAE.html#4705" class="Bound">y</a> <a id="4799" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4801" href="MGS.Retracts.html#1875" class="Function">transport-is-retraction</a> <a id="4825" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="4827" class="Symbol">(</a><a id="4828" href="MGS.HAE.html#4488" class="Function">ε</a> <a id="4830" href="MGS.HAE.html#4705" class="Bound">y</a><a id="4831" class="Symbol">)</a> <a id="4833" href="MGS.HAE.html#4709" class="Bound">a</a><a id="4834" class="Symbol">)</a>

  <a id="4839" href="MGS.HAE.html#4839" class="Function">φψ</a> <a id="4842" class="Symbol">:</a> <a id="4844" class="Symbol">(</a><a id="4845" href="MGS.HAE.html#4845" class="Bound">t</a> <a id="4847" class="Symbol">:</a> <a id="4849" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4851" class="Symbol">(</a><a id="4852" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="4854" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4856" href="MGS.HAE.html#4418" class="Bound">f</a><a id="4857" class="Symbol">))</a> <a id="4860" class="Symbol">→</a> <a id="4862" href="MGS.HAE.html#4554" class="Function">φ</a> <a id="4864" class="Symbol">(</a><a id="4865" href="MGS.HAE.html#4623" class="Function">ψ</a> <a id="4867" href="MGS.HAE.html#4845" class="Bound">t</a><a id="4868" class="Symbol">)</a> <a id="4870" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4872" href="MGS.HAE.html#4845" class="Bound">t</a>
  <a id="4876" href="MGS.HAE.html#4839" class="Function">φψ</a> <a id="4879" class="Symbol">(</a><a id="4880" href="MGS.HAE.html#4880" class="Bound">x</a> <a id="4882" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4884" href="MGS.HAE.html#4884" class="Bound">a</a><a id="4885" class="Symbol">)</a> <a id="4887" class="Symbol">=</a> <a id="4889" href="MGS.HAE.html#5226" class="Function">p</a>
   <a id="4894" class="Keyword">where</a>
    <a id="4904" href="MGS.HAE.html#4904" class="Function">a&#39;</a> <a id="4907" class="Symbol">:</a> <a id="4909" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="4911" class="Symbol">(</a><a id="4912" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="4914" class="Symbol">(</a><a id="4915" href="MGS.HAE.html#4435" class="Function">g</a> <a id="4917" class="Symbol">(</a><a id="4918" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="4920" href="MGS.HAE.html#4880" class="Bound">x</a><a id="4921" class="Symbol">)))</a>
    <a id="4929" href="MGS.HAE.html#4904" class="Function">a&#39;</a> <a id="4932" class="Symbol">=</a> <a id="4934" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="4944" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="4946" class="Symbol">((</a><a id="4948" href="MGS.HAE.html#4488" class="Function">ε</a> <a id="4950" class="Symbol">(</a><a id="4951" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="4953" href="MGS.HAE.html#4880" class="Bound">x</a><a id="4954" class="Symbol">))</a><a id="4956" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="4958" class="Symbol">)</a> <a id="4960" href="MGS.HAE.html#4884" class="Bound">a</a>

    <a id="4967" href="MGS.HAE.html#4967" class="Function">q</a> <a id="4969" class="Symbol">=</a> <a id="4971" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="4981" class="Symbol">(</a><a id="4982" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="4984" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="4986" href="MGS.HAE.html#4418" class="Bound">f</a><a id="4987" class="Symbol">)</a> <a id="4989" class="Symbol">(</a><a id="4990" href="MGS.HAE.html#4453" class="Function">η</a> <a id="4992" href="MGS.HAE.html#4880" class="Bound">x</a><a id="4993" class="Symbol">)</a>  <a id="4996" href="MGS.HAE.html#4904" class="Function">a&#39;</a> <a id="4999" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="5002" href="MGS.Basic-UF.html#6865" class="Function">transport-ap</a> <a id="5015" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="5017" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="5019" class="Symbol">(</a><a id="5020" href="MGS.HAE.html#4453" class="Function">η</a> <a id="5022" href="MGS.HAE.html#4880" class="Bound">x</a><a id="5023" class="Symbol">)</a> <a id="5025" href="MGS.HAE.html#4904" class="Function">a&#39;</a> <a id="5028" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
        <a id="5038" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="5048" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="5050" class="Symbol">(</a><a id="5051" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5054" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="5056" class="Symbol">(</a><a id="5057" href="MGS.HAE.html#4453" class="Function">η</a> <a id="5059" href="MGS.HAE.html#4880" class="Bound">x</a><a id="5060" class="Symbol">))</a> <a id="5063" href="MGS.HAE.html#4904" class="Function">a&#39;</a> <a id="5066" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="5069" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5072" class="Symbol">(λ</a> <a id="5075" href="MGS.HAE.html#5075" class="Bound">-</a> <a id="5077" class="Symbol">→</a> <a id="5079" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="5089" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="5091" href="MGS.HAE.html#5075" class="Bound">-</a> <a id="5093" href="MGS.HAE.html#4904" class="Function">a&#39;</a><a id="5095" class="Symbol">)</a> <a id="5097" class="Symbol">(</a><a id="5098" href="MGS.HAE.html#4520" class="Function">τ</a> <a id="5100" href="MGS.HAE.html#4880" class="Bound">x</a><a id="5101" class="Symbol">)</a> <a id="5103" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
        <a id="5113" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="5123" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="5125" class="Symbol">(</a><a id="5126" href="MGS.HAE.html#4488" class="Function">ε</a> <a id="5128" class="Symbol">(</a><a id="5129" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="5131" href="MGS.HAE.html#4880" class="Bound">x</a><a id="5132" class="Symbol">))</a>    <a id="5138" href="MGS.HAE.html#4904" class="Function">a&#39;</a> <a id="5141" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="5144" href="MGS.Retracts.html#1875" class="Function">transport-is-retraction</a> <a id="5168" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="5170" class="Symbol">(</a><a id="5171" href="MGS.HAE.html#4488" class="Function">ε</a> <a id="5173" class="Symbol">(</a><a id="5174" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="5176" href="MGS.HAE.html#4880" class="Bound">x</a><a id="5177" class="Symbol">))</a> <a id="5180" href="MGS.HAE.html#4884" class="Bound">a</a> <a id="5182" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
        <a id="5192" href="MGS.HAE.html#4884" class="Bound">a</a>                          <a id="5219" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

    <a id="5226" href="MGS.HAE.html#5226" class="Function">p</a> <a id="5228" class="Symbol">:</a> <a id="5230" class="Symbol">(</a><a id="5231" href="MGS.HAE.html#4435" class="Function">g</a> <a id="5233" class="Symbol">(</a><a id="5234" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="5236" href="MGS.HAE.html#4880" class="Bound">x</a><a id="5237" class="Symbol">)</a> <a id="5239" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5241" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="5251" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="5253" class="Symbol">((</a><a id="5255" href="MGS.HAE.html#4488" class="Function">ε</a> <a id="5257" class="Symbol">(</a><a id="5258" href="MGS.HAE.html#4418" class="Bound">f</a> <a id="5260" href="MGS.HAE.html#4880" class="Bound">x</a><a id="5261" class="Symbol">))</a><a id="5263" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="5265" class="Symbol">)</a> <a id="5267" href="MGS.HAE.html#4884" class="Bound">a</a><a id="5268" class="Symbol">)</a> <a id="5270" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5272" class="Symbol">(</a><a id="5273" href="MGS.HAE.html#4880" class="Bound">x</a> <a id="5275" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5277" href="MGS.HAE.html#4884" class="Bound">a</a><a id="5278" class="Symbol">)</a>
    <a id="5284" href="MGS.HAE.html#5226" class="Function">p</a> <a id="5286" class="Symbol">=</a> <a id="5288" href="MGS.Basic-UF.html#7221" class="Function">to-Σ-＝</a> <a id="5295" class="Symbol">(</a><a id="5296" href="MGS.HAE.html#4453" class="Function">η</a> <a id="5298" href="MGS.HAE.html#4880" class="Bound">x</a> <a id="5300" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5302" href="MGS.HAE.html#4967" class="Function">q</a><a id="5303" class="Symbol">)</a>

  <a id="5308" href="MGS.HAE.html#5308" class="Function">γ</a> <a id="5310" class="Symbol">:</a> <a id="5312" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5314" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="5316" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5318" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5320" class="Symbol">(</a><a id="5321" href="MGS.HAE.html#4416" class="Bound">A</a> <a id="5323" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="5325" href="MGS.HAE.html#4418" class="Bound">f</a><a id="5326" class="Symbol">)</a>
  <a id="5330" href="MGS.HAE.html#5308" class="Function">γ</a> <a id="5332" class="Symbol">=</a> <a id="5334" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="5356" href="MGS.HAE.html#4554" class="Function">φ</a> <a id="5358" class="Symbol">(</a><a id="5359" href="MGS.HAE.html#4623" class="Function">ψ</a> <a id="5361" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5363" href="MGS.HAE.html#4670" class="Function">ψφ</a> <a id="5366" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5368" href="MGS.HAE.html#4839" class="Function">φψ</a><a id="5370" class="Symbol">)</a>

<a id="~-naturality"></a><a id="5373" href="MGS.HAE.html#5373" class="Function">~-naturality</a> <a id="5386" class="Symbol">:</a> <a id="5388" class="Symbol">{</a><a id="5389" href="MGS.HAE.html#5389" class="Bound">X</a> <a id="5391" class="Symbol">:</a> <a id="5393" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5395" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5397" class="Symbol">}</a> <a id="5399" class="Symbol">{</a><a id="5400" href="MGS.HAE.html#5400" class="Bound">A</a> <a id="5402" class="Symbol">:</a> <a id="5404" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5406" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5408" class="Symbol">}</a>
               <a id="5425" class="Symbol">(</a><a id="5426" href="MGS.HAE.html#5426" class="Bound">f</a> <a id="5428" href="MGS.HAE.html#5428" class="Bound">g</a> <a id="5430" class="Symbol">:</a> <a id="5432" href="MGS.HAE.html#5389" class="Bound">X</a> <a id="5434" class="Symbol">→</a> <a id="5436" href="MGS.HAE.html#5400" class="Bound">A</a><a id="5437" class="Symbol">)</a> <a id="5439" class="Symbol">(</a><a id="5440" href="MGS.HAE.html#5440" class="Bound">H</a> <a id="5442" class="Symbol">:</a> <a id="5444" href="MGS.HAE.html#5426" class="Bound">f</a> <a id="5446" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="5448" href="MGS.HAE.html#5428" class="Bound">g</a><a id="5449" class="Symbol">)</a> <a id="5451" class="Symbol">{</a><a id="5452" href="MGS.HAE.html#5452" class="Bound">x</a> <a id="5454" href="MGS.HAE.html#5454" class="Bound">y</a> <a id="5456" class="Symbol">:</a> <a id="5458" href="MGS.HAE.html#5389" class="Bound">X</a><a id="5459" class="Symbol">}</a> <a id="5461" class="Symbol">{</a><a id="5462" href="MGS.HAE.html#5462" class="Bound">p</a> <a id="5464" class="Symbol">:</a> <a id="5466" href="MGS.HAE.html#5452" class="Bound">x</a> <a id="5468" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5470" href="MGS.HAE.html#5454" class="Bound">y</a><a id="5471" class="Symbol">}</a>
             <a id="5486" class="Symbol">→</a> <a id="5488" href="MGS.HAE.html#5440" class="Bound">H</a> <a id="5490" href="MGS.HAE.html#5452" class="Bound">x</a> <a id="5492" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5494" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5497" href="MGS.HAE.html#5428" class="Bound">g</a> <a id="5499" href="MGS.HAE.html#5462" class="Bound">p</a> <a id="5501" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5503" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5506" href="MGS.HAE.html#5426" class="Bound">f</a> <a id="5508" href="MGS.HAE.html#5462" class="Bound">p</a> <a id="5510" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5512" href="MGS.HAE.html#5440" class="Bound">H</a> <a id="5514" href="MGS.HAE.html#5454" class="Bound">y</a>

<a id="5517" href="MGS.HAE.html#5373" class="Function">~-naturality</a> <a id="5530" href="MGS.HAE.html#5530" class="Bound">f</a> <a id="5532" href="MGS.HAE.html#5532" class="Bound">g</a> <a id="5534" href="MGS.HAE.html#5534" class="Bound">H</a> <a id="5536" class="Symbol">{</a><a id="5537" href="MGS.HAE.html#5537" class="Bound">x</a><a id="5538" class="Symbol">}</a> <a id="5540" class="Symbol">{_}</a> <a id="5544" class="Symbol">{</a><a id="5545" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5550" href="MGS.HAE.html#5550" class="Bound">a</a><a id="5551" class="Symbol">}</a> <a id="5553" class="Symbol">=</a> <a id="5555" href="MGS.Basic-UF.html#4882" class="Function">refl-left</a> <a id="5565" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a>

<a id="~-naturality&#39;"></a><a id="5569" href="MGS.HAE.html#5569" class="Function">~-naturality&#39;</a> <a id="5583" class="Symbol">:</a> <a id="5585" class="Symbol">{</a><a id="5586" href="MGS.HAE.html#5586" class="Bound">X</a> <a id="5588" class="Symbol">:</a> <a id="5590" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5592" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5594" class="Symbol">}</a> <a id="5596" class="Symbol">{</a><a id="5597" href="MGS.HAE.html#5597" class="Bound">A</a> <a id="5599" class="Symbol">:</a> <a id="5601" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5603" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5605" class="Symbol">}</a>
                <a id="5623" class="Symbol">(</a><a id="5624" href="MGS.HAE.html#5624" class="Bound">f</a> <a id="5626" href="MGS.HAE.html#5626" class="Bound">g</a> <a id="5628" class="Symbol">:</a> <a id="5630" href="MGS.HAE.html#5586" class="Bound">X</a> <a id="5632" class="Symbol">→</a> <a id="5634" href="MGS.HAE.html#5597" class="Bound">A</a><a id="5635" class="Symbol">)</a> <a id="5637" class="Symbol">(</a><a id="5638" href="MGS.HAE.html#5638" class="Bound">H</a> <a id="5640" class="Symbol">:</a> <a id="5642" href="MGS.HAE.html#5624" class="Bound">f</a> <a id="5644" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="5646" href="MGS.HAE.html#5626" class="Bound">g</a><a id="5647" class="Symbol">)</a> <a id="5649" class="Symbol">{</a><a id="5650" href="MGS.HAE.html#5650" class="Bound">x</a> <a id="5652" href="MGS.HAE.html#5652" class="Bound">y</a> <a id="5654" class="Symbol">:</a> <a id="5656" href="MGS.HAE.html#5586" class="Bound">X</a><a id="5657" class="Symbol">}</a> <a id="5659" class="Symbol">{</a><a id="5660" href="MGS.HAE.html#5660" class="Bound">p</a> <a id="5662" class="Symbol">:</a> <a id="5664" href="MGS.HAE.html#5650" class="Bound">x</a> <a id="5666" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5668" href="MGS.HAE.html#5652" class="Bound">y</a><a id="5669" class="Symbol">}</a>
              <a id="5685" class="Symbol">→</a> <a id="5687" href="MGS.HAE.html#5638" class="Bound">H</a> <a id="5689" href="MGS.HAE.html#5650" class="Bound">x</a> <a id="5691" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5693" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5696" href="MGS.HAE.html#5626" class="Bound">g</a> <a id="5698" href="MGS.HAE.html#5660" class="Bound">p</a> <a id="5700" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5702" class="Symbol">(</a><a id="5703" href="MGS.HAE.html#5638" class="Bound">H</a> <a id="5705" href="MGS.HAE.html#5652" class="Bound">y</a><a id="5706" class="Symbol">)</a><a id="5707" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="5710" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5712" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5715" href="MGS.HAE.html#5624" class="Bound">f</a> <a id="5717" href="MGS.HAE.html#5660" class="Bound">p</a>

<a id="5720" href="MGS.HAE.html#5569" class="Function">~-naturality&#39;</a> <a id="5734" href="MGS.HAE.html#5734" class="Bound">f</a> <a id="5736" href="MGS.HAE.html#5736" class="Bound">g</a> <a id="5738" href="MGS.HAE.html#5738" class="Bound">H</a> <a id="5740" class="Symbol">{</a><a id="5741" href="MGS.HAE.html#5741" class="Bound">x</a><a id="5742" class="Symbol">}</a> <a id="5744" class="Symbol">{</a><a id="5745" href="MGS.HAE.html#5741" class="Bound">x</a><a id="5746" class="Symbol">}</a> <a id="5748" class="Symbol">{</a><a id="5749" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5754" href="MGS.HAE.html#5741" class="Bound">x</a><a id="5755" class="Symbol">}</a> <a id="5757" class="Symbol">=</a> <a id="5759" href="MGS.Basic-UF.html#5351" class="Function">⁻¹-right∙</a> <a id="5769" class="Symbol">(</a><a id="5770" href="MGS.HAE.html#5738" class="Bound">H</a> <a id="5772" href="MGS.HAE.html#5741" class="Bound">x</a><a id="5773" class="Symbol">)</a>

<a id="~-id-naturality"></a><a id="5776" href="MGS.HAE.html#5776" class="Function">~-id-naturality</a> <a id="5792" class="Symbol">:</a> <a id="5794" class="Symbol">{</a><a id="5795" href="MGS.HAE.html#5795" class="Bound">X</a> <a id="5797" class="Symbol">:</a> <a id="5799" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5801" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5803" class="Symbol">}</a>
                  <a id="5823" class="Symbol">(</a><a id="5824" href="MGS.HAE.html#5824" class="Bound">h</a> <a id="5826" class="Symbol">:</a> <a id="5828" href="MGS.HAE.html#5795" class="Bound">X</a> <a id="5830" class="Symbol">→</a> <a id="5832" href="MGS.HAE.html#5795" class="Bound">X</a><a id="5833" class="Symbol">)</a> <a id="5835" class="Symbol">(</a><a id="5836" href="MGS.HAE.html#5836" class="Bound">η</a> <a id="5838" class="Symbol">:</a> <a id="5840" href="MGS.HAE.html#5824" class="Bound">h</a> <a id="5842" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="5844" href="MGS.MLTT.html#3759" class="Function">id</a><a id="5846" class="Symbol">)</a> <a id="5848" class="Symbol">{</a><a id="5849" href="MGS.HAE.html#5849" class="Bound">x</a> <a id="5851" class="Symbol">:</a> <a id="5853" href="MGS.HAE.html#5795" class="Bound">X</a><a id="5854" class="Symbol">}</a>
                <a id="5872" class="Symbol">→</a> <a id="5874" href="MGS.HAE.html#5836" class="Bound">η</a> <a id="5876" class="Symbol">(</a><a id="5877" href="MGS.HAE.html#5824" class="Bound">h</a> <a id="5879" href="MGS.HAE.html#5849" class="Bound">x</a><a id="5880" class="Symbol">)</a> <a id="5882" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5884" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5887" href="MGS.HAE.html#5824" class="Bound">h</a> <a id="5889" class="Symbol">(</a><a id="5890" href="MGS.HAE.html#5836" class="Bound">η</a> <a id="5892" href="MGS.HAE.html#5849" class="Bound">x</a><a id="5893" class="Symbol">)</a>

<a id="5896" href="MGS.HAE.html#5776" class="Function">~-id-naturality</a> <a id="5912" href="MGS.HAE.html#5912" class="Bound">h</a> <a id="5914" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="5916" class="Symbol">{</a><a id="5917" href="MGS.HAE.html#5917" class="Bound">x</a><a id="5918" class="Symbol">}</a> <a id="5920" class="Symbol">=</a>

   <a id="5926" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="5928" class="Symbol">(</a><a id="5929" href="MGS.HAE.html#5912" class="Bound">h</a> <a id="5931" href="MGS.HAE.html#5917" class="Bound">x</a><a id="5932" class="Symbol">)</a>                         <a id="5958" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="5961" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5966" class="Symbol">_</a> <a id="5968" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
   <a id="5973" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="5975" class="Symbol">(</a><a id="5976" href="MGS.HAE.html#5912" class="Bound">h</a> <a id="5978" href="MGS.HAE.html#5917" class="Bound">x</a><a id="5979" class="Symbol">)</a> <a id="5981" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5983" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5988" class="Symbol">(</a><a id="5989" href="MGS.HAE.html#5912" class="Bound">h</a> <a id="5991" href="MGS.HAE.html#5917" class="Bound">x</a><a id="5992" class="Symbol">)</a>            <a id="6005" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6008" href="MGS.HAE.html#6189" class="Function">i</a> <a id="6010" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
   <a id="6015" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6017" class="Symbol">(</a><a id="6018" href="MGS.HAE.html#5912" class="Bound">h</a> <a id="6020" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6021" class="Symbol">)</a> <a id="6023" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6025" class="Symbol">(</a><a id="6026" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6028" href="MGS.HAE.html#5917" class="Bound">x</a> <a id="6030" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6032" class="Symbol">(</a><a id="6033" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6035" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6036" class="Symbol">)</a><a id="6037" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="6039" class="Symbol">)</a>       <a id="6047" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6050" href="MGS.HAE.html#6234" class="Function">ii</a> <a id="6053" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
   <a id="6058" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6060" class="Symbol">(</a><a id="6061" href="MGS.HAE.html#5912" class="Bound">h</a> <a id="6063" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6064" class="Symbol">)</a> <a id="6066" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6068" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6070" href="MGS.HAE.html#5917" class="Bound">x</a> <a id="6072" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6074" class="Symbol">(</a><a id="6075" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6077" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6078" class="Symbol">)</a><a id="6079" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a>         <a id="6090" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6093" href="MGS.HAE.html#6278" class="Function">iii</a> <a id="6097" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
   <a id="6102" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6104" class="Symbol">(</a><a id="6105" href="MGS.HAE.html#5912" class="Bound">h</a> <a id="6107" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6108" class="Symbol">)</a> <a id="6110" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6112" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6115" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="6118" class="Symbol">(</a><a id="6119" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6121" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6122" class="Symbol">)</a> <a id="6124" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6126" class="Symbol">(</a><a id="6127" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6129" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6130" class="Symbol">)</a><a id="6131" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="6134" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6137" href="MGS.HAE.html#6336" class="Function">iv</a> <a id="6140" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
   <a id="6145" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6148" href="MGS.HAE.html#5912" class="Bound">h</a> <a id="6150" class="Symbol">(</a><a id="6151" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6153" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6154" class="Symbol">)</a>                      <a id="6177" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

 <a id="6181" class="Keyword">where</a>
  <a id="6189" href="MGS.HAE.html#6189" class="Function">i</a>   <a id="6193" class="Symbol">=</a> <a id="6195" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6198" class="Symbol">(</a><a id="6199" href="MGS.HAE.html#5914" class="Bound">η</a><a id="6200" class="Symbol">(</a><a id="6201" href="MGS.HAE.html#5912" class="Bound">h</a> <a id="6203" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6204" class="Symbol">)</a> <a id="6206" href="MGS.MLTT.html#5930" class="Function Operator">∙_</a><a id="6208" class="Symbol">)</a> <a id="6210" class="Symbol">((</a><a id="6212" href="MGS.Basic-UF.html#5351" class="Function">⁻¹-right∙</a> <a id="6222" class="Symbol">(</a><a id="6223" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6225" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6226" class="Symbol">))</a><a id="6228" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="6230" class="Symbol">)</a>
  <a id="6234" href="MGS.HAE.html#6234" class="Function">ii</a>  <a id="6238" class="Symbol">=</a> <a id="6240" class="Symbol">(</a><a id="6241" href="MGS.Basic-UF.html#5100" class="Function">∙assoc</a> <a id="6248" class="Symbol">(</a><a id="6249" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6251" class="Symbol">(</a><a id="6252" href="MGS.HAE.html#5912" class="Bound">h</a> <a id="6254" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6255" class="Symbol">))</a> <a id="6258" class="Symbol">(</a><a id="6259" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6261" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6262" class="Symbol">)</a> <a id="6264" class="Symbol">(</a><a id="6265" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6267" href="MGS.HAE.html#5917" class="Bound">x</a> <a id="6269" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="6271" class="Symbol">))</a><a id="6273" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a>
  <a id="6278" href="MGS.HAE.html#6278" class="Function">iii</a> <a id="6282" class="Symbol">=</a> <a id="6284" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6287" class="Symbol">(λ</a> <a id="6290" href="MGS.HAE.html#6290" class="Bound">-</a> <a id="6292" class="Symbol">→</a> <a id="6294" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6296" class="Symbol">(</a><a id="6297" href="MGS.HAE.html#5912" class="Bound">h</a> <a id="6299" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6300" class="Symbol">)</a> <a id="6302" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6304" href="MGS.HAE.html#6290" class="Bound">-</a> <a id="6306" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6308" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6310" href="MGS.HAE.html#5917" class="Bound">x</a> <a id="6312" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="6314" class="Symbol">)</a> <a id="6316" class="Symbol">((</a><a id="6318" href="MGS.Basic-UF.html#5989" class="Function">ap-id</a> <a id="6324" class="Symbol">(</a><a id="6325" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6327" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6328" class="Symbol">))</a><a id="6330" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="6332" class="Symbol">)</a>
  <a id="6336" href="MGS.HAE.html#6336" class="Function">iv</a>  <a id="6340" class="Symbol">=</a> <a id="6342" href="MGS.HAE.html#5569" class="Function">~-naturality&#39;</a> <a id="6356" href="MGS.HAE.html#5912" class="Bound">h</a> <a id="6358" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="6361" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6363" class="Symbol">{</a><a id="6364" href="MGS.HAE.html#5912" class="Bound">h</a> <a id="6366" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6367" class="Symbol">}</a> <a id="6369" class="Symbol">{</a><a id="6370" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6371" class="Symbol">}</a> <a id="6373" class="Symbol">{</a><a id="6374" href="MGS.HAE.html#5914" class="Bound">η</a> <a id="6376" href="MGS.HAE.html#5917" class="Bound">x</a><a id="6377" class="Symbol">}</a>

<a id="invertibles-are-haes"></a><a id="6380" href="MGS.HAE.html#6380" class="Function">invertibles-are-haes</a> <a id="6401" class="Symbol">:</a> <a id="6403" class="Symbol">{</a><a id="6404" href="MGS.HAE.html#6404" class="Bound">X</a> <a id="6406" class="Symbol">:</a> <a id="6408" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6410" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6412" class="Symbol">}</a> <a id="6414" class="Symbol">{</a><a id="6415" href="MGS.HAE.html#6415" class="Bound">Y</a> <a id="6417" class="Symbol">:</a> <a id="6419" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6421" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6423" class="Symbol">}</a> <a id="6425" class="Symbol">(</a><a id="6426" href="MGS.HAE.html#6426" class="Bound">f</a> <a id="6428" class="Symbol">:</a> <a id="6430" href="MGS.HAE.html#6404" class="Bound">X</a> <a id="6432" class="Symbol">→</a> <a id="6434" href="MGS.HAE.html#6415" class="Bound">Y</a><a id="6435" class="Symbol">)</a>
                     <a id="6458" class="Symbol">→</a> <a id="6460" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="6471" href="MGS.HAE.html#6426" class="Bound">f</a> <a id="6473" class="Symbol">→</a> <a id="6475" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="6482" href="MGS.HAE.html#6426" class="Bound">f</a>

<a id="6485" href="MGS.HAE.html#6380" class="Function">invertibles-are-haes</a> <a id="6506" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6508" class="Symbol">(</a><a id="6509" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6511" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6513" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="6515" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6517" href="MGS.HAE.html#6517" class="Bound">ε</a><a id="6518" class="Symbol">)</a> <a id="6520" class="Symbol">=</a> <a id="6522" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6524" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6526" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="6528" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6530" href="MGS.HAE.html#6546" class="Function">ε&#39;</a> <a id="6533" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6535" href="MGS.HAE.html#7448" class="Function">τ</a>
 <a id="6538" class="Keyword">where</a>
  <a id="6546" href="MGS.HAE.html#6546" class="Function">ε&#39;</a> <a id="6549" class="Symbol">=</a> <a id="6551" class="Symbol">λ</a> <a id="6553" href="MGS.HAE.html#6553" class="Bound">y</a> <a id="6555" class="Symbol">→</a> <a id="6557" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6559" class="Symbol">(</a><a id="6560" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6562" href="MGS.HAE.html#6553" class="Bound">y</a><a id="6563" class="Symbol">)</a>         <a id="6573" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6576" class="Symbol">(</a><a id="6577" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="6579" class="Symbol">(</a><a id="6580" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6582" class="Symbol">(</a><a id="6583" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6585" href="MGS.HAE.html#6553" class="Bound">y</a><a id="6586" class="Symbol">)))</a><a id="6589" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="6592" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
             <a id="6607" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6609" class="Symbol">(</a><a id="6610" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6612" class="Symbol">(</a><a id="6613" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6615" class="Symbol">(</a><a id="6616" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6618" href="MGS.HAE.html#6553" class="Bound">y</a><a id="6619" class="Symbol">)))</a> <a id="6623" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6626" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6629" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6631" class="Symbol">(</a><a id="6632" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="6634" class="Symbol">(</a><a id="6635" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6637" href="MGS.HAE.html#6553" class="Bound">y</a><a id="6638" class="Symbol">))</a> <a id="6641" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
             <a id="6656" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6658" class="Symbol">(</a><a id="6659" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6661" href="MGS.HAE.html#6553" class="Bound">y</a><a id="6662" class="Symbol">)</a>         <a id="6672" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6675" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="6677" href="MGS.HAE.html#6553" class="Bound">y</a> <a id="6679" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
             <a id="6694" href="MGS.HAE.html#6553" class="Bound">y</a>               <a id="6710" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

  <a id="6715" class="Keyword">module</a> <a id="6722" href="MGS.HAE.html#6722" class="Module">_</a> <a id="6724" class="Symbol">(</a><a id="6725" href="MGS.HAE.html#6725" class="Bound">x</a> <a id="6727" class="Symbol">:</a> <a id="6729" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="6736" href="MGS.HAE.html#6506" class="Bound">f</a><a id="6737" class="Symbol">)</a> <a id="6739" class="Keyword">where</a>

   <a id="6749" href="MGS.HAE.html#6749" class="Function">p</a> <a id="6751" class="Symbol">=</a> <a id="6753" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="6755" class="Symbol">(</a><a id="6756" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6758" class="Symbol">(</a><a id="6759" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6761" href="MGS.HAE.html#6725" class="Bound">x</a><a id="6762" class="Symbol">))</a>       <a id="6771" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6774" href="MGS.HAE.html#5776" class="Function">~-id-naturality</a> <a id="6790" class="Symbol">(</a><a id="6791" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6793" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6795" href="MGS.HAE.html#6506" class="Bound">f</a><a id="6796" class="Symbol">)</a> <a id="6798" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="6800" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="6809" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6812" class="Symbol">(</a><a id="6813" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6815" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6817" href="MGS.HAE.html#6506" class="Bound">f</a><a id="6818" class="Symbol">)</a> <a id="6820" class="Symbol">(</a><a id="6821" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="6823" href="MGS.HAE.html#6725" class="Bound">x</a><a id="6824" class="Symbol">)</a>  <a id="6827" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6830" href="MGS.Basic-UF.html#6083" class="Function">ap-∘</a> <a id="6835" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6837" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6839" class="Symbol">(</a><a id="6840" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="6842" href="MGS.HAE.html#6725" class="Bound">x</a><a id="6843" class="Symbol">)</a> <a id="6845" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="6854" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6857" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6859" class="Symbol">(</a><a id="6860" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6863" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6865" class="Symbol">(</a><a id="6866" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="6868" href="MGS.HAE.html#6725" class="Bound">x</a><a id="6869" class="Symbol">))</a> <a id="6872" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

   <a id="6878" href="MGS.HAE.html#6878" class="Function">q</a> <a id="6880" class="Symbol">=</a> <a id="6882" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6885" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6887" class="Symbol">(</a><a id="6888" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="6890" class="Symbol">(</a><a id="6891" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6893" class="Symbol">(</a><a id="6894" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6896" href="MGS.HAE.html#6725" class="Bound">x</a><a id="6897" class="Symbol">)))</a> <a id="6901" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6903" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="6905" class="Symbol">(</a><a id="6906" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6908" href="MGS.HAE.html#6725" class="Bound">x</a><a id="6909" class="Symbol">)</a>          <a id="6920" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6923" href="MGS.HAE.html#7175" class="Function">by-p</a> <a id="6928" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="6937" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6940" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6942" class="Symbol">(</a><a id="6943" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6946" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="6948" class="Symbol">(</a><a id="6949" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6952" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6954" class="Symbol">(</a><a id="6955" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="6957" href="MGS.HAE.html#6725" class="Bound">x</a><a id="6958" class="Symbol">)))</a> <a id="6962" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6964" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="6966" class="Symbol">(</a><a id="6967" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="6969" href="MGS.HAE.html#6725" class="Bound">x</a><a id="6970" class="Symbol">)</a>    <a id="6975" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6978" href="MGS.HAE.html#7228" class="Function">by-ap-∘</a> <a id="6986" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="6995" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6998" class="Symbol">(</a><a id="6999" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7001" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="7003" href="MGS.HAE.html#6509" class="Bound">g</a><a id="7004" class="Symbol">)</a> <a id="7006" class="Symbol">(</a><a id="7007" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7010" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7012" class="Symbol">(</a><a id="7013" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="7015" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7016" class="Symbol">))</a>  <a id="7020" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="7022" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7024" class="Symbol">(</a><a id="7025" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7027" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7028" class="Symbol">)</a>    <a id="7033" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="7036" href="MGS.HAE.html#7295" class="Function">by-~-naturality</a> <a id="7052" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="7061" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7063" class="Symbol">(</a><a id="7064" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7066" class="Symbol">(</a><a id="7067" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7069" class="Symbol">(</a><a id="7070" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7072" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7073" class="Symbol">)))</a> <a id="7077" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="7079" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7082" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="7085" class="Symbol">(</a><a id="7086" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7089" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7091" class="Symbol">(</a><a id="7092" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="7094" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7095" class="Symbol">))</a>  <a id="7099" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="7102" href="MGS.HAE.html#7381" class="Function">by-ap-id</a> <a id="7111" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="7120" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7122" class="Symbol">(</a><a id="7123" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7125" class="Symbol">(</a><a id="7126" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7128" class="Symbol">(</a><a id="7129" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7131" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7132" class="Symbol">)))</a> <a id="7136" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="7138" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7141" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7143" class="Symbol">(</a><a id="7144" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="7146" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7147" class="Symbol">)</a>          <a id="7158" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>
    <a id="7164" class="Keyword">where</a>
     <a id="7175" href="MGS.HAE.html#7175" class="Function">by-p</a>            <a id="7191" class="Symbol">=</a> <a id="7193" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7196" class="Symbol">(λ</a> <a id="7199" href="MGS.HAE.html#7199" class="Bound">-</a> <a id="7201" class="Symbol">→</a> <a id="7203" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7206" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7208" href="MGS.HAE.html#7199" class="Bound">-</a> <a id="7210" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="7212" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7214" class="Symbol">(</a><a id="7215" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7217" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7218" class="Symbol">))</a> <a id="7221" href="MGS.HAE.html#6749" class="Function">p</a>
     <a id="7228" href="MGS.HAE.html#7228" class="Function">by-ap-∘</a>         <a id="7244" class="Symbol">=</a> <a id="7246" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7249" class="Symbol">(</a><a id="7250" href="MGS.MLTT.html#5930" class="Function Operator">_∙</a> <a id="7253" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7255" class="Symbol">(</a><a id="7256" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7258" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7259" class="Symbol">))</a> <a id="7262" class="Symbol">((</a><a id="7264" href="MGS.Basic-UF.html#6083" class="Function">ap-∘</a> <a id="7269" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7271" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7273" class="Symbol">(</a><a id="7274" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7277" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7279" class="Symbol">(</a><a id="7280" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="7282" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7283" class="Symbol">)))</a><a id="7286" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="7288" class="Symbol">)</a>
     <a id="7295" href="MGS.HAE.html#7295" class="Function">by-~-naturality</a> <a id="7311" class="Symbol">=</a> <a id="7313" class="Symbol">(</a><a id="7314" href="MGS.HAE.html#5373" class="Function">~-naturality</a> <a id="7327" class="Symbol">(</a><a id="7328" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7330" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="7332" href="MGS.HAE.html#6509" class="Bound">g</a><a id="7333" class="Symbol">)</a> <a id="7335" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="7338" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7340" class="Symbol">{</a><a id="7341" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7343" class="Symbol">(</a><a id="7344" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7346" class="Symbol">(</a><a id="7347" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7349" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7350" class="Symbol">))}</a> <a id="7354" class="Symbol">{</a><a id="7355" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7357" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7358" class="Symbol">}</a> <a id="7360" class="Symbol">{</a><a id="7361" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7364" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7366" class="Symbol">(</a><a id="7367" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="7369" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7370" class="Symbol">)})</a><a id="7373" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a>
     <a id="7381" href="MGS.HAE.html#7381" class="Function">by-ap-id</a>        <a id="7397" class="Symbol">=</a> <a id="7399" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7402" class="Symbol">(</a><a id="7403" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7405" class="Symbol">(</a><a id="7406" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7408" class="Symbol">(</a><a id="7409" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7411" class="Symbol">(</a><a id="7412" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7414" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7415" class="Symbol">)))</a> <a id="7419" href="MGS.MLTT.html#5930" class="Function Operator">∙_</a><a id="7421" class="Symbol">)</a> <a id="7423" class="Symbol">(</a><a id="7424" href="MGS.Basic-UF.html#5989" class="Function">ap-id</a> <a id="7430" class="Symbol">(</a><a id="7431" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7434" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7436" class="Symbol">(</a><a id="7437" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="7439" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7440" class="Symbol">)))</a>

   <a id="7448" href="MGS.HAE.html#7448" class="Function">τ</a> <a id="7450" class="Symbol">=</a> <a id="7452" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7455" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7457" class="Symbol">(</a><a id="7458" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="7460" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7461" class="Symbol">)</a>                                           <a id="7505" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="7508" href="MGS.Basic-UF.html#4882" class="Function">refl-left</a> <a id="7518" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="7521" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="7530" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7535" class="Symbol">(</a><a id="7536" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7538" class="Symbol">(</a><a id="7539" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7541" class="Symbol">(</a><a id="7542" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7544" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7545" class="Symbol">)))</a>                     <a id="7569" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="7571" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7574" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7576" class="Symbol">(</a><a id="7577" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="7579" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7580" class="Symbol">)</a>  <a id="7583" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="7586" href="MGS.HAE.html#7894" class="Function">by-⁻¹-left∙</a> <a id="7598" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="7607" class="Symbol">(</a><a id="7608" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7610" class="Symbol">(</a><a id="7611" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7613" class="Symbol">(</a><a id="7614" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7616" class="Symbol">(</a><a id="7617" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7619" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7620" class="Symbol">))))</a><a id="7624" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="7627" href="MGS.MLTT.html#5930" class="Function Operator">∙</a>  <a id="7630" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7632" class="Symbol">(</a><a id="7633" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7635" class="Symbol">(</a><a id="7636" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7638" class="Symbol">(</a><a id="7639" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7641" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7642" class="Symbol">)))</a> <a id="7646" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="7648" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7651" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7653" class="Symbol">(</a><a id="7654" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="7656" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7657" class="Symbol">)</a>  <a id="7660" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="7663" href="MGS.HAE.html#7965" class="Function">by-∙assoc</a> <a id="7673" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="7682" class="Symbol">(</a><a id="7683" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7685" class="Symbol">(</a><a id="7686" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7688" class="Symbol">(</a><a id="7689" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7691" class="Symbol">(</a><a id="7692" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7694" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7695" class="Symbol">))))</a><a id="7699" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="7702" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="7704" class="Symbol">(</a><a id="7705" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7707" class="Symbol">(</a><a id="7708" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7710" class="Symbol">(</a><a id="7711" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7713" class="Symbol">(</a><a id="7714" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7716" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7717" class="Symbol">)))</a> <a id="7721" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="7723" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7726" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7728" class="Symbol">(</a><a id="7729" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="7731" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7732" class="Symbol">))</a> <a id="7735" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="7738" href="MGS.HAE.html#8044" class="Function">by-q</a> <a id="7743" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="7752" class="Symbol">(</a><a id="7753" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7755" class="Symbol">(</a><a id="7756" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7758" class="Symbol">(</a><a id="7759" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7761" class="Symbol">(</a><a id="7762" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7764" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7765" class="Symbol">))))</a><a id="7769" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="7772" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="7774" class="Symbol">(</a><a id="7775" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7778" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7780" class="Symbol">(</a><a id="7781" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="7783" class="Symbol">(</a><a id="7784" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7786" class="Symbol">(</a><a id="7787" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7789" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7790" class="Symbol">)))</a> <a id="7794" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="7796" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7798" class="Symbol">(</a><a id="7799" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7801" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7802" class="Symbol">))</a> <a id="7805" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="7808" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7813" class="Symbol">_</a> <a id="7815" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="7824" href="MGS.HAE.html#6546" class="Function">ε&#39;</a> <a id="7827" class="Symbol">(</a><a id="7828" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7830" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7831" class="Symbol">)</a>                                             <a id="7877" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>
    <a id="7883" class="Keyword">where</a>
     <a id="7894" href="MGS.HAE.html#7894" class="Function">by-⁻¹-left∙</a> <a id="7906" class="Symbol">=</a> <a id="7908" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7911" class="Symbol">(</a><a id="7912" href="MGS.MLTT.html#5930" class="Function Operator">_∙</a> <a id="7915" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="7918" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7920" class="Symbol">(</a><a id="7921" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="7923" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7924" class="Symbol">))</a> <a id="7927" class="Symbol">((</a><a id="7929" href="MGS.Basic-UF.html#5242" class="Function">⁻¹-left∙</a> <a id="7938" class="Symbol">(</a><a id="7939" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7941" class="Symbol">(</a><a id="7942" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7944" class="Symbol">(</a><a id="7945" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7947" class="Symbol">(</a><a id="7948" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7950" href="MGS.HAE.html#6725" class="Bound">x</a><a id="7951" class="Symbol">)))))</a><a id="7956" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="7958" class="Symbol">)</a>
     <a id="7965" href="MGS.HAE.html#7965" class="Function">by-∙assoc</a>   <a id="7977" class="Symbol">=</a> <a id="7979" href="MGS.Basic-UF.html#5100" class="Function">∙assoc</a> <a id="7986" class="Symbol">((</a><a id="7988" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="7990" class="Symbol">(</a><a id="7991" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7993" class="Symbol">(</a><a id="7994" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="7996" class="Symbol">(</a><a id="7997" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="7999" href="MGS.HAE.html#6725" class="Bound">x</a><a id="8000" class="Symbol">))))</a><a id="8004" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="8006" class="Symbol">)</a> <a id="8008" class="Symbol">(</a><a id="8009" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="8011" class="Symbol">(</a><a id="8012" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="8014" class="Symbol">(</a><a id="8015" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="8017" class="Symbol">(</a><a id="8018" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="8020" href="MGS.HAE.html#6725" class="Bound">x</a><a id="8021" class="Symbol">))))</a> <a id="8026" class="Symbol">(</a><a id="8027" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="8030" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="8032" class="Symbol">(</a><a id="8033" href="MGS.HAE.html#6513" class="Bound">η</a> <a id="8035" href="MGS.HAE.html#6725" class="Bound">x</a><a id="8036" class="Symbol">))</a>
     <a id="8044" href="MGS.HAE.html#8044" class="Function">by-q</a>        <a id="8056" class="Symbol">=</a> <a id="8058" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="8061" class="Symbol">((</a><a id="8063" href="MGS.HAE.html#6517" class="Bound">ε</a> <a id="8065" class="Symbol">(</a><a id="8066" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="8068" class="Symbol">(</a><a id="8069" href="MGS.HAE.html#6509" class="Bound">g</a> <a id="8071" class="Symbol">(</a><a id="8072" href="MGS.HAE.html#6506" class="Bound">f</a> <a id="8074" href="MGS.HAE.html#6725" class="Bound">x</a><a id="8075" class="Symbol">))))</a><a id="8079" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="8082" href="MGS.MLTT.html#5930" class="Function Operator">∙_</a><a id="8084" class="Symbol">)</a> <a id="8086" class="Symbol">(</a><a id="8087" href="MGS.HAE.html#6878" class="Function">q</a> <a id="8089" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="8091" class="Symbol">)</a>

<a id="8094" class="Markup">\end{code}</a><a id="8104" class="Background">
</a></pre></body></html>

==> anc/html/MGS.MLTT.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.MLTT</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.MLTT.html" class="Module">MGS.MLTT</a> <a id="308" class="Keyword">where</a>

<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="MLTT.Universes.html" class="Module">MLTT.Universes</a> <a id="342" class="Keyword">public</a>

<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="MLTT.Unit-Type.html" class="Module">MLTT.Unit-Type</a> <a id="377" class="Keyword">renaming</a> <a id="386" class="Symbol">(</a><a id="387" href="MLTT.Unit-Type.html#120" class="Datatype">𝟙</a> <a id="389" class="Symbol">to</a> <a id="392" class="Datatype">𝟙&#39;</a><a id="394" class="Symbol">)</a> <a id="396" class="Keyword">public</a>

<a id="𝟙"></a><a id="404" href="MGS.MLTT.html#404" class="Function">𝟙</a> <a id="406" class="Symbol">:</a> <a id="408" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="411" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="413" href="MGS.MLTT.html#404" class="Function">𝟙</a> <a id="415" class="Symbol">=</a> <a id="417" href="MGS.MLTT.html#392" class="Datatype">𝟙&#39;</a> <a id="420" class="Symbol">{</a><a id="421" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="423" class="Symbol">}</a>

<a id="𝟙-induction"></a><a id="426" href="MGS.MLTT.html#426" class="Function">𝟙-induction</a> <a id="438" class="Symbol">:</a> <a id="440" class="Symbol">(</a><a id="441" href="MGS.MLTT.html#441" class="Bound">A</a> <a id="443" class="Symbol">:</a> <a id="445" href="MGS.MLTT.html#404" class="Function">𝟙</a> <a id="447" class="Symbol">→</a> <a id="449" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="451" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="453" class="Symbol">)</a> <a id="455" class="Symbol">→</a> <a id="457" href="MGS.MLTT.html#441" class="Bound">A</a> <a id="459" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a> <a id="461" class="Symbol">→</a> <a id="463" class="Symbol">(</a><a id="464" href="MGS.MLTT.html#464" class="Bound">x</a> <a id="466" class="Symbol">:</a> <a id="468" href="MGS.MLTT.html#404" class="Function">𝟙</a><a id="469" class="Symbol">)</a> <a id="471" class="Symbol">→</a> <a id="473" href="MGS.MLTT.html#441" class="Bound">A</a> <a id="475" href="MGS.MLTT.html#464" class="Bound">x</a>
<a id="477" href="MGS.MLTT.html#426" class="Function">𝟙-induction</a> <a id="489" href="MGS.MLTT.html#489" class="Bound">A</a> <a id="491" href="MGS.MLTT.html#491" class="Bound">a</a> <a id="493" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a> <a id="495" class="Symbol">=</a> <a id="497" href="MGS.MLTT.html#491" class="Bound">a</a>

<a id="𝟙-recursion"></a><a id="500" href="MGS.MLTT.html#500" class="Function">𝟙-recursion</a> <a id="512" class="Symbol">:</a> <a id="514" class="Symbol">(</a><a id="515" href="MGS.MLTT.html#515" class="Bound">B</a> <a id="517" class="Symbol">:</a> <a id="519" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="521" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="523" class="Symbol">)</a> <a id="525" class="Symbol">→</a> <a id="527" href="MGS.MLTT.html#515" class="Bound">B</a> <a id="529" class="Symbol">→</a> <a id="531" class="Symbol">(</a><a id="532" href="MGS.MLTT.html#404" class="Function">𝟙</a> <a id="534" class="Symbol">→</a> <a id="536" href="MGS.MLTT.html#515" class="Bound">B</a><a id="537" class="Symbol">)</a>
<a id="539" href="MGS.MLTT.html#500" class="Function">𝟙-recursion</a> <a id="551" href="MGS.MLTT.html#551" class="Bound">B</a> <a id="553" href="MGS.MLTT.html#553" class="Bound">b</a> <a id="555" href="MGS.MLTT.html#555" class="Bound">x</a> <a id="557" class="Symbol">=</a> <a id="559" href="MGS.MLTT.html#426" class="Function">𝟙-induction</a> <a id="571" class="Symbol">(λ</a> <a id="574" href="MGS.MLTT.html#574" class="Bound">_</a> <a id="576" class="Symbol">→</a> <a id="578" href="MGS.MLTT.html#551" class="Bound">B</a><a id="579" class="Symbol">)</a> <a id="581" href="MGS.MLTT.html#553" class="Bound">b</a> <a id="583" href="MGS.MLTT.html#555" class="Bound">x</a>

<a id="!𝟙&#39;"></a><a id="586" href="MGS.MLTT.html#586" class="Function">!𝟙&#39;</a> <a id="590" class="Symbol">:</a> <a id="592" class="Symbol">(</a><a id="593" href="MGS.MLTT.html#593" class="Bound">X</a> <a id="595" class="Symbol">:</a> <a id="597" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="599" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="601" class="Symbol">)</a> <a id="603" class="Symbol">→</a> <a id="605" href="MGS.MLTT.html#593" class="Bound">X</a> <a id="607" class="Symbol">→</a> <a id="609" href="MGS.MLTT.html#404" class="Function">𝟙</a>
<a id="611" href="MGS.MLTT.html#586" class="Function">!𝟙&#39;</a> <a id="615" href="MGS.MLTT.html#615" class="Bound">X</a> <a id="617" href="MGS.MLTT.html#617" class="Bound">x</a> <a id="619" class="Symbol">=</a> <a id="621" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a>

<a id="!𝟙"></a><a id="624" href="MGS.MLTT.html#624" class="Function">!𝟙</a> <a id="627" class="Symbol">:</a> <a id="629" class="Symbol">{</a><a id="630" href="MGS.MLTT.html#630" class="Bound">X</a> <a id="632" class="Symbol">:</a> <a id="634" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="636" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="638" class="Symbol">}</a> <a id="640" class="Symbol">→</a> <a id="642" href="MGS.MLTT.html#630" class="Bound">X</a> <a id="644" class="Symbol">→</a> <a id="646" href="MGS.MLTT.html#404" class="Function">𝟙</a>
<a id="648" href="MGS.MLTT.html#624" class="Function">!𝟙</a> <a id="651" href="MGS.MLTT.html#651" class="Bound">x</a> <a id="653" class="Symbol">=</a> <a id="655" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a>

<a id="658" class="Keyword">open</a> <a id="663" class="Keyword">import</a> <a id="670" href="MLTT.Empty-Type.html" class="Module">MLTT.Empty-Type</a> <a id="686" class="Keyword">renaming</a> <a id="695" class="Symbol">(</a><a id="696" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="698" class="Symbol">to</a> <a id="701" class="Datatype">𝟘&#39;</a><a id="703" class="Symbol">)</a> <a id="705" class="Keyword">public</a>

<a id="𝟘"></a><a id="713" href="MGS.MLTT.html#713" class="Function">𝟘</a> <a id="715" class="Symbol">:</a> <a id="717" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="722" href="MGS.MLTT.html#713" class="Function">𝟘</a> <a id="724" class="Symbol">=</a> <a id="726" href="MGS.MLTT.html#701" class="Datatype">𝟘&#39;</a> <a id="729" class="Symbol">{</a><a id="730" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="732" class="Symbol">}</a>

<a id="𝟘-induction"></a><a id="735" href="MGS.MLTT.html#735" class="Function">𝟘-induction</a> <a id="747" class="Symbol">:</a> <a id="749" class="Symbol">(</a><a id="750" href="MGS.MLTT.html#750" class="Bound">A</a> <a id="752" class="Symbol">:</a> <a id="754" href="MGS.MLTT.html#713" class="Function">𝟘</a> <a id="756" class="Symbol">→</a> <a id="758" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="760" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="762" class="Symbol">)</a> <a id="764" class="Symbol">→</a> <a id="766" class="Symbol">(</a><a id="767" href="MGS.MLTT.html#767" class="Bound">x</a> <a id="769" class="Symbol">:</a> <a id="771" href="MGS.MLTT.html#713" class="Function">𝟘</a><a id="772" class="Symbol">)</a> <a id="774" class="Symbol">→</a> <a id="776" href="MGS.MLTT.html#750" class="Bound">A</a> <a id="778" href="MGS.MLTT.html#767" class="Bound">x</a>
<a id="780" href="MGS.MLTT.html#735" class="Function">𝟘-induction</a> <a id="792" href="MGS.MLTT.html#792" class="Bound">A</a> <a id="794" class="Symbol">()</a>

<a id="𝟘-recursion"></a><a id="798" href="MGS.MLTT.html#798" class="Function">𝟘-recursion</a> <a id="810" class="Symbol">:</a> <a id="812" class="Symbol">(</a><a id="813" href="MGS.MLTT.html#813" class="Bound">A</a> <a id="815" class="Symbol">:</a> <a id="817" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="819" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="821" class="Symbol">)</a> <a id="823" class="Symbol">→</a> <a id="825" href="MGS.MLTT.html#713" class="Function">𝟘</a> <a id="827" class="Symbol">→</a> <a id="829" href="MGS.MLTT.html#813" class="Bound">A</a>
<a id="831" href="MGS.MLTT.html#798" class="Function">𝟘-recursion</a> <a id="843" href="MGS.MLTT.html#843" class="Bound">A</a> <a id="845" href="MGS.MLTT.html#845" class="Bound">a</a> <a id="847" class="Symbol">=</a> <a id="849" href="MGS.MLTT.html#735" class="Function">𝟘-induction</a> <a id="861" class="Symbol">(λ</a> <a id="864" href="MGS.MLTT.html#864" class="Bound">_</a> <a id="866" class="Symbol">→</a> <a id="868" href="MGS.MLTT.html#843" class="Bound">A</a><a id="869" class="Symbol">)</a> <a id="871" href="MGS.MLTT.html#845" class="Bound">a</a>

<a id="!𝟘"></a><a id="874" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="877" class="Symbol">:</a> <a id="879" class="Symbol">(</a><a id="880" href="MGS.MLTT.html#880" class="Bound">A</a> <a id="882" class="Symbol">:</a> <a id="884" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="886" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="888" class="Symbol">)</a> <a id="890" class="Symbol">→</a> <a id="892" href="MGS.MLTT.html#713" class="Function">𝟘</a> <a id="894" class="Symbol">→</a> <a id="896" href="MGS.MLTT.html#880" class="Bound">A</a>
<a id="898" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="901" class="Symbol">=</a> <a id="903" href="MGS.MLTT.html#798" class="Function">𝟘-recursion</a>

<a id="is-empty"></a><a id="916" href="MGS.MLTT.html#916" class="Function">is-empty</a> <a id="925" class="Symbol">:</a> <a id="927" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="929" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="931" class="Symbol">→</a> <a id="933" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="935" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="937" href="MGS.MLTT.html#916" class="Function">is-empty</a> <a id="946" href="MGS.MLTT.html#946" class="Bound">X</a> <a id="948" class="Symbol">=</a> <a id="950" href="MGS.MLTT.html#946" class="Bound">X</a> <a id="952" class="Symbol">→</a> <a id="954" href="MGS.MLTT.html#713" class="Function">𝟘</a>

<a id="¬"></a><a id="957" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="959" class="Symbol">:</a> <a id="961" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="963" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="965" class="Symbol">→</a> <a id="967" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="969" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="971" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="973" href="MGS.MLTT.html#973" class="Bound">X</a> <a id="975" class="Symbol">=</a> <a id="977" href="MGS.MLTT.html#973" class="Bound">X</a> <a id="979" class="Symbol">→</a> <a id="981" href="MGS.MLTT.html#713" class="Function">𝟘</a>

<a id="984" class="Keyword">open</a> <a id="989" class="Keyword">import</a> <a id="996" href="MLTT.Natural-Numbers-Type.html" class="Module">MLTT.Natural-Numbers-Type</a> <a id="1022" class="Keyword">public</a>

<a id="ℕ-induction"></a><a id="1030" href="MGS.MLTT.html#1030" class="Function">ℕ-induction</a> <a id="1042" class="Symbol">:</a> <a id="1044" class="Symbol">(</a><a id="1045" href="MGS.MLTT.html#1045" class="Bound">A</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1055" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1057" class="Symbol">)</a>
            <a id="1071" class="Symbol">→</a> <a id="1073" href="MGS.MLTT.html#1045" class="Bound">A</a> <a id="1075" class="Number">0</a>
            <a id="1089" class="Symbol">→</a> <a id="1091" class="Symbol">((</a><a id="1093" href="MGS.MLTT.html#1093" class="Bound">n</a> <a id="1095" class="Symbol">:</a> <a id="1097" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1098" class="Symbol">)</a> <a id="1100" class="Symbol">→</a> <a id="1102" href="MGS.MLTT.html#1045" class="Bound">A</a> <a id="1104" href="MGS.MLTT.html#1093" class="Bound">n</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="MGS.MLTT.html#1045" class="Bound">A</a> <a id="1110" class="Symbol">(</a><a id="1111" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1116" href="MGS.MLTT.html#1093" class="Bound">n</a><a id="1117" class="Symbol">))</a>
            <a id="1132" class="Symbol">→</a> <a id="1134" class="Symbol">(</a><a id="1135" href="MGS.MLTT.html#1135" class="Bound">n</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1140" class="Symbol">)</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="MGS.MLTT.html#1045" class="Bound">A</a> <a id="1146" href="MGS.MLTT.html#1135" class="Bound">n</a>

<a id="1149" href="MGS.MLTT.html#1030" class="Function">ℕ-induction</a> <a id="1161" href="MGS.MLTT.html#1161" class="Bound">A</a> <a id="1163" href="MGS.MLTT.html#1163" class="Bound">a₀</a> <a id="1166" href="MGS.MLTT.html#1166" class="Bound">f</a> <a id="1168" class="Symbol">=</a> <a id="1170" href="MGS.MLTT.html#1181" class="Function">h</a>
 <a id="1173" class="Keyword">where</a>
  <a id="1181" href="MGS.MLTT.html#1181" class="Function">h</a> <a id="1183" class="Symbol">:</a> <a id="1185" class="Symbol">(</a><a id="1186" href="MGS.MLTT.html#1186" class="Bound">n</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1191" class="Symbol">)</a> <a id="1193" class="Symbol">→</a> <a id="1195" href="MGS.MLTT.html#1161" class="Bound">A</a> <a id="1197" href="MGS.MLTT.html#1186" class="Bound">n</a>
  <a id="1201" href="MGS.MLTT.html#1181" class="Function">h</a> <a id="1203" class="Number">0</a>        <a id="1212" class="Symbol">=</a> <a id="1214" href="MGS.MLTT.html#1163" class="Bound">a₀</a>
  <a id="1219" href="MGS.MLTT.html#1181" class="Function">h</a> <a id="1221" class="Symbol">(</a><a id="1222" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1227" href="MGS.MLTT.html#1227" class="Bound">n</a><a id="1228" class="Symbol">)</a> <a id="1230" class="Symbol">=</a> <a id="1232" href="MGS.MLTT.html#1166" class="Bound">f</a> <a id="1234" href="MGS.MLTT.html#1227" class="Bound">n</a> <a id="1236" class="Symbol">(</a><a id="1237" href="MGS.MLTT.html#1181" class="Function">h</a> <a id="1239" href="MGS.MLTT.html#1227" class="Bound">n</a><a id="1240" class="Symbol">)</a>

<a id="ℕ-recursion"></a><a id="1243" href="MGS.MLTT.html#1243" class="Function">ℕ-recursion</a> <a id="1255" class="Symbol">:</a> <a id="1257" class="Symbol">(</a><a id="1258" href="MGS.MLTT.html#1258" class="Bound">X</a> <a id="1260" class="Symbol">:</a> <a id="1262" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1264" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1266" class="Symbol">)</a>
            <a id="1280" class="Symbol">→</a> <a id="1282" href="MGS.MLTT.html#1258" class="Bound">X</a>
            <a id="1296" class="Symbol">→</a> <a id="1298" class="Symbol">(</a><a id="1299" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="MGS.MLTT.html#1258" class="Bound">X</a> <a id="1305" class="Symbol">→</a> <a id="1307" href="MGS.MLTT.html#1258" class="Bound">X</a><a id="1308" class="Symbol">)</a>
            <a id="1322" class="Symbol">→</a> <a id="1324" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1326" class="Symbol">→</a> <a id="1328" href="MGS.MLTT.html#1258" class="Bound">X</a>

<a id="1331" href="MGS.MLTT.html#1243" class="Function">ℕ-recursion</a> <a id="1343" href="MGS.MLTT.html#1343" class="Bound">X</a> <a id="1345" class="Symbol">=</a> <a id="1347" href="MGS.MLTT.html#1030" class="Function">ℕ-induction</a> <a id="1359" class="Symbol">(λ</a> <a id="1362" href="MGS.MLTT.html#1362" class="Bound">_</a> <a id="1364" class="Symbol">→</a> <a id="1366" href="MGS.MLTT.html#1343" class="Bound">X</a><a id="1367" class="Symbol">)</a>

<a id="ℕ-iteration"></a><a id="1370" href="MGS.MLTT.html#1370" class="Function">ℕ-iteration</a> <a id="1382" class="Symbol">:</a> <a id="1384" class="Symbol">(</a><a id="1385" href="MGS.MLTT.html#1385" class="Bound">X</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1391" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1393" class="Symbol">)</a>
            <a id="1407" class="Symbol">→</a> <a id="1409" href="MGS.MLTT.html#1385" class="Bound">X</a>
            <a id="1423" class="Symbol">→</a> <a id="1425" class="Symbol">(</a><a id="1426" href="MGS.MLTT.html#1385" class="Bound">X</a> <a id="1428" class="Symbol">→</a> <a id="1430" href="MGS.MLTT.html#1385" class="Bound">X</a><a id="1431" class="Symbol">)</a>
            <a id="1445" class="Symbol">→</a> <a id="1447" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1449" class="Symbol">→</a> <a id="1451" href="MGS.MLTT.html#1385" class="Bound">X</a>

<a id="1454" href="MGS.MLTT.html#1370" class="Function">ℕ-iteration</a> <a id="1466" href="MGS.MLTT.html#1466" class="Bound">X</a> <a id="1468" href="MGS.MLTT.html#1468" class="Bound">x</a> <a id="1470" href="MGS.MLTT.html#1470" class="Bound">f</a> <a id="1472" class="Symbol">=</a> <a id="1474" href="MGS.MLTT.html#1243" class="Function">ℕ-recursion</a> <a id="1486" href="MGS.MLTT.html#1466" class="Bound">X</a> <a id="1488" href="MGS.MLTT.html#1468" class="Bound">x</a> <a id="1490" class="Symbol">(λ</a> <a id="1493" href="MGS.MLTT.html#1493" class="Bound">_</a> <a id="1495" href="MGS.MLTT.html#1495" class="Bound">x</a> <a id="1497" class="Symbol">→</a> <a id="1499" href="MGS.MLTT.html#1470" class="Bound">f</a> <a id="1501" href="MGS.MLTT.html#1495" class="Bound">x</a><a id="1502" class="Symbol">)</a>

<a id="1505" class="Keyword">module</a> <a id="Arithmetic"></a><a id="1512" href="MGS.MLTT.html#1512" class="Module">Arithmetic</a> <a id="1523" class="Keyword">where</a>

  <a id="Arithmetic._+_"></a><a id="1532" href="MGS.MLTT.html#1532" class="Function Operator">_+_</a>  <a id="Arithmetic._×_"></a><a id="1537" href="MGS.MLTT.html#1537" class="Function Operator">_×_</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1545" class="Symbol">→</a> <a id="1547" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1549" class="Symbol">→</a> <a id="1551" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>

  <a id="1556" href="MGS.MLTT.html#1556" class="Bound">x</a> <a id="1558" href="MGS.MLTT.html#1532" class="Function Operator">+</a> <a id="1560" class="Number">0</a>      <a id="1567" class="Symbol">=</a> <a id="1569" href="MGS.MLTT.html#1556" class="Bound">x</a>
  <a id="1573" href="MGS.MLTT.html#1573" class="Bound">x</a> <a id="1575" href="MGS.MLTT.html#1532" class="Function Operator">+</a> <a id="1577" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1582" href="MGS.MLTT.html#1582" class="Bound">y</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1591" class="Symbol">(</a><a id="1592" href="MGS.MLTT.html#1573" class="Bound">x</a> <a id="1594" href="MGS.MLTT.html#1532" class="Function Operator">+</a> <a id="1596" href="MGS.MLTT.html#1582" class="Bound">y</a><a id="1597" class="Symbol">)</a>

  <a id="1602" href="MGS.MLTT.html#1602" class="Bound">x</a> <a id="1604" href="MGS.MLTT.html#1537" class="Function Operator">×</a> <a id="1606" class="Number">0</a>      <a id="1613" class="Symbol">=</a> <a id="1615" class="Number">0</a>
  <a id="1619" href="MGS.MLTT.html#1619" class="Bound">x</a> <a id="1621" href="MGS.MLTT.html#1537" class="Function Operator">×</a> <a id="1623" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1628" href="MGS.MLTT.html#1628" class="Bound">y</a> <a id="1630" class="Symbol">=</a> <a id="1632" href="MGS.MLTT.html#1619" class="Bound">x</a> <a id="1634" href="MGS.MLTT.html#1532" class="Function Operator">+</a> <a id="1636" href="MGS.MLTT.html#1619" class="Bound">x</a> <a id="1638" href="MGS.MLTT.html#1537" class="Function Operator">×</a> <a id="1640" href="MGS.MLTT.html#1628" class="Bound">y</a>

  <a id="1645" class="Keyword">infixl</a> <a id="1652" class="Number">20</a> <a id="1655" href="MGS.MLTT.html#10251" class="Function Operator">_+_</a>
  <a id="1661" class="Keyword">infixl</a> <a id="1668" class="Number">21</a> <a id="1671" href="MGS.MLTT.html#1537" class="Function Operator">_×_</a>

<a id="1676" class="Keyword">module</a> <a id="Arithmetic&#39;"></a><a id="1683" href="MGS.MLTT.html#1683" class="Module">Arithmetic&#39;</a> <a id="1695" class="Keyword">where</a>

  <a id="Arithmetic&#39;._+_"></a><a id="1704" href="MGS.MLTT.html#1704" class="Function Operator">_+_</a>  <a id="Arithmetic&#39;._×_"></a><a id="1709" href="MGS.MLTT.html#1709" class="Function Operator">_×_</a> <a id="1713" class="Symbol">:</a> <a id="1715" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1717" class="Symbol">→</a> <a id="1719" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1721" class="Symbol">→</a> <a id="1723" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
  <a id="1727" href="MGS.MLTT.html#1727" class="Bound">x</a> <a id="1729" href="MGS.MLTT.html#1704" class="Function Operator">+</a> <a id="1731" href="MGS.MLTT.html#1731" class="Bound">y</a> <a id="1733" class="Symbol">=</a> <a id="1735" href="MGS.MLTT.html#1752" class="Function">h</a> <a id="1737" href="MGS.MLTT.html#1731" class="Bound">y</a>
   <a id="1742" class="Keyword">where</a>
    <a id="1752" href="MGS.MLTT.html#1752" class="Function">h</a> <a id="1754" class="Symbol">:</a> <a id="1756" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1758" class="Symbol">→</a> <a id="1760" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
    <a id="1766" href="MGS.MLTT.html#1752" class="Function">h</a> <a id="1768" class="Symbol">=</a> <a id="1770" href="MGS.MLTT.html#1370" class="Function">ℕ-iteration</a> <a id="1782" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1784" href="MGS.MLTT.html#1727" class="Bound">x</a> <a id="1786" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a>

  <a id="1794" href="MGS.MLTT.html#1794" class="Bound">x</a> <a id="1796" href="MGS.MLTT.html#1709" class="Function Operator">×</a> <a id="1798" href="MGS.MLTT.html#1798" class="Bound">y</a> <a id="1800" class="Symbol">=</a> <a id="1802" href="MGS.MLTT.html#1819" class="Function">h</a> <a id="1804" href="MGS.MLTT.html#1798" class="Bound">y</a>
   <a id="1809" class="Keyword">where</a>
    <a id="1819" href="MGS.MLTT.html#1819" class="Function">h</a> <a id="1821" class="Symbol">:</a> <a id="1823" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1825" class="Symbol">→</a> <a id="1827" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
    <a id="1833" href="MGS.MLTT.html#1819" class="Function">h</a> <a id="1835" class="Symbol">=</a> <a id="1837" href="MGS.MLTT.html#1370" class="Function">ℕ-iteration</a> <a id="1849" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1851" class="Number">0</a> <a id="1853" class="Symbol">(</a><a id="1854" href="MGS.MLTT.html#1794" class="Bound">x</a> <a id="1856" href="MGS.MLTT.html#1704" class="Function Operator">+_</a><a id="1858" class="Symbol">)</a>

  <a id="1863" class="Keyword">infixl</a> <a id="1870" class="Number">20</a> <a id="1873" href="MGS.MLTT.html#1704" class="Function Operator">_+_</a>
  <a id="1879" class="Keyword">infixl</a> <a id="1886" class="Number">21</a> <a id="1889" href="MGS.MLTT.html#1709" class="Function Operator">_×_</a>

<a id="1894" class="Keyword">module</a> <a id="ℕ-order"></a><a id="1901" href="MGS.MLTT.html#1901" class="Module">ℕ-order</a> <a id="1909" class="Keyword">where</a>

  <a id="ℕ-order._≤_"></a><a id="1918" href="MGS.MLTT.html#1918" class="Function Operator">_≤_</a> <a id="ℕ-order._≥_"></a><a id="1922" href="MGS.MLTT.html#1922" class="Function Operator">_≥_</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1930" class="Symbol">→</a> <a id="1932" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1934" class="Symbol">→</a> <a id="1936" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="1939" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="1943" class="Number">0</a>      <a id="1950" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="1952" href="MGS.MLTT.html#1952" class="Bound">y</a>      <a id="1959" class="Symbol">=</a> <a id="1961" href="MGS.MLTT.html#404" class="Function">𝟙</a>
  <a id="1965" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1970" href="MGS.MLTT.html#1970" class="Bound">x</a> <a id="1972" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="1974" class="Number">0</a>      <a id="1981" class="Symbol">=</a> <a id="1983" href="MGS.MLTT.html#713" class="Function">𝟘</a>
  <a id="1987" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1992" href="MGS.MLTT.html#1992" class="Bound">x</a> <a id="1994" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="1996" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2001" href="MGS.MLTT.html#2001" class="Bound">y</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="MGS.MLTT.html#1992" class="Bound">x</a> <a id="2007" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="2009" href="MGS.MLTT.html#2001" class="Bound">y</a>

  <a id="2014" href="MGS.MLTT.html#2014" class="Bound">x</a> <a id="2016" href="MGS.MLTT.html#1922" class="Function Operator">≥</a> <a id="2018" href="MGS.MLTT.html#2018" class="Bound">y</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="MGS.MLTT.html#2018" class="Bound">y</a> <a id="2024" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="2026" href="MGS.MLTT.html#2014" class="Bound">x</a>

  <a id="2031" class="Keyword">infix</a> <a id="2037" class="Number">10</a> <a id="2040" href="MGS.MLTT.html#1918" class="Function Operator">_≤_</a>
  <a id="2046" class="Keyword">infix</a> <a id="2052" class="Number">10</a> <a id="2055" href="MGS.MLTT.html#1922" class="Function Operator">_≥_</a>

<a id="2060" class="Keyword">open</a> <a id="2065" class="Keyword">import</a> <a id="2072" href="MLTT.Plus-Type.html" class="Module">MLTT.Plus-Type</a> <a id="2087" class="Keyword">renaming</a> <a id="2096" class="Symbol">(</a><a id="2097" href="MLTT.Plus-Type.html#120" class="Datatype Operator">_+_</a> <a id="2101" class="Symbol">to</a> <a id="2104" class="Keyword">infixr</a> <a id="2111" class="Number">20</a> <a id="2114" class="Datatype Operator">_+_</a><a id="2117" class="Symbol">)</a> <a id="2119" class="Keyword">public</a>

<a id="+-induction"></a><a id="2127" href="MGS.MLTT.html#2127" class="Function">+-induction</a> <a id="2139" class="Symbol">:</a> <a id="2141" class="Symbol">{</a><a id="2142" href="MGS.MLTT.html#2142" class="Bound">X</a> <a id="2144" class="Symbol">:</a> <a id="2146" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2148" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2150" class="Symbol">}</a> <a id="2152" class="Symbol">{</a><a id="2153" href="MGS.MLTT.html#2153" class="Bound">Y</a> <a id="2155" class="Symbol">:</a> <a id="2157" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2159" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2161" class="Symbol">}</a> <a id="2163" class="Symbol">(</a><a id="2164" href="MGS.MLTT.html#2164" class="Bound">A</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="MGS.MLTT.html#2142" class="Bound">X</a> <a id="2170" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="2172" href="MGS.MLTT.html#2153" class="Bound">Y</a> <a id="2174" class="Symbol">→</a> <a id="2176" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2178" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2180" class="Symbol">)</a>
            <a id="2194" class="Symbol">→</a> <a id="2196" class="Symbol">((</a><a id="2198" href="MGS.MLTT.html#2198" class="Bound">x</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="MGS.MLTT.html#2142" class="Bound">X</a><a id="2203" class="Symbol">)</a> <a id="2205" class="Symbol">→</a> <a id="2207" href="MGS.MLTT.html#2164" class="Bound">A</a> <a id="2209" class="Symbol">(</a><a id="2210" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2214" href="MGS.MLTT.html#2198" class="Bound">x</a><a id="2215" class="Symbol">))</a>
            <a id="2230" class="Symbol">→</a> <a id="2232" class="Symbol">((</a><a id="2234" href="MGS.MLTT.html#2234" class="Bound">y</a> <a id="2236" class="Symbol">:</a> <a id="2238" href="MGS.MLTT.html#2153" class="Bound">Y</a><a id="2239" class="Symbol">)</a> <a id="2241" class="Symbol">→</a> <a id="2243" href="MGS.MLTT.html#2164" class="Bound">A</a> <a id="2245" class="Symbol">(</a><a id="2246" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2250" href="MGS.MLTT.html#2234" class="Bound">y</a><a id="2251" class="Symbol">))</a>
            <a id="2266" class="Symbol">→</a> <a id="2268" class="Symbol">(</a><a id="2269" href="MGS.MLTT.html#2269" class="Bound">z</a> <a id="2271" class="Symbol">:</a> <a id="2273" href="MGS.MLTT.html#2142" class="Bound">X</a> <a id="2275" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="2277" href="MGS.MLTT.html#2153" class="Bound">Y</a><a id="2278" class="Symbol">)</a> <a id="2280" class="Symbol">→</a> <a id="2282" href="MGS.MLTT.html#2164" class="Bound">A</a> <a id="2284" href="MGS.MLTT.html#2269" class="Bound">z</a>

<a id="2287" href="MGS.MLTT.html#2127" class="Function">+-induction</a> <a id="2299" href="MGS.MLTT.html#2299" class="Bound">A</a> <a id="2301" href="MGS.MLTT.html#2301" class="Bound">f</a> <a id="2303" href="MGS.MLTT.html#2303" class="Bound">g</a> <a id="2305" class="Symbol">(</a><a id="2306" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2310" href="MGS.MLTT.html#2310" class="Bound">x</a><a id="2311" class="Symbol">)</a> <a id="2313" class="Symbol">=</a> <a id="2315" href="MGS.MLTT.html#2301" class="Bound">f</a> <a id="2317" href="MGS.MLTT.html#2310" class="Bound">x</a>
<a id="2319" href="MGS.MLTT.html#2127" class="Function">+-induction</a> <a id="2331" href="MGS.MLTT.html#2331" class="Bound">A</a> <a id="2333" href="MGS.MLTT.html#2333" class="Bound">f</a> <a id="2335" href="MGS.MLTT.html#2335" class="Bound">g</a> <a id="2337" class="Symbol">(</a><a id="2338" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2342" href="MGS.MLTT.html#2342" class="Bound">y</a><a id="2343" class="Symbol">)</a> <a id="2345" class="Symbol">=</a> <a id="2347" href="MGS.MLTT.html#2335" class="Bound">g</a> <a id="2349" href="MGS.MLTT.html#2342" class="Bound">y</a>

<a id="+-recursion"></a><a id="2352" href="MGS.MLTT.html#2352" class="Function">+-recursion</a> <a id="2364" class="Symbol">:</a> <a id="2366" class="Symbol">{</a><a id="2367" href="MGS.MLTT.html#2367" class="Bound">X</a> <a id="2369" class="Symbol">:</a> <a id="2371" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2373" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2375" class="Symbol">}</a> <a id="2377" class="Symbol">{</a><a id="2378" href="MGS.MLTT.html#2378" class="Bound">Y</a> <a id="2380" class="Symbol">:</a> <a id="2382" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2384" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2386" class="Symbol">}</a> <a id="2388" class="Symbol">{</a><a id="2389" href="MGS.MLTT.html#2389" class="Bound">A</a> <a id="2391" class="Symbol">:</a> <a id="2393" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2395" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2397" class="Symbol">}</a> <a id="2399" class="Symbol">→</a> <a id="2401" class="Symbol">(</a><a id="2402" href="MGS.MLTT.html#2367" class="Bound">X</a> <a id="2404" class="Symbol">→</a> <a id="2406" href="MGS.MLTT.html#2389" class="Bound">A</a><a id="2407" class="Symbol">)</a> <a id="2409" class="Symbol">→</a> <a id="2411" class="Symbol">(</a><a id="2412" href="MGS.MLTT.html#2378" class="Bound">Y</a> <a id="2414" class="Symbol">→</a> <a id="2416" href="MGS.MLTT.html#2389" class="Bound">A</a><a id="2417" class="Symbol">)</a> <a id="2419" class="Symbol">→</a> <a id="2421" href="MGS.MLTT.html#2367" class="Bound">X</a> <a id="2423" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="2425" href="MGS.MLTT.html#2378" class="Bound">Y</a> <a id="2427" class="Symbol">→</a> <a id="2429" href="MGS.MLTT.html#2389" class="Bound">A</a>
<a id="2431" href="MGS.MLTT.html#2352" class="Function">+-recursion</a> <a id="2443" class="Symbol">{</a><a id="2444" href="MGS.MLTT.html#2444" class="Bound">𝓤</a><a id="2445" class="Symbol">}</a> <a id="2447" class="Symbol">{</a><a id="2448" href="MGS.MLTT.html#2448" class="Bound">𝓥</a><a id="2449" class="Symbol">}</a> <a id="2451" class="Symbol">{</a><a id="2452" href="MGS.MLTT.html#2452" class="Bound">𝓦</a><a id="2453" class="Symbol">}</a> <a id="2455" class="Symbol">{</a><a id="2456" href="MGS.MLTT.html#2456" class="Bound">X</a><a id="2457" class="Symbol">}</a> <a id="2459" class="Symbol">{</a><a id="2460" href="MGS.MLTT.html#2460" class="Bound">Y</a><a id="2461" class="Symbol">}</a> <a id="2463" class="Symbol">{</a><a id="2464" href="MGS.MLTT.html#2464" class="Bound">A</a><a id="2465" class="Symbol">}</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="MGS.MLTT.html#2127" class="Function">+-induction</a> <a id="2481" class="Symbol">(λ</a> <a id="2484" href="MGS.MLTT.html#2484" class="Bound">_</a> <a id="2486" class="Symbol">→</a> <a id="2488" href="MGS.MLTT.html#2464" class="Bound">A</a><a id="2489" class="Symbol">)</a>

<a id="𝟚"></a><a id="2492" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="2494" class="Symbol">:</a> <a id="2496" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="2499" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2501" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="2503" class="Symbol">=</a> <a id="2505" href="MGS.MLTT.html#404" class="Function">𝟙</a> <a id="2507" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="2509" href="MGS.MLTT.html#404" class="Function">𝟙</a>

<a id="2512" class="Keyword">pattern</a> <a id="₀"></a><a id="2520" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="2522" class="Symbol">=</a> <a id="2524" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2528" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a>
<a id="2530" class="Keyword">pattern</a> <a id="₁"></a><a id="2538" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="2540" class="Symbol">=</a> <a id="2542" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2546" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a>

<a id="𝟚-induction"></a><a id="2549" href="MGS.MLTT.html#2549" class="Function">𝟚-induction</a> <a id="2561" class="Symbol">:</a> <a id="2563" class="Symbol">(</a><a id="2564" href="MGS.MLTT.html#2564" class="Bound">A</a> <a id="2566" class="Symbol">:</a> <a id="2568" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="2570" class="Symbol">→</a> <a id="2572" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2574" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2576" class="Symbol">)</a> <a id="2578" class="Symbol">→</a> <a id="2580" href="MGS.MLTT.html#2564" class="Bound">A</a> <a id="2582" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="2584" class="Symbol">→</a> <a id="2586" href="MGS.MLTT.html#2564" class="Bound">A</a> <a id="2588" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="2590" class="Symbol">→</a> <a id="2592" class="Symbol">(</a><a id="2593" href="MGS.MLTT.html#2593" class="Bound">n</a> <a id="2595" class="Symbol">:</a> <a id="2597" href="MGS.MLTT.html#2492" class="Function">𝟚</a><a id="2598" class="Symbol">)</a> <a id="2600" class="Symbol">→</a> <a id="2602" href="MGS.MLTT.html#2564" class="Bound">A</a> <a id="2604" href="MGS.MLTT.html#2593" class="Bound">n</a>
<a id="2606" href="MGS.MLTT.html#2549" class="Function">𝟚-induction</a> <a id="2618" href="MGS.MLTT.html#2618" class="Bound">A</a> <a id="2620" href="MGS.MLTT.html#2620" class="Bound">a₀</a> <a id="2623" href="MGS.MLTT.html#2623" class="Bound">a₁</a> <a id="2626" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="2628" class="Symbol">=</a> <a id="2630" href="MGS.MLTT.html#2620" class="Bound">a₀</a>
<a id="2633" href="MGS.MLTT.html#2549" class="Function">𝟚-induction</a> <a id="2645" href="MGS.MLTT.html#2645" class="Bound">A</a> <a id="2647" href="MGS.MLTT.html#2647" class="Bound">a₀</a> <a id="2650" href="MGS.MLTT.html#2650" class="Bound">a₁</a> <a id="2653" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="2655" class="Symbol">=</a> <a id="2657" href="MGS.MLTT.html#2650" class="Bound">a₁</a>

<a id="𝟚-induction&#39;"></a><a id="2661" href="MGS.MLTT.html#2661" class="Function">𝟚-induction&#39;</a> <a id="2674" class="Symbol">:</a> <a id="2676" class="Symbol">(</a><a id="2677" href="MGS.MLTT.html#2677" class="Bound">A</a> <a id="2679" class="Symbol">:</a> <a id="2681" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="2683" class="Symbol">→</a> <a id="2685" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2687" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2689" class="Symbol">)</a> <a id="2691" class="Symbol">→</a> <a id="2693" href="MGS.MLTT.html#2677" class="Bound">A</a> <a id="2695" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="2697" class="Symbol">→</a> <a id="2699" href="MGS.MLTT.html#2677" class="Bound">A</a> <a id="2701" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="2703" class="Symbol">→</a> <a id="2705" class="Symbol">(</a><a id="2706" href="MGS.MLTT.html#2706" class="Bound">n</a> <a id="2708" class="Symbol">:</a> <a id="2710" href="MGS.MLTT.html#2492" class="Function">𝟚</a><a id="2711" class="Symbol">)</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="MGS.MLTT.html#2677" class="Bound">A</a> <a id="2717" href="MGS.MLTT.html#2706" class="Bound">n</a>
<a id="2719" href="MGS.MLTT.html#2661" class="Function">𝟚-induction&#39;</a> <a id="2732" href="MGS.MLTT.html#2732" class="Bound">A</a> <a id="2734" href="MGS.MLTT.html#2734" class="Bound">a₀</a> <a id="2737" href="MGS.MLTT.html#2737" class="Bound">a₁</a> <a id="2740" class="Symbol">=</a> <a id="2742" href="MGS.MLTT.html#2127" class="Function">+-induction</a> <a id="2754" href="MGS.MLTT.html#2732" class="Bound">A</a>
                         <a id="2781" class="Symbol">(</a><a id="2782" href="MGS.MLTT.html#426" class="Function">𝟙-induction</a> <a id="2794" class="Symbol">(λ</a> <a id="2797" class="Symbol">(</a><a id="2798" href="MGS.MLTT.html#2798" class="Bound">x</a> <a id="2800" class="Symbol">:</a> <a id="2802" href="MGS.MLTT.html#404" class="Function">𝟙</a><a id="2803" class="Symbol">)</a> <a id="2805" class="Symbol">→</a> <a id="2807" href="MGS.MLTT.html#2732" class="Bound">A</a> <a id="2809" class="Symbol">(</a><a id="2810" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2814" href="MGS.MLTT.html#2798" class="Bound">x</a><a id="2815" class="Symbol">))</a> <a id="2818" href="MGS.MLTT.html#2734" class="Bound">a₀</a><a id="2820" class="Symbol">)</a>
                         <a id="2847" class="Symbol">(</a><a id="2848" href="MGS.MLTT.html#426" class="Function">𝟙-induction</a> <a id="2860" class="Symbol">(λ</a> <a id="2863" class="Symbol">(</a><a id="2864" href="MGS.MLTT.html#2864" class="Bound">y</a> <a id="2866" class="Symbol">:</a> <a id="2868" href="MGS.MLTT.html#404" class="Function">𝟙</a><a id="2869" class="Symbol">)</a> <a id="2871" class="Symbol">→</a> <a id="2873" href="MGS.MLTT.html#2732" class="Bound">A</a> <a id="2875" class="Symbol">(</a><a id="2876" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2880" href="MGS.MLTT.html#2864" class="Bound">y</a><a id="2881" class="Symbol">))</a> <a id="2884" href="MGS.MLTT.html#2737" class="Bound">a₁</a><a id="2886" class="Symbol">)</a>

<a id="2889" class="Keyword">open</a> <a id="2894" class="Keyword">import</a> <a id="2901" href="MLTT.Sigma-Type.html" class="Module">MLTT.Sigma-Type</a> <a id="2917" class="Keyword">renaming</a> <a id="2926" class="Symbol">(</a><a id="2927" href="MLTT.Sigma-Type.html#183" class="InductiveConstructor Operator">_,_</a> <a id="2931" class="Symbol">to</a> <a id="2934" class="Keyword">infixr</a> <a id="2941" class="Number">50</a> <a id="2944" class="InductiveConstructor Operator">_,_</a><a id="2947" class="Symbol">)</a> <a id="2949" class="Keyword">public</a>

<a id="pr₁"></a><a id="2957" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="2961" class="Symbol">:</a> <a id="2963" class="Symbol">{</a><a id="2964" href="MGS.MLTT.html#2964" class="Bound">X</a> <a id="2966" class="Symbol">:</a> <a id="2968" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2970" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2972" class="Symbol">}</a> <a id="2974" class="Symbol">{</a><a id="2975" href="MGS.MLTT.html#2975" class="Bound">Y</a> <a id="2977" class="Symbol">:</a> <a id="2979" href="MGS.MLTT.html#2964" class="Bound">X</a> <a id="2981" class="Symbol">→</a> <a id="2983" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2985" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2987" class="Symbol">}</a> <a id="2989" class="Symbol">→</a> <a id="2991" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2993" href="MGS.MLTT.html#2975" class="Bound">Y</a> <a id="2995" class="Symbol">→</a> <a id="2997" href="MGS.MLTT.html#2964" class="Bound">X</a>
<a id="2999" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="3003" class="Symbol">(</a><a id="3004" href="MGS.MLTT.html#3004" class="Bound">x</a> <a id="3006" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3008" href="MGS.MLTT.html#3008" class="Bound">y</a><a id="3009" class="Symbol">)</a> <a id="3011" class="Symbol">=</a> <a id="3013" href="MGS.MLTT.html#3004" class="Bound">x</a>

<a id="pr₂"></a><a id="3016" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="3020" class="Symbol">:</a> <a id="3022" class="Symbol">{</a><a id="3023" href="MGS.MLTT.html#3023" class="Bound">X</a> <a id="3025" class="Symbol">:</a> <a id="3027" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3029" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3031" class="Symbol">}</a> <a id="3033" class="Symbol">{</a><a id="3034" href="MGS.MLTT.html#3034" class="Bound">Y</a> <a id="3036" class="Symbol">:</a> <a id="3038" href="MGS.MLTT.html#3023" class="Bound">X</a> <a id="3040" class="Symbol">→</a> <a id="3042" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3044" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3046" class="Symbol">}</a> <a id="3048" class="Symbol">→</a> <a id="3050" class="Symbol">(</a><a id="3051" href="MGS.MLTT.html#3051" class="Bound">z</a> <a id="3053" class="Symbol">:</a> <a id="3055" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3057" href="MGS.MLTT.html#3034" class="Bound">Y</a><a id="3058" class="Symbol">)</a> <a id="3060" class="Symbol">→</a> <a id="3062" href="MGS.MLTT.html#3034" class="Bound">Y</a> <a id="3064" class="Symbol">(</a><a id="3065" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="3069" href="MGS.MLTT.html#3051" class="Bound">z</a><a id="3070" class="Symbol">)</a>
<a id="3072" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="3076" class="Symbol">(</a><a id="3077" href="MGS.MLTT.html#3077" class="Bound">x</a> <a id="3079" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3081" href="MGS.MLTT.html#3081" class="Bound">y</a><a id="3082" class="Symbol">)</a> <a id="3084" class="Symbol">=</a> <a id="3086" href="MGS.MLTT.html#3081" class="Bound">y</a>

<a id="-Σ"></a><a id="3089" href="MGS.MLTT.html#3089" class="Function">-Σ</a> <a id="3092" class="Symbol">:</a> <a id="3094" class="Symbol">{</a><a id="3095" href="MGS.MLTT.html#3095" class="Bound">𝓤</a> <a id="3097" href="MGS.MLTT.html#3097" class="Bound">𝓥</a> <a id="3099" class="Symbol">:</a> <a id="3101" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3109" class="Symbol">}</a> <a id="3111" class="Symbol">(</a><a id="3112" href="MGS.MLTT.html#3112" class="Bound">X</a> <a id="3114" class="Symbol">:</a> <a id="3116" href="MGS.MLTT.html#3095" class="Bound">𝓤</a> <a id="3118" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3120" class="Symbol">)</a> <a id="3122" class="Symbol">(</a><a id="3123" href="MGS.MLTT.html#3123" class="Bound">Y</a> <a id="3125" class="Symbol">:</a> <a id="3127" href="MGS.MLTT.html#3112" class="Bound">X</a> <a id="3129" class="Symbol">→</a> <a id="3131" href="MGS.MLTT.html#3097" class="Bound">𝓥</a> <a id="3133" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3135" class="Symbol">)</a> <a id="3137" class="Symbol">→</a> <a id="3139" href="MGS.MLTT.html#3095" class="Bound">𝓤</a> <a id="3141" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3143" href="MGS.MLTT.html#3097" class="Bound">𝓥</a> <a id="3145" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3147" href="MGS.MLTT.html#3089" class="Function">-Σ</a> <a id="3150" href="MGS.MLTT.html#3150" class="Bound">X</a> <a id="3152" href="MGS.MLTT.html#3152" class="Bound">Y</a> <a id="3154" class="Symbol">=</a> <a id="3156" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3158" href="MGS.MLTT.html#3152" class="Bound">Y</a>

<a id="3161" class="Keyword">syntax</a> -Σ <a id="3171" class="Bound">X</a> <a id="3173" class="Symbol">(λ</a> <a id="3176" class="Bound">x</a> <a id="3178" class="Symbol">→</a> <a id="3180" class="Bound">y</a><a id="3181" class="Symbol">)</a> <a id="3183" class="Symbol">=</a> <a id="3185" class="Function">Σ</a> <a id="3187" class="Bound">x</a> <a id="3189" class="Function">꞉</a> <a id="3191" class="Bound">X</a> <a id="3193" class="Function">,</a> <a id="3195" class="Bound">y</a>

<a id="Σ-induction"></a><a id="3198" href="MGS.MLTT.html#3198" class="Function">Σ-induction</a> <a id="3210" class="Symbol">:</a> <a id="3212" class="Symbol">{</a><a id="3213" href="MGS.MLTT.html#3213" class="Bound">X</a> <a id="3215" class="Symbol">:</a> <a id="3217" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3219" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3221" class="Symbol">}</a> <a id="3223" class="Symbol">{</a><a id="3224" href="MGS.MLTT.html#3224" class="Bound">Y</a> <a id="3226" class="Symbol">:</a> <a id="3228" href="MGS.MLTT.html#3213" class="Bound">X</a> <a id="3230" class="Symbol">→</a> <a id="3232" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3234" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3236" class="Symbol">}</a> <a id="3238" class="Symbol">{</a><a id="3239" href="MGS.MLTT.html#3239" class="Bound">A</a> <a id="3241" class="Symbol">:</a> <a id="3243" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3245" href="MGS.MLTT.html#3224" class="Bound">Y</a> <a id="3247" class="Symbol">→</a> <a id="3249" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3251" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3253" class="Symbol">}</a>
            <a id="3267" class="Symbol">→</a> <a id="3269" class="Symbol">((</a><a id="3271" href="MGS.MLTT.html#3271" class="Bound">x</a> <a id="3273" class="Symbol">:</a> <a id="3275" href="MGS.MLTT.html#3213" class="Bound">X</a><a id="3276" class="Symbol">)</a> <a id="3278" class="Symbol">(</a><a id="3279" href="MGS.MLTT.html#3279" class="Bound">y</a> <a id="3281" class="Symbol">:</a> <a id="3283" href="MGS.MLTT.html#3224" class="Bound">Y</a> <a id="3285" href="MGS.MLTT.html#3271" class="Bound">x</a><a id="3286" class="Symbol">)</a> <a id="3288" class="Symbol">→</a> <a id="3290" href="MGS.MLTT.html#3239" class="Bound">A</a> <a id="3292" class="Symbol">(</a><a id="3293" href="MGS.MLTT.html#3271" class="Bound">x</a> <a id="3295" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3297" href="MGS.MLTT.html#3279" class="Bound">y</a><a id="3298" class="Symbol">))</a>
            <a id="3313" class="Symbol">→</a> <a id="3315" class="Symbol">(</a><a id="3316" href="MGS.MLTT.html#3316" class="Bound">(</a><a id="3317" href="MGS.MLTT.html#3317" class="Bound">x</a> <a id="3319" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3321" href="MGS.MLTT.html#3321" class="Bound">y</a><a id="3322" href="MGS.MLTT.html#3316" class="Bound">)</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3328" href="MGS.MLTT.html#3224" class="Bound">Y</a><a id="3329" class="Symbol">)</a> <a id="3331" class="Symbol">→</a> <a id="3333" href="MGS.MLTT.html#3239" class="Bound">A</a> <a id="3335" class="Symbol">(</a><a id="3336" href="MGS.MLTT.html#3317" class="Bound">x</a> <a id="3338" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3340" href="MGS.MLTT.html#3321" class="Bound">y</a><a id="3341" class="Symbol">)</a>

<a id="3344" href="MGS.MLTT.html#3198" class="Function">Σ-induction</a> <a id="3356" href="MGS.MLTT.html#3356" class="Bound">g</a> <a id="3358" class="Symbol">(</a><a id="3359" href="MGS.MLTT.html#3359" class="Bound">x</a> <a id="3361" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3363" href="MGS.MLTT.html#3363" class="Bound">y</a><a id="3364" class="Symbol">)</a> <a id="3366" class="Symbol">=</a> <a id="3368" href="MGS.MLTT.html#3356" class="Bound">g</a> <a id="3370" href="MGS.MLTT.html#3359" class="Bound">x</a> <a id="3372" href="MGS.MLTT.html#3363" class="Bound">y</a>

<a id="curry"></a><a id="3375" href="MGS.MLTT.html#3375" class="Function">curry</a> <a id="3381" class="Symbol">:</a> <a id="3383" class="Symbol">{</a><a id="3384" href="MGS.MLTT.html#3384" class="Bound">X</a> <a id="3386" class="Symbol">:</a> <a id="3388" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3390" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3392" class="Symbol">}</a> <a id="3394" class="Symbol">{</a><a id="3395" href="MGS.MLTT.html#3395" class="Bound">Y</a> <a id="3397" class="Symbol">:</a> <a id="3399" href="MGS.MLTT.html#3384" class="Bound">X</a> <a id="3401" class="Symbol">→</a> <a id="3403" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3405" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3407" class="Symbol">}</a> <a id="3409" class="Symbol">{</a><a id="3410" href="MGS.MLTT.html#3410" class="Bound">A</a> <a id="3412" class="Symbol">:</a> <a id="3414" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3416" href="MGS.MLTT.html#3395" class="Bound">Y</a> <a id="3418" class="Symbol">→</a> <a id="3420" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3422" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3424" class="Symbol">}</a>
      <a id="3432" class="Symbol">→</a> <a id="3434" class="Symbol">((</a><a id="3436" href="MGS.MLTT.html#3436" class="Bound">(</a><a id="3437" href="MGS.MLTT.html#3437" class="Bound">x</a> <a id="3439" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3441" href="MGS.MLTT.html#3441" class="Bound">y</a><a id="3442" href="MGS.MLTT.html#3436" class="Bound">)</a> <a id="3444" class="Symbol">:</a> <a id="3446" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3448" href="MGS.MLTT.html#3395" class="Bound">Y</a><a id="3449" class="Symbol">)</a> <a id="3451" class="Symbol">→</a> <a id="3453" href="MGS.MLTT.html#3410" class="Bound">A</a> <a id="3455" class="Symbol">(</a><a id="3456" href="MGS.MLTT.html#3437" class="Bound">x</a> <a id="3458" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3460" href="MGS.MLTT.html#3441" class="Bound">y</a><a id="3461" class="Symbol">))</a>
      <a id="3470" class="Symbol">→</a> <a id="3472" class="Symbol">((</a><a id="3474" href="MGS.MLTT.html#3474" class="Bound">x</a> <a id="3476" class="Symbol">:</a> <a id="3478" href="MGS.MLTT.html#3384" class="Bound">X</a><a id="3479" class="Symbol">)</a> <a id="3481" class="Symbol">(</a><a id="3482" href="MGS.MLTT.html#3482" class="Bound">y</a> <a id="3484" class="Symbol">:</a> <a id="3486" href="MGS.MLTT.html#3395" class="Bound">Y</a> <a id="3488" href="MGS.MLTT.html#3474" class="Bound">x</a><a id="3489" class="Symbol">)</a> <a id="3491" class="Symbol">→</a> <a id="3493" href="MGS.MLTT.html#3410" class="Bound">A</a> <a id="3495" class="Symbol">(</a><a id="3496" href="MGS.MLTT.html#3474" class="Bound">x</a> <a id="3498" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3500" href="MGS.MLTT.html#3482" class="Bound">y</a><a id="3501" class="Symbol">))</a>

<a id="3505" href="MGS.MLTT.html#3375" class="Function">curry</a> <a id="3511" href="MGS.MLTT.html#3511" class="Bound">f</a> <a id="3513" href="MGS.MLTT.html#3513" class="Bound">x</a> <a id="3515" href="MGS.MLTT.html#3515" class="Bound">y</a> <a id="3517" class="Symbol">=</a> <a id="3519" href="MGS.MLTT.html#3511" class="Bound">f</a> <a id="3521" class="Symbol">(</a><a id="3522" href="MGS.MLTT.html#3513" class="Bound">x</a> <a id="3524" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3526" href="MGS.MLTT.html#3515" class="Bound">y</a><a id="3527" class="Symbol">)</a>

<a id="_×_"></a><a id="3530" href="MGS.MLTT.html#3530" class="Function Operator">_×_</a> <a id="3534" class="Symbol">:</a> <a id="3536" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3538" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3540" class="Symbol">→</a> <a id="3542" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3544" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3546" class="Symbol">→</a> <a id="3548" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3550" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3552" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3554" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3556" href="MGS.MLTT.html#3556" class="Bound">X</a> <a id="3558" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="3560" href="MGS.MLTT.html#3560" class="Bound">Y</a> <a id="3562" class="Symbol">=</a> <a id="3564" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="3566" href="MGS.MLTT.html#3566" class="Bound">x</a> <a id="3568" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="3570" href="MGS.MLTT.html#3556" class="Bound">X</a> <a id="3572" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="3574" href="MGS.MLTT.html#3560" class="Bound">Y</a>

<a id="Π"></a><a id="3577" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="3579" class="Symbol">:</a> <a id="3581" class="Symbol">{</a><a id="3582" href="MGS.MLTT.html#3582" class="Bound">X</a> <a id="3584" class="Symbol">:</a> <a id="3586" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3588" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3590" class="Symbol">}</a> <a id="3592" class="Symbol">(</a><a id="3593" href="MGS.MLTT.html#3593" class="Bound">A</a> <a id="3595" class="Symbol">:</a> <a id="3597" href="MGS.MLTT.html#3582" class="Bound">X</a> <a id="3599" class="Symbol">→</a> <a id="3601" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3603" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3605" class="Symbol">)</a> <a id="3607" class="Symbol">→</a> <a id="3609" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3611" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3613" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3615" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3617" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="3619" class="Symbol">{</a><a id="3620" href="MGS.MLTT.html#3620" class="Bound">𝓤</a><a id="3621" class="Symbol">}</a> <a id="3623" class="Symbol">{</a><a id="3624" href="MGS.MLTT.html#3624" class="Bound">𝓥</a><a id="3625" class="Symbol">}</a> <a id="3627" class="Symbol">{</a><a id="3628" href="MGS.MLTT.html#3628" class="Bound">X</a><a id="3629" class="Symbol">}</a> <a id="3631" href="MGS.MLTT.html#3631" class="Bound">A</a> <a id="3633" class="Symbol">=</a> <a id="3635" class="Symbol">(</a><a id="3636" href="MGS.MLTT.html#3636" class="Bound">x</a> <a id="3638" class="Symbol">:</a> <a id="3640" href="MGS.MLTT.html#3628" class="Bound">X</a><a id="3641" class="Symbol">)</a> <a id="3643" class="Symbol">→</a> <a id="3645" href="MGS.MLTT.html#3631" class="Bound">A</a> <a id="3647" href="MGS.MLTT.html#3636" class="Bound">x</a>

<a id="-Π"></a><a id="3650" href="MGS.MLTT.html#3650" class="Function">-Π</a> <a id="3653" class="Symbol">:</a> <a id="3655" class="Symbol">{</a><a id="3656" href="MGS.MLTT.html#3656" class="Bound">𝓤</a> <a id="3658" href="MGS.MLTT.html#3658" class="Bound">𝓥</a> <a id="3660" class="Symbol">:</a> <a id="3662" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3670" class="Symbol">}</a> <a id="3672" class="Symbol">(</a><a id="3673" href="MGS.MLTT.html#3673" class="Bound">X</a> <a id="3675" class="Symbol">:</a> <a id="3677" href="MGS.MLTT.html#3656" class="Bound">𝓤</a> <a id="3679" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3681" class="Symbol">)</a> <a id="3683" class="Symbol">(</a><a id="3684" href="MGS.MLTT.html#3684" class="Bound">Y</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="MGS.MLTT.html#3673" class="Bound">X</a> <a id="3690" class="Symbol">→</a> <a id="3692" href="MGS.MLTT.html#3658" class="Bound">𝓥</a> <a id="3694" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3696" class="Symbol">)</a> <a id="3698" class="Symbol">→</a> <a id="3700" href="MGS.MLTT.html#3656" class="Bound">𝓤</a> <a id="3702" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3704" href="MGS.MLTT.html#3658" class="Bound">𝓥</a> <a id="3706" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3708" href="MGS.MLTT.html#3650" class="Function">-Π</a> <a id="3711" href="MGS.MLTT.html#3711" class="Bound">X</a> <a id="3713" href="MGS.MLTT.html#3713" class="Bound">Y</a> <a id="3715" class="Symbol">=</a> <a id="3717" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="3719" href="MGS.MLTT.html#3713" class="Bound">Y</a>

<a id="3722" class="Keyword">syntax</a> -Π <a id="3732" class="Bound">A</a> <a id="3734" class="Symbol">(λ</a> <a id="3737" class="Bound">x</a> <a id="3739" class="Symbol">→</a> <a id="3741" class="Bound">b</a><a id="3742" class="Symbol">)</a> <a id="3744" class="Symbol">=</a> <a id="3746" class="Function">Π</a> <a id="3748" class="Bound">x</a> <a id="3750" class="Function">꞉</a> <a id="3752" class="Bound">A</a> <a id="3754" class="Function">,</a> <a id="3756" class="Bound">b</a>

<a id="id"></a><a id="3759" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="3762" class="Symbol">:</a> <a id="3764" class="Symbol">{</a><a id="3765" href="MGS.MLTT.html#3765" class="Bound">X</a> <a id="3767" class="Symbol">:</a> <a id="3769" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3771" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3773" class="Symbol">}</a> <a id="3775" class="Symbol">→</a> <a id="3777" href="MGS.MLTT.html#3765" class="Bound">X</a> <a id="3779" class="Symbol">→</a> <a id="3781" href="MGS.MLTT.html#3765" class="Bound">X</a>
<a id="3783" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="3786" href="MGS.MLTT.html#3786" class="Bound">x</a> <a id="3788" class="Symbol">=</a> <a id="3790" href="MGS.MLTT.html#3786" class="Bound">x</a>

<a id="𝑖𝑑"></a><a id="3793" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="3796" class="Symbol">:</a> <a id="3798" class="Symbol">(</a><a id="3799" href="MGS.MLTT.html#3799" class="Bound">X</a> <a id="3801" class="Symbol">:</a> <a id="3803" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3805" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3807" class="Symbol">)</a> <a id="3809" class="Symbol">→</a> <a id="3811" href="MGS.MLTT.html#3799" class="Bound">X</a> <a id="3813" class="Symbol">→</a> <a id="3815" href="MGS.MLTT.html#3799" class="Bound">X</a>
<a id="3817" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="3820" href="MGS.MLTT.html#3820" class="Bound">X</a> <a id="3822" class="Symbol">=</a> <a id="3824" href="MGS.MLTT.html#3759" class="Function">id</a>

<a id="_∘_"></a><a id="3828" href="MGS.MLTT.html#3828" class="Function Operator">_∘_</a> <a id="3832" class="Symbol">:</a> <a id="3834" class="Symbol">{</a><a id="3835" href="MGS.MLTT.html#3835" class="Bound">X</a> <a id="3837" class="Symbol">:</a> <a id="3839" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3841" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3843" class="Symbol">}</a> <a id="3845" class="Symbol">{</a><a id="3846" href="MGS.MLTT.html#3846" class="Bound">Y</a> <a id="3848" class="Symbol">:</a> <a id="3850" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3852" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3854" class="Symbol">}</a> <a id="3856" class="Symbol">{</a><a id="3857" href="MGS.MLTT.html#3857" class="Bound">Z</a> <a id="3859" class="Symbol">:</a> <a id="3861" href="MGS.MLTT.html#3846" class="Bound">Y</a> <a id="3863" class="Symbol">→</a> <a id="3865" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3867" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3869" class="Symbol">}</a>
    <a id="3875" class="Symbol">→</a> <a id="3877" class="Symbol">((</a><a id="3879" href="MGS.MLTT.html#3879" class="Bound">y</a> <a id="3881" class="Symbol">:</a> <a id="3883" href="MGS.MLTT.html#3846" class="Bound">Y</a><a id="3884" class="Symbol">)</a> <a id="3886" class="Symbol">→</a> <a id="3888" href="MGS.MLTT.html#3857" class="Bound">Z</a> <a id="3890" href="MGS.MLTT.html#3879" class="Bound">y</a><a id="3891" class="Symbol">)</a>
    <a id="3897" class="Symbol">→</a> <a id="3899" class="Symbol">(</a><a id="3900" href="MGS.MLTT.html#3900" class="Bound">f</a> <a id="3902" class="Symbol">:</a> <a id="3904" href="MGS.MLTT.html#3835" class="Bound">X</a> <a id="3906" class="Symbol">→</a> <a id="3908" href="MGS.MLTT.html#3846" class="Bound">Y</a><a id="3909" class="Symbol">)</a>
    <a id="3915" class="Symbol">→</a> <a id="3917" class="Symbol">(</a><a id="3918" href="MGS.MLTT.html#3918" class="Bound">x</a> <a id="3920" class="Symbol">:</a> <a id="3922" href="MGS.MLTT.html#3835" class="Bound">X</a><a id="3923" class="Symbol">)</a> <a id="3925" class="Symbol">→</a> <a id="3927" href="MGS.MLTT.html#3857" class="Bound">Z</a> <a id="3929" class="Symbol">(</a><a id="3930" href="MGS.MLTT.html#3900" class="Bound">f</a> <a id="3932" href="MGS.MLTT.html#3918" class="Bound">x</a><a id="3933" class="Symbol">)</a>

<a id="3936" href="MGS.MLTT.html#3936" class="Bound">g</a> <a id="3938" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="3940" href="MGS.MLTT.html#3940" class="Bound">f</a> <a id="3942" class="Symbol">=</a> <a id="3944" class="Symbol">λ</a> <a id="3946" href="MGS.MLTT.html#3946" class="Bound">x</a> <a id="3948" class="Symbol">→</a> <a id="3950" href="MGS.MLTT.html#3936" class="Bound">g</a> <a id="3952" class="Symbol">(</a><a id="3953" href="MGS.MLTT.html#3940" class="Bound">f</a> <a id="3955" href="MGS.MLTT.html#3946" class="Bound">x</a><a id="3956" class="Symbol">)</a>

<a id="domain"></a><a id="3959" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="3966" class="Symbol">:</a> <a id="3968" class="Symbol">{</a><a id="3969" href="MGS.MLTT.html#3969" class="Bound">X</a> <a id="3971" class="Symbol">:</a> <a id="3973" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3975" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3977" class="Symbol">}</a> <a id="3979" class="Symbol">{</a><a id="3980" href="MGS.MLTT.html#3980" class="Bound">Y</a> <a id="3982" class="Symbol">:</a> <a id="3984" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3986" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3988" class="Symbol">}</a> <a id="3990" class="Symbol">→</a> <a id="3992" class="Symbol">(</a><a id="3993" href="MGS.MLTT.html#3969" class="Bound">X</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="MGS.MLTT.html#3980" class="Bound">Y</a><a id="3998" class="Symbol">)</a> <a id="4000" class="Symbol">→</a> <a id="4002" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4004" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4006" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="4013" class="Symbol">{</a><a id="4014" href="MGS.MLTT.html#4014" class="Bound">𝓤</a><a id="4015" class="Symbol">}</a> <a id="4017" class="Symbol">{</a><a id="4018" href="MGS.MLTT.html#4018" class="Bound">𝓥</a><a id="4019" class="Symbol">}</a> <a id="4021" class="Symbol">{</a><a id="4022" href="MGS.MLTT.html#4022" class="Bound">X</a><a id="4023" class="Symbol">}</a> <a id="4025" class="Symbol">{</a><a id="4026" href="MGS.MLTT.html#4026" class="Bound">Y</a><a id="4027" class="Symbol">}</a> <a id="4029" href="MGS.MLTT.html#4029" class="Bound">f</a> <a id="4031" class="Symbol">=</a> <a id="4033" href="MGS.MLTT.html#4022" class="Bound">X</a>

<a id="codomain"></a><a id="4036" href="MGS.MLTT.html#4036" class="Function">codomain</a> <a id="4045" class="Symbol">:</a> <a id="4047" class="Symbol">{</a><a id="4048" href="MGS.MLTT.html#4048" class="Bound">X</a> <a id="4050" class="Symbol">:</a> <a id="4052" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4054" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4056" class="Symbol">}</a> <a id="4058" class="Symbol">{</a><a id="4059" href="MGS.MLTT.html#4059" class="Bound">Y</a> <a id="4061" class="Symbol">:</a> <a id="4063" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4065" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4067" class="Symbol">}</a> <a id="4069" class="Symbol">→</a> <a id="4071" class="Symbol">(</a><a id="4072" href="MGS.MLTT.html#4048" class="Bound">X</a> <a id="4074" class="Symbol">→</a> <a id="4076" href="MGS.MLTT.html#4059" class="Bound">Y</a><a id="4077" class="Symbol">)</a> <a id="4079" class="Symbol">→</a> <a id="4081" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4083" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4085" href="MGS.MLTT.html#4036" class="Function">codomain</a> <a id="4094" class="Symbol">{</a><a id="4095" href="MGS.MLTT.html#4095" class="Bound">𝓤</a><a id="4096" class="Symbol">}</a> <a id="4098" class="Symbol">{</a><a id="4099" href="MGS.MLTT.html#4099" class="Bound">𝓥</a><a id="4100" class="Symbol">}</a> <a id="4102" class="Symbol">{</a><a id="4103" href="MGS.MLTT.html#4103" class="Bound">X</a><a id="4104" class="Symbol">}</a> <a id="4106" class="Symbol">{</a><a id="4107" href="MGS.MLTT.html#4107" class="Bound">Y</a><a id="4108" class="Symbol">}</a> <a id="4110" href="MGS.MLTT.html#4110" class="Bound">f</a> <a id="4112" class="Symbol">=</a> <a id="4114" href="MGS.MLTT.html#4107" class="Bound">Y</a>

<a id="type-of"></a><a id="4117" href="MGS.MLTT.html#4117" class="Function">type-of</a> <a id="4125" class="Symbol">:</a> <a id="4127" class="Symbol">{</a><a id="4128" href="MGS.MLTT.html#4128" class="Bound">X</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4134" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4136" class="Symbol">}</a> <a id="4138" class="Symbol">→</a> <a id="4140" href="MGS.MLTT.html#4128" class="Bound">X</a> <a id="4142" class="Symbol">→</a> <a id="4144" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4146" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4148" href="MGS.MLTT.html#4117" class="Function">type-of</a> <a id="4156" class="Symbol">{</a><a id="4157" href="MGS.MLTT.html#4157" class="Bound">𝓤</a><a id="4158" class="Symbol">}</a> <a id="4160" class="Symbol">{</a><a id="4161" href="MGS.MLTT.html#4161" class="Bound">X</a><a id="4162" class="Symbol">}</a> <a id="4164" href="MGS.MLTT.html#4164" class="Bound">x</a> <a id="4166" class="Symbol">=</a> <a id="4168" href="MGS.MLTT.html#4161" class="Bound">X</a>

<a id="4171" class="Keyword">open</a> <a id="4176" class="Keyword">import</a> <a id="4183" href="MLTT.Identity-Type.html" class="Module">MLTT.Identity-Type</a> <a id="4202" class="Keyword">renaming</a> <a id="4211" class="Symbol">(</a><a id="4212" href="MLTT.Identity-Type.html#117" class="Datatype Operator">_＝_</a> <a id="4216" class="Symbol">to</a> <a id="4219" class="Keyword">infix</a> <a id="4225" class="Number">0</a> <a id="4227" class="Datatype Operator">_＝_</a> <a id="4231" class="Symbol">;</a> <a id="4233" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4238" class="Symbol">to</a> <a id="4241" class="InductiveConstructor">𝓻ℯ𝓯𝓵</a><a id="4245" class="Symbol">)</a> <a id="4247" class="Keyword">public</a>
<a id="4254" class="Keyword">pattern</a> <a id="refl"></a><a id="4262" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4267" href="MGS.MLTT.html#4281" class="Bound">x</a> <a id="4269" class="Symbol">=</a> <a id="4271" href="MGS.MLTT.html#4241" class="InductiveConstructor">𝓻ℯ𝓯𝓵</a> <a id="4276" class="Symbol">{</a><a id="4277" class="Argument">x</a> <a id="4279" class="Symbol">=</a> <a id="4281" href="MGS.MLTT.html#4281" class="Bound">x</a><a id="4282" class="Symbol">}</a>

<a id="Id"></a><a id="4285" href="MGS.MLTT.html#4285" class="Function">Id</a> <a id="4288" class="Symbol">:</a> <a id="4290" class="Symbol">(</a><a id="4291" href="MGS.MLTT.html#4291" class="Bound">X</a> <a id="4293" class="Symbol">:</a> <a id="4295" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4297" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4299" class="Symbol">)</a> <a id="4301" class="Symbol">→</a> <a id="4303" href="MGS.MLTT.html#4291" class="Bound">X</a> <a id="4305" class="Symbol">→</a> <a id="4307" href="MGS.MLTT.html#4291" class="Bound">X</a> <a id="4309" class="Symbol">→</a> <a id="4311" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4313" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4315" href="MGS.MLTT.html#4285" class="Function">Id</a> <a id="4318" class="Symbol">_</a> <a id="4320" href="MGS.MLTT.html#4320" class="Bound">x</a> <a id="4322" href="MGS.MLTT.html#4322" class="Bound">y</a> <a id="4324" class="Symbol">=</a> <a id="4326" href="MGS.MLTT.html#4320" class="Bound">x</a> <a id="4328" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4330" href="MGS.MLTT.html#4322" class="Bound">y</a>

<a id="𝕁"></a><a id="4333" href="MGS.MLTT.html#4333" class="Function">𝕁</a> <a id="4335" class="Symbol">:</a> <a id="4337" class="Symbol">(</a><a id="4338" href="MGS.MLTT.html#4338" class="Bound">X</a> <a id="4340" class="Symbol">:</a> <a id="4342" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4344" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4346" class="Symbol">)</a> <a id="4348" class="Symbol">(</a><a id="4349" href="MGS.MLTT.html#4349" class="Bound">A</a> <a id="4351" class="Symbol">:</a> <a id="4353" class="Symbol">(</a><a id="4354" href="MGS.MLTT.html#4354" class="Bound">x</a> <a id="4356" href="MGS.MLTT.html#4356" class="Bound">y</a> <a id="4358" class="Symbol">:</a> <a id="4360" href="MGS.MLTT.html#4338" class="Bound">X</a><a id="4361" class="Symbol">)</a> <a id="4363" class="Symbol">→</a> <a id="4365" href="MGS.MLTT.html#4354" class="Bound">x</a> <a id="4367" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4369" href="MGS.MLTT.html#4356" class="Bound">y</a> <a id="4371" class="Symbol">→</a> <a id="4373" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4375" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4377" class="Symbol">)</a>
  <a id="4381" class="Symbol">→</a> <a id="4383" class="Symbol">((</a><a id="4385" href="MGS.MLTT.html#4385" class="Bound">x</a> <a id="4387" class="Symbol">:</a> <a id="4389" href="MGS.MLTT.html#4338" class="Bound">X</a><a id="4390" class="Symbol">)</a> <a id="4392" class="Symbol">→</a> <a id="4394" href="MGS.MLTT.html#4349" class="Bound">A</a> <a id="4396" href="MGS.MLTT.html#4385" class="Bound">x</a> <a id="4398" href="MGS.MLTT.html#4385" class="Bound">x</a> <a id="4400" class="Symbol">(</a><a id="4401" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4406" href="MGS.MLTT.html#4385" class="Bound">x</a><a id="4407" class="Symbol">))</a>
  <a id="4412" class="Symbol">→</a> <a id="4414" class="Symbol">(</a><a id="4415" href="MGS.MLTT.html#4415" class="Bound">x</a> <a id="4417" href="MGS.MLTT.html#4417" class="Bound">y</a> <a id="4419" class="Symbol">:</a> <a id="4421" href="MGS.MLTT.html#4338" class="Bound">X</a><a id="4422" class="Symbol">)</a> <a id="4424" class="Symbol">(</a><a id="4425" href="MGS.MLTT.html#4425" class="Bound">p</a> <a id="4427" class="Symbol">:</a> <a id="4429" href="MGS.MLTT.html#4415" class="Bound">x</a> <a id="4431" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4433" href="MGS.MLTT.html#4417" class="Bound">y</a><a id="4434" class="Symbol">)</a> <a id="4436" class="Symbol">→</a> <a id="4438" href="MGS.MLTT.html#4349" class="Bound">A</a> <a id="4440" href="MGS.MLTT.html#4415" class="Bound">x</a> <a id="4442" href="MGS.MLTT.html#4417" class="Bound">y</a> <a id="4444" href="MGS.MLTT.html#4425" class="Bound">p</a>

<a id="4447" href="MGS.MLTT.html#4333" class="Function">𝕁</a> <a id="4449" href="MGS.MLTT.html#4449" class="Bound">X</a> <a id="4451" href="MGS.MLTT.html#4451" class="Bound">A</a> <a id="4453" href="MGS.MLTT.html#4453" class="Bound">f</a> <a id="4455" href="MGS.MLTT.html#4455" class="Bound">x</a> <a id="4457" href="MGS.MLTT.html#4455" class="Bound">x</a> <a id="4459" class="Symbol">(</a><a id="4460" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4465" href="MGS.MLTT.html#4455" class="Bound">x</a><a id="4466" class="Symbol">)</a> <a id="4468" class="Symbol">=</a> <a id="4470" href="MGS.MLTT.html#4453" class="Bound">f</a> <a id="4472" href="MGS.MLTT.html#4455" class="Bound">x</a>

<a id="ℍ"></a><a id="4475" href="MGS.MLTT.html#4475" class="Function">ℍ</a> <a id="4477" class="Symbol">:</a> <a id="4479" class="Symbol">{</a><a id="4480" href="MGS.MLTT.html#4480" class="Bound">X</a> <a id="4482" class="Symbol">:</a> <a id="4484" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4486" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4488" class="Symbol">}</a> <a id="4490" class="Symbol">(</a><a id="4491" href="MGS.MLTT.html#4491" class="Bound">x</a> <a id="4493" class="Symbol">:</a> <a id="4495" href="MGS.MLTT.html#4480" class="Bound">X</a><a id="4496" class="Symbol">)</a> <a id="4498" class="Symbol">(</a><a id="4499" href="MGS.MLTT.html#4499" class="Bound">B</a> <a id="4501" class="Symbol">:</a> <a id="4503" class="Symbol">(</a><a id="4504" href="MGS.MLTT.html#4504" class="Bound">y</a> <a id="4506" class="Symbol">:</a> <a id="4508" href="MGS.MLTT.html#4480" class="Bound">X</a><a id="4509" class="Symbol">)</a> <a id="4511" class="Symbol">→</a> <a id="4513" href="MGS.MLTT.html#4491" class="Bound">x</a> <a id="4515" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4517" href="MGS.MLTT.html#4504" class="Bound">y</a> <a id="4519" class="Symbol">→</a> <a id="4521" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4523" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4525" class="Symbol">)</a>
  <a id="4529" class="Symbol">→</a> <a id="4531" href="MGS.MLTT.html#4499" class="Bound">B</a> <a id="4533" href="MGS.MLTT.html#4491" class="Bound">x</a> <a id="4535" class="Symbol">(</a><a id="4536" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4541" href="MGS.MLTT.html#4491" class="Bound">x</a><a id="4542" class="Symbol">)</a>
  <a id="4546" class="Symbol">→</a> <a id="4548" class="Symbol">(</a><a id="4549" href="MGS.MLTT.html#4549" class="Bound">y</a> <a id="4551" class="Symbol">:</a> <a id="4553" href="MGS.MLTT.html#4480" class="Bound">X</a><a id="4554" class="Symbol">)</a> <a id="4556" class="Symbol">(</a><a id="4557" href="MGS.MLTT.html#4557" class="Bound">p</a> <a id="4559" class="Symbol">:</a> <a id="4561" href="MGS.MLTT.html#4491" class="Bound">x</a> <a id="4563" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4565" href="MGS.MLTT.html#4549" class="Bound">y</a><a id="4566" class="Symbol">)</a> <a id="4568" class="Symbol">→</a> <a id="4570" href="MGS.MLTT.html#4499" class="Bound">B</a> <a id="4572" href="MGS.MLTT.html#4549" class="Bound">y</a> <a id="4574" href="MGS.MLTT.html#4557" class="Bound">p</a>

<a id="4577" href="MGS.MLTT.html#4475" class="Function">ℍ</a> <a id="4579" href="MGS.MLTT.html#4579" class="Bound">x</a> <a id="4581" href="MGS.MLTT.html#4581" class="Bound">B</a> <a id="4583" href="MGS.MLTT.html#4583" class="Bound">b</a> <a id="4585" href="MGS.MLTT.html#4579" class="Bound">x</a> <a id="4587" class="Symbol">(</a><a id="4588" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4593" href="MGS.MLTT.html#4579" class="Bound">x</a><a id="4594" class="Symbol">)</a> <a id="4596" class="Symbol">=</a> <a id="4598" href="MGS.MLTT.html#4583" class="Bound">b</a>

<a id="𝕁&#39;"></a><a id="4601" href="MGS.MLTT.html#4601" class="Function">𝕁&#39;</a> <a id="4604" class="Symbol">:</a> <a id="4606" class="Symbol">(</a><a id="4607" href="MGS.MLTT.html#4607" class="Bound">X</a> <a id="4609" class="Symbol">:</a> <a id="4611" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4613" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4615" class="Symbol">)</a> <a id="4617" class="Symbol">(</a><a id="4618" href="MGS.MLTT.html#4618" class="Bound">A</a> <a id="4620" class="Symbol">:</a> <a id="4622" class="Symbol">(</a><a id="4623" href="MGS.MLTT.html#4623" class="Bound">x</a> <a id="4625" href="MGS.MLTT.html#4625" class="Bound">y</a> <a id="4627" class="Symbol">:</a> <a id="4629" href="MGS.MLTT.html#4607" class="Bound">X</a><a id="4630" class="Symbol">)</a> <a id="4632" class="Symbol">→</a> <a id="4634" href="MGS.MLTT.html#4623" class="Bound">x</a> <a id="4636" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4638" href="MGS.MLTT.html#4625" class="Bound">y</a> <a id="4640" class="Symbol">→</a> <a id="4642" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4644" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4646" class="Symbol">)</a>
   <a id="4651" class="Symbol">→</a> <a id="4653" class="Symbol">((</a><a id="4655" href="MGS.MLTT.html#4655" class="Bound">x</a> <a id="4657" class="Symbol">:</a> <a id="4659" href="MGS.MLTT.html#4607" class="Bound">X</a><a id="4660" class="Symbol">)</a> <a id="4662" class="Symbol">→</a> <a id="4664" href="MGS.MLTT.html#4618" class="Bound">A</a> <a id="4666" href="MGS.MLTT.html#4655" class="Bound">x</a> <a id="4668" href="MGS.MLTT.html#4655" class="Bound">x</a> <a id="4670" class="Symbol">(</a><a id="4671" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4676" href="MGS.MLTT.html#4655" class="Bound">x</a><a id="4677" class="Symbol">))</a>
   <a id="4683" class="Symbol">→</a> <a id="4685" class="Symbol">(</a><a id="4686" href="MGS.MLTT.html#4686" class="Bound">x</a> <a id="4688" href="MGS.MLTT.html#4688" class="Bound">y</a> <a id="4690" class="Symbol">:</a> <a id="4692" href="MGS.MLTT.html#4607" class="Bound">X</a><a id="4693" class="Symbol">)</a> <a id="4695" class="Symbol">(</a><a id="4696" href="MGS.MLTT.html#4696" class="Bound">p</a> <a id="4698" class="Symbol">:</a> <a id="4700" href="MGS.MLTT.html#4686" class="Bound">x</a> <a id="4702" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4704" href="MGS.MLTT.html#4688" class="Bound">y</a><a id="4705" class="Symbol">)</a> <a id="4707" class="Symbol">→</a> <a id="4709" href="MGS.MLTT.html#4618" class="Bound">A</a> <a id="4711" href="MGS.MLTT.html#4686" class="Bound">x</a> <a id="4713" href="MGS.MLTT.html#4688" class="Bound">y</a> <a id="4715" href="MGS.MLTT.html#4696" class="Bound">p</a>

<a id="4718" href="MGS.MLTT.html#4601" class="Function">𝕁&#39;</a> <a id="4721" href="MGS.MLTT.html#4721" class="Bound">X</a> <a id="4723" href="MGS.MLTT.html#4723" class="Bound">A</a> <a id="4725" href="MGS.MLTT.html#4725" class="Bound">f</a> <a id="4727" href="MGS.MLTT.html#4727" class="Bound">x</a> <a id="4729" class="Symbol">=</a> <a id="4731" href="MGS.MLTT.html#4475" class="Function">ℍ</a> <a id="4733" href="MGS.MLTT.html#4727" class="Bound">x</a> <a id="4735" class="Symbol">(</a><a id="4736" href="MGS.MLTT.html#4723" class="Bound">A</a> <a id="4738" href="MGS.MLTT.html#4727" class="Bound">x</a><a id="4739" class="Symbol">)</a> <a id="4741" class="Symbol">(</a><a id="4742" href="MGS.MLTT.html#4725" class="Bound">f</a> <a id="4744" href="MGS.MLTT.html#4727" class="Bound">x</a><a id="4745" class="Symbol">)</a>

<a id="𝕁s-agreement"></a><a id="4748" href="MGS.MLTT.html#4748" class="Function">𝕁s-agreement</a> <a id="4761" class="Symbol">:</a> <a id="4763" class="Symbol">(</a><a id="4764" href="MGS.MLTT.html#4764" class="Bound">X</a> <a id="4766" class="Symbol">:</a> <a id="4768" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4770" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4772" class="Symbol">)</a> <a id="4774" class="Symbol">(</a><a id="4775" href="MGS.MLTT.html#4775" class="Bound">A</a> <a id="4777" class="Symbol">:</a> <a id="4779" class="Symbol">(</a><a id="4780" href="MGS.MLTT.html#4780" class="Bound">x</a> <a id="4782" href="MGS.MLTT.html#4782" class="Bound">y</a> <a id="4784" class="Symbol">:</a> <a id="4786" href="MGS.MLTT.html#4764" class="Bound">X</a><a id="4787" class="Symbol">)</a> <a id="4789" class="Symbol">→</a> <a id="4791" href="MGS.MLTT.html#4780" class="Bound">x</a> <a id="4793" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4795" href="MGS.MLTT.html#4782" class="Bound">y</a> <a id="4797" class="Symbol">→</a> <a id="4799" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4801" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4803" class="Symbol">)</a>
               <a id="4820" class="Symbol">(</a><a id="4821" href="MGS.MLTT.html#4821" class="Bound">f</a> <a id="4823" class="Symbol">:</a> <a id="4825" class="Symbol">(</a><a id="4826" href="MGS.MLTT.html#4826" class="Bound">x</a> <a id="4828" class="Symbol">:</a> <a id="4830" href="MGS.MLTT.html#4764" class="Bound">X</a><a id="4831" class="Symbol">)</a> <a id="4833" class="Symbol">→</a> <a id="4835" href="MGS.MLTT.html#4775" class="Bound">A</a> <a id="4837" href="MGS.MLTT.html#4826" class="Bound">x</a> <a id="4839" href="MGS.MLTT.html#4826" class="Bound">x</a> <a id="4841" class="Symbol">(</a><a id="4842" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4847" href="MGS.MLTT.html#4826" class="Bound">x</a><a id="4848" class="Symbol">))</a> <a id="4851" class="Symbol">(</a><a id="4852" href="MGS.MLTT.html#4852" class="Bound">x</a> <a id="4854" href="MGS.MLTT.html#4854" class="Bound">y</a> <a id="4856" class="Symbol">:</a> <a id="4858" href="MGS.MLTT.html#4764" class="Bound">X</a><a id="4859" class="Symbol">)</a> <a id="4861" class="Symbol">(</a><a id="4862" href="MGS.MLTT.html#4862" class="Bound">p</a> <a id="4864" class="Symbol">:</a> <a id="4866" href="MGS.MLTT.html#4852" class="Bound">x</a> <a id="4868" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4870" href="MGS.MLTT.html#4854" class="Bound">y</a><a id="4871" class="Symbol">)</a>
             <a id="4886" class="Symbol">→</a> <a id="4888" href="MGS.MLTT.html#4333" class="Function">𝕁</a> <a id="4890" href="MGS.MLTT.html#4764" class="Bound">X</a> <a id="4892" href="MGS.MLTT.html#4775" class="Bound">A</a> <a id="4894" href="MGS.MLTT.html#4821" class="Bound">f</a> <a id="4896" href="MGS.MLTT.html#4852" class="Bound">x</a> <a id="4898" href="MGS.MLTT.html#4854" class="Bound">y</a> <a id="4900" href="MGS.MLTT.html#4862" class="Bound">p</a> <a id="4902" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4904" href="MGS.MLTT.html#4601" class="Function">𝕁&#39;</a> <a id="4907" href="MGS.MLTT.html#4764" class="Bound">X</a> <a id="4909" href="MGS.MLTT.html#4775" class="Bound">A</a> <a id="4911" href="MGS.MLTT.html#4821" class="Bound">f</a> <a id="4913" href="MGS.MLTT.html#4852" class="Bound">x</a> <a id="4915" href="MGS.MLTT.html#4854" class="Bound">y</a> <a id="4917" href="MGS.MLTT.html#4862" class="Bound">p</a>

<a id="4920" href="MGS.MLTT.html#4748" class="Function">𝕁s-agreement</a> <a id="4933" href="MGS.MLTT.html#4933" class="Bound">X</a> <a id="4935" href="MGS.MLTT.html#4935" class="Bound">A</a> <a id="4937" href="MGS.MLTT.html#4937" class="Bound">f</a> <a id="4939" href="MGS.MLTT.html#4939" class="Bound">x</a> <a id="4941" href="MGS.MLTT.html#4939" class="Bound">x</a> <a id="4943" class="Symbol">(</a><a id="4944" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4949" href="MGS.MLTT.html#4939" class="Bound">x</a><a id="4950" class="Symbol">)</a> <a id="4952" class="Symbol">=</a> <a id="4954" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4959" class="Symbol">(</a><a id="4960" href="MGS.MLTT.html#4937" class="Bound">f</a> <a id="4962" href="MGS.MLTT.html#4939" class="Bound">x</a><a id="4963" class="Symbol">)</a>

<a id="transport"></a><a id="4966" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="4976" class="Symbol">:</a> <a id="4978" class="Symbol">{</a><a id="4979" href="MGS.MLTT.html#4979" class="Bound">X</a> <a id="4981" class="Symbol">:</a> <a id="4983" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4985" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4987" class="Symbol">}</a> <a id="4989" class="Symbol">(</a><a id="4990" href="MGS.MLTT.html#4990" class="Bound">A</a> <a id="4992" class="Symbol">:</a> <a id="4994" href="MGS.MLTT.html#4979" class="Bound">X</a> <a id="4996" class="Symbol">→</a> <a id="4998" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5000" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5002" class="Symbol">)</a> <a id="5004" class="Symbol">{</a><a id="5005" href="MGS.MLTT.html#5005" class="Bound">x</a> <a id="5007" href="MGS.MLTT.html#5007" class="Bound">y</a> <a id="5009" class="Symbol">:</a> <a id="5011" href="MGS.MLTT.html#4979" class="Bound">X</a><a id="5012" class="Symbol">}</a>
          <a id="5024" class="Symbol">→</a> <a id="5026" href="MGS.MLTT.html#5005" class="Bound">x</a> <a id="5028" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5030" href="MGS.MLTT.html#5007" class="Bound">y</a> <a id="5032" class="Symbol">→</a> <a id="5034" href="MGS.MLTT.html#4990" class="Bound">A</a> <a id="5036" href="MGS.MLTT.html#5005" class="Bound">x</a> <a id="5038" class="Symbol">→</a> <a id="5040" href="MGS.MLTT.html#4990" class="Bound">A</a> <a id="5042" href="MGS.MLTT.html#5007" class="Bound">y</a>

<a id="5045" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="5055" href="MGS.MLTT.html#5055" class="Bound">A</a> <a id="5057" class="Symbol">(</a><a id="5058" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5063" href="MGS.MLTT.html#5063" class="Bound">x</a><a id="5064" class="Symbol">)</a> <a id="5066" class="Symbol">=</a> <a id="5068" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="5071" class="Symbol">(</a><a id="5072" href="MGS.MLTT.html#5055" class="Bound">A</a> <a id="5074" href="MGS.MLTT.html#5063" class="Bound">x</a><a id="5075" class="Symbol">)</a>

<a id="transport𝕁"></a><a id="5078" href="MGS.MLTT.html#5078" class="Function">transport𝕁</a> <a id="5089" class="Symbol">:</a> <a id="5091" class="Symbol">{</a><a id="5092" href="MGS.MLTT.html#5092" class="Bound">X</a> <a id="5094" class="Symbol">:</a> <a id="5096" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5098" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5100" class="Symbol">}</a> <a id="5102" class="Symbol">(</a><a id="5103" href="MGS.MLTT.html#5103" class="Bound">A</a> <a id="5105" class="Symbol">:</a> <a id="5107" href="MGS.MLTT.html#5092" class="Bound">X</a> <a id="5109" class="Symbol">→</a> <a id="5111" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5113" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5115" class="Symbol">)</a> <a id="5117" class="Symbol">{</a><a id="5118" href="MGS.MLTT.html#5118" class="Bound">x</a> <a id="5120" href="MGS.MLTT.html#5120" class="Bound">y</a> <a id="5122" class="Symbol">:</a> <a id="5124" href="MGS.MLTT.html#5092" class="Bound">X</a><a id="5125" class="Symbol">}</a>
           <a id="5138" class="Symbol">→</a> <a id="5140" href="MGS.MLTT.html#5118" class="Bound">x</a> <a id="5142" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5144" href="MGS.MLTT.html#5120" class="Bound">y</a> <a id="5146" class="Symbol">→</a> <a id="5148" href="MGS.MLTT.html#5103" class="Bound">A</a> <a id="5150" href="MGS.MLTT.html#5118" class="Bound">x</a> <a id="5152" class="Symbol">→</a> <a id="5154" href="MGS.MLTT.html#5103" class="Bound">A</a> <a id="5156" href="MGS.MLTT.html#5120" class="Bound">y</a>

<a id="5159" href="MGS.MLTT.html#5078" class="Function">transport𝕁</a> <a id="5170" class="Symbol">{</a><a id="5171" href="MGS.MLTT.html#5171" class="Bound">𝓤</a><a id="5172" class="Symbol">}</a> <a id="5174" class="Symbol">{</a><a id="5175" href="MGS.MLTT.html#5175" class="Bound">𝓥</a><a id="5176" class="Symbol">}</a> <a id="5178" class="Symbol">{</a><a id="5179" href="MGS.MLTT.html#5179" class="Bound">X</a><a id="5180" class="Symbol">}</a> <a id="5182" href="MGS.MLTT.html#5182" class="Bound">A</a> <a id="5184" class="Symbol">{</a><a id="5185" href="MGS.MLTT.html#5185" class="Bound">x</a><a id="5186" class="Symbol">}</a> <a id="5188" class="Symbol">{</a><a id="5189" href="MGS.MLTT.html#5189" class="Bound">y</a><a id="5190" class="Symbol">}</a> <a id="5192" class="Symbol">=</a> <a id="5194" href="MGS.MLTT.html#4333" class="Function">𝕁</a> <a id="5196" href="MGS.MLTT.html#5179" class="Bound">X</a> <a id="5198" class="Symbol">(λ</a> <a id="5201" href="MGS.MLTT.html#5201" class="Bound">x</a> <a id="5203" href="MGS.MLTT.html#5203" class="Bound">y</a> <a id="5205" href="MGS.MLTT.html#5205" class="Bound">_</a> <a id="5207" class="Symbol">→</a> <a id="5209" href="MGS.MLTT.html#5182" class="Bound">A</a> <a id="5211" href="MGS.MLTT.html#5201" class="Bound">x</a> <a id="5213" class="Symbol">→</a> <a id="5215" href="MGS.MLTT.html#5182" class="Bound">A</a> <a id="5217" href="MGS.MLTT.html#5203" class="Bound">y</a><a id="5218" class="Symbol">)</a> <a id="5220" class="Symbol">(λ</a> <a id="5223" href="MGS.MLTT.html#5223" class="Bound">x</a> <a id="5225" class="Symbol">→</a> <a id="5227" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="5230" class="Symbol">(</a><a id="5231" href="MGS.MLTT.html#5182" class="Bound">A</a> <a id="5233" href="MGS.MLTT.html#5223" class="Bound">x</a><a id="5234" class="Symbol">))</a> <a id="5237" href="MGS.MLTT.html#5185" class="Bound">x</a> <a id="5239" href="MGS.MLTT.html#5189" class="Bound">y</a>

<a id="nondep-ℍ"></a><a id="5242" href="MGS.MLTT.html#5242" class="Function">nondep-ℍ</a> <a id="5251" class="Symbol">:</a> <a id="5253" class="Symbol">{</a><a id="5254" href="MGS.MLTT.html#5254" class="Bound">X</a> <a id="5256" class="Symbol">:</a> <a id="5258" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5260" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5262" class="Symbol">}</a> <a id="5264" class="Symbol">(</a><a id="5265" href="MGS.MLTT.html#5265" class="Bound">x</a> <a id="5267" class="Symbol">:</a> <a id="5269" href="MGS.MLTT.html#5254" class="Bound">X</a><a id="5270" class="Symbol">)</a> <a id="5272" class="Symbol">(</a><a id="5273" href="MGS.MLTT.html#5273" class="Bound">A</a> <a id="5275" class="Symbol">:</a> <a id="5277" href="MGS.MLTT.html#5254" class="Bound">X</a> <a id="5279" class="Symbol">→</a> <a id="5281" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5283" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5285" class="Symbol">)</a>
         <a id="5296" class="Symbol">→</a> <a id="5298" href="MGS.MLTT.html#5273" class="Bound">A</a> <a id="5300" href="MGS.MLTT.html#5265" class="Bound">x</a> <a id="5302" class="Symbol">→</a> <a id="5304" class="Symbol">(</a><a id="5305" href="MGS.MLTT.html#5305" class="Bound">y</a> <a id="5307" class="Symbol">:</a> <a id="5309" href="MGS.MLTT.html#5254" class="Bound">X</a><a id="5310" class="Symbol">)</a> <a id="5312" class="Symbol">→</a> <a id="5314" href="MGS.MLTT.html#5265" class="Bound">x</a> <a id="5316" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5318" href="MGS.MLTT.html#5305" class="Bound">y</a> <a id="5320" class="Symbol">→</a> <a id="5322" href="MGS.MLTT.html#5273" class="Bound">A</a> <a id="5324" href="MGS.MLTT.html#5305" class="Bound">y</a>
<a id="5326" href="MGS.MLTT.html#5242" class="Function">nondep-ℍ</a> <a id="5335" href="MGS.MLTT.html#5335" class="Bound">x</a> <a id="5337" href="MGS.MLTT.html#5337" class="Bound">A</a> <a id="5339" class="Symbol">=</a> <a id="5341" href="MGS.MLTT.html#4475" class="Function">ℍ</a> <a id="5343" href="MGS.MLTT.html#5335" class="Bound">x</a> <a id="5345" class="Symbol">(λ</a> <a id="5348" href="MGS.MLTT.html#5348" class="Bound">y</a> <a id="5350" href="MGS.MLTT.html#5350" class="Bound">_</a> <a id="5352" class="Symbol">→</a> <a id="5354" href="MGS.MLTT.html#5337" class="Bound">A</a> <a id="5356" href="MGS.MLTT.html#5348" class="Bound">y</a><a id="5357" class="Symbol">)</a>

<a id="transportℍ"></a><a id="5360" href="MGS.MLTT.html#5360" class="Function">transportℍ</a> <a id="5371" class="Symbol">:</a> <a id="5373" class="Symbol">{</a><a id="5374" href="MGS.MLTT.html#5374" class="Bound">X</a> <a id="5376" class="Symbol">:</a> <a id="5378" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5380" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5382" class="Symbol">}</a> <a id="5384" class="Symbol">(</a><a id="5385" href="MGS.MLTT.html#5385" class="Bound">A</a> <a id="5387" class="Symbol">:</a> <a id="5389" href="MGS.MLTT.html#5374" class="Bound">X</a> <a id="5391" class="Symbol">→</a> <a id="5393" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5395" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5397" class="Symbol">)</a> <a id="5399" class="Symbol">{</a><a id="5400" href="MGS.MLTT.html#5400" class="Bound">x</a> <a id="5402" href="MGS.MLTT.html#5402" class="Bound">y</a> <a id="5404" class="Symbol">:</a> <a id="5406" href="MGS.MLTT.html#5374" class="Bound">X</a><a id="5407" class="Symbol">}</a>
           <a id="5420" class="Symbol">→</a> <a id="5422" href="MGS.MLTT.html#5400" class="Bound">x</a> <a id="5424" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5426" href="MGS.MLTT.html#5402" class="Bound">y</a> <a id="5428" class="Symbol">→</a> <a id="5430" href="MGS.MLTT.html#5385" class="Bound">A</a> <a id="5432" href="MGS.MLTT.html#5400" class="Bound">x</a> <a id="5434" class="Symbol">→</a> <a id="5436" href="MGS.MLTT.html#5385" class="Bound">A</a> <a id="5438" href="MGS.MLTT.html#5402" class="Bound">y</a>
<a id="5440" href="MGS.MLTT.html#5360" class="Function">transportℍ</a> <a id="5451" href="MGS.MLTT.html#5451" class="Bound">A</a> <a id="5453" class="Symbol">{</a><a id="5454" href="MGS.MLTT.html#5454" class="Bound">x</a><a id="5455" class="Symbol">}</a> <a id="5457" class="Symbol">{</a><a id="5458" href="MGS.MLTT.html#5458" class="Bound">y</a><a id="5459" class="Symbol">}</a> <a id="5461" href="MGS.MLTT.html#5461" class="Bound">p</a> <a id="5463" href="MGS.MLTT.html#5463" class="Bound">a</a> <a id="5465" class="Symbol">=</a> <a id="5467" href="MGS.MLTT.html#5242" class="Function">nondep-ℍ</a> <a id="5476" href="MGS.MLTT.html#5454" class="Bound">x</a> <a id="5478" href="MGS.MLTT.html#5451" class="Bound">A</a> <a id="5480" href="MGS.MLTT.html#5463" class="Bound">a</a> <a id="5482" href="MGS.MLTT.html#5458" class="Bound">y</a> <a id="5484" href="MGS.MLTT.html#5461" class="Bound">p</a>

<a id="transports-agreement"></a><a id="5487" href="MGS.MLTT.html#5487" class="Function">transports-agreement</a> <a id="5508" class="Symbol">:</a> <a id="5510" class="Symbol">{</a><a id="5511" href="MGS.MLTT.html#5511" class="Bound">X</a> <a id="5513" class="Symbol">:</a> <a id="5515" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5517" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5519" class="Symbol">}</a> <a id="5521" class="Symbol">(</a><a id="5522" href="MGS.MLTT.html#5522" class="Bound">A</a> <a id="5524" class="Symbol">:</a> <a id="5526" href="MGS.MLTT.html#5511" class="Bound">X</a> <a id="5528" class="Symbol">→</a> <a id="5530" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5532" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5534" class="Symbol">)</a> <a id="5536" class="Symbol">{</a><a id="5537" href="MGS.MLTT.html#5537" class="Bound">x</a> <a id="5539" href="MGS.MLTT.html#5539" class="Bound">y</a> <a id="5541" class="Symbol">:</a> <a id="5543" href="MGS.MLTT.html#5511" class="Bound">X</a><a id="5544" class="Symbol">}</a> <a id="5546" class="Symbol">(</a><a id="5547" href="MGS.MLTT.html#5547" class="Bound">p</a> <a id="5549" class="Symbol">:</a> <a id="5551" href="MGS.MLTT.html#5537" class="Bound">x</a> <a id="5553" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5555" href="MGS.MLTT.html#5539" class="Bound">y</a><a id="5556" class="Symbol">)</a>
                     <a id="5579" class="Symbol">→</a> <a id="5581" class="Symbol">(</a><a id="5582" href="MGS.MLTT.html#5360" class="Function">transportℍ</a> <a id="5593" href="MGS.MLTT.html#5522" class="Bound">A</a> <a id="5595" href="MGS.MLTT.html#5547" class="Bound">p</a> <a id="5597" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5599" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="5609" href="MGS.MLTT.html#5522" class="Bound">A</a> <a id="5611" href="MGS.MLTT.html#5547" class="Bound">p</a><a id="5612" class="Symbol">)</a>
                     <a id="5635" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="5637" class="Symbol">(</a><a id="5638" href="MGS.MLTT.html#5078" class="Function">transport𝕁</a> <a id="5649" href="MGS.MLTT.html#5522" class="Bound">A</a> <a id="5651" href="MGS.MLTT.html#5547" class="Bound">p</a> <a id="5653" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5655" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="5665" href="MGS.MLTT.html#5522" class="Bound">A</a> <a id="5667" href="MGS.MLTT.html#5547" class="Bound">p</a><a id="5668" class="Symbol">)</a>

<a id="5671" href="MGS.MLTT.html#5487" class="Function">transports-agreement</a> <a id="5692" href="MGS.MLTT.html#5692" class="Bound">A</a> <a id="5694" class="Symbol">(</a><a id="5695" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5700" href="MGS.MLTT.html#5700" class="Bound">x</a><a id="5701" class="Symbol">)</a> <a id="5703" class="Symbol">=</a> <a id="5705" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5710" class="Symbol">(</a><a id="5711" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="5721" href="MGS.MLTT.html#5692" class="Bound">A</a> <a id="5723" class="Symbol">(</a><a id="5724" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5729" href="MGS.MLTT.html#5700" class="Bound">x</a><a id="5730" class="Symbol">))</a> <a id="5733" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                                  <a id="5769" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5774" class="Symbol">(</a><a id="5775" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="5785" href="MGS.MLTT.html#5692" class="Bound">A</a> <a id="5787" class="Symbol">(</a><a id="5788" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="5793" href="MGS.MLTT.html#5700" class="Bound">x</a><a id="5794" class="Symbol">))</a>

<a id="lhs"></a><a id="5798" href="MGS.MLTT.html#5798" class="Function">lhs</a> <a id="5802" class="Symbol">:</a> <a id="5804" class="Symbol">{</a><a id="5805" href="MGS.MLTT.html#5805" class="Bound">X</a> <a id="5807" class="Symbol">:</a> <a id="5809" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5811" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5813" class="Symbol">}</a> <a id="5815" class="Symbol">{</a><a id="5816" href="MGS.MLTT.html#5816" class="Bound">x</a> <a id="5818" href="MGS.MLTT.html#5818" class="Bound">y</a> <a id="5820" class="Symbol">:</a> <a id="5822" href="MGS.MLTT.html#5805" class="Bound">X</a><a id="5823" class="Symbol">}</a> <a id="5825" class="Symbol">→</a> <a id="5827" href="MGS.MLTT.html#5816" class="Bound">x</a> <a id="5829" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5831" href="MGS.MLTT.html#5818" class="Bound">y</a> <a id="5833" class="Symbol">→</a> <a id="5835" href="MGS.MLTT.html#5805" class="Bound">X</a>
<a id="5837" href="MGS.MLTT.html#5798" class="Function">lhs</a> <a id="5841" class="Symbol">{</a><a id="5842" href="MGS.MLTT.html#5842" class="Bound">𝓤</a><a id="5843" class="Symbol">}</a> <a id="5845" class="Symbol">{</a><a id="5846" href="MGS.MLTT.html#5846" class="Bound">X</a><a id="5847" class="Symbol">}</a> <a id="5849" class="Symbol">{</a><a id="5850" href="MGS.MLTT.html#5850" class="Bound">x</a><a id="5851" class="Symbol">}</a> <a id="5853" class="Symbol">{</a><a id="5854" href="MGS.MLTT.html#5854" class="Bound">y</a><a id="5855" class="Symbol">}</a> <a id="5857" href="MGS.MLTT.html#5857" class="Bound">p</a> <a id="5859" class="Symbol">=</a> <a id="5861" href="MGS.MLTT.html#5850" class="Bound">x</a>

<a id="rhs"></a><a id="5864" href="MGS.MLTT.html#5864" class="Function">rhs</a> <a id="5868" class="Symbol">:</a> <a id="5870" class="Symbol">{</a><a id="5871" href="MGS.MLTT.html#5871" class="Bound">X</a> <a id="5873" class="Symbol">:</a> <a id="5875" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5877" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5879" class="Symbol">}</a> <a id="5881" class="Symbol">{</a><a id="5882" href="MGS.MLTT.html#5882" class="Bound">x</a> <a id="5884" href="MGS.MLTT.html#5884" class="Bound">y</a> <a id="5886" class="Symbol">:</a> <a id="5888" href="MGS.MLTT.html#5871" class="Bound">X</a><a id="5889" class="Symbol">}</a> <a id="5891" class="Symbol">→</a> <a id="5893" href="MGS.MLTT.html#5882" class="Bound">x</a> <a id="5895" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5897" href="MGS.MLTT.html#5884" class="Bound">y</a> <a id="5899" class="Symbol">→</a> <a id="5901" href="MGS.MLTT.html#5871" class="Bound">X</a>
<a id="5903" href="MGS.MLTT.html#5864" class="Function">rhs</a> <a id="5907" class="Symbol">{</a><a id="5908" href="MGS.MLTT.html#5908" class="Bound">𝓤</a><a id="5909" class="Symbol">}</a> <a id="5911" class="Symbol">{</a><a id="5912" href="MGS.MLTT.html#5912" class="Bound">X</a><a id="5913" class="Symbol">}</a> <a id="5915" class="Symbol">{</a><a id="5916" href="MGS.MLTT.html#5916" class="Bound">x</a><a id="5917" class="Symbol">}</a> <a id="5919" class="Symbol">{</a><a id="5920" href="MGS.MLTT.html#5920" class="Bound">y</a><a id="5921" class="Symbol">}</a> <a id="5923" href="MGS.MLTT.html#5923" class="Bound">p</a> <a id="5925" class="Symbol">=</a> <a id="5927" href="MGS.MLTT.html#5920" class="Bound">y</a>

<a id="_∙_"></a><a id="5930" href="MGS.MLTT.html#5930" class="Function Operator">_∙_</a> <a id="5934" class="Symbol">:</a> <a id="5936" class="Symbol">{</a><a id="5937" href="MGS.MLTT.html#5937" class="Bound">X</a> <a id="5939" class="Symbol">:</a> <a id="5941" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5943" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5945" class="Symbol">}</a> <a id="5947" class="Symbol">{</a><a id="5948" href="MGS.MLTT.html#5948" class="Bound">x</a> <a id="5950" href="MGS.MLTT.html#5950" class="Bound">y</a> <a id="5952" href="MGS.MLTT.html#5952" class="Bound">z</a> <a id="5954" class="Symbol">:</a> <a id="5956" href="MGS.MLTT.html#5937" class="Bound">X</a><a id="5957" class="Symbol">}</a> <a id="5959" class="Symbol">→</a> <a id="5961" href="MGS.MLTT.html#5948" class="Bound">x</a> <a id="5963" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5965" href="MGS.MLTT.html#5950" class="Bound">y</a> <a id="5967" class="Symbol">→</a> <a id="5969" href="MGS.MLTT.html#5950" class="Bound">y</a> <a id="5971" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5973" href="MGS.MLTT.html#5952" class="Bound">z</a> <a id="5975" class="Symbol">→</a> <a id="5977" href="MGS.MLTT.html#5948" class="Bound">x</a> <a id="5979" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5981" href="MGS.MLTT.html#5952" class="Bound">z</a>
<a id="5983" href="MGS.MLTT.html#5983" class="Bound">p</a> <a id="5985" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="5987" href="MGS.MLTT.html#5987" class="Bound">q</a> <a id="5989" class="Symbol">=</a> <a id="5991" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6001" class="Symbol">(</a><a id="6002" href="MGS.MLTT.html#5798" class="Function">lhs</a> <a id="6006" href="MGS.MLTT.html#5983" class="Bound">p</a> <a id="6008" href="MGS.MLTT.html#4227" class="Datatype Operator">＝_</a><a id="6010" class="Symbol">)</a> <a id="6012" href="MGS.MLTT.html#5987" class="Bound">q</a> <a id="6014" href="MGS.MLTT.html#5983" class="Bound">p</a>

<a id="_＝⟨_⟩_"></a><a id="6017" href="MGS.MLTT.html#6017" class="Function Operator">_＝⟨_⟩_</a> <a id="6024" class="Symbol">:</a> <a id="6026" class="Symbol">{</a><a id="6027" href="MGS.MLTT.html#6027" class="Bound">X</a> <a id="6029" class="Symbol">:</a> <a id="6031" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6033" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6035" class="Symbol">}</a> <a id="6037" class="Symbol">(</a><a id="6038" href="MGS.MLTT.html#6038" class="Bound">x</a> <a id="6040" class="Symbol">:</a> <a id="6042" href="MGS.MLTT.html#6027" class="Bound">X</a><a id="6043" class="Symbol">)</a> <a id="6045" class="Symbol">{</a><a id="6046" href="MGS.MLTT.html#6046" class="Bound">y</a> <a id="6048" href="MGS.MLTT.html#6048" class="Bound">z</a> <a id="6050" class="Symbol">:</a> <a id="6052" href="MGS.MLTT.html#6027" class="Bound">X</a><a id="6053" class="Symbol">}</a> <a id="6055" class="Symbol">→</a> <a id="6057" href="MGS.MLTT.html#6038" class="Bound">x</a> <a id="6059" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6061" href="MGS.MLTT.html#6046" class="Bound">y</a> <a id="6063" class="Symbol">→</a> <a id="6065" href="MGS.MLTT.html#6046" class="Bound">y</a> <a id="6067" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6069" href="MGS.MLTT.html#6048" class="Bound">z</a> <a id="6071" class="Symbol">→</a> <a id="6073" href="MGS.MLTT.html#6038" class="Bound">x</a> <a id="6075" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6077" href="MGS.MLTT.html#6048" class="Bound">z</a>
<a id="6079" href="MGS.MLTT.html#6079" class="Bound">x</a> <a id="6081" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6084" href="MGS.MLTT.html#6084" class="Bound">p</a> <a id="6086" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a> <a id="6088" href="MGS.MLTT.html#6088" class="Bound">q</a> <a id="6090" class="Symbol">=</a> <a id="6092" href="MGS.MLTT.html#6084" class="Bound">p</a> <a id="6094" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6096" href="MGS.MLTT.html#6088" class="Bound">q</a>

<a id="_∎"></a><a id="6099" href="MGS.MLTT.html#6099" class="Function Operator">_∎</a> <a id="6102" class="Symbol">:</a> <a id="6104" class="Symbol">{</a><a id="6105" href="MGS.MLTT.html#6105" class="Bound">X</a> <a id="6107" class="Symbol">:</a> <a id="6109" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6111" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6113" class="Symbol">}</a> <a id="6115" class="Symbol">(</a><a id="6116" href="MGS.MLTT.html#6116" class="Bound">x</a> <a id="6118" class="Symbol">:</a> <a id="6120" href="MGS.MLTT.html#6105" class="Bound">X</a><a id="6121" class="Symbol">)</a> <a id="6123" class="Symbol">→</a> <a id="6125" href="MGS.MLTT.html#6116" class="Bound">x</a> <a id="6127" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6129" href="MGS.MLTT.html#6116" class="Bound">x</a>
<a id="6131" href="MGS.MLTT.html#6131" class="Bound">x</a> <a id="6133" href="MGS.MLTT.html#6099" class="Function Operator">∎</a> <a id="6135" class="Symbol">=</a> <a id="6137" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6142" href="MGS.MLTT.html#6131" class="Bound">x</a>

<a id="_⁻¹"></a><a id="6145" href="MGS.MLTT.html#6145" class="Function Operator">_⁻¹</a> <a id="6149" class="Symbol">:</a> <a id="6151" class="Symbol">{</a><a id="6152" href="MGS.MLTT.html#6152" class="Bound">X</a> <a id="6154" class="Symbol">:</a> <a id="6156" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6158" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6160" class="Symbol">}</a> <a id="6162" class="Symbol">→</a> <a id="6164" class="Symbol">{</a><a id="6165" href="MGS.MLTT.html#6165" class="Bound">x</a> <a id="6167" href="MGS.MLTT.html#6167" class="Bound">y</a> <a id="6169" class="Symbol">:</a> <a id="6171" href="MGS.MLTT.html#6152" class="Bound">X</a><a id="6172" class="Symbol">}</a> <a id="6174" class="Symbol">→</a> <a id="6176" href="MGS.MLTT.html#6165" class="Bound">x</a> <a id="6178" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6180" href="MGS.MLTT.html#6167" class="Bound">y</a> <a id="6182" class="Symbol">→</a> <a id="6184" href="MGS.MLTT.html#6167" class="Bound">y</a> <a id="6186" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6188" href="MGS.MLTT.html#6165" class="Bound">x</a>
<a id="6190" href="MGS.MLTT.html#6190" class="Bound">p</a> <a id="6192" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="6195" class="Symbol">=</a> <a id="6197" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6207" class="Symbol">(</a><a id="6208" href="MGS.MLTT.html#4227" class="Datatype Operator">_＝</a> <a id="6211" href="MGS.MLTT.html#5798" class="Function">lhs</a> <a id="6215" href="MGS.MLTT.html#6190" class="Bound">p</a><a id="6216" class="Symbol">)</a> <a id="6218" href="MGS.MLTT.html#6190" class="Bound">p</a> <a id="6220" class="Symbol">(</a><a id="6221" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6226" class="Symbol">(</a><a id="6227" href="MGS.MLTT.html#5798" class="Function">lhs</a> <a id="6231" href="MGS.MLTT.html#6190" class="Bound">p</a><a id="6232" class="Symbol">))</a>

<a id="_∙&#39;_"></a><a id="6236" href="MGS.MLTT.html#6236" class="Function Operator">_∙&#39;_</a> <a id="6241" class="Symbol">:</a> <a id="6243" class="Symbol">{</a><a id="6244" href="MGS.MLTT.html#6244" class="Bound">X</a> <a id="6246" class="Symbol">:</a> <a id="6248" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6250" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6252" class="Symbol">}</a> <a id="6254" class="Symbol">{</a><a id="6255" href="MGS.MLTT.html#6255" class="Bound">x</a> <a id="6257" href="MGS.MLTT.html#6257" class="Bound">y</a> <a id="6259" href="MGS.MLTT.html#6259" class="Bound">z</a> <a id="6261" class="Symbol">:</a> <a id="6263" href="MGS.MLTT.html#6244" class="Bound">X</a><a id="6264" class="Symbol">}</a> <a id="6266" class="Symbol">→</a> <a id="6268" href="MGS.MLTT.html#6255" class="Bound">x</a> <a id="6270" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6272" href="MGS.MLTT.html#6257" class="Bound">y</a> <a id="6274" class="Symbol">→</a> <a id="6276" href="MGS.MLTT.html#6257" class="Bound">y</a> <a id="6278" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6280" href="MGS.MLTT.html#6259" class="Bound">z</a> <a id="6282" class="Symbol">→</a> <a id="6284" href="MGS.MLTT.html#6255" class="Bound">x</a> <a id="6286" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6288" href="MGS.MLTT.html#6259" class="Bound">z</a>
<a id="6290" href="MGS.MLTT.html#6290" class="Bound">p</a> <a id="6292" href="MGS.MLTT.html#6236" class="Function Operator">∙&#39;</a> <a id="6295" href="MGS.MLTT.html#6295" class="Bound">q</a> <a id="6297" class="Symbol">=</a> <a id="6299" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6309" class="Symbol">(</a><a id="6310" href="MGS.MLTT.html#4227" class="Datatype Operator">_＝</a> <a id="6313" href="MGS.MLTT.html#5864" class="Function">rhs</a> <a id="6317" href="MGS.MLTT.html#6295" class="Bound">q</a><a id="6318" class="Symbol">)</a> <a id="6320" class="Symbol">(</a><a id="6321" href="MGS.MLTT.html#6290" class="Bound">p</a> <a id="6323" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="6325" class="Symbol">)</a> <a id="6327" href="MGS.MLTT.html#6295" class="Bound">q</a>

<a id="∙agreement"></a><a id="6330" href="MGS.MLTT.html#6330" class="Function">∙agreement</a> <a id="6341" class="Symbol">:</a> <a id="6343" class="Symbol">{</a><a id="6344" href="MGS.MLTT.html#6344" class="Bound">X</a> <a id="6346" class="Symbol">:</a> <a id="6348" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6350" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6352" class="Symbol">}</a> <a id="6354" class="Symbol">{</a><a id="6355" href="MGS.MLTT.html#6355" class="Bound">x</a> <a id="6357" href="MGS.MLTT.html#6357" class="Bound">y</a> <a id="6359" href="MGS.MLTT.html#6359" class="Bound">z</a> <a id="6361" class="Symbol">:</a> <a id="6363" href="MGS.MLTT.html#6344" class="Bound">X</a><a id="6364" class="Symbol">}</a> <a id="6366" class="Symbol">(</a><a id="6367" href="MGS.MLTT.html#6367" class="Bound">p</a> <a id="6369" class="Symbol">:</a> <a id="6371" href="MGS.MLTT.html#6355" class="Bound">x</a> <a id="6373" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6375" href="MGS.MLTT.html#6357" class="Bound">y</a><a id="6376" class="Symbol">)</a> <a id="6378" class="Symbol">(</a><a id="6379" href="MGS.MLTT.html#6379" class="Bound">q</a> <a id="6381" class="Symbol">:</a> <a id="6383" href="MGS.MLTT.html#6357" class="Bound">y</a> <a id="6385" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6387" href="MGS.MLTT.html#6359" class="Bound">z</a><a id="6388" class="Symbol">)</a>
           <a id="6401" class="Symbol">→</a> <a id="6403" href="MGS.MLTT.html#6367" class="Bound">p</a> <a id="6405" href="MGS.MLTT.html#6236" class="Function Operator">∙&#39;</a> <a id="6408" href="MGS.MLTT.html#6379" class="Bound">q</a> <a id="6410" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6412" href="MGS.MLTT.html#6367" class="Bound">p</a> <a id="6414" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6416" href="MGS.MLTT.html#6379" class="Bound">q</a>

<a id="6419" href="MGS.MLTT.html#6330" class="Function">∙agreement</a> <a id="6430" class="Symbol">(</a><a id="6431" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6436" href="MGS.MLTT.html#6436" class="Bound">x</a><a id="6437" class="Symbol">)</a> <a id="6439" class="Symbol">(</a><a id="6440" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6445" href="MGS.MLTT.html#6436" class="Bound">x</a><a id="6446" class="Symbol">)</a> <a id="6448" class="Symbol">=</a> <a id="6450" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6455" class="Symbol">(</a><a id="6456" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6461" href="MGS.MLTT.html#6436" class="Bound">x</a><a id="6462" class="Symbol">)</a>

<a id="rdnel"></a><a id="6465" href="MGS.MLTT.html#6465" class="Function">rdnel</a> <a id="6471" class="Symbol">:</a> <a id="6473" class="Symbol">{</a><a id="6474" href="MGS.MLTT.html#6474" class="Bound">X</a> <a id="6476" class="Symbol">:</a> <a id="6478" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6480" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6482" class="Symbol">}</a> <a id="6484" class="Symbol">{</a><a id="6485" href="MGS.MLTT.html#6485" class="Bound">x</a> <a id="6487" href="MGS.MLTT.html#6487" class="Bound">y</a> <a id="6489" class="Symbol">:</a> <a id="6491" href="MGS.MLTT.html#6474" class="Bound">X</a><a id="6492" class="Symbol">}</a> <a id="6494" class="Symbol">(</a><a id="6495" href="MGS.MLTT.html#6495" class="Bound">p</a> <a id="6497" class="Symbol">:</a> <a id="6499" href="MGS.MLTT.html#6485" class="Bound">x</a> <a id="6501" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6503" href="MGS.MLTT.html#6487" class="Bound">y</a><a id="6504" class="Symbol">)</a>
      <a id="6512" class="Symbol">→</a> <a id="6514" href="MGS.MLTT.html#6495" class="Bound">p</a> <a id="6516" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="6518" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6523" href="MGS.MLTT.html#6487" class="Bound">y</a> <a id="6525" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6527" href="MGS.MLTT.html#6495" class="Bound">p</a>

<a id="6530" href="MGS.MLTT.html#6465" class="Function">rdnel</a> <a id="6536" href="MGS.MLTT.html#6536" class="Bound">p</a> <a id="6538" class="Symbol">=</a> <a id="6540" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6545" href="MGS.MLTT.html#6536" class="Bound">p</a>

<a id="rdner"></a><a id="6548" href="MGS.MLTT.html#6548" class="Function">rdner</a> <a id="6554" class="Symbol">:</a> <a id="6556" class="Symbol">{</a><a id="6557" href="MGS.MLTT.html#6557" class="Bound">X</a> <a id="6559" class="Symbol">:</a> <a id="6561" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6563" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6565" class="Symbol">}</a> <a id="6567" class="Symbol">{</a><a id="6568" href="MGS.MLTT.html#6568" class="Bound">y</a> <a id="6570" href="MGS.MLTT.html#6570" class="Bound">z</a> <a id="6572" class="Symbol">:</a> <a id="6574" href="MGS.MLTT.html#6557" class="Bound">X</a><a id="6575" class="Symbol">}</a> <a id="6577" class="Symbol">(</a><a id="6578" href="MGS.MLTT.html#6578" class="Bound">q</a> <a id="6580" class="Symbol">:</a> <a id="6582" href="MGS.MLTT.html#6568" class="Bound">y</a> <a id="6584" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6586" href="MGS.MLTT.html#6570" class="Bound">z</a><a id="6587" class="Symbol">)</a>
      <a id="6595" class="Symbol">→</a> <a id="6597" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6602" href="MGS.MLTT.html#6568" class="Bound">y</a>  <a id="6605" href="MGS.MLTT.html#6236" class="Function Operator">∙&#39;</a> <a id="6608" href="MGS.MLTT.html#6578" class="Bound">q</a> <a id="6610" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6612" href="MGS.MLTT.html#6578" class="Bound">q</a>

<a id="6615" href="MGS.MLTT.html#6548" class="Function">rdner</a> <a id="6621" href="MGS.MLTT.html#6621" class="Bound">q</a> <a id="6623" class="Symbol">=</a> <a id="6625" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6630" href="MGS.MLTT.html#6621" class="Bound">q</a>

<a id="ap"></a><a id="6633" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6636" class="Symbol">:</a> <a id="6638" class="Symbol">{</a><a id="6639" href="MGS.MLTT.html#6639" class="Bound">X</a> <a id="6641" class="Symbol">:</a> <a id="6643" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6645" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6647" class="Symbol">}</a> <a id="6649" class="Symbol">{</a><a id="6650" href="MGS.MLTT.html#6650" class="Bound">Y</a> <a id="6652" class="Symbol">:</a> <a id="6654" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6656" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6658" class="Symbol">}</a> <a id="6660" class="Symbol">(</a><a id="6661" href="MGS.MLTT.html#6661" class="Bound">f</a> <a id="6663" class="Symbol">:</a> <a id="6665" href="MGS.MLTT.html#6639" class="Bound">X</a> <a id="6667" class="Symbol">→</a> <a id="6669" href="MGS.MLTT.html#6650" class="Bound">Y</a><a id="6670" class="Symbol">)</a> <a id="6672" class="Symbol">{</a><a id="6673" href="MGS.MLTT.html#6673" class="Bound">x</a> <a id="6675" href="MGS.MLTT.html#6675" class="Bound">x&#39;</a> <a id="6678" class="Symbol">:</a> <a id="6680" href="MGS.MLTT.html#6639" class="Bound">X</a><a id="6681" class="Symbol">}</a> <a id="6683" class="Symbol">→</a> <a id="6685" href="MGS.MLTT.html#6673" class="Bound">x</a> <a id="6687" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6689" href="MGS.MLTT.html#6675" class="Bound">x&#39;</a> <a id="6692" class="Symbol">→</a> <a id="6694" href="MGS.MLTT.html#6661" class="Bound">f</a> <a id="6696" href="MGS.MLTT.html#6673" class="Bound">x</a> <a id="6698" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6700" href="MGS.MLTT.html#6661" class="Bound">f</a> <a id="6702" href="MGS.MLTT.html#6675" class="Bound">x&#39;</a>
<a id="6705" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6708" href="MGS.MLTT.html#6708" class="Bound">f</a> <a id="6710" class="Symbol">{</a><a id="6711" href="MGS.MLTT.html#6711" class="Bound">x</a><a id="6712" class="Symbol">}</a> <a id="6714" class="Symbol">{</a><a id="6715" href="MGS.MLTT.html#6715" class="Bound">x&#39;</a><a id="6717" class="Symbol">}</a> <a id="6719" href="MGS.MLTT.html#6719" class="Bound">p</a> <a id="6721" class="Symbol">=</a> <a id="6723" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6733" class="Symbol">(λ</a> <a id="6736" href="MGS.MLTT.html#6736" class="Bound">-</a> <a id="6738" class="Symbol">→</a> <a id="6740" href="MGS.MLTT.html#6708" class="Bound">f</a> <a id="6742" href="MGS.MLTT.html#6711" class="Bound">x</a> <a id="6744" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6746" href="MGS.MLTT.html#6708" class="Bound">f</a> <a id="6748" href="MGS.MLTT.html#6736" class="Bound">-</a><a id="6749" class="Symbol">)</a> <a id="6751" href="MGS.MLTT.html#6719" class="Bound">p</a> <a id="6753" class="Symbol">(</a><a id="6754" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6759" class="Symbol">(</a><a id="6760" href="MGS.MLTT.html#6708" class="Bound">f</a> <a id="6762" href="MGS.MLTT.html#6711" class="Bound">x</a><a id="6763" class="Symbol">))</a>

<a id="_∼_"></a><a id="6767" href="MGS.MLTT.html#6767" class="Function Operator">_∼_</a> <a id="6771" class="Symbol">:</a> <a id="6773" class="Symbol">{</a><a id="6774" href="MGS.MLTT.html#6774" class="Bound">X</a> <a id="6776" class="Symbol">:</a> <a id="6778" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6780" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6782" class="Symbol">}</a> <a id="6784" class="Symbol">{</a><a id="6785" href="MGS.MLTT.html#6785" class="Bound">A</a> <a id="6787" class="Symbol">:</a> <a id="6789" href="MGS.MLTT.html#6774" class="Bound">X</a> <a id="6791" class="Symbol">→</a> <a id="6793" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6795" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6797" class="Symbol">}</a> <a id="6799" class="Symbol">→</a> <a id="6801" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="6803" href="MGS.MLTT.html#6785" class="Bound">A</a> <a id="6805" class="Symbol">→</a> <a id="6807" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="6809" href="MGS.MLTT.html#6785" class="Bound">A</a> <a id="6811" class="Symbol">→</a> <a id="6813" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6815" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6817" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6819" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="6821" href="MGS.MLTT.html#6821" class="Bound">f</a> <a id="6823" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="6825" href="MGS.MLTT.html#6825" class="Bound">g</a> <a id="6827" class="Symbol">=</a> <a id="6829" class="Symbol">∀</a> <a id="6831" href="MGS.MLTT.html#6831" class="Bound">x</a> <a id="6833" class="Symbol">→</a> <a id="6835" href="MGS.MLTT.html#6821" class="Bound">f</a> <a id="6837" href="MGS.MLTT.html#6831" class="Bound">x</a> <a id="6839" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6841" href="MGS.MLTT.html#6825" class="Bound">g</a> <a id="6843" href="MGS.MLTT.html#6831" class="Bound">x</a>

<a id="¬¬"></a><a id="6846" href="MGS.MLTT.html#6846" class="Function">¬¬</a> <a id="¬¬¬"></a><a id="6849" href="MGS.MLTT.html#6849" class="Function">¬¬¬</a> <a id="6853" class="Symbol">:</a> <a id="6855" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6857" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6859" class="Symbol">→</a> <a id="6861" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6863" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="6865" href="MGS.MLTT.html#6846" class="Function">¬¬</a>  <a id="6869" href="MGS.MLTT.html#6869" class="Bound">A</a> <a id="6871" class="Symbol">=</a> <a id="6873" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="6875" class="Symbol">(</a><a id="6876" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="6878" href="MGS.MLTT.html#6869" class="Bound">A</a><a id="6879" class="Symbol">)</a>
<a id="6881" href="MGS.MLTT.html#6849" class="Function">¬¬¬</a> <a id="6885" href="MGS.MLTT.html#6885" class="Bound">A</a> <a id="6887" class="Symbol">=</a> <a id="6889" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="6891" class="Symbol">(</a><a id="6892" href="MGS.MLTT.html#6846" class="Function">¬¬</a> <a id="6895" href="MGS.MLTT.html#6885" class="Bound">A</a><a id="6896" class="Symbol">)</a>

<a id="dni"></a><a id="6899" href="MGS.MLTT.html#6899" class="Function">dni</a> <a id="6903" class="Symbol">:</a> <a id="6905" class="Symbol">(</a><a id="6906" href="MGS.MLTT.html#6906" class="Bound">A</a> <a id="6908" class="Symbol">:</a> <a id="6910" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6912" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6914" class="Symbol">)</a> <a id="6916" class="Symbol">→</a> <a id="6918" href="MGS.MLTT.html#6906" class="Bound">A</a> <a id="6920" class="Symbol">→</a> <a id="6922" href="MGS.MLTT.html#6846" class="Function">¬¬</a> <a id="6925" href="MGS.MLTT.html#6906" class="Bound">A</a>
<a id="6927" href="MGS.MLTT.html#6899" class="Function">dni</a> <a id="6931" href="MGS.MLTT.html#6931" class="Bound">A</a> <a id="6933" href="MGS.MLTT.html#6933" class="Bound">a</a> <a id="6935" href="MGS.MLTT.html#6935" class="Bound">u</a> <a id="6937" class="Symbol">=</a> <a id="6939" href="MGS.MLTT.html#6935" class="Bound">u</a> <a id="6941" href="MGS.MLTT.html#6933" class="Bound">a</a>

<a id="contrapositive"></a><a id="6944" href="MGS.MLTT.html#6944" class="Function">contrapositive</a> <a id="6959" class="Symbol">:</a> <a id="6961" class="Symbol">{</a><a id="6962" href="MGS.MLTT.html#6962" class="Bound">A</a> <a id="6964" class="Symbol">:</a> <a id="6966" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6968" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6970" class="Symbol">}</a> <a id="6972" class="Symbol">{</a><a id="6973" href="MGS.MLTT.html#6973" class="Bound">B</a> <a id="6975" class="Symbol">:</a> <a id="6977" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6979" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6981" class="Symbol">}</a> <a id="6983" class="Symbol">→</a> <a id="6985" class="Symbol">(</a><a id="6986" href="MGS.MLTT.html#6962" class="Bound">A</a> <a id="6988" class="Symbol">→</a> <a id="6990" href="MGS.MLTT.html#6973" class="Bound">B</a><a id="6991" class="Symbol">)</a> <a id="6993" class="Symbol">→</a> <a id="6995" class="Symbol">(</a><a id="6996" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="6998" href="MGS.MLTT.html#6973" class="Bound">B</a> <a id="7000" class="Symbol">→</a> <a id="7002" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="7004" href="MGS.MLTT.html#6962" class="Bound">A</a><a id="7005" class="Symbol">)</a>
<a id="7007" href="MGS.MLTT.html#6944" class="Function">contrapositive</a> <a id="7022" href="MGS.MLTT.html#7022" class="Bound">f</a> <a id="7024" href="MGS.MLTT.html#7024" class="Bound">v</a> <a id="7026" href="MGS.MLTT.html#7026" class="Bound">a</a> <a id="7028" class="Symbol">=</a> <a id="7030" href="MGS.MLTT.html#7024" class="Bound">v</a> <a id="7032" class="Symbol">(</a><a id="7033" href="MGS.MLTT.html#7022" class="Bound">f</a> <a id="7035" href="MGS.MLTT.html#7026" class="Bound">a</a><a id="7036" class="Symbol">)</a>

<a id="tno"></a><a id="7039" href="MGS.MLTT.html#7039" class="Function">tno</a> <a id="7043" class="Symbol">:</a> <a id="7045" class="Symbol">(</a><a id="7046" href="MGS.MLTT.html#7046" class="Bound">A</a> <a id="7048" class="Symbol">:</a> <a id="7050" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7052" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7054" class="Symbol">)</a> <a id="7056" class="Symbol">→</a> <a id="7058" href="MGS.MLTT.html#6849" class="Function">¬¬¬</a> <a id="7062" href="MGS.MLTT.html#7046" class="Bound">A</a> <a id="7064" class="Symbol">→</a> <a id="7066" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="7068" href="MGS.MLTT.html#7046" class="Bound">A</a>
<a id="7070" href="MGS.MLTT.html#7039" class="Function">tno</a> <a id="7074" href="MGS.MLTT.html#7074" class="Bound">A</a> <a id="7076" class="Symbol">=</a> <a id="7078" href="MGS.MLTT.html#6944" class="Function">contrapositive</a> <a id="7093" class="Symbol">(</a><a id="7094" href="MGS.MLTT.html#6899" class="Function">dni</a> <a id="7098" href="MGS.MLTT.html#7074" class="Bound">A</a><a id="7099" class="Symbol">)</a>

<a id="_↔_"></a><a id="7102" href="MGS.MLTT.html#7102" class="Function Operator">_↔_</a> <a id="7106" class="Symbol">:</a> <a id="7108" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7110" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7112" class="Symbol">→</a> <a id="7114" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7116" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7118" class="Symbol">→</a> <a id="7120" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7122" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7124" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7126" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7128" href="MGS.MLTT.html#7128" class="Bound">X</a> <a id="7130" href="MGS.MLTT.html#7102" class="Function Operator">↔</a> <a id="7132" href="MGS.MLTT.html#7132" class="Bound">Y</a> <a id="7134" class="Symbol">=</a> <a id="7136" class="Symbol">(</a><a id="7137" href="MGS.MLTT.html#7128" class="Bound">X</a> <a id="7139" class="Symbol">→</a> <a id="7141" href="MGS.MLTT.html#7132" class="Bound">Y</a><a id="7142" class="Symbol">)</a> <a id="7144" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="7146" class="Symbol">(</a><a id="7147" href="MGS.MLTT.html#7132" class="Bound">Y</a> <a id="7149" class="Symbol">→</a> <a id="7151" href="MGS.MLTT.html#7128" class="Bound">X</a><a id="7152" class="Symbol">)</a>

<a id="lr-implication"></a><a id="7155" href="MGS.MLTT.html#7155" class="Function">lr-implication</a> <a id="7170" class="Symbol">:</a> <a id="7172" class="Symbol">{</a><a id="7173" href="MGS.MLTT.html#7173" class="Bound">X</a> <a id="7175" class="Symbol">:</a> <a id="7177" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7179" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7181" class="Symbol">}</a> <a id="7183" class="Symbol">{</a><a id="7184" href="MGS.MLTT.html#7184" class="Bound">Y</a> <a id="7186" class="Symbol">:</a> <a id="7188" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7190" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7192" class="Symbol">}</a> <a id="7194" class="Symbol">→</a> <a id="7196" class="Symbol">(</a><a id="7197" href="MGS.MLTT.html#7173" class="Bound">X</a> <a id="7199" href="MGS.MLTT.html#7102" class="Function Operator">↔</a> <a id="7201" href="MGS.MLTT.html#7184" class="Bound">Y</a><a id="7202" class="Symbol">)</a> <a id="7204" class="Symbol">→</a> <a id="7206" class="Symbol">(</a><a id="7207" href="MGS.MLTT.html#7173" class="Bound">X</a> <a id="7209" class="Symbol">→</a> <a id="7211" href="MGS.MLTT.html#7184" class="Bound">Y</a><a id="7212" class="Symbol">)</a>
<a id="7214" href="MGS.MLTT.html#7155" class="Function">lr-implication</a> <a id="7229" class="Symbol">=</a> <a id="7231" href="MGS.MLTT.html#2957" class="Function">pr₁</a>

<a id="rl-implication"></a><a id="7236" href="MGS.MLTT.html#7236" class="Function">rl-implication</a> <a id="7251" class="Symbol">:</a> <a id="7253" class="Symbol">{</a><a id="7254" href="MGS.MLTT.html#7254" class="Bound">X</a> <a id="7256" class="Symbol">:</a> <a id="7258" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7260" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7262" class="Symbol">}</a> <a id="7264" class="Symbol">{</a><a id="7265" href="MGS.MLTT.html#7265" class="Bound">Y</a> <a id="7267" class="Symbol">:</a> <a id="7269" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7271" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7273" class="Symbol">}</a> <a id="7275" class="Symbol">→</a> <a id="7277" class="Symbol">(</a><a id="7278" href="MGS.MLTT.html#7254" class="Bound">X</a> <a id="7280" href="MGS.MLTT.html#7102" class="Function Operator">↔</a> <a id="7282" href="MGS.MLTT.html#7265" class="Bound">Y</a><a id="7283" class="Symbol">)</a> <a id="7285" class="Symbol">→</a> <a id="7287" class="Symbol">(</a><a id="7288" href="MGS.MLTT.html#7265" class="Bound">Y</a> <a id="7290" class="Symbol">→</a> <a id="7292" href="MGS.MLTT.html#7254" class="Bound">X</a><a id="7293" class="Symbol">)</a>
<a id="7295" href="MGS.MLTT.html#7236" class="Function">rl-implication</a> <a id="7310" class="Symbol">=</a> <a id="7312" href="MGS.MLTT.html#3016" class="Function">pr₂</a>

<a id="absurdity³-is-absurdity"></a><a id="7317" href="MGS.MLTT.html#7317" class="Function">absurdity³-is-absurdity</a> <a id="7341" class="Symbol">:</a> <a id="7343" class="Symbol">{</a><a id="7344" href="MGS.MLTT.html#7344" class="Bound">A</a> <a id="7346" class="Symbol">:</a> <a id="7348" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7350" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7352" class="Symbol">}</a> <a id="7354" class="Symbol">→</a> <a id="7356" href="MGS.MLTT.html#6849" class="Function">¬¬¬</a> <a id="7360" href="MGS.MLTT.html#7344" class="Bound">A</a> <a id="7362" href="MGS.MLTT.html#7102" class="Function Operator">↔</a> <a id="7364" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="7366" href="MGS.MLTT.html#7344" class="Bound">A</a>
<a id="7368" href="MGS.MLTT.html#7317" class="Function">absurdity³-is-absurdity</a> <a id="7392" class="Symbol">{</a><a id="7393" href="MGS.MLTT.html#7393" class="Bound">𝓤</a><a id="7394" class="Symbol">}</a> <a id="7396" class="Symbol">{</a><a id="7397" href="MGS.MLTT.html#7397" class="Bound">A</a><a id="7398" class="Symbol">}</a> <a id="7400" class="Symbol">=</a> <a id="7402" href="MGS.MLTT.html#7430" class="Function">firstly</a> <a id="7410" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7412" href="MGS.MLTT.html#7490" class="Function">secondly</a>
 <a id="7422" class="Keyword">where</a>
  <a id="7430" href="MGS.MLTT.html#7430" class="Function">firstly</a> <a id="7438" class="Symbol">:</a> <a id="7440" href="MGS.MLTT.html#6849" class="Function">¬¬¬</a> <a id="7444" href="MGS.MLTT.html#7397" class="Bound">A</a> <a id="7446" class="Symbol">→</a> <a id="7448" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="7450" href="MGS.MLTT.html#7397" class="Bound">A</a>
  <a id="7454" href="MGS.MLTT.html#7430" class="Function">firstly</a> <a id="7462" class="Symbol">=</a> <a id="7464" href="MGS.MLTT.html#6944" class="Function">contrapositive</a> <a id="7479" class="Symbol">(</a><a id="7480" href="MGS.MLTT.html#6899" class="Function">dni</a> <a id="7484" href="MGS.MLTT.html#7397" class="Bound">A</a><a id="7485" class="Symbol">)</a>

  <a id="7490" href="MGS.MLTT.html#7490" class="Function">secondly</a> <a id="7499" class="Symbol">:</a> <a id="7501" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="7503" href="MGS.MLTT.html#7397" class="Bound">A</a> <a id="7505" class="Symbol">→</a> <a id="7507" href="MGS.MLTT.html#6849" class="Function">¬¬¬</a> <a id="7511" href="MGS.MLTT.html#7397" class="Bound">A</a>
  <a id="7515" href="MGS.MLTT.html#7490" class="Function">secondly</a> <a id="7524" class="Symbol">=</a> <a id="7526" href="MGS.MLTT.html#6899" class="Function">dni</a> <a id="7530" class="Symbol">(</a><a id="7531" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="7533" href="MGS.MLTT.html#7397" class="Bound">A</a><a id="7534" class="Symbol">)</a>

<a id="_≠_"></a><a id="7537" href="MGS.MLTT.html#7537" class="Function Operator">_≠_</a> <a id="7541" class="Symbol">:</a> <a id="7543" class="Symbol">{</a><a id="7544" href="MGS.MLTT.html#7544" class="Bound">X</a> <a id="7546" class="Symbol">:</a> <a id="7548" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7550" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7552" class="Symbol">}</a> <a id="7554" class="Symbol">→</a> <a id="7556" href="MGS.MLTT.html#7544" class="Bound">X</a> <a id="7558" class="Symbol">→</a> <a id="7560" href="MGS.MLTT.html#7544" class="Bound">X</a> <a id="7562" class="Symbol">→</a> <a id="7564" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7566" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7568" href="MGS.MLTT.html#7568" class="Bound">x</a> <a id="7570" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="7572" href="MGS.MLTT.html#7572" class="Bound">y</a> <a id="7574" class="Symbol">=</a> <a id="7576" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="7578" class="Symbol">(</a><a id="7579" href="MGS.MLTT.html#7568" class="Bound">x</a> <a id="7581" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7583" href="MGS.MLTT.html#7572" class="Bound">y</a><a id="7584" class="Symbol">)</a>

<a id="≠-sym"></a><a id="7587" href="MGS.MLTT.html#7587" class="Function">≠-sym</a> <a id="7593" class="Symbol">:</a> <a id="7595" class="Symbol">{</a><a id="7596" href="MGS.MLTT.html#7596" class="Bound">X</a> <a id="7598" class="Symbol">:</a> <a id="7600" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7602" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7604" class="Symbol">}</a> <a id="7606" class="Symbol">{</a><a id="7607" href="MGS.MLTT.html#7607" class="Bound">x</a> <a id="7609" href="MGS.MLTT.html#7609" class="Bound">y</a> <a id="7611" class="Symbol">:</a> <a id="7613" href="MGS.MLTT.html#7596" class="Bound">X</a><a id="7614" class="Symbol">}</a> <a id="7616" class="Symbol">→</a> <a id="7618" href="MGS.MLTT.html#7607" class="Bound">x</a> <a id="7620" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="7622" href="MGS.MLTT.html#7609" class="Bound">y</a> <a id="7624" class="Symbol">→</a> <a id="7626" href="MGS.MLTT.html#7609" class="Bound">y</a> <a id="7628" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="7630" href="MGS.MLTT.html#7607" class="Bound">x</a>
<a id="7632" href="MGS.MLTT.html#7587" class="Function">≠-sym</a> <a id="7638" class="Symbol">{</a><a id="7639" href="MGS.MLTT.html#7639" class="Bound">𝓤</a><a id="7640" class="Symbol">}</a> <a id="7642" class="Symbol">{</a><a id="7643" href="MGS.MLTT.html#7643" class="Bound">X</a><a id="7644" class="Symbol">}</a> <a id="7646" class="Symbol">{</a><a id="7647" href="MGS.MLTT.html#7647" class="Bound">x</a><a id="7648" class="Symbol">}</a> <a id="7650" class="Symbol">{</a><a id="7651" href="MGS.MLTT.html#7651" class="Bound">y</a><a id="7652" class="Symbol">}</a> <a id="7654" href="MGS.MLTT.html#7654" class="Bound">u</a> <a id="7656" class="Symbol">=</a> <a id="7658" class="Symbol">λ</a> <a id="7660" class="Symbol">(</a><a id="7661" href="MGS.MLTT.html#7661" class="Bound">p</a> <a id="7663" class="Symbol">:</a> <a id="7665" href="MGS.MLTT.html#7651" class="Bound">y</a> <a id="7667" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7669" href="MGS.MLTT.html#7647" class="Bound">x</a><a id="7670" class="Symbol">)</a> <a id="7672" class="Symbol">→</a> <a id="7674" href="MGS.MLTT.html#7654" class="Bound">u</a> <a id="7676" class="Symbol">(</a><a id="7677" href="MGS.MLTT.html#7661" class="Bound">p</a> <a id="7679" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="7681" class="Symbol">)</a>

<a id="Id→Fun"></a><a id="7684" href="MGS.MLTT.html#7684" class="Function">Id→Fun</a> <a id="7691" class="Symbol">:</a> <a id="7693" class="Symbol">{</a><a id="7694" href="MGS.MLTT.html#7694" class="Bound">X</a> <a id="7696" href="MGS.MLTT.html#7696" class="Bound">Y</a> <a id="7698" class="Symbol">:</a> <a id="7700" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7702" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7704" class="Symbol">}</a> <a id="7706" class="Symbol">→</a> <a id="7708" href="MGS.MLTT.html#7694" class="Bound">X</a> <a id="7710" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7712" href="MGS.MLTT.html#7696" class="Bound">Y</a> <a id="7714" class="Symbol">→</a> <a id="7716" href="MGS.MLTT.html#7694" class="Bound">X</a> <a id="7718" class="Symbol">→</a> <a id="7720" href="MGS.MLTT.html#7696" class="Bound">Y</a>
<a id="7722" href="MGS.MLTT.html#7684" class="Function">Id→Fun</a> <a id="7729" class="Symbol">{</a><a id="7730" href="MGS.MLTT.html#7730" class="Bound">𝓤</a><a id="7731" class="Symbol">}</a> <a id="7733" class="Symbol">=</a> <a id="7735" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="7745" class="Symbol">(</a><a id="7746" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="7749" class="Symbol">(</a><a id="7750" href="MGS.MLTT.html#7730" class="Bound">𝓤</a> <a id="7752" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7754" class="Symbol">))</a>

<a id="Id→Fun&#39;"></a><a id="7758" href="MGS.MLTT.html#7758" class="Function">Id→Fun&#39;</a> <a id="7766" class="Symbol">:</a> <a id="7768" class="Symbol">{</a><a id="7769" href="MGS.MLTT.html#7769" class="Bound">X</a> <a id="7771" href="MGS.MLTT.html#7771" class="Bound">Y</a> <a id="7773" class="Symbol">:</a> <a id="7775" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7777" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7779" class="Symbol">}</a> <a id="7781" class="Symbol">→</a> <a id="7783" href="MGS.MLTT.html#7769" class="Bound">X</a> <a id="7785" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7787" href="MGS.MLTT.html#7771" class="Bound">Y</a> <a id="7789" class="Symbol">→</a> <a id="7791" href="MGS.MLTT.html#7769" class="Bound">X</a> <a id="7793" class="Symbol">→</a> <a id="7795" href="MGS.MLTT.html#7771" class="Bound">Y</a>
<a id="7797" href="MGS.MLTT.html#7758" class="Function">Id→Fun&#39;</a> <a id="7805" class="Symbol">(</a><a id="7806" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7811" href="MGS.MLTT.html#7811" class="Bound">X</a><a id="7812" class="Symbol">)</a> <a id="7814" class="Symbol">=</a> <a id="7816" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="7819" href="MGS.MLTT.html#7811" class="Bound">X</a>

<a id="Id→Funs-agree"></a><a id="7822" href="MGS.MLTT.html#7822" class="Function">Id→Funs-agree</a> <a id="7836" class="Symbol">:</a> <a id="7838" class="Symbol">{</a><a id="7839" href="MGS.MLTT.html#7839" class="Bound">X</a> <a id="7841" href="MGS.MLTT.html#7841" class="Bound">Y</a> <a id="7843" class="Symbol">:</a> <a id="7845" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7847" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7849" class="Symbol">}</a> <a id="7851" class="Symbol">(</a><a id="7852" href="MGS.MLTT.html#7852" class="Bound">p</a> <a id="7854" class="Symbol">:</a> <a id="7856" href="MGS.MLTT.html#7839" class="Bound">X</a> <a id="7858" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7860" href="MGS.MLTT.html#7841" class="Bound">Y</a><a id="7861" class="Symbol">)</a>
              <a id="7877" class="Symbol">→</a> <a id="7879" href="MGS.MLTT.html#7684" class="Function">Id→Fun</a> <a id="7886" href="MGS.MLTT.html#7852" class="Bound">p</a> <a id="7888" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7890" href="MGS.MLTT.html#7758" class="Function">Id→Fun&#39;</a> <a id="7898" href="MGS.MLTT.html#7852" class="Bound">p</a>

<a id="7901" href="MGS.MLTT.html#7822" class="Function">Id→Funs-agree</a> <a id="7915" class="Symbol">(</a><a id="7916" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7921" href="MGS.MLTT.html#7921" class="Bound">X</a><a id="7922" class="Symbol">)</a> <a id="7924" class="Symbol">=</a> <a id="7926" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="7931" class="Symbol">(</a><a id="7932" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="7935" href="MGS.MLTT.html#7921" class="Bound">X</a><a id="7936" class="Symbol">)</a>

<a id="𝟙-is-not-𝟘"></a><a id="7939" href="MGS.MLTT.html#7939" class="Function">𝟙-is-not-𝟘</a> <a id="7950" class="Symbol">:</a> <a id="7952" href="MGS.MLTT.html#404" class="Function">𝟙</a> <a id="7954" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="7956" href="MGS.MLTT.html#713" class="Function">𝟘</a>
<a id="7958" href="MGS.MLTT.html#7939" class="Function">𝟙-is-not-𝟘</a> <a id="7969" href="MGS.MLTT.html#7969" class="Bound">p</a> <a id="7971" class="Symbol">=</a> <a id="7973" href="MGS.MLTT.html#7684" class="Function">Id→Fun</a> <a id="7980" href="MGS.MLTT.html#7969" class="Bound">p</a> <a id="7982" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a>

<a id="₁-is-not-₀"></a><a id="7985" href="MGS.MLTT.html#7985" class="Function">₁-is-not-₀</a> <a id="7996" class="Symbol">:</a> <a id="7998" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="8000" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="8002" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a>
<a id="8004" href="MGS.MLTT.html#7985" class="Function">₁-is-not-₀</a> <a id="8015" href="MGS.MLTT.html#8015" class="Bound">p</a> <a id="8017" class="Symbol">=</a> <a id="8019" href="MGS.MLTT.html#7939" class="Function">𝟙-is-not-𝟘</a> <a id="8030" href="MGS.MLTT.html#8077" class="Function">q</a>
 <a id="8033" class="Keyword">where</a>
  <a id="8041" href="MGS.MLTT.html#8041" class="Function">f</a> <a id="8043" class="Symbol">:</a> <a id="8045" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="8047" class="Symbol">→</a> <a id="8049" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="8052" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="8056" href="MGS.MLTT.html#8041" class="Function">f</a> <a id="8058" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="8060" class="Symbol">=</a> <a id="8062" href="MGS.MLTT.html#713" class="Function">𝟘</a>
  <a id="8066" href="MGS.MLTT.html#8041" class="Function">f</a> <a id="8068" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="8070" class="Symbol">=</a> <a id="8072" href="MGS.MLTT.html#404" class="Function">𝟙</a>

  <a id="8077" href="MGS.MLTT.html#8077" class="Function">q</a> <a id="8079" class="Symbol">:</a> <a id="8081" href="MGS.MLTT.html#404" class="Function">𝟙</a> <a id="8083" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8085" href="MGS.MLTT.html#713" class="Function">𝟘</a>
  <a id="8089" href="MGS.MLTT.html#8077" class="Function">q</a> <a id="8091" class="Symbol">=</a> <a id="8093" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="8096" href="MGS.MLTT.html#8041" class="Function">f</a> <a id="8098" href="MGS.MLTT.html#8015" class="Bound">p</a>

<a id="decidable"></a><a id="8101" href="MGS.MLTT.html#8101" class="Function">decidable</a> <a id="8111" class="Symbol">:</a> <a id="8113" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8115" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8117" class="Symbol">→</a> <a id="8119" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8121" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="8123" href="MGS.MLTT.html#8101" class="Function">decidable</a> <a id="8133" href="MGS.MLTT.html#8133" class="Bound">A</a> <a id="8135" class="Symbol">=</a> <a id="8137" href="MGS.MLTT.html#8133" class="Bound">A</a> <a id="8139" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="8141" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="8143" href="MGS.MLTT.html#8133" class="Bound">A</a>

<a id="has-decidable-equality"></a><a id="8146" href="MGS.MLTT.html#8146" class="Function">has-decidable-equality</a> <a id="8169" class="Symbol">:</a> <a id="8171" class="Symbol">(</a><a id="8172" href="MGS.MLTT.html#8172" class="Bound">X</a> <a id="8174" class="Symbol">:</a> <a id="8176" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8178" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8180" class="Symbol">)</a> <a id="8182" class="Symbol">→</a> <a id="8184" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8186" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="8188" href="MGS.MLTT.html#8146" class="Function">has-decidable-equality</a> <a id="8211" href="MGS.MLTT.html#8211" class="Bound">X</a> <a id="8213" class="Symbol">=</a> <a id="8215" class="Symbol">(</a><a id="8216" href="MGS.MLTT.html#8216" class="Bound">x</a> <a id="8218" href="MGS.MLTT.html#8218" class="Bound">y</a> <a id="8220" class="Symbol">:</a> <a id="8222" href="MGS.MLTT.html#8211" class="Bound">X</a><a id="8223" class="Symbol">)</a> <a id="8225" class="Symbol">→</a> <a id="8227" href="MGS.MLTT.html#8101" class="Function">decidable</a> <a id="8237" class="Symbol">(</a><a id="8238" href="MGS.MLTT.html#8216" class="Bound">x</a> <a id="8240" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8242" href="MGS.MLTT.html#8218" class="Bound">y</a><a id="8243" class="Symbol">)</a>

<a id="𝟚-has-decidable-equality"></a><a id="8246" href="MGS.MLTT.html#8246" class="Function">𝟚-has-decidable-equality</a> <a id="8271" class="Symbol">:</a> <a id="8273" href="MGS.MLTT.html#8146" class="Function">has-decidable-equality</a> <a id="8296" href="MGS.MLTT.html#2492" class="Function">𝟚</a>
<a id="8298" href="MGS.MLTT.html#8246" class="Function">𝟚-has-decidable-equality</a> <a id="8323" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="8325" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="8327" class="Symbol">=</a> <a id="8329" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8333" class="Symbol">(</a><a id="8334" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="8339" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a><a id="8340" class="Symbol">)</a>
<a id="8342" href="MGS.MLTT.html#8246" class="Function">𝟚-has-decidable-equality</a> <a id="8367" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="8369" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="8371" class="Symbol">=</a> <a id="8373" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8377" class="Symbol">(</a><a id="8378" href="MGS.MLTT.html#7587" class="Function">≠-sym</a> <a id="8384" href="MGS.MLTT.html#7985" class="Function">₁-is-not-₀</a><a id="8394" class="Symbol">)</a>
<a id="8396" href="MGS.MLTT.html#8246" class="Function">𝟚-has-decidable-equality</a> <a id="8421" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="8423" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="8425" class="Symbol">=</a> <a id="8427" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8431" href="MGS.MLTT.html#7985" class="Function">₁-is-not-₀</a>
<a id="8442" href="MGS.MLTT.html#8246" class="Function">𝟚-has-decidable-equality</a> <a id="8467" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="8469" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="8471" class="Symbol">=</a> <a id="8473" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8477" class="Symbol">(</a><a id="8478" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="8483" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a><a id="8484" class="Symbol">)</a>

<a id="not-zero-is-one"></a><a id="8487" href="MGS.MLTT.html#8487" class="Function">not-zero-is-one</a> <a id="8503" class="Symbol">:</a> <a id="8505" class="Symbol">(</a><a id="8506" href="MGS.MLTT.html#8506" class="Bound">n</a> <a id="8508" class="Symbol">:</a> <a id="8510" href="MGS.MLTT.html#2492" class="Function">𝟚</a><a id="8511" class="Symbol">)</a> <a id="8513" class="Symbol">→</a> <a id="8515" href="MGS.MLTT.html#8506" class="Bound">n</a> <a id="8517" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="8519" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="8521" class="Symbol">→</a> <a id="8523" href="MGS.MLTT.html#8506" class="Bound">n</a> <a id="8525" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8527" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a>
<a id="8529" href="MGS.MLTT.html#8487" class="Function">not-zero-is-one</a> <a id="8545" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="8547" href="MGS.MLTT.html#8547" class="Bound">f</a> <a id="8549" class="Symbol">=</a> <a id="8551" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="8554" class="Symbol">(</a><a id="8555" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="8557" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8559" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a><a id="8560" class="Symbol">)</a> <a id="8562" class="Symbol">(</a><a id="8563" href="MGS.MLTT.html#8547" class="Bound">f</a> <a id="8565" class="Symbol">(</a><a id="8566" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="8571" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a><a id="8572" class="Symbol">))</a>
<a id="8575" href="MGS.MLTT.html#8487" class="Function">not-zero-is-one</a> <a id="8591" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="8593" href="MGS.MLTT.html#8593" class="Bound">f</a> <a id="8595" class="Symbol">=</a> <a id="8597" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="8602" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a>

<a id="inl-inr-disjoint-images"></a><a id="8605" href="MGS.MLTT.html#8605" class="Function">inl-inr-disjoint-images</a> <a id="8629" class="Symbol">:</a> <a id="8631" class="Symbol">{</a><a id="8632" href="MGS.MLTT.html#8632" class="Bound">X</a> <a id="8634" class="Symbol">:</a> <a id="8636" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8638" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8640" class="Symbol">}</a> <a id="8642" class="Symbol">{</a><a id="8643" href="MGS.MLTT.html#8643" class="Bound">Y</a> <a id="8645" class="Symbol">:</a> <a id="8647" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8649" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8651" class="Symbol">}</a> <a id="8653" class="Symbol">{</a><a id="8654" href="MGS.MLTT.html#8654" class="Bound">x</a> <a id="8656" class="Symbol">:</a> <a id="8658" href="MGS.MLTT.html#8632" class="Bound">X</a><a id="8659" class="Symbol">}</a> <a id="8661" class="Symbol">{</a><a id="8662" href="MGS.MLTT.html#8662" class="Bound">y</a> <a id="8664" class="Symbol">:</a> <a id="8666" href="MGS.MLTT.html#8643" class="Bound">Y</a><a id="8667" class="Symbol">}</a> <a id="8669" class="Symbol">→</a> <a id="8671" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8675" href="MGS.MLTT.html#8654" class="Bound">x</a> <a id="8677" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="8679" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8683" href="MGS.MLTT.html#8662" class="Bound">y</a>
<a id="8685" href="MGS.MLTT.html#8605" class="Function">inl-inr-disjoint-images</a> <a id="8709" class="Symbol">{</a><a id="8710" href="MGS.MLTT.html#8710" class="Bound">𝓤</a><a id="8711" class="Symbol">}</a> <a id="8713" class="Symbol">{</a><a id="8714" href="MGS.MLTT.html#8714" class="Bound">𝓥</a><a id="8715" class="Symbol">}</a> <a id="8717" class="Symbol">{</a><a id="8718" href="MGS.MLTT.html#8718" class="Bound">X</a><a id="8719" class="Symbol">}</a> <a id="8721" class="Symbol">{</a><a id="8722" href="MGS.MLTT.html#8722" class="Bound">Y</a><a id="8723" class="Symbol">}</a> <a id="8725" href="MGS.MLTT.html#8725" class="Bound">p</a> <a id="8727" class="Symbol">=</a> <a id="8729" href="MGS.MLTT.html#7939" class="Function">𝟙-is-not-𝟘</a> <a id="8740" href="MGS.MLTT.html#8803" class="Function">q</a>
 <a id="8743" class="Keyword">where</a>
  <a id="8751" href="MGS.MLTT.html#8751" class="Function">f</a> <a id="8753" class="Symbol">:</a> <a id="8755" href="MGS.MLTT.html#8718" class="Bound">X</a> <a id="8757" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="8759" href="MGS.MLTT.html#8722" class="Bound">Y</a> <a id="8761" class="Symbol">→</a> <a id="8763" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="8766" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="8770" href="MGS.MLTT.html#8751" class="Function">f</a> <a id="8772" class="Symbol">(</a><a id="8773" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8777" href="MGS.MLTT.html#8777" class="Bound">x</a><a id="8778" class="Symbol">)</a> <a id="8780" class="Symbol">=</a> <a id="8782" href="MGS.MLTT.html#404" class="Function">𝟙</a>
  <a id="8786" href="MGS.MLTT.html#8751" class="Function">f</a> <a id="8788" class="Symbol">(</a><a id="8789" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8793" href="MGS.MLTT.html#8793" class="Bound">y</a><a id="8794" class="Symbol">)</a> <a id="8796" class="Symbol">=</a> <a id="8798" href="MGS.MLTT.html#713" class="Function">𝟘</a>

  <a id="8803" href="MGS.MLTT.html#8803" class="Function">q</a> <a id="8805" class="Symbol">:</a> <a id="8807" href="MGS.MLTT.html#404" class="Function">𝟙</a> <a id="8809" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8811" href="MGS.MLTT.html#713" class="Function">𝟘</a>
  <a id="8815" href="MGS.MLTT.html#8803" class="Function">q</a> <a id="8817" class="Symbol">=</a> <a id="8819" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="8822" href="MGS.MLTT.html#8751" class="Function">f</a> <a id="8824" href="MGS.MLTT.html#8725" class="Bound">p</a>

<a id="right-fails-gives-left-holds"></a><a id="8827" href="MGS.MLTT.html#8827" class="Function">right-fails-gives-left-holds</a> <a id="8856" class="Symbol">:</a> <a id="8858" class="Symbol">{</a><a id="8859" href="MGS.MLTT.html#8859" class="Bound">P</a> <a id="8861" class="Symbol">:</a> <a id="8863" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8865" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8867" class="Symbol">}</a> <a id="8869" class="Symbol">{</a><a id="8870" href="MGS.MLTT.html#8870" class="Bound">Q</a> <a id="8872" class="Symbol">:</a> <a id="8874" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8876" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8878" class="Symbol">}</a> <a id="8880" class="Symbol">→</a> <a id="8882" href="MGS.MLTT.html#8859" class="Bound">P</a> <a id="8884" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="8886" href="MGS.MLTT.html#8870" class="Bound">Q</a> <a id="8888" class="Symbol">→</a> <a id="8890" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="8892" href="MGS.MLTT.html#8870" class="Bound">Q</a> <a id="8894" class="Symbol">→</a> <a id="8896" href="MGS.MLTT.html#8859" class="Bound">P</a>
<a id="8898" href="MGS.MLTT.html#8827" class="Function">right-fails-gives-left-holds</a> <a id="8927" class="Symbol">(</a><a id="8928" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8932" href="MGS.MLTT.html#8932" class="Bound">p</a><a id="8933" class="Symbol">)</a> <a id="8935" href="MGS.MLTT.html#8935" class="Bound">u</a> <a id="8937" class="Symbol">=</a> <a id="8939" href="MGS.MLTT.html#8932" class="Bound">p</a>
<a id="8941" href="MGS.MLTT.html#8827" class="Function">right-fails-gives-left-holds</a> <a id="8970" class="Symbol">(</a><a id="8971" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8975" href="MGS.MLTT.html#8975" class="Bound">q</a><a id="8976" class="Symbol">)</a> <a id="8978" href="MGS.MLTT.html#8978" class="Bound">u</a> <a id="8980" class="Symbol">=</a> <a id="8982" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="8985" class="Symbol">_</a> <a id="8987" class="Symbol">(</a><a id="8988" href="MGS.MLTT.html#8978" class="Bound">u</a> <a id="8990" href="MGS.MLTT.html#8975" class="Bound">q</a><a id="8991" class="Symbol">)</a>

<a id="8994" class="Keyword">module</a> <a id="twin-primes"></a><a id="9001" href="MGS.MLTT.html#9001" class="Module">twin-primes</a> <a id="9013" class="Keyword">where</a>

 <a id="9021" class="Keyword">open</a> <a id="9026" href="MGS.MLTT.html#1512" class="Module">Arithmetic</a> <a id="9037" class="Keyword">renaming</a> <a id="9046" class="Symbol">(</a><a id="9047" href="MGS.MLTT.html#1537" class="Function Operator">_×_</a> <a id="9051" class="Symbol">to</a> <a id="9054" class="Function Operator">_*_</a> <a id="9058" class="Symbol">;</a> <a id="9060" href="MGS.MLTT.html#1532" class="Function Operator">_+_</a> <a id="9064" class="Symbol">to</a> <a id="9067" class="Function Operator">_∔_</a><a id="9070" class="Symbol">)</a>
 <a id="9073" class="Keyword">open</a> <a id="9078" href="MGS.MLTT.html#1901" class="Module">ℕ-order</a>

 <a id="twin-primes.is-prime"></a><a id="9088" href="MGS.MLTT.html#9088" class="Function">is-prime</a> <a id="9097" class="Symbol">:</a> <a id="9099" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="9101" class="Symbol">→</a> <a id="9103" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="9106" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="9109" href="MGS.MLTT.html#9088" class="Function">is-prime</a> <a id="9118" href="MGS.MLTT.html#9118" class="Bound">n</a> <a id="9120" class="Symbol">=</a> <a id="9122" class="Symbol">(</a><a id="9123" href="MGS.MLTT.html#9118" class="Bound">n</a> <a id="9125" href="MGS.MLTT.html#1922" class="Function Operator">≥</a> <a id="9127" class="Number">2</a><a id="9128" class="Symbol">)</a> <a id="9130" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="9132" class="Symbol">((</a><a id="9134" href="MGS.MLTT.html#9134" class="Bound">x</a> <a id="9136" href="MGS.MLTT.html#9136" class="Bound">y</a> <a id="9138" class="Symbol">:</a> <a id="9140" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9141" class="Symbol">)</a> <a id="9143" class="Symbol">→</a> <a id="9145" href="MGS.MLTT.html#9134" class="Bound">x</a> <a id="9147" href="MGS.MLTT.html#9054" class="Function Operator">*</a> <a id="9149" href="MGS.MLTT.html#9136" class="Bound">y</a> <a id="9151" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="9153" href="MGS.MLTT.html#9118" class="Bound">n</a> <a id="9155" class="Symbol">→</a> <a id="9157" class="Symbol">(</a><a id="9158" href="MGS.MLTT.html#9134" class="Bound">x</a> <a id="9160" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="9162" class="Number">1</a><a id="9163" class="Symbol">)</a> <a id="9165" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="9167" class="Symbol">(</a><a id="9168" href="MGS.MLTT.html#9134" class="Bound">x</a> <a id="9170" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="9172" href="MGS.MLTT.html#9118" class="Bound">n</a><a id="9173" class="Symbol">))</a>

 <a id="twin-primes.twin-prime-conjecture"></a><a id="9178" href="MGS.MLTT.html#9178" class="Function">twin-prime-conjecture</a> <a id="9200" class="Symbol">:</a> <a id="9202" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="9205" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="9208" href="MGS.MLTT.html#9178" class="Function">twin-prime-conjecture</a> <a id="9230" class="Symbol">=</a> <a id="9232" class="Symbol">(</a><a id="9233" href="MGS.MLTT.html#9233" class="Bound">n</a> <a id="9235" class="Symbol">:</a> <a id="9237" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9238" class="Symbol">)</a> <a id="9240" class="Symbol">→</a> <a id="9242" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="9244" href="MGS.MLTT.html#9244" class="Bound">p</a> <a id="9246" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="9248" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="9250" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="9252" class="Symbol">(</a><a id="9253" href="MGS.MLTT.html#9244" class="Bound">p</a> <a id="9255" href="MGS.MLTT.html#1922" class="Function Operator">≥</a> <a id="9257" href="MGS.MLTT.html#9233" class="Bound">n</a><a id="9258" class="Symbol">)</a>
                                           <a id="9303" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="9305" href="MGS.MLTT.html#9088" class="Function">is-prime</a> <a id="9314" href="MGS.MLTT.html#9244" class="Bound">p</a>
                                           <a id="9359" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="9361" href="MGS.MLTT.html#9088" class="Function">is-prime</a> <a id="9370" class="Symbol">(</a><a id="9371" href="MGS.MLTT.html#9244" class="Bound">p</a> <a id="9373" href="MGS.MLTT.html#9067" class="Function Operator">∔</a> <a id="9375" class="Number">2</a><a id="9376" class="Symbol">)</a>

<a id="positive-not-zero"></a><a id="9379" href="MGS.MLTT.html#9379" class="Function">positive-not-zero</a> <a id="9397" class="Symbol">:</a> <a id="9399" class="Symbol">(</a><a id="9400" href="MGS.MLTT.html#9400" class="Bound">x</a> <a id="9402" class="Symbol">:</a> <a id="9404" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9405" class="Symbol">)</a> <a id="9407" class="Symbol">→</a> <a id="9409" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9414" href="MGS.MLTT.html#9400" class="Bound">x</a> <a id="9416" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="9418" class="Number">0</a>
<a id="9420" href="MGS.MLTT.html#9379" class="Function">positive-not-zero</a> <a id="9438" href="MGS.MLTT.html#9438" class="Bound">x</a> <a id="9440" href="MGS.MLTT.html#9440" class="Bound">p</a> <a id="9442" class="Symbol">=</a> <a id="9444" href="MGS.MLTT.html#7939" class="Function">𝟙-is-not-𝟘</a> <a id="9455" class="Symbol">(</a><a id="9456" href="MGS.MLTT.html#9520" class="Function">g</a> <a id="9458" href="MGS.MLTT.html#9440" class="Bound">p</a><a id="9459" class="Symbol">)</a>
 <a id="9462" class="Keyword">where</a>
  <a id="9470" href="MGS.MLTT.html#9470" class="Function">f</a> <a id="9472" class="Symbol">:</a> <a id="9474" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="9476" class="Symbol">→</a> <a id="9478" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="9481" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="9485" href="MGS.MLTT.html#9470" class="Function">f</a> <a id="9487" class="Number">0</a>        <a id="9496" class="Symbol">=</a> <a id="9498" href="MGS.MLTT.html#713" class="Function">𝟘</a>
  <a id="9502" href="MGS.MLTT.html#9470" class="Function">f</a> <a id="9504" class="Symbol">(</a><a id="9505" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9510" href="MGS.MLTT.html#9510" class="Bound">x</a><a id="9511" class="Symbol">)</a> <a id="9513" class="Symbol">=</a> <a id="9515" href="MGS.MLTT.html#404" class="Function">𝟙</a>

  <a id="9520" href="MGS.MLTT.html#9520" class="Function">g</a> <a id="9522" class="Symbol">:</a> <a id="9524" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9529" href="MGS.MLTT.html#9438" class="Bound">x</a> <a id="9531" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="9533" class="Number">0</a> <a id="9535" class="Symbol">→</a> <a id="9537" href="MGS.MLTT.html#404" class="Function">𝟙</a> <a id="9539" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="9541" href="MGS.MLTT.html#713" class="Function">𝟘</a>
  <a id="9545" href="MGS.MLTT.html#9520" class="Function">g</a> <a id="9547" class="Symbol">=</a> <a id="9549" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="9552" href="MGS.MLTT.html#9470" class="Function">f</a>

<a id="pred"></a><a id="9555" href="MGS.MLTT.html#9555" class="Function">pred</a> <a id="9560" class="Symbol">:</a> <a id="9562" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="9564" class="Symbol">→</a> <a id="9566" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="9568" href="MGS.MLTT.html#9555" class="Function">pred</a> <a id="9573" class="Number">0</a> <a id="9575" class="Symbol">=</a> <a id="9577" class="Number">0</a>
<a id="9579" href="MGS.MLTT.html#9555" class="Function">pred</a> <a id="9584" class="Symbol">(</a><a id="9585" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9590" href="MGS.MLTT.html#9590" class="Bound">n</a><a id="9591" class="Symbol">)</a> <a id="9593" class="Symbol">=</a> <a id="9595" href="MGS.MLTT.html#9590" class="Bound">n</a>

<a id="succ-lc"></a><a id="9598" href="MGS.MLTT.html#9598" class="Function">succ-lc</a> <a id="9606" class="Symbol">:</a> <a id="9608" class="Symbol">{</a><a id="9609" href="MGS.MLTT.html#9609" class="Bound">x</a> <a id="9611" href="MGS.MLTT.html#9611" class="Bound">y</a> <a id="9613" class="Symbol">:</a> <a id="9615" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9616" class="Symbol">}</a> <a id="9618" class="Symbol">→</a> <a id="9620" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9625" href="MGS.MLTT.html#9609" class="Bound">x</a> <a id="9627" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="9629" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9634" href="MGS.MLTT.html#9611" class="Bound">y</a> <a id="9636" class="Symbol">→</a> <a id="9638" href="MGS.MLTT.html#9609" class="Bound">x</a> <a id="9640" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="9642" href="MGS.MLTT.html#9611" class="Bound">y</a>
<a id="9644" href="MGS.MLTT.html#9598" class="Function">succ-lc</a> <a id="9652" class="Symbol">=</a> <a id="9654" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="9657" href="MGS.MLTT.html#9555" class="Function">pred</a>

<a id="ℕ-has-decidable-equality"></a><a id="9663" href="MGS.MLTT.html#9663" class="Function">ℕ-has-decidable-equality</a> <a id="9688" class="Symbol">:</a> <a id="9690" href="MGS.MLTT.html#8146" class="Function">has-decidable-equality</a> <a id="9713" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="9715" href="MGS.MLTT.html#9663" class="Function">ℕ-has-decidable-equality</a> <a id="9740" class="Number">0</a> <a id="9742" class="Number">0</a>               <a id="9758" class="Symbol">=</a> <a id="9760" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9764" class="Symbol">(</a><a id="9765" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="9770" class="Number">0</a><a id="9771" class="Symbol">)</a>
<a id="9773" href="MGS.MLTT.html#9663" class="Function">ℕ-has-decidable-equality</a> <a id="9798" class="Number">0</a> <a id="9800" class="Symbol">(</a><a id="9801" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9806" href="MGS.MLTT.html#9806" class="Bound">y</a><a id="9807" class="Symbol">)</a>        <a id="9816" class="Symbol">=</a> <a id="9818" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9822" class="Symbol">(</a><a id="9823" href="MGS.MLTT.html#7587" class="Function">≠-sym</a> <a id="9829" class="Symbol">(</a><a id="9830" href="MGS.MLTT.html#9379" class="Function">positive-not-zero</a> <a id="9848" href="MGS.MLTT.html#9806" class="Bound">y</a><a id="9849" class="Symbol">))</a>
<a id="9852" href="MGS.MLTT.html#9663" class="Function">ℕ-has-decidable-equality</a> <a id="9877" class="Symbol">(</a><a id="9878" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9883" href="MGS.MLTT.html#9883" class="Bound">x</a><a id="9884" class="Symbol">)</a> <a id="9886" class="Number">0</a>        <a id="9895" class="Symbol">=</a> <a id="9897" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9901" class="Symbol">(</a><a id="9902" href="MGS.MLTT.html#9379" class="Function">positive-not-zero</a> <a id="9920" href="MGS.MLTT.html#9883" class="Bound">x</a><a id="9921" class="Symbol">)</a>
<a id="9923" href="MGS.MLTT.html#9663" class="Function">ℕ-has-decidable-equality</a> <a id="9948" class="Symbol">(</a><a id="9949" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9954" href="MGS.MLTT.html#9954" class="Bound">x</a><a id="9955" class="Symbol">)</a> <a id="9957" class="Symbol">(</a><a id="9958" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9963" href="MGS.MLTT.html#9963" class="Bound">y</a><a id="9964" class="Symbol">)</a> <a id="9966" class="Symbol">=</a> <a id="9968" href="MGS.MLTT.html#10010" class="Function">f</a> <a id="9970" class="Symbol">(</a><a id="9971" href="MGS.MLTT.html#9663" class="Function">ℕ-has-decidable-equality</a> <a id="9996" href="MGS.MLTT.html#9954" class="Bound">x</a> <a id="9998" href="MGS.MLTT.html#9963" class="Bound">y</a><a id="9999" class="Symbol">)</a>
 <a id="10002" class="Keyword">where</a>
  <a id="10010" href="MGS.MLTT.html#10010" class="Function">f</a> <a id="10012" class="Symbol">:</a> <a id="10014" href="MGS.MLTT.html#8101" class="Function">decidable</a> <a id="10024" class="Symbol">(</a><a id="10025" href="MGS.MLTT.html#9954" class="Bound">x</a> <a id="10027" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10029" href="MGS.MLTT.html#9963" class="Bound">y</a><a id="10030" class="Symbol">)</a> <a id="10032" class="Symbol">→</a> <a id="10034" href="MGS.MLTT.html#8101" class="Function">decidable</a> <a id="10044" class="Symbol">(</a><a id="10045" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10050" href="MGS.MLTT.html#9954" class="Bound">x</a> <a id="10052" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10054" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10059" href="MGS.MLTT.html#9963" class="Bound">y</a><a id="10060" class="Symbol">)</a>
  <a id="10064" href="MGS.MLTT.html#10010" class="Function">f</a> <a id="10066" class="Symbol">(</a><a id="10067" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10071" href="MGS.MLTT.html#10071" class="Bound">p</a><a id="10072" class="Symbol">)</a> <a id="10074" class="Symbol">=</a> <a id="10076" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10080" class="Symbol">(</a><a id="10081" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="10084" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10089" href="MGS.MLTT.html#10071" class="Bound">p</a><a id="10090" class="Symbol">)</a>
  <a id="10094" href="MGS.MLTT.html#10010" class="Function">f</a> <a id="10096" class="Symbol">(</a><a id="10097" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10101" href="MGS.MLTT.html#10101" class="Bound">k</a><a id="10102" class="Symbol">)</a> <a id="10104" class="Symbol">=</a> <a id="10106" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10110" class="Symbol">(λ</a> <a id="10113" class="Symbol">(</a><a id="10114" href="MGS.MLTT.html#10114" class="Bound">s</a> <a id="10116" class="Symbol">:</a> <a id="10118" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10123" href="MGS.MLTT.html#9954" class="Bound">x</a> <a id="10125" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10127" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10132" href="MGS.MLTT.html#9963" class="Bound">y</a><a id="10133" class="Symbol">)</a> <a id="10135" class="Symbol">→</a> <a id="10137" href="MGS.MLTT.html#10101" class="Bound">k</a> <a id="10139" class="Symbol">(</a><a id="10140" href="MGS.MLTT.html#9598" class="Function">succ-lc</a> <a id="10148" href="MGS.MLTT.html#10114" class="Bound">s</a><a id="10149" class="Symbol">))</a>

<a id="10153" class="Keyword">module</a> <a id="basic-arithmetic-and-order"></a><a id="10160" href="MGS.MLTT.html#10160" class="Module">basic-arithmetic-and-order</a> <a id="10187" class="Keyword">where</a>

  <a id="10196" class="Keyword">open</a> <a id="10201" href="MGS.MLTT.html#1901" class="Module">ℕ-order</a> <a id="10209" class="Keyword">public</a>
  <a id="10218" class="Keyword">open</a> <a id="10223" href="MGS.MLTT.html#1512" class="Module">Arithmetic</a> <a id="10234" class="Keyword">renaming</a> <a id="10243" class="Symbol">(</a><a id="10244" href="MGS.MLTT.html#1532" class="Function Operator">_+_</a> <a id="10248" class="Symbol">to</a> <a id="10251" class="Function Operator">_∔_</a><a id="10254" class="Symbol">)</a> <a id="10256" class="Keyword">hiding</a> <a id="10263" class="Symbol">(</a><a id="10264" href="MGS.MLTT.html#1537" class="Function Operator">_×_</a><a id="10267" class="Symbol">)</a>

  <a id="basic-arithmetic-and-order.+-assoc"></a><a id="10272" href="MGS.MLTT.html#10272" class="Function">+-assoc</a> <a id="10280" class="Symbol">:</a> <a id="10282" class="Symbol">(</a><a id="10283" href="MGS.MLTT.html#10283" class="Bound">x</a> <a id="10285" href="MGS.MLTT.html#10285" class="Bound">y</a> <a id="10287" href="MGS.MLTT.html#10287" class="Bound">z</a> <a id="10289" class="Symbol">:</a> <a id="10291" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10292" class="Symbol">)</a> <a id="10294" class="Symbol">→</a> <a id="10296" class="Symbol">(</a><a id="10297" href="MGS.MLTT.html#10283" class="Bound">x</a> <a id="10299" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10301" href="MGS.MLTT.html#10285" class="Bound">y</a><a id="10302" class="Symbol">)</a> <a id="10304" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10306" href="MGS.MLTT.html#10287" class="Bound">z</a> <a id="10308" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10310" href="MGS.MLTT.html#10283" class="Bound">x</a> <a id="10312" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10314" class="Symbol">(</a><a id="10315" href="MGS.MLTT.html#10285" class="Bound">y</a> <a id="10317" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10319" href="MGS.MLTT.html#10287" class="Bound">z</a><a id="10320" class="Symbol">)</a>

  <a id="10325" href="MGS.MLTT.html#10272" class="Function">+-assoc</a> <a id="10333" href="MGS.MLTT.html#10333" class="Bound">x</a> <a id="10335" href="MGS.MLTT.html#10335" class="Bound">y</a> <a id="10337" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>     <a id="10346" class="Symbol">=</a> <a id="10348" class="Symbol">(</a><a id="10349" href="MGS.MLTT.html#10333" class="Bound">x</a> <a id="10351" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10353" href="MGS.MLTT.html#10335" class="Bound">y</a><a id="10354" class="Symbol">)</a> <a id="10356" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10358" class="Number">0</a> <a id="10360" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="10363" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="10368" class="Symbol">_</a> <a id="10370" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                         <a id="10397" href="MGS.MLTT.html#10333" class="Bound">x</a> <a id="10399" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10401" class="Symbol">(</a><a id="10402" href="MGS.MLTT.html#10335" class="Bound">y</a> <a id="10404" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10406" class="Number">0</a><a id="10407" class="Symbol">)</a> <a id="10409" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

  <a id="10414" href="MGS.MLTT.html#10272" class="Function">+-assoc</a> <a id="10422" href="MGS.MLTT.html#10422" class="Bound">x</a> <a id="10424" href="MGS.MLTT.html#10424" class="Bound">y</a> <a id="10426" class="Symbol">(</a><a id="10427" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10432" href="MGS.MLTT.html#10432" class="Bound">z</a><a id="10433" class="Symbol">)</a> <a id="10435" class="Symbol">=</a> <a id="10437" class="Symbol">(</a><a id="10438" href="MGS.MLTT.html#10422" class="Bound">x</a> <a id="10440" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10442" href="MGS.MLTT.html#10424" class="Bound">y</a><a id="10443" class="Symbol">)</a> <a id="10445" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10447" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10452" href="MGS.MLTT.html#10432" class="Bound">z</a>   <a id="10456" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="10459" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="10464" class="Symbol">_</a> <a id="10466" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                         <a id="10493" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10498" class="Symbol">((</a><a id="10500" href="MGS.MLTT.html#10422" class="Bound">x</a> <a id="10502" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10504" href="MGS.MLTT.html#10424" class="Bound">y</a><a id="10505" class="Symbol">)</a> <a id="10507" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10509" href="MGS.MLTT.html#10432" class="Bound">z</a><a id="10510" class="Symbol">)</a> <a id="10512" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="10515" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="10518" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10523" href="MGS.MLTT.html#10643" class="Function">IH</a> <a id="10526" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                         <a id="10553" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10558" class="Symbol">(</a><a id="10559" href="MGS.MLTT.html#10422" class="Bound">x</a> <a id="10561" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10563" class="Symbol">(</a><a id="10564" href="MGS.MLTT.html#10424" class="Bound">y</a> <a id="10566" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10568" href="MGS.MLTT.html#10432" class="Bound">z</a><a id="10569" class="Symbol">))</a> <a id="10572" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="10575" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="10580" class="Symbol">_</a> <a id="10582" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                         <a id="10609" href="MGS.MLTT.html#10422" class="Bound">x</a> <a id="10611" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10613" class="Symbol">(</a><a id="10614" href="MGS.MLTT.html#10424" class="Bound">y</a> <a id="10616" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10618" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10623" href="MGS.MLTT.html#10432" class="Bound">z</a><a id="10624" class="Symbol">)</a>   <a id="10628" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>
   <a id="10633" class="Keyword">where</a>
    <a id="10643" href="MGS.MLTT.html#10643" class="Function">IH</a> <a id="10646" class="Symbol">:</a> <a id="10648" class="Symbol">(</a><a id="10649" href="MGS.MLTT.html#10422" class="Bound">x</a> <a id="10651" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10653" href="MGS.MLTT.html#10424" class="Bound">y</a><a id="10654" class="Symbol">)</a> <a id="10656" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10658" href="MGS.MLTT.html#10432" class="Bound">z</a> <a id="10660" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10662" href="MGS.MLTT.html#10422" class="Bound">x</a> <a id="10664" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10666" class="Symbol">(</a><a id="10667" href="MGS.MLTT.html#10424" class="Bound">y</a> <a id="10669" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10671" href="MGS.MLTT.html#10432" class="Bound">z</a><a id="10672" class="Symbol">)</a>
    <a id="10678" href="MGS.MLTT.html#10643" class="Function">IH</a> <a id="10681" class="Symbol">=</a> <a id="10683" href="MGS.MLTT.html#10272" class="Function">+-assoc</a> <a id="10691" href="MGS.MLTT.html#10422" class="Bound">x</a> <a id="10693" href="MGS.MLTT.html#10424" class="Bound">y</a> <a id="10695" href="MGS.MLTT.html#10432" class="Bound">z</a>

  <a id="basic-arithmetic-and-order.+-assoc&#39;"></a><a id="10700" href="MGS.MLTT.html#10700" class="Function">+-assoc&#39;</a> <a id="10709" class="Symbol">:</a> <a id="10711" class="Symbol">(</a><a id="10712" href="MGS.MLTT.html#10712" class="Bound">x</a> <a id="10714" href="MGS.MLTT.html#10714" class="Bound">y</a> <a id="10716" href="MGS.MLTT.html#10716" class="Bound">z</a> <a id="10718" class="Symbol">:</a> <a id="10720" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10721" class="Symbol">)</a> <a id="10723" class="Symbol">→</a> <a id="10725" class="Symbol">(</a><a id="10726" href="MGS.MLTT.html#10712" class="Bound">x</a> <a id="10728" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10730" href="MGS.MLTT.html#10714" class="Bound">y</a><a id="10731" class="Symbol">)</a> <a id="10733" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10735" href="MGS.MLTT.html#10716" class="Bound">z</a> <a id="10737" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10739" href="MGS.MLTT.html#10712" class="Bound">x</a> <a id="10741" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10743" class="Symbol">(</a><a id="10744" href="MGS.MLTT.html#10714" class="Bound">y</a> <a id="10746" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10748" href="MGS.MLTT.html#10716" class="Bound">z</a><a id="10749" class="Symbol">)</a>
  <a id="10753" href="MGS.MLTT.html#10700" class="Function">+-assoc&#39;</a> <a id="10762" href="MGS.MLTT.html#10762" class="Bound">x</a> <a id="10764" href="MGS.MLTT.html#10764" class="Bound">y</a> <a id="10766" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>     <a id="10775" class="Symbol">=</a> <a id="10777" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="10782" class="Symbol">_</a>
  <a id="10786" href="MGS.MLTT.html#10700" class="Function">+-assoc&#39;</a> <a id="10795" href="MGS.MLTT.html#10795" class="Bound">x</a> <a id="10797" href="MGS.MLTT.html#10797" class="Bound">y</a> <a id="10799" class="Symbol">(</a><a id="10800" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10805" href="MGS.MLTT.html#10805" class="Bound">z</a><a id="10806" class="Symbol">)</a> <a id="10808" class="Symbol">=</a> <a id="10810" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="10813" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10818" class="Symbol">(</a><a id="10819" href="MGS.MLTT.html#10700" class="Function">+-assoc&#39;</a> <a id="10828" href="MGS.MLTT.html#10795" class="Bound">x</a> <a id="10830" href="MGS.MLTT.html#10797" class="Bound">y</a> <a id="10832" href="MGS.MLTT.html#10805" class="Bound">z</a><a id="10833" class="Symbol">)</a>

  <a id="basic-arithmetic-and-order.+-base-on-first"></a><a id="10838" href="MGS.MLTT.html#10838" class="Function">+-base-on-first</a> <a id="10854" class="Symbol">:</a> <a id="10856" class="Symbol">(</a><a id="10857" href="MGS.MLTT.html#10857" class="Bound">x</a> <a id="10859" class="Symbol">:</a> <a id="10861" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10862" class="Symbol">)</a> <a id="10864" class="Symbol">→</a> <a id="10866" class="Number">0</a> <a id="10868" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10870" href="MGS.MLTT.html#10857" class="Bound">x</a> <a id="10872" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10874" href="MGS.MLTT.html#10857" class="Bound">x</a>

  <a id="10879" href="MGS.MLTT.html#10838" class="Function">+-base-on-first</a> <a id="10895" class="Number">0</a>        <a id="10904" class="Symbol">=</a> <a id="10906" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="10911" class="Number">0</a>

  <a id="10916" href="MGS.MLTT.html#10838" class="Function">+-base-on-first</a> <a id="10932" class="Symbol">(</a><a id="10933" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10938" href="MGS.MLTT.html#10938" class="Bound">x</a><a id="10939" class="Symbol">)</a> <a id="10941" class="Symbol">=</a> <a id="10943" class="Number">0</a> <a id="10945" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="10947" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10952" href="MGS.MLTT.html#10938" class="Bound">x</a>   <a id="10956" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="10959" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="10964" class="Symbol">_</a> <a id="10966" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                             <a id="10997" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11002" class="Symbol">(</a><a id="11003" class="Number">0</a> <a id="11005" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11007" href="MGS.MLTT.html#10938" class="Bound">x</a><a id="11008" class="Symbol">)</a> <a id="11010" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="11013" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="11016" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11021" href="MGS.MLTT.html#11083" class="Function">IH</a> <a id="11024" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                             <a id="11055" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11060" href="MGS.MLTT.html#10938" class="Bound">x</a>       <a id="11068" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>
   <a id="11073" class="Keyword">where</a>
    <a id="11083" href="MGS.MLTT.html#11083" class="Function">IH</a> <a id="11086" class="Symbol">:</a> <a id="11088" class="Number">0</a> <a id="11090" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11092" href="MGS.MLTT.html#10938" class="Bound">x</a> <a id="11094" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="11096" href="MGS.MLTT.html#10938" class="Bound">x</a>
    <a id="11102" href="MGS.MLTT.html#11083" class="Function">IH</a> <a id="11105" class="Symbol">=</a> <a id="11107" href="MGS.MLTT.html#10838" class="Function">+-base-on-first</a> <a id="11123" href="MGS.MLTT.html#10938" class="Bound">x</a>

  <a id="basic-arithmetic-and-order.+-step-on-first"></a><a id="11128" href="MGS.MLTT.html#11128" class="Function">+-step-on-first</a> <a id="11144" class="Symbol">:</a> <a id="11146" class="Symbol">(</a><a id="11147" href="MGS.MLTT.html#11147" class="Bound">x</a> <a id="11149" href="MGS.MLTT.html#11149" class="Bound">y</a> <a id="11151" class="Symbol">:</a> <a id="11153" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11154" class="Symbol">)</a> <a id="11156" class="Symbol">→</a> <a id="11158" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11163" href="MGS.MLTT.html#11147" class="Bound">x</a> <a id="11165" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11167" href="MGS.MLTT.html#11149" class="Bound">y</a> <a id="11169" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="11171" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11176" class="Symbol">(</a><a id="11177" href="MGS.MLTT.html#11147" class="Bound">x</a> <a id="11179" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11181" href="MGS.MLTT.html#11149" class="Bound">y</a><a id="11182" class="Symbol">)</a>

  <a id="11187" href="MGS.MLTT.html#11128" class="Function">+-step-on-first</a> <a id="11203" href="MGS.MLTT.html#11203" class="Bound">x</a> <a id="11205" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>     <a id="11214" class="Symbol">=</a> <a id="11216" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="11221" class="Symbol">(</a><a id="11222" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11227" href="MGS.MLTT.html#11203" class="Bound">x</a><a id="11228" class="Symbol">)</a>

  <a id="11233" href="MGS.MLTT.html#11128" class="Function">+-step-on-first</a> <a id="11249" href="MGS.MLTT.html#11249" class="Bound">x</a> <a id="11251" class="Symbol">(</a><a id="11252" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11257" href="MGS.MLTT.html#11257" class="Bound">y</a><a id="11258" class="Symbol">)</a> <a id="11260" class="Symbol">=</a> <a id="11262" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11267" href="MGS.MLTT.html#11249" class="Bound">x</a> <a id="11269" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11271" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11276" href="MGS.MLTT.html#11257" class="Bound">y</a>   <a id="11280" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="11283" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="11288" class="Symbol">_</a> <a id="11290" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                               <a id="11323" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11328" class="Symbol">(</a><a id="11329" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11334" href="MGS.MLTT.html#11249" class="Bound">x</a> <a id="11336" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11338" href="MGS.MLTT.html#11257" class="Bound">y</a><a id="11339" class="Symbol">)</a> <a id="11341" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="11344" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="11347" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11352" href="MGS.MLTT.html#11421" class="Function">IH</a> <a id="11355" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                               <a id="11388" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11393" class="Symbol">(</a><a id="11394" href="MGS.MLTT.html#11249" class="Bound">x</a> <a id="11396" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11398" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11403" href="MGS.MLTT.html#11257" class="Bound">y</a><a id="11404" class="Symbol">)</a> <a id="11406" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>
   <a id="11411" class="Keyword">where</a>
    <a id="11421" href="MGS.MLTT.html#11421" class="Function">IH</a> <a id="11424" class="Symbol">:</a> <a id="11426" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11431" href="MGS.MLTT.html#11249" class="Bound">x</a> <a id="11433" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11435" href="MGS.MLTT.html#11257" class="Bound">y</a> <a id="11437" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="11439" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11444" class="Symbol">(</a><a id="11445" href="MGS.MLTT.html#11249" class="Bound">x</a> <a id="11447" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11449" href="MGS.MLTT.html#11257" class="Bound">y</a><a id="11450" class="Symbol">)</a>
    <a id="11456" href="MGS.MLTT.html#11421" class="Function">IH</a> <a id="11459" class="Symbol">=</a> <a id="11461" href="MGS.MLTT.html#11128" class="Function">+-step-on-first</a> <a id="11477" href="MGS.MLTT.html#11249" class="Bound">x</a> <a id="11479" href="MGS.MLTT.html#11257" class="Bound">y</a>

  <a id="basic-arithmetic-and-order.+-comm"></a><a id="11484" href="MGS.MLTT.html#11484" class="Function">+-comm</a> <a id="11491" class="Symbol">:</a> <a id="11493" class="Symbol">(</a><a id="11494" href="MGS.MLTT.html#11494" class="Bound">x</a> <a id="11496" href="MGS.MLTT.html#11496" class="Bound">y</a> <a id="11498" class="Symbol">:</a> <a id="11500" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11501" class="Symbol">)</a> <a id="11503" class="Symbol">→</a> <a id="11505" href="MGS.MLTT.html#11494" class="Bound">x</a> <a id="11507" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11509" href="MGS.MLTT.html#11496" class="Bound">y</a> <a id="11511" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="11513" href="MGS.MLTT.html#11496" class="Bound">y</a> <a id="11515" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11517" href="MGS.MLTT.html#11494" class="Bound">x</a>

  <a id="11522" href="MGS.MLTT.html#11484" class="Function">+-comm</a> <a id="11529" class="Number">0</a> <a id="11531" href="MGS.MLTT.html#11531" class="Bound">y</a> <a id="11533" class="Symbol">=</a> <a id="11535" class="Number">0</a> <a id="11537" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11539" href="MGS.MLTT.html#11531" class="Bound">y</a> <a id="11541" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="11544" href="MGS.MLTT.html#10838" class="Function">+-base-on-first</a> <a id="11560" href="MGS.MLTT.html#11531" class="Bound">y</a> <a id="11562" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
               <a id="11579" href="MGS.MLTT.html#11531" class="Bound">y</a>     <a id="11585" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="11588" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="11593" class="Symbol">_</a> <a id="11595" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
               <a id="11612" href="MGS.MLTT.html#11531" class="Bound">y</a> <a id="11614" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11616" class="Number">0</a> <a id="11618" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

  <a id="11623" href="MGS.MLTT.html#11484" class="Function">+-comm</a> <a id="11630" class="Symbol">(</a><a id="11631" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11636" href="MGS.MLTT.html#11636" class="Bound">x</a><a id="11637" class="Symbol">)</a> <a id="11639" href="MGS.MLTT.html#11639" class="Bound">y</a> <a id="11641" class="Symbol">=</a> <a id="11643" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11648" href="MGS.MLTT.html#11636" class="Bound">x</a> <a id="11650" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11652" href="MGS.MLTT.html#11639" class="Bound">y</a>  <a id="11655" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="11658" href="MGS.MLTT.html#11128" class="Function">+-step-on-first</a> <a id="11674" href="MGS.MLTT.html#11636" class="Bound">x</a> <a id="11676" href="MGS.MLTT.html#11639" class="Bound">y</a> <a id="11678" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                      <a id="11702" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="11706" class="Symbol">(</a><a id="11707" href="MGS.MLTT.html#11636" class="Bound">x</a> <a id="11709" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11711" href="MGS.MLTT.html#11639" class="Bound">y</a><a id="11712" class="Symbol">)</a> <a id="11714" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="11717" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="11720" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11725" href="MGS.MLTT.html#11827" class="Function">IH</a> <a id="11728" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                      <a id="11752" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="11756" class="Symbol">(</a><a id="11757" href="MGS.MLTT.html#11639" class="Bound">y</a> <a id="11759" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11761" href="MGS.MLTT.html#11636" class="Bound">x</a><a id="11762" class="Symbol">)</a> <a id="11764" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="11767" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="11772" class="Symbol">_</a> <a id="11774" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                      <a id="11798" href="MGS.MLTT.html#11639" class="Bound">y</a> <a id="11800" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11802" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11807" href="MGS.MLTT.html#11636" class="Bound">x</a>  <a id="11810" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>
    <a id="11816" class="Keyword">where</a>
     <a id="11827" href="MGS.MLTT.html#11827" class="Function">IH</a> <a id="11830" class="Symbol">:</a> <a id="11832" href="MGS.MLTT.html#11636" class="Bound">x</a> <a id="11834" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11836" href="MGS.MLTT.html#11639" class="Bound">y</a> <a id="11838" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="11840" href="MGS.MLTT.html#11639" class="Bound">y</a> <a id="11842" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11844" href="MGS.MLTT.html#11636" class="Bound">x</a>
     <a id="11851" href="MGS.MLTT.html#11827" class="Function">IH</a> <a id="11854" class="Symbol">=</a> <a id="11856" href="MGS.MLTT.html#11484" class="Function">+-comm</a> <a id="11863" href="MGS.MLTT.html#11636" class="Bound">x</a> <a id="11865" href="MGS.MLTT.html#11639" class="Bound">y</a>

  <a id="basic-arithmetic-and-order.+-lc"></a><a id="11870" href="MGS.MLTT.html#11870" class="Function">+-lc</a> <a id="11875" class="Symbol">:</a> <a id="11877" class="Symbol">(</a><a id="11878" href="MGS.MLTT.html#11878" class="Bound">x</a> <a id="11880" href="MGS.MLTT.html#11880" class="Bound">y</a> <a id="11882" href="MGS.MLTT.html#11882" class="Bound">z</a> <a id="11884" class="Symbol">:</a> <a id="11886" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11887" class="Symbol">)</a> <a id="11889" class="Symbol">→</a> <a id="11891" href="MGS.MLTT.html#11878" class="Bound">x</a> <a id="11893" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11895" href="MGS.MLTT.html#11880" class="Bound">y</a> <a id="11897" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="11899" href="MGS.MLTT.html#11878" class="Bound">x</a> <a id="11901" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11903" href="MGS.MLTT.html#11882" class="Bound">z</a> <a id="11905" class="Symbol">→</a> <a id="11907" href="MGS.MLTT.html#11880" class="Bound">y</a> <a id="11909" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="11911" href="MGS.MLTT.html#11882" class="Bound">z</a>

  <a id="11916" href="MGS.MLTT.html#11870" class="Function">+-lc</a> <a id="11921" class="Number">0</a>        <a id="11930" href="MGS.MLTT.html#11930" class="Bound">y</a> <a id="11932" href="MGS.MLTT.html#11932" class="Bound">z</a> <a id="11934" href="MGS.MLTT.html#11934" class="Bound">p</a> <a id="11936" class="Symbol">=</a> <a id="11938" href="MGS.MLTT.html#11930" class="Bound">y</a>     <a id="11944" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="11947" class="Symbol">(</a><a id="11948" href="MGS.MLTT.html#10838" class="Function">+-base-on-first</a> <a id="11964" href="MGS.MLTT.html#11930" class="Bound">y</a><a id="11965" class="Symbol">)</a><a id="11966" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="11969" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                        <a id="11995" class="Number">0</a> <a id="11997" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="11999" href="MGS.MLTT.html#11930" class="Bound">y</a> <a id="12001" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="12004" href="MGS.MLTT.html#11934" class="Bound">p</a> <a id="12006" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                        <a id="12032" class="Number">0</a> <a id="12034" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="12036" href="MGS.MLTT.html#11932" class="Bound">z</a> <a id="12038" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="12041" href="MGS.MLTT.html#10838" class="Function">+-base-on-first</a> <a id="12057" href="MGS.MLTT.html#11932" class="Bound">z</a> <a id="12059" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                        <a id="12085" href="MGS.MLTT.html#11932" class="Bound">z</a>     <a id="12091" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

  <a id="12096" href="MGS.MLTT.html#11870" class="Function">+-lc</a> <a id="12101" class="Symbol">(</a><a id="12102" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12107" href="MGS.MLTT.html#12107" class="Bound">x</a><a id="12108" class="Symbol">)</a> <a id="12110" href="MGS.MLTT.html#12110" class="Bound">y</a> <a id="12112" href="MGS.MLTT.html#12112" class="Bound">z</a> <a id="12114" href="MGS.MLTT.html#12114" class="Bound">p</a> <a id="12116" class="Symbol">=</a> <a id="12118" href="MGS.MLTT.html#12282" class="Function">IH</a>
   <a id="12124" class="Keyword">where</a>
    <a id="12134" href="MGS.MLTT.html#12134" class="Function">q</a> <a id="12136" class="Symbol">=</a> <a id="12138" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12143" class="Symbol">(</a><a id="12144" href="MGS.MLTT.html#12107" class="Bound">x</a> <a id="12146" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="12148" href="MGS.MLTT.html#12110" class="Bound">y</a><a id="12149" class="Symbol">)</a> <a id="12151" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="12154" class="Symbol">(</a><a id="12155" href="MGS.MLTT.html#11128" class="Function">+-step-on-first</a> <a id="12171" href="MGS.MLTT.html#12107" class="Bound">x</a> <a id="12173" href="MGS.MLTT.html#12110" class="Bound">y</a><a id="12174" class="Symbol">)</a><a id="12175" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="12178" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
        <a id="12188" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12193" href="MGS.MLTT.html#12107" class="Bound">x</a> <a id="12195" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="12197" href="MGS.MLTT.html#12110" class="Bound">y</a>   <a id="12201" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="12204" href="MGS.MLTT.html#12114" class="Bound">p</a> <a id="12206" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
        <a id="12216" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12221" href="MGS.MLTT.html#12107" class="Bound">x</a> <a id="12223" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="12225" href="MGS.MLTT.html#12112" class="Bound">z</a>   <a id="12229" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="12232" href="MGS.MLTT.html#11128" class="Function">+-step-on-first</a> <a id="12248" href="MGS.MLTT.html#12107" class="Bound">x</a> <a id="12250" href="MGS.MLTT.html#12112" class="Bound">z</a> <a id="12252" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
        <a id="12262" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12267" class="Symbol">(</a><a id="12268" href="MGS.MLTT.html#12107" class="Bound">x</a> <a id="12270" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="12272" href="MGS.MLTT.html#12112" class="Bound">z</a><a id="12273" class="Symbol">)</a> <a id="12275" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

    <a id="12282" href="MGS.MLTT.html#12282" class="Function">IH</a> <a id="12285" class="Symbol">:</a> <a id="12287" href="MGS.MLTT.html#12110" class="Bound">y</a> <a id="12289" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="12291" href="MGS.MLTT.html#12112" class="Bound">z</a>
    <a id="12297" href="MGS.MLTT.html#12282" class="Function">IH</a> <a id="12300" class="Symbol">=</a> <a id="12302" href="MGS.MLTT.html#11870" class="Function">+-lc</a> <a id="12307" href="MGS.MLTT.html#12107" class="Bound">x</a> <a id="12309" href="MGS.MLTT.html#12110" class="Bound">y</a> <a id="12311" href="MGS.MLTT.html#12112" class="Bound">z</a> <a id="12313" class="Symbol">(</a><a id="12314" href="MGS.MLTT.html#9598" class="Function">succ-lc</a> <a id="12322" href="MGS.MLTT.html#12134" class="Function">q</a><a id="12323" class="Symbol">)</a>

  <a id="basic-arithmetic-and-order._≼_"></a><a id="12328" href="MGS.MLTT.html#12328" class="Function Operator">_≼_</a> <a id="12332" class="Symbol">:</a> <a id="12334" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="12336" class="Symbol">→</a> <a id="12338" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="12340" class="Symbol">→</a> <a id="12342" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="12345" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="12349" href="MGS.MLTT.html#12349" class="Bound">x</a> <a id="12351" href="MGS.MLTT.html#12328" class="Function Operator">≼</a> <a id="12353" href="MGS.MLTT.html#12353" class="Bound">y</a> <a id="12355" class="Symbol">=</a> <a id="12357" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="12359" href="MGS.MLTT.html#12359" class="Bound">z</a> <a id="12361" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="12363" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="12365" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="12367" href="MGS.MLTT.html#12349" class="Bound">x</a> <a id="12369" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="12371" href="MGS.MLTT.html#12359" class="Bound">z</a> <a id="12373" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="12375" href="MGS.MLTT.html#12353" class="Bound">y</a>

  <a id="basic-arithmetic-and-order.≤-gives-≼"></a><a id="12380" href="MGS.MLTT.html#12380" class="Function">≤-gives-≼</a> <a id="12390" class="Symbol">:</a> <a id="12392" class="Symbol">(</a><a id="12393" href="MGS.MLTT.html#12393" class="Bound">x</a> <a id="12395" href="MGS.MLTT.html#12395" class="Bound">y</a> <a id="12397" class="Symbol">:</a> <a id="12399" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12400" class="Symbol">)</a> <a id="12402" class="Symbol">→</a> <a id="12404" href="MGS.MLTT.html#12393" class="Bound">x</a> <a id="12406" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="12408" href="MGS.MLTT.html#12395" class="Bound">y</a> <a id="12410" class="Symbol">→</a> <a id="12412" href="MGS.MLTT.html#12393" class="Bound">x</a> <a id="12414" href="MGS.MLTT.html#12328" class="Function Operator">≼</a> <a id="12416" href="MGS.MLTT.html#12395" class="Bound">y</a>
  <a id="12420" href="MGS.MLTT.html#12380" class="Function">≤-gives-≼</a> <a id="12430" class="Number">0</a> <a id="12432" class="Number">0</a>               <a id="12448" href="MGS.MLTT.html#12448" class="Bound">l</a> <a id="12450" class="Symbol">=</a> <a id="12452" class="Number">0</a> <a id="12454" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="12456" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="12461" class="Number">0</a>
  <a id="12465" href="MGS.MLTT.html#12380" class="Function">≤-gives-≼</a> <a id="12475" class="Number">0</a> <a id="12477" class="Symbol">(</a><a id="12478" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12483" href="MGS.MLTT.html#12483" class="Bound">y</a><a id="12484" class="Symbol">)</a>        <a id="12493" href="MGS.MLTT.html#12493" class="Bound">l</a> <a id="12495" class="Symbol">=</a> <a id="12497" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12502" href="MGS.MLTT.html#12483" class="Bound">y</a> <a id="12504" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="12506" href="MGS.MLTT.html#10838" class="Function">+-base-on-first</a> <a id="12522" class="Symbol">(</a><a id="12523" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12528" href="MGS.MLTT.html#12483" class="Bound">y</a><a id="12529" class="Symbol">)</a>
  <a id="12533" href="MGS.MLTT.html#12380" class="Function">≤-gives-≼</a> <a id="12543" class="Symbol">(</a><a id="12544" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12549" href="MGS.MLTT.html#12549" class="Bound">x</a><a id="12550" class="Symbol">)</a> <a id="12552" class="Number">0</a>        <a id="12561" href="MGS.MLTT.html#12561" class="Bound">l</a> <a id="12563" class="Symbol">=</a> <a id="12565" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="12568" class="Symbol">(</a><a id="12569" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12574" href="MGS.MLTT.html#12549" class="Bound">x</a> <a id="12576" href="MGS.MLTT.html#12328" class="Function Operator">≼</a> <a id="12578" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="12582" class="Symbol">)</a> <a id="12584" href="MGS.MLTT.html#12561" class="Bound">l</a>
  <a id="12588" href="MGS.MLTT.html#12380" class="Function">≤-gives-≼</a> <a id="12598" class="Symbol">(</a><a id="12599" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12604" href="MGS.MLTT.html#12604" class="Bound">x</a><a id="12605" class="Symbol">)</a> <a id="12607" class="Symbol">(</a><a id="12608" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12613" href="MGS.MLTT.html#12613" class="Bound">y</a><a id="12614" class="Symbol">)</a> <a id="12616" href="MGS.MLTT.html#12616" class="Bound">l</a> <a id="12618" class="Symbol">=</a> <a id="12620" href="MGS.MLTT.html#12736" class="Function">γ</a>
   <a id="12625" class="Keyword">where</a>
    <a id="12635" href="MGS.MLTT.html#12635" class="Function">IH</a> <a id="12638" class="Symbol">:</a> <a id="12640" href="MGS.MLTT.html#12604" class="Bound">x</a> <a id="12642" href="MGS.MLTT.html#12328" class="Function Operator">≼</a> <a id="12644" href="MGS.MLTT.html#12613" class="Bound">y</a>
    <a id="12650" href="MGS.MLTT.html#12635" class="Function">IH</a> <a id="12653" class="Symbol">=</a> <a id="12655" href="MGS.MLTT.html#12380" class="Function">≤-gives-≼</a> <a id="12665" href="MGS.MLTT.html#12604" class="Bound">x</a> <a id="12667" href="MGS.MLTT.html#12613" class="Bound">y</a> <a id="12669" href="MGS.MLTT.html#12616" class="Bound">l</a>

    <a id="12676" href="MGS.MLTT.html#12676" class="Function">z</a> <a id="12678" class="Symbol">:</a> <a id="12680" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
    <a id="12686" href="MGS.MLTT.html#12676" class="Function">z</a> <a id="12688" class="Symbol">=</a> <a id="12690" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="12694" href="MGS.MLTT.html#12635" class="Function">IH</a>

    <a id="12702" href="MGS.MLTT.html#12702" class="Function">p</a> <a id="12704" class="Symbol">:</a> <a id="12706" href="MGS.MLTT.html#12604" class="Bound">x</a> <a id="12708" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="12710" href="MGS.MLTT.html#12676" class="Function">z</a> <a id="12712" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="12714" href="MGS.MLTT.html#12613" class="Bound">y</a>
    <a id="12720" href="MGS.MLTT.html#12702" class="Function">p</a> <a id="12722" class="Symbol">=</a> <a id="12724" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="12728" href="MGS.MLTT.html#12635" class="Function">IH</a>

    <a id="12736" href="MGS.MLTT.html#12736" class="Function">γ</a> <a id="12738" class="Symbol">:</a> <a id="12740" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12745" href="MGS.MLTT.html#12604" class="Bound">x</a> <a id="12747" href="MGS.MLTT.html#12328" class="Function Operator">≼</a> <a id="12749" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12754" href="MGS.MLTT.html#12613" class="Bound">y</a>
    <a id="12760" href="MGS.MLTT.html#12736" class="Function">γ</a> <a id="12762" class="Symbol">=</a> <a id="12764" href="MGS.MLTT.html#12676" class="Function">z</a> <a id="12766" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="12768" class="Symbol">(</a><a id="12769" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12774" href="MGS.MLTT.html#12604" class="Bound">x</a> <a id="12776" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="12778" href="MGS.MLTT.html#12676" class="Function">z</a>   <a id="12782" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="12785" href="MGS.MLTT.html#11128" class="Function">+-step-on-first</a> <a id="12801" href="MGS.MLTT.html#12604" class="Bound">x</a> <a id="12803" href="MGS.MLTT.html#12676" class="Function">z</a> <a id="12805" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
             <a id="12820" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12825" class="Symbol">(</a><a id="12826" href="MGS.MLTT.html#12604" class="Bound">x</a> <a id="12828" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="12830" href="MGS.MLTT.html#12676" class="Function">z</a><a id="12831" class="Symbol">)</a> <a id="12833" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="12836" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="12839" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12844" href="MGS.MLTT.html#12702" class="Function">p</a> <a id="12846" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
             <a id="12861" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12866" href="MGS.MLTT.html#12613" class="Bound">y</a>       <a id="12874" href="MGS.MLTT.html#6099" class="Function Operator">∎</a><a id="12875" class="Symbol">)</a>

  <a id="basic-arithmetic-and-order.≼-gives-≤"></a><a id="12880" href="MGS.MLTT.html#12880" class="Function">≼-gives-≤</a> <a id="12890" class="Symbol">:</a> <a id="12892" class="Symbol">(</a><a id="12893" href="MGS.MLTT.html#12893" class="Bound">x</a> <a id="12895" href="MGS.MLTT.html#12895" class="Bound">y</a> <a id="12897" class="Symbol">:</a> <a id="12899" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12900" class="Symbol">)</a> <a id="12902" class="Symbol">→</a> <a id="12904" href="MGS.MLTT.html#12893" class="Bound">x</a> <a id="12906" href="MGS.MLTT.html#12328" class="Function Operator">≼</a> <a id="12908" href="MGS.MLTT.html#12895" class="Bound">y</a> <a id="12910" class="Symbol">→</a> <a id="12912" href="MGS.MLTT.html#12893" class="Bound">x</a> <a id="12914" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="12916" href="MGS.MLTT.html#12895" class="Bound">y</a>

  <a id="12921" href="MGS.MLTT.html#12880" class="Function">≼-gives-≤</a> <a id="12931" class="Number">0</a> <a id="12933" class="Number">0</a>               <a id="12949" class="Symbol">(</a><a id="12950" href="MGS.MLTT.html#12950" class="Bound">z</a> <a id="12952" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="12954" href="MGS.MLTT.html#12954" class="Bound">p</a><a id="12955" class="Symbol">)</a> <a id="12957" class="Symbol">=</a> <a id="12959" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a>

  <a id="12964" href="MGS.MLTT.html#12880" class="Function">≼-gives-≤</a> <a id="12974" class="Number">0</a> <a id="12976" class="Symbol">(</a><a id="12977" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12982" href="MGS.MLTT.html#12982" class="Bound">y</a><a id="12983" class="Symbol">)</a>        <a id="12992" class="Symbol">(</a><a id="12993" href="MGS.MLTT.html#12993" class="Bound">z</a> <a id="12995" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="12997" href="MGS.MLTT.html#12997" class="Bound">p</a><a id="12998" class="Symbol">)</a> <a id="13000" class="Symbol">=</a> <a id="13002" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a>

  <a id="13007" href="MGS.MLTT.html#12880" class="Function">≼-gives-≤</a> <a id="13017" class="Symbol">(</a><a id="13018" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13023" href="MGS.MLTT.html#13023" class="Bound">x</a><a id="13024" class="Symbol">)</a> <a id="13026" class="Number">0</a>        <a id="13035" class="Symbol">(</a><a id="13036" href="MGS.MLTT.html#13036" class="Bound">z</a> <a id="13038" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="13040" href="MGS.MLTT.html#13040" class="Bound">p</a><a id="13041" class="Symbol">)</a> <a id="13043" class="Symbol">=</a> <a id="13045" href="MGS.MLTT.html#9379" class="Function">positive-not-zero</a> <a id="13063" class="Symbol">(</a><a id="13064" href="MGS.MLTT.html#13023" class="Bound">x</a> <a id="13066" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="13068" href="MGS.MLTT.html#13036" class="Bound">z</a><a id="13069" class="Symbol">)</a> <a id="13071" href="MGS.MLTT.html#13086" class="Function">q</a>
   <a id="13076" class="Keyword">where</a>
    <a id="13086" href="MGS.MLTT.html#13086" class="Function">q</a> <a id="13088" class="Symbol">=</a> <a id="13090" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13095" class="Symbol">(</a><a id="13096" href="MGS.MLTT.html#13023" class="Bound">x</a> <a id="13098" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="13100" href="MGS.MLTT.html#13036" class="Bound">z</a><a id="13101" class="Symbol">)</a> <a id="13103" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="13106" class="Symbol">(</a><a id="13107" href="MGS.MLTT.html#11128" class="Function">+-step-on-first</a> <a id="13123" href="MGS.MLTT.html#13023" class="Bound">x</a> <a id="13125" href="MGS.MLTT.html#13036" class="Bound">z</a><a id="13126" class="Symbol">)</a><a id="13127" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="13130" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
        <a id="13140" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13145" href="MGS.MLTT.html#13023" class="Bound">x</a> <a id="13147" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="13149" href="MGS.MLTT.html#13036" class="Bound">z</a>   <a id="13153" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="13156" href="MGS.MLTT.html#13040" class="Bound">p</a> <a id="13158" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
        <a id="13168" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>         <a id="13181" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

  <a id="13186" href="MGS.MLTT.html#12880" class="Function">≼-gives-≤</a> <a id="13196" class="Symbol">(</a><a id="13197" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13202" href="MGS.MLTT.html#13202" class="Bound">x</a><a id="13203" class="Symbol">)</a> <a id="13205" class="Symbol">(</a><a id="13206" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13211" href="MGS.MLTT.html#13211" class="Bound">y</a><a id="13212" class="Symbol">)</a> <a id="13214" class="Symbol">(</a><a id="13215" href="MGS.MLTT.html#13215" class="Bound">z</a> <a id="13217" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="13219" href="MGS.MLTT.html#13219" class="Bound">p</a><a id="13220" class="Symbol">)</a> <a id="13222" class="Symbol">=</a> <a id="13224" href="MGS.MLTT.html#13342" class="Function">IH</a>
   <a id="13230" class="Keyword">where</a>
    <a id="13240" href="MGS.MLTT.html#13240" class="Function">q</a> <a id="13242" class="Symbol">=</a> <a id="13244" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13249" class="Symbol">(</a><a id="13250" href="MGS.MLTT.html#13202" class="Bound">x</a> <a id="13252" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="13254" href="MGS.MLTT.html#13215" class="Bound">z</a><a id="13255" class="Symbol">)</a> <a id="13257" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="13260" class="Symbol">(</a><a id="13261" href="MGS.MLTT.html#11128" class="Function">+-step-on-first</a> <a id="13277" href="MGS.MLTT.html#13202" class="Bound">x</a> <a id="13279" href="MGS.MLTT.html#13215" class="Bound">z</a><a id="13280" class="Symbol">)</a><a id="13281" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="13284" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
        <a id="13294" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13299" href="MGS.MLTT.html#13202" class="Bound">x</a> <a id="13301" href="MGS.MLTT.html#10251" class="Function Operator">∔</a> <a id="13303" href="MGS.MLTT.html#13215" class="Bound">z</a>   <a id="13307" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="13310" href="MGS.MLTT.html#13219" class="Bound">p</a> <a id="13312" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
        <a id="13322" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13327" href="MGS.MLTT.html#13211" class="Bound">y</a>       <a id="13335" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

    <a id="13342" href="MGS.MLTT.html#13342" class="Function">IH</a> <a id="13345" class="Symbol">:</a> <a id="13347" href="MGS.MLTT.html#13202" class="Bound">x</a> <a id="13349" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="13351" href="MGS.MLTT.html#13211" class="Bound">y</a>
    <a id="13357" href="MGS.MLTT.html#13342" class="Function">IH</a> <a id="13360" class="Symbol">=</a> <a id="13362" href="MGS.MLTT.html#12880" class="Function">≼-gives-≤</a> <a id="13372" href="MGS.MLTT.html#13202" class="Bound">x</a> <a id="13374" href="MGS.MLTT.html#13211" class="Bound">y</a> <a id="13376" class="Symbol">(</a><a id="13377" href="MGS.MLTT.html#13215" class="Bound">z</a> <a id="13379" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="13381" href="MGS.MLTT.html#9598" class="Function">succ-lc</a> <a id="13389" href="MGS.MLTT.html#13240" class="Function">q</a><a id="13390" class="Symbol">)</a>

  <a id="basic-arithmetic-and-order.≤-refl"></a><a id="13395" href="MGS.MLTT.html#13395" class="Function">≤-refl</a> <a id="13402" class="Symbol">:</a> <a id="13404" class="Symbol">(</a><a id="13405" href="MGS.MLTT.html#13405" class="Bound">n</a> <a id="13407" class="Symbol">:</a> <a id="13409" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13410" class="Symbol">)</a> <a id="13412" class="Symbol">→</a> <a id="13414" href="MGS.MLTT.html#13405" class="Bound">n</a> <a id="13416" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="13418" href="MGS.MLTT.html#13405" class="Bound">n</a>
  <a id="13422" href="MGS.MLTT.html#13395" class="Function">≤-refl</a> <a id="13429" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>     <a id="13438" class="Symbol">=</a> <a id="13440" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a>
  <a id="13444" href="MGS.MLTT.html#13395" class="Function">≤-refl</a> <a id="13451" class="Symbol">(</a><a id="13452" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13457" href="MGS.MLTT.html#13457" class="Bound">n</a><a id="13458" class="Symbol">)</a> <a id="13460" class="Symbol">=</a> <a id="13462" href="MGS.MLTT.html#13395" class="Function">≤-refl</a> <a id="13469" href="MGS.MLTT.html#13457" class="Bound">n</a>

  <a id="basic-arithmetic-and-order.≤-trans"></a><a id="13474" href="MGS.MLTT.html#13474" class="Function">≤-trans</a> <a id="13482" class="Symbol">:</a> <a id="13484" class="Symbol">(</a><a id="13485" href="MGS.MLTT.html#13485" class="Bound">l</a> <a id="13487" href="MGS.MLTT.html#13487" class="Bound">m</a> <a id="13489" href="MGS.MLTT.html#13489" class="Bound">n</a> <a id="13491" class="Symbol">:</a> <a id="13493" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13494" class="Symbol">)</a> <a id="13496" class="Symbol">→</a> <a id="13498" href="MGS.MLTT.html#13485" class="Bound">l</a> <a id="13500" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="13502" href="MGS.MLTT.html#13487" class="Bound">m</a> <a id="13504" class="Symbol">→</a> <a id="13506" href="MGS.MLTT.html#13487" class="Bound">m</a> <a id="13508" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="13510" href="MGS.MLTT.html#13489" class="Bound">n</a> <a id="13512" class="Symbol">→</a> <a id="13514" href="MGS.MLTT.html#13485" class="Bound">l</a> <a id="13516" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="13518" href="MGS.MLTT.html#13489" class="Bound">n</a>
  <a id="13522" href="MGS.MLTT.html#13474" class="Function">≤-trans</a> <a id="13530" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="13535" href="MGS.MLTT.html#13535" class="Bound">m</a> <a id="13537" href="MGS.MLTT.html#13537" class="Bound">n</a> <a id="13539" href="MGS.MLTT.html#13539" class="Bound">p</a> <a id="13541" href="MGS.MLTT.html#13541" class="Bound">q</a> <a id="13543" class="Symbol">=</a> <a id="13545" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a>
  <a id="13549" href="MGS.MLTT.html#13474" class="Function">≤-trans</a> <a id="13557" class="Symbol">(</a><a id="13558" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13563" href="MGS.MLTT.html#13563" class="Bound">l</a><a id="13564" class="Symbol">)</a> <a id="13566" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="13571" href="MGS.MLTT.html#13571" class="Bound">n</a> <a id="13573" href="MGS.MLTT.html#13573" class="Bound">p</a> <a id="13575" href="MGS.MLTT.html#13575" class="Bound">q</a> <a id="13577" class="Symbol">=</a> <a id="13579" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="13582" class="Symbol">(</a><a id="13583" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13588" href="MGS.MLTT.html#13563" class="Bound">l</a> <a id="13590" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="13592" href="MGS.MLTT.html#13571" class="Bound">n</a><a id="13593" class="Symbol">)</a> <a id="13595" href="MGS.MLTT.html#13573" class="Bound">p</a>
  <a id="13599" href="MGS.MLTT.html#13474" class="Function">≤-trans</a> <a id="13607" class="Symbol">(</a><a id="13608" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13613" href="MGS.MLTT.html#13613" class="Bound">l</a><a id="13614" class="Symbol">)</a> <a id="13616" class="Symbol">(</a><a id="13617" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13622" href="MGS.MLTT.html#13622" class="Bound">m</a><a id="13623" class="Symbol">)</a> <a id="13625" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="13630" href="MGS.MLTT.html#13630" class="Bound">p</a> <a id="13632" href="MGS.MLTT.html#13632" class="Bound">q</a> <a id="13634" class="Symbol">=</a> <a id="13636" href="MGS.MLTT.html#13632" class="Bound">q</a>
  <a id="13640" href="MGS.MLTT.html#13474" class="Function">≤-trans</a> <a id="13648" class="Symbol">(</a><a id="13649" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13654" href="MGS.MLTT.html#13654" class="Bound">l</a><a id="13655" class="Symbol">)</a> <a id="13657" class="Symbol">(</a><a id="13658" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13663" href="MGS.MLTT.html#13663" class="Bound">m</a><a id="13664" class="Symbol">)</a> <a id="13666" class="Symbol">(</a><a id="13667" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13672" href="MGS.MLTT.html#13672" class="Bound">n</a><a id="13673" class="Symbol">)</a> <a id="13675" href="MGS.MLTT.html#13675" class="Bound">p</a> <a id="13677" href="MGS.MLTT.html#13677" class="Bound">q</a> <a id="13679" class="Symbol">=</a> <a id="13681" href="MGS.MLTT.html#13474" class="Function">≤-trans</a> <a id="13689" href="MGS.MLTT.html#13654" class="Bound">l</a> <a id="13691" href="MGS.MLTT.html#13663" class="Bound">m</a> <a id="13693" href="MGS.MLTT.html#13672" class="Bound">n</a> <a id="13695" href="MGS.MLTT.html#13675" class="Bound">p</a> <a id="13697" href="MGS.MLTT.html#13677" class="Bound">q</a>

  <a id="basic-arithmetic-and-order.≤-anti"></a><a id="13702" href="MGS.MLTT.html#13702" class="Function">≤-anti</a> <a id="13709" class="Symbol">:</a> <a id="13711" class="Symbol">(</a><a id="13712" href="MGS.MLTT.html#13712" class="Bound">m</a> <a id="13714" href="MGS.MLTT.html#13714" class="Bound">n</a> <a id="13716" class="Symbol">:</a> <a id="13718" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13719" class="Symbol">)</a> <a id="13721" class="Symbol">→</a> <a id="13723" href="MGS.MLTT.html#13712" class="Bound">m</a> <a id="13725" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="13727" href="MGS.MLTT.html#13714" class="Bound">n</a> <a id="13729" class="Symbol">→</a> <a id="13731" href="MGS.MLTT.html#13714" class="Bound">n</a> <a id="13733" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="13735" href="MGS.MLTT.html#13712" class="Bound">m</a> <a id="13737" class="Symbol">→</a> <a id="13739" href="MGS.MLTT.html#13712" class="Bound">m</a> <a id="13741" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="13743" href="MGS.MLTT.html#13714" class="Bound">n</a>
  <a id="13747" href="MGS.MLTT.html#13702" class="Function">≤-anti</a> <a id="13754" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="13759" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="13764" href="MGS.MLTT.html#13764" class="Bound">p</a> <a id="13766" href="MGS.MLTT.html#13766" class="Bound">q</a> <a id="13768" class="Symbol">=</a> <a id="13770" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="13775" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>
  <a id="13782" href="MGS.MLTT.html#13702" class="Function">≤-anti</a> <a id="13789" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="13794" class="Symbol">(</a><a id="13795" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13800" href="MGS.MLTT.html#13800" class="Bound">n</a><a id="13801" class="Symbol">)</a> <a id="13803" href="MGS.MLTT.html#13803" class="Bound">p</a> <a id="13805" href="MGS.MLTT.html#13805" class="Bound">q</a> <a id="13807" class="Symbol">=</a> <a id="13809" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="13812" class="Symbol">(</a><a id="13813" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="13818" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="13820" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13825" href="MGS.MLTT.html#13800" class="Bound">n</a><a id="13826" class="Symbol">)</a> <a id="13828" href="MGS.MLTT.html#13805" class="Bound">q</a>
  <a id="13832" href="MGS.MLTT.html#13702" class="Function">≤-anti</a> <a id="13839" class="Symbol">(</a><a id="13840" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13845" href="MGS.MLTT.html#13845" class="Bound">m</a><a id="13846" class="Symbol">)</a> <a id="13848" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="13853" href="MGS.MLTT.html#13853" class="Bound">p</a> <a id="13855" href="MGS.MLTT.html#13855" class="Bound">q</a> <a id="13857" class="Symbol">=</a> <a id="13859" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="13862" class="Symbol">(</a><a id="13863" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13868" href="MGS.MLTT.html#13845" class="Bound">m</a> <a id="13870" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="13872" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="13876" class="Symbol">)</a> <a id="13878" href="MGS.MLTT.html#13853" class="Bound">p</a>
  <a id="13882" href="MGS.MLTT.html#13702" class="Function">≤-anti</a> <a id="13889" class="Symbol">(</a><a id="13890" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13895" href="MGS.MLTT.html#13895" class="Bound">m</a><a id="13896" class="Symbol">)</a> <a id="13898" class="Symbol">(</a><a id="13899" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13904" href="MGS.MLTT.html#13904" class="Bound">n</a><a id="13905" class="Symbol">)</a> <a id="13907" href="MGS.MLTT.html#13907" class="Bound">p</a> <a id="13909" href="MGS.MLTT.html#13909" class="Bound">q</a> <a id="13911" class="Symbol">=</a> <a id="13913" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="13916" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13921" class="Symbol">(</a><a id="13922" href="MGS.MLTT.html#13702" class="Function">≤-anti</a> <a id="13929" href="MGS.MLTT.html#13895" class="Bound">m</a> <a id="13931" href="MGS.MLTT.html#13904" class="Bound">n</a> <a id="13933" href="MGS.MLTT.html#13907" class="Bound">p</a> <a id="13935" href="MGS.MLTT.html#13909" class="Bound">q</a><a id="13936" class="Symbol">)</a>

  <a id="basic-arithmetic-and-order.≤-succ"></a><a id="13941" href="MGS.MLTT.html#13941" class="Function">≤-succ</a> <a id="13948" class="Symbol">:</a> <a id="13950" class="Symbol">(</a><a id="13951" href="MGS.MLTT.html#13951" class="Bound">n</a> <a id="13953" class="Symbol">:</a> <a id="13955" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13956" class="Symbol">)</a> <a id="13958" class="Symbol">→</a> <a id="13960" href="MGS.MLTT.html#13951" class="Bound">n</a> <a id="13962" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="13964" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13969" href="MGS.MLTT.html#13951" class="Bound">n</a>
  <a id="13973" href="MGS.MLTT.html#13941" class="Function">≤-succ</a> <a id="13980" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>     <a id="13989" class="Symbol">=</a> <a id="13991" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a>
  <a id="13995" href="MGS.MLTT.html#13941" class="Function">≤-succ</a> <a id="14002" class="Symbol">(</a><a id="14003" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14008" href="MGS.MLTT.html#14008" class="Bound">n</a><a id="14009" class="Symbol">)</a> <a id="14011" class="Symbol">=</a> <a id="14013" href="MGS.MLTT.html#13941" class="Function">≤-succ</a> <a id="14020" href="MGS.MLTT.html#14008" class="Bound">n</a>

  <a id="basic-arithmetic-and-order.zero-minimal"></a><a id="14025" href="MGS.MLTT.html#14025" class="Function">zero-minimal</a> <a id="14038" class="Symbol">:</a> <a id="14040" class="Symbol">(</a><a id="14041" href="MGS.MLTT.html#14041" class="Bound">n</a> <a id="14043" class="Symbol">:</a> <a id="14045" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14046" class="Symbol">)</a> <a id="14048" class="Symbol">→</a> <a id="14050" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="14055" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="14057" href="MGS.MLTT.html#14041" class="Bound">n</a>
  <a id="14061" href="MGS.MLTT.html#14025" class="Function">zero-minimal</a> <a id="14074" href="MGS.MLTT.html#14074" class="Bound">n</a> <a id="14076" class="Symbol">=</a> <a id="14078" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a>

  <a id="basic-arithmetic-and-order.unique-minimal"></a><a id="14083" href="MGS.MLTT.html#14083" class="Function">unique-minimal</a> <a id="14098" class="Symbol">:</a> <a id="14100" class="Symbol">(</a><a id="14101" href="MGS.MLTT.html#14101" class="Bound">n</a> <a id="14103" class="Symbol">:</a> <a id="14105" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14106" class="Symbol">)</a> <a id="14108" class="Symbol">→</a> <a id="14110" href="MGS.MLTT.html#14101" class="Bound">n</a> <a id="14112" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="14114" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="14119" class="Symbol">→</a> <a id="14121" href="MGS.MLTT.html#14101" class="Bound">n</a> <a id="14123" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="14125" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>
  <a id="14132" href="MGS.MLTT.html#14083" class="Function">unique-minimal</a> <a id="14147" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="14152" href="MGS.MLTT.html#14152" class="Bound">p</a> <a id="14154" class="Symbol">=</a> <a id="14156" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="14161" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>
  <a id="14168" href="MGS.MLTT.html#14083" class="Function">unique-minimal</a> <a id="14183" class="Symbol">(</a><a id="14184" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14189" href="MGS.MLTT.html#14189" class="Bound">n</a><a id="14190" class="Symbol">)</a> <a id="14192" href="MGS.MLTT.html#14192" class="Bound">p</a> <a id="14194" class="Symbol">=</a> <a id="14196" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="14199" class="Symbol">(</a><a id="14200" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14205" href="MGS.MLTT.html#14189" class="Bound">n</a> <a id="14207" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="14209" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="14213" class="Symbol">)</a> <a id="14215" href="MGS.MLTT.html#14192" class="Bound">p</a>

  <a id="basic-arithmetic-and-order.≤-split"></a><a id="14220" href="MGS.MLTT.html#14220" class="Function">≤-split</a> <a id="14228" class="Symbol">:</a> <a id="14230" class="Symbol">(</a><a id="14231" href="MGS.MLTT.html#14231" class="Bound">m</a> <a id="14233" href="MGS.MLTT.html#14233" class="Bound">n</a> <a id="14235" class="Symbol">:</a> <a id="14237" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14238" class="Symbol">)</a> <a id="14240" class="Symbol">→</a> <a id="14242" href="MGS.MLTT.html#14231" class="Bound">m</a> <a id="14244" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="14246" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14251" href="MGS.MLTT.html#14233" class="Bound">n</a> <a id="14253" class="Symbol">→</a> <a id="14255" class="Symbol">(</a><a id="14256" href="MGS.MLTT.html#14231" class="Bound">m</a> <a id="14258" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="14260" href="MGS.MLTT.html#14233" class="Bound">n</a><a id="14261" class="Symbol">)</a> <a id="14263" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="14265" class="Symbol">(</a><a id="14266" href="MGS.MLTT.html#14231" class="Bound">m</a> <a id="14268" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="14270" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14275" href="MGS.MLTT.html#14233" class="Bound">n</a><a id="14276" class="Symbol">)</a>
  <a id="14280" href="MGS.MLTT.html#14220" class="Function">≤-split</a> <a id="14288" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="14293" href="MGS.MLTT.html#14293" class="Bound">n</a> <a id="14295" href="MGS.MLTT.html#14295" class="Bound">l</a> <a id="14297" class="Symbol">=</a> <a id="14299" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14303" href="MGS.MLTT.html#14295" class="Bound">l</a>
  <a id="14307" href="MGS.MLTT.html#14220" class="Function">≤-split</a> <a id="14315" class="Symbol">(</a><a id="14316" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14321" href="MGS.MLTT.html#14321" class="Bound">m</a><a id="14322" class="Symbol">)</a> <a id="14324" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="14329" href="MGS.MLTT.html#14329" class="Bound">l</a> <a id="14331" class="Symbol">=</a> <a id="14333" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14337" class="Symbol">(</a><a id="14338" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="14341" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14346" class="Symbol">(</a><a id="14347" href="MGS.MLTT.html#14083" class="Function">unique-minimal</a> <a id="14362" href="MGS.MLTT.html#14321" class="Bound">m</a> <a id="14364" href="MGS.MLTT.html#14329" class="Bound">l</a><a id="14365" class="Symbol">))</a>
  <a id="14370" href="MGS.MLTT.html#14220" class="Function">≤-split</a> <a id="14378" class="Symbol">(</a><a id="14379" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14384" href="MGS.MLTT.html#14384" class="Bound">m</a><a id="14385" class="Symbol">)</a> <a id="14387" class="Symbol">(</a><a id="14388" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14393" href="MGS.MLTT.html#14393" class="Bound">n</a><a id="14394" class="Symbol">)</a> <a id="14396" href="MGS.MLTT.html#14396" class="Bound">l</a> <a id="14398" class="Symbol">=</a> <a id="14400" href="MGS.MLTT.html#2352" class="Function">+-recursion</a> <a id="14412" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14416" class="Symbol">(</a><a id="14417" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14421" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="14423" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="14426" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="14430" class="Symbol">)</a> <a id="14432" class="Symbol">(</a><a id="14433" href="MGS.MLTT.html#14220" class="Function">≤-split</a> <a id="14441" href="MGS.MLTT.html#14384" class="Bound">m</a> <a id="14443" href="MGS.MLTT.html#14393" class="Bound">n</a> <a id="14445" href="MGS.MLTT.html#14396" class="Bound">l</a><a id="14446" class="Symbol">)</a>

  <a id="basic-arithmetic-and-order._&lt;_"></a><a id="14451" href="MGS.MLTT.html#14451" class="Function Operator">_&lt;_</a> <a id="14455" class="Symbol">:</a> <a id="14457" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="14459" class="Symbol">→</a> <a id="14461" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="14463" class="Symbol">→</a> <a id="14465" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="14468" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="14472" href="MGS.MLTT.html#14472" class="Bound">x</a> <a id="14474" href="MGS.MLTT.html#14451" class="Function Operator">&lt;</a> <a id="14476" href="MGS.MLTT.html#14476" class="Bound">y</a> <a id="14478" class="Symbol">=</a> <a id="14480" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14485" href="MGS.MLTT.html#14472" class="Bound">x</a> <a id="14487" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="14489" href="MGS.MLTT.html#14476" class="Bound">y</a>

  <a id="14494" class="Keyword">infix</a> <a id="14500" class="Number">10</a> <a id="14503" href="MGS.MLTT.html#14451" class="Function Operator">_&lt;_</a>

  <a id="basic-arithmetic-and-order.not-&lt;-gives-≥"></a><a id="14510" href="MGS.MLTT.html#14510" class="Function">not-&lt;-gives-≥</a> <a id="14524" class="Symbol">:</a> <a id="14526" class="Symbol">(</a><a id="14527" href="MGS.MLTT.html#14527" class="Bound">m</a> <a id="14529" href="MGS.MLTT.html#14529" class="Bound">n</a> <a id="14531" class="Symbol">:</a> <a id="14533" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14534" class="Symbol">)</a> <a id="14536" class="Symbol">→</a> <a id="14538" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="14540" class="Symbol">(</a><a id="14541" href="MGS.MLTT.html#14529" class="Bound">n</a> <a id="14543" href="MGS.MLTT.html#14451" class="Function Operator">&lt;</a> <a id="14545" href="MGS.MLTT.html#14527" class="Bound">m</a><a id="14546" class="Symbol">)</a> <a id="14548" class="Symbol">→</a> <a id="14550" href="MGS.MLTT.html#14527" class="Bound">m</a> <a id="14552" href="MGS.MLTT.html#1918" class="Function Operator">≤</a> <a id="14554" href="MGS.MLTT.html#14529" class="Bound">n</a>
  <a id="14558" href="MGS.MLTT.html#14510" class="Function">not-&lt;-gives-≥</a> <a id="14572" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="14577" href="MGS.MLTT.html#14577" class="Bound">n</a> <a id="14579" href="MGS.MLTT.html#14579" class="Bound">u</a> <a id="14581" class="Symbol">=</a> <a id="14583" href="MGS.MLTT.html#14025" class="Function">zero-minimal</a> <a id="14596" href="MGS.MLTT.html#14577" class="Bound">n</a>
  <a id="14600" href="MGS.MLTT.html#14510" class="Function">not-&lt;-gives-≥</a> <a id="14614" class="Symbol">(</a><a id="14615" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14620" href="MGS.MLTT.html#14620" class="Bound">m</a><a id="14621" class="Symbol">)</a> <a id="14623" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="14628" class="Symbol">=</a> <a id="14630" href="MGS.MLTT.html#6899" class="Function">dni</a> <a id="14634" class="Symbol">(</a><a id="14635" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="14640" href="MGS.MLTT.html#14451" class="Function Operator">&lt;</a> <a id="14642" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14647" href="MGS.MLTT.html#14620" class="Bound">m</a><a id="14648" class="Symbol">)</a> <a id="14650" class="Symbol">(</a><a id="14651" href="MGS.MLTT.html#14025" class="Function">zero-minimal</a> <a id="14664" href="MGS.MLTT.html#14620" class="Bound">m</a><a id="14665" class="Symbol">)</a>
  <a id="14669" href="MGS.MLTT.html#14510" class="Function">not-&lt;-gives-≥</a> <a id="14683" class="Symbol">(</a><a id="14684" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14689" href="MGS.MLTT.html#14689" class="Bound">m</a><a id="14690" class="Symbol">)</a> <a id="14692" class="Symbol">(</a><a id="14693" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14698" href="MGS.MLTT.html#14698" class="Bound">n</a><a id="14699" class="Symbol">)</a> <a id="14701" class="Symbol">=</a> <a id="14703" href="MGS.MLTT.html#14510" class="Function">not-&lt;-gives-≥</a> <a id="14717" href="MGS.MLTT.html#14689" class="Bound">m</a> <a id="14719" href="MGS.MLTT.html#14698" class="Bound">n</a>

  <a id="basic-arithmetic-and-order.bounded-∀-next"></a><a id="14724" href="MGS.MLTT.html#14724" class="Function">bounded-∀-next</a> <a id="14739" class="Symbol">:</a> <a id="14741" class="Symbol">(</a><a id="14742" href="MGS.MLTT.html#14742" class="Bound">A</a> <a id="14744" class="Symbol">:</a> <a id="14746" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="14748" class="Symbol">→</a> <a id="14750" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14752" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14754" class="Symbol">)</a> <a id="14756" class="Symbol">(</a><a id="14757" href="MGS.MLTT.html#14757" class="Bound">k</a> <a id="14759" class="Symbol">:</a> <a id="14761" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14762" class="Symbol">)</a>
                 <a id="14781" class="Symbol">→</a> <a id="14783" href="MGS.MLTT.html#14742" class="Bound">A</a> <a id="14785" href="MGS.MLTT.html#14757" class="Bound">k</a>
                 <a id="14804" class="Symbol">→</a> <a id="14806" class="Symbol">((</a><a id="14808" href="MGS.MLTT.html#14808" class="Bound">n</a> <a id="14810" class="Symbol">:</a> <a id="14812" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14813" class="Symbol">)</a> <a id="14815" class="Symbol">→</a> <a id="14817" href="MGS.MLTT.html#14808" class="Bound">n</a> <a id="14819" href="MGS.MLTT.html#14451" class="Function Operator">&lt;</a> <a id="14821" href="MGS.MLTT.html#14757" class="Bound">k</a> <a id="14823" class="Symbol">→</a> <a id="14825" href="MGS.MLTT.html#14742" class="Bound">A</a> <a id="14827" href="MGS.MLTT.html#14808" class="Bound">n</a><a id="14828" class="Symbol">)</a>
                 <a id="14847" class="Symbol">→</a> <a id="14849" class="Symbol">(</a><a id="14850" href="MGS.MLTT.html#14850" class="Bound">n</a> <a id="14852" class="Symbol">:</a> <a id="14854" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14855" class="Symbol">)</a> <a id="14857" class="Symbol">→</a> <a id="14859" href="MGS.MLTT.html#14850" class="Bound">n</a> <a id="14861" href="MGS.MLTT.html#14451" class="Function Operator">&lt;</a> <a id="14863" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14868" href="MGS.MLTT.html#14757" class="Bound">k</a> <a id="14870" class="Symbol">→</a> <a id="14872" href="MGS.MLTT.html#14742" class="Bound">A</a> <a id="14874" href="MGS.MLTT.html#14850" class="Bound">n</a>
  <a id="14878" href="MGS.MLTT.html#14724" class="Function">bounded-∀-next</a> <a id="14893" href="MGS.MLTT.html#14893" class="Bound">A</a> <a id="14895" href="MGS.MLTT.html#14895" class="Bound">k</a> <a id="14897" href="MGS.MLTT.html#14897" class="Bound">a</a> <a id="14899" href="MGS.MLTT.html#14899" class="Bound">φ</a> <a id="14901" href="MGS.MLTT.html#14901" class="Bound">n</a> <a id="14903" href="MGS.MLTT.html#14903" class="Bound">l</a> <a id="14905" class="Symbol">=</a> <a id="14907" href="MGS.MLTT.html#2352" class="Function">+-recursion</a> <a id="14919" href="MGS.MLTT.html#15004" class="Function">f</a> <a id="14921" href="MGS.MLTT.html#15037" class="Function">g</a> <a id="14923" href="MGS.MLTT.html#14938" class="Function">s</a>
   <a id="14928" class="Keyword">where</a>
    <a id="14938" href="MGS.MLTT.html#14938" class="Function">s</a> <a id="14940" class="Symbol">:</a> <a id="14942" class="Symbol">(</a><a id="14943" href="MGS.MLTT.html#14901" class="Bound">n</a> <a id="14945" href="MGS.MLTT.html#14451" class="Function Operator">&lt;</a> <a id="14947" href="MGS.MLTT.html#14895" class="Bound">k</a><a id="14948" class="Symbol">)</a> <a id="14950" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="14952" class="Symbol">(</a><a id="14953" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14958" href="MGS.MLTT.html#14901" class="Bound">n</a> <a id="14960" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="14962" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14967" href="MGS.MLTT.html#14895" class="Bound">k</a><a id="14968" class="Symbol">)</a>
    <a id="14974" href="MGS.MLTT.html#14938" class="Function">s</a> <a id="14976" class="Symbol">=</a> <a id="14978" href="MGS.MLTT.html#14220" class="Function">≤-split</a> <a id="14986" class="Symbol">(</a><a id="14987" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14992" href="MGS.MLTT.html#14901" class="Bound">n</a><a id="14993" class="Symbol">)</a> <a id="14995" href="MGS.MLTT.html#14895" class="Bound">k</a> <a id="14997" href="MGS.MLTT.html#14903" class="Bound">l</a>

    <a id="15004" href="MGS.MLTT.html#15004" class="Function">f</a> <a id="15006" class="Symbol">:</a> <a id="15008" href="MGS.MLTT.html#14901" class="Bound">n</a> <a id="15010" href="MGS.MLTT.html#14451" class="Function Operator">&lt;</a> <a id="15012" href="MGS.MLTT.html#14895" class="Bound">k</a> <a id="15014" class="Symbol">→</a> <a id="15016" href="MGS.MLTT.html#14893" class="Bound">A</a> <a id="15018" href="MGS.MLTT.html#14901" class="Bound">n</a>
    <a id="15024" href="MGS.MLTT.html#15004" class="Function">f</a> <a id="15026" class="Symbol">=</a> <a id="15028" href="MGS.MLTT.html#14899" class="Bound">φ</a> <a id="15030" href="MGS.MLTT.html#14901" class="Bound">n</a>

    <a id="15037" href="MGS.MLTT.html#15037" class="Function">g</a> <a id="15039" class="Symbol">:</a> <a id="15041" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="15046" href="MGS.MLTT.html#14901" class="Bound">n</a> <a id="15048" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="15050" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="15055" href="MGS.MLTT.html#14895" class="Bound">k</a> <a id="15057" class="Symbol">→</a> <a id="15059" href="MGS.MLTT.html#14893" class="Bound">A</a> <a id="15061" href="MGS.MLTT.html#14901" class="Bound">n</a>
    <a id="15067" href="MGS.MLTT.html#15037" class="Function">g</a> <a id="15069" href="MGS.MLTT.html#15069" class="Bound">p</a> <a id="15071" class="Symbol">=</a> <a id="15073" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="15083" href="MGS.MLTT.html#14893" class="Bound">A</a> <a id="15085" class="Symbol">((</a><a id="15087" href="MGS.MLTT.html#9598" class="Function">succ-lc</a> <a id="15095" href="MGS.MLTT.html#15069" class="Bound">p</a><a id="15096" class="Symbol">)</a><a id="15097" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="15099" class="Symbol">)</a> <a id="15101" href="MGS.MLTT.html#14897" class="Bound">a</a>

  <a id="basic-arithmetic-and-order.root"></a><a id="15106" href="MGS.MLTT.html#15106" class="Function">root</a> <a id="15111" class="Symbol">:</a> <a id="15113" class="Symbol">(</a><a id="15114" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15116" class="Symbol">→</a> <a id="15118" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15119" class="Symbol">)</a> <a id="15121" class="Symbol">→</a> <a id="15123" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="15126" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="15130" href="MGS.MLTT.html#15106" class="Function">root</a> <a id="15135" href="MGS.MLTT.html#15135" class="Bound">f</a> <a id="15137" class="Symbol">=</a> <a id="15139" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="15141" href="MGS.MLTT.html#15141" class="Bound">n</a> <a id="15143" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="15145" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15147" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="15149" href="MGS.MLTT.html#15135" class="Bound">f</a> <a id="15151" href="MGS.MLTT.html#15141" class="Bound">n</a> <a id="15153" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="15155" class="Number">0</a>

  <a id="basic-arithmetic-and-order._has-no-root&lt;_"></a><a id="15160" href="MGS.MLTT.html#15160" class="Function Operator">_has-no-root&lt;_</a> <a id="15175" class="Symbol">:</a> <a id="15177" class="Symbol">(</a><a id="15178" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15180" class="Symbol">→</a> <a id="15182" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15183" class="Symbol">)</a> <a id="15185" class="Symbol">→</a> <a id="15187" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15189" class="Symbol">→</a> <a id="15191" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="15194" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="15198" href="MGS.MLTT.html#15198" class="Bound">f</a> <a id="15200" href="MGS.MLTT.html#15160" class="Function Operator">has-no-root&lt;</a> <a id="15213" href="MGS.MLTT.html#15213" class="Bound">k</a> <a id="15215" class="Symbol">=</a> <a id="15217" class="Symbol">(</a><a id="15218" href="MGS.MLTT.html#15218" class="Bound">n</a> <a id="15220" class="Symbol">:</a> <a id="15222" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15223" class="Symbol">)</a> <a id="15225" class="Symbol">→</a> <a id="15227" href="MGS.MLTT.html#15218" class="Bound">n</a> <a id="15229" href="MGS.MLTT.html#14451" class="Function Operator">&lt;</a> <a id="15231" href="MGS.MLTT.html#15213" class="Bound">k</a> <a id="15233" class="Symbol">→</a> <a id="15235" href="MGS.MLTT.html#15198" class="Bound">f</a> <a id="15237" href="MGS.MLTT.html#15218" class="Bound">n</a> <a id="15239" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="15241" class="Number">0</a>

  <a id="basic-arithmetic-and-order.is-minimal-root"></a><a id="15246" href="MGS.MLTT.html#15246" class="Function">is-minimal-root</a> <a id="15262" class="Symbol">:</a> <a id="15264" class="Symbol">(</a><a id="15265" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15267" class="Symbol">→</a> <a id="15269" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15270" class="Symbol">)</a> <a id="15272" class="Symbol">→</a> <a id="15274" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15276" class="Symbol">→</a> <a id="15278" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="15281" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="15285" href="MGS.MLTT.html#15246" class="Function">is-minimal-root</a> <a id="15301" href="MGS.MLTT.html#15301" class="Bound">f</a> <a id="15303" href="MGS.MLTT.html#15303" class="Bound">m</a> <a id="15305" class="Symbol">=</a> <a id="15307" class="Symbol">(</a><a id="15308" href="MGS.MLTT.html#15301" class="Bound">f</a> <a id="15310" href="MGS.MLTT.html#15303" class="Bound">m</a> <a id="15312" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="15314" class="Number">0</a><a id="15315" class="Symbol">)</a> <a id="15317" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="15319" class="Symbol">(</a><a id="15320" href="MGS.MLTT.html#15301" class="Bound">f</a> <a id="15322" href="MGS.MLTT.html#15160" class="Function Operator">has-no-root&lt;</a> <a id="15335" href="MGS.MLTT.html#15303" class="Bound">m</a><a id="15336" class="Symbol">)</a>

  <a id="basic-arithmetic-and-order.at-most-one-minimal-root"></a><a id="15341" href="MGS.MLTT.html#15341" class="Function">at-most-one-minimal-root</a> <a id="15366" class="Symbol">:</a> <a id="15368" class="Symbol">(</a><a id="15369" href="MGS.MLTT.html#15369" class="Bound">f</a> <a id="15371" class="Symbol">:</a> <a id="15373" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15375" class="Symbol">→</a> <a id="15377" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15378" class="Symbol">)</a> <a id="15380" class="Symbol">(</a><a id="15381" href="MGS.MLTT.html#15381" class="Bound">m</a> <a id="15383" href="MGS.MLTT.html#15383" class="Bound">n</a> <a id="15385" class="Symbol">:</a> <a id="15387" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15388" class="Symbol">)</a>
                           <a id="15417" class="Symbol">→</a> <a id="15419" href="MGS.MLTT.html#15246" class="Function">is-minimal-root</a> <a id="15435" href="MGS.MLTT.html#15369" class="Bound">f</a> <a id="15437" href="MGS.MLTT.html#15381" class="Bound">m</a> <a id="15439" class="Symbol">→</a> <a id="15441" href="MGS.MLTT.html#15246" class="Function">is-minimal-root</a> <a id="15457" href="MGS.MLTT.html#15369" class="Bound">f</a> <a id="15459" href="MGS.MLTT.html#15383" class="Bound">n</a> <a id="15461" class="Symbol">→</a> <a id="15463" href="MGS.MLTT.html#15381" class="Bound">m</a> <a id="15465" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="15467" href="MGS.MLTT.html#15383" class="Bound">n</a>

  <a id="15472" href="MGS.MLTT.html#15341" class="Function">at-most-one-minimal-root</a> <a id="15497" href="MGS.MLTT.html#15497" class="Bound">f</a> <a id="15499" href="MGS.MLTT.html#15499" class="Bound">m</a> <a id="15501" href="MGS.MLTT.html#15501" class="Bound">n</a> <a id="15503" class="Symbol">(</a><a id="15504" href="MGS.MLTT.html#15504" class="Bound">p</a> <a id="15506" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="15508" href="MGS.MLTT.html#15508" class="Bound">φ</a><a id="15509" class="Symbol">)</a> <a id="15511" class="Symbol">(</a><a id="15512" href="MGS.MLTT.html#15512" class="Bound">q</a> <a id="15514" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="15516" href="MGS.MLTT.html#15516" class="Bound">ψ</a><a id="15517" class="Symbol">)</a> <a id="15519" class="Symbol">=</a> <a id="15521" href="MGS.MLTT.html#15618" class="Function">c</a> <a id="15523" href="MGS.MLTT.html#15499" class="Bound">m</a> <a id="15525" href="MGS.MLTT.html#15501" class="Bound">n</a> <a id="15527" href="MGS.MLTT.html#15544" class="Function">a</a> <a id="15529" href="MGS.MLTT.html#15581" class="Function">b</a>
   <a id="15534" class="Keyword">where</a>
    <a id="15544" href="MGS.MLTT.html#15544" class="Function">a</a> <a id="15546" class="Symbol">:</a> <a id="15548" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="15550" class="Symbol">(</a><a id="15551" href="MGS.MLTT.html#15499" class="Bound">m</a> <a id="15553" href="MGS.MLTT.html#14451" class="Function Operator">&lt;</a> <a id="15555" href="MGS.MLTT.html#15501" class="Bound">n</a><a id="15556" class="Symbol">)</a>
    <a id="15562" href="MGS.MLTT.html#15544" class="Function">a</a> <a id="15564" href="MGS.MLTT.html#15564" class="Bound">u</a> <a id="15566" class="Symbol">=</a> <a id="15568" href="MGS.MLTT.html#15516" class="Bound">ψ</a> <a id="15570" href="MGS.MLTT.html#15499" class="Bound">m</a> <a id="15572" href="MGS.MLTT.html#15564" class="Bound">u</a> <a id="15574" href="MGS.MLTT.html#15504" class="Bound">p</a>

    <a id="15581" href="MGS.MLTT.html#15581" class="Function">b</a> <a id="15583" class="Symbol">:</a> <a id="15585" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="15587" class="Symbol">(</a><a id="15588" href="MGS.MLTT.html#15501" class="Bound">n</a> <a id="15590" href="MGS.MLTT.html#14451" class="Function Operator">&lt;</a> <a id="15592" href="MGS.MLTT.html#15499" class="Bound">m</a><a id="15593" class="Symbol">)</a>
    <a id="15599" href="MGS.MLTT.html#15581" class="Function">b</a> <a id="15601" href="MGS.MLTT.html#15601" class="Bound">v</a> <a id="15603" class="Symbol">=</a> <a id="15605" href="MGS.MLTT.html#15508" class="Bound">φ</a> <a id="15607" href="MGS.MLTT.html#15501" class="Bound">n</a> <a id="15609" href="MGS.MLTT.html#15601" class="Bound">v</a> <a id="15611" href="MGS.MLTT.html#15512" class="Bound">q</a>

    <a id="15618" href="MGS.MLTT.html#15618" class="Function">c</a> <a id="15620" class="Symbol">:</a> <a id="15622" class="Symbol">(</a><a id="15623" href="MGS.MLTT.html#15623" class="Bound">m</a> <a id="15625" href="MGS.MLTT.html#15625" class="Bound">n</a> <a id="15627" class="Symbol">:</a> <a id="15629" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15630" class="Symbol">)</a> <a id="15632" class="Symbol">→</a> <a id="15634" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="15636" class="Symbol">(</a><a id="15637" href="MGS.MLTT.html#15623" class="Bound">m</a> <a id="15639" href="MGS.MLTT.html#14451" class="Function Operator">&lt;</a> <a id="15641" href="MGS.MLTT.html#15625" class="Bound">n</a><a id="15642" class="Symbol">)</a> <a id="15644" class="Symbol">→</a> <a id="15646" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="15648" class="Symbol">(</a><a id="15649" href="MGS.MLTT.html#15625" class="Bound">n</a> <a id="15651" href="MGS.MLTT.html#14451" class="Function Operator">&lt;</a> <a id="15653" href="MGS.MLTT.html#15623" class="Bound">m</a><a id="15654" class="Symbol">)</a> <a id="15656" class="Symbol">→</a> <a id="15658" href="MGS.MLTT.html#15623" class="Bound">m</a> <a id="15660" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="15662" href="MGS.MLTT.html#15625" class="Bound">n</a>
    <a id="15668" href="MGS.MLTT.html#15618" class="Function">c</a> <a id="15670" href="MGS.MLTT.html#15670" class="Bound">m</a> <a id="15672" href="MGS.MLTT.html#15672" class="Bound">n</a> <a id="15674" href="MGS.MLTT.html#15674" class="Bound">u</a> <a id="15676" href="MGS.MLTT.html#15676" class="Bound">v</a> <a id="15678" class="Symbol">=</a> <a id="15680" href="MGS.MLTT.html#13702" class="Function">≤-anti</a> <a id="15687" href="MGS.MLTT.html#15670" class="Bound">m</a> <a id="15689" href="MGS.MLTT.html#15672" class="Bound">n</a> <a id="15691" class="Symbol">(</a><a id="15692" href="MGS.MLTT.html#14510" class="Function">not-&lt;-gives-≥</a> <a id="15706" href="MGS.MLTT.html#15670" class="Bound">m</a> <a id="15708" href="MGS.MLTT.html#15672" class="Bound">n</a> <a id="15710" href="MGS.MLTT.html#15676" class="Bound">v</a><a id="15711" class="Symbol">)</a> <a id="15713" class="Symbol">(</a><a id="15714" href="MGS.MLTT.html#14510" class="Function">not-&lt;-gives-≥</a> <a id="15728" href="MGS.MLTT.html#15672" class="Bound">n</a> <a id="15730" href="MGS.MLTT.html#15670" class="Bound">m</a> <a id="15732" href="MGS.MLTT.html#15674" class="Bound">u</a><a id="15733" class="Symbol">)</a>

  <a id="basic-arithmetic-and-order.minimal-root"></a><a id="15738" href="MGS.MLTT.html#15738" class="Function">minimal-root</a> <a id="15751" class="Symbol">:</a> <a id="15753" class="Symbol">(</a><a id="15754" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15756" class="Symbol">→</a> <a id="15758" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15759" class="Symbol">)</a> <a id="15761" class="Symbol">→</a> <a id="15763" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="15766" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="15770" href="MGS.MLTT.html#15738" class="Function">minimal-root</a> <a id="15783" href="MGS.MLTT.html#15783" class="Bound">f</a> <a id="15785" class="Symbol">=</a> <a id="15787" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="15789" href="MGS.MLTT.html#15789" class="Bound">m</a> <a id="15791" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="15793" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15795" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="15797" href="MGS.MLTT.html#15246" class="Function">is-minimal-root</a> <a id="15813" href="MGS.MLTT.html#15783" class="Bound">f</a> <a id="15815" href="MGS.MLTT.html#15789" class="Bound">m</a>

  <a id="basic-arithmetic-and-order.minimal-root-is-root"></a><a id="15820" href="MGS.MLTT.html#15820" class="Function">minimal-root-is-root</a> <a id="15841" class="Symbol">:</a> <a id="15843" class="Symbol">∀</a> <a id="15845" href="MGS.MLTT.html#15845" class="Bound">f</a> <a id="15847" class="Symbol">→</a> <a id="15849" href="MGS.MLTT.html#15738" class="Function">minimal-root</a> <a id="15862" href="MGS.MLTT.html#15845" class="Bound">f</a> <a id="15864" class="Symbol">→</a> <a id="15866" href="MGS.MLTT.html#15106" class="Function">root</a> <a id="15871" href="MGS.MLTT.html#15845" class="Bound">f</a>
  <a id="15875" href="MGS.MLTT.html#15820" class="Function">minimal-root-is-root</a> <a id="15896" href="MGS.MLTT.html#15896" class="Bound">f</a> <a id="15898" class="Symbol">(</a><a id="15899" href="MGS.MLTT.html#15899" class="Bound">m</a> <a id="15901" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="15903" href="MGS.MLTT.html#15903" class="Bound">p</a> <a id="15905" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="15907" class="Symbol">_)</a> <a id="15910" class="Symbol">=</a> <a id="15912" href="MGS.MLTT.html#15899" class="Bound">m</a> <a id="15914" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="15916" href="MGS.MLTT.html#15903" class="Bound">p</a>

  <a id="basic-arithmetic-and-order.bounded-ℕ-search"></a><a id="15921" href="MGS.MLTT.html#15921" class="Function">bounded-ℕ-search</a> <a id="15938" class="Symbol">:</a> <a id="15940" class="Symbol">∀</a> <a id="15942" href="MGS.MLTT.html#15942" class="Bound">k</a> <a id="15944" href="MGS.MLTT.html#15944" class="Bound">f</a> <a id="15946" class="Symbol">→</a> <a id="15948" class="Symbol">(</a><a id="15949" href="MGS.MLTT.html#15738" class="Function">minimal-root</a> <a id="15962" href="MGS.MLTT.html#15944" class="Bound">f</a><a id="15963" class="Symbol">)</a> <a id="15965" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="15967" class="Symbol">(</a><a id="15968" href="MGS.MLTT.html#15944" class="Bound">f</a> <a id="15970" href="MGS.MLTT.html#15160" class="Function Operator">has-no-root&lt;</a> <a id="15983" href="MGS.MLTT.html#15942" class="Bound">k</a><a id="15984" class="Symbol">)</a>
  <a id="15988" href="MGS.MLTT.html#15921" class="Function">bounded-ℕ-search</a> <a id="16005" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="16010" href="MGS.MLTT.html#16010" class="Bound">f</a> <a id="16012" class="Symbol">=</a> <a id="16014" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16018" class="Symbol">(λ</a> <a id="16021" href="MGS.MLTT.html#16021" class="Bound">n</a> <a id="16023" class="Symbol">→</a> <a id="16025" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="16028" class="Symbol">(</a><a id="16029" href="MGS.MLTT.html#16010" class="Bound">f</a> <a id="16031" href="MGS.MLTT.html#16021" class="Bound">n</a> <a id="16033" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="16035" class="Number">0</a><a id="16036" class="Symbol">))</a>
  <a id="16041" href="MGS.MLTT.html#15921" class="Function">bounded-ℕ-search</a> <a id="16058" class="Symbol">(</a><a id="16059" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16064" href="MGS.MLTT.html#16064" class="Bound">k</a><a id="16065" class="Symbol">)</a> <a id="16067" href="MGS.MLTT.html#16067" class="Bound">f</a> <a id="16069" class="Symbol">=</a> <a id="16071" href="MGS.MLTT.html#2352" class="Function">+-recursion</a> <a id="16083" href="MGS.MLTT.html#16201" class="Function">φ</a> <a id="16085" href="MGS.MLTT.html#16252" class="Function">γ</a> <a id="16087" class="Symbol">(</a><a id="16088" href="MGS.MLTT.html#15921" class="Function">bounded-ℕ-search</a> <a id="16105" href="MGS.MLTT.html#16064" class="Bound">k</a> <a id="16107" href="MGS.MLTT.html#16067" class="Bound">f</a><a id="16108" class="Symbol">)</a>
   <a id="16113" class="Keyword">where</a>
    <a id="16123" href="MGS.MLTT.html#16123" class="Function">A</a> <a id="16125" class="Symbol">:</a> <a id="16127" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="16129" class="Symbol">→</a> <a id="16131" class="Symbol">(</a><a id="16132" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="16134" class="Symbol">→</a> <a id="16136" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="16137" class="Symbol">)</a> <a id="16139" class="Symbol">→</a> <a id="16141" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="16144" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="16150" href="MGS.MLTT.html#16123" class="Function">A</a> <a id="16152" href="MGS.MLTT.html#16152" class="Bound">k</a> <a id="16154" href="MGS.MLTT.html#16154" class="Bound">f</a> <a id="16156" class="Symbol">=</a> <a id="16158" class="Symbol">(</a><a id="16159" href="MGS.MLTT.html#15738" class="Function">minimal-root</a> <a id="16172" href="MGS.MLTT.html#16154" class="Bound">f</a><a id="16173" class="Symbol">)</a> <a id="16175" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="16177" class="Symbol">(</a><a id="16178" href="MGS.MLTT.html#16154" class="Bound">f</a> <a id="16180" href="MGS.MLTT.html#15160" class="Function Operator">has-no-root&lt;</a> <a id="16193" href="MGS.MLTT.html#16152" class="Bound">k</a><a id="16194" class="Symbol">)</a>

    <a id="16201" href="MGS.MLTT.html#16201" class="Function">φ</a> <a id="16203" class="Symbol">:</a> <a id="16205" href="MGS.MLTT.html#15738" class="Function">minimal-root</a> <a id="16218" href="MGS.MLTT.html#16067" class="Bound">f</a> <a id="16220" class="Symbol">→</a> <a id="16222" href="MGS.MLTT.html#16123" class="Function">A</a> <a id="16224" class="Symbol">(</a><a id="16225" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16230" href="MGS.MLTT.html#16064" class="Bound">k</a><a id="16231" class="Symbol">)</a> <a id="16233" href="MGS.MLTT.html#16067" class="Bound">f</a>
    <a id="16239" href="MGS.MLTT.html#16201" class="Function">φ</a> <a id="16241" class="Symbol">=</a> <a id="16243" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>

    <a id="16252" href="MGS.MLTT.html#16252" class="Function">γ</a> <a id="16254" class="Symbol">:</a> <a id="16256" href="MGS.MLTT.html#16067" class="Bound">f</a> <a id="16258" href="MGS.MLTT.html#15160" class="Function Operator">has-no-root&lt;</a> <a id="16271" href="MGS.MLTT.html#16064" class="Bound">k</a> <a id="16273" class="Symbol">→</a> <a id="16275" href="MGS.MLTT.html#16123" class="Function">A</a> <a id="16277" class="Symbol">(</a><a id="16278" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16283" href="MGS.MLTT.html#16064" class="Bound">k</a><a id="16284" class="Symbol">)</a> <a id="16286" href="MGS.MLTT.html#16067" class="Bound">f</a>
    <a id="16292" href="MGS.MLTT.html#16252" class="Function">γ</a> <a id="16294" href="MGS.MLTT.html#16294" class="Bound">u</a> <a id="16296" class="Symbol">=</a> <a id="16298" href="MGS.MLTT.html#2352" class="Function">+-recursion</a> <a id="16310" href="MGS.MLTT.html#16368" class="Function">γ₀</a> <a id="16313" href="MGS.MLTT.html#16432" class="Function">γ₁</a> <a id="16316" class="Symbol">(</a><a id="16317" href="MGS.MLTT.html#9663" class="Function">ℕ-has-decidable-equality</a> <a id="16342" class="Symbol">(</a><a id="16343" href="MGS.MLTT.html#16067" class="Bound">f</a> <a id="16345" href="MGS.MLTT.html#16064" class="Bound">k</a><a id="16346" class="Symbol">)</a> <a id="16348" class="Number">0</a><a id="16349" class="Symbol">)</a>
     <a id="16356" class="Keyword">where</a>
      <a id="16368" href="MGS.MLTT.html#16368" class="Function">γ₀</a> <a id="16371" class="Symbol">:</a> <a id="16373" href="MGS.MLTT.html#16067" class="Bound">f</a> <a id="16375" href="MGS.MLTT.html#16064" class="Bound">k</a> <a id="16377" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="16379" class="Number">0</a> <a id="16381" class="Symbol">→</a> <a id="16383" href="MGS.MLTT.html#16123" class="Function">A</a> <a id="16385" class="Symbol">(</a><a id="16386" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16391" href="MGS.MLTT.html#16064" class="Bound">k</a><a id="16392" class="Symbol">)</a> <a id="16394" href="MGS.MLTT.html#16067" class="Bound">f</a>
      <a id="16402" href="MGS.MLTT.html#16368" class="Function">γ₀</a> <a id="16405" href="MGS.MLTT.html#16405" class="Bound">p</a> <a id="16407" class="Symbol">=</a> <a id="16409" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16413" class="Symbol">(</a><a id="16414" href="MGS.MLTT.html#16064" class="Bound">k</a> <a id="16416" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16418" href="MGS.MLTT.html#16405" class="Bound">p</a> <a id="16420" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16422" href="MGS.MLTT.html#16294" class="Bound">u</a><a id="16423" class="Symbol">)</a>

      <a id="16432" href="MGS.MLTT.html#16432" class="Function">γ₁</a> <a id="16435" class="Symbol">:</a> <a id="16437" href="MGS.MLTT.html#16067" class="Bound">f</a> <a id="16439" href="MGS.MLTT.html#16064" class="Bound">k</a> <a id="16441" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="16443" class="Number">0</a> <a id="16445" class="Symbol">→</a> <a id="16447" href="MGS.MLTT.html#16123" class="Function">A</a> <a id="16449" class="Symbol">(</a><a id="16450" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16455" href="MGS.MLTT.html#16064" class="Bound">k</a><a id="16456" class="Symbol">)</a> <a id="16458" href="MGS.MLTT.html#16067" class="Bound">f</a>
      <a id="16466" href="MGS.MLTT.html#16432" class="Function">γ₁</a> <a id="16469" href="MGS.MLTT.html#16469" class="Bound">v</a> <a id="16471" class="Symbol">=</a> <a id="16473" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16477" class="Symbol">(</a><a id="16478" href="MGS.MLTT.html#14724" class="Function">bounded-∀-next</a> <a id="16493" class="Symbol">(λ</a> <a id="16496" href="MGS.MLTT.html#16496" class="Bound">n</a> <a id="16498" class="Symbol">→</a> <a id="16500" href="MGS.MLTT.html#16067" class="Bound">f</a> <a id="16502" href="MGS.MLTT.html#16496" class="Bound">n</a> <a id="16504" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="16506" class="Number">0</a><a id="16507" class="Symbol">)</a> <a id="16509" href="MGS.MLTT.html#16064" class="Bound">k</a> <a id="16511" href="MGS.MLTT.html#16469" class="Bound">v</a> <a id="16513" href="MGS.MLTT.html#16294" class="Bound">u</a><a id="16514" class="Symbol">)</a>

  <a id="basic-arithmetic-and-order.root-gives-minimal-root"></a><a id="16519" href="MGS.MLTT.html#16519" class="Function">root-gives-minimal-root</a> <a id="16543" class="Symbol">:</a> <a id="16545" class="Symbol">∀</a> <a id="16547" href="MGS.MLTT.html#16547" class="Bound">f</a> <a id="16549" class="Symbol">→</a> <a id="16551" href="MGS.MLTT.html#15106" class="Function">root</a> <a id="16556" href="MGS.MLTT.html#16547" class="Bound">f</a> <a id="16558" class="Symbol">→</a> <a id="16560" href="MGS.MLTT.html#15738" class="Function">minimal-root</a> <a id="16573" href="MGS.MLTT.html#16547" class="Bound">f</a>
  <a id="16577" href="MGS.MLTT.html#16519" class="Function">root-gives-minimal-root</a> <a id="16601" href="MGS.MLTT.html#16601" class="Bound">f</a> <a id="16603" class="Symbol">(</a><a id="16604" href="MGS.MLTT.html#16604" class="Bound">n</a> <a id="16606" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16608" href="MGS.MLTT.html#16608" class="Bound">p</a><a id="16609" class="Symbol">)</a> <a id="16611" class="Symbol">=</a> <a id="16613" href="MGS.MLTT.html#16692" class="Function">γ</a>
   <a id="16618" class="Keyword">where</a>
    <a id="16628" href="MGS.MLTT.html#16628" class="Function">g</a> <a id="16630" class="Symbol">:</a> <a id="16632" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="16634" class="Symbol">(</a><a id="16635" href="MGS.MLTT.html#16601" class="Bound">f</a> <a id="16637" href="MGS.MLTT.html#15160" class="Function Operator">has-no-root&lt;</a> <a id="16650" class="Symbol">(</a><a id="16651" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16656" href="MGS.MLTT.html#16604" class="Bound">n</a><a id="16657" class="Symbol">))</a>
    <a id="16664" href="MGS.MLTT.html#16628" class="Function">g</a> <a id="16666" href="MGS.MLTT.html#16666" class="Bound">φ</a> <a id="16668" class="Symbol">=</a> <a id="16670" href="MGS.MLTT.html#16666" class="Bound">φ</a> <a id="16672" href="MGS.MLTT.html#16604" class="Bound">n</a> <a id="16674" class="Symbol">(</a><a id="16675" href="MGS.MLTT.html#13395" class="Function">≤-refl</a> <a id="16682" href="MGS.MLTT.html#16604" class="Bound">n</a><a id="16683" class="Symbol">)</a> <a id="16685" href="MGS.MLTT.html#16608" class="Bound">p</a>

    <a id="16692" href="MGS.MLTT.html#16692" class="Function">γ</a> <a id="16694" class="Symbol">:</a> <a id="16696" href="MGS.MLTT.html#15738" class="Function">minimal-root</a> <a id="16709" href="MGS.MLTT.html#16601" class="Bound">f</a>
    <a id="16715" href="MGS.MLTT.html#16692" class="Function">γ</a> <a id="16717" class="Symbol">=</a> <a id="16719" href="MGS.MLTT.html#8827" class="Function">right-fails-gives-left-holds</a> <a id="16748" class="Symbol">(</a><a id="16749" href="MGS.MLTT.html#15921" class="Function">bounded-ℕ-search</a> <a id="16766" class="Symbol">(</a><a id="16767" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16772" href="MGS.MLTT.html#16604" class="Bound">n</a><a id="16773" class="Symbol">)</a> <a id="16775" href="MGS.MLTT.html#16601" class="Bound">f</a><a id="16776" class="Symbol">)</a> <a id="16778" href="MGS.MLTT.html#16628" class="Function">g</a>

<a id="16781" class="Keyword">infixr</a> <a id="16788" class="Number">30</a> <a id="16791" href="MGS.MLTT.html#3530" class="Function Operator">_×_</a>
<a id="16795" class="Keyword">infix</a>   <a id="16803" class="Number">0</a> <a id="16805" href="MGS.MLTT.html#6767" class="Function Operator">_∼_</a>
<a id="16809" class="Keyword">infixl</a> <a id="16816" class="Number">70</a> <a id="16819" href="MGS.MLTT.html#3828" class="Function Operator">_∘_</a>
<a id="16823" class="Keyword">infix</a>  <a id="16830" class="Number">10</a> <a id="16833" href="MGS.MLTT.html#7102" class="Function Operator">_↔_</a>
<a id="16837" class="Keyword">infixl</a> <a id="16844" class="Number">30</a> <a id="16847" href="MGS.MLTT.html#5930" class="Function Operator">_∙_</a>
<a id="16851" class="Keyword">infixr</a>  <a id="16859" class="Number">0</a> <a id="16861" href="MGS.MLTT.html#6017" class="Function Operator">_＝⟨_⟩_</a>
<a id="16868" class="Keyword">infix</a>   <a id="16876" class="Number">1</a> <a id="16878" href="MGS.MLTT.html#6099" class="Function Operator">_∎</a>
<a id="16881" class="Keyword">infix</a>  <a id="16888" class="Number">40</a> <a id="16891" href="MGS.MLTT.html#6145" class="Function Operator">_⁻¹</a>
<a id="16895" class="Keyword">infixr</a> <a id="16902" class="Number">-1</a> <a id="16905" href="MGS.MLTT.html#3089" class="Function">-Σ</a>
<a id="16908" class="Keyword">infixr</a> <a id="16915" class="Number">-1</a> <a id="16918" href="MGS.MLTT.html#3650" class="Function">-Π</a>

<a id="16922" class="Markup">\end{code}</a><a id="16932" class="Background">
</a></pre></body></html>

==> anc/html/MGS.More-FunExt-Consequences.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.More-FunExt-Consequences</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.More-FunExt-Consequences.html" class="Module">MGS.More-FunExt-Consequences</a> <a id="328" class="Keyword">where</a>

<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="MGS.HAE.html" class="Module">MGS.HAE</a> <a id="355" class="Keyword">public</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="MGS.Subsingleton-Theorems.html" class="Module">MGS.Subsingleton-Theorems</a> <a id="400" class="Keyword">public</a>

<a id="being-subsingleton-is-subsingleton"></a><a id="408" href="MGS.More-FunExt-Consequences.html#408" class="Function">being-subsingleton-is-subsingleton</a> <a id="443" class="Symbol">:</a> <a id="445" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="453" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="455" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                   <a id="492" class="Symbol">→</a>  <a id="495" class="Symbol">{</a><a id="496" href="MGS.More-FunExt-Consequences.html#496" class="Bound">X</a> <a id="498" class="Symbol">:</a> <a id="500" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="502" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="504" class="Symbol">}</a>
                                   <a id="541" class="Symbol">→</a> <a id="543" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="559" class="Symbol">(</a><a id="560" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="576" href="MGS.More-FunExt-Consequences.html#496" class="Bound">X</a><a id="577" class="Symbol">)</a>

<a id="580" href="MGS.More-FunExt-Consequences.html#408" class="Function">being-subsingleton-is-subsingleton</a> <a id="615" href="MGS.More-FunExt-Consequences.html#615" class="Bound">fe</a> <a id="618" class="Symbol">{</a><a id="619" href="MGS.More-FunExt-Consequences.html#619" class="Bound">X</a><a id="620" class="Symbol">}</a> <a id="622" href="MGS.More-FunExt-Consequences.html#622" class="Bound">i</a> <a id="624" href="MGS.More-FunExt-Consequences.html#624" class="Bound">j</a> <a id="626" class="Symbol">=</a> <a id="628" href="MGS.More-FunExt-Consequences.html#797" class="Function">c</a>
 <a id="631" class="Keyword">where</a>
  <a id="639" href="MGS.More-FunExt-Consequences.html#639" class="Function">l</a> <a id="641" class="Symbol">:</a> <a id="643" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="650" href="MGS.More-FunExt-Consequences.html#619" class="Bound">X</a>
  <a id="654" href="MGS.More-FunExt-Consequences.html#639" class="Function">l</a> <a id="656" class="Symbol">=</a> <a id="658" href="MGS.hlevels.html#2463" class="Function">subsingletons-are-sets</a> <a id="681" href="MGS.More-FunExt-Consequences.html#619" class="Bound">X</a> <a id="683" href="MGS.More-FunExt-Consequences.html#622" class="Bound">i</a>

  <a id="688" href="MGS.More-FunExt-Consequences.html#688" class="Function">a</a> <a id="690" class="Symbol">:</a> <a id="692" class="Symbol">(</a><a id="693" href="MGS.More-FunExt-Consequences.html#693" class="Bound">x</a> <a id="695" href="MGS.More-FunExt-Consequences.html#695" class="Bound">y</a> <a id="697" class="Symbol">:</a> <a id="699" href="MGS.More-FunExt-Consequences.html#619" class="Bound">X</a><a id="700" class="Symbol">)</a> <a id="702" class="Symbol">→</a> <a id="704" href="MGS.More-FunExt-Consequences.html#622" class="Bound">i</a> <a id="706" href="MGS.More-FunExt-Consequences.html#693" class="Bound">x</a> <a id="708" href="MGS.More-FunExt-Consequences.html#695" class="Bound">y</a> <a id="710" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="712" href="MGS.More-FunExt-Consequences.html#624" class="Bound">j</a> <a id="714" href="MGS.More-FunExt-Consequences.html#693" class="Bound">x</a> <a id="716" href="MGS.More-FunExt-Consequences.html#695" class="Bound">y</a>
  <a id="720" href="MGS.More-FunExt-Consequences.html#688" class="Function">a</a> <a id="722" href="MGS.More-FunExt-Consequences.html#722" class="Bound">x</a> <a id="724" href="MGS.More-FunExt-Consequences.html#724" class="Bound">y</a> <a id="726" class="Symbol">=</a> <a id="728" href="MGS.More-FunExt-Consequences.html#639" class="Function">l</a> <a id="730" href="MGS.More-FunExt-Consequences.html#722" class="Bound">x</a> <a id="732" href="MGS.More-FunExt-Consequences.html#724" class="Bound">y</a> <a id="734" class="Symbol">(</a><a id="735" href="MGS.More-FunExt-Consequences.html#622" class="Bound">i</a> <a id="737" href="MGS.More-FunExt-Consequences.html#722" class="Bound">x</a> <a id="739" href="MGS.More-FunExt-Consequences.html#724" class="Bound">y</a><a id="740" class="Symbol">)</a> <a id="742" class="Symbol">(</a><a id="743" href="MGS.More-FunExt-Consequences.html#624" class="Bound">j</a> <a id="745" href="MGS.More-FunExt-Consequences.html#722" class="Bound">x</a> <a id="747" href="MGS.More-FunExt-Consequences.html#724" class="Bound">y</a><a id="748" class="Symbol">)</a>

  <a id="753" href="MGS.More-FunExt-Consequences.html#753" class="Function">b</a> <a id="755" class="Symbol">:</a> <a id="757" class="Symbol">(</a><a id="758" href="MGS.More-FunExt-Consequences.html#758" class="Bound">x</a> <a id="760" class="Symbol">:</a> <a id="762" href="MGS.More-FunExt-Consequences.html#619" class="Bound">X</a><a id="763" class="Symbol">)</a> <a id="765" class="Symbol">→</a> <a id="767" href="MGS.More-FunExt-Consequences.html#622" class="Bound">i</a> <a id="769" href="MGS.More-FunExt-Consequences.html#758" class="Bound">x</a> <a id="771" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="773" href="MGS.More-FunExt-Consequences.html#624" class="Bound">j</a> <a id="775" href="MGS.More-FunExt-Consequences.html#758" class="Bound">x</a>
  <a id="779" href="MGS.More-FunExt-Consequences.html#753" class="Function">b</a> <a id="781" href="MGS.More-FunExt-Consequences.html#781" class="Bound">x</a> <a id="783" class="Symbol">=</a> <a id="785" href="MGS.More-FunExt-Consequences.html#615" class="Bound">fe</a> <a id="788" class="Symbol">(</a><a id="789" href="MGS.More-FunExt-Consequences.html#688" class="Function">a</a> <a id="791" href="MGS.More-FunExt-Consequences.html#781" class="Bound">x</a><a id="792" class="Symbol">)</a>

  <a id="797" href="MGS.More-FunExt-Consequences.html#797" class="Function">c</a> <a id="799" class="Symbol">:</a> <a id="801" href="MGS.More-FunExt-Consequences.html#622" class="Bound">i</a> <a id="803" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="805" href="MGS.More-FunExt-Consequences.html#624" class="Bound">j</a>
  <a id="809" href="MGS.More-FunExt-Consequences.html#797" class="Function">c</a> <a id="811" class="Symbol">=</a> <a id="813" href="MGS.More-FunExt-Consequences.html#615" class="Bound">fe</a> <a id="816" href="MGS.More-FunExt-Consequences.html#753" class="Function">b</a>

<a id="being-center-is-subsingleton"></a><a id="819" href="MGS.More-FunExt-Consequences.html#819" class="Function">being-center-is-subsingleton</a> <a id="848" class="Symbol">:</a> <a id="850" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="858" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="860" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                             <a id="891" class="Symbol">→</a> <a id="893" class="Symbol">{</a><a id="894" href="MGS.More-FunExt-Consequences.html#894" class="Bound">X</a> <a id="896" class="Symbol">:</a> <a id="898" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="900" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="902" class="Symbol">}</a> <a id="904" class="Symbol">(</a><a id="905" href="MGS.More-FunExt-Consequences.html#905" class="Bound">c</a> <a id="907" class="Symbol">:</a> <a id="909" href="MGS.More-FunExt-Consequences.html#894" class="Bound">X</a><a id="910" class="Symbol">)</a>
                             <a id="941" class="Symbol">→</a> <a id="943" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="959" class="Symbol">(</a><a id="960" href="MGS.Basic-UF.html#348" class="Function">is-center</a> <a id="970" href="MGS.More-FunExt-Consequences.html#894" class="Bound">X</a> <a id="972" href="MGS.More-FunExt-Consequences.html#905" class="Bound">c</a><a id="973" class="Symbol">)</a>

<a id="976" href="MGS.More-FunExt-Consequences.html#819" class="Function">being-center-is-subsingleton</a> <a id="1005" href="MGS.More-FunExt-Consequences.html#1005" class="Bound">fe</a> <a id="1008" class="Symbol">{</a><a id="1009" href="MGS.More-FunExt-Consequences.html#1009" class="Bound">X</a><a id="1010" class="Symbol">}</a> <a id="1012" href="MGS.More-FunExt-Consequences.html#1012" class="Bound">c</a> <a id="1014" href="MGS.More-FunExt-Consequences.html#1014" class="Bound">φ</a> <a id="1016" href="MGS.More-FunExt-Consequences.html#1016" class="Bound">γ</a> <a id="1018" class="Symbol">=</a> <a id="1020" href="MGS.More-FunExt-Consequences.html#1142" class="Function">k</a>
 <a id="1023" class="Keyword">where</a>
  <a id="1031" href="MGS.More-FunExt-Consequences.html#1031" class="Function">i</a> <a id="1033" class="Symbol">:</a> <a id="1035" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="1048" href="MGS.More-FunExt-Consequences.html#1009" class="Bound">X</a>
  <a id="1052" href="MGS.More-FunExt-Consequences.html#1031" class="Function">i</a> <a id="1054" class="Symbol">=</a> <a id="1056" href="MGS.More-FunExt-Consequences.html#1012" class="Bound">c</a> <a id="1058" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1060" href="MGS.More-FunExt-Consequences.html#1014" class="Bound">φ</a>

  <a id="1065" href="MGS.More-FunExt-Consequences.html#1065" class="Function">j</a> <a id="1067" class="Symbol">:</a> <a id="1069" class="Symbol">(</a><a id="1070" href="MGS.More-FunExt-Consequences.html#1070" class="Bound">x</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="MGS.More-FunExt-Consequences.html#1009" class="Bound">X</a><a id="1075" class="Symbol">)</a> <a id="1077" class="Symbol">→</a> <a id="1079" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1095" class="Symbol">(</a><a id="1096" href="MGS.More-FunExt-Consequences.html#1012" class="Bound">c</a> <a id="1098" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1100" href="MGS.More-FunExt-Consequences.html#1070" class="Bound">x</a><a id="1101" class="Symbol">)</a>
  <a id="1105" href="MGS.More-FunExt-Consequences.html#1065" class="Function">j</a> <a id="1107" href="MGS.More-FunExt-Consequences.html#1107" class="Bound">x</a> <a id="1109" class="Symbol">=</a> <a id="1111" href="MGS.hlevels.html#2680" class="Function">singletons-are-sets</a> <a id="1131" href="MGS.More-FunExt-Consequences.html#1009" class="Bound">X</a> <a id="1133" href="MGS.More-FunExt-Consequences.html#1031" class="Function">i</a> <a id="1135" href="MGS.More-FunExt-Consequences.html#1012" class="Bound">c</a> <a id="1137" href="MGS.More-FunExt-Consequences.html#1107" class="Bound">x</a>

  <a id="1142" href="MGS.More-FunExt-Consequences.html#1142" class="Function">k</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="MGS.More-FunExt-Consequences.html#1014" class="Bound">φ</a> <a id="1148" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1150" href="MGS.More-FunExt-Consequences.html#1016" class="Bound">γ</a>
  <a id="1154" href="MGS.More-FunExt-Consequences.html#1142" class="Function">k</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="MGS.More-FunExt-Consequences.html#1005" class="Bound">fe</a> <a id="1161" class="Symbol">(λ</a> <a id="1164" href="MGS.More-FunExt-Consequences.html#1164" class="Bound">x</a> <a id="1166" class="Symbol">→</a> <a id="1168" href="MGS.More-FunExt-Consequences.html#1065" class="Function">j</a> <a id="1170" href="MGS.More-FunExt-Consequences.html#1164" class="Bound">x</a> <a id="1172" class="Symbol">(</a><a id="1173" href="MGS.More-FunExt-Consequences.html#1014" class="Bound">φ</a> <a id="1175" href="MGS.More-FunExt-Consequences.html#1164" class="Bound">x</a><a id="1176" class="Symbol">)</a> <a id="1178" class="Symbol">(</a><a id="1179" href="MGS.More-FunExt-Consequences.html#1016" class="Bound">γ</a> <a id="1181" href="MGS.More-FunExt-Consequences.html#1164" class="Bound">x</a><a id="1182" class="Symbol">))</a>

<a id="Π-is-set"></a><a id="1186" href="MGS.More-FunExt-Consequences.html#1186" class="Function">Π-is-set</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="1205" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1207" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
         <a id="1218" class="Symbol">→</a> <a id="1220" class="Symbol">{</a><a id="1221" href="MGS.More-FunExt-Consequences.html#1221" class="Bound">X</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1227" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1229" class="Symbol">}</a> <a id="1231" class="Symbol">{</a><a id="1232" href="MGS.More-FunExt-Consequences.html#1232" class="Bound">A</a> <a id="1234" class="Symbol">:</a> <a id="1236" href="MGS.More-FunExt-Consequences.html#1221" class="Bound">X</a> <a id="1238" class="Symbol">→</a> <a id="1240" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1242" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1244" class="Symbol">}</a>
         <a id="1255" class="Symbol">→</a> <a id="1257" class="Symbol">((</a><a id="1259" href="MGS.More-FunExt-Consequences.html#1259" class="Bound">x</a> <a id="1261" class="Symbol">:</a> <a id="1263" href="MGS.More-FunExt-Consequences.html#1221" class="Bound">X</a><a id="1264" class="Symbol">)</a> <a id="1266" class="Symbol">→</a> <a id="1268" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="1275" class="Symbol">(</a><a id="1276" href="MGS.More-FunExt-Consequences.html#1232" class="Bound">A</a> <a id="1278" href="MGS.More-FunExt-Consequences.html#1259" class="Bound">x</a><a id="1279" class="Symbol">))</a> <a id="1282" class="Symbol">→</a> <a id="1284" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="1291" class="Symbol">(</a><a id="1292" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="1294" href="MGS.More-FunExt-Consequences.html#1232" class="Bound">A</a><a id="1295" class="Symbol">)</a>

<a id="1298" href="MGS.More-FunExt-Consequences.html#1186" class="Function">Π-is-set</a> <a id="1307" href="MGS.More-FunExt-Consequences.html#1307" class="Bound">hfe</a> <a id="1311" href="MGS.More-FunExt-Consequences.html#1311" class="Bound">s</a> <a id="1313" href="MGS.More-FunExt-Consequences.html#1313" class="Bound">f</a> <a id="1315" href="MGS.More-FunExt-Consequences.html#1315" class="Bound">g</a> <a id="1317" class="Symbol">=</a> <a id="1319" href="MGS.More-FunExt-Consequences.html#1550" class="Function">b</a>
 <a id="1322" class="Keyword">where</a>
  <a id="1330" href="MGS.More-FunExt-Consequences.html#1330" class="Function">a</a> <a id="1332" class="Symbol">:</a> <a id="1334" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1350" class="Symbol">(</a><a id="1351" href="MGS.More-FunExt-Consequences.html#1313" class="Bound">f</a> <a id="1353" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="1355" href="MGS.More-FunExt-Consequences.html#1315" class="Bound">g</a><a id="1356" class="Symbol">)</a>
  <a id="1360" href="MGS.More-FunExt-Consequences.html#1330" class="Function">a</a> <a id="1362" href="MGS.More-FunExt-Consequences.html#1362" class="Bound">p</a> <a id="1364" href="MGS.More-FunExt-Consequences.html#1364" class="Bound">q</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="MGS.More-FunExt-Consequences.html#1446" class="Function">γ</a>
   <a id="1373" class="Keyword">where</a>
    <a id="1383" href="MGS.More-FunExt-Consequences.html#1383" class="Function">h</a> <a id="1385" class="Symbol">:</a> <a id="1387" class="Symbol">∀</a> <a id="1389" href="MGS.More-FunExt-Consequences.html#1389" class="Bound">x</a> <a id="1391" class="Symbol">→</a>  <a id="1394" href="MGS.More-FunExt-Consequences.html#1362" class="Bound">p</a> <a id="1396" href="MGS.More-FunExt-Consequences.html#1389" class="Bound">x</a> <a id="1398" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1400" href="MGS.More-FunExt-Consequences.html#1364" class="Bound">q</a> <a id="1402" href="MGS.More-FunExt-Consequences.html#1389" class="Bound">x</a>
    <a id="1408" href="MGS.More-FunExt-Consequences.html#1383" class="Function">h</a> <a id="1410" href="MGS.More-FunExt-Consequences.html#1410" class="Bound">x</a> <a id="1412" class="Symbol">=</a> <a id="1414" href="MGS.More-FunExt-Consequences.html#1311" class="Bound">s</a> <a id="1416" href="MGS.More-FunExt-Consequences.html#1410" class="Bound">x</a> <a id="1418" class="Symbol">(</a><a id="1419" href="MGS.More-FunExt-Consequences.html#1313" class="Bound">f</a> <a id="1421" href="MGS.More-FunExt-Consequences.html#1410" class="Bound">x</a><a id="1422" class="Symbol">)</a> <a id="1424" class="Symbol">(</a><a id="1425" href="MGS.More-FunExt-Consequences.html#1315" class="Bound">g</a> <a id="1427" href="MGS.More-FunExt-Consequences.html#1410" class="Bound">x</a><a id="1428" class="Symbol">)</a> <a id="1430" class="Symbol">(</a><a id="1431" href="MGS.More-FunExt-Consequences.html#1362" class="Bound">p</a> <a id="1433" href="MGS.More-FunExt-Consequences.html#1410" class="Bound">x</a><a id="1434" class="Symbol">)</a> <a id="1436" class="Symbol">(</a><a id="1437" href="MGS.More-FunExt-Consequences.html#1364" class="Bound">q</a> <a id="1439" href="MGS.More-FunExt-Consequences.html#1410" class="Bound">x</a><a id="1440" class="Symbol">)</a>
    <a id="1446" href="MGS.More-FunExt-Consequences.html#1446" class="Function">γ</a> <a id="1448" class="Symbol">:</a> <a id="1450" href="MGS.More-FunExt-Consequences.html#1362" class="Bound">p</a> <a id="1452" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a>  <a id="1455" href="MGS.More-FunExt-Consequences.html#1364" class="Bound">q</a>
    <a id="1461" href="MGS.More-FunExt-Consequences.html#1446" class="Function">γ</a> <a id="1463" class="Symbol">=</a> <a id="1465" href="MGS.FunExt-from-Univalence.html#2207" class="Function">hfunext-gives-dfunext</a> <a id="1487" href="MGS.More-FunExt-Consequences.html#1307" class="Bound">hfe</a> <a id="1491" href="MGS.More-FunExt-Consequences.html#1383" class="Function">h</a>

  <a id="1496" href="MGS.More-FunExt-Consequences.html#1496" class="Function">e</a> <a id="1498" class="Symbol">:</a> <a id="1500" class="Symbol">(</a><a id="1501" href="MGS.More-FunExt-Consequences.html#1313" class="Bound">f</a> <a id="1503" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1505" href="MGS.More-FunExt-Consequences.html#1315" class="Bound">g</a><a id="1506" class="Symbol">)</a> <a id="1508" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1510" class="Symbol">(</a><a id="1511" href="MGS.More-FunExt-Consequences.html#1313" class="Bound">f</a> <a id="1513" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="1515" href="MGS.More-FunExt-Consequences.html#1315" class="Bound">g</a><a id="1516" class="Symbol">)</a>
  <a id="1520" href="MGS.More-FunExt-Consequences.html#1496" class="Function">e</a> <a id="1522" class="Symbol">=</a> <a id="1524" class="Symbol">(</a><a id="1525" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="1532" href="MGS.More-FunExt-Consequences.html#1313" class="Bound">f</a> <a id="1534" href="MGS.More-FunExt-Consequences.html#1315" class="Bound">g</a> <a id="1536" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1538" href="MGS.More-FunExt-Consequences.html#1307" class="Bound">hfe</a> <a id="1542" href="MGS.More-FunExt-Consequences.html#1313" class="Bound">f</a> <a id="1544" href="MGS.More-FunExt-Consequences.html#1315" class="Bound">g</a><a id="1545" class="Symbol">)</a>

  <a id="1550" href="MGS.More-FunExt-Consequences.html#1550" class="Function">b</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1570" class="Symbol">(</a><a id="1571" href="MGS.More-FunExt-Consequences.html#1313" class="Bound">f</a> <a id="1573" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1575" href="MGS.More-FunExt-Consequences.html#1315" class="Bound">g</a><a id="1576" class="Symbol">)</a>
  <a id="1580" href="MGS.More-FunExt-Consequences.html#1550" class="Function">b</a> <a id="1582" class="Symbol">=</a> <a id="1584" href="MGS.Solved-Exercises.html#1638" class="Function">equiv-to-subsingleton</a> <a id="1606" href="MGS.More-FunExt-Consequences.html#1496" class="Function">e</a> <a id="1608" href="MGS.More-FunExt-Consequences.html#1330" class="Function">a</a>

<a id="being-set-is-subsingleton"></a><a id="1611" href="MGS.More-FunExt-Consequences.html#1611" class="Function">being-set-is-subsingleton</a> <a id="1637" class="Symbol">:</a> <a id="1639" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1647" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1649" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                          <a id="1677" class="Symbol">→</a> <a id="1679" class="Symbol">{</a><a id="1680" href="MGS.More-FunExt-Consequences.html#1680" class="Bound">X</a> <a id="1682" class="Symbol">:</a> <a id="1684" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1686" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1688" class="Symbol">}</a>
                          <a id="1716" class="Symbol">→</a> <a id="1718" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1734" class="Symbol">(</a><a id="1735" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="1742" href="MGS.More-FunExt-Consequences.html#1680" class="Bound">X</a><a id="1743" class="Symbol">)</a>

<a id="1746" href="MGS.More-FunExt-Consequences.html#1611" class="Function">being-set-is-subsingleton</a> <a id="1772" href="MGS.More-FunExt-Consequences.html#1772" class="Bound">fe</a> <a id="1775" class="Symbol">=</a> <a id="1777" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="1795" href="MGS.More-FunExt-Consequences.html#1772" class="Bound">fe</a>
                                <a id="1830" class="Symbol">(λ</a> <a id="1833" href="MGS.More-FunExt-Consequences.html#1833" class="Bound">x</a> <a id="1835" class="Symbol">→</a> <a id="1837" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="1855" href="MGS.More-FunExt-Consequences.html#1772" class="Bound">fe</a>
                                <a id="1890" class="Symbol">(λ</a> <a id="1893" href="MGS.More-FunExt-Consequences.html#1893" class="Bound">y</a> <a id="1895" class="Symbol">→</a> <a id="1897" href="MGS.More-FunExt-Consequences.html#408" class="Function">being-subsingleton-is-subsingleton</a> <a id="1932" href="MGS.More-FunExt-Consequences.html#1772" class="Bound">fe</a><a id="1934" class="Symbol">))</a>

<a id="hlevel-relation-is-subsingleton"></a><a id="1938" href="MGS.More-FunExt-Consequences.html#1938" class="Function">hlevel-relation-is-subsingleton</a> <a id="1970" class="Symbol">:</a> <a id="1972" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1980" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1982" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                <a id="2016" class="Symbol">→</a> <a id="2018" class="Symbol">(</a><a id="2019" href="MGS.More-FunExt-Consequences.html#2019" class="Bound">n</a> <a id="2021" class="Symbol">:</a> <a id="2023" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2024" class="Symbol">)</a> <a id="2026" class="Symbol">(</a><a id="2027" href="MGS.More-FunExt-Consequences.html#2027" class="Bound">X</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2033" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2035" class="Symbol">)</a>
                                <a id="2069" class="Symbol">→</a> <a id="2071" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="2087" class="Symbol">(</a><a id="2088" href="MGS.More-FunExt-Consequences.html#2027" class="Bound">X</a> <a id="2090" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="2103" href="MGS.More-FunExt-Consequences.html#2019" class="Bound">n</a><a id="2104" class="Symbol">)</a>

<a id="2107" href="MGS.More-FunExt-Consequences.html#1938" class="Function">hlevel-relation-is-subsingleton</a> <a id="2139" class="Symbol">{</a><a id="2140" href="MGS.More-FunExt-Consequences.html#2140" class="Bound">𝓤</a><a id="2141" class="Symbol">}</a> <a id="2143" href="MGS.More-FunExt-Consequences.html#2143" class="Bound">fe</a> <a id="2146" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="2151" href="MGS.More-FunExt-Consequences.html#2151" class="Bound">X</a> <a id="2153" class="Symbol">=</a>
 <a id="2156" href="MGS.Subsingleton-Theorems.html#611" class="Function">being-singleton-is-subsingleton</a> <a id="2188" href="MGS.More-FunExt-Consequences.html#2143" class="Bound">fe</a>

<a id="2192" href="MGS.More-FunExt-Consequences.html#1938" class="Function">hlevel-relation-is-subsingleton</a> <a id="2224" href="MGS.More-FunExt-Consequences.html#2224" class="Bound">fe</a> <a id="2227" class="Symbol">(</a><a id="2228" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2233" href="MGS.More-FunExt-Consequences.html#2233" class="Bound">n</a><a id="2234" class="Symbol">)</a> <a id="2236" href="MGS.More-FunExt-Consequences.html#2236" class="Bound">X</a> <a id="2238" class="Symbol">=</a>
 <a id="2241" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="2259" href="MGS.More-FunExt-Consequences.html#2224" class="Bound">fe</a>
  <a id="2264" class="Symbol">(λ</a> <a id="2267" href="MGS.More-FunExt-Consequences.html#2267" class="Bound">x</a> <a id="2269" class="Symbol">→</a> <a id="2271" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="2289" href="MGS.More-FunExt-Consequences.html#2224" class="Bound">fe</a>
  <a id="2294" class="Symbol">(λ</a> <a id="2297" href="MGS.More-FunExt-Consequences.html#2297" class="Bound">x&#39;</a> <a id="2300" class="Symbol">→</a> <a id="2302" href="MGS.More-FunExt-Consequences.html#1938" class="Function">hlevel-relation-is-subsingleton</a> <a id="2334" href="MGS.More-FunExt-Consequences.html#2224" class="Bound">fe</a> <a id="2337" href="MGS.More-FunExt-Consequences.html#2233" class="Bound">n</a> <a id="2339" class="Symbol">(</a><a id="2340" href="MGS.More-FunExt-Consequences.html#2267" class="Bound">x</a> <a id="2342" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2344" href="MGS.More-FunExt-Consequences.html#2297" class="Bound">x&#39;</a><a id="2346" class="Symbol">)))</a>

<a id="●-assoc"></a><a id="2351" href="MGS.More-FunExt-Consequences.html#2351" class="Function">●-assoc</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2369" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="2371" class="Symbol">(</a><a id="2372" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2374" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2376" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="2377" class="Symbol">)</a> <a id="2379" class="Symbol">→</a> <a id="2381" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2389" class="Symbol">(</a><a id="2390" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2392" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2394" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="2395" class="Symbol">)</a> <a id="2397" class="Symbol">(</a><a id="2398" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2400" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2402" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="2403" class="Symbol">)</a>
        <a id="2413" class="Symbol">→</a> <a id="2415" class="Symbol">{</a><a id="2416" href="MGS.More-FunExt-Consequences.html#2416" class="Bound">X</a> <a id="2418" class="Symbol">:</a> <a id="2420" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2422" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2424" class="Symbol">}</a> <a id="2426" class="Symbol">{</a><a id="2427" href="MGS.More-FunExt-Consequences.html#2427" class="Bound">Y</a> <a id="2429" class="Symbol">:</a> <a id="2431" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2433" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2435" class="Symbol">}</a> <a id="2437" class="Symbol">{</a><a id="2438" href="MGS.More-FunExt-Consequences.html#2438" class="Bound">Z</a> <a id="2440" class="Symbol">:</a> <a id="2442" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2444" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2446" class="Symbol">}</a> <a id="2448" class="Symbol">{</a><a id="2449" href="MGS.More-FunExt-Consequences.html#2449" class="Bound">T</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="2455" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2457" class="Symbol">}</a>
          <a id="2469" class="Symbol">(</a><a id="2470" href="MGS.More-FunExt-Consequences.html#2470" class="Bound">α</a> <a id="2472" class="Symbol">:</a> <a id="2474" href="MGS.More-FunExt-Consequences.html#2416" class="Bound">X</a> <a id="2476" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2478" href="MGS.More-FunExt-Consequences.html#2427" class="Bound">Y</a><a id="2479" class="Symbol">)</a> <a id="2481" class="Symbol">(</a><a id="2482" href="MGS.More-FunExt-Consequences.html#2482" class="Bound">β</a> <a id="2484" class="Symbol">:</a> <a id="2486" href="MGS.More-FunExt-Consequences.html#2427" class="Bound">Y</a> <a id="2488" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2490" href="MGS.More-FunExt-Consequences.html#2438" class="Bound">Z</a><a id="2491" class="Symbol">)</a> <a id="2493" class="Symbol">(</a><a id="2494" href="MGS.More-FunExt-Consequences.html#2494" class="Bound">γ</a> <a id="2496" class="Symbol">:</a> <a id="2498" href="MGS.More-FunExt-Consequences.html#2438" class="Bound">Z</a> <a id="2500" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2502" href="MGS.More-FunExt-Consequences.html#2449" class="Bound">T</a><a id="2503" class="Symbol">)</a>
        <a id="2513" class="Symbol">→</a> <a id="2515" href="MGS.More-FunExt-Consequences.html#2470" class="Bound">α</a> <a id="2517" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="2519" class="Symbol">(</a><a id="2520" href="MGS.More-FunExt-Consequences.html#2482" class="Bound">β</a> <a id="2522" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="2524" href="MGS.More-FunExt-Consequences.html#2494" class="Bound">γ</a><a id="2525" class="Symbol">)</a> <a id="2527" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2529" class="Symbol">(</a><a id="2530" href="MGS.More-FunExt-Consequences.html#2470" class="Bound">α</a> <a id="2532" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="2534" href="MGS.More-FunExt-Consequences.html#2482" class="Bound">β</a><a id="2535" class="Symbol">)</a> <a id="2537" href="MGS.Equivalences.html#6071" class="Function Operator">●</a> <a id="2539" href="MGS.More-FunExt-Consequences.html#2494" class="Bound">γ</a>

<a id="2542" href="MGS.More-FunExt-Consequences.html#2351" class="Function">●-assoc</a> <a id="2550" href="MGS.More-FunExt-Consequences.html#2550" class="Bound">fe</a> <a id="2553" href="MGS.More-FunExt-Consequences.html#2553" class="Bound">fe&#39;</a> <a id="2557" class="Symbol">(</a><a id="2558" href="MGS.More-FunExt-Consequences.html#2558" class="Bound">f</a> <a id="2560" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2562" href="MGS.More-FunExt-Consequences.html#2562" class="Bound">a</a><a id="2563" class="Symbol">)</a> <a id="2565" class="Symbol">(</a><a id="2566" href="MGS.More-FunExt-Consequences.html#2566" class="Bound">g</a> <a id="2568" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2570" href="MGS.More-FunExt-Consequences.html#2570" class="Bound">b</a><a id="2571" class="Symbol">)</a> <a id="2573" class="Symbol">(</a><a id="2574" href="MGS.More-FunExt-Consequences.html#2574" class="Bound">h</a> <a id="2576" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2578" href="MGS.More-FunExt-Consequences.html#2578" class="Bound">c</a><a id="2579" class="Symbol">)</a> <a id="2581" class="Symbol">=</a> <a id="2583" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="2586" class="Symbol">(</a><a id="2587" href="MGS.More-FunExt-Consequences.html#2574" class="Bound">h</a> <a id="2589" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2591" href="MGS.More-FunExt-Consequences.html#2566" class="Bound">g</a> <a id="2593" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2595" href="MGS.More-FunExt-Consequences.html#2558" class="Bound">f</a> <a id="2597" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,_</a><a id="2599" class="Symbol">)</a> <a id="2601" href="MGS.More-FunExt-Consequences.html#2714" class="Function">q</a>
 <a id="2604" class="Keyword">where</a>
  <a id="2612" href="MGS.More-FunExt-Consequences.html#2612" class="Function">d</a> <a id="2614" href="MGS.More-FunExt-Consequences.html#2614" class="Function">e</a> <a id="2616" class="Symbol">:</a> <a id="2618" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="2627" class="Symbol">(</a><a id="2628" href="MGS.More-FunExt-Consequences.html#2574" class="Bound">h</a> <a id="2630" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2632" href="MGS.More-FunExt-Consequences.html#2566" class="Bound">g</a> <a id="2634" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2636" href="MGS.More-FunExt-Consequences.html#2558" class="Bound">f</a><a id="2637" class="Symbol">)</a>
  <a id="2641" href="MGS.More-FunExt-Consequences.html#2612" class="Function">d</a> <a id="2643" class="Symbol">=</a> <a id="2645" href="MGS.Equivalences.html#3975" class="Function">∘-is-equiv</a> <a id="2656" class="Symbol">(</a><a id="2657" href="MGS.Equivalences.html#3975" class="Function">∘-is-equiv</a> <a id="2668" href="MGS.More-FunExt-Consequences.html#2578" class="Bound">c</a> <a id="2670" href="MGS.More-FunExt-Consequences.html#2570" class="Bound">b</a><a id="2671" class="Symbol">)</a> <a id="2673" href="MGS.More-FunExt-Consequences.html#2562" class="Bound">a</a>
  <a id="2677" href="MGS.More-FunExt-Consequences.html#2614" class="Function">e</a> <a id="2679" class="Symbol">=</a> <a id="2681" href="MGS.Equivalences.html#3975" class="Function">∘-is-equiv</a> <a id="2692" href="MGS.More-FunExt-Consequences.html#2578" class="Bound">c</a> <a id="2694" class="Symbol">(</a><a id="2695" href="MGS.Equivalences.html#3975" class="Function">∘-is-equiv</a> <a id="2706" href="MGS.More-FunExt-Consequences.html#2570" class="Bound">b</a> <a id="2708" href="MGS.More-FunExt-Consequences.html#2562" class="Bound">a</a><a id="2709" class="Symbol">)</a>

  <a id="2714" href="MGS.More-FunExt-Consequences.html#2714" class="Function">q</a> <a id="2716" class="Symbol">:</a> <a id="2718" href="MGS.More-FunExt-Consequences.html#2612" class="Function">d</a> <a id="2720" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2722" href="MGS.More-FunExt-Consequences.html#2614" class="Function">e</a>
  <a id="2726" href="MGS.More-FunExt-Consequences.html#2714" class="Function">q</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="MGS.Subsingleton-Theorems.html#1112" class="Function">being-equiv-is-subsingleton</a> <a id="2758" href="MGS.More-FunExt-Consequences.html#2550" class="Bound">fe</a> <a id="2761" href="MGS.More-FunExt-Consequences.html#2553" class="Bound">fe&#39;</a> <a id="2765" class="Symbol">(</a><a id="2766" href="MGS.More-FunExt-Consequences.html#2574" class="Bound">h</a> <a id="2768" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2770" href="MGS.More-FunExt-Consequences.html#2566" class="Bound">g</a> <a id="2772" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2774" href="MGS.More-FunExt-Consequences.html#2558" class="Bound">f</a><a id="2775" class="Symbol">)</a> <a id="2777" class="Symbol">_</a> <a id="2779" class="Symbol">_</a>

<a id="≃-sym-involutive"></a><a id="2782" href="MGS.More-FunExt-Consequences.html#2782" class="Function">≃-sym-involutive</a> <a id="2799" class="Symbol">:</a> <a id="2801" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2809" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2811" class="Symbol">(</a><a id="2812" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2814" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2816" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2817" class="Symbol">)</a> <a id="2819" class="Symbol">→</a> <a id="2821" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2829" class="Symbol">(</a><a id="2830" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2832" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2834" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2835" class="Symbol">)</a> <a id="2837" class="Symbol">(</a><a id="2838" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2840" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2842" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2843" class="Symbol">)</a> <a id="2845" class="Symbol">→</a>
                   <a id="2866" class="Symbol">{</a><a id="2867" href="MGS.More-FunExt-Consequences.html#2867" class="Bound">X</a> <a id="2869" class="Symbol">:</a> <a id="2871" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2873" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2875" class="Symbol">}</a> <a id="2877" class="Symbol">{</a><a id="2878" href="MGS.More-FunExt-Consequences.html#2878" class="Bound">Y</a> <a id="2880" class="Symbol">:</a> <a id="2882" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2884" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2886" class="Symbol">}</a> <a id="2888" class="Symbol">(</a><a id="2889" href="MGS.More-FunExt-Consequences.html#2889" class="Bound">α</a> <a id="2891" class="Symbol">:</a> <a id="2893" href="MGS.More-FunExt-Consequences.html#2867" class="Bound">X</a> <a id="2895" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2897" href="MGS.More-FunExt-Consequences.html#2878" class="Bound">Y</a><a id="2898" class="Symbol">)</a>
                 <a id="2917" class="Symbol">→</a> <a id="2919" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="2925" class="Symbol">(</a><a id="2926" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="2932" href="MGS.More-FunExt-Consequences.html#2889" class="Bound">α</a><a id="2933" class="Symbol">)</a> <a id="2935" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2937" href="MGS.More-FunExt-Consequences.html#2889" class="Bound">α</a>

<a id="2940" href="MGS.More-FunExt-Consequences.html#2782" class="Function">≃-sym-involutive</a> <a id="2957" href="MGS.More-FunExt-Consequences.html#2957" class="Bound">fe</a> <a id="2960" href="MGS.More-FunExt-Consequences.html#2960" class="Bound">fe&#39;</a> <a id="2964" class="Symbol">(</a><a id="2965" href="MGS.More-FunExt-Consequences.html#2965" class="Bound">f</a> <a id="2967" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2969" href="MGS.More-FunExt-Consequences.html#2969" class="Bound">a</a><a id="2970" class="Symbol">)</a> <a id="2972" class="Symbol">=</a> <a id="2974" href="MGS.Solved-Exercises.html#4063" class="Function">to-subtype-＝</a>
                                   <a id="3022" class="Symbol">(</a><a id="3023" href="MGS.Subsingleton-Theorems.html#1112" class="Function">being-equiv-is-subsingleton</a> <a id="3051" href="MGS.More-FunExt-Consequences.html#2957" class="Bound">fe</a> <a id="3054" href="MGS.More-FunExt-Consequences.html#2960" class="Bound">fe&#39;</a><a id="3057" class="Symbol">)</a>
                                   <a id="3094" class="Symbol">(</a><a id="3095" href="MGS.Equivalences.html#3121" class="Function">inversion-involutive</a> <a id="3116" href="MGS.More-FunExt-Consequences.html#2965" class="Bound">f</a> <a id="3118" href="MGS.More-FunExt-Consequences.html#2969" class="Bound">a</a><a id="3119" class="Symbol">)</a>

<a id="≃-sym-is-equiv"></a><a id="3122" href="MGS.More-FunExt-Consequences.html#3122" class="Function">≃-sym-is-equiv</a> <a id="3137" class="Symbol">:</a> <a id="3139" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3147" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3149" class="Symbol">(</a><a id="3150" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3152" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3154" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3155" class="Symbol">)</a> <a id="3157" class="Symbol">→</a> <a id="3159" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3167" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3169" class="Symbol">(</a><a id="3170" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3172" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3174" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3175" class="Symbol">)</a> <a id="3177" class="Symbol">→</a> <a id="3179" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3187" class="Symbol">(</a><a id="3188" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3190" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3192" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3193" class="Symbol">)</a> <a id="3195" class="Symbol">(</a><a id="3196" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3198" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3200" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3201" class="Symbol">)</a>
               <a id="3218" class="Symbol">→</a> <a id="3220" class="Symbol">{</a><a id="3221" href="MGS.More-FunExt-Consequences.html#3221" class="Bound">X</a> <a id="3223" class="Symbol">:</a> <a id="3225" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3227" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3229" class="Symbol">}</a> <a id="3231" class="Symbol">{</a><a id="3232" href="MGS.More-FunExt-Consequences.html#3232" class="Bound">Y</a> <a id="3234" class="Symbol">:</a> <a id="3236" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3238" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3240" class="Symbol">}</a>
               <a id="3257" class="Symbol">→</a> <a id="3259" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3268" class="Symbol">(</a><a id="3269" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="3275" class="Symbol">{</a><a id="3276" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3277" class="Symbol">}</a> <a id="3279" class="Symbol">{</a><a id="3280" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3281" class="Symbol">}</a> <a id="3283" class="Symbol">{</a><a id="3284" href="MGS.More-FunExt-Consequences.html#3221" class="Bound">X</a><a id="3285" class="Symbol">}</a> <a id="3287" class="Symbol">{</a><a id="3288" href="MGS.More-FunExt-Consequences.html#3232" class="Bound">Y</a><a id="3289" class="Symbol">})</a>

<a id="3293" href="MGS.More-FunExt-Consequences.html#3122" class="Function">≃-sym-is-equiv</a> <a id="3308" href="MGS.More-FunExt-Consequences.html#3308" class="Bound">fe₀</a> <a id="3312" href="MGS.More-FunExt-Consequences.html#3312" class="Bound">fe₁</a> <a id="3316" href="MGS.More-FunExt-Consequences.html#3316" class="Bound">fe₂</a> <a id="3320" class="Symbol">=</a> <a id="3322" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="3345" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a>
                              <a id="3381" class="Symbol">(</a><a id="3382" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="3388" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                               <a id="3421" href="MGS.More-FunExt-Consequences.html#2782" class="Function">≃-sym-involutive</a> <a id="3438" href="MGS.More-FunExt-Consequences.html#3308" class="Bound">fe₀</a> <a id="3442" href="MGS.More-FunExt-Consequences.html#3316" class="Bound">fe₂</a> <a id="3446" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                               <a id="3479" href="MGS.More-FunExt-Consequences.html#2782" class="Function">≃-sym-involutive</a> <a id="3496" href="MGS.More-FunExt-Consequences.html#3312" class="Bound">fe₁</a> <a id="3500" href="MGS.More-FunExt-Consequences.html#3316" class="Bound">fe₂</a><a id="3503" class="Symbol">)</a>

<a id="≃-sym-≃"></a><a id="3506" href="MGS.More-FunExt-Consequences.html#3506" class="Function">≃-sym-≃</a> <a id="3514" class="Symbol">:</a> <a id="3516" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3524" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3526" class="Symbol">(</a><a id="3527" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3529" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3531" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3532" class="Symbol">)</a> <a id="3534" class="Symbol">→</a> <a id="3536" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3544" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3546" class="Symbol">(</a><a id="3547" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3549" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3551" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3552" class="Symbol">)</a> <a id="3554" class="Symbol">→</a> <a id="3556" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3564" class="Symbol">(</a><a id="3565" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3567" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3569" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3570" class="Symbol">)</a> <a id="3572" class="Symbol">(</a><a id="3573" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3575" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3577" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3578" class="Symbol">)</a>
        <a id="3588" class="Symbol">→</a> <a id="3590" class="Symbol">(</a><a id="3591" href="MGS.More-FunExt-Consequences.html#3591" class="Bound">X</a> <a id="3593" class="Symbol">:</a> <a id="3595" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3597" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3599" class="Symbol">)</a> <a id="3601" class="Symbol">(</a><a id="3602" href="MGS.More-FunExt-Consequences.html#3602" class="Bound">Y</a> <a id="3604" class="Symbol">:</a> <a id="3606" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3608" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3610" class="Symbol">)</a>
        <a id="3620" class="Symbol">→</a> <a id="3622" class="Symbol">(</a><a id="3623" href="MGS.More-FunExt-Consequences.html#3591" class="Bound">X</a> <a id="3625" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3627" href="MGS.More-FunExt-Consequences.html#3602" class="Bound">Y</a><a id="3628" class="Symbol">)</a> <a id="3630" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3632" class="Symbol">(</a><a id="3633" href="MGS.More-FunExt-Consequences.html#3602" class="Bound">Y</a> <a id="3635" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3637" href="MGS.More-FunExt-Consequences.html#3591" class="Bound">X</a><a id="3638" class="Symbol">)</a>

<a id="3641" href="MGS.More-FunExt-Consequences.html#3506" class="Function">≃-sym-≃</a> <a id="3649" href="MGS.More-FunExt-Consequences.html#3649" class="Bound">fe₀</a> <a id="3653" href="MGS.More-FunExt-Consequences.html#3653" class="Bound">fe₁</a> <a id="3657" href="MGS.More-FunExt-Consequences.html#3657" class="Bound">fe₂</a> <a id="3661" href="MGS.More-FunExt-Consequences.html#3661" class="Bound">X</a> <a id="3663" href="MGS.More-FunExt-Consequences.html#3663" class="Bound">Y</a> <a id="3665" class="Symbol">=</a> <a id="3667" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="3673" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3675" href="MGS.More-FunExt-Consequences.html#3122" class="Function">≃-sym-is-equiv</a> <a id="3690" href="MGS.More-FunExt-Consequences.html#3649" class="Bound">fe₀</a> <a id="3694" href="MGS.More-FunExt-Consequences.html#3653" class="Bound">fe₁</a> <a id="3698" href="MGS.More-FunExt-Consequences.html#3657" class="Bound">fe₂</a>

<a id="Π-cong"></a><a id="3703" href="MGS.More-FunExt-Consequences.html#3703" class="Function">Π-cong</a> <a id="3710" class="Symbol">:</a> <a id="3712" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3720" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3722" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3724" class="Symbol">→</a> <a id="3726" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3734" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3736" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
       <a id="3745" class="Symbol">→</a> <a id="3747" class="Symbol">{</a><a id="3748" href="MGS.More-FunExt-Consequences.html#3748" class="Bound">X</a> <a id="3750" class="Symbol">:</a> <a id="3752" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3754" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3756" class="Symbol">}</a> <a id="3758" class="Symbol">{</a><a id="3759" href="MGS.More-FunExt-Consequences.html#3759" class="Bound">Y</a> <a id="3761" class="Symbol">:</a> <a id="3763" href="MGS.More-FunExt-Consequences.html#3748" class="Bound">X</a> <a id="3765" class="Symbol">→</a> <a id="3767" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3769" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3771" class="Symbol">}</a> <a id="3773" class="Symbol">{</a><a id="3774" href="MGS.More-FunExt-Consequences.html#3774" class="Bound">Y&#39;</a> <a id="3777" class="Symbol">:</a> <a id="3779" href="MGS.More-FunExt-Consequences.html#3748" class="Bound">X</a> <a id="3781" class="Symbol">→</a> <a id="3783" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3785" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3787" class="Symbol">}</a>
       <a id="3796" class="Symbol">→</a> <a id="3798" class="Symbol">((</a><a id="3800" href="MGS.More-FunExt-Consequences.html#3800" class="Bound">x</a> <a id="3802" class="Symbol">:</a> <a id="3804" href="MGS.More-FunExt-Consequences.html#3748" class="Bound">X</a><a id="3805" class="Symbol">)</a> <a id="3807" class="Symbol">→</a> <a id="3809" href="MGS.More-FunExt-Consequences.html#3759" class="Bound">Y</a> <a id="3811" href="MGS.More-FunExt-Consequences.html#3800" class="Bound">x</a> <a id="3813" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3815" href="MGS.More-FunExt-Consequences.html#3774" class="Bound">Y&#39;</a> <a id="3818" href="MGS.More-FunExt-Consequences.html#3800" class="Bound">x</a><a id="3819" class="Symbol">)</a> <a id="3821" class="Symbol">→</a> <a id="3823" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="3825" href="MGS.More-FunExt-Consequences.html#3759" class="Bound">Y</a> <a id="3827" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3829" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="3831" href="MGS.More-FunExt-Consequences.html#3774" class="Bound">Y&#39;</a>

<a id="3835" href="MGS.More-FunExt-Consequences.html#3703" class="Function">Π-cong</a> <a id="3842" href="MGS.More-FunExt-Consequences.html#3842" class="Bound">fe</a> <a id="3845" href="MGS.More-FunExt-Consequences.html#3845" class="Bound">fe&#39;</a> <a id="3849" class="Symbol">{</a><a id="3850" href="MGS.More-FunExt-Consequences.html#3850" class="Bound">X</a><a id="3851" class="Symbol">}</a> <a id="3853" class="Symbol">{</a><a id="3854" href="MGS.More-FunExt-Consequences.html#3854" class="Bound">Y</a><a id="3855" class="Symbol">}</a> <a id="3857" class="Symbol">{</a><a id="3858" href="MGS.More-FunExt-Consequences.html#3858" class="Bound">Y&#39;</a><a id="3860" class="Symbol">}</a> <a id="3862" href="MGS.More-FunExt-Consequences.html#3862" class="Bound">φ</a> <a id="3864" class="Symbol">=</a> <a id="3866" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="3888" href="MGS.More-FunExt-Consequences.html#4252" class="Function">F</a> <a id="3890" class="Symbol">(</a><a id="3891" href="MGS.More-FunExt-Consequences.html#4314" class="Function">G</a> <a id="3893" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3895" href="MGS.More-FunExt-Consequences.html#4451" class="Function">GF</a> <a id="3898" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3900" href="MGS.More-FunExt-Consequences.html#4374" class="Function">FG</a><a id="3902" class="Symbol">)</a>
 <a id="3905" class="Keyword">where</a>
  <a id="3913" href="MGS.More-FunExt-Consequences.html#3913" class="Function">f</a> <a id="3915" class="Symbol">:</a> <a id="3917" class="Symbol">(</a><a id="3918" href="MGS.More-FunExt-Consequences.html#3918" class="Bound">x</a> <a id="3920" class="Symbol">:</a> <a id="3922" href="MGS.More-FunExt-Consequences.html#3850" class="Bound">X</a><a id="3923" class="Symbol">)</a> <a id="3925" class="Symbol">→</a> <a id="3927" href="MGS.More-FunExt-Consequences.html#3854" class="Bound">Y</a> <a id="3929" href="MGS.More-FunExt-Consequences.html#3918" class="Bound">x</a> <a id="3931" class="Symbol">→</a> <a id="3933" href="MGS.More-FunExt-Consequences.html#3858" class="Bound">Y&#39;</a> <a id="3936" href="MGS.More-FunExt-Consequences.html#3918" class="Bound">x</a>
  <a id="3940" href="MGS.More-FunExt-Consequences.html#3913" class="Function">f</a> <a id="3942" href="MGS.More-FunExt-Consequences.html#3942" class="Bound">x</a> <a id="3944" class="Symbol">=</a> <a id="3946" href="MGS.Equivalences.html#5010" class="Function Operator">⌜</a> <a id="3948" href="MGS.More-FunExt-Consequences.html#3862" class="Bound">φ</a> <a id="3950" href="MGS.More-FunExt-Consequences.html#3942" class="Bound">x</a> <a id="3952" href="MGS.Equivalences.html#5010" class="Function Operator">⌝</a>

  <a id="3957" href="MGS.More-FunExt-Consequences.html#3957" class="Function">e</a> <a id="3959" class="Symbol">:</a> <a id="3961" class="Symbol">(</a><a id="3962" href="MGS.More-FunExt-Consequences.html#3962" class="Bound">x</a> <a id="3964" class="Symbol">:</a> <a id="3966" href="MGS.More-FunExt-Consequences.html#3850" class="Bound">X</a><a id="3967" class="Symbol">)</a> <a id="3969" class="Symbol">→</a> <a id="3971" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3980" class="Symbol">(</a><a id="3981" href="MGS.More-FunExt-Consequences.html#3913" class="Function">f</a> <a id="3983" href="MGS.More-FunExt-Consequences.html#3962" class="Bound">x</a><a id="3984" class="Symbol">)</a>
  <a id="3988" href="MGS.More-FunExt-Consequences.html#3957" class="Function">e</a> <a id="3990" href="MGS.More-FunExt-Consequences.html#3990" class="Bound">x</a> <a id="3992" class="Symbol">=</a> <a id="3994" href="MGS.Equivalences.html#5114" class="Function">⌜⌝-is-equiv</a> <a id="4006" class="Symbol">(</a><a id="4007" href="MGS.More-FunExt-Consequences.html#3862" class="Bound">φ</a> <a id="4009" href="MGS.More-FunExt-Consequences.html#3990" class="Bound">x</a><a id="4010" class="Symbol">)</a>

  <a id="4015" href="MGS.More-FunExt-Consequences.html#4015" class="Function">g</a> <a id="4017" class="Symbol">:</a> <a id="4019" class="Symbol">(</a><a id="4020" href="MGS.More-FunExt-Consequences.html#4020" class="Bound">x</a> <a id="4022" class="Symbol">:</a> <a id="4024" href="MGS.More-FunExt-Consequences.html#3850" class="Bound">X</a><a id="4025" class="Symbol">)</a> <a id="4027" class="Symbol">→</a> <a id="4029" href="MGS.More-FunExt-Consequences.html#3858" class="Bound">Y&#39;</a> <a id="4032" href="MGS.More-FunExt-Consequences.html#4020" class="Bound">x</a> <a id="4034" class="Symbol">→</a> <a id="4036" href="MGS.More-FunExt-Consequences.html#3854" class="Bound">Y</a> <a id="4038" href="MGS.More-FunExt-Consequences.html#4020" class="Bound">x</a>
  <a id="4042" href="MGS.More-FunExt-Consequences.html#4015" class="Function">g</a> <a id="4044" href="MGS.More-FunExt-Consequences.html#4044" class="Bound">x</a> <a id="4046" class="Symbol">=</a> <a id="4048" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="4056" class="Symbol">(</a><a id="4057" href="MGS.More-FunExt-Consequences.html#3913" class="Function">f</a> <a id="4059" href="MGS.More-FunExt-Consequences.html#4044" class="Bound">x</a><a id="4060" class="Symbol">)</a> <a id="4062" class="Symbol">(</a><a id="4063" href="MGS.More-FunExt-Consequences.html#3957" class="Function">e</a> <a id="4065" href="MGS.More-FunExt-Consequences.html#4044" class="Bound">x</a><a id="4066" class="Symbol">)</a>

  <a id="4071" href="MGS.More-FunExt-Consequences.html#4071" class="Function">fg</a> <a id="4074" class="Symbol">:</a> <a id="4076" class="Symbol">(</a><a id="4077" href="MGS.More-FunExt-Consequences.html#4077" class="Bound">x</a> <a id="4079" class="Symbol">:</a> <a id="4081" href="MGS.More-FunExt-Consequences.html#3850" class="Bound">X</a><a id="4082" class="Symbol">)</a> <a id="4084" class="Symbol">(</a><a id="4085" href="MGS.More-FunExt-Consequences.html#4085" class="Bound">y&#39;</a> <a id="4088" class="Symbol">:</a> <a id="4090" href="MGS.More-FunExt-Consequences.html#3858" class="Bound">Y&#39;</a> <a id="4093" href="MGS.More-FunExt-Consequences.html#4077" class="Bound">x</a><a id="4094" class="Symbol">)</a> <a id="4096" class="Symbol">→</a> <a id="4098" href="MGS.More-FunExt-Consequences.html#3913" class="Function">f</a> <a id="4100" href="MGS.More-FunExt-Consequences.html#4077" class="Bound">x</a> <a id="4102" class="Symbol">(</a><a id="4103" href="MGS.More-FunExt-Consequences.html#4015" class="Function">g</a> <a id="4105" href="MGS.More-FunExt-Consequences.html#4077" class="Bound">x</a> <a id="4107" href="MGS.More-FunExt-Consequences.html#4085" class="Bound">y&#39;</a><a id="4109" class="Symbol">)</a> <a id="4111" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4113" href="MGS.More-FunExt-Consequences.html#4085" class="Bound">y&#39;</a>
  <a id="4118" href="MGS.More-FunExt-Consequences.html#4071" class="Function">fg</a> <a id="4121" href="MGS.More-FunExt-Consequences.html#4121" class="Bound">x</a> <a id="4123" class="Symbol">=</a> <a id="4125" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="4147" class="Symbol">(</a><a id="4148" href="MGS.More-FunExt-Consequences.html#3913" class="Function">f</a> <a id="4150" href="MGS.More-FunExt-Consequences.html#4121" class="Bound">x</a><a id="4151" class="Symbol">)</a> <a id="4153" class="Symbol">(</a><a id="4154" href="MGS.More-FunExt-Consequences.html#3957" class="Function">e</a> <a id="4156" href="MGS.More-FunExt-Consequences.html#4121" class="Bound">x</a><a id="4157" class="Symbol">)</a>

  <a id="4162" href="MGS.More-FunExt-Consequences.html#4162" class="Function">gf</a> <a id="4165" class="Symbol">:</a> <a id="4167" class="Symbol">(</a><a id="4168" href="MGS.More-FunExt-Consequences.html#4168" class="Bound">x</a> <a id="4170" class="Symbol">:</a> <a id="4172" href="MGS.More-FunExt-Consequences.html#3850" class="Bound">X</a><a id="4173" class="Symbol">)</a> <a id="4175" class="Symbol">(</a><a id="4176" href="MGS.More-FunExt-Consequences.html#4176" class="Bound">y</a> <a id="4178" class="Symbol">:</a> <a id="4180" href="MGS.More-FunExt-Consequences.html#3854" class="Bound">Y</a> <a id="4182" href="MGS.More-FunExt-Consequences.html#4168" class="Bound">x</a><a id="4183" class="Symbol">)</a> <a id="4185" class="Symbol">→</a> <a id="4187" href="MGS.More-FunExt-Consequences.html#4015" class="Function">g</a> <a id="4189" href="MGS.More-FunExt-Consequences.html#4168" class="Bound">x</a> <a id="4191" class="Symbol">(</a><a id="4192" href="MGS.More-FunExt-Consequences.html#3913" class="Function">f</a> <a id="4194" href="MGS.More-FunExt-Consequences.html#4168" class="Bound">x</a> <a id="4196" href="MGS.More-FunExt-Consequences.html#4176" class="Bound">y</a><a id="4197" class="Symbol">)</a> <a id="4199" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4201" href="MGS.More-FunExt-Consequences.html#4176" class="Bound">y</a>
  <a id="4205" href="MGS.More-FunExt-Consequences.html#4162" class="Function">gf</a> <a id="4208" href="MGS.More-FunExt-Consequences.html#4208" class="Bound">x</a> <a id="4210" class="Symbol">=</a> <a id="4212" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="4237" class="Symbol">(</a><a id="4238" href="MGS.More-FunExt-Consequences.html#3913" class="Function">f</a> <a id="4240" href="MGS.More-FunExt-Consequences.html#4208" class="Bound">x</a><a id="4241" class="Symbol">)</a> <a id="4243" class="Symbol">(</a><a id="4244" href="MGS.More-FunExt-Consequences.html#3957" class="Function">e</a> <a id="4246" href="MGS.More-FunExt-Consequences.html#4208" class="Bound">x</a><a id="4247" class="Symbol">)</a>

  <a id="4252" href="MGS.More-FunExt-Consequences.html#4252" class="Function">F</a> <a id="4254" class="Symbol">:</a> <a id="4256" class="Symbol">((</a><a id="4258" href="MGS.More-FunExt-Consequences.html#4258" class="Bound">x</a> <a id="4260" class="Symbol">:</a> <a id="4262" href="MGS.More-FunExt-Consequences.html#3850" class="Bound">X</a><a id="4263" class="Symbol">)</a> <a id="4265" class="Symbol">→</a> <a id="4267" href="MGS.More-FunExt-Consequences.html#3854" class="Bound">Y</a> <a id="4269" href="MGS.More-FunExt-Consequences.html#4258" class="Bound">x</a><a id="4270" class="Symbol">)</a> <a id="4272" class="Symbol">→</a> <a id="4274" class="Symbol">((</a><a id="4276" href="MGS.More-FunExt-Consequences.html#4276" class="Bound">x</a> <a id="4278" class="Symbol">:</a> <a id="4280" href="MGS.More-FunExt-Consequences.html#3850" class="Bound">X</a><a id="4281" class="Symbol">)</a> <a id="4283" class="Symbol">→</a> <a id="4285" href="MGS.More-FunExt-Consequences.html#3858" class="Bound">Y&#39;</a> <a id="4288" href="MGS.More-FunExt-Consequences.html#4276" class="Bound">x</a><a id="4289" class="Symbol">)</a>
  <a id="4293" href="MGS.More-FunExt-Consequences.html#4252" class="Function">F</a> <a id="4295" href="MGS.More-FunExt-Consequences.html#4295" class="Bound">φ</a> <a id="4297" href="MGS.More-FunExt-Consequences.html#4297" class="Bound">x</a> <a id="4299" class="Symbol">=</a> <a id="4301" href="MGS.More-FunExt-Consequences.html#3913" class="Function">f</a> <a id="4303" href="MGS.More-FunExt-Consequences.html#4297" class="Bound">x</a> <a id="4305" class="Symbol">(</a><a id="4306" href="MGS.More-FunExt-Consequences.html#4295" class="Bound">φ</a> <a id="4308" href="MGS.More-FunExt-Consequences.html#4297" class="Bound">x</a><a id="4309" class="Symbol">)</a>

  <a id="4314" href="MGS.More-FunExt-Consequences.html#4314" class="Function">G</a> <a id="4316" class="Symbol">:</a> <a id="4318" class="Symbol">((</a><a id="4320" href="MGS.More-FunExt-Consequences.html#4320" class="Bound">x</a> <a id="4322" class="Symbol">:</a> <a id="4324" href="MGS.More-FunExt-Consequences.html#3850" class="Bound">X</a><a id="4325" class="Symbol">)</a> <a id="4327" class="Symbol">→</a> <a id="4329" href="MGS.More-FunExt-Consequences.html#3858" class="Bound">Y&#39;</a> <a id="4332" href="MGS.More-FunExt-Consequences.html#4320" class="Bound">x</a><a id="4333" class="Symbol">)</a> <a id="4335" class="Symbol">→</a> <a id="4337" class="Symbol">(</a><a id="4338" href="MGS.More-FunExt-Consequences.html#4338" class="Bound">x</a> <a id="4340" class="Symbol">:</a> <a id="4342" href="MGS.More-FunExt-Consequences.html#3850" class="Bound">X</a><a id="4343" class="Symbol">)</a> <a id="4345" class="Symbol">→</a> <a id="4347" href="MGS.More-FunExt-Consequences.html#3854" class="Bound">Y</a> <a id="4349" href="MGS.More-FunExt-Consequences.html#4338" class="Bound">x</a>
  <a id="4353" href="MGS.More-FunExt-Consequences.html#4314" class="Function">G</a> <a id="4355" href="MGS.More-FunExt-Consequences.html#4355" class="Bound">γ</a> <a id="4357" href="MGS.More-FunExt-Consequences.html#4357" class="Bound">x</a> <a id="4359" class="Symbol">=</a> <a id="4361" href="MGS.More-FunExt-Consequences.html#4015" class="Function">g</a> <a id="4363" href="MGS.More-FunExt-Consequences.html#4357" class="Bound">x</a> <a id="4365" class="Symbol">(</a><a id="4366" href="MGS.More-FunExt-Consequences.html#4355" class="Bound">γ</a> <a id="4368" href="MGS.More-FunExt-Consequences.html#4357" class="Bound">x</a><a id="4369" class="Symbol">)</a>

  <a id="4374" href="MGS.More-FunExt-Consequences.html#4374" class="Function">FG</a> <a id="4377" class="Symbol">:</a> <a id="4379" class="Symbol">(</a><a id="4380" href="MGS.More-FunExt-Consequences.html#4380" class="Bound">γ</a> <a id="4382" class="Symbol">:</a> <a id="4384" class="Symbol">((</a><a id="4386" href="MGS.More-FunExt-Consequences.html#4386" class="Bound">x</a> <a id="4388" class="Symbol">:</a> <a id="4390" href="MGS.More-FunExt-Consequences.html#3850" class="Bound">X</a><a id="4391" class="Symbol">)</a> <a id="4393" class="Symbol">→</a> <a id="4395" href="MGS.More-FunExt-Consequences.html#3858" class="Bound">Y&#39;</a> <a id="4398" href="MGS.More-FunExt-Consequences.html#4386" class="Bound">x</a><a id="4399" class="Symbol">))</a> <a id="4402" class="Symbol">→</a> <a id="4404" href="MGS.More-FunExt-Consequences.html#4252" class="Function">F</a> <a id="4406" class="Symbol">(</a><a id="4407" href="MGS.More-FunExt-Consequences.html#4314" class="Function">G</a> <a id="4409" href="MGS.More-FunExt-Consequences.html#4380" class="Bound">γ</a><a id="4410" class="Symbol">)</a> <a id="4412" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4414" href="MGS.More-FunExt-Consequences.html#4380" class="Bound">γ</a>
  <a id="4418" href="MGS.More-FunExt-Consequences.html#4374" class="Function">FG</a> <a id="4421" href="MGS.More-FunExt-Consequences.html#4421" class="Bound">γ</a> <a id="4423" class="Symbol">=</a> <a id="4425" href="MGS.More-FunExt-Consequences.html#3845" class="Bound">fe&#39;</a> <a id="4429" class="Symbol">(λ</a> <a id="4432" href="MGS.More-FunExt-Consequences.html#4432" class="Bound">x</a> <a id="4434" class="Symbol">→</a> <a id="4436" href="MGS.More-FunExt-Consequences.html#4071" class="Function">fg</a> <a id="4439" href="MGS.More-FunExt-Consequences.html#4432" class="Bound">x</a> <a id="4441" class="Symbol">(</a><a id="4442" href="MGS.More-FunExt-Consequences.html#4421" class="Bound">γ</a> <a id="4444" href="MGS.More-FunExt-Consequences.html#4432" class="Bound">x</a><a id="4445" class="Symbol">))</a>

  <a id="4451" href="MGS.More-FunExt-Consequences.html#4451" class="Function">GF</a> <a id="4454" class="Symbol">:</a> <a id="4456" class="Symbol">(</a><a id="4457" href="MGS.More-FunExt-Consequences.html#4457" class="Bound">φ</a> <a id="4459" class="Symbol">:</a> <a id="4461" class="Symbol">((</a><a id="4463" href="MGS.More-FunExt-Consequences.html#4463" class="Bound">x</a> <a id="4465" class="Symbol">:</a> <a id="4467" href="MGS.More-FunExt-Consequences.html#3850" class="Bound">X</a><a id="4468" class="Symbol">)</a> <a id="4470" class="Symbol">→</a> <a id="4472" href="MGS.More-FunExt-Consequences.html#3854" class="Bound">Y</a> <a id="4474" href="MGS.More-FunExt-Consequences.html#4463" class="Bound">x</a><a id="4475" class="Symbol">))</a> <a id="4478" class="Symbol">→</a> <a id="4480" href="MGS.More-FunExt-Consequences.html#4314" class="Function">G</a> <a id="4482" class="Symbol">(</a><a id="4483" href="MGS.More-FunExt-Consequences.html#4252" class="Function">F</a> <a id="4485" href="MGS.More-FunExt-Consequences.html#4457" class="Bound">φ</a><a id="4486" class="Symbol">)</a> <a id="4488" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4490" href="MGS.More-FunExt-Consequences.html#4457" class="Bound">φ</a>
  <a id="4494" href="MGS.More-FunExt-Consequences.html#4451" class="Function">GF</a> <a id="4497" href="MGS.More-FunExt-Consequences.html#4497" class="Bound">φ</a> <a id="4499" class="Symbol">=</a> <a id="4501" href="MGS.More-FunExt-Consequences.html#3842" class="Bound">fe</a> <a id="4504" class="Symbol">(λ</a> <a id="4507" href="MGS.More-FunExt-Consequences.html#4507" class="Bound">x</a> <a id="4509" class="Symbol">→</a> <a id="4511" href="MGS.More-FunExt-Consequences.html#4162" class="Function">gf</a> <a id="4514" href="MGS.More-FunExt-Consequences.html#4507" class="Bound">x</a> <a id="4516" class="Symbol">(</a><a id="4517" href="MGS.More-FunExt-Consequences.html#4497" class="Bound">φ</a> <a id="4519" href="MGS.More-FunExt-Consequences.html#4507" class="Bound">x</a><a id="4520" class="Symbol">))</a>

<a id="hfunext-≃"></a><a id="4524" href="MGS.More-FunExt-Consequences.html#4524" class="Function">hfunext-≃</a> <a id="4534" class="Symbol">:</a> <a id="4536" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="4544" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4546" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
          <a id="4558" class="Symbol">→</a> <a id="4560" class="Symbol">{</a><a id="4561" href="MGS.More-FunExt-Consequences.html#4561" class="Bound">X</a> <a id="4563" class="Symbol">:</a> <a id="4565" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4567" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4569" class="Symbol">}</a> <a id="4571" class="Symbol">{</a><a id="4572" href="MGS.More-FunExt-Consequences.html#4572" class="Bound">A</a> <a id="4574" class="Symbol">:</a> <a id="4576" href="MGS.More-FunExt-Consequences.html#4561" class="Bound">X</a> <a id="4578" class="Symbol">→</a> <a id="4580" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4582" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4584" class="Symbol">}</a> <a id="4586" class="Symbol">(</a><a id="4587" href="MGS.More-FunExt-Consequences.html#4587" class="Bound">f</a> <a id="4589" href="MGS.More-FunExt-Consequences.html#4589" class="Bound">g</a> <a id="4591" class="Symbol">:</a> <a id="4593" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="4595" href="MGS.More-FunExt-Consequences.html#4572" class="Bound">A</a><a id="4596" class="Symbol">)</a>
          <a id="4608" class="Symbol">→</a> <a id="4610" class="Symbol">(</a><a id="4611" href="MGS.More-FunExt-Consequences.html#4587" class="Bound">f</a> <a id="4613" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4615" href="MGS.More-FunExt-Consequences.html#4589" class="Bound">g</a><a id="4616" class="Symbol">)</a> <a id="4618" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4620" class="Symbol">(</a><a id="4621" href="MGS.More-FunExt-Consequences.html#4587" class="Bound">f</a> <a id="4623" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="4625" href="MGS.More-FunExt-Consequences.html#4589" class="Bound">g</a><a id="4626" class="Symbol">)</a>

<a id="4629" href="MGS.More-FunExt-Consequences.html#4524" class="Function">hfunext-≃</a> <a id="4639" href="MGS.More-FunExt-Consequences.html#4639" class="Bound">hfe</a> <a id="4643" href="MGS.More-FunExt-Consequences.html#4643" class="Bound">f</a> <a id="4645" href="MGS.More-FunExt-Consequences.html#4645" class="Bound">g</a> <a id="4647" class="Symbol">=</a> <a id="4649" class="Symbol">(</a><a id="4650" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="4657" href="MGS.More-FunExt-Consequences.html#4643" class="Bound">f</a> <a id="4659" href="MGS.More-FunExt-Consequences.html#4645" class="Bound">g</a> <a id="4661" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4663" href="MGS.More-FunExt-Consequences.html#4639" class="Bound">hfe</a> <a id="4667" href="MGS.More-FunExt-Consequences.html#4643" class="Bound">f</a> <a id="4669" href="MGS.More-FunExt-Consequences.html#4645" class="Bound">g</a><a id="4670" class="Symbol">)</a>

<a id="hfunext₂-≃"></a><a id="4673" href="MGS.More-FunExt-Consequences.html#4673" class="Function">hfunext₂-≃</a> <a id="4684" class="Symbol">:</a> <a id="4686" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="4694" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4696" class="Symbol">(</a><a id="4697" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4699" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4701" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="4702" class="Symbol">)</a> <a id="4704" class="Symbol">→</a> <a id="4706" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="4714" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4716" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
           <a id="4729" class="Symbol">→</a> <a id="4731" class="Symbol">{</a><a id="4732" href="MGS.More-FunExt-Consequences.html#4732" class="Bound">X</a> <a id="4734" class="Symbol">:</a> <a id="4736" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4738" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4740" class="Symbol">}</a> <a id="4742" class="Symbol">{</a><a id="4743" href="MGS.More-FunExt-Consequences.html#4743" class="Bound">Y</a> <a id="4745" class="Symbol">:</a> <a id="4747" href="MGS.More-FunExt-Consequences.html#4732" class="Bound">X</a> <a id="4749" class="Symbol">→</a> <a id="4751" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4753" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4755" class="Symbol">}</a> <a id="4757" class="Symbol">{</a><a id="4758" href="MGS.More-FunExt-Consequences.html#4758" class="Bound">A</a> <a id="4760" class="Symbol">:</a> <a id="4762" class="Symbol">(</a><a id="4763" href="MGS.More-FunExt-Consequences.html#4763" class="Bound">x</a> <a id="4765" class="Symbol">:</a> <a id="4767" href="MGS.More-FunExt-Consequences.html#4732" class="Bound">X</a><a id="4768" class="Symbol">)</a> <a id="4770" class="Symbol">→</a> <a id="4772" href="MGS.More-FunExt-Consequences.html#4743" class="Bound">Y</a> <a id="4774" href="MGS.More-FunExt-Consequences.html#4763" class="Bound">x</a> <a id="4776" class="Symbol">→</a> <a id="4778" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4780" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4782" class="Symbol">}</a>
             <a id="4797" class="Symbol">(</a><a id="4798" href="MGS.More-FunExt-Consequences.html#4798" class="Bound">f</a> <a id="4800" href="MGS.More-FunExt-Consequences.html#4800" class="Bound">g</a> <a id="4802" class="Symbol">:</a> <a id="4804" class="Symbol">(</a><a id="4805" href="MGS.More-FunExt-Consequences.html#4805" class="Bound">x</a> <a id="4807" class="Symbol">:</a> <a id="4809" href="MGS.More-FunExt-Consequences.html#4732" class="Bound">X</a><a id="4810" class="Symbol">)</a> <a id="4812" class="Symbol">(</a><a id="4813" href="MGS.More-FunExt-Consequences.html#4813" class="Bound">y</a> <a id="4815" class="Symbol">:</a> <a id="4817" href="MGS.More-FunExt-Consequences.html#4743" class="Bound">Y</a> <a id="4819" href="MGS.More-FunExt-Consequences.html#4805" class="Bound">x</a><a id="4820" class="Symbol">)</a> <a id="4822" class="Symbol">→</a> <a id="4824" href="MGS.More-FunExt-Consequences.html#4758" class="Bound">A</a> <a id="4826" href="MGS.More-FunExt-Consequences.html#4805" class="Bound">x</a> <a id="4828" href="MGS.More-FunExt-Consequences.html#4813" class="Bound">y</a><a id="4829" class="Symbol">)</a>
           <a id="4842" class="Symbol">→</a> <a id="4844" class="Symbol">(</a><a id="4845" href="MGS.More-FunExt-Consequences.html#4798" class="Bound">f</a> <a id="4847" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4849" href="MGS.More-FunExt-Consequences.html#4800" class="Bound">g</a><a id="4850" class="Symbol">)</a> <a id="4852" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4854" class="Symbol">(∀</a> <a id="4857" href="MGS.More-FunExt-Consequences.html#4857" class="Bound">x</a> <a id="4859" href="MGS.More-FunExt-Consequences.html#4859" class="Bound">y</a> <a id="4861" class="Symbol">→</a> <a id="4863" href="MGS.More-FunExt-Consequences.html#4798" class="Bound">f</a> <a id="4865" href="MGS.More-FunExt-Consequences.html#4857" class="Bound">x</a> <a id="4867" href="MGS.More-FunExt-Consequences.html#4859" class="Bound">y</a> <a id="4869" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4871" href="MGS.More-FunExt-Consequences.html#4800" class="Bound">g</a> <a id="4873" href="MGS.More-FunExt-Consequences.html#4857" class="Bound">x</a> <a id="4875" href="MGS.More-FunExt-Consequences.html#4859" class="Bound">y</a><a id="4876" class="Symbol">)</a>

<a id="4879" href="MGS.More-FunExt-Consequences.html#4673" class="Function">hfunext₂-≃</a> <a id="4890" href="MGS.More-FunExt-Consequences.html#4890" class="Bound">fe</a> <a id="4893" href="MGS.More-FunExt-Consequences.html#4893" class="Bound">fe&#39;</a> <a id="4897" class="Symbol">{</a><a id="4898" href="MGS.More-FunExt-Consequences.html#4898" class="Bound">X</a><a id="4899" class="Symbol">}</a> <a id="4901" href="MGS.More-FunExt-Consequences.html#4901" class="Bound">f</a> <a id="4903" href="MGS.More-FunExt-Consequences.html#4903" class="Bound">g</a> <a id="4905" class="Symbol">=</a>

 <a id="4909" class="Symbol">(</a><a id="4910" href="MGS.More-FunExt-Consequences.html#4901" class="Bound">f</a> <a id="4912" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4914" href="MGS.More-FunExt-Consequences.html#4903" class="Bound">g</a><a id="4915" class="Symbol">)</a>                  <a id="4934" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="4937" href="MGS.More-FunExt-Consequences.html#5013" class="Function">i</a> <a id="4939" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
 <a id="4942" class="Symbol">(∀</a> <a id="4945" href="MGS.More-FunExt-Consequences.html#4945" class="Bound">x</a> <a id="4947" class="Symbol">→</a> <a id="4949" href="MGS.More-FunExt-Consequences.html#4901" class="Bound">f</a> <a id="4951" href="MGS.More-FunExt-Consequences.html#4945" class="Bound">x</a> <a id="4953" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4955" href="MGS.More-FunExt-Consequences.html#4903" class="Bound">g</a> <a id="4957" href="MGS.More-FunExt-Consequences.html#4945" class="Bound">x</a><a id="4958" class="Symbol">)</a>        <a id="4967" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="4970" href="MGS.More-FunExt-Consequences.html#5037" class="Function">ii</a> <a id="4973" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
 <a id="4976" class="Symbol">(∀</a> <a id="4979" href="MGS.More-FunExt-Consequences.html#4979" class="Bound">x</a> <a id="4981" href="MGS.More-FunExt-Consequences.html#4981" class="Bound">y</a> <a id="4983" class="Symbol">→</a> <a id="4985" href="MGS.More-FunExt-Consequences.html#4901" class="Bound">f</a> <a id="4987" href="MGS.More-FunExt-Consequences.html#4979" class="Bound">x</a> <a id="4989" href="MGS.More-FunExt-Consequences.html#4981" class="Bound">y</a> <a id="4991" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4993" href="MGS.More-FunExt-Consequences.html#4903" class="Bound">g</a> <a id="4995" href="MGS.More-FunExt-Consequences.html#4979" class="Bound">x</a> <a id="4997" href="MGS.More-FunExt-Consequences.html#4981" class="Bound">y</a><a id="4998" class="Symbol">)</a>  <a id="5001" href="MGS.Equivalences.html#6367" class="Function Operator">■</a>

 <a id="5005" class="Keyword">where</a>
  <a id="5013" href="MGS.More-FunExt-Consequences.html#5013" class="Function">i</a>  <a id="5016" class="Symbol">=</a> <a id="5018" href="MGS.More-FunExt-Consequences.html#4524" class="Function">hfunext-≃</a> <a id="5028" href="MGS.More-FunExt-Consequences.html#4890" class="Bound">fe</a> <a id="5031" href="MGS.More-FunExt-Consequences.html#4901" class="Bound">f</a> <a id="5033" href="MGS.More-FunExt-Consequences.html#4903" class="Bound">g</a>
  <a id="5037" href="MGS.More-FunExt-Consequences.html#5037" class="Function">ii</a> <a id="5040" class="Symbol">=</a> <a id="5042" href="MGS.More-FunExt-Consequences.html#3703" class="Function">Π-cong</a>
        <a id="5057" class="Symbol">(</a><a id="5058" href="MGS.FunExt-from-Univalence.html#2207" class="Function">hfunext-gives-dfunext</a> <a id="5080" href="MGS.More-FunExt-Consequences.html#4890" class="Bound">fe</a><a id="5082" class="Symbol">)</a>
        <a id="5092" class="Symbol">(</a><a id="5093" href="MGS.FunExt-from-Univalence.html#2207" class="Function">hfunext-gives-dfunext</a> <a id="5115" href="MGS.More-FunExt-Consequences.html#4890" class="Bound">fe</a><a id="5117" class="Symbol">)</a>
        <a id="5127" class="Symbol">(λ</a> <a id="5130" href="MGS.More-FunExt-Consequences.html#5130" class="Bound">x</a> <a id="5132" class="Symbol">→</a> <a id="5134" href="MGS.More-FunExt-Consequences.html#4524" class="Function">hfunext-≃</a> <a id="5144" href="MGS.More-FunExt-Consequences.html#4893" class="Bound">fe&#39;</a> <a id="5148" class="Symbol">(</a><a id="5149" href="MGS.More-FunExt-Consequences.html#4901" class="Bound">f</a> <a id="5151" href="MGS.More-FunExt-Consequences.html#5130" class="Bound">x</a><a id="5152" class="Symbol">)</a> <a id="5154" class="Symbol">(</a><a id="5155" href="MGS.More-FunExt-Consequences.html#4903" class="Bound">g</a> <a id="5157" href="MGS.More-FunExt-Consequences.html#5130" class="Bound">x</a><a id="5158" class="Symbol">))</a>

<a id="precomp-invertible"></a><a id="5162" href="MGS.More-FunExt-Consequences.html#5162" class="Function">precomp-invertible</a> <a id="5181" class="Symbol">:</a> <a id="5183" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="5191" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5193" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5195" class="Symbol">→</a> <a id="5197" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="5205" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5207" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
                   <a id="5228" class="Symbol">→</a> <a id="5230" class="Symbol">{</a><a id="5231" href="MGS.More-FunExt-Consequences.html#5231" class="Bound">X</a> <a id="5233" class="Symbol">:</a> <a id="5235" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5237" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5239" class="Symbol">}</a> <a id="5241" class="Symbol">{</a><a id="5242" href="MGS.More-FunExt-Consequences.html#5242" class="Bound">Y</a> <a id="5244" class="Symbol">:</a> <a id="5246" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5248" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5250" class="Symbol">}</a> <a id="5252" class="Symbol">{</a><a id="5253" href="MGS.More-FunExt-Consequences.html#5253" class="Bound">Z</a> <a id="5255" class="Symbol">:</a> <a id="5257" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5259" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5261" class="Symbol">}</a> <a id="5263" class="Symbol">(</a><a id="5264" href="MGS.More-FunExt-Consequences.html#5264" class="Bound">f</a> <a id="5266" class="Symbol">:</a> <a id="5268" href="MGS.More-FunExt-Consequences.html#5231" class="Bound">X</a> <a id="5270" class="Symbol">→</a> <a id="5272" href="MGS.More-FunExt-Consequences.html#5242" class="Bound">Y</a><a id="5273" class="Symbol">)</a>
                   <a id="5294" class="Symbol">→</a> <a id="5296" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="5307" href="MGS.More-FunExt-Consequences.html#5264" class="Bound">f</a>
                   <a id="5328" class="Symbol">→</a> <a id="5330" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="5341" class="Symbol">(λ</a> <a id="5344" class="Symbol">(</a><a id="5345" href="MGS.More-FunExt-Consequences.html#5345" class="Bound">h</a> <a id="5347" class="Symbol">:</a> <a id="5349" href="MGS.More-FunExt-Consequences.html#5242" class="Bound">Y</a> <a id="5351" class="Symbol">→</a> <a id="5353" href="MGS.More-FunExt-Consequences.html#5253" class="Bound">Z</a><a id="5354" class="Symbol">)</a> <a id="5356" class="Symbol">→</a> <a id="5358" href="MGS.More-FunExt-Consequences.html#5345" class="Bound">h</a> <a id="5360" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="5362" href="MGS.More-FunExt-Consequences.html#5264" class="Bound">f</a><a id="5363" class="Symbol">)</a>

<a id="5366" href="MGS.More-FunExt-Consequences.html#5162" class="Function">precomp-invertible</a> <a id="5385" href="MGS.More-FunExt-Consequences.html#5385" class="Bound">fe</a> <a id="5388" href="MGS.More-FunExt-Consequences.html#5388" class="Bound">fe&#39;</a> <a id="5392" class="Symbol">{</a><a id="5393" href="MGS.More-FunExt-Consequences.html#5393" class="Bound">X</a><a id="5394" class="Symbol">}</a> <a id="5396" class="Symbol">{</a><a id="5397" href="MGS.More-FunExt-Consequences.html#5397" class="Bound">Y</a><a id="5398" class="Symbol">}</a> <a id="5400" class="Symbol">{</a><a id="5401" href="MGS.More-FunExt-Consequences.html#5401" class="Bound">Z</a><a id="5402" class="Symbol">}</a> <a id="5404" href="MGS.More-FunExt-Consequences.html#5404" class="Bound">f</a> <a id="5406" class="Symbol">(</a><a id="5407" href="MGS.More-FunExt-Consequences.html#5407" class="Bound">g</a> <a id="5409" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5411" href="MGS.More-FunExt-Consequences.html#5411" class="Bound">η</a> <a id="5413" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5415" href="MGS.More-FunExt-Consequences.html#5415" class="Bound">ε</a><a id="5416" class="Symbol">)</a> <a id="5418" class="Symbol">=</a> <a id="5420" class="Symbol">(</a><a id="5421" href="MGS.More-FunExt-Consequences.html#5485" class="Function">g&#39;</a> <a id="5424" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5426" href="MGS.More-FunExt-Consequences.html#5526" class="Function">η&#39;</a> <a id="5429" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5431" href="MGS.More-FunExt-Consequences.html#5593" class="Function">ε&#39;</a><a id="5433" class="Symbol">)</a>
 <a id="5436" class="Keyword">where</a>
  <a id="5444" href="MGS.More-FunExt-Consequences.html#5444" class="Function">f&#39;</a> <a id="5447" class="Symbol">:</a> <a id="5449" class="Symbol">(</a><a id="5450" href="MGS.More-FunExt-Consequences.html#5397" class="Bound">Y</a> <a id="5452" class="Symbol">→</a> <a id="5454" href="MGS.More-FunExt-Consequences.html#5401" class="Bound">Z</a><a id="5455" class="Symbol">)</a> <a id="5457" class="Symbol">→</a> <a id="5459" class="Symbol">(</a><a id="5460" href="MGS.More-FunExt-Consequences.html#5393" class="Bound">X</a> <a id="5462" class="Symbol">→</a> <a id="5464" href="MGS.More-FunExt-Consequences.html#5401" class="Bound">Z</a><a id="5465" class="Symbol">)</a>
  <a id="5469" href="MGS.More-FunExt-Consequences.html#5444" class="Function">f&#39;</a> <a id="5472" href="MGS.More-FunExt-Consequences.html#5472" class="Bound">h</a> <a id="5474" class="Symbol">=</a> <a id="5476" href="MGS.More-FunExt-Consequences.html#5472" class="Bound">h</a> <a id="5478" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="5480" href="MGS.More-FunExt-Consequences.html#5404" class="Bound">f</a>

  <a id="5485" href="MGS.More-FunExt-Consequences.html#5485" class="Function">g&#39;</a> <a id="5488" class="Symbol">:</a> <a id="5490" class="Symbol">(</a><a id="5491" href="MGS.More-FunExt-Consequences.html#5393" class="Bound">X</a> <a id="5493" class="Symbol">→</a> <a id="5495" href="MGS.More-FunExt-Consequences.html#5401" class="Bound">Z</a><a id="5496" class="Symbol">)</a> <a id="5498" class="Symbol">→</a> <a id="5500" class="Symbol">(</a><a id="5501" href="MGS.More-FunExt-Consequences.html#5397" class="Bound">Y</a> <a id="5503" class="Symbol">→</a> <a id="5505" href="MGS.More-FunExt-Consequences.html#5401" class="Bound">Z</a><a id="5506" class="Symbol">)</a>
  <a id="5510" href="MGS.More-FunExt-Consequences.html#5485" class="Function">g&#39;</a> <a id="5513" href="MGS.More-FunExt-Consequences.html#5513" class="Bound">k</a> <a id="5515" class="Symbol">=</a> <a id="5517" href="MGS.More-FunExt-Consequences.html#5513" class="Bound">k</a> <a id="5519" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="5521" href="MGS.More-FunExt-Consequences.html#5407" class="Bound">g</a>

  <a id="5526" href="MGS.More-FunExt-Consequences.html#5526" class="Function">η&#39;</a> <a id="5529" class="Symbol">:</a> <a id="5531" class="Symbol">(</a><a id="5532" href="MGS.More-FunExt-Consequences.html#5532" class="Bound">h</a> <a id="5534" class="Symbol">:</a> <a id="5536" href="MGS.More-FunExt-Consequences.html#5397" class="Bound">Y</a> <a id="5538" class="Symbol">→</a> <a id="5540" href="MGS.More-FunExt-Consequences.html#5401" class="Bound">Z</a><a id="5541" class="Symbol">)</a> <a id="5543" class="Symbol">→</a> <a id="5545" href="MGS.More-FunExt-Consequences.html#5485" class="Function">g&#39;</a> <a id="5548" class="Symbol">(</a><a id="5549" href="MGS.More-FunExt-Consequences.html#5444" class="Function">f&#39;</a> <a id="5552" href="MGS.More-FunExt-Consequences.html#5532" class="Bound">h</a><a id="5553" class="Symbol">)</a> <a id="5555" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5557" href="MGS.More-FunExt-Consequences.html#5532" class="Bound">h</a>
  <a id="5561" href="MGS.More-FunExt-Consequences.html#5526" class="Function">η&#39;</a> <a id="5564" href="MGS.More-FunExt-Consequences.html#5564" class="Bound">h</a> <a id="5566" class="Symbol">=</a> <a id="5568" href="MGS.More-FunExt-Consequences.html#5385" class="Bound">fe</a> <a id="5571" class="Symbol">(λ</a> <a id="5574" href="MGS.More-FunExt-Consequences.html#5574" class="Bound">y</a> <a id="5576" class="Symbol">→</a> <a id="5578" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5581" href="MGS.More-FunExt-Consequences.html#5564" class="Bound">h</a> <a id="5583" class="Symbol">(</a><a id="5584" href="MGS.More-FunExt-Consequences.html#5415" class="Bound">ε</a> <a id="5586" href="MGS.More-FunExt-Consequences.html#5574" class="Bound">y</a><a id="5587" class="Symbol">))</a>

  <a id="5593" href="MGS.More-FunExt-Consequences.html#5593" class="Function">ε&#39;</a> <a id="5596" class="Symbol">:</a> <a id="5598" class="Symbol">(</a><a id="5599" href="MGS.More-FunExt-Consequences.html#5599" class="Bound">k</a> <a id="5601" class="Symbol">:</a> <a id="5603" href="MGS.More-FunExt-Consequences.html#5393" class="Bound">X</a> <a id="5605" class="Symbol">→</a> <a id="5607" href="MGS.More-FunExt-Consequences.html#5401" class="Bound">Z</a><a id="5608" class="Symbol">)</a> <a id="5610" class="Symbol">→</a> <a id="5612" href="MGS.More-FunExt-Consequences.html#5444" class="Function">f&#39;</a> <a id="5615" class="Symbol">(</a><a id="5616" href="MGS.More-FunExt-Consequences.html#5485" class="Function">g&#39;</a> <a id="5619" href="MGS.More-FunExt-Consequences.html#5599" class="Bound">k</a><a id="5620" class="Symbol">)</a> <a id="5622" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5624" href="MGS.More-FunExt-Consequences.html#5599" class="Bound">k</a>
  <a id="5628" href="MGS.More-FunExt-Consequences.html#5593" class="Function">ε&#39;</a> <a id="5631" href="MGS.More-FunExt-Consequences.html#5631" class="Bound">k</a> <a id="5633" class="Symbol">=</a> <a id="5635" href="MGS.More-FunExt-Consequences.html#5388" class="Bound">fe&#39;</a> <a id="5639" class="Symbol">(λ</a> <a id="5642" href="MGS.More-FunExt-Consequences.html#5642" class="Bound">x</a> <a id="5644" class="Symbol">→</a> <a id="5646" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="5649" href="MGS.More-FunExt-Consequences.html#5631" class="Bound">k</a> <a id="5651" class="Symbol">(</a><a id="5652" href="MGS.More-FunExt-Consequences.html#5411" class="Bound">η</a> <a id="5654" href="MGS.More-FunExt-Consequences.html#5642" class="Bound">x</a><a id="5655" class="Symbol">))</a>

<a id="dprecomp"></a><a id="5659" href="MGS.More-FunExt-Consequences.html#5659" class="Function">dprecomp</a> <a id="5668" class="Symbol">:</a> <a id="5670" class="Symbol">{</a><a id="5671" href="MGS.More-FunExt-Consequences.html#5671" class="Bound">X</a> <a id="5673" class="Symbol">:</a> <a id="5675" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5677" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5679" class="Symbol">}</a> <a id="5681" class="Symbol">{</a><a id="5682" href="MGS.More-FunExt-Consequences.html#5682" class="Bound">Y</a> <a id="5684" class="Symbol">:</a> <a id="5686" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5688" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5690" class="Symbol">}</a> <a id="5692" class="Symbol">(</a><a id="5693" href="MGS.More-FunExt-Consequences.html#5693" class="Bound">A</a> <a id="5695" class="Symbol">:</a> <a id="5697" href="MGS.More-FunExt-Consequences.html#5682" class="Bound">Y</a> <a id="5699" class="Symbol">→</a> <a id="5701" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5703" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5705" class="Symbol">)</a> <a id="5707" class="Symbol">(</a><a id="5708" href="MGS.More-FunExt-Consequences.html#5708" class="Bound">f</a> <a id="5710" class="Symbol">:</a> <a id="5712" href="MGS.More-FunExt-Consequences.html#5671" class="Bound">X</a> <a id="5714" class="Symbol">→</a> <a id="5716" href="MGS.More-FunExt-Consequences.html#5682" class="Bound">Y</a><a id="5717" class="Symbol">)</a>
         <a id="5728" class="Symbol">→</a> <a id="5730" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="5732" href="MGS.More-FunExt-Consequences.html#5693" class="Bound">A</a> <a id="5734" class="Symbol">→</a> <a id="5736" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="5738" class="Symbol">(</a><a id="5739" href="MGS.More-FunExt-Consequences.html#5693" class="Bound">A</a> <a id="5741" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="5743" href="MGS.More-FunExt-Consequences.html#5708" class="Bound">f</a><a id="5744" class="Symbol">)</a>

<a id="5747" href="MGS.More-FunExt-Consequences.html#5659" class="Function">dprecomp</a> <a id="5756" href="MGS.More-FunExt-Consequences.html#5756" class="Bound">A</a> <a id="5758" href="MGS.More-FunExt-Consequences.html#5758" class="Bound">f</a> <a id="5760" class="Symbol">=</a> <a id="5762" href="MGS.MLTT.html#3828" class="Function Operator">_∘</a> <a id="5765" href="MGS.More-FunExt-Consequences.html#5758" class="Bound">f</a>

<a id="dprecomp-is-equiv"></a><a id="5768" href="MGS.More-FunExt-Consequences.html#5768" class="Function">dprecomp-is-equiv</a> <a id="5786" class="Symbol">:</a> <a id="5788" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="5796" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5798" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
                  <a id="5818" class="Symbol">→</a> <a id="5820" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="5828" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5830" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
                  <a id="5850" class="Symbol">→</a> <a id="5852" class="Symbol">{</a><a id="5853" href="MGS.More-FunExt-Consequences.html#5853" class="Bound">X</a> <a id="5855" class="Symbol">:</a> <a id="5857" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5859" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5861" class="Symbol">}</a> <a id="5863" class="Symbol">{</a><a id="5864" href="MGS.More-FunExt-Consequences.html#5864" class="Bound">Y</a> <a id="5866" class="Symbol">:</a> <a id="5868" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5870" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5872" class="Symbol">}</a> <a id="5874" class="Symbol">(</a><a id="5875" href="MGS.More-FunExt-Consequences.html#5875" class="Bound">A</a> <a id="5877" class="Symbol">:</a> <a id="5879" href="MGS.More-FunExt-Consequences.html#5864" class="Bound">Y</a> <a id="5881" class="Symbol">→</a> <a id="5883" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5885" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5887" class="Symbol">)</a> <a id="5889" class="Symbol">(</a><a id="5890" href="MGS.More-FunExt-Consequences.html#5890" class="Bound">f</a> <a id="5892" class="Symbol">:</a> <a id="5894" href="MGS.More-FunExt-Consequences.html#5853" class="Bound">X</a> <a id="5896" class="Symbol">→</a> <a id="5898" href="MGS.More-FunExt-Consequences.html#5864" class="Bound">Y</a><a id="5899" class="Symbol">)</a>
                  <a id="5919" class="Symbol">→</a> <a id="5921" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="5930" href="MGS.More-FunExt-Consequences.html#5890" class="Bound">f</a>
                  <a id="5950" class="Symbol">→</a> <a id="5952" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="5961" class="Symbol">(</a><a id="5962" href="MGS.More-FunExt-Consequences.html#5659" class="Function">dprecomp</a> <a id="5971" href="MGS.More-FunExt-Consequences.html#5875" class="Bound">A</a> <a id="5973" href="MGS.More-FunExt-Consequences.html#5890" class="Bound">f</a><a id="5974" class="Symbol">)</a>

<a id="5977" href="MGS.More-FunExt-Consequences.html#5768" class="Function">dprecomp-is-equiv</a> <a id="5995" href="MGS.More-FunExt-Consequences.html#5995" class="Bound">fe</a> <a id="5998" href="MGS.More-FunExt-Consequences.html#5998" class="Bound">fe&#39;</a> <a id="6002" class="Symbol">{</a><a id="6003" href="MGS.More-FunExt-Consequences.html#6003" class="Bound">X</a><a id="6004" class="Symbol">}</a> <a id="6006" class="Symbol">{</a><a id="6007" href="MGS.More-FunExt-Consequences.html#6007" class="Bound">Y</a><a id="6008" class="Symbol">}</a> <a id="6010" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6012" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6014" href="MGS.More-FunExt-Consequences.html#6014" class="Bound">i</a> <a id="6016" class="Symbol">=</a> <a id="6018" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="6041" href="MGS.More-FunExt-Consequences.html#6223" class="Function">φ</a> <a id="6043" class="Symbol">(</a><a id="6044" href="MGS.More-FunExt-Consequences.html#6265" class="Function">ψ</a> <a id="6046" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6048" href="MGS.More-FunExt-Consequences.html#6895" class="Function">ψφ</a> <a id="6051" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="6053" href="MGS.More-FunExt-Consequences.html#6765" class="Function">φψ</a><a id="6055" class="Symbol">)</a>
 <a id="6058" class="Keyword">where</a>
  <a id="6066" href="MGS.More-FunExt-Consequences.html#6066" class="Function">g</a> <a id="6068" class="Symbol">=</a> <a id="6070" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="6078" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6080" href="MGS.More-FunExt-Consequences.html#6014" class="Bound">i</a>
  <a id="6084" href="MGS.More-FunExt-Consequences.html#6084" class="Function">η</a> <a id="6086" class="Symbol">=</a> <a id="6088" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="6113" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6115" href="MGS.More-FunExt-Consequences.html#6014" class="Bound">i</a>
  <a id="6119" href="MGS.More-FunExt-Consequences.html#6119" class="Function">ε</a> <a id="6121" class="Symbol">=</a> <a id="6123" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="6145" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6147" href="MGS.More-FunExt-Consequences.html#6014" class="Bound">i</a>

  <a id="6152" href="MGS.More-FunExt-Consequences.html#6152" class="Function">τ</a> <a id="6154" class="Symbol">:</a> <a id="6156" class="Symbol">(</a><a id="6157" href="MGS.More-FunExt-Consequences.html#6157" class="Bound">x</a> <a id="6159" class="Symbol">:</a> <a id="6161" href="MGS.More-FunExt-Consequences.html#6003" class="Bound">X</a><a id="6162" class="Symbol">)</a> <a id="6164" class="Symbol">→</a> <a id="6166" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6169" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6171" class="Symbol">(</a><a id="6172" href="MGS.More-FunExt-Consequences.html#6084" class="Function">η</a> <a id="6174" href="MGS.More-FunExt-Consequences.html#6157" class="Bound">x</a><a id="6175" class="Symbol">)</a> <a id="6177" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6179" href="MGS.More-FunExt-Consequences.html#6119" class="Function">ε</a> <a id="6181" class="Symbol">(</a><a id="6182" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6184" href="MGS.More-FunExt-Consequences.html#6157" class="Bound">x</a><a id="6185" class="Symbol">)</a>
  <a id="6189" href="MGS.More-FunExt-Consequences.html#6152" class="Function">τ</a> <a id="6191" class="Symbol">=</a> <a id="6193" href="MGS.HAE.html#3978" class="Function">half-adjoint-condition</a> <a id="6216" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6218" href="MGS.More-FunExt-Consequences.html#6014" class="Bound">i</a>

  <a id="6223" href="MGS.More-FunExt-Consequences.html#6223" class="Function">φ</a> <a id="6225" class="Symbol">:</a> <a id="6227" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="6229" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6231" class="Symbol">→</a> <a id="6233" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="6235" class="Symbol">(</a><a id="6236" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6238" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6240" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a><a id="6241" class="Symbol">)</a>
  <a id="6245" href="MGS.More-FunExt-Consequences.html#6223" class="Function">φ</a> <a id="6247" class="Symbol">=</a> <a id="6249" href="MGS.More-FunExt-Consequences.html#5659" class="Function">dprecomp</a> <a id="6258" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6260" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a>

  <a id="6265" href="MGS.More-FunExt-Consequences.html#6265" class="Function">ψ</a> <a id="6267" class="Symbol">:</a> <a id="6269" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="6271" class="Symbol">(</a><a id="6272" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6274" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6276" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a><a id="6277" class="Symbol">)</a> <a id="6279" class="Symbol">→</a> <a id="6281" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="6283" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a>
  <a id="6287" href="MGS.More-FunExt-Consequences.html#6265" class="Function">ψ</a> <a id="6289" href="MGS.More-FunExt-Consequences.html#6289" class="Bound">k</a> <a id="6291" href="MGS.More-FunExt-Consequences.html#6291" class="Bound">y</a> <a id="6293" class="Symbol">=</a> <a id="6295" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6305" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6307" class="Symbol">(</a><a id="6308" href="MGS.More-FunExt-Consequences.html#6119" class="Function">ε</a> <a id="6310" href="MGS.More-FunExt-Consequences.html#6291" class="Bound">y</a><a id="6311" class="Symbol">)</a> <a id="6313" class="Symbol">(</a><a id="6314" href="MGS.More-FunExt-Consequences.html#6289" class="Bound">k</a> <a id="6316" class="Symbol">(</a><a id="6317" href="MGS.More-FunExt-Consequences.html#6066" class="Function">g</a> <a id="6319" href="MGS.More-FunExt-Consequences.html#6291" class="Bound">y</a><a id="6320" class="Symbol">))</a>

  <a id="6326" href="MGS.More-FunExt-Consequences.html#6326" class="Function">φψ₀</a> <a id="6330" class="Symbol">:</a> <a id="6332" class="Symbol">(</a><a id="6333" href="MGS.More-FunExt-Consequences.html#6333" class="Bound">k</a> <a id="6335" class="Symbol">:</a> <a id="6337" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="6339" class="Symbol">(</a><a id="6340" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6342" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6344" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a><a id="6345" class="Symbol">))</a> <a id="6348" class="Symbol">(</a><a id="6349" href="MGS.More-FunExt-Consequences.html#6349" class="Bound">x</a> <a id="6351" class="Symbol">:</a> <a id="6353" href="MGS.More-FunExt-Consequences.html#6003" class="Bound">X</a><a id="6354" class="Symbol">)</a> <a id="6356" class="Symbol">→</a> <a id="6358" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6368" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6370" class="Symbol">(</a><a id="6371" href="MGS.More-FunExt-Consequences.html#6119" class="Function">ε</a> <a id="6373" class="Symbol">(</a><a id="6374" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6376" href="MGS.More-FunExt-Consequences.html#6349" class="Bound">x</a><a id="6377" class="Symbol">))</a> <a id="6380" class="Symbol">(</a><a id="6381" href="MGS.More-FunExt-Consequences.html#6333" class="Bound">k</a> <a id="6383" class="Symbol">(</a><a id="6384" href="MGS.More-FunExt-Consequences.html#6066" class="Function">g</a> <a id="6386" class="Symbol">(</a><a id="6387" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6389" href="MGS.More-FunExt-Consequences.html#6349" class="Bound">x</a><a id="6390" class="Symbol">)))</a> <a id="6394" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6396" href="MGS.More-FunExt-Consequences.html#6333" class="Bound">k</a> <a id="6398" href="MGS.More-FunExt-Consequences.html#6349" class="Bound">x</a>
  <a id="6402" href="MGS.More-FunExt-Consequences.html#6326" class="Function">φψ₀</a> <a id="6406" href="MGS.More-FunExt-Consequences.html#6406" class="Bound">k</a> <a id="6408" href="MGS.More-FunExt-Consequences.html#6408" class="Bound">x</a> <a id="6410" class="Symbol">=</a> <a id="6412" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6422" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6424" class="Symbol">(</a><a id="6425" href="MGS.More-FunExt-Consequences.html#6119" class="Function">ε</a> <a id="6427" class="Symbol">(</a><a id="6428" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6430" href="MGS.More-FunExt-Consequences.html#6408" class="Bound">x</a><a id="6431" class="Symbol">))</a>   <a id="6436" class="Symbol">(</a><a id="6437" href="MGS.More-FunExt-Consequences.html#6406" class="Bound">k</a> <a id="6439" class="Symbol">(</a><a id="6440" href="MGS.More-FunExt-Consequences.html#6066" class="Function">g</a> <a id="6442" class="Symbol">(</a><a id="6443" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6445" href="MGS.More-FunExt-Consequences.html#6408" class="Bound">x</a><a id="6446" class="Symbol">)))</a> <a id="6450" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6453" href="MGS.More-FunExt-Consequences.html#6638" class="Function">a</a> <a id="6455" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="6469" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6479" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6481" class="Symbol">(</a><a id="6482" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6485" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6487" class="Symbol">(</a><a id="6488" href="MGS.More-FunExt-Consequences.html#6084" class="Function">η</a> <a id="6490" href="MGS.More-FunExt-Consequences.html#6408" class="Bound">x</a><a id="6491" class="Symbol">))(</a><a id="6494" href="MGS.More-FunExt-Consequences.html#6406" class="Bound">k</a> <a id="6496" class="Symbol">(</a><a id="6497" href="MGS.More-FunExt-Consequences.html#6066" class="Function">g</a> <a id="6499" class="Symbol">(</a><a id="6500" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6502" href="MGS.More-FunExt-Consequences.html#6408" class="Bound">x</a><a id="6503" class="Symbol">)))</a> <a id="6507" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6510" href="MGS.More-FunExt-Consequences.html#6696" class="Function">b</a> <a id="6512" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="6526" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6536" class="Symbol">(</a><a id="6537" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6539" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6541" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a><a id="6542" class="Symbol">)</a> <a id="6544" class="Symbol">(</a><a id="6545" href="MGS.More-FunExt-Consequences.html#6084" class="Function">η</a> <a id="6547" href="MGS.More-FunExt-Consequences.html#6408" class="Bound">x</a><a id="6548" class="Symbol">)</a> <a id="6550" class="Symbol">(</a><a id="6551" href="MGS.More-FunExt-Consequences.html#6406" class="Bound">k</a> <a id="6553" class="Symbol">(</a><a id="6554" href="MGS.More-FunExt-Consequences.html#6066" class="Function">g</a> <a id="6556" class="Symbol">(</a><a id="6557" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6559" href="MGS.More-FunExt-Consequences.html#6408" class="Bound">x</a><a id="6560" class="Symbol">)))</a> <a id="6564" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="6567" href="MGS.More-FunExt-Consequences.html#6746" class="Function">c</a> <a id="6569" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="6583" href="MGS.More-FunExt-Consequences.html#6406" class="Bound">k</a> <a id="6585" href="MGS.More-FunExt-Consequences.html#6408" class="Bound">x</a>                                   <a id="6621" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>
    <a id="6627" class="Keyword">where</a>
     <a id="6638" href="MGS.More-FunExt-Consequences.html#6638" class="Function">a</a> <a id="6640" class="Symbol">=</a> <a id="6642" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="6645" class="Symbol">(λ</a> <a id="6648" href="MGS.More-FunExt-Consequences.html#6648" class="Bound">-</a> <a id="6650" class="Symbol">→</a> <a id="6652" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6662" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6664" href="MGS.More-FunExt-Consequences.html#6648" class="Bound">-</a> <a id="6666" class="Symbol">(</a><a id="6667" href="MGS.More-FunExt-Consequences.html#6406" class="Bound">k</a> <a id="6669" class="Symbol">(</a><a id="6670" href="MGS.More-FunExt-Consequences.html#6066" class="Function">g</a> <a id="6672" class="Symbol">(</a><a id="6673" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6675" href="MGS.More-FunExt-Consequences.html#6408" class="Bound">x</a><a id="6676" class="Symbol">))))</a> <a id="6681" class="Symbol">((</a><a id="6683" href="MGS.More-FunExt-Consequences.html#6152" class="Function">τ</a> <a id="6685" href="MGS.More-FunExt-Consequences.html#6408" class="Bound">x</a><a id="6686" class="Symbol">)</a><a id="6687" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="6689" class="Symbol">)</a>
     <a id="6696" href="MGS.More-FunExt-Consequences.html#6696" class="Function">b</a> <a id="6698" class="Symbol">=</a> <a id="6700" class="Symbol">(</a><a id="6701" href="MGS.Basic-UF.html#6865" class="Function">transport-ap</a> <a id="6714" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6716" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6718" class="Symbol">(</a><a id="6719" href="MGS.More-FunExt-Consequences.html#6084" class="Function">η</a> <a id="6721" href="MGS.More-FunExt-Consequences.html#6408" class="Bound">x</a><a id="6722" class="Symbol">)</a> <a id="6724" class="Symbol">(</a><a id="6725" href="MGS.More-FunExt-Consequences.html#6406" class="Bound">k</a> <a id="6727" class="Symbol">(</a><a id="6728" href="MGS.More-FunExt-Consequences.html#6066" class="Function">g</a> <a id="6730" class="Symbol">(</a><a id="6731" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6733" href="MGS.More-FunExt-Consequences.html#6408" class="Bound">x</a><a id="6734" class="Symbol">))))</a><a id="6738" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a>
     <a id="6746" href="MGS.More-FunExt-Consequences.html#6746" class="Function">c</a> <a id="6748" class="Symbol">=</a> <a id="6750" href="MGS.Basic-UF.html#7083" class="Function">apd</a> <a id="6754" href="MGS.More-FunExt-Consequences.html#6406" class="Bound">k</a> <a id="6756" class="Symbol">(</a><a id="6757" href="MGS.More-FunExt-Consequences.html#6084" class="Function">η</a> <a id="6759" href="MGS.More-FunExt-Consequences.html#6408" class="Bound">x</a><a id="6760" class="Symbol">)</a>

  <a id="6765" href="MGS.More-FunExt-Consequences.html#6765" class="Function">φψ</a> <a id="6768" class="Symbol">:</a> <a id="6770" href="MGS.More-FunExt-Consequences.html#6223" class="Function">φ</a> <a id="6772" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6774" href="MGS.More-FunExt-Consequences.html#6265" class="Function">ψ</a> <a id="6776" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="6778" href="MGS.MLTT.html#3759" class="Function">id</a>
  <a id="6783" href="MGS.More-FunExt-Consequences.html#6765" class="Function">φψ</a> <a id="6786" href="MGS.More-FunExt-Consequences.html#6786" class="Bound">k</a> <a id="6788" class="Symbol">=</a> <a id="6790" href="MGS.More-FunExt-Consequences.html#5995" class="Bound">fe</a> <a id="6793" class="Symbol">(</a><a id="6794" href="MGS.More-FunExt-Consequences.html#6326" class="Function">φψ₀</a> <a id="6798" href="MGS.More-FunExt-Consequences.html#6786" class="Bound">k</a><a id="6799" class="Symbol">)</a>

  <a id="6804" href="MGS.More-FunExt-Consequences.html#6804" class="Function">ψφ₀</a> <a id="6808" class="Symbol">:</a> <a id="6810" class="Symbol">(</a><a id="6811" href="MGS.More-FunExt-Consequences.html#6811" class="Bound">h</a> <a id="6813" class="Symbol">:</a> <a id="6815" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="6817" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a><a id="6818" class="Symbol">)</a> <a id="6820" class="Symbol">(</a><a id="6821" href="MGS.More-FunExt-Consequences.html#6821" class="Bound">y</a> <a id="6823" class="Symbol">:</a> <a id="6825" href="MGS.More-FunExt-Consequences.html#6007" class="Bound">Y</a><a id="6826" class="Symbol">)</a> <a id="6828" class="Symbol">→</a> <a id="6830" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="6840" href="MGS.More-FunExt-Consequences.html#6010" class="Bound">A</a> <a id="6842" class="Symbol">(</a><a id="6843" href="MGS.More-FunExt-Consequences.html#6119" class="Function">ε</a> <a id="6845" href="MGS.More-FunExt-Consequences.html#6821" class="Bound">y</a><a id="6846" class="Symbol">)</a> <a id="6848" class="Symbol">(</a><a id="6849" href="MGS.More-FunExt-Consequences.html#6811" class="Bound">h</a> <a id="6851" class="Symbol">(</a><a id="6852" href="MGS.More-FunExt-Consequences.html#6012" class="Bound">f</a> <a id="6854" class="Symbol">(</a><a id="6855" href="MGS.More-FunExt-Consequences.html#6066" class="Function">g</a> <a id="6857" href="MGS.More-FunExt-Consequences.html#6821" class="Bound">y</a><a id="6858" class="Symbol">)))</a> <a id="6862" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6864" href="MGS.More-FunExt-Consequences.html#6811" class="Bound">h</a> <a id="6866" href="MGS.More-FunExt-Consequences.html#6821" class="Bound">y</a>
  <a id="6870" href="MGS.More-FunExt-Consequences.html#6804" class="Function">ψφ₀</a> <a id="6874" href="MGS.More-FunExt-Consequences.html#6874" class="Bound">h</a> <a id="6876" href="MGS.More-FunExt-Consequences.html#6876" class="Bound">y</a> <a id="6878" class="Symbol">=</a> <a id="6880" href="MGS.Basic-UF.html#7083" class="Function">apd</a> <a id="6884" href="MGS.More-FunExt-Consequences.html#6874" class="Bound">h</a> <a id="6886" class="Symbol">(</a><a id="6887" href="MGS.More-FunExt-Consequences.html#6119" class="Function">ε</a> <a id="6889" href="MGS.More-FunExt-Consequences.html#6876" class="Bound">y</a><a id="6890" class="Symbol">)</a>

  <a id="6895" href="MGS.More-FunExt-Consequences.html#6895" class="Function">ψφ</a> <a id="6898" class="Symbol">:</a> <a id="6900" href="MGS.More-FunExt-Consequences.html#6265" class="Function">ψ</a> <a id="6902" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="6904" href="MGS.More-FunExt-Consequences.html#6223" class="Function">φ</a> <a id="6906" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="6908" href="MGS.MLTT.html#3759" class="Function">id</a>
  <a id="6913" href="MGS.More-FunExt-Consequences.html#6895" class="Function">ψφ</a> <a id="6916" href="MGS.More-FunExt-Consequences.html#6916" class="Bound">h</a> <a id="6918" class="Symbol">=</a> <a id="6920" href="MGS.More-FunExt-Consequences.html#5998" class="Bound">fe&#39;</a> <a id="6924" class="Symbol">(</a><a id="6925" href="MGS.More-FunExt-Consequences.html#6804" class="Function">ψφ₀</a> <a id="6929" href="MGS.More-FunExt-Consequences.html#6916" class="Bound">h</a><a id="6930" class="Symbol">)</a>

<a id="Π-change-of-variable"></a><a id="6933" href="MGS.More-FunExt-Consequences.html#6933" class="Function">Π-change-of-variable</a> <a id="6954" class="Symbol">:</a> <a id="6956" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="6964" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6966" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
                     <a id="6989" class="Symbol">→</a> <a id="6991" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="6999" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7001" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
                     <a id="7024" class="Symbol">→</a> <a id="7026" class="Symbol">{</a><a id="7027" href="MGS.More-FunExt-Consequences.html#7027" class="Bound">X</a> <a id="7029" class="Symbol">:</a> <a id="7031" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7033" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7035" class="Symbol">}</a> <a id="7037" class="Symbol">{</a><a id="7038" href="MGS.More-FunExt-Consequences.html#7038" class="Bound">Y</a> <a id="7040" class="Symbol">:</a> <a id="7042" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7044" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7046" class="Symbol">}</a> <a id="7048" class="Symbol">(</a><a id="7049" href="MGS.More-FunExt-Consequences.html#7049" class="Bound">A</a> <a id="7051" class="Symbol">:</a> <a id="7053" href="MGS.More-FunExt-Consequences.html#7038" class="Bound">Y</a> <a id="7055" class="Symbol">→</a> <a id="7057" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="7059" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7061" class="Symbol">)</a> <a id="7063" class="Symbol">(</a><a id="7064" href="MGS.More-FunExt-Consequences.html#7064" class="Bound">f</a> <a id="7066" class="Symbol">:</a> <a id="7068" href="MGS.More-FunExt-Consequences.html#7027" class="Bound">X</a> <a id="7070" class="Symbol">→</a> <a id="7072" href="MGS.More-FunExt-Consequences.html#7038" class="Bound">Y</a><a id="7073" class="Symbol">)</a>
                     <a id="7096" class="Symbol">→</a> <a id="7098" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="7107" href="MGS.More-FunExt-Consequences.html#7064" class="Bound">f</a>
                     <a id="7130" class="Symbol">→</a> <a id="7132" class="Symbol">(</a><a id="7133" href="MGS.MLTT.html#3650" class="Function">Π</a> <a id="7135" href="MGS.More-FunExt-Consequences.html#7135" class="Bound">y</a> <a id="7137" href="MGS.MLTT.html#3650" class="Function">꞉</a> <a id="7139" href="MGS.More-FunExt-Consequences.html#7038" class="Bound">Y</a> <a id="7141" href="MGS.MLTT.html#3650" class="Function">,</a> <a id="7143" href="MGS.More-FunExt-Consequences.html#7049" class="Bound">A</a> <a id="7145" href="MGS.More-FunExt-Consequences.html#7135" class="Bound">y</a><a id="7146" class="Symbol">)</a> <a id="7148" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="7150" class="Symbol">(</a><a id="7151" href="MGS.MLTT.html#3650" class="Function">Π</a> <a id="7153" href="MGS.More-FunExt-Consequences.html#7153" class="Bound">x</a> <a id="7155" href="MGS.MLTT.html#3650" class="Function">꞉</a> <a id="7157" href="MGS.More-FunExt-Consequences.html#7027" class="Bound">X</a> <a id="7159" href="MGS.MLTT.html#3650" class="Function">,</a> <a id="7161" href="MGS.More-FunExt-Consequences.html#7049" class="Bound">A</a> <a id="7163" class="Symbol">(</a><a id="7164" href="MGS.More-FunExt-Consequences.html#7064" class="Bound">f</a> <a id="7166" href="MGS.More-FunExt-Consequences.html#7153" class="Bound">x</a><a id="7167" class="Symbol">))</a>

<a id="7171" href="MGS.More-FunExt-Consequences.html#6933" class="Function">Π-change-of-variable</a> <a id="7192" href="MGS.More-FunExt-Consequences.html#7192" class="Bound">fe</a> <a id="7195" href="MGS.More-FunExt-Consequences.html#7195" class="Bound">fe&#39;</a> <a id="7199" href="MGS.More-FunExt-Consequences.html#7199" class="Bound">A</a> <a id="7201" href="MGS.More-FunExt-Consequences.html#7201" class="Bound">f</a> <a id="7203" href="MGS.More-FunExt-Consequences.html#7203" class="Bound">i</a> <a id="7205" class="Symbol">=</a> <a id="7207" href="MGS.More-FunExt-Consequences.html#5659" class="Function">dprecomp</a> <a id="7216" href="MGS.More-FunExt-Consequences.html#7199" class="Bound">A</a> <a id="7218" href="MGS.More-FunExt-Consequences.html#7201" class="Bound">f</a> <a id="7220" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7222" href="MGS.More-FunExt-Consequences.html#5768" class="Function">dprecomp-is-equiv</a> <a id="7240" href="MGS.More-FunExt-Consequences.html#7192" class="Bound">fe</a> <a id="7243" href="MGS.More-FunExt-Consequences.html#7195" class="Bound">fe&#39;</a> <a id="7247" href="MGS.More-FunExt-Consequences.html#7199" class="Bound">A</a> <a id="7249" href="MGS.More-FunExt-Consequences.html#7201" class="Bound">f</a> <a id="7251" href="MGS.More-FunExt-Consequences.html#7203" class="Bound">i</a>

<a id="at-most-one-section"></a><a id="7254" href="MGS.More-FunExt-Consequences.html#7254" class="Function">at-most-one-section</a> <a id="7274" class="Symbol">:</a> <a id="7276" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="7284" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7286" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7288" class="Symbol">→</a> <a id="7290" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="7298" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7300" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                    <a id="7322" class="Symbol">→</a> <a id="7324" class="Symbol">{</a><a id="7325" href="MGS.More-FunExt-Consequences.html#7325" class="Bound">X</a> <a id="7327" class="Symbol">:</a> <a id="7329" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7331" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7333" class="Symbol">}</a> <a id="7335" class="Symbol">{</a><a id="7336" href="MGS.More-FunExt-Consequences.html#7336" class="Bound">Y</a> <a id="7338" class="Symbol">:</a> <a id="7340" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7342" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7344" class="Symbol">}</a> <a id="7346" class="Symbol">(</a><a id="7347" href="MGS.More-FunExt-Consequences.html#7347" class="Bound">f</a> <a id="7349" class="Symbol">:</a> <a id="7351" href="MGS.More-FunExt-Consequences.html#7325" class="Bound">X</a> <a id="7353" class="Symbol">→</a> <a id="7355" href="MGS.More-FunExt-Consequences.html#7336" class="Bound">Y</a><a id="7356" class="Symbol">)</a>
                    <a id="7378" class="Symbol">→</a> <a id="7380" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="7395" href="MGS.More-FunExt-Consequences.html#7347" class="Bound">f</a>
                    <a id="7417" class="Symbol">→</a> <a id="7419" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="7435" class="Symbol">(</a><a id="7436" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="7448" href="MGS.More-FunExt-Consequences.html#7347" class="Bound">f</a><a id="7449" class="Symbol">)</a>

<a id="7452" href="MGS.More-FunExt-Consequences.html#7254" class="Function">at-most-one-section</a> <a id="7472" class="Symbol">{</a><a id="7473" href="MGS.More-FunExt-Consequences.html#7473" class="Bound">𝓥</a><a id="7474" class="Symbol">}</a> <a id="7476" class="Symbol">{</a><a id="7477" href="MGS.More-FunExt-Consequences.html#7477" class="Bound">𝓤</a><a id="7478" class="Symbol">}</a> <a id="7480" href="MGS.More-FunExt-Consequences.html#7480" class="Bound">fe</a> <a id="7483" href="MGS.More-FunExt-Consequences.html#7483" class="Bound">hfe</a> <a id="7487" class="Symbol">{</a><a id="7488" href="MGS.More-FunExt-Consequences.html#7488" class="Bound">X</a><a id="7489" class="Symbol">}</a> <a id="7491" class="Symbol">{</a><a id="7492" href="MGS.More-FunExt-Consequences.html#7492" class="Bound">Y</a><a id="7493" class="Symbol">}</a> <a id="7495" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="7497" class="Symbol">(</a><a id="7498" href="MGS.More-FunExt-Consequences.html#7498" class="Bound">g</a> <a id="7500" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7502" href="MGS.More-FunExt-Consequences.html#7502" class="Bound">gf</a><a id="7504" class="Symbol">)</a> <a id="7506" class="Symbol">(</a><a id="7507" href="MGS.More-FunExt-Consequences.html#7507" class="Bound">h</a> <a id="7509" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7511" href="MGS.More-FunExt-Consequences.html#7511" class="Bound">fh</a><a id="7513" class="Symbol">)</a> <a id="7515" class="Symbol">=</a> <a id="7517" href="MGS.More-FunExt-Consequences.html#8247" class="Function">d</a>
 <a id="7520" class="Keyword">where</a>
  <a id="7528" href="MGS.More-FunExt-Consequences.html#7528" class="Function">fe&#39;</a> <a id="7532" class="Symbol">:</a> <a id="7534" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="7542" href="MGS.More-FunExt-Consequences.html#7473" class="Bound">𝓥</a> <a id="7544" href="MGS.More-FunExt-Consequences.html#7473" class="Bound">𝓥</a>
  <a id="7548" href="MGS.More-FunExt-Consequences.html#7528" class="Function">fe&#39;</a> <a id="7552" class="Symbol">=</a> <a id="7554" href="MGS.FunExt-from-Univalence.html#2207" class="Function">hfunext-gives-dfunext</a> <a id="7576" href="MGS.More-FunExt-Consequences.html#7483" class="Bound">hfe</a>

  <a id="7583" href="MGS.More-FunExt-Consequences.html#7583" class="Function">a</a> <a id="7585" class="Symbol">:</a> <a id="7587" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="7598" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a>
  <a id="7602" href="MGS.More-FunExt-Consequences.html#7583" class="Function">a</a> <a id="7604" class="Symbol">=</a> <a id="7606" href="MGS.Solved-Exercises.html#2844" class="Function">joyal-equivs-are-invertible</a> <a id="7634" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="7636" class="Symbol">((</a><a id="7638" href="MGS.More-FunExt-Consequences.html#7507" class="Bound">h</a> <a id="7640" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7642" href="MGS.More-FunExt-Consequences.html#7511" class="Bound">fh</a><a id="7644" class="Symbol">)</a> <a id="7646" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7648" class="Symbol">(</a><a id="7649" href="MGS.More-FunExt-Consequences.html#7498" class="Bound">g</a> <a id="7651" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7653" href="MGS.More-FunExt-Consequences.html#7502" class="Bound">gf</a><a id="7655" class="Symbol">))</a>

  <a id="7661" href="MGS.More-FunExt-Consequences.html#7661" class="Function">b</a> <a id="7663" class="Symbol">:</a> <a id="7665" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="7678" class="Symbol">(</a><a id="7679" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="7685" class="Symbol">(λ</a> <a id="7688" href="MGS.More-FunExt-Consequences.html#7688" class="Bound">h</a> <a id="7690" class="Symbol">→</a>  <a id="7693" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="7695" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="7697" href="MGS.More-FunExt-Consequences.html#7688" class="Bound">h</a><a id="7698" class="Symbol">)</a> <a id="7700" href="MGS.MLTT.html#3759" class="Function">id</a><a id="7702" class="Symbol">)</a>
  <a id="7706" href="MGS.More-FunExt-Consequences.html#7661" class="Function">b</a> <a id="7708" class="Symbol">=</a> <a id="7710" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="7733" class="Symbol">(λ</a> <a id="7736" href="MGS.More-FunExt-Consequences.html#7736" class="Bound">h</a> <a id="7738" class="Symbol">→</a> <a id="7740" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="7742" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="7744" href="MGS.More-FunExt-Consequences.html#7736" class="Bound">h</a><a id="7745" class="Symbol">)</a> <a id="7747" class="Symbol">(</a><a id="7748" href="MGS.FunExt-from-Univalence.html#2739" class="Function">postcomp-invertible</a> <a id="7768" href="MGS.More-FunExt-Consequences.html#7480" class="Bound">fe</a> <a id="7771" href="MGS.More-FunExt-Consequences.html#7528" class="Function">fe&#39;</a> <a id="7775" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="7777" href="MGS.More-FunExt-Consequences.html#7583" class="Function">a</a><a id="7778" class="Symbol">)</a> <a id="7780" href="MGS.MLTT.html#3759" class="Function">id</a>

  <a id="7786" href="MGS.More-FunExt-Consequences.html#7786" class="Function">r</a> <a id="7788" class="Symbol">:</a> <a id="7790" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="7796" class="Symbol">(λ</a> <a id="7799" href="MGS.More-FunExt-Consequences.html#7799" class="Bound">h</a> <a id="7801" class="Symbol">→</a>  <a id="7804" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="7806" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="7808" href="MGS.More-FunExt-Consequences.html#7799" class="Bound">h</a><a id="7809" class="Symbol">)</a> <a id="7811" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="7814" class="Symbol">→</a> <a id="7816" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="7828" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a>
  <a id="7832" href="MGS.More-FunExt-Consequences.html#7786" class="Function">r</a> <a id="7834" class="Symbol">(</a><a id="7835" href="MGS.More-FunExt-Consequences.html#7835" class="Bound">h</a> <a id="7837" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7839" href="MGS.More-FunExt-Consequences.html#7839" class="Bound">p</a><a id="7840" class="Symbol">)</a> <a id="7842" class="Symbol">=</a> <a id="7844" class="Symbol">(</a><a id="7845" href="MGS.More-FunExt-Consequences.html#7835" class="Bound">h</a> <a id="7847" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7849" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="7856" class="Symbol">(</a><a id="7857" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="7859" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="7861" href="MGS.More-FunExt-Consequences.html#7835" class="Bound">h</a><a id="7862" class="Symbol">)</a> <a id="7864" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="7867" href="MGS.More-FunExt-Consequences.html#7839" class="Bound">p</a><a id="7868" class="Symbol">)</a>

  <a id="7873" href="MGS.More-FunExt-Consequences.html#7873" class="Function">s</a> <a id="7875" class="Symbol">:</a> <a id="7877" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="7889" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="7891" class="Symbol">→</a> <a id="7893" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="7899" class="Symbol">(λ</a> <a id="7902" href="MGS.More-FunExt-Consequences.html#7902" class="Bound">h</a> <a id="7904" class="Symbol">→</a> <a id="7906" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="7908" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="7910" href="MGS.More-FunExt-Consequences.html#7902" class="Bound">h</a><a id="7911" class="Symbol">)</a> <a id="7913" href="MGS.MLTT.html#3759" class="Function">id</a>
  <a id="7918" href="MGS.More-FunExt-Consequences.html#7873" class="Function">s</a> <a id="7920" class="Symbol">(</a><a id="7921" href="MGS.More-FunExt-Consequences.html#7921" class="Bound">h</a> <a id="7923" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7925" href="MGS.More-FunExt-Consequences.html#7925" class="Bound">η</a><a id="7926" class="Symbol">)</a> <a id="7928" class="Symbol">=</a> <a id="7930" class="Symbol">(</a><a id="7931" href="MGS.More-FunExt-Consequences.html#7921" class="Bound">h</a> <a id="7933" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7935" href="MGS.More-FunExt-Consequences.html#7528" class="Function">fe&#39;</a> <a id="7939" href="MGS.More-FunExt-Consequences.html#7925" class="Bound">η</a><a id="7940" class="Symbol">)</a>

  <a id="7945" href="MGS.More-FunExt-Consequences.html#7945" class="Function">rs</a> <a id="7948" class="Symbol">:</a> <a id="7950" class="Symbol">(</a><a id="7951" href="MGS.More-FunExt-Consequences.html#7951" class="Bound">σ</a> <a id="7953" class="Symbol">:</a> <a id="7955" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="7967" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a><a id="7968" class="Symbol">)</a> <a id="7970" class="Symbol">→</a> <a id="7972" href="MGS.More-FunExt-Consequences.html#7786" class="Function">r</a> <a id="7974" class="Symbol">(</a><a id="7975" href="MGS.More-FunExt-Consequences.html#7873" class="Function">s</a> <a id="7977" href="MGS.More-FunExt-Consequences.html#7951" class="Bound">σ</a><a id="7978" class="Symbol">)</a> <a id="7980" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7982" href="MGS.More-FunExt-Consequences.html#7951" class="Bound">σ</a>
  <a id="7986" href="MGS.More-FunExt-Consequences.html#7945" class="Function">rs</a> <a id="7989" class="Symbol">(</a><a id="7990" href="MGS.More-FunExt-Consequences.html#7990" class="Bound">h</a> <a id="7992" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7994" href="MGS.More-FunExt-Consequences.html#7994" class="Bound">η</a><a id="7995" class="Symbol">)</a> <a id="7997" class="Symbol">=</a> <a id="7999" href="MGS.Basic-UF.html#7563" class="Function">to-Σ-＝&#39;</a> <a id="8007" href="MGS.More-FunExt-Consequences.html#8022" class="Function">q</a>
   <a id="8012" class="Keyword">where</a>
    <a id="8022" href="MGS.More-FunExt-Consequences.html#8022" class="Function">q</a> <a id="8024" class="Symbol">:</a> <a id="8026" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="8033" class="Symbol">(</a><a id="8034" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="8036" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="8038" href="MGS.More-FunExt-Consequences.html#7990" class="Bound">h</a><a id="8039" class="Symbol">)</a> <a id="8041" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="8044" class="Symbol">(</a><a id="8045" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="8053" class="Symbol">(</a><a id="8054" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="8061" class="Symbol">(</a><a id="8062" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="8064" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="8066" href="MGS.More-FunExt-Consequences.html#7990" class="Bound">h</a><a id="8067" class="Symbol">)</a> <a id="8069" href="MGS.MLTT.html#3759" class="Function">id</a><a id="8071" class="Symbol">)</a> <a id="8073" class="Symbol">(</a><a id="8074" href="MGS.More-FunExt-Consequences.html#7483" class="Bound">hfe</a> <a id="8078" class="Symbol">(</a><a id="8079" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="8081" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="8083" href="MGS.More-FunExt-Consequences.html#7990" class="Bound">h</a><a id="8084" class="Symbol">)</a> <a id="8086" href="MGS.MLTT.html#3759" class="Function">id</a><a id="8088" class="Symbol">)</a> <a id="8090" href="MGS.More-FunExt-Consequences.html#7994" class="Bound">η</a><a id="8091" class="Symbol">)</a> <a id="8093" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8095" href="MGS.More-FunExt-Consequences.html#7994" class="Bound">η</a>
    <a id="8101" href="MGS.More-FunExt-Consequences.html#8022" class="Function">q</a> <a id="8103" class="Symbol">=</a> <a id="8105" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="8127" class="Symbol">(</a><a id="8128" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="8135" class="Symbol">(</a><a id="8136" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="8138" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="8140" href="MGS.More-FunExt-Consequences.html#7990" class="Bound">h</a><a id="8141" class="Symbol">)</a> <a id="8143" href="MGS.MLTT.html#3759" class="Function">id</a><a id="8145" class="Symbol">)</a> <a id="8147" class="Symbol">(</a><a id="8148" href="MGS.More-FunExt-Consequences.html#7483" class="Bound">hfe</a> <a id="8152" class="Symbol">(</a><a id="8153" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a> <a id="8155" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="8157" href="MGS.More-FunExt-Consequences.html#7990" class="Bound">h</a><a id="8158" class="Symbol">)</a> <a id="8160" href="MGS.MLTT.html#3759" class="Function">id</a><a id="8162" class="Symbol">)</a> <a id="8164" href="MGS.More-FunExt-Consequences.html#7994" class="Bound">η</a>

  <a id="8169" href="MGS.More-FunExt-Consequences.html#8169" class="Function">c</a> <a id="8171" class="Symbol">:</a> <a id="8173" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="8186" class="Symbol">(</a><a id="8187" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="8199" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a><a id="8200" class="Symbol">)</a>
  <a id="8204" href="MGS.More-FunExt-Consequences.html#8169" class="Function">c</a> <a id="8206" class="Symbol">=</a> <a id="8208" href="MGS.Retracts.html#3389" class="Function">retract-of-singleton</a> <a id="8229" class="Symbol">(</a><a id="8230" href="MGS.More-FunExt-Consequences.html#7786" class="Function">r</a> <a id="8232" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8234" href="MGS.More-FunExt-Consequences.html#7873" class="Function">s</a> <a id="8236" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8238" href="MGS.More-FunExt-Consequences.html#7945" class="Function">rs</a><a id="8240" class="Symbol">)</a> <a id="8242" href="MGS.More-FunExt-Consequences.html#7661" class="Function">b</a>

  <a id="8247" href="MGS.More-FunExt-Consequences.html#8247" class="Function">d</a> <a id="8249" class="Symbol">:</a> <a id="8251" class="Symbol">(</a><a id="8252" href="MGS.More-FunExt-Consequences.html#8252" class="Bound">σ</a> <a id="8254" class="Symbol">:</a> <a id="8256" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="8268" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a><a id="8269" class="Symbol">)</a> <a id="8271" class="Symbol">→</a> <a id="8273" href="MGS.More-FunExt-Consequences.html#7507" class="Bound">h</a> <a id="8275" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8277" href="MGS.More-FunExt-Consequences.html#7511" class="Bound">fh</a> <a id="8280" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="8282" href="MGS.More-FunExt-Consequences.html#8252" class="Bound">σ</a>
  <a id="8286" href="MGS.More-FunExt-Consequences.html#8247" class="Function">d</a> <a id="8288" class="Symbol">=</a> <a id="8290" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="8319" class="Symbol">(</a><a id="8320" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="8332" href="MGS.More-FunExt-Consequences.html#7495" class="Bound">f</a><a id="8333" class="Symbol">)</a> <a id="8335" href="MGS.More-FunExt-Consequences.html#8169" class="Function">c</a> <a id="8337" class="Symbol">(</a><a id="8338" href="MGS.More-FunExt-Consequences.html#7507" class="Bound">h</a> <a id="8340" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8342" href="MGS.More-FunExt-Consequences.html#7511" class="Bound">fh</a><a id="8344" class="Symbol">)</a>

<a id="at-most-one-retraction"></a><a id="8347" href="MGS.More-FunExt-Consequences.html#8347" class="Function">at-most-one-retraction</a> <a id="8370" class="Symbol">:</a> <a id="8372" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="8380" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8382" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8384" class="Symbol">→</a> <a id="8386" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="8394" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8396" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                       <a id="8421" class="Symbol">→</a> <a id="8423" class="Symbol">{</a><a id="8424" href="MGS.More-FunExt-Consequences.html#8424" class="Bound">X</a> <a id="8426" class="Symbol">:</a> <a id="8428" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8430" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8432" class="Symbol">}</a> <a id="8434" class="Symbol">{</a><a id="8435" href="MGS.More-FunExt-Consequences.html#8435" class="Bound">Y</a> <a id="8437" class="Symbol">:</a> <a id="8439" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8441" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8443" class="Symbol">}</a> <a id="8445" class="Symbol">(</a><a id="8446" href="MGS.More-FunExt-Consequences.html#8446" class="Bound">f</a> <a id="8448" class="Symbol">:</a> <a id="8450" href="MGS.More-FunExt-Consequences.html#8424" class="Bound">X</a> <a id="8452" class="Symbol">→</a> <a id="8454" href="MGS.More-FunExt-Consequences.html#8435" class="Bound">Y</a><a id="8455" class="Symbol">)</a>
                       <a id="8480" class="Symbol">→</a> <a id="8482" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="8494" href="MGS.More-FunExt-Consequences.html#8446" class="Bound">f</a>
                       <a id="8519" class="Symbol">→</a> <a id="8521" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="8537" class="Symbol">(</a><a id="8538" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="8553" href="MGS.More-FunExt-Consequences.html#8446" class="Bound">f</a><a id="8554" class="Symbol">)</a>

<a id="8557" href="MGS.More-FunExt-Consequences.html#8347" class="Function">at-most-one-retraction</a> <a id="8580" class="Symbol">{</a><a id="8581" href="MGS.More-FunExt-Consequences.html#8581" class="Bound">𝓤</a><a id="8582" class="Symbol">}</a> <a id="8584" class="Symbol">{</a><a id="8585" href="MGS.More-FunExt-Consequences.html#8585" class="Bound">𝓥</a><a id="8586" class="Symbol">}</a> <a id="8588" href="MGS.More-FunExt-Consequences.html#8588" class="Bound">hfe</a> <a id="8592" href="MGS.More-FunExt-Consequences.html#8592" class="Bound">fe&#39;</a> <a id="8596" class="Symbol">{</a><a id="8597" href="MGS.More-FunExt-Consequences.html#8597" class="Bound">X</a><a id="8598" class="Symbol">}</a> <a id="8600" class="Symbol">{</a><a id="8601" href="MGS.More-FunExt-Consequences.html#8601" class="Bound">Y</a><a id="8602" class="Symbol">}</a> <a id="8604" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a> <a id="8606" class="Symbol">(</a><a id="8607" href="MGS.More-FunExt-Consequences.html#8607" class="Bound">g</a> <a id="8609" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8611" href="MGS.More-FunExt-Consequences.html#8611" class="Bound">fg</a><a id="8613" class="Symbol">)</a> <a id="8615" class="Symbol">(</a><a id="8616" href="MGS.More-FunExt-Consequences.html#8616" class="Bound">h</a> <a id="8618" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8620" href="MGS.More-FunExt-Consequences.html#8620" class="Bound">hf</a><a id="8622" class="Symbol">)</a> <a id="8624" class="Symbol">=</a> <a id="8626" href="MGS.More-FunExt-Consequences.html#9365" class="Function">d</a>
 <a id="8629" class="Keyword">where</a>
  <a id="8637" href="MGS.More-FunExt-Consequences.html#8637" class="Function">fe</a> <a id="8640" class="Symbol">:</a> <a id="8642" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="8650" href="MGS.More-FunExt-Consequences.html#8581" class="Bound">𝓤</a> <a id="8652" href="MGS.More-FunExt-Consequences.html#8581" class="Bound">𝓤</a>
  <a id="8656" href="MGS.More-FunExt-Consequences.html#8637" class="Function">fe</a> <a id="8659" class="Symbol">=</a> <a id="8661" href="MGS.FunExt-from-Univalence.html#2207" class="Function">hfunext-gives-dfunext</a> <a id="8683" href="MGS.More-FunExt-Consequences.html#8588" class="Bound">hfe</a>

  <a id="8690" href="MGS.More-FunExt-Consequences.html#8690" class="Function">a</a> <a id="8692" class="Symbol">:</a> <a id="8694" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="8705" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a>
  <a id="8709" href="MGS.More-FunExt-Consequences.html#8690" class="Function">a</a> <a id="8711" class="Symbol">=</a> <a id="8713" href="MGS.Solved-Exercises.html#2844" class="Function">joyal-equivs-are-invertible</a> <a id="8741" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a> <a id="8743" class="Symbol">((</a><a id="8745" href="MGS.More-FunExt-Consequences.html#8607" class="Bound">g</a> <a id="8747" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8749" href="MGS.More-FunExt-Consequences.html#8611" class="Bound">fg</a><a id="8751" class="Symbol">)</a> <a id="8753" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8755" class="Symbol">(</a><a id="8756" href="MGS.More-FunExt-Consequences.html#8616" class="Bound">h</a> <a id="8758" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8760" href="MGS.More-FunExt-Consequences.html#8620" class="Bound">hf</a><a id="8762" class="Symbol">))</a>

  <a id="8768" href="MGS.More-FunExt-Consequences.html#8768" class="Function">b</a> <a id="8770" class="Symbol">:</a> <a id="8772" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="8785" class="Symbol">(</a><a id="8786" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="8792" class="Symbol">(λ</a> <a id="8795" href="MGS.More-FunExt-Consequences.html#8795" class="Bound">h</a> <a id="8797" class="Symbol">→</a>  <a id="8800" href="MGS.More-FunExt-Consequences.html#8795" class="Bound">h</a> <a id="8802" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="8804" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="8805" class="Symbol">)</a> <a id="8807" href="MGS.MLTT.html#3759" class="Function">id</a><a id="8809" class="Symbol">)</a>
  <a id="8813" href="MGS.More-FunExt-Consequences.html#8768" class="Function">b</a> <a id="8815" class="Symbol">=</a> <a id="8817" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="8840" class="Symbol">(λ</a> <a id="8843" href="MGS.More-FunExt-Consequences.html#8843" class="Bound">h</a> <a id="8845" class="Symbol">→</a> <a id="8847" href="MGS.More-FunExt-Consequences.html#8843" class="Bound">h</a> <a id="8849" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="8851" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="8852" class="Symbol">)</a> <a id="8854" class="Symbol">(</a><a id="8855" href="MGS.More-FunExt-Consequences.html#5162" class="Function">precomp-invertible</a> <a id="8874" href="MGS.More-FunExt-Consequences.html#8592" class="Bound">fe&#39;</a> <a id="8878" href="MGS.More-FunExt-Consequences.html#8637" class="Function">fe</a> <a id="8881" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a> <a id="8883" href="MGS.More-FunExt-Consequences.html#8690" class="Function">a</a><a id="8884" class="Symbol">)</a> <a id="8886" href="MGS.MLTT.html#3759" class="Function">id</a>

  <a id="8892" href="MGS.More-FunExt-Consequences.html#8892" class="Function">r</a> <a id="8894" class="Symbol">:</a> <a id="8896" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="8902" class="Symbol">(λ</a> <a id="8905" href="MGS.More-FunExt-Consequences.html#8905" class="Bound">h</a> <a id="8907" class="Symbol">→</a>  <a id="8910" href="MGS.More-FunExt-Consequences.html#8905" class="Bound">h</a> <a id="8912" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="8914" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="8915" class="Symbol">)</a> <a id="8917" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="8920" class="Symbol">→</a> <a id="8922" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="8937" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a>
  <a id="8941" href="MGS.More-FunExt-Consequences.html#8892" class="Function">r</a> <a id="8943" class="Symbol">(</a><a id="8944" href="MGS.More-FunExt-Consequences.html#8944" class="Bound">h</a> <a id="8946" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8948" href="MGS.More-FunExt-Consequences.html#8948" class="Bound">p</a><a id="8949" class="Symbol">)</a> <a id="8951" class="Symbol">=</a> <a id="8953" class="Symbol">(</a><a id="8954" href="MGS.More-FunExt-Consequences.html#8944" class="Bound">h</a> <a id="8956" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8958" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="8965" class="Symbol">(</a><a id="8966" href="MGS.More-FunExt-Consequences.html#8944" class="Bound">h</a> <a id="8968" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="8970" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="8971" class="Symbol">)</a> <a id="8973" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="8976" href="MGS.More-FunExt-Consequences.html#8948" class="Bound">p</a><a id="8977" class="Symbol">)</a>

  <a id="8982" href="MGS.More-FunExt-Consequences.html#8982" class="Function">s</a> <a id="8984" class="Symbol">:</a> <a id="8986" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="9001" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a> <a id="9003" class="Symbol">→</a> <a id="9005" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="9011" class="Symbol">(λ</a> <a id="9014" href="MGS.More-FunExt-Consequences.html#9014" class="Bound">h</a> <a id="9016" class="Symbol">→</a>  <a id="9019" href="MGS.More-FunExt-Consequences.html#9014" class="Bound">h</a> <a id="9021" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="9023" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="9024" class="Symbol">)</a> <a id="9026" href="MGS.MLTT.html#3759" class="Function">id</a>
  <a id="9031" href="MGS.More-FunExt-Consequences.html#8982" class="Function">s</a> <a id="9033" class="Symbol">(</a><a id="9034" href="MGS.More-FunExt-Consequences.html#9034" class="Bound">h</a> <a id="9036" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="9038" href="MGS.More-FunExt-Consequences.html#9038" class="Bound">η</a><a id="9039" class="Symbol">)</a> <a id="9041" class="Symbol">=</a> <a id="9043" class="Symbol">(</a><a id="9044" href="MGS.More-FunExt-Consequences.html#9034" class="Bound">h</a> <a id="9046" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="9048" href="MGS.More-FunExt-Consequences.html#8637" class="Function">fe</a> <a id="9051" href="MGS.More-FunExt-Consequences.html#9038" class="Bound">η</a><a id="9052" class="Symbol">)</a>

  <a id="9057" href="MGS.More-FunExt-Consequences.html#9057" class="Function">rs</a> <a id="9060" class="Symbol">:</a> <a id="9062" class="Symbol">(</a><a id="9063" href="MGS.More-FunExt-Consequences.html#9063" class="Bound">σ</a> <a id="9065" class="Symbol">:</a> <a id="9067" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="9082" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="9083" class="Symbol">)</a> <a id="9085" class="Symbol">→</a> <a id="9087" href="MGS.More-FunExt-Consequences.html#8892" class="Function">r</a> <a id="9089" class="Symbol">(</a><a id="9090" href="MGS.More-FunExt-Consequences.html#8982" class="Function">s</a> <a id="9092" href="MGS.More-FunExt-Consequences.html#9063" class="Bound">σ</a><a id="9093" class="Symbol">)</a> <a id="9095" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="9097" href="MGS.More-FunExt-Consequences.html#9063" class="Bound">σ</a>
  <a id="9101" href="MGS.More-FunExt-Consequences.html#9057" class="Function">rs</a> <a id="9104" class="Symbol">(</a><a id="9105" href="MGS.More-FunExt-Consequences.html#9105" class="Bound">h</a> <a id="9107" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="9109" href="MGS.More-FunExt-Consequences.html#9109" class="Bound">η</a><a id="9110" class="Symbol">)</a> <a id="9112" class="Symbol">=</a> <a id="9114" href="MGS.Basic-UF.html#7563" class="Function">to-Σ-＝&#39;</a> <a id="9122" href="MGS.More-FunExt-Consequences.html#9137" class="Function">q</a>
   <a id="9127" class="Keyword">where</a>
    <a id="9137" href="MGS.More-FunExt-Consequences.html#9137" class="Function">q</a> <a id="9139" class="Symbol">:</a> <a id="9141" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="9148" class="Symbol">(</a><a id="9149" href="MGS.More-FunExt-Consequences.html#9105" class="Bound">h</a> <a id="9151" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="9153" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="9154" class="Symbol">)</a> <a id="9156" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="9159" class="Symbol">(</a><a id="9160" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="9168" class="Symbol">(</a><a id="9169" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="9176" class="Symbol">(</a><a id="9177" href="MGS.More-FunExt-Consequences.html#9105" class="Bound">h</a> <a id="9179" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="9181" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="9182" class="Symbol">)</a> <a id="9184" href="MGS.MLTT.html#3759" class="Function">id</a><a id="9186" class="Symbol">)</a> <a id="9188" class="Symbol">(</a><a id="9189" href="MGS.More-FunExt-Consequences.html#8588" class="Bound">hfe</a> <a id="9193" class="Symbol">(</a><a id="9194" href="MGS.More-FunExt-Consequences.html#9105" class="Bound">h</a> <a id="9196" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="9198" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="9199" class="Symbol">)</a> <a id="9201" href="MGS.MLTT.html#3759" class="Function">id</a><a id="9203" class="Symbol">)</a> <a id="9205" href="MGS.More-FunExt-Consequences.html#9109" class="Bound">η</a><a id="9206" class="Symbol">)</a> <a id="9208" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="9210" href="MGS.More-FunExt-Consequences.html#9109" class="Bound">η</a>
    <a id="9216" href="MGS.More-FunExt-Consequences.html#9137" class="Function">q</a> <a id="9218" class="Symbol">=</a> <a id="9220" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="9242" class="Symbol">(</a><a id="9243" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="9250" class="Symbol">(</a><a id="9251" href="MGS.More-FunExt-Consequences.html#9105" class="Bound">h</a> <a id="9253" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="9255" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="9256" class="Symbol">)</a> <a id="9258" href="MGS.MLTT.html#3759" class="Function">id</a><a id="9260" class="Symbol">)</a> <a id="9262" class="Symbol">(</a><a id="9263" href="MGS.More-FunExt-Consequences.html#8588" class="Bound">hfe</a> <a id="9267" class="Symbol">(</a><a id="9268" href="MGS.More-FunExt-Consequences.html#9105" class="Bound">h</a> <a id="9270" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="9272" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="9273" class="Symbol">)</a> <a id="9275" href="MGS.MLTT.html#3759" class="Function">id</a><a id="9277" class="Symbol">)</a> <a id="9279" href="MGS.More-FunExt-Consequences.html#9109" class="Bound">η</a>

  <a id="9284" href="MGS.More-FunExt-Consequences.html#9284" class="Function">c</a> <a id="9286" class="Symbol">:</a> <a id="9288" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="9301" class="Symbol">(</a><a id="9302" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="9317" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="9318" class="Symbol">)</a>
  <a id="9322" href="MGS.More-FunExt-Consequences.html#9284" class="Function">c</a> <a id="9324" class="Symbol">=</a> <a id="9326" href="MGS.Retracts.html#3389" class="Function">retract-of-singleton</a> <a id="9347" class="Symbol">(</a><a id="9348" href="MGS.More-FunExt-Consequences.html#8892" class="Function">r</a> <a id="9350" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="9352" href="MGS.More-FunExt-Consequences.html#8982" class="Function">s</a> <a id="9354" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="9356" href="MGS.More-FunExt-Consequences.html#9057" class="Function">rs</a><a id="9358" class="Symbol">)</a> <a id="9360" href="MGS.More-FunExt-Consequences.html#8768" class="Function">b</a>

  <a id="9365" href="MGS.More-FunExt-Consequences.html#9365" class="Function">d</a> <a id="9367" class="Symbol">:</a> <a id="9369" class="Symbol">(</a><a id="9370" href="MGS.More-FunExt-Consequences.html#9370" class="Bound">ρ</a> <a id="9372" class="Symbol">:</a> <a id="9374" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="9389" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="9390" class="Symbol">)</a> <a id="9392" class="Symbol">→</a> <a id="9394" href="MGS.More-FunExt-Consequences.html#8616" class="Bound">h</a> <a id="9396" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="9398" href="MGS.More-FunExt-Consequences.html#8620" class="Bound">hf</a> <a id="9401" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="9403" href="MGS.More-FunExt-Consequences.html#9370" class="Bound">ρ</a>
  <a id="9407" href="MGS.More-FunExt-Consequences.html#9365" class="Function">d</a> <a id="9409" class="Symbol">=</a> <a id="9411" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="9440" class="Symbol">(</a><a id="9441" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="9456" href="MGS.More-FunExt-Consequences.html#8604" class="Bound">f</a><a id="9457" class="Symbol">)</a> <a id="9459" href="MGS.More-FunExt-Consequences.html#9284" class="Function">c</a> <a id="9461" class="Symbol">(</a><a id="9462" href="MGS.More-FunExt-Consequences.html#8616" class="Bound">h</a> <a id="9464" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="9466" href="MGS.More-FunExt-Consequences.html#8620" class="Bound">hf</a><a id="9468" class="Symbol">)</a>

<a id="being-joyal-equiv-is-subsingleton"></a><a id="9471" href="MGS.More-FunExt-Consequences.html#9471" class="Function">being-joyal-equiv-is-subsingleton</a> <a id="9505" class="Symbol">:</a> <a id="9507" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="9515" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9517" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9519" class="Symbol">→</a> <a id="9521" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="9529" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9531" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9533" class="Symbol">→</a> <a id="9535" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="9543" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9545" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                  <a id="9581" class="Symbol">→</a> <a id="9583" class="Symbol">{</a><a id="9584" href="MGS.More-FunExt-Consequences.html#9584" class="Bound">X</a> <a id="9586" class="Symbol">:</a> <a id="9588" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9590" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9592" class="Symbol">}</a> <a id="9594" class="Symbol">{</a><a id="9595" href="MGS.More-FunExt-Consequences.html#9595" class="Bound">Y</a> <a id="9597" class="Symbol">:</a> <a id="9599" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9601" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9603" class="Symbol">}</a>
                                  <a id="9639" class="Symbol">→</a> <a id="9641" class="Symbol">(</a><a id="9642" href="MGS.More-FunExt-Consequences.html#9642" class="Bound">f</a> <a id="9644" class="Symbol">:</a> <a id="9646" href="MGS.More-FunExt-Consequences.html#9584" class="Bound">X</a> <a id="9648" class="Symbol">→</a> <a id="9650" href="MGS.More-FunExt-Consequences.html#9595" class="Bound">Y</a><a id="9651" class="Symbol">)</a>
                                  <a id="9687" class="Symbol">→</a> <a id="9689" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="9705" class="Symbol">(</a><a id="9706" href="MGS.Solved-Exercises.html#2581" class="Function">is-joyal-equiv</a> <a id="9721" href="MGS.More-FunExt-Consequences.html#9642" class="Bound">f</a><a id="9722" class="Symbol">)</a>

<a id="9725" href="MGS.More-FunExt-Consequences.html#9471" class="Function">being-joyal-equiv-is-subsingleton</a> <a id="9759" href="MGS.More-FunExt-Consequences.html#9759" class="Bound">fe₀</a> <a id="9763" href="MGS.More-FunExt-Consequences.html#9763" class="Bound">fe₁</a> <a id="9767" href="MGS.More-FunExt-Consequences.html#9767" class="Bound">fe₂</a> <a id="9771" href="MGS.More-FunExt-Consequences.html#9771" class="Bound">f</a> <a id="9773" class="Symbol">=</a> <a id="9775" href="MGS.Solved-Exercises.html#6531" class="Function">×-is-subsingleton&#39;</a>
                                                   <a id="9845" class="Symbol">(</a><a id="9846" href="MGS.More-FunExt-Consequences.html#7254" class="Function">at-most-one-section</a>    <a id="9869" href="MGS.More-FunExt-Consequences.html#9767" class="Bound">fe₂</a> <a id="9873" href="MGS.More-FunExt-Consequences.html#9763" class="Bound">fe₁</a> <a id="9877" href="MGS.More-FunExt-Consequences.html#9771" class="Bound">f</a> <a id="9879" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                                                    <a id="9933" href="MGS.More-FunExt-Consequences.html#8347" class="Function">at-most-one-retraction</a> <a id="9956" href="MGS.More-FunExt-Consequences.html#9759" class="Bound">fe₀</a> <a id="9960" href="MGS.More-FunExt-Consequences.html#9767" class="Bound">fe₂</a> <a id="9964" href="MGS.More-FunExt-Consequences.html#9771" class="Bound">f</a><a id="9965" class="Symbol">)</a>

<a id="being-hae-is-subsingleton"></a><a id="9968" href="MGS.More-FunExt-Consequences.html#9968" class="Function">being-hae-is-subsingleton</a> <a id="9994" class="Symbol">:</a> <a id="9996" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="10004" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10006" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10008" class="Symbol">→</a> <a id="10010" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="10018" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10020" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10022" class="Symbol">→</a> <a id="10024" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="10032" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10034" class="Symbol">(</a><a id="10035" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10037" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10039" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10040" class="Symbol">)</a>
                          <a id="10068" class="Symbol">→</a> <a id="10070" class="Symbol">{</a><a id="10071" href="MGS.More-FunExt-Consequences.html#10071" class="Bound">X</a> <a id="10073" class="Symbol">:</a> <a id="10075" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10077" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10079" class="Symbol">}</a> <a id="10081" class="Symbol">{</a><a id="10082" href="MGS.More-FunExt-Consequences.html#10082" class="Bound">Y</a> <a id="10084" class="Symbol">:</a> <a id="10086" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10088" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10090" class="Symbol">}</a> <a id="10092" class="Symbol">(</a><a id="10093" href="MGS.More-FunExt-Consequences.html#10093" class="Bound">f</a> <a id="10095" class="Symbol">:</a> <a id="10097" href="MGS.More-FunExt-Consequences.html#10071" class="Bound">X</a> <a id="10099" class="Symbol">→</a> <a id="10101" href="MGS.More-FunExt-Consequences.html#10082" class="Bound">Y</a><a id="10102" class="Symbol">)</a>
                          <a id="10130" class="Symbol">→</a> <a id="10132" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="10148" class="Symbol">(</a><a id="10149" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="10156" href="MGS.More-FunExt-Consequences.html#10093" class="Bound">f</a><a id="10157" class="Symbol">)</a>

<a id="10160" href="MGS.More-FunExt-Consequences.html#9968" class="Function">being-hae-is-subsingleton</a> <a id="10186" href="MGS.More-FunExt-Consequences.html#10186" class="Bound">fe₀</a> <a id="10190" href="MGS.More-FunExt-Consequences.html#10190" class="Bound">fe₁</a> <a id="10194" href="MGS.More-FunExt-Consequences.html#10194" class="Bound">fe₂</a> <a id="10198" class="Symbol">{</a><a id="10199" href="MGS.More-FunExt-Consequences.html#10199" class="Bound">X</a><a id="10200" class="Symbol">}</a> <a id="10202" class="Symbol">{</a><a id="10203" href="MGS.More-FunExt-Consequences.html#10203" class="Bound">Y</a><a id="10204" class="Symbol">}</a> <a id="10206" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10208" class="Symbol">=</a> <a id="10210" href="MGS.Solved-Exercises.html#490" class="Function">subsingleton-criterion&#39;</a> <a id="10234" href="MGS.More-FunExt-Consequences.html#11311" class="Function">γ</a>
 <a id="10237" class="Keyword">where</a>
  <a id="10245" href="MGS.More-FunExt-Consequences.html#10245" class="Function">a</a> <a id="10247" class="Symbol">=</a> <a id="10249" class="Symbol">λ</a> <a id="10251" href="MGS.More-FunExt-Consequences.html#10251" class="Bound">g</a> <a id="10253" href="MGS.More-FunExt-Consequences.html#10253" class="Bound">ε</a> <a id="10255" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a>
    <a id="10261" class="Symbol">→</a> <a id="10263" class="Symbol">((</a><a id="10265" href="MGS.More-FunExt-Consequences.html#10251" class="Bound">g</a> <a id="10267" class="Symbol">(</a><a id="10268" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10270" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a><a id="10271" class="Symbol">)</a> <a id="10273" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="10275" href="MGS.More-FunExt-Consequences.html#10253" class="Bound">ε</a> <a id="10277" class="Symbol">(</a><a id="10278" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10280" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a><a id="10281" class="Symbol">))</a> <a id="10284" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10286" class="Symbol">(</a><a id="10287" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a> <a id="10289" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="10291" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="10296" class="Symbol">(</a><a id="10297" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10299" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a><a id="10300" class="Symbol">)))</a>                                   <a id="10338" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="10341" href="MGS.More-FunExt-Consequences.html#10543" class="Function">i</a>  <a id="10344" href="MGS.More-FunExt-Consequences.html#10251" class="Bound">g</a> <a id="10346" href="MGS.More-FunExt-Consequences.html#10253" class="Bound">ε</a> <a id="10348" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a> <a id="10350" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
      <a id="10358" class="Symbol">(</a><a id="10359" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="10361" href="MGS.More-FunExt-Consequences.html#10361" class="Bound">p</a> <a id="10363" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="10365" href="MGS.More-FunExt-Consequences.html#10251" class="Bound">g</a> <a id="10367" class="Symbol">(</a><a id="10368" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10370" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a><a id="10371" class="Symbol">)</a> <a id="10373" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10375" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a> <a id="10377" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="10379" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="10389" class="Symbol">(λ</a> <a id="10392" href="MGS.More-FunExt-Consequences.html#10392" class="Bound">-</a> <a id="10394" class="Symbol">→</a> <a id="10396" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10398" href="MGS.More-FunExt-Consequences.html#10392" class="Bound">-</a> <a id="10400" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10402" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10404" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a><a id="10405" class="Symbol">)</a> <a id="10407" href="MGS.More-FunExt-Consequences.html#10361" class="Bound">p</a> <a id="10409" class="Symbol">(</a><a id="10410" href="MGS.More-FunExt-Consequences.html#10253" class="Bound">ε</a> <a id="10412" class="Symbol">(</a><a id="10413" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10415" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a><a id="10416" class="Symbol">))</a> <a id="10419" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10421" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="10426" class="Symbol">(</a><a id="10427" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10429" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a><a id="10430" class="Symbol">))</a> <a id="10433" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="10436" href="MGS.More-FunExt-Consequences.html#10605" class="Function">ii</a> <a id="10439" href="MGS.More-FunExt-Consequences.html#10251" class="Bound">g</a> <a id="10441" href="MGS.More-FunExt-Consequences.html#10253" class="Bound">ε</a> <a id="10443" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a> <a id="10445" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
      <a id="10453" class="Symbol">(</a><a id="10454" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="10456" href="MGS.More-FunExt-Consequences.html#10456" class="Bound">p</a> <a id="10458" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="10460" href="MGS.More-FunExt-Consequences.html#10251" class="Bound">g</a> <a id="10462" class="Symbol">(</a><a id="10463" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10465" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a><a id="10466" class="Symbol">)</a> <a id="10468" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10470" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a> <a id="10472" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="10474" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="10477" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10479" href="MGS.More-FunExt-Consequences.html#10456" class="Bound">p</a> <a id="10481" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10483" href="MGS.More-FunExt-Consequences.html#10253" class="Bound">ε</a> <a id="10485" class="Symbol">(</a><a id="10486" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10488" href="MGS.More-FunExt-Consequences.html#10255" class="Bound">x</a><a id="10489" class="Symbol">))</a>                                     <a id="10528" href="MGS.Equivalences.html#6367" class="Function Operator">■</a>
   <a id="10533" class="Keyword">where</a>
    <a id="10543" href="MGS.More-FunExt-Consequences.html#10543" class="Function">i</a>  <a id="10546" class="Symbol">=</a> <a id="10548" class="Symbol">λ</a> <a id="10550" href="MGS.More-FunExt-Consequences.html#10550" class="Bound">g</a> <a id="10552" href="MGS.More-FunExt-Consequences.html#10552" class="Bound">ε</a> <a id="10554" href="MGS.More-FunExt-Consequences.html#10554" class="Bound">x</a> <a id="10556" class="Symbol">→</a> <a id="10558" href="MGS.Equivalences.html#6569" class="Function">Σ-＝-≃</a> <a id="10564" class="Symbol">(</a><a id="10565" href="MGS.More-FunExt-Consequences.html#10550" class="Bound">g</a> <a id="10567" class="Symbol">(</a><a id="10568" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10570" href="MGS.More-FunExt-Consequences.html#10554" class="Bound">x</a><a id="10571" class="Symbol">)</a> <a id="10573" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="10575" href="MGS.More-FunExt-Consequences.html#10552" class="Bound">ε</a> <a id="10577" class="Symbol">(</a><a id="10578" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10580" href="MGS.More-FunExt-Consequences.html#10554" class="Bound">x</a><a id="10581" class="Symbol">))</a> <a id="10584" class="Symbol">(</a><a id="10585" href="MGS.More-FunExt-Consequences.html#10554" class="Bound">x</a> <a id="10587" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="10589" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="10594" class="Symbol">(</a><a id="10595" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10597" href="MGS.More-FunExt-Consequences.html#10554" class="Bound">x</a><a id="10598" class="Symbol">))</a>
    <a id="10605" href="MGS.More-FunExt-Consequences.html#10605" class="Function">ii</a> <a id="10608" class="Symbol">=</a> <a id="10610" class="Symbol">λ</a> <a id="10612" href="MGS.More-FunExt-Consequences.html#10612" class="Bound">g</a> <a id="10614" href="MGS.More-FunExt-Consequences.html#10614" class="Bound">ε</a> <a id="10616" href="MGS.More-FunExt-Consequences.html#10616" class="Bound">x</a> <a id="10618" class="Symbol">→</a> <a id="10620" href="MGS.Equivalences.html#8109" class="Function">Σ-cong</a> <a id="10627" class="Symbol">(λ</a> <a id="10630" href="MGS.More-FunExt-Consequences.html#10630" class="Bound">p</a> <a id="10632" class="Symbol">→</a> <a id="10634" href="MGS.HAE.html#714" class="Function">transport-ap-≃</a> <a id="10649" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10651" href="MGS.More-FunExt-Consequences.html#10630" class="Bound">p</a> <a id="10653" class="Symbol">(</a><a id="10654" href="MGS.More-FunExt-Consequences.html#10614" class="Bound">ε</a> <a id="10656" class="Symbol">(</a><a id="10657" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10659" href="MGS.More-FunExt-Consequences.html#10616" class="Bound">x</a><a id="10660" class="Symbol">)))</a>

  <a id="10667" href="MGS.More-FunExt-Consequences.html#10667" class="Function">b</a> <a id="10669" class="Symbol">=</a> <a id="10671" class="Symbol">(</a><a id="10672" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="10674" href="MGS.More-FunExt-Consequences.html#10674" class="Bound">(</a><a id="10675" href="MGS.More-FunExt-Consequences.html#10675" class="Bound">g</a> <a id="10677" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="10679" href="MGS.More-FunExt-Consequences.html#10679" class="Bound">ε</a><a id="10680" href="MGS.More-FunExt-Consequences.html#10674" class="Bound">)</a> <a id="10682" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="10684" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="10696" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10698" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="10700" class="Symbol">∀</a> <a id="10702" href="MGS.More-FunExt-Consequences.html#10702" class="Bound">x</a> <a id="10704" class="Symbol">→</a> <a id="10706" class="Symbol">(</a><a id="10707" href="MGS.More-FunExt-Consequences.html#10675" class="Bound">g</a> <a id="10709" class="Symbol">(</a><a id="10710" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10712" href="MGS.More-FunExt-Consequences.html#10702" class="Bound">x</a><a id="10713" class="Symbol">)</a> <a id="10715" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="10717" href="MGS.More-FunExt-Consequences.html#10679" class="Bound">ε</a> <a id="10719" class="Symbol">(</a><a id="10720" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10722" href="MGS.More-FunExt-Consequences.html#10702" class="Bound">x</a><a id="10723" class="Symbol">))</a> <a id="10726" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10728" class="Symbol">(</a><a id="10729" href="MGS.More-FunExt-Consequences.html#10702" class="Bound">x</a> <a id="10731" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="10733" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="10738" class="Symbol">(</a><a id="10739" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10741" href="MGS.More-FunExt-Consequences.html#10702" class="Bound">x</a><a id="10742" class="Symbol">)))</a>         <a id="10754" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="10757" href="MGS.More-FunExt-Consequences.html#11157" class="Function">i</a> <a id="10759" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
      <a id="10767" class="Symbol">(</a><a id="10768" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="10770" href="MGS.More-FunExt-Consequences.html#10770" class="Bound">(</a><a id="10771" href="MGS.More-FunExt-Consequences.html#10771" class="Bound">g</a> <a id="10773" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="10775" href="MGS.More-FunExt-Consequences.html#10775" class="Bound">ε</a><a id="10776" href="MGS.More-FunExt-Consequences.html#10770" class="Bound">)</a> <a id="10778" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="10780" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="10792" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10794" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="10796" class="Symbol">∀</a> <a id="10798" href="MGS.More-FunExt-Consequences.html#10798" class="Bound">x</a> <a id="10800" class="Symbol">→</a> <a id="10802" href="MGS.MLTT.html#3089" class="Function">Σ</a>  <a id="10805" href="MGS.More-FunExt-Consequences.html#10805" class="Bound">p</a> <a id="10807" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="10809" href="MGS.More-FunExt-Consequences.html#10771" class="Bound">g</a> <a id="10811" class="Symbol">(</a><a id="10812" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10814" href="MGS.More-FunExt-Consequences.html#10798" class="Bound">x</a><a id="10815" class="Symbol">)</a> <a id="10817" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10819" href="MGS.More-FunExt-Consequences.html#10798" class="Bound">x</a> <a id="10821" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="10823" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="10826" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10828" href="MGS.More-FunExt-Consequences.html#10805" class="Bound">p</a> <a id="10830" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10832" href="MGS.More-FunExt-Consequences.html#10775" class="Bound">ε</a> <a id="10834" class="Symbol">(</a><a id="10835" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10837" href="MGS.More-FunExt-Consequences.html#10798" class="Bound">x</a><a id="10838" class="Symbol">))</a>          <a id="10850" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="10853" href="MGS.More-FunExt-Consequences.html#11211" class="Function">ii</a> <a id="10856" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
      <a id="10864" class="Symbol">(</a><a id="10865" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="10867" href="MGS.More-FunExt-Consequences.html#10867" class="Bound">g</a> <a id="10869" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="10871" class="Symbol">(</a><a id="10872" href="MGS.More-FunExt-Consequences.html#10203" class="Bound">Y</a> <a id="10874" class="Symbol">→</a> <a id="10876" href="MGS.More-FunExt-Consequences.html#10199" class="Bound">X</a><a id="10877" class="Symbol">)</a> <a id="10879" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="10881" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="10883" href="MGS.More-FunExt-Consequences.html#10883" class="Bound">ε</a> <a id="10885" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="10887" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10889" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="10891" href="MGS.More-FunExt-Consequences.html#10867" class="Bound">g</a> <a id="10893" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="10895" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="10898" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="10900" class="Symbol">∀</a> <a id="10902" href="MGS.More-FunExt-Consequences.html#10902" class="Bound">x</a> <a id="10904" class="Symbol">→</a> <a id="10906" href="MGS.MLTT.html#3089" class="Function">Σ</a>  <a id="10909" href="MGS.More-FunExt-Consequences.html#10909" class="Bound">p</a> <a id="10911" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="10913" href="MGS.More-FunExt-Consequences.html#10867" class="Bound">g</a> <a id="10915" class="Symbol">(</a><a id="10916" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10918" href="MGS.More-FunExt-Consequences.html#10902" class="Bound">x</a><a id="10919" class="Symbol">)</a> <a id="10921" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10923" href="MGS.More-FunExt-Consequences.html#10902" class="Bound">x</a> <a id="10925" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="10927" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="10930" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10932" href="MGS.More-FunExt-Consequences.html#10909" class="Bound">p</a> <a id="10934" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10936" href="MGS.More-FunExt-Consequences.html#10883" class="Bound">ε</a> <a id="10938" class="Symbol">(</a><a id="10939" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10941" href="MGS.More-FunExt-Consequences.html#10902" class="Bound">x</a><a id="10942" class="Symbol">))</a>   <a id="10947" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="10950" href="MGS.More-FunExt-Consequences.html#11229" class="Function">iii</a> <a id="10954" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
      <a id="10962" class="Symbol">(</a><a id="10963" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="10965" href="MGS.More-FunExt-Consequences.html#10965" class="Bound">g</a> <a id="10967" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="10969" class="Symbol">(</a><a id="10970" href="MGS.More-FunExt-Consequences.html#10203" class="Bound">Y</a> <a id="10972" class="Symbol">→</a> <a id="10974" href="MGS.More-FunExt-Consequences.html#10199" class="Bound">X</a><a id="10975" class="Symbol">)</a> <a id="10977" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="10979" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="10981" href="MGS.More-FunExt-Consequences.html#10981" class="Bound">ε</a> <a id="10983" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="10985" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="10987" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="10989" href="MGS.More-FunExt-Consequences.html#10965" class="Bound">g</a> <a id="10991" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="10993" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="10996" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="10998" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="11000" href="MGS.More-FunExt-Consequences.html#11000" class="Bound">η</a> <a id="11002" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="11004" href="MGS.More-FunExt-Consequences.html#10965" class="Bound">g</a> <a id="11006" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="11008" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11010" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="11012" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="11015" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="11017" class="Symbol">∀</a> <a id="11019" href="MGS.More-FunExt-Consequences.html#11019" class="Bound">x</a> <a id="11021" class="Symbol">→</a> <a id="11023" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="11026" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11028" class="Symbol">(</a><a id="11029" href="MGS.More-FunExt-Consequences.html#11000" class="Bound">η</a> <a id="11031" href="MGS.More-FunExt-Consequences.html#11019" class="Bound">x</a><a id="11032" class="Symbol">)</a> <a id="11034" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="11036" href="MGS.More-FunExt-Consequences.html#10981" class="Bound">ε</a> <a id="11038" class="Symbol">(</a><a id="11039" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11041" href="MGS.More-FunExt-Consequences.html#11019" class="Bound">x</a><a id="11042" class="Symbol">))</a> <a id="11045" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="11048" href="MGS.More-FunExt-Consequences.html#11280" class="Function">iv</a> <a id="11051" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
      <a id="11059" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="11066" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a>                                                                           <a id="11142" href="MGS.Equivalences.html#6367" class="Function Operator">■</a>
   <a id="11147" class="Keyword">where</a>
    <a id="11157" href="MGS.More-FunExt-Consequences.html#11157" class="Function">i</a>   <a id="11161" class="Symbol">=</a> <a id="11163" href="MGS.Equivalences.html#8109" class="Function">Σ-cong</a> <a id="11170" class="Symbol">(λ</a> <a id="11173" class="Symbol">(</a><a id="11174" href="MGS.More-FunExt-Consequences.html#11174" class="Bound">g</a> <a id="11176" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11178" href="MGS.More-FunExt-Consequences.html#11178" class="Bound">ε</a><a id="11179" class="Symbol">)</a> <a id="11181" class="Symbol">→</a> <a id="11183" href="MGS.More-FunExt-Consequences.html#3703" class="Function">Π-cong</a> <a id="11190" href="MGS.More-FunExt-Consequences.html#10194" class="Bound">fe₂</a> <a id="11194" href="MGS.More-FunExt-Consequences.html#10194" class="Bound">fe₂</a> <a id="11198" class="Symbol">(</a><a id="11199" href="MGS.More-FunExt-Consequences.html#10245" class="Function">a</a> <a id="11201" href="MGS.More-FunExt-Consequences.html#11174" class="Bound">g</a> <a id="11203" href="MGS.More-FunExt-Consequences.html#11178" class="Bound">ε</a><a id="11204" class="Symbol">))</a>
    <a id="11211" href="MGS.More-FunExt-Consequences.html#11211" class="Function">ii</a>  <a id="11215" class="Symbol">=</a> <a id="11217" href="MGS.Solved-Exercises.html#4654" class="Function">Σ-assoc</a>
    <a id="11229" href="MGS.More-FunExt-Consequences.html#11229" class="Function">iii</a> <a id="11233" class="Symbol">=</a> <a id="11235" href="MGS.Equivalences.html#8109" class="Function">Σ-cong</a> <a id="11242" class="Symbol">(λ</a> <a id="11245" href="MGS.More-FunExt-Consequences.html#11245" class="Bound">g</a> <a id="11247" class="Symbol">→</a> <a id="11249" href="MGS.Equivalences.html#8109" class="Function">Σ-cong</a> <a id="11256" class="Symbol">(λ</a> <a id="11259" href="MGS.More-FunExt-Consequences.html#11259" class="Bound">ε</a> <a id="11261" class="Symbol">→</a> <a id="11263" href="MGS.Solved-Exercises.html#4497" class="Function">ΠΣ-distr-≃</a><a id="11273" class="Symbol">))</a>
    <a id="11280" href="MGS.More-FunExt-Consequences.html#11280" class="Function">iv</a>  <a id="11284" class="Symbol">=</a> <a id="11286" href="MGS.Equivalences.html#8109" class="Function">Σ-cong</a> <a id="11293" class="Symbol">(λ</a> <a id="11296" href="MGS.More-FunExt-Consequences.html#11296" class="Bound">g</a> <a id="11298" class="Symbol">→</a> <a id="11300" href="MGS.Equivalences.html#5617" class="Function">Σ-flip</a><a id="11306" class="Symbol">)</a>

  <a id="11311" href="MGS.More-FunExt-Consequences.html#11311" class="Function">γ</a> <a id="11313" class="Symbol">:</a> <a id="11315" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="11322" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11324" class="Symbol">→</a> <a id="11326" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="11342" class="Symbol">(</a><a id="11343" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="11350" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a><a id="11351" class="Symbol">)</a>
  <a id="11355" href="MGS.More-FunExt-Consequences.html#11311" class="Function">γ</a> <a id="11357" class="Symbol">(</a><a id="11358" href="MGS.More-FunExt-Consequences.html#11358" class="Bound">g₀</a> <a id="11361" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11363" href="MGS.More-FunExt-Consequences.html#11363" class="Bound">ε₀</a> <a id="11366" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11368" href="MGS.More-FunExt-Consequences.html#11368" class="Bound">η₀</a> <a id="11371" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11373" href="MGS.More-FunExt-Consequences.html#11373" class="Bound">τ₀</a><a id="11375" class="Symbol">)</a> <a id="11377" class="Symbol">=</a> <a id="11379" href="MGS.More-FunExt-Consequences.html#11885" class="Function">i</a>
   <a id="11384" class="Keyword">where</a>
    <a id="11394" href="MGS.More-FunExt-Consequences.html#11394" class="Function">c</a> <a id="11396" class="Symbol">:</a> <a id="11398" class="Symbol">(</a><a id="11399" href="MGS.More-FunExt-Consequences.html#11399" class="Bound">x</a> <a id="11401" class="Symbol">:</a> <a id="11403" href="MGS.More-FunExt-Consequences.html#10199" class="Bound">X</a><a id="11404" class="Symbol">)</a> <a id="11406" class="Symbol">→</a> <a id="11408" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="11415" class="Symbol">(</a><a id="11416" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="11422" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11424" class="Symbol">(</a><a id="11425" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11427" href="MGS.More-FunExt-Consequences.html#11399" class="Bound">x</a><a id="11428" class="Symbol">))</a>
    <a id="11435" href="MGS.More-FunExt-Consequences.html#11394" class="Function">c</a> <a id="11437" href="MGS.More-FunExt-Consequences.html#11437" class="Bound">x</a> <a id="11439" class="Symbol">=</a> <a id="11441" href="MGS.hlevels.html#2680" class="Function">singletons-are-sets</a> <a id="11461" class="Symbol">(</a><a id="11462" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="11468" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11470" class="Symbol">(</a><a id="11471" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11473" href="MGS.More-FunExt-Consequences.html#11437" class="Bound">x</a><a id="11474" class="Symbol">))</a> <a id="11477" class="Symbol">(</a><a id="11478" href="MGS.HAE.html#1011" class="Function">haes-are-equivs</a> <a id="11494" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11496" class="Symbol">(</a><a id="11497" href="MGS.More-FunExt-Consequences.html#11358" class="Bound">g₀</a> <a id="11500" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11502" href="MGS.More-FunExt-Consequences.html#11363" class="Bound">ε₀</a> <a id="11505" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11507" href="MGS.More-FunExt-Consequences.html#11368" class="Bound">η₀</a> <a id="11510" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11512" href="MGS.More-FunExt-Consequences.html#11373" class="Bound">τ₀</a><a id="11514" class="Symbol">)</a> <a id="11516" class="Symbol">(</a><a id="11517" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11519" href="MGS.More-FunExt-Consequences.html#11437" class="Bound">x</a><a id="11520" class="Symbol">))</a>

    <a id="11528" href="MGS.More-FunExt-Consequences.html#11528" class="Function">d</a> <a id="11530" class="Symbol">:</a> <a id="11532" class="Symbol">(</a><a id="11533" href="MGS.More-FunExt-Consequences.html#11533" class="Bound">(</a><a id="11534" href="MGS.More-FunExt-Consequences.html#11534" class="Bound">g</a> <a id="11536" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11538" href="MGS.More-FunExt-Consequences.html#11538" class="Bound">ε</a><a id="11539" href="MGS.More-FunExt-Consequences.html#11533" class="Bound">)</a> <a id="11541" class="Symbol">:</a> <a id="11543" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="11555" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a><a id="11556" class="Symbol">)</a> <a id="11558" class="Symbol">→</a> <a id="11560" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="11576" class="Symbol">(∀</a> <a id="11579" href="MGS.More-FunExt-Consequences.html#11579" class="Bound">x</a> <a id="11581" class="Symbol">→</a> <a id="11583" class="Symbol">(</a><a id="11584" href="MGS.More-FunExt-Consequences.html#11534" class="Bound">g</a> <a id="11586" class="Symbol">(</a><a id="11587" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11589" href="MGS.More-FunExt-Consequences.html#11579" class="Bound">x</a><a id="11590" class="Symbol">)</a> <a id="11592" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11594" href="MGS.More-FunExt-Consequences.html#11538" class="Bound">ε</a> <a id="11596" class="Symbol">(</a><a id="11597" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11599" href="MGS.More-FunExt-Consequences.html#11579" class="Bound">x</a><a id="11600" class="Symbol">))</a> <a id="11603" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="11605" class="Symbol">(</a><a id="11606" href="MGS.More-FunExt-Consequences.html#11579" class="Bound">x</a> <a id="11608" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11610" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="11615" class="Symbol">(</a><a id="11616" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11618" href="MGS.More-FunExt-Consequences.html#11579" class="Bound">x</a><a id="11619" class="Symbol">)))</a>
    <a id="11627" href="MGS.More-FunExt-Consequences.html#11528" class="Function">d</a> <a id="11629" class="Symbol">(</a><a id="11630" href="MGS.More-FunExt-Consequences.html#11630" class="Bound">g</a> <a id="11632" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11634" href="MGS.More-FunExt-Consequences.html#11634" class="Bound">ε</a><a id="11635" class="Symbol">)</a> <a id="11637" class="Symbol">=</a> <a id="11639" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="11657" href="MGS.More-FunExt-Consequences.html#10194" class="Bound">fe₂</a> <a id="11661" class="Symbol">(λ</a> <a id="11664" href="MGS.More-FunExt-Consequences.html#11664" class="Bound">x</a> <a id="11666" class="Symbol">→</a> <a id="11668" href="MGS.More-FunExt-Consequences.html#11394" class="Function">c</a> <a id="11670" href="MGS.More-FunExt-Consequences.html#11664" class="Bound">x</a> <a id="11672" class="Symbol">(</a><a id="11673" href="MGS.More-FunExt-Consequences.html#11630" class="Bound">g</a> <a id="11675" class="Symbol">(</a><a id="11676" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11678" href="MGS.More-FunExt-Consequences.html#11664" class="Bound">x</a><a id="11679" class="Symbol">)</a> <a id="11681" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11683" href="MGS.More-FunExt-Consequences.html#11634" class="Bound">ε</a> <a id="11685" class="Symbol">(</a><a id="11686" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11688" href="MGS.More-FunExt-Consequences.html#11664" class="Bound">x</a><a id="11689" class="Symbol">))</a> <a id="11692" class="Symbol">(</a><a id="11693" href="MGS.More-FunExt-Consequences.html#11664" class="Bound">x</a> <a id="11695" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11697" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="11702" class="Symbol">(</a><a id="11703" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11705" href="MGS.More-FunExt-Consequences.html#11664" class="Bound">x</a><a id="11706" class="Symbol">)))</a>

    <a id="11715" href="MGS.More-FunExt-Consequences.html#11715" class="Function">e</a> <a id="11717" class="Symbol">:</a> <a id="11719" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="11735" class="Symbol">(</a><a id="11736" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="11738" href="MGS.More-FunExt-Consequences.html#11738" class="Bound">(</a><a id="11739" href="MGS.More-FunExt-Consequences.html#11739" class="Bound">g</a> <a id="11741" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11743" href="MGS.More-FunExt-Consequences.html#11743" class="Bound">ε</a><a id="11744" href="MGS.More-FunExt-Consequences.html#11738" class="Bound">)</a> <a id="11746" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="11748" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="11760" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11762" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="11764" class="Symbol">∀</a> <a id="11766" href="MGS.More-FunExt-Consequences.html#11766" class="Bound">x</a> <a id="11768" class="Symbol">→</a> <a id="11770" class="Symbol">(</a><a id="11771" href="MGS.More-FunExt-Consequences.html#11739" class="Bound">g</a> <a id="11773" class="Symbol">(</a><a id="11774" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11776" href="MGS.More-FunExt-Consequences.html#11766" class="Bound">x</a><a id="11777" class="Symbol">)</a> <a id="11779" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11781" href="MGS.More-FunExt-Consequences.html#11743" class="Bound">ε</a> <a id="11783" class="Symbol">(</a><a id="11784" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11786" href="MGS.More-FunExt-Consequences.html#11766" class="Bound">x</a><a id="11787" class="Symbol">))</a> <a id="11790" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="11792" class="Symbol">(</a><a id="11793" href="MGS.More-FunExt-Consequences.html#11766" class="Bound">x</a> <a id="11795" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11797" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="11802" class="Symbol">(</a><a id="11803" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11805" href="MGS.More-FunExt-Consequences.html#11766" class="Bound">x</a><a id="11806" class="Symbol">)))</a>
    <a id="11814" href="MGS.More-FunExt-Consequences.html#11715" class="Function">e</a> <a id="11816" class="Symbol">=</a> <a id="11818" href="MGS.Solved-Exercises.html#6036" class="Function">Σ-is-subsingleton</a> <a id="11836" class="Symbol">(</a><a id="11837" href="MGS.More-FunExt-Consequences.html#7254" class="Function">at-most-one-section</a> <a id="11857" href="MGS.More-FunExt-Consequences.html#10186" class="Bound">fe₀</a> <a id="11861" href="MGS.More-FunExt-Consequences.html#10190" class="Bound">fe₁</a> <a id="11865" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a> <a id="11867" class="Symbol">(</a><a id="11868" href="MGS.More-FunExt-Consequences.html#11358" class="Bound">g₀</a> <a id="11871" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11873" href="MGS.More-FunExt-Consequences.html#11363" class="Bound">ε₀</a><a id="11875" class="Symbol">))</a> <a id="11878" href="MGS.More-FunExt-Consequences.html#11528" class="Function">d</a>

    <a id="11885" href="MGS.More-FunExt-Consequences.html#11885" class="Function">i</a> <a id="11887" class="Symbol">:</a> <a id="11889" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="11905" class="Symbol">(</a><a id="11906" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="11913" href="MGS.More-FunExt-Consequences.html#10206" class="Bound">f</a><a id="11914" class="Symbol">)</a>
    <a id="11920" href="MGS.More-FunExt-Consequences.html#11885" class="Function">i</a> <a id="11922" class="Symbol">=</a> <a id="11924" href="MGS.Solved-Exercises.html#1638" class="Function">equiv-to-subsingleton</a> <a id="11946" class="Symbol">(</a><a id="11947" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="11953" href="MGS.More-FunExt-Consequences.html#10667" class="Function">b</a><a id="11954" class="Symbol">)</a> <a id="11956" href="MGS.More-FunExt-Consequences.html#11715" class="Function">e</a>

<a id="emptiness-is-subsingleton"></a><a id="11959" href="MGS.More-FunExt-Consequences.html#11959" class="Function">emptiness-is-subsingleton</a> <a id="11985" class="Symbol">:</a> <a id="11987" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="11995" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11997" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="12000" class="Symbol">→</a> <a id="12002" class="Symbol">(</a><a id="12003" href="MGS.More-FunExt-Consequences.html#12003" class="Bound">X</a> <a id="12005" class="Symbol">:</a> <a id="12007" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12009" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12011" class="Symbol">)</a>
                          <a id="12039" class="Symbol">→</a> <a id="12041" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="12057" class="Symbol">(</a><a id="12058" href="MGS.MLTT.html#916" class="Function">is-empty</a> <a id="12067" href="MGS.More-FunExt-Consequences.html#12003" class="Bound">X</a><a id="12068" class="Symbol">)</a>

<a id="12071" href="MGS.More-FunExt-Consequences.html#11959" class="Function">emptiness-is-subsingleton</a> <a id="12097" href="MGS.More-FunExt-Consequences.html#12097" class="Bound">fe</a> <a id="12100" href="MGS.More-FunExt-Consequences.html#12100" class="Bound">X</a> <a id="12102" href="MGS.More-FunExt-Consequences.html#12102" class="Bound">f</a> <a id="12104" href="MGS.More-FunExt-Consequences.html#12104" class="Bound">g</a> <a id="12106" class="Symbol">=</a> <a id="12108" href="MGS.More-FunExt-Consequences.html#12097" class="Bound">fe</a> <a id="12111" class="Symbol">(λ</a> <a id="12114" href="MGS.More-FunExt-Consequences.html#12114" class="Bound">x</a> <a id="12116" class="Symbol">→</a> <a id="12118" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="12121" class="Symbol">(</a><a id="12122" href="MGS.More-FunExt-Consequences.html#12102" class="Bound">f</a> <a id="12124" href="MGS.More-FunExt-Consequences.html#12114" class="Bound">x</a> <a id="12126" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="12128" href="MGS.More-FunExt-Consequences.html#12104" class="Bound">g</a> <a id="12130" href="MGS.More-FunExt-Consequences.html#12114" class="Bound">x</a><a id="12131" class="Symbol">)</a> <a id="12133" class="Symbol">(</a><a id="12134" href="MGS.More-FunExt-Consequences.html#12102" class="Bound">f</a> <a id="12136" href="MGS.More-FunExt-Consequences.html#12114" class="Bound">x</a><a id="12137" class="Symbol">))</a>

<a id="+-is-subsingleton"></a><a id="12141" href="MGS.More-FunExt-Consequences.html#12141" class="Function">+-is-subsingleton</a> <a id="12159" class="Symbol">:</a> <a id="12161" class="Symbol">{</a><a id="12162" href="MGS.More-FunExt-Consequences.html#12162" class="Bound">P</a> <a id="12164" class="Symbol">:</a> <a id="12166" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12168" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12170" class="Symbol">}</a> <a id="12172" class="Symbol">{</a><a id="12173" href="MGS.More-FunExt-Consequences.html#12173" class="Bound">Q</a> <a id="12175" class="Symbol">:</a> <a id="12177" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12179" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12181" class="Symbol">}</a>
                  <a id="12201" class="Symbol">→</a> <a id="12203" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="12219" href="MGS.More-FunExt-Consequences.html#12162" class="Bound">P</a>
                  <a id="12239" class="Symbol">→</a> <a id="12241" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="12257" href="MGS.More-FunExt-Consequences.html#12173" class="Bound">Q</a>
                  <a id="12277" class="Symbol">→</a> <a id="12279" class="Symbol">(</a><a id="12280" href="MGS.More-FunExt-Consequences.html#12162" class="Bound">P</a> <a id="12282" class="Symbol">→</a> <a id="12284" href="MGS.More-FunExt-Consequences.html#12173" class="Bound">Q</a> <a id="12286" class="Symbol">→</a> <a id="12288" href="MGS.MLTT.html#713" class="Function">𝟘</a><a id="12289" class="Symbol">)</a> <a id="12291" class="Symbol">→</a> <a id="12293" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="12309" class="Symbol">(</a><a id="12310" href="MGS.More-FunExt-Consequences.html#12162" class="Bound">P</a> <a id="12312" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="12314" href="MGS.More-FunExt-Consequences.html#12173" class="Bound">Q</a><a id="12315" class="Symbol">)</a>

<a id="12318" href="MGS.More-FunExt-Consequences.html#12141" class="Function">+-is-subsingleton</a> <a id="12336" class="Symbol">{</a><a id="12337" href="MGS.More-FunExt-Consequences.html#12337" class="Bound">𝓤</a><a id="12338" class="Symbol">}</a> <a id="12340" class="Symbol">{</a><a id="12341" href="MGS.More-FunExt-Consequences.html#12341" class="Bound">𝓥</a><a id="12342" class="Symbol">}</a> <a id="12344" class="Symbol">{</a><a id="12345" href="MGS.More-FunExt-Consequences.html#12345" class="Bound">P</a><a id="12346" class="Symbol">}</a> <a id="12348" class="Symbol">{</a><a id="12349" href="MGS.More-FunExt-Consequences.html#12349" class="Bound">Q</a><a id="12350" class="Symbol">}</a> <a id="12352" href="MGS.More-FunExt-Consequences.html#12352" class="Bound">i</a> <a id="12354" href="MGS.More-FunExt-Consequences.html#12354" class="Bound">j</a> <a id="12356" href="MGS.More-FunExt-Consequences.html#12356" class="Bound">f</a> <a id="12358" class="Symbol">=</a> <a id="12360" href="MGS.More-FunExt-Consequences.html#12371" class="Function">γ</a>
 <a id="12363" class="Keyword">where</a>
  <a id="12371" href="MGS.More-FunExt-Consequences.html#12371" class="Function">γ</a> <a id="12373" class="Symbol">:</a> <a id="12375" class="Symbol">(</a><a id="12376" href="MGS.More-FunExt-Consequences.html#12376" class="Bound">x</a> <a id="12378" href="MGS.More-FunExt-Consequences.html#12378" class="Bound">y</a> <a id="12380" class="Symbol">:</a> <a id="12382" href="MGS.More-FunExt-Consequences.html#12345" class="Bound">P</a> <a id="12384" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="12386" href="MGS.More-FunExt-Consequences.html#12349" class="Bound">Q</a><a id="12387" class="Symbol">)</a> <a id="12389" class="Symbol">→</a> <a id="12391" href="MGS.More-FunExt-Consequences.html#12376" class="Bound">x</a> <a id="12393" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="12395" href="MGS.More-FunExt-Consequences.html#12378" class="Bound">y</a>
  <a id="12399" href="MGS.More-FunExt-Consequences.html#12371" class="Function">γ</a> <a id="12401" class="Symbol">(</a><a id="12402" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12406" href="MGS.More-FunExt-Consequences.html#12406" class="Bound">p</a><a id="12407" class="Symbol">)</a> <a id="12409" class="Symbol">(</a><a id="12410" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12414" href="MGS.More-FunExt-Consequences.html#12414" class="Bound">p&#39;</a><a id="12416" class="Symbol">)</a> <a id="12418" class="Symbol">=</a> <a id="12420" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="12423" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12427" class="Symbol">(</a><a id="12428" href="MGS.More-FunExt-Consequences.html#12352" class="Bound">i</a> <a id="12430" href="MGS.More-FunExt-Consequences.html#12406" class="Bound">p</a> <a id="12432" href="MGS.More-FunExt-Consequences.html#12414" class="Bound">p&#39;</a><a id="12434" class="Symbol">)</a>
  <a id="12438" href="MGS.More-FunExt-Consequences.html#12371" class="Function">γ</a> <a id="12440" class="Symbol">(</a><a id="12441" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12445" href="MGS.More-FunExt-Consequences.html#12445" class="Bound">p</a><a id="12446" class="Symbol">)</a> <a id="12448" class="Symbol">(</a><a id="12449" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12453" href="MGS.More-FunExt-Consequences.html#12453" class="Bound">q</a><a id="12454" class="Symbol">)</a>  <a id="12457" class="Symbol">=</a> <a id="12459" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="12462" class="Symbol">(</a><a id="12463" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12467" href="MGS.More-FunExt-Consequences.html#12445" class="Bound">p</a> <a id="12469" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="12471" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12475" href="MGS.More-FunExt-Consequences.html#12453" class="Bound">q</a><a id="12476" class="Symbol">)</a> <a id="12478" class="Symbol">(</a><a id="12479" href="MGS.More-FunExt-Consequences.html#12356" class="Bound">f</a> <a id="12481" href="MGS.More-FunExt-Consequences.html#12445" class="Bound">p</a> <a id="12483" href="MGS.More-FunExt-Consequences.html#12453" class="Bound">q</a><a id="12484" class="Symbol">)</a>
  <a id="12488" href="MGS.More-FunExt-Consequences.html#12371" class="Function">γ</a> <a id="12490" class="Symbol">(</a><a id="12491" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12495" href="MGS.More-FunExt-Consequences.html#12495" class="Bound">q</a><a id="12496" class="Symbol">)</a> <a id="12498" class="Symbol">(</a><a id="12499" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12503" href="MGS.More-FunExt-Consequences.html#12503" class="Bound">p</a><a id="12504" class="Symbol">)</a>  <a id="12507" class="Symbol">=</a> <a id="12509" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="12512" class="Symbol">(</a><a id="12513" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12517" href="MGS.More-FunExt-Consequences.html#12495" class="Bound">q</a> <a id="12519" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="12521" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12525" href="MGS.More-FunExt-Consequences.html#12503" class="Bound">p</a><a id="12526" class="Symbol">)</a> <a id="12528" class="Symbol">(</a><a id="12529" href="MGS.More-FunExt-Consequences.html#12356" class="Bound">f</a> <a id="12531" href="MGS.More-FunExt-Consequences.html#12503" class="Bound">p</a> <a id="12533" href="MGS.More-FunExt-Consequences.html#12495" class="Bound">q</a><a id="12534" class="Symbol">)</a>
  <a id="12538" href="MGS.More-FunExt-Consequences.html#12371" class="Function">γ</a> <a id="12540" class="Symbol">(</a><a id="12541" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12545" href="MGS.More-FunExt-Consequences.html#12545" class="Bound">q</a><a id="12546" class="Symbol">)</a> <a id="12548" class="Symbol">(</a><a id="12549" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12553" href="MGS.More-FunExt-Consequences.html#12553" class="Bound">q&#39;</a><a id="12555" class="Symbol">)</a> <a id="12557" class="Symbol">=</a> <a id="12559" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="12562" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12566" class="Symbol">(</a><a id="12567" href="MGS.More-FunExt-Consequences.html#12354" class="Bound">j</a> <a id="12569" href="MGS.More-FunExt-Consequences.html#12545" class="Bound">q</a> <a id="12571" href="MGS.More-FunExt-Consequences.html#12553" class="Bound">q&#39;</a><a id="12573" class="Symbol">)</a>

<a id="+-is-subsingleton&#39;"></a><a id="12576" href="MGS.More-FunExt-Consequences.html#12576" class="Function">+-is-subsingleton&#39;</a> <a id="12595" class="Symbol">:</a> <a id="12597" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="12605" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12607" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                   <a id="12629" class="Symbol">→</a> <a id="12631" class="Symbol">{</a><a id="12632" href="MGS.More-FunExt-Consequences.html#12632" class="Bound">P</a> <a id="12634" class="Symbol">:</a> <a id="12636" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12638" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12640" class="Symbol">}</a> <a id="12642" class="Symbol">→</a> <a id="12644" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="12660" href="MGS.More-FunExt-Consequences.html#12632" class="Bound">P</a> <a id="12662" class="Symbol">→</a> <a id="12664" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="12680" class="Symbol">(</a><a id="12681" href="MGS.More-FunExt-Consequences.html#12632" class="Bound">P</a> <a id="12683" href="MGS.MLTT.html#2114" class="Datatype Operator">+</a> <a id="12685" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="12687" href="MGS.More-FunExt-Consequences.html#12632" class="Bound">P</a><a id="12688" class="Symbol">)</a>

<a id="12691" href="MGS.More-FunExt-Consequences.html#12576" class="Function">+-is-subsingleton&#39;</a> <a id="12710" href="MGS.More-FunExt-Consequences.html#12710" class="Bound">fe</a> <a id="12713" class="Symbol">{</a><a id="12714" href="MGS.More-FunExt-Consequences.html#12714" class="Bound">P</a><a id="12715" class="Symbol">}</a> <a id="12717" href="MGS.More-FunExt-Consequences.html#12717" class="Bound">i</a> <a id="12719" class="Symbol">=</a> <a id="12721" href="MGS.More-FunExt-Consequences.html#12141" class="Function">+-is-subsingleton</a> <a id="12739" href="MGS.More-FunExt-Consequences.html#12717" class="Bound">i</a>
                               <a id="12772" class="Symbol">(</a><a id="12773" href="MGS.More-FunExt-Consequences.html#11959" class="Function">emptiness-is-subsingleton</a> <a id="12799" href="MGS.More-FunExt-Consequences.html#12710" class="Bound">fe</a> <a id="12802" href="MGS.More-FunExt-Consequences.html#12714" class="Bound">P</a><a id="12803" class="Symbol">)</a>
                               <a id="12836" class="Symbol">(λ</a> <a id="12839" href="MGS.More-FunExt-Consequences.html#12839" class="Bound">p</a> <a id="12841" href="MGS.More-FunExt-Consequences.html#12841" class="Bound">n</a> <a id="12843" class="Symbol">→</a> <a id="12845" href="MGS.More-FunExt-Consequences.html#12841" class="Bound">n</a> <a id="12847" href="MGS.More-FunExt-Consequences.html#12839" class="Bound">p</a><a id="12848" class="Symbol">)</a>

<a id="EM-is-subsingleton"></a><a id="12851" href="MGS.More-FunExt-Consequences.html#12851" class="Function">EM-is-subsingleton</a> <a id="12870" class="Symbol">:</a> <a id="12872" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="12880" class="Symbol">(</a><a id="12881" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12883" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="12884" class="Symbol">)</a> <a id="12886" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12888" class="Symbol">→</a> <a id="12890" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="12898" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12900" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12902" class="Symbol">→</a> <a id="12904" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="12912" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12914" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                   <a id="12936" class="Symbol">→</a> <a id="12938" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="12954" class="Symbol">(</a><a id="12955" href="MGS.Basic-UF.html#1978" class="Function">EM</a> <a id="12958" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12959" class="Symbol">)</a>

<a id="12962" href="MGS.More-FunExt-Consequences.html#12851" class="Function">EM-is-subsingleton</a> <a id="12981" href="MGS.More-FunExt-Consequences.html#12981" class="Bound">fe⁺</a> <a id="12985" href="MGS.More-FunExt-Consequences.html#12985" class="Bound">fe</a> <a id="12988" href="MGS.More-FunExt-Consequences.html#12988" class="Bound">fe₀</a> <a id="12992" class="Symbol">=</a> <a id="12994" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="13012" href="MGS.More-FunExt-Consequences.html#12981" class="Bound">fe⁺</a>
                                 <a id="13049" class="Symbol">(λ</a> <a id="13052" href="MGS.More-FunExt-Consequences.html#13052" class="Bound">P</a> <a id="13054" class="Symbol">→</a> <a id="13056" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="13074" href="MGS.More-FunExt-Consequences.html#12985" class="Bound">fe</a>
                                         <a id="13118" class="Symbol">(λ</a> <a id="13121" href="MGS.More-FunExt-Consequences.html#13121" class="Bound">i</a> <a id="13123" class="Symbol">→</a> <a id="13125" href="MGS.More-FunExt-Consequences.html#12576" class="Function">+-is-subsingleton&#39;</a> <a id="13144" href="MGS.More-FunExt-Consequences.html#12988" class="Bound">fe₀</a> <a id="13148" href="MGS.More-FunExt-Consequences.html#13121" class="Bound">i</a><a id="13149" class="Symbol">))</a>
<a id="13152" class="Markup">\end{code}</a><a id="13162" class="Background">
</a></pre></body></html>

==> anc/html/MGS.Retracts.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.Retracts</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.Retracts.html" class="Module">MGS.Retracts</a> <a id="312" class="Keyword">where</a>

<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="MGS.hlevels.html" class="Module">MGS.hlevels</a> <a id="343" class="Keyword">public</a>

<a id="has-section"></a><a id="351" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="363" class="Symbol">:</a> <a id="365" class="Symbol">{</a><a id="366" href="MGS.Retracts.html#366" class="Bound">X</a> <a id="368" class="Symbol">:</a> <a id="370" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="372" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="374" class="Symbol">}</a> <a id="376" class="Symbol">{</a><a id="377" href="MGS.Retracts.html#377" class="Bound">Y</a> <a id="379" class="Symbol">:</a> <a id="381" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="383" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="385" class="Symbol">}</a> <a id="387" class="Symbol">→</a> <a id="389" class="Symbol">(</a><a id="390" href="MGS.Retracts.html#366" class="Bound">X</a> <a id="392" class="Symbol">→</a> <a id="394" href="MGS.Retracts.html#377" class="Bound">Y</a><a id="395" class="Symbol">)</a> <a id="397" class="Symbol">→</a> <a id="399" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="401" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="403" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="405" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="407" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="419" href="MGS.Retracts.html#419" class="Bound">r</a> <a id="421" class="Symbol">=</a> <a id="423" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="425" href="MGS.Retracts.html#425" class="Bound">s</a> <a id="427" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="429" class="Symbol">(</a><a id="430" href="MGS.MLTT.html#4036" class="Function">codomain</a> <a id="439" href="MGS.Retracts.html#419" class="Bound">r</a> <a id="441" class="Symbol">→</a> <a id="443" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="450" href="MGS.Retracts.html#419" class="Bound">r</a><a id="451" class="Symbol">)</a><a id="452" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="454" href="MGS.Retracts.html#419" class="Bound">r</a> <a id="456" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="458" href="MGS.Retracts.html#425" class="Bound">s</a> <a id="460" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="462" href="MGS.MLTT.html#3759" class="Function">id</a>

<a id="_◁_"></a><a id="466" href="MGS.Retracts.html#466" class="Function Operator">_◁_</a> <a id="470" class="Symbol">:</a> <a id="472" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="474" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="476" class="Symbol">→</a> <a id="478" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="480" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="482" class="Symbol">→</a> <a id="484" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="486" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="488" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="490" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="492" href="MGS.Retracts.html#492" class="Bound">X</a> <a id="494" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="496" href="MGS.Retracts.html#496" class="Bound">Y</a> <a id="498" class="Symbol">=</a> <a id="500" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="502" href="MGS.Retracts.html#502" class="Bound">r</a> <a id="504" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="506" class="Symbol">(</a><a id="507" href="MGS.Retracts.html#496" class="Bound">Y</a> <a id="509" class="Symbol">→</a> <a id="511" href="MGS.Retracts.html#492" class="Bound">X</a><a id="512" class="Symbol">)</a><a id="513" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="515" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="527" href="MGS.Retracts.html#502" class="Bound">r</a>

<a id="retraction"></a><a id="530" href="MGS.Retracts.html#530" class="Function">retraction</a> <a id="541" class="Symbol">:</a> <a id="543" class="Symbol">{</a><a id="544" href="MGS.Retracts.html#544" class="Bound">X</a> <a id="546" class="Symbol">:</a> <a id="548" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="550" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="552" class="Symbol">}</a> <a id="554" class="Symbol">{</a><a id="555" href="MGS.Retracts.html#555" class="Bound">Y</a> <a id="557" class="Symbol">:</a> <a id="559" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="561" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="563" class="Symbol">}</a> <a id="565" class="Symbol">→</a> <a id="567" href="MGS.Retracts.html#544" class="Bound">X</a> <a id="569" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="571" href="MGS.Retracts.html#555" class="Bound">Y</a> <a id="573" class="Symbol">→</a> <a id="575" href="MGS.Retracts.html#555" class="Bound">Y</a> <a id="577" class="Symbol">→</a> <a id="579" href="MGS.Retracts.html#544" class="Bound">X</a>
<a id="581" href="MGS.Retracts.html#530" class="Function">retraction</a> <a id="592" class="Symbol">(</a><a id="593" href="MGS.Retracts.html#593" class="Bound">r</a> <a id="595" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="597" href="MGS.Retracts.html#597" class="Bound">s</a> <a id="599" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="601" href="MGS.Retracts.html#601" class="Bound">η</a><a id="602" class="Symbol">)</a> <a id="604" class="Symbol">=</a> <a id="606" href="MGS.Retracts.html#593" class="Bound">r</a>

<a id="section"></a><a id="609" href="MGS.Retracts.html#609" class="Function">section</a> <a id="617" class="Symbol">:</a> <a id="619" class="Symbol">{</a><a id="620" href="MGS.Retracts.html#620" class="Bound">X</a> <a id="622" class="Symbol">:</a> <a id="624" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="626" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="628" class="Symbol">}</a> <a id="630" class="Symbol">{</a><a id="631" href="MGS.Retracts.html#631" class="Bound">Y</a> <a id="633" class="Symbol">:</a> <a id="635" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="637" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="639" class="Symbol">}</a> <a id="641" class="Symbol">→</a> <a id="643" href="MGS.Retracts.html#620" class="Bound">X</a> <a id="645" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="647" href="MGS.Retracts.html#631" class="Bound">Y</a> <a id="649" class="Symbol">→</a> <a id="651" href="MGS.Retracts.html#620" class="Bound">X</a> <a id="653" class="Symbol">→</a> <a id="655" href="MGS.Retracts.html#631" class="Bound">Y</a>
<a id="657" href="MGS.Retracts.html#609" class="Function">section</a> <a id="665" class="Symbol">(</a><a id="666" href="MGS.Retracts.html#666" class="Bound">r</a> <a id="668" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="670" href="MGS.Retracts.html#670" class="Bound">s</a> <a id="672" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="674" href="MGS.Retracts.html#674" class="Bound">η</a><a id="675" class="Symbol">)</a> <a id="677" class="Symbol">=</a> <a id="679" href="MGS.Retracts.html#670" class="Bound">s</a>

<a id="retract-equation"></a><a id="682" href="MGS.Retracts.html#682" class="Function">retract-equation</a> <a id="699" class="Symbol">:</a> <a id="701" class="Symbol">{</a><a id="702" href="MGS.Retracts.html#702" class="Bound">X</a> <a id="704" class="Symbol">:</a> <a id="706" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="708" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="710" class="Symbol">}</a> <a id="712" class="Symbol">{</a><a id="713" href="MGS.Retracts.html#713" class="Bound">Y</a> <a id="715" class="Symbol">:</a> <a id="717" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="719" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="721" class="Symbol">}</a> <a id="723" class="Symbol">(</a><a id="724" href="MGS.Retracts.html#724" class="Bound">ρ</a> <a id="726" class="Symbol">:</a> <a id="728" href="MGS.Retracts.html#702" class="Bound">X</a> <a id="730" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="732" href="MGS.Retracts.html#713" class="Bound">Y</a><a id="733" class="Symbol">)</a>
                 <a id="752" class="Symbol">→</a> <a id="754" href="MGS.Retracts.html#530" class="Function">retraction</a> <a id="765" href="MGS.Retracts.html#724" class="Bound">ρ</a> <a id="767" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="769" href="MGS.Retracts.html#609" class="Function">section</a> <a id="777" href="MGS.Retracts.html#724" class="Bound">ρ</a> <a id="779" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="781" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="784" href="MGS.Retracts.html#702" class="Bound">X</a>

<a id="787" href="MGS.Retracts.html#682" class="Function">retract-equation</a> <a id="804" class="Symbol">(</a><a id="805" href="MGS.Retracts.html#805" class="Bound">r</a> <a id="807" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="809" href="MGS.Retracts.html#809" class="Bound">s</a> <a id="811" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="813" href="MGS.Retracts.html#813" class="Bound">η</a><a id="814" class="Symbol">)</a> <a id="816" class="Symbol">=</a> <a id="818" href="MGS.Retracts.html#813" class="Bound">η</a>

<a id="retraction-has-section"></a><a id="821" href="MGS.Retracts.html#821" class="Function">retraction-has-section</a> <a id="844" class="Symbol">:</a> <a id="846" class="Symbol">{</a><a id="847" href="MGS.Retracts.html#847" class="Bound">X</a> <a id="849" class="Symbol">:</a> <a id="851" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="853" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="855" class="Symbol">}</a> <a id="857" class="Symbol">{</a><a id="858" href="MGS.Retracts.html#858" class="Bound">Y</a> <a id="860" class="Symbol">:</a> <a id="862" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="864" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="866" class="Symbol">}</a> <a id="868" class="Symbol">(</a><a id="869" href="MGS.Retracts.html#869" class="Bound">ρ</a> <a id="871" class="Symbol">:</a> <a id="873" href="MGS.Retracts.html#847" class="Bound">X</a> <a id="875" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="877" href="MGS.Retracts.html#858" class="Bound">Y</a><a id="878" class="Symbol">)</a>
                       <a id="903" class="Symbol">→</a> <a id="905" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="917" class="Symbol">(</a><a id="918" href="MGS.Retracts.html#530" class="Function">retraction</a> <a id="929" href="MGS.Retracts.html#869" class="Bound">ρ</a><a id="930" class="Symbol">)</a>

<a id="933" href="MGS.Retracts.html#821" class="Function">retraction-has-section</a> <a id="956" class="Symbol">(</a><a id="957" href="MGS.Retracts.html#957" class="Bound">r</a> <a id="959" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="961" href="MGS.Retracts.html#961" class="Bound">h</a><a id="962" class="Symbol">)</a> <a id="964" class="Symbol">=</a> <a id="966" href="MGS.Retracts.html#961" class="Bound">h</a>

<a id="id-◁"></a><a id="969" href="MGS.Retracts.html#969" class="Function">id-◁</a> <a id="974" class="Symbol">:</a> <a id="976" class="Symbol">(</a><a id="977" href="MGS.Retracts.html#977" class="Bound">X</a> <a id="979" class="Symbol">:</a> <a id="981" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="983" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="985" class="Symbol">)</a> <a id="987" class="Symbol">→</a> <a id="989" href="MGS.Retracts.html#977" class="Bound">X</a> <a id="991" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="993" href="MGS.Retracts.html#977" class="Bound">X</a>
<a id="995" href="MGS.Retracts.html#969" class="Function">id-◁</a> <a id="1000" href="MGS.Retracts.html#1000" class="Bound">X</a> <a id="1002" class="Symbol">=</a> <a id="1004" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="1007" href="MGS.Retracts.html#1000" class="Bound">X</a> <a id="1009" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1011" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="1014" href="MGS.Retracts.html#1000" class="Bound">X</a> <a id="1016" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1018" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a>

<a id="_◁∘_"></a><a id="1024" href="MGS.Retracts.html#1024" class="Function Operator">_◁∘_</a> <a id="1029" class="Symbol">:</a> <a id="1031" class="Symbol">{</a><a id="1032" href="MGS.Retracts.html#1032" class="Bound">X</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1038" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1040" class="Symbol">}</a> <a id="1042" class="Symbol">{</a><a id="1043" href="MGS.Retracts.html#1043" class="Bound">Y</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1049" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1051" class="Symbol">}</a> <a id="1053" class="Symbol">{</a><a id="1054" href="MGS.Retracts.html#1054" class="Bound">Z</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1060" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1062" class="Symbol">}</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="MGS.Retracts.html#1032" class="Bound">X</a> <a id="1068" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="1070" href="MGS.Retracts.html#1043" class="Bound">Y</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="MGS.Retracts.html#1043" class="Bound">Y</a> <a id="1076" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="1078" href="MGS.Retracts.html#1054" class="Bound">Z</a> <a id="1080" class="Symbol">→</a> <a id="1082" href="MGS.Retracts.html#1032" class="Bound">X</a> <a id="1084" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="1086" href="MGS.Retracts.html#1054" class="Bound">Z</a>

<a id="1089" class="Symbol">(</a><a id="1090" href="MGS.Retracts.html#1090" class="Bound">r</a> <a id="1092" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1094" href="MGS.Retracts.html#1094" class="Bound">s</a> <a id="1096" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1098" href="MGS.Retracts.html#1098" class="Bound">η</a><a id="1099" class="Symbol">)</a> <a id="1101" href="MGS.Retracts.html#1024" class="Function Operator">◁∘</a> <a id="1104" class="Symbol">(</a><a id="1105" href="MGS.Retracts.html#1105" class="Bound">r&#39;</a> <a id="1108" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1110" href="MGS.Retracts.html#1110" class="Bound">s&#39;</a> <a id="1113" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1115" href="MGS.Retracts.html#1115" class="Bound">η&#39;</a><a id="1117" class="Symbol">)</a> <a id="1119" class="Symbol">=</a> <a id="1121" class="Symbol">(</a><a id="1122" href="MGS.Retracts.html#1090" class="Bound">r</a> <a id="1124" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="1126" href="MGS.Retracts.html#1105" class="Bound">r&#39;</a> <a id="1129" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1131" href="MGS.Retracts.html#1110" class="Bound">s&#39;</a> <a id="1134" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="1136" href="MGS.Retracts.html#1094" class="Bound">s</a> <a id="1138" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1140" href="MGS.Retracts.html#1154" class="Function">η&#39;&#39;</a><a id="1143" class="Symbol">)</a>
 <a id="1146" class="Keyword">where</a>
  <a id="1154" href="MGS.Retracts.html#1154" class="Function">η&#39;&#39;</a> <a id="1158" class="Symbol">=</a> <a id="1160" class="Symbol">λ</a> <a id="1162" href="MGS.Retracts.html#1162" class="Bound">x</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="MGS.Retracts.html#1090" class="Bound">r</a> <a id="1168" class="Symbol">(</a><a id="1169" href="MGS.Retracts.html#1105" class="Bound">r&#39;</a> <a id="1172" class="Symbol">(</a><a id="1173" href="MGS.Retracts.html#1110" class="Bound">s&#39;</a> <a id="1176" class="Symbol">(</a><a id="1177" href="MGS.Retracts.html#1094" class="Bound">s</a> <a id="1179" href="MGS.Retracts.html#1162" class="Bound">x</a><a id="1180" class="Symbol">)))</a> <a id="1184" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1187" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="1190" href="MGS.Retracts.html#1090" class="Bound">r</a> <a id="1192" class="Symbol">(</a><a id="1193" href="MGS.Retracts.html#1115" class="Bound">η&#39;</a> <a id="1196" class="Symbol">(</a><a id="1197" href="MGS.Retracts.html#1094" class="Bound">s</a> <a id="1199" href="MGS.Retracts.html#1162" class="Bound">x</a><a id="1200" class="Symbol">))</a> <a id="1203" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
              <a id="1219" href="MGS.Retracts.html#1090" class="Bound">r</a> <a id="1221" class="Symbol">(</a><a id="1222" href="MGS.Retracts.html#1094" class="Bound">s</a> <a id="1224" href="MGS.Retracts.html#1162" class="Bound">x</a><a id="1225" class="Symbol">)</a>           <a id="1237" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1240" href="MGS.Retracts.html#1098" class="Bound">η</a> <a id="1242" href="MGS.Retracts.html#1162" class="Bound">x</a> <a id="1244" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
              <a id="1260" href="MGS.Retracts.html#1162" class="Bound">x</a>                 <a id="1278" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

<a id="_◁⟨_⟩_"></a><a id="1281" href="MGS.Retracts.html#1281" class="Function Operator">_◁⟨_⟩_</a> <a id="1288" class="Symbol">:</a> <a id="1290" class="Symbol">(</a><a id="1291" href="MGS.Retracts.html#1291" class="Bound">X</a> <a id="1293" class="Symbol">:</a> <a id="1295" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1297" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1299" class="Symbol">)</a> <a id="1301" class="Symbol">{</a><a id="1302" href="MGS.Retracts.html#1302" class="Bound">Y</a> <a id="1304" class="Symbol">:</a> <a id="1306" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1308" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1310" class="Symbol">}</a> <a id="1312" class="Symbol">{</a><a id="1313" href="MGS.Retracts.html#1313" class="Bound">Z</a> <a id="1315" class="Symbol">:</a> <a id="1317" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1319" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1321" class="Symbol">}</a> <a id="1323" class="Symbol">→</a> <a id="1325" href="MGS.Retracts.html#1291" class="Bound">X</a> <a id="1327" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="1329" href="MGS.Retracts.html#1302" class="Bound">Y</a> <a id="1331" class="Symbol">→</a> <a id="1333" href="MGS.Retracts.html#1302" class="Bound">Y</a> <a id="1335" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="1337" href="MGS.Retracts.html#1313" class="Bound">Z</a> <a id="1339" class="Symbol">→</a> <a id="1341" href="MGS.Retracts.html#1291" class="Bound">X</a> <a id="1343" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="1345" href="MGS.Retracts.html#1313" class="Bound">Z</a>
<a id="1347" href="MGS.Retracts.html#1347" class="Bound">X</a> <a id="1349" href="MGS.Retracts.html#1281" class="Function Operator">◁⟨</a> <a id="1352" href="MGS.Retracts.html#1352" class="Bound">ρ</a> <a id="1354" href="MGS.Retracts.html#1281" class="Function Operator">⟩</a> <a id="1356" href="MGS.Retracts.html#1356" class="Bound">σ</a> <a id="1358" class="Symbol">=</a> <a id="1360" href="MGS.Retracts.html#1352" class="Bound">ρ</a> <a id="1362" href="MGS.Retracts.html#1024" class="Function Operator">◁∘</a> <a id="1365" href="MGS.Retracts.html#1356" class="Bound">σ</a>

<a id="_◀"></a><a id="1368" href="MGS.Retracts.html#1368" class="Function Operator">_◀</a> <a id="1371" class="Symbol">:</a> <a id="1373" class="Symbol">(</a><a id="1374" href="MGS.Retracts.html#1374" class="Bound">X</a> <a id="1376" class="Symbol">:</a> <a id="1378" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1380" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1382" class="Symbol">)</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="MGS.Retracts.html#1374" class="Bound">X</a> <a id="1388" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="1390" href="MGS.Retracts.html#1374" class="Bound">X</a>
<a id="1392" href="MGS.Retracts.html#1392" class="Bound">X</a> <a id="1394" href="MGS.Retracts.html#1368" class="Function Operator">◀</a> <a id="1396" class="Symbol">=</a> <a id="1398" href="MGS.Retracts.html#969" class="Function">id-◁</a> <a id="1403" href="MGS.Retracts.html#1392" class="Bound">X</a>

<a id="Σ-retract"></a><a id="1406" href="MGS.Retracts.html#1406" class="Function">Σ-retract</a> <a id="1416" class="Symbol">:</a> <a id="1418" class="Symbol">{</a><a id="1419" href="MGS.Retracts.html#1419" class="Bound">X</a> <a id="1421" class="Symbol">:</a> <a id="1423" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1425" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1427" class="Symbol">}</a> <a id="1429" class="Symbol">{</a><a id="1430" href="MGS.Retracts.html#1430" class="Bound">A</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="MGS.Retracts.html#1419" class="Bound">X</a> <a id="1436" class="Symbol">→</a> <a id="1438" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1440" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">{</a><a id="1445" href="MGS.Retracts.html#1445" class="Bound">B</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="MGS.Retracts.html#1419" class="Bound">X</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1455" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1457" class="Symbol">}</a>
          <a id="1469" class="Symbol">→</a> <a id="1471" class="Symbol">((</a><a id="1473" href="MGS.Retracts.html#1473" class="Bound">x</a> <a id="1475" class="Symbol">:</a> <a id="1477" href="MGS.Retracts.html#1419" class="Bound">X</a><a id="1478" class="Symbol">)</a> <a id="1480" class="Symbol">→</a> <a id="1482" href="MGS.Retracts.html#1430" class="Bound">A</a> <a id="1484" href="MGS.Retracts.html#1473" class="Bound">x</a> <a id="1486" href="MGS.Retracts.html#466" class="Function Operator">◁</a>  <a id="1489" href="MGS.Retracts.html#1445" class="Bound">B</a> <a id="1491" href="MGS.Retracts.html#1473" class="Bound">x</a><a id="1492" class="Symbol">)</a> <a id="1494" class="Symbol">→</a> <a id="1496" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1498" href="MGS.Retracts.html#1430" class="Bound">A</a> <a id="1500" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="1502" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1504" href="MGS.Retracts.html#1445" class="Bound">B</a>

<a id="1507" href="MGS.Retracts.html#1406" class="Function">Σ-retract</a> <a id="1517" class="Symbol">{</a><a id="1518" href="MGS.Retracts.html#1518" class="Bound">𝓤</a><a id="1519" class="Symbol">}</a> <a id="1521" class="Symbol">{</a><a id="1522" href="MGS.Retracts.html#1522" class="Bound">𝓥</a><a id="1523" class="Symbol">}</a> <a id="1525" class="Symbol">{</a><a id="1526" href="MGS.Retracts.html#1526" class="Bound">𝓦</a><a id="1527" class="Symbol">}</a> <a id="1529" class="Symbol">{</a><a id="1530" href="MGS.Retracts.html#1530" class="Bound">X</a><a id="1531" class="Symbol">}</a> <a id="1533" class="Symbol">{</a><a id="1534" href="MGS.Retracts.html#1534" class="Bound">A</a><a id="1535" class="Symbol">}</a> <a id="1537" class="Symbol">{</a><a id="1538" href="MGS.Retracts.html#1538" class="Bound">B</a><a id="1539" class="Symbol">}</a> <a id="1541" href="MGS.Retracts.html#1541" class="Bound">ρ</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="1550" href="MGS.Retracts.html#1575" class="Function">r</a> <a id="1552" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1554" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="1559" href="MGS.Retracts.html#1627" class="Function">s</a> <a id="1561" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1563" href="MGS.Retracts.html#1750" class="Function">η&#39;</a>
 <a id="1567" class="Keyword">where</a>
  <a id="1575" href="MGS.Retracts.html#1575" class="Function">r</a> <a id="1577" class="Symbol">:</a> <a id="1579" class="Symbol">(</a><a id="1580" href="MGS.Retracts.html#1580" class="Bound">x</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="MGS.Retracts.html#1530" class="Bound">X</a><a id="1585" class="Symbol">)</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="MGS.Retracts.html#1538" class="Bound">B</a> <a id="1591" href="MGS.Retracts.html#1580" class="Bound">x</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="MGS.Retracts.html#1534" class="Bound">A</a> <a id="1597" href="MGS.Retracts.html#1580" class="Bound">x</a>
  <a id="1601" href="MGS.Retracts.html#1575" class="Function">r</a> <a id="1603" href="MGS.Retracts.html#1603" class="Bound">x</a> <a id="1605" class="Symbol">=</a> <a id="1607" href="MGS.Retracts.html#530" class="Function">retraction</a> <a id="1618" class="Symbol">(</a><a id="1619" href="MGS.Retracts.html#1541" class="Bound">ρ</a> <a id="1621" href="MGS.Retracts.html#1603" class="Bound">x</a><a id="1622" class="Symbol">)</a>

  <a id="1627" href="MGS.Retracts.html#1627" class="Function">s</a> <a id="1629" class="Symbol">:</a> <a id="1631" class="Symbol">(</a><a id="1632" href="MGS.Retracts.html#1632" class="Bound">x</a> <a id="1634" class="Symbol">:</a> <a id="1636" href="MGS.Retracts.html#1530" class="Bound">X</a><a id="1637" class="Symbol">)</a> <a id="1639" class="Symbol">→</a> <a id="1641" href="MGS.Retracts.html#1534" class="Bound">A</a> <a id="1643" href="MGS.Retracts.html#1632" class="Bound">x</a> <a id="1645" class="Symbol">→</a> <a id="1647" href="MGS.Retracts.html#1538" class="Bound">B</a> <a id="1649" href="MGS.Retracts.html#1632" class="Bound">x</a>
  <a id="1653" href="MGS.Retracts.html#1627" class="Function">s</a> <a id="1655" href="MGS.Retracts.html#1655" class="Bound">x</a> <a id="1657" class="Symbol">=</a> <a id="1659" href="MGS.Retracts.html#609" class="Function">section</a> <a id="1667" class="Symbol">(</a><a id="1668" href="MGS.Retracts.html#1541" class="Bound">ρ</a> <a id="1670" href="MGS.Retracts.html#1655" class="Bound">x</a><a id="1671" class="Symbol">)</a>

  <a id="1676" href="MGS.Retracts.html#1676" class="Function">η</a> <a id="1678" class="Symbol">:</a> <a id="1680" class="Symbol">(</a><a id="1681" href="MGS.Retracts.html#1681" class="Bound">x</a> <a id="1683" class="Symbol">:</a> <a id="1685" href="MGS.Retracts.html#1530" class="Bound">X</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">(</a><a id="1689" href="MGS.Retracts.html#1689" class="Bound">a</a> <a id="1691" class="Symbol">:</a> <a id="1693" href="MGS.Retracts.html#1534" class="Bound">A</a> <a id="1695" href="MGS.Retracts.html#1681" class="Bound">x</a><a id="1696" class="Symbol">)</a> <a id="1698" class="Symbol">→</a> <a id="1700" href="MGS.Retracts.html#1575" class="Function">r</a> <a id="1702" href="MGS.Retracts.html#1681" class="Bound">x</a> <a id="1704" class="Symbol">(</a><a id="1705" href="MGS.Retracts.html#1627" class="Function">s</a> <a id="1707" href="MGS.Retracts.html#1681" class="Bound">x</a> <a id="1709" href="MGS.Retracts.html#1689" class="Bound">a</a><a id="1710" class="Symbol">)</a> <a id="1712" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1714" href="MGS.Retracts.html#1689" class="Bound">a</a>
  <a id="1718" href="MGS.Retracts.html#1676" class="Function">η</a> <a id="1720" href="MGS.Retracts.html#1720" class="Bound">x</a> <a id="1722" class="Symbol">=</a> <a id="1724" href="MGS.Retracts.html#682" class="Function">retract-equation</a> <a id="1741" class="Symbol">(</a><a id="1742" href="MGS.Retracts.html#1541" class="Bound">ρ</a> <a id="1744" href="MGS.Retracts.html#1720" class="Bound">x</a><a id="1745" class="Symbol">)</a>

  <a id="1750" href="MGS.Retracts.html#1750" class="Function">η&#39;</a> <a id="1753" class="Symbol">:</a> <a id="1755" class="Symbol">(</a><a id="1756" href="MGS.Retracts.html#1756" class="Bound">σ</a> <a id="1758" class="Symbol">:</a> <a id="1760" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1762" href="MGS.Retracts.html#1534" class="Bound">A</a><a id="1763" class="Symbol">)</a> <a id="1765" class="Symbol">→</a> <a id="1767" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="1772" href="MGS.Retracts.html#1575" class="Function">r</a> <a id="1774" class="Symbol">(</a><a id="1775" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="1780" href="MGS.Retracts.html#1627" class="Function">s</a> <a id="1782" href="MGS.Retracts.html#1756" class="Bound">σ</a><a id="1783" class="Symbol">)</a> <a id="1785" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1787" href="MGS.Retracts.html#1756" class="Bound">σ</a>
  <a id="1791" href="MGS.Retracts.html#1750" class="Function">η&#39;</a> <a id="1794" class="Symbol">(</a><a id="1795" href="MGS.Retracts.html#1795" class="Bound">x</a> <a id="1797" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1799" href="MGS.Retracts.html#1799" class="Bound">a</a><a id="1800" class="Symbol">)</a> <a id="1802" class="Symbol">=</a> <a id="1804" href="MGS.Retracts.html#1795" class="Bound">x</a> <a id="1806" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1808" href="MGS.Retracts.html#1575" class="Function">r</a> <a id="1810" href="MGS.Retracts.html#1795" class="Bound">x</a> <a id="1812" class="Symbol">(</a><a id="1813" href="MGS.Retracts.html#1627" class="Function">s</a> <a id="1815" href="MGS.Retracts.html#1795" class="Bound">x</a> <a id="1817" href="MGS.Retracts.html#1799" class="Bound">a</a><a id="1818" class="Symbol">)</a> <a id="1820" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1823" href="MGS.Basic-UF.html#7563" class="Function">to-Σ-＝&#39;</a> <a id="1831" class="Symbol">(</a><a id="1832" href="MGS.Retracts.html#1676" class="Function">η</a> <a id="1834" href="MGS.Retracts.html#1795" class="Bound">x</a> <a id="1836" href="MGS.Retracts.html#1799" class="Bound">a</a><a id="1837" class="Symbol">)</a> <a id="1839" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
               <a id="1856" href="MGS.Retracts.html#1795" class="Bound">x</a> <a id="1858" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1860" href="MGS.Retracts.html#1799" class="Bound">a</a>           <a id="1872" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

<a id="transport-is-retraction"></a><a id="1875" href="MGS.Retracts.html#1875" class="Function">transport-is-retraction</a> <a id="1899" class="Symbol">:</a> <a id="1901" class="Symbol">{</a><a id="1902" href="MGS.Retracts.html#1902" class="Bound">X</a> <a id="1904" class="Symbol">:</a> <a id="1906" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1908" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1910" class="Symbol">}</a> <a id="1912" class="Symbol">(</a><a id="1913" href="MGS.Retracts.html#1913" class="Bound">A</a> <a id="1915" class="Symbol">:</a> <a id="1917" href="MGS.Retracts.html#1902" class="Bound">X</a> <a id="1919" class="Symbol">→</a> <a id="1921" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1923" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1925" class="Symbol">)</a> <a id="1927" class="Symbol">{</a><a id="1928" href="MGS.Retracts.html#1928" class="Bound">x</a> <a id="1930" href="MGS.Retracts.html#1930" class="Bound">y</a> <a id="1932" class="Symbol">:</a> <a id="1934" href="MGS.Retracts.html#1902" class="Bound">X</a><a id="1935" class="Symbol">}</a> <a id="1937" class="Symbol">(</a><a id="1938" href="MGS.Retracts.html#1938" class="Bound">p</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="MGS.Retracts.html#1928" class="Bound">x</a> <a id="1944" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1946" href="MGS.Retracts.html#1930" class="Bound">y</a><a id="1947" class="Symbol">)</a>
                        <a id="1973" class="Symbol">→</a> <a id="1975" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="1985" href="MGS.Retracts.html#1913" class="Bound">A</a> <a id="1987" href="MGS.Retracts.html#1938" class="Bound">p</a> <a id="1989" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="1991" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2001" href="MGS.Retracts.html#1913" class="Bound">A</a> <a id="2003" class="Symbol">(</a><a id="2004" href="MGS.Retracts.html#1938" class="Bound">p</a> <a id="2006" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="2008" class="Symbol">)</a> <a id="2010" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="2012" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="2015" class="Symbol">(</a><a id="2016" href="MGS.Retracts.html#1913" class="Bound">A</a> <a id="2018" href="MGS.Retracts.html#1930" class="Bound">y</a><a id="2019" class="Symbol">)</a>

<a id="2022" href="MGS.Retracts.html#1875" class="Function">transport-is-retraction</a> <a id="2046" href="MGS.Retracts.html#2046" class="Bound">A</a> <a id="2048" class="Symbol">(</a><a id="2049" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2054" href="MGS.Retracts.html#2054" class="Bound">x</a><a id="2055" class="Symbol">)</a> <a id="2057" class="Symbol">=</a> <a id="2059" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a>

<a id="transport-is-section"></a><a id="2065" href="MGS.Retracts.html#2065" class="Function">transport-is-section</a> <a id="2086" class="Symbol">:</a> <a id="2088" class="Symbol">{</a><a id="2089" href="MGS.Retracts.html#2089" class="Bound">X</a> <a id="2091" class="Symbol">:</a> <a id="2093" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2095" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2097" class="Symbol">}</a> <a id="2099" class="Symbol">(</a><a id="2100" href="MGS.Retracts.html#2100" class="Bound">A</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="MGS.Retracts.html#2089" class="Bound">X</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2110" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2112" class="Symbol">)</a> <a id="2114" class="Symbol">{</a><a id="2115" href="MGS.Retracts.html#2115" class="Bound">x</a> <a id="2117" href="MGS.Retracts.html#2117" class="Bound">y</a> <a id="2119" class="Symbol">:</a> <a id="2121" href="MGS.Retracts.html#2089" class="Bound">X</a><a id="2122" class="Symbol">}</a> <a id="2124" class="Symbol">(</a><a id="2125" href="MGS.Retracts.html#2125" class="Bound">p</a> <a id="2127" class="Symbol">:</a> <a id="2129" href="MGS.Retracts.html#2115" class="Bound">x</a> <a id="2131" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2133" href="MGS.Retracts.html#2117" class="Bound">y</a><a id="2134" class="Symbol">)</a>
                     <a id="2157" class="Symbol">→</a> <a id="2159" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2169" href="MGS.Retracts.html#2100" class="Bound">A</a> <a id="2171" class="Symbol">(</a><a id="2172" href="MGS.Retracts.html#2125" class="Bound">p</a> <a id="2174" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="2176" class="Symbol">)</a> <a id="2178" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2180" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2190" href="MGS.Retracts.html#2100" class="Bound">A</a> <a id="2192" href="MGS.Retracts.html#2125" class="Bound">p</a> <a id="2194" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="2196" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="2199" class="Symbol">(</a><a id="2200" href="MGS.Retracts.html#2100" class="Bound">A</a> <a id="2202" href="MGS.Retracts.html#2115" class="Bound">x</a><a id="2203" class="Symbol">)</a>

<a id="2206" href="MGS.Retracts.html#2065" class="Function">transport-is-section</a> <a id="2227" href="MGS.Retracts.html#2227" class="Bound">A</a> <a id="2229" class="Symbol">(</a><a id="2230" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2235" href="MGS.Retracts.html#2235" class="Bound">x</a><a id="2236" class="Symbol">)</a> <a id="2238" class="Symbol">=</a> <a id="2240" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a>

<a id="Σ-reindexing-retract"></a><a id="2246" href="MGS.Retracts.html#2246" class="Function">Σ-reindexing-retract</a> <a id="2267" class="Symbol">:</a> <a id="2269" class="Symbol">{</a><a id="2270" href="MGS.Retracts.html#2270" class="Bound">X</a> <a id="2272" class="Symbol">:</a> <a id="2274" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2276" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2278" class="Symbol">}</a> <a id="2280" class="Symbol">{</a><a id="2281" href="MGS.Retracts.html#2281" class="Bound">Y</a> <a id="2283" class="Symbol">:</a> <a id="2285" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2287" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2289" class="Symbol">}</a> <a id="2291" class="Symbol">{</a><a id="2292" href="MGS.Retracts.html#2292" class="Bound">A</a> <a id="2294" class="Symbol">:</a> <a id="2296" href="MGS.Retracts.html#2270" class="Bound">X</a> <a id="2298" class="Symbol">→</a> <a id="2300" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2302" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2304" class="Symbol">}</a> <a id="2306" class="Symbol">(</a><a id="2307" href="MGS.Retracts.html#2307" class="Bound">r</a> <a id="2309" class="Symbol">:</a> <a id="2311" href="MGS.Retracts.html#2281" class="Bound">Y</a> <a id="2313" class="Symbol">→</a> <a id="2315" href="MGS.Retracts.html#2270" class="Bound">X</a><a id="2316" class="Symbol">)</a>
                     <a id="2339" class="Symbol">→</a> <a id="2341" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="2353" href="MGS.Retracts.html#2307" class="Bound">r</a>
                     <a id="2376" class="Symbol">→</a> <a id="2378" class="Symbol">(</a><a id="2379" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="2381" href="MGS.Retracts.html#2381" class="Bound">x</a> <a id="2383" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="2385" href="MGS.Retracts.html#2270" class="Bound">X</a> <a id="2387" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2389" href="MGS.Retracts.html#2292" class="Bound">A</a> <a id="2391" href="MGS.Retracts.html#2381" class="Bound">x</a><a id="2392" class="Symbol">)</a> <a id="2394" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="2396" class="Symbol">(</a><a id="2397" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="2399" href="MGS.Retracts.html#2399" class="Bound">y</a> <a id="2401" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="2403" href="MGS.Retracts.html#2281" class="Bound">Y</a> <a id="2405" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2407" href="MGS.Retracts.html#2292" class="Bound">A</a> <a id="2409" class="Symbol">(</a><a id="2410" href="MGS.Retracts.html#2307" class="Bound">r</a> <a id="2412" href="MGS.Retracts.html#2399" class="Bound">y</a><a id="2413" class="Symbol">))</a>

<a id="2417" href="MGS.Retracts.html#2246" class="Function">Σ-reindexing-retract</a> <a id="2438" class="Symbol">{</a><a id="2439" href="MGS.Retracts.html#2439" class="Bound">𝓤</a><a id="2440" class="Symbol">}</a> <a id="2442" class="Symbol">{</a><a id="2443" href="MGS.Retracts.html#2443" class="Bound">𝓥</a><a id="2444" class="Symbol">}</a> <a id="2446" class="Symbol">{</a><a id="2447" href="MGS.Retracts.html#2447" class="Bound">𝓦</a><a id="2448" class="Symbol">}</a> <a id="2450" class="Symbol">{</a><a id="2451" href="MGS.Retracts.html#2451" class="Bound">X</a><a id="2452" class="Symbol">}</a> <a id="2454" class="Symbol">{</a><a id="2455" href="MGS.Retracts.html#2455" class="Bound">Y</a><a id="2456" class="Symbol">}</a> <a id="2458" class="Symbol">{</a><a id="2459" href="MGS.Retracts.html#2459" class="Bound">A</a><a id="2460" class="Symbol">}</a> <a id="2462" href="MGS.Retracts.html#2462" class="Bound">r</a> <a id="2464" class="Symbol">(</a><a id="2465" href="MGS.Retracts.html#2465" class="Bound">s</a> <a id="2467" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2469" href="MGS.Retracts.html#2469" class="Bound">η</a><a id="2470" class="Symbol">)</a> <a id="2472" class="Symbol">=</a> <a id="2474" href="MGS.Retracts.html#2494" class="Function">γ</a> <a id="2476" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2478" href="MGS.Retracts.html#2541" class="Function">φ</a> <a id="2480" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2482" href="MGS.Retracts.html#2610" class="Function">γφ</a>
 <a id="2486" class="Keyword">where</a>
  <a id="2494" href="MGS.Retracts.html#2494" class="Function">γ</a> <a id="2496" class="Symbol">:</a> <a id="2498" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2500" class="Symbol">(</a><a id="2501" href="MGS.Retracts.html#2459" class="Bound">A</a> <a id="2503" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2505" href="MGS.Retracts.html#2462" class="Bound">r</a><a id="2506" class="Symbol">)</a> <a id="2508" class="Symbol">→</a> <a id="2510" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2512" href="MGS.Retracts.html#2459" class="Bound">A</a>
  <a id="2516" href="MGS.Retracts.html#2494" class="Function">γ</a> <a id="2518" class="Symbol">(</a><a id="2519" href="MGS.Retracts.html#2519" class="Bound">y</a> <a id="2521" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2523" href="MGS.Retracts.html#2523" class="Bound">a</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">=</a> <a id="2528" class="Symbol">(</a><a id="2529" href="MGS.Retracts.html#2462" class="Bound">r</a> <a id="2531" href="MGS.Retracts.html#2519" class="Bound">y</a> <a id="2533" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2535" href="MGS.Retracts.html#2523" class="Bound">a</a><a id="2536" class="Symbol">)</a>

  <a id="2541" href="MGS.Retracts.html#2541" class="Function">φ</a> <a id="2543" class="Symbol">:</a> <a id="2545" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2547" href="MGS.Retracts.html#2459" class="Bound">A</a> <a id="2549" class="Symbol">→</a> <a id="2551" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2553" class="Symbol">(</a><a id="2554" href="MGS.Retracts.html#2459" class="Bound">A</a> <a id="2556" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2558" href="MGS.Retracts.html#2462" class="Bound">r</a><a id="2559" class="Symbol">)</a>
  <a id="2563" href="MGS.Retracts.html#2541" class="Function">φ</a> <a id="2565" class="Symbol">(</a><a id="2566" href="MGS.Retracts.html#2566" class="Bound">x</a> <a id="2568" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2570" href="MGS.Retracts.html#2570" class="Bound">a</a><a id="2571" class="Symbol">)</a> <a id="2573" class="Symbol">=</a> <a id="2575" class="Symbol">(</a><a id="2576" href="MGS.Retracts.html#2465" class="Bound">s</a> <a id="2578" href="MGS.Retracts.html#2566" class="Bound">x</a> <a id="2580" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2582" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2592" href="MGS.Retracts.html#2459" class="Bound">A</a> <a id="2594" class="Symbol">((</a><a id="2596" href="MGS.Retracts.html#2469" class="Bound">η</a> <a id="2598" href="MGS.Retracts.html#2566" class="Bound">x</a><a id="2599" class="Symbol">)</a><a id="2600" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="2602" class="Symbol">)</a> <a id="2604" href="MGS.Retracts.html#2570" class="Bound">a</a><a id="2605" class="Symbol">)</a>

  <a id="2610" href="MGS.Retracts.html#2610" class="Function">γφ</a> <a id="2613" class="Symbol">:</a> <a id="2615" class="Symbol">(</a><a id="2616" href="MGS.Retracts.html#2616" class="Bound">σ</a> <a id="2618" class="Symbol">:</a> <a id="2620" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2622" href="MGS.Retracts.html#2459" class="Bound">A</a><a id="2623" class="Symbol">)</a> <a id="2625" class="Symbol">→</a> <a id="2627" href="MGS.Retracts.html#2494" class="Function">γ</a> <a id="2629" class="Symbol">(</a><a id="2630" href="MGS.Retracts.html#2541" class="Function">φ</a> <a id="2632" href="MGS.Retracts.html#2616" class="Bound">σ</a><a id="2633" class="Symbol">)</a> <a id="2635" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2637" href="MGS.Retracts.html#2616" class="Bound">σ</a>
  <a id="2641" href="MGS.Retracts.html#2610" class="Function">γφ</a> <a id="2644" class="Symbol">(</a><a id="2645" href="MGS.Retracts.html#2645" class="Bound">x</a> <a id="2647" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2649" href="MGS.Retracts.html#2649" class="Bound">a</a><a id="2650" class="Symbol">)</a> <a id="2652" class="Symbol">=</a> <a id="2654" href="MGS.Retracts.html#2669" class="Function">p</a>
   <a id="2659" class="Keyword">where</a>
    <a id="2669" href="MGS.Retracts.html#2669" class="Function">p</a> <a id="2671" class="Symbol">:</a> <a id="2673" class="Symbol">(</a><a id="2674" href="MGS.Retracts.html#2462" class="Bound">r</a> <a id="2676" class="Symbol">(</a><a id="2677" href="MGS.Retracts.html#2465" class="Bound">s</a> <a id="2679" href="MGS.Retracts.html#2645" class="Bound">x</a><a id="2680" class="Symbol">)</a> <a id="2682" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2684" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="2694" href="MGS.Retracts.html#2459" class="Bound">A</a> <a id="2696" class="Symbol">((</a><a id="2698" href="MGS.Retracts.html#2469" class="Bound">η</a> <a id="2700" href="MGS.Retracts.html#2645" class="Bound">x</a><a id="2701" class="Symbol">)</a><a id="2702" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="2704" class="Symbol">)</a> <a id="2706" href="MGS.Retracts.html#2649" class="Bound">a</a><a id="2707" class="Symbol">)</a> <a id="2709" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2711" class="Symbol">(</a><a id="2712" href="MGS.Retracts.html#2645" class="Bound">x</a> <a id="2714" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2716" href="MGS.Retracts.html#2649" class="Bound">a</a><a id="2717" class="Symbol">)</a>
    <a id="2723" href="MGS.Retracts.html#2669" class="Function">p</a> <a id="2725" class="Symbol">=</a> <a id="2727" href="MGS.Basic-UF.html#7221" class="Function">to-Σ-＝</a> <a id="2734" class="Symbol">(</a><a id="2735" href="MGS.Retracts.html#2469" class="Bound">η</a> <a id="2737" href="MGS.Retracts.html#2645" class="Bound">x</a> <a id="2739" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2741" href="MGS.Retracts.html#1875" class="Function">transport-is-retraction</a> <a id="2765" href="MGS.Retracts.html#2459" class="Bound">A</a> <a id="2767" class="Symbol">(</a><a id="2768" href="MGS.Retracts.html#2469" class="Bound">η</a> <a id="2770" href="MGS.Retracts.html#2645" class="Bound">x</a><a id="2771" class="Symbol">)</a> <a id="2773" href="MGS.Retracts.html#2649" class="Bound">a</a><a id="2774" class="Symbol">)</a>

<a id="singleton-type"></a><a id="2777" href="MGS.Retracts.html#2777" class="Function">singleton-type</a> <a id="2792" class="Symbol">:</a> <a id="2794" class="Symbol">{</a><a id="2795" href="MGS.Retracts.html#2795" class="Bound">X</a> <a id="2797" class="Symbol">:</a> <a id="2799" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2801" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2803" class="Symbol">}</a> <a id="2805" class="Symbol">→</a> <a id="2807" href="MGS.Retracts.html#2795" class="Bound">X</a> <a id="2809" class="Symbol">→</a> <a id="2811" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2813" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2815" href="MGS.Retracts.html#2777" class="Function">singleton-type</a> <a id="2830" class="Symbol">{</a><a id="2831" href="MGS.Retracts.html#2831" class="Bound">𝓤</a><a id="2832" class="Symbol">}</a> <a id="2834" class="Symbol">{</a><a id="2835" href="MGS.Retracts.html#2835" class="Bound">X</a><a id="2836" class="Symbol">}</a> <a id="2838" href="MGS.Retracts.html#2838" class="Bound">x</a> <a id="2840" class="Symbol">=</a> <a id="2842" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="2844" href="MGS.Retracts.html#2844" class="Bound">y</a> <a id="2846" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="2848" href="MGS.Retracts.html#2835" class="Bound">X</a> <a id="2850" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="2852" href="MGS.Retracts.html#2844" class="Bound">y</a> <a id="2854" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2856" href="MGS.Retracts.html#2838" class="Bound">x</a>

<a id="singleton-type-center"></a><a id="2859" href="MGS.Retracts.html#2859" class="Function">singleton-type-center</a> <a id="2881" class="Symbol">:</a> <a id="2883" class="Symbol">{</a><a id="2884" href="MGS.Retracts.html#2884" class="Bound">X</a> <a id="2886" class="Symbol">:</a> <a id="2888" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2890" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2892" class="Symbol">}</a> <a id="2894" class="Symbol">(</a><a id="2895" href="MGS.Retracts.html#2895" class="Bound">x</a> <a id="2897" class="Symbol">:</a> <a id="2899" href="MGS.Retracts.html#2884" class="Bound">X</a><a id="2900" class="Symbol">)</a> <a id="2902" class="Symbol">→</a> <a id="2904" href="MGS.Retracts.html#2777" class="Function">singleton-type</a> <a id="2919" href="MGS.Retracts.html#2895" class="Bound">x</a>
<a id="2921" href="MGS.Retracts.html#2859" class="Function">singleton-type-center</a> <a id="2943" href="MGS.Retracts.html#2943" class="Bound">x</a> <a id="2945" class="Symbol">=</a> <a id="2947" class="Symbol">(</a><a id="2948" href="MGS.Retracts.html#2943" class="Bound">x</a> <a id="2950" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2952" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2957" href="MGS.Retracts.html#2943" class="Bound">x</a><a id="2958" class="Symbol">)</a>

<a id="singleton-type-centered"></a><a id="2961" href="MGS.Retracts.html#2961" class="Function">singleton-type-centered</a> <a id="2985" class="Symbol">:</a> <a id="2987" class="Symbol">{</a><a id="2988" href="MGS.Retracts.html#2988" class="Bound">X</a> <a id="2990" class="Symbol">:</a> <a id="2992" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2994" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2996" class="Symbol">}</a> <a id="2998" class="Symbol">(</a><a id="2999" href="MGS.Retracts.html#2999" class="Bound">x</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="MGS.Retracts.html#2988" class="Bound">X</a><a id="3004" class="Symbol">)</a> <a id="3006" class="Symbol">(</a><a id="3007" href="MGS.Retracts.html#3007" class="Bound">σ</a> <a id="3009" class="Symbol">:</a> <a id="3011" href="MGS.Retracts.html#2777" class="Function">singleton-type</a> <a id="3026" href="MGS.Retracts.html#2999" class="Bound">x</a><a id="3027" class="Symbol">)</a>
                        <a id="3053" class="Symbol">→</a> <a id="3055" href="MGS.Retracts.html#2859" class="Function">singleton-type-center</a> <a id="3077" href="MGS.Retracts.html#2999" class="Bound">x</a> <a id="3079" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3081" href="MGS.Retracts.html#3007" class="Bound">σ</a>

<a id="3084" href="MGS.Retracts.html#2961" class="Function">singleton-type-centered</a> <a id="3108" href="MGS.Retracts.html#3108" class="Bound">x</a> <a id="3110" class="Symbol">(</a><a id="3111" href="MGS.Retracts.html#3108" class="Bound">x</a> <a id="3113" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3115" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="3120" href="MGS.Retracts.html#3108" class="Bound">x</a><a id="3121" class="Symbol">)</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="3130" class="Symbol">(</a><a id="3131" href="MGS.Retracts.html#3108" class="Bound">x</a> <a id="3133" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3135" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="3140" href="MGS.Retracts.html#3108" class="Bound">x</a><a id="3141" class="Symbol">)</a>

<a id="singleton-types-are-singletons"></a><a id="3144" href="MGS.Retracts.html#3144" class="Function">singleton-types-are-singletons</a> <a id="3175" class="Symbol">:</a> <a id="3177" class="Symbol">(</a><a id="3178" href="MGS.Retracts.html#3178" class="Bound">X</a> <a id="3180" class="Symbol">:</a> <a id="3182" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3184" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3186" class="Symbol">)</a> <a id="3188" class="Symbol">(</a><a id="3189" href="MGS.Retracts.html#3189" class="Bound">x</a> <a id="3191" class="Symbol">:</a> <a id="3193" href="MGS.Retracts.html#3178" class="Bound">X</a><a id="3194" class="Symbol">)</a>
                               <a id="3227" class="Symbol">→</a> <a id="3229" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="3242" class="Symbol">(</a><a id="3243" href="MGS.Retracts.html#2777" class="Function">singleton-type</a> <a id="3258" href="MGS.Retracts.html#3189" class="Bound">x</a><a id="3259" class="Symbol">)</a>

<a id="3262" href="MGS.Retracts.html#3144" class="Function">singleton-types-are-singletons</a> <a id="3293" href="MGS.Retracts.html#3293" class="Bound">X</a> <a id="3295" href="MGS.Retracts.html#3295" class="Bound">x</a> <a id="3297" class="Symbol">=</a> <a id="3299" href="MGS.Retracts.html#2859" class="Function">singleton-type-center</a> <a id="3321" href="MGS.Retracts.html#3295" class="Bound">x</a> <a id="3323" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                                     <a id="3362" href="MGS.Retracts.html#2961" class="Function">singleton-type-centered</a> <a id="3386" href="MGS.Retracts.html#3295" class="Bound">x</a>

<a id="retract-of-singleton"></a><a id="3389" href="MGS.Retracts.html#3389" class="Function">retract-of-singleton</a> <a id="3410" class="Symbol">:</a> <a id="3412" class="Symbol">{</a><a id="3413" href="MGS.Retracts.html#3413" class="Bound">X</a> <a id="3415" class="Symbol">:</a> <a id="3417" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3419" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3421" class="Symbol">}</a> <a id="3423" class="Symbol">{</a><a id="3424" href="MGS.Retracts.html#3424" class="Bound">Y</a> <a id="3426" class="Symbol">:</a> <a id="3428" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3430" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3432" class="Symbol">}</a>
                     <a id="3455" class="Symbol">→</a> <a id="3457" href="MGS.Retracts.html#3424" class="Bound">Y</a> <a id="3459" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="3461" href="MGS.Retracts.html#3413" class="Bound">X</a> <a id="3463" class="Symbol">→</a> <a id="3465" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="3478" href="MGS.Retracts.html#3413" class="Bound">X</a> <a id="3480" class="Symbol">→</a> <a id="3482" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="3495" href="MGS.Retracts.html#3424" class="Bound">Y</a>

<a id="3498" href="MGS.Retracts.html#3389" class="Function">retract-of-singleton</a> <a id="3519" class="Symbol">(</a><a id="3520" href="MGS.Retracts.html#3520" class="Bound">r</a> <a id="3522" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3524" href="MGS.Retracts.html#3524" class="Bound">s</a> <a id="3526" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3528" href="MGS.Retracts.html#3528" class="Bound">η</a><a id="3529" class="Symbol">)</a> <a id="3531" class="Symbol">(</a><a id="3532" href="MGS.Retracts.html#3532" class="Bound">c</a> <a id="3534" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3536" href="MGS.Retracts.html#3536" class="Bound">φ</a><a id="3537" class="Symbol">)</a> <a id="3539" class="Symbol">=</a> <a id="3541" href="MGS.Retracts.html#3520" class="Bound">r</a> <a id="3543" href="MGS.Retracts.html#3532" class="Bound">c</a> <a id="3545" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3547" href="MGS.Retracts.html#3558" class="Function">γ</a>
 <a id="3550" class="Keyword">where</a>
  <a id="3558" href="MGS.Retracts.html#3558" class="Function">γ</a> <a id="3560" class="Symbol">=</a> <a id="3562" class="Symbol">λ</a> <a id="3564" href="MGS.Retracts.html#3564" class="Bound">y</a> <a id="3566" class="Symbol">→</a> <a id="3568" href="MGS.Retracts.html#3520" class="Bound">r</a> <a id="3570" href="MGS.Retracts.html#3532" class="Bound">c</a>     <a id="3576" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="3579" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="3582" href="MGS.Retracts.html#3520" class="Bound">r</a> <a id="3584" class="Symbol">(</a><a id="3585" href="MGS.Retracts.html#3536" class="Bound">φ</a> <a id="3587" class="Symbol">(</a><a id="3588" href="MGS.Retracts.html#3524" class="Bound">s</a> <a id="3590" href="MGS.Retracts.html#3564" class="Bound">y</a><a id="3591" class="Symbol">))</a> <a id="3594" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="3608" href="MGS.Retracts.html#3520" class="Bound">r</a> <a id="3610" class="Symbol">(</a><a id="3611" href="MGS.Retracts.html#3524" class="Bound">s</a> <a id="3613" href="MGS.Retracts.html#3564" class="Bound">y</a><a id="3614" class="Symbol">)</a> <a id="3616" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="3619" href="MGS.Retracts.html#3528" class="Bound">η</a> <a id="3621" href="MGS.Retracts.html#3564" class="Bound">y</a> <a id="3623" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
            <a id="3637" href="MGS.Retracts.html#3564" class="Bound">y</a>       <a id="3645" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

<a id="singleton-type&#39;"></a><a id="3648" href="MGS.Retracts.html#3648" class="Function">singleton-type&#39;</a> <a id="3664" class="Symbol">:</a> <a id="3666" class="Symbol">{</a><a id="3667" href="MGS.Retracts.html#3667" class="Bound">X</a> <a id="3669" class="Symbol">:</a> <a id="3671" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3673" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3675" class="Symbol">}</a> <a id="3677" class="Symbol">→</a> <a id="3679" href="MGS.Retracts.html#3667" class="Bound">X</a> <a id="3681" class="Symbol">→</a> <a id="3683" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3685" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3687" href="MGS.Retracts.html#3648" class="Function">singleton-type&#39;</a> <a id="3703" class="Symbol">{</a><a id="3704" href="MGS.Retracts.html#3704" class="Bound">𝓤</a><a id="3705" class="Symbol">}</a> <a id="3707" class="Symbol">{</a><a id="3708" href="MGS.Retracts.html#3708" class="Bound">X</a><a id="3709" class="Symbol">}</a> <a id="3711" href="MGS.Retracts.html#3711" class="Bound">x</a> <a id="3713" class="Symbol">=</a> <a id="3715" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="3717" href="MGS.Retracts.html#3717" class="Bound">y</a> <a id="3719" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="3721" href="MGS.Retracts.html#3708" class="Bound">X</a> <a id="3723" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="3725" href="MGS.Retracts.html#3711" class="Bound">x</a> <a id="3727" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3729" href="MGS.Retracts.html#3717" class="Bound">y</a>

<a id="singleton-type&#39;-center"></a><a id="3732" href="MGS.Retracts.html#3732" class="Function">singleton-type&#39;-center</a> <a id="3755" class="Symbol">:</a> <a id="3757" class="Symbol">{</a><a id="3758" href="MGS.Retracts.html#3758" class="Bound">X</a> <a id="3760" class="Symbol">:</a> <a id="3762" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3764" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3766" class="Symbol">}</a> <a id="3768" class="Symbol">(</a><a id="3769" href="MGS.Retracts.html#3769" class="Bound">x</a> <a id="3771" class="Symbol">:</a> <a id="3773" href="MGS.Retracts.html#3758" class="Bound">X</a><a id="3774" class="Symbol">)</a> <a id="3776" class="Symbol">→</a> <a id="3778" href="MGS.Retracts.html#3648" class="Function">singleton-type&#39;</a> <a id="3794" href="MGS.Retracts.html#3769" class="Bound">x</a>
<a id="3796" href="MGS.Retracts.html#3732" class="Function">singleton-type&#39;-center</a> <a id="3819" href="MGS.Retracts.html#3819" class="Bound">x</a> <a id="3821" class="Symbol">=</a> <a id="3823" class="Symbol">(</a><a id="3824" href="MGS.Retracts.html#3819" class="Bound">x</a> <a id="3826" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3828" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="3833" href="MGS.Retracts.html#3819" class="Bound">x</a><a id="3834" class="Symbol">)</a>

<a id="singleton-type&#39;-centered"></a><a id="3837" href="MGS.Retracts.html#3837" class="Function">singleton-type&#39;-centered</a> <a id="3862" class="Symbol">:</a> <a id="3864" class="Symbol">{</a><a id="3865" href="MGS.Retracts.html#3865" class="Bound">X</a> <a id="3867" class="Symbol">:</a> <a id="3869" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3871" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3873" class="Symbol">}</a> <a id="3875" class="Symbol">(</a><a id="3876" href="MGS.Retracts.html#3876" class="Bound">x</a> <a id="3878" class="Symbol">:</a> <a id="3880" href="MGS.Retracts.html#3865" class="Bound">X</a><a id="3881" class="Symbol">)</a> <a id="3883" class="Symbol">(</a><a id="3884" href="MGS.Retracts.html#3884" class="Bound">σ</a> <a id="3886" class="Symbol">:</a> <a id="3888" href="MGS.Retracts.html#3648" class="Function">singleton-type&#39;</a> <a id="3904" href="MGS.Retracts.html#3876" class="Bound">x</a><a id="3905" class="Symbol">)</a>
                         <a id="3932" class="Symbol">→</a> <a id="3934" href="MGS.Retracts.html#3732" class="Function">singleton-type&#39;-center</a> <a id="3957" href="MGS.Retracts.html#3876" class="Bound">x</a> <a id="3959" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3961" href="MGS.Retracts.html#3884" class="Bound">σ</a>

<a id="3964" href="MGS.Retracts.html#3837" class="Function">singleton-type&#39;-centered</a> <a id="3989" href="MGS.Retracts.html#3989" class="Bound">x</a> <a id="3991" class="Symbol">(</a><a id="3992" href="MGS.Retracts.html#3989" class="Bound">x</a> <a id="3994" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3996" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4001" href="MGS.Retracts.html#3989" class="Bound">x</a><a id="4002" class="Symbol">)</a> <a id="4004" class="Symbol">=</a> <a id="4006" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4011" class="Symbol">(</a><a id="4012" href="MGS.Retracts.html#3989" class="Bound">x</a> <a id="4014" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4016" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4021" href="MGS.Retracts.html#3989" class="Bound">x</a><a id="4022" class="Symbol">)</a>

<a id="singleton-types&#39;-are-singletons"></a><a id="4025" href="MGS.Retracts.html#4025" class="Function">singleton-types&#39;-are-singletons</a> <a id="4057" class="Symbol">:</a> <a id="4059" class="Symbol">(</a><a id="4060" href="MGS.Retracts.html#4060" class="Bound">X</a> <a id="4062" class="Symbol">:</a> <a id="4064" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4066" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4068" class="Symbol">)</a> <a id="4070" class="Symbol">(</a><a id="4071" href="MGS.Retracts.html#4071" class="Bound">x</a> <a id="4073" class="Symbol">:</a> <a id="4075" href="MGS.Retracts.html#4060" class="Bound">X</a><a id="4076" class="Symbol">)</a>
                                <a id="4110" class="Symbol">→</a> <a id="4112" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="4125" class="Symbol">(</a><a id="4126" href="MGS.Retracts.html#3648" class="Function">singleton-type&#39;</a> <a id="4142" href="MGS.Retracts.html#4071" class="Bound">x</a><a id="4143" class="Symbol">)</a>

<a id="4146" href="MGS.Retracts.html#4025" class="Function">singleton-types&#39;-are-singletons</a> <a id="4178" href="MGS.Retracts.html#4178" class="Bound">X</a> <a id="4180" href="MGS.Retracts.html#4180" class="Bound">x</a> <a id="4182" class="Symbol">=</a> <a id="4184" href="MGS.Retracts.html#3732" class="Function">singleton-type&#39;-center</a> <a id="4207" href="MGS.Retracts.html#4180" class="Bound">x</a> <a id="4209" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                                      <a id="4249" href="MGS.Retracts.html#3837" class="Function">singleton-type&#39;-centered</a> <a id="4274" href="MGS.Retracts.html#4180" class="Bound">x</a>

<a id="4277" class="Keyword">infix</a>  <a id="4284" class="Number">10</a> <a id="4287" href="MGS.Retracts.html#466" class="Function Operator">_◁_</a>
<a id="4291" class="Keyword">infixr</a>  <a id="4299" class="Number">0</a> <a id="4301" href="MGS.Retracts.html#1281" class="Function Operator">_◁⟨_⟩_</a>
<a id="4308" class="Keyword">infix</a>   <a id="4316" class="Number">1</a> <a id="4318" href="MGS.Retracts.html#1368" class="Function Operator">_◀</a>

<a id="4322" class="Markup">\end{code}</a><a id="4332" class="Background">
</a></pre></body></html>

==> anc/html/MGS.Solved-Exercises.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.Solved-Exercises</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.Solved-Exercises.html" class="Module">MGS.Solved-Exercises</a> <a id="320" class="Keyword">where</a>

<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="MGS.Equivalences.html" class="Module">MGS.Equivalences</a> <a id="356" class="Keyword">public</a>

<a id="subsingleton-criterion"></a><a id="364" href="MGS.Solved-Exercises.html#364" class="Function">subsingleton-criterion</a> <a id="387" class="Symbol">:</a> <a id="389" class="Symbol">{</a><a id="390" href="MGS.Solved-Exercises.html#390" class="Bound">X</a> <a id="392" class="Symbol">:</a> <a id="394" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="396" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="398" class="Symbol">}</a>
                       <a id="423" class="Symbol">→</a> <a id="425" class="Symbol">(</a><a id="426" href="MGS.Solved-Exercises.html#390" class="Bound">X</a> <a id="428" class="Symbol">→</a> <a id="430" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="443" href="MGS.Solved-Exercises.html#390" class="Bound">X</a><a id="444" class="Symbol">)</a>
                       <a id="469" class="Symbol">→</a> <a id="471" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="487" href="MGS.Solved-Exercises.html#390" class="Bound">X</a>

<a id="subsingleton-criterion&#39;"></a><a id="490" href="MGS.Solved-Exercises.html#490" class="Function">subsingleton-criterion&#39;</a> <a id="514" class="Symbol">:</a> <a id="516" class="Symbol">{</a><a id="517" href="MGS.Solved-Exercises.html#517" class="Bound">X</a> <a id="519" class="Symbol">:</a> <a id="521" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="523" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="525" class="Symbol">}</a>
                        <a id="551" class="Symbol">→</a> <a id="553" class="Symbol">(</a><a id="554" href="MGS.Solved-Exercises.html#517" class="Bound">X</a> <a id="556" class="Symbol">→</a> <a id="558" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="574" href="MGS.Solved-Exercises.html#517" class="Bound">X</a><a id="575" class="Symbol">)</a>
                        <a id="601" class="Symbol">→</a> <a id="603" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="619" href="MGS.Solved-Exercises.html#517" class="Bound">X</a>

<a id="retract-of-subsingleton"></a><a id="622" href="MGS.Solved-Exercises.html#622" class="Function">retract-of-subsingleton</a> <a id="646" class="Symbol">:</a> <a id="648" class="Symbol">{</a><a id="649" href="MGS.Solved-Exercises.html#649" class="Bound">X</a> <a id="651" class="Symbol">:</a> <a id="653" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="655" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="657" class="Symbol">}</a> <a id="659" class="Symbol">{</a><a id="660" href="MGS.Solved-Exercises.html#660" class="Bound">Y</a> <a id="662" class="Symbol">:</a> <a id="664" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="666" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="668" class="Symbol">}</a>
                        <a id="694" class="Symbol">→</a> <a id="696" href="MGS.Solved-Exercises.html#660" class="Bound">Y</a> <a id="698" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="700" href="MGS.Solved-Exercises.html#649" class="Bound">X</a> <a id="702" class="Symbol">→</a> <a id="704" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="720" href="MGS.Solved-Exercises.html#649" class="Bound">X</a> <a id="722" class="Symbol">→</a> <a id="724" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="740" href="MGS.Solved-Exercises.html#660" class="Bound">Y</a>

<a id="left-cancellable"></a><a id="743" href="MGS.Solved-Exercises.html#743" class="Function">left-cancellable</a> <a id="760" class="Symbol">:</a> <a id="762" class="Symbol">{</a><a id="763" href="MGS.Solved-Exercises.html#763" class="Bound">X</a> <a id="765" class="Symbol">:</a> <a id="767" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="769" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="771" class="Symbol">}</a> <a id="773" class="Symbol">{</a><a id="774" href="MGS.Solved-Exercises.html#774" class="Bound">Y</a> <a id="776" class="Symbol">:</a> <a id="778" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="780" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="782" class="Symbol">}</a> <a id="784" class="Symbol">→</a> <a id="786" class="Symbol">(</a><a id="787" href="MGS.Solved-Exercises.html#763" class="Bound">X</a> <a id="789" class="Symbol">→</a> <a id="791" href="MGS.Solved-Exercises.html#774" class="Bound">Y</a><a id="792" class="Symbol">)</a> <a id="794" class="Symbol">→</a> <a id="796" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="798" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="800" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="802" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="804" href="MGS.Solved-Exercises.html#743" class="Function">left-cancellable</a> <a id="821" href="MGS.Solved-Exercises.html#821" class="Bound">f</a> <a id="823" class="Symbol">=</a> <a id="825" class="Symbol">{</a><a id="826" href="MGS.Solved-Exercises.html#826" class="Bound">x</a> <a id="828" href="MGS.Solved-Exercises.html#828" class="Bound">x&#39;</a> <a id="831" class="Symbol">:</a> <a id="833" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="840" href="MGS.Solved-Exercises.html#821" class="Bound">f</a><a id="841" class="Symbol">}</a> <a id="843" class="Symbol">→</a> <a id="845" href="MGS.Solved-Exercises.html#821" class="Bound">f</a> <a id="847" href="MGS.Solved-Exercises.html#826" class="Bound">x</a> <a id="849" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="851" href="MGS.Solved-Exercises.html#821" class="Bound">f</a> <a id="853" href="MGS.Solved-Exercises.html#828" class="Bound">x&#39;</a> <a id="856" class="Symbol">→</a> <a id="858" href="MGS.Solved-Exercises.html#826" class="Bound">x</a> <a id="860" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="862" href="MGS.Solved-Exercises.html#828" class="Bound">x&#39;</a>

<a id="lc-maps-reflect-subsingletons"></a><a id="866" href="MGS.Solved-Exercises.html#866" class="Function">lc-maps-reflect-subsingletons</a> <a id="896" class="Symbol">:</a> <a id="898" class="Symbol">{</a><a id="899" href="MGS.Solved-Exercises.html#899" class="Bound">X</a> <a id="901" class="Symbol">:</a> <a id="903" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="905" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="907" class="Symbol">}</a> <a id="909" class="Symbol">{</a><a id="910" href="MGS.Solved-Exercises.html#910" class="Bound">Y</a> <a id="912" class="Symbol">:</a> <a id="914" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="916" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="918" class="Symbol">}</a> <a id="920" class="Symbol">(</a><a id="921" href="MGS.Solved-Exercises.html#921" class="Bound">f</a> <a id="923" class="Symbol">:</a> <a id="925" href="MGS.Solved-Exercises.html#899" class="Bound">X</a> <a id="927" class="Symbol">→</a> <a id="929" href="MGS.Solved-Exercises.html#910" class="Bound">Y</a><a id="930" class="Symbol">)</a>
                              <a id="962" class="Symbol">→</a> <a id="964" href="MGS.Solved-Exercises.html#743" class="Function">left-cancellable</a> <a id="981" href="MGS.Solved-Exercises.html#921" class="Bound">f</a>
                              <a id="1013" class="Symbol">→</a> <a id="1015" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1031" href="MGS.Solved-Exercises.html#910" class="Bound">Y</a>
                              <a id="1063" class="Symbol">→</a> <a id="1065" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1081" href="MGS.Solved-Exercises.html#899" class="Bound">X</a>

<a id="has-retraction"></a><a id="1084" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="1099" class="Symbol">:</a> <a id="1101" class="Symbol">{</a><a id="1102" href="MGS.Solved-Exercises.html#1102" class="Bound">X</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1108" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1110" class="Symbol">}</a> <a id="1112" class="Symbol">{</a><a id="1113" href="MGS.Solved-Exercises.html#1113" class="Bound">Y</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1119" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1121" class="Symbol">}</a> <a id="1123" class="Symbol">→</a> <a id="1125" class="Symbol">(</a><a id="1126" href="MGS.Solved-Exercises.html#1102" class="Bound">X</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="MGS.Solved-Exercises.html#1113" class="Bound">Y</a><a id="1131" class="Symbol">)</a> <a id="1133" class="Symbol">→</a> <a id="1135" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1137" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1139" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1141" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1143" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="1158" href="MGS.Solved-Exercises.html#1158" class="Bound">s</a> <a id="1160" class="Symbol">=</a> <a id="1162" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="1164" href="MGS.Solved-Exercises.html#1164" class="Bound">r</a> <a id="1166" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="1168" class="Symbol">(</a><a id="1169" href="MGS.MLTT.html#4036" class="Function">codomain</a> <a id="1178" href="MGS.Solved-Exercises.html#1158" class="Bound">s</a> <a id="1180" class="Symbol">→</a> <a id="1182" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="1189" href="MGS.Solved-Exercises.html#1158" class="Bound">s</a><a id="1190" class="Symbol">)</a><a id="1191" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="1193" href="MGS.Solved-Exercises.html#1164" class="Bound">r</a> <a id="1195" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="1197" href="MGS.Solved-Exercises.html#1158" class="Bound">s</a> <a id="1199" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="1201" href="MGS.MLTT.html#3759" class="Function">id</a>

<a id="sections-are-lc"></a><a id="1205" href="MGS.Solved-Exercises.html#1205" class="Function">sections-are-lc</a> <a id="1221" class="Symbol">:</a> <a id="1223" class="Symbol">{</a><a id="1224" href="MGS.Solved-Exercises.html#1224" class="Bound">X</a> <a id="1226" class="Symbol">:</a> <a id="1228" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1230" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1232" class="Symbol">}</a> <a id="1234" class="Symbol">{</a><a id="1235" href="MGS.Solved-Exercises.html#1235" class="Bound">A</a> <a id="1237" class="Symbol">:</a> <a id="1239" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1241" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1243" class="Symbol">}</a> <a id="1245" class="Symbol">(</a><a id="1246" href="MGS.Solved-Exercises.html#1246" class="Bound">s</a> <a id="1248" class="Symbol">:</a> <a id="1250" href="MGS.Solved-Exercises.html#1224" class="Bound">X</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="MGS.Solved-Exercises.html#1235" class="Bound">A</a><a id="1255" class="Symbol">)</a>
                <a id="1273" class="Symbol">→</a> <a id="1275" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="1290" href="MGS.Solved-Exercises.html#1246" class="Bound">s</a> <a id="1292" class="Symbol">→</a> <a id="1294" href="MGS.Solved-Exercises.html#743" class="Function">left-cancellable</a> <a id="1311" href="MGS.Solved-Exercises.html#1246" class="Bound">s</a>

<a id="equivs-have-retractions"></a><a id="1314" href="MGS.Solved-Exercises.html#1314" class="Function">equivs-have-retractions</a> <a id="1338" class="Symbol">:</a> <a id="1340" class="Symbol">{</a><a id="1341" href="MGS.Solved-Exercises.html#1341" class="Bound">X</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1347" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1349" class="Symbol">}</a> <a id="1351" class="Symbol">{</a><a id="1352" href="MGS.Solved-Exercises.html#1352" class="Bound">Y</a> <a id="1354" class="Symbol">:</a> <a id="1356" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1358" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1360" class="Symbol">}</a> <a id="1362" class="Symbol">(</a><a id="1363" href="MGS.Solved-Exercises.html#1363" class="Bound">f</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="MGS.Solved-Exercises.html#1341" class="Bound">X</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="MGS.Solved-Exercises.html#1352" class="Bound">Y</a><a id="1372" class="Symbol">)</a>
                        <a id="1398" class="Symbol">→</a> <a id="1400" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1409" href="MGS.Solved-Exercises.html#1363" class="Bound">f</a> <a id="1411" class="Symbol">→</a> <a id="1413" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="1428" href="MGS.Solved-Exercises.html#1363" class="Bound">f</a>

<a id="equivs-have-sections"></a><a id="1431" href="MGS.Solved-Exercises.html#1431" class="Function">equivs-have-sections</a> <a id="1452" class="Symbol">:</a> <a id="1454" class="Symbol">{</a><a id="1455" href="MGS.Solved-Exercises.html#1455" class="Bound">X</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1461" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1463" class="Symbol">}</a> <a id="1465" class="Symbol">{</a><a id="1466" href="MGS.Solved-Exercises.html#1466" class="Bound">Y</a> <a id="1468" class="Symbol">:</a> <a id="1470" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1472" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1474" class="Symbol">}</a> <a id="1476" class="Symbol">(</a><a id="1477" href="MGS.Solved-Exercises.html#1477" class="Bound">f</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="MGS.Solved-Exercises.html#1455" class="Bound">X</a> <a id="1483" class="Symbol">→</a> <a id="1485" href="MGS.Solved-Exercises.html#1466" class="Bound">Y</a><a id="1486" class="Symbol">)</a>
                     <a id="1509" class="Symbol">→</a> <a id="1511" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1520" href="MGS.Solved-Exercises.html#1477" class="Bound">f</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="1536" href="MGS.Solved-Exercises.html#1477" class="Bound">f</a>

<a id="equivs-are-lc"></a><a id="1539" href="MGS.Solved-Exercises.html#1539" class="Function">equivs-are-lc</a> <a id="1553" class="Symbol">:</a> <a id="1555" class="Symbol">{</a><a id="1556" href="MGS.Solved-Exercises.html#1556" class="Bound">X</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1562" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1564" class="Symbol">}</a> <a id="1566" class="Symbol">{</a><a id="1567" href="MGS.Solved-Exercises.html#1567" class="Bound">Y</a> <a id="1569" class="Symbol">:</a> <a id="1571" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1573" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1575" class="Symbol">}</a> <a id="1577" class="Symbol">(</a><a id="1578" href="MGS.Solved-Exercises.html#1578" class="Bound">f</a> <a id="1580" class="Symbol">:</a> <a id="1582" href="MGS.Solved-Exercises.html#1556" class="Bound">X</a> <a id="1584" class="Symbol">→</a> <a id="1586" href="MGS.Solved-Exercises.html#1567" class="Bound">Y</a><a id="1587" class="Symbol">)</a>
              <a id="1603" class="Symbol">→</a> <a id="1605" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1614" href="MGS.Solved-Exercises.html#1578" class="Bound">f</a> <a id="1616" class="Symbol">→</a> <a id="1618" href="MGS.Solved-Exercises.html#743" class="Function">left-cancellable</a> <a id="1635" href="MGS.Solved-Exercises.html#1578" class="Bound">f</a>

<a id="equiv-to-subsingleton"></a><a id="1638" href="MGS.Solved-Exercises.html#1638" class="Function">equiv-to-subsingleton</a> <a id="1660" class="Symbol">:</a> <a id="1662" class="Symbol">{</a><a id="1663" href="MGS.Solved-Exercises.html#1663" class="Bound">X</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1669" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1671" class="Symbol">}</a> <a id="1673" class="Symbol">{</a><a id="1674" href="MGS.Solved-Exercises.html#1674" class="Bound">Y</a> <a id="1676" class="Symbol">:</a> <a id="1678" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1680" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1682" class="Symbol">}</a>
                      <a id="1706" class="Symbol">→</a> <a id="1708" href="MGS.Solved-Exercises.html#1663" class="Bound">X</a> <a id="1710" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1712" href="MGS.Solved-Exercises.html#1674" class="Bound">Y</a>
                      <a id="1736" class="Symbol">→</a> <a id="1738" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1754" href="MGS.Solved-Exercises.html#1674" class="Bound">Y</a>
                      <a id="1778" class="Symbol">→</a> <a id="1780" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1796" href="MGS.Solved-Exercises.html#1663" class="Bound">X</a>

<a id="comp-inverses"></a><a id="1799" href="MGS.Solved-Exercises.html#1799" class="Function">comp-inverses</a> <a id="1813" class="Symbol">:</a> <a id="1815" class="Symbol">{</a><a id="1816" href="MGS.Solved-Exercises.html#1816" class="Bound">X</a> <a id="1818" class="Symbol">:</a> <a id="1820" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1822" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1824" class="Symbol">}</a> <a id="1826" class="Symbol">{</a><a id="1827" href="MGS.Solved-Exercises.html#1827" class="Bound">Y</a> <a id="1829" class="Symbol">:</a> <a id="1831" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1833" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1835" class="Symbol">}</a> <a id="1837" class="Symbol">{</a><a id="1838" href="MGS.Solved-Exercises.html#1838" class="Bound">Z</a> <a id="1840" class="Symbol">:</a> <a id="1842" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1844" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1846" class="Symbol">}</a>
                <a id="1864" class="Symbol">(</a><a id="1865" href="MGS.Solved-Exercises.html#1865" class="Bound">f</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="MGS.Solved-Exercises.html#1816" class="Bound">X</a> <a id="1871" class="Symbol">→</a> <a id="1873" href="MGS.Solved-Exercises.html#1827" class="Bound">Y</a><a id="1874" class="Symbol">)</a> <a id="1876" class="Symbol">(</a><a id="1877" href="MGS.Solved-Exercises.html#1877" class="Bound">g</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="MGS.Solved-Exercises.html#1827" class="Bound">Y</a> <a id="1883" class="Symbol">→</a> <a id="1885" href="MGS.Solved-Exercises.html#1838" class="Bound">Z</a><a id="1886" class="Symbol">)</a>
                <a id="1904" class="Symbol">(</a><a id="1905" href="MGS.Solved-Exercises.html#1905" class="Bound">i</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1918" href="MGS.Solved-Exercises.html#1865" class="Bound">f</a><a id="1919" class="Symbol">)</a> <a id="1921" class="Symbol">(</a><a id="1922" href="MGS.Solved-Exercises.html#1922" class="Bound">j</a> <a id="1924" class="Symbol">:</a> <a id="1926" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1935" href="MGS.Solved-Exercises.html#1877" class="Bound">g</a><a id="1936" class="Symbol">)</a>
                <a id="1954" class="Symbol">(</a><a id="1955" href="MGS.Solved-Exercises.html#1955" class="Bound">f&#39;</a> <a id="1958" class="Symbol">:</a> <a id="1960" href="MGS.Solved-Exercises.html#1827" class="Bound">Y</a> <a id="1962" class="Symbol">→</a> <a id="1964" href="MGS.Solved-Exercises.html#1816" class="Bound">X</a><a id="1965" class="Symbol">)</a> <a id="1967" class="Symbol">(</a><a id="1968" href="MGS.Solved-Exercises.html#1968" class="Bound">g&#39;</a> <a id="1971" class="Symbol">:</a> <a id="1973" href="MGS.Solved-Exercises.html#1838" class="Bound">Z</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="MGS.Solved-Exercises.html#1827" class="Bound">Y</a><a id="1978" class="Symbol">)</a>
              <a id="1994" class="Symbol">→</a> <a id="1996" href="MGS.Solved-Exercises.html#1955" class="Bound">f&#39;</a> <a id="1999" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="2001" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="2009" href="MGS.Solved-Exercises.html#1865" class="Bound">f</a> <a id="2011" href="MGS.Solved-Exercises.html#1905" class="Bound">i</a>
              <a id="2027" class="Symbol">→</a> <a id="2029" href="MGS.Solved-Exercises.html#1968" class="Bound">g&#39;</a> <a id="2032" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="2034" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="2042" href="MGS.Solved-Exercises.html#1877" class="Bound">g</a> <a id="2044" href="MGS.Solved-Exercises.html#1922" class="Bound">j</a>
              <a id="2060" class="Symbol">→</a> <a id="2062" href="MGS.Solved-Exercises.html#1955" class="Bound">f&#39;</a> <a id="2065" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2067" href="MGS.Solved-Exercises.html#1968" class="Bound">g&#39;</a> <a id="2070" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="2072" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="2080" class="Symbol">(</a><a id="2081" href="MGS.Solved-Exercises.html#1877" class="Bound">g</a> <a id="2083" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2085" href="MGS.Solved-Exercises.html#1865" class="Bound">f</a><a id="2086" class="Symbol">)</a> <a id="2088" class="Symbol">(</a><a id="2089" href="MGS.Equivalences.html#3975" class="Function">∘-is-equiv</a> <a id="2100" href="MGS.Solved-Exercises.html#1922" class="Bound">j</a> <a id="2102" href="MGS.Solved-Exercises.html#1905" class="Bound">i</a><a id="2103" class="Symbol">)</a>

<a id="equiv-to-set"></a><a id="2106" href="MGS.Solved-Exercises.html#2106" class="Function">equiv-to-set</a> <a id="2119" class="Symbol">:</a> <a id="2121" class="Symbol">{</a><a id="2122" href="MGS.Solved-Exercises.html#2122" class="Bound">X</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2128" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2130" class="Symbol">}</a> <a id="2132" class="Symbol">{</a><a id="2133" href="MGS.Solved-Exercises.html#2133" class="Bound">Y</a> <a id="2135" class="Symbol">:</a> <a id="2137" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2139" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2141" class="Symbol">}</a>
             <a id="2156" class="Symbol">→</a> <a id="2158" href="MGS.Solved-Exercises.html#2122" class="Bound">X</a> <a id="2160" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2162" href="MGS.Solved-Exercises.html#2133" class="Bound">Y</a>
             <a id="2177" class="Symbol">→</a> <a id="2179" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="2186" href="MGS.Solved-Exercises.html#2133" class="Bound">Y</a>
             <a id="2201" class="Symbol">→</a> <a id="2203" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="2210" href="MGS.Solved-Exercises.html#2122" class="Bound">X</a>

<a id="sections-closed-under-∼"></a><a id="2213" href="MGS.Solved-Exercises.html#2213" class="Function">sections-closed-under-∼</a> <a id="2237" class="Symbol">:</a> <a id="2239" class="Symbol">{</a><a id="2240" href="MGS.Solved-Exercises.html#2240" class="Bound">X</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2246" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2248" class="Symbol">}</a> <a id="2250" class="Symbol">{</a><a id="2251" href="MGS.Solved-Exercises.html#2251" class="Bound">Y</a> <a id="2253" class="Symbol">:</a> <a id="2255" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2257" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2259" class="Symbol">}</a> <a id="2261" class="Symbol">(</a><a id="2262" href="MGS.Solved-Exercises.html#2262" class="Bound">f</a> <a id="2264" href="MGS.Solved-Exercises.html#2264" class="Bound">g</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="MGS.Solved-Exercises.html#2240" class="Bound">X</a> <a id="2270" class="Symbol">→</a> <a id="2272" href="MGS.Solved-Exercises.html#2251" class="Bound">Y</a><a id="2273" class="Symbol">)</a>
                        <a id="2299" class="Symbol">→</a> <a id="2301" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="2316" href="MGS.Solved-Exercises.html#2262" class="Bound">f</a>
                        <a id="2342" class="Symbol">→</a> <a id="2344" href="MGS.Solved-Exercises.html#2264" class="Bound">g</a> <a id="2346" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="2348" href="MGS.Solved-Exercises.html#2262" class="Bound">f</a>
                        <a id="2374" class="Symbol">→</a> <a id="2376" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="2391" href="MGS.Solved-Exercises.html#2264" class="Bound">g</a>

<a id="retractions-closed-under-∼"></a><a id="2394" href="MGS.Solved-Exercises.html#2394" class="Function">retractions-closed-under-∼</a> <a id="2421" class="Symbol">:</a> <a id="2423" class="Symbol">{</a><a id="2424" href="MGS.Solved-Exercises.html#2424" class="Bound">X</a> <a id="2426" class="Symbol">:</a> <a id="2428" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2430" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2432" class="Symbol">}</a> <a id="2434" class="Symbol">{</a><a id="2435" href="MGS.Solved-Exercises.html#2435" class="Bound">Y</a> <a id="2437" class="Symbol">:</a> <a id="2439" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2441" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2443" class="Symbol">}</a> <a id="2445" class="Symbol">(</a><a id="2446" href="MGS.Solved-Exercises.html#2446" class="Bound">f</a> <a id="2448" href="MGS.Solved-Exercises.html#2448" class="Bound">g</a> <a id="2450" class="Symbol">:</a> <a id="2452" href="MGS.Solved-Exercises.html#2424" class="Bound">X</a> <a id="2454" class="Symbol">→</a> <a id="2456" href="MGS.Solved-Exercises.html#2435" class="Bound">Y</a><a id="2457" class="Symbol">)</a>
                           <a id="2486" class="Symbol">→</a> <a id="2488" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="2500" href="MGS.Solved-Exercises.html#2446" class="Bound">f</a>
                           <a id="2529" class="Symbol">→</a> <a id="2531" href="MGS.Solved-Exercises.html#2448" class="Bound">g</a> <a id="2533" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="2535" href="MGS.Solved-Exercises.html#2446" class="Bound">f</a>
                           <a id="2564" class="Symbol">→</a> <a id="2566" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="2578" href="MGS.Solved-Exercises.html#2448" class="Bound">g</a>

<a id="is-joyal-equiv"></a><a id="2581" href="MGS.Solved-Exercises.html#2581" class="Function">is-joyal-equiv</a> <a id="2596" class="Symbol">:</a> <a id="2598" class="Symbol">{</a><a id="2599" href="MGS.Solved-Exercises.html#2599" class="Bound">X</a> <a id="2601" class="Symbol">:</a> <a id="2603" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2605" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2607" class="Symbol">}</a> <a id="2609" class="Symbol">{</a><a id="2610" href="MGS.Solved-Exercises.html#2610" class="Bound">Y</a> <a id="2612" class="Symbol">:</a> <a id="2614" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2616" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2618" class="Symbol">}</a> <a id="2620" class="Symbol">→</a> <a id="2622" class="Symbol">(</a><a id="2623" href="MGS.Solved-Exercises.html#2599" class="Bound">X</a> <a id="2625" class="Symbol">→</a> <a id="2627" href="MGS.Solved-Exercises.html#2610" class="Bound">Y</a><a id="2628" class="Symbol">)</a> <a id="2630" class="Symbol">→</a> <a id="2632" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2634" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2636" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2638" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2640" href="MGS.Solved-Exercises.html#2581" class="Function">is-joyal-equiv</a> <a id="2655" href="MGS.Solved-Exercises.html#2655" class="Bound">f</a> <a id="2657" class="Symbol">=</a> <a id="2659" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="2671" href="MGS.Solved-Exercises.html#2655" class="Bound">f</a> <a id="2673" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="2675" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="2690" href="MGS.Solved-Exercises.html#2655" class="Bound">f</a>

<a id="one-inverse"></a><a id="2693" href="MGS.Solved-Exercises.html#2693" class="Function">one-inverse</a> <a id="2705" class="Symbol">:</a> <a id="2707" class="Symbol">(</a><a id="2708" href="MGS.Solved-Exercises.html#2708" class="Bound">X</a> <a id="2710" class="Symbol">:</a> <a id="2712" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2716" class="Symbol">)</a> <a id="2718" class="Symbol">(</a><a id="2719" href="MGS.Solved-Exercises.html#2719" class="Bound">Y</a> <a id="2721" class="Symbol">:</a> <a id="2723" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2725" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2727" class="Symbol">)</a>
              <a id="2743" class="Symbol">(</a><a id="2744" href="MGS.Solved-Exercises.html#2744" class="Bound">f</a> <a id="2746" class="Symbol">:</a> <a id="2748" href="MGS.Solved-Exercises.html#2708" class="Bound">X</a> <a id="2750" class="Symbol">→</a> <a id="2752" href="MGS.Solved-Exercises.html#2719" class="Bound">Y</a><a id="2753" class="Symbol">)</a> <a id="2755" class="Symbol">(</a><a id="2756" href="MGS.Solved-Exercises.html#2756" class="Bound">r</a> <a id="2758" href="MGS.Solved-Exercises.html#2758" class="Bound">s</a> <a id="2760" class="Symbol">:</a> <a id="2762" href="MGS.Solved-Exercises.html#2719" class="Bound">Y</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="MGS.Solved-Exercises.html#2708" class="Bound">X</a><a id="2767" class="Symbol">)</a>
            <a id="2781" class="Symbol">→</a> <a id="2783" class="Symbol">(</a><a id="2784" href="MGS.Solved-Exercises.html#2756" class="Bound">r</a> <a id="2786" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2788" href="MGS.Solved-Exercises.html#2744" class="Bound">f</a> <a id="2790" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="2792" href="MGS.MLTT.html#3759" class="Function">id</a><a id="2794" class="Symbol">)</a>
            <a id="2808" class="Symbol">→</a> <a id="2810" class="Symbol">(</a><a id="2811" href="MGS.Solved-Exercises.html#2744" class="Bound">f</a> <a id="2813" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2815" href="MGS.Solved-Exercises.html#2758" class="Bound">s</a> <a id="2817" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="2819" href="MGS.MLTT.html#3759" class="Function">id</a><a id="2821" class="Symbol">)</a>
            <a id="2835" class="Symbol">→</a> <a id="2837" href="MGS.Solved-Exercises.html#2756" class="Bound">r</a> <a id="2839" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="2841" href="MGS.Solved-Exercises.html#2758" class="Bound">s</a>

<a id="joyal-equivs-are-invertible"></a><a id="2844" href="MGS.Solved-Exercises.html#2844" class="Function">joyal-equivs-are-invertible</a> <a id="2872" class="Symbol">:</a> <a id="2874" class="Symbol">{</a><a id="2875" href="MGS.Solved-Exercises.html#2875" class="Bound">X</a> <a id="2877" class="Symbol">:</a> <a id="2879" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2881" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2883" class="Symbol">}</a> <a id="2885" class="Symbol">{</a><a id="2886" href="MGS.Solved-Exercises.html#2886" class="Bound">Y</a> <a id="2888" class="Symbol">:</a> <a id="2890" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2892" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2894" class="Symbol">}</a> <a id="2896" class="Symbol">(</a><a id="2897" href="MGS.Solved-Exercises.html#2897" class="Bound">f</a> <a id="2899" class="Symbol">:</a> <a id="2901" href="MGS.Solved-Exercises.html#2875" class="Bound">X</a> <a id="2903" class="Symbol">→</a> <a id="2905" href="MGS.Solved-Exercises.html#2886" class="Bound">Y</a><a id="2906" class="Symbol">)</a>
                            <a id="2936" class="Symbol">→</a> <a id="2938" href="MGS.Solved-Exercises.html#2581" class="Function">is-joyal-equiv</a> <a id="2953" href="MGS.Solved-Exercises.html#2897" class="Bound">f</a> <a id="2955" class="Symbol">→</a> <a id="2957" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="2968" href="MGS.Solved-Exercises.html#2897" class="Bound">f</a>

<a id="joyal-equivs-are-equivs"></a><a id="2971" href="MGS.Solved-Exercises.html#2971" class="Function">joyal-equivs-are-equivs</a> <a id="2995" class="Symbol">:</a> <a id="2997" class="Symbol">{</a><a id="2998" href="MGS.Solved-Exercises.html#2998" class="Bound">X</a> <a id="3000" class="Symbol">:</a> <a id="3002" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3004" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3006" class="Symbol">}</a> <a id="3008" class="Symbol">{</a><a id="3009" href="MGS.Solved-Exercises.html#3009" class="Bound">Y</a> <a id="3011" class="Symbol">:</a> <a id="3013" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3015" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3017" class="Symbol">}</a> <a id="3019" class="Symbol">(</a><a id="3020" href="MGS.Solved-Exercises.html#3020" class="Bound">f</a> <a id="3022" class="Symbol">:</a> <a id="3024" href="MGS.Solved-Exercises.html#2998" class="Bound">X</a> <a id="3026" class="Symbol">→</a> <a id="3028" href="MGS.Solved-Exercises.html#3009" class="Bound">Y</a><a id="3029" class="Symbol">)</a>
                        <a id="3055" class="Symbol">→</a> <a id="3057" href="MGS.Solved-Exercises.html#2581" class="Function">is-joyal-equiv</a> <a id="3072" href="MGS.Solved-Exercises.html#3020" class="Bound">f</a> <a id="3074" class="Symbol">→</a> <a id="3076" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3085" href="MGS.Solved-Exercises.html#3020" class="Bound">f</a>

<a id="invertibles-are-joyal-equivs"></a><a id="3088" href="MGS.Solved-Exercises.html#3088" class="Function">invertibles-are-joyal-equivs</a> <a id="3117" class="Symbol">:</a> <a id="3119" class="Symbol">{</a><a id="3120" href="MGS.Solved-Exercises.html#3120" class="Bound">X</a> <a id="3122" class="Symbol">:</a> <a id="3124" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3126" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3128" class="Symbol">}</a> <a id="3130" class="Symbol">{</a><a id="3131" href="MGS.Solved-Exercises.html#3131" class="Bound">Y</a> <a id="3133" class="Symbol">:</a> <a id="3135" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3137" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3139" class="Symbol">}</a> <a id="3141" class="Symbol">(</a><a id="3142" href="MGS.Solved-Exercises.html#3142" class="Bound">f</a> <a id="3144" class="Symbol">:</a> <a id="3146" href="MGS.Solved-Exercises.html#3120" class="Bound">X</a> <a id="3148" class="Symbol">→</a> <a id="3150" href="MGS.Solved-Exercises.html#3131" class="Bound">Y</a><a id="3151" class="Symbol">)</a>
                             <a id="3182" class="Symbol">→</a> <a id="3184" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="3195" href="MGS.Solved-Exercises.html#3142" class="Bound">f</a> <a id="3197" class="Symbol">→</a> <a id="3199" href="MGS.Solved-Exercises.html#2581" class="Function">is-joyal-equiv</a> <a id="3214" href="MGS.Solved-Exercises.html#3142" class="Bound">f</a>

<a id="equivs-are-joyal-equivs"></a><a id="3217" href="MGS.Solved-Exercises.html#3217" class="Function">equivs-are-joyal-equivs</a> <a id="3241" class="Symbol">:</a> <a id="3243" class="Symbol">{</a><a id="3244" href="MGS.Solved-Exercises.html#3244" class="Bound">X</a> <a id="3246" class="Symbol">:</a> <a id="3248" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3250" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3252" class="Symbol">}</a> <a id="3254" class="Symbol">{</a><a id="3255" href="MGS.Solved-Exercises.html#3255" class="Bound">Y</a> <a id="3257" class="Symbol">:</a> <a id="3259" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3261" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3263" class="Symbol">}</a> <a id="3265" class="Symbol">(</a><a id="3266" href="MGS.Solved-Exercises.html#3266" class="Bound">f</a> <a id="3268" class="Symbol">:</a> <a id="3270" href="MGS.Solved-Exercises.html#3244" class="Bound">X</a> <a id="3272" class="Symbol">→</a> <a id="3274" href="MGS.Solved-Exercises.html#3255" class="Bound">Y</a><a id="3275" class="Symbol">)</a>
                        <a id="3301" class="Symbol">→</a> <a id="3303" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3312" href="MGS.Solved-Exercises.html#3266" class="Bound">f</a> <a id="3314" class="Symbol">→</a> <a id="3316" href="MGS.Solved-Exercises.html#2581" class="Function">is-joyal-equiv</a> <a id="3331" href="MGS.Solved-Exercises.html#3266" class="Bound">f</a>

<a id="equivs-closed-under-∼"></a><a id="3334" href="MGS.Solved-Exercises.html#3334" class="Function">equivs-closed-under-∼</a> <a id="3356" class="Symbol">:</a> <a id="3358" class="Symbol">{</a><a id="3359" href="MGS.Solved-Exercises.html#3359" class="Bound">X</a> <a id="3361" class="Symbol">:</a> <a id="3363" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3365" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3367" class="Symbol">}</a> <a id="3369" class="Symbol">{</a><a id="3370" href="MGS.Solved-Exercises.html#3370" class="Bound">Y</a> <a id="3372" class="Symbol">:</a> <a id="3374" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3376" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3378" class="Symbol">}</a> <a id="3380" class="Symbol">{</a><a id="3381" href="MGS.Solved-Exercises.html#3381" class="Bound">f</a> <a id="3383" href="MGS.Solved-Exercises.html#3383" class="Bound">g</a> <a id="3385" class="Symbol">:</a> <a id="3387" href="MGS.Solved-Exercises.html#3359" class="Bound">X</a> <a id="3389" class="Symbol">→</a> <a id="3391" href="MGS.Solved-Exercises.html#3370" class="Bound">Y</a><a id="3392" class="Symbol">}</a>
                      <a id="3416" class="Symbol">→</a> <a id="3418" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3427" href="MGS.Solved-Exercises.html#3381" class="Bound">f</a>
                      <a id="3451" class="Symbol">→</a> <a id="3453" href="MGS.Solved-Exercises.html#3383" class="Bound">g</a> <a id="3455" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="3457" href="MGS.Solved-Exercises.html#3381" class="Bound">f</a>
                      <a id="3481" class="Symbol">→</a> <a id="3483" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="3492" href="MGS.Solved-Exercises.html#3383" class="Bound">g</a>

<a id="equiv-to-singleton&#39;"></a><a id="3495" href="MGS.Solved-Exercises.html#3495" class="Function">equiv-to-singleton&#39;</a> <a id="3515" class="Symbol">:</a> <a id="3517" class="Symbol">{</a><a id="3518" href="MGS.Solved-Exercises.html#3518" class="Bound">X</a> <a id="3520" class="Symbol">:</a> <a id="3522" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3524" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3526" class="Symbol">}</a> <a id="3528" class="Symbol">{</a><a id="3529" href="MGS.Solved-Exercises.html#3529" class="Bound">Y</a> <a id="3531" class="Symbol">:</a> <a id="3533" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3535" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3537" class="Symbol">}</a>
                    <a id="3559" class="Symbol">→</a> <a id="3561" href="MGS.Solved-Exercises.html#3518" class="Bound">X</a> <a id="3563" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3565" href="MGS.Solved-Exercises.html#3529" class="Bound">Y</a> <a id="3567" class="Symbol">→</a> <a id="3569" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="3582" href="MGS.Solved-Exercises.html#3518" class="Bound">X</a> <a id="3584" class="Symbol">→</a> <a id="3586" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="3599" href="MGS.Solved-Exercises.html#3529" class="Bound">Y</a>

<a id="subtypes-of-sets-are-sets&#39;"></a><a id="3602" href="MGS.Solved-Exercises.html#3602" class="Function">subtypes-of-sets-are-sets&#39;</a> <a id="3629" class="Symbol">:</a> <a id="3631" class="Symbol">{</a><a id="3632" href="MGS.Solved-Exercises.html#3632" class="Bound">X</a> <a id="3634" class="Symbol">:</a> <a id="3636" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3638" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3640" class="Symbol">}</a> <a id="3642" class="Symbol">{</a><a id="3643" href="MGS.Solved-Exercises.html#3643" class="Bound">Y</a> <a id="3645" class="Symbol">:</a> <a id="3647" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3649" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3651" class="Symbol">}</a> <a id="3653" class="Symbol">(</a><a id="3654" href="MGS.Solved-Exercises.html#3654" class="Bound">m</a> <a id="3656" class="Symbol">:</a> <a id="3658" href="MGS.Solved-Exercises.html#3632" class="Bound">X</a> <a id="3660" class="Symbol">→</a> <a id="3662" href="MGS.Solved-Exercises.html#3643" class="Bound">Y</a><a id="3663" class="Symbol">)</a>
                          <a id="3691" class="Symbol">→</a> <a id="3693" href="MGS.Solved-Exercises.html#743" class="Function">left-cancellable</a> <a id="3710" href="MGS.Solved-Exercises.html#3654" class="Bound">m</a> <a id="3712" class="Symbol">→</a> <a id="3714" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="3721" href="MGS.Solved-Exercises.html#3643" class="Bound">Y</a> <a id="3723" class="Symbol">→</a> <a id="3725" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="3732" href="MGS.Solved-Exercises.html#3632" class="Bound">X</a>

<a id="pr₁-lc"></a><a id="3735" href="MGS.Solved-Exercises.html#3735" class="Function">pr₁-lc</a> <a id="3742" class="Symbol">:</a> <a id="3744" class="Symbol">{</a><a id="3745" href="MGS.Solved-Exercises.html#3745" class="Bound">X</a> <a id="3747" class="Symbol">:</a> <a id="3749" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3751" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3753" class="Symbol">}</a> <a id="3755" class="Symbol">{</a><a id="3756" href="MGS.Solved-Exercises.html#3756" class="Bound">A</a> <a id="3758" class="Symbol">:</a> <a id="3760" href="MGS.Solved-Exercises.html#3745" class="Bound">X</a> <a id="3762" class="Symbol">→</a> <a id="3764" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3766" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3768" class="Symbol">}</a>
       <a id="3777" class="Symbol">→</a> <a id="3779" class="Symbol">((</a><a id="3781" href="MGS.Solved-Exercises.html#3781" class="Bound">x</a> <a id="3783" class="Symbol">:</a> <a id="3785" href="MGS.Solved-Exercises.html#3745" class="Bound">X</a><a id="3786" class="Symbol">)</a> <a id="3788" class="Symbol">→</a> <a id="3790" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="3806" class="Symbol">(</a><a id="3807" href="MGS.Solved-Exercises.html#3756" class="Bound">A</a> <a id="3809" href="MGS.Solved-Exercises.html#3781" class="Bound">x</a><a id="3810" class="Symbol">))</a>
       <a id="3820" class="Symbol">→</a> <a id="3822" href="MGS.Solved-Exercises.html#743" class="Function">left-cancellable</a> <a id="3839" class="Symbol">(λ</a> <a id="3842" class="Symbol">(</a><a id="3843" href="MGS.Solved-Exercises.html#3843" class="Bound">t</a> <a id="3845" class="Symbol">:</a> <a id="3847" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3849" href="MGS.Solved-Exercises.html#3756" class="Bound">A</a><a id="3850" class="Symbol">)</a> <a id="3852" class="Symbol">→</a> <a id="3854" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="3858" href="MGS.Solved-Exercises.html#3843" class="Bound">t</a><a id="3859" class="Symbol">)</a>

<a id="subsets-of-sets-are-sets"></a><a id="3862" href="MGS.Solved-Exercises.html#3862" class="Function">subsets-of-sets-are-sets</a> <a id="3887" class="Symbol">:</a> <a id="3889" class="Symbol">(</a><a id="3890" href="MGS.Solved-Exercises.html#3890" class="Bound">X</a> <a id="3892" class="Symbol">:</a> <a id="3894" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3896" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3898" class="Symbol">)</a> <a id="3900" class="Symbol">(</a><a id="3901" href="MGS.Solved-Exercises.html#3901" class="Bound">A</a> <a id="3903" class="Symbol">:</a> <a id="3905" href="MGS.Solved-Exercises.html#3890" class="Bound">X</a> <a id="3907" class="Symbol">→</a> <a id="3909" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3911" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3913" class="Symbol">)</a>
                         <a id="3940" class="Symbol">→</a> <a id="3942" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="3949" href="MGS.Solved-Exercises.html#3890" class="Bound">X</a>
                         <a id="3976" class="Symbol">→</a> <a id="3978" class="Symbol">((</a><a id="3980" href="MGS.Solved-Exercises.html#3980" class="Bound">x</a> <a id="3982" class="Symbol">:</a> <a id="3984" href="MGS.Solved-Exercises.html#3890" class="Bound">X</a><a id="3985" class="Symbol">)</a> <a id="3987" class="Symbol">→</a> <a id="3989" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4005" class="Symbol">(</a><a id="4006" href="MGS.Solved-Exercises.html#3901" class="Bound">A</a> <a id="4008" href="MGS.Solved-Exercises.html#3980" class="Bound">x</a><a id="4009" class="Symbol">))</a>
                         <a id="4037" class="Symbol">→</a> <a id="4039" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="4046" class="Symbol">(</a><a id="4047" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4049" href="MGS.Solved-Exercises.html#4049" class="Bound">x</a> <a id="4051" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4053" href="MGS.Solved-Exercises.html#3890" class="Bound">X</a> <a id="4055" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4057" href="MGS.Solved-Exercises.html#3901" class="Bound">A</a> <a id="4059" href="MGS.Solved-Exercises.html#4049" class="Bound">x</a><a id="4060" class="Symbol">)</a>

<a id="to-subtype-＝"></a><a id="4063" href="MGS.Solved-Exercises.html#4063" class="Function">to-subtype-＝</a> <a id="4076" class="Symbol">:</a> <a id="4078" class="Symbol">{</a><a id="4079" href="MGS.Solved-Exercises.html#4079" class="Bound">X</a> <a id="4081" class="Symbol">:</a> <a id="4083" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4085" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4087" class="Symbol">}</a> <a id="4089" class="Symbol">{</a><a id="4090" href="MGS.Solved-Exercises.html#4090" class="Bound">A</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="MGS.Solved-Exercises.html#4079" class="Bound">X</a> <a id="4096" class="Symbol">→</a> <a id="4098" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4100" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4102" class="Symbol">}</a>
               <a id="4119" class="Symbol">{</a><a id="4120" href="MGS.Solved-Exercises.html#4120" class="Bound">x</a> <a id="4122" href="MGS.Solved-Exercises.html#4122" class="Bound">y</a> <a id="4124" class="Symbol">:</a> <a id="4126" href="MGS.Solved-Exercises.html#4079" class="Bound">X</a><a id="4127" class="Symbol">}</a> <a id="4129" class="Symbol">{</a><a id="4130" href="MGS.Solved-Exercises.html#4130" class="Bound">a</a> <a id="4132" class="Symbol">:</a> <a id="4134" href="MGS.Solved-Exercises.html#4090" class="Bound">A</a> <a id="4136" href="MGS.Solved-Exercises.html#4120" class="Bound">x</a><a id="4137" class="Symbol">}</a> <a id="4139" class="Symbol">{</a><a id="4140" href="MGS.Solved-Exercises.html#4140" class="Bound">b</a> <a id="4142" class="Symbol">:</a> <a id="4144" href="MGS.Solved-Exercises.html#4090" class="Bound">A</a> <a id="4146" href="MGS.Solved-Exercises.html#4122" class="Bound">y</a><a id="4147" class="Symbol">}</a>
             <a id="4162" class="Symbol">→</a> <a id="4164" class="Symbol">((</a><a id="4166" href="MGS.Solved-Exercises.html#4166" class="Bound">x</a> <a id="4168" class="Symbol">:</a> <a id="4170" href="MGS.Solved-Exercises.html#4079" class="Bound">X</a><a id="4171" class="Symbol">)</a> <a id="4173" class="Symbol">→</a> <a id="4175" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4191" class="Symbol">(</a><a id="4192" href="MGS.Solved-Exercises.html#4090" class="Bound">A</a> <a id="4194" href="MGS.Solved-Exercises.html#4166" class="Bound">x</a><a id="4195" class="Symbol">))</a>
             <a id="4211" class="Symbol">→</a> <a id="4213" href="MGS.Solved-Exercises.html#4120" class="Bound">x</a> <a id="4215" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4217" href="MGS.Solved-Exercises.html#4122" class="Bound">y</a>
             <a id="4232" class="Symbol">→</a> <a id="4234" class="Symbol">(</a><a id="4235" href="MGS.Solved-Exercises.html#4120" class="Bound">x</a> <a id="4237" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4239" href="MGS.Solved-Exercises.html#4130" class="Bound">a</a><a id="4240" class="Symbol">)</a> <a id="4242" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4244" class="Symbol">(</a><a id="4245" href="MGS.Solved-Exercises.html#4122" class="Bound">y</a> <a id="4247" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4249" href="MGS.Solved-Exercises.html#4140" class="Bound">b</a><a id="4250" class="Symbol">)</a>

<a id="pr₁-equiv"></a><a id="4253" href="MGS.Solved-Exercises.html#4253" class="Function">pr₁-equiv</a> <a id="4263" class="Symbol">:</a> <a id="4265" class="Symbol">{</a><a id="4266" href="MGS.Solved-Exercises.html#4266" class="Bound">X</a> <a id="4268" class="Symbol">:</a> <a id="4270" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4272" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4274" class="Symbol">}</a> <a id="4276" class="Symbol">{</a><a id="4277" href="MGS.Solved-Exercises.html#4277" class="Bound">A</a> <a id="4279" class="Symbol">:</a> <a id="4281" href="MGS.Solved-Exercises.html#4266" class="Bound">X</a> <a id="4283" class="Symbol">→</a> <a id="4285" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4287" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4289" class="Symbol">}</a>
          <a id="4301" class="Symbol">→</a> <a id="4303" class="Symbol">((</a><a id="4305" href="MGS.Solved-Exercises.html#4305" class="Bound">x</a> <a id="4307" class="Symbol">:</a> <a id="4309" href="MGS.Solved-Exercises.html#4266" class="Bound">X</a><a id="4310" class="Symbol">)</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="4327" class="Symbol">(</a><a id="4328" href="MGS.Solved-Exercises.html#4277" class="Bound">A</a> <a id="4330" href="MGS.Solved-Exercises.html#4305" class="Bound">x</a><a id="4331" class="Symbol">))</a>
          <a id="4344" class="Symbol">→</a> <a id="4346" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="4355" class="Symbol">(λ</a> <a id="4358" class="Symbol">(</a><a id="4359" href="MGS.Solved-Exercises.html#4359" class="Bound">t</a> <a id="4361" class="Symbol">:</a> <a id="4363" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4365" href="MGS.Solved-Exercises.html#4277" class="Bound">A</a><a id="4366" class="Symbol">)</a> <a id="4368" class="Symbol">→</a> <a id="4370" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="4374" href="MGS.Solved-Exercises.html#4359" class="Bound">t</a><a id="4375" class="Symbol">)</a>

<a id="pr₁-≃"></a><a id="4378" href="MGS.Solved-Exercises.html#4378" class="Function">pr₁-≃</a> <a id="4384" class="Symbol">:</a> <a id="4386" class="Symbol">{</a><a id="4387" href="MGS.Solved-Exercises.html#4387" class="Bound">X</a> <a id="4389" class="Symbol">:</a> <a id="4391" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4393" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4395" class="Symbol">}</a> <a id="4397" class="Symbol">{</a><a id="4398" href="MGS.Solved-Exercises.html#4398" class="Bound">A</a> <a id="4400" class="Symbol">:</a> <a id="4402" href="MGS.Solved-Exercises.html#4387" class="Bound">X</a> <a id="4404" class="Symbol">→</a> <a id="4406" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4408" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4410" class="Symbol">}</a>
      <a id="4418" class="Symbol">→</a> <a id="4420" class="Symbol">((</a><a id="4422" href="MGS.Solved-Exercises.html#4422" class="Bound">x</a> <a id="4424" class="Symbol">:</a> <a id="4426" href="MGS.Solved-Exercises.html#4387" class="Bound">X</a><a id="4427" class="Symbol">)</a> <a id="4429" class="Symbol">→</a> <a id="4431" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="4444" class="Symbol">(</a><a id="4445" href="MGS.Solved-Exercises.html#4398" class="Bound">A</a> <a id="4447" href="MGS.Solved-Exercises.html#4422" class="Bound">x</a><a id="4448" class="Symbol">))</a>
      <a id="4457" class="Symbol">→</a> <a id="4459" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4461" href="MGS.Solved-Exercises.html#4398" class="Bound">A</a> <a id="4463" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4465" href="MGS.Solved-Exercises.html#4387" class="Bound">X</a>

<a id="4468" href="MGS.Solved-Exercises.html#4378" class="Function">pr₁-≃</a> <a id="4474" href="MGS.Solved-Exercises.html#4474" class="Bound">i</a> <a id="4476" class="Symbol">=</a> <a id="4478" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="4482" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4484" href="MGS.Solved-Exercises.html#4253" class="Function">pr₁-equiv</a> <a id="4494" href="MGS.Solved-Exercises.html#4474" class="Bound">i</a>

<a id="ΠΣ-distr-≃"></a><a id="4497" href="MGS.Solved-Exercises.html#4497" class="Function">ΠΣ-distr-≃</a> <a id="4508" class="Symbol">:</a> <a id="4510" class="Symbol">{</a><a id="4511" href="MGS.Solved-Exercises.html#4511" class="Bound">X</a> <a id="4513" class="Symbol">:</a> <a id="4515" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4517" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4519" class="Symbol">}</a> <a id="4521" class="Symbol">{</a><a id="4522" href="MGS.Solved-Exercises.html#4522" class="Bound">A</a> <a id="4524" class="Symbol">:</a> <a id="4526" href="MGS.Solved-Exercises.html#4511" class="Bound">X</a> <a id="4528" class="Symbol">→</a> <a id="4530" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4532" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4534" class="Symbol">}</a> <a id="4536" class="Symbol">{</a><a id="4537" href="MGS.Solved-Exercises.html#4537" class="Bound">P</a> <a id="4539" class="Symbol">:</a> <a id="4541" class="Symbol">(</a><a id="4542" href="MGS.Solved-Exercises.html#4542" class="Bound">x</a> <a id="4544" class="Symbol">:</a> <a id="4546" href="MGS.Solved-Exercises.html#4511" class="Bound">X</a><a id="4547" class="Symbol">)</a> <a id="4549" class="Symbol">→</a> <a id="4551" href="MGS.Solved-Exercises.html#4522" class="Bound">A</a> <a id="4553" href="MGS.Solved-Exercises.html#4542" class="Bound">x</a> <a id="4555" class="Symbol">→</a> <a id="4557" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4559" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4561" class="Symbol">}</a>
           <a id="4574" class="Symbol">→</a> <a id="4576" class="Symbol">(</a><a id="4577" href="MGS.MLTT.html#3650" class="Function">Π</a> <a id="4579" href="MGS.Solved-Exercises.html#4579" class="Bound">x</a> <a id="4581" href="MGS.MLTT.html#3650" class="Function">꞉</a> <a id="4583" href="MGS.Solved-Exercises.html#4511" class="Bound">X</a> <a id="4585" href="MGS.MLTT.html#3650" class="Function">,</a> <a id="4587" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4589" href="MGS.Solved-Exercises.html#4589" class="Bound">a</a> <a id="4591" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4593" href="MGS.Solved-Exercises.html#4522" class="Bound">A</a> <a id="4595" href="MGS.Solved-Exercises.html#4579" class="Bound">x</a> <a id="4597" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4599" href="MGS.Solved-Exercises.html#4537" class="Bound">P</a> <a id="4601" href="MGS.Solved-Exercises.html#4579" class="Bound">x</a> <a id="4603" href="MGS.Solved-Exercises.html#4589" class="Bound">a</a><a id="4604" class="Symbol">)</a>
           <a id="4617" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4619" class="Symbol">(</a><a id="4620" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4622" href="MGS.Solved-Exercises.html#4622" class="Bound">f</a> <a id="4624" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4626" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="4628" href="MGS.Solved-Exercises.html#4522" class="Bound">A</a> <a id="4630" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4632" href="MGS.MLTT.html#3650" class="Function">Π</a> <a id="4634" href="MGS.Solved-Exercises.html#4634" class="Bound">x</a> <a id="4636" href="MGS.MLTT.html#3650" class="Function">꞉</a> <a id="4638" href="MGS.Solved-Exercises.html#4511" class="Bound">X</a> <a id="4640" href="MGS.MLTT.html#3650" class="Function">,</a> <a id="4642" href="MGS.Solved-Exercises.html#4537" class="Bound">P</a> <a id="4644" href="MGS.Solved-Exercises.html#4634" class="Bound">x</a> <a id="4646" class="Symbol">(</a><a id="4647" href="MGS.Solved-Exercises.html#4622" class="Bound">f</a> <a id="4649" href="MGS.Solved-Exercises.html#4634" class="Bound">x</a><a id="4650" class="Symbol">))</a>

<a id="Σ-assoc"></a><a id="4654" href="MGS.Solved-Exercises.html#4654" class="Function">Σ-assoc</a> <a id="4662" class="Symbol">:</a> <a id="4664" class="Symbol">{</a><a id="4665" href="MGS.Solved-Exercises.html#4665" class="Bound">X</a> <a id="4667" class="Symbol">:</a> <a id="4669" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4671" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4673" class="Symbol">}</a> <a id="4675" class="Symbol">{</a><a id="4676" href="MGS.Solved-Exercises.html#4676" class="Bound">Y</a> <a id="4678" class="Symbol">:</a> <a id="4680" href="MGS.Solved-Exercises.html#4665" class="Bound">X</a> <a id="4682" class="Symbol">→</a> <a id="4684" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4686" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4688" class="Symbol">}</a> <a id="4690" class="Symbol">{</a><a id="4691" href="MGS.Solved-Exercises.html#4691" class="Bound">Z</a> <a id="4693" class="Symbol">:</a> <a id="4695" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4697" href="MGS.Solved-Exercises.html#4676" class="Bound">Y</a> <a id="4699" class="Symbol">→</a> <a id="4701" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4703" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4705" class="Symbol">}</a>
        <a id="4715" class="Symbol">→</a> <a id="4717" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4719" href="MGS.Solved-Exercises.html#4691" class="Bound">Z</a> <a id="4721" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4723" class="Symbol">(</a><a id="4724" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4726" href="MGS.Solved-Exercises.html#4726" class="Bound">x</a> <a id="4728" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4730" href="MGS.Solved-Exercises.html#4665" class="Bound">X</a> <a id="4732" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4734" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4736" href="MGS.Solved-Exercises.html#4736" class="Bound">y</a> <a id="4738" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4740" href="MGS.Solved-Exercises.html#4676" class="Bound">Y</a> <a id="4742" href="MGS.Solved-Exercises.html#4726" class="Bound">x</a> <a id="4744" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4746" href="MGS.Solved-Exercises.html#4691" class="Bound">Z</a> <a id="4748" class="Symbol">(</a><a id="4749" href="MGS.Solved-Exercises.html#4726" class="Bound">x</a> <a id="4751" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4753" href="MGS.Solved-Exercises.html#4736" class="Bound">y</a><a id="4754" class="Symbol">))</a>

<a id="⁻¹-≃"></a><a id="4758" href="MGS.Solved-Exercises.html#4758" class="Function">⁻¹-≃</a> <a id="4763" class="Symbol">:</a> <a id="4765" class="Symbol">{</a><a id="4766" href="MGS.Solved-Exercises.html#4766" class="Bound">X</a> <a id="4768" class="Symbol">:</a> <a id="4770" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4772" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4774" class="Symbol">}</a> <a id="4776" class="Symbol">(</a><a id="4777" href="MGS.Solved-Exercises.html#4777" class="Bound">x</a> <a id="4779" href="MGS.Solved-Exercises.html#4779" class="Bound">y</a> <a id="4781" class="Symbol">:</a> <a id="4783" href="MGS.Solved-Exercises.html#4766" class="Bound">X</a><a id="4784" class="Symbol">)</a> <a id="4786" class="Symbol">→</a> <a id="4788" class="Symbol">(</a><a id="4789" href="MGS.Solved-Exercises.html#4777" class="Bound">x</a> <a id="4791" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4793" href="MGS.Solved-Exercises.html#4779" class="Bound">y</a><a id="4794" class="Symbol">)</a> <a id="4796" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4798" class="Symbol">(</a><a id="4799" href="MGS.Solved-Exercises.html#4779" class="Bound">y</a> <a id="4801" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4803" href="MGS.Solved-Exercises.html#4777" class="Bound">x</a><a id="4804" class="Symbol">)</a>

<a id="singleton-types-≃"></a><a id="4807" href="MGS.Solved-Exercises.html#4807" class="Function">singleton-types-≃</a> <a id="4825" class="Symbol">:</a> <a id="4827" class="Symbol">{</a><a id="4828" href="MGS.Solved-Exercises.html#4828" class="Bound">X</a> <a id="4830" class="Symbol">:</a> <a id="4832" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4834" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4836" class="Symbol">}</a> <a id="4838" class="Symbol">(</a><a id="4839" href="MGS.Solved-Exercises.html#4839" class="Bound">x</a> <a id="4841" class="Symbol">:</a> <a id="4843" href="MGS.Solved-Exercises.html#4828" class="Bound">X</a><a id="4844" class="Symbol">)</a> <a id="4846" class="Symbol">→</a> <a id="4848" href="MGS.Retracts.html#3648" class="Function">singleton-type&#39;</a> <a id="4864" href="MGS.Solved-Exercises.html#4839" class="Bound">x</a> <a id="4866" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4868" href="MGS.Retracts.html#2777" class="Function">singleton-type</a> <a id="4883" href="MGS.Solved-Exercises.html#4839" class="Bound">x</a>

<a id="singletons-≃"></a><a id="4886" href="MGS.Solved-Exercises.html#4886" class="Function">singletons-≃</a> <a id="4899" class="Symbol">:</a> <a id="4901" class="Symbol">{</a><a id="4902" href="MGS.Solved-Exercises.html#4902" class="Bound">X</a> <a id="4904" class="Symbol">:</a> <a id="4906" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4908" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4910" class="Symbol">}</a> <a id="4912" class="Symbol">{</a><a id="4913" href="MGS.Solved-Exercises.html#4913" class="Bound">Y</a> <a id="4915" class="Symbol">:</a> <a id="4917" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4919" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4921" class="Symbol">}</a>
             <a id="4936" class="Symbol">→</a> <a id="4938" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="4951" href="MGS.Solved-Exercises.html#4902" class="Bound">X</a> <a id="4953" class="Symbol">→</a> <a id="4955" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="4968" href="MGS.Solved-Exercises.html#4913" class="Bound">Y</a> <a id="4970" class="Symbol">→</a> <a id="4972" href="MGS.Solved-Exercises.html#4902" class="Bound">X</a> <a id="4974" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4976" href="MGS.Solved-Exercises.html#4913" class="Bound">Y</a>

<a id="maps-of-singletons-are-equivs"></a><a id="4979" href="MGS.Solved-Exercises.html#4979" class="Function">maps-of-singletons-are-equivs</a> <a id="5009" class="Symbol">:</a> <a id="5011" class="Symbol">{</a><a id="5012" href="MGS.Solved-Exercises.html#5012" class="Bound">X</a> <a id="5014" class="Symbol">:</a> <a id="5016" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5018" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5020" class="Symbol">}</a> <a id="5022" class="Symbol">{</a><a id="5023" href="MGS.Solved-Exercises.html#5023" class="Bound">Y</a> <a id="5025" class="Symbol">:</a> <a id="5027" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5029" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5031" class="Symbol">}</a> <a id="5033" class="Symbol">(</a><a id="5034" href="MGS.Solved-Exercises.html#5034" class="Bound">f</a> <a id="5036" class="Symbol">:</a> <a id="5038" href="MGS.Solved-Exercises.html#5012" class="Bound">X</a> <a id="5040" class="Symbol">→</a> <a id="5042" href="MGS.Solved-Exercises.html#5023" class="Bound">Y</a><a id="5043" class="Symbol">)</a>
                              <a id="5075" class="Symbol">→</a> <a id="5077" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="5090" href="MGS.Solved-Exercises.html#5012" class="Bound">X</a> <a id="5092" class="Symbol">→</a> <a id="5094" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="5107" href="MGS.Solved-Exercises.html#5023" class="Bound">Y</a> <a id="5109" class="Symbol">→</a> <a id="5111" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="5120" href="MGS.Solved-Exercises.html#5034" class="Bound">f</a>

<a id="logically-equivalent-subsingletons-are-equivalent"></a><a id="5123" href="MGS.Solved-Exercises.html#5123" class="Function">logically-equivalent-subsingletons-are-equivalent</a> <a id="5173" class="Symbol">:</a> <a id="5175" class="Symbol">(</a><a id="5176" href="MGS.Solved-Exercises.html#5176" class="Bound">X</a> <a id="5178" class="Symbol">:</a> <a id="5180" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5182" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5184" class="Symbol">)</a> <a id="5186" class="Symbol">(</a><a id="5187" href="MGS.Solved-Exercises.html#5187" class="Bound">Y</a> <a id="5189" class="Symbol">:</a> <a id="5191" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5193" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5195" class="Symbol">)</a>
                                                  <a id="5247" class="Symbol">→</a> <a id="5249" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="5265" href="MGS.Solved-Exercises.html#5176" class="Bound">X</a>
                                                  <a id="5317" class="Symbol">→</a> <a id="5319" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="5335" href="MGS.Solved-Exercises.html#5187" class="Bound">Y</a>
                                                  <a id="5387" class="Symbol">→</a> <a id="5389" href="MGS.Solved-Exercises.html#5176" class="Bound">X</a> <a id="5391" href="MGS.MLTT.html#7102" class="Function Operator">↔</a> <a id="5393" href="MGS.Solved-Exercises.html#5187" class="Bound">Y</a>
                                                  <a id="5445" class="Symbol">→</a> <a id="5447" href="MGS.Solved-Exercises.html#5176" class="Bound">X</a> <a id="5449" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5451" href="MGS.Solved-Exercises.html#5187" class="Bound">Y</a>

<a id="singletons-are-equivalent"></a><a id="5454" href="MGS.Solved-Exercises.html#5454" class="Function">singletons-are-equivalent</a> <a id="5480" class="Symbol">:</a> <a id="5482" class="Symbol">(</a><a id="5483" href="MGS.Solved-Exercises.html#5483" class="Bound">X</a> <a id="5485" class="Symbol">:</a> <a id="5487" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5489" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5491" class="Symbol">)</a> <a id="5493" class="Symbol">(</a><a id="5494" href="MGS.Solved-Exercises.html#5494" class="Bound">Y</a> <a id="5496" class="Symbol">:</a> <a id="5498" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5500" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5502" class="Symbol">)</a>
                          <a id="5530" class="Symbol">→</a> <a id="5532" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="5545" href="MGS.Solved-Exercises.html#5483" class="Bound">X</a>
                          <a id="5573" class="Symbol">→</a> <a id="5575" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="5588" href="MGS.Solved-Exercises.html#5494" class="Bound">Y</a>
                          <a id="5616" class="Symbol">→</a> <a id="5618" href="MGS.Solved-Exercises.html#5483" class="Bound">X</a> <a id="5620" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5622" href="MGS.Solved-Exercises.html#5494" class="Bound">Y</a>

<a id="NatΣ-fiber-equiv"></a><a id="5625" href="MGS.Solved-Exercises.html#5625" class="Function">NatΣ-fiber-equiv</a> <a id="5642" class="Symbol">:</a> <a id="5644" class="Symbol">{</a><a id="5645" href="MGS.Solved-Exercises.html#5645" class="Bound">X</a> <a id="5647" class="Symbol">:</a> <a id="5649" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5651" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5653" class="Symbol">}</a> <a id="5655" class="Symbol">(</a><a id="5656" href="MGS.Solved-Exercises.html#5656" class="Bound">A</a> <a id="5658" class="Symbol">:</a> <a id="5660" href="MGS.Solved-Exercises.html#5645" class="Bound">X</a> <a id="5662" class="Symbol">→</a> <a id="5664" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5666" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5668" class="Symbol">)</a> <a id="5670" class="Symbol">(</a><a id="5671" href="MGS.Solved-Exercises.html#5671" class="Bound">B</a> <a id="5673" class="Symbol">:</a> <a id="5675" href="MGS.Solved-Exercises.html#5645" class="Bound">X</a> <a id="5677" class="Symbol">→</a> <a id="5679" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5681" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5683" class="Symbol">)</a> <a id="5685" class="Symbol">(</a><a id="5686" href="MGS.Solved-Exercises.html#5686" class="Bound">φ</a> <a id="5688" class="Symbol">:</a> <a id="5690" href="MGS.Basic-UF.html#6447" class="Function">Nat</a> <a id="5694" href="MGS.Solved-Exercises.html#5656" class="Bound">A</a> <a id="5696" href="MGS.Solved-Exercises.html#5671" class="Bound">B</a><a id="5697" class="Symbol">)</a>
                   <a id="5718" class="Symbol">(</a><a id="5719" href="MGS.Solved-Exercises.html#5719" class="Bound">x</a> <a id="5721" class="Symbol">:</a> <a id="5723" href="MGS.Solved-Exercises.html#5645" class="Bound">X</a><a id="5724" class="Symbol">)</a> <a id="5726" class="Symbol">(</a><a id="5727" href="MGS.Solved-Exercises.html#5727" class="Bound">b</a> <a id="5729" class="Symbol">:</a> <a id="5731" href="MGS.Solved-Exercises.html#5671" class="Bound">B</a> <a id="5733" href="MGS.Solved-Exercises.html#5719" class="Bound">x</a><a id="5734" class="Symbol">)</a>
                 <a id="5753" class="Symbol">→</a> <a id="5755" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="5761" class="Symbol">(</a><a id="5762" href="MGS.Solved-Exercises.html#5686" class="Bound">φ</a> <a id="5764" href="MGS.Solved-Exercises.html#5719" class="Bound">x</a><a id="5765" class="Symbol">)</a> <a id="5767" href="MGS.Solved-Exercises.html#5727" class="Bound">b</a> <a id="5769" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5771" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="5777" class="Symbol">(</a><a id="5778" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="5783" href="MGS.Solved-Exercises.html#5686" class="Bound">φ</a><a id="5784" class="Symbol">)</a> <a id="5786" class="Symbol">(</a><a id="5787" href="MGS.Solved-Exercises.html#5719" class="Bound">x</a> <a id="5789" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5791" href="MGS.Solved-Exercises.html#5727" class="Bound">b</a><a id="5792" class="Symbol">)</a>

<a id="NatΣ-equiv-gives-fiberwise-equiv"></a><a id="5795" href="MGS.Solved-Exercises.html#5795" class="Function">NatΣ-equiv-gives-fiberwise-equiv</a> <a id="5828" class="Symbol">:</a> <a id="5830" class="Symbol">{</a><a id="5831" href="MGS.Solved-Exercises.html#5831" class="Bound">X</a> <a id="5833" class="Symbol">:</a> <a id="5835" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5837" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5839" class="Symbol">}</a> <a id="5841" class="Symbol">{</a><a id="5842" href="MGS.Solved-Exercises.html#5842" class="Bound">A</a> <a id="5844" class="Symbol">:</a> <a id="5846" href="MGS.Solved-Exercises.html#5831" class="Bound">X</a> <a id="5848" class="Symbol">→</a> <a id="5850" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5852" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5854" class="Symbol">}</a> <a id="5856" class="Symbol">{</a><a id="5857" href="MGS.Solved-Exercises.html#5857" class="Bound">B</a> <a id="5859" class="Symbol">:</a> <a id="5861" href="MGS.Solved-Exercises.html#5831" class="Bound">X</a> <a id="5863" class="Symbol">→</a> <a id="5865" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5867" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5869" class="Symbol">}</a>
                                   <a id="5906" class="Symbol">(</a><a id="5907" href="MGS.Solved-Exercises.html#5907" class="Bound">φ</a> <a id="5909" class="Symbol">:</a> <a id="5911" href="MGS.Basic-UF.html#6447" class="Function">Nat</a> <a id="5915" href="MGS.Solved-Exercises.html#5842" class="Bound">A</a> <a id="5917" href="MGS.Solved-Exercises.html#5857" class="Bound">B</a><a id="5918" class="Symbol">)</a>
                                 <a id="5953" class="Symbol">→</a> <a id="5955" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="5964" class="Symbol">(</a><a id="5965" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="5970" href="MGS.Solved-Exercises.html#5907" class="Bound">φ</a><a id="5971" class="Symbol">)</a>
                                 <a id="6006" class="Symbol">→</a> <a id="6008" class="Symbol">((</a><a id="6010" href="MGS.Solved-Exercises.html#6010" class="Bound">x</a> <a id="6012" class="Symbol">:</a> <a id="6014" href="MGS.Solved-Exercises.html#5831" class="Bound">X</a><a id="6015" class="Symbol">)</a> <a id="6017" class="Symbol">→</a> <a id="6019" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="6028" class="Symbol">(</a><a id="6029" href="MGS.Solved-Exercises.html#5907" class="Bound">φ</a> <a id="6031" href="MGS.Solved-Exercises.html#6010" class="Bound">x</a><a id="6032" class="Symbol">))</a>

<a id="Σ-is-subsingleton"></a><a id="6036" href="MGS.Solved-Exercises.html#6036" class="Function">Σ-is-subsingleton</a> <a id="6054" class="Symbol">:</a> <a id="6056" class="Symbol">{</a><a id="6057" href="MGS.Solved-Exercises.html#6057" class="Bound">X</a> <a id="6059" class="Symbol">:</a> <a id="6061" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6063" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6065" class="Symbol">}</a> <a id="6067" class="Symbol">{</a><a id="6068" href="MGS.Solved-Exercises.html#6068" class="Bound">A</a> <a id="6070" class="Symbol">:</a> <a id="6072" href="MGS.Solved-Exercises.html#6057" class="Bound">X</a> <a id="6074" class="Symbol">→</a> <a id="6076" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6078" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6080" class="Symbol">}</a>
                  <a id="6100" class="Symbol">→</a> <a id="6102" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="6118" href="MGS.Solved-Exercises.html#6057" class="Bound">X</a>
                  <a id="6138" class="Symbol">→</a> <a id="6140" class="Symbol">((</a><a id="6142" href="MGS.Solved-Exercises.html#6142" class="Bound">x</a> <a id="6144" class="Symbol">:</a> <a id="6146" href="MGS.Solved-Exercises.html#6057" class="Bound">X</a><a id="6147" class="Symbol">)</a> <a id="6149" class="Symbol">→</a> <a id="6151" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="6167" class="Symbol">(</a><a id="6168" href="MGS.Solved-Exercises.html#6068" class="Bound">A</a> <a id="6170" href="MGS.Solved-Exercises.html#6142" class="Bound">x</a><a id="6171" class="Symbol">))</a>
                  <a id="6192" class="Symbol">→</a> <a id="6194" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="6210" class="Symbol">(</a><a id="6211" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="6213" href="MGS.Solved-Exercises.html#6068" class="Bound">A</a><a id="6214" class="Symbol">)</a>

<a id="×-is-singleton"></a><a id="6217" href="MGS.Solved-Exercises.html#6217" class="Function">×-is-singleton</a> <a id="6232" class="Symbol">:</a> <a id="6234" class="Symbol">{</a><a id="6235" href="MGS.Solved-Exercises.html#6235" class="Bound">X</a> <a id="6237" class="Symbol">:</a> <a id="6239" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6241" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6243" class="Symbol">}</a> <a id="6245" class="Symbol">{</a><a id="6246" href="MGS.Solved-Exercises.html#6246" class="Bound">Y</a> <a id="6248" class="Symbol">:</a> <a id="6250" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6252" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6254" class="Symbol">}</a>
                  <a id="6274" class="Symbol">→</a> <a id="6276" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="6289" href="MGS.Solved-Exercises.html#6235" class="Bound">X</a>
                  <a id="6309" class="Symbol">→</a> <a id="6311" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="6324" href="MGS.Solved-Exercises.html#6246" class="Bound">Y</a>
                  <a id="6344" class="Symbol">→</a> <a id="6346" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="6359" class="Symbol">(</a><a id="6360" href="MGS.Solved-Exercises.html#6235" class="Bound">X</a> <a id="6362" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="6364" href="MGS.Solved-Exercises.html#6246" class="Bound">Y</a><a id="6365" class="Symbol">)</a>

<a id="×-is-subsingleton"></a><a id="6368" href="MGS.Solved-Exercises.html#6368" class="Function">×-is-subsingleton</a> <a id="6386" class="Symbol">:</a> <a id="6388" class="Symbol">{</a><a id="6389" href="MGS.Solved-Exercises.html#6389" class="Bound">X</a> <a id="6391" class="Symbol">:</a> <a id="6393" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6395" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6397" class="Symbol">}</a> <a id="6399" class="Symbol">{</a><a id="6400" href="MGS.Solved-Exercises.html#6400" class="Bound">Y</a> <a id="6402" class="Symbol">:</a> <a id="6404" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6406" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6408" class="Symbol">}</a>
                  <a id="6428" class="Symbol">→</a> <a id="6430" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="6446" href="MGS.Solved-Exercises.html#6389" class="Bound">X</a>
                  <a id="6466" class="Symbol">→</a> <a id="6468" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="6484" href="MGS.Solved-Exercises.html#6400" class="Bound">Y</a>
                  <a id="6504" class="Symbol">→</a> <a id="6506" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="6522" class="Symbol">(</a><a id="6523" href="MGS.Solved-Exercises.html#6389" class="Bound">X</a> <a id="6525" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="6527" href="MGS.Solved-Exercises.html#6400" class="Bound">Y</a><a id="6528" class="Symbol">)</a>

<a id="×-is-subsingleton&#39;"></a><a id="6531" href="MGS.Solved-Exercises.html#6531" class="Function">×-is-subsingleton&#39;</a> <a id="6550" class="Symbol">:</a> <a id="6552" class="Symbol">{</a><a id="6553" href="MGS.Solved-Exercises.html#6553" class="Bound">X</a> <a id="6555" class="Symbol">:</a> <a id="6557" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6559" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6561" class="Symbol">}</a> <a id="6563" class="Symbol">{</a><a id="6564" href="MGS.Solved-Exercises.html#6564" class="Bound">Y</a> <a id="6566" class="Symbol">:</a> <a id="6568" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6570" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6572" class="Symbol">}</a>
                   <a id="6593" class="Symbol">→</a> <a id="6595" class="Symbol">((</a><a id="6597" href="MGS.Solved-Exercises.html#6564" class="Bound">Y</a> <a id="6599" class="Symbol">→</a> <a id="6601" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="6617" href="MGS.Solved-Exercises.html#6553" class="Bound">X</a><a id="6618" class="Symbol">)</a> <a id="6620" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="6622" class="Symbol">(</a><a id="6623" href="MGS.Solved-Exercises.html#6553" class="Bound">X</a> <a id="6625" class="Symbol">→</a> <a id="6627" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="6643" href="MGS.Solved-Exercises.html#6564" class="Bound">Y</a><a id="6644" class="Symbol">))</a>
                   <a id="6666" class="Symbol">→</a> <a id="6668" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="6684" class="Symbol">(</a><a id="6685" href="MGS.Solved-Exercises.html#6553" class="Bound">X</a> <a id="6687" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="6689" href="MGS.Solved-Exercises.html#6564" class="Bound">Y</a><a id="6690" class="Symbol">)</a>

<a id="×-is-subsingleton&#39;-back"></a><a id="6693" href="MGS.Solved-Exercises.html#6693" class="Function">×-is-subsingleton&#39;-back</a> <a id="6717" class="Symbol">:</a> <a id="6719" class="Symbol">{</a><a id="6720" href="MGS.Solved-Exercises.html#6720" class="Bound">X</a> <a id="6722" class="Symbol">:</a> <a id="6724" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6726" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6728" class="Symbol">}</a> <a id="6730" class="Symbol">{</a><a id="6731" href="MGS.Solved-Exercises.html#6731" class="Bound">Y</a> <a id="6733" class="Symbol">:</a> <a id="6735" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6737" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6739" class="Symbol">}</a>
                        <a id="6765" class="Symbol">→</a> <a id="6767" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="6783" class="Symbol">(</a><a id="6784" href="MGS.Solved-Exercises.html#6720" class="Bound">X</a> <a id="6786" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="6788" href="MGS.Solved-Exercises.html#6731" class="Bound">Y</a><a id="6789" class="Symbol">)</a>
                        <a id="6815" class="Symbol">→</a> <a id="6817" class="Symbol">(</a><a id="6818" href="MGS.Solved-Exercises.html#6731" class="Bound">Y</a> <a id="6820" class="Symbol">→</a> <a id="6822" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="6838" href="MGS.Solved-Exercises.html#6720" class="Bound">X</a><a id="6839" class="Symbol">)</a> <a id="6841" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="6843" class="Symbol">(</a><a id="6844" href="MGS.Solved-Exercises.html#6720" class="Bound">X</a> <a id="6846" class="Symbol">→</a> <a id="6848" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="6864" href="MGS.Solved-Exercises.html#6731" class="Bound">Y</a><a id="6865" class="Symbol">)</a>

<a id="ap₂"></a><a id="6868" href="MGS.Solved-Exercises.html#6868" class="Function">ap₂</a> <a id="6872" class="Symbol">:</a> <a id="6874" class="Symbol">{</a><a id="6875" href="MGS.Solved-Exercises.html#6875" class="Bound">X</a> <a id="6877" class="Symbol">:</a> <a id="6879" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6881" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6883" class="Symbol">}</a> <a id="6885" class="Symbol">{</a><a id="6886" href="MGS.Solved-Exercises.html#6886" class="Bound">Y</a> <a id="6888" class="Symbol">:</a> <a id="6890" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6892" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6894" class="Symbol">}</a> <a id="6896" class="Symbol">{</a><a id="6897" href="MGS.Solved-Exercises.html#6897" class="Bound">Z</a> <a id="6899" class="Symbol">:</a> <a id="6901" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6903" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6905" class="Symbol">}</a> <a id="6907" class="Symbol">(</a><a id="6908" href="MGS.Solved-Exercises.html#6908" class="Bound">f</a> <a id="6910" class="Symbol">:</a> <a id="6912" href="MGS.Solved-Exercises.html#6875" class="Bound">X</a> <a id="6914" class="Symbol">→</a> <a id="6916" href="MGS.Solved-Exercises.html#6886" class="Bound">Y</a> <a id="6918" class="Symbol">→</a> <a id="6920" href="MGS.Solved-Exercises.html#6897" class="Bound">Z</a><a id="6921" class="Symbol">)</a> <a id="6923" class="Symbol">{</a><a id="6924" href="MGS.Solved-Exercises.html#6924" class="Bound">x</a> <a id="6926" href="MGS.Solved-Exercises.html#6926" class="Bound">x&#39;</a> <a id="6929" class="Symbol">:</a> <a id="6931" href="MGS.Solved-Exercises.html#6875" class="Bound">X</a><a id="6932" class="Symbol">}</a> <a id="6934" class="Symbol">{</a><a id="6935" href="MGS.Solved-Exercises.html#6935" class="Bound">y</a> <a id="6937" href="MGS.Solved-Exercises.html#6937" class="Bound">y&#39;</a> <a id="6940" class="Symbol">:</a> <a id="6942" href="MGS.Solved-Exercises.html#6886" class="Bound">Y</a><a id="6943" class="Symbol">}</a>
    <a id="6949" class="Symbol">→</a> <a id="6951" href="MGS.Solved-Exercises.html#6924" class="Bound">x</a> <a id="6953" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6955" href="MGS.Solved-Exercises.html#6926" class="Bound">x&#39;</a> <a id="6958" class="Symbol">→</a> <a id="6960" href="MGS.Solved-Exercises.html#6935" class="Bound">y</a> <a id="6962" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6964" href="MGS.Solved-Exercises.html#6937" class="Bound">y&#39;</a> <a id="6967" class="Symbol">→</a> <a id="6969" href="MGS.Solved-Exercises.html#6908" class="Bound">f</a> <a id="6971" href="MGS.Solved-Exercises.html#6924" class="Bound">x</a> <a id="6973" href="MGS.Solved-Exercises.html#6935" class="Bound">y</a> <a id="6975" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="6977" href="MGS.Solved-Exercises.html#6908" class="Bound">f</a> <a id="6979" href="MGS.Solved-Exercises.html#6926" class="Bound">x&#39;</a> <a id="6982" href="MGS.Solved-Exercises.html#6937" class="Bound">y&#39;</a>

<a id="6986" href="MGS.Solved-Exercises.html#364" class="Function">subsingleton-criterion</a> <a id="7009" class="Symbol">=</a> <a id="7011" href="MGS.Solved-Exercises.html#7024" class="Function">sol</a>
 <a id="7016" class="Keyword">where</a>
  <a id="7024" href="MGS.Solved-Exercises.html#7024" class="Function">sol</a> <a id="7028" class="Symbol">:</a> <a id="7030" class="Symbol">{</a><a id="7031" href="MGS.Solved-Exercises.html#7031" class="Bound">X</a> <a id="7033" class="Symbol">:</a> <a id="7035" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7037" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7039" class="Symbol">}</a> <a id="7041" class="Symbol">→</a> <a id="7043" class="Symbol">(</a><a id="7044" href="MGS.Solved-Exercises.html#7031" class="Bound">X</a> <a id="7046" class="Symbol">→</a> <a id="7048" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="7061" href="MGS.Solved-Exercises.html#7031" class="Bound">X</a><a id="7062" class="Symbol">)</a> <a id="7064" class="Symbol">→</a> <a id="7066" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="7082" href="MGS.Solved-Exercises.html#7031" class="Bound">X</a>
  <a id="7086" href="MGS.Solved-Exercises.html#7024" class="Function">sol</a> <a id="7090" href="MGS.Solved-Exercises.html#7090" class="Bound">f</a> <a id="7092" href="MGS.Solved-Exercises.html#7092" class="Bound">x</a> <a id="7094" class="Symbol">=</a> <a id="7096" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="7125" class="Symbol">(</a><a id="7126" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="7133" href="MGS.Solved-Exercises.html#7090" class="Bound">f</a><a id="7134" class="Symbol">)</a> <a id="7136" class="Symbol">(</a><a id="7137" href="MGS.Solved-Exercises.html#7090" class="Bound">f</a> <a id="7139" href="MGS.Solved-Exercises.html#7092" class="Bound">x</a><a id="7140" class="Symbol">)</a> <a id="7142" href="MGS.Solved-Exercises.html#7092" class="Bound">x</a>

<a id="7145" href="MGS.Solved-Exercises.html#490" class="Function">subsingleton-criterion&#39;</a> <a id="7169" class="Symbol">=</a> <a id="7171" href="MGS.Solved-Exercises.html#7184" class="Function">sol</a>
 <a id="7176" class="Keyword">where</a>
  <a id="7184" href="MGS.Solved-Exercises.html#7184" class="Function">sol</a> <a id="7188" class="Symbol">:</a> <a id="7190" class="Symbol">{</a><a id="7191" href="MGS.Solved-Exercises.html#7191" class="Bound">X</a> <a id="7193" class="Symbol">:</a> <a id="7195" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7197" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7199" class="Symbol">}</a> <a id="7201" class="Symbol">→</a> <a id="7203" class="Symbol">(</a><a id="7204" href="MGS.Solved-Exercises.html#7191" class="Bound">X</a> <a id="7206" class="Symbol">→</a> <a id="7208" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="7224" href="MGS.Solved-Exercises.html#7191" class="Bound">X</a><a id="7225" class="Symbol">)</a> <a id="7227" class="Symbol">→</a> <a id="7229" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="7245" href="MGS.Solved-Exercises.html#7191" class="Bound">X</a>
  <a id="7249" href="MGS.Solved-Exercises.html#7184" class="Function">sol</a> <a id="7253" href="MGS.Solved-Exercises.html#7253" class="Bound">f</a> <a id="7255" href="MGS.Solved-Exercises.html#7255" class="Bound">x</a> <a id="7257" href="MGS.Solved-Exercises.html#7257" class="Bound">y</a> <a id="7259" class="Symbol">=</a> <a id="7261" href="MGS.Solved-Exercises.html#7253" class="Bound">f</a> <a id="7263" href="MGS.Solved-Exercises.html#7255" class="Bound">x</a> <a id="7265" href="MGS.Solved-Exercises.html#7255" class="Bound">x</a> <a id="7267" href="MGS.Solved-Exercises.html#7257" class="Bound">y</a>

<a id="7270" href="MGS.Solved-Exercises.html#622" class="Function">retract-of-subsingleton</a> <a id="7294" class="Symbol">=</a> <a id="7296" href="MGS.Solved-Exercises.html#7309" class="Function">sol</a>
 <a id="7301" class="Keyword">where</a>
  <a id="7309" href="MGS.Solved-Exercises.html#7309" class="Function">sol</a> <a id="7313" class="Symbol">:</a> <a id="7315" class="Symbol">{</a><a id="7316" href="MGS.Solved-Exercises.html#7316" class="Bound">X</a> <a id="7318" class="Symbol">:</a> <a id="7320" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7322" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7324" class="Symbol">}</a> <a id="7326" class="Symbol">{</a><a id="7327" href="MGS.Solved-Exercises.html#7327" class="Bound">Y</a> <a id="7329" class="Symbol">:</a> <a id="7331" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7333" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7335" class="Symbol">}</a>
      <a id="7343" class="Symbol">→</a> <a id="7345" href="MGS.Solved-Exercises.html#7327" class="Bound">Y</a> <a id="7347" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="7349" href="MGS.Solved-Exercises.html#7316" class="Bound">X</a> <a id="7351" class="Symbol">→</a> <a id="7353" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="7369" href="MGS.Solved-Exercises.html#7316" class="Bound">X</a> <a id="7371" class="Symbol">→</a> <a id="7373" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="7389" href="MGS.Solved-Exercises.html#7327" class="Bound">Y</a>
  <a id="7393" href="MGS.Solved-Exercises.html#7309" class="Function">sol</a> <a id="7397" class="Symbol">(</a><a id="7398" href="MGS.Solved-Exercises.html#7398" class="Bound">r</a> <a id="7400" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7402" href="MGS.Solved-Exercises.html#7402" class="Bound">s</a> <a id="7404" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7406" href="MGS.Solved-Exercises.html#7406" class="Bound">η</a><a id="7407" class="Symbol">)</a> <a id="7409" href="MGS.Solved-Exercises.html#7409" class="Bound">i</a> <a id="7411" class="Symbol">=</a>  <a id="7414" href="MGS.Solved-Exercises.html#364" class="Function">subsingleton-criterion</a>
                        <a id="7461" class="Symbol">(λ</a> <a id="7464" href="MGS.Solved-Exercises.html#7464" class="Bound">x</a> <a id="7466" class="Symbol">→</a> <a id="7468" href="MGS.Retracts.html#3389" class="Function">retract-of-singleton</a> <a id="7489" class="Symbol">(</a><a id="7490" href="MGS.Solved-Exercises.html#7398" class="Bound">r</a> <a id="7492" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7494" href="MGS.Solved-Exercises.html#7402" class="Bound">s</a> <a id="7496" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7498" href="MGS.Solved-Exercises.html#7406" class="Bound">η</a><a id="7499" class="Symbol">)</a>
                                <a id="7533" class="Symbol">(</a><a id="7534" href="MGS.Basic-UF.html#1222" class="Function">pointed-subsingletons-are-singletons</a>
                                  <a id="7605" class="Symbol">(</a><a id="7606" href="MGS.MLTT.html#4036" class="Function">codomain</a> <a id="7615" href="MGS.Solved-Exercises.html#7402" class="Bound">s</a><a id="7616" class="Symbol">)</a> <a id="7618" class="Symbol">(</a><a id="7619" href="MGS.Solved-Exercises.html#7402" class="Bound">s</a> <a id="7621" href="MGS.Solved-Exercises.html#7464" class="Bound">x</a><a id="7622" class="Symbol">)</a> <a id="7624" href="MGS.Solved-Exercises.html#7409" class="Bound">i</a><a id="7625" class="Symbol">))</a>

<a id="7629" href="MGS.Solved-Exercises.html#866" class="Function">lc-maps-reflect-subsingletons</a> <a id="7659" class="Symbol">=</a> <a id="7661" href="MGS.Solved-Exercises.html#7674" class="Function">sol</a>
 <a id="7666" class="Keyword">where</a>
  <a id="7674" href="MGS.Solved-Exercises.html#7674" class="Function">sol</a> <a id="7678" class="Symbol">:</a> <a id="7680" class="Symbol">{</a><a id="7681" href="MGS.Solved-Exercises.html#7681" class="Bound">X</a> <a id="7683" class="Symbol">:</a> <a id="7685" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7687" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7689" class="Symbol">}</a> <a id="7691" class="Symbol">{</a><a id="7692" href="MGS.Solved-Exercises.html#7692" class="Bound">Y</a> <a id="7694" class="Symbol">:</a> <a id="7696" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7698" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7700" class="Symbol">}</a> <a id="7702" class="Symbol">(</a><a id="7703" href="MGS.Solved-Exercises.html#7703" class="Bound">f</a> <a id="7705" class="Symbol">:</a> <a id="7707" href="MGS.Solved-Exercises.html#7681" class="Bound">X</a> <a id="7709" class="Symbol">→</a> <a id="7711" href="MGS.Solved-Exercises.html#7692" class="Bound">Y</a><a id="7712" class="Symbol">)</a>
      <a id="7720" class="Symbol">→</a> <a id="7722" href="MGS.Solved-Exercises.html#743" class="Function">left-cancellable</a> <a id="7739" href="MGS.Solved-Exercises.html#7703" class="Bound">f</a> <a id="7741" class="Symbol">→</a> <a id="7743" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="7759" href="MGS.Solved-Exercises.html#7692" class="Bound">Y</a> <a id="7761" class="Symbol">→</a> <a id="7763" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="7779" href="MGS.Solved-Exercises.html#7681" class="Bound">X</a>
  <a id="7783" href="MGS.Solved-Exercises.html#7674" class="Function">sol</a> <a id="7787" href="MGS.Solved-Exercises.html#7787" class="Bound">f</a> <a id="7789" href="MGS.Solved-Exercises.html#7789" class="Bound">l</a> <a id="7791" href="MGS.Solved-Exercises.html#7791" class="Bound">s</a> <a id="7793" href="MGS.Solved-Exercises.html#7793" class="Bound">x</a> <a id="7795" href="MGS.Solved-Exercises.html#7795" class="Bound">x&#39;</a> <a id="7798" class="Symbol">=</a> <a id="7800" href="MGS.Solved-Exercises.html#7789" class="Bound">l</a> <a id="7802" class="Symbol">(</a><a id="7803" href="MGS.Solved-Exercises.html#7791" class="Bound">s</a> <a id="7805" class="Symbol">(</a><a id="7806" href="MGS.Solved-Exercises.html#7787" class="Bound">f</a> <a id="7808" href="MGS.Solved-Exercises.html#7793" class="Bound">x</a><a id="7809" class="Symbol">)</a> <a id="7811" class="Symbol">(</a><a id="7812" href="MGS.Solved-Exercises.html#7787" class="Bound">f</a> <a id="7814" href="MGS.Solved-Exercises.html#7795" class="Bound">x&#39;</a><a id="7816" class="Symbol">))</a>

<a id="7820" href="MGS.Solved-Exercises.html#1205" class="Function">sections-are-lc</a> <a id="7836" class="Symbol">=</a> <a id="7838" href="MGS.Solved-Exercises.html#7851" class="Function">sol</a>
 <a id="7843" class="Keyword">where</a>
  <a id="7851" href="MGS.Solved-Exercises.html#7851" class="Function">sol</a> <a id="7855" class="Symbol">:</a> <a id="7857" class="Symbol">{</a><a id="7858" href="MGS.Solved-Exercises.html#7858" class="Bound">X</a> <a id="7860" class="Symbol">:</a> <a id="7862" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7864" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7866" class="Symbol">}</a> <a id="7868" class="Symbol">{</a><a id="7869" href="MGS.Solved-Exercises.html#7869" class="Bound">A</a> <a id="7871" class="Symbol">:</a> <a id="7873" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7875" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7877" class="Symbol">}</a> <a id="7879" class="Symbol">(</a><a id="7880" href="MGS.Solved-Exercises.html#7880" class="Bound">s</a> <a id="7882" class="Symbol">:</a> <a id="7884" href="MGS.Solved-Exercises.html#7858" class="Bound">X</a> <a id="7886" class="Symbol">→</a> <a id="7888" href="MGS.Solved-Exercises.html#7869" class="Bound">A</a><a id="7889" class="Symbol">)</a>
      <a id="7897" class="Symbol">→</a> <a id="7899" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="7914" href="MGS.Solved-Exercises.html#7880" class="Bound">s</a> <a id="7916" class="Symbol">→</a> <a id="7918" href="MGS.Solved-Exercises.html#743" class="Function">left-cancellable</a> <a id="7935" href="MGS.Solved-Exercises.html#7880" class="Bound">s</a>
  <a id="7939" href="MGS.Solved-Exercises.html#7851" class="Function">sol</a> <a id="7943" href="MGS.Solved-Exercises.html#7943" class="Bound">s</a> <a id="7945" class="Symbol">(</a><a id="7946" href="MGS.Solved-Exercises.html#7946" class="Bound">r</a> <a id="7948" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7950" href="MGS.Solved-Exercises.html#7950" class="Bound">ε</a><a id="7951" class="Symbol">)</a> <a id="7953" class="Symbol">{</a><a id="7954" href="MGS.Solved-Exercises.html#7954" class="Bound">x</a><a id="7955" class="Symbol">}</a> <a id="7957" class="Symbol">{</a><a id="7958" href="MGS.Solved-Exercises.html#7958" class="Bound">y</a><a id="7959" class="Symbol">}</a> <a id="7961" href="MGS.Solved-Exercises.html#7961" class="Bound">p</a> <a id="7963" class="Symbol">=</a> <a id="7965" href="MGS.Solved-Exercises.html#7954" class="Bound">x</a>       <a id="7973" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="7976" class="Symbol">(</a><a id="7977" href="MGS.Solved-Exercises.html#7950" class="Bound">ε</a> <a id="7979" href="MGS.Solved-Exercises.html#7954" class="Bound">x</a><a id="7980" class="Symbol">)</a><a id="7981" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="7984" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                            <a id="8014" href="MGS.Solved-Exercises.html#7946" class="Bound">r</a> <a id="8016" class="Symbol">(</a><a id="8017" href="MGS.Solved-Exercises.html#7943" class="Bound">s</a> <a id="8019" href="MGS.Solved-Exercises.html#7954" class="Bound">x</a><a id="8020" class="Symbol">)</a> <a id="8022" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="8025" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="8028" href="MGS.Solved-Exercises.html#7946" class="Bound">r</a> <a id="8030" href="MGS.Solved-Exercises.html#7961" class="Bound">p</a> <a id="8032" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                            <a id="8062" href="MGS.Solved-Exercises.html#7946" class="Bound">r</a> <a id="8064" class="Symbol">(</a><a id="8065" href="MGS.Solved-Exercises.html#7943" class="Bound">s</a> <a id="8067" href="MGS.Solved-Exercises.html#7958" class="Bound">y</a><a id="8068" class="Symbol">)</a> <a id="8070" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="8073" href="MGS.Solved-Exercises.html#7950" class="Bound">ε</a> <a id="8075" href="MGS.Solved-Exercises.html#7958" class="Bound">y</a> <a id="8077" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                            <a id="8107" href="MGS.Solved-Exercises.html#7958" class="Bound">y</a>       <a id="8115" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

<a id="8118" href="MGS.Solved-Exercises.html#1314" class="Function">equivs-have-retractions</a> <a id="8142" class="Symbol">=</a> <a id="8144" href="MGS.Solved-Exercises.html#8157" class="Function">sol</a>
 <a id="8149" class="Keyword">where</a>
  <a id="8157" href="MGS.Solved-Exercises.html#8157" class="Function">sol</a> <a id="8161" class="Symbol">:</a> <a id="8163" class="Symbol">{</a><a id="8164" href="MGS.Solved-Exercises.html#8164" class="Bound">X</a> <a id="8166" class="Symbol">:</a> <a id="8168" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8170" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8172" class="Symbol">}</a> <a id="8174" class="Symbol">{</a><a id="8175" href="MGS.Solved-Exercises.html#8175" class="Bound">Y</a> <a id="8177" class="Symbol">:</a> <a id="8179" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8181" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8183" class="Symbol">}</a> <a id="8185" class="Symbol">(</a><a id="8186" href="MGS.Solved-Exercises.html#8186" class="Bound">f</a> <a id="8188" class="Symbol">:</a> <a id="8190" href="MGS.Solved-Exercises.html#8164" class="Bound">X</a> <a id="8192" class="Symbol">→</a> <a id="8194" href="MGS.Solved-Exercises.html#8175" class="Bound">Y</a><a id="8195" class="Symbol">)</a> <a id="8197" class="Symbol">→</a> <a id="8199" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="8208" href="MGS.Solved-Exercises.html#8186" class="Bound">f</a> <a id="8210" class="Symbol">→</a> <a id="8212" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="8227" href="MGS.Solved-Exercises.html#8186" class="Bound">f</a>
  <a id="8231" href="MGS.Solved-Exercises.html#8157" class="Function">sol</a> <a id="8235" href="MGS.Solved-Exercises.html#8235" class="Bound">f</a> <a id="8237" href="MGS.Solved-Exercises.html#8237" class="Bound">e</a> <a id="8239" class="Symbol">=</a> <a id="8241" class="Symbol">(</a><a id="8242" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="8250" href="MGS.Solved-Exercises.html#8235" class="Bound">f</a> <a id="8252" href="MGS.Solved-Exercises.html#8237" class="Bound">e</a> <a id="8254" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8256" href="MGS.Equivalences.html#1534" class="Function">inverses-are-retractions</a> <a id="8281" href="MGS.Solved-Exercises.html#8235" class="Bound">f</a> <a id="8283" href="MGS.Solved-Exercises.html#8237" class="Bound">e</a><a id="8284" class="Symbol">)</a>

<a id="8287" href="MGS.Solved-Exercises.html#1431" class="Function">equivs-have-sections</a> <a id="8308" class="Symbol">=</a> <a id="8310" href="MGS.Solved-Exercises.html#8323" class="Function">sol</a>
 <a id="8315" class="Keyword">where</a>
  <a id="8323" href="MGS.Solved-Exercises.html#8323" class="Function">sol</a> <a id="8327" class="Symbol">:</a> <a id="8329" class="Symbol">{</a><a id="8330" href="MGS.Solved-Exercises.html#8330" class="Bound">X</a> <a id="8332" class="Symbol">:</a> <a id="8334" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8336" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8338" class="Symbol">}</a> <a id="8340" class="Symbol">{</a><a id="8341" href="MGS.Solved-Exercises.html#8341" class="Bound">Y</a> <a id="8343" class="Symbol">:</a> <a id="8345" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8347" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8349" class="Symbol">}</a> <a id="8351" class="Symbol">(</a><a id="8352" href="MGS.Solved-Exercises.html#8352" class="Bound">f</a> <a id="8354" class="Symbol">:</a> <a id="8356" href="MGS.Solved-Exercises.html#8330" class="Bound">X</a> <a id="8358" class="Symbol">→</a> <a id="8360" href="MGS.Solved-Exercises.html#8341" class="Bound">Y</a><a id="8361" class="Symbol">)</a> <a id="8363" class="Symbol">→</a> <a id="8365" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="8374" href="MGS.Solved-Exercises.html#8352" class="Bound">f</a> <a id="8376" class="Symbol">→</a> <a id="8378" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="8390" href="MGS.Solved-Exercises.html#8352" class="Bound">f</a>
  <a id="8394" href="MGS.Solved-Exercises.html#8323" class="Function">sol</a> <a id="8398" href="MGS.Solved-Exercises.html#8398" class="Bound">f</a> <a id="8400" href="MGS.Solved-Exercises.html#8400" class="Bound">e</a> <a id="8402" class="Symbol">=</a> <a id="8404" class="Symbol">(</a><a id="8405" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="8413" href="MGS.Solved-Exercises.html#8398" class="Bound">f</a> <a id="8415" href="MGS.Solved-Exercises.html#8400" class="Bound">e</a> <a id="8417" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8419" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="8441" href="MGS.Solved-Exercises.html#8398" class="Bound">f</a> <a id="8443" href="MGS.Solved-Exercises.html#8400" class="Bound">e</a><a id="8444" class="Symbol">)</a>

<a id="8447" href="MGS.Solved-Exercises.html#1539" class="Function">equivs-are-lc</a> <a id="8461" class="Symbol">=</a> <a id="8463" href="MGS.Solved-Exercises.html#8476" class="Function">sol</a>
 <a id="8468" class="Keyword">where</a>
  <a id="8476" href="MGS.Solved-Exercises.html#8476" class="Function">sol</a> <a id="8480" class="Symbol">:</a> <a id="8482" class="Symbol">{</a><a id="8483" href="MGS.Solved-Exercises.html#8483" class="Bound">X</a> <a id="8485" class="Symbol">:</a> <a id="8487" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8489" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8491" class="Symbol">}</a> <a id="8493" class="Symbol">{</a><a id="8494" href="MGS.Solved-Exercises.html#8494" class="Bound">Y</a> <a id="8496" class="Symbol">:</a> <a id="8498" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8500" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8502" class="Symbol">}</a> <a id="8504" class="Symbol">(</a><a id="8505" href="MGS.Solved-Exercises.html#8505" class="Bound">f</a> <a id="8507" class="Symbol">:</a> <a id="8509" href="MGS.Solved-Exercises.html#8483" class="Bound">X</a> <a id="8511" class="Symbol">→</a> <a id="8513" href="MGS.Solved-Exercises.html#8494" class="Bound">Y</a><a id="8514" class="Symbol">)</a> <a id="8516" class="Symbol">→</a> <a id="8518" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="8527" href="MGS.Solved-Exercises.html#8505" class="Bound">f</a> <a id="8529" class="Symbol">→</a> <a id="8531" href="MGS.Solved-Exercises.html#743" class="Function">left-cancellable</a> <a id="8548" href="MGS.Solved-Exercises.html#8505" class="Bound">f</a>
  <a id="8552" href="MGS.Solved-Exercises.html#8476" class="Function">sol</a> <a id="8556" href="MGS.Solved-Exercises.html#8556" class="Bound">f</a> <a id="8558" href="MGS.Solved-Exercises.html#8558" class="Bound">e</a> <a id="8560" class="Symbol">=</a> <a id="8562" href="MGS.Solved-Exercises.html#1205" class="Function">sections-are-lc</a> <a id="8578" href="MGS.Solved-Exercises.html#8556" class="Bound">f</a> <a id="8580" class="Symbol">(</a><a id="8581" href="MGS.Solved-Exercises.html#1314" class="Function">equivs-have-retractions</a> <a id="8605" href="MGS.Solved-Exercises.html#8556" class="Bound">f</a> <a id="8607" href="MGS.Solved-Exercises.html#8558" class="Bound">e</a><a id="8608" class="Symbol">)</a>

<a id="8611" href="MGS.Solved-Exercises.html#1638" class="Function">equiv-to-subsingleton</a> <a id="8633" class="Symbol">=</a> <a id="8635" href="MGS.Solved-Exercises.html#8648" class="Function">sol</a>
 <a id="8640" class="Keyword">where</a>
  <a id="8648" href="MGS.Solved-Exercises.html#8648" class="Function">sol</a> <a id="8652" class="Symbol">:</a> <a id="8654" class="Symbol">{</a><a id="8655" href="MGS.Solved-Exercises.html#8655" class="Bound">X</a> <a id="8657" class="Symbol">:</a> <a id="8659" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8661" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8663" class="Symbol">}</a> <a id="8665" class="Symbol">{</a><a id="8666" href="MGS.Solved-Exercises.html#8666" class="Bound">Y</a> <a id="8668" class="Symbol">:</a> <a id="8670" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8672" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8674" class="Symbol">}</a> <a id="8676" class="Symbol">→</a> <a id="8678" href="MGS.Solved-Exercises.html#8655" class="Bound">X</a> <a id="8680" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="8682" href="MGS.Solved-Exercises.html#8666" class="Bound">Y</a> <a id="8684" class="Symbol">→</a> <a id="8686" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="8702" href="MGS.Solved-Exercises.html#8666" class="Bound">Y</a> <a id="8704" class="Symbol">→</a> <a id="8706" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="8722" href="MGS.Solved-Exercises.html#8655" class="Bound">X</a>
  <a id="8726" href="MGS.Solved-Exercises.html#8648" class="Function">sol</a> <a id="8730" class="Symbol">(</a><a id="8731" href="MGS.Solved-Exercises.html#8731" class="Bound">f</a> <a id="8733" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8735" href="MGS.Solved-Exercises.html#8735" class="Bound">i</a><a id="8736" class="Symbol">)</a> <a id="8738" class="Symbol">=</a> <a id="8740" href="MGS.Solved-Exercises.html#866" class="Function">lc-maps-reflect-subsingletons</a> <a id="8770" href="MGS.Solved-Exercises.html#8731" class="Bound">f</a> <a id="8772" class="Symbol">(</a><a id="8773" href="MGS.Solved-Exercises.html#1539" class="Function">equivs-are-lc</a> <a id="8787" href="MGS.Solved-Exercises.html#8731" class="Bound">f</a> <a id="8789" href="MGS.Solved-Exercises.html#8735" class="Bound">i</a><a id="8790" class="Symbol">)</a>

<a id="8793" href="MGS.Solved-Exercises.html#1799" class="Function">comp-inverses</a> <a id="8807" class="Symbol">=</a> <a id="8809" href="MGS.Solved-Exercises.html#8822" class="Function">sol</a>
 <a id="8814" class="Keyword">where</a>
  <a id="8822" href="MGS.Solved-Exercises.html#8822" class="Function">sol</a> <a id="8826" class="Symbol">:</a> <a id="8828" class="Symbol">{</a><a id="8829" href="MGS.Solved-Exercises.html#8829" class="Bound">X</a> <a id="8831" class="Symbol">:</a> <a id="8833" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8835" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8837" class="Symbol">}</a> <a id="8839" class="Symbol">{</a><a id="8840" href="MGS.Solved-Exercises.html#8840" class="Bound">Y</a> <a id="8842" class="Symbol">:</a> <a id="8844" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8846" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8848" class="Symbol">}</a> <a id="8850" class="Symbol">{</a><a id="8851" href="MGS.Solved-Exercises.html#8851" class="Bound">Z</a> <a id="8853" class="Symbol">:</a> <a id="8855" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8857" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8859" class="Symbol">}</a>
        <a id="8869" class="Symbol">(</a><a id="8870" href="MGS.Solved-Exercises.html#8870" class="Bound">f</a> <a id="8872" class="Symbol">:</a> <a id="8874" href="MGS.Solved-Exercises.html#8829" class="Bound">X</a> <a id="8876" class="Symbol">→</a> <a id="8878" href="MGS.Solved-Exercises.html#8840" class="Bound">Y</a><a id="8879" class="Symbol">)</a> <a id="8881" class="Symbol">(</a><a id="8882" href="MGS.Solved-Exercises.html#8882" class="Bound">g</a> <a id="8884" class="Symbol">:</a> <a id="8886" href="MGS.Solved-Exercises.html#8840" class="Bound">Y</a> <a id="8888" class="Symbol">→</a> <a id="8890" href="MGS.Solved-Exercises.html#8851" class="Bound">Z</a><a id="8891" class="Symbol">)</a>
        <a id="8901" class="Symbol">(</a><a id="8902" href="MGS.Solved-Exercises.html#8902" class="Bound">i</a> <a id="8904" class="Symbol">:</a> <a id="8906" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="8915" href="MGS.Solved-Exercises.html#8870" class="Bound">f</a><a id="8916" class="Symbol">)</a> <a id="8918" class="Symbol">(</a><a id="8919" href="MGS.Solved-Exercises.html#8919" class="Bound">j</a> <a id="8921" class="Symbol">:</a> <a id="8923" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="8932" href="MGS.Solved-Exercises.html#8882" class="Bound">g</a><a id="8933" class="Symbol">)</a>
        <a id="8943" class="Symbol">(</a><a id="8944" href="MGS.Solved-Exercises.html#8944" class="Bound">f&#39;</a> <a id="8947" class="Symbol">:</a> <a id="8949" href="MGS.Solved-Exercises.html#8840" class="Bound">Y</a> <a id="8951" class="Symbol">→</a> <a id="8953" href="MGS.Solved-Exercises.html#8829" class="Bound">X</a><a id="8954" class="Symbol">)</a> <a id="8956" class="Symbol">(</a><a id="8957" href="MGS.Solved-Exercises.html#8957" class="Bound">g&#39;</a> <a id="8960" class="Symbol">:</a> <a id="8962" href="MGS.Solved-Exercises.html#8851" class="Bound">Z</a> <a id="8964" class="Symbol">→</a> <a id="8966" href="MGS.Solved-Exercises.html#8840" class="Bound">Y</a><a id="8967" class="Symbol">)</a>
      <a id="8975" class="Symbol">→</a> <a id="8977" href="MGS.Solved-Exercises.html#8944" class="Bound">f&#39;</a> <a id="8980" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="8982" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="8990" href="MGS.Solved-Exercises.html#8870" class="Bound">f</a> <a id="8992" href="MGS.Solved-Exercises.html#8902" class="Bound">i</a>
      <a id="9000" class="Symbol">→</a> <a id="9002" href="MGS.Solved-Exercises.html#8957" class="Bound">g&#39;</a> <a id="9005" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="9007" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="9015" href="MGS.Solved-Exercises.html#8882" class="Bound">g</a> <a id="9017" href="MGS.Solved-Exercises.html#8919" class="Bound">j</a>
      <a id="9025" class="Symbol">→</a> <a id="9027" href="MGS.Solved-Exercises.html#8944" class="Bound">f&#39;</a> <a id="9030" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="9032" href="MGS.Solved-Exercises.html#8957" class="Bound">g&#39;</a> <a id="9035" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="9037" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="9045" class="Symbol">(</a><a id="9046" href="MGS.Solved-Exercises.html#8882" class="Bound">g</a> <a id="9048" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="9050" href="MGS.Solved-Exercises.html#8870" class="Bound">f</a><a id="9051" class="Symbol">)</a> <a id="9053" class="Symbol">(</a><a id="9054" href="MGS.Equivalences.html#3975" class="Function">∘-is-equiv</a> <a id="9065" href="MGS.Solved-Exercises.html#8919" class="Bound">j</a> <a id="9067" href="MGS.Solved-Exercises.html#8902" class="Bound">i</a><a id="9068" class="Symbol">)</a>
  <a id="9072" href="MGS.Solved-Exercises.html#8822" class="Function">sol</a> <a id="9076" href="MGS.Solved-Exercises.html#9076" class="Bound">f</a> <a id="9078" href="MGS.Solved-Exercises.html#9078" class="Bound">g</a> <a id="9080" href="MGS.Solved-Exercises.html#9080" class="Bound">i</a> <a id="9082" href="MGS.Solved-Exercises.html#9082" class="Bound">j</a> <a id="9084" href="MGS.Solved-Exercises.html#9084" class="Bound">f&#39;</a> <a id="9087" href="MGS.Solved-Exercises.html#9087" class="Bound">g&#39;</a> <a id="9090" href="MGS.Solved-Exercises.html#9090" class="Bound">h</a> <a id="9092" href="MGS.Solved-Exercises.html#9092" class="Bound">k</a> <a id="9094" href="MGS.Solved-Exercises.html#9094" class="Bound">z</a> <a id="9096" class="Symbol">=</a>
   <a id="9101" href="MGS.Solved-Exercises.html#9084" class="Bound">f&#39;</a> <a id="9104" class="Symbol">(</a><a id="9105" href="MGS.Solved-Exercises.html#9087" class="Bound">g&#39;</a> <a id="9108" href="MGS.Solved-Exercises.html#9094" class="Bound">z</a><a id="9109" class="Symbol">)</a>                          <a id="9136" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="9139" href="MGS.Solved-Exercises.html#9090" class="Bound">h</a> <a id="9141" class="Symbol">(</a><a id="9142" href="MGS.Solved-Exercises.html#9087" class="Bound">g&#39;</a> <a id="9145" href="MGS.Solved-Exercises.html#9094" class="Bound">z</a><a id="9146" class="Symbol">)</a> <a id="9148" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
   <a id="9153" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="9161" href="MGS.Solved-Exercises.html#9076" class="Bound">f</a> <a id="9163" href="MGS.Solved-Exercises.html#9080" class="Bound">i</a> <a id="9165" class="Symbol">(</a><a id="9166" href="MGS.Solved-Exercises.html#9087" class="Bound">g&#39;</a> <a id="9169" href="MGS.Solved-Exercises.html#9094" class="Bound">z</a><a id="9170" class="Symbol">)</a>                 <a id="9188" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="9191" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="9194" class="Symbol">(</a><a id="9195" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="9203" href="MGS.Solved-Exercises.html#9076" class="Bound">f</a> <a id="9205" href="MGS.Solved-Exercises.html#9080" class="Bound">i</a><a id="9206" class="Symbol">)</a> <a id="9208" class="Symbol">(</a><a id="9209" href="MGS.Solved-Exercises.html#9092" class="Bound">k</a> <a id="9211" href="MGS.Solved-Exercises.html#9094" class="Bound">z</a><a id="9212" class="Symbol">)</a> <a id="9214" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
   <a id="9219" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="9227" href="MGS.Solved-Exercises.html#9076" class="Bound">f</a> <a id="9229" href="MGS.Solved-Exercises.html#9080" class="Bound">i</a> <a id="9231" class="Symbol">(</a><a id="9232" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="9240" href="MGS.Solved-Exercises.html#9078" class="Bound">g</a> <a id="9242" href="MGS.Solved-Exercises.html#9082" class="Bound">j</a> <a id="9244" href="MGS.Solved-Exercises.html#9094" class="Bound">z</a><a id="9245" class="Symbol">)</a>        <a id="9254" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="9257" href="MGS.Equivalences.html#4323" class="Function">inverse-of-∘</a> <a id="9270" href="MGS.Solved-Exercises.html#9076" class="Bound">f</a> <a id="9272" href="MGS.Solved-Exercises.html#9078" class="Bound">g</a> <a id="9274" href="MGS.Solved-Exercises.html#9080" class="Bound">i</a> <a id="9276" href="MGS.Solved-Exercises.html#9082" class="Bound">j</a> <a id="9278" href="MGS.Solved-Exercises.html#9094" class="Bound">z</a> <a id="9280" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
   <a id="9285" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="9293" class="Symbol">(</a><a id="9294" href="MGS.Solved-Exercises.html#9078" class="Bound">g</a> <a id="9296" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="9298" href="MGS.Solved-Exercises.html#9076" class="Bound">f</a><a id="9299" class="Symbol">)</a> <a id="9301" class="Symbol">(</a><a id="9302" href="MGS.Equivalences.html#3975" class="Function">∘-is-equiv</a> <a id="9313" href="MGS.Solved-Exercises.html#9082" class="Bound">j</a> <a id="9315" href="MGS.Solved-Exercises.html#9080" class="Bound">i</a><a id="9316" class="Symbol">)</a> <a id="9318" href="MGS.Solved-Exercises.html#9094" class="Bound">z</a> <a id="9320" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

<a id="9323" href="MGS.Solved-Exercises.html#2106" class="Function">equiv-to-set</a> <a id="9336" class="Symbol">=</a> <a id="9338" href="MGS.Solved-Exercises.html#9351" class="Function">sol</a>
 <a id="9343" class="Keyword">where</a>
  <a id="9351" href="MGS.Solved-Exercises.html#9351" class="Function">sol</a> <a id="9355" class="Symbol">:</a> <a id="9357" class="Symbol">{</a><a id="9358" href="MGS.Solved-Exercises.html#9358" class="Bound">X</a> <a id="9360" class="Symbol">:</a> <a id="9362" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9364" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9366" class="Symbol">}</a> <a id="9368" class="Symbol">{</a><a id="9369" href="MGS.Solved-Exercises.html#9369" class="Bound">Y</a> <a id="9371" class="Symbol">:</a> <a id="9373" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9375" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9377" class="Symbol">}</a> <a id="9379" class="Symbol">→</a> <a id="9381" href="MGS.Solved-Exercises.html#9358" class="Bound">X</a> <a id="9383" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="9385" href="MGS.Solved-Exercises.html#9369" class="Bound">Y</a> <a id="9387" class="Symbol">→</a> <a id="9389" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="9396" href="MGS.Solved-Exercises.html#9369" class="Bound">Y</a> <a id="9398" class="Symbol">→</a> <a id="9400" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="9407" href="MGS.Solved-Exercises.html#9358" class="Bound">X</a>
  <a id="9411" href="MGS.Solved-Exercises.html#9351" class="Function">sol</a> <a id="9415" href="MGS.Solved-Exercises.html#9415" class="Bound">e</a> <a id="9417" class="Symbol">=</a> <a id="9419" href="MGS.Solved-Exercises.html#3602" class="Function">subtypes-of-sets-are-sets&#39;</a> <a id="9446" href="MGS.Equivalences.html#5010" class="Function Operator">⌜</a> <a id="9448" href="MGS.Solved-Exercises.html#9415" class="Bound">e</a> <a id="9450" href="MGS.Equivalences.html#5010" class="Function Operator">⌝</a> <a id="9452" class="Symbol">(</a><a id="9453" href="MGS.Solved-Exercises.html#1539" class="Function">equivs-are-lc</a> <a id="9467" href="MGS.Equivalences.html#5010" class="Function Operator">⌜</a> <a id="9469" href="MGS.Solved-Exercises.html#9415" class="Bound">e</a> <a id="9471" href="MGS.Equivalences.html#5010" class="Function Operator">⌝</a> <a id="9473" class="Symbol">(</a><a id="9474" href="MGS.Equivalences.html#5114" class="Function">⌜⌝-is-equiv</a> <a id="9486" href="MGS.Solved-Exercises.html#9415" class="Bound">e</a><a id="9487" class="Symbol">))</a>

<a id="9491" href="MGS.Solved-Exercises.html#2213" class="Function">sections-closed-under-∼</a> <a id="9515" class="Symbol">=</a> <a id="9517" href="MGS.Solved-Exercises.html#9530" class="Function">sol</a>
 <a id="9522" class="Keyword">where</a>
  <a id="9530" href="MGS.Solved-Exercises.html#9530" class="Function">sol</a> <a id="9534" class="Symbol">:</a> <a id="9536" class="Symbol">{</a><a id="9537" href="MGS.Solved-Exercises.html#9537" class="Bound">X</a> <a id="9539" class="Symbol">:</a> <a id="9541" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9543" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9545" class="Symbol">}</a> <a id="9547" class="Symbol">{</a><a id="9548" href="MGS.Solved-Exercises.html#9548" class="Bound">Y</a> <a id="9550" class="Symbol">:</a> <a id="9552" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9554" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9556" class="Symbol">}</a> <a id="9558" class="Symbol">(</a><a id="9559" href="MGS.Solved-Exercises.html#9559" class="Bound">f</a> <a id="9561" href="MGS.Solved-Exercises.html#9561" class="Bound">g</a> <a id="9563" class="Symbol">:</a> <a id="9565" href="MGS.Solved-Exercises.html#9537" class="Bound">X</a> <a id="9567" class="Symbol">→</a> <a id="9569" href="MGS.Solved-Exercises.html#9548" class="Bound">Y</a><a id="9570" class="Symbol">)</a>
      <a id="9578" class="Symbol">→</a> <a id="9580" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="9595" href="MGS.Solved-Exercises.html#9559" class="Bound">f</a> <a id="9597" class="Symbol">→</a> <a id="9599" href="MGS.Solved-Exercises.html#9561" class="Bound">g</a> <a id="9601" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="9603" href="MGS.Solved-Exercises.html#9559" class="Bound">f</a> <a id="9605" class="Symbol">→</a> <a id="9607" href="MGS.Solved-Exercises.html#1084" class="Function">has-retraction</a> <a id="9622" href="MGS.Solved-Exercises.html#9561" class="Bound">g</a>
  <a id="9626" href="MGS.Solved-Exercises.html#9530" class="Function">sol</a> <a id="9630" href="MGS.Solved-Exercises.html#9630" class="Bound">f</a> <a id="9632" href="MGS.Solved-Exercises.html#9632" class="Bound">g</a> <a id="9634" class="Symbol">(</a><a id="9635" href="MGS.Solved-Exercises.html#9635" class="Bound">r</a> <a id="9637" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="9639" href="MGS.Solved-Exercises.html#9639" class="Bound">rf</a><a id="9641" class="Symbol">)</a> <a id="9643" href="MGS.Solved-Exercises.html#9643" class="Bound">h</a> <a id="9645" class="Symbol">=</a> <a id="9647" class="Symbol">(</a><a id="9648" href="MGS.Solved-Exercises.html#9635" class="Bound">r</a> <a id="9650" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                        <a id="9676" class="Symbol">λ</a> <a id="9678" href="MGS.Solved-Exercises.html#9678" class="Bound">x</a> <a id="9680" class="Symbol">→</a> <a id="9682" href="MGS.Solved-Exercises.html#9635" class="Bound">r</a> <a id="9684" class="Symbol">(</a><a id="9685" href="MGS.Solved-Exercises.html#9632" class="Bound">g</a> <a id="9687" href="MGS.Solved-Exercises.html#9678" class="Bound">x</a><a id="9688" class="Symbol">)</a> <a id="9690" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="9693" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="9696" href="MGS.Solved-Exercises.html#9635" class="Bound">r</a> <a id="9698" class="Symbol">(</a><a id="9699" href="MGS.Solved-Exercises.html#9643" class="Bound">h</a> <a id="9701" href="MGS.Solved-Exercises.html#9678" class="Bound">x</a><a id="9702" class="Symbol">)</a> <a id="9704" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                              <a id="9736" href="MGS.Solved-Exercises.html#9635" class="Bound">r</a> <a id="9738" class="Symbol">(</a><a id="9739" href="MGS.Solved-Exercises.html#9630" class="Bound">f</a> <a id="9741" href="MGS.Solved-Exercises.html#9678" class="Bound">x</a><a id="9742" class="Symbol">)</a> <a id="9744" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="9747" href="MGS.Solved-Exercises.html#9639" class="Bound">rf</a> <a id="9750" href="MGS.Solved-Exercises.html#9678" class="Bound">x</a> <a id="9752" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                              <a id="9784" href="MGS.Solved-Exercises.html#9678" class="Bound">x</a>       <a id="9792" href="MGS.MLTT.html#6099" class="Function Operator">∎</a><a id="9793" class="Symbol">)</a>

<a id="9796" href="MGS.Solved-Exercises.html#2394" class="Function">retractions-closed-under-∼</a> <a id="9823" class="Symbol">=</a> <a id="9825" href="MGS.Solved-Exercises.html#9838" class="Function">sol</a>
 <a id="9830" class="Keyword">where</a>
  <a id="9838" href="MGS.Solved-Exercises.html#9838" class="Function">sol</a> <a id="9842" class="Symbol">:</a> <a id="9844" class="Symbol">{</a><a id="9845" href="MGS.Solved-Exercises.html#9845" class="Bound">X</a> <a id="9847" class="Symbol">:</a> <a id="9849" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9851" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9853" class="Symbol">}</a> <a id="9855" class="Symbol">{</a><a id="9856" href="MGS.Solved-Exercises.html#9856" class="Bound">Y</a> <a id="9858" class="Symbol">:</a> <a id="9860" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9862" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9864" class="Symbol">}</a> <a id="9866" class="Symbol">(</a><a id="9867" href="MGS.Solved-Exercises.html#9867" class="Bound">f</a> <a id="9869" href="MGS.Solved-Exercises.html#9869" class="Bound">g</a> <a id="9871" class="Symbol">:</a> <a id="9873" href="MGS.Solved-Exercises.html#9845" class="Bound">X</a> <a id="9875" class="Symbol">→</a> <a id="9877" href="MGS.Solved-Exercises.html#9856" class="Bound">Y</a><a id="9878" class="Symbol">)</a>
      <a id="9886" class="Symbol">→</a> <a id="9888" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="9900" href="MGS.Solved-Exercises.html#9867" class="Bound">f</a> <a id="9902" class="Symbol">→</a> <a id="9904" href="MGS.Solved-Exercises.html#9869" class="Bound">g</a> <a id="9906" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="9908" href="MGS.Solved-Exercises.html#9867" class="Bound">f</a> <a id="9910" class="Symbol">→</a> <a id="9912" href="MGS.Retracts.html#351" class="Function">has-section</a> <a id="9924" href="MGS.Solved-Exercises.html#9869" class="Bound">g</a>
  <a id="9928" href="MGS.Solved-Exercises.html#9838" class="Function">sol</a> <a id="9932" href="MGS.Solved-Exercises.html#9932" class="Bound">f</a> <a id="9934" href="MGS.Solved-Exercises.html#9934" class="Bound">g</a> <a id="9936" class="Symbol">(</a><a id="9937" href="MGS.Solved-Exercises.html#9937" class="Bound">s</a> <a id="9939" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="9941" href="MGS.Solved-Exercises.html#9941" class="Bound">fs</a><a id="9943" class="Symbol">)</a> <a id="9945" href="MGS.Solved-Exercises.html#9945" class="Bound">h</a> <a id="9947" class="Symbol">=</a> <a id="9949" class="Symbol">(</a><a id="9950" href="MGS.Solved-Exercises.html#9937" class="Bound">s</a> <a id="9952" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                        <a id="9978" class="Symbol">λ</a> <a id="9980" href="MGS.Solved-Exercises.html#9980" class="Bound">y</a> <a id="9982" class="Symbol">→</a> <a id="9984" href="MGS.Solved-Exercises.html#9934" class="Bound">g</a> <a id="9986" class="Symbol">(</a><a id="9987" href="MGS.Solved-Exercises.html#9937" class="Bound">s</a> <a id="9989" href="MGS.Solved-Exercises.html#9980" class="Bound">y</a><a id="9990" class="Symbol">)</a> <a id="9992" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="9995" href="MGS.Solved-Exercises.html#9945" class="Bound">h</a> <a id="9997" class="Symbol">(</a><a id="9998" href="MGS.Solved-Exercises.html#9937" class="Bound">s</a> <a id="10000" href="MGS.Solved-Exercises.html#9980" class="Bound">y</a><a id="10001" class="Symbol">)</a> <a id="10003" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                              <a id="10035" href="MGS.Solved-Exercises.html#9932" class="Bound">f</a> <a id="10037" class="Symbol">(</a><a id="10038" href="MGS.Solved-Exercises.html#9937" class="Bound">s</a> <a id="10040" href="MGS.Solved-Exercises.html#9980" class="Bound">y</a><a id="10041" class="Symbol">)</a> <a id="10043" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="10046" href="MGS.Solved-Exercises.html#9941" class="Bound">fs</a> <a id="10049" href="MGS.Solved-Exercises.html#9980" class="Bound">y</a> <a id="10051" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                              <a id="10083" href="MGS.Solved-Exercises.html#9980" class="Bound">y</a> <a id="10085" href="MGS.MLTT.html#6099" class="Function Operator">∎</a><a id="10086" class="Symbol">)</a>

<a id="10089" href="MGS.Solved-Exercises.html#2693" class="Function">one-inverse</a> <a id="10101" class="Symbol">=</a> <a id="10103" href="MGS.Solved-Exercises.html#10116" class="Function">sol</a>
 <a id="10108" class="Keyword">where</a>
  <a id="10116" href="MGS.Solved-Exercises.html#10116" class="Function">sol</a> <a id="10120" class="Symbol">:</a> <a id="10122" class="Symbol">(</a><a id="10123" href="MGS.Solved-Exercises.html#10123" class="Bound">X</a> <a id="10125" class="Symbol">:</a> <a id="10127" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10129" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10131" class="Symbol">)</a> <a id="10133" class="Symbol">(</a><a id="10134" href="MGS.Solved-Exercises.html#10134" class="Bound">Y</a> <a id="10136" class="Symbol">:</a> <a id="10138" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10140" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10142" class="Symbol">)</a>
        <a id="10152" class="Symbol">(</a><a id="10153" href="MGS.Solved-Exercises.html#10153" class="Bound">f</a> <a id="10155" class="Symbol">:</a> <a id="10157" href="MGS.Solved-Exercises.html#10123" class="Bound">X</a> <a id="10159" class="Symbol">→</a> <a id="10161" href="MGS.Solved-Exercises.html#10134" class="Bound">Y</a><a id="10162" class="Symbol">)</a> <a id="10164" class="Symbol">(</a><a id="10165" href="MGS.Solved-Exercises.html#10165" class="Bound">r</a> <a id="10167" href="MGS.Solved-Exercises.html#10167" class="Bound">s</a> <a id="10169" class="Symbol">:</a> <a id="10171" href="MGS.Solved-Exercises.html#10134" class="Bound">Y</a> <a id="10173" class="Symbol">→</a> <a id="10175" href="MGS.Solved-Exercises.html#10123" class="Bound">X</a><a id="10176" class="Symbol">)</a>
      <a id="10184" class="Symbol">→</a> <a id="10186" class="Symbol">(</a><a id="10187" href="MGS.Solved-Exercises.html#10165" class="Bound">r</a> <a id="10189" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="10191" href="MGS.Solved-Exercises.html#10153" class="Bound">f</a> <a id="10193" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="10195" href="MGS.MLTT.html#3759" class="Function">id</a><a id="10197" class="Symbol">)</a>
      <a id="10205" class="Symbol">→</a> <a id="10207" class="Symbol">(</a><a id="10208" href="MGS.Solved-Exercises.html#10153" class="Bound">f</a> <a id="10210" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="10212" href="MGS.Solved-Exercises.html#10167" class="Bound">s</a> <a id="10214" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="10216" href="MGS.MLTT.html#3759" class="Function">id</a><a id="10218" class="Symbol">)</a>
      <a id="10226" class="Symbol">→</a> <a id="10228" href="MGS.Solved-Exercises.html#10165" class="Bound">r</a> <a id="10230" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="10232" href="MGS.Solved-Exercises.html#10167" class="Bound">s</a>
  <a id="10236" href="MGS.Solved-Exercises.html#10116" class="Function">sol</a> <a id="10240" href="MGS.Solved-Exercises.html#10240" class="Bound">X</a> <a id="10242" href="MGS.Solved-Exercises.html#10242" class="Bound">Y</a> <a id="10244" href="MGS.Solved-Exercises.html#10244" class="Bound">f</a> <a id="10246" href="MGS.Solved-Exercises.html#10246" class="Bound">r</a> <a id="10248" href="MGS.Solved-Exercises.html#10248" class="Bound">s</a> <a id="10250" href="MGS.Solved-Exercises.html#10250" class="Bound">h</a> <a id="10252" href="MGS.Solved-Exercises.html#10252" class="Bound">k</a> <a id="10254" href="MGS.Solved-Exercises.html#10254" class="Bound">y</a> <a id="10256" class="Symbol">=</a> <a id="10258" href="MGS.Solved-Exercises.html#10246" class="Bound">r</a> <a id="10260" href="MGS.Solved-Exercises.html#10254" class="Bound">y</a>         <a id="10270" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="10273" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="10276" href="MGS.Solved-Exercises.html#10246" class="Bound">r</a> <a id="10278" class="Symbol">((</a><a id="10280" href="MGS.Solved-Exercises.html#10252" class="Bound">k</a> <a id="10282" href="MGS.Solved-Exercises.html#10254" class="Bound">y</a><a id="10283" class="Symbol">)</a><a id="10284" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="10286" class="Symbol">)</a> <a id="10288" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                        <a id="10314" href="MGS.Solved-Exercises.html#10246" class="Bound">r</a> <a id="10316" class="Symbol">(</a><a id="10317" href="MGS.Solved-Exercises.html#10244" class="Bound">f</a> <a id="10319" class="Symbol">(</a><a id="10320" href="MGS.Solved-Exercises.html#10248" class="Bound">s</a> <a id="10322" href="MGS.Solved-Exercises.html#10254" class="Bound">y</a><a id="10323" class="Symbol">))</a> <a id="10326" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="10329" href="MGS.Solved-Exercises.html#10250" class="Bound">h</a> <a id="10331" class="Symbol">(</a><a id="10332" href="MGS.Solved-Exercises.html#10248" class="Bound">s</a> <a id="10334" href="MGS.Solved-Exercises.html#10254" class="Bound">y</a><a id="10335" class="Symbol">)</a> <a id="10337" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                        <a id="10363" href="MGS.Solved-Exercises.html#10248" class="Bound">s</a> <a id="10365" href="MGS.Solved-Exercises.html#10254" class="Bound">y</a>         <a id="10375" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

<a id="10378" href="MGS.Solved-Exercises.html#2844" class="Function">joyal-equivs-are-invertible</a> <a id="10406" class="Symbol">=</a> <a id="10408" href="MGS.Solved-Exercises.html#10421" class="Function">sol</a>
 <a id="10413" class="Keyword">where</a>
  <a id="10421" href="MGS.Solved-Exercises.html#10421" class="Function">sol</a> <a id="10425" class="Symbol">:</a> <a id="10427" class="Symbol">{</a><a id="10428" href="MGS.Solved-Exercises.html#10428" class="Bound">X</a> <a id="10430" class="Symbol">:</a> <a id="10432" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10434" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10436" class="Symbol">}</a> <a id="10438" class="Symbol">{</a><a id="10439" href="MGS.Solved-Exercises.html#10439" class="Bound">Y</a> <a id="10441" class="Symbol">:</a> <a id="10443" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10445" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10447" class="Symbol">}</a> <a id="10449" class="Symbol">(</a><a id="10450" href="MGS.Solved-Exercises.html#10450" class="Bound">f</a> <a id="10452" class="Symbol">:</a> <a id="10454" href="MGS.Solved-Exercises.html#10428" class="Bound">X</a> <a id="10456" class="Symbol">→</a> <a id="10458" href="MGS.Solved-Exercises.html#10439" class="Bound">Y</a><a id="10459" class="Symbol">)</a>
      <a id="10467" class="Symbol">→</a> <a id="10469" href="MGS.Solved-Exercises.html#2581" class="Function">is-joyal-equiv</a> <a id="10484" href="MGS.Solved-Exercises.html#10450" class="Bound">f</a> <a id="10486" class="Symbol">→</a> <a id="10488" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="10499" href="MGS.Solved-Exercises.html#10450" class="Bound">f</a>
  <a id="10503" href="MGS.Solved-Exercises.html#10421" class="Function">sol</a> <a id="10507" href="MGS.Solved-Exercises.html#10507" class="Bound">f</a> <a id="10509" class="Symbol">((</a><a id="10511" href="MGS.Solved-Exercises.html#10511" class="Bound">s</a> <a id="10513" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="10515" href="MGS.Solved-Exercises.html#10515" class="Bound">ε</a><a id="10516" class="Symbol">)</a> <a id="10518" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="10520" class="Symbol">(</a><a id="10521" href="MGS.Solved-Exercises.html#10521" class="Bound">r</a> <a id="10523" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="10525" href="MGS.Solved-Exercises.html#10525" class="Bound">η</a><a id="10526" class="Symbol">))</a> <a id="10529" class="Symbol">=</a> <a id="10531" class="Symbol">(</a><a id="10532" href="MGS.Solved-Exercises.html#10511" class="Bound">s</a> <a id="10534" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="10536" href="MGS.Solved-Exercises.html#10557" class="Function">sf</a> <a id="10539" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="10541" href="MGS.Solved-Exercises.html#10515" class="Bound">ε</a><a id="10542" class="Symbol">)</a>
   <a id="10547" class="Keyword">where</a>
    <a id="10557" href="MGS.Solved-Exercises.html#10557" class="Function">sf</a> <a id="10560" class="Symbol">=</a> <a id="10562" class="Symbol">λ</a> <a id="10564" class="Symbol">(</a><a id="10565" href="MGS.Solved-Exercises.html#10565" class="Bound">x</a> <a id="10567" class="Symbol">:</a> <a id="10569" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="10576" href="MGS.Solved-Exercises.html#10507" class="Bound">f</a><a id="10577" class="Symbol">)</a> <a id="10579" class="Symbol">→</a> <a id="10581" href="MGS.Solved-Exercises.html#10511" class="Bound">s</a> <a id="10583" class="Symbol">(</a><a id="10584" href="MGS.Solved-Exercises.html#10507" class="Bound">f</a> <a id="10586" href="MGS.Solved-Exercises.html#10565" class="Bound">x</a><a id="10587" class="Symbol">)</a>       <a id="10595" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="10598" class="Symbol">(</a><a id="10599" href="MGS.Solved-Exercises.html#10525" class="Bound">η</a> <a id="10601" class="Symbol">(</a><a id="10602" href="MGS.Solved-Exercises.html#10511" class="Bound">s</a> <a id="10604" class="Symbol">(</a><a id="10605" href="MGS.Solved-Exercises.html#10507" class="Bound">f</a> <a id="10607" href="MGS.Solved-Exercises.html#10565" class="Bound">x</a><a id="10608" class="Symbol">)))</a><a id="10611" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="10614" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                            <a id="10644" href="MGS.Solved-Exercises.html#10521" class="Bound">r</a> <a id="10646" class="Symbol">(</a><a id="10647" href="MGS.Solved-Exercises.html#10507" class="Bound">f</a> <a id="10649" class="Symbol">(</a><a id="10650" href="MGS.Solved-Exercises.html#10511" class="Bound">s</a> <a id="10652" class="Symbol">(</a><a id="10653" href="MGS.Solved-Exercises.html#10507" class="Bound">f</a> <a id="10655" href="MGS.Solved-Exercises.html#10565" class="Bound">x</a><a id="10656" class="Symbol">)))</a> <a id="10660" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="10663" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="10666" href="MGS.Solved-Exercises.html#10521" class="Bound">r</a> <a id="10668" class="Symbol">(</a><a id="10669" href="MGS.Solved-Exercises.html#10515" class="Bound">ε</a> <a id="10671" class="Symbol">(</a><a id="10672" href="MGS.Solved-Exercises.html#10507" class="Bound">f</a> <a id="10674" href="MGS.Solved-Exercises.html#10565" class="Bound">x</a><a id="10675" class="Symbol">))</a> <a id="10678" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                            <a id="10708" href="MGS.Solved-Exercises.html#10521" class="Bound">r</a> <a id="10710" class="Symbol">(</a><a id="10711" href="MGS.Solved-Exercises.html#10507" class="Bound">f</a> <a id="10713" href="MGS.Solved-Exercises.html#10565" class="Bound">x</a><a id="10714" class="Symbol">)</a>       <a id="10722" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="10725" href="MGS.Solved-Exercises.html#10525" class="Bound">η</a> <a id="10727" href="MGS.Solved-Exercises.html#10565" class="Bound">x</a> <a id="10729" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
                            <a id="10759" href="MGS.Solved-Exercises.html#10565" class="Bound">x</a>            <a id="10772" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

<a id="10775" href="MGS.Solved-Exercises.html#2971" class="Function">joyal-equivs-are-equivs</a> <a id="10799" class="Symbol">=</a> <a id="10801" href="MGS.Solved-Exercises.html#10814" class="Function">sol</a>
 <a id="10806" class="Keyword">where</a>
  <a id="10814" href="MGS.Solved-Exercises.html#10814" class="Function">sol</a> <a id="10818" class="Symbol">:</a> <a id="10820" class="Symbol">{</a><a id="10821" href="MGS.Solved-Exercises.html#10821" class="Bound">X</a> <a id="10823" class="Symbol">:</a> <a id="10825" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10827" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10829" class="Symbol">}</a> <a id="10831" class="Symbol">{</a><a id="10832" href="MGS.Solved-Exercises.html#10832" class="Bound">Y</a> <a id="10834" class="Symbol">:</a> <a id="10836" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10838" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10840" class="Symbol">}</a> <a id="10842" class="Symbol">(</a><a id="10843" href="MGS.Solved-Exercises.html#10843" class="Bound">f</a> <a id="10845" class="Symbol">:</a> <a id="10847" href="MGS.Solved-Exercises.html#10821" class="Bound">X</a> <a id="10849" class="Symbol">→</a> <a id="10851" href="MGS.Solved-Exercises.html#10832" class="Bound">Y</a><a id="10852" class="Symbol">)</a>
      <a id="10860" class="Symbol">→</a> <a id="10862" href="MGS.Solved-Exercises.html#2581" class="Function">is-joyal-equiv</a> <a id="10877" href="MGS.Solved-Exercises.html#10843" class="Bound">f</a> <a id="10879" class="Symbol">→</a> <a id="10881" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="10890" href="MGS.Solved-Exercises.html#10843" class="Bound">f</a>
  <a id="10894" href="MGS.Solved-Exercises.html#10814" class="Function">sol</a> <a id="10898" href="MGS.Solved-Exercises.html#10898" class="Bound">f</a> <a id="10900" href="MGS.Solved-Exercises.html#10900" class="Bound">j</a> <a id="10902" class="Symbol">=</a> <a id="10904" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="10927" href="MGS.Solved-Exercises.html#10898" class="Bound">f</a> <a id="10929" class="Symbol">(</a><a id="10930" href="MGS.Solved-Exercises.html#2844" class="Function">joyal-equivs-are-invertible</a> <a id="10958" href="MGS.Solved-Exercises.html#10898" class="Bound">f</a> <a id="10960" href="MGS.Solved-Exercises.html#10900" class="Bound">j</a><a id="10961" class="Symbol">)</a>

<a id="10964" href="MGS.Solved-Exercises.html#3088" class="Function">invertibles-are-joyal-equivs</a> <a id="10993" class="Symbol">=</a> <a id="10995" href="MGS.Solved-Exercises.html#11008" class="Function">sol</a>
 <a id="11000" class="Keyword">where</a>
  <a id="11008" href="MGS.Solved-Exercises.html#11008" class="Function">sol</a> <a id="11012" class="Symbol">:</a> <a id="11014" class="Symbol">{</a><a id="11015" href="MGS.Solved-Exercises.html#11015" class="Bound">X</a> <a id="11017" class="Symbol">:</a> <a id="11019" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11021" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11023" class="Symbol">}</a> <a id="11025" class="Symbol">{</a><a id="11026" href="MGS.Solved-Exercises.html#11026" class="Bound">Y</a> <a id="11028" class="Symbol">:</a> <a id="11030" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11032" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11034" class="Symbol">}</a> <a id="11036" class="Symbol">(</a><a id="11037" href="MGS.Solved-Exercises.html#11037" class="Bound">f</a> <a id="11039" class="Symbol">:</a> <a id="11041" href="MGS.Solved-Exercises.html#11015" class="Bound">X</a> <a id="11043" class="Symbol">→</a> <a id="11045" href="MGS.Solved-Exercises.html#11026" class="Bound">Y</a><a id="11046" class="Symbol">)</a>
      <a id="11054" class="Symbol">→</a> <a id="11056" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="11067" href="MGS.Solved-Exercises.html#11037" class="Bound">f</a> <a id="11069" class="Symbol">→</a> <a id="11071" href="MGS.Solved-Exercises.html#2581" class="Function">is-joyal-equiv</a> <a id="11086" href="MGS.Solved-Exercises.html#11037" class="Bound">f</a>
  <a id="11090" href="MGS.Solved-Exercises.html#11008" class="Function">sol</a> <a id="11094" href="MGS.Solved-Exercises.html#11094" class="Bound">f</a> <a id="11096" class="Symbol">(</a><a id="11097" href="MGS.Solved-Exercises.html#11097" class="Bound">g</a> <a id="11099" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11101" href="MGS.Solved-Exercises.html#11101" class="Bound">η</a> <a id="11103" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11105" href="MGS.Solved-Exercises.html#11105" class="Bound">ε</a><a id="11106" class="Symbol">)</a> <a id="11108" class="Symbol">=</a> <a id="11110" class="Symbol">((</a><a id="11112" href="MGS.Solved-Exercises.html#11097" class="Bound">g</a> <a id="11114" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11116" href="MGS.Solved-Exercises.html#11105" class="Bound">ε</a><a id="11117" class="Symbol">)</a> <a id="11119" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11121" class="Symbol">(</a><a id="11122" href="MGS.Solved-Exercises.html#11097" class="Bound">g</a> <a id="11124" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="11126" href="MGS.Solved-Exercises.html#11101" class="Bound">η</a><a id="11127" class="Symbol">))</a>

<a id="11131" href="MGS.Solved-Exercises.html#3217" class="Function">equivs-are-joyal-equivs</a> <a id="11155" class="Symbol">=</a> <a id="11157" href="MGS.Solved-Exercises.html#11170" class="Function">sol</a>
 <a id="11162" class="Keyword">where</a>
  <a id="11170" href="MGS.Solved-Exercises.html#11170" class="Function">sol</a> <a id="11174" class="Symbol">:</a> <a id="11176" class="Symbol">{</a><a id="11177" href="MGS.Solved-Exercises.html#11177" class="Bound">X</a> <a id="11179" class="Symbol">:</a> <a id="11181" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11183" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11185" class="Symbol">}</a> <a id="11187" class="Symbol">{</a><a id="11188" href="MGS.Solved-Exercises.html#11188" class="Bound">Y</a> <a id="11190" class="Symbol">:</a> <a id="11192" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11194" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11196" class="Symbol">}</a> <a id="11198" class="Symbol">(</a><a id="11199" href="MGS.Solved-Exercises.html#11199" class="Bound">f</a> <a id="11201" class="Symbol">:</a> <a id="11203" href="MGS.Solved-Exercises.html#11177" class="Bound">X</a> <a id="11205" class="Symbol">→</a> <a id="11207" href="MGS.Solved-Exercises.html#11188" class="Bound">Y</a><a id="11208" class="Symbol">)</a>
      <a id="11216" class="Symbol">→</a> <a id="11218" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="11227" href="MGS.Solved-Exercises.html#11199" class="Bound">f</a> <a id="11229" class="Symbol">→</a> <a id="11231" href="MGS.Solved-Exercises.html#2581" class="Function">is-joyal-equiv</a> <a id="11246" href="MGS.Solved-Exercises.html#11199" class="Bound">f</a>
  <a id="11250" href="MGS.Solved-Exercises.html#11170" class="Function">sol</a> <a id="11254" href="MGS.Solved-Exercises.html#11254" class="Bound">f</a> <a id="11256" href="MGS.Solved-Exercises.html#11256" class="Bound">e</a> <a id="11258" class="Symbol">=</a> <a id="11260" href="MGS.Solved-Exercises.html#3088" class="Function">invertibles-are-joyal-equivs</a> <a id="11289" href="MGS.Solved-Exercises.html#11254" class="Bound">f</a> <a id="11291" class="Symbol">(</a><a id="11292" href="MGS.Equivalences.html#1848" class="Function">equivs-are-invertible</a> <a id="11314" href="MGS.Solved-Exercises.html#11254" class="Bound">f</a> <a id="11316" href="MGS.Solved-Exercises.html#11256" class="Bound">e</a><a id="11317" class="Symbol">)</a>

<a id="11320" href="MGS.Solved-Exercises.html#3334" class="Function">equivs-closed-under-∼</a> <a id="11342" class="Symbol">=</a> <a id="11344" href="MGS.Solved-Exercises.html#11357" class="Function">sol</a>
 <a id="11349" class="Keyword">where</a>
  <a id="11357" href="MGS.Solved-Exercises.html#11357" class="Function">sol</a> <a id="11361" class="Symbol">:</a> <a id="11363" class="Symbol">{</a><a id="11364" href="MGS.Solved-Exercises.html#11364" class="Bound">X</a> <a id="11366" class="Symbol">:</a> <a id="11368" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11370" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11372" class="Symbol">}</a> <a id="11374" class="Symbol">{</a><a id="11375" href="MGS.Solved-Exercises.html#11375" class="Bound">Y</a> <a id="11377" class="Symbol">:</a> <a id="11379" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11381" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11383" class="Symbol">}</a> <a id="11385" class="Symbol">{</a><a id="11386" href="MGS.Solved-Exercises.html#11386" class="Bound">f</a> <a id="11388" href="MGS.Solved-Exercises.html#11388" class="Bound">g</a> <a id="11390" class="Symbol">:</a> <a id="11392" href="MGS.Solved-Exercises.html#11364" class="Bound">X</a> <a id="11394" class="Symbol">→</a> <a id="11396" href="MGS.Solved-Exercises.html#11375" class="Bound">Y</a><a id="11397" class="Symbol">}</a>
      <a id="11405" class="Symbol">→</a> <a id="11407" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="11416" href="MGS.Solved-Exercises.html#11386" class="Bound">f</a> <a id="11418" class="Symbol">→</a> <a id="11420" href="MGS.Solved-Exercises.html#11388" class="Bound">g</a> <a id="11422" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="11424" href="MGS.Solved-Exercises.html#11386" class="Bound">f</a> <a id="11426" class="Symbol">→</a> <a id="11428" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="11437" href="MGS.Solved-Exercises.html#11388" class="Bound">g</a>
  <a id="11441" href="MGS.Solved-Exercises.html#11357" class="Function">sol</a> <a id="11445" class="Symbol">{</a><a id="11446" href="MGS.Solved-Exercises.html#11446" class="Bound">𝓤</a><a id="11447" class="Symbol">}</a> <a id="11449" class="Symbol">{</a><a id="11450" href="MGS.Solved-Exercises.html#11450" class="Bound">𝓥</a><a id="11451" class="Symbol">}</a> <a id="11453" class="Symbol">{</a><a id="11454" href="MGS.Solved-Exercises.html#11454" class="Bound">X</a><a id="11455" class="Symbol">}</a> <a id="11457" class="Symbol">{</a><a id="11458" href="MGS.Solved-Exercises.html#11458" class="Bound">Y</a><a id="11459" class="Symbol">}</a> <a id="11461" class="Symbol">{</a><a id="11462" href="MGS.Solved-Exercises.html#11462" class="Bound">f</a><a id="11463" class="Symbol">}</a> <a id="11465" class="Symbol">{</a><a id="11466" href="MGS.Solved-Exercises.html#11466" class="Bound">g</a><a id="11467" class="Symbol">}</a> <a id="11469" href="MGS.Solved-Exercises.html#11469" class="Bound">e</a> <a id="11471" href="MGS.Solved-Exercises.html#11471" class="Bound">h</a> <a id="11473" class="Symbol">=</a> <a id="11475" href="MGS.Solved-Exercises.html#2971" class="Function">joyal-equivs-are-equivs</a> <a id="11499" href="MGS.Solved-Exercises.html#11466" class="Bound">g</a>
                                      <a id="11539" class="Symbol">(</a><a id="11540" href="MGS.Solved-Exercises.html#2394" class="Function">retractions-closed-under-∼</a> <a id="11567" href="MGS.Solved-Exercises.html#11462" class="Bound">f</a> <a id="11569" href="MGS.Solved-Exercises.html#11466" class="Bound">g</a>
                                       <a id="11610" class="Symbol">(</a><a id="11611" href="MGS.Solved-Exercises.html#1431" class="Function">equivs-have-sections</a> <a id="11632" href="MGS.Solved-Exercises.html#11462" class="Bound">f</a> <a id="11634" href="MGS.Solved-Exercises.html#11469" class="Bound">e</a><a id="11635" class="Symbol">)</a> <a id="11637" href="MGS.Solved-Exercises.html#11471" class="Bound">h</a> <a id="11639" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                                      <a id="11679" href="MGS.Solved-Exercises.html#2213" class="Function">sections-closed-under-∼</a> <a id="11703" href="MGS.Solved-Exercises.html#11462" class="Bound">f</a> <a id="11705" href="MGS.Solved-Exercises.html#11466" class="Bound">g</a>
                                       <a id="11746" class="Symbol">(</a><a id="11747" href="MGS.Solved-Exercises.html#1314" class="Function">equivs-have-retractions</a> <a id="11771" href="MGS.Solved-Exercises.html#11462" class="Bound">f</a> <a id="11773" href="MGS.Solved-Exercises.html#11469" class="Bound">e</a><a id="11774" class="Symbol">)</a> <a id="11776" href="MGS.Solved-Exercises.html#11471" class="Bound">h</a><a id="11777" class="Symbol">)</a>

<a id="11780" href="MGS.Solved-Exercises.html#3495" class="Function">equiv-to-singleton&#39;</a> <a id="11800" class="Symbol">=</a> <a id="11802" href="MGS.Solved-Exercises.html#11815" class="Function">sol</a>
 <a id="11807" class="Keyword">where</a>
  <a id="11815" href="MGS.Solved-Exercises.html#11815" class="Function">sol</a> <a id="11819" class="Symbol">:</a> <a id="11821" class="Symbol">{</a><a id="11822" href="MGS.Solved-Exercises.html#11822" class="Bound">X</a> <a id="11824" class="Symbol">:</a> <a id="11826" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11828" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11830" class="Symbol">}</a> <a id="11832" class="Symbol">{</a><a id="11833" href="MGS.Solved-Exercises.html#11833" class="Bound">Y</a> <a id="11835" class="Symbol">:</a> <a id="11837" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11839" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11841" class="Symbol">}</a>
      <a id="11849" class="Symbol">→</a> <a id="11851" href="MGS.Solved-Exercises.html#11822" class="Bound">X</a> <a id="11853" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="11855" href="MGS.Solved-Exercises.html#11833" class="Bound">Y</a> <a id="11857" class="Symbol">→</a> <a id="11859" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="11872" href="MGS.Solved-Exercises.html#11822" class="Bound">X</a> <a id="11874" class="Symbol">→</a> <a id="11876" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="11889" href="MGS.Solved-Exercises.html#11833" class="Bound">Y</a>
  <a id="11893" href="MGS.Solved-Exercises.html#11815" class="Function">sol</a> <a id="11897" href="MGS.Solved-Exercises.html#11897" class="Bound">e</a> <a id="11899" class="Symbol">=</a> <a id="11901" href="MGS.Retracts.html#3389" class="Function">retract-of-singleton</a> <a id="11922" class="Symbol">(</a><a id="11923" href="MGS.Equivalences.html#9016" class="Function">≃-gives-▷</a> <a id="11933" href="MGS.Solved-Exercises.html#11897" class="Bound">e</a><a id="11934" class="Symbol">)</a>

<a id="11937" href="MGS.Solved-Exercises.html#3602" class="Function">subtypes-of-sets-are-sets&#39;</a> <a id="11964" class="Symbol">=</a> <a id="11966" href="MGS.Solved-Exercises.html#11979" class="Function">sol</a>
 <a id="11971" class="Keyword">where</a>
  <a id="11979" href="MGS.Solved-Exercises.html#11979" class="Function">sol</a> <a id="11983" class="Symbol">:</a> <a id="11985" class="Symbol">{</a><a id="11986" href="MGS.Solved-Exercises.html#11986" class="Bound">X</a> <a id="11988" class="Symbol">:</a> <a id="11990" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11992" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11994" class="Symbol">}</a> <a id="11996" class="Symbol">{</a><a id="11997" href="MGS.Solved-Exercises.html#11997" class="Bound">Y</a> <a id="11999" class="Symbol">:</a> <a id="12001" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12003" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12005" class="Symbol">}</a> <a id="12007" class="Symbol">(</a><a id="12008" href="MGS.Solved-Exercises.html#12008" class="Bound">m</a> <a id="12010" class="Symbol">:</a> <a id="12012" href="MGS.Solved-Exercises.html#11986" class="Bound">X</a> <a id="12014" class="Symbol">→</a> <a id="12016" href="MGS.Solved-Exercises.html#11997" class="Bound">Y</a><a id="12017" class="Symbol">)</a>
      <a id="12025" class="Symbol">→</a> <a id="12027" href="MGS.Solved-Exercises.html#743" class="Function">left-cancellable</a> <a id="12044" href="MGS.Solved-Exercises.html#12008" class="Bound">m</a> <a id="12046" class="Symbol">→</a> <a id="12048" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="12055" href="MGS.Solved-Exercises.html#11997" class="Bound">Y</a> <a id="12057" class="Symbol">→</a> <a id="12059" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="12066" href="MGS.Solved-Exercises.html#11986" class="Bound">X</a>
  <a id="12070" href="MGS.Solved-Exercises.html#11979" class="Function">sol</a> <a id="12074" class="Symbol">{</a><a id="12075" href="MGS.Solved-Exercises.html#12075" class="Bound">𝓤</a><a id="12076" class="Symbol">}</a> <a id="12078" class="Symbol">{</a><a id="12079" href="MGS.Solved-Exercises.html#12079" class="Bound">𝓥</a><a id="12080" class="Symbol">}</a> <a id="12082" class="Symbol">{</a><a id="12083" href="MGS.Solved-Exercises.html#12083" class="Bound">X</a><a id="12084" class="Symbol">}</a> <a id="12086" href="MGS.Solved-Exercises.html#12086" class="Bound">m</a> <a id="12088" href="MGS.Solved-Exercises.html#12088" class="Bound">i</a> <a id="12090" href="MGS.Solved-Exercises.html#12090" class="Bound">h</a> <a id="12092" class="Symbol">=</a> <a id="12094" href="MGS.hlevels.html#1771" class="Function">types-with-wconstant-＝-endomaps-are-sets</a> <a id="12135" href="MGS.Solved-Exercises.html#12083" class="Bound">X</a> <a id="12137" href="MGS.Solved-Exercises.html#12330" class="Function">c</a>
   <a id="12142" class="Keyword">where</a>
    <a id="12152" href="MGS.Solved-Exercises.html#12152" class="Function">f</a> <a id="12154" class="Symbol">:</a> <a id="12156" class="Symbol">(</a><a id="12157" href="MGS.Solved-Exercises.html#12157" class="Bound">x</a> <a id="12159" href="MGS.Solved-Exercises.html#12159" class="Bound">x&#39;</a> <a id="12162" class="Symbol">:</a> <a id="12164" href="MGS.Solved-Exercises.html#12083" class="Bound">X</a><a id="12165" class="Symbol">)</a> <a id="12167" class="Symbol">→</a> <a id="12169" href="MGS.Solved-Exercises.html#12157" class="Bound">x</a> <a id="12171" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="12173" href="MGS.Solved-Exercises.html#12159" class="Bound">x&#39;</a> <a id="12176" class="Symbol">→</a> <a id="12178" href="MGS.Solved-Exercises.html#12157" class="Bound">x</a> <a id="12180" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="12182" href="MGS.Solved-Exercises.html#12159" class="Bound">x&#39;</a>
    <a id="12189" href="MGS.Solved-Exercises.html#12152" class="Function">f</a> <a id="12191" href="MGS.Solved-Exercises.html#12191" class="Bound">x</a> <a id="12193" href="MGS.Solved-Exercises.html#12193" class="Bound">x&#39;</a> <a id="12196" href="MGS.Solved-Exercises.html#12196" class="Bound">r</a> <a id="12198" class="Symbol">=</a> <a id="12200" href="MGS.Solved-Exercises.html#12088" class="Bound">i</a> <a id="12202" class="Symbol">(</a><a id="12203" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="12206" href="MGS.Solved-Exercises.html#12086" class="Bound">m</a> <a id="12208" href="MGS.Solved-Exercises.html#12196" class="Bound">r</a><a id="12209" class="Symbol">)</a>

    <a id="12216" href="MGS.Solved-Exercises.html#12216" class="Function">κ</a> <a id="12218" class="Symbol">:</a> <a id="12220" class="Symbol">(</a><a id="12221" href="MGS.Solved-Exercises.html#12221" class="Bound">x</a> <a id="12223" href="MGS.Solved-Exercises.html#12223" class="Bound">x&#39;</a> <a id="12226" class="Symbol">:</a> <a id="12228" href="MGS.Solved-Exercises.html#12083" class="Bound">X</a><a id="12229" class="Symbol">)</a> <a id="12231" class="Symbol">(</a><a id="12232" href="MGS.Solved-Exercises.html#12232" class="Bound">r</a> <a id="12234" href="MGS.Solved-Exercises.html#12234" class="Bound">s</a> <a id="12236" class="Symbol">:</a> <a id="12238" href="MGS.Solved-Exercises.html#12221" class="Bound">x</a> <a id="12240" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="12242" href="MGS.Solved-Exercises.html#12223" class="Bound">x&#39;</a><a id="12244" class="Symbol">)</a> <a id="12246" class="Symbol">→</a> <a id="12248" href="MGS.Solved-Exercises.html#12152" class="Function">f</a> <a id="12250" href="MGS.Solved-Exercises.html#12221" class="Bound">x</a> <a id="12252" href="MGS.Solved-Exercises.html#12223" class="Bound">x&#39;</a> <a id="12255" href="MGS.Solved-Exercises.html#12232" class="Bound">r</a> <a id="12257" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="12259" href="MGS.Solved-Exercises.html#12152" class="Function">f</a> <a id="12261" href="MGS.Solved-Exercises.html#12221" class="Bound">x</a> <a id="12263" href="MGS.Solved-Exercises.html#12223" class="Bound">x&#39;</a> <a id="12266" href="MGS.Solved-Exercises.html#12234" class="Bound">s</a>
    <a id="12272" href="MGS.Solved-Exercises.html#12216" class="Function">κ</a> <a id="12274" href="MGS.Solved-Exercises.html#12274" class="Bound">x</a> <a id="12276" href="MGS.Solved-Exercises.html#12276" class="Bound">x&#39;</a> <a id="12279" href="MGS.Solved-Exercises.html#12279" class="Bound">r</a> <a id="12281" href="MGS.Solved-Exercises.html#12281" class="Bound">s</a> <a id="12283" class="Symbol">=</a> <a id="12285" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="12288" href="MGS.Solved-Exercises.html#12088" class="Bound">i</a> <a id="12290" class="Symbol">(</a><a id="12291" href="MGS.Solved-Exercises.html#12090" class="Bound">h</a> <a id="12293" class="Symbol">(</a><a id="12294" href="MGS.Solved-Exercises.html#12086" class="Bound">m</a> <a id="12296" href="MGS.Solved-Exercises.html#12274" class="Bound">x</a><a id="12297" class="Symbol">)</a> <a id="12299" class="Symbol">(</a><a id="12300" href="MGS.Solved-Exercises.html#12086" class="Bound">m</a> <a id="12302" href="MGS.Solved-Exercises.html#12276" class="Bound">x&#39;</a><a id="12304" class="Symbol">)</a> <a id="12306" class="Symbol">(</a><a id="12307" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="12310" href="MGS.Solved-Exercises.html#12086" class="Bound">m</a> <a id="12312" href="MGS.Solved-Exercises.html#12279" class="Bound">r</a><a id="12313" class="Symbol">)</a> <a id="12315" class="Symbol">(</a><a id="12316" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="12319" href="MGS.Solved-Exercises.html#12086" class="Bound">m</a> <a id="12321" href="MGS.Solved-Exercises.html#12281" class="Bound">s</a><a id="12322" class="Symbol">))</a>

    <a id="12330" href="MGS.Solved-Exercises.html#12330" class="Function">c</a> <a id="12332" class="Symbol">:</a> <a id="12334" href="MGS.hlevels.html#1454" class="Function">wconstant-＝-endomaps</a> <a id="12355" href="MGS.Solved-Exercises.html#12083" class="Bound">X</a>
    <a id="12361" href="MGS.Solved-Exercises.html#12330" class="Function">c</a> <a id="12363" href="MGS.Solved-Exercises.html#12363" class="Bound">x</a> <a id="12365" href="MGS.Solved-Exercises.html#12365" class="Bound">x&#39;</a> <a id="12368" class="Symbol">=</a> <a id="12370" href="MGS.Solved-Exercises.html#12152" class="Function">f</a> <a id="12372" href="MGS.Solved-Exercises.html#12363" class="Bound">x</a> <a id="12374" href="MGS.Solved-Exercises.html#12365" class="Bound">x&#39;</a> <a id="12377" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="12379" href="MGS.Solved-Exercises.html#12216" class="Function">κ</a> <a id="12381" href="MGS.Solved-Exercises.html#12363" class="Bound">x</a> <a id="12383" href="MGS.Solved-Exercises.html#12365" class="Bound">x&#39;</a>

<a id="12387" href="MGS.Solved-Exercises.html#3735" class="Function">pr₁-lc</a> <a id="12394" class="Symbol">=</a> <a id="12396" href="MGS.Solved-Exercises.html#12409" class="Function">sol</a>
 <a id="12401" class="Keyword">where</a>
  <a id="12409" href="MGS.Solved-Exercises.html#12409" class="Function">sol</a> <a id="12413" class="Symbol">:</a> <a id="12415" class="Symbol">{</a><a id="12416" href="MGS.Solved-Exercises.html#12416" class="Bound">X</a> <a id="12418" class="Symbol">:</a> <a id="12420" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12422" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12424" class="Symbol">}</a> <a id="12426" class="Symbol">{</a><a id="12427" href="MGS.Solved-Exercises.html#12427" class="Bound">A</a> <a id="12429" class="Symbol">:</a> <a id="12431" href="MGS.Solved-Exercises.html#12416" class="Bound">X</a> <a id="12433" class="Symbol">→</a> <a id="12435" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12437" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12439" class="Symbol">}</a>
      <a id="12447" class="Symbol">→</a> <a id="12449" class="Symbol">((</a><a id="12451" href="MGS.Solved-Exercises.html#12451" class="Bound">x</a> <a id="12453" class="Symbol">:</a> <a id="12455" href="MGS.Solved-Exercises.html#12416" class="Bound">X</a><a id="12456" class="Symbol">)</a> <a id="12458" class="Symbol">→</a> <a id="12460" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="12476" class="Symbol">(</a><a id="12477" href="MGS.Solved-Exercises.html#12427" class="Bound">A</a> <a id="12479" href="MGS.Solved-Exercises.html#12451" class="Bound">x</a><a id="12480" class="Symbol">))</a>
      <a id="12489" class="Symbol">→</a> <a id="12491" href="MGS.Solved-Exercises.html#743" class="Function">left-cancellable</a>  <a id="12509" class="Symbol">(λ</a> <a id="12512" class="Symbol">(</a><a id="12513" href="MGS.Solved-Exercises.html#12513" class="Bound">t</a> <a id="12515" class="Symbol">:</a> <a id="12517" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="12519" href="MGS.Solved-Exercises.html#12427" class="Bound">A</a><a id="12520" class="Symbol">)</a> <a id="12522" class="Symbol">→</a> <a id="12524" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="12528" href="MGS.Solved-Exercises.html#12513" class="Bound">t</a><a id="12529" class="Symbol">)</a>
  <a id="12533" href="MGS.Solved-Exercises.html#12409" class="Function">sol</a> <a id="12537" href="MGS.Solved-Exercises.html#12537" class="Bound">i</a> <a id="12539" href="MGS.Solved-Exercises.html#12539" class="Bound">p</a> <a id="12541" class="Symbol">=</a> <a id="12543" href="MGS.Basic-UF.html#7221" class="Function">to-Σ-＝</a> <a id="12550" class="Symbol">(</a><a id="12551" href="MGS.Solved-Exercises.html#12539" class="Bound">p</a> <a id="12553" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="12555" href="MGS.Solved-Exercises.html#12537" class="Bound">i</a> <a id="12557" class="Symbol">_</a> <a id="12559" class="Symbol">_</a> <a id="12561" class="Symbol">_)</a>

<a id="12565" href="MGS.Solved-Exercises.html#3862" class="Function">subsets-of-sets-are-sets</a> <a id="12590" class="Symbol">=</a> <a id="12592" href="MGS.Solved-Exercises.html#12605" class="Function">sol</a>
 <a id="12597" class="Keyword">where</a>
  <a id="12605" href="MGS.Solved-Exercises.html#12605" class="Function">sol</a> <a id="12609" class="Symbol">:</a> <a id="12611" class="Symbol">(</a><a id="12612" href="MGS.Solved-Exercises.html#12612" class="Bound">X</a> <a id="12614" class="Symbol">:</a> <a id="12616" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12618" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12620" class="Symbol">)</a> <a id="12622" class="Symbol">(</a><a id="12623" href="MGS.Solved-Exercises.html#12623" class="Bound">A</a> <a id="12625" class="Symbol">:</a> <a id="12627" href="MGS.Solved-Exercises.html#12612" class="Bound">X</a> <a id="12629" class="Symbol">→</a> <a id="12631" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12633" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12635" class="Symbol">)</a>
     <a id="12642" class="Symbol">→</a> <a id="12644" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="12651" href="MGS.Solved-Exercises.html#12612" class="Bound">X</a>
     <a id="12658" class="Symbol">→</a> <a id="12660" class="Symbol">((</a><a id="12662" href="MGS.Solved-Exercises.html#12662" class="Bound">x</a> <a id="12664" class="Symbol">:</a> <a id="12666" href="MGS.Solved-Exercises.html#12612" class="Bound">X</a><a id="12667" class="Symbol">)</a> <a id="12669" class="Symbol">→</a> <a id="12671" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="12687" class="Symbol">(</a><a id="12688" href="MGS.Solved-Exercises.html#12623" class="Bound">A</a> <a id="12690" href="MGS.Solved-Exercises.html#12662" class="Bound">x</a><a id="12691" class="Symbol">))</a>
     <a id="12699" class="Symbol">→</a> <a id="12701" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="12708" class="Symbol">(</a><a id="12709" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="12711" href="MGS.Solved-Exercises.html#12711" class="Bound">x</a> <a id="12713" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="12715" href="MGS.Solved-Exercises.html#12612" class="Bound">X</a> <a id="12717" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="12719" href="MGS.Solved-Exercises.html#12623" class="Bound">A</a> <a id="12721" href="MGS.Solved-Exercises.html#12711" class="Bound">x</a><a id="12722" class="Symbol">)</a>
  <a id="12726" href="MGS.Solved-Exercises.html#12605" class="Function">sol</a> <a id="12730" href="MGS.Solved-Exercises.html#12730" class="Bound">X</a> <a id="12732" href="MGS.Solved-Exercises.html#12732" class="Bound">A</a> <a id="12734" href="MGS.Solved-Exercises.html#12734" class="Bound">h</a> <a id="12736" href="MGS.Solved-Exercises.html#12736" class="Bound">p</a> <a id="12738" class="Symbol">=</a> <a id="12740" href="MGS.Solved-Exercises.html#3602" class="Function">subtypes-of-sets-are-sets&#39;</a> <a id="12767" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="12771" class="Symbol">(</a><a id="12772" href="MGS.Solved-Exercises.html#3735" class="Function">pr₁-lc</a> <a id="12779" href="MGS.Solved-Exercises.html#12736" class="Bound">p</a><a id="12780" class="Symbol">)</a> <a id="12782" href="MGS.Solved-Exercises.html#12734" class="Bound">h</a>

<a id="12785" href="MGS.Solved-Exercises.html#4063" class="Function">to-subtype-＝</a> <a id="12798" class="Symbol">=</a> <a id="12800" href="MGS.Solved-Exercises.html#12813" class="Function">sol</a>
 <a id="12805" class="Keyword">where</a>
  <a id="12813" href="MGS.Solved-Exercises.html#12813" class="Function">sol</a> <a id="12817" class="Symbol">:</a> <a id="12819" class="Symbol">{</a><a id="12820" href="MGS.Solved-Exercises.html#12820" class="Bound">X</a> <a id="12822" class="Symbol">:</a> <a id="12824" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12826" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12828" class="Symbol">}</a> <a id="12830" class="Symbol">{</a><a id="12831" href="MGS.Solved-Exercises.html#12831" class="Bound">A</a> <a id="12833" class="Symbol">:</a> <a id="12835" href="MGS.Solved-Exercises.html#12820" class="Bound">X</a> <a id="12837" class="Symbol">→</a> <a id="12839" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12841" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12843" class="Symbol">}</a>
        <a id="12853" class="Symbol">{</a><a id="12854" href="MGS.Solved-Exercises.html#12854" class="Bound">x</a> <a id="12856" href="MGS.Solved-Exercises.html#12856" class="Bound">y</a> <a id="12858" class="Symbol">:</a> <a id="12860" href="MGS.Solved-Exercises.html#12820" class="Bound">X</a><a id="12861" class="Symbol">}</a> <a id="12863" class="Symbol">{</a><a id="12864" href="MGS.Solved-Exercises.html#12864" class="Bound">a</a> <a id="12866" class="Symbol">:</a> <a id="12868" href="MGS.Solved-Exercises.html#12831" class="Bound">A</a> <a id="12870" href="MGS.Solved-Exercises.html#12854" class="Bound">x</a><a id="12871" class="Symbol">}</a> <a id="12873" class="Symbol">{</a><a id="12874" href="MGS.Solved-Exercises.html#12874" class="Bound">b</a> <a id="12876" class="Symbol">:</a> <a id="12878" href="MGS.Solved-Exercises.html#12831" class="Bound">A</a> <a id="12880" href="MGS.Solved-Exercises.html#12856" class="Bound">y</a><a id="12881" class="Symbol">}</a>
      <a id="12889" class="Symbol">→</a> <a id="12891" class="Symbol">((</a><a id="12893" href="MGS.Solved-Exercises.html#12893" class="Bound">x</a> <a id="12895" class="Symbol">:</a> <a id="12897" href="MGS.Solved-Exercises.html#12820" class="Bound">X</a><a id="12898" class="Symbol">)</a> <a id="12900" class="Symbol">→</a> <a id="12902" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="12918" class="Symbol">(</a><a id="12919" href="MGS.Solved-Exercises.html#12831" class="Bound">A</a> <a id="12921" href="MGS.Solved-Exercises.html#12893" class="Bound">x</a><a id="12922" class="Symbol">))</a>
      <a id="12931" class="Symbol">→</a> <a id="12933" href="MGS.Solved-Exercises.html#12854" class="Bound">x</a> <a id="12935" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="12937" href="MGS.Solved-Exercises.html#12856" class="Bound">y</a>
      <a id="12945" class="Symbol">→</a> <a id="12947" class="Symbol">(</a><a id="12948" href="MGS.Solved-Exercises.html#12854" class="Bound">x</a> <a id="12950" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="12952" href="MGS.Solved-Exercises.html#12864" class="Bound">a</a><a id="12953" class="Symbol">)</a> <a id="12955" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="12957" class="Symbol">(</a><a id="12958" href="MGS.Solved-Exercises.html#12856" class="Bound">y</a> <a id="12960" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="12962" href="MGS.Solved-Exercises.html#12874" class="Bound">b</a><a id="12963" class="Symbol">)</a>
  <a id="12967" href="MGS.Solved-Exercises.html#12813" class="Function">sol</a> <a id="12971" class="Symbol">{</a><a id="12972" href="MGS.Solved-Exercises.html#12972" class="Bound">𝓤</a><a id="12973" class="Symbol">}</a> <a id="12975" class="Symbol">{</a><a id="12976" href="MGS.Solved-Exercises.html#12976" class="Bound">𝓥</a><a id="12977" class="Symbol">}</a> <a id="12979" class="Symbol">{</a><a id="12980" href="MGS.Solved-Exercises.html#12980" class="Bound">X</a><a id="12981" class="Symbol">}</a> <a id="12983" class="Symbol">{</a><a id="12984" href="MGS.Solved-Exercises.html#12984" class="Bound">A</a><a id="12985" class="Symbol">}</a> <a id="12987" class="Symbol">{</a><a id="12988" href="MGS.Solved-Exercises.html#12988" class="Bound">x</a><a id="12989" class="Symbol">}</a> <a id="12991" class="Symbol">{</a><a id="12992" href="MGS.Solved-Exercises.html#12992" class="Bound">y</a><a id="12993" class="Symbol">}</a> <a id="12995" class="Symbol">{</a><a id="12996" href="MGS.Solved-Exercises.html#12996" class="Bound">a</a><a id="12997" class="Symbol">}</a> <a id="12999" class="Symbol">{</a><a id="13000" href="MGS.Solved-Exercises.html#13000" class="Bound">b</a><a id="13001" class="Symbol">}</a> <a id="13003" href="MGS.Solved-Exercises.html#13003" class="Bound">s</a> <a id="13005" href="MGS.Solved-Exercises.html#13005" class="Bound">p</a> <a id="13007" class="Symbol">=</a> <a id="13009" href="MGS.Basic-UF.html#7221" class="Function">to-Σ-＝</a> <a id="13016" class="Symbol">(</a><a id="13017" href="MGS.Solved-Exercises.html#13005" class="Bound">p</a> <a id="13019" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="13021" href="MGS.Solved-Exercises.html#13003" class="Bound">s</a> <a id="13023" href="MGS.Solved-Exercises.html#12992" class="Bound">y</a> <a id="13025" class="Symbol">(</a><a id="13026" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="13036" href="MGS.Solved-Exercises.html#12984" class="Bound">A</a> <a id="13038" href="MGS.Solved-Exercises.html#13005" class="Bound">p</a> <a id="13040" href="MGS.Solved-Exercises.html#12996" class="Bound">a</a><a id="13041" class="Symbol">)</a> <a id="13043" href="MGS.Solved-Exercises.html#13000" class="Bound">b</a><a id="13044" class="Symbol">)</a>

<a id="13047" href="MGS.Solved-Exercises.html#4253" class="Function">pr₁-equiv</a> <a id="13057" class="Symbol">=</a> <a id="13059" href="MGS.Solved-Exercises.html#13072" class="Function">sol</a>
 <a id="13064" class="Keyword">where</a>
  <a id="13072" href="MGS.Solved-Exercises.html#13072" class="Function">sol</a> <a id="13076" class="Symbol">:</a> <a id="13078" class="Symbol">{</a><a id="13079" href="MGS.Solved-Exercises.html#13079" class="Bound">X</a> <a id="13081" class="Symbol">:</a> <a id="13083" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13085" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13087" class="Symbol">}</a> <a id="13089" class="Symbol">{</a><a id="13090" href="MGS.Solved-Exercises.html#13090" class="Bound">A</a> <a id="13092" class="Symbol">:</a> <a id="13094" href="MGS.Solved-Exercises.html#13079" class="Bound">X</a> <a id="13096" class="Symbol">→</a> <a id="13098" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13100" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13102" class="Symbol">}</a>
      <a id="13110" class="Symbol">→</a> <a id="13112" class="Symbol">((</a><a id="13114" href="MGS.Solved-Exercises.html#13114" class="Bound">x</a> <a id="13116" class="Symbol">:</a> <a id="13118" href="MGS.Solved-Exercises.html#13079" class="Bound">X</a><a id="13119" class="Symbol">)</a> <a id="13121" class="Symbol">→</a> <a id="13123" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="13136" class="Symbol">(</a><a id="13137" href="MGS.Solved-Exercises.html#13090" class="Bound">A</a> <a id="13139" href="MGS.Solved-Exercises.html#13114" class="Bound">x</a><a id="13140" class="Symbol">))</a>
      <a id="13149" class="Symbol">→</a> <a id="13151" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="13160" class="Symbol">(λ</a> <a id="13163" class="Symbol">(</a><a id="13164" href="MGS.Solved-Exercises.html#13164" class="Bound">t</a> <a id="13166" class="Symbol">:</a> <a id="13168" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="13170" href="MGS.Solved-Exercises.html#13090" class="Bound">A</a><a id="13171" class="Symbol">)</a> <a id="13173" class="Symbol">→</a> <a id="13175" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="13179" href="MGS.Solved-Exercises.html#13164" class="Bound">t</a><a id="13180" class="Symbol">)</a>
  <a id="13184" href="MGS.Solved-Exercises.html#13072" class="Function">sol</a> <a id="13188" class="Symbol">{</a><a id="13189" href="MGS.Solved-Exercises.html#13189" class="Bound">𝓤</a><a id="13190" class="Symbol">}</a> <a id="13192" class="Symbol">{</a><a id="13193" href="MGS.Solved-Exercises.html#13193" class="Bound">𝓥</a><a id="13194" class="Symbol">}</a> <a id="13196" class="Symbol">{</a><a id="13197" href="MGS.Solved-Exercises.html#13197" class="Bound">X</a><a id="13198" class="Symbol">}</a> <a id="13200" class="Symbol">{</a><a id="13201" href="MGS.Solved-Exercises.html#13201" class="Bound">A</a><a id="13202" class="Symbol">}</a> <a id="13204" href="MGS.Solved-Exercises.html#13204" class="Bound">s</a> <a id="13206" class="Symbol">=</a> <a id="13208" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="13231" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="13235" class="Symbol">(</a><a id="13236" href="MGS.Solved-Exercises.html#13260" class="Function">g</a> <a id="13238" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="13240" href="MGS.Solved-Exercises.html#13361" class="Function">η</a> <a id="13242" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="13244" href="MGS.Solved-Exercises.html#13301" class="Function">ε</a><a id="13245" class="Symbol">)</a>
   <a id="13250" class="Keyword">where</a>
    <a id="13260" href="MGS.Solved-Exercises.html#13260" class="Function">g</a> <a id="13262" class="Symbol">:</a> <a id="13264" href="MGS.Solved-Exercises.html#13197" class="Bound">X</a> <a id="13266" class="Symbol">→</a> <a id="13268" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="13270" href="MGS.Solved-Exercises.html#13201" class="Bound">A</a>
    <a id="13276" href="MGS.Solved-Exercises.html#13260" class="Function">g</a> <a id="13278" href="MGS.Solved-Exercises.html#13278" class="Bound">x</a> <a id="13280" class="Symbol">=</a> <a id="13282" href="MGS.Solved-Exercises.html#13278" class="Bound">x</a> <a id="13284" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="13286" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="13290" class="Symbol">(</a><a id="13291" href="MGS.Solved-Exercises.html#13204" class="Bound">s</a> <a id="13293" href="MGS.Solved-Exercises.html#13278" class="Bound">x</a><a id="13294" class="Symbol">)</a>

    <a id="13301" href="MGS.Solved-Exercises.html#13301" class="Function">ε</a> <a id="13303" class="Symbol">:</a> <a id="13305" class="Symbol">(</a><a id="13306" href="MGS.Solved-Exercises.html#13306" class="Bound">x</a> <a id="13308" class="Symbol">:</a> <a id="13310" href="MGS.Solved-Exercises.html#13197" class="Bound">X</a><a id="13311" class="Symbol">)</a> <a id="13313" class="Symbol">→</a> <a id="13315" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="13319" class="Symbol">(</a><a id="13320" href="MGS.Solved-Exercises.html#13260" class="Function">g</a> <a id="13322" href="MGS.Solved-Exercises.html#13306" class="Bound">x</a><a id="13323" class="Symbol">)</a> <a id="13325" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="13327" href="MGS.Solved-Exercises.html#13306" class="Bound">x</a>
    <a id="13333" href="MGS.Solved-Exercises.html#13301" class="Function">ε</a> <a id="13335" href="MGS.Solved-Exercises.html#13335" class="Bound">x</a> <a id="13337" class="Symbol">=</a> <a id="13339" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="13344" class="Symbol">(</a><a id="13345" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="13349" class="Symbol">(</a><a id="13350" href="MGS.Solved-Exercises.html#13260" class="Function">g</a> <a id="13352" href="MGS.Solved-Exercises.html#13335" class="Bound">x</a><a id="13353" class="Symbol">))</a>

    <a id="13361" href="MGS.Solved-Exercises.html#13361" class="Function">η</a> <a id="13363" class="Symbol">:</a> <a id="13365" class="Symbol">(</a><a id="13366" href="MGS.Solved-Exercises.html#13366" class="Bound">σ</a> <a id="13368" class="Symbol">:</a> <a id="13370" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="13372" href="MGS.Solved-Exercises.html#13201" class="Bound">A</a><a id="13373" class="Symbol">)</a> <a id="13375" class="Symbol">→</a> <a id="13377" href="MGS.Solved-Exercises.html#13260" class="Function">g</a> <a id="13379" class="Symbol">(</a><a id="13380" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="13384" href="MGS.Solved-Exercises.html#13366" class="Bound">σ</a><a id="13385" class="Symbol">)</a> <a id="13387" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="13389" href="MGS.Solved-Exercises.html#13366" class="Bound">σ</a>
    <a id="13395" href="MGS.Solved-Exercises.html#13361" class="Function">η</a> <a id="13397" class="Symbol">(</a><a id="13398" href="MGS.Solved-Exercises.html#13398" class="Bound">x</a> <a id="13400" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="13402" href="MGS.Solved-Exercises.html#13402" class="Bound">a</a><a id="13403" class="Symbol">)</a> <a id="13405" class="Symbol">=</a> <a id="13407" href="MGS.Solved-Exercises.html#4063" class="Function">to-subtype-＝</a> <a id="13420" class="Symbol">(λ</a> <a id="13423" href="MGS.Solved-Exercises.html#13423" class="Bound">x</a> <a id="13425" class="Symbol">→</a> <a id="13427" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="13456" class="Symbol">(</a><a id="13457" href="MGS.Solved-Exercises.html#13201" class="Bound">A</a> <a id="13459" href="MGS.Solved-Exercises.html#13423" class="Bound">x</a><a id="13460" class="Symbol">)</a> <a id="13462" class="Symbol">(</a><a id="13463" href="MGS.Solved-Exercises.html#13204" class="Bound">s</a> <a id="13465" href="MGS.Solved-Exercises.html#13423" class="Bound">x</a><a id="13466" class="Symbol">))</a> <a id="13469" class="Symbol">(</a><a id="13470" href="MGS.Solved-Exercises.html#13301" class="Function">ε</a> <a id="13472" href="MGS.Solved-Exercises.html#13398" class="Bound">x</a><a id="13473" class="Symbol">)</a>

<a id="13476" href="MGS.Solved-Exercises.html#4497" class="Function">ΠΣ-distr-≃</a> <a id="13487" class="Symbol">=</a> <a id="13489" href="MGS.Solved-Exercises.html#13502" class="Function">sol</a>
 <a id="13494" class="Keyword">where</a>
  <a id="13502" href="MGS.Solved-Exercises.html#13502" class="Function">sol</a> <a id="13506" class="Symbol">:</a> <a id="13508" class="Symbol">{</a><a id="13509" href="MGS.Solved-Exercises.html#13509" class="Bound">X</a> <a id="13511" class="Symbol">:</a> <a id="13513" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13515" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13517" class="Symbol">}</a> <a id="13519" class="Symbol">{</a><a id="13520" href="MGS.Solved-Exercises.html#13520" class="Bound">A</a> <a id="13522" class="Symbol">:</a> <a id="13524" href="MGS.Solved-Exercises.html#13509" class="Bound">X</a> <a id="13526" class="Symbol">→</a> <a id="13528" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13530" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13532" class="Symbol">}</a> <a id="13534" class="Symbol">{</a><a id="13535" href="MGS.Solved-Exercises.html#13535" class="Bound">P</a> <a id="13537" class="Symbol">:</a> <a id="13539" class="Symbol">(</a><a id="13540" href="MGS.Solved-Exercises.html#13540" class="Bound">x</a> <a id="13542" class="Symbol">:</a> <a id="13544" href="MGS.Solved-Exercises.html#13509" class="Bound">X</a><a id="13545" class="Symbol">)</a> <a id="13547" class="Symbol">→</a> <a id="13549" href="MGS.Solved-Exercises.html#13520" class="Bound">A</a> <a id="13551" href="MGS.Solved-Exercises.html#13540" class="Bound">x</a> <a id="13553" class="Symbol">→</a> <a id="13555" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="13557" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13559" class="Symbol">}</a>
      <a id="13567" class="Symbol">→</a> <a id="13569" class="Symbol">(</a><a id="13570" href="MGS.MLTT.html#3650" class="Function">Π</a> <a id="13572" href="MGS.Solved-Exercises.html#13572" class="Bound">x</a> <a id="13574" href="MGS.MLTT.html#3650" class="Function">꞉</a> <a id="13576" href="MGS.Solved-Exercises.html#13509" class="Bound">X</a> <a id="13578" href="MGS.MLTT.html#3650" class="Function">,</a> <a id="13580" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="13582" href="MGS.Solved-Exercises.html#13582" class="Bound">a</a> <a id="13584" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="13586" href="MGS.Solved-Exercises.html#13520" class="Bound">A</a> <a id="13588" href="MGS.Solved-Exercises.html#13572" class="Bound">x</a> <a id="13590" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="13592" href="MGS.Solved-Exercises.html#13535" class="Bound">P</a> <a id="13594" href="MGS.Solved-Exercises.html#13572" class="Bound">x</a> <a id="13596" href="MGS.Solved-Exercises.html#13582" class="Bound">a</a><a id="13597" class="Symbol">)</a>
      <a id="13605" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="13607" class="Symbol">(</a><a id="13608" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="13610" href="MGS.Solved-Exercises.html#13610" class="Bound">f</a> <a id="13612" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="13614" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="13616" href="MGS.Solved-Exercises.html#13520" class="Bound">A</a> <a id="13618" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="13620" href="MGS.MLTT.html#3650" class="Function">Π</a> <a id="13622" href="MGS.Solved-Exercises.html#13622" class="Bound">x</a> <a id="13624" href="MGS.MLTT.html#3650" class="Function">꞉</a> <a id="13626" href="MGS.Solved-Exercises.html#13509" class="Bound">X</a> <a id="13628" href="MGS.MLTT.html#3650" class="Function">,</a> <a id="13630" href="MGS.Solved-Exercises.html#13535" class="Bound">P</a> <a id="13632" href="MGS.Solved-Exercises.html#13622" class="Bound">x</a> <a id="13634" class="Symbol">(</a><a id="13635" href="MGS.Solved-Exercises.html#13610" class="Bound">f</a> <a id="13637" href="MGS.Solved-Exercises.html#13622" class="Bound">x</a><a id="13638" class="Symbol">))</a>
  <a id="13643" href="MGS.Solved-Exercises.html#13502" class="Function">sol</a> <a id="13647" class="Symbol">{</a><a id="13648" href="MGS.Solved-Exercises.html#13648" class="Bound">𝓤</a><a id="13649" class="Symbol">}</a> <a id="13651" class="Symbol">{</a><a id="13652" href="MGS.Solved-Exercises.html#13652" class="Bound">𝓥</a><a id="13653" class="Symbol">}</a> <a id="13655" class="Symbol">{</a><a id="13656" href="MGS.Solved-Exercises.html#13656" class="Bound">𝓦</a><a id="13657" class="Symbol">}</a> <a id="13659" class="Symbol">{</a><a id="13660" href="MGS.Solved-Exercises.html#13660" class="Bound">X</a><a id="13661" class="Symbol">}</a> <a id="13663" class="Symbol">{</a><a id="13664" href="MGS.Solved-Exercises.html#13664" class="Bound">A</a><a id="13665" class="Symbol">}</a> <a id="13667" class="Symbol">{</a><a id="13668" href="MGS.Solved-Exercises.html#13668" class="Bound">P</a><a id="13669" class="Symbol">}</a> <a id="13671" class="Symbol">=</a> <a id="13673" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="13695" href="MGS.Solved-Exercises.html#13722" class="Function">φ</a> <a id="13697" class="Symbol">(</a><a id="13698" href="MGS.Solved-Exercises.html#13849" class="Function">γ</a> <a id="13700" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="13702" href="MGS.Solved-Exercises.html#13956" class="Function">η</a> <a id="13704" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="13706" href="MGS.Solved-Exercises.html#13989" class="Function">ε</a><a id="13707" class="Symbol">)</a>
   <a id="13712" class="Keyword">where</a>
    <a id="13722" href="MGS.Solved-Exercises.html#13722" class="Function">φ</a> <a id="13724" class="Symbol">:</a> <a id="13726" class="Symbol">(</a><a id="13727" href="MGS.MLTT.html#3650" class="Function">Π</a> <a id="13729" href="MGS.Solved-Exercises.html#13729" class="Bound">x</a> <a id="13731" href="MGS.MLTT.html#3650" class="Function">꞉</a> <a id="13733" href="MGS.Solved-Exercises.html#13660" class="Bound">X</a> <a id="13735" href="MGS.MLTT.html#3650" class="Function">,</a> <a id="13737" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="13739" href="MGS.Solved-Exercises.html#13739" class="Bound">a</a> <a id="13741" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="13743" href="MGS.Solved-Exercises.html#13664" class="Bound">A</a> <a id="13745" href="MGS.Solved-Exercises.html#13729" class="Bound">x</a> <a id="13747" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="13749" href="MGS.Solved-Exercises.html#13668" class="Bound">P</a> <a id="13751" href="MGS.Solved-Exercises.html#13729" class="Bound">x</a> <a id="13753" href="MGS.Solved-Exercises.html#13739" class="Bound">a</a><a id="13754" class="Symbol">)</a>
      <a id="13762" class="Symbol">→</a> <a id="13764" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="13766" href="MGS.Solved-Exercises.html#13766" class="Bound">f</a> <a id="13768" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="13770" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="13772" href="MGS.Solved-Exercises.html#13664" class="Bound">A</a> <a id="13774" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="13776" href="MGS.MLTT.html#3650" class="Function">Π</a> <a id="13778" href="MGS.Solved-Exercises.html#13778" class="Bound">x</a> <a id="13780" href="MGS.MLTT.html#3650" class="Function">꞉</a> <a id="13782" href="MGS.Solved-Exercises.html#13660" class="Bound">X</a> <a id="13784" href="MGS.MLTT.html#3650" class="Function">,</a> <a id="13786" href="MGS.Solved-Exercises.html#13668" class="Bound">P</a> <a id="13788" href="MGS.Solved-Exercises.html#13778" class="Bound">x</a> <a id="13790" class="Symbol">(</a><a id="13791" href="MGS.Solved-Exercises.html#13766" class="Bound">f</a> <a id="13793" href="MGS.Solved-Exercises.html#13778" class="Bound">x</a><a id="13794" class="Symbol">)</a>
    <a id="13800" href="MGS.Solved-Exercises.html#13722" class="Function">φ</a> <a id="13802" href="MGS.Solved-Exercises.html#13802" class="Bound">g</a> <a id="13804" class="Symbol">=</a> <a id="13806" class="Symbol">((λ</a> <a id="13810" href="MGS.Solved-Exercises.html#13810" class="Bound">x</a> <a id="13812" class="Symbol">→</a> <a id="13814" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="13818" class="Symbol">(</a><a id="13819" href="MGS.Solved-Exercises.html#13802" class="Bound">g</a> <a id="13821" href="MGS.Solved-Exercises.html#13810" class="Bound">x</a><a id="13822" class="Symbol">))</a> <a id="13825" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="13827" class="Symbol">λ</a> <a id="13829" href="MGS.Solved-Exercises.html#13829" class="Bound">x</a> <a id="13831" class="Symbol">→</a> <a id="13833" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="13837" class="Symbol">(</a><a id="13838" href="MGS.Solved-Exercises.html#13802" class="Bound">g</a> <a id="13840" href="MGS.Solved-Exercises.html#13829" class="Bound">x</a><a id="13841" class="Symbol">))</a>

    <a id="13849" href="MGS.Solved-Exercises.html#13849" class="Function">γ</a> <a id="13851" class="Symbol">:</a> <a id="13853" class="Symbol">(</a><a id="13854" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="13856" href="MGS.Solved-Exercises.html#13856" class="Bound">f</a> <a id="13858" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="13860" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="13862" href="MGS.Solved-Exercises.html#13664" class="Bound">A</a> <a id="13864" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="13866" href="MGS.MLTT.html#3650" class="Function">Π</a> <a id="13868" href="MGS.Solved-Exercises.html#13868" class="Bound">x</a> <a id="13870" href="MGS.MLTT.html#3650" class="Function">꞉</a> <a id="13872" href="MGS.Solved-Exercises.html#13660" class="Bound">X</a> <a id="13874" href="MGS.MLTT.html#3650" class="Function">,</a> <a id="13876" href="MGS.Solved-Exercises.html#13668" class="Bound">P</a> <a id="13878" href="MGS.Solved-Exercises.html#13868" class="Bound">x</a> <a id="13880" class="Symbol">(</a><a id="13881" href="MGS.Solved-Exercises.html#13856" class="Bound">f</a> <a id="13883" href="MGS.Solved-Exercises.html#13868" class="Bound">x</a><a id="13884" class="Symbol">))</a>
      <a id="13893" class="Symbol">→</a> <a id="13895" href="MGS.MLTT.html#3650" class="Function">Π</a> <a id="13897" href="MGS.Solved-Exercises.html#13897" class="Bound">x</a> <a id="13899" href="MGS.MLTT.html#3650" class="Function">꞉</a> <a id="13901" href="MGS.Solved-Exercises.html#13660" class="Bound">X</a> <a id="13903" href="MGS.MLTT.html#3650" class="Function">,</a> <a id="13905" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="13907" href="MGS.Solved-Exercises.html#13907" class="Bound">a</a> <a id="13909" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="13911" href="MGS.Solved-Exercises.html#13664" class="Bound">A</a> <a id="13913" href="MGS.Solved-Exercises.html#13897" class="Bound">x</a> <a id="13915" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="13917" href="MGS.Solved-Exercises.html#13668" class="Bound">P</a> <a id="13919" href="MGS.Solved-Exercises.html#13897" class="Bound">x</a> <a id="13921" href="MGS.Solved-Exercises.html#13907" class="Bound">a</a>
    <a id="13927" href="MGS.Solved-Exercises.html#13849" class="Function">γ</a> <a id="13929" class="Symbol">(</a><a id="13930" href="MGS.Solved-Exercises.html#13930" class="Bound">f</a> <a id="13932" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="13934" href="MGS.Solved-Exercises.html#13934" class="Bound">φ</a><a id="13935" class="Symbol">)</a> <a id="13937" href="MGS.Solved-Exercises.html#13937" class="Bound">x</a> <a id="13939" class="Symbol">=</a> <a id="13941" href="MGS.Solved-Exercises.html#13930" class="Bound">f</a> <a id="13943" href="MGS.Solved-Exercises.html#13937" class="Bound">x</a> <a id="13945" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="13947" href="MGS.Solved-Exercises.html#13934" class="Bound">φ</a> <a id="13949" href="MGS.Solved-Exercises.html#13937" class="Bound">x</a>

    <a id="13956" href="MGS.Solved-Exercises.html#13956" class="Function">η</a> <a id="13958" class="Symbol">:</a> <a id="13960" href="MGS.Solved-Exercises.html#13849" class="Function">γ</a> <a id="13962" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="13964" href="MGS.Solved-Exercises.html#13722" class="Function">φ</a> <a id="13966" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="13968" href="MGS.MLTT.html#3759" class="Function">id</a>
    <a id="13975" href="MGS.Solved-Exercises.html#13956" class="Function">η</a> <a id="13977" class="Symbol">=</a> <a id="13979" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a>

    <a id="13989" href="MGS.Solved-Exercises.html#13989" class="Function">ε</a> <a id="13991" class="Symbol">:</a> <a id="13993" href="MGS.Solved-Exercises.html#13722" class="Function">φ</a> <a id="13995" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="13997" href="MGS.Solved-Exercises.html#13849" class="Function">γ</a> <a id="13999" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="14001" href="MGS.MLTT.html#3759" class="Function">id</a>
    <a id="14008" href="MGS.Solved-Exercises.html#13989" class="Function">ε</a> <a id="14010" class="Symbol">=</a> <a id="14012" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a>

<a id="14018" href="MGS.Solved-Exercises.html#4654" class="Function">Σ-assoc</a> <a id="14026" class="Symbol">=</a> <a id="14028" href="MGS.Solved-Exercises.html#14041" class="Function">sol</a>
 <a id="14033" class="Keyword">where</a>
  <a id="14041" href="MGS.Solved-Exercises.html#14041" class="Function">sol</a> <a id="14045" class="Symbol">:</a> <a id="14047" class="Symbol">{</a><a id="14048" href="MGS.Solved-Exercises.html#14048" class="Bound">X</a> <a id="14050" class="Symbol">:</a> <a id="14052" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14054" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14056" class="Symbol">}</a> <a id="14058" class="Symbol">{</a><a id="14059" href="MGS.Solved-Exercises.html#14059" class="Bound">Y</a> <a id="14061" class="Symbol">:</a> <a id="14063" href="MGS.Solved-Exercises.html#14048" class="Bound">X</a> <a id="14065" class="Symbol">→</a> <a id="14067" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14069" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14071" class="Symbol">}</a> <a id="14073" class="Symbol">{</a><a id="14074" href="MGS.Solved-Exercises.html#14074" class="Bound">Z</a> <a id="14076" class="Symbol">:</a> <a id="14078" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="14080" href="MGS.Solved-Exercises.html#14059" class="Bound">Y</a> <a id="14082" class="Symbol">→</a> <a id="14084" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="14086" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14088" class="Symbol">}</a>
      <a id="14096" class="Symbol">→</a> <a id="14098" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="14100" href="MGS.Solved-Exercises.html#14074" class="Bound">Z</a> <a id="14102" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="14104" class="Symbol">(</a><a id="14105" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="14107" href="MGS.Solved-Exercises.html#14107" class="Bound">x</a> <a id="14109" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="14111" href="MGS.Solved-Exercises.html#14048" class="Bound">X</a> <a id="14113" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="14115" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="14117" href="MGS.Solved-Exercises.html#14117" class="Bound">y</a> <a id="14119" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="14121" href="MGS.Solved-Exercises.html#14059" class="Bound">Y</a> <a id="14123" href="MGS.Solved-Exercises.html#14107" class="Bound">x</a> <a id="14125" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="14127" href="MGS.Solved-Exercises.html#14074" class="Bound">Z</a> <a id="14129" class="Symbol">(</a><a id="14130" href="MGS.Solved-Exercises.html#14107" class="Bound">x</a> <a id="14132" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14134" href="MGS.Solved-Exercises.html#14117" class="Bound">y</a><a id="14135" class="Symbol">))</a>
  <a id="14140" href="MGS.Solved-Exercises.html#14041" class="Function">sol</a> <a id="14144" class="Symbol">{</a><a id="14145" href="MGS.Solved-Exercises.html#14145" class="Bound">𝓤</a><a id="14146" class="Symbol">}</a> <a id="14148" class="Symbol">{</a><a id="14149" href="MGS.Solved-Exercises.html#14149" class="Bound">𝓥</a><a id="14150" class="Symbol">}</a> <a id="14152" class="Symbol">{</a><a id="14153" href="MGS.Solved-Exercises.html#14153" class="Bound">𝓦</a><a id="14154" class="Symbol">}</a> <a id="14156" class="Symbol">{</a><a id="14157" href="MGS.Solved-Exercises.html#14157" class="Bound">X</a><a id="14158" class="Symbol">}</a> <a id="14160" class="Symbol">{</a><a id="14161" href="MGS.Solved-Exercises.html#14161" class="Bound">Y</a><a id="14162" class="Symbol">}</a> <a id="14164" class="Symbol">{</a><a id="14165" href="MGS.Solved-Exercises.html#14165" class="Bound">Z</a><a id="14166" class="Symbol">}</a> <a id="14168" class="Symbol">=</a> <a id="14170" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="14192" href="MGS.Solved-Exercises.html#14225" class="Function">f</a> <a id="14194" class="Symbol">(</a><a id="14195" href="MGS.Solved-Exercises.html#14308" class="Function">g</a> <a id="14197" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14199" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="14204" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14206" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a><a id="14210" class="Symbol">)</a>
   <a id="14215" class="Keyword">where</a>
    <a id="14225" href="MGS.Solved-Exercises.html#14225" class="Function">f</a> <a id="14227" class="Symbol">:</a> <a id="14229" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="14231" href="MGS.Solved-Exercises.html#14165" class="Bound">Z</a> <a id="14233" class="Symbol">→</a> <a id="14235" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="14237" href="MGS.Solved-Exercises.html#14237" class="Bound">x</a> <a id="14239" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="14241" href="MGS.Solved-Exercises.html#14157" class="Bound">X</a> <a id="14243" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="14245" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="14247" href="MGS.Solved-Exercises.html#14247" class="Bound">y</a> <a id="14249" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="14251" href="MGS.Solved-Exercises.html#14161" class="Bound">Y</a> <a id="14253" href="MGS.Solved-Exercises.html#14237" class="Bound">x</a> <a id="14255" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="14257" href="MGS.Solved-Exercises.html#14165" class="Bound">Z</a> <a id="14259" class="Symbol">(</a><a id="14260" href="MGS.Solved-Exercises.html#14237" class="Bound">x</a> <a id="14262" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14264" href="MGS.Solved-Exercises.html#14247" class="Bound">y</a><a id="14265" class="Symbol">)</a>
    <a id="14271" href="MGS.Solved-Exercises.html#14225" class="Function">f</a> <a id="14273" class="Symbol">((</a><a id="14275" href="MGS.Solved-Exercises.html#14275" class="Bound">x</a> <a id="14277" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14279" href="MGS.Solved-Exercises.html#14279" class="Bound">y</a><a id="14280" class="Symbol">)</a> <a id="14282" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14284" href="MGS.Solved-Exercises.html#14284" class="Bound">z</a><a id="14285" class="Symbol">)</a> <a id="14287" class="Symbol">=</a> <a id="14289" class="Symbol">(</a><a id="14290" href="MGS.Solved-Exercises.html#14275" class="Bound">x</a> <a id="14292" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14294" class="Symbol">(</a><a id="14295" href="MGS.Solved-Exercises.html#14279" class="Bound">y</a> <a id="14297" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14299" href="MGS.Solved-Exercises.html#14284" class="Bound">z</a><a id="14300" class="Symbol">))</a>

    <a id="14308" href="MGS.Solved-Exercises.html#14308" class="Function">g</a> <a id="14310" class="Symbol">:</a> <a id="14312" class="Symbol">(</a><a id="14313" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="14315" href="MGS.Solved-Exercises.html#14315" class="Bound">x</a> <a id="14317" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="14319" href="MGS.Solved-Exercises.html#14157" class="Bound">X</a> <a id="14321" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="14323" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="14325" href="MGS.Solved-Exercises.html#14325" class="Bound">y</a> <a id="14327" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="14329" href="MGS.Solved-Exercises.html#14161" class="Bound">Y</a> <a id="14331" href="MGS.Solved-Exercises.html#14315" class="Bound">x</a> <a id="14333" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="14335" href="MGS.Solved-Exercises.html#14165" class="Bound">Z</a> <a id="14337" class="Symbol">(</a><a id="14338" href="MGS.Solved-Exercises.html#14315" class="Bound">x</a> <a id="14340" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14342" href="MGS.Solved-Exercises.html#14325" class="Bound">y</a><a id="14343" class="Symbol">))</a> <a id="14346" class="Symbol">→</a> <a id="14348" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="14350" href="MGS.Solved-Exercises.html#14165" class="Bound">Z</a>
    <a id="14356" href="MGS.Solved-Exercises.html#14308" class="Function">g</a> <a id="14358" class="Symbol">(</a><a id="14359" href="MGS.Solved-Exercises.html#14359" class="Bound">x</a> <a id="14361" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14363" class="Symbol">(</a><a id="14364" href="MGS.Solved-Exercises.html#14364" class="Bound">y</a> <a id="14366" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14368" href="MGS.Solved-Exercises.html#14368" class="Bound">z</a><a id="14369" class="Symbol">))</a> <a id="14372" class="Symbol">=</a> <a id="14374" class="Symbol">((</a><a id="14376" href="MGS.Solved-Exercises.html#14359" class="Bound">x</a> <a id="14378" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14380" href="MGS.Solved-Exercises.html#14364" class="Bound">y</a><a id="14381" class="Symbol">)</a> <a id="14383" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14385" href="MGS.Solved-Exercises.html#14368" class="Bound">z</a><a id="14386" class="Symbol">)</a>

<a id="⁻¹-is-equiv"></a><a id="14389" href="MGS.Solved-Exercises.html#14389" class="Function">⁻¹-is-equiv</a> <a id="14401" class="Symbol">:</a> <a id="14403" class="Symbol">{</a><a id="14404" href="MGS.Solved-Exercises.html#14404" class="Bound">X</a> <a id="14406" class="Symbol">:</a> <a id="14408" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14410" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14412" class="Symbol">}</a> <a id="14414" class="Symbol">(</a><a id="14415" href="MGS.Solved-Exercises.html#14415" class="Bound">x</a> <a id="14417" href="MGS.Solved-Exercises.html#14417" class="Bound">y</a> <a id="14419" class="Symbol">:</a> <a id="14421" href="MGS.Solved-Exercises.html#14404" class="Bound">X</a><a id="14422" class="Symbol">)</a>
            <a id="14436" class="Symbol">→</a> <a id="14438" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="14447" class="Symbol">(λ</a> <a id="14450" class="Symbol">(</a><a id="14451" href="MGS.Solved-Exercises.html#14451" class="Bound">p</a> <a id="14453" class="Symbol">:</a> <a id="14455" href="MGS.Solved-Exercises.html#14415" class="Bound">x</a> <a id="14457" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="14459" href="MGS.Solved-Exercises.html#14417" class="Bound">y</a><a id="14460" class="Symbol">)</a> <a id="14462" class="Symbol">→</a> <a id="14464" href="MGS.Solved-Exercises.html#14451" class="Bound">p</a> <a id="14466" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a><a id="14468" class="Symbol">)</a>
<a id="14470" href="MGS.Solved-Exercises.html#14389" class="Function">⁻¹-is-equiv</a> <a id="14482" href="MGS.Solved-Exercises.html#14482" class="Bound">x</a> <a id="14484" href="MGS.Solved-Exercises.html#14484" class="Bound">y</a> <a id="14486" class="Symbol">=</a> <a id="14488" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="14511" href="MGS.MLTT.html#6145" class="Function Operator">_⁻¹</a>
                   <a id="14534" class="Symbol">(</a><a id="14535" href="MGS.MLTT.html#6145" class="Function Operator">_⁻¹</a> <a id="14539" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14541" href="MGS.Basic-UF.html#5463" class="Function">⁻¹-involutive</a> <a id="14555" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14557" href="MGS.Basic-UF.html#5463" class="Function">⁻¹-involutive</a><a id="14570" class="Symbol">)</a>

<a id="14573" href="MGS.Solved-Exercises.html#4758" class="Function">⁻¹-≃</a> <a id="14578" class="Symbol">=</a> <a id="14580" href="MGS.Solved-Exercises.html#14593" class="Function">sol</a>
 <a id="14585" class="Keyword">where</a>
  <a id="14593" href="MGS.Solved-Exercises.html#14593" class="Function">sol</a> <a id="14597" class="Symbol">:</a> <a id="14599" class="Symbol">{</a><a id="14600" href="MGS.Solved-Exercises.html#14600" class="Bound">X</a> <a id="14602" class="Symbol">:</a> <a id="14604" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14606" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14608" class="Symbol">}</a> <a id="14610" class="Symbol">(</a><a id="14611" href="MGS.Solved-Exercises.html#14611" class="Bound">x</a> <a id="14613" href="MGS.Solved-Exercises.html#14613" class="Bound">y</a> <a id="14615" class="Symbol">:</a> <a id="14617" href="MGS.Solved-Exercises.html#14600" class="Bound">X</a><a id="14618" class="Symbol">)</a> <a id="14620" class="Symbol">→</a> <a id="14622" class="Symbol">(</a><a id="14623" href="MGS.Solved-Exercises.html#14611" class="Bound">x</a> <a id="14625" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="14627" href="MGS.Solved-Exercises.html#14613" class="Bound">y</a><a id="14628" class="Symbol">)</a> <a id="14630" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="14632" class="Symbol">(</a><a id="14633" href="MGS.Solved-Exercises.html#14613" class="Bound">y</a> <a id="14635" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="14637" href="MGS.Solved-Exercises.html#14611" class="Bound">x</a><a id="14638" class="Symbol">)</a>
  <a id="14642" href="MGS.Solved-Exercises.html#14593" class="Function">sol</a> <a id="14646" href="MGS.Solved-Exercises.html#14646" class="Bound">x</a> <a id="14648" href="MGS.Solved-Exercises.html#14648" class="Bound">y</a> <a id="14650" class="Symbol">=</a> <a id="14652" class="Symbol">(</a><a id="14653" href="MGS.MLTT.html#6145" class="Function Operator">_⁻¹</a> <a id="14657" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14659" href="MGS.Solved-Exercises.html#14389" class="Function">⁻¹-is-equiv</a> <a id="14671" href="MGS.Solved-Exercises.html#14646" class="Bound">x</a> <a id="14673" href="MGS.Solved-Exercises.html#14648" class="Bound">y</a><a id="14674" class="Symbol">)</a>

<a id="14677" href="MGS.Solved-Exercises.html#4807" class="Function">singleton-types-≃</a> <a id="14695" class="Symbol">=</a> <a id="14697" href="MGS.Solved-Exercises.html#14710" class="Function">sol</a>
 <a id="14702" class="Keyword">where</a>
  <a id="14710" href="MGS.Solved-Exercises.html#14710" class="Function">sol</a> <a id="14714" class="Symbol">:</a> <a id="14716" class="Symbol">{</a><a id="14717" href="MGS.Solved-Exercises.html#14717" class="Bound">X</a> <a id="14719" class="Symbol">:</a> <a id="14721" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14723" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14725" class="Symbol">}</a> <a id="14727" class="Symbol">(</a><a id="14728" href="MGS.Solved-Exercises.html#14728" class="Bound">x</a> <a id="14730" class="Symbol">:</a> <a id="14732" href="MGS.Solved-Exercises.html#14717" class="Bound">X</a><a id="14733" class="Symbol">)</a> <a id="14735" class="Symbol">→</a> <a id="14737" href="MGS.Retracts.html#3648" class="Function">singleton-type&#39;</a> <a id="14753" href="MGS.Solved-Exercises.html#14728" class="Bound">x</a> <a id="14755" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="14757" href="MGS.Retracts.html#2777" class="Function">singleton-type</a> <a id="14772" href="MGS.Solved-Exercises.html#14728" class="Bound">x</a>
  <a id="14776" href="MGS.Solved-Exercises.html#14710" class="Function">sol</a> <a id="14780" href="MGS.Solved-Exercises.html#14780" class="Bound">x</a> <a id="14782" class="Symbol">=</a> <a id="14784" href="MGS.Equivalences.html#8109" class="Function">Σ-cong</a> <a id="14791" class="Symbol">(λ</a> <a id="14794" href="MGS.Solved-Exercises.html#14794" class="Bound">y</a> <a id="14796" class="Symbol">→</a> <a id="14798" href="MGS.Solved-Exercises.html#4758" class="Function">⁻¹-≃</a> <a id="14803" href="MGS.Solved-Exercises.html#14780" class="Bound">x</a> <a id="14805" href="MGS.Solved-Exercises.html#14794" class="Bound">y</a><a id="14806" class="Symbol">)</a>

<a id="14809" href="MGS.Solved-Exercises.html#4886" class="Function">singletons-≃</a> <a id="14822" class="Symbol">=</a> <a id="14824" href="MGS.Solved-Exercises.html#14837" class="Function">sol</a>
 <a id="14829" class="Keyword">where</a>
  <a id="14837" href="MGS.Solved-Exercises.html#14837" class="Function">sol</a> <a id="14841" class="Symbol">:</a> <a id="14843" class="Symbol">{</a><a id="14844" href="MGS.Solved-Exercises.html#14844" class="Bound">X</a> <a id="14846" class="Symbol">:</a> <a id="14848" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14850" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14852" class="Symbol">}</a> <a id="14854" class="Symbol">{</a><a id="14855" href="MGS.Solved-Exercises.html#14855" class="Bound">Y</a> <a id="14857" class="Symbol">:</a> <a id="14859" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14861" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14863" class="Symbol">}</a>
      <a id="14871" class="Symbol">→</a> <a id="14873" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="14886" href="MGS.Solved-Exercises.html#14844" class="Bound">X</a> <a id="14888" class="Symbol">→</a> <a id="14890" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="14903" href="MGS.Solved-Exercises.html#14855" class="Bound">Y</a> <a id="14905" class="Symbol">→</a> <a id="14907" href="MGS.Solved-Exercises.html#14844" class="Bound">X</a> <a id="14909" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="14911" href="MGS.Solved-Exercises.html#14855" class="Bound">Y</a>
  <a id="14915" href="MGS.Solved-Exercises.html#14837" class="Function">sol</a> <a id="14919" class="Symbol">{</a><a id="14920" href="MGS.Solved-Exercises.html#14920" class="Bound">𝓤</a><a id="14921" class="Symbol">}</a> <a id="14923" class="Symbol">{</a><a id="14924" href="MGS.Solved-Exercises.html#14924" class="Bound">𝓥</a><a id="14925" class="Symbol">}</a> <a id="14927" class="Symbol">{</a><a id="14928" href="MGS.Solved-Exercises.html#14928" class="Bound">X</a><a id="14929" class="Symbol">}</a> <a id="14931" class="Symbol">{</a><a id="14932" href="MGS.Solved-Exercises.html#14932" class="Bound">Y</a><a id="14933" class="Symbol">}</a> <a id="14935" href="MGS.Solved-Exercises.html#14935" class="Bound">i</a> <a id="14937" href="MGS.Solved-Exercises.html#14937" class="Bound">j</a> <a id="14939" class="Symbol">=</a> <a id="14941" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="14963" href="MGS.Solved-Exercises.html#14990" class="Function">f</a> <a id="14965" class="Symbol">(</a><a id="14966" href="MGS.Solved-Exercises.html#15026" class="Function">g</a> <a id="14968" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14970" href="MGS.Solved-Exercises.html#15062" class="Function">η</a> <a id="14972" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="14974" href="MGS.Solved-Exercises.html#15116" class="Function">ε</a><a id="14975" class="Symbol">)</a>
   <a id="14980" class="Keyword">where</a>
    <a id="14990" href="MGS.Solved-Exercises.html#14990" class="Function">f</a> <a id="14992" class="Symbol">:</a> <a id="14994" href="MGS.Solved-Exercises.html#14928" class="Bound">X</a> <a id="14996" class="Symbol">→</a> <a id="14998" href="MGS.Solved-Exercises.html#14932" class="Bound">Y</a>
    <a id="15004" href="MGS.Solved-Exercises.html#14990" class="Function">f</a> <a id="15006" href="MGS.Solved-Exercises.html#15006" class="Bound">x</a> <a id="15008" class="Symbol">=</a> <a id="15010" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="15017" href="MGS.Solved-Exercises.html#14932" class="Bound">Y</a> <a id="15019" href="MGS.Solved-Exercises.html#14937" class="Bound">j</a>

    <a id="15026" href="MGS.Solved-Exercises.html#15026" class="Function">g</a> <a id="15028" class="Symbol">:</a> <a id="15030" href="MGS.Solved-Exercises.html#14932" class="Bound">Y</a> <a id="15032" class="Symbol">→</a> <a id="15034" href="MGS.Solved-Exercises.html#14928" class="Bound">X</a>
    <a id="15040" href="MGS.Solved-Exercises.html#15026" class="Function">g</a> <a id="15042" href="MGS.Solved-Exercises.html#15042" class="Bound">y</a> <a id="15044" class="Symbol">=</a> <a id="15046" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="15053" href="MGS.Solved-Exercises.html#14928" class="Bound">X</a> <a id="15055" href="MGS.Solved-Exercises.html#14935" class="Bound">i</a>

    <a id="15062" href="MGS.Solved-Exercises.html#15062" class="Function">η</a> <a id="15064" class="Symbol">:</a> <a id="15066" class="Symbol">(</a><a id="15067" href="MGS.Solved-Exercises.html#15067" class="Bound">x</a> <a id="15069" class="Symbol">:</a> <a id="15071" href="MGS.Solved-Exercises.html#14928" class="Bound">X</a><a id="15072" class="Symbol">)</a> <a id="15074" class="Symbol">→</a> <a id="15076" href="MGS.Solved-Exercises.html#15026" class="Function">g</a> <a id="15078" class="Symbol">(</a><a id="15079" href="MGS.Solved-Exercises.html#14990" class="Function">f</a> <a id="15081" href="MGS.Solved-Exercises.html#15067" class="Bound">x</a><a id="15082" class="Symbol">)</a> <a id="15084" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="15086" href="MGS.Solved-Exercises.html#15067" class="Bound">x</a>
    <a id="15092" href="MGS.Solved-Exercises.html#15062" class="Function">η</a> <a id="15094" class="Symbol">=</a> <a id="15096" href="MGS.Basic-UF.html#633" class="Function">centrality</a> <a id="15107" href="MGS.Solved-Exercises.html#14928" class="Bound">X</a> <a id="15109" href="MGS.Solved-Exercises.html#14935" class="Bound">i</a>

    <a id="15116" href="MGS.Solved-Exercises.html#15116" class="Function">ε</a> <a id="15118" class="Symbol">:</a> <a id="15120" class="Symbol">(</a><a id="15121" href="MGS.Solved-Exercises.html#15121" class="Bound">y</a> <a id="15123" class="Symbol">:</a> <a id="15125" href="MGS.Solved-Exercises.html#14932" class="Bound">Y</a><a id="15126" class="Symbol">)</a> <a id="15128" class="Symbol">→</a> <a id="15130" href="MGS.Solved-Exercises.html#14990" class="Function">f</a> <a id="15132" class="Symbol">(</a><a id="15133" href="MGS.Solved-Exercises.html#15026" class="Function">g</a> <a id="15135" href="MGS.Solved-Exercises.html#15121" class="Bound">y</a><a id="15136" class="Symbol">)</a> <a id="15138" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="15140" href="MGS.Solved-Exercises.html#15121" class="Bound">y</a>
    <a id="15146" href="MGS.Solved-Exercises.html#15116" class="Function">ε</a> <a id="15148" class="Symbol">=</a> <a id="15150" href="MGS.Basic-UF.html#633" class="Function">centrality</a> <a id="15161" href="MGS.Solved-Exercises.html#14932" class="Bound">Y</a> <a id="15163" href="MGS.Solved-Exercises.html#14937" class="Bound">j</a>

<a id="15166" href="MGS.Solved-Exercises.html#4979" class="Function">maps-of-singletons-are-equivs</a> <a id="15196" class="Symbol">=</a> <a id="15198" href="MGS.Solved-Exercises.html#15211" class="Function">sol</a>
 <a id="15203" class="Keyword">where</a>
  <a id="15211" href="MGS.Solved-Exercises.html#15211" class="Function">sol</a> <a id="15215" class="Symbol">:</a> <a id="15217" class="Symbol">{</a><a id="15218" href="MGS.Solved-Exercises.html#15218" class="Bound">X</a> <a id="15220" class="Symbol">:</a> <a id="15222" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15224" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15226" class="Symbol">}</a> <a id="15228" class="Symbol">{</a><a id="15229" href="MGS.Solved-Exercises.html#15229" class="Bound">Y</a> <a id="15231" class="Symbol">:</a> <a id="15233" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15235" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15237" class="Symbol">}</a> <a id="15239" class="Symbol">(</a><a id="15240" href="MGS.Solved-Exercises.html#15240" class="Bound">f</a> <a id="15242" class="Symbol">:</a> <a id="15244" href="MGS.Solved-Exercises.html#15218" class="Bound">X</a> <a id="15246" class="Symbol">→</a> <a id="15248" href="MGS.Solved-Exercises.html#15229" class="Bound">Y</a><a id="15249" class="Symbol">)</a>
      <a id="15257" class="Symbol">→</a> <a id="15259" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="15272" href="MGS.Solved-Exercises.html#15218" class="Bound">X</a> <a id="15274" class="Symbol">→</a> <a id="15276" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="15289" href="MGS.Solved-Exercises.html#15229" class="Bound">Y</a> <a id="15291" class="Symbol">→</a> <a id="15293" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="15302" href="MGS.Solved-Exercises.html#15240" class="Bound">f</a>

  <a id="15307" href="MGS.Solved-Exercises.html#15211" class="Function">sol</a> <a id="15311" class="Symbol">{</a><a id="15312" href="MGS.Solved-Exercises.html#15312" class="Bound">𝓤</a><a id="15313" class="Symbol">}</a> <a id="15315" class="Symbol">{</a><a id="15316" href="MGS.Solved-Exercises.html#15316" class="Bound">𝓥</a><a id="15317" class="Symbol">}</a> <a id="15319" class="Symbol">{</a><a id="15320" href="MGS.Solved-Exercises.html#15320" class="Bound">X</a><a id="15321" class="Symbol">}</a> <a id="15323" class="Symbol">{</a><a id="15324" href="MGS.Solved-Exercises.html#15324" class="Bound">Y</a><a id="15325" class="Symbol">}</a> <a id="15327" href="MGS.Solved-Exercises.html#15327" class="Bound">f</a> <a id="15329" href="MGS.Solved-Exercises.html#15329" class="Bound">i</a> <a id="15331" href="MGS.Solved-Exercises.html#15331" class="Bound">j</a> <a id="15333" class="Symbol">=</a> <a id="15335" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="15358" href="MGS.Solved-Exercises.html#15327" class="Bound">f</a> <a id="15360" class="Symbol">(</a><a id="15361" href="MGS.Solved-Exercises.html#15385" class="Function">g</a> <a id="15363" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="15365" href="MGS.Solved-Exercises.html#15421" class="Function">η</a> <a id="15367" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="15369" href="MGS.Solved-Exercises.html#15475" class="Function">ε</a><a id="15370" class="Symbol">)</a>
   <a id="15375" class="Keyword">where</a>
    <a id="15385" href="MGS.Solved-Exercises.html#15385" class="Function">g</a> <a id="15387" class="Symbol">:</a> <a id="15389" href="MGS.Solved-Exercises.html#15324" class="Bound">Y</a> <a id="15391" class="Symbol">→</a> <a id="15393" href="MGS.Solved-Exercises.html#15320" class="Bound">X</a>
    <a id="15399" href="MGS.Solved-Exercises.html#15385" class="Function">g</a> <a id="15401" href="MGS.Solved-Exercises.html#15401" class="Bound">y</a> <a id="15403" class="Symbol">=</a> <a id="15405" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="15412" href="MGS.Solved-Exercises.html#15320" class="Bound">X</a> <a id="15414" href="MGS.Solved-Exercises.html#15329" class="Bound">i</a>

    <a id="15421" href="MGS.Solved-Exercises.html#15421" class="Function">η</a> <a id="15423" class="Symbol">:</a> <a id="15425" class="Symbol">(</a><a id="15426" href="MGS.Solved-Exercises.html#15426" class="Bound">x</a> <a id="15428" class="Symbol">:</a> <a id="15430" href="MGS.Solved-Exercises.html#15320" class="Bound">X</a><a id="15431" class="Symbol">)</a> <a id="15433" class="Symbol">→</a> <a id="15435" href="MGS.Solved-Exercises.html#15385" class="Function">g</a> <a id="15437" class="Symbol">(</a><a id="15438" href="MGS.Solved-Exercises.html#15327" class="Bound">f</a> <a id="15440" href="MGS.Solved-Exercises.html#15426" class="Bound">x</a><a id="15441" class="Symbol">)</a> <a id="15443" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="15445" href="MGS.Solved-Exercises.html#15426" class="Bound">x</a>
    <a id="15451" href="MGS.Solved-Exercises.html#15421" class="Function">η</a> <a id="15453" class="Symbol">=</a> <a id="15455" href="MGS.Basic-UF.html#633" class="Function">centrality</a> <a id="15466" href="MGS.Solved-Exercises.html#15320" class="Bound">X</a> <a id="15468" href="MGS.Solved-Exercises.html#15329" class="Bound">i</a>

    <a id="15475" href="MGS.Solved-Exercises.html#15475" class="Function">ε</a> <a id="15477" class="Symbol">:</a> <a id="15479" class="Symbol">(</a><a id="15480" href="MGS.Solved-Exercises.html#15480" class="Bound">y</a> <a id="15482" class="Symbol">:</a> <a id="15484" href="MGS.Solved-Exercises.html#15324" class="Bound">Y</a><a id="15485" class="Symbol">)</a> <a id="15487" class="Symbol">→</a> <a id="15489" href="MGS.Solved-Exercises.html#15327" class="Bound">f</a> <a id="15491" class="Symbol">(</a><a id="15492" href="MGS.Solved-Exercises.html#15385" class="Function">g</a> <a id="15494" href="MGS.Solved-Exercises.html#15480" class="Bound">y</a><a id="15495" class="Symbol">)</a> <a id="15497" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="15499" href="MGS.Solved-Exercises.html#15480" class="Bound">y</a>
    <a id="15505" href="MGS.Solved-Exercises.html#15475" class="Function">ε</a> <a id="15507" href="MGS.Solved-Exercises.html#15507" class="Bound">y</a> <a id="15509" class="Symbol">=</a> <a id="15511" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="15540" href="MGS.Solved-Exercises.html#15324" class="Bound">Y</a> <a id="15542" href="MGS.Solved-Exercises.html#15331" class="Bound">j</a> <a id="15544" class="Symbol">(</a><a id="15545" href="MGS.Solved-Exercises.html#15327" class="Bound">f</a> <a id="15547" class="Symbol">(</a><a id="15548" href="MGS.Solved-Exercises.html#15385" class="Function">g</a> <a id="15550" href="MGS.Solved-Exercises.html#15507" class="Bound">y</a><a id="15551" class="Symbol">))</a> <a id="15554" href="MGS.Solved-Exercises.html#15507" class="Bound">y</a>

<a id="15557" href="MGS.Solved-Exercises.html#5123" class="Function">logically-equivalent-subsingletons-are-equivalent</a> <a id="15607" class="Symbol">=</a> <a id="15609" href="MGS.Solved-Exercises.html#15622" class="Function">sol</a>
 <a id="15614" class="Keyword">where</a>
  <a id="15622" href="MGS.Solved-Exercises.html#15622" class="Function">sol</a> <a id="15626" class="Symbol">:</a> <a id="15628" class="Symbol">(</a><a id="15629" href="MGS.Solved-Exercises.html#15629" class="Bound">X</a> <a id="15631" class="Symbol">:</a> <a id="15633" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15635" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15637" class="Symbol">)</a> <a id="15639" class="Symbol">(</a><a id="15640" href="MGS.Solved-Exercises.html#15640" class="Bound">Y</a> <a id="15642" class="Symbol">:</a> <a id="15644" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15646" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15648" class="Symbol">)</a>
      <a id="15656" class="Symbol">→</a> <a id="15658" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="15674" href="MGS.Solved-Exercises.html#15629" class="Bound">X</a> <a id="15676" class="Symbol">→</a> <a id="15678" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="15694" href="MGS.Solved-Exercises.html#15640" class="Bound">Y</a> <a id="15696" class="Symbol">→</a> <a id="15698" href="MGS.Solved-Exercises.html#15629" class="Bound">X</a> <a id="15700" href="MGS.MLTT.html#7102" class="Function Operator">↔</a> <a id="15702" href="MGS.Solved-Exercises.html#15640" class="Bound">Y</a> <a id="15704" class="Symbol">→</a> <a id="15706" href="MGS.Solved-Exercises.html#15629" class="Bound">X</a> <a id="15708" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="15710" href="MGS.Solved-Exercises.html#15640" class="Bound">Y</a>
  <a id="15714" href="MGS.Solved-Exercises.html#15622" class="Function">sol</a>  <a id="15719" href="MGS.Solved-Exercises.html#15719" class="Bound">X</a> <a id="15721" href="MGS.Solved-Exercises.html#15721" class="Bound">Y</a> <a id="15723" href="MGS.Solved-Exercises.html#15723" class="Bound">i</a> <a id="15725" href="MGS.Solved-Exercises.html#15725" class="Bound">j</a> <a id="15727" class="Symbol">(</a><a id="15728" href="MGS.Solved-Exercises.html#15728" class="Bound">f</a> <a id="15730" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="15732" href="MGS.Solved-Exercises.html#15732" class="Bound">g</a><a id="15733" class="Symbol">)</a> <a id="15735" class="Symbol">=</a> <a id="15737" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="15759" href="MGS.Solved-Exercises.html#15728" class="Bound">f</a>
                          <a id="15787" class="Symbol">(</a><a id="15788" href="MGS.Solved-Exercises.html#15732" class="Bound">g</a> <a id="15790" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                           <a id="15819" class="Symbol">(λ</a> <a id="15822" href="MGS.Solved-Exercises.html#15822" class="Bound">x</a> <a id="15824" class="Symbol">→</a> <a id="15826" href="MGS.Solved-Exercises.html#15723" class="Bound">i</a> <a id="15828" class="Symbol">(</a><a id="15829" href="MGS.Solved-Exercises.html#15732" class="Bound">g</a> <a id="15831" class="Symbol">(</a><a id="15832" href="MGS.Solved-Exercises.html#15728" class="Bound">f</a> <a id="15834" href="MGS.Solved-Exercises.html#15822" class="Bound">x</a><a id="15835" class="Symbol">))</a> <a id="15838" href="MGS.Solved-Exercises.html#15822" class="Bound">x</a><a id="15839" class="Symbol">)</a> <a id="15841" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                           <a id="15870" class="Symbol">(λ</a> <a id="15873" href="MGS.Solved-Exercises.html#15873" class="Bound">y</a> <a id="15875" class="Symbol">→</a> <a id="15877" href="MGS.Solved-Exercises.html#15725" class="Bound">j</a> <a id="15879" class="Symbol">(</a><a id="15880" href="MGS.Solved-Exercises.html#15728" class="Bound">f</a> <a id="15882" class="Symbol">(</a><a id="15883" href="MGS.Solved-Exercises.html#15732" class="Bound">g</a> <a id="15885" href="MGS.Solved-Exercises.html#15873" class="Bound">y</a><a id="15886" class="Symbol">))</a> <a id="15889" href="MGS.Solved-Exercises.html#15873" class="Bound">y</a><a id="15890" class="Symbol">))</a>

<a id="15894" href="MGS.Solved-Exercises.html#5454" class="Function">singletons-are-equivalent</a> <a id="15920" class="Symbol">=</a> <a id="15922" href="MGS.Solved-Exercises.html#15935" class="Function">sol</a>
 <a id="15927" class="Keyword">where</a>
  <a id="15935" href="MGS.Solved-Exercises.html#15935" class="Function">sol</a> <a id="15939" class="Symbol">:</a> <a id="15941" class="Symbol">(</a><a id="15942" href="MGS.Solved-Exercises.html#15942" class="Bound">X</a> <a id="15944" class="Symbol">:</a> <a id="15946" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15948" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15950" class="Symbol">)</a> <a id="15952" class="Symbol">(</a><a id="15953" href="MGS.Solved-Exercises.html#15953" class="Bound">Y</a> <a id="15955" class="Symbol">:</a> <a id="15957" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15959" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15961" class="Symbol">)</a>
      <a id="15969" class="Symbol">→</a> <a id="15971" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="15984" href="MGS.Solved-Exercises.html#15942" class="Bound">X</a> <a id="15986" class="Symbol">→</a> <a id="15988" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="16001" href="MGS.Solved-Exercises.html#15953" class="Bound">Y</a> <a id="16003" class="Symbol">→</a> <a id="16005" href="MGS.Solved-Exercises.html#15942" class="Bound">X</a> <a id="16007" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="16009" href="MGS.Solved-Exercises.html#15953" class="Bound">Y</a>
  <a id="16013" href="MGS.Solved-Exercises.html#15935" class="Function">sol</a>  <a id="16018" href="MGS.Solved-Exercises.html#16018" class="Bound">X</a> <a id="16020" href="MGS.Solved-Exercises.html#16020" class="Bound">Y</a> <a id="16022" href="MGS.Solved-Exercises.html#16022" class="Bound">i</a> <a id="16024" href="MGS.Solved-Exercises.html#16024" class="Bound">j</a> <a id="16026" class="Symbol">=</a> <a id="16028" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="16050" class="Symbol">(λ</a> <a id="16053" href="MGS.Solved-Exercises.html#16053" class="Bound">_</a> <a id="16055" class="Symbol">→</a> <a id="16057" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="16064" href="MGS.Solved-Exercises.html#16020" class="Bound">Y</a> <a id="16066" href="MGS.Solved-Exercises.html#16024" class="Bound">j</a><a id="16067" class="Symbol">)</a>
                  <a id="16087" class="Symbol">((λ</a> <a id="16091" href="MGS.Solved-Exercises.html#16091" class="Bound">_</a> <a id="16093" class="Symbol">→</a> <a id="16095" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="16102" href="MGS.Solved-Exercises.html#16018" class="Bound">X</a> <a id="16104" href="MGS.Solved-Exercises.html#16022" class="Bound">i</a><a id="16105" class="Symbol">)</a> <a id="16107" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                   <a id="16128" href="MGS.Basic-UF.html#633" class="Function">centrality</a> <a id="16139" href="MGS.Solved-Exercises.html#16018" class="Bound">X</a> <a id="16141" href="MGS.Solved-Exercises.html#16022" class="Bound">i</a> <a id="16143" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                   <a id="16164" href="MGS.Basic-UF.html#633" class="Function">centrality</a> <a id="16175" href="MGS.Solved-Exercises.html#16020" class="Bound">Y</a> <a id="16177" href="MGS.Solved-Exercises.html#16024" class="Bound">j</a><a id="16178" class="Symbol">)</a>

<a id="16181" href="MGS.Solved-Exercises.html#5625" class="Function">NatΣ-fiber-equiv</a> <a id="16198" class="Symbol">=</a> <a id="16200" href="MGS.Solved-Exercises.html#16213" class="Function">sol</a>
 <a id="16205" class="Keyword">where</a>
  <a id="16213" href="MGS.Solved-Exercises.html#16213" class="Function">sol</a> <a id="16217" class="Symbol">:</a> <a id="16219" class="Symbol">{</a><a id="16220" href="MGS.Solved-Exercises.html#16220" class="Bound">X</a> <a id="16222" class="Symbol">:</a> <a id="16224" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16226" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16228" class="Symbol">}</a> <a id="16230" class="Symbol">(</a><a id="16231" href="MGS.Solved-Exercises.html#16231" class="Bound">A</a> <a id="16233" class="Symbol">:</a> <a id="16235" href="MGS.Solved-Exercises.html#16220" class="Bound">X</a> <a id="16237" class="Symbol">→</a> <a id="16239" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16241" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16243" class="Symbol">)</a> <a id="16245" class="Symbol">(</a><a id="16246" href="MGS.Solved-Exercises.html#16246" class="Bound">B</a> <a id="16248" class="Symbol">:</a> <a id="16250" href="MGS.Solved-Exercises.html#16220" class="Bound">X</a> <a id="16252" class="Symbol">→</a> <a id="16254" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="16256" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16258" class="Symbol">)</a> <a id="16260" class="Symbol">(</a><a id="16261" href="MGS.Solved-Exercises.html#16261" class="Bound">φ</a> <a id="16263" class="Symbol">:</a> <a id="16265" href="MGS.Basic-UF.html#6447" class="Function">Nat</a> <a id="16269" href="MGS.Solved-Exercises.html#16231" class="Bound">A</a> <a id="16271" href="MGS.Solved-Exercises.html#16246" class="Bound">B</a><a id="16272" class="Symbol">)</a>
        <a id="16282" class="Symbol">(</a><a id="16283" href="MGS.Solved-Exercises.html#16283" class="Bound">x</a> <a id="16285" class="Symbol">:</a> <a id="16287" href="MGS.Solved-Exercises.html#16220" class="Bound">X</a><a id="16288" class="Symbol">)</a> <a id="16290" class="Symbol">(</a><a id="16291" href="MGS.Solved-Exercises.html#16291" class="Bound">b</a> <a id="16293" class="Symbol">:</a> <a id="16295" href="MGS.Solved-Exercises.html#16246" class="Bound">B</a> <a id="16297" href="MGS.Solved-Exercises.html#16283" class="Bound">x</a><a id="16298" class="Symbol">)</a>
      <a id="16306" class="Symbol">→</a> <a id="16308" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="16314" class="Symbol">(</a><a id="16315" href="MGS.Solved-Exercises.html#16261" class="Bound">φ</a> <a id="16317" href="MGS.Solved-Exercises.html#16283" class="Bound">x</a><a id="16318" class="Symbol">)</a> <a id="16320" href="MGS.Solved-Exercises.html#16291" class="Bound">b</a> <a id="16322" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="16324" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="16330" class="Symbol">(</a><a id="16331" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="16336" href="MGS.Solved-Exercises.html#16261" class="Bound">φ</a><a id="16337" class="Symbol">)</a> <a id="16339" class="Symbol">(</a><a id="16340" href="MGS.Solved-Exercises.html#16283" class="Bound">x</a> <a id="16342" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16344" href="MGS.Solved-Exercises.html#16291" class="Bound">b</a><a id="16345" class="Symbol">)</a>
  <a id="16349" href="MGS.Solved-Exercises.html#16213" class="Function">sol</a> <a id="16353" href="MGS.Solved-Exercises.html#16353" class="Bound">A</a> <a id="16355" href="MGS.Solved-Exercises.html#16355" class="Bound">B</a> <a id="16357" href="MGS.Solved-Exercises.html#16357" class="Bound">φ</a> <a id="16359" href="MGS.Solved-Exercises.html#16359" class="Bound">x</a> <a id="16361" href="MGS.Solved-Exercises.html#16361" class="Bound">b</a> <a id="16363" class="Symbol">=</a> <a id="16365" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="16387" href="MGS.Solved-Exercises.html#16414" class="Function">f</a> <a id="16389" class="Symbol">(</a><a id="16390" href="MGS.Solved-Exercises.html#16512" class="Function">g</a> <a id="16392" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16394" href="MGS.Solved-Exercises.html#16606" class="Function">ε</a> <a id="16396" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16398" href="MGS.Solved-Exercises.html#16694" class="Function">η</a><a id="16399" class="Symbol">)</a>
   <a id="16404" class="Keyword">where</a>
    <a id="16414" href="MGS.Solved-Exercises.html#16414" class="Function">f</a> <a id="16416" class="Symbol">:</a> <a id="16418" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="16424" class="Symbol">(</a><a id="16425" href="MGS.Solved-Exercises.html#16357" class="Bound">φ</a> <a id="16427" href="MGS.Solved-Exercises.html#16359" class="Bound">x</a><a id="16428" class="Symbol">)</a> <a id="16430" href="MGS.Solved-Exercises.html#16361" class="Bound">b</a> <a id="16432" class="Symbol">→</a> <a id="16434" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="16440" class="Symbol">(</a><a id="16441" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="16446" href="MGS.Solved-Exercises.html#16357" class="Bound">φ</a><a id="16447" class="Symbol">)</a> <a id="16449" class="Symbol">(</a><a id="16450" href="MGS.Solved-Exercises.html#16359" class="Bound">x</a> <a id="16452" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16454" href="MGS.Solved-Exercises.html#16361" class="Bound">b</a><a id="16455" class="Symbol">)</a>
    <a id="16461" href="MGS.Solved-Exercises.html#16414" class="Function">f</a> <a id="16463" class="Symbol">(</a><a id="16464" href="MGS.Solved-Exercises.html#16464" class="Bound">a</a> <a id="16466" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16468" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="16473" class="Symbol">_)</a> <a id="16476" class="Symbol">=</a> <a id="16478" class="Symbol">((</a><a id="16480" href="MGS.Solved-Exercises.html#16359" class="Bound">x</a> <a id="16482" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16484" href="MGS.Solved-Exercises.html#16464" class="Bound">a</a><a id="16485" class="Symbol">)</a> <a id="16487" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16489" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="16494" class="Symbol">(</a><a id="16495" href="MGS.Solved-Exercises.html#16359" class="Bound">x</a> <a id="16497" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16499" href="MGS.Solved-Exercises.html#16357" class="Bound">φ</a> <a id="16501" href="MGS.Solved-Exercises.html#16359" class="Bound">x</a> <a id="16503" href="MGS.Solved-Exercises.html#16464" class="Bound">a</a><a id="16504" class="Symbol">))</a>

    <a id="16512" href="MGS.Solved-Exercises.html#16512" class="Function">g</a> <a id="16514" class="Symbol">:</a> <a id="16516" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="16522" class="Symbol">(</a><a id="16523" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="16528" href="MGS.Solved-Exercises.html#16357" class="Bound">φ</a><a id="16529" class="Symbol">)</a> <a id="16531" class="Symbol">(</a><a id="16532" href="MGS.Solved-Exercises.html#16359" class="Bound">x</a> <a id="16534" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16536" href="MGS.Solved-Exercises.html#16361" class="Bound">b</a><a id="16537" class="Symbol">)</a> <a id="16539" class="Symbol">→</a> <a id="16541" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="16547" class="Symbol">(</a><a id="16548" href="MGS.Solved-Exercises.html#16357" class="Bound">φ</a> <a id="16550" href="MGS.Solved-Exercises.html#16359" class="Bound">x</a><a id="16551" class="Symbol">)</a> <a id="16553" href="MGS.Solved-Exercises.html#16361" class="Bound">b</a>
    <a id="16559" href="MGS.Solved-Exercises.html#16512" class="Function">g</a> <a id="16561" class="Symbol">((</a><a id="16563" href="MGS.Solved-Exercises.html#16563" class="Bound">x</a> <a id="16565" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16567" href="MGS.Solved-Exercises.html#16567" class="Bound">a</a><a id="16568" class="Symbol">)</a> <a id="16570" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16572" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="16577" class="Symbol">_)</a> <a id="16580" class="Symbol">=</a> <a id="16582" class="Symbol">(</a><a id="16583" href="MGS.Solved-Exercises.html#16567" class="Bound">a</a> <a id="16585" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16587" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="16592" class="Symbol">(</a><a id="16593" href="MGS.Solved-Exercises.html#16357" class="Bound">φ</a> <a id="16595" href="MGS.Solved-Exercises.html#16563" class="Bound">x</a> <a id="16597" href="MGS.Solved-Exercises.html#16567" class="Bound">a</a><a id="16598" class="Symbol">))</a>

    <a id="16606" href="MGS.Solved-Exercises.html#16606" class="Function">ε</a> <a id="16608" class="Symbol">:</a> <a id="16610" class="Symbol">(</a><a id="16611" href="MGS.Solved-Exercises.html#16611" class="Bound">w</a> <a id="16613" class="Symbol">:</a> <a id="16615" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="16621" class="Symbol">(</a><a id="16622" href="MGS.Solved-Exercises.html#16357" class="Bound">φ</a> <a id="16624" href="MGS.Solved-Exercises.html#16359" class="Bound">x</a><a id="16625" class="Symbol">)</a> <a id="16627" href="MGS.Solved-Exercises.html#16361" class="Bound">b</a><a id="16628" class="Symbol">)</a> <a id="16630" class="Symbol">→</a> <a id="16632" href="MGS.Solved-Exercises.html#16512" class="Function">g</a> <a id="16634" class="Symbol">(</a><a id="16635" href="MGS.Solved-Exercises.html#16414" class="Function">f</a> <a id="16637" href="MGS.Solved-Exercises.html#16611" class="Bound">w</a><a id="16638" class="Symbol">)</a> <a id="16640" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="16642" href="MGS.Solved-Exercises.html#16611" class="Bound">w</a>
    <a id="16648" href="MGS.Solved-Exercises.html#16606" class="Function">ε</a> <a id="16650" class="Symbol">(</a><a id="16651" href="MGS.Solved-Exercises.html#16651" class="Bound">a</a> <a id="16653" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16655" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="16660" class="Symbol">_)</a> <a id="16663" class="Symbol">=</a> <a id="16665" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="16670" class="Symbol">(</a><a id="16671" href="MGS.Solved-Exercises.html#16651" class="Bound">a</a> <a id="16673" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16675" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="16680" class="Symbol">(</a><a id="16681" href="MGS.Solved-Exercises.html#16357" class="Bound">φ</a> <a id="16683" href="MGS.Solved-Exercises.html#16359" class="Bound">x</a> <a id="16685" href="MGS.Solved-Exercises.html#16651" class="Bound">a</a><a id="16686" class="Symbol">))</a>

    <a id="16694" href="MGS.Solved-Exercises.html#16694" class="Function">η</a> <a id="16696" class="Symbol">:</a> <a id="16698" class="Symbol">(</a><a id="16699" href="MGS.Solved-Exercises.html#16699" class="Bound">t</a> <a id="16701" class="Symbol">:</a> <a id="16703" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="16709" class="Symbol">(</a><a id="16710" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="16715" href="MGS.Solved-Exercises.html#16357" class="Bound">φ</a><a id="16716" class="Symbol">)</a> <a id="16718" class="Symbol">(</a><a id="16719" href="MGS.Solved-Exercises.html#16359" class="Bound">x</a> <a id="16721" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16723" href="MGS.Solved-Exercises.html#16361" class="Bound">b</a><a id="16724" class="Symbol">))</a> <a id="16727" class="Symbol">→</a> <a id="16729" href="MGS.Solved-Exercises.html#16414" class="Function">f</a> <a id="16731" class="Symbol">(</a><a id="16732" href="MGS.Solved-Exercises.html#16512" class="Function">g</a> <a id="16734" href="MGS.Solved-Exercises.html#16699" class="Bound">t</a><a id="16735" class="Symbol">)</a> <a id="16737" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="16739" href="MGS.Solved-Exercises.html#16699" class="Bound">t</a>
    <a id="16745" href="MGS.Solved-Exercises.html#16694" class="Function">η</a> <a id="16747" class="Symbol">((</a><a id="16749" href="MGS.Solved-Exercises.html#16749" class="Bound">x</a> <a id="16751" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16753" href="MGS.Solved-Exercises.html#16753" class="Bound">a</a><a id="16754" class="Symbol">)</a> <a id="16756" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16758" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="16763" class="Symbol">_)</a> <a id="16766" class="Symbol">=</a> <a id="16768" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="16773" class="Symbol">((</a><a id="16775" href="MGS.Solved-Exercises.html#16749" class="Bound">x</a> <a id="16777" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16779" href="MGS.Solved-Exercises.html#16753" class="Bound">a</a><a id="16780" class="Symbol">)</a> <a id="16782" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16784" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="16789" class="Symbol">(</a><a id="16790" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="16795" href="MGS.Solved-Exercises.html#16357" class="Bound">φ</a> <a id="16797" class="Symbol">(</a><a id="16798" href="MGS.Solved-Exercises.html#16749" class="Bound">x</a> <a id="16800" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="16802" href="MGS.Solved-Exercises.html#16753" class="Bound">a</a><a id="16803" class="Symbol">)))</a>

<a id="16808" href="MGS.Solved-Exercises.html#5795" class="Function">NatΣ-equiv-gives-fiberwise-equiv</a> <a id="16841" class="Symbol">=</a> <a id="16843" href="MGS.Solved-Exercises.html#16856" class="Function">sol</a>
 <a id="16848" class="Keyword">where</a>
  <a id="16856" href="MGS.Solved-Exercises.html#16856" class="Function">sol</a> <a id="16860" class="Symbol">:</a> <a id="16862" class="Symbol">{</a><a id="16863" href="MGS.Solved-Exercises.html#16863" class="Bound">X</a> <a id="16865" class="Symbol">:</a> <a id="16867" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16869" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16871" class="Symbol">}</a> <a id="16873" class="Symbol">{</a><a id="16874" href="MGS.Solved-Exercises.html#16874" class="Bound">A</a> <a id="16876" class="Symbol">:</a> <a id="16878" href="MGS.Solved-Exercises.html#16863" class="Bound">X</a> <a id="16880" class="Symbol">→</a> <a id="16882" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16884" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16886" class="Symbol">}</a> <a id="16888" class="Symbol">{</a><a id="16889" href="MGS.Solved-Exercises.html#16889" class="Bound">B</a> <a id="16891" class="Symbol">:</a> <a id="16893" href="MGS.Solved-Exercises.html#16863" class="Bound">X</a> <a id="16895" class="Symbol">→</a> <a id="16897" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="16899" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16901" class="Symbol">}</a> <a id="16903" class="Symbol">(</a><a id="16904" href="MGS.Solved-Exercises.html#16904" class="Bound">φ</a> <a id="16906" class="Symbol">:</a> <a id="16908" href="MGS.Basic-UF.html#6447" class="Function">Nat</a> <a id="16912" href="MGS.Solved-Exercises.html#16874" class="Bound">A</a> <a id="16914" href="MGS.Solved-Exercises.html#16889" class="Bound">B</a><a id="16915" class="Symbol">)</a>
      <a id="16923" class="Symbol">→</a> <a id="16925" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="16934" class="Symbol">(</a><a id="16935" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="16940" href="MGS.Solved-Exercises.html#16904" class="Bound">φ</a><a id="16941" class="Symbol">)</a> <a id="16943" class="Symbol">→</a> <a id="16945" class="Symbol">((</a><a id="16947" href="MGS.Solved-Exercises.html#16947" class="Bound">x</a> <a id="16949" class="Symbol">:</a> <a id="16951" href="MGS.Solved-Exercises.html#16863" class="Bound">X</a><a id="16952" class="Symbol">)</a> <a id="16954" class="Symbol">→</a> <a id="16956" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="16965" class="Symbol">(</a><a id="16966" href="MGS.Solved-Exercises.html#16904" class="Bound">φ</a> <a id="16968" href="MGS.Solved-Exercises.html#16947" class="Bound">x</a><a id="16969" class="Symbol">))</a>
  <a id="16974" href="MGS.Solved-Exercises.html#16856" class="Function">sol</a> <a id="16978" class="Symbol">{</a><a id="16979" href="MGS.Solved-Exercises.html#16979" class="Bound">𝓤</a><a id="16980" class="Symbol">}</a> <a id="16982" class="Symbol">{</a><a id="16983" href="MGS.Solved-Exercises.html#16983" class="Bound">𝓥</a><a id="16984" class="Symbol">}</a> <a id="16986" class="Symbol">{</a><a id="16987" href="MGS.Solved-Exercises.html#16987" class="Bound">𝓦</a><a id="16988" class="Symbol">}</a> <a id="16990" class="Symbol">{</a><a id="16991" href="MGS.Solved-Exercises.html#16991" class="Bound">X</a><a id="16992" class="Symbol">}</a> <a id="16994" class="Symbol">{</a><a id="16995" href="MGS.Solved-Exercises.html#16995" class="Bound">A</a><a id="16996" class="Symbol">}</a> <a id="16998" class="Symbol">{</a><a id="16999" href="MGS.Solved-Exercises.html#16999" class="Bound">B</a><a id="17000" class="Symbol">}</a> <a id="17002" href="MGS.Solved-Exercises.html#17002" class="Bound">φ</a> <a id="17004" href="MGS.Solved-Exercises.html#17004" class="Bound">e</a> <a id="17006" href="MGS.Solved-Exercises.html#17006" class="Bound">x</a> <a id="17008" href="MGS.Solved-Exercises.html#17008" class="Bound">b</a> <a id="17010" class="Symbol">=</a> <a id="17012" href="MGS.Solved-Exercises.html#17175" class="Function">γ</a>
   <a id="17017" class="Keyword">where</a>
    <a id="17027" href="MGS.Solved-Exercises.html#17027" class="Function">d</a> <a id="17029" class="Symbol">:</a> <a id="17031" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="17037" class="Symbol">(</a><a id="17038" href="MGS.Solved-Exercises.html#17002" class="Bound">φ</a> <a id="17040" href="MGS.Solved-Exercises.html#17006" class="Bound">x</a><a id="17041" class="Symbol">)</a> <a id="17043" href="MGS.Solved-Exercises.html#17008" class="Bound">b</a> <a id="17045" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="17047" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="17053" class="Symbol">(</a><a id="17054" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="17059" href="MGS.Solved-Exercises.html#17002" class="Bound">φ</a><a id="17060" class="Symbol">)</a> <a id="17062" class="Symbol">(</a><a id="17063" href="MGS.Solved-Exercises.html#17006" class="Bound">x</a> <a id="17065" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="17067" href="MGS.Solved-Exercises.html#17008" class="Bound">b</a><a id="17068" class="Symbol">)</a>
    <a id="17074" href="MGS.Solved-Exercises.html#17027" class="Function">d</a> <a id="17076" class="Symbol">=</a> <a id="17078" href="MGS.Solved-Exercises.html#5625" class="Function">NatΣ-fiber-equiv</a> <a id="17095" href="MGS.Solved-Exercises.html#16995" class="Bound">A</a> <a id="17097" href="MGS.Solved-Exercises.html#16999" class="Bound">B</a> <a id="17099" href="MGS.Solved-Exercises.html#17002" class="Bound">φ</a> <a id="17101" href="MGS.Solved-Exercises.html#17006" class="Bound">x</a> <a id="17103" href="MGS.Solved-Exercises.html#17008" class="Bound">b</a>

    <a id="17110" href="MGS.Solved-Exercises.html#17110" class="Function">s</a> <a id="17112" class="Symbol">:</a> <a id="17114" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="17127" class="Symbol">(</a><a id="17128" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="17134" class="Symbol">(</a><a id="17135" href="MGS.Basic-UF.html#6765" class="Function">NatΣ</a> <a id="17140" href="MGS.Solved-Exercises.html#17002" class="Bound">φ</a><a id="17141" class="Symbol">)</a> <a id="17143" class="Symbol">(</a><a id="17144" href="MGS.Solved-Exercises.html#17006" class="Bound">x</a> <a id="17146" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="17148" href="MGS.Solved-Exercises.html#17008" class="Bound">b</a><a id="17149" class="Symbol">))</a>
    <a id="17156" href="MGS.Solved-Exercises.html#17110" class="Function">s</a> <a id="17158" class="Symbol">=</a> <a id="17160" href="MGS.Solved-Exercises.html#17004" class="Bound">e</a> <a id="17162" class="Symbol">(</a><a id="17163" href="MGS.Solved-Exercises.html#17006" class="Bound">x</a> <a id="17165" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="17167" href="MGS.Solved-Exercises.html#17008" class="Bound">b</a><a id="17168" class="Symbol">)</a>

    <a id="17175" href="MGS.Solved-Exercises.html#17175" class="Function">γ</a> <a id="17177" class="Symbol">:</a> <a id="17179" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="17192" class="Symbol">(</a><a id="17193" href="MGS.Equivalences.html#487" class="Function">fiber</a> <a id="17199" class="Symbol">(</a><a id="17200" href="MGS.Solved-Exercises.html#17002" class="Bound">φ</a> <a id="17202" href="MGS.Solved-Exercises.html#17006" class="Bound">x</a><a id="17203" class="Symbol">)</a> <a id="17205" href="MGS.Solved-Exercises.html#17008" class="Bound">b</a><a id="17206" class="Symbol">)</a>
    <a id="17212" href="MGS.Solved-Exercises.html#17175" class="Function">γ</a> <a id="17214" class="Symbol">=</a> <a id="17216" href="MGS.Equivalences.html#9133" class="Function">equiv-to-singleton</a> <a id="17235" href="MGS.Solved-Exercises.html#17027" class="Function">d</a> <a id="17237" href="MGS.Solved-Exercises.html#17110" class="Function">s</a>

<a id="17240" href="MGS.Solved-Exercises.html#6036" class="Function">Σ-is-subsingleton</a> <a id="17258" class="Symbol">=</a> <a id="17260" href="MGS.Solved-Exercises.html#17273" class="Function">sol</a>
 <a id="17265" class="Keyword">where</a>
  <a id="17273" href="MGS.Solved-Exercises.html#17273" class="Function">sol</a> <a id="17277" class="Symbol">:</a> <a id="17279" class="Symbol">{</a><a id="17280" href="MGS.Solved-Exercises.html#17280" class="Bound">X</a> <a id="17282" class="Symbol">:</a> <a id="17284" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17286" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17288" class="Symbol">}</a> <a id="17290" class="Symbol">{</a><a id="17291" href="MGS.Solved-Exercises.html#17291" class="Bound">A</a> <a id="17293" class="Symbol">:</a> <a id="17295" href="MGS.Solved-Exercises.html#17280" class="Bound">X</a> <a id="17297" class="Symbol">→</a> <a id="17299" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17301" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17303" class="Symbol">}</a>
      <a id="17311" class="Symbol">→</a> <a id="17313" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="17329" href="MGS.Solved-Exercises.html#17280" class="Bound">X</a>
      <a id="17337" class="Symbol">→</a> <a id="17339" class="Symbol">((</a><a id="17341" href="MGS.Solved-Exercises.html#17341" class="Bound">x</a> <a id="17343" class="Symbol">:</a> <a id="17345" href="MGS.Solved-Exercises.html#17280" class="Bound">X</a><a id="17346" class="Symbol">)</a> <a id="17348" class="Symbol">→</a> <a id="17350" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="17366" class="Symbol">(</a><a id="17367" href="MGS.Solved-Exercises.html#17291" class="Bound">A</a> <a id="17369" href="MGS.Solved-Exercises.html#17341" class="Bound">x</a><a id="17370" class="Symbol">))</a>
      <a id="17379" class="Symbol">→</a> <a id="17381" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="17397" class="Symbol">(</a><a id="17398" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="17400" href="MGS.Solved-Exercises.html#17291" class="Bound">A</a><a id="17401" class="Symbol">)</a>
  <a id="17405" href="MGS.Solved-Exercises.html#17273" class="Function">sol</a> <a id="17409" href="MGS.Solved-Exercises.html#17409" class="Bound">i</a> <a id="17411" href="MGS.Solved-Exercises.html#17411" class="Bound">j</a> <a id="17413" class="Symbol">(</a><a id="17414" href="MGS.Solved-Exercises.html#17414" class="Bound">x</a> <a id="17416" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="17418" class="Symbol">_)</a> <a id="17421" class="Symbol">(</a><a id="17422" href="MGS.Solved-Exercises.html#17422" class="Bound">y</a> <a id="17424" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="17426" class="Symbol">_)</a> <a id="17429" class="Symbol">=</a> <a id="17431" href="MGS.Solved-Exercises.html#4063" class="Function">to-subtype-＝</a> <a id="17444" href="MGS.Solved-Exercises.html#17411" class="Bound">j</a> <a id="17446" class="Symbol">(</a><a id="17447" href="MGS.Solved-Exercises.html#17409" class="Bound">i</a> <a id="17449" href="MGS.Solved-Exercises.html#17414" class="Bound">x</a> <a id="17451" href="MGS.Solved-Exercises.html#17422" class="Bound">y</a><a id="17452" class="Symbol">)</a>

<a id="17455" href="MGS.Solved-Exercises.html#6217" class="Function">×-is-singleton</a> <a id="17470" class="Symbol">=</a> <a id="17472" href="MGS.Solved-Exercises.html#17485" class="Function">sol</a>
 <a id="17477" class="Keyword">where</a>
  <a id="17485" href="MGS.Solved-Exercises.html#17485" class="Function">sol</a> <a id="17489" class="Symbol">:</a> <a id="17491" class="Symbol">{</a><a id="17492" href="MGS.Solved-Exercises.html#17492" class="Bound">X</a> <a id="17494" class="Symbol">:</a> <a id="17496" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17498" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17500" class="Symbol">}</a> <a id="17502" class="Symbol">{</a><a id="17503" href="MGS.Solved-Exercises.html#17503" class="Bound">Y</a> <a id="17505" class="Symbol">:</a> <a id="17507" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17509" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17511" class="Symbol">}</a>
      <a id="17519" class="Symbol">→</a> <a id="17521" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="17534" href="MGS.Solved-Exercises.html#17492" class="Bound">X</a>
      <a id="17542" class="Symbol">→</a> <a id="17544" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="17557" href="MGS.Solved-Exercises.html#17503" class="Bound">Y</a>
      <a id="17565" class="Symbol">→</a> <a id="17567" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="17580" class="Symbol">(</a><a id="17581" href="MGS.Solved-Exercises.html#17492" class="Bound">X</a> <a id="17583" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="17585" href="MGS.Solved-Exercises.html#17503" class="Bound">Y</a><a id="17586" class="Symbol">)</a>
  <a id="17590" href="MGS.Solved-Exercises.html#17485" class="Function">sol</a> <a id="17594" class="Symbol">(</a><a id="17595" href="MGS.Solved-Exercises.html#17595" class="Bound">x</a> <a id="17597" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="17599" href="MGS.Solved-Exercises.html#17599" class="Bound">φ</a><a id="17600" class="Symbol">)</a> <a id="17602" class="Symbol">(</a><a id="17603" href="MGS.Solved-Exercises.html#17603" class="Bound">y</a> <a id="17605" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="17607" href="MGS.Solved-Exercises.html#17607" class="Bound">γ</a><a id="17608" class="Symbol">)</a> <a id="17610" class="Symbol">=</a> <a id="17612" class="Symbol">(</a><a id="17613" href="MGS.Solved-Exercises.html#17595" class="Bound">x</a> <a id="17615" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="17617" href="MGS.Solved-Exercises.html#17603" class="Bound">y</a><a id="17618" class="Symbol">)</a> <a id="17620" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="17622" href="MGS.Solved-Exercises.html#17637" class="Function">δ</a>
   <a id="17627" class="Keyword">where</a>
    <a id="17637" href="MGS.Solved-Exercises.html#17637" class="Function">δ</a> <a id="17639" class="Symbol">:</a> <a id="17641" class="Symbol">∀</a> <a id="17643" href="MGS.Solved-Exercises.html#17643" class="Bound">z</a> <a id="17645" class="Symbol">→</a> <a id="17647" href="MGS.Solved-Exercises.html#17595" class="Bound">x</a> <a id="17649" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="17651" href="MGS.Solved-Exercises.html#17603" class="Bound">y</a> <a id="17653" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="17655" href="MGS.Solved-Exercises.html#17643" class="Bound">z</a>
    <a id="17661" href="MGS.Solved-Exercises.html#17637" class="Function">δ</a> <a id="17663" class="Symbol">(</a><a id="17664" href="MGS.Solved-Exercises.html#17664" class="Bound">x&#39;</a> <a id="17667" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="17669" href="MGS.Solved-Exercises.html#17669" class="Bound">y&#39;</a> <a id="17672" class="Symbol">)</a> <a id="17674" class="Symbol">=</a> <a id="17676" href="MGS.Equivalences.html#6989" class="Function">to-×-＝</a> <a id="17683" class="Symbol">(</a><a id="17684" href="MGS.Solved-Exercises.html#17599" class="Bound">φ</a> <a id="17686" href="MGS.Solved-Exercises.html#17664" class="Bound">x&#39;</a> <a id="17689" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="17691" href="MGS.Solved-Exercises.html#17607" class="Bound">γ</a> <a id="17693" href="MGS.Solved-Exercises.html#17669" class="Bound">y&#39;</a><a id="17695" class="Symbol">)</a>

<a id="17698" href="MGS.Solved-Exercises.html#6368" class="Function">×-is-subsingleton</a> <a id="17716" class="Symbol">=</a> <a id="17718" href="MGS.Solved-Exercises.html#17731" class="Function">sol</a>
 <a id="17723" class="Keyword">where</a>
  <a id="17731" href="MGS.Solved-Exercises.html#17731" class="Function">sol</a> <a id="17735" class="Symbol">:</a> <a id="17737" class="Symbol">{</a><a id="17738" href="MGS.Solved-Exercises.html#17738" class="Bound">X</a> <a id="17740" class="Symbol">:</a> <a id="17742" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17744" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17746" class="Symbol">}</a> <a id="17748" class="Symbol">{</a><a id="17749" href="MGS.Solved-Exercises.html#17749" class="Bound">Y</a> <a id="17751" class="Symbol">:</a> <a id="17753" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17755" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17757" class="Symbol">}</a>
      <a id="17765" class="Symbol">→</a> <a id="17767" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="17783" href="MGS.Solved-Exercises.html#17738" class="Bound">X</a> <a id="17785" class="Symbol">→</a> <a id="17787" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="17803" href="MGS.Solved-Exercises.html#17749" class="Bound">Y</a> <a id="17805" class="Symbol">→</a> <a id="17807" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="17823" class="Symbol">(</a><a id="17824" href="MGS.Solved-Exercises.html#17738" class="Bound">X</a> <a id="17826" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="17828" href="MGS.Solved-Exercises.html#17749" class="Bound">Y</a><a id="17829" class="Symbol">)</a>
  <a id="17833" href="MGS.Solved-Exercises.html#17731" class="Function">sol</a> <a id="17837" href="MGS.Solved-Exercises.html#17837" class="Bound">i</a> <a id="17839" href="MGS.Solved-Exercises.html#17839" class="Bound">j</a> <a id="17841" class="Symbol">=</a> <a id="17843" href="MGS.Solved-Exercises.html#6036" class="Function">Σ-is-subsingleton</a> <a id="17861" href="MGS.Solved-Exercises.html#17837" class="Bound">i</a> <a id="17863" class="Symbol">(λ</a> <a id="17866" href="MGS.Solved-Exercises.html#17866" class="Bound">_</a> <a id="17868" class="Symbol">→</a> <a id="17870" href="MGS.Solved-Exercises.html#17839" class="Bound">j</a><a id="17871" class="Symbol">)</a>

<a id="17874" href="MGS.Solved-Exercises.html#6531" class="Function">×-is-subsingleton&#39;</a> <a id="17893" class="Symbol">=</a> <a id="17895" href="MGS.Solved-Exercises.html#17908" class="Function">sol</a>
 <a id="17900" class="Keyword">where</a>
  <a id="17908" href="MGS.Solved-Exercises.html#17908" class="Function">sol</a> <a id="17912" class="Symbol">:</a> <a id="17914" class="Symbol">{</a><a id="17915" href="MGS.Solved-Exercises.html#17915" class="Bound">X</a> <a id="17917" class="Symbol">:</a> <a id="17919" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17921" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17923" class="Symbol">}</a> <a id="17925" class="Symbol">{</a><a id="17926" href="MGS.Solved-Exercises.html#17926" class="Bound">Y</a> <a id="17928" class="Symbol">:</a> <a id="17930" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17932" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17934" class="Symbol">}</a>
      <a id="17942" class="Symbol">→</a> <a id="17944" class="Symbol">((</a><a id="17946" href="MGS.Solved-Exercises.html#17926" class="Bound">Y</a> <a id="17948" class="Symbol">→</a> <a id="17950" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="17966" href="MGS.Solved-Exercises.html#17915" class="Bound">X</a><a id="17967" class="Symbol">)</a> <a id="17969" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="17971" class="Symbol">(</a><a id="17972" href="MGS.Solved-Exercises.html#17915" class="Bound">X</a> <a id="17974" class="Symbol">→</a> <a id="17976" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="17992" href="MGS.Solved-Exercises.html#17926" class="Bound">Y</a><a id="17993" class="Symbol">))</a>
      <a id="18002" class="Symbol">→</a> <a id="18004" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="18020" class="Symbol">(</a><a id="18021" href="MGS.Solved-Exercises.html#17915" class="Bound">X</a> <a id="18023" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="18025" href="MGS.Solved-Exercises.html#17926" class="Bound">Y</a><a id="18026" class="Symbol">)</a>
  <a id="18030" href="MGS.Solved-Exercises.html#17908" class="Function">sol</a> <a id="18034" class="Symbol">{</a><a id="18035" href="MGS.Solved-Exercises.html#18035" class="Bound">𝓤</a><a id="18036" class="Symbol">}</a> <a id="18038" class="Symbol">{</a><a id="18039" href="MGS.Solved-Exercises.html#18039" class="Bound">𝓥</a><a id="18040" class="Symbol">}</a> <a id="18042" class="Symbol">{</a><a id="18043" href="MGS.Solved-Exercises.html#18043" class="Bound">X</a><a id="18044" class="Symbol">}</a> <a id="18046" class="Symbol">{</a><a id="18047" href="MGS.Solved-Exercises.html#18047" class="Bound">Y</a><a id="18048" class="Symbol">}</a> <a id="18050" class="Symbol">(</a><a id="18051" href="MGS.Solved-Exercises.html#18051" class="Bound">i</a> <a id="18053" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="18055" href="MGS.Solved-Exercises.html#18055" class="Bound">j</a><a id="18056" class="Symbol">)</a> <a id="18058" class="Symbol">=</a> <a id="18060" href="MGS.Solved-Exercises.html#18075" class="Function">k</a>
   <a id="18065" class="Keyword">where</a>
    <a id="18075" href="MGS.Solved-Exercises.html#18075" class="Function">k</a> <a id="18077" class="Symbol">:</a> <a id="18079" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="18095" class="Symbol">(</a><a id="18096" href="MGS.Solved-Exercises.html#18043" class="Bound">X</a> <a id="18098" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="18100" href="MGS.Solved-Exercises.html#18047" class="Bound">Y</a><a id="18101" class="Symbol">)</a>
    <a id="18107" href="MGS.Solved-Exercises.html#18075" class="Function">k</a> <a id="18109" class="Symbol">(</a><a id="18110" href="MGS.Solved-Exercises.html#18110" class="Bound">x</a> <a id="18112" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="18114" href="MGS.Solved-Exercises.html#18114" class="Bound">y</a><a id="18115" class="Symbol">)</a> <a id="18117" class="Symbol">(</a><a id="18118" href="MGS.Solved-Exercises.html#18118" class="Bound">x&#39;</a> <a id="18121" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="18123" href="MGS.Solved-Exercises.html#18123" class="Bound">y&#39;</a><a id="18125" class="Symbol">)</a> <a id="18127" class="Symbol">=</a> <a id="18129" href="MGS.Equivalences.html#6989" class="Function">to-×-＝</a> <a id="18136" class="Symbol">(</a><a id="18137" href="MGS.Solved-Exercises.html#18051" class="Bound">i</a> <a id="18139" href="MGS.Solved-Exercises.html#18114" class="Bound">y</a> <a id="18141" href="MGS.Solved-Exercises.html#18110" class="Bound">x</a> <a id="18143" href="MGS.Solved-Exercises.html#18118" class="Bound">x&#39;</a> <a id="18146" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="18148" href="MGS.Solved-Exercises.html#18055" class="Bound">j</a> <a id="18150" href="MGS.Solved-Exercises.html#18110" class="Bound">x</a> <a id="18152" href="MGS.Solved-Exercises.html#18114" class="Bound">y</a> <a id="18154" href="MGS.Solved-Exercises.html#18123" class="Bound">y&#39;</a><a id="18156" class="Symbol">)</a>

<a id="18159" href="MGS.Solved-Exercises.html#6693" class="Function">×-is-subsingleton&#39;-back</a> <a id="18183" class="Symbol">=</a> <a id="18185" href="MGS.Solved-Exercises.html#18198" class="Function">sol</a>
 <a id="18190" class="Keyword">where</a>
  <a id="18198" href="MGS.Solved-Exercises.html#18198" class="Function">sol</a> <a id="18202" class="Symbol">:</a> <a id="18204" class="Symbol">{</a><a id="18205" href="MGS.Solved-Exercises.html#18205" class="Bound">X</a> <a id="18207" class="Symbol">:</a> <a id="18209" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18211" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18213" class="Symbol">}</a> <a id="18215" class="Symbol">{</a><a id="18216" href="MGS.Solved-Exercises.html#18216" class="Bound">Y</a> <a id="18218" class="Symbol">:</a> <a id="18220" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18222" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18224" class="Symbol">}</a>
      <a id="18232" class="Symbol">→</a> <a id="18234" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="18250" class="Symbol">(</a><a id="18251" href="MGS.Solved-Exercises.html#18205" class="Bound">X</a> <a id="18253" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="18255" href="MGS.Solved-Exercises.html#18216" class="Bound">Y</a><a id="18256" class="Symbol">)</a>
      <a id="18264" class="Symbol">→</a> <a id="18266" class="Symbol">(</a><a id="18267" href="MGS.Solved-Exercises.html#18216" class="Bound">Y</a> <a id="18269" class="Symbol">→</a> <a id="18271" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="18287" href="MGS.Solved-Exercises.html#18205" class="Bound">X</a><a id="18288" class="Symbol">)</a> <a id="18290" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="18292" class="Symbol">(</a><a id="18293" href="MGS.Solved-Exercises.html#18205" class="Bound">X</a> <a id="18295" class="Symbol">→</a> <a id="18297" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="18313" href="MGS.Solved-Exercises.html#18216" class="Bound">Y</a><a id="18314" class="Symbol">)</a>
  <a id="18318" href="MGS.Solved-Exercises.html#18198" class="Function">sol</a> <a id="18322" class="Symbol">{</a><a id="18323" href="MGS.Solved-Exercises.html#18323" class="Bound">𝓤</a><a id="18324" class="Symbol">}</a> <a id="18326" class="Symbol">{</a><a id="18327" href="MGS.Solved-Exercises.html#18327" class="Bound">𝓥</a><a id="18328" class="Symbol">}</a> <a id="18330" class="Symbol">{</a><a id="18331" href="MGS.Solved-Exercises.html#18331" class="Bound">X</a><a id="18332" class="Symbol">}</a> <a id="18334" class="Symbol">{</a><a id="18335" href="MGS.Solved-Exercises.html#18335" class="Bound">Y</a><a id="18336" class="Symbol">}</a> <a id="18338" href="MGS.Solved-Exercises.html#18338" class="Bound">k</a> <a id="18340" class="Symbol">=</a> <a id="18342" href="MGS.Solved-Exercises.html#18361" class="Function">i</a> <a id="18344" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="18346" href="MGS.Solved-Exercises.html#18435" class="Function">j</a>
   <a id="18351" class="Keyword">where</a>
    <a id="18361" href="MGS.Solved-Exercises.html#18361" class="Function">i</a> <a id="18363" class="Symbol">:</a> <a id="18365" href="MGS.Solved-Exercises.html#18335" class="Bound">Y</a> <a id="18367" class="Symbol">→</a> <a id="18369" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="18385" href="MGS.Solved-Exercises.html#18331" class="Bound">X</a>
    <a id="18391" href="MGS.Solved-Exercises.html#18361" class="Function">i</a> <a id="18393" href="MGS.Solved-Exercises.html#18393" class="Bound">y</a> <a id="18395" href="MGS.Solved-Exercises.html#18395" class="Bound">x</a> <a id="18397" href="MGS.Solved-Exercises.html#18397" class="Bound">x&#39;</a> <a id="18400" class="Symbol">=</a> <a id="18402" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="18405" href="MGS.MLTT.html#2957" class="Function">pr₁</a> <a id="18409" class="Symbol">(</a><a id="18410" href="MGS.Solved-Exercises.html#18338" class="Bound">k</a> <a id="18412" class="Symbol">(</a><a id="18413" href="MGS.Solved-Exercises.html#18395" class="Bound">x</a> <a id="18415" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="18417" href="MGS.Solved-Exercises.html#18393" class="Bound">y</a><a id="18418" class="Symbol">)</a> <a id="18420" class="Symbol">(</a><a id="18421" href="MGS.Solved-Exercises.html#18397" class="Bound">x&#39;</a> <a id="18424" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="18426" href="MGS.Solved-Exercises.html#18393" class="Bound">y</a><a id="18427" class="Symbol">))</a>

    <a id="18435" href="MGS.Solved-Exercises.html#18435" class="Function">j</a> <a id="18437" class="Symbol">:</a> <a id="18439" href="MGS.Solved-Exercises.html#18331" class="Bound">X</a> <a id="18441" class="Symbol">→</a> <a id="18443" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="18459" href="MGS.Solved-Exercises.html#18335" class="Bound">Y</a>
    <a id="18465" href="MGS.Solved-Exercises.html#18435" class="Function">j</a> <a id="18467" href="MGS.Solved-Exercises.html#18467" class="Bound">x</a> <a id="18469" href="MGS.Solved-Exercises.html#18469" class="Bound">y</a> <a id="18471" href="MGS.Solved-Exercises.html#18471" class="Bound">y&#39;</a> <a id="18474" class="Symbol">=</a> <a id="18476" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="18479" href="MGS.MLTT.html#3016" class="Function">pr₂</a> <a id="18483" class="Symbol">(</a><a id="18484" href="MGS.Solved-Exercises.html#18338" class="Bound">k</a> <a id="18486" class="Symbol">(</a><a id="18487" href="MGS.Solved-Exercises.html#18467" class="Bound">x</a> <a id="18489" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="18491" href="MGS.Solved-Exercises.html#18469" class="Bound">y</a><a id="18492" class="Symbol">)</a> <a id="18494" class="Symbol">(</a><a id="18495" href="MGS.Solved-Exercises.html#18467" class="Bound">x</a> <a id="18497" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="18499" href="MGS.Solved-Exercises.html#18471" class="Bound">y&#39;</a><a id="18501" class="Symbol">))</a>

<a id="18505" href="MGS.Solved-Exercises.html#6868" class="Function">ap₂</a> <a id="18509" class="Symbol">=</a> <a id="18511" href="MGS.Solved-Exercises.html#18524" class="Function">sol</a>
 <a id="18516" class="Keyword">where</a>
  <a id="18524" href="MGS.Solved-Exercises.html#18524" class="Function">sol</a> <a id="18528" class="Symbol">:</a> <a id="18530" class="Symbol">{</a><a id="18531" href="MGS.Solved-Exercises.html#18531" class="Bound">X</a> <a id="18533" class="Symbol">:</a> <a id="18535" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18537" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18539" class="Symbol">}</a> <a id="18541" class="Symbol">{</a><a id="18542" href="MGS.Solved-Exercises.html#18542" class="Bound">Y</a> <a id="18544" class="Symbol">:</a> <a id="18546" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18548" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18550" class="Symbol">}</a> <a id="18552" class="Symbol">{</a><a id="18553" href="MGS.Solved-Exercises.html#18553" class="Bound">Z</a> <a id="18555" class="Symbol">:</a> <a id="18557" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="18559" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18561" class="Symbol">}</a> <a id="18563" class="Symbol">(</a><a id="18564" href="MGS.Solved-Exercises.html#18564" class="Bound">f</a> <a id="18566" class="Symbol">:</a> <a id="18568" href="MGS.Solved-Exercises.html#18531" class="Bound">X</a> <a id="18570" class="Symbol">→</a> <a id="18572" href="MGS.Solved-Exercises.html#18542" class="Bound">Y</a> <a id="18574" class="Symbol">→</a> <a id="18576" href="MGS.Solved-Exercises.html#18553" class="Bound">Z</a><a id="18577" class="Symbol">)</a> <a id="18579" class="Symbol">{</a><a id="18580" href="MGS.Solved-Exercises.html#18580" class="Bound">x</a> <a id="18582" href="MGS.Solved-Exercises.html#18582" class="Bound">x&#39;</a> <a id="18585" class="Symbol">:</a> <a id="18587" href="MGS.Solved-Exercises.html#18531" class="Bound">X</a><a id="18588" class="Symbol">}</a> <a id="18590" class="Symbol">{</a><a id="18591" href="MGS.Solved-Exercises.html#18591" class="Bound">y</a> <a id="18593" href="MGS.Solved-Exercises.html#18593" class="Bound">y&#39;</a> <a id="18596" class="Symbol">:</a> <a id="18598" href="MGS.Solved-Exercises.html#18542" class="Bound">Y</a><a id="18599" class="Symbol">}</a>
      <a id="18607" class="Symbol">→</a> <a id="18609" href="MGS.Solved-Exercises.html#18580" class="Bound">x</a> <a id="18611" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="18613" href="MGS.Solved-Exercises.html#18582" class="Bound">x&#39;</a> <a id="18616" class="Symbol">→</a> <a id="18618" href="MGS.Solved-Exercises.html#18591" class="Bound">y</a> <a id="18620" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="18622" href="MGS.Solved-Exercises.html#18593" class="Bound">y&#39;</a> <a id="18625" class="Symbol">→</a> <a id="18627" href="MGS.Solved-Exercises.html#18564" class="Bound">f</a> <a id="18629" href="MGS.Solved-Exercises.html#18580" class="Bound">x</a> <a id="18631" href="MGS.Solved-Exercises.html#18591" class="Bound">y</a> <a id="18633" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="18635" href="MGS.Solved-Exercises.html#18564" class="Bound">f</a> <a id="18637" href="MGS.Solved-Exercises.html#18582" class="Bound">x&#39;</a> <a id="18640" href="MGS.Solved-Exercises.html#18593" class="Bound">y&#39;</a>
  <a id="18645" href="MGS.Solved-Exercises.html#18524" class="Function">sol</a> <a id="18649" href="MGS.Solved-Exercises.html#18649" class="Bound">f</a> <a id="18651" class="Symbol">(</a><a id="18652" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="18657" href="MGS.Solved-Exercises.html#18657" class="Bound">x</a><a id="18658" class="Symbol">)</a> <a id="18660" class="Symbol">(</a><a id="18661" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="18666" href="MGS.Solved-Exercises.html#18666" class="Bound">y</a><a id="18667" class="Symbol">)</a> <a id="18669" class="Symbol">=</a> <a id="18671" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="18676" class="Symbol">(</a><a id="18677" href="MGS.Solved-Exercises.html#18649" class="Bound">f</a> <a id="18679" href="MGS.Solved-Exercises.html#18657" class="Bound">x</a> <a id="18681" href="MGS.Solved-Exercises.html#18666" class="Bound">y</a><a id="18682" class="Symbol">)</a>

<a id="18685" class="Markup">\end{code}</a><a id="18695" class="Background">
</a></pre></body></html>

==> anc/html/MGS.Subsingleton-Theorems.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.Subsingleton-Theorems</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.Subsingleton-Theorems.html" class="Module">MGS.Subsingleton-Theorems</a> <a id="325" class="Keyword">where</a>

<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="MGS.FunExt-from-Univalence.html" class="Module">MGS.FunExt-from-Univalence</a> <a id="371" class="Keyword">public</a>

<a id="Π-is-subsingleton"></a><a id="379" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="397" class="Symbol">:</a> <a id="399" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="407" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="409" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                  <a id="429" class="Symbol">→</a> <a id="431" class="Symbol">{</a><a id="432" href="MGS.Subsingleton-Theorems.html#432" class="Bound">X</a> <a id="434" class="Symbol">:</a> <a id="436" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="438" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="440" class="Symbol">}</a> <a id="442" class="Symbol">{</a><a id="443" href="MGS.Subsingleton-Theorems.html#443" class="Bound">A</a> <a id="445" class="Symbol">:</a> <a id="447" href="MGS.Subsingleton-Theorems.html#432" class="Bound">X</a> <a id="449" class="Symbol">→</a> <a id="451" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="453" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="455" class="Symbol">}</a>
                  <a id="475" class="Symbol">→</a> <a id="477" class="Symbol">((</a><a id="479" href="MGS.Subsingleton-Theorems.html#479" class="Bound">x</a> <a id="481" class="Symbol">:</a> <a id="483" href="MGS.Subsingleton-Theorems.html#432" class="Bound">X</a><a id="484" class="Symbol">)</a> <a id="486" class="Symbol">→</a> <a id="488" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="504" class="Symbol">(</a><a id="505" href="MGS.Subsingleton-Theorems.html#443" class="Bound">A</a> <a id="507" href="MGS.Subsingleton-Theorems.html#479" class="Bound">x</a><a id="508" class="Symbol">))</a>
                  <a id="529" class="Symbol">→</a> <a id="531" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="547" class="Symbol">(</a><a id="548" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="550" href="MGS.Subsingleton-Theorems.html#443" class="Bound">A</a><a id="551" class="Symbol">)</a>

<a id="554" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="572" href="MGS.Subsingleton-Theorems.html#572" class="Bound">fe</a> <a id="575" href="MGS.Subsingleton-Theorems.html#575" class="Bound">i</a> <a id="577" href="MGS.Subsingleton-Theorems.html#577" class="Bound">f</a> <a id="579" href="MGS.Subsingleton-Theorems.html#579" class="Bound">g</a> <a id="581" class="Symbol">=</a> <a id="583" href="MGS.Subsingleton-Theorems.html#572" class="Bound">fe</a> <a id="586" class="Symbol">(λ</a> <a id="589" href="MGS.Subsingleton-Theorems.html#589" class="Bound">x</a> <a id="591" class="Symbol">→</a> <a id="593" href="MGS.Subsingleton-Theorems.html#575" class="Bound">i</a> <a id="595" href="MGS.Subsingleton-Theorems.html#589" class="Bound">x</a> <a id="597" class="Symbol">(</a><a id="598" href="MGS.Subsingleton-Theorems.html#577" class="Bound">f</a> <a id="600" href="MGS.Subsingleton-Theorems.html#589" class="Bound">x</a><a id="601" class="Symbol">)</a> <a id="603" class="Symbol">(</a><a id="604" href="MGS.Subsingleton-Theorems.html#579" class="Bound">g</a> <a id="606" href="MGS.Subsingleton-Theorems.html#589" class="Bound">x</a><a id="607" class="Symbol">))</a>

<a id="being-singleton-is-subsingleton"></a><a id="611" href="MGS.Subsingleton-Theorems.html#611" class="Function">being-singleton-is-subsingleton</a> <a id="643" class="Symbol">:</a> <a id="645" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="653" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="655" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                <a id="689" class="Symbol">→</a> <a id="691" class="Symbol">{</a><a id="692" href="MGS.Subsingleton-Theorems.html#692" class="Bound">X</a> <a id="694" class="Symbol">:</a> <a id="696" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="698" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="700" class="Symbol">}</a>
                                <a id="734" class="Symbol">→</a> <a id="736" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="752" class="Symbol">(</a><a id="753" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="766" href="MGS.Subsingleton-Theorems.html#692" class="Bound">X</a><a id="767" class="Symbol">)</a>

<a id="770" href="MGS.Subsingleton-Theorems.html#611" class="Function">being-singleton-is-subsingleton</a> <a id="802" href="MGS.Subsingleton-Theorems.html#802" class="Bound">fe</a> <a id="805" class="Symbol">{</a><a id="806" href="MGS.Subsingleton-Theorems.html#806" class="Bound">X</a><a id="807" class="Symbol">}</a> <a id="809" class="Symbol">(</a><a id="810" href="MGS.Subsingleton-Theorems.html#810" class="Bound">x</a> <a id="812" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="814" href="MGS.Subsingleton-Theorems.html#814" class="Bound">φ</a><a id="815" class="Symbol">)</a> <a id="817" class="Symbol">(</a><a id="818" href="MGS.Subsingleton-Theorems.html#818" class="Bound">y</a> <a id="820" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="822" href="MGS.Subsingleton-Theorems.html#822" class="Bound">γ</a><a id="823" class="Symbol">)</a> <a id="825" class="Symbol">=</a> <a id="827" href="MGS.Subsingleton-Theorems.html#1066" class="Function">p</a>
 <a id="830" class="Keyword">where</a>
  <a id="838" href="MGS.Subsingleton-Theorems.html#838" class="Function">i</a> <a id="840" class="Symbol">:</a> <a id="842" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="858" href="MGS.Subsingleton-Theorems.html#806" class="Bound">X</a>
  <a id="862" href="MGS.Subsingleton-Theorems.html#838" class="Function">i</a> <a id="864" class="Symbol">=</a> <a id="866" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="895" href="MGS.Subsingleton-Theorems.html#806" class="Bound">X</a> <a id="897" class="Symbol">(</a><a id="898" href="MGS.Subsingleton-Theorems.html#818" class="Bound">y</a> <a id="900" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="902" href="MGS.Subsingleton-Theorems.html#822" class="Bound">γ</a><a id="903" class="Symbol">)</a>

  <a id="908" href="MGS.Subsingleton-Theorems.html#908" class="Function">s</a> <a id="910" class="Symbol">:</a> <a id="912" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="919" href="MGS.Subsingleton-Theorems.html#806" class="Bound">X</a>
  <a id="923" href="MGS.Subsingleton-Theorems.html#908" class="Function">s</a> <a id="925" class="Symbol">=</a> <a id="927" href="MGS.hlevels.html#2463" class="Function">subsingletons-are-sets</a> <a id="950" href="MGS.Subsingleton-Theorems.html#806" class="Bound">X</a> <a id="952" href="MGS.Subsingleton-Theorems.html#838" class="Function">i</a>

  <a id="957" href="MGS.Subsingleton-Theorems.html#957" class="Function">a</a> <a id="959" class="Symbol">:</a> <a id="961" class="Symbol">(</a><a id="962" href="MGS.Subsingleton-Theorems.html#962" class="Bound">z</a> <a id="964" class="Symbol">:</a> <a id="966" href="MGS.Subsingleton-Theorems.html#806" class="Bound">X</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">→</a> <a id="971" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="987" class="Symbol">((</a><a id="989" href="MGS.Subsingleton-Theorems.html#989" class="Bound">t</a> <a id="991" class="Symbol">:</a> <a id="993" href="MGS.Subsingleton-Theorems.html#806" class="Bound">X</a><a id="994" class="Symbol">)</a> <a id="996" class="Symbol">→</a> <a id="998" href="MGS.Subsingleton-Theorems.html#962" class="Bound">z</a> <a id="1000" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1002" href="MGS.Subsingleton-Theorems.html#989" class="Bound">t</a><a id="1003" class="Symbol">)</a>
  <a id="1007" href="MGS.Subsingleton-Theorems.html#957" class="Function">a</a> <a id="1009" href="MGS.Subsingleton-Theorems.html#1009" class="Bound">z</a> <a id="1011" class="Symbol">=</a> <a id="1013" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="1031" href="MGS.Subsingleton-Theorems.html#802" class="Bound">fe</a> <a id="1034" class="Symbol">(</a><a id="1035" href="MGS.Subsingleton-Theorems.html#908" class="Function">s</a> <a id="1037" href="MGS.Subsingleton-Theorems.html#1009" class="Bound">z</a><a id="1038" class="Symbol">)</a>

  <a id="1043" href="MGS.Subsingleton-Theorems.html#1043" class="Function">b</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="MGS.Subsingleton-Theorems.html#810" class="Bound">x</a> <a id="1049" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1051" href="MGS.Subsingleton-Theorems.html#818" class="Bound">y</a>
  <a id="1055" href="MGS.Subsingleton-Theorems.html#1043" class="Function">b</a> <a id="1057" class="Symbol">=</a> <a id="1059" href="MGS.Subsingleton-Theorems.html#814" class="Bound">φ</a> <a id="1061" href="MGS.Subsingleton-Theorems.html#818" class="Bound">y</a>

  <a id="1066" href="MGS.Subsingleton-Theorems.html#1066" class="Function">p</a> <a id="1068" class="Symbol">:</a> <a id="1070" class="Symbol">(</a><a id="1071" href="MGS.Subsingleton-Theorems.html#810" class="Bound">x</a> <a id="1073" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1075" href="MGS.Subsingleton-Theorems.html#814" class="Bound">φ</a><a id="1076" class="Symbol">)</a> <a id="1078" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1080" class="Symbol">(</a><a id="1081" href="MGS.Subsingleton-Theorems.html#818" class="Bound">y</a> <a id="1083" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1085" href="MGS.Subsingleton-Theorems.html#822" class="Bound">γ</a><a id="1086" class="Symbol">)</a>
  <a id="1090" href="MGS.Subsingleton-Theorems.html#1066" class="Function">p</a> <a id="1092" class="Symbol">=</a> <a id="1094" href="MGS.Solved-Exercises.html#4063" class="Function">to-subtype-＝</a> <a id="1107" href="MGS.Subsingleton-Theorems.html#957" class="Function">a</a> <a id="1109" href="MGS.Subsingleton-Theorems.html#1043" class="Function">b</a>

<a id="being-equiv-is-subsingleton"></a><a id="1112" href="MGS.Subsingleton-Theorems.html#1112" class="Function">being-equiv-is-subsingleton</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1150" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1152" class="Symbol">(</a><a id="1153" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1155" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1157" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1158" class="Symbol">)</a> <a id="1160" class="Symbol">→</a> <a id="1162" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1170" class="Symbol">(</a><a id="1171" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1173" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1175" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1176" class="Symbol">)</a> <a id="1178" class="Symbol">(</a><a id="1179" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1181" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1183" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1184" class="Symbol">)</a>
                            <a id="1214" class="Symbol">→</a> <a id="1216" class="Symbol">{</a><a id="1217" href="MGS.Subsingleton-Theorems.html#1217" class="Bound">X</a> <a id="1219" class="Symbol">:</a> <a id="1221" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1223" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1225" class="Symbol">}</a> <a id="1227" class="Symbol">{</a><a id="1228" href="MGS.Subsingleton-Theorems.html#1228" class="Bound">Y</a> <a id="1230" class="Symbol">:</a> <a id="1232" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1234" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1236" class="Symbol">}</a> <a id="1238" class="Symbol">(</a><a id="1239" href="MGS.Subsingleton-Theorems.html#1239" class="Bound">f</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="MGS.Subsingleton-Theorems.html#1217" class="Bound">X</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="MGS.Subsingleton-Theorems.html#1228" class="Bound">Y</a><a id="1248" class="Symbol">)</a>
                            <a id="1278" class="Symbol">→</a> <a id="1280" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1296" class="Symbol">(</a><a id="1297" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1306" href="MGS.Subsingleton-Theorems.html#1239" class="Bound">f</a><a id="1307" class="Symbol">)</a>

<a id="1310" href="MGS.Subsingleton-Theorems.html#1112" class="Function">being-equiv-is-subsingleton</a> <a id="1338" href="MGS.Subsingleton-Theorems.html#1338" class="Bound">fe</a> <a id="1341" href="MGS.Subsingleton-Theorems.html#1341" class="Bound">fe&#39;</a> <a id="1345" href="MGS.Subsingleton-Theorems.html#1345" class="Bound">f</a> <a id="1347" class="Symbol">=</a> <a id="1349" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="1367" href="MGS.Subsingleton-Theorems.html#1338" class="Bound">fe</a>
                                        <a id="1410" class="Symbol">(λ</a> <a id="1413" href="MGS.Subsingleton-Theorems.html#1413" class="Bound">x</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="MGS.Subsingleton-Theorems.html#611" class="Function">being-singleton-is-subsingleton</a> <a id="1449" href="MGS.Subsingleton-Theorems.html#1341" class="Bound">fe&#39;</a><a id="1452" class="Symbol">)</a>

<a id="subsingletons-are-retracts-of-logically-equivalent-types"></a><a id="1455" href="MGS.Subsingleton-Theorems.html#1455" class="Function">subsingletons-are-retracts-of-logically-equivalent-types</a> <a id="1512" class="Symbol">:</a> <a id="1514" class="Symbol">{</a><a id="1515" href="MGS.Subsingleton-Theorems.html#1515" class="Bound">X</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1521" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1523" class="Symbol">}</a> <a id="1525" class="Symbol">{</a><a id="1526" href="MGS.Subsingleton-Theorems.html#1526" class="Bound">Y</a> <a id="1528" class="Symbol">:</a> <a id="1530" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1532" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1534" class="Symbol">}</a>
                                                         <a id="1593" class="Symbol">→</a> <a id="1595" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="1611" href="MGS.Subsingleton-Theorems.html#1515" class="Bound">X</a>
                                                         <a id="1670" class="Symbol">→</a> <a id="1672" class="Symbol">(</a><a id="1673" href="MGS.Subsingleton-Theorems.html#1515" class="Bound">X</a> <a id="1675" href="MGS.MLTT.html#7102" class="Function Operator">↔</a> <a id="1677" href="MGS.Subsingleton-Theorems.html#1526" class="Bound">Y</a><a id="1678" class="Symbol">)</a>
                                                         <a id="1737" class="Symbol">→</a> <a id="1739" href="MGS.Subsingleton-Theorems.html#1515" class="Bound">X</a> <a id="1741" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="1743" href="MGS.Subsingleton-Theorems.html#1526" class="Bound">Y</a>

<a id="1746" href="MGS.Subsingleton-Theorems.html#1455" class="Function">subsingletons-are-retracts-of-logically-equivalent-types</a> <a id="1803" href="MGS.Subsingleton-Theorems.html#1803" class="Bound">i</a> <a id="1805" class="Symbol">(</a><a id="1806" href="MGS.Subsingleton-Theorems.html#1806" class="Bound">f</a> <a id="1808" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1810" href="MGS.Subsingleton-Theorems.html#1810" class="Bound">g</a><a id="1811" class="Symbol">)</a> <a id="1813" class="Symbol">=</a> <a id="1815" href="MGS.Subsingleton-Theorems.html#1810" class="Bound">g</a> <a id="1817" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1819" href="MGS.Subsingleton-Theorems.html#1806" class="Bound">f</a> <a id="1821" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1823" href="MGS.Subsingleton-Theorems.html#1834" class="Function">η</a>
 <a id="1826" class="Keyword">where</a>
  <a id="1834" href="MGS.Subsingleton-Theorems.html#1834" class="Function">η</a> <a id="1836" class="Symbol">:</a> <a id="1838" href="MGS.Subsingleton-Theorems.html#1810" class="Bound">g</a> <a id="1840" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="1842" href="MGS.Subsingleton-Theorems.html#1806" class="Bound">f</a> <a id="1844" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="1846" href="MGS.MLTT.html#3759" class="Function">id</a>
  <a id="1851" href="MGS.Subsingleton-Theorems.html#1834" class="Function">η</a> <a id="1853" href="MGS.Subsingleton-Theorems.html#1853" class="Bound">x</a> <a id="1855" class="Symbol">=</a> <a id="1857" href="MGS.Subsingleton-Theorems.html#1803" class="Bound">i</a> <a id="1859" class="Symbol">(</a><a id="1860" href="MGS.Subsingleton-Theorems.html#1810" class="Bound">g</a> <a id="1862" class="Symbol">(</a><a id="1863" href="MGS.Subsingleton-Theorems.html#1806" class="Bound">f</a> <a id="1865" href="MGS.Subsingleton-Theorems.html#1853" class="Bound">x</a><a id="1866" class="Symbol">))</a> <a id="1869" href="MGS.Subsingleton-Theorems.html#1853" class="Bound">x</a>

<a id="equivalence-property-is-retract-of-invertibility-data"></a><a id="1872" href="MGS.Subsingleton-Theorems.html#1872" class="Function">equivalence-property-is-retract-of-invertibility-data</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1936" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1938" class="Symbol">(</a><a id="1939" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1941" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1943" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1944" class="Symbol">)</a> <a id="1946" class="Symbol">→</a> <a id="1948" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1956" class="Symbol">(</a><a id="1957" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1959" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1961" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1962" class="Symbol">)</a> <a id="1964" class="Symbol">(</a><a id="1965" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1967" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1969" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1970" class="Symbol">)</a>
                                                      <a id="2026" class="Symbol">→</a> <a id="2028" class="Symbol">{</a><a id="2029" href="MGS.Subsingleton-Theorems.html#2029" class="Bound">X</a> <a id="2031" class="Symbol">:</a> <a id="2033" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2035" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2037" class="Symbol">}</a> <a id="2039" class="Symbol">{</a><a id="2040" href="MGS.Subsingleton-Theorems.html#2040" class="Bound">Y</a> <a id="2042" class="Symbol">:</a> <a id="2044" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2046" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2048" class="Symbol">}</a> <a id="2050" class="Symbol">(</a><a id="2051" href="MGS.Subsingleton-Theorems.html#2051" class="Bound">f</a> <a id="2053" class="Symbol">:</a> <a id="2055" href="MGS.Subsingleton-Theorems.html#2029" class="Bound">X</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="MGS.Subsingleton-Theorems.html#2040" class="Bound">Y</a><a id="2060" class="Symbol">)</a>
                                                      <a id="2116" class="Symbol">→</a> <a id="2118" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="2127" href="MGS.Subsingleton-Theorems.html#2051" class="Bound">f</a> <a id="2129" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="2131" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="2142" href="MGS.Subsingleton-Theorems.html#2051" class="Bound">f</a>

<a id="2145" href="MGS.Subsingleton-Theorems.html#1872" class="Function">equivalence-property-is-retract-of-invertibility-data</a> <a id="2199" href="MGS.Subsingleton-Theorems.html#2199" class="Bound">fe</a> <a id="2202" href="MGS.Subsingleton-Theorems.html#2202" class="Bound">fe&#39;</a> <a id="2206" href="MGS.Subsingleton-Theorems.html#2206" class="Bound">f</a> <a id="2208" class="Symbol">=</a>
  <a id="2212" href="MGS.Subsingleton-Theorems.html#1455" class="Function">subsingletons-are-retracts-of-logically-equivalent-types</a>
   <a id="2272" class="Symbol">(</a><a id="2273" href="MGS.Subsingleton-Theorems.html#1112" class="Function">being-equiv-is-subsingleton</a> <a id="2301" href="MGS.Subsingleton-Theorems.html#2199" class="Bound">fe</a> <a id="2304" href="MGS.Subsingleton-Theorems.html#2202" class="Bound">fe&#39;</a> <a id="2308" href="MGS.Subsingleton-Theorems.html#2206" class="Bound">f</a><a id="2309" class="Symbol">)</a> <a id="2311" class="Symbol">(</a><a id="2312" href="MGS.Equivalences.html#1848" class="Function">equivs-are-invertible</a> <a id="2334" href="MGS.Subsingleton-Theorems.html#2206" class="Bound">f</a> <a id="2336" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2338" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="2361" href="MGS.Subsingleton-Theorems.html#2206" class="Bound">f</a><a id="2362" class="Symbol">)</a>

<a id="univalence-is-subsingleton"></a><a id="2365" href="MGS.Subsingleton-Theorems.html#2365" class="Function">univalence-is-subsingleton</a> <a id="2392" class="Symbol">:</a> <a id="2394" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="2407" class="Symbol">(</a><a id="2408" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2410" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="2411" class="Symbol">)</a>
                           <a id="2440" class="Symbol">→</a> <a id="2442" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="2458" class="Symbol">(</a><a id="2459" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="2472" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2473" class="Symbol">)</a>

<a id="2476" href="MGS.Subsingleton-Theorems.html#2365" class="Function">univalence-is-subsingleton</a> <a id="2503" class="Symbol">{</a><a id="2504" href="MGS.Subsingleton-Theorems.html#2504" class="Bound">𝓤</a><a id="2505" class="Symbol">}</a> <a id="2507" href="MGS.Subsingleton-Theorems.html#2507" class="Bound">ua⁺</a> <a id="2511" class="Symbol">=</a> <a id="2513" href="MGS.Solved-Exercises.html#490" class="Function">subsingleton-criterion&#39;</a> <a id="2537" href="MGS.Subsingleton-Theorems.html#2548" class="Function">γ</a>
 <a id="2540" class="Keyword">where</a>
  <a id="2548" href="MGS.Subsingleton-Theorems.html#2548" class="Function">γ</a> <a id="2550" class="Symbol">:</a> <a id="2552" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="2565" href="MGS.Subsingleton-Theorems.html#2504" class="Bound">𝓤</a> <a id="2567" class="Symbol">→</a> <a id="2569" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="2585" class="Symbol">(</a><a id="2586" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="2599" href="MGS.Subsingleton-Theorems.html#2504" class="Bound">𝓤</a><a id="2600" class="Symbol">)</a>
  <a id="2604" href="MGS.Subsingleton-Theorems.html#2548" class="Function">γ</a> <a id="2606" href="MGS.Subsingleton-Theorems.html#2606" class="Bound">ua</a> <a id="2609" class="Symbol">=</a> <a id="2611" href="MGS.Subsingleton-Theorems.html#2774" class="Function">i</a>
   <a id="2616" class="Keyword">where</a>
    <a id="2626" href="MGS.Subsingleton-Theorems.html#2626" class="Function">dfe₁</a> <a id="2631" class="Symbol">:</a> <a id="2633" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a>  <a id="2642" href="MGS.Subsingleton-Theorems.html#2504" class="Bound">𝓤</a>    <a id="2647" class="Symbol">(</a><a id="2648" href="MGS.Subsingleton-Theorems.html#2504" class="Bound">𝓤</a> <a id="2650" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="2651" class="Symbol">)</a>
    <a id="2657" href="MGS.Subsingleton-Theorems.html#2657" class="Function">dfe₂</a> <a id="2662" class="Symbol">:</a> <a id="2664" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2672" class="Symbol">(</a><a id="2673" href="MGS.Subsingleton-Theorems.html#2504" class="Bound">𝓤</a> <a id="2675" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Symbol">(</a><a id="2679" href="MGS.Subsingleton-Theorems.html#2504" class="Bound">𝓤</a> <a id="2681" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="2682" class="Symbol">)</a>

    <a id="2689" href="MGS.Subsingleton-Theorems.html#2626" class="Function">dfe₁</a> <a id="2694" class="Symbol">=</a> <a id="2696" href="MGS.FunExt-from-Univalence.html#5261" class="Function">univalence-gives-dfunext&#39;</a> <a id="2722" href="MGS.Subsingleton-Theorems.html#2606" class="Bound">ua</a> <a id="2725" href="MGS.Subsingleton-Theorems.html#2507" class="Bound">ua⁺</a>
    <a id="2733" href="MGS.Subsingleton-Theorems.html#2657" class="Function">dfe₂</a> <a id="2738" class="Symbol">=</a> <a id="2740" href="MGS.FunExt-from-Univalence.html#5567" class="Function">univalence-gives-dfunext</a> <a id="2765" href="MGS.Subsingleton-Theorems.html#2507" class="Bound">ua⁺</a>

    <a id="2774" href="MGS.Subsingleton-Theorems.html#2774" class="Function">i</a> <a id="2776" class="Symbol">:</a> <a id="2778" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="2794" class="Symbol">(</a><a id="2795" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="2808" href="MGS.Subsingleton-Theorems.html#2504" class="Bound">𝓤</a><a id="2809" class="Symbol">)</a>
    <a id="2815" href="MGS.Subsingleton-Theorems.html#2774" class="Function">i</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="2837" href="MGS.Subsingleton-Theorems.html#2657" class="Function">dfe₂</a>
         <a id="2851" class="Symbol">(λ</a> <a id="2854" href="MGS.Subsingleton-Theorems.html#2854" class="Bound">X</a> <a id="2856" class="Symbol">→</a> <a id="2858" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="2876" href="MGS.Subsingleton-Theorems.html#2657" class="Function">dfe₂</a>
         <a id="2890" class="Symbol">(λ</a> <a id="2893" href="MGS.Subsingleton-Theorems.html#2893" class="Bound">Y</a> <a id="2895" class="Symbol">→</a> <a id="2897" href="MGS.Subsingleton-Theorems.html#1112" class="Function">being-equiv-is-subsingleton</a> <a id="2925" href="MGS.Subsingleton-Theorems.html#2626" class="Function">dfe₁</a> <a id="2930" href="MGS.Subsingleton-Theorems.html#2657" class="Function">dfe₂</a> <a id="2935" class="Symbol">(</a><a id="2936" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="2942" href="MGS.Subsingleton-Theorems.html#2854" class="Bound">X</a> <a id="2944" href="MGS.Subsingleton-Theorems.html#2893" class="Bound">Y</a><a id="2945" class="Symbol">)))</a>

<a id="Univalence"></a><a id="2950" href="MGS.Subsingleton-Theorems.html#2950" class="Function">Univalence</a> <a id="2961" class="Symbol">:</a> <a id="2963" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="2966" href="MGS.Subsingleton-Theorems.html#2950" class="Function">Univalence</a> <a id="2977" class="Symbol">=</a> <a id="2979" class="Symbol">∀</a> <a id="2981" href="MGS.Subsingleton-Theorems.html#2981" class="Bound">𝓤</a> <a id="2983" class="Symbol">→</a> <a id="2985" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="2998" href="MGS.Subsingleton-Theorems.html#2981" class="Bound">𝓤</a>

<a id="univalence-is-subsingletonω"></a><a id="3001" href="MGS.Subsingleton-Theorems.html#3001" class="Function">univalence-is-subsingletonω</a> <a id="3029" class="Symbol">:</a> <a id="3031" href="MGS.Subsingleton-Theorems.html#2950" class="Function">Univalence</a> <a id="3042" class="Symbol">→</a> <a id="3044" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="3060" class="Symbol">(</a><a id="3061" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="3074" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3075" class="Symbol">)</a>
<a id="3077" href="MGS.Subsingleton-Theorems.html#3001" class="Function">univalence-is-subsingletonω</a> <a id="3105" class="Symbol">{</a><a id="3106" href="MGS.Subsingleton-Theorems.html#3106" class="Bound">𝓤</a><a id="3107" class="Symbol">}</a> <a id="3109" href="MGS.Subsingleton-Theorems.html#3109" class="Bound">γ</a> <a id="3111" class="Symbol">=</a> <a id="3113" href="MGS.Subsingleton-Theorems.html#2365" class="Function">univalence-is-subsingleton</a> <a id="3140" class="Symbol">(</a><a id="3141" href="MGS.Subsingleton-Theorems.html#3109" class="Bound">γ</a> <a id="3143" class="Symbol">(</a><a id="3144" href="MGS.Subsingleton-Theorems.html#3106" class="Bound">𝓤</a> <a id="3146" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="3147" class="Symbol">))</a>

<a id="univalence-is-a-singleton"></a><a id="3151" href="MGS.Subsingleton-Theorems.html#3151" class="Function">univalence-is-a-singleton</a> <a id="3177" class="Symbol">:</a> <a id="3179" href="MGS.Subsingleton-Theorems.html#2950" class="Function">Univalence</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="3205" class="Symbol">(</a><a id="3206" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="3219" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3220" class="Symbol">)</a>
<a id="3222" href="MGS.Subsingleton-Theorems.html#3151" class="Function">univalence-is-a-singleton</a> <a id="3248" class="Symbol">{</a><a id="3249" href="MGS.Subsingleton-Theorems.html#3249" class="Bound">𝓤</a><a id="3250" class="Symbol">}</a> <a id="3252" href="MGS.Subsingleton-Theorems.html#3252" class="Bound">γ</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="MGS.Basic-UF.html#1222" class="Function">pointed-subsingletons-are-singletons</a>
                                   <a id="3328" class="Symbol">(</a><a id="3329" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="3342" href="MGS.Subsingleton-Theorems.html#3249" class="Bound">𝓤</a><a id="3343" class="Symbol">)</a>
                                   <a id="3380" class="Symbol">(</a><a id="3381" href="MGS.Subsingleton-Theorems.html#3252" class="Bound">γ</a> <a id="3383" href="MGS.Subsingleton-Theorems.html#3249" class="Bound">𝓤</a><a id="3384" class="Symbol">)</a>
                                   <a id="3421" class="Symbol">(</a><a id="3422" href="MGS.Subsingleton-Theorems.html#3001" class="Function">univalence-is-subsingletonω</a> <a id="3450" href="MGS.Subsingleton-Theorems.html#3252" class="Bound">γ</a><a id="3451" class="Symbol">)</a>

<a id="global-dfunext"></a><a id="3454" href="MGS.Subsingleton-Theorems.html#3454" class="Function">global-dfunext</a> <a id="3469" class="Symbol">:</a> <a id="3471" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="3474" href="MGS.Subsingleton-Theorems.html#3454" class="Function">global-dfunext</a> <a id="3489" class="Symbol">=</a> <a id="3491" class="Symbol">∀</a> <a id="3493" class="Symbol">{</a><a id="3494" href="MGS.Subsingleton-Theorems.html#3494" class="Bound">𝓤</a> <a id="3496" href="MGS.Subsingleton-Theorems.html#3496" class="Bound">𝓥</a><a id="3497" class="Symbol">}</a> <a id="3499" class="Symbol">→</a> <a id="3501" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3509" href="MGS.Subsingleton-Theorems.html#3494" class="Bound">𝓤</a> <a id="3511" href="MGS.Subsingleton-Theorems.html#3496" class="Bound">𝓥</a>

<a id="univalence-gives-global-dfunext"></a><a id="3514" href="MGS.Subsingleton-Theorems.html#3514" class="Function">univalence-gives-global-dfunext</a> <a id="3546" class="Symbol">:</a> <a id="3548" href="MGS.Subsingleton-Theorems.html#2950" class="Function">Univalence</a> <a id="3559" class="Symbol">→</a> <a id="3561" href="MGS.Subsingleton-Theorems.html#3454" class="Function">global-dfunext</a>
<a id="3576" href="MGS.Subsingleton-Theorems.html#3514" class="Function">univalence-gives-global-dfunext</a> <a id="3608" href="MGS.Subsingleton-Theorems.html#3608" class="Bound">ua</a> <a id="3611" class="Symbol">{</a><a id="3612" href="MGS.Subsingleton-Theorems.html#3612" class="Bound">𝓤</a><a id="3613" class="Symbol">}</a> <a id="3615" class="Symbol">{</a><a id="3616" href="MGS.Subsingleton-Theorems.html#3616" class="Bound">𝓥</a><a id="3617" class="Symbol">}</a> <a id="3619" class="Symbol">=</a> <a id="3621" href="MGS.FunExt-from-Univalence.html#5261" class="Function">univalence-gives-dfunext&#39;</a>
                                               <a id="3694" class="Symbol">(</a><a id="3695" href="MGS.Subsingleton-Theorems.html#3608" class="Bound">ua</a> <a id="3698" href="MGS.Subsingleton-Theorems.html#3612" class="Bound">𝓤</a><a id="3699" class="Symbol">)</a> <a id="3701" class="Symbol">(</a><a id="3702" href="MGS.Subsingleton-Theorems.html#3608" class="Bound">ua</a> <a id="3705" class="Symbol">(</a><a id="3706" href="MGS.Subsingleton-Theorems.html#3612" class="Bound">𝓤</a> <a id="3708" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3710" href="MGS.Subsingleton-Theorems.html#3616" class="Bound">𝓥</a><a id="3711" class="Symbol">))</a>

<a id="global-hfunext"></a><a id="3715" href="MGS.Subsingleton-Theorems.html#3715" class="Function">global-hfunext</a> <a id="3730" class="Symbol">:</a> <a id="3732" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="3735" href="MGS.Subsingleton-Theorems.html#3715" class="Function">global-hfunext</a> <a id="3750" class="Symbol">=</a> <a id="3752" class="Symbol">∀</a> <a id="3754" class="Symbol">{</a><a id="3755" href="MGS.Subsingleton-Theorems.html#3755" class="Bound">𝓤</a> <a id="3757" href="MGS.Subsingleton-Theorems.html#3757" class="Bound">𝓥</a><a id="3758" class="Symbol">}</a> <a id="3760" class="Symbol">→</a> <a id="3762" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="3770" href="MGS.Subsingleton-Theorems.html#3755" class="Bound">𝓤</a> <a id="3772" href="MGS.Subsingleton-Theorems.html#3757" class="Bound">𝓥</a>

<a id="univalence-gives-global-hfunext"></a><a id="3775" href="MGS.Subsingleton-Theorems.html#3775" class="Function">univalence-gives-global-hfunext</a> <a id="3807" class="Symbol">:</a> <a id="3809" href="MGS.Subsingleton-Theorems.html#2950" class="Function">Univalence</a> <a id="3820" class="Symbol">→</a> <a id="3822" href="MGS.Subsingleton-Theorems.html#3715" class="Function">global-hfunext</a>
<a id="3837" href="MGS.Subsingleton-Theorems.html#3775" class="Function">univalence-gives-global-hfunext</a> <a id="3869" href="MGS.Subsingleton-Theorems.html#3869" class="Bound">ua</a> <a id="3872" class="Symbol">{</a><a id="3873" href="MGS.Subsingleton-Theorems.html#3873" class="Bound">𝓤</a><a id="3874" class="Symbol">}</a> <a id="3876" class="Symbol">{</a><a id="3877" href="MGS.Subsingleton-Theorems.html#3877" class="Bound">𝓥</a><a id="3878" class="Symbol">}</a> <a id="3880" class="Symbol">=</a> <a id="3882" href="MGS.FunExt-from-Univalence.html#5343" class="Function">univalence-gives-hfunext&#39;</a>
                                               <a id="3955" class="Symbol">(</a><a id="3956" href="MGS.Subsingleton-Theorems.html#3869" class="Bound">ua</a> <a id="3959" href="MGS.Subsingleton-Theorems.html#3873" class="Bound">𝓤</a><a id="3960" class="Symbol">)</a> <a id="3962" class="Symbol">(</a><a id="3963" href="MGS.Subsingleton-Theorems.html#3869" class="Bound">ua</a> <a id="3966" class="Symbol">(</a><a id="3967" href="MGS.Subsingleton-Theorems.html#3873" class="Bound">𝓤</a> <a id="3969" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3971" href="MGS.Subsingleton-Theorems.html#3877" class="Bound">𝓥</a><a id="3972" class="Symbol">))</a>

<a id="Π-is-subsingleton&#39;"></a><a id="3976" href="MGS.Subsingleton-Theorems.html#3976" class="Function">Π-is-subsingleton&#39;</a> <a id="3995" class="Symbol">:</a> <a id="3997" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="4005" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4007" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4009" class="Symbol">→</a> <a id="4011" class="Symbol">{</a><a id="4012" href="MGS.Subsingleton-Theorems.html#4012" class="Bound">X</a> <a id="4014" class="Symbol">:</a> <a id="4016" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4018" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4020" class="Symbol">}</a> <a id="4022" class="Symbol">{</a><a id="4023" href="MGS.Subsingleton-Theorems.html#4023" class="Bound">A</a> <a id="4025" class="Symbol">:</a> <a id="4027" href="MGS.Subsingleton-Theorems.html#4012" class="Bound">X</a> <a id="4029" class="Symbol">→</a> <a id="4031" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4033" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4035" class="Symbol">}</a>
                   <a id="4056" class="Symbol">→</a> <a id="4058" class="Symbol">((</a><a id="4060" href="MGS.Subsingleton-Theorems.html#4060" class="Bound">x</a> <a id="4062" class="Symbol">:</a> <a id="4064" href="MGS.Subsingleton-Theorems.html#4012" class="Bound">X</a><a id="4065" class="Symbol">)</a> <a id="4067" class="Symbol">→</a> <a id="4069" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4085" class="Symbol">(</a><a id="4086" href="MGS.Subsingleton-Theorems.html#4023" class="Bound">A</a> <a id="4088" href="MGS.Subsingleton-Theorems.html#4060" class="Bound">x</a><a id="4089" class="Symbol">))</a>
                   <a id="4111" class="Symbol">→</a> <a id="4113" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4129" class="Symbol">({</a><a id="4131" href="MGS.Subsingleton-Theorems.html#4131" class="Bound">x</a> <a id="4133" class="Symbol">:</a> <a id="4135" href="MGS.Subsingleton-Theorems.html#4012" class="Bound">X</a><a id="4136" class="Symbol">}</a> <a id="4138" class="Symbol">→</a> <a id="4140" href="MGS.Subsingleton-Theorems.html#4023" class="Bound">A</a> <a id="4142" href="MGS.Subsingleton-Theorems.html#4131" class="Bound">x</a><a id="4143" class="Symbol">)</a>

<a id="4146" href="MGS.Subsingleton-Theorems.html#3976" class="Function">Π-is-subsingleton&#39;</a> <a id="4165" href="MGS.Subsingleton-Theorems.html#4165" class="Bound">fe</a> <a id="4168" class="Symbol">{</a><a id="4169" href="MGS.Subsingleton-Theorems.html#4169" class="Bound">X</a><a id="4170" class="Symbol">}</a> <a id="4172" class="Symbol">{</a><a id="4173" href="MGS.Subsingleton-Theorems.html#4173" class="Bound">A</a><a id="4174" class="Symbol">}</a> <a id="4176" href="MGS.Subsingleton-Theorems.html#4176" class="Bound">i</a> <a id="4178" class="Symbol">=</a> <a id="4180" href="MGS.Subsingleton-Theorems.html#4287" class="Function">γ</a>
 <a id="4183" class="Keyword">where</a>
  <a id="4191" href="MGS.Subsingleton-Theorems.html#4191" class="Function">ρ</a> <a id="4193" class="Symbol">:</a> <a id="4195" class="Symbol">({</a><a id="4197" href="MGS.Subsingleton-Theorems.html#4197" class="Bound">x</a> <a id="4199" class="Symbol">:</a> <a id="4201" href="MGS.Subsingleton-Theorems.html#4169" class="Bound">X</a><a id="4202" class="Symbol">}</a> <a id="4204" class="Symbol">→</a> <a id="4206" href="MGS.Subsingleton-Theorems.html#4173" class="Bound">A</a> <a id="4208" href="MGS.Subsingleton-Theorems.html#4197" class="Bound">x</a><a id="4209" class="Symbol">)</a> <a id="4211" href="MGS.Retracts.html#466" class="Function Operator">◁</a> <a id="4213" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="4215" href="MGS.Subsingleton-Theorems.html#4173" class="Bound">A</a>
  <a id="4219" href="MGS.Subsingleton-Theorems.html#4191" class="Function">ρ</a> <a id="4221" class="Symbol">=</a> <a id="4223" class="Symbol">(λ</a> <a id="4226" href="MGS.Subsingleton-Theorems.html#4226" class="Bound">f</a> <a id="4228" class="Symbol">{</a><a id="4229" href="MGS.Subsingleton-Theorems.html#4229" class="Bound">x</a><a id="4230" class="Symbol">}</a> <a id="4232" class="Symbol">→</a> <a id="4234" href="MGS.Subsingleton-Theorems.html#4226" class="Bound">f</a> <a id="4236" href="MGS.Subsingleton-Theorems.html#4229" class="Bound">x</a><a id="4237" class="Symbol">)</a> <a id="4239" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4241" class="Symbol">(λ</a> <a id="4244" href="MGS.Subsingleton-Theorems.html#4244" class="Bound">g</a> <a id="4246" href="MGS.Subsingleton-Theorems.html#4246" class="Bound">x</a> <a id="4248" class="Symbol">→</a> <a id="4250" href="MGS.Subsingleton-Theorems.html#4244" class="Bound">g</a> <a id="4252" class="Symbol">{</a><a id="4253" href="MGS.Subsingleton-Theorems.html#4246" class="Bound">x</a><a id="4254" class="Symbol">})</a> <a id="4257" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4259" class="Symbol">(λ</a> <a id="4262" href="MGS.Subsingleton-Theorems.html#4262" class="Bound">f</a> <a id="4264" class="Symbol">→</a> <a id="4266" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4271" class="Symbol">(λ</a> <a id="4274" class="Symbol">{</a><a id="4275" href="MGS.Subsingleton-Theorems.html#4275" class="Bound">x</a><a id="4276" class="Symbol">}</a> <a id="4278" class="Symbol">→</a> <a id="4280" href="MGS.Subsingleton-Theorems.html#4262" class="Bound">f</a><a id="4281" class="Symbol">))</a>

  <a id="4287" href="MGS.Subsingleton-Theorems.html#4287" class="Function">γ</a> <a id="4289" class="Symbol">:</a> <a id="4291" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4307" class="Symbol">({</a><a id="4309" href="MGS.Subsingleton-Theorems.html#4309" class="Bound">x</a> <a id="4311" class="Symbol">:</a> <a id="4313" href="MGS.Subsingleton-Theorems.html#4169" class="Bound">X</a><a id="4314" class="Symbol">}</a> <a id="4316" class="Symbol">→</a> <a id="4318" href="MGS.Subsingleton-Theorems.html#4173" class="Bound">A</a> <a id="4320" href="MGS.Subsingleton-Theorems.html#4309" class="Bound">x</a><a id="4321" class="Symbol">)</a>
  <a id="4325" href="MGS.Subsingleton-Theorems.html#4287" class="Function">γ</a> <a id="4327" class="Symbol">=</a> <a id="4329" href="MGS.Solved-Exercises.html#622" class="Function">retract-of-subsingleton</a> <a id="4353" href="MGS.Subsingleton-Theorems.html#4191" class="Function">ρ</a> <a id="4355" class="Symbol">(</a><a id="4356" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="4374" href="MGS.Subsingleton-Theorems.html#4165" class="Bound">fe</a> <a id="4377" href="MGS.Subsingleton-Theorems.html#4176" class="Bound">i</a><a id="4378" class="Symbol">)</a>

<a id="vv-and-hfunext-are-subsingletons-lemma"></a><a id="4381" href="MGS.Subsingleton-Theorems.html#4381" class="Function">vv-and-hfunext-are-subsingletons-lemma</a>  <a id="4421" class="Symbol">:</a> <a id="4423" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="4431" class="Symbol">(</a><a id="4432" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4434" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="4435" class="Symbol">)</a>       <a id="4443" class="Symbol">(</a><a id="4444" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4446" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4448" class="Symbol">(</a><a id="4449" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4451" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="4452" class="Symbol">))</a>
                                        <a id="4495" class="Symbol">→</a> <a id="4497" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="4505" class="Symbol">(</a><a id="4506" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4508" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4510" class="Symbol">(</a><a id="4511" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4513" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="4514" class="Symbol">))</a> <a id="4517" class="Symbol">(</a><a id="4518" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4520" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4522" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4523" class="Symbol">)</a>
                                        <a id="4565" class="Symbol">→</a> <a id="4567" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="4575" class="Symbol">(</a><a id="4576" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4578" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4580" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4581" class="Symbol">)</a>     <a id="4587" class="Symbol">(</a><a id="4588" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4590" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4592" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4593" class="Symbol">)</a>

                                        <a id="4636" class="Symbol">→</a> <a id="4638" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4654" class="Symbol">(</a><a id="4655" href="MGS.FunExt-from-Univalence.html#2333" class="Function">vvfunext</a> <a id="4664" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4666" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4667" class="Symbol">)</a>
                                        <a id="4709" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="4711" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4727" class="Symbol">(</a><a id="4728" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a>  <a id="4737" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4739" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4740" class="Symbol">)</a>

<a id="4743" href="MGS.Subsingleton-Theorems.html#4381" class="Function">vv-and-hfunext-are-subsingletons-lemma</a> <a id="4782" class="Symbol">{</a><a id="4783" href="MGS.Subsingleton-Theorems.html#4783" class="Bound">𝓤</a><a id="4784" class="Symbol">}</a> <a id="4786" class="Symbol">{</a><a id="4787" href="MGS.Subsingleton-Theorems.html#4787" class="Bound">𝓥</a><a id="4788" class="Symbol">}</a> <a id="4790" href="MGS.Subsingleton-Theorems.html#4790" class="Bound">dfe</a> <a id="4794" href="MGS.Subsingleton-Theorems.html#4794" class="Bound">dfe&#39;</a> <a id="4799" href="MGS.Subsingleton-Theorems.html#4799" class="Bound">dfe&#39;&#39;</a> <a id="4805" class="Symbol">=</a> <a id="4807" href="MGS.Subsingleton-Theorems.html#4822" class="Function">φ</a> <a id="4809" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4811" href="MGS.Subsingleton-Theorems.html#5020" class="Function">γ</a>
 <a id="4814" class="Keyword">where</a>
  <a id="4822" href="MGS.Subsingleton-Theorems.html#4822" class="Function">φ</a> <a id="4824" class="Symbol">:</a> <a id="4826" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4842" class="Symbol">(</a><a id="4843" href="MGS.FunExt-from-Univalence.html#2333" class="Function">vvfunext</a> <a id="4852" href="MGS.Subsingleton-Theorems.html#4783" class="Bound">𝓤</a> <a id="4854" href="MGS.Subsingleton-Theorems.html#4787" class="Bound">𝓥</a><a id="4855" class="Symbol">)</a>
  <a id="4859" href="MGS.Subsingleton-Theorems.html#4822" class="Function">φ</a> <a id="4861" class="Symbol">=</a> <a id="4863" href="MGS.Subsingleton-Theorems.html#3976" class="Function">Π-is-subsingleton&#39;</a> <a id="4882" href="MGS.Subsingleton-Theorems.html#4790" class="Bound">dfe</a>
       <a id="4893" class="Symbol">(λ</a> <a id="4896" href="MGS.Subsingleton-Theorems.html#4896" class="Bound">X</a> <a id="4898" class="Symbol">→</a> <a id="4900" href="MGS.Subsingleton-Theorems.html#3976" class="Function">Π-is-subsingleton&#39;</a> <a id="4919" href="MGS.Subsingleton-Theorems.html#4794" class="Bound">dfe&#39;</a>
       <a id="4931" class="Symbol">(λ</a> <a id="4934" href="MGS.Subsingleton-Theorems.html#4934" class="Bound">A</a> <a id="4936" class="Symbol">→</a> <a id="4938" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="4956" href="MGS.Subsingleton-Theorems.html#4799" class="Bound">dfe&#39;&#39;</a>
       <a id="4969" class="Symbol">(λ</a> <a id="4972" href="MGS.Subsingleton-Theorems.html#4972" class="Bound">i</a> <a id="4974" class="Symbol">→</a> <a id="4976" href="MGS.Subsingleton-Theorems.html#611" class="Function">being-singleton-is-subsingleton</a> <a id="5008" href="MGS.Subsingleton-Theorems.html#4799" class="Bound">dfe&#39;&#39;</a><a id="5013" class="Symbol">)))</a>

  <a id="5020" href="MGS.Subsingleton-Theorems.html#5020" class="Function">γ</a> <a id="5022" class="Symbol">:</a> <a id="5024" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="5040" class="Symbol">(</a><a id="5041" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="5049" href="MGS.Subsingleton-Theorems.html#4783" class="Bound">𝓤</a> <a id="5051" href="MGS.Subsingleton-Theorems.html#4787" class="Bound">𝓥</a><a id="5052" class="Symbol">)</a>
  <a id="5056" href="MGS.Subsingleton-Theorems.html#5020" class="Function">γ</a> <a id="5058" class="Symbol">=</a> <a id="5060" href="MGS.Subsingleton-Theorems.html#3976" class="Function">Π-is-subsingleton&#39;</a> <a id="5079" href="MGS.Subsingleton-Theorems.html#4790" class="Bound">dfe</a>
       <a id="5090" class="Symbol">(λ</a> <a id="5093" href="MGS.Subsingleton-Theorems.html#5093" class="Bound">X</a> <a id="5095" class="Symbol">→</a> <a id="5097" href="MGS.Subsingleton-Theorems.html#3976" class="Function">Π-is-subsingleton&#39;</a> <a id="5116" href="MGS.Subsingleton-Theorems.html#4794" class="Bound">dfe&#39;</a>
       <a id="5128" class="Symbol">(λ</a> <a id="5131" href="MGS.Subsingleton-Theorems.html#5131" class="Bound">A</a> <a id="5133" class="Symbol">→</a> <a id="5135" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="5153" href="MGS.Subsingleton-Theorems.html#4799" class="Bound">dfe&#39;&#39;</a>
       <a id="5166" class="Symbol">(λ</a> <a id="5169" href="MGS.Subsingleton-Theorems.html#5169" class="Bound">f</a> <a id="5171" class="Symbol">→</a> <a id="5173" href="MGS.Subsingleton-Theorems.html#379" class="Function">Π-is-subsingleton</a> <a id="5191" href="MGS.Subsingleton-Theorems.html#4799" class="Bound">dfe&#39;&#39;</a>
       <a id="5204" class="Symbol">(λ</a> <a id="5207" href="MGS.Subsingleton-Theorems.html#5207" class="Bound">g</a> <a id="5209" class="Symbol">→</a> <a id="5211" href="MGS.Subsingleton-Theorems.html#1112" class="Function">being-equiv-is-subsingleton</a> <a id="5239" href="MGS.Subsingleton-Theorems.html#4799" class="Bound">dfe&#39;&#39;</a> <a id="5245" href="MGS.Subsingleton-Theorems.html#4799" class="Bound">dfe&#39;&#39;</a>
               <a id="5266" class="Symbol">(</a><a id="5267" href="MGS.FunExt-from-Univalence.html#2003" class="Function">happly</a> <a id="5274" href="MGS.Subsingleton-Theorems.html#5169" class="Bound">f</a> <a id="5276" href="MGS.Subsingleton-Theorems.html#5207" class="Bound">g</a><a id="5277" class="Symbol">)))))</a>

<a id="vv-and-hfunext-are-singletons"></a><a id="5284" href="MGS.Subsingleton-Theorems.html#5284" class="Function">vv-and-hfunext-are-singletons</a> <a id="5314" class="Symbol">:</a> <a id="5316" href="MGS.Subsingleton-Theorems.html#2950" class="Function">Univalence</a>
                              <a id="5357" class="Symbol">→</a> <a id="5359" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="5372" class="Symbol">(</a><a id="5373" href="MGS.FunExt-from-Univalence.html#2333" class="Function">vvfunext</a> <a id="5382" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5384" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5385" class="Symbol">)</a>
                              <a id="5417" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="5419" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="5432" class="Symbol">(</a><a id="5433" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a>  <a id="5442" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5444" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5445" class="Symbol">)</a>

<a id="5448" href="MGS.Subsingleton-Theorems.html#5284" class="Function">vv-and-hfunext-are-singletons</a> <a id="5478" class="Symbol">{</a><a id="5479" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a><a id="5480" class="Symbol">}</a> <a id="5482" class="Symbol">{</a><a id="5483" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a><a id="5484" class="Symbol">}</a> <a id="5486" href="MGS.Subsingleton-Theorems.html#5486" class="Bound">ua</a> <a id="5489" class="Symbol">=</a>

 <a id="5493" href="MGS.Subsingleton-Theorems.html#5747" class="Function">f</a> <a id="5495" class="Symbol">(</a><a id="5496" href="MGS.Subsingleton-Theorems.html#4381" class="Function">vv-and-hfunext-are-subsingletons-lemma</a>
     <a id="5540" class="Symbol">(</a><a id="5541" href="MGS.FunExt-from-Univalence.html#5261" class="Function">univalence-gives-dfunext&#39;</a> <a id="5567" class="Symbol">(</a><a id="5568" href="MGS.Subsingleton-Theorems.html#5486" class="Bound">ua</a> <a id="5571" class="Symbol">(</a><a id="5572" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="5574" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="5575" class="Symbol">))</a>       <a id="5584" class="Symbol">(</a><a id="5585" href="MGS.Subsingleton-Theorems.html#5486" class="Bound">ua</a> <a id="5588" class="Symbol">((</a><a id="5590" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="5592" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="5593" class="Symbol">)</a> <a id="5595" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5597" class="Symbol">(</a><a id="5598" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a> <a id="5600" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="5601" class="Symbol">))))</a>
     <a id="5611" class="Symbol">(</a><a id="5612" href="MGS.FunExt-from-Univalence.html#5261" class="Function">univalence-gives-dfunext&#39;</a> <a id="5638" class="Symbol">(</a><a id="5639" href="MGS.Subsingleton-Theorems.html#5486" class="Bound">ua</a> <a id="5642" class="Symbol">(</a><a id="5643" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="5645" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5647" class="Symbol">(</a><a id="5648" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a> <a id="5650" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="5651" class="Symbol">)))</a> <a id="5655" class="Symbol">(</a><a id="5656" href="MGS.Subsingleton-Theorems.html#5486" class="Bound">ua</a> <a id="5659" class="Symbol">(</a><a id="5660" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="5662" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5664" class="Symbol">(</a><a id="5665" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a> <a id="5667" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="5668" class="Symbol">))))</a>
     <a id="5678" class="Symbol">(</a><a id="5679" href="MGS.FunExt-from-Univalence.html#5261" class="Function">univalence-gives-dfunext&#39;</a> <a id="5705" class="Symbol">(</a><a id="5706" href="MGS.Subsingleton-Theorems.html#5486" class="Bound">ua</a> <a id="5709" class="Symbol">(</a><a id="5710" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="5712" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5714" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a><a id="5715" class="Symbol">))</a>     <a id="5722" class="Symbol">(</a><a id="5723" href="MGS.Subsingleton-Theorems.html#5486" class="Bound">ua</a> <a id="5726" class="Symbol">(</a><a id="5727" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="5729" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5731" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a><a id="5732" class="Symbol">))))</a>

 <a id="5739" class="Keyword">where</a>
  <a id="5747" href="MGS.Subsingleton-Theorems.html#5747" class="Function">f</a> <a id="5749" class="Symbol">:</a> <a id="5751" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="5767" class="Symbol">(</a><a id="5768" href="MGS.FunExt-from-Univalence.html#2333" class="Function">vvfunext</a> <a id="5777" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="5779" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a><a id="5780" class="Symbol">)</a> <a id="5782" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="5784" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="5800" class="Symbol">(</a><a id="5801" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="5809" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="5811" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a><a id="5812" class="Symbol">)</a>
    <a id="5818" class="Symbol">→</a> <a id="5820" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="5833" class="Symbol">(</a><a id="5834" href="MGS.FunExt-from-Univalence.html#2333" class="Function">vvfunext</a> <a id="5843" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="5845" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a><a id="5846" class="Symbol">)</a> <a id="5848" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="5850" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="5863" class="Symbol">(</a><a id="5864" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="5872" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="5874" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a><a id="5875" class="Symbol">)</a>

  <a id="5880" href="MGS.Subsingleton-Theorems.html#5747" class="Function">f</a> <a id="5882" class="Symbol">(</a><a id="5883" href="MGS.Subsingleton-Theorems.html#5883" class="Bound">i</a> <a id="5885" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5887" href="MGS.Subsingleton-Theorems.html#5887" class="Bound">j</a><a id="5888" class="Symbol">)</a> <a id="5890" class="Symbol">=</a> <a id="5892" href="MGS.Basic-UF.html#1222" class="Function">pointed-subsingletons-are-singletons</a> <a id="5929" class="Symbol">(</a><a id="5930" href="MGS.FunExt-from-Univalence.html#2333" class="Function">vvfunext</a> <a id="5939" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="5941" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a><a id="5942" class="Symbol">)</a>
                <a id="5960" class="Symbol">(</a><a id="5961" href="MGS.FunExt-from-Univalence.html#5425" class="Function">univalence-gives-vvfunext&#39;</a> <a id="5988" class="Symbol">(</a><a id="5989" href="MGS.Subsingleton-Theorems.html#5486" class="Bound">ua</a> <a id="5992" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a><a id="5993" class="Symbol">)</a> <a id="5995" class="Symbol">(</a><a id="5996" href="MGS.Subsingleton-Theorems.html#5486" class="Bound">ua</a> <a id="5999" class="Symbol">(</a><a id="6000" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="6002" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6004" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a><a id="6005" class="Symbol">)))</a> <a id="6009" href="MGS.Subsingleton-Theorems.html#5883" class="Bound">i</a> <a id="6011" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>

              <a id="6028" href="MGS.Basic-UF.html#1222" class="Function">pointed-subsingletons-are-singletons</a> <a id="6065" class="Symbol">(</a><a id="6066" href="MGS.FunExt-from-Univalence.html#2101" class="Function">hfunext</a> <a id="6074" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="6076" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a><a id="6077" class="Symbol">)</a>
                <a id="6095" class="Symbol">(</a><a id="6096" href="MGS.FunExt-from-Univalence.html#5343" class="Function">univalence-gives-hfunext&#39;</a> <a id="6122" class="Symbol">(</a><a id="6123" href="MGS.Subsingleton-Theorems.html#5486" class="Bound">ua</a> <a id="6126" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a><a id="6127" class="Symbol">)</a> <a id="6129" class="Symbol">(</a><a id="6130" href="MGS.Subsingleton-Theorems.html#5486" class="Bound">ua</a> <a id="6133" class="Symbol">(</a><a id="6134" href="MGS.Subsingleton-Theorems.html#5479" class="Bound">𝓤</a> <a id="6136" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6138" href="MGS.Subsingleton-Theorems.html#5483" class="Bound">𝓥</a><a id="6139" class="Symbol">)))</a> <a id="6143" href="MGS.Subsingleton-Theorems.html#5887" class="Bound">j</a>
<a id="6145" class="Markup">\end{code}</a><a id="6155" class="Background">
</a></pre></body></html>

==> anc/html/MGS.TypeTopology-Interface.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.TypeTopology-Interface</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo. 13th January 2021

This is to be be able to call the MGS lectures notes code from
TypeTopology. This will grow as the need arises.

</a><a id="149" class="Markup">\begin{code}</a>

<a id="163" class="Symbol">{-#</a> <a id="167" class="Keyword">OPTIONS</a> <a id="175" class="Pragma">--safe</a> <a id="182" class="Pragma">--without-K</a> <a id="194" class="Symbol">#-}</a>

<a id="199" class="Keyword">module</a> <a id="206" href="MGS.TypeTopology-Interface.html" class="Module">MGS.TypeTopology-Interface</a> <a id="233" class="Keyword">where</a>

<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="265" class="Keyword">open</a> <a id="270" class="Keyword">import</a> <a id="277" href="UF.Base.html" class="Module">UF.Base</a>
<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="UF.Equiv.html" class="Module">UF.Equiv</a>

<a id="307" class="Keyword">import</a> <a id="314" href="MGS.Equivalences.html" class="Module">MGS.Equivalences</a>
<a id="331" class="Keyword">import</a> <a id="338" href="MGS.FunExt-from-Univalence.html" class="Module">MGS.FunExt-from-Univalence</a>

<a id="MGS-equivs-are-equivs"></a><a id="366" href="MGS.TypeTopology-Interface.html#366" class="Function">MGS-equivs-are-equivs</a> <a id="388" class="Symbol">:</a> <a id="390" class="Symbol">{</a><a id="391" href="MGS.TypeTopology-Interface.html#391" class="Bound">X</a> <a id="393" class="Symbol">:</a> <a id="395" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="397" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="399" class="Symbol">}</a> <a id="401" class="Symbol">{</a><a id="402" href="MGS.TypeTopology-Interface.html#402" class="Bound">Y</a> <a id="404" class="Symbol">:</a> <a id="406" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="408" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="410" class="Symbol">}</a> <a id="412" class="Symbol">(</a><a id="413" href="MGS.TypeTopology-Interface.html#413" class="Bound">f</a> <a id="415" class="Symbol">:</a> <a id="417" href="MGS.TypeTopology-Interface.html#391" class="Bound">X</a> <a id="419" class="Symbol">→</a> <a id="421" href="MGS.TypeTopology-Interface.html#402" class="Bound">Y</a><a id="422" class="Symbol">)</a>
                      <a id="446" class="Symbol">→</a> <a id="448" href="MGS.Equivalences.html#854" class="Function">MGS.Equivalences.is-equiv</a> <a id="474" href="MGS.TypeTopology-Interface.html#413" class="Bound">f</a>
                      <a id="498" class="Symbol">→</a> <a id="500" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="509" href="MGS.TypeTopology-Interface.html#413" class="Bound">f</a>
<a id="511" href="MGS.TypeTopology-Interface.html#366" class="Function">MGS-equivs-are-equivs</a> <a id="533" class="Symbol">=</a> <a id="535" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a>

<a id="equivs-are-MGS-equivs"></a><a id="557" href="MGS.TypeTopology-Interface.html#557" class="Function">equivs-are-MGS-equivs</a> <a id="579" class="Symbol">:</a> <a id="581" class="Symbol">{</a><a id="582" href="MGS.TypeTopology-Interface.html#582" class="Bound">X</a> <a id="584" class="Symbol">:</a> <a id="586" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="588" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="590" class="Symbol">}</a> <a id="592" class="Symbol">{</a><a id="593" href="MGS.TypeTopology-Interface.html#593" class="Bound">Y</a> <a id="595" class="Symbol">:</a> <a id="597" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="599" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="601" class="Symbol">}</a> <a id="603" class="Symbol">(</a><a id="604" href="MGS.TypeTopology-Interface.html#604" class="Bound">f</a> <a id="606" class="Symbol">:</a> <a id="608" href="MGS.TypeTopology-Interface.html#582" class="Bound">X</a> <a id="610" class="Symbol">→</a> <a id="612" href="MGS.TypeTopology-Interface.html#593" class="Bound">Y</a><a id="613" class="Symbol">)</a>
                      <a id="637" class="Symbol">→</a> <a id="639" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="648" href="MGS.TypeTopology-Interface.html#604" class="Bound">f</a>
                      <a id="672" class="Symbol">→</a> <a id="674" href="MGS.Equivalences.html#854" class="Function">MGS.Equivalences.is-equiv</a> <a id="700" href="MGS.TypeTopology-Interface.html#604" class="Bound">f</a>
<a id="702" href="MGS.TypeTopology-Interface.html#557" class="Function">equivs-are-MGS-equivs</a> <a id="724" class="Symbol">=</a> <a id="726" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a>

<a id="happly&#39;-is-MGS-happly"></a><a id="748" href="MGS.TypeTopology-Interface.html#748" class="Function">happly&#39;-is-MGS-happly</a> <a id="770" class="Symbol">:</a> <a id="772" class="Symbol">{</a><a id="773" href="MGS.TypeTopology-Interface.html#773" class="Bound">X</a> <a id="775" class="Symbol">:</a> <a id="777" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="779" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="781" class="Symbol">}</a> <a id="783" class="Symbol">{</a><a id="784" href="MGS.TypeTopology-Interface.html#784" class="Bound">A</a> <a id="786" class="Symbol">:</a> <a id="788" href="MGS.TypeTopology-Interface.html#773" class="Bound">X</a> <a id="790" class="Symbol">→</a> <a id="792" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="794" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="796" class="Symbol">}</a> <a id="798" class="Symbol">(</a><a id="799" href="MGS.TypeTopology-Interface.html#799" class="Bound">f</a> <a id="801" href="MGS.TypeTopology-Interface.html#801" class="Bound">g</a> <a id="803" class="Symbol">:</a> <a id="805" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="807" href="MGS.TypeTopology-Interface.html#784" class="Bound">A</a><a id="808" class="Symbol">)</a>
                      <a id="832" class="Symbol">→</a> <a id="834" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="842" href="MGS.TypeTopology-Interface.html#799" class="Bound">f</a> <a id="844" href="MGS.TypeTopology-Interface.html#801" class="Bound">g</a> <a id="846" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="848" href="MGS.FunExt-from-Univalence.html#2003" class="Function">MGS.FunExt-from-Univalence.happly</a> <a id="882" href="MGS.TypeTopology-Interface.html#799" class="Bound">f</a> <a id="884" href="MGS.TypeTopology-Interface.html#801" class="Bound">g</a>
<a id="886" href="MGS.TypeTopology-Interface.html#748" class="Function">happly&#39;-is-MGS-happly</a> <a id="908" href="MGS.TypeTopology-Interface.html#908" class="Bound">f</a> <a id="910" href="MGS.TypeTopology-Interface.html#910" class="Bound">g</a> <a id="912" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="917" class="Symbol">=</a> <a id="919" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="925" class="Markup">\end{code}</a><a id="935" class="Background">
</a></pre></body></html>

==> anc/html/MGS.Univalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.Univalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.Univalence.html" class="Module">MGS.Univalence</a> <a id="314" class="Keyword">where</a>

<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="MGS.Equivalences.html" class="Module">MGS.Equivalences</a> <a id="350" class="Keyword">public</a>

<a id="Id→Eq"></a><a id="358" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="364" class="Symbol">:</a> <a id="366" class="Symbol">(</a><a id="367" href="MGS.Univalence.html#367" class="Bound">X</a> <a id="369" href="MGS.Univalence.html#369" class="Bound">Y</a> <a id="371" class="Symbol">:</a> <a id="373" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="375" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="377" class="Symbol">)</a> <a id="379" class="Symbol">→</a> <a id="381" href="MGS.Univalence.html#367" class="Bound">X</a> <a id="383" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="385" href="MGS.Univalence.html#369" class="Bound">Y</a> <a id="387" class="Symbol">→</a> <a id="389" href="MGS.Univalence.html#367" class="Bound">X</a> <a id="391" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="393" href="MGS.Univalence.html#369" class="Bound">Y</a>
<a id="395" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="401" href="MGS.Univalence.html#401" class="Bound">X</a> <a id="403" href="MGS.Univalence.html#401" class="Bound">X</a> <a id="405" class="Symbol">(</a><a id="406" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="411" href="MGS.Univalence.html#401" class="Bound">X</a><a id="412" class="Symbol">)</a> <a id="414" class="Symbol">=</a> <a id="416" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="421" href="MGS.Univalence.html#401" class="Bound">X</a>

<a id="is-univalent"></a><a id="424" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="437" class="Symbol">:</a> <a id="439" class="Symbol">(</a><a id="440" href="MGS.Univalence.html#440" class="Bound">𝓤</a> <a id="442" class="Symbol">:</a> <a id="444" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="452" class="Symbol">)</a> <a id="454" class="Symbol">→</a> <a id="456" href="MGS.Univalence.html#440" class="Bound">𝓤</a> <a id="458" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="460" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="462" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="475" href="MGS.Univalence.html#475" class="Bound">𝓤</a> <a id="477" class="Symbol">=</a> <a id="479" class="Symbol">(</a><a id="480" href="MGS.Univalence.html#480" class="Bound">X</a> <a id="482" href="MGS.Univalence.html#482" class="Bound">Y</a> <a id="484" class="Symbol">:</a> <a id="486" href="MGS.Univalence.html#475" class="Bound">𝓤</a> <a id="488" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="490" class="Symbol">)</a> <a id="492" class="Symbol">→</a> <a id="494" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="503" class="Symbol">(</a><a id="504" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="510" href="MGS.Univalence.html#480" class="Bound">X</a> <a id="512" href="MGS.Univalence.html#482" class="Bound">Y</a><a id="513" class="Symbol">)</a>

<a id="univalence-≃"></a><a id="516" href="MGS.Univalence.html#516" class="Function">univalence-≃</a> <a id="529" class="Symbol">:</a> <a id="531" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="544" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="546" class="Symbol">→</a> <a id="548" class="Symbol">(</a><a id="549" href="MGS.Univalence.html#549" class="Bound">X</a> <a id="551" href="MGS.Univalence.html#551" class="Bound">Y</a> <a id="553" class="Symbol">:</a> <a id="555" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="557" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="559" class="Symbol">)</a> <a id="561" class="Symbol">→</a> <a id="563" class="Symbol">(</a><a id="564" href="MGS.Univalence.html#549" class="Bound">X</a> <a id="566" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="568" href="MGS.Univalence.html#551" class="Bound">Y</a><a id="569" class="Symbol">)</a> <a id="571" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="573" class="Symbol">(</a><a id="574" href="MGS.Univalence.html#549" class="Bound">X</a> <a id="576" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="578" href="MGS.Univalence.html#551" class="Bound">Y</a><a id="579" class="Symbol">)</a>
<a id="581" href="MGS.Univalence.html#516" class="Function">univalence-≃</a> <a id="594" href="MGS.Univalence.html#594" class="Bound">ua</a> <a id="597" href="MGS.Univalence.html#597" class="Bound">X</a> <a id="599" href="MGS.Univalence.html#599" class="Bound">Y</a> <a id="601" class="Symbol">=</a> <a id="603" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="609" href="MGS.Univalence.html#597" class="Bound">X</a> <a id="611" href="MGS.Univalence.html#599" class="Bound">Y</a> <a id="613" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="615" href="MGS.Univalence.html#594" class="Bound">ua</a> <a id="618" href="MGS.Univalence.html#597" class="Bound">X</a> <a id="620" href="MGS.Univalence.html#599" class="Bound">Y</a>

<a id="Eq→Id"></a><a id="623" href="MGS.Univalence.html#623" class="Function">Eq→Id</a> <a id="629" class="Symbol">:</a> <a id="631" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="644" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="646" class="Symbol">→</a> <a id="648" class="Symbol">(</a><a id="649" href="MGS.Univalence.html#649" class="Bound">X</a> <a id="651" href="MGS.Univalence.html#651" class="Bound">Y</a> <a id="653" class="Symbol">:</a> <a id="655" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="657" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="659" class="Symbol">)</a> <a id="661" class="Symbol">→</a> <a id="663" href="MGS.Univalence.html#649" class="Bound">X</a> <a id="665" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="667" href="MGS.Univalence.html#651" class="Bound">Y</a> <a id="669" class="Symbol">→</a> <a id="671" href="MGS.Univalence.html#649" class="Bound">X</a> <a id="673" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="675" href="MGS.Univalence.html#651" class="Bound">Y</a>
<a id="677" href="MGS.Univalence.html#623" class="Function">Eq→Id</a> <a id="683" href="MGS.Univalence.html#683" class="Bound">ua</a> <a id="686" href="MGS.Univalence.html#686" class="Bound">X</a> <a id="688" href="MGS.Univalence.html#688" class="Bound">Y</a> <a id="690" class="Symbol">=</a> <a id="692" href="MGS.Equivalences.html#965" class="Function">inverse</a> <a id="700" class="Symbol">(</a><a id="701" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="707" href="MGS.Univalence.html#686" class="Bound">X</a> <a id="709" href="MGS.Univalence.html#688" class="Bound">Y</a><a id="710" class="Symbol">)</a> <a id="712" class="Symbol">(</a><a id="713" href="MGS.Univalence.html#683" class="Bound">ua</a> <a id="716" href="MGS.Univalence.html#686" class="Bound">X</a> <a id="718" href="MGS.Univalence.html#688" class="Bound">Y</a><a id="719" class="Symbol">)</a>

<a id="Id→fun"></a><a id="722" href="MGS.Univalence.html#722" class="Function">Id→fun</a> <a id="729" class="Symbol">:</a> <a id="731" class="Symbol">{</a><a id="732" href="MGS.Univalence.html#732" class="Bound">X</a> <a id="734" href="MGS.Univalence.html#734" class="Bound">Y</a> <a id="736" class="Symbol">:</a> <a id="738" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="740" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="742" class="Symbol">}</a> <a id="744" class="Symbol">→</a> <a id="746" href="MGS.Univalence.html#732" class="Bound">X</a> <a id="748" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="750" href="MGS.Univalence.html#734" class="Bound">Y</a> <a id="752" class="Symbol">→</a> <a id="754" href="MGS.Univalence.html#732" class="Bound">X</a> <a id="756" class="Symbol">→</a> <a id="758" href="MGS.Univalence.html#734" class="Bound">Y</a>
<a id="760" href="MGS.Univalence.html#722" class="Function">Id→fun</a> <a id="767" class="Symbol">{</a><a id="768" href="MGS.Univalence.html#768" class="Bound">𝓤</a><a id="769" class="Symbol">}</a> <a id="771" class="Symbol">{</a><a id="772" href="MGS.Univalence.html#772" class="Bound">X</a><a id="773" class="Symbol">}</a> <a id="775" class="Symbol">{</a><a id="776" href="MGS.Univalence.html#776" class="Bound">Y</a><a id="777" class="Symbol">}</a> <a id="779" href="MGS.Univalence.html#779" class="Bound">p</a> <a id="781" class="Symbol">=</a> <a id="783" href="MGS.Equivalences.html#5010" class="Function Operator">⌜</a> <a id="785" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="791" href="MGS.Univalence.html#772" class="Bound">X</a> <a id="793" href="MGS.Univalence.html#776" class="Bound">Y</a> <a id="795" href="MGS.Univalence.html#779" class="Bound">p</a> <a id="797" href="MGS.Equivalences.html#5010" class="Function Operator">⌝</a>

<a id="Id→funs-agree"></a><a id="800" href="MGS.Univalence.html#800" class="Function">Id→funs-agree</a> <a id="814" class="Symbol">:</a> <a id="816" class="Symbol">{</a><a id="817" href="MGS.Univalence.html#817" class="Bound">X</a> <a id="819" href="MGS.Univalence.html#819" class="Bound">Y</a> <a id="821" class="Symbol">:</a> <a id="823" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="825" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="827" class="Symbol">}</a> <a id="829" class="Symbol">(</a><a id="830" href="MGS.Univalence.html#830" class="Bound">p</a> <a id="832" class="Symbol">:</a> <a id="834" href="MGS.Univalence.html#817" class="Bound">X</a> <a id="836" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="838" href="MGS.Univalence.html#819" class="Bound">Y</a><a id="839" class="Symbol">)</a>
              <a id="855" class="Symbol">→</a> <a id="857" href="MGS.Univalence.html#722" class="Function">Id→fun</a> <a id="864" href="MGS.Univalence.html#830" class="Bound">p</a> <a id="866" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="868" href="MGS.MLTT.html#7684" class="Function">Id→Fun</a> <a id="875" href="MGS.Univalence.html#830" class="Bound">p</a>
<a id="877" href="MGS.Univalence.html#800" class="Function">Id→funs-agree</a> <a id="891" class="Symbol">(</a><a id="892" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="897" href="MGS.Univalence.html#897" class="Bound">X</a><a id="898" class="Symbol">)</a> <a id="900" class="Symbol">=</a> <a id="902" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="907" class="Symbol">(</a><a id="908" href="MGS.MLTT.html#3793" class="Function">𝑖𝑑</a> <a id="911" href="MGS.Univalence.html#897" class="Bound">X</a><a id="912" class="Symbol">)</a>

<a id="swap₂"></a><a id="915" href="MGS.Univalence.html#915" class="Function">swap₂</a> <a id="921" class="Symbol">:</a> <a id="923" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="925" class="Symbol">→</a> <a id="927" href="MGS.MLTT.html#2492" class="Function">𝟚</a>
<a id="929" href="MGS.Univalence.html#915" class="Function">swap₂</a> <a id="935" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="937" class="Symbol">=</a> <a id="939" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a>
<a id="941" href="MGS.Univalence.html#915" class="Function">swap₂</a> <a id="947" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="949" class="Symbol">=</a> <a id="951" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a>

<a id="swap₂-involutive"></a><a id="954" href="MGS.Univalence.html#954" class="Function">swap₂-involutive</a> <a id="971" class="Symbol">:</a> <a id="973" class="Symbol">(</a><a id="974" href="MGS.Univalence.html#974" class="Bound">n</a> <a id="976" class="Symbol">:</a> <a id="978" href="MGS.MLTT.html#2492" class="Function">𝟚</a><a id="979" class="Symbol">)</a> <a id="981" class="Symbol">→</a> <a id="983" href="MGS.Univalence.html#915" class="Function">swap₂</a> <a id="989" class="Symbol">(</a><a id="990" href="MGS.Univalence.html#915" class="Function">swap₂</a> <a id="996" href="MGS.Univalence.html#974" class="Bound">n</a><a id="997" class="Symbol">)</a> <a id="999" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1001" href="MGS.Univalence.html#974" class="Bound">n</a>
<a id="1003" href="MGS.Univalence.html#954" class="Function">swap₂-involutive</a> <a id="1020" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a> <a id="1022" class="Symbol">=</a> <a id="1024" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1029" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a>
<a id="1031" href="MGS.Univalence.html#954" class="Function">swap₂-involutive</a> <a id="1048" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="1050" class="Symbol">=</a> <a id="1052" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1057" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a>

<a id="swap₂-is-equiv"></a><a id="1060" href="MGS.Univalence.html#1060" class="Function">swap₂-is-equiv</a> <a id="1075" class="Symbol">:</a> <a id="1077" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="1086" href="MGS.Univalence.html#915" class="Function">swap₂</a>
<a id="1092" href="MGS.Univalence.html#1060" class="Function">swap₂-is-equiv</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a>
                  <a id="1150" href="MGS.Univalence.html#915" class="Function">swap₂</a>
                  <a id="1174" class="Symbol">(</a><a id="1175" href="MGS.Univalence.html#915" class="Function">swap₂</a> <a id="1181" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1183" href="MGS.Univalence.html#954" class="Function">swap₂-involutive</a> <a id="1200" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1202" href="MGS.Univalence.html#954" class="Function">swap₂-involutive</a><a id="1218" class="Symbol">)</a>

<a id="1221" class="Keyword">module</a> <a id="example-of-a-nonset"></a><a id="1228" href="MGS.Univalence.html#1228" class="Module">example-of-a-nonset</a> <a id="1248" class="Symbol">(</a><a id="1249" href="MGS.Univalence.html#1249" class="Bound">ua</a> <a id="1252" class="Symbol">:</a> <a id="1254" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="1267" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="1269" class="Symbol">)</a> <a id="1271" class="Keyword">where</a>

 <a id="example-of-a-nonset.e₀"></a><a id="1279" href="MGS.Univalence.html#1279" class="Function">e₀</a> <a id="example-of-a-nonset.e₁"></a><a id="1282" href="MGS.Univalence.html#1282" class="Function">e₁</a> <a id="1285" class="Symbol">:</a> <a id="1287" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1289" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1291" href="MGS.MLTT.html#2492" class="Function">𝟚</a>
 <a id="1294" href="MGS.Univalence.html#1279" class="Function">e₀</a> <a id="1297" class="Symbol">=</a> <a id="1299" href="MGS.Equivalences.html#6014" class="Function">id-≃</a> <a id="1304" href="MGS.MLTT.html#2492" class="Function">𝟚</a>
 <a id="1307" href="MGS.Univalence.html#1282" class="Function">e₁</a> <a id="1310" class="Symbol">=</a> <a id="1312" href="MGS.Univalence.html#915" class="Function">swap₂</a> <a id="1318" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1320" href="MGS.Univalence.html#1060" class="Function">swap₂-is-equiv</a>

 <a id="example-of-a-nonset.e₀-is-not-e₁"></a><a id="1337" href="MGS.Univalence.html#1337" class="Function">e₀-is-not-e₁</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="MGS.Univalence.html#1279" class="Function">e₀</a> <a id="1355" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="1357" href="MGS.Univalence.html#1282" class="Function">e₁</a>
 <a id="1361" href="MGS.Univalence.html#1337" class="Function">e₀-is-not-e₁</a> <a id="1374" href="MGS.Univalence.html#1374" class="Bound">p</a> <a id="1376" class="Symbol">=</a> <a id="1378" href="MGS.MLTT.html#7985" class="Function">₁-is-not-₀</a> <a id="1389" href="MGS.Univalence.html#1437" class="Function">r</a>
  <a id="1393" class="Keyword">where</a>
   <a id="1402" href="MGS.Univalence.html#1402" class="Function">q</a> <a id="1404" class="Symbol">:</a> <a id="1406" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="1409" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1411" href="MGS.Univalence.html#915" class="Function">swap₂</a>
   <a id="1420" href="MGS.Univalence.html#1402" class="Function">q</a> <a id="1422" class="Symbol">=</a> <a id="1424" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="1427" href="MGS.Equivalences.html#5010" class="Function Operator">⌜_⌝</a> <a id="1431" href="MGS.Univalence.html#1374" class="Bound">p</a>

   <a id="1437" href="MGS.Univalence.html#1437" class="Function">r</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a> <a id="1443" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1445" href="MGS.MLTT.html#2520" class="InductiveConstructor">₀</a>
   <a id="1450" href="MGS.Univalence.html#1437" class="Function">r</a> <a id="1452" class="Symbol">=</a> <a id="1454" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="1457" class="Symbol">(λ</a> <a id="1460" href="MGS.Univalence.html#1460" class="Bound">-</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="MGS.Univalence.html#1460" class="Bound">-</a> <a id="1466" href="MGS.MLTT.html#2538" class="InductiveConstructor">₁</a><a id="1467" class="Symbol">)</a> <a id="1469" href="MGS.Univalence.html#1402" class="Function">q</a>

 <a id="example-of-a-nonset.p₀"></a><a id="1473" href="MGS.Univalence.html#1473" class="Function">p₀</a> <a id="example-of-a-nonset.p₁"></a><a id="1476" href="MGS.Univalence.html#1476" class="Function">p₁</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1483" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1485" href="MGS.MLTT.html#2492" class="Function">𝟚</a>
 <a id="1488" href="MGS.Univalence.html#1473" class="Function">p₀</a> <a id="1491" class="Symbol">=</a> <a id="1493" href="MGS.Univalence.html#623" class="Function">Eq→Id</a> <a id="1499" href="MGS.Univalence.html#1249" class="Bound">ua</a> <a id="1502" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1504" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1506" href="MGS.Univalence.html#1279" class="Function">e₀</a>
 <a id="1510" href="MGS.Univalence.html#1476" class="Function">p₁</a> <a id="1513" class="Symbol">=</a> <a id="1515" href="MGS.Univalence.html#623" class="Function">Eq→Id</a> <a id="1521" href="MGS.Univalence.html#1249" class="Bound">ua</a> <a id="1524" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1526" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1528" href="MGS.Univalence.html#1282" class="Function">e₁</a>

 <a id="example-of-a-nonset.p₀-is-not-p₁"></a><a id="1533" href="MGS.Univalence.html#1533" class="Function">p₀-is-not-p₁</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="MGS.Univalence.html#1473" class="Function">p₀</a> <a id="1551" href="MGS.MLTT.html#7537" class="Function Operator">≠</a> <a id="1553" href="MGS.Univalence.html#1476" class="Function">p₁</a>
 <a id="1557" href="MGS.Univalence.html#1533" class="Function">p₀-is-not-p₁</a> <a id="1570" href="MGS.Univalence.html#1570" class="Bound">q</a> <a id="1572" class="Symbol">=</a> <a id="1574" href="MGS.Univalence.html#1337" class="Function">e₀-is-not-e₁</a> <a id="1587" href="MGS.Univalence.html#1600" class="Function">r</a>
  <a id="1591" class="Keyword">where</a>
   <a id="1600" href="MGS.Univalence.html#1600" class="Function">r</a> <a id="1602" class="Symbol">=</a> <a id="1604" href="MGS.Univalence.html#1279" class="Function">e₀</a>            <a id="1618" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1621" class="Symbol">(</a><a id="1622" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="1644" class="Symbol">(</a><a id="1645" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="1651" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1653" href="MGS.MLTT.html#2492" class="Function">𝟚</a><a id="1654" class="Symbol">)</a> <a id="1656" class="Symbol">(</a><a id="1657" href="MGS.Univalence.html#1249" class="Bound">ua</a> <a id="1660" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1662" href="MGS.MLTT.html#2492" class="Function">𝟚</a><a id="1663" class="Symbol">)</a> <a id="1665" href="MGS.Univalence.html#1279" class="Function">e₀</a><a id="1667" class="Symbol">)</a><a id="1668" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="1671" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="1680" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="1686" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1688" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1690" href="MGS.Univalence.html#1473" class="Function">p₀</a>  <a id="1694" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1697" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="1700" class="Symbol">(</a><a id="1701" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="1707" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1709" href="MGS.MLTT.html#2492" class="Function">𝟚</a><a id="1710" class="Symbol">)</a> <a id="1712" href="MGS.Univalence.html#1570" class="Bound">q</a> <a id="1714" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="1723" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="1729" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1731" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1733" href="MGS.Univalence.html#1476" class="Function">p₁</a>  <a id="1737" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1740" href="MGS.Equivalences.html#1088" class="Function">inverses-are-sections</a> <a id="1762" class="Symbol">(</a><a id="1763" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="1769" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1771" href="MGS.MLTT.html#2492" class="Function">𝟚</a><a id="1772" class="Symbol">)</a> <a id="1774" class="Symbol">(</a><a id="1775" href="MGS.Univalence.html#1249" class="Bound">ua</a> <a id="1778" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1780" href="MGS.MLTT.html#2492" class="Function">𝟚</a><a id="1781" class="Symbol">)</a> <a id="1783" href="MGS.Univalence.html#1282" class="Function">e₁</a> <a id="1786" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
       <a id="1795" href="MGS.Univalence.html#1282" class="Function">e₁</a>            <a id="1809" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

 <a id="example-of-a-nonset.𝓤₀-is-not-a-set"></a><a id="1813" href="MGS.Univalence.html#1813" class="Function">𝓤₀-is-not-a-set</a> <a id="1829" class="Symbol">:</a> <a id="1831" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="1833" class="Symbol">(</a><a id="1834" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="1841" class="Symbol">(</a><a id="1842" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="1845" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1847" class="Symbol">))</a>
 <a id="1851" href="MGS.Univalence.html#1813" class="Function">𝓤₀-is-not-a-set</a> <a id="1867" href="MGS.Univalence.html#1867" class="Bound">s</a> <a id="1869" class="Symbol">=</a> <a id="1871" href="MGS.Univalence.html#1533" class="Function">p₀-is-not-p₁</a> <a id="1884" href="MGS.Univalence.html#1897" class="Function">q</a>
  <a id="1888" class="Keyword">where</a>
   <a id="1897" href="MGS.Univalence.html#1897" class="Function">q</a> <a id="1899" class="Symbol">:</a> <a id="1901" href="MGS.Univalence.html#1473" class="Function">p₀</a> <a id="1904" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1906" href="MGS.Univalence.html#1476" class="Function">p₁</a>
   <a id="1912" href="MGS.Univalence.html#1897" class="Function">q</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="MGS.Univalence.html#1867" class="Bound">s</a> <a id="1918" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1920" href="MGS.MLTT.html#2492" class="Function">𝟚</a> <a id="1922" href="MGS.Univalence.html#1473" class="Function">p₀</a> <a id="1925" href="MGS.Univalence.html#1476" class="Function">p₁</a>

<a id="1929" class="Markup">\end{code}</a><a id="1939" class="Background">
</a></pre></body></html>

==> anc/html/MGS.Universe-Lifting.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.Universe-Lifting</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.Universe-Lifting.html" class="Module">MGS.Universe-Lifting</a> <a id="320" class="Keyword">where</a>

<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="MGS.Equivalence-Constructions.html" class="Module">MGS.Equivalence-Constructions</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="MGS.Embeddings.html" class="Module">MGS.Embeddings</a> <a id="396" class="Keyword">public</a>

<a id="404" class="Keyword">record</a> <a id="Lift"></a><a id="411" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="416" class="Symbol">{</a><a id="417" href="MGS.Universe-Lifting.html#417" class="Bound">𝓤</a> <a id="419" class="Symbol">:</a> <a id="421" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="429" class="Symbol">}</a> <a id="431" class="Symbol">(</a><a id="432" href="MGS.Universe-Lifting.html#432" class="Bound">𝓥</a> <a id="434" class="Symbol">:</a> <a id="436" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="444" class="Symbol">)</a> <a id="446" class="Symbol">(</a><a id="447" href="MGS.Universe-Lifting.html#447" class="Bound">X</a> <a id="449" class="Symbol">:</a> <a id="451" href="MGS.Universe-Lifting.html#417" class="Bound">𝓤</a> <a id="453" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="455" class="Symbol">)</a> <a id="457" class="Symbol">:</a> <a id="459" href="MGS.Universe-Lifting.html#417" class="Bound">𝓤</a> <a id="461" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="463" href="MGS.Universe-Lifting.html#432" class="Bound">𝓥</a> <a id="465" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="467" class="Keyword">where</a>
 <a id="474" class="Keyword">constructor</a>
  <a id="lift"></a><a id="488" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a>
 <a id="494" class="Keyword">field</a>
  <a id="Lift.lower"></a><a id="502" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="508" class="Symbol">:</a> <a id="510" href="MGS.Universe-Lifting.html#447" class="Bound">X</a>

<a id="513" class="Keyword">open</a> <a id="518" href="MGS.Universe-Lifting.html#411" class="Module">Lift</a> <a id="523" class="Keyword">public</a>

<a id="type-of-Lift"></a><a id="531" href="MGS.Universe-Lifting.html#531" class="Function">type-of-Lift</a>  <a id="545" class="Symbol">:</a>             <a id="559" href="MGS.MLTT.html#4117" class="Function">type-of</a> <a id="567" class="Symbol">(</a><a id="568" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a>  <a id="574" class="Symbol">{</a><a id="575" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="576" class="Symbol">}</a> <a id="578" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="579" class="Symbol">)</a>       <a id="587" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="589" class="Symbol">(</a><a id="590" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="592" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="594" class="Symbol">→</a> <a id="596" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="598" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="600" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="602" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="604" class="Symbol">)</a>
<a id="type-of-lift"></a><a id="606" href="MGS.Universe-Lifting.html#606" class="Function">type-of-lift</a>  <a id="620" class="Symbol">:</a> <a id="622" class="Symbol">{</a><a id="623" href="MGS.Universe-Lifting.html#623" class="Bound">X</a> <a id="625" class="Symbol">:</a> <a id="627" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="629" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="631" class="Symbol">}</a> <a id="633" class="Symbol">→</a> <a id="635" href="MGS.MLTT.html#4117" class="Function">type-of</a> <a id="643" class="Symbol">(</a><a id="644" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a>  <a id="650" class="Symbol">{</a><a id="651" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="652" class="Symbol">}</a> <a id="654" class="Symbol">{</a><a id="655" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="656" class="Symbol">}</a> <a id="658" class="Symbol">{</a><a id="659" href="MGS.Universe-Lifting.html#623" class="Bound">X</a><a id="660" class="Symbol">})</a> <a id="663" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="665" class="Symbol">(</a><a id="666" href="MGS.Universe-Lifting.html#623" class="Bound">X</a> <a id="668" class="Symbol">→</a> <a id="670" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="675" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="677" href="MGS.Universe-Lifting.html#623" class="Bound">X</a><a id="678" class="Symbol">)</a>
<a id="type-of-lower"></a><a id="680" href="MGS.Universe-Lifting.html#680" class="Function">type-of-lower</a> <a id="694" class="Symbol">:</a> <a id="696" class="Symbol">{</a><a id="697" href="MGS.Universe-Lifting.html#697" class="Bound">X</a> <a id="699" class="Symbol">:</a> <a id="701" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="703" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="705" class="Symbol">}</a> <a id="707" class="Symbol">→</a> <a id="709" href="MGS.MLTT.html#4117" class="Function">type-of</a> <a id="717" class="Symbol">(</a><a id="718" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="724" class="Symbol">{</a><a id="725" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="726" class="Symbol">}</a> <a id="728" class="Symbol">{</a><a id="729" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="730" class="Symbol">}</a> <a id="732" class="Symbol">{</a><a id="733" href="MGS.Universe-Lifting.html#697" class="Bound">X</a><a id="734" class="Symbol">})</a> <a id="737" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="739" class="Symbol">(</a><a id="740" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="745" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="747" href="MGS.Universe-Lifting.html#697" class="Bound">X</a> <a id="749" class="Symbol">→</a> <a id="751" href="MGS.Universe-Lifting.html#697" class="Bound">X</a><a id="752" class="Symbol">)</a>

<a id="755" href="MGS.Universe-Lifting.html#531" class="Function">type-of-Lift</a>  <a id="769" class="Symbol">=</a> <a id="771" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="776" class="Symbol">_</a>
<a id="778" href="MGS.Universe-Lifting.html#606" class="Function">type-of-lift</a>  <a id="792" class="Symbol">=</a> <a id="794" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="799" class="Symbol">_</a>
<a id="801" href="MGS.Universe-Lifting.html#680" class="Function">type-of-lower</a> <a id="815" class="Symbol">=</a> <a id="817" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="822" class="Symbol">_</a>

<a id="Lift-induction"></a><a id="825" href="MGS.Universe-Lifting.html#825" class="Function">Lift-induction</a> <a id="840" class="Symbol">:</a> <a id="842" class="Symbol">∀</a> <a id="844" class="Symbol">{</a><a id="845" href="MGS.Universe-Lifting.html#845" class="Bound">𝓤</a><a id="846" class="Symbol">}</a> <a id="848" href="MGS.Universe-Lifting.html#848" class="Bound">𝓥</a> <a id="850" class="Symbol">(</a><a id="851" href="MGS.Universe-Lifting.html#851" class="Bound">X</a> <a id="853" class="Symbol">:</a> <a id="855" href="MGS.Universe-Lifting.html#845" class="Bound">𝓤</a> <a id="857" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="859" class="Symbol">)</a> <a id="861" class="Symbol">(</a><a id="862" href="MGS.Universe-Lifting.html#862" class="Bound">A</a> <a id="864" class="Symbol">:</a> <a id="866" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="871" href="MGS.Universe-Lifting.html#848" class="Bound">𝓥</a> <a id="873" href="MGS.Universe-Lifting.html#851" class="Bound">X</a> <a id="875" class="Symbol">→</a> <a id="877" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="879" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="881" class="Symbol">)</a>
               <a id="898" class="Symbol">→</a> <a id="900" class="Symbol">((</a><a id="902" href="MGS.Universe-Lifting.html#902" class="Bound">x</a> <a id="904" class="Symbol">:</a> <a id="906" href="MGS.Universe-Lifting.html#851" class="Bound">X</a><a id="907" class="Symbol">)</a> <a id="909" class="Symbol">→</a> <a id="911" href="MGS.Universe-Lifting.html#862" class="Bound">A</a> <a id="913" class="Symbol">(</a><a id="914" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a> <a id="919" href="MGS.Universe-Lifting.html#902" class="Bound">x</a><a id="920" class="Symbol">))</a>
               <a id="938" class="Symbol">→</a> <a id="940" class="Symbol">(</a><a id="941" href="MGS.Universe-Lifting.html#941" class="Bound">l</a> <a id="943" class="Symbol">:</a> <a id="945" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="950" href="MGS.Universe-Lifting.html#848" class="Bound">𝓥</a> <a id="952" href="MGS.Universe-Lifting.html#851" class="Bound">X</a><a id="953" class="Symbol">)</a> <a id="955" class="Symbol">→</a> <a id="957" href="MGS.Universe-Lifting.html#862" class="Bound">A</a> <a id="959" href="MGS.Universe-Lifting.html#941" class="Bound">l</a>

<a id="962" href="MGS.Universe-Lifting.html#825" class="Function">Lift-induction</a> <a id="977" href="MGS.Universe-Lifting.html#977" class="Bound">𝓥</a> <a id="979" href="MGS.Universe-Lifting.html#979" class="Bound">X</a> <a id="981" href="MGS.Universe-Lifting.html#981" class="Bound">A</a> <a id="983" href="MGS.Universe-Lifting.html#983" class="Bound">φ</a> <a id="985" class="Symbol">(</a><a id="986" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a> <a id="991" href="MGS.Universe-Lifting.html#991" class="Bound">x</a><a id="992" class="Symbol">)</a> <a id="994" class="Symbol">=</a> <a id="996" href="MGS.Universe-Lifting.html#983" class="Bound">φ</a> <a id="998" href="MGS.Universe-Lifting.html#991" class="Bound">x</a>

<a id="Lift-recursion"></a><a id="1001" href="MGS.Universe-Lifting.html#1001" class="Function">Lift-recursion</a> <a id="1016" class="Symbol">:</a> <a id="1018" class="Symbol">∀</a> <a id="1020" class="Symbol">{</a><a id="1021" href="MGS.Universe-Lifting.html#1021" class="Bound">𝓤</a><a id="1022" class="Symbol">}</a> <a id="1024" href="MGS.Universe-Lifting.html#1024" class="Bound">𝓥</a> <a id="1026" class="Symbol">{</a><a id="1027" href="MGS.Universe-Lifting.html#1027" class="Bound">X</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="MGS.Universe-Lifting.html#1021" class="Bound">𝓤</a> <a id="1033" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1035" class="Symbol">}</a> <a id="1037" class="Symbol">{</a><a id="1038" href="MGS.Universe-Lifting.html#1038" class="Bound">B</a> <a id="1040" class="Symbol">:</a> <a id="1042" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1044" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1046" class="Symbol">}</a>
               <a id="1063" class="Symbol">→</a> <a id="1065" class="Symbol">(</a><a id="1066" href="MGS.Universe-Lifting.html#1027" class="Bound">X</a> <a id="1068" class="Symbol">→</a> <a id="1070" href="MGS.Universe-Lifting.html#1038" class="Bound">B</a><a id="1071" class="Symbol">)</a> <a id="1073" class="Symbol">→</a> <a id="1075" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="1080" href="MGS.Universe-Lifting.html#1024" class="Bound">𝓥</a> <a id="1082" href="MGS.Universe-Lifting.html#1027" class="Bound">X</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="MGS.Universe-Lifting.html#1038" class="Bound">B</a>

<a id="1089" href="MGS.Universe-Lifting.html#1001" class="Function">Lift-recursion</a> <a id="1104" href="MGS.Universe-Lifting.html#1104" class="Bound">𝓥</a> <a id="1106" class="Symbol">{</a><a id="1107" href="MGS.Universe-Lifting.html#1107" class="Bound">X</a><a id="1108" class="Symbol">}</a> <a id="1110" class="Symbol">{</a><a id="1111" href="MGS.Universe-Lifting.html#1111" class="Bound">B</a><a id="1112" class="Symbol">}</a> <a id="1114" class="Symbol">=</a> <a id="1116" href="MGS.Universe-Lifting.html#825" class="Function">Lift-induction</a> <a id="1131" href="MGS.Universe-Lifting.html#1104" class="Bound">𝓥</a> <a id="1133" href="MGS.Universe-Lifting.html#1107" class="Bound">X</a> <a id="1135" class="Symbol">(λ</a> <a id="1138" href="MGS.Universe-Lifting.html#1138" class="Bound">_</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="MGS.Universe-Lifting.html#1111" class="Bound">B</a><a id="1143" class="Symbol">)</a>

<a id="lower-lift"></a><a id="1146" href="MGS.Universe-Lifting.html#1146" class="Function">lower-lift</a> <a id="1157" class="Symbol">:</a> <a id="1159" class="Symbol">{</a><a id="1160" href="MGS.Universe-Lifting.html#1160" class="Bound">X</a> <a id="1162" class="Symbol">:</a> <a id="1164" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1166" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1168" class="Symbol">}</a> <a id="1170" class="Symbol">(</a><a id="1171" href="MGS.Universe-Lifting.html#1171" class="Bound">x</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="MGS.Universe-Lifting.html#1160" class="Bound">X</a><a id="1176" class="Symbol">)</a> <a id="1178" class="Symbol">→</a> <a id="1180" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="1186" class="Symbol">{</a><a id="1187" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1188" class="Symbol">}</a> <a id="1190" class="Symbol">{</a><a id="1191" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1192" class="Symbol">}</a> <a id="1194" class="Symbol">(</a><a id="1195" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a> <a id="1200" href="MGS.Universe-Lifting.html#1171" class="Bound">x</a><a id="1201" class="Symbol">)</a> <a id="1203" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1205" href="MGS.Universe-Lifting.html#1171" class="Bound">x</a>
<a id="1207" href="MGS.Universe-Lifting.html#1146" class="Function">lower-lift</a> <a id="1218" class="Symbol">=</a> <a id="1220" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a>

<a id="lift-lower"></a><a id="1226" href="MGS.Universe-Lifting.html#1226" class="Function">lift-lower</a> <a id="1237" class="Symbol">:</a> <a id="1239" class="Symbol">{</a><a id="1240" href="MGS.Universe-Lifting.html#1240" class="Bound">X</a> <a id="1242" class="Symbol">:</a> <a id="1244" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1246" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1248" class="Symbol">}</a> <a id="1250" class="Symbol">(</a><a id="1251" href="MGS.Universe-Lifting.html#1251" class="Bound">l</a> <a id="1253" class="Symbol">:</a> <a id="1255" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="1260" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1262" href="MGS.Universe-Lifting.html#1240" class="Bound">X</a><a id="1263" class="Symbol">)</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a> <a id="1272" class="Symbol">(</a><a id="1273" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="1279" href="MGS.Universe-Lifting.html#1251" class="Bound">l</a><a id="1280" class="Symbol">)</a> <a id="1282" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1284" href="MGS.Universe-Lifting.html#1251" class="Bound">l</a>
<a id="1286" href="MGS.Universe-Lifting.html#1226" class="Function">lift-lower</a> <a id="1297" class="Symbol">=</a> <a id="1299" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a>

<a id="Lift-≃"></a><a id="1305" href="MGS.Universe-Lifting.html#1305" class="Function">Lift-≃</a> <a id="1312" class="Symbol">:</a> <a id="1314" class="Symbol">(</a><a id="1315" href="MGS.Universe-Lifting.html#1315" class="Bound">X</a> <a id="1317" class="Symbol">:</a> <a id="1319" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1321" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1323" class="Symbol">)</a> <a id="1325" class="Symbol">→</a> <a id="1327" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="1332" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1334" href="MGS.Universe-Lifting.html#1315" class="Bound">X</a> <a id="1336" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1338" href="MGS.Universe-Lifting.html#1315" class="Bound">X</a>
<a id="1340" href="MGS.Universe-Lifting.html#1305" class="Function">Lift-≃</a> <a id="1347" class="Symbol">{</a><a id="1348" href="MGS.Universe-Lifting.html#1348" class="Bound">𝓤</a><a id="1349" class="Symbol">}</a> <a id="1351" class="Symbol">{</a><a id="1352" href="MGS.Universe-Lifting.html#1352" class="Bound">𝓥</a><a id="1353" class="Symbol">}</a> <a id="1355" href="MGS.Universe-Lifting.html#1355" class="Bound">X</a> <a id="1357" class="Symbol">=</a> <a id="1359" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="1381" href="MGS.Universe-Lifting.html#502" class="Field">lower</a>
                     <a id="1408" class="Symbol">(</a><a id="1409" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a> <a id="1414" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1416" href="MGS.Universe-Lifting.html#1226" class="Function">lift-lower</a> <a id="1427" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1429" href="MGS.Universe-Lifting.html#1146" class="Function">lower-lift</a> <a id="1440" class="Symbol">{</a><a id="1441" href="MGS.Universe-Lifting.html#1348" class="Bound">𝓤</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">{</a><a id="1445" href="MGS.Universe-Lifting.html#1352" class="Bound">𝓥</a><a id="1446" class="Symbol">})</a>

<a id="≃-Lift"></a><a id="1450" href="MGS.Universe-Lifting.html#1450" class="Function">≃-Lift</a> <a id="1457" class="Symbol">:</a> <a id="1459" class="Symbol">(</a><a id="1460" href="MGS.Universe-Lifting.html#1460" class="Bound">X</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1466" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1468" class="Symbol">)</a> <a id="1470" class="Symbol">→</a> <a id="1472" href="MGS.Universe-Lifting.html#1460" class="Bound">X</a> <a id="1474" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="1476" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="1481" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1483" href="MGS.Universe-Lifting.html#1460" class="Bound">X</a>
<a id="1485" href="MGS.Universe-Lifting.html#1450" class="Function">≃-Lift</a> <a id="1492" class="Symbol">{</a><a id="1493" href="MGS.Universe-Lifting.html#1493" class="Bound">𝓤</a><a id="1494" class="Symbol">}</a> <a id="1496" class="Symbol">{</a><a id="1497" href="MGS.Universe-Lifting.html#1497" class="Bound">𝓥</a><a id="1498" class="Symbol">}</a> <a id="1500" href="MGS.Universe-Lifting.html#1500" class="Bound">X</a> <a id="1502" class="Symbol">=</a> <a id="1504" href="MGS.Equivalences.html#5252" class="Function">invertibility-gives-≃</a> <a id="1526" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a>
                     <a id="1552" class="Symbol">(</a><a id="1553" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="1559" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1561" href="MGS.Universe-Lifting.html#1146" class="Function">lower-lift</a> <a id="1572" class="Symbol">{</a><a id="1573" href="MGS.Universe-Lifting.html#1493" class="Bound">𝓤</a><a id="1574" class="Symbol">}</a> <a id="1576" class="Symbol">{</a><a id="1577" href="MGS.Universe-Lifting.html#1497" class="Bound">𝓥</a><a id="1578" class="Symbol">}</a> <a id="1580" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1582" href="MGS.Universe-Lifting.html#1226" class="Function">lift-lower</a><a id="1592" class="Symbol">)</a>

<a id="lower-dfunext"></a><a id="1595" href="MGS.Universe-Lifting.html#1595" class="Function">lower-dfunext</a> <a id="1609" class="Symbol">:</a> <a id="1611" class="Symbol">∀</a> <a id="1613" href="MGS.Universe-Lifting.html#1613" class="Bound">𝓦</a> <a id="1615" href="MGS.Universe-Lifting.html#1615" class="Bound">𝓣</a> <a id="1617" href="MGS.Universe-Lifting.html#1617" class="Bound">𝓤</a> <a id="1619" href="MGS.Universe-Lifting.html#1619" class="Bound">𝓥</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1631" class="Symbol">(</a><a id="1632" href="MGS.Universe-Lifting.html#1617" class="Bound">𝓤</a> <a id="1634" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1636" href="MGS.Universe-Lifting.html#1613" class="Bound">𝓦</a><a id="1637" class="Symbol">)</a> <a id="1639" class="Symbol">(</a><a id="1640" href="MGS.Universe-Lifting.html#1619" class="Bound">𝓥</a> <a id="1642" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1644" href="MGS.Universe-Lifting.html#1615" class="Bound">𝓣</a><a id="1645" class="Symbol">)</a> <a id="1647" class="Symbol">→</a> <a id="1649" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="1657" href="MGS.Universe-Lifting.html#1617" class="Bound">𝓤</a> <a id="1659" href="MGS.Universe-Lifting.html#1619" class="Bound">𝓥</a>
<a id="1661" href="MGS.Universe-Lifting.html#1595" class="Function">lower-dfunext</a> <a id="1675" href="MGS.Universe-Lifting.html#1675" class="Bound">𝓦</a> <a id="1677" href="MGS.Universe-Lifting.html#1677" class="Bound">𝓣</a> <a id="1679" href="MGS.Universe-Lifting.html#1679" class="Bound">𝓤</a> <a id="1681" href="MGS.Universe-Lifting.html#1681" class="Bound">𝓥</a> <a id="1683" href="MGS.Universe-Lifting.html#1683" class="Bound">fe</a> <a id="1686" class="Symbol">{</a><a id="1687" href="MGS.Universe-Lifting.html#1687" class="Bound">X</a><a id="1688" class="Symbol">}</a> <a id="1690" class="Symbol">{</a><a id="1691" href="MGS.Universe-Lifting.html#1691" class="Bound">A</a><a id="1692" class="Symbol">}</a> <a id="1694" class="Symbol">{</a><a id="1695" href="MGS.Universe-Lifting.html#1695" class="Bound">f</a><a id="1696" class="Symbol">}</a> <a id="1698" class="Symbol">{</a><a id="1699" href="MGS.Universe-Lifting.html#1699" class="Bound">g</a><a id="1700" class="Symbol">}</a> <a id="1702" href="MGS.Universe-Lifting.html#1702" class="Bound">h</a> <a id="1704" class="Symbol">=</a> <a id="1706" href="MGS.Universe-Lifting.html#1922" class="Function">p</a>
 <a id="1709" class="Keyword">where</a>
  <a id="1717" href="MGS.Universe-Lifting.html#1717" class="Function">A&#39;</a> <a id="1720" class="Symbol">:</a> <a id="1722" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="1727" href="MGS.Universe-Lifting.html#1675" class="Bound">𝓦</a> <a id="1729" href="MGS.Universe-Lifting.html#1687" class="Bound">X</a> <a id="1731" class="Symbol">→</a> <a id="1733" href="MGS.Universe-Lifting.html#1681" class="Bound">𝓥</a> <a id="1735" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1737" href="MGS.Universe-Lifting.html#1677" class="Bound">𝓣</a> <a id="1739" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="1743" href="MGS.Universe-Lifting.html#1717" class="Function">A&#39;</a> <a id="1746" href="MGS.Universe-Lifting.html#1746" class="Bound">y</a> <a id="1748" class="Symbol">=</a> <a id="1750" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="1755" href="MGS.Universe-Lifting.html#1677" class="Bound">𝓣</a> <a id="1757" class="Symbol">(</a><a id="1758" href="MGS.Universe-Lifting.html#1691" class="Bound">A</a> <a id="1760" class="Symbol">(</a><a id="1761" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="1767" href="MGS.Universe-Lifting.html#1746" class="Bound">y</a><a id="1768" class="Symbol">))</a>

  <a id="1774" href="MGS.Universe-Lifting.html#1774" class="Function">f&#39;</a> <a id="1777" href="MGS.Universe-Lifting.html#1777" class="Function">g&#39;</a> <a id="1780" class="Symbol">:</a> <a id="1782" href="MGS.MLTT.html#3577" class="Function">Π</a> <a id="1784" href="MGS.Universe-Lifting.html#1717" class="Function">A&#39;</a>
  <a id="1789" href="MGS.Universe-Lifting.html#1774" class="Function">f&#39;</a> <a id="1792" href="MGS.Universe-Lifting.html#1792" class="Bound">y</a> <a id="1794" class="Symbol">=</a> <a id="1796" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a> <a id="1801" class="Symbol">(</a><a id="1802" href="MGS.Universe-Lifting.html#1695" class="Bound">f</a> <a id="1804" class="Symbol">(</a><a id="1805" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="1811" href="MGS.Universe-Lifting.html#1792" class="Bound">y</a><a id="1812" class="Symbol">))</a>
  <a id="1817" href="MGS.Universe-Lifting.html#1777" class="Function">g&#39;</a> <a id="1820" href="MGS.Universe-Lifting.html#1820" class="Bound">y</a> <a id="1822" class="Symbol">=</a> <a id="1824" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a> <a id="1829" class="Symbol">(</a><a id="1830" href="MGS.Universe-Lifting.html#1699" class="Bound">g</a> <a id="1832" class="Symbol">(</a><a id="1833" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="1839" href="MGS.Universe-Lifting.html#1820" class="Bound">y</a><a id="1840" class="Symbol">))</a>

  <a id="1846" href="MGS.Universe-Lifting.html#1846" class="Function">h&#39;</a> <a id="1849" class="Symbol">:</a> <a id="1851" href="MGS.Universe-Lifting.html#1774" class="Function">f&#39;</a> <a id="1854" href="MGS.MLTT.html#6767" class="Function Operator">∼</a> <a id="1856" href="MGS.Universe-Lifting.html#1777" class="Function">g&#39;</a>
  <a id="1861" href="MGS.Universe-Lifting.html#1846" class="Function">h&#39;</a> <a id="1864" href="MGS.Universe-Lifting.html#1864" class="Bound">y</a> <a id="1866" class="Symbol">=</a> <a id="1868" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="1871" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a> <a id="1876" class="Symbol">(</a><a id="1877" href="MGS.Universe-Lifting.html#1702" class="Bound">h</a> <a id="1879" class="Symbol">(</a><a id="1880" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="1886" href="MGS.Universe-Lifting.html#1864" class="Bound">y</a><a id="1887" class="Symbol">))</a>

  <a id="1893" href="MGS.Universe-Lifting.html#1893" class="Function">p&#39;</a> <a id="1896" class="Symbol">:</a> <a id="1898" href="MGS.Universe-Lifting.html#1774" class="Function">f&#39;</a> <a id="1901" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1903" href="MGS.Universe-Lifting.html#1777" class="Function">g&#39;</a>
  <a id="1908" href="MGS.Universe-Lifting.html#1893" class="Function">p&#39;</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="MGS.Universe-Lifting.html#1683" class="Bound">fe</a> <a id="1916" href="MGS.Universe-Lifting.html#1846" class="Function">h&#39;</a>

  <a id="1922" href="MGS.Universe-Lifting.html#1922" class="Function">p</a> <a id="1924" class="Symbol">:</a> <a id="1926" href="MGS.Universe-Lifting.html#1695" class="Bound">f</a> <a id="1928" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1930" href="MGS.Universe-Lifting.html#1699" class="Bound">g</a>
  <a id="1934" href="MGS.Universe-Lifting.html#1922" class="Function">p</a> <a id="1936" class="Symbol">=</a> <a id="1938" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="1941" class="Symbol">(λ</a> <a id="1944" href="MGS.Universe-Lifting.html#1944" class="Bound">f&#39;</a> <a id="1947" href="MGS.Universe-Lifting.html#1947" class="Bound">x</a> <a id="1949" class="Symbol">→</a> <a id="1951" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="1957" class="Symbol">(</a><a id="1958" href="MGS.Universe-Lifting.html#1944" class="Bound">f&#39;</a> <a id="1961" class="Symbol">(</a><a id="1962" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a> <a id="1967" href="MGS.Universe-Lifting.html#1947" class="Bound">x</a><a id="1968" class="Symbol">)))</a> <a id="1972" href="MGS.Universe-Lifting.html#1893" class="Function">p&#39;</a>

<a id="universe-embedding-criterion"></a><a id="1976" href="MGS.Universe-Lifting.html#1976" class="Function">universe-embedding-criterion</a> <a id="2005" class="Symbol">:</a> <a id="2007" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="2020" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                             <a id="2051" class="Symbol">→</a> <a id="2053" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="2066" class="Symbol">(</a><a id="2067" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2069" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2071" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2072" class="Symbol">)</a>
                             <a id="2103" class="Symbol">→</a> <a id="2105" class="Symbol">(</a><a id="2106" href="MGS.Universe-Lifting.html#2106" class="Bound">f</a> <a id="2108" class="Symbol">:</a> <a id="2110" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2112" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2114" class="Symbol">→</a> <a id="2116" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2118" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2120" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2122" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2124" class="Symbol">)</a>
                             <a id="2155" class="Symbol">→</a> <a id="2157" class="Symbol">((</a><a id="2159" href="MGS.Universe-Lifting.html#2159" class="Bound">X</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2165" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2167" class="Symbol">)</a> <a id="2169" class="Symbol">→</a> <a id="2171" href="MGS.Universe-Lifting.html#2106" class="Bound">f</a> <a id="2173" href="MGS.Universe-Lifting.html#2159" class="Bound">X</a> <a id="2175" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2177" href="MGS.Universe-Lifting.html#2159" class="Bound">X</a><a id="2178" class="Symbol">)</a>
                             <a id="2209" class="Symbol">→</a> <a id="2211" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="2224" href="MGS.Universe-Lifting.html#2106" class="Bound">f</a>

<a id="2227" href="MGS.Universe-Lifting.html#1976" class="Function">universe-embedding-criterion</a> <a id="2256" class="Symbol">{</a><a id="2257" href="MGS.Universe-Lifting.html#2257" class="Bound">𝓤</a><a id="2258" class="Symbol">}</a> <a id="2260" class="Symbol">{</a><a id="2261" href="MGS.Universe-Lifting.html#2261" class="Bound">𝓥</a><a id="2262" class="Symbol">}</a> <a id="2264" href="MGS.Universe-Lifting.html#2264" class="Bound">ua</a> <a id="2267" href="MGS.Universe-Lifting.html#2267" class="Bound">ua&#39;</a> <a id="2271" href="MGS.Universe-Lifting.html#2271" class="Bound">f</a> <a id="2273" href="MGS.Universe-Lifting.html#2273" class="Bound">e</a> <a id="2275" class="Symbol">=</a> <a id="2277" href="MGS.Embeddings.html#2985" class="Function">embedding-criterion</a> <a id="2297" href="MGS.Universe-Lifting.html#2271" class="Bound">f</a> <a id="2299" href="MGS.Universe-Lifting.html#2498" class="Function">γ</a>
 <a id="2302" class="Keyword">where</a>
  <a id="2310" href="MGS.Universe-Lifting.html#2310" class="Function">fe</a> <a id="2313" class="Symbol">:</a> <a id="2315" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2323" class="Symbol">(</a><a id="2324" href="MGS.Universe-Lifting.html#2257" class="Bound">𝓤</a> <a id="2326" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2328" href="MGS.Universe-Lifting.html#2261" class="Bound">𝓥</a><a id="2329" class="Symbol">)</a> <a id="2331" class="Symbol">(</a><a id="2332" href="MGS.Universe-Lifting.html#2257" class="Bound">𝓤</a> <a id="2334" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2336" href="MGS.Universe-Lifting.html#2261" class="Bound">𝓥</a><a id="2337" class="Symbol">)</a>
  <a id="2341" href="MGS.Universe-Lifting.html#2310" class="Function">fe</a> <a id="2344" class="Symbol">=</a> <a id="2346" href="MGS.FunExt-from-Univalence.html#5567" class="Function">univalence-gives-dfunext</a> <a id="2371" href="MGS.Universe-Lifting.html#2267" class="Bound">ua&#39;</a>

  <a id="2378" href="MGS.Universe-Lifting.html#2378" class="Function">fe₀</a> <a id="2382" class="Symbol">:</a> <a id="2384" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2392" href="MGS.Universe-Lifting.html#2257" class="Bound">𝓤</a> <a id="2394" href="MGS.Universe-Lifting.html#2257" class="Bound">𝓤</a>
  <a id="2398" href="MGS.Universe-Lifting.html#2378" class="Function">fe₀</a> <a id="2402" class="Symbol">=</a> <a id="2404" href="MGS.Universe-Lifting.html#1595" class="Function">lower-dfunext</a> <a id="2418" href="MGS.Universe-Lifting.html#2261" class="Bound">𝓥</a> <a id="2420" href="MGS.Universe-Lifting.html#2261" class="Bound">𝓥</a> <a id="2422" href="MGS.Universe-Lifting.html#2257" class="Bound">𝓤</a> <a id="2424" href="MGS.Universe-Lifting.html#2257" class="Bound">𝓤</a> <a id="2426" href="MGS.Universe-Lifting.html#2310" class="Function">fe</a>

  <a id="2432" href="MGS.Universe-Lifting.html#2432" class="Function">fe₁</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="2446" href="MGS.Universe-Lifting.html#2257" class="Bound">𝓤</a> <a id="2448" class="Symbol">(</a><a id="2449" href="MGS.Universe-Lifting.html#2257" class="Bound">𝓤</a> <a id="2451" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2453" href="MGS.Universe-Lifting.html#2261" class="Bound">𝓥</a><a id="2454" class="Symbol">)</a>
  <a id="2458" href="MGS.Universe-Lifting.html#2432" class="Function">fe₁</a> <a id="2462" class="Symbol">=</a> <a id="2464" href="MGS.Universe-Lifting.html#1595" class="Function">lower-dfunext</a> <a id="2478" href="MGS.Universe-Lifting.html#2261" class="Bound">𝓥</a> <a id="2480" href="MGS.Universe-Lifting.html#2261" class="Bound">𝓥</a> <a id="2482" href="MGS.Universe-Lifting.html#2257" class="Bound">𝓤</a> <a id="2484" class="Symbol">(</a><a id="2485" href="MGS.Universe-Lifting.html#2257" class="Bound">𝓤</a> <a id="2487" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2489" href="MGS.Universe-Lifting.html#2261" class="Bound">𝓥</a><a id="2490" class="Symbol">)</a> <a id="2492" href="MGS.Universe-Lifting.html#2310" class="Function">fe</a>

  <a id="2498" href="MGS.Universe-Lifting.html#2498" class="Function">γ</a> <a id="2500" class="Symbol">:</a> <a id="2502" class="Symbol">(</a><a id="2503" href="MGS.Universe-Lifting.html#2503" class="Bound">X</a> <a id="2505" href="MGS.Universe-Lifting.html#2505" class="Bound">X&#39;</a> <a id="2508" class="Symbol">:</a> <a id="2510" href="MGS.Universe-Lifting.html#2257" class="Bound">𝓤</a> <a id="2512" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2514" class="Symbol">)</a> <a id="2516" class="Symbol">→</a> <a id="2518" class="Symbol">(</a><a id="2519" href="MGS.Universe-Lifting.html#2271" class="Bound">f</a> <a id="2521" href="MGS.Universe-Lifting.html#2503" class="Bound">X</a> <a id="2523" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2525" href="MGS.Universe-Lifting.html#2271" class="Bound">f</a> <a id="2527" href="MGS.Universe-Lifting.html#2505" class="Bound">X&#39;</a><a id="2529" class="Symbol">)</a> <a id="2531" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2533" class="Symbol">(</a><a id="2534" href="MGS.Universe-Lifting.html#2503" class="Bound">X</a> <a id="2536" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2538" href="MGS.Universe-Lifting.html#2505" class="Bound">X&#39;</a><a id="2540" class="Symbol">)</a>
  <a id="2544" href="MGS.Universe-Lifting.html#2498" class="Function">γ</a> <a id="2546" href="MGS.Universe-Lifting.html#2546" class="Bound">X</a> <a id="2548" href="MGS.Universe-Lifting.html#2548" class="Bound">X&#39;</a> <a id="2551" class="Symbol">=</a>  <a id="2554" class="Symbol">(</a><a id="2555" href="MGS.Universe-Lifting.html#2271" class="Bound">f</a> <a id="2557" href="MGS.Universe-Lifting.html#2546" class="Bound">X</a> <a id="2559" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2561" href="MGS.Universe-Lifting.html#2271" class="Bound">f</a> <a id="2563" href="MGS.Universe-Lifting.html#2548" class="Bound">X&#39;</a><a id="2565" class="Symbol">)</a>  <a id="2568" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="2571" href="MGS.Universe-Lifting.html#2685" class="Function">i</a> <a id="2573" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
            <a id="2587" class="Symbol">(</a><a id="2588" href="MGS.Universe-Lifting.html#2271" class="Bound">f</a> <a id="2590" href="MGS.Universe-Lifting.html#2546" class="Bound">X</a> <a id="2592" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2594" href="MGS.Universe-Lifting.html#2271" class="Bound">f</a> <a id="2596" href="MGS.Universe-Lifting.html#2548" class="Bound">X&#39;</a><a id="2598" class="Symbol">)</a>  <a id="2601" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="2604" href="MGS.Universe-Lifting.html#2725" class="Function">ii</a> <a id="2607" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
            <a id="2621" class="Symbol">(</a><a id="2622" href="MGS.Universe-Lifting.html#2546" class="Bound">X</a> <a id="2624" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="2626" href="MGS.Universe-Lifting.html#2548" class="Bound">X&#39;</a><a id="2628" class="Symbol">)</a>      <a id="2635" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="2638" href="MGS.Universe-Lifting.html#2802" class="Function">iii</a> <a id="2642" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
            <a id="2656" class="Symbol">(</a><a id="2657" href="MGS.Universe-Lifting.html#2546" class="Bound">X</a> <a id="2659" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2661" href="MGS.Universe-Lifting.html#2548" class="Bound">X&#39;</a><a id="2663" class="Symbol">)</a>      <a id="2670" href="MGS.Equivalences.html#6367" class="Function Operator">■</a>
   <a id="2675" class="Keyword">where</a>
    <a id="2685" href="MGS.Universe-Lifting.html#2685" class="Function">i</a>   <a id="2689" class="Symbol">=</a> <a id="2691" href="MGS.Univalence.html#516" class="Function">univalence-≃</a> <a id="2704" href="MGS.Universe-Lifting.html#2267" class="Bound">ua&#39;</a> <a id="2708" class="Symbol">(</a><a id="2709" href="MGS.Universe-Lifting.html#2271" class="Bound">f</a> <a id="2711" href="MGS.Universe-Lifting.html#2546" class="Bound">X</a><a id="2712" class="Symbol">)</a> <a id="2714" class="Symbol">(</a><a id="2715" href="MGS.Universe-Lifting.html#2271" class="Bound">f</a> <a id="2717" href="MGS.Universe-Lifting.html#2548" class="Bound">X&#39;</a><a id="2719" class="Symbol">)</a>
    <a id="2725" href="MGS.Universe-Lifting.html#2725" class="Function">ii</a>  <a id="2729" class="Symbol">=</a> <a id="2731" href="MGS.Equivalence-Constructions.html#2178" class="Function">Eq-Eq-cong&#39;</a> <a id="2743" href="MGS.Universe-Lifting.html#2310" class="Function">fe</a> <a id="2746" href="MGS.Universe-Lifting.html#2310" class="Function">fe</a> <a id="2749" href="MGS.Universe-Lifting.html#2310" class="Function">fe</a> <a id="2752" href="MGS.Universe-Lifting.html#2310" class="Function">fe</a> <a id="2755" href="MGS.Universe-Lifting.html#2310" class="Function">fe</a> <a id="2758" href="MGS.Universe-Lifting.html#2378" class="Function">fe₀</a> <a id="2762" href="MGS.Universe-Lifting.html#2432" class="Function">fe₁</a> <a id="2766" href="MGS.Universe-Lifting.html#2310" class="Function">fe</a> <a id="2769" href="MGS.Universe-Lifting.html#2378" class="Function">fe₀</a> <a id="2773" href="MGS.Universe-Lifting.html#2378" class="Function">fe₀</a> <a id="2777" href="MGS.Universe-Lifting.html#2378" class="Function">fe₀</a> <a id="2781" href="MGS.Universe-Lifting.html#2378" class="Function">fe₀</a> <a id="2785" class="Symbol">(</a><a id="2786" href="MGS.Universe-Lifting.html#2273" class="Bound">e</a> <a id="2788" href="MGS.Universe-Lifting.html#2546" class="Bound">X</a><a id="2789" class="Symbol">)</a> <a id="2791" class="Symbol">(</a><a id="2792" href="MGS.Universe-Lifting.html#2273" class="Bound">e</a> <a id="2794" href="MGS.Universe-Lifting.html#2548" class="Bound">X&#39;</a><a id="2796" class="Symbol">)</a>
    <a id="2802" href="MGS.Universe-Lifting.html#2802" class="Function">iii</a> <a id="2806" class="Symbol">=</a> <a id="2808" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="2814" class="Symbol">(</a><a id="2815" href="MGS.Univalence.html#516" class="Function">univalence-≃</a> <a id="2828" href="MGS.Universe-Lifting.html#2264" class="Bound">ua</a> <a id="2831" href="MGS.Universe-Lifting.html#2546" class="Bound">X</a> <a id="2833" href="MGS.Universe-Lifting.html#2548" class="Bound">X&#39;</a><a id="2835" class="Symbol">)</a>

<a id="Lift-is-embedding"></a><a id="2838" href="MGS.Universe-Lifting.html#2838" class="Function">Lift-is-embedding</a> <a id="2856" class="Symbol">:</a> <a id="2858" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="2871" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2873" class="Symbol">→</a> <a id="2875" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="2888" class="Symbol">(</a><a id="2889" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2891" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2893" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2894" class="Symbol">)</a>
                  <a id="2914" class="Symbol">→</a> <a id="2916" href="MGS.Embeddings.html#370" class="Function">is-embedding</a> <a id="2929" class="Symbol">(</a><a id="2930" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="2935" class="Symbol">{</a><a id="2936" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2937" class="Symbol">}</a> <a id="2939" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2940" class="Symbol">)</a>

<a id="2943" href="MGS.Universe-Lifting.html#2838" class="Function">Lift-is-embedding</a> <a id="2961" class="Symbol">{</a><a id="2962" href="MGS.Universe-Lifting.html#2962" class="Bound">𝓤</a><a id="2963" class="Symbol">}</a> <a id="2965" class="Symbol">{</a><a id="2966" href="MGS.Universe-Lifting.html#2966" class="Bound">𝓥</a><a id="2967" class="Symbol">}</a> <a id="2969" href="MGS.Universe-Lifting.html#2969" class="Bound">ua</a> <a id="2972" href="MGS.Universe-Lifting.html#2972" class="Bound">ua&#39;</a> <a id="2976" class="Symbol">=</a> <a id="2978" href="MGS.Universe-Lifting.html#1976" class="Function">universe-embedding-criterion</a> <a id="3007" class="Symbol">{</a><a id="3008" href="MGS.Universe-Lifting.html#2962" class="Bound">𝓤</a><a id="3009" class="Symbol">}</a> <a id="3011" class="Symbol">{</a><a id="3012" href="MGS.Universe-Lifting.html#2966" class="Bound">𝓥</a><a id="3013" class="Symbol">}</a> <a id="3015" href="MGS.Universe-Lifting.html#2969" class="Bound">ua</a> <a id="3018" href="MGS.Universe-Lifting.html#2972" class="Bound">ua&#39;</a>
                                    <a id="3058" class="Symbol">(</a><a id="3059" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="3064" href="MGS.Universe-Lifting.html#2966" class="Bound">𝓥</a><a id="3065" class="Symbol">)</a> <a id="3067" href="MGS.Universe-Lifting.html#1305" class="Function">Lift-≃</a>

<a id="3075" class="Keyword">module</a> <a id="3082" href="MGS.Universe-Lifting.html#3082" class="Module">_</a> <a id="3084" class="Symbol">{</a><a id="3085" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3087" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3089" class="Symbol">:</a> <a id="3091" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3099" class="Symbol">}</a>
         <a id="3110" class="Symbol">(</a><a id="3111" href="MGS.Universe-Lifting.html#3111" class="Bound">ua</a> <a id="3114" class="Symbol">:</a> <a id="3116" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="3129" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a><a id="3130" class="Symbol">)</a>
         <a id="3141" class="Symbol">(</a><a id="3142" href="MGS.Universe-Lifting.html#3142" class="Bound">ua&#39;</a> <a id="3146" class="Symbol">:</a> <a id="3148" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="3161" class="Symbol">(</a><a id="3162" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3164" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3166" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a><a id="3167" class="Symbol">))</a>
 <a id="3171" class="Keyword">where</a>

 <a id="3179" class="Keyword">private</a>
  <a id="3189" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a> <a id="3192" class="Symbol">:</a> <a id="3194" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3202" class="Symbol">(</a><a id="3203" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3205" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3207" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a><a id="3208" class="Symbol">)</a> <a id="3210" class="Symbol">(</a><a id="3211" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3213" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3215" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a><a id="3216" class="Symbol">)</a>
  <a id="3220" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a> <a id="3223" class="Symbol">=</a> <a id="3225" href="MGS.FunExt-from-Univalence.html#5567" class="Function">univalence-gives-dfunext</a> <a id="3250" href="MGS.Universe-Lifting.html#3142" class="Bound">ua&#39;</a>

  <a id="3257" href="MGS.Universe-Lifting.html#3257" class="Function">fe₀</a> <a id="3261" class="Symbol">:</a> <a id="3263" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3271" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3273" class="Symbol">(</a><a id="3274" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3276" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3278" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a><a id="3279" class="Symbol">)</a>
  <a id="3283" href="MGS.Universe-Lifting.html#3257" class="Function">fe₀</a> <a id="3287" class="Symbol">=</a> <a id="3289" href="MGS.Universe-Lifting.html#1595" class="Function">lower-dfunext</a> <a id="3303" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3305" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3307" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3309" class="Symbol">(</a><a id="3310" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3312" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3314" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a><a id="3315" class="Symbol">)</a> <a id="3317" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a>

  <a id="3323" href="MGS.Universe-Lifting.html#3323" class="Function">fe₁</a> <a id="3327" class="Symbol">:</a> <a id="3329" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3337" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3339" class="Symbol">(</a><a id="3340" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3342" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3344" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a><a id="3345" class="Symbol">)</a>
  <a id="3349" href="MGS.Universe-Lifting.html#3323" class="Function">fe₁</a> <a id="3353" class="Symbol">=</a> <a id="3355" href="MGS.Universe-Lifting.html#1595" class="Function">lower-dfunext</a> <a id="3369" class="Symbol">(</a><a id="3370" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3372" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3374" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a><a id="3375" class="Symbol">)</a> <a id="3377" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3379" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3381" class="Symbol">(</a><a id="3382" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3384" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3386" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a><a id="3387" class="Symbol">)</a> <a id="3389" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a>

  <a id="3395" href="MGS.Universe-Lifting.html#3395" class="Function">fe₂</a> <a id="3399" class="Symbol">:</a> <a id="3401" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3409" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3411" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a>
  <a id="3415" href="MGS.Universe-Lifting.html#3395" class="Function">fe₂</a> <a id="3419" class="Symbol">=</a> <a id="3421" href="MGS.Universe-Lifting.html#1595" class="Function">lower-dfunext</a> <a id="3435" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3437" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3439" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3441" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3443" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a>

  <a id="3449" href="MGS.Universe-Lifting.html#3449" class="Function">fe₃</a> <a id="3453" class="Symbol">:</a> <a id="3455" href="MGS.FunExt-from-Univalence.html#1905" class="Function">dfunext</a> <a id="3463" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3465" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a>
  <a id="3469" href="MGS.Universe-Lifting.html#3449" class="Function">fe₃</a> <a id="3473" class="Symbol">=</a> <a id="3475" href="MGS.Universe-Lifting.html#1595" class="Function">lower-dfunext</a> <a id="3489" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3491" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3493" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3495" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3497" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a>

 <a id="3502" href="MGS.Universe-Lifting.html#3502" class="Function">univalence→&#39;</a> <a id="3515" class="Symbol">:</a> <a id="3517" class="Symbol">(</a><a id="3518" href="MGS.Universe-Lifting.html#3518" class="Bound">X</a> <a id="3520" class="Symbol">:</a> <a id="3522" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3524" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3526" class="Symbol">)</a> <a id="3528" class="Symbol">→</a> <a id="3530" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="3546" class="Symbol">(</a><a id="3547" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="3549" href="MGS.Universe-Lifting.html#3549" class="Bound">Y</a> <a id="3551" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="3553" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3555" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3557" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="3559" href="MGS.Universe-Lifting.html#3518" class="Bound">X</a> <a id="3561" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3563" href="MGS.Universe-Lifting.html#3549" class="Bound">Y</a><a id="3564" class="Symbol">)</a>
 <a id="3567" href="MGS.Universe-Lifting.html#3502" class="Function">univalence→&#39;</a> <a id="3580" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a> <a id="3582" class="Symbol">=</a> <a id="3584" href="MGS.Universe-Lifting.html#4196" class="Function">s</a>
  <a id="3588" class="Keyword">where</a>
   <a id="3597" href="MGS.Universe-Lifting.html#3597" class="Function">e</a> <a id="3599" class="Symbol">:</a> <a id="3601" class="Symbol">(</a><a id="3602" href="MGS.Universe-Lifting.html#3602" class="Bound">Y</a> <a id="3604" class="Symbol">:</a> <a id="3606" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3608" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3610" class="Symbol">)</a> <a id="3612" class="Symbol">→</a> <a id="3614" class="Symbol">(</a><a id="3615" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a> <a id="3617" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3619" href="MGS.Universe-Lifting.html#3602" class="Bound">Y</a><a id="3620" class="Symbol">)</a> <a id="3622" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3624" class="Symbol">(</a><a id="3625" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="3630" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3632" href="MGS.Universe-Lifting.html#3602" class="Bound">Y</a> <a id="3634" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3636" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="3641" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3643" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a><a id="3644" class="Symbol">)</a>
   <a id="3649" href="MGS.Universe-Lifting.html#3597" class="Function">e</a> <a id="3651" href="MGS.Universe-Lifting.html#3651" class="Bound">Y</a> <a id="3653" class="Symbol">=</a> <a id="3655" class="Symbol">(</a><a id="3656" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a> <a id="3658" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3660" href="MGS.Universe-Lifting.html#3651" class="Bound">Y</a><a id="3661" class="Symbol">)</a>                 <a id="3679" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="3682" href="MGS.Universe-Lifting.html#3819" class="Function">i</a> <a id="3684" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
         <a id="3695" class="Symbol">(</a><a id="3696" href="MGS.Universe-Lifting.html#3651" class="Bound">Y</a> <a id="3698" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3700" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a><a id="3701" class="Symbol">)</a>                 <a id="3719" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="3722" href="MGS.Universe-Lifting.html#3847" class="Function">ii</a> <a id="3725" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
         <a id="3736" class="Symbol">(</a><a id="3737" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="3742" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3744" href="MGS.Universe-Lifting.html#3651" class="Bound">Y</a> <a id="3746" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="3748" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="3753" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3755" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a><a id="3756" class="Symbol">)</a>   <a id="3760" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="3763" href="MGS.Universe-Lifting.html#3945" class="Function">iii</a> <a id="3767" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
         <a id="3778" class="Symbol">(</a><a id="3779" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="3784" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3786" href="MGS.Universe-Lifting.html#3651" class="Bound">Y</a> <a id="3788" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3790" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="3795" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3797" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a><a id="3798" class="Symbol">)</a>   <a id="3802" href="MGS.Equivalences.html#6367" class="Function Operator">■</a>
    <a id="3808" class="Keyword">where</a>
     <a id="3819" href="MGS.Universe-Lifting.html#3819" class="Function">i</a>   <a id="3823" class="Symbol">=</a> <a id="3825" href="MGS.Equivalence-Constructions.html#1185" class="Function">≃-Sym</a> <a id="3831" href="MGS.Universe-Lifting.html#3257" class="Function">fe₀</a> <a id="3835" href="MGS.Universe-Lifting.html#3323" class="Function">fe₁</a> <a id="3839" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a>
     <a id="3847" href="MGS.Universe-Lifting.html#3847" class="Function">ii</a>  <a id="3851" class="Symbol">=</a> <a id="3853" href="MGS.Equivalence-Constructions.html#2178" class="Function">Eq-Eq-cong&#39;</a> <a id="3865" href="MGS.Universe-Lifting.html#3323" class="Function">fe₁</a> <a id="3869" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a> <a id="3872" href="MGS.Universe-Lifting.html#3395" class="Function">fe₂</a> <a id="3876" href="MGS.Universe-Lifting.html#3323" class="Function">fe₁</a> <a id="3880" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a> <a id="3883" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a> <a id="3886" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a> <a id="3889" href="MGS.Universe-Lifting.html#3449" class="Function">fe₃</a>
             <a id="3906" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a> <a id="3909" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a> <a id="3912" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a> <a id="3915" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a> <a id="3918" class="Symbol">(</a><a id="3919" href="MGS.Universe-Lifting.html#1450" class="Function">≃-Lift</a> <a id="3926" href="MGS.Universe-Lifting.html#3651" class="Bound">Y</a><a id="3927" class="Symbol">)</a> <a id="3929" class="Symbol">(</a><a id="3930" href="MGS.Universe-Lifting.html#1450" class="Function">≃-Lift</a> <a id="3937" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a><a id="3938" class="Symbol">)</a>
     <a id="3945" href="MGS.Universe-Lifting.html#3945" class="Function">iii</a> <a id="3949" class="Symbol">=</a> <a id="3951" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="3957" class="Symbol">(</a><a id="3958" href="MGS.Univalence.html#516" class="Function">univalence-≃</a> <a id="3971" href="MGS.Universe-Lifting.html#3142" class="Bound">ua&#39;</a> <a id="3975" class="Symbol">(</a><a id="3976" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="3981" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="3983" href="MGS.Universe-Lifting.html#3651" class="Bound">Y</a><a id="3984" class="Symbol">)</a> <a id="3986" class="Symbol">(</a><a id="3987" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="3992" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="3994" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a><a id="3995" class="Symbol">))</a>

   <a id="4002" href="MGS.Universe-Lifting.html#4002" class="Function">d</a> <a id="4004" class="Symbol">:</a> <a id="4006" class="Symbol">(</a><a id="4007" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4009" href="MGS.Universe-Lifting.html#4009" class="Bound">Y</a> <a id="4011" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4013" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="4015" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4017" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4019" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a> <a id="4021" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4023" href="MGS.Universe-Lifting.html#4009" class="Bound">Y</a><a id="4024" class="Symbol">)</a> <a id="4026" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4028" class="Symbol">(</a><a id="4029" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4031" href="MGS.Universe-Lifting.html#4031" class="Bound">Y</a> <a id="4033" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4035" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="4037" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4039" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4041" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="4046" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="4048" href="MGS.Universe-Lifting.html#4031" class="Bound">Y</a> <a id="4050" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4052" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="4057" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="4059" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a><a id="4060" class="Symbol">)</a>
   <a id="4065" href="MGS.Universe-Lifting.html#4002" class="Function">d</a> <a id="4067" class="Symbol">=</a> <a id="4069" href="MGS.Equivalences.html#8109" class="Function">Σ-cong</a> <a id="4076" href="MGS.Universe-Lifting.html#3597" class="Function">e</a>

   <a id="4082" href="MGS.Universe-Lifting.html#4082" class="Function">j</a> <a id="4084" class="Symbol">:</a> <a id="4086" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4102" class="Symbol">(</a><a id="4103" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4105" href="MGS.Universe-Lifting.html#4105" class="Bound">Y</a> <a id="4107" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4109" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="4111" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4113" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4115" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="4120" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="4122" href="MGS.Universe-Lifting.html#4105" class="Bound">Y</a> <a id="4124" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4126" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="4131" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="4133" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a><a id="4134" class="Symbol">)</a>
   <a id="4139" href="MGS.Universe-Lifting.html#4082" class="Function">j</a> <a id="4141" class="Symbol">=</a> <a id="4143" href="MGS.Universe-Lifting.html#2838" class="Function">Lift-is-embedding</a> <a id="4161" href="MGS.Universe-Lifting.html#3111" class="Bound">ua</a> <a id="4164" href="MGS.Universe-Lifting.html#3142" class="Bound">ua&#39;</a> <a id="4168" class="Symbol">(</a><a id="4169" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="4174" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="4176" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a><a id="4177" class="Symbol">)</a>

   <a id="4183" class="Keyword">abstract</a>
    <a id="4196" href="MGS.Universe-Lifting.html#4196" class="Function">s</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4216" class="Symbol">(</a><a id="4217" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4219" href="MGS.Universe-Lifting.html#4219" class="Bound">Y</a> <a id="4221" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4223" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="4225" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4227" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4229" href="MGS.Universe-Lifting.html#3580" class="Bound">X</a> <a id="4231" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4233" href="MGS.Universe-Lifting.html#4219" class="Bound">Y</a><a id="4234" class="Symbol">)</a>
    <a id="4240" href="MGS.Universe-Lifting.html#4196" class="Function">s</a> <a id="4242" class="Symbol">=</a> <a id="4244" href="MGS.Solved-Exercises.html#1638" class="Function">equiv-to-subsingleton</a> <a id="4266" href="MGS.Universe-Lifting.html#4002" class="Function">d</a> <a id="4268" href="MGS.Universe-Lifting.html#4082" class="Function">j</a>

 <a id="4272" href="MGS.Universe-Lifting.html#4272" class="Function">univalence→&#39;-dual</a> <a id="4290" class="Symbol">:</a> <a id="4292" class="Symbol">(</a><a id="4293" href="MGS.Universe-Lifting.html#4293" class="Bound">Y</a> <a id="4295" class="Symbol">:</a> <a id="4297" href="MGS.Universe-Lifting.html#3085" class="Bound">𝓤</a> <a id="4299" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4301" class="Symbol">)</a> <a id="4303" class="Symbol">→</a> <a id="4305" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4321" class="Symbol">(</a><a id="4322" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4324" href="MGS.Universe-Lifting.html#4324" class="Bound">X</a> <a id="4326" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4328" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="4330" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4332" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4334" href="MGS.Universe-Lifting.html#4324" class="Bound">X</a> <a id="4336" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4338" href="MGS.Universe-Lifting.html#4293" class="Bound">Y</a><a id="4339" class="Symbol">)</a>
 <a id="4342" href="MGS.Universe-Lifting.html#4272" class="Function">univalence→&#39;-dual</a> <a id="4360" href="MGS.Universe-Lifting.html#4360" class="Bound">Y</a> <a id="4362" class="Symbol">=</a> <a id="4364" href="MGS.Solved-Exercises.html#1638" class="Function">equiv-to-subsingleton</a> <a id="4386" href="MGS.Universe-Lifting.html#4401" class="Function">e</a> <a id="4388" href="MGS.Universe-Lifting.html#4490" class="Function">i</a>
  <a id="4392" class="Keyword">where</a>
   <a id="4401" href="MGS.Universe-Lifting.html#4401" class="Function">e</a> <a id="4403" class="Symbol">:</a> <a id="4405" class="Symbol">(</a><a id="4406" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4408" href="MGS.Universe-Lifting.html#4408" class="Bound">X</a> <a id="4410" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4412" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="4414" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4416" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4418" href="MGS.Universe-Lifting.html#4408" class="Bound">X</a> <a id="4420" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4422" href="MGS.Universe-Lifting.html#4360" class="Bound">Y</a><a id="4423" class="Symbol">)</a> <a id="4425" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4427" class="Symbol">(</a><a id="4428" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4430" href="MGS.Universe-Lifting.html#4430" class="Bound">X</a> <a id="4432" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4434" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="4436" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4438" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4440" href="MGS.Universe-Lifting.html#4360" class="Bound">Y</a> <a id="4442" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4444" href="MGS.Universe-Lifting.html#4430" class="Bound">X</a><a id="4445" class="Symbol">)</a>
   <a id="4450" href="MGS.Universe-Lifting.html#4401" class="Function">e</a> <a id="4452" class="Symbol">=</a> <a id="4454" href="MGS.Equivalences.html#8109" class="Function">Σ-cong</a> <a id="4461" class="Symbol">(λ</a> <a id="4464" href="MGS.Universe-Lifting.html#4464" class="Bound">X</a> <a id="4466" class="Symbol">→</a> <a id="4468" href="MGS.Equivalence-Constructions.html#1185" class="Function">≃-Sym</a> <a id="4474" href="MGS.Universe-Lifting.html#3323" class="Function">fe₁</a> <a id="4478" href="MGS.Universe-Lifting.html#3257" class="Function">fe₀</a> <a id="4482" href="MGS.Universe-Lifting.html#3189" class="Function">fe</a><a id="4484" class="Symbol">)</a>

   <a id="4490" href="MGS.Universe-Lifting.html#4490" class="Function">i</a> <a id="4492" class="Symbol">:</a> <a id="4494" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4510" class="Symbol">(</a><a id="4511" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4513" href="MGS.Universe-Lifting.html#4513" class="Bound">X</a> <a id="4515" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4517" href="MGS.Universe-Lifting.html#3087" class="Bound">𝓥</a> <a id="4519" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4521" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4523" href="MGS.Universe-Lifting.html#4360" class="Bound">Y</a> <a id="4525" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4527" href="MGS.Universe-Lifting.html#4513" class="Bound">X</a><a id="4528" class="Symbol">)</a>
   <a id="4533" href="MGS.Universe-Lifting.html#4490" class="Function">i</a> <a id="4535" class="Symbol">=</a> <a id="4537" href="MGS.Universe-Lifting.html#3502" class="Function">univalence→&#39;</a> <a id="4550" href="MGS.Universe-Lifting.html#4360" class="Bound">Y</a>

<a id="univalence→&#39;&#39;"></a><a id="4553" href="MGS.Universe-Lifting.html#4553" class="Function">univalence→&#39;&#39;</a> <a id="4567" class="Symbol">:</a> <a id="4569" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="4582" class="Symbol">(</a><a id="4583" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4585" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4587" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4588" class="Symbol">)</a>
              <a id="4604" class="Symbol">→</a> <a id="4606" class="Symbol">(</a><a id="4607" href="MGS.Universe-Lifting.html#4607" class="Bound">X</a> <a id="4609" class="Symbol">:</a> <a id="4611" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4613" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4615" class="Symbol">)</a> <a id="4617" class="Symbol">→</a> <a id="4619" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4635" class="Symbol">(</a><a id="4636" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4638" href="MGS.Universe-Lifting.html#4638" class="Bound">Y</a> <a id="4640" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4642" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4644" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4646" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4648" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4650" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4652" href="MGS.Universe-Lifting.html#4607" class="Bound">X</a> <a id="4654" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4656" href="MGS.Universe-Lifting.html#4638" class="Bound">Y</a><a id="4657" class="Symbol">)</a>

<a id="4660" href="MGS.Universe-Lifting.html#4553" class="Function">univalence→&#39;&#39;</a> <a id="4674" href="MGS.Universe-Lifting.html#4674" class="Bound">ua</a> <a id="4677" class="Symbol">=</a> <a id="4679" href="MGS.Universe-Lifting.html#3502" class="Function">univalence→&#39;</a> <a id="4692" href="MGS.Universe-Lifting.html#4674" class="Bound">ua</a> <a id="4695" href="MGS.Universe-Lifting.html#4674" class="Bound">ua</a>

<a id="univalence→&#39;&#39;-dual"></a><a id="4699" href="MGS.Universe-Lifting.html#4699" class="Function">univalence→&#39;&#39;-dual</a> <a id="4718" class="Symbol">:</a> <a id="4720" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="4733" class="Symbol">(</a><a id="4734" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4736" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4738" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4739" class="Symbol">)</a>
                   <a id="4760" class="Symbol">→</a> <a id="4762" class="Symbol">(</a><a id="4763" href="MGS.Universe-Lifting.html#4763" class="Bound">Y</a> <a id="4765" class="Symbol">:</a> <a id="4767" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4769" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4771" class="Symbol">)</a> <a id="4773" class="Symbol">→</a> <a id="4775" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4791" class="Symbol">(</a><a id="4792" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4794" href="MGS.Universe-Lifting.html#4794" class="Bound">X</a> <a id="4796" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4798" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4800" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4802" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4804" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4806" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4808" href="MGS.Universe-Lifting.html#4794" class="Bound">X</a> <a id="4810" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4812" href="MGS.Universe-Lifting.html#4763" class="Bound">Y</a><a id="4813" class="Symbol">)</a>

<a id="4816" href="MGS.Universe-Lifting.html#4699" class="Function">univalence→&#39;&#39;-dual</a> <a id="4835" href="MGS.Universe-Lifting.html#4835" class="Bound">ua</a> <a id="4838" class="Symbol">=</a> <a id="4840" href="MGS.Universe-Lifting.html#4272" class="Function">univalence→&#39;-dual</a> <a id="4858" href="MGS.Universe-Lifting.html#4835" class="Bound">ua</a> <a id="4861" href="MGS.Universe-Lifting.html#4835" class="Bound">ua</a>

<a id="G↑-≃"></a><a id="4865" href="MGS.Universe-Lifting.html#4865" class="Function">G↑-≃</a> <a id="4870" class="Symbol">:</a> <a id="4872" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="4885" class="Symbol">(</a><a id="4886" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4888" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4890" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4891" class="Symbol">)</a>
     <a id="4898" class="Symbol">→</a> <a id="4900" class="Symbol">(</a><a id="4901" href="MGS.Universe-Lifting.html#4901" class="Bound">X</a> <a id="4903" class="Symbol">:</a> <a id="4905" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4907" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4909" class="Symbol">)</a> <a id="4911" class="Symbol">(</a><a id="4912" href="MGS.Universe-Lifting.html#4912" class="Bound">A</a> <a id="4914" class="Symbol">:</a> <a id="4916" class="Symbol">(</a><a id="4917" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="4919" href="MGS.Universe-Lifting.html#4919" class="Bound">Y</a> <a id="4921" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="4923" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4925" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4927" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4929" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4931" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="4933" href="MGS.Universe-Lifting.html#4901" class="Bound">X</a> <a id="4935" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="4937" href="MGS.Universe-Lifting.html#4919" class="Bound">Y</a><a id="4938" class="Symbol">)</a> <a id="4940" class="Symbol">→</a> <a id="4942" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4944" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4946" class="Symbol">)</a>
     <a id="4953" class="Symbol">→</a> <a id="4955" href="MGS.Universe-Lifting.html#4912" class="Bound">A</a> <a id="4957" class="Symbol">(</a><a id="4958" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="4963" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4965" href="MGS.Universe-Lifting.html#4901" class="Bound">X</a> <a id="4967" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4969" href="MGS.Universe-Lifting.html#1450" class="Function">≃-Lift</a> <a id="4976" href="MGS.Universe-Lifting.html#4901" class="Bound">X</a><a id="4977" class="Symbol">)</a> <a id="4979" class="Symbol">→</a> <a id="4981" class="Symbol">(</a><a id="4982" href="MGS.Universe-Lifting.html#4982" class="Bound">Y</a> <a id="4984" class="Symbol">:</a> <a id="4986" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4988" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4990" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4992" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4994" class="Symbol">)</a> <a id="4996" class="Symbol">(</a><a id="4997" href="MGS.Universe-Lifting.html#4997" class="Bound">e</a> <a id="4999" class="Symbol">:</a> <a id="5001" href="MGS.Universe-Lifting.html#4901" class="Bound">X</a> <a id="5003" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5005" href="MGS.Universe-Lifting.html#4982" class="Bound">Y</a><a id="5006" class="Symbol">)</a> <a id="5008" class="Symbol">→</a> <a id="5010" href="MGS.Universe-Lifting.html#4912" class="Bound">A</a> <a id="5012" class="Symbol">(</a><a id="5013" href="MGS.Universe-Lifting.html#4982" class="Bound">Y</a> <a id="5015" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5017" href="MGS.Universe-Lifting.html#4997" class="Bound">e</a><a id="5018" class="Symbol">)</a>

<a id="5021" href="MGS.Universe-Lifting.html#4865" class="Function">G↑-≃</a> <a id="5026" class="Symbol">{</a><a id="5027" href="MGS.Universe-Lifting.html#5027" class="Bound">𝓤</a><a id="5028" class="Symbol">}</a> <a id="5030" class="Symbol">{</a><a id="5031" href="MGS.Universe-Lifting.html#5031" class="Bound">𝓥</a><a id="5032" class="Symbol">}</a> <a id="5034" href="MGS.Universe-Lifting.html#5034" class="Bound">ua</a> <a id="5037" href="MGS.Universe-Lifting.html#5037" class="Bound">X</a> <a id="5039" href="MGS.Universe-Lifting.html#5039" class="Bound">A</a> <a id="5041" href="MGS.Universe-Lifting.html#5041" class="Bound">a</a> <a id="5043" href="MGS.Universe-Lifting.html#5043" class="Bound">Y</a> <a id="5045" href="MGS.Universe-Lifting.html#5045" class="Bound">e</a> <a id="5047" class="Symbol">=</a> <a id="5049" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="5059" href="MGS.Universe-Lifting.html#5039" class="Bound">A</a> <a id="5061" href="MGS.Universe-Lifting.html#5131" class="Function">p</a> <a id="5063" href="MGS.Universe-Lifting.html#5041" class="Bound">a</a>
 <a id="5066" class="Keyword">where</a>
  <a id="5074" href="MGS.Universe-Lifting.html#5074" class="Function">t</a> <a id="5076" class="Symbol">:</a> <a id="5078" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="5080" href="MGS.Universe-Lifting.html#5080" class="Bound">Y</a> <a id="5082" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="5084" href="MGS.Universe-Lifting.html#5027" class="Bound">𝓤</a> <a id="5086" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5088" href="MGS.Universe-Lifting.html#5031" class="Bound">𝓥</a> <a id="5090" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5092" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="5094" href="MGS.Universe-Lifting.html#5037" class="Bound">X</a> <a id="5096" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5098" href="MGS.Universe-Lifting.html#5080" class="Bound">Y</a>
  <a id="5102" href="MGS.Universe-Lifting.html#5074" class="Function">t</a> <a id="5104" class="Symbol">=</a> <a id="5106" class="Symbol">(</a><a id="5107" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="5112" href="MGS.Universe-Lifting.html#5031" class="Bound">𝓥</a> <a id="5114" href="MGS.Universe-Lifting.html#5037" class="Bound">X</a> <a id="5116" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5118" href="MGS.Universe-Lifting.html#1450" class="Function">≃-Lift</a> <a id="5125" href="MGS.Universe-Lifting.html#5037" class="Bound">X</a><a id="5126" class="Symbol">)</a>

  <a id="5131" href="MGS.Universe-Lifting.html#5131" class="Function">p</a> <a id="5133" class="Symbol">:</a> <a id="5135" href="MGS.Universe-Lifting.html#5074" class="Function">t</a> <a id="5137" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5139" class="Symbol">(</a><a id="5140" href="MGS.Universe-Lifting.html#5043" class="Bound">Y</a> <a id="5142" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5144" href="MGS.Universe-Lifting.html#5045" class="Bound">e</a><a id="5145" class="Symbol">)</a>
  <a id="5149" href="MGS.Universe-Lifting.html#5131" class="Function">p</a> <a id="5151" class="Symbol">=</a> <a id="5153" href="MGS.Universe-Lifting.html#4553" class="Function">univalence→&#39;&#39;</a> <a id="5167" class="Symbol">{</a><a id="5168" href="MGS.Universe-Lifting.html#5027" class="Bound">𝓤</a><a id="5169" class="Symbol">}</a> <a id="5171" class="Symbol">{</a><a id="5172" href="MGS.Universe-Lifting.html#5031" class="Bound">𝓥</a><a id="5173" class="Symbol">}</a> <a id="5175" href="MGS.Universe-Lifting.html#5034" class="Bound">ua</a> <a id="5178" href="MGS.Universe-Lifting.html#5037" class="Bound">X</a> <a id="5180" href="MGS.Universe-Lifting.html#5074" class="Function">t</a> <a id="5182" class="Symbol">(</a><a id="5183" href="MGS.Universe-Lifting.html#5043" class="Bound">Y</a> <a id="5185" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5187" href="MGS.Universe-Lifting.html#5045" class="Bound">e</a><a id="5188" class="Symbol">)</a>

<a id="H↑-≃"></a><a id="5191" href="MGS.Universe-Lifting.html#5191" class="Function">H↑-≃</a> <a id="5196" class="Symbol">:</a> <a id="5198" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5211" class="Symbol">(</a><a id="5212" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5214" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5216" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5217" class="Symbol">)</a>
     <a id="5224" class="Symbol">→</a> <a id="5226" class="Symbol">(</a><a id="5227" href="MGS.Universe-Lifting.html#5227" class="Bound">X</a> <a id="5229" class="Symbol">:</a> <a id="5231" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5233" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5235" class="Symbol">)</a> <a id="5237" class="Symbol">(</a><a id="5238" href="MGS.Universe-Lifting.html#5238" class="Bound">A</a> <a id="5240" class="Symbol">:</a> <a id="5242" class="Symbol">(</a><a id="5243" href="MGS.Universe-Lifting.html#5243" class="Bound">Y</a> <a id="5245" class="Symbol">:</a> <a id="5247" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5249" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5251" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5253" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5255" class="Symbol">)</a> <a id="5257" class="Symbol">→</a> <a id="5259" href="MGS.Universe-Lifting.html#5227" class="Bound">X</a> <a id="5261" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5263" href="MGS.Universe-Lifting.html#5243" class="Bound">Y</a> <a id="5265" class="Symbol">→</a> <a id="5267" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5269" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5271" class="Symbol">)</a>
     <a id="5278" class="Symbol">→</a> <a id="5280" href="MGS.Universe-Lifting.html#5238" class="Bound">A</a> <a id="5282" class="Symbol">(</a><a id="5283" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="5288" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5290" href="MGS.Universe-Lifting.html#5227" class="Bound">X</a><a id="5291" class="Symbol">)</a> <a id="5293" class="Symbol">(</a><a id="5294" href="MGS.Universe-Lifting.html#1450" class="Function">≃-Lift</a> <a id="5301" href="MGS.Universe-Lifting.html#5227" class="Bound">X</a><a id="5302" class="Symbol">)</a> <a id="5304" class="Symbol">→</a> <a id="5306" class="Symbol">(</a><a id="5307" href="MGS.Universe-Lifting.html#5307" class="Bound">Y</a> <a id="5309" class="Symbol">:</a> <a id="5311" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5313" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5315" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5317" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5319" class="Symbol">)</a> <a id="5321" class="Symbol">(</a><a id="5322" href="MGS.Universe-Lifting.html#5322" class="Bound">e</a> <a id="5324" class="Symbol">:</a> <a id="5326" href="MGS.Universe-Lifting.html#5227" class="Bound">X</a> <a id="5328" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5330" href="MGS.Universe-Lifting.html#5307" class="Bound">Y</a><a id="5331" class="Symbol">)</a> <a id="5333" class="Symbol">→</a> <a id="5335" href="MGS.Universe-Lifting.html#5238" class="Bound">A</a> <a id="5337" href="MGS.Universe-Lifting.html#5307" class="Bound">Y</a> <a id="5339" href="MGS.Universe-Lifting.html#5322" class="Bound">e</a>

<a id="5342" href="MGS.Universe-Lifting.html#5191" class="Function">H↑-≃</a> <a id="5347" href="MGS.Universe-Lifting.html#5347" class="Bound">ua</a> <a id="5350" href="MGS.Universe-Lifting.html#5350" class="Bound">X</a> <a id="5352" href="MGS.Universe-Lifting.html#5352" class="Bound">A</a> <a id="5354" class="Symbol">=</a> <a id="5356" href="MGS.Universe-Lifting.html#4865" class="Function">G↑-≃</a> <a id="5361" href="MGS.Universe-Lifting.html#5347" class="Bound">ua</a> <a id="5364" href="MGS.Universe-Lifting.html#5350" class="Bound">X</a> <a id="5366" class="Symbol">(</a><a id="5367" href="MGS.MLTT.html#3198" class="Function">Σ-induction</a> <a id="5379" href="MGS.Universe-Lifting.html#5352" class="Bound">A</a><a id="5380" class="Symbol">)</a>

<a id="J↑-≃"></a><a id="5383" href="MGS.Universe-Lifting.html#5383" class="Function">J↑-≃</a> <a id="5388" class="Symbol">:</a> <a id="5390" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5403" class="Symbol">(</a><a id="5404" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5406" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5408" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5409" class="Symbol">)</a>
     <a id="5416" class="Symbol">→</a> <a id="5418" class="Symbol">(</a><a id="5419" href="MGS.Universe-Lifting.html#5419" class="Bound">A</a> <a id="5421" class="Symbol">:</a> <a id="5423" class="Symbol">(</a><a id="5424" href="MGS.Universe-Lifting.html#5424" class="Bound">X</a> <a id="5426" class="Symbol">:</a> <a id="5428" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5430" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5432" class="Symbol">)</a> <a id="5434" class="Symbol">(</a><a id="5435" href="MGS.Universe-Lifting.html#5435" class="Bound">Y</a> <a id="5437" class="Symbol">:</a> <a id="5439" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5441" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5443" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5445" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5447" class="Symbol">)</a> <a id="5449" class="Symbol">→</a> <a id="5451" href="MGS.Universe-Lifting.html#5424" class="Bound">X</a> <a id="5453" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5455" href="MGS.Universe-Lifting.html#5435" class="Bound">Y</a> <a id="5457" class="Symbol">→</a> <a id="5459" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5461" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5463" class="Symbol">)</a>
     <a id="5470" class="Symbol">→</a> <a id="5472" class="Symbol">((</a><a id="5474" href="MGS.Universe-Lifting.html#5474" class="Bound">X</a> <a id="5476" class="Symbol">:</a> <a id="5478" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5480" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5482" class="Symbol">)</a> <a id="5484" class="Symbol">→</a> <a id="5486" href="MGS.Universe-Lifting.html#5419" class="Bound">A</a> <a id="5488" href="MGS.Universe-Lifting.html#5474" class="Bound">X</a> <a id="5490" class="Symbol">(</a><a id="5491" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="5496" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5498" href="MGS.Universe-Lifting.html#5474" class="Bound">X</a><a id="5499" class="Symbol">)</a> <a id="5501" class="Symbol">(</a><a id="5502" href="MGS.Universe-Lifting.html#1450" class="Function">≃-Lift</a> <a id="5509" href="MGS.Universe-Lifting.html#5474" class="Bound">X</a><a id="5510" class="Symbol">))</a>
     <a id="5518" class="Symbol">→</a> <a id="5520" class="Symbol">(</a><a id="5521" href="MGS.Universe-Lifting.html#5521" class="Bound">X</a> <a id="5523" class="Symbol">:</a> <a id="5525" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5527" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5529" class="Symbol">)</a> <a id="5531" class="Symbol">(</a><a id="5532" href="MGS.Universe-Lifting.html#5532" class="Bound">Y</a> <a id="5534" class="Symbol">:</a> <a id="5536" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5538" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5540" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5542" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5544" class="Symbol">)</a> <a id="5546" class="Symbol">(</a><a id="5547" href="MGS.Universe-Lifting.html#5547" class="Bound">e</a> <a id="5549" class="Symbol">:</a> <a id="5551" href="MGS.Universe-Lifting.html#5521" class="Bound">X</a> <a id="5553" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5555" href="MGS.Universe-Lifting.html#5532" class="Bound">Y</a><a id="5556" class="Symbol">)</a> <a id="5558" class="Symbol">→</a> <a id="5560" href="MGS.Universe-Lifting.html#5419" class="Bound">A</a> <a id="5562" href="MGS.Universe-Lifting.html#5521" class="Bound">X</a> <a id="5564" href="MGS.Universe-Lifting.html#5532" class="Bound">Y</a> <a id="5566" href="MGS.Universe-Lifting.html#5547" class="Bound">e</a>

<a id="5569" href="MGS.Universe-Lifting.html#5383" class="Function">J↑-≃</a> <a id="5574" href="MGS.Universe-Lifting.html#5574" class="Bound">ua</a> <a id="5577" href="MGS.Universe-Lifting.html#5577" class="Bound">A</a> <a id="5579" href="MGS.Universe-Lifting.html#5579" class="Bound">φ</a> <a id="5581" href="MGS.Universe-Lifting.html#5581" class="Bound">X</a> <a id="5583" class="Symbol">=</a> <a id="5585" href="MGS.Universe-Lifting.html#5191" class="Function">H↑-≃</a> <a id="5590" href="MGS.Universe-Lifting.html#5574" class="Bound">ua</a> <a id="5593" href="MGS.Universe-Lifting.html#5581" class="Bound">X</a> <a id="5595" class="Symbol">(</a><a id="5596" href="MGS.Universe-Lifting.html#5577" class="Bound">A</a> <a id="5598" href="MGS.Universe-Lifting.html#5581" class="Bound">X</a><a id="5599" class="Symbol">)</a> <a id="5601" class="Symbol">(</a><a id="5602" href="MGS.Universe-Lifting.html#5579" class="Bound">φ</a> <a id="5604" href="MGS.Universe-Lifting.html#5581" class="Bound">X</a><a id="5605" class="Symbol">)</a>

<a id="H↑-equiv"></a><a id="5608" href="MGS.Universe-Lifting.html#5608" class="Function">H↑-equiv</a> <a id="5617" class="Symbol">:</a> <a id="5619" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="5632" class="Symbol">(</a><a id="5633" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5635" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5637" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5638" class="Symbol">)</a>
         <a id="5649" class="Symbol">→</a> <a id="5651" class="Symbol">(</a><a id="5652" href="MGS.Universe-Lifting.html#5652" class="Bound">X</a> <a id="5654" class="Symbol">:</a> <a id="5656" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5658" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5660" class="Symbol">)</a> <a id="5662" class="Symbol">(</a><a id="5663" href="MGS.Universe-Lifting.html#5663" class="Bound">A</a> <a id="5665" class="Symbol">:</a> <a id="5667" class="Symbol">(</a><a id="5668" href="MGS.Universe-Lifting.html#5668" class="Bound">Y</a> <a id="5670" class="Symbol">:</a> <a id="5672" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5674" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5676" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5678" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5680" class="Symbol">)</a> <a id="5682" class="Symbol">→</a> <a id="5684" class="Symbol">(</a><a id="5685" href="MGS.Universe-Lifting.html#5652" class="Bound">X</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="MGS.Universe-Lifting.html#5668" class="Bound">Y</a><a id="5690" class="Symbol">)</a> <a id="5692" class="Symbol">→</a> <a id="5694" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5696" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5698" class="Symbol">)</a>
         <a id="5709" class="Symbol">→</a> <a id="5711" href="MGS.Universe-Lifting.html#5663" class="Bound">A</a> <a id="5713" class="Symbol">(</a><a id="5714" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="5719" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5721" href="MGS.Universe-Lifting.html#5652" class="Bound">X</a><a id="5722" class="Symbol">)</a> <a id="5724" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a> <a id="5729" class="Symbol">→</a> <a id="5731" class="Symbol">(</a><a id="5732" href="MGS.Universe-Lifting.html#5732" class="Bound">Y</a> <a id="5734" class="Symbol">:</a> <a id="5736" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5738" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5740" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5742" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5744" class="Symbol">)</a> <a id="5746" class="Symbol">(</a><a id="5747" href="MGS.Universe-Lifting.html#5747" class="Bound">f</a> <a id="5749" class="Symbol">:</a> <a id="5751" href="MGS.Universe-Lifting.html#5652" class="Bound">X</a> <a id="5753" class="Symbol">→</a> <a id="5755" href="MGS.Universe-Lifting.html#5732" class="Bound">Y</a><a id="5756" class="Symbol">)</a> <a id="5758" class="Symbol">→</a> <a id="5760" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="5769" href="MGS.Universe-Lifting.html#5747" class="Bound">f</a> <a id="5771" class="Symbol">→</a> <a id="5773" href="MGS.Universe-Lifting.html#5663" class="Bound">A</a> <a id="5775" href="MGS.Universe-Lifting.html#5732" class="Bound">Y</a> <a id="5777" href="MGS.Universe-Lifting.html#5747" class="Bound">f</a>

<a id="5780" href="MGS.Universe-Lifting.html#5608" class="Function">H↑-equiv</a> <a id="5789" class="Symbol">{</a><a id="5790" href="MGS.Universe-Lifting.html#5790" class="Bound">𝓤</a><a id="5791" class="Symbol">}</a> <a id="5793" class="Symbol">{</a><a id="5794" href="MGS.Universe-Lifting.html#5794" class="Bound">𝓥</a><a id="5795" class="Symbol">}</a> <a id="5797" class="Symbol">{</a><a id="5798" href="MGS.Universe-Lifting.html#5798" class="Bound">𝓦</a><a id="5799" class="Symbol">}</a> <a id="5801" href="MGS.Universe-Lifting.html#5801" class="Bound">ua</a> <a id="5804" href="MGS.Universe-Lifting.html#5804" class="Bound">X</a> <a id="5806" href="MGS.Universe-Lifting.html#5806" class="Bound">A</a> <a id="5808" href="MGS.Universe-Lifting.html#5808" class="Bound">a</a> <a id="5810" href="MGS.Universe-Lifting.html#5810" class="Bound">Y</a> <a id="5812" href="MGS.Universe-Lifting.html#5812" class="Bound">f</a> <a id="5814" href="MGS.Universe-Lifting.html#5814" class="Bound">i</a> <a id="5816" class="Symbol">=</a> <a id="5818" href="MGS.Universe-Lifting.html#5934" class="Function">γ</a> <a id="5820" class="Symbol">(</a><a id="5821" href="MGS.Universe-Lifting.html#5812" class="Bound">f</a> <a id="5823" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5825" href="MGS.Universe-Lifting.html#5814" class="Bound">i</a><a id="5826" class="Symbol">)</a>
 <a id="5829" class="Keyword">where</a>
  <a id="5837" href="MGS.Universe-Lifting.html#5837" class="Function">B</a> <a id="5839" class="Symbol">:</a> <a id="5841" class="Symbol">(</a><a id="5842" href="MGS.Universe-Lifting.html#5842" class="Bound">Y</a> <a id="5844" class="Symbol">:</a> <a id="5846" href="MGS.Universe-Lifting.html#5790" class="Bound">𝓤</a> <a id="5848" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5850" href="MGS.Universe-Lifting.html#5794" class="Bound">𝓥</a> <a id="5852" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5854" class="Symbol">)</a> <a id="5856" class="Symbol">→</a> <a id="5858" href="MGS.Universe-Lifting.html#5804" class="Bound">X</a> <a id="5860" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5862" href="MGS.Universe-Lifting.html#5842" class="Bound">Y</a> <a id="5864" class="Symbol">→</a> <a id="5866" href="MGS.Universe-Lifting.html#5798" class="Bound">𝓦</a> <a id="5868" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="5872" href="MGS.Universe-Lifting.html#5837" class="Function">B</a> <a id="5874" href="MGS.Universe-Lifting.html#5874" class="Bound">Y</a> <a id="5876" class="Symbol">(</a><a id="5877" href="MGS.Universe-Lifting.html#5877" class="Bound">f</a> <a id="5879" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5881" href="MGS.Universe-Lifting.html#5881" class="Bound">i</a><a id="5882" class="Symbol">)</a> <a id="5884" class="Symbol">=</a> <a id="5886" href="MGS.Universe-Lifting.html#5806" class="Bound">A</a> <a id="5888" href="MGS.Universe-Lifting.html#5874" class="Bound">Y</a> <a id="5890" href="MGS.Universe-Lifting.html#5877" class="Bound">f</a>

  <a id="5895" href="MGS.Universe-Lifting.html#5895" class="Function">b</a> <a id="5897" class="Symbol">:</a> <a id="5899" href="MGS.Universe-Lifting.html#5837" class="Function">B</a> <a id="5901" class="Symbol">(</a><a id="5902" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="5907" href="MGS.Universe-Lifting.html#5794" class="Bound">𝓥</a> <a id="5909" href="MGS.Universe-Lifting.html#5804" class="Bound">X</a><a id="5910" class="Symbol">)</a> <a id="5912" class="Symbol">(</a><a id="5913" href="MGS.Universe-Lifting.html#1450" class="Function">≃-Lift</a> <a id="5920" href="MGS.Universe-Lifting.html#5804" class="Bound">X</a><a id="5921" class="Symbol">)</a>
  <a id="5925" href="MGS.Universe-Lifting.html#5895" class="Function">b</a> <a id="5927" class="Symbol">=</a> <a id="5929" href="MGS.Universe-Lifting.html#5808" class="Bound">a</a>

  <a id="5934" href="MGS.Universe-Lifting.html#5934" class="Function">γ</a> <a id="5936" class="Symbol">:</a> <a id="5938" class="Symbol">(</a><a id="5939" href="MGS.Universe-Lifting.html#5939" class="Bound">e</a> <a id="5941" class="Symbol">:</a> <a id="5943" href="MGS.Universe-Lifting.html#5804" class="Bound">X</a> <a id="5945" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="5947" href="MGS.Universe-Lifting.html#5810" class="Bound">Y</a><a id="5948" class="Symbol">)</a> <a id="5950" class="Symbol">→</a> <a id="5952" href="MGS.Universe-Lifting.html#5837" class="Function">B</a> <a id="5954" href="MGS.Universe-Lifting.html#5810" class="Bound">Y</a> <a id="5956" href="MGS.Universe-Lifting.html#5939" class="Bound">e</a>
  <a id="5960" href="MGS.Universe-Lifting.html#5934" class="Function">γ</a> <a id="5962" class="Symbol">=</a> <a id="5964" href="MGS.Universe-Lifting.html#5191" class="Function">H↑-≃</a> <a id="5969" href="MGS.Universe-Lifting.html#5801" class="Bound">ua</a> <a id="5972" href="MGS.Universe-Lifting.html#5804" class="Bound">X</a> <a id="5974" href="MGS.Universe-Lifting.html#5837" class="Function">B</a> <a id="5976" href="MGS.Universe-Lifting.html#5895" class="Function">b</a> <a id="5978" href="MGS.Universe-Lifting.html#5810" class="Bound">Y</a>

<a id="J↑-equiv"></a><a id="5981" href="MGS.Universe-Lifting.html#5981" class="Function">J↑-equiv</a> <a id="5990" class="Symbol">:</a> <a id="5992" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="6005" class="Symbol">(</a><a id="6006" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6008" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6010" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6011" class="Symbol">)</a>
         <a id="6022" class="Symbol">→</a> <a id="6024" class="Symbol">(</a><a id="6025" href="MGS.Universe-Lifting.html#6025" class="Bound">A</a> <a id="6027" class="Symbol">:</a> <a id="6029" class="Symbol">(</a><a id="6030" href="MGS.Universe-Lifting.html#6030" class="Bound">X</a> <a id="6032" class="Symbol">:</a> <a id="6034" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6036" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6038" class="Symbol">)</a> <a id="6040" class="Symbol">(</a><a id="6041" href="MGS.Universe-Lifting.html#6041" class="Bound">Y</a> <a id="6043" class="Symbol">:</a> <a id="6045" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6047" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6049" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6051" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6053" class="Symbol">)</a> <a id="6055" class="Symbol">→</a> <a id="6057" class="Symbol">(</a><a id="6058" href="MGS.Universe-Lifting.html#6030" class="Bound">X</a> <a id="6060" class="Symbol">→</a> <a id="6062" href="MGS.Universe-Lifting.html#6041" class="Bound">Y</a><a id="6063" class="Symbol">)</a> <a id="6065" class="Symbol">→</a> <a id="6067" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6069" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6071" class="Symbol">)</a>
         <a id="6082" class="Symbol">→</a> <a id="6084" class="Symbol">((</a><a id="6086" href="MGS.Universe-Lifting.html#6086" class="Bound">X</a> <a id="6088" class="Symbol">:</a> <a id="6090" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6092" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6094" class="Symbol">)</a> <a id="6096" class="Symbol">→</a> <a id="6098" href="MGS.Universe-Lifting.html#6025" class="Bound">A</a> <a id="6100" href="MGS.Universe-Lifting.html#6086" class="Bound">X</a> <a id="6102" class="Symbol">(</a><a id="6103" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="6108" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6110" href="MGS.Universe-Lifting.html#6086" class="Bound">X</a><a id="6111" class="Symbol">)</a> <a id="6113" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a><a id="6117" class="Symbol">)</a>
         <a id="6128" class="Symbol">→</a> <a id="6130" class="Symbol">(</a><a id="6131" href="MGS.Universe-Lifting.html#6131" class="Bound">X</a> <a id="6133" class="Symbol">:</a> <a id="6135" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6137" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6139" class="Symbol">)</a> <a id="6141" class="Symbol">(</a><a id="6142" href="MGS.Universe-Lifting.html#6142" class="Bound">Y</a> <a id="6144" class="Symbol">:</a> <a id="6146" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6148" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6150" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6152" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6154" class="Symbol">)</a> <a id="6156" class="Symbol">(</a><a id="6157" href="MGS.Universe-Lifting.html#6157" class="Bound">f</a> <a id="6159" class="Symbol">:</a> <a id="6161" href="MGS.Universe-Lifting.html#6131" class="Bound">X</a> <a id="6163" class="Symbol">→</a> <a id="6165" href="MGS.Universe-Lifting.html#6142" class="Bound">Y</a><a id="6166" class="Symbol">)</a> <a id="6168" class="Symbol">→</a> <a id="6170" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="6179" href="MGS.Universe-Lifting.html#6157" class="Bound">f</a> <a id="6181" class="Symbol">→</a> <a id="6183" href="MGS.Universe-Lifting.html#6025" class="Bound">A</a> <a id="6185" href="MGS.Universe-Lifting.html#6131" class="Bound">X</a> <a id="6187" href="MGS.Universe-Lifting.html#6142" class="Bound">Y</a> <a id="6189" href="MGS.Universe-Lifting.html#6157" class="Bound">f</a>

<a id="6192" href="MGS.Universe-Lifting.html#5981" class="Function">J↑-equiv</a> <a id="6201" href="MGS.Universe-Lifting.html#6201" class="Bound">ua</a> <a id="6204" href="MGS.Universe-Lifting.html#6204" class="Bound">A</a> <a id="6206" href="MGS.Universe-Lifting.html#6206" class="Bound">φ</a> <a id="6208" href="MGS.Universe-Lifting.html#6208" class="Bound">X</a> <a id="6210" class="Symbol">=</a> <a id="6212" href="MGS.Universe-Lifting.html#5608" class="Function">H↑-equiv</a> <a id="6221" href="MGS.Universe-Lifting.html#6201" class="Bound">ua</a> <a id="6224" href="MGS.Universe-Lifting.html#6208" class="Bound">X</a> <a id="6226" class="Symbol">(</a><a id="6227" href="MGS.Universe-Lifting.html#6204" class="Bound">A</a> <a id="6229" href="MGS.Universe-Lifting.html#6208" class="Bound">X</a><a id="6230" class="Symbol">)</a> <a id="6232" class="Symbol">(</a><a id="6233" href="MGS.Universe-Lifting.html#6206" class="Bound">φ</a> <a id="6235" href="MGS.Universe-Lifting.html#6208" class="Bound">X</a><a id="6236" class="Symbol">)</a>

<a id="J↑-invertible"></a><a id="6239" href="MGS.Universe-Lifting.html#6239" class="Function">J↑-invertible</a> <a id="6253" class="Symbol">:</a> <a id="6255" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="6268" class="Symbol">(</a><a id="6269" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6271" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6273" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6274" class="Symbol">)</a>
              <a id="6290" class="Symbol">→</a> <a id="6292" class="Symbol">(</a><a id="6293" href="MGS.Universe-Lifting.html#6293" class="Bound">A</a> <a id="6295" class="Symbol">:</a> <a id="6297" class="Symbol">(</a><a id="6298" href="MGS.Universe-Lifting.html#6298" class="Bound">X</a> <a id="6300" class="Symbol">:</a> <a id="6302" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6304" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6306" class="Symbol">)</a> <a id="6308" class="Symbol">(</a><a id="6309" href="MGS.Universe-Lifting.html#6309" class="Bound">Y</a> <a id="6311" class="Symbol">:</a> <a id="6313" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6315" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6317" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6319" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6321" class="Symbol">)</a> <a id="6323" class="Symbol">→</a> <a id="6325" class="Symbol">(</a><a id="6326" href="MGS.Universe-Lifting.html#6298" class="Bound">X</a> <a id="6328" class="Symbol">→</a> <a id="6330" href="MGS.Universe-Lifting.html#6309" class="Bound">Y</a><a id="6331" class="Symbol">)</a> <a id="6333" class="Symbol">→</a> <a id="6335" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6337" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6339" class="Symbol">)</a>
              <a id="6355" class="Symbol">→</a> <a id="6357" class="Symbol">((</a><a id="6359" href="MGS.Universe-Lifting.html#6359" class="Bound">X</a> <a id="6361" class="Symbol">:</a> <a id="6363" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6365" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6367" class="Symbol">)</a> <a id="6369" class="Symbol">→</a> <a id="6371" href="MGS.Universe-Lifting.html#6293" class="Bound">A</a> <a id="6373" href="MGS.Universe-Lifting.html#6359" class="Bound">X</a> <a id="6375" class="Symbol">(</a><a id="6376" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="6381" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6383" href="MGS.Universe-Lifting.html#6359" class="Bound">X</a><a id="6384" class="Symbol">)</a> <a id="6386" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a><a id="6390" class="Symbol">)</a>
              <a id="6406" class="Symbol">→</a> <a id="6408" class="Symbol">(</a><a id="6409" href="MGS.Universe-Lifting.html#6409" class="Bound">X</a> <a id="6411" class="Symbol">:</a> <a id="6413" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6415" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6417" class="Symbol">)</a> <a id="6419" class="Symbol">(</a><a id="6420" href="MGS.Universe-Lifting.html#6420" class="Bound">Y</a> <a id="6422" class="Symbol">:</a> <a id="6424" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6426" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6428" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6430" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6432" class="Symbol">)</a> <a id="6434" class="Symbol">(</a><a id="6435" href="MGS.Universe-Lifting.html#6435" class="Bound">f</a> <a id="6437" class="Symbol">:</a> <a id="6439" href="MGS.Universe-Lifting.html#6409" class="Bound">X</a> <a id="6441" class="Symbol">→</a> <a id="6443" href="MGS.Universe-Lifting.html#6420" class="Bound">Y</a><a id="6444" class="Symbol">)</a> <a id="6446" class="Symbol">→</a> <a id="6448" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="6459" href="MGS.Universe-Lifting.html#6435" class="Bound">f</a> <a id="6461" class="Symbol">→</a> <a id="6463" href="MGS.Universe-Lifting.html#6293" class="Bound">A</a> <a id="6465" href="MGS.Universe-Lifting.html#6409" class="Bound">X</a> <a id="6467" href="MGS.Universe-Lifting.html#6420" class="Bound">Y</a> <a id="6469" href="MGS.Universe-Lifting.html#6435" class="Bound">f</a>

<a id="6472" href="MGS.Universe-Lifting.html#6239" class="Function">J↑-invertible</a> <a id="6486" href="MGS.Universe-Lifting.html#6486" class="Bound">ua</a> <a id="6489" href="MGS.Universe-Lifting.html#6489" class="Bound">A</a> <a id="6491" href="MGS.Universe-Lifting.html#6491" class="Bound">φ</a> <a id="6493" href="MGS.Universe-Lifting.html#6493" class="Bound">X</a> <a id="6495" href="MGS.Universe-Lifting.html#6495" class="Bound">Y</a> <a id="6497" href="MGS.Universe-Lifting.html#6497" class="Bound">f</a> <a id="6499" href="MGS.Universe-Lifting.html#6499" class="Bound">i</a> <a id="6501" class="Symbol">=</a> <a id="6503" href="MGS.Universe-Lifting.html#5981" class="Function">J↑-equiv</a> <a id="6512" href="MGS.Universe-Lifting.html#6486" class="Bound">ua</a> <a id="6515" href="MGS.Universe-Lifting.html#6489" class="Bound">A</a> <a id="6517" href="MGS.Universe-Lifting.html#6491" class="Bound">φ</a> <a id="6519" href="MGS.Universe-Lifting.html#6493" class="Bound">X</a> <a id="6521" href="MGS.Universe-Lifting.html#6495" class="Bound">Y</a> <a id="6523" href="MGS.Universe-Lifting.html#6497" class="Bound">f</a> <a id="6525" class="Symbol">(</a><a id="6526" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="6549" href="MGS.Universe-Lifting.html#6497" class="Bound">f</a> <a id="6551" href="MGS.Universe-Lifting.html#6499" class="Bound">i</a><a id="6552" class="Symbol">)</a>

<a id="lift-is-hae"></a><a id="6555" href="MGS.Universe-Lifting.html#6555" class="Function">lift-is-hae</a> <a id="6567" class="Symbol">:</a> <a id="6569" class="Symbol">(</a><a id="6570" href="MGS.Universe-Lifting.html#6570" class="Bound">X</a> <a id="6572" class="Symbol">:</a> <a id="6574" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6576" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6578" class="Symbol">)</a> <a id="6580" class="Symbol">→</a> <a id="6582" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="6589" class="Symbol">{</a><a id="6590" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6591" class="Symbol">}</a> <a id="6593" class="Symbol">{</a><a id="6594" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6596" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6598" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6599" class="Symbol">}</a> <a id="6601" class="Symbol">{</a><a id="6602" href="MGS.Universe-Lifting.html#6570" class="Bound">X</a><a id="6603" class="Symbol">}</a> <a id="6605" class="Symbol">{</a><a id="6606" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="6611" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6613" href="MGS.Universe-Lifting.html#6570" class="Bound">X</a><a id="6614" class="Symbol">}</a> <a id="6616" class="Symbol">(</a><a id="6617" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a> <a id="6622" class="Symbol">{</a><a id="6623" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6624" class="Symbol">}</a> <a id="6626" class="Symbol">{</a><a id="6627" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6628" class="Symbol">})</a>
<a id="6631" href="MGS.Universe-Lifting.html#6555" class="Function">lift-is-hae</a> <a id="6643" class="Symbol">{</a><a id="6644" href="MGS.Universe-Lifting.html#6644" class="Bound">𝓤</a><a id="6645" class="Symbol">}</a> <a id="6647" class="Symbol">{</a><a id="6648" href="MGS.Universe-Lifting.html#6648" class="Bound">𝓥</a><a id="6649" class="Symbol">}</a> <a id="6651" href="MGS.Universe-Lifting.html#6651" class="Bound">X</a> <a id="6653" class="Symbol">=</a> <a id="6655" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="6661" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                        <a id="6687" href="MGS.Universe-Lifting.html#1146" class="Function">lower-lift</a> <a id="6698" class="Symbol">{</a><a id="6699" href="MGS.Universe-Lifting.html#6644" class="Bound">𝓤</a><a id="6700" class="Symbol">}</a> <a id="6702" class="Symbol">{</a><a id="6703" href="MGS.Universe-Lifting.html#6648" class="Bound">𝓥</a><a id="6704" class="Symbol">}</a> <a id="6706" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                        <a id="6732" href="MGS.Universe-Lifting.html#1226" class="Function">lift-lower</a> <a id="6743" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                        <a id="6769" class="Symbol">λ</a> <a id="6771" href="MGS.Universe-Lifting.html#6771" class="Bound">x</a> <a id="6773" class="Symbol">→</a> <a id="6775" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6780" class="Symbol">(</a><a id="6781" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="6786" class="Symbol">(</a><a id="6787" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a> <a id="6792" href="MGS.Universe-Lifting.html#6771" class="Bound">x</a><a id="6793" class="Symbol">))</a>

<a id="equivs-are-haes↑"></a><a id="6797" href="MGS.Universe-Lifting.html#6797" class="Function">equivs-are-haes↑</a> <a id="6814" class="Symbol">:</a> <a id="6816" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="6829" class="Symbol">(</a><a id="6830" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6832" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6834" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6835" class="Symbol">)</a>
                 <a id="6854" class="Symbol">→</a> <a id="6856" class="Symbol">{</a><a id="6857" href="MGS.Universe-Lifting.html#6857" class="Bound">X</a> <a id="6859" class="Symbol">:</a> <a id="6861" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6863" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6865" class="Symbol">}</a> <a id="6867" class="Symbol">{</a><a id="6868" href="MGS.Universe-Lifting.html#6868" class="Bound">Y</a> <a id="6870" class="Symbol">:</a> <a id="6872" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6874" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6876" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6878" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6880" class="Symbol">}</a> <a id="6882" class="Symbol">(</a><a id="6883" href="MGS.Universe-Lifting.html#6883" class="Bound">f</a> <a id="6885" class="Symbol">:</a> <a id="6887" href="MGS.Universe-Lifting.html#6857" class="Bound">X</a> <a id="6889" class="Symbol">→</a> <a id="6891" href="MGS.Universe-Lifting.html#6868" class="Bound">Y</a><a id="6892" class="Symbol">)</a>
                 <a id="6911" class="Symbol">→</a> <a id="6913" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="6922" href="MGS.Universe-Lifting.html#6883" class="Bound">f</a> <a id="6924" class="Symbol">→</a> <a id="6926" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="6933" href="MGS.Universe-Lifting.html#6883" class="Bound">f</a>

<a id="6936" href="MGS.Universe-Lifting.html#6797" class="Function">equivs-are-haes↑</a> <a id="6953" class="Symbol">{</a><a id="6954" href="MGS.Universe-Lifting.html#6954" class="Bound">𝓤</a><a id="6955" class="Symbol">}</a> <a id="6957" class="Symbol">{</a><a id="6958" href="MGS.Universe-Lifting.html#6958" class="Bound">𝓥</a><a id="6959" class="Symbol">}</a> <a id="6961" href="MGS.Universe-Lifting.html#6961" class="Bound">ua</a> <a id="6964" class="Symbol">{</a><a id="6965" href="MGS.Universe-Lifting.html#6965" class="Bound">X</a><a id="6966" class="Symbol">}</a> <a id="6968" class="Symbol">{</a><a id="6969" href="MGS.Universe-Lifting.html#6969" class="Bound">Y</a><a id="6970" class="Symbol">}</a> <a id="6972" class="Symbol">=</a> <a id="6974" href="MGS.Universe-Lifting.html#5981" class="Function">J↑-equiv</a> <a id="6983" class="Symbol">{</a><a id="6984" href="MGS.Universe-Lifting.html#6954" class="Bound">𝓤</a><a id="6985" class="Symbol">}</a> <a id="6987" class="Symbol">{</a><a id="6988" href="MGS.Universe-Lifting.html#6958" class="Bound">𝓥</a><a id="6989" class="Symbol">}</a> <a id="6991" href="MGS.Universe-Lifting.html#6961" class="Bound">ua</a> <a id="6994" class="Symbol">(λ</a> <a id="6997" href="MGS.Universe-Lifting.html#6997" class="Bound">X</a> <a id="6999" href="MGS.Universe-Lifting.html#6999" class="Bound">Y</a> <a id="7001" href="MGS.Universe-Lifting.html#7001" class="Bound">f</a> <a id="7003" class="Symbol">→</a> <a id="7005" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="7012" href="MGS.Universe-Lifting.html#7001" class="Bound">f</a><a id="7013" class="Symbol">)</a>
                                       <a id="7054" href="MGS.Universe-Lifting.html#6555" class="Function">lift-is-hae</a> <a id="7066" href="MGS.Universe-Lifting.html#6965" class="Bound">X</a> <a id="7068" href="MGS.Universe-Lifting.html#6969" class="Bound">Y</a>

<a id="G↓-≃"></a><a id="7071" href="MGS.Universe-Lifting.html#7071" class="Function">G↓-≃</a> <a id="7076" class="Symbol">:</a> <a id="7078" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="7091" class="Symbol">(</a><a id="7092" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7094" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7096" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7097" class="Symbol">)</a>
     <a id="7104" class="Symbol">→</a> <a id="7106" class="Symbol">(</a><a id="7107" href="MGS.Universe-Lifting.html#7107" class="Bound">Y</a> <a id="7109" class="Symbol">:</a> <a id="7111" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7113" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7115" class="Symbol">)</a> <a id="7117" class="Symbol">(</a><a id="7118" href="MGS.Universe-Lifting.html#7118" class="Bound">A</a> <a id="7120" class="Symbol">:</a> <a id="7122" class="Symbol">(</a><a id="7123" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="7125" href="MGS.Universe-Lifting.html#7125" class="Bound">X</a> <a id="7127" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="7129" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7131" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7133" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7135" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7137" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="7139" href="MGS.Universe-Lifting.html#7125" class="Bound">X</a> <a id="7141" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="7143" href="MGS.Universe-Lifting.html#7107" class="Bound">Y</a><a id="7144" class="Symbol">)</a> <a id="7146" class="Symbol">→</a> <a id="7148" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="7150" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7152" class="Symbol">)</a>
     <a id="7159" class="Symbol">→</a> <a id="7161" href="MGS.Universe-Lifting.html#7118" class="Bound">A</a> <a id="7163" class="Symbol">(</a><a id="7164" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="7169" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7171" href="MGS.Universe-Lifting.html#7107" class="Bound">Y</a> <a id="7173" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7175" href="MGS.Universe-Lifting.html#1305" class="Function">Lift-≃</a> <a id="7182" href="MGS.Universe-Lifting.html#7107" class="Bound">Y</a><a id="7183" class="Symbol">)</a> <a id="7185" class="Symbol">→</a> <a id="7187" class="Symbol">(</a><a id="7188" href="MGS.Universe-Lifting.html#7188" class="Bound">X</a> <a id="7190" class="Symbol">:</a> <a id="7192" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7194" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7196" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7198" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7200" class="Symbol">)</a> <a id="7202" class="Symbol">(</a><a id="7203" href="MGS.Universe-Lifting.html#7203" class="Bound">e</a> <a id="7205" class="Symbol">:</a> <a id="7207" href="MGS.Universe-Lifting.html#7188" class="Bound">X</a> <a id="7209" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="7211" href="MGS.Universe-Lifting.html#7107" class="Bound">Y</a><a id="7212" class="Symbol">)</a> <a id="7214" class="Symbol">→</a> <a id="7216" href="MGS.Universe-Lifting.html#7118" class="Bound">A</a> <a id="7218" class="Symbol">(</a><a id="7219" href="MGS.Universe-Lifting.html#7188" class="Bound">X</a> <a id="7221" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7223" href="MGS.Universe-Lifting.html#7203" class="Bound">e</a><a id="7224" class="Symbol">)</a>

<a id="7227" href="MGS.Universe-Lifting.html#7071" class="Function">G↓-≃</a> <a id="7232" class="Symbol">{</a><a id="7233" href="MGS.Universe-Lifting.html#7233" class="Bound">𝓤</a><a id="7234" class="Symbol">}</a> <a id="7236" class="Symbol">{</a><a id="7237" href="MGS.Universe-Lifting.html#7237" class="Bound">𝓥</a><a id="7238" class="Symbol">}</a> <a id="7240" href="MGS.Universe-Lifting.html#7240" class="Bound">ua</a> <a id="7243" href="MGS.Universe-Lifting.html#7243" class="Bound">Y</a> <a id="7245" href="MGS.Universe-Lifting.html#7245" class="Bound">A</a> <a id="7247" href="MGS.Universe-Lifting.html#7247" class="Bound">a</a> <a id="7249" href="MGS.Universe-Lifting.html#7249" class="Bound">X</a> <a id="7251" href="MGS.Universe-Lifting.html#7251" class="Bound">e</a> <a id="7253" class="Symbol">=</a> <a id="7255" href="MGS.MLTT.html#4966" class="Function">transport</a> <a id="7265" href="MGS.Universe-Lifting.html#7245" class="Bound">A</a> <a id="7267" href="MGS.Universe-Lifting.html#7337" class="Function">p</a> <a id="7269" href="MGS.Universe-Lifting.html#7247" class="Bound">a</a>
 <a id="7272" class="Keyword">where</a>
  <a id="7280" href="MGS.Universe-Lifting.html#7280" class="Function">t</a> <a id="7282" class="Symbol">:</a> <a id="7284" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="7286" href="MGS.Universe-Lifting.html#7286" class="Bound">X</a> <a id="7288" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="7290" href="MGS.Universe-Lifting.html#7233" class="Bound">𝓤</a> <a id="7292" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7294" href="MGS.Universe-Lifting.html#7237" class="Bound">𝓥</a> <a id="7296" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7298" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="7300" href="MGS.Universe-Lifting.html#7286" class="Bound">X</a> <a id="7302" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="7304" href="MGS.Universe-Lifting.html#7243" class="Bound">Y</a>
  <a id="7308" href="MGS.Universe-Lifting.html#7280" class="Function">t</a> <a id="7310" class="Symbol">=</a> <a id="7312" class="Symbol">(</a><a id="7313" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="7318" href="MGS.Universe-Lifting.html#7237" class="Bound">𝓥</a> <a id="7320" href="MGS.Universe-Lifting.html#7243" class="Bound">Y</a> <a id="7322" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7324" href="MGS.Universe-Lifting.html#1305" class="Function">Lift-≃</a> <a id="7331" href="MGS.Universe-Lifting.html#7243" class="Bound">Y</a><a id="7332" class="Symbol">)</a>

  <a id="7337" href="MGS.Universe-Lifting.html#7337" class="Function">p</a> <a id="7339" class="Symbol">:</a> <a id="7341" href="MGS.Universe-Lifting.html#7280" class="Function">t</a> <a id="7343" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="7345" class="Symbol">(</a><a id="7346" href="MGS.Universe-Lifting.html#7249" class="Bound">X</a> <a id="7348" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7350" href="MGS.Universe-Lifting.html#7251" class="Bound">e</a><a id="7351" class="Symbol">)</a>
  <a id="7355" href="MGS.Universe-Lifting.html#7337" class="Function">p</a> <a id="7357" class="Symbol">=</a> <a id="7359" href="MGS.Universe-Lifting.html#4272" class="Function">univalence→&#39;-dual</a> <a id="7377" class="Symbol">{</a><a id="7378" href="MGS.Universe-Lifting.html#7233" class="Bound">𝓤</a><a id="7379" class="Symbol">}</a> <a id="7381" class="Symbol">{</a><a id="7382" href="MGS.Universe-Lifting.html#7233" class="Bound">𝓤</a> <a id="7384" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7386" href="MGS.Universe-Lifting.html#7237" class="Bound">𝓥</a><a id="7387" class="Symbol">}</a> <a id="7389" href="MGS.Universe-Lifting.html#7240" class="Bound">ua</a> <a id="7392" href="MGS.Universe-Lifting.html#7240" class="Bound">ua</a> <a id="7395" href="MGS.Universe-Lifting.html#7243" class="Bound">Y</a> <a id="7397" href="MGS.Universe-Lifting.html#7280" class="Function">t</a> <a id="7399" class="Symbol">(</a><a id="7400" href="MGS.Universe-Lifting.html#7249" class="Bound">X</a> <a id="7402" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="7404" href="MGS.Universe-Lifting.html#7251" class="Bound">e</a><a id="7405" class="Symbol">)</a>

<a id="H↓-≃"></a><a id="7408" href="MGS.Universe-Lifting.html#7408" class="Function">H↓-≃</a> <a id="7413" class="Symbol">:</a> <a id="7415" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="7428" class="Symbol">(</a><a id="7429" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7431" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7433" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7434" class="Symbol">)</a>
     <a id="7441" class="Symbol">→</a> <a id="7443" class="Symbol">(</a><a id="7444" href="MGS.Universe-Lifting.html#7444" class="Bound">Y</a> <a id="7446" class="Symbol">:</a> <a id="7448" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7450" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7452" class="Symbol">)</a> <a id="7454" class="Symbol">(</a><a id="7455" href="MGS.Universe-Lifting.html#7455" class="Bound">A</a> <a id="7457" class="Symbol">:</a> <a id="7459" class="Symbol">(</a><a id="7460" href="MGS.Universe-Lifting.html#7460" class="Bound">X</a> <a id="7462" class="Symbol">:</a> <a id="7464" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7466" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7468" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7470" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7472" class="Symbol">)</a> <a id="7474" class="Symbol">→</a> <a id="7476" href="MGS.Universe-Lifting.html#7460" class="Bound">X</a> <a id="7478" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="7480" href="MGS.Universe-Lifting.html#7444" class="Bound">Y</a> <a id="7482" class="Symbol">→</a> <a id="7484" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="7486" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7488" class="Symbol">)</a>
     <a id="7495" class="Symbol">→</a> <a id="7497" href="MGS.Universe-Lifting.html#7455" class="Bound">A</a> <a id="7499" class="Symbol">(</a><a id="7500" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="7505" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7507" href="MGS.Universe-Lifting.html#7444" class="Bound">Y</a><a id="7508" class="Symbol">)</a> <a id="7510" class="Symbol">(</a><a id="7511" href="MGS.Universe-Lifting.html#1305" class="Function">Lift-≃</a> <a id="7518" href="MGS.Universe-Lifting.html#7444" class="Bound">Y</a><a id="7519" class="Symbol">)</a> <a id="7521" class="Symbol">→</a> <a id="7523" class="Symbol">(</a><a id="7524" href="MGS.Universe-Lifting.html#7524" class="Bound">X</a> <a id="7526" class="Symbol">:</a> <a id="7528" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7530" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7532" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7534" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7536" class="Symbol">)</a> <a id="7538" class="Symbol">(</a><a id="7539" href="MGS.Universe-Lifting.html#7539" class="Bound">e</a> <a id="7541" class="Symbol">:</a> <a id="7543" href="MGS.Universe-Lifting.html#7524" class="Bound">X</a> <a id="7545" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="7547" href="MGS.Universe-Lifting.html#7444" class="Bound">Y</a><a id="7548" class="Symbol">)</a> <a id="7550" class="Symbol">→</a> <a id="7552" href="MGS.Universe-Lifting.html#7455" class="Bound">A</a> <a id="7554" href="MGS.Universe-Lifting.html#7524" class="Bound">X</a> <a id="7556" href="MGS.Universe-Lifting.html#7539" class="Bound">e</a>

<a id="7559" href="MGS.Universe-Lifting.html#7408" class="Function">H↓-≃</a> <a id="7564" href="MGS.Universe-Lifting.html#7564" class="Bound">ua</a> <a id="7567" href="MGS.Universe-Lifting.html#7567" class="Bound">Y</a> <a id="7569" href="MGS.Universe-Lifting.html#7569" class="Bound">A</a> <a id="7571" class="Symbol">=</a> <a id="7573" href="MGS.Universe-Lifting.html#7071" class="Function">G↓-≃</a> <a id="7578" href="MGS.Universe-Lifting.html#7564" class="Bound">ua</a> <a id="7581" href="MGS.Universe-Lifting.html#7567" class="Bound">Y</a> <a id="7583" class="Symbol">(</a><a id="7584" href="MGS.MLTT.html#3198" class="Function">Σ-induction</a> <a id="7596" href="MGS.Universe-Lifting.html#7569" class="Bound">A</a><a id="7597" class="Symbol">)</a>

<a id="J↓-≃"></a><a id="7600" href="MGS.Universe-Lifting.html#7600" class="Function">J↓-≃</a> <a id="7605" class="Symbol">:</a> <a id="7607" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="7620" class="Symbol">(</a><a id="7621" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7623" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7625" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7626" class="Symbol">)</a>
     <a id="7633" class="Symbol">→</a> <a id="7635" class="Symbol">(</a><a id="7636" href="MGS.Universe-Lifting.html#7636" class="Bound">A</a> <a id="7638" class="Symbol">:</a> <a id="7640" class="Symbol">(</a><a id="7641" href="MGS.Universe-Lifting.html#7641" class="Bound">X</a> <a id="7643" class="Symbol">:</a> <a id="7645" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7647" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7649" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7651" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7653" class="Symbol">)</a> <a id="7655" class="Symbol">(</a><a id="7656" href="MGS.Universe-Lifting.html#7656" class="Bound">Y</a> <a id="7658" class="Symbol">:</a> <a id="7660" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7662" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7664" class="Symbol">)</a> <a id="7666" class="Symbol">→</a> <a id="7668" href="MGS.Universe-Lifting.html#7641" class="Bound">X</a> <a id="7670" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="7672" href="MGS.Universe-Lifting.html#7656" class="Bound">Y</a> <a id="7674" class="Symbol">→</a> <a id="7676" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="7678" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7680" class="Symbol">)</a>
     <a id="7687" class="Symbol">→</a> <a id="7689" class="Symbol">((</a><a id="7691" href="MGS.Universe-Lifting.html#7691" class="Bound">Y</a> <a id="7693" class="Symbol">:</a> <a id="7695" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7697" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7699" class="Symbol">)</a> <a id="7701" class="Symbol">→</a> <a id="7703" href="MGS.Universe-Lifting.html#7636" class="Bound">A</a> <a id="7705" class="Symbol">(</a><a id="7706" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="7711" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7713" href="MGS.Universe-Lifting.html#7691" class="Bound">Y</a><a id="7714" class="Symbol">)</a> <a id="7716" href="MGS.Universe-Lifting.html#7691" class="Bound">Y</a> <a id="7718" class="Symbol">(</a><a id="7719" href="MGS.Universe-Lifting.html#1305" class="Function">Lift-≃</a> <a id="7726" href="MGS.Universe-Lifting.html#7691" class="Bound">Y</a><a id="7727" class="Symbol">))</a>
     <a id="7735" class="Symbol">→</a> <a id="7737" class="Symbol">(</a><a id="7738" href="MGS.Universe-Lifting.html#7738" class="Bound">X</a> <a id="7740" class="Symbol">:</a> <a id="7742" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7744" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7746" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7748" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7750" class="Symbol">)</a> <a id="7752" class="Symbol">(</a><a id="7753" href="MGS.Universe-Lifting.html#7753" class="Bound">Y</a> <a id="7755" class="Symbol">:</a> <a id="7757" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7759" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7761" class="Symbol">)</a> <a id="7763" class="Symbol">(</a><a id="7764" href="MGS.Universe-Lifting.html#7764" class="Bound">e</a> <a id="7766" class="Symbol">:</a> <a id="7768" href="MGS.Universe-Lifting.html#7738" class="Bound">X</a> <a id="7770" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="7772" href="MGS.Universe-Lifting.html#7753" class="Bound">Y</a><a id="7773" class="Symbol">)</a> <a id="7775" class="Symbol">→</a> <a id="7777" href="MGS.Universe-Lifting.html#7636" class="Bound">A</a> <a id="7779" href="MGS.Universe-Lifting.html#7738" class="Bound">X</a> <a id="7781" href="MGS.Universe-Lifting.html#7753" class="Bound">Y</a> <a id="7783" href="MGS.Universe-Lifting.html#7764" class="Bound">e</a>

<a id="7786" href="MGS.Universe-Lifting.html#7600" class="Function">J↓-≃</a> <a id="7791" href="MGS.Universe-Lifting.html#7791" class="Bound">ua</a> <a id="7794" href="MGS.Universe-Lifting.html#7794" class="Bound">A</a> <a id="7796" href="MGS.Universe-Lifting.html#7796" class="Bound">φ</a> <a id="7798" href="MGS.Universe-Lifting.html#7798" class="Bound">X</a> <a id="7800" href="MGS.Universe-Lifting.html#7800" class="Bound">Y</a> <a id="7802" class="Symbol">=</a> <a id="7804" href="MGS.Universe-Lifting.html#7408" class="Function">H↓-≃</a> <a id="7809" href="MGS.Universe-Lifting.html#7791" class="Bound">ua</a> <a id="7812" href="MGS.Universe-Lifting.html#7800" class="Bound">Y</a> <a id="7814" class="Symbol">(λ</a> <a id="7817" href="MGS.Universe-Lifting.html#7817" class="Bound">X</a> <a id="7819" class="Symbol">→</a> <a id="7821" href="MGS.Universe-Lifting.html#7794" class="Bound">A</a> <a id="7823" href="MGS.Universe-Lifting.html#7817" class="Bound">X</a> <a id="7825" href="MGS.Universe-Lifting.html#7800" class="Bound">Y</a><a id="7826" class="Symbol">)</a> <a id="7828" class="Symbol">(</a><a id="7829" href="MGS.Universe-Lifting.html#7796" class="Bound">φ</a> <a id="7831" href="MGS.Universe-Lifting.html#7800" class="Bound">Y</a><a id="7832" class="Symbol">)</a> <a id="7834" href="MGS.Universe-Lifting.html#7798" class="Bound">X</a>

<a id="H↓-equiv"></a><a id="7837" href="MGS.Universe-Lifting.html#7837" class="Function">H↓-equiv</a> <a id="7846" class="Symbol">:</a> <a id="7848" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="7861" class="Symbol">(</a><a id="7862" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7864" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7866" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7867" class="Symbol">)</a>
         <a id="7878" class="Symbol">→</a> <a id="7880" class="Symbol">(</a><a id="7881" href="MGS.Universe-Lifting.html#7881" class="Bound">Y</a> <a id="7883" class="Symbol">:</a> <a id="7885" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7887" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7889" class="Symbol">)</a> <a id="7891" class="Symbol">(</a><a id="7892" href="MGS.Universe-Lifting.html#7892" class="Bound">A</a> <a id="7894" class="Symbol">:</a> <a id="7896" class="Symbol">(</a><a id="7897" href="MGS.Universe-Lifting.html#7897" class="Bound">X</a> <a id="7899" class="Symbol">:</a> <a id="7901" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7903" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7905" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7907" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7909" class="Symbol">)</a> <a id="7911" class="Symbol">→</a> <a id="7913" class="Symbol">(</a><a id="7914" href="MGS.Universe-Lifting.html#7897" class="Bound">X</a> <a id="7916" class="Symbol">→</a> <a id="7918" href="MGS.Universe-Lifting.html#7881" class="Bound">Y</a><a id="7919" class="Symbol">)</a> <a id="7921" class="Symbol">→</a> <a id="7923" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="7925" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7927" class="Symbol">)</a>
         <a id="7938" class="Symbol">→</a> <a id="7940" href="MGS.Universe-Lifting.html#7892" class="Bound">A</a> <a id="7942" class="Symbol">(</a><a id="7943" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="7948" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7950" href="MGS.Universe-Lifting.html#7881" class="Bound">Y</a><a id="7951" class="Symbol">)</a> <a id="7953" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="7959" class="Symbol">→</a> <a id="7961" class="Symbol">(</a><a id="7962" href="MGS.Universe-Lifting.html#7962" class="Bound">X</a> <a id="7964" class="Symbol">:</a> <a id="7966" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7968" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7970" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7972" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7974" class="Symbol">)</a> <a id="7976" class="Symbol">(</a><a id="7977" href="MGS.Universe-Lifting.html#7977" class="Bound">f</a> <a id="7979" class="Symbol">:</a> <a id="7981" href="MGS.Universe-Lifting.html#7962" class="Bound">X</a> <a id="7983" class="Symbol">→</a> <a id="7985" href="MGS.Universe-Lifting.html#7881" class="Bound">Y</a><a id="7986" class="Symbol">)</a> <a id="7988" class="Symbol">→</a> <a id="7990" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="7999" href="MGS.Universe-Lifting.html#7977" class="Bound">f</a> <a id="8001" class="Symbol">→</a> <a id="8003" href="MGS.Universe-Lifting.html#7892" class="Bound">A</a> <a id="8005" href="MGS.Universe-Lifting.html#7962" class="Bound">X</a> <a id="8007" href="MGS.Universe-Lifting.html#7977" class="Bound">f</a>

<a id="8010" href="MGS.Universe-Lifting.html#7837" class="Function">H↓-equiv</a> <a id="8019" class="Symbol">{</a><a id="8020" href="MGS.Universe-Lifting.html#8020" class="Bound">𝓤</a><a id="8021" class="Symbol">}</a> <a id="8023" class="Symbol">{</a><a id="8024" href="MGS.Universe-Lifting.html#8024" class="Bound">𝓥</a><a id="8025" class="Symbol">}</a> <a id="8027" class="Symbol">{</a><a id="8028" href="MGS.Universe-Lifting.html#8028" class="Bound">𝓦</a><a id="8029" class="Symbol">}</a> <a id="8031" href="MGS.Universe-Lifting.html#8031" class="Bound">ua</a> <a id="8034" href="MGS.Universe-Lifting.html#8034" class="Bound">Y</a> <a id="8036" href="MGS.Universe-Lifting.html#8036" class="Bound">A</a> <a id="8038" href="MGS.Universe-Lifting.html#8038" class="Bound">a</a> <a id="8040" href="MGS.Universe-Lifting.html#8040" class="Bound">X</a> <a id="8042" href="MGS.Universe-Lifting.html#8042" class="Bound">f</a> <a id="8044" href="MGS.Universe-Lifting.html#8044" class="Bound">i</a> <a id="8046" class="Symbol">=</a> <a id="8048" href="MGS.Universe-Lifting.html#8164" class="Function">γ</a> <a id="8050" class="Symbol">(</a><a id="8051" href="MGS.Universe-Lifting.html#8042" class="Bound">f</a> <a id="8053" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8055" href="MGS.Universe-Lifting.html#8044" class="Bound">i</a><a id="8056" class="Symbol">)</a>
 <a id="8059" class="Keyword">where</a>
  <a id="8067" href="MGS.Universe-Lifting.html#8067" class="Function">B</a> <a id="8069" class="Symbol">:</a> <a id="8071" class="Symbol">(</a><a id="8072" href="MGS.Universe-Lifting.html#8072" class="Bound">X</a> <a id="8074" class="Symbol">:</a> <a id="8076" href="MGS.Universe-Lifting.html#8020" class="Bound">𝓤</a> <a id="8078" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8080" href="MGS.Universe-Lifting.html#8024" class="Bound">𝓥</a> <a id="8082" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8084" class="Symbol">)</a> <a id="8086" class="Symbol">→</a> <a id="8088" href="MGS.Universe-Lifting.html#8072" class="Bound">X</a> <a id="8090" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="8092" href="MGS.Universe-Lifting.html#8034" class="Bound">Y</a> <a id="8094" class="Symbol">→</a> <a id="8096" href="MGS.Universe-Lifting.html#8028" class="Bound">𝓦</a> <a id="8098" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="8102" href="MGS.Universe-Lifting.html#8067" class="Function">B</a> <a id="8104" href="MGS.Universe-Lifting.html#8104" class="Bound">X</a> <a id="8106" class="Symbol">(</a><a id="8107" href="MGS.Universe-Lifting.html#8107" class="Bound">f</a> <a id="8109" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="8111" href="MGS.Universe-Lifting.html#8111" class="Bound">i</a><a id="8112" class="Symbol">)</a> <a id="8114" class="Symbol">=</a> <a id="8116" href="MGS.Universe-Lifting.html#8036" class="Bound">A</a> <a id="8118" href="MGS.Universe-Lifting.html#8104" class="Bound">X</a> <a id="8120" href="MGS.Universe-Lifting.html#8107" class="Bound">f</a>

  <a id="8125" href="MGS.Universe-Lifting.html#8125" class="Function">b</a> <a id="8127" class="Symbol">:</a> <a id="8129" href="MGS.Universe-Lifting.html#8067" class="Function">B</a> <a id="8131" class="Symbol">(</a><a id="8132" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="8137" href="MGS.Universe-Lifting.html#8024" class="Bound">𝓥</a> <a id="8139" href="MGS.Universe-Lifting.html#8034" class="Bound">Y</a><a id="8140" class="Symbol">)</a> <a id="8142" class="Symbol">(</a><a id="8143" href="MGS.Universe-Lifting.html#1305" class="Function">Lift-≃</a> <a id="8150" href="MGS.Universe-Lifting.html#8034" class="Bound">Y</a><a id="8151" class="Symbol">)</a>
  <a id="8155" href="MGS.Universe-Lifting.html#8125" class="Function">b</a> <a id="8157" class="Symbol">=</a> <a id="8159" href="MGS.Universe-Lifting.html#8038" class="Bound">a</a>

  <a id="8164" href="MGS.Universe-Lifting.html#8164" class="Function">γ</a> <a id="8166" class="Symbol">:</a> <a id="8168" class="Symbol">(</a><a id="8169" href="MGS.Universe-Lifting.html#8169" class="Bound">e</a> <a id="8171" class="Symbol">:</a> <a id="8173" href="MGS.Universe-Lifting.html#8040" class="Bound">X</a> <a id="8175" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="8177" href="MGS.Universe-Lifting.html#8034" class="Bound">Y</a><a id="8178" class="Symbol">)</a> <a id="8180" class="Symbol">→</a> <a id="8182" href="MGS.Universe-Lifting.html#8067" class="Function">B</a> <a id="8184" href="MGS.Universe-Lifting.html#8040" class="Bound">X</a> <a id="8186" href="MGS.Universe-Lifting.html#8169" class="Bound">e</a>
  <a id="8190" href="MGS.Universe-Lifting.html#8164" class="Function">γ</a> <a id="8192" class="Symbol">=</a> <a id="8194" href="MGS.Universe-Lifting.html#7408" class="Function">H↓-≃</a> <a id="8199" href="MGS.Universe-Lifting.html#8031" class="Bound">ua</a> <a id="8202" href="MGS.Universe-Lifting.html#8034" class="Bound">Y</a> <a id="8204" href="MGS.Universe-Lifting.html#8067" class="Function">B</a> <a id="8206" href="MGS.Universe-Lifting.html#8125" class="Function">b</a> <a id="8208" href="MGS.Universe-Lifting.html#8040" class="Bound">X</a>

<a id="J↓-equiv"></a><a id="8211" href="MGS.Universe-Lifting.html#8211" class="Function">J↓-equiv</a> <a id="8220" class="Symbol">:</a> <a id="8222" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="8235" class="Symbol">(</a><a id="8236" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8238" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8240" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8241" class="Symbol">)</a>
         <a id="8252" class="Symbol">→</a> <a id="8254" class="Symbol">(</a><a id="8255" href="MGS.Universe-Lifting.html#8255" class="Bound">A</a> <a id="8257" class="Symbol">:</a> <a id="8259" class="Symbol">(</a><a id="8260" href="MGS.Universe-Lifting.html#8260" class="Bound">X</a> <a id="8262" class="Symbol">:</a> <a id="8264" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8266" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8268" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8270" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8272" class="Symbol">)</a> <a id="8274" class="Symbol">(</a><a id="8275" href="MGS.Universe-Lifting.html#8275" class="Bound">Y</a> <a id="8277" class="Symbol">:</a> <a id="8279" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8281" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8283" class="Symbol">)</a> <a id="8285" class="Symbol">→</a> <a id="8287" class="Symbol">(</a><a id="8288" href="MGS.Universe-Lifting.html#8260" class="Bound">X</a> <a id="8290" class="Symbol">→</a> <a id="8292" href="MGS.Universe-Lifting.html#8275" class="Bound">Y</a><a id="8293" class="Symbol">)</a> <a id="8295" class="Symbol">→</a> <a id="8297" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8299" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8301" class="Symbol">)</a>
         <a id="8312" class="Symbol">→</a> <a id="8314" class="Symbol">((</a><a id="8316" href="MGS.Universe-Lifting.html#8316" class="Bound">Y</a> <a id="8318" class="Symbol">:</a> <a id="8320" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8322" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8324" class="Symbol">)</a> <a id="8326" class="Symbol">→</a> <a id="8328" href="MGS.Universe-Lifting.html#8255" class="Bound">A</a> <a id="8330" class="Symbol">(</a><a id="8331" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="8336" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8338" href="MGS.Universe-Lifting.html#8316" class="Bound">Y</a><a id="8339" class="Symbol">)</a> <a id="8341" href="MGS.Universe-Lifting.html#8316" class="Bound">Y</a> <a id="8343" href="MGS.Universe-Lifting.html#502" class="Field">lower</a><a id="8348" class="Symbol">)</a>
         <a id="8359" class="Symbol">→</a> <a id="8361" class="Symbol">(</a><a id="8362" href="MGS.Universe-Lifting.html#8362" class="Bound">X</a> <a id="8364" class="Symbol">:</a> <a id="8366" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8368" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8370" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8372" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8374" class="Symbol">)</a> <a id="8376" class="Symbol">(</a><a id="8377" href="MGS.Universe-Lifting.html#8377" class="Bound">Y</a> <a id="8379" class="Symbol">:</a> <a id="8381" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8383" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8385" class="Symbol">)</a> <a id="8387" class="Symbol">(</a><a id="8388" href="MGS.Universe-Lifting.html#8388" class="Bound">f</a> <a id="8390" class="Symbol">:</a> <a id="8392" href="MGS.Universe-Lifting.html#8362" class="Bound">X</a> <a id="8394" class="Symbol">→</a> <a id="8396" href="MGS.Universe-Lifting.html#8377" class="Bound">Y</a><a id="8397" class="Symbol">)</a> <a id="8399" class="Symbol">→</a> <a id="8401" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="8410" href="MGS.Universe-Lifting.html#8388" class="Bound">f</a> <a id="8412" class="Symbol">→</a> <a id="8414" href="MGS.Universe-Lifting.html#8255" class="Bound">A</a> <a id="8416" href="MGS.Universe-Lifting.html#8362" class="Bound">X</a> <a id="8418" href="MGS.Universe-Lifting.html#8377" class="Bound">Y</a> <a id="8420" href="MGS.Universe-Lifting.html#8388" class="Bound">f</a>

<a id="8423" href="MGS.Universe-Lifting.html#8211" class="Function">J↓-equiv</a> <a id="8432" href="MGS.Universe-Lifting.html#8432" class="Bound">ua</a> <a id="8435" href="MGS.Universe-Lifting.html#8435" class="Bound">A</a> <a id="8437" href="MGS.Universe-Lifting.html#8437" class="Bound">φ</a> <a id="8439" href="MGS.Universe-Lifting.html#8439" class="Bound">X</a> <a id="8441" href="MGS.Universe-Lifting.html#8441" class="Bound">Y</a> <a id="8443" class="Symbol">=</a> <a id="8445" href="MGS.Universe-Lifting.html#7837" class="Function">H↓-equiv</a> <a id="8454" href="MGS.Universe-Lifting.html#8432" class="Bound">ua</a> <a id="8457" href="MGS.Universe-Lifting.html#8441" class="Bound">Y</a> <a id="8459" class="Symbol">(λ</a> <a id="8462" href="MGS.Universe-Lifting.html#8462" class="Bound">X</a> <a id="8464" class="Symbol">→</a> <a id="8466" href="MGS.Universe-Lifting.html#8435" class="Bound">A</a> <a id="8468" href="MGS.Universe-Lifting.html#8462" class="Bound">X</a> <a id="8470" href="MGS.Universe-Lifting.html#8441" class="Bound">Y</a><a id="8471" class="Symbol">)</a> <a id="8473" class="Symbol">(</a><a id="8474" href="MGS.Universe-Lifting.html#8437" class="Bound">φ</a> <a id="8476" href="MGS.Universe-Lifting.html#8441" class="Bound">Y</a><a id="8477" class="Symbol">)</a> <a id="8479" href="MGS.Universe-Lifting.html#8439" class="Bound">X</a>

<a id="J↓-invertible"></a><a id="8482" href="MGS.Universe-Lifting.html#8482" class="Function">J↓-invertible</a> <a id="8496" class="Symbol">:</a> <a id="8498" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="8511" class="Symbol">(</a><a id="8512" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8514" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8516" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8517" class="Symbol">)</a>
              <a id="8533" class="Symbol">→</a> <a id="8535" class="Symbol">(</a><a id="8536" href="MGS.Universe-Lifting.html#8536" class="Bound">A</a> <a id="8538" class="Symbol">:</a> <a id="8540" class="Symbol">(</a><a id="8541" href="MGS.Universe-Lifting.html#8541" class="Bound">X</a> <a id="8543" class="Symbol">:</a> <a id="8545" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8547" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8549" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8551" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8553" class="Symbol">)</a> <a id="8555" class="Symbol">(</a><a id="8556" href="MGS.Universe-Lifting.html#8556" class="Bound">Y</a> <a id="8558" class="Symbol">:</a> <a id="8560" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8562" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8564" class="Symbol">)</a> <a id="8566" class="Symbol">→</a> <a id="8568" class="Symbol">(</a><a id="8569" href="MGS.Universe-Lifting.html#8541" class="Bound">X</a> <a id="8571" class="Symbol">→</a> <a id="8573" href="MGS.Universe-Lifting.html#8556" class="Bound">Y</a><a id="8574" class="Symbol">)</a> <a id="8576" class="Symbol">→</a> <a id="8578" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8580" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8582" class="Symbol">)</a>
              <a id="8598" class="Symbol">→</a> <a id="8600" class="Symbol">((</a><a id="8602" href="MGS.Universe-Lifting.html#8602" class="Bound">Y</a> <a id="8604" class="Symbol">:</a> <a id="8606" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8608" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8610" class="Symbol">)</a> <a id="8612" class="Symbol">→</a> <a id="8614" href="MGS.Universe-Lifting.html#8536" class="Bound">A</a> <a id="8616" class="Symbol">(</a><a id="8617" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="8622" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8624" href="MGS.Universe-Lifting.html#8602" class="Bound">Y</a><a id="8625" class="Symbol">)</a> <a id="8627" href="MGS.Universe-Lifting.html#8602" class="Bound">Y</a> <a id="8629" href="MGS.Universe-Lifting.html#502" class="Field">lower</a><a id="8634" class="Symbol">)</a>
              <a id="8650" class="Symbol">→</a> <a id="8652" class="Symbol">(</a><a id="8653" href="MGS.Universe-Lifting.html#8653" class="Bound">X</a> <a id="8655" class="Symbol">:</a> <a id="8657" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8659" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8661" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8663" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8665" class="Symbol">)</a> <a id="8667" class="Symbol">(</a><a id="8668" href="MGS.Universe-Lifting.html#8668" class="Bound">Y</a> <a id="8670" class="Symbol">:</a> <a id="8672" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8674" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8676" class="Symbol">)</a> <a id="8678" class="Symbol">(</a><a id="8679" href="MGS.Universe-Lifting.html#8679" class="Bound">f</a> <a id="8681" class="Symbol">:</a> <a id="8683" href="MGS.Universe-Lifting.html#8653" class="Bound">X</a> <a id="8685" class="Symbol">→</a> <a id="8687" href="MGS.Universe-Lifting.html#8668" class="Bound">Y</a><a id="8688" class="Symbol">)</a> <a id="8690" class="Symbol">→</a> <a id="8692" href="MGS.Equivalences.html#356" class="Function">invertible</a> <a id="8703" href="MGS.Universe-Lifting.html#8679" class="Bound">f</a> <a id="8705" class="Symbol">→</a> <a id="8707" href="MGS.Universe-Lifting.html#8536" class="Bound">A</a> <a id="8709" href="MGS.Universe-Lifting.html#8653" class="Bound">X</a> <a id="8711" href="MGS.Universe-Lifting.html#8668" class="Bound">Y</a> <a id="8713" href="MGS.Universe-Lifting.html#8679" class="Bound">f</a>

<a id="8716" href="MGS.Universe-Lifting.html#8482" class="Function">J↓-invertible</a> <a id="8730" href="MGS.Universe-Lifting.html#8730" class="Bound">ua</a> <a id="8733" href="MGS.Universe-Lifting.html#8733" class="Bound">A</a> <a id="8735" href="MGS.Universe-Lifting.html#8735" class="Bound">φ</a> <a id="8737" href="MGS.Universe-Lifting.html#8737" class="Bound">X</a> <a id="8739" href="MGS.Universe-Lifting.html#8739" class="Bound">Y</a> <a id="8741" href="MGS.Universe-Lifting.html#8741" class="Bound">f</a> <a id="8743" href="MGS.Universe-Lifting.html#8743" class="Bound">i</a> <a id="8745" class="Symbol">=</a> <a id="8747" href="MGS.Universe-Lifting.html#8211" class="Function">J↓-equiv</a> <a id="8756" href="MGS.Universe-Lifting.html#8730" class="Bound">ua</a> <a id="8759" href="MGS.Universe-Lifting.html#8733" class="Bound">A</a> <a id="8761" href="MGS.Universe-Lifting.html#8735" class="Bound">φ</a> <a id="8763" href="MGS.Universe-Lifting.html#8737" class="Bound">X</a> <a id="8765" href="MGS.Universe-Lifting.html#8739" class="Bound">Y</a> <a id="8767" href="MGS.Universe-Lifting.html#8741" class="Bound">f</a> <a id="8769" class="Symbol">(</a><a id="8770" href="MGS.Equivalences.html#2113" class="Function">invertibles-are-equivs</a> <a id="8793" href="MGS.Universe-Lifting.html#8741" class="Bound">f</a> <a id="8795" href="MGS.Universe-Lifting.html#8743" class="Bound">i</a><a id="8796" class="Symbol">)</a>

<a id="lower-is-hae"></a><a id="8799" href="MGS.Universe-Lifting.html#8799" class="Function">lower-is-hae</a> <a id="8812" class="Symbol">:</a> <a id="8814" class="Symbol">(</a><a id="8815" href="MGS.Universe-Lifting.html#8815" class="Bound">X</a> <a id="8817" class="Symbol">:</a> <a id="8819" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8821" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8823" class="Symbol">)</a> <a id="8825" class="Symbol">→</a> <a id="8827" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="8834" class="Symbol">(</a><a id="8835" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="8841" class="Symbol">{</a><a id="8842" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8843" class="Symbol">}</a> <a id="8845" class="Symbol">{</a><a id="8846" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8847" class="Symbol">}</a> <a id="8849" class="Symbol">{</a><a id="8850" href="MGS.Universe-Lifting.html#8815" class="Bound">X</a><a id="8851" class="Symbol">})</a>
<a id="8854" href="MGS.Universe-Lifting.html#8799" class="Function">lower-is-hae</a> <a id="8867" class="Symbol">{</a><a id="8868" href="MGS.Universe-Lifting.html#8868" class="Bound">𝓤</a><a id="8869" class="Symbol">}</a> <a id="8871" class="Symbol">{</a><a id="8872" href="MGS.Universe-Lifting.html#8872" class="Bound">𝓥</a><a id="8873" class="Symbol">}</a> <a id="8875" href="MGS.Universe-Lifting.html#8875" class="Bound">X</a> <a id="8877" class="Symbol">=</a> <a id="8879" href="MGS.Universe-Lifting.html#488" class="InductiveConstructor">lift</a> <a id="8884" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                         <a id="8911" href="MGS.Universe-Lifting.html#1226" class="Function">lift-lower</a> <a id="8922" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                         <a id="8949" href="MGS.Universe-Lifting.html#1146" class="Function">lower-lift</a> <a id="8960" class="Symbol">{</a><a id="8961" href="MGS.Universe-Lifting.html#8868" class="Bound">𝓤</a><a id="8962" class="Symbol">}</a> <a id="8964" class="Symbol">{</a><a id="8965" href="MGS.Universe-Lifting.html#8872" class="Bound">𝓥</a><a id="8966" class="Symbol">}</a> <a id="8968" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                         <a id="8995" class="Symbol">(λ</a> <a id="8998" href="MGS.Universe-Lifting.html#8998" class="Bound">x</a> <a id="9000" class="Symbol">→</a> <a id="9002" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="9007" class="Symbol">(</a><a id="9008" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="9013" class="Symbol">(</a><a id="9014" href="MGS.Universe-Lifting.html#502" class="Field">lower</a> <a id="9020" href="MGS.Universe-Lifting.html#8998" class="Bound">x</a><a id="9021" class="Symbol">)))</a>

<a id="equivs-are-haes↓"></a><a id="9026" href="MGS.Universe-Lifting.html#9026" class="Function">equivs-are-haes↓</a> <a id="9043" class="Symbol">:</a> <a id="9045" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="9058" class="Symbol">(</a><a id="9059" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9061" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9063" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9064" class="Symbol">)</a>
                 <a id="9083" class="Symbol">→</a> <a id="9085" class="Symbol">{</a><a id="9086" href="MGS.Universe-Lifting.html#9086" class="Bound">X</a> <a id="9088" class="Symbol">:</a> <a id="9090" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9092" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9094" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9096" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9098" class="Symbol">}</a> <a id="9100" class="Symbol">{</a><a id="9101" href="MGS.Universe-Lifting.html#9101" class="Bound">Y</a> <a id="9103" class="Symbol">:</a> <a id="9105" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9107" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9109" class="Symbol">}</a> <a id="9111" class="Symbol">(</a><a id="9112" href="MGS.Universe-Lifting.html#9112" class="Bound">f</a> <a id="9114" class="Symbol">:</a> <a id="9116" href="MGS.Universe-Lifting.html#9086" class="Bound">X</a> <a id="9118" class="Symbol">→</a> <a id="9120" href="MGS.Universe-Lifting.html#9101" class="Bound">Y</a><a id="9121" class="Symbol">)</a>
                 <a id="9140" class="Symbol">→</a> <a id="9142" href="MGS.Equivalences.html#854" class="Function">is-equiv</a> <a id="9151" href="MGS.Universe-Lifting.html#9112" class="Bound">f</a> <a id="9153" class="Symbol">→</a> <a id="9155" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="9162" href="MGS.Universe-Lifting.html#9112" class="Bound">f</a>

<a id="9165" href="MGS.Universe-Lifting.html#9026" class="Function">equivs-are-haes↓</a> <a id="9182" class="Symbol">{</a><a id="9183" href="MGS.Universe-Lifting.html#9183" class="Bound">𝓤</a><a id="9184" class="Symbol">}</a> <a id="9186" class="Symbol">{</a><a id="9187" href="MGS.Universe-Lifting.html#9187" class="Bound">𝓥</a><a id="9188" class="Symbol">}</a> <a id="9190" href="MGS.Universe-Lifting.html#9190" class="Bound">ua</a> <a id="9193" class="Symbol">{</a><a id="9194" href="MGS.Universe-Lifting.html#9194" class="Bound">X</a><a id="9195" class="Symbol">}</a> <a id="9197" class="Symbol">{</a><a id="9198" href="MGS.Universe-Lifting.html#9198" class="Bound">Y</a><a id="9199" class="Symbol">}</a> <a id="9201" class="Symbol">=</a> <a id="9203" href="MGS.Universe-Lifting.html#8211" class="Function">J↓-equiv</a> <a id="9212" class="Symbol">{</a><a id="9213" href="MGS.Universe-Lifting.html#9183" class="Bound">𝓤</a><a id="9214" class="Symbol">}</a> <a id="9216" class="Symbol">{</a><a id="9217" href="MGS.Universe-Lifting.html#9187" class="Bound">𝓥</a><a id="9218" class="Symbol">}</a> <a id="9220" href="MGS.Universe-Lifting.html#9190" class="Bound">ua</a> <a id="9223" class="Symbol">(λ</a> <a id="9226" href="MGS.Universe-Lifting.html#9226" class="Bound">X</a> <a id="9228" href="MGS.Universe-Lifting.html#9228" class="Bound">Y</a> <a id="9230" href="MGS.Universe-Lifting.html#9230" class="Bound">f</a> <a id="9232" class="Symbol">→</a> <a id="9234" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="9241" href="MGS.Universe-Lifting.html#9230" class="Bound">f</a><a id="9242" class="Symbol">)</a>
                                       <a id="9283" href="MGS.Universe-Lifting.html#8799" class="Function">lower-is-hae</a> <a id="9296" href="MGS.Universe-Lifting.html#9194" class="Bound">X</a> <a id="9298" href="MGS.Universe-Lifting.html#9198" class="Bound">Y</a>

<a id="Id→Eq-is-hae&#39;"></a><a id="9301" href="MGS.Universe-Lifting.html#9301" class="Function">Id→Eq-is-hae&#39;</a> <a id="9315" class="Symbol">:</a> <a id="9317" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="9330" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9332" class="Symbol">→</a> <a id="9334" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="9347" class="Symbol">(</a><a id="9348" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9350" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="9351" class="Symbol">)</a>
              <a id="9367" class="Symbol">→</a> <a id="9369" class="Symbol">{</a><a id="9370" href="MGS.Universe-Lifting.html#9370" class="Bound">X</a> <a id="9372" href="MGS.Universe-Lifting.html#9372" class="Bound">Y</a> <a id="9374" class="Symbol">:</a> <a id="9376" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9378" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9380" class="Symbol">}</a> <a id="9382" class="Symbol">→</a> <a id="9384" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="9391" class="Symbol">(</a><a id="9392" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="9398" href="MGS.Universe-Lifting.html#9370" class="Bound">X</a> <a id="9400" href="MGS.Universe-Lifting.html#9372" class="Bound">Y</a><a id="9401" class="Symbol">)</a>

<a id="9404" href="MGS.Universe-Lifting.html#9301" class="Function">Id→Eq-is-hae&#39;</a> <a id="9418" href="MGS.Universe-Lifting.html#9418" class="Bound">ua</a> <a id="9421" href="MGS.Universe-Lifting.html#9421" class="Bound">ua⁺</a> <a id="9425" class="Symbol">{</a><a id="9426" href="MGS.Universe-Lifting.html#9426" class="Bound">X</a><a id="9427" class="Symbol">}</a> <a id="9429" class="Symbol">{</a><a id="9430" href="MGS.Universe-Lifting.html#9430" class="Bound">Y</a><a id="9431" class="Symbol">}</a> <a id="9433" class="Symbol">=</a> <a id="9435" href="MGS.Universe-Lifting.html#9026" class="Function">equivs-are-haes↓</a> <a id="9452" href="MGS.Universe-Lifting.html#9421" class="Bound">ua⁺</a> <a id="9456" class="Symbol">(</a><a id="9457" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="9463" href="MGS.Universe-Lifting.html#9426" class="Bound">X</a> <a id="9465" href="MGS.Universe-Lifting.html#9430" class="Bound">Y</a><a id="9466" class="Symbol">)</a> <a id="9468" class="Symbol">(</a><a id="9469" href="MGS.Universe-Lifting.html#9418" class="Bound">ua</a> <a id="9472" href="MGS.Universe-Lifting.html#9426" class="Bound">X</a> <a id="9474" href="MGS.Universe-Lifting.html#9430" class="Bound">Y</a><a id="9475" class="Symbol">)</a>

<a id="Id→Eq-is-hae"></a><a id="9478" href="MGS.Universe-Lifting.html#9478" class="Function">Id→Eq-is-hae</a> <a id="9491" class="Symbol">:</a> <a id="9493" href="MGS.Univalence.html#424" class="Function">is-univalent</a> <a id="9506" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
             <a id="9521" class="Symbol">→</a> <a id="9523" class="Symbol">{</a><a id="9524" href="MGS.Universe-Lifting.html#9524" class="Bound">X</a> <a id="9526" href="MGS.Universe-Lifting.html#9526" class="Bound">Y</a> <a id="9528" class="Symbol">:</a> <a id="9530" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9532" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9534" class="Symbol">}</a> <a id="9536" class="Symbol">→</a> <a id="9538" href="MGS.HAE.html#360" class="Function">is-hae</a> <a id="9545" class="Symbol">(</a><a id="9546" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="9552" href="MGS.Universe-Lifting.html#9524" class="Bound">X</a> <a id="9554" href="MGS.Universe-Lifting.html#9526" class="Bound">Y</a><a id="9555" class="Symbol">)</a>

<a id="9558" href="MGS.Universe-Lifting.html#9478" class="Function">Id→Eq-is-hae</a> <a id="9571" href="MGS.Universe-Lifting.html#9571" class="Bound">ua</a> <a id="9574" class="Symbol">{</a><a id="9575" href="MGS.Universe-Lifting.html#9575" class="Bound">X</a><a id="9576" class="Symbol">}</a> <a id="9578" class="Symbol">{</a><a id="9579" href="MGS.Universe-Lifting.html#9579" class="Bound">Y</a><a id="9580" class="Symbol">}</a> <a id="9582" class="Symbol">=</a> <a id="9584" href="MGS.HAE.html#6380" class="Function">invertibles-are-haes</a> <a id="9605" class="Symbol">(</a><a id="9606" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="9612" href="MGS.Universe-Lifting.html#9575" class="Bound">X</a> <a id="9614" href="MGS.Universe-Lifting.html#9579" class="Bound">Y</a><a id="9615" class="Symbol">)</a>
                           <a id="9644" class="Symbol">(</a><a id="9645" href="MGS.Equivalences.html#1848" class="Function">equivs-are-invertible</a> <a id="9667" class="Symbol">(</a><a id="9668" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="9674" href="MGS.Universe-Lifting.html#9575" class="Bound">X</a> <a id="9676" href="MGS.Universe-Lifting.html#9579" class="Bound">Y</a><a id="9677" class="Symbol">)</a> <a id="9679" class="Symbol">(</a><a id="9680" href="MGS.Universe-Lifting.html#9571" class="Bound">ua</a> <a id="9683" href="MGS.Universe-Lifting.html#9575" class="Bound">X</a> <a id="9685" href="MGS.Universe-Lifting.html#9579" class="Bound">Y</a><a id="9686" class="Symbol">))</a>

<a id="global-property-of-types"></a><a id="9690" href="MGS.Universe-Lifting.html#9690" class="Function">global-property-of-types</a> <a id="9715" class="Symbol">:</a> <a id="9717" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="9720" href="MGS.Universe-Lifting.html#9690" class="Function">global-property-of-types</a> <a id="9745" class="Symbol">=</a> <a id="9747" class="Symbol">{</a><a id="9748" href="MGS.Universe-Lifting.html#9748" class="Bound">𝓤</a> <a id="9750" class="Symbol">:</a> <a id="9752" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="9760" class="Symbol">}</a> <a id="9762" class="Symbol">→</a> <a id="9764" href="MGS.Universe-Lifting.html#9748" class="Bound">𝓤</a> <a id="9766" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9768" class="Symbol">→</a> <a id="9770" href="MGS.Universe-Lifting.html#9748" class="Bound">𝓤</a> <a id="9772" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

<a id="cumulative"></a><a id="9775" href="MGS.Universe-Lifting.html#9775" class="Function">cumulative</a> <a id="9786" class="Symbol">:</a> <a id="9788" href="MGS.Universe-Lifting.html#9690" class="Function">global-property-of-types</a> <a id="9813" class="Symbol">→</a> <a id="9815" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="9818" href="MGS.Universe-Lifting.html#9775" class="Function">cumulative</a> <a id="9829" href="MGS.Universe-Lifting.html#9829" class="Bound">A</a> <a id="9831" class="Symbol">=</a> <a id="9833" class="Symbol">{</a><a id="9834" href="MGS.Universe-Lifting.html#9834" class="Bound">𝓤</a> <a id="9836" href="MGS.Universe-Lifting.html#9836" class="Bound">𝓥</a> <a id="9838" class="Symbol">:</a> <a id="9840" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="9848" class="Symbol">}</a> <a id="9850" class="Symbol">(</a><a id="9851" href="MGS.Universe-Lifting.html#9851" class="Bound">X</a> <a id="9853" class="Symbol">:</a> <a id="9855" href="MGS.Universe-Lifting.html#9834" class="Bound">𝓤</a> <a id="9857" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9859" class="Symbol">)</a> <a id="9861" class="Symbol">→</a> <a id="9863" href="MGS.Universe-Lifting.html#9829" class="Bound">A</a> <a id="9865" href="MGS.Universe-Lifting.html#9851" class="Bound">X</a> <a id="9867" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="9869" href="MGS.Universe-Lifting.html#9829" class="Bound">A</a> <a id="9871" class="Symbol">(</a><a id="9872" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="9877" href="MGS.Universe-Lifting.html#9836" class="Bound">𝓥</a> <a id="9879" href="MGS.Universe-Lifting.html#9851" class="Bound">X</a><a id="9880" class="Symbol">)</a>

<a id="global-≃-ap"></a><a id="9883" href="MGS.Universe-Lifting.html#9883" class="Function">global-≃-ap</a> <a id="9895" class="Symbol">:</a> <a id="9897" href="MGS.Subsingleton-Theorems.html#2950" class="Function">Univalence</a>
            <a id="9920" class="Symbol">→</a> <a id="9922" class="Symbol">(</a><a id="9923" href="MGS.Universe-Lifting.html#9923" class="Bound">A</a> <a id="9925" class="Symbol">:</a> <a id="9927" href="MGS.Universe-Lifting.html#9690" class="Function">global-property-of-types</a><a id="9951" class="Symbol">)</a>
            <a id="9965" class="Symbol">→</a> <a id="9967" href="MGS.Universe-Lifting.html#9775" class="Function">cumulative</a> <a id="9978" href="MGS.Universe-Lifting.html#9923" class="Bound">A</a>
            <a id="9992" class="Symbol">→</a> <a id="9994" class="Symbol">(</a><a id="9995" href="MGS.Universe-Lifting.html#9995" class="Bound">X</a> <a id="9997" class="Symbol">:</a> <a id="9999" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10001" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10003" class="Symbol">)</a> <a id="10005" class="Symbol">(</a><a id="10006" href="MGS.Universe-Lifting.html#10006" class="Bound">Y</a> <a id="10008" class="Symbol">:</a> <a id="10010" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10012" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10014" class="Symbol">)</a> <a id="10016" class="Symbol">→</a> <a id="10018" href="MGS.Universe-Lifting.html#9995" class="Bound">X</a> <a id="10020" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="10022" href="MGS.Universe-Lifting.html#10006" class="Bound">Y</a> <a id="10024" class="Symbol">→</a> <a id="10026" href="MGS.Universe-Lifting.html#9923" class="Bound">A</a> <a id="10028" href="MGS.Universe-Lifting.html#9995" class="Bound">X</a> <a id="10030" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="10032" href="MGS.Universe-Lifting.html#9923" class="Bound">A</a> <a id="10034" href="MGS.Universe-Lifting.html#10006" class="Bound">Y</a>

<a id="global-≃-ap&#39;"></a><a id="10037" href="MGS.Universe-Lifting.html#10037" class="Function">global-≃-ap&#39;</a> <a id="10050" class="Symbol">:</a> <a id="10052" href="MGS.Subsingleton-Theorems.html#2950" class="Function">Univalence</a>
             <a id="10076" class="Symbol">→</a> <a id="10078" class="Symbol">(</a><a id="10079" href="MGS.Universe-Lifting.html#10079" class="Bound">F</a> <a id="10081" class="Symbol">:</a> <a id="10083" href="MLTT.Universes.html#3753" class="Postulate">Universe</a> <a id="10092" class="Symbol">→</a> <a id="10094" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="10102" class="Symbol">)</a>
             <a id="10117" class="Symbol">→</a> <a id="10119" class="Symbol">(</a><a id="10120" href="MGS.Universe-Lifting.html#10120" class="Bound">A</a> <a id="10122" class="Symbol">:</a> <a id="10124" class="Symbol">{</a><a id="10125" href="MGS.Universe-Lifting.html#10125" class="Bound">𝓤</a> <a id="10127" class="Symbol">:</a> <a id="10129" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="10137" class="Symbol">}</a> <a id="10139" class="Symbol">→</a> <a id="10141" href="MGS.Universe-Lifting.html#10125" class="Bound">𝓤</a> <a id="10143" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10145" class="Symbol">→</a> <a id="10147" class="Symbol">(</a><a id="10148" href="MGS.Universe-Lifting.html#10079" class="Bound">F</a> <a id="10150" href="MGS.Universe-Lifting.html#10125" class="Bound">𝓤</a><a id="10151" class="Symbol">)</a> <a id="10153" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10155" class="Symbol">)</a>
             <a id="10170" class="Symbol">→</a> <a id="10172" class="Symbol">({</a><a id="10174" href="MGS.Universe-Lifting.html#10174" class="Bound">𝓤</a> <a id="10176" href="MGS.Universe-Lifting.html#10176" class="Bound">𝓥</a> <a id="10178" class="Symbol">:</a> <a id="10180" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="10188" class="Symbol">}</a> <a id="10190" class="Symbol">(</a><a id="10191" href="MGS.Universe-Lifting.html#10191" class="Bound">X</a> <a id="10193" class="Symbol">:</a> <a id="10195" href="MGS.Universe-Lifting.html#10174" class="Bound">𝓤</a> <a id="10197" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10199" class="Symbol">)</a> <a id="10201" class="Symbol">→</a> <a id="10203" href="MGS.Universe-Lifting.html#10120" class="Bound">A</a> <a id="10205" href="MGS.Universe-Lifting.html#10191" class="Bound">X</a> <a id="10207" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="10209" href="MGS.Universe-Lifting.html#10120" class="Bound">A</a> <a id="10211" class="Symbol">(</a><a id="10212" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10217" href="MGS.Universe-Lifting.html#10176" class="Bound">𝓥</a> <a id="10219" href="MGS.Universe-Lifting.html#10191" class="Bound">X</a><a id="10220" class="Symbol">))</a>
             <a id="10236" class="Symbol">→</a> <a id="10238" class="Symbol">(</a><a id="10239" href="MGS.Universe-Lifting.html#10239" class="Bound">X</a> <a id="10241" class="Symbol">:</a> <a id="10243" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10245" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10247" class="Symbol">)</a> <a id="10249" class="Symbol">(</a><a id="10250" href="MGS.Universe-Lifting.html#10250" class="Bound">Y</a> <a id="10252" class="Symbol">:</a> <a id="10254" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10256" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10258" class="Symbol">)</a> <a id="10260" class="Symbol">→</a> <a id="10262" href="MGS.Universe-Lifting.html#10239" class="Bound">X</a> <a id="10264" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="10266" href="MGS.Universe-Lifting.html#10250" class="Bound">Y</a> <a id="10268" class="Symbol">→</a> <a id="10270" href="MGS.Universe-Lifting.html#10120" class="Bound">A</a> <a id="10272" href="MGS.Universe-Lifting.html#10239" class="Bound">X</a> <a id="10274" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="10276" href="MGS.Universe-Lifting.html#10120" class="Bound">A</a> <a id="10278" href="MGS.Universe-Lifting.html#10250" class="Bound">Y</a>

<a id="10281" href="MGS.Universe-Lifting.html#10037" class="Function">global-≃-ap&#39;</a> <a id="10294" class="Symbol">{</a><a id="10295" href="MGS.Universe-Lifting.html#10295" class="Bound">𝓤</a><a id="10296" class="Symbol">}</a> <a id="10298" class="Symbol">{</a><a id="10299" href="MGS.Universe-Lifting.html#10299" class="Bound">𝓥</a><a id="10300" class="Symbol">}</a> <a id="10302" href="MGS.Universe-Lifting.html#10302" class="Bound">ua</a> <a id="10305" href="MGS.Universe-Lifting.html#10305" class="Bound">F</a> <a id="10307" href="MGS.Universe-Lifting.html#10307" class="Bound">A</a> <a id="10309" href="MGS.Universe-Lifting.html#10309" class="Bound">φ</a> <a id="10311" href="MGS.Universe-Lifting.html#10311" class="Bound">X</a> <a id="10313" href="MGS.Universe-Lifting.html#10313" class="Bound">Y</a> <a id="10315" href="MGS.Universe-Lifting.html#10315" class="Bound">e</a> <a id="10317" class="Symbol">=</a>

  <a id="10322" href="MGS.Universe-Lifting.html#10307" class="Bound">A</a> <a id="10324" href="MGS.Universe-Lifting.html#10311" class="Bound">X</a>          <a id="10335" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="10338" href="MGS.Universe-Lifting.html#10309" class="Bound">φ</a> <a id="10340" href="MGS.Universe-Lifting.html#10311" class="Bound">X</a> <a id="10342" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
  <a id="10346" href="MGS.Universe-Lifting.html#10307" class="Bound">A</a> <a id="10348" class="Symbol">(</a><a id="10349" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10354" href="MGS.Universe-Lifting.html#10299" class="Bound">𝓥</a> <a id="10356" href="MGS.Universe-Lifting.html#10311" class="Bound">X</a><a id="10357" class="Symbol">)</a> <a id="10359" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="10362" href="MGS.Univalence.html#358" class="Function">Id→Eq</a> <a id="10368" class="Symbol">(</a><a id="10369" href="MGS.Universe-Lifting.html#10307" class="Bound">A</a> <a id="10371" class="Symbol">(</a><a id="10372" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10377" href="MGS.Universe-Lifting.html#10299" class="Bound">𝓥</a> <a id="10379" href="MGS.Universe-Lifting.html#10311" class="Bound">X</a><a id="10380" class="Symbol">))</a> <a id="10383" class="Symbol">(</a><a id="10384" href="MGS.Universe-Lifting.html#10307" class="Bound">A</a> <a id="10386" class="Symbol">(</a><a id="10387" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10392" href="MGS.Universe-Lifting.html#10295" class="Bound">𝓤</a> <a id="10394" href="MGS.Universe-Lifting.html#10313" class="Bound">Y</a><a id="10395" class="Symbol">))</a> <a id="10398" href="MGS.Universe-Lifting.html#10668" class="Function">q</a> <a id="10400" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
  <a id="10404" href="MGS.Universe-Lifting.html#10307" class="Bound">A</a> <a id="10406" class="Symbol">(</a><a id="10407" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10412" href="MGS.Universe-Lifting.html#10295" class="Bound">𝓤</a> <a id="10414" href="MGS.Universe-Lifting.html#10313" class="Bound">Y</a><a id="10415" class="Symbol">)</a> <a id="10417" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="10420" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="10426" class="Symbol">(</a><a id="10427" href="MGS.Universe-Lifting.html#10309" class="Bound">φ</a> <a id="10429" href="MGS.Universe-Lifting.html#10313" class="Bound">Y</a><a id="10430" class="Symbol">)</a> <a id="10432" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
  <a id="10436" href="MGS.Universe-Lifting.html#10307" class="Bound">A</a> <a id="10438" href="MGS.Universe-Lifting.html#10313" class="Bound">Y</a>          <a id="10449" href="MGS.Equivalences.html#6367" class="Function Operator">■</a>
 <a id="10452" class="Keyword">where</a>
  <a id="10460" href="MGS.Universe-Lifting.html#10460" class="Function">d</a> <a id="10462" class="Symbol">:</a> <a id="10464" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10469" href="MGS.Universe-Lifting.html#10299" class="Bound">𝓥</a> <a id="10471" href="MGS.Universe-Lifting.html#10311" class="Bound">X</a> <a id="10473" href="MGS.Equivalences.html#4942" class="Function Operator">≃</a> <a id="10475" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10480" href="MGS.Universe-Lifting.html#10295" class="Bound">𝓤</a> <a id="10482" href="MGS.Universe-Lifting.html#10313" class="Bound">Y</a>
  <a id="10486" href="MGS.Universe-Lifting.html#10460" class="Function">d</a> <a id="10488" class="Symbol">=</a> <a id="10490" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10495" href="MGS.Universe-Lifting.html#10299" class="Bound">𝓥</a> <a id="10497" href="MGS.Universe-Lifting.html#10311" class="Bound">X</a> <a id="10499" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="10502" href="MGS.Universe-Lifting.html#1305" class="Function">Lift-≃</a> <a id="10509" href="MGS.Universe-Lifting.html#10311" class="Bound">X</a> <a id="10511" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
      <a id="10519" href="MGS.Universe-Lifting.html#10311" class="Bound">X</a>        <a id="10528" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="10531" href="MGS.Universe-Lifting.html#10315" class="Bound">e</a> <a id="10533" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
      <a id="10541" href="MGS.Universe-Lifting.html#10313" class="Bound">Y</a>        <a id="10550" href="MGS.Equivalences.html#6281" class="Function Operator">≃⟨</a> <a id="10553" href="MGS.Equivalences.html#6180" class="Function">≃-sym</a> <a id="10559" class="Symbol">(</a><a id="10560" href="MGS.Universe-Lifting.html#1305" class="Function">Lift-≃</a> <a id="10567" href="MGS.Universe-Lifting.html#10313" class="Bound">Y</a><a id="10568" class="Symbol">)</a> <a id="10570" href="MGS.Equivalences.html#6281" class="Function Operator">⟩</a>
      <a id="10578" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10583" href="MGS.Universe-Lifting.html#10295" class="Bound">𝓤</a> <a id="10585" href="MGS.Universe-Lifting.html#10313" class="Bound">Y</a> <a id="10587" href="MGS.Equivalences.html#6367" class="Function Operator">■</a>

  <a id="10592" href="MGS.Universe-Lifting.html#10592" class="Function">p</a> <a id="10594" class="Symbol">:</a> <a id="10596" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10601" href="MGS.Universe-Lifting.html#10299" class="Bound">𝓥</a> <a id="10603" href="MGS.Universe-Lifting.html#10311" class="Bound">X</a> <a id="10605" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10607" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10612" href="MGS.Universe-Lifting.html#10295" class="Bound">𝓤</a> <a id="10614" href="MGS.Universe-Lifting.html#10313" class="Bound">Y</a>
  <a id="10618" href="MGS.Universe-Lifting.html#10592" class="Function">p</a> <a id="10620" class="Symbol">=</a> <a id="10622" href="MGS.Univalence.html#623" class="Function">Eq→Id</a> <a id="10628" class="Symbol">(</a><a id="10629" href="MGS.Universe-Lifting.html#10302" class="Bound">ua</a> <a id="10632" class="Symbol">(</a><a id="10633" href="MGS.Universe-Lifting.html#10295" class="Bound">𝓤</a> <a id="10635" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10637" href="MGS.Universe-Lifting.html#10299" class="Bound">𝓥</a><a id="10638" class="Symbol">))</a> <a id="10641" class="Symbol">(</a><a id="10642" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10647" href="MGS.Universe-Lifting.html#10299" class="Bound">𝓥</a> <a id="10649" href="MGS.Universe-Lifting.html#10311" class="Bound">X</a><a id="10650" class="Symbol">)</a> <a id="10652" class="Symbol">(</a><a id="10653" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10658" href="MGS.Universe-Lifting.html#10295" class="Bound">𝓤</a> <a id="10660" href="MGS.Universe-Lifting.html#10313" class="Bound">Y</a><a id="10661" class="Symbol">)</a> <a id="10663" href="MGS.Universe-Lifting.html#10460" class="Function">d</a>

  <a id="10668" href="MGS.Universe-Lifting.html#10668" class="Function">q</a> <a id="10670" class="Symbol">:</a> <a id="10672" href="MGS.Universe-Lifting.html#10307" class="Bound">A</a> <a id="10674" class="Symbol">(</a><a id="10675" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10680" href="MGS.Universe-Lifting.html#10299" class="Bound">𝓥</a> <a id="10682" href="MGS.Universe-Lifting.html#10311" class="Bound">X</a><a id="10683" class="Symbol">)</a> <a id="10685" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="10687" href="MGS.Universe-Lifting.html#10307" class="Bound">A</a> <a id="10689" class="Symbol">(</a><a id="10690" href="MGS.Universe-Lifting.html#411" class="Record">Lift</a> <a id="10695" href="MGS.Universe-Lifting.html#10295" class="Bound">𝓤</a> <a id="10697" href="MGS.Universe-Lifting.html#10313" class="Bound">Y</a><a id="10698" class="Symbol">)</a>
  <a id="10702" href="MGS.Universe-Lifting.html#10668" class="Function">q</a> <a id="10704" class="Symbol">=</a> <a id="10706" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="10709" href="MGS.Universe-Lifting.html#10307" class="Bound">A</a> <a id="10711" href="MGS.Universe-Lifting.html#10592" class="Function">p</a>

<a id="10714" href="MGS.Universe-Lifting.html#9883" class="Function">global-≃-ap</a> <a id="10726" href="MGS.Universe-Lifting.html#10726" class="Bound">ua</a> <a id="10729" class="Symbol">=</a> <a id="10731" href="MGS.Universe-Lifting.html#10037" class="Function">global-≃-ap&#39;</a> <a id="10744" href="MGS.Universe-Lifting.html#10726" class="Bound">ua</a> <a id="10747" class="Symbol">(λ</a> <a id="10750" href="MGS.Universe-Lifting.html#10750" class="Bound">𝓤</a> <a id="10752" class="Symbol">→</a> <a id="10754" href="MGS.Universe-Lifting.html#10750" class="Bound">𝓤</a><a id="10755" class="Symbol">)</a>

<a id="10758" class="Markup">\end{code}</a><a id="10768" class="Background">
</a></pre></body></html>

==> anc/html/MGS.hlevels.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MGS.hlevels</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st May 2020.

This is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

</a><a id="242" class="Markup">\begin{code}</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Pragma">--without-K</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="MGS.hlevels.html" class="Module">MGS.hlevels</a> <a id="311" class="Keyword">where</a>

<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="MGS.Basic-UF.html" class="Module">MGS.Basic-UF</a> <a id="343" class="Keyword">public</a>

<a id="_is-of-hlevel_"></a><a id="351" href="MGS.hlevels.html#351" class="Function Operator">_is-of-hlevel_</a> <a id="366" class="Symbol">:</a> <a id="368" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="370" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="372" class="Symbol">→</a> <a id="374" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="376" class="Symbol">→</a> <a id="378" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="380" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="382" href="MGS.hlevels.html#382" class="Bound">X</a> <a id="384" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="397" class="Number">0</a>        <a id="406" class="Symbol">=</a> <a id="408" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="421" href="MGS.hlevels.html#382" class="Bound">X</a>
<a id="423" href="MGS.hlevels.html#423" class="Bound">X</a> <a id="425" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="438" class="Symbol">(</a><a id="439" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="444" href="MGS.hlevels.html#444" class="Bound">n</a><a id="445" class="Symbol">)</a> <a id="447" class="Symbol">=</a> <a id="449" class="Symbol">(</a><a id="450" href="MGS.hlevels.html#450" class="Bound">x</a> <a id="452" href="MGS.hlevels.html#452" class="Bound">x&#39;</a> <a id="455" class="Symbol">:</a> <a id="457" href="MGS.hlevels.html#423" class="Bound">X</a><a id="458" class="Symbol">)</a> <a id="460" class="Symbol">→</a> <a id="462" class="Symbol">((</a><a id="464" href="MGS.hlevels.html#450" class="Bound">x</a> <a id="466" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="468" href="MGS.hlevels.html#452" class="Bound">x&#39;</a><a id="470" class="Symbol">)</a> <a id="472" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="485" href="MGS.hlevels.html#444" class="Bound">n</a><a id="486" class="Symbol">)</a>

<a id="wconstant"></a><a id="489" href="MGS.hlevels.html#489" class="Function">wconstant</a> <a id="499" class="Symbol">:</a> <a id="501" class="Symbol">{</a><a id="502" href="MGS.hlevels.html#502" class="Bound">X</a> <a id="504" class="Symbol">:</a> <a id="506" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="508" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="510" class="Symbol">}</a> <a id="512" class="Symbol">{</a><a id="513" href="MGS.hlevels.html#513" class="Bound">Y</a> <a id="515" class="Symbol">:</a> <a id="517" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="519" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="521" class="Symbol">}</a> <a id="523" class="Symbol">→</a> <a id="525" class="Symbol">(</a><a id="526" href="MGS.hlevels.html#502" class="Bound">X</a> <a id="528" class="Symbol">→</a> <a id="530" href="MGS.hlevels.html#513" class="Bound">Y</a><a id="531" class="Symbol">)</a> <a id="533" class="Symbol">→</a> <a id="535" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="537" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="539" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="541" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="543" href="MGS.hlevels.html#489" class="Function">wconstant</a> <a id="553" href="MGS.hlevels.html#553" class="Bound">f</a> <a id="555" class="Symbol">=</a> <a id="557" class="Symbol">(</a><a id="558" href="MGS.hlevels.html#558" class="Bound">x</a> <a id="560" href="MGS.hlevels.html#560" class="Bound">x&#39;</a> <a id="563" class="Symbol">:</a> <a id="565" href="MGS.MLTT.html#3959" class="Function">domain</a> <a id="572" href="MGS.hlevels.html#553" class="Bound">f</a><a id="573" class="Symbol">)</a> <a id="575" class="Symbol">→</a> <a id="577" href="MGS.hlevels.html#553" class="Bound">f</a> <a id="579" href="MGS.hlevels.html#558" class="Bound">x</a> <a id="581" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="583" href="MGS.hlevels.html#553" class="Bound">f</a> <a id="585" href="MGS.hlevels.html#560" class="Bound">x&#39;</a>

<a id="wconstant-endomap"></a><a id="589" href="MGS.hlevels.html#589" class="Function">wconstant-endomap</a> <a id="607" class="Symbol">:</a> <a id="609" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="611" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="613" class="Symbol">→</a> <a id="615" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="617" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="619" href="MGS.hlevels.html#589" class="Function">wconstant-endomap</a> <a id="637" href="MGS.hlevels.html#637" class="Bound">X</a> <a id="639" class="Symbol">=</a> <a id="641" href="MGS.MLTT.html#3089" class="Function">Σ</a> <a id="643" href="MGS.hlevels.html#643" class="Bound">f</a> <a id="645" href="MGS.MLTT.html#3089" class="Function">꞉</a> <a id="647" class="Symbol">(</a><a id="648" href="MGS.hlevels.html#637" class="Bound">X</a> <a id="650" class="Symbol">→</a> <a id="652" href="MGS.hlevels.html#637" class="Bound">X</a><a id="653" class="Symbol">)</a><a id="654" href="MGS.MLTT.html#3089" class="Function">,</a> <a id="656" href="MGS.hlevels.html#489" class="Function">wconstant</a> <a id="666" href="MGS.hlevels.html#643" class="Bound">f</a>

<a id="wcmap"></a><a id="669" href="MGS.hlevels.html#669" class="Function">wcmap</a> <a id="675" class="Symbol">:</a> <a id="677" class="Symbol">(</a><a id="678" href="MGS.hlevels.html#678" class="Bound">X</a> <a id="680" class="Symbol">:</a> <a id="682" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="684" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="686" class="Symbol">)</a> <a id="688" class="Symbol">→</a> <a id="690" href="MGS.hlevels.html#589" class="Function">wconstant-endomap</a> <a id="708" href="MGS.hlevels.html#678" class="Bound">X</a> <a id="710" class="Symbol">→</a> <a id="712" class="Symbol">(</a><a id="713" href="MGS.hlevels.html#678" class="Bound">X</a> <a id="715" class="Symbol">→</a> <a id="717" href="MGS.hlevels.html#678" class="Bound">X</a><a id="718" class="Symbol">)</a>
<a id="720" href="MGS.hlevels.html#669" class="Function">wcmap</a> <a id="726" href="MGS.hlevels.html#726" class="Bound">X</a> <a id="728" class="Symbol">(</a><a id="729" href="MGS.hlevels.html#729" class="Bound">f</a> <a id="731" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="733" href="MGS.hlevels.html#733" class="Bound">w</a><a id="734" class="Symbol">)</a> <a id="736" class="Symbol">=</a> <a id="738" href="MGS.hlevels.html#729" class="Bound">f</a>

<a id="wcmap-constancy"></a><a id="741" href="MGS.hlevels.html#741" class="Function">wcmap-constancy</a> <a id="757" class="Symbol">:</a> <a id="759" class="Symbol">(</a><a id="760" href="MGS.hlevels.html#760" class="Bound">X</a> <a id="762" class="Symbol">:</a> <a id="764" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="766" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="768" class="Symbol">)</a> <a id="770" class="Symbol">(</a><a id="771" href="MGS.hlevels.html#771" class="Bound">c</a> <a id="773" class="Symbol">:</a> <a id="775" href="MGS.hlevels.html#589" class="Function">wconstant-endomap</a> <a id="793" href="MGS.hlevels.html#760" class="Bound">X</a><a id="794" class="Symbol">)</a>
                <a id="812" class="Symbol">→</a> <a id="814" href="MGS.hlevels.html#489" class="Function">wconstant</a> <a id="824" class="Symbol">(</a><a id="825" href="MGS.hlevels.html#669" class="Function">wcmap</a> <a id="831" href="MGS.hlevels.html#760" class="Bound">X</a> <a id="833" href="MGS.hlevels.html#771" class="Bound">c</a><a id="834" class="Symbol">)</a>
<a id="836" href="MGS.hlevels.html#741" class="Function">wcmap-constancy</a> <a id="852" href="MGS.hlevels.html#852" class="Bound">X</a> <a id="854" class="Symbol">(</a><a id="855" href="MGS.hlevels.html#855" class="Bound">f</a> <a id="857" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="859" href="MGS.hlevels.html#859" class="Bound">w</a><a id="860" class="Symbol">)</a> <a id="862" class="Symbol">=</a> <a id="864" href="MGS.hlevels.html#859" class="Bound">w</a>

<a id="Hedberg"></a><a id="867" href="MGS.hlevels.html#867" class="Function">Hedberg</a> <a id="875" class="Symbol">:</a> <a id="877" class="Symbol">{</a><a id="878" href="MGS.hlevels.html#878" class="Bound">X</a> <a id="880" class="Symbol">:</a> <a id="882" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="884" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="886" class="Symbol">}</a> <a id="888" class="Symbol">(</a><a id="889" href="MGS.hlevels.html#889" class="Bound">x</a> <a id="891" class="Symbol">:</a> <a id="893" href="MGS.hlevels.html#878" class="Bound">X</a><a id="894" class="Symbol">)</a>
        <a id="904" class="Symbol">→</a> <a id="906" class="Symbol">((</a><a id="908" href="MGS.hlevels.html#908" class="Bound">y</a> <a id="910" class="Symbol">:</a> <a id="912" href="MGS.hlevels.html#878" class="Bound">X</a><a id="913" class="Symbol">)</a> <a id="915" class="Symbol">→</a> <a id="917" href="MGS.hlevels.html#589" class="Function">wconstant-endomap</a> <a id="935" class="Symbol">(</a><a id="936" href="MGS.hlevels.html#889" class="Bound">x</a> <a id="938" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="940" href="MGS.hlevels.html#908" class="Bound">y</a><a id="941" class="Symbol">))</a>
        <a id="952" class="Symbol">→</a> <a id="954" class="Symbol">(</a><a id="955" href="MGS.hlevels.html#955" class="Bound">y</a> <a id="957" class="Symbol">:</a> <a id="959" href="MGS.hlevels.html#878" class="Bound">X</a><a id="960" class="Symbol">)</a> <a id="962" class="Symbol">→</a> <a id="964" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="980" class="Symbol">(</a><a id="981" href="MGS.hlevels.html#889" class="Bound">x</a> <a id="983" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="985" href="MGS.hlevels.html#955" class="Bound">y</a><a id="986" class="Symbol">)</a>

<a id="989" href="MGS.hlevels.html#867" class="Function">Hedberg</a> <a id="997" class="Symbol">{</a><a id="998" href="MGS.hlevels.html#998" class="Bound">𝓤</a><a id="999" class="Symbol">}</a> <a id="1001" class="Symbol">{</a><a id="1002" href="MGS.hlevels.html#1002" class="Bound">X</a><a id="1003" class="Symbol">}</a> <a id="1005" href="MGS.hlevels.html#1005" class="Bound">x</a> <a id="1007" href="MGS.hlevels.html#1007" class="Bound">c</a> <a id="1009" href="MGS.hlevels.html#1009" class="Bound">y</a> <a id="1011" href="MGS.hlevels.html#1011" class="Bound">p</a> <a id="1013" href="MGS.hlevels.html#1013" class="Bound">q</a> <a id="1015" class="Symbol">=</a>

 <a id="1019" href="MGS.hlevels.html#1011" class="Bound">p</a>                         <a id="1045" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1048" href="MGS.hlevels.html#1353" class="Function">a</a> <a id="1050" href="MGS.hlevels.html#1009" class="Bound">y</a> <a id="1052" href="MGS.hlevels.html#1011" class="Bound">p</a> <a id="1054" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
 <a id="1057" class="Symbol">(</a><a id="1058" href="MGS.hlevels.html#1211" class="Function">f</a> <a id="1060" href="MGS.hlevels.html#1005" class="Bound">x</a> <a id="1062" class="Symbol">(</a><a id="1063" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1068" href="MGS.hlevels.html#1005" class="Bound">x</a><a id="1069" class="Symbol">))</a><a id="1071" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="1074" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="1076" href="MGS.hlevels.html#1211" class="Function">f</a> <a id="1078" href="MGS.hlevels.html#1009" class="Bound">y</a> <a id="1080" href="MGS.hlevels.html#1011" class="Bound">p</a>  <a id="1083" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1086" href="MGS.MLTT.html#6633" class="Function">ap</a> <a id="1089" class="Symbol">(λ</a> <a id="1092" href="MGS.hlevels.html#1092" class="Bound">-</a> <a id="1094" class="Symbol">→</a> <a id="1096" class="Symbol">(</a><a id="1097" href="MGS.hlevels.html#1211" class="Function">f</a> <a id="1099" href="MGS.hlevels.html#1005" class="Bound">x</a> <a id="1101" class="Symbol">(</a><a id="1102" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1107" href="MGS.hlevels.html#1005" class="Bound">x</a><a id="1108" class="Symbol">))</a><a id="1110" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="1113" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="1115" href="MGS.hlevels.html#1092" class="Bound">-</a><a id="1116" class="Symbol">)</a> <a id="1118" class="Symbol">(</a><a id="1119" href="MGS.hlevels.html#1270" class="Function">κ</a> <a id="1121" href="MGS.hlevels.html#1009" class="Bound">y</a> <a id="1123" href="MGS.hlevels.html#1011" class="Bound">p</a> <a id="1125" href="MGS.hlevels.html#1013" class="Bound">q</a><a id="1126" class="Symbol">)</a> <a id="1128" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
 <a id="1131" class="Symbol">(</a><a id="1132" href="MGS.hlevels.html#1211" class="Function">f</a> <a id="1134" href="MGS.hlevels.html#1005" class="Bound">x</a> <a id="1136" class="Symbol">(</a><a id="1137" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1142" href="MGS.hlevels.html#1005" class="Bound">x</a><a id="1143" class="Symbol">))</a><a id="1145" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="1148" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="1150" href="MGS.hlevels.html#1211" class="Function">f</a> <a id="1152" href="MGS.hlevels.html#1009" class="Bound">y</a> <a id="1154" href="MGS.hlevels.html#1013" class="Bound">q</a>  <a id="1157" href="MGS.MLTT.html#6017" class="Function Operator">＝⟨</a> <a id="1160" class="Symbol">(</a><a id="1161" href="MGS.hlevels.html#1353" class="Function">a</a> <a id="1163" href="MGS.hlevels.html#1009" class="Bound">y</a> <a id="1165" href="MGS.hlevels.html#1013" class="Bound">q</a><a id="1166" class="Symbol">)</a><a id="1167" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="1170" href="MGS.MLTT.html#6017" class="Function Operator">⟩</a>
 <a id="1173" href="MGS.hlevels.html#1013" class="Bound">q</a>                         <a id="1199" href="MGS.MLTT.html#6099" class="Function Operator">∎</a>

 <a id="1203" class="Keyword">where</a>
  <a id="1211" href="MGS.hlevels.html#1211" class="Function">f</a> <a id="1213" class="Symbol">:</a> <a id="1215" class="Symbol">(</a><a id="1216" href="MGS.hlevels.html#1216" class="Bound">y</a> <a id="1218" class="Symbol">:</a> <a id="1220" href="MGS.hlevels.html#1002" class="Bound">X</a><a id="1221" class="Symbol">)</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="MGS.hlevels.html#1005" class="Bound">x</a> <a id="1227" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1229" href="MGS.hlevels.html#1216" class="Bound">y</a> <a id="1231" class="Symbol">→</a> <a id="1233" href="MGS.hlevels.html#1005" class="Bound">x</a> <a id="1235" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1237" href="MGS.hlevels.html#1216" class="Bound">y</a>
  <a id="1241" href="MGS.hlevels.html#1211" class="Function">f</a> <a id="1243" href="MGS.hlevels.html#1243" class="Bound">y</a> <a id="1245" class="Symbol">=</a> <a id="1247" href="MGS.hlevels.html#669" class="Function">wcmap</a> <a id="1253" class="Symbol">(</a><a id="1254" href="MGS.hlevels.html#1005" class="Bound">x</a> <a id="1256" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1258" href="MGS.hlevels.html#1243" class="Bound">y</a><a id="1259" class="Symbol">)</a> <a id="1261" class="Symbol">(</a><a id="1262" href="MGS.hlevels.html#1007" class="Bound">c</a> <a id="1264" href="MGS.hlevels.html#1243" class="Bound">y</a><a id="1265" class="Symbol">)</a>

  <a id="1270" href="MGS.hlevels.html#1270" class="Function">κ</a> <a id="1272" class="Symbol">:</a> <a id="1274" class="Symbol">(</a><a id="1275" href="MGS.hlevels.html#1275" class="Bound">y</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="MGS.hlevels.html#1002" class="Bound">X</a><a id="1280" class="Symbol">)</a> <a id="1282" class="Symbol">(</a><a id="1283" href="MGS.hlevels.html#1283" class="Bound">p</a> <a id="1285" href="MGS.hlevels.html#1285" class="Bound">q</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="MGS.hlevels.html#1005" class="Bound">x</a> <a id="1291" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1293" href="MGS.hlevels.html#1275" class="Bound">y</a><a id="1294" class="Symbol">)</a> <a id="1296" class="Symbol">→</a> <a id="1298" href="MGS.hlevels.html#1211" class="Function">f</a> <a id="1300" href="MGS.hlevels.html#1275" class="Bound">y</a> <a id="1302" href="MGS.hlevels.html#1283" class="Bound">p</a> <a id="1304" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1306" href="MGS.hlevels.html#1211" class="Function">f</a> <a id="1308" href="MGS.hlevels.html#1275" class="Bound">y</a> <a id="1310" href="MGS.hlevels.html#1285" class="Bound">q</a>
  <a id="1314" href="MGS.hlevels.html#1270" class="Function">κ</a> <a id="1316" href="MGS.hlevels.html#1316" class="Bound">y</a> <a id="1318" class="Symbol">=</a> <a id="1320" href="MGS.hlevels.html#741" class="Function">wcmap-constancy</a> <a id="1336" class="Symbol">(</a><a id="1337" href="MGS.hlevels.html#1005" class="Bound">x</a> <a id="1339" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1341" href="MGS.hlevels.html#1316" class="Bound">y</a><a id="1342" class="Symbol">)</a> <a id="1344" class="Symbol">(</a><a id="1345" href="MGS.hlevels.html#1007" class="Bound">c</a> <a id="1347" href="MGS.hlevels.html#1316" class="Bound">y</a><a id="1348" class="Symbol">)</a>

  <a id="1353" href="MGS.hlevels.html#1353" class="Function">a</a> <a id="1355" class="Symbol">:</a> <a id="1357" class="Symbol">(</a><a id="1358" href="MGS.hlevels.html#1358" class="Bound">y</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="MGS.hlevels.html#1002" class="Bound">X</a><a id="1363" class="Symbol">)</a> <a id="1365" class="Symbol">(</a><a id="1366" href="MGS.hlevels.html#1366" class="Bound">p</a> <a id="1368" class="Symbol">:</a> <a id="1370" href="MGS.hlevels.html#1005" class="Bound">x</a> <a id="1372" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1374" href="MGS.hlevels.html#1358" class="Bound">y</a><a id="1375" class="Symbol">)</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="MGS.hlevels.html#1366" class="Bound">p</a> <a id="1381" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1383" class="Symbol">(</a><a id="1384" href="MGS.hlevels.html#1211" class="Function">f</a> <a id="1386" href="MGS.hlevels.html#1005" class="Bound">x</a> <a id="1388" class="Symbol">(</a><a id="1389" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1394" href="MGS.hlevels.html#1005" class="Bound">x</a><a id="1395" class="Symbol">))</a><a id="1397" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a> <a id="1400" href="MGS.MLTT.html#5930" class="Function Operator">∙</a> <a id="1402" href="MGS.hlevels.html#1211" class="Function">f</a> <a id="1404" href="MGS.hlevels.html#1358" class="Bound">y</a> <a id="1406" href="MGS.hlevels.html#1366" class="Bound">p</a>
  <a id="1410" href="MGS.hlevels.html#1353" class="Function">a</a> <a id="1412" href="MGS.hlevels.html#1412" class="Bound">x</a> <a id="1414" class="Symbol">(</a><a id="1415" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1420" href="MGS.hlevels.html#1412" class="Bound">x</a><a id="1421" class="Symbol">)</a> <a id="1423" class="Symbol">=</a> <a id="1425" class="Symbol">(</a><a id="1426" href="MGS.Basic-UF.html#5242" class="Function">⁻¹-left∙</a> <a id="1435" class="Symbol">(</a><a id="1436" href="MGS.hlevels.html#1211" class="Function">f</a> <a id="1438" href="MGS.hlevels.html#1412" class="Bound">x</a> <a id="1440" class="Symbol">(</a><a id="1441" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="1446" href="MGS.hlevels.html#1412" class="Bound">x</a><a id="1447" class="Symbol">)))</a><a id="1450" href="MGS.MLTT.html#6145" class="Function Operator">⁻¹</a>

<a id="wconstant-＝-endomaps"></a><a id="1454" href="MGS.hlevels.html#1454" class="Function">wconstant-＝-endomaps</a> <a id="1475" class="Symbol">:</a> <a id="1477" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1479" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1481" class="Symbol">→</a> <a id="1483" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1485" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1487" href="MGS.hlevels.html#1454" class="Function">wconstant-＝-endomaps</a> <a id="1508" href="MGS.hlevels.html#1508" class="Bound">X</a> <a id="1510" class="Symbol">=</a> <a id="1512" class="Symbol">(</a><a id="1513" href="MGS.hlevels.html#1513" class="Bound">x</a> <a id="1515" href="MGS.hlevels.html#1515" class="Bound">y</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="MGS.hlevels.html#1508" class="Bound">X</a><a id="1520" class="Symbol">)</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="MGS.hlevels.html#589" class="Function">wconstant-endomap</a> <a id="1542" class="Symbol">(</a><a id="1543" href="MGS.hlevels.html#1513" class="Bound">x</a> <a id="1545" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1547" href="MGS.hlevels.html#1515" class="Bound">y</a><a id="1548" class="Symbol">)</a>

<a id="sets-have-wconstant-＝-endomaps"></a><a id="1551" href="MGS.hlevels.html#1551" class="Function">sets-have-wconstant-＝-endomaps</a> <a id="1582" class="Symbol">:</a> <a id="1584" class="Symbol">(</a><a id="1585" href="MGS.hlevels.html#1585" class="Bound">X</a> <a id="1587" class="Symbol">:</a> <a id="1589" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1591" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1593" class="Symbol">)</a> <a id="1595" class="Symbol">→</a> <a id="1597" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="1604" href="MGS.hlevels.html#1585" class="Bound">X</a> <a id="1606" class="Symbol">→</a> <a id="1608" href="MGS.hlevels.html#1454" class="Function">wconstant-＝-endomaps</a> <a id="1629" href="MGS.hlevels.html#1585" class="Bound">X</a>
<a id="1631" href="MGS.hlevels.html#1551" class="Function">sets-have-wconstant-＝-endomaps</a> <a id="1662" href="MGS.hlevels.html#1662" class="Bound">X</a> <a id="1664" href="MGS.hlevels.html#1664" class="Bound">s</a> <a id="1666" href="MGS.hlevels.html#1666" class="Bound">x</a> <a id="1668" href="MGS.hlevels.html#1668" class="Bound">y</a> <a id="1670" class="Symbol">=</a> <a id="1672" class="Symbol">(</a><a id="1673" href="MGS.hlevels.html#1689" class="Function">f</a> <a id="1675" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="1677" href="MGS.hlevels.html#1720" class="Function">κ</a><a id="1678" class="Symbol">)</a>
 <a id="1681" class="Keyword">where</a>
  <a id="1689" href="MGS.hlevels.html#1689" class="Function">f</a> <a id="1691" class="Symbol">:</a> <a id="1693" href="MGS.hlevels.html#1666" class="Bound">x</a> <a id="1695" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1697" href="MGS.hlevels.html#1668" class="Bound">y</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="MGS.hlevels.html#1666" class="Bound">x</a> <a id="1703" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1705" href="MGS.hlevels.html#1668" class="Bound">y</a>
  <a id="1709" href="MGS.hlevels.html#1689" class="Function">f</a> <a id="1711" href="MGS.hlevels.html#1711" class="Bound">p</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="MGS.hlevels.html#1711" class="Bound">p</a>

  <a id="1720" href="MGS.hlevels.html#1720" class="Function">κ</a> <a id="1722" class="Symbol">:</a> <a id="1724" class="Symbol">(</a><a id="1725" href="MGS.hlevels.html#1725" class="Bound">p</a> <a id="1727" href="MGS.hlevels.html#1727" class="Bound">q</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="MGS.hlevels.html#1666" class="Bound">x</a> <a id="1733" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1735" href="MGS.hlevels.html#1668" class="Bound">y</a><a id="1736" class="Symbol">)</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="MGS.hlevels.html#1689" class="Function">f</a> <a id="1742" href="MGS.hlevels.html#1725" class="Bound">p</a> <a id="1744" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="1746" href="MGS.hlevels.html#1689" class="Function">f</a> <a id="1748" href="MGS.hlevels.html#1727" class="Bound">q</a>
  <a id="1752" href="MGS.hlevels.html#1720" class="Function">κ</a> <a id="1754" href="MGS.hlevels.html#1754" class="Bound">p</a> <a id="1756" href="MGS.hlevels.html#1756" class="Bound">q</a> <a id="1758" class="Symbol">=</a> <a id="1760" href="MGS.hlevels.html#1664" class="Bound">s</a> <a id="1762" href="MGS.hlevels.html#1666" class="Bound">x</a> <a id="1764" href="MGS.hlevels.html#1668" class="Bound">y</a> <a id="1766" href="MGS.hlevels.html#1754" class="Bound">p</a> <a id="1768" href="MGS.hlevels.html#1756" class="Bound">q</a>

<a id="types-with-wconstant-＝-endomaps-are-sets"></a><a id="1771" href="MGS.hlevels.html#1771" class="Function">types-with-wconstant-＝-endomaps-are-sets</a> <a id="1812" class="Symbol">:</a> <a id="1814" class="Symbol">(</a><a id="1815" href="MGS.hlevels.html#1815" class="Bound">X</a> <a id="1817" class="Symbol">:</a> <a id="1819" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1821" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1823" class="Symbol">)</a>
                                         <a id="1866" class="Symbol">→</a> <a id="1868" href="MGS.hlevels.html#1454" class="Function">wconstant-＝-endomaps</a> <a id="1889" href="MGS.hlevels.html#1815" class="Bound">X</a> <a id="1891" class="Symbol">→</a> <a id="1893" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="1900" href="MGS.hlevels.html#1815" class="Bound">X</a>

<a id="1903" href="MGS.hlevels.html#1771" class="Function">types-with-wconstant-＝-endomaps-are-sets</a> <a id="1944" href="MGS.hlevels.html#1944" class="Bound">X</a> <a id="1946" href="MGS.hlevels.html#1946" class="Bound">c</a> <a id="1948" href="MGS.hlevels.html#1948" class="Bound">x</a> <a id="1950" class="Symbol">=</a> <a id="1952" href="MGS.hlevels.html#867" class="Function">Hedberg</a> <a id="1960" href="MGS.hlevels.html#1948" class="Bound">x</a>
                                                  <a id="2012" class="Symbol">(λ</a> <a id="2015" href="MGS.hlevels.html#2015" class="Bound">y</a> <a id="2017" class="Symbol">→</a> <a id="2019" href="MGS.hlevels.html#669" class="Function">wcmap</a> <a id="2025" class="Symbol">(</a><a id="2026" href="MGS.hlevels.html#1948" class="Bound">x</a> <a id="2028" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2030" href="MGS.hlevels.html#2015" class="Bound">y</a><a id="2031" class="Symbol">)</a> <a id="2033" class="Symbol">(</a><a id="2034" href="MGS.hlevels.html#1946" class="Bound">c</a> <a id="2036" href="MGS.hlevels.html#1948" class="Bound">x</a> <a id="2038" href="MGS.hlevels.html#2015" class="Bound">y</a><a id="2039" class="Symbol">)</a> <a id="2041" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a>
                                                   <a id="2094" href="MGS.hlevels.html#741" class="Function">wcmap-constancy</a> <a id="2110" class="Symbol">(</a><a id="2111" href="MGS.hlevels.html#1948" class="Bound">x</a> <a id="2113" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2115" href="MGS.hlevels.html#2015" class="Bound">y</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">(</a><a id="2119" href="MGS.hlevels.html#1946" class="Bound">c</a> <a id="2121" href="MGS.hlevels.html#1948" class="Bound">x</a> <a id="2123" href="MGS.hlevels.html#2015" class="Bound">y</a><a id="2124" class="Symbol">))</a>

<a id="subsingletons-have-wconstant-＝-endomaps"></a><a id="2128" href="MGS.hlevels.html#2128" class="Function">subsingletons-have-wconstant-＝-endomaps</a> <a id="2168" class="Symbol">:</a> <a id="2170" class="Symbol">(</a><a id="2171" href="MGS.hlevels.html#2171" class="Bound">X</a> <a id="2173" class="Symbol">:</a> <a id="2175" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2177" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2179" class="Symbol">)</a>
                                        <a id="2221" class="Symbol">→</a> <a id="2223" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="2239" href="MGS.hlevels.html#2171" class="Bound">X</a>
                                        <a id="2281" class="Symbol">→</a> <a id="2283" href="MGS.hlevels.html#1454" class="Function">wconstant-＝-endomaps</a> <a id="2304" href="MGS.hlevels.html#2171" class="Bound">X</a>

<a id="2307" href="MGS.hlevels.html#2128" class="Function">subsingletons-have-wconstant-＝-endomaps</a> <a id="2347" href="MGS.hlevels.html#2347" class="Bound">X</a> <a id="2349" href="MGS.hlevels.html#2349" class="Bound">s</a> <a id="2351" href="MGS.hlevels.html#2351" class="Bound">x</a> <a id="2353" href="MGS.hlevels.html#2353" class="Bound">y</a> <a id="2355" class="Symbol">=</a> <a id="2357" class="Symbol">(</a><a id="2358" href="MGS.hlevels.html#2374" class="Function">f</a> <a id="2360" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="2362" href="MGS.hlevels.html#2409" class="Function">κ</a><a id="2363" class="Symbol">)</a>
 <a id="2366" class="Keyword">where</a>
  <a id="2374" href="MGS.hlevels.html#2374" class="Function">f</a> <a id="2376" class="Symbol">:</a> <a id="2378" href="MGS.hlevels.html#2351" class="Bound">x</a> <a id="2380" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2382" href="MGS.hlevels.html#2353" class="Bound">y</a> <a id="2384" class="Symbol">→</a> <a id="2386" href="MGS.hlevels.html#2351" class="Bound">x</a> <a id="2388" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2390" href="MGS.hlevels.html#2353" class="Bound">y</a>
  <a id="2394" href="MGS.hlevels.html#2374" class="Function">f</a> <a id="2396" href="MGS.hlevels.html#2396" class="Bound">p</a> <a id="2398" class="Symbol">=</a> <a id="2400" href="MGS.hlevels.html#2349" class="Bound">s</a> <a id="2402" href="MGS.hlevels.html#2351" class="Bound">x</a> <a id="2404" href="MGS.hlevels.html#2353" class="Bound">y</a>

  <a id="2409" href="MGS.hlevels.html#2409" class="Function">κ</a> <a id="2411" class="Symbol">:</a> <a id="2413" class="Symbol">(</a><a id="2414" href="MGS.hlevels.html#2414" class="Bound">p</a> <a id="2416" href="MGS.hlevels.html#2416" class="Bound">q</a> <a id="2418" class="Symbol">:</a> <a id="2420" href="MGS.hlevels.html#2351" class="Bound">x</a> <a id="2422" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2424" href="MGS.hlevels.html#2353" class="Bound">y</a><a id="2425" class="Symbol">)</a> <a id="2427" class="Symbol">→</a> <a id="2429" href="MGS.hlevels.html#2374" class="Function">f</a> <a id="2431" href="MGS.hlevels.html#2414" class="Bound">p</a> <a id="2433" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="2435" href="MGS.hlevels.html#2374" class="Function">f</a> <a id="2437" href="MGS.hlevels.html#2416" class="Bound">q</a>
  <a id="2441" href="MGS.hlevels.html#2409" class="Function">κ</a> <a id="2443" href="MGS.hlevels.html#2443" class="Bound">p</a> <a id="2445" href="MGS.hlevels.html#2445" class="Bound">q</a> <a id="2447" class="Symbol">=</a> <a id="2449" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="2454" class="Symbol">(</a><a id="2455" href="MGS.hlevels.html#2349" class="Bound">s</a> <a id="2457" href="MGS.hlevels.html#2351" class="Bound">x</a> <a id="2459" href="MGS.hlevels.html#2353" class="Bound">y</a><a id="2460" class="Symbol">)</a>

<a id="subsingletons-are-sets"></a><a id="2463" href="MGS.hlevels.html#2463" class="Function">subsingletons-are-sets</a> <a id="2486" class="Symbol">:</a> <a id="2488" class="Symbol">(</a><a id="2489" href="MGS.hlevels.html#2489" class="Bound">X</a> <a id="2491" class="Symbol">:</a> <a id="2493" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2495" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2497" class="Symbol">)</a> <a id="2499" class="Symbol">→</a> <a id="2501" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="2517" href="MGS.hlevels.html#2489" class="Bound">X</a> <a id="2519" class="Symbol">→</a> <a id="2521" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="2528" href="MGS.hlevels.html#2489" class="Bound">X</a>
<a id="2530" href="MGS.hlevels.html#2463" class="Function">subsingletons-are-sets</a> <a id="2553" href="MGS.hlevels.html#2553" class="Bound">X</a> <a id="2555" href="MGS.hlevels.html#2555" class="Bound">s</a> <a id="2557" class="Symbol">=</a> <a id="2559" href="MGS.hlevels.html#1771" class="Function">types-with-wconstant-＝-endomaps-are-sets</a> <a id="2600" href="MGS.hlevels.html#2553" class="Bound">X</a>
                               <a id="2633" class="Symbol">(</a><a id="2634" href="MGS.hlevels.html#2128" class="Function">subsingletons-have-wconstant-＝-endomaps</a> <a id="2674" href="MGS.hlevels.html#2553" class="Bound">X</a> <a id="2676" href="MGS.hlevels.html#2555" class="Bound">s</a><a id="2677" class="Symbol">)</a>

<a id="singletons-are-sets"></a><a id="2680" href="MGS.hlevels.html#2680" class="Function">singletons-are-sets</a> <a id="2700" class="Symbol">:</a> <a id="2702" class="Symbol">(</a><a id="2703" href="MGS.hlevels.html#2703" class="Bound">X</a> <a id="2705" class="Symbol">:</a> <a id="2707" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2709" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2711" class="Symbol">)</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="2728" href="MGS.hlevels.html#2703" class="Bound">X</a> <a id="2730" class="Symbol">→</a> <a id="2732" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="2739" href="MGS.hlevels.html#2703" class="Bound">X</a>
<a id="2741" href="MGS.hlevels.html#2680" class="Function">singletons-are-sets</a> <a id="2761" href="MGS.hlevels.html#2761" class="Bound">X</a> <a id="2763" class="Symbol">=</a> <a id="2765" href="MGS.hlevels.html#2463" class="Function">subsingletons-are-sets</a> <a id="2788" href="MGS.hlevels.html#2761" class="Bound">X</a> <a id="2790" href="MGS.MLTT.html#3828" class="Function Operator">∘</a> <a id="2792" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="2821" href="MGS.hlevels.html#2761" class="Bound">X</a>

<a id="𝟘-is-set"></a><a id="2824" href="MGS.hlevels.html#2824" class="Function">𝟘-is-set</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="2842" href="MGS.MLTT.html#713" class="Function">𝟘</a>
<a id="2844" href="MGS.hlevels.html#2824" class="Function">𝟘-is-set</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="MGS.hlevels.html#2463" class="Function">subsingletons-are-sets</a> <a id="2878" href="MGS.MLTT.html#713" class="Function">𝟘</a> <a id="2880" href="MGS.Basic-UF.html#796" class="Function">𝟘-is-subsingleton</a>

<a id="𝟙-is-set"></a><a id="2899" href="MGS.hlevels.html#2899" class="Function">𝟙-is-set</a> <a id="2908" class="Symbol">:</a> <a id="2910" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="2917" href="MGS.MLTT.html#404" class="Function">𝟙</a>
<a id="2919" href="MGS.hlevels.html#2899" class="Function">𝟙-is-set</a> <a id="2928" class="Symbol">=</a> <a id="2930" href="MGS.hlevels.html#2463" class="Function">subsingletons-are-sets</a> <a id="2953" href="MGS.MLTT.html#404" class="Function">𝟙</a> <a id="2955" href="MGS.Basic-UF.html#1117" class="Function">𝟙-is-subsingleton</a>

<a id="subsingletons-are-of-hlevel-1"></a><a id="2974" href="MGS.hlevels.html#2974" class="Function">subsingletons-are-of-hlevel-1</a> <a id="3004" class="Symbol">:</a> <a id="3006" class="Symbol">(</a><a id="3007" href="MGS.hlevels.html#3007" class="Bound">X</a> <a id="3009" class="Symbol">:</a> <a id="3011" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3013" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3015" class="Symbol">)</a>
                              <a id="3047" class="Symbol">→</a> <a id="3049" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="3065" href="MGS.hlevels.html#3007" class="Bound">X</a>
                              <a id="3097" class="Symbol">→</a> <a id="3099" href="MGS.hlevels.html#3007" class="Bound">X</a> <a id="3101" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="3114" class="Number">1</a>

<a id="3117" href="MGS.hlevels.html#2974" class="Function">subsingletons-are-of-hlevel-1</a> <a id="3147" href="MGS.hlevels.html#3147" class="Bound">X</a> <a id="3149" class="Symbol">=</a> <a id="3151" href="MGS.hlevels.html#3162" class="Function">g</a>
 <a id="3154" class="Keyword">where</a>
  <a id="3162" href="MGS.hlevels.html#3162" class="Function">g</a> <a id="3164" class="Symbol">:</a> <a id="3166" class="Symbol">((</a><a id="3168" href="MGS.hlevels.html#3168" class="Bound">x</a> <a id="3170" href="MGS.hlevels.html#3170" class="Bound">y</a> <a id="3172" class="Symbol">:</a> <a id="3174" href="MGS.hlevels.html#3147" class="Bound">X</a><a id="3175" class="Symbol">)</a> <a id="3177" class="Symbol">→</a> <a id="3179" href="MGS.hlevels.html#3168" class="Bound">x</a> <a id="3181" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3183" href="MGS.hlevels.html#3170" class="Bound">y</a><a id="3184" class="Symbol">)</a> <a id="3186" class="Symbol">→</a> <a id="3188" class="Symbol">(</a><a id="3189" href="MGS.hlevels.html#3189" class="Bound">x</a> <a id="3191" href="MGS.hlevels.html#3191" class="Bound">y</a> <a id="3193" class="Symbol">:</a> <a id="3195" href="MGS.hlevels.html#3147" class="Bound">X</a><a id="3196" class="Symbol">)</a> <a id="3198" class="Symbol">→</a> <a id="3200" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="3213" class="Symbol">(</a><a id="3214" href="MGS.hlevels.html#3189" class="Bound">x</a> <a id="3216" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3218" href="MGS.hlevels.html#3191" class="Bound">y</a><a id="3219" class="Symbol">)</a>
  <a id="3223" href="MGS.hlevels.html#3162" class="Function">g</a> <a id="3225" href="MGS.hlevels.html#3225" class="Bound">t</a> <a id="3227" href="MGS.hlevels.html#3227" class="Bound">x</a> <a id="3229" href="MGS.hlevels.html#3229" class="Bound">y</a> <a id="3231" class="Symbol">=</a> <a id="3233" href="MGS.hlevels.html#3225" class="Bound">t</a> <a id="3235" href="MGS.hlevels.html#3227" class="Bound">x</a> <a id="3237" href="MGS.hlevels.html#3229" class="Bound">y</a> <a id="3239" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="3241" href="MGS.hlevels.html#2463" class="Function">subsingletons-are-sets</a> <a id="3264" href="MGS.hlevels.html#3147" class="Bound">X</a> <a id="3266" href="MGS.hlevels.html#3225" class="Bound">t</a> <a id="3268" href="MGS.hlevels.html#3227" class="Bound">x</a> <a id="3270" href="MGS.hlevels.html#3229" class="Bound">y</a> <a id="3272" class="Symbol">(</a><a id="3273" href="MGS.hlevels.html#3225" class="Bound">t</a> <a id="3275" href="MGS.hlevels.html#3227" class="Bound">x</a> <a id="3277" href="MGS.hlevels.html#3229" class="Bound">y</a><a id="3278" class="Symbol">)</a>

<a id="types-of-hlevel-1-are-subsingletons"></a><a id="3281" href="MGS.hlevels.html#3281" class="Function">types-of-hlevel-1-are-subsingletons</a> <a id="3317" class="Symbol">:</a> <a id="3319" class="Symbol">(</a><a id="3320" href="MGS.hlevels.html#3320" class="Bound">X</a> <a id="3322" class="Symbol">:</a> <a id="3324" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3326" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3328" class="Symbol">)</a>
                                    <a id="3366" class="Symbol">→</a> <a id="3368" href="MGS.hlevels.html#3320" class="Bound">X</a> <a id="3370" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="3383" class="Number">1</a>
                                    <a id="3421" class="Symbol">→</a> <a id="3423" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="3439" href="MGS.hlevels.html#3320" class="Bound">X</a>

<a id="3442" href="MGS.hlevels.html#3281" class="Function">types-of-hlevel-1-are-subsingletons</a> <a id="3478" href="MGS.hlevels.html#3478" class="Bound">X</a> <a id="3480" class="Symbol">=</a> <a id="3482" href="MGS.hlevels.html#3493" class="Function">f</a>
 <a id="3485" class="Keyword">where</a>
  <a id="3493" href="MGS.hlevels.html#3493" class="Function">f</a> <a id="3495" class="Symbol">:</a> <a id="3497" class="Symbol">((</a><a id="3499" href="MGS.hlevels.html#3499" class="Bound">x</a> <a id="3501" href="MGS.hlevels.html#3501" class="Bound">y</a> <a id="3503" class="Symbol">:</a> <a id="3505" href="MGS.hlevels.html#3478" class="Bound">X</a><a id="3506" class="Symbol">)</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="3523" class="Symbol">(</a><a id="3524" href="MGS.hlevels.html#3499" class="Bound">x</a> <a id="3526" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3528" href="MGS.hlevels.html#3501" class="Bound">y</a><a id="3529" class="Symbol">))</a> <a id="3532" class="Symbol">→</a> <a id="3534" class="Symbol">(</a><a id="3535" href="MGS.hlevels.html#3535" class="Bound">x</a> <a id="3537" href="MGS.hlevels.html#3537" class="Bound">y</a> <a id="3539" class="Symbol">:</a> <a id="3541" href="MGS.hlevels.html#3478" class="Bound">X</a><a id="3542" class="Symbol">)</a> <a id="3544" class="Symbol">→</a> <a id="3546" href="MGS.hlevels.html#3535" class="Bound">x</a> <a id="3548" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3550" href="MGS.hlevels.html#3537" class="Bound">y</a>
  <a id="3554" href="MGS.hlevels.html#3493" class="Function">f</a> <a id="3556" href="MGS.hlevels.html#3556" class="Bound">s</a> <a id="3558" href="MGS.hlevels.html#3558" class="Bound">x</a> <a id="3560" href="MGS.hlevels.html#3560" class="Bound">y</a> <a id="3562" class="Symbol">=</a> <a id="3564" href="MGS.Basic-UF.html#570" class="Function">center</a> <a id="3571" class="Symbol">(</a><a id="3572" href="MGS.hlevels.html#3558" class="Bound">x</a> <a id="3574" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3576" href="MGS.hlevels.html#3560" class="Bound">y</a><a id="3577" class="Symbol">)</a> <a id="3579" class="Symbol">(</a><a id="3580" href="MGS.hlevels.html#3556" class="Bound">s</a> <a id="3582" href="MGS.hlevels.html#3558" class="Bound">x</a> <a id="3584" href="MGS.hlevels.html#3560" class="Bound">y</a><a id="3585" class="Symbol">)</a>

<a id="sets-are-of-hlevel-2"></a><a id="3588" href="MGS.hlevels.html#3588" class="Function">sets-are-of-hlevel-2</a> <a id="3609" class="Symbol">:</a> <a id="3611" class="Symbol">(</a><a id="3612" href="MGS.hlevels.html#3612" class="Bound">X</a> <a id="3614" class="Symbol">:</a> <a id="3616" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3618" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3620" class="Symbol">)</a> <a id="3622" class="Symbol">→</a> <a id="3624" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="3631" href="MGS.hlevels.html#3612" class="Bound">X</a> <a id="3633" class="Symbol">→</a> <a id="3635" href="MGS.hlevels.html#3612" class="Bound">X</a> <a id="3637" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="3650" class="Number">2</a>
<a id="3652" href="MGS.hlevels.html#3588" class="Function">sets-are-of-hlevel-2</a> <a id="3673" href="MGS.hlevels.html#3673" class="Bound">X</a> <a id="3675" class="Symbol">=</a> <a id="3677" href="MGS.hlevels.html#3688" class="Function">g</a>
 <a id="3680" class="Keyword">where</a>
  <a id="3688" href="MGS.hlevels.html#3688" class="Function">g</a> <a id="3690" class="Symbol">:</a> <a id="3692" class="Symbol">((</a><a id="3694" href="MGS.hlevels.html#3694" class="Bound">x</a> <a id="3696" href="MGS.hlevels.html#3696" class="Bound">y</a> <a id="3698" class="Symbol">:</a> <a id="3700" href="MGS.hlevels.html#3673" class="Bound">X</a><a id="3701" class="Symbol">)</a> <a id="3703" class="Symbol">→</a> <a id="3705" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="3721" class="Symbol">(</a><a id="3722" href="MGS.hlevels.html#3694" class="Bound">x</a> <a id="3724" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3726" href="MGS.hlevels.html#3696" class="Bound">y</a><a id="3727" class="Symbol">))</a> <a id="3730" class="Symbol">→</a> <a id="3732" class="Symbol">(</a><a id="3733" href="MGS.hlevels.html#3733" class="Bound">x</a> <a id="3735" href="MGS.hlevels.html#3735" class="Bound">y</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="MGS.hlevels.html#3673" class="Bound">X</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">→</a> <a id="3744" class="Symbol">(</a><a id="3745" href="MGS.hlevels.html#3733" class="Bound">x</a> <a id="3747" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3749" href="MGS.hlevels.html#3735" class="Bound">y</a><a id="3750" class="Symbol">)</a> <a id="3752" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="3765" class="Number">1</a>
  <a id="3769" href="MGS.hlevels.html#3688" class="Function">g</a> <a id="3771" href="MGS.hlevels.html#3771" class="Bound">t</a> <a id="3773" href="MGS.hlevels.html#3773" class="Bound">x</a> <a id="3775" href="MGS.hlevels.html#3775" class="Bound">y</a> <a id="3777" class="Symbol">=</a> <a id="3779" href="MGS.hlevels.html#2974" class="Function">subsingletons-are-of-hlevel-1</a> <a id="3809" class="Symbol">(</a><a id="3810" href="MGS.hlevels.html#3773" class="Bound">x</a> <a id="3812" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3814" href="MGS.hlevels.html#3775" class="Bound">y</a><a id="3815" class="Symbol">)</a> <a id="3817" class="Symbol">(</a><a id="3818" href="MGS.hlevels.html#3771" class="Bound">t</a> <a id="3820" href="MGS.hlevels.html#3773" class="Bound">x</a> <a id="3822" href="MGS.hlevels.html#3775" class="Bound">y</a><a id="3823" class="Symbol">)</a>

<a id="types-of-hlevel-2-are-sets"></a><a id="3826" href="MGS.hlevels.html#3826" class="Function">types-of-hlevel-2-are-sets</a> <a id="3853" class="Symbol">:</a> <a id="3855" class="Symbol">(</a><a id="3856" href="MGS.hlevels.html#3856" class="Bound">X</a> <a id="3858" class="Symbol">:</a> <a id="3860" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3862" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3864" class="Symbol">)</a> <a id="3866" class="Symbol">→</a> <a id="3868" href="MGS.hlevels.html#3856" class="Bound">X</a> <a id="3870" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="3883" class="Number">2</a> <a id="3885" class="Symbol">→</a> <a id="3887" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="3894" href="MGS.hlevels.html#3856" class="Bound">X</a>
<a id="3896" href="MGS.hlevels.html#3826" class="Function">types-of-hlevel-2-are-sets</a> <a id="3923" href="MGS.hlevels.html#3923" class="Bound">X</a> <a id="3925" class="Symbol">=</a> <a id="3927" href="MGS.hlevels.html#3938" class="Function">f</a>
 <a id="3930" class="Keyword">where</a>
  <a id="3938" href="MGS.hlevels.html#3938" class="Function">f</a> <a id="3940" class="Symbol">:</a> <a id="3942" class="Symbol">((</a><a id="3944" href="MGS.hlevels.html#3944" class="Bound">x</a> <a id="3946" href="MGS.hlevels.html#3946" class="Bound">y</a> <a id="3948" class="Symbol">:</a> <a id="3950" href="MGS.hlevels.html#3923" class="Bound">X</a><a id="3951" class="Symbol">)</a> <a id="3953" class="Symbol">→</a> <a id="3955" class="Symbol">(</a><a id="3956" href="MGS.hlevels.html#3944" class="Bound">x</a> <a id="3958" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="3960" href="MGS.hlevels.html#3946" class="Bound">y</a><a id="3961" class="Symbol">)</a> <a id="3963" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="3976" class="Number">1</a><a id="3977" class="Symbol">)</a> <a id="3979" class="Symbol">→</a> <a id="3981" class="Symbol">(</a><a id="3982" href="MGS.hlevels.html#3982" class="Bound">x</a> <a id="3984" href="MGS.hlevels.html#3984" class="Bound">y</a> <a id="3986" class="Symbol">:</a> <a id="3988" href="MGS.hlevels.html#3923" class="Bound">X</a><a id="3989" class="Symbol">)</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4009" class="Symbol">(</a><a id="4010" href="MGS.hlevels.html#3982" class="Bound">x</a> <a id="4012" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4014" href="MGS.hlevels.html#3984" class="Bound">y</a><a id="4015" class="Symbol">)</a>
  <a id="4019" href="MGS.hlevels.html#3938" class="Function">f</a> <a id="4021" href="MGS.hlevels.html#4021" class="Bound">s</a> <a id="4023" href="MGS.hlevels.html#4023" class="Bound">x</a> <a id="4025" href="MGS.hlevels.html#4025" class="Bound">y</a> <a id="4027" class="Symbol">=</a> <a id="4029" href="MGS.hlevels.html#3281" class="Function">types-of-hlevel-1-are-subsingletons</a> <a id="4065" class="Symbol">(</a><a id="4066" href="MGS.hlevels.html#4023" class="Bound">x</a> <a id="4068" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4070" href="MGS.hlevels.html#4025" class="Bound">y</a><a id="4071" class="Symbol">)</a> <a id="4073" class="Symbol">(</a><a id="4074" href="MGS.hlevels.html#4021" class="Bound">s</a> <a id="4076" href="MGS.hlevels.html#4023" class="Bound">x</a> <a id="4078" href="MGS.hlevels.html#4025" class="Bound">y</a><a id="4079" class="Symbol">)</a>

<a id="hlevel-upper"></a><a id="4082" href="MGS.hlevels.html#4082" class="Function">hlevel-upper</a> <a id="4095" class="Symbol">:</a> <a id="4097" class="Symbol">(</a><a id="4098" href="MGS.hlevels.html#4098" class="Bound">X</a> <a id="4100" class="Symbol">:</a> <a id="4102" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4104" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4106" class="Symbol">)</a> <a id="4108" class="Symbol">(</a><a id="4109" href="MGS.hlevels.html#4109" class="Bound">n</a> <a id="4111" class="Symbol">:</a> <a id="4113" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4114" class="Symbol">)</a> <a id="4116" class="Symbol">→</a> <a id="4118" href="MGS.hlevels.html#4098" class="Bound">X</a> <a id="4120" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="4133" href="MGS.hlevels.html#4109" class="Bound">n</a> <a id="4135" class="Symbol">→</a> <a id="4137" href="MGS.hlevels.html#4098" class="Bound">X</a> <a id="4139" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="4152" class="Symbol">(</a><a id="4153" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4158" href="MGS.hlevels.html#4109" class="Bound">n</a><a id="4159" class="Symbol">)</a>
<a id="4161" href="MGS.hlevels.html#4082" class="Function">hlevel-upper</a> <a id="4174" href="MGS.hlevels.html#4174" class="Bound">X</a> <a id="4176" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="4181" class="Symbol">=</a> <a id="4183" href="MGS.hlevels.html#4194" class="Function">γ</a>
 <a id="4186" class="Keyword">where</a>
  <a id="4194" href="MGS.hlevels.html#4194" class="Function">γ</a> <a id="4196" class="Symbol">:</a> <a id="4198" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="4211" href="MGS.hlevels.html#4174" class="Bound">X</a> <a id="4213" class="Symbol">→</a> <a id="4215" class="Symbol">(</a><a id="4216" href="MGS.hlevels.html#4216" class="Bound">x</a> <a id="4218" href="MGS.hlevels.html#4218" class="Bound">y</a> <a id="4220" class="Symbol">:</a> <a id="4222" href="MGS.hlevels.html#4174" class="Bound">X</a><a id="4223" class="Symbol">)</a> <a id="4225" class="Symbol">→</a> <a id="4227" href="MGS.Basic-UF.html#414" class="Function">is-singleton</a> <a id="4240" class="Symbol">(</a><a id="4241" href="MGS.hlevels.html#4216" class="Bound">x</a> <a id="4243" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4245" href="MGS.hlevels.html#4218" class="Bound">y</a><a id="4246" class="Symbol">)</a>
  <a id="4250" href="MGS.hlevels.html#4194" class="Function">γ</a> <a id="4252" href="MGS.hlevels.html#4252" class="Bound">h</a> <a id="4254" href="MGS.hlevels.html#4254" class="Bound">x</a> <a id="4256" href="MGS.hlevels.html#4256" class="Bound">y</a> <a id="4258" class="Symbol">=</a> <a id="4260" href="MGS.hlevels.html#4378" class="Function">p</a> <a id="4262" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4264" href="MGS.hlevels.html#2463" class="Function">subsingletons-are-sets</a> <a id="4287" href="MGS.hlevels.html#4174" class="Bound">X</a> <a id="4289" href="MGS.hlevels.html#4310" class="Function">k</a> <a id="4291" href="MGS.hlevels.html#4254" class="Bound">x</a> <a id="4293" href="MGS.hlevels.html#4256" class="Bound">y</a> <a id="4295" href="MGS.hlevels.html#4378" class="Function">p</a>
   <a id="4300" class="Keyword">where</a>
    <a id="4310" href="MGS.hlevels.html#4310" class="Function">k</a> <a id="4312" class="Symbol">:</a> <a id="4314" href="MGS.Basic-UF.html#729" class="Function">is-subsingleton</a> <a id="4330" href="MGS.hlevels.html#4174" class="Bound">X</a>
    <a id="4336" href="MGS.hlevels.html#4310" class="Function">k</a> <a id="4338" class="Symbol">=</a> <a id="4340" href="MGS.Basic-UF.html#872" class="Function">singletons-are-subsingletons</a> <a id="4369" href="MGS.hlevels.html#4174" class="Bound">X</a> <a id="4371" href="MGS.hlevels.html#4252" class="Bound">h</a>

    <a id="4378" href="MGS.hlevels.html#4378" class="Function">p</a> <a id="4380" class="Symbol">:</a> <a id="4382" href="MGS.hlevels.html#4254" class="Bound">x</a> <a id="4384" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4386" href="MGS.hlevels.html#4256" class="Bound">y</a>
    <a id="4392" href="MGS.hlevels.html#4378" class="Function">p</a> <a id="4394" class="Symbol">=</a> <a id="4396" href="MGS.hlevels.html#4310" class="Function">k</a> <a id="4398" href="MGS.hlevels.html#4254" class="Bound">x</a> <a id="4400" href="MGS.hlevels.html#4256" class="Bound">y</a>

<a id="4403" href="MGS.hlevels.html#4082" class="Function">hlevel-upper</a> <a id="4416" href="MGS.hlevels.html#4416" class="Bound">X</a> <a id="4418" class="Symbol">(</a><a id="4419" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4424" href="MGS.hlevels.html#4424" class="Bound">n</a><a id="4425" class="Symbol">)</a> <a id="4427" class="Symbol">=</a> <a id="4429" class="Symbol">λ</a> <a id="4431" href="MGS.hlevels.html#4431" class="Bound">h</a> <a id="4433" href="MGS.hlevels.html#4433" class="Bound">x</a> <a id="4435" href="MGS.hlevels.html#4435" class="Bound">y</a> <a id="4437" class="Symbol">→</a> <a id="4439" href="MGS.hlevels.html#4082" class="Function">hlevel-upper</a> <a id="4452" class="Symbol">(</a><a id="4453" href="MGS.hlevels.html#4433" class="Bound">x</a> <a id="4455" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="4457" href="MGS.hlevels.html#4435" class="Bound">y</a><a id="4458" class="Symbol">)</a> <a id="4460" href="MGS.hlevels.html#4424" class="Bound">n</a> <a id="4462" class="Symbol">(</a><a id="4463" href="MGS.hlevels.html#4431" class="Bound">h</a> <a id="4465" href="MGS.hlevels.html#4433" class="Bound">x</a> <a id="4467" href="MGS.hlevels.html#4435" class="Bound">y</a><a id="4468" class="Symbol">)</a>

<a id="_has-minimal-hlevel_"></a><a id="4471" href="MGS.hlevels.html#4471" class="Function Operator">_has-minimal-hlevel_</a> <a id="4492" class="Symbol">:</a> <a id="4494" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4496" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4498" class="Symbol">→</a> <a id="4500" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4502" class="Symbol">→</a> <a id="4504" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4506" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4508" href="MGS.hlevels.html#4508" class="Bound">X</a> <a id="4510" href="MGS.hlevels.html#4471" class="Function Operator">has-minimal-hlevel</a> <a id="4529" class="Number">0</a>        <a id="4538" class="Symbol">=</a> <a id="4540" href="MGS.hlevels.html#4508" class="Bound">X</a> <a id="4542" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="4555" class="Number">0</a>
<a id="4557" href="MGS.hlevels.html#4557" class="Bound">X</a> <a id="4559" href="MGS.hlevels.html#4471" class="Function Operator">has-minimal-hlevel</a> <a id="4578" class="Symbol">(</a><a id="4579" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4584" href="MGS.hlevels.html#4584" class="Bound">n</a><a id="4585" class="Symbol">)</a> <a id="4587" class="Symbol">=</a> <a id="4589" class="Symbol">(</a><a id="4590" href="MGS.hlevels.html#4557" class="Bound">X</a> <a id="4592" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="4605" class="Symbol">(</a><a id="4606" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4611" href="MGS.hlevels.html#4584" class="Bound">n</a><a id="4612" class="Symbol">))</a> <a id="4615" href="MGS.MLTT.html#3530" class="Function Operator">×</a> <a id="4617" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="4619" class="Symbol">(</a><a id="4620" href="MGS.hlevels.html#4557" class="Bound">X</a> <a id="4622" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="4635" href="MGS.hlevels.html#4584" class="Bound">n</a><a id="4636" class="Symbol">)</a>

<a id="_has-minimal-hlevel-∞"></a><a id="4639" href="MGS.hlevels.html#4639" class="Function Operator">_has-minimal-hlevel-∞</a> <a id="4661" class="Symbol">:</a> <a id="4663" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4665" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4667" class="Symbol">→</a> <a id="4669" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4671" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4673" href="MGS.hlevels.html#4673" class="Bound">X</a> <a id="4675" href="MGS.hlevels.html#4639" class="Function Operator">has-minimal-hlevel-∞</a> <a id="4696" class="Symbol">=</a> <a id="4698" class="Symbol">(</a><a id="4699" href="MGS.hlevels.html#4699" class="Bound">n</a> <a id="4701" class="Symbol">:</a> <a id="4703" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4704" class="Symbol">)</a> <a id="4706" class="Symbol">→</a> <a id="4708" href="MGS.MLTT.html#957" class="Function">¬</a> <a id="4710" class="Symbol">(</a><a id="4711" href="MGS.hlevels.html#4673" class="Bound">X</a> <a id="4713" href="MGS.hlevels.html#351" class="Function Operator">is-of-hlevel</a> <a id="4726" href="MGS.hlevels.html#4699" class="Bound">n</a><a id="4727" class="Symbol">)</a>

<a id="pointed-types-have-wconstant-endomap"></a><a id="4730" href="MGS.hlevels.html#4730" class="Function">pointed-types-have-wconstant-endomap</a> <a id="4767" class="Symbol">:</a> <a id="4769" class="Symbol">{</a><a id="4770" href="MGS.hlevels.html#4770" class="Bound">X</a> <a id="4772" class="Symbol">:</a> <a id="4774" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4776" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4778" class="Symbol">}</a> <a id="4780" class="Symbol">→</a> <a id="4782" href="MGS.hlevels.html#4770" class="Bound">X</a> <a id="4784" class="Symbol">→</a> <a id="4786" href="MGS.hlevels.html#589" class="Function">wconstant-endomap</a> <a id="4804" href="MGS.hlevels.html#4770" class="Bound">X</a>
<a id="4806" href="MGS.hlevels.html#4730" class="Function">pointed-types-have-wconstant-endomap</a> <a id="4843" href="MGS.hlevels.html#4843" class="Bound">x</a> <a id="4845" class="Symbol">=</a> <a id="4847" class="Symbol">((λ</a> <a id="4851" href="MGS.hlevels.html#4851" class="Bound">y</a> <a id="4853" class="Symbol">→</a> <a id="4855" href="MGS.hlevels.html#4843" class="Bound">x</a><a id="4856" class="Symbol">)</a> <a id="4858" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="4860" class="Symbol">(λ</a> <a id="4863" href="MGS.hlevels.html#4863" class="Bound">y</a> <a id="4865" href="MGS.hlevels.html#4865" class="Bound">y&#39;</a> <a id="4868" class="Symbol">→</a> <a id="4870" href="MGS.MLTT.html#4262" class="InductiveConstructor">refl</a> <a id="4875" href="MGS.hlevels.html#4843" class="Bound">x</a><a id="4876" class="Symbol">))</a>

<a id="empty-types-have-wconstant-endomap"></a><a id="4880" href="MGS.hlevels.html#4880" class="Function">empty-types-have-wconstant-endomap</a> <a id="4915" class="Symbol">:</a> <a id="4917" class="Symbol">{</a><a id="4918" href="MGS.hlevels.html#4918" class="Bound">X</a> <a id="4920" class="Symbol">:</a> <a id="4922" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4924" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4926" class="Symbol">}</a> <a id="4928" class="Symbol">→</a> <a id="4930" href="MGS.MLTT.html#916" class="Function">is-empty</a> <a id="4939" href="MGS.hlevels.html#4918" class="Bound">X</a> <a id="4941" class="Symbol">→</a> <a id="4943" href="MGS.hlevels.html#589" class="Function">wconstant-endomap</a> <a id="4961" href="MGS.hlevels.html#4918" class="Bound">X</a>
<a id="4963" href="MGS.hlevels.html#4880" class="Function">empty-types-have-wconstant-endomap</a> <a id="4998" href="MGS.hlevels.html#4998" class="Bound">e</a> <a id="5000" class="Symbol">=</a> <a id="5002" class="Symbol">(</a><a id="5003" href="MGS.MLTT.html#3759" class="Function">id</a> <a id="5006" href="MGS.MLTT.html#2944" class="InductiveConstructor Operator">,</a> <a id="5008" class="Symbol">(λ</a> <a id="5011" href="MGS.hlevels.html#5011" class="Bound">x</a> <a id="5013" href="MGS.hlevels.html#5013" class="Bound">x&#39;</a> <a id="5016" class="Symbol">→</a> <a id="5018" href="MGS.MLTT.html#874" class="Function">!𝟘</a> <a id="5021" class="Symbol">(</a><a id="5022" href="MGS.hlevels.html#5011" class="Bound">x</a> <a id="5024" href="MGS.MLTT.html#4227" class="Datatype Operator">＝</a> <a id="5026" href="MGS.hlevels.html#5013" class="Bound">x&#39;</a><a id="5028" class="Symbol">)</a> <a id="5030" class="Symbol">(</a><a id="5031" href="MGS.hlevels.html#4998" class="Bound">e</a> <a id="5033" href="MGS.hlevels.html#5011" class="Bound">x</a><a id="5034" class="Symbol">)))</a>

<a id="decidable-has-wconstant-endomap"></a><a id="5039" href="MGS.hlevels.html#5039" class="Function">decidable-has-wconstant-endomap</a> <a id="5071" class="Symbol">:</a> <a id="5073" class="Symbol">{</a><a id="5074" href="MGS.hlevels.html#5074" class="Bound">X</a> <a id="5076" class="Symbol">:</a> <a id="5078" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5080" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5082" class="Symbol">}</a> <a id="5084" class="Symbol">→</a> <a id="5086" href="MGS.MLTT.html#8101" class="Function">decidable</a> <a id="5096" href="MGS.hlevels.html#5074" class="Bound">X</a> <a id="5098" class="Symbol">→</a> <a id="5100" href="MGS.hlevels.html#589" class="Function">wconstant-endomap</a> <a id="5118" href="MGS.hlevels.html#5074" class="Bound">X</a>
<a id="5120" href="MGS.hlevels.html#5039" class="Function">decidable-has-wconstant-endomap</a> <a id="5152" class="Symbol">(</a><a id="5153" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5157" href="MGS.hlevels.html#5157" class="Bound">x</a><a id="5158" class="Symbol">)</a> <a id="5160" class="Symbol">=</a> <a id="5162" href="MGS.hlevels.html#4730" class="Function">pointed-types-have-wconstant-endomap</a> <a id="5199" href="MGS.hlevels.html#5157" class="Bound">x</a>
<a id="5201" href="MGS.hlevels.html#5039" class="Function">decidable-has-wconstant-endomap</a> <a id="5233" class="Symbol">(</a><a id="5234" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5238" href="MGS.hlevels.html#5238" class="Bound">e</a><a id="5239" class="Symbol">)</a> <a id="5241" class="Symbol">=</a> <a id="5243" href="MGS.hlevels.html#4880" class="Function">empty-types-have-wconstant-endomap</a> <a id="5278" href="MGS.hlevels.html#5238" class="Bound">e</a>

<a id="hedberg-lemma"></a><a id="5281" href="MGS.hlevels.html#5281" class="Function">hedberg-lemma</a> <a id="5295" class="Symbol">:</a> <a id="5297" class="Symbol">{</a><a id="5298" href="MGS.hlevels.html#5298" class="Bound">X</a> <a id="5300" class="Symbol">:</a> <a id="5302" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5304" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5306" class="Symbol">}</a> <a id="5308" class="Symbol">→</a> <a id="5310" href="MGS.MLTT.html#8146" class="Function">has-decidable-equality</a> <a id="5333" href="MGS.hlevels.html#5298" class="Bound">X</a> <a id="5335" class="Symbol">→</a> <a id="5337" href="MGS.hlevels.html#1454" class="Function">wconstant-＝-endomaps</a> <a id="5358" href="MGS.hlevels.html#5298" class="Bound">X</a>
<a id="5360" href="MGS.hlevels.html#5281" class="Function">hedberg-lemma</a> <a id="5374" class="Symbol">{</a><a id="5375" href="MGS.hlevels.html#5375" class="Bound">𝓤</a><a id="5376" class="Symbol">}</a> <a id="5378" class="Symbol">{</a><a id="5379" href="MGS.hlevels.html#5379" class="Bound">X</a><a id="5380" class="Symbol">}</a> <a id="5382" href="MGS.hlevels.html#5382" class="Bound">d</a> <a id="5384" href="MGS.hlevels.html#5384" class="Bound">x</a> <a id="5386" href="MGS.hlevels.html#5386" class="Bound">y</a> <a id="5388" class="Symbol">=</a> <a id="5390" href="MGS.hlevels.html#5039" class="Function">decidable-has-wconstant-endomap</a> <a id="5422" class="Symbol">(</a><a id="5423" href="MGS.hlevels.html#5382" class="Bound">d</a> <a id="5425" href="MGS.hlevels.html#5384" class="Bound">x</a> <a id="5427" href="MGS.hlevels.html#5386" class="Bound">y</a><a id="5428" class="Symbol">)</a>

<a id="hedberg"></a><a id="5431" href="MGS.hlevels.html#5431" class="Function">hedberg</a> <a id="5439" class="Symbol">:</a> <a id="5441" class="Symbol">{</a><a id="5442" href="MGS.hlevels.html#5442" class="Bound">X</a> <a id="5444" class="Symbol">:</a> <a id="5446" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5448" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5450" class="Symbol">}</a> <a id="5452" class="Symbol">→</a> <a id="5454" href="MGS.MLTT.html#8146" class="Function">has-decidable-equality</a> <a id="5477" href="MGS.hlevels.html#5442" class="Bound">X</a> <a id="5479" class="Symbol">→</a> <a id="5481" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="5488" href="MGS.hlevels.html#5442" class="Bound">X</a>
<a id="5490" href="MGS.hlevels.html#5431" class="Function">hedberg</a> <a id="5498" class="Symbol">{</a><a id="5499" href="MGS.hlevels.html#5499" class="Bound">𝓤</a><a id="5500" class="Symbol">}</a> <a id="5502" class="Symbol">{</a><a id="5503" href="MGS.hlevels.html#5503" class="Bound">X</a><a id="5504" class="Symbol">}</a> <a id="5506" href="MGS.hlevels.html#5506" class="Bound">d</a> <a id="5508" class="Symbol">=</a> <a id="5510" href="MGS.hlevels.html#1771" class="Function">types-with-wconstant-＝-endomaps-are-sets</a> <a id="5551" href="MGS.hlevels.html#5503" class="Bound">X</a> <a id="5553" class="Symbol">(</a><a id="5554" href="MGS.hlevels.html#5281" class="Function">hedberg-lemma</a> <a id="5568" href="MGS.hlevels.html#5506" class="Bound">d</a><a id="5569" class="Symbol">)</a>

<a id="ℕ-is-set"></a><a id="5572" href="MGS.hlevels.html#5572" class="Function">ℕ-is-set</a> <a id="5581" class="Symbol">:</a> <a id="5583" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="5590" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="5592" href="MGS.hlevels.html#5572" class="Function">ℕ-is-set</a> <a id="5601" class="Symbol">=</a> <a id="5603" href="MGS.hlevels.html#5431" class="Function">hedberg</a> <a id="5611" href="MGS.MLTT.html#9663" class="Function">ℕ-has-decidable-equality</a>

<a id="𝟚-is-set"></a><a id="5637" href="MGS.hlevels.html#5637" class="Function">𝟚-is-set</a> <a id="5646" class="Symbol">:</a> <a id="5648" href="MGS.Basic-UF.html#1911" class="Function">is-set</a> <a id="5655" href="MGS.MLTT.html#2492" class="Function">𝟚</a>
<a id="5657" href="MGS.hlevels.html#5637" class="Function">𝟚-is-set</a> <a id="5666" class="Symbol">=</a> <a id="5668" href="MGS.hlevels.html#5431" class="Function">hedberg</a> <a id="5676" href="MGS.MLTT.html#8246" class="Function">𝟚-has-decidable-equality</a>

<a id="5702" class="Markup">\end{code}</a><a id="5712" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.AlternativePlus.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.AlternativePlus</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Alternative of _+_:

</a><a id="22" class="Markup">\begin{code}</a>

<a id="36" class="Symbol">{-#</a> <a id="40" class="Keyword">OPTIONS</a> <a id="48" class="Pragma">--safe</a> <a id="55" class="Pragma">--without-K</a> <a id="67" class="Symbol">#-}</a>

<a id="72" class="Keyword">module</a> <a id="79" href="MLTT.AlternativePlus.html" class="Module">MLTT.AlternativePlus</a> <a id="100" class="Keyword">where</a>

<a id="107" class="Keyword">open</a> <a id="112" class="Keyword">import</a> <a id="119" href="MLTT.Universes.html" class="Module">MLTT.Universes</a>
<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="MLTT.Two.html" class="Module">MLTT.Two</a>
<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="MLTT.Sigma.html" class="Module">MLTT.Sigma</a>

<a id="_+&#39;_"></a><a id="179" href="MLTT.AlternativePlus.html#179" class="Function Operator">_+&#39;_</a> <a id="184" class="Symbol">:</a> <a id="186" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="188" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="190" class="Symbol">→</a> <a id="192" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="194" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="196" class="Symbol">→</a> <a id="198" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="200" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="202" href="MLTT.AlternativePlus.html#202" class="Bound">X₀</a> <a id="205" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="208" href="MLTT.AlternativePlus.html#208" class="Bound">X₁</a> <a id="211" class="Symbol">=</a> <a id="213" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="215" href="MLTT.AlternativePlus.html#215" class="Bound">i</a> <a id="217" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="219" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="221" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="223" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="231" href="MLTT.AlternativePlus.html#202" class="Bound">X₀</a> <a id="234" href="MLTT.AlternativePlus.html#208" class="Bound">X₁</a> <a id="237" href="MLTT.AlternativePlus.html#215" class="Bound">i</a>

<a id="240" class="Markup">\end{code}</a><a id="250" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Bool.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Bool</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Markup">\begin{code}</a>

<a id="15" class="Symbol">{-#</a> <a id="19" class="Keyword">OPTIONS</a> <a id="27" class="Pragma">--safe</a> <a id="34" class="Pragma">--without-K</a> <a id="46" class="Symbol">#-}</a>

<a id="51" class="Keyword">module</a> <a id="58" href="MLTT.Bool.html" class="Module">MLTT.Bool</a> <a id="68" class="Keyword">where</a>

<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="101" class="Keyword">data</a> <a id="Bool"></a><a id="106" href="MLTT.Bool.html#106" class="Datatype">Bool</a> <a id="111" class="Symbol">:</a> <a id="113" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="116" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="118" class="Keyword">where</a>
 <a id="Bool.true"></a><a id="125" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="Bool.false"></a><a id="130" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="136" class="Symbol">:</a> <a id="138" href="MLTT.Bool.html#106" class="Datatype">Bool</a>

<a id="144" class="Symbol">{-#</a> <a id="148" class="Keyword">BUILTIN</a> <a id="156" class="Keyword">BOOL</a>  <a id="162" href="MLTT.Bool.html#106" class="Datatype">Bool</a>  <a id="168" class="Symbol">#-}</a>
<a id="172" class="Symbol">{-#</a> <a id="176" class="Keyword">BUILTIN</a> <a id="184" class="Keyword">FALSE</a> <a id="190" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="196" class="Symbol">#-}</a>
<a id="200" class="Symbol">{-#</a> <a id="204" class="Keyword">BUILTIN</a> <a id="212" class="Keyword">TRUE</a>  <a id="218" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>  <a id="224" class="Symbol">#-}</a>

<a id="true-is-not-false"></a><a id="229" href="MLTT.Bool.html#229" class="Function">true-is-not-false</a> <a id="247" class="Symbol">:</a> <a id="249" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="254" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="256" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a>
<a id="262" href="MLTT.Bool.html#229" class="Function">true-is-not-false</a> <a id="280" href="MLTT.Bool.html#280" class="Bound">p</a> <a id="282" class="Symbol">=</a> <a id="284" href="MLTT.Id.html#734" class="Function">transport</a> <a id="294" href="MLTT.Bool.html#309" class="Function">f</a> <a id="296" href="MLTT.Bool.html#280" class="Bound">p</a> <a id="298" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
 <a id="301" class="Keyword">where</a>
  <a id="309" href="MLTT.Bool.html#309" class="Function">f</a> <a id="311" class="Symbol">:</a> <a id="313" href="MLTT.Bool.html#106" class="Datatype">Bool</a> <a id="318" class="Symbol">→</a> <a id="320" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="323" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="327" href="MLTT.Bool.html#309" class="Function">f</a> <a id="329" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>  <a id="335" class="Symbol">=</a> <a id="337" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="341" href="MLTT.Bool.html#309" class="Function">f</a> <a id="343" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="349" class="Symbol">=</a> <a id="351" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>

<a id="if_then_else_"></a><a id="354" href="MLTT.Bool.html#354" class="Function Operator">if_then_else_</a> <a id="368" class="Symbol">:</a> <a id="370" class="Symbol">{</a><a id="371" href="MLTT.Bool.html#371" class="Bound">X</a> <a id="373" class="Symbol">:</a> <a id="375" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="377" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="379" class="Symbol">}</a> <a id="381" class="Symbol">→</a> <a id="383" href="MLTT.Bool.html#106" class="Datatype">Bool</a> <a id="388" class="Symbol">→</a> <a id="390" href="MLTT.Bool.html#371" class="Bound">X</a> <a id="392" class="Symbol">→</a> <a id="394" href="MLTT.Bool.html#371" class="Bound">X</a> <a id="396" class="Symbol">→</a> <a id="398" href="MLTT.Bool.html#371" class="Bound">X</a>
<a id="400" href="MLTT.Bool.html#354" class="Function Operator">if</a> <a id="403" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>  <a id="409" href="MLTT.Bool.html#354" class="Function Operator">then</a> <a id="414" href="MLTT.Bool.html#414" class="Bound">x</a> <a id="416" href="MLTT.Bool.html#354" class="Function Operator">else</a> <a id="421" href="MLTT.Bool.html#421" class="Bound">y</a> <a id="423" class="Symbol">=</a> <a id="425" href="MLTT.Bool.html#414" class="Bound">x</a>
<a id="427" href="MLTT.Bool.html#354" class="Function Operator">if</a> <a id="430" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="436" href="MLTT.Bool.html#354" class="Function Operator">then</a> <a id="441" href="MLTT.Bool.html#441" class="Bound">x</a> <a id="443" href="MLTT.Bool.html#354" class="Function Operator">else</a> <a id="448" href="MLTT.Bool.html#448" class="Bound">y</a> <a id="450" class="Symbol">=</a> <a id="452" href="MLTT.Bool.html#448" class="Bound">y</a>

<a id="Bool-induction"></a><a id="455" href="MLTT.Bool.html#455" class="Function">Bool-induction</a> <a id="470" class="Symbol">:</a> <a id="472" class="Symbol">(</a><a id="473" href="MLTT.Bool.html#473" class="Bound">A</a> <a id="475" class="Symbol">:</a> <a id="477" href="MLTT.Bool.html#106" class="Datatype">Bool</a> <a id="482" class="Symbol">→</a> <a id="484" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="486" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="488" class="Symbol">)</a> <a id="490" class="Symbol">→</a> <a id="492" href="MLTT.Bool.html#473" class="Bound">A</a> <a id="494" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="499" class="Symbol">→</a> <a id="501" href="MLTT.Bool.html#473" class="Bound">A</a> <a id="503" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="509" class="Symbol">→</a> <a id="511" class="Symbol">(</a><a id="512" href="MLTT.Bool.html#512" class="Bound">b</a> <a id="514" class="Symbol">:</a> <a id="516" href="MLTT.Bool.html#106" class="Datatype">Bool</a><a id="520" class="Symbol">)</a> <a id="522" class="Symbol">→</a> <a id="524" href="MLTT.Bool.html#473" class="Bound">A</a> <a id="526" href="MLTT.Bool.html#512" class="Bound">b</a>
<a id="528" href="MLTT.Bool.html#455" class="Function">Bool-induction</a> <a id="543" href="MLTT.Bool.html#543" class="Bound">A</a> <a id="545" href="MLTT.Bool.html#545" class="Bound">x</a> <a id="547" href="MLTT.Bool.html#547" class="Bound">y</a> <a id="549" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>  <a id="555" class="Symbol">=</a> <a id="557" href="MLTT.Bool.html#545" class="Bound">x</a>
<a id="559" href="MLTT.Bool.html#455" class="Function">Bool-induction</a> <a id="574" href="MLTT.Bool.html#574" class="Bound">A</a> <a id="576" href="MLTT.Bool.html#576" class="Bound">x</a> <a id="578" href="MLTT.Bool.html#578" class="Bound">y</a> <a id="580" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="586" class="Symbol">=</a> <a id="588" href="MLTT.Bool.html#578" class="Bound">y</a>

<a id="Bool-equality-cases"></a><a id="591" href="MLTT.Bool.html#591" class="Function">Bool-equality-cases</a> <a id="611" class="Symbol">:</a> <a id="613" class="Symbol">{</a><a id="614" href="MLTT.Bool.html#614" class="Bound">A</a> <a id="616" class="Symbol">:</a> <a id="618" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="620" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="622" class="Symbol">}</a> <a id="624" class="Symbol">(</a><a id="625" href="MLTT.Bool.html#625" class="Bound">x</a> <a id="627" class="Symbol">:</a> <a id="629" href="MLTT.Bool.html#106" class="Datatype">Bool</a><a id="633" class="Symbol">)</a>
                    <a id="655" class="Symbol">→</a> <a id="657" class="Symbol">(</a><a id="658" href="MLTT.Bool.html#625" class="Bound">x</a> <a id="660" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="662" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="667" class="Symbol">→</a> <a id="669" href="MLTT.Bool.html#614" class="Bound">A</a><a id="670" class="Symbol">)</a> <a id="672" class="Symbol">→</a> <a id="674" class="Symbol">(</a><a id="675" href="MLTT.Bool.html#625" class="Bound">x</a> <a id="677" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="679" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="685" class="Symbol">→</a> <a id="687" href="MLTT.Bool.html#614" class="Bound">A</a><a id="688" class="Symbol">)</a> <a id="690" class="Symbol">→</a> <a id="692" href="MLTT.Bool.html#614" class="Bound">A</a>
<a id="694" href="MLTT.Bool.html#591" class="Function">Bool-equality-cases</a> <a id="714" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>  <a id="720" href="MLTT.Bool.html#720" class="Bound">f</a> <a id="722" href="MLTT.Bool.html#722" class="Bound">g</a> <a id="724" class="Symbol">=</a> <a id="726" href="MLTT.Bool.html#720" class="Bound">f</a> <a id="728" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="733" href="MLTT.Bool.html#591" class="Function">Bool-equality-cases</a> <a id="753" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="759" href="MLTT.Bool.html#759" class="Bound">f</a> <a id="761" href="MLTT.Bool.html#761" class="Bound">g</a> <a id="763" class="Symbol">=</a> <a id="765" href="MLTT.Bool.html#761" class="Bound">g</a> <a id="767" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="not"></a><a id="773" href="MLTT.Bool.html#773" class="Function">not</a> <a id="777" class="Symbol">:</a> <a id="779" href="MLTT.Bool.html#106" class="Datatype">Bool</a> <a id="784" class="Symbol">→</a> <a id="786" href="MLTT.Bool.html#106" class="Datatype">Bool</a>
<a id="791" href="MLTT.Bool.html#773" class="Function">not</a> <a id="795" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="801" class="Symbol">=</a> <a id="803" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
<a id="808" href="MLTT.Bool.html#773" class="Function">not</a> <a id="812" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>  <a id="818" class="Symbol">=</a> <a id="820" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a>

<a id="_||_"></a><a id="827" href="MLTT.Bool.html#827" class="Function Operator">_||_</a> <a id="_&amp;&amp;_"></a><a id="832" href="MLTT.Bool.html#832" class="Function Operator">_&amp;&amp;_</a> <a id="837" class="Symbol">:</a> <a id="839" href="MLTT.Bool.html#106" class="Datatype">Bool</a> <a id="844" class="Symbol">→</a> <a id="846" href="MLTT.Bool.html#106" class="Datatype">Bool</a> <a id="851" class="Symbol">→</a> <a id="853" href="MLTT.Bool.html#106" class="Datatype">Bool</a>

<a id="859" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>  <a id="865" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="868" href="MLTT.Bool.html#868" class="Bound">y</a> <a id="870" class="Symbol">=</a> <a id="872" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
<a id="877" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="883" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="886" href="MLTT.Bool.html#886" class="Bound">y</a> <a id="888" class="Symbol">=</a> <a id="890" href="MLTT.Bool.html#886" class="Bound">y</a>

<a id="893" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>  <a id="899" href="MLTT.Bool.html#832" class="Function Operator">&amp;&amp;</a> <a id="902" href="MLTT.Bool.html#902" class="Bound">y</a> <a id="904" class="Symbol">=</a> <a id="906" href="MLTT.Bool.html#902" class="Bound">y</a>
<a id="908" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="914" href="MLTT.Bool.html#832" class="Function Operator">&amp;&amp;</a> <a id="917" href="MLTT.Bool.html#917" class="Bound">y</a> <a id="919" class="Symbol">=</a> <a id="921" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a>

<a id="true-right-||-absorptive"></a><a id="928" href="MLTT.Bool.html#928" class="Function">true-right-||-absorptive</a> <a id="953" class="Symbol">:</a> <a id="955" class="Symbol">(</a><a id="956" href="MLTT.Bool.html#956" class="Bound">x</a> <a id="958" class="Symbol">:</a> <a id="960" href="MLTT.Bool.html#106" class="Datatype">Bool</a><a id="964" class="Symbol">)</a> <a id="966" class="Symbol">→</a> <a id="968" href="MLTT.Bool.html#956" class="Bound">x</a> <a id="970" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="973" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="978" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="980" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
<a id="985" href="MLTT.Bool.html#928" class="Function">true-right-||-absorptive</a> <a id="1010" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>  <a id="1016" class="Symbol">=</a> <a id="1018" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1023" href="MLTT.Bool.html#928" class="Function">true-right-||-absorptive</a> <a id="1048" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="1054" class="Symbol">=</a> <a id="1056" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="||-left-intro"></a><a id="1062" href="MLTT.Bool.html#1062" class="Function">||-left-intro</a> <a id="1076" class="Symbol">:</a> <a id="1078" class="Symbol">({</a><a id="1080" href="MLTT.Bool.html#1080" class="Bound">x</a><a id="1081" class="Symbol">}</a> <a id="1083" href="MLTT.Bool.html#1083" class="Bound">y</a> <a id="1085" class="Symbol">:</a> <a id="1087" href="MLTT.Bool.html#106" class="Datatype">Bool</a><a id="1091" class="Symbol">)</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="MLTT.Bool.html#1080" class="Bound">x</a> <a id="1097" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1099" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="MLTT.Bool.html#1080" class="Bound">x</a> <a id="1108" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="1111" href="MLTT.Bool.html#1083" class="Bound">y</a> <a id="1113" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1115" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
<a id="1120" href="MLTT.Bool.html#1062" class="Function">||-left-intro</a> <a id="1134" class="Symbol">{</a><a id="1135" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1139" class="Symbol">}</a>  <a id="1142" href="MLTT.Bool.html#1142" class="Bound">y</a> <a id="1144" href="MLTT.Bool.html#1144" class="Bound">e</a> <a id="1146" class="Symbol">=</a> <a id="1148" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1153" href="MLTT.Bool.html#1062" class="Function">||-left-intro</a> <a id="1167" class="Symbol">{</a><a id="1168" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a><a id="1173" class="Symbol">}</a> <a id="1175" href="MLTT.Bool.html#1175" class="Bound">y</a> <a id="1177" href="MLTT.Bool.html#1177" class="Bound">e</a> <a id="1179" class="Symbol">=</a> <a id="1181" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1188" class="Symbol">(</a><a id="1189" href="MLTT.Bool.html#229" class="Function">true-is-not-false</a> <a id="1207" class="Symbol">(</a><a id="1208" href="MLTT.Bool.html#1177" class="Bound">e</a> <a id="1210" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1212" class="Symbol">))</a>

<a id="||-right-intro"></a><a id="1216" href="MLTT.Bool.html#1216" class="Function">||-right-intro</a> <a id="1231" class="Symbol">:</a> <a id="1233" class="Symbol">({</a><a id="1235" href="MLTT.Bool.html#1235" class="Bound">x</a><a id="1236" class="Symbol">}</a> <a id="1238" href="MLTT.Bool.html#1238" class="Bound">y</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="MLTT.Bool.html#106" class="Datatype">Bool</a><a id="1246" class="Symbol">)</a> <a id="1248" class="Symbol">→</a> <a id="1250" href="MLTT.Bool.html#1238" class="Bound">y</a> <a id="1252" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1254" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="MLTT.Bool.html#1235" class="Bound">x</a> <a id="1263" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="1266" href="MLTT.Bool.html#1238" class="Bound">y</a> <a id="1268" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1270" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
<a id="1275" href="MLTT.Bool.html#1216" class="Function">||-right-intro</a> <a id="1290" class="Symbol">{</a><a id="1291" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1295" class="Symbol">}</a>  <a id="1298" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>  <a id="1304" href="MLTT.Bool.html#1304" class="Bound">e</a> <a id="1306" class="Symbol">=</a> <a id="1308" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1313" href="MLTT.Bool.html#1216" class="Function">||-right-intro</a> <a id="1328" class="Symbol">{</a><a id="1329" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1333" class="Symbol">}</a>  <a id="1336" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="1342" href="MLTT.Bool.html#1342" class="Bound">e</a> <a id="1344" class="Symbol">=</a> <a id="1346" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1351" href="MLTT.Bool.html#1216" class="Function">||-right-intro</a> <a id="1366" class="Symbol">{</a><a id="1367" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a><a id="1372" class="Symbol">}</a> <a id="1374" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>  <a id="1380" href="MLTT.Bool.html#1380" class="Bound">e</a> <a id="1382" class="Symbol">=</a> <a id="1384" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1389" href="MLTT.Bool.html#1216" class="Function">||-right-intro</a> <a id="1404" class="Symbol">{</a><a id="1405" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a><a id="1410" class="Symbol">}</a> <a id="1412" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="1418" href="MLTT.Bool.html#1418" class="Bound">e</a> <a id="1420" class="Symbol">=</a> <a id="1422" href="MLTT.Bool.html#1418" class="Bound">e</a>

<a id="||-gives-+"></a><a id="1425" href="MLTT.Bool.html#1425" class="Function">||-gives-+</a> <a id="1436" class="Symbol">:</a> <a id="1438" class="Symbol">{</a><a id="1439" href="MLTT.Bool.html#1439" class="Bound">x</a> <a id="1441" href="MLTT.Bool.html#1441" class="Bound">y</a> <a id="1443" class="Symbol">:</a> <a id="1445" href="MLTT.Bool.html#106" class="Datatype">Bool</a><a id="1449" class="Symbol">}</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="MLTT.Bool.html#1439" class="Bound">x</a> <a id="1455" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="1458" href="MLTT.Bool.html#1441" class="Bound">y</a> <a id="1460" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1462" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="1467" class="Symbol">→</a> <a id="1469" class="Symbol">(</a><a id="1470" href="MLTT.Bool.html#1439" class="Bound">x</a> <a id="1472" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1474" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1478" class="Symbol">)</a> <a id="1480" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1482" class="Symbol">(</a><a id="1483" href="MLTT.Bool.html#1441" class="Bound">y</a> <a id="1485" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1487" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1491" class="Symbol">)</a>
<a id="1493" href="MLTT.Bool.html#1425" class="Function">||-gives-+</a> <a id="1504" class="Symbol">{</a><a id="1505" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1509" class="Symbol">}</a>  <a id="1512" class="Symbol">{</a><a id="1513" href="MLTT.Bool.html#1513" class="Bound">y</a><a id="1514" class="Symbol">}</a>     <a id="1520" href="MLTT.Bool.html#1520" class="Bound">e</a> <a id="1522" class="Symbol">=</a> <a id="1524" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1528" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1533" href="MLTT.Bool.html#1425" class="Function">||-gives-+</a> <a id="1544" class="Symbol">{</a><a id="1545" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a><a id="1550" class="Symbol">}</a> <a id="1552" class="Symbol">{</a><a id="1553" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1557" class="Symbol">}</a>  <a id="1560" href="MLTT.Bool.html#1560" class="Bound">e</a> <a id="1562" class="Symbol">=</a> <a id="1564" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1568" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1573" href="MLTT.Bool.html#1425" class="Function">||-gives-+</a> <a id="1584" class="Symbol">{</a><a id="1585" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a><a id="1590" class="Symbol">}</a> <a id="1592" class="Symbol">{</a><a id="1593" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a><a id="1598" class="Symbol">}</a> <a id="1600" href="MLTT.Bool.html#1600" class="Bound">e</a> <a id="1602" class="Symbol">=</a> <a id="1604" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1608" href="MLTT.Bool.html#1600" class="Bound">e</a>

<a id="&amp;&amp;-gives-×"></a><a id="1611" href="MLTT.Bool.html#1611" class="Function">&amp;&amp;-gives-×</a> <a id="1622" class="Symbol">:</a> <a id="1624" class="Symbol">{</a><a id="1625" href="MLTT.Bool.html#1625" class="Bound">x</a> <a id="1627" href="MLTT.Bool.html#1627" class="Bound">y</a> <a id="1629" class="Symbol">:</a> <a id="1631" href="MLTT.Bool.html#106" class="Datatype">Bool</a><a id="1635" class="Symbol">}</a> <a id="1637" class="Symbol">→</a> <a id="1639" href="MLTT.Bool.html#1625" class="Bound">x</a> <a id="1641" href="MLTT.Bool.html#832" class="Function Operator">&amp;&amp;</a> <a id="1644" href="MLTT.Bool.html#1627" class="Bound">y</a> <a id="1646" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1648" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="1653" class="Symbol">→</a> <a id="1655" class="Symbol">(</a><a id="1656" href="MLTT.Bool.html#1625" class="Bound">x</a> <a id="1658" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1660" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1664" class="Symbol">)</a> <a id="1666" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1668" class="Symbol">(</a><a id="1669" href="MLTT.Bool.html#1627" class="Bound">y</a> <a id="1671" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1673" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1677" class="Symbol">)</a>
<a id="1679" href="MLTT.Bool.html#1611" class="Function">&amp;&amp;-gives-×</a> <a id="1690" class="Symbol">{</a><a id="1691" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1695" class="Symbol">}</a>  <a id="1698" class="Symbol">{</a><a id="1699" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1703" class="Symbol">}</a>  <a id="1706" href="MLTT.Bool.html#1706" class="Bound">e</a> <a id="1708" class="Symbol">=</a> <a id="1710" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1715" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1717" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1722" href="MLTT.Bool.html#1611" class="Function">&amp;&amp;-gives-×</a> <a id="1733" class="Symbol">{</a><a id="1734" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1738" class="Symbol">}</a>  <a id="1741" class="Symbol">{</a><a id="1742" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a><a id="1747" class="Symbol">}</a> <a id="1749" href="MLTT.Bool.html#1749" class="Bound">e</a> <a id="1751" class="Symbol">=</a> <a id="1753" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1758" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1760" href="MLTT.Bool.html#1749" class="Bound">e</a>
<a id="1762" href="MLTT.Bool.html#1611" class="Function">&amp;&amp;-gives-×</a> <a id="1773" class="Symbol">{</a><a id="1774" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a><a id="1779" class="Symbol">}</a> <a id="1781" class="Symbol">{</a><a id="1782" href="MLTT.Bool.html#1782" class="Bound">y</a><a id="1783" class="Symbol">}</a>     <a id="1789" href="MLTT.Bool.html#1789" class="Bound">e</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1800" class="Symbol">(</a><a id="1801" href="MLTT.Bool.html#229" class="Function">true-is-not-false</a> <a id="1819" class="Symbol">(</a><a id="1820" href="MLTT.Bool.html#1789" class="Bound">e</a> <a id="1822" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1824" class="Symbol">))</a>

<a id="&amp;&amp;-intro"></a><a id="1828" href="MLTT.Bool.html#1828" class="Function">&amp;&amp;-intro</a> <a id="1837" class="Symbol">:</a> <a id="1839" class="Symbol">{</a><a id="1840" href="MLTT.Bool.html#1840" class="Bound">x</a> <a id="1842" href="MLTT.Bool.html#1842" class="Bound">y</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="MLTT.Bool.html#106" class="Datatype">Bool</a><a id="1850" class="Symbol">}</a> <a id="1852" class="Symbol">→</a> <a id="1854" href="MLTT.Bool.html#1840" class="Bound">x</a> <a id="1856" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1858" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="1863" class="Symbol">→</a> <a id="1865" href="MLTT.Bool.html#1842" class="Bound">y</a> <a id="1867" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1869" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="1874" class="Symbol">→</a> <a id="1876" href="MLTT.Bool.html#1840" class="Bound">x</a> <a id="1878" href="MLTT.Bool.html#832" class="Function Operator">&amp;&amp;</a> <a id="1881" href="MLTT.Bool.html#1842" class="Bound">y</a> <a id="1883" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1885" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
<a id="1890" href="MLTT.Bool.html#1828" class="Function">&amp;&amp;-intro</a> <a id="1899" class="Symbol">{</a><a id="1900" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1904" class="Symbol">}</a>  <a id="1907" class="Symbol">{</a><a id="1908" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1912" class="Symbol">}</a>  <a id="1915" href="MLTT.Bool.html#1915" class="Bound">p</a> <a id="1917" href="MLTT.Bool.html#1917" class="Bound">q</a> <a id="1919" class="Symbol">=</a> <a id="1921" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1926" href="MLTT.Bool.html#1828" class="Function">&amp;&amp;-intro</a> <a id="1935" class="Symbol">{</a><a id="1936" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="1940" class="Symbol">}</a>  <a id="1943" class="Symbol">{</a><a id="1944" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a><a id="1949" class="Symbol">}</a> <a id="1951" href="MLTT.Bool.html#1951" class="Bound">p</a> <a id="1953" href="MLTT.Bool.html#1953" class="Bound">q</a> <a id="1955" class="Symbol">=</a> <a id="1957" href="MLTT.Bool.html#1953" class="Bound">q</a>
<a id="1959" href="MLTT.Bool.html#1828" class="Function">&amp;&amp;-intro</a> <a id="1968" class="Symbol">{</a><a id="1969" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a><a id="1974" class="Symbol">}</a> <a id="1976" class="Symbol">{</a><a id="1977" href="MLTT.Bool.html#1977" class="Bound">y</a><a id="1978" class="Symbol">}</a>     <a id="1984" href="MLTT.Bool.html#1984" class="Bound">p</a> <a id="1986" href="MLTT.Bool.html#1986" class="Bound">q</a> <a id="1988" class="Symbol">=</a> <a id="1990" href="MLTT.Bool.html#1984" class="Bound">p</a>

<a id="1993" class="Keyword">infixl</a> <a id="2000" class="Number">10</a> <a id="2003" href="MLTT.Bool.html#827" class="Function Operator">_||_</a>
<a id="2008" class="Keyword">infixl</a> <a id="2015" class="Number">20</a> <a id="2018" href="MLTT.Bool.html#832" class="Function Operator">_&amp;&amp;_</a>

<a id="2024" class="Keyword">record</a> <a id="Eq"></a><a id="2031" href="MLTT.Bool.html#2031" class="Record">Eq</a> <a id="2034" class="Symbol">{</a><a id="2035" href="MLTT.Bool.html#2035" class="Bound">𝓤</a><a id="2036" class="Symbol">}</a> <a id="2038" class="Symbol">(</a><a id="2039" href="MLTT.Bool.html#2039" class="Bound">X</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="MLTT.Bool.html#2035" class="Bound">𝓤</a> <a id="2045" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2047" class="Symbol">)</a> <a id="2049" class="Symbol">:</a> <a id="2051" href="MLTT.Bool.html#2035" class="Bound">𝓤</a> <a id="2053" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2055" class="Keyword">where</a>
  <a id="2063" class="Keyword">field</a>
    <a id="Eq._==_"></a><a id="2073" href="MLTT.Bool.html#2073" class="Field Operator">_==_</a>    <a id="2081" class="Symbol">:</a> <a id="2083" href="MLTT.Bool.html#2039" class="Bound">X</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="MLTT.Bool.html#2039" class="Bound">X</a> <a id="2089" class="Symbol">→</a> <a id="2091" href="MLTT.Bool.html#106" class="Datatype">Bool</a>
    <a id="Eq.==-refl"></a><a id="2100" href="MLTT.Bool.html#2100" class="Field">==-refl</a> <a id="2108" class="Symbol">:</a> <a id="2110" class="Symbol">(</a><a id="2111" href="MLTT.Bool.html#2111" class="Bound">x</a> <a id="2113" class="Symbol">:</a> <a id="2115" href="MLTT.Bool.html#2039" class="Bound">X</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">→</a> <a id="2120" class="Symbol">(</a><a id="2121" href="MLTT.Bool.html#2111" class="Bound">x</a> <a id="2123" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="2126" href="MLTT.Bool.html#2111" class="Bound">x</a><a id="2127" class="Symbol">)</a> <a id="2129" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2131" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>

<a id="2137" class="Keyword">open</a> <a id="2142" href="MLTT.Bool.html#2031" class="Module">Eq</a> <a id="2145" class="Symbol">{{...}}</a> <a id="2153" class="Keyword">public</a>

<a id="ℕ-=="></a><a id="2161" href="MLTT.Bool.html#2161" class="Function">ℕ-==</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="2170" class="Symbol">→</a> <a id="2172" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="2174" class="Symbol">→</a> <a id="2176" href="MLTT.Bool.html#106" class="Datatype">Bool</a>
<a id="2181" href="MLTT.Bool.html#2161" class="Function">ℕ-==</a> <a id="2186" class="Number">0</a>        <a id="2195" class="Number">0</a>        <a id="2204" class="Symbol">=</a> <a id="2206" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
<a id="2211" href="MLTT.Bool.html#2161" class="Function">ℕ-==</a> <a id="2216" class="Number">0</a>        <a id="2225" class="Symbol">(</a><a id="2226" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2231" href="MLTT.Bool.html#2231" class="Bound">y</a><a id="2232" class="Symbol">)</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a>
<a id="2242" href="MLTT.Bool.html#2161" class="Function">ℕ-==</a> <a id="2247" class="Symbol">(</a><a id="2248" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2253" href="MLTT.Bool.html#2253" class="Bound">x</a><a id="2254" class="Symbol">)</a> <a id="2256" class="Number">0</a>        <a id="2265" class="Symbol">=</a> <a id="2267" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a>
<a id="2273" href="MLTT.Bool.html#2161" class="Function">ℕ-==</a> <a id="2278" class="Symbol">(</a><a id="2279" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2284" href="MLTT.Bool.html#2284" class="Bound">x</a><a id="2285" class="Symbol">)</a> <a id="2287" class="Symbol">(</a><a id="2288" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2293" href="MLTT.Bool.html#2293" class="Bound">y</a><a id="2294" class="Symbol">)</a> <a id="2296" class="Symbol">=</a> <a id="2298" href="MLTT.Bool.html#2161" class="Function">ℕ-==</a> <a id="2303" href="MLTT.Bool.html#2284" class="Bound">x</a> <a id="2305" href="MLTT.Bool.html#2293" class="Bound">y</a>

<a id="ℕ-refl"></a><a id="2308" href="MLTT.Bool.html#2308" class="Function">ℕ-refl</a> <a id="2315" class="Symbol">:</a> <a id="2317" class="Symbol">(</a><a id="2318" href="MLTT.Bool.html#2318" class="Bound">n</a> <a id="2320" class="Symbol">:</a> <a id="2322" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2323" class="Symbol">)</a> <a id="2325" class="Symbol">→</a> <a id="2327" class="Symbol">(</a><a id="2328" href="MLTT.Bool.html#2161" class="Function">ℕ-==</a> <a id="2333" href="MLTT.Bool.html#2318" class="Bound">n</a> <a id="2335" href="MLTT.Bool.html#2318" class="Bound">n</a><a id="2336" class="Symbol">)</a> <a id="2338" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2340" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
<a id="2345" href="MLTT.Bool.html#2308" class="Function">ℕ-refl</a> <a id="2352" class="Number">0</a>        <a id="2361" class="Symbol">=</a> <a id="2363" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2368" href="MLTT.Bool.html#2308" class="Function">ℕ-refl</a> <a id="2375" class="Symbol">(</a><a id="2376" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2381" href="MLTT.Bool.html#2381" class="Bound">n</a><a id="2382" class="Symbol">)</a> <a id="2384" class="Symbol">=</a> <a id="2386" href="MLTT.Bool.html#2308" class="Function">ℕ-refl</a> <a id="2393" href="MLTT.Bool.html#2381" class="Bound">n</a>

<a id="2396" class="Keyword">instance</a>
 <a id="eqℕ"></a><a id="2406" href="MLTT.Bool.html#2406" class="Function">eqℕ</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="MLTT.Bool.html#2031" class="Record">Eq</a> <a id="2415" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
 <a id="2418" href="MLTT.Bool.html#2073" class="Field Operator">_==_</a>    <a id="2426" class="Symbol">{{</a><a id="2428" href="MLTT.Bool.html#2406" class="Function">eqℕ</a><a id="2431" class="Symbol">}}</a> <a id="2434" class="Symbol">=</a> <a id="2436" href="MLTT.Bool.html#2161" class="Function">ℕ-==</a>
 <a id="2442" href="MLTT.Bool.html#2100" class="Field">==-refl</a> <a id="2450" class="Symbol">{{</a><a id="2452" href="MLTT.Bool.html#2406" class="Function">eqℕ</a><a id="2455" class="Symbol">}}</a> <a id="2458" class="Symbol">=</a> <a id="2460" href="MLTT.Bool.html#2308" class="Function">ℕ-refl</a>

<a id="2468" class="Markup">\end{code}</a><a id="2478" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Empty-Type.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Empty-Type</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Markup">\begin{code}</a>

<a id="15" class="Symbol">{-#</a> <a id="19" class="Keyword">OPTIONS</a> <a id="27" class="Pragma">--safe</a> <a id="34" class="Pragma">--without-K</a> <a id="46" class="Symbol">#-}</a>

<a id="51" class="Keyword">module</a> <a id="58" href="MLTT.Empty-Type.html" class="Module">MLTT.Empty-Type</a> <a id="74" class="Keyword">where</a>

<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="MLTT.Universes.html" class="Module">MLTT.Universes</a> <a id="108" class="Keyword">public</a>

<a id="116" class="Keyword">data</a> <a id="𝟘"></a><a id="121" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="123" class="Symbol">{</a><a id="124" href="MLTT.Empty-Type.html#124" class="Bound">𝓤</a><a id="125" class="Symbol">}</a> <a id="127" class="Symbol">:</a> <a id="129" href="MLTT.Empty-Type.html#124" class="Bound">𝓤</a> <a id="131" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="133" class="Keyword">where</a>

<a id="140" class="Markup">\end{code}</a><a id="150" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Empty.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Empty</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Empty type.

</a><a id="14" class="Markup">\begin{code}</a>

<a id="28" class="Symbol">{-#</a> <a id="32" class="Keyword">OPTIONS</a> <a id="40" class="Pragma">--safe</a> <a id="47" class="Pragma">--without-K</a> <a id="59" class="Symbol">#-}</a>

<a id="64" class="Keyword">module</a> <a id="71" href="MLTT.Empty.html" class="Module">MLTT.Empty</a> <a id="82" class="Keyword">where</a>

<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="MLTT.Empty-Type.html" class="Module">MLTT.Empty-Type</a> <a id="117" class="Keyword">public</a>

<a id="125" class="Markup">\end{code}</a><a id="135" class="Background">

This should be the only use of the () pattern in this development:

</a><a id="205" class="Markup">\begin{code}</a>

<a id="𝟘-induction"></a><a id="219" href="MLTT.Empty.html#219" class="Function">𝟘-induction</a> <a id="231" class="Symbol">:</a> <a id="233" class="Symbol">{</a><a id="234" href="MLTT.Empty.html#234" class="Bound">A</a> <a id="236" class="Symbol">:</a> <a id="238" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="240" class="Symbol">{</a><a id="241" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="242" class="Symbol">}</a> <a id="244" class="Symbol">→</a> <a id="246" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="248" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="250" class="Symbol">}</a> <a id="252" class="Symbol">→</a> <a id="254" class="Symbol">(</a><a id="255" href="MLTT.Empty.html#255" class="Bound">x</a> <a id="257" class="Symbol">:</a> <a id="259" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="260" class="Symbol">)</a> <a id="262" class="Symbol">→</a> <a id="264" href="MLTT.Empty.html#234" class="Bound">A</a> <a id="266" href="MLTT.Empty.html#255" class="Bound">x</a>
<a id="268" href="MLTT.Empty.html#219" class="Function">𝟘-induction</a> <a id="280" class="Symbol">=</a> <a id="282" class="Symbol">λ</a> <a id="284" class="Symbol">()</a>

<a id="unique-from-𝟘"></a><a id="288" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="302" class="Symbol">:</a> <a id="304" class="Symbol">{</a><a id="305" href="MLTT.Empty.html#305" class="Bound">A</a> <a id="307" class="Symbol">:</a> <a id="309" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="311" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="313" class="Symbol">}</a> <a id="315" class="Symbol">→</a> <a id="317" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="319" class="Symbol">{</a><a id="320" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="321" class="Symbol">}</a> <a id="323" class="Symbol">→</a> <a id="325" href="MLTT.Empty.html#305" class="Bound">A</a>
<a id="327" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="341" class="Symbol">=</a> <a id="343" href="MLTT.Empty.html#219" class="Function">𝟘-induction</a>

<a id="𝟘-elim"></a><a id="356" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="363" class="Symbol">=</a> <a id="365" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a>

<a id="380" class="Markup">\end{code}</a><a id="390" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Id.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Id</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Identity type.

</a><a id="17" class="Markup">\begin{code}</a>

<a id="31" class="Symbol">{-#</a> <a id="35" class="Keyword">OPTIONS</a> <a id="43" class="Pragma">--safe</a> <a id="50" class="Pragma">--without-K</a> <a id="62" class="Symbol">#-}</a>

<a id="67" class="Keyword">module</a> <a id="74" href="MLTT.Id.html" class="Module">MLTT.Id</a> <a id="82" class="Keyword">where</a>

<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="MLTT.Universes.html" class="Module">MLTT.Universes</a>
<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="MLTT.Pi.html" class="Module">MLTT.Pi</a>

<a id="137" class="Keyword">open</a> <a id="142" class="Keyword">import</a> <a id="149" href="MLTT.Identity-Type.html" class="Module">MLTT.Identity-Type</a> <a id="168" class="Keyword">renaming</a> <a id="177" class="Symbol">(</a><a id="178" href="MLTT.Identity-Type.html#117" class="Datatype Operator">_＝_</a> <a id="182" class="Symbol">to</a> <a id="185" class="Keyword">infix</a> <a id="191" class="Number">0</a> <a id="193" class="Datatype Operator">_＝_</a><a id="196" class="Symbol">)</a> <a id="198" class="Keyword">public</a>

<a id="𝓻𝓮𝒻𝓵"></a><a id="206" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="211" class="Symbol">:</a> <a id="213" class="Symbol">{</a><a id="214" href="MLTT.Id.html#214" class="Bound">X</a> <a id="216" class="Symbol">:</a> <a id="218" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="220" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="222" class="Symbol">}</a> <a id="224" class="Symbol">(</a><a id="225" href="MLTT.Id.html#225" class="Bound">x</a> <a id="227" class="Symbol">:</a> <a id="229" href="MLTT.Id.html#214" class="Bound">X</a><a id="230" class="Symbol">)</a> <a id="232" class="Symbol">→</a> <a id="234" href="MLTT.Id.html#225" class="Bound">x</a> <a id="236" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="238" href="MLTT.Id.html#225" class="Bound">x</a>
<a id="240" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="245" href="MLTT.Id.html#245" class="Bound">x</a> <a id="247" class="Symbol">=</a> <a id="249" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="254" class="Symbol">{_}</a> <a id="258" class="Symbol">{_}</a> <a id="262" class="Symbol">{</a><a id="263" href="MLTT.Id.html#245" class="Bound">x</a><a id="264" class="Symbol">}</a>

<a id="Id"></a><a id="267" href="MLTT.Id.html#267" class="Function">Id</a> <a id="270" class="Symbol">:</a> <a id="272" class="Symbol">{</a><a id="273" href="MLTT.Id.html#273" class="Bound">X</a> <a id="275" class="Symbol">:</a> <a id="277" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="279" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="281" class="Symbol">}</a> <a id="283" class="Symbol">→</a> <a id="285" href="MLTT.Id.html#273" class="Bound">X</a> <a id="287" class="Symbol">→</a> <a id="289" href="MLTT.Id.html#273" class="Bound">X</a> <a id="291" class="Symbol">→</a> <a id="293" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="295" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="297" href="MLTT.Id.html#267" class="Function">Id</a> <a id="300" class="Symbol">=</a> <a id="302" href="MLTT.Id.html#193" class="Datatype Operator">_＝_</a>

<a id="Jbased"></a><a id="307" href="MLTT.Id.html#307" class="Function">Jbased</a> <a id="314" class="Symbol">:</a> <a id="316" class="Symbol">{</a><a id="317" href="MLTT.Id.html#317" class="Bound">X</a> <a id="319" class="Symbol">:</a> <a id="321" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="323" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="325" class="Symbol">}</a> <a id="327" class="Symbol">(</a><a id="328" href="MLTT.Id.html#328" class="Bound">x</a> <a id="330" class="Symbol">:</a> <a id="332" href="MLTT.Id.html#317" class="Bound">X</a><a id="333" class="Symbol">)</a> <a id="335" class="Symbol">(</a><a id="336" href="MLTT.Id.html#336" class="Bound">A</a> <a id="338" class="Symbol">:</a> <a id="340" class="Symbol">(</a><a id="341" href="MLTT.Id.html#341" class="Bound">y</a> <a id="343" class="Symbol">:</a> <a id="345" href="MLTT.Id.html#317" class="Bound">X</a><a id="346" class="Symbol">)</a> <a id="348" class="Symbol">→</a> <a id="350" href="MLTT.Id.html#328" class="Bound">x</a> <a id="352" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="354" href="MLTT.Id.html#341" class="Bound">y</a> <a id="356" class="Symbol">→</a> <a id="358" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="360" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="362" class="Symbol">)</a>
       <a id="371" class="Symbol">→</a> <a id="373" href="MLTT.Id.html#336" class="Bound">A</a> <a id="375" href="MLTT.Id.html#328" class="Bound">x</a> <a id="377" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="382" class="Symbol">→</a> <a id="384" class="Symbol">(</a><a id="385" href="MLTT.Id.html#385" class="Bound">y</a> <a id="387" class="Symbol">:</a> <a id="389" href="MLTT.Id.html#317" class="Bound">X</a><a id="390" class="Symbol">)</a> <a id="392" class="Symbol">(</a><a id="393" href="MLTT.Id.html#393" class="Bound">r</a> <a id="395" class="Symbol">:</a> <a id="397" href="MLTT.Id.html#328" class="Bound">x</a> <a id="399" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="401" href="MLTT.Id.html#385" class="Bound">y</a><a id="402" class="Symbol">)</a> <a id="404" class="Symbol">→</a> <a id="406" href="MLTT.Id.html#336" class="Bound">A</a> <a id="408" href="MLTT.Id.html#385" class="Bound">y</a> <a id="410" href="MLTT.Id.html#393" class="Bound">r</a>
<a id="412" href="MLTT.Id.html#307" class="Function">Jbased</a> <a id="419" href="MLTT.Id.html#419" class="Bound">x</a> <a id="421" href="MLTT.Id.html#421" class="Bound">A</a> <a id="423" href="MLTT.Id.html#423" class="Bound">b</a> <a id="425" href="MLTT.Id.html#419" class="Bound">x</a> <a id="427" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="432" class="Symbol">=</a> <a id="434" href="MLTT.Id.html#423" class="Bound">b</a>

<a id="J"></a><a id="437" href="MLTT.Id.html#437" class="Function">J</a> <a id="439" class="Symbol">:</a> <a id="441" class="Symbol">{</a><a id="442" href="MLTT.Id.html#442" class="Bound">X</a> <a id="444" class="Symbol">:</a> <a id="446" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="448" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="450" class="Symbol">}</a> <a id="452" class="Symbol">(</a><a id="453" href="MLTT.Id.html#453" class="Bound">A</a> <a id="455" class="Symbol">:</a> <a id="457" class="Symbol">(</a><a id="458" href="MLTT.Id.html#458" class="Bound">x</a> <a id="460" href="MLTT.Id.html#460" class="Bound">y</a> <a id="462" class="Symbol">:</a> <a id="464" href="MLTT.Id.html#442" class="Bound">X</a><a id="465" class="Symbol">)</a> <a id="467" class="Symbol">→</a> <a id="469" href="MLTT.Id.html#458" class="Bound">x</a> <a id="471" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="473" href="MLTT.Id.html#460" class="Bound">y</a> <a id="475" class="Symbol">→</a> <a id="477" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="479" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="481" class="Symbol">)</a>
  <a id="485" class="Symbol">→</a> <a id="487" class="Symbol">((</a><a id="489" href="MLTT.Id.html#489" class="Bound">x</a> <a id="491" class="Symbol">:</a> <a id="493" href="MLTT.Id.html#442" class="Bound">X</a><a id="494" class="Symbol">)</a> <a id="496" class="Symbol">→</a> <a id="498" href="MLTT.Id.html#453" class="Bound">A</a> <a id="500" href="MLTT.Id.html#489" class="Bound">x</a> <a id="502" href="MLTT.Id.html#489" class="Bound">x</a> <a id="504" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="508" class="Symbol">)</a> <a id="510" class="Symbol">→</a> <a id="512" class="Symbol">{</a><a id="513" href="MLTT.Id.html#513" class="Bound">x</a> <a id="515" href="MLTT.Id.html#515" class="Bound">y</a> <a id="517" class="Symbol">:</a> <a id="519" href="MLTT.Id.html#442" class="Bound">X</a><a id="520" class="Symbol">}</a> <a id="522" class="Symbol">(</a><a id="523" href="MLTT.Id.html#523" class="Bound">r</a> <a id="525" class="Symbol">:</a> <a id="527" href="MLTT.Id.html#513" class="Bound">x</a> <a id="529" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="531" href="MLTT.Id.html#515" class="Bound">y</a><a id="532" class="Symbol">)</a> <a id="534" class="Symbol">→</a> <a id="536" href="MLTT.Id.html#453" class="Bound">A</a> <a id="538" href="MLTT.Id.html#513" class="Bound">x</a> <a id="540" href="MLTT.Id.html#515" class="Bound">y</a> <a id="542" href="MLTT.Id.html#523" class="Bound">r</a>
<a id="544" href="MLTT.Id.html#437" class="Function">J</a> <a id="546" href="MLTT.Id.html#546" class="Bound">A</a> <a id="548" href="MLTT.Id.html#548" class="Bound">f</a> <a id="550" class="Symbol">{</a><a id="551" href="MLTT.Id.html#551" class="Bound">x</a><a id="552" class="Symbol">}</a> <a id="554" class="Symbol">{</a><a id="555" href="MLTT.Id.html#555" class="Bound">y</a><a id="556" class="Symbol">}</a> <a id="558" class="Symbol">=</a> <a id="560" href="MLTT.Id.html#307" class="Function">Jbased</a> <a id="567" href="MLTT.Id.html#551" class="Bound">x</a> <a id="569" class="Symbol">(</a><a id="570" href="MLTT.Id.html#546" class="Bound">A</a> <a id="572" href="MLTT.Id.html#551" class="Bound">x</a><a id="573" class="Symbol">)</a> <a id="575" class="Symbol">(</a><a id="576" href="MLTT.Id.html#548" class="Bound">f</a> <a id="578" href="MLTT.Id.html#551" class="Bound">x</a><a id="579" class="Symbol">)</a> <a id="581" href="MLTT.Id.html#555" class="Bound">y</a>

<a id="584" class="Keyword">private</a>

 <a id="transport&#39;"></a><a id="594" href="MLTT.Id.html#594" class="Function">transport&#39;</a> <a id="605" class="Symbol">:</a> <a id="607" class="Symbol">{</a><a id="608" href="MLTT.Id.html#608" class="Bound">X</a> <a id="610" class="Symbol">:</a> <a id="612" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="614" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="616" class="Symbol">}</a> <a id="618" class="Symbol">(</a><a id="619" href="MLTT.Id.html#619" class="Bound">A</a> <a id="621" class="Symbol">:</a> <a id="623" href="MLTT.Id.html#608" class="Bound">X</a> <a id="625" class="Symbol">→</a> <a id="627" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="629" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="631" class="Symbol">)</a> <a id="633" class="Symbol">{</a><a id="634" href="MLTT.Id.html#634" class="Bound">x</a> <a id="636" href="MLTT.Id.html#636" class="Bound">y</a> <a id="638" class="Symbol">:</a> <a id="640" href="MLTT.Id.html#608" class="Bound">X</a><a id="641" class="Symbol">}</a>
            <a id="655" class="Symbol">→</a> <a id="657" href="MLTT.Id.html#634" class="Bound">x</a> <a id="659" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="661" href="MLTT.Id.html#636" class="Bound">y</a> <a id="663" class="Symbol">→</a> <a id="665" href="MLTT.Id.html#619" class="Bound">A</a> <a id="667" href="MLTT.Id.html#634" class="Bound">x</a> <a id="669" class="Symbol">→</a> <a id="671" href="MLTT.Id.html#619" class="Bound">A</a> <a id="673" href="MLTT.Id.html#636" class="Bound">y</a>
 <a id="676" href="MLTT.Id.html#594" class="Function">transport&#39;</a> <a id="687" href="MLTT.Id.html#687" class="Bound">A</a> <a id="689" class="Symbol">{</a><a id="690" href="MLTT.Id.html#690" class="Bound">x</a><a id="691" class="Symbol">}</a> <a id="693" class="Symbol">{</a><a id="694" href="MLTT.Id.html#694" class="Bound">y</a><a id="695" class="Symbol">}</a> <a id="697" href="MLTT.Id.html#697" class="Bound">p</a> <a id="699" href="MLTT.Id.html#699" class="Bound">a</a> <a id="701" class="Symbol">=</a> <a id="703" href="MLTT.Id.html#307" class="Function">Jbased</a> <a id="710" href="MLTT.Id.html#690" class="Bound">x</a> <a id="712" class="Symbol">(λ</a> <a id="715" href="MLTT.Id.html#715" class="Bound">y</a> <a id="717" href="MLTT.Id.html#717" class="Bound">p</a> <a id="719" class="Symbol">→</a> <a id="721" href="MLTT.Id.html#687" class="Bound">A</a> <a id="723" href="MLTT.Id.html#715" class="Bound">y</a><a id="724" class="Symbol">)</a> <a id="726" href="MLTT.Id.html#699" class="Bound">a</a> <a id="728" href="MLTT.Id.html#694" class="Bound">y</a> <a id="730" href="MLTT.Id.html#697" class="Bound">p</a>


<a id="transport"></a><a id="734" href="MLTT.Id.html#734" class="Function">transport</a> <a id="744" class="Symbol">:</a> <a id="746" class="Symbol">{</a><a id="747" href="MLTT.Id.html#747" class="Bound">X</a> <a id="749" class="Symbol">:</a> <a id="751" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="753" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="755" class="Symbol">}</a> <a id="757" class="Symbol">(</a><a id="758" href="MLTT.Id.html#758" class="Bound">A</a> <a id="760" class="Symbol">:</a> <a id="762" href="MLTT.Id.html#747" class="Bound">X</a> <a id="764" class="Symbol">→</a> <a id="766" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="768" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="770" class="Symbol">)</a> <a id="772" class="Symbol">{</a><a id="773" href="MLTT.Id.html#773" class="Bound">x</a> <a id="775" href="MLTT.Id.html#775" class="Bound">y</a> <a id="777" class="Symbol">:</a> <a id="779" href="MLTT.Id.html#747" class="Bound">X</a><a id="780" class="Symbol">}</a>
          <a id="792" class="Symbol">→</a> <a id="794" href="MLTT.Id.html#773" class="Bound">x</a> <a id="796" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="798" href="MLTT.Id.html#775" class="Bound">y</a> <a id="800" class="Symbol">→</a> <a id="802" href="MLTT.Id.html#758" class="Bound">A</a> <a id="804" href="MLTT.Id.html#773" class="Bound">x</a> <a id="806" class="Symbol">→</a> <a id="808" href="MLTT.Id.html#758" class="Bound">A</a> <a id="810" href="MLTT.Id.html#775" class="Bound">y</a>
<a id="812" href="MLTT.Id.html#734" class="Function">transport</a> <a id="822" href="MLTT.Id.html#822" class="Bound">A</a> <a id="824" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="829" class="Symbol">=</a> <a id="831" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="lhs"></a><a id="835" href="MLTT.Id.html#835" class="Function">lhs</a> <a id="839" class="Symbol">:</a> <a id="841" class="Symbol">{</a><a id="842" href="MLTT.Id.html#842" class="Bound">X</a> <a id="844" class="Symbol">:</a> <a id="846" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="848" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="850" class="Symbol">}</a> <a id="852" class="Symbol">{</a><a id="853" href="MLTT.Id.html#853" class="Bound">x</a> <a id="855" href="MLTT.Id.html#855" class="Bound">y</a> <a id="857" class="Symbol">:</a> <a id="859" href="MLTT.Id.html#842" class="Bound">X</a><a id="860" class="Symbol">}</a> <a id="862" class="Symbol">→</a> <a id="864" href="MLTT.Id.html#853" class="Bound">x</a> <a id="866" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="868" href="MLTT.Id.html#855" class="Bound">y</a> <a id="870" class="Symbol">→</a> <a id="872" href="MLTT.Id.html#842" class="Bound">X</a>
<a id="874" href="MLTT.Id.html#835" class="Function">lhs</a> <a id="878" class="Symbol">{</a><a id="879" href="MLTT.Id.html#879" class="Bound">𝓤</a><a id="880" class="Symbol">}</a> <a id="882" class="Symbol">{</a><a id="883" href="MLTT.Id.html#883" class="Bound">X</a><a id="884" class="Symbol">}</a> <a id="886" class="Symbol">{</a><a id="887" href="MLTT.Id.html#887" class="Bound">x</a><a id="888" class="Symbol">}</a> <a id="890" class="Symbol">{</a><a id="891" href="MLTT.Id.html#891" class="Bound">y</a><a id="892" class="Symbol">}</a> <a id="894" href="MLTT.Id.html#894" class="Bound">p</a> <a id="896" class="Symbol">=</a> <a id="898" href="MLTT.Id.html#887" class="Bound">x</a>

<a id="rhs"></a><a id="901" href="MLTT.Id.html#901" class="Function">rhs</a> <a id="905" class="Symbol">:</a> <a id="907" class="Symbol">{</a><a id="908" href="MLTT.Id.html#908" class="Bound">X</a> <a id="910" class="Symbol">:</a> <a id="912" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="914" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="916" class="Symbol">}</a> <a id="918" class="Symbol">{</a><a id="919" href="MLTT.Id.html#919" class="Bound">x</a> <a id="921" href="MLTT.Id.html#921" class="Bound">y</a> <a id="923" class="Symbol">:</a> <a id="925" href="MLTT.Id.html#908" class="Bound">X</a><a id="926" class="Symbol">}</a> <a id="928" class="Symbol">→</a> <a id="930" href="MLTT.Id.html#919" class="Bound">x</a> <a id="932" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="934" href="MLTT.Id.html#921" class="Bound">y</a> <a id="936" class="Symbol">→</a> <a id="938" href="MLTT.Id.html#908" class="Bound">X</a>
<a id="940" href="MLTT.Id.html#901" class="Function">rhs</a> <a id="944" class="Symbol">{</a><a id="945" href="MLTT.Id.html#945" class="Bound">𝓤</a><a id="946" class="Symbol">}</a> <a id="948" class="Symbol">{</a><a id="949" href="MLTT.Id.html#949" class="Bound">X</a><a id="950" class="Symbol">}</a> <a id="952" class="Symbol">{</a><a id="953" href="MLTT.Id.html#953" class="Bound">x</a><a id="954" class="Symbol">}</a> <a id="956" class="Symbol">{</a><a id="957" href="MLTT.Id.html#957" class="Bound">y</a><a id="958" class="Symbol">}</a> <a id="960" href="MLTT.Id.html#960" class="Bound">p</a> <a id="962" class="Symbol">=</a> <a id="964" href="MLTT.Id.html#957" class="Bound">y</a>

<a id="_∙_"></a><a id="967" href="MLTT.Id.html#967" class="Function Operator">_∙_</a> <a id="971" class="Symbol">:</a> <a id="973" class="Symbol">{</a><a id="974" href="MLTT.Id.html#974" class="Bound">X</a> <a id="976" class="Symbol">:</a> <a id="978" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="980" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="982" class="Symbol">}</a> <a id="984" class="Symbol">{</a><a id="985" href="MLTT.Id.html#985" class="Bound">x</a> <a id="987" href="MLTT.Id.html#987" class="Bound">y</a> <a id="989" href="MLTT.Id.html#989" class="Bound">z</a> <a id="991" class="Symbol">:</a> <a id="993" href="MLTT.Id.html#974" class="Bound">X</a><a id="994" class="Symbol">}</a> <a id="996" class="Symbol">→</a> <a id="998" href="MLTT.Id.html#985" class="Bound">x</a> <a id="1000" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1002" href="MLTT.Id.html#987" class="Bound">y</a> <a id="1004" class="Symbol">→</a> <a id="1006" href="MLTT.Id.html#987" class="Bound">y</a> <a id="1008" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1010" href="MLTT.Id.html#989" class="Bound">z</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="MLTT.Id.html#985" class="Bound">x</a> <a id="1016" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1018" href="MLTT.Id.html#989" class="Bound">z</a>
<a id="1020" href="MLTT.Id.html#1020" class="Bound">p</a> <a id="1022" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1024" href="MLTT.Id.html#1024" class="Bound">q</a> <a id="1026" class="Symbol">=</a> <a id="1028" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1038" class="Symbol">(</a><a id="1039" href="MLTT.Id.html#835" class="Function">lhs</a> <a id="1043" href="MLTT.Id.html#1020" class="Bound">p</a> <a id="1045" href="MLTT.Id.html#193" class="Datatype Operator">＝_</a><a id="1047" class="Symbol">)</a> <a id="1049" href="MLTT.Id.html#1024" class="Bound">q</a> <a id="1051" href="MLTT.Id.html#1020" class="Bound">p</a>

<a id="_⁻¹"></a><a id="1054" href="MLTT.Id.html#1054" class="Function Operator">_⁻¹</a> <a id="1058" class="Symbol">:</a> <a id="1060" class="Symbol">{</a><a id="1061" href="MLTT.Id.html#1061" class="Bound">X</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1067" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1069" class="Symbol">}</a> <a id="1071" class="Symbol">→</a> <a id="1073" class="Symbol">{</a><a id="1074" href="MLTT.Id.html#1074" class="Bound">x</a> <a id="1076" href="MLTT.Id.html#1076" class="Bound">y</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="MLTT.Id.html#1061" class="Bound">X</a><a id="1081" class="Symbol">}</a> <a id="1083" class="Symbol">→</a> <a id="1085" href="MLTT.Id.html#1074" class="Bound">x</a> <a id="1087" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1089" href="MLTT.Id.html#1076" class="Bound">y</a> <a id="1091" class="Symbol">→</a> <a id="1093" href="MLTT.Id.html#1076" class="Bound">y</a> <a id="1095" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1097" href="MLTT.Id.html#1074" class="Bound">x</a>
<a id="1099" href="MLTT.Id.html#1099" class="Bound">p</a> <a id="1101" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1104" class="Symbol">=</a> <a id="1106" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1116" class="Symbol">(</a><a id="1117" href="MLTT.Id.html#193" class="Datatype Operator">_＝</a> <a id="1120" href="MLTT.Id.html#835" class="Function">lhs</a> <a id="1124" href="MLTT.Id.html#1099" class="Bound">p</a><a id="1125" class="Symbol">)</a> <a id="1127" href="MLTT.Id.html#1099" class="Bound">p</a> <a id="1129" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap"></a><a id="1135" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1138" class="Symbol">:</a> <a id="1140" class="Symbol">{</a><a id="1141" href="MLTT.Id.html#1141" class="Bound">X</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1147" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1149" class="Symbol">}</a> <a id="1151" class="Symbol">{</a><a id="1152" href="MLTT.Id.html#1152" class="Bound">Y</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1158" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1160" class="Symbol">}</a> <a id="1162" class="Symbol">(</a><a id="1163" href="MLTT.Id.html#1163" class="Bound">f</a> <a id="1165" class="Symbol">:</a> <a id="1167" href="MLTT.Id.html#1141" class="Bound">X</a> <a id="1169" class="Symbol">→</a> <a id="1171" href="MLTT.Id.html#1152" class="Bound">Y</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Symbol">{</a><a id="1175" href="MLTT.Id.html#1175" class="Bound">x</a> <a id="1177" href="MLTT.Id.html#1177" class="Bound">x&#39;</a> <a id="1180" class="Symbol">:</a> <a id="1182" href="MLTT.Id.html#1141" class="Bound">X</a><a id="1183" class="Symbol">}</a> <a id="1185" class="Symbol">→</a> <a id="1187" href="MLTT.Id.html#1175" class="Bound">x</a> <a id="1189" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1191" href="MLTT.Id.html#1177" class="Bound">x&#39;</a> <a id="1194" class="Symbol">→</a> <a id="1196" href="MLTT.Id.html#1163" class="Bound">f</a> <a id="1198" href="MLTT.Id.html#1175" class="Bound">x</a> <a id="1200" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1202" href="MLTT.Id.html#1163" class="Bound">f</a> <a id="1204" href="MLTT.Id.html#1177" class="Bound">x&#39;</a>
<a id="1207" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1210" href="MLTT.Id.html#1210" class="Bound">f</a> <a id="1212" href="MLTT.Id.html#1212" class="Bound">p</a> <a id="1214" class="Symbol">=</a> <a id="1216" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1226" class="Symbol">(λ</a> <a id="1229" href="MLTT.Id.html#1229" class="Bound">-</a> <a id="1231" class="Symbol">→</a> <a id="1233" href="MLTT.Id.html#1210" class="Bound">f</a> <a id="1235" class="Symbol">(</a><a id="1236" href="MLTT.Id.html#835" class="Function">lhs</a> <a id="1240" href="MLTT.Id.html#1212" class="Bound">p</a><a id="1241" class="Symbol">)</a> <a id="1243" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1245" href="MLTT.Id.html#1210" class="Bound">f</a> <a id="1247" href="MLTT.Id.html#1229" class="Bound">-</a><a id="1248" class="Symbol">)</a> <a id="1250" href="MLTT.Id.html#1212" class="Bound">p</a> <a id="1252" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport⁻¹"></a><a id="1258" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="1270" class="Symbol">:</a> <a id="1272" class="Symbol">{</a><a id="1273" href="MLTT.Id.html#1273" class="Bound">X</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1279" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1281" class="Symbol">}</a> <a id="1283" class="Symbol">(</a><a id="1284" href="MLTT.Id.html#1284" class="Bound">A</a> <a id="1286" class="Symbol">:</a> <a id="1288" href="MLTT.Id.html#1273" class="Bound">X</a> <a id="1290" class="Symbol">→</a> <a id="1292" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1294" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1296" class="Symbol">)</a> <a id="1298" class="Symbol">{</a><a id="1299" href="MLTT.Id.html#1299" class="Bound">x</a> <a id="1301" href="MLTT.Id.html#1301" class="Bound">y</a> <a id="1303" class="Symbol">:</a> <a id="1305" href="MLTT.Id.html#1273" class="Bound">X</a><a id="1306" class="Symbol">}</a> <a id="1308" class="Symbol">→</a> <a id="1310" href="MLTT.Id.html#1299" class="Bound">x</a> <a id="1312" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1314" href="MLTT.Id.html#1301" class="Bound">y</a> <a id="1316" class="Symbol">→</a> <a id="1318" href="MLTT.Id.html#1284" class="Bound">A</a> <a id="1320" href="MLTT.Id.html#1301" class="Bound">y</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="MLTT.Id.html#1284" class="Bound">A</a> <a id="1326" href="MLTT.Id.html#1299" class="Bound">x</a>
<a id="1328" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="1340" href="MLTT.Id.html#1340" class="Bound">B</a> <a id="1342" href="MLTT.Id.html#1342" class="Bound">p</a> <a id="1344" class="Symbol">=</a> <a id="1346" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1356" href="MLTT.Id.html#1340" class="Bound">B</a> <a id="1358" class="Symbol">(</a><a id="1359" href="MLTT.Id.html#1342" class="Bound">p</a> <a id="1361" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1363" class="Symbol">)</a>

<a id="1366" class="Markup">\end{code}</a><a id="1376" class="Background">

Added 4th Feb 2025. For the above definition, we have the definitional
equality p ∙ refl = p. In order to simplify some computations, we
include a version with refl ∙ q = q definitionally.

</a><a id="1568" class="Markup">\begin{code}</a>

<a id="_∙&#39;_"></a><a id="1582" href="MLTT.Id.html#1582" class="Function Operator">_∙&#39;_</a> <a id="1587" class="Symbol">:</a> <a id="1589" class="Symbol">{</a><a id="1590" href="MLTT.Id.html#1590" class="Bound">X</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1596" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1598" class="Symbol">}</a> <a id="1600" class="Symbol">{</a><a id="1601" href="MLTT.Id.html#1601" class="Bound">x</a> <a id="1603" href="MLTT.Id.html#1603" class="Bound">y</a> <a id="1605" href="MLTT.Id.html#1605" class="Bound">z</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="MLTT.Id.html#1590" class="Bound">X</a><a id="1610" class="Symbol">}</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="MLTT.Id.html#1601" class="Bound">x</a> <a id="1616" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1618" href="MLTT.Id.html#1603" class="Bound">y</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="MLTT.Id.html#1603" class="Bound">y</a> <a id="1624" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1626" href="MLTT.Id.html#1605" class="Bound">z</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="MLTT.Id.html#1601" class="Bound">x</a> <a id="1632" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1634" href="MLTT.Id.html#1605" class="Bound">z</a>
<a id="1636" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1641" href="MLTT.Id.html#1582" class="Function Operator">∙&#39;</a> <a id="1644" href="MLTT.Id.html#1644" class="Bound">q</a> <a id="1646" class="Symbol">=</a> <a id="1648" href="MLTT.Id.html#1644" class="Bound">q</a>

<a id="∙-agrees-with-∙&#39;"></a><a id="1651" href="MLTT.Id.html#1651" class="Function">∙-agrees-with-∙&#39;</a> <a id="1668" class="Symbol">:</a> <a id="1670" class="Symbol">{</a><a id="1671" href="MLTT.Id.html#1671" class="Bound">X</a> <a id="1673" class="Symbol">:</a> <a id="1675" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1677" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1679" class="Symbol">}</a> <a id="1681" class="Symbol">{</a><a id="1682" href="MLTT.Id.html#1682" class="Bound">x</a> <a id="1684" href="MLTT.Id.html#1684" class="Bound">y</a> <a id="1686" href="MLTT.Id.html#1686" class="Bound">z</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="MLTT.Id.html#1671" class="Bound">X</a><a id="1691" class="Symbol">}</a> <a id="1693" class="Symbol">(</a><a id="1694" href="MLTT.Id.html#1694" class="Bound">p</a> <a id="1696" class="Symbol">:</a> <a id="1698" href="MLTT.Id.html#1682" class="Bound">x</a> <a id="1700" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1702" href="MLTT.Id.html#1684" class="Bound">y</a><a id="1703" class="Symbol">)</a> <a id="1705" class="Symbol">(</a><a id="1706" href="MLTT.Id.html#1706" class="Bound">q</a> <a id="1708" class="Symbol">:</a> <a id="1710" href="MLTT.Id.html#1684" class="Bound">y</a> <a id="1712" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1714" href="MLTT.Id.html#1686" class="Bound">z</a><a id="1715" class="Symbol">)</a>
                 <a id="1734" class="Symbol">→</a> <a id="1736" href="MLTT.Id.html#1694" class="Bound">p</a> <a id="1738" href="MLTT.Id.html#1582" class="Function Operator">∙&#39;</a> <a id="1741" href="MLTT.Id.html#1706" class="Bound">q</a> <a id="1743" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1745" href="MLTT.Id.html#1694" class="Bound">p</a> <a id="1747" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1749" href="MLTT.Id.html#1706" class="Bound">q</a>
<a id="1751" href="MLTT.Id.html#1651" class="Function">∙-agrees-with-∙&#39;</a> <a id="1768" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1773" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1778" class="Symbol">=</a> <a id="1780" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="1786" class="Markup">\end{code}</a><a id="1796" class="Background">

End of addition.

</a><a id="1816" class="Markup">\begin{code}</a>

<a id="1830" class="Keyword">module</a> <a id="1837" href="MLTT.Id.html#1837" class="Module">_</a> <a id="1839" class="Symbol">{</a><a id="1840" href="MLTT.Id.html#1840" class="Bound">X</a> <a id="1842" class="Symbol">:</a> <a id="1844" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1846" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1848" class="Symbol">}</a> <a id="1850" class="Symbol">{</a><a id="1851" href="MLTT.Id.html#1851" class="Bound">A</a> <a id="1853" class="Symbol">:</a> <a id="1855" href="MLTT.Id.html#1840" class="Bound">X</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1861" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1863" class="Symbol">}</a> <a id="1865" class="Keyword">where</a>

 <a id="1873" class="Keyword">infix</a>  <a id="1880" class="Number">4</a> <a id="1882" href="MLTT.Id.html#1888" class="Function Operator">_∼_</a>

 <a id="1888" href="MLTT.Id.html#1888" class="Function Operator">_∼_</a> <a id="1892" class="Symbol">:</a>  <a id="1895" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1897" href="MLTT.Id.html#1851" class="Bound">A</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1903" href="MLTT.Id.html#1851" class="Bound">A</a> <a id="1905" class="Symbol">→</a> <a id="1907" href="MLTT.Id.html#1844" class="Bound">𝓤</a> <a id="1909" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1911" href="MLTT.Id.html#1859" class="Bound">𝓥</a> <a id="1913" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1916" href="MLTT.Id.html#1916" class="Bound">f</a> <a id="1918" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1920" href="MLTT.Id.html#1920" class="Bound">g</a> <a id="1922" class="Symbol">=</a> <a id="1924" class="Symbol">∀</a> <a id="1926" href="MLTT.Id.html#1926" class="Bound">x</a> <a id="1928" class="Symbol">→</a> <a id="1930" href="MLTT.Id.html#1916" class="Bound">f</a> <a id="1932" href="MLTT.Id.html#1926" class="Bound">x</a> <a id="1934" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1936" href="MLTT.Id.html#1920" class="Bound">g</a> <a id="1938" href="MLTT.Id.html#1926" class="Bound">x</a>

 <a id="1942" href="MLTT.Id.html#1942" class="Function">∼-refl</a> <a id="1949" class="Symbol">:</a> <a id="1951" class="Symbol">{</a><a id="1952" href="MLTT.Id.html#1952" class="Bound">f</a> <a id="1954" class="Symbol">:</a> <a id="1956" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1958" href="MLTT.Id.html#1851" class="Bound">A</a><a id="1959" class="Symbol">}</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="MLTT.Id.html#1952" class="Bound">f</a> <a id="1965" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1967" href="MLTT.Id.html#1952" class="Bound">f</a>
 <a id="1970" href="MLTT.Id.html#1942" class="Function">∼-refl</a> <a id="1977" href="MLTT.Id.html#1977" class="Bound">x</a> <a id="1979" class="Symbol">=</a> <a id="1981" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="1988" href="MLTT.Id.html#1988" class="Function">∼-trans</a> <a id="1996" class="Symbol">:</a> <a id="1998" class="Symbol">{</a><a id="1999" href="MLTT.Id.html#1999" class="Bound">f</a> <a id="2001" href="MLTT.Id.html#2001" class="Bound">g</a> <a id="2003" href="MLTT.Id.html#2003" class="Bound">h</a> <a id="2005" class="Symbol">:</a> <a id="2007" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="2009" href="MLTT.Id.html#1851" class="Bound">A</a><a id="2010" class="Symbol">}</a> <a id="2012" class="Symbol">→</a> <a id="2014" href="MLTT.Id.html#1999" class="Bound">f</a> <a id="2016" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2018" href="MLTT.Id.html#2001" class="Bound">g</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="MLTT.Id.html#2001" class="Bound">g</a> <a id="2024" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2026" href="MLTT.Id.html#2003" class="Bound">h</a> <a id="2028" class="Symbol">→</a> <a id="2030" href="MLTT.Id.html#1999" class="Bound">f</a> <a id="2032" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2034" href="MLTT.Id.html#2003" class="Bound">h</a>
 <a id="2037" href="MLTT.Id.html#1988" class="Function">∼-trans</a> <a id="2045" href="MLTT.Id.html#2045" class="Bound">h</a> <a id="2047" href="MLTT.Id.html#2047" class="Bound">k</a> <a id="2049" href="MLTT.Id.html#2049" class="Bound">x</a> <a id="2051" class="Symbol">=</a> <a id="2053" href="MLTT.Id.html#2045" class="Bound">h</a> <a id="2055" href="MLTT.Id.html#2049" class="Bound">x</a> <a id="2057" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2059" href="MLTT.Id.html#2047" class="Bound">k</a> <a id="2061" href="MLTT.Id.html#2049" class="Bound">x</a>

 <a id="2065" href="MLTT.Id.html#2065" class="Function">∼-sym</a> <a id="2071" class="Symbol">:</a> <a id="2073" class="Symbol">{</a><a id="2074" href="MLTT.Id.html#2074" class="Bound">f</a> <a id="2076" href="MLTT.Id.html#2076" class="Bound">g</a> <a id="2078" class="Symbol">:</a> <a id="2080" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="2082" href="MLTT.Id.html#1851" class="Bound">A</a><a id="2083" class="Symbol">}</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="MLTT.Id.html#2074" class="Bound">f</a> <a id="2089" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2091" href="MLTT.Id.html#2076" class="Bound">g</a> <a id="2093" class="Symbol">→</a> <a id="2095" href="MLTT.Id.html#2076" class="Bound">g</a> <a id="2097" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2099" href="MLTT.Id.html#2074" class="Bound">f</a>
 <a id="2102" href="MLTT.Id.html#2065" class="Function">∼-sym</a> <a id="2108" href="MLTT.Id.html#2108" class="Bound">h</a> <a id="2110" href="MLTT.Id.html#2110" class="Bound">x</a> <a id="2112" class="Symbol">=</a> <a id="2114" class="Symbol">(</a><a id="2115" href="MLTT.Id.html#2108" class="Bound">h</a> <a id="2117" href="MLTT.Id.html#2110" class="Bound">x</a><a id="2118" class="Symbol">)</a><a id="2119" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

 <a id="2124" href="MLTT.Id.html#2124" class="Function">∼-ap</a> <a id="2129" class="Symbol">:</a> <a id="2131" class="Symbol">{</a><a id="2132" href="MLTT.Id.html#2132" class="Bound">E</a> <a id="2134" class="Symbol">:</a> <a id="2136" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2138" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2140" class="Symbol">}</a> <a id="2142" class="Symbol">(</a><a id="2143" href="MLTT.Id.html#2143" class="Bound">F</a> <a id="2145" class="Symbol">:</a> <a id="2147" href="MLTT.Id.html#2132" class="Bound">E</a> <a id="2149" class="Symbol">→</a> <a id="2151" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="2153" href="MLTT.Id.html#1851" class="Bound">A</a><a id="2154" class="Symbol">)</a> <a id="2156" class="Symbol">{</a><a id="2157" href="MLTT.Id.html#2157" class="Bound">e</a> <a id="2159" href="MLTT.Id.html#2159" class="Bound">e&#39;</a> <a id="2162" class="Symbol">:</a> <a id="2164" href="MLTT.Id.html#2132" class="Bound">E</a><a id="2165" class="Symbol">}</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="MLTT.Id.html#2157" class="Bound">e</a> <a id="2171" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2173" href="MLTT.Id.html#2159" class="Bound">e&#39;</a> <a id="2176" class="Symbol">→</a> <a id="2178" href="MLTT.Id.html#2143" class="Bound">F</a> <a id="2180" href="MLTT.Id.html#2157" class="Bound">e</a> <a id="2182" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2184" href="MLTT.Id.html#2143" class="Bound">F</a> <a id="2186" href="MLTT.Id.html#2159" class="Bound">e&#39;</a>
 <a id="2190" href="MLTT.Id.html#2124" class="Function">∼-ap</a> <a id="2195" href="MLTT.Id.html#2195" class="Bound">F</a> <a id="2197" href="MLTT.Id.html#2197" class="Bound">p</a> <a id="2199" href="MLTT.Id.html#2199" class="Bound">x</a> <a id="2201" class="Symbol">=</a> <a id="2203" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2206" class="Symbol">(λ</a> <a id="2209" href="MLTT.Id.html#2209" class="Bound">-</a> <a id="2211" class="Symbol">→</a> <a id="2213" href="MLTT.Id.html#2195" class="Bound">F</a> <a id="2215" href="MLTT.Id.html#2209" class="Bound">-</a> <a id="2217" href="MLTT.Id.html#2199" class="Bound">x</a><a id="2218" class="Symbol">)</a> <a id="2220" href="MLTT.Id.html#2197" class="Bound">p</a>

<a id="∼-ap-∘"></a><a id="2223" href="MLTT.Id.html#2223" class="Function">∼-ap-∘</a> <a id="2230" class="Symbol">:</a> <a id="2232" class="Symbol">{</a><a id="2233" href="MLTT.Id.html#2233" class="Bound">X</a> <a id="2235" class="Symbol">:</a> <a id="2237" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2239" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2241" class="Symbol">}</a> <a id="2243" class="Symbol">{</a><a id="2244" href="MLTT.Id.html#2244" class="Bound">Y</a> <a id="2246" class="Symbol">:</a> <a id="2248" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2250" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2252" class="Symbol">}</a> <a id="2254" class="Symbol">{</a><a id="2255" href="MLTT.Id.html#2255" class="Bound">Z</a> <a id="2257" class="Symbol">:</a> <a id="2259" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2261" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2263" class="Symbol">}</a>
         <a id="2274" class="Symbol">{</a><a id="2275" href="MLTT.Id.html#2275" class="Bound">f</a> <a id="2277" href="MLTT.Id.html#2277" class="Bound">g</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="MLTT.Id.html#2233" class="Bound">X</a> <a id="2283" class="Symbol">→</a> <a id="2285" href="MLTT.Id.html#2244" class="Bound">Y</a><a id="2286" class="Symbol">}</a> <a id="2288" class="Symbol">(</a><a id="2289" href="MLTT.Id.html#2289" class="Bound">h</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="MLTT.Id.html#2244" class="Bound">Y</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="MLTT.Id.html#2255" class="Bound">Z</a><a id="2298" class="Symbol">)</a>
       <a id="2307" class="Symbol">→</a> <a id="2309" href="MLTT.Id.html#2275" class="Bound">f</a> <a id="2311" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2313" href="MLTT.Id.html#2277" class="Bound">g</a> <a id="2315" class="Symbol">→</a> <a id="2317" href="MLTT.Id.html#2289" class="Bound">h</a> <a id="2319" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2321" href="MLTT.Id.html#2275" class="Bound">f</a> <a id="2323" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2325" href="MLTT.Id.html#2289" class="Bound">h</a> <a id="2327" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2329" href="MLTT.Id.html#2277" class="Bound">g</a>
<a id="2331" href="MLTT.Id.html#2223" class="Function">∼-ap-∘</a> <a id="2338" href="MLTT.Id.html#2338" class="Bound">h</a> <a id="2340" href="MLTT.Id.html#2340" class="Bound">p</a> <a id="2342" href="MLTT.Id.html#2342" class="Bound">x</a> <a id="2344" class="Symbol">=</a> <a id="2346" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2349" href="MLTT.Id.html#2338" class="Bound">h</a> <a id="2351" class="Symbol">(</a><a id="2352" href="MLTT.Id.html#2340" class="Bound">p</a> <a id="2354" href="MLTT.Id.html#2342" class="Bound">x</a><a id="2355" class="Symbol">)</a>

<a id="2358" class="Markup">\end{code}</a><a id="2368" class="Background">

Notations to make some proofs more readable:

</a><a id="2416" class="Markup">\begin{code}</a>

<a id="by-definition"></a><a id="2430" href="MLTT.Id.html#2430" class="Function">by-definition</a> <a id="2444" class="Symbol">:</a> <a id="2446" class="Symbol">{</a><a id="2447" href="MLTT.Id.html#2447" class="Bound">X</a> <a id="2449" class="Symbol">:</a> <a id="2451" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2453" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2455" class="Symbol">}</a> <a id="2457" class="Symbol">{</a><a id="2458" href="MLTT.Id.html#2458" class="Bound">x</a> <a id="2460" class="Symbol">:</a> <a id="2462" href="MLTT.Id.html#2447" class="Bound">X</a><a id="2463" class="Symbol">}</a> <a id="2465" class="Symbol">→</a> <a id="2467" href="MLTT.Id.html#2458" class="Bound">x</a> <a id="2469" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2471" href="MLTT.Id.html#2458" class="Bound">x</a>
<a id="2473" href="MLTT.Id.html#2430" class="Function">by-definition</a> <a id="2487" class="Symbol">=</a> <a id="2489" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="by-construction"></a><a id="2495" href="MLTT.Id.html#2495" class="Function">by-construction</a> <a id="2511" class="Symbol">:</a> <a id="2513" class="Symbol">{</a><a id="2514" href="MLTT.Id.html#2514" class="Bound">X</a> <a id="2516" class="Symbol">:</a> <a id="2518" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2520" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2522" class="Symbol">}</a> <a id="2524" class="Symbol">{</a><a id="2525" href="MLTT.Id.html#2525" class="Bound">x</a> <a id="2527" class="Symbol">:</a> <a id="2529" href="MLTT.Id.html#2514" class="Bound">X</a><a id="2530" class="Symbol">}</a> <a id="2532" class="Symbol">→</a> <a id="2534" href="MLTT.Id.html#2525" class="Bound">x</a> <a id="2536" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2538" href="MLTT.Id.html#2525" class="Bound">x</a>
<a id="2540" href="MLTT.Id.html#2495" class="Function">by-construction</a> <a id="2556" class="Symbol">=</a> <a id="2558" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="by-assumption"></a><a id="2564" href="MLTT.Id.html#2564" class="Function">by-assumption</a> <a id="2578" class="Symbol">:</a> <a id="2580" class="Symbol">{</a><a id="2581" href="MLTT.Id.html#2581" class="Bound">X</a> <a id="2583" class="Symbol">:</a> <a id="2585" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2587" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2589" class="Symbol">}</a> <a id="2591" class="Symbol">{</a><a id="2592" href="MLTT.Id.html#2592" class="Bound">x</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="MLTT.Id.html#2581" class="Bound">X</a><a id="2597" class="Symbol">}</a> <a id="2599" class="Symbol">→</a> <a id="2601" href="MLTT.Id.html#2592" class="Bound">x</a> <a id="2603" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2605" href="MLTT.Id.html#2592" class="Bound">x</a>
<a id="2607" href="MLTT.Id.html#2564" class="Function">by-assumption</a> <a id="2621" class="Symbol">=</a> <a id="2623" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="2629" class="Markup">\end{code}</a><a id="2639" class="Background">

Standard syntax for equality chain reasoning:

</a><a id="2688" class="Markup">\begin{code}</a>

<a id="_＝⟨_⟩_"></a><a id="2702" href="MLTT.Id.html#2702" class="Function Operator">_＝⟨_⟩_</a> <a id="2709" class="Symbol">:</a> <a id="2711" class="Symbol">{</a><a id="2712" href="MLTT.Id.html#2712" class="Bound">X</a> <a id="2714" class="Symbol">:</a> <a id="2716" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2718" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2720" class="Symbol">}</a> <a id="2722" class="Symbol">(</a><a id="2723" href="MLTT.Id.html#2723" class="Bound">x</a> <a id="2725" class="Symbol">:</a> <a id="2727" href="MLTT.Id.html#2712" class="Bound">X</a><a id="2728" class="Symbol">)</a> <a id="2730" class="Symbol">{</a><a id="2731" href="MLTT.Id.html#2731" class="Bound">y</a> <a id="2733" href="MLTT.Id.html#2733" class="Bound">z</a> <a id="2735" class="Symbol">:</a> <a id="2737" href="MLTT.Id.html#2712" class="Bound">X</a><a id="2738" class="Symbol">}</a> <a id="2740" class="Symbol">→</a> <a id="2742" href="MLTT.Id.html#2723" class="Bound">x</a> <a id="2744" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2746" href="MLTT.Id.html#2731" class="Bound">y</a> <a id="2748" class="Symbol">→</a> <a id="2750" href="MLTT.Id.html#2731" class="Bound">y</a> <a id="2752" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2754" href="MLTT.Id.html#2733" class="Bound">z</a> <a id="2756" class="Symbol">→</a> <a id="2758" href="MLTT.Id.html#2723" class="Bound">x</a> <a id="2760" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2762" href="MLTT.Id.html#2733" class="Bound">z</a>
<a id="2764" class="Symbol">_</a> <a id="2766" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2769" href="MLTT.Id.html#2769" class="Bound">p</a> <a id="2771" href="MLTT.Id.html#2702" class="Function Operator">⟩</a> <a id="2773" href="MLTT.Id.html#2773" class="Bound">q</a> <a id="2775" class="Symbol">=</a> <a id="2777" href="MLTT.Id.html#2769" class="Bound">p</a> <a id="2779" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2781" href="MLTT.Id.html#2773" class="Bound">q</a>

<a id="_∎"></a><a id="2784" href="MLTT.Id.html#2784" class="Function Operator">_∎</a> <a id="2787" class="Symbol">:</a> <a id="2789" class="Symbol">{</a><a id="2790" href="MLTT.Id.html#2790" class="Bound">X</a> <a id="2792" class="Symbol">:</a> <a id="2794" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2796" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2798" class="Symbol">}</a> <a id="2800" class="Symbol">(</a><a id="2801" href="MLTT.Id.html#2801" class="Bound">x</a> <a id="2803" class="Symbol">:</a> <a id="2805" href="MLTT.Id.html#2790" class="Bound">X</a><a id="2806" class="Symbol">)</a> <a id="2808" class="Symbol">→</a> <a id="2810" href="MLTT.Id.html#2801" class="Bound">x</a> <a id="2812" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2814" href="MLTT.Id.html#2801" class="Bound">x</a>
<a id="2816" href="MLTT.Id.html#2784" class="Function Operator">_∎</a> <a id="2819" class="Symbol">_</a> <a id="2821" class="Symbol">=</a> <a id="2823" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>


<a id="2830" class="Keyword">module</a> <a id="2837" href="MLTT.Id.html#2837" class="Module">_</a> <a id="2839" class="Symbol">{</a><a id="2840" href="MLTT.Id.html#2840" class="Bound">X</a> <a id="2842" class="Symbol">:</a> <a id="2844" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2846" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2848" class="Symbol">}</a> <a id="2850" class="Symbol">{</a><a id="2851" href="MLTT.Id.html#2851" class="Bound">A</a> <a id="2853" class="Symbol">:</a> <a id="2855" href="MLTT.Id.html#2840" class="Bound">X</a> <a id="2857" class="Symbol">→</a> <a id="2859" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2861" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2863" class="Symbol">}</a> <a id="2865" class="Keyword">where</a>

 <a id="2873" href="MLTT.Id.html#2873" class="Function Operator">_∼⟨_⟩_</a> <a id="2880" class="Symbol">:</a> <a id="2882" class="Symbol">(</a><a id="2883" href="MLTT.Id.html#2883" class="Bound">f</a> <a id="2885" class="Symbol">:</a> <a id="2887" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="2889" href="MLTT.Id.html#2851" class="Bound">A</a><a id="2890" class="Symbol">)</a> <a id="2892" class="Symbol">{</a><a id="2893" href="MLTT.Id.html#2893" class="Bound">g</a> <a id="2895" href="MLTT.Id.html#2895" class="Bound">h</a> <a id="2897" class="Symbol">:</a> <a id="2899" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="2901" href="MLTT.Id.html#2851" class="Bound">A</a><a id="2902" class="Symbol">}</a> <a id="2904" class="Symbol">→</a> <a id="2906" href="MLTT.Id.html#2883" class="Bound">f</a> <a id="2908" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2910" href="MLTT.Id.html#2893" class="Bound">g</a> <a id="2912" class="Symbol">→</a> <a id="2914" href="MLTT.Id.html#2893" class="Bound">g</a> <a id="2916" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2918" href="MLTT.Id.html#2895" class="Bound">h</a> <a id="2920" class="Symbol">→</a> <a id="2922" href="MLTT.Id.html#2883" class="Bound">f</a> <a id="2924" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2926" href="MLTT.Id.html#2895" class="Bound">h</a>
 <a id="2929" class="Symbol">_</a> <a id="2931" href="MLTT.Id.html#2873" class="Function Operator">∼⟨</a> <a id="2934" href="MLTT.Id.html#2934" class="Bound">p</a> <a id="2936" href="MLTT.Id.html#2873" class="Function Operator">⟩</a> <a id="2938" href="MLTT.Id.html#2938" class="Bound">q</a> <a id="2940" class="Symbol">=</a> <a id="2942" href="MLTT.Id.html#1988" class="Function">∼-trans</a> <a id="2950" href="MLTT.Id.html#2934" class="Bound">p</a> <a id="2952" href="MLTT.Id.html#2938" class="Bound">q</a>

 <a id="2956" href="MLTT.Id.html#2956" class="Function Operator">_∼∎</a> <a id="2960" class="Symbol">:</a> <a id="2962" class="Symbol">(</a><a id="2963" href="MLTT.Id.html#2963" class="Bound">f</a> <a id="2965" class="Symbol">:</a> <a id="2967" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="2969" href="MLTT.Id.html#2851" class="Bound">A</a><a id="2970" class="Symbol">)</a> <a id="2972" class="Symbol">→</a> <a id="2974" href="MLTT.Id.html#2963" class="Bound">f</a> <a id="2976" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2978" href="MLTT.Id.html#2963" class="Bound">f</a>
 <a id="2981" href="MLTT.Id.html#2956" class="Function Operator">_∼∎</a> <a id="2985" class="Symbol">_</a> <a id="2987" class="Symbol">=</a> <a id="2989" href="MLTT.Id.html#1942" class="Function">∼-refl</a>

 <a id="2998" class="Keyword">infix</a>  <a id="3005" class="Number">1</a> <a id="3007" href="MLTT.Id.html#2956" class="Function Operator">_∼∎</a>
 <a id="3012" class="Keyword">infixr</a> <a id="3019" class="Number">0</a> <a id="3021" href="MLTT.Id.html#2873" class="Function Operator">_∼⟨_⟩_</a>

<a id="3029" class="Markup">\end{code}</a><a id="3039" class="Background">

Added by Carlo Angiuli on November 20, 2025.

Special syntax for definitional steps in equality chain reasoning:

</a><a id="3155" class="Markup">\begin{code}</a>

<a id="_＝⟨refl⟩_"></a><a id="3169" href="MLTT.Id.html#3169" class="Function Operator">_＝⟨refl⟩_</a> <a id="3179" class="Symbol">:</a> <a id="3181" class="Symbol">{</a><a id="3182" href="MLTT.Id.html#3182" class="Bound">X</a> <a id="3184" class="Symbol">:</a> <a id="3186" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3188" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3190" class="Symbol">}</a> <a id="3192" class="Symbol">(</a><a id="3193" href="MLTT.Id.html#3193" class="Bound">x</a> <a id="3195" class="Symbol">:</a> <a id="3197" href="MLTT.Id.html#3182" class="Bound">X</a><a id="3198" class="Symbol">)</a> <a id="3200" class="Symbol">{</a><a id="3201" href="MLTT.Id.html#3201" class="Bound">y</a> <a id="3203" class="Symbol">:</a> <a id="3205" href="MLTT.Id.html#3182" class="Bound">X</a><a id="3206" class="Symbol">}</a> <a id="3208" class="Symbol">→</a> <a id="3210" href="MLTT.Id.html#3193" class="Bound">x</a> <a id="3212" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3214" href="MLTT.Id.html#3201" class="Bound">y</a> <a id="3216" class="Symbol">→</a> <a id="3218" href="MLTT.Id.html#3193" class="Bound">x</a> <a id="3220" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3222" href="MLTT.Id.html#3201" class="Bound">y</a>
<a id="3224" class="Symbol">_</a> <a id="3226" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a> <a id="3234" href="MLTT.Id.html#3234" class="Bound">p</a> <a id="3236" class="Symbol">=</a> <a id="3238" href="MLTT.Id.html#3234" class="Bound">p</a>

<a id="_＝⟨by-definition⟩_"></a><a id="3241" href="MLTT.Id.html#3241" class="Function Operator">_＝⟨by-definition⟩_</a> <a id="3260" class="Symbol">:</a> <a id="3262" class="Symbol">{</a><a id="3263" href="MLTT.Id.html#3263" class="Bound">X</a> <a id="3265" class="Symbol">:</a> <a id="3267" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3269" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3271" class="Symbol">}</a> <a id="3273" class="Symbol">(</a><a id="3274" href="MLTT.Id.html#3274" class="Bound">x</a> <a id="3276" class="Symbol">:</a> <a id="3278" href="MLTT.Id.html#3263" class="Bound">X</a><a id="3279" class="Symbol">)</a> <a id="3281" class="Symbol">{</a><a id="3282" href="MLTT.Id.html#3282" class="Bound">y</a> <a id="3284" class="Symbol">:</a> <a id="3286" href="MLTT.Id.html#3263" class="Bound">X</a><a id="3287" class="Symbol">}</a> <a id="3289" class="Symbol">→</a> <a id="3291" href="MLTT.Id.html#3274" class="Bound">x</a> <a id="3293" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3295" href="MLTT.Id.html#3282" class="Bound">y</a> <a id="3297" class="Symbol">→</a> <a id="3299" href="MLTT.Id.html#3274" class="Bound">x</a> <a id="3301" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3303" href="MLTT.Id.html#3282" class="Bound">y</a>
<a id="3305" href="MLTT.Id.html#3241" class="Function Operator">_＝⟨by-definition⟩_</a> <a id="3324" class="Symbol">=</a> <a id="3326" href="MLTT.Id.html#3169" class="Function Operator">_＝⟨refl⟩_</a>

<a id="3337" class="Markup">\end{code}</a><a id="3347" class="Background">

End of addition.

Fixities:

</a><a id="3378" class="Markup">\begin{code}</a>

<a id="3392" class="Keyword">infix</a>  <a id="3399" class="Number">3</a>  <a id="3402" href="MLTT.Id.html#1054" class="Function Operator">_⁻¹</a>
<a id="3406" class="Keyword">infix</a>  <a id="3413" class="Number">1</a> <a id="3415" href="MLTT.Id.html#2784" class="Function Operator">_∎</a>
<a id="3418" class="Keyword">infixr</a> <a id="3425" class="Number">0</a> <a id="3427" href="MLTT.Id.html#2702" class="Function Operator">_＝⟨_⟩_</a>
<a id="3434" class="Keyword">infixr</a> <a id="3441" class="Number">0</a> <a id="3443" href="MLTT.Id.html#3169" class="Function Operator">_＝⟨refl⟩_</a>
<a id="3453" class="Keyword">infixr</a> <a id="3460" class="Number">0</a> <a id="3462" href="MLTT.Id.html#3241" class="Function Operator">_＝⟨by-definition⟩_</a>
<a id="3481" class="Keyword">infixl</a> <a id="3488" class="Number">2</a> <a id="3490" href="MLTT.Id.html#967" class="Function Operator">_∙_</a>

<a id="3495" class="Markup">\end{code}</a><a id="3505" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Identity-Type.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Identity-Type</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Markup">\begin{code}</a>

<a id="15" class="Symbol">{-#</a> <a id="19" class="Keyword">OPTIONS</a> <a id="27" class="Pragma">--safe</a> <a id="34" class="Pragma">--without-K</a> <a id="46" class="Symbol">#-}</a>

<a id="51" class="Keyword">module</a> <a id="58" href="MLTT.Identity-Type.html" class="Module">MLTT.Identity-Type</a> <a id="77" class="Keyword">where</a>

<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="MLTT.Universes.html" class="Module">MLTT.Universes</a>

<a id="112" class="Keyword">data</a> <a id="_＝_"></a><a id="117" href="MLTT.Identity-Type.html#117" class="Datatype Operator">_＝_</a> <a id="121" class="Symbol">{</a><a id="122" href="MLTT.Identity-Type.html#122" class="Bound">𝓤</a><a id="123" class="Symbol">}</a> <a id="125" class="Symbol">{</a><a id="126" href="MLTT.Identity-Type.html#126" class="Bound">X</a> <a id="128" class="Symbol">:</a> <a id="130" href="MLTT.Identity-Type.html#122" class="Bound">𝓤</a> <a id="132" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="134" class="Symbol">}</a> <a id="136" class="Symbol">:</a> <a id="138" href="MLTT.Identity-Type.html#126" class="Bound">X</a> <a id="140" class="Symbol">→</a> <a id="142" href="MLTT.Identity-Type.html#126" class="Bound">X</a> <a id="144" class="Symbol">→</a> <a id="146" href="MLTT.Identity-Type.html#122" class="Bound">𝓤</a> <a id="148" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="150" class="Keyword">where</a>
 <a id="157" class="Keyword">instance</a> <a id="_＝_.refl"></a><a id="166" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="171" class="Symbol">:</a> <a id="173" class="Symbol">{</a><a id="174" href="MLTT.Identity-Type.html#174" class="Bound">x</a> <a id="176" class="Symbol">:</a> <a id="178" href="MLTT.Identity-Type.html#126" class="Bound">X</a><a id="179" class="Symbol">}</a> <a id="181" class="Symbol">→</a> <a id="183" href="MLTT.Identity-Type.html#174" class="Bound">x</a> <a id="185" href="MLTT.Identity-Type.html#117" class="Datatype Operator">＝</a> <a id="187" href="MLTT.Identity-Type.html#174" class="Bound">x</a>

<a id="-Id"></a><a id="190" href="MLTT.Identity-Type.html#190" class="Function">-Id</a> <a id="194" class="Symbol">:</a> <a id="196" class="Symbol">(</a><a id="197" href="MLTT.Identity-Type.html#197" class="Bound">X</a> <a id="199" class="Symbol">:</a> <a id="201" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="203" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="205" class="Symbol">)</a> <a id="207" class="Symbol">→</a> <a id="209" href="MLTT.Identity-Type.html#197" class="Bound">X</a> <a id="211" class="Symbol">→</a> <a id="213" href="MLTT.Identity-Type.html#197" class="Bound">X</a> <a id="215" class="Symbol">→</a> <a id="217" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="219" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="221" href="MLTT.Identity-Type.html#190" class="Function">-Id</a> <a id="225" href="MLTT.Identity-Type.html#225" class="Bound">X</a> <a id="227" href="MLTT.Identity-Type.html#227" class="Bound">x</a> <a id="229" href="MLTT.Identity-Type.html#229" class="Bound">y</a> <a id="231" class="Symbol">=</a> <a id="233" href="MLTT.Identity-Type.html#227" class="Bound">x</a> <a id="235" href="MLTT.Identity-Type.html#117" class="Datatype Operator">＝</a> <a id="237" href="MLTT.Identity-Type.html#229" class="Bound">y</a>

<a id="240" class="Keyword">syntax</a> <a id="247" href="MLTT.Identity-Type.html#190" class="Function">-Id</a> <a id="251" class="Bound">X</a> <a id="253" class="Bound">x</a> <a id="255" class="Bound">y</a> <a id="257" class="Symbol">=</a> <a id="259" class="Bound">x</a> <a id="261" class="Function">＝[</a> <a id="264" class="Bound">X</a> <a id="266" class="Function">]</a> <a id="268" class="Bound">y</a>

<a id="271" class="Markup">\end{code}</a><a id="281" class="Background">

We don&#39;t want built-in equality.

</a><a id="317" class="Markup">\begin{code}</a>

<a id="331" class="Comment">-- {-# BUILTIN EQUALITY _＝_ #-}</a>

<a id="364" class="Markup">\end{code}</a><a id="374" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.List-Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.List-Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Created by Ayberk Tosun, August 2024.

In this module, we collect properties of lists.

</a><a id="89" class="Markup">\begin{code}</a>

<a id="103" class="Symbol">{-#</a> <a id="107" class="Keyword">OPTIONS</a> <a id="115" class="Pragma">--safe</a> <a id="122" class="Pragma">--without-K</a> <a id="134" class="Pragma">--no-exact-split</a> <a id="151" class="Symbol">#-}</a>

<a id="156" class="Keyword">module</a> <a id="163" href="MLTT.List-Properties.html" class="Module">MLTT.List-Properties</a> <a id="184" class="Keyword">where</a>

<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Fin.Type.html" class="Module">Fin.Type</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="MLTT.List.html" class="Module">MLTT.List</a>
<a id="234" class="Keyword">open</a> <a id="239" class="Keyword">import</a> <a id="246" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="UF.Base.html" class="Module">UF.Base</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="355" class="Markup">\end{code}</a><a id="365" class="Background">

The empty list has no members.

</a><a id="399" class="Markup">\begin{code}</a>

<a id="not-in-empty-list"></a><a id="413" href="MLTT.List-Properties.html#413" class="Function">not-in-empty-list</a> <a id="431" class="Symbol">:</a> <a id="433" class="Symbol">{</a><a id="434" href="MLTT.List-Properties.html#434" class="Bound">A</a> <a id="436" class="Symbol">:</a> <a id="438" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="440" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="442" class="Symbol">}</a> <a id="444" class="Symbol">{</a><a id="445" href="MLTT.List-Properties.html#445" class="Bound">x</a> <a id="447" class="Symbol">:</a> <a id="449" href="MLTT.List-Properties.html#434" class="Bound">A</a><a id="450" class="Symbol">}</a> <a id="452" class="Symbol">→</a> <a id="454" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="456" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="463" href="MLTT.List-Properties.html#445" class="Bound">x</a> <a id="465" class="InductiveConstructor">[]</a>
<a id="468" href="MLTT.List-Properties.html#413" class="Function">not-in-empty-list</a> <a id="486" class="Symbol">{</a><a id="487" href="MLTT.List-Properties.html#487" class="Bound">𝓤</a><a id="488" class="Symbol">}</a> <a id="490" class="Symbol">{</a><a id="491" href="MLTT.List-Properties.html#491" class="Bound">A</a><a id="492" class="Symbol">}</a> <a id="494" class="Symbol">{</a><a id="495" href="MLTT.List-Properties.html#495" class="Bound">x</a><a id="496" class="Symbol">}</a> <a id="498" class="Symbol">=</a> <a id="500" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="526" href="MLTT.List-Properties.html#495" class="Bound">x</a>

<a id="529" class="Markup">\end{code}</a><a id="539" class="Background">

We define the list indexing function `nth` below and prove that it is a
surjection.

</a><a id="626" class="Markup">\begin{code}</a>

<a id="640" class="Keyword">module</a> <a id="list-indexing"></a><a id="647" href="MLTT.List-Properties.html#647" class="Module">list-indexing</a> <a id="661" class="Symbol">(</a><a id="662" href="MLTT.List-Properties.html#662" class="Bound">pt</a> <a id="665" class="Symbol">:</a> <a id="667" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="698" class="Symbol">)</a> <a id="700" class="Symbol">{</a><a id="701" href="MLTT.List-Properties.html#701" class="Bound">X</a> <a id="703" class="Symbol">:</a> <a id="705" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="707" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="709" class="Symbol">}</a> <a id="711" class="Keyword">where</a>

 <a id="719" class="Keyword">open</a> <a id="724" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="748" href="MLTT.List-Properties.html#662" class="Bound">pt</a>
 <a id="752" class="Keyword">open</a> <a id="757" class="Keyword">import</a> <a id="764" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="786" href="MLTT.List-Properties.html#662" class="Bound">pt</a>

 <a id="list-indexing.nth"></a><a id="791" href="MLTT.List-Properties.html#791" class="Function">nth</a> <a id="795" class="Symbol">:</a> <a id="797" class="Symbol">(</a><a id="798" href="MLTT.List-Properties.html#798" class="Bound">xs</a> <a id="801" class="Symbol">:</a> <a id="803" href="MLTT.List.html#488" class="Datatype">List</a> <a id="808" href="MLTT.List-Properties.html#701" class="Bound">X</a><a id="809" class="Symbol">)</a> <a id="811" class="Symbol">→</a> <a id="813" href="Fin.Type.html#157" class="Function">Fin</a> <a id="817" class="Symbol">(</a><a id="818" href="MLTT.List.html#602" class="Function">length</a> <a id="825" href="MLTT.List-Properties.html#798" class="Bound">xs</a><a id="827" class="Symbol">)</a> <a id="829" class="Symbol">→</a> <a id="831" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="833" href="MLTT.List-Properties.html#833" class="Bound">x</a> <a id="835" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="837" href="MLTT.List-Properties.html#701" class="Bound">X</a> <a id="839" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="841" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="843" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="850" href="MLTT.List-Properties.html#833" class="Bound">x</a> <a id="852" href="MLTT.List-Properties.html#798" class="Bound">xs</a> <a id="855" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
 <a id="858" href="MLTT.List-Properties.html#791" class="Function">nth</a> <a id="862" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="871" href="MLTT.List-Properties.html#871" class="Bound">i</a>       <a id="879" class="Symbol">=</a> <a id="881" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="888" href="MLTT.List-Properties.html#871" class="Bound">i</a>
 <a id="891" href="MLTT.List-Properties.html#791" class="Function">nth</a> <a id="895" class="Symbol">(</a><a id="896" href="MLTT.List-Properties.html#896" class="Bound">x</a> <a id="898" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="900" class="Symbol">_)</a>  <a id="904" class="Symbol">(</a><a id="905" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="909" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="910" class="Symbol">)</a> <a id="912" class="Symbol">=</a> <a id="914" href="MLTT.List-Properties.html#896" class="Bound">x</a> <a id="916" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="918" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="920" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a> <a id="928" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>
 <a id="931" href="MLTT.List-Properties.html#791" class="Function">nth</a> <a id="935" class="Symbol">(_</a> <a id="938" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="940" href="MLTT.List-Properties.html#940" class="Bound">xs</a><a id="942" class="Symbol">)</a> <a id="944" class="Symbol">(</a><a id="945" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="949" href="MLTT.List-Properties.html#949" class="Bound">n</a><a id="950" class="Symbol">)</a> <a id="952" class="Symbol">=</a> <a id="954" href="MLTT.List-Properties.html#1049" class="Function">x</a> <a id="956" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="958" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="969" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="977" class="Symbol">(</a><a id="978" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="982" href="MLTT.List-Properties.html#997" class="Function">IH</a><a id="984" class="Symbol">)</a>
  <a id="988" class="Keyword">where</a>
   <a id="997" href="MLTT.List-Properties.html#997" class="Function">IH</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1004" href="MLTT.List-Properties.html#1004" class="Bound">x</a> <a id="1006" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1008" href="MLTT.List-Properties.html#701" class="Bound">X</a> <a id="1010" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1012" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="1014" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="1021" href="MLTT.List-Properties.html#1004" class="Bound">x</a> <a id="1023" href="MLTT.List-Properties.html#940" class="Bound">xs</a> <a id="1026" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
   <a id="1031" href="MLTT.List-Properties.html#997" class="Function">IH</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="MLTT.List-Properties.html#791" class="Function">nth</a> <a id="1040" href="MLTT.List-Properties.html#940" class="Bound">xs</a> <a id="1043" href="MLTT.List-Properties.html#949" class="Bound">n</a>

   <a id="1049" href="MLTT.List-Properties.html#1049" class="Function">x</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="MLTT.List-Properties.html#701" class="Bound">X</a>
   <a id="1058" href="MLTT.List-Properties.html#1049" class="Function">x</a> <a id="1060" class="Symbol">=</a> <a id="1062" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1066" href="MLTT.List-Properties.html#997" class="Function">IH</a>

 <a id="list-indexing.nth-is-surjection"></a><a id="1071" href="MLTT.List-Properties.html#1071" class="Function">nth-is-surjection</a> <a id="1089" class="Symbol">:</a> <a id="1091" class="Symbol">(</a><a id="1092" href="MLTT.List-Properties.html#1092" class="Bound">xs</a> <a id="1095" class="Symbol">:</a> <a id="1097" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1102" href="MLTT.List-Properties.html#701" class="Bound">X</a><a id="1103" class="Symbol">)</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="1121" class="Symbol">(</a><a id="1122" href="MLTT.List-Properties.html#791" class="Function">nth</a> <a id="1126" href="MLTT.List-Properties.html#1092" class="Bound">xs</a><a id="1128" class="Symbol">)</a>
 <a id="1131" href="MLTT.List-Properties.html#1071" class="Function">nth-is-surjection</a> <a id="1149" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="1158" class="Symbol">(</a><a id="1159" href="MLTT.List-Properties.html#1159" class="Bound">y</a> <a id="1161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1163" href="MLTT.List-Properties.html#1163" class="Bound">μ</a><a id="1164" class="Symbol">)</a> <a id="1166" class="Symbol">=</a>
  <a id="1170" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="1177" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a> <a id="1187" class="Symbol">(λ</a> <a id="1190" href="MLTT.List-Properties.html#1190" class="Bound">m</a> <a id="1192" class="Symbol">→</a> <a id="1194" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1201" class="Symbol">(</a><a id="1202" href="MLTT.List-Properties.html#413" class="Function">not-in-empty-list</a> <a id="1220" href="MLTT.List-Properties.html#1190" class="Bound">m</a><a id="1221" class="Symbol">))</a> <a id="1224" href="MLTT.List-Properties.html#1163" class="Bound">μ</a>
 <a id="1227" href="MLTT.List-Properties.html#1071" class="Function">nth-is-surjection</a> <a id="1245" class="Symbol">(</a><a id="1246" href="MLTT.List-Properties.html#1246" class="Bound">x</a> <a id="1248" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1250" href="MLTT.List-Properties.html#1250" class="Bound">xs</a><a id="1252" class="Symbol">)</a> <a id="1254" class="Symbol">(</a><a id="1255" href="MLTT.List-Properties.html#1255" class="Bound">y</a> <a id="1257" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1259" href="MLTT.List-Properties.html#1259" class="Bound">μ</a><a id="1260" class="Symbol">)</a> <a id="1262" class="Symbol">=</a> <a id="1264" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="1271" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a> <a id="1281" href="MLTT.List-Properties.html#1296" class="Function">†</a> <a id="1283" href="MLTT.List-Properties.html#1259" class="Bound">μ</a>
  <a id="1287" class="Keyword">where</a>
   <a id="1296" href="MLTT.List-Properties.html#1296" class="Function">†</a> <a id="1298" class="Symbol">:</a> <a id="1300" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="1307" href="MLTT.List-Properties.html#1255" class="Bound">y</a> <a id="1309" class="Symbol">(</a><a id="1310" href="MLTT.List-Properties.html#1246" class="Bound">x</a> <a id="1312" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1314" href="MLTT.List-Properties.html#1250" class="Bound">xs</a><a id="1316" class="Symbol">)</a> <a id="1318" class="Symbol">→</a> <a id="1320" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="1322" href="MLTT.List-Properties.html#1322" class="Bound">i</a> <a id="1324" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="1326" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1330" class="Symbol">(</a><a id="1331" href="MLTT.List.html#602" class="Function">length</a> <a id="1338" class="Symbol">(</a><a id="1339" href="MLTT.List-Properties.html#1246" class="Bound">x</a> <a id="1341" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1343" href="MLTT.List-Properties.html#1250" class="Bound">xs</a><a id="1345" class="Symbol">))</a> <a id="1348" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="1350" class="Symbol">(</a><a id="1351" href="MLTT.List-Properties.html#791" class="Function">nth</a> <a id="1355" class="Symbol">(</a><a id="1356" href="MLTT.List-Properties.html#1246" class="Bound">x</a> <a id="1358" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1360" href="MLTT.List-Properties.html#1250" class="Bound">xs</a><a id="1362" class="Symbol">)</a> <a id="1364" href="MLTT.List-Properties.html#1322" class="Bound">i</a> <a id="1366" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1368" href="MLTT.List-Properties.html#1255" class="Bound">y</a> <a id="1370" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1372" href="MLTT.List-Properties.html#1259" class="Bound">μ</a><a id="1373" class="Symbol">)</a>
   <a id="1378" href="MLTT.List-Properties.html#1296" class="Function">†</a> <a id="1380" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>     <a id="1392" class="Symbol">=</a> <a id="1394" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="1396" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1400" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="1402" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1404" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="1417" class="Symbol">(λ</a> <a id="1420" href="MLTT.List-Properties.html#1420" class="Bound">_</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="UF.PropTrunc.html#573" class="Function">∥∥-is-prop</a><a id="1434" class="Symbol">)</a> <a id="1436" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1441" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>
   <a id="1446" href="MLTT.List-Properties.html#1296" class="Function">†</a> <a id="1448" class="Symbol">(</a><a id="1449" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="1457" href="MLTT.List-Properties.html#1457" class="Bound">p</a><a id="1458" class="Symbol">)</a> <a id="1460" class="Symbol">=</a> <a id="1462" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="1469" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a> <a id="1479" href="MLTT.List-Properties.html#1579" class="Function">‡</a> <a id="1481" href="MLTT.List-Properties.html#1499" class="Function">IH</a>
    <a id="1488" class="Keyword">where</a>
     <a id="1499" href="MLTT.List-Properties.html#1499" class="Function">IH</a> <a id="1502" class="Symbol">:</a> <a id="1504" class="Symbol">(</a><a id="1505" href="MLTT.List-Properties.html#1255" class="Bound">y</a> <a id="1507" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1509" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="1511" href="MLTT.List-Properties.html#1457" class="Bound">p</a> <a id="1513" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="1514" class="Symbol">)</a> <a id="1516" href="UF.ImageAndSurjection.html#678" class="Function Operator">∈image</a> <a id="1523" href="MLTT.List-Properties.html#791" class="Function">nth</a> <a id="1527" href="MLTT.List-Properties.html#1250" class="Bound">xs</a>
     <a id="1535" href="MLTT.List-Properties.html#1499" class="Function">IH</a> <a id="1538" class="Symbol">=</a> <a id="1540" href="MLTT.List-Properties.html#1071" class="Function">nth-is-surjection</a> <a id="1558" href="MLTT.List-Properties.html#1250" class="Bound">xs</a> <a id="1561" class="Symbol">(</a><a id="1562" href="MLTT.List-Properties.html#1255" class="Bound">y</a> <a id="1564" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1566" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="1568" href="MLTT.List-Properties.html#1457" class="Bound">p</a> <a id="1570" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="1571" class="Symbol">)</a>

     <a id="1579" href="MLTT.List-Properties.html#1579" class="Function">‡</a> <a id="1581" class="Symbol">:</a> <a id="1583" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1585" href="MLTT.List-Properties.html#1585" class="Bound">i</a> <a id="1587" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1589" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1593" class="Symbol">(</a><a id="1594" href="MLTT.List.html#602" class="Function">length</a> <a id="1601" href="MLTT.List-Properties.html#1250" class="Bound">xs</a><a id="1603" class="Symbol">)</a> <a id="1605" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1607" class="Symbol">(</a><a id="1608" href="MLTT.List-Properties.html#791" class="Function">nth</a> <a id="1612" href="MLTT.List-Properties.html#1250" class="Bound">xs</a> <a id="1615" href="MLTT.List-Properties.html#1585" class="Bound">i</a> <a id="1617" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1619" href="MLTT.List-Properties.html#1255" class="Bound">y</a> <a id="1621" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1623" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="1625" href="MLTT.List-Properties.html#1457" class="Bound">p</a> <a id="1627" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="1628" class="Symbol">)</a>
       <a id="1637" class="Symbol">→</a> <a id="1639" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="1641" href="MLTT.List-Properties.html#1641" class="Bound">i</a> <a id="1643" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="1645" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1649" class="Symbol">(</a><a id="1650" href="MLTT.List.html#602" class="Function">length</a> <a id="1657" class="Symbol">(</a><a id="1658" href="MLTT.List-Properties.html#1246" class="Bound">x</a> <a id="1660" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1662" href="MLTT.List-Properties.html#1250" class="Bound">xs</a><a id="1664" class="Symbol">))</a> <a id="1667" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="1669" class="Symbol">(</a><a id="1670" href="MLTT.List-Properties.html#791" class="Function">nth</a> <a id="1674" class="Symbol">(</a><a id="1675" href="MLTT.List-Properties.html#1246" class="Bound">x</a> <a id="1677" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1679" href="MLTT.List-Properties.html#1250" class="Bound">xs</a><a id="1681" class="Symbol">)</a> <a id="1683" href="MLTT.List-Properties.html#1641" class="Bound">i</a> <a id="1685" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1687" href="MLTT.List-Properties.html#1255" class="Bound">y</a> <a id="1689" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1691" href="MLTT.List-Properties.html#1259" class="Bound">μ</a><a id="1692" class="Symbol">)</a>
     <a id="1699" href="MLTT.List-Properties.html#1579" class="Function">‡</a> <a id="1701" class="Symbol">(</a><a id="1702" href="MLTT.List-Properties.html#1702" class="Bound">i</a> <a id="1704" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1706" href="MLTT.List-Properties.html#1706" class="Bound">q</a><a id="1707" class="Symbol">)</a> <a id="1709" class="Symbol">=</a> <a id="1711" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="1713" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1717" href="MLTT.List-Properties.html#1702" class="Bound">i</a> <a id="1719" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1721" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="1734" class="Symbol">(λ</a> <a id="1737" href="MLTT.List-Properties.html#1737" class="Bound">_</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="UF.PropTrunc.html#573" class="Function">∥∥-is-prop</a><a id="1751" class="Symbol">)</a> <a id="1753" class="Symbol">(</a><a id="1754" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1758" class="Symbol">(</a><a id="1759" href="UF.Base.html#15985" class="Function">from-Σ-＝</a> <a id="1768" href="MLTT.List-Properties.html#1706" class="Bound">q</a><a id="1769" class="Symbol">))</a> <a id="1772" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>

<a id="1775" class="Markup">\end{code}</a><a id="1785" class="Background">

Added by Fredrik Nordvall Forsberg 14 May 2025

</a><a id="1835" class="Markup">\begin{code}</a>

<a id="map-equiv"></a><a id="1849" href="MLTT.List-Properties.html#1849" class="Function">map-equiv</a> <a id="1859" class="Symbol">:</a> <a id="1861" class="Symbol">{</a><a id="1862" href="MLTT.List-Properties.html#1862" class="Bound">A</a> <a id="1864" href="MLTT.List-Properties.html#1864" class="Bound">B</a> <a id="1866" class="Symbol">:</a> <a id="1868" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1870" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1872" class="Symbol">}</a> <a id="1874" class="Symbol">→</a> <a id="1876" class="Symbol">{</a><a id="1877" href="MLTT.List-Properties.html#1877" class="Bound">f</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="MLTT.List-Properties.html#1862" class="Bound">A</a> <a id="1883" class="Symbol">→</a> <a id="1885" href="MLTT.List-Properties.html#1864" class="Bound">B</a><a id="1886" class="Symbol">}</a> <a id="1888" class="Symbol">→</a> <a id="1890" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1899" href="MLTT.List-Properties.html#1877" class="Bound">f</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1912" class="Symbol">(</a><a id="1913" href="MLTT.List.html#2334" class="Function">map</a> <a id="1917" href="MLTT.List-Properties.html#1877" class="Bound">f</a><a id="1918" class="Symbol">)</a>
<a id="1920" href="MLTT.List-Properties.html#1849" class="Function">map-equiv</a> <a id="1930" class="Symbol">{</a><a id="1931" class="Argument">A</a> <a id="1933" class="Symbol">=</a> <a id="1935" href="MLTT.List-Properties.html#1935" class="Bound">A</a><a id="1936" class="Symbol">}</a> <a id="1938" class="Symbol">{</a><a id="1939" href="MLTT.List-Properties.html#1939" class="Bound">B</a><a id="1940" class="Symbol">}</a> <a id="1942" class="Symbol">{</a><a id="1943" href="MLTT.List-Properties.html#1943" class="Bound">f</a><a id="1944" class="Symbol">}</a> <a id="1946" href="MLTT.List-Properties.html#1946" class="Bound">e</a> <a id="1948" class="Symbol">=</a> <a id="1950" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="1967" class="Symbol">(</a><a id="1968" href="MLTT.List.html#2334" class="Function">map</a> <a id="1972" href="MLTT.List-Properties.html#1943" class="Bound">f</a><a id="1973" class="Symbol">)</a> <a id="1975" class="Symbol">(</a><a id="1976" href="MLTT.List.html#2334" class="Function">map</a> <a id="1980" href="MLTT.List-Properties.html#2002" class="Function">f⁻¹</a> <a id="1984" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1986" href="MLTT.List-Properties.html#2023" class="Function">η</a> <a id="1988" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1990" href="MLTT.List-Properties.html#2142" class="Function">ε</a><a id="1991" class="Symbol">)</a>
 <a id="1994" class="Keyword">where</a>
  <a id="2002" href="MLTT.List-Properties.html#2002" class="Function">f⁻¹</a> <a id="2006" class="Symbol">=</a> <a id="2008" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="2016" href="MLTT.List-Properties.html#1943" class="Bound">f</a> <a id="2018" href="MLTT.List-Properties.html#1946" class="Bound">e</a>

  <a id="2023" href="MLTT.List-Properties.html#2023" class="Function">η</a> <a id="2025" class="Symbol">:</a> <a id="2027" class="Symbol">(</a><a id="2028" href="MLTT.List-Properties.html#2028" class="Bound">l</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="MLTT.List.html#488" class="Datatype">List</a> <a id="2037" href="MLTT.List-Properties.html#1935" class="Bound">A</a><a id="2038" class="Symbol">)</a> <a id="2040" class="Symbol">→</a> <a id="2042" href="MLTT.List.html#2334" class="Function">map</a> <a id="2046" href="MLTT.List-Properties.html#2002" class="Function">f⁻¹</a> <a id="2050" class="Symbol">(</a><a id="2051" href="MLTT.List.html#2334" class="Function">map</a> <a id="2055" href="MLTT.List-Properties.html#1943" class="Bound">f</a> <a id="2057" href="MLTT.List-Properties.html#2028" class="Bound">l</a><a id="2058" class="Symbol">)</a> <a id="2060" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2062" href="MLTT.List-Properties.html#2028" class="Bound">l</a>
  <a id="2066" href="MLTT.List-Properties.html#2023" class="Function">η</a> <a id="2068" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="2071" class="Symbol">=</a> <a id="2073" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="2080" href="MLTT.List-Properties.html#2023" class="Function">η</a> <a id="2082" class="Symbol">(</a><a id="2083" href="MLTT.List-Properties.html#2083" class="Bound">a</a> <a id="2085" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2087" href="MLTT.List-Properties.html#2087" class="Bound">l</a><a id="2088" class="Symbol">)</a> <a id="2090" class="Symbol">=</a> <a id="2092" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="2096" href="MLTT.List.html#534" class="InductiveConstructor Operator">_∷_</a> <a id="2100" class="Symbol">(</a><a id="2101" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="2126" href="MLTT.List-Properties.html#1943" class="Bound">f</a> <a id="2128" href="MLTT.List-Properties.html#1946" class="Bound">e</a> <a id="2130" href="MLTT.List-Properties.html#2083" class="Bound">a</a><a id="2131" class="Symbol">)</a> <a id="2133" class="Symbol">(</a><a id="2134" href="MLTT.List-Properties.html#2023" class="Function">η</a> <a id="2136" href="MLTT.List-Properties.html#2087" class="Bound">l</a><a id="2137" class="Symbol">)</a>

  <a id="2142" href="MLTT.List-Properties.html#2142" class="Function">ε</a> <a id="2144" class="Symbol">:</a> <a id="2146" class="Symbol">(</a><a id="2147" href="MLTT.List-Properties.html#2147" class="Bound">l</a> <a id="2149" class="Symbol">:</a> <a id="2151" href="MLTT.List.html#488" class="Datatype">List</a> <a id="2156" href="MLTT.List-Properties.html#1939" class="Bound">B</a><a id="2157" class="Symbol">)</a> <a id="2159" class="Symbol">→</a> <a id="2161" href="MLTT.List.html#2334" class="Function">map</a> <a id="2165" href="MLTT.List-Properties.html#1943" class="Bound">f</a> <a id="2167" class="Symbol">(</a><a id="2168" href="MLTT.List.html#2334" class="Function">map</a> <a id="2172" href="MLTT.List-Properties.html#2002" class="Function">f⁻¹</a> <a id="2176" href="MLTT.List-Properties.html#2147" class="Bound">l</a><a id="2177" class="Symbol">)</a> <a id="2179" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2181" href="MLTT.List-Properties.html#2147" class="Bound">l</a>
  <a id="2185" href="MLTT.List-Properties.html#2142" class="Function">ε</a> <a id="2187" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="2190" class="Symbol">=</a> <a id="2192" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="2199" href="MLTT.List-Properties.html#2142" class="Function">ε</a> <a id="2201" class="Symbol">(</a><a id="2202" href="MLTT.List-Properties.html#2202" class="Bound">b</a> <a id="2204" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2206" href="MLTT.List-Properties.html#2206" class="Bound">l</a><a id="2207" class="Symbol">)</a> <a id="2209" class="Symbol">=</a> <a id="2211" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="2215" href="MLTT.List.html#534" class="InductiveConstructor Operator">_∷_</a> <a id="2219" class="Symbol">(</a><a id="2220" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="2242" href="MLTT.List-Properties.html#1943" class="Bound">f</a> <a id="2244" href="MLTT.List-Properties.html#1946" class="Bound">e</a> <a id="2246" href="MLTT.List-Properties.html#2202" class="Bound">b</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Symbol">(</a><a id="2250" href="MLTT.List-Properties.html#2142" class="Function">ε</a> <a id="2252" href="MLTT.List-Properties.html#2206" class="Bound">l</a><a id="2253" class="Symbol">)</a>

<a id="2256" class="Markup">\end{code}</a><a id="2266" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.List.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.List</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, January 2021.

It is possible to work with lists *defined* from the ingredients of
our Spartan MLTT (see the module Fin.lagda). For the moment we are
Athenian in this respect.

</a><a id="194" class="Markup">\begin{code}</a>

<a id="208" class="Symbol">{-#</a> <a id="212" class="Keyword">OPTIONS</a> <a id="220" class="Pragma">--safe</a> <a id="227" class="Pragma">--without-K</a> <a id="239" class="Pragma">--no-exact-split</a> <a id="256" class="Symbol">#-}</a>

<a id="261" class="Keyword">module</a> <a id="268" href="MLTT.List.html" class="Module">MLTT.List</a> <a id="278" class="Keyword">where</a>

<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="MLTT.Bool.html" class="Module">MLTT.Bool</a>
<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Naturals.Properties.html" class="Module">Naturals.Properties</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Naturals.Order.html" class="Module">Naturals.Order</a> <a id="391" class="Keyword">hiding</a> <a id="398" class="Symbol">(</a><a id="399" href="Naturals.Order.html#11955" class="Function">minus</a><a id="404" class="Symbol">)</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="UF.Base.html" class="Module">UF.Base</a>
<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="483" class="Keyword">data</a> <a id="List"></a><a id="488" href="MLTT.List.html#488" class="Datatype">List</a> <a id="493" class="Symbol">{</a><a id="494" href="MLTT.List.html#494" class="Bound">𝓤</a><a id="495" class="Symbol">}</a> <a id="497" class="Symbol">(</a><a id="498" href="MLTT.List.html#498" class="Bound">X</a> <a id="500" class="Symbol">:</a> <a id="502" href="MLTT.List.html#494" class="Bound">𝓤</a> <a id="504" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="506" class="Symbol">)</a> <a id="508" class="Symbol">:</a> <a id="510" href="MLTT.List.html#494" class="Bound">𝓤</a> <a id="512" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="514" class="Keyword">where</a>
 <a id="List.[]"></a><a id="521" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="524" class="Symbol">:</a> <a id="526" href="MLTT.List.html#488" class="Datatype">List</a> <a id="531" href="MLTT.List.html#498" class="Bound">X</a>
 <a id="List._∷_"></a><a id="534" href="MLTT.List.html#534" class="InductiveConstructor Operator">_∷_</a> <a id="538" class="Symbol">:</a> <a id="540" href="MLTT.List.html#498" class="Bound">X</a> <a id="542" class="Symbol">→</a> <a id="544" href="MLTT.List.html#488" class="Datatype">List</a> <a id="549" href="MLTT.List.html#498" class="Bound">X</a> <a id="551" class="Symbol">→</a> <a id="553" href="MLTT.List.html#488" class="Datatype">List</a> <a id="558" href="MLTT.List.html#498" class="Bound">X</a>

<a id="561" class="Keyword">infixr</a> <a id="568" class="Number">3</a> <a id="570" href="MLTT.List.html#534" class="InductiveConstructor Operator">_∷_</a>

<a id="575" class="Symbol">{-#</a> <a id="579" class="Keyword">BUILTIN</a> <a id="587" class="Keyword">LIST</a> <a id="592" href="MLTT.List.html#488" class="Datatype">List</a> <a id="597" class="Symbol">#-}</a>

<a id="length"></a><a id="602" href="MLTT.List.html#602" class="Function">length</a> <a id="609" class="Symbol">:</a> <a id="611" class="Symbol">{</a><a id="612" href="MLTT.List.html#612" class="Bound">X</a> <a id="614" class="Symbol">:</a> <a id="616" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="618" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="620" class="Symbol">}</a> <a id="622" class="Symbol">→</a> <a id="624" href="MLTT.List.html#488" class="Datatype">List</a> <a id="629" href="MLTT.List.html#612" class="Bound">X</a> <a id="631" class="Symbol">→</a> <a id="633" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="635" href="MLTT.List.html#602" class="Function">length</a> <a id="642" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="651" class="Symbol">=</a> <a id="653" class="Number">0</a>
<a id="655" href="MLTT.List.html#602" class="Function">length</a> <a id="662" class="Symbol">(</a><a id="663" href="MLTT.List.html#663" class="Bound">x</a> <a id="665" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="667" href="MLTT.List.html#667" class="Bound">xs</a><a id="669" class="Symbol">)</a> <a id="671" class="Symbol">=</a> <a id="673" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="678" class="Symbol">(</a><a id="679" href="MLTT.List.html#602" class="Function">length</a> <a id="686" href="MLTT.List.html#667" class="Bound">xs</a><a id="688" class="Symbol">)</a>

<a id="course-of-values-induction-on-length"></a><a id="691" href="MLTT.List.html#691" class="Function">course-of-values-induction-on-length</a>
 <a id="729" class="Symbol">:</a> <a id="731" class="Symbol">{</a><a id="732" href="MLTT.List.html#732" class="Bound">X</a> <a id="734" class="Symbol">:</a> <a id="736" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="738" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="740" class="Symbol">}</a>
 <a id="743" class="Symbol">→</a> <a id="745" class="Symbol">(</a><a id="746" href="MLTT.List.html#746" class="Bound">P</a> <a id="748" class="Symbol">:</a> <a id="750" href="MLTT.List.html#488" class="Datatype">List</a> <a id="755" href="MLTT.List.html#732" class="Bound">X</a> <a id="757" class="Symbol">→</a> <a id="759" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="761" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="763" class="Symbol">)</a>
 <a id="766" class="Symbol">→</a> <a id="768" class="Symbol">((</a><a id="770" href="MLTT.List.html#770" class="Bound">xs</a> <a id="773" class="Symbol">:</a> <a id="775" href="MLTT.List.html#488" class="Datatype">List</a> <a id="780" href="MLTT.List.html#732" class="Bound">X</a><a id="781" class="Symbol">)</a> <a id="783" class="Symbol">→</a> <a id="785" class="Symbol">((</a><a id="787" href="MLTT.List.html#787" class="Bound">ys</a> <a id="790" class="Symbol">:</a> <a id="792" href="MLTT.List.html#488" class="Datatype">List</a> <a id="797" href="MLTT.List.html#732" class="Bound">X</a><a id="798" class="Symbol">)</a> <a id="800" class="Symbol">→</a> <a id="802" href="MLTT.List.html#602" class="Function">length</a> <a id="809" href="MLTT.List.html#787" class="Bound">ys</a> <a id="812" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="814" href="MLTT.List.html#602" class="Function">length</a> <a id="821" href="MLTT.List.html#770" class="Bound">xs</a> <a id="824" class="Symbol">→</a> <a id="826" href="MLTT.List.html#746" class="Bound">P</a> <a id="828" href="MLTT.List.html#787" class="Bound">ys</a><a id="830" class="Symbol">)</a> <a id="832" class="Symbol">→</a> <a id="834" href="MLTT.List.html#746" class="Bound">P</a> <a id="836" href="MLTT.List.html#770" class="Bound">xs</a><a id="838" class="Symbol">)</a>
 <a id="841" class="Symbol">→</a> <a id="843" class="Symbol">(</a><a id="844" href="MLTT.List.html#844" class="Bound">xs</a> <a id="847" class="Symbol">:</a> <a id="849" href="MLTT.List.html#488" class="Datatype">List</a> <a id="854" href="MLTT.List.html#732" class="Bound">X</a><a id="855" class="Symbol">)</a> <a id="857" class="Symbol">→</a> <a id="859" href="MLTT.List.html#746" class="Bound">P</a> <a id="861" href="MLTT.List.html#844" class="Bound">xs</a>
<a id="864" href="MLTT.List.html#691" class="Function">course-of-values-induction-on-length</a> <a id="901" class="Symbol">{</a><a id="902" href="MLTT.List.html#902" class="Bound">𝓤</a><a id="903" class="Symbol">}</a> <a id="905" class="Symbol">{</a><a id="906" href="MLTT.List.html#906" class="Bound">𝓥</a><a id="907" class="Symbol">}</a> <a id="909" class="Symbol">{</a><a id="910" href="MLTT.List.html#910" class="Bound">X</a><a id="911" class="Symbol">}</a> <a id="913" class="Symbol">=</a>
 <a id="916" href="Naturals.Order.html#6320" class="Function">course-of-values-induction-on-value-of-function</a> <a id="964" href="MLTT.List.html#602" class="Function">length</a>

<a id="Vector&#39;"></a><a id="972" href="MLTT.List.html#972" class="Function">Vector&#39;</a> <a id="980" class="Symbol">:</a> <a id="982" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="984" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="986" class="Symbol">→</a> <a id="988" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="990" class="Symbol">→</a> <a id="992" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="994" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="996" href="MLTT.List.html#972" class="Function">Vector&#39;</a> <a id="1004" href="MLTT.List.html#1004" class="Bound">X</a> <a id="1006" href="MLTT.List.html#1006" class="Bound">n</a> <a id="1008" class="Symbol">=</a> <a id="1010" class="Symbol">(</a><a id="1011" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1013" href="MLTT.List.html#1013" class="Bound">xs</a> <a id="1016" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1018" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1023" href="MLTT.List.html#1004" class="Bound">X</a> <a id="1025" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1027" href="MLTT.List.html#602" class="Function">length</a> <a id="1034" href="MLTT.List.html#1013" class="Bound">xs</a> <a id="1037" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1039" href="MLTT.List.html#1006" class="Bound">n</a><a id="1040" class="Symbol">)</a>

<a id="_∷&#39;_"></a><a id="1043" href="MLTT.List.html#1043" class="Function Operator">_∷&#39;_</a> <a id="1048" class="Symbol">:</a> <a id="1050" class="Symbol">{</a><a id="1051" href="MLTT.List.html#1051" class="Bound">X</a> <a id="1053" class="Symbol">:</a> <a id="1055" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1057" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1059" class="Symbol">}</a> <a id="1061" class="Symbol">{</a><a id="1062" href="MLTT.List.html#1062" class="Bound">n</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1067" class="Symbol">}</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="MLTT.List.html#1051" class="Bound">X</a> <a id="1073" class="Symbol">→</a> <a id="1075" href="MLTT.List.html#972" class="Function">Vector&#39;</a> <a id="1083" href="MLTT.List.html#1051" class="Bound">X</a> <a id="1085" href="MLTT.List.html#1062" class="Bound">n</a> <a id="1087" class="Symbol">→</a> <a id="1089" href="MLTT.List.html#972" class="Function">Vector&#39;</a> <a id="1097" href="MLTT.List.html#1051" class="Bound">X</a> <a id="1099" class="Symbol">(</a><a id="1100" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1105" href="MLTT.List.html#1062" class="Bound">n</a><a id="1106" class="Symbol">)</a>
<a id="1108" href="MLTT.List.html#1108" class="Bound">x</a> <a id="1110" href="MLTT.List.html#1043" class="Function Operator">∷&#39;</a> <a id="1113" class="Symbol">(</a><a id="1114" href="MLTT.List.html#1114" class="Bound">xs</a> <a id="1117" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1119" href="MLTT.List.html#1119" class="Bound">p</a><a id="1120" class="Symbol">)</a> <a id="1122" class="Symbol">=</a> <a id="1124" class="Symbol">(</a><a id="1125" href="MLTT.List.html#1108" class="Bound">x</a> <a id="1127" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1129" href="MLTT.List.html#1114" class="Bound">xs</a><a id="1131" class="Symbol">)</a> <a id="1133" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1135" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1138" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1143" href="MLTT.List.html#1119" class="Bound">p</a>

<a id="equal-heads"></a><a id="1146" href="MLTT.List.html#1146" class="Function">equal-heads</a> <a id="1158" class="Symbol">:</a> <a id="1160" class="Symbol">{</a><a id="1161" href="MLTT.List.html#1161" class="Bound">X</a> <a id="1163" class="Symbol">:</a> <a id="1165" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1167" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1169" class="Symbol">}</a> <a id="1171" class="Symbol">{</a><a id="1172" href="MLTT.List.html#1172" class="Bound">x</a> <a id="1174" href="MLTT.List.html#1174" class="Bound">y</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="MLTT.List.html#1161" class="Bound">X</a><a id="1179" class="Symbol">}</a> <a id="1181" class="Symbol">{</a><a id="1182" href="MLTT.List.html#1182" class="Bound">s</a> <a id="1184" href="MLTT.List.html#1184" class="Bound">t</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1193" href="MLTT.List.html#1161" class="Bound">X</a><a id="1194" class="Symbol">}</a>
            <a id="1208" class="Symbol">→</a> <a id="1210" href="MLTT.List.html#1172" class="Bound">x</a> <a id="1212" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1214" href="MLTT.List.html#1182" class="Bound">s</a> <a id="1216" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1218" href="MLTT.List.html#1174" class="Bound">y</a> <a id="1220" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1222" href="MLTT.List.html#1184" class="Bound">t</a>
            <a id="1236" class="Symbol">→</a> <a id="1238" href="MLTT.List.html#1172" class="Bound">x</a> <a id="1240" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1242" href="MLTT.List.html#1174" class="Bound">y</a>
<a id="1244" href="MLTT.List.html#1146" class="Function">equal-heads</a> <a id="1256" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1261" class="Symbol">=</a> <a id="1263" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="equal-tails"></a><a id="1269" href="MLTT.List.html#1269" class="Function">equal-tails</a> <a id="1281" class="Symbol">:</a> <a id="1283" class="Symbol">{</a><a id="1284" href="MLTT.List.html#1284" class="Bound">X</a> <a id="1286" class="Symbol">:</a> <a id="1288" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1290" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1292" class="Symbol">}</a> <a id="1294" class="Symbol">{</a><a id="1295" href="MLTT.List.html#1295" class="Bound">x</a> <a id="1297" href="MLTT.List.html#1297" class="Bound">y</a> <a id="1299" class="Symbol">:</a> <a id="1301" href="MLTT.List.html#1284" class="Bound">X</a><a id="1302" class="Symbol">}</a> <a id="1304" class="Symbol">{</a><a id="1305" href="MLTT.List.html#1305" class="Bound">s</a> <a id="1307" href="MLTT.List.html#1307" class="Bound">t</a> <a id="1309" class="Symbol">:</a> <a id="1311" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1316" href="MLTT.List.html#1284" class="Bound">X</a><a id="1317" class="Symbol">}</a>
            <a id="1331" class="Symbol">→</a> <a id="1333" href="MLTT.List.html#1295" class="Bound">x</a> <a id="1335" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1337" href="MLTT.List.html#1305" class="Bound">s</a> <a id="1339" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1341" href="MLTT.List.html#1297" class="Bound">y</a> <a id="1343" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1345" href="MLTT.List.html#1307" class="Bound">t</a>
            <a id="1359" class="Symbol">→</a> <a id="1361" href="MLTT.List.html#1305" class="Bound">s</a> <a id="1363" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1365" href="MLTT.List.html#1307" class="Bound">t</a>
<a id="1367" href="MLTT.List.html#1269" class="Function">equal-tails</a> <a id="1379" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1384" class="Symbol">=</a> <a id="1386" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="equal-head-tail"></a><a id="1392" href="MLTT.List.html#1392" class="Function">equal-head-tail</a> <a id="1408" class="Symbol">:</a> <a id="1410" class="Symbol">{</a><a id="1411" href="MLTT.List.html#1411" class="Bound">X</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1417" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1419" class="Symbol">}</a> <a id="1421" class="Symbol">{</a><a id="1422" href="MLTT.List.html#1422" class="Bound">x</a> <a id="1424" class="Symbol">:</a> <a id="1426" href="MLTT.List.html#1411" class="Bound">X</a><a id="1427" class="Symbol">}</a> <a id="1429" class="Symbol">{</a><a id="1430" href="MLTT.List.html#1430" class="Bound">s</a> <a id="1432" href="MLTT.List.html#1432" class="Bound">t</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1441" href="MLTT.List.html#1411" class="Bound">X</a><a id="1442" class="Symbol">}</a>
                <a id="1460" class="Symbol">→</a> <a id="1462" href="MLTT.List.html#1422" class="Bound">x</a> <a id="1464" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1466" href="MLTT.List.html#1430" class="Bound">s</a> <a id="1468" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1470" href="MLTT.List.html#1432" class="Bound">t</a>
                <a id="1488" class="Symbol">→</a> <a id="1490" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1492" href="MLTT.List.html#1492" class="Bound">y</a> <a id="1494" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1496" href="MLTT.List.html#1411" class="Bound">X</a> <a id="1498" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1500" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1502" href="MLTT.List.html#1502" class="Bound">t&#39;</a> <a id="1505" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1507" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1512" href="MLTT.List.html#1411" class="Bound">X</a> <a id="1514" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1516" class="Symbol">(</a><a id="1517" href="MLTT.List.html#1432" class="Bound">t</a> <a id="1519" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1521" href="MLTT.List.html#1492" class="Bound">y</a> <a id="1523" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1525" href="MLTT.List.html#1502" class="Bound">t&#39;</a><a id="1527" class="Symbol">)</a>
<a id="1529" href="MLTT.List.html#1392" class="Function">equal-head-tail</a> <a id="1545" class="Symbol">{</a><a id="1546" href="MLTT.List.html#1546" class="Bound">𝓤</a><a id="1547" class="Symbol">}</a> <a id="1549" class="Symbol">{</a><a id="1550" href="MLTT.List.html#1550" class="Bound">X</a><a id="1551" class="Symbol">}</a> <a id="1553" class="Symbol">{</a><a id="1554" href="MLTT.List.html#1554" class="Bound">x</a><a id="1555" class="Symbol">}</a> <a id="1557" class="Symbol">{</a><a id="1558" href="MLTT.List.html#1558" class="Bound">s</a><a id="1559" class="Symbol">}</a> <a id="1561" class="Symbol">{</a><a id="1562" href="MLTT.List.html#1562" class="Bound">t</a><a id="1563" class="Symbol">}</a> <a id="1565" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1570" class="Symbol">=</a> <a id="1572" href="MLTT.List.html#1554" class="Bound">x</a> <a id="1574" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1576" href="MLTT.List.html#1558" class="Bound">s</a> <a id="1578" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1580" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="[_]"></a><a id="1586" href="MLTT.List.html#1586" class="Function Operator">[_]</a> <a id="1590" class="Symbol">:</a> <a id="1592" class="Symbol">{</a><a id="1593" href="MLTT.List.html#1593" class="Bound">X</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1599" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1601" class="Symbol">}</a> <a id="1603" class="Symbol">→</a> <a id="1605" href="MLTT.List.html#1593" class="Bound">X</a> <a id="1607" class="Symbol">→</a> <a id="1609" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1614" href="MLTT.List.html#1593" class="Bound">X</a>
<a id="1616" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="1618" href="MLTT.List.html#1618" class="Bound">x</a> <a id="1620" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="1622" class="Symbol">=</a> <a id="1624" href="MLTT.List.html#1618" class="Bound">x</a> <a id="1626" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1628" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>

<a id="[]-is-not-cons"></a><a id="1632" href="MLTT.List.html#1632" class="Function">[]-is-not-cons</a> <a id="1647" class="Symbol">:</a> <a id="1649" class="Symbol">{</a><a id="1650" href="MLTT.List.html#1650" class="Bound">X</a> <a id="1652" class="Symbol">:</a> <a id="1654" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1656" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1658" class="Symbol">}</a> <a id="1660" class="Symbol">(</a><a id="1661" href="MLTT.List.html#1661" class="Bound">x</a> <a id="1663" class="Symbol">:</a> <a id="1665" href="MLTT.List.html#1650" class="Bound">X</a><a id="1666" class="Symbol">)</a> <a id="1668" class="Symbol">(</a><a id="1669" href="MLTT.List.html#1669" class="Bound">xs</a> <a id="1672" class="Symbol">:</a> <a id="1674" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1679" href="MLTT.List.html#1650" class="Bound">X</a><a id="1680" class="Symbol">)</a>
               <a id="1697" class="Symbol">→</a> <a id="1699" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="1702" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="1704" href="MLTT.List.html#1661" class="Bound">x</a> <a id="1706" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1708" href="MLTT.List.html#1669" class="Bound">xs</a>
<a id="1711" href="MLTT.List.html#1632" class="Function">[]-is-not-cons</a> <a id="1726" class="Symbol">{</a><a id="1727" href="MLTT.List.html#1727" class="Bound">𝓤</a><a id="1728" class="Symbol">}</a> <a id="1730" class="Symbol">{</a><a id="1731" href="MLTT.List.html#1731" class="Bound">X</a><a id="1732" class="Symbol">}</a> <a id="1734" href="MLTT.List.html#1734" class="Bound">x</a> <a id="1736" href="MLTT.List.html#1736" class="Bound">xs</a> <a id="1739" href="MLTT.List.html#1739" class="Bound">p</a> <a id="1741" class="Symbol">=</a> <a id="1743" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1753" href="MLTT.List.html#1768" class="Function">f</a> <a id="1755" href="MLTT.List.html#1739" class="Bound">p</a> <a id="1757" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
 <a id="1760" class="Keyword">where</a>
  <a id="1768" href="MLTT.List.html#1768" class="Function">f</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1777" href="MLTT.List.html#1731" class="Bound">X</a> <a id="1779" class="Symbol">→</a> <a id="1781" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="1784" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="1788" href="MLTT.List.html#1768" class="Function">f</a> <a id="1790" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="1799" class="Symbol">=</a> <a id="1801" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="1805" href="MLTT.List.html#1768" class="Function">f</a> <a id="1807" class="Symbol">(</a><a id="1808" href="MLTT.List.html#1808" class="Bound">y</a> <a id="1810" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1812" href="MLTT.List.html#1812" class="Bound">ys</a><a id="1814" class="Symbol">)</a> <a id="1816" class="Symbol">=</a> <a id="1818" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>

<a id="_++_"></a><a id="1821" href="MLTT.List.html#1821" class="Function Operator">_++_</a> <a id="1826" class="Symbol">:</a> <a id="1828" class="Symbol">{</a><a id="1829" href="MLTT.List.html#1829" class="Bound">X</a> <a id="1831" class="Symbol">:</a> <a id="1833" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1835" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1837" class="Symbol">}</a> <a id="1839" class="Symbol">→</a> <a id="1841" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1846" href="MLTT.List.html#1829" class="Bound">X</a> <a id="1848" class="Symbol">→</a> <a id="1850" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1855" href="MLTT.List.html#1829" class="Bound">X</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1864" href="MLTT.List.html#1829" class="Bound">X</a>
<a id="1866" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>      <a id="1874" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="1877" href="MLTT.List.html#1877" class="Bound">t</a> <a id="1879" class="Symbol">=</a> <a id="1881" href="MLTT.List.html#1877" class="Bound">t</a>
<a id="1883" class="Symbol">(</a><a id="1884" href="MLTT.List.html#1884" class="Bound">x</a> <a id="1886" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1888" href="MLTT.List.html#1888" class="Bound">s</a><a id="1889" class="Symbol">)</a> <a id="1891" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="1894" href="MLTT.List.html#1894" class="Bound">t</a> <a id="1896" class="Symbol">=</a> <a id="1898" href="MLTT.List.html#1884" class="Bound">x</a> <a id="1900" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1902" class="Symbol">(</a><a id="1903" href="MLTT.List.html#1888" class="Bound">s</a> <a id="1905" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="1908" href="MLTT.List.html#1894" class="Bound">t</a><a id="1909" class="Symbol">)</a>

<a id="1912" class="Keyword">infixr</a> <a id="1919" class="Number">2</a> <a id="1921" href="MLTT.List.html#1821" class="Function Operator">_++_</a>

<a id="[]-right-neutral"></a><a id="1927" href="MLTT.List.html#1927" class="Function">[]-right-neutral</a> <a id="1944" class="Symbol">:</a> <a id="1946" class="Symbol">{</a><a id="1947" href="MLTT.List.html#1947" class="Bound">X</a> <a id="1949" class="Symbol">:</a> <a id="1951" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1953" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1955" class="Symbol">}</a> <a id="1957" class="Symbol">(</a><a id="1958" href="MLTT.List.html#1958" class="Bound">s</a> <a id="1960" class="Symbol">:</a> <a id="1962" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1967" href="MLTT.List.html#1947" class="Bound">X</a><a id="1968" class="Symbol">)</a> <a id="1970" class="Symbol">→</a> <a id="1972" href="MLTT.List.html#1958" class="Bound">s</a> <a id="1974" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1976" href="MLTT.List.html#1958" class="Bound">s</a> <a id="1978" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="1981" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
<a id="1984" href="MLTT.List.html#1927" class="Function">[]-right-neutral</a> <a id="2001" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>      <a id="2009" class="Symbol">=</a> <a id="2011" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2016" href="MLTT.List.html#1927" class="Function">[]-right-neutral</a> <a id="2033" class="Symbol">(</a><a id="2034" href="MLTT.List.html#2034" class="Bound">x</a> <a id="2036" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2038" href="MLTT.List.html#2038" class="Bound">s</a><a id="2039" class="Symbol">)</a> <a id="2041" class="Symbol">=</a> <a id="2043" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2046" class="Symbol">(</a><a id="2047" href="MLTT.List.html#2034" class="Bound">x</a> <a id="2049" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="2051" class="Symbol">)</a> <a id="2053" class="Symbol">(</a><a id="2054" href="MLTT.List.html#1927" class="Function">[]-right-neutral</a> <a id="2071" href="MLTT.List.html#2038" class="Bound">s</a><a id="2072" class="Symbol">)</a>

<a id="++-assoc"></a><a id="2075" href="MLTT.List.html#2075" class="Function">++-assoc</a> <a id="2084" class="Symbol">:</a> <a id="2086" class="Symbol">{</a><a id="2087" href="MLTT.List.html#2087" class="Bound">X</a> <a id="2089" class="Symbol">:</a> <a id="2091" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2093" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2095" class="Symbol">}</a> <a id="2097" class="Symbol">→</a> <a id="2099" href="Notation.General.html#1977" class="Function">associative</a> <a id="2111" class="Symbol">(</a><a id="2112" href="MLTT.List.html#1821" class="Function Operator">_++_</a> <a id="2117" class="Symbol">{</a><a id="2118" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2119" class="Symbol">}</a> <a id="2121" class="Symbol">{</a><a id="2122" href="MLTT.List.html#2087" class="Bound">X</a><a id="2123" class="Symbol">})</a>
<a id="2126" href="MLTT.List.html#2075" class="Function">++-assoc</a> <a id="2135" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>      <a id="2143" href="MLTT.List.html#2143" class="Bound">t</a> <a id="2145" href="MLTT.List.html#2145" class="Bound">u</a> <a id="2147" class="Symbol">=</a> <a id="2149" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2154" href="MLTT.List.html#2075" class="Function">++-assoc</a> <a id="2163" class="Symbol">(</a><a id="2164" href="MLTT.List.html#2164" class="Bound">x</a> <a id="2166" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2168" href="MLTT.List.html#2168" class="Bound">s</a><a id="2169" class="Symbol">)</a> <a id="2171" href="MLTT.List.html#2171" class="Bound">t</a> <a id="2173" href="MLTT.List.html#2173" class="Bound">u</a> <a id="2175" class="Symbol">=</a> <a id="2177" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2180" class="Symbol">(</a><a id="2181" href="MLTT.List.html#2164" class="Bound">x</a> <a id="2183" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="2185" class="Symbol">)</a> <a id="2187" class="Symbol">(</a><a id="2188" href="MLTT.List.html#2075" class="Function">++-assoc</a> <a id="2197" href="MLTT.List.html#2168" class="Bound">s</a> <a id="2199" href="MLTT.List.html#2171" class="Bound">t</a> <a id="2201" href="MLTT.List.html#2173" class="Bound">u</a><a id="2202" class="Symbol">)</a>

<a id="foldr"></a><a id="2205" href="MLTT.List.html#2205" class="Function">foldr</a> <a id="2211" class="Symbol">:</a> <a id="2213" class="Symbol">{</a><a id="2214" href="MLTT.List.html#2214" class="Bound">X</a> <a id="2216" class="Symbol">:</a> <a id="2218" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2220" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2222" class="Symbol">}</a> <a id="2224" class="Symbol">{</a><a id="2225" href="MLTT.List.html#2225" class="Bound">Y</a> <a id="2227" class="Symbol">:</a> <a id="2229" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2231" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2233" class="Symbol">}</a> <a id="2235" class="Symbol">→</a> <a id="2237" class="Symbol">(</a><a id="2238" href="MLTT.List.html#2214" class="Bound">X</a> <a id="2240" class="Symbol">→</a> <a id="2242" href="MLTT.List.html#2225" class="Bound">Y</a> <a id="2244" class="Symbol">→</a> <a id="2246" href="MLTT.List.html#2225" class="Bound">Y</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Symbol">→</a> <a id="2251" href="MLTT.List.html#2225" class="Bound">Y</a> <a id="2253" class="Symbol">→</a> <a id="2255" href="MLTT.List.html#488" class="Datatype">List</a> <a id="2260" href="MLTT.List.html#2214" class="Bound">X</a> <a id="2262" class="Symbol">→</a> <a id="2264" href="MLTT.List.html#2225" class="Bound">Y</a>
<a id="2266" href="MLTT.List.html#2205" class="Function">foldr</a> <a id="2272" href="MLTT.List.html#2272" class="Bound Operator">_·_</a> <a id="2276" href="MLTT.List.html#2276" class="Bound">ε</a> <a id="2278" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="2287" class="Symbol">=</a> <a id="2289" href="MLTT.List.html#2276" class="Bound">ε</a>
<a id="2291" href="MLTT.List.html#2205" class="Function">foldr</a> <a id="2297" href="MLTT.List.html#2297" class="Bound Operator">_·_</a> <a id="2301" href="MLTT.List.html#2301" class="Bound">ε</a> <a id="2303" class="Symbol">(</a><a id="2304" href="MLTT.List.html#2304" class="Bound">x</a> <a id="2306" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2308" href="MLTT.List.html#2308" class="Bound">xs</a><a id="2310" class="Symbol">)</a> <a id="2312" class="Symbol">=</a> <a id="2314" href="MLTT.List.html#2304" class="Bound">x</a> <a id="2316" href="MLTT.List.html#2297" class="Bound Operator">·</a> <a id="2318" href="MLTT.List.html#2205" class="Function">foldr</a> <a id="2324" href="MLTT.List.html#2297" class="Bound Operator">_·_</a> <a id="2328" href="MLTT.List.html#2301" class="Bound">ε</a> <a id="2330" href="MLTT.List.html#2308" class="Bound">xs</a>

<a id="map"></a><a id="2334" href="MLTT.List.html#2334" class="Function">map</a> <a id="2338" class="Symbol">:</a> <a id="2340" class="Symbol">{</a><a id="2341" href="MLTT.List.html#2341" class="Bound">X</a> <a id="2343" class="Symbol">:</a> <a id="2345" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2347" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2349" class="Symbol">}</a> <a id="2351" class="Symbol">{</a><a id="2352" href="MLTT.List.html#2352" class="Bound">Y</a> <a id="2354" class="Symbol">:</a> <a id="2356" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2358" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2360" class="Symbol">}</a> <a id="2362" class="Symbol">→</a> <a id="2364" class="Symbol">(</a><a id="2365" href="MLTT.List.html#2341" class="Bound">X</a> <a id="2367" class="Symbol">→</a> <a id="2369" href="MLTT.List.html#2352" class="Bound">Y</a><a id="2370" class="Symbol">)</a> <a id="2372" class="Symbol">→</a> <a id="2374" href="MLTT.List.html#488" class="Datatype">List</a> <a id="2379" href="MLTT.List.html#2341" class="Bound">X</a> <a id="2381" class="Symbol">→</a> <a id="2383" href="MLTT.List.html#488" class="Datatype">List</a> <a id="2388" href="MLTT.List.html#2352" class="Bound">Y</a>
<a id="2390" href="MLTT.List.html#2334" class="Function">map</a> <a id="2394" href="MLTT.List.html#2394" class="Bound">f</a> <a id="2396" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="2405" class="Symbol">=</a> <a id="2407" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
<a id="2410" href="MLTT.List.html#2334" class="Function">map</a> <a id="2414" href="MLTT.List.html#2414" class="Bound">f</a> <a id="2416" class="Symbol">(</a><a id="2417" href="MLTT.List.html#2417" class="Bound">x</a> <a id="2419" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2421" href="MLTT.List.html#2421" class="Bound">xs</a><a id="2423" class="Symbol">)</a> <a id="2425" class="Symbol">=</a> <a id="2427" href="MLTT.List.html#2414" class="Bound">f</a> <a id="2429" href="MLTT.List.html#2417" class="Bound">x</a> <a id="2431" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2433" href="MLTT.List.html#2334" class="Function">map</a> <a id="2437" href="MLTT.List.html#2414" class="Bound">f</a> <a id="2439" href="MLTT.List.html#2421" class="Bound">xs</a>

<a id="_&lt;$&gt;_"></a><a id="2443" href="MLTT.List.html#2443" class="Function Operator">_&lt;$&gt;_</a> <a id="2449" class="Symbol">=</a> <a id="2451" href="MLTT.List.html#2334" class="Function">map</a>

<a id="is-non-empty"></a><a id="2456" href="MLTT.List.html#2456" class="Function">is-non-empty</a> <a id="2469" class="Symbol">:</a> <a id="2471" class="Symbol">{</a><a id="2472" href="MLTT.List.html#2472" class="Bound">X</a> <a id="2474" class="Symbol">:</a> <a id="2476" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2478" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2480" class="Symbol">}</a> <a id="2482" class="Symbol">→</a> <a id="2484" href="MLTT.List.html#488" class="Datatype">List</a> <a id="2489" href="MLTT.List.html#2472" class="Bound">X</a> <a id="2491" class="Symbol">→</a> <a id="2493" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2495" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2497" href="MLTT.List.html#2456" class="Function">is-non-empty</a> <a id="2510" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="2519" class="Symbol">=</a> <a id="2521" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
<a id="2523" href="MLTT.List.html#2456" class="Function">is-non-empty</a> <a id="2536" class="Symbol">(</a><a id="2537" href="MLTT.List.html#2537" class="Bound">x</a> <a id="2539" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2541" href="MLTT.List.html#2541" class="Bound">xs</a><a id="2543" class="Symbol">)</a> <a id="2545" class="Symbol">=</a> <a id="2547" href="MLTT.Unit.html#129" class="Record">𝟙</a>

<a id="2550" class="Comment">-- cons-is-non-empty : {X : 𝓤 ̇ } {x : X} {xs : List X} → is-non-empty (x ∷ xs)</a>
<a id="2630" class="Keyword">pattern</a> <a id="cons-is-non-empty"></a><a id="2638" href="MLTT.List.html#2638" class="InductiveConstructor">cons-is-non-empty</a> <a id="2656" class="Symbol">=</a> <a id="2658" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="list-non-emptiness-is-decidable"></a><a id="2661" href="MLTT.List.html#2661" class="Function">list-non-emptiness-is-decidable</a> <a id="2693" class="Symbol">:</a> <a id="2695" class="Symbol">{</a><a id="2696" href="MLTT.List.html#2696" class="Bound">X</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2702" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2704" class="Symbol">}</a>
                                  <a id="2740" class="Symbol">(</a><a id="2741" href="MLTT.List.html#2741" class="Bound">xs</a> <a id="2744" class="Symbol">:</a> <a id="2746" href="MLTT.List.html#488" class="Datatype">List</a> <a id="2751" href="MLTT.List.html#2696" class="Bound">X</a><a id="2752" class="Symbol">)</a>
                                <a id="2786" class="Symbol">→</a> <a id="2788" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2801" class="Symbol">(</a><a id="2802" href="MLTT.List.html#2456" class="Function">is-non-empty</a> <a id="2815" href="MLTT.List.html#2741" class="Bound">xs</a><a id="2817" class="Symbol">)</a>
<a id="2819" href="MLTT.List.html#2661" class="Function">list-non-emptiness-is-decidable</a> <a id="2851" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="2854" class="Symbol">=</a> <a id="2856" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2860" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>
<a id="2867" href="MLTT.List.html#2661" class="Function">list-non-emptiness-is-decidable</a> <a id="2899" class="Symbol">(</a><a id="2900" href="MLTT.List.html#2900" class="Bound">x</a> <a id="2902" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2904" href="MLTT.List.html#2904" class="Bound">xs</a><a id="2906" class="Symbol">)</a> <a id="2908" class="Symbol">=</a> <a id="2910" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2914" href="MLTT.List.html#2638" class="InductiveConstructor">cons-is-non-empty</a>

<a id="map-is-non-empty"></a><a id="2933" href="MLTT.List.html#2933" class="Function">map-is-non-empty</a> <a id="2950" class="Symbol">:</a> <a id="2952" class="Symbol">{</a><a id="2953" href="MLTT.List.html#2953" class="Bound">X</a> <a id="2955" class="Symbol">:</a> <a id="2957" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2959" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2961" class="Symbol">}</a> <a id="2963" class="Symbol">{</a><a id="2964" href="MLTT.List.html#2964" class="Bound">Y</a> <a id="2966" class="Symbol">:</a> <a id="2968" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2970" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2972" class="Symbol">}</a> <a id="2974" class="Symbol">(</a><a id="2975" href="MLTT.List.html#2975" class="Bound">f</a> <a id="2977" class="Symbol">:</a> <a id="2979" href="MLTT.List.html#2953" class="Bound">X</a> <a id="2981" class="Symbol">→</a> <a id="2983" href="MLTT.List.html#2964" class="Bound">Y</a><a id="2984" class="Symbol">)</a> <a id="2986" class="Symbol">(</a><a id="2987" href="MLTT.List.html#2987" class="Bound">xs</a> <a id="2990" class="Symbol">:</a> <a id="2992" href="MLTT.List.html#488" class="Datatype">List</a> <a id="2997" href="MLTT.List.html#2953" class="Bound">X</a><a id="2998" class="Symbol">)</a>
                 <a id="3017" class="Symbol">→</a> <a id="3019" href="MLTT.List.html#2456" class="Function">is-non-empty</a> <a id="3032" href="MLTT.List.html#2987" class="Bound">xs</a>
                 <a id="3052" class="Symbol">→</a> <a id="3054" href="MLTT.List.html#2456" class="Function">is-non-empty</a> <a id="3067" class="Symbol">(</a><a id="3068" href="MLTT.List.html#2334" class="Function">map</a> <a id="3072" href="MLTT.List.html#2975" class="Bound">f</a> <a id="3074" href="MLTT.List.html#2987" class="Bound">xs</a><a id="3076" class="Symbol">)</a>
<a id="3078" href="MLTT.List.html#2933" class="Function">map-is-non-empty</a> <a id="3095" href="MLTT.List.html#3095" class="Bound">f</a> <a id="3097" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="3106" href="MLTT.List.html#3106" class="Bound">ν</a>                 <a id="3124" class="Symbol">=</a> <a id="3126" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3133" href="MLTT.List.html#3106" class="Bound">ν</a>
<a id="3135" href="MLTT.List.html#2933" class="Function">map-is-non-empty</a> <a id="3152" href="MLTT.List.html#3152" class="Bound">f</a> <a id="3154" class="Symbol">(</a><a id="3155" href="MLTT.List.html#3155" class="Bound">x</a> <a id="3157" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3159" href="MLTT.List.html#3159" class="Bound">xs</a><a id="3161" class="Symbol">)</a> <a id="3163" href="MLTT.List.html#2638" class="InductiveConstructor">cons-is-non-empty</a> <a id="3181" class="Symbol">=</a> <a id="3183" href="MLTT.List.html#2638" class="InductiveConstructor">cons-is-non-empty</a>


<a id="[]-is-empty"></a><a id="3203" href="MLTT.List.html#3203" class="Function">[]-is-empty</a> <a id="3215" class="Symbol">:</a> <a id="3217" class="Symbol">{</a><a id="3218" href="MLTT.List.html#3218" class="Bound">X</a> <a id="3220" class="Symbol">:</a> <a id="3222" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3224" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3226" class="Symbol">}</a> <a id="3228" class="Symbol">→</a> <a id="3230" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3232" href="MLTT.List.html#2456" class="Function">is-non-empty</a> <a id="3245" class="Symbol">(</a><a id="3246" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="3249" class="Symbol">{</a><a id="3250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3251" class="Symbol">}</a> <a id="3253" class="Symbol">{</a><a id="3254" href="MLTT.List.html#3218" class="Bound">X</a><a id="3255" class="Symbol">})</a>
<a id="3258" href="MLTT.List.html#3203" class="Function">[]-is-empty</a> <a id="3270" class="Symbol">=</a> <a id="3272" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

<a id="is-non-empty-++"></a><a id="3280" href="MLTT.List.html#3280" class="Function">is-non-empty-++</a> <a id="3296" class="Symbol">:</a> <a id="3298" class="Symbol">{</a><a id="3299" href="MLTT.List.html#3299" class="Bound">X</a> <a id="3301" class="Symbol">:</a> <a id="3303" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3305" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3307" class="Symbol">}</a> <a id="3309" class="Symbol">(</a><a id="3310" href="MLTT.List.html#3310" class="Bound">xs</a> <a id="3313" href="MLTT.List.html#3313" class="Bound">ys</a> <a id="3316" class="Symbol">:</a> <a id="3318" href="MLTT.List.html#488" class="Datatype">List</a> <a id="3323" href="MLTT.List.html#3299" class="Bound">X</a><a id="3324" class="Symbol">)</a>
                <a id="3342" class="Symbol">→</a> <a id="3344" href="MLTT.List.html#2456" class="Function">is-non-empty</a> <a id="3357" href="MLTT.List.html#3310" class="Bound">xs</a>
                <a id="3376" class="Symbol">→</a> <a id="3378" href="MLTT.List.html#2456" class="Function">is-non-empty</a> <a id="3391" class="Symbol">(</a><a id="3392" href="MLTT.List.html#3310" class="Bound">xs</a> <a id="3395" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="3398" href="MLTT.List.html#3313" class="Bound">ys</a><a id="3400" class="Symbol">)</a>
<a id="3402" href="MLTT.List.html#3280" class="Function">is-non-empty-++</a> <a id="3418" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="3427" href="MLTT.List.html#3427" class="Bound">ys</a> <a id="3430" href="MLTT.List.html#3430" class="Bound">ν</a> <a id="3432" class="Symbol">=</a> <a id="3434" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3441" href="MLTT.List.html#3430" class="Bound">ν</a>
<a id="3443" href="MLTT.List.html#3280" class="Function">is-non-empty-++</a> <a id="3459" class="Symbol">(</a><a id="3460" href="MLTT.List.html#3460" class="Bound">x</a> <a id="3462" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3464" href="MLTT.List.html#3464" class="Bound">xs</a><a id="3466" class="Symbol">)</a> <a id="3468" href="MLTT.List.html#3468" class="Bound">ys</a> <a id="3471" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3473" class="Symbol">=</a> <a id="3475" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="empty"></a><a id="3478" href="MLTT.List.html#3478" class="Function">empty</a> <a id="3484" class="Symbol">:</a> <a id="3486" class="Symbol">{</a><a id="3487" href="MLTT.List.html#3487" class="Bound">X</a> <a id="3489" class="Symbol">:</a> <a id="3491" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3493" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3495" class="Symbol">}</a> <a id="3497" class="Symbol">→</a> <a id="3499" href="MLTT.List.html#488" class="Datatype">List</a> <a id="3504" href="MLTT.List.html#3487" class="Bound">X</a> <a id="3506" class="Symbol">→</a> <a id="3508" href="MLTT.Bool.html#106" class="Datatype">Bool</a>
<a id="3513" href="MLTT.List.html#3478" class="Function">empty</a> <a id="3519" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="3528" class="Symbol">=</a> <a id="3530" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
<a id="3535" href="MLTT.List.html#3478" class="Function">empty</a> <a id="3541" class="Symbol">(</a><a id="3542" href="MLTT.List.html#3542" class="Bound">x</a> <a id="3544" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3546" href="MLTT.List.html#3546" class="Bound">xs</a><a id="3548" class="Symbol">)</a> <a id="3550" class="Symbol">=</a> <a id="3552" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a>

<a id="3559" class="Keyword">data</a> <a id="member"></a><a id="3564" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="3571" class="Symbol">{</a><a id="3572" href="MLTT.List.html#3572" class="Bound">X</a> <a id="3574" class="Symbol">:</a> <a id="3576" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3578" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3580" class="Symbol">}</a> <a id="3582" class="Symbol">:</a> <a id="3584" href="MLTT.List.html#3572" class="Bound">X</a> <a id="3586" class="Symbol">→</a> <a id="3588" href="MLTT.List.html#488" class="Datatype">List</a> <a id="3593" href="MLTT.List.html#3572" class="Bound">X</a> <a id="3595" class="Symbol">→</a> <a id="3597" href="MLTT.List.html#3576" class="Bound">𝓤</a> <a id="3599" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3601" class="Keyword">where</a>
 <a id="member.in-head"></a><a id="3608" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a> <a id="3616" class="Symbol">:</a> <a id="3618" class="Symbol">{</a><a id="3619" href="MLTT.List.html#3619" class="Bound">x</a> <a id="3621" class="Symbol">:</a> <a id="3623" href="MLTT.List.html#3572" class="Bound">X</a><a id="3624" class="Symbol">}</a>   <a id="3628" class="Symbol">{</a><a id="3629" href="MLTT.List.html#3629" class="Bound">xs</a> <a id="3632" class="Symbol">:</a> <a id="3634" href="MLTT.List.html#488" class="Datatype">List</a> <a id="3639" href="MLTT.List.html#3572" class="Bound">X</a><a id="3640" class="Symbol">}</a> <a id="3642" class="Symbol">→</a> <a id="3644" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="3651" href="MLTT.List.html#3619" class="Bound">x</a> <a id="3653" class="Symbol">(</a><a id="3654" href="MLTT.List.html#3619" class="Bound">x</a> <a id="3656" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3658" href="MLTT.List.html#3629" class="Bound">xs</a><a id="3660" class="Symbol">)</a>
 <a id="member.in-tail"></a><a id="3663" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="3671" class="Symbol">:</a> <a id="3673" class="Symbol">{</a><a id="3674" href="MLTT.List.html#3674" class="Bound">x</a> <a id="3676" href="MLTT.List.html#3676" class="Bound">y</a> <a id="3678" class="Symbol">:</a> <a id="3680" href="MLTT.List.html#3572" class="Bound">X</a><a id="3681" class="Symbol">}</a> <a id="3683" class="Symbol">{</a><a id="3684" href="MLTT.List.html#3684" class="Bound">xs</a> <a id="3687" class="Symbol">:</a> <a id="3689" href="MLTT.List.html#488" class="Datatype">List</a> <a id="3694" href="MLTT.List.html#3572" class="Bound">X</a><a id="3695" class="Symbol">}</a> <a id="3697" class="Symbol">→</a> <a id="3699" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="3706" href="MLTT.List.html#3674" class="Bound">x</a> <a id="3708" href="MLTT.List.html#3684" class="Bound">xs</a> <a id="3711" class="Symbol">→</a> <a id="3713" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="3720" href="MLTT.List.html#3674" class="Bound">x</a> <a id="3722" class="Symbol">(</a><a id="3723" href="MLTT.List.html#3676" class="Bound">y</a> <a id="3725" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3727" href="MLTT.List.html#3684" class="Bound">xs</a><a id="3729" class="Symbol">)</a>

<a id="lists-with-members-are-non-empty"></a><a id="3732" href="MLTT.List.html#3732" class="Function">lists-with-members-are-non-empty</a> <a id="3765" class="Symbol">:</a> <a id="3767" class="Symbol">{</a><a id="3768" href="MLTT.List.html#3768" class="Bound">X</a> <a id="3770" class="Symbol">:</a> <a id="3772" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3774" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3776" class="Symbol">}</a>
                                   <a id="3813" class="Symbol">{</a><a id="3814" href="MLTT.List.html#3814" class="Bound">y</a> <a id="3816" class="Symbol">:</a> <a id="3818" href="MLTT.List.html#3768" class="Bound">X</a><a id="3819" class="Symbol">}</a>
                                   <a id="3856" class="Symbol">{</a><a id="3857" href="MLTT.List.html#3857" class="Bound">xs</a> <a id="3860" class="Symbol">:</a> <a id="3862" href="MLTT.List.html#488" class="Datatype">List</a> <a id="3867" href="MLTT.List.html#3768" class="Bound">X</a><a id="3868" class="Symbol">}</a>
                                 <a id="3903" class="Symbol">→</a> <a id="3905" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="3912" href="MLTT.List.html#3814" class="Bound">y</a> <a id="3914" href="MLTT.List.html#3857" class="Bound">xs</a>
                                 <a id="3950" class="Symbol">→</a> <a id="3952" href="MLTT.List.html#2456" class="Function">is-non-empty</a> <a id="3965" href="MLTT.List.html#3857" class="Bound">xs</a>
<a id="3968" href="MLTT.List.html#3732" class="Function">lists-with-members-are-non-empty</a> <a id="4001" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>     <a id="4013" class="Symbol">=</a> <a id="4015" href="MLTT.List.html#2638" class="InductiveConstructor">cons-is-non-empty</a>
<a id="4033" href="MLTT.List.html#3732" class="Function">lists-with-members-are-non-empty</a> <a id="4066" class="Symbol">(</a><a id="4067" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="4075" href="MLTT.List.html#4075" class="Bound">m</a><a id="4076" class="Symbol">)</a> <a id="4078" class="Symbol">=</a> <a id="4080" href="MLTT.List.html#2638" class="InductiveConstructor">cons-is-non-empty</a>

<a id="empty-list-has-no-members"></a><a id="4099" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="4125" class="Symbol">:</a> <a id="4127" class="Symbol">{</a><a id="4128" href="MLTT.List.html#4128" class="Bound">X</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4134" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4136" class="Symbol">}</a>
                            <a id="4166" class="Symbol">(</a><a id="4167" href="MLTT.List.html#4167" class="Bound">x</a> <a id="4169" class="Symbol">:</a> <a id="4171" href="MLTT.List.html#4128" class="Bound">X</a><a id="4172" class="Symbol">)</a>
                          <a id="4200" class="Symbol">→</a> <a id="4202" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4204" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="4211" href="MLTT.List.html#4167" class="Bound">x</a> <a id="4213" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
<a id="4216" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="4242" href="MLTT.List.html#4242" class="Bound">x</a> <a id="4244" href="MLTT.List.html#4244" class="Bound">m</a> <a id="4246" class="Symbol">=</a> <a id="4248" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4255" class="Symbol">(</a><a id="4256" href="MLTT.List.html#3732" class="Function">lists-with-members-are-non-empty</a> <a id="4289" href="MLTT.List.html#4244" class="Bound">m</a><a id="4290" class="Symbol">)</a>

<a id="member-map"></a><a id="4293" href="MLTT.List.html#4293" class="Function">member-map</a> <a id="4304" class="Symbol">:</a> <a id="4306" class="Symbol">{</a><a id="4307" href="MLTT.List.html#4307" class="Bound">X</a> <a id="4309" class="Symbol">:</a> <a id="4311" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4313" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4315" class="Symbol">}</a> <a id="4317" class="Symbol">{</a><a id="4318" href="MLTT.List.html#4318" class="Bound">Y</a> <a id="4320" class="Symbol">:</a> <a id="4322" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4324" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4326" class="Symbol">}</a> <a id="4328" class="Symbol">(</a><a id="4329" href="MLTT.List.html#4329" class="Bound">f</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="MLTT.List.html#4307" class="Bound">X</a> <a id="4335" class="Symbol">→</a> <a id="4337" href="MLTT.List.html#4318" class="Bound">Y</a><a id="4338" class="Symbol">)</a> <a id="4340" class="Symbol">(</a><a id="4341" href="MLTT.List.html#4341" class="Bound">x</a> <a id="4343" class="Symbol">:</a> <a id="4345" href="MLTT.List.html#4307" class="Bound">X</a><a id="4346" class="Symbol">)</a> <a id="4348" class="Symbol">(</a><a id="4349" href="MLTT.List.html#4349" class="Bound">xs</a> <a id="4352" class="Symbol">:</a> <a id="4354" href="MLTT.List.html#488" class="Datatype">List</a> <a id="4359" href="MLTT.List.html#4307" class="Bound">X</a><a id="4360" class="Symbol">)</a>
           <a id="4373" class="Symbol">→</a> <a id="4375" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="4382" href="MLTT.List.html#4341" class="Bound">x</a> <a id="4384" href="MLTT.List.html#4349" class="Bound">xs</a>
           <a id="4398" class="Symbol">→</a> <a id="4400" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="4407" class="Symbol">(</a><a id="4408" href="MLTT.List.html#4329" class="Bound">f</a> <a id="4410" href="MLTT.List.html#4341" class="Bound">x</a><a id="4411" class="Symbol">)</a> <a id="4413" class="Symbol">(</a><a id="4414" href="MLTT.List.html#2334" class="Function">map</a> <a id="4418" href="MLTT.List.html#4329" class="Bound">f</a> <a id="4420" href="MLTT.List.html#4349" class="Bound">xs</a><a id="4422" class="Symbol">)</a>
<a id="4424" href="MLTT.List.html#4293" class="Function">member-map</a> <a id="4435" href="MLTT.List.html#4435" class="Bound">f</a> <a id="4437" href="MLTT.List.html#4437" class="Bound">x&#39;</a> <a id="4440" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="4449" href="MLTT.List.html#4449" class="Bound">m</a>           <a id="4461" class="Symbol">=</a> <a id="4463" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4470" class="Symbol">(</a><a id="4471" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="4497" href="MLTT.List.html#4437" class="Bound">x&#39;</a> <a id="4500" href="MLTT.List.html#4449" class="Bound">m</a><a id="4501" class="Symbol">)</a>
<a id="4503" href="MLTT.List.html#4293" class="Function">member-map</a> <a id="4514" href="MLTT.List.html#4514" class="Bound">f</a> <a id="4516" href="MLTT.List.html#4516" class="Bound">x&#39;</a> <a id="4519" class="Symbol">(_</a> <a id="4522" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4524" class="Symbol">_)</a>  <a id="4528" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>     <a id="4540" class="Symbol">=</a> <a id="4542" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>
<a id="4550" href="MLTT.List.html#4293" class="Function">member-map</a> <a id="4561" href="MLTT.List.html#4561" class="Bound">f</a> <a id="4563" href="MLTT.List.html#4563" class="Bound">x&#39;</a> <a id="4566" class="Symbol">(_</a> <a id="4569" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4571" href="MLTT.List.html#4571" class="Bound">xs</a><a id="4573" class="Symbol">)</a> <a id="4575" class="Symbol">(</a><a id="4576" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="4584" href="MLTT.List.html#4584" class="Bound">m</a><a id="4585" class="Symbol">)</a> <a id="4587" class="Symbol">=</a> <a id="4589" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="4597" class="Symbol">(</a><a id="4598" href="MLTT.List.html#4293" class="Function">member-map</a> <a id="4609" href="MLTT.List.html#4561" class="Bound">f</a> <a id="4611" href="MLTT.List.html#4563" class="Bound">x&#39;</a> <a id="4614" href="MLTT.List.html#4571" class="Bound">xs</a> <a id="4617" href="MLTT.List.html#4584" class="Bound">m</a><a id="4618" class="Symbol">)</a>

<a id="4621" class="Keyword">private</a>
 <a id="filter-helper"></a><a id="4630" href="MLTT.List.html#4630" class="Function">filter-helper</a> <a id="4644" class="Symbol">:</a> <a id="4646" class="Symbol">{</a><a id="4647" href="MLTT.List.html#4647" class="Bound">X</a> <a id="4649" class="Symbol">:</a> <a id="4651" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4653" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4655" class="Symbol">}</a>
                 <a id="4674" class="Symbol">(</a><a id="4675" href="MLTT.List.html#4675" class="Bound">p</a> <a id="4677" class="Symbol">:</a> <a id="4679" href="MLTT.List.html#4647" class="Bound">X</a> <a id="4681" class="Symbol">→</a> <a id="4683" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4685" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4687" class="Symbol">)</a>
                 <a id="4706" class="Symbol">(</a><a id="4707" href="MLTT.List.html#4707" class="Bound">x</a> <a id="4709" class="Symbol">:</a> <a id="4711" href="MLTT.List.html#4647" class="Bound">X</a><a id="4712" class="Symbol">)</a>
               <a id="4729" class="Symbol">→</a> <a id="4731" href="MLTT.List.html#4675" class="Bound">p</a> <a id="4733" href="MLTT.List.html#4707" class="Bound">x</a> <a id="4735" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4737" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4739" href="MLTT.List.html#4675" class="Bound">p</a> <a id="4741" href="MLTT.List.html#4707" class="Bound">x</a>
               <a id="4758" class="Symbol">→</a> <a id="4760" href="MLTT.List.html#488" class="Datatype">List</a> <a id="4765" href="MLTT.List.html#4647" class="Bound">X</a>
               <a id="4782" class="Symbol">→</a> <a id="4784" href="MLTT.List.html#488" class="Datatype">List</a> <a id="4789" href="MLTT.List.html#4647" class="Bound">X</a>
 <a id="4792" href="MLTT.List.html#4630" class="Function">filter-helper</a> <a id="4806" href="MLTT.List.html#4806" class="Bound">p</a> <a id="4808" href="MLTT.List.html#4808" class="Bound">x</a> <a id="4810" class="Symbol">(</a><a id="4811" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4815" class="Symbol">_)</a> <a id="4818" href="MLTT.List.html#4818" class="Bound">xs</a> <a id="4821" class="Symbol">=</a> <a id="4823" href="MLTT.List.html#4808" class="Bound">x</a> <a id="4825" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4827" href="MLTT.List.html#4818" class="Bound">xs</a>
 <a id="4831" href="MLTT.List.html#4630" class="Function">filter-helper</a> <a id="4845" href="MLTT.List.html#4845" class="Bound">p</a> <a id="4847" href="MLTT.List.html#4847" class="Bound">x</a> <a id="4849" class="Symbol">(</a><a id="4850" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4854" class="Symbol">_)</a> <a id="4857" href="MLTT.List.html#4857" class="Bound">xs</a> <a id="4860" class="Symbol">=</a> <a id="4862" href="MLTT.List.html#4857" class="Bound">xs</a>

<a id="filter"></a><a id="4866" href="MLTT.List.html#4866" class="Function">filter</a> <a id="4873" class="Symbol">:</a> <a id="4875" class="Symbol">{</a><a id="4876" href="MLTT.List.html#4876" class="Bound">X</a> <a id="4878" class="Symbol">:</a> <a id="4880" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4882" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4884" class="Symbol">}</a> <a id="4886" class="Symbol">(</a><a id="4887" href="MLTT.List.html#4887" class="Bound">p</a> <a id="4889" class="Symbol">:</a> <a id="4891" href="MLTT.List.html#4876" class="Bound">X</a> <a id="4893" class="Symbol">→</a> <a id="4895" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4897" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4899" class="Symbol">)</a> <a id="4901" class="Symbol">→</a> <a id="4903" class="Symbol">((</a><a id="4905" href="MLTT.List.html#4905" class="Bound">x</a> <a id="4907" class="Symbol">:</a> <a id="4909" href="MLTT.List.html#4876" class="Bound">X</a><a id="4910" class="Symbol">)</a> <a id="4912" class="Symbol">→</a> <a id="4914" href="MLTT.List.html#4887" class="Bound">p</a> <a id="4916" href="MLTT.List.html#4905" class="Bound">x</a> <a id="4918" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4920" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4922" href="MLTT.List.html#4887" class="Bound">p</a> <a id="4924" href="MLTT.List.html#4905" class="Bound">x</a><a id="4925" class="Symbol">)</a> <a id="4927" class="Symbol">→</a> <a id="4929" href="MLTT.List.html#488" class="Datatype">List</a> <a id="4934" href="MLTT.List.html#4876" class="Bound">X</a> <a id="4936" class="Symbol">→</a> <a id="4938" href="MLTT.List.html#488" class="Datatype">List</a> <a id="4943" href="MLTT.List.html#4876" class="Bound">X</a>
<a id="4945" href="MLTT.List.html#4866" class="Function">filter</a> <a id="4952" href="MLTT.List.html#4952" class="Bound">p</a> <a id="4954" href="MLTT.List.html#4954" class="Bound">δ</a> <a id="4956" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="4965" class="Symbol">=</a> <a id="4967" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
<a id="4970" href="MLTT.List.html#4866" class="Function">filter</a> <a id="4977" href="MLTT.List.html#4977" class="Bound">p</a> <a id="4979" href="MLTT.List.html#4979" class="Bound">δ</a> <a id="4981" class="Symbol">(</a><a id="4982" href="MLTT.List.html#4982" class="Bound">x</a> <a id="4984" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4986" href="MLTT.List.html#4986" class="Bound">xs</a><a id="4988" class="Symbol">)</a> <a id="4990" class="Symbol">=</a> <a id="4992" href="MLTT.List.html#4630" class="Function">filter-helper</a> <a id="5006" href="MLTT.List.html#4977" class="Bound">p</a> <a id="5008" href="MLTT.List.html#4982" class="Bound">x</a> <a id="5010" class="Symbol">(</a><a id="5011" href="MLTT.List.html#4979" class="Bound">δ</a> <a id="5013" href="MLTT.List.html#4982" class="Bound">x</a><a id="5014" class="Symbol">)</a> <a id="5016" class="Symbol">(</a><a id="5017" href="MLTT.List.html#4866" class="Function">filter</a> <a id="5024" href="MLTT.List.html#4977" class="Bound">p</a> <a id="5026" href="MLTT.List.html#4979" class="Bound">δ</a> <a id="5028" href="MLTT.List.html#4986" class="Bound">xs</a><a id="5030" class="Symbol">)</a>

<a id="filter-member→"></a><a id="5033" href="MLTT.List.html#5033" class="Function">filter-member→</a> <a id="5048" class="Symbol">:</a> <a id="5050" class="Symbol">{</a><a id="5051" href="MLTT.List.html#5051" class="Bound">X</a> <a id="5053" class="Symbol">:</a> <a id="5055" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5057" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5059" class="Symbol">}</a>
                 <a id="5078" class="Symbol">(</a><a id="5079" href="MLTT.List.html#5079" class="Bound">p</a> <a id="5081" class="Symbol">:</a> <a id="5083" href="MLTT.List.html#5051" class="Bound">X</a> <a id="5085" class="Symbol">→</a> <a id="5087" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5089" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5091" class="Symbol">)</a>
                 <a id="5110" class="Symbol">(</a><a id="5111" href="MLTT.List.html#5111" class="Bound">δ</a> <a id="5113" class="Symbol">:</a> <a id="5115" class="Symbol">(</a><a id="5116" href="MLTT.List.html#5116" class="Bound">x</a> <a id="5118" class="Symbol">:</a> <a id="5120" href="MLTT.List.html#5051" class="Bound">X</a><a id="5121" class="Symbol">)</a> <a id="5123" class="Symbol">→</a> <a id="5125" href="MLTT.List.html#5079" class="Bound">p</a> <a id="5127" href="MLTT.List.html#5116" class="Bound">x</a> <a id="5129" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5131" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5133" href="MLTT.List.html#5079" class="Bound">p</a> <a id="5135" href="MLTT.List.html#5116" class="Bound">x</a><a id="5136" class="Symbol">)</a>
                 <a id="5155" class="Symbol">(</a><a id="5156" href="MLTT.List.html#5156" class="Bound">y</a> <a id="5158" class="Symbol">:</a> <a id="5160" href="MLTT.List.html#5051" class="Bound">X</a><a id="5161" class="Symbol">)</a>
                 <a id="5180" class="Symbol">(</a><a id="5181" href="MLTT.List.html#5181" class="Bound">xs</a> <a id="5184" class="Symbol">:</a> <a id="5186" href="MLTT.List.html#488" class="Datatype">List</a> <a id="5191" href="MLTT.List.html#5051" class="Bound">X</a><a id="5192" class="Symbol">)</a>
               <a id="5209" class="Symbol">→</a> <a id="5211" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="5218" href="MLTT.List.html#5156" class="Bound">y</a> <a id="5220" class="Symbol">(</a><a id="5221" href="MLTT.List.html#4866" class="Function">filter</a> <a id="5228" href="MLTT.List.html#5079" class="Bound">p</a> <a id="5230" href="MLTT.List.html#5111" class="Bound">δ</a> <a id="5232" href="MLTT.List.html#5181" class="Bound">xs</a><a id="5234" class="Symbol">)</a>
               <a id="5251" class="Symbol">→</a> <a id="5253" href="MLTT.List.html#5079" class="Bound">p</a> <a id="5255" href="MLTT.List.html#5156" class="Bound">y</a>
<a id="5257" href="MLTT.List.html#5033" class="Function">filter-member→</a> <a id="5272" class="Symbol">{</a><a id="5273" href="MLTT.List.html#5273" class="Bound">𝓤</a><a id="5274" class="Symbol">}</a> <a id="5276" class="Symbol">{</a><a id="5277" href="MLTT.List.html#5277" class="Bound">𝓥</a><a id="5278" class="Symbol">}</a> <a id="5280" class="Symbol">{</a><a id="5281" href="MLTT.List.html#5281" class="Bound">X</a><a id="5282" class="Symbol">}</a> <a id="5284" href="MLTT.List.html#5284" class="Bound">p</a> <a id="5286" href="MLTT.List.html#5286" class="Bound">δ</a> <a id="5288" href="MLTT.List.html#5288" class="Bound">y</a> <a id="5290" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="5299" href="MLTT.List.html#5299" class="Bound">m</a> <a id="5301" class="Symbol">=</a>
 <a id="5304" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5311" class="Symbol">(</a><a id="5312" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="5338" href="MLTT.List.html#5288" class="Bound">y</a> <a id="5340" href="MLTT.List.html#5299" class="Bound">m</a><a id="5341" class="Symbol">)</a>
<a id="5343" href="MLTT.List.html#5033" class="Function">filter-member→</a> <a id="5358" class="Symbol">{</a><a id="5359" href="MLTT.List.html#5359" class="Bound">𝓤</a><a id="5360" class="Symbol">}</a> <a id="5362" class="Symbol">{</a><a id="5363" href="MLTT.List.html#5363" class="Bound">𝓥</a><a id="5364" class="Symbol">}</a> <a id="5366" class="Symbol">{</a><a id="5367" href="MLTT.List.html#5367" class="Bound">X</a><a id="5368" class="Symbol">}</a> <a id="5370" href="MLTT.List.html#5370" class="Bound">p</a> <a id="5372" href="MLTT.List.html#5372" class="Bound">δ</a> <a id="5374" href="MLTT.List.html#5374" class="Bound">y</a> <a id="5376" class="Symbol">(</a><a id="5377" href="MLTT.List.html#5377" class="Bound">x</a> <a id="5379" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5381" href="MLTT.List.html#5381" class="Bound">xs</a><a id="5383" class="Symbol">)</a> <a id="5385" class="Symbol">=</a> <a id="5387" href="MLTT.List.html#5409" class="Function">h</a> <a id="5389" href="MLTT.List.html#5377" class="Bound">x</a> <a id="5391" href="MLTT.List.html#5381" class="Bound">xs</a> <a id="5394" class="Symbol">(</a><a id="5395" href="MLTT.List.html#5372" class="Bound">δ</a> <a id="5397" href="MLTT.List.html#5377" class="Bound">x</a><a id="5398" class="Symbol">)</a>
 <a id="5401" class="Keyword">where</a>
  <a id="5409" href="MLTT.List.html#5409" class="Function">h</a> <a id="5411" class="Symbol">:</a> <a id="5413" class="Symbol">(</a><a id="5414" href="MLTT.List.html#5414" class="Bound">x</a> <a id="5416" class="Symbol">:</a> <a id="5418" href="MLTT.List.html#5367" class="Bound">X</a><a id="5419" class="Symbol">)</a>
      <a id="5427" class="Symbol">(</a><a id="5428" href="MLTT.List.html#5428" class="Bound">xs</a> <a id="5431" class="Symbol">:</a> <a id="5433" href="MLTT.List.html#488" class="Datatype">List</a> <a id="5438" href="MLTT.List.html#5367" class="Bound">X</a><a id="5439" class="Symbol">)</a>
    <a id="5445" class="Symbol">→</a> <a id="5447" class="Symbol">(</a><a id="5448" href="MLTT.List.html#5448" class="Bound">d</a> <a id="5450" class="Symbol">:</a> <a id="5452" href="MLTT.List.html#5370" class="Bound">p</a> <a id="5454" href="MLTT.List.html#5414" class="Bound">x</a> <a id="5456" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5458" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5460" href="MLTT.List.html#5370" class="Bound">p</a> <a id="5462" href="MLTT.List.html#5414" class="Bound">x</a><a id="5463" class="Symbol">)</a>
    <a id="5469" class="Symbol">→</a> <a id="5471" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="5478" href="MLTT.List.html#5374" class="Bound">y</a> <a id="5480" class="Symbol">(</a><a id="5481" href="MLTT.List.html#4630" class="Function">filter-helper</a> <a id="5495" href="MLTT.List.html#5370" class="Bound">p</a> <a id="5497" href="MLTT.List.html#5414" class="Bound">x</a> <a id="5499" href="MLTT.List.html#5448" class="Bound">d</a> <a id="5501" class="Symbol">(</a><a id="5502" href="MLTT.List.html#4866" class="Function">filter</a> <a id="5509" href="MLTT.List.html#5370" class="Bound">p</a> <a id="5511" href="MLTT.List.html#5372" class="Bound">δ</a> <a id="5513" href="MLTT.List.html#5428" class="Bound">xs</a><a id="5515" class="Symbol">))</a>
    <a id="5522" class="Symbol">→</a> <a id="5524" href="MLTT.List.html#5370" class="Bound">p</a> <a id="5526" href="MLTT.List.html#5374" class="Bound">y</a>
  <a id="5530" href="MLTT.List.html#5409" class="Function">h</a> <a id="5532" href="MLTT.List.html#5532" class="Bound">x</a> <a id="5534" href="MLTT.List.html#5534" class="Bound">xs</a>        <a id="5544" class="Symbol">(</a><a id="5545" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5549" href="MLTT.List.html#5549" class="Bound">l</a><a id="5550" class="Symbol">)</a> <a id="5552" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>     <a id="5564" class="Symbol">=</a> <a id="5566" href="MLTT.List.html#5549" class="Bound">l</a>
  <a id="5570" href="MLTT.List.html#5409" class="Function">h</a> <a id="5572" href="MLTT.List.html#5572" class="Bound">x</a> <a id="5574" href="MLTT.List.html#5574" class="Bound">xs</a>        <a id="5584" class="Symbol">(</a><a id="5585" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5589" class="Symbol">_)</a> <a id="5592" class="Symbol">(</a><a id="5593" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="5601" href="MLTT.List.html#5601" class="Bound">m</a><a id="5602" class="Symbol">)</a> <a id="5604" class="Symbol">=</a> <a id="5606" href="MLTT.List.html#5033" class="Function">filter-member→</a> <a id="5621" href="MLTT.List.html#5370" class="Bound">p</a> <a id="5623" href="MLTT.List.html#5372" class="Bound">δ</a> <a id="5625" href="MLTT.List.html#5374" class="Bound">y</a> <a id="5627" href="MLTT.List.html#5574" class="Bound">xs</a> <a id="5630" href="MLTT.List.html#5601" class="Bound">m</a>
  <a id="5634" href="MLTT.List.html#5409" class="Function">h</a> <a id="5636" href="MLTT.List.html#5636" class="Bound">x</a> <a id="5638" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>        <a id="5648" class="Symbol">(</a><a id="5649" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5653" class="Symbol">_)</a> <a id="5656" href="MLTT.List.html#5656" class="Bound">m</a>           <a id="5668" class="Symbol">=</a> <a id="5670" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5677" class="Symbol">(</a><a id="5678" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="5704" href="MLTT.List.html#5374" class="Bound">y</a> <a id="5706" href="MLTT.List.html#5656" class="Bound">m</a><a id="5707" class="Symbol">)</a>
  <a id="5711" href="MLTT.List.html#5409" class="Function">h</a> <a id="5713" href="MLTT.List.html#5713" class="Bound">x</a> <a id="5715" class="Symbol">(</a><a id="5716" href="MLTT.List.html#5716" class="Bound">x&#39;</a> <a id="5719" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5721" href="MLTT.List.html#5721" class="Bound">xs</a><a id="5723" class="Symbol">)</a> <a id="5725" class="Symbol">(</a><a id="5726" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5730" class="Symbol">_)</a> <a id="5733" href="MLTT.List.html#5733" class="Bound">m</a>           <a id="5745" class="Symbol">=</a> <a id="5747" href="MLTT.List.html#5409" class="Function">h</a> <a id="5749" href="MLTT.List.html#5716" class="Bound">x&#39;</a> <a id="5752" href="MLTT.List.html#5721" class="Bound">xs</a> <a id="5755" class="Symbol">(</a><a id="5756" href="MLTT.List.html#5372" class="Bound">δ</a> <a id="5758" href="MLTT.List.html#5716" class="Bound">x&#39;</a><a id="5760" class="Symbol">)</a> <a id="5762" href="MLTT.List.html#5733" class="Bound">m</a>

<a id="filter-member←"></a><a id="5765" href="MLTT.List.html#5765" class="Function">filter-member←</a> <a id="5780" class="Symbol">:</a> <a id="5782" class="Symbol">{</a><a id="5783" href="MLTT.List.html#5783" class="Bound">X</a> <a id="5785" class="Symbol">:</a> <a id="5787" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5789" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5791" class="Symbol">}</a>
                 <a id="5810" class="Symbol">(</a><a id="5811" href="MLTT.List.html#5811" class="Bound">p</a> <a id="5813" class="Symbol">:</a> <a id="5815" href="MLTT.List.html#5783" class="Bound">X</a> <a id="5817" class="Symbol">→</a> <a id="5819" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5821" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5823" class="Symbol">)</a>
                 <a id="5842" class="Symbol">(</a><a id="5843" href="MLTT.List.html#5843" class="Bound">δ</a> <a id="5845" class="Symbol">:</a> <a id="5847" class="Symbol">(</a><a id="5848" href="MLTT.List.html#5848" class="Bound">x</a> <a id="5850" class="Symbol">:</a> <a id="5852" href="MLTT.List.html#5783" class="Bound">X</a><a id="5853" class="Symbol">)</a> <a id="5855" class="Symbol">→</a> <a id="5857" href="MLTT.List.html#5811" class="Bound">p</a> <a id="5859" href="MLTT.List.html#5848" class="Bound">x</a> <a id="5861" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5863" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5865" href="MLTT.List.html#5811" class="Bound">p</a> <a id="5867" href="MLTT.List.html#5848" class="Bound">x</a><a id="5868" class="Symbol">)</a>
                 <a id="5887" class="Symbol">(</a><a id="5888" href="MLTT.List.html#5888" class="Bound">y</a> <a id="5890" class="Symbol">:</a> <a id="5892" href="MLTT.List.html#5783" class="Bound">X</a><a id="5893" class="Symbol">)</a>
                 <a id="5912" class="Symbol">(</a><a id="5913" href="MLTT.List.html#5913" class="Bound">xs</a> <a id="5916" class="Symbol">:</a> <a id="5918" href="MLTT.List.html#488" class="Datatype">List</a> <a id="5923" href="MLTT.List.html#5783" class="Bound">X</a><a id="5924" class="Symbol">)</a>
               <a id="5941" class="Symbol">→</a> <a id="5943" href="MLTT.List.html#5811" class="Bound">p</a> <a id="5945" href="MLTT.List.html#5888" class="Bound">y</a>
               <a id="5962" class="Symbol">→</a> <a id="5964" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="5971" href="MLTT.List.html#5888" class="Bound">y</a> <a id="5973" href="MLTT.List.html#5913" class="Bound">xs</a>
               <a id="5991" class="Symbol">→</a> <a id="5993" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="6000" href="MLTT.List.html#5888" class="Bound">y</a> <a id="6002" class="Symbol">(</a><a id="6003" href="MLTT.List.html#4866" class="Function">filter</a> <a id="6010" href="MLTT.List.html#5811" class="Bound">p</a> <a id="6012" href="MLTT.List.html#5843" class="Bound">δ</a> <a id="6014" href="MLTT.List.html#5913" class="Bound">xs</a><a id="6016" class="Symbol">)</a>
<a id="6018" href="MLTT.List.html#5765" class="Function">filter-member←</a> <a id="6033" class="Symbol">{</a><a id="6034" href="MLTT.List.html#6034" class="Bound">𝓤</a><a id="6035" class="Symbol">}</a> <a id="6037" class="Symbol">{</a><a id="6038" href="MLTT.List.html#6038" class="Bound">𝓥</a><a id="6039" class="Symbol">}</a> <a id="6041" class="Symbol">{</a><a id="6042" href="MLTT.List.html#6042" class="Bound">X</a><a id="6043" class="Symbol">}</a> <a id="6045" href="MLTT.List.html#6045" class="Bound">p</a> <a id="6047" href="MLTT.List.html#6047" class="Bound">δ</a> <a id="6049" href="MLTT.List.html#6049" class="Bound">y</a> <a id="6051" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="6060" href="MLTT.List.html#6060" class="Bound">py</a> <a id="6063" href="MLTT.List.html#6063" class="Bound">m</a> <a id="6065" class="Symbol">=</a>
 <a id="6068" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6075" class="Symbol">(</a><a id="6076" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="6102" href="MLTT.List.html#6049" class="Bound">y</a> <a id="6104" href="MLTT.List.html#6063" class="Bound">m</a><a id="6105" class="Symbol">)</a>
<a id="6107" href="MLTT.List.html#5765" class="Function">filter-member←</a> <a id="6122" class="Symbol">{</a><a id="6123" href="MLTT.List.html#6123" class="Bound">𝓤</a><a id="6124" class="Symbol">}</a> <a id="6126" class="Symbol">{</a><a id="6127" href="MLTT.List.html#6127" class="Bound">𝓥</a><a id="6128" class="Symbol">}</a> <a id="6130" class="Symbol">{</a><a id="6131" href="MLTT.List.html#6131" class="Bound">X</a><a id="6132" class="Symbol">}</a> <a id="6134" href="MLTT.List.html#6134" class="Bound">p</a> <a id="6136" href="MLTT.List.html#6136" class="Bound">δ</a> <a id="6138" href="MLTT.List.html#6138" class="Bound">y</a> <a id="6140" class="Symbol">(</a><a id="6141" href="MLTT.List.html#6141" class="Bound">x</a> <a id="6143" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6145" href="MLTT.List.html#6145" class="Bound">xs</a><a id="6147" class="Symbol">)</a> <a id="6149" class="Symbol">=</a> <a id="6151" href="MLTT.List.html#6173" class="Function">h</a> <a id="6153" href="MLTT.List.html#6141" class="Bound">x</a> <a id="6155" href="MLTT.List.html#6145" class="Bound">xs</a> <a id="6158" class="Symbol">(</a><a id="6159" href="MLTT.List.html#6136" class="Bound">δ</a> <a id="6161" href="MLTT.List.html#6141" class="Bound">x</a><a id="6162" class="Symbol">)</a>
 <a id="6165" class="Keyword">where</a>
  <a id="6173" href="MLTT.List.html#6173" class="Function">h</a> <a id="6175" class="Symbol">:</a> <a id="6177" class="Symbol">(</a><a id="6178" href="MLTT.List.html#6178" class="Bound">x</a> <a id="6180" class="Symbol">:</a> <a id="6182" href="MLTT.List.html#6131" class="Bound">X</a><a id="6183" class="Symbol">)</a>
      <a id="6191" class="Symbol">(</a><a id="6192" href="MLTT.List.html#6192" class="Bound">xs</a> <a id="6195" class="Symbol">:</a> <a id="6197" href="MLTT.List.html#488" class="Datatype">List</a> <a id="6202" href="MLTT.List.html#6131" class="Bound">X</a><a id="6203" class="Symbol">)</a>
    <a id="6209" class="Symbol">→</a> <a id="6211" class="Symbol">(</a><a id="6212" href="MLTT.List.html#6212" class="Bound">d</a> <a id="6214" class="Symbol">:</a> <a id="6216" href="MLTT.List.html#6134" class="Bound">p</a> <a id="6218" href="MLTT.List.html#6178" class="Bound">x</a> <a id="6220" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6222" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6224" href="MLTT.List.html#6134" class="Bound">p</a> <a id="6226" href="MLTT.List.html#6178" class="Bound">x</a><a id="6227" class="Symbol">)</a>
    <a id="6233" class="Symbol">→</a> <a id="6235" href="MLTT.List.html#6134" class="Bound">p</a> <a id="6237" href="MLTT.List.html#6138" class="Bound">y</a>
    <a id="6243" class="Symbol">→</a> <a id="6245" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="6252" href="MLTT.List.html#6138" class="Bound">y</a> <a id="6254" class="Symbol">(</a><a id="6255" href="MLTT.List.html#6178" class="Bound">x</a> <a id="6257" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6259" href="MLTT.List.html#6192" class="Bound">xs</a><a id="6261" class="Symbol">)</a>
    <a id="6267" class="Symbol">→</a> <a id="6269" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="6276" href="MLTT.List.html#6138" class="Bound">y</a> <a id="6278" class="Symbol">(</a><a id="6279" href="MLTT.List.html#4630" class="Function">filter-helper</a> <a id="6293" href="MLTT.List.html#6134" class="Bound">p</a> <a id="6295" href="MLTT.List.html#6178" class="Bound">x</a> <a id="6297" href="MLTT.List.html#6212" class="Bound">d</a> <a id="6299" class="Symbol">(</a><a id="6300" href="MLTT.List.html#4866" class="Function">filter</a> <a id="6307" href="MLTT.List.html#6134" class="Bound">p</a> <a id="6309" href="MLTT.List.html#6136" class="Bound">δ</a> <a id="6311" href="MLTT.List.html#6192" class="Bound">xs</a><a id="6313" class="Symbol">))</a>
  <a id="6318" href="MLTT.List.html#6173" class="Function">h</a> <a id="6320" href="MLTT.List.html#6320" class="Bound">x</a> <a id="6322" href="MLTT.List.html#6322" class="Bound">xs</a> <a id="6325" class="Symbol">(</a><a id="6326" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6330" class="Symbol">_)</a> <a id="6333" href="MLTT.List.html#6333" class="Bound">py</a> <a id="6336" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a> <a id="6344" class="Symbol">=</a> <a id="6346" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>
  <a id="6356" href="MLTT.List.html#6173" class="Function">h</a> <a id="6358" href="MLTT.List.html#6358" class="Bound">x</a> <a id="6360" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>        <a id="6370" class="Symbol">(</a><a id="6371" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6375" class="Symbol">_)</a> <a id="6378" href="MLTT.List.html#6378" class="Bound">py</a> <a id="6381" class="Symbol">(</a><a id="6382" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="6390" href="MLTT.List.html#6390" class="Bound">m</a><a id="6391" class="Symbol">)</a> <a id="6393" class="Symbol">=</a> <a id="6395" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6402" class="Symbol">(</a><a id="6403" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="6429" href="MLTT.List.html#6138" class="Bound">y</a> <a id="6431" href="MLTT.List.html#6390" class="Bound">m</a><a id="6432" class="Symbol">)</a>
  <a id="6436" href="MLTT.List.html#6173" class="Function">h</a> <a id="6438" href="MLTT.List.html#6438" class="Bound">x</a> <a id="6440" class="Symbol">(</a><a id="6441" href="MLTT.List.html#6441" class="Bound">x&#39;</a> <a id="6444" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6446" href="MLTT.List.html#6446" class="Bound">xs</a><a id="6448" class="Symbol">)</a> <a id="6450" class="Symbol">(</a><a id="6451" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6455" class="Symbol">_)</a> <a id="6458" href="MLTT.List.html#6458" class="Bound">py</a> <a id="6461" class="Symbol">(</a><a id="6462" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="6470" href="MLTT.List.html#6470" class="Bound">m</a><a id="6471" class="Symbol">)</a> <a id="6473" class="Symbol">=</a> <a id="6475" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="6483" class="Symbol">(</a><a id="6484" href="MLTT.List.html#6173" class="Function">h</a> <a id="6486" href="MLTT.List.html#6441" class="Bound">x&#39;</a> <a id="6489" href="MLTT.List.html#6446" class="Bound">xs</a> <a id="6492" class="Symbol">(</a><a id="6493" href="MLTT.List.html#6136" class="Bound">δ</a> <a id="6495" href="MLTT.List.html#6441" class="Bound">x&#39;</a><a id="6497" class="Symbol">)</a> <a id="6499" href="MLTT.List.html#6458" class="Bound">py</a> <a id="6502" href="MLTT.List.html#6470" class="Bound">m</a><a id="6503" class="Symbol">)</a>
  <a id="6507" href="MLTT.List.html#6173" class="Function">h</a> <a id="6509" href="MLTT.List.html#6509" class="Bound">x</a> <a id="6511" href="MLTT.List.html#6511" class="Bound">xs</a> <a id="6514" class="Symbol">(</a><a id="6515" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6519" href="MLTT.List.html#6519" class="Bound">r</a><a id="6520" class="Symbol">)</a> <a id="6522" href="MLTT.List.html#6522" class="Bound">py</a> <a id="6525" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a> <a id="6533" class="Symbol">=</a> <a id="6535" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6542" class="Symbol">(</a><a id="6543" href="MLTT.List.html#6519" class="Bound">r</a> <a id="6545" href="MLTT.List.html#6522" class="Bound">py</a><a id="6547" class="Symbol">)</a>
  <a id="6551" href="MLTT.List.html#6173" class="Function">h</a> <a id="6553" href="MLTT.List.html#6553" class="Bound">x</a> <a id="6555" href="MLTT.List.html#6555" class="Bound">xs</a> <a id="6558" class="Symbol">(</a><a id="6559" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6563" class="Symbol">_)</a> <a id="6566" href="MLTT.List.html#6566" class="Bound">py</a> <a id="6569" class="Symbol">(</a><a id="6570" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="6578" href="MLTT.List.html#6578" class="Bound">m</a><a id="6579" class="Symbol">)</a> <a id="6581" class="Symbol">=</a> <a id="6583" href="MLTT.List.html#5765" class="Function">filter-member←</a> <a id="6598" href="MLTT.List.html#6134" class="Bound">p</a> <a id="6600" href="MLTT.List.html#6136" class="Bound">δ</a> <a id="6602" href="MLTT.List.html#6138" class="Bound">y</a> <a id="6604" href="MLTT.List.html#6555" class="Bound">xs</a> <a id="6607" href="MLTT.List.html#6566" class="Bound">py</a> <a id="6610" href="MLTT.List.html#6578" class="Bound">m</a>

<a id="member&#39;"></a><a id="6613" href="MLTT.List.html#6613" class="Function">member&#39;</a> <a id="6621" class="Symbol">:</a> <a id="6623" class="Symbol">{</a><a id="6624" href="MLTT.List.html#6624" class="Bound">X</a> <a id="6626" class="Symbol">:</a> <a id="6628" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6630" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6632" class="Symbol">}</a> <a id="6634" class="Symbol">→</a> <a id="6636" href="MLTT.List.html#6624" class="Bound">X</a> <a id="6638" class="Symbol">→</a> <a id="6640" href="MLTT.List.html#488" class="Datatype">List</a> <a id="6645" href="MLTT.List.html#6624" class="Bound">X</a> <a id="6647" class="Symbol">→</a> <a id="6649" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6651" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="6653" href="MLTT.List.html#6613" class="Function">member&#39;</a> <a id="6661" href="MLTT.List.html#6661" class="Bound">y</a> <a id="6663" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="6672" class="Symbol">=</a> <a id="6674" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
<a id="6676" href="MLTT.List.html#6613" class="Function">member&#39;</a> <a id="6684" href="MLTT.List.html#6684" class="Bound">y</a> <a id="6686" class="Symbol">(</a><a id="6687" href="MLTT.List.html#6687" class="Bound">x</a> <a id="6689" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6691" href="MLTT.List.html#6691" class="Bound">xs</a><a id="6693" class="Symbol">)</a> <a id="6695" class="Symbol">=</a> <a id="6697" class="Symbol">(</a><a id="6698" href="MLTT.List.html#6687" class="Bound">x</a> <a id="6700" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6702" href="MLTT.List.html#6684" class="Bound">y</a><a id="6703" class="Symbol">)</a> <a id="6705" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6707" href="MLTT.List.html#6613" class="Function">member&#39;</a> <a id="6715" href="MLTT.List.html#6684" class="Bound">y</a> <a id="6717" href="MLTT.List.html#6691" class="Bound">xs</a>

<a id="member&#39;-map"></a><a id="6721" href="MLTT.List.html#6721" class="Function">member&#39;-map</a> <a id="6733" class="Symbol">:</a> <a id="6735" class="Symbol">{</a><a id="6736" href="MLTT.List.html#6736" class="Bound">X</a> <a id="6738" class="Symbol">:</a> <a id="6740" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6742" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6744" class="Symbol">}</a> <a id="6746" class="Symbol">{</a><a id="6747" href="MLTT.List.html#6747" class="Bound">Y</a> <a id="6749" class="Symbol">:</a> <a id="6751" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6753" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6755" class="Symbol">}</a> <a id="6757" class="Symbol">(</a><a id="6758" href="MLTT.List.html#6758" class="Bound">f</a> <a id="6760" class="Symbol">:</a> <a id="6762" href="MLTT.List.html#6736" class="Bound">X</a> <a id="6764" class="Symbol">→</a> <a id="6766" href="MLTT.List.html#6747" class="Bound">Y</a><a id="6767" class="Symbol">)</a> <a id="6769" class="Symbol">(</a><a id="6770" href="MLTT.List.html#6770" class="Bound">x</a> <a id="6772" class="Symbol">:</a> <a id="6774" href="MLTT.List.html#6736" class="Bound">X</a><a id="6775" class="Symbol">)</a> <a id="6777" class="Symbol">(</a><a id="6778" href="MLTT.List.html#6778" class="Bound">xs</a> <a id="6781" class="Symbol">:</a> <a id="6783" href="MLTT.List.html#488" class="Datatype">List</a> <a id="6788" href="MLTT.List.html#6736" class="Bound">X</a><a id="6789" class="Symbol">)</a>
            <a id="6803" class="Symbol">→</a> <a id="6805" href="MLTT.List.html#6613" class="Function">member&#39;</a> <a id="6813" href="MLTT.List.html#6770" class="Bound">x</a> <a id="6815" href="MLTT.List.html#6778" class="Bound">xs</a>
            <a id="6830" class="Symbol">→</a> <a id="6832" href="MLTT.List.html#6613" class="Function">member&#39;</a> <a id="6840" class="Symbol">(</a><a id="6841" href="MLTT.List.html#6758" class="Bound">f</a> <a id="6843" href="MLTT.List.html#6770" class="Bound">x</a><a id="6844" class="Symbol">)</a> <a id="6846" class="Symbol">(</a><a id="6847" href="MLTT.List.html#2334" class="Function">map</a> <a id="6851" href="MLTT.List.html#6758" class="Bound">f</a> <a id="6853" href="MLTT.List.html#6778" class="Bound">xs</a><a id="6855" class="Symbol">)</a>
<a id="6857" href="MLTT.List.html#6721" class="Function">member&#39;-map</a> <a id="6869" href="MLTT.List.html#6869" class="Bound">f</a> <a id="6871" href="MLTT.List.html#6871" class="Bound">x&#39;</a> <a id="6874" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="6883" href="MLTT.List.html#6883" class="Bound">m</a>       <a id="6891" class="Symbol">=</a> <a id="6893" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6900" href="MLTT.List.html#6883" class="Bound">m</a>
<a id="6902" href="MLTT.List.html#6721" class="Function">member&#39;-map</a> <a id="6914" href="MLTT.List.html#6914" class="Bound">f</a> <a id="6916" href="MLTT.List.html#6916" class="Bound">x&#39;</a> <a id="6919" class="Symbol">(</a><a id="6920" href="MLTT.List.html#6920" class="Bound">x</a> <a id="6922" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6924" href="MLTT.List.html#6924" class="Bound">xs</a><a id="6926" class="Symbol">)</a> <a id="6928" class="Symbol">(</a><a id="6929" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6933" href="MLTT.List.html#6933" class="Bound">p</a><a id="6934" class="Symbol">)</a> <a id="6936" class="Symbol">=</a> <a id="6938" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6942" class="Symbol">(</a><a id="6943" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6946" href="MLTT.List.html#6914" class="Bound">f</a> <a id="6948" href="MLTT.List.html#6933" class="Bound">p</a><a id="6949" class="Symbol">)</a>
<a id="6951" href="MLTT.List.html#6721" class="Function">member&#39;-map</a> <a id="6963" href="MLTT.List.html#6963" class="Bound">f</a> <a id="6965" href="MLTT.List.html#6965" class="Bound">x&#39;</a> <a id="6968" class="Symbol">(</a><a id="6969" href="MLTT.List.html#6969" class="Bound">x</a> <a id="6971" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6973" href="MLTT.List.html#6973" class="Bound">xs</a><a id="6975" class="Symbol">)</a> <a id="6977" class="Symbol">(</a><a id="6978" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6982" href="MLTT.List.html#6982" class="Bound">m</a><a id="6983" class="Symbol">)</a> <a id="6985" class="Symbol">=</a> <a id="6987" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6991" class="Symbol">(</a><a id="6992" href="MLTT.List.html#6721" class="Function">member&#39;-map</a> <a id="7004" href="MLTT.List.html#6963" class="Bound">f</a> <a id="7006" href="MLTT.List.html#6965" class="Bound">x&#39;</a> <a id="7009" href="MLTT.List.html#6973" class="Bound">xs</a> <a id="7012" href="MLTT.List.html#6982" class="Bound">m</a><a id="7013" class="Symbol">)</a>

<a id="listed"></a><a id="7016" href="MLTT.List.html#7016" class="Function">listed</a> <a id="7023" class="Symbol">:</a> <a id="7025" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7027" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7029" class="Symbol">→</a> <a id="7031" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7033" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7035" href="MLTT.List.html#7016" class="Function">listed</a> <a id="7042" href="MLTT.List.html#7042" class="Bound">X</a> <a id="7044" class="Symbol">=</a> <a id="7046" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7048" href="MLTT.List.html#7048" class="Bound">xs</a> <a id="7051" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7053" href="MLTT.List.html#488" class="Datatype">List</a> <a id="7058" href="MLTT.List.html#7042" class="Bound">X</a> <a id="7060" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7062" class="Symbol">((</a><a id="7064" href="MLTT.List.html#7064" class="Bound">x</a> <a id="7066" class="Symbol">:</a> <a id="7068" href="MLTT.List.html#7042" class="Bound">X</a><a id="7069" class="Symbol">)</a> <a id="7071" class="Symbol">→</a> <a id="7073" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="7080" href="MLTT.List.html#7064" class="Bound">x</a> <a id="7082" href="MLTT.List.html#7048" class="Bound">xs</a><a id="7084" class="Symbol">)</a>

<a id="the-list"></a><a id="7087" href="MLTT.List.html#7087" class="Function">the-list</a> <a id="7096" class="Symbol">:</a> <a id="7098" class="Symbol">{</a><a id="7099" href="MLTT.List.html#7099" class="Bound">X</a> <a id="7101" class="Symbol">:</a> <a id="7103" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7105" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7107" class="Symbol">}</a> <a id="7109" class="Symbol">→</a> <a id="7111" href="MLTT.List.html#7016" class="Function">listed</a> <a id="7118" href="MLTT.List.html#7099" class="Bound">X</a> <a id="7120" class="Symbol">→</a> <a id="7122" href="MLTT.List.html#488" class="Datatype">List</a> <a id="7127" href="MLTT.List.html#7099" class="Bound">X</a>
<a id="7129" href="MLTT.List.html#7087" class="Function">the-list</a> <a id="7138" class="Symbol">(</a><a id="7139" href="MLTT.List.html#7139" class="Bound">xs</a> <a id="7142" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7144" href="MLTT.List.html#7144" class="Bound">m</a><a id="7145" class="Symbol">)</a> <a id="7147" class="Symbol">=</a> <a id="7149" href="MLTT.List.html#7139" class="Bound">xs</a>

<a id="member-of-the-list"></a><a id="7153" href="MLTT.List.html#7153" class="Function">member-of-the-list</a> <a id="7172" class="Symbol">:</a> <a id="7174" class="Symbol">{</a><a id="7175" href="MLTT.List.html#7175" class="Bound">X</a> <a id="7177" class="Symbol">:</a> <a id="7179" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7181" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7183" class="Symbol">}</a> <a id="7185" class="Symbol">(</a><a id="7186" href="MLTT.List.html#7186" class="Bound">X-is-listed</a> <a id="7198" class="Symbol">:</a> <a id="7200" href="MLTT.List.html#7016" class="Function">listed</a> <a id="7207" href="MLTT.List.html#7175" class="Bound">X</a><a id="7208" class="Symbol">)</a>
                   <a id="7229" class="Symbol">→</a> <a id="7231" class="Symbol">(</a><a id="7232" href="MLTT.List.html#7232" class="Bound">x</a> <a id="7234" class="Symbol">:</a> <a id="7236" href="MLTT.List.html#7175" class="Bound">X</a><a id="7237" class="Symbol">)</a> <a id="7239" class="Symbol">→</a> <a id="7241" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="7248" href="MLTT.List.html#7232" class="Bound">x</a> <a id="7250" class="Symbol">(</a><a id="7251" href="MLTT.List.html#7087" class="Function">the-list</a> <a id="7260" href="MLTT.List.html#7186" class="Bound">X-is-listed</a><a id="7271" class="Symbol">)</a>
<a id="7273" href="MLTT.List.html#7153" class="Function">member-of-the-list</a> <a id="7292" class="Symbol">(</a><a id="7293" href="MLTT.List.html#7293" class="Bound">xs</a> <a id="7296" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7298" href="MLTT.List.html#7298" class="Bound">m</a><a id="7299" class="Symbol">)</a> <a id="7301" class="Symbol">=</a> <a id="7303" href="MLTT.List.html#7298" class="Bound">m</a>

<a id="𝟙-is-listed"></a><a id="7306" href="MLTT.List.html#7306" class="Function">𝟙-is-listed</a> <a id="7318" class="Symbol">:</a> <a id="7320" href="MLTT.List.html#7016" class="Function">listed</a> <a id="7327" class="Symbol">(</a><a id="7328" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="7330" class="Symbol">{</a><a id="7331" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7332" class="Symbol">})</a>
<a id="7335" href="MLTT.List.html#7306" class="Function">𝟙-is-listed</a> <a id="7347" class="Symbol">=</a> <a id="7349" class="Symbol">(</a><a id="7350" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="7352" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="7354" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="7356" class="Symbol">)</a> <a id="7358" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7360" class="Symbol">(λ</a> <a id="7363" href="MLTT.List.html#7363" class="Bound">x</a> <a id="7365" class="Symbol">→</a> <a id="7367" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a><a id="7374" class="Symbol">)</a>

<a id="listed⁺"></a><a id="7377" href="MLTT.List.html#7377" class="Function">listed⁺</a> <a id="7385" class="Symbol">:</a> <a id="7387" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7389" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7391" class="Symbol">→</a> <a id="7393" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7395" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7397" href="MLTT.List.html#7377" class="Function">listed⁺</a> <a id="7405" href="MLTT.List.html#7405" class="Bound">X</a> <a id="7407" class="Symbol">=</a> <a id="7409" href="MLTT.List.html#7405" class="Bound">X</a> <a id="7411" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7413" href="MLTT.List.html#7016" class="Function">listed</a> <a id="7420" href="MLTT.List.html#7405" class="Bound">X</a>

<a id="distinguished-element"></a><a id="7423" href="MLTT.List.html#7423" class="Function">distinguished-element</a> <a id="7445" class="Symbol">:</a> <a id="7447" class="Symbol">{</a><a id="7448" href="MLTT.List.html#7448" class="Bound">X</a> <a id="7450" class="Symbol">:</a> <a id="7452" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7454" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7456" class="Symbol">}</a> <a id="7458" class="Symbol">→</a> <a id="7460" href="MLTT.List.html#7377" class="Function">listed⁺</a> <a id="7468" href="MLTT.List.html#7448" class="Bound">X</a> <a id="7470" class="Symbol">→</a> <a id="7472" href="MLTT.List.html#7448" class="Bound">X</a>
<a id="7474" href="MLTT.List.html#7423" class="Function">distinguished-element</a> <a id="7496" class="Symbol">(</a><a id="7497" href="MLTT.List.html#7497" class="Bound">x</a> <a id="7499" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7501" href="MLTT.List.html#7501" class="Bound">X-listed</a><a id="7509" class="Symbol">)</a> <a id="7511" class="Symbol">=</a> <a id="7513" href="MLTT.List.html#7497" class="Bound">x</a>

<a id="listed⁺-types-are-listed"></a><a id="7516" href="MLTT.List.html#7516" class="Function">listed⁺-types-are-listed</a> <a id="7541" class="Symbol">:</a> <a id="7543" class="Symbol">{</a><a id="7544" href="MLTT.List.html#7544" class="Bound">X</a> <a id="7546" class="Symbol">:</a> <a id="7548" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7550" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7552" class="Symbol">}</a> <a id="7554" class="Symbol">→</a> <a id="7556" href="MLTT.List.html#7377" class="Function">listed⁺</a> <a id="7564" href="MLTT.List.html#7544" class="Bound">X</a> <a id="7566" class="Symbol">→</a> <a id="7568" href="MLTT.List.html#7016" class="Function">listed</a> <a id="7575" href="MLTT.List.html#7544" class="Bound">X</a>
<a id="7577" href="MLTT.List.html#7516" class="Function">listed⁺-types-are-listed</a> <a id="7602" class="Symbol">(</a><a id="7603" href="MLTT.List.html#7603" class="Bound">x</a> <a id="7605" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7607" href="MLTT.List.html#7607" class="Bound">X-is-listed</a><a id="7618" class="Symbol">)</a> <a id="7620" class="Symbol">=</a> <a id="7622" href="MLTT.List.html#7607" class="Bound">X-is-listed</a>

<a id="𝟙-is-listed⁺"></a><a id="7635" href="MLTT.List.html#7635" class="Function">𝟙-is-listed⁺</a> <a id="7648" class="Symbol">:</a> <a id="7650" href="MLTT.List.html#7377" class="Function">listed⁺</a> <a id="7658" class="Symbol">(</a><a id="7659" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="7661" class="Symbol">{</a><a id="7662" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7663" class="Symbol">})</a>
<a id="7666" href="MLTT.List.html#7635" class="Function">𝟙-is-listed⁺</a> <a id="7679" class="Symbol">=</a> <a id="7681" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="7683" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7685" href="MLTT.List.html#7306" class="Function">𝟙-is-listed</a>

<a id="type-from-list"></a><a id="7698" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="7713" class="Symbol">:</a> <a id="7715" class="Symbol">{</a><a id="7716" href="MLTT.List.html#7716" class="Bound">X</a> <a id="7718" class="Symbol">:</a> <a id="7720" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7722" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7724" class="Symbol">}</a> <a id="7726" class="Symbol">→</a> <a id="7728" href="MLTT.List.html#488" class="Datatype">List</a> <a id="7733" href="MLTT.List.html#7716" class="Bound">X</a> <a id="7735" class="Symbol">→</a> <a id="7737" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7739" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7741" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="7756" class="Symbol">{</a><a id="7757" href="MLTT.List.html#7757" class="Bound">𝓤</a><a id="7758" class="Symbol">}</a> <a id="7760" class="Symbol">{</a><a id="7761" href="MLTT.List.html#7761" class="Bound">X</a><a id="7762" class="Symbol">}</a> <a id="7764" href="MLTT.List.html#7764" class="Bound">xs</a> <a id="7767" class="Symbol">=</a> <a id="7769" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7771" href="MLTT.List.html#7771" class="Bound">x</a> <a id="7773" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7775" href="MLTT.List.html#7761" class="Bound">X</a> <a id="7777" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7779" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="7786" href="MLTT.List.html#7771" class="Bound">x</a> <a id="7788" href="MLTT.List.html#7764" class="Bound">xs</a>

<a id="type-from-list-is-listed"></a><a id="7792" href="MLTT.List.html#7792" class="Function">type-from-list-is-listed</a> <a id="7817" class="Symbol">:</a> <a id="7819" class="Symbol">{</a><a id="7820" href="MLTT.List.html#7820" class="Bound">X</a> <a id="7822" class="Symbol">:</a> <a id="7824" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7826" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7828" class="Symbol">}</a> <a id="7830" class="Symbol">(</a><a id="7831" href="MLTT.List.html#7831" class="Bound">xs</a> <a id="7834" class="Symbol">:</a> <a id="7836" href="MLTT.List.html#488" class="Datatype">List</a> <a id="7841" href="MLTT.List.html#7820" class="Bound">X</a><a id="7842" class="Symbol">)</a>
                         <a id="7869" class="Symbol">→</a> <a id="7871" href="MLTT.List.html#7016" class="Function">listed</a> <a id="7878" class="Symbol">(</a><a id="7879" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="7894" href="MLTT.List.html#7831" class="Bound">xs</a><a id="7896" class="Symbol">)</a>
<a id="7898" href="MLTT.List.html#7792" class="Function">type-from-list-is-listed</a> <a id="7923" class="Symbol">{</a><a id="7924" href="MLTT.List.html#7924" class="Bound">𝓤</a><a id="7925" class="Symbol">}</a> <a id="7927" class="Symbol">{</a><a id="7928" href="MLTT.List.html#7928" class="Bound">X</a><a id="7929" class="Symbol">}</a> <a id="7931" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="7934" class="Symbol">=</a> <a id="7936" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="7939" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7941" href="MLTT.List.html#7952" class="Function">g</a>
 <a id="7944" class="Keyword">where</a>
  <a id="7952" href="MLTT.List.html#7952" class="Function">g</a> <a id="7954" class="Symbol">:</a> <a id="7956" class="Symbol">(</a><a id="7957" href="MLTT.List.html#7957" class="Bound">σ</a> <a id="7959" class="Symbol">:</a> <a id="7961" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="7976" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="7978" class="Symbol">)</a> <a id="7980" class="Symbol">→</a> <a id="7982" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="7989" href="MLTT.List.html#7957" class="Bound">σ</a> <a id="7991" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
  <a id="7996" href="MLTT.List.html#7952" class="Function">g</a> <a id="7998" class="Symbol">(</a><a id="7999" href="MLTT.List.html#7999" class="Bound">x</a> <a id="8001" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8003" href="MLTT.List.html#8003" class="Bound">m</a><a id="8004" class="Symbol">)</a> <a id="8006" class="Symbol">=</a> <a id="8008" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8015" class="Symbol">(</a><a id="8016" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="8042" href="MLTT.List.html#7999" class="Bound">x</a> <a id="8044" href="MLTT.List.html#8003" class="Bound">m</a><a id="8045" class="Symbol">)</a>
<a id="8047" href="MLTT.List.html#7792" class="Function">type-from-list-is-listed</a> <a id="8072" class="Symbol">{</a><a id="8073" href="MLTT.List.html#8073" class="Bound">𝓤</a><a id="8074" class="Symbol">}</a> <a id="8076" class="Symbol">{</a><a id="8077" href="MLTT.List.html#8077" class="Bound">X</a><a id="8078" class="Symbol">}</a> <a id="8080" class="Symbol">(</a><a id="8081" href="MLTT.List.html#8081" class="Bound">x</a> <a id="8083" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8085" href="MLTT.List.html#8085" class="Bound">xs</a><a id="8087" class="Symbol">)</a> <a id="8089" class="Symbol">=</a> <a id="8091" href="MLTT.List.html#8650" class="Function">g</a>
 <a id="8094" class="Keyword">where</a>
  <a id="8102" href="MLTT.List.html#8102" class="Function">h</a> <a id="8104" class="Symbol">:</a> <a id="8106" class="Symbol">(</a><a id="8107" href="MLTT.List.html#8107" class="Bound">x</a> <a id="8109" class="Symbol">:</a> <a id="8111" href="MLTT.List.html#8077" class="Bound">X</a><a id="8112" class="Symbol">)</a> <a id="8114" class="Symbol">→</a> <a id="8116" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="8131" class="Symbol">(</a><a id="8132" href="MLTT.List.html#8107" class="Bound">x</a> <a id="8134" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8136" href="MLTT.List.html#8085" class="Bound">xs</a><a id="8138" class="Symbol">)</a>
  <a id="8142" href="MLTT.List.html#8102" class="Function">h</a> <a id="8144" href="MLTT.List.html#8144" class="Bound">x</a> <a id="8146" class="Symbol">=</a> <a id="8148" href="MLTT.List.html#8144" class="Bound">x</a> <a id="8150" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8152" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>

  <a id="8163" href="MLTT.List.html#8163" class="Function">t</a> <a id="8165" class="Symbol">:</a> <a id="8167" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="8182" href="MLTT.List.html#8085" class="Bound">xs</a> <a id="8185" class="Symbol">→</a> <a id="8187" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="8202" class="Symbol">(</a><a id="8203" href="MLTT.List.html#8081" class="Bound">x</a> <a id="8205" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8207" href="MLTT.List.html#8085" class="Bound">xs</a><a id="8209" class="Symbol">)</a>
  <a id="8213" href="MLTT.List.html#8163" class="Function">t</a> <a id="8215" class="Symbol">(</a><a id="8216" href="MLTT.List.html#8216" class="Bound">x</a> <a id="8218" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8220" href="MLTT.List.html#8220" class="Bound">m</a><a id="8221" class="Symbol">)</a> <a id="8223" class="Symbol">=</a> <a id="8225" href="MLTT.List.html#8216" class="Bound">x</a> <a id="8227" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8229" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="8237" href="MLTT.List.html#8220" class="Bound">m</a>

  <a id="8242" href="MLTT.List.html#8242" class="Function">α</a> <a id="8244" class="Symbol">:</a> <a id="8246" href="MLTT.List.html#488" class="Datatype">List</a> <a id="8251" class="Symbol">(</a><a id="8252" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="8267" href="MLTT.List.html#8085" class="Bound">xs</a><a id="8269" class="Symbol">)</a> <a id="8271" class="Symbol">→</a> <a id="8273" href="MLTT.List.html#488" class="Datatype">List</a> <a id="8278" class="Symbol">(</a><a id="8279" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="8294" class="Symbol">(</a><a id="8295" href="MLTT.List.html#8081" class="Bound">x</a> <a id="8297" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8299" href="MLTT.List.html#8085" class="Bound">xs</a><a id="8301" class="Symbol">))</a>
  <a id="8306" href="MLTT.List.html#8242" class="Function">α</a> <a id="8308" href="MLTT.List.html#8308" class="Bound">σs</a> <a id="8311" class="Symbol">=</a> <a id="8313" href="MLTT.List.html#8102" class="Function">h</a> <a id="8315" href="MLTT.List.html#8081" class="Bound">x</a> <a id="8317" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8319" href="MLTT.List.html#2334" class="Function">map</a> <a id="8323" href="MLTT.List.html#8163" class="Function">t</a> <a id="8325" href="MLTT.List.html#8308" class="Bound">σs</a>

  <a id="8331" href="MLTT.List.html#8331" class="Function">β</a> <a id="8333" class="Symbol">:</a> <a id="8335" class="Symbol">(</a><a id="8336" href="MLTT.List.html#8336" class="Bound">(</a><a id="8337" href="MLTT.List.html#8337" class="Bound">σs</a> <a id="8340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8342" href="MLTT.List.html#8342" class="Bound">μ</a><a id="8343" href="MLTT.List.html#8336" class="Bound">)</a> <a id="8345" class="Symbol">:</a> <a id="8347" href="MLTT.List.html#7016" class="Function">listed</a> <a id="8354" class="Symbol">(</a><a id="8355" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="8370" href="MLTT.List.html#8085" class="Bound">xs</a><a id="8372" class="Symbol">))</a>
    <a id="8379" class="Symbol">→</a> <a id="8381" class="Symbol">(</a><a id="8382" href="MLTT.List.html#8382" class="Bound">τ</a> <a id="8384" class="Symbol">:</a> <a id="8386" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="8401" class="Symbol">(</a><a id="8402" href="MLTT.List.html#8081" class="Bound">x</a> <a id="8404" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8406" href="MLTT.List.html#8085" class="Bound">xs</a><a id="8408" class="Symbol">))</a> <a id="8411" class="Symbol">→</a> <a id="8413" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="8420" href="MLTT.List.html#8382" class="Bound">τ</a> <a id="8422" class="Symbol">(</a><a id="8423" href="MLTT.List.html#8242" class="Function">α</a> <a id="8425" href="MLTT.List.html#8337" class="Bound">σs</a><a id="8427" class="Symbol">)</a>
  <a id="8431" href="MLTT.List.html#8331" class="Function">β</a> <a id="8433" class="Symbol">(</a><a id="8434" href="MLTT.List.html#8434" class="Bound">σs</a> <a id="8437" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8439" href="MLTT.List.html#8439" class="Bound">μ</a><a id="8440" class="Symbol">)</a> <a id="8442" class="Symbol">(</a><a id="8443" href="MLTT.List.html#8443" class="Bound">y</a> <a id="8445" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8447" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a><a id="8454" class="Symbol">)</a>   <a id="8458" class="Symbol">=</a> <a id="8460" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>
  <a id="8470" href="MLTT.List.html#8331" class="Function">β</a> <a id="8472" class="Symbol">(</a><a id="8473" href="MLTT.List.html#8473" class="Bound">σs</a> <a id="8476" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8478" href="MLTT.List.html#8478" class="Bound">μ</a><a id="8479" class="Symbol">)</a> <a id="8481" class="Symbol">(</a><a id="8482" href="MLTT.List.html#8482" class="Bound">y</a> <a id="8484" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8486" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="8494" href="MLTT.List.html#8494" class="Bound">m</a><a id="8495" class="Symbol">)</a> <a id="8497" class="Symbol">=</a> <a id="8499" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="8507" class="Symbol">(</a><a id="8508" href="MLTT.List.html#4293" class="Function">member-map</a> <a id="8519" href="MLTT.List.html#8163" class="Function">t</a> <a id="8521" class="Symbol">(</a><a id="8522" href="MLTT.List.html#8482" class="Bound">y</a> <a id="8524" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8526" href="MLTT.List.html#8494" class="Bound">m</a><a id="8527" class="Symbol">)</a> <a id="8529" href="MLTT.List.html#8473" class="Bound">σs</a> <a id="8532" class="Symbol">(</a><a id="8533" href="MLTT.List.html#8478" class="Bound">μ</a> <a id="8535" class="Symbol">(</a><a id="8536" href="MLTT.List.html#8482" class="Bound">y</a> <a id="8538" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8540" href="MLTT.List.html#8494" class="Bound">m</a><a id="8541" class="Symbol">)))</a>

  <a id="8548" href="MLTT.List.html#8548" class="Function">f</a> <a id="8550" class="Symbol">:</a> <a id="8552" href="MLTT.List.html#7016" class="Function">listed</a> <a id="8559" class="Symbol">(</a><a id="8560" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="8575" href="MLTT.List.html#8085" class="Bound">xs</a><a id="8577" class="Symbol">)</a> <a id="8579" class="Symbol">→</a> <a id="8581" href="MLTT.List.html#7016" class="Function">listed</a> <a id="8588" class="Symbol">(</a><a id="8589" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="8604" class="Symbol">(</a><a id="8605" href="MLTT.List.html#8081" class="Bound">x</a> <a id="8607" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8609" href="MLTT.List.html#8085" class="Bound">xs</a><a id="8611" class="Symbol">))</a>
  <a id="8616" href="MLTT.List.html#8548" class="Function">f</a> <a id="8618" class="Symbol">(</a><a id="8619" href="MLTT.List.html#8619" class="Bound">σs</a> <a id="8622" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8624" href="MLTT.List.html#8624" class="Bound">μ</a><a id="8625" class="Symbol">)</a> <a id="8627" class="Symbol">=</a> <a id="8629" href="MLTT.List.html#8242" class="Function">α</a> <a id="8631" href="MLTT.List.html#8619" class="Bound">σs</a> <a id="8634" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8636" href="MLTT.List.html#8331" class="Function">β</a> <a id="8638" class="Symbol">(</a><a id="8639" href="MLTT.List.html#8619" class="Bound">σs</a> <a id="8642" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8644" href="MLTT.List.html#8624" class="Bound">μ</a><a id="8645" class="Symbol">)</a>

  <a id="8650" href="MLTT.List.html#8650" class="Function">g</a> <a id="8652" class="Symbol">:</a> <a id="8654" href="MLTT.List.html#7016" class="Function">listed</a> <a id="8661" class="Symbol">(</a><a id="8662" href="MLTT.List.html#7698" class="Function">type-from-list</a> <a id="8677" class="Symbol">(</a><a id="8678" href="MLTT.List.html#8081" class="Bound">x</a> <a id="8680" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8682" href="MLTT.List.html#8085" class="Bound">xs</a><a id="8684" class="Symbol">))</a>
  <a id="8689" href="MLTT.List.html#8650" class="Function">g</a> <a id="8691" class="Symbol">=</a> <a id="8693" href="MLTT.List.html#8548" class="Function">f</a> <a id="8695" class="Symbol">(</a><a id="8696" href="MLTT.List.html#7792" class="Function">type-from-list-is-listed</a> <a id="8721" href="MLTT.List.html#8085" class="Bound">xs</a><a id="8723" class="Symbol">)</a>

<a id="8726" class="Keyword">module</a> <a id="8733" href="MLTT.List.html#8733" class="Module">_</a> <a id="8735" class="Symbol">{</a><a id="8736" href="MLTT.List.html#8736" class="Bound">X</a> <a id="8738" class="Symbol">:</a> <a id="8740" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8742" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8744" class="Symbol">}</a> <a id="8746" class="Keyword">where</a>

 <a id="8754" href="MLTT.List.html#8754" class="Function">delete</a> <a id="8761" class="Symbol">:</a> <a id="8763" class="Symbol">{</a><a id="8764" href="MLTT.List.html#8764" class="Bound">n</a> <a id="8766" class="Symbol">:</a> <a id="8768" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8769" class="Symbol">}</a>
          <a id="8781" class="Symbol">{</a><a id="8782" href="MLTT.List.html#8782" class="Bound">y</a> <a id="8784" class="Symbol">:</a> <a id="8786" href="MLTT.List.html#8736" class="Bound">X</a><a id="8787" class="Symbol">}</a>
          <a id="8799" class="Symbol">(</a><a id="8800" href="MLTT.List.html#8800" class="Symbol">(</a><a id="8801" href="MLTT.List.html#8801" class="Bound">xs</a> <a id="8804" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8806" href="MLTT.List.html#8800" class="Symbol">_)</a> <a id="8809" class="Symbol">:</a> <a id="8811" href="MLTT.List.html#972" class="Function">Vector&#39;</a> <a id="8819" href="MLTT.List.html#8736" class="Bound">X</a> <a id="8821" class="Symbol">(</a><a id="8822" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8827" href="MLTT.List.html#8764" class="Bound">n</a><a id="8828" class="Symbol">))</a>
        <a id="8839" class="Symbol">→</a> <a id="8841" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="8848" href="MLTT.List.html#8782" class="Bound">y</a> <a id="8850" href="MLTT.List.html#8801" class="Bound">xs</a>
        <a id="8861" class="Symbol">→</a> <a id="8863" href="MLTT.List.html#972" class="Function">Vector&#39;</a> <a id="8871" href="MLTT.List.html#8736" class="Bound">X</a> <a id="8873" href="MLTT.List.html#8764" class="Bound">n</a>
 <a id="8876" href="MLTT.List.html#8754" class="Function">delete</a> <a id="8883" class="Symbol">{</a><a id="8884" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8889" href="MLTT.List.html#8889" class="Bound">n</a><a id="8890" class="Symbol">}</a> <a id="8892" class="Symbol">(</a><a id="8893" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="8896" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8898" href="MLTT.List.html#8898" class="Bound">p</a><a id="8899" class="Symbol">)</a>       <a id="8907" class="Symbol">_</a>           <a id="8919" class="Symbol">=</a> <a id="8921" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8928" class="Symbol">(</a><a id="8929" href="Naturals.Properties.html#463" class="Function">zero-not-positive</a> <a id="8947" class="Symbol">_</a> <a id="8949" href="MLTT.List.html#8898" class="Bound">p</a><a id="8950" class="Symbol">)</a>
 <a id="8953" href="MLTT.List.html#8754" class="Function">delete</a> <a id="8960" class="Symbol">{</a><a id="8961" class="Number">0</a><a id="8962" class="Symbol">}</a>      <a id="8969" class="Symbol">_</a>              <a id="8984" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>     <a id="8996" class="Symbol">=</a> <a id="8998" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="9001" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9003" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="9009" href="MLTT.List.html#8754" class="Function">delete</a> <a id="9016" class="Symbol">{</a><a id="9017" class="Number">0</a><a id="9018" class="Symbol">}</a>      <a id="9025" class="Symbol">_</a>              <a id="9040" class="Symbol">(</a><a id="9041" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="9049" class="Symbol">_)</a> <a id="9052" class="Symbol">=</a> <a id="9054" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="9057" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9059" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="9065" href="MLTT.List.html#8754" class="Function">delete</a> <a id="9072" class="Symbol">{</a><a id="9073" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9078" class="Symbol">_}</a> <a id="9081" class="Symbol">((_</a> <a id="9085" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9087" href="MLTT.List.html#9087" class="Bound">xs</a><a id="9089" class="Symbol">)</a> <a id="9091" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9093" href="MLTT.List.html#9093" class="Bound">p</a><a id="9094" class="Symbol">)</a> <a id="9096" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>     <a id="9108" class="Symbol">=</a> <a id="9110" href="MLTT.List.html#9087" class="Bound">xs</a> <a id="9113" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9115" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="9123" href="MLTT.List.html#9093" class="Bound">p</a>
 <a id="9126" href="MLTT.List.html#8754" class="Function">delete</a> <a id="9133" class="Symbol">{</a><a id="9134" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9139" href="MLTT.List.html#9139" class="Bound">n</a><a id="9140" class="Symbol">}</a> <a id="9142" class="Symbol">((</a><a id="9144" href="MLTT.List.html#9144" class="Bound">x</a> <a id="9146" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9148" href="MLTT.List.html#9148" class="Bound">xs</a><a id="9150" class="Symbol">)</a> <a id="9152" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9154" href="MLTT.List.html#9154" class="Bound">p</a><a id="9155" class="Symbol">)</a> <a id="9157" class="Symbol">(</a><a id="9158" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="9166" href="MLTT.List.html#9166" class="Bound">m</a><a id="9167" class="Symbol">)</a> <a id="9169" class="Symbol">=</a> <a id="9171" href="MLTT.List.html#9144" class="Bound">x</a> <a id="9173" href="MLTT.List.html#1043" class="Function Operator">∷&#39;</a> <a id="9176" href="MLTT.List.html#8754" class="Function">delete</a> <a id="9183" class="Symbol">{</a><a id="9184" href="MLTT.List.html#9139" class="Bound">n</a><a id="9185" class="Symbol">}</a> <a id="9187" class="Symbol">(</a><a id="9188" href="MLTT.List.html#9148" class="Bound">xs</a> <a id="9191" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9193" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="9201" href="MLTT.List.html#9154" class="Bound">p</a><a id="9202" class="Symbol">)</a> <a id="9204" href="MLTT.List.html#9166" class="Bound">m</a>

<a id="9207" class="Keyword">module</a> <a id="list-util"></a><a id="9214" href="MLTT.List.html#9214" class="Module">list-util</a>
        <a id="9232" class="Symbol">{</a><a id="9233" href="MLTT.List.html#9233" class="Bound">𝓤</a> <a id="9235" class="Symbol">:</a> <a id="9237" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="9245" class="Symbol">}</a>
        <a id="9255" class="Symbol">{</a><a id="9256" href="MLTT.List.html#9256" class="Bound">X</a> <a id="9258" class="Symbol">:</a> <a id="9260" href="MLTT.List.html#9233" class="Bound">𝓤</a> <a id="9262" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9264" class="Symbol">}</a>
        <a id="9274" class="Symbol">{{</a><a id="9276" href="MLTT.List.html#9276" class="Bound">_</a> <a id="9278" class="Symbol">:</a> <a id="9280" href="MLTT.Bool.html#2031" class="Record">Eq</a> <a id="9283" href="MLTT.List.html#9256" class="Bound">X</a><a id="9284" class="Symbol">}}</a>
       <a id="9294" class="Keyword">where</a>

 <a id="list-util._is-in_"></a><a id="9302" href="MLTT.List.html#9302" class="Function Operator">_is-in_</a> <a id="9310" class="Symbol">:</a> <a id="9312" href="MLTT.List.html#9256" class="Bound">X</a> <a id="9314" class="Symbol">→</a> <a id="9316" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9321" href="MLTT.List.html#9256" class="Bound">X</a> <a id="9323" class="Symbol">→</a> <a id="9325" href="MLTT.Bool.html#106" class="Datatype">Bool</a>
 <a id="9331" href="MLTT.List.html#9331" class="Bound">x</a> <a id="9333" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="9339" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="9348" class="Symbol">=</a> <a id="9350" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a>
 <a id="9357" href="MLTT.List.html#9357" class="Bound">x</a> <a id="9359" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="9365" class="Symbol">(</a><a id="9366" href="MLTT.List.html#9366" class="Bound">y</a> <a id="9368" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9370" href="MLTT.List.html#9370" class="Bound">ys</a><a id="9372" class="Symbol">)</a> <a id="9374" class="Symbol">=</a> <a id="9376" class="Symbol">(</a><a id="9377" href="MLTT.List.html#9357" class="Bound">x</a> <a id="9379" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="9382" href="MLTT.List.html#9366" class="Bound">y</a><a id="9383" class="Symbol">)</a> <a id="9385" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="9388" class="Symbol">(</a><a id="9389" href="MLTT.List.html#9357" class="Bound">x</a> <a id="9391" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="9397" href="MLTT.List.html#9370" class="Bound">ys</a><a id="9399" class="Symbol">)</a>

 <a id="list-util.insert"></a><a id="9403" href="MLTT.List.html#9403" class="Function">insert</a> <a id="9410" class="Symbol">:</a> <a id="9412" href="MLTT.List.html#9256" class="Bound">X</a> <a id="9414" class="Symbol">→</a> <a id="9416" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9421" href="MLTT.List.html#9256" class="Bound">X</a> <a id="9423" class="Symbol">→</a> <a id="9425" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9430" href="MLTT.List.html#9256" class="Bound">X</a>
 <a id="9433" href="MLTT.List.html#9403" class="Function">insert</a> <a id="9440" href="MLTT.List.html#9440" class="Bound">x</a> <a id="9442" href="MLTT.List.html#9442" class="Bound">xs</a> <a id="9445" class="Symbol">=</a> <a id="9447" href="MLTT.List.html#9440" class="Bound">x</a> <a id="9449" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9451" href="MLTT.List.html#9442" class="Bound">xs</a>

 <a id="list-util._contained-in_"></a><a id="9456" href="MLTT.List.html#9456" class="Function Operator">_contained-in_</a> <a id="9471" class="Symbol">:</a> <a id="9473" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9478" href="MLTT.List.html#9256" class="Bound">X</a> <a id="9480" class="Symbol">→</a> <a id="9482" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9487" href="MLTT.List.html#9256" class="Bound">X</a> <a id="9489" class="Symbol">→</a> <a id="9491" href="MLTT.Bool.html#106" class="Datatype">Bool</a>
 <a id="9497" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="9506" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="9519" href="MLTT.List.html#9519" class="Bound">ys</a> <a id="9522" class="Symbol">=</a> <a id="9524" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
 <a id="9530" class="Symbol">(</a><a id="9531" href="MLTT.List.html#9531" class="Bound">x</a> <a id="9533" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9535" href="MLTT.List.html#9535" class="Bound">xs</a><a id="9537" class="Symbol">)</a> <a id="9539" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="9552" href="MLTT.List.html#9552" class="Bound">ys</a> <a id="9555" class="Symbol">=</a> <a id="9557" class="Symbol">(</a><a id="9558" href="MLTT.List.html#9531" class="Bound">x</a> <a id="9560" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="9566" href="MLTT.List.html#9552" class="Bound">ys</a><a id="9568" class="Symbol">)</a> <a id="9570" href="MLTT.Bool.html#832" class="Function Operator">&amp;&amp;</a> <a id="9573" class="Symbol">(</a><a id="9574" href="MLTT.List.html#9535" class="Bound">xs</a> <a id="9577" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="9590" href="MLTT.List.html#9552" class="Bound">ys</a><a id="9592" class="Symbol">)</a>

 <a id="list-util.contained-lemma₀"></a><a id="9596" href="MLTT.List.html#9596" class="Function">contained-lemma₀</a> <a id="9613" class="Symbol">:</a> <a id="9615" class="Symbol">(</a><a id="9616" href="MLTT.List.html#9616" class="Bound">x</a> <a id="9618" href="MLTT.List.html#9618" class="Bound">z</a> <a id="9620" class="Symbol">:</a> <a id="9622" href="MLTT.List.html#9256" class="Bound">X</a><a id="9623" class="Symbol">)</a> <a id="9625" class="Symbol">(</a><a id="9626" href="MLTT.List.html#9626" class="Bound">xs</a> <a id="9629" href="MLTT.List.html#9629" class="Bound">ys</a> <a id="9632" class="Symbol">:</a> <a id="9634" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9639" href="MLTT.List.html#9256" class="Bound">X</a><a id="9640" class="Symbol">)</a>
                  <a id="9660" class="Symbol">→</a> <a id="9662" href="MLTT.List.html#9629" class="Bound">ys</a> <a id="9665" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="9678" class="Symbol">(</a><a id="9679" href="MLTT.List.html#9616" class="Bound">x</a> <a id="9681" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9683" href="MLTT.List.html#9626" class="Bound">xs</a><a id="9685" class="Symbol">)</a> <a id="9687" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9689" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
                  <a id="9712" class="Symbol">→</a> <a id="9714" href="MLTT.List.html#9629" class="Bound">ys</a> <a id="9717" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="9730" class="Symbol">(</a><a id="9731" href="MLTT.List.html#9616" class="Bound">x</a> <a id="9733" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9735" href="MLTT.List.html#9618" class="Bound">z</a> <a id="9737" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9739" href="MLTT.List.html#9626" class="Bound">xs</a><a id="9741" class="Symbol">)</a> <a id="9743" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9745" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
 <a id="9751" href="MLTT.List.html#9596" class="Function">contained-lemma₀</a> <a id="9768" href="MLTT.List.html#9768" class="Bound">x</a> <a id="9770" href="MLTT.List.html#9770" class="Bound">z</a> <a id="9772" href="MLTT.List.html#9772" class="Bound">xs</a> <a id="9775" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="9784" href="MLTT.List.html#9784" class="Bound">e</a> <a id="9786" class="Symbol">=</a> <a id="9788" href="MLTT.List.html#9784" class="Bound">e</a>
 <a id="9791" href="MLTT.List.html#9596" class="Function">contained-lemma₀</a> <a id="9808" href="MLTT.List.html#9808" class="Bound">x</a> <a id="9810" href="MLTT.List.html#9810" class="Bound">z</a> <a id="9812" href="MLTT.List.html#9812" class="Bound">xs</a> <a id="9815" class="Symbol">(</a><a id="9816" href="MLTT.List.html#9816" class="Bound">y</a> <a id="9818" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9820" href="MLTT.List.html#9820" class="Bound">ys</a><a id="9822" class="Symbol">)</a> <a id="9824" href="MLTT.List.html#9824" class="Bound">e</a> <a id="9826" class="Symbol">=</a> <a id="9828" href="MLTT.List.html#10477" class="Function">γ</a>
  <a id="9832" class="Keyword">where</a>
   <a id="9841" href="MLTT.List.html#9841" class="Function">IH</a> <a id="9844" class="Symbol">:</a> <a id="9846" href="MLTT.List.html#9820" class="Bound">ys</a> <a id="9849" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="9862" class="Symbol">(</a><a id="9863" href="MLTT.List.html#9808" class="Bound">x</a> <a id="9865" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9867" href="MLTT.List.html#9812" class="Bound">xs</a><a id="9869" class="Symbol">)</a> <a id="9871" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9873" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="9878" class="Symbol">→</a> <a id="9880" href="MLTT.List.html#9820" class="Bound">ys</a> <a id="9883" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="9896" class="Symbol">(</a><a id="9897" href="MLTT.List.html#9808" class="Bound">x</a> <a id="9899" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9901" href="MLTT.List.html#9810" class="Bound">z</a> <a id="9903" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9905" href="MLTT.List.html#9812" class="Bound">xs</a><a id="9907" class="Symbol">)</a> <a id="9909" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9911" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
   <a id="9919" href="MLTT.List.html#9841" class="Function">IH</a> <a id="9922" class="Symbol">=</a> <a id="9924" href="MLTT.List.html#9596" class="Function">contained-lemma₀</a> <a id="9941" href="MLTT.List.html#9808" class="Bound">x</a> <a id="9943" href="MLTT.List.html#9810" class="Bound">z</a> <a id="9945" href="MLTT.List.html#9812" class="Bound">xs</a> <a id="9948" href="MLTT.List.html#9820" class="Bound">ys</a>

   <a id="9955" href="MLTT.List.html#9955" class="Function">e₁</a> <a id="9958" class="Symbol">:</a> <a id="9960" class="Symbol">(</a><a id="9961" href="MLTT.List.html#9816" class="Bound">y</a> <a id="9963" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="9966" href="MLTT.List.html#9808" class="Bound">x</a><a id="9967" class="Symbol">)</a> <a id="9969" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="9972" class="Symbol">(</a><a id="9973" href="MLTT.List.html#9816" class="Bound">y</a> <a id="9975" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="9981" href="MLTT.List.html#9812" class="Bound">xs</a><a id="9983" class="Symbol">)</a> <a id="9985" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9987" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
   <a id="9995" href="MLTT.List.html#9955" class="Function">e₁</a> <a id="9998" class="Symbol">=</a> <a id="10000" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10004" class="Symbol">(</a><a id="10005" href="MLTT.Bool.html#1611" class="Function">&amp;&amp;-gives-×</a> <a id="10016" href="MLTT.List.html#9824" class="Bound">e</a><a id="10017" class="Symbol">)</a>

   <a id="10023" href="MLTT.List.html#10023" class="Function">e₂</a> <a id="10026" class="Symbol">:</a> <a id="10028" href="MLTT.List.html#9820" class="Bound">ys</a> <a id="10031" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="10044" class="Symbol">(</a><a id="10045" href="MLTT.List.html#9808" class="Bound">x</a> <a id="10047" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10049" href="MLTT.List.html#9812" class="Bound">xs</a><a id="10051" class="Symbol">)</a> <a id="10053" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10055" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
   <a id="10063" href="MLTT.List.html#10023" class="Function">e₂</a> <a id="10066" class="Symbol">=</a> <a id="10068" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10072" class="Symbol">(</a><a id="10073" href="MLTT.Bool.html#1611" class="Function">&amp;&amp;-gives-×</a> <a id="10084" href="MLTT.List.html#9824" class="Bound">e</a><a id="10085" class="Symbol">)</a>

   <a id="10091" href="MLTT.List.html#10091" class="Function">a</a> <a id="10093" class="Symbol">:</a> <a id="10095" class="Symbol">(</a><a id="10096" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10098" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="10101" href="MLTT.List.html#9808" class="Bound">x</a><a id="10102" class="Symbol">)</a> <a id="10104" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="10107" class="Symbol">((</a><a id="10109" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10111" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="10114" href="MLTT.List.html#9810" class="Bound">z</a><a id="10115" class="Symbol">)</a> <a id="10117" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="10120" class="Symbol">(</a><a id="10121" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10123" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="10129" href="MLTT.List.html#9812" class="Bound">xs</a><a id="10131" class="Symbol">))</a> <a id="10134" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10136" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
   <a id="10144" href="MLTT.List.html#10091" class="Function">a</a> <a id="10146" class="Symbol">=</a> <a id="10148" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="10154" class="Symbol">(</a><a id="10155" href="MLTT.Bool.html#1425" class="Function">||-gives-+</a> <a id="10166" href="MLTT.List.html#9955" class="Function">e₁</a><a id="10168" class="Symbol">)</a>
        <a id="10178" class="Symbol">(λ</a> <a id="10181" class="Symbol">(</a><a id="10182" href="MLTT.List.html#10182" class="Bound">e</a> <a id="10184" class="Symbol">:</a> <a id="10186" class="Symbol">(</a><a id="10187" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10189" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="10192" href="MLTT.List.html#9808" class="Bound">x</a><a id="10193" class="Symbol">)</a> <a id="10195" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10197" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="10201" class="Symbol">)</a>   <a id="10205" class="Symbol">→</a> <a id="10207" href="MLTT.Bool.html#1062" class="Function">||-left-intro</a> <a id="10221" class="Symbol">((</a><a id="10223" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10225" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="10228" href="MLTT.List.html#9810" class="Bound">z</a><a id="10229" class="Symbol">)</a> <a id="10231" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="10234" class="Symbol">(</a><a id="10235" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10237" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="10243" href="MLTT.List.html#9812" class="Bound">xs</a><a id="10245" class="Symbol">))</a> <a id="10248" href="MLTT.List.html#10182" class="Bound">e</a><a id="10249" class="Symbol">)</a>
        <a id="10259" class="Symbol">(λ</a> <a id="10262" class="Symbol">(</a><a id="10263" href="MLTT.List.html#10263" class="Bound">e</a> <a id="10265" class="Symbol">:</a> <a id="10267" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10269" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="10275" href="MLTT.List.html#9812" class="Bound">xs</a> <a id="10278" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10280" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a><a id="10284" class="Symbol">)</a> <a id="10286" class="Symbol">→</a>
          <a id="10298" href="MLTT.Bool.html#1216" class="Function">||-right-intro</a> <a id="10313" class="Symbol">{</a><a id="10314" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10316" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="10319" href="MLTT.List.html#9808" class="Bound">x</a><a id="10320" class="Symbol">}</a> <a id="10322" class="Symbol">((</a><a id="10324" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10326" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="10329" href="MLTT.List.html#9810" class="Bound">z</a><a id="10330" class="Symbol">)</a> <a id="10332" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="10335" class="Symbol">(</a><a id="10336" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10338" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="10344" href="MLTT.List.html#9812" class="Bound">xs</a><a id="10346" class="Symbol">))</a>
                                  <a id="10383" class="Symbol">(</a><a id="10384" href="MLTT.Bool.html#1216" class="Function">||-right-intro</a> <a id="10399" class="Symbol">(</a><a id="10400" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10402" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="10408" href="MLTT.List.html#9812" class="Bound">xs</a><a id="10410" class="Symbol">)</a> <a id="10412" href="MLTT.List.html#10263" class="Bound">e</a><a id="10413" class="Symbol">))</a>

   <a id="10420" href="MLTT.List.html#10420" class="Function">b</a> <a id="10422" class="Symbol">:</a> <a id="10424" href="MLTT.List.html#9820" class="Bound">ys</a> <a id="10427" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="10440" class="Symbol">(</a><a id="10441" href="MLTT.List.html#9808" class="Bound">x</a> <a id="10443" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10445" href="MLTT.List.html#9810" class="Bound">z</a> <a id="10447" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10449" href="MLTT.List.html#9812" class="Bound">xs</a><a id="10451" class="Symbol">)</a> <a id="10453" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10455" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
   <a id="10463" href="MLTT.List.html#10420" class="Function">b</a> <a id="10465" class="Symbol">=</a> <a id="10467" href="MLTT.List.html#9841" class="Function">IH</a> <a id="10470" href="MLTT.List.html#10023" class="Function">e₂</a>

   <a id="10477" href="MLTT.List.html#10477" class="Function">γ</a> <a id="10479" class="Symbol">:</a> <a id="10481" class="Symbol">((</a><a id="10483" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10485" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="10488" href="MLTT.List.html#9808" class="Bound">x</a><a id="10489" class="Symbol">)</a> <a id="10491" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="10494" class="Symbol">((</a><a id="10496" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10498" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="10501" href="MLTT.List.html#9810" class="Bound">z</a><a id="10502" class="Symbol">)</a> <a id="10504" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="10507" class="Symbol">(</a><a id="10508" href="MLTT.List.html#9816" class="Bound">y</a> <a id="10510" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="10516" href="MLTT.List.html#9812" class="Bound">xs</a><a id="10518" class="Symbol">)))</a>
     <a id="10527" href="MLTT.Bool.html#832" class="Function Operator">&amp;&amp;</a> <a id="10530" class="Symbol">(</a><a id="10531" href="MLTT.List.html#9820" class="Bound">ys</a> <a id="10534" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="10547" class="Symbol">(</a><a id="10548" href="MLTT.List.html#9808" class="Bound">x</a> <a id="10550" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10552" href="MLTT.List.html#9810" class="Bound">z</a> <a id="10554" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10556" href="MLTT.List.html#9812" class="Bound">xs</a><a id="10558" class="Symbol">))</a> <a id="10561" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10563" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
   <a id="10571" href="MLTT.List.html#10477" class="Function">γ</a> <a id="10573" class="Symbol">=</a> <a id="10575" href="MLTT.Bool.html#1828" class="Function">&amp;&amp;-intro</a> <a id="10584" href="MLTT.List.html#10091" class="Function">a</a> <a id="10586" href="MLTT.List.html#10420" class="Function">b</a>

 <a id="list-util.contained-lemma₁"></a><a id="10590" href="MLTT.List.html#10590" class="Function">contained-lemma₁</a> <a id="10607" class="Symbol">:</a> <a id="10609" class="Symbol">(</a><a id="10610" href="MLTT.List.html#10610" class="Bound">x</a> <a id="10612" class="Symbol">:</a> <a id="10614" href="MLTT.List.html#9256" class="Bound">X</a><a id="10615" class="Symbol">)</a> <a id="10617" class="Symbol">(</a><a id="10618" href="MLTT.List.html#10618" class="Bound">ys</a> <a id="10621" class="Symbol">:</a> <a id="10623" href="MLTT.List.html#488" class="Datatype">List</a> <a id="10628" href="MLTT.List.html#9256" class="Bound">X</a><a id="10629" class="Symbol">)</a>
                  <a id="10649" class="Symbol">→</a> <a id="10651" href="MLTT.List.html#10618" class="Bound">ys</a> <a id="10654" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="10667" class="Symbol">(</a><a id="10668" href="MLTT.List.html#10610" class="Bound">x</a> <a id="10670" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10672" href="MLTT.List.html#10618" class="Bound">ys</a><a id="10674" class="Symbol">)</a> <a id="10676" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10678" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
 <a id="10684" href="MLTT.List.html#10590" class="Function">contained-lemma₁</a> <a id="10701" href="MLTT.List.html#10701" class="Bound">x</a> <a id="10703" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="10712" class="Symbol">=</a> <a id="10714" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="10720" href="MLTT.List.html#10590" class="Function">contained-lemma₁</a> <a id="10737" href="MLTT.List.html#10737" class="Bound">x</a> <a id="10739" class="Symbol">(</a><a id="10740" href="MLTT.List.html#10740" class="Bound">y</a> <a id="10742" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10744" href="MLTT.List.html#10744" class="Bound">ys</a><a id="10746" class="Symbol">)</a> <a id="10748" class="Symbol">=</a> <a id="10750" href="MLTT.List.html#11094" class="Function">γ</a>
  <a id="10754" class="Keyword">where</a>
   <a id="10763" href="MLTT.List.html#10763" class="Function">IH</a> <a id="10766" class="Symbol">:</a> <a id="10768" href="MLTT.List.html#10744" class="Bound">ys</a> <a id="10771" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="10784" class="Symbol">(</a><a id="10785" href="MLTT.List.html#10737" class="Bound">x</a> <a id="10787" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10789" href="MLTT.List.html#10744" class="Bound">ys</a><a id="10791" class="Symbol">)</a> <a id="10793" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10795" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
   <a id="10803" href="MLTT.List.html#10763" class="Function">IH</a> <a id="10806" class="Symbol">=</a> <a id="10808" href="MLTT.List.html#10590" class="Function">contained-lemma₁</a> <a id="10825" href="MLTT.List.html#10737" class="Bound">x</a> <a id="10827" href="MLTT.List.html#10744" class="Bound">ys</a>

   <a id="10834" href="MLTT.List.html#10834" class="Function">a</a> <a id="10836" class="Symbol">:</a> <a id="10838" href="MLTT.List.html#10740" class="Bound">y</a> <a id="10840" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="10843" href="MLTT.List.html#10737" class="Bound">x</a> <a id="10845" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="10848" class="Symbol">(</a><a id="10849" href="MLTT.List.html#10740" class="Bound">y</a> <a id="10851" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="10854" href="MLTT.List.html#10740" class="Bound">y</a> <a id="10856" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="10859" class="Symbol">(</a><a id="10860" href="MLTT.List.html#10740" class="Bound">y</a> <a id="10862" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="10868" href="MLTT.List.html#10744" class="Bound">ys</a><a id="10870" class="Symbol">))</a> <a id="10873" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10875" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
   <a id="10883" href="MLTT.List.html#10834" class="Function">a</a> <a id="10885" class="Symbol">=</a> <a id="10887" href="MLTT.Bool.html#1216" class="Function">||-right-intro</a> <a id="10902" class="Symbol">{</a><a id="10903" href="MLTT.List.html#10740" class="Bound">y</a> <a id="10905" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="10908" href="MLTT.List.html#10737" class="Bound">x</a><a id="10909" class="Symbol">}</a> <a id="10911" class="Symbol">((</a><a id="10913" href="MLTT.List.html#10740" class="Bound">y</a> <a id="10915" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="10918" href="MLTT.List.html#10740" class="Bound">y</a><a id="10919" class="Symbol">)</a> <a id="10921" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="10924" class="Symbol">(</a><a id="10925" href="MLTT.List.html#10740" class="Bound">y</a> <a id="10927" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="10933" href="MLTT.List.html#10744" class="Bound">ys</a><a id="10935" class="Symbol">))</a>
                              <a id="10968" class="Symbol">(</a><a id="10969" href="MLTT.Bool.html#1062" class="Function">||-left-intro</a> <a id="10983" class="Symbol">(</a><a id="10984" href="MLTT.List.html#10740" class="Bound">y</a> <a id="10986" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="10992" href="MLTT.List.html#10744" class="Bound">ys</a><a id="10994" class="Symbol">)</a> <a id="10996" class="Symbol">(</a><a id="10997" href="MLTT.Bool.html#2100" class="Field">==-refl</a> <a id="11005" href="MLTT.List.html#10740" class="Bound">y</a><a id="11006" class="Symbol">))</a>

   <a id="11013" href="MLTT.List.html#11013" class="Function">b</a> <a id="11015" class="Symbol">:</a> <a id="11017" href="MLTT.List.html#10744" class="Bound">ys</a> <a id="11020" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="11033" class="Symbol">(</a><a id="11034" href="MLTT.List.html#10737" class="Bound">x</a> <a id="11036" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11038" href="MLTT.List.html#10740" class="Bound">y</a> <a id="11040" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11042" href="MLTT.List.html#10744" class="Bound">ys</a><a id="11044" class="Symbol">)</a> <a id="11046" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11048" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
   <a id="11056" href="MLTT.List.html#11013" class="Function">b</a> <a id="11058" class="Symbol">=</a> <a id="11060" href="MLTT.List.html#9596" class="Function">contained-lemma₀</a> <a id="11077" href="MLTT.List.html#10737" class="Bound">x</a> <a id="11079" href="MLTT.List.html#10740" class="Bound">y</a> <a id="11081" href="MLTT.List.html#10744" class="Bound">ys</a> <a id="11084" href="MLTT.List.html#10744" class="Bound">ys</a> <a id="11087" href="MLTT.List.html#10763" class="Function">IH</a>

   <a id="11094" href="MLTT.List.html#11094" class="Function">γ</a> <a id="11096" class="Symbol">:</a> <a id="11098" class="Symbol">(</a><a id="11099" href="MLTT.List.html#10740" class="Bound">y</a> <a id="11101" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="11104" href="MLTT.List.html#10737" class="Bound">x</a> <a id="11106" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="11109" class="Symbol">(</a><a id="11110" href="MLTT.List.html#10740" class="Bound">y</a> <a id="11112" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="11115" href="MLTT.List.html#10740" class="Bound">y</a> <a id="11117" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="11120" class="Symbol">(</a><a id="11121" href="MLTT.List.html#10740" class="Bound">y</a> <a id="11123" href="MLTT.List.html#9302" class="Function Operator">is-in</a> <a id="11129" href="MLTT.List.html#10744" class="Bound">ys</a><a id="11131" class="Symbol">)))</a>
     <a id="11140" href="MLTT.Bool.html#832" class="Function Operator">&amp;&amp;</a> <a id="11143" class="Symbol">(</a><a id="11144" href="MLTT.List.html#10744" class="Bound">ys</a> <a id="11147" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="11160" class="Symbol">(</a><a id="11161" href="MLTT.List.html#10737" class="Bound">x</a> <a id="11163" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11165" href="MLTT.List.html#10740" class="Bound">y</a> <a id="11167" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11169" href="MLTT.List.html#10744" class="Bound">ys</a><a id="11171" class="Symbol">))</a> <a id="11174" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11176" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
   <a id="11184" href="MLTT.List.html#11094" class="Function">γ</a> <a id="11186" class="Symbol">=</a> <a id="11188" href="MLTT.Bool.html#1828" class="Function">&amp;&amp;-intro</a> <a id="11197" href="MLTT.List.html#10834" class="Function">a</a> <a id="11199" href="MLTT.List.html#11013" class="Function">b</a>

 <a id="list-util.some-contained"></a><a id="11203" href="MLTT.List.html#11203" class="Function">some-contained</a> <a id="11218" class="Symbol">:</a> <a id="11220" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11225" class="Symbol">(</a><a id="11226" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11231" href="MLTT.List.html#9256" class="Bound">X</a><a id="11232" class="Symbol">)</a> <a id="11234" class="Symbol">→</a> <a id="11236" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11241" href="MLTT.List.html#9256" class="Bound">X</a> <a id="11243" class="Symbol">→</a> <a id="11245" href="MLTT.Bool.html#106" class="Datatype">Bool</a>
 <a id="11251" href="MLTT.List.html#11203" class="Function">some-contained</a> <a id="11266" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>         <a id="11277" href="MLTT.List.html#11277" class="Bound">ys</a> <a id="11280" class="Symbol">=</a> <a id="11282" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a>
 <a id="11289" href="MLTT.List.html#11203" class="Function">some-contained</a> <a id="11304" class="Symbol">(</a><a id="11305" href="MLTT.List.html#11305" class="Bound">xs</a> <a id="11308" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11310" href="MLTT.List.html#11310" class="Bound">xss</a><a id="11313" class="Symbol">)</a> <a id="11315" href="MLTT.List.html#11315" class="Bound">ys</a> <a id="11318" class="Symbol">=</a> <a id="11320" href="MLTT.List.html#11305" class="Bound">xs</a> <a id="11323" href="MLTT.List.html#9456" class="Function Operator">contained-in</a> <a id="11336" href="MLTT.List.html#11315" class="Bound">ys</a> <a id="11339" href="MLTT.Bool.html#827" class="Function Operator">||</a> <a id="11342" href="MLTT.List.html#11203" class="Function">some-contained</a> <a id="11357" href="MLTT.List.html#11310" class="Bound">xss</a> <a id="11361" href="MLTT.List.html#11315" class="Bound">ys</a>

 <a id="list-util.remove-first"></a><a id="11366" href="MLTT.List.html#11366" class="Function">remove-first</a> <a id="11379" class="Symbol">:</a> <a id="11381" href="MLTT.List.html#9256" class="Bound">X</a> <a id="11383" class="Symbol">→</a> <a id="11385" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11390" href="MLTT.List.html#9256" class="Bound">X</a> <a id="11392" class="Symbol">→</a> <a id="11394" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11399" href="MLTT.List.html#9256" class="Bound">X</a>
 <a id="11402" href="MLTT.List.html#11366" class="Function">remove-first</a> <a id="11415" href="MLTT.List.html#11415" class="Bound">x</a> <a id="11417" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="11426" class="Symbol">=</a> <a id="11428" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
 <a id="11432" href="MLTT.List.html#11366" class="Function">remove-first</a> <a id="11445" href="MLTT.List.html#11445" class="Bound">x</a> <a id="11447" class="Symbol">(</a><a id="11448" href="MLTT.List.html#11448" class="Bound">y</a> <a id="11450" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11452" href="MLTT.List.html#11452" class="Bound">ys</a><a id="11454" class="Symbol">)</a> <a id="11456" class="Symbol">=</a> <a id="11458" href="MLTT.Bool.html#354" class="Function Operator">if</a> <a id="11461" href="MLTT.List.html#11445" class="Bound">x</a> <a id="11463" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="11466" href="MLTT.List.html#11448" class="Bound">y</a>
                           <a id="11495" href="MLTT.Bool.html#354" class="Function Operator">then</a> <a id="11500" href="MLTT.List.html#11452" class="Bound">ys</a>
                           <a id="11530" href="MLTT.Bool.html#354" class="Function Operator">else</a> <a id="11535" class="Symbol">(</a><a id="11536" href="MLTT.List.html#11448" class="Bound">y</a> <a id="11538" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11540" href="MLTT.List.html#11366" class="Function">remove-first</a> <a id="11553" href="MLTT.List.html#11445" class="Bound">x</a> <a id="11555" href="MLTT.List.html#11452" class="Bound">ys</a><a id="11557" class="Symbol">)</a>

 <a id="list-util.remove-all"></a><a id="11561" href="MLTT.List.html#11561" class="Function">remove-all</a> <a id="11572" class="Symbol">:</a> <a id="11574" href="MLTT.List.html#9256" class="Bound">X</a> <a id="11576" class="Symbol">→</a> <a id="11578" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11583" href="MLTT.List.html#9256" class="Bound">X</a> <a id="11585" class="Symbol">→</a> <a id="11587" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11592" href="MLTT.List.html#9256" class="Bound">X</a>
 <a id="11595" href="MLTT.List.html#11561" class="Function">remove-all</a> <a id="11606" href="MLTT.List.html#11606" class="Bound">x</a> <a id="11608" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="11617" class="Symbol">=</a> <a id="11619" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
 <a id="11623" href="MLTT.List.html#11561" class="Function">remove-all</a> <a id="11634" href="MLTT.List.html#11634" class="Bound">x</a> <a id="11636" class="Symbol">(</a><a id="11637" href="MLTT.List.html#11637" class="Bound">y</a> <a id="11639" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11641" href="MLTT.List.html#11641" class="Bound">ys</a><a id="11643" class="Symbol">)</a> <a id="11645" class="Symbol">=</a> <a id="11647" href="MLTT.Bool.html#354" class="Function Operator">if</a> <a id="11650" href="MLTT.List.html#11634" class="Bound">x</a> <a id="11652" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="11655" href="MLTT.List.html#11637" class="Bound">y</a>
                         <a id="11682" href="MLTT.Bool.html#354" class="Function Operator">then</a> <a id="11687" href="MLTT.List.html#11561" class="Function">remove-all</a> <a id="11698" href="MLTT.List.html#11634" class="Bound">x</a> <a id="11700" href="MLTT.List.html#11641" class="Bound">ys</a>
                         <a id="11728" href="MLTT.Bool.html#354" class="Function Operator">else</a> <a id="11733" class="Symbol">(</a><a id="11734" href="MLTT.List.html#11637" class="Bound">y</a> <a id="11736" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11738" href="MLTT.List.html#11561" class="Function">remove-all</a> <a id="11749" href="MLTT.List.html#11634" class="Bound">x</a> <a id="11751" href="MLTT.List.html#11641" class="Bound">ys</a><a id="11753" class="Symbol">)</a>

 <a id="list-util._minus_"></a><a id="11757" href="MLTT.List.html#11757" class="Function Operator">_minus_</a> <a id="11765" class="Symbol">:</a> <a id="11767" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11772" href="MLTT.List.html#9256" class="Bound">X</a> <a id="11774" class="Symbol">→</a> <a id="11776" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11781" href="MLTT.List.html#9256" class="Bound">X</a> <a id="11783" class="Symbol">→</a> <a id="11785" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11790" href="MLTT.List.html#9256" class="Bound">X</a>
 <a id="11793" href="MLTT.List.html#11793" class="Bound">xs</a> <a id="11796" href="MLTT.List.html#11757" class="Function Operator">minus</a> <a id="11802" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="11811" class="Symbol">=</a> <a id="11813" href="MLTT.List.html#11793" class="Bound">xs</a>
 <a id="11817" href="MLTT.List.html#11817" class="Bound">xs</a> <a id="11820" href="MLTT.List.html#11757" class="Function Operator">minus</a> <a id="11826" class="Symbol">(</a><a id="11827" href="MLTT.List.html#11827" class="Bound">y</a> <a id="11829" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11831" href="MLTT.List.html#11831" class="Bound">ys</a><a id="11833" class="Symbol">)</a> <a id="11835" class="Symbol">=</a> <a id="11837" class="Symbol">(</a><a id="11838" href="MLTT.List.html#11561" class="Function">remove-all</a> <a id="11849" href="MLTT.List.html#11827" class="Bound">y</a> <a id="11851" href="MLTT.List.html#11817" class="Bound">xs</a><a id="11853" class="Symbol">)</a> <a id="11855" href="MLTT.List.html#11757" class="Function Operator">minus</a> <a id="11861" href="MLTT.List.html#11831" class="Bound">ys</a>

<a id="11865" class="Markup">\end{code}</a><a id="11875" class="Background">

Remove first occurrence:

</a><a id="11903" class="Markup">\begin{code}</a>

 <a id="list-util.remove"></a><a id="11918" href="MLTT.List.html#11918" class="Function">remove</a> <a id="11925" class="Symbol">:</a> <a id="11927" href="MLTT.List.html#9256" class="Bound">X</a> <a id="11929" class="Symbol">→</a> <a id="11931" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11936" href="MLTT.List.html#9256" class="Bound">X</a> <a id="11938" class="Symbol">→</a> <a id="11940" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11945" href="MLTT.List.html#9256" class="Bound">X</a>
 <a id="11948" href="MLTT.List.html#11918" class="Function">remove</a> <a id="11955" href="MLTT.List.html#11955" class="Bound">x</a> <a id="11957" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="11966" class="Symbol">=</a> <a id="11968" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
 <a id="11972" href="MLTT.List.html#11918" class="Function">remove</a> <a id="11979" href="MLTT.List.html#11979" class="Bound">x</a> <a id="11981" class="Symbol">(</a><a id="11982" href="MLTT.List.html#11982" class="Bound">y</a> <a id="11984" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11986" href="MLTT.List.html#11986" class="Bound">ys</a><a id="11988" class="Symbol">)</a> <a id="11990" class="Symbol">=</a> <a id="11992" href="MLTT.Bool.html#354" class="Function Operator">if</a> <a id="11995" href="MLTT.List.html#11979" class="Bound">x</a> <a id="11997" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="12000" href="MLTT.List.html#11982" class="Bound">y</a> <a id="12002" href="MLTT.Bool.html#354" class="Function Operator">then</a> <a id="12007" href="MLTT.List.html#11986" class="Bound">ys</a> <a id="12010" href="MLTT.Bool.html#354" class="Function Operator">else</a> <a id="12015" class="Symbol">(</a><a id="12016" href="MLTT.List.html#11982" class="Bound">y</a> <a id="12018" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12020" href="MLTT.List.html#11918" class="Function">remove</a> <a id="12027" href="MLTT.List.html#11979" class="Bound">x</a> <a id="12029" href="MLTT.List.html#11986" class="Bound">ys</a><a id="12031" class="Symbol">)</a>

 <a id="list-util.remove-head"></a><a id="12035" href="MLTT.List.html#12035" class="Function">remove-head</a> <a id="12047" class="Symbol">:</a> <a id="12049" class="Symbol">(</a><a id="12050" href="MLTT.List.html#12050" class="Bound">x</a> <a id="12052" href="MLTT.List.html#12052" class="Bound">y</a> <a id="12054" class="Symbol">:</a> <a id="12056" href="MLTT.List.html#9256" class="Bound">X</a><a id="12057" class="Symbol">)</a> <a id="12059" class="Symbol">(</a><a id="12060" href="MLTT.List.html#12060" class="Bound">ys</a> <a id="12063" class="Symbol">:</a> <a id="12065" href="MLTT.List.html#488" class="Datatype">List</a> <a id="12070" href="MLTT.List.html#9256" class="Bound">X</a><a id="12071" class="Symbol">)</a>
             <a id="12086" class="Symbol">→</a> <a id="12088" class="Symbol">(</a><a id="12089" href="MLTT.List.html#12050" class="Bound">x</a> <a id="12091" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="12094" href="MLTT.List.html#12052" class="Bound">y</a><a id="12095" class="Symbol">)</a> <a id="12097" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12099" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>
             <a id="12117" class="Symbol">→</a> <a id="12119" href="MLTT.List.html#11918" class="Function">remove</a> <a id="12126" href="MLTT.List.html#12050" class="Bound">x</a> <a id="12128" class="Symbol">(</a><a id="12129" href="MLTT.List.html#12052" class="Bound">y</a> <a id="12131" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12133" href="MLTT.List.html#12060" class="Bound">ys</a><a id="12135" class="Symbol">)</a> <a id="12137" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12139" href="MLTT.List.html#12060" class="Bound">ys</a>
 <a id="12143" href="MLTT.List.html#12035" class="Function">remove-head</a> <a id="12155" href="MLTT.List.html#12155" class="Bound">x</a> <a id="12157" href="MLTT.List.html#12157" class="Bound">y</a> <a id="12159" href="MLTT.List.html#12159" class="Bound">ys</a> <a id="12162" href="MLTT.List.html#12162" class="Bound">q</a> <a id="12164" class="Symbol">=</a>
  <a id="12168" href="MLTT.List.html#11918" class="Function">remove</a> <a id="12175" href="MLTT.List.html#12155" class="Bound">x</a> <a id="12177" class="Symbol">(</a><a id="12178" href="MLTT.List.html#12157" class="Bound">y</a> <a id="12180" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12182" href="MLTT.List.html#12159" class="Bound">ys</a><a id="12184" class="Symbol">)</a>                          <a id="12211" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="12221" class="Symbol">(</a><a id="12222" href="MLTT.Bool.html#354" class="Function Operator">if</a> <a id="12225" href="MLTT.List.html#12155" class="Bound">x</a> <a id="12227" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="12230" href="MLTT.List.html#12157" class="Bound">y</a> <a id="12232" href="MLTT.Bool.html#354" class="Function Operator">then</a> <a id="12237" href="MLTT.List.html#12159" class="Bound">ys</a> <a id="12240" href="MLTT.Bool.html#354" class="Function Operator">else</a> <a id="12245" class="Symbol">(</a><a id="12246" href="MLTT.List.html#12157" class="Bound">y</a> <a id="12248" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12250" href="MLTT.List.html#11918" class="Function">remove</a> <a id="12257" href="MLTT.List.html#12155" class="Bound">x</a> <a id="12259" href="MLTT.List.html#12159" class="Bound">ys</a><a id="12261" class="Symbol">))</a> <a id="12264" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12267" href="MLTT.List.html#12384" class="Function">I</a> <a id="12269" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="12273" class="Symbol">(</a><a id="12274" href="MLTT.Bool.html#354" class="Function Operator">if</a> <a id="12277" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="12282" href="MLTT.Bool.html#354" class="Function Operator">then</a> <a id="12287" href="MLTT.List.html#12159" class="Bound">ys</a> <a id="12290" href="MLTT.Bool.html#354" class="Function Operator">else</a> <a id="12295" class="Symbol">(</a><a id="12296" href="MLTT.List.html#12157" class="Bound">y</a> <a id="12298" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12300" href="MLTT.List.html#11918" class="Function">remove</a> <a id="12307" href="MLTT.List.html#12155" class="Bound">x</a> <a id="12309" href="MLTT.List.html#12159" class="Bound">ys</a><a id="12311" class="Symbol">))</a>   <a id="12316" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="12326" href="MLTT.List.html#12159" class="Bound">ys</a>                                         <a id="12369" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="12374" class="Keyword">where</a>
    <a id="12384" href="MLTT.List.html#12384" class="Function">I</a> <a id="12386" class="Symbol">=</a> <a id="12388" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12391" class="Symbol">(λ</a> <a id="12394" href="MLTT.List.html#12394" class="Bound">-</a> <a id="12396" class="Symbol">→</a> <a id="12398" href="MLTT.Bool.html#354" class="Function Operator">if</a> <a id="12401" href="MLTT.List.html#12394" class="Bound">-</a> <a id="12403" href="MLTT.Bool.html#354" class="Function Operator">then</a> <a id="12408" href="MLTT.List.html#12159" class="Bound">ys</a> <a id="12411" href="MLTT.Bool.html#354" class="Function Operator">else</a> <a id="12416" class="Symbol">(</a><a id="12417" href="MLTT.List.html#12157" class="Bound">y</a> <a id="12419" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12421" href="MLTT.List.html#11918" class="Function">remove</a> <a id="12428" href="MLTT.List.html#12155" class="Bound">x</a> <a id="12430" href="MLTT.List.html#12159" class="Bound">ys</a><a id="12432" class="Symbol">))</a> <a id="12435" href="MLTT.List.html#12162" class="Bound">q</a>

 <a id="list-util.remove-tail"></a><a id="12439" href="MLTT.List.html#12439" class="Function">remove-tail</a> <a id="12451" class="Symbol">:</a> <a id="12453" class="Symbol">(</a><a id="12454" href="MLTT.List.html#12454" class="Bound">x</a> <a id="12456" href="MLTT.List.html#12456" class="Bound">y</a> <a id="12458" class="Symbol">:</a> <a id="12460" href="MLTT.List.html#9256" class="Bound">X</a><a id="12461" class="Symbol">)</a> <a id="12463" class="Symbol">(</a><a id="12464" href="MLTT.List.html#12464" class="Bound">ys</a> <a id="12467" class="Symbol">:</a> <a id="12469" href="MLTT.List.html#488" class="Datatype">List</a> <a id="12474" href="MLTT.List.html#9256" class="Bound">X</a><a id="12475" class="Symbol">)</a>
             <a id="12490" class="Symbol">→</a> <a id="12492" class="Symbol">(</a><a id="12493" href="MLTT.List.html#12454" class="Bound">x</a> <a id="12495" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="12498" href="MLTT.List.html#12456" class="Bound">y</a><a id="12499" class="Symbol">)</a> <a id="12501" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12503" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a>
             <a id="12522" class="Symbol">→</a> <a id="12524" href="MLTT.List.html#11918" class="Function">remove</a> <a id="12531" href="MLTT.List.html#12454" class="Bound">x</a> <a id="12533" class="Symbol">(</a><a id="12534" href="MLTT.List.html#12456" class="Bound">y</a> <a id="12536" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12538" href="MLTT.List.html#12464" class="Bound">ys</a><a id="12540" class="Symbol">)</a> <a id="12542" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12544" href="MLTT.List.html#12456" class="Bound">y</a> <a id="12546" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12548" href="MLTT.List.html#11918" class="Function">remove</a> <a id="12555" href="MLTT.List.html#12454" class="Bound">x</a> <a id="12557" href="MLTT.List.html#12464" class="Bound">ys</a>
 <a id="12561" href="MLTT.List.html#12439" class="Function">remove-tail</a> <a id="12573" href="MLTT.List.html#12573" class="Bound">x</a> <a id="12575" href="MLTT.List.html#12575" class="Bound">y</a> <a id="12577" href="MLTT.List.html#12577" class="Bound">ys</a> <a id="12580" href="MLTT.List.html#12580" class="Bound">q</a> <a id="12582" class="Symbol">=</a>
  <a id="12586" href="MLTT.List.html#11918" class="Function">remove</a> <a id="12593" href="MLTT.List.html#12573" class="Bound">x</a> <a id="12595" class="Symbol">(</a><a id="12596" href="MLTT.List.html#12575" class="Bound">y</a> <a id="12598" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12600" href="MLTT.List.html#12577" class="Bound">ys</a><a id="12602" class="Symbol">)</a>                        <a id="12627" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="12637" href="MLTT.Bool.html#354" class="Function Operator">if</a> <a id="12640" href="MLTT.List.html#12573" class="Bound">x</a> <a id="12642" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="12645" href="MLTT.List.html#12575" class="Bound">y</a> <a id="12647" href="MLTT.Bool.html#354" class="Function Operator">then</a> <a id="12652" href="MLTT.List.html#12577" class="Bound">ys</a> <a id="12655" href="MLTT.Bool.html#354" class="Function Operator">else</a> <a id="12660" class="Symbol">(</a><a id="12661" href="MLTT.List.html#12575" class="Bound">y</a> <a id="12663" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12665" href="MLTT.List.html#11918" class="Function">remove</a> <a id="12672" href="MLTT.List.html#12573" class="Bound">x</a> <a id="12674" href="MLTT.List.html#12577" class="Bound">ys</a><a id="12676" class="Symbol">)</a> <a id="12678" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12681" href="MLTT.List.html#12794" class="Function">I</a> <a id="12683" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="12687" href="MLTT.Bool.html#354" class="Function Operator">if</a> <a id="12690" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="12696" href="MLTT.Bool.html#354" class="Function Operator">then</a> <a id="12701" href="MLTT.List.html#12577" class="Bound">ys</a> <a id="12704" href="MLTT.Bool.html#354" class="Function Operator">else</a> <a id="12709" class="Symbol">(</a><a id="12710" href="MLTT.List.html#12575" class="Bound">y</a> <a id="12712" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12714" href="MLTT.List.html#11918" class="Function">remove</a> <a id="12721" href="MLTT.List.html#12573" class="Bound">x</a> <a id="12723" href="MLTT.List.html#12577" class="Bound">ys</a><a id="12725" class="Symbol">)</a>  <a id="12728" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="12738" href="MLTT.List.html#12575" class="Bound">y</a> <a id="12740" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12742" href="MLTT.List.html#11918" class="Function">remove</a> <a id="12749" href="MLTT.List.html#12573" class="Bound">x</a> <a id="12751" href="MLTT.List.html#12577" class="Bound">ys</a>                          <a id="12779" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="12784" class="Keyword">where</a>
    <a id="12794" href="MLTT.List.html#12794" class="Function">I</a>  <a id="12797" class="Symbol">=</a> <a id="12799" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12802" class="Symbol">(λ</a> <a id="12805" href="MLTT.List.html#12805" class="Bound">-</a> <a id="12807" class="Symbol">→</a> <a id="12809" href="MLTT.Bool.html#354" class="Function Operator">if</a> <a id="12812" href="MLTT.List.html#12805" class="Bound">-</a> <a id="12814" href="MLTT.Bool.html#354" class="Function Operator">then</a> <a id="12819" href="MLTT.List.html#12577" class="Bound">ys</a> <a id="12822" href="MLTT.Bool.html#354" class="Function Operator">else</a> <a id="12827" class="Symbol">(</a><a id="12828" href="MLTT.List.html#12575" class="Bound">y</a> <a id="12830" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12832" href="MLTT.List.html#11918" class="Function">remove</a> <a id="12839" href="MLTT.List.html#12573" class="Bound">x</a> <a id="12841" href="MLTT.List.html#12577" class="Bound">ys</a><a id="12843" class="Symbol">))</a> <a id="12846" href="MLTT.List.html#12580" class="Bound">q</a>

 <a id="list-util.remove-length"></a><a id="12850" href="MLTT.List.html#12850" class="Function">remove-length</a> <a id="12864" class="Symbol">:</a> <a id="12866" class="Symbol">(</a><a id="12867" href="MLTT.List.html#12867" class="Bound">x</a> <a id="12869" class="Symbol">:</a> <a id="12871" href="MLTT.List.html#9256" class="Bound">X</a><a id="12872" class="Symbol">)</a> <a id="12874" class="Symbol">(</a><a id="12875" href="MLTT.List.html#12875" class="Bound">ys</a> <a id="12878" class="Symbol">:</a> <a id="12880" href="MLTT.List.html#488" class="Datatype">List</a> <a id="12885" href="MLTT.List.html#9256" class="Bound">X</a><a id="12886" class="Symbol">)</a>
               <a id="12903" class="Symbol">→</a> <a id="12905" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="12912" href="MLTT.List.html#12867" class="Bound">x</a> <a id="12914" href="MLTT.List.html#12875" class="Bound">ys</a>
               <a id="12932" class="Symbol">→</a> <a id="12934" class="Symbol">(</a><a id="12935" href="MLTT.List.html#12935" class="Bound">n</a> <a id="12937" class="Symbol">:</a> <a id="12939" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12940" class="Symbol">)</a>
               <a id="12957" class="Symbol">→</a> <a id="12959" href="MLTT.List.html#602" class="Function">length</a> <a id="12966" href="MLTT.List.html#12875" class="Bound">ys</a> <a id="12969" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12971" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12976" href="MLTT.List.html#12935" class="Bound">n</a>
               <a id="12993" class="Symbol">→</a> <a id="12995" href="MLTT.List.html#602" class="Function">length</a> <a id="13002" class="Symbol">(</a><a id="13003" href="MLTT.List.html#11918" class="Function">remove</a> <a id="13010" href="MLTT.List.html#12867" class="Bound">x</a> <a id="13012" href="MLTT.List.html#12875" class="Bound">ys</a><a id="13014" class="Symbol">)</a> <a id="13016" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13018" href="MLTT.List.html#12935" class="Bound">n</a>
 <a id="13021" href="MLTT.List.html#12850" class="Function">remove-length</a> <a id="13035" href="MLTT.List.html#13035" class="Bound">x</a> <a id="13037" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>          <a id="13049" href="MLTT.List.html#13049" class="Bound">m</a> <a id="13051" href="MLTT.List.html#13051" class="Bound">n</a> <a id="13053" href="MLTT.List.html#13053" class="Bound">p</a> <a id="13055" class="Symbol">=</a> <a id="13057" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13064" class="Symbol">(</a><a id="13065" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="13091" href="MLTT.List.html#13035" class="Bound">x</a> <a id="13093" href="MLTT.List.html#13049" class="Bound">m</a><a id="13094" class="Symbol">)</a>
 <a id="13097" href="MLTT.List.html#12850" class="Function">remove-length</a> <a id="13111" href="MLTT.List.html#13111" class="Bound">x</a> <a id="13113" href="MLTT.List.html#13113" class="Bound">ys</a><a id="13115" class="Symbol">@(</a><a id="13117" href="MLTT.List.html#13117" class="Bound">z</a> <a id="13119" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13121" href="MLTT.List.html#13121" class="Bound">zs</a><a id="13123" class="Symbol">)</a> <a id="13125" href="MLTT.List.html#13125" class="Bound">m</a> <a id="13127" href="MLTT.List.html#13127" class="Bound">n</a> <a id="13129" href="MLTT.List.html#13129" class="Bound">p</a> <a id="13131" class="Symbol">=</a> <a id="13133" href="MLTT.List.html#13166" class="Function">h</a> <a id="13135" href="MLTT.List.html#13125" class="Bound">m</a> <a id="13137" href="MLTT.List.html#13127" class="Bound">n</a> <a id="13139" href="MLTT.List.html#13129" class="Bound">p</a> <a id="13141" class="Symbol">(</a><a id="13142" href="MLTT.List.html#13111" class="Bound">x</a> <a id="13144" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="13147" href="MLTT.List.html#13117" class="Bound">z</a><a id="13148" class="Symbol">)</a> <a id="13150" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="13157" class="Keyword">where</a>
   <a id="13166" href="MLTT.List.html#13166" class="Function">h</a> <a id="13168" class="Symbol">:</a> <a id="13170" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="13177" href="MLTT.List.html#13111" class="Bound">x</a> <a id="13179" href="MLTT.List.html#13113" class="Bound">ys</a>
     <a id="13187" class="Symbol">→</a> <a id="13189" class="Symbol">(</a><a id="13190" href="MLTT.List.html#13190" class="Bound">n</a> <a id="13192" class="Symbol">:</a> <a id="13194" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13195" class="Symbol">)</a>
     <a id="13202" class="Symbol">→</a> <a id="13204" href="MLTT.List.html#602" class="Function">length</a> <a id="13211" href="MLTT.List.html#13113" class="Bound">ys</a> <a id="13214" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13216" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13221" href="MLTT.List.html#13190" class="Bound">n</a>
     <a id="13228" class="Symbol">→</a> <a id="13230" class="Symbol">(</a><a id="13231" href="MLTT.List.html#13231" class="Bound">b</a> <a id="13233" class="Symbol">:</a> <a id="13235" href="MLTT.Bool.html#106" class="Datatype">Bool</a><a id="13239" class="Symbol">)</a> <a id="13241" class="Symbol">→</a> <a id="13243" class="Symbol">(</a><a id="13244" href="MLTT.List.html#13111" class="Bound">x</a> <a id="13246" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="13249" href="MLTT.List.html#13117" class="Bound">z</a><a id="13250" class="Symbol">)</a> <a id="13252" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13254" href="MLTT.List.html#13231" class="Bound">b</a> <a id="13256" class="Symbol">→</a> <a id="13258" href="MLTT.List.html#602" class="Function">length</a> <a id="13265" class="Symbol">(</a><a id="13266" href="MLTT.List.html#11918" class="Function">remove</a> <a id="13273" href="MLTT.List.html#13111" class="Bound">x</a> <a id="13275" href="MLTT.List.html#13113" class="Bound">ys</a><a id="13277" class="Symbol">)</a> <a id="13279" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13281" href="MLTT.List.html#13190" class="Bound">n</a>
   <a id="13286" href="MLTT.List.html#13166" class="Function">h</a> <a id="13288" class="Symbol">_</a> <a id="13290" href="MLTT.List.html#13290" class="Bound">n</a> <a id="13292" href="MLTT.List.html#13292" class="Bound">p</a> <a id="13294" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a> <a id="13299" href="MLTT.List.html#13299" class="Bound">q</a> <a id="13301" class="Symbol">=</a>
    <a id="13307" href="MLTT.List.html#602" class="Function">length</a> <a id="13314" class="Symbol">(</a><a id="13315" href="MLTT.List.html#11918" class="Function">remove</a> <a id="13322" href="MLTT.List.html#13111" class="Bound">x</a> <a id="13324" class="Symbol">(</a><a id="13325" href="MLTT.List.html#13117" class="Bound">z</a> <a id="13327" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13329" href="MLTT.List.html#13121" class="Bound">zs</a><a id="13331" class="Symbol">))</a> <a id="13334" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13337" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13340" href="MLTT.List.html#602" class="Function">length</a> <a id="13347" class="Symbol">(</a><a id="13348" href="MLTT.List.html#12035" class="Function">remove-head</a> <a id="13360" href="MLTT.List.html#13111" class="Bound">x</a> <a id="13362" href="MLTT.List.html#13117" class="Bound">z</a> <a id="13364" href="MLTT.List.html#13121" class="Bound">zs</a> <a id="13367" href="MLTT.List.html#13299" class="Bound">q</a><a id="13368" class="Symbol">)</a> <a id="13370" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="13376" href="MLTT.List.html#602" class="Function">length</a> <a id="13383" href="MLTT.List.html#13121" class="Bound">zs</a>                  <a id="13403" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13406" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="13414" href="MLTT.List.html#13292" class="Bound">p</a> <a id="13416" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="13422" href="MLTT.List.html#13290" class="Bound">n</a>                          <a id="13449" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="13455" href="MLTT.List.html#13166" class="Function">h</a> <a id="13457" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a> <a id="13465" href="MLTT.List.html#13465" class="Bound">n</a> <a id="13467" href="MLTT.List.html#13467" class="Bound">p</a> <a id="13469" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="13475" href="MLTT.List.html#13475" class="Bound">q</a> <a id="13477" class="Symbol">=</a>
    <a id="13483" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13490" class="Symbol">(</a><a id="13491" href="MLTT.Bool.html#229" class="Function">true-is-not-false</a>
             <a id="13522" class="Symbol">(</a><a id="13523" href="MLTT.Bool.html#125" class="InductiveConstructor">true</a>    <a id="13531" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13534" class="Symbol">(</a><a id="13535" href="MLTT.Bool.html#2100" class="Field">==-refl</a> <a id="13543" href="MLTT.List.html#13111" class="Bound">x</a><a id="13544" class="Symbol">)</a><a id="13545" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="13548" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="13563" class="Symbol">(</a><a id="13564" href="MLTT.List.html#13111" class="Bound">x</a> <a id="13566" href="MLTT.Bool.html#2073" class="Field Operator">==</a> <a id="13569" href="MLTT.List.html#13111" class="Bound">x</a><a id="13570" class="Symbol">)</a> <a id="13572" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13575" href="MLTT.List.html#13475" class="Bound">q</a> <a id="13577" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="13592" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a>    <a id="13601" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="13602" class="Symbol">))</a>
   <a id="13608" href="MLTT.List.html#13166" class="Function">h</a> <a id="13610" class="Symbol">(</a><a id="13611" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="13619" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a><a id="13626" class="Symbol">)</a>     <a id="13632" class="Number">0</a>        <a id="13641" href="MLTT.List.html#13641" class="Bound">p</a>  <a id="13644" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="13650" href="MLTT.List.html#13650" class="Bound">q</a> <a id="13652" class="Symbol">=</a>
    <a id="13658" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13665" class="Symbol">(</a><a id="13666" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="13684" class="Symbol">_</a> <a id="13686" class="Symbol">(</a><a id="13687" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="13695" href="MLTT.List.html#13641" class="Bound">p</a><a id="13696" class="Symbol">))</a>
   <a id="13702" href="MLTT.List.html#13166" class="Function">h</a> <a id="13704" class="Symbol">(</a><a id="13705" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="13713" class="Symbol">(</a><a id="13714" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="13722" href="MLTT.List.html#13722" class="Bound">m</a><a id="13723" class="Symbol">))</a> <a id="13726" class="Number">0</a>        <a id="13735" href="MLTT.List.html#13735" class="Bound">p</a>  <a id="13738" href="MLTT.Bool.html#130" class="InductiveConstructor">false</a> <a id="13744" href="MLTT.List.html#13744" class="Bound">q</a> <a id="13746" class="Symbol">=</a>
    <a id="13752" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13759" class="Symbol">(</a><a id="13760" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="13778" class="Symbol">_</a> <a id="13780" class="Symbol">(</a><a id="13781" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="13789" href="MLTT.List.html#13735" class="Bound">p</a><a id="13790" class="Symbol">))</a>
   <a id="13796" href="MLTT.List.html#13166" class="CatchallClause Function">h</a><a id="13797" class="CatchallClause"> </a><a id="13798" class="CatchallClause Symbol">(</a><a id="13799" href="MLTT.List.html#3663" class="CatchallClause InductiveConstructor">in-tail</a><a id="13806" class="CatchallClause"> </a><a id="13807" href="MLTT.List.html#13807" class="CatchallClause Bound">m</a><a id="13808" class="CatchallClause Symbol">)</a><a id="13809" class="CatchallClause">           </a><a id="13820" class="CatchallClause Symbol">(</a><a id="13821" href="MLTT.Natural-Numbers-Type.html#123" class="CatchallClause InductiveConstructor">succ</a><a id="13825" class="CatchallClause"> </a><a id="13826" href="MLTT.List.html#13826" class="CatchallClause Bound">n</a><a id="13827" class="CatchallClause Symbol">)</a><a id="13828" class="CatchallClause"> </a><a id="13829" href="MLTT.List.html#13829" class="CatchallClause Bound">p</a><a id="13830" class="CatchallClause">  </a><a id="13832" href="MLTT.Bool.html#130" class="CatchallClause InductiveConstructor">false</a><a id="13837" class="CatchallClause"> </a><a id="13838" href="MLTT.List.html#13838" class="CatchallClause Bound">q</a> <a id="13840" class="Symbol">=</a>
    <a id="13846" href="MLTT.List.html#602" class="Function">length</a> <a id="13853" class="Symbol">(</a><a id="13854" href="MLTT.List.html#11918" class="Function">remove</a> <a id="13861" href="MLTT.List.html#13111" class="Bound">x</a> <a id="13863" class="Symbol">(</a><a id="13864" href="MLTT.List.html#13117" class="Bound">z</a> <a id="13866" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13868" href="MLTT.List.html#13121" class="Bound">zs</a><a id="13870" class="Symbol">))</a>  <a id="13874" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13877" href="MLTT.List.html#14012" class="Function">I</a> <a id="13879" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="13885" href="MLTT.List.html#602" class="Function">length</a> <a id="13892" class="Symbol">(</a><a id="13893" href="MLTT.List.html#13117" class="Bound">z</a> <a id="13895" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13897" href="MLTT.List.html#11918" class="Function">remove</a> <a id="13904" href="MLTT.List.html#13111" class="Bound">x</a> <a id="13906" href="MLTT.List.html#13121" class="Bound">zs</a><a id="13908" class="Symbol">)</a>    <a id="13913" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="13925" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13930" class="Symbol">(</a><a id="13931" href="MLTT.List.html#602" class="Function">length</a> <a id="13938" class="Symbol">(</a><a id="13939" href="MLTT.List.html#11918" class="Function">remove</a> <a id="13946" href="MLTT.List.html#13111" class="Bound">x</a> <a id="13948" href="MLTT.List.html#13121" class="Bound">zs</a><a id="13950" class="Symbol">))</a> <a id="13953" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13956" href="MLTT.List.html#14056" class="Function">II</a> <a id="13959" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="13965" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13970" href="MLTT.List.html#13826" class="Bound">n</a>                      <a id="13993" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="14000" class="Keyword">where</a>
      <a id="14012" href="MLTT.List.html#14012" class="Function">I</a>  <a id="14015" class="Symbol">=</a> <a id="14017" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14020" href="MLTT.List.html#602" class="Function">length</a> <a id="14027" class="Symbol">(</a><a id="14028" href="MLTT.List.html#12439" class="Function">remove-tail</a> <a id="14040" href="MLTT.List.html#13111" class="Bound">x</a> <a id="14042" href="MLTT.List.html#13117" class="Bound">z</a> <a id="14044" href="MLTT.List.html#13121" class="Bound">zs</a> <a id="14047" href="MLTT.List.html#13838" class="Bound">q</a><a id="14048" class="Symbol">)</a>
      <a id="14056" href="MLTT.List.html#14056" class="Function">II</a> <a id="14059" class="Symbol">=</a> <a id="14061" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14064" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14069" class="Symbol">(</a><a id="14070" href="MLTT.List.html#12850" class="Function">remove-length</a> <a id="14084" href="MLTT.List.html#13111" class="Bound">x</a> <a id="14086" href="MLTT.List.html#13121" class="Bound">zs</a> <a id="14089" href="MLTT.List.html#13807" class="Bound">m</a> <a id="14091" href="MLTT.List.html#13826" class="Bound">n</a> <a id="14093" class="Symbol">(</a><a id="14094" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="14102" href="MLTT.List.html#13829" class="Bound">p</a><a id="14103" class="Symbol">))</a>

 <a id="list-util.delete&#39;"></a><a id="14108" href="MLTT.List.html#14108" class="Function">delete&#39;</a> <a id="14116" class="Symbol">:</a> <a id="14118" class="Symbol">{</a><a id="14119" href="MLTT.List.html#14119" class="Bound">n</a> <a id="14121" class="Symbol">:</a> <a id="14123" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14124" class="Symbol">}</a>
           <a id="14137" class="Symbol">(</a><a id="14138" href="MLTT.List.html#14138" class="Bound">x</a> <a id="14140" class="Symbol">:</a> <a id="14142" href="MLTT.List.html#9256" class="Bound">X</a><a id="14143" class="Symbol">)</a>
           <a id="14156" class="Symbol">(</a><a id="14157" href="MLTT.List.html#14157" class="Symbol">(</a><a id="14158" href="MLTT.List.html#14158" class="Bound">xs</a> <a id="14161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14163" href="MLTT.List.html#14157" class="Symbol">_)</a> <a id="14166" class="Symbol">:</a> <a id="14168" href="MLTT.List.html#972" class="Function">Vector&#39;</a> <a id="14176" href="MLTT.List.html#9256" class="Bound">X</a> <a id="14178" class="Symbol">(</a><a id="14179" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14184" href="MLTT.List.html#14119" class="Bound">n</a><a id="14185" class="Symbol">))</a>
         <a id="14197" class="Symbol">→</a> <a id="14199" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="14206" href="MLTT.List.html#14138" class="Bound">x</a> <a id="14208" href="MLTT.List.html#14158" class="Bound">xs</a>
         <a id="14220" class="Symbol">→</a> <a id="14222" href="MLTT.List.html#972" class="Function">Vector&#39;</a> <a id="14230" href="MLTT.List.html#9256" class="Bound">X</a> <a id="14232" href="MLTT.List.html#14119" class="Bound">n</a>
 <a id="14235" href="MLTT.List.html#14108" class="Function">delete&#39;</a> <a id="14243" class="Symbol">{</a><a id="14244" href="MLTT.List.html#14244" class="Bound">n</a><a id="14245" class="Symbol">}</a> <a id="14247" href="MLTT.List.html#14247" class="Bound">x</a> <a id="14249" class="Symbol">(</a><a id="14250" href="MLTT.List.html#14250" class="Bound">xs</a> <a id="14253" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14255" href="MLTT.List.html#14255" class="Bound">p</a><a id="14256" class="Symbol">)</a> <a id="14258" href="MLTT.List.html#14258" class="Bound">m</a> <a id="14260" class="Symbol">=</a> <a id="14262" href="MLTT.List.html#11918" class="Function">remove</a> <a id="14269" href="MLTT.List.html#14247" class="Bound">x</a> <a id="14271" href="MLTT.List.html#14250" class="Bound">xs</a> <a id="14274" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14276" href="MLTT.List.html#12850" class="Function">remove-length</a> <a id="14290" href="MLTT.List.html#14247" class="Bound">x</a> <a id="14292" href="MLTT.List.html#14250" class="Bound">xs</a> <a id="14295" href="MLTT.List.html#14258" class="Bound">m</a> <a id="14297" href="MLTT.List.html#14244" class="Bound">n</a> <a id="14299" href="MLTT.List.html#14255" class="Bound">p</a>

<a id="14302" class="Markup">\end{code}</a><a id="14312" class="Background">

Added by Ayberk Tosun on 2023-10-16.

</a><a id="14352" class="Markup">\begin{code}</a>

<a id="right-concatenation-preserves-membership"></a><a id="14366" href="MLTT.List.html#14366" class="Function">right-concatenation-preserves-membership</a> <a id="14407" class="Symbol">:</a> <a id="14409" class="Symbol">{</a><a id="14410" href="MLTT.List.html#14410" class="Bound">X</a> <a id="14412" class="Symbol">:</a> <a id="14414" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14416" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14418" class="Symbol">}</a> <a id="14420" class="Symbol">(</a><a id="14421" href="MLTT.List.html#14421" class="Bound">x</a> <a id="14423" class="Symbol">:</a> <a id="14425" href="MLTT.List.html#14410" class="Bound">X</a><a id="14426" class="Symbol">)</a> <a id="14428" class="Symbol">(</a><a id="14429" href="MLTT.List.html#14429" class="Bound">xs</a> <a id="14432" href="MLTT.List.html#14432" class="Bound">ys</a> <a id="14435" class="Symbol">:</a> <a id="14437" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14442" href="MLTT.List.html#14410" class="Bound">X</a><a id="14443" class="Symbol">)</a>
                                         <a id="14486" class="Symbol">→</a> <a id="14488" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="14495" href="MLTT.List.html#14421" class="Bound">x</a> <a id="14497" href="MLTT.List.html#14429" class="Bound">xs</a>
                                         <a id="14541" class="Symbol">→</a> <a id="14543" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="14550" href="MLTT.List.html#14421" class="Bound">x</a> <a id="14552" class="Symbol">(</a><a id="14553" href="MLTT.List.html#14429" class="Bound">xs</a> <a id="14556" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="14559" href="MLTT.List.html#14432" class="Bound">ys</a><a id="14561" class="Symbol">)</a>
<a id="14563" href="MLTT.List.html#14366" class="Function">right-concatenation-preserves-membership</a> <a id="14604" href="MLTT.List.html#14604" class="Bound">x</a> <a id="14606" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>            <a id="14620" href="MLTT.List.html#14620" class="Bound">ys</a> <a id="14623" href="MLTT.List.html#14623" class="Bound">m</a> <a id="14625" class="Symbol">=</a>
 <a id="14628" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="14635" class="Symbol">(</a><a id="14636" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="14662" href="MLTT.List.html#14604" class="Bound">x</a> <a id="14664" href="MLTT.List.html#14623" class="Bound">m</a><a id="14665" class="Symbol">)</a>
<a id="14667" href="MLTT.List.html#14366" class="Function">right-concatenation-preserves-membership</a> <a id="14708" href="MLTT.List.html#14708" class="Bound">x</a> <a id="14710" href="MLTT.List.html#14710" class="Bound">xs</a><a id="14712" class="Symbol">@(</a><a id="14714" href="MLTT.List.html#14714" class="Bound">x′</a> <a id="14717" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14719" class="Symbol">_)</a>   <a id="14724" href="MLTT.List.html#14724" class="Bound">ys</a> <a id="14727" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a> <a id="14735" class="Symbol">=</a> <a id="14737" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>
<a id="14745" href="MLTT.List.html#14366" class="Function">right-concatenation-preserves-membership</a> <a id="14786" href="MLTT.List.html#14786" class="Bound">x</a> <a id="14788" href="MLTT.List.html#14788" class="Bound">xs</a><a id="14790" class="Symbol">@(</a><a id="14792" href="MLTT.List.html#14792" class="Bound">x′</a> <a id="14795" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14797" href="MLTT.List.html#14797" class="Bound">xs′</a><a id="14800" class="Symbol">)</a> <a id="14802" href="MLTT.List.html#14802" class="Bound">ys</a> <a id="14805" class="Symbol">(</a><a id="14806" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="14814" href="MLTT.List.html#14814" class="Bound">p</a><a id="14815" class="Symbol">)</a> <a id="14817" class="Symbol">=</a>
 <a id="14820" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="14828" class="Symbol">(</a><a id="14829" href="MLTT.List.html#14366" class="Function">right-concatenation-preserves-membership</a> <a id="14870" href="MLTT.List.html#14786" class="Bound">x</a> <a id="14872" href="MLTT.List.html#14797" class="Bound">xs′</a> <a id="14876" href="MLTT.List.html#14802" class="Bound">ys</a> <a id="14879" href="MLTT.List.html#14814" class="Bound">p</a><a id="14880" class="Symbol">)</a>

<a id="left-concatenation-preserves-membership"></a><a id="14883" href="MLTT.List.html#14883" class="Function">left-concatenation-preserves-membership</a> <a id="14923" class="Symbol">:</a> <a id="14925" class="Symbol">{</a><a id="14926" href="MLTT.List.html#14926" class="Bound">X</a> <a id="14928" class="Symbol">:</a> <a id="14930" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14932" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14934" class="Symbol">}</a> <a id="14936" class="Symbol">(</a><a id="14937" href="MLTT.List.html#14937" class="Bound">x</a> <a id="14939" class="Symbol">:</a> <a id="14941" href="MLTT.List.html#14926" class="Bound">X</a><a id="14942" class="Symbol">)</a> <a id="14944" class="Symbol">(</a><a id="14945" href="MLTT.List.html#14945" class="Bound">xs</a> <a id="14948" href="MLTT.List.html#14948" class="Bound">ys</a> <a id="14951" class="Symbol">:</a> <a id="14953" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14958" href="MLTT.List.html#14926" class="Bound">X</a><a id="14959" class="Symbol">)</a>
                                      <a id="14999" class="Symbol">→</a> <a id="15001" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="15008" href="MLTT.List.html#14937" class="Bound">x</a> <a id="15010" href="MLTT.List.html#14945" class="Bound">xs</a>
                                      <a id="15051" class="Symbol">→</a> <a id="15053" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="15060" href="MLTT.List.html#14937" class="Bound">x</a> <a id="15062" class="Symbol">(</a><a id="15063" href="MLTT.List.html#14948" class="Bound">ys</a> <a id="15066" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="15069" href="MLTT.List.html#14945" class="Bound">xs</a><a id="15071" class="Symbol">)</a>
<a id="15073" href="MLTT.List.html#14883" class="Function">left-concatenation-preserves-membership</a> <a id="15113" href="MLTT.List.html#15113" class="Bound">x</a> <a id="15115" href="MLTT.List.html#15115" class="Bound">xs</a> <a id="15118" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="15127" href="MLTT.List.html#15127" class="Bound">p</a> <a id="15129" class="Symbol">=</a> <a id="15131" href="MLTT.List.html#15127" class="Bound">p</a>
<a id="15133" href="MLTT.List.html#14883" class="Function">left-concatenation-preserves-membership</a> <a id="15173" href="MLTT.List.html#15173" class="Bound">x</a> <a id="15175" href="MLTT.List.html#15175" class="Bound">xs</a> <a id="15178" class="Symbol">(</a><a id="15179" href="MLTT.List.html#15179" class="Bound">y</a> <a id="15181" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15183" href="MLTT.List.html#15183" class="Bound">ys</a><a id="15185" class="Symbol">)</a> <a id="15187" href="MLTT.List.html#15187" class="Bound">p</a> <a id="15189" class="Symbol">=</a> <a id="15191" href="MLTT.List.html#15202" class="Function">†</a>
 <a id="15194" class="Keyword">where</a>
  <a id="15202" href="MLTT.List.html#15202" class="Function">†</a> <a id="15204" class="Symbol">:</a> <a id="15206" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="15213" href="MLTT.List.html#15173" class="Bound">x</a> <a id="15215" class="Symbol">(</a><a id="15216" href="MLTT.List.html#15179" class="Bound">y</a> <a id="15218" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15220" class="Symbol">(</a><a id="15221" href="MLTT.List.html#15183" class="Bound">ys</a> <a id="15224" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="15227" href="MLTT.List.html#15175" class="Bound">xs</a><a id="15229" class="Symbol">))</a>
  <a id="15234" href="MLTT.List.html#15202" class="Function">†</a> <a id="15236" class="Symbol">=</a> <a id="15238" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="15246" class="Symbol">(</a><a id="15247" href="MLTT.List.html#14883" class="Function">left-concatenation-preserves-membership</a> <a id="15287" href="MLTT.List.html#15173" class="Bound">x</a> <a id="15289" href="MLTT.List.html#15175" class="Bound">xs</a> <a id="15292" href="MLTT.List.html#15183" class="Bound">ys</a> <a id="15295" href="MLTT.List.html#15187" class="Bound">p</a><a id="15296" class="Symbol">)</a>

<a id="split-++-membership"></a><a id="15299" href="MLTT.List.html#15299" class="Function">split-++-membership</a> <a id="15319" class="Symbol">:</a> <a id="15321" class="Symbol">{</a><a id="15322" href="MLTT.List.html#15322" class="Bound">X</a> <a id="15324" class="Symbol">:</a> <a id="15326" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15328" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15330" class="Symbol">}</a> <a id="15332" class="Symbol">(</a><a id="15333" href="MLTT.List.html#15333" class="Bound">x</a> <a id="15335" class="Symbol">:</a> <a id="15337" href="MLTT.List.html#15322" class="Bound">X</a><a id="15338" class="Symbol">)</a> <a id="15340" class="Symbol">(</a><a id="15341" href="MLTT.List.html#15341" class="Bound">xs</a> <a id="15344" href="MLTT.List.html#15344" class="Bound">ys</a> <a id="15347" class="Symbol">:</a> <a id="15349" href="MLTT.List.html#488" class="Datatype">List</a> <a id="15354" href="MLTT.List.html#15322" class="Bound">X</a><a id="15355" class="Symbol">)</a>
                    <a id="15377" class="Symbol">→</a> <a id="15379" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="15386" href="MLTT.List.html#15333" class="Bound">x</a> <a id="15388" class="Symbol">(</a><a id="15389" href="MLTT.List.html#15341" class="Bound">xs</a> <a id="15392" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="15395" href="MLTT.List.html#15344" class="Bound">ys</a><a id="15397" class="Symbol">)</a>
                    <a id="15419" class="Symbol">→</a> <a id="15421" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="15428" href="MLTT.List.html#15333" class="Bound">x</a> <a id="15430" href="MLTT.List.html#15341" class="Bound">xs</a> <a id="15433" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="15435" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="15442" href="MLTT.List.html#15333" class="Bound">x</a> <a id="15444" href="MLTT.List.html#15344" class="Bound">ys</a>
<a id="15447" href="MLTT.List.html#15299" class="Function">split-++-membership</a> <a id="15467" href="MLTT.List.html#15467" class="Bound">x</a> <a id="15469" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="15478" href="MLTT.List.html#15478" class="Bound">zs</a> <a id="15481" href="MLTT.List.html#15481" class="Bound">p</a>           <a id="15493" class="Symbol">=</a> <a id="15495" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15499" href="MLTT.List.html#15481" class="Bound">p</a>
<a id="15501" href="MLTT.List.html#15299" class="Function">split-++-membership</a> <a id="15521" href="MLTT.List.html#15521" class="Bound">x</a> <a id="15523" class="Symbol">(</a><a id="15524" href="MLTT.List.html#15521" class="Bound">x</a> <a id="15526" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15528" href="MLTT.List.html#15528" class="Bound">ys</a><a id="15530" class="Symbol">)</a> <a id="15532" href="MLTT.List.html#15532" class="Bound">zs</a> <a id="15535" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>     <a id="15547" class="Symbol">=</a> <a id="15549" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15553" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>
<a id="15561" href="MLTT.List.html#15299" class="Function">split-++-membership</a> <a id="15581" href="MLTT.List.html#15581" class="Bound">x</a> <a id="15583" class="Symbol">(</a><a id="15584" href="MLTT.List.html#15584" class="Bound">y</a> <a id="15586" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15588" href="MLTT.List.html#15588" class="Bound">ys</a><a id="15590" class="Symbol">)</a> <a id="15592" href="MLTT.List.html#15592" class="Bound">zs</a> <a id="15595" class="Symbol">(</a><a id="15596" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="15604" href="MLTT.List.html#15604" class="Bound">p</a><a id="15605" class="Symbol">)</a> <a id="15607" class="Symbol">=</a>
 <a id="15610" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="15616" href="MLTT.List.html#15661" class="Function">†</a> <a id="15618" href="MLTT.List.html#15738" class="Function">‡</a> <a id="15620" class="Symbol">(</a><a id="15621" href="MLTT.List.html#15299" class="Function">split-++-membership</a> <a id="15641" href="MLTT.List.html#15581" class="Bound">x</a> <a id="15643" href="MLTT.List.html#15588" class="Bound">ys</a> <a id="15646" href="MLTT.List.html#15592" class="Bound">zs</a> <a id="15649" href="MLTT.List.html#15604" class="Bound">p</a><a id="15650" class="Symbol">)</a>
 <a id="15653" class="Keyword">where</a>
  <a id="15661" href="MLTT.List.html#15661" class="Function">†</a> <a id="15663" class="Symbol">:</a> <a id="15665" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="15672" href="MLTT.List.html#15581" class="Bound">x</a> <a id="15674" href="MLTT.List.html#15588" class="Bound">ys</a> <a id="15677" class="Symbol">→</a> <a id="15679" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="15686" href="MLTT.List.html#15581" class="Bound">x</a> <a id="15688" class="Symbol">(</a><a id="15689" href="MLTT.List.html#15584" class="Bound">y</a> <a id="15691" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15693" href="MLTT.List.html#15588" class="Bound">ys</a><a id="15695" class="Symbol">)</a> <a id="15697" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="15699" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="15706" href="MLTT.List.html#15581" class="Bound">x</a> <a id="15708" href="MLTT.List.html#15592" class="Bound">zs</a>
  <a id="15713" href="MLTT.List.html#15661" class="Function">†</a> <a id="15715" href="MLTT.List.html#15715" class="Bound">p</a> <a id="15717" class="Symbol">=</a> <a id="15719" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15723" class="Symbol">(</a><a id="15724" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="15732" href="MLTT.List.html#15715" class="Bound">p</a><a id="15733" class="Symbol">)</a>

  <a id="15738" href="MLTT.List.html#15738" class="Function">‡</a> <a id="15740" class="Symbol">:</a> <a id="15742" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="15749" href="MLTT.List.html#15581" class="Bound">x</a> <a id="15751" href="MLTT.List.html#15592" class="Bound">zs</a> <a id="15754" class="Symbol">→</a> <a id="15756" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="15763" href="MLTT.List.html#15581" class="Bound">x</a> <a id="15765" class="Symbol">(</a><a id="15766" href="MLTT.List.html#15584" class="Bound">y</a> <a id="15768" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15770" href="MLTT.List.html#15588" class="Bound">ys</a><a id="15772" class="Symbol">)</a> <a id="15774" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="15776" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="15783" href="MLTT.List.html#15581" class="Bound">x</a> <a id="15785" href="MLTT.List.html#15592" class="Bound">zs</a>
  <a id="15790" href="MLTT.List.html#15738" class="Function">‡</a> <a id="15792" class="Symbol">=</a> <a id="15794" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a>

<a id="15799" class="Markup">\end{code}</a><a id="15809" class="Background">

Added 2nd April 2024 by Martin Escardo and Paulo Oliva. Ingredients
for the list monad.

</a><a id="15900" class="Markup">\begin{code}</a>

<a id="map-++"></a><a id="15914" href="MLTT.List.html#15914" class="Function">map-++</a> <a id="15921" class="Symbol">:</a> <a id="15923" class="Symbol">{</a><a id="15924" href="MLTT.List.html#15924" class="Bound">X</a> <a id="15926" class="Symbol">:</a> <a id="15928" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15930" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15932" class="Symbol">}</a> <a id="15934" class="Symbol">{</a><a id="15935" href="MLTT.List.html#15935" class="Bound">Y</a> <a id="15937" class="Symbol">:</a> <a id="15939" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15941" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15943" class="Symbol">}</a>
         <a id="15954" class="Symbol">(</a><a id="15955" href="MLTT.List.html#15955" class="Bound">f</a> <a id="15957" class="Symbol">:</a> <a id="15959" href="MLTT.List.html#15924" class="Bound">X</a> <a id="15961" class="Symbol">→</a> <a id="15963" href="MLTT.List.html#15935" class="Bound">Y</a><a id="15964" class="Symbol">)</a>
         <a id="15975" class="Symbol">(</a><a id="15976" href="MLTT.List.html#15976" class="Bound">xs</a> <a id="15979" href="MLTT.List.html#15979" class="Bound">ys</a> <a id="15982" class="Symbol">:</a> <a id="15984" href="MLTT.List.html#488" class="Datatype">List</a> <a id="15989" href="MLTT.List.html#15924" class="Bound">X</a><a id="15990" class="Symbol">)</a>
       <a id="15999" class="Symbol">→</a> <a id="16001" href="MLTT.List.html#2334" class="Function">map</a> <a id="16005" href="MLTT.List.html#15955" class="Bound">f</a> <a id="16007" class="Symbol">(</a><a id="16008" href="MLTT.List.html#15976" class="Bound">xs</a> <a id="16011" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="16014" href="MLTT.List.html#15979" class="Bound">ys</a><a id="16016" class="Symbol">)</a> <a id="16018" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16020" href="MLTT.List.html#2334" class="Function">map</a> <a id="16024" href="MLTT.List.html#15955" class="Bound">f</a> <a id="16026" href="MLTT.List.html#15976" class="Bound">xs</a> <a id="16029" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="16032" href="MLTT.List.html#2334" class="Function">map</a> <a id="16036" href="MLTT.List.html#15955" class="Bound">f</a> <a id="16038" href="MLTT.List.html#15979" class="Bound">ys</a>
<a id="16041" href="MLTT.List.html#15914" class="Function">map-++</a> <a id="16048" href="MLTT.List.html#16048" class="Bound">f</a> <a id="16050" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16053" href="MLTT.List.html#16053" class="Bound">ys</a>       <a id="16062" class="Symbol">=</a> <a id="16064" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="16069" href="MLTT.List.html#15914" class="Function">map-++</a> <a id="16076" href="MLTT.List.html#16076" class="Bound">f</a> <a id="16078" class="Symbol">(</a><a id="16079" href="MLTT.List.html#16079" class="Bound">x</a> <a id="16081" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16083" href="MLTT.List.html#16083" class="Bound">xs</a><a id="16085" class="Symbol">)</a> <a id="16087" href="MLTT.List.html#16087" class="Bound">ys</a> <a id="16090" class="Symbol">=</a> <a id="16092" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16095" class="Symbol">(</a><a id="16096" href="MLTT.List.html#16076" class="Bound">f</a> <a id="16098" href="MLTT.List.html#16079" class="Bound">x</a> <a id="16100" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="16102" class="Symbol">)</a> <a id="16104" class="Symbol">(</a><a id="16105" href="MLTT.List.html#15914" class="Function">map-++</a> <a id="16112" href="MLTT.List.html#16076" class="Bound">f</a> <a id="16114" href="MLTT.List.html#16083" class="Bound">xs</a> <a id="16117" href="MLTT.List.html#16087" class="Bound">ys</a><a id="16119" class="Symbol">)</a>

<a id="map-id"></a><a id="16122" href="MLTT.List.html#16122" class="Function">map-id</a> <a id="16129" class="Symbol">:</a> <a id="16131" class="Symbol">{</a><a id="16132" href="MLTT.List.html#16132" class="Bound">X</a> <a id="16134" class="Symbol">:</a> <a id="16136" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16138" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16140" class="Symbol">}</a>
         <a id="16151" class="Symbol">(</a><a id="16152" href="MLTT.List.html#16152" class="Bound">xs</a> <a id="16155" class="Symbol">:</a> <a id="16157" href="MLTT.List.html#488" class="Datatype">List</a> <a id="16162" href="MLTT.List.html#16132" class="Bound">X</a><a id="16163" class="Symbol">)</a>
       <a id="16172" class="Symbol">→</a> <a id="16174" href="MLTT.List.html#2334" class="Function">map</a> <a id="16178" href="MLTT.Pi.html#444" class="Function">id</a> <a id="16181" href="MLTT.List.html#16152" class="Bound">xs</a> <a id="16184" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16186" href="MLTT.List.html#16152" class="Bound">xs</a>
<a id="16189" href="MLTT.List.html#16122" class="Function">map-id</a> <a id="16196" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16199" class="Symbol">=</a> <a id="16201" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="16206" href="MLTT.List.html#16122" class="Function">map-id</a> <a id="16213" class="Symbol">(</a><a id="16214" href="MLTT.List.html#16214" class="Bound">x</a> <a id="16216" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16218" href="MLTT.List.html#16218" class="Bound">xs</a><a id="16220" class="Symbol">)</a> <a id="16222" class="Symbol">=</a> <a id="16224" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16227" class="Symbol">(</a><a id="16228" href="MLTT.List.html#16214" class="Bound">x</a> <a id="16230" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="16232" class="Symbol">)</a> <a id="16234" class="Symbol">(</a><a id="16235" href="MLTT.List.html#16122" class="Function">map-id</a> <a id="16242" href="MLTT.List.html#16218" class="Bound">xs</a><a id="16244" class="Symbol">)</a>

<a id="map-∘"></a><a id="16247" href="MLTT.List.html#16247" class="Function">map-∘</a> <a id="16253" class="Symbol">:</a> <a id="16255" class="Symbol">{</a><a id="16256" href="MLTT.List.html#16256" class="Bound">X</a> <a id="16258" class="Symbol">:</a> <a id="16260" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16262" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16264" class="Symbol">}</a> <a id="16266" class="Symbol">{</a><a id="16267" href="MLTT.List.html#16267" class="Bound">Y</a> <a id="16269" class="Symbol">:</a> <a id="16271" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16273" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16275" class="Symbol">}</a> <a id="16277" class="Symbol">{</a><a id="16278" href="MLTT.List.html#16278" class="Bound">Z</a> <a id="16280" class="Symbol">:</a> <a id="16282" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="16284" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16286" class="Symbol">}</a>
        <a id="16296" class="Symbol">(</a><a id="16297" href="MLTT.List.html#16297" class="Bound">f</a> <a id="16299" class="Symbol">:</a> <a id="16301" href="MLTT.List.html#16256" class="Bound">X</a> <a id="16303" class="Symbol">→</a> <a id="16305" href="MLTT.List.html#16267" class="Bound">Y</a><a id="16306" class="Symbol">)</a> <a id="16308" class="Symbol">(</a><a id="16309" href="MLTT.List.html#16309" class="Bound">g</a> <a id="16311" class="Symbol">:</a> <a id="16313" href="MLTT.List.html#16267" class="Bound">Y</a> <a id="16315" class="Symbol">→</a> <a id="16317" href="MLTT.List.html#16278" class="Bound">Z</a><a id="16318" class="Symbol">)</a>
      <a id="16326" class="Symbol">→</a> <a id="16328" href="MLTT.List.html#2334" class="Function">map</a> <a id="16332" class="Symbol">(</a><a id="16333" href="MLTT.List.html#16309" class="Bound">g</a> <a id="16335" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="16337" href="MLTT.List.html#16297" class="Bound">f</a><a id="16338" class="Symbol">)</a> <a id="16340" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="16342" href="MLTT.List.html#2334" class="Function">map</a> <a id="16346" href="MLTT.List.html#16309" class="Bound">g</a> <a id="16348" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="16350" href="MLTT.List.html#2334" class="Function">map</a> <a id="16354" href="MLTT.List.html#16297" class="Bound">f</a>
<a id="16356" href="MLTT.List.html#16247" class="Function">map-∘</a> <a id="16362" href="MLTT.List.html#16362" class="Bound">f</a> <a id="16364" href="MLTT.List.html#16364" class="Bound">g</a> <a id="16366" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="16375" class="Symbol">=</a> <a id="16377" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="16382" href="MLTT.List.html#16247" class="Function">map-∘</a> <a id="16388" href="MLTT.List.html#16388" class="Bound">f</a> <a id="16390" href="MLTT.List.html#16390" class="Bound">g</a> <a id="16392" class="Symbol">(</a><a id="16393" href="MLTT.List.html#16393" class="Bound">x</a> <a id="16395" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16397" href="MLTT.List.html#16397" class="Bound">xs</a><a id="16399" class="Symbol">)</a> <a id="16401" class="Symbol">=</a> <a id="16403" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16406" class="Symbol">(</a><a id="16407" href="MLTT.List.html#16390" class="Bound">g</a> <a id="16409" class="Symbol">(</a><a id="16410" href="MLTT.List.html#16388" class="Bound">f</a> <a id="16412" href="MLTT.List.html#16393" class="Bound">x</a><a id="16413" class="Symbol">)</a> <a id="16415" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="16417" class="Symbol">)</a> <a id="16419" class="Symbol">(</a><a id="16420" href="MLTT.List.html#16247" class="Function">map-∘</a> <a id="16426" href="MLTT.List.html#16388" class="Bound">f</a> <a id="16428" href="MLTT.List.html#16390" class="Bound">g</a> <a id="16430" href="MLTT.List.html#16397" class="Bound">xs</a><a id="16432" class="Symbol">)</a>

<a id="concat"></a><a id="16435" href="MLTT.List.html#16435" class="Function">concat</a> <a id="16442" class="Symbol">:</a> <a id="16444" class="Symbol">{</a><a id="16445" href="MLTT.List.html#16445" class="Bound">X</a> <a id="16447" class="Symbol">:</a> <a id="16449" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16451" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16453" class="Symbol">}</a> <a id="16455" class="Symbol">→</a> <a id="16457" href="MLTT.List.html#488" class="Datatype">List</a> <a id="16462" class="Symbol">(</a><a id="16463" href="MLTT.List.html#488" class="Datatype">List</a> <a id="16468" href="MLTT.List.html#16445" class="Bound">X</a><a id="16469" class="Symbol">)</a> <a id="16471" class="Symbol">→</a> <a id="16473" href="MLTT.List.html#488" class="Datatype">List</a> <a id="16478" href="MLTT.List.html#16445" class="Bound">X</a>
<a id="16480" href="MLTT.List.html#16435" class="Function">concat</a> <a id="16487" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>         <a id="16498" class="Symbol">=</a> <a id="16500" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
<a id="16503" href="MLTT.List.html#16435" class="Function">concat</a> <a id="16510" class="Symbol">(</a><a id="16511" href="MLTT.List.html#16511" class="Bound">xs</a> <a id="16514" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16516" href="MLTT.List.html#16516" class="Bound">xss</a><a id="16519" class="Symbol">)</a> <a id="16521" class="Symbol">=</a> <a id="16523" href="MLTT.List.html#16511" class="Bound">xs</a> <a id="16526" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="16529" href="MLTT.List.html#16435" class="Function">concat</a> <a id="16536" href="MLTT.List.html#16516" class="Bound">xss</a>

<a id="concat-singletons&#39;"></a><a id="16541" href="MLTT.List.html#16541" class="Function">concat-singletons&#39;</a> <a id="16560" class="Symbol">:</a> <a id="16562" class="Symbol">{</a><a id="16563" href="MLTT.List.html#16563" class="Bound">X</a> <a id="16565" class="Symbol">:</a> <a id="16567" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16569" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16571" class="Symbol">}</a> <a id="16573" class="Symbol">{</a><a id="16574" href="MLTT.List.html#16574" class="Bound">Y</a> <a id="16576" class="Symbol">:</a> <a id="16578" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16580" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16582" class="Symbol">}</a>
                     <a id="16605" class="Symbol">(</a><a id="16606" href="MLTT.List.html#16606" class="Bound">g</a> <a id="16608" class="Symbol">:</a> <a id="16610" href="MLTT.List.html#16563" class="Bound">X</a> <a id="16612" class="Symbol">→</a> <a id="16614" href="MLTT.List.html#16574" class="Bound">Y</a><a id="16615" class="Symbol">)</a>
                     <a id="16638" class="Symbol">(</a><a id="16639" href="MLTT.List.html#16639" class="Bound">xs</a> <a id="16642" class="Symbol">:</a> <a id="16644" href="MLTT.List.html#488" class="Datatype">List</a> <a id="16649" href="MLTT.List.html#16563" class="Bound">X</a><a id="16650" class="Symbol">)</a>
                   <a id="16671" class="Symbol">→</a> <a id="16673" href="MLTT.List.html#16435" class="Function">concat</a> <a id="16680" class="Symbol">(</a><a id="16681" href="MLTT.List.html#2334" class="Function">map</a> <a id="16685" class="Symbol">(λ</a> <a id="16688" href="MLTT.List.html#16688" class="Bound">x</a> <a id="16690" class="Symbol">→</a> <a id="16692" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="16694" href="MLTT.List.html#16606" class="Bound">g</a> <a id="16696" href="MLTT.List.html#16688" class="Bound">x</a> <a id="16698" href="MLTT.List.html#1586" class="Function Operator">]</a><a id="16699" class="Symbol">)</a> <a id="16701" href="MLTT.List.html#16639" class="Bound">xs</a><a id="16703" class="Symbol">)</a> <a id="16705" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16707" href="MLTT.List.html#2334" class="Function">map</a> <a id="16711" href="MLTT.List.html#16606" class="Bound">g</a> <a id="16713" href="MLTT.List.html#16639" class="Bound">xs</a>
<a id="16716" href="MLTT.List.html#16541" class="Function">concat-singletons&#39;</a> <a id="16735" href="MLTT.List.html#16735" class="Bound">g</a> <a id="16737" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="16746" class="Symbol">=</a> <a id="16748" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="16753" href="MLTT.List.html#16541" class="Function">concat-singletons&#39;</a> <a id="16772" href="MLTT.List.html#16772" class="Bound">g</a> <a id="16774" class="Symbol">(</a><a id="16775" href="MLTT.List.html#16775" class="Bound">x</a> <a id="16777" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16779" href="MLTT.List.html#16779" class="Bound">xs</a><a id="16781" class="Symbol">)</a> <a id="16783" class="Symbol">=</a> <a id="16785" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16788" class="Symbol">(</a><a id="16789" href="MLTT.List.html#16772" class="Bound">g</a> <a id="16791" href="MLTT.List.html#16775" class="Bound">x</a> <a id="16793" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="16795" class="Symbol">)</a> <a id="16797" class="Symbol">(</a><a id="16798" href="MLTT.List.html#16541" class="Function">concat-singletons&#39;</a> <a id="16817" href="MLTT.List.html#16772" class="Bound">g</a> <a id="16819" href="MLTT.List.html#16779" class="Bound">xs</a><a id="16821" class="Symbol">)</a>

<a id="concat-singletons"></a><a id="16824" href="MLTT.List.html#16824" class="Function">concat-singletons</a> <a id="16842" class="Symbol">:</a> <a id="16844" class="Symbol">{</a><a id="16845" href="MLTT.List.html#16845" class="Bound">X</a> <a id="16847" class="Symbol">:</a> <a id="16849" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16851" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16853" class="Symbol">}</a>
                    <a id="16875" class="Symbol">(</a><a id="16876" href="MLTT.List.html#16876" class="Bound">xs</a> <a id="16879" class="Symbol">:</a> <a id="16881" href="MLTT.List.html#488" class="Datatype">List</a> <a id="16886" href="MLTT.List.html#16845" class="Bound">X</a><a id="16887" class="Symbol">)</a> <a id="16889" class="Symbol">→</a> <a id="16891" href="MLTT.List.html#16435" class="Function">concat</a> <a id="16898" class="Symbol">(</a><a id="16899" href="MLTT.List.html#2334" class="Function">map</a> <a id="16903" href="MLTT.List.html#1586" class="Function Operator">[_]</a> <a id="16907" href="MLTT.List.html#16876" class="Bound">xs</a><a id="16909" class="Symbol">)</a> <a id="16911" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16913" href="MLTT.List.html#16876" class="Bound">xs</a>
<a id="16916" href="MLTT.List.html#16824" class="Function">concat-singletons</a> <a id="16934" href="MLTT.List.html#16934" class="Bound">xs</a> <a id="16937" class="Symbol">=</a> <a id="16939" href="MLTT.List.html#16541" class="Function">concat-singletons&#39;</a> <a id="16958" href="MLTT.Pi.html#444" class="Function">id</a> <a id="16961" href="MLTT.List.html#16934" class="Bound">xs</a> <a id="16964" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="16966" href="MLTT.List.html#16122" class="Function">map-id</a> <a id="16973" href="MLTT.List.html#16934" class="Bound">xs</a>

<a id="concat-++"></a><a id="16977" href="MLTT.List.html#16977" class="Function">concat-++</a> <a id="16987" class="Symbol">:</a> <a id="16989" class="Symbol">{</a><a id="16990" href="MLTT.List.html#16990" class="Bound">X</a> <a id="16992" class="Symbol">:</a> <a id="16994" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16996" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16998" class="Symbol">}</a>
            <a id="17012" class="Symbol">(</a><a id="17013" href="MLTT.List.html#17013" class="Bound">xss</a> <a id="17017" href="MLTT.List.html#17017" class="Bound">yss</a> <a id="17021" class="Symbol">:</a> <a id="17023" href="MLTT.List.html#488" class="Datatype">List</a> <a id="17028" class="Symbol">(</a><a id="17029" href="MLTT.List.html#488" class="Datatype">List</a> <a id="17034" href="MLTT.List.html#16990" class="Bound">X</a><a id="17035" class="Symbol">))</a>
          <a id="17048" class="Symbol">→</a> <a id="17050" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17057" class="Symbol">(</a><a id="17058" href="MLTT.List.html#17013" class="Bound">xss</a> <a id="17062" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="17065" href="MLTT.List.html#17017" class="Bound">yss</a><a id="17068" class="Symbol">)</a> <a id="17070" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17072" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17079" href="MLTT.List.html#17013" class="Bound">xss</a> <a id="17083" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="17086" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17093" href="MLTT.List.html#17017" class="Bound">yss</a>
<a id="17097" href="MLTT.List.html#16977" class="Function">concat-++</a> <a id="17107" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17110" href="MLTT.List.html#17110" class="Bound">yss</a> <a id="17114" class="Symbol">=</a> <a id="17116" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="17121" href="MLTT.List.html#16977" class="Function">concat-++</a> <a id="17131" class="Symbol">(</a><a id="17132" href="MLTT.List.html#17132" class="Bound">xs</a> <a id="17135" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17137" href="MLTT.List.html#17137" class="Bound">xss</a><a id="17140" class="Symbol">)</a> <a id="17142" href="MLTT.List.html#17142" class="Bound">yss</a> <a id="17146" class="Symbol">=</a>
 <a id="17149" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17156" class="Symbol">(</a><a id="17157" href="MLTT.List.html#17132" class="Bound">xs</a> <a id="17160" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17162" href="MLTT.List.html#17137" class="Bound">xss</a> <a id="17166" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="17169" href="MLTT.List.html#17142" class="Bound">yss</a><a id="17172" class="Symbol">)</a>         <a id="17182" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="17191" href="MLTT.List.html#17132" class="Bound">xs</a> <a id="17194" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="17197" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17204" class="Symbol">(</a><a id="17205" href="MLTT.List.html#17137" class="Bound">xss</a> <a id="17209" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="17212" href="MLTT.List.html#17142" class="Bound">yss</a><a id="17215" class="Symbol">)</a>        <a id="17224" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17227" href="MLTT.List.html#17362" class="Function">I</a> <a id="17229" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="17232" href="MLTT.List.html#17132" class="Bound">xs</a> <a id="17235" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="17238" class="Symbol">(</a><a id="17239" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17246" href="MLTT.List.html#17137" class="Bound">xss</a> <a id="17250" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="17253" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17260" href="MLTT.List.html#17142" class="Bound">yss</a><a id="17263" class="Symbol">)</a> <a id="17265" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17268" href="MLTT.List.html#17402" class="Function">II</a> <a id="17271" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="17274" class="Symbol">(</a><a id="17275" href="MLTT.List.html#17132" class="Bound">xs</a> <a id="17278" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="17281" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17288" href="MLTT.List.html#17137" class="Bound">xss</a><a id="17291" class="Symbol">)</a> <a id="17293" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="17296" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17303" href="MLTT.List.html#17142" class="Bound">yss</a> <a id="17307" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="17316" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17323" class="Symbol">(</a><a id="17324" href="MLTT.List.html#17132" class="Bound">xs</a> <a id="17327" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17329" href="MLTT.List.html#17137" class="Bound">xss</a><a id="17332" class="Symbol">)</a> <a id="17334" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="17337" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17344" href="MLTT.List.html#17142" class="Bound">yss</a>  <a id="17349" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="17353" class="Keyword">where</a>
   <a id="17362" href="MLTT.List.html#17362" class="Function">I</a>  <a id="17365" class="Symbol">=</a> <a id="17367" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17370" class="Symbol">(</a><a id="17371" href="MLTT.List.html#17132" class="Bound">xs</a> <a id="17374" href="MLTT.List.html#1821" class="Function Operator">++_</a><a id="17377" class="Symbol">)</a> <a id="17379" class="Symbol">(</a><a id="17380" href="MLTT.List.html#16977" class="Function">concat-++</a> <a id="17390" href="MLTT.List.html#17137" class="Bound">xss</a> <a id="17394" href="MLTT.List.html#17142" class="Bound">yss</a><a id="17397" class="Symbol">)</a>
   <a id="17402" href="MLTT.List.html#17402" class="Function">II</a> <a id="17405" class="Symbol">=</a> <a id="17407" class="Symbol">(</a><a id="17408" href="MLTT.List.html#2075" class="Function">++-assoc</a> <a id="17417" href="MLTT.List.html#17132" class="Bound">xs</a> <a id="17420" class="Symbol">(</a><a id="17421" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17428" href="MLTT.List.html#17137" class="Bound">xss</a><a id="17431" class="Symbol">)</a> <a id="17433" class="Symbol">(</a><a id="17434" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17441" href="MLTT.List.html#17142" class="Bound">yss</a><a id="17444" class="Symbol">))</a><a id="17446" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="17450" class="Markup">\end{code}</a><a id="17460" class="Background">

The following are the Kleisli extension operations for the list monad
and its associativity law.

</a><a id="17560" class="Markup">\begin{code}</a>

<a id="List-ext"></a><a id="17574" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="17583" class="Symbol">:</a> <a id="17585" class="Symbol">{</a><a id="17586" href="MLTT.List.html#17586" class="Bound">X</a> <a id="17588" class="Symbol">:</a> <a id="17590" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17592" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17594" class="Symbol">}</a> <a id="17596" class="Symbol">{</a><a id="17597" href="MLTT.List.html#17597" class="Bound">Y</a> <a id="17599" class="Symbol">:</a> <a id="17601" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17603" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17605" class="Symbol">}</a>
         <a id="17616" class="Symbol">→</a> <a id="17618" class="Symbol">(</a><a id="17619" href="MLTT.List.html#17586" class="Bound">X</a> <a id="17621" class="Symbol">→</a> <a id="17623" href="MLTT.List.html#488" class="Datatype">List</a> <a id="17628" href="MLTT.List.html#17597" class="Bound">Y</a><a id="17629" class="Symbol">)</a> <a id="17631" class="Symbol">→</a> <a id="17633" class="Symbol">(</a><a id="17634" href="MLTT.List.html#488" class="Datatype">List</a> <a id="17639" href="MLTT.List.html#17586" class="Bound">X</a> <a id="17641" class="Symbol">→</a> <a id="17643" href="MLTT.List.html#488" class="Datatype">List</a> <a id="17648" href="MLTT.List.html#17597" class="Bound">Y</a><a id="17649" class="Symbol">)</a>
<a id="17651" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="17660" href="MLTT.List.html#17660" class="Bound">f</a> <a id="17662" href="MLTT.List.html#17662" class="Bound">xs</a> <a id="17665" class="Symbol">=</a> <a id="17667" href="MLTT.List.html#16435" class="Function">concat</a> <a id="17674" class="Symbol">(</a><a id="17675" href="MLTT.List.html#2334" class="Function">map</a> <a id="17679" href="MLTT.List.html#17660" class="Bound">f</a> <a id="17681" href="MLTT.List.html#17662" class="Bound">xs</a><a id="17683" class="Symbol">)</a>

<a id="List-ext-unit"></a><a id="17686" href="MLTT.List.html#17686" class="Function">List-ext-unit</a> <a id="17700" class="Symbol">:</a> <a id="17702" class="Symbol">{</a><a id="17703" href="MLTT.List.html#17703" class="Bound">X</a> <a id="17705" class="Symbol">:</a> <a id="17707" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17709" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17711" class="Symbol">}</a> <a id="17713" class="Symbol">{</a><a id="17714" href="MLTT.List.html#17714" class="Bound">Y</a> <a id="17716" class="Symbol">:</a> <a id="17718" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17722" class="Symbol">}</a>
                <a id="17740" class="Symbol">(</a><a id="17741" href="MLTT.List.html#17741" class="Bound">f</a> <a id="17743" class="Symbol">:</a> <a id="17745" href="MLTT.List.html#17703" class="Bound">X</a> <a id="17747" class="Symbol">→</a> <a id="17749" href="MLTT.List.html#488" class="Datatype">List</a> <a id="17754" href="MLTT.List.html#17714" class="Bound">Y</a><a id="17755" class="Symbol">)</a> <a id="17757" class="Symbol">(</a><a id="17758" href="MLTT.List.html#17758" class="Bound">x</a> <a id="17760" class="Symbol">:</a> <a id="17762" href="MLTT.List.html#17703" class="Bound">X</a><a id="17763" class="Symbol">)</a>
              <a id="17779" class="Symbol">→</a> <a id="17781" href="MLTT.List.html#17741" class="Bound">f</a> <a id="17783" href="MLTT.List.html#17758" class="Bound">x</a> <a id="17785" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="17788" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17791" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17793" href="MLTT.List.html#17741" class="Bound">f</a> <a id="17795" href="MLTT.List.html#17758" class="Bound">x</a>
<a id="17797" href="MLTT.List.html#17686" class="Function">List-ext-unit</a> <a id="17811" href="MLTT.List.html#17811" class="Bound">f</a> <a id="17813" href="MLTT.List.html#17813" class="Bound">x</a> <a id="17815" class="Symbol">=</a> <a id="17817" class="Symbol">(</a><a id="17818" href="MLTT.List.html#1927" class="Function">[]-right-neutral</a> <a id="17835" class="Symbol">(</a><a id="17836" href="MLTT.List.html#17811" class="Bound">f</a> <a id="17838" href="MLTT.List.html#17813" class="Bound">x</a><a id="17839" class="Symbol">))</a><a id="17841" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="List-ext-assoc"></a><a id="17845" href="MLTT.List.html#17845" class="Function">List-ext-assoc</a>
 <a id="17861" class="Symbol">:</a> <a id="17863" class="Symbol">{</a><a id="17864" href="MLTT.List.html#17864" class="Bound">X</a> <a id="17866" class="Symbol">:</a> <a id="17868" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17870" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17872" class="Symbol">}</a> <a id="17874" class="Symbol">{</a><a id="17875" href="MLTT.List.html#17875" class="Bound">Y</a> <a id="17877" class="Symbol">:</a> <a id="17879" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17881" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17883" class="Symbol">}</a> <a id="17885" class="Symbol">{</a><a id="17886" href="MLTT.List.html#17886" class="Bound">Z</a> <a id="17888" class="Symbol">:</a> <a id="17890" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="17892" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17894" class="Symbol">}</a>
   <a id="17899" class="Symbol">(</a><a id="17900" href="MLTT.List.html#17900" class="Bound">g</a> <a id="17902" class="Symbol">:</a> <a id="17904" href="MLTT.List.html#17875" class="Bound">Y</a> <a id="17906" class="Symbol">→</a> <a id="17908" href="MLTT.List.html#488" class="Datatype">List</a> <a id="17913" href="MLTT.List.html#17886" class="Bound">Z</a><a id="17914" class="Symbol">)</a> <a id="17916" class="Symbol">(</a><a id="17917" href="MLTT.List.html#17917" class="Bound">f</a> <a id="17919" class="Symbol">:</a> <a id="17921" href="MLTT.List.html#17864" class="Bound">X</a> <a id="17923" class="Symbol">→</a> <a id="17925" href="MLTT.List.html#488" class="Datatype">List</a> <a id="17930" href="MLTT.List.html#17875" class="Bound">Y</a><a id="17931" class="Symbol">)</a>
   <a id="17936" class="Symbol">(</a><a id="17937" href="MLTT.List.html#17937" class="Bound">xs</a> <a id="17940" class="Symbol">:</a> <a id="17942" href="MLTT.List.html#488" class="Datatype">List</a> <a id="17947" href="MLTT.List.html#17864" class="Bound">X</a><a id="17948" class="Symbol">)</a>
 <a id="17951" class="Symbol">→</a> <a id="17953" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="17962" class="Symbol">(λ</a> <a id="17965" href="MLTT.List.html#17965" class="Bound">x</a> <a id="17967" class="Symbol">→</a> <a id="17969" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="17978" href="MLTT.List.html#17900" class="Bound">g</a> <a id="17980" class="Symbol">(</a><a id="17981" href="MLTT.List.html#17917" class="Bound">f</a> <a id="17983" href="MLTT.List.html#17965" class="Bound">x</a><a id="17984" class="Symbol">))</a> <a id="17987" href="MLTT.List.html#17937" class="Bound">xs</a> <a id="17990" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17992" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18001" href="MLTT.List.html#17900" class="Bound">g</a> <a id="18003" class="Symbol">(</a><a id="18004" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18013" href="MLTT.List.html#17917" class="Bound">f</a> <a id="18015" href="MLTT.List.html#17937" class="Bound">xs</a><a id="18017" class="Symbol">)</a>
<a id="18019" href="MLTT.List.html#17845" class="Function">List-ext-assoc</a> <a id="18034" href="MLTT.List.html#18034" class="Bound">g</a> <a id="18036" href="MLTT.List.html#18036" class="Bound">f</a> <a id="18038" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="18047" class="Symbol">=</a> <a id="18049" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="18054" href="MLTT.List.html#17845" class="Function">List-ext-assoc</a> <a id="18069" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18071" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18073" class="Symbol">(</a><a id="18074" href="MLTT.List.html#18074" class="Bound">x</a> <a id="18076" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18078" href="MLTT.List.html#18078" class="Bound">xs</a><a id="18080" class="Symbol">)</a> <a id="18082" class="Symbol">=</a>
 <a id="18085" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18094" class="Symbol">(λ</a> <a id="18097" href="MLTT.List.html#18097" class="Bound">-</a> <a id="18099" class="Symbol">→</a> <a id="18101" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18110" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18112" class="Symbol">(</a><a id="18113" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18115" href="MLTT.List.html#18097" class="Bound">-</a><a id="18116" class="Symbol">))</a> <a id="18119" class="Symbol">(</a><a id="18120" href="MLTT.List.html#18074" class="Bound">x</a> <a id="18122" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18124" href="MLTT.List.html#18078" class="Bound">xs</a><a id="18126" class="Symbol">)</a>               <a id="18142" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="18151" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18160" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18162" class="Symbol">(</a><a id="18163" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18165" href="MLTT.List.html#18074" class="Bound">x</a><a id="18166" class="Symbol">)</a> <a id="18168" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="18171" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18180" class="Symbol">(λ</a> <a id="18183" href="MLTT.List.html#18183" class="Bound">-</a> <a id="18185" class="Symbol">→</a> <a id="18187" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18196" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18198" class="Symbol">(</a><a id="18199" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18201" href="MLTT.List.html#18183" class="Bound">-</a><a id="18202" class="Symbol">))</a> <a id="18205" href="MLTT.List.html#18078" class="Bound">xs</a> <a id="18208" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18211" href="MLTT.List.html#18485" class="Function">I</a> <a id="18213" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="18216" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18225" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18227" class="Symbol">(</a><a id="18228" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18230" href="MLTT.List.html#18074" class="Bound">x</a><a id="18231" class="Symbol">)</a> <a id="18233" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="18236" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18245" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18247" class="Symbol">(</a><a id="18248" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18257" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18259" href="MLTT.List.html#18078" class="Bound">xs</a><a id="18261" class="Symbol">)</a>           <a id="18273" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18276" href="MLTT.List.html#18544" class="Function">II</a> <a id="18279" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="18282" href="MLTT.List.html#16435" class="Function">concat</a> <a id="18289" class="Symbol">(</a><a id="18290" href="MLTT.List.html#2334" class="Function">map</a> <a id="18294" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18296" class="Symbol">(</a><a id="18297" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18299" href="MLTT.List.html#18074" class="Bound">x</a><a id="18300" class="Symbol">)</a> <a id="18302" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="18305" href="MLTT.List.html#2334" class="Function">map</a> <a id="18309" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18311" class="Symbol">(</a><a id="18312" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18321" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18323" href="MLTT.List.html#18078" class="Bound">xs</a><a id="18325" class="Symbol">))</a>            <a id="18339" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18342" href="MLTT.List.html#18605" class="Function">III</a> <a id="18346" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="18349" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18358" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18360" class="Symbol">(</a><a id="18361" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18363" href="MLTT.List.html#18074" class="Bound">x</a> <a id="18365" href="MLTT.List.html#1821" class="Function Operator">++</a> <a id="18368" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18377" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18379" href="MLTT.List.html#18078" class="Bound">xs</a><a id="18381" class="Symbol">)</a>                        <a id="18406" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="18415" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18424" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18426" class="Symbol">(</a><a id="18427" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18436" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18438" class="Symbol">(</a><a id="18439" href="MLTT.List.html#18074" class="Bound">x</a> <a id="18441" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18443" href="MLTT.List.html#18078" class="Bound">xs</a><a id="18445" class="Symbol">))</a>                         <a id="18472" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="18476" class="Keyword">where</a>
   <a id="18485" href="MLTT.List.html#18485" class="Function">I</a>   <a id="18489" class="Symbol">=</a> <a id="18491" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18494" class="Symbol">(</a><a id="18495" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18504" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18506" class="Symbol">(</a><a id="18507" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18509" href="MLTT.List.html#18074" class="Bound">x</a><a id="18510" class="Symbol">)</a> <a id="18512" href="MLTT.List.html#1821" class="Function Operator">++_</a><a id="18515" class="Symbol">)</a> <a id="18517" class="Symbol">(</a><a id="18518" href="MLTT.List.html#17845" class="Function">List-ext-assoc</a> <a id="18533" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18535" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18537" href="MLTT.List.html#18078" class="Bound">xs</a><a id="18539" class="Symbol">)</a>
   <a id="18544" href="MLTT.List.html#18544" class="Function">II</a>  <a id="18548" class="Symbol">=</a> <a id="18550" class="Symbol">(</a><a id="18551" href="MLTT.List.html#16977" class="Function">concat-++</a> <a id="18561" class="Symbol">(</a><a id="18562" href="MLTT.List.html#2334" class="Function">map</a> <a id="18566" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18568" class="Symbol">(</a><a id="18569" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18571" href="MLTT.List.html#18074" class="Bound">x</a><a id="18572" class="Symbol">))</a> <a id="18575" class="Symbol">(</a><a id="18576" href="MLTT.List.html#2334" class="Function">map</a> <a id="18580" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18582" class="Symbol">(</a><a id="18583" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18592" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18594" href="MLTT.List.html#18078" class="Bound">xs</a><a id="18596" class="Symbol">)))</a><a id="18599" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
   <a id="18605" href="MLTT.List.html#18605" class="Function">III</a> <a id="18609" class="Symbol">=</a> <a id="18611" class="Symbol">(</a><a id="18612" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18615" href="MLTT.List.html#16435" class="Function">concat</a> <a id="18622" class="Symbol">(</a><a id="18623" href="MLTT.List.html#15914" class="Function">map-++</a> <a id="18630" href="MLTT.List.html#18069" class="Bound">g</a> <a id="18632" class="Symbol">(</a><a id="18633" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18635" href="MLTT.List.html#18074" class="Bound">x</a><a id="18636" class="Symbol">)</a> <a id="18638" class="Symbol">(</a><a id="18639" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18648" href="MLTT.List.html#18071" class="Bound">f</a> <a id="18650" href="MLTT.List.html#18078" class="Bound">xs</a><a id="18652" class="Symbol">)))</a><a id="18655" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="map&#39;"></a><a id="18659" href="MLTT.List.html#18659" class="Function">map&#39;</a> <a id="18664" class="Symbol">:</a> <a id="18666" class="Symbol">{</a><a id="18667" href="MLTT.List.html#18667" class="Bound">X</a> <a id="18669" class="Symbol">:</a> <a id="18671" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18673" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18675" class="Symbol">}</a> <a id="18677" class="Symbol">{</a><a id="18678" href="MLTT.List.html#18678" class="Bound">Y</a> <a id="18680" class="Symbol">:</a> <a id="18682" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18684" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18686" class="Symbol">}</a> <a id="18688" class="Symbol">→</a> <a id="18690" class="Symbol">(</a><a id="18691" href="MLTT.List.html#18667" class="Bound">X</a> <a id="18693" class="Symbol">→</a> <a id="18695" href="MLTT.List.html#18678" class="Bound">Y</a><a id="18696" class="Symbol">)</a> <a id="18698" class="Symbol">→</a> <a id="18700" href="MLTT.List.html#488" class="Datatype">List</a> <a id="18705" href="MLTT.List.html#18667" class="Bound">X</a> <a id="18707" class="Symbol">→</a> <a id="18709" href="MLTT.List.html#488" class="Datatype">List</a> <a id="18714" href="MLTT.List.html#18678" class="Bound">Y</a>
<a id="18716" href="MLTT.List.html#18659" class="Function">map&#39;</a> <a id="18721" href="MLTT.List.html#18721" class="Bound">f</a> <a id="18723" class="Symbol">=</a> <a id="18725" href="MLTT.List.html#17574" class="Function">List-ext</a> <a id="18734" class="Symbol">(λ</a> <a id="18737" href="MLTT.List.html#18737" class="Bound">x</a> <a id="18739" class="Symbol">→</a> <a id="18741" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="18743" href="MLTT.List.html#18721" class="Bound">f</a> <a id="18745" href="MLTT.List.html#18737" class="Bound">x</a> <a id="18747" href="MLTT.List.html#1586" class="Function Operator">]</a><a id="18748" class="Symbol">)</a>

<a id="map-agrees-with-map&#39;"></a><a id="18751" href="MLTT.List.html#18751" class="Function">map-agrees-with-map&#39;</a> <a id="18772" class="Symbol">:</a> <a id="18774" class="Symbol">{</a><a id="18775" href="MLTT.List.html#18775" class="Bound">X</a> <a id="18777" class="Symbol">:</a> <a id="18779" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18781" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18783" class="Symbol">}</a> <a id="18785" class="Symbol">{</a><a id="18786" href="MLTT.List.html#18786" class="Bound">Y</a> <a id="18788" class="Symbol">:</a> <a id="18790" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18792" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18794" class="Symbol">}</a>
                       <a id="18819" class="Symbol">(</a><a id="18820" href="MLTT.List.html#18820" class="Bound">f</a> <a id="18822" class="Symbol">:</a> <a id="18824" href="MLTT.List.html#18775" class="Bound">X</a> <a id="18826" class="Symbol">→</a> <a id="18828" href="MLTT.List.html#18786" class="Bound">Y</a><a id="18829" class="Symbol">)</a>
                     <a id="18852" class="Symbol">→</a> <a id="18854" href="MLTT.List.html#2334" class="Function">map</a> <a id="18858" href="MLTT.List.html#18820" class="Bound">f</a> <a id="18860" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="18862" href="MLTT.List.html#18659" class="Function">map&#39;</a> <a id="18867" href="MLTT.List.html#18820" class="Bound">f</a>
<a id="18869" href="MLTT.List.html#18751" class="Function">map-agrees-with-map&#39;</a> <a id="18890" href="MLTT.List.html#18890" class="Bound">f</a> <a id="18892" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="18895" class="Symbol">=</a> <a id="18897" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="18902" href="MLTT.List.html#18751" class="Function">map-agrees-with-map&#39;</a> <a id="18923" href="MLTT.List.html#18923" class="Bound">f</a> <a id="18925" class="Symbol">(</a><a id="18926" href="MLTT.List.html#18926" class="Bound">x</a> <a id="18928" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18930" href="MLTT.List.html#18930" class="Bound">xs</a><a id="18932" class="Symbol">)</a> <a id="18934" class="Symbol">=</a> <a id="18936" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18939" class="Symbol">(</a><a id="18940" href="MLTT.List.html#18923" class="Bound">f</a> <a id="18942" href="MLTT.List.html#18926" class="Bound">x</a> <a id="18944" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="18946" class="Symbol">)</a> <a id="18948" class="Symbol">(</a><a id="18949" href="MLTT.List.html#18751" class="Function">map-agrees-with-map&#39;</a> <a id="18970" href="MLTT.List.html#18923" class="Bound">f</a> <a id="18972" href="MLTT.List.html#18930" class="Bound">xs</a><a id="18974" class="Symbol">)</a>

<a id="18977" class="Markup">\end{code}</a><a id="18987" class="Background">

Added by Martin Escardo and Paulo Oliva 12th March 2025.

</a><a id="19047" class="Markup">\begin{code}</a>

<a id="member-of-concat←"></a><a id="19061" href="MLTT.List.html#19061" class="Function">member-of-concat←</a> <a id="19079" class="Symbol">:</a> <a id="19081" class="Symbol">{</a><a id="19082" href="MLTT.List.html#19082" class="Bound">X</a> <a id="19084" class="Symbol">:</a> <a id="19086" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19088" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19090" class="Symbol">}</a> <a id="19092" class="Symbol">(</a><a id="19093" href="MLTT.List.html#19093" class="Bound">x</a> <a id="19095" class="Symbol">:</a> <a id="19097" href="MLTT.List.html#19082" class="Bound">X</a><a id="19098" class="Symbol">)</a> <a id="19100" class="Symbol">(</a><a id="19101" href="MLTT.List.html#19101" class="Bound">yss</a> <a id="19105" class="Symbol">:</a> <a id="19107" href="MLTT.List.html#488" class="Datatype">List</a> <a id="19112" class="Symbol">(</a><a id="19113" href="MLTT.List.html#488" class="Datatype">List</a> <a id="19118" href="MLTT.List.html#19082" class="Bound">X</a><a id="19119" class="Symbol">))</a>
                  <a id="19140" class="Symbol">→</a> <a id="19142" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="19149" href="MLTT.List.html#19093" class="Bound">x</a> <a id="19151" class="Symbol">(</a><a id="19152" href="MLTT.List.html#16435" class="Function">concat</a> <a id="19159" href="MLTT.List.html#19101" class="Bound">yss</a><a id="19162" class="Symbol">)</a>
                  <a id="19182" class="Symbol">→</a> <a id="19184" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19186" href="MLTT.List.html#19186" class="Bound">ys</a> <a id="19189" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19191" href="MLTT.List.html#488" class="Datatype">List</a> <a id="19196" href="MLTT.List.html#19082" class="Bound">X</a> <a id="19198" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19200" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="19207" href="MLTT.List.html#19186" class="Bound">ys</a> <a id="19210" href="MLTT.List.html#19101" class="Bound">yss</a> <a id="19214" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19216" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="19223" href="MLTT.List.html#19093" class="Bound">x</a> <a id="19225" href="MLTT.List.html#19186" class="Bound">ys</a>
<a id="19228" href="MLTT.List.html#19061" class="Function">member-of-concat←</a> <a id="19246" class="Symbol">{</a><a id="19247" href="MLTT.List.html#19247" class="Bound">𝓤</a><a id="19248" class="Symbol">}</a> <a id="19250" class="Symbol">{</a><a id="19251" href="MLTT.List.html#19251" class="Bound">X</a><a id="19252" class="Symbol">}</a> <a id="19254" href="MLTT.List.html#19254" class="Bound">x</a> <a id="19256" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>         <a id="19267" href="MLTT.List.html#19267" class="Bound">m</a> <a id="19269" class="Symbol">=</a>
 <a id="19272" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19279" class="Symbol">(</a><a id="19280" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="19306" href="MLTT.List.html#19254" class="Bound">x</a> <a id="19308" href="MLTT.List.html#19267" class="Bound">m</a><a id="19309" class="Symbol">)</a>
<a id="19311" href="MLTT.List.html#19061" class="Function">member-of-concat←</a> <a id="19329" class="Symbol">{</a><a id="19330" href="MLTT.List.html#19330" class="Bound">𝓤</a><a id="19331" class="Symbol">}</a> <a id="19333" class="Symbol">{</a><a id="19334" href="MLTT.List.html#19334" class="Bound">X</a><a id="19335" class="Symbol">}</a> <a id="19337" href="MLTT.List.html#19337" class="Bound">x</a> <a id="19339" class="Symbol">(</a><a id="19340" href="MLTT.List.html#19340" class="Bound">ys</a> <a id="19343" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19345" href="MLTT.List.html#19345" class="Bound">yss</a><a id="19348" class="Symbol">)</a> <a id="19350" href="MLTT.List.html#19350" class="Bound">m</a> <a id="19352" class="Symbol">=</a> <a id="19354" href="MLTT.List.html#19457" class="Function">II</a> <a id="19357" href="MLTT.List.html#19368" class="Function">I</a>
 <a id="19360" class="Keyword">where</a>
  <a id="19368" href="MLTT.List.html#19368" class="Function">I</a> <a id="19370" class="Symbol">:</a> <a id="19372" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="19379" href="MLTT.List.html#19337" class="Bound">x</a> <a id="19381" href="MLTT.List.html#19340" class="Bound">ys</a> <a id="19384" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19386" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="19393" href="MLTT.List.html#19337" class="Bound">x</a> <a id="19395" class="Symbol">(</a><a id="19396" href="MLTT.List.html#16435" class="Function">concat</a> <a id="19403" href="MLTT.List.html#19345" class="Bound">yss</a><a id="19406" class="Symbol">)</a>
  <a id="19410" href="MLTT.List.html#19368" class="Function">I</a> <a id="19412" class="Symbol">=</a> <a id="19414" href="MLTT.List.html#15299" class="Function">split-++-membership</a> <a id="19434" href="MLTT.List.html#19337" class="Bound">x</a> <a id="19436" href="MLTT.List.html#19340" class="Bound">ys</a> <a id="19439" class="Symbol">(</a><a id="19440" href="MLTT.List.html#16435" class="Function">concat</a> <a id="19447" href="MLTT.List.html#19345" class="Bound">yss</a><a id="19450" class="Symbol">)</a> <a id="19452" href="MLTT.List.html#19350" class="Bound">m</a>

  <a id="19457" href="MLTT.List.html#19457" class="Function">II</a> <a id="19460" class="Symbol">:</a> <a id="19462" href="Notation.General.html#3219" class="Function">type-of</a> <a id="19470" href="MLTT.List.html#19368" class="Function">I</a> <a id="19472" class="Symbol">→</a> <a id="19474" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19476" href="MLTT.List.html#19476" class="Bound">ys&#39;</a> <a id="19480" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19482" href="MLTT.List.html#488" class="Datatype">List</a> <a id="19487" href="MLTT.List.html#19334" class="Bound">X</a> <a id="19489" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19491" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="19498" href="MLTT.List.html#19476" class="Bound">ys&#39;</a> <a id="19502" class="Symbol">(</a><a id="19503" href="MLTT.List.html#19340" class="Bound">ys</a> <a id="19506" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19508" href="MLTT.List.html#19345" class="Bound">yss</a><a id="19511" class="Symbol">)</a> <a id="19513" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19515" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="19522" href="MLTT.List.html#19337" class="Bound">x</a> <a id="19524" href="MLTT.List.html#19476" class="Bound">ys&#39;</a>
  <a id="19530" href="MLTT.List.html#19457" class="Function">II</a> <a id="19533" class="Symbol">(</a><a id="19534" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19538" href="MLTT.List.html#19538" class="Bound">l</a><a id="19539" class="Symbol">)</a> <a id="19541" class="Symbol">=</a> <a id="19543" href="MLTT.List.html#19340" class="Bound">ys</a> <a id="19546" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19548" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a> <a id="19556" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19558" href="MLTT.List.html#19538" class="Bound">l</a>
  <a id="19562" href="MLTT.List.html#19457" class="Function">II</a> <a id="19565" class="Symbol">(</a><a id="19566" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19570" href="MLTT.List.html#19570" class="Bound">r</a><a id="19571" class="Symbol">)</a> <a id="19573" class="Symbol">=</a> <a id="19575" href="MLTT.List.html#19687" class="Function">III</a> <a id="19579" href="MLTT.List.html#19595" class="Function">IH</a>
   <a id="19585" class="Keyword">where</a>
    <a id="19595" href="MLTT.List.html#19595" class="Function">IH</a> <a id="19598" class="Symbol">:</a> <a id="19600" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19602" href="MLTT.List.html#19602" class="Bound">ys&#39;</a> <a id="19606" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19608" href="MLTT.List.html#488" class="Datatype">List</a> <a id="19613" href="MLTT.List.html#19334" class="Bound">X</a> <a id="19615" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19617" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="19624" href="MLTT.List.html#19602" class="Bound">ys&#39;</a> <a id="19628" href="MLTT.List.html#19345" class="Bound">yss</a> <a id="19632" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19634" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="19641" href="MLTT.List.html#19337" class="Bound">x</a> <a id="19643" href="MLTT.List.html#19602" class="Bound">ys&#39;</a>
    <a id="19651" href="MLTT.List.html#19595" class="Function">IH</a> <a id="19654" class="Symbol">=</a> <a id="19656" href="MLTT.List.html#19061" class="Function">member-of-concat←</a> <a id="19674" href="MLTT.List.html#19337" class="Bound">x</a> <a id="19676" href="MLTT.List.html#19345" class="Bound">yss</a> <a id="19680" href="MLTT.List.html#19570" class="Bound">r</a>

    <a id="19687" href="MLTT.List.html#19687" class="Function">III</a> <a id="19691" class="Symbol">:</a> <a id="19693" href="Notation.General.html#3219" class="Function">type-of</a> <a id="19701" href="MLTT.List.html#19595" class="Function">IH</a> <a id="19704" class="Symbol">→</a> <a id="19706" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19708" href="MLTT.List.html#19708" class="Bound">ys&#39;</a> <a id="19712" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19714" href="MLTT.List.html#488" class="Datatype">List</a> <a id="19719" href="MLTT.List.html#19334" class="Bound">X</a> <a id="19721" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19723" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="19730" href="MLTT.List.html#19708" class="Bound">ys&#39;</a> <a id="19734" class="Symbol">(</a><a id="19735" href="MLTT.List.html#19340" class="Bound">ys</a> <a id="19738" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19740" href="MLTT.List.html#19345" class="Bound">yss</a><a id="19743" class="Symbol">)</a> <a id="19745" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19747" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="19754" href="MLTT.List.html#19337" class="Bound">x</a> <a id="19756" href="MLTT.List.html#19708" class="Bound">ys&#39;</a>
    <a id="19764" href="MLTT.List.html#19687" class="Function">III</a> <a id="19768" class="Symbol">(</a><a id="19769" href="MLTT.List.html#19769" class="Bound">ys&#39;</a> <a id="19773" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19775" href="MLTT.List.html#19775" class="Bound">r₁</a> <a id="19778" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19780" href="MLTT.List.html#19780" class="Bound">r₂</a><a id="19782" class="Symbol">)</a> <a id="19784" class="Symbol">=</a> <a id="19786" href="MLTT.List.html#19769" class="Bound">ys&#39;</a> <a id="19790" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19792" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="19800" href="MLTT.List.html#19775" class="Bound">r₁</a> <a id="19803" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19805" href="MLTT.List.html#19780" class="Bound">r₂</a>

<a id="member-of-map←"></a><a id="19809" href="MLTT.List.html#19809" class="Function">member-of-map←</a> <a id="19824" class="Symbol">:</a> <a id="19826" class="Symbol">{</a><a id="19827" href="MLTT.List.html#19827" class="Bound">X</a> <a id="19829" href="MLTT.List.html#19829" class="Bound">Y</a> <a id="19831" class="Symbol">:</a> <a id="19833" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19835" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19837" class="Symbol">}</a> <a id="19839" class="Symbol">(</a><a id="19840" href="MLTT.List.html#19840" class="Bound">f</a> <a id="19842" class="Symbol">:</a> <a id="19844" href="MLTT.List.html#19827" class="Bound">X</a> <a id="19846" class="Symbol">→</a> <a id="19848" href="MLTT.List.html#19829" class="Bound">Y</a><a id="19849" class="Symbol">)</a> <a id="19851" class="Symbol">(</a><a id="19852" href="MLTT.List.html#19852" class="Bound">y</a> <a id="19854" class="Symbol">:</a> <a id="19856" href="MLTT.List.html#19829" class="Bound">Y</a><a id="19857" class="Symbol">)</a> <a id="19859" class="Symbol">(</a><a id="19860" href="MLTT.List.html#19860" class="Bound">xs</a> <a id="19863" class="Symbol">:</a> <a id="19865" href="MLTT.List.html#488" class="Datatype">List</a> <a id="19870" href="MLTT.List.html#19827" class="Bound">X</a><a id="19871" class="Symbol">)</a>
              <a id="19887" class="Symbol">→</a> <a id="19889" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="19896" href="MLTT.List.html#19852" class="Bound">y</a> <a id="19898" class="Symbol">(</a><a id="19899" href="MLTT.List.html#2334" class="Function">map</a> <a id="19903" href="MLTT.List.html#19840" class="Bound">f</a> <a id="19905" href="MLTT.List.html#19860" class="Bound">xs</a><a id="19907" class="Symbol">)</a>
              <a id="19923" class="Symbol">→</a> <a id="19925" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19927" href="MLTT.List.html#19927" class="Bound">x</a> <a id="19929" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19931" href="MLTT.List.html#19827" class="Bound">X</a> <a id="19933" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19935" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="19942" href="MLTT.List.html#19927" class="Bound">x</a> <a id="19944" href="MLTT.List.html#19860" class="Bound">xs</a> <a id="19947" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19949" class="Symbol">(</a><a id="19950" href="MLTT.List.html#19840" class="Bound">f</a> <a id="19952" href="MLTT.List.html#19927" class="Bound">x</a> <a id="19954" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19956" href="MLTT.List.html#19852" class="Bound">y</a><a id="19957" class="Symbol">)</a>
<a id="19959" href="MLTT.List.html#19809" class="Function">member-of-map←</a> <a id="19974" href="MLTT.List.html#19974" class="Bound">f</a> <a id="19976" href="MLTT.List.html#19976" class="Bound">y</a> <a id="19978" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="19987" href="MLTT.List.html#19987" class="Bound">m</a>       <a id="19995" class="Symbol">=</a> <a id="19997" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="20004" class="Symbol">(</a><a id="20005" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="20031" href="MLTT.List.html#19976" class="Bound">y</a> <a id="20033" href="MLTT.List.html#19987" class="Bound">m</a><a id="20034" class="Symbol">)</a>
<a id="20036" href="MLTT.List.html#19809" class="Function">member-of-map←</a> <a id="20051" href="MLTT.List.html#20051" class="Bound">f</a> <a id="20053" href="MLTT.List.html#20053" class="Bound">y</a> <a id="20055" class="Symbol">(</a><a id="20056" href="MLTT.List.html#20056" class="Bound">x</a> <a id="20058" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20060" href="MLTT.List.html#20060" class="Bound">xs</a><a id="20062" class="Symbol">)</a> <a id="20064" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a> <a id="20072" class="Symbol">=</a> <a id="20074" href="MLTT.List.html#20056" class="Bound">x</a> <a id="20076" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20078" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a> <a id="20086" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20088" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="20093" href="MLTT.List.html#19809" class="Function">member-of-map←</a> <a id="20108" class="Symbol">{</a><a id="20109" href="MLTT.List.html#20109" class="Bound">𝓤</a><a id="20110" class="Symbol">}</a> <a id="20112" class="Symbol">{</a><a id="20113" href="MLTT.List.html#20113" class="Bound">X</a><a id="20114" class="Symbol">}</a> <a id="20116" href="MLTT.List.html#20116" class="Bound">f</a> <a id="20118" href="MLTT.List.html#20118" class="Bound">y</a> <a id="20120" class="Symbol">(</a><a id="20121" href="MLTT.List.html#20121" class="Bound">x</a> <a id="20123" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20125" href="MLTT.List.html#20125" class="Bound">xs</a><a id="20127" class="Symbol">)</a> <a id="20129" class="Symbol">(</a><a id="20130" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="20138" href="MLTT.List.html#20138" class="Bound">m</a><a id="20139" class="Symbol">)</a> <a id="20141" class="Symbol">=</a> <a id="20143" href="MLTT.List.html#20230" class="Function">I</a> <a id="20145" href="MLTT.List.html#20157" class="Function">IH</a>
 <a id="20149" class="Keyword">where</a>
  <a id="20157" href="MLTT.List.html#20157" class="Function">IH</a> <a id="20160" class="Symbol">:</a> <a id="20162" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20164" href="MLTT.List.html#20164" class="Bound">x</a> <a id="20166" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20168" href="MLTT.List.html#20113" class="Bound">X</a> <a id="20170" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20172" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="20179" href="MLTT.List.html#20164" class="Bound">x</a> <a id="20181" href="MLTT.List.html#20125" class="Bound">xs</a> <a id="20184" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="20186" class="Symbol">(</a><a id="20187" href="MLTT.List.html#20116" class="Bound">f</a> <a id="20189" href="MLTT.List.html#20164" class="Bound">x</a> <a id="20191" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20193" href="MLTT.List.html#20118" class="Bound">y</a><a id="20194" class="Symbol">)</a>
  <a id="20198" href="MLTT.List.html#20157" class="Function">IH</a> <a id="20201" class="Symbol">=</a> <a id="20203" href="MLTT.List.html#19809" class="Function">member-of-map←</a> <a id="20218" href="MLTT.List.html#20116" class="Bound">f</a> <a id="20220" href="MLTT.List.html#20118" class="Bound">y</a> <a id="20222" href="MLTT.List.html#20125" class="Bound">xs</a> <a id="20225" href="MLTT.List.html#20138" class="Bound">m</a>

  <a id="20230" href="MLTT.List.html#20230" class="Function">I</a> <a id="20232" class="Symbol">:</a> <a id="20234" href="Notation.General.html#3219" class="Function">type-of</a> <a id="20242" href="MLTT.List.html#20157" class="Function">IH</a> <a id="20245" class="Symbol">→</a> <a id="20247" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20249" href="MLTT.List.html#20249" class="Bound">x&#39;</a> <a id="20252" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20254" href="MLTT.List.html#20113" class="Bound">X</a> <a id="20256" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20258" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="20265" href="MLTT.List.html#20249" class="Bound">x&#39;</a> <a id="20268" class="Symbol">(</a><a id="20269" href="MLTT.List.html#20121" class="Bound">x</a> <a id="20271" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20273" href="MLTT.List.html#20125" class="Bound">xs</a><a id="20275" class="Symbol">)</a> <a id="20277" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="20279" class="Symbol">(</a><a id="20280" href="MLTT.List.html#20116" class="Bound">f</a> <a id="20282" href="MLTT.List.html#20249" class="Bound">x&#39;</a> <a id="20285" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20287" href="MLTT.List.html#20118" class="Bound">y</a><a id="20288" class="Symbol">)</a>
  <a id="20292" href="MLTT.List.html#20230" class="Function">I</a> <a id="20294" class="Symbol">(</a><a id="20295" href="MLTT.List.html#20295" class="Bound">x</a> <a id="20297" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20299" href="MLTT.List.html#20299" class="Bound">m</a> <a id="20301" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20303" href="MLTT.List.html#20303" class="Bound">e</a><a id="20304" class="Symbol">)</a> <a id="20306" class="Symbol">=</a> <a id="20308" href="MLTT.List.html#20295" class="Bound">x</a> <a id="20310" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20312" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="20320" href="MLTT.List.html#20299" class="Bound">m</a> <a id="20322" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20324" href="MLTT.List.html#20303" class="Bound">e</a>

<a id="20327" class="Markup">\end{code}</a><a id="20337" class="Background">

Added 10 April 2025 by Fredrik Nordvall Forsberg.

</a><a id="20390" class="Markup">\begin{code}</a>

<a id="20404" class="Keyword">data</a> <a id="All"></a><a id="20409" href="MLTT.List.html#20409" class="Datatype">All</a> <a id="20413" class="Symbol">{</a><a id="20414" href="MLTT.List.html#20414" class="Bound">X</a> <a id="20416" class="Symbol">:</a> <a id="20418" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20420" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20422" class="Symbol">}</a> <a id="20424" class="Symbol">(</a><a id="20425" href="MLTT.List.html#20425" class="Bound">P</a> <a id="20427" class="Symbol">:</a> <a id="20429" href="MLTT.List.html#20414" class="Bound">X</a> <a id="20431" class="Symbol">→</a> <a id="20433" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20435" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20437" class="Symbol">)</a> <a id="20439" class="Symbol">:</a> <a id="20441" href="MLTT.List.html#488" class="Datatype">List</a> <a id="20446" href="MLTT.List.html#20414" class="Bound">X</a> <a id="20448" class="Symbol">→</a> <a id="20450" href="MLTT.List.html#20418" class="Bound">𝓤</a> <a id="20452" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="20454" href="MLTT.List.html#20433" class="Bound">𝓥</a> <a id="20456" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="20459" class="Keyword">where</a>
  <a id="All.[]"></a><a id="20467" href="MLTT.List.html#20467" class="InductiveConstructor">[]</a> <a id="20470" class="Symbol">:</a> <a id="20472" href="MLTT.List.html#20409" class="Datatype">All</a> <a id="20476" href="MLTT.List.html#20425" class="Bound">P</a> <a id="20478" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
  <a id="All._∷_"></a><a id="20483" href="MLTT.List.html#20483" class="InductiveConstructor Operator">_∷_</a> <a id="20487" class="Symbol">:</a> <a id="20489" class="Symbol">{</a><a id="20490" href="MLTT.List.html#20490" class="Bound">x</a> <a id="20492" class="Symbol">:</a> <a id="20494" href="MLTT.List.html#20414" class="Bound">X</a><a id="20495" class="Symbol">}</a> <a id="20497" class="Symbol">{</a><a id="20498" href="MLTT.List.html#20498" class="Bound">xs</a> <a id="20501" class="Symbol">:</a> <a id="20503" href="MLTT.List.html#488" class="Datatype">List</a> <a id="20508" href="MLTT.List.html#20414" class="Bound">X</a><a id="20509" class="Symbol">}</a> <a id="20511" class="Symbol">→</a> <a id="20513" href="MLTT.List.html#20425" class="Bound">P</a> <a id="20515" href="MLTT.List.html#20490" class="Bound">x</a> <a id="20517" class="Symbol">→</a> <a id="20519" href="MLTT.List.html#20409" class="Datatype">All</a> <a id="20523" href="MLTT.List.html#20425" class="Bound">P</a> <a id="20525" href="MLTT.List.html#20498" class="Bound">xs</a> <a id="20528" class="Symbol">→</a> <a id="20530" href="MLTT.List.html#20409" class="Datatype">All</a> <a id="20534" href="MLTT.List.html#20425" class="Bound">P</a> <a id="20536" class="Symbol">(</a><a id="20537" href="MLTT.List.html#20490" class="Bound">x</a> <a id="20539" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20541" href="MLTT.List.html#20498" class="Bound">xs</a><a id="20543" class="Symbol">)</a>

<a id="All-is-prop"></a><a id="20546" href="MLTT.List.html#20546" class="Function">All-is-prop</a> <a id="20558" class="Symbol">:</a> <a id="20560" class="Symbol">{</a><a id="20561" href="MLTT.List.html#20561" class="Bound">X</a> <a id="20563" class="Symbol">:</a> <a id="20565" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20567" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20569" class="Symbol">}</a> <a id="20571" class="Symbol">(</a><a id="20572" href="MLTT.List.html#20572" class="Bound">P</a> <a id="20574" class="Symbol">:</a> <a id="20576" href="MLTT.List.html#20561" class="Bound">X</a> <a id="20578" class="Symbol">→</a> <a id="20580" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20582" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20584" class="Symbol">)</a>
            <a id="20598" class="Symbol">→</a> <a id="20600" href="UF.Subsingletons.html#520" class="Function">is-prop-valued-family</a> <a id="20622" href="MLTT.List.html#20572" class="Bound">P</a>
            <a id="20636" class="Symbol">→</a> <a id="20638" href="UF.Subsingletons.html#520" class="Function">is-prop-valued-family</a> <a id="20660" class="Symbol">(</a><a id="20661" href="MLTT.List.html#20409" class="Datatype">All</a> <a id="20665" href="MLTT.List.html#20572" class="Bound">P</a><a id="20666" class="Symbol">)</a>
<a id="20668" href="MLTT.List.html#20546" class="Function">All-is-prop</a> <a id="20680" href="MLTT.List.html#20680" class="Bound">P</a> <a id="20682" href="MLTT.List.html#20682" class="Bound">p</a> <a id="20684" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20687" href="MLTT.List.html#20467" class="InductiveConstructor">[]</a> <a id="20690" href="MLTT.List.html#20467" class="InductiveConstructor">[]</a> <a id="20693" class="Symbol">=</a> <a id="20695" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="20700" href="MLTT.List.html#20546" class="Function">All-is-prop</a> <a id="20712" href="MLTT.List.html#20712" class="Bound">P</a> <a id="20714" href="MLTT.List.html#20714" class="Bound">p</a> <a id="20716" class="Symbol">(</a><a id="20717" href="MLTT.List.html#20717" class="Bound">x</a> <a id="20719" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20721" href="MLTT.List.html#20721" class="Bound">l</a><a id="20722" class="Symbol">)</a> <a id="20724" class="Symbol">(</a><a id="20725" href="MLTT.List.html#20725" class="Bound">a</a> <a id="20727" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="20729" href="MLTT.List.html#20729" class="Bound">as</a><a id="20731" class="Symbol">)</a> <a id="20733" class="Symbol">(</a><a id="20734" href="MLTT.List.html#20734" class="Bound">a&#39;</a> <a id="20737" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="20739" href="MLTT.List.html#20739" class="Bound">as&#39;</a><a id="20742" class="Symbol">)</a> <a id="20744" class="Symbol">=</a>
 <a id="20747" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="20751" href="MLTT.List.html#20483" class="InductiveConstructor Operator">_∷_</a> <a id="20755" class="Symbol">(</a><a id="20756" href="MLTT.List.html#20714" class="Bound">p</a> <a id="20758" href="MLTT.List.html#20717" class="Bound">x</a> <a id="20760" href="MLTT.List.html#20725" class="Bound">a</a> <a id="20762" href="MLTT.List.html#20734" class="Bound">a&#39;</a><a id="20764" class="Symbol">)</a> <a id="20766" class="Symbol">(</a><a id="20767" href="MLTT.List.html#20546" class="Function">All-is-prop</a> <a id="20779" href="MLTT.List.html#20712" class="Bound">P</a> <a id="20781" href="MLTT.List.html#20714" class="Bound">p</a> <a id="20783" href="MLTT.List.html#20721" class="Bound">l</a> <a id="20785" href="MLTT.List.html#20729" class="Bound">as</a> <a id="20788" href="MLTT.List.html#20739" class="Bound">as&#39;</a><a id="20791" class="Symbol">)</a>

<a id="20794" class="Markup">\end{code}</a><a id="20804" class="Background">

Added by Martin Escardo and Paulo Oliva 14th May 2025.

</a><a id="20862" class="Markup">\begin{code}</a>

<a id="member-of-concat→"></a><a id="20876" href="MLTT.List.html#20876" class="Function">member-of-concat→</a> <a id="20894" class="Symbol">:</a> <a id="20896" class="Symbol">{</a><a id="20897" href="MLTT.List.html#20897" class="Bound">X</a> <a id="20899" class="Symbol">:</a> <a id="20901" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20903" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20905" class="Symbol">}</a> <a id="20907" class="Symbol">(</a><a id="20908" href="MLTT.List.html#20908" class="Bound">x</a> <a id="20910" class="Symbol">:</a> <a id="20912" href="MLTT.List.html#20897" class="Bound">X</a><a id="20913" class="Symbol">)</a> <a id="20915" class="Symbol">(</a><a id="20916" href="MLTT.List.html#20916" class="Bound">yss</a> <a id="20920" class="Symbol">:</a> <a id="20922" href="MLTT.List.html#488" class="Datatype">List</a> <a id="20927" class="Symbol">(</a><a id="20928" href="MLTT.List.html#488" class="Datatype">List</a> <a id="20933" href="MLTT.List.html#20897" class="Bound">X</a><a id="20934" class="Symbol">))</a>
                    <a id="20957" class="Symbol">(</a><a id="20958" href="MLTT.List.html#20958" class="Bound">zs</a> <a id="20961" class="Symbol">:</a> <a id="20963" href="MLTT.List.html#488" class="Datatype">List</a> <a id="20968" href="MLTT.List.html#20897" class="Bound">X</a><a id="20969" class="Symbol">)</a>
                  <a id="20989" class="Symbol">→</a> <a id="20991" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="20998" href="MLTT.List.html#20958" class="Bound">zs</a> <a id="21001" href="MLTT.List.html#20916" class="Bound">yss</a>
                  <a id="21023" class="Symbol">→</a> <a id="21025" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="21032" href="MLTT.List.html#20908" class="Bound">x</a> <a id="21034" href="MLTT.List.html#20958" class="Bound">zs</a>
                  <a id="21055" class="Symbol">→</a> <a id="21057" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="21064" href="MLTT.List.html#20908" class="Bound">x</a> <a id="21066" class="Symbol">(</a><a id="21067" href="MLTT.List.html#16435" class="Function">concat</a> <a id="21074" href="MLTT.List.html#20916" class="Bound">yss</a><a id="21077" class="Symbol">)</a>
<a id="21079" href="MLTT.List.html#20876" class="Function">member-of-concat→</a> <a id="21097" href="MLTT.List.html#21097" class="Bound">x</a> <a id="21099" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>         <a id="21110" href="MLTT.List.html#21110" class="Bound">zs</a> <a id="21113" href="MLTT.List.html#21113" class="Bound">m₁</a> <a id="21116" href="MLTT.List.html#21116" class="Bound">m₂</a> <a id="21119" class="Symbol">=</a>
 <a id="21122" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="21129" class="Symbol">(</a><a id="21130" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="21156" href="MLTT.List.html#21110" class="Bound">zs</a> <a id="21159" href="MLTT.List.html#21113" class="Bound">m₁</a><a id="21161" class="Symbol">)</a>
<a id="21163" href="MLTT.List.html#20876" class="Function">member-of-concat→</a> <a id="21181" href="MLTT.List.html#21181" class="Bound">x</a> <a id="21183" class="Symbol">(</a><a id="21184" href="MLTT.List.html#21184" class="Bound">ys</a> <a id="21187" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21189" href="MLTT.List.html#21189" class="Bound">yss</a><a id="21192" class="Symbol">)</a> <a id="21194" href="MLTT.List.html#21194" class="Bound">zs</a> <a id="21197" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a> <a id="21205" href="MLTT.List.html#21205" class="Bound">m₂</a> <a id="21208" class="Symbol">=</a>
 <a id="21211" href="MLTT.List.html#14366" class="Function">right-concatenation-preserves-membership</a> <a id="21252" href="MLTT.List.html#21181" class="Bound">x</a> <a id="21254" href="MLTT.List.html#21184" class="Bound">ys</a> <a id="21257" class="Symbol">(</a><a id="21258" href="MLTT.List.html#16435" class="Function">concat</a> <a id="21265" href="MLTT.List.html#21189" class="Bound">yss</a><a id="21268" class="Symbol">)</a> <a id="21270" href="MLTT.List.html#21205" class="Bound">m₂</a>
<a id="21273" href="MLTT.List.html#20876" class="Function">member-of-concat→</a> <a id="21291" href="MLTT.List.html#21291" class="Bound">x</a> <a id="21293" class="Symbol">(</a><a id="21294" href="MLTT.List.html#21294" class="Bound">ys</a> <a id="21297" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21299" href="MLTT.List.html#21299" class="Bound">yss</a><a id="21302" class="Symbol">)</a> <a id="21304" href="MLTT.List.html#21304" class="Bound">zs</a> <a id="21307" class="Symbol">(</a><a id="21308" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="21316" href="MLTT.List.html#21316" class="Bound">m₁</a><a id="21318" class="Symbol">)</a> <a id="21320" href="MLTT.List.html#21320" class="Bound">m₂</a> <a id="21323" class="Symbol">=</a>
 <a id="21326" href="MLTT.List.html#14883" class="Function">left-concatenation-preserves-membership</a> <a id="21366" href="MLTT.List.html#21291" class="Bound">x</a> <a id="21368" class="Symbol">(</a><a id="21369" href="MLTT.List.html#16435" class="Function">concat</a> <a id="21376" href="MLTT.List.html#21299" class="Bound">yss</a><a id="21379" class="Symbol">)</a> <a id="21381" href="MLTT.List.html#21294" class="Bound">ys</a> <a id="21384" href="MLTT.List.html#21396" class="Function">IH</a>
 <a id="21388" class="Keyword">where</a>
  <a id="21396" href="MLTT.List.html#21396" class="Function">IH</a> <a id="21399" class="Symbol">:</a> <a id="21401" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="21408" href="MLTT.List.html#21291" class="Bound">x</a> <a id="21410" class="Symbol">(</a><a id="21411" href="MLTT.List.html#16435" class="Function">concat</a> <a id="21418" href="MLTT.List.html#21299" class="Bound">yss</a><a id="21421" class="Symbol">)</a>
  <a id="21425" href="MLTT.List.html#21396" class="Function">IH</a> <a id="21428" class="Symbol">=</a> <a id="21430" href="MLTT.List.html#20876" class="Function">member-of-concat→</a> <a id="21448" href="MLTT.List.html#21291" class="Bound">x</a> <a id="21450" href="MLTT.List.html#21299" class="Bound">yss</a> <a id="21454" href="MLTT.List.html#21304" class="Bound">zs</a> <a id="21457" href="MLTT.List.html#21316" class="Bound">m₁</a> <a id="21460" href="MLTT.List.html#21320" class="Bound">m₂</a>

<a id="member-of-map→"></a><a id="21464" href="MLTT.List.html#21464" class="Function">member-of-map→</a> <a id="21479" class="Symbol">:</a> <a id="21481" class="Symbol">{</a><a id="21482" href="MLTT.List.html#21482" class="Bound">X</a> <a id="21484" href="MLTT.List.html#21484" class="Bound">Y</a> <a id="21486" class="Symbol">:</a> <a id="21488" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21490" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21492" class="Symbol">}</a> <a id="21494" class="Symbol">(</a><a id="21495" href="MLTT.List.html#21495" class="Bound">f</a> <a id="21497" class="Symbol">:</a> <a id="21499" href="MLTT.List.html#21482" class="Bound">X</a> <a id="21501" class="Symbol">→</a> <a id="21503" href="MLTT.List.html#21484" class="Bound">Y</a><a id="21504" class="Symbol">)</a> <a id="21506" class="Symbol">(</a><a id="21507" href="MLTT.List.html#21507" class="Bound">xs</a> <a id="21510" class="Symbol">:</a> <a id="21512" href="MLTT.List.html#488" class="Datatype">List</a> <a id="21517" href="MLTT.List.html#21482" class="Bound">X</a><a id="21518" class="Symbol">)</a>
                 <a id="21537" class="Symbol">(</a><a id="21538" href="MLTT.List.html#21538" class="Bound">x</a> <a id="21540" class="Symbol">:</a> <a id="21542" href="MLTT.List.html#21482" class="Bound">X</a><a id="21543" class="Symbol">)</a>
               <a id="21560" class="Symbol">→</a> <a id="21562" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="21569" href="MLTT.List.html#21538" class="Bound">x</a> <a id="21571" href="MLTT.List.html#21507" class="Bound">xs</a>
               <a id="21589" class="Symbol">→</a> <a id="21591" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="21598" class="Symbol">(</a><a id="21599" href="MLTT.List.html#21495" class="Bound">f</a> <a id="21601" href="MLTT.List.html#21538" class="Bound">x</a><a id="21602" class="Symbol">)</a> <a id="21604" class="Symbol">(</a><a id="21605" href="MLTT.List.html#2334" class="Function">map</a> <a id="21609" href="MLTT.List.html#21495" class="Bound">f</a> <a id="21611" href="MLTT.List.html#21507" class="Bound">xs</a><a id="21613" class="Symbol">)</a>
<a id="21615" href="MLTT.List.html#21464" class="Function">member-of-map→</a> <a id="21630" href="MLTT.List.html#21630" class="Bound">f</a> <a id="21632" href="MLTT.List.html#21632" class="Bound">xs</a> <a id="21635" href="MLTT.List.html#21635" class="Bound">x</a> <a id="21637" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a> <a id="21645" class="Symbol">=</a> <a id="21647" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>
<a id="21655" href="MLTT.List.html#21464" class="Function">member-of-map→</a> <a id="21670" href="MLTT.List.html#21670" class="Bound">f</a> <a id="21672" class="Symbol">(_</a> <a id="21675" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21677" href="MLTT.List.html#21677" class="Bound">xs</a><a id="21679" class="Symbol">)</a> <a id="21681" href="MLTT.List.html#21681" class="Bound">x</a> <a id="21683" class="Symbol">(</a><a id="21684" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="21692" href="MLTT.List.html#21692" class="Bound">m</a><a id="21693" class="Symbol">)</a> <a id="21695" class="Symbol">=</a> <a id="21697" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="21705" class="Symbol">(</a><a id="21706" href="MLTT.List.html#21464" class="Function">member-of-map→</a> <a id="21721" href="MLTT.List.html#21670" class="Bound">f</a> <a id="21723" href="MLTT.List.html#21677" class="Bound">xs</a> <a id="21726" href="MLTT.List.html#21681" class="Bound">x</a> <a id="21728" href="MLTT.List.html#21692" class="Bound">m</a><a id="21729" class="Symbol">)</a>

<a id="21732" class="Markup">\end{code}</a><a id="21742" class="Background">

Added 8-22 October by Martin Escardo and Paulo Oliva.

</a><a id="21799" class="Markup">\begin{code}</a>

<a id="conditionally-prepend"></a><a id="21813" href="MLTT.List.html#21813" class="Function">conditionally-prepend</a> <a id="21835" class="Symbol">:</a> <a id="21837" class="Symbol">{</a><a id="21838" href="MLTT.List.html#21838" class="Bound">X</a> <a id="21840" class="Symbol">:</a> <a id="21842" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21844" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21846" class="Symbol">}</a> <a id="21848" class="Symbol">(</a><a id="21849" href="MLTT.List.html#21849" class="Bound">A</a> <a id="21851" class="Symbol">:</a> <a id="21853" href="MLTT.List.html#21838" class="Bound">X</a> <a id="21855" class="Symbol">→</a> <a id="21857" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21859" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21861" class="Symbol">)</a>
                      <a id="21885" class="Symbol">→</a> <a id="21887" class="Symbol">(</a><a id="21888" href="MLTT.List.html#21888" class="Bound">x</a> <a id="21890" class="Symbol">:</a> <a id="21892" href="MLTT.List.html#21838" class="Bound">X</a><a id="21893" class="Symbol">)</a>
                      <a id="21917" class="Symbol">→</a> <a id="21919" href="MLTT.List.html#21849" class="Bound">A</a> <a id="21921" href="MLTT.List.html#21888" class="Bound">x</a> <a id="21923" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21925" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21927" href="MLTT.List.html#21849" class="Bound">A</a> <a id="21929" href="MLTT.List.html#21888" class="Bound">x</a>
                      <a id="21953" class="Symbol">→</a> <a id="21955" href="MLTT.List.html#488" class="Datatype">List</a> <a id="21960" class="Symbol">(</a><a id="21961" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21963" href="MLTT.List.html#21963" class="Bound">x</a> <a id="21965" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21967" href="MLTT.List.html#21838" class="Bound">X</a> <a id="21969" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21971" href="MLTT.List.html#21849" class="Bound">A</a> <a id="21973" href="MLTT.List.html#21963" class="Bound">x</a><a id="21974" class="Symbol">)</a>
                      <a id="21998" class="Symbol">→</a> <a id="22000" href="MLTT.List.html#488" class="Datatype">List</a> <a id="22005" class="Symbol">(</a><a id="22006" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22008" href="MLTT.List.html#22008" class="Bound">x</a> <a id="22010" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22012" href="MLTT.List.html#21838" class="Bound">X</a> <a id="22014" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22016" href="MLTT.List.html#21849" class="Bound">A</a> <a id="22018" href="MLTT.List.html#22008" class="Bound">x</a><a id="22019" class="Symbol">)</a>
<a id="22021" href="MLTT.List.html#21813" class="Function">conditionally-prepend</a> <a id="22043" href="MLTT.List.html#22043" class="Bound">A</a> <a id="22045" href="MLTT.List.html#22045" class="Bound">x</a> <a id="22047" class="Symbol">(</a><a id="22048" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22052" href="MLTT.List.html#22052" class="Bound">a</a><a id="22053" class="Symbol">)</a> <a id="22055" href="MLTT.List.html#22055" class="Bound">ys</a> <a id="22058" class="Symbol">=</a> <a id="22060" class="Symbol">(</a><a id="22061" href="MLTT.List.html#22045" class="Bound">x</a> <a id="22063" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22065" href="MLTT.List.html#22052" class="Bound">a</a><a id="22066" class="Symbol">)</a> <a id="22068" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22070" href="MLTT.List.html#22055" class="Bound">ys</a>
<a id="22073" href="MLTT.List.html#21813" class="Function">conditionally-prepend</a> <a id="22095" href="MLTT.List.html#22095" class="Bound">A</a> <a id="22097" href="MLTT.List.html#22097" class="Bound">x</a> <a id="22099" class="Symbol">(</a><a id="22100" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22104" class="Symbol">_)</a> <a id="22107" href="MLTT.List.html#22107" class="Bound">ys</a> <a id="22110" class="Symbol">=</a> <a id="22112" href="MLTT.List.html#22107" class="Bound">ys</a>

<a id="filter&#39;"></a><a id="22116" href="MLTT.List.html#22116" class="Function">filter&#39;</a> <a id="22124" class="Symbol">:</a> <a id="22126" class="Symbol">{</a><a id="22127" href="MLTT.List.html#22127" class="Bound">X</a> <a id="22129" class="Symbol">:</a> <a id="22131" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22133" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22135" class="Symbol">}</a>
          <a id="22147" class="Symbol">(</a><a id="22148" href="MLTT.List.html#22148" class="Bound">A</a> <a id="22150" class="Symbol">:</a> <a id="22152" href="MLTT.List.html#22127" class="Bound">X</a> <a id="22154" class="Symbol">→</a> <a id="22156" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22158" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22160" class="Symbol">)</a>
        <a id="22170" class="Symbol">→</a> <a id="22172" class="Symbol">((</a><a id="22174" href="MLTT.List.html#22174" class="Bound">x</a> <a id="22176" class="Symbol">:</a> <a id="22178" href="MLTT.List.html#22127" class="Bound">X</a><a id="22179" class="Symbol">)</a> <a id="22181" class="Symbol">→</a> <a id="22183" href="MLTT.List.html#22148" class="Bound">A</a> <a id="22185" href="MLTT.List.html#22174" class="Bound">x</a> <a id="22187" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="22189" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="22191" href="MLTT.List.html#22148" class="Bound">A</a> <a id="22193" href="MLTT.List.html#22174" class="Bound">x</a><a id="22194" class="Symbol">)</a>
        <a id="22204" class="Symbol">→</a> <a id="22206" href="MLTT.List.html#488" class="Datatype">List</a> <a id="22211" href="MLTT.List.html#22127" class="Bound">X</a>
        <a id="22221" class="Symbol">→</a> <a id="22223" href="MLTT.List.html#488" class="Datatype">List</a> <a id="22228" class="Symbol">(</a><a id="22229" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22231" href="MLTT.List.html#22231" class="Bound">x</a> <a id="22233" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22235" href="MLTT.List.html#22127" class="Bound">X</a> <a id="22237" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22239" href="MLTT.List.html#22148" class="Bound">A</a> <a id="22241" href="MLTT.List.html#22231" class="Bound">x</a><a id="22242" class="Symbol">)</a>
<a id="22244" href="MLTT.List.html#22116" class="Function">filter&#39;</a> <a id="22252" href="MLTT.List.html#22252" class="Bound">A</a> <a id="22254" href="MLTT.List.html#22254" class="Bound">δ</a> <a id="22256" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="22265" class="Symbol">=</a> <a id="22267" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
<a id="22270" href="MLTT.List.html#22116" class="Function">filter&#39;</a> <a id="22278" href="MLTT.List.html#22278" class="Bound">A</a> <a id="22280" href="MLTT.List.html#22280" class="Bound">δ</a> <a id="22282" class="Symbol">(</a><a id="22283" href="MLTT.List.html#22283" class="Bound">x</a> <a id="22285" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22287" href="MLTT.List.html#22287" class="Bound">xs</a><a id="22289" class="Symbol">)</a> <a id="22291" class="Symbol">=</a> <a id="22293" href="MLTT.List.html#21813" class="Function">conditionally-prepend</a> <a id="22315" href="MLTT.List.html#22278" class="Bound">A</a> <a id="22317" href="MLTT.List.html#22283" class="Bound">x</a> <a id="22319" class="Symbol">(</a><a id="22320" href="MLTT.List.html#22280" class="Bound">δ</a> <a id="22322" href="MLTT.List.html#22283" class="Bound">x</a><a id="22323" class="Symbol">)</a> <a id="22325" class="Symbol">(</a><a id="22326" href="MLTT.List.html#22116" class="Function">filter&#39;</a> <a id="22334" href="MLTT.List.html#22278" class="Bound">A</a> <a id="22336" href="MLTT.List.html#22280" class="Bound">δ</a> <a id="22338" href="MLTT.List.html#22287" class="Bound">xs</a><a id="22340" class="Symbol">)</a>

<a id="filter&#39;-member←"></a><a id="22343" href="MLTT.List.html#22343" class="Function">filter&#39;-member←</a> <a id="22359" class="Symbol">:</a> <a id="22361" class="Symbol">{</a><a id="22362" href="MLTT.List.html#22362" class="Bound">X</a> <a id="22364" class="Symbol">:</a> <a id="22366" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22368" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22370" class="Symbol">}</a>
                  <a id="22390" class="Symbol">(</a><a id="22391" href="MLTT.List.html#22391" class="Bound">A</a> <a id="22393" class="Symbol">:</a> <a id="22395" href="MLTT.List.html#22362" class="Bound">X</a> <a id="22397" class="Symbol">→</a> <a id="22399" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22401" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22403" class="Symbol">)</a>
                  <a id="22423" class="Symbol">(</a><a id="22424" href="MLTT.List.html#22424" class="Bound">δ</a> <a id="22426" class="Symbol">:</a> <a id="22428" class="Symbol">(</a><a id="22429" href="MLTT.List.html#22429" class="Bound">x</a> <a id="22431" class="Symbol">:</a> <a id="22433" href="MLTT.List.html#22362" class="Bound">X</a><a id="22434" class="Symbol">)</a> <a id="22436" class="Symbol">→</a> <a id="22438" href="MLTT.List.html#22391" class="Bound">A</a> <a id="22440" href="MLTT.List.html#22429" class="Bound">x</a> <a id="22442" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="22444" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="22446" href="MLTT.List.html#22391" class="Bound">A</a> <a id="22448" href="MLTT.List.html#22429" class="Bound">x</a><a id="22449" class="Symbol">)</a>
                  <a id="22469" class="Symbol">(</a><a id="22470" href="MLTT.List.html#22470" class="Bound">A-is-prop-valued</a> <a id="22487" class="Symbol">:</a> <a id="22489" class="Symbol">(</a><a id="22490" href="MLTT.List.html#22490" class="Bound">x</a> <a id="22492" class="Symbol">:</a> <a id="22494" href="MLTT.List.html#22362" class="Bound">X</a><a id="22495" class="Symbol">)</a> <a id="22497" class="Symbol">→</a> <a id="22499" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="22507" class="Symbol">(</a><a id="22508" href="MLTT.List.html#22391" class="Bound">A</a> <a id="22510" href="MLTT.List.html#22490" class="Bound">x</a><a id="22511" class="Symbol">))</a>
                  <a id="22532" class="Symbol">(</a><a id="22533" href="MLTT.List.html#22533" class="Bound">y</a> <a id="22535" class="Symbol">:</a> <a id="22537" href="MLTT.List.html#22362" class="Bound">X</a><a id="22538" class="Symbol">)</a>
                  <a id="22558" class="Symbol">(</a><a id="22559" href="MLTT.List.html#22559" class="Bound">xs</a> <a id="22562" class="Symbol">:</a> <a id="22564" href="MLTT.List.html#488" class="Datatype">List</a> <a id="22569" href="MLTT.List.html#22362" class="Bound">X</a><a id="22570" class="Symbol">)</a>
                  <a id="22590" class="Symbol">(</a><a id="22591" href="MLTT.List.html#22591" class="Bound">a</a> <a id="22593" class="Symbol">:</a> <a id="22595" href="MLTT.List.html#22391" class="Bound">A</a> <a id="22597" href="MLTT.List.html#22533" class="Bound">y</a><a id="22598" class="Symbol">)</a>
                <a id="22616" class="Symbol">→</a> <a id="22618" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="22625" href="MLTT.List.html#22533" class="Bound">y</a> <a id="22627" href="MLTT.List.html#22559" class="Bound">xs</a>
                <a id="22646" class="Symbol">→</a> <a id="22648" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="22655" class="Symbol">(</a><a id="22656" href="MLTT.List.html#22533" class="Bound">y</a> <a id="22658" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22660" href="MLTT.List.html#22591" class="Bound">a</a><a id="22661" class="Symbol">)</a> <a id="22663" class="Symbol">(</a><a id="22664" href="MLTT.List.html#22116" class="Function">filter&#39;</a> <a id="22672" href="MLTT.List.html#22391" class="Bound">A</a> <a id="22674" href="MLTT.List.html#22424" class="Bound">δ</a> <a id="22676" href="MLTT.List.html#22559" class="Bound">xs</a><a id="22678" class="Symbol">)</a>
<a id="22680" href="MLTT.List.html#22343" class="Function">filter&#39;-member←</a> <a id="22696" class="Symbol">{</a><a id="22697" href="MLTT.List.html#22697" class="Bound">𝓤</a><a id="22698" class="Symbol">}</a> <a id="22700" class="Symbol">{</a><a id="22701" href="MLTT.List.html#22701" class="Bound">𝓥</a><a id="22702" class="Symbol">}</a> <a id="22704" class="Symbol">{</a><a id="22705" href="MLTT.List.html#22705" class="Bound">X</a><a id="22706" class="Symbol">}</a> <a id="22708" href="MLTT.List.html#22708" class="Bound">A</a> <a id="22710" href="MLTT.List.html#22710" class="Bound">δ</a> <a id="22712" href="MLTT.List.html#22712" class="Bound">A-is-prop-valued</a> <a id="22729" href="MLTT.List.html#22729" class="Bound">y</a> <a id="22731" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="22740" href="MLTT.List.html#22740" class="Bound">a</a> <a id="22742" href="MLTT.List.html#22742" class="Bound">m</a> <a id="22744" class="Symbol">=</a>
 <a id="22747" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="22754" class="Symbol">(</a><a id="22755" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="22781" href="MLTT.List.html#22729" class="Bound">y</a> <a id="22783" href="MLTT.List.html#22742" class="Bound">m</a><a id="22784" class="Symbol">)</a>
<a id="22786" href="MLTT.List.html#22343" class="Function">filter&#39;-member←</a> <a id="22802" class="Symbol">{</a><a id="22803" href="MLTT.List.html#22803" class="Bound">𝓤</a><a id="22804" class="Symbol">}</a> <a id="22806" class="Symbol">{</a><a id="22807" href="MLTT.List.html#22807" class="Bound">𝓥</a><a id="22808" class="Symbol">}</a> <a id="22810" class="Symbol">{</a><a id="22811" href="MLTT.List.html#22811" class="Bound">X</a><a id="22812" class="Symbol">}</a> <a id="22814" href="MLTT.List.html#22814" class="Bound">A</a> <a id="22816" href="MLTT.List.html#22816" class="Bound">δ</a> <a id="22818" href="MLTT.List.html#22818" class="Bound">A-is-prop-valued</a> <a id="22835" href="MLTT.List.html#22835" class="Bound">y</a> <a id="22837" class="Symbol">(</a><a id="22838" href="MLTT.List.html#22838" class="Bound">x</a> <a id="22840" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22842" href="MLTT.List.html#22842" class="Bound">xs</a><a id="22844" class="Symbol">)</a> <a id="22846" class="Symbol">=</a> <a id="22848" href="MLTT.List.html#22870" class="Function">h</a> <a id="22850" href="MLTT.List.html#22838" class="Bound">x</a> <a id="22852" href="MLTT.List.html#22842" class="Bound">xs</a> <a id="22855" class="Symbol">(</a><a id="22856" href="MLTT.List.html#22816" class="Bound">δ</a> <a id="22858" href="MLTT.List.html#22838" class="Bound">x</a><a id="22859" class="Symbol">)</a>
 <a id="22862" class="Keyword">where</a>
  <a id="22870" href="MLTT.List.html#22870" class="Function">h</a> <a id="22872" class="Symbol">:</a> <a id="22874" class="Symbol">(</a><a id="22875" href="MLTT.List.html#22875" class="Bound">x</a> <a id="22877" class="Symbol">:</a> <a id="22879" href="MLTT.List.html#22811" class="Bound">X</a><a id="22880" class="Symbol">)</a>
      <a id="22888" class="Symbol">(</a><a id="22889" href="MLTT.List.html#22889" class="Bound">xs</a> <a id="22892" class="Symbol">:</a> <a id="22894" href="MLTT.List.html#488" class="Datatype">List</a> <a id="22899" href="MLTT.List.html#22811" class="Bound">X</a><a id="22900" class="Symbol">)</a>
    <a id="22906" class="Symbol">→</a> <a id="22908" class="Symbol">(</a><a id="22909" href="MLTT.List.html#22909" class="Bound">d</a> <a id="22911" class="Symbol">:</a> <a id="22913" href="MLTT.List.html#22814" class="Bound">A</a> <a id="22915" href="MLTT.List.html#22875" class="Bound">x</a> <a id="22917" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="22919" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="22921" href="MLTT.List.html#22814" class="Bound">A</a> <a id="22923" href="MLTT.List.html#22875" class="Bound">x</a><a id="22924" class="Symbol">)</a>
      <a id="22932" class="Symbol">(</a><a id="22933" href="MLTT.List.html#22933" class="Bound">a</a> <a id="22935" class="Symbol">:</a> <a id="22937" href="MLTT.List.html#22814" class="Bound">A</a> <a id="22939" href="MLTT.List.html#22835" class="Bound">y</a><a id="22940" class="Symbol">)</a>
    <a id="22946" class="Symbol">→</a> <a id="22948" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="22955" href="MLTT.List.html#22835" class="Bound">y</a> <a id="22957" class="Symbol">(</a><a id="22958" href="MLTT.List.html#22875" class="Bound">x</a> <a id="22960" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22962" href="MLTT.List.html#22889" class="Bound">xs</a><a id="22964" class="Symbol">)</a>
    <a id="22970" class="Symbol">→</a> <a id="22972" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="22979" class="Symbol">(</a><a id="22980" href="MLTT.List.html#22835" class="Bound">y</a> <a id="22982" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22984" href="MLTT.List.html#22933" class="Bound">a</a><a id="22985" class="Symbol">)</a> <a id="22987" class="Symbol">(</a><a id="22988" href="MLTT.List.html#21813" class="Function">conditionally-prepend</a> <a id="23010" href="MLTT.List.html#22814" class="Bound">A</a> <a id="23012" href="MLTT.List.html#22875" class="Bound">x</a> <a id="23014" href="MLTT.List.html#22909" class="Bound">d</a> <a id="23016" class="Symbol">(</a><a id="23017" href="MLTT.List.html#22116" class="Function">filter&#39;</a> <a id="23025" href="MLTT.List.html#22814" class="Bound">A</a> <a id="23027" href="MLTT.List.html#22816" class="Bound">δ</a> <a id="23029" href="MLTT.List.html#22889" class="Bound">xs</a><a id="23031" class="Symbol">))</a>
  <a id="23036" href="MLTT.List.html#22870" class="Function">h</a> <a id="23038" href="MLTT.List.html#23038" class="Bound">x</a> <a id="23040" href="MLTT.List.html#23040" class="Bound">xs</a> <a id="23043" class="Symbol">(</a><a id="23044" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23048" href="MLTT.List.html#23048" class="Bound">b</a><a id="23049" class="Symbol">)</a> <a id="23051" href="MLTT.List.html#23051" class="Bound">a</a> <a id="23053" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a> <a id="23061" class="Symbol">=</a> <a id="23063" href="MLTT.List.html#23146" class="Function">II</a>
   <a id="23069" class="Keyword">where</a>
    <a id="23079" href="MLTT.List.html#23079" class="Function">I</a> <a id="23081" class="Symbol">:</a> <a id="23083" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="23090" class="Symbol">(</a><a id="23091" href="MLTT.List.html#22835" class="Bound">y</a> <a id="23093" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23095" href="MLTT.List.html#23051" class="Bound">a</a><a id="23096" class="Symbol">)</a> <a id="23098" class="Symbol">((</a><a id="23100" href="MLTT.List.html#22835" class="Bound">y</a> <a id="23102" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23104" href="MLTT.List.html#23051" class="Bound">a</a><a id="23105" class="Symbol">)</a> <a id="23107" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23109" href="MLTT.List.html#22116" class="Function">filter&#39;</a> <a id="23117" href="MLTT.List.html#22814" class="Bound">A</a> <a id="23119" href="MLTT.List.html#22816" class="Bound">δ</a> <a id="23121" href="MLTT.List.html#23040" class="Bound">xs</a><a id="23123" class="Symbol">)</a>
    <a id="23129" href="MLTT.List.html#23079" class="Function">I</a> <a id="23131" class="Symbol">=</a> <a id="23133" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a>

    <a id="23146" href="MLTT.List.html#23146" class="Function">II</a> <a id="23149" class="Symbol">:</a> <a id="23151" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="23158" class="Symbol">(</a><a id="23159" href="MLTT.List.html#22835" class="Bound">y</a> <a id="23161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23163" href="MLTT.List.html#23051" class="Bound">a</a><a id="23164" class="Symbol">)</a> <a id="23166" class="Symbol">((</a><a id="23168" href="MLTT.List.html#22835" class="Bound">y</a> <a id="23170" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23172" href="MLTT.List.html#23048" class="Bound">b</a><a id="23173" class="Symbol">)</a> <a id="23175" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23177" href="MLTT.List.html#22116" class="Function">filter&#39;</a> <a id="23185" href="MLTT.List.html#22814" class="Bound">A</a> <a id="23187" href="MLTT.List.html#22816" class="Bound">δ</a> <a id="23189" href="MLTT.List.html#23040" class="Bound">xs</a><a id="23191" class="Symbol">)</a>
    <a id="23197" href="MLTT.List.html#23146" class="Function">II</a> <a id="23200" class="Symbol">=</a> <a id="23202" href="MLTT.Id.html#734" class="Function">transport</a>
          <a id="23222" class="Symbol">(λ</a> <a id="23225" href="MLTT.List.html#23225" class="Bound">-</a> <a id="23227" class="Symbol">→</a> <a id="23229" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="23236" class="Symbol">(</a><a id="23237" href="MLTT.List.html#22835" class="Bound">y</a> <a id="23239" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23241" href="MLTT.List.html#23051" class="Bound">a</a><a id="23242" class="Symbol">)</a> <a id="23244" class="Symbol">((</a><a id="23246" href="MLTT.List.html#22835" class="Bound">y</a> <a id="23248" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23250" href="MLTT.List.html#23225" class="Bound">-</a><a id="23251" class="Symbol">)</a> <a id="23253" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23255" href="MLTT.List.html#22116" class="Function">filter&#39;</a> <a id="23263" href="MLTT.List.html#22814" class="Bound">A</a> <a id="23265" href="MLTT.List.html#22816" class="Bound">δ</a> <a id="23267" href="MLTT.List.html#23040" class="Bound">xs</a><a id="23269" class="Symbol">))</a>
          <a id="23282" class="Symbol">(</a><a id="23283" href="MLTT.List.html#22818" class="Bound">A-is-prop-valued</a> <a id="23300" href="MLTT.List.html#22835" class="Bound">y</a> <a id="23302" href="MLTT.List.html#23051" class="Bound">a</a> <a id="23304" href="MLTT.List.html#23048" class="Bound">b</a><a id="23305" class="Symbol">)</a>
          <a id="23317" href="MLTT.List.html#23079" class="Function">I</a>
  <a id="23321" href="MLTT.List.html#22870" class="Function">h</a> <a id="23323" href="MLTT.List.html#23323" class="Bound">x</a> <a id="23325" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>        <a id="23335" class="Symbol">(</a><a id="23336" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23340" href="MLTT.List.html#23340" class="Bound">b</a><a id="23341" class="Symbol">)</a> <a id="23343" href="MLTT.List.html#23343" class="Bound">a</a> <a id="23345" class="Symbol">(</a><a id="23346" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="23354" href="MLTT.List.html#23354" class="Bound">m</a><a id="23355" class="Symbol">)</a> <a id="23357" class="Symbol">=</a> <a id="23359" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="23366" class="Symbol">(</a><a id="23367" href="MLTT.List.html#4099" class="Function">empty-list-has-no-members</a> <a id="23393" href="MLTT.List.html#22835" class="Bound">y</a> <a id="23395" href="MLTT.List.html#23354" class="Bound">m</a><a id="23396" class="Symbol">)</a>
  <a id="23400" href="MLTT.List.html#22870" class="Function">h</a> <a id="23402" href="MLTT.List.html#23402" class="Bound">x</a> <a id="23404" class="Symbol">(</a><a id="23405" href="MLTT.List.html#23405" class="Bound">x&#39;</a> <a id="23408" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23410" href="MLTT.List.html#23410" class="Bound">xs</a><a id="23412" class="Symbol">)</a> <a id="23414" class="Symbol">(</a><a id="23415" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23419" href="MLTT.List.html#23419" class="Bound">b</a><a id="23420" class="Symbol">)</a> <a id="23422" href="MLTT.List.html#23422" class="Bound">a</a> <a id="23424" class="Symbol">(</a><a id="23425" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="23433" href="MLTT.List.html#23433" class="Bound">m</a><a id="23434" class="Symbol">)</a> <a id="23436" class="Symbol">=</a> <a id="23438" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="23446" class="Symbol">(</a><a id="23447" href="MLTT.List.html#22870" class="Function">h</a> <a id="23449" href="MLTT.List.html#23405" class="Bound">x&#39;</a> <a id="23452" href="MLTT.List.html#23410" class="Bound">xs</a> <a id="23455" class="Symbol">(</a><a id="23456" href="MLTT.List.html#22816" class="Bound">δ</a> <a id="23458" href="MLTT.List.html#23405" class="Bound">x&#39;</a><a id="23460" class="Symbol">)</a> <a id="23462" href="MLTT.List.html#23422" class="Bound">a</a> <a id="23464" href="MLTT.List.html#23433" class="Bound">m</a><a id="23465" class="Symbol">)</a>
  <a id="23469" href="MLTT.List.html#22870" class="Function">h</a> <a id="23471" href="MLTT.List.html#23471" class="Bound">x</a> <a id="23473" href="MLTT.List.html#23473" class="Bound">xs</a> <a id="23476" class="Symbol">(</a><a id="23477" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23481" href="MLTT.List.html#23481" class="Bound">r</a><a id="23482" class="Symbol">)</a> <a id="23484" href="MLTT.List.html#23484" class="Bound">a</a> <a id="23486" href="MLTT.List.html#3608" class="InductiveConstructor">in-head</a> <a id="23494" class="Symbol">=</a> <a id="23496" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="23503" class="Symbol">(</a><a id="23504" href="MLTT.List.html#23481" class="Bound">r</a> <a id="23506" href="MLTT.List.html#23484" class="Bound">a</a><a id="23507" class="Symbol">)</a>
  <a id="23511" href="MLTT.List.html#22870" class="Function">h</a> <a id="23513" href="MLTT.List.html#23513" class="Bound">x</a> <a id="23515" href="MLTT.List.html#23515" class="Bound">xs</a> <a id="23518" class="Symbol">(</a><a id="23519" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23523" href="MLTT.List.html#23523" class="Bound">x₁</a><a id="23525" class="Symbol">)</a> <a id="23527" href="MLTT.List.html#23527" class="Bound">a</a> <a id="23529" class="Symbol">(</a><a id="23530" href="MLTT.List.html#3663" class="InductiveConstructor">in-tail</a> <a id="23538" href="MLTT.List.html#23538" class="Bound">m</a><a id="23539" class="Symbol">)</a> <a id="23541" class="Symbol">=</a> <a id="23543" href="MLTT.List.html#22343" class="Function">filter&#39;-member←</a> <a id="23559" href="MLTT.List.html#22814" class="Bound">A</a> <a id="23561" href="MLTT.List.html#22816" class="Bound">δ</a> <a id="23563" href="MLTT.List.html#22818" class="Bound">A-is-prop-valued</a> <a id="23580" href="MLTT.List.html#22835" class="Bound">y</a> <a id="23582" href="MLTT.List.html#23515" class="Bound">xs</a> <a id="23585" href="MLTT.List.html#23527" class="Bound">a</a> <a id="23587" href="MLTT.List.html#23538" class="Bound">m</a>

<a id="detachable-subtype-of-listed-type-is-listed"></a><a id="23590" href="MLTT.List.html#23590" class="Function">detachable-subtype-of-listed-type-is-listed</a>
 <a id="23635" class="Symbol">:</a> <a id="23637" class="Symbol">{</a><a id="23638" href="MLTT.List.html#23638" class="Bound">X</a> <a id="23640" class="Symbol">:</a> <a id="23642" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23644" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23646" class="Symbol">}</a>
 <a id="23649" class="Symbol">→</a> <a id="23651" class="Symbol">(</a><a id="23652" href="MLTT.List.html#23652" class="Bound">A</a> <a id="23654" class="Symbol">:</a> <a id="23656" href="MLTT.List.html#23638" class="Bound">X</a> <a id="23658" class="Symbol">→</a> <a id="23660" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="23662" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23664" class="Symbol">)</a>
 <a id="23667" class="Symbol">→</a> <a id="23669" class="Symbol">((</a><a id="23671" href="MLTT.List.html#23671" class="Bound">x</a> <a id="23673" class="Symbol">:</a> <a id="23675" href="MLTT.List.html#23638" class="Bound">X</a><a id="23676" class="Symbol">)</a> <a id="23678" class="Symbol">→</a> <a id="23680" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23693" class="Symbol">(</a><a id="23694" href="MLTT.List.html#23652" class="Bound">A</a> <a id="23696" href="MLTT.List.html#23671" class="Bound">x</a><a id="23697" class="Symbol">))</a>
 <a id="23701" class="Symbol">→</a> <a id="23703" class="Symbol">((</a><a id="23705" href="MLTT.List.html#23705" class="Bound">x</a> <a id="23707" class="Symbol">:</a> <a id="23709" href="MLTT.List.html#23638" class="Bound">X</a><a id="23710" class="Symbol">)</a> <a id="23712" class="Symbol">→</a> <a id="23714" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="23722" class="Symbol">(</a><a id="23723" href="MLTT.List.html#23652" class="Bound">A</a> <a id="23725" href="MLTT.List.html#23705" class="Bound">x</a><a id="23726" class="Symbol">))</a>
 <a id="23730" class="Symbol">→</a> <a id="23732" href="MLTT.List.html#7016" class="Function">listed</a> <a id="23739" href="MLTT.List.html#23638" class="Bound">X</a>
 <a id="23742" class="Symbol">→</a> <a id="23744" href="MLTT.List.html#7016" class="Function">listed</a> <a id="23751" class="Symbol">(</a><a id="23752" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23754" href="MLTT.List.html#23754" class="Bound">x</a> <a id="23756" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23758" href="MLTT.List.html#23638" class="Bound">X</a> <a id="23760" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23762" href="MLTT.List.html#23652" class="Bound">A</a> <a id="23764" href="MLTT.List.html#23754" class="Bound">x</a><a id="23765" class="Symbol">)</a>
<a id="23767" href="MLTT.List.html#23590" class="Function">detachable-subtype-of-listed-type-is-listed</a>
 <a id="23812" class="Symbol">{</a><a id="23813" href="MLTT.List.html#23813" class="Bound">𝓤</a><a id="23814" class="Symbol">}</a> <a id="23816" class="Symbol">{</a><a id="23817" href="MLTT.List.html#23817" class="Bound">𝓥</a><a id="23818" class="Symbol">}</a> <a id="23820" class="Symbol">{</a><a id="23821" href="MLTT.List.html#23821" class="Bound">X</a><a id="23822" class="Symbol">}</a> <a id="23824" href="MLTT.List.html#23824" class="Bound">A</a> <a id="23826" href="MLTT.List.html#23826" class="Bound">δ</a> <a id="23828" href="MLTT.List.html#23828" class="Bound">A-is-prop-valued</a> <a id="23845" class="Symbol">(</a><a id="23846" href="MLTT.List.html#23846" class="Bound">xs</a> <a id="23849" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23851" href="MLTT.List.html#23851" class="Bound">m</a><a id="23852" class="Symbol">)</a> <a id="23854" class="Symbol">=</a> <a id="23856" href="MLTT.List.html#22116" class="Function">filter&#39;</a> <a id="23864" href="MLTT.List.html#23824" class="Bound">A</a> <a id="23866" href="MLTT.List.html#23826" class="Bound">δ</a> <a id="23868" href="MLTT.List.html#23846" class="Bound">xs</a> <a id="23871" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23873" href="MLTT.List.html#23884" class="Function">γ</a>
 <a id="23876" class="Keyword">where</a>
  <a id="23884" href="MLTT.List.html#23884" class="Function">γ</a> <a id="23886" class="Symbol">:</a> <a id="23888" class="Symbol">(</a><a id="23889" href="MLTT.List.html#23889" class="Bound">σ</a> <a id="23891" class="Symbol">:</a> <a id="23893" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23895" href="MLTT.List.html#23895" class="Bound">x</a> <a id="23897" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23899" href="MLTT.List.html#23821" class="Bound">X</a> <a id="23901" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23903" href="MLTT.List.html#23824" class="Bound">A</a> <a id="23905" href="MLTT.List.html#23895" class="Bound">x</a><a id="23906" class="Symbol">)</a> <a id="23908" class="Symbol">→</a> <a id="23910" href="MLTT.List.html#3564" class="Datatype">member</a> <a id="23917" href="MLTT.List.html#23889" class="Bound">σ</a> <a id="23919" class="Symbol">(</a><a id="23920" href="MLTT.List.html#22116" class="Function">filter&#39;</a> <a id="23928" href="MLTT.List.html#23824" class="Bound">A</a> <a id="23930" href="MLTT.List.html#23826" class="Bound">δ</a> <a id="23932" href="MLTT.List.html#23846" class="Bound">xs</a><a id="23934" class="Symbol">)</a>
  <a id="23938" href="MLTT.List.html#23884" class="Function">γ</a> <a id="23940" class="Symbol">(</a><a id="23941" href="MLTT.List.html#23941" class="Bound">x</a> <a id="23943" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23945" href="MLTT.List.html#23945" class="Bound">a</a><a id="23946" class="Symbol">)</a> <a id="23948" class="Symbol">=</a> <a id="23950" href="MLTT.List.html#22343" class="Function">filter&#39;-member←</a> <a id="23966" href="MLTT.List.html#23824" class="Bound">A</a> <a id="23968" href="MLTT.List.html#23826" class="Bound">δ</a> <a id="23970" href="MLTT.List.html#23828" class="Bound">A-is-prop-valued</a> <a id="23987" href="MLTT.List.html#23941" class="Bound">x</a> <a id="23989" href="MLTT.List.html#23846" class="Bound">xs</a> <a id="23992" href="MLTT.List.html#23945" class="Bound">a</a> <a id="23994" class="Symbol">(</a><a id="23995" href="MLTT.List.html#23851" class="Bound">m</a> <a id="23997" href="MLTT.List.html#23941" class="Bound">x</a><a id="23998" class="Symbol">)</a>

<a id="24001" class="Markup">\end{code}</a><a id="24011" class="Background">

Added by Martin Escardo and Paulo Oliva 29th October 2025.

Dependent version of `map`.

</a><a id="24102" class="Markup">\begin{code}</a>

<a id="dmap"></a><a id="24116" href="MLTT.List.html#24116" class="Function">dmap</a> <a id="24121" class="Symbol">:</a> <a id="24123" class="Symbol">{</a><a id="24124" href="MLTT.List.html#24124" class="Bound">X</a> <a id="24126" class="Symbol">:</a> <a id="24128" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24130" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24132" class="Symbol">}</a> <a id="24134" class="Symbol">{</a><a id="24135" href="MLTT.List.html#24135" class="Bound">Y</a> <a id="24137" class="Symbol">:</a> <a id="24139" href="MLTT.List.html#24124" class="Bound">X</a> <a id="24141" class="Symbol">→</a> <a id="24143" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="24145" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24147" class="Symbol">}</a>
     <a id="24154" class="Symbol">→</a> <a id="24156" class="Symbol">((</a><a id="24158" href="MLTT.List.html#24158" class="Bound">x</a> <a id="24160" class="Symbol">:</a> <a id="24162" href="MLTT.List.html#24124" class="Bound">X</a><a id="24163" class="Symbol">)</a> <a id="24165" class="Symbol">→</a> <a id="24167" href="MLTT.List.html#24135" class="Bound">Y</a> <a id="24169" href="MLTT.List.html#24158" class="Bound">x</a><a id="24170" class="Symbol">)</a>
     <a id="24177" class="Symbol">→</a> <a id="24179" href="MLTT.List.html#488" class="Datatype">List</a> <a id="24184" href="MLTT.List.html#24124" class="Bound">X</a>
     <a id="24191" class="Symbol">→</a> <a id="24193" href="MLTT.List.html#488" class="Datatype">List</a> <a id="24198" class="Symbol">(</a><a id="24199" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24201" href="MLTT.List.html#24201" class="Bound">x</a> <a id="24203" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24205" href="MLTT.List.html#24124" class="Bound">X</a> <a id="24207" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24209" href="MLTT.List.html#24135" class="Bound">Y</a> <a id="24211" href="MLTT.List.html#24201" class="Bound">x</a><a id="24212" class="Symbol">)</a>
<a id="24214" href="MLTT.List.html#24116" class="Function">dmap</a> <a id="24219" href="MLTT.List.html#24219" class="Bound">f</a> <a id="24221" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="24230" class="Symbol">=</a> <a id="24232" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
<a id="24235" href="MLTT.List.html#24116" class="Function">dmap</a> <a id="24240" href="MLTT.List.html#24240" class="Bound">f</a> <a id="24242" class="Symbol">(</a><a id="24243" href="MLTT.List.html#24243" class="Bound">x</a> <a id="24245" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24247" href="MLTT.List.html#24247" class="Bound">xs</a><a id="24249" class="Symbol">)</a> <a id="24251" class="Symbol">=</a> <a id="24253" class="Symbol">(</a><a id="24254" href="MLTT.List.html#24243" class="Bound">x</a> <a id="24256" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24258" href="MLTT.List.html#24240" class="Bound">f</a> <a id="24260" href="MLTT.List.html#24243" class="Bound">x</a><a id="24261" class="Symbol">)</a> <a id="24263" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24265" href="MLTT.List.html#24116" class="Function">dmap</a> <a id="24270" href="MLTT.List.html#24240" class="Bound">f</a> <a id="24272" href="MLTT.List.html#24247" class="Bound">xs</a>

<a id="24276" class="Markup">\end{code}</a><a id="24286" class="Background">

We now discuss the non-dependent special case of the above.

</a><a id="24349" class="Markup">\begin{code}</a>

<a id="24363" class="Keyword">module</a> <a id="24370" href="MLTT.List.html#24370" class="Module">_</a> <a id="24372" class="Symbol">{</a><a id="24373" href="MLTT.List.html#24373" class="Bound">X</a> <a id="24375" class="Symbol">:</a> <a id="24377" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24379" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24381" class="Symbol">}</a> <a id="24383" class="Symbol">{</a><a id="24384" href="MLTT.List.html#24384" class="Bound">Y</a> <a id="24386" class="Symbol">:</a> <a id="24388" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="24390" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24392" class="Symbol">}</a> <a id="24394" class="Symbol">(</a><a id="24395" href="MLTT.List.html#24395" class="Bound">f</a> <a id="24397" class="Symbol">:</a> <a id="24399" href="MLTT.List.html#24373" class="Bound">X</a> <a id="24401" class="Symbol">→</a> <a id="24403" href="MLTT.List.html#24384" class="Bound">Y</a><a id="24404" class="Symbol">)</a> <a id="24406" class="Keyword">where</a>

 <a id="24414" href="MLTT.List.html#24414" class="Function">pr₁-of-dmap</a> <a id="24426" class="Symbol">:</a> <a id="24428" class="Symbol">(</a><a id="24429" href="MLTT.List.html#24429" class="Bound">xs</a> <a id="24432" class="Symbol">:</a> <a id="24434" href="MLTT.List.html#488" class="Datatype">List</a> <a id="24439" href="MLTT.List.html#24373" class="Bound">X</a><a id="24440" class="Symbol">)</a>
             <a id="24455" class="Symbol">→</a> <a id="24457" href="MLTT.List.html#24429" class="Bound">xs</a> <a id="24460" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24462" href="MLTT.List.html#2334" class="Function">map</a> <a id="24466" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24470" class="Symbol">(</a><a id="24471" href="MLTT.List.html#24116" class="Function">dmap</a> <a id="24476" href="MLTT.List.html#24395" class="Bound">f</a> <a id="24478" href="MLTT.List.html#24429" class="Bound">xs</a><a id="24480" class="Symbol">)</a>
 <a id="24483" href="MLTT.List.html#24414" class="Function">pr₁-of-dmap</a> <a id="24495" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24498" class="Symbol">=</a> <a id="24500" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="24506" href="MLTT.List.html#24414" class="Function">pr₁-of-dmap</a> <a id="24518" class="Symbol">(</a><a id="24519" href="MLTT.List.html#24519" class="Bound">x</a> <a id="24521" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24523" href="MLTT.List.html#24523" class="Bound">xs</a><a id="24525" class="Symbol">)</a> <a id="24527" class="Symbol">=</a> <a id="24529" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24532" class="Symbol">(</a><a id="24533" href="MLTT.List.html#24519" class="Bound">x</a> <a id="24535" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="24537" class="Symbol">)</a> <a id="24539" class="Symbol">(</a><a id="24540" href="MLTT.List.html#24414" class="Function">pr₁-of-dmap</a> <a id="24552" href="MLTT.List.html#24523" class="Bound">xs</a><a id="24554" class="Symbol">)</a>

 <a id="24558" href="MLTT.List.html#24558" class="Function">map-from-dmap</a> <a id="24572" class="Symbol">:</a> <a id="24574" class="Symbol">(</a><a id="24575" href="MLTT.List.html#24575" class="Bound">xs</a> <a id="24578" class="Symbol">:</a> <a id="24580" href="MLTT.List.html#488" class="Datatype">List</a> <a id="24585" href="MLTT.List.html#24373" class="Bound">X</a><a id="24586" class="Symbol">)</a>
               <a id="24603" class="Symbol">→</a> <a id="24605" href="MLTT.List.html#2334" class="Function">map</a> <a id="24609" href="MLTT.List.html#24395" class="Bound">f</a> <a id="24611" href="MLTT.List.html#24575" class="Bound">xs</a> <a id="24614" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24616" href="MLTT.List.html#2334" class="Function">map</a> <a id="24620" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24624" class="Symbol">(</a><a id="24625" href="MLTT.List.html#24116" class="Function">dmap</a> <a id="24630" href="MLTT.List.html#24395" class="Bound">f</a> <a id="24632" href="MLTT.List.html#24575" class="Bound">xs</a><a id="24634" class="Symbol">)</a>
 <a id="24637" href="MLTT.List.html#24558" class="Function">map-from-dmap</a> <a id="24651" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24654" class="Symbol">=</a> <a id="24656" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="24662" href="MLTT.List.html#24558" class="Function">map-from-dmap</a> <a id="24676" class="Symbol">(</a><a id="24677" href="MLTT.List.html#24677" class="Bound">x</a> <a id="24679" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24681" href="MLTT.List.html#24681" class="Bound">xs</a><a id="24683" class="Symbol">)</a> <a id="24685" class="Symbol">=</a> <a id="24687" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24690" class="Symbol">(</a><a id="24691" href="MLTT.List.html#24395" class="Bound">f</a> <a id="24693" href="MLTT.List.html#24677" class="Bound">x</a> <a id="24695" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="24697" class="Symbol">)</a> <a id="24699" class="Symbol">(</a><a id="24700" href="MLTT.List.html#24558" class="Function">map-from-dmap</a> <a id="24714" href="MLTT.List.html#24681" class="Bound">xs</a><a id="24716" class="Symbol">)</a>

<a id="24719" class="Markup">\end{code}</a><a id="24729" class="Background">

In the non-dependent case, we can define dmap from map.

</a><a id="24788" class="Markup">\begin{code}</a>

 <a id="24803" href="MLTT.List.html#24803" class="Function">dmap-from-map</a> <a id="24817" class="Symbol">:</a> <a id="24819" class="Symbol">(</a><a id="24820" href="MLTT.List.html#24820" class="Bound">xs</a> <a id="24823" class="Symbol">:</a> <a id="24825" href="MLTT.List.html#488" class="Datatype">List</a> <a id="24830" href="MLTT.List.html#24373" class="Bound">X</a><a id="24831" class="Symbol">)</a>
               <a id="24848" class="Symbol">→</a> <a id="24850" href="MLTT.List.html#24116" class="Function">dmap</a> <a id="24855" href="MLTT.List.html#24395" class="Bound">f</a> <a id="24857" href="MLTT.List.html#24820" class="Bound">xs</a> <a id="24860" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24862" href="MLTT.List.html#2334" class="Function">map</a> <a id="24866" class="Symbol">(λ</a> <a id="24869" href="MLTT.List.html#24869" class="Bound">x</a> <a id="24871" class="Symbol">→</a> <a id="24873" href="MLTT.List.html#24869" class="Bound">x</a> <a id="24875" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24877" href="MLTT.List.html#24395" class="Bound">f</a> <a id="24879" href="MLTT.List.html#24869" class="Bound">x</a><a id="24880" class="Symbol">)</a> <a id="24882" href="MLTT.List.html#24820" class="Bound">xs</a>
 <a id="24886" href="MLTT.List.html#24803" class="Function">dmap-from-map</a> <a id="24900" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24903" class="Symbol">=</a> <a id="24905" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="24911" href="MLTT.List.html#24803" class="Function">dmap-from-map</a> <a id="24925" class="Symbol">(</a><a id="24926" href="MLTT.List.html#24926" class="Bound">x</a> <a id="24928" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24930" href="MLTT.List.html#24930" class="Bound">xs</a><a id="24932" class="Symbol">)</a> <a id="24934" class="Symbol">=</a> <a id="24936" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24939" class="Symbol">((</a><a id="24941" href="MLTT.List.html#24926" class="Bound">x</a> <a id="24943" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24945" href="MLTT.List.html#24395" class="Bound">f</a> <a id="24947" href="MLTT.List.html#24926" class="Bound">x</a><a id="24948" class="Symbol">)</a> <a id="24950" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="24952" class="Symbol">)</a> <a id="24954" class="Symbol">(</a><a id="24955" href="MLTT.List.html#24803" class="Function">dmap-from-map</a> <a id="24969" href="MLTT.List.html#24930" class="Bound">xs</a><a id="24971" class="Symbol">)</a>

<a id="24974" class="Markup">\end{code}</a><a id="24984" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Natural-Numbers-Type.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Natural-Numbers-Type</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Markup">\begin{code}</a>

<a id="15" class="Symbol">{-#</a> <a id="19" class="Keyword">OPTIONS</a> <a id="27" class="Pragma">--safe</a> <a id="34" class="Pragma">--without-K</a> <a id="46" class="Symbol">#-}</a>

<a id="51" class="Keyword">module</a> <a id="58" href="MLTT.Natural-Numbers-Type.html" class="Module">MLTT.Natural-Numbers-Type</a> <a id="84" class="Keyword">where</a>

<a id="91" class="Keyword">data</a> <a id="ℕ"></a><a id="96" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="98" class="Symbol">:</a> <a id="100" href="Agda.Primitive.html#446" class="Primitive">Set₀</a>  <a id="106" class="Keyword">where</a>
 <a id="ℕ.zero"></a><a id="113" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="118" class="Symbol">:</a> <a id="120" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
 <a id="ℕ.succ"></a><a id="123" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="128" class="Symbol">:</a> <a id="130" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="132" class="Symbol">→</a> <a id="134" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>

<a id="137" class="Symbol">{-#</a> <a id="141" class="Keyword">BUILTIN</a> <a id="149" class="Keyword">NATURAL</a> <a id="157" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="159" class="Symbol">#-}</a>

<a id="164" class="Markup">\end{code}</a><a id="174" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.NaturalNumbers.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.NaturalNumbers</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Natural numbers

</a><a id="18" class="Markup">\begin{code}</a>

<a id="32" class="Symbol">{-#</a> <a id="36" class="Keyword">OPTIONS</a> <a id="44" class="Pragma">--safe</a> <a id="51" class="Pragma">--without-K</a> <a id="63" class="Symbol">#-}</a>

<a id="68" class="Keyword">module</a> <a id="75" href="MLTT.NaturalNumbers.html" class="Module">MLTT.NaturalNumbers</a> <a id="95" class="Keyword">where</a>

<a id="102" class="Keyword">open</a> <a id="107" class="Keyword">import</a> <a id="114" href="MLTT.Universes.html" class="Module">MLTT.Universes</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="MLTT.Natural-Numbers-Type.html" class="Module">MLTT.Natural-Numbers-Type</a> <a id="167" class="Keyword">public</a>

<a id="rec"></a><a id="175" href="MLTT.NaturalNumbers.html#175" class="Function">rec</a> <a id="179" class="Symbol">:</a> <a id="181" class="Symbol">{</a><a id="182" href="MLTT.NaturalNumbers.html#182" class="Bound">X</a> <a id="184" class="Symbol">:</a> <a id="186" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="188" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="190" class="Symbol">}</a> <a id="192" class="Symbol">→</a> <a id="194" href="MLTT.NaturalNumbers.html#182" class="Bound">X</a> <a id="196" class="Symbol">→</a> <a id="198" class="Symbol">(</a><a id="199" href="MLTT.NaturalNumbers.html#182" class="Bound">X</a> <a id="201" class="Symbol">→</a> <a id="203" href="MLTT.NaturalNumbers.html#182" class="Bound">X</a><a id="204" class="Symbol">)</a> <a id="206" class="Symbol">→</a> <a id="208" class="Symbol">(</a><a id="209" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="211" class="Symbol">→</a> <a id="213" href="MLTT.NaturalNumbers.html#182" class="Bound">X</a><a id="214" class="Symbol">)</a>
<a id="216" href="MLTT.NaturalNumbers.html#175" class="Function">rec</a> <a id="220" href="MLTT.NaturalNumbers.html#220" class="Bound">x</a> <a id="222" href="MLTT.NaturalNumbers.html#222" class="Bound">f</a> <a id="224" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="229" class="Symbol">=</a> <a id="231" href="MLTT.NaturalNumbers.html#220" class="Bound">x</a>
<a id="233" href="MLTT.NaturalNumbers.html#175" class="Function">rec</a> <a id="237" href="MLTT.NaturalNumbers.html#237" class="Bound">x</a> <a id="239" href="MLTT.NaturalNumbers.html#239" class="Bound">f</a> <a id="241" class="Symbol">(</a><a id="242" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="247" href="MLTT.NaturalNumbers.html#247" class="Bound">n</a><a id="248" class="Symbol">)</a> <a id="250" class="Symbol">=</a> <a id="252" href="MLTT.NaturalNumbers.html#239" class="Bound">f</a><a id="253" class="Symbol">(</a><a id="254" href="MLTT.NaturalNumbers.html#175" class="Function">rec</a> <a id="258" href="MLTT.NaturalNumbers.html#237" class="Bound">x</a> <a id="260" href="MLTT.NaturalNumbers.html#239" class="Bound">f</a> <a id="262" href="MLTT.NaturalNumbers.html#247" class="Bound">n</a><a id="263" class="Symbol">)</a>

<a id="_^_"></a><a id="266" href="MLTT.NaturalNumbers.html#266" class="Function Operator">_^_</a> <a id="270" class="Symbol">:</a> <a id="272" class="Symbol">{</a><a id="273" href="MLTT.NaturalNumbers.html#273" class="Bound">X</a> <a id="275" class="Symbol">:</a> <a id="277" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="279" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="281" class="Symbol">}</a> <a id="283" class="Symbol">→</a> <a id="285" class="Symbol">(</a><a id="286" href="MLTT.NaturalNumbers.html#273" class="Bound">X</a> <a id="288" class="Symbol">→</a> <a id="290" href="MLTT.NaturalNumbers.html#273" class="Bound">X</a><a id="291" class="Symbol">)</a> <a id="293" class="Symbol">→</a> <a id="295" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="297" class="Symbol">→</a> <a id="299" class="Symbol">(</a><a id="300" href="MLTT.NaturalNumbers.html#273" class="Bound">X</a> <a id="302" class="Symbol">→</a> <a id="304" href="MLTT.NaturalNumbers.html#273" class="Bound">X</a><a id="305" class="Symbol">)</a>
<a id="307" class="Symbol">(</a><a id="308" href="MLTT.NaturalNumbers.html#308" class="Bound">f</a> <a id="310" href="MLTT.NaturalNumbers.html#266" class="Function Operator">^</a> <a id="312" href="MLTT.NaturalNumbers.html#312" class="Bound">n</a><a id="313" class="Symbol">)</a> <a id="315" href="MLTT.NaturalNumbers.html#315" class="Bound">x</a> <a id="317" class="Symbol">=</a> <a id="319" href="MLTT.NaturalNumbers.html#175" class="Function">rec</a> <a id="323" href="MLTT.NaturalNumbers.html#315" class="Bound">x</a> <a id="325" href="MLTT.NaturalNumbers.html#308" class="Bound">f</a> <a id="327" href="MLTT.NaturalNumbers.html#312" class="Bound">n</a>

<a id="ℕ-induction"></a><a id="330" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="342" class="Symbol">:</a> <a id="344" class="Symbol">{</a><a id="345" href="MLTT.NaturalNumbers.html#345" class="Bound">A</a> <a id="347" class="Symbol">:</a> <a id="349" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="351" class="Symbol">→</a> <a id="353" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="355" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="357" class="Symbol">}</a> <a id="359" class="Symbol">→</a> <a id="361" href="MLTT.NaturalNumbers.html#345" class="Bound">A</a> <a id="363" class="Number">0</a> <a id="365" class="Symbol">→</a> <a id="367" class="Symbol">((</a><a id="369" href="MLTT.NaturalNumbers.html#369" class="Bound">k</a> <a id="371" class="Symbol">:</a> <a id="373" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="374" class="Symbol">)</a> <a id="376" class="Symbol">→</a> <a id="378" href="MLTT.NaturalNumbers.html#345" class="Bound">A</a> <a id="380" href="MLTT.NaturalNumbers.html#369" class="Bound">k</a> <a id="382" class="Symbol">→</a> <a id="384" href="MLTT.NaturalNumbers.html#345" class="Bound">A</a><a id="385" class="Symbol">(</a><a id="386" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="391" href="MLTT.NaturalNumbers.html#369" class="Bound">k</a><a id="392" class="Symbol">))</a> <a id="395" class="Symbol">→</a> <a id="397" class="Symbol">(</a><a id="398" href="MLTT.NaturalNumbers.html#398" class="Bound">n</a> <a id="400" class="Symbol">:</a> <a id="402" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="403" class="Symbol">)</a> <a id="405" class="Symbol">→</a> <a id="407" href="MLTT.NaturalNumbers.html#345" class="Bound">A</a> <a id="409" href="MLTT.NaturalNumbers.html#398" class="Bound">n</a>
<a id="411" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="423" href="MLTT.NaturalNumbers.html#423" class="Bound">base</a> <a id="428" href="MLTT.NaturalNumbers.html#428" class="Bound">step</a> <a id="433" class="Number">0</a> <a id="435" class="Symbol">=</a> <a id="437" href="MLTT.NaturalNumbers.html#423" class="Bound">base</a>
<a id="442" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="454" href="MLTT.NaturalNumbers.html#454" class="Bound">base</a> <a id="459" href="MLTT.NaturalNumbers.html#459" class="Bound">step</a> <a id="464" class="Symbol">(</a><a id="465" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="470" href="MLTT.NaturalNumbers.html#470" class="Bound">n</a><a id="471" class="Symbol">)</a> <a id="473" class="Symbol">=</a> <a id="475" href="MLTT.NaturalNumbers.html#459" class="Bound">step</a> <a id="480" href="MLTT.NaturalNumbers.html#470" class="Bound">n</a> <a id="482" class="Symbol">(</a><a id="483" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="495" href="MLTT.NaturalNumbers.html#454" class="Bound">base</a> <a id="500" href="MLTT.NaturalNumbers.html#459" class="Bound">step</a> <a id="505" href="MLTT.NaturalNumbers.html#470" class="Bound">n</a><a id="506" class="Symbol">)</a>

<a id="509" class="Markup">\end{code}</a><a id="519" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Negation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Negation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Negation (and emptiness).

</a><a id="28" class="Markup">\begin{code}</a>

<a id="42" class="Symbol">{-#</a> <a id="46" class="Keyword">OPTIONS</a> <a id="54" class="Pragma">--safe</a> <a id="61" class="Pragma">--without-K</a> <a id="73" class="Symbol">#-}</a>

<a id="78" class="Keyword">module</a> <a id="85" href="MLTT.Negation.html" class="Module">MLTT.Negation</a> <a id="99" class="Keyword">where</a>

<a id="106" class="Keyword">open</a> <a id="111" class="Keyword">import</a> <a id="118" href="MLTT.Empty.html" class="Module">MLTT.Empty</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="MLTT.Id.html" class="Module">MLTT.Id</a>
<a id="149" class="Keyword">open</a> <a id="154" class="Keyword">import</a> <a id="161" href="MLTT.Pi.html" class="Module">MLTT.Pi</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="MLTT.Plus.html" class="Module">MLTT.Plus</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="MLTT.Sigma.html" class="Module">MLTT.Sigma</a>

<a id="215" class="Keyword">private</a>
 <a id="_↔_"></a><a id="224" href="MLTT.Negation.html#224" class="Function Operator">_↔_</a> <a id="228" class="Symbol">:</a> <a id="230" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="232" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="234" class="Symbol">→</a> <a id="236" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="238" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="240" class="Symbol">→</a> <a id="242" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="244" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="246" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="248" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="251" href="MLTT.Negation.html#251" class="Bound">A</a> <a id="253" href="MLTT.Negation.html#224" class="Function Operator">↔</a> <a id="255" href="MLTT.Negation.html#255" class="Bound">B</a> <a id="257" class="Symbol">=</a> <a id="259" class="Symbol">(</a><a id="260" href="MLTT.Negation.html#251" class="Bound">A</a> <a id="262" class="Symbol">→</a> <a id="264" href="MLTT.Negation.html#255" class="Bound">B</a><a id="265" class="Symbol">)</a> <a id="267" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="269" class="Symbol">(</a><a id="270" href="MLTT.Negation.html#255" class="Bound">B</a> <a id="272" class="Symbol">→</a> <a id="274" href="MLTT.Negation.html#251" class="Bound">A</a><a id="275" class="Symbol">)</a>

<a id="¬_"></a><a id="278" href="MLTT.Negation.html#278" class="Function Operator">¬_</a> <a id="281" class="Symbol">:</a> <a id="283" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="285" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="287" class="Symbol">→</a> <a id="289" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="291" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="293" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="295" href="MLTT.Negation.html#295" class="Bound">A</a> <a id="297" class="Symbol">=</a> <a id="299" href="MLTT.Negation.html#295" class="Bound">A</a> <a id="301" class="Symbol">→</a> <a id="303" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="305" class="Symbol">{</a><a id="306" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="308" class="Symbol">}</a>

<a id="311" class="Markup">\end{code}</a><a id="321" class="Background">

Notice that decidability is not a univalent proposition in general,
but nevertheless we use &quot;is&quot; in our chosen terminology, against a
convention adopted in some quarters that says that &quot;is&quot; should be used
only for concepts that are propositions.

</a><a id="570" class="Markup">\begin{code}</a>

<a id="is-decidable"></a><a id="584" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="597" class="Symbol">:</a> <a id="599" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="601" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="603" class="Symbol">→</a> <a id="605" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="607" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="609" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="622" href="MLTT.Negation.html#622" class="Bound">A</a> <a id="624" class="Symbol">=</a> <a id="626" href="MLTT.Negation.html#622" class="Bound">A</a> <a id="628" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="630" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="632" href="MLTT.Negation.html#622" class="Bound">A</a>

<a id="_≠_"></a><a id="635" href="MLTT.Negation.html#635" class="Function Operator">_≠_</a> <a id="639" class="Symbol">:</a> <a id="641" class="Symbol">{</a><a id="642" href="MLTT.Negation.html#642" class="Bound">X</a> <a id="644" class="Symbol">:</a> <a id="646" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="648" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="650" class="Symbol">}</a> <a id="652" class="Symbol">→</a> <a id="654" class="Symbol">(</a><a id="655" href="MLTT.Negation.html#655" class="Bound">x</a> <a id="657" href="MLTT.Negation.html#657" class="Bound">y</a> <a id="659" class="Symbol">:</a> <a id="661" href="MLTT.Negation.html#642" class="Bound">X</a><a id="662" class="Symbol">)</a> <a id="664" class="Symbol">→</a> <a id="666" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="668" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="670" href="MLTT.Negation.html#670" class="Bound">x</a> <a id="672" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="674" href="MLTT.Negation.html#674" class="Bound">y</a> <a id="676" class="Symbol">=</a> <a id="678" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="680" class="Symbol">(</a><a id="681" href="MLTT.Negation.html#670" class="Bound">x</a> <a id="683" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="685" href="MLTT.Negation.html#674" class="Bound">y</a><a id="686" class="Symbol">)</a>

<a id="has-two-distinct-points"></a><a id="689" href="MLTT.Negation.html#689" class="Function">has-two-distinct-points</a> <a id="713" class="Symbol">:</a> <a id="715" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="717" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="719" class="Symbol">→</a> <a id="721" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="723" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="725" href="MLTT.Negation.html#689" class="Function">has-two-distinct-points</a> <a id="749" href="MLTT.Negation.html#749" class="Bound">X</a> <a id="751" class="Symbol">=</a> <a id="753" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="755" href="MLTT.Negation.html#755" class="Bound">(</a><a id="756" href="MLTT.Negation.html#756" class="Bound">x</a> <a id="758" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="760" href="MLTT.Negation.html#760" class="Bound">y</a><a id="761" href="MLTT.Negation.html#755" class="Bound">)</a> <a id="763" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="765" href="MLTT.Negation.html#749" class="Bound">X</a> <a id="767" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="769" href="MLTT.Negation.html#749" class="Bound">X</a> <a id="771" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="773" class="Symbol">(</a><a id="774" href="MLTT.Negation.html#756" class="Bound">x</a> <a id="776" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="778" href="MLTT.Negation.html#760" class="Bound">y</a><a id="779" class="Symbol">)</a>

<a id="has-three-distinct-points"></a><a id="782" href="MLTT.Negation.html#782" class="Function">has-three-distinct-points</a> <a id="808" class="Symbol">:</a> <a id="810" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="812" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="814" class="Symbol">→</a> <a id="816" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="818" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="820" href="MLTT.Negation.html#782" class="Function">has-three-distinct-points</a> <a id="846" href="MLTT.Negation.html#846" class="Bound">X</a> <a id="848" class="Symbol">=</a> <a id="850" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="852" href="MLTT.Negation.html#852" class="Bound">(</a><a id="853" href="MLTT.Negation.html#853" class="Bound">x</a> <a id="855" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="857" href="MLTT.Negation.html#857" class="Bound">y</a> <a id="859" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="861" href="MLTT.Negation.html#861" class="Bound">z</a><a id="862" href="MLTT.Negation.html#852" class="Bound">)</a> <a id="864" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="866" href="MLTT.Negation.html#846" class="Bound">X</a> <a id="868" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="870" href="MLTT.Negation.html#846" class="Bound">X</a> <a id="872" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="874" href="MLTT.Negation.html#846" class="Bound">X</a>
                            <a id="904" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="906" class="Symbol">(</a><a id="907" href="MLTT.Negation.html#853" class="Bound">x</a> <a id="909" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="911" href="MLTT.Negation.html#857" class="Bound">y</a><a id="912" class="Symbol">)</a> <a id="914" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="916" class="Symbol">(</a><a id="917" href="MLTT.Negation.html#857" class="Bound">y</a> <a id="919" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="921" href="MLTT.Negation.html#861" class="Bound">z</a><a id="922" class="Symbol">)</a> <a id="924" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="926" class="Symbol">(</a><a id="927" href="MLTT.Negation.html#861" class="Bound">z</a> <a id="929" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="931" href="MLTT.Negation.html#853" class="Bound">x</a><a id="932" class="Symbol">)</a>

<a id="≠-sym"></a><a id="935" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="941" class="Symbol">:</a> <a id="943" class="Symbol">{</a><a id="944" href="MLTT.Negation.html#944" class="Bound">X</a> <a id="946" class="Symbol">:</a> <a id="948" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="950" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="952" class="Symbol">}</a> <a id="954" class="Symbol">→</a> <a id="956" class="Symbol">{</a><a id="957" href="MLTT.Negation.html#957" class="Bound">x</a> <a id="959" href="MLTT.Negation.html#959" class="Bound">y</a> <a id="961" class="Symbol">:</a> <a id="963" href="MLTT.Negation.html#944" class="Bound">X</a><a id="964" class="Symbol">}</a> <a id="966" class="Symbol">→</a> <a id="968" href="MLTT.Negation.html#957" class="Bound">x</a> <a id="970" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="972" href="MLTT.Negation.html#959" class="Bound">y</a> <a id="974" class="Symbol">→</a> <a id="976" href="MLTT.Negation.html#959" class="Bound">y</a> <a id="978" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="980" href="MLTT.Negation.html#957" class="Bound">x</a>
<a id="982" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="988" href="MLTT.Negation.html#988" class="Bound">u</a> <a id="990" href="MLTT.Negation.html#990" class="Bound">r</a> <a id="992" class="Symbol">=</a> <a id="994" href="MLTT.Negation.html#988" class="Bound">u</a> <a id="996" class="Symbol">(</a><a id="997" href="MLTT.Negation.html#990" class="Bound">r</a> <a id="999" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1001" class="Symbol">)</a>

<a id="is-empty"></a><a id="1004" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1017" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1019" class="Symbol">→</a> <a id="1021" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1023" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1025" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="MLTT.Negation.html#278" class="Function Operator">¬_</a>

<a id="¬¬_"></a><a id="1040" href="MLTT.Negation.html#1040" class="Function Operator">¬¬_</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1048" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1050" class="Symbol">→</a> <a id="1052" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1054" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1056" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1059" href="MLTT.Negation.html#1059" class="Bound">A</a> <a id="1061" class="Symbol">=</a> <a id="1063" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1065" class="Symbol">(</a><a id="1066" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1068" href="MLTT.Negation.html#1059" class="Bound">A</a><a id="1069" class="Symbol">)</a>

<a id="¬¬¬_"></a><a id="1072" href="MLTT.Negation.html#1072" class="Function Operator">¬¬¬_</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1081" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1083" class="Symbol">→</a> <a id="1085" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1087" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1089" href="MLTT.Negation.html#1072" class="Function Operator">¬¬¬</a> <a id="1093" href="MLTT.Negation.html#1093" class="Bound">A</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1099" class="Symbol">(</a><a id="1100" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1103" href="MLTT.Negation.html#1093" class="Bound">A</a><a id="1104" class="Symbol">)</a>

<a id="is-nonempty"></a><a id="1107" href="MLTT.Negation.html#1107" class="Function">is-nonempty</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1123" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1129" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1131" href="MLTT.Negation.html#1107" class="Function">is-nonempty</a> <a id="1143" class="Symbol">=</a> <a id="1145" href="MLTT.Negation.html#1040" class="Function Operator">¬¬_</a>

<a id="dual"></a><a id="1150" href="MLTT.Negation.html#1150" class="Function">dual</a> <a id="1155" class="Symbol">:</a> <a id="1157" class="Symbol">{</a><a id="1158" href="MLTT.Negation.html#1158" class="Bound">X</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1164" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1166" class="Symbol">}</a> <a id="1168" class="Symbol">{</a><a id="1169" href="MLTT.Negation.html#1169" class="Bound">Y</a> <a id="1171" class="Symbol">:</a> <a id="1173" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1175" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1177" class="Symbol">}</a> <a id="1179" class="Symbol">(</a><a id="1180" href="MLTT.Negation.html#1180" class="Bound">R</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1186" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1188" class="Symbol">)</a> <a id="1190" class="Symbol">→</a> <a id="1192" class="Symbol">(</a><a id="1193" href="MLTT.Negation.html#1158" class="Bound">X</a> <a id="1195" class="Symbol">→</a> <a id="1197" href="MLTT.Negation.html#1169" class="Bound">Y</a><a id="1198" class="Symbol">)</a> <a id="1200" class="Symbol">→</a> <a id="1202" class="Symbol">(</a><a id="1203" href="MLTT.Negation.html#1169" class="Bound">Y</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="MLTT.Negation.html#1180" class="Bound">R</a><a id="1208" class="Symbol">)</a> <a id="1210" class="Symbol">→</a> <a id="1212" class="Symbol">(</a><a id="1213" href="MLTT.Negation.html#1158" class="Bound">X</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="MLTT.Negation.html#1180" class="Bound">R</a><a id="1218" class="Symbol">)</a>
<a id="1220" href="MLTT.Negation.html#1150" class="Function">dual</a> <a id="1225" href="MLTT.Negation.html#1225" class="Bound">R</a> <a id="1227" href="MLTT.Negation.html#1227" class="Bound">f</a> <a id="1229" href="MLTT.Negation.html#1229" class="Bound">p</a> <a id="1231" class="Symbol">=</a> <a id="1233" href="MLTT.Negation.html#1229" class="Bound">p</a> <a id="1235" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1237" href="MLTT.Negation.html#1227" class="Bound">f</a>

<a id="contrapositive"></a><a id="1240" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="1255" class="Symbol">:</a> <a id="1257" class="Symbol">{</a><a id="1258" href="MLTT.Negation.html#1258" class="Bound">A</a> <a id="1260" class="Symbol">:</a> <a id="1262" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1264" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1266" class="Symbol">}</a> <a id="1268" class="Symbol">{</a><a id="1269" href="MLTT.Negation.html#1269" class="Bound">B</a> <a id="1271" class="Symbol">:</a> <a id="1273" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1275" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1277" class="Symbol">}</a> <a id="1279" class="Symbol">→</a> <a id="1281" class="Symbol">(</a><a id="1282" href="MLTT.Negation.html#1258" class="Bound">A</a> <a id="1284" class="Symbol">→</a> <a id="1286" href="MLTT.Negation.html#1269" class="Bound">B</a><a id="1287" class="Symbol">)</a> <a id="1289" class="Symbol">→</a> <a id="1291" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1293" href="MLTT.Negation.html#1269" class="Bound">B</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1299" href="MLTT.Negation.html#1258" class="Bound">A</a>
<a id="1301" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="MLTT.Negation.html#1150" class="Function">dual</a> <a id="1323" class="Symbol">_</a>

<a id="double-contrapositive"></a><a id="1326" href="MLTT.Negation.html#1326" class="Function">double-contrapositive</a> <a id="1348" class="Symbol">:</a> <a id="1350" class="Symbol">{</a><a id="1351" href="MLTT.Negation.html#1351" class="Bound">A</a> <a id="1353" class="Symbol">:</a> <a id="1355" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1357" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1359" class="Symbol">}</a> <a id="1361" class="Symbol">{</a><a id="1362" href="MLTT.Negation.html#1362" class="Bound">B</a> <a id="1364" class="Symbol">:</a> <a id="1366" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1368" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1370" class="Symbol">}</a> <a id="1372" class="Symbol">→</a> <a id="1374" class="Symbol">(</a><a id="1375" href="MLTT.Negation.html#1351" class="Bound">A</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="MLTT.Negation.html#1362" class="Bound">B</a><a id="1380" class="Symbol">)</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1387" href="MLTT.Negation.html#1351" class="Bound">A</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1394" href="MLTT.Negation.html#1362" class="Bound">B</a>
<a id="1396" href="MLTT.Negation.html#1326" class="Function">double-contrapositive</a> <a id="1418" class="Symbol">=</a> <a id="1420" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="1435" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1437" href="MLTT.Negation.html#1240" class="Function">contrapositive</a>

<a id="¬¬-functor"></a><a id="1453" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="1464" class="Symbol">:</a> <a id="1466" class="Symbol">{</a><a id="1467" href="MLTT.Negation.html#1467" class="Bound">A</a> <a id="1469" class="Symbol">:</a> <a id="1471" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1473" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1475" class="Symbol">}</a> <a id="1477" class="Symbol">{</a><a id="1478" href="MLTT.Negation.html#1478" class="Bound">B</a> <a id="1480" class="Symbol">:</a> <a id="1482" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1484" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1486" class="Symbol">}</a> <a id="1488" class="Symbol">→</a> <a id="1490" class="Symbol">(</a><a id="1491" href="MLTT.Negation.html#1467" class="Bound">A</a> <a id="1493" class="Symbol">→</a> <a id="1495" href="MLTT.Negation.html#1478" class="Bound">B</a><a id="1496" class="Symbol">)</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1503" href="MLTT.Negation.html#1467" class="Bound">A</a> <a id="1505" class="Symbol">→</a> <a id="1507" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1510" href="MLTT.Negation.html#1478" class="Bound">B</a>
<a id="1512" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="1523" class="Symbol">=</a> <a id="1525" href="MLTT.Negation.html#1326" class="Function">double-contrapositive</a>

<a id="¬¬-kleisli"></a><a id="1548" href="MLTT.Negation.html#1548" class="Function">¬¬-kleisli</a> <a id="1559" class="Symbol">:</a> <a id="1561" class="Symbol">{</a><a id="1562" href="MLTT.Negation.html#1562" class="Bound">A</a> <a id="1564" class="Symbol">:</a> <a id="1566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1568" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1570" class="Symbol">}</a> <a id="1572" class="Symbol">{</a><a id="1573" href="MLTT.Negation.html#1573" class="Bound">B</a> <a id="1575" class="Symbol">:</a> <a id="1577" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1579" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1581" class="Symbol">}</a> <a id="1583" class="Symbol">→</a> <a id="1585" class="Symbol">(</a><a id="1586" href="MLTT.Negation.html#1562" class="Bound">A</a> <a id="1588" class="Symbol">→</a> <a id="1590" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1593" href="MLTT.Negation.html#1573" class="Bound">B</a><a id="1594" class="Symbol">)</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1601" href="MLTT.Negation.html#1562" class="Bound">A</a> <a id="1603" class="Symbol">→</a> <a id="1605" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1608" href="MLTT.Negation.html#1573" class="Bound">B</a>
<a id="1610" href="MLTT.Negation.html#1548" class="Function">¬¬-kleisli</a> <a id="1621" href="MLTT.Negation.html#1621" class="Bound">f</a> <a id="1623" href="MLTT.Negation.html#1623" class="Bound">ϕ</a> <a id="1625" href="MLTT.Negation.html#1625" class="Bound">h</a> <a id="1627" class="Symbol">=</a> <a id="1629" href="MLTT.Negation.html#1623" class="Bound">ϕ</a> <a id="1631" class="Symbol">(λ</a> <a id="1634" href="MLTT.Negation.html#1634" class="Bound">a</a> <a id="1636" class="Symbol">→</a> <a id="1638" href="MLTT.Negation.html#1621" class="Bound">f</a> <a id="1640" href="MLTT.Negation.html#1634" class="Bound">a</a> <a id="1642" href="MLTT.Negation.html#1625" class="Bound">h</a><a id="1643" class="Symbol">)</a>

<a id="¬¬-intro"></a><a id="1646" href="MLTT.Negation.html#1646" class="Function">¬¬-intro</a> <a id="1655" class="Symbol">:</a> <a id="1657" class="Symbol">{</a><a id="1658" href="MLTT.Negation.html#1658" class="Bound">A</a> <a id="1660" class="Symbol">:</a> <a id="1662" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1664" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1666" class="Symbol">}</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="MLTT.Negation.html#1658" class="Bound">A</a> <a id="1672" class="Symbol">→</a> <a id="1674" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1677" href="MLTT.Negation.html#1658" class="Bound">A</a>
<a id="1679" href="MLTT.Negation.html#1646" class="Function">¬¬-intro</a> <a id="1688" href="MLTT.Negation.html#1688" class="Bound">x</a> <a id="1690" href="MLTT.Negation.html#1690" class="Bound">u</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="MLTT.Negation.html#1690" class="Bound">u</a> <a id="1696" href="MLTT.Negation.html#1688" class="Bound">x</a>

<a id="≠-is-irrefl"></a><a id="1699" href="MLTT.Negation.html#1699" class="Function">≠-is-irrefl</a> <a id="1711" class="Symbol">:</a> <a id="1713" class="Symbol">{</a><a id="1714" href="MLTT.Negation.html#1714" class="Bound">X</a> <a id="1716" class="Symbol">:</a> <a id="1718" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1722" class="Symbol">}</a> <a id="1724" class="Symbol">(</a><a id="1725" href="MLTT.Negation.html#1725" class="Bound">x</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="MLTT.Negation.html#1714" class="Bound">X</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">→</a> <a id="1734" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1736" class="Symbol">(</a><a id="1737" href="MLTT.Negation.html#1725" class="Bound">x</a> <a id="1739" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="1741" href="MLTT.Negation.html#1725" class="Bound">x</a><a id="1742" class="Symbol">)</a>
<a id="1744" href="MLTT.Negation.html#1699" class="Function">≠-is-irrefl</a> <a id="1756" href="MLTT.Negation.html#1756" class="Bound">x</a> <a id="1758" class="Symbol">=</a> <a id="1760" href="MLTT.Negation.html#1646" class="Function">¬¬-intro</a> <a id="1769" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="three-negations-imply-one"></a><a id="1775" href="MLTT.Negation.html#1775" class="Function">three-negations-imply-one</a> <a id="1801" class="Symbol">:</a> <a id="1803" class="Symbol">{</a><a id="1804" href="MLTT.Negation.html#1804" class="Bound">A</a> <a id="1806" class="Symbol">:</a> <a id="1808" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1810" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1812" class="Symbol">}</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="MLTT.Negation.html#1072" class="Function Operator">¬¬¬</a> <a id="1820" href="MLTT.Negation.html#1804" class="Bound">A</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1826" href="MLTT.Negation.html#1804" class="Bound">A</a>
<a id="1828" href="MLTT.Negation.html#1775" class="Function">three-negations-imply-one</a> <a id="1854" class="Symbol">=</a> <a id="1856" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="1871" href="MLTT.Negation.html#1646" class="Function">¬¬-intro</a>

<a id="dne&#39;"></a><a id="1881" href="MLTT.Negation.html#1881" class="Function">dne&#39;</a> <a id="1886" class="Symbol">:</a> <a id="1888" class="Symbol">{</a><a id="1889" href="MLTT.Negation.html#1889" class="Bound">A</a> <a id="1891" class="Symbol">:</a> <a id="1893" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1895" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1897" class="Symbol">}</a> <a id="1899" class="Symbol">{</a><a id="1900" href="MLTT.Negation.html#1900" class="Bound">B</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1906" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1908" class="Symbol">}</a> <a id="1910" class="Symbol">→</a> <a id="1912" class="Symbol">(</a><a id="1913" href="MLTT.Negation.html#1889" class="Bound">A</a> <a id="1915" class="Symbol">→</a> <a id="1917" href="MLTT.Negation.html#1900" class="Bound">B</a><a id="1918" class="Symbol">)</a> <a id="1920" class="Symbol">→</a> <a id="1922" class="Symbol">(</a><a id="1923" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1926" href="MLTT.Negation.html#1900" class="Bound">B</a> <a id="1928" class="Symbol">→</a> <a id="1930" href="MLTT.Negation.html#1900" class="Bound">B</a><a id="1931" class="Symbol">)</a> <a id="1933" class="Symbol">→</a> <a id="1935" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1938" href="MLTT.Negation.html#1889" class="Bound">A</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="MLTT.Negation.html#1900" class="Bound">B</a>
<a id="1944" href="MLTT.Negation.html#1881" class="Function">dne&#39;</a> <a id="1949" href="MLTT.Negation.html#1949" class="Bound">f</a> <a id="1951" href="MLTT.Negation.html#1951" class="Bound">h</a> <a id="1953" href="MLTT.Negation.html#1953" class="Bound">ϕ</a> <a id="1955" class="Symbol">=</a> <a id="1957" href="MLTT.Negation.html#1951" class="Bound">h</a> <a id="1959" class="Symbol">(λ</a> <a id="1962" href="MLTT.Negation.html#1962" class="Bound">g</a> <a id="1964" class="Symbol">→</a> <a id="1966" href="MLTT.Negation.html#1953" class="Bound">ϕ</a> <a id="1968" class="Symbol">(λ</a> <a id="1971" href="MLTT.Negation.html#1971" class="Bound">a</a> <a id="1973" class="Symbol">→</a> <a id="1975" href="MLTT.Negation.html#1962" class="Bound">g</a> <a id="1977" class="Symbol">(</a><a id="1978" href="MLTT.Negation.html#1949" class="Bound">f</a> <a id="1980" href="MLTT.Negation.html#1971" class="Bound">a</a><a id="1981" class="Symbol">)))</a>

<a id="dne"></a><a id="1986" href="MLTT.Negation.html#1986" class="Function">dne</a> <a id="1990" class="Symbol">:</a> <a id="1992" class="Symbol">{</a><a id="1993" href="MLTT.Negation.html#1993" class="Bound">A</a> <a id="1995" class="Symbol">:</a> <a id="1997" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2001" class="Symbol">}</a> <a id="2003" class="Symbol">{</a><a id="2004" href="MLTT.Negation.html#2004" class="Bound">B</a> <a id="2006" class="Symbol">:</a> <a id="2008" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2010" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2012" class="Symbol">}</a> <a id="2014" class="Symbol">→</a> <a id="2016" class="Symbol">(</a><a id="2017" href="MLTT.Negation.html#1993" class="Bound">A</a> <a id="2019" class="Symbol">→</a> <a id="2021" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2023" href="MLTT.Negation.html#2004" class="Bound">B</a><a id="2024" class="Symbol">)</a> <a id="2026" class="Symbol">→</a> <a id="2028" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2031" href="MLTT.Negation.html#1993" class="Bound">A</a> <a id="2033" class="Symbol">→</a> <a id="2035" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2037" href="MLTT.Negation.html#2004" class="Bound">B</a>
<a id="2039" href="MLTT.Negation.html#1986" class="Function">dne</a> <a id="2043" href="MLTT.Negation.html#2043" class="Bound">f</a> <a id="2045" href="MLTT.Negation.html#2045" class="Bound">ϕ</a> <a id="2047" href="MLTT.Negation.html#2047" class="Bound">b</a> <a id="2049" class="Symbol">=</a> <a id="2051" href="MLTT.Negation.html#2045" class="Bound">ϕ</a> <a id="2053" class="Symbol">(λ</a> <a id="2056" href="MLTT.Negation.html#2056" class="Bound">a</a> <a id="2058" class="Symbol">→</a> <a id="2060" href="MLTT.Negation.html#2043" class="Bound">f</a> <a id="2062" href="MLTT.Negation.html#2056" class="Bound">a</a> <a id="2064" href="MLTT.Negation.html#2047" class="Bound">b</a><a id="2065" class="Symbol">)</a>

<a id="double-negation-unshift"></a><a id="2068" href="MLTT.Negation.html#2068" class="Function">double-negation-unshift</a> <a id="2092" class="Symbol">:</a> <a id="2094" class="Symbol">{</a><a id="2095" href="MLTT.Negation.html#2095" class="Bound">X</a> <a id="2097" class="Symbol">:</a> <a id="2099" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2101" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2103" class="Symbol">}</a> <a id="2105" class="Symbol">{</a><a id="2106" href="MLTT.Negation.html#2106" class="Bound">A</a> <a id="2108" class="Symbol">:</a> <a id="2110" href="MLTT.Negation.html#2095" class="Bound">X</a> <a id="2112" class="Symbol">→</a> <a id="2114" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2116" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2118" class="Symbol">}</a>
                        <a id="2144" class="Symbol">→</a> <a id="2146" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2149" class="Symbol">((</a><a id="2151" href="MLTT.Negation.html#2151" class="Bound">x</a> <a id="2153" class="Symbol">:</a> <a id="2155" href="MLTT.Negation.html#2095" class="Bound">X</a><a id="2156" class="Symbol">)</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="MLTT.Negation.html#2106" class="Bound">A</a> <a id="2162" href="MLTT.Negation.html#2151" class="Bound">x</a><a id="2163" class="Symbol">)</a>
                        <a id="2189" class="Symbol">→</a> <a id="2191" class="Symbol">(</a><a id="2192" href="MLTT.Negation.html#2192" class="Bound">x</a> <a id="2194" class="Symbol">:</a> <a id="2196" href="MLTT.Negation.html#2095" class="Bound">X</a><a id="2197" class="Symbol">)</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2204" class="Symbol">(</a><a id="2205" href="MLTT.Negation.html#2106" class="Bound">A</a> <a id="2207" href="MLTT.Negation.html#2192" class="Bound">x</a><a id="2208" class="Symbol">)</a>
<a id="2210" href="MLTT.Negation.html#2068" class="Function">double-negation-unshift</a> <a id="2234" href="MLTT.Negation.html#2234" class="Bound">f</a> <a id="2236" href="MLTT.Negation.html#2236" class="Bound">x</a> <a id="2238" href="MLTT.Negation.html#2238" class="Bound">g</a> <a id="2240" class="Symbol">=</a> <a id="2242" href="MLTT.Negation.html#2234" class="Bound">f</a> <a id="2244" class="Symbol">(λ</a> <a id="2247" href="MLTT.Negation.html#2247" class="Bound">h</a> <a id="2249" class="Symbol">→</a> <a id="2251" href="MLTT.Negation.html#2238" class="Bound">g</a> <a id="2253" class="Symbol">(</a><a id="2254" href="MLTT.Negation.html#2247" class="Bound">h</a> <a id="2256" href="MLTT.Negation.html#2236" class="Bound">x</a><a id="2257" class="Symbol">))</a>

<a id="dnu"></a><a id="2261" href="MLTT.Negation.html#2261" class="Function">dnu</a> <a id="2265" class="Symbol">:</a> <a id="2267" class="Symbol">{</a><a id="2268" href="MLTT.Negation.html#2268" class="Bound">A</a> <a id="2270" class="Symbol">:</a> <a id="2272" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2274" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2276" class="Symbol">}</a> <a id="2278" class="Symbol">{</a><a id="2279" href="MLTT.Negation.html#2279" class="Bound">B</a> <a id="2281" class="Symbol">:</a> <a id="2283" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2285" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2287" class="Symbol">}</a> <a id="2289" class="Symbol">→</a> <a id="2291" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2294" class="Symbol">(</a><a id="2295" href="MLTT.Negation.html#2268" class="Bound">A</a> <a id="2297" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2299" href="MLTT.Negation.html#2279" class="Bound">B</a><a id="2300" class="Symbol">)</a> <a id="2302" class="Symbol">→</a> <a id="2304" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2307" href="MLTT.Negation.html#2268" class="Bound">A</a> <a id="2309" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2311" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2314" href="MLTT.Negation.html#2279" class="Bound">B</a>
<a id="2316" href="MLTT.Negation.html#2261" class="Function">dnu</a> <a id="2320" href="MLTT.Negation.html#2320" class="Bound">φ</a> <a id="2322" class="Symbol">=</a> <a id="2324" class="Symbol">(</a><a id="2325" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="2336" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2340" href="MLTT.Negation.html#2320" class="Bound">φ</a><a id="2341" class="Symbol">)</a> <a id="2343" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2345" class="Symbol">(</a><a id="2346" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="2357" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2361" href="MLTT.Negation.html#2320" class="Bound">φ</a><a id="2362" class="Symbol">)</a>

<a id="und"></a><a id="2365" href="MLTT.Negation.html#2365" class="Function">und</a> <a id="2369" class="Symbol">:</a> <a id="2371" class="Symbol">{</a><a id="2372" href="MLTT.Negation.html#2372" class="Bound">A</a> <a id="2374" class="Symbol">:</a> <a id="2376" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2378" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2380" class="Symbol">}</a> <a id="2382" class="Symbol">{</a><a id="2383" href="MLTT.Negation.html#2383" class="Bound">B</a> <a id="2385" class="Symbol">:</a> <a id="2387" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2389" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2391" class="Symbol">}</a> <a id="2393" class="Symbol">→</a> <a id="2395" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2398" href="MLTT.Negation.html#2372" class="Bound">A</a> <a id="2400" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2402" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2405" href="MLTT.Negation.html#2383" class="Bound">B</a> <a id="2407" class="Symbol">→</a> <a id="2409" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2412" class="Symbol">(</a><a id="2413" href="MLTT.Negation.html#2372" class="Bound">A</a> <a id="2415" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2417" href="MLTT.Negation.html#2383" class="Bound">B</a><a id="2418" class="Symbol">)</a>
<a id="2420" href="MLTT.Negation.html#2365" class="Function">und</a> <a id="2424" class="Symbol">(</a><a id="2425" href="MLTT.Negation.html#2425" class="Bound">φ</a> <a id="2427" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2429" href="MLTT.Negation.html#2429" class="Bound">γ</a><a id="2430" class="Symbol">)</a> <a id="2432" href="MLTT.Negation.html#2432" class="Bound">w</a> <a id="2434" class="Symbol">=</a> <a id="2436" href="MLTT.Negation.html#2429" class="Bound">γ</a> <a id="2438" class="Symbol">(λ</a> <a id="2441" href="MLTT.Negation.html#2441" class="Bound">y</a> <a id="2443" class="Symbol">→</a> <a id="2445" href="MLTT.Negation.html#2425" class="Bound">φ</a> <a id="2447" class="Symbol">(λ</a> <a id="2450" href="MLTT.Negation.html#2450" class="Bound">x</a> <a id="2452" class="Symbol">→</a> <a id="2454" href="MLTT.Negation.html#2432" class="Bound">w</a> <a id="2456" class="Symbol">(</a><a id="2457" href="MLTT.Negation.html#2450" class="Bound">x</a> <a id="2459" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2461" href="MLTT.Negation.html#2441" class="Bound">y</a><a id="2462" class="Symbol">)))</a>

<a id="¬¬-stable"></a><a id="2467" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="2477" class="Symbol">:</a> <a id="2479" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2481" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2483" class="Symbol">→</a> <a id="2485" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2487" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2489" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="2499" href="MLTT.Negation.html#2499" class="Bound">A</a> <a id="2501" class="Symbol">=</a> <a id="2503" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2506" href="MLTT.Negation.html#2499" class="Bound">A</a> <a id="2508" class="Symbol">→</a> <a id="2510" href="MLTT.Negation.html#2499" class="Bound">A</a>

<a id="is-negative-type"></a><a id="2513" href="MLTT.Negation.html#2513" class="Function">is-negative-type</a> <a id="2530" class="Symbol">:</a> <a id="2532" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2534" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2536" class="Symbol">→</a> <a id="2538" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2540" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2542" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2544" href="MLTT.Negation.html#2513" class="Function">is-negative-type</a> <a id="2561" class="Symbol">{</a><a id="2562" href="MLTT.Negation.html#2562" class="Bound">𝓤</a><a id="2563" class="Symbol">}</a> <a id="2565" href="MLTT.Negation.html#2565" class="Bound">A</a> <a id="2567" class="Symbol">=</a> <a id="2569" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2571" href="MLTT.Negation.html#2571" class="Bound">B</a> <a id="2573" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2575" href="MLTT.Negation.html#2562" class="Bound">𝓤</a> <a id="2577" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2579" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2581" class="Symbol">(</a><a id="2582" href="MLTT.Negation.html#2565" class="Bound">A</a> <a id="2584" href="MLTT.Negation.html#224" class="Function Operator">↔</a> <a id="2586" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2588" href="MLTT.Negation.html#2571" class="Bound">B</a><a id="2589" class="Symbol">)</a>

<a id="¬¬-stable-types-are-negative"></a><a id="2592" href="MLTT.Negation.html#2592" class="Function">¬¬-stable-types-are-negative</a> <a id="2621" class="Symbol">:</a> <a id="2623" class="Symbol">(</a><a id="2624" href="MLTT.Negation.html#2624" class="Bound">A</a> <a id="2626" class="Symbol">:</a> <a id="2628" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2630" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2632" class="Symbol">)</a> <a id="2634" class="Symbol">→</a> <a id="2636" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="2646" href="MLTT.Negation.html#2624" class="Bound">A</a> <a id="2648" class="Symbol">→</a> <a id="2650" href="MLTT.Negation.html#2513" class="Function">is-negative-type</a> <a id="2667" href="MLTT.Negation.html#2624" class="Bound">A</a>
<a id="2669" href="MLTT.Negation.html#2592" class="Function">¬¬-stable-types-are-negative</a> <a id="2698" href="MLTT.Negation.html#2698" class="Bound">A</a> <a id="2700" href="MLTT.Negation.html#2700" class="Bound">s</a> <a id="2702" class="Symbol">=</a> <a id="2704" class="Symbol">(</a><a id="2705" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2707" href="MLTT.Negation.html#2698" class="Bound">A</a><a id="2708" class="Symbol">)</a> <a id="2710" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2712" href="MLTT.Negation.html#1646" class="Function">¬¬-intro</a> <a id="2721" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2723" href="MLTT.Negation.html#2700" class="Bound">s</a>

<a id="negative-types-are-¬¬-stable"></a><a id="2726" href="MLTT.Negation.html#2726" class="Function">negative-types-are-¬¬-stable</a> <a id="2755" class="Symbol">:</a> <a id="2757" class="Symbol">(</a><a id="2758" href="MLTT.Negation.html#2758" class="Bound">A</a> <a id="2760" class="Symbol">:</a> <a id="2762" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2764" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2766" class="Symbol">)</a> <a id="2768" class="Symbol">→</a> <a id="2770" href="MLTT.Negation.html#2513" class="Function">is-negative-type</a> <a id="2787" href="MLTT.Negation.html#2758" class="Bound">A</a> <a id="2789" class="Symbol">→</a> <a id="2791" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="2801" href="MLTT.Negation.html#2758" class="Bound">A</a>
<a id="2803" href="MLTT.Negation.html#2726" class="Function">negative-types-are-¬¬-stable</a> <a id="2832" href="MLTT.Negation.html#2832" class="Bound">A</a> <a id="2834" class="Symbol">(</a><a id="2835" href="MLTT.Negation.html#2835" class="Bound">B</a> <a id="2837" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2839" href="MLTT.Negation.html#2839" class="Bound">f</a> <a id="2841" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2843" href="MLTT.Negation.html#2843" class="Bound">g</a><a id="2844" class="Symbol">)</a> <a id="2846" class="Symbol">=</a> <a id="2848" href="MLTT.Negation.html#2949" class="Function">III</a>
 <a id="2853" class="Keyword">where</a>
  <a id="2861" href="MLTT.Negation.html#2861" class="Function">I</a> <a id="2863" class="Symbol">:</a> <a id="2865" href="MLTT.Negation.html#2832" class="Bound">A</a> <a id="2867" class="Symbol">→</a> <a id="2869" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2871" href="MLTT.Negation.html#2835" class="Bound">B</a>
  <a id="2875" href="MLTT.Negation.html#2861" class="Function">I</a> <a id="2877" href="MLTT.Negation.html#2877" class="Bound">a</a> <a id="2879" href="MLTT.Negation.html#2879" class="Bound">b</a> <a id="2881" class="Symbol">=</a> <a id="2883" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2890" class="Symbol">(</a><a id="2891" href="MLTT.Negation.html#2839" class="Bound">f</a> <a id="2893" href="MLTT.Negation.html#2877" class="Bound">a</a> <a id="2895" href="MLTT.Negation.html#2879" class="Bound">b</a><a id="2896" class="Symbol">)</a>

  <a id="2901" href="MLTT.Negation.html#2901" class="Function">II</a> <a id="2904" class="Symbol">:</a> <a id="2906" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2908" href="MLTT.Negation.html#2835" class="Bound">B</a> <a id="2910" class="Symbol">→</a> <a id="2912" href="MLTT.Negation.html#2832" class="Bound">A</a>
  <a id="2916" href="MLTT.Negation.html#2901" class="Function">II</a> <a id="2919" href="MLTT.Negation.html#2919" class="Bound">ν</a> <a id="2921" class="Symbol">=</a> <a id="2923" href="MLTT.Negation.html#2843" class="Bound">g</a> <a id="2925" class="Symbol">(λ</a> <a id="2928" href="MLTT.Negation.html#2928" class="Bound">b</a> <a id="2930" class="Symbol">→</a> <a id="2932" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2939" class="Symbol">(</a><a id="2940" href="MLTT.Negation.html#2919" class="Bound">ν</a> <a id="2942" href="MLTT.Negation.html#2928" class="Bound">b</a><a id="2943" class="Symbol">))</a>

  <a id="2949" href="MLTT.Negation.html#2949" class="Function">III</a> <a id="2953" class="Symbol">:</a> <a id="2955" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2958" href="MLTT.Negation.html#2832" class="Bound">A</a> <a id="2960" class="Symbol">→</a> <a id="2962" href="MLTT.Negation.html#2832" class="Bound">A</a>
  <a id="2966" href="MLTT.Negation.html#2949" class="Function">III</a> <a id="2970" class="Symbol">=</a> <a id="2972" href="MLTT.Negation.html#2901" class="Function">II</a> <a id="2975" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2977" href="MLTT.Negation.html#1775" class="Function">three-negations-imply-one</a> <a id="3003" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3005" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="3016" href="MLTT.Negation.html#2861" class="Function">I</a>

<a id="¬-is-¬¬-stable"></a><a id="3019" href="MLTT.Negation.html#3019" class="Function">¬-is-¬¬-stable</a> <a id="3034" class="Symbol">:</a> <a id="3036" class="Symbol">{</a><a id="3037" href="MLTT.Negation.html#3037" class="Bound">A</a> <a id="3039" class="Symbol">:</a> <a id="3041" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3043" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3045" class="Symbol">}</a> <a id="3047" class="Symbol">→</a> <a id="3049" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="3059" class="Symbol">(</a><a id="3060" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3062" href="MLTT.Negation.html#3037" class="Bound">A</a><a id="3063" class="Symbol">)</a>
<a id="3065" href="MLTT.Negation.html#3019" class="Function">¬-is-¬¬-stable</a> <a id="3080" class="Symbol">=</a> <a id="3082" href="MLTT.Negation.html#1775" class="Function">three-negations-imply-one</a>

<a id="Π-is-¬¬-stable"></a><a id="3109" href="MLTT.Negation.html#3109" class="Function">Π-is-¬¬-stable</a> <a id="3124" class="Symbol">:</a> <a id="3126" class="Symbol">{</a><a id="3127" href="MLTT.Negation.html#3127" class="Bound">A</a> <a id="3129" class="Symbol">:</a> <a id="3131" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3133" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3135" class="Symbol">}</a> <a id="3137" class="Symbol">{</a><a id="3138" href="MLTT.Negation.html#3138" class="Bound">B</a> <a id="3140" class="Symbol">:</a> <a id="3142" href="MLTT.Negation.html#3127" class="Bound">A</a> <a id="3144" class="Symbol">→</a> <a id="3146" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3148" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3150" class="Symbol">}</a>
               <a id="3167" class="Symbol">→</a> <a id="3169" class="Symbol">((</a><a id="3171" href="MLTT.Negation.html#3171" class="Bound">a</a> <a id="3173" class="Symbol">:</a> <a id="3175" href="MLTT.Negation.html#3127" class="Bound">A</a><a id="3176" class="Symbol">)</a> <a id="3178" class="Symbol">→</a> <a id="3180" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="3190" class="Symbol">(</a><a id="3191" href="MLTT.Negation.html#3138" class="Bound">B</a> <a id="3193" href="MLTT.Negation.html#3171" class="Bound">a</a><a id="3194" class="Symbol">))</a>
               <a id="3212" class="Symbol">→</a> <a id="3214" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="3224" class="Symbol">(</a><a id="3225" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="3227" href="MLTT.Negation.html#3138" class="Bound">B</a><a id="3228" class="Symbol">)</a>
<a id="3230" href="MLTT.Negation.html#3109" class="Function">Π-is-¬¬-stable</a> <a id="3245" href="MLTT.Negation.html#3245" class="Bound">f</a> <a id="3247" href="MLTT.Negation.html#3247" class="Bound">ϕ</a> <a id="3249" href="MLTT.Negation.html#3249" class="Bound">a</a> <a id="3251" class="Symbol">=</a> <a id="3253" href="MLTT.Negation.html#3245" class="Bound">f</a> <a id="3255" href="MLTT.Negation.html#3249" class="Bound">a</a> <a id="3257" class="Symbol">(λ</a> <a id="3260" href="MLTT.Negation.html#3260" class="Bound">v</a> <a id="3262" class="Symbol">→</a> <a id="3264" href="MLTT.Negation.html#3247" class="Bound">ϕ</a> <a id="3266" class="Symbol">(λ</a> <a id="3269" href="MLTT.Negation.html#3269" class="Bound">g</a> <a id="3271" class="Symbol">→</a> <a id="3273" href="MLTT.Negation.html#3260" class="Bound">v</a> <a id="3275" class="Symbol">(</a><a id="3276" href="MLTT.Negation.html#3269" class="Bound">g</a> <a id="3278" href="MLTT.Negation.html#3249" class="Bound">a</a><a id="3279" class="Symbol">)))</a>

<a id="→-is-¬¬-stable"></a><a id="3284" href="MLTT.Negation.html#3284" class="Function">→-is-¬¬-stable</a> <a id="3299" class="Symbol">:</a> <a id="3301" class="Symbol">{</a><a id="3302" href="MLTT.Negation.html#3302" class="Bound">A</a> <a id="3304" class="Symbol">:</a> <a id="3306" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3308" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3310" class="Symbol">}</a> <a id="3312" class="Symbol">{</a><a id="3313" href="MLTT.Negation.html#3313" class="Bound">B</a> <a id="3315" class="Symbol">:</a> <a id="3317" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3319" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3321" class="Symbol">}</a>
               <a id="3338" class="Symbol">→</a> <a id="3340" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="3350" href="MLTT.Negation.html#3313" class="Bound">B</a>
               <a id="3367" class="Symbol">→</a> <a id="3369" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="3379" class="Symbol">(</a><a id="3380" href="MLTT.Negation.html#3302" class="Bound">A</a> <a id="3382" class="Symbol">→</a> <a id="3384" href="MLTT.Negation.html#3313" class="Bound">B</a><a id="3385" class="Symbol">)</a>
<a id="3387" href="MLTT.Negation.html#3284" class="Function">→-is-¬¬-stable</a> <a id="3402" href="MLTT.Negation.html#3402" class="Bound">f</a> <a id="3404" class="Symbol">=</a> <a id="3406" href="MLTT.Negation.html#3109" class="Function">Π-is-¬¬-stable</a> <a id="3421" class="Symbol">(λ</a> <a id="3424" href="MLTT.Negation.html#3424" class="Bound">_</a> <a id="3426" class="Symbol">→</a> <a id="3428" href="MLTT.Negation.html#3402" class="Bound">f</a><a id="3429" class="Symbol">)</a>

<a id="×-is-¬¬-stable"></a><a id="3432" href="MLTT.Negation.html#3432" class="Function">×-is-¬¬-stable</a> <a id="3447" class="Symbol">:</a> <a id="3449" class="Symbol">{</a><a id="3450" href="MLTT.Negation.html#3450" class="Bound">A</a> <a id="3452" class="Symbol">:</a> <a id="3454" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3456" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3458" class="Symbol">}</a> <a id="3460" class="Symbol">{</a><a id="3461" href="MLTT.Negation.html#3461" class="Bound">B</a> <a id="3463" class="Symbol">:</a> <a id="3465" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3467" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3469" class="Symbol">}</a>
               <a id="3486" class="Symbol">→</a> <a id="3488" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="3498" href="MLTT.Negation.html#3450" class="Bound">A</a>
               <a id="3515" class="Symbol">→</a> <a id="3517" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="3527" href="MLTT.Negation.html#3461" class="Bound">B</a>
               <a id="3544" class="Symbol">→</a> <a id="3546" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="3556" class="Symbol">(</a><a id="3557" href="MLTT.Negation.html#3450" class="Bound">A</a> <a id="3559" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3561" href="MLTT.Negation.html#3461" class="Bound">B</a><a id="3562" class="Symbol">)</a>
<a id="3564" href="MLTT.Negation.html#3432" class="Function">×-is-¬¬-stable</a> <a id="3579" href="MLTT.Negation.html#3579" class="Bound">f</a> <a id="3581" href="MLTT.Negation.html#3581" class="Bound">g</a> <a id="3583" href="MLTT.Negation.html#3583" class="Bound">ϕ</a> <a id="3585" class="Symbol">=</a> <a id="3587" href="MLTT.Negation.html#3579" class="Bound">f</a> <a id="3589" class="Symbol">(λ</a> <a id="3592" href="MLTT.Negation.html#3592" class="Bound">v</a> <a id="3594" class="Symbol">→</a> <a id="3596" href="MLTT.Negation.html#3583" class="Bound">ϕ</a> <a id="3598" class="Symbol">(λ</a> <a id="3601" class="Symbol">(</a><a id="3602" href="MLTT.Negation.html#3602" class="Bound">a</a> <a id="3604" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3606" href="MLTT.Negation.html#3606" class="Bound">b</a><a id="3607" class="Symbol">)</a> <a id="3609" class="Symbol">→</a> <a id="3611" href="MLTT.Negation.html#3592" class="Bound">v</a> <a id="3613" href="MLTT.Negation.html#3602" class="Bound">a</a><a id="3614" class="Symbol">))</a> <a id="3617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                       <a id="3642" href="MLTT.Negation.html#3581" class="Bound">g</a> <a id="3644" class="Symbol">(λ</a> <a id="3647" href="MLTT.Negation.html#3647" class="Bound">v</a> <a id="3649" class="Symbol">→</a> <a id="3651" href="MLTT.Negation.html#3583" class="Bound">ϕ</a> <a id="3653" class="Symbol">(λ</a> <a id="3656" class="Symbol">(</a><a id="3657" href="MLTT.Negation.html#3657" class="Bound">a</a> <a id="3659" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3661" href="MLTT.Negation.html#3661" class="Bound">b</a><a id="3662" class="Symbol">)</a> <a id="3664" class="Symbol">→</a> <a id="3666" href="MLTT.Negation.html#3647" class="Bound">v</a> <a id="3668" href="MLTT.Negation.html#3661" class="Bound">b</a><a id="3669" class="Symbol">))</a>

<a id="negation-of-implication"></a><a id="3673" href="MLTT.Negation.html#3673" class="Function">negation-of-implication</a> <a id="3697" class="Symbol">:</a>  <a id="3700" class="Symbol">{</a><a id="3701" href="MLTT.Negation.html#3701" class="Bound">A</a> <a id="3703" class="Symbol">:</a> <a id="3705" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3707" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3709" class="Symbol">}</a> <a id="3711" class="Symbol">{</a><a id="3712" href="MLTT.Negation.html#3712" class="Bound">B</a> <a id="3714" class="Symbol">:</a> <a id="3716" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3718" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3720" class="Symbol">}</a>
                        <a id="3746" class="Symbol">→</a> <a id="3748" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3750" class="Symbol">(</a><a id="3751" href="MLTT.Negation.html#3701" class="Bound">A</a> <a id="3753" class="Symbol">→</a> <a id="3755" href="MLTT.Negation.html#3712" class="Bound">B</a><a id="3756" class="Symbol">)</a>
                        <a id="3782" class="Symbol">→</a> <a id="3784" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="3787" href="MLTT.Negation.html#3701" class="Bound">A</a> <a id="3789" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3791" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3793" href="MLTT.Negation.html#3712" class="Bound">B</a>
<a id="3795" href="MLTT.Negation.html#3673" class="Function">negation-of-implication</a> <a id="3819" href="MLTT.Negation.html#3819" class="Bound">u</a> <a id="3821" class="Symbol">=</a> <a id="3823" class="Symbol">(λ</a> <a id="3826" href="MLTT.Negation.html#3826" class="Bound">v</a> <a id="3828" class="Symbol">→</a> <a id="3830" href="MLTT.Negation.html#3819" class="Bound">u</a> <a id="3832" class="Symbol">(λ</a> <a id="3835" href="MLTT.Negation.html#3835" class="Bound">a</a> <a id="3837" class="Symbol">→</a> <a id="3839" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3846" class="Symbol">(</a><a id="3847" href="MLTT.Negation.html#3826" class="Bound">v</a> <a id="3849" href="MLTT.Negation.html#3835" class="Bound">a</a><a id="3850" class="Symbol">)))</a> <a id="3854" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                            <a id="3884" class="Symbol">(λ</a> <a id="3887" href="MLTT.Negation.html#3887" class="Bound">b</a> <a id="3889" class="Symbol">→</a> <a id="3891" href="MLTT.Negation.html#3819" class="Bound">u</a> <a id="3893" class="Symbol">(λ</a> <a id="3896" href="MLTT.Negation.html#3896" class="Bound">a</a> <a id="3898" class="Symbol">→</a> <a id="3900" href="MLTT.Negation.html#3887" class="Bound">b</a><a id="3901" class="Symbol">))</a>

<a id="negation-of-implication-converse"></a><a id="3905" href="MLTT.Negation.html#3905" class="Function">negation-of-implication-converse</a> <a id="3938" class="Symbol">:</a>  <a id="3941" class="Symbol">{</a><a id="3942" href="MLTT.Negation.html#3942" class="Bound">A</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3948" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3950" class="Symbol">}</a> <a id="3952" class="Symbol">{</a><a id="3953" href="MLTT.Negation.html#3953" class="Bound">B</a> <a id="3955" class="Symbol">:</a> <a id="3957" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3959" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3961" class="Symbol">}</a>
                                 <a id="3996" class="Symbol">→</a> <a id="3998" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="4001" href="MLTT.Negation.html#3942" class="Bound">A</a> <a id="4003" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4005" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4007" href="MLTT.Negation.html#3953" class="Bound">B</a>
                                 <a id="4042" class="Symbol">→</a> <a id="4044" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4046" class="Symbol">(</a><a id="4047" href="MLTT.Negation.html#3942" class="Bound">A</a> <a id="4049" class="Symbol">→</a> <a id="4051" href="MLTT.Negation.html#3953" class="Bound">B</a><a id="4052" class="Symbol">)</a>
<a id="4054" href="MLTT.Negation.html#3905" class="Function">negation-of-implication-converse</a> <a id="4087" class="Symbol">(</a><a id="4088" href="MLTT.Negation.html#4088" class="Bound">u</a> <a id="4090" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4092" href="MLTT.Negation.html#4092" class="Bound">v</a><a id="4093" class="Symbol">)</a> <a id="4095" href="MLTT.Negation.html#4095" class="Bound">f</a> <a id="4097" class="Symbol">=</a> <a id="4099" href="MLTT.Negation.html#4088" class="Bound">u</a> <a id="4101" class="Symbol">(λ</a> <a id="4104" href="MLTT.Negation.html#4104" class="Bound">a</a> <a id="4106" class="Symbol">→</a> <a id="4108" href="MLTT.Negation.html#4092" class="Bound">v</a> <a id="4110" class="Symbol">(</a><a id="4111" href="MLTT.Negation.html#4095" class="Bound">f</a> <a id="4113" href="MLTT.Negation.html#4104" class="Bound">a</a><a id="4114" class="Symbol">))</a>

<a id="Double-negation-of-implication←"></a><a id="4118" href="MLTT.Negation.html#4118" class="Function">Double-negation-of-implication←</a> <a id="4150" class="Symbol">:</a> <a id="4152" class="Symbol">{</a><a id="4153" href="MLTT.Negation.html#4153" class="Bound">A</a> <a id="4155" class="Symbol">:</a> <a id="4157" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4159" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4161" class="Symbol">}</a> <a id="4163" class="Symbol">{</a><a id="4164" href="MLTT.Negation.html#4164" class="Bound">B</a> <a id="4166" class="Symbol">:</a> <a id="4168" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4170" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4172" class="Symbol">}</a>
                                  <a id="4208" class="Symbol">{</a><a id="4209" href="MLTT.Negation.html#4209" class="Bound">R</a> <a id="4211" class="Symbol">:</a> <a id="4213" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4215" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4217" class="Symbol">}</a> <a id="4219" class="Symbol">{</a><a id="4220" href="MLTT.Negation.html#4220" class="Bound">S</a> <a id="4222" class="Symbol">:</a> <a id="4224" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="4226" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4228" class="Symbol">}</a> <a id="4230" class="Symbol">{</a><a id="4231" href="MLTT.Negation.html#4231" class="Bound">T</a> <a id="4233" class="Symbol">:</a> <a id="4235" href="MLTT.Universes.html#3827" class="Generalizable">𝓣&#39;</a> <a id="4238" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4240" class="Symbol">}</a>
                                <a id="4274" class="Symbol">→</a> <a id="4276" class="Symbol">(((</a><a id="4279" href="MLTT.Negation.html#4153" class="Bound">A</a> <a id="4281" class="Symbol">→</a> <a id="4283" href="MLTT.Negation.html#4164" class="Bound">B</a><a id="4284" class="Symbol">)</a> <a id="4286" class="Symbol">→</a> <a id="4288" href="MLTT.Negation.html#4231" class="Bound">T</a><a id="4289" class="Symbol">)</a> <a id="4291" class="Symbol">→</a> <a id="4293" href="MLTT.Negation.html#4220" class="Bound">S</a><a id="4294" class="Symbol">)</a>
                                <a id="4328" class="Symbol">→</a> <a id="4330" class="Symbol">(((</a><a id="4333" href="MLTT.Negation.html#4153" class="Bound">A</a> <a id="4335" class="Symbol">→</a> <a id="4337" href="MLTT.Negation.html#4220" class="Bound">S</a><a id="4338" class="Symbol">)</a> <a id="4340" class="Symbol">→</a> <a id="4342" href="MLTT.Negation.html#4209" class="Bound">R</a><a id="4343" class="Symbol">)</a> <a id="4345" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4347" class="Symbol">(</a><a id="4348" href="MLTT.Negation.html#4164" class="Bound">B</a> <a id="4350" class="Symbol">→</a> <a id="4352" href="MLTT.Negation.html#4231" class="Bound">T</a><a id="4353" class="Symbol">))</a> <a id="4356" class="Symbol">→</a> <a id="4358" href="MLTT.Negation.html#4209" class="Bound">R</a>
<a id="4360" href="MLTT.Negation.html#4118" class="Function">Double-negation-of-implication←</a> <a id="4392" href="MLTT.Negation.html#4392" class="Bound">f</a> <a id="4394" href="MLTT.Negation.html#4394" class="Bound">g</a> <a id="4396" class="Symbol">=</a> <a id="4398" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4402" href="MLTT.Negation.html#4394" class="Bound">g</a> <a id="4404" class="Symbol">(λ</a> <a id="4407" href="MLTT.Negation.html#4407" class="Bound">a</a> <a id="4409" class="Symbol">→</a> <a id="4411" href="MLTT.Negation.html#4392" class="Bound">f</a> <a id="4413" class="Symbol">(λ</a> <a id="4416" href="MLTT.Negation.html#4416" class="Bound">h</a> <a id="4418" class="Symbol">→</a> <a id="4420" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4424" href="MLTT.Negation.html#4394" class="Bound">g</a> <a id="4426" class="Symbol">(</a><a id="4427" href="MLTT.Negation.html#4416" class="Bound">h</a> <a id="4429" href="MLTT.Negation.html#4407" class="Bound">a</a><a id="4430" class="Symbol">)))</a>

<a id="Double-negation-of-implication→"></a><a id="4435" href="MLTT.Negation.html#4435" class="Function">Double-negation-of-implication→</a> <a id="4467" class="Symbol">:</a> <a id="4469" class="Symbol">{</a><a id="4470" href="MLTT.Negation.html#4470" class="Bound">A</a> <a id="4472" class="Symbol">:</a> <a id="4474" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4476" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4478" class="Symbol">}</a> <a id="4480" class="Symbol">{</a><a id="4481" href="MLTT.Negation.html#4481" class="Bound">B</a> <a id="4483" class="Symbol">:</a> <a id="4485" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4487" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4489" class="Symbol">}</a>
                                  <a id="4525" class="Symbol">(</a><a id="4526" href="MLTT.Negation.html#4526" class="Bound">R</a> <a id="4528" class="Symbol">:</a> <a id="4530" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4532" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4534" class="Symbol">)</a> <a id="4536" class="Symbol">{</a><a id="4537" href="MLTT.Negation.html#4537" class="Bound">S</a> <a id="4539" class="Symbol">:</a> <a id="4541" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="4543" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4545" class="Symbol">}</a> <a id="4547" class="Symbol">{</a><a id="4548" href="MLTT.Negation.html#4548" class="Bound">T</a> <a id="4550" class="Symbol">:</a> <a id="4552" href="MLTT.Universes.html#3827" class="Generalizable">𝓣&#39;</a> <a id="4555" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4557" class="Symbol">}</a> <a id="4559" class="Symbol">{</a><a id="4560" href="MLTT.Negation.html#4560" class="Bound">U</a> <a id="4562" class="Symbol">:</a> <a id="4564" href="MLTT.Universes.html#3827" class="Generalizable">𝓣&#39;</a> <a id="4567" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4569" class="Symbol">}</a>
                                <a id="4603" class="Symbol">→</a> <a id="4605" class="Symbol">(</a><a id="4606" href="MLTT.Negation.html#4537" class="Bound">S</a> <a id="4608" class="Symbol">→</a> <a id="4610" href="MLTT.Negation.html#4481" class="Bound">B</a><a id="4611" class="Symbol">)</a>
                                <a id="4645" class="Symbol">→</a> <a id="4647" class="Symbol">((((</a><a id="4651" href="MLTT.Negation.html#4470" class="Bound">A</a> <a id="4653" class="Symbol">→</a> <a id="4655" href="MLTT.Negation.html#4537" class="Bound">S</a><a id="4656" class="Symbol">)</a> <a id="4658" class="Symbol">→</a> <a id="4660" href="MLTT.Negation.html#4548" class="Bound">T</a><a id="4661" class="Symbol">)</a> <a id="4663" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4665" class="Symbol">(</a><a id="4666" href="MLTT.Negation.html#4481" class="Bound">B</a> <a id="4668" class="Symbol">→</a> <a id="4670" href="MLTT.Negation.html#4548" class="Bound">T</a><a id="4671" class="Symbol">))</a> <a id="4674" class="Symbol">→</a> <a id="4676" href="MLTT.Negation.html#4560" class="Bound">U</a><a id="4677" class="Symbol">)</a>
                                <a id="4711" class="Symbol">→</a> <a id="4713" class="Symbol">((</a><a id="4715" href="MLTT.Negation.html#4470" class="Bound">A</a> <a id="4717" class="Symbol">→</a> <a id="4719" href="MLTT.Negation.html#4481" class="Bound">B</a><a id="4720" class="Symbol">)</a> <a id="4722" class="Symbol">→</a> <a id="4724" href="MLTT.Negation.html#4548" class="Bound">T</a><a id="4725" class="Symbol">)</a> <a id="4727" class="Symbol">→</a> <a id="4729" href="MLTT.Negation.html#4560" class="Bound">U</a>
<a id="4731" href="MLTT.Negation.html#4435" class="Function">Double-negation-of-implication→</a> <a id="4763" href="MLTT.Negation.html#4763" class="Bound">R</a> <a id="4765" href="MLTT.Negation.html#4765" class="Bound">k</a> <a id="4767" href="MLTT.Negation.html#4767" class="Bound">f</a> <a id="4769" href="MLTT.Negation.html#4769" class="Bound">g</a> <a id="4771" class="Symbol">=</a> <a id="4773" href="MLTT.Negation.html#4767" class="Bound">f</a> <a id="4775" class="Symbol">((λ</a> <a id="4779" href="MLTT.Negation.html#4779" class="Bound">h</a> <a id="4781" class="Symbol">→</a> <a id="4783" href="MLTT.Negation.html#4769" class="Bound">g</a> <a id="4785" class="Symbol">(λ</a> <a id="4788" href="MLTT.Negation.html#4788" class="Bound">a</a> <a id="4790" class="Symbol">→</a> <a id="4792" href="MLTT.Negation.html#4765" class="Bound">k</a> <a id="4794" class="Symbol">(</a><a id="4795" href="MLTT.Negation.html#4779" class="Bound">h</a> <a id="4797" href="MLTT.Negation.html#4788" class="Bound">a</a><a id="4798" class="Symbol">)))</a> <a id="4802" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                             <a id="4849" class="Symbol">(λ</a> <a id="4852" href="MLTT.Negation.html#4852" class="Bound">b</a> <a id="4854" class="Symbol">→</a> <a id="4856" href="MLTT.Negation.html#4769" class="Bound">g</a> <a id="4858" class="Symbol">(λ</a> <a id="4861" href="MLTT.Negation.html#4861" class="Bound">a</a> <a id="4863" class="Symbol">→</a> <a id="4865" href="MLTT.Negation.html#4852" class="Bound">b</a><a id="4866" class="Symbol">)))</a>

<a id="double-negation-of-implication←"></a><a id="4871" href="MLTT.Negation.html#4871" class="Function">double-negation-of-implication←</a> <a id="4903" class="Symbol">:</a> <a id="4905" class="Symbol">{</a><a id="4906" href="MLTT.Negation.html#4906" class="Bound">A</a> <a id="4908" class="Symbol">:</a> <a id="4910" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4912" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4914" class="Symbol">}</a> <a id="4916" class="Symbol">{</a><a id="4917" href="MLTT.Negation.html#4917" class="Bound">B</a> <a id="4919" class="Symbol">:</a> <a id="4921" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4923" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4925" class="Symbol">}</a>
                                <a id="4959" class="Symbol">→</a> <a id="4961" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="4964" class="Symbol">(</a><a id="4965" href="MLTT.Negation.html#4906" class="Bound">A</a> <a id="4967" class="Symbol">→</a> <a id="4969" href="MLTT.Negation.html#4917" class="Bound">B</a><a id="4970" class="Symbol">)</a>
                                <a id="5004" class="Symbol">→</a> <a id="5006" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5008" class="Symbol">(</a><a id="5009" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="5012" href="MLTT.Negation.html#4906" class="Bound">A</a> <a id="5014" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5016" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5018" href="MLTT.Negation.html#4917" class="Bound">B</a><a id="5019" class="Symbol">)</a>
<a id="5021" href="MLTT.Negation.html#4871" class="Function">double-negation-of-implication←</a> <a id="5053" class="Symbol">=</a> <a id="5055" href="MLTT.Negation.html#4118" class="Function">Double-negation-of-implication←</a>

<a id="double-negation-of-implication→"></a><a id="5088" href="MLTT.Negation.html#5088" class="Function">double-negation-of-implication→</a> <a id="5120" class="Symbol">:</a> <a id="5122" class="Symbol">{</a><a id="5123" href="MLTT.Negation.html#5123" class="Bound">A</a> <a id="5125" class="Symbol">:</a> <a id="5127" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5129" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5131" class="Symbol">}</a> <a id="5133" class="Symbol">{</a><a id="5134" href="MLTT.Negation.html#5134" class="Bound">B</a> <a id="5136" class="Symbol">:</a> <a id="5138" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5140" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5142" class="Symbol">}</a>
                                <a id="5176" class="Symbol">→</a> <a id="5178" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5180" class="Symbol">(</a><a id="5181" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="5184" href="MLTT.Negation.html#5123" class="Bound">A</a> <a id="5186" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5188" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5190" href="MLTT.Negation.html#5134" class="Bound">B</a><a id="5191" class="Symbol">)</a>
                                <a id="5225" class="Symbol">→</a> <a id="5227" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="5230" class="Symbol">(</a><a id="5231" href="MLTT.Negation.html#5123" class="Bound">A</a> <a id="5233" class="Symbol">→</a> <a id="5235" href="MLTT.Negation.html#5134" class="Bound">B</a><a id="5236" class="Symbol">)</a>
<a id="5238" href="MLTT.Negation.html#5088" class="Function">double-negation-of-implication→</a> <a id="5270" href="MLTT.Negation.html#5270" class="Bound">f</a> <a id="5272" href="MLTT.Negation.html#5272" class="Bound">g</a> <a id="5274" class="Symbol">=</a>
 <a id="5277" href="MLTT.Negation.html#4435" class="Function">Double-negation-of-implication→</a> <a id="5309" class="Symbol">(</a><a id="5310" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="5312" class="Symbol">{</a><a id="5313" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="5315" class="Symbol">})</a> <a id="5318" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5325" href="MLTT.Negation.html#5270" class="Bound">f</a> <a id="5327" href="MLTT.Negation.html#5272" class="Bound">g</a>

<a id="double-negation-elimination-inside-double-negation"></a><a id="5330" href="MLTT.Negation.html#5330" class="Function">double-negation-elimination-inside-double-negation</a> <a id="5381" class="Symbol">:</a> <a id="5383" class="Symbol">(</a><a id="5384" href="MLTT.Negation.html#5384" class="Bound">X</a> <a id="5386" class="Symbol">:</a> <a id="5388" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5390" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5392" class="Symbol">)</a> <a id="5394" class="Symbol">→</a> <a id="5396" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="5399" class="Symbol">(</a><a id="5400" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="5403" href="MLTT.Negation.html#5384" class="Bound">X</a> <a id="5405" class="Symbol">→</a> <a id="5407" href="MLTT.Negation.html#5384" class="Bound">X</a><a id="5408" class="Symbol">)</a>
<a id="5410" href="MLTT.Negation.html#5330" class="Function">double-negation-elimination-inside-double-negation</a> <a id="5461" href="MLTT.Negation.html#5461" class="Bound">X</a> <a id="5463" class="Symbol">=</a> <a id="5465" href="MLTT.Negation.html#5537" class="Function">II</a>
 <a id="5469" class="Keyword">where</a>
  <a id="5477" href="MLTT.Negation.html#5477" class="Function">I</a> <a id="5479" class="Symbol">:</a> <a id="5481" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5483" class="Symbol">(</a><a id="5484" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="5487" class="Symbol">(</a><a id="5488" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="5491" href="MLTT.Negation.html#5461" class="Bound">X</a><a id="5492" class="Symbol">)</a> <a id="5494" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5496" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5498" href="MLTT.Negation.html#5461" class="Bound">X</a><a id="5499" class="Symbol">)</a>
  <a id="5503" href="MLTT.Negation.html#5477" class="Function">I</a> <a id="5505" class="Symbol">(</a><a id="5506" href="MLTT.Negation.html#5506" class="Bound">h₁</a> <a id="5509" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5511" href="MLTT.Negation.html#5511" class="Bound">h₂</a><a id="5513" class="Symbol">)</a> <a id="5515" class="Symbol">=</a> <a id="5517" href="MLTT.Negation.html#5506" class="Bound">h₁</a> <a id="5520" class="Symbol">(</a><a id="5521" href="MLTT.Negation.html#1646" class="Function">¬¬-intro</a> <a id="5530" href="MLTT.Negation.html#5511" class="Bound">h₂</a><a id="5532" class="Symbol">)</a>

  <a id="5537" href="MLTT.Negation.html#5537" class="Function">II</a> <a id="5540" class="Symbol">:</a> <a id="5542" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="5545" class="Symbol">(</a><a id="5546" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="5549" href="MLTT.Negation.html#5461" class="Bound">X</a> <a id="5551" class="Symbol">→</a> <a id="5553" href="MLTT.Negation.html#5461" class="Bound">X</a><a id="5554" class="Symbol">)</a>
  <a id="5558" href="MLTT.Negation.html#5537" class="Function">II</a> <a id="5561" class="Symbol">=</a> <a id="5563" href="MLTT.Negation.html#5088" class="Function">double-negation-of-implication→</a> <a id="5595" href="MLTT.Negation.html#5477" class="Function">I</a>

<a id="5598" class="Markup">\end{code}</a><a id="5608" class="Background">

The following is the particular case of Lawvere&#39;s fixed-point
combinator defined in the module Various.LawvereFPT, but we can&#39;t use
it here as that module imports this one.

</a><a id="5784" class="Markup">\begin{code}</a>

<a id="not-equivalent-to-own-negation&#39;"></a><a id="5798" href="MLTT.Negation.html#5798" class="Function">not-equivalent-to-own-negation&#39;</a> <a id="5830" class="Symbol">:</a> <a id="5832" class="Symbol">{</a><a id="5833" href="MLTT.Negation.html#5833" class="Bound">A</a> <a id="5835" class="Symbol">:</a> <a id="5837" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5839" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5841" class="Symbol">}</a> <a id="5843" class="Symbol">{</a><a id="5844" href="MLTT.Negation.html#5844" class="Bound">R</a> <a id="5846" class="Symbol">:</a> <a id="5848" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5850" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5852" class="Symbol">}</a> <a id="5854" class="Symbol">→</a> <a id="5856" class="Symbol">(</a><a id="5857" href="MLTT.Negation.html#5833" class="Bound">A</a> <a id="5859" href="MLTT.Negation.html#224" class="Function Operator">↔</a> <a id="5861" class="Symbol">(</a><a id="5862" href="MLTT.Negation.html#5833" class="Bound">A</a> <a id="5864" class="Symbol">→</a> <a id="5866" href="MLTT.Negation.html#5844" class="Bound">R</a><a id="5867" class="Symbol">))</a> <a id="5870" class="Symbol">→</a> <a id="5872" href="MLTT.Negation.html#5844" class="Bound">R</a>
<a id="5874" href="MLTT.Negation.html#5798" class="Function">not-equivalent-to-own-negation&#39;</a> <a id="5906" class="Symbol">(</a><a id="5907" href="MLTT.Negation.html#5907" class="Bound">f</a> <a id="5909" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5911" href="MLTT.Negation.html#5911" class="Bound">g</a><a id="5912" class="Symbol">)</a> <a id="5914" class="Symbol">=</a> <a id="5916" href="MLTT.Negation.html#5907" class="Bound">f</a> <a id="5918" class="Symbol">(</a><a id="5919" href="MLTT.Negation.html#5911" class="Bound">g</a> <a id="5921" class="Symbol">(λ</a> <a id="5924" href="MLTT.Negation.html#5924" class="Bound">a</a> <a id="5926" class="Symbol">→</a> <a id="5928" href="MLTT.Negation.html#5907" class="Bound">f</a> <a id="5930" href="MLTT.Negation.html#5924" class="Bound">a</a> <a id="5932" href="MLTT.Negation.html#5924" class="Bound">a</a><a id="5933" class="Symbol">))</a> <a id="5936" class="Symbol">(</a><a id="5937" href="MLTT.Negation.html#5911" class="Bound">g</a> <a id="5939" class="Symbol">(λ</a> <a id="5942" href="MLTT.Negation.html#5942" class="Bound">a</a> <a id="5944" class="Symbol">→</a> <a id="5946" href="MLTT.Negation.html#5907" class="Bound">f</a> <a id="5948" href="MLTT.Negation.html#5942" class="Bound">a</a> <a id="5950" href="MLTT.Negation.html#5942" class="Bound">a</a><a id="5951" class="Symbol">))</a>

<a id="not-equivalent-to-own-negation"></a><a id="5955" href="MLTT.Negation.html#5955" class="Function">not-equivalent-to-own-negation</a> <a id="5986" class="Symbol">:</a> <a id="5988" class="Symbol">{</a><a id="5989" href="MLTT.Negation.html#5989" class="Bound">A</a> <a id="5991" class="Symbol">:</a> <a id="5993" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5995" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5997" class="Symbol">}</a> <a id="5999" class="Symbol">→</a> <a id="6001" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6003" class="Symbol">(</a><a id="6004" href="MLTT.Negation.html#5989" class="Bound">A</a> <a id="6006" href="MLTT.Negation.html#224" class="Function Operator">↔</a> <a id="6008" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6010" href="MLTT.Negation.html#5989" class="Bound">A</a><a id="6011" class="Symbol">)</a>
<a id="6013" href="MLTT.Negation.html#5955" class="Function">not-equivalent-to-own-negation</a> <a id="6044" class="Symbol">=</a> <a id="6046" href="MLTT.Negation.html#5798" class="Function">not-equivalent-to-own-negation&#39;</a>

<a id="not-Σ-implies-Π-not"></a><a id="6079" href="MLTT.Negation.html#6079" class="Function">not-Σ-implies-Π-not</a> <a id="6099" class="Symbol">:</a> <a id="6101" class="Symbol">{</a><a id="6102" href="MLTT.Negation.html#6102" class="Bound">X</a> <a id="6104" class="Symbol">:</a> <a id="6106" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6108" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6110" class="Symbol">}</a> <a id="6112" class="Symbol">{</a><a id="6113" href="MLTT.Negation.html#6113" class="Bound">A</a> <a id="6115" class="Symbol">:</a> <a id="6117" href="MLTT.Negation.html#6102" class="Bound">X</a> <a id="6119" class="Symbol">→</a> <a id="6121" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6123" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6125" class="Symbol">}</a>
                    <a id="6147" class="Symbol">→</a> <a id="6149" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6151" class="Symbol">(</a><a id="6152" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6154" href="MLTT.Negation.html#6154" class="Bound">x</a> <a id="6156" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6158" href="MLTT.Negation.html#6102" class="Bound">X</a> <a id="6160" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6162" href="MLTT.Negation.html#6113" class="Bound">A</a> <a id="6164" href="MLTT.Negation.html#6154" class="Bound">x</a><a id="6165" class="Symbol">)</a>
                    <a id="6187" class="Symbol">→</a> <a id="6189" class="Symbol">(</a><a id="6190" href="MLTT.Negation.html#6190" class="Bound">x</a> <a id="6192" class="Symbol">:</a> <a id="6194" href="MLTT.Negation.html#6102" class="Bound">X</a><a id="6195" class="Symbol">)</a> <a id="6197" class="Symbol">→</a> <a id="6199" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6201" class="Symbol">(</a><a id="6202" href="MLTT.Negation.html#6113" class="Bound">A</a> <a id="6204" href="MLTT.Negation.html#6190" class="Bound">x</a><a id="6205" class="Symbol">)</a>
<a id="6207" href="MLTT.Negation.html#6079" class="Function">not-Σ-implies-Π-not</a> <a id="6227" class="Symbol">=</a> <a id="6229" href="MLTT.Sigma.html#719" class="Function">curry</a>

<a id="Π-not-implies-not-Σ"></a><a id="6236" href="MLTT.Negation.html#6236" class="Function">Π-not-implies-not-Σ</a> <a id="6256" class="Symbol">:</a> <a id="6258" class="Symbol">{</a><a id="6259" href="MLTT.Negation.html#6259" class="Bound">X</a> <a id="6261" class="Symbol">:</a> <a id="6263" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6265" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6267" class="Symbol">}</a> <a id="6269" class="Symbol">{</a><a id="6270" href="MLTT.Negation.html#6270" class="Bound">A</a> <a id="6272" class="Symbol">:</a> <a id="6274" href="MLTT.Negation.html#6259" class="Bound">X</a> <a id="6276" class="Symbol">→</a> <a id="6278" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6280" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6282" class="Symbol">}</a>
                    <a id="6304" class="Symbol">→</a> <a id="6306" class="Symbol">((</a><a id="6308" href="MLTT.Negation.html#6308" class="Bound">x</a> <a id="6310" class="Symbol">:</a> <a id="6312" href="MLTT.Negation.html#6259" class="Bound">X</a><a id="6313" class="Symbol">)</a> <a id="6315" class="Symbol">→</a> <a id="6317" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6319" class="Symbol">(</a><a id="6320" href="MLTT.Negation.html#6270" class="Bound">A</a> <a id="6322" href="MLTT.Negation.html#6308" class="Bound">x</a><a id="6323" class="Symbol">))</a>
                    <a id="6346" class="Symbol">→</a> <a id="6348" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6350" class="Symbol">(</a><a id="6351" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6353" href="MLTT.Negation.html#6353" class="Bound">x</a> <a id="6355" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6357" href="MLTT.Negation.html#6259" class="Bound">X</a> <a id="6359" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6361" href="MLTT.Negation.html#6270" class="Bound">A</a> <a id="6363" href="MLTT.Negation.html#6353" class="Bound">x</a><a id="6364" class="Symbol">)</a>
<a id="6366" href="MLTT.Negation.html#6236" class="Function">Π-not-implies-not-Σ</a> <a id="6386" class="Symbol">=</a> <a id="6388" href="MLTT.Sigma.html#605" class="Function">uncurry</a>

<a id="Π-implies-not-Σ-not"></a><a id="6397" href="MLTT.Negation.html#6397" class="Function">Π-implies-not-Σ-not</a> <a id="6417" class="Symbol">:</a> <a id="6419" class="Symbol">{</a><a id="6420" href="MLTT.Negation.html#6420" class="Bound">X</a> <a id="6422" class="Symbol">:</a> <a id="6424" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6426" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6428" class="Symbol">}</a> <a id="6430" class="Symbol">{</a><a id="6431" href="MLTT.Negation.html#6431" class="Bound">A</a> <a id="6433" class="Symbol">:</a> <a id="6435" href="MLTT.Negation.html#6420" class="Bound">X</a> <a id="6437" class="Symbol">→</a> <a id="6439" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6441" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6443" class="Symbol">}</a>
                    <a id="6465" class="Symbol">→</a> <a id="6467" class="Symbol">((</a><a id="6469" href="MLTT.Negation.html#6469" class="Bound">x</a> <a id="6471" class="Symbol">:</a> <a id="6473" href="MLTT.Negation.html#6420" class="Bound">X</a><a id="6474" class="Symbol">)</a> <a id="6476" class="Symbol">→</a> <a id="6478" href="MLTT.Negation.html#6431" class="Bound">A</a> <a id="6480" href="MLTT.Negation.html#6469" class="Bound">x</a><a id="6481" class="Symbol">)</a>
                    <a id="6503" class="Symbol">→</a> <a id="6505" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6507" class="Symbol">(</a><a id="6508" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6510" href="MLTT.Negation.html#6510" class="Bound">x</a> <a id="6512" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6514" href="MLTT.Negation.html#6420" class="Bound">X</a> <a id="6516" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6518" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6520" class="Symbol">(</a><a id="6521" href="MLTT.Negation.html#6431" class="Bound">A</a> <a id="6523" href="MLTT.Negation.html#6510" class="Bound">x</a><a id="6524" class="Symbol">))</a>
<a id="6527" href="MLTT.Negation.html#6397" class="Function">Π-implies-not-Σ-not</a> <a id="6547" href="MLTT.Negation.html#6547" class="Bound">f</a> <a id="6549" class="Symbol">(</a><a id="6550" href="MLTT.Negation.html#6550" class="Bound">x</a> <a id="6552" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6554" href="MLTT.Negation.html#6554" class="Bound">ν</a><a id="6555" class="Symbol">)</a> <a id="6557" class="Symbol">=</a> <a id="6559" href="MLTT.Negation.html#6554" class="Bound">ν</a> <a id="6561" class="Symbol">(</a><a id="6562" href="MLTT.Negation.html#6547" class="Bound">f</a> <a id="6564" href="MLTT.Negation.html#6550" class="Bound">x</a><a id="6565" class="Symbol">)</a>

<a id="not-Π-not-not-implies-not-not-Σ-not"></a><a id="6568" href="MLTT.Negation.html#6568" class="Function">not-Π-not-not-implies-not-not-Σ-not</a> <a id="6604" class="Symbol">:</a> <a id="6606" class="Symbol">{</a><a id="6607" href="MLTT.Negation.html#6607" class="Bound">X</a> <a id="6609" class="Symbol">:</a> <a id="6611" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6613" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6615" class="Symbol">}</a> <a id="6617" class="Symbol">{</a><a id="6618" href="MLTT.Negation.html#6618" class="Bound">A</a> <a id="6620" class="Symbol">:</a> <a id="6622" href="MLTT.Negation.html#6607" class="Bound">X</a> <a id="6624" class="Symbol">→</a> <a id="6626" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6628" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6630" class="Symbol">}</a>
                                    <a id="6668" class="Symbol">→</a> <a id="6670" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6672" class="Symbol">((</a><a id="6674" href="MLTT.Negation.html#6674" class="Bound">x</a> <a id="6676" class="Symbol">:</a> <a id="6678" href="MLTT.Negation.html#6607" class="Bound">X</a><a id="6679" class="Symbol">)</a> <a id="6681" class="Symbol">→</a> <a id="6683" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="6686" class="Symbol">(</a><a id="6687" href="MLTT.Negation.html#6618" class="Bound">A</a> <a id="6689" href="MLTT.Negation.html#6674" class="Bound">x</a><a id="6690" class="Symbol">))</a>
                                    <a id="6729" class="Symbol">→</a> <a id="6731" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="6734" class="Symbol">(</a><a id="6735" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6737" href="MLTT.Negation.html#6737" class="Bound">x</a> <a id="6739" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6741" href="MLTT.Negation.html#6607" class="Bound">X</a> <a id="6743" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6745" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6747" class="Symbol">(</a><a id="6748" href="MLTT.Negation.html#6618" class="Bound">A</a> <a id="6750" href="MLTT.Negation.html#6737" class="Bound">x</a><a id="6751" class="Symbol">))</a>
<a id="6754" href="MLTT.Negation.html#6568" class="Function">not-Π-not-not-implies-not-not-Σ-not</a> <a id="6790" class="Symbol">=</a> <a id="6792" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="6807" href="MLTT.Negation.html#6079" class="Function">not-Σ-implies-Π-not</a>

<a id="not-Π-implies-not-not-Σ"></a><a id="6828" href="MLTT.Negation.html#6828" class="Function">not-Π-implies-not-not-Σ</a> <a id="6852" class="Symbol">:</a> <a id="6854" class="Symbol">{</a><a id="6855" href="MLTT.Negation.html#6855" class="Bound">X</a> <a id="6857" class="Symbol">:</a> <a id="6859" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6861" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6863" class="Symbol">}</a> <a id="6865" class="Symbol">{</a><a id="6866" href="MLTT.Negation.html#6866" class="Bound">A</a> <a id="6868" class="Symbol">:</a> <a id="6870" href="MLTT.Negation.html#6855" class="Bound">X</a> <a id="6872" class="Symbol">→</a> <a id="6874" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6876" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6878" class="Symbol">}</a>
                        <a id="6904" class="Symbol">→</a> <a id="6906" class="Symbol">((</a><a id="6908" href="MLTT.Negation.html#6908" class="Bound">x</a> <a id="6910" class="Symbol">:</a> <a id="6912" href="MLTT.Negation.html#6855" class="Bound">X</a><a id="6913" class="Symbol">)</a> <a id="6915" class="Symbol">→</a> <a id="6917" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="6927" class="Symbol">(</a><a id="6928" href="MLTT.Negation.html#6866" class="Bound">A</a> <a id="6930" href="MLTT.Negation.html#6908" class="Bound">x</a><a id="6931" class="Symbol">))</a>
                        <a id="6958" class="Symbol">→</a> <a id="6960" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6962" class="Symbol">((</a><a id="6964" href="MLTT.Negation.html#6964" class="Bound">x</a> <a id="6966" class="Symbol">:</a> <a id="6968" href="MLTT.Negation.html#6855" class="Bound">X</a><a id="6969" class="Symbol">)</a> <a id="6971" class="Symbol">→</a> <a id="6973" href="MLTT.Negation.html#6866" class="Bound">A</a> <a id="6975" href="MLTT.Negation.html#6964" class="Bound">x</a><a id="6976" class="Symbol">)</a>
                        <a id="7002" class="Symbol">→</a> <a id="7004" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="7007" class="Symbol">(</a><a id="7008" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7010" href="MLTT.Negation.html#7010" class="Bound">x</a> <a id="7012" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7014" href="MLTT.Negation.html#6855" class="Bound">X</a> <a id="7016" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7018" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7020" class="Symbol">(</a><a id="7021" href="MLTT.Negation.html#6866" class="Bound">A</a> <a id="7023" href="MLTT.Negation.html#7010" class="Bound">x</a><a id="7024" class="Symbol">))</a>
<a id="7027" href="MLTT.Negation.html#6828" class="Function">not-Π-implies-not-not-Σ</a> <a id="7051" href="MLTT.Negation.html#7051" class="Bound">f</a> <a id="7053" href="MLTT.Negation.html#7053" class="Bound">g</a> <a id="7055" href="MLTT.Negation.html#7055" class="Bound">h</a> <a id="7057" class="Symbol">=</a> <a id="7059" href="MLTT.Negation.html#7053" class="Bound">g</a> <a id="7061" class="Symbol">(λ</a> <a id="7064" href="MLTT.Negation.html#7064" class="Bound">x</a> <a id="7066" class="Symbol">→</a> <a id="7068" href="MLTT.Negation.html#7051" class="Bound">f</a> <a id="7070" href="MLTT.Negation.html#7064" class="Bound">x</a> <a id="7072" class="Symbol">(λ</a> <a id="7075" href="MLTT.Negation.html#7075" class="Bound">u</a> <a id="7077" class="Symbol">→</a> <a id="7079" href="MLTT.Negation.html#7055" class="Bound">h</a> <a id="7081" class="Symbol">(</a><a id="7082" href="MLTT.Negation.html#7064" class="Bound">x</a> <a id="7084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7086" href="MLTT.Negation.html#7075" class="Bound">u</a><a id="7087" class="Symbol">)))</a>

<a id="7092" class="Markup">\end{code}</a><a id="7102" class="Background">

Notation to try to make proofs readable:

</a><a id="7146" class="Markup">\begin{code}</a>

<a id="contradiction"></a><a id="7160" href="MLTT.Negation.html#7160" class="Function">contradiction</a> <a id="7174" class="Symbol">:</a> <a id="7176" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="7179" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7181" href="MLTT.Negation.html#7160" class="Function">contradiction</a> <a id="7195" class="Symbol">=</a> <a id="7197" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>

<a id="have_which-is-impossible-by_"></a><a id="7200" href="MLTT.Negation.html#7200" class="Function Operator">have_which-is-impossible-by_</a> <a id="7229" class="Symbol">:</a> <a id="7231" class="Symbol">{</a><a id="7232" href="MLTT.Negation.html#7232" class="Bound">A</a> <a id="7234" class="Symbol">:</a> <a id="7236" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7238" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7240" class="Symbol">}</a> <a id="7242" class="Symbol">{</a><a id="7243" href="MLTT.Negation.html#7243" class="Bound">B</a> <a id="7245" class="Symbol">:</a> <a id="7247" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="7249" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7251" class="Symbol">}</a>
                             <a id="7282" class="Symbol">→</a> <a id="7284" href="MLTT.Negation.html#7232" class="Bound">A</a> <a id="7286" class="Symbol">→</a> <a id="7288" class="Symbol">(</a><a id="7289" href="MLTT.Negation.html#7232" class="Bound">A</a> <a id="7291" class="Symbol">→</a> <a id="7293" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="7295" class="Symbol">{</a><a id="7296" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="7298" class="Symbol">})</a> <a id="7301" class="Symbol">→</a> <a id="7303" href="MLTT.Negation.html#7243" class="Bound">B</a>
<a id="7305" href="MLTT.Negation.html#7200" class="Function Operator">have</a> <a id="7310" href="MLTT.Negation.html#7310" class="Bound">a</a> <a id="7312" href="MLTT.Negation.html#7200" class="Function Operator">which-is-impossible-by</a> <a id="7335" href="MLTT.Negation.html#7335" class="Bound">ν</a> <a id="7337" class="Symbol">=</a> <a id="7339" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7346" class="Symbol">(</a><a id="7347" href="MLTT.Negation.html#7335" class="Bound">ν</a> <a id="7349" href="MLTT.Negation.html#7310" class="Bound">a</a><a id="7350" class="Symbol">)</a>


<a id="have_which-contradicts_"></a><a id="7354" href="MLTT.Negation.html#7354" class="Function Operator">have_which-contradicts_</a> <a id="7378" class="Symbol">:</a> <a id="7380" class="Symbol">{</a><a id="7381" href="MLTT.Negation.html#7381" class="Bound">A</a> <a id="7383" class="Symbol">:</a> <a id="7385" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7387" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7389" class="Symbol">}</a> <a id="7391" class="Symbol">{</a><a id="7392" href="MLTT.Negation.html#7392" class="Bound">B</a> <a id="7394" class="Symbol">:</a> <a id="7396" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="7398" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7400" class="Symbol">}</a>
                        <a id="7426" class="Symbol">→</a> <a id="7428" class="Symbol">(</a><a id="7429" href="MLTT.Negation.html#7381" class="Bound">A</a> <a id="7431" class="Symbol">→</a> <a id="7433" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="7435" class="Symbol">{</a><a id="7436" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="7438" class="Symbol">})</a> <a id="7441" class="Symbol">→</a> <a id="7443" href="MLTT.Negation.html#7381" class="Bound">A</a> <a id="7445" class="Symbol">→</a> <a id="7447" href="MLTT.Negation.html#7392" class="Bound">B</a>
<a id="7449" href="MLTT.Negation.html#7354" class="Function Operator">have</a> <a id="7454" href="MLTT.Negation.html#7454" class="Bound">ν</a> <a id="7456" href="MLTT.Negation.html#7354" class="Function Operator">which-contradicts</a> <a id="7474" href="MLTT.Negation.html#7474" class="Bound">a</a> <a id="7476" class="Symbol">=</a> <a id="7478" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7485" class="Symbol">(</a><a id="7486" href="MLTT.Negation.html#7454" class="Bound">ν</a> <a id="7488" href="MLTT.Negation.html#7474" class="Bound">a</a><a id="7489" class="Symbol">)</a>

<a id="7492" class="Markup">\end{code}</a><a id="7502" class="Background">

Fixities:

</a><a id="7515" class="Markup">\begin{code}</a>

<a id="7529" class="Keyword">infix</a>  <a id="7536" class="Number">50</a> <a id="7539" href="MLTT.Negation.html#278" class="Function Operator">¬_</a>
<a id="7542" class="Keyword">infix</a>  <a id="7549" class="Number">50</a> <a id="7552" href="MLTT.Negation.html#1040" class="Function Operator">¬¬_</a>
<a id="7556" class="Keyword">infix</a>  <a id="7563" class="Number">50</a> <a id="7566" href="MLTT.Negation.html#1072" class="Function Operator">¬¬¬_</a>
<a id="7571" class="Keyword">infix</a>  <a id="7578" class="Number">0</a> <a id="7580" href="MLTT.Negation.html#635" class="Function Operator">_≠_</a>

<a id="7585" class="Markup">\end{code}</a><a id="7595" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Pi.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Pi</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Pi types.

Built-in, with the notation (x : X) → A x for Π A.

</a><a id="64" class="Markup">\begin{code}</a>

<a id="78" class="Symbol">{-#</a> <a id="82" class="Keyword">OPTIONS</a> <a id="90" class="Pragma">--safe</a> <a id="97" class="Pragma">--without-K</a> <a id="109" class="Symbol">#-}</a>

<a id="114" class="Keyword">module</a> <a id="121" href="MLTT.Pi.html" class="Module">MLTT.Pi</a> <a id="129" class="Keyword">where</a>

<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="MLTT.Universes.html" class="Module">MLTT.Universes</a>

<a id="Π"></a><a id="164" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="166" class="Symbol">:</a> <a id="168" class="Symbol">{</a><a id="169" href="MLTT.Pi.html#169" class="Bound">X</a> <a id="171" class="Symbol">:</a> <a id="173" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="175" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="177" class="Symbol">}</a> <a id="179" class="Symbol">(</a><a id="180" href="MLTT.Pi.html#180" class="Bound">Y</a> <a id="182" class="Symbol">:</a> <a id="184" href="MLTT.Pi.html#169" class="Bound">X</a> <a id="186" class="Symbol">→</a> <a id="188" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="190" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="192" class="Symbol">)</a> <a id="194" class="Symbol">→</a> <a id="196" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="198" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="200" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="202" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="204" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="206" class="Symbol">{</a><a id="207" href="MLTT.Pi.html#207" class="Bound">𝓤</a><a id="208" class="Symbol">}</a> <a id="210" class="Symbol">{</a><a id="211" href="MLTT.Pi.html#211" class="Bound">𝓥</a><a id="212" class="Symbol">}</a> <a id="214" class="Symbol">{</a><a id="215" href="MLTT.Pi.html#215" class="Bound">X</a><a id="216" class="Symbol">}</a> <a id="218" href="MLTT.Pi.html#218" class="Bound">Y</a> <a id="220" class="Symbol">=</a> <a id="222" class="Symbol">(</a><a id="223" href="MLTT.Pi.html#223" class="Bound">x</a> <a id="225" class="Symbol">:</a> <a id="227" href="MLTT.Pi.html#215" class="Bound">X</a><a id="228" class="Symbol">)</a> <a id="230" class="Symbol">→</a> <a id="232" href="MLTT.Pi.html#218" class="Bound">Y</a> <a id="234" href="MLTT.Pi.html#223" class="Bound">x</a>

<a id="237" class="Markup">\end{code}</a><a id="247" class="Background">

We often write Π x ꞉ X , A x for Π A to make X explicit.

</a><a id="307" class="Markup">\begin{code}</a>

<a id="Pi"></a><a id="321" href="MLTT.Pi.html#321" class="Function">Pi</a> <a id="324" class="Symbol">:</a> <a id="326" class="Symbol">{</a><a id="327" href="MLTT.Pi.html#327" class="Bound">𝓤</a> <a id="329" href="MLTT.Pi.html#329" class="Bound">𝓥</a> <a id="331" class="Symbol">:</a> <a id="333" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="341" class="Symbol">}</a> <a id="343" class="Symbol">(</a><a id="344" href="MLTT.Pi.html#344" class="Bound">X</a> <a id="346" class="Symbol">:</a> <a id="348" href="MLTT.Pi.html#327" class="Bound">𝓤</a> <a id="350" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="352" class="Symbol">)</a> <a id="354" class="Symbol">(</a><a id="355" href="MLTT.Pi.html#355" class="Bound">Y</a> <a id="357" class="Symbol">:</a> <a id="359" href="MLTT.Pi.html#344" class="Bound">X</a> <a id="361" class="Symbol">→</a> <a id="363" href="MLTT.Pi.html#329" class="Bound">𝓥</a> <a id="365" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="367" class="Symbol">)</a> <a id="369" class="Symbol">→</a> <a id="371" href="MLTT.Pi.html#327" class="Bound">𝓤</a> <a id="373" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="375" href="MLTT.Pi.html#329" class="Bound">𝓥</a> <a id="377" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="379" href="MLTT.Pi.html#321" class="Function">Pi</a> <a id="382" href="MLTT.Pi.html#382" class="Bound">X</a> <a id="384" href="MLTT.Pi.html#384" class="Bound">Y</a> <a id="386" class="Symbol">=</a> <a id="388" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="390" href="MLTT.Pi.html#384" class="Bound">Y</a>

<a id="393" class="Keyword">syntax</a> Pi <a id="403" class="Bound">A</a> <a id="405" class="Symbol">(λ</a> <a id="408" class="Bound">x</a> <a id="410" class="Symbol">→</a> <a id="412" class="Bound">b</a><a id="413" class="Symbol">)</a> <a id="415" class="Symbol">=</a> <a id="417" class="Function">Π</a> <a id="419" class="Bound">x</a> <a id="421" class="Function">꞉</a> <a id="423" class="Bound">A</a> <a id="425" class="Function">,</a> <a id="427" class="Bound">b</a>

<a id="430" class="Keyword">infixr</a> <a id="437" class="Number">-1</a> <a id="440" href="MLTT.Pi.html#321" class="Function">Pi</a>

<a id="id"></a><a id="444" href="MLTT.Pi.html#444" class="Function">id</a> <a id="447" class="Symbol">:</a> <a id="449" class="Symbol">{</a><a id="450" href="MLTT.Pi.html#450" class="Bound">X</a> <a id="452" class="Symbol">:</a> <a id="454" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="456" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="458" class="Symbol">}</a> <a id="460" class="Symbol">→</a> <a id="462" href="MLTT.Pi.html#450" class="Bound">X</a> <a id="464" class="Symbol">→</a> <a id="466" href="MLTT.Pi.html#450" class="Bound">X</a>
<a id="468" href="MLTT.Pi.html#444" class="Function">id</a> <a id="471" href="MLTT.Pi.html#471" class="Bound">x</a> <a id="473" class="Symbol">=</a> <a id="475" href="MLTT.Pi.html#471" class="Bound">x</a>

<a id="𝑖𝑑"></a><a id="478" href="MLTT.Pi.html#478" class="Function">𝑖𝑑</a> <a id="481" class="Symbol">:</a> <a id="483" class="Symbol">(</a><a id="484" href="MLTT.Pi.html#484" class="Bound">X</a> <a id="486" class="Symbol">:</a> <a id="488" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="490" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="492" class="Symbol">)</a> <a id="494" class="Symbol">→</a> <a id="496" href="MLTT.Pi.html#484" class="Bound">X</a> <a id="498" class="Symbol">→</a> <a id="500" href="MLTT.Pi.html#484" class="Bound">X</a>
<a id="502" href="MLTT.Pi.html#478" class="Function">𝑖𝑑</a> <a id="505" href="MLTT.Pi.html#505" class="Bound">X</a> <a id="507" class="Symbol">=</a> <a id="509" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="_∘_"></a><a id="513" href="MLTT.Pi.html#513" class="Function Operator">_∘_</a> <a id="517" class="Symbol">:</a> <a id="519" class="Symbol">{</a><a id="520" href="MLTT.Pi.html#520" class="Bound">X</a> <a id="522" class="Symbol">:</a> <a id="524" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="526" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="528" class="Symbol">}</a> <a id="530" class="Symbol">{</a><a id="531" href="MLTT.Pi.html#531" class="Bound">Y</a> <a id="533" class="Symbol">:</a> <a id="535" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="537" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="539" class="Symbol">}</a> <a id="541" class="Symbol">{</a><a id="542" href="MLTT.Pi.html#542" class="Bound">Z</a> <a id="544" class="Symbol">:</a> <a id="546" href="MLTT.Pi.html#531" class="Bound">Y</a> <a id="548" class="Symbol">→</a> <a id="550" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="552" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="554" class="Symbol">}</a>
    <a id="560" class="Symbol">→</a> <a id="562" class="Symbol">((</a><a id="564" href="MLTT.Pi.html#564" class="Bound">y</a> <a id="566" class="Symbol">:</a> <a id="568" href="MLTT.Pi.html#531" class="Bound">Y</a><a id="569" class="Symbol">)</a> <a id="571" class="Symbol">→</a> <a id="573" href="MLTT.Pi.html#542" class="Bound">Z</a> <a id="575" href="MLTT.Pi.html#564" class="Bound">y</a><a id="576" class="Symbol">)</a>
    <a id="582" class="Symbol">→</a> <a id="584" class="Symbol">(</a><a id="585" href="MLTT.Pi.html#585" class="Bound">f</a> <a id="587" class="Symbol">:</a> <a id="589" href="MLTT.Pi.html#520" class="Bound">X</a> <a id="591" class="Symbol">→</a> <a id="593" href="MLTT.Pi.html#531" class="Bound">Y</a><a id="594" class="Symbol">)</a> <a id="596" class="Symbol">(</a><a id="597" href="MLTT.Pi.html#597" class="Bound">x</a> <a id="599" class="Symbol">:</a> <a id="601" href="MLTT.Pi.html#520" class="Bound">X</a><a id="602" class="Symbol">)</a> <a id="604" class="Symbol">→</a> <a id="606" href="MLTT.Pi.html#542" class="Bound">Z</a> <a id="608" class="Symbol">(</a><a id="609" href="MLTT.Pi.html#585" class="Bound">f</a> <a id="611" href="MLTT.Pi.html#597" class="Bound">x</a><a id="612" class="Symbol">)</a>
<a id="614" href="MLTT.Pi.html#614" class="Bound">g</a> <a id="616" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="618" href="MLTT.Pi.html#618" class="Bound">f</a> <a id="620" class="Symbol">=</a> <a id="622" class="Symbol">λ</a> <a id="624" href="MLTT.Pi.html#624" class="Bound">x</a> <a id="626" class="Symbol">→</a> <a id="628" href="MLTT.Pi.html#614" class="Bound">g</a> <a id="630" class="Symbol">(</a><a id="631" href="MLTT.Pi.html#618" class="Bound">f</a> <a id="633" href="MLTT.Pi.html#624" class="Bound">x</a><a id="634" class="Symbol">)</a>

<a id="S-combinator"></a><a id="637" href="MLTT.Pi.html#637" class="Function">S-combinator</a> <a id="650" class="Symbol">:</a> <a id="652" class="Symbol">{</a><a id="653" href="MLTT.Pi.html#653" class="Bound">X</a> <a id="655" class="Symbol">:</a> <a id="657" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="659" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="661" class="Symbol">}</a> <a id="663" class="Symbol">{</a><a id="664" href="MLTT.Pi.html#664" class="Bound">Y</a> <a id="666" class="Symbol">:</a> <a id="668" href="MLTT.Pi.html#653" class="Bound">X</a> <a id="670" class="Symbol">→</a> <a id="672" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="674" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="676" class="Symbol">}</a> <a id="678" class="Symbol">{</a><a id="679" href="MLTT.Pi.html#679" class="Bound">Z</a> <a id="681" class="Symbol">:</a> <a id="683" class="Symbol">(</a><a id="684" href="MLTT.Pi.html#684" class="Bound">x</a> <a id="686" class="Symbol">:</a> <a id="688" href="MLTT.Pi.html#653" class="Bound">X</a><a id="689" class="Symbol">)</a> <a id="691" class="Symbol">→</a> <a id="693" href="MLTT.Pi.html#664" class="Bound">Y</a> <a id="695" href="MLTT.Pi.html#684" class="Bound">x</a> <a id="697" class="Symbol">→</a> <a id="699" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="701" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="703" class="Symbol">}</a>
             <a id="718" class="Symbol">→</a> <a id="720" class="Symbol">((</a><a id="722" href="MLTT.Pi.html#722" class="Bound">x</a> <a id="724" class="Symbol">:</a> <a id="726" href="MLTT.Pi.html#653" class="Bound">X</a><a id="727" class="Symbol">)</a> <a id="729" class="Symbol">(</a><a id="730" href="MLTT.Pi.html#730" class="Bound">y</a> <a id="732" class="Symbol">:</a> <a id="734" href="MLTT.Pi.html#664" class="Bound">Y</a> <a id="736" href="MLTT.Pi.html#722" class="Bound">x</a><a id="737" class="Symbol">)</a> <a id="739" class="Symbol">→</a> <a id="741" href="MLTT.Pi.html#679" class="Bound">Z</a> <a id="743" href="MLTT.Pi.html#722" class="Bound">x</a> <a id="745" href="MLTT.Pi.html#730" class="Bound">y</a><a id="746" class="Symbol">)</a>
             <a id="761" class="Symbol">→</a> <a id="763" class="Symbol">(</a><a id="764" href="MLTT.Pi.html#764" class="Bound">f</a> <a id="766" class="Symbol">:</a> <a id="768" class="Symbol">(</a><a id="769" href="MLTT.Pi.html#769" class="Bound">x</a> <a id="771" class="Symbol">:</a> <a id="773" href="MLTT.Pi.html#653" class="Bound">X</a><a id="774" class="Symbol">)</a> <a id="776" class="Symbol">→</a> <a id="778" href="MLTT.Pi.html#664" class="Bound">Y</a> <a id="780" href="MLTT.Pi.html#769" class="Bound">x</a><a id="781" class="Symbol">)</a> <a id="783" class="Symbol">(</a><a id="784" href="MLTT.Pi.html#784" class="Bound">x</a> <a id="786" class="Symbol">:</a> <a id="788" href="MLTT.Pi.html#653" class="Bound">X</a><a id="789" class="Symbol">)</a> <a id="791" class="Symbol">→</a> <a id="793" href="MLTT.Pi.html#679" class="Bound">Z</a> <a id="795" href="MLTT.Pi.html#784" class="Bound">x</a> <a id="797" class="Symbol">(</a><a id="798" href="MLTT.Pi.html#764" class="Bound">f</a> <a id="800" href="MLTT.Pi.html#784" class="Bound">x</a><a id="801" class="Symbol">)</a>
<a id="803" href="MLTT.Pi.html#637" class="Function">S-combinator</a> <a id="816" href="MLTT.Pi.html#816" class="Bound">g</a> <a id="818" href="MLTT.Pi.html#818" class="Bound">f</a> <a id="820" href="MLTT.Pi.html#820" class="Bound">x</a> <a id="822" class="Symbol">=</a> <a id="824" href="MLTT.Pi.html#816" class="Bound">g</a> <a id="826" href="MLTT.Pi.html#820" class="Bound">x</a> <a id="828" class="Symbol">(</a><a id="829" href="MLTT.Pi.html#818" class="Bound">f</a> <a id="831" href="MLTT.Pi.html#820" class="Bound">x</a><a id="832" class="Symbol">)</a>

<a id="_⊚_"></a><a id="835" href="MLTT.Pi.html#835" class="Function Operator">_⊚_</a> <a id="839" class="Symbol">:</a> <a id="841" class="Symbol">{</a><a id="842" href="MLTT.Pi.html#842" class="Bound">X</a> <a id="844" class="Symbol">:</a> <a id="846" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="848" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="850" class="Symbol">}</a> <a id="852" class="Symbol">{</a><a id="853" href="MLTT.Pi.html#853" class="Bound">Y</a> <a id="855" class="Symbol">:</a> <a id="857" href="MLTT.Pi.html#842" class="Bound">X</a> <a id="859" class="Symbol">→</a> <a id="861" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="863" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="865" class="Symbol">}</a> <a id="867" class="Symbol">{</a><a id="868" href="MLTT.Pi.html#868" class="Bound">Z</a> <a id="870" class="Symbol">:</a> <a id="872" class="Symbol">(</a><a id="873" href="MLTT.Pi.html#873" class="Bound">x</a> <a id="875" class="Symbol">:</a> <a id="877" href="MLTT.Pi.html#842" class="Bound">X</a><a id="878" class="Symbol">)</a> <a id="880" class="Symbol">→</a> <a id="882" href="MLTT.Pi.html#853" class="Bound">Y</a> <a id="884" href="MLTT.Pi.html#873" class="Bound">x</a> <a id="886" class="Symbol">→</a> <a id="888" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="890" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="892" class="Symbol">}</a>
    <a id="898" class="Symbol">→</a> <a id="900" class="Symbol">({</a><a id="902" href="MLTT.Pi.html#902" class="Bound">x</a> <a id="904" class="Symbol">:</a> <a id="906" href="MLTT.Pi.html#842" class="Bound">X</a><a id="907" class="Symbol">}</a> <a id="909" class="Symbol">(</a><a id="910" href="MLTT.Pi.html#910" class="Bound">y</a> <a id="912" class="Symbol">:</a> <a id="914" href="MLTT.Pi.html#853" class="Bound">Y</a> <a id="916" href="MLTT.Pi.html#902" class="Bound">x</a><a id="917" class="Symbol">)</a> <a id="919" class="Symbol">→</a> <a id="921" href="MLTT.Pi.html#868" class="Bound">Z</a> <a id="923" href="MLTT.Pi.html#902" class="Bound">x</a> <a id="925" href="MLTT.Pi.html#910" class="Bound">y</a><a id="926" class="Symbol">)</a>
    <a id="932" class="Symbol">→</a> <a id="934" class="Symbol">(</a><a id="935" href="MLTT.Pi.html#935" class="Bound">f</a> <a id="937" class="Symbol">:</a> <a id="939" class="Symbol">(</a><a id="940" href="MLTT.Pi.html#940" class="Bound">x</a> <a id="942" class="Symbol">:</a> <a id="944" href="MLTT.Pi.html#842" class="Bound">X</a><a id="945" class="Symbol">)</a> <a id="947" class="Symbol">→</a> <a id="949" href="MLTT.Pi.html#853" class="Bound">Y</a> <a id="951" href="MLTT.Pi.html#940" class="Bound">x</a><a id="952" class="Symbol">)</a> <a id="954" class="Symbol">(</a><a id="955" href="MLTT.Pi.html#955" class="Bound">x</a> <a id="957" class="Symbol">:</a> <a id="959" href="MLTT.Pi.html#842" class="Bound">X</a><a id="960" class="Symbol">)</a> <a id="962" class="Symbol">→</a> <a id="964" href="MLTT.Pi.html#868" class="Bound">Z</a> <a id="966" href="MLTT.Pi.html#955" class="Bound">x</a> <a id="968" class="Symbol">(</a><a id="969" href="MLTT.Pi.html#935" class="Bound">f</a> <a id="971" href="MLTT.Pi.html#955" class="Bound">x</a><a id="972" class="Symbol">)</a>
<a id="974" href="MLTT.Pi.html#974" class="Bound">g</a> <a id="976" href="MLTT.Pi.html#835" class="Function Operator">⊚</a> <a id="978" href="MLTT.Pi.html#978" class="Bound">f</a> <a id="980" class="Symbol">=</a> <a id="982" class="Symbol">λ</a> <a id="984" href="MLTT.Pi.html#984" class="Bound">x</a> <a id="986" class="Symbol">→</a> <a id="988" href="MLTT.Pi.html#974" class="Bound">g</a> <a id="990" class="Symbol">{</a><a id="991" href="MLTT.Pi.html#984" class="Bound">x</a><a id="992" class="Symbol">}</a> <a id="994" class="Symbol">(</a><a id="995" href="MLTT.Pi.html#978" class="Bound">f</a> <a id="997" href="MLTT.Pi.html#984" class="Bound">x</a><a id="998" class="Symbol">)</a>

<a id="1001" class="Markup">\end{code}</a><a id="1011" class="Background">

The domain and codomain of a function, mainly to avoid implicit
arguments:

</a><a id="1089" class="Markup">\begin{code}</a>

<a id="domain"></a><a id="1103" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="1110" class="Symbol">:</a> <a id="1112" class="Symbol">{</a><a id="1113" href="MLTT.Pi.html#1113" class="Bound">X</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1119" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1121" class="Symbol">}</a> <a id="1123" class="Symbol">{</a><a id="1124" href="MLTT.Pi.html#1124" class="Bound">Y</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="MLTT.Pi.html#1113" class="Bound">X</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1134" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1136" class="Symbol">}</a> <a id="1138" class="Symbol">→</a> <a id="1140" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1142" href="MLTT.Pi.html#1124" class="Bound">Y</a> <a id="1144" class="Symbol">→</a> <a id="1146" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1148" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1150" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="1157" class="Symbol">{</a><a id="1158" href="MLTT.Pi.html#1158" class="Bound">𝓤</a><a id="1159" class="Symbol">}</a> <a id="1161" class="Symbol">{</a><a id="1162" href="MLTT.Pi.html#1162" class="Bound">𝓥</a><a id="1163" class="Symbol">}</a> <a id="1165" class="Symbol">{</a><a id="1166" href="MLTT.Pi.html#1166" class="Bound">X</a><a id="1167" class="Symbol">}</a> <a id="1169" class="Symbol">{</a><a id="1170" href="MLTT.Pi.html#1170" class="Bound">Y</a><a id="1171" class="Symbol">}</a> <a id="1173" href="MLTT.Pi.html#1173" class="Bound">f</a> <a id="1175" class="Symbol">=</a> <a id="1177" href="MLTT.Pi.html#1166" class="Bound">X</a>

<a id="codomain"></a><a id="1180" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="1189" class="Symbol">:</a> <a id="1191" class="Symbol">{</a><a id="1192" href="MLTT.Pi.html#1192" class="Bound">X</a> <a id="1194" class="Symbol">:</a> <a id="1196" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1198" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1200" class="Symbol">}</a> <a id="1202" class="Symbol">{</a><a id="1203" href="MLTT.Pi.html#1203" class="Bound">Y</a> <a id="1205" class="Symbol">:</a> <a id="1207" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1209" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1211" class="Symbol">}</a> <a id="1213" class="Symbol">→</a> <a id="1215" class="Symbol">(</a><a id="1216" href="MLTT.Pi.html#1192" class="Bound">X</a> <a id="1218" class="Symbol">→</a> <a id="1220" href="MLTT.Pi.html#1203" class="Bound">Y</a><a id="1221" class="Symbol">)</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1227" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1229" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="1238" class="Symbol">{</a><a id="1239" href="MLTT.Pi.html#1239" class="Bound">𝓤</a><a id="1240" class="Symbol">}</a> <a id="1242" class="Symbol">{</a><a id="1243" href="MLTT.Pi.html#1243" class="Bound">𝓥</a><a id="1244" class="Symbol">}</a> <a id="1246" class="Symbol">{</a><a id="1247" href="MLTT.Pi.html#1247" class="Bound">X</a><a id="1248" class="Symbol">}</a> <a id="1250" class="Symbol">{</a><a id="1251" href="MLTT.Pi.html#1251" class="Bound">Y</a><a id="1252" class="Symbol">}</a> <a id="1254" href="MLTT.Pi.html#1254" class="Bound">f</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="MLTT.Pi.html#1251" class="Bound">Y</a>

<a id="1261" class="Markup">\end{code}</a><a id="1271" class="Background">

Fixities:

</a><a id="1284" class="Markup">\begin{code}</a>

<a id="1298" class="Keyword">infixl</a> <a id="1305" class="Number">5</a> <a id="1307" href="MLTT.Pi.html#513" class="Function Operator">_∘_</a>

<a id="1312" class="Markup">\end{code}</a><a id="1322" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Plus-Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Plus-Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Properties of the disjoint sum _+_ of types.

</a><a id="47" class="Markup">\begin{code}</a>

<a id="61" class="Symbol">{-#</a> <a id="65" class="Keyword">OPTIONS</a> <a id="73" class="Pragma">--safe</a> <a id="80" class="Pragma">--without-K</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a> <a id="125" class="Keyword">where</a>

<a id="132" class="Keyword">open</a> <a id="137" class="Keyword">import</a> <a id="144" href="MLTT.Plus.html" class="Module">MLTT.Plus</a>
<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="MLTT.Negation.html" class="Module">MLTT.Negation</a>
<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="MLTT.Id.html" class="Module">MLTT.Id</a>
<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="MLTT.Empty.html" class="Module">MLTT.Empty</a>
<a id="223" class="Keyword">open</a> <a id="228" class="Keyword">import</a> <a id="235" href="MLTT.Unit.html" class="Module">MLTT.Unit</a>
<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="MLTT.Unit-Properties.html" class="Module">MLTT.Unit-Properties</a>

<a id="+-commutative"></a><a id="279" href="MLTT.Plus-Properties.html#279" class="Function">+-commutative</a> <a id="293" class="Symbol">:</a> <a id="295" class="Symbol">{</a><a id="296" href="MLTT.Plus-Properties.html#296" class="Bound">A</a> <a id="298" class="Symbol">:</a> <a id="300" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="302" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="304" class="Symbol">}</a> <a id="306" class="Symbol">{</a><a id="307" href="MLTT.Plus-Properties.html#307" class="Bound">B</a> <a id="309" class="Symbol">:</a> <a id="311" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="313" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="315" class="Symbol">}</a> <a id="317" class="Symbol">→</a> <a id="319" href="MLTT.Plus-Properties.html#296" class="Bound">A</a> <a id="321" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="323" href="MLTT.Plus-Properties.html#307" class="Bound">B</a> <a id="325" class="Symbol">→</a> <a id="327" href="MLTT.Plus-Properties.html#307" class="Bound">B</a> <a id="329" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="331" href="MLTT.Plus-Properties.html#296" class="Bound">A</a>
<a id="333" href="MLTT.Plus-Properties.html#279" class="Function">+-commutative</a> <a id="347" class="Symbol">=</a> <a id="349" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="355" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="359" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>

<a id="+disjoint"></a><a id="364" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="374" class="Symbol">:</a> <a id="376" class="Symbol">{</a><a id="377" href="MLTT.Plus-Properties.html#377" class="Bound">X</a> <a id="379" class="Symbol">:</a> <a id="381" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="383" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="385" class="Symbol">}</a> <a id="387" class="Symbol">{</a><a id="388" href="MLTT.Plus-Properties.html#388" class="Bound">Y</a> <a id="390" class="Symbol">:</a> <a id="392" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="394" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="396" class="Symbol">}</a> <a id="398" class="Symbol">{</a><a id="399" href="MLTT.Plus-Properties.html#399" class="Bound">x</a> <a id="401" class="Symbol">:</a> <a id="403" href="MLTT.Plus-Properties.html#377" class="Bound">X</a><a id="404" class="Symbol">}</a> <a id="406" class="Symbol">{</a><a id="407" href="MLTT.Plus-Properties.html#407" class="Bound">y</a> <a id="409" class="Symbol">:</a> <a id="411" href="MLTT.Plus-Properties.html#388" class="Bound">Y</a><a id="412" class="Symbol">}</a> <a id="414" class="Symbol">→</a> <a id="416" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="418" class="Symbol">(</a><a id="419" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="423" href="MLTT.Plus-Properties.html#399" class="Bound">x</a> <a id="425" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="427" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="431" href="MLTT.Plus-Properties.html#407" class="Bound">y</a><a id="432" class="Symbol">)</a>
<a id="434" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="444" class="Symbol">{</a><a id="445" href="MLTT.Plus-Properties.html#445" class="Bound">𝓤</a><a id="446" class="Symbol">}</a> <a id="448" class="Symbol">{</a><a id="449" href="MLTT.Plus-Properties.html#449" class="Bound">𝓥</a><a id="450" class="Symbol">}</a> <a id="452" class="Symbol">{</a><a id="453" href="MLTT.Plus-Properties.html#453" class="Bound">X</a><a id="454" class="Symbol">}</a> <a id="456" class="Symbol">{</a><a id="457" href="MLTT.Plus-Properties.html#457" class="Bound">Y</a><a id="458" class="Symbol">}</a> <a id="460" href="MLTT.Plus-Properties.html#460" class="Bound">p</a> <a id="462" class="Symbol">=</a> <a id="464" href="MLTT.Unit-Properties.html#263" class="Function">𝟙-is-not-𝟘</a> <a id="475" href="MLTT.Plus-Properties.html#538" class="Function">q</a>
 <a id="478" class="Keyword">where</a>
  <a id="486" href="MLTT.Plus-Properties.html#486" class="Function">f</a> <a id="488" class="Symbol">:</a> <a id="490" href="MLTT.Plus-Properties.html#453" class="Bound">X</a> <a id="492" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="494" href="MLTT.Plus-Properties.html#457" class="Bound">Y</a> <a id="496" class="Symbol">→</a> <a id="498" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="501" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="505" href="MLTT.Plus-Properties.html#486" class="Function">f</a> <a id="507" class="Symbol">(</a><a id="508" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="512" href="MLTT.Plus-Properties.html#512" class="Bound">x</a><a id="513" class="Symbol">)</a> <a id="515" class="Symbol">=</a> <a id="517" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="521" href="MLTT.Plus-Properties.html#486" class="Function">f</a> <a id="523" class="Symbol">(</a><a id="524" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="528" href="MLTT.Plus-Properties.html#528" class="Bound">y</a><a id="529" class="Symbol">)</a> <a id="531" class="Symbol">=</a> <a id="533" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>

  <a id="538" href="MLTT.Plus-Properties.html#538" class="Function">q</a> <a id="540" class="Symbol">:</a> <a id="542" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="544" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="546" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="550" href="MLTT.Plus-Properties.html#538" class="Function">q</a> <a id="552" class="Symbol">=</a> <a id="554" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="557" href="MLTT.Plus-Properties.html#486" class="Function">f</a> <a id="559" href="MLTT.Plus-Properties.html#460" class="Bound">p</a>

<a id="+disjoint&#39;"></a><a id="562" href="MLTT.Plus-Properties.html#562" class="Function">+disjoint&#39;</a> <a id="573" class="Symbol">:</a> <a id="575" class="Symbol">{</a><a id="576" href="MLTT.Plus-Properties.html#576" class="Bound">X</a> <a id="578" class="Symbol">:</a> <a id="580" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="582" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="584" class="Symbol">}</a> <a id="586" class="Symbol">{</a><a id="587" href="MLTT.Plus-Properties.html#587" class="Bound">Y</a> <a id="589" class="Symbol">:</a> <a id="591" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="593" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="595" class="Symbol">}</a> <a id="597" class="Symbol">{</a><a id="598" href="MLTT.Plus-Properties.html#598" class="Bound">x</a> <a id="600" class="Symbol">:</a> <a id="602" href="MLTT.Plus-Properties.html#576" class="Bound">X</a><a id="603" class="Symbol">}</a> <a id="605" class="Symbol">{</a><a id="606" href="MLTT.Plus-Properties.html#606" class="Bound">y</a> <a id="608" class="Symbol">:</a> <a id="610" href="MLTT.Plus-Properties.html#587" class="Bound">Y</a><a id="611" class="Symbol">}</a> <a id="613" class="Symbol">→</a> <a id="615" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="617" class="Symbol">(</a><a id="618" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="622" href="MLTT.Plus-Properties.html#606" class="Bound">y</a> <a id="624" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="626" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="630" href="MLTT.Plus-Properties.html#598" class="Bound">x</a><a id="631" class="Symbol">)</a>
<a id="633" href="MLTT.Plus-Properties.html#562" class="Function">+disjoint&#39;</a> <a id="644" href="MLTT.Plus-Properties.html#644" class="Bound">p</a> <a id="646" class="Symbol">=</a> <a id="648" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="658" class="Symbol">(</a><a id="659" href="MLTT.Plus-Properties.html#644" class="Bound">p</a> <a id="661" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="663" class="Symbol">)</a>

<a id="lni"></a><a id="666" href="MLTT.Plus-Properties.html#666" class="Function">lni</a> <a id="670" class="Symbol">:</a> <a id="672" class="Symbol">{</a><a id="673" href="MLTT.Plus-Properties.html#673" class="Bound">X</a> <a id="675" class="Symbol">:</a> <a id="677" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="679" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="681" class="Symbol">}</a> <a id="683" class="Symbol">{</a><a id="684" href="MLTT.Plus-Properties.html#684" class="Bound">Y</a> <a id="686" class="Symbol">:</a> <a id="688" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="690" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="692" class="Symbol">}</a> <a id="694" class="Symbol">→</a> <a id="696" href="MLTT.Plus-Properties.html#673" class="Bound">X</a> <a id="698" class="Symbol">→</a> <a id="700" href="MLTT.Plus-Properties.html#673" class="Bound">X</a> <a id="702" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="704" href="MLTT.Plus-Properties.html#684" class="Bound">Y</a> <a id="706" class="Symbol">→</a> <a id="708" href="MLTT.Plus-Properties.html#673" class="Bound">X</a>
<a id="710" href="MLTT.Plus-Properties.html#666" class="Function">lni</a> <a id="714" href="MLTT.Plus-Properties.html#714" class="Bound">x₀</a> <a id="717" class="Symbol">(</a><a id="718" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="722" href="MLTT.Plus-Properties.html#722" class="Bound">x</a><a id="723" class="Symbol">)</a> <a id="725" class="Symbol">=</a> <a id="727" href="MLTT.Plus-Properties.html#722" class="Bound">x</a>
<a id="729" href="MLTT.Plus-Properties.html#666" class="Function">lni</a> <a id="733" href="MLTT.Plus-Properties.html#733" class="Bound">x₀</a> <a id="736" class="Symbol">(</a><a id="737" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="741" href="MLTT.Plus-Properties.html#741" class="Bound">y</a><a id="742" class="Symbol">)</a> <a id="744" class="Symbol">=</a> <a id="746" href="MLTT.Plus-Properties.html#733" class="Bound">x₀</a>

<a id="inl-lc"></a><a id="750" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="757" class="Symbol">:</a> <a id="759" class="Symbol">{</a><a id="760" href="MLTT.Plus-Properties.html#760" class="Bound">X</a> <a id="762" class="Symbol">:</a> <a id="764" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="766" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="768" class="Symbol">}</a> <a id="770" class="Symbol">{</a><a id="771" href="MLTT.Plus-Properties.html#771" class="Bound">Y</a> <a id="773" class="Symbol">:</a> <a id="775" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="777" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="779" class="Symbol">}</a> <a id="781" class="Symbol">{</a><a id="782" href="MLTT.Plus-Properties.html#782" class="Bound">x</a> <a id="784" href="MLTT.Plus-Properties.html#784" class="Bound">x&#39;</a> <a id="787" class="Symbol">:</a> <a id="789" href="MLTT.Plus-Properties.html#760" class="Bound">X</a><a id="790" class="Symbol">}</a>
       <a id="799" class="Symbol">→</a> <a id="801" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="805" class="Symbol">{</a><a id="806" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="807" class="Symbol">}</a> <a id="809" class="Symbol">{</a><a id="810" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="811" class="Symbol">}</a> <a id="813" class="Symbol">{</a><a id="814" href="MLTT.Plus-Properties.html#760" class="Bound">X</a><a id="815" class="Symbol">}</a> <a id="817" class="Symbol">{</a><a id="818" href="MLTT.Plus-Properties.html#771" class="Bound">Y</a><a id="819" class="Symbol">}</a> <a id="821" href="MLTT.Plus-Properties.html#782" class="Bound">x</a> <a id="823" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="825" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="829" href="MLTT.Plus-Properties.html#784" class="Bound">x&#39;</a> <a id="832" class="Symbol">→</a> <a id="834" href="MLTT.Plus-Properties.html#782" class="Bound">x</a> <a id="836" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="838" href="MLTT.Plus-Properties.html#784" class="Bound">x&#39;</a>
<a id="841" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="848" class="Symbol">{</a><a id="849" href="MLTT.Plus-Properties.html#849" class="Bound">𝓤</a><a id="850" class="Symbol">}</a> <a id="852" class="Symbol">{</a><a id="853" href="MLTT.Plus-Properties.html#853" class="Bound">𝓥</a><a id="854" class="Symbol">}</a> <a id="856" class="Symbol">{</a><a id="857" href="MLTT.Plus-Properties.html#857" class="Bound">X</a><a id="858" class="Symbol">}</a> <a id="860" class="Symbol">{</a><a id="861" href="MLTT.Plus-Properties.html#861" class="Bound">Y</a><a id="862" class="Symbol">}</a> <a id="864" class="Symbol">{</a><a id="865" href="MLTT.Plus-Properties.html#865" class="Bound">x</a><a id="866" class="Symbol">}</a> <a id="868" class="Symbol">=</a> <a id="870" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="873" class="Symbol">(</a><a id="874" href="MLTT.Plus-Properties.html#666" class="Function">lni</a> <a id="878" href="MLTT.Plus-Properties.html#865" class="Bound">x</a><a id="879" class="Symbol">)</a>

<a id="rni"></a><a id="882" href="MLTT.Plus-Properties.html#882" class="Function">rni</a> <a id="886" class="Symbol">:</a> <a id="888" class="Symbol">{</a><a id="889" href="MLTT.Plus-Properties.html#889" class="Bound">X</a> <a id="891" class="Symbol">:</a> <a id="893" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="895" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="897" class="Symbol">}</a> <a id="899" class="Symbol">{</a><a id="900" href="MLTT.Plus-Properties.html#900" class="Bound">Y</a> <a id="902" class="Symbol">:</a> <a id="904" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="906" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="908" class="Symbol">}</a> <a id="910" class="Symbol">→</a> <a id="912" href="MLTT.Plus-Properties.html#900" class="Bound">Y</a> <a id="914" class="Symbol">→</a> <a id="916" href="MLTT.Plus-Properties.html#889" class="Bound">X</a> <a id="918" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="920" href="MLTT.Plus-Properties.html#900" class="Bound">Y</a> <a id="922" class="Symbol">→</a> <a id="924" href="MLTT.Plus-Properties.html#900" class="Bound">Y</a>
<a id="926" href="MLTT.Plus-Properties.html#882" class="Function">rni</a> <a id="930" href="MLTT.Plus-Properties.html#930" class="Bound">y₀</a> <a id="933" class="Symbol">(</a><a id="934" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="938" href="MLTT.Plus-Properties.html#938" class="Bound">x</a><a id="939" class="Symbol">)</a> <a id="941" class="Symbol">=</a> <a id="943" href="MLTT.Plus-Properties.html#930" class="Bound">y₀</a>
<a id="946" href="MLTT.Plus-Properties.html#882" class="Function">rni</a> <a id="950" href="MLTT.Plus-Properties.html#950" class="Bound">y₀</a> <a id="953" class="Symbol">(</a><a id="954" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="958" href="MLTT.Plus-Properties.html#958" class="Bound">y</a><a id="959" class="Symbol">)</a> <a id="961" class="Symbol">=</a> <a id="963" href="MLTT.Plus-Properties.html#958" class="Bound">y</a>

<a id="inr-lc"></a><a id="966" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a> <a id="973" class="Symbol">:</a> <a id="975" class="Symbol">{</a><a id="976" href="MLTT.Plus-Properties.html#976" class="Bound">X</a> <a id="978" class="Symbol">:</a> <a id="980" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="982" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="984" class="Symbol">}</a> <a id="986" class="Symbol">{</a><a id="987" href="MLTT.Plus-Properties.html#987" class="Bound">Y</a> <a id="989" class="Symbol">:</a> <a id="991" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="993" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="995" class="Symbol">}</a> <a id="997" class="Symbol">{</a><a id="998" href="MLTT.Plus-Properties.html#998" class="Bound">y</a> <a id="1000" href="MLTT.Plus-Properties.html#1000" class="Bound">y&#39;</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="MLTT.Plus-Properties.html#987" class="Bound">Y</a><a id="1006" class="Symbol">}</a>
       <a id="1015" class="Symbol">→</a> <a id="1017" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1021" class="Symbol">{</a><a id="1022" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1023" class="Symbol">}</a> <a id="1025" class="Symbol">{</a><a id="1026" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1027" class="Symbol">}</a> <a id="1029" class="Symbol">{</a><a id="1030" href="MLTT.Plus-Properties.html#976" class="Bound">X</a><a id="1031" class="Symbol">}</a> <a id="1033" class="Symbol">{</a><a id="1034" href="MLTT.Plus-Properties.html#987" class="Bound">Y</a><a id="1035" class="Symbol">}</a> <a id="1037" href="MLTT.Plus-Properties.html#998" class="Bound">y</a> <a id="1039" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1041" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1045" href="MLTT.Plus-Properties.html#1000" class="Bound">y&#39;</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="MLTT.Plus-Properties.html#998" class="Bound">y</a> <a id="1052" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1054" href="MLTT.Plus-Properties.html#1000" class="Bound">y&#39;</a>
<a id="1057" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a> <a id="1064" class="Symbol">{</a><a id="1065" href="MLTT.Plus-Properties.html#1065" class="Bound">𝓤</a><a id="1066" class="Symbol">}</a> <a id="1068" class="Symbol">{</a><a id="1069" href="MLTT.Plus-Properties.html#1069" class="Bound">𝓥</a><a id="1070" class="Symbol">}</a> <a id="1072" class="Symbol">{</a><a id="1073" href="MLTT.Plus-Properties.html#1073" class="Bound">X</a><a id="1074" class="Symbol">}</a> <a id="1076" class="Symbol">{</a><a id="1077" href="MLTT.Plus-Properties.html#1077" class="Bound">Y</a><a id="1078" class="Symbol">}</a> <a id="1080" class="Symbol">{</a><a id="1081" href="MLTT.Plus-Properties.html#1081" class="Bound">y</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">=</a> <a id="1086" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1089" class="Symbol">(</a><a id="1090" href="MLTT.Plus-Properties.html#882" class="Function">rni</a> <a id="1094" href="MLTT.Plus-Properties.html#1081" class="Bound">y</a><a id="1095" class="Symbol">)</a>

<a id="equality-cases"></a><a id="1098" href="MLTT.Plus-Properties.html#1098" class="Function">equality-cases</a> <a id="1113" class="Symbol">:</a> <a id="1115" class="Symbol">{</a><a id="1116" href="MLTT.Plus-Properties.html#1116" class="Bound">X</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1122" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1124" class="Symbol">}</a> <a id="1126" class="Symbol">{</a><a id="1127" href="MLTT.Plus-Properties.html#1127" class="Bound">Y</a> <a id="1129" class="Symbol">:</a> <a id="1131" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1133" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1135" class="Symbol">}</a> <a id="1137" class="Symbol">{</a><a id="1138" href="MLTT.Plus-Properties.html#1138" class="Bound">A</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1144" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1146" class="Symbol">}</a> <a id="1148" class="Symbol">(</a><a id="1149" href="MLTT.Plus-Properties.html#1149" class="Bound">z</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="MLTT.Plus-Properties.html#1116" class="Bound">X</a> <a id="1155" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1157" href="MLTT.Plus-Properties.html#1127" class="Bound">Y</a><a id="1158" class="Symbol">)</a>
               <a id="1175" class="Symbol">→</a> <a id="1177" class="Symbol">((</a><a id="1179" href="MLTT.Plus-Properties.html#1179" class="Bound">x</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="MLTT.Plus-Properties.html#1116" class="Bound">X</a><a id="1184" class="Symbol">)</a> <a id="1186" class="Symbol">→</a> <a id="1188" href="MLTT.Plus-Properties.html#1149" class="Bound">z</a> <a id="1190" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1192" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1196" href="MLTT.Plus-Properties.html#1179" class="Bound">x</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="MLTT.Plus-Properties.html#1138" class="Bound">A</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Symbol">→</a> <a id="1205" class="Symbol">((</a><a id="1207" href="MLTT.Plus-Properties.html#1207" class="Bound">y</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="MLTT.Plus-Properties.html#1127" class="Bound">Y</a><a id="1212" class="Symbol">)</a> <a id="1214" class="Symbol">→</a> <a id="1216" href="MLTT.Plus-Properties.html#1149" class="Bound">z</a> <a id="1218" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1220" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1224" href="MLTT.Plus-Properties.html#1207" class="Bound">y</a> <a id="1226" class="Symbol">→</a> <a id="1228" href="MLTT.Plus-Properties.html#1138" class="Bound">A</a><a id="1229" class="Symbol">)</a> <a id="1231" class="Symbol">→</a> <a id="1233" href="MLTT.Plus-Properties.html#1138" class="Bound">A</a>
<a id="1235" href="MLTT.Plus-Properties.html#1098" class="Function">equality-cases</a> <a id="1250" class="Symbol">(</a><a id="1251" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1255" href="MLTT.Plus-Properties.html#1255" class="Bound">x</a><a id="1256" class="Symbol">)</a> <a id="1258" href="MLTT.Plus-Properties.html#1258" class="Bound">f</a> <a id="1260" href="MLTT.Plus-Properties.html#1260" class="Bound">g</a> <a id="1262" class="Symbol">=</a> <a id="1264" href="MLTT.Plus-Properties.html#1258" class="Bound">f</a> <a id="1266" href="MLTT.Plus-Properties.html#1255" class="Bound">x</a> <a id="1268" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1273" href="MLTT.Plus-Properties.html#1098" class="Function">equality-cases</a> <a id="1288" class="Symbol">(</a><a id="1289" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1293" href="MLTT.Plus-Properties.html#1293" class="Bound">y</a><a id="1294" class="Symbol">)</a> <a id="1296" href="MLTT.Plus-Properties.html#1296" class="Bound">f</a> <a id="1298" href="MLTT.Plus-Properties.html#1298" class="Bound">g</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="MLTT.Plus-Properties.html#1298" class="Bound">g</a> <a id="1304" href="MLTT.Plus-Properties.html#1293" class="Bound">y</a> <a id="1306" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Cases-equality-l"></a><a id="1312" href="MLTT.Plus-Properties.html#1312" class="Function">Cases-equality-l</a> <a id="1329" class="Symbol">:</a> <a id="1331" class="Symbol">{</a><a id="1332" href="MLTT.Plus-Properties.html#1332" class="Bound">X</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1338" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1340" class="Symbol">}</a> <a id="1342" class="Symbol">{</a><a id="1343" href="MLTT.Plus-Properties.html#1343" class="Bound">Y</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1349" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1351" class="Symbol">}</a> <a id="1353" class="Symbol">{</a><a id="1354" href="MLTT.Plus-Properties.html#1354" class="Bound">A</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1360" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1362" class="Symbol">}</a> <a id="1364" class="Symbol">(</a><a id="1365" href="MLTT.Plus-Properties.html#1365" class="Bound">f</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="MLTT.Plus-Properties.html#1332" class="Bound">X</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="MLTT.Plus-Properties.html#1354" class="Bound">A</a><a id="1374" class="Symbol">)</a> <a id="1376" class="Symbol">(</a><a id="1377" href="MLTT.Plus-Properties.html#1377" class="Bound">g</a> <a id="1379" class="Symbol">:</a> <a id="1381" href="MLTT.Plus-Properties.html#1343" class="Bound">Y</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="MLTT.Plus-Properties.html#1354" class="Bound">A</a><a id="1386" class="Symbol">)</a>
                 <a id="1405" class="Symbol">→</a> <a id="1407" class="Symbol">(</a><a id="1408" href="MLTT.Plus-Properties.html#1408" class="Bound">z</a> <a id="1410" class="Symbol">:</a> <a id="1412" href="MLTT.Plus-Properties.html#1332" class="Bound">X</a> <a id="1414" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1416" href="MLTT.Plus-Properties.html#1343" class="Bound">Y</a><a id="1417" class="Symbol">)</a> <a id="1419" class="Symbol">(</a><a id="1420" href="MLTT.Plus-Properties.html#1420" class="Bound">x</a> <a id="1422" class="Symbol">:</a> <a id="1424" href="MLTT.Plus-Properties.html#1332" class="Bound">X</a><a id="1425" class="Symbol">)</a> <a id="1427" class="Symbol">→</a> <a id="1429" href="MLTT.Plus-Properties.html#1408" class="Bound">z</a> <a id="1431" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1433" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1437" href="MLTT.Plus-Properties.html#1420" class="Bound">x</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="1447" href="MLTT.Plus-Properties.html#1408" class="Bound">z</a> <a id="1449" href="MLTT.Plus-Properties.html#1365" class="Bound">f</a> <a id="1451" href="MLTT.Plus-Properties.html#1377" class="Bound">g</a> <a id="1453" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1455" href="MLTT.Plus-Properties.html#1365" class="Bound">f</a> <a id="1457" href="MLTT.Plus-Properties.html#1420" class="Bound">x</a>
<a id="1459" href="MLTT.Plus-Properties.html#1312" class="Function">Cases-equality-l</a> <a id="1476" href="MLTT.Plus-Properties.html#1476" class="Bound">f</a> <a id="1478" href="MLTT.Plus-Properties.html#1478" class="Bound">g</a> <a id="1480" href="MLTT.Plus-Properties.html#1480" class="Bound">z</a> <a id="1482" href="MLTT.Plus-Properties.html#1482" class="Bound">x</a> <a id="1484" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1489" class="Symbol">=</a> <a id="1491" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Cases-equality-r"></a><a id="1497" href="MLTT.Plus-Properties.html#1497" class="Function">Cases-equality-r</a> <a id="1514" class="Symbol">:</a> <a id="1516" class="Symbol">{</a><a id="1517" href="MLTT.Plus-Properties.html#1517" class="Bound">X</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1523" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1525" class="Symbol">}</a> <a id="1527" class="Symbol">{</a><a id="1528" href="MLTT.Plus-Properties.html#1528" class="Bound">Y</a> <a id="1530" class="Symbol">:</a> <a id="1532" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1534" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1536" class="Symbol">}</a> <a id="1538" class="Symbol">{</a><a id="1539" href="MLTT.Plus-Properties.html#1539" class="Bound">A</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1545" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1547" class="Symbol">}</a> <a id="1549" class="Symbol">(</a><a id="1550" href="MLTT.Plus-Properties.html#1550" class="Bound">f</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="MLTT.Plus-Properties.html#1517" class="Bound">X</a> <a id="1556" class="Symbol">→</a> <a id="1558" href="MLTT.Plus-Properties.html#1539" class="Bound">A</a><a id="1559" class="Symbol">)</a> <a id="1561" class="Symbol">(</a><a id="1562" href="MLTT.Plus-Properties.html#1562" class="Bound">g</a> <a id="1564" class="Symbol">:</a> <a id="1566" href="MLTT.Plus-Properties.html#1528" class="Bound">Y</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="MLTT.Plus-Properties.html#1539" class="Bound">A</a><a id="1571" class="Symbol">)</a>
                 <a id="1590" class="Symbol">→</a> <a id="1592" class="Symbol">(</a><a id="1593" href="MLTT.Plus-Properties.html#1593" class="Bound">z</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="MLTT.Plus-Properties.html#1517" class="Bound">X</a> <a id="1599" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1601" href="MLTT.Plus-Properties.html#1528" class="Bound">Y</a><a id="1602" class="Symbol">)</a> <a id="1604" class="Symbol">(</a><a id="1605" href="MLTT.Plus-Properties.html#1605" class="Bound">y</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="MLTT.Plus-Properties.html#1528" class="Bound">Y</a><a id="1610" class="Symbol">)</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="MLTT.Plus-Properties.html#1593" class="Bound">z</a> <a id="1616" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1618" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1622" href="MLTT.Plus-Properties.html#1605" class="Bound">y</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="1632" href="MLTT.Plus-Properties.html#1593" class="Bound">z</a> <a id="1634" href="MLTT.Plus-Properties.html#1550" class="Bound">f</a> <a id="1636" href="MLTT.Plus-Properties.html#1562" class="Bound">g</a> <a id="1638" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1640" href="MLTT.Plus-Properties.html#1562" class="Bound">g</a> <a id="1642" href="MLTT.Plus-Properties.html#1605" class="Bound">y</a>
<a id="1644" href="MLTT.Plus-Properties.html#1497" class="Function">Cases-equality-r</a> <a id="1661" href="MLTT.Plus-Properties.html#1661" class="Bound">f</a> <a id="1663" href="MLTT.Plus-Properties.html#1663" class="Bound">g</a> <a id="1665" href="MLTT.Plus-Properties.html#1665" class="Bound">z</a> <a id="1667" href="MLTT.Plus-Properties.html#1667" class="Bound">y</a> <a id="1669" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1674" class="Symbol">=</a> <a id="1676" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Left-fails-gives-right-holds"></a><a id="1682" href="MLTT.Plus-Properties.html#1682" class="Function">Left-fails-gives-right-holds</a> <a id="1711" class="Symbol">:</a> <a id="1713" class="Symbol">{</a><a id="1714" href="MLTT.Plus-Properties.html#1714" class="Bound">P</a> <a id="1716" class="Symbol">:</a> <a id="1718" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1722" class="Symbol">}</a> <a id="1724" class="Symbol">{</a><a id="1725" href="MLTT.Plus-Properties.html#1725" class="Bound">Q</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1731" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1733" class="Symbol">}</a> <a id="1735" class="Symbol">→</a> <a id="1737" href="MLTT.Plus-Properties.html#1714" class="Bound">P</a> <a id="1739" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1741" href="MLTT.Plus-Properties.html#1725" class="Bound">Q</a> <a id="1743" class="Symbol">→</a> <a id="1745" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1747" href="MLTT.Plus-Properties.html#1714" class="Bound">P</a> <a id="1749" class="Symbol">→</a> <a id="1751" href="MLTT.Plus-Properties.html#1725" class="Bound">Q</a>
<a id="1753" href="MLTT.Plus-Properties.html#1682" class="Function">Left-fails-gives-right-holds</a> <a id="1782" class="Symbol">(</a><a id="1783" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1787" href="MLTT.Plus-Properties.html#1787" class="Bound">p</a><a id="1788" class="Symbol">)</a> <a id="1790" href="MLTT.Plus-Properties.html#1790" class="Bound">u</a> <a id="1792" class="Symbol">=</a> <a id="1794" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1801" class="Symbol">(</a><a id="1802" href="MLTT.Plus-Properties.html#1790" class="Bound">u</a> <a id="1804" href="MLTT.Plus-Properties.html#1787" class="Bound">p</a><a id="1805" class="Symbol">)</a>
<a id="1807" href="MLTT.Plus-Properties.html#1682" class="Function">Left-fails-gives-right-holds</a> <a id="1836" class="Symbol">(</a><a id="1837" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1841" href="MLTT.Plus-Properties.html#1841" class="Bound">q</a><a id="1842" class="Symbol">)</a> <a id="1844" href="MLTT.Plus-Properties.html#1844" class="Bound">u</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="MLTT.Plus-Properties.html#1841" class="Bound">q</a>

<a id="Right-fails-gives-left-holds"></a><a id="1851" href="MLTT.Plus-Properties.html#1851" class="Function">Right-fails-gives-left-holds</a> <a id="1880" class="Symbol">:</a> <a id="1882" class="Symbol">{</a><a id="1883" href="MLTT.Plus-Properties.html#1883" class="Bound">P</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1889" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1891" class="Symbol">}</a> <a id="1893" class="Symbol">{</a><a id="1894" href="MLTT.Plus-Properties.html#1894" class="Bound">Q</a> <a id="1896" class="Symbol">:</a> <a id="1898" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1900" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1902" class="Symbol">}</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="MLTT.Plus-Properties.html#1883" class="Bound">P</a> <a id="1908" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1910" href="MLTT.Plus-Properties.html#1894" class="Bound">Q</a> <a id="1912" class="Symbol">→</a> <a id="1914" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1916" href="MLTT.Plus-Properties.html#1894" class="Bound">Q</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="MLTT.Plus-Properties.html#1883" class="Bound">P</a>
<a id="1922" href="MLTT.Plus-Properties.html#1851" class="Function">Right-fails-gives-left-holds</a> <a id="1951" class="Symbol">(</a><a id="1952" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1956" href="MLTT.Plus-Properties.html#1956" class="Bound">p</a><a id="1957" class="Symbol">)</a> <a id="1959" href="MLTT.Plus-Properties.html#1959" class="Bound">u</a> <a id="1961" class="Symbol">=</a> <a id="1963" href="MLTT.Plus-Properties.html#1956" class="Bound">p</a>
<a id="1965" href="MLTT.Plus-Properties.html#1851" class="Function">Right-fails-gives-left-holds</a> <a id="1994" class="Symbol">(</a><a id="1995" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1999" href="MLTT.Plus-Properties.html#1999" class="Bound">q</a><a id="2000" class="Symbol">)</a> <a id="2002" href="MLTT.Plus-Properties.html#2002" class="Bound">u</a> <a id="2004" class="Symbol">=</a> <a id="2006" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2013" class="Symbol">(</a><a id="2014" href="MLTT.Plus-Properties.html#2002" class="Bound">u</a> <a id="2016" href="MLTT.Plus-Properties.html#1999" class="Bound">q</a><a id="2017" class="Symbol">)</a>

<a id="2020" class="Keyword">open</a> <a id="2025" class="Keyword">import</a> <a id="2032" href="MLTT.Sigma.html" class="Module">MLTT.Sigma</a>
<a id="2043" class="Keyword">open</a> <a id="2048" class="Keyword">import</a> <a id="2055" href="Notation.General.html" class="Module">Notation.General</a>

<a id="inl-preservation"></a><a id="2073" href="MLTT.Plus-Properties.html#2073" class="Function">inl-preservation</a> <a id="2090" class="Symbol">:</a> <a id="2092" class="Symbol">{</a><a id="2093" href="MLTT.Plus-Properties.html#2093" class="Bound">X</a> <a id="2095" class="Symbol">:</a> <a id="2097" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2099" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2101" class="Symbol">}</a> <a id="2103" class="Symbol">{</a><a id="2104" href="MLTT.Plus-Properties.html#2104" class="Bound">Y</a> <a id="2106" class="Symbol">:</a> <a id="2108" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2110" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2112" class="Symbol">}</a> <a id="2114" class="Symbol">(</a><a id="2115" href="MLTT.Plus-Properties.html#2115" class="Bound">f</a> <a id="2117" class="Symbol">:</a> <a id="2119" href="MLTT.Plus-Properties.html#2093" class="Bound">X</a> <a id="2121" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2123" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2125" class="Symbol">{</a><a id="2126" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="2127" class="Symbol">}</a>  <a id="2130" class="Symbol">→</a> <a id="2132" href="MLTT.Plus-Properties.html#2104" class="Bound">Y</a> <a id="2134" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2136" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2138" class="Symbol">{</a><a id="2139" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="2140" class="Symbol">})</a>
                 <a id="2160" class="Symbol">→</a> <a id="2162" href="MLTT.Plus-Properties.html#2115" class="Bound">f</a> <a id="2164" class="Symbol">(</a><a id="2165" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2169" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2170" class="Symbol">)</a> <a id="2172" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2174" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2178" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
                 <a id="2197" class="Symbol">→</a> <a id="2199" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="2216" href="MLTT.Plus-Properties.html#2115" class="Bound">f</a>
                 <a id="2235" class="Symbol">→</a> <a id="2237" class="Symbol">(</a><a id="2238" href="MLTT.Plus-Properties.html#2238" class="Bound">x</a> <a id="2240" class="Symbol">:</a> <a id="2242" href="MLTT.Plus-Properties.html#2093" class="Bound">X</a><a id="2243" class="Symbol">)</a> <a id="2245" class="Symbol">→</a> <a id="2247" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2249" href="MLTT.Plus-Properties.html#2249" class="Bound">y</a> <a id="2251" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2253" href="MLTT.Plus-Properties.html#2104" class="Bound">Y</a> <a id="2255" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2257" href="MLTT.Plus-Properties.html#2115" class="Bound">f</a> <a id="2259" class="Symbol">(</a><a id="2260" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2264" href="MLTT.Plus-Properties.html#2238" class="Bound">x</a><a id="2265" class="Symbol">)</a> <a id="2267" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2269" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2273" href="MLTT.Plus-Properties.html#2249" class="Bound">y</a>
<a id="2275" href="MLTT.Plus-Properties.html#2073" class="Function">inl-preservation</a> <a id="2292" class="Symbol">{</a><a id="2293" href="MLTT.Plus-Properties.html#2293" class="Bound">𝓤</a><a id="2294" class="Symbol">}</a> <a id="2296" class="Symbol">{</a><a id="2297" href="MLTT.Plus-Properties.html#2297" class="Bound">𝓥</a><a id="2298" class="Symbol">}</a> <a id="2300" class="Symbol">{</a><a id="2301" href="MLTT.Plus-Properties.html#2301" class="Bound">𝓦</a><a id="2302" class="Symbol">}</a> <a id="2304" class="Symbol">{</a><a id="2305" href="MLTT.Plus-Properties.html#2305" class="Bound">𝓣</a><a id="2306" class="Symbol">}</a> <a id="2308" class="Symbol">{</a><a id="2309" href="MLTT.Plus-Properties.html#2309" class="Bound">X</a><a id="2310" class="Symbol">}</a> <a id="2312" class="Symbol">{</a><a id="2313" href="MLTT.Plus-Properties.html#2313" class="Bound">Y</a><a id="2314" class="Symbol">}</a> <a id="2316" href="MLTT.Plus-Properties.html#2316" class="Bound">f</a> <a id="2318" href="MLTT.Plus-Properties.html#2318" class="Bound">p</a> <a id="2320" href="MLTT.Plus-Properties.html#2320" class="Bound">l</a> <a id="2322" href="MLTT.Plus-Properties.html#2322" class="Bound">x</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="MLTT.Plus-Properties.html#2356" class="Function">γ</a> <a id="2328" href="MLTT.Plus-Properties.html#2322" class="Bound">x</a> <a id="2330" class="Symbol">(</a><a id="2331" href="MLTT.Plus-Properties.html#2316" class="Bound">f</a> <a id="2333" class="Symbol">(</a><a id="2334" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2338" href="MLTT.Plus-Properties.html#2322" class="Bound">x</a><a id="2339" class="Symbol">))</a> <a id="2342" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="2348" class="Keyword">where</a>
  <a id="2356" href="MLTT.Plus-Properties.html#2356" class="Function">γ</a> <a id="2358" class="Symbol">:</a> <a id="2360" class="Symbol">(</a><a id="2361" href="MLTT.Plus-Properties.html#2361" class="Bound">x</a> <a id="2363" class="Symbol">:</a> <a id="2365" href="MLTT.Plus-Properties.html#2309" class="Bound">X</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Symbol">(</a><a id="2369" href="MLTT.Plus-Properties.html#2369" class="Bound">z</a> <a id="2371" class="Symbol">:</a> <a id="2373" href="MLTT.Plus-Properties.html#2313" class="Bound">Y</a> <a id="2375" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2377" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="2378" class="Symbol">)</a> <a id="2380" class="Symbol">→</a> <a id="2382" href="MLTT.Plus-Properties.html#2316" class="Bound">f</a> <a id="2384" class="Symbol">(</a><a id="2385" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2389" href="MLTT.Plus-Properties.html#2361" class="Bound">x</a><a id="2390" class="Symbol">)</a> <a id="2392" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2394" href="MLTT.Plus-Properties.html#2369" class="Bound">z</a> <a id="2396" class="Symbol">→</a> <a id="2398" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2400" href="MLTT.Plus-Properties.html#2400" class="Bound">y</a> <a id="2402" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2404" href="MLTT.Plus-Properties.html#2313" class="Bound">Y</a> <a id="2406" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2408" href="MLTT.Plus-Properties.html#2369" class="Bound">z</a> <a id="2410" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2412" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2416" href="MLTT.Plus-Properties.html#2400" class="Bound">y</a>
  <a id="2420" href="MLTT.Plus-Properties.html#2356" class="Function">γ</a> <a id="2422" href="MLTT.Plus-Properties.html#2422" class="Bound">x</a> <a id="2424" class="Symbol">(</a><a id="2425" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2429" href="MLTT.Plus-Properties.html#2429" class="Bound">y</a><a id="2430" class="Symbol">)</a> <a id="2432" href="MLTT.Plus-Properties.html#2432" class="Bound">q</a> <a id="2434" class="Symbol">=</a> <a id="2436" href="MLTT.Plus-Properties.html#2429" class="Bound">y</a> <a id="2438" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2440" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="2447" href="MLTT.Plus-Properties.html#2356" class="Function">γ</a> <a id="2449" href="MLTT.Plus-Properties.html#2449" class="Bound">x</a> <a id="2451" class="Symbol">(</a><a id="2452" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2456" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2457" class="Symbol">)</a> <a id="2459" href="MLTT.Plus-Properties.html#2459" class="Bound">q</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2470" class="Symbol">(</a><a id="2471" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="2481" class="Symbol">(</a><a id="2482" href="MLTT.Plus-Properties.html#2320" class="Bound">l</a> <a id="2484" href="MLTT.Plus-Properties.html#2501" class="Function">r</a><a id="2485" class="Symbol">))</a>
   <a id="2491" class="Keyword">where</a>
    <a id="2501" href="MLTT.Plus-Properties.html#2501" class="Function">r</a> <a id="2503" class="Symbol">:</a> <a id="2505" href="MLTT.Plus-Properties.html#2316" class="Bound">f</a> <a id="2507" class="Symbol">(</a><a id="2508" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2512" href="MLTT.Plus-Properties.html#2449" class="Bound">x</a><a id="2513" class="Symbol">)</a> <a id="2515" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2517" href="MLTT.Plus-Properties.html#2316" class="Bound">f</a> <a id="2519" class="Symbol">(</a><a id="2520" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2524" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2525" class="Symbol">)</a>
    <a id="2531" href="MLTT.Plus-Properties.html#2501" class="Function">r</a> <a id="2533" class="Symbol">=</a> <a id="2535" href="MLTT.Plus-Properties.html#2459" class="Bound">q</a> <a id="2537" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2539" href="MLTT.Plus-Properties.html#2318" class="Bound">p</a> <a id="2541" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="+functor"></a><a id="2545" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="2554" class="Symbol">:</a> <a id="2556" class="Symbol">{</a><a id="2557" href="MLTT.Plus-Properties.html#2557" class="Bound">X</a> <a id="2559" class="Symbol">:</a> <a id="2561" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2563" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2565" class="Symbol">}</a> <a id="2567" class="Symbol">{</a><a id="2568" href="MLTT.Plus-Properties.html#2568" class="Bound">Y</a> <a id="2570" class="Symbol">:</a> <a id="2572" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2574" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2576" class="Symbol">}</a> <a id="2578" class="Symbol">{</a><a id="2579" href="MLTT.Plus-Properties.html#2579" class="Bound">A</a> <a id="2581" class="Symbol">:</a> <a id="2583" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2585" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2587" class="Symbol">}</a> <a id="2589" class="Symbol">{</a><a id="2590" href="MLTT.Plus-Properties.html#2590" class="Bound">B</a> <a id="2592" class="Symbol">:</a> <a id="2594" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="2596" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2598" class="Symbol">}</a>
         <a id="2609" class="Symbol">→</a> <a id="2611" class="Symbol">(</a><a id="2612" href="MLTT.Plus-Properties.html#2557" class="Bound">X</a> <a id="2614" class="Symbol">→</a> <a id="2616" href="MLTT.Plus-Properties.html#2579" class="Bound">A</a><a id="2617" class="Symbol">)</a> <a id="2619" class="Symbol">→</a> <a id="2621" class="Symbol">(</a><a id="2622" href="MLTT.Plus-Properties.html#2568" class="Bound">Y</a> <a id="2624" class="Symbol">→</a> <a id="2626" href="MLTT.Plus-Properties.html#2590" class="Bound">B</a><a id="2627" class="Symbol">)</a> <a id="2629" class="Symbol">→</a> <a id="2631" href="MLTT.Plus-Properties.html#2557" class="Bound">X</a> <a id="2633" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2635" href="MLTT.Plus-Properties.html#2568" class="Bound">Y</a> <a id="2637" class="Symbol">→</a> <a id="2639" href="MLTT.Plus-Properties.html#2579" class="Bound">A</a> <a id="2641" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2643" href="MLTT.Plus-Properties.html#2590" class="Bound">B</a>
<a id="2645" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="2654" href="MLTT.Plus-Properties.html#2654" class="Bound">f</a> <a id="2656" href="MLTT.Plus-Properties.html#2656" class="Bound">g</a> <a id="2658" class="Symbol">(</a><a id="2659" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2663" href="MLTT.Plus-Properties.html#2663" class="Bound">x</a><a id="2664" class="Symbol">)</a> <a id="2666" class="Symbol">=</a> <a id="2668" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2672" class="Symbol">(</a><a id="2673" href="MLTT.Plus-Properties.html#2654" class="Bound">f</a> <a id="2675" href="MLTT.Plus-Properties.html#2663" class="Bound">x</a><a id="2676" class="Symbol">)</a>
<a id="2678" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="2687" href="MLTT.Plus-Properties.html#2687" class="Bound">f</a> <a id="2689" href="MLTT.Plus-Properties.html#2689" class="Bound">g</a> <a id="2691" class="Symbol">(</a><a id="2692" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2696" href="MLTT.Plus-Properties.html#2696" class="Bound">y</a><a id="2697" class="Symbol">)</a> <a id="2699" class="Symbol">=</a> <a id="2701" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2705" class="Symbol">(</a><a id="2706" href="MLTT.Plus-Properties.html#2689" class="Bound">g</a> <a id="2708" href="MLTT.Plus-Properties.html#2696" class="Bound">y</a><a id="2709" class="Symbol">)</a>

<a id="+functor₂"></a><a id="2712" href="MLTT.Plus-Properties.html#2712" class="Function">+functor₂</a> <a id="2722" class="Symbol">:</a> <a id="2724" class="Symbol">{</a><a id="2725" href="MLTT.Plus-Properties.html#2725" class="Bound">X</a> <a id="2727" class="Symbol">:</a> <a id="2729" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2731" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2733" class="Symbol">}</a> <a id="2735" class="Symbol">{</a><a id="2736" href="MLTT.Plus-Properties.html#2736" class="Bound">Y</a> <a id="2738" class="Symbol">:</a> <a id="2740" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2742" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2744" class="Symbol">}</a> <a id="2746" class="Symbol">{</a><a id="2747" href="MLTT.Plus-Properties.html#2747" class="Bound">Z</a> <a id="2749" class="Symbol">:</a> <a id="2751" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2753" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2755" class="Symbol">}</a> <a id="2757" class="Symbol">{</a><a id="2758" href="MLTT.Plus-Properties.html#2758" class="Bound">X&#39;</a> <a id="2761" class="Symbol">:</a> <a id="2763" href="MLTT.Universes.html#3818" class="Generalizable">𝓤&#39;</a> <a id="2766" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2768" class="Symbol">}</a> <a id="2770" class="Symbol">{</a><a id="2771" href="MLTT.Plus-Properties.html#2771" class="Bound">Y&#39;</a> <a id="2774" class="Symbol">:</a> <a id="2776" href="MLTT.Universes.html#3821" class="Generalizable">𝓥&#39;</a> <a id="2779" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2781" class="Symbol">}</a> <a id="2783" class="Symbol">{</a><a id="2784" href="MLTT.Plus-Properties.html#2784" class="Bound">Z&#39;</a> <a id="2787" class="Symbol">:</a> <a id="2789" href="MLTT.Universes.html#3824" class="Generalizable">𝓦&#39;</a> <a id="2792" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2794" class="Symbol">}</a>
          <a id="2806" class="Symbol">→</a> <a id="2808" class="Symbol">(</a><a id="2809" href="MLTT.Plus-Properties.html#2725" class="Bound">X</a> <a id="2811" class="Symbol">→</a> <a id="2813" href="MLTT.Plus-Properties.html#2758" class="Bound">X&#39;</a><a id="2815" class="Symbol">)</a> <a id="2817" class="Symbol">→</a> <a id="2819" class="Symbol">(</a><a id="2820" href="MLTT.Plus-Properties.html#2736" class="Bound">Y</a> <a id="2822" class="Symbol">→</a> <a id="2824" href="MLTT.Plus-Properties.html#2771" class="Bound">Y&#39;</a><a id="2826" class="Symbol">)</a> <a id="2828" class="Symbol">→</a> <a id="2830" class="Symbol">(</a><a id="2831" href="MLTT.Plus-Properties.html#2747" class="Bound">Z</a> <a id="2833" class="Symbol">→</a> <a id="2835" href="MLTT.Plus-Properties.html#2784" class="Bound">Z&#39;</a><a id="2837" class="Symbol">)</a> <a id="2839" class="Symbol">→</a> <a id="2841" href="MLTT.Plus-Properties.html#2725" class="Bound">X</a> <a id="2843" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2845" href="MLTT.Plus-Properties.html#2736" class="Bound">Y</a> <a id="2847" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2849" href="MLTT.Plus-Properties.html#2747" class="Bound">Z</a> <a id="2851" class="Symbol">→</a> <a id="2853" href="MLTT.Plus-Properties.html#2758" class="Bound">X&#39;</a> <a id="2856" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2858" href="MLTT.Plus-Properties.html#2771" class="Bound">Y&#39;</a> <a id="2861" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2863" href="MLTT.Plus-Properties.html#2784" class="Bound">Z&#39;</a>
<a id="2866" href="MLTT.Plus-Properties.html#2712" class="Function">+functor₂</a> <a id="2876" href="MLTT.Plus-Properties.html#2876" class="Bound">f</a> <a id="2878" href="MLTT.Plus-Properties.html#2878" class="Bound">g</a> <a id="2880" href="MLTT.Plus-Properties.html#2880" class="Bound">h</a> <a id="2882" class="Symbol">=</a> <a id="2884" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="2893" href="MLTT.Plus-Properties.html#2876" class="Bound">f</a> <a id="2895" class="Symbol">(</a><a id="2896" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="2905" href="MLTT.Plus-Properties.html#2878" class="Bound">g</a> <a id="2907" href="MLTT.Plus-Properties.html#2880" class="Bound">h</a><a id="2908" class="Symbol">)</a>

<a id="2911" class="Markup">\end{code}</a><a id="2921" class="Background">

Added 29 Sep 2026 by Tom de Jong.

Previously, inl-lc-is-section and inr-lc-is-section were in UF.Sets and relied
on injectivity of inl (resp. inr) which Agda silently uses when we pattern match
on a term of type inl x ＝ inl x&#39;.

</a><a id="3153" class="Markup">\begin{code}</a>

<a id="3167" class="Keyword">module</a> <a id="encode-decode-inl"></a><a id="3174" href="MLTT.Plus-Properties.html#3174" class="Module">encode-decode-inl</a>
        <a id="3200" class="Symbol">{</a><a id="3201" href="MLTT.Plus-Properties.html#3201" class="Bound">X</a> <a id="3203" class="Symbol">:</a> <a id="3205" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3207" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3209" class="Symbol">}</a> <a id="3211" class="Symbol">{</a><a id="3212" href="MLTT.Plus-Properties.html#3212" class="Bound">Y</a> <a id="3214" class="Symbol">:</a> <a id="3216" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3218" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3220" class="Symbol">}</a>
        <a id="3230" class="Symbol">{</a><a id="3231" href="MLTT.Plus-Properties.html#3231" class="Bound">x₀</a> <a id="3234" class="Symbol">:</a> <a id="3236" href="MLTT.Plus-Properties.html#3201" class="Bound">X</a><a id="3237" class="Symbol">}</a>
       <a id="3246" class="Keyword">where</a>

 <a id="3254" class="Keyword">private</a>
  <a id="encode-decode-inl.C"></a><a id="3264" href="MLTT.Plus-Properties.html#3264" class="Function">C</a> <a id="3266" class="Symbol">:</a> <a id="3268" href="MLTT.Plus-Properties.html#3201" class="Bound">X</a> <a id="3270" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3272" href="MLTT.Plus-Properties.html#3212" class="Bound">Y</a> <a id="3274" class="Symbol">→</a> <a id="3276" href="MLTT.Plus-Properties.html#3205" class="Bound">𝓤</a> <a id="3278" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="3282" href="MLTT.Plus-Properties.html#3264" class="Function">C</a> <a id="3284" class="Symbol">(</a><a id="3285" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3289" href="MLTT.Plus-Properties.html#3289" class="Bound">x</a><a id="3290" class="Symbol">)</a> <a id="3292" class="Symbol">=</a> <a id="3294" href="MLTT.Plus-Properties.html#3231" class="Bound">x₀</a> <a id="3297" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3299" href="MLTT.Plus-Properties.html#3289" class="Bound">x</a>
  <a id="3303" href="MLTT.Plus-Properties.html#3264" class="Function">C</a> <a id="3305" class="Symbol">(</a><a id="3306" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3310" href="MLTT.Plus-Properties.html#3310" class="Bound">x</a><a id="3311" class="Symbol">)</a> <a id="3313" class="Symbol">=</a> <a id="3315" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>

  <a id="encode-decode-inl.encode"></a><a id="3320" href="MLTT.Plus-Properties.html#3320" class="Function">encode</a> <a id="3327" class="Symbol">:</a> <a id="3329" class="Symbol">(</a><a id="3330" href="MLTT.Plus-Properties.html#3330" class="Bound">z</a> <a id="3332" class="Symbol">:</a> <a id="3334" href="MLTT.Plus-Properties.html#3201" class="Bound">X</a> <a id="3336" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3338" href="MLTT.Plus-Properties.html#3212" class="Bound">Y</a><a id="3339" class="Symbol">)</a> <a id="3341" class="Symbol">→</a> <a id="3343" class="Symbol">(</a><a id="3344" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3348" href="MLTT.Plus-Properties.html#3231" class="Bound">x₀</a> <a id="3351" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3353" href="MLTT.Plus-Properties.html#3330" class="Bound">z</a><a id="3354" class="Symbol">)</a> <a id="3356" class="Symbol">→</a> <a id="3358" href="MLTT.Plus-Properties.html#3264" class="Function">C</a> <a id="3360" href="MLTT.Plus-Properties.html#3330" class="Bound">z</a>
  <a id="3364" href="MLTT.Plus-Properties.html#3320" class="Function">encode</a> <a id="3371" class="Symbol">(</a><a id="3372" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3376" class="Symbol">_)</a> <a id="3379" class="Symbol">=</a> <a id="3381" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a>
  <a id="3390" href="MLTT.Plus-Properties.html#3320" class="Function">encode</a> <a id="3397" class="Symbol">(</a><a id="3398" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3402" class="Symbol">_)</a> <a id="3405" class="Symbol">=</a> <a id="3407" class="Symbol">λ</a> <a id="3409" href="MLTT.Plus-Properties.html#3409" class="Bound">p</a> <a id="3411" class="Symbol">→</a> <a id="3413" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3420" class="Symbol">(</a><a id="3421" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="3431" href="MLTT.Plus-Properties.html#3409" class="Bound">p</a><a id="3432" class="Symbol">)</a>

  <a id="encode-decode-inl.decode"></a><a id="3437" href="MLTT.Plus-Properties.html#3437" class="Function">decode</a> <a id="3444" class="Symbol">:</a> <a id="3446" class="Symbol">(</a><a id="3447" href="MLTT.Plus-Properties.html#3447" class="Bound">z</a> <a id="3449" class="Symbol">:</a> <a id="3451" href="MLTT.Plus-Properties.html#3201" class="Bound">X</a> <a id="3453" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3455" href="MLTT.Plus-Properties.html#3212" class="Bound">Y</a><a id="3456" class="Symbol">)</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="MLTT.Plus-Properties.html#3264" class="Function">C</a> <a id="3462" href="MLTT.Plus-Properties.html#3447" class="Bound">z</a> <a id="3464" class="Symbol">→</a> <a id="3466" class="Symbol">(</a><a id="3467" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3471" href="MLTT.Plus-Properties.html#3231" class="Bound">x₀</a> <a id="3474" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3476" href="MLTT.Plus-Properties.html#3447" class="Bound">z</a><a id="3477" class="Symbol">)</a>
  <a id="3481" href="MLTT.Plus-Properties.html#3437" class="Function">decode</a> <a id="3488" class="Symbol">(</a><a id="3489" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3493" class="Symbol">_)</a> <a id="3496" href="MLTT.Plus-Properties.html#3496" class="Bound">c</a> <a id="3498" class="Symbol">=</a> <a id="3500" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3503" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3507" href="MLTT.Plus-Properties.html#3496" class="Bound">c</a>
  <a id="3511" href="MLTT.Plus-Properties.html#3437" class="Function">decode</a> <a id="3518" class="Symbol">(</a><a id="3519" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3523" class="Symbol">_)</a> <a id="3526" href="MLTT.Plus-Properties.html#3526" class="Bound">c</a> <a id="3528" class="Symbol">=</a> <a id="3530" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3537" href="MLTT.Plus-Properties.html#3526" class="Bound">c</a>

 <a id="encode-decode-inl.encode-decode"></a><a id="3541" href="MLTT.Plus-Properties.html#3541" class="Function">encode-decode</a> <a id="3555" class="Symbol">:</a> <a id="3557" class="Symbol">(</a><a id="3558" href="MLTT.Plus-Properties.html#3558" class="Bound">z</a> <a id="3560" class="Symbol">:</a> <a id="3562" href="MLTT.Plus-Properties.html#3201" class="Bound">X</a> <a id="3564" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3566" href="MLTT.Plus-Properties.html#3212" class="Bound">Y</a><a id="3567" class="Symbol">)</a> <a id="3569" class="Symbol">(</a><a id="3570" href="MLTT.Plus-Properties.html#3570" class="Bound">p</a> <a id="3572" class="Symbol">:</a> <a id="3574" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3578" href="MLTT.Plus-Properties.html#3231" class="Bound">x₀</a> <a id="3581" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3583" href="MLTT.Plus-Properties.html#3558" class="Bound">z</a><a id="3584" class="Symbol">)</a>
               <a id="3601" class="Symbol">→</a> <a id="3603" href="MLTT.Plus-Properties.html#3437" class="Function">decode</a> <a id="3610" href="MLTT.Plus-Properties.html#3558" class="Bound">z</a> <a id="3612" class="Symbol">(</a><a id="3613" href="MLTT.Plus-Properties.html#3320" class="Function">encode</a> <a id="3620" href="MLTT.Plus-Properties.html#3558" class="Bound">z</a> <a id="3622" href="MLTT.Plus-Properties.html#3570" class="Bound">p</a><a id="3623" class="Symbol">)</a> <a id="3625" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3627" href="MLTT.Plus-Properties.html#3570" class="Bound">p</a>
 <a id="3630" href="MLTT.Plus-Properties.html#3541" class="Function">encode-decode</a> <a id="3644" href="MLTT.Plus-Properties.html#3644" class="Bound">z</a> <a id="3646" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3651" class="Symbol">=</a> <a id="3653" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="encode-decode-inl.decode-encode"></a><a id="3660" href="MLTT.Plus-Properties.html#3660" class="Function">decode-encode</a> <a id="3674" class="Symbol">:</a> <a id="3676" class="Symbol">(</a><a id="3677" href="MLTT.Plus-Properties.html#3677" class="Bound">z</a> <a id="3679" class="Symbol">:</a> <a id="3681" href="MLTT.Plus-Properties.html#3201" class="Bound">X</a> <a id="3683" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3685" href="MLTT.Plus-Properties.html#3212" class="Bound">Y</a><a id="3686" class="Symbol">)</a> <a id="3688" class="Symbol">(</a><a id="3689" href="MLTT.Plus-Properties.html#3689" class="Bound">c</a> <a id="3691" class="Symbol">:</a> <a id="3693" href="MLTT.Plus-Properties.html#3264" class="Function">C</a> <a id="3695" href="MLTT.Plus-Properties.html#3677" class="Bound">z</a><a id="3696" class="Symbol">)</a> <a id="3698" class="Symbol">→</a> <a id="3700" href="MLTT.Plus-Properties.html#3320" class="Function">encode</a> <a id="3707" href="MLTT.Plus-Properties.html#3677" class="Bound">z</a> <a id="3709" class="Symbol">(</a><a id="3710" href="MLTT.Plus-Properties.html#3437" class="Function">decode</a> <a id="3717" href="MLTT.Plus-Properties.html#3677" class="Bound">z</a> <a id="3719" href="MLTT.Plus-Properties.html#3689" class="Bound">c</a><a id="3720" class="Symbol">)</a> <a id="3722" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3724" href="MLTT.Plus-Properties.html#3689" class="Bound">c</a>
 <a id="3727" href="MLTT.Plus-Properties.html#3660" class="Function">decode-encode</a> <a id="3741" class="Symbol">(</a><a id="3742" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3746" class="Symbol">_)</a> <a id="3749" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3754" class="Symbol">=</a> <a id="3756" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="3762" href="MLTT.Plus-Properties.html#3660" class="Function">decode-encode</a> <a id="3776" class="Symbol">(</a><a id="3777" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3781" class="Symbol">_)</a> <a id="3784" href="MLTT.Plus-Properties.html#3784" class="Bound">c</a> <a id="3786" class="Symbol">=</a> <a id="3788" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3795" href="MLTT.Plus-Properties.html#3784" class="Bound">c</a>

<a id="inl-lc-is-section"></a><a id="3798" href="MLTT.Plus-Properties.html#3798" class="Function">inl-lc-is-section</a> <a id="3816" class="Symbol">:</a> <a id="3818" class="Symbol">{</a><a id="3819" href="MLTT.Plus-Properties.html#3819" class="Bound">X</a> <a id="3821" class="Symbol">:</a> <a id="3823" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3825" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3827" class="Symbol">}</a> <a id="3829" class="Symbol">{</a><a id="3830" href="MLTT.Plus-Properties.html#3830" class="Bound">Y</a> <a id="3832" class="Symbol">:</a> <a id="3834" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3836" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3838" class="Symbol">}</a>
                    <a id="3860" class="Symbol">{</a><a id="3861" href="MLTT.Plus-Properties.html#3861" class="Bound">x</a> <a id="3863" href="MLTT.Plus-Properties.html#3863" class="Bound">x&#39;</a> <a id="3866" class="Symbol">:</a> <a id="3868" href="MLTT.Plus-Properties.html#3819" class="Bound">X</a><a id="3869" class="Symbol">}</a>
                    <a id="3891" class="Symbol">(</a><a id="3892" href="MLTT.Plus-Properties.html#3892" class="Bound">p</a> <a id="3894" class="Symbol">:</a> <a id="3896" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3900" class="Symbol">{</a><a id="3901" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3902" class="Symbol">}</a> <a id="3904" class="Symbol">{</a><a id="3905" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3906" class="Symbol">}</a> <a id="3908" class="Symbol">{</a><a id="3909" href="MLTT.Plus-Properties.html#3819" class="Bound">X</a><a id="3910" class="Symbol">}</a> <a id="3912" class="Symbol">{</a><a id="3913" href="MLTT.Plus-Properties.html#3830" class="Bound">Y</a><a id="3914" class="Symbol">}</a> <a id="3916" href="MLTT.Plus-Properties.html#3861" class="Bound">x</a> <a id="3918" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3920" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3924" href="MLTT.Plus-Properties.html#3863" class="Bound">x&#39;</a><a id="3926" class="Symbol">)</a>
                  <a id="3946" class="Symbol">→</a> <a id="3948" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3951" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3955" class="Symbol">(</a><a id="3956" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="3963" href="MLTT.Plus-Properties.html#3892" class="Bound">p</a><a id="3964" class="Symbol">)</a> <a id="3966" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3968" href="MLTT.Plus-Properties.html#3892" class="Bound">p</a>
<a id="3970" href="MLTT.Plus-Properties.html#3798" class="Function">inl-lc-is-section</a> <a id="3988" class="Symbol">=</a> <a id="3990" href="MLTT.Plus-Properties.html#3541" class="Function">encode-decode-inl.encode-decode</a> <a id="4022" class="Symbol">(</a><a id="4023" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4027" class="Symbol">_)</a>

<a id="inl-lc-is-retraction"></a><a id="4031" href="MLTT.Plus-Properties.html#4031" class="Function">inl-lc-is-retraction</a> <a id="4052" class="Symbol">:</a> <a id="4054" class="Symbol">{</a><a id="4055" href="MLTT.Plus-Properties.html#4055" class="Bound">X</a> <a id="4057" class="Symbol">:</a> <a id="4059" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4061" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4063" class="Symbol">}</a> <a id="4065" class="Symbol">{</a><a id="4066" href="MLTT.Plus-Properties.html#4066" class="Bound">Y</a> <a id="4068" class="Symbol">:</a> <a id="4070" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4072" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4074" class="Symbol">}</a>
                       <a id="4099" class="Symbol">{</a><a id="4100" href="MLTT.Plus-Properties.html#4100" class="Bound">x</a> <a id="4102" href="MLTT.Plus-Properties.html#4102" class="Bound">x&#39;</a> <a id="4105" class="Symbol">:</a> <a id="4107" href="MLTT.Plus-Properties.html#4055" class="Bound">X</a><a id="4108" class="Symbol">}</a>
                       <a id="4133" class="Symbol">(</a><a id="4134" href="MLTT.Plus-Properties.html#4134" class="Bound">p</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="MLTT.Plus-Properties.html#4100" class="Bound">x</a> <a id="4140" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4142" href="MLTT.Plus-Properties.html#4102" class="Bound">x&#39;</a><a id="4144" class="Symbol">)</a>
                     <a id="4167" class="Symbol">→</a> <a id="4169" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="4176" class="Symbol">{</a><a id="4177" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4179" class="Symbol">}</a> <a id="4181" class="Symbol">{</a><a id="4182" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4183" class="Symbol">}</a> <a id="4185" class="Symbol">{</a><a id="4186" href="MLTT.Plus-Properties.html#4055" class="Bound">X</a><a id="4187" class="Symbol">}</a> <a id="4189" class="Symbol">{</a><a id="4190" href="MLTT.Plus-Properties.html#4066" class="Bound">Y</a><a id="4191" class="Symbol">}</a> <a id="4193" class="Symbol">(</a><a id="4194" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4197" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4201" href="MLTT.Plus-Properties.html#4134" class="Bound">p</a><a id="4202" class="Symbol">)</a> <a id="4204" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4206" href="MLTT.Plus-Properties.html#4134" class="Bound">p</a>
<a id="4208" href="MLTT.Plus-Properties.html#4031" class="Function">inl-lc-is-retraction</a> <a id="4229" class="Symbol">=</a> <a id="4231" href="MLTT.Plus-Properties.html#3660" class="Function">encode-decode-inl.decode-encode</a> <a id="4263" class="Symbol">(</a><a id="4264" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4268" class="Symbol">_)</a>

<a id="4272" class="Keyword">module</a> <a id="encode-decode-inr"></a><a id="4279" href="MLTT.Plus-Properties.html#4279" class="Module">encode-decode-inr</a>
        <a id="4305" class="Symbol">{</a><a id="4306" href="MLTT.Plus-Properties.html#4306" class="Bound">X</a> <a id="4308" class="Symbol">:</a> <a id="4310" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4312" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4314" class="Symbol">}</a> <a id="4316" class="Symbol">{</a><a id="4317" href="MLTT.Plus-Properties.html#4317" class="Bound">Y</a> <a id="4319" class="Symbol">:</a> <a id="4321" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4323" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4325" class="Symbol">}</a>
        <a id="4335" class="Symbol">{</a><a id="4336" href="MLTT.Plus-Properties.html#4336" class="Bound">y₀</a> <a id="4339" class="Symbol">:</a> <a id="4341" href="MLTT.Plus-Properties.html#4317" class="Bound">Y</a><a id="4342" class="Symbol">}</a>
       <a id="4351" class="Keyword">where</a>

 <a id="4359" class="Keyword">private</a>
  <a id="encode-decode-inr.C"></a><a id="4369" href="MLTT.Plus-Properties.html#4369" class="Function">C</a> <a id="4371" class="Symbol">:</a> <a id="4373" href="MLTT.Plus-Properties.html#4306" class="Bound">X</a> <a id="4375" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4377" href="MLTT.Plus-Properties.html#4317" class="Bound">Y</a> <a id="4379" class="Symbol">→</a> <a id="4381" href="MLTT.Plus-Properties.html#4321" class="Bound">𝓥</a> <a id="4383" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="4387" href="MLTT.Plus-Properties.html#4369" class="Function">C</a> <a id="4389" class="Symbol">(</a><a id="4390" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4394" class="Symbol">_)</a> <a id="4397" class="Symbol">=</a> <a id="4399" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="4403" href="MLTT.Plus-Properties.html#4369" class="Function">C</a> <a id="4405" class="Symbol">(</a><a id="4406" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4410" href="MLTT.Plus-Properties.html#4410" class="Bound">y</a><a id="4411" class="Symbol">)</a> <a id="4413" class="Symbol">=</a> <a id="4415" href="MLTT.Plus-Properties.html#4336" class="Bound">y₀</a> <a id="4418" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4420" href="MLTT.Plus-Properties.html#4410" class="Bound">y</a>

  <a id="encode-decode-inr.encode"></a><a id="4425" href="MLTT.Plus-Properties.html#4425" class="Function">encode</a> <a id="4432" class="Symbol">:</a> <a id="4434" class="Symbol">(</a><a id="4435" href="MLTT.Plus-Properties.html#4435" class="Bound">z</a> <a id="4437" class="Symbol">:</a> <a id="4439" href="MLTT.Plus-Properties.html#4306" class="Bound">X</a> <a id="4441" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4443" href="MLTT.Plus-Properties.html#4317" class="Bound">Y</a><a id="4444" class="Symbol">)</a> <a id="4446" class="Symbol">→</a> <a id="4448" class="Symbol">(</a><a id="4449" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4453" href="MLTT.Plus-Properties.html#4336" class="Bound">y₀</a> <a id="4456" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4458" href="MLTT.Plus-Properties.html#4435" class="Bound">z</a><a id="4459" class="Symbol">)</a> <a id="4461" class="Symbol">→</a> <a id="4463" href="MLTT.Plus-Properties.html#4369" class="Function">C</a> <a id="4465" href="MLTT.Plus-Properties.html#4435" class="Bound">z</a>
  <a id="4469" href="MLTT.Plus-Properties.html#4425" class="Function">encode</a> <a id="4476" class="Symbol">(</a><a id="4477" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4481" class="Symbol">_)</a> <a id="4484" class="Symbol">=</a> <a id="4486" class="Symbol">λ</a> <a id="4488" href="MLTT.Plus-Properties.html#4488" class="Bound">p</a> <a id="4490" class="Symbol">→</a> <a id="4492" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4499" class="Symbol">(</a><a id="4500" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="4510" class="Symbol">(</a><a id="4511" href="MLTT.Plus-Properties.html#4488" class="Bound">p</a> <a id="4513" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4515" class="Symbol">))</a>
  <a id="4520" href="MLTT.Plus-Properties.html#4425" class="Function">encode</a> <a id="4527" class="Symbol">(</a><a id="4528" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4532" class="Symbol">_)</a> <a id="4535" class="Symbol">=</a> <a id="4537" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a>

  <a id="encode-decode-inr.decode"></a><a id="4547" href="MLTT.Plus-Properties.html#4547" class="Function">decode</a> <a id="4554" class="Symbol">:</a> <a id="4556" class="Symbol">(</a><a id="4557" href="MLTT.Plus-Properties.html#4557" class="Bound">z</a> <a id="4559" class="Symbol">:</a> <a id="4561" href="MLTT.Plus-Properties.html#4306" class="Bound">X</a> <a id="4563" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4565" href="MLTT.Plus-Properties.html#4317" class="Bound">Y</a><a id="4566" class="Symbol">)</a> <a id="4568" class="Symbol">→</a> <a id="4570" href="MLTT.Plus-Properties.html#4369" class="Function">C</a> <a id="4572" href="MLTT.Plus-Properties.html#4557" class="Bound">z</a> <a id="4574" class="Symbol">→</a> <a id="4576" class="Symbol">(</a><a id="4577" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4581" href="MLTT.Plus-Properties.html#4336" class="Bound">y₀</a> <a id="4584" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4586" href="MLTT.Plus-Properties.html#4557" class="Bound">z</a><a id="4587" class="Symbol">)</a>
  <a id="4591" href="MLTT.Plus-Properties.html#4547" class="Function">decode</a> <a id="4598" class="Symbol">(</a><a id="4599" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4603" class="Symbol">_)</a> <a id="4606" href="MLTT.Plus-Properties.html#4606" class="Bound">c</a> <a id="4608" class="Symbol">=</a> <a id="4610" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4617" href="MLTT.Plus-Properties.html#4606" class="Bound">c</a>
  <a id="4621" href="MLTT.Plus-Properties.html#4547" class="Function">decode</a> <a id="4628" class="Symbol">(</a><a id="4629" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4633" class="Symbol">_)</a> <a id="4636" href="MLTT.Plus-Properties.html#4636" class="Bound">c</a> <a id="4638" class="Symbol">=</a> <a id="4640" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4643" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4647" href="MLTT.Plus-Properties.html#4636" class="Bound">c</a>

 <a id="encode-decode-inr.encode-decode"></a><a id="4651" href="MLTT.Plus-Properties.html#4651" class="Function">encode-decode</a> <a id="4665" class="Symbol">:</a> <a id="4667" class="Symbol">(</a><a id="4668" href="MLTT.Plus-Properties.html#4668" class="Bound">z</a> <a id="4670" class="Symbol">:</a> <a id="4672" href="MLTT.Plus-Properties.html#4306" class="Bound">X</a> <a id="4674" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4676" href="MLTT.Plus-Properties.html#4317" class="Bound">Y</a><a id="4677" class="Symbol">)</a> <a id="4679" class="Symbol">(</a><a id="4680" href="MLTT.Plus-Properties.html#4680" class="Bound">p</a> <a id="4682" class="Symbol">:</a> <a id="4684" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4688" href="MLTT.Plus-Properties.html#4336" class="Bound">y₀</a> <a id="4691" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4693" href="MLTT.Plus-Properties.html#4668" class="Bound">z</a><a id="4694" class="Symbol">)</a>
               <a id="4711" class="Symbol">→</a> <a id="4713" href="MLTT.Plus-Properties.html#4547" class="Function">decode</a> <a id="4720" href="MLTT.Plus-Properties.html#4668" class="Bound">z</a> <a id="4722" class="Symbol">(</a><a id="4723" href="MLTT.Plus-Properties.html#4425" class="Function">encode</a> <a id="4730" href="MLTT.Plus-Properties.html#4668" class="Bound">z</a> <a id="4732" href="MLTT.Plus-Properties.html#4680" class="Bound">p</a><a id="4733" class="Symbol">)</a> <a id="4735" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4737" href="MLTT.Plus-Properties.html#4680" class="Bound">p</a>
 <a id="4740" href="MLTT.Plus-Properties.html#4651" class="Function">encode-decode</a> <a id="4754" href="MLTT.Plus-Properties.html#4754" class="Bound">z</a> <a id="4756" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4761" class="Symbol">=</a> <a id="4763" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="encode-decode-inr.decode-encode"></a><a id="4770" href="MLTT.Plus-Properties.html#4770" class="Function">decode-encode</a> <a id="4784" class="Symbol">:</a> <a id="4786" class="Symbol">(</a><a id="4787" href="MLTT.Plus-Properties.html#4787" class="Bound">z</a> <a id="4789" class="Symbol">:</a> <a id="4791" href="MLTT.Plus-Properties.html#4306" class="Bound">X</a> <a id="4793" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4795" href="MLTT.Plus-Properties.html#4317" class="Bound">Y</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">(</a><a id="4799" href="MLTT.Plus-Properties.html#4799" class="Bound">c</a> <a id="4801" class="Symbol">:</a> <a id="4803" href="MLTT.Plus-Properties.html#4369" class="Function">C</a> <a id="4805" href="MLTT.Plus-Properties.html#4787" class="Bound">z</a><a id="4806" class="Symbol">)</a> <a id="4808" class="Symbol">→</a> <a id="4810" href="MLTT.Plus-Properties.html#4425" class="Function">encode</a> <a id="4817" href="MLTT.Plus-Properties.html#4787" class="Bound">z</a> <a id="4819" class="Symbol">(</a><a id="4820" href="MLTT.Plus-Properties.html#4547" class="Function">decode</a> <a id="4827" href="MLTT.Plus-Properties.html#4787" class="Bound">z</a> <a id="4829" href="MLTT.Plus-Properties.html#4799" class="Bound">c</a><a id="4830" class="Symbol">)</a> <a id="4832" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4834" href="MLTT.Plus-Properties.html#4799" class="Bound">c</a>
 <a id="4837" href="MLTT.Plus-Properties.html#4770" class="Function">decode-encode</a> <a id="4851" class="Symbol">(</a><a id="4852" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4856" class="Symbol">_)</a> <a id="4859" href="MLTT.Plus-Properties.html#4859" class="Bound">c</a> <a id="4861" class="Symbol">=</a> <a id="4863" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4870" href="MLTT.Plus-Properties.html#4859" class="Bound">c</a>
 <a id="4873" href="MLTT.Plus-Properties.html#4770" class="Function">decode-encode</a> <a id="4887" class="Symbol">(</a><a id="4888" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4892" class="Symbol">_)</a> <a id="4895" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4900" class="Symbol">=</a> <a id="4902" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="inr-lc-is-section"></a><a id="4908" href="MLTT.Plus-Properties.html#4908" class="Function">inr-lc-is-section</a> <a id="4926" class="Symbol">:</a> <a id="4928" class="Symbol">{</a><a id="4929" href="MLTT.Plus-Properties.html#4929" class="Bound">X</a> <a id="4931" class="Symbol">:</a> <a id="4933" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4935" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4937" class="Symbol">}</a> <a id="4939" class="Symbol">{</a><a id="4940" href="MLTT.Plus-Properties.html#4940" class="Bound">Y</a> <a id="4942" class="Symbol">:</a> <a id="4944" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4946" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4948" class="Symbol">}</a>
                    <a id="4970" class="Symbol">{</a><a id="4971" href="MLTT.Plus-Properties.html#4971" class="Bound">y</a> <a id="4973" href="MLTT.Plus-Properties.html#4973" class="Bound">y&#39;</a> <a id="4976" class="Symbol">:</a> <a id="4978" href="MLTT.Plus-Properties.html#4940" class="Bound">Y</a><a id="4979" class="Symbol">}</a>
                    <a id="5001" class="Symbol">(</a><a id="5002" href="MLTT.Plus-Properties.html#5002" class="Bound">p</a> <a id="5004" class="Symbol">:</a> <a id="5006" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5010" class="Symbol">{</a><a id="5011" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5012" class="Symbol">}</a> <a id="5014" class="Symbol">{</a><a id="5015" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5016" class="Symbol">}</a> <a id="5018" class="Symbol">{</a><a id="5019" href="MLTT.Plus-Properties.html#4929" class="Bound">X</a><a id="5020" class="Symbol">}</a> <a id="5022" class="Symbol">{</a><a id="5023" href="MLTT.Plus-Properties.html#4940" class="Bound">Y</a><a id="5024" class="Symbol">}</a> <a id="5026" href="MLTT.Plus-Properties.html#4971" class="Bound">y</a> <a id="5028" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5030" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5034" href="MLTT.Plus-Properties.html#4973" class="Bound">y&#39;</a><a id="5036" class="Symbol">)</a>
                  <a id="5056" class="Symbol">→</a> <a id="5058" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5061" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5065" class="Symbol">(</a><a id="5066" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a> <a id="5073" href="MLTT.Plus-Properties.html#5002" class="Bound">p</a><a id="5074" class="Symbol">)</a> <a id="5076" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5078" href="MLTT.Plus-Properties.html#5002" class="Bound">p</a>
<a id="5080" href="MLTT.Plus-Properties.html#4908" class="Function">inr-lc-is-section</a> <a id="5098" class="Symbol">=</a> <a id="5100" href="MLTT.Plus-Properties.html#4651" class="Function">encode-decode-inr.encode-decode</a> <a id="5132" class="Symbol">(</a><a id="5133" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5137" class="Symbol">_)</a>

<a id="inr-lc-is-retraction"></a><a id="5141" href="MLTT.Plus-Properties.html#5141" class="Function">inr-lc-is-retraction</a> <a id="5162" class="Symbol">:</a> <a id="5164" class="Symbol">{</a><a id="5165" href="MLTT.Plus-Properties.html#5165" class="Bound">X</a> <a id="5167" class="Symbol">:</a> <a id="5169" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5171" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5173" class="Symbol">}</a> <a id="5175" class="Symbol">{</a><a id="5176" href="MLTT.Plus-Properties.html#5176" class="Bound">Y</a> <a id="5178" class="Symbol">:</a> <a id="5180" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5182" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5184" class="Symbol">}</a>
                       <a id="5209" class="Symbol">{</a><a id="5210" href="MLTT.Plus-Properties.html#5210" class="Bound">y</a> <a id="5212" href="MLTT.Plus-Properties.html#5212" class="Bound">y&#39;</a> <a id="5215" class="Symbol">:</a> <a id="5217" href="MLTT.Plus-Properties.html#5176" class="Bound">Y</a><a id="5218" class="Symbol">}</a>
                       <a id="5243" class="Symbol">(</a><a id="5244" href="MLTT.Plus-Properties.html#5244" class="Bound">p</a> <a id="5246" class="Symbol">:</a> <a id="5248" href="MLTT.Plus-Properties.html#5210" class="Bound">y</a> <a id="5250" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5252" href="MLTT.Plus-Properties.html#5212" class="Bound">y&#39;</a><a id="5254" class="Symbol">)</a>
                     <a id="5277" class="Symbol">→</a> <a id="5279" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a> <a id="5286" class="Symbol">{</a><a id="5287" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5288" class="Symbol">}</a> <a id="5290" class="Symbol">{</a><a id="5291" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5292" class="Symbol">}</a> <a id="5294" class="Symbol">{</a><a id="5295" href="MLTT.Plus-Properties.html#5165" class="Bound">X</a><a id="5296" class="Symbol">}</a> <a id="5298" class="Symbol">{</a><a id="5299" href="MLTT.Plus-Properties.html#5176" class="Bound">Y</a><a id="5300" class="Symbol">}</a> <a id="5302" class="Symbol">(</a><a id="5303" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5306" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5310" href="MLTT.Plus-Properties.html#5244" class="Bound">p</a><a id="5311" class="Symbol">)</a> <a id="5313" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5315" href="MLTT.Plus-Properties.html#5244" class="Bound">p</a>
<a id="5317" href="MLTT.Plus-Properties.html#5141" class="Function">inr-lc-is-retraction</a> <a id="5338" class="Symbol">=</a> <a id="5340" href="MLTT.Plus-Properties.html#4770" class="Function">encode-decode-inr.decode-encode</a> <a id="5372" class="Symbol">(</a><a id="5373" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5377" class="Symbol">_)</a>

<a id="5381" class="Markup">\end{code}</a><a id="5391" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Plus-Type.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Plus-Type</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Markup">\begin{code}</a>

<a id="15" class="Symbol">{-#</a> <a id="19" class="Keyword">OPTIONS</a> <a id="27" class="Pragma">--safe</a> <a id="34" class="Pragma">--without-K</a> <a id="46" class="Symbol">#-}</a>

<a id="51" class="Keyword">module</a> <a id="58" href="MLTT.Plus-Type.html" class="Module">MLTT.Plus-Type</a> <a id="73" class="Keyword">where</a>

<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="MLTT.Universes.html" class="Module">MLTT.Universes</a> <a id="107" class="Keyword">public</a>

<a id="115" class="Keyword">data</a> <a id="_+_"></a><a id="120" href="MLTT.Plus-Type.html#120" class="Datatype Operator">_+_</a> <a id="124" class="Symbol">{</a><a id="125" href="MLTT.Plus-Type.html#125" class="Bound">𝓤</a> <a id="127" href="MLTT.Plus-Type.html#127" class="Bound">𝓥</a><a id="128" class="Symbol">}</a> <a id="130" class="Symbol">(</a><a id="131" href="MLTT.Plus-Type.html#131" class="Bound">X</a> <a id="133" class="Symbol">:</a> <a id="135" href="MLTT.Plus-Type.html#125" class="Bound">𝓤</a> <a id="137" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="139" class="Symbol">)</a> <a id="141" class="Symbol">(</a><a id="142" href="MLTT.Plus-Type.html#142" class="Bound">Y</a> <a id="144" class="Symbol">:</a> <a id="146" href="MLTT.Plus-Type.html#127" class="Bound">𝓥</a> <a id="148" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="150" class="Symbol">)</a> <a id="152" class="Symbol">:</a> <a id="154" href="MLTT.Plus-Type.html#125" class="Bound">𝓤</a> <a id="156" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="158" href="MLTT.Plus-Type.html#127" class="Bound">𝓥</a> <a id="160" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="162" class="Keyword">where</a>
 <a id="_+_.inl"></a><a id="169" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="173" class="Symbol">:</a> <a id="175" href="MLTT.Plus-Type.html#131" class="Bound">X</a> <a id="177" class="Symbol">→</a> <a id="179" href="MLTT.Plus-Type.html#131" class="Bound">X</a> <a id="181" href="MLTT.Plus-Type.html#120" class="Datatype Operator">+</a> <a id="183" href="MLTT.Plus-Type.html#142" class="Bound">Y</a>
 <a id="_+_.inr"></a><a id="186" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="190" class="Symbol">:</a> <a id="192" href="MLTT.Plus-Type.html#142" class="Bound">Y</a> <a id="194" class="Symbol">→</a> <a id="196" href="MLTT.Plus-Type.html#131" class="Bound">X</a> <a id="198" href="MLTT.Plus-Type.html#120" class="Datatype Operator">+</a> <a id="200" href="MLTT.Plus-Type.html#142" class="Bound">Y</a>

<a id="203" class="Markup">\end{code}</a><a id="213" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Plus.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Plus</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">The disjoint sum X + Y of two types X and Y.

</a><a id="47" class="Markup">\begin{code}</a>

<a id="61" class="Symbol">{-#</a> <a id="65" class="Keyword">OPTIONS</a> <a id="73" class="Pragma">--safe</a> <a id="80" class="Pragma">--without-K</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="MLTT.Plus.html" class="Module">MLTT.Plus</a> <a id="114" class="Keyword">where</a>

<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="MLTT.Plus-Type.html" class="Module">MLTT.Plus-Type</a> <a id="148" class="Keyword">renaming</a> <a id="157" class="Symbol">(</a><a id="158" href="MLTT.Plus-Type.html#120" class="Datatype Operator">_+_</a> <a id="162" class="Symbol">to</a> <a id="165" class="Keyword">infixr</a> <a id="172" class="Number">1</a> <a id="174" class="Datatype Operator">_+_</a><a id="177" class="Symbol">)</a> <a id="179" class="Keyword">public</a>

<a id="dep-cases"></a><a id="187" href="MLTT.Plus.html#187" class="Function">dep-cases</a> <a id="197" class="Symbol">:</a> <a id="199" class="Symbol">{</a><a id="200" href="MLTT.Plus.html#200" class="Bound">X</a> <a id="202" class="Symbol">:</a> <a id="204" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="206" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="208" class="Symbol">}</a> <a id="210" class="Symbol">{</a><a id="211" href="MLTT.Plus.html#211" class="Bound">Y</a> <a id="213" class="Symbol">:</a> <a id="215" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="217" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="219" class="Symbol">}</a> <a id="221" class="Symbol">{</a><a id="222" href="MLTT.Plus.html#222" class="Bound">A</a> <a id="224" class="Symbol">:</a> <a id="226" href="MLTT.Plus.html#200" class="Bound">X</a> <a id="228" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="230" href="MLTT.Plus.html#211" class="Bound">Y</a> <a id="232" class="Symbol">→</a> <a id="234" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="236" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="238" class="Symbol">}</a>
          <a id="250" class="Symbol">→</a> <a id="252" class="Symbol">((</a><a id="254" href="MLTT.Plus.html#254" class="Bound">x</a> <a id="256" class="Symbol">:</a> <a id="258" href="MLTT.Plus.html#200" class="Bound">X</a><a id="259" class="Symbol">)</a> <a id="261" class="Symbol">→</a> <a id="263" href="MLTT.Plus.html#222" class="Bound">A</a> <a id="265" class="Symbol">(</a><a id="266" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="270" href="MLTT.Plus.html#254" class="Bound">x</a><a id="271" class="Symbol">))</a>
          <a id="284" class="Symbol">→</a> <a id="286" class="Symbol">((</a><a id="288" href="MLTT.Plus.html#288" class="Bound">y</a> <a id="290" class="Symbol">:</a> <a id="292" href="MLTT.Plus.html#211" class="Bound">Y</a><a id="293" class="Symbol">)</a> <a id="295" class="Symbol">→</a> <a id="297" href="MLTT.Plus.html#222" class="Bound">A</a> <a id="299" class="Symbol">(</a><a id="300" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="304" href="MLTT.Plus.html#288" class="Bound">y</a><a id="305" class="Symbol">))</a>
          <a id="318" class="Symbol">→</a> <a id="320" class="Symbol">((</a><a id="322" href="MLTT.Plus.html#322" class="Bound">z</a> <a id="324" class="Symbol">:</a> <a id="326" href="MLTT.Plus.html#200" class="Bound">X</a> <a id="328" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="330" href="MLTT.Plus.html#211" class="Bound">Y</a><a id="331" class="Symbol">)</a> <a id="333" class="Symbol">→</a> <a id="335" href="MLTT.Plus.html#222" class="Bound">A</a> <a id="337" href="MLTT.Plus.html#322" class="Bound">z</a><a id="338" class="Symbol">)</a>
<a id="340" href="MLTT.Plus.html#187" class="Function">dep-cases</a> <a id="350" href="MLTT.Plus.html#350" class="Bound">f</a> <a id="352" href="MLTT.Plus.html#352" class="Bound">g</a> <a id="354" class="Symbol">(</a><a id="355" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="359" href="MLTT.Plus.html#359" class="Bound">x</a><a id="360" class="Symbol">)</a> <a id="362" class="Symbol">=</a> <a id="364" href="MLTT.Plus.html#350" class="Bound">f</a> <a id="366" href="MLTT.Plus.html#359" class="Bound">x</a>
<a id="368" href="MLTT.Plus.html#187" class="Function">dep-cases</a> <a id="378" href="MLTT.Plus.html#378" class="Bound">f</a> <a id="380" href="MLTT.Plus.html#380" class="Bound">g</a> <a id="382" class="Symbol">(</a><a id="383" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="387" href="MLTT.Plus.html#387" class="Bound">y</a><a id="388" class="Symbol">)</a> <a id="390" class="Symbol">=</a> <a id="392" href="MLTT.Plus.html#380" class="Bound">g</a> <a id="394" href="MLTT.Plus.html#387" class="Bound">y</a>

<a id="cases"></a><a id="397" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="403" class="Symbol">:</a> <a id="405" class="Symbol">{</a><a id="406" href="MLTT.Plus.html#406" class="Bound">X</a> <a id="408" class="Symbol">:</a> <a id="410" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="412" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="414" class="Symbol">}</a> <a id="416" class="Symbol">{</a><a id="417" href="MLTT.Plus.html#417" class="Bound">Y</a> <a id="419" class="Symbol">:</a> <a id="421" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="423" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="425" class="Symbol">}</a> <a id="427" class="Symbol">{</a><a id="428" href="MLTT.Plus.html#428" class="Bound">A</a> <a id="430" class="Symbol">:</a> <a id="432" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="434" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="436" class="Symbol">}</a> <a id="438" class="Symbol">→</a> <a id="440" class="Symbol">(</a><a id="441" href="MLTT.Plus.html#406" class="Bound">X</a> <a id="443" class="Symbol">→</a> <a id="445" href="MLTT.Plus.html#428" class="Bound">A</a><a id="446" class="Symbol">)</a> <a id="448" class="Symbol">→</a> <a id="450" class="Symbol">(</a><a id="451" href="MLTT.Plus.html#417" class="Bound">Y</a> <a id="453" class="Symbol">→</a> <a id="455" href="MLTT.Plus.html#428" class="Bound">A</a><a id="456" class="Symbol">)</a> <a id="458" class="Symbol">→</a> <a id="460" href="MLTT.Plus.html#406" class="Bound">X</a> <a id="462" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="464" href="MLTT.Plus.html#417" class="Bound">Y</a> <a id="466" class="Symbol">→</a> <a id="468" href="MLTT.Plus.html#428" class="Bound">A</a>
<a id="470" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="476" class="Symbol">=</a> <a id="478" href="MLTT.Plus.html#187" class="Function">dep-cases</a>

<a id="489" class="Markup">\end{code}</a><a id="499" class="Background">

Sometimes it is useful to have the arguments in a different order:

</a><a id="569" class="Markup">\begin{code}</a>

<a id="Cases"></a><a id="583" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="589" class="Symbol">:</a> <a id="591" class="Symbol">{</a><a id="592" href="MLTT.Plus.html#592" class="Bound">X</a> <a id="594" class="Symbol">:</a> <a id="596" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="598" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="600" class="Symbol">}</a> <a id="602" class="Symbol">{</a><a id="603" href="MLTT.Plus.html#603" class="Bound">Y</a> <a id="605" class="Symbol">:</a> <a id="607" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="609" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="611" class="Symbol">}</a> <a id="613" class="Symbol">{</a><a id="614" href="MLTT.Plus.html#614" class="Bound">A</a> <a id="616" class="Symbol">:</a> <a id="618" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="620" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="622" class="Symbol">}</a> <a id="624" class="Symbol">→</a> <a id="626" href="MLTT.Plus.html#592" class="Bound">X</a> <a id="628" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="630" href="MLTT.Plus.html#603" class="Bound">Y</a> <a id="632" class="Symbol">→</a> <a id="634" class="Symbol">(</a><a id="635" href="MLTT.Plus.html#592" class="Bound">X</a> <a id="637" class="Symbol">→</a> <a id="639" href="MLTT.Plus.html#614" class="Bound">A</a><a id="640" class="Symbol">)</a> <a id="642" class="Symbol">→</a> <a id="644" class="Symbol">(</a><a id="645" href="MLTT.Plus.html#603" class="Bound">Y</a> <a id="647" class="Symbol">→</a> <a id="649" href="MLTT.Plus.html#614" class="Bound">A</a><a id="650" class="Symbol">)</a> <a id="652" class="Symbol">→</a> <a id="654" href="MLTT.Plus.html#614" class="Bound">A</a>
<a id="656" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="662" href="MLTT.Plus.html#662" class="Bound">z</a> <a id="664" href="MLTT.Plus.html#664" class="Bound">f</a> <a id="666" href="MLTT.Plus.html#666" class="Bound">g</a> <a id="668" class="Symbol">=</a> <a id="670" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="676" href="MLTT.Plus.html#664" class="Bound">f</a> <a id="678" href="MLTT.Plus.html#666" class="Bound">g</a> <a id="680" href="MLTT.Plus.html#662" class="Bound">z</a>

<a id="dep-Cases"></a><a id="683" href="MLTT.Plus.html#683" class="Function">dep-Cases</a> <a id="693" class="Symbol">:</a> <a id="695" class="Symbol">{</a><a id="696" href="MLTT.Plus.html#696" class="Bound">X</a> <a id="698" class="Symbol">:</a> <a id="700" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="702" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="704" class="Symbol">}</a> <a id="706" class="Symbol">{</a><a id="707" href="MLTT.Plus.html#707" class="Bound">Y</a> <a id="709" class="Symbol">:</a> <a id="711" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="713" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="715" class="Symbol">}</a> <a id="717" class="Symbol">(</a><a id="718" href="MLTT.Plus.html#718" class="Bound">A</a> <a id="720" class="Symbol">:</a> <a id="722" href="MLTT.Plus.html#696" class="Bound">X</a> <a id="724" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="726" href="MLTT.Plus.html#707" class="Bound">Y</a> <a id="728" class="Symbol">→</a> <a id="730" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="732" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="734" class="Symbol">)</a>
          <a id="746" class="Symbol">→</a> <a id="748" class="Symbol">(</a><a id="749" href="MLTT.Plus.html#749" class="Bound">z</a> <a id="751" class="Symbol">:</a> <a id="753" href="MLTT.Plus.html#696" class="Bound">X</a> <a id="755" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="757" href="MLTT.Plus.html#707" class="Bound">Y</a><a id="758" class="Symbol">)</a>
          <a id="770" class="Symbol">→</a> <a id="772" class="Symbol">((</a><a id="774" href="MLTT.Plus.html#774" class="Bound">x</a> <a id="776" class="Symbol">:</a> <a id="778" href="MLTT.Plus.html#696" class="Bound">X</a><a id="779" class="Symbol">)</a> <a id="781" class="Symbol">→</a> <a id="783" href="MLTT.Plus.html#718" class="Bound">A</a> <a id="785" class="Symbol">(</a><a id="786" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="790" href="MLTT.Plus.html#774" class="Bound">x</a><a id="791" class="Symbol">))</a>
          <a id="804" class="Symbol">→</a> <a id="806" class="Symbol">((</a><a id="808" href="MLTT.Plus.html#808" class="Bound">y</a> <a id="810" class="Symbol">:</a> <a id="812" href="MLTT.Plus.html#707" class="Bound">Y</a><a id="813" class="Symbol">)</a> <a id="815" class="Symbol">→</a> <a id="817" href="MLTT.Plus.html#718" class="Bound">A</a> <a id="819" class="Symbol">(</a><a id="820" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="824" href="MLTT.Plus.html#808" class="Bound">y</a><a id="825" class="Symbol">))</a>
          <a id="838" class="Symbol">→</a> <a id="840" href="MLTT.Plus.html#718" class="Bound">A</a> <a id="842" href="MLTT.Plus.html#749" class="Bound">z</a>
<a id="844" href="MLTT.Plus.html#683" class="Function">dep-Cases</a> <a id="854" class="Symbol">{</a><a id="855" href="MLTT.Plus.html#855" class="Bound">𝓤</a><a id="856" class="Symbol">}</a> <a id="858" class="Symbol">{</a><a id="859" href="MLTT.Plus.html#859" class="Bound">𝓥</a><a id="860" class="Symbol">}</a> <a id="862" class="Symbol">{</a><a id="863" href="MLTT.Plus.html#863" class="Bound">𝓦</a><a id="864" class="Symbol">}</a> <a id="866" class="Symbol">{</a><a id="867" href="MLTT.Plus.html#867" class="Bound">X</a><a id="868" class="Symbol">}</a> <a id="870" class="Symbol">{</a><a id="871" href="MLTT.Plus.html#871" class="Bound">Y</a><a id="872" class="Symbol">}</a> <a id="874" href="MLTT.Plus.html#874" class="Bound">A</a> <a id="876" href="MLTT.Plus.html#876" class="Bound">z</a> <a id="878" href="MLTT.Plus.html#878" class="Bound">f</a> <a id="880" href="MLTT.Plus.html#880" class="Bound">g</a> <a id="882" class="Symbol">=</a> <a id="884" href="MLTT.Plus.html#187" class="Function">dep-cases</a> <a id="894" class="Symbol">{</a><a id="895" href="MLTT.Plus.html#855" class="Bound">𝓤</a><a id="896" class="Symbol">}</a> <a id="898" class="Symbol">{</a><a id="899" href="MLTT.Plus.html#859" class="Bound">𝓥</a><a id="900" class="Symbol">}</a> <a id="902" class="Symbol">{</a><a id="903" href="MLTT.Plus.html#863" class="Bound">𝓦</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">{</a><a id="907" href="MLTT.Plus.html#867" class="Bound">X</a><a id="908" class="Symbol">}</a> <a id="910" class="Symbol">{</a><a id="911" href="MLTT.Plus.html#871" class="Bound">Y</a><a id="912" class="Symbol">}</a> <a id="914" class="Symbol">{</a><a id="915" href="MLTT.Plus.html#874" class="Bound">A</a><a id="916" class="Symbol">}</a> <a id="918" href="MLTT.Plus.html#878" class="Bound">f</a> <a id="920" href="MLTT.Plus.html#880" class="Bound">g</a> <a id="922" href="MLTT.Plus.html#876" class="Bound">z</a>

<a id="925" class="Markup">\end{code}</a><a id="935" class="Background">

Added 4 March 2020 by Tom de Jong.

</a><a id="973" class="Markup">\begin{code}</a>

<a id="dep-cases₃"></a><a id="987" href="MLTT.Plus.html#987" class="Function">dep-cases₃</a> <a id="998" class="Symbol">:</a> <a id="1000" class="Symbol">{</a><a id="1001" href="MLTT.Plus.html#1001" class="Bound">X</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1007" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1009" class="Symbol">}</a> <a id="1011" class="Symbol">{</a><a id="1012" href="MLTT.Plus.html#1012" class="Bound">Y</a> <a id="1014" class="Symbol">:</a> <a id="1016" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1018" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1020" class="Symbol">}</a> <a id="1022" class="Symbol">{</a><a id="1023" href="MLTT.Plus.html#1023" class="Bound">Z</a> <a id="1025" class="Symbol">:</a> <a id="1027" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1029" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1031" class="Symbol">}</a> <a id="1033" class="Symbol">{</a><a id="1034" href="MLTT.Plus.html#1034" class="Bound">A</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="MLTT.Plus.html#1001" class="Bound">X</a> <a id="1040" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1042" href="MLTT.Plus.html#1012" class="Bound">Y</a> <a id="1044" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1046" href="MLTT.Plus.html#1023" class="Bound">Z</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="1052" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1054" class="Symbol">}</a>
           <a id="1067" class="Symbol">→</a> <a id="1069" class="Symbol">((</a><a id="1071" href="MLTT.Plus.html#1071" class="Bound">x</a> <a id="1073" class="Symbol">:</a> <a id="1075" href="MLTT.Plus.html#1001" class="Bound">X</a><a id="1076" class="Symbol">)</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="MLTT.Plus.html#1034" class="Bound">A</a> <a id="1082" class="Symbol">(</a><a id="1083" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1087" href="MLTT.Plus.html#1071" class="Bound">x</a><a id="1088" class="Symbol">))</a>
           <a id="1102" class="Symbol">→</a> <a id="1104" class="Symbol">((</a><a id="1106" href="MLTT.Plus.html#1106" class="Bound">y</a> <a id="1108" class="Symbol">:</a> <a id="1110" href="MLTT.Plus.html#1012" class="Bound">Y</a><a id="1111" class="Symbol">)</a> <a id="1113" class="Symbol">→</a> <a id="1115" href="MLTT.Plus.html#1034" class="Bound">A</a> <a id="1117" class="Symbol">(</a><a id="1118" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1122" class="Symbol">(</a><a id="1123" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1127" href="MLTT.Plus.html#1106" class="Bound">y</a><a id="1128" class="Symbol">)))</a>
           <a id="1143" class="Symbol">→</a> <a id="1145" class="Symbol">((</a><a id="1147" href="MLTT.Plus.html#1147" class="Bound">z</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="MLTT.Plus.html#1023" class="Bound">Z</a><a id="1152" class="Symbol">)</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="MLTT.Plus.html#1034" class="Bound">A</a> <a id="1158" class="Symbol">(</a><a id="1159" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1163" class="Symbol">(</a><a id="1164" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1168" href="MLTT.Plus.html#1147" class="Bound">z</a><a id="1169" class="Symbol">)))</a>
           <a id="1184" class="Symbol">→</a> <a id="1186" class="Symbol">((</a><a id="1188" href="MLTT.Plus.html#1188" class="Bound">p</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="MLTT.Plus.html#1001" class="Bound">X</a> <a id="1194" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1196" href="MLTT.Plus.html#1012" class="Bound">Y</a> <a id="1198" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1200" href="MLTT.Plus.html#1023" class="Bound">Z</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Symbol">→</a> <a id="1205" href="MLTT.Plus.html#1034" class="Bound">A</a> <a id="1207" href="MLTT.Plus.html#1188" class="Bound">p</a><a id="1208" class="Symbol">)</a>
<a id="1210" href="MLTT.Plus.html#987" class="Function">dep-cases₃</a> <a id="1221" href="MLTT.Plus.html#1221" class="Bound">f</a> <a id="1223" href="MLTT.Plus.html#1223" class="Bound">g</a> <a id="1225" href="MLTT.Plus.html#1225" class="Bound">h</a> <a id="1227" class="Symbol">(</a><a id="1228" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1232" href="MLTT.Plus.html#1232" class="Bound">x</a><a id="1233" class="Symbol">)</a>       <a id="1241" class="Symbol">=</a> <a id="1243" href="MLTT.Plus.html#1221" class="Bound">f</a> <a id="1245" href="MLTT.Plus.html#1232" class="Bound">x</a>
<a id="1247" href="MLTT.Plus.html#987" class="Function">dep-cases₃</a> <a id="1258" href="MLTT.Plus.html#1258" class="Bound">f</a> <a id="1260" href="MLTT.Plus.html#1260" class="Bound">g</a> <a id="1262" href="MLTT.Plus.html#1262" class="Bound">h</a> <a id="1264" class="Symbol">(</a><a id="1265" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1269" class="Symbol">(</a><a id="1270" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1274" href="MLTT.Plus.html#1274" class="Bound">y</a><a id="1275" class="Symbol">))</a> <a id="1278" class="Symbol">=</a> <a id="1280" href="MLTT.Plus.html#1260" class="Bound">g</a> <a id="1282" href="MLTT.Plus.html#1274" class="Bound">y</a>
<a id="1284" href="MLTT.Plus.html#987" class="Function">dep-cases₃</a> <a id="1295" href="MLTT.Plus.html#1295" class="Bound">f</a> <a id="1297" href="MLTT.Plus.html#1297" class="Bound">g</a> <a id="1299" href="MLTT.Plus.html#1299" class="Bound">h</a> <a id="1301" class="Symbol">(</a><a id="1302" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1306" class="Symbol">(</a><a id="1307" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1311" href="MLTT.Plus.html#1311" class="Bound">z</a><a id="1312" class="Symbol">))</a> <a id="1315" class="Symbol">=</a> <a id="1317" href="MLTT.Plus.html#1299" class="Bound">h</a> <a id="1319" href="MLTT.Plus.html#1311" class="Bound">z</a>

<a id="cases₃"></a><a id="1322" href="MLTT.Plus.html#1322" class="Function">cases₃</a> <a id="1329" class="Symbol">:</a> <a id="1331" class="Symbol">{</a><a id="1332" href="MLTT.Plus.html#1332" class="Bound">X</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1338" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1340" class="Symbol">}</a> <a id="1342" class="Symbol">{</a><a id="1343" href="MLTT.Plus.html#1343" class="Bound">Y</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1349" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1351" class="Symbol">}</a> <a id="1353" class="Symbol">{</a><a id="1354" href="MLTT.Plus.html#1354" class="Bound">Z</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1360" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1362" class="Symbol">}</a> <a id="1364" class="Symbol">{</a><a id="1365" href="MLTT.Plus.html#1365" class="Bound">A</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="1371" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1373" class="Symbol">}</a>
       <a id="1382" class="Symbol">→</a> <a id="1384" class="Symbol">(</a><a id="1385" href="MLTT.Plus.html#1332" class="Bound">X</a> <a id="1387" class="Symbol">→</a> <a id="1389" href="MLTT.Plus.html#1365" class="Bound">A</a><a id="1390" class="Symbol">)</a> <a id="1392" class="Symbol">→</a> <a id="1394" class="Symbol">(</a><a id="1395" href="MLTT.Plus.html#1343" class="Bound">Y</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="MLTT.Plus.html#1365" class="Bound">A</a><a id="1400" class="Symbol">)</a> <a id="1402" class="Symbol">→</a> <a id="1404" class="Symbol">(</a><a id="1405" href="MLTT.Plus.html#1354" class="Bound">Z</a> <a id="1407" class="Symbol">→</a> <a id="1409" href="MLTT.Plus.html#1365" class="Bound">A</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">→</a> <a id="1414" href="MLTT.Plus.html#1332" class="Bound">X</a> <a id="1416" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1418" href="MLTT.Plus.html#1343" class="Bound">Y</a> <a id="1420" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1422" href="MLTT.Plus.html#1354" class="Bound">Z</a> <a id="1424" class="Symbol">→</a> <a id="1426" href="MLTT.Plus.html#1365" class="Bound">A</a>
<a id="1428" href="MLTT.Plus.html#1322" class="Function">cases₃</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="MLTT.Plus.html#987" class="Function">dep-cases₃</a>

<a id="1449" class="Markup">\end{code}</a><a id="1459" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Sigma-Type.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Sigma-Type</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Markup">\begin{code}</a>

<a id="15" class="Symbol">{-#</a> <a id="19" class="Keyword">OPTIONS</a> <a id="27" class="Pragma">--safe</a> <a id="34" class="Pragma">--without-K</a> <a id="46" class="Symbol">#-}</a>

<a id="51" class="Keyword">module</a> <a id="58" href="MLTT.Sigma-Type.html" class="Module">MLTT.Sigma-Type</a> <a id="74" class="Keyword">where</a>

<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="MLTT.Universes.html" class="Module">MLTT.Universes</a>

<a id="109" class="Keyword">record</a> <a id="Σ"></a><a id="116" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="118" class="Symbol">{</a><a id="119" href="MLTT.Sigma-Type.html#119" class="Bound">𝓤</a> <a id="121" href="MLTT.Sigma-Type.html#121" class="Bound">𝓥</a><a id="122" class="Symbol">}</a> <a id="124" class="Symbol">{</a><a id="125" href="MLTT.Sigma-Type.html#125" class="Bound">X</a> <a id="127" class="Symbol">:</a> <a id="129" href="MLTT.Sigma-Type.html#119" class="Bound">𝓤</a> <a id="131" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="133" class="Symbol">}</a> <a id="135" class="Symbol">(</a><a id="136" href="MLTT.Sigma-Type.html#136" class="Bound">Y</a> <a id="138" class="Symbol">:</a> <a id="140" href="MLTT.Sigma-Type.html#125" class="Bound">X</a> <a id="142" class="Symbol">→</a> <a id="144" href="MLTT.Sigma-Type.html#121" class="Bound">𝓥</a> <a id="146" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="148" class="Symbol">)</a> <a id="150" class="Symbol">:</a> <a id="152" href="MLTT.Sigma-Type.html#119" class="Bound">𝓤</a> <a id="154" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="156" href="MLTT.Sigma-Type.html#121" class="Bound">𝓥</a> <a id="158" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="160" class="Keyword">where</a>
  <a id="168" class="Keyword">constructor</a>
   <a id="_,_"></a><a id="183" href="MLTT.Sigma-Type.html#183" class="InductiveConstructor Operator">_,_</a>
  <a id="189" class="Keyword">field</a>
   <a id="Σ.pr₁"></a><a id="198" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="202" class="Symbol">:</a> <a id="204" href="MLTT.Sigma-Type.html#125" class="Bound">X</a>
   <a id="Σ.pr₂"></a><a id="209" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="213" class="Symbol">:</a> <a id="215" href="MLTT.Sigma-Type.html#136" class="Bound">Y</a> <a id="217" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="222" class="Keyword">infixr</a> <a id="229" class="Number">50</a> <a id="232" href="MLTT.Sigma-Type.html#183" class="InductiveConstructor Operator">_,_</a>

<a id="237" class="Markup">\end{code}</a><a id="247" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Sigma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Sigma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Markup">\begin{code}</a>

<a id="15" class="Symbol">{-#</a> <a id="19" class="Keyword">OPTIONS</a> <a id="27" class="Pragma">--safe</a> <a id="34" class="Pragma">--without-K</a> <a id="46" class="Symbol">#-}</a>

<a id="51" class="Keyword">module</a> <a id="58" href="MLTT.Sigma.html" class="Module">MLTT.Sigma</a> <a id="69" class="Keyword">where</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="MLTT.Universes.html" class="Module">MLTT.Universes</a>

<a id="104" class="Markup">\end{code}</a><a id="114" class="Background">

Using our conventions below, a sum can be written Σ {X} Y or as
Σ x ꞉ X , Y x, or even Σ λ x → Y x when Agda can infer the type of
the element x from the context. I prefer to use \ rather than λ in
such cases.

</a><a id="327" class="Markup">\begin{code}</a>

<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="MLTT.Sigma-Type.html" class="Module">MLTT.Sigma-Type</a> <a id="369" class="Keyword">renaming</a> <a id="378" class="Symbol">(</a><a id="379" href="MLTT.Sigma-Type.html#183" class="InductiveConstructor Operator">_,_</a> <a id="383" class="Symbol">to</a> <a id="386" class="Keyword">infixr</a> <a id="393" class="Number">4</a> <a id="395" class="InductiveConstructor Operator">_,_</a><a id="398" class="Symbol">)</a> <a id="400" class="Keyword">public</a>

<a id="408" class="Keyword">open</a> <a id="413" href="MLTT.Sigma-Type.html#116" class="Module">Σ</a> <a id="415" class="Keyword">public</a>

<a id="Sigma"></a><a id="423" href="MLTT.Sigma.html#423" class="Function">Sigma</a> <a id="429" class="Symbol">:</a> <a id="431" class="Symbol">{</a><a id="432" href="MLTT.Sigma.html#432" class="Bound">𝓤</a> <a id="434" href="MLTT.Sigma.html#434" class="Bound">𝓥</a> <a id="436" class="Symbol">:</a> <a id="438" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="446" class="Symbol">}</a> <a id="448" class="Symbol">(</a><a id="449" href="MLTT.Sigma.html#449" class="Bound">X</a> <a id="451" class="Symbol">:</a> <a id="453" href="MLTT.Sigma.html#432" class="Bound">𝓤</a> <a id="455" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="457" class="Symbol">)</a> <a id="459" class="Symbol">(</a><a id="460" href="MLTT.Sigma.html#460" class="Bound">Y</a> <a id="462" class="Symbol">:</a> <a id="464" href="MLTT.Sigma.html#449" class="Bound">X</a> <a id="466" class="Symbol">→</a> <a id="468" href="MLTT.Sigma.html#434" class="Bound">𝓥</a> <a id="470" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="472" class="Symbol">)</a> <a id="474" class="Symbol">→</a> <a id="476" href="MLTT.Sigma.html#432" class="Bound">𝓤</a> <a id="478" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="480" href="MLTT.Sigma.html#434" class="Bound">𝓥</a> <a id="482" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="484" href="MLTT.Sigma.html#423" class="Function">Sigma</a> <a id="490" class="Symbol">_</a> <a id="492" href="MLTT.Sigma.html#492" class="Bound">Y</a> <a id="494" class="Symbol">=</a> <a id="496" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="498" href="MLTT.Sigma.html#492" class="Bound">Y</a>

<a id="501" class="Keyword">syntax</a> Sigma <a id="514" class="Bound">A</a> <a id="516" class="Symbol">(λ</a> <a id="519" class="Bound">x</a> <a id="521" class="Symbol">→</a> <a id="523" class="Bound">b</a><a id="524" class="Symbol">)</a> <a id="526" class="Symbol">=</a> <a id="528" class="Function">Σ</a> <a id="530" class="Bound">x</a> <a id="532" class="Function">꞉</a> <a id="534" class="Bound">A</a> <a id="536" class="Function">,</a> <a id="538" class="Bound">b</a>

<a id="541" class="Keyword">infixr</a> <a id="548" class="Number">-1</a> <a id="551" href="MLTT.Sigma.html#423" class="Function">Sigma</a>

<a id="_×_"></a><a id="558" href="MLTT.Sigma.html#558" class="Function Operator">_×_</a> <a id="562" class="Symbol">:</a> <a id="564" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="566" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="568" class="Symbol">→</a> <a id="570" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="572" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="574" class="Symbol">→</a> <a id="576" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="578" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="580" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="582" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="584" href="MLTT.Sigma.html#584" class="Bound">X</a> <a id="586" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="588" href="MLTT.Sigma.html#588" class="Bound">Y</a> <a id="590" class="Symbol">=</a> <a id="592" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="594" href="MLTT.Sigma.html#594" class="Bound">x</a> <a id="596" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="598" href="MLTT.Sigma.html#584" class="Bound">X</a> <a id="600" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="602" href="MLTT.Sigma.html#588" class="Bound">Y</a>

<a id="uncurry"></a><a id="605" href="MLTT.Sigma.html#605" class="Function">uncurry</a> <a id="613" class="Symbol">:</a> <a id="615" class="Symbol">{</a><a id="616" href="MLTT.Sigma.html#616" class="Bound">X</a> <a id="618" class="Symbol">:</a> <a id="620" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="622" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="624" class="Symbol">}</a> <a id="626" class="Symbol">{</a><a id="627" href="MLTT.Sigma.html#627" class="Bound">Y</a> <a id="629" class="Symbol">:</a> <a id="631" href="MLTT.Sigma.html#616" class="Bound">X</a> <a id="633" class="Symbol">→</a> <a id="635" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="637" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="639" class="Symbol">}</a> <a id="641" class="Symbol">{</a><a id="642" href="MLTT.Sigma.html#642" class="Bound">Z</a> <a id="644" class="Symbol">:</a> <a id="646" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="648" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="650" class="Symbol">}</a>
        <a id="660" class="Symbol">→</a> <a id="662" class="Symbol">((</a><a id="664" href="MLTT.Sigma.html#664" class="Bound">x</a> <a id="666" class="Symbol">:</a> <a id="668" href="MLTT.Sigma.html#616" class="Bound">X</a><a id="669" class="Symbol">)</a> <a id="671" class="Symbol">→</a> <a id="673" href="MLTT.Sigma.html#627" class="Bound">Y</a> <a id="675" href="MLTT.Sigma.html#664" class="Bound">x</a> <a id="677" class="Symbol">→</a> <a id="679" href="MLTT.Sigma.html#642" class="Bound">Z</a><a id="680" class="Symbol">)</a> <a id="682" class="Symbol">→</a> <a id="684" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="686" href="MLTT.Sigma.html#627" class="Bound">Y</a> <a id="688" class="Symbol">→</a> <a id="690" href="MLTT.Sigma.html#642" class="Bound">Z</a>
<a id="692" href="MLTT.Sigma.html#605" class="Function">uncurry</a> <a id="700" href="MLTT.Sigma.html#700" class="Bound">f</a> <a id="702" class="Symbol">(</a><a id="703" href="MLTT.Sigma.html#703" class="Bound">x</a> <a id="705" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="707" href="MLTT.Sigma.html#707" class="Bound">y</a><a id="708" class="Symbol">)</a> <a id="710" class="Symbol">=</a> <a id="712" href="MLTT.Sigma.html#700" class="Bound">f</a> <a id="714" href="MLTT.Sigma.html#703" class="Bound">x</a> <a id="716" href="MLTT.Sigma.html#707" class="Bound">y</a>

<a id="curry"></a><a id="719" href="MLTT.Sigma.html#719" class="Function">curry</a> <a id="725" class="Symbol">:</a> <a id="727" class="Symbol">{</a><a id="728" href="MLTT.Sigma.html#728" class="Bound">X</a> <a id="730" class="Symbol">:</a> <a id="732" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="734" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="736" class="Symbol">}</a> <a id="738" class="Symbol">{</a><a id="739" href="MLTT.Sigma.html#739" class="Bound">Y</a> <a id="741" class="Symbol">:</a> <a id="743" href="MLTT.Sigma.html#728" class="Bound">X</a> <a id="745" class="Symbol">→</a> <a id="747" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="749" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="751" class="Symbol">}</a> <a id="753" class="Symbol">{</a><a id="754" href="MLTT.Sigma.html#754" class="Bound">Z</a> <a id="756" class="Symbol">:</a> <a id="758" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="760" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="762" class="Symbol">}</a>
      <a id="770" class="Symbol">→</a> <a id="772" class="Symbol">(</a><a id="773" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="775" href="MLTT.Sigma.html#739" class="Bound">Y</a> <a id="777" class="Symbol">→</a> <a id="779" href="MLTT.Sigma.html#754" class="Bound">Z</a><a id="780" class="Symbol">)</a> <a id="782" class="Symbol">→</a> <a id="784" class="Symbol">((</a><a id="786" href="MLTT.Sigma.html#786" class="Bound">x</a> <a id="788" class="Symbol">:</a> <a id="790" href="MLTT.Sigma.html#728" class="Bound">X</a><a id="791" class="Symbol">)</a> <a id="793" class="Symbol">→</a> <a id="795" href="MLTT.Sigma.html#739" class="Bound">Y</a> <a id="797" href="MLTT.Sigma.html#786" class="Bound">x</a> <a id="799" class="Symbol">→</a> <a id="801" href="MLTT.Sigma.html#754" class="Bound">Z</a><a id="802" class="Symbol">)</a>
<a id="804" href="MLTT.Sigma.html#719" class="Function">curry</a> <a id="810" href="MLTT.Sigma.html#810" class="Bound">f</a> <a id="812" href="MLTT.Sigma.html#812" class="Bound">x</a> <a id="814" href="MLTT.Sigma.html#814" class="Bound">y</a> <a id="816" class="Symbol">=</a> <a id="818" href="MLTT.Sigma.html#810" class="Bound">f</a> <a id="820" class="Symbol">(</a><a id="821" href="MLTT.Sigma.html#812" class="Bound">x</a> <a id="823" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="825" href="MLTT.Sigma.html#814" class="Bound">y</a><a id="826" class="Symbol">)</a>

<a id="×functor"></a><a id="829" href="MLTT.Sigma.html#829" class="Function">×functor</a> <a id="838" class="Symbol">:</a> <a id="840" class="Symbol">{</a><a id="841" href="MLTT.Sigma.html#841" class="Bound">X</a> <a id="843" class="Symbol">:</a> <a id="845" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="847" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="849" class="Symbol">}</a> <a id="851" class="Symbol">{</a><a id="852" href="MLTT.Sigma.html#852" class="Bound">Y</a> <a id="854" class="Symbol">:</a> <a id="856" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="858" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="860" class="Symbol">}</a> <a id="862" class="Symbol">{</a><a id="863" href="MLTT.Sigma.html#863" class="Bound">A</a> <a id="865" class="Symbol">:</a> <a id="867" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="869" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="871" class="Symbol">}</a> <a id="873" class="Symbol">{</a><a id="874" href="MLTT.Sigma.html#874" class="Bound">B</a> <a id="876" class="Symbol">:</a> <a id="878" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="880" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="882" class="Symbol">}</a>
         <a id="893" class="Symbol">→</a> <a id="895" class="Symbol">(</a><a id="896" href="MLTT.Sigma.html#841" class="Bound">X</a> <a id="898" class="Symbol">→</a> <a id="900" href="MLTT.Sigma.html#863" class="Bound">A</a><a id="901" class="Symbol">)</a> <a id="903" class="Symbol">→</a> <a id="905" class="Symbol">(</a><a id="906" href="MLTT.Sigma.html#852" class="Bound">Y</a> <a id="908" class="Symbol">→</a> <a id="910" href="MLTT.Sigma.html#874" class="Bound">B</a><a id="911" class="Symbol">)</a> <a id="913" class="Symbol">→</a> <a id="915" href="MLTT.Sigma.html#841" class="Bound">X</a> <a id="917" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="919" href="MLTT.Sigma.html#852" class="Bound">Y</a> <a id="921" class="Symbol">→</a> <a id="923" href="MLTT.Sigma.html#863" class="Bound">A</a> <a id="925" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="927" href="MLTT.Sigma.html#874" class="Bound">B</a>
<a id="929" href="MLTT.Sigma.html#829" class="Function">×functor</a> <a id="938" href="MLTT.Sigma.html#938" class="Bound">f</a> <a id="940" href="MLTT.Sigma.html#940" class="Bound">g</a> <a id="942" class="Symbol">(</a><a id="943" href="MLTT.Sigma.html#943" class="Bound">x</a> <a id="945" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="947" href="MLTT.Sigma.html#947" class="Bound">y</a><a id="948" class="Symbol">)</a> <a id="950" class="Symbol">=</a> <a id="952" href="MLTT.Sigma.html#938" class="Bound">f</a> <a id="954" href="MLTT.Sigma.html#943" class="Bound">x</a> <a id="956" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="958" href="MLTT.Sigma.html#940" class="Bound">g</a> <a id="960" href="MLTT.Sigma.html#947" class="Bound">y</a>

<a id="963" class="Markup">\end{code}</a><a id="973" class="Background">

As usual in type theory, binary products are particular cases of
dependent sums.


Fixities:

</a><a id="1069" class="Markup">\begin{code}</a>

<a id="1083" class="Keyword">infixr</a> <a id="1090" class="Number">2</a> <a id="1092" href="MLTT.Sigma.html#558" class="Function Operator">_×_</a>

<a id="1097" class="Markup">\end{code}</a><a id="1107" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Spartan.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Spartan</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, a long time ago.

Our Spartan (intensional) Martin-Löf type theory has the empty type ∅,
the unit type 𝟙, two-point-type 𝟚, natural numbers ℕ, product types Π,
sum types Σ (and hence binary product types _×_), sum types _+_,
identity types _＝_, and universes 𝓤, 𝓥, 𝓦, ....

</a><a id="291" class="Markup">\begin{code}</a>

<a id="305" class="Symbol">{-#</a> <a id="309" class="Keyword">OPTIONS</a> <a id="317" class="Pragma">--safe</a> <a id="324" class="Pragma">--without-K</a> <a id="336" class="Symbol">#-}</a>

<a id="341" class="Keyword">module</a> <a id="348" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="361" class="Keyword">where</a>

<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="MLTT.Empty.html" class="Module">MLTT.Empty</a>           <a id="401" class="Keyword">public</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="MLTT.Unit.html" class="Module">MLTT.Unit</a>            <a id="441" class="Keyword">public</a>
<a id="448" class="Keyword">open</a> <a id="453" class="Keyword">import</a> <a id="460" href="MLTT.Two.html" class="Module">MLTT.Two</a>             <a id="481" class="Keyword">public</a>
<a id="488" class="Keyword">open</a> <a id="493" class="Keyword">import</a> <a id="500" href="MLTT.NaturalNumbers.html" class="Module">MLTT.NaturalNumbers</a>  <a id="521" class="Keyword">public</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="MLTT.Plus.html" class="Module">MLTT.Plus</a>            <a id="561" class="Keyword">public</a>
<a id="568" class="Keyword">open</a> <a id="573" class="Keyword">import</a> <a id="580" href="MLTT.Pi.html" class="Module">MLTT.Pi</a>              <a id="601" class="Keyword">public</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="MLTT.Sigma.html" class="Module">MLTT.Sigma</a>           <a id="641" class="Keyword">public</a>
<a id="648" class="Keyword">open</a> <a id="653" class="Keyword">import</a> <a id="660" href="MLTT.Id.html" class="Module">MLTT.Id</a>              <a id="681" class="Keyword">public</a>
<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="MLTT.Universes.html" class="Module">MLTT.Universes</a>       <a id="721" class="Keyword">public</a>
<a id="728" class="Keyword">open</a> <a id="733" class="Keyword">import</a> <a id="740" href="Notation.General.html" class="Module">Notation.General</a>     <a id="761" class="Keyword">public</a>

<a id="769" class="Markup">\end{code}</a><a id="779" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.SpartanList.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.SpartanList</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 15th December 2019, 9th Feb 2021.

Vectors with a different type for each entry (vec), usual vectors
(Vec) and lists (List) in our spartan MLTT.

</a><a id="163" class="Markup">\begin{code}</a>

<a id="177" class="Symbol">{-#</a> <a id="181" class="Keyword">OPTIONS</a> <a id="189" class="Pragma">--safe</a> <a id="196" class="Pragma">--without-K</a> <a id="208" class="Symbol">#-}</a>

<a id="213" class="Keyword">module</a> <a id="220" href="MLTT.SpartanList.html" class="Module">MLTT.SpartanList</a> <a id="237" class="Keyword">where</a>

<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Fin.Type.html" class="Module">Fin.Type</a>

<a id="vec"></a><a id="291" href="MLTT.SpartanList.html#291" class="Function">vec</a> <a id="295" class="Symbol">:</a> <a id="297" class="Symbol">(</a><a id="298" href="MLTT.SpartanList.html#298" class="Bound">n</a> <a id="300" class="Symbol">:</a> <a id="302" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="303" class="Symbol">)</a> <a id="305" class="Symbol">→</a> <a id="307" class="Symbol">(</a><a id="308" href="Fin.Type.html#157" class="Function">Fin</a> <a id="312" href="MLTT.SpartanList.html#298" class="Bound">n</a> <a id="314" class="Symbol">→</a> <a id="316" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="318" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="320" class="Symbol">)</a> <a id="322" class="Symbol">→</a> <a id="324" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="326" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="328" href="MLTT.SpartanList.html#291" class="Function">vec</a> <a id="332" class="Number">0</a>        <a id="341" href="MLTT.SpartanList.html#341" class="Bound">X</a> <a id="343" class="Symbol">=</a> <a id="345" href="MLTT.Unit.html#129" class="Record">𝟙</a>
<a id="347" href="MLTT.SpartanList.html#291" class="Function">vec</a> <a id="351" class="Symbol">(</a><a id="352" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="357" href="MLTT.SpartanList.html#357" class="Bound">n</a><a id="358" class="Symbol">)</a> <a id="360" href="MLTT.SpartanList.html#360" class="Bound">X</a> <a id="362" class="Symbol">=</a> <a id="364" href="MLTT.SpartanList.html#360" class="Bound">X</a> <a id="366" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="368" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="370" href="MLTT.SpartanList.html#291" class="Function">vec</a> <a id="374" href="MLTT.SpartanList.html#357" class="Bound">n</a> <a id="376" class="Symbol">(</a><a id="377" href="MLTT.SpartanList.html#360" class="Bound">X</a> <a id="379" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="381" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="384" class="Symbol">)</a>

<a id="Vec"></a><a id="387" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="391" class="Symbol">:</a> <a id="393" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="395" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="397" class="Symbol">→</a> <a id="399" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="401" class="Symbol">→</a> <a id="403" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="405" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="407" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="411" href="MLTT.SpartanList.html#411" class="Bound">X</a> <a id="413" href="MLTT.SpartanList.html#413" class="Bound">n</a> <a id="415" class="Symbol">=</a> <a id="417" href="MLTT.SpartanList.html#291" class="Function">vec</a> <a id="421" href="MLTT.SpartanList.html#413" class="Bound">n</a> <a id="423" class="Symbol">(λ</a> <a id="426" href="MLTT.SpartanList.html#426" class="Bound">_</a> <a id="428" class="Symbol">→</a> <a id="430" href="MLTT.SpartanList.html#411" class="Bound">X</a><a id="431" class="Symbol">)</a>

<a id="List"></a><a id="434" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="439" class="Symbol">:</a> <a id="441" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="443" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="445" class="Symbol">→</a> <a id="447" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="449" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="451" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="456" href="MLTT.SpartanList.html#456" class="Bound">X</a> <a id="458" class="Symbol">=</a> <a id="460" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="462" href="MLTT.SpartanList.html#462" class="Bound">n</a> <a id="464" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="466" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="468" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="470" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="474" href="MLTT.SpartanList.html#456" class="Bound">X</a> <a id="476" href="MLTT.SpartanList.html#462" class="Bound">n</a>

<a id="length"></a><a id="479" href="MLTT.SpartanList.html#479" class="Function">length</a> <a id="486" class="Symbol">:</a> <a id="488" class="Symbol">{</a><a id="489" href="MLTT.SpartanList.html#489" class="Bound">X</a> <a id="491" class="Symbol">:</a> <a id="493" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="495" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="497" class="Symbol">}</a> <a id="499" class="Symbol">→</a> <a id="501" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="506" href="MLTT.SpartanList.html#489" class="Bound">X</a> <a id="508" class="Symbol">→</a> <a id="510" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="512" href="MLTT.SpartanList.html#479" class="Function">length</a> <a id="519" class="Symbol">=</a> <a id="521" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="526" class="Keyword">pattern</a> <a id="[]"></a><a id="534" href="MLTT.SpartanList.html#534" class="InductiveConstructor">[]</a> <a id="537" class="Symbol">=</a> <a id="539" class="Symbol">(</a><a id="540" class="Number">0</a> <a id="542" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="544" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="545" class="Symbol">)</a>

<a id="_∷_"></a><a id="548" href="MLTT.SpartanList.html#548" class="Function Operator">_∷_</a> <a id="552" class="Symbol">:</a> <a id="554" class="Symbol">{</a><a id="555" href="MLTT.SpartanList.html#555" class="Bound">X</a> <a id="557" class="Symbol">:</a> <a id="559" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="561" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="563" class="Symbol">}</a> <a id="565" class="Symbol">→</a> <a id="567" href="MLTT.SpartanList.html#555" class="Bound">X</a> <a id="569" class="Symbol">→</a> <a id="571" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="576" href="MLTT.SpartanList.html#555" class="Bound">X</a> <a id="578" class="Symbol">→</a> <a id="580" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="585" href="MLTT.SpartanList.html#555" class="Bound">X</a>
<a id="587" href="MLTT.SpartanList.html#587" class="Bound">x</a> <a id="589" href="MLTT.SpartanList.html#548" class="Function Operator">∷</a> <a id="591" class="Symbol">(</a><a id="592" href="MLTT.SpartanList.html#592" class="Bound">n</a> <a id="594" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="596" href="MLTT.SpartanList.html#596" class="Bound">s</a><a id="597" class="Symbol">)</a> <a id="599" class="Symbol">=</a> <a id="601" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="606" href="MLTT.SpartanList.html#592" class="Bound">n</a> <a id="608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="610" href="MLTT.SpartanList.html#587" class="Bound">x</a> <a id="612" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="614" href="MLTT.SpartanList.html#596" class="Bound">s</a>

<a id="[_]"></a><a id="617" href="MLTT.SpartanList.html#617" class="Function Operator">[_]</a> <a id="621" class="Symbol">:</a> <a id="623" class="Symbol">{</a><a id="624" href="MLTT.SpartanList.html#624" class="Bound">X</a> <a id="626" class="Symbol">:</a> <a id="628" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="630" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="632" class="Symbol">}</a> <a id="634" class="Symbol">→</a> <a id="636" href="MLTT.SpartanList.html#624" class="Bound">X</a> <a id="638" class="Symbol">→</a> <a id="640" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="645" href="MLTT.SpartanList.html#624" class="Bound">X</a>
<a id="647" href="MLTT.SpartanList.html#617" class="Function Operator">[</a> <a id="649" href="MLTT.SpartanList.html#649" class="Bound">x</a> <a id="651" href="MLTT.SpartanList.html#617" class="Function Operator">]</a> <a id="653" class="Symbol">=</a> <a id="655" href="MLTT.SpartanList.html#649" class="Bound">x</a> <a id="657" href="MLTT.SpartanList.html#548" class="Function Operator">∷</a> <a id="659" href="MLTT.SpartanList.html#534" class="InductiveConstructor">[]</a>

<a id="663" class="Markup">\end{code}</a><a id="673" class="Background">

Our list encoding satisfies Martin-Löf&#39;s rules for lists:

</a><a id="734" class="Markup">\begin{code}</a>

<a id="List-induction"></a><a id="748" href="MLTT.SpartanList.html#748" class="Function">List-induction</a> <a id="763" class="Symbol">:</a> <a id="765" class="Symbol">{</a><a id="766" href="MLTT.SpartanList.html#766" class="Bound">X</a> <a id="768" class="Symbol">:</a> <a id="770" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="772" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="774" class="Symbol">}</a> <a id="776" class="Symbol">(</a><a id="777" href="MLTT.SpartanList.html#777" class="Bound">P</a> <a id="779" class="Symbol">:</a> <a id="781" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="786" href="MLTT.SpartanList.html#766" class="Bound">X</a> <a id="788" class="Symbol">→</a> <a id="790" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="792" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="794" class="Symbol">)</a>
               <a id="811" class="Symbol">→</a> <a id="813" href="MLTT.SpartanList.html#777" class="Bound">P</a> <a id="815" href="MLTT.SpartanList.html#534" class="InductiveConstructor">[]</a>
               <a id="833" class="Symbol">→</a> <a id="835" class="Symbol">((</a><a id="837" href="MLTT.SpartanList.html#837" class="Bound">x</a> <a id="839" class="Symbol">:</a> <a id="841" href="MLTT.SpartanList.html#766" class="Bound">X</a><a id="842" class="Symbol">)</a> <a id="844" class="Symbol">(</a><a id="845" href="MLTT.SpartanList.html#845" class="Bound">xs</a> <a id="848" class="Symbol">:</a> <a id="850" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="855" href="MLTT.SpartanList.html#766" class="Bound">X</a><a id="856" class="Symbol">)</a> <a id="858" class="Symbol">→</a> <a id="860" href="MLTT.SpartanList.html#777" class="Bound">P</a> <a id="862" href="MLTT.SpartanList.html#845" class="Bound">xs</a> <a id="865" class="Symbol">→</a> <a id="867" href="MLTT.SpartanList.html#777" class="Bound">P</a> <a id="869" class="Symbol">(</a><a id="870" href="MLTT.SpartanList.html#837" class="Bound">x</a> <a id="872" href="MLTT.SpartanList.html#548" class="Function Operator">∷</a> <a id="874" href="MLTT.SpartanList.html#845" class="Bound">xs</a><a id="876" class="Symbol">))</a>
               <a id="894" class="Symbol">→</a> <a id="896" class="Symbol">(</a><a id="897" href="MLTT.SpartanList.html#897" class="Bound">xs</a> <a id="900" class="Symbol">:</a> <a id="902" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="907" href="MLTT.SpartanList.html#766" class="Bound">X</a><a id="908" class="Symbol">)</a> <a id="910" class="Symbol">→</a> <a id="912" href="MLTT.SpartanList.html#777" class="Bound">P</a> <a id="914" href="MLTT.SpartanList.html#897" class="Bound">xs</a>
<a id="917" href="MLTT.SpartanList.html#748" class="Function">List-induction</a> <a id="932" class="Symbol">{</a><a id="933" href="MLTT.SpartanList.html#933" class="Bound">𝓤</a><a id="934" class="Symbol">}</a> <a id="936" class="Symbol">{</a><a id="937" href="MLTT.SpartanList.html#937" class="Bound">𝓥</a><a id="938" class="Symbol">}</a> <a id="940" class="Symbol">{</a><a id="941" href="MLTT.SpartanList.html#941" class="Bound">X</a><a id="942" class="Symbol">}</a> <a id="944" href="MLTT.SpartanList.html#944" class="Bound">P</a> <a id="946" href="MLTT.SpartanList.html#946" class="Bound">p</a> <a id="948" href="MLTT.SpartanList.html#948" class="Bound">f</a> <a id="950" class="Symbol">=</a> <a id="952" href="MLTT.SpartanList.html#963" class="Function">h</a>
 <a id="955" class="Keyword">where</a>
  <a id="963" href="MLTT.SpartanList.html#963" class="Function">h</a> <a id="965" class="Symbol">:</a> <a id="967" class="Symbol">(</a><a id="968" href="MLTT.SpartanList.html#968" class="Bound">xs</a> <a id="971" class="Symbol">:</a> <a id="973" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="978" href="MLTT.SpartanList.html#941" class="Bound">X</a><a id="979" class="Symbol">)</a> <a id="981" class="Symbol">→</a> <a id="983" href="MLTT.SpartanList.html#944" class="Bound">P</a> <a id="985" href="MLTT.SpartanList.html#968" class="Bound">xs</a>
  <a id="990" href="MLTT.SpartanList.html#963" class="Function">h</a> <a id="992" href="MLTT.SpartanList.html#534" class="InductiveConstructor">[]</a>               <a id="1009" class="Symbol">=</a> <a id="1011" href="MLTT.SpartanList.html#946" class="Bound">p</a>
  <a id="1015" href="MLTT.SpartanList.html#963" class="Function">h</a> <a id="1017" class="Symbol">(</a><a id="1018" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1023" href="MLTT.SpartanList.html#1023" class="Bound">n</a> <a id="1025" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1027" href="MLTT.SpartanList.html#1027" class="Bound">x</a> <a id="1029" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1031" href="MLTT.SpartanList.html#1031" class="Bound">s</a><a id="1032" class="Symbol">)</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="MLTT.SpartanList.html#948" class="Bound">f</a> <a id="1038" href="MLTT.SpartanList.html#1027" class="Bound">x</a> <a id="1040" class="Symbol">(</a><a id="1041" href="MLTT.SpartanList.html#1023" class="Bound">n</a> <a id="1043" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1045" href="MLTT.SpartanList.html#1031" class="Bound">s</a><a id="1046" class="Symbol">)</a> <a id="1048" class="Symbol">(</a><a id="1049" href="MLTT.SpartanList.html#963" class="Function">h</a> <a id="1051" class="Symbol">(</a><a id="1052" href="MLTT.SpartanList.html#1023" class="Bound">n</a> <a id="1054" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1056" href="MLTT.SpartanList.html#1031" class="Bound">s</a><a id="1057" class="Symbol">))</a>

<a id="1061" class="Markup">\end{code}</a><a id="1071" class="Background">

With the computation rules holding definitionally, as required:

</a><a id="1138" class="Markup">\begin{code}</a>

<a id="List-induction-[]"></a><a id="1152" href="MLTT.SpartanList.html#1152" class="Function">List-induction-[]</a> <a id="1170" class="Symbol">:</a> <a id="1172" class="Symbol">{</a><a id="1173" href="MLTT.SpartanList.html#1173" class="Bound">X</a> <a id="1175" class="Symbol">:</a> <a id="1177" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1179" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1181" class="Symbol">}</a> <a id="1183" class="Symbol">(</a><a id="1184" href="MLTT.SpartanList.html#1184" class="Bound">P</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="1193" href="MLTT.SpartanList.html#1173" class="Bound">X</a> <a id="1195" class="Symbol">→</a> <a id="1197" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1199" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1201" class="Symbol">)</a>
               <a id="1218" class="Symbol">→</a> <a id="1220" class="Symbol">(</a><a id="1221" href="MLTT.SpartanList.html#1221" class="Bound">p</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="MLTT.SpartanList.html#1184" class="Bound">P</a> <a id="1227" href="MLTT.SpartanList.html#534" class="InductiveConstructor">[]</a><a id="1229" class="Symbol">)</a>
               <a id="1246" class="Symbol">→</a> <a id="1248" class="Symbol">(</a><a id="1249" href="MLTT.SpartanList.html#1249" class="Bound">f</a> <a id="1251" class="Symbol">:</a> <a id="1253" class="Symbol">(</a><a id="1254" href="MLTT.SpartanList.html#1254" class="Bound">x</a> <a id="1256" class="Symbol">:</a> <a id="1258" href="MLTT.SpartanList.html#1173" class="Bound">X</a><a id="1259" class="Symbol">)</a> <a id="1261" class="Symbol">(</a><a id="1262" href="MLTT.SpartanList.html#1262" class="Bound">xs</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="1272" href="MLTT.SpartanList.html#1173" class="Bound">X</a><a id="1273" class="Symbol">)</a> <a id="1275" class="Symbol">→</a> <a id="1277" href="MLTT.SpartanList.html#1184" class="Bound">P</a> <a id="1279" href="MLTT.SpartanList.html#1262" class="Bound">xs</a> <a id="1282" class="Symbol">→</a> <a id="1284" href="MLTT.SpartanList.html#1184" class="Bound">P</a> <a id="1286" class="Symbol">(</a><a id="1287" href="MLTT.SpartanList.html#1254" class="Bound">x</a> <a id="1289" href="MLTT.SpartanList.html#548" class="Function Operator">∷</a> <a id="1291" href="MLTT.SpartanList.html#1262" class="Bound">xs</a><a id="1293" class="Symbol">))</a>
               <a id="1311" class="Symbol">→</a> <a id="1313" href="MLTT.SpartanList.html#748" class="Function">List-induction</a> <a id="1328" href="MLTT.SpartanList.html#1184" class="Bound">P</a> <a id="1330" href="MLTT.SpartanList.html#1221" class="Bound">p</a> <a id="1332" href="MLTT.SpartanList.html#1249" class="Bound">f</a> <a id="1334" href="MLTT.SpartanList.html#534" class="InductiveConstructor">[]</a> <a id="1337" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1339" href="MLTT.SpartanList.html#1221" class="Bound">p</a>
<a id="1341" href="MLTT.SpartanList.html#1152" class="Function">List-induction-[]</a> <a id="1359" class="Symbol">{</a><a id="1360" href="MLTT.SpartanList.html#1360" class="Bound">𝓤</a><a id="1361" class="Symbol">}</a> <a id="1363" class="Symbol">{</a><a id="1364" href="MLTT.SpartanList.html#1364" class="Bound">𝓥</a><a id="1365" class="Symbol">}</a> <a id="1367" class="Symbol">{</a><a id="1368" href="MLTT.SpartanList.html#1368" class="Bound">X</a><a id="1369" class="Symbol">}</a> <a id="1371" href="MLTT.SpartanList.html#1371" class="Bound">P</a> <a id="1373" href="MLTT.SpartanList.html#1373" class="Bound">p</a> <a id="1375" href="MLTT.SpartanList.html#1375" class="Bound">f</a> <a id="1377" class="Symbol">=</a> <a id="1379" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="List-induction-∷"></a><a id="1385" href="MLTT.SpartanList.html#1385" class="Function">List-induction-∷</a> <a id="1402" class="Symbol">:</a> <a id="1404" class="Symbol">{</a><a id="1405" href="MLTT.SpartanList.html#1405" class="Bound">X</a> <a id="1407" class="Symbol">:</a> <a id="1409" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1411" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1413" class="Symbol">}</a> <a id="1415" class="Symbol">(</a><a id="1416" href="MLTT.SpartanList.html#1416" class="Bound">P</a> <a id="1418" class="Symbol">:</a> <a id="1420" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="1425" href="MLTT.SpartanList.html#1405" class="Bound">X</a> <a id="1427" class="Symbol">→</a> <a id="1429" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1431" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1433" class="Symbol">)</a>
               <a id="1450" class="Symbol">→</a> <a id="1452" class="Symbol">(</a><a id="1453" href="MLTT.SpartanList.html#1453" class="Bound">p</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="MLTT.SpartanList.html#1416" class="Bound">P</a> <a id="1459" href="MLTT.SpartanList.html#534" class="InductiveConstructor">[]</a><a id="1461" class="Symbol">)</a>
               <a id="1478" class="Symbol">→</a> <a id="1480" class="Symbol">(</a><a id="1481" href="MLTT.SpartanList.html#1481" class="Bound">f</a> <a id="1483" class="Symbol">:</a> <a id="1485" class="Symbol">(</a><a id="1486" href="MLTT.SpartanList.html#1486" class="Bound">x</a> <a id="1488" class="Symbol">:</a> <a id="1490" href="MLTT.SpartanList.html#1405" class="Bound">X</a><a id="1491" class="Symbol">)</a> <a id="1493" class="Symbol">(</a><a id="1494" href="MLTT.SpartanList.html#1494" class="Bound">xs</a> <a id="1497" class="Symbol">:</a> <a id="1499" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="1504" href="MLTT.SpartanList.html#1405" class="Bound">X</a><a id="1505" class="Symbol">)</a> <a id="1507" class="Symbol">→</a> <a id="1509" href="MLTT.SpartanList.html#1416" class="Bound">P</a> <a id="1511" href="MLTT.SpartanList.html#1494" class="Bound">xs</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="MLTT.SpartanList.html#1416" class="Bound">P</a> <a id="1518" class="Symbol">(</a><a id="1519" href="MLTT.SpartanList.html#1486" class="Bound">x</a> <a id="1521" href="MLTT.SpartanList.html#548" class="Function Operator">∷</a> <a id="1523" href="MLTT.SpartanList.html#1494" class="Bound">xs</a><a id="1525" class="Symbol">))</a>
               <a id="1543" class="Symbol">→</a> <a id="1545" class="Symbol">(</a><a id="1546" href="MLTT.SpartanList.html#1546" class="Bound">x</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="MLTT.SpartanList.html#1405" class="Bound">X</a><a id="1551" class="Symbol">)</a>
               <a id="1568" class="Symbol">→</a> <a id="1570" class="Symbol">(</a><a id="1571" href="MLTT.SpartanList.html#1571" class="Bound">xs</a> <a id="1574" class="Symbol">:</a> <a id="1576" href="MLTT.SpartanList.html#434" class="Function">List</a> <a id="1581" href="MLTT.SpartanList.html#1405" class="Bound">X</a><a id="1582" class="Symbol">)</a>
               <a id="1599" class="Symbol">→</a> <a id="1601" href="MLTT.SpartanList.html#748" class="Function">List-induction</a> <a id="1616" href="MLTT.SpartanList.html#1416" class="Bound">P</a> <a id="1618" href="MLTT.SpartanList.html#1453" class="Bound">p</a> <a id="1620" href="MLTT.SpartanList.html#1481" class="Bound">f</a> <a id="1622" class="Symbol">(</a><a id="1623" href="MLTT.SpartanList.html#1546" class="Bound">x</a> <a id="1625" href="MLTT.SpartanList.html#548" class="Function Operator">∷</a> <a id="1627" href="MLTT.SpartanList.html#1571" class="Bound">xs</a><a id="1629" class="Symbol">)</a> <a id="1631" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1633" href="MLTT.SpartanList.html#1481" class="Bound">f</a> <a id="1635" href="MLTT.SpartanList.html#1546" class="Bound">x</a> <a id="1637" href="MLTT.SpartanList.html#1571" class="Bound">xs</a> <a id="1640" class="Symbol">(</a><a id="1641" href="MLTT.SpartanList.html#748" class="Function">List-induction</a> <a id="1656" href="MLTT.SpartanList.html#1416" class="Bound">P</a> <a id="1658" href="MLTT.SpartanList.html#1453" class="Bound">p</a> <a id="1660" href="MLTT.SpartanList.html#1481" class="Bound">f</a> <a id="1662" href="MLTT.SpartanList.html#1571" class="Bound">xs</a><a id="1664" class="Symbol">)</a>
<a id="1666" href="MLTT.SpartanList.html#1385" class="Function">List-induction-∷</a> <a id="1683" class="Symbol">{</a><a id="1684" href="MLTT.SpartanList.html#1684" class="Bound">𝓤</a><a id="1685" class="Symbol">}</a> <a id="1687" class="Symbol">{</a><a id="1688" href="MLTT.SpartanList.html#1688" class="Bound">𝓥</a><a id="1689" class="Symbol">}</a> <a id="1691" class="Symbol">{</a><a id="1692" href="MLTT.SpartanList.html#1692" class="Bound">X</a><a id="1693" class="Symbol">}</a> <a id="1695" href="MLTT.SpartanList.html#1695" class="Bound">P</a> <a id="1697" href="MLTT.SpartanList.html#1697" class="Bound">p</a> <a id="1699" href="MLTT.SpartanList.html#1699" class="Bound">f</a> <a id="1701" href="MLTT.SpartanList.html#1701" class="Bound">x</a> <a id="1703" href="MLTT.SpartanList.html#1703" class="Bound">xs</a> <a id="1706" class="Symbol">=</a> <a id="1708" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="1714" class="Keyword">pattern</a> <a id="⟨⟩"></a><a id="1722" href="MLTT.SpartanList.html#1722" class="InductiveConstructor">⟨⟩</a>       <a id="1731" class="Symbol">=</a> <a id="1733" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="1735" class="Keyword">pattern</a> <a id="_::_"></a><a id="1743" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">_::_</a> <a id="1748" href="MLTT.SpartanList.html#1756" class="Bound">x</a> <a id="1750" href="MLTT.SpartanList.html#1760" class="Bound">xs</a> <a id="1753" class="Symbol">=</a> <a id="1755" class="Symbol">(</a><a id="1756" href="MLTT.SpartanList.html#1756" class="Bound">x</a> <a id="1758" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1760" href="MLTT.SpartanList.html#1760" class="Bound">xs</a><a id="1762" class="Symbol">)</a>

<a id="hd"></a><a id="1765" href="MLTT.SpartanList.html#1765" class="Function">hd</a> <a id="1768" class="Symbol">:</a> <a id="1770" class="Symbol">{</a><a id="1771" href="MLTT.SpartanList.html#1771" class="Bound">n</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1776" class="Symbol">}</a> <a id="1778" class="Symbol">{</a><a id="1779" href="MLTT.SpartanList.html#1779" class="Bound">X</a> <a id="1781" class="Symbol">:</a> <a id="1783" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1787" class="Symbol">(</a><a id="1788" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1793" href="MLTT.SpartanList.html#1771" class="Bound">n</a><a id="1794" class="Symbol">)</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1800" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1802" class="Symbol">}</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="MLTT.SpartanList.html#291" class="Function">vec</a> <a id="1810" class="Symbol">(</a><a id="1811" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1816" href="MLTT.SpartanList.html#1771" class="Bound">n</a><a id="1817" class="Symbol">)</a> <a id="1819" href="MLTT.SpartanList.html#1779" class="Bound">X</a> <a id="1821" class="Symbol">→</a> <a id="1823" href="MLTT.SpartanList.html#1779" class="Bound">X</a> <a id="1825" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>
<a id="1827" href="MLTT.SpartanList.html#1765" class="Function">hd</a> <a id="1830" class="Symbol">(</a><a id="1831" href="MLTT.SpartanList.html#1831" class="Bound">x</a> <a id="1833" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::</a> <a id="1836" href="MLTT.SpartanList.html#1836" class="Bound">xs</a><a id="1838" class="Symbol">)</a> <a id="1840" class="Symbol">=</a> <a id="1842" href="MLTT.SpartanList.html#1831" class="Bound">x</a>

<a id="tl"></a><a id="1845" href="MLTT.SpartanList.html#1845" class="Function">tl</a> <a id="1848" class="Symbol">:</a> <a id="1850" class="Symbol">{</a><a id="1851" href="MLTT.SpartanList.html#1851" class="Bound">n</a> <a id="1853" class="Symbol">:</a> <a id="1855" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1856" class="Symbol">}</a> <a id="1858" class="Symbol">{</a><a id="1859" href="MLTT.SpartanList.html#1859" class="Bound">X</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1867" class="Symbol">(</a><a id="1868" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1873" href="MLTT.SpartanList.html#1851" class="Bound">n</a><a id="1874" class="Symbol">)</a> <a id="1876" class="Symbol">→</a> <a id="1878" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1880" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1882" class="Symbol">}</a> <a id="1884" class="Symbol">→</a> <a id="1886" href="MLTT.SpartanList.html#291" class="Function">vec</a> <a id="1890" class="Symbol">(</a><a id="1891" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1896" href="MLTT.SpartanList.html#1851" class="Bound">n</a><a id="1897" class="Symbol">)</a> <a id="1899" href="MLTT.SpartanList.html#1859" class="Bound">X</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="MLTT.SpartanList.html#291" class="Function">vec</a> <a id="1907" href="MLTT.SpartanList.html#1851" class="Bound">n</a> <a id="1909" class="Symbol">(</a><a id="1910" href="MLTT.SpartanList.html#1859" class="Bound">X</a> <a id="1912" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1914" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="1917" class="Symbol">)</a>
<a id="1919" href="MLTT.SpartanList.html#1845" class="Function">tl</a> <a id="1922" class="Symbol">(</a><a id="1923" href="MLTT.SpartanList.html#1923" class="Bound">x</a> <a id="1925" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::</a> <a id="1928" href="MLTT.SpartanList.html#1928" class="Bound">xs</a><a id="1930" class="Symbol">)</a> <a id="1932" class="Symbol">=</a> <a id="1934" href="MLTT.SpartanList.html#1928" class="Bound">xs</a>

<a id="index"></a><a id="1938" href="MLTT.SpartanList.html#1938" class="Function">index</a> <a id="1944" class="Symbol">:</a> <a id="1946" class="Symbol">(</a><a id="1947" href="MLTT.SpartanList.html#1947" class="Bound">n</a> <a id="1949" class="Symbol">:</a> <a id="1951" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1952" class="Symbol">)</a> <a id="1954" class="Symbol">{</a><a id="1955" href="MLTT.SpartanList.html#1955" class="Bound">X</a> <a id="1957" class="Symbol">:</a> <a id="1959" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1963" href="MLTT.SpartanList.html#1947" class="Bound">n</a> <a id="1965" class="Symbol">→</a> <a id="1967" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1969" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1971" class="Symbol">}</a> <a id="1973" class="Symbol">→</a> <a id="1975" href="MLTT.SpartanList.html#291" class="Function">vec</a> <a id="1979" href="MLTT.SpartanList.html#1947" class="Bound">n</a> <a id="1981" href="MLTT.SpartanList.html#1955" class="Bound">X</a> <a id="1983" class="Symbol">→</a> <a id="1985" class="Symbol">(</a><a id="1986" href="MLTT.SpartanList.html#1986" class="Bound">i</a> <a id="1988" class="Symbol">:</a> <a id="1990" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1994" href="MLTT.SpartanList.html#1947" class="Bound">n</a><a id="1995" class="Symbol">)</a> <a id="1997" class="Symbol">→</a> <a id="1999" href="MLTT.SpartanList.html#1955" class="Bound">X</a> <a id="2001" href="MLTT.SpartanList.html#1986" class="Bound">i</a>
<a id="2003" href="MLTT.SpartanList.html#1938" class="Function">index</a> <a id="2009" class="Number">0</a>        <a id="2018" href="MLTT.SpartanList.html#2018" class="Bound">xs</a>        <a id="2028" href="MLTT.SpartanList.html#2028" class="Bound">i</a>       <a id="2036" class="Symbol">=</a> <a id="2038" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2045" href="MLTT.SpartanList.html#2028" class="Bound">i</a>
<a id="2047" href="MLTT.SpartanList.html#1938" class="Function">index</a> <a id="2053" class="Symbol">(</a><a id="2054" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2059" href="MLTT.SpartanList.html#2059" class="Bound">n</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">(</a><a id="2063" href="MLTT.SpartanList.html#2063" class="Bound">x</a> <a id="2065" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::</a> <a id="2068" href="MLTT.SpartanList.html#2068" class="Bound">xs</a><a id="2070" class="Symbol">)</a> <a id="2072" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="2080" class="Symbol">=</a> <a id="2082" href="MLTT.SpartanList.html#2063" class="Bound">x</a>
<a id="2084" href="MLTT.SpartanList.html#1938" class="Function">index</a> <a id="2090" class="Symbol">(</a><a id="2091" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2096" href="MLTT.SpartanList.html#2096" class="Bound">n</a><a id="2097" class="Symbol">)</a> <a id="2099" class="Symbol">(</a><a id="2100" href="MLTT.SpartanList.html#2100" class="Bound">x</a> <a id="2102" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::</a> <a id="2105" href="MLTT.SpartanList.html#2105" class="Bound">xs</a><a id="2107" class="Symbol">)</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2114" href="MLTT.SpartanList.html#2114" class="Bound">i</a><a id="2115" class="Symbol">)</a> <a id="2117" class="Symbol">=</a> <a id="2119" href="MLTT.SpartanList.html#1938" class="Function">index</a> <a id="2125" href="MLTT.SpartanList.html#2096" class="Bound">n</a> <a id="2127" href="MLTT.SpartanList.html#2105" class="Bound">xs</a> <a id="2130" href="MLTT.SpartanList.html#2114" class="Bound">i</a>

<a id="_!!_"></a><a id="2133" href="MLTT.SpartanList.html#2133" class="Function Operator">_!!_</a> <a id="2138" class="Symbol">:</a> <a id="2140" class="Symbol">{</a><a id="2141" href="MLTT.SpartanList.html#2141" class="Bound">n</a> <a id="2143" class="Symbol">:</a> <a id="2145" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2146" class="Symbol">}</a> <a id="2148" class="Symbol">{</a><a id="2149" href="MLTT.SpartanList.html#2149" class="Bound">X</a> <a id="2151" class="Symbol">:</a> <a id="2153" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2155" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2157" class="Symbol">}</a> <a id="2159" class="Symbol">→</a> <a id="2161" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="2165" href="MLTT.SpartanList.html#2149" class="Bound">X</a> <a id="2167" href="MLTT.SpartanList.html#2141" class="Bound">n</a> <a id="2169" class="Symbol">→</a> <a id="2171" class="Symbol">(</a><a id="2172" href="MLTT.SpartanList.html#2172" class="Bound">i</a> <a id="2174" class="Symbol">:</a> <a id="2176" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2180" href="MLTT.SpartanList.html#2141" class="Bound">n</a><a id="2181" class="Symbol">)</a> <a id="2183" class="Symbol">→</a> <a id="2185" href="MLTT.SpartanList.html#2149" class="Bound">X</a>
<a id="2187" href="MLTT.SpartanList.html#2133" class="Function Operator">_!!_</a> <a id="2192" class="Symbol">{</a><a id="2193" href="MLTT.SpartanList.html#2193" class="Bound">𝓤</a><a id="2194" class="Symbol">}</a> <a id="2196" class="Symbol">{</a><a id="2197" href="MLTT.SpartanList.html#2197" class="Bound">n</a><a id="2198" class="Symbol">}</a> <a id="2200" class="Symbol">=</a> <a id="2202" href="MLTT.SpartanList.html#1938" class="Function">index</a> <a id="2208" href="MLTT.SpartanList.html#2197" class="Bound">n</a>

<a id="2211" class="Markup">\end{code}</a><a id="2221" class="Background">

An isomorphic copy of vec n X.

</a><a id="2255" class="Markup">\begin{code}</a>

<a id="vec&#39;"></a><a id="2269" href="MLTT.SpartanList.html#2269" class="Function">vec&#39;</a> <a id="2274" class="Symbol">:</a> <a id="2276" class="Symbol">(</a><a id="2277" href="MLTT.SpartanList.html#2277" class="Bound">n</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2282" class="Symbol">)</a> <a id="2284" class="Symbol">→</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2291" href="MLTT.SpartanList.html#2277" class="Bound">n</a> <a id="2293" class="Symbol">→</a> <a id="2295" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2297" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2299" class="Symbol">)</a> <a id="2301" class="Symbol">→</a> <a id="2303" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2305" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2307" href="MLTT.SpartanList.html#2269" class="Function">vec&#39;</a> <a id="2312" href="MLTT.SpartanList.html#2312" class="Bound">n</a> <a id="2314" href="MLTT.SpartanList.html#2314" class="Bound">X</a> <a id="2316" class="Symbol">=</a> <a id="2318" class="Symbol">(</a><a id="2319" href="MLTT.SpartanList.html#2319" class="Bound">i</a> <a id="2321" class="Symbol">:</a> <a id="2323" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2327" href="MLTT.SpartanList.html#2312" class="Bound">n</a><a id="2328" class="Symbol">)</a> <a id="2330" class="Symbol">→</a> <a id="2332" href="MLTT.SpartanList.html#2314" class="Bound">X</a> <a id="2334" href="MLTT.SpartanList.html#2319" class="Bound">i</a>

<a id="Vec&#39;"></a><a id="2337" href="MLTT.SpartanList.html#2337" class="Function">Vec&#39;</a> <a id="2342" class="Symbol">:</a> <a id="2344" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="2346" class="Symbol">→</a> <a id="2348" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2350" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2352" class="Symbol">→</a> <a id="2354" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2356" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2358" href="MLTT.SpartanList.html#2337" class="Function">Vec&#39;</a> <a id="2363" href="MLTT.SpartanList.html#2363" class="Bound">n</a> <a id="2365" href="MLTT.SpartanList.html#2365" class="Bound">X</a> <a id="2367" class="Symbol">=</a> <a id="2369" href="MLTT.SpartanList.html#2269" class="Function">vec&#39;</a> <a id="2374" href="MLTT.SpartanList.html#2363" class="Bound">n</a> <a id="2376" class="Symbol">(λ</a> <a id="2379" href="MLTT.SpartanList.html#2379" class="Bound">_</a> <a id="2381" class="Symbol">→</a> <a id="2383" href="MLTT.SpartanList.html#2365" class="Bound">X</a><a id="2384" class="Symbol">)</a>

<a id="hd&#39;"></a><a id="2387" href="MLTT.SpartanList.html#2387" class="Function">hd&#39;</a> <a id="2391" class="Symbol">:</a> <a id="2393" class="Symbol">{</a><a id="2394" href="MLTT.SpartanList.html#2394" class="Bound">n</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2399" class="Symbol">}</a> <a id="2401" class="Symbol">{</a><a id="2402" href="MLTT.SpartanList.html#2402" class="Bound">X</a> <a id="2404" class="Symbol">:</a> <a id="2406" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2410" class="Symbol">(</a><a id="2411" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2416" href="MLTT.SpartanList.html#2394" class="Bound">n</a><a id="2417" class="Symbol">)</a> <a id="2419" class="Symbol">→</a> <a id="2421" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2423" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2425" class="Symbol">}</a> <a id="2427" class="Symbol">→</a> <a id="2429" href="MLTT.SpartanList.html#2269" class="Function">vec&#39;</a> <a id="2434" class="Symbol">(</a><a id="2435" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2440" href="MLTT.SpartanList.html#2394" class="Bound">n</a><a id="2441" class="Symbol">)</a> <a id="2443" href="MLTT.SpartanList.html#2402" class="Bound">X</a> <a id="2445" class="Symbol">→</a> <a id="2447" href="MLTT.SpartanList.html#2402" class="Bound">X</a> <a id="2449" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>
<a id="2451" href="MLTT.SpartanList.html#2387" class="Function">hd&#39;</a> <a id="2455" href="MLTT.SpartanList.html#2455" class="Bound">xs</a> <a id="2458" class="Symbol">=</a> <a id="2460" href="MLTT.SpartanList.html#2455" class="Bound">xs</a> <a id="2463" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>

<a id="tl&#39;"></a><a id="2466" href="MLTT.SpartanList.html#2466" class="Function">tl&#39;</a> <a id="2470" class="Symbol">:</a> <a id="2472" class="Symbol">{</a><a id="2473" href="MLTT.SpartanList.html#2473" class="Bound">n</a> <a id="2475" class="Symbol">:</a> <a id="2477" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2478" class="Symbol">}</a> <a id="2480" class="Symbol">{</a><a id="2481" href="MLTT.SpartanList.html#2481" class="Bound">X</a> <a id="2483" class="Symbol">:</a> <a id="2485" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2489" class="Symbol">(</a><a id="2490" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2495" href="MLTT.SpartanList.html#2473" class="Bound">n</a><a id="2496" class="Symbol">)</a> <a id="2498" class="Symbol">→</a> <a id="2500" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2502" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2504" class="Symbol">}</a> <a id="2506" class="Symbol">→</a> <a id="2508" href="MLTT.SpartanList.html#2269" class="Function">vec&#39;</a> <a id="2513" class="Symbol">(</a><a id="2514" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2519" href="MLTT.SpartanList.html#2473" class="Bound">n</a><a id="2520" class="Symbol">)</a> <a id="2522" href="MLTT.SpartanList.html#2481" class="Bound">X</a> <a id="2524" class="Symbol">→</a> <a id="2526" href="MLTT.SpartanList.html#2269" class="Function">vec&#39;</a> <a id="2531" href="MLTT.SpartanList.html#2473" class="Bound">n</a> <a id="2533" class="Symbol">(</a><a id="2534" href="MLTT.SpartanList.html#2481" class="Bound">X</a> <a id="2536" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2538" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="2541" class="Symbol">)</a>
<a id="2543" href="MLTT.SpartanList.html#2466" class="Function">tl&#39;</a> <a id="2547" href="MLTT.SpartanList.html#2547" class="Bound">xs</a> <a id="2550" class="Symbol">=</a> <a id="2552" class="Symbol">λ</a> <a id="2554" href="MLTT.SpartanList.html#2554" class="Bound">i</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="MLTT.SpartanList.html#2547" class="Bound">xs</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2566" href="MLTT.SpartanList.html#2554" class="Bound">i</a><a id="2567" class="Symbol">)</a>


<a id="⟨⟩&#39;"></a><a id="2571" href="MLTT.SpartanList.html#2571" class="Function">⟨⟩&#39;</a> <a id="2575" class="Symbol">:</a> <a id="2577" class="Symbol">{</a><a id="2578" href="MLTT.SpartanList.html#2578" class="Bound">X</a> <a id="2580" class="Symbol">:</a> <a id="2582" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2586" class="Number">0</a> <a id="2588" class="Symbol">→</a> <a id="2590" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2592" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2594" class="Symbol">}</a> <a id="2596" class="Symbol">→</a> <a id="2598" href="MLTT.SpartanList.html#2269" class="Function">vec&#39;</a> <a id="2603" class="Number">0</a> <a id="2605" href="MLTT.SpartanList.html#2578" class="Bound">X</a>
<a id="2607" href="MLTT.SpartanList.html#2571" class="Function">⟨⟩&#39;</a> <a id="2611" class="Symbol">=</a> <a id="2613" class="Symbol">λ</a> <a id="2615" href="MLTT.SpartanList.html#2615" class="Bound">i</a> <a id="2617" class="Symbol">→</a> <a id="2619" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="2633" href="MLTT.SpartanList.html#2615" class="Bound">i</a>


<a id="_::&#39;_"></a><a id="2637" href="MLTT.SpartanList.html#2637" class="Function Operator">_::&#39;_</a> <a id="2643" class="Symbol">:</a> <a id="2645" class="Symbol">{</a><a id="2646" href="MLTT.SpartanList.html#2646" class="Bound">n</a> <a id="2648" class="Symbol">:</a> <a id="2650" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2651" class="Symbol">}</a> <a id="2653" class="Symbol">{</a><a id="2654" href="MLTT.SpartanList.html#2654" class="Bound">X</a> <a id="2656" class="Symbol">:</a> <a id="2658" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2662" class="Symbol">(</a><a id="2663" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2668" href="MLTT.SpartanList.html#2646" class="Bound">n</a><a id="2669" class="Symbol">)</a> <a id="2671" class="Symbol">→</a> <a id="2673" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2675" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2677" class="Symbol">}</a>
     <a id="2684" class="Symbol">→</a> <a id="2686" href="MLTT.SpartanList.html#2654" class="Bound">X</a> <a id="2688" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="2690" class="Symbol">→</a> <a id="2692" href="MLTT.SpartanList.html#2269" class="Function">vec&#39;</a> <a id="2697" href="MLTT.SpartanList.html#2646" class="Bound">n</a> <a id="2699" class="Symbol">(</a><a id="2700" href="MLTT.SpartanList.html#2654" class="Bound">X</a> <a id="2702" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2704" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="2707" class="Symbol">)</a> <a id="2709" class="Symbol">→</a> <a id="2711" href="MLTT.SpartanList.html#2269" class="Function">vec&#39;</a> <a id="2716" class="Symbol">(</a><a id="2717" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2722" href="MLTT.SpartanList.html#2646" class="Bound">n</a><a id="2723" class="Symbol">)</a> <a id="2725" href="MLTT.SpartanList.html#2654" class="Bound">X</a>
<a id="2727" class="Symbol">(</a><a id="2728" href="MLTT.SpartanList.html#2728" class="Bound">x</a> <a id="2730" href="MLTT.SpartanList.html#2637" class="Function Operator">::&#39;</a> <a id="2734" href="MLTT.SpartanList.html#2734" class="Bound">xs</a><a id="2736" class="Symbol">)</a> <a id="2738" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="2746" class="Symbol">=</a> <a id="2748" href="MLTT.SpartanList.html#2728" class="Bound">x</a>
<a id="2750" class="Symbol">(</a><a id="2751" href="MLTT.SpartanList.html#2751" class="Bound">x</a> <a id="2753" href="MLTT.SpartanList.html#2637" class="Function Operator">::&#39;</a> <a id="2757" href="MLTT.SpartanList.html#2757" class="Bound">xs</a><a id="2759" class="Symbol">)</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="2766" href="MLTT.SpartanList.html#2766" class="Bound">i</a><a id="2767" class="Symbol">)</a> <a id="2769" class="Symbol">=</a> <a id="2771" href="MLTT.SpartanList.html#2757" class="Bound">xs</a> <a id="2774" href="MLTT.SpartanList.html#2766" class="Bound">i</a>


<a id="xedni"></a><a id="2778" href="MLTT.SpartanList.html#2778" class="Function">xedni</a> <a id="2784" class="Symbol">:</a> <a id="2786" class="Symbol">(</a><a id="2787" href="MLTT.SpartanList.html#2787" class="Bound">n</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2792" class="Symbol">)</a> <a id="2794" class="Symbol">{</a><a id="2795" href="MLTT.SpartanList.html#2795" class="Bound">X</a> <a id="2797" class="Symbol">:</a> <a id="2799" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2803" href="MLTT.SpartanList.html#2787" class="Bound">n</a> <a id="2805" class="Symbol">→</a> <a id="2807" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2809" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2811" class="Symbol">}</a> <a id="2813" class="Symbol">→</a> <a id="2815" class="Symbol">((</a><a id="2817" href="MLTT.SpartanList.html#2817" class="Bound">i</a> <a id="2819" class="Symbol">:</a> <a id="2821" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2825" href="MLTT.SpartanList.html#2787" class="Bound">n</a><a id="2826" class="Symbol">)</a> <a id="2828" class="Symbol">→</a> <a id="2830" href="MLTT.SpartanList.html#2795" class="Bound">X</a> <a id="2832" href="MLTT.SpartanList.html#2817" class="Bound">i</a><a id="2833" class="Symbol">)</a> <a id="2835" class="Symbol">→</a> <a id="2837" href="MLTT.SpartanList.html#291" class="Function">vec</a> <a id="2841" href="MLTT.SpartanList.html#2787" class="Bound">n</a> <a id="2843" href="MLTT.SpartanList.html#2795" class="Bound">X</a>
<a id="2845" href="MLTT.SpartanList.html#2778" class="Function">xedni</a> <a id="2851" class="Number">0</a>        <a id="2860" href="MLTT.SpartanList.html#2860" class="Bound">xs&#39;</a> <a id="2864" class="Symbol">=</a> <a id="2866" href="MLTT.SpartanList.html#1722" class="InductiveConstructor">⟨⟩</a>
<a id="2869" href="MLTT.SpartanList.html#2778" class="Function">xedni</a> <a id="2875" class="Symbol">(</a><a id="2876" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2881" href="MLTT.SpartanList.html#2881" class="Bound">n</a><a id="2882" class="Symbol">)</a> <a id="2884" href="MLTT.SpartanList.html#2884" class="Bound">xs&#39;</a> <a id="2888" class="Symbol">=</a> <a id="2890" href="MLTT.SpartanList.html#2387" class="Function">hd&#39;</a> <a id="2894" href="MLTT.SpartanList.html#2884" class="Bound">xs&#39;</a> <a id="2898" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::</a> <a id="2901" href="MLTT.SpartanList.html#2778" class="Function">xedni</a> <a id="2907" href="MLTT.SpartanList.html#2881" class="Bound">n</a> <a id="2909" class="Symbol">(</a><a id="2910" href="MLTT.SpartanList.html#2466" class="Function">tl&#39;</a> <a id="2914" href="MLTT.SpartanList.html#2884" class="Bound">xs&#39;</a><a id="2917" class="Symbol">)</a>


<a id="vecη"></a><a id="2921" href="MLTT.SpartanList.html#2921" class="Function">vecη</a> <a id="2926" class="Symbol">:</a> <a id="2928" class="Symbol">(</a><a id="2929" href="MLTT.SpartanList.html#2929" class="Bound">n</a> <a id="2931" class="Symbol">:</a> <a id="2933" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2934" class="Symbol">)</a> <a id="2936" class="Symbol">{</a><a id="2937" href="MLTT.SpartanList.html#2937" class="Bound">X</a> <a id="2939" class="Symbol">:</a> <a id="2941" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2945" href="MLTT.SpartanList.html#2929" class="Bound">n</a> <a id="2947" class="Symbol">→</a> <a id="2949" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2951" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2953" class="Symbol">}</a> <a id="2955" class="Symbol">→</a> <a id="2957" href="MLTT.SpartanList.html#2778" class="Function">xedni</a> <a id="2963" href="MLTT.SpartanList.html#2929" class="Bound">n</a> <a id="2965" class="Symbol">{</a><a id="2966" href="MLTT.SpartanList.html#2937" class="Bound">X</a><a id="2967" class="Symbol">}</a> <a id="2969" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2971" href="MLTT.SpartanList.html#1938" class="Function">index</a> <a id="2977" href="MLTT.SpartanList.html#2929" class="Bound">n</a> <a id="2979" class="Symbol">{</a><a id="2980" href="MLTT.SpartanList.html#2937" class="Bound">X</a><a id="2981" class="Symbol">}</a> <a id="2983" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2985" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="2988" href="MLTT.SpartanList.html#2921" class="Function">vecη</a> <a id="2993" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>     <a id="3002" href="MLTT.SpartanList.html#1722" class="InductiveConstructor">⟨⟩</a>       <a id="3011" class="Symbol">=</a> <a id="3013" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="3018" href="MLTT.SpartanList.html#2921" class="Function">vecη</a> <a id="3023" class="Symbol">(</a><a id="3024" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3029" href="MLTT.SpartanList.html#3029" class="Bound">n</a><a id="3030" class="Symbol">)</a> <a id="3032" class="Symbol">(</a><a id="3033" href="MLTT.SpartanList.html#3033" class="Bound">x</a> <a id="3035" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::</a> <a id="3038" href="MLTT.SpartanList.html#3038" class="Bound">xs</a><a id="3040" class="Symbol">)</a> <a id="3042" class="Symbol">=</a> <a id="3044" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3047" class="Symbol">(</a><a id="3048" href="MLTT.SpartanList.html#3033" class="Bound">x</a> <a id="3050" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::_</a><a id="3053" class="Symbol">)</a> <a id="3055" class="Symbol">(</a><a id="3056" href="MLTT.SpartanList.html#2921" class="Function">vecη</a> <a id="3061" href="MLTT.SpartanList.html#3029" class="Bound">n</a> <a id="3063" href="MLTT.SpartanList.html#3038" class="Bound">xs</a><a id="3065" class="Symbol">)</a>

<a id="3068" class="Keyword">open</a> <a id="3073" class="Keyword">import</a> <a id="3080" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="3090" class="Keyword">open</a> <a id="3095" class="Keyword">import</a> <a id="3102" href="UF.Base.html" class="Module">UF.Base</a>
<a id="3110" class="Keyword">open</a> <a id="3115" class="Keyword">import</a> <a id="3122" href="UF.Equiv.html" class="Module">UF.Equiv</a>

<a id="3132" class="Keyword">module</a> <a id="3139" href="MLTT.SpartanList.html#3139" class="Module">_</a> <a id="3141" class="Symbol">{</a><a id="3142" href="MLTT.SpartanList.html#3142" class="Bound">𝓤</a><a id="3143" class="Symbol">}</a> <a id="3145" class="Symbol">(</a><a id="3146" href="MLTT.SpartanList.html#3146" class="Bound">fe</a> <a id="3149" class="Symbol">:</a> <a id="3151" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3158" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="3161" href="MLTT.SpartanList.html#3142" class="Bound">𝓤</a><a id="3162" class="Symbol">)</a> <a id="3164" class="Keyword">where</a>

 <a id="3172" href="MLTT.SpartanList.html#3172" class="Function">vecε</a> <a id="3177" class="Symbol">:</a> <a id="3179" class="Symbol">(</a><a id="3180" href="MLTT.SpartanList.html#3180" class="Bound">n</a> <a id="3182" class="Symbol">:</a> <a id="3184" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3185" class="Symbol">)</a> <a id="3187" class="Symbol">{</a><a id="3188" href="MLTT.SpartanList.html#3188" class="Bound">X</a> <a id="3190" class="Symbol">:</a> <a id="3192" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3196" href="MLTT.SpartanList.html#3180" class="Bound">n</a> <a id="3198" class="Symbol">→</a> <a id="3200" href="MLTT.SpartanList.html#3142" class="Bound">𝓤</a> <a id="3202" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3204" class="Symbol">}</a> <a id="3206" class="Symbol">→</a> <a id="3208" href="MLTT.SpartanList.html#1938" class="Function">index</a> <a id="3214" href="MLTT.SpartanList.html#3180" class="Bound">n</a> <a id="3216" class="Symbol">{</a><a id="3217" href="MLTT.SpartanList.html#3188" class="Bound">X</a><a id="3218" class="Symbol">}</a> <a id="3220" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3222" href="MLTT.SpartanList.html#2778" class="Function">xedni</a> <a id="3228" href="MLTT.SpartanList.html#3180" class="Bound">n</a> <a id="3230" class="Symbol">{</a><a id="3231" href="MLTT.SpartanList.html#3188" class="Bound">X</a><a id="3232" class="Symbol">}</a> <a id="3234" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3236" href="MLTT.Pi.html#444" class="Function">id</a>
 <a id="3240" href="MLTT.SpartanList.html#3172" class="Function">vecε</a> <a id="3245" class="Number">0</a>        <a id="3254" href="MLTT.SpartanList.html#3254" class="Bound">xs&#39;</a> <a id="3258" class="Symbol">=</a> <a id="3260" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3268" href="MLTT.SpartanList.html#3146" class="Bound">fe</a> <a id="3271" class="Symbol">(λ</a> <a id="3274" href="MLTT.SpartanList.html#3274" class="Bound">i</a> <a id="3276" class="Symbol">→</a> <a id="3278" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3285" href="MLTT.SpartanList.html#3274" class="Bound">i</a><a id="3286" class="Symbol">)</a>
 <a id="3289" href="MLTT.SpartanList.html#3172" class="Function">vecε</a> <a id="3294" class="Symbol">(</a><a id="3295" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3300" href="MLTT.SpartanList.html#3300" class="Bound">n</a><a id="3301" class="Symbol">)</a> <a id="3303" href="MLTT.SpartanList.html#3303" class="Bound">xs&#39;</a> <a id="3307" class="Symbol">=</a> <a id="3309" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3317" href="MLTT.SpartanList.html#3146" class="Bound">fe</a> <a id="3320" href="MLTT.SpartanList.html#3333" class="Function">h</a>
  <a id="3324" class="Keyword">where</a>
   <a id="3333" href="MLTT.SpartanList.html#3333" class="Function">h</a> <a id="3335" class="Symbol">:</a> <a id="3337" class="Symbol">(</a><a id="3338" href="MLTT.SpartanList.html#3338" class="Bound">i</a> <a id="3340" class="Symbol">:</a> <a id="3342" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3346" class="Symbol">(</a><a id="3347" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3352" href="MLTT.SpartanList.html#3300" class="Bound">n</a><a id="3353" class="Symbol">))</a> <a id="3356" class="Symbol">→</a> <a id="3358" href="MLTT.SpartanList.html#1938" class="Function">index</a> <a id="3364" class="Symbol">(</a><a id="3365" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3370" href="MLTT.SpartanList.html#3300" class="Bound">n</a><a id="3371" class="Symbol">)</a> <a id="3373" class="Symbol">(</a><a id="3374" href="MLTT.SpartanList.html#3303" class="Bound">xs&#39;</a> <a id="3378" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="3380" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::</a> <a id="3383" href="MLTT.SpartanList.html#2778" class="Function">xedni</a> <a id="3389" href="MLTT.SpartanList.html#3300" class="Bound">n</a> <a id="3391" class="Symbol">(</a><a id="3392" href="MLTT.SpartanList.html#2466" class="Function">tl&#39;</a> <a id="3396" href="MLTT.SpartanList.html#3303" class="Bound">xs&#39;</a><a id="3399" class="Symbol">))</a> <a id="3402" href="MLTT.SpartanList.html#3338" class="Bound">i</a> <a id="3404" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3406" href="MLTT.SpartanList.html#3303" class="Bound">xs&#39;</a> <a id="3410" href="MLTT.SpartanList.html#3338" class="Bound">i</a>
   <a id="3415" href="MLTT.SpartanList.html#3333" class="Function">h</a> <a id="3417" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a>       <a id="3425" class="Symbol">=</a> <a id="3427" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="3435" href="MLTT.SpartanList.html#3333" class="Function">h</a> <a id="3437" class="Symbol">(</a><a id="3438" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="3442" href="MLTT.SpartanList.html#3442" class="Bound">i</a><a id="3443" class="Symbol">)</a> <a id="3445" class="Symbol">=</a> <a id="3447" href="UF.Base.html#12002" class="Function">happly</a> <a id="3454" class="Symbol">(</a><a id="3455" href="MLTT.SpartanList.html#3172" class="Function">vecε</a> <a id="3460" href="MLTT.SpartanList.html#3300" class="Bound">n</a> <a id="3462" class="Symbol">(</a><a id="3463" href="MLTT.SpartanList.html#2466" class="Function">tl&#39;</a> <a id="3467" href="MLTT.SpartanList.html#3303" class="Bound">xs&#39;</a><a id="3470" class="Symbol">))</a> <a id="3473" href="MLTT.SpartanList.html#3442" class="Bound">i</a>


 <a id="3478" href="MLTT.SpartanList.html#3478" class="Function">vec-≃</a> <a id="3484" class="Symbol">:</a> <a id="3486" class="Symbol">(</a><a id="3487" href="MLTT.SpartanList.html#3487" class="Bound">n</a> <a id="3489" class="Symbol">:</a> <a id="3491" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3492" class="Symbol">)</a> <a id="3494" class="Symbol">{</a><a id="3495" href="MLTT.SpartanList.html#3495" class="Bound">X</a> <a id="3497" class="Symbol">:</a> <a id="3499" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3503" href="MLTT.SpartanList.html#3487" class="Bound">n</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="MLTT.SpartanList.html#3142" class="Bound">𝓤</a> <a id="3509" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3511" class="Symbol">}</a> <a id="3513" class="Symbol">→</a> <a id="3515" href="MLTT.SpartanList.html#291" class="Function">vec</a> <a id="3519" href="MLTT.SpartanList.html#3487" class="Bound">n</a> <a id="3521" href="MLTT.SpartanList.html#3495" class="Bound">X</a> <a id="3523" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3525" href="MLTT.SpartanList.html#2269" class="Function">vec&#39;</a> <a id="3530" href="MLTT.SpartanList.html#3487" class="Bound">n</a> <a id="3532" href="MLTT.SpartanList.html#3495" class="Bound">X</a>
 <a id="3535" href="MLTT.SpartanList.html#3478" class="Function">vec-≃</a> <a id="3541" href="MLTT.SpartanList.html#3541" class="Bound">n</a> <a id="3543" class="Symbol">{</a><a id="3544" href="MLTT.SpartanList.html#3544" class="Bound">X</a><a id="3545" class="Symbol">}</a> <a id="3547" class="Symbol">=</a> <a id="3549" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="3556" class="Symbol">(</a><a id="3557" href="MLTT.SpartanList.html#1938" class="Function">index</a> <a id="3563" href="MLTT.SpartanList.html#3541" class="Bound">n</a><a id="3564" class="Symbol">)</a> <a id="3566" class="Symbol">(</a><a id="3567" href="MLTT.SpartanList.html#2778" class="Function">xedni</a> <a id="3573" href="MLTT.SpartanList.html#3541" class="Bound">n</a> <a id="3575" class="Symbol">{</a><a id="3576" href="MLTT.SpartanList.html#3544" class="Bound">X</a><a id="3577" class="Symbol">}</a> <a id="3579" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3581" href="MLTT.SpartanList.html#2921" class="Function">vecη</a> <a id="3586" href="MLTT.SpartanList.html#3541" class="Bound">n</a> <a id="3588" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3590" href="MLTT.SpartanList.html#3172" class="Function">vecε</a> <a id="3595" href="MLTT.SpartanList.html#3541" class="Bound">n</a><a id="3596" class="Symbol">)</a>

<a id="3599" class="Markup">\end{code}</a><a id="3609" class="Background">

9th Feb 2021. More operations on vectors. The stuff on vectors should
eventually be moved to a new module.

</a><a id="3719" class="Markup">\begin{code}</a>

<a id="⟨_⟩"></a><a id="3733" href="MLTT.SpartanList.html#3733" class="Function Operator">⟨_⟩</a> <a id="3737" class="Symbol">:</a> <a id="3739" class="Symbol">{</a><a id="3740" href="MLTT.SpartanList.html#3740" class="Bound">X</a> <a id="3742" class="Symbol">:</a> <a id="3744" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3746" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3748" class="Symbol">}</a> <a id="3750" class="Symbol">→</a> <a id="3752" href="MLTT.SpartanList.html#3740" class="Bound">X</a> <a id="3754" class="Symbol">→</a> <a id="3756" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="3760" href="MLTT.SpartanList.html#3740" class="Bound">X</a> <a id="3762" class="Number">1</a>
<a id="3764" href="MLTT.SpartanList.html#3733" class="Function Operator">⟨</a> <a id="3766" href="MLTT.SpartanList.html#3766" class="Bound">x</a> <a id="3768" href="MLTT.SpartanList.html#3733" class="Function Operator">⟩</a> <a id="3770" class="Symbol">=</a> <a id="3772" href="MLTT.SpartanList.html#3766" class="Bound">x</a> <a id="3774" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::</a> <a id="3777" href="MLTT.SpartanList.html#1722" class="InductiveConstructor">⟨⟩</a>

<a id="_∔_"></a><a id="3781" href="MLTT.SpartanList.html#3781" class="Function Operator">_∔_</a> <a id="3785" class="Symbol">:</a> <a id="3787" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3789" class="Symbol">→</a> <a id="3791" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3793" class="Symbol">→</a> <a id="3795" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="3797" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>   <a id="3804" href="MLTT.SpartanList.html#3781" class="Function Operator">∔</a> <a id="3806" href="MLTT.SpartanList.html#3806" class="Bound">n</a> <a id="3808" class="Symbol">=</a> <a id="3810" href="MLTT.SpartanList.html#3806" class="Bound">n</a>
<a id="3812" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3817" href="MLTT.SpartanList.html#3817" class="Bound">m</a> <a id="3819" href="MLTT.SpartanList.html#3781" class="Function Operator">∔</a> <a id="3821" href="MLTT.SpartanList.html#3821" class="Bound">n</a> <a id="3823" class="Symbol">=</a> <a id="3825" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3830" class="Symbol">(</a><a id="3831" href="MLTT.SpartanList.html#3817" class="Bound">m</a> <a id="3833" href="MLTT.SpartanList.html#3781" class="Function Operator">∔</a> <a id="3835" href="MLTT.SpartanList.html#3821" class="Bound">n</a><a id="3836" class="Symbol">)</a>

<a id="append"></a><a id="3839" href="MLTT.SpartanList.html#3839" class="Function">append</a> <a id="3846" class="Symbol">:</a> <a id="3848" class="Symbol">{</a><a id="3849" href="MLTT.SpartanList.html#3849" class="Bound">X</a> <a id="3851" class="Symbol">:</a> <a id="3853" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3855" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3857" class="Symbol">}</a> <a id="3859" class="Symbol">(</a><a id="3860" href="MLTT.SpartanList.html#3860" class="Bound">m</a> <a id="3862" href="MLTT.SpartanList.html#3862" class="Bound">n</a> <a id="3864" class="Symbol">:</a> <a id="3866" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3867" class="Symbol">)</a> <a id="3869" class="Symbol">→</a> <a id="3871" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="3875" href="MLTT.SpartanList.html#3849" class="Bound">X</a> <a id="3877" href="MLTT.SpartanList.html#3860" class="Bound">m</a> <a id="3879" class="Symbol">→</a> <a id="3881" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="3885" href="MLTT.SpartanList.html#3849" class="Bound">X</a> <a id="3887" href="MLTT.SpartanList.html#3862" class="Bound">n</a> <a id="3889" class="Symbol">→</a> <a id="3891" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="3895" href="MLTT.SpartanList.html#3849" class="Bound">X</a> <a id="3897" class="Symbol">(</a><a id="3898" href="MLTT.SpartanList.html#3860" class="Bound">m</a> <a id="3900" href="MLTT.SpartanList.html#3781" class="Function Operator">∔</a> <a id="3902" href="MLTT.SpartanList.html#3862" class="Bound">n</a><a id="3903" class="Symbol">)</a>
<a id="3905" href="MLTT.SpartanList.html#3839" class="Function">append</a> <a id="3912" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>     <a id="3921" href="MLTT.SpartanList.html#3921" class="Bound">n</a> <a id="3923" href="MLTT.SpartanList.html#1722" class="InductiveConstructor">⟨⟩</a>      <a id="3931" href="MLTT.SpartanList.html#3931" class="Bound">t</a> <a id="3933" class="Symbol">=</a> <a id="3935" href="MLTT.SpartanList.html#3931" class="Bound">t</a>
<a id="3937" href="MLTT.SpartanList.html#3839" class="Function">append</a> <a id="3944" class="Symbol">(</a><a id="3945" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3950" href="MLTT.SpartanList.html#3950" class="Bound">m</a><a id="3951" class="Symbol">)</a> <a id="3953" href="MLTT.SpartanList.html#3953" class="Bound">n</a> <a id="3955" class="Symbol">(</a><a id="3956" href="MLTT.SpartanList.html#3956" class="Bound">x</a> <a id="3958" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::</a> <a id="3961" href="MLTT.SpartanList.html#3961" class="Bound">s</a><a id="3962" class="Symbol">)</a> <a id="3964" href="MLTT.SpartanList.html#3964" class="Bound">t</a> <a id="3966" class="Symbol">=</a> <a id="3968" href="MLTT.SpartanList.html#3956" class="Bound">x</a> <a id="3970" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::</a> <a id="3973" href="MLTT.SpartanList.html#3839" class="Function">append</a> <a id="3980" href="MLTT.SpartanList.html#3950" class="Bound">m</a> <a id="3982" href="MLTT.SpartanList.html#3953" class="Bound">n</a> <a id="3984" href="MLTT.SpartanList.html#3961" class="Bound">s</a> <a id="3986" href="MLTT.SpartanList.html#3964" class="Bound">t</a>

<a id="_++_"></a><a id="3989" href="MLTT.SpartanList.html#3989" class="Function Operator">_++_</a> <a id="3994" class="Symbol">:</a> <a id="3996" class="Symbol">{</a><a id="3997" href="MLTT.SpartanList.html#3997" class="Bound">X</a> <a id="3999" class="Symbol">:</a> <a id="4001" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4003" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4005" class="Symbol">}</a> <a id="4007" class="Symbol">{</a><a id="4008" href="MLTT.SpartanList.html#4008" class="Bound">m</a> <a id="4010" href="MLTT.SpartanList.html#4010" class="Bound">n</a> <a id="4012" class="Symbol">:</a> <a id="4014" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4015" class="Symbol">}</a> <a id="4017" class="Symbol">→</a> <a id="4019" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4023" href="MLTT.SpartanList.html#3997" class="Bound">X</a> <a id="4025" href="MLTT.SpartanList.html#4008" class="Bound">m</a> <a id="4027" class="Symbol">→</a> <a id="4029" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4033" href="MLTT.SpartanList.html#3997" class="Bound">X</a> <a id="4035" href="MLTT.SpartanList.html#4010" class="Bound">n</a> <a id="4037" class="Symbol">→</a> <a id="4039" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4043" href="MLTT.SpartanList.html#3997" class="Bound">X</a> <a id="4045" class="Symbol">(</a><a id="4046" href="MLTT.SpartanList.html#4008" class="Bound">m</a> <a id="4048" href="MLTT.SpartanList.html#3781" class="Function Operator">∔</a> <a id="4050" href="MLTT.SpartanList.html#4010" class="Bound">n</a><a id="4051" class="Symbol">)</a>
<a id="4053" href="MLTT.SpartanList.html#3989" class="Function Operator">_++_</a> <a id="4058" class="Symbol">=</a> <a id="4060" href="MLTT.SpartanList.html#3839" class="Function">append</a> <a id="4067" class="Symbol">_</a> <a id="4069" class="Symbol">_</a>

<a id="plus-1-is-succ"></a><a id="4072" href="MLTT.SpartanList.html#4072" class="Function">plus-1-is-succ</a> <a id="4087" class="Symbol">:</a> <a id="4089" class="Symbol">(</a><a id="4090" href="MLTT.SpartanList.html#4090" class="Bound">n</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4095" class="Symbol">)</a> <a id="4097" class="Symbol">→</a> <a id="4099" href="MLTT.SpartanList.html#4090" class="Bound">n</a> <a id="4101" href="MLTT.SpartanList.html#3781" class="Function Operator">∔</a> <a id="4103" class="Number">1</a> <a id="4105" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4107" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4112" href="MLTT.SpartanList.html#4090" class="Bound">n</a>
<a id="4114" href="MLTT.SpartanList.html#4072" class="Function">plus-1-is-succ</a> <a id="4129" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>     <a id="4138" class="Symbol">=</a> <a id="4140" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="4145" href="MLTT.SpartanList.html#4072" class="Function">plus-1-is-succ</a> <a id="4160" class="Symbol">(</a><a id="4161" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4166" href="MLTT.SpartanList.html#4166" class="Bound">n</a><a id="4167" class="Symbol">)</a> <a id="4169" class="Symbol">=</a> <a id="4171" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4174" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4179" class="Symbol">(</a><a id="4180" href="MLTT.SpartanList.html#4072" class="Function">plus-1-is-succ</a> <a id="4195" href="MLTT.SpartanList.html#4166" class="Bound">n</a><a id="4196" class="Symbol">)</a>

<a id="rev&#39;"></a><a id="4199" href="MLTT.SpartanList.html#4199" class="Function">rev&#39;</a> <a id="4204" class="Symbol">:</a> <a id="4206" class="Symbol">{</a><a id="4207" href="MLTT.SpartanList.html#4207" class="Bound">X</a> <a id="4209" class="Symbol">:</a> <a id="4211" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4213" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4215" class="Symbol">}</a> <a id="4217" class="Symbol">(</a><a id="4218" href="MLTT.SpartanList.html#4218" class="Bound">n</a> <a id="4220" class="Symbol">:</a> <a id="4222" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4223" class="Symbol">)</a> <a id="4225" class="Symbol">→</a> <a id="4227" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4231" href="MLTT.SpartanList.html#4207" class="Bound">X</a> <a id="4233" href="MLTT.SpartanList.html#4218" class="Bound">n</a> <a id="4235" class="Symbol">→</a> <a id="4237" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4241" href="MLTT.SpartanList.html#4207" class="Bound">X</a> <a id="4243" href="MLTT.SpartanList.html#4218" class="Bound">n</a>
<a id="4245" href="MLTT.SpartanList.html#4199" class="Function">rev&#39;</a> <a id="4250" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>     <a id="4259" href="MLTT.SpartanList.html#1722" class="InductiveConstructor">⟨⟩</a>      <a id="4267" class="Symbol">=</a> <a id="4269" href="MLTT.SpartanList.html#1722" class="InductiveConstructor">⟨⟩</a>
<a id="4272" href="MLTT.SpartanList.html#4199" class="Function">rev&#39;</a> <a id="4277" class="Symbol">(</a><a id="4278" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4283" href="MLTT.SpartanList.html#4283" class="Bound">n</a><a id="4284" class="Symbol">)</a> <a id="4286" class="Symbol">(</a><a id="4287" href="MLTT.SpartanList.html#4287" class="Bound">x</a> <a id="4289" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::</a> <a id="4292" href="MLTT.SpartanList.html#4292" class="Bound">s</a><a id="4293" class="Symbol">)</a> <a id="4295" class="Symbol">=</a> <a id="4297" href="MLTT.SpartanList.html#4355" class="Function">γ</a>
 <a id="4300" class="Keyword">where</a>
  <a id="4308" href="MLTT.SpartanList.html#4308" class="Function">IH</a> <a id="4311" class="Symbol">:</a> <a id="4313" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4317" class="Symbol">_</a> <a id="4319" class="Symbol">(</a><a id="4320" href="MLTT.SpartanList.html#4283" class="Bound">n</a> <a id="4322" href="MLTT.SpartanList.html#3781" class="Function Operator">∔</a> <a id="4324" class="Number">1</a><a id="4325" class="Symbol">)</a>
  <a id="4329" href="MLTT.SpartanList.html#4308" class="Function">IH</a> <a id="4332" class="Symbol">=</a> <a id="4334" href="MLTT.SpartanList.html#4199" class="Function">rev&#39;</a> <a id="4339" href="MLTT.SpartanList.html#4283" class="Bound">n</a> <a id="4341" href="MLTT.SpartanList.html#4292" class="Bound">s</a> <a id="4343" href="MLTT.SpartanList.html#3989" class="Function Operator">++</a> <a id="4346" href="MLTT.SpartanList.html#3733" class="Function Operator">⟨</a> <a id="4348" href="MLTT.SpartanList.html#4287" class="Bound">x</a> <a id="4350" href="MLTT.SpartanList.html#3733" class="Function Operator">⟩</a>

  <a id="4355" href="MLTT.SpartanList.html#4355" class="Function">γ</a> <a id="4357" class="Symbol">:</a> <a id="4359" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4363" class="Symbol">_</a> <a id="4365" class="Symbol">(</a><a id="4366" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4371" href="MLTT.SpartanList.html#4283" class="Bound">n</a><a id="4372" class="Symbol">)</a>
  <a id="4376" href="MLTT.SpartanList.html#4355" class="Function">γ</a> <a id="4378" class="Symbol">=</a> <a id="4380" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4390" class="Symbol">(</a><a id="4391" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4395" class="Symbol">_)</a> <a id="4398" class="Symbol">(</a><a id="4399" href="MLTT.SpartanList.html#4072" class="Function">plus-1-is-succ</a> <a id="4414" href="MLTT.SpartanList.html#4283" class="Bound">n</a><a id="4415" class="Symbol">)</a> <a id="4417" href="MLTT.SpartanList.html#4308" class="Function">IH</a>

<a id="rev"></a><a id="4421" href="MLTT.SpartanList.html#4421" class="Function">rev</a> <a id="4425" class="Symbol">:</a> <a id="4427" class="Symbol">{</a><a id="4428" href="MLTT.SpartanList.html#4428" class="Bound">X</a> <a id="4430" class="Symbol">:</a> <a id="4432" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4434" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4436" class="Symbol">}</a> <a id="4438" class="Symbol">{</a><a id="4439" href="MLTT.SpartanList.html#4439" class="Bound">n</a> <a id="4441" class="Symbol">:</a> <a id="4443" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4444" class="Symbol">}</a> <a id="4446" class="Symbol">→</a> <a id="4448" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4452" href="MLTT.SpartanList.html#4428" class="Bound">X</a> <a id="4454" href="MLTT.SpartanList.html#4439" class="Bound">n</a> <a id="4456" class="Symbol">→</a> <a id="4458" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4462" href="MLTT.SpartanList.html#4428" class="Bound">X</a> <a id="4464" href="MLTT.SpartanList.html#4439" class="Bound">n</a>
<a id="4466" href="MLTT.SpartanList.html#4421" class="Function">rev</a> <a id="4470" class="Symbol">=</a> <a id="4472" href="MLTT.SpartanList.html#4199" class="Function">rev&#39;</a> <a id="4477" class="Symbol">_</a>

<a id="_+ₐ_"></a><a id="4480" href="MLTT.SpartanList.html#4480" class="Function Operator">_+ₐ_</a> <a id="4485" class="Symbol">:</a> <a id="4487" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4489" class="Symbol">→</a> <a id="4491" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4493" class="Symbol">→</a> <a id="4495" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="4497" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>   <a id="4504" href="MLTT.SpartanList.html#4480" class="Function Operator">+ₐ</a> <a id="4507" href="MLTT.SpartanList.html#4507" class="Bound">n</a> <a id="4509" class="Symbol">=</a> <a id="4511" href="MLTT.SpartanList.html#4507" class="Bound">n</a>
<a id="4513" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4518" href="MLTT.SpartanList.html#4518" class="Bound">m</a> <a id="4520" href="MLTT.SpartanList.html#4480" class="Function Operator">+ₐ</a> <a id="4523" href="MLTT.SpartanList.html#4523" class="Bound">n</a> <a id="4525" class="Symbol">=</a> <a id="4527" href="MLTT.SpartanList.html#4518" class="Bound">m</a> <a id="4529" href="MLTT.SpartanList.html#4480" class="Function Operator">+ₐ</a> <a id="4532" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4537" href="MLTT.SpartanList.html#4523" class="Bound">n</a>

<a id="rev-append"></a><a id="4540" href="MLTT.SpartanList.html#4540" class="Function">rev-append</a> <a id="4551" class="Symbol">:</a> <a id="4553" class="Symbol">{</a><a id="4554" href="MLTT.SpartanList.html#4554" class="Bound">X</a> <a id="4556" class="Symbol">:</a> <a id="4558" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4560" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4562" class="Symbol">}</a> <a id="4564" class="Symbol">(</a><a id="4565" href="MLTT.SpartanList.html#4565" class="Bound">m</a> <a id="4567" href="MLTT.SpartanList.html#4567" class="Bound">n</a> <a id="4569" class="Symbol">:</a> <a id="4571" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4572" class="Symbol">)</a> <a id="4574" class="Symbol">→</a> <a id="4576" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4580" href="MLTT.SpartanList.html#4554" class="Bound">X</a> <a id="4582" href="MLTT.SpartanList.html#4565" class="Bound">m</a> <a id="4584" class="Symbol">→</a> <a id="4586" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4590" href="MLTT.SpartanList.html#4554" class="Bound">X</a> <a id="4592" href="MLTT.SpartanList.html#4567" class="Bound">n</a> <a id="4594" class="Symbol">→</a> <a id="4596" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4600" href="MLTT.SpartanList.html#4554" class="Bound">X</a> <a id="4602" class="Symbol">(</a><a id="4603" href="MLTT.SpartanList.html#4565" class="Bound">m</a> <a id="4605" href="MLTT.SpartanList.html#4480" class="Function Operator">+ₐ</a> <a id="4608" href="MLTT.SpartanList.html#4567" class="Bound">n</a><a id="4609" class="Symbol">)</a>
<a id="4611" href="MLTT.SpartanList.html#4540" class="Function">rev-append</a> <a id="4622" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>     <a id="4631" href="MLTT.SpartanList.html#4631" class="Bound">n</a> <a id="4633" href="MLTT.SpartanList.html#1722" class="InductiveConstructor">⟨⟩</a>       <a id="4642" href="MLTT.SpartanList.html#4642" class="Bound">t</a> <a id="4644" class="Symbol">=</a> <a id="4646" href="MLTT.SpartanList.html#4642" class="Bound">t</a>
<a id="4648" href="MLTT.SpartanList.html#4540" class="Function">rev-append</a> <a id="4659" class="Symbol">(</a><a id="4660" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4665" href="MLTT.SpartanList.html#4665" class="Bound">m</a><a id="4666" class="Symbol">)</a> <a id="4668" href="MLTT.SpartanList.html#4668" class="Bound">n</a> <a id="4670" class="Symbol">(</a><a id="4671" href="MLTT.SpartanList.html#4671" class="Bound">x</a> <a id="4673" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::</a> <a id="4676" href="MLTT.SpartanList.html#4676" class="Bound">s</a><a id="4677" class="Symbol">)</a> <a id="4679" href="MLTT.SpartanList.html#4679" class="Bound">t</a> <a id="4681" class="Symbol">=</a> <a id="4683" href="MLTT.SpartanList.html#4540" class="Function">rev-append</a> <a id="4694" href="MLTT.SpartanList.html#4665" class="Bound">m</a> <a id="4696" class="Symbol">(</a><a id="4697" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4702" href="MLTT.SpartanList.html#4668" class="Bound">n</a><a id="4703" class="Symbol">)</a> <a id="4705" href="MLTT.SpartanList.html#4676" class="Bound">s</a> <a id="4707" class="Symbol">(</a><a id="4708" href="MLTT.SpartanList.html#4671" class="Bound">x</a> <a id="4710" href="MLTT.SpartanList.html#1743" class="InductiveConstructor Operator">::</a> <a id="4713" href="MLTT.SpartanList.html#4679" class="Bound">t</a><a id="4714" class="Symbol">)</a>

<a id="revₐ"></a><a id="4717" href="MLTT.SpartanList.html#4717" class="Function">revₐ</a> <a id="4722" class="Symbol">:</a> <a id="4724" class="Symbol">{</a><a id="4725" href="MLTT.SpartanList.html#4725" class="Bound">X</a> <a id="4727" class="Symbol">:</a> <a id="4729" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4731" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4733" class="Symbol">}</a> <a id="4735" class="Symbol">(</a><a id="4736" href="MLTT.SpartanList.html#4736" class="Bound">m</a> <a id="4738" class="Symbol">:</a> <a id="4740" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4741" class="Symbol">)</a> <a id="4743" class="Symbol">→</a> <a id="4745" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4749" href="MLTT.SpartanList.html#4725" class="Bound">X</a> <a id="4751" href="MLTT.SpartanList.html#4736" class="Bound">m</a> <a id="4753" class="Symbol">→</a> <a id="4755" href="MLTT.SpartanList.html#387" class="Function">Vec</a> <a id="4759" href="MLTT.SpartanList.html#4725" class="Bound">X</a> <a id="4761" class="Symbol">(</a><a id="4762" href="MLTT.SpartanList.html#4736" class="Bound">m</a> <a id="4764" href="MLTT.SpartanList.html#4480" class="Function Operator">+ₐ</a> <a id="4767" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="4771" class="Symbol">)</a>
<a id="4773" href="MLTT.SpartanList.html#4717" class="Function">revₐ</a> <a id="4778" href="MLTT.SpartanList.html#4778" class="Bound">n</a> <a id="4780" href="MLTT.SpartanList.html#4780" class="Bound">s</a> <a id="4782" class="Symbol">=</a> <a id="4784" href="MLTT.SpartanList.html#4540" class="Function">rev-append</a> <a id="4795" href="MLTT.SpartanList.html#4778" class="Bound">n</a> <a id="4797" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="4802" href="MLTT.SpartanList.html#4780" class="Bound">s</a> <a id="4804" href="MLTT.SpartanList.html#1722" class="InductiveConstructor">⟨⟩</a>

<a id="4808" class="Markup">\end{code}</a><a id="4818" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Two-Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Two-Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

The two-point type is defined, together with its induction principle,
in the module SpartanMLTT. Here we develop some general machinery.

</a><a id="155" class="Markup">\begin{code}</a>

<a id="169" class="Symbol">{-#</a> <a id="173" class="Keyword">OPTIONS</a> <a id="181" class="Pragma">--safe</a> <a id="188" class="Pragma">--without-K</a> <a id="200" class="Symbol">#-}</a>

<a id="205" class="Keyword">module</a> <a id="212" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a> <a id="232" class="Keyword">where</a>

<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="MLTT.Unit-Properties.html" class="Module">MLTT.Unit-Properties</a>
<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Naturals.Properties.html" class="Module">Naturals.Properties</a>
<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Notation.CanonicalMap.html" class="Module">Notation.CanonicalMap</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="𝟚-to-𝓤₀"></a><a id="466" href="MLTT.Two-Properties.html#466" class="Function">𝟚-to-𝓤₀</a> <a id="474" class="Symbol">:</a> <a id="476" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="478" class="Symbol">→</a> <a id="480" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="483" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="485" href="MLTT.Two-Properties.html#466" class="Function">𝟚-to-𝓤₀</a> <a id="493" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="495" class="Symbol">=</a> <a id="497" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
<a id="499" href="MLTT.Two-Properties.html#466" class="Function">𝟚-to-𝓤₀</a> <a id="507" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="509" class="Symbol">=</a> <a id="511" href="MLTT.Unit.html#129" class="Record">𝟙</a>

<a id="one-is-not-zero"></a><a id="514" href="MLTT.Two-Properties.html#514" class="Function">one-is-not-zero</a> <a id="530" class="Symbol">:</a> <a id="532" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="534" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="536" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="538" href="MLTT.Two-Properties.html#514" class="Function">one-is-not-zero</a> <a id="554" href="MLTT.Two-Properties.html#554" class="Bound">p</a> <a id="556" class="Symbol">=</a> <a id="558" href="MLTT.Unit-Properties.html#263" class="Function">𝟙-is-not-𝟘</a> <a id="569" href="MLTT.Two-Properties.html#580" class="Function">q</a>
 <a id="572" class="Keyword">where</a>
  <a id="580" href="MLTT.Two-Properties.html#580" class="Function">q</a> <a id="582" class="Symbol">:</a> <a id="584" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="586" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="588" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="592" href="MLTT.Two-Properties.html#580" class="Function">q</a> <a id="594" class="Symbol">=</a> <a id="596" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="599" href="MLTT.Two-Properties.html#466" class="Function">𝟚-to-𝓤₀</a> <a id="607" href="MLTT.Two-Properties.html#554" class="Bound">p</a>

<a id="zero-is-not-one"></a><a id="610" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a> <a id="626" class="Symbol">:</a> <a id="628" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="630" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="632" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="634" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a> <a id="650" href="MLTT.Two-Properties.html#650" class="Bound">p</a> <a id="652" class="Symbol">=</a> <a id="654" href="MLTT.Two-Properties.html#514" class="Function">one-is-not-zero</a> <a id="670" class="Symbol">(</a><a id="671" href="MLTT.Two-Properties.html#650" class="Bound">p</a> <a id="673" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="675" class="Symbol">)</a>

<a id="one-is-zero-elim"></a><a id="678" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="695" class="Symbol">:</a> <a id="697" class="Symbol">{</a><a id="698" href="MLTT.Two-Properties.html#698" class="Bound">A</a> <a id="700" class="Symbol">:</a> <a id="702" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="704" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="706" class="Symbol">}</a> <a id="708" class="Symbol">→</a> <a id="710" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="712" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="714" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="716" class="Symbol">→</a> <a id="718" href="MLTT.Two-Properties.html#698" class="Bound">A</a>
<a id="720" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="737" href="MLTT.Two-Properties.html#737" class="Bound">p</a> <a id="739" class="Symbol">=</a> <a id="741" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="748" class="Symbol">(</a><a id="749" href="MLTT.Two-Properties.html#514" class="Function">one-is-not-zero</a> <a id="765" href="MLTT.Two-Properties.html#737" class="Bound">p</a><a id="766" class="Symbol">)</a>

<a id="zero-is-one-elim"></a><a id="769" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="786" class="Symbol">:</a> <a id="788" class="Symbol">{</a><a id="789" href="MLTT.Two-Properties.html#789" class="Bound">A</a> <a id="791" class="Symbol">:</a> <a id="793" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="795" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="797" class="Symbol">}</a> <a id="799" class="Symbol">→</a> <a id="801" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="803" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="805" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="807" class="Symbol">→</a> <a id="809" href="MLTT.Two-Properties.html#789" class="Bound">A</a>
<a id="811" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="828" href="MLTT.Two-Properties.html#828" class="Bound">p</a> <a id="830" class="Symbol">=</a> <a id="832" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="839" class="Symbol">(</a><a id="840" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a> <a id="856" href="MLTT.Two-Properties.html#828" class="Bound">p</a><a id="857" class="Symbol">)</a>

<a id="𝟚-Cases"></a><a id="860" href="MLTT.Two-Properties.html#860" class="Function">𝟚-Cases</a> <a id="868" class="Symbol">:</a> <a id="870" class="Symbol">{</a><a id="871" href="MLTT.Two-Properties.html#871" class="Bound">A</a> <a id="873" class="Symbol">:</a> <a id="875" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="877" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="879" class="Symbol">}</a> <a id="881" class="Symbol">→</a> <a id="883" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="885" class="Symbol">→</a> <a id="887" href="MLTT.Two-Properties.html#871" class="Bound">A</a> <a id="889" class="Symbol">→</a> <a id="891" href="MLTT.Two-Properties.html#871" class="Bound">A</a> <a id="893" class="Symbol">→</a> <a id="895" href="MLTT.Two-Properties.html#871" class="Bound">A</a>
<a id="897" href="MLTT.Two-Properties.html#860" class="Function">𝟚-Cases</a> <a id="905" href="MLTT.Two-Properties.html#905" class="Bound">a</a> <a id="907" href="MLTT.Two-Properties.html#907" class="Bound">b</a> <a id="909" href="MLTT.Two-Properties.html#909" class="Bound">c</a> <a id="911" class="Symbol">=</a> <a id="913" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="921" href="MLTT.Two-Properties.html#907" class="Bound">b</a> <a id="923" href="MLTT.Two-Properties.html#909" class="Bound">c</a> <a id="925" href="MLTT.Two-Properties.html#905" class="Bound">a</a>

<a id="𝟚-cases-lemma"></a><a id="928" href="MLTT.Two-Properties.html#928" class="Function">𝟚-cases-lemma</a> <a id="942" class="Symbol">:</a> <a id="944" class="Symbol">{</a><a id="945" href="MLTT.Two-Properties.html#945" class="Bound">A</a> <a id="947" class="Symbol">:</a> <a id="949" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="951" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="953" class="Symbol">}</a> <a id="955" class="Symbol">{</a><a id="956" href="MLTT.Two-Properties.html#956" class="Bound">B</a> <a id="958" class="Symbol">:</a> <a id="960" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="962" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="964" class="Symbol">}</a> <a id="966" class="Symbol">(</a><a id="967" href="MLTT.Two-Properties.html#967" class="Bound">f</a> <a id="969" class="Symbol">:</a> <a id="971" href="MLTT.Two-Properties.html#945" class="Bound">A</a> <a id="973" class="Symbol">→</a> <a id="975" href="MLTT.Two-Properties.html#956" class="Bound">B</a><a id="976" class="Symbol">)</a> <a id="978" class="Symbol">(</a><a id="979" href="MLTT.Two-Properties.html#979" class="Bound">a₀</a> <a id="982" href="MLTT.Two-Properties.html#982" class="Bound">a₁</a> <a id="985" class="Symbol">:</a> <a id="987" href="MLTT.Two-Properties.html#945" class="Bound">A</a><a id="988" class="Symbol">)</a> <a id="990" class="Symbol">(</a><a id="991" href="MLTT.Two-Properties.html#991" class="Bound">b</a> <a id="993" class="Symbol">:</a> <a id="995" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="996" class="Symbol">)</a>
              <a id="1012" class="Symbol">→</a> <a id="1014" href="MLTT.Two-Properties.html#967" class="Bound">f</a> <a id="1016" class="Symbol">(</a><a id="1017" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="1025" href="MLTT.Two-Properties.html#979" class="Bound">a₀</a> <a id="1028" href="MLTT.Two-Properties.html#982" class="Bound">a₁</a> <a id="1031" href="MLTT.Two-Properties.html#991" class="Bound">b</a><a id="1032" class="Symbol">)</a> <a id="1034" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1036" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="1044" class="Symbol">(</a><a id="1045" href="MLTT.Two-Properties.html#967" class="Bound">f</a> <a id="1047" href="MLTT.Two-Properties.html#979" class="Bound">a₀</a><a id="1049" class="Symbol">)</a> <a id="1051" class="Symbol">(</a><a id="1052" href="MLTT.Two-Properties.html#967" class="Bound">f</a> <a id="1054" href="MLTT.Two-Properties.html#982" class="Bound">a₁</a><a id="1056" class="Symbol">)</a> <a id="1058" href="MLTT.Two-Properties.html#991" class="Bound">b</a>
<a id="1060" href="MLTT.Two-Properties.html#928" class="Function">𝟚-cases-lemma</a> <a id="1074" href="MLTT.Two-Properties.html#1074" class="Bound">f</a> <a id="1076" href="MLTT.Two-Properties.html#1076" class="Bound">a₀</a> <a id="1079" href="MLTT.Two-Properties.html#1079" class="Bound">a₁</a> <a id="1082" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="1084" class="Symbol">=</a> <a id="1086" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1091" href="MLTT.Two-Properties.html#928" class="Function">𝟚-cases-lemma</a> <a id="1105" href="MLTT.Two-Properties.html#1105" class="Bound">f</a> <a id="1107" href="MLTT.Two-Properties.html#1107" class="Bound">a₀</a> <a id="1110" href="MLTT.Two-Properties.html#1110" class="Bound">a₁</a> <a id="1113" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="𝟚-equality-cases"></a><a id="1123" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="1140" class="Symbol">:</a> <a id="1142" class="Symbol">{</a><a id="1143" href="MLTT.Two-Properties.html#1143" class="Bound">A</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1149" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1151" class="Symbol">}</a> <a id="1153" class="Symbol">{</a><a id="1154" href="MLTT.Two-Properties.html#1154" class="Bound">b</a> <a id="1156" class="Symbol">:</a> <a id="1158" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1159" class="Symbol">}</a> <a id="1161" class="Symbol">→</a> <a id="1163" class="Symbol">(</a><a id="1164" href="MLTT.Two-Properties.html#1154" class="Bound">b</a> <a id="1166" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1168" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="MLTT.Two-Properties.html#1143" class="Bound">A</a><a id="1173" class="Symbol">)</a> <a id="1175" class="Symbol">→</a> <a id="1177" class="Symbol">(</a><a id="1178" href="MLTT.Two-Properties.html#1154" class="Bound">b</a> <a id="1180" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1182" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="1184" class="Symbol">→</a> <a id="1186" href="MLTT.Two-Properties.html#1143" class="Bound">A</a><a id="1187" class="Symbol">)</a> <a id="1189" class="Symbol">→</a> <a id="1191" href="MLTT.Two-Properties.html#1143" class="Bound">A</a>
<a id="1193" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="1210" class="Symbol">{</a><a id="1211" href="MLTT.Two-Properties.html#1211" class="Bound">𝓤</a><a id="1212" class="Symbol">}</a> <a id="1214" class="Symbol">{</a><a id="1215" href="MLTT.Two-Properties.html#1215" class="Bound">A</a><a id="1216" class="Symbol">}</a> <a id="1218" class="Symbol">{</a><a id="1219" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="1220" class="Symbol">}</a> <a id="1222" href="MLTT.Two-Properties.html#1222" class="Bound">f₀</a> <a id="1225" href="MLTT.Two-Properties.html#1225" class="Bound">f₁</a> <a id="1228" class="Symbol">=</a> <a id="1230" href="MLTT.Two-Properties.html#1222" class="Bound">f₀</a> <a id="1233" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1238" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="1255" class="Symbol">{</a><a id="1256" href="MLTT.Two-Properties.html#1256" class="Bound">𝓤</a><a id="1257" class="Symbol">}</a> <a id="1259" class="Symbol">{</a><a id="1260" href="MLTT.Two-Properties.html#1260" class="Bound">A</a><a id="1261" class="Symbol">}</a> <a id="1263" class="Symbol">{</a><a id="1264" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="1265" class="Symbol">}</a> <a id="1267" href="MLTT.Two-Properties.html#1267" class="Bound">f₀</a> <a id="1270" href="MLTT.Two-Properties.html#1270" class="Bound">f₁</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="MLTT.Two-Properties.html#1270" class="Bound">f₁</a> <a id="1278" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="𝟚-equality-cases₀"></a><a id="1284" href="MLTT.Two-Properties.html#1284" class="Function">𝟚-equality-cases₀</a> <a id="1302" class="Symbol">:</a> <a id="1304" class="Symbol">{</a><a id="1305" href="MLTT.Two-Properties.html#1305" class="Bound">A</a> <a id="1307" class="Symbol">:</a> <a id="1309" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1311" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1313" class="Symbol">}</a>
                    <a id="1335" class="Symbol">{</a><a id="1336" href="MLTT.Two-Properties.html#1336" class="Bound">b</a> <a id="1338" class="Symbol">:</a> <a id="1340" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1341" class="Symbol">}</a>
                    <a id="1363" class="Symbol">{</a><a id="1364" href="MLTT.Two-Properties.html#1364" class="Bound">f₀</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="MLTT.Two-Properties.html#1336" class="Bound">b</a> <a id="1371" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1373" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="MLTT.Two-Properties.html#1305" class="Bound">A</a><a id="1378" class="Symbol">}</a>
                    <a id="1400" class="Symbol">{</a><a id="1401" href="MLTT.Two-Properties.html#1401" class="Bound">f₁</a> <a id="1404" class="Symbol">:</a> <a id="1406" href="MLTT.Two-Properties.html#1336" class="Bound">b</a> <a id="1408" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1410" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="1412" class="Symbol">→</a> <a id="1414" href="MLTT.Two-Properties.html#1305" class="Bound">A</a><a id="1415" class="Symbol">}</a>
                    <a id="1437" class="Symbol">(</a><a id="1438" href="MLTT.Two-Properties.html#1438" class="Bound">p</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="MLTT.Two-Properties.html#1336" class="Bound">b</a> <a id="1444" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1446" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="1447" class="Symbol">)</a>
                  <a id="1467" class="Symbol">→</a> <a id="1469" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="1486" class="Symbol">{</a><a id="1487" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1488" class="Symbol">}</a> <a id="1490" class="Symbol">{</a><a id="1491" href="MLTT.Two-Properties.html#1305" class="Bound">A</a><a id="1492" class="Symbol">}</a> <a id="1494" class="Symbol">{</a><a id="1495" href="MLTT.Two-Properties.html#1336" class="Bound">b</a><a id="1496" class="Symbol">}</a> <a id="1498" href="MLTT.Two-Properties.html#1364" class="Bound">f₀</a> <a id="1501" href="MLTT.Two-Properties.html#1401" class="Bound">f₁</a> <a id="1504" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1506" href="MLTT.Two-Properties.html#1364" class="Bound">f₀</a> <a id="1509" href="MLTT.Two-Properties.html#1438" class="Bound">p</a>
<a id="1511" href="MLTT.Two-Properties.html#1284" class="Function">𝟚-equality-cases₀</a> <a id="1529" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="𝟚-equality-cases₁"></a><a id="1542" href="MLTT.Two-Properties.html#1542" class="Function">𝟚-equality-cases₁</a> <a id="1560" class="Symbol">:</a> <a id="1562" class="Symbol">{</a><a id="1563" href="MLTT.Two-Properties.html#1563" class="Bound">A</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1569" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1571" class="Symbol">}</a>
                    <a id="1593" class="Symbol">{</a><a id="1594" href="MLTT.Two-Properties.html#1594" class="Bound">b</a> <a id="1596" class="Symbol">:</a> <a id="1598" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1599" class="Symbol">}</a>
                    <a id="1621" class="Symbol">{</a><a id="1622" href="MLTT.Two-Properties.html#1622" class="Bound">f₀</a> <a id="1625" class="Symbol">:</a> <a id="1627" href="MLTT.Two-Properties.html#1594" class="Bound">b</a> <a id="1629" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1631" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="1633" class="Symbol">→</a> <a id="1635" href="MLTT.Two-Properties.html#1563" class="Bound">A</a><a id="1636" class="Symbol">}</a>
                    <a id="1658" class="Symbol">{</a><a id="1659" href="MLTT.Two-Properties.html#1659" class="Bound">f₁</a> <a id="1662" class="Symbol">:</a> <a id="1664" href="MLTT.Two-Properties.html#1594" class="Bound">b</a> <a id="1666" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1668" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="MLTT.Two-Properties.html#1563" class="Bound">A</a><a id="1673" class="Symbol">}</a>
                    <a id="1695" class="Symbol">(</a><a id="1696" href="MLTT.Two-Properties.html#1696" class="Bound">p</a> <a id="1698" class="Symbol">:</a> <a id="1700" href="MLTT.Two-Properties.html#1594" class="Bound">b</a> <a id="1702" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1704" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="1705" class="Symbol">)</a>
                  <a id="1725" class="Symbol">→</a> <a id="1727" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="1744" class="Symbol">{</a><a id="1745" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1746" class="Symbol">}</a> <a id="1748" class="Symbol">{</a><a id="1749" href="MLTT.Two-Properties.html#1563" class="Bound">A</a><a id="1750" class="Symbol">}</a> <a id="1752" class="Symbol">{</a><a id="1753" href="MLTT.Two-Properties.html#1594" class="Bound">b</a><a id="1754" class="Symbol">}</a> <a id="1756" href="MLTT.Two-Properties.html#1622" class="Bound">f₀</a> <a id="1759" href="MLTT.Two-Properties.html#1659" class="Bound">f₁</a> <a id="1762" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1764" href="MLTT.Two-Properties.html#1659" class="Bound">f₁</a> <a id="1767" href="MLTT.Two-Properties.html#1696" class="Bound">p</a>
<a id="1769" href="MLTT.Two-Properties.html#1542" class="Function">𝟚-equality-cases₁</a> <a id="1787" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1792" class="Symbol">=</a> <a id="1794" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="𝟚-equality-cases&#39;"></a><a id="1800" href="MLTT.Two-Properties.html#1800" class="Function">𝟚-equality-cases&#39;</a> <a id="1818" class="Symbol">:</a> <a id="1820" class="Symbol">{</a><a id="1821" href="MLTT.Two-Properties.html#1821" class="Bound">A₀</a> <a id="1824" href="MLTT.Two-Properties.html#1824" class="Bound">A₁</a> <a id="1827" class="Symbol">:</a> <a id="1829" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1831" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1833" class="Symbol">}</a> <a id="1835" class="Symbol">{</a><a id="1836" href="MLTT.Two-Properties.html#1836" class="Bound">b</a> <a id="1838" class="Symbol">:</a> <a id="1840" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1841" class="Symbol">}</a>
                  <a id="1861" class="Symbol">→</a> <a id="1863" class="Symbol">(</a><a id="1864" href="MLTT.Two-Properties.html#1836" class="Bound">b</a> <a id="1866" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1868" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="1870" class="Symbol">→</a> <a id="1872" href="MLTT.Two-Properties.html#1821" class="Bound">A₀</a><a id="1874" class="Symbol">)</a> <a id="1876" class="Symbol">→</a> <a id="1878" class="Symbol">(</a><a id="1879" href="MLTT.Two-Properties.html#1836" class="Bound">b</a> <a id="1881" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1883" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="MLTT.Two-Properties.html#1824" class="Bound">A₁</a><a id="1889" class="Symbol">)</a> <a id="1891" class="Symbol">→</a> <a id="1893" href="MLTT.Two-Properties.html#1821" class="Bound">A₀</a> <a id="1896" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1898" href="MLTT.Two-Properties.html#1824" class="Bound">A₁</a>
<a id="1901" href="MLTT.Two-Properties.html#1800" class="Function">𝟚-equality-cases&#39;</a> <a id="1919" class="Symbol">{</a><a id="1920" href="MLTT.Two-Properties.html#1920" class="Bound">𝓤</a><a id="1921" class="Symbol">}</a> <a id="1923" class="Symbol">{</a><a id="1924" href="MLTT.Two-Properties.html#1924" class="Bound">A₀</a><a id="1926" class="Symbol">}</a> <a id="1928" class="Symbol">{</a><a id="1929" href="MLTT.Two-Properties.html#1929" class="Bound">A₁</a><a id="1931" class="Symbol">}</a> <a id="1933" class="Symbol">{</a><a id="1934" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="1935" class="Symbol">}</a> <a id="1937" href="MLTT.Two-Properties.html#1937" class="Bound">f₀</a> <a id="1940" href="MLTT.Two-Properties.html#1940" class="Bound">f₁</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1949" class="Symbol">(</a><a id="1950" href="MLTT.Two-Properties.html#1937" class="Bound">f₀</a> <a id="1953" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1957" class="Symbol">)</a>
<a id="1959" href="MLTT.Two-Properties.html#1800" class="Function">𝟚-equality-cases&#39;</a> <a id="1977" class="Symbol">{</a><a id="1978" href="MLTT.Two-Properties.html#1978" class="Bound">𝓤</a><a id="1979" class="Symbol">}</a> <a id="1981" class="Symbol">{</a><a id="1982" href="MLTT.Two-Properties.html#1982" class="Bound">A₀</a><a id="1984" class="Symbol">}</a> <a id="1986" class="Symbol">{</a><a id="1987" href="MLTT.Two-Properties.html#1987" class="Bound">A₁</a><a id="1989" class="Symbol">}</a> <a id="1991" class="Symbol">{</a><a id="1992" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="1993" class="Symbol">}</a> <a id="1995" href="MLTT.Two-Properties.html#1995" class="Bound">f₀</a> <a id="1998" href="MLTT.Two-Properties.html#1998" class="Bound">f₁</a> <a id="2001" class="Symbol">=</a> <a id="2003" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2007" class="Symbol">(</a><a id="2008" href="MLTT.Two-Properties.html#1998" class="Bound">f₁</a> <a id="2011" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2015" class="Symbol">)</a>

<a id="𝟚-possibilities"></a><a id="2018" href="MLTT.Two-Properties.html#2018" class="Function">𝟚-possibilities</a> <a id="2034" class="Symbol">:</a> <a id="2036" class="Symbol">(</a><a id="2037" href="MLTT.Two-Properties.html#2037" class="Bound">b</a> <a id="2039" class="Symbol">:</a> <a id="2041" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="2042" class="Symbol">)</a> <a id="2044" class="Symbol">→</a> <a id="2046" class="Symbol">(</a><a id="2047" href="MLTT.Two-Properties.html#2037" class="Bound">b</a> <a id="2049" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2051" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="2052" class="Symbol">)</a> <a id="2054" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2056" class="Symbol">(</a><a id="2057" href="MLTT.Two-Properties.html#2037" class="Bound">b</a> <a id="2059" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2061" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="2062" class="Symbol">)</a>
<a id="2064" href="MLTT.Two-Properties.html#2018" class="Function">𝟚-possibilities</a> <a id="2080" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2082" class="Symbol">=</a> <a id="2084" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2088" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2093" href="MLTT.Two-Properties.html#2018" class="Function">𝟚-possibilities</a> <a id="2109" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2111" class="Symbol">=</a> <a id="2113" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2117" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="𝟚-excluded-third"></a><a id="2123" href="MLTT.Two-Properties.html#2123" class="Function">𝟚-excluded-third</a> <a id="2140" class="Symbol">:</a> <a id="2142" class="Symbol">(</a><a id="2143" href="MLTT.Two-Properties.html#2143" class="Bound">b</a> <a id="2145" class="Symbol">:</a> <a id="2147" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="2148" class="Symbol">)</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="MLTT.Two-Properties.html#2143" class="Bound">b</a> <a id="2154" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2156" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="MLTT.Two-Properties.html#2143" class="Bound">b</a> <a id="2162" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2164" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2166" class="Symbol">→</a> <a id="2168" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="2170" class="Symbol">{</a><a id="2171" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="2173" class="Symbol">}</a>
<a id="2175" href="MLTT.Two-Properties.html#2123" class="Function">𝟚-excluded-third</a> <a id="2192" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2194" href="MLTT.Two-Properties.html#2194" class="Bound">u</a> <a id="2196" href="MLTT.Two-Properties.html#2196" class="Bound">v</a> <a id="2198" class="Symbol">=</a> <a id="2200" href="MLTT.Two-Properties.html#2194" class="Bound">u</a> <a id="2202" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2207" href="MLTT.Two-Properties.html#2123" class="Function">𝟚-excluded-third</a> <a id="2224" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2226" href="MLTT.Two-Properties.html#2226" class="Bound">u</a> <a id="2228" href="MLTT.Two-Properties.html#2228" class="Bound">v</a> <a id="2230" class="Symbol">=</a> <a id="2232" href="MLTT.Two-Properties.html#2228" class="Bound">v</a> <a id="2234" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="𝟚-things-distinct-from-a-third-are-equal"></a><a id="2240" href="MLTT.Two-Properties.html#2240" class="Function">𝟚-things-distinct-from-a-third-are-equal</a> <a id="2281" class="Symbol">:</a> <a id="2283" class="Symbol">(</a><a id="2284" href="MLTT.Two-Properties.html#2284" class="Bound">x</a> <a id="2286" href="MLTT.Two-Properties.html#2286" class="Bound">y</a> <a id="2288" href="MLTT.Two-Properties.html#2288" class="Bound">z</a> <a id="2290" class="Symbol">:</a> <a id="2292" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="2293" class="Symbol">)</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="MLTT.Two-Properties.html#2284" class="Bound">x</a> <a id="2299" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2301" href="MLTT.Two-Properties.html#2288" class="Bound">z</a> <a id="2303" class="Symbol">→</a> <a id="2305" href="MLTT.Two-Properties.html#2286" class="Bound">y</a> <a id="2307" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2309" href="MLTT.Two-Properties.html#2288" class="Bound">z</a> <a id="2311" class="Symbol">→</a> <a id="2313" href="MLTT.Two-Properties.html#2284" class="Bound">x</a> <a id="2315" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2317" href="MLTT.Two-Properties.html#2286" class="Bound">y</a>
<a id="2319" href="MLTT.Two-Properties.html#2240" class="Function">𝟚-things-distinct-from-a-third-are-equal</a> <a id="2360" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2362" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2364" href="MLTT.Two-Properties.html#2364" class="Bound">z</a> <a id="2366" href="MLTT.Two-Properties.html#2366" class="Bound">u</a> <a id="2368" href="MLTT.Two-Properties.html#2368" class="Bound">v</a> <a id="2370" class="Symbol">=</a> <a id="2372" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2377" href="MLTT.Two-Properties.html#2240" class="Function">𝟚-things-distinct-from-a-third-are-equal</a> <a id="2418" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2420" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2422" href="MLTT.Two-Properties.html#2422" class="Bound">z</a> <a id="2424" href="MLTT.Two-Properties.html#2424" class="Bound">u</a> <a id="2426" href="MLTT.Two-Properties.html#2426" class="Bound">v</a> <a id="2428" class="Symbol">=</a>
 <a id="2431" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2438" class="Symbol">(</a><a id="2439" href="MLTT.Two-Properties.html#2123" class="Function">𝟚-excluded-third</a> <a id="2456" href="MLTT.Two-Properties.html#2422" class="Bound">z</a> <a id="2458" class="Symbol">(</a><a id="2459" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="2465" href="MLTT.Two-Properties.html#2424" class="Bound">u</a><a id="2466" class="Symbol">)</a> <a id="2468" class="Symbol">(</a><a id="2469" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="2475" href="MLTT.Two-Properties.html#2426" class="Bound">v</a><a id="2476" class="Symbol">))</a>
<a id="2479" href="MLTT.Two-Properties.html#2240" class="Function">𝟚-things-distinct-from-a-third-are-equal</a> <a id="2520" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2522" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2524" href="MLTT.Two-Properties.html#2524" class="Bound">z</a> <a id="2526" href="MLTT.Two-Properties.html#2526" class="Bound">u</a> <a id="2528" href="MLTT.Two-Properties.html#2528" class="Bound">v</a> <a id="2530" class="Symbol">=</a>
 <a id="2533" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2540" class="Symbol">(</a><a id="2541" href="MLTT.Two-Properties.html#2123" class="Function">𝟚-excluded-third</a> <a id="2558" href="MLTT.Two-Properties.html#2524" class="Bound">z</a> <a id="2560" class="Symbol">(</a><a id="2561" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="2567" href="MLTT.Two-Properties.html#2528" class="Bound">v</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">(</a><a id="2571" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="2577" href="MLTT.Two-Properties.html#2526" class="Bound">u</a><a id="2578" class="Symbol">))</a>
<a id="2581" href="MLTT.Two-Properties.html#2240" class="Function">𝟚-things-distinct-from-a-third-are-equal</a> <a id="2622" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2624" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2626" href="MLTT.Two-Properties.html#2626" class="Bound">z</a> <a id="2628" href="MLTT.Two-Properties.html#2628" class="Bound">u</a> <a id="2630" href="MLTT.Two-Properties.html#2630" class="Bound">v</a> <a id="2632" class="Symbol">=</a> <a id="2634" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="𝟚-ext"></a><a id="2640" href="MLTT.Two-Properties.html#2640" class="Function">𝟚-ext</a> <a id="2646" class="Symbol">:</a> <a id="2648" class="Symbol">{</a><a id="2649" href="MLTT.Two-Properties.html#2649" class="Bound">b</a> <a id="2651" href="MLTT.Two-Properties.html#2651" class="Bound">c</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="2656" class="Symbol">}</a> <a id="2658" class="Symbol">→</a> <a id="2660" class="Symbol">(</a><a id="2661" href="MLTT.Two-Properties.html#2649" class="Bound">b</a> <a id="2663" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2665" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2667" class="Symbol">→</a> <a id="2669" href="MLTT.Two-Properties.html#2651" class="Bound">c</a> <a id="2671" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2673" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">→</a> <a id="2678" class="Symbol">(</a><a id="2679" href="MLTT.Two-Properties.html#2651" class="Bound">c</a> <a id="2681" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2683" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2685" class="Symbol">→</a> <a id="2687" href="MLTT.Two-Properties.html#2649" class="Bound">b</a> <a id="2689" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2691" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="2692" class="Symbol">)</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="MLTT.Two-Properties.html#2649" class="Bound">b</a> <a id="2698" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2700" href="MLTT.Two-Properties.html#2651" class="Bound">c</a>
<a id="2702" href="MLTT.Two-Properties.html#2640" class="Function">𝟚-ext</a> <a id="2708" class="Symbol">{</a><a id="2709" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="2710" class="Symbol">}</a> <a id="2712" class="Symbol">{</a><a id="2713" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="2714" class="Symbol">}</a> <a id="2716" href="MLTT.Two-Properties.html#2716" class="Bound">f</a> <a id="2718" href="MLTT.Two-Properties.html#2718" class="Bound">g</a> <a id="2720" class="Symbol">=</a> <a id="2722" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2727" href="MLTT.Two-Properties.html#2640" class="Function">𝟚-ext</a> <a id="2733" class="Symbol">{</a><a id="2734" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="2735" class="Symbol">}</a> <a id="2737" class="Symbol">{</a><a id="2738" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="2739" class="Symbol">}</a> <a id="2741" href="MLTT.Two-Properties.html#2741" class="Bound">f</a> <a id="2743" href="MLTT.Two-Properties.html#2743" class="Bound">g</a> <a id="2745" class="Symbol">=</a> <a id="2747" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="2764" class="Symbol">(</a><a id="2765" href="MLTT.Two-Properties.html#2743" class="Bound">g</a> <a id="2767" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2771" class="Symbol">)</a>
<a id="2773" href="MLTT.Two-Properties.html#2640" class="Function">𝟚-ext</a> <a id="2779" class="Symbol">{</a><a id="2780" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="2781" class="Symbol">}</a> <a id="2783" class="Symbol">{</a><a id="2784" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="2785" class="Symbol">}</a> <a id="2787" href="MLTT.Two-Properties.html#2787" class="Bound">f</a> <a id="2789" href="MLTT.Two-Properties.html#2789" class="Bound">g</a> <a id="2791" class="Symbol">=</a> <a id="2793" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="2810" class="Symbol">(</a><a id="2811" href="MLTT.Two-Properties.html#2787" class="Bound">f</a> <a id="2813" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2817" class="Symbol">)</a>
<a id="2819" href="MLTT.Two-Properties.html#2640" class="Function">𝟚-ext</a> <a id="2825" class="Symbol">{</a><a id="2826" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="2827" class="Symbol">}</a> <a id="2829" class="Symbol">{</a><a id="2830" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="2831" class="Symbol">}</a> <a id="2833" href="MLTT.Two-Properties.html#2833" class="Bound">f</a> <a id="2835" href="MLTT.Two-Properties.html#2835" class="Bound">g</a> <a id="2837" class="Symbol">=</a> <a id="2839" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="equal-₁-different-from-₀"></a><a id="2845" href="MLTT.Two-Properties.html#2845" class="Function">equal-₁-different-from-₀</a> <a id="2870" class="Symbol">:</a> <a id="2872" class="Symbol">{</a><a id="2873" href="MLTT.Two-Properties.html#2873" class="Bound">b</a> <a id="2875" class="Symbol">:</a> <a id="2877" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="2878" class="Symbol">}</a> <a id="2880" class="Symbol">→</a> <a id="2882" href="MLTT.Two-Properties.html#2873" class="Bound">b</a> <a id="2884" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2886" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2888" class="Symbol">→</a> <a id="2890" href="MLTT.Two-Properties.html#2873" class="Bound">b</a> <a id="2892" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2894" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="2896" href="MLTT.Two-Properties.html#2845" class="Function">equal-₁-different-from-₀</a> <a id="2921" href="MLTT.Two-Properties.html#2921" class="Bound">r</a> <a id="2923" href="MLTT.Two-Properties.html#2923" class="Bound">s</a> <a id="2925" class="Symbol">=</a> <a id="2927" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a> <a id="2943" class="Symbol">(</a><a id="2944" href="MLTT.Two-Properties.html#2923" class="Bound">s</a> <a id="2946" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2949" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2951" href="MLTT.Two-Properties.html#2921" class="Bound">r</a><a id="2952" class="Symbol">)</a>

<a id="different-from-₀-equal-₁"></a><a id="2955" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a> <a id="2980" class="Symbol">:</a> <a id="2982" class="Symbol">{</a><a id="2983" href="MLTT.Two-Properties.html#2983" class="Bound">b</a> <a id="2985" class="Symbol">:</a> <a id="2987" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="2988" class="Symbol">}</a> <a id="2990" class="Symbol">→</a> <a id="2992" href="MLTT.Two-Properties.html#2983" class="Bound">b</a> <a id="2994" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2996" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2998" class="Symbol">→</a> <a id="3000" href="MLTT.Two-Properties.html#2983" class="Bound">b</a> <a id="3002" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3004" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="3006" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a> <a id="3031" href="MLTT.Two-Properties.html#3031" class="Bound">f</a> <a id="3033" class="Symbol">=</a> <a id="3035" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="3052" class="Symbol">(</a><a id="3053" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3060" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3062" href="MLTT.Two-Properties.html#3031" class="Bound">f</a><a id="3063" class="Symbol">)</a> <a id="3065" class="Symbol">(λ</a> <a id="3068" href="MLTT.Two-Properties.html#3068" class="Bound">r</a> <a id="3070" class="Symbol">→</a> <a id="3072" href="MLTT.Two-Properties.html#3068" class="Bound">r</a><a id="3073" class="Symbol">)</a>

<a id="different-from-₁-equal-₀"></a><a id="3076" href="MLTT.Two-Properties.html#3076" class="Function">different-from-₁-equal-₀</a> <a id="3101" class="Symbol">:</a> <a id="3103" class="Symbol">{</a><a id="3104" href="MLTT.Two-Properties.html#3104" class="Bound">b</a> <a id="3106" class="Symbol">:</a> <a id="3108" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="3109" class="Symbol">}</a> <a id="3111" class="Symbol">→</a> <a id="3113" href="MLTT.Two-Properties.html#3104" class="Bound">b</a> <a id="3115" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3117" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="3119" class="Symbol">→</a> <a id="3121" href="MLTT.Two-Properties.html#3104" class="Bound">b</a> <a id="3123" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3125" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="3127" href="MLTT.Two-Properties.html#3076" class="Function">different-from-₁-equal-₀</a> <a id="3152" href="MLTT.Two-Properties.html#3152" class="Bound">f</a> <a id="3154" class="Symbol">=</a> <a id="3156" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="3173" class="Symbol">(λ</a> <a id="3176" href="MLTT.Two-Properties.html#3176" class="Bound">r</a> <a id="3178" class="Symbol">→</a> <a id="3180" href="MLTT.Two-Properties.html#3176" class="Bound">r</a><a id="3181" class="Symbol">)</a> <a id="3183" class="Symbol">(</a><a id="3184" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3191" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3193" href="MLTT.Two-Properties.html#3152" class="Bound">f</a><a id="3194" class="Symbol">)</a>

<a id="equal-₀-different-from-₁"></a><a id="3197" href="MLTT.Two-Properties.html#3197" class="Function">equal-₀-different-from-₁</a> <a id="3222" class="Symbol">:</a> <a id="3224" class="Symbol">{</a><a id="3225" href="MLTT.Two-Properties.html#3225" class="Bound">b</a> <a id="3227" class="Symbol">:</a> <a id="3229" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="3230" class="Symbol">}</a> <a id="3232" class="Symbol">→</a> <a id="3234" href="MLTT.Two-Properties.html#3225" class="Bound">b</a> <a id="3236" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3238" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="MLTT.Two-Properties.html#3225" class="Bound">b</a> <a id="3244" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3246" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="3248" href="MLTT.Two-Properties.html#3197" class="Function">equal-₀-different-from-₁</a> <a id="3273" href="MLTT.Two-Properties.html#3273" class="Bound">r</a> <a id="3275" href="MLTT.Two-Properties.html#3275" class="Bound">s</a> <a id="3277" class="Symbol">=</a> <a id="3279" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a> <a id="3295" class="Symbol">(</a><a id="3296" href="MLTT.Two-Properties.html#3273" class="Bound">r</a> <a id="3298" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3301" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3303" href="MLTT.Two-Properties.html#3275" class="Bound">s</a><a id="3304" class="Symbol">)</a>

<a id="[a＝₁→b＝₁]-gives-[b＝₀→a＝₀]"></a><a id="3307" href="MLTT.Two-Properties.html#3307" class="Function">[a＝₁→b＝₁]-gives-[b＝₀→a＝₀]</a> <a id="3333" class="Symbol">:</a> <a id="3335" class="Symbol">{</a><a id="3336" href="MLTT.Two-Properties.html#3336" class="Bound">a</a> <a id="3338" href="MLTT.Two-Properties.html#3338" class="Bound">b</a> <a id="3340" class="Symbol">:</a> <a id="3342" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="3343" class="Symbol">}</a> <a id="3345" class="Symbol">→</a> <a id="3347" class="Symbol">(</a><a id="3348" href="MLTT.Two-Properties.html#3336" class="Bound">a</a> <a id="3350" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3352" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="3354" class="Symbol">→</a> <a id="3356" href="MLTT.Two-Properties.html#3338" class="Bound">b</a> <a id="3358" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3360" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="3361" class="Symbol">)</a> <a id="3363" class="Symbol">→</a> <a id="3365" href="MLTT.Two-Properties.html#3338" class="Bound">b</a> <a id="3367" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3369" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="3371" class="Symbol">→</a> <a id="3373" href="MLTT.Two-Properties.html#3336" class="Bound">a</a> <a id="3375" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3377" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="3379" href="MLTT.Two-Properties.html#3307" class="Function">[a＝₁→b＝₁]-gives-[b＝₀→a＝₀]</a> <a id="3405" href="MLTT.Two-Properties.html#3405" class="Bound">f</a> <a id="3407" class="Symbol">=</a>
 <a id="3410" href="MLTT.Two-Properties.html#3076" class="Function">different-from-₁-equal-₀</a> <a id="3435" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3437" class="Symbol">(</a><a id="3438" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="3453" href="MLTT.Two-Properties.html#3405" class="Bound">f</a><a id="3454" class="Symbol">)</a> <a id="3456" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3458" href="MLTT.Two-Properties.html#3197" class="Function">equal-₀-different-from-₁</a>

<a id="[a＝₀→b＝₀]-gives-[b＝₁→a＝₁]"></a><a id="3484" href="MLTT.Two-Properties.html#3484" class="Function">[a＝₀→b＝₀]-gives-[b＝₁→a＝₁]</a> <a id="3510" class="Symbol">:</a> <a id="3512" class="Symbol">{</a><a id="3513" href="MLTT.Two-Properties.html#3513" class="Bound">a</a> <a id="3515" href="MLTT.Two-Properties.html#3515" class="Bound">b</a> <a id="3517" class="Symbol">:</a> <a id="3519" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="3520" class="Symbol">}</a> <a id="3522" class="Symbol">→</a> <a id="3524" class="Symbol">(</a><a id="3525" href="MLTT.Two-Properties.html#3513" class="Bound">a</a> <a id="3527" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3529" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="3531" class="Symbol">→</a> <a id="3533" href="MLTT.Two-Properties.html#3515" class="Bound">b</a> <a id="3535" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3537" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="3538" class="Symbol">)</a> <a id="3540" class="Symbol">→</a> <a id="3542" href="MLTT.Two-Properties.html#3515" class="Bound">b</a> <a id="3544" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3546" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="3548" class="Symbol">→</a> <a id="3550" href="MLTT.Two-Properties.html#3513" class="Bound">a</a> <a id="3552" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3554" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="3556" href="MLTT.Two-Properties.html#3484" class="Function">[a＝₀→b＝₀]-gives-[b＝₁→a＝₁]</a> <a id="3582" href="MLTT.Two-Properties.html#3582" class="Bound">f</a> <a id="3584" class="Symbol">=</a>
 <a id="3587" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a> <a id="3612" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3614" class="Symbol">(</a><a id="3615" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="3630" href="MLTT.Two-Properties.html#3582" class="Bound">f</a><a id="3631" class="Symbol">)</a> <a id="3633" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3635" href="MLTT.Two-Properties.html#2845" class="Function">equal-₁-different-from-₀</a>

<a id="3661" class="Markup">\end{code}</a><a id="3671" class="Background">

𝟚-Characteristic function of equality on 𝟚:

</a><a id="3718" class="Markup">\begin{code}</a>

<a id="complement"></a><a id="3732" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="3743" class="Symbol">:</a> <a id="3745" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="3747" class="Symbol">→</a> <a id="3749" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="3751" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="3762" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="3764" class="Symbol">=</a> <a id="3766" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="3768" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="3779" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="3781" class="Symbol">=</a> <a id="3783" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>

<a id="complement-of-different-booleans"></a><a id="3786" href="MLTT.Two-Properties.html#3786" class="Function">complement-of-different-booleans</a> <a id="3819" class="Symbol">:</a> <a id="3821" class="Symbol">{</a><a id="3822" href="MLTT.Two-Properties.html#3822" class="Bound">a</a> <a id="3824" href="MLTT.Two-Properties.html#3824" class="Bound">b</a> <a id="3826" class="Symbol">:</a> <a id="3828" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="3829" class="Symbol">}</a> <a id="3831" class="Symbol">→</a> <a id="3833" href="MLTT.Two-Properties.html#3822" class="Bound">a</a> <a id="3835" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3837" href="MLTT.Two-Properties.html#3824" class="Bound">b</a> <a id="3839" class="Symbol">→</a> <a id="3841" href="MLTT.Two-Properties.html#3824" class="Bound">b</a> <a id="3843" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3845" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="3856" href="MLTT.Two-Properties.html#3822" class="Bound">a</a>
<a id="3858" href="MLTT.Two-Properties.html#3786" class="Function">complement-of-different-booleans</a> <a id="3891" class="Symbol">{</a><a id="3892" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="3893" class="Symbol">}</a> <a id="3895" class="Symbol">{</a><a id="3896" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="3897" class="Symbol">}</a> <a id="3899" href="MLTT.Two-Properties.html#3899" class="Bound">ν</a> <a id="3901" class="Symbol">=</a> <a id="3903" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3910" class="Symbol">(</a><a id="3911" href="MLTT.Two-Properties.html#3899" class="Bound">ν</a> <a id="3913" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3917" class="Symbol">)</a>
<a id="3919" href="MLTT.Two-Properties.html#3786" class="Function">complement-of-different-booleans</a> <a id="3952" class="Symbol">{</a><a id="3953" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="3954" class="Symbol">}</a> <a id="3956" class="Symbol">{</a><a id="3957" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="3958" class="Symbol">}</a> <a id="3960" href="MLTT.Two-Properties.html#3960" class="Bound">ν</a> <a id="3962" class="Symbol">=</a> <a id="3964" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="3969" href="MLTT.Two-Properties.html#3786" class="Function">complement-of-different-booleans</a> <a id="4002" class="Symbol">{</a><a id="4003" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="4004" class="Symbol">}</a> <a id="4006" class="Symbol">{</a><a id="4007" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="4008" class="Symbol">}</a> <a id="4010" href="MLTT.Two-Properties.html#4010" class="Bound">ν</a> <a id="4012" class="Symbol">=</a> <a id="4014" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="4019" href="MLTT.Two-Properties.html#3786" class="Function">complement-of-different-booleans</a> <a id="4052" class="Symbol">{</a><a id="4053" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="4054" class="Symbol">}</a> <a id="4056" class="Symbol">{</a><a id="4057" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="4058" class="Symbol">}</a> <a id="4060" href="MLTT.Two-Properties.html#4060" class="Bound">ν</a> <a id="4062" class="Symbol">=</a> <a id="4064" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4071" class="Symbol">(</a><a id="4072" href="MLTT.Two-Properties.html#4060" class="Bound">ν</a> <a id="4074" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="4078" class="Symbol">)</a>

<a id="complement-no-fp"></a><a id="4081" href="MLTT.Two-Properties.html#4081" class="Function">complement-no-fp</a> <a id="4098" class="Symbol">:</a> <a id="4100" class="Symbol">(</a><a id="4101" href="MLTT.Two-Properties.html#4101" class="Bound">n</a> <a id="4103" class="Symbol">:</a> <a id="4105" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="4106" class="Symbol">)</a> <a id="4108" class="Symbol">→</a> <a id="4110" href="MLTT.Two-Properties.html#4101" class="Bound">n</a> <a id="4112" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="4114" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="4125" href="MLTT.Two-Properties.html#4101" class="Bound">n</a>
<a id="4127" href="MLTT.Two-Properties.html#4081" class="Function">complement-no-fp</a> <a id="4144" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4146" href="MLTT.Two-Properties.html#4146" class="Bound">p</a> <a id="4148" class="Symbol">=</a> <a id="4150" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="4167" href="MLTT.Two-Properties.html#4146" class="Bound">p</a>
<a id="4169" href="MLTT.Two-Properties.html#4081" class="Function">complement-no-fp</a> <a id="4186" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4188" href="MLTT.Two-Properties.html#4188" class="Bound">p</a> <a id="4190" class="Symbol">=</a> <a id="4192" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="4209" href="MLTT.Two-Properties.html#4188" class="Bound">p</a>

<a id="complement-involutive"></a><a id="4212" href="MLTT.Two-Properties.html#4212" class="Function">complement-involutive</a> <a id="4234" class="Symbol">:</a> <a id="4236" class="Symbol">(</a><a id="4237" href="MLTT.Two-Properties.html#4237" class="Bound">b</a> <a id="4239" class="Symbol">:</a> <a id="4241" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="4242" class="Symbol">)</a> <a id="4244" class="Symbol">→</a> <a id="4246" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="4257" class="Symbol">(</a><a id="4258" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="4269" href="MLTT.Two-Properties.html#4237" class="Bound">b</a><a id="4270" class="Symbol">)</a> <a id="4272" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4274" href="MLTT.Two-Properties.html#4237" class="Bound">b</a>
<a id="4276" href="MLTT.Two-Properties.html#4212" class="Function">complement-involutive</a> <a id="4298" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4300" class="Symbol">=</a> <a id="4302" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="4307" href="MLTT.Two-Properties.html#4212" class="Function">complement-involutive</a> <a id="4329" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4331" class="Symbol">=</a> <a id="4333" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="complement-lc"></a><a id="4339" href="MLTT.Two-Properties.html#4339" class="Function">complement-lc</a> <a id="4353" class="Symbol">:</a> <a id="4355" class="Symbol">(</a><a id="4356" href="MLTT.Two-Properties.html#4356" class="Bound">b</a> <a id="4358" href="MLTT.Two-Properties.html#4358" class="Bound">c</a> <a id="4360" class="Symbol">:</a> <a id="4362" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="4363" class="Symbol">)</a> <a id="4365" class="Symbol">→</a> <a id="4367" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="4378" href="MLTT.Two-Properties.html#4356" class="Bound">b</a> <a id="4380" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4382" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="4393" href="MLTT.Two-Properties.html#4358" class="Bound">c</a> <a id="4395" class="Symbol">→</a> <a id="4397" href="MLTT.Two-Properties.html#4356" class="Bound">b</a> <a id="4399" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4401" href="MLTT.Two-Properties.html#4358" class="Bound">c</a>
<a id="4403" href="MLTT.Two-Properties.html#4339" class="Function">complement-lc</a> <a id="4417" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4419" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4421" class="Symbol">_</a> <a id="4423" class="Symbol">=</a> <a id="4425" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="4430" href="MLTT.Two-Properties.html#4339" class="Function">complement-lc</a> <a id="4444" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4446" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4448" href="MLTT.Two-Properties.html#4448" class="Bound">p</a> <a id="4450" class="Symbol">=</a> <a id="4452" href="MLTT.Two-Properties.html#4448" class="Bound">p</a> <a id="4454" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="4457" href="MLTT.Two-Properties.html#4339" class="Function">complement-lc</a> <a id="4471" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4473" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4475" href="MLTT.Two-Properties.html#4475" class="Bound">p</a> <a id="4477" class="Symbol">=</a> <a id="4479" href="MLTT.Two-Properties.html#4475" class="Bound">p</a> <a id="4481" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="4484" href="MLTT.Two-Properties.html#4339" class="Function">complement-lc</a> <a id="4498" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4500" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4502" class="Symbol">_</a> <a id="4504" class="Symbol">=</a> <a id="4506" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="eq𝟚"></a><a id="4512" href="MLTT.Two-Properties.html#4512" class="Function">eq𝟚</a> <a id="4516" class="Symbol">:</a> <a id="4518" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="4520" class="Symbol">→</a> <a id="4522" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="4524" class="Symbol">→</a> <a id="4526" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="4528" href="MLTT.Two-Properties.html#4512" class="Function">eq𝟚</a> <a id="4532" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4534" href="MLTT.Two-Properties.html#4534" class="Bound">n</a> <a id="4536" class="Symbol">=</a> <a id="4538" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="4549" href="MLTT.Two-Properties.html#4534" class="Bound">n</a>
<a id="4551" href="MLTT.Two-Properties.html#4512" class="Function">eq𝟚</a> <a id="4555" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4557" href="MLTT.Two-Properties.html#4557" class="Bound">n</a> <a id="4559" class="Symbol">=</a> <a id="4561" href="MLTT.Two-Properties.html#4557" class="Bound">n</a>

<a id="eq𝟚-equal"></a><a id="4564" href="MLTT.Two-Properties.html#4564" class="Function">eq𝟚-equal</a> <a id="4574" class="Symbol">:</a> <a id="4576" class="Symbol">(</a><a id="4577" href="MLTT.Two-Properties.html#4577" class="Bound">m</a> <a id="4579" href="MLTT.Two-Properties.html#4579" class="Bound">n</a> <a id="4581" class="Symbol">:</a> <a id="4583" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="4584" class="Symbol">)</a> <a id="4586" class="Symbol">→</a> <a id="4588" href="MLTT.Two-Properties.html#4512" class="Function">eq𝟚</a> <a id="4592" href="MLTT.Two-Properties.html#4577" class="Bound">m</a> <a id="4594" href="MLTT.Two-Properties.html#4579" class="Bound">n</a> <a id="4596" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4598" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4600" class="Symbol">→</a> <a id="4602" href="MLTT.Two-Properties.html#4577" class="Bound">m</a> <a id="4604" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4606" href="MLTT.Two-Properties.html#4579" class="Bound">n</a>
<a id="4608" href="MLTT.Two-Properties.html#4564" class="Function">eq𝟚-equal</a> <a id="4618" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4620" href="MLTT.Two-Properties.html#4620" class="Bound">n</a> <a id="4622" href="MLTT.Two-Properties.html#4622" class="Bound">p</a> <a id="4624" class="Symbol">=</a> <a id="4626" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4629" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="4640" class="Symbol">(</a><a id="4641" href="MLTT.Two-Properties.html#4622" class="Bound">p</a> <a id="4643" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4645" class="Symbol">)</a> <a id="4647" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="4649" href="MLTT.Two-Properties.html#4212" class="Function">complement-involutive</a> <a id="4671" href="MLTT.Two-Properties.html#4620" class="Bound">n</a>
<a id="4673" href="MLTT.Two-Properties.html#4564" class="Function">eq𝟚-equal</a> <a id="4683" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4685" href="MLTT.Two-Properties.html#4685" class="Bound">n</a> <a id="4687" href="MLTT.Two-Properties.html#4687" class="Bound">p</a> <a id="4689" class="Symbol">=</a> <a id="4691" href="MLTT.Two-Properties.html#4687" class="Bound">p</a> <a id="4693" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="equal-eq𝟚"></a><a id="4697" href="MLTT.Two-Properties.html#4697" class="Function">equal-eq𝟚</a> <a id="4707" class="Symbol">:</a> <a id="4709" class="Symbol">(</a><a id="4710" href="MLTT.Two-Properties.html#4710" class="Bound">m</a> <a id="4712" href="MLTT.Two-Properties.html#4712" class="Bound">n</a> <a id="4714" class="Symbol">:</a> <a id="4716" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="4717" class="Symbol">)</a> <a id="4719" class="Symbol">→</a> <a id="4721" href="MLTT.Two-Properties.html#4710" class="Bound">m</a> <a id="4723" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4725" href="MLTT.Two-Properties.html#4712" class="Bound">n</a> <a id="4727" class="Symbol">→</a> <a id="4729" href="MLTT.Two-Properties.html#4512" class="Function">eq𝟚</a> <a id="4733" href="MLTT.Two-Properties.html#4710" class="Bound">m</a> <a id="4735" href="MLTT.Two-Properties.html#4712" class="Bound">n</a> <a id="4737" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4739" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="4741" href="MLTT.Two-Properties.html#4697" class="Function">equal-eq𝟚</a> <a id="4751" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4753" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4755" class="Symbol">_</a> <a id="4757" class="Symbol">=</a> <a id="4759" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="4764" href="MLTT.Two-Properties.html#4697" class="Function">equal-eq𝟚</a> <a id="4774" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4776" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4778" href="MLTT.Two-Properties.html#4778" class="Bound">p</a> <a id="4780" class="Symbol">=</a> <a id="4782" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="4799" href="MLTT.Two-Properties.html#4778" class="Bound">p</a>
<a id="4801" href="MLTT.Two-Properties.html#4697" class="Function">equal-eq𝟚</a> <a id="4811" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4813" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4815" href="MLTT.Two-Properties.html#4815" class="Bound">p</a> <a id="4817" class="Symbol">=</a> <a id="4819" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="4836" href="MLTT.Two-Properties.html#4815" class="Bound">p</a>
<a id="4838" href="MLTT.Two-Properties.html#4697" class="Function">equal-eq𝟚</a> <a id="4848" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4850" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4852" class="Symbol">_</a> <a id="4854" class="Symbol">=</a> <a id="4856" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="4862" class="Markup">\end{code}</a><a id="4872" class="Background">

Natural order of binary numbers:

</a><a id="4908" class="Markup">\begin{code}</a>

<a id="_&lt;₂_"></a><a id="4922" href="MLTT.Two-Properties.html#4922" class="Function Operator">_&lt;₂_</a> <a id="4927" class="Symbol">:</a> <a id="4929" class="Symbol">(</a><a id="4930" href="MLTT.Two-Properties.html#4930" class="Bound">a</a> <a id="4932" href="MLTT.Two-Properties.html#4932" class="Bound">b</a> <a id="4934" class="Symbol">:</a> <a id="4936" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="4937" class="Symbol">)</a> <a id="4939" class="Symbol">→</a> <a id="4941" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="4944" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4946" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4948" href="MLTT.Two-Properties.html#4922" class="Function Operator">&lt;₂</a> <a id="4951" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4953" class="Symbol">=</a> <a id="4955" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
<a id="4957" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="4959" href="MLTT.Two-Properties.html#4922" class="Function Operator">&lt;₂</a> <a id="4962" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4964" class="Symbol">=</a> <a id="4966" href="MLTT.Unit.html#129" class="Record">𝟙</a>
<a id="4968" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4970" href="MLTT.Two-Properties.html#4922" class="Function Operator">&lt;₂</a> <a id="4973" href="MLTT.Two-Properties.html#4973" class="Bound">b</a> <a id="4975" class="Symbol">=</a> <a id="4977" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>

<a id="_≤₂_"></a><a id="4980" href="MLTT.Two-Properties.html#4980" class="Function Operator">_≤₂_</a> <a id="4985" class="Symbol">:</a> <a id="4987" class="Symbol">(</a><a id="4988" href="MLTT.Two-Properties.html#4988" class="Bound">a</a> <a id="4990" href="MLTT.Two-Properties.html#4990" class="Bound">b</a> <a id="4992" class="Symbol">:</a> <a id="4994" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="4995" class="Symbol">)</a> <a id="4997" class="Symbol">→</a> <a id="4999" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="5002" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5004" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="5006" href="MLTT.Two-Properties.html#4980" class="Function Operator">≤₂</a> <a id="5009" href="MLTT.Two-Properties.html#5009" class="Bound">b</a> <a id="5011" class="Symbol">=</a> <a id="5013" href="MLTT.Unit.html#129" class="Record">𝟙</a>
<a id="5015" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="5017" href="MLTT.Two-Properties.html#4980" class="Function Operator">≤₂</a> <a id="5020" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="5022" class="Symbol">=</a> <a id="5024" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
<a id="5026" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="5028" href="MLTT.Two-Properties.html#4980" class="Function Operator">≤₂</a> <a id="5031" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="5033" class="Symbol">=</a> <a id="5035" href="MLTT.Unit.html#129" class="Record">𝟙</a>

<a id="5038" class="Keyword">instance</a>
 <a id="strict-order-𝟚-𝟚"></a><a id="5048" href="MLTT.Two-Properties.html#5048" class="Function">strict-order-𝟚-𝟚</a> <a id="5065" class="Symbol">:</a> <a id="5067" href="Notation.Order.html#192" class="Record">Strict-Order</a> <a id="5080" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="5082" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
 <a id="5085" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a> <a id="5089" class="Symbol">{{</a><a id="5091" href="MLTT.Two-Properties.html#5048" class="Function">strict-order-𝟚-𝟚</a><a id="5107" class="Symbol">}}</a> <a id="5110" class="Symbol">=</a> <a id="5112" href="MLTT.Two-Properties.html#4922" class="Function Operator">_&lt;₂_</a>

 <a id="order-𝟚-𝟚"></a><a id="5119" href="MLTT.Two-Properties.html#5119" class="Function">order-𝟚-𝟚</a> <a id="5129" class="Symbol">:</a> <a id="5131" href="Notation.Order.html#485" class="Record">Order</a> <a id="5137" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="5139" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
 <a id="5142" href="Notation.Order.html#558" class="Field Operator">_≤_</a> <a id="5146" class="Symbol">{{</a><a id="5148" href="MLTT.Two-Properties.html#5119" class="Function">order-𝟚-𝟚</a><a id="5157" class="Symbol">}}</a> <a id="5160" class="Symbol">=</a> <a id="5162" href="MLTT.Two-Properties.html#4980" class="Function Operator">_≤₂_</a>

<a id="&lt;₂-is-prop-valued"></a><a id="5168" href="MLTT.Two-Properties.html#5168" class="Function">&lt;₂-is-prop-valued</a> <a id="5186" class="Symbol">:</a> <a id="5188" class="Symbol">{</a><a id="5189" href="MLTT.Two-Properties.html#5189" class="Bound">b</a> <a id="5191" href="MLTT.Two-Properties.html#5191" class="Bound">c</a> <a id="5193" class="Symbol">:</a> <a id="5195" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="5196" class="Symbol">}</a> <a id="5198" class="Symbol">→</a> <a id="5200" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5208" class="Symbol">(</a><a id="5209" href="MLTT.Two-Properties.html#5189" class="Bound">b</a> <a id="5211" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="5213" href="MLTT.Two-Properties.html#5191" class="Bound">c</a><a id="5214" class="Symbol">)</a>
<a id="5216" href="MLTT.Two-Properties.html#5168" class="Function">&lt;₂-is-prop-valued</a> <a id="5234" class="Symbol">{</a><a id="5235" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5236" class="Symbol">}</a> <a id="5238" class="Symbol">{</a><a id="5239" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5240" class="Symbol">}</a> <a id="5242" class="Symbol">=</a> <a id="5244" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>
<a id="5254" href="MLTT.Two-Properties.html#5168" class="Function">&lt;₂-is-prop-valued</a> <a id="5272" class="Symbol">{</a><a id="5273" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5274" class="Symbol">}</a> <a id="5276" class="Symbol">{</a><a id="5277" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5278" class="Symbol">}</a> <a id="5280" class="Symbol">=</a> <a id="5282" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>
<a id="5292" href="MLTT.Two-Properties.html#5168" class="Function">&lt;₂-is-prop-valued</a> <a id="5310" class="Symbol">{</a><a id="5311" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5312" class="Symbol">}</a> <a id="5314" class="Symbol">{</a><a id="5315" href="MLTT.Two-Properties.html#5315" class="Bound">c</a><a id="5316" class="Symbol">}</a> <a id="5318" class="Symbol">=</a> <a id="5320" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>

<a id="≤₂-is-prop-valued"></a><a id="5331" href="MLTT.Two-Properties.html#5331" class="Function">≤₂-is-prop-valued</a> <a id="5349" class="Symbol">:</a> <a id="5351" class="Symbol">{</a><a id="5352" href="MLTT.Two-Properties.html#5352" class="Bound">b</a> <a id="5354" href="MLTT.Two-Properties.html#5354" class="Bound">c</a> <a id="5356" class="Symbol">:</a> <a id="5358" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="5359" class="Symbol">}</a> <a id="5361" class="Symbol">→</a> <a id="5363" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5371" class="Symbol">(</a><a id="5372" href="MLTT.Two-Properties.html#5352" class="Bound">b</a> <a id="5374" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="5376" href="MLTT.Two-Properties.html#5354" class="Bound">c</a><a id="5377" class="Symbol">)</a>
<a id="5379" href="MLTT.Two-Properties.html#5331" class="Function">≤₂-is-prop-valued</a> <a id="5397" class="Symbol">{</a><a id="5398" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5399" class="Symbol">}</a> <a id="5401" class="Symbol">{</a><a id="5402" href="MLTT.Two-Properties.html#5402" class="Bound">c</a><a id="5403" class="Symbol">}</a> <a id="5405" class="Symbol">=</a> <a id="5407" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>
<a id="5417" href="MLTT.Two-Properties.html#5331" class="Function">≤₂-is-prop-valued</a> <a id="5435" class="Symbol">{</a><a id="5436" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5437" class="Symbol">}</a> <a id="5439" class="Symbol">{</a><a id="5440" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5441" class="Symbol">}</a> <a id="5443" class="Symbol">=</a> <a id="5445" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>
<a id="5455" href="MLTT.Two-Properties.html#5331" class="Function">≤₂-is-prop-valued</a> <a id="5473" class="Symbol">{</a><a id="5474" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5475" class="Symbol">}</a> <a id="5477" class="Symbol">{</a><a id="5478" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5479" class="Symbol">}</a> <a id="5481" class="Symbol">=</a> <a id="5483" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>

<a id="&lt;₂-criterion"></a><a id="5494" href="MLTT.Two-Properties.html#5494" class="Function">&lt;₂-criterion</a> <a id="5507" class="Symbol">:</a> <a id="5509" class="Symbol">{</a><a id="5510" href="MLTT.Two-Properties.html#5510" class="Bound">a</a> <a id="5512" href="MLTT.Two-Properties.html#5512" class="Bound">b</a> <a id="5514" class="Symbol">:</a> <a id="5516" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="5517" class="Symbol">}</a> <a id="5519" class="Symbol">→</a> <a id="5521" class="Symbol">(</a><a id="5522" href="MLTT.Two-Properties.html#5510" class="Bound">a</a> <a id="5524" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5526" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5527" class="Symbol">)</a> <a id="5529" class="Symbol">→</a> <a id="5531" class="Symbol">(</a><a id="5532" href="MLTT.Two-Properties.html#5512" class="Bound">b</a> <a id="5534" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5536" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5537" class="Symbol">)</a> <a id="5539" class="Symbol">→</a> <a id="5541" href="MLTT.Two-Properties.html#5510" class="Bound">a</a> <a id="5543" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="5545" href="MLTT.Two-Properties.html#5512" class="Bound">b</a>
<a id="5547" href="MLTT.Two-Properties.html#5494" class="Function">&lt;₂-criterion</a> <a id="5560" class="Symbol">{</a><a id="5561" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5562" class="Symbol">}</a> <a id="5564" class="Symbol">{</a><a id="5565" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5566" class="Symbol">}</a> <a id="5568" href="MLTT.Two-Properties.html#5568" class="Bound">p</a> <a id="5570" href="MLTT.Two-Properties.html#5570" class="Bound">q</a> <a id="5572" class="Symbol">=</a> <a id="5574" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="5591" href="MLTT.Two-Properties.html#5570" class="Bound">q</a>
<a id="5593" href="MLTT.Two-Properties.html#5494" class="Function">&lt;₂-criterion</a> <a id="5606" class="Symbol">{</a><a id="5607" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5608" class="Symbol">}</a> <a id="5610" class="Symbol">{</a><a id="5611" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5612" class="Symbol">}</a> <a id="5614" href="MLTT.Two-Properties.html#5614" class="Bound">p</a> <a id="5616" href="MLTT.Two-Properties.html#5616" class="Bound">q</a> <a id="5618" class="Symbol">=</a> <a id="5620" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="5622" href="MLTT.Two-Properties.html#5494" class="Function">&lt;₂-criterion</a> <a id="5635" class="Symbol">{</a><a id="5636" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5637" class="Symbol">}</a> <a id="5639" class="Symbol">{</a><a id="5640" href="MLTT.Two-Properties.html#5640" class="Bound">b</a><a id="5641" class="Symbol">}</a> <a id="5643" href="MLTT.Two-Properties.html#5643" class="Bound">p</a> <a id="5645" href="MLTT.Two-Properties.html#5645" class="Bound">q</a> <a id="5647" class="Symbol">=</a> <a id="5649" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="5666" href="MLTT.Two-Properties.html#5643" class="Bound">p</a>

<a id="&lt;₂-criterion-converse"></a><a id="5669" href="MLTT.Two-Properties.html#5669" class="Function">&lt;₂-criterion-converse</a> <a id="5691" class="Symbol">:</a> <a id="5693" class="Symbol">{</a><a id="5694" href="MLTT.Two-Properties.html#5694" class="Bound">a</a> <a id="5696" href="MLTT.Two-Properties.html#5696" class="Bound">b</a> <a id="5698" class="Symbol">:</a> <a id="5700" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="5701" class="Symbol">}</a> <a id="5703" class="Symbol">→</a> <a id="5705" href="MLTT.Two-Properties.html#5694" class="Bound">a</a> <a id="5707" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="5709" href="MLTT.Two-Properties.html#5696" class="Bound">b</a> <a id="5711" class="Symbol">→</a> <a id="5713" class="Symbol">(</a><a id="5714" href="MLTT.Two-Properties.html#5694" class="Bound">a</a> <a id="5716" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5718" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5719" class="Symbol">)</a> <a id="5721" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5723" class="Symbol">(</a><a id="5724" href="MLTT.Two-Properties.html#5696" class="Bound">b</a> <a id="5726" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5728" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5729" class="Symbol">)</a>
<a id="5731" href="MLTT.Two-Properties.html#5669" class="Function">&lt;₂-criterion-converse</a> <a id="5753" class="Symbol">{</a><a id="5754" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5755" class="Symbol">}</a> <a id="5757" class="Symbol">{</a><a id="5758" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5759" class="Symbol">}</a> <a id="5761" href="MLTT.Two-Properties.html#5761" class="Bound">l</a> <a id="5763" class="Symbol">=</a> <a id="5765" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5772" href="MLTT.Two-Properties.html#5761" class="Bound">l</a>
<a id="5774" href="MLTT.Two-Properties.html#5669" class="Function">&lt;₂-criterion-converse</a> <a id="5796" class="Symbol">{</a><a id="5797" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5798" class="Symbol">}</a> <a id="5800" class="Symbol">{</a><a id="5801" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5802" class="Symbol">}</a> <a id="5804" href="MLTT.Two-Properties.html#5804" class="Bound">l</a> <a id="5806" class="Symbol">=</a> <a id="5808" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5813" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5815" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="5820" href="MLTT.Two-Properties.html#5669" class="Function">&lt;₂-criterion-converse</a> <a id="5842" class="Symbol">{</a><a id="5843" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5844" class="Symbol">}</a> <a id="5846" class="Symbol">{</a><a id="5847" href="MLTT.Two-Properties.html#5847" class="Bound">b</a><a id="5848" class="Symbol">}</a> <a id="5850" href="MLTT.Two-Properties.html#5850" class="Bound">l</a> <a id="5852" class="Symbol">=</a> <a id="5854" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5861" href="MLTT.Two-Properties.html#5850" class="Bound">l</a>

<a id="≤₂-criterion"></a><a id="5864" href="MLTT.Two-Properties.html#5864" class="Function">≤₂-criterion</a> <a id="5877" class="Symbol">:</a> <a id="5879" class="Symbol">{</a><a id="5880" href="MLTT.Two-Properties.html#5880" class="Bound">a</a> <a id="5882" href="MLTT.Two-Properties.html#5882" class="Bound">b</a> <a id="5884" class="Symbol">:</a> <a id="5886" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="5887" class="Symbol">}</a> <a id="5889" class="Symbol">→</a> <a id="5891" class="Symbol">(</a><a id="5892" href="MLTT.Two-Properties.html#5880" class="Bound">a</a> <a id="5894" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5896" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="5898" class="Symbol">→</a> <a id="5900" href="MLTT.Two-Properties.html#5882" class="Bound">b</a> <a id="5902" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5904" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5905" class="Symbol">)</a> <a id="5907" class="Symbol">→</a> <a id="5909" href="MLTT.Two-Properties.html#5880" class="Bound">a</a> <a id="5911" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="5913" href="MLTT.Two-Properties.html#5882" class="Bound">b</a>
<a id="5915" href="MLTT.Two-Properties.html#5864" class="Function">≤₂-criterion</a> <a id="5928" class="Symbol">{</a><a id="5929" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5930" class="Symbol">}</a> <a id="5932" class="Symbol">{</a><a id="5933" href="MLTT.Two-Properties.html#5933" class="Bound">b</a><a id="5934" class="Symbol">}</a> <a id="5936" href="MLTT.Two-Properties.html#5936" class="Bound">f</a> <a id="5938" class="Symbol">=</a> <a id="5940" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="5942" href="MLTT.Two-Properties.html#5864" class="Function">≤₂-criterion</a> <a id="5955" class="Symbol">{</a><a id="5956" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5957" class="Symbol">}</a> <a id="5959" class="Symbol">{</a><a id="5960" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5961" class="Symbol">}</a> <a id="5963" href="MLTT.Two-Properties.html#5963" class="Bound">f</a> <a id="5965" class="Symbol">=</a> <a id="5967" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="5984" class="Symbol">(</a><a id="5985" href="MLTT.Two-Properties.html#5963" class="Bound">f</a> <a id="5987" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="5991" class="Symbol">)</a>
<a id="5993" href="MLTT.Two-Properties.html#5864" class="Function">≤₂-criterion</a> <a id="6006" class="Symbol">{</a><a id="6007" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6008" class="Symbol">}</a> <a id="6010" class="Symbol">{</a><a id="6011" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6012" class="Symbol">}</a> <a id="6014" href="MLTT.Two-Properties.html#6014" class="Bound">f</a> <a id="6016" class="Symbol">=</a> <a id="6018" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="≤₂-criterion-converse"></a><a id="6021" href="MLTT.Two-Properties.html#6021" class="Function">≤₂-criterion-converse</a> <a id="6043" class="Symbol">:</a> <a id="6045" class="Symbol">{</a><a id="6046" href="MLTT.Two-Properties.html#6046" class="Bound">a</a> <a id="6048" href="MLTT.Two-Properties.html#6048" class="Bound">b</a> <a id="6050" class="Symbol">:</a> <a id="6052" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="6053" class="Symbol">}</a> <a id="6055" class="Symbol">→</a> <a id="6057" href="MLTT.Two-Properties.html#6046" class="Bound">a</a> <a id="6059" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="6061" href="MLTT.Two-Properties.html#6048" class="Bound">b</a> <a id="6063" class="Symbol">→</a> <a id="6065" href="MLTT.Two-Properties.html#6046" class="Bound">a</a> <a id="6067" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6069" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6071" class="Symbol">→</a> <a id="6073" href="MLTT.Two-Properties.html#6048" class="Bound">b</a> <a id="6075" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6077" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="6079" href="MLTT.Two-Properties.html#6021" class="Function">≤₂-criterion-converse</a> <a id="6101" class="Symbol">{</a><a id="6102" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6103" class="Symbol">}</a> <a id="6105" class="Symbol">{</a><a id="6106" href="MLTT.Two-Properties.html#6106" class="Bound">b</a><a id="6107" class="Symbol">}</a> <a id="6109" href="MLTT.Two-Properties.html#6109" class="Bound">l</a> <a id="6111" href="MLTT.Two-Properties.html#6111" class="Bound">p</a> <a id="6113" class="Symbol">=</a> <a id="6115" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="6132" href="MLTT.Two-Properties.html#6111" class="Bound">p</a>
<a id="6134" href="MLTT.Two-Properties.html#6021" class="Function">≤₂-criterion-converse</a> <a id="6156" class="Symbol">{</a><a id="6157" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6158" class="Symbol">}</a> <a id="6160" class="Symbol">{</a><a id="6161" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6162" class="Symbol">}</a> <a id="6164" href="MLTT.Two-Properties.html#6164" class="Bound">l</a> <a id="6166" href="MLTT.Two-Properties.html#6166" class="Bound">p</a> <a id="6168" class="Symbol">=</a> <a id="6170" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6177" href="MLTT.Two-Properties.html#6164" class="Bound">l</a>
<a id="6179" href="MLTT.Two-Properties.html#6021" class="Function">≤₂-criterion-converse</a> <a id="6201" class="Symbol">{</a><a id="6202" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6203" class="Symbol">}</a> <a id="6205" class="Symbol">{</a><a id="6206" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6207" class="Symbol">}</a> <a id="6209" href="MLTT.Two-Properties.html#6209" class="Bound">l</a> <a id="6211" href="MLTT.Two-Properties.html#6211" class="Bound">p</a> <a id="6213" class="Symbol">=</a> <a id="6215" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="₀-smallest"></a><a id="6221" href="MLTT.Two-Properties.html#6221" class="Function">₀-smallest</a> <a id="6232" class="Symbol">:</a> <a id="6234" class="Symbol">{</a><a id="6235" href="MLTT.Two-Properties.html#6235" class="Bound">a</a> <a id="6237" href="MLTT.Two-Properties.html#6237" class="Bound">b</a> <a id="6239" class="Symbol">:</a> <a id="6241" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="6242" class="Symbol">}</a> <a id="6244" class="Symbol">→</a> <a id="6246" href="MLTT.Two-Properties.html#6235" class="Bound">a</a> <a id="6248" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="6250" href="MLTT.Two-Properties.html#6237" class="Bound">b</a> <a id="6252" class="Symbol">→</a> <a id="6254" href="MLTT.Two-Properties.html#6237" class="Bound">b</a> <a id="6256" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6258" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6260" class="Symbol">→</a> <a id="6262" href="MLTT.Two-Properties.html#6235" class="Bound">a</a> <a id="6264" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6266" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="6268" href="MLTT.Two-Properties.html#6221" class="Function">₀-smallest</a> <a id="6279" class="Symbol">{</a><a id="6280" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6281" class="Symbol">}</a> <a id="6283" class="Symbol">{</a><a id="6284" href="MLTT.Two-Properties.html#6284" class="Bound">b</a><a id="6285" class="Symbol">}</a> <a id="6287" href="MLTT.Two-Properties.html#6287" class="Bound">l</a> <a id="6289" href="MLTT.Two-Properties.html#6289" class="Bound">p</a> <a id="6291" class="Symbol">=</a> <a id="6293" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="6298" href="MLTT.Two-Properties.html#6221" class="Function">₀-smallest</a> <a id="6309" class="Symbol">{</a><a id="6310" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6311" class="Symbol">}</a> <a id="6313" class="Symbol">{</a><a id="6314" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6315" class="Symbol">}</a> <a id="6317" href="MLTT.Two-Properties.html#6317" class="Bound">l</a> <a id="6319" href="MLTT.Two-Properties.html#6319" class="Bound">p</a> <a id="6321" class="Symbol">=</a> <a id="6323" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6330" href="MLTT.Two-Properties.html#6317" class="Bound">l</a>
<a id="6332" href="MLTT.Two-Properties.html#6221" class="Function">₀-smallest</a> <a id="6343" class="Symbol">{</a><a id="6344" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6345" class="Symbol">}</a> <a id="6347" class="Symbol">{</a><a id="6348" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6349" class="Symbol">}</a> <a id="6351" href="MLTT.Two-Properties.html#6351" class="Bound">l</a> <a id="6353" href="MLTT.Two-Properties.html#6353" class="Bound">p</a> <a id="6355" class="Symbol">=</a> <a id="6357" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="6374" href="MLTT.Two-Properties.html#6353" class="Bound">p</a>

<a id="&lt;₂-gives-≤₂"></a><a id="6377" href="MLTT.Two-Properties.html#6377" class="Function">&lt;₂-gives-≤₂</a> <a id="6389" class="Symbol">:</a> <a id="6391" class="Symbol">{</a><a id="6392" href="MLTT.Two-Properties.html#6392" class="Bound">a</a> <a id="6394" href="MLTT.Two-Properties.html#6394" class="Bound">b</a> <a id="6396" class="Symbol">:</a> <a id="6398" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="6399" class="Symbol">}</a> <a id="6401" class="Symbol">→</a> <a id="6403" href="MLTT.Two-Properties.html#6392" class="Bound">a</a> <a id="6405" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="6407" href="MLTT.Two-Properties.html#6394" class="Bound">b</a> <a id="6409" class="Symbol">→</a> <a id="6411" href="MLTT.Two-Properties.html#6392" class="Bound">a</a> <a id="6413" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="6415" href="MLTT.Two-Properties.html#6394" class="Bound">b</a>
<a id="6417" href="MLTT.Two-Properties.html#6377" class="Function">&lt;₂-gives-≤₂</a> <a id="6429" class="Symbol">{</a><a id="6430" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6431" class="Symbol">}</a> <a id="6433" class="Symbol">{</a><a id="6434" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6435" class="Symbol">}</a> <a id="6437" href="MLTT.Two-Properties.html#6437" class="Bound">l</a> <a id="6439" class="Symbol">=</a> <a id="6441" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6448" href="MLTT.Two-Properties.html#6437" class="Bound">l</a>
<a id="6450" href="MLTT.Two-Properties.html#6377" class="Function">&lt;₂-gives-≤₂</a> <a id="6462" class="Symbol">{</a><a id="6463" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6464" class="Symbol">}</a> <a id="6466" class="Symbol">{</a><a id="6467" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6468" class="Symbol">}</a> <a id="6470" href="MLTT.Two-Properties.html#6470" class="Bound">l</a> <a id="6472" class="Symbol">=</a> <a id="6474" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="6476" href="MLTT.Two-Properties.html#6377" class="Function">&lt;₂-gives-≤₂</a> <a id="6488" class="Symbol">{</a><a id="6489" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6490" class="Symbol">}</a> <a id="6492" class="Symbol">{</a><a id="6493" href="MLTT.Two-Properties.html#6493" class="Bound">c</a><a id="6494" class="Symbol">}</a> <a id="6496" href="MLTT.Two-Properties.html#6496" class="Bound">l</a> <a id="6498" class="Symbol">=</a> <a id="6500" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6507" href="MLTT.Two-Properties.html#6496" class="Bound">l</a>

<a id="&lt;₂-trans"></a><a id="6510" href="MLTT.Two-Properties.html#6510" class="Function">&lt;₂-trans</a> <a id="6519" class="Symbol">:</a> <a id="6521" class="Symbol">(</a><a id="6522" href="MLTT.Two-Properties.html#6522" class="Bound">a</a> <a id="6524" href="MLTT.Two-Properties.html#6524" class="Bound">b</a> <a id="6526" href="MLTT.Two-Properties.html#6526" class="Bound">c</a> <a id="6528" class="Symbol">:</a> <a id="6530" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="6531" class="Symbol">)</a> <a id="6533" class="Symbol">→</a> <a id="6535" href="MLTT.Two-Properties.html#6522" class="Bound">a</a> <a id="6537" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="6539" href="MLTT.Two-Properties.html#6524" class="Bound">b</a> <a id="6541" class="Symbol">→</a> <a id="6543" href="MLTT.Two-Properties.html#6524" class="Bound">b</a> <a id="6545" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="6547" href="MLTT.Two-Properties.html#6526" class="Bound">c</a> <a id="6549" class="Symbol">→</a> <a id="6551" href="MLTT.Two-Properties.html#6522" class="Bound">a</a> <a id="6553" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="6555" href="MLTT.Two-Properties.html#6526" class="Bound">c</a>
<a id="6557" href="MLTT.Two-Properties.html#6510" class="Function">&lt;₂-trans</a> <a id="6566" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6568" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6570" href="MLTT.Two-Properties.html#6570" class="Bound">c</a> <a id="6572" href="MLTT.Two-Properties.html#6572" class="Bound">l</a> <a id="6574" href="MLTT.Two-Properties.html#6574" class="Bound">m</a> <a id="6576" class="Symbol">=</a> <a id="6578" href="MLTT.Two-Properties.html#6574" class="Bound">m</a>
<a id="6580" href="MLTT.Two-Properties.html#6510" class="Function">&lt;₂-trans</a> <a id="6589" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6591" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6593" href="MLTT.Two-Properties.html#6593" class="Bound">c</a> <a id="6595" href="MLTT.Two-Properties.html#6595" class="Bound">l</a> <a id="6597" href="MLTT.Two-Properties.html#6597" class="Bound">m</a> <a id="6599" class="Symbol">=</a> <a id="6601" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6608" href="MLTT.Two-Properties.html#6597" class="Bound">m</a>
<a id="6610" href="MLTT.Two-Properties.html#6510" class="Function">&lt;₂-trans</a> <a id="6619" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6621" href="MLTT.Two-Properties.html#6621" class="Bound">b</a> <a id="6623" href="MLTT.Two-Properties.html#6623" class="Bound">c</a> <a id="6625" href="MLTT.Two-Properties.html#6625" class="Bound">l</a> <a id="6627" href="MLTT.Two-Properties.html#6627" class="Bound">m</a> <a id="6629" class="Symbol">=</a> <a id="6631" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6638" href="MLTT.Two-Properties.html#6625" class="Bound">l</a>

<a id="Lemma[a＝₀→b&lt;c→a&lt;c]"></a><a id="6641" href="MLTT.Two-Properties.html#6641" class="Function">Lemma[a＝₀→b&lt;c→a&lt;c]</a> <a id="6660" class="Symbol">:</a> <a id="6662" class="Symbol">{</a><a id="6663" href="MLTT.Two-Properties.html#6663" class="Bound">a</a> <a id="6665" href="MLTT.Two-Properties.html#6665" class="Bound">b</a> <a id="6667" href="MLTT.Two-Properties.html#6667" class="Bound">c</a> <a id="6669" class="Symbol">:</a> <a id="6671" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="6672" class="Symbol">}</a> <a id="6674" class="Symbol">→</a> <a id="6676" href="MLTT.Two-Properties.html#6663" class="Bound">a</a> <a id="6678" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6680" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6682" class="Symbol">→</a> <a id="6684" href="MLTT.Two-Properties.html#6665" class="Bound">b</a> <a id="6686" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="6688" href="MLTT.Two-Properties.html#6667" class="Bound">c</a> <a id="6690" class="Symbol">→</a> <a id="6692" href="MLTT.Two-Properties.html#6663" class="Bound">a</a> <a id="6694" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="6696" href="MLTT.Two-Properties.html#6667" class="Bound">c</a>
<a id="6698" href="MLTT.Two-Properties.html#6641" class="Function">Lemma[a＝₀→b&lt;c→a&lt;c]</a> <a id="6717" class="Symbol">{</a><a id="6718" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6719" class="Symbol">}</a> <a id="6721" class="Symbol">{</a><a id="6722" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6723" class="Symbol">}</a> <a id="6725" class="Symbol">{</a><a id="6726" href="MLTT.Two-Properties.html#6726" class="Bound">c</a><a id="6727" class="Symbol">}</a> <a id="6729" href="MLTT.Two-Properties.html#6729" class="Bound">p</a> <a id="6731" href="MLTT.Two-Properties.html#6731" class="Bound">l</a> <a id="6733" class="Symbol">=</a> <a id="6735" href="MLTT.Two-Properties.html#6731" class="Bound">l</a>
<a id="6737" href="MLTT.Two-Properties.html#6641" class="Function">Lemma[a＝₀→b&lt;c→a&lt;c]</a> <a id="6756" class="Symbol">{</a><a id="6757" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6758" class="Symbol">}</a> <a id="6760" class="Symbol">{</a><a id="6761" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6762" class="Symbol">}</a> <a id="6764" class="Symbol">{</a><a id="6765" href="MLTT.Two-Properties.html#6765" class="Bound">c</a><a id="6766" class="Symbol">}</a> <a id="6768" href="MLTT.Two-Properties.html#6768" class="Bound">p</a> <a id="6770" href="MLTT.Two-Properties.html#6770" class="Bound">l</a> <a id="6772" class="Symbol">=</a> <a id="6774" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6781" href="MLTT.Two-Properties.html#6770" class="Bound">l</a>
<a id="6783" href="MLTT.Two-Properties.html#6641" class="Function">Lemma[a＝₀→b&lt;c→a&lt;c]</a> <a id="6802" class="Symbol">{</a><a id="6803" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6804" class="Symbol">}</a> <a id="6806" class="Symbol">{</a><a id="6807" href="MLTT.Two-Properties.html#6807" class="Bound">b</a><a id="6808" class="Symbol">}</a> <a id="6810" class="Symbol">{</a><a id="6811" href="MLTT.Two-Properties.html#6811" class="Bound">c</a><a id="6812" class="Symbol">}</a> <a id="6814" href="MLTT.Two-Properties.html#6814" class="Bound">p</a> <a id="6816" href="MLTT.Two-Properties.html#6816" class="Bound">l</a> <a id="6818" class="Symbol">=</a> <a id="6820" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="6837" href="MLTT.Two-Properties.html#6814" class="Bound">p</a>

<a id="Lemma[a&lt;b→c≠₀→a&lt;c]"></a><a id="6840" href="MLTT.Two-Properties.html#6840" class="Function">Lemma[a&lt;b→c≠₀→a&lt;c]</a> <a id="6859" class="Symbol">:</a> <a id="6861" class="Symbol">{</a><a id="6862" href="MLTT.Two-Properties.html#6862" class="Bound">a</a> <a id="6864" href="MLTT.Two-Properties.html#6864" class="Bound">b</a> <a id="6866" href="MLTT.Two-Properties.html#6866" class="Bound">c</a> <a id="6868" class="Symbol">:</a> <a id="6870" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="6871" class="Symbol">}</a> <a id="6873" class="Symbol">→</a> <a id="6875" href="MLTT.Two-Properties.html#6862" class="Bound">a</a> <a id="6877" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="6879" href="MLTT.Two-Properties.html#6864" class="Bound">b</a> <a id="6881" class="Symbol">→</a> <a id="6883" href="MLTT.Two-Properties.html#6866" class="Bound">c</a> <a id="6885" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="6887" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6889" class="Symbol">→</a> <a id="6891" href="MLTT.Two-Properties.html#6862" class="Bound">a</a> <a id="6893" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="6895" href="MLTT.Two-Properties.html#6866" class="Bound">c</a>
<a id="6897" href="MLTT.Two-Properties.html#6840" class="Function">Lemma[a&lt;b→c≠₀→a&lt;c]</a> <a id="6916" class="Symbol">{</a><a id="6917" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6918" class="Symbol">}</a> <a id="6920" class="Symbol">{</a><a id="6921" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6922" class="Symbol">}</a> <a id="6924" class="Symbol">{</a><a id="6925" href="MLTT.Two-Properties.html#6925" class="Bound">c</a><a id="6926" class="Symbol">}</a> <a id="6928" href="MLTT.Two-Properties.html#6928" class="Bound">l</a> <a id="6930" href="MLTT.Two-Properties.html#6930" class="Bound">ν</a> <a id="6932" class="Symbol">=</a> <a id="6934" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6941" href="MLTT.Two-Properties.html#6928" class="Bound">l</a>
<a id="6943" href="MLTT.Two-Properties.html#6840" class="Function">Lemma[a&lt;b→c≠₀→a&lt;c]</a> <a id="6962" class="Symbol">{</a><a id="6963" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6964" class="Symbol">}</a> <a id="6966" class="Symbol">{</a><a id="6967" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6968" class="Symbol">}</a> <a id="6970" class="Symbol">{</a><a id="6971" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6972" class="Symbol">}</a> <a id="6974" href="MLTT.Two-Properties.html#6974" class="Bound">l</a> <a id="6976" href="MLTT.Two-Properties.html#6976" class="Bound">ν</a> <a id="6978" class="Symbol">=</a> <a id="6980" href="MLTT.Two-Properties.html#6976" class="Bound">ν</a> <a id="6982" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="6987" href="MLTT.Two-Properties.html#6840" class="Function">Lemma[a&lt;b→c≠₀→a&lt;c]</a> <a id="7006" class="Symbol">{</a><a id="7007" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7008" class="Symbol">}</a> <a id="7010" class="Symbol">{</a><a id="7011" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7012" class="Symbol">}</a> <a id="7014" class="Symbol">{</a><a id="7015" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7016" class="Symbol">}</a> <a id="7018" href="MLTT.Two-Properties.html#7018" class="Bound">l</a> <a id="7020" href="MLTT.Two-Properties.html#7020" class="Bound">ν</a> <a id="7022" class="Symbol">=</a> <a id="7024" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="7026" href="MLTT.Two-Properties.html#6840" class="Function">Lemma[a&lt;b→c≠₀→a&lt;c]</a> <a id="7045" class="Symbol">{</a><a id="7046" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7047" class="Symbol">}</a> <a id="7049" class="Symbol">{</a><a id="7050" href="MLTT.Two-Properties.html#7050" class="Bound">b</a><a id="7051" class="Symbol">}</a> <a id="7053" class="Symbol">{</a><a id="7054" href="MLTT.Two-Properties.html#7054" class="Bound">c</a><a id="7055" class="Symbol">}</a> <a id="7057" href="MLTT.Two-Properties.html#7057" class="Bound">l</a> <a id="7059" href="MLTT.Two-Properties.html#7059" class="Bound">ν</a> <a id="7061" class="Symbol">=</a> <a id="7063" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7070" href="MLTT.Two-Properties.html#7057" class="Bound">l</a>

<a id="₁-top"></a><a id="7073" href="MLTT.Two-Properties.html#7073" class="Function">₁-top</a> <a id="7079" class="Symbol">:</a> <a id="7081" class="Symbol">{</a><a id="7082" href="MLTT.Two-Properties.html#7082" class="Bound">b</a> <a id="7084" class="Symbol">:</a> <a id="7086" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="7087" class="Symbol">}</a> <a id="7089" class="Symbol">→</a> <a id="7091" href="MLTT.Two-Properties.html#7082" class="Bound">b</a> <a id="7093" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="7095" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="7097" href="MLTT.Two-Properties.html#7073" class="Function">₁-top</a> <a id="7103" class="Symbol">{</a><a id="7104" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7105" class="Symbol">}</a> <a id="7107" class="Symbol">=</a> <a id="7109" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="7111" href="MLTT.Two-Properties.html#7073" class="Function">₁-top</a> <a id="7117" class="Symbol">{</a><a id="7118" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7119" class="Symbol">}</a> <a id="7121" class="Symbol">=</a> <a id="7123" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="₀-bottom"></a><a id="7126" href="MLTT.Two-Properties.html#7126" class="Function">₀-bottom</a> <a id="7135" class="Symbol">:</a> <a id="7137" class="Symbol">{</a><a id="7138" href="MLTT.Two-Properties.html#7138" class="Bound">b</a> <a id="7140" class="Symbol">:</a> <a id="7142" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="7143" class="Symbol">}</a> <a id="7145" class="Symbol">→</a> <a id="7147" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7149" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="7151" href="MLTT.Two-Properties.html#7138" class="Bound">b</a>
<a id="7153" href="MLTT.Two-Properties.html#7126" class="Function">₀-bottom</a> <a id="7162" class="Symbol">{</a><a id="7163" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7164" class="Symbol">}</a> <a id="7166" class="Symbol">=</a> <a id="7168" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="7170" href="MLTT.Two-Properties.html#7126" class="Function">₀-bottom</a> <a id="7179" class="Symbol">{</a><a id="7180" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7181" class="Symbol">}</a> <a id="7183" class="Symbol">=</a> <a id="7185" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="₁-maximal"></a><a id="7188" href="MLTT.Two-Properties.html#7188" class="Function">₁-maximal</a> <a id="7198" class="Symbol">:</a> <a id="7200" class="Symbol">{</a><a id="7201" href="MLTT.Two-Properties.html#7201" class="Bound">b</a> <a id="7203" class="Symbol">:</a> <a id="7205" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="7206" class="Symbol">}</a> <a id="7208" class="Symbol">→</a> <a id="7210" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7212" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="7214" href="MLTT.Two-Properties.html#7201" class="Bound">b</a> <a id="7216" class="Symbol">→</a> <a id="7218" href="MLTT.Two-Properties.html#7201" class="Bound">b</a> <a id="7220" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7222" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="7224" href="MLTT.Two-Properties.html#7188" class="Function">₁-maximal</a> <a id="7234" class="Symbol">{</a><a id="7235" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7236" class="Symbol">}</a> <a id="7238" href="MLTT.Two-Properties.html#7238" class="Bound">l</a> <a id="7240" class="Symbol">=</a> <a id="7242" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7249" href="MLTT.Two-Properties.html#7238" class="Bound">l</a>
<a id="7251" href="MLTT.Two-Properties.html#7188" class="Function">₁-maximal</a> <a id="7261" class="Symbol">{</a><a id="7262" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7263" class="Symbol">}</a> <a id="7265" href="MLTT.Two-Properties.html#7265" class="Bound">l</a> <a id="7267" class="Symbol">=</a> <a id="7269" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="₁-maximal-converse"></a><a id="7275" href="MLTT.Two-Properties.html#7275" class="Function">₁-maximal-converse</a> <a id="7294" class="Symbol">:</a> <a id="7296" class="Symbol">{</a><a id="7297" href="MLTT.Two-Properties.html#7297" class="Bound">b</a> <a id="7299" class="Symbol">:</a> <a id="7301" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="7302" class="Symbol">}</a> <a id="7304" class="Symbol">→</a> <a id="7306" href="MLTT.Two-Properties.html#7297" class="Bound">b</a> <a id="7308" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7310" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7312" class="Symbol">→</a> <a id="7314" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7316" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="7318" href="MLTT.Two-Properties.html#7297" class="Bound">b</a>
<a id="7320" href="MLTT.Two-Properties.html#7275" class="Function">₁-maximal-converse</a> <a id="7339" class="Symbol">{</a><a id="7340" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7341" class="Symbol">}</a> <a id="7343" href="MLTT.Two-Properties.html#7343" class="Bound">p</a> <a id="7345" class="Symbol">=</a> <a id="7347" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="7364" href="MLTT.Two-Properties.html#7343" class="Bound">p</a>
<a id="7366" href="MLTT.Two-Properties.html#7275" class="Function">₁-maximal-converse</a> <a id="7385" class="Symbol">{</a><a id="7386" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7387" class="Symbol">}</a> <a id="7389" href="MLTT.Two-Properties.html#7389" class="Bound">p</a> <a id="7391" class="Symbol">=</a> <a id="7393" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="₀-minimal"></a><a id="7396" href="MLTT.Two-Properties.html#7396" class="Function">₀-minimal</a> <a id="7406" class="Symbol">:</a> <a id="7408" class="Symbol">{</a><a id="7409" href="MLTT.Two-Properties.html#7409" class="Bound">b</a> <a id="7411" class="Symbol">:</a> <a id="7413" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="7414" class="Symbol">}</a> <a id="7416" class="Symbol">→</a> <a id="7418" href="MLTT.Two-Properties.html#7409" class="Bound">b</a> <a id="7420" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="7422" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7424" class="Symbol">→</a> <a id="7426" href="MLTT.Two-Properties.html#7409" class="Bound">b</a> <a id="7428" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7430" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="7432" href="MLTT.Two-Properties.html#7396" class="Function">₀-minimal</a> <a id="7442" class="Symbol">{</a><a id="7443" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7444" class="Symbol">}</a> <a id="7446" href="MLTT.Two-Properties.html#7446" class="Bound">l</a> <a id="7448" class="Symbol">=</a> <a id="7450" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="7455" href="MLTT.Two-Properties.html#7396" class="Function">₀-minimal</a> <a id="7465" class="Symbol">{</a><a id="7466" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7467" class="Symbol">}</a> <a id="7469" href="MLTT.Two-Properties.html#7469" class="Bound">l</a> <a id="7471" class="Symbol">=</a> <a id="7473" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7480" href="MLTT.Two-Properties.html#7469" class="Bound">l</a>

<a id="₀-minimal-converse"></a><a id="7483" href="MLTT.Two-Properties.html#7483" class="Function">₀-minimal-converse</a> <a id="7502" class="Symbol">:</a> <a id="7504" class="Symbol">{</a><a id="7505" href="MLTT.Two-Properties.html#7505" class="Bound">b</a> <a id="7507" class="Symbol">:</a> <a id="7509" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="7510" class="Symbol">}</a> <a id="7512" class="Symbol">→</a> <a id="7514" href="MLTT.Two-Properties.html#7505" class="Bound">b</a> <a id="7516" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7518" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7520" class="Symbol">→</a> <a id="7522" href="MLTT.Two-Properties.html#7505" class="Bound">b</a> <a id="7524" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="7526" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="7528" href="MLTT.Two-Properties.html#7483" class="Function">₀-minimal-converse</a> <a id="7547" class="Symbol">{</a><a id="7548" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7549" class="Symbol">}</a> <a id="7551" href="MLTT.Two-Properties.html#7551" class="Bound">p</a> <a id="7553" class="Symbol">=</a> <a id="7555" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="7557" href="MLTT.Two-Properties.html#7483" class="Function">₀-minimal-converse</a> <a id="7576" class="Symbol">{</a><a id="7577" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7578" class="Symbol">}</a> <a id="7580" href="MLTT.Two-Properties.html#7580" class="Bound">p</a> <a id="7582" class="Symbol">=</a> <a id="7584" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="7601" href="MLTT.Two-Properties.html#7580" class="Bound">p</a>

<a id="_≤₂&#39;_"></a><a id="7604" href="MLTT.Two-Properties.html#7604" class="Function Operator">_≤₂&#39;_</a> <a id="7610" class="Symbol">:</a> <a id="7612" class="Symbol">(</a><a id="7613" href="MLTT.Two-Properties.html#7613" class="Bound">a</a> <a id="7615" href="MLTT.Two-Properties.html#7615" class="Bound">b</a> <a id="7617" class="Symbol">:</a> <a id="7619" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="7620" class="Symbol">)</a> <a id="7622" class="Symbol">→</a> <a id="7624" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="7627" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7629" href="MLTT.Two-Properties.html#7629" class="Bound">a</a> <a id="7631" href="MLTT.Two-Properties.html#7604" class="Function Operator">≤₂&#39;</a> <a id="7635" href="MLTT.Two-Properties.html#7635" class="Bound">b</a> <a id="7637" class="Symbol">=</a> <a id="7639" href="MLTT.Two-Properties.html#7635" class="Bound">b</a> <a id="7641" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7643" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7645" class="Symbol">→</a> <a id="7647" href="MLTT.Two-Properties.html#7629" class="Bound">a</a> <a id="7649" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7651" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>

<a id="≤₂-gives-≤₂&#39;"></a><a id="7654" href="MLTT.Two-Properties.html#7654" class="Function">≤₂-gives-≤₂&#39;</a> <a id="7667" class="Symbol">:</a> <a id="7669" class="Symbol">{</a><a id="7670" href="MLTT.Two-Properties.html#7670" class="Bound">a</a> <a id="7672" href="MLTT.Two-Properties.html#7672" class="Bound">b</a> <a id="7674" class="Symbol">:</a> <a id="7676" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="7677" class="Symbol">}</a> <a id="7679" class="Symbol">→</a> <a id="7681" href="MLTT.Two-Properties.html#7670" class="Bound">a</a> <a id="7683" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="7685" href="MLTT.Two-Properties.html#7672" class="Bound">b</a> <a id="7687" class="Symbol">→</a> <a id="7689" href="MLTT.Two-Properties.html#7670" class="Bound">a</a> <a id="7691" href="MLTT.Two-Properties.html#7604" class="Function Operator">≤₂&#39;</a> <a id="7695" href="MLTT.Two-Properties.html#7672" class="Bound">b</a>
<a id="7697" href="MLTT.Two-Properties.html#7654" class="Function">≤₂-gives-≤₂&#39;</a> <a id="7710" class="Symbol">{</a><a id="7711" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7712" class="Symbol">}</a> <a id="7714" class="Symbol">{</a><a id="7715" href="MLTT.Two-Properties.html#7715" class="Bound">b</a><a id="7716" class="Symbol">}</a> <a id="7718" class="Symbol">_</a> <a id="7720" href="MLTT.Two-Properties.html#7720" class="Bound">p</a> <a id="7722" class="Symbol">=</a> <a id="7724" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="7729" href="MLTT.Two-Properties.html#7654" class="Function">≤₂-gives-≤₂&#39;</a> <a id="7742" class="Symbol">{</a><a id="7743" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7744" class="Symbol">}</a> <a id="7746" class="Symbol">{</a><a id="7747" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7748" class="Symbol">}</a> <a id="7750" href="MLTT.Two-Properties.html#7750" class="Bound">l</a> <a id="7752" href="MLTT.Two-Properties.html#7752" class="Bound">p</a> <a id="7754" class="Symbol">=</a> <a id="7756" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7763" href="MLTT.Two-Properties.html#7750" class="Bound">l</a>
<a id="7765" href="MLTT.Two-Properties.html#7654" class="Function">≤₂-gives-≤₂&#39;</a> <a id="7778" class="Symbol">{</a><a id="7779" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7780" class="Symbol">}</a> <a id="7782" class="Symbol">{</a><a id="7783" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7784" class="Symbol">}</a> <a id="7786" class="Symbol">_</a> <a id="7788" href="MLTT.Two-Properties.html#7788" class="Bound">p</a> <a id="7790" class="Symbol">=</a> <a id="7792" href="MLTT.Two-Properties.html#7788" class="Bound">p</a>

<a id="≤₂&#39;-gives-≤₂"></a><a id="7795" href="MLTT.Two-Properties.html#7795" class="Function">≤₂&#39;-gives-≤₂</a> <a id="7808" class="Symbol">:</a> <a id="7810" class="Symbol">{</a><a id="7811" href="MLTT.Two-Properties.html#7811" class="Bound">a</a> <a id="7813" href="MLTT.Two-Properties.html#7813" class="Bound">b</a> <a id="7815" class="Symbol">:</a> <a id="7817" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="7818" class="Symbol">}</a> <a id="7820" class="Symbol">→</a> <a id="7822" href="MLTT.Two-Properties.html#7811" class="Bound">a</a> <a id="7824" href="MLTT.Two-Properties.html#7604" class="Function Operator">≤₂&#39;</a> <a id="7828" href="MLTT.Two-Properties.html#7813" class="Bound">b</a> <a id="7830" class="Symbol">→</a> <a id="7832" href="MLTT.Two-Properties.html#7811" class="Bound">a</a> <a id="7834" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="7836" href="MLTT.Two-Properties.html#7813" class="Bound">b</a>
<a id="7838" href="MLTT.Two-Properties.html#7795" class="Function">≤₂&#39;-gives-≤₂</a> <a id="7851" class="Symbol">{</a><a id="7852" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7853" class="Symbol">}</a> <a id="7855" class="Symbol">{</a><a id="7856" href="MLTT.Two-Properties.html#7856" class="Bound">b</a><a id="7857" class="Symbol">}</a> <a id="7859" class="Symbol">_</a> <a id="7861" class="Symbol">=</a> <a id="7863" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="7865" href="MLTT.Two-Properties.html#7795" class="Function">≤₂&#39;-gives-≤₂</a> <a id="7878" class="Symbol">{</a><a id="7879" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7880" class="Symbol">}</a> <a id="7882" class="Symbol">{</a><a id="7883" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7884" class="Symbol">}</a> <a id="7886" href="MLTT.Two-Properties.html#7886" class="Bound">l</a> <a id="7888" class="Symbol">=</a> <a id="7890" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="7907" class="Symbol">(</a><a id="7908" href="MLTT.Two-Properties.html#7886" class="Bound">l</a> <a id="7910" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="7914" class="Symbol">)</a>
<a id="7916" href="MLTT.Two-Properties.html#7795" class="Function">≤₂&#39;-gives-≤₂</a> <a id="7929" class="Symbol">{</a><a id="7930" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7931" class="Symbol">}</a> <a id="7933" class="Symbol">{</a><a id="7934" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7935" class="Symbol">}</a> <a id="7937" class="Symbol">_</a> <a id="7939" class="Symbol">=</a> <a id="7941" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="≤₂-refl"></a><a id="7944" href="MLTT.Two-Properties.html#7944" class="Function">≤₂-refl</a> <a id="7952" class="Symbol">:</a> <a id="7954" class="Symbol">{</a><a id="7955" href="MLTT.Two-Properties.html#7955" class="Bound">b</a> <a id="7957" class="Symbol">:</a> <a id="7959" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="7960" class="Symbol">}</a> <a id="7962" class="Symbol">→</a> <a id="7964" href="MLTT.Two-Properties.html#7955" class="Bound">b</a> <a id="7966" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="7968" href="MLTT.Two-Properties.html#7955" class="Bound">b</a>
<a id="7970" href="MLTT.Two-Properties.html#7944" class="Function">≤₂-refl</a> <a id="7978" class="Symbol">{</a><a id="7979" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7980" class="Symbol">}</a> <a id="7982" class="Symbol">=</a> <a id="7984" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="7986" href="MLTT.Two-Properties.html#7944" class="Function">≤₂-refl</a> <a id="7994" class="Symbol">{</a><a id="7995" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7996" class="Symbol">}</a> <a id="7998" class="Symbol">=</a> <a id="8000" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="≤₂-trans"></a><a id="8003" href="MLTT.Two-Properties.html#8003" class="Function">≤₂-trans</a> <a id="8012" class="Symbol">:</a> <a id="8014" class="Symbol">(</a><a id="8015" href="MLTT.Two-Properties.html#8015" class="Bound">a</a> <a id="8017" href="MLTT.Two-Properties.html#8017" class="Bound">b</a> <a id="8019" href="MLTT.Two-Properties.html#8019" class="Bound">c</a> <a id="8021" class="Symbol">:</a> <a id="8023" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8024" class="Symbol">)</a> <a id="8026" class="Symbol">→</a> <a id="8028" href="MLTT.Two-Properties.html#8015" class="Bound">a</a> <a id="8030" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="8032" href="MLTT.Two-Properties.html#8017" class="Bound">b</a> <a id="8034" class="Symbol">→</a> <a id="8036" href="MLTT.Two-Properties.html#8017" class="Bound">b</a> <a id="8038" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="8040" href="MLTT.Two-Properties.html#8019" class="Bound">c</a> <a id="8042" class="Symbol">→</a> <a id="8044" href="MLTT.Two-Properties.html#8015" class="Bound">a</a> <a id="8046" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="8048" href="MLTT.Two-Properties.html#8019" class="Bound">c</a>
<a id="8050" href="MLTT.Two-Properties.html#8003" class="Function">≤₂-trans</a> <a id="8059" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="8061" href="MLTT.Two-Properties.html#8061" class="Bound">b</a> <a id="8063" href="MLTT.Two-Properties.html#8063" class="Bound">c</a> <a id="8065" href="MLTT.Two-Properties.html#8065" class="Bound">l</a> <a id="8067" href="MLTT.Two-Properties.html#8067" class="Bound">m</a> <a id="8069" class="Symbol">=</a> <a id="8071" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="8073" href="MLTT.Two-Properties.html#8003" class="Function">≤₂-trans</a> <a id="8082" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8084" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="8086" href="MLTT.Two-Properties.html#8086" class="Bound">c</a> <a id="8088" href="MLTT.Two-Properties.html#8088" class="Bound">l</a> <a id="8090" href="MLTT.Two-Properties.html#8090" class="Bound">m</a> <a id="8092" class="Symbol">=</a> <a id="8094" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8101" href="MLTT.Two-Properties.html#8088" class="Bound">l</a>
<a id="8103" href="MLTT.Two-Properties.html#8003" class="Function">≤₂-trans</a> <a id="8112" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8114" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8116" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="8118" href="MLTT.Two-Properties.html#8118" class="Bound">l</a> <a id="8120" href="MLTT.Two-Properties.html#8120" class="Bound">m</a> <a id="8122" class="Symbol">=</a> <a id="8124" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8131" href="MLTT.Two-Properties.html#8120" class="Bound">m</a>
<a id="8133" href="MLTT.Two-Properties.html#8003" class="Function">≤₂-trans</a> <a id="8142" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8144" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8146" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8148" href="MLTT.Two-Properties.html#8148" class="Bound">l</a> <a id="8150" href="MLTT.Two-Properties.html#8150" class="Bound">m</a> <a id="8152" class="Symbol">=</a> <a id="8154" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="≤₂-anti"></a><a id="8157" href="MLTT.Two-Properties.html#8157" class="Function">≤₂-anti</a> <a id="8165" class="Symbol">:</a> <a id="8167" class="Symbol">{</a><a id="8168" href="MLTT.Two-Properties.html#8168" class="Bound">a</a> <a id="8170" href="MLTT.Two-Properties.html#8170" class="Bound">b</a> <a id="8172" class="Symbol">:</a> <a id="8174" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8175" class="Symbol">}</a> <a id="8177" class="Symbol">→</a> <a id="8179" href="MLTT.Two-Properties.html#8168" class="Bound">a</a> <a id="8181" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="8183" href="MLTT.Two-Properties.html#8170" class="Bound">b</a> <a id="8185" class="Symbol">→</a> <a id="8187" href="MLTT.Two-Properties.html#8170" class="Bound">b</a> <a id="8189" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="8191" href="MLTT.Two-Properties.html#8168" class="Bound">a</a> <a id="8193" class="Symbol">→</a> <a id="8195" href="MLTT.Two-Properties.html#8168" class="Bound">a</a> <a id="8197" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8199" href="MLTT.Two-Properties.html#8170" class="Bound">b</a>
<a id="8201" href="MLTT.Two-Properties.html#8157" class="Function">≤₂-anti</a> <a id="8209" class="Symbol">{</a><a id="8210" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="8211" class="Symbol">}</a> <a id="8213" class="Symbol">{</a><a id="8214" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="8215" class="Symbol">}</a> <a id="8217" href="MLTT.Two-Properties.html#8217" class="Bound">l</a> <a id="8219" href="MLTT.Two-Properties.html#8219" class="Bound">m</a> <a id="8221" class="Symbol">=</a> <a id="8223" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="8228" href="MLTT.Two-Properties.html#8157" class="Function">≤₂-anti</a> <a id="8236" class="Symbol">{</a><a id="8237" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="8238" class="Symbol">}</a> <a id="8240" class="Symbol">{</a><a id="8241" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8242" class="Symbol">}</a> <a id="8244" href="MLTT.Two-Properties.html#8244" class="Bound">l</a> <a id="8246" href="MLTT.Two-Properties.html#8246" class="Bound">m</a> <a id="8248" class="Symbol">=</a> <a id="8250" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8257" href="MLTT.Two-Properties.html#8246" class="Bound">m</a>
<a id="8259" href="MLTT.Two-Properties.html#8157" class="Function">≤₂-anti</a> <a id="8267" class="Symbol">{</a><a id="8268" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8269" class="Symbol">}</a> <a id="8271" class="Symbol">{</a><a id="8272" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="8273" class="Symbol">}</a> <a id="8275" href="MLTT.Two-Properties.html#8275" class="Bound">l</a> <a id="8277" href="MLTT.Two-Properties.html#8277" class="Bound">m</a> <a id="8279" class="Symbol">=</a> <a id="8281" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8288" href="MLTT.Two-Properties.html#8275" class="Bound">l</a>
<a id="8290" href="MLTT.Two-Properties.html#8157" class="Function">≤₂-anti</a> <a id="8298" class="Symbol">{</a><a id="8299" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8300" class="Symbol">}</a> <a id="8302" class="Symbol">{</a><a id="8303" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8304" class="Symbol">}</a> <a id="8306" href="MLTT.Two-Properties.html#8306" class="Bound">l</a> <a id="8308" href="MLTT.Two-Properties.html#8308" class="Bound">m</a> <a id="8310" class="Symbol">=</a> <a id="8312" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="min𝟚"></a><a id="8318" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="8323" class="Symbol">:</a> <a id="8325" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="8327" class="Symbol">→</a> <a id="8329" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="8331" class="Symbol">→</a> <a id="8333" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="8335" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="8340" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="8342" href="MLTT.Two-Properties.html#8342" class="Bound">b</a> <a id="8344" class="Symbol">=</a> <a id="8346" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="8348" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="8353" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8355" href="MLTT.Two-Properties.html#8355" class="Bound">b</a> <a id="8357" class="Symbol">=</a> <a id="8359" href="MLTT.Two-Properties.html#8355" class="Bound">b</a>

<a id="min𝟚-comm"></a><a id="8362" href="MLTT.Two-Properties.html#8362" class="Function">min𝟚-comm</a> <a id="8372" class="Symbol">:</a> <a id="8374" class="Symbol">(</a><a id="8375" href="MLTT.Two-Properties.html#8375" class="Bound">b</a> <a id="8377" href="MLTT.Two-Properties.html#8377" class="Bound">c</a> <a id="8379" class="Symbol">:</a> <a id="8381" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8382" class="Symbol">)</a> <a id="8384" class="Symbol">→</a> <a id="8386" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="8391" href="MLTT.Two-Properties.html#8375" class="Bound">b</a> <a id="8393" href="MLTT.Two-Properties.html#8377" class="Bound">c</a> <a id="8395" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8397" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="8402" href="MLTT.Two-Properties.html#8377" class="Bound">c</a> <a id="8404" href="MLTT.Two-Properties.html#8375" class="Bound">b</a>
<a id="8406" href="MLTT.Two-Properties.html#8362" class="Function">min𝟚-comm</a> <a id="8416" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="8418" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="8420" class="Symbol">=</a> <a id="8422" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="8427" href="MLTT.Two-Properties.html#8362" class="Function">min𝟚-comm</a> <a id="8437" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="8439" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8441" class="Symbol">=</a> <a id="8443" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="8448" href="MLTT.Two-Properties.html#8362" class="Function">min𝟚-comm</a> <a id="8458" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8460" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="8462" class="Symbol">=</a> <a id="8464" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="8469" href="MLTT.Two-Properties.html#8362" class="Function">min𝟚-comm</a> <a id="8479" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8481" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8483" class="Symbol">=</a> <a id="8485" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="min𝟚-idemp"></a><a id="8491" href="MLTT.Two-Properties.html#8491" class="Function">min𝟚-idemp</a> <a id="8502" class="Symbol">:</a> <a id="8504" class="Symbol">(</a><a id="8505" href="MLTT.Two-Properties.html#8505" class="Bound">b</a> <a id="8507" class="Symbol">:</a> <a id="8509" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8510" class="Symbol">)</a> <a id="8512" class="Symbol">→</a> <a id="8514" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="8519" href="MLTT.Two-Properties.html#8505" class="Bound">b</a> <a id="8521" href="MLTT.Two-Properties.html#8505" class="Bound">b</a> <a id="8523" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8525" href="MLTT.Two-Properties.html#8505" class="Bound">b</a>
<a id="8527" href="MLTT.Two-Properties.html#8491" class="Function">min𝟚-idemp</a> <a id="8538" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="8540" class="Symbol">=</a> <a id="8542" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="8547" href="MLTT.Two-Properties.html#8491" class="Function">min𝟚-idemp</a> <a id="8558" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8560" class="Symbol">=</a> <a id="8562" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="min𝟚-property₀"></a><a id="8568" href="MLTT.Two-Properties.html#8568" class="Function">min𝟚-property₀</a> <a id="8583" class="Symbol">:</a> <a id="8585" class="Symbol">(</a><a id="8586" href="MLTT.Two-Properties.html#8586" class="Bound">b</a> <a id="8588" class="Symbol">:</a> <a id="8590" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8591" class="Symbol">)</a> <a id="8593" class="Symbol">→</a> <a id="8595" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="8600" href="MLTT.Two-Properties.html#8586" class="Bound">b</a> <a id="8602" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="8604" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8606" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="8608" href="MLTT.Two-Properties.html#8568" class="Function">min𝟚-property₀</a> <a id="8623" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="8625" class="Symbol">=</a> <a id="8627" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="8632" href="MLTT.Two-Properties.html#8568" class="Function">min𝟚-property₀</a> <a id="8647" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8649" class="Symbol">=</a> <a id="8651" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="min𝟚-preserves-≤"></a><a id="8657" href="MLTT.Two-Properties.html#8657" class="Function">min𝟚-preserves-≤</a> <a id="8674" class="Symbol">:</a> <a id="8676" class="Symbol">{</a><a id="8677" href="MLTT.Two-Properties.html#8677" class="Bound">a</a> <a id="8679" href="MLTT.Two-Properties.html#8679" class="Bound">b</a> <a id="8681" href="MLTT.Two-Properties.html#8681" class="Bound">a&#39;</a> <a id="8684" href="MLTT.Two-Properties.html#8684" class="Bound">b&#39;</a> <a id="8687" class="Symbol">:</a> <a id="8689" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8690" class="Symbol">}</a> <a id="8692" class="Symbol">→</a> <a id="8694" href="MLTT.Two-Properties.html#8677" class="Bound">a</a> <a id="8696" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="8698" href="MLTT.Two-Properties.html#8681" class="Bound">a&#39;</a> <a id="8701" class="Symbol">→</a> <a id="8703" href="MLTT.Two-Properties.html#8679" class="Bound">b</a> <a id="8705" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="8707" href="MLTT.Two-Properties.html#8684" class="Bound">b&#39;</a> <a id="8710" class="Symbol">→</a> <a id="8712" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="8717" href="MLTT.Two-Properties.html#8677" class="Bound">a</a> <a id="8719" href="MLTT.Two-Properties.html#8679" class="Bound">b</a> <a id="8721" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="8723" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="8728" href="MLTT.Two-Properties.html#8681" class="Bound">a&#39;</a> <a id="8731" href="MLTT.Two-Properties.html#8684" class="Bound">b&#39;</a>
<a id="8734" href="MLTT.Two-Properties.html#8657" class="Function">min𝟚-preserves-≤</a> <a id="8751" class="Symbol">{</a><a id="8752" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="8753" class="Symbol">}</a> <a id="8755" class="Symbol">{</a><a id="8756" href="MLTT.Two-Properties.html#8756" class="Bound">b</a><a id="8757" class="Symbol">}</a> <a id="8759" class="Symbol">{</a><a id="8760" href="MLTT.Two-Properties.html#8760" class="Bound">a&#39;</a><a id="8762" class="Symbol">}</a> <a id="8764" class="Symbol">{</a><a id="8765" href="MLTT.Two-Properties.html#8765" class="Bound">b&#39;</a><a id="8767" class="Symbol">}</a> <a id="8769" href="MLTT.Two-Properties.html#8769" class="Bound">l</a> <a id="8771" href="MLTT.Two-Properties.html#8771" class="Bound">m</a> <a id="8773" class="Symbol">=</a> <a id="8775" href="MLTT.Two-Properties.html#8769" class="Bound">l</a>
<a id="8777" href="MLTT.Two-Properties.html#8657" class="Function">min𝟚-preserves-≤</a> <a id="8794" class="Symbol">{</a><a id="8795" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8796" class="Symbol">}</a> <a id="8798" class="Symbol">{</a><a id="8799" href="MLTT.Two-Properties.html#8799" class="Bound">b</a><a id="8800" class="Symbol">}</a> <a id="8802" class="Symbol">{</a><a id="8803" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="8804" class="Symbol">}</a>  <a id="8807" class="Symbol">{</a><a id="8808" href="MLTT.Two-Properties.html#8808" class="Bound">b&#39;</a><a id="8810" class="Symbol">}</a> <a id="8812" href="MLTT.Two-Properties.html#8812" class="Bound">l</a> <a id="8814" href="MLTT.Two-Properties.html#8814" class="Bound">m</a> <a id="8816" class="Symbol">=</a> <a id="8818" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8825" href="MLTT.Two-Properties.html#8812" class="Bound">l</a>
<a id="8827" href="MLTT.Two-Properties.html#8657" class="Function">min𝟚-preserves-≤</a> <a id="8844" class="Symbol">{</a><a id="8845" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8846" class="Symbol">}</a> <a id="8848" class="Symbol">{</a><a id="8849" href="MLTT.Two-Properties.html#8849" class="Bound">b</a><a id="8850" class="Symbol">}</a> <a id="8852" class="Symbol">{</a><a id="8853" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8854" class="Symbol">}</a>  <a id="8857" class="Symbol">{</a><a id="8858" href="MLTT.Two-Properties.html#8858" class="Bound">b&#39;</a><a id="8860" class="Symbol">}</a> <a id="8862" href="MLTT.Two-Properties.html#8862" class="Bound">l</a> <a id="8864" href="MLTT.Two-Properties.html#8864" class="Bound">m</a> <a id="8866" class="Symbol">=</a> <a id="8868" href="MLTT.Two-Properties.html#8864" class="Bound">m</a>

<a id="Lemma[minab≤₂a]"></a><a id="8871" href="MLTT.Two-Properties.html#8871" class="Function">Lemma[minab≤₂a]</a> <a id="8887" class="Symbol">:</a> <a id="8889" class="Symbol">{</a><a id="8890" href="MLTT.Two-Properties.html#8890" class="Bound">a</a> <a id="8892" href="MLTT.Two-Properties.html#8892" class="Bound">b</a> <a id="8894" class="Symbol">:</a> <a id="8896" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8897" class="Symbol">}</a> <a id="8899" class="Symbol">→</a> <a id="8901" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="8906" href="MLTT.Two-Properties.html#8890" class="Bound">a</a> <a id="8908" href="MLTT.Two-Properties.html#8892" class="Bound">b</a> <a id="8910" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="8912" href="MLTT.Two-Properties.html#8890" class="Bound">a</a>
<a id="8914" href="MLTT.Two-Properties.html#8871" class="Function">Lemma[minab≤₂a]</a> <a id="8930" class="Symbol">{</a><a id="8931" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="8932" class="Symbol">}</a> <a id="8934" class="Symbol">{</a><a id="8935" href="MLTT.Two-Properties.html#8935" class="Bound">b</a><a id="8936" class="Symbol">}</a> <a id="8938" class="Symbol">=</a> <a id="8940" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="8942" href="MLTT.Two-Properties.html#8871" class="Function">Lemma[minab≤₂a]</a> <a id="8958" class="Symbol">{</a><a id="8959" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8960" class="Symbol">}</a> <a id="8962" class="Symbol">{</a><a id="8963" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="8964" class="Symbol">}</a> <a id="8966" class="Symbol">=</a> <a id="8968" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="8970" href="MLTT.Two-Properties.html#8871" class="Function">Lemma[minab≤₂a]</a> <a id="8986" class="Symbol">{</a><a id="8987" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8988" class="Symbol">}</a> <a id="8990" class="Symbol">{</a><a id="8991" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8992" class="Symbol">}</a> <a id="8994" class="Symbol">=</a> <a id="8996" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="Lemma[minab≤₂b]"></a><a id="8999" href="MLTT.Two-Properties.html#8999" class="Function">Lemma[minab≤₂b]</a> <a id="9015" class="Symbol">:</a> <a id="9017" class="Symbol">{</a><a id="9018" href="MLTT.Two-Properties.html#9018" class="Bound">a</a> <a id="9020" href="MLTT.Two-Properties.html#9020" class="Bound">b</a> <a id="9022" class="Symbol">:</a> <a id="9024" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="9025" class="Symbol">}</a> <a id="9027" class="Symbol">→</a> <a id="9029" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="9034" href="MLTT.Two-Properties.html#9018" class="Bound">a</a> <a id="9036" href="MLTT.Two-Properties.html#9020" class="Bound">b</a> <a id="9038" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="9040" href="MLTT.Two-Properties.html#9020" class="Bound">b</a>
<a id="9042" href="MLTT.Two-Properties.html#8999" class="Function">Lemma[minab≤₂b]</a> <a id="9058" class="Symbol">{</a><a id="9059" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9060" class="Symbol">}</a> <a id="9062" class="Symbol">{</a><a id="9063" href="MLTT.Two-Properties.html#9063" class="Bound">b</a><a id="9064" class="Symbol">}</a> <a id="9066" class="Symbol">=</a> <a id="9068" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="9070" href="MLTT.Two-Properties.html#8999" class="Function">Lemma[minab≤₂b]</a> <a id="9086" class="Symbol">{</a><a id="9087" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9088" class="Symbol">}</a> <a id="9090" class="Symbol">{</a><a id="9091" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9092" class="Symbol">}</a> <a id="9094" class="Symbol">=</a> <a id="9096" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="9098" href="MLTT.Two-Properties.html#8999" class="Function">Lemma[minab≤₂b]</a> <a id="9114" class="Symbol">{</a><a id="9115" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9116" class="Symbol">}</a> <a id="9118" class="Symbol">{</a><a id="9119" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9120" class="Symbol">}</a> <a id="9122" class="Symbol">=</a> <a id="9124" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="Lemma[min𝟚ab＝₁→b＝₁]"></a><a id="9127" href="MLTT.Two-Properties.html#9127" class="Function">Lemma[min𝟚ab＝₁→b＝₁]</a> <a id="9147" class="Symbol">:</a> <a id="9149" class="Symbol">{</a><a id="9150" href="MLTT.Two-Properties.html#9150" class="Bound">a</a> <a id="9152" href="MLTT.Two-Properties.html#9152" class="Bound">b</a> <a id="9154" class="Symbol">:</a> <a id="9156" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="9157" class="Symbol">}</a> <a id="9159" class="Symbol">→</a> <a id="9161" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="9166" href="MLTT.Two-Properties.html#9150" class="Bound">a</a> <a id="9168" href="MLTT.Two-Properties.html#9152" class="Bound">b</a> <a id="9170" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9172" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="9174" class="Symbol">→</a> <a id="9176" href="MLTT.Two-Properties.html#9152" class="Bound">b</a> <a id="9178" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9180" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="9182" href="MLTT.Two-Properties.html#9127" class="Function">Lemma[min𝟚ab＝₁→b＝₁]</a> <a id="9202" class="Symbol">{</a><a id="9203" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9204" class="Symbol">}</a> <a id="9206" class="Symbol">{</a><a id="9207" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9208" class="Symbol">}</a> <a id="9210" href="MLTT.Two-Properties.html#9210" class="Bound">r</a> <a id="9212" class="Symbol">=</a> <a id="9214" href="MLTT.Two-Properties.html#9210" class="Bound">r</a>
<a id="9216" href="MLTT.Two-Properties.html#9127" class="Function">Lemma[min𝟚ab＝₁→b＝₁]</a> <a id="9236" class="Symbol">{</a><a id="9237" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9238" class="Symbol">}</a> <a id="9240" class="Symbol">{</a><a id="9241" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9242" class="Symbol">}</a> <a id="9244" href="MLTT.Two-Properties.html#9244" class="Bound">r</a> <a id="9246" class="Symbol">=</a> <a id="9248" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="9253" href="MLTT.Two-Properties.html#9127" class="Function">Lemma[min𝟚ab＝₁→b＝₁]</a> <a id="9273" class="Symbol">{</a><a id="9274" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9275" class="Symbol">}</a> <a id="9277" class="Symbol">{</a><a id="9278" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9279" class="Symbol">}</a> <a id="9281" href="MLTT.Two-Properties.html#9281" class="Bound">r</a> <a id="9283" class="Symbol">=</a> <a id="9285" href="MLTT.Two-Properties.html#9281" class="Bound">r</a>
<a id="9287" href="MLTT.Two-Properties.html#9127" class="Function">Lemma[min𝟚ab＝₁→b＝₁]</a> <a id="9307" class="Symbol">{</a><a id="9308" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9309" class="Symbol">}</a> <a id="9311" class="Symbol">{</a><a id="9312" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9313" class="Symbol">}</a> <a id="9315" href="MLTT.Two-Properties.html#9315" class="Bound">r</a> <a id="9317" class="Symbol">=</a> <a id="9319" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Lemma[min𝟚ab＝₁→a＝₁]"></a><a id="9325" href="MLTT.Two-Properties.html#9325" class="Function">Lemma[min𝟚ab＝₁→a＝₁]</a> <a id="9345" class="Symbol">:</a> <a id="9347" class="Symbol">{</a><a id="9348" href="MLTT.Two-Properties.html#9348" class="Bound">a</a> <a id="9350" href="MLTT.Two-Properties.html#9350" class="Bound">b</a> <a id="9352" class="Symbol">:</a> <a id="9354" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="9355" class="Symbol">}</a> <a id="9357" class="Symbol">→</a> <a id="9359" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="9364" href="MLTT.Two-Properties.html#9348" class="Bound">a</a> <a id="9366" href="MLTT.Two-Properties.html#9350" class="Bound">b</a> <a id="9368" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9370" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="9372" class="Symbol">→</a> <a id="9374" href="MLTT.Two-Properties.html#9348" class="Bound">a</a> <a id="9376" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9378" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="9380" href="MLTT.Two-Properties.html#9325" class="Function">Lemma[min𝟚ab＝₁→a＝₁]</a> <a id="9400" class="Symbol">{</a><a id="9401" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9402" class="Symbol">}</a> <a id="9404" href="MLTT.Two-Properties.html#9404" class="Bound">r</a> <a id="9406" class="Symbol">=</a> <a id="9408" href="MLTT.Two-Properties.html#9404" class="Bound">r</a>
<a id="9410" href="MLTT.Two-Properties.html#9325" class="Function">Lemma[min𝟚ab＝₁→a＝₁]</a> <a id="9430" class="Symbol">{</a><a id="9431" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9432" class="Symbol">}</a> <a id="9434" href="MLTT.Two-Properties.html#9434" class="Bound">r</a> <a id="9436" class="Symbol">=</a> <a id="9438" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Lemma[a＝₁→b＝₁→min𝟚ab＝₁]"></a><a id="9444" href="MLTT.Two-Properties.html#9444" class="Function">Lemma[a＝₁→b＝₁→min𝟚ab＝₁]</a> <a id="9468" class="Symbol">:</a> <a id="9470" class="Symbol">{</a><a id="9471" href="MLTT.Two-Properties.html#9471" class="Bound">a</a> <a id="9473" href="MLTT.Two-Properties.html#9473" class="Bound">b</a> <a id="9475" class="Symbol">:</a> <a id="9477" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="9478" class="Symbol">}</a> <a id="9480" class="Symbol">→</a> <a id="9482" href="MLTT.Two-Properties.html#9471" class="Bound">a</a> <a id="9484" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9486" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="9488" class="Symbol">→</a> <a id="9490" href="MLTT.Two-Properties.html#9473" class="Bound">b</a> <a id="9492" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9494" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="9496" class="Symbol">→</a> <a id="9498" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="9503" href="MLTT.Two-Properties.html#9471" class="Bound">a</a> <a id="9505" href="MLTT.Two-Properties.html#9473" class="Bound">b</a> <a id="9507" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9509" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="9511" href="MLTT.Two-Properties.html#9444" class="Function">Lemma[a＝₁→b＝₁→min𝟚ab＝₁]</a> <a id="9535" class="Symbol">{</a><a id="9536" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9537" class="Symbol">}</a> <a id="9539" class="Symbol">{</a><a id="9540" href="MLTT.Two-Properties.html#9540" class="Bound">b</a><a id="9541" class="Symbol">}</a> <a id="9543" href="MLTT.Two-Properties.html#9543" class="Bound">p</a> <a id="9545" href="MLTT.Two-Properties.html#9545" class="Bound">q</a> <a id="9547" class="Symbol">=</a> <a id="9549" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="9566" href="MLTT.Two-Properties.html#9543" class="Bound">p</a>
<a id="9568" href="MLTT.Two-Properties.html#9444" class="Function">Lemma[a＝₁→b＝₁→min𝟚ab＝₁]</a> <a id="9592" class="Symbol">{</a><a id="9593" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9594" class="Symbol">}</a> <a id="9596" class="Symbol">{</a><a id="9597" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9598" class="Symbol">}</a> <a id="9600" href="MLTT.Two-Properties.html#9600" class="Bound">p</a> <a id="9602" href="MLTT.Two-Properties.html#9602" class="Bound">q</a> <a id="9604" class="Symbol">=</a> <a id="9606" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="9623" href="MLTT.Two-Properties.html#9602" class="Bound">q</a>
<a id="9625" href="MLTT.Two-Properties.html#9444" class="Function">Lemma[a＝₁→b＝₁→min𝟚ab＝₁]</a> <a id="9649" class="Symbol">{</a><a id="9650" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9651" class="Symbol">}</a> <a id="9653" class="Symbol">{</a><a id="9654" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9655" class="Symbol">}</a> <a id="9657" href="MLTT.Two-Properties.html#9657" class="Bound">p</a> <a id="9659" href="MLTT.Two-Properties.html#9659" class="Bound">q</a> <a id="9661" class="Symbol">=</a> <a id="9663" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Lemma[a≤₂b→min𝟚ab＝a]"></a><a id="9669" href="MLTT.Two-Properties.html#9669" class="Function">Lemma[a≤₂b→min𝟚ab＝a]</a> <a id="9690" class="Symbol">:</a> <a id="9692" class="Symbol">{</a><a id="9693" href="MLTT.Two-Properties.html#9693" class="Bound">a</a> <a id="9695" href="MLTT.Two-Properties.html#9695" class="Bound">b</a> <a id="9697" class="Symbol">:</a> <a id="9699" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="9700" class="Symbol">}</a> <a id="9702" class="Symbol">→</a> <a id="9704" href="MLTT.Two-Properties.html#9693" class="Bound">a</a> <a id="9706" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="9708" href="MLTT.Two-Properties.html#9695" class="Bound">b</a> <a id="9710" class="Symbol">→</a> <a id="9712" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="9717" href="MLTT.Two-Properties.html#9693" class="Bound">a</a> <a id="9719" href="MLTT.Two-Properties.html#9695" class="Bound">b</a> <a id="9721" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9723" href="MLTT.Two-Properties.html#9693" class="Bound">a</a>
<a id="9725" href="MLTT.Two-Properties.html#9669" class="Function">Lemma[a≤₂b→min𝟚ab＝a]</a> <a id="9746" class="Symbol">{</a><a id="9747" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9748" class="Symbol">}</a> <a id="9750" class="Symbol">{</a><a id="9751" href="MLTT.Two-Properties.html#9751" class="Bound">b</a><a id="9752" class="Symbol">}</a> <a id="9754" href="MLTT.Two-Properties.html#9754" class="Bound">p</a> <a id="9756" class="Symbol">=</a> <a id="9758" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="9763" href="MLTT.Two-Properties.html#9669" class="Function">Lemma[a≤₂b→min𝟚ab＝a]</a> <a id="9784" class="Symbol">{</a><a id="9785" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9786" class="Symbol">}</a> <a id="9788" class="Symbol">{</a><a id="9789" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9790" class="Symbol">}</a> <a id="9792" href="MLTT.Two-Properties.html#9792" class="Bound">p</a> <a id="9794" class="Symbol">=</a> <a id="9796" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9803" href="MLTT.Two-Properties.html#9792" class="Bound">p</a>
<a id="9805" href="MLTT.Two-Properties.html#9669" class="Function">Lemma[a≤₂b→min𝟚ab＝a]</a> <a id="9826" class="Symbol">{</a><a id="9827" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9828" class="Symbol">}</a> <a id="9830" class="Symbol">{</a><a id="9831" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9832" class="Symbol">}</a> <a id="9834" href="MLTT.Two-Properties.html#9834" class="Bound">p</a> <a id="9836" class="Symbol">=</a> <a id="9838" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Lemma[min𝟚ab＝₀]"></a><a id="9844" href="MLTT.Two-Properties.html#9844" class="Function">Lemma[min𝟚ab＝₀]</a> <a id="9860" class="Symbol">:</a> <a id="9862" class="Symbol">{</a><a id="9863" href="MLTT.Two-Properties.html#9863" class="Bound">a</a> <a id="9865" href="MLTT.Two-Properties.html#9865" class="Bound">b</a> <a id="9867" class="Symbol">:</a> <a id="9869" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="9870" class="Symbol">}</a> <a id="9872" class="Symbol">→</a> <a id="9874" class="Symbol">(</a><a id="9875" href="MLTT.Two-Properties.html#9863" class="Bound">a</a> <a id="9877" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9879" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9880" class="Symbol">)</a> <a id="9882" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9884" class="Symbol">(</a><a id="9885" href="MLTT.Two-Properties.html#9865" class="Bound">b</a> <a id="9887" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9889" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9890" class="Symbol">)</a> <a id="9892" class="Symbol">→</a> <a id="9894" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="9899" href="MLTT.Two-Properties.html#9863" class="Bound">a</a> <a id="9901" href="MLTT.Two-Properties.html#9865" class="Bound">b</a> <a id="9903" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9905" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="9907" href="MLTT.Two-Properties.html#9844" class="Function">Lemma[min𝟚ab＝₀]</a> <a id="9923" class="Symbol">{</a><a id="9924" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9925" class="Symbol">}</a> <a id="9927" class="Symbol">{</a><a id="9928" href="MLTT.Two-Properties.html#9928" class="Bound">b</a><a id="9929" class="Symbol">}</a> <a id="9931" href="MLTT.Two-Properties.html#9931" class="Bound">s</a>       <a id="9939" class="Symbol">=</a> <a id="9941" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="9946" href="MLTT.Two-Properties.html#9844" class="Function">Lemma[min𝟚ab＝₀]</a> <a id="9962" class="Symbol">{</a><a id="9963" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9964" class="Symbol">}</a> <a id="9966" class="Symbol">{</a><a id="9967" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9968" class="Symbol">}</a> <a id="9970" href="MLTT.Two-Properties.html#9970" class="Bound">s</a>       <a id="9978" class="Symbol">=</a> <a id="9980" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="9985" href="MLTT.Two-Properties.html#9844" class="Function">Lemma[min𝟚ab＝₀]</a> <a id="10001" class="Symbol">{</a><a id="10002" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10003" class="Symbol">}</a> <a id="10005" class="Symbol">{</a><a id="10006" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10007" class="Symbol">}</a> <a id="10009" class="Symbol">(</a><a id="10010" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10014" href="MLTT.Two-Properties.html#10014" class="Bound">p</a><a id="10015" class="Symbol">)</a> <a id="10017" class="Symbol">=</a> <a id="10019" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="10036" href="MLTT.Two-Properties.html#10014" class="Bound">p</a>
<a id="10038" href="MLTT.Two-Properties.html#9844" class="Function">Lemma[min𝟚ab＝₀]</a> <a id="10054" class="Symbol">{</a><a id="10055" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10056" class="Symbol">}</a> <a id="10058" class="Symbol">{</a><a id="10059" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10060" class="Symbol">}</a> <a id="10062" class="Symbol">(</a><a id="10063" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10067" href="MLTT.Two-Properties.html#10067" class="Bound">q</a><a id="10068" class="Symbol">)</a> <a id="10070" class="Symbol">=</a> <a id="10072" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="10089" href="MLTT.Two-Properties.html#10067" class="Bound">q</a>

<a id="lemma[min𝟚ab＝₀]"></a><a id="10092" href="MLTT.Two-Properties.html#10092" class="Function">lemma[min𝟚ab＝₀]</a> <a id="10108" class="Symbol">:</a> <a id="10110" class="Symbol">{</a><a id="10111" href="MLTT.Two-Properties.html#10111" class="Bound">a</a> <a id="10113" href="MLTT.Two-Properties.html#10113" class="Bound">b</a> <a id="10115" class="Symbol">:</a> <a id="10117" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="10118" class="Symbol">}</a> <a id="10120" class="Symbol">→</a> <a id="10122" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="10127" href="MLTT.Two-Properties.html#10111" class="Bound">a</a> <a id="10129" href="MLTT.Two-Properties.html#10113" class="Bound">b</a> <a id="10131" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10133" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="10135" class="Symbol">→</a> <a id="10137" class="Symbol">(</a><a id="10138" href="MLTT.Two-Properties.html#10111" class="Bound">a</a> <a id="10140" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10142" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="10143" class="Symbol">)</a> <a id="10145" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10147" class="Symbol">(</a><a id="10148" href="MLTT.Two-Properties.html#10113" class="Bound">b</a> <a id="10150" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10152" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="10153" class="Symbol">)</a>
<a id="10155" href="MLTT.Two-Properties.html#10092" class="Function">lemma[min𝟚ab＝₀]</a> <a id="10171" class="Symbol">{</a><a id="10172" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="10173" class="Symbol">}</a> <a id="10175" class="Symbol">{</a><a id="10176" href="MLTT.Two-Properties.html#10176" class="Bound">b</a><a id="10177" class="Symbol">}</a> <a id="10179" href="MLTT.Two-Properties.html#10179" class="Bound">p</a> <a id="10181" class="Symbol">=</a> <a id="10183" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10187" href="MLTT.Two-Properties.html#10179" class="Bound">p</a>
<a id="10189" href="MLTT.Two-Properties.html#10092" class="Function">lemma[min𝟚ab＝₀]</a> <a id="10205" class="Symbol">{</a><a id="10206" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10207" class="Symbol">}</a> <a id="10209" class="Symbol">{</a><a id="10210" href="MLTT.Two-Properties.html#10210" class="Bound">b</a><a id="10211" class="Symbol">}</a> <a id="10213" href="MLTT.Two-Properties.html#10213" class="Bound">p</a> <a id="10215" class="Symbol">=</a> <a id="10217" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10221" href="MLTT.Two-Properties.html#10213" class="Bound">p</a>

<a id="max𝟚"></a><a id="10224" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="10229" class="Symbol">:</a> <a id="10231" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="10233" class="Symbol">→</a> <a id="10235" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="10237" class="Symbol">→</a> <a id="10239" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="10241" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="10246" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="10248" href="MLTT.Two-Properties.html#10248" class="Bound">b</a> <a id="10250" class="Symbol">=</a> <a id="10252" href="MLTT.Two-Properties.html#10248" class="Bound">b</a>
<a id="10254" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="10259" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="10261" href="MLTT.Two-Properties.html#10261" class="Bound">b</a> <a id="10263" class="Symbol">=</a> <a id="10265" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>

<a id="max𝟚-comm"></a><a id="10268" href="MLTT.Two-Properties.html#10268" class="Function">max𝟚-comm</a> <a id="10278" class="Symbol">:</a> <a id="10280" class="Symbol">(</a><a id="10281" href="MLTT.Two-Properties.html#10281" class="Bound">b</a> <a id="10283" href="MLTT.Two-Properties.html#10283" class="Bound">c</a> <a id="10285" class="Symbol">:</a> <a id="10287" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="10288" class="Symbol">)</a> <a id="10290" class="Symbol">→</a> <a id="10292" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="10297" href="MLTT.Two-Properties.html#10281" class="Bound">b</a> <a id="10299" href="MLTT.Two-Properties.html#10283" class="Bound">c</a> <a id="10301" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10303" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="10308" href="MLTT.Two-Properties.html#10283" class="Bound">c</a> <a id="10310" href="MLTT.Two-Properties.html#10281" class="Bound">b</a>
<a id="10312" href="MLTT.Two-Properties.html#10268" class="Function">max𝟚-comm</a> <a id="10322" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="10324" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="10326" class="Symbol">=</a> <a id="10328" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="10333" href="MLTT.Two-Properties.html#10268" class="Function">max𝟚-comm</a> <a id="10343" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="10345" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="10347" class="Symbol">=</a> <a id="10349" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="10354" href="MLTT.Two-Properties.html#10268" class="Function">max𝟚-comm</a> <a id="10364" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="10366" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="10368" class="Symbol">=</a> <a id="10370" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="10375" href="MLTT.Two-Properties.html#10268" class="Function">max𝟚-comm</a> <a id="10385" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="10387" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="10389" class="Symbol">=</a> <a id="10391" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="max𝟚-idemp"></a><a id="10397" href="MLTT.Two-Properties.html#10397" class="Function">max𝟚-idemp</a> <a id="10408" class="Symbol">:</a> <a id="10410" class="Symbol">(</a><a id="10411" href="MLTT.Two-Properties.html#10411" class="Bound">b</a> <a id="10413" class="Symbol">:</a> <a id="10415" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="10416" class="Symbol">)</a> <a id="10418" class="Symbol">→</a> <a id="10420" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="10425" href="MLTT.Two-Properties.html#10411" class="Bound">b</a> <a id="10427" href="MLTT.Two-Properties.html#10411" class="Bound">b</a> <a id="10429" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10431" href="MLTT.Two-Properties.html#10411" class="Bound">b</a>
<a id="10433" href="MLTT.Two-Properties.html#10397" class="Function">max𝟚-idemp</a> <a id="10444" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="10446" class="Symbol">=</a> <a id="10448" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="10453" href="MLTT.Two-Properties.html#10397" class="Function">max𝟚-idemp</a> <a id="10464" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="10466" class="Symbol">=</a> <a id="10468" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="max𝟚-lemma"></a><a id="10474" href="MLTT.Two-Properties.html#10474" class="Function">max𝟚-lemma</a> <a id="10485" class="Symbol">:</a> <a id="10487" class="Symbol">{</a><a id="10488" href="MLTT.Two-Properties.html#10488" class="Bound">a</a> <a id="10490" href="MLTT.Two-Properties.html#10490" class="Bound">b</a> <a id="10492" class="Symbol">:</a> <a id="10494" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="10495" class="Symbol">}</a> <a id="10497" class="Symbol">→</a> <a id="10499" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="10504" href="MLTT.Two-Properties.html#10488" class="Bound">a</a> <a id="10506" href="MLTT.Two-Properties.html#10490" class="Bound">b</a> <a id="10508" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10510" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="10512" class="Symbol">→</a> <a id="10514" class="Symbol">(</a><a id="10515" href="MLTT.Two-Properties.html#10488" class="Bound">a</a> <a id="10517" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10519" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10520" class="Symbol">)</a> <a id="10522" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10524" class="Symbol">(</a><a id="10525" href="MLTT.Two-Properties.html#10490" class="Bound">b</a> <a id="10527" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10529" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10530" class="Symbol">)</a>
<a id="10532" href="MLTT.Two-Properties.html#10474" class="Function">max𝟚-lemma</a> <a id="10543" class="Symbol">{</a><a id="10544" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="10545" class="Symbol">}</a> <a id="10547" href="MLTT.Two-Properties.html#10547" class="Bound">r</a> <a id="10549" class="Symbol">=</a> <a id="10551" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10555" href="MLTT.Two-Properties.html#10547" class="Bound">r</a>
<a id="10557" href="MLTT.Two-Properties.html#10474" class="Function">max𝟚-lemma</a> <a id="10568" class="Symbol">{</a><a id="10569" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10570" class="Symbol">}</a> <a id="10572" href="MLTT.Two-Properties.html#10572" class="Bound">r</a> <a id="10574" class="Symbol">=</a> <a id="10576" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10580" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="max𝟚-lemma-converse"></a><a id="10586" href="MLTT.Two-Properties.html#10586" class="Function">max𝟚-lemma-converse</a> <a id="10606" class="Symbol">:</a> <a id="10608" class="Symbol">{</a><a id="10609" href="MLTT.Two-Properties.html#10609" class="Bound">a</a> <a id="10611" href="MLTT.Two-Properties.html#10611" class="Bound">b</a> <a id="10613" class="Symbol">:</a> <a id="10615" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="10616" class="Symbol">}</a> <a id="10618" class="Symbol">→</a> <a id="10620" class="Symbol">(</a><a id="10621" href="MLTT.Two-Properties.html#10609" class="Bound">a</a> <a id="10623" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10625" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10626" class="Symbol">)</a> <a id="10628" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10630" class="Symbol">(</a><a id="10631" href="MLTT.Two-Properties.html#10611" class="Bound">b</a> <a id="10633" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10635" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10636" class="Symbol">)</a> <a id="10638" class="Symbol">→</a> <a id="10640" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="10645" href="MLTT.Two-Properties.html#10609" class="Bound">a</a> <a id="10647" href="MLTT.Two-Properties.html#10611" class="Bound">b</a> <a id="10649" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10651" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="10653" href="MLTT.Two-Properties.html#10586" class="Function">max𝟚-lemma-converse</a> <a id="10673" class="Symbol">{</a><a id="10674" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="10675" class="Symbol">}</a> <a id="10677" class="Symbol">(</a><a id="10678" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10682" href="MLTT.Two-Properties.html#10682" class="Bound">r</a><a id="10683" class="Symbol">)</a> <a id="10685" class="Symbol">=</a> <a id="10687" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="10701" class="Symbol">(</a><a id="10702" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a> <a id="10718" href="MLTT.Two-Properties.html#10682" class="Bound">r</a><a id="10719" class="Symbol">)</a>
<a id="10721" href="MLTT.Two-Properties.html#10586" class="Function">max𝟚-lemma-converse</a> <a id="10741" class="Symbol">{</a><a id="10742" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="10743" class="Symbol">}</a> <a id="10745" class="Symbol">(</a><a id="10746" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10750" href="MLTT.Two-Properties.html#10750" class="Bound">r</a><a id="10751" class="Symbol">)</a> <a id="10753" class="Symbol">=</a> <a id="10755" href="MLTT.Two-Properties.html#10750" class="Bound">r</a>
<a id="10757" href="MLTT.Two-Properties.html#10586" class="Function">max𝟚-lemma-converse</a> <a id="10777" class="Symbol">{</a><a id="10778" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10779" class="Symbol">}</a> <a id="10781" href="MLTT.Two-Properties.html#10781" class="Bound">x</a>       <a id="10789" class="Symbol">=</a> <a id="10791" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="max𝟚-lemma&#39;"></a><a id="10797" href="MLTT.Two-Properties.html#10797" class="Function">max𝟚-lemma&#39;</a> <a id="10809" class="Symbol">:</a> <a id="10811" class="Symbol">{</a><a id="10812" href="MLTT.Two-Properties.html#10812" class="Bound">a</a> <a id="10814" href="MLTT.Two-Properties.html#10814" class="Bound">b</a> <a id="10816" class="Symbol">:</a> <a id="10818" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="10819" class="Symbol">}</a> <a id="10821" class="Symbol">→</a> <a id="10823" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="10828" href="MLTT.Two-Properties.html#10812" class="Bound">a</a> <a id="10830" href="MLTT.Two-Properties.html#10814" class="Bound">b</a> <a id="10832" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10834" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="10836" class="Symbol">→</a> <a id="10838" class="Symbol">(</a><a id="10839" href="MLTT.Two-Properties.html#10812" class="Bound">a</a> <a id="10841" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10843" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="10844" class="Symbol">)</a> <a id="10846" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10848" class="Symbol">(</a><a id="10849" href="MLTT.Two-Properties.html#10814" class="Bound">b</a> <a id="10851" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10853" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10854" class="Symbol">)</a>
                                       <a id="10895" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10897" class="Symbol">(</a><a id="10898" href="MLTT.Two-Properties.html#10812" class="Bound">a</a> <a id="10900" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10902" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10903" class="Symbol">)</a> <a id="10905" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10907" class="Symbol">(</a><a id="10908" href="MLTT.Two-Properties.html#10814" class="Bound">b</a> <a id="10910" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10912" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="10913" class="Symbol">)</a>
                                       <a id="10954" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10956" class="Symbol">(</a><a id="10957" href="MLTT.Two-Properties.html#10812" class="Bound">a</a> <a id="10959" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10961" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10962" class="Symbol">)</a> <a id="10964" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10966" class="Symbol">(</a><a id="10967" href="MLTT.Two-Properties.html#10814" class="Bound">b</a> <a id="10969" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10971" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10972" class="Symbol">)</a>
<a id="10974" href="MLTT.Two-Properties.html#10797" class="Function">max𝟚-lemma&#39;</a> <a id="10986" class="Symbol">{</a><a id="10987" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="10988" class="Symbol">}</a> <a id="10990" class="Symbol">{</a><a id="10991" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="10992" class="Symbol">}</a> <a id="10994" href="MLTT.Two-Properties.html#10994" class="Bound">r</a> <a id="10996" class="Symbol">=</a> <a id="10998" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="11015" href="MLTT.Two-Properties.html#10994" class="Bound">r</a>
<a id="11017" href="MLTT.Two-Properties.html#10797" class="Function">max𝟚-lemma&#39;</a> <a id="11029" class="Symbol">{</a><a id="11030" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11031" class="Symbol">}</a> <a id="11033" class="Symbol">{</a><a id="11034" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11035" class="Symbol">}</a> <a id="11037" href="MLTT.Two-Properties.html#11037" class="Bound">r</a> <a id="11039" class="Symbol">=</a> <a id="11041" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11045" class="Symbol">(</a><a id="11046" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11051" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11053" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="11057" class="Symbol">)</a>
<a id="11059" href="MLTT.Two-Properties.html#10797" class="Function">max𝟚-lemma&#39;</a> <a id="11071" class="Symbol">{</a><a id="11072" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11073" class="Symbol">}</a> <a id="11075" class="Symbol">{</a><a id="11076" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11077" class="Symbol">}</a> <a id="11079" href="MLTT.Two-Properties.html#11079" class="Bound">r</a> <a id="11081" class="Symbol">=</a> <a id="11083" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11087" class="Symbol">(</a><a id="11088" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11092" class="Symbol">(</a><a id="11093" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11098" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11100" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="11104" class="Symbol">))</a>
<a id="11107" href="MLTT.Two-Properties.html#10797" class="Function">max𝟚-lemma&#39;</a> <a id="11119" class="Symbol">{</a><a id="11120" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11121" class="Symbol">}</a> <a id="11123" class="Symbol">{</a><a id="11124" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11125" class="Symbol">}</a> <a id="11127" href="MLTT.Two-Properties.html#11127" class="Bound">r</a> <a id="11129" class="Symbol">=</a> <a id="11131" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11135" class="Symbol">(</a><a id="11136" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11140" class="Symbol">(</a><a id="11141" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11146" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11148" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="11152" class="Symbol">))</a>

<a id="max𝟚-lemma&#39;&#39;"></a><a id="11156" href="MLTT.Two-Properties.html#11156" class="Function">max𝟚-lemma&#39;&#39;</a> <a id="11169" class="Symbol">:</a> <a id="11171" class="Symbol">{</a><a id="11172" href="MLTT.Two-Properties.html#11172" class="Bound">a</a> <a id="11174" href="MLTT.Two-Properties.html#11174" class="Bound">b</a> <a id="11176" class="Symbol">:</a> <a id="11178" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="11179" class="Symbol">}</a> <a id="11181" class="Symbol">→</a> <a id="11183" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="11188" href="MLTT.Two-Properties.html#11172" class="Bound">a</a> <a id="11190" href="MLTT.Two-Properties.html#11174" class="Bound">b</a> <a id="11192" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11194" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="11196" class="Symbol">→</a> <a id="11198" class="Symbol">(</a><a id="11199" href="MLTT.Two-Properties.html#11172" class="Bound">a</a> <a id="11201" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11203" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11204" class="Symbol">)</a> <a id="11206" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11208" class="Symbol">(</a><a id="11209" href="MLTT.Two-Properties.html#11174" class="Bound">b</a> <a id="11211" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11213" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11214" class="Symbol">)</a>
                                        <a id="11256" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11258" class="Symbol">(</a><a id="11259" href="MLTT.Two-Properties.html#11174" class="Bound">b</a> <a id="11261" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11263" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11264" class="Symbol">)</a>
<a id="11266" href="MLTT.Two-Properties.html#11156" class="Function">max𝟚-lemma&#39;&#39;</a> <a id="11279" class="Symbol">{</a><a id="11280" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11281" class="Symbol">}</a> <a id="11283" class="Symbol">{</a><a id="11284" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11285" class="Symbol">}</a> <a id="11287" href="MLTT.Two-Properties.html#11287" class="Bound">r</a> <a id="11289" class="Symbol">=</a> <a id="11291" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="11308" href="MLTT.Two-Properties.html#11287" class="Bound">r</a>
<a id="11310" href="MLTT.Two-Properties.html#11156" class="Function">max𝟚-lemma&#39;&#39;</a> <a id="11323" class="Symbol">{</a><a id="11324" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11325" class="Symbol">}</a> <a id="11327" class="Symbol">{</a><a id="11328" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11329" class="Symbol">}</a> <a id="11331" href="MLTT.Two-Properties.html#11331" class="Bound">r</a> <a id="11333" class="Symbol">=</a> <a id="11335" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11339" class="Symbol">(</a><a id="11340" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11345" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11347" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="11351" class="Symbol">)</a>
<a id="11353" href="MLTT.Two-Properties.html#11156" class="Function">max𝟚-lemma&#39;&#39;</a> <a id="11366" class="Symbol">{</a><a id="11367" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11368" class="Symbol">}</a> <a id="11370" class="Symbol">{</a><a id="11371" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11372" class="Symbol">}</a> <a id="11374" href="MLTT.Two-Properties.html#11374" class="Bound">r</a> <a id="11376" class="Symbol">=</a> <a id="11378" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11382" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="11387" href="MLTT.Two-Properties.html#11156" class="Function">max𝟚-lemma&#39;&#39;</a> <a id="11400" class="Symbol">{</a><a id="11401" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11402" class="Symbol">}</a> <a id="11404" class="Symbol">{</a><a id="11405" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11406" class="Symbol">}</a> <a id="11408" href="MLTT.Two-Properties.html#11408" class="Bound">r</a> <a id="11410" class="Symbol">=</a> <a id="11412" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11416" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="max𝟚-preserves-≤"></a><a id="11422" href="MLTT.Two-Properties.html#11422" class="Function">max𝟚-preserves-≤</a> <a id="11439" class="Symbol">:</a> <a id="11441" class="Symbol">{</a><a id="11442" href="MLTT.Two-Properties.html#11442" class="Bound">a</a> <a id="11444" href="MLTT.Two-Properties.html#11444" class="Bound">b</a> <a id="11446" href="MLTT.Two-Properties.html#11446" class="Bound">a&#39;</a> <a id="11449" href="MLTT.Two-Properties.html#11449" class="Bound">b&#39;</a> <a id="11452" class="Symbol">:</a> <a id="11454" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="11455" class="Symbol">}</a> <a id="11457" class="Symbol">→</a> <a id="11459" href="MLTT.Two-Properties.html#11442" class="Bound">a</a> <a id="11461" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="11463" href="MLTT.Two-Properties.html#11446" class="Bound">a&#39;</a> <a id="11466" class="Symbol">→</a> <a id="11468" href="MLTT.Two-Properties.html#11444" class="Bound">b</a> <a id="11470" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="11472" href="MLTT.Two-Properties.html#11449" class="Bound">b&#39;</a> <a id="11475" class="Symbol">→</a> <a id="11477" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="11482" href="MLTT.Two-Properties.html#11442" class="Bound">a</a> <a id="11484" href="MLTT.Two-Properties.html#11444" class="Bound">b</a> <a id="11486" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="11488" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="11493" href="MLTT.Two-Properties.html#11446" class="Bound">a&#39;</a> <a id="11496" href="MLTT.Two-Properties.html#11449" class="Bound">b&#39;</a>
<a id="11499" href="MLTT.Two-Properties.html#11422" class="Function">max𝟚-preserves-≤</a> <a id="11516" class="Symbol">{</a><a id="11517" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11518" class="Symbol">}</a> <a id="11520" class="Symbol">{</a><a id="11521" href="MLTT.Two-Properties.html#11521" class="Bound">b</a><a id="11522" class="Symbol">}</a> <a id="11524" class="Symbol">{</a><a id="11525" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11526" class="Symbol">}</a> <a id="11528" class="Symbol">{</a><a id="11529" href="MLTT.Two-Properties.html#11529" class="Bound">b&#39;</a><a id="11531" class="Symbol">}</a> <a id="11533" href="MLTT.Two-Properties.html#11533" class="Bound">l</a> <a id="11535" href="MLTT.Two-Properties.html#11535" class="Bound">m</a> <a id="11537" class="Symbol">=</a> <a id="11539" href="MLTT.Two-Properties.html#11535" class="Bound">m</a>
<a id="11541" href="MLTT.Two-Properties.html#11422" class="Function">max𝟚-preserves-≤</a> <a id="11558" class="Symbol">{</a><a id="11559" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11560" class="Symbol">}</a> <a id="11562" class="Symbol">{</a><a id="11563" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11564" class="Symbol">}</a> <a id="11566" class="Symbol">{</a><a id="11567" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11568" class="Symbol">}</a> <a id="11570" class="Symbol">{</a><a id="11571" href="MLTT.Two-Properties.html#11571" class="Bound">b&#39;</a><a id="11573" class="Symbol">}</a> <a id="11575" href="MLTT.Two-Properties.html#11575" class="Bound">l</a> <a id="11577" href="MLTT.Two-Properties.html#11577" class="Bound">m</a> <a id="11579" class="Symbol">=</a> <a id="11581" href="MLTT.Two-Properties.html#11577" class="Bound">m</a>
<a id="11583" href="MLTT.Two-Properties.html#11422" class="Function">max𝟚-preserves-≤</a> <a id="11600" class="Symbol">{</a><a id="11601" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11602" class="Symbol">}</a> <a id="11604" class="Symbol">{</a><a id="11605" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11606" class="Symbol">}</a> <a id="11608" class="Symbol">{</a><a id="11609" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11610" class="Symbol">}</a> <a id="11612" class="Symbol">{</a><a id="11613" href="MLTT.Two-Properties.html#11613" class="Bound">b&#39;</a><a id="11615" class="Symbol">}</a> <a id="11617" href="MLTT.Two-Properties.html#11617" class="Bound">l</a> <a id="11619" href="MLTT.Two-Properties.html#11619" class="Bound">m</a> <a id="11621" class="Symbol">=</a> <a id="11623" href="MLTT.Two-Properties.html#11617" class="Bound">l</a>
<a id="11625" href="MLTT.Two-Properties.html#11422" class="Function">max𝟚-preserves-≤</a> <a id="11642" class="Symbol">{</a><a id="11643" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11644" class="Symbol">}</a> <a id="11646" class="Symbol">{</a><a id="11647" href="MLTT.Two-Properties.html#11647" class="Bound">b</a><a id="11648" class="Symbol">}</a> <a id="11650" class="Symbol">{</a><a id="11651" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11652" class="Symbol">}</a> <a id="11654" class="Symbol">{</a><a id="11655" href="MLTT.Two-Properties.html#11655" class="Bound">b&#39;</a><a id="11657" class="Symbol">}</a> <a id="11659" href="MLTT.Two-Properties.html#11659" class="Bound">l</a> <a id="11661" href="MLTT.Two-Properties.html#11661" class="Bound">m</a> <a id="11663" class="Symbol">=</a> <a id="11665" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11672" href="MLTT.Two-Properties.html#11659" class="Bound">l</a>
<a id="11674" href="MLTT.Two-Properties.html#11422" class="Function">max𝟚-preserves-≤</a> <a id="11691" class="Symbol">{</a><a id="11692" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11693" class="Symbol">}</a> <a id="11695" class="Symbol">{</a><a id="11696" href="MLTT.Two-Properties.html#11696" class="Bound">b</a><a id="11697" class="Symbol">}</a> <a id="11699" class="Symbol">{</a><a id="11700" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11701" class="Symbol">}</a> <a id="11703" class="Symbol">{</a><a id="11704" href="MLTT.Two-Properties.html#11704" class="Bound">b&#39;</a><a id="11706" class="Symbol">}</a> <a id="11708" href="MLTT.Two-Properties.html#11708" class="Bound">l</a> <a id="11710" href="MLTT.Two-Properties.html#11710" class="Bound">m</a> <a id="11712" class="Symbol">=</a> <a id="11714" href="MLTT.Two-Properties.html#11708" class="Bound">l</a>

<a id="max𝟚-₀-left"></a><a id="11717" href="MLTT.Two-Properties.html#11717" class="Function">max𝟚-₀-left</a> <a id="11729" class="Symbol">:</a> <a id="11731" class="Symbol">{</a><a id="11732" href="MLTT.Two-Properties.html#11732" class="Bound">a</a> <a id="11734" href="MLTT.Two-Properties.html#11734" class="Bound">b</a> <a id="11736" class="Symbol">:</a> <a id="11738" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="11739" class="Symbol">}</a> <a id="11741" class="Symbol">→</a> <a id="11743" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="11748" href="MLTT.Two-Properties.html#11732" class="Bound">a</a> <a id="11750" href="MLTT.Two-Properties.html#11734" class="Bound">b</a> <a id="11752" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11754" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="11756" class="Symbol">→</a> <a id="11758" href="MLTT.Two-Properties.html#11732" class="Bound">a</a> <a id="11760" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11762" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="11764" href="MLTT.Two-Properties.html#11717" class="Function">max𝟚-₀-left</a> <a id="11776" class="Symbol">{</a><a id="11777" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11778" class="Symbol">}</a> <a id="11780" class="Symbol">{</a><a id="11781" href="MLTT.Two-Properties.html#11781" class="Bound">b</a><a id="11782" class="Symbol">}</a> <a id="11784" href="MLTT.Two-Properties.html#11784" class="Bound">p</a> <a id="11786" class="Symbol">=</a> <a id="11788" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="11793" href="MLTT.Two-Properties.html#11717" class="Function">max𝟚-₀-left</a> <a id="11805" class="Symbol">{</a><a id="11806" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11807" class="Symbol">}</a> <a id="11809" class="Symbol">{</a><a id="11810" href="MLTT.Two-Properties.html#11810" class="Bound">b</a><a id="11811" class="Symbol">}</a> <a id="11813" href="MLTT.Two-Properties.html#11813" class="Bound">p</a> <a id="11815" class="Symbol">=</a> <a id="11817" href="MLTT.Two-Properties.html#11813" class="Bound">p</a>

<a id="max𝟚-₀-right"></a><a id="11820" href="MLTT.Two-Properties.html#11820" class="Function">max𝟚-₀-right</a> <a id="11833" class="Symbol">:</a> <a id="11835" class="Symbol">{</a><a id="11836" href="MLTT.Two-Properties.html#11836" class="Bound">a</a> <a id="11838" href="MLTT.Two-Properties.html#11838" class="Bound">b</a> <a id="11840" class="Symbol">:</a> <a id="11842" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="11843" class="Symbol">}</a> <a id="11845" class="Symbol">→</a> <a id="11847" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="11852" href="MLTT.Two-Properties.html#11836" class="Bound">a</a> <a id="11854" href="MLTT.Two-Properties.html#11838" class="Bound">b</a> <a id="11856" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11858" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="11860" class="Symbol">→</a> <a id="11862" href="MLTT.Two-Properties.html#11838" class="Bound">b</a> <a id="11864" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11866" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="11868" href="MLTT.Two-Properties.html#11820" class="Function">max𝟚-₀-right</a> <a id="11881" class="Symbol">{</a><a id="11882" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11883" class="Symbol">}</a> <a id="11885" class="Symbol">{</a><a id="11886" href="MLTT.Two-Properties.html#11886" class="Bound">b</a><a id="11887" class="Symbol">}</a> <a id="11889" href="MLTT.Two-Properties.html#11889" class="Bound">p</a> <a id="11891" class="Symbol">=</a> <a id="11893" href="MLTT.Two-Properties.html#11889" class="Bound">p</a>
<a id="11895" href="MLTT.Two-Properties.html#11820" class="Function">max𝟚-₀-right</a> <a id="11908" class="Symbol">{</a><a id="11909" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11910" class="Symbol">}</a> <a id="11912" class="Symbol">{</a><a id="11913" href="MLTT.Two-Properties.html#11913" class="Bound">b</a><a id="11914" class="Symbol">}</a> <a id="11916" href="MLTT.Two-Properties.html#11916" class="Bound">p</a> <a id="11918" class="Symbol">=</a> <a id="11920" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="11937" href="MLTT.Two-Properties.html#11916" class="Bound">p</a>

<a id="11940" class="Markup">\end{code}</a><a id="11950" class="Background">

Addition modulo 2:

</a><a id="11972" class="Markup">\begin{code}</a>

<a id="_⊕_"></a><a id="11986" href="MLTT.Two-Properties.html#11986" class="Function Operator">_⊕_</a> <a id="11990" class="Symbol">:</a> <a id="11992" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="11994" class="Symbol">→</a> <a id="11996" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="11998" class="Symbol">→</a> <a id="12000" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="12002" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="12004" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="12006" href="MLTT.Two-Properties.html#12006" class="Bound">x</a> <a id="12008" class="Symbol">=</a> <a id="12010" href="MLTT.Two-Properties.html#12006" class="Bound">x</a>
<a id="12012" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="12014" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="12016" href="MLTT.Two-Properties.html#12016" class="Bound">x</a> <a id="12018" class="Symbol">=</a> <a id="12020" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="12031" href="MLTT.Two-Properties.html#12016" class="Bound">x</a>

<a id="complement-of-eq𝟚-is-⊕"></a><a id="12034" href="MLTT.Two-Properties.html#12034" class="Function">complement-of-eq𝟚-is-⊕</a> <a id="12057" class="Symbol">:</a> <a id="12059" class="Symbol">(</a><a id="12060" href="MLTT.Two-Properties.html#12060" class="Bound">m</a> <a id="12062" href="MLTT.Two-Properties.html#12062" class="Bound">n</a> <a id="12064" class="Symbol">:</a> <a id="12066" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="12067" class="Symbol">)</a> <a id="12069" class="Symbol">→</a> <a id="12071" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="12082" class="Symbol">(</a><a id="12083" href="MLTT.Two-Properties.html#4512" class="Function">eq𝟚</a> <a id="12087" href="MLTT.Two-Properties.html#12060" class="Bound">m</a> <a id="12089" href="MLTT.Two-Properties.html#12062" class="Bound">n</a><a id="12090" class="Symbol">)</a> <a id="12092" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12094" href="MLTT.Two-Properties.html#12060" class="Bound">m</a> <a id="12096" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="12098" href="MLTT.Two-Properties.html#12062" class="Bound">n</a>
<a id="12100" href="MLTT.Two-Properties.html#12034" class="Function">complement-of-eq𝟚-is-⊕</a> <a id="12123" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="12125" href="MLTT.Two-Properties.html#12125" class="Bound">n</a> <a id="12127" class="Symbol">=</a> <a id="12129" href="MLTT.Two-Properties.html#4212" class="Function">complement-involutive</a> <a id="12151" href="MLTT.Two-Properties.html#12125" class="Bound">n</a>
<a id="12153" href="MLTT.Two-Properties.html#12034" class="Function">complement-of-eq𝟚-is-⊕</a> <a id="12176" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="12178" href="MLTT.Two-Properties.html#12178" class="Bound">n</a> <a id="12180" class="Symbol">=</a> <a id="12182" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Lemma[b⊕b＝₀]"></a><a id="12188" href="MLTT.Two-Properties.html#12188" class="Function">Lemma[b⊕b＝₀]</a> <a id="12201" class="Symbol">:</a> <a id="12203" class="Symbol">{</a><a id="12204" href="MLTT.Two-Properties.html#12204" class="Bound">b</a> <a id="12206" class="Symbol">:</a> <a id="12208" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="12209" class="Symbol">}</a> <a id="12211" class="Symbol">→</a> <a id="12213" href="MLTT.Two-Properties.html#12204" class="Bound">b</a> <a id="12215" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="12217" href="MLTT.Two-Properties.html#12204" class="Bound">b</a> <a id="12219" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12221" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="12223" href="MLTT.Two-Properties.html#12188" class="Function">Lemma[b⊕b＝₀]</a> <a id="12236" class="Symbol">{</a><a id="12237" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12238" class="Symbol">}</a> <a id="12240" class="Symbol">=</a> <a id="12242" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="12247" href="MLTT.Two-Properties.html#12188" class="Function">Lemma[b⊕b＝₀]</a> <a id="12260" class="Symbol">{</a><a id="12261" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12262" class="Symbol">}</a> <a id="12264" class="Symbol">=</a> <a id="12266" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Lemma[b＝c→b⊕c＝₀]"></a><a id="12272" href="MLTT.Two-Properties.html#12272" class="Function">Lemma[b＝c→b⊕c＝₀]</a> <a id="12289" class="Symbol">:</a> <a id="12291" class="Symbol">{</a><a id="12292" href="MLTT.Two-Properties.html#12292" class="Bound">b</a> <a id="12294" href="MLTT.Two-Properties.html#12294" class="Bound">c</a> <a id="12296" class="Symbol">:</a> <a id="12298" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="12299" class="Symbol">}</a> <a id="12301" class="Symbol">→</a> <a id="12303" href="MLTT.Two-Properties.html#12292" class="Bound">b</a> <a id="12305" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12307" href="MLTT.Two-Properties.html#12294" class="Bound">c</a> <a id="12309" class="Symbol">→</a> <a id="12311" href="MLTT.Two-Properties.html#12292" class="Bound">b</a> <a id="12313" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="12315" href="MLTT.Two-Properties.html#12294" class="Bound">c</a> <a id="12317" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12319" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="12321" href="MLTT.Two-Properties.html#12272" class="Function">Lemma[b＝c→b⊕c＝₀]</a> <a id="12338" class="Symbol">{</a><a id="12339" href="MLTT.Two-Properties.html#12339" class="Bound">b</a><a id="12340" class="Symbol">}</a> <a id="12342" class="Symbol">{</a><a id="12343" href="MLTT.Two-Properties.html#12343" class="Bound">c</a><a id="12344" class="Symbol">}</a> <a id="12346" href="MLTT.Two-Properties.html#12346" class="Bound">r</a> <a id="12348" class="Symbol">=</a> <a id="12350" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12353" class="Symbol">(λ</a> <a id="12356" href="MLTT.Two-Properties.html#12356" class="Bound">-</a> <a id="12358" class="Symbol">→</a> <a id="12360" href="MLTT.Two-Properties.html#12339" class="Bound">b</a> <a id="12362" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="12364" href="MLTT.Two-Properties.html#12356" class="Bound">-</a><a id="12365" class="Symbol">)</a> <a id="12367" class="Symbol">(</a><a id="12368" href="MLTT.Two-Properties.html#12346" class="Bound">r</a> <a id="12370" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="12372" class="Symbol">)</a> <a id="12374" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="12376" class="Symbol">(</a><a id="12377" href="MLTT.Two-Properties.html#12188" class="Function">Lemma[b⊕b＝₀]</a> <a id="12390" class="Symbol">{</a><a id="12391" href="MLTT.Two-Properties.html#12339" class="Bound">b</a><a id="12392" class="Symbol">})</a>

<a id="Lemma[b⊕c＝₀→b＝c]"></a><a id="12396" href="MLTT.Two-Properties.html#12396" class="Function">Lemma[b⊕c＝₀→b＝c]</a> <a id="12413" class="Symbol">:</a> <a id="12415" class="Symbol">{</a><a id="12416" href="MLTT.Two-Properties.html#12416" class="Bound">b</a> <a id="12418" href="MLTT.Two-Properties.html#12418" class="Bound">c</a> <a id="12420" class="Symbol">:</a> <a id="12422" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="12423" class="Symbol">}</a> <a id="12425" class="Symbol">→</a> <a id="12427" href="MLTT.Two-Properties.html#12416" class="Bound">b</a> <a id="12429" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="12431" href="MLTT.Two-Properties.html#12418" class="Bound">c</a> <a id="12433" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12435" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="12437" class="Symbol">→</a> <a id="12439" href="MLTT.Two-Properties.html#12416" class="Bound">b</a> <a id="12441" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12443" href="MLTT.Two-Properties.html#12418" class="Bound">c</a>
<a id="12445" href="MLTT.Two-Properties.html#12396" class="Function">Lemma[b⊕c＝₀→b＝c]</a> <a id="12462" class="Symbol">{</a><a id="12463" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12464" class="Symbol">}</a> <a id="12466" class="Symbol">{</a><a id="12467" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12468" class="Symbol">}</a> <a id="12470" href="MLTT.Two-Properties.html#12470" class="Bound">r</a> <a id="12472" class="Symbol">=</a> <a id="12474" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="12479" href="MLTT.Two-Properties.html#12396" class="Function">Lemma[b⊕c＝₀→b＝c]</a> <a id="12496" class="Symbol">{</a><a id="12497" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12498" class="Symbol">}</a> <a id="12500" class="Symbol">{</a><a id="12501" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12502" class="Symbol">}</a> <a id="12504" href="MLTT.Two-Properties.html#12504" class="Bound">r</a> <a id="12506" class="Symbol">=</a> <a id="12508" href="MLTT.Two-Properties.html#12504" class="Bound">r</a> <a id="12510" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="12513" href="MLTT.Two-Properties.html#12396" class="Function">Lemma[b⊕c＝₀→b＝c]</a> <a id="12530" class="Symbol">{</a><a id="12531" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12532" class="Symbol">}</a> <a id="12534" class="Symbol">{</a><a id="12535" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12536" class="Symbol">}</a> <a id="12538" href="MLTT.Two-Properties.html#12538" class="Bound">r</a> <a id="12540" class="Symbol">=</a> <a id="12542" href="MLTT.Two-Properties.html#12538" class="Bound">r</a>
<a id="12544" href="MLTT.Two-Properties.html#12396" class="Function">Lemma[b⊕c＝₀→b＝c]</a> <a id="12561" class="Symbol">{</a><a id="12562" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12563" class="Symbol">}</a> <a id="12565" class="Symbol">{</a><a id="12566" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12567" class="Symbol">}</a> <a id="12569" href="MLTT.Two-Properties.html#12569" class="Bound">r</a> <a id="12571" class="Symbol">=</a> <a id="12573" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Lemma[b≠c→b⊕c＝₁]"></a><a id="12579" href="MLTT.Two-Properties.html#12579" class="Function">Lemma[b≠c→b⊕c＝₁]</a> <a id="12596" class="Symbol">:</a> <a id="12598" class="Symbol">{</a><a id="12599" href="MLTT.Two-Properties.html#12599" class="Bound">b</a> <a id="12601" href="MLTT.Two-Properties.html#12601" class="Bound">c</a> <a id="12603" class="Symbol">:</a> <a id="12605" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="12606" class="Symbol">}</a> <a id="12608" class="Symbol">→</a> <a id="12610" href="MLTT.Two-Properties.html#12599" class="Bound">b</a> <a id="12612" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="12614" href="MLTT.Two-Properties.html#12601" class="Bound">c</a> <a id="12616" class="Symbol">→</a> <a id="12618" href="MLTT.Two-Properties.html#12599" class="Bound">b</a> <a id="12620" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="12622" href="MLTT.Two-Properties.html#12601" class="Bound">c</a> <a id="12624" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12626" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="12628" href="MLTT.Two-Properties.html#12579" class="Function">Lemma[b≠c→b⊕c＝₁]</a> <a id="12645" class="Symbol">=</a> <a id="12647" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a> <a id="12672" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12674" class="Symbol">(</a><a id="12675" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="12690" href="MLTT.Two-Properties.html#12396" class="Function">Lemma[b⊕c＝₀→b＝c]</a><a id="12706" class="Symbol">)</a>

<a id="Lemma[b⊕c＝₁→b≠c]"></a><a id="12709" href="MLTT.Two-Properties.html#12709" class="Function">Lemma[b⊕c＝₁→b≠c]</a> <a id="12726" class="Symbol">:</a> <a id="12728" class="Symbol">{</a><a id="12729" href="MLTT.Two-Properties.html#12729" class="Bound">b</a> <a id="12731" href="MLTT.Two-Properties.html#12731" class="Bound">c</a> <a id="12733" class="Symbol">:</a> <a id="12735" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="12736" class="Symbol">}</a> <a id="12738" class="Symbol">→</a> <a id="12740" href="MLTT.Two-Properties.html#12729" class="Bound">b</a> <a id="12742" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="12744" href="MLTT.Two-Properties.html#12731" class="Bound">c</a> <a id="12746" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12748" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="12750" class="Symbol">→</a> <a id="12752" href="MLTT.Two-Properties.html#12729" class="Bound">b</a> <a id="12754" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="12756" href="MLTT.Two-Properties.html#12731" class="Bound">c</a>
<a id="12758" href="MLTT.Two-Properties.html#12709" class="Function">Lemma[b⊕c＝₁→b≠c]</a> <a id="12775" class="Symbol">=</a> <a id="12777" class="Symbol">(</a><a id="12778" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="12793" href="MLTT.Two-Properties.html#12272" class="Function">Lemma[b＝c→b⊕c＝₀]</a><a id="12809" class="Symbol">)</a> <a id="12811" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12813" href="MLTT.Two-Properties.html#2845" class="Function">equal-₁-different-from-₀</a>

<a id="complement₀"></a><a id="12839" href="MLTT.Two-Properties.html#12839" class="Function">complement₀</a> <a id="12851" class="Symbol">:</a> <a id="12853" class="Symbol">{</a><a id="12854" href="MLTT.Two-Properties.html#12854" class="Bound">a</a> <a id="12856" class="Symbol">:</a> <a id="12858" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="12859" class="Symbol">}</a> <a id="12861" class="Symbol">→</a> <a id="12863" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="12874" href="MLTT.Two-Properties.html#12854" class="Bound">a</a> <a id="12876" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12878" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="12880" class="Symbol">→</a> <a id="12882" href="MLTT.Two-Properties.html#12854" class="Bound">a</a> <a id="12884" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12886" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="12888" href="MLTT.Two-Properties.html#12839" class="Function">complement₀</a> <a id="12900" class="Symbol">{</a><a id="12901" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12902" class="Symbol">}</a> <a id="12904" href="MLTT.Two-Properties.html#12904" class="Bound">p</a> <a id="12906" class="Symbol">=</a> <a id="12908" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="12925" href="MLTT.Two-Properties.html#12904" class="Bound">p</a>
<a id="12927" href="MLTT.Two-Properties.html#12839" class="Function">complement₀</a> <a id="12939" class="Symbol">{</a><a id="12940" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12941" class="Symbol">}</a> <a id="12943" class="Symbol">_</a> <a id="12945" class="Symbol">=</a> <a id="12947" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="complement₁"></a><a id="12953" href="MLTT.Two-Properties.html#12953" class="Function">complement₁</a> <a id="12965" class="Symbol">:</a> <a id="12967" class="Symbol">{</a><a id="12968" href="MLTT.Two-Properties.html#12968" class="Bound">a</a> <a id="12970" class="Symbol">:</a> <a id="12972" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="12973" class="Symbol">}</a> <a id="12975" class="Symbol">→</a> <a id="12977" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="12988" href="MLTT.Two-Properties.html#12968" class="Bound">a</a> <a id="12990" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12992" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="12994" class="Symbol">→</a> <a id="12996" href="MLTT.Two-Properties.html#12968" class="Bound">a</a> <a id="12998" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13000" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="13002" href="MLTT.Two-Properties.html#12953" class="Function">complement₁</a> <a id="13014" class="Symbol">{</a><a id="13015" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13016" class="Symbol">}</a> <a id="13018" class="Symbol">_</a> <a id="13020" class="Symbol">=</a> <a id="13022" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="13027" href="MLTT.Two-Properties.html#12953" class="Function">complement₁</a> <a id="13039" class="Symbol">{</a><a id="13040" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13041" class="Symbol">}</a> <a id="13043" href="MLTT.Two-Properties.html#13043" class="Bound">p</a> <a id="13045" class="Symbol">=</a> <a id="13047" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="13064" href="MLTT.Two-Properties.html#13043" class="Bound">p</a>

<a id="complement₁-back"></a><a id="13067" href="MLTT.Two-Properties.html#13067" class="Function">complement₁-back</a> <a id="13084" class="Symbol">:</a> <a id="13086" class="Symbol">{</a><a id="13087" href="MLTT.Two-Properties.html#13087" class="Bound">a</a> <a id="13089" class="Symbol">:</a> <a id="13091" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="13092" class="Symbol">}</a> <a id="13094" class="Symbol">→</a> <a id="13096" href="MLTT.Two-Properties.html#13087" class="Bound">a</a> <a id="13098" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13100" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="13102" class="Symbol">→</a> <a id="13104" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="13115" href="MLTT.Two-Properties.html#13087" class="Bound">a</a> <a id="13117" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13119" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="13121" href="MLTT.Two-Properties.html#13067" class="Function">complement₁-back</a> <a id="13138" class="Symbol">{</a><a id="13139" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13140" class="Symbol">}</a> <a id="13142" class="Symbol">_</a> <a id="13144" class="Symbol">=</a> <a id="13146" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="13151" href="MLTT.Two-Properties.html#13067" class="Function">complement₁-back</a> <a id="13168" class="Symbol">{</a><a id="13169" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13170" class="Symbol">}</a> <a id="13172" href="MLTT.Two-Properties.html#13172" class="Bound">p</a> <a id="13174" class="Symbol">=</a> <a id="13176" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="13193" href="MLTT.Two-Properties.html#13172" class="Bound">p</a>

<a id="complement₀-back"></a><a id="13196" href="MLTT.Two-Properties.html#13196" class="Function">complement₀-back</a> <a id="13213" class="Symbol">:</a> <a id="13215" class="Symbol">{</a><a id="13216" href="MLTT.Two-Properties.html#13216" class="Bound">a</a> <a id="13218" class="Symbol">:</a> <a id="13220" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="13221" class="Symbol">}</a> <a id="13223" class="Symbol">→</a> <a id="13225" href="MLTT.Two-Properties.html#13216" class="Bound">a</a> <a id="13227" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13229" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="13231" class="Symbol">→</a> <a id="13233" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="13244" href="MLTT.Two-Properties.html#13216" class="Bound">a</a> <a id="13246" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13248" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="13250" href="MLTT.Two-Properties.html#13196" class="Function">complement₀-back</a> <a id="13267" class="Symbol">{</a><a id="13268" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13269" class="Symbol">}</a> <a id="13271" href="MLTT.Two-Properties.html#13271" class="Bound">p</a> <a id="13273" class="Symbol">=</a> <a id="13275" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="13292" href="MLTT.Two-Properties.html#13271" class="Bound">p</a>
<a id="13294" href="MLTT.Two-Properties.html#13196" class="Function">complement₀-back</a> <a id="13311" class="Symbol">{</a><a id="13312" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13313" class="Symbol">}</a> <a id="13315" class="Symbol">_</a> <a id="13317" class="Symbol">=</a> <a id="13319" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="complement-one-gives-argument-not-one"></a><a id="13325" href="MLTT.Two-Properties.html#13325" class="Function">complement-one-gives-argument-not-one</a> <a id="13363" class="Symbol">:</a> <a id="13365" class="Symbol">{</a><a id="13366" href="MLTT.Two-Properties.html#13366" class="Bound">a</a> <a id="13368" class="Symbol">:</a> <a id="13370" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="13371" class="Symbol">}</a> <a id="13373" class="Symbol">→</a> <a id="13375" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="13386" href="MLTT.Two-Properties.html#13366" class="Bound">a</a> <a id="13388" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13390" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="13392" class="Symbol">→</a> <a id="13394" href="MLTT.Two-Properties.html#13366" class="Bound">a</a> <a id="13396" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13398" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="13400" href="MLTT.Two-Properties.html#13325" class="Function">complement-one-gives-argument-not-one</a> <a id="13438" class="Symbol">{</a><a id="13439" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13440" class="Symbol">}</a> <a id="13442" href="MLTT.Two-Properties.html#13442" class="Bound">p</a> <a id="13444" class="Symbol">=</a> <a id="13446" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a>
<a id="13462" href="MLTT.Two-Properties.html#13325" class="Function">complement-one-gives-argument-not-one</a> <a id="13500" class="Symbol">{</a><a id="13501" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13502" class="Symbol">}</a> <a id="13504" href="MLTT.Two-Properties.html#13504" class="Bound">p</a> <a id="13506" class="Symbol">=</a> <a id="13508" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="13525" href="MLTT.Two-Properties.html#13504" class="Bound">p</a>

<a id="argument-not-one-gives-complement-one"></a><a id="13528" href="MLTT.Two-Properties.html#13528" class="Function">argument-not-one-gives-complement-one</a> <a id="13566" class="Symbol">:</a> <a id="13568" class="Symbol">{</a><a id="13569" href="MLTT.Two-Properties.html#13569" class="Bound">a</a> <a id="13571" class="Symbol">:</a> <a id="13573" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="13574" class="Symbol">}</a> <a id="13576" class="Symbol">→</a> <a id="13578" href="MLTT.Two-Properties.html#13569" class="Bound">a</a> <a id="13580" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13582" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="13584" class="Symbol">→</a> <a id="13586" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="13597" href="MLTT.Two-Properties.html#13569" class="Bound">a</a> <a id="13599" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13601" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="13603" href="MLTT.Two-Properties.html#13528" class="Function">argument-not-one-gives-complement-one</a> <a id="13641" class="Symbol">{</a><a id="13642" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13643" class="Symbol">}</a> <a id="13645" href="MLTT.Two-Properties.html#13645" class="Bound">ν</a> <a id="13647" class="Symbol">=</a> <a id="13649" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="13654" href="MLTT.Two-Properties.html#13528" class="Function">argument-not-one-gives-complement-one</a> <a id="13692" class="Symbol">{</a><a id="13693" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13694" class="Symbol">}</a> <a id="13696" href="MLTT.Two-Properties.html#13696" class="Bound">ν</a> <a id="13698" class="Symbol">=</a> <a id="13700" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13707" class="Symbol">(</a><a id="13708" href="MLTT.Two-Properties.html#13696" class="Bound">ν</a> <a id="13710" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="13714" class="Symbol">)</a>

<a id="complement-left"></a><a id="13717" href="MLTT.Two-Properties.html#13717" class="Function">complement-left</a> <a id="13733" class="Symbol">:</a> <a id="13735" class="Symbol">{</a><a id="13736" href="MLTT.Two-Properties.html#13736" class="Bound">b</a> <a id="13738" href="MLTT.Two-Properties.html#13738" class="Bound">c</a> <a id="13740" class="Symbol">:</a> <a id="13742" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="13743" class="Symbol">}</a> <a id="13745" class="Symbol">→</a> <a id="13747" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="13758" href="MLTT.Two-Properties.html#13736" class="Bound">b</a> <a id="13760" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13762" href="MLTT.Two-Properties.html#13738" class="Bound">c</a> <a id="13764" class="Symbol">→</a> <a id="13766" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="13777" href="MLTT.Two-Properties.html#13738" class="Bound">c</a> <a id="13779" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13781" href="MLTT.Two-Properties.html#13736" class="Bound">b</a>
<a id="13783" href="MLTT.Two-Properties.html#13717" class="Function">complement-left</a> <a id="13799" class="Symbol">{</a><a id="13800" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13801" class="Symbol">}</a> <a id="13803" class="Symbol">{</a><a id="13804" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13805" class="Symbol">}</a> <a id="13807" href="MLTT.Two-Properties.html#13807" class="Bound">l</a> <a id="13809" class="Symbol">=</a> <a id="13811" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13818" href="MLTT.Two-Properties.html#13807" class="Bound">l</a>
<a id="13820" href="MLTT.Two-Properties.html#13717" class="Function">complement-left</a> <a id="13836" class="Symbol">{</a><a id="13837" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13838" class="Symbol">}</a> <a id="13840" class="Symbol">{</a><a id="13841" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13842" class="Symbol">}</a> <a id="13844" href="MLTT.Two-Properties.html#13844" class="Bound">l</a> <a id="13846" class="Symbol">=</a> <a id="13848" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="13850" href="MLTT.Two-Properties.html#13717" class="Function">complement-left</a> <a id="13866" class="Symbol">{</a><a id="13867" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13868" class="Symbol">}</a> <a id="13870" class="Symbol">{</a><a id="13871" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13872" class="Symbol">}</a> <a id="13874" href="MLTT.Two-Properties.html#13874" class="Bound">l</a> <a id="13876" class="Symbol">=</a> <a id="13878" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="13880" href="MLTT.Two-Properties.html#13717" class="Function">complement-left</a> <a id="13896" class="Symbol">{</a><a id="13897" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13898" class="Symbol">}</a> <a id="13900" class="Symbol">{</a><a id="13901" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13902" class="Symbol">}</a> <a id="13904" href="MLTT.Two-Properties.html#13904" class="Bound">l</a> <a id="13906" class="Symbol">=</a> <a id="13908" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="complement-right"></a><a id="13911" href="MLTT.Two-Properties.html#13911" class="Function">complement-right</a> <a id="13928" class="Symbol">:</a> <a id="13930" class="Symbol">{</a><a id="13931" href="MLTT.Two-Properties.html#13931" class="Bound">b</a> <a id="13933" href="MLTT.Two-Properties.html#13933" class="Bound">c</a> <a id="13935" class="Symbol">:</a> <a id="13937" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="13938" class="Symbol">}</a> <a id="13940" class="Symbol">→</a> <a id="13942" href="MLTT.Two-Properties.html#13931" class="Bound">b</a> <a id="13944" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13946" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="13957" href="MLTT.Two-Properties.html#13933" class="Bound">c</a> <a id="13959" class="Symbol">→</a> <a id="13961" href="MLTT.Two-Properties.html#13933" class="Bound">c</a> <a id="13963" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13965" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="13976" href="MLTT.Two-Properties.html#13931" class="Bound">b</a>
<a id="13978" href="MLTT.Two-Properties.html#13911" class="Function">complement-right</a> <a id="13995" class="Symbol">{</a><a id="13996" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13997" class="Symbol">}</a> <a id="13999" class="Symbol">{</a><a id="14000" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14001" class="Symbol">}</a> <a id="14003" href="MLTT.Two-Properties.html#14003" class="Bound">l</a> <a id="14005" class="Symbol">=</a> <a id="14007" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="14009" href="MLTT.Two-Properties.html#13911" class="Function">complement-right</a> <a id="14026" class="Symbol">{</a><a id="14027" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14028" class="Symbol">}</a> <a id="14030" class="Symbol">{</a><a id="14031" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14032" class="Symbol">}</a> <a id="14034" href="MLTT.Two-Properties.html#14034" class="Bound">l</a> <a id="14036" class="Symbol">=</a> <a id="14038" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="14040" href="MLTT.Two-Properties.html#13911" class="Function">complement-right</a> <a id="14057" class="Symbol">{</a><a id="14058" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14059" class="Symbol">}</a> <a id="14061" class="Symbol">{</a><a id="14062" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14063" class="Symbol">}</a> <a id="14065" href="MLTT.Two-Properties.html#14065" class="Bound">l</a> <a id="14067" class="Symbol">=</a> <a id="14069" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="14071" href="MLTT.Two-Properties.html#13911" class="Function">complement-right</a> <a id="14088" class="Symbol">{</a><a id="14089" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14090" class="Symbol">}</a> <a id="14092" class="Symbol">{</a><a id="14093" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14094" class="Symbol">}</a> <a id="14096" href="MLTT.Two-Properties.html#14096" class="Bound">l</a> <a id="14098" class="Symbol">=</a> <a id="14100" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="14107" href="MLTT.Two-Properties.html#14096" class="Bound">l</a>

<a id="complement-both-left"></a><a id="14110" href="MLTT.Two-Properties.html#14110" class="Function">complement-both-left</a> <a id="14131" class="Symbol">:</a> <a id="14133" class="Symbol">{</a><a id="14134" href="MLTT.Two-Properties.html#14134" class="Bound">b</a> <a id="14136" href="MLTT.Two-Properties.html#14136" class="Bound">c</a> <a id="14138" class="Symbol">:</a> <a id="14140" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="14141" class="Symbol">}</a> <a id="14143" class="Symbol">→</a> <a id="14145" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="14156" href="MLTT.Two-Properties.html#14134" class="Bound">b</a> <a id="14158" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="14160" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="14171" href="MLTT.Two-Properties.html#14136" class="Bound">c</a> <a id="14173" class="Symbol">→</a> <a id="14175" href="MLTT.Two-Properties.html#14136" class="Bound">c</a> <a id="14177" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="14179" href="MLTT.Two-Properties.html#14134" class="Bound">b</a>
<a id="14181" href="MLTT.Two-Properties.html#14110" class="Function">complement-both-left</a> <a id="14202" class="Symbol">{</a><a id="14203" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14204" class="Symbol">}</a> <a id="14206" class="Symbol">{</a><a id="14207" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14208" class="Symbol">}</a> <a id="14210" href="MLTT.Two-Properties.html#14210" class="Bound">l</a> <a id="14212" class="Symbol">=</a> <a id="14214" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="14216" href="MLTT.Two-Properties.html#14110" class="Function">complement-both-left</a> <a id="14237" class="Symbol">{</a><a id="14238" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14239" class="Symbol">}</a> <a id="14241" class="Symbol">{</a><a id="14242" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14243" class="Symbol">}</a> <a id="14245" href="MLTT.Two-Properties.html#14245" class="Bound">l</a> <a id="14247" class="Symbol">=</a> <a id="14249" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="14256" href="MLTT.Two-Properties.html#14245" class="Bound">l</a>
<a id="14258" href="MLTT.Two-Properties.html#14110" class="Function">complement-both-left</a> <a id="14279" class="Symbol">{</a><a id="14280" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14281" class="Symbol">}</a> <a id="14283" class="Symbol">{</a><a id="14284" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14285" class="Symbol">}</a> <a id="14287" href="MLTT.Two-Properties.html#14287" class="Bound">l</a> <a id="14289" class="Symbol">=</a> <a id="14291" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="14293" href="MLTT.Two-Properties.html#14110" class="Function">complement-both-left</a> <a id="14314" class="Symbol">{</a><a id="14315" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14316" class="Symbol">}</a> <a id="14318" class="Symbol">{</a><a id="14319" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14320" class="Symbol">}</a> <a id="14322" href="MLTT.Two-Properties.html#14322" class="Bound">l</a> <a id="14324" class="Symbol">=</a> <a id="14326" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="complement-both-right"></a><a id="14329" href="MLTT.Two-Properties.html#14329" class="Function">complement-both-right</a> <a id="14351" class="Symbol">:</a> <a id="14353" class="Symbol">{</a><a id="14354" href="MLTT.Two-Properties.html#14354" class="Bound">b</a> <a id="14356" href="MLTT.Two-Properties.html#14356" class="Bound">c</a> <a id="14358" class="Symbol">:</a> <a id="14360" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="14361" class="Symbol">}</a> <a id="14363" class="Symbol">→</a> <a id="14365" href="MLTT.Two-Properties.html#14354" class="Bound">b</a> <a id="14367" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="14369" href="MLTT.Two-Properties.html#14356" class="Bound">c</a> <a id="14371" class="Symbol">→</a> <a id="14373" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="14384" href="MLTT.Two-Properties.html#14356" class="Bound">c</a> <a id="14386" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="14388" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="14399" href="MLTT.Two-Properties.html#14354" class="Bound">b</a>
<a id="14401" href="MLTT.Two-Properties.html#14329" class="Function">complement-both-right</a> <a id="14423" class="Symbol">{</a><a id="14424" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14425" class="Symbol">}</a> <a id="14427" class="Symbol">{</a><a id="14428" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14429" class="Symbol">}</a> <a id="14431" href="MLTT.Two-Properties.html#14431" class="Bound">l</a> <a id="14433" class="Symbol">=</a> <a id="14435" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="14437" href="MLTT.Two-Properties.html#14329" class="Function">complement-both-right</a> <a id="14459" class="Symbol">{</a><a id="14460" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14461" class="Symbol">}</a> <a id="14463" class="Symbol">{</a><a id="14464" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14465" class="Symbol">}</a> <a id="14467" href="MLTT.Two-Properties.html#14467" class="Bound">l</a> <a id="14469" class="Symbol">=</a> <a id="14471" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="14473" href="MLTT.Two-Properties.html#14329" class="Function">complement-both-right</a> <a id="14495" class="Symbol">{</a><a id="14496" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14497" class="Symbol">}</a> <a id="14499" class="Symbol">{</a><a id="14500" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14501" class="Symbol">}</a> <a id="14503" href="MLTT.Two-Properties.html#14503" class="Bound">l</a> <a id="14505" class="Symbol">=</a> <a id="14507" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="14514" href="MLTT.Two-Properties.html#14503" class="Bound">l</a>
<a id="14516" href="MLTT.Two-Properties.html#14329" class="Function">complement-both-right</a> <a id="14538" class="Symbol">{</a><a id="14539" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14540" class="Symbol">}</a> <a id="14542" class="Symbol">{</a><a id="14543" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14544" class="Symbol">}</a> <a id="14546" href="MLTT.Two-Properties.html#14546" class="Bound">l</a> <a id="14548" class="Symbol">=</a> <a id="14550" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="⊕-involutive"></a><a id="14553" href="MLTT.Two-Properties.html#14553" class="Function">⊕-involutive</a> <a id="14566" class="Symbol">:</a> <a id="14568" class="Symbol">{</a><a id="14569" href="MLTT.Two-Properties.html#14569" class="Bound">a</a> <a id="14571" href="MLTT.Two-Properties.html#14571" class="Bound">b</a> <a id="14573" class="Symbol">:</a> <a id="14575" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="14576" class="Symbol">}</a> <a id="14578" class="Symbol">→</a> <a id="14580" href="MLTT.Two-Properties.html#14569" class="Bound">a</a> <a id="14582" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="14584" href="MLTT.Two-Properties.html#14569" class="Bound">a</a> <a id="14586" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="14588" href="MLTT.Two-Properties.html#14571" class="Bound">b</a> <a id="14590" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14592" href="MLTT.Two-Properties.html#14571" class="Bound">b</a>
<a id="14594" href="MLTT.Two-Properties.html#14553" class="Function">⊕-involutive</a> <a id="14607" class="Symbol">{</a><a id="14608" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14609" class="Symbol">}</a> <a id="14611" class="Symbol">{</a><a id="14612" href="MLTT.Two-Properties.html#14612" class="Bound">b</a><a id="14613" class="Symbol">}</a> <a id="14615" class="Symbol">=</a> <a id="14617" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="14622" href="MLTT.Two-Properties.html#14553" class="Function">⊕-involutive</a> <a id="14635" class="Symbol">{</a><a id="14636" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14637" class="Symbol">}</a> <a id="14639" class="Symbol">{</a><a id="14640" href="MLTT.Two-Properties.html#14640" class="Bound">b</a><a id="14641" class="Symbol">}</a> <a id="14643" class="Symbol">=</a> <a id="14645" href="MLTT.Two-Properties.html#4212" class="Function">complement-involutive</a> <a id="14667" href="MLTT.Two-Properties.html#14640" class="Bound">b</a>

<a id="⊕-assoc"></a><a id="14670" href="MLTT.Two-Properties.html#14670" class="Function">⊕-assoc</a> <a id="14678" class="Symbol">:</a> <a id="14680" class="Symbol">{</a><a id="14681" href="MLTT.Two-Properties.html#14681" class="Bound">a</a> <a id="14683" href="MLTT.Two-Properties.html#14683" class="Bound">b</a> <a id="14685" href="MLTT.Two-Properties.html#14685" class="Bound">c</a> <a id="14687" class="Symbol">:</a> <a id="14689" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="14690" class="Symbol">}</a> <a id="14692" class="Symbol">→</a> <a id="14694" class="Symbol">(</a><a id="14695" href="MLTT.Two-Properties.html#14681" class="Bound">a</a> <a id="14697" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="14699" href="MLTT.Two-Properties.html#14683" class="Bound">b</a><a id="14700" class="Symbol">)</a> <a id="14702" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="14704" href="MLTT.Two-Properties.html#14685" class="Bound">c</a> <a id="14706" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14708" href="MLTT.Two-Properties.html#14681" class="Bound">a</a> <a id="14710" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="14712" class="Symbol">(</a><a id="14713" href="MLTT.Two-Properties.html#14683" class="Bound">b</a> <a id="14715" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="14717" href="MLTT.Two-Properties.html#14685" class="Bound">c</a><a id="14718" class="Symbol">)</a>
<a id="14720" href="MLTT.Two-Properties.html#14670" class="Function">⊕-assoc</a> <a id="14728" class="Symbol">{</a><a id="14729" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14730" class="Symbol">}</a> <a id="14732" class="Symbol">{</a><a id="14733" href="MLTT.Two-Properties.html#14733" class="Bound">b</a><a id="14734" class="Symbol">}</a> <a id="14736" class="Symbol">{</a><a id="14737" href="MLTT.Two-Properties.html#14737" class="Bound">c</a><a id="14738" class="Symbol">}</a> <a id="14740" class="Symbol">=</a> <a id="14742" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="14747" href="MLTT.Two-Properties.html#14670" class="Function">⊕-assoc</a> <a id="14755" class="Symbol">{</a><a id="14756" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14757" class="Symbol">}</a> <a id="14759" class="Symbol">{</a><a id="14760" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14761" class="Symbol">}</a> <a id="14763" class="Symbol">{</a><a id="14764" href="MLTT.Two-Properties.html#14764" class="Bound">c</a><a id="14765" class="Symbol">}</a> <a id="14767" class="Symbol">=</a> <a id="14769" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="14774" href="MLTT.Two-Properties.html#14670" class="Function">⊕-assoc</a> <a id="14782" class="Symbol">{</a><a id="14783" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14784" class="Symbol">}</a> <a id="14786" class="Symbol">{</a><a id="14787" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14788" class="Symbol">}</a> <a id="14790" class="Symbol">{</a><a id="14791" href="MLTT.Two-Properties.html#14791" class="Bound">c</a><a id="14792" class="Symbol">}</a> <a id="14794" class="Symbol">=</a> <a id="14796" class="Symbol">(</a><a id="14797" href="MLTT.Two-Properties.html#4212" class="Function">complement-involutive</a> <a id="14819" href="MLTT.Two-Properties.html#14791" class="Bound">c</a><a id="14820" class="Symbol">)</a><a id="14821" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="⊕-property₁"></a><a id="14825" href="MLTT.Two-Properties.html#14825" class="Function">⊕-property₁</a> <a id="14837" class="Symbol">:</a> <a id="14839" class="Symbol">{</a><a id="14840" href="MLTT.Two-Properties.html#14840" class="Bound">a</a> <a id="14842" href="MLTT.Two-Properties.html#14842" class="Bound">b</a> <a id="14844" class="Symbol">:</a> <a id="14846" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="14847" class="Symbol">}</a> <a id="14849" class="Symbol">(</a><a id="14850" href="MLTT.Two-Properties.html#14850" class="Bound">g</a> <a id="14852" class="Symbol">:</a> <a id="14854" href="MLTT.Two-Properties.html#14840" class="Bound">a</a> <a id="14856" href="Notation.Order.html#597" class="Function Operator">≥</a> <a id="14858" href="MLTT.Two-Properties.html#14842" class="Bound">b</a><a id="14859" class="Symbol">)</a>
            <a id="14873" class="Symbol">→</a> <a id="14875" href="MLTT.Two-Properties.html#14840" class="Bound">a</a> <a id="14877" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="14879" href="MLTT.Two-Properties.html#14842" class="Bound">b</a> <a id="14881" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14883" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="14885" class="Symbol">→</a> <a id="14887" class="Symbol">(</a><a id="14888" href="MLTT.Two-Properties.html#14840" class="Bound">a</a> <a id="14890" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14892" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14893" class="Symbol">)</a> <a id="14895" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14897" class="Symbol">(</a><a id="14898" href="MLTT.Two-Properties.html#14842" class="Bound">b</a> <a id="14900" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14902" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14903" class="Symbol">)</a>
<a id="14905" href="MLTT.Two-Properties.html#14825" class="Function">⊕-property₁</a> <a id="14917" class="Symbol">{</a><a id="14918" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14919" class="Symbol">}</a> <a id="14921" class="Symbol">{</a><a id="14922" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14923" class="Symbol">}</a> <a id="14925" href="MLTT.Two-Properties.html#14925" class="Bound">g</a> <a id="14927" href="MLTT.Two-Properties.html#14927" class="Bound">p</a> <a id="14929" class="Symbol">=</a> <a id="14931" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="14948" href="MLTT.Two-Properties.html#14927" class="Bound">p</a>
<a id="14950" href="MLTT.Two-Properties.html#14825" class="Function">⊕-property₁</a> <a id="14962" class="Symbol">{</a><a id="14963" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="14964" class="Symbol">}</a> <a id="14966" class="Symbol">{</a><a id="14967" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14968" class="Symbol">}</a> <a id="14970" href="MLTT.Two-Properties.html#14970" class="Bound">g</a> <a id="14972" href="MLTT.Two-Properties.html#14972" class="Bound">p</a> <a id="14974" class="Symbol">=</a> <a id="14976" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="14983" href="MLTT.Two-Properties.html#14970" class="Bound">g</a>
<a id="14985" href="MLTT.Two-Properties.html#14825" class="Function">⊕-property₁</a> <a id="14997" class="Symbol">{</a><a id="14998" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14999" class="Symbol">}</a> <a id="15001" class="Symbol">{</a><a id="15002" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15003" class="Symbol">}</a> <a id="15005" href="MLTT.Two-Properties.html#15005" class="Bound">g</a> <a id="15007" href="MLTT.Two-Properties.html#15007" class="Bound">p</a> <a id="15009" class="Symbol">=</a> <a id="15011" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15016" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15018" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="15023" href="MLTT.Two-Properties.html#14825" class="Function">⊕-property₁</a> <a id="15035" class="Symbol">{</a><a id="15036" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15037" class="Symbol">}</a> <a id="15039" class="Symbol">{</a><a id="15040" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15041" class="Symbol">}</a> <a id="15043" href="MLTT.Two-Properties.html#15043" class="Bound">g</a> <a id="15045" href="MLTT.Two-Properties.html#15045" class="Bound">p</a> <a id="15047" class="Symbol">=</a> <a id="15049" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="15066" href="MLTT.Two-Properties.html#15045" class="Bound">p</a>

<a id="⊕-intro₀₀"></a><a id="15069" href="MLTT.Two-Properties.html#15069" class="Function">⊕-intro₀₀</a> <a id="15079" class="Symbol">:</a> <a id="15081" class="Symbol">{</a><a id="15082" href="MLTT.Two-Properties.html#15082" class="Bound">a</a> <a id="15084" href="MLTT.Two-Properties.html#15084" class="Bound">b</a> <a id="15086" class="Symbol">:</a> <a id="15088" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="15089" class="Symbol">}</a> <a id="15091" class="Symbol">→</a> <a id="15093" href="MLTT.Two-Properties.html#15082" class="Bound">a</a> <a id="15095" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15097" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="15099" class="Symbol">→</a> <a id="15101" href="MLTT.Two-Properties.html#15084" class="Bound">b</a> <a id="15103" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15105" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="15107" class="Symbol">→</a> <a id="15109" href="MLTT.Two-Properties.html#15082" class="Bound">a</a> <a id="15111" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="15113" href="MLTT.Two-Properties.html#15084" class="Bound">b</a> <a id="15115" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15117" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="15119" href="MLTT.Two-Properties.html#15069" class="Function">⊕-intro₀₀</a> <a id="15129" class="Symbol">{</a><a id="15130" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15131" class="Symbol">}</a> <a id="15133" class="Symbol">{</a><a id="15134" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15135" class="Symbol">}</a> <a id="15137" href="MLTT.Two-Properties.html#15137" class="Bound">p</a> <a id="15139" href="MLTT.Two-Properties.html#15139" class="Bound">q</a> <a id="15141" class="Symbol">=</a> <a id="15143" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="15148" href="MLTT.Two-Properties.html#15069" class="Function">⊕-intro₀₀</a> <a id="15158" class="Symbol">{</a><a id="15159" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15160" class="Symbol">}</a> <a id="15162" class="Symbol">{</a><a id="15163" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15164" class="Symbol">}</a> <a id="15166" href="MLTT.Two-Properties.html#15166" class="Bound">p</a> <a id="15168" href="MLTT.Two-Properties.html#15168" class="Bound">q</a> <a id="15170" class="Symbol">=</a> <a id="15172" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="15189" href="MLTT.Two-Properties.html#15168" class="Bound">q</a>
<a id="15191" href="MLTT.Two-Properties.html#15069" class="Function">⊕-intro₀₀</a> <a id="15201" class="Symbol">{</a><a id="15202" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15203" class="Symbol">}</a> <a id="15205" class="Symbol">{</a><a id="15206" href="MLTT.Two-Properties.html#15206" class="Bound">b</a><a id="15207" class="Symbol">}</a> <a id="15209" href="MLTT.Two-Properties.html#15209" class="Bound">p</a> <a id="15211" href="MLTT.Two-Properties.html#15211" class="Bound">q</a> <a id="15213" class="Symbol">=</a> <a id="15215" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="15232" href="MLTT.Two-Properties.html#15209" class="Bound">p</a>

<a id="⊕-intro₀₁"></a><a id="15235" href="MLTT.Two-Properties.html#15235" class="Function">⊕-intro₀₁</a> <a id="15245" class="Symbol">:</a> <a id="15247" class="Symbol">{</a><a id="15248" href="MLTT.Two-Properties.html#15248" class="Bound">a</a> <a id="15250" href="MLTT.Two-Properties.html#15250" class="Bound">b</a> <a id="15252" class="Symbol">:</a> <a id="15254" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="15255" class="Symbol">}</a> <a id="15257" class="Symbol">→</a> <a id="15259" href="MLTT.Two-Properties.html#15248" class="Bound">a</a> <a id="15261" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15263" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="15265" class="Symbol">→</a> <a id="15267" href="MLTT.Two-Properties.html#15250" class="Bound">b</a> <a id="15269" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15271" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="15273" class="Symbol">→</a> <a id="15275" href="MLTT.Two-Properties.html#15248" class="Bound">a</a> <a id="15277" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="15279" href="MLTT.Two-Properties.html#15250" class="Bound">b</a> <a id="15281" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15283" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="15285" href="MLTT.Two-Properties.html#15235" class="Function">⊕-intro₀₁</a> <a id="15295" class="Symbol">{</a><a id="15296" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15297" class="Symbol">}</a> <a id="15299" class="Symbol">{</a><a id="15300" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15301" class="Symbol">}</a> <a id="15303" href="MLTT.Two-Properties.html#15303" class="Bound">p</a> <a id="15305" href="MLTT.Two-Properties.html#15305" class="Bound">q</a> <a id="15307" class="Symbol">=</a> <a id="15309" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="15326" href="MLTT.Two-Properties.html#15305" class="Bound">q</a>
<a id="15328" href="MLTT.Two-Properties.html#15235" class="Function">⊕-intro₀₁</a> <a id="15338" class="Symbol">{</a><a id="15339" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15340" class="Symbol">}</a> <a id="15342" class="Symbol">{</a><a id="15343" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15344" class="Symbol">}</a> <a id="15346" href="MLTT.Two-Properties.html#15346" class="Bound">p</a> <a id="15348" href="MLTT.Two-Properties.html#15348" class="Bound">q</a> <a id="15350" class="Symbol">=</a> <a id="15352" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="15357" href="MLTT.Two-Properties.html#15235" class="Function">⊕-intro₀₁</a> <a id="15367" class="Symbol">{</a><a id="15368" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15369" class="Symbol">}</a> <a id="15371" class="Symbol">{</a><a id="15372" href="MLTT.Two-Properties.html#15372" class="Bound">b</a><a id="15373" class="Symbol">}</a> <a id="15375" href="MLTT.Two-Properties.html#15375" class="Bound">p</a> <a id="15377" href="MLTT.Two-Properties.html#15377" class="Bound">q</a> <a id="15379" class="Symbol">=</a> <a id="15381" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="15398" href="MLTT.Two-Properties.html#15375" class="Bound">p</a>

<a id="⊕-intro₁₀"></a><a id="15401" href="MLTT.Two-Properties.html#15401" class="Function">⊕-intro₁₀</a> <a id="15411" class="Symbol">:</a> <a id="15413" class="Symbol">{</a><a id="15414" href="MLTT.Two-Properties.html#15414" class="Bound">a</a> <a id="15416" href="MLTT.Two-Properties.html#15416" class="Bound">b</a> <a id="15418" class="Symbol">:</a> <a id="15420" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="15421" class="Symbol">}</a> <a id="15423" class="Symbol">→</a> <a id="15425" href="MLTT.Two-Properties.html#15414" class="Bound">a</a> <a id="15427" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15429" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="15431" class="Symbol">→</a> <a id="15433" href="MLTT.Two-Properties.html#15416" class="Bound">b</a> <a id="15435" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15437" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="15439" class="Symbol">→</a> <a id="15441" href="MLTT.Two-Properties.html#15414" class="Bound">a</a> <a id="15443" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="15445" href="MLTT.Two-Properties.html#15416" class="Bound">b</a> <a id="15447" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15449" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="15451" href="MLTT.Two-Properties.html#15401" class="Function">⊕-intro₁₀</a> <a id="15461" class="Symbol">{</a><a id="15462" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15463" class="Symbol">}</a> <a id="15465" class="Symbol">{</a><a id="15466" href="MLTT.Two-Properties.html#15466" class="Bound">b</a><a id="15467" class="Symbol">}</a> <a id="15469" href="MLTT.Two-Properties.html#15469" class="Bound">p</a> <a id="15471" href="MLTT.Two-Properties.html#15471" class="Bound">q</a> <a id="15473" class="Symbol">=</a> <a id="15475" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="15492" href="MLTT.Two-Properties.html#15469" class="Bound">p</a>
<a id="15494" href="MLTT.Two-Properties.html#15401" class="Function">⊕-intro₁₀</a> <a id="15504" class="Symbol">{</a><a id="15505" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15506" class="Symbol">}</a> <a id="15508" class="Symbol">{</a><a id="15509" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15510" class="Symbol">}</a> <a id="15512" href="MLTT.Two-Properties.html#15512" class="Bound">p</a> <a id="15514" href="MLTT.Two-Properties.html#15514" class="Bound">q</a> <a id="15516" class="Symbol">=</a> <a id="15518" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="15523" href="MLTT.Two-Properties.html#15401" class="Function">⊕-intro₁₀</a> <a id="15533" class="Symbol">{</a><a id="15534" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15535" class="Symbol">}</a> <a id="15537" class="Symbol">{</a><a id="15538" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15539" class="Symbol">}</a> <a id="15541" href="MLTT.Two-Properties.html#15541" class="Bound">p</a> <a id="15543" href="MLTT.Two-Properties.html#15543" class="Bound">q</a> <a id="15545" class="Symbol">=</a> <a id="15547" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="15564" href="MLTT.Two-Properties.html#15543" class="Bound">q</a>

<a id="⊕-intro₁₁"></a><a id="15567" href="MLTT.Two-Properties.html#15567" class="Function">⊕-intro₁₁</a> <a id="15577" class="Symbol">:</a> <a id="15579" class="Symbol">{</a><a id="15580" href="MLTT.Two-Properties.html#15580" class="Bound">a</a> <a id="15582" href="MLTT.Two-Properties.html#15582" class="Bound">b</a> <a id="15584" class="Symbol">:</a> <a id="15586" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="15587" class="Symbol">}</a> <a id="15589" class="Symbol">→</a> <a id="15591" href="MLTT.Two-Properties.html#15580" class="Bound">a</a> <a id="15593" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15595" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="15597" class="Symbol">→</a> <a id="15599" href="MLTT.Two-Properties.html#15582" class="Bound">b</a> <a id="15601" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15603" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="15605" class="Symbol">→</a> <a id="15607" href="MLTT.Two-Properties.html#15580" class="Bound">a</a> <a id="15609" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="15611" href="MLTT.Two-Properties.html#15582" class="Bound">b</a> <a id="15613" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15615" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="15617" href="MLTT.Two-Properties.html#15567" class="Function">⊕-intro₁₁</a> <a id="15627" class="Symbol">{</a><a id="15628" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15629" class="Symbol">}</a> <a id="15631" class="Symbol">{</a><a id="15632" href="MLTT.Two-Properties.html#15632" class="Bound">b</a><a id="15633" class="Symbol">}</a> <a id="15635" href="MLTT.Two-Properties.html#15635" class="Bound">p</a> <a id="15637" href="MLTT.Two-Properties.html#15637" class="Bound">q</a> <a id="15639" class="Symbol">=</a> <a id="15641" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="15658" href="MLTT.Two-Properties.html#15635" class="Bound">p</a>
<a id="15660" href="MLTT.Two-Properties.html#15567" class="Function">⊕-intro₁₁</a> <a id="15670" class="Symbol">{</a><a id="15671" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15672" class="Symbol">}</a> <a id="15674" class="Symbol">{</a><a id="15675" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15676" class="Symbol">}</a> <a id="15678" href="MLTT.Two-Properties.html#15678" class="Bound">p</a> <a id="15680" href="MLTT.Two-Properties.html#15680" class="Bound">q</a> <a id="15682" class="Symbol">=</a> <a id="15684" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="15701" href="MLTT.Two-Properties.html#15680" class="Bound">q</a>
<a id="15703" href="MLTT.Two-Properties.html#15567" class="Function">⊕-intro₁₁</a> <a id="15713" class="Symbol">{</a><a id="15714" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15715" class="Symbol">}</a> <a id="15717" class="Symbol">{</a><a id="15718" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15719" class="Symbol">}</a> <a id="15721" href="MLTT.Two-Properties.html#15721" class="Bound">p</a> <a id="15723" href="MLTT.Two-Properties.html#15723" class="Bound">q</a> <a id="15725" class="Symbol">=</a> <a id="15727" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="⊕-₀-right-neutral"></a><a id="15733" href="MLTT.Two-Properties.html#15733" class="Function">⊕-₀-right-neutral</a> <a id="15751" class="Symbol">:</a> <a id="15753" class="Symbol">{</a><a id="15754" href="MLTT.Two-Properties.html#15754" class="Bound">a</a> <a id="15756" class="Symbol">:</a> <a id="15758" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="15759" class="Symbol">}</a> <a id="15761" class="Symbol">→</a> <a id="15763" href="MLTT.Two-Properties.html#15754" class="Bound">a</a> <a id="15765" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="15767" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="15769" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15771" href="MLTT.Two-Properties.html#15754" class="Bound">a</a>
<a id="15773" href="MLTT.Two-Properties.html#15733" class="Function">⊕-₀-right-neutral</a> <a id="15791" class="Symbol">{</a><a id="15792" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15793" class="Symbol">}</a> <a id="15795" class="Symbol">=</a> <a id="15797" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="15802" href="MLTT.Two-Properties.html#15733" class="Function">⊕-₀-right-neutral</a> <a id="15820" class="Symbol">{</a><a id="15821" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15822" class="Symbol">}</a> <a id="15824" class="Symbol">=</a> <a id="15826" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="⊕-₀-right-neutral&#39;"></a><a id="15832" href="MLTT.Two-Properties.html#15832" class="Function">⊕-₀-right-neutral&#39;</a> <a id="15851" class="Symbol">:</a> <a id="15853" class="Symbol">{</a><a id="15854" href="MLTT.Two-Properties.html#15854" class="Bound">a</a> <a id="15856" href="MLTT.Two-Properties.html#15856" class="Bound">b</a> <a id="15858" class="Symbol">:</a> <a id="15860" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="15861" class="Symbol">}</a> <a id="15863" class="Symbol">→</a> <a id="15865" href="MLTT.Two-Properties.html#15856" class="Bound">b</a> <a id="15867" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15869" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="15871" class="Symbol">→</a> <a id="15873" href="MLTT.Two-Properties.html#15854" class="Bound">a</a> <a id="15875" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="15877" href="MLTT.Two-Properties.html#15856" class="Bound">b</a> <a id="15879" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15881" href="MLTT.Two-Properties.html#15854" class="Bound">a</a>
<a id="15883" href="MLTT.Two-Properties.html#15832" class="Function">⊕-₀-right-neutral&#39;</a> <a id="15902" class="Symbol">{</a><a id="15903" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15904" class="Symbol">}</a> <a id="15906" class="Symbol">{</a><a id="15907" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15908" class="Symbol">}</a> <a id="15910" href="MLTT.Two-Properties.html#15910" class="Bound">p</a> <a id="15912" class="Symbol">=</a> <a id="15914" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="15919" href="MLTT.Two-Properties.html#15832" class="Function">⊕-₀-right-neutral&#39;</a> <a id="15938" class="Symbol">{</a><a id="15939" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15940" class="Symbol">}</a> <a id="15942" class="Symbol">{</a><a id="15943" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15944" class="Symbol">}</a> <a id="15946" href="MLTT.Two-Properties.html#15946" class="Bound">p</a> <a id="15948" class="Symbol">=</a> <a id="15950" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="15967" href="MLTT.Two-Properties.html#15946" class="Bound">p</a>
<a id="15969" href="MLTT.Two-Properties.html#15832" class="Function">⊕-₀-right-neutral&#39;</a> <a id="15988" class="Symbol">{</a><a id="15989" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15990" class="Symbol">}</a> <a id="15992" class="Symbol">{</a><a id="15993" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="15994" class="Symbol">}</a> <a id="15996" href="MLTT.Two-Properties.html#15996" class="Bound">p</a> <a id="15998" class="Symbol">=</a> <a id="16000" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="16005" href="MLTT.Two-Properties.html#15832" class="Function">⊕-₀-right-neutral&#39;</a> <a id="16024" class="Symbol">{</a><a id="16025" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="16026" class="Symbol">}</a> <a id="16028" class="Symbol">{</a><a id="16029" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="16030" class="Symbol">}</a> <a id="16032" href="MLTT.Two-Properties.html#16032" class="Bound">p</a> <a id="16034" class="Symbol">=</a> <a id="16036" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="16053" href="MLTT.Two-Properties.html#16032" class="Bound">p</a>

<a id="⊕-left-complement"></a><a id="16056" href="MLTT.Two-Properties.html#16056" class="Function">⊕-left-complement</a> <a id="16074" class="Symbol">:</a> <a id="16076" class="Symbol">{</a><a id="16077" href="MLTT.Two-Properties.html#16077" class="Bound">a</a> <a id="16079" href="MLTT.Two-Properties.html#16079" class="Bound">b</a> <a id="16081" class="Symbol">:</a> <a id="16083" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="16084" class="Symbol">}</a> <a id="16086" class="Symbol">→</a> <a id="16088" href="MLTT.Two-Properties.html#16079" class="Bound">b</a> <a id="16090" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16092" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="16094" class="Symbol">→</a> <a id="16096" href="MLTT.Two-Properties.html#16077" class="Bound">a</a> <a id="16098" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="16100" href="MLTT.Two-Properties.html#16079" class="Bound">b</a> <a id="16102" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16104" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="16115" href="MLTT.Two-Properties.html#16077" class="Bound">a</a>
<a id="16117" href="MLTT.Two-Properties.html#16056" class="Function">⊕-left-complement</a> <a id="16135" class="Symbol">{</a><a id="16136" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="16137" class="Symbol">}</a> <a id="16139" class="Symbol">{</a><a id="16140" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="16141" class="Symbol">}</a> <a id="16143" href="MLTT.Two-Properties.html#16143" class="Bound">p</a> <a id="16145" class="Symbol">=</a> <a id="16147" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="16164" href="MLTT.Two-Properties.html#16143" class="Bound">p</a>
<a id="16166" href="MLTT.Two-Properties.html#16056" class="Function">⊕-left-complement</a> <a id="16184" class="Symbol">{</a><a id="16185" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="16186" class="Symbol">}</a> <a id="16188" class="Symbol">{</a><a id="16189" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="16190" class="Symbol">}</a> <a id="16192" href="MLTT.Two-Properties.html#16192" class="Bound">p</a> <a id="16194" class="Symbol">=</a> <a id="16196" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="16201" href="MLTT.Two-Properties.html#16056" class="Function">⊕-left-complement</a> <a id="16219" class="Symbol">{</a><a id="16220" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="16221" class="Symbol">}</a> <a id="16223" class="Symbol">{</a><a id="16224" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="16225" class="Symbol">}</a> <a id="16227" href="MLTT.Two-Properties.html#16227" class="Bound">p</a> <a id="16229" class="Symbol">=</a> <a id="16231" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="16248" href="MLTT.Two-Properties.html#16227" class="Bound">p</a>
<a id="16250" href="MLTT.Two-Properties.html#16056" class="Function">⊕-left-complement</a> <a id="16268" class="Symbol">{</a><a id="16269" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="16270" class="Symbol">}</a> <a id="16272" class="Symbol">{</a><a id="16273" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="16274" class="Symbol">}</a> <a id="16276" href="MLTT.Two-Properties.html#16276" class="Bound">p</a> <a id="16278" class="Symbol">=</a> <a id="16280" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="≤₂-add-left"></a><a id="16286" href="MLTT.Two-Properties.html#16286" class="Function">≤₂-add-left</a> <a id="16298" class="Symbol">:</a> <a id="16300" class="Symbol">(</a><a id="16301" href="MLTT.Two-Properties.html#16301" class="Bound">a</a> <a id="16303" href="MLTT.Two-Properties.html#16303" class="Bound">b</a> <a id="16305" class="Symbol">:</a> <a id="16307" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="16308" class="Symbol">)</a> <a id="16310" class="Symbol">→</a> <a id="16312" href="MLTT.Two-Properties.html#16303" class="Bound">b</a> <a id="16314" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16316" href="MLTT.Two-Properties.html#16301" class="Bound">a</a> <a id="16318" class="Symbol">→</a> <a id="16320" href="MLTT.Two-Properties.html#16301" class="Bound">a</a> <a id="16322" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="16324" href="MLTT.Two-Properties.html#16303" class="Bound">b</a> <a id="16326" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16328" href="MLTT.Two-Properties.html#16301" class="Bound">a</a>
<a id="16330" href="MLTT.Two-Properties.html#16286" class="Function">≤₂-add-left</a> <a id="16342" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="16344" href="MLTT.Two-Properties.html#16344" class="Bound">b</a> <a id="16346" class="Symbol">=</a> <a id="16348" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="16351" href="MLTT.Two-Properties.html#16286" class="Function">≤₂-add-left</a> <a id="16363" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="16365" href="MLTT.Two-Properties.html#16365" class="Bound">b</a> <a id="16367" class="Symbol">=</a> <a id="16369" class="Symbol">λ</a> <a id="16371" href="MLTT.Two-Properties.html#16371" class="Bound">_</a> <a id="16373" class="Symbol">→</a> <a id="16375" href="MLTT.Two-Properties.html#7073" class="Function">₁-top</a>

<a id="≤₂-remove-left"></a><a id="16382" href="MLTT.Two-Properties.html#16382" class="Function">≤₂-remove-left</a> <a id="16397" class="Symbol">:</a> <a id="16399" class="Symbol">(</a><a id="16400" href="MLTT.Two-Properties.html#16400" class="Bound">a</a> <a id="16402" href="MLTT.Two-Properties.html#16402" class="Bound">b</a> <a id="16404" class="Symbol">:</a> <a id="16406" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="16407" class="Symbol">)</a> <a id="16409" class="Symbol">→</a> <a id="16411" href="MLTT.Two-Properties.html#16400" class="Bound">a</a> <a id="16413" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="16415" href="MLTT.Two-Properties.html#16402" class="Bound">b</a> <a id="16417" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16419" href="MLTT.Two-Properties.html#16400" class="Bound">a</a> <a id="16421" class="Symbol">→</a> <a id="16423" href="MLTT.Two-Properties.html#16402" class="Bound">b</a> <a id="16425" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16427" href="MLTT.Two-Properties.html#16400" class="Bound">a</a>
<a id="16429" href="MLTT.Two-Properties.html#16382" class="Function">≤₂-remove-left</a> <a id="16444" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="16446" href="MLTT.Two-Properties.html#16446" class="Bound">b</a> <a id="16448" class="Symbol">=</a> <a id="16450" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="16453" href="MLTT.Two-Properties.html#16382" class="Function">≤₂-remove-left</a> <a id="16468" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="16470" href="MLTT.Two-Properties.html#16470" class="Bound">b</a> <a id="16472" class="Symbol">=</a> <a id="16474" class="Symbol">λ</a> <a id="16476" href="MLTT.Two-Properties.html#16476" class="Bound">_</a> <a id="16478" class="Symbol">→</a> <a id="16480" href="MLTT.Two-Properties.html#7073" class="Function">₁-top</a>

<a id="Lemma[b＝₀+b＝₁]"></a><a id="16487" href="MLTT.Two-Properties.html#16487" class="Function">Lemma[b＝₀+b＝₁]</a> <a id="16502" class="Symbol">:</a> <a id="16504" class="Symbol">{</a><a id="16505" href="MLTT.Two-Properties.html#16505" class="Bound">b</a> <a id="16507" class="Symbol">:</a> <a id="16509" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="16510" class="Symbol">}</a> <a id="16512" class="Symbol">→</a> <a id="16514" class="Symbol">(</a><a id="16515" href="MLTT.Two-Properties.html#16505" class="Bound">b</a> <a id="16517" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16519" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="16520" class="Symbol">)</a> <a id="16522" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="16524" class="Symbol">(</a><a id="16525" href="MLTT.Two-Properties.html#16505" class="Bound">b</a> <a id="16527" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16529" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="16530" class="Symbol">)</a>
<a id="16532" href="MLTT.Two-Properties.html#16487" class="Function">Lemma[b＝₀+b＝₁]</a> <a id="16547" class="Symbol">{</a><a id="16548" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="16549" class="Symbol">}</a> <a id="16551" class="Symbol">=</a> <a id="16553" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16557" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="16562" href="MLTT.Two-Properties.html#16487" class="Function">Lemma[b＝₀+b＝₁]</a> <a id="16577" class="Symbol">{</a><a id="16578" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="16579" class="Symbol">}</a> <a id="16581" class="Symbol">=</a> <a id="16583" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16587" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Lemma[b≠₀→b＝₁]"></a><a id="16593" href="MLTT.Two-Properties.html#16593" class="Function">Lemma[b≠₀→b＝₁]</a> <a id="16608" class="Symbol">:</a> <a id="16610" class="Symbol">{</a><a id="16611" href="MLTT.Two-Properties.html#16611" class="Bound">b</a> <a id="16613" class="Symbol">:</a> <a id="16615" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="16616" class="Symbol">}</a> <a id="16618" class="Symbol">→</a> <a id="16620" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="16622" class="Symbol">(</a><a id="16623" href="MLTT.Two-Properties.html#16611" class="Bound">b</a> <a id="16625" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16627" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="16628" class="Symbol">)</a> <a id="16630" class="Symbol">→</a> <a id="16632" href="MLTT.Two-Properties.html#16611" class="Bound">b</a> <a id="16634" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16636" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="16638" href="MLTT.Two-Properties.html#16593" class="Function">Lemma[b≠₀→b＝₁]</a> <a id="16653" class="Symbol">{</a><a id="16654" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="16655" class="Symbol">}</a> <a id="16657" href="MLTT.Two-Properties.html#16657" class="Bound">f</a> <a id="16659" class="Symbol">=</a> <a id="16661" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16668" class="Symbol">(</a><a id="16669" href="MLTT.Two-Properties.html#16657" class="Bound">f</a> <a id="16671" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16675" class="Symbol">)</a>
<a id="16677" href="MLTT.Two-Properties.html#16593" class="Function">Lemma[b≠₀→b＝₁]</a> <a id="16692" class="Symbol">{</a><a id="16693" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="16694" class="Symbol">}</a> <a id="16696" href="MLTT.Two-Properties.html#16696" class="Bound">f</a> <a id="16698" class="Symbol">=</a> <a id="16700" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Lemma[b≠₁→b＝₀]"></a><a id="16706" href="MLTT.Two-Properties.html#16706" class="Function">Lemma[b≠₁→b＝₀]</a> <a id="16721" class="Symbol">:</a> <a id="16723" class="Symbol">{</a><a id="16724" href="MLTT.Two-Properties.html#16724" class="Bound">b</a> <a id="16726" class="Symbol">:</a> <a id="16728" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="16729" class="Symbol">}</a> <a id="16731" class="Symbol">→</a> <a id="16733" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="16735" class="Symbol">(</a><a id="16736" href="MLTT.Two-Properties.html#16724" class="Bound">b</a> <a id="16738" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16740" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="16741" class="Symbol">)</a> <a id="16743" class="Symbol">→</a> <a id="16745" href="MLTT.Two-Properties.html#16724" class="Bound">b</a> <a id="16747" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16749" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="16751" href="MLTT.Two-Properties.html#16706" class="Function">Lemma[b≠₁→b＝₀]</a> <a id="16766" class="Symbol">{</a><a id="16767" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="16768" class="Symbol">}</a> <a id="16770" href="MLTT.Two-Properties.html#16770" class="Bound">f</a> <a id="16772" class="Symbol">=</a> <a id="16774" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="16779" href="MLTT.Two-Properties.html#16706" class="Function">Lemma[b≠₁→b＝₀]</a> <a id="16794" class="Symbol">{</a><a id="16795" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="16796" class="Symbol">}</a> <a id="16798" href="MLTT.Two-Properties.html#16798" class="Bound">f</a> <a id="16800" class="Symbol">=</a> <a id="16802" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16809" class="Symbol">(</a><a id="16810" href="MLTT.Two-Properties.html#16798" class="Bound">f</a> <a id="16812" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16816" class="Symbol">)</a>

<a id="𝟚-to-ℕ"></a><a id="16819" href="MLTT.Two-Properties.html#16819" class="Function">𝟚-to-ℕ</a> <a id="16826" class="Symbol">:</a> <a id="16828" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="16830" class="Symbol">→</a> <a id="16832" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="16834" href="MLTT.Two-Properties.html#16819" class="Function">𝟚-to-ℕ</a> <a id="16841" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="16843" class="Symbol">=</a> <a id="16845" class="Number">0</a>
<a id="16847" href="MLTT.Two-Properties.html#16819" class="Function">𝟚-to-ℕ</a> <a id="16854" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="16856" class="Symbol">=</a> <a id="16858" class="Number">1</a>

<a id="16861" class="Keyword">instance</a>
 <a id="Canonical-Map-𝟚-ℕ"></a><a id="16871" href="MLTT.Two-Properties.html#16871" class="Function">Canonical-Map-𝟚-ℕ</a> <a id="16889" class="Symbol">:</a> <a id="16891" href="Notation.CanonicalMap.html#290" class="Record">Canonical-Map</a> <a id="16905" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="16907" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
 <a id="16910" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="16912" class="Symbol">{{</a><a id="16914" href="MLTT.Two-Properties.html#16871" class="Function">Canonical-Map-𝟚-ℕ</a><a id="16931" class="Symbol">}}</a> <a id="16934" class="Symbol">=</a> <a id="16936" href="MLTT.Two-Properties.html#16819" class="Function">𝟚-to-ℕ</a>

<a id="𝟚-to-ℕ-is-lc"></a><a id="16944" href="MLTT.Two-Properties.html#16944" class="Function">𝟚-to-ℕ-is-lc</a> <a id="16957" class="Symbol">:</a> <a id="16959" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="16976" href="MLTT.Two-Properties.html#16819" class="Function">𝟚-to-ℕ</a>
<a id="16983" href="MLTT.Two-Properties.html#16944" class="Function">𝟚-to-ℕ-is-lc</a> <a id="16996" class="Symbol">{</a><a id="16997" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="16998" class="Symbol">}</a> <a id="17000" class="Symbol">{</a><a id="17001" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="17002" class="Symbol">}</a> <a id="17004" class="Symbol">_</a> <a id="17006" class="Symbol">=</a> <a id="17008" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="17013" href="MLTT.Two-Properties.html#16944" class="Function">𝟚-to-ℕ-is-lc</a> <a id="17026" class="Symbol">{</a><a id="17027" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="17028" class="Symbol">}</a> <a id="17030" class="Symbol">{</a><a id="17031" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="17032" class="Symbol">}</a> <a id="17034" href="MLTT.Two-Properties.html#17034" class="Bound">r</a> <a id="17036" class="Symbol">=</a> <a id="17038" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="17045" class="Symbol">(</a><a id="17046" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="17064" class="Number">0</a> <a id="17066" class="Symbol">(</a><a id="17067" href="MLTT.Two-Properties.html#17034" class="Bound">r</a> <a id="17069" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="17071" class="Symbol">))</a>
<a id="17074" href="MLTT.Two-Properties.html#16944" class="Function">𝟚-to-ℕ-is-lc</a> <a id="17087" class="Symbol">{</a><a id="17088" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="17089" class="Symbol">}</a> <a id="17091" class="Symbol">{</a><a id="17092" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="17093" class="Symbol">}</a> <a id="17095" href="MLTT.Two-Properties.html#17095" class="Bound">r</a> <a id="17097" class="Symbol">=</a> <a id="17099" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="17106" class="Symbol">(</a><a id="17107" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="17125" class="Number">0</a> <a id="17127" href="MLTT.Two-Properties.html#17095" class="Bound">r</a><a id="17128" class="Symbol">)</a>
<a id="17130" href="MLTT.Two-Properties.html#16944" class="Function">𝟚-to-ℕ-is-lc</a> <a id="17143" class="Symbol">{</a><a id="17144" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="17145" class="Symbol">}</a> <a id="17147" class="Symbol">{</a><a id="17148" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="17149" class="Symbol">}</a> <a id="17151" class="Symbol">_</a> <a id="17153" class="Symbol">=</a> <a id="17155" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="C-B-embedding"></a><a id="17161" href="MLTT.Two-Properties.html#17161" class="Function">C-B-embedding</a> <a id="17175" class="Symbol">:</a> <a id="17177" class="Symbol">(</a><a id="17178" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="17180" class="Symbol">→</a> <a id="17182" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="17183" class="Symbol">)</a> <a id="17185" class="Symbol">→</a> <a id="17187" class="Symbol">(</a><a id="17188" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="17190" class="Symbol">→</a> <a id="17192" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="17193" class="Symbol">)</a>
<a id="17195" href="MLTT.Two-Properties.html#17161" class="Function">C-B-embedding</a> <a id="17209" href="MLTT.Two-Properties.html#17209" class="Bound">α</a> <a id="17211" class="Symbol">=</a> <a id="17213" href="MLTT.Two-Properties.html#16819" class="Function">𝟚-to-ℕ</a> <a id="17220" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="17222" href="MLTT.Two-Properties.html#17209" class="Bound">α</a>

<a id="C-B-embedding-is-lc"></a><a id="17225" href="MLTT.Two-Properties.html#17225" class="Function">C-B-embedding-is-lc</a> <a id="17245" class="Symbol">:</a> <a id="17247" href="UF.FunExt.html#851" class="Function">funext</a> <a id="17254" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="17257" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="17260" class="Symbol">→</a> <a id="17262" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="17279" href="MLTT.Two-Properties.html#17161" class="Function">C-B-embedding</a>
<a id="17293" href="MLTT.Two-Properties.html#17225" class="Function">C-B-embedding-is-lc</a> <a id="17313" href="MLTT.Two-Properties.html#17313" class="Bound">fe</a> <a id="17316" class="Symbol">{</a><a id="17317" href="MLTT.Two-Properties.html#17317" class="Bound">α</a><a id="17318" class="Symbol">}</a> <a id="17320" class="Symbol">{</a><a id="17321" href="MLTT.Two-Properties.html#17321" class="Bound">β</a><a id="17322" class="Symbol">}</a> <a id="17324" href="MLTT.Two-Properties.html#17324" class="Bound">p</a> <a id="17326" class="Symbol">=</a> <a id="17328" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="17336" href="MLTT.Two-Properties.html#17313" class="Bound">fe</a> <a id="17339" href="MLTT.Two-Properties.html#17350" class="Function">h</a>
 <a id="17342" class="Keyword">where</a>
  <a id="17350" href="MLTT.Two-Properties.html#17350" class="Function">h</a> <a id="17352" class="Symbol">:</a> <a id="17354" class="Symbol">(</a><a id="17355" href="MLTT.Two-Properties.html#17355" class="Bound">n</a> <a id="17357" class="Symbol">:</a> <a id="17359" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="17360" class="Symbol">)</a> <a id="17362" class="Symbol">→</a> <a id="17364" href="MLTT.Two-Properties.html#17317" class="Bound">α</a> <a id="17366" href="MLTT.Two-Properties.html#17355" class="Bound">n</a> <a id="17368" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17370" href="MLTT.Two-Properties.html#17321" class="Bound">β</a> <a id="17372" href="MLTT.Two-Properties.html#17355" class="Bound">n</a>
  <a id="17376" href="MLTT.Two-Properties.html#17350" class="Function">h</a> <a id="17378" href="MLTT.Two-Properties.html#17378" class="Bound">n</a> <a id="17380" class="Symbol">=</a> <a id="17382" href="MLTT.Two-Properties.html#16944" class="Function">𝟚-to-ℕ-is-lc</a> <a id="17395" class="Symbol">(</a><a id="17396" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17399" class="Symbol">(λ</a> <a id="17402" href="MLTT.Two-Properties.html#17402" class="Bound">-</a> <a id="17404" class="Symbol">→</a> <a id="17406" href="MLTT.Two-Properties.html#17402" class="Bound">-</a> <a id="17408" href="MLTT.Two-Properties.html#17378" class="Bound">n</a><a id="17409" class="Symbol">)</a> <a id="17411" href="MLTT.Two-Properties.html#17324" class="Bound">p</a><a id="17412" class="Symbol">)</a>

<a id="𝟚-retract-of-ℕ"></a><a id="17415" href="MLTT.Two-Properties.html#17415" class="Function">𝟚-retract-of-ℕ</a> <a id="17430" class="Symbol">:</a> <a id="17432" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="17440" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="17442" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="17445" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="17447" href="MLTT.Two-Properties.html#17415" class="Function">𝟚-retract-of-ℕ</a> <a id="17462" class="Symbol">=</a> <a id="17464" href="MLTT.Two-Properties.html#17484" class="Function">r</a> <a id="17466" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17468" href="MLTT.Two-Properties.html#17531" class="Function">s</a> <a id="17470" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17472" href="MLTT.Two-Properties.html#17564" class="Function">rs</a>
 <a id="17476" class="Keyword">where</a>
  <a id="17484" href="MLTT.Two-Properties.html#17484" class="Function">r</a> <a id="17486" class="Symbol">:</a> <a id="17488" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="17490" class="Symbol">→</a> <a id="17492" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="17496" href="MLTT.Two-Properties.html#17484" class="Function">r</a> <a id="17498" class="Number">0</a>        <a id="17507" class="Symbol">=</a> <a id="17509" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
  <a id="17513" href="MLTT.Two-Properties.html#17484" class="Function">r</a> <a id="17515" class="Symbol">(</a><a id="17516" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="17521" href="MLTT.Two-Properties.html#17521" class="Bound">n</a><a id="17522" class="Symbol">)</a> <a id="17524" class="Symbol">=</a> <a id="17526" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>

  <a id="17531" href="MLTT.Two-Properties.html#17531" class="Function">s</a> <a id="17533" class="Symbol">:</a> <a id="17535" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="17537" class="Symbol">→</a> <a id="17539" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
  <a id="17543" href="MLTT.Two-Properties.html#17531" class="Function">s</a> <a id="17545" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="17547" class="Symbol">=</a> <a id="17549" class="Number">0</a>
  <a id="17553" href="MLTT.Two-Properties.html#17531" class="Function">s</a> <a id="17555" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="17557" class="Symbol">=</a> <a id="17559" class="Number">1</a>

  <a id="17564" href="MLTT.Two-Properties.html#17564" class="Function">rs</a> <a id="17567" class="Symbol">:</a> <a id="17569" href="MLTT.Two-Properties.html#17484" class="Function">r</a> <a id="17571" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="17573" href="MLTT.Two-Properties.html#17531" class="Function">s</a> <a id="17575" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="17577" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="17582" href="MLTT.Two-Properties.html#17564" class="Function">rs</a> <a id="17585" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="17587" class="Symbol">=</a> <a id="17589" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="17596" href="MLTT.Two-Properties.html#17564" class="Function">rs</a> <a id="17599" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="17601" class="Symbol">=</a> <a id="17603" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="17609" class="Markup">\end{code}</a><a id="17619" class="Background">

Fixities and precedences:

</a><a id="17648" class="Markup">\begin{code}</a>

<a id="17662" class="Keyword">infixr</a> <a id="17669" class="Number">31</a> <a id="17672" href="MLTT.Two-Properties.html#11986" class="Function Operator">_⊕_</a>

<a id="17677" class="Markup">\end{code}</a><a id="17687" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Two.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Two</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Two-point type.

</a><a id="18" class="Markup">\begin{code}</a>

<a id="32" class="Symbol">{-#</a> <a id="36" class="Keyword">OPTIONS</a> <a id="44" class="Pragma">--safe</a> <a id="51" class="Pragma">--without-K</a> <a id="63" class="Symbol">#-}</a>

<a id="68" class="Keyword">module</a> <a id="75" href="MLTT.Two.html" class="Module">MLTT.Two</a> <a id="84" class="Keyword">where</a>

<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="MLTT.Universes.html" class="Module">MLTT.Universes</a>

<a id="119" class="Keyword">data</a> <a id="𝟚"></a><a id="124" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="126" class="Symbol">:</a> <a id="128" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="131" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="133" class="Keyword">where</a>
 <a id="𝟚.₀"></a><a id="140" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="142" class="Symbol">:</a> <a id="144" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
 <a id="𝟚.₁"></a><a id="147" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="149" class="Symbol">:</a> <a id="151" href="MLTT.Two.html#124" class="Datatype">𝟚</a>

<a id="𝟚-induction"></a><a id="154" href="MLTT.Two.html#154" class="Function">𝟚-induction</a> <a id="166" class="Symbol">:</a> <a id="168" class="Symbol">{</a><a id="169" href="MLTT.Two.html#169" class="Bound">A</a> <a id="171" class="Symbol">:</a> <a id="173" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="175" class="Symbol">→</a> <a id="177" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="179" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="181" class="Symbol">}</a> <a id="183" class="Symbol">→</a> <a id="185" href="MLTT.Two.html#169" class="Bound">A</a> <a id="187" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="189" class="Symbol">→</a> <a id="191" href="MLTT.Two.html#169" class="Bound">A</a> <a id="193" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="195" class="Symbol">→</a> <a id="197" class="Symbol">(</a><a id="198" href="MLTT.Two.html#198" class="Bound">x</a> <a id="200" class="Symbol">:</a> <a id="202" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="203" class="Symbol">)</a> <a id="205" class="Symbol">→</a> <a id="207" href="MLTT.Two.html#169" class="Bound">A</a> <a id="209" href="MLTT.Two.html#198" class="Bound">x</a>
<a id="211" href="MLTT.Two.html#154" class="Function">𝟚-induction</a> <a id="223" href="MLTT.Two.html#223" class="Bound">r</a> <a id="225" href="MLTT.Two.html#225" class="Bound">s</a> <a id="227" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="229" class="Symbol">=</a> <a id="231" href="MLTT.Two.html#223" class="Bound">r</a>
<a id="233" href="MLTT.Two.html#154" class="Function">𝟚-induction</a> <a id="245" href="MLTT.Two.html#245" class="Bound">r</a> <a id="247" href="MLTT.Two.html#247" class="Bound">s</a> <a id="249" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="251" class="Symbol">=</a> <a id="253" href="MLTT.Two.html#247" class="Bound">s</a>

<a id="𝟚-cases"></a><a id="256" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="264" class="Symbol">:</a> <a id="266" class="Symbol">{</a><a id="267" href="MLTT.Two.html#267" class="Bound">A</a> <a id="269" class="Symbol">:</a> <a id="271" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="273" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="275" class="Symbol">}</a> <a id="277" class="Symbol">→</a> <a id="279" href="MLTT.Two.html#267" class="Bound">A</a> <a id="281" class="Symbol">→</a> <a id="283" href="MLTT.Two.html#267" class="Bound">A</a> <a id="285" class="Symbol">→</a> <a id="287" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="289" class="Symbol">→</a> <a id="291" href="MLTT.Two.html#267" class="Bound">A</a>
<a id="293" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="301" class="Symbol">=</a> <a id="303" href="MLTT.Two.html#154" class="Function">𝟚-induction</a>

<a id="316" class="Markup">\end{code}</a><a id="326" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Unit-Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Unit-Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">One-element type properties.

</a><a id="31" class="Markup">\begin{code}</a>

<a id="45" class="Symbol">{-#</a> <a id="49" class="Keyword">OPTIONS</a> <a id="57" class="Pragma">--safe</a> <a id="64" class="Pragma">--without-K</a> <a id="76" class="Symbol">#-}</a>

<a id="81" class="Keyword">module</a> <a id="88" href="MLTT.Unit-Properties.html" class="Module">MLTT.Unit-Properties</a> <a id="109" class="Keyword">where</a>

<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="MLTT.Unit.html" class="Module">MLTT.Unit</a>
<a id="138" class="Keyword">open</a> <a id="143" class="Keyword">import</a> <a id="150" href="MLTT.Empty.html" class="Module">MLTT.Empty</a>
<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="MLTT.Id.html" class="Module">MLTT.Id</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="MLTT.Negation.html" class="Module">MLTT.Negation</a>

<a id="𝟙-all-⋆"></a><a id="208" href="MLTT.Unit-Properties.html#208" class="Function">𝟙-all-⋆</a> <a id="216" class="Symbol">:</a> <a id="218" class="Symbol">(</a><a id="219" href="MLTT.Unit-Properties.html#219" class="Bound">x</a> <a id="221" class="Symbol">:</a> <a id="223" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="225" class="Symbol">{</a><a id="226" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="227" class="Symbol">})</a> <a id="230" class="Symbol">→</a> <a id="232" href="MLTT.Unit-Properties.html#219" class="Bound">x</a> <a id="234" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="236" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="238" href="MLTT.Unit-Properties.html#208" class="Function">𝟙-all-⋆</a> <a id="246" class="Symbol">{</a><a id="247" href="MLTT.Unit-Properties.html#247" class="Bound">𝓤</a><a id="248" class="Symbol">}</a> <a id="250" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="252" class="Symbol">=</a> <a id="254" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="259" class="Symbol">{</a><a id="260" href="MLTT.Unit-Properties.html#247" class="Bound">𝓤</a><a id="261" class="Symbol">}</a>
<a id="𝟙-is-not-𝟘"></a><a id="263" href="MLTT.Unit-Properties.html#263" class="Function">𝟙-is-not-𝟘</a> <a id="274" class="Symbol">:</a> <a id="276" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="278" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="280" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
<a id="282" href="MLTT.Unit-Properties.html#263" class="Function">𝟙-is-not-𝟘</a> <a id="293" href="MLTT.Unit-Properties.html#293" class="Bound">p</a> <a id="295" class="Symbol">=</a> <a id="297" href="MLTT.Id.html#734" class="Function">transport</a> <a id="307" class="Symbol">(λ</a> <a id="310" href="MLTT.Unit-Properties.html#310" class="Bound">X</a> <a id="312" class="Symbol">→</a> <a id="314" href="MLTT.Unit-Properties.html#310" class="Bound">X</a><a id="315" class="Symbol">)</a> <a id="317" href="MLTT.Unit-Properties.html#293" class="Bound">p</a> <a id="319" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="322" class="Markup">\end{code}</a><a id="332" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Unit-Type.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Unit-Type</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Markup">\begin{code}</a>

<a id="15" class="Symbol">{-#</a> <a id="19" class="Keyword">OPTIONS</a> <a id="27" class="Pragma">--safe</a> <a id="34" class="Pragma">--without-K</a> <a id="46" class="Symbol">#-}</a>

<a id="51" class="Keyword">module</a> <a id="58" href="MLTT.Unit-Type.html" class="Module">MLTT.Unit-Type</a> <a id="73" class="Keyword">where</a>

<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="MLTT.Universes.html" class="Module">MLTT.Universes</a> <a id="107" class="Keyword">public</a>

<a id="115" class="Keyword">data</a> <a id="𝟙"></a><a id="120" href="MLTT.Unit-Type.html#120" class="Datatype">𝟙</a> <a id="122" class="Symbol">{</a><a id="123" href="MLTT.Unit-Type.html#123" class="Bound">𝓤</a><a id="124" class="Symbol">}</a> <a id="126" class="Symbol">:</a> <a id="128" href="MLTT.Unit-Type.html#123" class="Bound">𝓤</a> <a id="130" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="132" class="Keyword">where</a>
 <a id="𝟙.⋆"></a><a id="139" href="MLTT.Unit-Type.html#139" class="InductiveConstructor">⋆</a> <a id="141" class="Symbol">:</a> <a id="143" href="MLTT.Unit-Type.html#120" class="Datatype">𝟙</a>

<a id="146" class="Markup">\end{code}</a><a id="156" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">One element type.

</a><a id="20" class="Markup">\begin{code}</a>

<a id="34" class="Symbol">{-#</a> <a id="38" class="Keyword">OPTIONS</a> <a id="46" class="Pragma">--safe</a> <a id="53" class="Pragma">--without-K</a> <a id="65" class="Symbol">#-}</a>

<a id="70" class="Keyword">module</a> <a id="77" href="MLTT.Unit.html" class="Module">MLTT.Unit</a> <a id="87" class="Keyword">where</a>

<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="MLTT.Universes.html" class="Module">MLTT.Universes</a>

<a id="122" class="Keyword">record</a> <a id="𝟙"></a><a id="129" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="131" class="Symbol">{</a><a id="132" href="MLTT.Unit.html#132" class="Bound">𝓤</a><a id="133" class="Symbol">}</a> <a id="135" class="Symbol">:</a> <a id="137" href="MLTT.Unit.html#132" class="Bound">𝓤</a> <a id="139" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="141" class="Keyword">where</a>
 <a id="148" class="Keyword">constructor</a>
  <a id="⋆"></a><a id="162" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="165" class="Keyword">open</a> <a id="170" href="MLTT.Unit.html#129" class="Module">𝟙</a> <a id="172" class="Keyword">public</a>

<a id="unique-to-𝟙"></a><a id="180" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="192" class="Symbol">:</a> <a id="194" class="Symbol">{</a><a id="195" href="MLTT.Unit.html#195" class="Bound">A</a> <a id="197" class="Symbol">:</a> <a id="199" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="201" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="203" class="Symbol">}</a> <a id="205" class="Symbol">→</a> <a id="207" href="MLTT.Unit.html#195" class="Bound">A</a> <a id="209" class="Symbol">→</a> <a id="211" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="213" class="Symbol">{</a><a id="214" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="215" class="Symbol">}</a>
<a id="217" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="229" class="Symbol">{</a><a id="230" href="MLTT.Unit.html#230" class="Bound">𝓤</a><a id="231" class="Symbol">}</a> <a id="233" class="Symbol">{</a><a id="234" href="MLTT.Unit.html#234" class="Bound">𝓥</a><a id="235" class="Symbol">}</a> <a id="237" href="MLTT.Unit.html#237" class="Bound">a</a> <a id="239" class="Symbol">=</a> <a id="241" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="243" class="Symbol">{</a><a id="244" href="MLTT.Unit.html#234" class="Bound">𝓥</a><a id="245" class="Symbol">}</a>

<a id="248" class="Markup">\end{code}</a><a id="258" class="Background">
</a></pre></body></html>

==> anc/html/MLTT.Universes.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>MLTT.Universes</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, original date unknown.

This file defines our notation for type universes.

Our convention for type universes here is the following.

When the HoTT book writes

  X : 𝓤

we write

  X : 𝓤 ̇

although we wish we could use the same notation as the HoTT book. This
would be possible if Agda had implicit coercions like other proof
assistants such as Coq and we declared upperscript dot as an implicit
coercion.

Our choice of an almost invisible upperscript dot is deliberate. If
you don&#39;t see it, then that&#39;s better.

Officially, in our situation, 𝓤 is a so-called universe level, with
corresponding universe

  𝓤 ̇

but we rename `Level` to `Universe` so that we can write e.g.

  foo : {𝓤 : Universe} (X : 𝓤 ̇ ) → X ＝ X

Moreover, we declare

  𝓤 𝓥 𝓦 𝓣 𝓤&#39; 𝓥&#39; 𝓦&#39; 𝓣&#39;

as `variables` so that the above can be shortened to the following
with exactly the same meaning:

  foo : (X : 𝓤 ̇ ) → X ＝ X

Then the definition of `foo` can be

  foo X = refl

using the conventions for the identity type in MLTT.Id, or, if we want to be
explicit (or need, in similar definitions, to refer to 𝓤), it can be

  foo {𝓤} X = refl {𝓤} {X}

**Important**. We also have the problem of *visualizing* this notation
in both emacs and the html rendering of our Agda files in web
browsers.

First of all, we define upperscript dot as a postfix operator.
Therefore, it is necessary to write a space between 𝓤 and the
upperscript dot following it, by the conventions adopted by Agda.

Secondly, it is the nature of unicode that upperscript dot is (almost)
always displayed at the *top* of the previous character, which in our
case is a space. Therefore, there is no visible space between 𝓤 and
the upperscript dot in

  𝓤 ̇

but it does have to be typed, as otherwise we get

  𝓤̇

both in emacs and the html rendering, which Agda interprets as a
single token.

Moreover, Agda doesn&#39;t require the upperscript dot to have a space
when it is followed by a closing bracket. Compare

  (X : 𝓤 ̇)

and

  (X : 𝓤 ̇ )

in both emacs and their html rendering

  https://www.cs.bham.ac.uk/~mhe/TypeTopology/MLTT.Universes.html

which here are typed, respectively, as

  open bracket, X, colon, 𝓤, space, upperscript dot, close bracket

and

  open bracket, X, colon, 𝓤, space, upperscript dot, space, close bracket.

You will see that the dot is placed at the top the closing bracket in
the second example in its html version, but not in its emacs version.

So we always need a space between the upperscript dot and the closing
bracket.

Another pitfall is that some TypeTopology contributors, including
yours truly, often end up accidentally writing **two spaces** before
the closing brackets, to avoid this, which we don&#39;t want, due to the
above weirdness. Make sure you type exactly one space after the dot
and before the closing bracket. More precisely, we want the first
option, namely

  open bracket, X, colon, 𝓤, space, upperscript dot, close bracket

I really wish Agda had implicit coercions and we could write 𝓤 rather
than the more cumbersome 𝓤 ̇. We can&#39;t really blame unicode here.

If you are a TypeTopology contributor, make sure you read the above
both in emacs in its agda version and in a web browser in its html
version.

  https://www.cs.bham.ac.uk/~mhe/TypeTopology/MLTT.Universes.html

to understand this visualization problem and its solution in practice.

Not all web browsers exhibit the same problem, though, which is even
more annoying. The current solution works for all browsers I tested
on 5th September 2024 (Firefox, Chrome, Chromium, Safari).

</a><a id="3558" class="Markup">\begin{code}</a>

<a id="3572" class="Symbol">{-#</a> <a id="3576" class="Keyword">OPTIONS</a> <a id="3584" class="Pragma">--safe</a> <a id="3591" class="Pragma">--without-K</a> <a id="3603" class="Symbol">#-}</a>

<a id="3608" class="Keyword">module</a> <a id="3615" href="MLTT.Universes.html" class="Module">MLTT.Universes</a> <a id="3630" class="Keyword">where</a>

<a id="3637" class="Keyword">open</a> <a id="3642" class="Keyword">import</a> <a id="3649" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="3664" class="Keyword">public</a>
  <a id="3673" class="Keyword">using</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Agda.Primitive.html#1019" class="Primitive Operator">_⊔_</a><a id="3683" class="Symbol">)</a>
  <a id="3687" class="Keyword">renaming</a> <a id="3696" class="Symbol">(</a><a id="3697" href="Agda.Primitive.html#973" class="Primitive">lzero</a> <a id="3703" class="Symbol">to</a> <a id="3706" class="Primitive">𝓤₀</a>
          <a id="3719" class="Symbol">;</a> <a id="3721" href="Agda.Primitive.html#989" class="Primitive">lsuc</a> <a id="3726" class="Symbol">to</a> <a id="3729" class="Primitive Operator">_⁺</a>
          <a id="3742" class="Symbol">;</a> <a id="3744" href="Agda.Primitive.html#800" class="Postulate">Level</a> <a id="3750" class="Symbol">to</a> <a id="3753" class="Postulate">Universe</a>
          <a id="3772" class="Symbol">;</a> <a id="3774" href="Agda.Primitive.html#570" class="Primitive">Setω</a> <a id="3779" class="Symbol">to</a> <a id="3782" class="Primitive">𝓤ω</a>
          <a id="3795" class="Symbol">)</a>

<a id="3798" class="Keyword">variable</a>
 <a id="3808" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3810" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3812" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3814" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a>
  <a id="3818" href="MLTT.Universes.html#3818" class="Generalizable">𝓤&#39;</a> <a id="3821" href="MLTT.Universes.html#3821" class="Generalizable">𝓥&#39;</a> <a id="3824" href="MLTT.Universes.html#3824" class="Generalizable">𝓦&#39;</a> <a id="3827" href="MLTT.Universes.html#3827" class="Generalizable">𝓣&#39;</a>
  <a id="3832" href="MLTT.Universes.html#3832" class="Generalizable">𝓥₀</a> <a id="3835" href="MLTT.Universes.html#3835" class="Generalizable">𝓦₀</a> <a id="3838" href="MLTT.Universes.html#3838" class="Generalizable">𝓣₀</a>
  <a id="3843" href="MLTT.Universes.html#3843" class="Generalizable">𝓥₁</a> <a id="3846" href="MLTT.Universes.html#3846" class="Generalizable">𝓦₁</a> <a id="3849" href="MLTT.Universes.html#3849" class="Generalizable">𝓣₁</a>
  <a id="3854" href="MLTT.Universes.html#3854" class="Generalizable">𝓥₂</a> <a id="3857" href="MLTT.Universes.html#3857" class="Generalizable">𝓦₂</a> <a id="3860" href="MLTT.Universes.html#3860" class="Generalizable">𝓣₂</a> <a id="3863" class="Symbol">:</a> <a id="3865" href="MLTT.Universes.html#3753" class="Postulate">Universe</a>

<a id="3875" class="Markup">\end{code}</a><a id="3885" class="Background">

The following should be the only use of the Agda keyword `Set` in this
development:

</a><a id="3972" class="Markup">\begin{code}</a>

<a id="_̇"></a><a id="3986" href="MLTT.Universes.html#3986" class="Function Operator">_̇</a> <a id="3989" class="Symbol">:</a> <a id="3991" class="Symbol">(</a><a id="3992" href="MLTT.Universes.html#3992" class="Bound">𝓤</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4004" class="Symbol">)</a> <a id="4006" class="Symbol">→</a> <a id="4008" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="4012" class="Symbol">(</a><a id="4013" href="MLTT.Universes.html#3992" class="Bound">𝓤</a> <a id="4015" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="4016" class="Symbol">)</a>
<a id="4018" href="MLTT.Universes.html#4018" class="Bound">𝓤</a> <a id="4020" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4022" class="Symbol">=</a> <a id="4024" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="4028" href="MLTT.Universes.html#4018" class="Bound">𝓤</a>

<a id="𝓤₁"></a><a id="4031" href="MLTT.Universes.html#4031" class="Function">𝓤₁</a> <a id="4034" class="Symbol">=</a> <a id="4036" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="4039" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a>
<a id="𝓤₂"></a><a id="4041" href="MLTT.Universes.html#4041" class="Function">𝓤₂</a> <a id="4044" class="Symbol">=</a> <a id="4046" href="MLTT.Universes.html#4031" class="Function">𝓤₁</a> <a id="4049" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a>

<a id="_⁺⁺"></a><a id="4052" href="MLTT.Universes.html#4052" class="Function Operator">_⁺⁺</a> <a id="4056" class="Symbol">:</a> <a id="4058" href="MLTT.Universes.html#3753" class="Postulate">Universe</a> <a id="4067" class="Symbol">→</a> <a id="4069" href="MLTT.Universes.html#3753" class="Postulate">Universe</a>
<a id="4078" href="MLTT.Universes.html#4078" class="Bound">𝓤</a> <a id="4080" href="MLTT.Universes.html#4052" class="Function Operator">⁺⁺</a> <a id="4083" class="Symbol">=</a> <a id="4085" href="MLTT.Universes.html#4078" class="Bound">𝓤</a> <a id="4087" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4089" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a>

<a id="4092" class="Markup">\end{code}</a><a id="4102" class="Background">

Precedences:

</a><a id="4118" class="Markup">\begin{code}</a>

<a id="4132" class="Keyword">infix</a>  <a id="4139" class="Number">1</a> <a id="4141" href="MLTT.Universes.html#3986" class="Function Operator">_̇</a>

<a id="4145" class="Markup">\end{code}</a><a id="4155" class="Background">
</a></pre></body></html>

==> anc/html/Naturals.Addition.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Naturals.Addition</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Chuangjie Xu 2011, with changes by Martin Escardo later.

</a><a id="59" class="Markup">\begin{code}</a>

<a id="73" class="Symbol">{-#</a> <a id="77" class="Keyword">OPTIONS</a> <a id="85" class="Pragma">--safe</a> <a id="92" class="Pragma">--without-K</a> <a id="104" class="Symbol">#-}</a>

<a id="109" class="Keyword">module</a> <a id="116" href="Naturals.Addition.html" class="Module">Naturals.Addition</a> <a id="134" class="Keyword">where</a>

<a id="141" class="Keyword">open</a> <a id="146" class="Keyword">import</a> <a id="153" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="166" class="Keyword">hiding</a> <a id="173" class="Symbol">(</a><a id="174" href="MLTT.Plus.html#174" class="Datatype Operator">_+_</a><a id="177" class="Symbol">)</a>
<a id="179" class="Keyword">open</a> <a id="184" class="Keyword">import</a> <a id="191" href="Naturals.Properties.html" class="Module">Naturals.Properties</a>

<a id="212" class="Keyword">infixl</a> <a id="219" class="Number">31</a> <a id="222" href="Naturals.Addition.html#227" class="Primitive Operator">_+_</a>

<a id="_+_"></a><a id="227" href="Naturals.Addition.html#227" class="Function Operator">_+_</a> <a id="231" class="Symbol">:</a> <a id="233" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="235" class="Symbol">→</a> <a id="237" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="239" class="Symbol">→</a> <a id="241" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="243" href="Naturals.Addition.html#243" class="Bound">n</a> <a id="245" href="Naturals.Addition.html#227" class="Function Operator">+</a> <a id="247" class="Number">0</a> <a id="249" class="Symbol">=</a> <a id="251" href="Naturals.Addition.html#243" class="Bound">n</a>
<a id="253" href="Naturals.Addition.html#253" class="Bound">n</a> <a id="255" href="Naturals.Addition.html#227" class="Function Operator">+</a> <a id="257" class="Symbol">(</a><a id="258" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="263" href="Naturals.Addition.html#263" class="Bound">m</a><a id="264" class="Symbol">)</a> <a id="266" class="Symbol">=</a> <a id="268" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="273" class="Symbol">(</a><a id="274" href="Naturals.Addition.html#253" class="Bound">n</a> <a id="276" href="Naturals.Addition.html#227" class="Function Operator">+</a> <a id="278" href="Naturals.Addition.html#263" class="Bound">m</a><a id="279" class="Symbol">)</a>

<a id="_+ᴸ_"></a><a id="282" href="Naturals.Addition.html#282" class="Function Operator">_+ᴸ_</a> <a id="287" class="Symbol">:</a> <a id="289" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="291" class="Symbol">→</a> <a id="293" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="295" class="Symbol">→</a> <a id="297" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="299" href="Naturals.Addition.html#299" class="Bound">m</a> <a id="301" href="Naturals.Addition.html#282" class="Function Operator">+ᴸ</a> <a id="304" href="Naturals.Addition.html#304" class="Bound">n</a> <a id="306" class="Symbol">=</a> <a id="308" href="Naturals.Addition.html#304" class="Bound">n</a> <a id="310" href="Naturals.Addition.html#227" class="Function Operator">+</a> <a id="312" href="Naturals.Addition.html#299" class="Bound">m</a>

<a id="315" class="Symbol">{-#</a> <a id="319" class="Keyword">BUILTIN</a> <a id="327" class="Keyword">NATPLUS</a> <a id="335" href="Naturals.Addition.html#227" class="Primitive Operator">_+_</a> <a id="339" class="Symbol">#-}</a>

<a id="zero-right-neutral"></a><a id="344" href="Naturals.Addition.html#344" class="Function">zero-right-neutral</a> <a id="363" class="Symbol">:</a> <a id="365" class="Symbol">(</a><a id="366" href="Naturals.Addition.html#366" class="Bound">n</a> <a id="368" class="Symbol">:</a> <a id="370" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="371" class="Symbol">)</a> <a id="373" class="Symbol">→</a> <a id="375" href="Naturals.Addition.html#366" class="Bound">n</a> <a id="377" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="379" class="Number">0</a> <a id="381" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="383" href="Naturals.Addition.html#366" class="Bound">n</a>
<a id="385" href="Naturals.Addition.html#344" class="Function">zero-right-neutral</a> <a id="404" href="Naturals.Addition.html#404" class="Bound">n</a> <a id="406" class="Symbol">=</a> <a id="408" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="zero-left-neutral"></a><a id="414" href="Naturals.Addition.html#414" class="Function">zero-left-neutral</a> <a id="432" class="Symbol">:</a> <a id="434" class="Symbol">(</a><a id="435" href="Naturals.Addition.html#435" class="Bound">n</a> <a id="437" class="Symbol">:</a> <a id="439" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="440" class="Symbol">)</a> <a id="442" class="Symbol">→</a> <a id="444" class="Number">0</a> <a id="446" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="448" href="Naturals.Addition.html#435" class="Bound">n</a> <a id="450" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="452" href="Naturals.Addition.html#435" class="Bound">n</a>
<a id="454" href="Naturals.Addition.html#414" class="Function">zero-left-neutral</a> <a id="472" class="Symbol">=</a> <a id="474" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="486" href="Naturals.Addition.html#507" class="Function">base</a> <a id="491" href="Naturals.Addition.html#543" class="Function">step</a>
  <a id="498" class="Keyword">where</a>
   <a id="507" href="Naturals.Addition.html#507" class="Function">base</a> <a id="512" class="Symbol">:</a> <a id="514" class="Number">0</a> <a id="516" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="518" class="Number">0</a> <a id="520" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="522" class="Number">0</a>
   <a id="527" href="Naturals.Addition.html#507" class="Function">base</a> <a id="532" class="Symbol">=</a> <a id="534" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="543" href="Naturals.Addition.html#543" class="Function">step</a> <a id="548" class="Symbol">:</a> <a id="550" class="Symbol">(</a><a id="551" href="Naturals.Addition.html#551" class="Bound">n</a> <a id="553" class="Symbol">:</a> <a id="555" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="556" class="Symbol">)</a> <a id="558" class="Symbol">→</a> <a id="560" class="Number">0</a> <a id="562" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="564" href="Naturals.Addition.html#551" class="Bound">n</a> <a id="566" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="568" href="Naturals.Addition.html#551" class="Bound">n</a> <a id="570" class="Symbol">→</a> <a id="572" class="Number">0</a> <a id="574" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="576" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="581" href="Naturals.Addition.html#551" class="Bound">n</a> <a id="583" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="585" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="590" href="Naturals.Addition.html#551" class="Bound">n</a>
   <a id="595" href="Naturals.Addition.html#543" class="Function">step</a> <a id="600" href="Naturals.Addition.html#600" class="Bound">n</a> <a id="602" href="Naturals.Addition.html#602" class="Bound">IH</a> <a id="605" class="Symbol">=</a> <a id="607" class="Number">0</a> <a id="609" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="611" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="616" href="Naturals.Addition.html#600" class="Bound">n</a>   <a id="620" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
               <a id="643" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="648" class="Symbol">(</a><a id="649" class="Number">0</a> <a id="651" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="653" href="Naturals.Addition.html#600" class="Bound">n</a><a id="654" class="Symbol">)</a> <a id="656" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="659" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="662" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="667" href="Naturals.Addition.html#602" class="Bound">IH</a> <a id="670" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="687" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="692" href="Naturals.Addition.html#600" class="Bound">n</a>       <a id="700" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="addition-associativity"></a><a id="703" href="Naturals.Addition.html#703" class="Function">addition-associativity</a> <a id="726" class="Symbol">:</a> <a id="728" class="Symbol">(</a><a id="729" href="Naturals.Addition.html#729" class="Bound">l</a> <a id="731" href="Naturals.Addition.html#731" class="Bound">n</a> <a id="733" href="Naturals.Addition.html#733" class="Bound">m</a> <a id="735" class="Symbol">:</a> <a id="737" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="738" class="Symbol">)</a> <a id="740" class="Symbol">→</a> <a id="742" class="Symbol">(</a><a id="743" href="Naturals.Addition.html#729" class="Bound">l</a> <a id="745" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="747" href="Naturals.Addition.html#731" class="Bound">n</a><a id="748" class="Symbol">)</a> <a id="750" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="752" href="Naturals.Addition.html#733" class="Bound">m</a> <a id="754" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="756" href="Naturals.Addition.html#729" class="Bound">l</a> <a id="758" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="760" class="Symbol">(</a><a id="761" href="Naturals.Addition.html#731" class="Bound">n</a> <a id="763" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="765" href="Naturals.Addition.html#733" class="Bound">m</a><a id="766" class="Symbol">)</a>
<a id="768" href="Naturals.Addition.html#703" class="Function">addition-associativity</a> <a id="791" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="793" href="Naturals.Addition.html#793" class="Bound">n</a> <a id="795" class="Symbol">=</a> <a id="797" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="809" href="Naturals.Addition.html#830" class="Function">base</a> <a id="814" href="Naturals.Addition.html#954" class="Function">step</a>
  <a id="821" class="Keyword">where</a>
   <a id="830" href="Naturals.Addition.html#830" class="Function">base</a> <a id="835" class="Symbol">:</a> <a id="837" class="Symbol">(</a><a id="838" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="840" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="842" href="Naturals.Addition.html#793" class="Bound">n</a><a id="843" class="Symbol">)</a> <a id="845" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="847" class="Number">0</a> <a id="849" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="851" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="853" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="855" class="Symbol">(</a><a id="856" href="Naturals.Addition.html#793" class="Bound">n</a> <a id="858" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="860" class="Number">0</a><a id="861" class="Symbol">)</a>
   <a id="866" href="Naturals.Addition.html#830" class="Function">base</a> <a id="871" class="Symbol">=</a> <a id="873" class="Symbol">(</a><a id="874" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="876" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="878" href="Naturals.Addition.html#793" class="Bound">n</a><a id="879" class="Symbol">)</a> <a id="881" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="883" class="Number">0</a>  <a id="886" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
           <a id="905" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="907" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="909" href="Naturals.Addition.html#793" class="Bound">n</a>       <a id="917" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
           <a id="936" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="938" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="940" class="Symbol">(</a><a id="941" href="Naturals.Addition.html#793" class="Bound">n</a> <a id="943" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="945" class="Number">0</a><a id="946" class="Symbol">)</a> <a id="948" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="954" href="Naturals.Addition.html#954" class="Function">step</a> <a id="959" class="Symbol">:</a> <a id="961" class="Symbol">(</a><a id="962" href="Naturals.Addition.html#962" class="Bound">m</a> <a id="964" class="Symbol">:</a> <a id="966" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">→</a> <a id="971" class="Symbol">(</a><a id="972" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="974" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="976" href="Naturals.Addition.html#793" class="Bound">n</a><a id="977" class="Symbol">)</a> <a id="979" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="981" href="Naturals.Addition.html#962" class="Bound">m</a> <a id="983" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="985" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="987" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="989" class="Symbol">(</a><a id="990" href="Naturals.Addition.html#793" class="Bound">n</a> <a id="992" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="994" href="Naturals.Addition.html#962" class="Bound">m</a><a id="995" class="Symbol">)</a>
                  <a id="1015" class="Symbol">→</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="1020" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1022" href="Naturals.Addition.html#793" class="Bound">n</a><a id="1023" class="Symbol">)</a> <a id="1025" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1027" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1032" href="Naturals.Addition.html#962" class="Bound">m</a> <a id="1034" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1036" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="1038" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1040" class="Symbol">(</a><a id="1041" href="Naturals.Addition.html#793" class="Bound">n</a> <a id="1043" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1045" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1050" href="Naturals.Addition.html#962" class="Bound">m</a><a id="1051" class="Symbol">)</a>
   <a id="1056" href="Naturals.Addition.html#954" class="Function">step</a> <a id="1061" href="Naturals.Addition.html#1061" class="Bound">m</a> <a id="1063" href="Naturals.Addition.html#1063" class="Bound">IH</a> <a id="1066" class="Symbol">=</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="1071" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1073" href="Naturals.Addition.html#793" class="Bound">n</a><a id="1074" class="Symbol">)</a> <a id="1076" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1078" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1083" href="Naturals.Addition.html#1061" class="Bound">m</a>   <a id="1087" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
               <a id="1110" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1115" class="Symbol">((</a><a id="1117" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="1119" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1121" href="Naturals.Addition.html#793" class="Bound">n</a><a id="1122" class="Symbol">)</a> <a id="1124" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1126" href="Naturals.Addition.html#1061" class="Bound">m</a><a id="1127" class="Symbol">)</a> <a id="1129" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1132" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1135" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1140" href="Naturals.Addition.html#1063" class="Bound">IH</a> <a id="1143" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="1160" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1165" class="Symbol">(</a><a id="1166" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="1168" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Naturals.Addition.html#793" class="Bound">n</a> <a id="1173" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1175" href="Naturals.Addition.html#1061" class="Bound">m</a><a id="1176" class="Symbol">))</a> <a id="1179" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
               <a id="1202" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="1204" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1206" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Naturals.Addition.html#793" class="Bound">n</a> <a id="1214" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1216" href="Naturals.Addition.html#1061" class="Bound">m</a><a id="1217" class="Symbol">)</a>   <a id="1221" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
               <a id="1244" href="Naturals.Addition.html#791" class="Bound">l</a> <a id="1246" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1248" class="Symbol">(</a><a id="1249" href="Naturals.Addition.html#793" class="Bound">n</a> <a id="1251" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1253" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1258" href="Naturals.Addition.html#1061" class="Bound">m</a><a id="1259" class="Symbol">)</a>   <a id="1263" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="addition-commutativity"></a><a id="1266" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="1289" class="Symbol">:</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Naturals.Addition.html#1292" class="Bound">n</a> <a id="1294" href="Naturals.Addition.html#1294" class="Bound">m</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1299" class="Symbol">)</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="Naturals.Addition.html#1292" class="Bound">n</a> <a id="1305" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1307" href="Naturals.Addition.html#1294" class="Bound">m</a> <a id="1309" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1311" href="Naturals.Addition.html#1294" class="Bound">m</a> <a id="1313" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1315" href="Naturals.Addition.html#1292" class="Bound">n</a>
<a id="1317" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="1340" href="Naturals.Addition.html#1340" class="Bound">n</a> <a id="1342" class="Symbol">=</a> <a id="1344" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="1356" href="Naturals.Addition.html#1377" class="Function">base</a> <a id="1361" href="Naturals.Addition.html#1507" class="Function">step</a>
  <a id="1368" class="Keyword">where</a>
   <a id="1377" href="Naturals.Addition.html#1377" class="Function">base</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Naturals.Addition.html#1340" class="Bound">n</a> <a id="1386" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1388" class="Number">0</a> <a id="1390" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1392" class="Number">0</a> <a id="1394" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1396" href="Naturals.Addition.html#1340" class="Bound">n</a>
   <a id="1401" href="Naturals.Addition.html#1377" class="Function">base</a> <a id="1406" class="Symbol">=</a> <a id="1408" href="Naturals.Addition.html#1340" class="Bound">n</a> <a id="1410" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1412" class="Number">0</a> <a id="1414" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1417" href="Naturals.Addition.html#344" class="Function">zero-right-neutral</a> <a id="1436" href="Naturals.Addition.html#1340" class="Bound">n</a> <a id="1438" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="1450" href="Naturals.Addition.html#1340" class="Bound">n</a>     <a id="1456" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1459" class="Symbol">(</a><a id="1460" href="Naturals.Addition.html#414" class="Function">zero-left-neutral</a> <a id="1478" href="Naturals.Addition.html#1340" class="Bound">n</a><a id="1479" class="Symbol">)</a><a id="1480" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1483" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="1495" class="Number">0</a> <a id="1497" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1499" href="Naturals.Addition.html#1340" class="Bound">n</a> <a id="1501" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="1507" href="Naturals.Addition.html#1507" class="Function">step</a> <a id="1512" class="Symbol">:</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Naturals.Addition.html#1515" class="Bound">m</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1520" class="Symbol">)</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Naturals.Addition.html#1340" class="Bound">n</a> <a id="1526" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1528" href="Naturals.Addition.html#1515" class="Bound">m</a> <a id="1530" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1532" href="Naturals.Addition.html#1515" class="Bound">m</a> <a id="1534" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1536" href="Naturals.Addition.html#1340" class="Bound">n</a> <a id="1538" class="Symbol">→</a> <a id="1540" href="Naturals.Addition.html#1340" class="Bound">n</a> <a id="1542" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1544" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1549" href="Naturals.Addition.html#1515" class="Bound">m</a> <a id="1551" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1553" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1558" href="Naturals.Addition.html#1515" class="Bound">m</a> <a id="1560" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1562" href="Naturals.Addition.html#1340" class="Bound">n</a>
   <a id="1567" href="Naturals.Addition.html#1507" class="Function">step</a> <a id="1572" href="Naturals.Addition.html#1572" class="Bound">m</a> <a id="1574" href="Naturals.Addition.html#1574" class="Bound">IH</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="Naturals.Addition.html#1340" class="Bound">n</a> <a id="1581" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1583" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1588" href="Naturals.Addition.html#1572" class="Bound">m</a>   <a id="1592" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
               <a id="1615" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Naturals.Addition.html#1340" class="Bound">n</a> <a id="1623" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1625" href="Naturals.Addition.html#1572" class="Bound">m</a><a id="1626" class="Symbol">)</a> <a id="1628" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1631" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1634" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1639" href="Naturals.Addition.html#1574" class="Bound">IH</a> <a id="1642" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="1659" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Naturals.Addition.html#1572" class="Bound">m</a> <a id="1667" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1669" href="Naturals.Addition.html#1340" class="Bound">n</a><a id="1670" class="Symbol">)</a> <a id="1672" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1675" href="Naturals.Addition.html#1863" class="Function">lemma₀</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Naturals.Addition.html#1572" class="Bound">m</a> <a id="1685" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1687" href="Naturals.Addition.html#1340" class="Bound">n</a><a id="1688" class="Symbol">)</a> <a id="1690" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="1707" class="Number">1</a> <a id="1709" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Naturals.Addition.html#1572" class="Bound">m</a> <a id="1714" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1716" href="Naturals.Addition.html#1340" class="Bound">n</a><a id="1717" class="Symbol">)</a>  <a id="1720" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Naturals.Addition.html#703" class="Function">addition-associativity</a> <a id="1747" class="Number">1</a> <a id="1749" href="Naturals.Addition.html#1572" class="Bound">m</a> <a id="1751" href="Naturals.Addition.html#1340" class="Bound">n</a><a id="1752" class="Symbol">)</a><a id="1753" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1756" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="1773" class="Symbol">(</a><a id="1774" class="Number">1</a> <a id="1776" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1778" href="Naturals.Addition.html#1572" class="Bound">m</a><a id="1779" class="Symbol">)</a> <a id="1781" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1783" href="Naturals.Addition.html#1340" class="Bound">n</a>  <a id="1786" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1789" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Naturals.Addition.html#227" class="Primitive Operator">_+</a> <a id="1796" href="Naturals.Addition.html#1340" class="Bound">n</a><a id="1797" class="Symbol">)</a> <a id="1799" class="Symbol">((</a><a id="1801" href="Naturals.Addition.html#1863" class="Function">lemma₀</a> <a id="1808" href="Naturals.Addition.html#1572" class="Bound">m</a><a id="1809" class="Symbol">)</a><a id="1810" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1812" class="Symbol">)</a> <a id="1814" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="1831" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1836" href="Naturals.Addition.html#1572" class="Bound">m</a> <a id="1838" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1840" href="Naturals.Addition.html#1340" class="Bound">n</a>   <a id="1844" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="1851" class="Keyword">where</a>
      <a id="1863" href="Naturals.Addition.html#1863" class="Function">lemma₀</a> <a id="1870" class="Symbol">:</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Naturals.Addition.html#1873" class="Bound">k</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1878" class="Symbol">)</a> <a id="1880" class="Symbol">→</a> <a id="1882" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1887" href="Naturals.Addition.html#1873" class="Bound">k</a> <a id="1889" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1891" class="Number">1</a> <a id="1893" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1895" href="Naturals.Addition.html#1873" class="Bound">k</a>
      <a id="1903" href="Naturals.Addition.html#1863" class="Function">lemma₀</a> <a id="1910" class="Symbol">=</a> <a id="1912" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="1924" href="Naturals.Addition.html#1959" class="Function">base₀</a> <a id="1930" href="Naturals.Addition.html#2014" class="Function">step₀</a>
        <a id="1944" class="Keyword">where</a>
         <a id="1959" href="Naturals.Addition.html#1959" class="Function">base₀</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1972" class="Number">0</a> <a id="1974" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1976" class="Number">1</a> <a id="1978" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1980" class="Number">0</a>
         <a id="1991" href="Naturals.Addition.html#1959" class="Function">base₀</a> <a id="1997" class="Symbol">=</a> <a id="1999" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

         <a id="2014" href="Naturals.Addition.html#2014" class="Function">step₀</a> <a id="2020" class="Symbol">:</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Naturals.Addition.html#2023" class="Bound">k</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2028" class="Symbol">)</a> <a id="2030" class="Symbol">→</a> <a id="2032" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2037" href="Naturals.Addition.html#2023" class="Bound">k</a> <a id="2039" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2041" class="Number">1</a> <a id="2043" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2045" href="Naturals.Addition.html#2023" class="Bound">k</a> <a id="2047" class="Symbol">→</a> <a id="2049" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2054" class="Symbol">(</a><a id="2055" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2060" href="Naturals.Addition.html#2023" class="Bound">k</a><a id="2061" class="Symbol">)</a> <a id="2063" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2065" class="Number">1</a> <a id="2067" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2069" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2074" href="Naturals.Addition.html#2023" class="Bound">k</a>
         <a id="2085" href="Naturals.Addition.html#2014" class="Function">step₀</a> <a id="2091" href="Naturals.Addition.html#2091" class="Bound">k</a> <a id="2093" href="Naturals.Addition.html#2093" class="Bound">IH</a> <a id="2096" class="Symbol">=</a> <a id="2098" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2103" class="Symbol">(</a><a id="2104" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2109" href="Naturals.Addition.html#2091" class="Bound">k</a><a id="2110" class="Symbol">)</a> <a id="2112" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2115" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2118" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2123" href="Naturals.Addition.html#2093" class="Bound">IH</a> <a id="2126" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                      <a id="2150" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2155" class="Symbol">(</a><a id="2156" class="Number">1</a> <a id="2158" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2160" href="Naturals.Addition.html#2091" class="Bound">k</a><a id="2161" class="Symbol">)</a>  <a id="2164" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
                      <a id="2194" class="Number">1</a> <a id="2196" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2198" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2203" href="Naturals.Addition.html#2091" class="Bound">k</a>    <a id="2208" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="trivial-addition-rearrangement"></a><a id="2211" href="Naturals.Addition.html#2211" class="Function">trivial-addition-rearrangement</a> <a id="2242" class="Symbol">:</a> <a id="2244" class="Symbol">(</a><a id="2245" href="Naturals.Addition.html#2245" class="Bound">x</a> <a id="2247" href="Naturals.Addition.html#2247" class="Bound">y</a> <a id="2249" href="Naturals.Addition.html#2249" class="Bound">z</a> <a id="2251" class="Symbol">:</a> <a id="2253" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2254" class="Symbol">)</a> <a id="2256" class="Symbol">→</a> <a id="2258" href="Naturals.Addition.html#2245" class="Bound">x</a> <a id="2260" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2262" href="Naturals.Addition.html#2247" class="Bound">y</a> <a id="2264" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2266" href="Naturals.Addition.html#2249" class="Bound">z</a> <a id="2268" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2270" href="Naturals.Addition.html#2245" class="Bound">x</a> <a id="2272" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2274" href="Naturals.Addition.html#2249" class="Bound">z</a> <a id="2276" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2278" href="Naturals.Addition.html#2247" class="Bound">y</a>
<a id="2280" href="Naturals.Addition.html#2211" class="Function">trivial-addition-rearrangement</a> <a id="2311" href="Naturals.Addition.html#2311" class="Bound">x</a> <a id="2313" href="Naturals.Addition.html#2313" class="Bound">y</a> <a id="2315" href="Naturals.Addition.html#2315" class="Bound">z</a> <a id="2317" class="Symbol">=</a>
  <a id="2321" class="Symbol">(</a><a id="2322" href="Naturals.Addition.html#2311" class="Bound">x</a> <a id="2324" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2326" href="Naturals.Addition.html#2313" class="Bound">y</a><a id="2327" class="Symbol">)</a> <a id="2329" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2331" href="Naturals.Addition.html#2315" class="Bound">z</a> <a id="2333" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2336" href="Naturals.Addition.html#703" class="Function">addition-associativity</a> <a id="2359" href="Naturals.Addition.html#2311" class="Bound">x</a> <a id="2361" href="Naturals.Addition.html#2313" class="Bound">y</a> <a id="2363" href="Naturals.Addition.html#2315" class="Bound">z</a> <a id="2365" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="2369" href="Naturals.Addition.html#2311" class="Bound">x</a> <a id="2371" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2373" class="Symbol">(</a><a id="2374" href="Naturals.Addition.html#2313" class="Bound">y</a> <a id="2376" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2378" href="Naturals.Addition.html#2315" class="Bound">z</a><a id="2379" class="Symbol">)</a> <a id="2381" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2384" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2387" class="Symbol">(</a><a id="2388" href="Naturals.Addition.html#2311" class="Bound">x</a> <a id="2390" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="2392" class="Symbol">)</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="2418" href="Naturals.Addition.html#2313" class="Bound">y</a> <a id="2420" href="Naturals.Addition.html#2315" class="Bound">z</a><a id="2421" class="Symbol">)</a> <a id="2423" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="2427" href="Naturals.Addition.html#2311" class="Bound">x</a> <a id="2429" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Naturals.Addition.html#2315" class="Bound">z</a> <a id="2434" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2436" href="Naturals.Addition.html#2313" class="Bound">y</a><a id="2437" class="Symbol">)</a> <a id="2439" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2442" class="Symbol">(</a><a id="2443" href="Naturals.Addition.html#703" class="Function">addition-associativity</a> <a id="2466" href="Naturals.Addition.html#2311" class="Bound">x</a> <a id="2468" href="Naturals.Addition.html#2315" class="Bound">z</a> <a id="2470" href="Naturals.Addition.html#2313" class="Bound">y</a><a id="2471" class="Symbol">)</a><a id="2472" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2475" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="2479" class="Symbol">(</a><a id="2480" href="Naturals.Addition.html#2311" class="Bound">x</a> <a id="2482" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2484" href="Naturals.Addition.html#2315" class="Bound">z</a><a id="2485" class="Symbol">)</a> <a id="2487" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2489" href="Naturals.Addition.html#2313" class="Bound">y</a> <a id="2491" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="2494" class="Markup">\end{code}</a><a id="2504" class="Background">

Added 12/05/2020 by Andrew Sneap.

Some more simple properties of addition. The proofs all use induction,
apart from addition-right-cancellable which follows from
addition-left-cancellable and commutativity of addition.

</a><a id="2727" class="Markup">\begin{code}</a>

<a id="succ-right"></a><a id="2741" href="Naturals.Addition.html#2741" class="Function">succ-right</a> <a id="2752" class="Symbol">:</a> <a id="2754" class="Symbol">(</a><a id="2755" href="Naturals.Addition.html#2755" class="Bound">x</a> <a id="2757" href="Naturals.Addition.html#2757" class="Bound">y</a> <a id="2759" class="Symbol">:</a> <a id="2761" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2762" class="Symbol">)</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Naturals.Addition.html#2755" class="Bound">x</a> <a id="2768" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2770" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2775" href="Naturals.Addition.html#2757" class="Bound">y</a> <a id="2777" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2779" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Naturals.Addition.html#2755" class="Bound">x</a> <a id="2787" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2789" href="Naturals.Addition.html#2757" class="Bound">y</a><a id="2790" class="Symbol">)</a>
<a id="2792" href="Naturals.Addition.html#2741" class="Function">succ-right</a> <a id="2803" href="Naturals.Addition.html#2803" class="Bound">x</a> <a id="2805" href="Naturals.Addition.html#2805" class="Bound">y</a> <a id="2807" class="Symbol">=</a> <a id="2809" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="succ-left"></a><a id="2815" href="Naturals.Addition.html#2815" class="Function">succ-left</a> <a id="2825" class="Symbol">:</a> <a id="2827" class="Symbol">(</a><a id="2828" href="Naturals.Addition.html#2828" class="Bound">x</a> <a id="2830" href="Naturals.Addition.html#2830" class="Bound">y</a> <a id="2832" class="Symbol">:</a> <a id="2834" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2835" class="Symbol">)</a> <a id="2837" class="Symbol">→</a> <a id="2839" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2844" href="Naturals.Addition.html#2828" class="Bound">x</a> <a id="2846" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2848" href="Naturals.Addition.html#2830" class="Bound">y</a> <a id="2850" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2852" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Naturals.Addition.html#2828" class="Bound">x</a> <a id="2860" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2862" href="Naturals.Addition.html#2830" class="Bound">y</a><a id="2863" class="Symbol">)</a>
<a id="2865" href="Naturals.Addition.html#2815" class="Function">succ-left</a> <a id="2875" href="Naturals.Addition.html#2875" class="Bound">x</a> <a id="2877" class="Symbol">=</a> <a id="2879" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="2891" href="Naturals.Addition.html#2910" class="Function">base</a> <a id="2896" href="Naturals.Addition.html#3050" class="Function">step</a>
 <a id="2902" class="Keyword">where</a>
  <a id="2910" href="Naturals.Addition.html#2910" class="Function">base</a> <a id="2915" class="Symbol">:</a> <a id="2917" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2922" href="Naturals.Addition.html#2875" class="Bound">x</a> <a id="2924" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2926" class="Number">0</a> <a id="2928" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2930" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2935" class="Symbol">(</a><a id="2936" href="Naturals.Addition.html#2875" class="Bound">x</a> <a id="2938" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2940" class="Number">0</a><a id="2941" class="Symbol">)</a>
  <a id="2945" href="Naturals.Addition.html#2910" class="Function">base</a> <a id="2950" class="Symbol">=</a> <a id="2952" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2957" href="Naturals.Addition.html#2875" class="Bound">x</a> <a id="2959" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2961" class="Number">0</a>   <a id="2965" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2968" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>         <a id="2981" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="2992" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2997" href="Naturals.Addition.html#2875" class="Bound">x</a>       <a id="3005" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3008" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3011" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3016" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3021" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="3032" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Naturals.Addition.html#2875" class="Bound">x</a> <a id="3040" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3042" class="Number">0</a><a id="3043" class="Symbol">)</a> <a id="3045" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="3050" href="Naturals.Addition.html#3050" class="Function">step</a> <a id="3055" class="Symbol">:</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Naturals.Addition.html#3058" class="Bound">k</a> <a id="3060" class="Symbol">:</a> <a id="3062" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3063" class="Symbol">)</a>
       <a id="3072" class="Symbol">→</a> <a id="3074" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3079" href="Naturals.Addition.html#2875" class="Bound">x</a> <a id="3081" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3083" href="Naturals.Addition.html#3058" class="Bound">k</a> <a id="3085" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3087" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Naturals.Addition.html#2875" class="Bound">x</a> <a id="3095" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3097" href="Naturals.Addition.html#3058" class="Bound">k</a><a id="3098" class="Symbol">)</a>
       <a id="3107" class="Symbol">→</a> <a id="3109" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3114" href="Naturals.Addition.html#2875" class="Bound">x</a> <a id="3116" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3118" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3123" href="Naturals.Addition.html#3058" class="Bound">k</a> <a id="3125" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3127" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Naturals.Addition.html#2875" class="Bound">x</a> <a id="3135" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3137" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3142" href="Naturals.Addition.html#3058" class="Bound">k</a><a id="3143" class="Symbol">)</a>
  <a id="3147" href="Naturals.Addition.html#3050" class="Function">step</a> <a id="3152" href="Naturals.Addition.html#3152" class="Bound">k</a> <a id="3154" href="Naturals.Addition.html#3154" class="Bound">IH</a> <a id="3157" class="Symbol">=</a> <a id="3159" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3164" href="Naturals.Addition.html#2875" class="Bound">x</a> <a id="3166" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3168" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3173" href="Naturals.Addition.html#3152" class="Bound">k</a>     <a id="3179" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3182" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>       <a id="3193" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="3209" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3214" class="Symbol">(</a><a id="3215" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3220" href="Naturals.Addition.html#2875" class="Bound">x</a> <a id="3222" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3224" href="Naturals.Addition.html#3152" class="Bound">k</a><a id="3225" class="Symbol">)</a>   <a id="3229" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3232" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3235" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3240" href="Naturals.Addition.html#3154" class="Bound">IH</a> <a id="3243" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="3259" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3264" class="Symbol">(</a><a id="3265" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Naturals.Addition.html#2875" class="Bound">x</a> <a id="3273" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3275" href="Naturals.Addition.html#3152" class="Bound">k</a><a id="3276" class="Symbol">))</a> <a id="3279" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3282" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>       <a id="3293" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="3309" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Naturals.Addition.html#2875" class="Bound">x</a> <a id="3317" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3319" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3324" href="Naturals.Addition.html#3152" class="Bound">k</a><a id="3325" class="Symbol">)</a>   <a id="3329" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="addition-left-cancellable"></a><a id="3332" href="Naturals.Addition.html#3332" class="Function">addition-left-cancellable</a> <a id="3358" class="Symbol">:</a> <a id="3360" class="Symbol">(</a><a id="3361" href="Naturals.Addition.html#3361" class="Bound">x</a> <a id="3363" href="Naturals.Addition.html#3363" class="Bound">y</a> <a id="3365" href="Naturals.Addition.html#3365" class="Bound">z</a> <a id="3367" class="Symbol">:</a> <a id="3369" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3370" class="Symbol">)</a> <a id="3372" class="Symbol">→</a> <a id="3374" href="Naturals.Addition.html#3365" class="Bound">z</a> <a id="3376" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3378" href="Naturals.Addition.html#3361" class="Bound">x</a> <a id="3380" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3382" href="Naturals.Addition.html#3365" class="Bound">z</a> <a id="3384" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3386" href="Naturals.Addition.html#3363" class="Bound">y</a> <a id="3388" class="Symbol">→</a> <a id="3390" href="Naturals.Addition.html#3361" class="Bound">x</a> <a id="3392" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3394" href="Naturals.Addition.html#3363" class="Bound">y</a>
<a id="3396" href="Naturals.Addition.html#3332" class="Function">addition-left-cancellable</a> <a id="3422" href="Naturals.Addition.html#3422" class="Bound">x</a> <a id="3424" href="Naturals.Addition.html#3424" class="Bound">y</a> <a id="3426" class="Symbol">=</a> <a id="3428" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="3440" href="Naturals.Addition.html#3459" class="Function">base</a> <a id="3445" href="Naturals.Addition.html#3649" class="Function">step</a>
 <a id="3451" class="Keyword">where</a>
  <a id="3459" href="Naturals.Addition.html#3459" class="Function">base</a> <a id="3464" class="Symbol">:</a> <a id="3466" class="Number">0</a> <a id="3468" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3470" href="Naturals.Addition.html#3422" class="Bound">x</a> <a id="3472" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3474" class="Number">0</a> <a id="3476" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3478" href="Naturals.Addition.html#3424" class="Bound">y</a> <a id="3480" class="Symbol">→</a> <a id="3482" href="Naturals.Addition.html#3422" class="Bound">x</a> <a id="3484" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3486" href="Naturals.Addition.html#3424" class="Bound">y</a>
  <a id="3490" href="Naturals.Addition.html#3459" class="Function">base</a> <a id="3495" href="Naturals.Addition.html#3495" class="Bound">h</a> <a id="3497" class="Symbol">=</a> <a id="3499" href="Naturals.Addition.html#3422" class="Bound">x</a>      <a id="3506" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3509" href="Naturals.Addition.html#414" class="Function">zero-left-neutral</a> <a id="3527" href="Naturals.Addition.html#3422" class="Bound">x</a> <a id="3529" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3532" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="3545" class="Number">0</a> <a id="3547" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3549" href="Naturals.Addition.html#3422" class="Bound">x</a>  <a id="3552" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3555" href="Naturals.Addition.html#3495" class="Bound">h</a>                      <a id="3578" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="3591" class="Number">0</a> <a id="3593" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3595" href="Naturals.Addition.html#3424" class="Bound">y</a>  <a id="3598" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3601" href="Naturals.Addition.html#414" class="Function">zero-left-neutral</a> <a id="3619" href="Naturals.Addition.html#3424" class="Bound">y</a>    <a id="3624" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="3637" href="Naturals.Addition.html#3424" class="Bound">y</a>      <a id="3644" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="3649" href="Naturals.Addition.html#3649" class="Function">step</a> <a id="3654" class="Symbol">:</a> <a id="3656" class="Symbol">(</a><a id="3657" href="Naturals.Addition.html#3657" class="Bound">k</a> <a id="3659" class="Symbol">:</a> <a id="3661" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3662" class="Symbol">)</a>
       <a id="3671" class="Symbol">→</a> <a id="3673" class="Symbol">(</a><a id="3674" href="Naturals.Addition.html#3657" class="Bound">k</a> <a id="3676" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3678" href="Naturals.Addition.html#3422" class="Bound">x</a>      <a id="3685" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3687" href="Naturals.Addition.html#3657" class="Bound">k</a> <a id="3689" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3691" href="Naturals.Addition.html#3424" class="Bound">y</a>      <a id="3698" class="Symbol">→</a> <a id="3700" href="Naturals.Addition.html#3422" class="Bound">x</a> <a id="3702" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3704" href="Naturals.Addition.html#3424" class="Bound">y</a><a id="3705" class="Symbol">)</a>
       <a id="3714" class="Symbol">→</a> <a id="3716" class="Symbol">(</a><a id="3717" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3722" href="Naturals.Addition.html#3657" class="Bound">k</a> <a id="3724" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3726" href="Naturals.Addition.html#3422" class="Bound">x</a> <a id="3728" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3730" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3735" href="Naturals.Addition.html#3657" class="Bound">k</a> <a id="3737" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3739" href="Naturals.Addition.html#3424" class="Bound">y</a> <a id="3741" class="Symbol">→</a> <a id="3743" href="Naturals.Addition.html#3422" class="Bound">x</a> <a id="3745" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3747" href="Naturals.Addition.html#3424" class="Bound">y</a><a id="3748" class="Symbol">)</a>
  <a id="3752" href="Naturals.Addition.html#3649" class="Function">step</a> <a id="3757" href="Naturals.Addition.html#3757" class="Bound">k</a> <a id="3759" href="Naturals.Addition.html#3759" class="Bound">IH</a> <a id="3762" href="Naturals.Addition.html#3762" class="Bound">r</a> <a id="3764" class="Symbol">=</a> <a id="3766" href="Naturals.Addition.html#3759" class="Bound">IH</a> <a id="3769" class="Symbol">(</a><a id="3770" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="3778" class="Symbol">(</a><a id="3779" href="Naturals.Addition.html#3803" class="Function">lemma₁</a> <a id="3786" href="Naturals.Addition.html#3762" class="Bound">r</a><a id="3787" class="Symbol">))</a>
   <a id="3793" class="Keyword">where</a>
    <a id="3803" href="Naturals.Addition.html#3803" class="Function">lemma₁</a> <a id="3810" class="Symbol">:</a> <a id="3812" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3817" href="Naturals.Addition.html#3757" class="Bound">k</a> <a id="3819" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3821" href="Naturals.Addition.html#3422" class="Bound">x</a> <a id="3823" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3825" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3830" href="Naturals.Addition.html#3757" class="Bound">k</a> <a id="3832" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3834" href="Naturals.Addition.html#3424" class="Bound">y</a> <a id="3836" class="Symbol">→</a> <a id="3838" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Naturals.Addition.html#3757" class="Bound">k</a> <a id="3846" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3848" href="Naturals.Addition.html#3422" class="Bound">x</a><a id="3849" class="Symbol">)</a> <a id="3851" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3853" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3858" class="Symbol">(</a><a id="3859" href="Naturals.Addition.html#3757" class="Bound">k</a> <a id="3861" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3863" href="Naturals.Addition.html#3424" class="Bound">y</a><a id="3864" class="Symbol">)</a>
    <a id="3870" href="Naturals.Addition.html#3803" class="Function">lemma₁</a> <a id="3877" href="Naturals.Addition.html#3877" class="Bound">r</a> <a id="3879" class="Symbol">=</a> <a id="3881" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Naturals.Addition.html#3757" class="Bound">k</a> <a id="3889" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3891" href="Naturals.Addition.html#3422" class="Bound">x</a><a id="3892" class="Symbol">)</a> <a id="3894" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3897" href="Naturals.Addition.html#2815" class="Function">succ-left</a> <a id="3907" href="Naturals.Addition.html#3757" class="Bound">k</a> <a id="3909" href="Naturals.Addition.html#3422" class="Bound">x</a> <a id="3911" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3914" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="3931" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3936" href="Naturals.Addition.html#3757" class="Bound">k</a> <a id="3938" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3940" href="Naturals.Addition.html#3422" class="Bound">x</a>   <a id="3944" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3947" href="Naturals.Addition.html#3877" class="Bound">r</a>                <a id="3964" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="3981" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3986" href="Naturals.Addition.html#3757" class="Bound">k</a> <a id="3988" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3990" href="Naturals.Addition.html#3424" class="Bound">y</a>   <a id="3994" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3997" href="Naturals.Addition.html#2815" class="Function">succ-left</a> <a id="4007" href="Naturals.Addition.html#3757" class="Bound">k</a> <a id="4009" href="Naturals.Addition.html#3424" class="Bound">y</a>    <a id="4014" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="4031" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4036" class="Symbol">(</a><a id="4037" href="Naturals.Addition.html#3757" class="Bound">k</a> <a id="4039" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4041" href="Naturals.Addition.html#3424" class="Bound">y</a><a id="4042" class="Symbol">)</a> <a id="4044" href="MLTT.Id.html#2784" class="Function Operator">∎</a>


<a id="addition-right-cancellable"></a><a id="4048" href="Naturals.Addition.html#4048" class="Function">addition-right-cancellable</a> <a id="4075" class="Symbol">:</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Naturals.Addition.html#4078" class="Bound">x</a> <a id="4080" href="Naturals.Addition.html#4080" class="Bound">y</a> <a id="4082" href="Naturals.Addition.html#4082" class="Bound">z</a> <a id="4084" class="Symbol">:</a> <a id="4086" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4087" class="Symbol">)</a> <a id="4089" class="Symbol">→</a> <a id="4091" href="Naturals.Addition.html#4078" class="Bound">x</a> <a id="4093" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4095" href="Naturals.Addition.html#4082" class="Bound">z</a> <a id="4097" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4099" href="Naturals.Addition.html#4080" class="Bound">y</a> <a id="4101" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4103" href="Naturals.Addition.html#4082" class="Bound">z</a> <a id="4105" class="Symbol">→</a> <a id="4107" href="Naturals.Addition.html#4078" class="Bound">x</a> <a id="4109" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4111" href="Naturals.Addition.html#4080" class="Bound">y</a>
<a id="4113" href="Naturals.Addition.html#4048" class="Function">addition-right-cancellable</a> <a id="4140" href="Naturals.Addition.html#4140" class="Bound">x</a> <a id="4142" href="Naturals.Addition.html#4142" class="Bound">y</a> <a id="4144" href="Naturals.Addition.html#4144" class="Bound">z</a> <a id="4146" href="Naturals.Addition.html#4146" class="Bound">r</a> <a id="4148" class="Symbol">=</a> <a id="4150" href="Naturals.Addition.html#3332" class="Function">addition-left-cancellable</a> <a id="4176" href="Naturals.Addition.html#4140" class="Bound">x</a> <a id="4178" href="Naturals.Addition.html#4142" class="Bound">y</a> <a id="4180" href="Naturals.Addition.html#4144" class="Bound">z</a> <a id="4182" href="Naturals.Addition.html#4198" class="Function">lemma₀</a>
 <a id="4190" class="Keyword">where</a>
  <a id="4198" href="Naturals.Addition.html#4198" class="Function">lemma₀</a> <a id="4205" class="Symbol">:</a> <a id="4207" href="Naturals.Addition.html#4144" class="Bound">z</a> <a id="4209" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4211" href="Naturals.Addition.html#4140" class="Bound">x</a> <a id="4213" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4215" href="Naturals.Addition.html#4144" class="Bound">z</a> <a id="4217" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4219" href="Naturals.Addition.html#4142" class="Bound">y</a>
  <a id="4223" href="Naturals.Addition.html#4198" class="Function">lemma₀</a> <a id="4230" class="Symbol">=</a> <a id="4232" href="Naturals.Addition.html#4144" class="Bound">z</a> <a id="4234" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4236" href="Naturals.Addition.html#4140" class="Bound">x</a> <a id="4238" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4241" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="4264" href="Naturals.Addition.html#4144" class="Bound">z</a> <a id="4266" href="Naturals.Addition.html#4140" class="Bound">x</a> <a id="4268" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="4281" href="Naturals.Addition.html#4140" class="Bound">x</a> <a id="4283" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4285" href="Naturals.Addition.html#4144" class="Bound">z</a> <a id="4287" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4290" href="Naturals.Addition.html#4146" class="Bound">r</a>                          <a id="4317" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="4330" href="Naturals.Addition.html#4142" class="Bound">y</a> <a id="4332" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4334" href="Naturals.Addition.html#4144" class="Bound">z</a> <a id="4336" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4339" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="4362" href="Naturals.Addition.html#4142" class="Bound">y</a> <a id="4364" href="Naturals.Addition.html#4144" class="Bound">z</a> <a id="4366" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="4379" href="Naturals.Addition.html#4144" class="Bound">z</a> <a id="4381" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4383" href="Naturals.Addition.html#4142" class="Bound">y</a> <a id="4385" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="4388" class="Markup">\end{code}</a><a id="4398" class="Background">

We also have that if the sum of two numbers are zero, then the right
argument is zero. The left argument is zero, which can be proved using
commutativity of addition. This function is needed in the HCF file.

</a><a id="4609" class="Markup">\begin{code}</a>

<a id="sum-to-zero-gives-zero"></a><a id="4623" href="Naturals.Addition.html#4623" class="Function">sum-to-zero-gives-zero</a> <a id="4646" class="Symbol">:</a> <a id="4648" class="Symbol">(</a><a id="4649" href="Naturals.Addition.html#4649" class="Bound">x</a> <a id="4651" href="Naturals.Addition.html#4651" class="Bound">y</a> <a id="4653" class="Symbol">:</a> <a id="4655" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4656" class="Symbol">)</a> <a id="4658" class="Symbol">→</a> <a id="4660" href="Naturals.Addition.html#4649" class="Bound">x</a> <a id="4662" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4664" href="Naturals.Addition.html#4651" class="Bound">y</a> <a id="4666" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4668" class="Number">0</a> <a id="4670" class="Symbol">→</a> <a id="4672" href="Naturals.Addition.html#4651" class="Bound">y</a> <a id="4674" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4676" class="Number">0</a>
<a id="4678" href="Naturals.Addition.html#4623" class="Function">sum-to-zero-gives-zero</a> <a id="4701" href="Naturals.Addition.html#4701" class="Bound">x</a> <a id="4703" class="Number">0</a>        <a id="4712" href="Naturals.Addition.html#4712" class="Bound">e</a> <a id="4714" class="Symbol">=</a> <a id="4716" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="4721" href="Naturals.Addition.html#4623" class="Function">sum-to-zero-gives-zero</a> <a id="4744" href="Naturals.Addition.html#4744" class="Bound">x</a> <a id="4746" class="Symbol">(</a><a id="4747" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4752" href="Naturals.Addition.html#4752" class="Bound">y</a><a id="4753" class="Symbol">)</a> <a id="4755" href="Naturals.Addition.html#4755" class="Bound">e</a> <a id="4757" class="Symbol">=</a> <a id="4759" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4766" class="Symbol">(</a><a id="4767" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="4785" class="Symbol">(</a><a id="4786" href="Naturals.Addition.html#4744" class="Bound">x</a> <a id="4788" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4790" href="Naturals.Addition.html#4752" class="Bound">y</a><a id="4791" class="Symbol">)</a> <a id="4793" href="Naturals.Addition.html#4755" class="Bound">e</a><a id="4794" class="Symbol">)</a>

<a id="4797" class="Markup">\end{code}</a><a id="4807" class="Background">
</a></pre></body></html>

==> anc/html/Naturals.Division.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Naturals.Division</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Andrew Sneap - October - November 2021
Updated May - July 2022

This file defines division of natural numbers as a Σ type. Many common
proofs of properties of division are also provided.

</a><a id="189" class="Markup">\begin{code}</a>

<a id="203" class="Symbol">{-#</a> <a id="207" class="Keyword">OPTIONS</a> <a id="215" class="Pragma">--safe</a> <a id="222" class="Pragma">--without-K</a> <a id="234" class="Symbol">#-}</a>

<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="264" class="Keyword">renaming</a> <a id="273" class="Symbol">(</a><a id="274" href="MLTT.Plus.html#174" class="Datatype Operator">_+_</a> <a id="278" class="Symbol">to</a> <a id="281" class="Datatype Operator">_∔_</a><a id="284" class="Symbol">)</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Naturals.Addition.html" class="Module">Naturals.Addition</a>
<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Naturals.Multiplication.html" class="Module">Naturals.Multiplication</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Naturals.Properties.html" class="Module">Naturals.Properties</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Naturals.Subtraction.html" class="Module">Naturals.Subtraction</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="538" class="Keyword">module</a> <a id="545" href="Naturals.Division.html" class="Module">Naturals.Division</a> <a id="563" class="Keyword">where</a>

<a id="570" class="Markup">\end{code}</a><a id="580" class="Background">

First, we have the definition of division. Division can also be
defined inductively, but as with most definitions I have instead
chosen to express division as a Σ type.

</a><a id="752" class="Markup">\begin{code}</a>

<a id="_∣_"></a><a id="766" href="Naturals.Division.html#766" class="Function Operator">_∣_</a> <a id="770" class="Symbol">:</a> <a id="772" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="774" class="Symbol">→</a> <a id="776" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="778" class="Symbol">→</a> <a id="780" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="783" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="785" href="Naturals.Division.html#785" class="Bound">x</a> <a id="787" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="789" href="Naturals.Division.html#789" class="Bound">y</a> <a id="791" class="Symbol">=</a> <a id="793" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="795" href="Naturals.Division.html#795" class="Bound">a</a> <a id="797" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="799" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="801" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="803" class="Symbol">(</a><a id="804" href="Naturals.Division.html#785" class="Bound">x</a> <a id="806" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="808" href="Naturals.Division.html#795" class="Bound">a</a> <a id="810" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="812" href="Naturals.Division.html#789" class="Bound">y</a><a id="813" class="Symbol">)</a>

<a id="816" class="Markup">\end{code}</a><a id="826" class="Background">

Notice that we cannot prove that (x y : ℕ) → is-prop (x ∣ y).
When x ＝ 0, and y ＝ 0, we can choose any factor a and the identity type holds.

On the other hand, for values x &gt; 0, it is a proposition that x | y.
This is proved using the cancellative property of multiplication of
factors greater than 0.

</a><a id="1132" class="Markup">\begin{code}</a>

<a id="_∣_-is-prop"></a><a id="1146" href="Naturals.Division.html#1146" class="Function Operator">_∣_-is-prop</a> <a id="1158" class="Symbol">:</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Naturals.Division.html#1161" class="Bound">x</a> <a id="1163" href="Naturals.Division.html#1163" class="Bound">y</a> <a id="1165" class="Symbol">:</a> <a id="1167" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1168" class="Symbol">)</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1180" class="Symbol">(</a><a id="1181" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1186" href="Naturals.Division.html#1161" class="Bound">x</a> <a id="1188" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="1190" href="Naturals.Division.html#1163" class="Bound">y</a><a id="1191" class="Symbol">)</a>
<a id="1193" href="Naturals.Division.html#1146" class="Function Operator">_∣_-is-prop</a> <a id="1205" href="Naturals.Division.html#1205" class="Bound">x</a> <a id="1207" href="Naturals.Division.html#1207" class="Bound">y</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Naturals.Division.html#1210" class="Bound">a</a> <a id="1212" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1214" href="Naturals.Division.html#1214" class="Bound">p</a><a id="1215" class="Symbol">)</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Naturals.Division.html#1218" class="Bound">b</a> <a id="1220" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1222" href="Naturals.Division.html#1222" class="Bound">p&#39;</a><a id="1224" class="Symbol">)</a> <a id="1226" class="Symbol">=</a> <a id="1228" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="1241" class="Symbol">(λ</a> <a id="1244" href="Naturals.Division.html#1244" class="Bound">_</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="UF.DiscreteAndSeparated.html#22991" class="Function">ℕ-is-set</a><a id="1256" class="Symbol">)</a> <a id="1258" href="Naturals.Division.html#1317" class="Function">II</a>
 <a id="1262" class="Keyword">where</a>
  <a id="1270" href="Naturals.Division.html#1270" class="Function">I</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1279" href="Naturals.Division.html#1205" class="Bound">x</a> <a id="1281" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1283" href="Naturals.Division.html#1210" class="Bound">a</a> <a id="1285" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1287" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1292" href="Naturals.Division.html#1205" class="Bound">x</a> <a id="1294" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1296" href="Naturals.Division.html#1218" class="Bound">b</a>
  <a id="1300" href="Naturals.Division.html#1270" class="Function">I</a> <a id="1302" class="Symbol">=</a> <a id="1304" href="Naturals.Division.html#1214" class="Bound">p</a> <a id="1306" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1308" href="Naturals.Division.html#1222" class="Bound">p&#39;</a> <a id="1311" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

  <a id="1317" href="Naturals.Division.html#1317" class="Function">II</a> <a id="1320" class="Symbol">:</a> <a id="1322" href="Naturals.Division.html#1210" class="Bound">a</a> <a id="1324" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1326" href="Naturals.Division.html#1218" class="Bound">b</a>
  <a id="1330" href="Naturals.Division.html#1317" class="Function">II</a> <a id="1333" class="Symbol">=</a> <a id="1335" href="Naturals.Multiplication.html#7775" class="Function">mult-left-cancellable</a> <a id="1357" href="Naturals.Division.html#1210" class="Bound">a</a> <a id="1359" href="Naturals.Division.html#1218" class="Bound">b</a> <a id="1361" href="Naturals.Division.html#1205" class="Bound">x</a> <a id="1363" href="Naturals.Division.html#1270" class="Function">I</a>

<a id="1366" class="Markup">\end{code}</a><a id="1376" class="Background">

Clearly, 1 divides anything, which is easily proved since 1 is the
multiplicative identity of naturals.

0 does not divide any value greater than 0. If this was the case, then
we would have that 0 * a ＝ 0 ＝ succ x, which is a contradiction.

Also, any number divides itself, and divides zero.

</a><a id="1672" class="Markup">\begin{code}</a>

<a id="1-divides-all"></a><a id="1686" href="Naturals.Division.html#1686" class="Function">1-divides-all</a> <a id="1700" class="Symbol">:</a> <a id="1702" class="Symbol">(</a><a id="1703" href="Naturals.Division.html#1703" class="Bound">x</a> <a id="1705" class="Symbol">:</a> <a id="1707" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1708" class="Symbol">)</a> <a id="1710" class="Symbol">→</a> <a id="1712" class="Number">1</a> <a id="1714" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="1716" href="Naturals.Division.html#1703" class="Bound">x</a>
<a id="1718" href="Naturals.Division.html#1686" class="Function">1-divides-all</a> <a id="1732" href="Naturals.Division.html#1732" class="Bound">x</a> <a id="1734" class="Symbol">=</a> <a id="1736" href="Naturals.Division.html#1732" class="Bound">x</a> <a id="1738" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1740" href="Naturals.Multiplication.html#1539" class="Function">mult-left-id</a> <a id="1753" href="Naturals.Division.html#1732" class="Bound">x</a>

<a id="zero-does-not-divide-positive"></a><a id="1756" href="Naturals.Division.html#1756" class="Function">zero-does-not-divide-positive</a> <a id="1786" class="Symbol">:</a> <a id="1788" class="Symbol">(</a><a id="1789" href="Naturals.Division.html#1789" class="Bound">x</a> <a id="1791" class="Symbol">:</a> <a id="1793" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1794" class="Symbol">)</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="MLTT.Negation.html#278" class="Function Operator">¬</a><a id="1799" class="Symbol">(</a><a id="1800" class="Number">0</a> <a id="1802" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="1804" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1809" href="Naturals.Division.html#1789" class="Bound">x</a><a id="1810" class="Symbol">)</a>
<a id="1812" href="Naturals.Division.html#1756" class="Function">zero-does-not-divide-positive</a> <a id="1842" href="Naturals.Division.html#1842" class="Bound">x</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Naturals.Division.html#1845" class="Bound">a</a> <a id="1847" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1849" href="Naturals.Division.html#1849" class="Bound">p</a><a id="1850" class="Symbol">)</a> <a id="1852" class="Symbol">=</a> <a id="1854" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="1872" href="Naturals.Division.html#1842" class="Bound">x</a> <a id="1874" href="Naturals.Division.html#1885" class="Function">γ</a>
 <a id="1877" class="Keyword">where</a>
  <a id="1885" href="Naturals.Division.html#1885" class="Function">γ</a> <a id="1887" class="Symbol">:</a> <a id="1889" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1894" href="Naturals.Division.html#1842" class="Bound">x</a> <a id="1896" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1898" class="Number">0</a>
  <a id="1902" href="Naturals.Division.html#1885" class="Function">γ</a> <a id="1904" class="Symbol">=</a> <a id="1906" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1911" href="Naturals.Division.html#1842" class="Bound">x</a> <a id="1913" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1916" href="Naturals.Division.html#1849" class="Bound">p</a> <a id="1918" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>             <a id="1933" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="1941" class="Number">0</a> <a id="1943" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1945" href="Naturals.Division.html#1845" class="Bound">a</a>  <a id="1948" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1951" href="Naturals.Multiplication.html#1019" class="Function">zero-left-base</a> <a id="1966" href="Naturals.Division.html#1845" class="Bound">a</a> <a id="1968" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="1976" class="Number">0</a>      <a id="1983" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="∣-refl"></a><a id="1986" href="Naturals.Division.html#1986" class="Function">∣-refl</a> <a id="1993" class="Symbol">:</a> <a id="1995" class="Symbol">{</a><a id="1996" href="Naturals.Division.html#1996" class="Bound">x</a> <a id="1998" class="Symbol">:</a> <a id="2000" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2001" class="Symbol">}</a> <a id="2003" class="Symbol">→</a> <a id="2005" href="Naturals.Division.html#1996" class="Bound">x</a> <a id="2007" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="2009" href="Naturals.Division.html#1996" class="Bound">x</a>
<a id="2011" href="Naturals.Division.html#1986" class="Function">∣-refl</a> <a id="2018" class="Symbol">=</a> <a id="2020" class="Number">1</a> <a id="2022" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2024" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="everything-divides-zero"></a><a id="2030" href="Naturals.Division.html#2030" class="Function">everything-divides-zero</a> <a id="2054" class="Symbol">:</a> <a id="2056" class="Symbol">{</a><a id="2057" href="Naturals.Division.html#2057" class="Bound">x</a> <a id="2059" class="Symbol">:</a> <a id="2061" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2062" class="Symbol">}</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Naturals.Division.html#2057" class="Bound">x</a> <a id="2068" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="2070" class="Number">0</a>
<a id="2072" href="Naturals.Division.html#2030" class="Function">everything-divides-zero</a> <a id="2096" class="Symbol">=</a> <a id="2098" class="Number">0</a> <a id="2100" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2102" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="2108" class="Markup">\end{code}</a><a id="2118" class="Background">

For natural numbers, division has the property that if x | y and
y | x, then x ＝ y.  This property is used to prove that if the
numerator a of a rational is 0, then the rational is 0.  In order to
prove this, we first need two lemmas.

The first is that if x &lt; y, and x &lt; z, then x &lt; y * z.
This follows as a corollary of &lt;-+.

</a><a id="2448" class="Markup">\begin{code}</a>

<a id="∣-anti-lemma"></a><a id="2462" href="Naturals.Division.html#2462" class="Function">∣-anti-lemma</a> <a id="2475" class="Symbol">:</a> <a id="2477" class="Symbol">(</a><a id="2478" href="Naturals.Division.html#2478" class="Bound">x</a> <a id="2480" href="Naturals.Division.html#2480" class="Bound">y</a> <a id="2482" href="Naturals.Division.html#2482" class="Bound">z</a> <a id="2484" class="Symbol">:</a> <a id="2486" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2487" class="Symbol">)</a> <a id="2489" class="Symbol">→</a> <a id="2491" href="Naturals.Division.html#2478" class="Bound">x</a> <a id="2493" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="2495" href="Naturals.Division.html#2480" class="Bound">y</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Naturals.Division.html#2478" class="Bound">x</a> <a id="2501" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="2503" href="Naturals.Division.html#2482" class="Bound">z</a> <a id="2505" class="Symbol">→</a> <a id="2507" href="Naturals.Division.html#2478" class="Bound">x</a> <a id="2509" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="2511" href="Naturals.Division.html#2480" class="Bound">y</a> <a id="2513" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2515" href="Naturals.Division.html#2482" class="Bound">z</a>
<a id="2517" href="Naturals.Division.html#2462" class="Function">∣-anti-lemma</a> <a id="2530" href="Naturals.Division.html#2530" class="Bound">x</a> <a id="2532" class="Number">0</a>        <a id="2541" href="Naturals.Division.html#2541" class="Bound">z</a>        <a id="2550" href="Naturals.Division.html#2550" class="Bound">l₁</a> <a id="2553" href="Naturals.Division.html#2553" class="Bound">l₂</a> <a id="2556" class="Symbol">=</a> <a id="2558" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2565" class="Symbol">(</a><a id="2566" href="Naturals.Order.html#1261" class="Function">zero-least&#39;</a> <a id="2578" href="Naturals.Division.html#2541" class="Bound">z</a> <a id="2580" href="Naturals.Division.html#2550" class="Bound">l₁</a><a id="2582" class="Symbol">)</a>
<a id="2584" href="Naturals.Division.html#2462" class="Function">∣-anti-lemma</a> <a id="2597" href="Naturals.Division.html#2597" class="Bound">x</a> <a id="2599" class="Symbol">(</a><a id="2600" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2605" href="Naturals.Division.html#2605" class="Bound">y</a><a id="2606" class="Symbol">)</a> <a id="2608" class="Number">0</a>        <a id="2617" href="Naturals.Division.html#2617" class="Bound">l₁</a> <a id="2620" href="Naturals.Division.html#2620" class="Bound">l₂</a> <a id="2623" class="Symbol">=</a> <a id="2625" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Naturals.Order.html#1261" class="Function">zero-least&#39;</a> <a id="2645" href="Naturals.Division.html#2605" class="Bound">y</a> <a id="2647" href="Naturals.Division.html#2620" class="Bound">l₂</a><a id="2649" class="Symbol">)</a>
<a id="2651" href="Naturals.Division.html#2462" class="Function">∣-anti-lemma</a> <a id="2664" href="Naturals.Division.html#2664" class="Bound">x</a> <a id="2666" class="Symbol">(</a><a id="2667" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2672" href="Naturals.Division.html#2672" class="Bound">y</a><a id="2673" class="Symbol">)</a> <a id="2675" class="Symbol">(</a><a id="2676" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2681" href="Naturals.Division.html#2681" class="Bound">z</a><a id="2682" class="Symbol">)</a> <a id="2684" href="Naturals.Division.html#2684" class="Bound">l₁</a> <a id="2687" href="Naturals.Division.html#2687" class="Bound">l₂</a> <a id="2690" class="Symbol">=</a> <a id="2692" href="Naturals.Order.html#15303" class="Function">&lt;-+</a> <a id="2696" href="Naturals.Division.html#2664" class="Bound">x</a> <a id="2698" class="Symbol">(</a><a id="2699" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2704" href="Naturals.Division.html#2672" class="Bound">y</a><a id="2705" class="Symbol">)</a> <a id="2707" class="Symbol">(</a><a id="2708" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2713" href="Naturals.Division.html#2672" class="Bound">y</a> <a id="2715" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2717" href="Naturals.Division.html#2681" class="Bound">z</a><a id="2718" class="Symbol">)</a> <a id="2720" href="Naturals.Division.html#2684" class="Bound">l₁</a>

<a id="2724" class="Markup">\end{code}</a><a id="2734" class="Background">

The second is that if the product of two naturals is 1, then the left
argument is 1. Of course, both arguments are 1 by commutativity of
multiplication.

The proof is by case analysis. When x ＝ 1, we are done.
If x ＝ 0, then x * y ＝ 0 ＝ 1, which is a contradiction.
If x &gt; 1, the consider y. In each case, we find a contradiction.

</a><a id="3068" class="Markup">\begin{code}</a>

<a id="left-factor-one"></a><a id="3082" href="Naturals.Division.html#3082" class="Function">left-factor-one</a> <a id="3098" class="Symbol">:</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Naturals.Division.html#3101" class="Bound">x</a> <a id="3103" href="Naturals.Division.html#3103" class="Bound">y</a> <a id="3105" class="Symbol">:</a> <a id="3107" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3108" class="Symbol">)</a> <a id="3110" class="Symbol">→</a> <a id="3112" href="Naturals.Division.html#3101" class="Bound">x</a> <a id="3114" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3116" href="Naturals.Division.html#3103" class="Bound">y</a> <a id="3118" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3120" class="Number">1</a> <a id="3122" class="Symbol">→</a> <a id="3124" href="Naturals.Division.html#3101" class="Bound">x</a> <a id="3126" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3128" class="Number">1</a>
<a id="3130" href="Naturals.Division.html#3082" class="Function">left-factor-one</a> <a id="3146" class="Number">0</a> <a id="3148" href="Naturals.Division.html#3148" class="Bound">y</a> <a id="3150" href="Naturals.Division.html#3150" class="Bound">e</a> <a id="3152" class="Symbol">=</a> <a id="3154" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Naturals.Properties.html#463" class="Function">zero-not-positive</a> <a id="3180" class="Number">0</a> <a id="3182" href="Naturals.Division.html#3194" class="Function">γ</a><a id="3183" class="Symbol">)</a>
 <a id="3186" class="Keyword">where</a>
  <a id="3194" href="Naturals.Division.html#3194" class="Function">γ</a> <a id="3196" class="Symbol">:</a> <a id="3198" class="Number">0</a> <a id="3200" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3202" class="Number">1</a>
  <a id="3206" href="Naturals.Division.html#3194" class="Function">γ</a> <a id="3208" class="Symbol">=</a> <a id="3210" href="Naturals.Multiplication.html#1019" class="Function">zero-left-base</a> <a id="3225" href="Naturals.Division.html#3148" class="Bound">y</a> <a id="3227" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3230" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3232" href="Naturals.Division.html#3150" class="Bound">e</a>
<a id="3234" href="Naturals.Division.html#3082" class="Function">left-factor-one</a> <a id="3250" class="Number">1</a> <a id="3252" href="Naturals.Division.html#3252" class="Bound">y</a> <a id="3254" href="Naturals.Division.html#3254" class="Bound">e</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="3263" href="Naturals.Division.html#3082" class="Function">left-factor-one</a> <a id="3279" class="Symbol">(</a><a id="3280" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3285" class="Symbol">(</a><a id="3286" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3291" href="Naturals.Division.html#3291" class="Bound">x</a><a id="3292" class="Symbol">))</a> <a id="3295" class="Number">0</a> <a id="3297" href="Naturals.Division.html#3297" class="Bound">e</a> <a id="3299" class="Symbol">=</a> <a id="3301" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Naturals.Properties.html#463" class="Function">zero-not-positive</a> <a id="3327" class="Number">0</a> <a id="3329" href="Naturals.Division.html#3297" class="Bound">e</a><a id="3330" class="Symbol">)</a>
<a id="3332" href="Naturals.Division.html#3082" class="Function">left-factor-one</a> <a id="3348" class="Symbol">(</a><a id="3349" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3354" class="Symbol">(</a><a id="3355" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3360" href="Naturals.Division.html#3360" class="Bound">x</a><a id="3361" class="Symbol">))</a> <a id="3364" class="Number">1</a> <a id="3366" href="Naturals.Division.html#3366" class="Bound">e</a> <a id="3368" class="Symbol">=</a> <a id="3370" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3377" class="Symbol">(</a><a id="3378" href="Naturals.Properties.html#463" class="Function">zero-not-positive</a> <a id="3396" href="Naturals.Division.html#3360" class="Bound">x</a> <a id="3398" href="Naturals.Division.html#3410" class="Function">γ</a><a id="3399" class="Symbol">)</a>
 <a id="3402" class="Keyword">where</a>
  <a id="3410" href="Naturals.Division.html#3410" class="Function">γ</a> <a id="3412" class="Symbol">:</a> <a id="3414" class="Number">0</a> <a id="3416" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3418" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3423" href="Naturals.Division.html#3360" class="Bound">x</a>
  <a id="3427" href="Naturals.Division.html#3410" class="Function">γ</a> <a id="3429" class="Symbol">=</a> <a id="3431" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Naturals.Division.html#3366" class="Bound">e</a> <a id="3442" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3444" class="Symbol">)</a>
<a id="3446" href="Naturals.Division.html#3082" class="Function">left-factor-one</a> <a id="3462" class="Symbol">(</a><a id="3463" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3468" class="Symbol">(</a><a id="3469" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3474" href="Naturals.Division.html#3474" class="Bound">x</a><a id="3475" class="Symbol">))</a> <a id="3478" class="Symbol">(</a><a id="3479" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3484" class="Symbol">(</a><a id="3485" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3490" href="Naturals.Division.html#3490" class="Bound">y</a><a id="3491" class="Symbol">))</a> <a id="3494" href="Naturals.Division.html#3494" class="Bound">e</a> <a id="3496" class="Symbol">=</a> <a id="3498" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3505" href="Naturals.Division.html#3710" class="Function">γ</a>
 <a id="3508" class="Keyword">where</a>
  <a id="3516" href="Naturals.Division.html#3516" class="Function">l₁</a> <a id="3519" class="Symbol">:</a> <a id="3521" class="Number">0</a> <a id="3523" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="3525" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3530" href="Naturals.Division.html#3474" class="Bound">x</a>
  <a id="3534" href="Naturals.Division.html#3516" class="Function">l₁</a> <a id="3537" class="Symbol">=</a> <a id="3539" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="3550" class="Symbol">(</a><a id="3551" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3556" href="Naturals.Division.html#3474" class="Bound">x</a><a id="3557" class="Symbol">)</a>

  <a id="3562" href="Naturals.Division.html#3562" class="Function">l₂</a> <a id="3565" class="Symbol">:</a> <a id="3567" class="Number">0</a> <a id="3569" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="3571" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3576" href="Naturals.Division.html#3490" class="Bound">y</a>
  <a id="3580" href="Naturals.Division.html#3562" class="Function">l₂</a> <a id="3583" class="Symbol">=</a> <a id="3585" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="3596" class="Symbol">(</a><a id="3597" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3602" href="Naturals.Division.html#3490" class="Bound">y</a><a id="3603" class="Symbol">)</a>

  <a id="3608" href="Naturals.Division.html#3608" class="Function">l₃</a> <a id="3611" class="Symbol">:</a> <a id="3613" class="Number">1</a> <a id="3615" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="3617" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3622" class="Symbol">(</a><a id="3623" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3628" href="Naturals.Division.html#3474" class="Bound">x</a><a id="3629" class="Symbol">)</a> <a id="3631" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3633" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3638" class="Symbol">(</a><a id="3639" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3644" href="Naturals.Division.html#3490" class="Bound">y</a><a id="3645" class="Symbol">)</a>
  <a id="3649" href="Naturals.Division.html#3608" class="Function">l₃</a> <a id="3652" class="Symbol">=</a> <a id="3654" href="Naturals.Division.html#2462" class="Function">∣-anti-lemma</a> <a id="3667" class="Number">1</a> <a id="3669" class="Symbol">(</a><a id="3670" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3675" class="Symbol">(</a><a id="3676" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3681" href="Naturals.Division.html#3474" class="Bound">x</a><a id="3682" class="Symbol">))</a> <a id="3685" class="Symbol">(</a><a id="3686" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3691" class="Symbol">(</a><a id="3692" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3697" href="Naturals.Division.html#3490" class="Bound">y</a><a id="3698" class="Symbol">))</a> <a id="3701" href="Naturals.Division.html#3516" class="Function">l₁</a> <a id="3704" href="Naturals.Division.html#3562" class="Function">l₂</a>

  <a id="3710" href="Naturals.Division.html#3710" class="Function">γ</a> <a id="3712" class="Symbol">:</a> <a id="3714" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="3718" href="Naturals.Division.html#3710" class="Function">γ</a> <a id="3720" class="Symbol">=</a> <a id="3722" href="Naturals.Order.html#15566" class="Function">less-than-not-equal</a> <a id="3742" class="Symbol">_</a> <a id="3744" class="Symbol">_</a> <a id="3746" href="Naturals.Division.html#3608" class="Function">l₃</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Naturals.Division.html#3494" class="Bound">e</a> <a id="3752" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3754" class="Symbol">)</a>

<a id="division-refl-right-unit"></a><a id="3757" href="Naturals.Division.html#3757" class="Function">division-refl-right-unit</a> <a id="3782" class="Symbol">:</a> <a id="3784" class="Symbol">(</a><a id="3785" href="Naturals.Division.html#3785" class="Bound">x</a> <a id="3787" href="Naturals.Division.html#3787" class="Bound">y</a> <a id="3789" class="Symbol">:</a> <a id="3791" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3792" class="Symbol">)</a> <a id="3794" class="Symbol">→</a> <a id="3796" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3801" href="Naturals.Division.html#3785" class="Bound">x</a> <a id="3803" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3805" href="Naturals.Division.html#3787" class="Bound">y</a> <a id="3807" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="3809" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3814" href="Naturals.Division.html#3785" class="Bound">x</a> <a id="3816" class="Symbol">→</a> <a id="3818" href="Naturals.Division.html#3787" class="Bound">y</a> <a id="3820" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3822" class="Number">1</a>
<a id="3824" href="Naturals.Division.html#3757" class="Function">division-refl-right-unit</a> <a id="3849" href="Naturals.Division.html#3849" class="Bound">x</a> <a id="3851" href="Naturals.Division.html#3851" class="Bound">y</a> <a id="3853" class="Symbol">(</a><a id="3854" href="Naturals.Division.html#3854" class="Bound">k</a> <a id="3856" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3858" href="Naturals.Division.html#3858" class="Bound">e</a><a id="3859" class="Symbol">)</a> <a id="3861" class="Symbol">=</a> <a id="3863" href="Naturals.Division.html#3082" class="Function">left-factor-one</a> <a id="3879" href="Naturals.Division.html#3851" class="Bound">y</a> <a id="3881" href="Naturals.Division.html#3854" class="Bound">k</a> <a id="3883" href="Naturals.Division.html#3977" class="Function">II</a>
 <a id="3887" class="Keyword">where</a>
  <a id="3895" href="Naturals.Division.html#3895" class="Function">I</a> <a id="3897" class="Symbol">:</a> <a id="3899" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3904" href="Naturals.Division.html#3849" class="Bound">x</a> <a id="3906" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Naturals.Division.html#3851" class="Bound">y</a> <a id="3911" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3913" href="Naturals.Division.html#3854" class="Bound">k</a><a id="3914" class="Symbol">)</a> <a id="3916" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3918" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3923" href="Naturals.Division.html#3849" class="Bound">x</a> <a id="3925" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3927" class="Number">1</a>
  <a id="3931" href="Naturals.Division.html#3895" class="Function">I</a> <a id="3933" class="Symbol">=</a> <a id="3935" href="Naturals.Multiplication.html#5551" class="Function">mult-associativity</a> <a id="3954" class="Symbol">(</a><a id="3955" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3960" href="Naturals.Division.html#3849" class="Bound">x</a><a id="3961" class="Symbol">)</a> <a id="3963" href="Naturals.Division.html#3851" class="Bound">y</a> <a id="3965" href="Naturals.Division.html#3854" class="Bound">k</a> <a id="3967" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3970" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3972" href="Naturals.Division.html#3858" class="Bound">e</a>

  <a id="3977" href="Naturals.Division.html#3977" class="Function">II</a> <a id="3980" class="Symbol">:</a> <a id="3982" href="Naturals.Division.html#3851" class="Bound">y</a> <a id="3984" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3986" href="Naturals.Division.html#3854" class="Bound">k</a> <a id="3988" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3990" class="Number">1</a>
  <a id="3994" href="Naturals.Division.html#3977" class="Function">II</a> <a id="3997" class="Symbol">=</a> <a id="3999" href="Naturals.Multiplication.html#7775" class="Function">mult-left-cancellable</a> <a id="4021" class="Symbol">(</a><a id="4022" href="Naturals.Division.html#3851" class="Bound">y</a> <a id="4024" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4026" href="Naturals.Division.html#3854" class="Bound">k</a><a id="4027" class="Symbol">)</a> <a id="4029" class="Number">1</a> <a id="4031" href="Naturals.Division.html#3849" class="Bound">x</a> <a id="4033" href="Naturals.Division.html#3895" class="Function">I</a>

<a id="division-refl-right-factor"></a><a id="4036" href="Naturals.Division.html#4036" class="Function">division-refl-right-factor</a> <a id="4063" class="Symbol">:</a> <a id="4065" class="Symbol">(</a><a id="4066" href="Naturals.Division.html#4066" class="Bound">x</a> <a id="4068" href="Naturals.Division.html#4068" class="Bound">y</a> <a id="4070" class="Symbol">:</a> <a id="4072" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4073" class="Symbol">)</a> <a id="4075" class="Symbol">→</a> <a id="4077" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4082" href="Naturals.Division.html#4066" class="Bound">x</a> <a id="4084" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4086" href="Naturals.Division.html#4068" class="Bound">y</a> <a id="4088" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="4090" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4095" href="Naturals.Division.html#4066" class="Bound">x</a> <a id="4097" class="Symbol">→</a> <a id="4099" href="Naturals.Division.html#4068" class="Bound">y</a> <a id="4101" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="4103" class="Number">1</a>
<a id="4105" href="Naturals.Division.html#4036" class="Function">division-refl-right-factor</a> <a id="4132" href="Naturals.Division.html#4132" class="Bound">x</a> <a id="4134" href="Naturals.Division.html#4134" class="Bound">y</a> <a id="4136" class="Symbol">(</a><a id="4137" href="Naturals.Division.html#4137" class="Bound">k</a> <a id="4139" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4141" href="Naturals.Division.html#4141" class="Bound">e</a><a id="4142" class="Symbol">)</a> <a id="4144" class="Symbol">=</a> <a id="4146" href="Naturals.Division.html#4250" class="Function">γ</a>
 <a id="4149" class="Keyword">where</a>
  <a id="4157" href="Naturals.Division.html#4157" class="Function">I</a> <a id="4159" class="Symbol">:</a> <a id="4161" href="Naturals.Division.html#4134" class="Bound">y</a> <a id="4163" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4165" class="Number">1</a>
  <a id="4169" href="Naturals.Division.html#4157" class="Function">I</a> <a id="4171" class="Symbol">=</a> <a id="4173" href="Naturals.Division.html#3757" class="Function">division-refl-right-unit</a> <a id="4198" href="Naturals.Division.html#4132" class="Bound">x</a> <a id="4200" href="Naturals.Division.html#4134" class="Bound">y</a> <a id="4202" class="Symbol">(</a><a id="4203" href="Naturals.Division.html#4137" class="Bound">k</a> <a id="4205" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4207" href="Naturals.Division.html#4141" class="Bound">e</a><a id="4208" class="Symbol">)</a>

  <a id="4213" href="Naturals.Division.html#4213" class="Function">II</a> <a id="4216" class="Symbol">:</a> <a id="4218" class="Number">1</a> <a id="4220" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="4222" class="Number">1</a>
  <a id="4226" href="Naturals.Division.html#4213" class="Function">II</a> <a id="4229" class="Symbol">=</a> <a id="4231" href="Naturals.Division.html#1686" class="Function">1-divides-all</a> <a id="4245" class="Number">1</a>

  <a id="4250" href="Naturals.Division.html#4250" class="Function">γ</a> <a id="4252" class="Symbol">:</a> <a id="4254" href="Naturals.Division.html#4134" class="Bound">y</a> <a id="4256" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="4258" class="Number">1</a>
  <a id="4262" href="Naturals.Division.html#4250" class="Function">γ</a> <a id="4264" class="Symbol">=</a> <a id="4266" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4276" class="Symbol">(</a><a id="4277" href="Naturals.Division.html#766" class="Function Operator">_∣</a> <a id="4280" class="Number">1</a><a id="4281" class="Symbol">)</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Naturals.Division.html#4157" class="Function">I</a> <a id="4286" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4288" class="Symbol">)</a> <a id="4290" href="Naturals.Division.html#4213" class="Function">II</a>

<a id="4294" class="Markup">\end{code}</a><a id="4304" class="Background">

And we can finally prove that division is anti-symmetric property,
using the two lemmas, and case analysis on y. In the case y ＝ 0, we
have 0 * b ＝ x, and hence x ＝ y ＝ 0.

In the case y &gt; 0, we can use the fact that multiplication is
cancellable, and the hypothesis x * a ＝ succ y, succ y * b ＝ x to
prove that b ＝ 1, and conclude that division is anti-symmetric.


</a><a id="4673" class="Markup">\begin{code}</a>

<a id="∣-anti"></a><a id="4687" href="Naturals.Division.html#4687" class="Function">∣-anti</a> <a id="4694" class="Symbol">:</a> <a id="4696" class="Symbol">(</a><a id="4697" href="Naturals.Division.html#4697" class="Bound">x</a> <a id="4699" href="Naturals.Division.html#4699" class="Bound">y</a> <a id="4701" class="Symbol">:</a> <a id="4703" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4704" class="Symbol">)</a> <a id="4706" class="Symbol">→</a> <a id="4708" href="Naturals.Division.html#4697" class="Bound">x</a> <a id="4710" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="4712" href="Naturals.Division.html#4699" class="Bound">y</a> <a id="4714" class="Symbol">→</a> <a id="4716" href="Naturals.Division.html#4699" class="Bound">y</a> <a id="4718" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="4720" href="Naturals.Division.html#4697" class="Bound">x</a> <a id="4722" class="Symbol">→</a> <a id="4724" href="Naturals.Division.html#4697" class="Bound">x</a> <a id="4726" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4728" href="Naturals.Division.html#4699" class="Bound">y</a>
<a id="4730" href="Naturals.Division.html#4687" class="Function">∣-anti</a> <a id="4737" href="Naturals.Division.html#4737" class="Bound">x</a> <a id="4739" class="Number">0</a>        <a id="4748" class="Symbol">(</a><a id="4749" href="Naturals.Division.html#4749" class="Bound">a</a> <a id="4751" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4753" href="Naturals.Division.html#4753" class="Bound">e₁</a><a id="4755" class="Symbol">)</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Naturals.Division.html#4758" class="Bound">b</a> <a id="4760" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4762" href="Naturals.Division.html#4762" class="Bound">e₂</a><a id="4764" class="Symbol">)</a> <a id="4766" class="Symbol">=</a> <a id="4768" href="Naturals.Division.html#4762" class="Bound">e₂</a> <a id="4771" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="4774" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="4776" href="Naturals.Multiplication.html#1019" class="Function">zero-left-base</a> <a id="4791" href="Naturals.Division.html#4758" class="Bound">b</a>
<a id="4793" href="Naturals.Division.html#4687" class="Function">∣-anti</a> <a id="4800" href="Naturals.Division.html#4800" class="Bound">x</a> <a id="4802" class="Symbol">(</a><a id="4803" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4808" href="Naturals.Division.html#4808" class="Bound">y</a><a id="4809" class="Symbol">)</a> <a id="4811" class="Symbol">(</a><a id="4812" href="Naturals.Division.html#4812" class="Bound">a</a> <a id="4814" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4816" href="Naturals.Division.html#4816" class="Bound">e₁</a><a id="4818" class="Symbol">)</a> <a id="4820" class="Symbol">(</a><a id="4821" href="Naturals.Division.html#4821" class="Bound">b</a> <a id="4823" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4825" href="Naturals.Division.html#4825" class="Bound">e₂</a><a id="4827" class="Symbol">)</a> <a id="4829" class="Symbol">=</a> <a id="4831" href="Naturals.Division.html#4825" class="Bound">e₂</a> <a id="4834" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="4837" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="4839" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4842" class="Symbol">(</a><a id="4843" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4848" href="Naturals.Division.html#4808" class="Bound">y</a> <a id="4850" href="Naturals.Multiplication.html#471" class="Primitive Operator">*_</a><a id="4852" class="Symbol">)</a> <a id="4854" href="Naturals.Division.html#5121" class="Function">b-is-1</a>
 <a id="4862" class="Keyword">where</a>
  <a id="4870" href="Naturals.Division.html#4870" class="Function">I</a> <a id="4872" class="Symbol">:</a> <a id="4874" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4879" href="Naturals.Division.html#4808" class="Bound">y</a> <a id="4881" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Naturals.Division.html#4821" class="Bound">b</a> <a id="4886" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4888" href="Naturals.Division.html#4812" class="Bound">a</a><a id="4889" class="Symbol">)</a> <a id="4891" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4893" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4898" href="Naturals.Division.html#4808" class="Bound">y</a> <a id="4900" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4902" class="Number">1</a>
  <a id="4906" href="Naturals.Division.html#4870" class="Function">I</a> <a id="4908" class="Symbol">=</a> <a id="4910" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4915" href="Naturals.Division.html#4808" class="Bound">y</a> <a id="4917" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4919" class="Symbol">(</a><a id="4920" href="Naturals.Division.html#4821" class="Bound">b</a> <a id="4922" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4924" href="Naturals.Division.html#4812" class="Bound">a</a><a id="4925" class="Symbol">)</a> <a id="4927" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4930" href="Naturals.Multiplication.html#5551" class="Function">mult-associativity</a> <a id="4949" class="Symbol">(</a><a id="4950" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4955" href="Naturals.Division.html#4808" class="Bound">y</a><a id="4956" class="Symbol">)</a> <a id="4958" href="Naturals.Division.html#4821" class="Bound">b</a> <a id="4960" href="Naturals.Division.html#4812" class="Bound">a</a> <a id="4962" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="4965" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="4973" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4978" href="Naturals.Division.html#4808" class="Bound">y</a> <a id="4980" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4982" href="Naturals.Division.html#4821" class="Bound">b</a> <a id="4984" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4986" href="Naturals.Division.html#4812" class="Bound">a</a>   <a id="4990" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4993" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4996" class="Symbol">(</a><a id="4997" href="Naturals.Multiplication.html#471" class="Primitive Operator">_*</a> <a id="5000" href="Naturals.Division.html#4812" class="Bound">a</a><a id="5001" class="Symbol">)</a> <a id="5003" href="Naturals.Division.html#4825" class="Bound">e₂</a> <a id="5006" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5008" href="Naturals.Division.html#4816" class="Bound">e₁</a>                  <a id="5028" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="5036" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5041" href="Naturals.Division.html#4808" class="Bound">y</a> <a id="5043" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="5048" href="Naturals.Division.html#5048" class="Function">b*a-is-1</a> <a id="5057" class="Symbol">:</a> <a id="5059" href="Naturals.Division.html#4821" class="Bound">b</a> <a id="5061" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5063" href="Naturals.Division.html#4812" class="Bound">a</a> <a id="5065" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5067" class="Number">1</a>
  <a id="5071" href="Naturals.Division.html#5048" class="Function">b*a-is-1</a> <a id="5080" class="Symbol">=</a> <a id="5082" href="Naturals.Multiplication.html#7775" class="Function">mult-left-cancellable</a> <a id="5104" class="Symbol">(</a><a id="5105" href="Naturals.Division.html#4821" class="Bound">b</a> <a id="5107" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5109" href="Naturals.Division.html#4812" class="Bound">a</a><a id="5110" class="Symbol">)</a> <a id="5112" class="Number">1</a> <a id="5114" href="Naturals.Division.html#4808" class="Bound">y</a> <a id="5116" href="Naturals.Division.html#4870" class="Function">I</a>

  <a id="5121" href="Naturals.Division.html#5121" class="Function">b-is-1</a> <a id="5128" class="Symbol">:</a> <a id="5130" href="Naturals.Division.html#4821" class="Bound">b</a> <a id="5132" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5134" class="Number">1</a>
  <a id="5138" href="Naturals.Division.html#5121" class="Function">b-is-1</a> <a id="5145" class="Symbol">=</a> <a id="5147" href="Naturals.Division.html#3082" class="Function">left-factor-one</a> <a id="5163" href="Naturals.Division.html#4821" class="Bound">b</a> <a id="5165" href="Naturals.Division.html#4812" class="Bound">a</a> <a id="5167" href="Naturals.Division.html#5048" class="Function">b*a-is-1</a>

<a id="5177" class="Markup">\end{code}</a><a id="5187" class="Background">

Division distributes over addition, over multiples, and is
transitive. The proofs are simple and corollaries of the properties of
multiplication.

</a><a id="5336" class="Markup">\begin{code}</a>

<a id="∣-respects-addition"></a><a id="5350" href="Naturals.Division.html#5350" class="Function">∣-respects-addition</a> <a id="5370" class="Symbol">:</a> <a id="5372" class="Symbol">(</a><a id="5373" href="Naturals.Division.html#5373" class="Bound">x</a> <a id="5375" href="Naturals.Division.html#5375" class="Bound">y</a> <a id="5377" href="Naturals.Division.html#5377" class="Bound">z</a> <a id="5379" class="Symbol">:</a> <a id="5381" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5382" class="Symbol">)</a> <a id="5384" class="Symbol">→</a> <a id="5386" href="Naturals.Division.html#5373" class="Bound">x</a> <a id="5388" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="5390" href="Naturals.Division.html#5375" class="Bound">y</a> <a id="5392" class="Symbol">→</a> <a id="5394" href="Naturals.Division.html#5373" class="Bound">x</a> <a id="5396" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="5398" href="Naturals.Division.html#5377" class="Bound">z</a> <a id="5400" class="Symbol">→</a> <a id="5402" href="Naturals.Division.html#5373" class="Bound">x</a> <a id="5404" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="5406" class="Symbol">(</a><a id="5407" href="Naturals.Division.html#5375" class="Bound">y</a> <a id="5409" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5411" href="Naturals.Division.html#5377" class="Bound">z</a><a id="5412" class="Symbol">)</a>
<a id="5414" href="Naturals.Division.html#5350" class="Function">∣-respects-addition</a> <a id="5434" href="Naturals.Division.html#5434" class="Bound">x</a> <a id="5436" href="Naturals.Division.html#5436" class="Bound">y</a> <a id="5438" href="Naturals.Division.html#5438" class="Bound">z</a> <a id="5440" class="Symbol">(</a><a id="5441" href="Naturals.Division.html#5441" class="Bound">a</a> <a id="5443" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5445" href="Naturals.Division.html#5445" class="Bound">p</a><a id="5446" class="Symbol">)</a> <a id="5448" class="Symbol">(</a><a id="5449" href="Naturals.Division.html#5449" class="Bound">b</a> <a id="5451" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5453" href="Naturals.Division.html#5453" class="Bound">q</a><a id="5454" class="Symbol">)</a> <a id="5456" class="Symbol">=</a> <a id="5458" class="Symbol">(</a><a id="5459" href="Naturals.Division.html#5441" class="Bound">a</a> <a id="5461" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5463" href="Naturals.Division.html#5449" class="Bound">b</a> <a id="5465" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5467" href="Naturals.Division.html#5479" class="Function">I</a><a id="5468" class="Symbol">)</a>
 <a id="5471" class="Keyword">where</a>
  <a id="5479" href="Naturals.Division.html#5479" class="Function">I</a> <a id="5481" class="Symbol">:</a> <a id="5483" href="Naturals.Division.html#5434" class="Bound">x</a> <a id="5485" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5487" class="Symbol">(</a><a id="5488" href="Naturals.Division.html#5441" class="Bound">a</a> <a id="5490" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5492" href="Naturals.Division.html#5449" class="Bound">b</a><a id="5493" class="Symbol">)</a> <a id="5495" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5497" href="Naturals.Division.html#5436" class="Bound">y</a> <a id="5499" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5501" href="Naturals.Division.html#5438" class="Bound">z</a>
  <a id="5505" href="Naturals.Division.html#5479" class="Function">I</a> <a id="5507" class="Symbol">=</a> <a id="5509" href="Naturals.Division.html#5434" class="Bound">x</a> <a id="5511" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5513" class="Symbol">(</a><a id="5514" href="Naturals.Division.html#5441" class="Bound">a</a> <a id="5516" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5518" href="Naturals.Division.html#5449" class="Bound">b</a><a id="5519" class="Symbol">)</a>   <a id="5523" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5526" href="Naturals.Multiplication.html#4124" class="Function">distributivity-mult-over-addition</a> <a id="5560" href="Naturals.Division.html#5434" class="Bound">x</a> <a id="5562" href="Naturals.Division.html#5441" class="Bound">a</a> <a id="5564" href="Naturals.Division.html#5449" class="Bound">b</a> <a id="5566" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="5574" href="Naturals.Division.html#5434" class="Bound">x</a> <a id="5576" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5578" href="Naturals.Division.html#5441" class="Bound">a</a> <a id="5580" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5582" href="Naturals.Division.html#5434" class="Bound">x</a> <a id="5584" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5586" href="Naturals.Division.html#5449" class="Bound">b</a> <a id="5588" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5591" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Naturals.Addition.html#227" class="Primitive Operator">_+</a> <a id="5598" href="Naturals.Division.html#5434" class="Bound">x</a> <a id="5600" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5602" href="Naturals.Division.html#5449" class="Bound">b</a><a id="5603" class="Symbol">)</a> <a id="5605" href="Naturals.Division.html#5445" class="Bound">p</a>                         <a id="5631" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="5639" href="Naturals.Division.html#5436" class="Bound">y</a> <a id="5641" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5643" href="Naturals.Division.html#5434" class="Bound">x</a> <a id="5645" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5647" href="Naturals.Division.html#5449" class="Bound">b</a>     <a id="5653" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5656" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Naturals.Division.html#5436" class="Bound">y</a> <a id="5662" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="5664" class="Symbol">)</a> <a id="5666" href="Naturals.Division.html#5453" class="Bound">q</a>                             <a id="5696" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="5704" href="Naturals.Division.html#5436" class="Bound">y</a> <a id="5706" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5708" href="Naturals.Division.html#5438" class="Bound">z</a>         <a id="5718" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="∣-divisor-divides-multiple"></a><a id="5721" href="Naturals.Division.html#5721" class="Function">∣-divisor-divides-multiple</a> <a id="5748" class="Symbol">:</a> <a id="5750" class="Symbol">(</a><a id="5751" href="Naturals.Division.html#5751" class="Bound">a</a> <a id="5753" href="Naturals.Division.html#5753" class="Bound">b</a> <a id="5755" href="Naturals.Division.html#5755" class="Bound">k</a> <a id="5757" class="Symbol">:</a> <a id="5759" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5760" class="Symbol">)</a> <a id="5762" class="Symbol">→</a> <a id="5764" href="Naturals.Division.html#5751" class="Bound">a</a> <a id="5766" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="5768" href="Naturals.Division.html#5753" class="Bound">b</a> <a id="5770" class="Symbol">→</a> <a id="5772" href="Naturals.Division.html#5751" class="Bound">a</a> <a id="5774" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="5776" href="Naturals.Division.html#5755" class="Bound">k</a> <a id="5778" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5780" href="Naturals.Division.html#5753" class="Bound">b</a>
<a id="5782" href="Naturals.Division.html#5721" class="Function">∣-divisor-divides-multiple</a> <a id="5809" href="Naturals.Division.html#5809" class="Bound">a</a> <a id="5811" href="Naturals.Division.html#5811" class="Bound">b</a> <a id="5813" href="Naturals.Division.html#5813" class="Bound">k</a> <a id="5815" class="Symbol">(</a><a id="5816" href="Naturals.Division.html#5816" class="Bound">x</a> <a id="5818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5820" href="Naturals.Division.html#5820" class="Bound">p</a><a id="5821" class="Symbol">)</a> <a id="5823" class="Symbol">=</a> <a id="5825" class="Symbol">(</a><a id="5826" href="Naturals.Division.html#5816" class="Bound">x</a> <a id="5828" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5830" href="Naturals.Division.html#5813" class="Bound">k</a><a id="5831" class="Symbol">)</a> <a id="5833" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5835" href="Naturals.Division.html#5846" class="Function">I</a>
 <a id="5838" class="Keyword">where</a>
  <a id="5846" href="Naturals.Division.html#5846" class="Function">I</a> <a id="5848" class="Symbol">:</a> <a id="5850" href="Naturals.Division.html#5809" class="Bound">a</a> <a id="5852" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5854" class="Symbol">(</a><a id="5855" href="Naturals.Division.html#5816" class="Bound">x</a> <a id="5857" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5859" href="Naturals.Division.html#5813" class="Bound">k</a><a id="5860" class="Symbol">)</a> <a id="5862" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5864" href="Naturals.Division.html#5813" class="Bound">k</a> <a id="5866" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5868" href="Naturals.Division.html#5811" class="Bound">b</a>
  <a id="5872" href="Naturals.Division.html#5846" class="Function">I</a> <a id="5874" class="Symbol">=</a> <a id="5876" href="Naturals.Division.html#5809" class="Bound">a</a> <a id="5878" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5880" class="Symbol">(</a><a id="5881" href="Naturals.Division.html#5816" class="Bound">x</a> <a id="5883" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5885" href="Naturals.Division.html#5813" class="Bound">k</a><a id="5886" class="Symbol">)</a> <a id="5888" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5891" href="Naturals.Multiplication.html#5551" class="Function">mult-associativity</a> <a id="5910" href="Naturals.Division.html#5809" class="Bound">a</a> <a id="5912" href="Naturals.Division.html#5816" class="Bound">x</a> <a id="5914" href="Naturals.Division.html#5813" class="Bound">k</a> <a id="5916" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="5919" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="5927" href="Naturals.Division.html#5809" class="Bound">a</a> <a id="5929" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5931" href="Naturals.Division.html#5816" class="Bound">x</a> <a id="5933" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5935" href="Naturals.Division.html#5813" class="Bound">k</a>   <a id="5939" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5942" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5945" class="Symbol">(</a><a id="5946" href="Naturals.Multiplication.html#471" class="Primitive Operator">_*</a> <a id="5949" href="Naturals.Division.html#5813" class="Bound">k</a><a id="5950" class="Symbol">)</a> <a id="5952" href="Naturals.Division.html#5820" class="Bound">p</a>                 <a id="5970" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="5978" href="Naturals.Division.html#5811" class="Bound">b</a> <a id="5980" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5982" href="Naturals.Division.html#5813" class="Bound">k</a>       <a id="5990" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5993" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="6012" href="Naturals.Division.html#5811" class="Bound">b</a> <a id="6014" href="Naturals.Division.html#5813" class="Bound">k</a>      <a id="6021" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="6029" href="Naturals.Division.html#5813" class="Bound">k</a> <a id="6031" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6033" href="Naturals.Division.html#5811" class="Bound">b</a>       <a id="6041" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="∣-respects-multiples"></a><a id="6044" href="Naturals.Division.html#6044" class="Function">∣-respects-multiples</a> <a id="6065" class="Symbol">:</a> <a id="6067" class="Symbol">(</a><a id="6068" href="Naturals.Division.html#6068" class="Bound">a</a> <a id="6070" href="Naturals.Division.html#6070" class="Bound">b</a> <a id="6072" href="Naturals.Division.html#6072" class="Bound">c</a> <a id="6074" href="Naturals.Division.html#6074" class="Bound">k</a> <a id="6076" href="Naturals.Division.html#6076" class="Bound">l</a> <a id="6078" class="Symbol">:</a> <a id="6080" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6081" class="Symbol">)</a> <a id="6083" class="Symbol">→</a> <a id="6085" href="Naturals.Division.html#6068" class="Bound">a</a> <a id="6087" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="6089" href="Naturals.Division.html#6070" class="Bound">b</a> <a id="6091" class="Symbol">→</a> <a id="6093" href="Naturals.Division.html#6068" class="Bound">a</a> <a id="6095" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="6097" href="Naturals.Division.html#6072" class="Bound">c</a> <a id="6099" class="Symbol">→</a> <a id="6101" href="Naturals.Division.html#6068" class="Bound">a</a> <a id="6103" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="6105" class="Symbol">(</a><a id="6106" href="Naturals.Division.html#6074" class="Bound">k</a> <a id="6108" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6110" href="Naturals.Division.html#6070" class="Bound">b</a> <a id="6112" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="6114" href="Naturals.Division.html#6076" class="Bound">l</a> <a id="6116" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6118" href="Naturals.Division.html#6072" class="Bound">c</a><a id="6119" class="Symbol">)</a>
<a id="6121" href="Naturals.Division.html#6044" class="Function">∣-respects-multiples</a> <a id="6142" href="Naturals.Division.html#6142" class="Bound">a</a> <a id="6144" href="Naturals.Division.html#6144" class="Bound">b</a> <a id="6146" href="Naturals.Division.html#6146" class="Bound">c</a> <a id="6148" href="Naturals.Division.html#6148" class="Bound">k</a> <a id="6150" href="Naturals.Division.html#6150" class="Bound">l</a> <a id="6152" href="Naturals.Division.html#6152" class="Bound">p₁</a> <a id="6155" href="Naturals.Division.html#6155" class="Bound">p₂</a> <a id="6158" class="Symbol">=</a> <a id="6160" href="Naturals.Division.html#5350" class="Function">∣-respects-addition</a> <a id="6180" href="Naturals.Division.html#6142" class="Bound">a</a> <a id="6182" class="Symbol">(</a><a id="6183" href="Naturals.Division.html#6148" class="Bound">k</a> <a id="6185" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6187" href="Naturals.Division.html#6144" class="Bound">b</a><a id="6188" class="Symbol">)</a> <a id="6190" class="Symbol">(</a><a id="6191" href="Naturals.Division.html#6150" class="Bound">l</a> <a id="6193" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6195" href="Naturals.Division.html#6146" class="Bound">c</a><a id="6196" class="Symbol">)</a> <a id="6198" href="Naturals.Division.html#6212" class="Function">I</a> <a id="6200" href="Naturals.Division.html#6272" class="Function">II</a>
 <a id="6204" class="Keyword">where</a>
  <a id="6212" href="Naturals.Division.html#6212" class="Function">I</a> <a id="6214" class="Symbol">:</a> <a id="6216" href="Naturals.Division.html#6142" class="Bound">a</a> <a id="6218" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="6220" class="Symbol">(</a><a id="6221" href="Naturals.Division.html#6148" class="Bound">k</a> <a id="6223" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6225" href="Naturals.Division.html#6144" class="Bound">b</a><a id="6226" class="Symbol">)</a>
  <a id="6230" href="Naturals.Division.html#6212" class="Function">I</a> <a id="6232" class="Symbol">=</a> <a id="6234" href="Naturals.Division.html#5721" class="Function">∣-divisor-divides-multiple</a> <a id="6261" href="Naturals.Division.html#6142" class="Bound">a</a> <a id="6263" href="Naturals.Division.html#6144" class="Bound">b</a> <a id="6265" href="Naturals.Division.html#6148" class="Bound">k</a> <a id="6267" href="Naturals.Division.html#6152" class="Bound">p₁</a>
  <a id="6272" href="Naturals.Division.html#6272" class="Function">II</a> <a id="6275" class="Symbol">:</a> <a id="6277" href="Naturals.Division.html#6142" class="Bound">a</a> <a id="6279" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="6281" class="Symbol">(</a><a id="6282" href="Naturals.Division.html#6150" class="Bound">l</a> <a id="6284" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6286" href="Naturals.Division.html#6146" class="Bound">c</a><a id="6287" class="Symbol">)</a>
  <a id="6291" href="Naturals.Division.html#6272" class="Function">II</a> <a id="6294" class="Symbol">=</a> <a id="6296" href="Naturals.Division.html#5721" class="Function">∣-divisor-divides-multiple</a> <a id="6323" href="Naturals.Division.html#6142" class="Bound">a</a> <a id="6325" href="Naturals.Division.html#6146" class="Bound">c</a> <a id="6327" href="Naturals.Division.html#6150" class="Bound">l</a> <a id="6329" href="Naturals.Division.html#6155" class="Bound">p₂</a>

<a id="∣-trans"></a><a id="6333" href="Naturals.Division.html#6333" class="Function">∣-trans</a> <a id="6341" class="Symbol">:</a> <a id="6343" class="Symbol">(</a><a id="6344" href="Naturals.Division.html#6344" class="Bound">a</a> <a id="6346" href="Naturals.Division.html#6346" class="Bound">b</a> <a id="6348" href="Naturals.Division.html#6348" class="Bound">c</a> <a id="6350" class="Symbol">:</a> <a id="6352" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6353" class="Symbol">)</a> <a id="6355" class="Symbol">→</a> <a id="6357" href="Naturals.Division.html#6344" class="Bound">a</a> <a id="6359" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="6361" href="Naturals.Division.html#6346" class="Bound">b</a> <a id="6363" class="Symbol">→</a> <a id="6365" href="Naturals.Division.html#6346" class="Bound">b</a> <a id="6367" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="6369" href="Naturals.Division.html#6348" class="Bound">c</a> <a id="6371" class="Symbol">→</a> <a id="6373" href="Naturals.Division.html#6344" class="Bound">a</a> <a id="6375" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="6377" href="Naturals.Division.html#6348" class="Bound">c</a>
<a id="6379" href="Naturals.Division.html#6333" class="Function">∣-trans</a> <a id="6387" href="Naturals.Division.html#6387" class="Bound">a</a> <a id="6389" href="Naturals.Division.html#6389" class="Bound">b</a> <a id="6391" href="Naturals.Division.html#6391" class="Bound">c</a> <a id="6393" class="Symbol">(</a><a id="6394" href="Naturals.Division.html#6394" class="Bound">x</a> <a id="6396" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6398" href="Naturals.Division.html#6398" class="Bound">p</a><a id="6399" class="Symbol">)</a> <a id="6401" class="Symbol">(</a><a id="6402" href="Naturals.Division.html#6402" class="Bound">y</a> <a id="6404" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6406" href="Naturals.Division.html#6406" class="Bound">q</a><a id="6407" class="Symbol">)</a> <a id="6409" class="Symbol">=</a> <a id="6411" class="Symbol">(</a><a id="6412" href="Naturals.Division.html#6394" class="Bound">x</a> <a id="6414" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6416" href="Naturals.Division.html#6402" class="Bound">y</a><a id="6417" class="Symbol">)</a> <a id="6419" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6421" href="Naturals.Division.html#6432" class="Function">I</a>
 <a id="6424" class="Keyword">where</a>
  <a id="6432" href="Naturals.Division.html#6432" class="Function">I</a> <a id="6434" class="Symbol">:</a> <a id="6436" href="Naturals.Division.html#6387" class="Bound">a</a> <a id="6438" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6440" class="Symbol">(</a><a id="6441" href="Naturals.Division.html#6394" class="Bound">x</a> <a id="6443" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6445" href="Naturals.Division.html#6402" class="Bound">y</a><a id="6446" class="Symbol">)</a> <a id="6448" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6450" href="Naturals.Division.html#6391" class="Bound">c</a>
  <a id="6454" href="Naturals.Division.html#6432" class="Function">I</a> <a id="6456" class="Symbol">=</a> <a id="6458" href="Naturals.Division.html#6387" class="Bound">a</a> <a id="6460" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6462" class="Symbol">(</a><a id="6463" href="Naturals.Division.html#6394" class="Bound">x</a> <a id="6465" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6467" href="Naturals.Division.html#6402" class="Bound">y</a><a id="6468" class="Symbol">)</a>  <a id="6471" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6474" href="Naturals.Multiplication.html#5551" class="Function">mult-associativity</a> <a id="6493" href="Naturals.Division.html#6387" class="Bound">a</a> <a id="6495" href="Naturals.Division.html#6394" class="Bound">x</a> <a id="6497" href="Naturals.Division.html#6402" class="Bound">y</a> <a id="6499" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="6502" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="6510" class="Symbol">(</a><a id="6511" href="Naturals.Division.html#6387" class="Bound">a</a> <a id="6513" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6515" href="Naturals.Division.html#6394" class="Bound">x</a><a id="6516" class="Symbol">)</a> <a id="6518" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6520" href="Naturals.Division.html#6402" class="Bound">y</a>  <a id="6523" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6526" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6529" class="Symbol">(</a> <a id="6531" href="Naturals.Multiplication.html#471" class="Primitive Operator">_*</a> <a id="6534" href="Naturals.Division.html#6402" class="Bound">y</a><a id="6535" class="Symbol">)</a> <a id="6537" href="Naturals.Division.html#6398" class="Bound">p</a>                <a id="6554" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="6562" href="Naturals.Division.html#6389" class="Bound">b</a> <a id="6564" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6566" href="Naturals.Division.html#6402" class="Bound">y</a>        <a id="6575" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6578" href="Naturals.Division.html#6406" class="Bound">q</a>                           <a id="6606" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="6614" href="Naturals.Division.html#6391" class="Bound">c</a>            <a id="6627" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="6630" class="Markup">\end{code}</a><a id="6640" class="Background">

Now we state the division theorem for natural numbers. This states
that for a natural number a and d, there exists a quotient q and
remainder r with a ＝ q * (d + 1) + r, with the remainder r less than
succ d.

</a><a id="6852" class="Markup">\begin{code}</a>

<a id="division-theorem"></a><a id="6866" href="Naturals.Division.html#6866" class="Function">division-theorem</a> <a id="6883" class="Symbol">:</a> <a id="6885" class="Symbol">(</a><a id="6886" href="Naturals.Division.html#6886" class="Bound">a</a> <a id="6888" href="Naturals.Division.html#6888" class="Bound">d</a> <a id="6890" class="Symbol">:</a> <a id="6892" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6893" class="Symbol">)</a> <a id="6895" class="Symbol">→</a> <a id="6897" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="6900" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="6902" href="Naturals.Division.html#6866" class="Function">division-theorem</a> <a id="6919" href="Naturals.Division.html#6919" class="Bound">a</a> <a id="6921" href="Naturals.Division.html#6921" class="Bound">d</a> <a id="6923" class="Symbol">=</a> <a id="6925" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6927" href="Naturals.Division.html#6927" class="Bound">q</a> <a id="6929" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6931" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6933" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6935" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6937" href="Naturals.Division.html#6937" class="Bound">r</a> <a id="6939" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6941" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6943" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6945" class="Symbol">(</a><a id="6946" href="Naturals.Division.html#6919" class="Bound">a</a> <a id="6948" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6950" href="Naturals.Division.html#6927" class="Bound">q</a> <a id="6952" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6954" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6959" href="Naturals.Division.html#6921" class="Bound">d</a> <a id="6961" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="6963" href="Naturals.Division.html#6937" class="Bound">r</a><a id="6964" class="Symbol">)</a> <a id="6966" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6968" class="Symbol">(</a><a id="6969" href="Naturals.Division.html#6937" class="Bound">r</a> <a id="6971" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="6973" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6978" href="Naturals.Division.html#6921" class="Bound">d</a><a id="6979" class="Symbol">)</a>

<a id="6982" class="Markup">\end{code}</a><a id="6992" class="Background">

There are many ways to compute division on natural numbers. The chosen
method here (mainly to satisfy the termination checker) is to use
natural induction.

To compute (succ d) | a, we do induction on a.

Base: If a ＝ 0, then the quotient and remainder are both 0.

Inductive step: Suppose that (succ d) | k, then there exists q , r
such that k = q * succ d + r, and r &lt; succ d.

We want to show that (succ d) | (succ k).
Since r &lt; succ d, we have that either r &lt; d or r ＝ d.

If r &lt; d, then the quotient remains the same and the remainder
increases by 1. Since r &lt; d, (succ r) &lt; (succ d), and we are done.

If r ＝ d, then the quotient increases by 1 and the remainder is 0.
Clearly, 0 &lt; succ d.  Proving that succ k ＝ succ q + succ q * d
follows from the inductive hypothesis and r ＝ d.

</a><a id="7783" class="Markup">\begin{code}</a>

<a id="division"></a><a id="7797" href="Naturals.Division.html#7797" class="Function">division</a> <a id="7806" class="Symbol">:</a> <a id="7808" class="Symbol">(</a><a id="7809" href="Naturals.Division.html#7809" class="Bound">a</a> <a id="7811" href="Naturals.Division.html#7811" class="Bound">d</a> <a id="7813" class="Symbol">:</a> <a id="7815" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7816" class="Symbol">)</a> <a id="7818" class="Symbol">→</a> <a id="7820" href="Naturals.Division.html#6866" class="Function">division-theorem</a> <a id="7837" href="Naturals.Division.html#7809" class="Bound">a</a> <a id="7839" href="Naturals.Division.html#7811" class="Bound">d</a>
<a id="7841" href="Naturals.Division.html#7797" class="Function">division</a> <a id="7850" href="Naturals.Division.html#7850" class="Bound">a</a> <a id="7852" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="7854" class="Symbol">=</a> <a id="7856" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="7868" href="Naturals.Division.html#7889" class="Function">base</a> <a id="7873" href="Naturals.Division.html#8195" class="Function">step</a> <a id="7878" href="Naturals.Division.html#7850" class="Bound">a</a>
 <a id="7881" class="Keyword">where</a>
  <a id="7889" href="Naturals.Division.html#7889" class="Function">base</a> <a id="7894" class="Symbol">:</a> <a id="7896" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7898" href="Naturals.Division.html#7898" class="Bound">q</a> <a id="7900" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7902" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="7904" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7906" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7908" href="Naturals.Division.html#7908" class="Bound">r</a> <a id="7910" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7912" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="7914" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7916" class="Symbol">(</a><a id="7917" class="Number">0</a> <a id="7919" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7921" href="Naturals.Division.html#7898" class="Bound">q</a> <a id="7923" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7925" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7930" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="7932" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="7934" href="Naturals.Division.html#7908" class="Bound">r</a><a id="7935" class="Symbol">)</a> <a id="7937" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7939" class="Symbol">(</a><a id="7940" href="Naturals.Division.html#7908" class="Bound">r</a> <a id="7942" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="7944" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7949" href="Naturals.Division.html#7852" class="Bound">d</a><a id="7950" class="Symbol">)</a>
  <a id="7954" href="Naturals.Division.html#7889" class="Function">base</a> <a id="7959" class="Symbol">=</a> <a id="7961" class="Number">0</a> <a id="7963" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7965" class="Symbol">(</a><a id="7966" class="Number">0</a> <a id="7968" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7970" class="Symbol">(</a><a id="7971" href="Naturals.Division.html#7993" class="Function">I</a> <a id="7973" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7975" href="Naturals.Division.html#8154" class="Function">II</a><a id="7977" class="Symbol">))</a>
   <a id="7983" class="Keyword">where</a>
    <a id="7993" href="Naturals.Division.html#7993" class="Function">I</a> <a id="7995" class="Symbol">:</a> <a id="7997" class="Number">0</a> <a id="7999" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8001" class="Number">0</a> <a id="8003" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8005" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8010" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8012" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8014" class="Number">0</a>
    <a id="8020" href="Naturals.Division.html#7993" class="Function">I</a> <a id="8022" class="Symbol">=</a> <a id="8024" class="Number">0</a>         <a id="8034" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8037" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                               <a id="8072" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="8082" class="Number">0</a> <a id="8084" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8086" class="Number">0</a>     <a id="8092" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8095" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8098" class="Symbol">(</a><a id="8099" class="Number">0</a> <a id="8101" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="8103" class="Symbol">)</a> <a id="8105" class="Symbol">(</a><a id="8106" href="Naturals.Multiplication.html#1019" class="Function">zero-left-base</a> <a id="8121" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8123" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8125" class="Symbol">)</a> <a id="8127" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="8137" class="Number">0</a> <a id="8139" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8141" class="Number">0</a> <a id="8143" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8145" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8147" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

    <a id="8154" href="Naturals.Division.html#8154" class="Function">II</a> <a id="8157" class="Symbol">:</a> <a id="8159" class="Number">0</a> <a id="8161" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8163" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8168" href="Naturals.Division.html#7852" class="Bound">d</a>
    <a id="8174" href="Naturals.Division.html#8154" class="Function">II</a> <a id="8177" class="Symbol">=</a> <a id="8179" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="8190" href="Naturals.Division.html#7852" class="Bound">d</a>

  <a id="8195" href="Naturals.Division.html#8195" class="Function">step</a> <a id="8200" class="Symbol">:</a> <a id="8202" class="Symbol">(</a><a id="8203" href="Naturals.Division.html#8203" class="Bound">k</a> <a id="8205" class="Symbol">:</a> <a id="8207" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8208" class="Symbol">)</a>
       <a id="8217" class="Symbol">→</a> <a id="8219" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8221" href="Naturals.Division.html#8221" class="Bound">q</a> <a id="8223" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8225" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="8227" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8229" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8231" href="Naturals.Division.html#8231" class="Bound">r</a> <a id="8233" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8235" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="8237" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8239" class="Symbol">(</a><a id="8240" href="Naturals.Division.html#8203" class="Bound">k</a> <a id="8242" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8244" href="Naturals.Division.html#8221" class="Bound">q</a> <a id="8246" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8248" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8253" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8255" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8257" href="Naturals.Division.html#8231" class="Bound">r</a><a id="8258" class="Symbol">)</a> <a id="8260" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8262" class="Symbol">(</a><a id="8263" href="Naturals.Division.html#8231" class="Bound">r</a> <a id="8265" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8267" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8272" href="Naturals.Division.html#7852" class="Bound">d</a><a id="8273" class="Symbol">)</a>
       <a id="8282" class="Symbol">→</a> <a id="8284" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8286" href="Naturals.Division.html#8286" class="Bound">q</a> <a id="8288" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8290" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="8292" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8294" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8296" href="Naturals.Division.html#8296" class="Bound">r</a> <a id="8298" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8300" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="8302" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8304" class="Symbol">(</a><a id="8305" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8310" href="Naturals.Division.html#8203" class="Bound">k</a> <a id="8312" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8314" href="Naturals.Division.html#8286" class="Bound">q</a> <a id="8316" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8318" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8323" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8325" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8327" href="Naturals.Division.html#8296" class="Bound">r</a><a id="8328" class="Symbol">)</a> <a id="8330" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8332" class="Symbol">(</a><a id="8333" href="Naturals.Division.html#8296" class="Bound">r</a> <a id="8335" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8337" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8342" href="Naturals.Division.html#7852" class="Bound">d</a><a id="8343" class="Symbol">)</a>
  <a id="8347" href="Naturals.Division.html#8195" class="Function">step</a> <a id="8352" href="Naturals.Division.html#8352" class="Bound">k</a> <a id="8354" class="Symbol">(</a><a id="8355" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8357" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8359" href="Naturals.Division.html#8359" class="Bound">r</a> <a id="8361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8363" href="Naturals.Division.html#8363" class="Bound">e</a> <a id="8365" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8367" href="Naturals.Division.html#8367" class="Bound">l</a><a id="8368" class="Symbol">)</a> <a id="8370" class="Symbol">=</a> <a id="8372" href="Naturals.Division.html#8403" class="Function">γ</a> <a id="8374" class="Symbol">(</a><a id="8375" href="Naturals.Order.html#5122" class="Function">&lt;-split</a> <a id="8383" href="Naturals.Division.html#8359" class="Bound">r</a> <a id="8385" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8387" href="Naturals.Division.html#8367" class="Bound">l</a><a id="8388" class="Symbol">)</a>
   <a id="8393" class="Keyword">where</a>
    <a id="8403" href="Naturals.Division.html#8403" class="Function">γ</a> <a id="8405" class="Symbol">:</a> <a id="8407" class="Symbol">(</a><a id="8408" href="Naturals.Division.html#8359" class="Bound">r</a> <a id="8410" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8412" href="Naturals.Division.html#7852" class="Bound">d</a><a id="8413" class="Symbol">)</a> <a id="8415" href="Naturals.Division.html#281" class="Datatype Operator">∔</a> <a id="8417" class="Symbol">(</a><a id="8418" href="Naturals.Division.html#8359" class="Bound">r</a> <a id="8420" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8422" href="Naturals.Division.html#7852" class="Bound">d</a><a id="8423" class="Symbol">)</a>
      <a id="8431" class="Symbol">→</a>  <a id="8434" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8436" href="Naturals.Division.html#8436" class="Bound">q</a> <a id="8438" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8440" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="8442" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8444" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8446" href="Naturals.Division.html#8446" class="Bound">r</a> <a id="8448" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8450" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="8452" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8454" class="Symbol">(</a><a id="8455" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8460" href="Naturals.Division.html#8352" class="Bound">k</a> <a id="8462" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8464" href="Naturals.Division.html#8436" class="Bound">q</a> <a id="8466" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8468" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8473" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8475" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8477" href="Naturals.Division.html#8446" class="Bound">r</a><a id="8478" class="Symbol">)</a> <a id="8480" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8482" class="Symbol">(</a><a id="8483" href="Naturals.Division.html#8446" class="Bound">r</a> <a id="8485" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8487" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8492" href="Naturals.Division.html#7852" class="Bound">d</a><a id="8493" class="Symbol">)</a>
    <a id="8499" href="Naturals.Division.html#8403" class="Function">γ</a> <a id="8501" class="Symbol">(</a><a id="8502" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8506" href="Naturals.Division.html#8506" class="Bound">l</a><a id="8507" class="Symbol">)</a> <a id="8509" class="Symbol">=</a> <a id="8511" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8513" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8515" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8520" href="Naturals.Division.html#8359" class="Bound">r</a> <a id="8522" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8524" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8527" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8532" href="Naturals.Division.html#8363" class="Bound">e</a> <a id="8534" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8536" href="Naturals.Division.html#8506" class="Bound">l</a>
    <a id="8542" href="Naturals.Division.html#8403" class="Function">γ</a> <a id="8544" class="Symbol">(</a><a id="8545" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8549" href="Naturals.Division.html#8549" class="Bound">e&#39;</a><a id="8551" class="Symbol">)</a> <a id="8553" class="Symbol">=</a> <a id="8555" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8560" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8562" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8564" class="Number">0</a> <a id="8566" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8568" href="Naturals.Division.html#8614" class="Function">I</a> <a id="8570" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8572" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="8584" class="Symbol">(</a><a id="8585" class="Number">0</a> <a id="8587" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8589" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8594" href="Naturals.Division.html#7852" class="Bound">d</a><a id="8595" class="Symbol">)</a>
     <a id="8602" class="Keyword">where</a>
      <a id="8614" href="Naturals.Division.html#8614" class="Function">I</a> <a id="8616" class="Symbol">:</a> <a id="8618" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8623" href="Naturals.Division.html#8352" class="Bound">k</a> <a id="8625" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8627" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8632" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8634" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8636" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8641" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8643" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8645" href="Naturals.Division.html#7852" class="Bound">d</a>
      <a id="8653" href="Naturals.Division.html#8614" class="Function">I</a> <a id="8655" class="Symbol">=</a> <a id="8657" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8662" href="Naturals.Division.html#8352" class="Bound">k</a>                        <a id="8687" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8690" href="Naturals.Division.html#9053" class="Function">i</a>   <a id="8694" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="8706" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8711" class="Symbol">(</a><a id="8712" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8714" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8716" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8718" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8720" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8722" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8724" href="Naturals.Division.html#8359" class="Bound">r</a><a id="8725" class="Symbol">)</a>          <a id="8736" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8739" href="Naturals.Division.html#9077" class="Function">ii</a>  <a id="8743" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="8755" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8760" class="Symbol">(</a><a id="8761" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8763" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8765" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8767" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8769" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8771" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8773" href="Naturals.Division.html#7852" class="Bound">d</a><a id="8774" class="Symbol">)</a>          <a id="8785" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8788" href="Naturals.Division.html#9122" class="Function">iii</a> <a id="8792" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="8804" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8809" class="Symbol">(</a><a id="8810" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8812" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8814" class="Symbol">(</a><a id="8815" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8817" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8819" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8821" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8823" href="Naturals.Division.html#7852" class="Bound">d</a><a id="8824" class="Symbol">))</a>        <a id="8834" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8837" href="Naturals.Division.html#9181" class="Function">iv</a>  <a id="8841" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="8853" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8858" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8860" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8862" class="Symbol">(</a><a id="8863" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8865" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8867" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8869" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8871" href="Naturals.Division.html#7852" class="Bound">d</a><a id="8872" class="Symbol">)</a>          <a id="8883" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8886" href="Naturals.Division.html#9222" class="Function">v</a>   <a id="8890" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="8902" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8907" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8909" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8911" class="Symbol">(</a><a id="8912" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8914" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8916" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8918" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8920" href="Naturals.Division.html#7852" class="Bound">d</a><a id="8921" class="Symbol">)</a>          <a id="8932" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8935" href="Naturals.Division.html#9288" class="Function">vi</a>  <a id="8939" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="8951" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8956" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="8958" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8960" class="Symbol">(</a><a id="8961" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8963" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="8965" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="8967" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8969" href="Naturals.Division.html#8355" class="Bound">q</a><a id="8970" class="Symbol">)</a>          <a id="8981" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8984" href="Naturals.Division.html#9352" class="Function">vii</a> <a id="8988" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="9000" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9005" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="9007" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="9009" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9014" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="9016" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9018" href="Naturals.Division.html#7852" class="Bound">d</a>           <a id="9030" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
       <a id="9039" class="Keyword">where</a>
        <a id="9053" href="Naturals.Division.html#9053" class="Function">i</a>   <a id="9057" class="Symbol">=</a> <a id="9059" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9062" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9067" href="Naturals.Division.html#8363" class="Bound">e</a>
        <a id="9077" href="Naturals.Division.html#9077" class="Function">ii</a>  <a id="9081" class="Symbol">=</a> <a id="9083" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9086" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9091" class="Symbol">(</a><a id="9092" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9095" class="Symbol">(</a><a id="9096" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="9098" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="9100" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="9102" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9104" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="9106" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="9108" class="Symbol">)</a> <a id="9110" href="Naturals.Division.html#8549" class="Bound">e&#39;</a><a id="9112" class="Symbol">)</a>
        <a id="9122" href="Naturals.Division.html#9122" class="Function">iii</a> <a id="9126" class="Symbol">=</a> <a id="9128" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9131" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9136" class="Symbol">(</a><a id="9137" href="Naturals.Addition.html#703" class="Function">addition-associativity</a> <a id="9160" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="9162" class="Symbol">(</a><a id="9163" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="9165" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9167" href="Naturals.Division.html#7852" class="Bound">d</a><a id="9168" class="Symbol">)</a> <a id="9170" href="Naturals.Division.html#7852" class="Bound">d</a><a id="9171" class="Symbol">)</a>
        <a id="9181" href="Naturals.Division.html#9181" class="Function">iv</a>  <a id="9185" class="Symbol">=</a> <a id="9187" href="Naturals.Addition.html#2815" class="Function">succ-left</a> <a id="9197" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="9199" class="Symbol">(</a><a id="9200" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="9202" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9204" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="9206" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="9208" href="Naturals.Division.html#7852" class="Bound">d</a><a id="9209" class="Symbol">)</a> <a id="9211" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
        <a id="9222" href="Naturals.Division.html#9222" class="Function">v</a>   <a id="9226" class="Symbol">=</a> <a id="9228" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9231" class="Symbol">(</a><a id="9232" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9237" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="9239" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="9241" class="Symbol">)</a> <a id="9243" class="Symbol">(</a><a id="9244" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9247" class="Symbol">(</a><a id="9248" href="Naturals.Addition.html#227" class="Primitive Operator">_+</a> <a id="9251" href="Naturals.Division.html#7852" class="Bound">d</a><a id="9252" class="Symbol">)</a> <a id="9254" class="Symbol">(</a><a id="9255" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="9274" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="9276" href="Naturals.Division.html#7852" class="Bound">d</a><a id="9277" class="Symbol">))</a>
        <a id="9288" href="Naturals.Division.html#9288" class="Function">vi</a>  <a id="9292" class="Symbol">=</a> <a id="9294" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9297" class="Symbol">(</a><a id="9298" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9303" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="9305" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="9307" class="Symbol">)</a> <a id="9309" class="Symbol">(</a><a id="9310" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="9333" class="Symbol">(</a><a id="9334" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="9336" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9338" href="Naturals.Division.html#8355" class="Bound">q</a><a id="9339" class="Symbol">)</a> <a id="9341" href="Naturals.Division.html#7852" class="Bound">d</a><a id="9342" class="Symbol">)</a>
        <a id="9352" href="Naturals.Division.html#9352" class="Function">vii</a> <a id="9356" class="Symbol">=</a> <a id="9358" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9361" class="Symbol">(</a><a id="9362" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9367" href="Naturals.Division.html#8355" class="Bound">q</a> <a id="9369" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="9371" class="Symbol">)</a> <a id="9373" class="Symbol">(</a><a id="9374" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="9393" href="Naturals.Division.html#7852" class="Bound">d</a> <a id="9395" class="Symbol">(</a><a id="9396" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9401" href="Naturals.Division.html#8355" class="Bound">q</a><a id="9402" class="Symbol">))</a>

<a id="9406" class="Markup">\end{code}</a><a id="9416" class="Background">

The division theorem is clearly a proposition.

First, we fix the quotient, and prove that the remainder is unique.

That is, if we have that a ＝ q * succ d + r, and
                         a ＝ q * succ d + r&#39;, then r ＝ r&#39;.
This is easy to prove using cancellation of addition.

</a><a id="9698" class="Markup">\begin{code}</a>

<a id="division-is-prop&#39;"></a><a id="9712" href="Naturals.Division.html#9712" class="Function">division-is-prop&#39;</a> <a id="9730" class="Symbol">:</a> <a id="9732" class="Symbol">(</a><a id="9733" href="Naturals.Division.html#9733" class="Bound">a</a> <a id="9735" href="Naturals.Division.html#9735" class="Bound">d</a> <a id="9737" href="Naturals.Division.html#9737" class="Bound">q</a> <a id="9739" class="Symbol">:</a> <a id="9741" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9742" class="Symbol">)</a>
                  <a id="9762" class="Symbol">→</a> <a id="9764" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9772" class="Symbol">(</a><a id="9773" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9775" href="Naturals.Division.html#9775" class="Bound">r</a> <a id="9777" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9779" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="9781" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9783" class="Symbol">(</a><a id="9784" href="Naturals.Division.html#9733" class="Bound">a</a> <a id="9786" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9788" href="Naturals.Division.html#9737" class="Bound">q</a> <a id="9790" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9792" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9797" href="Naturals.Division.html#9735" class="Bound">d</a> <a id="9799" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="9801" href="Naturals.Division.html#9775" class="Bound">r</a><a id="9802" class="Symbol">)</a> <a id="9804" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9806" href="Naturals.Division.html#9775" class="Bound">r</a> <a id="9808" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="9810" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9815" href="Naturals.Division.html#9735" class="Bound">d</a><a id="9816" class="Symbol">)</a>
<a id="9818" href="Naturals.Division.html#9712" class="Function">division-is-prop&#39;</a> <a id="9836" href="Naturals.Division.html#9836" class="Bound">a</a> <a id="9838" href="Naturals.Division.html#9838" class="Bound">d</a> <a id="9840" href="Naturals.Division.html#9840" class="Bound">q</a> <a id="9842" class="Symbol">(</a><a id="9843" href="Naturals.Division.html#9843" class="Bound">r₀</a> <a id="9846" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9848" href="Naturals.Division.html#9848" class="Bound">e₀</a> <a id="9851" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9853" href="Naturals.Division.html#9853" class="Bound">l₀</a><a id="9855" class="Symbol">)</a> <a id="9857" class="Symbol">(</a><a id="9858" href="Naturals.Division.html#9858" class="Bound">r₁</a> <a id="9861" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9863" href="Naturals.Division.html#9863" class="Bound">e₁</a> <a id="9866" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9868" href="Naturals.Division.html#9868" class="Bound">l₁</a><a id="9870" class="Symbol">)</a> <a id="9872" class="Symbol">=</a> <a id="9874" href="Naturals.Division.html#10216" class="Function">γ</a>
  <a id="9878" class="Keyword">where</a>
   <a id="9887" href="Naturals.Division.html#9887" class="Function">γ₁</a> <a id="9890" class="Symbol">:</a> <a id="9892" class="Symbol">(</a><a id="9893" href="Naturals.Division.html#9893" class="Bound">r</a> <a id="9895" class="Symbol">:</a> <a id="9897" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9898" class="Symbol">)</a> <a id="9900" class="Symbol">→</a> <a id="9902" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9910" class="Symbol">((</a><a id="9912" href="Naturals.Division.html#9836" class="Bound">a</a> <a id="9914" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9916" href="Naturals.Division.html#9840" class="Bound">q</a> <a id="9918" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9920" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9925" href="Naturals.Division.html#9838" class="Bound">d</a> <a id="9927" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="9929" href="Naturals.Division.html#9893" class="Bound">r</a><a id="9930" class="Symbol">)</a> <a id="9932" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9934" href="Naturals.Division.html#9893" class="Bound">r</a> <a id="9936" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="9938" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9943" href="Naturals.Division.html#9838" class="Bound">d</a><a id="9944" class="Symbol">)</a>
   <a id="9949" href="Naturals.Division.html#9887" class="Function">γ₁</a> <a id="9952" href="Naturals.Division.html#9952" class="Bound">r</a> <a id="9954" class="Symbol">=</a> <a id="9956" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="9966" href="UF.DiscreteAndSeparated.html#22991" class="Function">ℕ-is-set</a> <a id="9975" class="Symbol">(</a><a id="9976" href="Naturals.Order.html#4807" class="Function">&lt;-is-prop-valued</a> <a id="9993" href="Naturals.Division.html#9952" class="Bound">r</a> <a id="9995" class="Symbol">(</a><a id="9996" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10001" href="Naturals.Division.html#9838" class="Bound">d</a><a id="10002" class="Symbol">))</a>

   <a id="10009" href="Naturals.Division.html#10009" class="Function">I</a> <a id="10011" class="Symbol">:</a> <a id="10013" href="Naturals.Division.html#9840" class="Bound">q</a> <a id="10015" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="10017" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10022" href="Naturals.Division.html#9838" class="Bound">d</a> <a id="10024" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="10026" href="Naturals.Division.html#9843" class="Bound">r₀</a> <a id="10029" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10031" href="Naturals.Division.html#9840" class="Bound">q</a> <a id="10033" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="10035" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10040" href="Naturals.Division.html#9838" class="Bound">d</a> <a id="10042" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="10044" href="Naturals.Division.html#9858" class="Bound">r₁</a>
   <a id="10050" href="Naturals.Division.html#10009" class="Function">I</a> <a id="10052" class="Symbol">=</a> <a id="10054" href="Naturals.Division.html#9840" class="Bound">q</a> <a id="10056" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="10058" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10063" href="Naturals.Division.html#9838" class="Bound">d</a> <a id="10065" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="10067" href="Naturals.Division.html#9843" class="Bound">r₀</a> <a id="10070" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10073" href="Naturals.Division.html#9848" class="Bound">e₀</a> <a id="10076" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="10079" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="10088" href="Naturals.Division.html#9836" class="Bound">a</a>               <a id="10104" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10107" href="Naturals.Division.html#9863" class="Bound">e₁</a>    <a id="10113" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="10122" href="Naturals.Division.html#9840" class="Bound">q</a> <a id="10124" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="10126" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10131" href="Naturals.Division.html#9838" class="Bound">d</a> <a id="10133" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="10135" href="Naturals.Division.html#9858" class="Bound">r₁</a> <a id="10138" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="10144" href="Naturals.Division.html#10144" class="Function">γ₂</a> <a id="10147" class="Symbol">:</a> <a id="10149" href="Naturals.Division.html#9843" class="Bound">r₀</a> <a id="10152" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10154" href="Naturals.Division.html#9858" class="Bound">r₁</a>
   <a id="10160" href="Naturals.Division.html#10144" class="Function">γ₂</a> <a id="10163" class="Symbol">=</a> <a id="10165" href="Naturals.Addition.html#3332" class="Function">addition-left-cancellable</a> <a id="10191" href="Naturals.Division.html#9843" class="Bound">r₀</a> <a id="10194" href="Naturals.Division.html#9858" class="Bound">r₁</a> <a id="10197" class="Symbol">(</a><a id="10198" href="Naturals.Division.html#9840" class="Bound">q</a> <a id="10200" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="10202" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10207" href="Naturals.Division.html#9838" class="Bound">d</a><a id="10208" class="Symbol">)</a> <a id="10210" href="Naturals.Division.html#10009" class="Function">I</a>

   <a id="10216" href="Naturals.Division.html#10216" class="Function">γ</a> <a id="10218" class="Symbol">:</a> <a id="10220" href="Naturals.Division.html#9843" class="Bound">r₀</a> <a id="10223" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10225" href="Naturals.Division.html#9848" class="Bound">e₀</a> <a id="10228" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10230" href="Naturals.Division.html#9853" class="Bound">l₀</a> <a id="10233" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10235" href="Naturals.Division.html#9858" class="Bound">r₁</a> <a id="10238" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10240" href="Naturals.Division.html#9863" class="Bound">e₁</a> <a id="10243" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10245" href="Naturals.Division.html#9868" class="Bound">l₁</a>
   <a id="10251" href="Naturals.Division.html#10216" class="Function">γ</a> <a id="10253" class="Symbol">=</a> <a id="10255" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="10268" href="Naturals.Division.html#9887" class="Function">γ₁</a> <a id="10271" href="Naturals.Division.html#10144" class="Function">γ₂</a>

<a id="10275" class="Markup">\end{code}</a><a id="10285" class="Background">

To conclude that the division theorem is a proposition, we use
trichotomy on the two quotient values q₀ and q₁.

When q₀ ＝ q₁, we are done.

In either of two cases, we can generalise a contradiction proof, which
is done in division-is-prop-lemma.

The idea of the proof is as follows:

We have that:
r₀ ≤ d,
r₁ ≤ d,
q₀ &lt; q₁

a ＝ q₀ * succ d + r₀,
a ＝ q₁ * succ d + r₁,

Hence we have that

q₀ + k ＝ q₁, with k &gt; 0
q₀ * succ d + r₀ ＝ q₁ * succ d + r₁
                 ＝ (q₀ + k) * succ d + r₁
                 ＝ (q₀ * d) + k * succ d + r₁
Now, r₀ ＝ k * succ d + r₁
   ⇒ k * succ d + r₁ ≤ d    (since r₀ ≤ d)
   ⇒ k * succ d ≤ d
   ⇒ succ d ≤ d, and hence we have a contradiction.

</a><a id="10967" class="Markup">\begin{code}</a>

<a id="division-is-prop-lemma"></a><a id="10981" href="Naturals.Division.html#10981" class="Function">division-is-prop-lemma</a> <a id="11004" class="Symbol">:</a> <a id="11006" class="Symbol">(</a><a id="11007" href="Naturals.Division.html#11007" class="Bound">a</a> <a id="11009" href="Naturals.Division.html#11009" class="Bound">d</a> <a id="11011" href="Naturals.Division.html#11011" class="Bound">q₀</a> <a id="11014" href="Naturals.Division.html#11014" class="Bound">q₁</a> <a id="11017" href="Naturals.Division.html#11017" class="Bound">r₀</a> <a id="11020" href="Naturals.Division.html#11020" class="Bound">r₁</a> <a id="11023" class="Symbol">:</a> <a id="11025" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11026" class="Symbol">)</a>
                       <a id="11051" class="Symbol">→</a> <a id="11053" href="Naturals.Division.html#11017" class="Bound">r₀</a> <a id="11056" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="11058" href="Naturals.Division.html#11009" class="Bound">d</a>
                       <a id="11083" class="Symbol">→</a> <a id="11085" href="Naturals.Division.html#11007" class="Bound">a</a> <a id="11087" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11089" href="Naturals.Division.html#11011" class="Bound">q₀</a> <a id="11092" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11094" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11099" href="Naturals.Division.html#11009" class="Bound">d</a> <a id="11101" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11103" href="Naturals.Division.html#11017" class="Bound">r₀</a>
                       <a id="11129" class="Symbol">→</a> <a id="11131" href="Naturals.Division.html#11007" class="Bound">a</a> <a id="11133" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11135" href="Naturals.Division.html#11014" class="Bound">q₁</a> <a id="11138" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11140" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11145" href="Naturals.Division.html#11009" class="Bound">d</a> <a id="11147" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11149" href="Naturals.Division.html#11020" class="Bound">r₁</a>
                       <a id="11175" class="Symbol">→</a> <a id="11177" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11179" class="Symbol">(</a><a id="11180" href="Naturals.Division.html#11011" class="Bound">q₀</a> <a id="11183" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="11185" href="Naturals.Division.html#11014" class="Bound">q₁</a><a id="11187" class="Symbol">)</a>
<a id="11189" href="Naturals.Division.html#10981" class="Function">division-is-prop-lemma</a> <a id="11212" href="Naturals.Division.html#11212" class="Bound">a</a> <a id="11214" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11216" href="Naturals.Division.html#11216" class="Bound">q₀</a> <a id="11219" href="Naturals.Division.html#11219" class="Bound">q₁</a> <a id="11222" href="Naturals.Division.html#11222" class="Bound">r₀</a> <a id="11225" href="Naturals.Division.html#11225" class="Bound">r₁</a> <a id="11228" href="Naturals.Division.html#11228" class="Bound">l₁</a> <a id="11231" href="Naturals.Division.html#11231" class="Bound">e₁</a> <a id="11234" href="Naturals.Division.html#11234" class="Bound">e₂</a> <a id="11237" href="Naturals.Division.html#11237" class="Bound">l₂</a> <a id="11240" class="Symbol">=</a> <a id="11242" href="Naturals.Order.html#3711" class="Function">not-less-than-itself</a> <a id="11263" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11265" href="Naturals.Division.html#12564" class="Function">γ</a>
 <a id="11268" class="Keyword">where</a>
  <a id="11276" href="Naturals.Division.html#11276" class="Function">t</a> <a id="11278" class="Symbol">:</a> <a id="11280" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11282" href="Naturals.Division.html#11282" class="Bound">k</a> <a id="11284" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11286" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="11288" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11290" href="Naturals.Division.html#11282" class="Bound">k</a> <a id="11292" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11294" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11299" href="Naturals.Division.html#11216" class="Bound">q₀</a> <a id="11302" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11304" href="Naturals.Division.html#11219" class="Bound">q₁</a>
  <a id="11309" href="Naturals.Division.html#11276" class="Function">t</a> <a id="11311" class="Symbol">=</a> <a id="11313" href="Naturals.Subtraction.html#286" class="Function">subtraction</a> <a id="11325" class="Symbol">(</a><a id="11326" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11331" href="Naturals.Division.html#11216" class="Bound">q₀</a><a id="11333" class="Symbol">)</a> <a id="11335" href="Naturals.Division.html#11219" class="Bound">q₁</a> <a id="11338" href="Naturals.Division.html#11237" class="Bound">l₂</a>

  <a id="11344" href="Naturals.Division.html#11344" class="Function">k</a> <a id="11346" class="Symbol">=</a> <a id="11348" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11352" href="Naturals.Division.html#11276" class="Function">t</a>
  <a id="11356" href="Naturals.Division.html#11356" class="Function">e₃</a> <a id="11359" class="Symbol">=</a> <a id="11361" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11365" href="Naturals.Division.html#11276" class="Function">t</a>

  <a id="11370" href="Naturals.Division.html#11370" class="Function">I</a> <a id="11372" class="Symbol">:</a> <a id="11374" href="Naturals.Division.html#11216" class="Bound">q₀</a> <a id="11377" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11379" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11384" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11386" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11388" href="Naturals.Division.html#11222" class="Bound">r₀</a> <a id="11391" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11393" href="Naturals.Division.html#11216" class="Bound">q₀</a> <a id="11396" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11398" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11403" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11405" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11407" class="Symbol">(</a><a id="11408" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11413" href="Naturals.Division.html#11344" class="Function">k</a> <a id="11415" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11417" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11422" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11424" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11426" href="Naturals.Division.html#11225" class="Bound">r₁</a><a id="11428" class="Symbol">)</a>
  <a id="11432" href="Naturals.Division.html#11370" class="Function">I</a> <a id="11434" class="Symbol">=</a> <a id="11436" href="Naturals.Division.html#11216" class="Bound">q₀</a> <a id="11439" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11441" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11446" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11448" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11450" href="Naturals.Division.html#11222" class="Bound">r₀</a>                     <a id="11473" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11476" href="Naturals.Division.html#11231" class="Bound">e₁</a> <a id="11479" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="11482" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="11490" href="Naturals.Division.html#11212" class="Bound">a</a>                                    <a id="11527" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11530" href="Naturals.Division.html#11234" class="Bound">e₂</a>    <a id="11536" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="11544" href="Naturals.Division.html#11219" class="Bound">q₁</a> <a id="11547" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11549" href="Naturals.Division.html#11219" class="Bound">q₁</a> <a id="11552" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11554" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11556" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11558" href="Naturals.Division.html#11225" class="Bound">r₁</a>                     <a id="11581" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="11595" href="Naturals.Division.html#11219" class="Bound">q₁</a> <a id="11598" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11600" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11605" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11607" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11609" href="Naturals.Division.html#11225" class="Bound">r₁</a>                     <a id="11632" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11635" href="Naturals.Division.html#11863" class="Function">i</a>     <a id="11641" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="11649" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11654" class="Symbol">(</a><a id="11655" href="Naturals.Division.html#11344" class="Function">k</a> <a id="11657" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11659" href="Naturals.Division.html#11216" class="Bound">q₀</a><a id="11661" class="Symbol">)</a> <a id="11663" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11665" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11670" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11672" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11674" href="Naturals.Division.html#11225" class="Bound">r₁</a>          <a id="11686" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11689" href="Naturals.Division.html#11908" class="Function">ii</a>    <a id="11695" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="11703" class="Symbol">(</a><a id="11704" href="Naturals.Division.html#11216" class="Bound">q₀</a> <a id="11707" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11709" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11714" href="Naturals.Division.html#11344" class="Function">k</a><a id="11715" class="Symbol">)</a> <a id="11717" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11719" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11724" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11726" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11728" href="Naturals.Division.html#11225" class="Bound">r₁</a>          <a id="11740" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11743" href="Naturals.Division.html#11980" class="Function">iii</a>   <a id="11749" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="11757" href="Naturals.Division.html#11216" class="Bound">q₀</a> <a id="11760" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11762" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11767" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11769" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11771" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11776" href="Naturals.Division.html#11344" class="Function">k</a> <a id="11778" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11780" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11785" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11787" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11789" href="Naturals.Division.html#11225" class="Bound">r₁</a>   <a id="11794" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11797" href="Naturals.Division.html#12059" class="Function">iv</a>    <a id="11803" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="11811" href="Naturals.Division.html#11216" class="Bound">q₀</a> <a id="11814" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11816" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11821" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11823" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11825" class="Symbol">(</a><a id="11826" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11831" href="Naturals.Division.html#11344" class="Function">k</a> <a id="11833" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11835" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11840" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11842" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11844" href="Naturals.Division.html#11225" class="Bound">r₁</a><a id="11846" class="Symbol">)</a> <a id="11848" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="11853" class="Keyword">where</a>
    <a id="11863" href="Naturals.Division.html#11863" class="Function">i</a>   <a id="11867" class="Symbol">=</a> <a id="11869" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11872" class="Symbol">(λ</a> <a id="11875" href="Naturals.Division.html#11875" class="Bound">-</a> <a id="11877" class="Symbol">→</a> <a id="11879" href="Naturals.Division.html#11875" class="Bound">-</a> <a id="11881" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11883" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11888" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11890" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11892" href="Naturals.Division.html#11225" class="Bound">r₁</a><a id="11894" class="Symbol">)</a> <a id="11896" class="Symbol">(</a><a id="11897" href="Naturals.Division.html#11356" class="Function">e₃</a> <a id="11900" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11902" class="Symbol">)</a>
    <a id="11908" href="Naturals.Division.html#11908" class="Function">ii</a>  <a id="11912" class="Symbol">=</a> <a id="11914" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11917" class="Symbol">(λ</a> <a id="11920" href="Naturals.Division.html#11920" class="Bound">-</a> <a id="11922" class="Symbol">→</a> <a id="11924" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11929" href="Naturals.Division.html#11920" class="Bound">-</a> <a id="11931" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11933" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11938" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="11940" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="11942" href="Naturals.Division.html#11225" class="Bound">r₁</a><a id="11944" class="Symbol">)</a> <a id="11946" class="Symbol">(</a><a id="11947" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="11970" href="Naturals.Division.html#11344" class="Function">k</a> <a id="11972" href="Naturals.Division.html#11216" class="Bound">q₀</a><a id="11974" class="Symbol">)</a>
    <a id="11980" href="Naturals.Division.html#11980" class="Function">iii</a> <a id="11984" class="Symbol">=</a> <a id="11986" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11989" class="Symbol">(</a><a id="11990" href="Naturals.Addition.html#227" class="Primitive Operator">_+</a> <a id="11993" href="Naturals.Division.html#11225" class="Bound">r₁</a><a id="11995" class="Symbol">)</a> <a id="11997" class="Symbol">(</a><a id="11998" href="Naturals.Multiplication.html#5030" class="Function">distributivity-mult-over-addition&#39;</a> <a id="12033" href="Naturals.Division.html#11216" class="Bound">q₀</a> <a id="12036" class="Symbol">(</a><a id="12037" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12042" href="Naturals.Division.html#11344" class="Function">k</a><a id="12043" class="Symbol">)</a> <a id="12045" class="Symbol">(</a><a id="12046" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12051" href="Naturals.Division.html#11214" class="Bound">d</a><a id="12052" class="Symbol">))</a>
    <a id="12059" href="Naturals.Division.html#12059" class="Function">iv</a>  <a id="12063" class="Symbol">=</a> <a id="12065" href="Naturals.Addition.html#703" class="Function">addition-associativity</a> <a id="12088" class="Symbol">(</a><a id="12089" href="Naturals.Division.html#11216" class="Bound">q₀</a> <a id="12092" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12094" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12099" href="Naturals.Division.html#11214" class="Bound">d</a><a id="12100" class="Symbol">)</a> <a id="12102" class="Symbol">(</a><a id="12103" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12108" href="Naturals.Division.html#11344" class="Function">k</a> <a id="12110" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12112" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12117" href="Naturals.Division.html#11214" class="Bound">d</a><a id="12118" class="Symbol">)</a> <a id="12120" href="Naturals.Division.html#11225" class="Bound">r₁</a>

  <a id="12126" href="Naturals.Division.html#12126" class="Function">II</a> <a id="12129" class="Symbol">:</a> <a id="12131" href="Naturals.Division.html#11222" class="Bound">r₀</a> <a id="12134" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12136" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12141" href="Naturals.Division.html#11344" class="Function">k</a> <a id="12143" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12145" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12150" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="12152" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="12154" href="Naturals.Division.html#11225" class="Bound">r₁</a>
  <a id="12159" href="Naturals.Division.html#12126" class="Function">II</a> <a id="12162" class="Symbol">=</a> <a id="12164" href="Naturals.Addition.html#3332" class="Function">addition-left-cancellable</a> <a id="12190" href="Naturals.Division.html#11222" class="Bound">r₀</a> <a id="12193" class="Symbol">(</a><a id="12194" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12199" href="Naturals.Division.html#11344" class="Function">k</a> <a id="12201" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12203" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12208" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="12210" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="12212" href="Naturals.Division.html#11225" class="Bound">r₁</a><a id="12214" class="Symbol">)</a> <a id="12216" class="Symbol">(</a><a id="12217" href="Naturals.Division.html#11216" class="Bound">q₀</a> <a id="12220" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12222" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12227" href="Naturals.Division.html#11214" class="Bound">d</a><a id="12228" class="Symbol">)</a>  <a id="12231" href="Naturals.Division.html#11370" class="Function">I</a>

  <a id="12236" href="Naturals.Division.html#12236" class="Function">III</a> <a id="12240" class="Symbol">:</a> <a id="12242" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12247" href="Naturals.Division.html#11344" class="Function">k</a> <a id="12249" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12251" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12256" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="12258" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="12260" href="Naturals.Division.html#11225" class="Bound">r₁</a> <a id="12263" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="12265" href="Naturals.Division.html#11214" class="Bound">d</a>
  <a id="12269" href="Naturals.Division.html#12236" class="Function">III</a> <a id="12273" class="Symbol">=</a> <a id="12275" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12285" class="Symbol">(</a><a id="12286" href="Notation.Order.html#558" class="Field Operator">_≤</a> <a id="12289" href="Naturals.Division.html#11214" class="Bound">d</a><a id="12290" class="Symbol">)</a> <a id="12292" href="Naturals.Division.html#12126" class="Function">II</a> <a id="12295" href="Naturals.Division.html#11228" class="Bound">l₁</a>

  <a id="12301" href="Naturals.Division.html#12301" class="Function">IV</a> <a id="12304" class="Symbol">:</a> <a id="12306" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12311" href="Naturals.Division.html#11344" class="Function">k</a> <a id="12313" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12315" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12320" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="12322" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="12324" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12329" href="Naturals.Division.html#11344" class="Function">k</a> <a id="12331" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12333" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12338" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="12340" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="12342" href="Naturals.Division.html#11225" class="Bound">r₁</a>
  <a id="12347" href="Naturals.Division.html#12301" class="Function">IV</a> <a id="12350" class="Symbol">=</a> <a id="12352" href="Naturals.Order.html#3258" class="Function">≤-+</a> <a id="12356" class="Symbol">(</a><a id="12357" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12362" href="Naturals.Division.html#11344" class="Function">k</a> <a id="12364" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12366" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12371" href="Naturals.Division.html#11214" class="Bound">d</a><a id="12372" class="Symbol">)</a> <a id="12374" href="Naturals.Division.html#11225" class="Bound">r₁</a>

  <a id="12380" href="Naturals.Division.html#12380" class="Function">V</a> <a id="12382" class="Symbol">:</a> <a id="12384" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12389" href="Naturals.Division.html#11344" class="Function">k</a> <a id="12391" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12393" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12398" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="12400" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="12402" href="Naturals.Division.html#11214" class="Bound">d</a>
  <a id="12406" href="Naturals.Division.html#12380" class="Function">V</a> <a id="12408" class="Symbol">=</a> <a id="12410" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="12418" class="Symbol">(</a><a id="12419" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12424" href="Naturals.Division.html#11344" class="Function">k</a> <a id="12426" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12428" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12433" href="Naturals.Division.html#11214" class="Bound">d</a><a id="12434" class="Symbol">)</a> <a id="12436" class="Symbol">(</a><a id="12437" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12442" href="Naturals.Division.html#11344" class="Function">k</a> <a id="12444" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12446" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12451" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="12453" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="12455" href="Naturals.Division.html#11225" class="Bound">r₁</a><a id="12457" class="Symbol">)</a> <a id="12459" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="12461" href="Naturals.Division.html#12301" class="Function">IV</a> <a id="12464" href="Naturals.Division.html#12236" class="Function">III</a>

  <a id="12471" href="Naturals.Division.html#12471" class="Function">VI</a> <a id="12474" class="Symbol">:</a> <a id="12476" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12481" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="12483" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12485" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12490" href="Naturals.Division.html#11344" class="Function">k</a> <a id="12492" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="12494" href="Naturals.Division.html#11214" class="Bound">d</a>
  <a id="12498" href="Naturals.Division.html#12471" class="Function">VI</a> <a id="12501" class="Symbol">=</a> <a id="12503" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12513" class="Symbol">(</a><a id="12514" href="Notation.Order.html#558" class="Field Operator">_≤</a> <a id="12517" href="Naturals.Division.html#11214" class="Bound">d</a><a id="12518" class="Symbol">)</a> <a id="12520" class="Symbol">(</a><a id="12521" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="12540" class="Symbol">(</a><a id="12541" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12546" href="Naturals.Division.html#11344" class="Function">k</a><a id="12547" class="Symbol">)</a> <a id="12549" class="Symbol">(</a><a id="12550" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12555" href="Naturals.Division.html#11214" class="Bound">d</a><a id="12556" class="Symbol">))</a> <a id="12559" href="Naturals.Division.html#12380" class="Function">V</a>

  <a id="12564" href="Naturals.Division.html#12564" class="Function">γ</a> <a id="12566" class="Symbol">:</a> <a id="12568" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12573" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="12575" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="12577" href="Naturals.Division.html#11214" class="Bound">d</a>
  <a id="12581" href="Naturals.Division.html#12564" class="Function">γ</a> <a id="12583" class="Symbol">=</a> <a id="12585" href="Naturals.Multiplication.html#12281" class="Function">product-order-cancellable</a> <a id="12611" class="Symbol">(</a><a id="12612" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12617" href="Naturals.Division.html#11214" class="Bound">d</a><a id="12618" class="Symbol">)</a> <a id="12620" href="Naturals.Division.html#11344" class="Function">k</a> <a id="12622" href="Naturals.Division.html#11214" class="Bound">d</a> <a id="12624" href="Naturals.Division.html#12471" class="Function">VI</a>

<a id="division-is-prop"></a><a id="12628" href="Naturals.Division.html#12628" class="Function">division-is-prop</a> <a id="12645" class="Symbol">:</a> <a id="12647" class="Symbol">(</a><a id="12648" href="Naturals.Division.html#12648" class="Bound">a</a> <a id="12650" href="Naturals.Division.html#12650" class="Bound">d</a> <a id="12652" class="Symbol">:</a> <a id="12654" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12655" class="Symbol">)</a> <a id="12657" class="Symbol">→</a> <a id="12659" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12667" class="Symbol">(</a><a id="12668" href="Naturals.Division.html#6866" class="Function">division-theorem</a> <a id="12685" href="Naturals.Division.html#12648" class="Bound">a</a> <a id="12687" href="Naturals.Division.html#12650" class="Bound">d</a><a id="12688" class="Symbol">)</a>
<a id="12690" href="Naturals.Division.html#12628" class="Function">division-is-prop</a> <a id="12707" href="Naturals.Division.html#12707" class="Bound">a</a> <a id="12709" href="Naturals.Division.html#12709" class="Bound">d</a> <a id="12711" class="Symbol">(</a><a id="12712" href="Naturals.Division.html#12712" class="Bound">q₀</a> <a id="12715" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12717" href="Naturals.Division.html#12717" class="Bound">r₀</a> <a id="12720" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12722" href="Naturals.Division.html#12722" class="Bound">e₀</a> <a id="12725" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12727" href="Naturals.Division.html#12727" class="Bound">l₀</a><a id="12729" class="Symbol">)</a> <a id="12731" class="Symbol">(</a><a id="12732" href="Naturals.Division.html#12732" class="Bound">q₁</a> <a id="12735" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12737" href="Naturals.Division.html#12737" class="Bound">r₁</a> <a id="12740" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12742" href="Naturals.Division.html#12742" class="Bound">e₁</a> <a id="12745" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12747" href="Naturals.Division.html#12747" class="Bound">l₁</a><a id="12749" class="Symbol">)</a> <a id="12751" class="Symbol">=</a> <a id="12753" href="Naturals.Division.html#12834" class="Function">γ</a> <a id="12755" href="Naturals.Division.html#12766" class="Function">I</a>
 <a id="12758" class="Keyword">where</a>
  <a id="12766" href="Naturals.Division.html#12766" class="Function">I</a> <a id="12768" class="Symbol">:</a> <a id="12770" class="Symbol">(</a><a id="12771" href="Naturals.Division.html#12712" class="Bound">q₀</a> <a id="12774" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="12776" href="Naturals.Division.html#12732" class="Bound">q₁</a><a id="12778" class="Symbol">)</a> <a id="12780" href="Naturals.Division.html#281" class="Datatype Operator">∔</a> <a id="12782" class="Symbol">(</a><a id="12783" href="Naturals.Division.html#12712" class="Bound">q₀</a> <a id="12786" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12788" href="Naturals.Division.html#12732" class="Bound">q₁</a><a id="12790" class="Symbol">)</a> <a id="12792" href="Naturals.Division.html#281" class="Datatype Operator">∔</a> <a id="12794" class="Symbol">(</a><a id="12795" href="Naturals.Division.html#12732" class="Bound">q₁</a> <a id="12798" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="12800" href="Naturals.Division.html#12712" class="Bound">q₀</a><a id="12802" class="Symbol">)</a>
  <a id="12806" href="Naturals.Division.html#12766" class="Function">I</a> <a id="12808" class="Symbol">=</a> <a id="12810" href="Naturals.Order.html#12658" class="Function">&lt;-trichotomous</a> <a id="12825" href="Naturals.Division.html#12712" class="Bound">q₀</a> <a id="12828" href="Naturals.Division.html#12732" class="Bound">q₁</a>

  <a id="12834" href="Naturals.Division.html#12834" class="Function">γ</a> <a id="12836" class="Symbol">:</a> <a id="12838" class="Symbol">(</a><a id="12839" href="Naturals.Division.html#12712" class="Bound">q₀</a> <a id="12842" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="12844" href="Naturals.Division.html#12732" class="Bound">q₁</a><a id="12846" class="Symbol">)</a> <a id="12848" href="Naturals.Division.html#281" class="Datatype Operator">∔</a> <a id="12850" class="Symbol">(</a><a id="12851" href="Naturals.Division.html#12712" class="Bound">q₀</a> <a id="12854" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12856" href="Naturals.Division.html#12732" class="Bound">q₁</a><a id="12858" class="Symbol">)</a> <a id="12860" href="Naturals.Division.html#281" class="Datatype Operator">∔</a> <a id="12862" class="Symbol">(</a><a id="12863" href="Naturals.Division.html#12732" class="Bound">q₁</a> <a id="12866" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="12868" href="Naturals.Division.html#12712" class="Bound">q₀</a><a id="12870" class="Symbol">)</a>
    <a id="12876" class="Symbol">→</a> <a id="12878" href="Naturals.Division.html#12712" class="Bound">q₀</a> <a id="12881" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12883" href="Naturals.Division.html#12717" class="Bound">r₀</a> <a id="12886" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12888" href="Naturals.Division.html#12722" class="Bound">e₀</a> <a id="12891" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12893" href="Naturals.Division.html#12727" class="Bound">l₀</a> <a id="12896" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12898" href="Naturals.Division.html#12732" class="Bound">q₁</a> <a id="12901" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12903" href="Naturals.Division.html#12737" class="Bound">r₁</a> <a id="12906" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12908" href="Naturals.Division.html#12742" class="Bound">e₁</a> <a id="12911" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12913" href="Naturals.Division.html#12747" class="Bound">l₁</a>
  <a id="12918" href="Naturals.Division.html#12834" class="Function">γ</a> <a id="12920" class="Symbol">(</a><a id="12921" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12925" href="Naturals.Division.html#12925" class="Bound">l</a><a id="12926" class="Symbol">)</a>       <a id="12934" class="Symbol">=</a> <a id="12936" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12943" class="Symbol">(</a><a id="12944" href="Naturals.Division.html#10981" class="Function">division-is-prop-lemma</a> <a id="12967" href="Naturals.Division.html#12707" class="Bound">a</a> <a id="12969" href="Naturals.Division.html#12709" class="Bound">d</a> <a id="12971" href="Naturals.Division.html#12712" class="Bound">q₀</a> <a id="12974" href="Naturals.Division.html#12732" class="Bound">q₁</a> <a id="12977" href="Naturals.Division.html#12717" class="Bound">r₀</a> <a id="12980" href="Naturals.Division.html#12737" class="Bound">r₁</a> <a id="12983" href="Naturals.Division.html#12727" class="Bound">l₀</a> <a id="12986" href="Naturals.Division.html#12722" class="Bound">e₀</a> <a id="12989" href="Naturals.Division.html#12742" class="Bound">e₁</a> <a id="12992" href="Naturals.Division.html#12925" class="Bound">l</a><a id="12993" class="Symbol">)</a>
  <a id="12997" href="Naturals.Division.html#12834" class="Function">γ</a> <a id="12999" class="Symbol">(</a><a id="13000" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13004" class="Symbol">(</a><a id="13005" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13009" href="Naturals.Division.html#13009" class="Bound">e</a><a id="13010" class="Symbol">))</a> <a id="13013" class="Symbol">=</a> <a id="13015" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="13028" class="Symbol">(</a><a id="13029" href="Naturals.Division.html#9712" class="Function">division-is-prop&#39;</a> <a id="13047" href="Naturals.Division.html#12707" class="Bound">a</a> <a id="13049" href="Naturals.Division.html#12709" class="Bound">d</a><a id="13050" class="Symbol">)</a> <a id="13052" href="Naturals.Division.html#13009" class="Bound">e</a>
  <a id="13056" href="Naturals.Division.html#12834" class="Function">γ</a> <a id="13058" class="Symbol">(</a><a id="13059" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13063" class="Symbol">(</a><a id="13064" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13068" href="Naturals.Division.html#13068" class="Bound">l</a><a id="13069" class="Symbol">))</a> <a id="13072" class="Symbol">=</a> <a id="13074" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13081" class="Symbol">(</a><a id="13082" href="Naturals.Division.html#10981" class="Function">division-is-prop-lemma</a> <a id="13105" href="Naturals.Division.html#12707" class="Bound">a</a> <a id="13107" href="Naturals.Division.html#12709" class="Bound">d</a> <a id="13109" href="Naturals.Division.html#12732" class="Bound">q₁</a> <a id="13112" href="Naturals.Division.html#12712" class="Bound">q₀</a> <a id="13115" href="Naturals.Division.html#12737" class="Bound">r₁</a> <a id="13118" href="Naturals.Division.html#12717" class="Bound">r₀</a> <a id="13121" href="Naturals.Division.html#12747" class="Bound">l₁</a> <a id="13124" href="Naturals.Division.html#12742" class="Bound">e₁</a> <a id="13127" href="Naturals.Division.html#12722" class="Bound">e₀</a> <a id="13130" href="Naturals.Division.html#13068" class="Bound">l</a><a id="13131" class="Symbol">)</a>

<a id="13134" class="Markup">\end{code}</a><a id="13144" class="Background">

A property of division which is sometimes useful is the following.
If a * b ＝ a * c + d. If we were considering integers, this would be
easy to prove by simply by rewriting the equation as a * (b - c) ＝
d. With natural numbers, instead use induction on b and c.

If c ＝ 0, we are done, since a * b ∣ d.
If b ＝ 0, then 0 ＝ a * c + d, and hence d ＝ 0, and a * 0 ＝ 0, and we are done.
If b , c &gt; 0, then we use induction.
The inductive hypothesis is: a * b       ＝ a * c       + d → a ∣ d,
                 and we have a * (b + 1) ＝ a * (c + 1) + d.

Since addition is left cancellable, we can find that a * b ＝ a * c + d and we
are done.

</a><a id="13783" class="Markup">\begin{code}</a>

<a id="factor-of-sum-consequence"></a><a id="13797" href="Naturals.Division.html#13797" class="Function">factor-of-sum-consequence</a> <a id="13823" class="Symbol">:</a> <a id="13825" class="Symbol">(</a><a id="13826" href="Naturals.Division.html#13826" class="Bound">a</a> <a id="13828" href="Naturals.Division.html#13828" class="Bound">b</a> <a id="13830" href="Naturals.Division.html#13830" class="Bound">c</a> <a id="13832" href="Naturals.Division.html#13832" class="Bound">d</a> <a id="13834" class="Symbol">:</a> <a id="13836" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13837" class="Symbol">)</a> <a id="13839" class="Symbol">→</a> <a id="13841" href="Naturals.Division.html#13826" class="Bound">a</a> <a id="13843" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="13845" href="Naturals.Division.html#13828" class="Bound">b</a> <a id="13847" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13849" href="Naturals.Division.html#13826" class="Bound">a</a> <a id="13851" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="13853" href="Naturals.Division.html#13830" class="Bound">c</a> <a id="13855" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="13857" href="Naturals.Division.html#13832" class="Bound">d</a> <a id="13859" class="Symbol">→</a> <a id="13861" href="Naturals.Division.html#13826" class="Bound">a</a> <a id="13863" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="13865" href="Naturals.Division.html#13832" class="Bound">d</a>
<a id="13867" href="Naturals.Division.html#13797" class="Function">factor-of-sum-consequence</a> <a id="13893" href="Naturals.Division.html#13893" class="Bound">a</a> <a id="13895" href="Naturals.Division.html#13895" class="Bound">b</a> <a id="13897" class="Number">0</a> <a id="13899" href="Naturals.Division.html#13899" class="Bound">d</a> <a id="13901" href="Naturals.Division.html#13901" class="Bound">e</a> <a id="13903" class="Symbol">=</a> <a id="13905" href="Naturals.Division.html#13895" class="Bound">b</a> <a id="13907" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13909" href="Naturals.Division.html#13920" class="Function">γ</a>
 <a id="13912" class="Keyword">where</a>
  <a id="13920" href="Naturals.Division.html#13920" class="Function">γ</a> <a id="13922" class="Symbol">:</a> <a id="13924" href="Naturals.Division.html#13893" class="Bound">a</a> <a id="13926" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="13928" href="Naturals.Division.html#13895" class="Bound">b</a> <a id="13930" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13932" href="Naturals.Division.html#13899" class="Bound">d</a>
  <a id="13936" href="Naturals.Division.html#13920" class="Function">γ</a> <a id="13938" class="Symbol">=</a> <a id="13940" href="Naturals.Division.html#13893" class="Bound">a</a> <a id="13942" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="13944" href="Naturals.Division.html#13895" class="Bound">b</a>     <a id="13950" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13953" href="Naturals.Division.html#13901" class="Bound">e</a>                   <a id="13973" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="13981" href="Naturals.Division.html#13893" class="Bound">a</a> <a id="13983" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="13985" class="Number">0</a> <a id="13987" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="13989" href="Naturals.Division.html#13899" class="Bound">d</a> <a id="13991" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13994" href="Naturals.Addition.html#414" class="Function">zero-left-neutral</a> <a id="14012" href="Naturals.Division.html#13899" class="Bound">d</a> <a id="14014" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="14022" href="Naturals.Division.html#13899" class="Bound">d</a>         <a id="14032" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
<a id="14034" href="Naturals.Division.html#13797" class="Function">factor-of-sum-consequence</a> <a id="14060" href="Naturals.Division.html#14060" class="Bound">a</a> <a id="14062" class="Number">0</a> <a id="14064" class="Symbol">(</a><a id="14065" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14070" href="Naturals.Division.html#14070" class="Bound">c</a><a id="14071" class="Symbol">)</a> <a id="14073" href="Naturals.Division.html#14073" class="Bound">d</a> <a id="14075" href="Naturals.Division.html#14075" class="Bound">e</a> <a id="14077" class="Symbol">=</a> <a id="14079" class="Number">0</a> <a id="14081" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14083" href="Naturals.Division.html#14094" class="Function">γ</a>
 <a id="14086" class="Keyword">where</a>
  <a id="14094" href="Naturals.Division.html#14094" class="Function">γ</a> <a id="14096" class="Symbol">:</a> <a id="14098" class="Number">0</a> <a id="14100" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14102" href="Naturals.Division.html#14073" class="Bound">d</a>
  <a id="14106" href="Naturals.Division.html#14094" class="Function">γ</a> <a id="14108" class="Symbol">=</a> <a id="14110" href="Naturals.Addition.html#4623" class="Function">sum-to-zero-gives-zero</a> <a id="14133" class="Symbol">(</a><a id="14134" href="Naturals.Division.html#14060" class="Bound">a</a> <a id="14136" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="14138" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14143" href="Naturals.Division.html#14070" class="Bound">c</a><a id="14144" class="Symbol">)</a> <a id="14146" href="Naturals.Division.html#14073" class="Bound">d</a> <a id="14148" class="Symbol">(</a><a id="14149" href="Naturals.Division.html#14075" class="Bound">e</a> <a id="14151" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14153" class="Symbol">)</a> <a id="14155" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="14158" href="Naturals.Division.html#13797" class="Function">factor-of-sum-consequence</a> <a id="14184" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14186" class="Symbol">(</a><a id="14187" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14192" href="Naturals.Division.html#14192" class="Bound">b</a><a id="14193" class="Symbol">)</a> <a id="14195" class="Symbol">(</a><a id="14196" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14201" href="Naturals.Division.html#14201" class="Bound">c</a><a id="14202" class="Symbol">)</a> <a id="14204" href="Naturals.Division.html#14204" class="Bound">d</a> <a id="14206" href="Naturals.Division.html#14206" class="Bound">e</a> <a id="14208" class="Symbol">=</a> <a id="14210" href="Naturals.Division.html#14496" class="Function">γ</a>
  <a id="14214" class="Keyword">where</a>
   <a id="14223" href="Naturals.Division.html#14223" class="Function">I</a> <a id="14225" class="Symbol">:</a> <a id="14227" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14229" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="14231" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14236" href="Naturals.Division.html#14192" class="Bound">b</a> <a id="14238" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14240" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14242" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="14244" class="Symbol">(</a><a id="14245" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14247" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="14249" href="Naturals.Division.html#14201" class="Bound">c</a> <a id="14251" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="14253" href="Naturals.Division.html#14204" class="Bound">d</a><a id="14254" class="Symbol">)</a>
   <a id="14259" href="Naturals.Division.html#14223" class="Function">I</a> <a id="14261" class="Symbol">=</a> <a id="14263" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14265" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="14267" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14272" href="Naturals.Division.html#14192" class="Bound">b</a>      <a id="14279" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14282" href="Naturals.Division.html#14206" class="Bound">e</a>                                  <a id="14317" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="14326" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14328" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="14330" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14335" href="Naturals.Division.html#14201" class="Bound">c</a> <a id="14337" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="14339" href="Naturals.Division.html#14204" class="Bound">d</a>  <a id="14342" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14345" href="Naturals.Addition.html#703" class="Function">addition-associativity</a> <a id="14368" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14370" class="Symbol">(</a><a id="14371" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14373" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="14375" href="Naturals.Division.html#14201" class="Bound">c</a><a id="14376" class="Symbol">)</a> <a id="14378" href="Naturals.Division.html#14204" class="Bound">d</a> <a id="14380" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="14389" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14391" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="14393" class="Symbol">(</a><a id="14394" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14396" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="14398" href="Naturals.Division.html#14201" class="Bound">c</a> <a id="14400" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="14402" href="Naturals.Division.html#14204" class="Bound">d</a><a id="14403" class="Symbol">)</a> <a id="14405" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="14411" href="Naturals.Division.html#14411" class="Function">II</a> <a id="14414" class="Symbol">:</a> <a id="14416" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14418" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="14420" href="Naturals.Division.html#14192" class="Bound">b</a> <a id="14422" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14424" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14426" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="14428" href="Naturals.Division.html#14201" class="Bound">c</a> <a id="14430" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="14432" href="Naturals.Division.html#14204" class="Bound">d</a>
   <a id="14437" href="Naturals.Division.html#14411" class="Function">II</a> <a id="14440" class="Symbol">=</a> <a id="14442" href="Naturals.Addition.html#3332" class="Function">addition-left-cancellable</a> <a id="14468" class="Symbol">(</a><a id="14469" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14471" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="14473" href="Naturals.Division.html#14192" class="Bound">b</a><a id="14474" class="Symbol">)</a> <a id="14476" class="Symbol">(</a><a id="14477" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14479" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="14481" href="Naturals.Division.html#14201" class="Bound">c</a> <a id="14483" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="14485" href="Naturals.Division.html#14204" class="Bound">d</a><a id="14486" class="Symbol">)</a> <a id="14488" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14490" href="Naturals.Division.html#14223" class="Function">I</a>

   <a id="14496" href="Naturals.Division.html#14496" class="Function">γ</a> <a id="14498" class="Symbol">:</a> <a id="14500" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14502" href="Naturals.Division.html#766" class="Function Operator">∣</a> <a id="14504" href="Naturals.Division.html#14204" class="Bound">d</a>
   <a id="14509" href="Naturals.Division.html#14496" class="Function">γ</a> <a id="14511" class="Symbol">=</a> <a id="14513" href="Naturals.Division.html#13797" class="Function">factor-of-sum-consequence</a> <a id="14539" href="Naturals.Division.html#14184" class="Bound">a</a> <a id="14541" href="Naturals.Division.html#14192" class="Bound">b</a> <a id="14543" href="Naturals.Division.html#14201" class="Bound">c</a> <a id="14545" href="Naturals.Division.html#14204" class="Bound">d</a> <a id="14547" href="Naturals.Division.html#14411" class="Function">II</a>

<a id="14551" class="Markup">\end{code}</a><a id="14561" class="Background">
</a></pre></body></html>

==> anc/html/Naturals.Double.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Naturals.Double</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Double function on natural nuumbers.

</a><a id="39" class="Markup">\begin{code}</a>

<a id="53" class="Symbol">{-#</a> <a id="57" class="Keyword">OPTIONS</a> <a id="65" class="Pragma">--safe</a> <a id="72" class="Pragma">--without-K</a> <a id="84" class="Symbol">#-}</a>

<a id="89" class="Keyword">module</a> <a id="96" href="Naturals.Double.html" class="Module">Naturals.Double</a> <a id="112" class="Keyword">where</a>

<a id="119" class="Keyword">open</a> <a id="124" class="Keyword">import</a> <a id="131" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="144" class="Keyword">hiding</a> <a id="151" class="Symbol">(</a><a id="152" href="MLTT.Plus.html#174" class="Datatype Operator">_+_</a><a id="155" class="Symbol">)</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Naturals.Properties.html" class="Module">Naturals.Properties</a>

<a id="double"></a><a id="190" href="Naturals.Double.html#190" class="Function">double</a> <a id="197" class="Symbol">:</a> <a id="199" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="201" class="Symbol">→</a> <a id="203" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="205" href="Naturals.Double.html#190" class="Function">double</a> <a id="212" class="Number">0</a>        <a id="221" class="Symbol">=</a> <a id="223" class="Number">0</a>
<a id="225" href="Naturals.Double.html#190" class="Function">double</a> <a id="232" class="Symbol">(</a><a id="233" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="238" href="Naturals.Double.html#238" class="Bound">n</a><a id="239" class="Symbol">)</a> <a id="241" class="Symbol">=</a> <a id="243" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="248" class="Symbol">(</a><a id="249" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="254" class="Symbol">(</a><a id="255" href="Naturals.Double.html#190" class="Function">double</a> <a id="262" href="Naturals.Double.html#238" class="Bound">n</a><a id="263" class="Symbol">))</a>

<a id="sdouble"></a><a id="267" href="Naturals.Double.html#267" class="Function">sdouble</a> <a id="275" class="Symbol">:</a> <a id="277" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="279" class="Symbol">→</a> <a id="281" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="283" href="Naturals.Double.html#267" class="Function">sdouble</a> <a id="291" class="Symbol">=</a> <a id="293" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="298" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="300" href="Naturals.Double.html#190" class="Function">double</a>

<a id="double-is-not-sdouble"></a><a id="308" href="Naturals.Double.html#308" class="Function">double-is-not-sdouble</a> <a id="330" class="Symbol">:</a> <a id="332" class="Symbol">{</a><a id="333" href="Naturals.Double.html#333" class="Bound">m</a> <a id="335" href="Naturals.Double.html#335" class="Bound">n</a> <a id="337" class="Symbol">:</a> <a id="339" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="340" class="Symbol">}</a> <a id="342" class="Symbol">→</a> <a id="344" href="Naturals.Double.html#190" class="Function">double</a> <a id="351" href="Naturals.Double.html#333" class="Bound">m</a> <a id="353" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="355" href="Naturals.Double.html#267" class="Function">sdouble</a> <a id="363" href="Naturals.Double.html#335" class="Bound">n</a>
<a id="365" href="Naturals.Double.html#308" class="Function">double-is-not-sdouble</a> <a id="387" class="Symbol">{</a><a id="388" class="Number">0</a><a id="389" class="Symbol">}</a>      <a id="396" class="Symbol">{</a><a id="397" class="Number">0</a><a id="398" class="Symbol">}</a>      <a id="405" class="Symbol">=</a> <a id="407" href="Naturals.Properties.html#463" class="Function">zero-not-positive</a> <a id="425" class="Number">0</a>
<a id="427" href="Naturals.Double.html#308" class="Function">double-is-not-sdouble</a> <a id="449" class="Symbol">{</a><a id="450" class="Number">0</a><a id="451" class="Symbol">}</a>      <a id="458" class="Symbol">{</a><a id="459" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="464" href="Naturals.Double.html#464" class="Bound">n</a><a id="465" class="Symbol">}</a> <a id="467" class="Symbol">=</a> <a id="469" href="Naturals.Properties.html#463" class="Function">zero-not-positive</a>
                                           <a id="530" class="Symbol">(</a><a id="531" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="536" class="Symbol">(</a><a id="537" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="542" class="Symbol">(</a><a id="543" href="Naturals.Double.html#190" class="Function">double</a> <a id="550" href="Naturals.Double.html#464" class="Bound">n</a><a id="551" class="Symbol">)))</a>
<a id="555" href="Naturals.Double.html#308" class="Function">double-is-not-sdouble</a> <a id="577" class="Symbol">{</a><a id="578" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="583" href="Naturals.Double.html#583" class="Bound">m</a><a id="584" class="Symbol">}</a> <a id="586" class="Symbol">{</a><a id="587" class="Number">0</a><a id="588" class="Symbol">}</a>      <a id="595" class="Symbol">=</a> <a id="597" class="Symbol">λ</a> <a id="599" href="Naturals.Double.html#599" class="Bound">p</a> <a id="601" class="Symbol">→</a> <a id="603" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a>
                                                 <a id="670" class="Symbol">(</a><a id="671" href="Naturals.Double.html#190" class="Function">double</a> <a id="678" href="Naturals.Double.html#583" class="Bound">m</a><a id="679" class="Symbol">)</a>
                                                 <a id="730" class="Symbol">(</a><a id="731" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="739" href="Naturals.Double.html#599" class="Bound">p</a><a id="740" class="Symbol">)</a>
<a id="742" href="Naturals.Double.html#308" class="Function">double-is-not-sdouble</a> <a id="764" class="Symbol">{</a><a id="765" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="770" href="Naturals.Double.html#770" class="Bound">m</a><a id="771" class="Symbol">}</a> <a id="773" class="Symbol">{</a><a id="774" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="779" href="Naturals.Double.html#779" class="Bound">n</a><a id="780" class="Symbol">}</a> <a id="782" class="Symbol">=</a> <a id="784" class="Symbol">λ</a> <a id="786" href="Naturals.Double.html#786" class="Bound">p</a> <a id="788" class="Symbol">→</a> <a id="790" href="Naturals.Double.html#308" class="Function">double-is-not-sdouble</a>
                                                 <a id="861" class="Symbol">(</a><a id="862" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="870" class="Symbol">(</a><a id="871" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="879" href="Naturals.Double.html#786" class="Bound">p</a><a id="880" class="Symbol">))</a>

<a id="double-lc"></a><a id="884" href="Naturals.Double.html#884" class="Function">double-lc</a> <a id="894" class="Symbol">:</a> <a id="896" class="Symbol">{</a><a id="897" href="Naturals.Double.html#897" class="Bound">m</a> <a id="899" href="Naturals.Double.html#899" class="Bound">n</a> <a id="901" class="Symbol">:</a> <a id="903" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">→</a> <a id="908" href="Naturals.Double.html#190" class="Function">double</a> <a id="915" href="Naturals.Double.html#897" class="Bound">m</a> <a id="917" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="919" href="Naturals.Double.html#190" class="Function">double</a> <a id="926" href="Naturals.Double.html#899" class="Bound">n</a> <a id="928" class="Symbol">→</a> <a id="930" href="Naturals.Double.html#897" class="Bound">m</a> <a id="932" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="934" href="Naturals.Double.html#899" class="Bound">n</a>
<a id="936" href="Naturals.Double.html#884" class="Function">double-lc</a> <a id="946" class="Symbol">{</a><a id="947" class="Number">0</a><a id="948" class="Symbol">}</a>      <a id="955" class="Symbol">{</a><a id="956" class="Number">0</a><a id="957" class="Symbol">}</a>      <a id="964" href="Naturals.Double.html#964" class="Bound">p</a> <a id="966" class="Symbol">=</a> <a id="968" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="973" href="Naturals.Double.html#884" class="Function">double-lc</a> <a id="983" class="Symbol">{</a><a id="984" class="Number">0</a><a id="985" class="Symbol">}</a>      <a id="992" class="Symbol">{</a><a id="993" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="998" href="Naturals.Double.html#998" class="Bound">n</a><a id="999" class="Symbol">}</a> <a id="1001" href="Naturals.Double.html#1001" class="Bound">p</a> <a id="1003" class="Symbol">=</a>
 <a id="1006" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Naturals.Properties.html#463" class="Function">zero-not-positive</a> <a id="1032" class="Symbol">(</a><a id="1033" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1038" class="Symbol">(</a><a id="1039" href="Naturals.Double.html#190" class="Function">double</a> <a id="1046" href="Naturals.Double.html#998" class="Bound">n</a><a id="1047" class="Symbol">))</a> <a id="1050" href="Naturals.Double.html#1001" class="Bound">p</a><a id="1051" class="Symbol">)</a>
<a id="1053" href="Naturals.Double.html#884" class="Function">double-lc</a> <a id="1063" class="Symbol">{</a><a id="1064" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1069" href="Naturals.Double.html#1069" class="Bound">m</a><a id="1070" class="Symbol">}</a> <a id="1072" class="Symbol">{</a><a id="1073" class="Number">0</a><a id="1074" class="Symbol">}</a>      <a id="1081" href="Naturals.Double.html#1081" class="Bound">p</a> <a id="1083" class="Symbol">=</a>
 <a id="1086" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="1112" class="Symbol">(</a><a id="1113" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1118" class="Symbol">(</a><a id="1119" href="Naturals.Double.html#190" class="Function">double</a> <a id="1126" href="Naturals.Double.html#1069" class="Bound">m</a><a id="1127" class="Symbol">))</a> <a id="1130" href="Naturals.Double.html#1081" class="Bound">p</a><a id="1131" class="Symbol">)</a>
<a id="1133" href="Naturals.Double.html#884" class="Function">double-lc</a> <a id="1143" class="Symbol">{</a><a id="1144" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1149" href="Naturals.Double.html#1149" class="Bound">m</a><a id="1150" class="Symbol">}</a> <a id="1152" class="Symbol">{</a><a id="1153" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1158" href="Naturals.Double.html#1158" class="Bound">n</a><a id="1159" class="Symbol">}</a> <a id="1161" href="Naturals.Double.html#1161" class="Bound">p</a> <a id="1163" class="Symbol">=</a> <a id="1165" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1168" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1173" href="Naturals.Double.html#1185" class="Function">IH</a>
 <a id="1177" class="Keyword">where</a>
  <a id="1185" href="Naturals.Double.html#1185" class="Function">IH</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Naturals.Double.html#1149" class="Bound">m</a> <a id="1192" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1194" href="Naturals.Double.html#1158" class="Bound">n</a>
  <a id="1198" href="Naturals.Double.html#1185" class="Function">IH</a> <a id="1201" class="Symbol">=</a> <a id="1203" href="Naturals.Double.html#884" class="Function">double-lc</a> <a id="1213" class="Symbol">{</a><a id="1214" href="Naturals.Double.html#1149" class="Bound">m</a><a id="1215" class="Symbol">}</a> <a id="1217" class="Symbol">{</a><a id="1218" href="Naturals.Double.html#1158" class="Bound">n</a><a id="1219" class="Symbol">}</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="1239" href="Naturals.Double.html#1161" class="Bound">p</a><a id="1240" class="Symbol">))</a>

<a id="sdouble-lc"></a><a id="1244" href="Naturals.Double.html#1244" class="Function">sdouble-lc</a> <a id="1255" class="Symbol">:</a> <a id="1257" class="Symbol">{</a><a id="1258" href="Naturals.Double.html#1258" class="Bound">m</a> <a id="1260" href="Naturals.Double.html#1260" class="Bound">n</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1265" class="Symbol">}</a> <a id="1267" class="Symbol">→</a> <a id="1269" href="Naturals.Double.html#267" class="Function">sdouble</a> <a id="1277" href="Naturals.Double.html#1258" class="Bound">m</a> <a id="1279" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1281" href="Naturals.Double.html#267" class="Function">sdouble</a> <a id="1289" href="Naturals.Double.html#1260" class="Bound">n</a> <a id="1291" class="Symbol">→</a> <a id="1293" href="Naturals.Double.html#1258" class="Bound">m</a> <a id="1295" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1297" href="Naturals.Double.html#1260" class="Bound">n</a>
<a id="1299" href="Naturals.Double.html#1244" class="Function">sdouble-lc</a> <a id="1310" class="Symbol">=</a> <a id="1312" href="Naturals.Double.html#884" class="Function">double-lc</a> <a id="1322" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1324" href="Naturals.Properties.html#222" class="Function">succ-lc</a>

<a id="power2"></a><a id="1333" href="Naturals.Double.html#1333" class="Function">power2</a> <a id="1340" class="Symbol">:</a> <a id="1342" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1344" class="Symbol">→</a> <a id="1346" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="1348" href="Naturals.Double.html#1333" class="Function">power2</a> <a id="1355" class="Number">0</a>        <a id="1364" class="Symbol">=</a> <a id="1366" class="Number">1</a>
<a id="1368" href="Naturals.Double.html#1333" class="Function">power2</a> <a id="1375" class="Symbol">(</a><a id="1376" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1381" href="Naturals.Double.html#1381" class="Bound">n</a><a id="1382" class="Symbol">)</a> <a id="1384" class="Symbol">=</a> <a id="1386" href="Naturals.Double.html#190" class="Function">double</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Naturals.Double.html#1333" class="Function">power2</a> <a id="1401" href="Naturals.Double.html#1381" class="Bound">n</a><a id="1402" class="Symbol">)</a>

<a id="1405" class="Markup">\end{code}</a><a id="1415" class="Background">

Added 26 September 2025 by Fredrik Nordvall Forsberg.

</a><a id="1472" class="Markup">\begin{code}</a>

<a id="1486" class="Keyword">open</a> <a id="1491" class="Keyword">import</a> <a id="1498" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="1513" class="Keyword">open</a> <a id="1518" class="Keyword">import</a> <a id="1525" href="Notation.Order.html" class="Module">Notation.Order</a>

<a id="double-reflects-≤"></a><a id="1541" href="Naturals.Double.html#1541" class="Function">double-reflects-≤</a> <a id="1559" class="Symbol">:</a> <a id="1561" class="Symbol">{</a><a id="1562" href="Naturals.Double.html#1562" class="Bound">x</a> <a id="1564" href="Naturals.Double.html#1564" class="Bound">y</a> <a id="1566" class="Symbol">:</a> <a id="1568" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1569" class="Symbol">}</a> <a id="1571" class="Symbol">→</a> <a id="1573" href="Naturals.Double.html#190" class="Function">double</a> <a id="1580" href="Naturals.Double.html#1562" class="Bound">x</a> <a id="1582" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1584" href="Naturals.Double.html#190" class="Function">double</a> <a id="1591" href="Naturals.Double.html#1564" class="Bound">y</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="Naturals.Double.html#1562" class="Bound">x</a> <a id="1597" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1599" href="Naturals.Double.html#1564" class="Bound">y</a>
<a id="1601" href="Naturals.Double.html#1541" class="Function">double-reflects-≤</a> <a id="1619" class="Symbol">{</a><a id="1620" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="1624" class="Symbol">}</a> <a id="1626" class="Symbol">{</a><a id="1627" href="Naturals.Double.html#1627" class="Bound">y</a><a id="1628" class="Symbol">}</a> <a id="1630" class="Symbol">_</a> <a id="1632" class="Symbol">=</a> <a id="1634" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="1636" href="Naturals.Double.html#1541" class="Function">double-reflects-≤</a> <a id="1654" class="Symbol">{</a><a id="1655" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1660" href="Naturals.Double.html#1660" class="Bound">x</a><a id="1661" class="Symbol">}</a> <a id="1663" class="Symbol">{</a><a id="1664" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="1668" class="Symbol">}</a>   <a id="1672" href="Naturals.Double.html#1672" class="Bound">p</a> <a id="1674" class="Symbol">=</a> <a id="1676" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1683" href="Naturals.Double.html#1672" class="Bound">p</a>
<a id="1685" href="Naturals.Double.html#1541" class="Function">double-reflects-≤</a> <a id="1703" class="Symbol">{</a><a id="1704" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1709" href="Naturals.Double.html#1709" class="Bound">x</a><a id="1710" class="Symbol">}</a> <a id="1712" class="Symbol">{</a><a id="1713" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1718" href="Naturals.Double.html#1718" class="Bound">y</a><a id="1719" class="Symbol">}</a> <a id="1721" href="Naturals.Double.html#1721" class="Bound">p</a> <a id="1723" class="Symbol">=</a> <a id="1725" href="Naturals.Double.html#1541" class="Function">double-reflects-≤</a> <a id="1743" class="Symbol">{</a><a id="1744" href="Naturals.Double.html#1709" class="Bound">x</a><a id="1745" class="Symbol">}</a> <a id="1747" class="Symbol">{</a><a id="1748" href="Naturals.Double.html#1718" class="Bound">y</a><a id="1749" class="Symbol">}</a> <a id="1751" href="Naturals.Double.html#1721" class="Bound">p</a>

<a id="double-reflects-&lt;"></a><a id="1754" href="Naturals.Double.html#1754" class="Function">double-reflects-&lt;</a> <a id="1772" class="Symbol">:</a> <a id="1774" class="Symbol">{</a><a id="1775" href="Naturals.Double.html#1775" class="Bound">x</a> <a id="1777" href="Naturals.Double.html#1777" class="Bound">y</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1782" class="Symbol">}</a> <a id="1784" class="Symbol">→</a> <a id="1786" href="Naturals.Double.html#190" class="Function">double</a> <a id="1793" href="Naturals.Double.html#1775" class="Bound">x</a> <a id="1795" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="1797" href="Naturals.Double.html#190" class="Function">double</a> <a id="1804" href="Naturals.Double.html#1777" class="Bound">y</a> <a id="1806" class="Symbol">→</a> <a id="1808" href="Naturals.Double.html#1775" class="Bound">x</a> <a id="1810" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="1812" href="Naturals.Double.html#1777" class="Bound">y</a>
<a id="1814" href="Naturals.Double.html#1754" class="Function">double-reflects-&lt;</a> <a id="1832" class="Symbol">{</a><a id="1833" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="1837" class="Symbol">}</a> <a id="1839" class="Symbol">{</a><a id="1840" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1845" href="Naturals.Double.html#1845" class="Bound">y</a><a id="1846" class="Symbol">}</a> <a id="1848" class="Symbol">_</a> <a id="1850" class="Symbol">=</a> <a id="1852" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="1854" href="Naturals.Double.html#1754" class="Function">double-reflects-&lt;</a> <a id="1872" class="Symbol">{</a><a id="1873" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="1877" class="Symbol">}</a>   <a id="1881" class="Symbol">{</a><a id="1882" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="1886" class="Symbol">}</a>   <a id="1890" href="Naturals.Double.html#1890" class="Bound">p</a> <a id="1892" class="Symbol">=</a> <a id="1894" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1901" href="Naturals.Double.html#1890" class="Bound">p</a>
<a id="1903" href="Naturals.Double.html#1754" class="Function">double-reflects-&lt;</a> <a id="1921" class="Symbol">{</a><a id="1922" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1927" href="Naturals.Double.html#1927" class="Bound">x</a><a id="1928" class="Symbol">}</a> <a id="1930" class="Symbol">{</a><a id="1931" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="1935" class="Symbol">}</a>   <a id="1939" href="Naturals.Double.html#1939" class="Bound">p</a> <a id="1941" class="Symbol">=</a> <a id="1943" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1950" href="Naturals.Double.html#1939" class="Bound">p</a>
<a id="1952" href="Naturals.Double.html#1754" class="Function">double-reflects-&lt;</a> <a id="1970" class="Symbol">{</a><a id="1971" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1976" href="Naturals.Double.html#1976" class="Bound">x</a><a id="1977" class="Symbol">}</a> <a id="1979" class="Symbol">{</a><a id="1980" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1985" href="Naturals.Double.html#1985" class="Bound">y</a><a id="1986" class="Symbol">}</a> <a id="1988" href="Naturals.Double.html#1988" class="Bound">p</a> <a id="1990" class="Symbol">=</a> <a id="1992" href="Naturals.Double.html#1754" class="Function">double-reflects-&lt;</a> <a id="2010" class="Symbol">{</a><a id="2011" href="Naturals.Double.html#1976" class="Bound">x</a><a id="2012" class="Symbol">}</a> <a id="2014" class="Symbol">{</a><a id="2015" href="Naturals.Double.html#1985" class="Bound">y</a><a id="2016" class="Symbol">}</a> <a id="2018" href="Naturals.Double.html#1988" class="Bound">p</a>

<a id="2021" class="Markup">\end{code}</a><a id="2031" class="Background">

Added 26 September 2025 by Fredrik Nordvall Forsberg.

</a><a id="2088" class="Markup">\begin{code}</a>

<a id="2102" class="Keyword">open</a> <a id="2107" class="Keyword">import</a> <a id="2114" href="Naturals.Addition.html" class="Module">Naturals.Addition</a>

<a id="double-is-self-addition"></a><a id="2133" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="2157" class="Symbol">:</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Naturals.Double.html#2160" class="Bound">n</a> <a id="2162" class="Symbol">:</a> <a id="2164" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2165" class="Symbol">)</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Naturals.Double.html#190" class="Function">double</a> <a id="2176" href="Naturals.Double.html#2160" class="Bound">n</a> <a id="2178" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2180" href="Naturals.Double.html#2160" class="Bound">n</a> <a id="2182" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2184" href="Naturals.Double.html#2160" class="Bound">n</a>
<a id="2186" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="2210" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="2215" class="Symbol">=</a> <a id="2217" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2222" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="2246" class="Symbol">(</a><a id="2247" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2252" href="Naturals.Double.html#2252" class="Bound">n</a><a id="2253" class="Symbol">)</a> <a id="2255" class="Symbol">=</a>
 <a id="2258" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2261" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2266" class="Symbol">(</a><a id="2267" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Naturals.Double.html#190" class="Function">double</a> <a id="2280" href="Naturals.Double.html#2252" class="Bound">n</a><a id="2281" class="Symbol">)</a> <a id="2283" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2286" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2289" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="2319" href="Naturals.Double.html#2252" class="Bound">n</a><a id="2320" class="Symbol">)</a> <a id="2322" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="2334" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2339" class="Symbol">(</a><a id="2340" href="Naturals.Double.html#2252" class="Bound">n</a> <a id="2342" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2344" href="Naturals.Double.html#2252" class="Bound">n</a><a id="2345" class="Symbol">)</a>    <a id="2350" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2353" href="Naturals.Addition.html#2815" class="Function">succ-left</a> <a id="2363" href="Naturals.Double.html#2252" class="Bound">n</a> <a id="2365" href="Naturals.Double.html#2252" class="Bound">n</a> <a id="2367" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2370" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="2382" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2387" href="Naturals.Double.html#2252" class="Bound">n</a> <a id="2389" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2391" href="Naturals.Double.html#2252" class="Bound">n</a>      <a id="2398" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="2399" class="Symbol">)</a>

<a id="2402" class="Markup">\end{code}</a><a id="2412" class="Background">
</a></pre></body></html>

==> anc/html/Naturals.ExitTruncation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Naturals.ExitTruncation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 17th August 2024 and 18th September 2024.

A develop and generalize a result from 2013/03/13 first advertised in
the IAS Univalent Foundations mailing list in response to a question
by Andrej Bauer [1]:

If A : ℕ → 𝓤 is a family of decidable types,
then

   ∥ Σ n ꞉ ℕ , A n ∥ → Σ n : ℕ , A n.

This may seem surprising at first sight. The original proof in [1]
uses function extensionality and the assumption that A is
proposition-valued to show that the type

  A m × ((k : ℕ) → A k → m ≤ k

is a proposition for any m. But, using the results of [2] (or its
extended version [3]), we can remove both assumptions.

Moreover, in [4] we show that, more generally, if A : ℕ → 𝓤 is a
family of propositions such that A (n + 1) implies that A n is
decidable, then

   ∥ Σ n ꞉ ℕ , A n ∥ → Σ n : ℕ , A n,

again with a proof that assumes function extensionality. Here, using
[2], we are able to remove the assumption of function extensionlity,
but not that assumption that A is proposition-valued.

Moreover, we can construct the propositional truncation of the type
Σ n ꞉ ℕ , A n in pure Spartan MLTT without assuming that propositional
truncations exist in general, by considering the type of fixed points
of a minimization endomap of Σ n ꞉ ℕ , A n. See the module UF.ExitPropTrunc.

1. Martin Escardo. 2013/03/13 message to the IAS Univalent Foundations
   mailing list.
   https://groups.google.com/g/univalent-foundations/c/SA0dzenV1G4/m/d5iIGdKKNxMJ

2. Nicolai Kraus, Martín Escardó, Thierry Coquand &amp; Thorsten Altenkirch.
   Generalizations of Hedberg’s Theorem.
   TLCA 2013
   https://doi.org/10.1007/978-3-642-38946-7_14

3. Nicolai Kraus, Martín Escardó, Thierry Coquand &amp; Thorsten Altenkirch.
   Notions of Anonymous Existence in Martin-Löf Type Theory.
   Logical Methods in Computer Science, March 24, 2017, Volume 13, Issue 1.
   https://doi.org/10.23638/LMCS-13(1:15)2017

4. Martín H. Escardó and Chuangjie Xu. The inconsistency of a
   Brouwerian continuity principle with the Curry-Howard
   interpretation. 13th International Conference on Typed Lambda
   Calculi and Applications (TLCA 2015).

   https://drops.dagstuhl.de/opus/portals/lipics/index.php?semnr=15006
   https://doi.org/10.4230/LIPIcs.TLCA.2015.153

   Although it was presented with a different proof that assumes function
   extensionlity.

</a><a id="2339" class="Markup">\begin{code}</a>

<a id="2353" class="Symbol">{-#</a> <a id="2357" class="Keyword">OPTIONS</a> <a id="2365" class="Pragma">--safe</a> <a id="2372" class="Pragma">--without-K</a> <a id="2384" class="Symbol">#-}</a>

<a id="2389" class="Keyword">module</a> <a id="2396" href="Naturals.ExitTruncation.html" class="Module">Naturals.ExitTruncation</a> <a id="2420" class="Keyword">where</a>

<a id="2427" class="Keyword">open</a> <a id="2432" class="Keyword">import</a> <a id="2439" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="2452" class="Keyword">open</a> <a id="2457" class="Keyword">import</a> <a id="2464" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="2479" class="Keyword">open</a> <a id="2484" class="Keyword">import</a> <a id="2491" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="2506" class="Keyword">open</a> <a id="2511" class="Keyword">import</a> <a id="2518" href="NotionsOfDecidability.Decidable.html" class="Module">NotionsOfDecidability.Decidable</a>
<a id="2550" class="Keyword">open</a> <a id="2555" class="Keyword">import</a> <a id="2562" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="2573" class="Keyword">open</a> <a id="2578" class="Keyword">import</a> <a id="2585" href="UF.ExitPropTrunc.html" class="Module">UF.ExitPropTrunc</a>
<a id="2602" class="Keyword">open</a> <a id="2607" class="Keyword">import</a> <a id="2614" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="2627" class="Keyword">open</a> <a id="2632" class="Keyword">import</a> <a id="2639" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="2657" class="Keyword">module</a> <a id="2664" href="Naturals.ExitTruncation.html#2664" class="Module">_</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a> <a id="2669" class="Symbol">:</a> <a id="2671" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="2673" class="Symbol">→</a> <a id="2675" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2677" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2679" class="Symbol">)</a>
         <a id="2690" class="Symbol">(</a><a id="2691" href="Naturals.ExitTruncation.html#2691" class="Bound">δ</a> <a id="2693" class="Symbol">:</a> <a id="2695" class="Symbol">(</a><a id="2696" href="Naturals.ExitTruncation.html#2696" class="Bound">n</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2701" class="Symbol">)</a> <a id="2703" class="Symbol">→</a> <a id="2705" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a> <a id="2707" href="Naturals.ExitTruncation.html#2696" class="Bound">n</a> <a id="2709" class="Symbol">→</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Naturals.ExitTruncation.html#2712" class="Bound">k</a> <a id="2714" class="Symbol">:</a> <a id="2716" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="Naturals.ExitTruncation.html#2712" class="Bound">k</a> <a id="2723" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="2725" href="Naturals.ExitTruncation.html#2696" class="Bound">n</a> <a id="2727" class="Symbol">→</a> <a id="2729" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2742" class="Symbol">(</a><a id="2743" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a> <a id="2745" href="Naturals.ExitTruncation.html#2712" class="Bound">k</a><a id="2746" class="Symbol">))</a>
       <a id="2756" class="Keyword">where</a>

 <a id="2764" href="Naturals.ExitTruncation.html#2764" class="Function">minimal-witness⁺</a> <a id="2781" class="Symbol">:</a> <a id="2783" class="Symbol">(</a><a id="2784" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2786" href="Naturals.ExitTruncation.html#2786" class="Bound">n</a> <a id="2788" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2790" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="2792" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2794" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a> <a id="2796" href="Naturals.ExitTruncation.html#2786" class="Bound">n</a><a id="2797" class="Symbol">)</a>
                  <a id="2817" class="Symbol">→</a> <a id="2819" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2821" href="Naturals.ExitTruncation.html#2821" class="Bound">k</a> <a id="2823" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2825" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="2827" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2829" class="Symbol">(</a><a id="2830" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a> <a id="2832" href="Naturals.ExitTruncation.html#2821" class="Bound">k</a> <a id="2834" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2836" class="Symbol">((</a><a id="2838" href="Naturals.ExitTruncation.html#2838" class="Bound">i</a> <a id="2840" class="Symbol">:</a> <a id="2842" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2843" class="Symbol">)</a> <a id="2845" class="Symbol">→</a> <a id="2847" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a> <a id="2849" href="Naturals.ExitTruncation.html#2838" class="Bound">i</a> <a id="2851" class="Symbol">→</a> <a id="2853" href="Naturals.ExitTruncation.html#2821" class="Bound">k</a> <a id="2855" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2857" href="Naturals.ExitTruncation.html#2838" class="Bound">i</a><a id="2858" class="Symbol">))</a>
 <a id="2862" href="Naturals.ExitTruncation.html#2764" class="Function">minimal-witness⁺</a> <a id="2879" class="Symbol">=</a> <a id="2881" href="MLTT.Sigma.html#605" class="Function">uncurry</a> <a id="2889" class="Symbol">(</a><a id="2890" href="Naturals.ExitTruncation.html#2908" class="Function">μ</a> <a id="2892" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a> <a id="2894" href="Naturals.ExitTruncation.html#2691" class="Bound">δ</a><a id="2895" class="Symbol">)</a>
  <a id="2899" class="Keyword">where</a>
   <a id="2908" href="Naturals.ExitTruncation.html#2908" class="Function">μ</a> <a id="2910" class="Symbol">:</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Naturals.ExitTruncation.html#2913" class="Bound">A</a> <a id="2915" class="Symbol">:</a> <a id="2917" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="2919" class="Symbol">→</a> <a id="2921" href="Naturals.ExitTruncation.html#2675" class="Bound">𝓤</a> <a id="2923" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2925" class="Symbol">)</a>
     <a id="2932" class="Symbol">→</a> <a id="2934" class="Symbol">((</a><a id="2936" href="Naturals.ExitTruncation.html#2936" class="Bound">n</a> <a id="2938" class="Symbol">:</a> <a id="2940" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2941" class="Symbol">)</a> <a id="2943" class="Symbol">→</a> <a id="2945" href="Naturals.ExitTruncation.html#2913" class="Bound">A</a> <a id="2947" href="Naturals.ExitTruncation.html#2936" class="Bound">n</a> <a id="2949" class="Symbol">→</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Naturals.ExitTruncation.html#2952" class="Bound">k</a> <a id="2954" class="Symbol">:</a> <a id="2956" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2957" class="Symbol">)</a> <a id="2959" class="Symbol">→</a> <a id="2961" href="Naturals.ExitTruncation.html#2952" class="Bound">k</a> <a id="2963" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="2965" href="Naturals.ExitTruncation.html#2936" class="Bound">n</a> <a id="2967" class="Symbol">→</a> <a id="2969" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2982" class="Symbol">(</a><a id="2983" href="Naturals.ExitTruncation.html#2913" class="Bound">A</a> <a id="2985" href="Naturals.ExitTruncation.html#2952" class="Bound">k</a><a id="2986" class="Symbol">))</a>
     <a id="2994" class="Symbol">→</a> <a id="2996" class="Symbol">(</a><a id="2997" href="Naturals.ExitTruncation.html#2997" class="Bound">n</a> <a id="2999" class="Symbol">:</a> <a id="3001" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3002" class="Symbol">)</a>
     <a id="3009" class="Symbol">→</a> <a id="3011" href="Naturals.ExitTruncation.html#2913" class="Bound">A</a> <a id="3013" href="Naturals.ExitTruncation.html#2997" class="Bound">n</a>
     <a id="3020" class="Symbol">→</a> <a id="3022" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3024" href="Naturals.ExitTruncation.html#3024" class="Bound">k</a> <a id="3026" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3028" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3030" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3032" class="Symbol">(</a><a id="3033" href="Naturals.ExitTruncation.html#2913" class="Bound">A</a> <a id="3035" href="Naturals.ExitTruncation.html#3024" class="Bound">k</a> <a id="3037" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3039" class="Symbol">((</a><a id="3041" href="Naturals.ExitTruncation.html#3041" class="Bound">i</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3046" class="Symbol">)</a> <a id="3048" class="Symbol">→</a> <a id="3050" href="Naturals.ExitTruncation.html#2913" class="Bound">A</a> <a id="3052" href="Naturals.ExitTruncation.html#3041" class="Bound">i</a> <a id="3054" class="Symbol">→</a> <a id="3056" href="Naturals.ExitTruncation.html#3024" class="Bound">k</a> <a id="3058" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3060" href="Naturals.ExitTruncation.html#3041" class="Bound">i</a><a id="3061" class="Symbol">))</a>
   <a id="3067" href="Naturals.ExitTruncation.html#2908" class="Function">μ</a> <a id="3069" href="Naturals.ExitTruncation.html#3069" class="Bound">A</a> <a id="3071" href="Naturals.ExitTruncation.html#3071" class="Bound">δ</a> <a id="3073" class="Number">0</a>        <a id="3082" href="Naturals.ExitTruncation.html#3082" class="Bound">a₀</a>   <a id="3087" class="Symbol">=</a> <a id="3089" class="Number">0</a> <a id="3091" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3093" href="Naturals.ExitTruncation.html#3082" class="Bound">a₀</a> <a id="3096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3098" class="Symbol">(λ</a> <a id="3101" href="Naturals.ExitTruncation.html#3101" class="Bound">i</a> <a id="3103" href="Naturals.ExitTruncation.html#3103" class="Bound">aᵢ</a> <a id="3106" class="Symbol">→</a> <a id="3108" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="3119" href="Naturals.ExitTruncation.html#3101" class="Bound">i</a><a id="3120" class="Symbol">)</a>
   <a id="3125" href="Naturals.ExitTruncation.html#2908" class="Function">μ</a> <a id="3127" href="Naturals.ExitTruncation.html#3127" class="Bound">A</a> <a id="3129" href="Naturals.ExitTruncation.html#3129" class="Bound">δ</a> <a id="3131" class="Symbol">(</a><a id="3132" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3137" href="Naturals.ExitTruncation.html#3137" class="Bound">n</a><a id="3138" class="Symbol">)</a> <a id="3140" href="Naturals.ExitTruncation.html#3140" class="Bound">aₙ₊₁</a> <a id="3145" class="Symbol">=</a> <a id="3147" href="Naturals.ExitTruncation.html#3714" class="Function">II</a>
    <a id="3154" class="Keyword">where</a>
     <a id="3165" href="Naturals.ExitTruncation.html#3165" class="Function">IH</a> <a id="3168" class="Symbol">:</a> <a id="3170" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3172" href="Naturals.ExitTruncation.html#3172" class="Bound">j</a> <a id="3174" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3176" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3178" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3180" class="Symbol">((</a><a id="3182" href="Naturals.ExitTruncation.html#3127" class="Bound">A</a> <a id="3184" class="Symbol">(</a><a id="3185" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3190" href="Naturals.ExitTruncation.html#3172" class="Bound">j</a><a id="3191" class="Symbol">)</a> <a id="3193" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3195" class="Symbol">((</a><a id="3197" href="Naturals.ExitTruncation.html#3197" class="Bound">i</a> <a id="3199" class="Symbol">:</a> <a id="3201" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3202" class="Symbol">)</a> <a id="3204" class="Symbol">→</a> <a id="3206" href="Naturals.ExitTruncation.html#3127" class="Bound">A</a> <a id="3208" class="Symbol">(</a><a id="3209" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3214" href="Naturals.ExitTruncation.html#3197" class="Bound">i</a><a id="3215" class="Symbol">)</a> <a id="3217" class="Symbol">→</a> <a id="3219" href="Naturals.ExitTruncation.html#3172" class="Bound">j</a> <a id="3221" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3223" href="Naturals.ExitTruncation.html#3197" class="Bound">i</a><a id="3224" class="Symbol">)))</a>
     <a id="3233" href="Naturals.ExitTruncation.html#3165" class="Function">IH</a> <a id="3236" class="Symbol">=</a> <a id="3238" href="Naturals.ExitTruncation.html#2908" class="Function">μ</a> <a id="3240" class="Symbol">(</a><a id="3241" href="Naturals.ExitTruncation.html#3127" class="Bound">A</a> <a id="3243" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3245" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="3249" class="Symbol">)</a> <a id="3251" class="Symbol">(λ</a> <a id="3254" href="Naturals.ExitTruncation.html#3254" class="Bound">n</a> <a id="3256" href="Naturals.ExitTruncation.html#3256" class="Bound">aₙ₊₁</a> <a id="3261" href="Naturals.ExitTruncation.html#3261" class="Bound">j</a> <a id="3263" class="Symbol">→</a> <a id="3265" href="Naturals.ExitTruncation.html#3129" class="Bound">δ</a> <a id="3267" class="Symbol">(</a><a id="3268" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3273" href="Naturals.ExitTruncation.html#3254" class="Bound">n</a><a id="3274" class="Symbol">)</a> <a id="3276" href="Naturals.ExitTruncation.html#3256" class="Bound">aₙ₊₁</a> <a id="3281" class="Symbol">(</a><a id="3282" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3287" href="Naturals.ExitTruncation.html#3261" class="Bound">j</a><a id="3288" class="Symbol">))</a> <a id="3291" href="Naturals.ExitTruncation.html#3137" class="Bound">n</a> <a id="3293" href="Naturals.ExitTruncation.html#3140" class="Bound">aₙ₊₁</a>

     <a id="3304" href="Naturals.ExitTruncation.html#3304" class="Function">I</a> <a id="3306" class="Symbol">:</a> <a id="3308" href="Notation.General.html#3219" class="Function">type-of</a> <a id="3316" href="Naturals.ExitTruncation.html#3165" class="Function">IH</a>
       <a id="3326" class="Symbol">→</a> <a id="3328" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3330" href="Naturals.ExitTruncation.html#3330" class="Bound">k</a> <a id="3332" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3334" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3336" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3338" href="Naturals.ExitTruncation.html#3127" class="Bound">A</a> <a id="3340" href="Naturals.ExitTruncation.html#3330" class="Bound">k</a> <a id="3342" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3344" class="Symbol">((</a><a id="3346" href="Naturals.ExitTruncation.html#3346" class="Bound">i</a> <a id="3348" class="Symbol">:</a> <a id="3350" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3351" class="Symbol">)</a> <a id="3353" class="Symbol">→</a> <a id="3355" href="Naturals.ExitTruncation.html#3127" class="Bound">A</a> <a id="3357" href="Naturals.ExitTruncation.html#3346" class="Bound">i</a> <a id="3359" class="Symbol">→</a> <a id="3361" href="Naturals.ExitTruncation.html#3330" class="Bound">k</a> <a id="3363" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3365" href="Naturals.ExitTruncation.html#3346" class="Bound">i</a><a id="3366" class="Symbol">)</a>
     <a id="3373" href="Naturals.ExitTruncation.html#3304" class="Function">I</a> <a id="3375" class="Symbol">(</a><a id="3376" href="Naturals.ExitTruncation.html#3376" class="Bound">j</a> <a id="3378" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3380" href="Naturals.ExitTruncation.html#3380" class="Bound">aⱼ₊₁</a> <a id="3385" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3387" href="Naturals.ExitTruncation.html#3387" class="Bound">b</a><a id="3388" class="Symbol">)</a> <a id="3390" class="Symbol">=</a>
      <a id="3398" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Naturals.ExitTruncation.html#3129" class="Bound">δ</a> <a id="3407" class="Symbol">(</a><a id="3408" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3413" href="Naturals.ExitTruncation.html#3137" class="Bound">n</a><a id="3414" class="Symbol">)</a> <a id="3416" href="Naturals.ExitTruncation.html#3140" class="Bound">aₙ₊₁</a> <a id="3421" class="Number">0</a> <a id="3423" class="Symbol">(</a><a id="3424" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="3435" href="Naturals.ExitTruncation.html#3376" class="Bound">j</a><a id="3436" class="Symbol">))</a>
       <a id="3446" class="Symbol">(λ</a> <a id="3449" class="Symbol">(</a><a id="3450" href="Naturals.ExitTruncation.html#3450" class="Bound">a₀</a> <a id="3453" class="Symbol">:</a>    <a id="3458" href="Naturals.ExitTruncation.html#3127" class="Bound">A</a> <a id="3460" class="Number">0</a><a id="3461" class="Symbol">)</a> <a id="3463" class="Symbol">→</a> <a id="3465" class="Symbol">(</a><a id="3466" class="Number">0</a>      <a id="3473" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3475" href="Naturals.ExitTruncation.html#3450" class="Bound">a₀</a>   <a id="3480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3482" class="Symbol">(λ</a> <a id="3485" href="Naturals.ExitTruncation.html#3485" class="Bound">i</a> <a id="3487" href="Naturals.ExitTruncation.html#3487" class="Bound">aᵢ</a> <a id="3490" class="Symbol">→</a> <a id="3492" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="3503" href="Naturals.ExitTruncation.html#3485" class="Bound">i</a><a id="3504" class="Symbol">)))</a>
       <a id="3515" class="Symbol">(λ</a> <a id="3518" class="Symbol">(</a><a id="3519" href="Naturals.ExitTruncation.html#3519" class="Bound">ν₀</a>  <a id="3523" class="Symbol">:</a> <a id="3525" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3527" href="Naturals.ExitTruncation.html#3127" class="Bound">A</a> <a id="3529" class="Number">0</a><a id="3530" class="Symbol">)</a> <a id="3532" class="Symbol">→</a> <a id="3534" class="Symbol">(</a><a id="3535" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3540" href="Naturals.ExitTruncation.html#3376" class="Bound">j</a> <a id="3542" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3544" href="Naturals.ExitTruncation.html#3380" class="Bound">aⱼ₊₁</a> <a id="3549" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3551" href="Naturals.ExitTruncation.html#3582" class="Function">I₀</a> <a id="3554" href="Naturals.ExitTruncation.html#3519" class="Bound">ν₀</a><a id="3556" class="Symbol">))</a>
        <a id="3567" class="Keyword">where</a>
         <a id="3582" href="Naturals.ExitTruncation.html#3582" class="Function">I₀</a> <a id="3585" class="Symbol">:</a> <a id="3587" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3589" href="Naturals.ExitTruncation.html#3127" class="Bound">A</a> <a id="3591" class="Number">0</a> <a id="3593" class="Symbol">→</a> <a id="3595" class="Symbol">(</a><a id="3596" href="Naturals.ExitTruncation.html#3596" class="Bound">i</a> <a id="3598" class="Symbol">:</a> <a id="3600" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3601" class="Symbol">)</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Naturals.ExitTruncation.html#3604" class="Bound">aᵢ</a> <a id="3607" class="Symbol">:</a> <a id="3609" href="Naturals.ExitTruncation.html#3127" class="Bound">A</a> <a id="3611" href="Naturals.ExitTruncation.html#3596" class="Bound">i</a><a id="3612" class="Symbol">)</a> <a id="3614" class="Symbol">→</a> <a id="3616" href="Naturals.ExitTruncation.html#3376" class="Bound">j</a> <a id="3618" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="3620" href="Naturals.ExitTruncation.html#3596" class="Bound">i</a>
         <a id="3631" href="Naturals.ExitTruncation.html#3582" class="Function">I₀</a> <a id="3634" href="Naturals.ExitTruncation.html#3634" class="Bound">ν₀</a> <a id="3637" class="Number">0</a>        <a id="3646" href="Naturals.ExitTruncation.html#3646" class="Bound">a₀</a>   <a id="3651" class="Symbol">=</a> <a id="3653" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3660" class="Symbol">(</a><a id="3661" href="Naturals.ExitTruncation.html#3634" class="Bound">ν₀</a> <a id="3664" href="Naturals.ExitTruncation.html#3646" class="Bound">a₀</a><a id="3666" class="Symbol">)</a>
         <a id="3677" href="Naturals.ExitTruncation.html#3582" class="Function">I₀</a> <a id="3680" href="Naturals.ExitTruncation.html#3680" class="Bound">ν₀</a> <a id="3683" class="Symbol">(</a><a id="3684" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3689" href="Naturals.ExitTruncation.html#3689" class="Bound">i</a><a id="3690" class="Symbol">)</a> <a id="3692" href="Naturals.ExitTruncation.html#3692" class="Bound">aᵢ₊₁</a> <a id="3697" class="Symbol">=</a> <a id="3699" href="Naturals.ExitTruncation.html#3387" class="Bound">b</a> <a id="3701" href="Naturals.ExitTruncation.html#3689" class="Bound">i</a> <a id="3703" href="Naturals.ExitTruncation.html#3692" class="Bound">aᵢ₊₁</a>

     <a id="3714" href="Naturals.ExitTruncation.html#3714" class="Function">II</a> <a id="3717" class="Symbol">:</a> <a id="3719" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3721" href="Naturals.ExitTruncation.html#3721" class="Bound">k</a> <a id="3723" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3725" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3727" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3729" class="Symbol">(</a><a id="3730" href="Naturals.ExitTruncation.html#3127" class="Bound">A</a> <a id="3732" href="Naturals.ExitTruncation.html#3721" class="Bound">k</a> <a id="3734" href="MLTT.Sigma.html#558" class="Function Operator">×</a>  <a id="3737" class="Symbol">((</a><a id="3739" href="Naturals.ExitTruncation.html#3739" class="Bound">i</a> <a id="3741" class="Symbol">:</a> <a id="3743" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3744" class="Symbol">)</a> <a id="3746" class="Symbol">→</a> <a id="3748" href="Naturals.ExitTruncation.html#3127" class="Bound">A</a> <a id="3750" href="Naturals.ExitTruncation.html#3739" class="Bound">i</a> <a id="3752" class="Symbol">→</a> <a id="3754" href="Naturals.ExitTruncation.html#3721" class="Bound">k</a> <a id="3756" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3758" href="Naturals.ExitTruncation.html#3739" class="Bound">i</a><a id="3759" class="Symbol">))</a>
     <a id="3767" href="Naturals.ExitTruncation.html#3714" class="Function">II</a> <a id="3770" class="Symbol">=</a> <a id="3772" href="Naturals.ExitTruncation.html#3304" class="Function">I</a> <a id="3774" href="Naturals.ExitTruncation.html#3165" class="Function">IH</a>

<a id="3778" class="Markup">\end{code}</a><a id="3788" class="Background">

We name the projections for convenience.

</a><a id="3832" class="Markup">\begin{code}</a>

 <a id="3847" href="Naturals.ExitTruncation.html#3847" class="Function">minimal-number</a> <a id="3862" class="Symbol">:</a> <a id="3864" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3866" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a> <a id="3868" class="Symbol">→</a> <a id="3870" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
 <a id="3873" href="Naturals.ExitTruncation.html#3847" class="Function">minimal-number</a> <a id="3888" href="Naturals.ExitTruncation.html#3888" class="Bound">σ</a> <a id="3890" class="Symbol">=</a> <a id="3892" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Naturals.ExitTruncation.html#2764" class="Function">minimal-witness⁺</a> <a id="3914" href="Naturals.ExitTruncation.html#3888" class="Bound">σ</a><a id="3915" class="Symbol">)</a>

 <a id="3919" href="Naturals.ExitTruncation.html#3919" class="Function">minimal-number-requirement</a> <a id="3946" class="Symbol">:</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Naturals.ExitTruncation.html#3949" class="Bound">σ</a> <a id="3951" class="Symbol">:</a> <a id="3953" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3955" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a><a id="3956" class="Symbol">)</a> <a id="3958" class="Symbol">→</a> <a id="3960" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a> <a id="3962" class="Symbol">(</a><a id="3963" href="Naturals.ExitTruncation.html#3847" class="Function">minimal-number</a> <a id="3978" href="Naturals.ExitTruncation.html#3949" class="Bound">σ</a><a id="3979" class="Symbol">)</a>
 <a id="3982" href="Naturals.ExitTruncation.html#3919" class="Function">minimal-number-requirement</a> <a id="4009" href="Naturals.ExitTruncation.html#4009" class="Bound">σ</a> <a id="4011" class="Symbol">=</a> <a id="4013" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4017" class="Symbol">(</a><a id="4018" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4022" class="Symbol">(</a><a id="4023" href="Naturals.ExitTruncation.html#2764" class="Function">minimal-witness⁺</a> <a id="4040" href="Naturals.ExitTruncation.html#4009" class="Bound">σ</a><a id="4041" class="Symbol">))</a>

 <a id="4046" href="Naturals.ExitTruncation.html#4046" class="Function">minimality</a> <a id="4057" class="Symbol">:</a> <a id="4059" class="Symbol">(</a><a id="4060" href="Naturals.ExitTruncation.html#4060" class="Bound">σ</a> <a id="4062" class="Symbol">:</a> <a id="4064" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4066" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a><a id="4067" class="Symbol">)</a> <a id="4069" class="Symbol">→</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Naturals.ExitTruncation.html#4072" class="Bound">i</a> <a id="4074" class="Symbol">:</a> <a id="4076" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4077" class="Symbol">)</a> <a id="4079" class="Symbol">→</a> <a id="4081" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a> <a id="4083" href="Naturals.ExitTruncation.html#4072" class="Bound">i</a> <a id="4085" class="Symbol">→</a> <a id="4087" href="Naturals.ExitTruncation.html#3847" class="Function">minimal-number</a> <a id="4102" href="Naturals.ExitTruncation.html#4060" class="Bound">σ</a> <a id="4104" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="4106" href="Naturals.ExitTruncation.html#4072" class="Bound">i</a>
 <a id="4109" href="Naturals.ExitTruncation.html#4046" class="Function">minimality</a> <a id="4120" href="Naturals.ExitTruncation.html#4120" class="Bound">σ</a> <a id="4122" class="Symbol">=</a> <a id="4124" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4128" class="Symbol">(</a><a id="4129" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Naturals.ExitTruncation.html#2764" class="Function">minimal-witness⁺</a> <a id="4151" href="Naturals.ExitTruncation.html#4120" class="Bound">σ</a><a id="4152" class="Symbol">))</a>

 <a id="4157" href="Naturals.ExitTruncation.html#4157" class="Function">minimal-pair</a> <a id="4170" class="Symbol">:</a> <a id="4172" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4174" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a> <a id="4176" class="Symbol">→</a> <a id="4178" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4180" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a>
 <a id="4183" href="Naturals.ExitTruncation.html#4157" class="Function">minimal-pair</a> <a id="4196" href="Naturals.ExitTruncation.html#4196" class="Bound">σ</a> <a id="4198" class="Symbol">=</a> <a id="4200" href="Naturals.ExitTruncation.html#3847" class="Function">minimal-number</a> <a id="4215" href="Naturals.ExitTruncation.html#4196" class="Bound">σ</a> <a id="4217" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4219" href="Naturals.ExitTruncation.html#3919" class="Function">minimal-number-requirement</a> <a id="4246" href="Naturals.ExitTruncation.html#4196" class="Bound">σ</a>

 <a id="4250" href="Naturals.ExitTruncation.html#4250" class="Function">minimal-pair-wconstant</a> <a id="4273" class="Symbol">:</a> <a id="4275" href="UF.Subsingletons.html#520" class="Function">is-prop-valued-family</a> <a id="4297" href="Naturals.ExitTruncation.html#2667" class="Bound">A</a> <a id="4299" class="Symbol">→</a> <a id="4301" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="4311" href="Naturals.ExitTruncation.html#4157" class="Function">minimal-pair</a>
 <a id="4325" href="Naturals.ExitTruncation.html#4250" class="Function">minimal-pair-wconstant</a> <a id="4348" href="Naturals.ExitTruncation.html#4348" class="Bound">A-prop-valued</a> <a id="4362" href="Naturals.ExitTruncation.html#4362" class="Bound">σ</a> <a id="4364" href="Naturals.ExitTruncation.html#4364" class="Bound">σ&#39;</a> <a id="4367" class="Symbol">=</a>
  <a id="4371" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="4384" href="Naturals.ExitTruncation.html#4348" class="Bound">A-prop-valued</a>
   <a id="4401" class="Symbol">(</a><a id="4402" href="Notation.General.html#3863" class="Function Operator">need</a>
     <a id="4412" href="Naturals.ExitTruncation.html#3847" class="Function">minimal-number</a> <a id="4427" href="Naturals.ExitTruncation.html#4362" class="Bound">σ</a> <a id="4429" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4431" href="Naturals.ExitTruncation.html#3847" class="Function">minimal-number</a> <a id="4446" href="Naturals.ExitTruncation.html#4364" class="Bound">σ&#39;</a>
    <a id="4453" href="Notation.General.html#3863" class="Function Operator">which-is-given-by</a>
     <a id="4476" href="Naturals.Order.html#2394" class="Function">≤-anti</a> <a id="4483" class="Symbol">_</a> <a id="4485" class="Symbol">_</a>
      <a id="4493" class="Symbol">(</a><a id="4494" href="Naturals.ExitTruncation.html#4046" class="Function">minimality</a> <a id="4505" href="Naturals.ExitTruncation.html#4362" class="Bound">σ</a>  <a id="4508" class="Symbol">(</a><a id="4509" href="Naturals.ExitTruncation.html#3847" class="Function">minimal-number</a> <a id="4524" href="Naturals.ExitTruncation.html#4364" class="Bound">σ&#39;</a><a id="4526" class="Symbol">)</a> <a id="4528" class="Symbol">(</a><a id="4529" href="Naturals.ExitTruncation.html#3919" class="Function">minimal-number-requirement</a> <a id="4556" href="Naturals.ExitTruncation.html#4364" class="Bound">σ&#39;</a><a id="4558" class="Symbol">))</a>
      <a id="4567" class="Symbol">(</a><a id="4568" href="Naturals.ExitTruncation.html#4046" class="Function">minimality</a> <a id="4579" href="Naturals.ExitTruncation.html#4364" class="Bound">σ&#39;</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Naturals.ExitTruncation.html#3847" class="Function">minimal-number</a> <a id="4598" href="Naturals.ExitTruncation.html#4362" class="Bound">σ</a><a id="4599" class="Symbol">)</a>  <a id="4602" class="Symbol">(</a><a id="4603" href="Naturals.ExitTruncation.html#3919" class="Function">minimal-number-requirement</a> <a id="4630" href="Naturals.ExitTruncation.html#4362" class="Bound">σ</a><a id="4631" class="Symbol">)))</a>

<a id="4636" class="Markup">\end{code}</a><a id="4646" class="Background">

A particular case.

</a><a id="4668" class="Markup">\begin{code}</a>

<a id="minimal-witness"></a><a id="4682" href="Naturals.ExitTruncation.html#4682" class="Function">minimal-witness</a> <a id="4698" class="Symbol">:</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Naturals.ExitTruncation.html#4701" class="Bound">A</a> <a id="4703" class="Symbol">:</a> <a id="4705" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4707" class="Symbol">→</a> <a id="4709" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4711" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4713" class="Symbol">)</a>
                <a id="4731" class="Symbol">→</a> <a id="4733" class="Symbol">((</a><a id="4735" href="Naturals.ExitTruncation.html#4735" class="Bound">n</a> <a id="4737" class="Symbol">:</a> <a id="4739" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4740" class="Symbol">)</a> <a id="4742" class="Symbol">→</a> <a id="4744" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Naturals.ExitTruncation.html#4701" class="Bound">A</a> <a id="4760" href="Naturals.ExitTruncation.html#4735" class="Bound">n</a><a id="4761" class="Symbol">))</a>
                <a id="4780" class="Symbol">→</a> <a id="4782" class="Symbol">(</a><a id="4783" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4785" href="Naturals.ExitTruncation.html#4785" class="Bound">n</a> <a id="4787" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4789" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4791" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4793" href="Naturals.ExitTruncation.html#4701" class="Bound">A</a> <a id="4795" href="Naturals.ExitTruncation.html#4785" class="Bound">n</a><a id="4796" class="Symbol">)</a>
                <a id="4814" class="Symbol">→</a> <a id="4816" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4818" href="Naturals.ExitTruncation.html#4818" class="Bound">m</a> <a id="4820" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4822" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4824" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4826" class="Symbol">(</a><a id="4827" href="Naturals.ExitTruncation.html#4701" class="Bound">A</a> <a id="4829" href="Naturals.ExitTruncation.html#4818" class="Bound">m</a> <a id="4831" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4833" class="Symbol">((</a><a id="4835" href="Naturals.ExitTruncation.html#4835" class="Bound">k</a> <a id="4837" class="Symbol">:</a> <a id="4839" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4840" class="Symbol">)</a> <a id="4842" class="Symbol">→</a> <a id="4844" href="Naturals.ExitTruncation.html#4701" class="Bound">A</a> <a id="4846" href="Naturals.ExitTruncation.html#4835" class="Bound">k</a> <a id="4848" class="Symbol">→</a> <a id="4850" href="Naturals.ExitTruncation.html#4818" class="Bound">m</a> <a id="4852" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="4854" href="Naturals.ExitTruncation.html#4835" class="Bound">k</a><a id="4855" class="Symbol">))</a>
<a id="4858" href="Naturals.ExitTruncation.html#4682" class="Function">minimal-witness</a> <a id="4874" href="Naturals.ExitTruncation.html#4874" class="Bound">A</a> <a id="4876" href="Naturals.ExitTruncation.html#4876" class="Bound">δ</a> <a id="4878" class="Symbol">=</a> <a id="4880" href="Naturals.ExitTruncation.html#2764" class="Function">minimal-witness⁺</a> <a id="4897" href="Naturals.ExitTruncation.html#4874" class="Bound">A</a> <a id="4899" class="Symbol">(λ</a> <a id="4902" href="Naturals.ExitTruncation.html#4902" class="Bound">n</a> <a id="4904" href="Naturals.ExitTruncation.html#4904" class="Bound">aₙ</a> <a id="4907" href="Naturals.ExitTruncation.html#4907" class="Bound">k</a> <a id="4909" href="Naturals.ExitTruncation.html#4909" class="Bound">l</a> <a id="4911" class="Symbol">→</a> <a id="4913" href="Naturals.ExitTruncation.html#4876" class="Bound">δ</a> <a id="4915" href="Naturals.ExitTruncation.html#4907" class="Bound">k</a><a id="4916" class="Symbol">)</a>

<a id="4919" class="Markup">\end{code}</a><a id="4929" class="Background">

We apply the above to exit truncations.

</a><a id="4972" class="Markup">\begin{code}</a>

<a id="4986" class="Keyword">module</a> <a id="exit-truncations"></a><a id="4993" href="Naturals.ExitTruncation.html#4993" class="Module">exit-truncations</a> <a id="5010" class="Symbol">(</a><a id="5011" href="Naturals.ExitTruncation.html#5011" class="Bound">pt</a> <a id="5014" class="Symbol">:</a> <a id="5016" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="5047" class="Symbol">)</a> <a id="5049" class="Keyword">where</a>

 <a id="5057" class="Keyword">open</a> <a id="5062" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="5086" href="Naturals.ExitTruncation.html#5011" class="Bound">pt</a>
 <a id="5090" class="Keyword">open</a> <a id="5095" href="UF.ExitPropTrunc.html#1996" class="Module">split-support-and-collapsibility</a> <a id="5128" href="Naturals.ExitTruncation.html#5011" class="Bound">pt</a>

 <a id="5133" class="Keyword">module</a> <a id="5140" href="Naturals.ExitTruncation.html#5140" class="Module">_</a> <a id="5142" class="Symbol">(</a><a id="5143" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="5145" class="Symbol">:</a> <a id="5147" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="5149" class="Symbol">→</a> <a id="5151" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5153" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5155" class="Symbol">)</a>
          <a id="5167" class="Symbol">(</a><a id="5168" href="Naturals.ExitTruncation.html#5168" class="Bound">A-is-prop-valued</a> <a id="5185" class="Symbol">:</a> <a id="5187" href="UF.Subsingletons.html#520" class="Function">is-prop-valued-family</a> <a id="5209" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a><a id="5210" class="Symbol">)</a>
          <a id="5222" class="Symbol">(</a><a id="5223" href="Naturals.ExitTruncation.html#5223" class="Bound">δ</a> <a id="5225" class="Symbol">:</a> <a id="5227" class="Symbol">(</a><a id="5228" href="Naturals.ExitTruncation.html#5228" class="Bound">n</a> <a id="5230" class="Symbol">:</a> <a id="5232" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5233" class="Symbol">)</a> <a id="5235" class="Symbol">→</a> <a id="5237" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="5239" href="Naturals.ExitTruncation.html#5228" class="Bound">n</a> <a id="5241" class="Symbol">→</a> <a id="5243" class="Symbol">(</a><a id="5244" href="Naturals.ExitTruncation.html#5244" class="Bound">k</a> <a id="5246" class="Symbol">:</a> <a id="5248" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5249" class="Symbol">)</a> <a id="5251" class="Symbol">→</a> <a id="5253" href="Naturals.ExitTruncation.html#5244" class="Bound">k</a> <a id="5255" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="5257" href="Naturals.ExitTruncation.html#5228" class="Bound">n</a> <a id="5259" class="Symbol">→</a> <a id="5261" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5274" class="Symbol">(</a><a id="5275" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="5277" href="Naturals.ExitTruncation.html#5244" class="Bound">k</a><a id="5278" class="Symbol">))</a>
        <a id="5289" class="Keyword">where</a>

  <a id="5298" href="Naturals.ExitTruncation.html#5298" class="Function">exit-truncation⁺</a> <a id="5315" class="Symbol">:</a> <a id="5317" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="5319" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5321" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="5323" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="5325" class="Symbol">→</a> <a id="5327" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5329" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a>
  <a id="5333" href="Naturals.ExitTruncation.html#5298" class="Function">exit-truncation⁺</a> <a id="5350" class="Symbol">=</a> <a id="5352" href="UF.ExitPropTrunc.html#2592" class="Function">collapsible-gives-split-support</a>
                      <a id="5406" class="Symbol">(</a><a id="5407" href="Naturals.ExitTruncation.html#4157" class="Function">minimal-pair</a> <a id="5420" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="5422" href="Naturals.ExitTruncation.html#5223" class="Bound">δ</a> <a id="5424" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                       <a id="5449" href="Naturals.ExitTruncation.html#4250" class="Function">minimal-pair-wconstant</a> <a id="5472" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="5474" href="Naturals.ExitTruncation.html#5223" class="Bound">δ</a> <a id="5476" href="Naturals.ExitTruncation.html#5168" class="Bound">A-is-prop-valued</a><a id="5492" class="Symbol">)</a>
<a id="5494" class="Markup">\end{code}</a><a id="5504" class="Background">

Not only can be exit the truncation, but also we can say that the
result is minimal.

</a><a id="5592" class="Markup">\begin{code}</a>

  <a id="5608" href="Naturals.ExitTruncation.html#5608" class="Function">exit-truncation⁺-minimality</a>
   <a id="5639" class="Symbol">:</a> <a id="5641" class="Symbol">(</a><a id="5642" href="Naturals.ExitTruncation.html#5642" class="Bound">s</a> <a id="5644" class="Symbol">:</a> <a id="5646" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="5648" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5650" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="5652" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="5653" class="Symbol">)</a> <a id="5655" class="Symbol">(</a><a id="5656" href="Naturals.ExitTruncation.html#5656" class="Bound">i</a> <a id="5658" class="Symbol">:</a> <a id="5660" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5661" class="Symbol">)</a> <a id="5663" class="Symbol">→</a> <a id="5665" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="5667" href="Naturals.ExitTruncation.html#5656" class="Bound">i</a> <a id="5669" class="Symbol">→</a> <a id="5671" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5675" class="Symbol">(</a><a id="5676" href="Naturals.ExitTruncation.html#5298" class="Function">exit-truncation⁺</a> <a id="5693" href="Naturals.ExitTruncation.html#5642" class="Bound">s</a><a id="5694" class="Symbol">)</a> <a id="5696" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="5698" href="Naturals.ExitTruncation.html#5656" class="Bound">i</a>
  <a id="5702" href="Naturals.ExitTruncation.html#5608" class="Function">exit-truncation⁺-minimality</a> <a id="5730" href="Naturals.ExitTruncation.html#5730" class="Bound">s</a> <a id="5732" class="Symbol">=</a> <a id="5734" href="Naturals.ExitTruncation.html#6157" class="Function">IV</a>
   <a id="5740" class="Keyword">where</a>
    <a id="5750" href="Naturals.ExitTruncation.html#5750" class="Function">I</a> <a id="5752" class="Symbol">:</a> <a id="5754" href="Naturals.ExitTruncation.html#4157" class="Function">minimal-pair</a> <a id="5767" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="5769" href="Naturals.ExitTruncation.html#5223" class="Bound">δ</a> <a id="5771" class="Symbol">(</a><a id="5772" href="Naturals.ExitTruncation.html#5298" class="Function">exit-truncation⁺</a> <a id="5789" href="Naturals.ExitTruncation.html#5730" class="Bound">s</a><a id="5790" class="Symbol">)</a> <a id="5792" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5794" href="Naturals.ExitTruncation.html#5298" class="Function">exit-truncation⁺</a> <a id="5811" href="Naturals.ExitTruncation.html#5730" class="Bound">s</a>
    <a id="5817" href="Naturals.ExitTruncation.html#5750" class="Function">I</a> <a id="5819" class="Symbol">=</a> <a id="5821" href="UF.ExitPropTrunc.html#3091" class="Function">exit-prop-trunc-is-fixed</a>
         <a id="5855" class="Symbol">(</a><a id="5856" href="Naturals.ExitTruncation.html#4157" class="Function">minimal-pair</a> <a id="5869" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="5871" href="Naturals.ExitTruncation.html#5223" class="Bound">δ</a><a id="5872" class="Symbol">)</a>
         <a id="5883" class="Symbol">(</a><a id="5884" href="Naturals.ExitTruncation.html#4250" class="Function">minimal-pair-wconstant</a> <a id="5907" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="5909" href="Naturals.ExitTruncation.html#5223" class="Bound">δ</a> <a id="5911" href="Naturals.ExitTruncation.html#5168" class="Bound">A-is-prop-valued</a><a id="5927" class="Symbol">)</a>
         <a id="5938" href="Naturals.ExitTruncation.html#5730" class="Bound">s</a>

    <a id="5945" href="Naturals.ExitTruncation.html#5945" class="Function">II</a> <a id="5948" class="Symbol">:</a> <a id="5950" href="Naturals.ExitTruncation.html#3847" class="Function">minimal-number</a> <a id="5965" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="5967" href="Naturals.ExitTruncation.html#5223" class="Bound">δ</a> <a id="5969" class="Symbol">(</a><a id="5970" href="Naturals.ExitTruncation.html#5298" class="Function">exit-truncation⁺</a> <a id="5987" href="Naturals.ExitTruncation.html#5730" class="Bound">s</a><a id="5988" class="Symbol">)</a> <a id="5990" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5992" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Naturals.ExitTruncation.html#5298" class="Function">exit-truncation⁺</a> <a id="6014" href="Naturals.ExitTruncation.html#5730" class="Bound">s</a><a id="6015" class="Symbol">)</a>
    <a id="6021" href="Naturals.ExitTruncation.html#5945" class="Function">II</a> <a id="6024" class="Symbol">=</a> <a id="6026" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6029" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6033" href="Naturals.ExitTruncation.html#5750" class="Function">I</a>

    <a id="6040" href="Naturals.ExitTruncation.html#6040" class="Function">III</a> <a id="6044" class="Symbol">:</a> <a id="6046" class="Symbol">(</a><a id="6047" href="Naturals.ExitTruncation.html#6047" class="Bound">i</a> <a id="6049" class="Symbol">:</a> <a id="6051" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6052" class="Symbol">)</a> <a id="6054" class="Symbol">→</a> <a id="6056" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="6058" href="Naturals.ExitTruncation.html#6047" class="Bound">i</a> <a id="6060" class="Symbol">→</a> <a id="6062" href="Naturals.ExitTruncation.html#3847" class="Function">minimal-number</a> <a id="6077" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="6079" href="Naturals.ExitTruncation.html#5223" class="Bound">δ</a> <a id="6081" class="Symbol">(</a><a id="6082" href="Naturals.ExitTruncation.html#5298" class="Function">exit-truncation⁺</a> <a id="6099" href="Naturals.ExitTruncation.html#5730" class="Bound">s</a><a id="6100" class="Symbol">)</a> <a id="6102" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="6104" href="Naturals.ExitTruncation.html#6047" class="Bound">i</a>
    <a id="6110" href="Naturals.ExitTruncation.html#6040" class="Function">III</a> <a id="6114" class="Symbol">=</a> <a id="6116" href="Naturals.ExitTruncation.html#4046" class="Function">minimality</a> <a id="6127" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="6129" href="Naturals.ExitTruncation.html#5223" class="Bound">δ</a> <a id="6131" class="Symbol">(</a><a id="6132" href="Naturals.ExitTruncation.html#5298" class="Function">exit-truncation⁺</a> <a id="6149" href="Naturals.ExitTruncation.html#5730" class="Bound">s</a><a id="6150" class="Symbol">)</a>

    <a id="6157" href="Naturals.ExitTruncation.html#6157" class="Function">IV</a> <a id="6160" class="Symbol">:</a> <a id="6162" class="Symbol">(</a><a id="6163" href="Naturals.ExitTruncation.html#6163" class="Bound">i</a> <a id="6165" class="Symbol">:</a> <a id="6167" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6168" class="Symbol">)</a> <a id="6170" class="Symbol">→</a> <a id="6172" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="6174" href="Naturals.ExitTruncation.html#6163" class="Bound">i</a> <a id="6176" class="Symbol">→</a> <a id="6178" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6182" class="Symbol">(</a><a id="6183" href="Naturals.ExitTruncation.html#5298" class="Function">exit-truncation⁺</a> <a id="6200" href="Naturals.ExitTruncation.html#5730" class="Bound">s</a><a id="6201" class="Symbol">)</a> <a id="6203" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="6205" href="Naturals.ExitTruncation.html#6163" class="Bound">i</a>
    <a id="6211" href="Naturals.ExitTruncation.html#6157" class="Function">IV</a> <a id="6214" class="Symbol">=</a> <a id="6216" href="MLTT.Id.html#734" class="Function">transport</a> <a id="6226" class="Symbol">(λ</a> <a id="6229" href="Naturals.ExitTruncation.html#6229" class="Bound">-</a> <a id="6231" class="Symbol">→</a> <a id="6233" class="Symbol">(</a><a id="6234" href="Naturals.ExitTruncation.html#6234" class="Bound">i</a> <a id="6236" class="Symbol">:</a> <a id="6238" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6239" class="Symbol">)</a> <a id="6241" class="Symbol">→</a> <a id="6243" href="Naturals.ExitTruncation.html#5143" class="Bound">A</a> <a id="6245" href="Naturals.ExitTruncation.html#6234" class="Bound">i</a> <a id="6247" class="Symbol">→</a> <a id="6249" href="Naturals.ExitTruncation.html#6229" class="Bound">-</a> <a id="6251" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="6253" href="Naturals.ExitTruncation.html#6234" class="Bound">i</a><a id="6254" class="Symbol">)</a> <a id="6256" href="Naturals.ExitTruncation.html#5945" class="Function">II</a> <a id="6259" href="Naturals.ExitTruncation.html#6040" class="Function">III</a>

<a id="6264" class="Markup">\end{code}</a><a id="6274" class="Background">

In the following particular case of interest, the prop-valuedness
assumption can be removed.

</a><a id="6370" class="Markup">\begin{code}</a>

 <a id="6385" class="Keyword">module</a> <a id="6392" href="Naturals.ExitTruncation.html#6392" class="Module">_</a> <a id="6394" class="Symbol">(</a><a id="6395" href="Naturals.ExitTruncation.html#6395" class="Bound">A</a> <a id="6397" class="Symbol">:</a> <a id="6399" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6401" class="Symbol">→</a> <a id="6403" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6405" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6407" class="Symbol">)</a>
          <a id="6419" class="Symbol">(</a><a id="6420" href="Naturals.ExitTruncation.html#6420" class="Bound">d</a> <a id="6422" class="Symbol">:</a> <a id="6424" class="Symbol">(</a><a id="6425" href="Naturals.ExitTruncation.html#6425" class="Bound">n</a> <a id="6427" class="Symbol">:</a> <a id="6429" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6430" class="Symbol">)</a> <a id="6432" class="Symbol">→</a> <a id="6434" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="6447" class="Symbol">(</a><a id="6448" href="Naturals.ExitTruncation.html#6395" class="Bound">A</a> <a id="6450" href="Naturals.ExitTruncation.html#6425" class="Bound">n</a><a id="6451" class="Symbol">))</a>
        <a id="6462" class="Keyword">where</a>

  <a id="6471" class="Keyword">private</a>
    <a id="6483" href="Naturals.ExitTruncation.html#6483" class="Function">B</a> <a id="6485" class="Symbol">:</a> <a id="6487" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6489" class="Symbol">→</a> <a id="6491" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="6494" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="6500" href="Naturals.ExitTruncation.html#6483" class="Function">B</a> <a id="6502" href="Naturals.ExitTruncation.html#6502" class="Bound">n</a> <a id="6504" class="Symbol">=</a> <a id="6506" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="6508" href="Naturals.ExitTruncation.html#6395" class="Bound">A</a> <a id="6510" href="Naturals.ExitTruncation.html#6502" class="Bound">n</a> <a id="6512" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="6515" href="Naturals.ExitTruncation.html#6420" class="Bound">d</a> <a id="6517" href="Naturals.ExitTruncation.html#6502" class="Bound">n</a> <a id="6519" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a>

    <a id="6526" href="Naturals.ExitTruncation.html#6526" class="Function">B-is-prop-valued</a> <a id="6543" class="Symbol">:</a> <a id="6545" href="UF.Subsingletons.html#520" class="Function">is-prop-valued-family</a> <a id="6567" href="Naturals.ExitTruncation.html#6483" class="Function">B</a>
    <a id="6573" href="Naturals.ExitTruncation.html#6526" class="Function">B-is-prop-valued</a> <a id="6590" href="Naturals.ExitTruncation.html#6590" class="Bound">n</a> <a id="6592" class="Symbol">=</a> <a id="6594" href="NotionsOfDecidability.Decidable.html#9802" class="Function Operator">∥∥⟨</a> <a id="6598" href="Naturals.ExitTruncation.html#6420" class="Bound">d</a> <a id="6600" href="Naturals.ExitTruncation.html#6590" class="Bound">n</a> <a id="6602" href="NotionsOfDecidability.Decidable.html#9802" class="Function Operator">⟩-is-prop</a>

    <a id="6617" href="Naturals.ExitTruncation.html#6617" class="Function">δ</a> <a id="6619" class="Symbol">:</a> <a id="6621" class="Symbol">(</a><a id="6622" href="Naturals.ExitTruncation.html#6622" class="Bound">n</a> <a id="6624" class="Symbol">:</a> <a id="6626" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6627" class="Symbol">)</a> <a id="6629" class="Symbol">→</a> <a id="6631" href="Naturals.ExitTruncation.html#6483" class="Function">B</a> <a id="6633" href="Naturals.ExitTruncation.html#6622" class="Bound">n</a> <a id="6635" class="Symbol">→</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Naturals.ExitTruncation.html#6638" class="Bound">k</a> <a id="6640" class="Symbol">:</a> <a id="6642" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6643" class="Symbol">)</a> <a id="6645" class="Symbol">→</a> <a id="6647" href="Naturals.ExitTruncation.html#6638" class="Bound">k</a> <a id="6649" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="6651" href="Naturals.ExitTruncation.html#6622" class="Bound">n</a> <a id="6653" class="Symbol">→</a> <a id="6655" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="6668" class="Symbol">(</a><a id="6669" href="Naturals.ExitTruncation.html#6483" class="Function">B</a> <a id="6671" href="Naturals.ExitTruncation.html#6638" class="Bound">k</a><a id="6672" class="Symbol">)</a>
    <a id="6678" href="Naturals.ExitTruncation.html#6617" class="Function">δ</a> <a id="6680" href="Naturals.ExitTruncation.html#6680" class="Bound">n</a> <a id="6682" href="Naturals.ExitTruncation.html#6682" class="Bound">bₙ</a> <a id="6685" href="Naturals.ExitTruncation.html#6685" class="Bound">k</a> <a id="6687" href="Naturals.ExitTruncation.html#6687" class="Bound">l</a> <a id="6689" class="Symbol">=</a> <a id="6691" href="NotionsOfDecidability.Decidable.html#9936" class="Function Operator">∥∥⟨</a> <a id="6695" href="Naturals.ExitTruncation.html#6420" class="Bound">d</a> <a id="6697" href="Naturals.ExitTruncation.html#6685" class="Bound">k</a> <a id="6699" href="NotionsOfDecidability.Decidable.html#9936" class="Function Operator">⟩-is-decidable</a>

    <a id="6719" href="Naturals.ExitTruncation.html#6719" class="Function">f</a> <a id="6721" class="Symbol">:</a> <a id="6723" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="6725" href="Naturals.ExitTruncation.html#6395" class="Bound">A</a> <a id="6727" class="Symbol">→</a> <a id="6729" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="6731" href="Naturals.ExitTruncation.html#6483" class="Function">B</a>
    <a id="6737" href="Naturals.ExitTruncation.html#6719" class="Function">f</a> <a id="6739" class="Symbol">(</a><a id="6740" href="Naturals.ExitTruncation.html#6740" class="Bound">n</a> <a id="6742" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6744" href="Naturals.ExitTruncation.html#6744" class="Bound">aₙ</a><a id="6746" class="Symbol">)</a> <a id="6748" class="Symbol">=</a> <a id="6750" href="Naturals.ExitTruncation.html#6740" class="Bound">n</a> <a id="6752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6754" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣</a> <a id="6756" href="Naturals.ExitTruncation.html#6744" class="Bound">aₙ</a> <a id="6759" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣⟨</a> <a id="6762" href="Naturals.ExitTruncation.html#6420" class="Bound">d</a> <a id="6764" href="Naturals.ExitTruncation.html#6740" class="Bound">n</a> <a id="6766" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">⟩</a>

    <a id="6773" href="Naturals.ExitTruncation.html#6773" class="Function">g</a> <a id="6775" class="Symbol">:</a> <a id="6777" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="6779" href="Naturals.ExitTruncation.html#6483" class="Function">B</a> <a id="6781" class="Symbol">→</a> <a id="6783" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="6785" href="Naturals.ExitTruncation.html#6395" class="Bound">A</a>
    <a id="6791" href="Naturals.ExitTruncation.html#6773" class="Function">g</a> <a id="6793" class="Symbol">(</a><a id="6794" href="Naturals.ExitTruncation.html#6794" class="Bound">n</a> <a id="6796" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6798" href="Naturals.ExitTruncation.html#6798" class="Bound">bₙ</a><a id="6800" class="Symbol">)</a> <a id="6802" class="Symbol">=</a> <a id="6804" class="Symbol">(</a><a id="6805" href="Naturals.ExitTruncation.html#6794" class="Bound">n</a> <a id="6807" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6809" href="NotionsOfDecidability.Decidable.html#11247" class="Function Operator">∣∣⟨</a> <a id="6813" href="Naturals.ExitTruncation.html#6420" class="Bound">d</a> <a id="6815" href="Naturals.ExitTruncation.html#6794" class="Bound">n</a> <a id="6817" href="NotionsOfDecidability.Decidable.html#11247" class="Function Operator">⟩-exit</a> <a id="6824" href="Naturals.ExitTruncation.html#6798" class="Bound">bₙ</a><a id="6826" class="Symbol">)</a>

  <a id="6831" href="Naturals.ExitTruncation.html#6831" class="Function">exit-truncation</a> <a id="6847" class="Symbol">:</a> <a id="6849" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6851" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="6853" href="Naturals.ExitTruncation.html#6395" class="Bound">A</a> <a id="6855" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6857" class="Symbol">→</a> <a id="6859" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="6861" href="Naturals.ExitTruncation.html#6395" class="Bound">A</a>
  <a id="6865" href="Naturals.ExitTruncation.html#6831" class="Function">exit-truncation</a> <a id="6881" href="Naturals.ExitTruncation.html#6881" class="Bound">t</a> <a id="6883" class="Symbol">=</a> <a id="6885" href="Naturals.ExitTruncation.html#6773" class="Function">g</a> <a id="6887" class="Symbol">(</a><a id="6888" href="Naturals.ExitTruncation.html#5298" class="Function">exit-truncation⁺</a> <a id="6905" href="Naturals.ExitTruncation.html#6483" class="Function">B</a> <a id="6907" href="Naturals.ExitTruncation.html#6526" class="Function">B-is-prop-valued</a> <a id="6924" href="Naturals.ExitTruncation.html#6617" class="Function">δ</a> <a id="6926" class="Symbol">(</a><a id="6927" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="6938" href="Naturals.ExitTruncation.html#6719" class="Function">f</a> <a id="6940" href="Naturals.ExitTruncation.html#6881" class="Bound">t</a><a id="6941" class="Symbol">))</a>

  <a id="6947" href="Naturals.ExitTruncation.html#6947" class="Function">exit-truncation-minimality</a>
   <a id="6977" class="Symbol">:</a> <a id="6979" class="Symbol">(</a><a id="6980" href="Naturals.ExitTruncation.html#6980" class="Bound">t</a> <a id="6982" class="Symbol">:</a> <a id="6984" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6986" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="6988" href="Naturals.ExitTruncation.html#6395" class="Bound">A</a> <a id="6990" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="6991" class="Symbol">)</a> <a id="6993" class="Symbol">(</a><a id="6994" href="Naturals.ExitTruncation.html#6994" class="Bound">i</a> <a id="6996" class="Symbol">:</a> <a id="6998" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6999" class="Symbol">)</a> <a id="7001" class="Symbol">→</a> <a id="7003" href="Naturals.ExitTruncation.html#6395" class="Bound">A</a> <a id="7005" href="Naturals.ExitTruncation.html#6994" class="Bound">i</a> <a id="7007" class="Symbol">→</a> <a id="7009" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7013" class="Symbol">(</a><a id="7014" href="Naturals.ExitTruncation.html#6831" class="Function">exit-truncation</a> <a id="7030" href="Naturals.ExitTruncation.html#6980" class="Bound">t</a><a id="7031" class="Symbol">)</a> <a id="7033" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="7035" href="Naturals.ExitTruncation.html#6994" class="Bound">i</a>
  <a id="7039" href="Naturals.ExitTruncation.html#6947" class="Function">exit-truncation-minimality</a> <a id="7066" href="Naturals.ExitTruncation.html#7066" class="Bound">t</a> <a id="7068" href="Naturals.ExitTruncation.html#7068" class="Bound">i</a> <a id="7070" href="Naturals.ExitTruncation.html#7070" class="Bound">a</a> <a id="7072" class="Symbol">=</a>
   <a id="7077" href="Naturals.ExitTruncation.html#5608" class="Function">exit-truncation⁺-minimality</a>
    <a id="7109" href="Naturals.ExitTruncation.html#6483" class="Function">B</a>
    <a id="7115" href="Naturals.ExitTruncation.html#6526" class="Function">B-is-prop-valued</a>
    <a id="7136" href="Naturals.ExitTruncation.html#6617" class="Function">δ</a>
    <a id="7142" class="Symbol">(</a><a id="7143" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="7154" href="Naturals.ExitTruncation.html#6719" class="Function">f</a> <a id="7156" href="Naturals.ExitTruncation.html#7066" class="Bound">t</a><a id="7157" class="Symbol">)</a>
    <a id="7163" href="Naturals.ExitTruncation.html#7068" class="Bound">i</a>
    <a id="7169" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣</a> <a id="7171" href="Naturals.ExitTruncation.html#7070" class="Bound">a</a> <a id="7173" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣⟨</a> <a id="7176" href="Naturals.ExitTruncation.html#6420" class="Bound">d</a> <a id="7178" href="Naturals.ExitTruncation.html#7068" class="Bound">i</a> <a id="7180" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">⟩</a>

<a id="7183" class="Markup">\end{code}</a><a id="7193" class="Background">

TODO. Can we remove the prop-valuedness assumption in general?

Added 19th September 2024.

The following is useful in practice to fulfill a hypothesis of
exit-truncation⁺.

</a><a id="7369" class="Markup">\begin{code}</a>

<a id="regression-lemma₀"></a><a id="7383" href="Naturals.ExitTruncation.html#7383" class="Function">regression-lemma₀</a>
 <a id="7402" class="Symbol">:</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Naturals.ExitTruncation.html#7405" class="Bound">A</a> <a id="7407" class="Symbol">:</a> <a id="7409" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="7411" class="Symbol">→</a> <a id="7413" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7415" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7417" class="Symbol">)</a>
 <a id="7420" class="Symbol">→</a> <a id="7422" class="Symbol">((</a><a id="7424" href="Naturals.ExitTruncation.html#7424" class="Bound">n</a> <a id="7426" class="Symbol">:</a> <a id="7428" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7429" class="Symbol">)</a> <a id="7431" class="Symbol">→</a> <a id="7433" href="Naturals.ExitTruncation.html#7405" class="Bound">A</a> <a id="7435" class="Symbol">(</a><a id="7436" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7441" href="Naturals.ExitTruncation.html#7424" class="Bound">n</a><a id="7442" class="Symbol">)</a> <a id="7444" class="Symbol">→</a> <a id="7446" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7459" class="Symbol">(</a><a id="7460" href="Naturals.ExitTruncation.html#7405" class="Bound">A</a> <a id="7462" href="Naturals.ExitTruncation.html#7424" class="Bound">n</a><a id="7463" class="Symbol">))</a>
 <a id="7467" class="Symbol">→</a> <a id="7469" class="Symbol">((</a><a id="7471" href="Naturals.ExitTruncation.html#7471" class="Bound">n</a> <a id="7473" class="Symbol">:</a> <a id="7475" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7476" class="Symbol">)</a> <a id="7478" class="Symbol">→</a> <a id="7480" href="Naturals.ExitTruncation.html#7405" class="Bound">A</a> <a id="7482" href="Naturals.ExitTruncation.html#7471" class="Bound">n</a> <a id="7484" class="Symbol">→</a> <a id="7486" href="Naturals.ExitTruncation.html#7405" class="Bound">A</a> <a id="7488" class="Symbol">(</a><a id="7489" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7494" href="Naturals.ExitTruncation.html#7471" class="Bound">n</a><a id="7495" class="Symbol">))</a>
 <a id="7499" class="Symbol">→</a> <a id="7501" class="Symbol">(</a><a id="7502" href="Naturals.ExitTruncation.html#7502" class="Bound">n</a> <a id="7504" class="Symbol">:</a> <a id="7506" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7507" class="Symbol">)</a> <a id="7509" class="Symbol">→</a> <a id="7511" href="Naturals.ExitTruncation.html#7405" class="Bound">A</a> <a id="7513" class="Symbol">(</a><a id="7514" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7519" href="Naturals.ExitTruncation.html#7502" class="Bound">n</a><a id="7520" class="Symbol">)</a> <a id="7522" class="Symbol">→</a> <a id="7524" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7537" class="Symbol">(</a><a id="7538" href="Naturals.ExitTruncation.html#7405" class="Bound">A</a> <a id="7540" class="Number">0</a><a id="7541" class="Symbol">)</a>
<a id="7543" href="Naturals.ExitTruncation.html#7383" class="Function">regression-lemma₀</a> <a id="7561" href="Naturals.ExitTruncation.html#7561" class="Bound">A</a> <a id="7563" href="Naturals.ExitTruncation.html#7563" class="Bound">f</a> <a id="7565" href="Naturals.ExitTruncation.html#7565" class="Bound">g</a> <a id="7567" class="Number">0</a>        <a id="7576" class="Symbol">=</a> <a id="7578" href="Naturals.ExitTruncation.html#7563" class="Bound">f</a> <a id="7580" class="Number">0</a>
<a id="7582" href="Naturals.ExitTruncation.html#7383" class="Function">regression-lemma₀</a> <a id="7600" href="Naturals.ExitTruncation.html#7600" class="Bound">A</a> <a id="7602" href="Naturals.ExitTruncation.html#7602" class="Bound">f</a> <a id="7604" href="Naturals.ExitTruncation.html#7604" class="Bound">g</a> <a id="7606" class="Symbol">(</a><a id="7607" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7612" href="Naturals.ExitTruncation.html#7612" class="Bound">n</a><a id="7613" class="Symbol">)</a> <a id="7615" class="Symbol">=</a> <a id="7617" href="Naturals.ExitTruncation.html#7735" class="Function">I</a>
 <a id="7620" class="Keyword">where</a>
  <a id="7628" href="Naturals.ExitTruncation.html#7628" class="Function">IH</a> <a id="7631" class="Symbol">:</a> <a id="7633" href="Naturals.ExitTruncation.html#7600" class="Bound">A</a> <a id="7635" class="Symbol">(</a><a id="7636" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7641" class="Symbol">(</a><a id="7642" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7647" href="Naturals.ExitTruncation.html#7612" class="Bound">n</a><a id="7648" class="Symbol">))</a> <a id="7651" class="Symbol">→</a> <a id="7653" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7666" class="Symbol">(</a><a id="7667" href="Naturals.ExitTruncation.html#7600" class="Bound">A</a> <a id="7669" class="Number">1</a><a id="7670" class="Symbol">)</a>
  <a id="7674" href="Naturals.ExitTruncation.html#7628" class="Function">IH</a> <a id="7677" class="Symbol">=</a> <a id="7679" href="Naturals.ExitTruncation.html#7383" class="Function">regression-lemma₀</a> <a id="7697" class="Symbol">(</a><a id="7698" href="Naturals.ExitTruncation.html#7600" class="Bound">A</a> <a id="7700" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7702" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="7706" class="Symbol">)</a> <a id="7708" class="Symbol">(</a><a id="7709" href="Naturals.ExitTruncation.html#7602" class="Bound">f</a> <a id="7711" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7713" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="7717" class="Symbol">)</a> <a id="7719" class="Symbol">(</a><a id="7720" href="Naturals.ExitTruncation.html#7604" class="Bound">g</a> <a id="7722" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7724" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="7728" class="Symbol">)</a> <a id="7730" href="Naturals.ExitTruncation.html#7612" class="Bound">n</a>

  <a id="7735" href="Naturals.ExitTruncation.html#7735" class="Function">I</a> <a id="7737" class="Symbol">:</a> <a id="7739" href="Naturals.ExitTruncation.html#7600" class="Bound">A</a> <a id="7741" class="Symbol">(</a><a id="7742" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7747" class="Symbol">(</a><a id="7748" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7753" href="Naturals.ExitTruncation.html#7612" class="Bound">n</a><a id="7754" class="Symbol">))</a> <a id="7757" class="Symbol">→</a> <a id="7759" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7772" class="Symbol">(</a><a id="7773" href="Naturals.ExitTruncation.html#7600" class="Bound">A</a> <a id="7775" class="Number">0</a><a id="7776" class="Symbol">)</a>
  <a id="7780" href="Naturals.ExitTruncation.html#7735" class="Function">I</a> <a id="7782" href="Naturals.ExitTruncation.html#7782" class="Bound">a</a> <a id="7784" class="Symbol">=</a> <a id="7786" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="7792" class="Symbol">(</a><a id="7793" href="Naturals.ExitTruncation.html#7628" class="Function">IH</a> <a id="7796" href="Naturals.ExitTruncation.html#7782" class="Bound">a</a><a id="7797" class="Symbol">)</a>
         <a id="7808" class="Symbol">(λ</a> <a id="7811" class="Symbol">(</a><a id="7812" href="Naturals.ExitTruncation.html#7812" class="Bound">a₁</a> <a id="7815" class="Symbol">:</a>   <a id="7819" href="Naturals.ExitTruncation.html#7600" class="Bound">A</a> <a id="7821" class="Number">1</a><a id="7822" class="Symbol">)</a> <a id="7824" class="Symbol">→</a> <a id="7826" href="Naturals.ExitTruncation.html#7602" class="Bound">f</a> <a id="7828" class="Number">0</a> <a id="7830" href="Naturals.ExitTruncation.html#7812" class="Bound">a₁</a><a id="7832" class="Symbol">)</a>
         <a id="7843" class="Symbol">(λ</a> <a id="7846" class="Symbol">(</a><a id="7847" href="Naturals.ExitTruncation.html#7847" class="Bound">ν</a>  <a id="7850" class="Symbol">:</a> <a id="7852" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7854" href="Naturals.ExitTruncation.html#7600" class="Bound">A</a> <a id="7856" class="Number">1</a><a id="7857" class="Symbol">)</a> <a id="7859" class="Symbol">→</a> <a id="7861" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7865" class="Symbol">(</a><a id="7866" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="7881" class="Symbol">(</a><a id="7882" href="Naturals.ExitTruncation.html#7604" class="Bound">g</a> <a id="7884" class="Number">0</a><a id="7885" class="Symbol">)</a> <a id="7887" href="Naturals.ExitTruncation.html#7847" class="Bound">ν</a><a id="7888" class="Symbol">))</a>

<a id="regression-lemma"></a><a id="7892" href="Naturals.ExitTruncation.html#7892" class="Function">regression-lemma</a>
 <a id="7910" class="Symbol">:</a> <a id="7912" class="Symbol">(</a><a id="7913" href="Naturals.ExitTruncation.html#7913" class="Bound">A</a> <a id="7915" class="Symbol">:</a> <a id="7917" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="7919" class="Symbol">→</a> <a id="7921" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7923" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7925" class="Symbol">)</a>
 <a id="7928" class="Symbol">→</a> <a id="7930" class="Symbol">((</a><a id="7932" href="Naturals.ExitTruncation.html#7932" class="Bound">n</a> <a id="7934" class="Symbol">:</a> <a id="7936" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7937" class="Symbol">)</a> <a id="7939" class="Symbol">→</a> <a id="7941" href="Naturals.ExitTruncation.html#7913" class="Bound">A</a> <a id="7943" class="Symbol">(</a><a id="7944" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7949" href="Naturals.ExitTruncation.html#7932" class="Bound">n</a><a id="7950" class="Symbol">)</a> <a id="7952" class="Symbol">→</a> <a id="7954" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7967" class="Symbol">(</a><a id="7968" href="Naturals.ExitTruncation.html#7913" class="Bound">A</a> <a id="7970" href="Naturals.ExitTruncation.html#7932" class="Bound">n</a><a id="7971" class="Symbol">))</a>
 <a id="7975" class="Symbol">→</a> <a id="7977" class="Symbol">((</a><a id="7979" href="Naturals.ExitTruncation.html#7979" class="Bound">n</a> <a id="7981" class="Symbol">:</a> <a id="7983" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7984" class="Symbol">)</a> <a id="7986" class="Symbol">→</a> <a id="7988" href="Naturals.ExitTruncation.html#7913" class="Bound">A</a> <a id="7990" href="Naturals.ExitTruncation.html#7979" class="Bound">n</a> <a id="7992" class="Symbol">→</a> <a id="7994" href="Naturals.ExitTruncation.html#7913" class="Bound">A</a> <a id="7996" class="Symbol">(</a><a id="7997" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8002" href="Naturals.ExitTruncation.html#7979" class="Bound">n</a><a id="8003" class="Symbol">))</a>
 <a id="8007" class="Symbol">→</a> <a id="8009" class="Symbol">(</a><a id="8010" href="Naturals.ExitTruncation.html#8010" class="Bound">n</a> <a id="8012" class="Symbol">:</a> <a id="8014" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8015" class="Symbol">)</a> <a id="8017" class="Symbol">→</a> <a id="8019" href="Naturals.ExitTruncation.html#7913" class="Bound">A</a> <a id="8021" href="Naturals.ExitTruncation.html#8010" class="Bound">n</a> <a id="8023" class="Symbol">→</a> <a id="8025" class="Symbol">(</a><a id="8026" href="Naturals.ExitTruncation.html#8026" class="Bound">k</a> <a id="8028" class="Symbol">:</a> <a id="8030" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8031" class="Symbol">)</a> <a id="8033" class="Symbol">→</a> <a id="8035" href="Naturals.ExitTruncation.html#8026" class="Bound">k</a> <a id="8037" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8039" href="Naturals.ExitTruncation.html#8010" class="Bound">n</a> <a id="8041" class="Symbol">→</a> <a id="8043" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="8056" class="Symbol">(</a><a id="8057" href="Naturals.ExitTruncation.html#7913" class="Bound">A</a> <a id="8059" href="Naturals.ExitTruncation.html#8026" class="Bound">k</a><a id="8060" class="Symbol">)</a>
<a id="8062" href="Naturals.ExitTruncation.html#7892" class="Function">regression-lemma</a> <a id="8079" href="Naturals.ExitTruncation.html#8079" class="Bound">A</a> <a id="8081" href="Naturals.ExitTruncation.html#8081" class="Bound">f</a> <a id="8083" href="Naturals.ExitTruncation.html#8083" class="Bound">g</a> <a id="8085" class="Number">0</a>        <a id="8094" href="Naturals.ExitTruncation.html#8094" class="Bound">a</a> <a id="8096" href="Naturals.ExitTruncation.html#8096" class="Bound">k</a>        <a id="8105" href="Naturals.ExitTruncation.html#8105" class="Bound">l</a> <a id="8107" class="Symbol">=</a> <a id="8109" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8116" href="Naturals.ExitTruncation.html#8105" class="Bound">l</a>
<a id="8118" href="Naturals.ExitTruncation.html#7892" class="Function">regression-lemma</a> <a id="8135" href="Naturals.ExitTruncation.html#8135" class="Bound">A</a> <a id="8137" href="Naturals.ExitTruncation.html#8137" class="Bound">f</a> <a id="8139" href="Naturals.ExitTruncation.html#8139" class="Bound">g</a> <a id="8141" class="Symbol">(</a><a id="8142" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8147" href="Naturals.ExitTruncation.html#8147" class="Bound">n</a><a id="8148" class="Symbol">)</a> <a id="8150" href="Naturals.ExitTruncation.html#8150" class="Bound">a</a> <a id="8152" class="Number">0</a>        <a id="8161" href="Naturals.ExitTruncation.html#8161" class="Bound">l</a> <a id="8163" class="Symbol">=</a> <a id="8165" href="Naturals.ExitTruncation.html#7383" class="Function">regression-lemma₀</a> <a id="8183" href="Naturals.ExitTruncation.html#8135" class="Bound">A</a> <a id="8185" href="Naturals.ExitTruncation.html#8137" class="Bound">f</a> <a id="8187" href="Naturals.ExitTruncation.html#8139" class="Bound">g</a> <a id="8189" href="Naturals.ExitTruncation.html#8147" class="Bound">n</a> <a id="8191" href="Naturals.ExitTruncation.html#8150" class="Bound">a</a>
<a id="8193" href="Naturals.ExitTruncation.html#7892" class="Function">regression-lemma</a> <a id="8210" href="Naturals.ExitTruncation.html#8210" class="Bound">A</a> <a id="8212" href="Naturals.ExitTruncation.html#8212" class="Bound">f</a> <a id="8214" href="Naturals.ExitTruncation.html#8214" class="Bound">g</a> <a id="8216" class="Symbol">(</a><a id="8217" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8222" href="Naturals.ExitTruncation.html#8222" class="Bound">n</a><a id="8223" class="Symbol">)</a> <a id="8225" href="Naturals.ExitTruncation.html#8225" class="Bound">a</a> <a id="8227" class="Symbol">(</a><a id="8228" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8233" href="Naturals.ExitTruncation.html#8233" class="Bound">k</a><a id="8234" class="Symbol">)</a> <a id="8236" href="Naturals.ExitTruncation.html#8236" class="Bound">l</a> <a id="8238" class="Symbol">=</a> <a id="8240" href="Naturals.ExitTruncation.html#7892" class="Function">regression-lemma</a>
                                                <a id="8305" class="Symbol">(</a><a id="8306" href="Naturals.ExitTruncation.html#8210" class="Bound">A</a> <a id="8308" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8310" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="8314" class="Symbol">)</a>
                                                <a id="8364" class="Symbol">(</a><a id="8365" href="Naturals.ExitTruncation.html#8212" class="Bound">f</a> <a id="8367" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8369" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="8373" class="Symbol">)</a>
                                                <a id="8423" class="Symbol">(</a><a id="8424" href="Naturals.ExitTruncation.html#8214" class="Bound">g</a> <a id="8426" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8428" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="8432" class="Symbol">)</a>
                                                <a id="8482" href="Naturals.ExitTruncation.html#8222" class="Bound">n</a> <a id="8484" href="Naturals.ExitTruncation.html#8225" class="Bound">a</a> <a id="8486" href="Naturals.ExitTruncation.html#8233" class="Bound">k</a> <a id="8488" href="Naturals.ExitTruncation.html#8236" class="Bound">l</a>
<a id="8490" class="Markup">\end{code}</a><a id="8500" class="Background">

Notice that these functions don&#39;t actually use the full force of the
assumption

 (n : ℕ) → A n → A (succ n)

but only its contrapositive. So there is a more general result that
assumes

 (n : ℕ) → ¬ A (succ n) → ¬ A n

instead, although I don&#39;t think this will ever be needed. If it is, we
can come back here and do a little bit of refactoring.
</a></pre></body></html>

==> anc/html/Naturals.Exponentiation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Naturals.Exponentiation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Markup">\begin{code}</a>

<a id="15" class="Symbol">{-#</a> <a id="19" class="Keyword">OPTIONS</a> <a id="27" class="Pragma">--safe</a> <a id="34" class="Pragma">--without-K</a>  <a id="47" class="Symbol">#-}</a>

<a id="52" class="Keyword">open</a> <a id="57" class="Keyword">import</a> <a id="64" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="77" class="Keyword">hiding</a> <a id="84" class="Symbol">(</a><a id="85" href="MLTT.Plus.html#174" class="Datatype Operator">_+_</a><a id="88" class="Symbol">)</a> <a id="90" class="Keyword">renaming</a> <a id="99" class="Symbol">(</a><a id="100" href="MLTT.NaturalNumbers.html#266" class="Function Operator">_^_</a> <a id="104" class="Symbol">to</a> <a id="107" class="Function Operator">_^^_</a><a id="111" class="Symbol">)</a>
<a id="113" class="Keyword">open</a> <a id="118" class="Keyword">import</a> <a id="125" href="Naturals.Addition.html" class="Module">Naturals.Addition</a>
<a id="143" class="Keyword">open</a> <a id="148" class="Keyword">import</a> <a id="155" href="Naturals.Properties.html" class="Module">Naturals.Properties</a>
<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="Naturals.Multiplication.html" class="Module">Naturals.Multiplication</a>

<a id="212" class="Keyword">module</a> <a id="219" href="Naturals.Exponentiation.html" class="Module">Naturals.Exponentiation</a> <a id="243" class="Keyword">where</a>

<a id="_^_"></a><a id="250" href="Naturals.Exponentiation.html#250" class="Function Operator">_^_</a> <a id="254" class="Symbol">:</a> <a id="256" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="258" class="Symbol">→</a> <a id="260" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="262" class="Symbol">→</a> <a id="264" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="266" href="Naturals.Exponentiation.html#266" class="Bound">a</a> <a id="268" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="270" href="Naturals.Exponentiation.html#270" class="Bound">b</a> <a id="272" class="Symbol">=</a> <a id="274" class="Symbol">((</a><a id="276" href="Naturals.Exponentiation.html#266" class="Bound">a</a> <a id="278" href="Naturals.Multiplication.html#471" class="Primitive Operator">*_</a><a id="280" class="Symbol">)</a> <a id="282" href="Naturals.Exponentiation.html#107" class="Function Operator">^^</a> <a id="285" href="Naturals.Exponentiation.html#270" class="Bound">b</a><a id="286" class="Symbol">)</a> <a id="288" class="Number">1</a>

<a id="291" class="Keyword">infixl</a> <a id="298" class="Number">33</a> <a id="301" href="Naturals.Exponentiation.html#250" class="Function Operator">_^_</a>

<a id="2^"></a><a id="306" href="Naturals.Exponentiation.html#306" class="Function">2^</a> <a id="309" class="Symbol">:</a> <a id="311" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="313" class="Symbol">→</a> <a id="315" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="317" href="Naturals.Exponentiation.html#306" class="Function">2^</a> <a id="320" class="Symbol">=</a> <a id="322" class="Number">2</a> <a id="324" href="Naturals.Exponentiation.html#250" class="Function Operator">^_</a>

<a id="zero-base"></a><a id="328" href="Naturals.Exponentiation.html#328" class="Function">zero-base</a> <a id="338" class="Symbol">:</a> <a id="340" class="Symbol">(</a><a id="341" href="Naturals.Exponentiation.html#341" class="Bound">a</a> <a id="343" class="Symbol">:</a> <a id="345" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="346" class="Symbol">)</a> <a id="348" class="Symbol">→</a> <a id="350" href="Naturals.Exponentiation.html#341" class="Bound">a</a> <a id="352" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="354" class="Number">0</a> <a id="356" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="358" class="Number">1</a>
<a id="360" href="Naturals.Exponentiation.html#328" class="Function">zero-base</a> <a id="370" href="Naturals.Exponentiation.html#370" class="Bound">a</a> <a id="372" class="Symbol">=</a> <a id="374" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="prod-of-powers"></a><a id="380" href="Naturals.Exponentiation.html#380" class="Function">prod-of-powers</a> <a id="395" class="Symbol">:</a> <a id="397" class="Symbol">(</a><a id="398" href="Naturals.Exponentiation.html#398" class="Bound">n</a> <a id="400" href="Naturals.Exponentiation.html#400" class="Bound">a</a> <a id="402" href="Naturals.Exponentiation.html#402" class="Bound">b</a> <a id="404" class="Symbol">:</a> <a id="406" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="407" class="Symbol">)</a> <a id="409" class="Symbol">→</a> <a id="411" class="Symbol">(</a><a id="412" href="Naturals.Exponentiation.html#398" class="Bound">n</a> <a id="414" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="416" href="Naturals.Exponentiation.html#400" class="Bound">a</a><a id="417" class="Symbol">)</a> <a id="419" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="421" class="Symbol">(</a><a id="422" href="Naturals.Exponentiation.html#398" class="Bound">n</a> <a id="424" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="426" href="Naturals.Exponentiation.html#402" class="Bound">b</a><a id="427" class="Symbol">)</a> <a id="429" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="431" href="Naturals.Exponentiation.html#398" class="Bound">n</a> <a id="433" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="435" class="Symbol">(</a><a id="436" href="Naturals.Exponentiation.html#400" class="Bound">a</a> <a id="438" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="440" href="Naturals.Exponentiation.html#402" class="Bound">b</a><a id="441" class="Symbol">)</a>
<a id="443" href="Naturals.Exponentiation.html#380" class="Function">prod-of-powers</a> <a id="458" href="Naturals.Exponentiation.html#458" class="Bound">n</a> <a id="460" href="Naturals.Exponentiation.html#460" class="Bound">a</a> <a id="462" class="Number">0</a>        <a id="471" class="Symbol">=</a> <a id="473" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="478" href="Naturals.Exponentiation.html#380" class="Function">prod-of-powers</a> <a id="493" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="495" href="Naturals.Exponentiation.html#495" class="Bound">a</a> <a id="497" class="Symbol">(</a><a id="498" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="503" href="Naturals.Exponentiation.html#503" class="Bound">b</a><a id="504" class="Symbol">)</a> <a id="506" class="Symbol">=</a> <a id="508" href="Naturals.Exponentiation.html#519" class="Function">I</a>
 <a id="511" class="Keyword">where</a>
  <a id="519" href="Naturals.Exponentiation.html#519" class="Function">I</a> <a id="521" class="Symbol">:</a> <a id="523" class="Symbol">(</a><a id="524" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="526" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="528" href="Naturals.Exponentiation.html#495" class="Bound">a</a><a id="529" class="Symbol">)</a> <a id="531" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="533" class="Symbol">(</a><a id="534" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="536" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="538" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="543" href="Naturals.Exponentiation.html#503" class="Bound">b</a><a id="544" class="Symbol">)</a> <a id="546" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="548" class="Symbol">(</a><a id="549" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="551" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="553" class="Symbol">(</a><a id="554" href="Naturals.Exponentiation.html#495" class="Bound">a</a> <a id="556" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="558" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="563" href="Naturals.Exponentiation.html#503" class="Bound">b</a><a id="564" class="Symbol">))</a>
  <a id="569" href="Naturals.Exponentiation.html#519" class="Function">I</a> <a id="571" class="Symbol">=</a> <a id="573" class="Symbol">(</a><a id="574" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="576" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="578" href="Naturals.Exponentiation.html#495" class="Bound">a</a><a id="579" class="Symbol">)</a> <a id="581" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="583" class="Symbol">(</a><a id="584" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="586" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="588" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="593" href="Naturals.Exponentiation.html#503" class="Bound">b</a><a id="594" class="Symbol">)</a>  <a id="597" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="611" class="Symbol">(</a><a id="612" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="614" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="616" href="Naturals.Exponentiation.html#495" class="Bound">a</a><a id="617" class="Symbol">)</a> <a id="619" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="621" class="Symbol">(</a><a id="622" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="624" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="626" class="Symbol">(</a><a id="627" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="629" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="631" href="Naturals.Exponentiation.html#503" class="Bound">b</a><a id="632" class="Symbol">))</a> <a id="635" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="638" href="Naturals.Exponentiation.html#811" class="Function">i</a>    <a id="643" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="651" class="Symbol">(</a><a id="652" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="654" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="656" href="Naturals.Exponentiation.html#495" class="Bound">a</a><a id="657" class="Symbol">)</a> <a id="659" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="661" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="663" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="665" class="Symbol">(</a><a id="666" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="668" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="670" href="Naturals.Exponentiation.html#503" class="Bound">b</a><a id="671" class="Symbol">)</a>   <a id="675" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="678" href="Naturals.Exponentiation.html#861" class="Function">ii</a>   <a id="683" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="691" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="693" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="695" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="697" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="699" href="Naturals.Exponentiation.html#495" class="Bound">a</a> <a id="701" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="703" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="705" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="707" href="Naturals.Exponentiation.html#503" class="Bound">b</a>       <a id="715" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="718" href="Naturals.Exponentiation.html#918" class="Function">iii</a>  <a id="723" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="731" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="733" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="735" class="Symbol">(</a><a id="736" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="738" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="740" href="Naturals.Exponentiation.html#495" class="Bound">a</a> <a id="742" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="744" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="746" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="748" href="Naturals.Exponentiation.html#503" class="Bound">b</a><a id="749" class="Symbol">)</a>     <a id="755" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="758" href="Naturals.Exponentiation.html#965" class="Function">iv</a>   <a id="763" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="771" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="773" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="775" class="Symbol">(</a><a id="776" href="Naturals.Exponentiation.html#495" class="Bound">a</a> <a id="778" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="780" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="785" href="Naturals.Exponentiation.html#503" class="Bound">b</a><a id="786" class="Symbol">)</a>         <a id="796" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="801" class="Keyword">where</a>
    <a id="811" href="Naturals.Exponentiation.html#811" class="Function">i</a>   <a id="815" class="Symbol">=</a> <a id="817" href="Naturals.Multiplication.html#5551" class="Function">mult-associativity</a> <a id="836" class="Symbol">(</a><a id="837" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="839" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="841" href="Naturals.Exponentiation.html#495" class="Bound">a</a><a id="842" class="Symbol">)</a> <a id="844" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="846" class="Symbol">(</a><a id="847" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="849" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="851" href="Naturals.Exponentiation.html#503" class="Bound">b</a><a id="852" class="Symbol">)</a> <a id="854" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
    <a id="861" href="Naturals.Exponentiation.html#861" class="Function">ii</a>  <a id="865" class="Symbol">=</a> <a id="867" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="870" class="Symbol">(</a><a id="871" href="Naturals.Multiplication.html#471" class="Primitive Operator">_*</a> <a id="874" class="Symbol">(</a><a id="875" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="877" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="879" href="Naturals.Exponentiation.html#503" class="Bound">b</a><a id="880" class="Symbol">))</a> <a id="883" class="Symbol">(</a><a id="884" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="903" class="Symbol">(</a><a id="904" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="906" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="908" href="Naturals.Exponentiation.html#495" class="Bound">a</a><a id="909" class="Symbol">)</a> <a id="911" href="Naturals.Exponentiation.html#493" class="Bound">n</a><a id="912" class="Symbol">)</a>
    <a id="918" href="Naturals.Exponentiation.html#918" class="Function">iii</a> <a id="922" class="Symbol">=</a> <a id="924" href="Naturals.Multiplication.html#5551" class="Function">mult-associativity</a> <a id="943" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="945" class="Symbol">(</a><a id="946" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="948" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="950" href="Naturals.Exponentiation.html#495" class="Bound">a</a><a id="951" class="Symbol">)</a> <a id="953" class="Symbol">(</a><a id="954" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="956" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="958" href="Naturals.Exponentiation.html#503" class="Bound">b</a><a id="959" class="Symbol">)</a>
    <a id="965" href="Naturals.Exponentiation.html#965" class="Function">iv</a>  <a id="969" class="Symbol">=</a> <a id="971" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="974" class="Symbol">(</a><a id="975" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="977" href="Naturals.Multiplication.html#471" class="Primitive Operator">*_</a><a id="979" class="Symbol">)</a> <a id="981" class="Symbol">(</a><a id="982" href="Naturals.Exponentiation.html#380" class="Function">prod-of-powers</a> <a id="997" href="Naturals.Exponentiation.html#493" class="Bound">n</a> <a id="999" href="Naturals.Exponentiation.html#495" class="Bound">a</a> <a id="1001" href="Naturals.Exponentiation.html#503" class="Bound">b</a><a id="1002" class="Symbol">)</a>

<a id="power-of-power"></a><a id="1005" href="Naturals.Exponentiation.html#1005" class="Function">power-of-power</a> <a id="1020" class="Symbol">:</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Naturals.Exponentiation.html#1023" class="Bound">n</a> <a id="1025" href="Naturals.Exponentiation.html#1025" class="Bound">a</a> <a id="1027" href="Naturals.Exponentiation.html#1027" class="Bound">b</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1032" class="Symbol">)</a> <a id="1034" class="Symbol">→</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Naturals.Exponentiation.html#1023" class="Bound">n</a> <a id="1039" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1041" href="Naturals.Exponentiation.html#1025" class="Bound">a</a><a id="1042" class="Symbol">)</a> <a id="1044" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1046" href="Naturals.Exponentiation.html#1027" class="Bound">b</a> <a id="1048" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1050" href="Naturals.Exponentiation.html#1023" class="Bound">n</a> <a id="1052" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1054" class="Symbol">(</a><a id="1055" href="Naturals.Exponentiation.html#1025" class="Bound">a</a> <a id="1057" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1059" href="Naturals.Exponentiation.html#1027" class="Bound">b</a><a id="1060" class="Symbol">)</a>
<a id="1062" href="Naturals.Exponentiation.html#1005" class="Function">power-of-power</a> <a id="1077" href="Naturals.Exponentiation.html#1077" class="Bound">n</a> <a id="1079" href="Naturals.Exponentiation.html#1079" class="Bound">a</a> <a id="1081" class="Number">0</a>        <a id="1090" class="Symbol">=</a> <a id="1092" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1097" href="Naturals.Exponentiation.html#1005" class="Function">power-of-power</a> <a id="1112" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1114" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1116" class="Symbol">(</a><a id="1117" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1122" href="Naturals.Exponentiation.html#1122" class="Bound">b</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Symbol">=</a> <a id="1127" href="Naturals.Exponentiation.html#1197" class="Function">I</a>
 <a id="1130" class="Keyword">where</a>
  <a id="1138" href="Naturals.Exponentiation.html#1138" class="Function">IH</a> <a id="1141" class="Symbol">:</a> <a id="1143" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1145" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1147" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1149" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1151" href="Naturals.Exponentiation.html#1122" class="Bound">b</a> <a id="1153" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1155" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1157" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1162" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1164" href="Naturals.Exponentiation.html#1122" class="Bound">b</a><a id="1165" class="Symbol">)</a>
  <a id="1169" href="Naturals.Exponentiation.html#1138" class="Function">IH</a> <a id="1172" class="Symbol">=</a> <a id="1174" href="Naturals.Exponentiation.html#1005" class="Function">power-of-power</a> <a id="1189" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1191" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1193" href="Naturals.Exponentiation.html#1122" class="Bound">b</a>
  <a id="1197" href="Naturals.Exponentiation.html#1197" class="Function">I</a> <a id="1199" class="Symbol">:</a> <a id="1201" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1203" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1205" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1207" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1209" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1214" href="Naturals.Exponentiation.html#1122" class="Bound">b</a> <a id="1216" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1218" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1220" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1225" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1227" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1232" href="Naturals.Exponentiation.html#1122" class="Bound">b</a><a id="1233" class="Symbol">)</a>
  <a id="1237" href="Naturals.Exponentiation.html#1197" class="Function">I</a> <a id="1239" class="Symbol">=</a> <a id="1241" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1243" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1245" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1247" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1249" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1254" href="Naturals.Exponentiation.html#1122" class="Bound">b</a>       <a id="1262" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1265" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                       <a id="1292" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="1300" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1302" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1304" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1306" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1311" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1313" href="Naturals.Exponentiation.html#1114" class="Bound">a</a><a id="1314" class="Symbol">)</a> <a id="1316" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1318" href="Naturals.Exponentiation.html#1122" class="Bound">b</a> <a id="1320" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1323" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1329" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1331" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1333" href="Naturals.Multiplication.html#471" class="Primitive Operator">*_</a><a id="1335" class="Symbol">)</a> <a id="1337" href="Naturals.Exponentiation.html#1138" class="Function">IH</a>          <a id="1349" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="1357" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1359" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1361" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1363" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1365" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1367" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1372" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1374" href="Naturals.Exponentiation.html#1122" class="Bound">b</a><a id="1375" class="Symbol">)</a>  <a id="1378" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1381" href="Naturals.Exponentiation.html#380" class="Function">prod-of-powers</a> <a id="1396" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1398" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1403" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1405" href="Naturals.Exponentiation.html#1122" class="Bound">b</a><a id="1406" class="Symbol">)</a> <a id="1408" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="1416" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1418" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1423" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1425" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1427" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1429" href="Naturals.Exponentiation.html#1122" class="Bound">b</a><a id="1430" class="Symbol">)</a>       <a id="1438" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1441" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                       <a id="1468" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="1476" href="Naturals.Exponentiation.html#1112" class="Bound">n</a> <a id="1478" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1480" class="Symbol">(</a><a id="1481" href="Naturals.Exponentiation.html#1114" class="Bound">a</a> <a id="1483" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1485" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1490" href="Naturals.Exponentiation.html#1122" class="Bound">b</a><a id="1491" class="Symbol">)</a>      <a id="1498" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="exponents-not-zero"></a><a id="1501" href="Naturals.Exponentiation.html#1501" class="Function">exponents-not-zero</a> <a id="1520" class="Symbol">:</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Naturals.Exponentiation.html#1523" class="Bound">n</a> <a id="1525" class="Symbol">:</a> <a id="1527" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1528" class="Symbol">)</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Naturals.Exponentiation.html#306" class="Function">2^</a> <a id="1538" href="Naturals.Exponentiation.html#1523" class="Bound">n</a> <a id="1540" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1542" class="Number">0</a><a id="1543" class="Symbol">)</a>
<a id="1545" href="Naturals.Exponentiation.html#1501" class="Function">exponents-not-zero</a> <a id="1564" class="Number">0</a>        <a id="1573" href="Naturals.Exponentiation.html#1573" class="Bound">e</a> <a id="1575" class="Symbol">=</a> <a id="1577" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="1595" class="Number">0</a> <a id="1597" href="Naturals.Exponentiation.html#1573" class="Bound">e</a>
<a id="1599" href="Naturals.Exponentiation.html#1501" class="Function">exponents-not-zero</a> <a id="1618" class="Symbol">(</a><a id="1619" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1624" href="Naturals.Exponentiation.html#1624" class="Bound">n</a><a id="1625" class="Symbol">)</a> <a id="1627" href="Naturals.Exponentiation.html#1627" class="Bound">e</a> <a id="1629" class="Symbol">=</a> <a id="1631" href="Naturals.Exponentiation.html#1501" class="Function">exponents-not-zero</a> <a id="1650" href="Naturals.Exponentiation.html#1624" class="Bound">n</a> <a id="1652" href="Naturals.Exponentiation.html#1663" class="Function">I</a>
 <a id="1655" class="Keyword">where</a>
  <a id="1663" href="Naturals.Exponentiation.html#1663" class="Function">I</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="Naturals.Exponentiation.html#306" class="Function">2^</a> <a id="1670" href="Naturals.Exponentiation.html#1624" class="Bound">n</a> <a id="1672" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1674" class="Number">0</a>
  <a id="1678" href="Naturals.Exponentiation.html#1663" class="Function">I</a> <a id="1680" class="Symbol">=</a> <a id="1682" href="Naturals.Multiplication.html#7775" class="Function">mult-left-cancellable</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Naturals.Exponentiation.html#306" class="Function">2^</a> <a id="1708" href="Naturals.Exponentiation.html#1624" class="Bound">n</a><a id="1709" class="Symbol">)</a> <a id="1711" class="Number">0</a> <a id="1713" class="Number">1</a> <a id="1715" href="Naturals.Exponentiation.html#1627" class="Bound">e</a>

<a id="1718" class="Markup">\end{code}</a><a id="1728" class="Background">

Added 11 October 2025 by Fredrik Nordvall Forsberg.

</a><a id="1783" class="Markup">\begin{code}</a>

<a id="1797" class="Keyword">open</a> <a id="1802" class="Keyword">import</a> <a id="1809" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="1824" class="Keyword">open</a> <a id="1829" class="Keyword">import</a> <a id="1836" href="Notation.Order.html" class="Module">Notation.Order</a>

<a id="exponential-positive-if-base-positive"></a><a id="1852" href="Naturals.Exponentiation.html#1852" class="Function">exponential-positive-if-base-positive</a> <a id="1890" class="Symbol">:</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Naturals.Exponentiation.html#1893" class="Bound">n</a> <a id="1895" href="Naturals.Exponentiation.html#1895" class="Bound">m</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1900" class="Symbol">)</a> <a id="1902" class="Symbol">→</a> <a id="1904" class="Number">0</a> <a id="1906" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="1908" href="Naturals.Exponentiation.html#1893" class="Bound">n</a> <a id="1910" class="Symbol">→</a> <a id="1912" class="Number">0</a> <a id="1914" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="1916" href="Naturals.Exponentiation.html#1893" class="Bound">n</a> <a id="1918" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1920" href="Naturals.Exponentiation.html#1895" class="Bound">m</a>
<a id="1922" href="Naturals.Exponentiation.html#1852" class="Function">exponential-positive-if-base-positive</a> <a id="1960" href="Naturals.Exponentiation.html#1960" class="Bound">n</a> <a id="1962" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="1967" class="Symbol">_</a> <a id="1969" class="Symbol">=</a> <a id="1971" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="1973" href="Naturals.Exponentiation.html#1852" class="Function">exponential-positive-if-base-positive</a> <a id="2011" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="2016" class="Symbol">(</a><a id="2017" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2022" href="Naturals.Exponentiation.html#2022" class="Bound">m</a><a id="2023" class="Symbol">)</a> <a id="2025" href="Naturals.Exponentiation.html#2025" class="Bound">l</a> <a id="2027" class="Symbol">=</a> <a id="2029" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2036" href="Naturals.Exponentiation.html#2025" class="Bound">l</a>
<a id="2038" href="Naturals.Exponentiation.html#1852" class="Function">exponential-positive-if-base-positive</a> <a id="2076" href="Naturals.Exponentiation.html#2076" class="Bound">n</a><a id="2077" class="Symbol">@(</a><a id="2079" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2084" href="Naturals.Exponentiation.html#2084" class="Bound">n&#39;</a><a id="2086" class="Symbol">)</a> <a id="2088" class="Symbol">(</a><a id="2089" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2094" href="Naturals.Exponentiation.html#2094" class="Bound">m</a><a id="2095" class="Symbol">)</a> <a id="2097" href="Naturals.Exponentiation.html#2097" class="Bound">l</a> <a id="2099" class="Symbol">=</a> <a id="2101" href="Naturals.Exponentiation.html#2248" class="Function">II</a>
 <a id="2105" class="Keyword">where</a>
  <a id="2113" href="Naturals.Exponentiation.html#2113" class="Function">IH</a> <a id="2116" class="Symbol">:</a> <a id="2118" class="Number">0</a> <a id="2120" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Naturals.Exponentiation.html#2076" class="Bound">n</a> <a id="2125" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="2127" href="Naturals.Exponentiation.html#2094" class="Bound">m</a><a id="2128" class="Symbol">)</a>
  <a id="2132" href="Naturals.Exponentiation.html#2113" class="Function">IH</a> <a id="2135" class="Symbol">=</a> <a id="2137" href="Naturals.Exponentiation.html#1852" class="Function">exponential-positive-if-base-positive</a> <a id="2175" href="Naturals.Exponentiation.html#2076" class="Bound">n</a> <a id="2177" href="Naturals.Exponentiation.html#2094" class="Bound">m</a> <a id="2179" href="Naturals.Exponentiation.html#2097" class="Bound">l</a>

  <a id="2184" href="Naturals.Exponentiation.html#2184" class="Function">I</a> <a id="2186" class="Symbol">:</a> <a id="2188" class="Number">0</a> <a id="2190" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Naturals.Exponentiation.html#2076" class="Bound">n</a> <a id="2195" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="2197" href="Naturals.Exponentiation.html#2094" class="Bound">m</a><a id="2198" class="Symbol">)</a> <a id="2200" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2202" href="Naturals.Exponentiation.html#2076" class="Bound">n</a>
  <a id="2206" href="Naturals.Exponentiation.html#2184" class="Function">I</a> <a id="2208" class="Symbol">=</a> <a id="2210" href="Naturals.Multiplication.html#12552" class="Function">less-than-pos-mult</a> <a id="2229" class="Number">0</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Naturals.Exponentiation.html#2076" class="Bound">n</a> <a id="2234" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="2236" href="Naturals.Exponentiation.html#2094" class="Bound">m</a><a id="2237" class="Symbol">)</a> <a id="2239" href="Naturals.Exponentiation.html#2084" class="Bound">n&#39;</a> <a id="2242" href="Naturals.Exponentiation.html#2113" class="Function">IH</a>

  <a id="2248" href="Naturals.Exponentiation.html#2248" class="Function">II</a> <a id="2251" class="Symbol">:</a> <a id="2253" class="Number">0</a> <a id="2255" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="2257" href="Naturals.Exponentiation.html#2076" class="Bound">n</a> <a id="2259" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Naturals.Exponentiation.html#2076" class="Bound">n</a> <a id="2264" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="2266" href="Naturals.Exponentiation.html#2094" class="Bound">m</a><a id="2267" class="Symbol">)</a>
  <a id="2271" href="Naturals.Exponentiation.html#2248" class="Function">II</a> <a id="2274" class="Symbol">=</a> <a id="2276" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2286" class="Symbol">(</a><a id="2287" class="Number">0</a> <a id="2289" href="Notation.Order.html#272" class="Field Operator">&lt;_</a><a id="2291" class="Symbol">)</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="2313" class="Symbol">(</a><a id="2314" href="Naturals.Exponentiation.html#2076" class="Bound">n</a> <a id="2316" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="2318" href="Naturals.Exponentiation.html#2094" class="Bound">m</a><a id="2319" class="Symbol">)</a> <a id="2321" href="Naturals.Exponentiation.html#2076" class="Bound">n</a><a id="2322" class="Symbol">)</a> <a id="2324" href="Naturals.Exponentiation.html#2184" class="Function">I</a>

<a id="exponent-smaller-than-exponential-for-base-at-least-two"></a><a id="2327" href="Naturals.Exponentiation.html#2327" class="Function">exponent-smaller-than-exponential-for-base-at-least-two</a> <a id="2383" class="Symbol">:</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Naturals.Exponentiation.html#2386" class="Bound">n</a> <a id="2388" href="Naturals.Exponentiation.html#2388" class="Bound">k</a> <a id="2390" class="Symbol">:</a> <a id="2392" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2393" class="Symbol">)</a>
                                                        <a id="2451" class="Symbol">→</a> <a id="2453" class="Number">2</a> <a id="2455" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2457" href="Naturals.Exponentiation.html#2388" class="Bound">k</a>
                                                        <a id="2515" class="Symbol">→</a> <a id="2517" href="Naturals.Exponentiation.html#2386" class="Bound">n</a> <a id="2519" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Naturals.Exponentiation.html#2388" class="Bound">k</a> <a id="2524" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="2526" href="Naturals.Exponentiation.html#2386" class="Bound">n</a><a id="2527" class="Symbol">)</a>
<a id="2529" href="Naturals.Exponentiation.html#2327" class="Function">exponent-smaller-than-exponential-for-base-at-least-two</a> <a id="2585" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="2590" href="Naturals.Exponentiation.html#2590" class="Bound">k</a> <a id="2592" class="Symbol">_</a> <a id="2594" class="Symbol">=</a> <a id="2596" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="2598" href="Naturals.Exponentiation.html#2327" class="Function">exponent-smaller-than-exponential-for-base-at-least-two</a>
 <a id="2655" class="Symbol">(</a><a id="2656" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2661" href="Naturals.Exponentiation.html#2661" class="Bound">n</a><a id="2662" class="Symbol">)</a> <a id="2664" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>        <a id="2676" href="Naturals.Exponentiation.html#2676" class="Bound">l</a> <a id="2678" class="Symbol">=</a> <a id="2680" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2687" href="Naturals.Exponentiation.html#2676" class="Bound">l</a>
<a id="2689" href="Naturals.Exponentiation.html#2327" class="Function">exponent-smaller-than-exponential-for-base-at-least-two</a>
 <a id="2746" class="Symbol">(</a><a id="2747" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2752" href="Naturals.Exponentiation.html#2752" class="Bound">n</a><a id="2753" class="Symbol">)</a> <a id="2755" class="Symbol">(</a><a id="2756" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2761" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="2765" class="Symbol">)</a> <a id="2767" href="Naturals.Exponentiation.html#2767" class="Bound">l</a> <a id="2769" class="Symbol">=</a> <a id="2771" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2778" href="Naturals.Exponentiation.html#2767" class="Bound">l</a>
<a id="2780" href="Naturals.Exponentiation.html#2327" class="Function">exponent-smaller-than-exponential-for-base-at-least-two</a>
 <a id="2837" class="Symbol">(</a><a id="2838" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2843" href="Naturals.Exponentiation.html#2843" class="Bound">n</a><a id="2844" class="Symbol">)</a> <a id="2846" href="Naturals.Exponentiation.html#2846" class="Bound">k</a><a id="2847" class="Symbol">@(</a><a id="2849" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2854" class="Symbol">(</a><a id="2855" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2860" href="Naturals.Exponentiation.html#2860" class="Bound">k&#39;</a><a id="2862" class="Symbol">))</a> <a id="2865" href="Naturals.Exponentiation.html#2865" class="Bound">l</a> <a id="2867" class="Symbol">=</a> <a id="2869" href="Naturals.Order.html#13603" class="Function">≤-&lt;-trans</a> <a id="2879" href="Naturals.Exponentiation.html#2843" class="Bound">n</a> <a id="2881" class="Symbol">(</a><a id="2882" class="Number">1</a> <a id="2884" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2886" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="2888" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="2890" href="Naturals.Exponentiation.html#2843" class="Bound">n</a><a id="2891" class="Symbol">)</a> <a id="2893" class="Symbol">(</a><a id="2894" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="2896" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2898" class="Symbol">(</a><a id="2899" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="2901" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="2903" href="Naturals.Exponentiation.html#2843" class="Bound">n</a><a id="2904" class="Symbol">))</a> <a id="2907" href="Naturals.Exponentiation.html#3015" class="Function">I</a> <a id="2909" href="Naturals.Exponentiation.html#3160" class="Function">III</a>
  <a id="2915" class="Keyword">where</a>
   <a id="2924" href="Naturals.Exponentiation.html#2924" class="Function">IH</a> <a id="2927" class="Symbol">:</a> <a id="2929" href="Naturals.Exponentiation.html#2843" class="Bound">n</a> <a id="2931" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2933" class="Symbol">(</a><a id="2934" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="2936" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="2938" href="Naturals.Exponentiation.html#2843" class="Bound">n</a><a id="2939" class="Symbol">)</a>
   <a id="2944" href="Naturals.Exponentiation.html#2924" class="Function">IH</a> <a id="2947" class="Symbol">=</a> <a id="2949" href="Naturals.Exponentiation.html#2327" class="Function">exponent-smaller-than-exponential-for-base-at-least-two</a> <a id="3005" href="Naturals.Exponentiation.html#2843" class="Bound">n</a> <a id="3007" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="3009" href="Naturals.Exponentiation.html#2865" class="Bound">l</a>

   <a id="3015" href="Naturals.Exponentiation.html#3015" class="Function">I</a> <a id="3017" class="Symbol">:</a> <a id="3019" href="Naturals.Exponentiation.html#2843" class="Bound">n</a> <a id="3021" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3023" class="Number">1</a> <a id="3025" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3027" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="3029" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="3031" href="Naturals.Exponentiation.html#2843" class="Bound">n</a>
   <a id="3036" href="Naturals.Exponentiation.html#3015" class="Function">I</a> <a id="3038" class="Symbol">=</a> <a id="3040" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Naturals.Exponentiation.html#2843" class="Bound">n</a> <a id="3055" href="Notation.Order.html#558" class="Field Operator">≤_</a><a id="3057" class="Symbol">)</a> <a id="3059" class="Symbol">(</a><a id="3060" href="Naturals.Multiplication.html#1539" class="Function">mult-left-id</a> <a id="3073" class="Symbol">(</a><a id="3074" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="3076" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="3078" href="Naturals.Exponentiation.html#2843" class="Bound">n</a><a id="3079" class="Symbol">))</a> <a id="3082" href="Naturals.Exponentiation.html#2924" class="Function">IH</a>

   <a id="3089" href="Naturals.Exponentiation.html#3089" class="Function">II</a> <a id="3092" class="Symbol">:</a> <a id="3094" class="Number">0</a> <a id="3096" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="3098" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="3100" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="3102" href="Naturals.Exponentiation.html#2843" class="Bound">n</a>
   <a id="3107" href="Naturals.Exponentiation.html#3089" class="Function">II</a> <a id="3110" class="Symbol">=</a> <a id="3112" href="Naturals.Exponentiation.html#1852" class="Function">exponential-positive-if-base-positive</a> <a id="3150" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="3152" href="Naturals.Exponentiation.html#2843" class="Bound">n</a> <a id="3154" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

   <a id="3160" href="Naturals.Exponentiation.html#3160" class="Function">III</a> <a id="3164" class="Symbol">:</a> <a id="3166" class="Number">1</a> <a id="3168" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="3173" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="3175" href="Naturals.Exponentiation.html#2843" class="Bound">n</a><a id="3176" class="Symbol">)</a> <a id="3178" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="3180" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="3182" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3184" class="Symbol">(</a><a id="3185" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="3187" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="3189" href="Naturals.Exponentiation.html#2843" class="Bound">n</a><a id="3190" class="Symbol">)</a>
   <a id="3195" href="Naturals.Exponentiation.html#3160" class="Function">III</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Naturals.Multiplication.html#11693" class="Function">multiplication-preserves-strict-order&#39;</a> <a id="3240" class="Number">1</a> <a id="3242" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="3244" class="Symbol">(</a><a id="3245" href="Naturals.Exponentiation.html#2846" class="Bound">k</a> <a id="3247" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="3249" href="Naturals.Exponentiation.html#2843" class="Bound">n</a><a id="3250" class="Symbol">)</a> <a id="3252" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3254" href="Naturals.Exponentiation.html#3089" class="Function">II</a>

<a id="3258" class="Markup">\end{code}</a><a id="3268" class="Background">
</a></pre></body></html>

==> anc/html/Naturals.Multiplication.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Naturals.Multiplication</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Andrew Sneap - October-November 2020
Updated May 2022

This file defines multiplication of natural numbers, and proves many
standard properties of multiplication.

</a><a id="165" class="Markup">\begin{code}</a>

<a id="179" class="Symbol">{-#</a> <a id="183" class="Keyword">OPTIONS</a> <a id="191" class="Pragma">--safe</a> <a id="198" class="Pragma">--without-K</a> <a id="210" class="Symbol">#-}</a>

<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="240" class="Keyword">renaming</a> <a id="249" class="Symbol">(</a><a id="250" href="MLTT.Plus.html#174" class="Datatype Operator">_+_</a> <a id="254" class="Symbol">to</a> <a id="257" class="Datatype Operator">_∔_</a><a id="260" class="Symbol">)</a>

<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Naturals.Addition.html" class="Module">Naturals.Addition</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Naturals.Properties.html" class="Module">Naturals.Properties</a>

<a id="326" class="Keyword">module</a> <a id="333" href="Naturals.Multiplication.html" class="Module">Naturals.Multiplication</a> <a id="357" class="Keyword">where</a>

<a id="364" class="Markup">\end{code}</a><a id="374" class="Background">

Multiplication is defined in the same way as addition, and is left associative.

</a><a id="457" class="Markup">\begin{code}</a>

<a id="_*_"></a><a id="471" href="Naturals.Multiplication.html#471" class="Function Operator">_*_</a> <a id="475" class="Symbol">:</a> <a id="477" class="Symbol">(</a><a id="478" href="Naturals.Multiplication.html#478" class="Bound">x</a> <a id="480" href="Naturals.Multiplication.html#480" class="Bound">y</a> <a id="482" class="Symbol">:</a> <a id="484" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="485" class="Symbol">)</a> <a id="487" class="Symbol">→</a> <a id="489" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="491" href="Naturals.Multiplication.html#491" class="Bound">x</a> <a id="493" href="Naturals.Multiplication.html#471" class="Function Operator">*</a> <a id="495" class="Number">0</a>      <a id="502" class="Symbol">=</a> <a id="504" class="Number">0</a>
<a id="506" href="Naturals.Multiplication.html#506" class="Bound">x</a> <a id="508" href="Naturals.Multiplication.html#471" class="Function Operator">*</a> <a id="510" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="515" href="Naturals.Multiplication.html#515" class="Bound">y</a> <a id="517" class="Symbol">=</a> <a id="519" href="Naturals.Multiplication.html#506" class="Bound">x</a> <a id="521" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="523" href="Naturals.Multiplication.html#506" class="Bound">x</a> <a id="525" href="Naturals.Multiplication.html#471" class="Function Operator">*</a> <a id="527" href="Naturals.Multiplication.html#515" class="Bound">y</a>

<a id="530" class="Keyword">infixl</a> <a id="537" class="Number">32</a> <a id="540" href="Naturals.Multiplication.html#471" class="Primitive Operator">_*_</a>

<a id="545" class="Symbol">{-#</a> <a id="549" class="Keyword">BUILTIN</a> <a id="557" class="Keyword">NATTIMES</a> <a id="566" href="Naturals.Multiplication.html#471" class="Primitive Operator">_*_</a> <a id="570" class="Symbol">#-}</a>

<a id="_*ᴸ_"></a><a id="575" href="Naturals.Multiplication.html#575" class="Function Operator">_*ᴸ_</a> <a id="580" class="Symbol">:</a> <a id="582" class="Symbol">(</a><a id="583" href="Naturals.Multiplication.html#583" class="Bound">x</a> <a id="585" href="Naturals.Multiplication.html#585" class="Bound">y</a> <a id="587" class="Symbol">:</a> <a id="589" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="590" class="Symbol">)</a> <a id="592" class="Symbol">→</a> <a id="594" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="596" href="Naturals.Multiplication.html#596" class="Bound">x</a> <a id="598" href="Naturals.Multiplication.html#575" class="Function Operator">*ᴸ</a> <a id="601" href="Naturals.Multiplication.html#601" class="Bound">y</a> <a id="603" class="Symbol">=</a> <a id="605" href="Naturals.Multiplication.html#601" class="Bound">y</a> <a id="607" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="609" href="Naturals.Multiplication.html#596" class="Bound">x</a>

<a id="612" class="Markup">\end{code}</a><a id="622" class="Background">

Zero is the base for multiplication. On the right, this is true by
definition. On the left, this is proved inductively.

Base case: 0 * 0 ≡ 0

Inductive case: Assume 0 * k ≡ 0.

Then 0 * succ k ≡ 0 + 0 * k (by definition)
                ≡ 0 + 0 (using the inductive hypothesis)
                ≡ 0 (by definition).

</a><a id="941" class="Markup">\begin{code}</a>

<a id="zero-right-base"></a><a id="955" href="Naturals.Multiplication.html#955" class="Function">zero-right-base</a> <a id="971" class="Symbol">:</a> <a id="973" class="Symbol">(</a><a id="974" href="Naturals.Multiplication.html#974" class="Bound">x</a> <a id="976" class="Symbol">:</a> <a id="978" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="979" class="Symbol">)</a> <a id="981" class="Symbol">→</a> <a id="983" href="Naturals.Multiplication.html#974" class="Bound">x</a> <a id="985" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="987" class="Number">0</a> <a id="989" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="991" class="Number">0</a>
<a id="993" href="Naturals.Multiplication.html#955" class="Function">zero-right-base</a> <a id="1009" href="Naturals.Multiplication.html#1009" class="Bound">x</a> <a id="1011" class="Symbol">=</a> <a id="1013" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="zero-left-base"></a><a id="1019" href="Naturals.Multiplication.html#1019" class="Function">zero-left-base</a> <a id="1034" class="Symbol">:</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Naturals.Multiplication.html#1037" class="Bound">x</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1042" class="Symbol">)</a> <a id="1044" class="Symbol">→</a> <a id="1046" class="Number">0</a> <a id="1048" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1050" href="Naturals.Multiplication.html#1037" class="Bound">x</a> <a id="1052" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1054" class="Number">0</a>
<a id="1056" href="Naturals.Multiplication.html#1019" class="Function">zero-left-base</a> <a id="1071" class="Symbol">=</a> <a id="1073" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="1085" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1090" href="Naturals.Multiplication.html#1104" class="Function">step</a>
 <a id="1096" class="Keyword">where</a>
  <a id="1104" href="Naturals.Multiplication.html#1104" class="Function">step</a> <a id="1109" class="Symbol">:</a> <a id="1111" class="Symbol">(</a><a id="1112" href="Naturals.Multiplication.html#1112" class="Bound">x</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1117" class="Symbol">)</a>
       <a id="1126" class="Symbol">→</a> <a id="1128" class="Number">0</a> <a id="1130" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1132" href="Naturals.Multiplication.html#1112" class="Bound">x</a>     <a id="1138" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1140" class="Number">0</a>
       <a id="1149" class="Symbol">→</a> <a id="1151" class="Number">0</a> <a id="1153" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1155" class="Number">0</a> <a id="1157" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1159" href="Naturals.Multiplication.html#1112" class="Bound">x</a> <a id="1161" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1163" class="Number">0</a>
  <a id="1167" href="Naturals.Multiplication.html#1104" class="Function">step</a> <a id="1172" href="Naturals.Multiplication.html#1172" class="Bound">x</a> <a id="1174" href="Naturals.Multiplication.html#1174" class="Bound">IH</a> <a id="1177" class="Symbol">=</a> <a id="1179" class="Number">0</a> <a id="1181" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1183" class="Number">0</a> <a id="1185" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1187" href="Naturals.Multiplication.html#1172" class="Bound">x</a>  <a id="1190" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1193" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1196" class="Symbol">(</a><a id="1197" class="Number">0</a> <a id="1199" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="1201" class="Symbol">)</a> <a id="1203" href="Naturals.Multiplication.html#1174" class="Bound">IH</a> <a id="1206" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="1222" class="Number">0</a> <a id="1224" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1226" class="Number">0</a>      <a id="1233" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1236" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>         <a id="1249" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="1265" class="Number">0</a>          <a id="1276" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="1279" class="Markup">\end{code}</a><a id="1289" class="Background">

One is the identity element for multiplication. On the right, this is
true by definition. Left multiplication by 1 is proved inductively,
very similarly to the above proof.

</a><a id="1465" class="Markup">\begin{code}</a>

<a id="mult-right-id"></a><a id="1479" href="Naturals.Multiplication.html#1479" class="Function">mult-right-id</a> <a id="1493" class="Symbol">:</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Naturals.Multiplication.html#1496" class="Bound">x</a> <a id="1498" class="Symbol">:</a> <a id="1500" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1501" class="Symbol">)</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Naturals.Multiplication.html#1496" class="Bound">x</a> <a id="1507" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1509" class="Number">1</a> <a id="1511" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1513" href="Naturals.Multiplication.html#1496" class="Bound">x</a>
<a id="1515" href="Naturals.Multiplication.html#1479" class="Function">mult-right-id</a> <a id="1529" href="Naturals.Multiplication.html#1529" class="Bound">x</a> <a id="1531" class="Symbol">=</a> <a id="1533" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="mult-left-id"></a><a id="1539" href="Naturals.Multiplication.html#1539" class="Function">mult-left-id</a> <a id="1552" class="Symbol">:</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Naturals.Multiplication.html#1555" class="Bound">x</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">→</a> <a id="1564" class="Number">1</a> <a id="1566" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1568" href="Naturals.Multiplication.html#1555" class="Bound">x</a> <a id="1570" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1572" href="Naturals.Multiplication.html#1555" class="Bound">x</a>
<a id="1574" href="Naturals.Multiplication.html#1539" class="Function">mult-left-id</a> <a id="1587" class="Symbol">=</a> <a id="1589" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="1601" href="Naturals.Multiplication.html#1620" class="Function">base</a> <a id="1606" href="Naturals.Multiplication.html#1654" class="Function">step</a>
 <a id="1612" class="Keyword">where</a>
  <a id="1620" href="Naturals.Multiplication.html#1620" class="Function">base</a> <a id="1625" class="Symbol">:</a> <a id="1627" class="Number">1</a> <a id="1629" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1631" class="Number">0</a> <a id="1633" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1635" class="Number">0</a>
  <a id="1639" href="Naturals.Multiplication.html#1620" class="Function">base</a> <a id="1644" class="Symbol">=</a> <a id="1646" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="1654" href="Naturals.Multiplication.html#1654" class="Function">step</a> <a id="1659" class="Symbol">:</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Naturals.Multiplication.html#1662" class="Bound">x</a> <a id="1664" class="Symbol">:</a> <a id="1666" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1667" class="Symbol">)</a>
       <a id="1676" class="Symbol">→</a> <a id="1678" class="Number">1</a> <a id="1680" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1682" href="Naturals.Multiplication.html#1662" class="Bound">x</a>     <a id="1688" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1690" href="Naturals.Multiplication.html#1662" class="Bound">x</a>
       <a id="1699" class="Symbol">→</a> <a id="1701" class="Number">1</a> <a id="1703" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1705" class="Number">1</a> <a id="1707" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1709" href="Naturals.Multiplication.html#1662" class="Bound">x</a> <a id="1711" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1713" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1718" href="Naturals.Multiplication.html#1662" class="Bound">x</a>

  <a id="1723" href="Naturals.Multiplication.html#1654" class="Function">step</a> <a id="1728" href="Naturals.Multiplication.html#1728" class="Bound">x</a> <a id="1730" href="Naturals.Multiplication.html#1730" class="Bound">IH</a> <a id="1733" class="Symbol">=</a> <a id="1735" class="Number">1</a> <a id="1737" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1739" class="Number">1</a> <a id="1741" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="1743" href="Naturals.Multiplication.html#1728" class="Bound">x</a>  <a id="1746" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1749" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1752" class="Symbol">(</a><a id="1753" class="Number">1</a> <a id="1755" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="1757" class="Symbol">)</a> <a id="1759" href="Naturals.Multiplication.html#1730" class="Bound">IH</a>        <a id="1769" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="1785" class="Number">1</a> <a id="1787" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1789" href="Naturals.Multiplication.html#1728" class="Bound">x</a>      <a id="1796" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1799" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="1822" class="Number">1</a> <a id="1824" href="Naturals.Multiplication.html#1728" class="Bound">x</a> <a id="1826" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="1842" href="Naturals.Multiplication.html#1728" class="Bound">x</a> <a id="1844" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1846" class="Number">1</a>      <a id="1853" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1856" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                       <a id="1883" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="1899" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1904" href="Naturals.Multiplication.html#1728" class="Bound">x</a>     <a id="1910" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="1913" class="Markup">\end{code}</a><a id="1923" class="Background">

Commutativity is slightly more complicated, since it requires three
uses of the inductive hypothesis with different arguments.

First, induct on y, then on x. In the first two cases, use the rules
that zero is the multiplicative base on left and right.

In the inductive case, we can use three inductive hypothesis:
1) x * y ＝ y * x
2) x * succ y ＝ succ y * x
3) succ x * y ＝ y * succ x

With these hypothesis, and commutativity and associativity of
addition, equational reasoning proves commutativity of multiplication.

</a><a id="2447" class="Markup">\begin{code}</a>

<a id="mult-commutativity"></a><a id="2461" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="2480" class="Symbol">:</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Naturals.Multiplication.html#2483" class="Bound">x</a> <a id="2485" href="Naturals.Multiplication.html#2485" class="Bound">y</a> <a id="2487" class="Symbol">:</a> <a id="2489" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2490" class="Symbol">)</a> <a id="2492" class="Symbol">→</a> <a id="2494" href="Naturals.Multiplication.html#2483" class="Bound">x</a> <a id="2496" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2498" href="Naturals.Multiplication.html#2485" class="Bound">y</a> <a id="2500" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2502" href="Naturals.Multiplication.html#2485" class="Bound">y</a> <a id="2504" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2506" href="Naturals.Multiplication.html#2483" class="Bound">x</a>
<a id="2508" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="2527" href="Naturals.Multiplication.html#2527" class="Bound">x</a>        <a id="2536" class="Number">0</a>        <a id="2545" class="Symbol">=</a> <a id="2547" href="Naturals.Multiplication.html#1019" class="Function">zero-left-base</a> <a id="2562" href="Naturals.Multiplication.html#2527" class="Bound">x</a> <a id="2564" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="2567" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="2586" class="Number">0</a>        <a id="2595" class="Symbol">(</a><a id="2596" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2601" href="Naturals.Multiplication.html#2601" class="Bound">y</a><a id="2602" class="Symbol">)</a> <a id="2604" class="Symbol">=</a> <a id="2606" href="Naturals.Multiplication.html#2617" class="Function">γ</a>
 <a id="2609" class="Keyword">where</a>
  <a id="2617" href="Naturals.Multiplication.html#2617" class="Function">γ</a> <a id="2619" class="Symbol">:</a> <a id="2621" class="Number">0</a> <a id="2623" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2625" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2630" href="Naturals.Multiplication.html#2601" class="Bound">y</a> <a id="2632" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2634" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2639" href="Naturals.Multiplication.html#2601" class="Bound">y</a> <a id="2641" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2643" class="Number">0</a>
  <a id="2647" href="Naturals.Multiplication.html#2617" class="Function">γ</a> <a id="2649" class="Symbol">=</a> <a id="2651" class="Number">0</a> <a id="2653" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2655" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2660" href="Naturals.Multiplication.html#2601" class="Bound">y</a>    <a id="2665" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2668" href="Naturals.Multiplication.html#1019" class="Function">zero-left-base</a> <a id="2683" class="Symbol">(</a><a id="2684" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2689" href="Naturals.Multiplication.html#2601" class="Bound">y</a><a id="2690" class="Symbol">)</a>  <a id="2693" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="2701" class="Number">0</a>             <a id="2715" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2718" href="Naturals.Multiplication.html#955" class="Function">zero-right-base</a> <a id="2734" class="Symbol">(</a><a id="2735" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2740" href="Naturals.Multiplication.html#2601" class="Bound">y</a><a id="2741" class="Symbol">)</a> <a id="2743" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="2751" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2756" href="Naturals.Multiplication.html#2601" class="Bound">y</a> <a id="2758" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2760" class="Number">0</a>    <a id="2765" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
<a id="2767" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="2786" class="Symbol">(</a><a id="2787" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2792" href="Naturals.Multiplication.html#2792" class="Bound">x</a><a id="2793" class="Symbol">)</a> <a id="2795" class="Symbol">(</a><a id="2796" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2801" href="Naturals.Multiplication.html#2801" class="Bound">y</a><a id="2802" class="Symbol">)</a> <a id="2804" class="Symbol">=</a> <a id="2806" href="Naturals.Multiplication.html#2817" class="Function">γ</a>
 <a id="2809" class="Keyword">where</a>
  <a id="2817" href="Naturals.Multiplication.html#2817" class="Function">γ</a> <a id="2819" class="Symbol">:</a> <a id="2821" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2826" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="2828" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2830" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2835" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="2837" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2839" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2844" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="2846" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2848" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2853" href="Naturals.Multiplication.html#2792" class="Bound">x</a>
  <a id="2857" href="Naturals.Multiplication.html#2817" class="Function">γ</a> <a id="2859" class="Symbol">=</a> <a id="2861" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2866" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="2868" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2870" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2875" href="Naturals.Multiplication.html#2801" class="Bound">y</a>        <a id="2884" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="2898" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2903" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="2905" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2907" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2912" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="2914" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2916" href="Naturals.Multiplication.html#2801" class="Bound">y</a>    <a id="2921" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2924" href="Naturals.Multiplication.html#3359" class="Function">i</a>    <a id="2929" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="2937" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2942" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="2944" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2946" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="2948" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2950" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2955" href="Naturals.Multiplication.html#2792" class="Bound">x</a>    <a id="2960" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="2974" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2979" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="2981" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2983" class="Symbol">(</a><a id="2984" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="2986" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="2988" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="2990" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="2992" href="Naturals.Multiplication.html#2792" class="Bound">x</a><a id="2993" class="Symbol">)</a>   <a id="2997" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3000" href="Naturals.Multiplication.html#3417" class="Function">ii</a>   <a id="3005" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="3013" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3018" class="Symbol">(</a><a id="3019" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3021" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3023" class="Symbol">(</a><a id="3024" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3026" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3028" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3030" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3032" href="Naturals.Multiplication.html#2792" class="Bound">x</a><a id="3033" class="Symbol">))</a> <a id="3036" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3039" href="Naturals.Multiplication.html#3452" class="Function">iii</a>  <a id="3044" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="3052" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3060" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3062" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3064" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3066" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3068" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3070" href="Naturals.Multiplication.html#2792" class="Bound">x</a><a id="3071" class="Symbol">)</a>   <a id="3075" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3078" href="Naturals.Multiplication.html#3511" class="Function">iv</a>   <a id="3083" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="3091" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3099" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3101" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3103" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3105" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3107" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3109" href="Naturals.Multiplication.html#2792" class="Bound">x</a><a id="3110" class="Symbol">)</a>   <a id="3114" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3117" href="Naturals.Multiplication.html#3579" class="Function">v</a>    <a id="3122" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="3130" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3138" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3140" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3142" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3144" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3146" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3148" href="Naturals.Multiplication.html#2801" class="Bound">y</a><a id="3149" class="Symbol">)</a>   <a id="3153" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3156" href="Naturals.Multiplication.html#3643" class="Function">vi</a>   <a id="3161" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="3169" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3174" class="Symbol">(</a><a id="3175" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3177" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3179" class="Symbol">(</a><a id="3180" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3182" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3184" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3186" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3188" href="Naturals.Multiplication.html#2801" class="Bound">y</a><a id="3189" class="Symbol">))</a> <a id="3192" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3195" href="Naturals.Multiplication.html#3699" class="Function">vii</a>  <a id="3200" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="3208" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3213" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3215" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3217" class="Symbol">(</a><a id="3218" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3220" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3222" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3224" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3226" href="Naturals.Multiplication.html#2801" class="Bound">y</a><a id="3227" class="Symbol">)</a>   <a id="3231" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="3245" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3250" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3252" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3254" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3256" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3258" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3263" href="Naturals.Multiplication.html#2801" class="Bound">y</a>    <a id="3268" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3271" href="Naturals.Multiplication.html#3737" class="Function">viii</a> <a id="3276" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="3284" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3289" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3291" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3293" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3298" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3300" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3302" href="Naturals.Multiplication.html#2792" class="Bound">x</a>    <a id="3307" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="3321" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3326" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3328" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3330" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3335" href="Naturals.Multiplication.html#2792" class="Bound">x</a>        <a id="3344" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="3349" class="Keyword">where</a>
    <a id="3359" href="Naturals.Multiplication.html#3359" class="Function">i</a>    <a id="3364" class="Symbol">=</a> <a id="3366" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3369" class="Symbol">(</a><a id="3370" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3375" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3377" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="3401" class="Symbol">(</a><a id="3402" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3407" href="Naturals.Multiplication.html#2792" class="Bound">x</a><a id="3408" class="Symbol">)</a> <a id="3410" href="Naturals.Multiplication.html#2801" class="Bound">y</a><a id="3411" class="Symbol">)</a>
    <a id="3417" href="Naturals.Multiplication.html#3417" class="Function">ii</a>   <a id="3422" class="Symbol">=</a> <a id="3424" href="Naturals.Addition.html#2815" class="Function">succ-left</a> <a id="3434" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3436" class="Symbol">(</a><a id="3437" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3439" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3441" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3443" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3445" href="Naturals.Multiplication.html#2792" class="Bound">x</a><a id="3446" class="Symbol">)</a>
    <a id="3452" href="Naturals.Multiplication.html#3452" class="Function">iii</a>  <a id="3457" class="Symbol">=</a> <a id="3459" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3462" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Naturals.Addition.html#703" class="Function">addition-associativity</a> <a id="3491" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3493" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3498" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3500" href="Naturals.Multiplication.html#2792" class="Bound">x</a><a id="3501" class="Symbol">)</a> <a id="3503" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3505" class="Symbol">)</a>
    <a id="3511" href="Naturals.Multiplication.html#3511" class="Function">iv</a>   <a id="3516" class="Symbol">=</a> <a id="3518" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3521" class="Symbol">(λ</a> <a id="3524" href="Naturals.Multiplication.html#3524" class="Bound">-</a> <a id="3526" class="Symbol">→</a> <a id="3528" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Naturals.Multiplication.html#3524" class="Bound">-</a> <a id="3536" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3538" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3540" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3542" href="Naturals.Multiplication.html#2792" class="Bound">x</a><a id="3543" class="Symbol">))</a> <a id="3546" class="Symbol">(</a><a id="3547" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="3570" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3572" href="Naturals.Multiplication.html#2801" class="Bound">y</a><a id="3573" class="Symbol">)</a>
    <a id="3579" href="Naturals.Multiplication.html#3579" class="Function">v</a>    <a id="3584" class="Symbol">=</a> <a id="3586" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3589" class="Symbol">(λ</a> <a id="3592" href="Naturals.Multiplication.html#3592" class="Bound">-</a> <a id="3594" class="Symbol">→</a> <a id="3596" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3604" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3606" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3608" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3610" href="Naturals.Multiplication.html#3592" class="Bound">-</a><a id="3611" class="Symbol">))</a> <a id="3614" class="Symbol">(</a><a id="3615" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="3634" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3636" href="Naturals.Multiplication.html#2792" class="Bound">x</a><a id="3637" class="Symbol">)</a>
    <a id="3643" href="Naturals.Multiplication.html#3643" class="Function">vi</a>   <a id="3648" class="Symbol">=</a> <a id="3650" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3653" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Naturals.Addition.html#703" class="Function">addition-associativity</a> <a id="3682" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3684" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3686" class="Symbol">(</a><a id="3687" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3689" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3691" href="Naturals.Multiplication.html#2801" class="Bound">y</a><a id="3692" class="Symbol">))</a>
    <a id="3699" href="Naturals.Multiplication.html#3699" class="Function">vii</a>  <a id="3704" class="Symbol">=</a> <a id="3706" href="Naturals.Addition.html#2815" class="Function">succ-left</a> <a id="3716" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3721" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="3723" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3725" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="3727" href="Naturals.Multiplication.html#2801" class="Bound">y</a><a id="3728" class="Symbol">)</a> <a id="3730" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
    <a id="3737" href="Naturals.Multiplication.html#3737" class="Function">viii</a> <a id="3742" class="Symbol">=</a> <a id="3744" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3747" class="Symbol">(</a><a id="3748" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3753" href="Naturals.Multiplication.html#2801" class="Bound">y</a> <a id="3755" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="3757" class="Symbol">)</a> <a id="3759" class="Symbol">(</a><a id="3760" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="3779" class="Symbol">(</a><a id="3780" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3785" href="Naturals.Multiplication.html#2801" class="Bound">y</a><a id="3786" class="Symbol">)</a> <a id="3788" href="Naturals.Multiplication.html#2792" class="Bound">x</a> <a id="3790" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3792" class="Symbol">)</a>

<a id="3795" class="Markup">\end{code}</a><a id="3805" class="Background">

Distributivity of multiplication over addition is proved using induction on z.
This induction is chosen to simplify the proof, since
x * (y + z) ＝ x * y + x * 0 by definition.

The inductive case uses commutativity and associativity of addition, the
proof is clear by observing the chain of equations.

</a><a id="4110" class="Markup">\begin{code}</a>

<a id="distributivity-mult-over-addition"></a><a id="4124" href="Naturals.Multiplication.html#4124" class="Function">distributivity-mult-over-addition</a> <a id="4158" class="Symbol">:</a> <a id="4160" class="Symbol">(</a><a id="4161" href="Naturals.Multiplication.html#4161" class="Bound">x</a> <a id="4163" href="Naturals.Multiplication.html#4163" class="Bound">y</a> <a id="4165" href="Naturals.Multiplication.html#4165" class="Bound">z</a> <a id="4167" class="Symbol">:</a> <a id="4169" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4170" class="Symbol">)</a> <a id="4172" class="Symbol">→</a> <a id="4174" href="Naturals.Multiplication.html#4161" class="Bound">x</a> <a id="4176" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Naturals.Multiplication.html#4163" class="Bound">y</a> <a id="4181" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4183" href="Naturals.Multiplication.html#4165" class="Bound">z</a><a id="4184" class="Symbol">)</a> <a id="4186" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4188" href="Naturals.Multiplication.html#4161" class="Bound">x</a> <a id="4190" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4192" href="Naturals.Multiplication.html#4163" class="Bound">y</a> <a id="4194" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4196" href="Naturals.Multiplication.html#4161" class="Bound">x</a> <a id="4198" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4200" href="Naturals.Multiplication.html#4165" class="Bound">z</a>
<a id="4202" href="Naturals.Multiplication.html#4124" class="Function">distributivity-mult-over-addition</a> <a id="4236" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4238" href="Naturals.Multiplication.html#4238" class="Bound">y</a> <a id="4240" class="Symbol">=</a> <a id="4242" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="4254" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4259" href="Naturals.Multiplication.html#4273" class="Function">step</a>
 <a id="4265" class="Keyword">where</a>
  <a id="4273" href="Naturals.Multiplication.html#4273" class="Function">step</a> <a id="4278" class="Symbol">:</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Naturals.Multiplication.html#4281" class="Bound">k</a> <a id="4283" class="Symbol">:</a> <a id="4285" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4286" class="Symbol">)</a>
       <a id="4295" class="Symbol">→</a> <a id="4297" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4299" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4301" class="Symbol">(</a><a id="4302" href="Naturals.Multiplication.html#4238" class="Bound">y</a> <a id="4304" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4306" href="Naturals.Multiplication.html#4281" class="Bound">k</a><a id="4307" class="Symbol">)</a>      <a id="4314" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4316" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4318" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4320" href="Naturals.Multiplication.html#4238" class="Bound">y</a> <a id="4322" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4324" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4326" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4328" href="Naturals.Multiplication.html#4281" class="Bound">k</a>
       <a id="4337" class="Symbol">→</a> <a id="4339" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4341" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4343" class="Symbol">(</a><a id="4344" href="Naturals.Multiplication.html#4238" class="Bound">y</a> <a id="4346" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4348" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4353" href="Naturals.Multiplication.html#4281" class="Bound">k</a><a id="4354" class="Symbol">)</a> <a id="4356" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4358" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4360" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4362" href="Naturals.Multiplication.html#4238" class="Bound">y</a> <a id="4364" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4366" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4368" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4370" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4375" href="Naturals.Multiplication.html#4281" class="Bound">k</a>

  <a id="4380" href="Naturals.Multiplication.html#4273" class="Function">step</a> <a id="4385" href="Naturals.Multiplication.html#4385" class="Bound">k</a> <a id="4387" href="Naturals.Multiplication.html#4387" class="Bound">IH</a> <a id="4390" class="Symbol">=</a> <a id="4392" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4394" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Naturals.Multiplication.html#4238" class="Bound">y</a> <a id="4399" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4401" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4406" href="Naturals.Multiplication.html#4385" class="Bound">k</a><a id="4407" class="Symbol">)</a>        <a id="4416" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
              <a id="4438" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4440" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4442" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4444" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4446" class="Symbol">(</a><a id="4447" href="Naturals.Multiplication.html#4238" class="Bound">y</a> <a id="4449" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4451" href="Naturals.Multiplication.html#4385" class="Bound">k</a><a id="4452" class="Symbol">)</a>         <a id="4462" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4465" href="Naturals.Multiplication.html#4715" class="Function">i</a>    <a id="4470" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="4486" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4488" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4490" class="Symbol">(</a><a id="4491" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4493" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4495" href="Naturals.Multiplication.html#4238" class="Bound">y</a> <a id="4497" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4499" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4501" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4503" href="Naturals.Multiplication.html#4385" class="Bound">k</a><a id="4504" class="Symbol">)</a>     <a id="4510" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4513" href="Naturals.Multiplication.html#4739" class="Function">ii</a>   <a id="4518" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="4534" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4536" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4538" class="Symbol">(</a><a id="4539" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4541" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4543" href="Naturals.Multiplication.html#4385" class="Bound">k</a> <a id="4545" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4547" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4549" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4551" href="Naturals.Multiplication.html#4238" class="Bound">y</a><a id="4552" class="Symbol">)</a>     <a id="4558" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4561" href="Naturals.Multiplication.html#4801" class="Function">iii</a>  <a id="4566" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="4582" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4584" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4586" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4588" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4590" href="Naturals.Multiplication.html#4385" class="Bound">k</a> <a id="4592" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4594" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4596" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4598" href="Naturals.Multiplication.html#4238" class="Bound">y</a>       <a id="4606" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4609" href="Naturals.Multiplication.html#4855" class="Function">iv</a>   <a id="4614" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="4630" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4632" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4634" href="Naturals.Multiplication.html#4238" class="Bound">y</a> <a id="4636" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4638" class="Symbol">(</a><a id="4639" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4641" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4643" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4645" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4647" href="Naturals.Multiplication.html#4385" class="Bound">k</a><a id="4648" class="Symbol">)</a>     <a id="4654" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
              <a id="4676" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4678" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4680" href="Naturals.Multiplication.html#4238" class="Bound">y</a> <a id="4682" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4684" class="Symbol">(</a><a id="4685" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4687" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4689" class="Symbol">(</a><a id="4690" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4695" href="Naturals.Multiplication.html#4385" class="Bound">k</a><a id="4696" class="Symbol">))</a>  <a id="4700" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="4705" class="Keyword">where</a>
    <a id="4715" href="Naturals.Multiplication.html#4715" class="Function">i</a>   <a id="4719" class="Symbol">=</a> <a id="4721" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4727" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a> <a id="4730" class="Symbol">)</a> <a id="4732" href="Naturals.Multiplication.html#4387" class="Bound">IH</a>
    <a id="4739" href="Naturals.Multiplication.html#4739" class="Function">ii</a>  <a id="4743" class="Symbol">=</a> <a id="4745" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4748" class="Symbol">(</a><a id="4749" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4751" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a> <a id="4754" class="Symbol">)</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="4780" class="Symbol">(</a><a id="4781" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4783" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4785" href="Naturals.Multiplication.html#4238" class="Bound">y</a><a id="4786" class="Symbol">)</a> <a id="4788" class="Symbol">(</a><a id="4789" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4791" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4793" href="Naturals.Multiplication.html#4385" class="Bound">k</a><a id="4794" class="Symbol">))</a>
    <a id="4801" href="Naturals.Multiplication.html#4801" class="Function">iii</a> <a id="4805" class="Symbol">=</a> <a id="4807" href="Naturals.Addition.html#703" class="Function">addition-associativity</a> <a id="4830" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4832" class="Symbol">(</a><a id="4833" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4835" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4837" href="Naturals.Multiplication.html#4385" class="Bound">k</a><a id="4838" class="Symbol">)</a> <a id="4840" class="Symbol">(</a><a id="4841" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4843" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4845" href="Naturals.Multiplication.html#4238" class="Bound">y</a><a id="4846" class="Symbol">)</a> <a id="4848" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
    <a id="4855" href="Naturals.Multiplication.html#4855" class="Function">iv</a>  <a id="4859" class="Symbol">=</a> <a id="4861" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="4884" class="Symbol">(</a><a id="4885" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4887" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="4889" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4891" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4893" href="Naturals.Multiplication.html#4385" class="Bound">k</a><a id="4894" class="Symbol">)</a> <a id="4896" class="Symbol">(</a><a id="4897" href="Naturals.Multiplication.html#4236" class="Bound">x</a> <a id="4899" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="4901" href="Naturals.Multiplication.html#4238" class="Bound">y</a><a id="4902" class="Symbol">)</a>

<a id="4905" class="Markup">\end{code}</a><a id="4915" class="Background">

Distributivity of multiplication from the right follows as a simple
consequence of commutativity.

</a><a id="5016" class="Markup">\begin{code}</a>

<a id="distributivity-mult-over-addition&#39;"></a><a id="5030" href="Naturals.Multiplication.html#5030" class="Function">distributivity-mult-over-addition&#39;</a> <a id="5065" class="Symbol">:</a> <a id="5067" class="Symbol">(</a><a id="5068" href="Naturals.Multiplication.html#5068" class="Bound">x</a> <a id="5070" href="Naturals.Multiplication.html#5070" class="Bound">y</a> <a id="5072" href="Naturals.Multiplication.html#5072" class="Bound">z</a> <a id="5074" class="Symbol">:</a> <a id="5076" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5077" class="Symbol">)</a> <a id="5079" class="Symbol">→</a> <a id="5081" class="Symbol">(</a><a id="5082" href="Naturals.Multiplication.html#5068" class="Bound">x</a> <a id="5084" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5086" href="Naturals.Multiplication.html#5070" class="Bound">y</a><a id="5087" class="Symbol">)</a> <a id="5089" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5091" href="Naturals.Multiplication.html#5072" class="Bound">z</a> <a id="5093" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5095" href="Naturals.Multiplication.html#5068" class="Bound">x</a> <a id="5097" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5099" href="Naturals.Multiplication.html#5072" class="Bound">z</a> <a id="5101" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5103" href="Naturals.Multiplication.html#5070" class="Bound">y</a> <a id="5105" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5107" href="Naturals.Multiplication.html#5072" class="Bound">z</a>
<a id="5109" href="Naturals.Multiplication.html#5030" class="Function">distributivity-mult-over-addition&#39;</a> <a id="5144" href="Naturals.Multiplication.html#5144" class="Bound">x</a> <a id="5146" href="Naturals.Multiplication.html#5146" class="Bound">y</a> <a id="5148" href="Naturals.Multiplication.html#5148" class="Bound">z</a>
 <a id="5151" class="Symbol">=</a> <a id="5153" class="Symbol">(</a><a id="5154" href="Naturals.Multiplication.html#5144" class="Bound">x</a> <a id="5156" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5158" href="Naturals.Multiplication.html#5146" class="Bound">y</a><a id="5159" class="Symbol">)</a> <a id="5161" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5163" href="Naturals.Multiplication.html#5148" class="Bound">z</a>   <a id="5167" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5170" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="5189" class="Symbol">(</a><a id="5190" href="Naturals.Multiplication.html#5144" class="Bound">x</a> <a id="5192" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5194" href="Naturals.Multiplication.html#5146" class="Bound">y</a><a id="5195" class="Symbol">)</a> <a id="5197" href="Naturals.Multiplication.html#5148" class="Bound">z</a> <a id="5199" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="5204" href="Naturals.Multiplication.html#5148" class="Bound">z</a> <a id="5206" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Naturals.Multiplication.html#5144" class="Bound">x</a> <a id="5211" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5213" href="Naturals.Multiplication.html#5146" class="Bound">y</a><a id="5214" class="Symbol">)</a>   <a id="5218" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5221" href="Naturals.Multiplication.html#4124" class="Function">distributivity-mult-over-addition</a> <a id="5255" href="Naturals.Multiplication.html#5148" class="Bound">z</a> <a id="5257" href="Naturals.Multiplication.html#5144" class="Bound">x</a> <a id="5259" href="Naturals.Multiplication.html#5146" class="Bound">y</a> <a id="5261" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="5266" href="Naturals.Multiplication.html#5148" class="Bound">z</a> <a id="5268" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5270" href="Naturals.Multiplication.html#5144" class="Bound">x</a> <a id="5272" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5274" href="Naturals.Multiplication.html#5148" class="Bound">z</a> <a id="5276" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5278" href="Naturals.Multiplication.html#5146" class="Bound">y</a> <a id="5280" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5283" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5286" class="Symbol">(</a><a id="5287" href="Naturals.Multiplication.html#5148" class="Bound">z</a> <a id="5289" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5291" href="Naturals.Multiplication.html#5144" class="Bound">x</a> <a id="5293" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="5295" class="Symbol">)</a> <a id="5297" class="Symbol">(</a><a id="5298" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="5317" href="Naturals.Multiplication.html#5148" class="Bound">z</a> <a id="5319" href="Naturals.Multiplication.html#5146" class="Bound">y</a><a id="5320" class="Symbol">)</a>  <a id="5323" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="5328" href="Naturals.Multiplication.html#5148" class="Bound">z</a> <a id="5330" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5332" href="Naturals.Multiplication.html#5144" class="Bound">x</a> <a id="5334" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5336" href="Naturals.Multiplication.html#5146" class="Bound">y</a> <a id="5338" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5340" href="Naturals.Multiplication.html#5148" class="Bound">z</a> <a id="5342" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5345" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5348" class="Symbol">(</a><a id="5349" href="Naturals.Addition.html#227" class="Primitive Operator">_+</a> <a id="5352" href="Naturals.Multiplication.html#5146" class="Bound">y</a> <a id="5354" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5356" href="Naturals.Multiplication.html#5148" class="Bound">z</a><a id="5357" class="Symbol">)</a> <a id="5359" class="Symbol">(</a><a id="5360" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="5379" href="Naturals.Multiplication.html#5148" class="Bound">z</a> <a id="5381" href="Naturals.Multiplication.html#5144" class="Bound">x</a><a id="5382" class="Symbol">)</a>  <a id="5385" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="5390" href="Naturals.Multiplication.html#5144" class="Bound">x</a> <a id="5392" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5394" href="Naturals.Multiplication.html#5148" class="Bound">z</a> <a id="5396" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5398" href="Naturals.Multiplication.html#5146" class="Bound">y</a> <a id="5400" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5402" href="Naturals.Multiplication.html#5148" class="Bound">z</a> <a id="5404" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="5407" class="Markup">\end{code}</a><a id="5417" class="Background">

Associativity is proved as a consequence of distributivity, although
there are certainly different ways to prove it.

</a><a id="5537" class="Markup">\begin{code}</a>

<a id="mult-associativity"></a><a id="5551" href="Naturals.Multiplication.html#5551" class="Function">mult-associativity</a> <a id="5570" class="Symbol">:</a> <a id="5572" class="Symbol">(</a><a id="5573" href="Naturals.Multiplication.html#5573" class="Bound">x</a> <a id="5575" href="Naturals.Multiplication.html#5575" class="Bound">y</a> <a id="5577" href="Naturals.Multiplication.html#5577" class="Bound">z</a> <a id="5579" class="Symbol">:</a> <a id="5581" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5582" class="Symbol">)</a> <a id="5584" class="Symbol">→</a> <a id="5586" class="Symbol">(</a><a id="5587" href="Naturals.Multiplication.html#5573" class="Bound">x</a> <a id="5589" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5591" href="Naturals.Multiplication.html#5575" class="Bound">y</a><a id="5592" class="Symbol">)</a> <a id="5594" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5596" href="Naturals.Multiplication.html#5577" class="Bound">z</a> <a id="5598" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5600" href="Naturals.Multiplication.html#5573" class="Bound">x</a> <a id="5602" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5604" class="Symbol">(</a><a id="5605" href="Naturals.Multiplication.html#5575" class="Bound">y</a> <a id="5607" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5609" href="Naturals.Multiplication.html#5577" class="Bound">z</a><a id="5610" class="Symbol">)</a>
<a id="5612" href="Naturals.Multiplication.html#5551" class="Function">mult-associativity</a> <a id="5631" href="Naturals.Multiplication.html#5631" class="Bound">x</a> <a id="5633" href="Naturals.Multiplication.html#5633" class="Bound">y</a> <a id="5635" class="Number">0</a>        <a id="5644" class="Symbol">=</a> <a id="5646" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="5651" href="Naturals.Multiplication.html#5551" class="Function">mult-associativity</a> <a id="5670" href="Naturals.Multiplication.html#5670" class="Bound">x</a> <a id="5672" href="Naturals.Multiplication.html#5672" class="Bound">y</a> <a id="5674" class="Symbol">(</a><a id="5675" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5680" href="Naturals.Multiplication.html#5680" class="Bound">z</a><a id="5681" class="Symbol">)</a>
 <a id="5684" class="Symbol">=</a> <a id="5686" href="Naturals.Multiplication.html#5670" class="Bound">x</a> <a id="5688" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5690" href="Naturals.Multiplication.html#5672" class="Bound">y</a> <a id="5692" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5694" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5699" href="Naturals.Multiplication.html#5680" class="Bound">z</a>      <a id="5706" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5709" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                                             <a id="5758" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="5763" href="Naturals.Multiplication.html#5670" class="Bound">x</a> <a id="5765" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5767" href="Naturals.Multiplication.html#5672" class="Bound">y</a> <a id="5769" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5771" href="Naturals.Multiplication.html#5670" class="Bound">x</a> <a id="5773" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5775" href="Naturals.Multiplication.html#5672" class="Bound">y</a> <a id="5777" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5779" href="Naturals.Multiplication.html#5680" class="Bound">z</a>   <a id="5783" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5786" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5789" class="Symbol">(</a><a id="5790" href="Naturals.Multiplication.html#5670" class="Bound">x</a> <a id="5792" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5794" href="Naturals.Multiplication.html#5672" class="Bound">y</a> <a id="5796" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="5798" class="Symbol">)</a> <a id="5800" class="Symbol">(</a><a id="5801" href="Naturals.Multiplication.html#5551" class="Function">mult-associativity</a> <a id="5820" href="Naturals.Multiplication.html#5670" class="Bound">x</a> <a id="5822" href="Naturals.Multiplication.html#5672" class="Bound">y</a> <a id="5824" href="Naturals.Multiplication.html#5680" class="Bound">z</a><a id="5825" class="Symbol">)</a>         <a id="5835" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="5840" href="Naturals.Multiplication.html#5670" class="Bound">x</a> <a id="5842" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5844" href="Naturals.Multiplication.html#5672" class="Bound">y</a> <a id="5846" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5848" href="Naturals.Multiplication.html#5670" class="Bound">x</a> <a id="5850" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5852" class="Symbol">(</a><a id="5853" href="Naturals.Multiplication.html#5672" class="Bound">y</a> <a id="5855" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5857" href="Naturals.Multiplication.html#5680" class="Bound">z</a><a id="5858" class="Symbol">)</a> <a id="5860" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5863" href="Naturals.Multiplication.html#4124" class="Function">distributivity-mult-over-addition</a> <a id="5897" href="Naturals.Multiplication.html#5670" class="Bound">x</a> <a id="5899" href="Naturals.Multiplication.html#5672" class="Bound">y</a> <a id="5901" class="Symbol">(</a><a id="5902" href="Naturals.Multiplication.html#5672" class="Bound">y</a> <a id="5904" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5906" href="Naturals.Multiplication.html#5680" class="Bound">z</a><a id="5907" class="Symbol">)</a> <a id="5909" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="5912" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="5917" href="Naturals.Multiplication.html#5670" class="Bound">x</a> <a id="5919" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5921" class="Symbol">(</a><a id="5922" href="Naturals.Multiplication.html#5672" class="Bound">y</a> <a id="5924" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="5926" href="Naturals.Multiplication.html#5672" class="Bound">y</a> <a id="5928" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5930" href="Naturals.Multiplication.html#5680" class="Bound">z</a><a id="5931" class="Symbol">)</a>     <a id="5937" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5940" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                                             <a id="5989" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="5994" href="Naturals.Multiplication.html#5670" class="Bound">x</a> <a id="5996" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5998" class="Symbol">(</a><a id="5999" href="Naturals.Multiplication.html#5672" class="Bound">y</a> <a id="6001" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6003" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6008" href="Naturals.Multiplication.html#5680" class="Bound">z</a><a id="6009" class="Symbol">)</a>    <a id="6014" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="pos-mult-is-succ"></a><a id="6017" href="Naturals.Multiplication.html#6017" class="Function">pos-mult-is-succ</a> <a id="6034" class="Symbol">:</a> <a id="6036" class="Symbol">(</a><a id="6037" href="Naturals.Multiplication.html#6037" class="Bound">x</a> <a id="6039" href="Naturals.Multiplication.html#6039" class="Bound">y</a> <a id="6041" class="Symbol">:</a> <a id="6043" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6044" class="Symbol">)</a> <a id="6046" class="Symbol">→</a> <a id="6048" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6050" href="Naturals.Multiplication.html#6050" class="Bound">z</a> <a id="6052" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6054" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6056" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6058" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6063" href="Naturals.Multiplication.html#6050" class="Bound">z</a> <a id="6065" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6067" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6072" href="Naturals.Multiplication.html#6037" class="Bound">x</a> <a id="6074" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6076" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6081" href="Naturals.Multiplication.html#6039" class="Bound">y</a>
<a id="6083" href="Naturals.Multiplication.html#6017" class="Function">pos-mult-is-succ</a> <a id="6100" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6102" class="Symbol">=</a> <a id="6104" href="MLTT.NaturalNumbers.html#330" class="Function">ℕ-induction</a> <a id="6116" href="Naturals.Multiplication.html#6135" class="Function">base</a> <a id="6121" href="Naturals.Multiplication.html#6193" class="Function">step</a>
 <a id="6127" class="Keyword">where</a>
  <a id="6135" href="Naturals.Multiplication.html#6135" class="Function">base</a> <a id="6140" class="Symbol">:</a> <a id="6142" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6144" href="Naturals.Multiplication.html#6144" class="Bound">z</a> <a id="6146" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6148" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6150" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6152" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6157" href="Naturals.Multiplication.html#6144" class="Bound">z</a> <a id="6159" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6161" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6166" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6168" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6170" class="Number">1</a>
  <a id="6174" href="Naturals.Multiplication.html#6135" class="Function">base</a> <a id="6179" class="Symbol">=</a> <a id="6181" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6183" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6185" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="6193" href="Naturals.Multiplication.html#6193" class="Function">step</a> <a id="6198" class="Symbol">:</a> <a id="6200" class="Symbol">(</a><a id="6201" href="Naturals.Multiplication.html#6201" class="Bound">k</a> <a id="6203" class="Symbol">:</a> <a id="6205" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6206" class="Symbol">)</a>
       <a id="6215" class="Symbol">→</a> <a id="6217" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6219" href="Naturals.Multiplication.html#6219" class="Bound">z</a>  <a id="6222" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6224" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6226" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6228" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6233" href="Naturals.Multiplication.html#6219" class="Bound">z</a>  <a id="6236" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6238" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6243" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6245" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6247" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6252" href="Naturals.Multiplication.html#6201" class="Bound">k</a>
       <a id="6261" class="Symbol">→</a> <a id="6263" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6265" href="Naturals.Multiplication.html#6265" class="Bound">z&#39;</a> <a id="6268" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6270" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6272" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6274" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6279" href="Naturals.Multiplication.html#6265" class="Bound">z&#39;</a> <a id="6282" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6284" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6289" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6291" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6293" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6298" class="Symbol">(</a><a id="6299" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6304" href="Naturals.Multiplication.html#6201" class="Bound">k</a><a id="6305" class="Symbol">)</a>
  <a id="6309" href="Naturals.Multiplication.html#6193" class="Function">step</a> <a id="6314" href="Naturals.Multiplication.html#6314" class="Bound">k</a> <a id="6316" class="Symbol">(</a><a id="6317" href="Naturals.Multiplication.html#6317" class="Bound">z</a> <a id="6319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6321" href="Naturals.Multiplication.html#6321" class="Bound">IH</a><a id="6323" class="Symbol">)</a> <a id="6325" class="Symbol">=</a> <a id="6327" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6329" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="6331" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6336" href="Naturals.Multiplication.html#6317" class="Bound">z</a> <a id="6338" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6340" href="Naturals.Multiplication.html#6355" class="Function">I</a>
   <a id="6345" class="Keyword">where</a>
    <a id="6355" href="Naturals.Multiplication.html#6355" class="Function">I</a> <a id="6357" class="Symbol">:</a> <a id="6359" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6364" class="Symbol">(</a><a id="6365" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6367" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="6369" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6374" href="Naturals.Multiplication.html#6317" class="Bound">z</a><a id="6375" class="Symbol">)</a> <a id="6377" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6379" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6384" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6386" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6388" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6393" class="Symbol">(</a><a id="6394" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6399" href="Naturals.Multiplication.html#6314" class="Bound">k</a><a id="6400" class="Symbol">)</a>
    <a id="6406" href="Naturals.Multiplication.html#6355" class="Function">I</a> <a id="6408" class="Symbol">=</a> <a id="6410" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6415" class="Symbol">(</a><a id="6416" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6418" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="6420" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6425" href="Naturals.Multiplication.html#6317" class="Bound">z</a><a id="6426" class="Symbol">)</a>               <a id="6442" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6445" href="Naturals.Addition.html#2815" class="Function">succ-left</a> <a id="6455" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6457" class="Symbol">(</a><a id="6458" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6463" href="Naturals.Multiplication.html#6317" class="Bound">z</a><a id="6464" class="Symbol">)</a> <a id="6466" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="6469" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="6479" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6484" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6486" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="6488" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6493" href="Naturals.Multiplication.html#6317" class="Bound">z</a>                 <a id="6511" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6514" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6517" class="Symbol">(</a><a id="6518" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6523" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6525" href="Naturals.Addition.html#227" class="Primitive Operator">+_</a><a id="6527" class="Symbol">)</a> <a id="6529" href="Naturals.Multiplication.html#6321" class="Bound">IH</a>       <a id="6538" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="6548" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6553" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6555" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="6557" class="Symbol">(</a><a id="6558" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6563" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6565" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="6567" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6572" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6574" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6576" href="Naturals.Multiplication.html#6314" class="Bound">k</a><a id="6577" class="Symbol">)</a>  <a id="6580" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6583" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                    <a id="6607" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="6617" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6622" href="Naturals.Multiplication.html#6100" class="Bound">x</a> <a id="6624" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="6626" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6631" class="Symbol">(</a><a id="6632" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6637" href="Naturals.Multiplication.html#6314" class="Bound">k</a><a id="6638" class="Symbol">)</a> <a id="6640" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="6643" class="Markup">\end{code}</a><a id="6653" class="Background">

Multiplication by natural numbers greater than 1 can be proved by case
analysis.  Induct first on z, and prove the easy case that
1 * x ＝ 1 * y → x ＝ y.

Then induct on both x and y. When both are 0, they are equal. If one
is 0, and the other positive, then we have a proof that positive
number is 0, and hence a contradiction.

In the final case, we use the inductive hypothesis, and
addition-left-cancellable to be able to conclude that multiplication
is left cancellable. Multiplication is consequently right cancellable
by commutativity of multiplication.

</a><a id="7216" class="Markup">\begin{code}</a>

<a id="mult-left-cancellable-lemma"></a><a id="7230" href="Naturals.Multiplication.html#7230" class="Function">mult-left-cancellable-lemma</a> <a id="7258" class="Symbol">:</a> <a id="7260" class="Symbol">(</a><a id="7261" href="Naturals.Multiplication.html#7261" class="Bound">x</a> <a id="7263" href="Naturals.Multiplication.html#7263" class="Bound">y</a> <a id="7265" class="Symbol">:</a> <a id="7267" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7268" class="Symbol">)</a>
                            <a id="7298" class="Symbol">→</a> <a id="7300" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7302" class="Symbol">(</a><a id="7303" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7308" class="Symbol">(</a><a id="7309" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7314" href="Naturals.Multiplication.html#7261" class="Bound">x</a><a id="7315" class="Symbol">)</a> <a id="7317" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7319" class="Number">0</a> <a id="7321" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7323" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7328" class="Symbol">(</a><a id="7329" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7334" href="Naturals.Multiplication.html#7261" class="Bound">x</a><a id="7335" class="Symbol">)</a> <a id="7337" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7339" class="Symbol">(</a><a id="7340" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7345" href="Naturals.Multiplication.html#7263" class="Bound">y</a><a id="7346" class="Symbol">))</a>
<a id="7349" href="Naturals.Multiplication.html#7230" class="Function">mult-left-cancellable-lemma</a> <a id="7377" href="Naturals.Multiplication.html#7377" class="Bound">x</a> <a id="7379" href="Naturals.Multiplication.html#7379" class="Bound">y</a> <a id="7381" href="Naturals.Multiplication.html#7381" class="Bound">e</a> <a id="7383" class="Symbol">=</a> <a id="7385" href="Naturals.Multiplication.html#7712" class="Function">γ</a>
 <a id="7388" class="Keyword">where</a>
  <a id="7396" href="Naturals.Multiplication.html#7396" class="Function">I</a> <a id="7398" class="Symbol">:</a> <a id="7400" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7405" class="Symbol">(</a><a id="7406" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7411" href="Naturals.Multiplication.html#7377" class="Bound">x</a> <a id="7413" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="7415" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7420" class="Symbol">(</a><a id="7421" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7426" href="Naturals.Multiplication.html#7377" class="Bound">x</a><a id="7427" class="Symbol">)</a> <a id="7429" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7431" href="Naturals.Multiplication.html#7379" class="Bound">y</a><a id="7432" class="Symbol">)</a> <a id="7434" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7436" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7441" class="Symbol">(</a><a id="7442" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7447" href="Naturals.Multiplication.html#7377" class="Bound">x</a><a id="7448" class="Symbol">)</a> <a id="7450" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="7452" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7457" class="Symbol">(</a><a id="7458" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7463" href="Naturals.Multiplication.html#7377" class="Bound">x</a><a id="7464" class="Symbol">)</a> <a id="7466" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7468" href="Naturals.Multiplication.html#7379" class="Bound">y</a>
  <a id="7472" href="Naturals.Multiplication.html#7396" class="Function">I</a> <a id="7474" class="Symbol">=</a> <a id="7476" href="Naturals.Addition.html#2815" class="Function">succ-left</a> <a id="7486" class="Symbol">(</a><a id="7487" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7492" href="Naturals.Multiplication.html#7377" class="Bound">x</a><a id="7493" class="Symbol">)</a> <a id="7495" class="Symbol">(</a><a id="7496" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7501" class="Symbol">(</a><a id="7502" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7507" href="Naturals.Multiplication.html#7377" class="Bound">x</a><a id="7508" class="Symbol">)</a> <a id="7510" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7512" href="Naturals.Multiplication.html#7379" class="Bound">y</a><a id="7513" class="Symbol">)</a> <a id="7515" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

  <a id="7521" href="Naturals.Multiplication.html#7521" class="Function">II</a> <a id="7524" class="Symbol">:</a> <a id="7526" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7531" class="Symbol">(</a><a id="7532" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7537" href="Naturals.Multiplication.html#7377" class="Bound">x</a> <a id="7539" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="7541" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7546" class="Symbol">(</a><a id="7547" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7552" href="Naturals.Multiplication.html#7377" class="Bound">x</a><a id="7553" class="Symbol">)</a> <a id="7555" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7557" href="Naturals.Multiplication.html#7379" class="Bound">y</a><a id="7558" class="Symbol">)</a> <a id="7560" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7562" class="Number">0</a>
  <a id="7566" href="Naturals.Multiplication.html#7521" class="Function">II</a> <a id="7569" class="Symbol">=</a> <a id="7571" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7576" class="Symbol">(</a><a id="7577" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7582" href="Naturals.Multiplication.html#7377" class="Bound">x</a> <a id="7584" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="7586" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7591" class="Symbol">(</a><a id="7592" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7597" href="Naturals.Multiplication.html#7377" class="Bound">x</a><a id="7598" class="Symbol">)</a> <a id="7600" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7602" href="Naturals.Multiplication.html#7379" class="Bound">y</a><a id="7603" class="Symbol">)</a> <a id="7605" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7608" href="Naturals.Multiplication.html#7396" class="Function">I</a>    <a id="7613" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="7622" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7627" class="Symbol">(</a><a id="7628" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7633" href="Naturals.Multiplication.html#7377" class="Bound">x</a><a id="7634" class="Symbol">)</a> <a id="7636" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="7638" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7643" class="Symbol">(</a><a id="7644" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7649" href="Naturals.Multiplication.html#7377" class="Bound">x</a><a id="7650" class="Symbol">)</a> <a id="7652" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7654" href="Naturals.Multiplication.html#7379" class="Bound">y</a> <a id="7656" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7659" href="Naturals.Multiplication.html#7381" class="Bound">e</a> <a id="7661" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="7664" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="7673" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7678" class="Symbol">(</a><a id="7679" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7684" href="Naturals.Multiplication.html#7377" class="Bound">x</a><a id="7685" class="Symbol">)</a> <a id="7687" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7689" class="Number">0</a>                 <a id="7707" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="7712" href="Naturals.Multiplication.html#7712" class="Function">γ</a> <a id="7714" class="Symbol">:</a> <a id="7716" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="7720" href="Naturals.Multiplication.html#7712" class="Function">γ</a> <a id="7722" class="Symbol">=</a> <a id="7724" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="7742" class="Symbol">(</a><a id="7743" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7748" href="Naturals.Multiplication.html#7377" class="Bound">x</a> <a id="7750" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="7752" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7757" class="Symbol">(</a><a id="7758" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7763" href="Naturals.Multiplication.html#7377" class="Bound">x</a><a id="7764" class="Symbol">)</a> <a id="7766" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7768" href="Naturals.Multiplication.html#7379" class="Bound">y</a><a id="7769" class="Symbol">)</a> <a id="7771" href="Naturals.Multiplication.html#7521" class="Function">II</a>

<a id="mult-left-cancellable"></a><a id="7775" href="Naturals.Multiplication.html#7775" class="Function">mult-left-cancellable</a> <a id="7797" class="Symbol">:</a> <a id="7799" class="Symbol">(</a><a id="7800" href="Naturals.Multiplication.html#7800" class="Bound">x</a> <a id="7802" href="Naturals.Multiplication.html#7802" class="Bound">y</a> <a id="7804" href="Naturals.Multiplication.html#7804" class="Bound">z</a> <a id="7806" class="Symbol">:</a> <a id="7808" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7809" class="Symbol">)</a> <a id="7811" class="Symbol">→</a> <a id="7813" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7818" href="Naturals.Multiplication.html#7804" class="Bound">z</a> <a id="7820" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7822" href="Naturals.Multiplication.html#7800" class="Bound">x</a> <a id="7824" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7826" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7831" href="Naturals.Multiplication.html#7804" class="Bound">z</a> <a id="7833" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7835" href="Naturals.Multiplication.html#7802" class="Bound">y</a> <a id="7837" class="Symbol">→</a> <a id="7839" href="Naturals.Multiplication.html#7800" class="Bound">x</a> <a id="7841" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7843" href="Naturals.Multiplication.html#7802" class="Bound">y</a>
<a id="7845" href="Naturals.Multiplication.html#7775" class="Function">mult-left-cancellable</a> <a id="7867" href="Naturals.Multiplication.html#7867" class="Bound">x</a> <a id="7869" href="Naturals.Multiplication.html#7869" class="Bound">y</a> <a id="7871" class="Number">0</a> <a id="7873" href="Naturals.Multiplication.html#7873" class="Bound">e</a> <a id="7875" class="Symbol">=</a> <a id="7877" href="Naturals.Multiplication.html#7888" class="Function">γ</a>
 <a id="7880" class="Keyword">where</a>
  <a id="7888" href="Naturals.Multiplication.html#7888" class="Function">γ</a> <a id="7890" class="Symbol">:</a> <a id="7892" href="Naturals.Multiplication.html#7867" class="Bound">x</a> <a id="7894" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7896" href="Naturals.Multiplication.html#7869" class="Bound">y</a>
  <a id="7900" href="Naturals.Multiplication.html#7888" class="Function">γ</a> <a id="7902" class="Symbol">=</a> <a id="7904" href="Naturals.Multiplication.html#7867" class="Bound">x</a>     <a id="7910" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7913" href="Naturals.Multiplication.html#1539" class="Function">mult-left-id</a> <a id="7926" href="Naturals.Multiplication.html#7867" class="Bound">x</a> <a id="7928" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="7931" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="7939" class="Number">1</a> <a id="7941" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7943" href="Naturals.Multiplication.html#7867" class="Bound">x</a> <a id="7945" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7948" href="Naturals.Multiplication.html#7873" class="Bound">e</a>                 <a id="7966" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="7974" class="Number">1</a> <a id="7976" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="7978" href="Naturals.Multiplication.html#7869" class="Bound">y</a> <a id="7980" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7983" href="Naturals.Multiplication.html#1539" class="Function">mult-left-id</a> <a id="7996" href="Naturals.Multiplication.html#7869" class="Bound">y</a>    <a id="8001" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="8009" href="Naturals.Multiplication.html#7869" class="Bound">y</a>     <a id="8015" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
<a id="8017" href="Naturals.Multiplication.html#7775" class="Function">mult-left-cancellable</a> <a id="8039" class="Number">0</a> <a id="8041" class="Number">0</a> <a id="8043" class="Symbol">(</a><a id="8044" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8049" href="Naturals.Multiplication.html#8049" class="Bound">z</a><a id="8050" class="Symbol">)</a> <a id="8052" href="Naturals.Multiplication.html#8052" class="Bound">e</a> <a id="8054" class="Symbol">=</a> <a id="8056" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="8061" href="Naturals.Multiplication.html#7775" class="Function">mult-left-cancellable</a> <a id="8083" class="Number">0</a> <a id="8085" class="Symbol">(</a><a id="8086" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8091" href="Naturals.Multiplication.html#8091" class="Bound">y</a><a id="8092" class="Symbol">)</a> <a id="8094" class="Symbol">(</a><a id="8095" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8100" href="Naturals.Multiplication.html#8100" class="Bound">z</a><a id="8101" class="Symbol">)</a> <a id="8103" href="Naturals.Multiplication.html#8103" class="Bound">e</a>
 <a id="8106" class="Symbol">=</a> <a id="8108" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8115" class="Symbol">(</a><a id="8116" href="Naturals.Multiplication.html#7230" class="Function">mult-left-cancellable-lemma</a> <a id="8144" href="Naturals.Multiplication.html#8100" class="Bound">z</a> <a id="8146" href="Naturals.Multiplication.html#8091" class="Bound">y</a> <a id="8148" href="Naturals.Multiplication.html#8103" class="Bound">e</a><a id="8149" class="Symbol">)</a>
<a id="8151" href="Naturals.Multiplication.html#7775" class="Function">mult-left-cancellable</a> <a id="8173" class="Symbol">(</a><a id="8174" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8179" href="Naturals.Multiplication.html#8179" class="Bound">x</a><a id="8180" class="Symbol">)</a> <a id="8182" class="Number">0</a> <a id="8184" class="Symbol">(</a><a id="8185" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8190" href="Naturals.Multiplication.html#8190" class="Bound">z</a><a id="8191" class="Symbol">)</a> <a id="8193" href="Naturals.Multiplication.html#8193" class="Bound">e</a>
 <a id="8196" class="Symbol">=</a> <a id="8198" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8205" class="Symbol">(</a><a id="8206" href="Naturals.Multiplication.html#7230" class="Function">mult-left-cancellable-lemma</a> <a id="8234" href="Naturals.Multiplication.html#8190" class="Bound">z</a> <a id="8236" href="Naturals.Multiplication.html#8179" class="Bound">x</a> <a id="8238" class="Symbol">(</a><a id="8239" href="Naturals.Multiplication.html#8193" class="Bound">e</a> <a id="8241" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8243" class="Symbol">))</a>
<a id="8246" href="Naturals.Multiplication.html#7775" class="Function">mult-left-cancellable</a> <a id="8268" class="Symbol">(</a><a id="8269" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8274" href="Naturals.Multiplication.html#8274" class="Bound">x</a><a id="8275" class="Symbol">)</a> <a id="8277" class="Symbol">(</a><a id="8278" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8283" href="Naturals.Multiplication.html#8283" class="Bound">y</a><a id="8284" class="Symbol">)</a> <a id="8286" class="Symbol">(</a><a id="8287" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8292" href="Naturals.Multiplication.html#8292" class="Bound">z</a><a id="8293" class="Symbol">)</a> <a id="8295" href="Naturals.Multiplication.html#8295" class="Bound">e</a> <a id="8297" class="Symbol">=</a> <a id="8299" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8302" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8307" class="Symbol">(</a><a id="8308" href="Naturals.Multiplication.html#8323" class="Function">IH</a> <a id="8311" href="Naturals.Multiplication.html#8418" class="Function">I</a><a id="8312" class="Symbol">)</a>
 <a id="8315" class="Keyword">where</a>
  <a id="8323" href="Naturals.Multiplication.html#8323" class="Function">IH</a> <a id="8326" class="Symbol">:</a> <a id="8328" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8333" class="Symbol">(</a><a id="8334" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8339" href="Naturals.Multiplication.html#8292" class="Bound">z</a><a id="8340" class="Symbol">)</a> <a id="8342" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8344" href="Naturals.Multiplication.html#8274" class="Bound">x</a> <a id="8346" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8348" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8353" class="Symbol">(</a><a id="8354" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8359" href="Naturals.Multiplication.html#8292" class="Bound">z</a><a id="8360" class="Symbol">)</a> <a id="8362" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8364" href="Naturals.Multiplication.html#8283" class="Bound">y</a> <a id="8366" class="Symbol">→</a> <a id="8368" href="Naturals.Multiplication.html#8274" class="Bound">x</a> <a id="8370" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8372" href="Naturals.Multiplication.html#8283" class="Bound">y</a>
  <a id="8376" href="Naturals.Multiplication.html#8323" class="Function">IH</a> <a id="8379" class="Symbol">=</a> <a id="8381" href="Naturals.Multiplication.html#7775" class="Function">mult-left-cancellable</a> <a id="8403" href="Naturals.Multiplication.html#8274" class="Bound">x</a> <a id="8405" href="Naturals.Multiplication.html#8283" class="Bound">y</a> <a id="8407" class="Symbol">(</a><a id="8408" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8413" href="Naturals.Multiplication.html#8292" class="Bound">z</a><a id="8414" class="Symbol">)</a>
  <a id="8418" href="Naturals.Multiplication.html#8418" class="Function">I</a> <a id="8420" class="Symbol">:</a> <a id="8422" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8427" class="Symbol">(</a><a id="8428" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8433" href="Naturals.Multiplication.html#8292" class="Bound">z</a><a id="8434" class="Symbol">)</a> <a id="8436" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8438" href="Naturals.Multiplication.html#8274" class="Bound">x</a> <a id="8440" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8442" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8447" class="Symbol">(</a><a id="8448" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8453" href="Naturals.Multiplication.html#8292" class="Bound">z</a><a id="8454" class="Symbol">)</a> <a id="8456" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8458" href="Naturals.Multiplication.html#8283" class="Bound">y</a>
  <a id="8462" href="Naturals.Multiplication.html#8418" class="Function">I</a> <a id="8464" class="Symbol">=</a> <a id="8466" href="Naturals.Addition.html#3332" class="Function">addition-left-cancellable</a> <a id="8492" class="Symbol">_</a> <a id="8494" class="Symbol">_</a> <a id="8496" class="Symbol">_</a> <a id="8498" href="Naturals.Multiplication.html#8295" class="Bound">e</a>

<a id="mult-right-cancellable"></a><a id="8501" href="Naturals.Multiplication.html#8501" class="Function">mult-right-cancellable</a> <a id="8524" class="Symbol">:</a> <a id="8526" class="Symbol">(</a><a id="8527" href="Naturals.Multiplication.html#8527" class="Bound">x</a> <a id="8529" href="Naturals.Multiplication.html#8529" class="Bound">y</a> <a id="8531" href="Naturals.Multiplication.html#8531" class="Bound">z</a> <a id="8533" class="Symbol">:</a> <a id="8535" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8536" class="Symbol">)</a> <a id="8538" class="Symbol">→</a> <a id="8540" class="Symbol">(</a><a id="8541" href="Naturals.Multiplication.html#8527" class="Bound">x</a> <a id="8543" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8545" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8550" href="Naturals.Multiplication.html#8531" class="Bound">z</a><a id="8551" class="Symbol">)</a> <a id="8553" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8555" class="Symbol">(</a><a id="8556" href="Naturals.Multiplication.html#8529" class="Bound">y</a> <a id="8558" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8560" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8565" href="Naturals.Multiplication.html#8531" class="Bound">z</a><a id="8566" class="Symbol">)</a> <a id="8568" class="Symbol">→</a> <a id="8570" href="Naturals.Multiplication.html#8527" class="Bound">x</a> <a id="8572" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8574" href="Naturals.Multiplication.html#8529" class="Bound">y</a>
<a id="8576" href="Naturals.Multiplication.html#8501" class="Function">mult-right-cancellable</a> <a id="8599" href="Naturals.Multiplication.html#8599" class="Bound">x</a> <a id="8601" href="Naturals.Multiplication.html#8601" class="Bound">y</a> <a id="8603" href="Naturals.Multiplication.html#8603" class="Bound">z</a> <a id="8605" href="Naturals.Multiplication.html#8605" class="Bound">e</a> <a id="8607" class="Symbol">=</a> <a id="8609" href="Naturals.Multiplication.html#7775" class="Function">mult-left-cancellable</a> <a id="8631" href="Naturals.Multiplication.html#8599" class="Bound">x</a> <a id="8633" href="Naturals.Multiplication.html#8601" class="Bound">y</a> <a id="8635" href="Naturals.Multiplication.html#8603" class="Bound">z</a> <a id="8637" href="Naturals.Multiplication.html#8648" class="Function">γ</a>
 <a id="8640" class="Keyword">where</a>
  <a id="8648" href="Naturals.Multiplication.html#8648" class="Function">γ</a> <a id="8650" class="Symbol">:</a> <a id="8652" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8657" href="Naturals.Multiplication.html#8603" class="Bound">z</a> <a id="8659" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8661" href="Naturals.Multiplication.html#8599" class="Bound">x</a> <a id="8663" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8665" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8670" href="Naturals.Multiplication.html#8603" class="Bound">z</a> <a id="8672" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8674" href="Naturals.Multiplication.html#8601" class="Bound">y</a>
  <a id="8678" href="Naturals.Multiplication.html#8648" class="Function">γ</a> <a id="8680" class="Symbol">=</a> <a id="8682" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8687" href="Naturals.Multiplication.html#8603" class="Bound">z</a> <a id="8689" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8691" href="Naturals.Multiplication.html#8599" class="Bound">x</a> <a id="8693" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8696" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="8715" class="Symbol">(</a><a id="8716" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8721" href="Naturals.Multiplication.html#8603" class="Bound">z</a><a id="8722" class="Symbol">)</a> <a id="8724" href="Naturals.Multiplication.html#8599" class="Bound">x</a> <a id="8726" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="8734" href="Naturals.Multiplication.html#8599" class="Bound">x</a> <a id="8736" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8738" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8743" href="Naturals.Multiplication.html#8603" class="Bound">z</a> <a id="8745" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8748" href="Naturals.Multiplication.html#8605" class="Bound">e</a>                             <a id="8778" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="8786" href="Naturals.Multiplication.html#8601" class="Bound">y</a> <a id="8788" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8790" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8795" href="Naturals.Multiplication.html#8603" class="Bound">z</a> <a id="8797" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8800" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="8819" href="Naturals.Multiplication.html#8601" class="Bound">y</a> <a id="8821" class="Symbol">(</a><a id="8822" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8827" href="Naturals.Multiplication.html#8603" class="Bound">z</a><a id="8828" class="Symbol">)</a> <a id="8830" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="8838" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8843" href="Naturals.Multiplication.html#8603" class="Bound">z</a> <a id="8845" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8847" href="Naturals.Multiplication.html#8601" class="Bound">y</a> <a id="8849" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="8852" class="Markup">\end{code}</a><a id="8862" class="Background">

Now we have two lemmas which will be useful later. The first is that
multiplication of positive numbers is not 0.

The idea is that succ x * succ y ＝ succ x + succ x * y
                                 ＝ succ (x + succ x * y)
And hence, is not 0.

succ-pred-multiplication will be come useful when working with
rationals. Due to the way they are defined, there is a need to remove
succ-pred in many proofs.

</a><a id="9273" class="Markup">\begin{code}</a>

<a id="ℕ-positive-multiplication-not-zero"></a><a id="9287" href="Naturals.Multiplication.html#9287" class="Function">ℕ-positive-multiplication-not-zero</a> <a id="9322" class="Symbol">:</a> <a id="9324" class="Symbol">(</a><a id="9325" href="Naturals.Multiplication.html#9325" class="Bound">x</a> <a id="9327" href="Naturals.Multiplication.html#9327" class="Bound">y</a> <a id="9329" class="Symbol">:</a> <a id="9331" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9332" class="Symbol">)</a> <a id="9334" class="Symbol">→</a> <a id="9336" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9338" class="Symbol">(</a><a id="9339" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9344" href="Naturals.Multiplication.html#9325" class="Bound">x</a> <a id="9346" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9348" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9353" href="Naturals.Multiplication.html#9327" class="Bound">y</a> <a id="9355" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9357" class="Number">0</a><a id="9358" class="Symbol">)</a>
<a id="9360" href="Naturals.Multiplication.html#9287" class="Function">ℕ-positive-multiplication-not-zero</a> <a id="9395" href="Naturals.Multiplication.html#9395" class="Bound">x</a> <a id="9397" class="Number">0</a>        <a id="9406" href="Naturals.Multiplication.html#9406" class="Bound">e</a> <a id="9408" class="Symbol">=</a> <a id="9410" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="9428" href="Naturals.Multiplication.html#9395" class="Bound">x</a> <a id="9430" href="Naturals.Multiplication.html#9406" class="Bound">e</a>
<a id="9432" href="Naturals.Multiplication.html#9287" class="Function">ℕ-positive-multiplication-not-zero</a> <a id="9467" href="Naturals.Multiplication.html#9467" class="Bound">x</a> <a id="9469" class="Symbol">(</a><a id="9470" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9475" href="Naturals.Multiplication.html#9475" class="Bound">y</a><a id="9476" class="Symbol">)</a> <a id="9478" href="Naturals.Multiplication.html#9478" class="Bound">e</a> <a id="9480" class="Symbol">=</a> <a id="9482" href="Naturals.Multiplication.html#9708" class="Function">γ</a>
 <a id="9485" class="Keyword">where</a>
  <a id="9493" href="Naturals.Multiplication.html#9493" class="Function">I</a> <a id="9495" class="Symbol">:</a> <a id="9497" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9502" class="Symbol">(</a><a id="9503" href="Naturals.Multiplication.html#9467" class="Bound">x</a> <a id="9505" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="9507" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9512" href="Naturals.Multiplication.html#9467" class="Bound">x</a> <a id="9514" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9516" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9521" href="Naturals.Multiplication.html#9475" class="Bound">y</a><a id="9522" class="Symbol">)</a> <a id="9524" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9526" class="Number">0</a>
  <a id="9530" href="Naturals.Multiplication.html#9493" class="Function">I</a> <a id="9532" class="Symbol">=</a> <a id="9534" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9539" class="Symbol">(</a><a id="9540" href="Naturals.Multiplication.html#9467" class="Bound">x</a> <a id="9542" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="9544" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9549" href="Naturals.Multiplication.html#9467" class="Bound">x</a> <a id="9551" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9553" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9558" href="Naturals.Multiplication.html#9475" class="Bound">y</a><a id="9559" class="Symbol">)</a> <a id="9561" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9564" href="Naturals.Addition.html#2815" class="Function">succ-left</a> <a id="9574" href="Naturals.Multiplication.html#9467" class="Bound">x</a> <a id="9576" class="Symbol">(</a><a id="9577" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9582" href="Naturals.Multiplication.html#9467" class="Bound">x</a> <a id="9584" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9586" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9591" href="Naturals.Multiplication.html#9475" class="Bound">y</a><a id="9592" class="Symbol">)</a> <a id="9594" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="9597" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="9605" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9610" href="Naturals.Multiplication.html#9467" class="Bound">x</a> <a id="9612" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="9614" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9619" href="Naturals.Multiplication.html#9467" class="Bound">x</a> <a id="9621" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9623" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9628" href="Naturals.Multiplication.html#9475" class="Bound">y</a>   <a id="9632" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9635" href="Naturals.Multiplication.html#9478" class="Bound">e</a>                                <a id="9668" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="9676" class="Number">0</a>                          <a id="9703" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="9708" href="Naturals.Multiplication.html#9708" class="Function">γ</a> <a id="9710" class="Symbol">:</a> <a id="9712" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="9716" href="Naturals.Multiplication.html#9708" class="Function">γ</a> <a id="9718" class="Symbol">=</a> <a id="9720" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="9738" class="Symbol">(</a><a id="9739" href="Naturals.Multiplication.html#9467" class="Bound">x</a> <a id="9741" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="9743" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9748" href="Naturals.Multiplication.html#9467" class="Bound">x</a> <a id="9750" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9752" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9757" href="Naturals.Multiplication.html#9475" class="Bound">y</a><a id="9758" class="Symbol">)</a> <a id="9760" href="Naturals.Multiplication.html#9493" class="Function">I</a>

<a id="succ-pred-multiplication"></a><a id="9763" href="Naturals.Multiplication.html#9763" class="Function">succ-pred-multiplication</a> <a id="9788" class="Symbol">:</a> <a id="9790" class="Symbol">(</a><a id="9791" href="Naturals.Multiplication.html#9791" class="Bound">x</a> <a id="9793" href="Naturals.Multiplication.html#9793" class="Bound">y</a> <a id="9795" class="Symbol">:</a> <a id="9797" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9798" class="Symbol">)</a>
                         <a id="9825" class="Symbol">→</a> <a id="9827" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9832" href="Naturals.Multiplication.html#9791" class="Bound">x</a> <a id="9834" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9836" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9841" href="Naturals.Multiplication.html#9793" class="Bound">y</a> <a id="9843" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9845" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9850" class="Symbol">(</a><a id="9851" href="Naturals.Properties.html#172" class="Function">pred</a> <a id="9856" class="Symbol">(</a><a id="9857" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9862" href="Naturals.Multiplication.html#9791" class="Bound">x</a> <a id="9864" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9866" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9871" href="Naturals.Multiplication.html#9793" class="Bound">y</a><a id="9872" class="Symbol">))</a>
<a id="9875" href="Naturals.Multiplication.html#9763" class="Function">succ-pred-multiplication</a> <a id="9900" href="Naturals.Multiplication.html#9900" class="Bound">x</a> <a id="9902" href="Naturals.Multiplication.html#9902" class="Bound">y</a> <a id="9904" class="Symbol">=</a> <a id="9906" href="Naturals.Properties.html#987" class="Function">succ-pred&#39;</a> <a id="9917" class="Symbol">(</a><a id="9918" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9923" href="Naturals.Multiplication.html#9900" class="Bound">x</a> <a id="9925" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9927" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9932" href="Naturals.Multiplication.html#9902" class="Bound">y</a><a id="9933" class="Symbol">)</a> <a id="9935" href="Naturals.Multiplication.html#9949" class="Function">γ</a> <a id="9937" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
 <a id="9941" class="Keyword">where</a>
  <a id="9949" href="Naturals.Multiplication.html#9949" class="Function">γ</a> <a id="9951" class="Symbol">:</a> <a id="9953" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9955" class="Symbol">(</a><a id="9956" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9961" href="Naturals.Multiplication.html#9900" class="Bound">x</a> <a id="9963" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="9965" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9970" href="Naturals.Multiplication.html#9902" class="Bound">y</a> <a id="9972" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9974" class="Number">0</a><a id="9975" class="Symbol">)</a>
  <a id="9979" href="Naturals.Multiplication.html#9949" class="Function">γ</a> <a id="9981" class="Symbol">=</a> <a id="9983" href="Naturals.Multiplication.html#9287" class="Function">ℕ-positive-multiplication-not-zero</a> <a id="10018" href="Naturals.Multiplication.html#9900" class="Bound">x</a> <a id="10020" href="Naturals.Multiplication.html#9902" class="Bound">y</a>

<a id="10023" class="Markup">\end{code}</a><a id="10033" class="Background">

Added 2022 by Andrew Sneap.

Multiplication preserves non-strict order, and this is proved by induction.

In the base case, it is required to prove that 0 ≤ 0 which is true by
definition.  In the inductive case, we need to prove that
m * succ k ≤ n * succ k, or by definitional equality m + m * k ≤ n + n * k.

By the inductive hypothesis, m * k ≤ n * k, and we have that m ≤ n, so we
can use the result which says we can combine two order relations into one.

</a><a id="10496" class="Markup">\begin{code}</a>

<a id="10510" class="Keyword">open</a> <a id="10515" class="Keyword">import</a> <a id="10522" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="10537" class="Keyword">open</a> <a id="10542" class="Keyword">import</a> <a id="10549" href="Notation.Order.html" class="Module">Notation.Order</a>

<a id="multiplication-preserves-order"></a><a id="10565" href="Naturals.Multiplication.html#10565" class="Function">multiplication-preserves-order</a> <a id="10596" class="Symbol">:</a> <a id="10598" class="Symbol">(</a><a id="10599" href="Naturals.Multiplication.html#10599" class="Bound">m</a> <a id="10601" href="Naturals.Multiplication.html#10601" class="Bound">n</a> <a id="10603" href="Naturals.Multiplication.html#10603" class="Bound">k</a> <a id="10605" class="Symbol">:</a> <a id="10607" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10608" class="Symbol">)</a> <a id="10610" class="Symbol">→</a> <a id="10612" href="Naturals.Multiplication.html#10599" class="Bound">m</a> <a id="10614" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="10616" href="Naturals.Multiplication.html#10601" class="Bound">n</a> <a id="10618" class="Symbol">→</a> <a id="10620" href="Naturals.Multiplication.html#10599" class="Bound">m</a> <a id="10622" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="10624" href="Naturals.Multiplication.html#10603" class="Bound">k</a> <a id="10626" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="10628" href="Naturals.Multiplication.html#10601" class="Bound">n</a> <a id="10630" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="10632" href="Naturals.Multiplication.html#10603" class="Bound">k</a>
<a id="10634" href="Naturals.Multiplication.html#10565" class="Function">multiplication-preserves-order</a> <a id="10665" href="Naturals.Multiplication.html#10665" class="Bound">m</a> <a id="10667" href="Naturals.Multiplication.html#10667" class="Bound">n</a> <a id="10669" class="Number">0</a>        <a id="10678" href="Naturals.Multiplication.html#10678" class="Bound">l</a> <a id="10680" class="Symbol">=</a> <a id="10682" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="10693" class="Number">0</a>
<a id="10695" href="Naturals.Multiplication.html#10565" class="Function">multiplication-preserves-order</a> <a id="10726" href="Naturals.Multiplication.html#10726" class="Bound">m</a> <a id="10728" href="Naturals.Multiplication.html#10728" class="Bound">n</a> <a id="10730" class="Symbol">(</a><a id="10731" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10736" href="Naturals.Multiplication.html#10736" class="Bound">k</a><a id="10737" class="Symbol">)</a> <a id="10739" href="Naturals.Multiplication.html#10739" class="Bound">l</a> <a id="10741" class="Symbol">=</a> <a id="10743" href="Naturals.Multiplication.html#10822" class="Function">γ</a>
 <a id="10746" class="Keyword">where</a>
  <a id="10754" href="Naturals.Multiplication.html#10754" class="Function">IH</a> <a id="10757" class="Symbol">:</a> <a id="10759" href="Naturals.Multiplication.html#10726" class="Bound">m</a> <a id="10761" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="10763" href="Naturals.Multiplication.html#10736" class="Bound">k</a> <a id="10765" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="10767" href="Naturals.Multiplication.html#10728" class="Bound">n</a> <a id="10769" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="10771" href="Naturals.Multiplication.html#10736" class="Bound">k</a>
  <a id="10775" href="Naturals.Multiplication.html#10754" class="Function">IH</a> <a id="10778" class="Symbol">=</a> <a id="10780" href="Naturals.Multiplication.html#10565" class="Function">multiplication-preserves-order</a> <a id="10811" href="Naturals.Multiplication.html#10726" class="Bound">m</a> <a id="10813" href="Naturals.Multiplication.html#10728" class="Bound">n</a> <a id="10815" href="Naturals.Multiplication.html#10736" class="Bound">k</a> <a id="10817" href="Naturals.Multiplication.html#10739" class="Bound">l</a>

  <a id="10822" href="Naturals.Multiplication.html#10822" class="Function">γ</a> <a id="10824" class="Symbol">:</a> <a id="10826" href="Naturals.Multiplication.html#10726" class="Bound">m</a> <a id="10828" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="10830" class="Symbol">(</a><a id="10831" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10836" href="Naturals.Multiplication.html#10736" class="Bound">k</a><a id="10837" class="Symbol">)</a> <a id="10839" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="10841" href="Naturals.Multiplication.html#10728" class="Bound">n</a> <a id="10843" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="10845" class="Symbol">(</a><a id="10846" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10851" href="Naturals.Multiplication.html#10736" class="Bound">k</a><a id="10852" class="Symbol">)</a>
  <a id="10856" href="Naturals.Multiplication.html#10822" class="Function">γ</a> <a id="10858" class="Symbol">=</a> <a id="10860" href="Naturals.Order.html#14271" class="Function">≤-adding</a> <a id="10869" href="Naturals.Multiplication.html#10726" class="Bound">m</a> <a id="10871" href="Naturals.Multiplication.html#10728" class="Bound">n</a> <a id="10873" class="Symbol">(</a><a id="10874" href="Naturals.Multiplication.html#10726" class="Bound">m</a> <a id="10876" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="10878" href="Naturals.Multiplication.html#10736" class="Bound">k</a><a id="10879" class="Symbol">)</a> <a id="10881" class="Symbol">(</a><a id="10882" href="Naturals.Multiplication.html#10728" class="Bound">n</a> <a id="10884" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="10886" href="Naturals.Multiplication.html#10736" class="Bound">k</a><a id="10887" class="Symbol">)</a> <a id="10889" href="Naturals.Multiplication.html#10739" class="Bound">l</a> <a id="10891" href="Naturals.Multiplication.html#10754" class="Function">IH</a>

<a id="10895" class="Markup">\end{code}</a><a id="10905" class="Background">

For strict order, order is only preserved when multiplying by a value
greater than 0.  Again by induction, the base case is trivial since we
are multiplying by 1.  The inductive case is similar to the above
proof.

</a><a id="11122" class="Markup">\begin{code}</a>

<a id="multiplication-preserves-strict-order"></a><a id="11136" href="Naturals.Multiplication.html#11136" class="Function">multiplication-preserves-strict-order</a> <a id="11174" class="Symbol">:</a> <a id="11176" class="Symbol">(</a><a id="11177" href="Naturals.Multiplication.html#11177" class="Bound">m</a> <a id="11179" href="Naturals.Multiplication.html#11179" class="Bound">n</a> <a id="11181" href="Naturals.Multiplication.html#11181" class="Bound">k</a> <a id="11183" class="Symbol">:</a> <a id="11185" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11186" class="Symbol">)</a>
                                      <a id="11226" class="Symbol">→</a> <a id="11228" href="Naturals.Multiplication.html#11177" class="Bound">m</a> <a id="11230" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="11232" href="Naturals.Multiplication.html#11179" class="Bound">n</a>
                                      <a id="11272" class="Symbol">→</a> <a id="11274" href="Naturals.Multiplication.html#11177" class="Bound">m</a> <a id="11276" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11278" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11283" href="Naturals.Multiplication.html#11181" class="Bound">k</a> <a id="11285" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="11287" href="Naturals.Multiplication.html#11179" class="Bound">n</a> <a id="11289" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11291" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11296" href="Naturals.Multiplication.html#11181" class="Bound">k</a>
<a id="11298" href="Naturals.Multiplication.html#11136" class="Function">multiplication-preserves-strict-order</a> <a id="11336" href="Naturals.Multiplication.html#11336" class="Bound">m</a> <a id="11338" href="Naturals.Multiplication.html#11338" class="Bound">n</a> <a id="11340" class="Number">0</a>        <a id="11349" href="Naturals.Multiplication.html#11349" class="Bound">l</a> <a id="11351" class="Symbol">=</a> <a id="11353" href="Naturals.Multiplication.html#11349" class="Bound">l</a>
<a id="11355" href="Naturals.Multiplication.html#11136" class="Function">multiplication-preserves-strict-order</a> <a id="11393" href="Naturals.Multiplication.html#11393" class="Bound">m</a> <a id="11395" href="Naturals.Multiplication.html#11395" class="Bound">n</a> <a id="11397" class="Symbol">(</a><a id="11398" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11403" href="Naturals.Multiplication.html#11403" class="Bound">k</a><a id="11404" class="Symbol">)</a> <a id="11406" href="Naturals.Multiplication.html#11406" class="Bound">l</a> <a id="11408" class="Symbol">=</a> <a id="11410" href="Naturals.Multiplication.html#11506" class="Function">γ</a>
 <a id="11413" class="Keyword">where</a>
  <a id="11421" href="Naturals.Multiplication.html#11421" class="Function">IH</a> <a id="11424" class="Symbol">:</a> <a id="11426" href="Naturals.Multiplication.html#11393" class="Bound">m</a> <a id="11428" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11430" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11435" href="Naturals.Multiplication.html#11403" class="Bound">k</a> <a id="11437" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="11439" href="Naturals.Multiplication.html#11395" class="Bound">n</a> <a id="11441" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11443" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11448" href="Naturals.Multiplication.html#11403" class="Bound">k</a>
  <a id="11452" href="Naturals.Multiplication.html#11421" class="Function">IH</a> <a id="11455" class="Symbol">=</a> <a id="11457" href="Naturals.Multiplication.html#11136" class="Function">multiplication-preserves-strict-order</a> <a id="11495" href="Naturals.Multiplication.html#11393" class="Bound">m</a> <a id="11497" href="Naturals.Multiplication.html#11395" class="Bound">n</a> <a id="11499" href="Naturals.Multiplication.html#11403" class="Bound">k</a> <a id="11501" href="Naturals.Multiplication.html#11406" class="Bound">l</a>

  <a id="11506" href="Naturals.Multiplication.html#11506" class="Function">γ</a> <a id="11508" class="Symbol">:</a> <a id="11510" href="Naturals.Multiplication.html#11393" class="Bound">m</a> <a id="11512" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11514" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11519" class="Symbol">(</a><a id="11520" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11525" href="Naturals.Multiplication.html#11403" class="Bound">k</a><a id="11526" class="Symbol">)</a> <a id="11528" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="11530" href="Naturals.Multiplication.html#11395" class="Bound">n</a> <a id="11532" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11534" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11539" class="Symbol">(</a><a id="11540" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11545" href="Naturals.Multiplication.html#11403" class="Bound">k</a><a id="11546" class="Symbol">)</a>
  <a id="11550" href="Naturals.Multiplication.html#11506" class="Function">γ</a> <a id="11552" class="Symbol">=</a> <a id="11554" href="Naturals.Order.html#15054" class="Function">&lt;-adding</a> <a id="11563" href="Naturals.Multiplication.html#11393" class="Bound">m</a> <a id="11565" href="Naturals.Multiplication.html#11395" class="Bound">n</a> <a id="11567" class="Symbol">(</a><a id="11568" href="Naturals.Multiplication.html#11393" class="Bound">m</a> <a id="11570" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11572" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11577" href="Naturals.Multiplication.html#11403" class="Bound">k</a><a id="11578" class="Symbol">)</a> <a id="11580" class="Symbol">(</a><a id="11581" href="Naturals.Multiplication.html#11395" class="Bound">n</a> <a id="11583" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11585" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11590" href="Naturals.Multiplication.html#11403" class="Bound">k</a><a id="11591" class="Symbol">)</a> <a id="11593" href="Naturals.Multiplication.html#11406" class="Bound">l</a> <a id="11595" href="Naturals.Multiplication.html#11421" class="Function">IH</a>

<a id="11599" class="Markup">\end{code}</a><a id="11609" class="Background">

A variation added by Fredrik Nordvall Forsberg on 11 October 2025.

</a><a id="11679" class="Markup">\begin{code}</a>

<a id="multiplication-preserves-strict-order&#39;"></a><a id="11693" href="Naturals.Multiplication.html#11693" class="Function">multiplication-preserves-strict-order&#39;</a> <a id="11732" class="Symbol">:</a> <a id="11734" class="Symbol">(</a><a id="11735" href="Naturals.Multiplication.html#11735" class="Bound">m</a> <a id="11737" href="Naturals.Multiplication.html#11737" class="Bound">n</a> <a id="11739" href="Naturals.Multiplication.html#11739" class="Bound">k</a> <a id="11741" class="Symbol">:</a> <a id="11743" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11744" class="Symbol">)</a>
                                       <a id="11785" class="Symbol">→</a> <a id="11787" href="Naturals.Multiplication.html#11735" class="Bound">m</a> <a id="11789" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="11791" href="Naturals.Multiplication.html#11737" class="Bound">n</a>
                                       <a id="11832" class="Symbol">→</a> <a id="11834" class="Number">0</a> <a id="11836" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="11838" href="Naturals.Multiplication.html#11739" class="Bound">k</a>
                                       <a id="11879" class="Symbol">→</a> <a id="11881" href="Naturals.Multiplication.html#11735" class="Bound">m</a> <a id="11883" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11885" href="Naturals.Multiplication.html#11739" class="Bound">k</a> <a id="11887" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="11889" href="Naturals.Multiplication.html#11737" class="Bound">n</a> <a id="11891" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="11893" href="Naturals.Multiplication.html#11739" class="Bound">k</a>
<a id="11895" href="Naturals.Multiplication.html#11693" class="Function">multiplication-preserves-strict-order&#39;</a> <a id="11934" href="Naturals.Multiplication.html#11934" class="Bound">m</a> <a id="11936" href="Naturals.Multiplication.html#11936" class="Bound">n</a> <a id="11938" class="Number">0</a>        <a id="11947" href="Naturals.Multiplication.html#11947" class="Bound">l</a> <a id="11949" href="Naturals.Multiplication.html#11949" class="Bound">p</a> <a id="11951" class="Symbol">=</a> <a id="11953" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11960" href="Naturals.Multiplication.html#11949" class="Bound">p</a>
<a id="11962" href="Naturals.Multiplication.html#11693" class="Function">multiplication-preserves-strict-order&#39;</a> <a id="12001" href="Naturals.Multiplication.html#12001" class="Bound">m</a> <a id="12003" href="Naturals.Multiplication.html#12003" class="Bound">n</a> <a id="12005" class="Symbol">(</a><a id="12006" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12011" href="Naturals.Multiplication.html#12011" class="Bound">k</a><a id="12012" class="Symbol">)</a> <a id="12014" href="Naturals.Multiplication.html#12014" class="Bound">l</a> <a id="12016" href="Naturals.Multiplication.html#12016" class="Bound">p</a> <a id="12018" class="Symbol">=</a>
 <a id="12021" href="Naturals.Multiplication.html#11136" class="Function">multiplication-preserves-strict-order</a> <a id="12059" href="Naturals.Multiplication.html#12001" class="Bound">m</a> <a id="12061" href="Naturals.Multiplication.html#12003" class="Bound">n</a> <a id="12063" href="Naturals.Multiplication.html#12011" class="Bound">k</a> <a id="12065" href="Naturals.Multiplication.html#12014" class="Bound">l</a>

<a id="12068" class="Markup">\end{code}</a><a id="12078" class="Background">

If x * (y + 1) ≤ z, then x ≤ z. This is a useful property to have, and
proof follows from x ≤ x * y + 1 and transitivity of order.

A similar proof for strict order is sometimes useful.

</a><a id="12267" class="Markup">\begin{code}</a>

<a id="product-order-cancellable"></a><a id="12281" href="Naturals.Multiplication.html#12281" class="Function">product-order-cancellable</a> <a id="12307" class="Symbol">:</a> <a id="12309" class="Symbol">(</a><a id="12310" href="Naturals.Multiplication.html#12310" class="Bound">x</a> <a id="12312" href="Naturals.Multiplication.html#12312" class="Bound">y</a> <a id="12314" href="Naturals.Multiplication.html#12314" class="Bound">z</a> <a id="12316" class="Symbol">:</a> <a id="12318" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12319" class="Symbol">)</a> <a id="12321" class="Symbol">→</a> <a id="12323" href="Naturals.Multiplication.html#12310" class="Bound">x</a> <a id="12325" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12327" class="Symbol">(</a><a id="12328" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12333" href="Naturals.Multiplication.html#12312" class="Bound">y</a><a id="12334" class="Symbol">)</a> <a id="12336" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="12338" href="Naturals.Multiplication.html#12314" class="Bound">z</a> <a id="12340" class="Symbol">→</a> <a id="12342" href="Naturals.Multiplication.html#12310" class="Bound">x</a> <a id="12344" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="12346" href="Naturals.Multiplication.html#12314" class="Bound">z</a>
<a id="12348" href="Naturals.Multiplication.html#12281" class="Function">product-order-cancellable</a> <a id="12374" href="Naturals.Multiplication.html#12374" class="Bound">x</a> <a id="12376" class="Number">0</a>        <a id="12385" href="Naturals.Multiplication.html#12385" class="Bound">z</a>   <a id="12389" class="Symbol">=</a> <a id="12391" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="12394" href="Naturals.Multiplication.html#12281" class="Function">product-order-cancellable</a> <a id="12420" href="Naturals.Multiplication.html#12420" class="Bound">x</a> <a id="12422" class="Symbol">(</a><a id="12423" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12428" href="Naturals.Multiplication.html#12428" class="Bound">y</a><a id="12429" class="Symbol">)</a> <a id="12431" href="Naturals.Multiplication.html#12431" class="Bound">z</a> <a id="12433" href="Naturals.Multiplication.html#12433" class="Bound">l</a> <a id="12435" class="Symbol">=</a> <a id="12437" href="Naturals.Multiplication.html#12499" class="Function">γ</a>
 <a id="12440" class="Keyword">where</a>
  <a id="12448" href="Naturals.Multiplication.html#12448" class="Function">I</a> <a id="12450" class="Symbol">:</a> <a id="12452" href="Naturals.Multiplication.html#12420" class="Bound">x</a> <a id="12454" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="12456" href="Naturals.Multiplication.html#12420" class="Bound">x</a> <a id="12458" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="12460" href="Naturals.Multiplication.html#12420" class="Bound">x</a> <a id="12462" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12464" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12469" href="Naturals.Multiplication.html#12428" class="Bound">y</a>
  <a id="12473" href="Naturals.Multiplication.html#12448" class="Function">I</a> <a id="12475" class="Symbol">=</a> <a id="12477" href="Naturals.Order.html#3258" class="Function">≤-+</a> <a id="12481" href="Naturals.Multiplication.html#12420" class="Bound">x</a> <a id="12483" class="Symbol">(</a><a id="12484" href="Naturals.Multiplication.html#12420" class="Bound">x</a> <a id="12486" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12488" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12493" href="Naturals.Multiplication.html#12428" class="Bound">y</a><a id="12494" class="Symbol">)</a>

  <a id="12499" href="Naturals.Multiplication.html#12499" class="Function">γ</a> <a id="12501" class="Symbol">:</a> <a id="12503" href="Naturals.Multiplication.html#12420" class="Bound">x</a> <a id="12505" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="12507" href="Naturals.Multiplication.html#12431" class="Bound">z</a>
  <a id="12511" href="Naturals.Multiplication.html#12499" class="Function">γ</a> <a id="12513" class="Symbol">=</a> <a id="12515" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="12523" href="Naturals.Multiplication.html#12420" class="Bound">x</a> <a id="12525" class="Symbol">(</a><a id="12526" href="Naturals.Multiplication.html#12420" class="Bound">x</a> <a id="12528" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12530" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12535" class="Symbol">(</a><a id="12536" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12541" href="Naturals.Multiplication.html#12428" class="Bound">y</a><a id="12542" class="Symbol">))</a> <a id="12545" href="Naturals.Multiplication.html#12431" class="Bound">z</a> <a id="12547" href="Naturals.Multiplication.html#12448" class="Function">I</a> <a id="12549" href="Naturals.Multiplication.html#12433" class="Bound">l</a>

<a id="less-than-pos-mult"></a><a id="12552" href="Naturals.Multiplication.html#12552" class="Function">less-than-pos-mult</a> <a id="12571" class="Symbol">:</a> <a id="12573" class="Symbol">(</a><a id="12574" href="Naturals.Multiplication.html#12574" class="Bound">x</a> <a id="12576" href="Naturals.Multiplication.html#12576" class="Bound">y</a> <a id="12578" href="Naturals.Multiplication.html#12578" class="Bound">z</a> <a id="12580" class="Symbol">:</a> <a id="12582" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12583" class="Symbol">)</a> <a id="12585" class="Symbol">→</a> <a id="12587" href="Naturals.Multiplication.html#12574" class="Bound">x</a> <a id="12589" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="12591" href="Naturals.Multiplication.html#12576" class="Bound">y</a> <a id="12593" class="Symbol">→</a> <a id="12595" href="Naturals.Multiplication.html#12574" class="Bound">x</a> <a id="12597" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="12599" href="Naturals.Multiplication.html#12576" class="Bound">y</a> <a id="12601" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12603" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12608" href="Naturals.Multiplication.html#12578" class="Bound">z</a>
<a id="12610" href="Naturals.Multiplication.html#12552" class="Function">less-than-pos-mult</a> <a id="12629" href="Naturals.Multiplication.html#12629" class="Bound">x</a> <a id="12631" href="Naturals.Multiplication.html#12631" class="Bound">y</a> <a id="12633" href="Naturals.Multiplication.html#12633" class="Bound">z</a> <a id="12635" href="Naturals.Multiplication.html#12635" class="Bound">l</a> <a id="12637" class="Symbol">=</a> <a id="12639" href="Naturals.Order.html#15303" class="Function">&lt;-+</a> <a id="12643" href="Naturals.Multiplication.html#12629" class="Bound">x</a> <a id="12645" href="Naturals.Multiplication.html#12631" class="Bound">y</a> <a id="12647" class="Symbol">(</a><a id="12648" href="Naturals.Multiplication.html#12631" class="Bound">y</a> <a id="12650" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="12652" href="Naturals.Multiplication.html#12633" class="Bound">z</a><a id="12653" class="Symbol">)</a> <a id="12655" href="Naturals.Multiplication.html#12635" class="Bound">l</a>

<a id="12658" class="Markup">\end{code}</a><a id="12668" class="Background">
</a></pre></body></html>

==> anc/html/Naturals.Order.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Naturals.Order</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, started 5th May 2018

</a><a id="39" class="Markup">\begin{code}</a>

<a id="53" class="Symbol">{-#</a> <a id="57" class="Keyword">OPTIONS</a> <a id="65" class="Pragma">--safe</a> <a id="72" class="Pragma">--without-K</a> <a id="84" class="Symbol">#-}</a>

<a id="89" class="Keyword">module</a> <a id="96" href="Naturals.Order.html" class="Module">Naturals.Order</a> <a id="111" class="Keyword">where</a>

<a id="118" class="Keyword">open</a> <a id="123" class="Keyword">import</a> <a id="130" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="143" class="Keyword">hiding</a> <a id="150" class="Symbol">(</a><a id="151" href="MLTT.NaturalNumbers.html#266" class="Function Operator">_^_</a><a id="154" class="Symbol">)</a>

<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Naturals.Addition.html" class="Module">Naturals.Addition</a> <a id="187" class="Keyword">renaming</a> <a id="196" class="Symbol">(</a><a id="197" href="Naturals.Addition.html#227" class="Primitive Operator">_+_</a> <a id="201" class="Symbol">to</a> <a id="204" class="Primitive Operator">_+&#39;_</a><a id="208" class="Symbol">)</a>
<a id="210" class="Keyword">open</a> <a id="215" class="Keyword">import</a> <a id="222" href="Naturals.Properties.html" class="Module">Naturals.Properties</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="298" class="Keyword">open</a> <a id="303" class="Keyword">import</a> <a id="310" href="UF.Base.html" class="Module">UF.Base</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="_≤ℕ_"></a><a id="384" href="Naturals.Order.html#384" class="Function Operator">_≤ℕ_</a> <a id="389" class="Symbol">:</a> <a id="391" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="393" class="Symbol">→</a> <a id="395" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="397" class="Symbol">→</a> <a id="399" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="402" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="404" class="Number">0</a>    <a id="409" href="Naturals.Order.html#384" class="Function Operator">≤ℕ</a> <a id="412" href="Naturals.Order.html#412" class="Bound">n</a>        <a id="421" class="Symbol">=</a> <a id="423" href="MLTT.Unit.html#129" class="Record">𝟙</a>
<a id="425" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="430" href="Naturals.Order.html#430" class="Bound">m</a> <a id="432" href="Naturals.Order.html#384" class="Function Operator">≤ℕ</a> <a id="435" class="Number">0</a>      <a id="442" class="Symbol">=</a> <a id="444" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
<a id="446" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="451" href="Naturals.Order.html#451" class="Bound">m</a> <a id="453" href="Naturals.Order.html#384" class="Function Operator">≤ℕ</a> <a id="456" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="461" href="Naturals.Order.html#461" class="Bound">n</a> <a id="463" class="Symbol">=</a> <a id="465" href="Naturals.Order.html#451" class="Bound">m</a> <a id="467" href="Naturals.Order.html#384" class="Function Operator">≤ℕ</a> <a id="470" href="Naturals.Order.html#461" class="Bound">n</a>

<a id="473" class="Keyword">instance</a>
 <a id="Order-ℕ-ℕ"></a><a id="483" href="Naturals.Order.html#483" class="Function">Order-ℕ-ℕ</a> <a id="493" class="Symbol">:</a> <a id="495" href="Notation.Order.html#485" class="Record">Order</a> <a id="501" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="503" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
 <a id="506" href="Notation.Order.html#558" class="Field Operator">_≤_</a> <a id="510" class="Symbol">{{</a><a id="512" href="Naturals.Order.html#483" class="Function">Order-ℕ-ℕ</a><a id="521" class="Symbol">}}</a> <a id="524" class="Symbol">=</a> <a id="526" href="Naturals.Order.html#384" class="Function Operator">_≤ℕ_</a>

<a id="≤-is-prop-valued"></a><a id="532" href="Naturals.Order.html#532" class="Function">≤-is-prop-valued</a> <a id="549" class="Symbol">:</a> <a id="551" class="Symbol">(</a><a id="552" href="Naturals.Order.html#552" class="Bound">m</a> <a id="554" href="Naturals.Order.html#554" class="Bound">n</a> <a id="556" class="Symbol">:</a> <a id="558" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="559" class="Symbol">)</a> <a id="561" class="Symbol">→</a> <a id="563" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="571" class="Symbol">(</a><a id="572" href="Naturals.Order.html#552" class="Bound">m</a> <a id="574" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="576" href="Naturals.Order.html#554" class="Bound">n</a><a id="577" class="Symbol">)</a>
<a id="579" href="Naturals.Order.html#532" class="Function">≤-is-prop-valued</a> <a id="596" class="Number">0</a>        <a id="605" href="Naturals.Order.html#605" class="Bound">n</a>        <a id="614" class="Symbol">=</a> <a id="616" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>
<a id="626" href="Naturals.Order.html#532" class="Function">≤-is-prop-valued</a> <a id="643" class="Symbol">(</a><a id="644" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="649" href="Naturals.Order.html#649" class="Bound">m</a><a id="650" class="Symbol">)</a> <a id="652" class="Number">0</a>        <a id="661" class="Symbol">=</a> <a id="663" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>
<a id="673" href="Naturals.Order.html#532" class="Function">≤-is-prop-valued</a> <a id="690" class="Symbol">(</a><a id="691" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="696" href="Naturals.Order.html#696" class="Bound">m</a><a id="697" class="Symbol">)</a> <a id="699" class="Symbol">(</a><a id="700" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="705" href="Naturals.Order.html#705" class="Bound">n</a><a id="706" class="Symbol">)</a> <a id="708" class="Symbol">=</a> <a id="710" href="Naturals.Order.html#532" class="Function">≤-is-prop-valued</a> <a id="727" href="Naturals.Order.html#696" class="Bound">m</a> <a id="729" href="Naturals.Order.html#705" class="Bound">n</a>

<a id="right-addition-is-embedding"></a><a id="732" href="Naturals.Order.html#732" class="Function">right-addition-is-embedding</a> <a id="760" class="Symbol">:</a> <a id="762" class="Symbol">(</a><a id="763" href="Naturals.Order.html#763" class="Bound">m</a> <a id="765" href="Naturals.Order.html#765" class="Bound">n</a> <a id="767" class="Symbol">:</a> <a id="769" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="770" class="Symbol">)</a> <a id="772" class="Symbol">→</a> <a id="774" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="782" class="Symbol">(</a><a id="783" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="785" href="Naturals.Order.html#785" class="Bound">k</a> <a id="787" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="789" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="791" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="793" href="Naturals.Order.html#785" class="Bound">k</a> <a id="795" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="798" href="Naturals.Order.html#763" class="Bound">m</a> <a id="800" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="802" href="Naturals.Order.html#765" class="Bound">n</a><a id="803" class="Symbol">)</a>
<a id="805" href="Naturals.Order.html#732" class="Function">right-addition-is-embedding</a> <a id="833" class="Number">0</a>        <a id="842" href="Naturals.Order.html#842" class="Bound">n</a>        <a id="851" class="Symbol">(</a><a id="852" href="Naturals.Order.html#842" class="Bound">n</a> <a id="854" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="856" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="860" class="Symbol">)</a> <a id="862" class="Symbol">(</a><a id="863" href="Naturals.Order.html#842" class="Bound">n</a> <a id="865" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="867" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="871" class="Symbol">)</a> <a id="873" class="Symbol">=</a> <a id="875" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="880" href="Naturals.Order.html#732" class="Function">right-addition-is-embedding</a> <a id="908" class="Symbol">(</a><a id="909" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="914" href="Naturals.Order.html#914" class="Bound">m</a><a id="915" class="Symbol">)</a> <a id="917" class="Number">0</a>        <a id="926" class="Symbol">(</a><a id="927" href="Naturals.Order.html#927" class="Bound">k</a> <a id="929" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="931" href="Naturals.Order.html#931" class="Bound">p</a><a id="932" class="Symbol">)</a>    <a id="937" class="Symbol">(</a><a id="938" href="Naturals.Order.html#938" class="Bound">k&#39;</a> <a id="941" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="943" href="Naturals.Order.html#943" class="Bound">p&#39;</a><a id="945" class="Symbol">)</a>  <a id="948" class="Symbol">=</a>
  <a id="952" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="959" class="Symbol">(</a><a id="960" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="978" class="Symbol">(</a><a id="979" href="Naturals.Order.html#927" class="Bound">k</a> <a id="981" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="984" href="Naturals.Order.html#914" class="Bound">m</a><a id="985" class="Symbol">)</a> <a id="987" href="Naturals.Order.html#931" class="Bound">p</a><a id="988" class="Symbol">)</a>
<a id="990" href="Naturals.Order.html#732" class="Function">right-addition-is-embedding</a> <a id="1018" class="Symbol">(</a><a id="1019" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1024" href="Naturals.Order.html#1024" class="Bound">m</a><a id="1025" class="Symbol">)</a> <a id="1027" class="Symbol">(</a><a id="1028" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1033" href="Naturals.Order.html#1033" class="Bound">n</a><a id="1034" class="Symbol">)</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Naturals.Order.html#1037" class="Bound">k</a> <a id="1039" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1041" href="Naturals.Order.html#1041" class="Bound">p</a><a id="1042" class="Symbol">)</a>    <a id="1047" class="Symbol">(</a><a id="1048" href="Naturals.Order.html#1048" class="Bound">k&#39;</a> <a id="1051" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1053" href="Naturals.Order.html#1053" class="Bound">p&#39;</a><a id="1055" class="Symbol">)</a> <a id="1057" class="Symbol">=</a>
 <a id="1060" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="1067" class="Symbol">(</a><a id="1068" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1071" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1075" href="Naturals.Order.html#1103" class="Function">IH</a> <a id="1078" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1080" href="UF.DiscreteAndSeparated.html#22991" class="Function">ℕ-is-set</a> <a id="1089" class="Symbol">_</a> <a id="1091" class="Symbol">_)</a>
 <a id="1095" class="Keyword">where</a>
  <a id="1103" href="Naturals.Order.html#1103" class="Function">IH</a> <a id="1106" class="Symbol">:</a> <a id="1108" href="Naturals.Order.html#1037" class="Bound">k</a> <a id="1110" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1112" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="1120" href="Naturals.Order.html#1041" class="Bound">p</a> <a id="1122" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1124" href="Naturals.Order.html#1048" class="Bound">k&#39;</a> <a id="1127" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1129" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="1137" href="Naturals.Order.html#1053" class="Bound">p&#39;</a>
  <a id="1142" href="Naturals.Order.html#1103" class="Function">IH</a> <a id="1145" class="Symbol">=</a> <a id="1147" href="Naturals.Order.html#732" class="Function">right-addition-is-embedding</a> <a id="1175" href="Naturals.Order.html#1024" class="Bound">m</a> <a id="1177" href="Naturals.Order.html#1033" class="Bound">n</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Naturals.Order.html#1037" class="Bound">k</a> <a id="1182" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1184" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="1192" href="Naturals.Order.html#1041" class="Bound">p</a><a id="1193" class="Symbol">)</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Naturals.Order.html#1048" class="Bound">k&#39;</a> <a id="1199" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1201" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="1209" href="Naturals.Order.html#1053" class="Bound">p&#39;</a><a id="1211" class="Symbol">)</a>

<a id="zero-least"></a><a id="1214" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="1225" class="Symbol">:</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Naturals.Order.html#1228" class="Bound">n</a> <a id="1230" class="Symbol">:</a> <a id="1232" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1233" class="Symbol">)</a> <a id="1235" class="Symbol">→</a> <a id="1237" class="Number">0</a> <a id="1239" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1241" href="Naturals.Order.html#1228" class="Bound">n</a>
<a id="1243" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="1254" href="Naturals.Order.html#1254" class="Bound">n</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="zero-least&#39;"></a><a id="1261" href="Naturals.Order.html#1261" class="Function">zero-least&#39;</a> <a id="1273" class="Symbol">:</a> <a id="1275" class="Symbol">(</a><a id="1276" href="Naturals.Order.html#1276" class="Bound">n</a> <a id="1278" class="Symbol">:</a> <a id="1280" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1281" class="Symbol">)</a> <a id="1283" class="Symbol">→</a> <a id="1285" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1287" class="Symbol">(</a><a id="1288" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1293" href="Naturals.Order.html#1276" class="Bound">n</a> <a id="1295" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1297" class="Number">0</a><a id="1298" class="Symbol">)</a>
<a id="1300" href="Naturals.Order.html#1261" class="Function">zero-least&#39;</a> <a id="1312" href="Naturals.Order.html#1312" class="Bound">n</a> <a id="1314" href="Naturals.Order.html#1314" class="Bound">l</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="Naturals.Order.html#1314" class="Bound">l</a>

<a id="zero-least&#39;&#39;"></a><a id="1321" href="Naturals.Order.html#1321" class="Function">zero-least&#39;&#39;</a> <a id="1334" class="Symbol">:</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Naturals.Order.html#1337" class="Bound">n</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1342" class="Symbol">)</a> <a id="1344" class="Symbol">→</a> <a id="1346" href="Naturals.Order.html#1337" class="Bound">n</a> <a id="1348" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1350" class="Number">0</a> <a id="1352" class="Symbol">→</a> <a id="1354" href="Naturals.Order.html#1337" class="Bound">n</a> <a id="1356" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1358" class="Number">0</a>
<a id="1360" href="Naturals.Order.html#1321" class="Function">zero-least&#39;&#39;</a> <a id="1373" class="Number">0</a>        <a id="1382" href="Naturals.Order.html#1382" class="Bound">l</a> <a id="1384" class="Symbol">=</a> <a id="1386" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1391" href="Naturals.Order.html#1321" class="Function">zero-least&#39;&#39;</a> <a id="1404" class="Symbol">(</a><a id="1405" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1410" href="Naturals.Order.html#1410" class="Bound">n</a><a id="1411" class="Symbol">)</a> <a id="1413" href="Naturals.Order.html#1413" class="Bound">l</a> <a id="1415" class="Symbol">=</a> <a id="1417" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1424" href="Naturals.Order.html#1413" class="Bound">l</a>

<a id="succ-monotone"></a><a id="1427" href="Naturals.Order.html#1427" class="Function">succ-monotone</a> <a id="1441" class="Symbol">:</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Naturals.Order.html#1444" class="Bound">m</a> <a id="1446" href="Naturals.Order.html#1446" class="Bound">n</a> <a id="1448" class="Symbol">:</a> <a id="1450" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1451" class="Symbol">)</a> <a id="1453" class="Symbol">→</a> <a id="1455" href="Naturals.Order.html#1444" class="Bound">m</a> <a id="1457" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1459" href="Naturals.Order.html#1446" class="Bound">n</a> <a id="1461" class="Symbol">→</a> <a id="1463" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1468" href="Naturals.Order.html#1444" class="Bound">m</a> <a id="1470" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1472" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1477" href="Naturals.Order.html#1446" class="Bound">n</a>
<a id="1479" href="Naturals.Order.html#1427" class="Function">succ-monotone</a> <a id="1493" href="Naturals.Order.html#1493" class="Bound">m</a> <a id="1495" href="Naturals.Order.html#1495" class="Bound">n</a> <a id="1497" href="Naturals.Order.html#1497" class="Bound">l</a> <a id="1499" class="Symbol">=</a> <a id="1501" href="Naturals.Order.html#1497" class="Bound">l</a>

<a id="succ-order-injective"></a><a id="1504" href="Naturals.Order.html#1504" class="Function">succ-order-injective</a> <a id="1525" class="Symbol">:</a> <a id="1527" class="Symbol">(</a><a id="1528" href="Naturals.Order.html#1528" class="Bound">m</a> <a id="1530" href="Naturals.Order.html#1530" class="Bound">n</a> <a id="1532" class="Symbol">:</a> <a id="1534" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1535" class="Symbol">)</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1544" href="Naturals.Order.html#1528" class="Bound">m</a> <a id="1546" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1548" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1553" href="Naturals.Order.html#1530" class="Bound">n</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Naturals.Order.html#1528" class="Bound">m</a> <a id="1559" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1561" href="Naturals.Order.html#1530" class="Bound">n</a>
<a id="1563" href="Naturals.Order.html#1504" class="Function">succ-order-injective</a> <a id="1584" href="Naturals.Order.html#1584" class="Bound">m</a> <a id="1586" href="Naturals.Order.html#1586" class="Bound">n</a> <a id="1588" href="Naturals.Order.html#1588" class="Bound">l</a> <a id="1590" class="Symbol">=</a> <a id="1592" href="Naturals.Order.html#1588" class="Bound">l</a>

<a id="≤-induction"></a><a id="1595" href="Naturals.Order.html#1595" class="Function">≤-induction</a> <a id="1607" class="Symbol">:</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Naturals.Order.html#1610" class="Bound">P</a> <a id="1612" class="Symbol">:</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Naturals.Order.html#1615" class="Bound">m</a> <a id="1617" href="Naturals.Order.html#1617" class="Bound">n</a> <a id="1619" class="Symbol">:</a> <a id="1621" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1622" class="Symbol">)</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Naturals.Order.html#1625" class="Bound">l</a> <a id="1627" class="Symbol">:</a> <a id="1629" href="Naturals.Order.html#1615" class="Bound">m</a> <a id="1631" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1633" href="Naturals.Order.html#1617" class="Bound">n</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">→</a> <a id="1638" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1640" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1642" class="Symbol">)</a>
            <a id="1656" class="Symbol">→</a> <a id="1658" class="Symbol">((</a><a id="1660" href="Naturals.Order.html#1660" class="Bound">n</a> <a id="1662" class="Symbol">:</a> <a id="1664" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1665" class="Symbol">)</a> <a id="1667" class="Symbol">→</a> <a id="1669" href="Naturals.Order.html#1610" class="Bound">P</a> <a id="1671" class="Number">0</a> <a id="1673" href="Naturals.Order.html#1660" class="Bound">n</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="1687" href="Naturals.Order.html#1660" class="Bound">n</a><a id="1688" class="Symbol">))</a>
            <a id="1703" class="Symbol">→</a> <a id="1705" class="Symbol">((</a><a id="1707" href="Naturals.Order.html#1707" class="Bound">m</a> <a id="1709" href="Naturals.Order.html#1709" class="Bound">n</a> <a id="1711" class="Symbol">:</a> <a id="1713" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1714" class="Symbol">)</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Naturals.Order.html#1717" class="Bound">l</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="Naturals.Order.html#1707" class="Bound">m</a> <a id="1723" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1725" href="Naturals.Order.html#1709" class="Bound">n</a><a id="1726" class="Symbol">)</a>
                    <a id="1748" class="Symbol">→</a> <a id="1750" href="Naturals.Order.html#1610" class="Bound">P</a> <a id="1752" href="Naturals.Order.html#1707" class="Bound">m</a> <a id="1754" href="Naturals.Order.html#1709" class="Bound">n</a> <a id="1756" href="Naturals.Order.html#1717" class="Bound">l</a>
                    <a id="1778" class="Symbol">→</a> <a id="1780" href="Naturals.Order.html#1610" class="Bound">P</a> <a id="1782" class="Symbol">(</a><a id="1783" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1788" href="Naturals.Order.html#1707" class="Bound">m</a><a id="1789" class="Symbol">)</a> <a id="1791" class="Symbol">(</a><a id="1792" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1797" href="Naturals.Order.html#1709" class="Bound">n</a><a id="1798" class="Symbol">)</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Naturals.Order.html#1427" class="Function">succ-monotone</a> <a id="1815" href="Naturals.Order.html#1707" class="Bound">m</a> <a id="1817" href="Naturals.Order.html#1709" class="Bound">n</a> <a id="1819" href="Naturals.Order.html#1717" class="Bound">l</a><a id="1820" class="Symbol">))</a>
            <a id="1835" class="Symbol">→</a> <a id="1837" class="Symbol">(</a><a id="1838" href="Naturals.Order.html#1838" class="Bound">m</a> <a id="1840" href="Naturals.Order.html#1840" class="Bound">n</a> <a id="1842" class="Symbol">:</a> <a id="1844" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1845" class="Symbol">)</a> <a id="1847" class="Symbol">(</a><a id="1848" href="Naturals.Order.html#1848" class="Bound">l</a> <a id="1850" class="Symbol">:</a> <a id="1852" href="Naturals.Order.html#1838" class="Bound">m</a> <a id="1854" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="1856" href="Naturals.Order.html#1840" class="Bound">n</a><a id="1857" class="Symbol">)</a> <a id="1859" class="Symbol">→</a> <a id="1861" href="Naturals.Order.html#1610" class="Bound">P</a> <a id="1863" href="Naturals.Order.html#1838" class="Bound">m</a> <a id="1865" href="Naturals.Order.html#1840" class="Bound">n</a> <a id="1867" href="Naturals.Order.html#1848" class="Bound">l</a>
<a id="1869" href="Naturals.Order.html#1595" class="Function">≤-induction</a> <a id="1881" href="Naturals.Order.html#1881" class="Bound">P</a> <a id="1883" href="Naturals.Order.html#1883" class="Bound">b</a> <a id="1885" href="Naturals.Order.html#1885" class="Bound">f</a> <a id="1887" class="Number">0</a>    <a id="1892" href="Naturals.Order.html#1892" class="Bound">n</a> <a id="1894" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>            <a id="1907" class="Symbol">=</a> <a id="1909" href="Naturals.Order.html#1883" class="Bound">b</a> <a id="1911" href="Naturals.Order.html#1892" class="Bound">n</a>
<a id="1913" href="Naturals.Order.html#1595" class="Function">≤-induction</a> <a id="1925" href="Naturals.Order.html#1925" class="Bound">P</a> <a id="1927" href="Naturals.Order.html#1927" class="Bound">b</a> <a id="1929" href="Naturals.Order.html#1929" class="Bound">f</a> <a id="1931" class="Symbol">(</a><a id="1932" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1937" href="Naturals.Order.html#1937" class="Bound">m</a><a id="1938" class="Symbol">)</a> <a id="1940" class="Number">0</a>    <a id="1945" href="Naturals.Order.html#1945" class="Bound">l</a>     <a id="1951" class="Symbol">=</a> <a id="1953" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1960" href="Naturals.Order.html#1945" class="Bound">l</a>
<a id="1962" href="Naturals.Order.html#1595" class="Function">≤-induction</a> <a id="1974" href="Naturals.Order.html#1974" class="Bound">P</a> <a id="1976" href="Naturals.Order.html#1976" class="Bound">b</a> <a id="1978" href="Naturals.Order.html#1978" class="Bound">f</a> <a id="1980" class="Symbol">(</a><a id="1981" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1986" href="Naturals.Order.html#1986" class="Bound">m</a><a id="1987" class="Symbol">)</a> <a id="1989" class="Symbol">(</a><a id="1990" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1995" href="Naturals.Order.html#1995" class="Bound">n</a><a id="1996" class="Symbol">)</a> <a id="1998" href="Naturals.Order.html#1998" class="Bound">l</a> <a id="2000" class="Symbol">=</a> <a id="2002" href="Naturals.Order.html#1978" class="Bound">f</a> <a id="2004" href="Naturals.Order.html#1986" class="Bound">m</a> <a id="2006" href="Naturals.Order.html#1995" class="Bound">n</a> <a id="2008" href="Naturals.Order.html#1998" class="Bound">l</a> <a id="2010" class="Symbol">(</a><a id="2011" href="Naturals.Order.html#1595" class="Function">≤-induction</a> <a id="2023" href="Naturals.Order.html#1974" class="Bound">P</a> <a id="2025" href="Naturals.Order.html#1976" class="Bound">b</a> <a id="2027" href="Naturals.Order.html#1978" class="Bound">f</a> <a id="2029" href="Naturals.Order.html#1986" class="Bound">m</a> <a id="2031" href="Naturals.Order.html#1995" class="Bound">n</a> <a id="2033" href="Naturals.Order.html#1998" class="Bound">l</a><a id="2034" class="Symbol">)</a>

<a id="succ≤＝"></a><a id="2037" href="Naturals.Order.html#2037" class="Function">succ≤＝</a> <a id="2044" class="Symbol">:</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Naturals.Order.html#2047" class="Bound">m</a> <a id="2049" href="Naturals.Order.html#2049" class="Bound">n</a> <a id="2051" class="Symbol">:</a> <a id="2053" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2054" class="Symbol">)</a> <a id="2056" class="Symbol">→</a> <a id="2058" class="Symbol">(</a><a id="2059" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2064" href="Naturals.Order.html#2047" class="Bound">m</a> <a id="2066" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2068" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2073" href="Naturals.Order.html#2049" class="Bound">n</a><a id="2074" class="Symbol">)</a> <a id="2076" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Naturals.Order.html#2047" class="Bound">m</a> <a id="2081" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2083" href="Naturals.Order.html#2049" class="Bound">n</a><a id="2084" class="Symbol">)</a>
<a id="2086" href="Naturals.Order.html#2037" class="Function">succ≤＝</a> <a id="2093" href="Naturals.Order.html#2093" class="Bound">m</a> <a id="2095" href="Naturals.Order.html#2095" class="Bound">n</a> <a id="2097" class="Symbol">=</a> <a id="2099" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="≤-refl"></a><a id="2105" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="2112" class="Symbol">:</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Naturals.Order.html#2115" class="Bound">n</a> <a id="2117" class="Symbol">:</a> <a id="2119" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2120" class="Symbol">)</a> <a id="2122" class="Symbol">→</a> <a id="2124" href="Naturals.Order.html#2115" class="Bound">n</a> <a id="2126" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2128" href="Naturals.Order.html#2115" class="Bound">n</a>
<a id="2130" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="2137" class="Number">0</a>        <a id="2146" class="Symbol">=</a> <a id="2148" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="2150" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="2157" class="Symbol">(</a><a id="2158" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2163" href="Naturals.Order.html#2163" class="Bound">n</a><a id="2164" class="Symbol">)</a> <a id="2166" class="Symbol">=</a> <a id="2168" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="2175" href="Naturals.Order.html#2163" class="Bound">n</a>

<a id="≤-trans"></a><a id="2178" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="2186" class="Symbol">:</a> <a id="2188" class="Symbol">(</a><a id="2189" href="Naturals.Order.html#2189" class="Bound">l</a> <a id="2191" href="Naturals.Order.html#2191" class="Bound">m</a> <a id="2193" href="Naturals.Order.html#2193" class="Bound">n</a> <a id="2195" class="Symbol">:</a> <a id="2197" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2198" class="Symbol">)</a> <a id="2200" class="Symbol">→</a> <a id="2202" href="Naturals.Order.html#2189" class="Bound">l</a> <a id="2204" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2206" href="Naturals.Order.html#2191" class="Bound">m</a> <a id="2208" class="Symbol">→</a> <a id="2210" href="Naturals.Order.html#2191" class="Bound">m</a> <a id="2212" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2214" href="Naturals.Order.html#2193" class="Bound">n</a> <a id="2216" class="Symbol">→</a> <a id="2218" href="Naturals.Order.html#2189" class="Bound">l</a> <a id="2220" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2222" href="Naturals.Order.html#2193" class="Bound">n</a>
<a id="2224" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="2232" class="Number">0</a>    <a id="2237" href="Naturals.Order.html#2237" class="Bound">m</a> <a id="2239" href="Naturals.Order.html#2239" class="Bound">n</a> <a id="2241" href="Naturals.Order.html#2241" class="Bound">p</a> <a id="2243" href="Naturals.Order.html#2243" class="Bound">q</a> <a id="2245" class="Symbol">=</a> <a id="2247" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="2249" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="2257" class="Symbol">(</a><a id="2258" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2263" href="Naturals.Order.html#2263" class="Bound">l</a><a id="2264" class="Symbol">)</a> <a id="2266" class="Number">0</a>    <a id="2271" href="Naturals.Order.html#2271" class="Bound">n</a> <a id="2273" href="Naturals.Order.html#2273" class="Bound">p</a> <a id="2275" href="Naturals.Order.html#2275" class="Bound">q</a> <a id="2277" class="Symbol">=</a> <a id="2279" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2286" href="Naturals.Order.html#2273" class="Bound">p</a>
<a id="2288" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="2296" class="Symbol">(</a><a id="2297" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2302" href="Naturals.Order.html#2302" class="Bound">l</a><a id="2303" class="Symbol">)</a> <a id="2305" class="Symbol">(</a><a id="2306" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2311" href="Naturals.Order.html#2311" class="Bound">m</a><a id="2312" class="Symbol">)</a> <a id="2314" class="Number">0</a>    <a id="2319" href="Naturals.Order.html#2319" class="Bound">p</a> <a id="2321" href="Naturals.Order.html#2321" class="Bound">q</a> <a id="2323" class="Symbol">=</a> <a id="2325" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2332" href="Naturals.Order.html#2321" class="Bound">q</a>
<a id="2334" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="2342" class="Symbol">(</a><a id="2343" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2348" href="Naturals.Order.html#2348" class="Bound">l</a><a id="2349" class="Symbol">)</a> <a id="2351" class="Symbol">(</a><a id="2352" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2357" href="Naturals.Order.html#2357" class="Bound">m</a><a id="2358" class="Symbol">)</a> <a id="2360" class="Symbol">(</a><a id="2361" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2366" href="Naturals.Order.html#2366" class="Bound">n</a><a id="2367" class="Symbol">)</a> <a id="2369" href="Naturals.Order.html#2369" class="Bound">p</a> <a id="2371" href="Naturals.Order.html#2371" class="Bound">q</a> <a id="2373" class="Symbol">=</a> <a id="2375" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="2383" href="Naturals.Order.html#2348" class="Bound">l</a> <a id="2385" href="Naturals.Order.html#2357" class="Bound">m</a> <a id="2387" href="Naturals.Order.html#2366" class="Bound">n</a> <a id="2389" href="Naturals.Order.html#2369" class="Bound">p</a> <a id="2391" href="Naturals.Order.html#2371" class="Bound">q</a>

<a id="≤-anti"></a><a id="2394" href="Naturals.Order.html#2394" class="Function">≤-anti</a> <a id="2401" class="Symbol">:</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Naturals.Order.html#2404" class="Bound">m</a> <a id="2406" href="Naturals.Order.html#2406" class="Bound">n</a> <a id="2408" class="Symbol">:</a> <a id="2410" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2411" class="Symbol">)</a> <a id="2413" class="Symbol">→</a> <a id="2415" href="Naturals.Order.html#2404" class="Bound">m</a> <a id="2417" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2419" href="Naturals.Order.html#2406" class="Bound">n</a> <a id="2421" class="Symbol">→</a> <a id="2423" href="Naturals.Order.html#2406" class="Bound">n</a> <a id="2425" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2427" href="Naturals.Order.html#2404" class="Bound">m</a> <a id="2429" class="Symbol">→</a> <a id="2431" href="Naturals.Order.html#2404" class="Bound">m</a> <a id="2433" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2435" href="Naturals.Order.html#2406" class="Bound">n</a>
<a id="2437" href="Naturals.Order.html#2394" class="Function">≤-anti</a> <a id="2444" class="Number">0</a>    <a id="2449" class="Number">0</a>    <a id="2454" href="Naturals.Order.html#2454" class="Bound">p</a> <a id="2456" href="Naturals.Order.html#2456" class="Bound">q</a> <a id="2458" class="Symbol">=</a> <a id="2460" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2465" href="Naturals.Order.html#2394" class="Function">≤-anti</a> <a id="2472" class="Number">0</a>    <a id="2477" class="Symbol">(</a><a id="2478" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2483" href="Naturals.Order.html#2483" class="Bound">n</a><a id="2484" class="Symbol">)</a> <a id="2486" href="Naturals.Order.html#2486" class="Bound">p</a> <a id="2488" href="Naturals.Order.html#2488" class="Bound">q</a> <a id="2490" class="Symbol">=</a> <a id="2492" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2499" href="Naturals.Order.html#2488" class="Bound">q</a>
<a id="2501" href="Naturals.Order.html#2394" class="Function">≤-anti</a> <a id="2508" class="Symbol">(</a><a id="2509" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2514" href="Naturals.Order.html#2514" class="Bound">m</a><a id="2515" class="Symbol">)</a> <a id="2517" class="Number">0</a>    <a id="2522" href="Naturals.Order.html#2522" class="Bound">p</a> <a id="2524" href="Naturals.Order.html#2524" class="Bound">q</a> <a id="2526" class="Symbol">=</a> <a id="2528" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2535" href="Naturals.Order.html#2522" class="Bound">p</a>
<a id="2537" href="Naturals.Order.html#2394" class="Function">≤-anti</a> <a id="2544" class="Symbol">(</a><a id="2545" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2550" href="Naturals.Order.html#2550" class="Bound">m</a><a id="2551" class="Symbol">)</a> <a id="2553" class="Symbol">(</a><a id="2554" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2559" href="Naturals.Order.html#2559" class="Bound">n</a><a id="2560" class="Symbol">)</a> <a id="2562" href="Naturals.Order.html#2562" class="Bound">p</a> <a id="2564" href="Naturals.Order.html#2564" class="Bound">q</a> <a id="2566" class="Symbol">=</a> <a id="2568" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2571" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Naturals.Order.html#2394" class="Function">≤-anti</a> <a id="2584" href="Naturals.Order.html#2550" class="Bound">m</a> <a id="2586" href="Naturals.Order.html#2559" class="Bound">n</a> <a id="2588" href="Naturals.Order.html#2562" class="Bound">p</a> <a id="2590" href="Naturals.Order.html#2564" class="Bound">q</a><a id="2591" class="Symbol">)</a>

<a id="≤-succ"></a><a id="2594" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="2601" class="Symbol">:</a> <a id="2603" class="Symbol">(</a><a id="2604" href="Naturals.Order.html#2604" class="Bound">n</a> <a id="2606" class="Symbol">:</a> <a id="2608" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2609" class="Symbol">)</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="Naturals.Order.html#2604" class="Bound">n</a> <a id="2615" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2617" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2622" href="Naturals.Order.html#2604" class="Bound">n</a>
<a id="2624" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="2631" class="Number">0</a>        <a id="2640" class="Symbol">=</a> <a id="2642" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="2644" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="2651" class="Symbol">(</a><a id="2652" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2657" href="Naturals.Order.html#2657" class="Bound">n</a><a id="2658" class="Symbol">)</a> <a id="2660" class="Symbol">=</a> <a id="2662" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="2669" href="Naturals.Order.html#2657" class="Bound">n</a>

<a id="unique-least"></a><a id="2672" href="Naturals.Order.html#2672" class="Function">unique-least</a> <a id="2685" class="Symbol">:</a> <a id="2687" class="Symbol">(</a><a id="2688" href="Naturals.Order.html#2688" class="Bound">n</a> <a id="2690" class="Symbol">:</a> <a id="2692" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2693" class="Symbol">)</a> <a id="2695" class="Symbol">→</a> <a id="2697" href="Naturals.Order.html#2688" class="Bound">n</a> <a id="2699" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2701" class="Number">0</a> <a id="2703" class="Symbol">→</a> <a id="2705" href="Naturals.Order.html#2688" class="Bound">n</a> <a id="2707" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2709" class="Number">0</a>
<a id="2711" href="Naturals.Order.html#2672" class="Function">unique-least</a> <a id="2724" class="Number">0</a>    <a id="2729" href="Naturals.Order.html#2729" class="Bound">l</a> <a id="2731" class="Symbol">=</a> <a id="2733" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2738" href="Naturals.Order.html#2672" class="Function">unique-least</a> <a id="2751" class="Symbol">(</a><a id="2752" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2757" href="Naturals.Order.html#2757" class="Bound">n</a><a id="2758" class="Symbol">)</a> <a id="2760" href="Naturals.Order.html#2760" class="Bound">l</a> <a id="2762" class="Symbol">=</a> <a id="2764" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2771" href="Naturals.Order.html#2760" class="Bound">l</a>

<a id="≤-split"></a><a id="2774" href="Naturals.Order.html#2774" class="Function">≤-split</a> <a id="2782" class="Symbol">:</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Naturals.Order.html#2785" class="Bound">m</a> <a id="2787" href="Naturals.Order.html#2787" class="Bound">n</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2792" class="Symbol">)</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="Naturals.Order.html#2785" class="Bound">m</a> <a id="2798" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2800" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2805" href="Naturals.Order.html#2787" class="Bound">n</a> <a id="2807" class="Symbol">→</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Naturals.Order.html#2785" class="Bound">m</a> <a id="2812" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2814" href="Naturals.Order.html#2787" class="Bound">n</a><a id="2815" class="Symbol">)</a> <a id="2817" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Naturals.Order.html#2785" class="Bound">m</a> <a id="2822" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2824" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2829" href="Naturals.Order.html#2787" class="Bound">n</a><a id="2830" class="Symbol">)</a>
<a id="2832" href="Naturals.Order.html#2774" class="Function">≤-split</a> <a id="2840" class="Number">0</a>    <a id="2845" href="Naturals.Order.html#2845" class="Bound">n</a> <a id="2847" href="Naturals.Order.html#2847" class="Bound">l</a> <a id="2849" class="Symbol">=</a> <a id="2851" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2855" href="Naturals.Order.html#2847" class="Bound">l</a>
<a id="2857" href="Naturals.Order.html#2774" class="Function">≤-split</a> <a id="2865" class="Symbol">(</a><a id="2866" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2871" href="Naturals.Order.html#2871" class="Bound">m</a><a id="2872" class="Symbol">)</a> <a id="2874" class="Number">0</a>    <a id="2879" href="Naturals.Order.html#2879" class="Bound">l</a> <a id="2881" class="Symbol">=</a> <a id="2883" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2887" class="Symbol">(</a><a id="2888" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2891" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2896" class="Symbol">(</a><a id="2897" href="Naturals.Order.html#2672" class="Function">unique-least</a> <a id="2910" href="Naturals.Order.html#2871" class="Bound">m</a> <a id="2912" href="Naturals.Order.html#2879" class="Bound">l</a><a id="2913" class="Symbol">))</a>
<a id="2916" href="Naturals.Order.html#2774" class="Function">≤-split</a> <a id="2924" class="Symbol">(</a><a id="2925" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2930" href="Naturals.Order.html#2930" class="Bound">m</a><a id="2931" class="Symbol">)</a> <a id="2933" class="Symbol">(</a><a id="2934" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2939" href="Naturals.Order.html#2939" class="Bound">n</a><a id="2940" class="Symbol">)</a> <a id="2942" href="Naturals.Order.html#2942" class="Bound">l</a> <a id="2944" class="Symbol">=</a> <a id="2946" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="2952" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2956" class="Symbol">(</a><a id="2957" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2961" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2963" class="Symbol">(</a><a id="2964" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2967" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="2971" class="Symbol">))</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Naturals.Order.html#2774" class="Function">≤-split</a> <a id="2983" href="Naturals.Order.html#2930" class="Bound">m</a> <a id="2985" href="Naturals.Order.html#2939" class="Bound">n</a> <a id="2987" href="Naturals.Order.html#2942" class="Bound">l</a><a id="2988" class="Symbol">)</a>

<a id="≤-join"></a><a id="2991" href="Naturals.Order.html#2991" class="Function">≤-join</a> <a id="2998" class="Symbol">:</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Naturals.Order.html#3001" class="Bound">m</a> <a id="3003" href="Naturals.Order.html#3003" class="Bound">n</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3008" class="Symbol">)</a> <a id="3010" class="Symbol">→</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Naturals.Order.html#3001" class="Bound">m</a> <a id="3015" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3017" href="Naturals.Order.html#3003" class="Bound">n</a><a id="3018" class="Symbol">)</a> <a id="3020" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Naturals.Order.html#3001" class="Bound">m</a> <a id="3025" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3027" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3032" href="Naturals.Order.html#3003" class="Bound">n</a><a id="3033" class="Symbol">)</a> <a id="3035" class="Symbol">→</a> <a id="3037" href="Naturals.Order.html#3001" class="Bound">m</a> <a id="3039" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3041" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3046" href="Naturals.Order.html#3003" class="Bound">n</a>
<a id="3048" href="Naturals.Order.html#2991" class="Function">≤-join</a> <a id="3055" href="Naturals.Order.html#3055" class="Bound">m</a> <a id="3057" href="Naturals.Order.html#3057" class="Bound">n</a> <a id="3059" class="Symbol">(</a><a id="3060" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3064" href="Naturals.Order.html#3064" class="Bound">l</a><a id="3065" class="Symbol">)</a> <a id="3067" class="Symbol">=</a> <a id="3069" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="3077" href="Naturals.Order.html#3055" class="Bound">m</a> <a id="3079" href="Naturals.Order.html#3057" class="Bound">n</a> <a id="3081" class="Symbol">(</a><a id="3082" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3087" href="Naturals.Order.html#3057" class="Bound">n</a><a id="3088" class="Symbol">)</a> <a id="3090" href="Naturals.Order.html#3064" class="Bound">l</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="3100" href="Naturals.Order.html#3057" class="Bound">n</a><a id="3101" class="Symbol">)</a>
<a id="3103" href="Naturals.Order.html#2991" class="Function">≤-join</a> <a id="3110" href="Naturals.Order.html#3110" class="Bound">m</a> <a id="3112" href="Naturals.Order.html#3112" class="Bound">n</a> <a id="3114" class="Symbol">(</a><a id="3115" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3119" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3123" class="Symbol">)</a> <a id="3125" class="Symbol">=</a> <a id="3127" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="3134" href="Naturals.Order.html#3112" class="Bound">n</a>

<a id="≤-down"></a><a id="3137" href="Naturals.Order.html#3137" class="Function">≤-down</a> <a id="3144" class="Symbol">:</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Naturals.Order.html#3147" class="Bound">m</a> <a id="3149" href="Naturals.Order.html#3149" class="Bound">n</a> <a id="3151" class="Symbol">:</a> <a id="3153" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3154" class="Symbol">)</a> <a id="3156" class="Symbol">→</a> <a id="3158" href="Naturals.Order.html#3147" class="Bound">m</a> <a id="3160" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3162" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3167" href="Naturals.Order.html#3149" class="Bound">n</a> <a id="3169" class="Symbol">→</a> <a id="3171" class="Symbol">(</a><a id="3172" href="Naturals.Order.html#3147" class="Bound">m</a> <a id="3174" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3176" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3181" href="Naturals.Order.html#3149" class="Bound">n</a><a id="3182" class="Symbol">)</a> <a id="3184" class="Symbol">→</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Naturals.Order.html#3147" class="Bound">m</a> <a id="3189" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3191" href="Naturals.Order.html#3149" class="Bound">n</a><a id="3192" class="Symbol">)</a>
<a id="3194" href="Naturals.Order.html#3137" class="Function">≤-down</a> <a id="3201" href="Naturals.Order.html#3201" class="Bound">m</a> <a id="3203" href="Naturals.Order.html#3203" class="Bound">n</a> <a id="3205" href="Naturals.Order.html#3205" class="Bound">l</a> <a id="3207" href="Naturals.Order.html#3207" class="Bound">u</a> <a id="3209" class="Symbol">=</a> <a id="3211" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="3217" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3220" class="Symbol">(λ</a> <a id="3223" href="Naturals.Order.html#3223" class="Bound">p</a> <a id="3225" class="Symbol">→</a> <a id="3227" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3234" class="Symbol">(</a><a id="3235" href="Naturals.Order.html#3207" class="Bound">u</a> <a id="3237" href="Naturals.Order.html#3223" class="Bound">p</a><a id="3238" class="Symbol">))</a> <a id="3241" class="Symbol">(</a><a id="3242" href="Naturals.Order.html#2774" class="Function">≤-split</a> <a id="3250" href="Naturals.Order.html#3201" class="Bound">m</a> <a id="3252" href="Naturals.Order.html#3203" class="Bound">n</a> <a id="3254" href="Naturals.Order.html#3205" class="Bound">l</a><a id="3255" class="Symbol">)</a>

<a id="≤-+"></a><a id="3258" href="Naturals.Order.html#3258" class="Function">≤-+</a> <a id="3262" class="Symbol">:</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Naturals.Order.html#3265" class="Bound">m</a> <a id="3267" href="Naturals.Order.html#3267" class="Bound">n</a> <a id="3269" class="Symbol">:</a> <a id="3271" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3272" class="Symbol">)</a> <a id="3274" class="Symbol">→</a> <a id="3276" class="Symbol">(</a><a id="3277" href="Naturals.Order.html#3265" class="Bound">m</a> <a id="3279" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3281" href="Naturals.Order.html#3265" class="Bound">m</a> <a id="3283" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="3286" href="Naturals.Order.html#3267" class="Bound">n</a><a id="3287" class="Symbol">)</a>
<a id="3289" href="Naturals.Order.html#3258" class="Function">≤-+</a> <a id="3293" href="Naturals.Order.html#3293" class="Bound">m</a> <a id="3295" class="Number">0</a>        <a id="3304" class="Symbol">=</a> <a id="3306" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="3313" href="Naturals.Order.html#3293" class="Bound">m</a>
<a id="3315" href="Naturals.Order.html#3258" class="Function">≤-+</a> <a id="3319" href="Naturals.Order.html#3319" class="Bound">m</a> <a id="3321" class="Symbol">(</a><a id="3322" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3327" href="Naturals.Order.html#3327" class="Bound">n</a><a id="3328" class="Symbol">)</a> <a id="3330" class="Symbol">=</a> <a id="3332" href="Naturals.Order.html#2991" class="Function">≤-join</a> <a id="3339" href="Naturals.Order.html#3319" class="Bound">m</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Naturals.Order.html#3319" class="Bound">m</a> <a id="3344" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="3347" href="Naturals.Order.html#3327" class="Bound">n</a><a id="3348" class="Symbol">)</a> <a id="3350" class="Symbol">(</a><a id="3351" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3355" href="Naturals.Order.html#3368" class="Function">IH</a><a id="3357" class="Symbol">)</a>
 <a id="3360" class="Keyword">where</a>
  <a id="3368" href="Naturals.Order.html#3368" class="Function">IH</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Naturals.Order.html#3319" class="Bound">m</a> <a id="3375" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3377" href="Naturals.Order.html#3319" class="Bound">m</a> <a id="3379" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="3382" href="Naturals.Order.html#3327" class="Bound">n</a>
  <a id="3386" href="Naturals.Order.html#3368" class="Function">IH</a> <a id="3389" class="Symbol">=</a> <a id="3391" href="Naturals.Order.html#3258" class="Function">≤-+</a> <a id="3395" href="Naturals.Order.html#3319" class="Bound">m</a> <a id="3397" href="Naturals.Order.html#3327" class="Bound">n</a>

<a id="≤-+&#39;"></a><a id="3400" href="Naturals.Order.html#3400" class="Function">≤-+&#39;</a> <a id="3405" class="Symbol">:</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Naturals.Order.html#3408" class="Bound">m</a> <a id="3410" href="Naturals.Order.html#3410" class="Bound">n</a> <a id="3412" class="Symbol">:</a> <a id="3414" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3415" class="Symbol">)</a> <a id="3417" class="Symbol">→</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Naturals.Order.html#3410" class="Bound">n</a> <a id="3422" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3424" href="Naturals.Order.html#3408" class="Bound">m</a> <a id="3426" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="3429" href="Naturals.Order.html#3410" class="Bound">n</a><a id="3430" class="Symbol">)</a>
<a id="3432" href="Naturals.Order.html#3400" class="Function">≤-+&#39;</a> <a id="3437" href="Naturals.Order.html#3437" class="Bound">m</a> <a id="3439" href="Naturals.Order.html#3439" class="Bound">n</a> <a id="3441" class="Symbol">=</a> <a id="3443" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3453" class="Symbol">(λ</a> <a id="3456" href="Naturals.Order.html#3456" class="Bound">k</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="Naturals.Order.html#3439" class="Bound">n</a> <a id="3462" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3464" href="Naturals.Order.html#3456" class="Bound">k</a><a id="3465" class="Symbol">)</a> <a id="3467" href="Naturals.Order.html#3488" class="Function">γ</a> <a id="3469" class="Symbol">(</a><a id="3470" href="Naturals.Order.html#3258" class="Function">≤-+</a> <a id="3474" href="Naturals.Order.html#3439" class="Bound">n</a> <a id="3476" href="Naturals.Order.html#3437" class="Bound">m</a><a id="3477" class="Symbol">)</a>
 <a id="3480" class="Keyword">where</a>
  <a id="3488" href="Naturals.Order.html#3488" class="Function">γ</a> <a id="3490" class="Symbol">:</a> <a id="3492" href="Naturals.Order.html#3439" class="Bound">n</a> <a id="3494" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="3497" href="Naturals.Order.html#3437" class="Bound">m</a> <a id="3499" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3501" href="Naturals.Order.html#3437" class="Bound">m</a> <a id="3503" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="3506" href="Naturals.Order.html#3439" class="Bound">n</a>
  <a id="3510" href="Naturals.Order.html#3488" class="Function">γ</a> <a id="3512" class="Symbol">=</a> <a id="3514" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="3537" href="Naturals.Order.html#3439" class="Bound">n</a> <a id="3539" href="Naturals.Order.html#3437" class="Bound">m</a>

<a id="_&lt;ℕ_"></a><a id="3542" href="Naturals.Order.html#3542" class="Function Operator">_&lt;ℕ_</a> <a id="3547" class="Symbol">:</a> <a id="3549" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3551" class="Symbol">→</a> <a id="3553" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3555" class="Symbol">→</a> <a id="3557" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="3560" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3562" href="Naturals.Order.html#3562" class="Bound">m</a> <a id="3564" href="Naturals.Order.html#3542" class="Function Operator">&lt;ℕ</a> <a id="3567" href="Naturals.Order.html#3567" class="Bound">n</a> <a id="3569" class="Symbol">=</a> <a id="3571" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3576" href="Naturals.Order.html#3562" class="Bound">m</a> <a id="3578" href="Naturals.Order.html#384" class="Function Operator">≤ℕ</a> <a id="3581" href="Naturals.Order.html#3567" class="Bound">n</a>

<a id="3584" class="Keyword">instance</a>
 <a id="Strict-Order-ℕ-ℕ"></a><a id="3594" href="Naturals.Order.html#3594" class="Function">Strict-Order-ℕ-ℕ</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Notation.Order.html#192" class="Record">Strict-Order</a> <a id="3626" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3628" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
 <a id="3631" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a> <a id="3635" class="Symbol">{{</a><a id="3637" href="Naturals.Order.html#3594" class="Function">Strict-Order-ℕ-ℕ</a><a id="3653" class="Symbol">}}</a> <a id="3656" class="Symbol">=</a> <a id="3658" href="Naturals.Order.html#3542" class="Function Operator">_&lt;ℕ_</a>

<a id="&lt;-succ"></a><a id="3664" href="Naturals.Order.html#3664" class="Function">&lt;-succ</a> <a id="3671" class="Symbol">:</a> <a id="3673" class="Symbol">(</a><a id="3674" href="Naturals.Order.html#3674" class="Bound">n</a> <a id="3676" class="Symbol">:</a> <a id="3678" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3679" class="Symbol">)</a> <a id="3681" class="Symbol">→</a> <a id="3683" href="Naturals.Order.html#3674" class="Bound">n</a> <a id="3685" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="3687" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3692" href="Naturals.Order.html#3674" class="Bound">n</a>
<a id="3694" href="Naturals.Order.html#3664" class="Function">&lt;-succ</a> <a id="3701" class="Symbol">=</a> <a id="3703" href="Naturals.Order.html#2105" class="Function">≤-refl</a>

<a id="not-less-than-itself"></a><a id="3711" href="Naturals.Order.html#3711" class="Function">not-less-than-itself</a> <a id="3732" class="Symbol">:</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Naturals.Order.html#3735" class="Bound">n</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">→</a> <a id="3744" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Naturals.Order.html#3735" class="Bound">n</a> <a id="3749" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="3751" href="Naturals.Order.html#3735" class="Bound">n</a><a id="3752" class="Symbol">)</a>
<a id="3754" href="Naturals.Order.html#3711" class="Function">not-less-than-itself</a> <a id="3775" class="Number">0</a>    <a id="3780" href="Naturals.Order.html#3780" class="Bound">l</a> <a id="3782" class="Symbol">=</a> <a id="3784" href="Naturals.Order.html#3780" class="Bound">l</a>
<a id="3786" href="Naturals.Order.html#3711" class="Function">not-less-than-itself</a> <a id="3807" class="Symbol">(</a><a id="3808" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3813" href="Naturals.Order.html#3813" class="Bound">n</a><a id="3814" class="Symbol">)</a> <a id="3816" href="Naturals.Order.html#3816" class="Bound">l</a> <a id="3818" class="Symbol">=</a> <a id="3820" href="Naturals.Order.html#3711" class="Function">not-less-than-itself</a> <a id="3841" href="Naturals.Order.html#3813" class="Bound">n</a> <a id="3843" href="Naturals.Order.html#3816" class="Bound">l</a>

<a id="not-less-bigger-or-equal"></a><a id="3846" href="Naturals.Order.html#3846" class="Function">not-less-bigger-or-equal</a> <a id="3871" class="Symbol">:</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Naturals.Order.html#3874" class="Bound">m</a> <a id="3876" href="Naturals.Order.html#3876" class="Bound">n</a> <a id="3878" class="Symbol">:</a> <a id="3880" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3881" class="Symbol">)</a> <a id="3883" class="Symbol">→</a> <a id="3885" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3887" class="Symbol">(</a><a id="3888" href="Naturals.Order.html#3876" class="Bound">n</a> <a id="3890" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="3892" href="Naturals.Order.html#3874" class="Bound">m</a><a id="3893" class="Symbol">)</a> <a id="3895" class="Symbol">→</a> <a id="3897" href="Naturals.Order.html#3876" class="Bound">n</a> <a id="3899" href="Notation.Order.html#597" class="Function Operator">≥</a> <a id="3901" href="Naturals.Order.html#3874" class="Bound">m</a>
<a id="3903" href="Naturals.Order.html#3846" class="Function">not-less-bigger-or-equal</a> <a id="3928" class="Number">0</a>        <a id="3937" href="Naturals.Order.html#3937" class="Bound">n</a>        <a id="3946" class="Symbol">=</a> <a id="3948" class="Symbol">λ</a> <a id="3950" href="Naturals.Order.html#3950" class="Bound">_</a> <a id="3952" class="Symbol">→</a> <a id="3954" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="3965" href="Naturals.Order.html#3937" class="Bound">n</a>
<a id="3967" href="Naturals.Order.html#3846" class="Function">not-less-bigger-or-equal</a> <a id="3992" class="Symbol">(</a><a id="3993" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3998" href="Naturals.Order.html#3998" class="Bound">m</a><a id="3999" class="Symbol">)</a> <a id="4001" class="Number">0</a>        <a id="4010" class="Symbol">=</a> <a id="4012" href="MLTT.Negation.html#1646" class="Function">¬¬-intro</a> <a id="4021" class="Symbol">(</a><a id="4022" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="4033" href="Naturals.Order.html#3998" class="Bound">m</a><a id="4034" class="Symbol">)</a>
<a id="4036" href="Naturals.Order.html#3846" class="Function">not-less-bigger-or-equal</a> <a id="4061" class="Symbol">(</a><a id="4062" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4067" href="Naturals.Order.html#4067" class="Bound">m</a><a id="4068" class="Symbol">)</a> <a id="4070" class="Symbol">(</a><a id="4071" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4076" href="Naturals.Order.html#4076" class="Bound">n</a><a id="4077" class="Symbol">)</a> <a id="4079" class="Symbol">=</a> <a id="4081" href="Naturals.Order.html#3846" class="Function">not-less-bigger-or-equal</a> <a id="4106" href="Naturals.Order.html#4067" class="Bound">m</a> <a id="4108" href="Naturals.Order.html#4076" class="Bound">n</a>

<a id="bigger-or-equal-not-less"></a><a id="4111" href="Naturals.Order.html#4111" class="Function">bigger-or-equal-not-less</a> <a id="4136" class="Symbol">:</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Naturals.Order.html#4139" class="Bound">m</a> <a id="4141" href="Naturals.Order.html#4141" class="Bound">n</a> <a id="4143" class="Symbol">:</a> <a id="4145" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4146" class="Symbol">)</a> <a id="4148" class="Symbol">→</a> <a id="4150" href="Naturals.Order.html#4141" class="Bound">n</a> <a id="4152" href="Notation.Order.html#597" class="Function Operator">≥</a> <a id="4154" href="Naturals.Order.html#4139" class="Bound">m</a> <a id="4156" class="Symbol">→</a> <a id="4158" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4160" class="Symbol">(</a><a id="4161" href="Naturals.Order.html#4141" class="Bound">n</a> <a id="4163" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="4165" href="Naturals.Order.html#4139" class="Bound">m</a><a id="4166" class="Symbol">)</a>
<a id="4168" href="Naturals.Order.html#4111" class="Function">bigger-or-equal-not-less</a> <a id="4193" href="Naturals.Order.html#4193" class="Bound">m</a> <a id="4195" href="Naturals.Order.html#4195" class="Bound">n</a> <a id="4197" href="Naturals.Order.html#4197" class="Bound">l</a> <a id="4199" href="Naturals.Order.html#4199" class="Bound">u</a> <a id="4201" class="Symbol">=</a> <a id="4203" href="Naturals.Order.html#3711" class="Function">not-less-than-itself</a> <a id="4224" href="Naturals.Order.html#4195" class="Bound">n</a> <a id="4226" href="Naturals.Order.html#4237" class="Function">γ</a>
 <a id="4229" class="Keyword">where</a>
  <a id="4237" href="Naturals.Order.html#4237" class="Function">γ</a> <a id="4239" class="Symbol">:</a> <a id="4241" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4246" href="Naturals.Order.html#4195" class="Bound">n</a> <a id="4248" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="4250" href="Naturals.Order.html#4195" class="Bound">n</a>
  <a id="4254" href="Naturals.Order.html#4237" class="Function">γ</a> <a id="4256" class="Symbol">=</a> <a id="4258" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="4266" class="Symbol">(</a><a id="4267" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4272" href="Naturals.Order.html#4195" class="Bound">n</a><a id="4273" class="Symbol">)</a> <a id="4275" href="Naturals.Order.html#4193" class="Bound">m</a> <a id="4277" href="Naturals.Order.html#4195" class="Bound">n</a> <a id="4279" href="Naturals.Order.html#4199" class="Bound">u</a> <a id="4281" href="Naturals.Order.html#4197" class="Bound">l</a>

<a id="less-not-bigger-or-equal"></a><a id="4284" href="Naturals.Order.html#4284" class="Function">less-not-bigger-or-equal</a> <a id="4309" class="Symbol">:</a> <a id="4311" class="Symbol">(</a><a id="4312" href="Naturals.Order.html#4312" class="Bound">m</a> <a id="4314" href="Naturals.Order.html#4314" class="Bound">n</a> <a id="4316" class="Symbol">:</a> <a id="4318" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4319" class="Symbol">)</a> <a id="4321" class="Symbol">→</a> <a id="4323" href="Naturals.Order.html#4312" class="Bound">m</a> <a id="4325" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="4327" href="Naturals.Order.html#4314" class="Bound">n</a> <a id="4329" class="Symbol">→</a> <a id="4331" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4333" class="Symbol">(</a><a id="4334" href="Naturals.Order.html#4314" class="Bound">n</a> <a id="4336" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="4338" href="Naturals.Order.html#4312" class="Bound">m</a><a id="4339" class="Symbol">)</a>
<a id="4341" href="Naturals.Order.html#4284" class="Function">less-not-bigger-or-equal</a> <a id="4366" href="Naturals.Order.html#4366" class="Bound">m</a> <a id="4368" href="Naturals.Order.html#4368" class="Bound">n</a> <a id="4370" href="Naturals.Order.html#4370" class="Bound">l</a> <a id="4372" href="Naturals.Order.html#4372" class="Bound">u</a> <a id="4374" class="Symbol">=</a> <a id="4376" href="Naturals.Order.html#4111" class="Function">bigger-or-equal-not-less</a> <a id="4401" href="Naturals.Order.html#4368" class="Bound">n</a> <a id="4403" href="Naturals.Order.html#4366" class="Bound">m</a> <a id="4405" href="Naturals.Order.html#4372" class="Bound">u</a> <a id="4407" href="Naturals.Order.html#4370" class="Bound">l</a>

<a id="bounded-∀-next"></a><a id="4410" href="Naturals.Order.html#4410" class="Function">bounded-∀-next</a> <a id="4425" class="Symbol">:</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Naturals.Order.html#4428" class="Bound">A</a> <a id="4430" class="Symbol">:</a> <a id="4432" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4434" class="Symbol">→</a> <a id="4436" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4438" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4440" class="Symbol">)</a> <a id="4442" class="Symbol">(</a><a id="4443" href="Naturals.Order.html#4443" class="Bound">k</a> <a id="4445" class="Symbol">:</a> <a id="4447" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4448" class="Symbol">)</a>
               <a id="4465" class="Symbol">→</a> <a id="4467" href="Naturals.Order.html#4428" class="Bound">A</a> <a id="4469" href="Naturals.Order.html#4443" class="Bound">k</a>
               <a id="4486" class="Symbol">→</a> <a id="4488" class="Symbol">((</a><a id="4490" href="Naturals.Order.html#4490" class="Bound">n</a> <a id="4492" class="Symbol">:</a> <a id="4494" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4495" class="Symbol">)</a> <a id="4497" class="Symbol">→</a> <a id="4499" href="Naturals.Order.html#4490" class="Bound">n</a> <a id="4501" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="4503" href="Naturals.Order.html#4443" class="Bound">k</a> <a id="4505" class="Symbol">→</a> <a id="4507" href="Naturals.Order.html#4428" class="Bound">A</a> <a id="4509" href="Naturals.Order.html#4490" class="Bound">n</a><a id="4510" class="Symbol">)</a>
               <a id="4527" class="Symbol">→</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Naturals.Order.html#4530" class="Bound">n</a> <a id="4532" class="Symbol">:</a> <a id="4534" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4535" class="Symbol">)</a> <a id="4537" class="Symbol">→</a> <a id="4539" href="Naturals.Order.html#4530" class="Bound">n</a> <a id="4541" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="4543" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4548" href="Naturals.Order.html#4443" class="Bound">k</a> <a id="4550" class="Symbol">→</a> <a id="4552" href="Naturals.Order.html#4428" class="Bound">A</a> <a id="4554" href="Naturals.Order.html#4530" class="Bound">n</a>
<a id="4556" href="Naturals.Order.html#4410" class="Function">bounded-∀-next</a> <a id="4571" href="Naturals.Order.html#4571" class="Bound">A</a> <a id="4573" href="Naturals.Order.html#4573" class="Bound">k</a> <a id="4575" href="Naturals.Order.html#4575" class="Bound">a</a> <a id="4577" href="Naturals.Order.html#4577" class="Bound">φ</a> <a id="4579" href="Naturals.Order.html#4579" class="Bound">n</a> <a id="4581" href="Naturals.Order.html#4581" class="Bound">l</a> <a id="4583" class="Symbol">=</a> <a id="4585" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="4591" href="Naturals.Order.html#4667" class="Function">f</a> <a id="4593" href="Naturals.Order.html#4695" class="Function">g</a> <a id="4595" href="Naturals.Order.html#4606" class="Function">s</a>
 <a id="4598" class="Keyword">where</a>
  <a id="4606" href="Naturals.Order.html#4606" class="Function">s</a> <a id="4608" class="Symbol">:</a> <a id="4610" class="Symbol">(</a><a id="4611" href="Naturals.Order.html#4579" class="Bound">n</a> <a id="4613" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="4615" href="Naturals.Order.html#4573" class="Bound">k</a><a id="4616" class="Symbol">)</a> <a id="4618" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4620" class="Symbol">(</a><a id="4621" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4626" href="Naturals.Order.html#4579" class="Bound">n</a> <a id="4628" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4630" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4635" href="Naturals.Order.html#4573" class="Bound">k</a><a id="4636" class="Symbol">)</a>
  <a id="4640" href="Naturals.Order.html#4606" class="Function">s</a> <a id="4642" class="Symbol">=</a> <a id="4644" href="Naturals.Order.html#2774" class="Function">≤-split</a> <a id="4652" class="Symbol">(</a><a id="4653" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4658" href="Naturals.Order.html#4579" class="Bound">n</a><a id="4659" class="Symbol">)</a> <a id="4661" href="Naturals.Order.html#4573" class="Bound">k</a> <a id="4663" href="Naturals.Order.html#4581" class="Bound">l</a>
  <a id="4667" href="Naturals.Order.html#4667" class="Function">f</a> <a id="4669" class="Symbol">:</a> <a id="4671" href="Naturals.Order.html#4579" class="Bound">n</a> <a id="4673" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="4675" href="Naturals.Order.html#4573" class="Bound">k</a> <a id="4677" class="Symbol">→</a> <a id="4679" href="Naturals.Order.html#4571" class="Bound">A</a> <a id="4681" href="Naturals.Order.html#4579" class="Bound">n</a>
  <a id="4685" href="Naturals.Order.html#4667" class="Function">f</a> <a id="4687" class="Symbol">=</a> <a id="4689" href="Naturals.Order.html#4577" class="Bound">φ</a> <a id="4691" href="Naturals.Order.html#4579" class="Bound">n</a>
  <a id="4695" href="Naturals.Order.html#4695" class="Function">g</a> <a id="4697" class="Symbol">:</a> <a id="4699" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4704" href="Naturals.Order.html#4579" class="Bound">n</a> <a id="4706" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4708" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4713" href="Naturals.Order.html#4573" class="Bound">k</a> <a id="4715" class="Symbol">→</a> <a id="4717" href="Naturals.Order.html#4571" class="Bound">A</a> <a id="4719" href="Naturals.Order.html#4579" class="Bound">n</a>
  <a id="4723" href="Naturals.Order.html#4695" class="Function">g</a> <a id="4725" href="Naturals.Order.html#4725" class="Bound">p</a> <a id="4727" class="Symbol">=</a> <a id="4729" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="4741" href="Naturals.Order.html#4571" class="Bound">A</a> <a id="4743" class="Symbol">(</a><a id="4744" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="4752" href="Naturals.Order.html#4725" class="Bound">p</a><a id="4753" class="Symbol">)</a> <a id="4755" href="Naturals.Order.html#4575" class="Bound">a</a>

<a id="4758" class="Markup">\end{code}</a><a id="4768" class="Background">

Added 20th June 2018:

</a><a id="4793" class="Markup">\begin{code}</a>

<a id="&lt;-is-prop-valued"></a><a id="4807" href="Naturals.Order.html#4807" class="Function">&lt;-is-prop-valued</a> <a id="4824" class="Symbol">:</a> <a id="4826" class="Symbol">(</a><a id="4827" href="Naturals.Order.html#4827" class="Bound">m</a> <a id="4829" href="Naturals.Order.html#4829" class="Bound">n</a> <a id="4831" class="Symbol">:</a> <a id="4833" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4834" class="Symbol">)</a> <a id="4836" class="Symbol">→</a> <a id="4838" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4846" class="Symbol">(</a><a id="4847" href="Naturals.Order.html#4827" class="Bound">m</a> <a id="4849" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="4851" href="Naturals.Order.html#4829" class="Bound">n</a><a id="4852" class="Symbol">)</a>
<a id="4854" href="Naturals.Order.html#4807" class="Function">&lt;-is-prop-valued</a> <a id="4871" href="Naturals.Order.html#4871" class="Bound">m</a> <a id="4873" href="Naturals.Order.html#4873" class="Bound">n</a> <a id="4875" class="Symbol">=</a> <a id="4877" href="Naturals.Order.html#532" class="Function">≤-is-prop-valued</a> <a id="4894" class="Symbol">(</a><a id="4895" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4900" href="Naturals.Order.html#4871" class="Bound">m</a><a id="4901" class="Symbol">)</a> <a id="4903" href="Naturals.Order.html#4873" class="Bound">n</a>

<a id="&lt;-coarser-than-≤"></a><a id="4906" href="Naturals.Order.html#4906" class="Function">&lt;-coarser-than-≤</a> <a id="4923" class="Symbol">:</a> <a id="4925" class="Symbol">(</a><a id="4926" href="Naturals.Order.html#4926" class="Bound">m</a> <a id="4928" href="Naturals.Order.html#4928" class="Bound">n</a> <a id="4930" class="Symbol">:</a> <a id="4932" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4933" class="Symbol">)</a> <a id="4935" class="Symbol">→</a> <a id="4937" href="Naturals.Order.html#4926" class="Bound">m</a> <a id="4939" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="4941" href="Naturals.Order.html#4928" class="Bound">n</a> <a id="4943" class="Symbol">→</a> <a id="4945" href="Naturals.Order.html#4926" class="Bound">m</a> <a id="4947" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="4949" href="Naturals.Order.html#4928" class="Bound">n</a>
<a id="4951" href="Naturals.Order.html#4906" class="Function">&lt;-coarser-than-≤</a> <a id="4968" href="Naturals.Order.html#4968" class="Bound">m</a> <a id="4970" href="Naturals.Order.html#4970" class="Bound">n</a> <a id="4972" class="Symbol">=</a> <a id="4974" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="4982" href="Naturals.Order.html#4968" class="Bound">m</a> <a id="4984" class="Symbol">(</a><a id="4985" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4990" href="Naturals.Order.html#4968" class="Bound">m</a><a id="4991" class="Symbol">)</a> <a id="4993" href="Naturals.Order.html#4970" class="Bound">n</a> <a id="4995" class="Symbol">(</a><a id="4996" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="5003" href="Naturals.Order.html#4968" class="Bound">m</a><a id="5004" class="Symbol">)</a>

<a id="&lt;-trans"></a><a id="5007" href="Naturals.Order.html#5007" class="Function">&lt;-trans</a> <a id="5015" class="Symbol">:</a> <a id="5017" class="Symbol">(</a><a id="5018" href="Naturals.Order.html#5018" class="Bound">l</a> <a id="5020" href="Naturals.Order.html#5020" class="Bound">m</a> <a id="5022" href="Naturals.Order.html#5022" class="Bound">n</a> <a id="5024" class="Symbol">:</a> <a id="5026" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5027" class="Symbol">)</a> <a id="5029" class="Symbol">→</a> <a id="5031" href="Naturals.Order.html#5018" class="Bound">l</a> <a id="5033" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="5035" href="Naturals.Order.html#5020" class="Bound">m</a> <a id="5037" class="Symbol">→</a> <a id="5039" href="Naturals.Order.html#5020" class="Bound">m</a> <a id="5041" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="5043" href="Naturals.Order.html#5022" class="Bound">n</a> <a id="5045" class="Symbol">→</a> <a id="5047" href="Naturals.Order.html#5018" class="Bound">l</a> <a id="5049" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="5051" href="Naturals.Order.html#5022" class="Bound">n</a>
<a id="5053" href="Naturals.Order.html#5007" class="Function">&lt;-trans</a> <a id="5061" href="Naturals.Order.html#5061" class="Bound">l</a> <a id="5063" href="Naturals.Order.html#5063" class="Bound">m</a> <a id="5065" href="Naturals.Order.html#5065" class="Bound">n</a> <a id="5067" href="Naturals.Order.html#5067" class="Bound">u</a> <a id="5069" href="Naturals.Order.html#5069" class="Bound">v</a> <a id="5071" class="Symbol">=</a> <a id="5073" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="5081" class="Symbol">(</a><a id="5082" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5087" href="Naturals.Order.html#5061" class="Bound">l</a><a id="5088" class="Symbol">)</a> <a id="5090" href="Naturals.Order.html#5063" class="Bound">m</a> <a id="5092" href="Naturals.Order.html#5065" class="Bound">n</a> <a id="5094" href="Naturals.Order.html#5067" class="Bound">u</a> <a id="5096" class="Symbol">(</a><a id="5097" href="Naturals.Order.html#4906" class="Function">&lt;-coarser-than-≤</a> <a id="5114" href="Naturals.Order.html#5063" class="Bound">m</a> <a id="5116" href="Naturals.Order.html#5065" class="Bound">n</a> <a id="5118" href="Naturals.Order.html#5069" class="Bound">v</a><a id="5119" class="Symbol">)</a>

<a id="&lt;-split"></a><a id="5122" href="Naturals.Order.html#5122" class="Function">&lt;-split</a> <a id="5130" class="Symbol">:</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Naturals.Order.html#5133" class="Bound">m</a> <a id="5135" href="Naturals.Order.html#5135" class="Bound">n</a> <a id="5137" class="Symbol">:</a> <a id="5139" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5140" class="Symbol">)</a> <a id="5142" class="Symbol">→</a> <a id="5144" href="Naturals.Order.html#5133" class="Bound">m</a> <a id="5146" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="5148" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5153" href="Naturals.Order.html#5135" class="Bound">n</a> <a id="5155" class="Symbol">→</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Naturals.Order.html#5133" class="Bound">m</a> <a id="5160" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="5162" href="Naturals.Order.html#5135" class="Bound">n</a><a id="5163" class="Symbol">)</a> <a id="5165" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5167" class="Symbol">(</a><a id="5168" href="Naturals.Order.html#5133" class="Bound">m</a> <a id="5170" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5172" href="Naturals.Order.html#5135" class="Bound">n</a><a id="5173" class="Symbol">)</a>
<a id="5175" href="Naturals.Order.html#5122" class="Function">&lt;-split</a> <a id="5183" href="Naturals.Order.html#5183" class="Bound">m</a> <a id="5185" class="Number">0</a>        <a id="5194" href="Naturals.Order.html#5194" class="Bound">l</a> <a id="5196" class="Symbol">=</a> <a id="5198" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5202" class="Symbol">(</a><a id="5203" href="Naturals.Order.html#2672" class="Function">unique-least</a> <a id="5216" href="Naturals.Order.html#5183" class="Bound">m</a> <a id="5218" href="Naturals.Order.html#5194" class="Bound">l</a><a id="5219" class="Symbol">)</a>
<a id="5221" href="Naturals.Order.html#5122" class="Function">&lt;-split</a> <a id="5229" href="Naturals.Order.html#5229" class="Bound">m</a> <a id="5231" class="Symbol">(</a><a id="5232" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5237" href="Naturals.Order.html#5237" class="Bound">n</a><a id="5238" class="Symbol">)</a> <a id="5240" href="Naturals.Order.html#5240" class="Bound">l</a> <a id="5242" class="Symbol">=</a> <a id="5244" href="Naturals.Order.html#2774" class="Function">≤-split</a> <a id="5252" href="Naturals.Order.html#5229" class="Bound">m</a> <a id="5254" href="Naturals.Order.html#5237" class="Bound">n</a> <a id="5256" href="Naturals.Order.html#5240" class="Bound">l</a>

<a id="regress"></a><a id="5259" href="Naturals.Order.html#5259" class="Function">regress</a> <a id="5267" class="Symbol">:</a> <a id="5269" class="Symbol">(</a><a id="5270" href="Naturals.Order.html#5270" class="Bound">P</a> <a id="5272" class="Symbol">:</a> <a id="5274" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="5276" class="Symbol">→</a> <a id="5278" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5280" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5282" class="Symbol">)</a>
        <a id="5292" class="Symbol">→</a> <a id="5294" class="Symbol">((</a><a id="5296" href="Naturals.Order.html#5296" class="Bound">n</a> <a id="5298" class="Symbol">:</a> <a id="5300" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5301" class="Symbol">)</a> <a id="5303" class="Symbol">→</a> <a id="5305" href="Naturals.Order.html#5270" class="Bound">P</a> <a id="5307" class="Symbol">(</a><a id="5308" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5313" href="Naturals.Order.html#5296" class="Bound">n</a><a id="5314" class="Symbol">)</a> <a id="5316" class="Symbol">→</a> <a id="5318" href="Naturals.Order.html#5270" class="Bound">P</a> <a id="5320" href="Naturals.Order.html#5296" class="Bound">n</a><a id="5321" class="Symbol">)</a>
        <a id="5331" class="Symbol">→</a> <a id="5333" class="Symbol">(</a><a id="5334" href="Naturals.Order.html#5334" class="Bound">n</a> <a id="5336" href="Naturals.Order.html#5336" class="Bound">m</a> <a id="5338" class="Symbol">:</a> <a id="5340" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5341" class="Symbol">)</a> <a id="5343" class="Symbol">→</a> <a id="5345" href="Naturals.Order.html#5336" class="Bound">m</a> <a id="5347" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="5349" href="Naturals.Order.html#5334" class="Bound">n</a> <a id="5351" class="Symbol">→</a> <a id="5353" href="Naturals.Order.html#5270" class="Bound">P</a> <a id="5355" href="Naturals.Order.html#5334" class="Bound">n</a> <a id="5357" class="Symbol">→</a> <a id="5359" href="Naturals.Order.html#5270" class="Bound">P</a> <a id="5361" href="Naturals.Order.html#5336" class="Bound">m</a>
<a id="5363" href="Naturals.Order.html#5259" class="Function">regress</a> <a id="5371" href="Naturals.Order.html#5371" class="Bound">P</a> <a id="5373" href="Naturals.Order.html#5373" class="Bound">ρ</a> <a id="5375" class="Number">0</a>    <a id="5380" href="Naturals.Order.html#5380" class="Bound">m</a> <a id="5382" href="Naturals.Order.html#5382" class="Bound">l</a> <a id="5384" href="Naturals.Order.html#5384" class="Bound">p</a> <a id="5386" class="Symbol">=</a> <a id="5388" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="5400" href="Naturals.Order.html#5371" class="Bound">P</a> <a id="5402" class="Symbol">(</a><a id="5403" href="Naturals.Order.html#2672" class="Function">unique-least</a> <a id="5416" href="Naturals.Order.html#5380" class="Bound">m</a> <a id="5418" href="Naturals.Order.html#5382" class="Bound">l</a><a id="5419" class="Symbol">)</a> <a id="5421" href="Naturals.Order.html#5384" class="Bound">p</a>
<a id="5423" href="Naturals.Order.html#5259" class="Function">regress</a> <a id="5431" href="Naturals.Order.html#5431" class="Bound">P</a> <a id="5433" href="Naturals.Order.html#5433" class="Bound">ρ</a> <a id="5435" class="Symbol">(</a><a id="5436" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5441" href="Naturals.Order.html#5441" class="Bound">n</a><a id="5442" class="Symbol">)</a> <a id="5444" href="Naturals.Order.html#5444" class="Bound">m</a> <a id="5446" href="Naturals.Order.html#5446" class="Bound">l</a> <a id="5448" href="Naturals.Order.html#5448" class="Bound">p</a> <a id="5450" class="Symbol">=</a> <a id="5452" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="5458" class="Symbol">(λ</a> <a id="5461" class="Symbol">(</a><a id="5462" href="Naturals.Order.html#5462" class="Bound">l&#39;</a> <a id="5465" class="Symbol">:</a> <a id="5467" href="Naturals.Order.html#5444" class="Bound">m</a> <a id="5469" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="5471" href="Naturals.Order.html#5441" class="Bound">n</a><a id="5472" class="Symbol">)</a> <a id="5474" class="Symbol">→</a> <a id="5476" href="Naturals.Order.html#5629" class="Function">IH</a> <a id="5479" href="Naturals.Order.html#5444" class="Bound">m</a> <a id="5481" href="Naturals.Order.html#5462" class="Bound">l&#39;</a> <a id="5484" class="Symbol">(</a><a id="5485" href="Naturals.Order.html#5433" class="Bound">ρ</a> <a id="5487" href="Naturals.Order.html#5441" class="Bound">n</a> <a id="5489" href="Naturals.Order.html#5448" class="Bound">p</a><a id="5490" class="Symbol">))</a>
                                   <a id="5528" class="Symbol">(λ</a> <a id="5531" class="Symbol">(</a><a id="5532" href="Naturals.Order.html#5532" class="Bound">r</a> <a id="5534" class="Symbol">:</a> <a id="5536" href="Naturals.Order.html#5444" class="Bound">m</a> <a id="5538" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5540" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5545" href="Naturals.Order.html#5441" class="Bound">n</a><a id="5546" class="Symbol">)</a> <a id="5548" class="Symbol">→</a> <a id="5550" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="5562" href="Naturals.Order.html#5431" class="Bound">P</a> <a id="5564" href="Naturals.Order.html#5532" class="Bound">r</a> <a id="5566" href="Naturals.Order.html#5448" class="Bound">p</a><a id="5567" class="Symbol">)</a>
                                   <a id="5604" class="Symbol">(</a><a id="5605" href="Naturals.Order.html#2774" class="Function">≤-split</a> <a id="5613" href="Naturals.Order.html#5444" class="Bound">m</a> <a id="5615" href="Naturals.Order.html#5441" class="Bound">n</a> <a id="5617" href="Naturals.Order.html#5446" class="Bound">l</a><a id="5618" class="Symbol">)</a>
 <a id="5621" class="Keyword">where</a>
  <a id="5629" href="Naturals.Order.html#5629" class="Function">IH</a> <a id="5632" class="Symbol">:</a> <a id="5634" class="Symbol">(</a><a id="5635" href="Naturals.Order.html#5635" class="Bound">m</a> <a id="5637" class="Symbol">:</a> <a id="5639" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5640" class="Symbol">)</a> <a id="5642" class="Symbol">→</a> <a id="5644" href="Naturals.Order.html#5635" class="Bound">m</a> <a id="5646" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="5648" href="Naturals.Order.html#5441" class="Bound">n</a> <a id="5650" class="Symbol">→</a> <a id="5652" href="Naturals.Order.html#5431" class="Bound">P</a> <a id="5654" href="Naturals.Order.html#5441" class="Bound">n</a> <a id="5656" class="Symbol">→</a> <a id="5658" href="Naturals.Order.html#5431" class="Bound">P</a> <a id="5660" href="Naturals.Order.html#5635" class="Bound">m</a>
  <a id="5664" href="Naturals.Order.html#5629" class="Function">IH</a> <a id="5667" class="Symbol">=</a> <a id="5669" href="Naturals.Order.html#5259" class="Function">regress</a> <a id="5677" href="Naturals.Order.html#5431" class="Bound">P</a> <a id="5679" href="Naturals.Order.html#5433" class="Bound">ρ</a> <a id="5681" href="Naturals.Order.html#5441" class="Bound">n</a>

<a id="&lt;-is-well-founded"></a><a id="5684" href="Naturals.Order.html#5684" class="Function">&lt;-is-well-founded</a> <a id="5702" class="Symbol">:</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Naturals.Order.html#5705" class="Bound">m</a> <a id="5707" class="Symbol">:</a> <a id="5709" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5710" class="Symbol">)</a> <a id="5712" class="Symbol">→</a> <a id="5714" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="5728" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a> <a id="5732" href="Naturals.Order.html#5705" class="Bound">m</a>
<a id="5734" href="Naturals.Order.html#5684" class="Function">&lt;-is-well-founded</a> <a id="5752" class="Number">0</a>        <a id="5761" class="Symbol">=</a> <a id="5763" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="5767" class="Symbol">(λ</a> <a id="5770" href="Naturals.Order.html#5770" class="Bound">y</a> <a id="5772" href="Naturals.Order.html#5772" class="Bound">l</a> <a id="5774" class="Symbol">→</a> <a id="5776" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="5790" href="Naturals.Order.html#5772" class="Bound">l</a><a id="5791" class="Symbol">)</a>
<a id="5793" href="Naturals.Order.html#5684" class="Function">&lt;-is-well-founded</a> <a id="5811" class="Symbol">(</a><a id="5812" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5817" href="Naturals.Order.html#5817" class="Bound">m</a><a id="5818" class="Symbol">)</a> <a id="5820" class="Symbol">=</a> <a id="5822" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="5826" class="Symbol">(</a><a id="5827" href="Naturals.Order.html#5861" class="Function">τ</a> <a id="5829" class="Symbol">(</a><a id="5830" href="Naturals.Order.html#5684" class="Function">&lt;-is-well-founded</a> <a id="5848" href="Naturals.Order.html#5817" class="Bound">m</a><a id="5849" class="Symbol">))</a>
 <a id="5853" class="Keyword">where</a>
  <a id="5861" href="Naturals.Order.html#5861" class="Function">τ</a> <a id="5863" class="Symbol">:</a> <a id="5865" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="5879" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a> <a id="5883" href="Naturals.Order.html#5817" class="Bound">m</a> <a id="5885" class="Symbol">→</a> <a id="5887" class="Symbol">(</a><a id="5888" href="Naturals.Order.html#5888" class="Bound">n</a> <a id="5890" class="Symbol">:</a> <a id="5892" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5893" class="Symbol">)</a> <a id="5895" class="Symbol">→</a> <a id="5897" href="Naturals.Order.html#5888" class="Bound">n</a> <a id="5899" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="5901" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5906" href="Naturals.Order.html#5817" class="Bound">m</a> <a id="5908" class="Symbol">→</a> <a id="5910" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="5924" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a> <a id="5928" href="Naturals.Order.html#5888" class="Bound">n</a>
  <a id="5932" href="Naturals.Order.html#5861" class="Function">τ</a> <a id="5934" href="Naturals.Order.html#5934" class="Bound">a</a> <a id="5936" href="Naturals.Order.html#5936" class="Bound">n</a> <a id="5938" href="Naturals.Order.html#5938" class="Bound">u</a> <a id="5940" class="Symbol">=</a> <a id="5942" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="5948" class="Symbol">(λ</a> <a id="5951" class="Symbol">(</a><a id="5952" href="Naturals.Order.html#5952" class="Bound">v</a> <a id="5954" class="Symbol">:</a> <a id="5956" href="Naturals.Order.html#5936" class="Bound">n</a> <a id="5958" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="5960" href="Naturals.Order.html#5817" class="Bound">m</a><a id="5961" class="Symbol">)</a> <a id="5963" class="Symbol">→</a> <a id="5965" href="Ordinals.Notions.html#1225" class="Function">prev</a> <a id="5970" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a> <a id="5974" href="Naturals.Order.html#5934" class="Bound">a</a> <a id="5976" href="Naturals.Order.html#5936" class="Bound">n</a> <a id="5978" href="Naturals.Order.html#5952" class="Bound">v</a><a id="5979" class="Symbol">)</a>
                  <a id="5999" class="Symbol">(λ</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Naturals.Order.html#6003" class="Bound">p</a> <a id="6005" class="Symbol">:</a> <a id="6007" href="Naturals.Order.html#5936" class="Bound">n</a> <a id="6009" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6011" href="Naturals.Order.html#5817" class="Bound">m</a><a id="6012" class="Symbol">)</a> <a id="6014" class="Symbol">→</a> <a id="6016" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="6028" class="Symbol">(</a><a id="6029" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="6043" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a><a id="6046" class="Symbol">)</a> <a id="6048" href="Naturals.Order.html#6003" class="Bound">p</a> <a id="6050" href="Naturals.Order.html#5934" class="Bound">a</a><a id="6051" class="Symbol">)</a>
                  <a id="6071" class="Symbol">(</a><a id="6072" href="Naturals.Order.html#5122" class="Function">&lt;-split</a> <a id="6080" href="Naturals.Order.html#5936" class="Bound">n</a> <a id="6082" href="Naturals.Order.html#5817" class="Bound">m</a> <a id="6084" href="Naturals.Order.html#5938" class="Bound">u</a><a id="6085" class="Symbol">)</a>

<a id="course-of-values-induction"></a><a id="6088" href="Naturals.Order.html#6088" class="Function">course-of-values-induction</a> <a id="6115" class="Symbol">:</a> <a id="6117" class="Symbol">(</a><a id="6118" href="Naturals.Order.html#6118" class="Bound">P</a> <a id="6120" class="Symbol">:</a> <a id="6122" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6124" class="Symbol">→</a> <a id="6126" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6128" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6130" class="Symbol">)</a>
                           <a id="6159" class="Symbol">→</a> <a id="6161" class="Symbol">((</a><a id="6163" href="Naturals.Order.html#6163" class="Bound">n</a> <a id="6165" class="Symbol">:</a> <a id="6167" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6168" class="Symbol">)</a> <a id="6170" class="Symbol">→</a> <a id="6172" class="Symbol">((</a><a id="6174" href="Naturals.Order.html#6174" class="Bound">m</a> <a id="6176" class="Symbol">:</a> <a id="6178" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6179" class="Symbol">)</a> <a id="6181" class="Symbol">→</a> <a id="6183" href="Naturals.Order.html#6174" class="Bound">m</a> <a id="6185" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="6187" href="Naturals.Order.html#6163" class="Bound">n</a> <a id="6189" class="Symbol">→</a> <a id="6191" href="Naturals.Order.html#6118" class="Bound">P</a> <a id="6193" href="Naturals.Order.html#6174" class="Bound">m</a><a id="6194" class="Symbol">)</a> <a id="6196" class="Symbol">→</a> <a id="6198" href="Naturals.Order.html#6118" class="Bound">P</a> <a id="6200" href="Naturals.Order.html#6163" class="Bound">n</a><a id="6201" class="Symbol">)</a>
                           <a id="6230" class="Symbol">→</a> <a id="6232" class="Symbol">(</a><a id="6233" href="Naturals.Order.html#6233" class="Bound">n</a> <a id="6235" class="Symbol">:</a> <a id="6237" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6238" class="Symbol">)</a> <a id="6240" class="Symbol">→</a> <a id="6242" href="Naturals.Order.html#6118" class="Bound">P</a> <a id="6244" href="Naturals.Order.html#6233" class="Bound">n</a>
<a id="6246" href="Naturals.Order.html#6088" class="Function">course-of-values-induction</a> <a id="6273" class="Symbol">=</a> <a id="6275" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="6297" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a> <a id="6301" href="Naturals.Order.html#5684" class="Function">&lt;-is-well-founded</a>

<a id="course-of-values-induction-on-value-of-function"></a><a id="6320" href="Naturals.Order.html#6320" class="Function">course-of-values-induction-on-value-of-function</a>
 <a id="6369" class="Symbol">:</a> <a id="6371" class="Symbol">{</a><a id="6372" href="Naturals.Order.html#6372" class="Bound">X</a> <a id="6374" class="Symbol">:</a> <a id="6376" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6378" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6380" class="Symbol">}</a>
   <a id="6385" class="Symbol">(</a><a id="6386" href="Naturals.Order.html#6386" class="Bound">f</a> <a id="6388" class="Symbol">:</a> <a id="6390" href="Naturals.Order.html#6372" class="Bound">X</a> <a id="6392" class="Symbol">→</a> <a id="6394" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6395" class="Symbol">)</a>
   <a id="6400" class="Symbol">(</a><a id="6401" href="Naturals.Order.html#6401" class="Bound">P</a> <a id="6403" class="Symbol">:</a> <a id="6405" href="Naturals.Order.html#6372" class="Bound">X</a> <a id="6407" class="Symbol">→</a> <a id="6409" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6411" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6413" class="Symbol">)</a>
 <a id="6416" class="Symbol">→</a> <a id="6418" class="Symbol">((</a><a id="6420" href="Naturals.Order.html#6420" class="Bound">x</a> <a id="6422" class="Symbol">:</a> <a id="6424" href="Naturals.Order.html#6372" class="Bound">X</a><a id="6425" class="Symbol">)</a> <a id="6427" class="Symbol">→</a> <a id="6429" class="Symbol">((</a><a id="6431" href="Naturals.Order.html#6431" class="Bound">y</a> <a id="6433" class="Symbol">:</a> <a id="6435" href="Naturals.Order.html#6372" class="Bound">X</a><a id="6436" class="Symbol">)</a> <a id="6438" class="Symbol">→</a> <a id="6440" href="Naturals.Order.html#6386" class="Bound">f</a> <a id="6442" href="Naturals.Order.html#6431" class="Bound">y</a> <a id="6444" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="6446" href="Naturals.Order.html#6386" class="Bound">f</a> <a id="6448" href="Naturals.Order.html#6420" class="Bound">x</a> <a id="6450" class="Symbol">→</a> <a id="6452" href="Naturals.Order.html#6401" class="Bound">P</a> <a id="6454" href="Naturals.Order.html#6431" class="Bound">y</a><a id="6455" class="Symbol">)</a> <a id="6457" class="Symbol">→</a> <a id="6459" href="Naturals.Order.html#6401" class="Bound">P</a> <a id="6461" href="Naturals.Order.html#6420" class="Bound">x</a><a id="6462" class="Symbol">)</a>
 <a id="6465" class="Symbol">→</a> <a id="6467" class="Symbol">(</a><a id="6468" href="Naturals.Order.html#6468" class="Bound">x</a> <a id="6470" class="Symbol">:</a> <a id="6472" href="Naturals.Order.html#6372" class="Bound">X</a><a id="6473" class="Symbol">)</a> <a id="6475" class="Symbol">→</a> <a id="6477" href="Naturals.Order.html#6401" class="Bound">P</a> <a id="6479" href="Naturals.Order.html#6468" class="Bound">x</a>
<a id="6481" href="Naturals.Order.html#6320" class="Function">course-of-values-induction-on-value-of-function</a>
 <a id="6530" class="Symbol">{</a><a id="6531" href="Naturals.Order.html#6531" class="Bound">𝓤</a><a id="6532" class="Symbol">}</a> <a id="6534" class="Symbol">{</a><a id="6535" href="Naturals.Order.html#6535" class="Bound">𝓥</a><a id="6536" class="Symbol">}</a> <a id="6538" class="Symbol">{</a><a id="6539" href="Naturals.Order.html#6539" class="Bound">X</a><a id="6540" class="Symbol">}</a> <a id="6542" href="Naturals.Order.html#6542" class="Bound">f</a> <a id="6544" href="Naturals.Order.html#6544" class="Bound">P</a> <a id="6546" href="Naturals.Order.html#6546" class="Bound">h</a> <a id="6548" href="Naturals.Order.html#6548" class="Bound">x</a> <a id="6550" class="Symbol">=</a> <a id="6552" href="Naturals.Order.html#6723" class="Function">II</a> <a id="6555" class="Symbol">(</a><a id="6556" href="Naturals.Order.html#6542" class="Bound">f</a> <a id="6558" href="Naturals.Order.html#6548" class="Bound">x</a><a id="6559" class="Symbol">)</a> <a id="6561" href="Naturals.Order.html#6548" class="Bound">x</a> <a id="6563" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="6569" class="Keyword">where</a>
  <a id="6577" href="Naturals.Order.html#6577" class="Function">A</a> <a id="6579" class="Symbol">:</a> <a id="6581" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6583" class="Symbol">→</a> <a id="6585" href="Naturals.Order.html#6531" class="Bound">𝓤</a> <a id="6587" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6589" href="Naturals.Order.html#6535" class="Bound">𝓥</a> <a id="6591" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="6595" href="Naturals.Order.html#6577" class="Function">A</a> <a id="6597" href="Naturals.Order.html#6597" class="Bound">n</a> <a id="6599" class="Symbol">=</a> <a id="6601" class="Symbol">(</a><a id="6602" href="Naturals.Order.html#6602" class="Bound">x</a> <a id="6604" class="Symbol">:</a> <a id="6606" href="Naturals.Order.html#6539" class="Bound">X</a><a id="6607" class="Symbol">)</a> <a id="6609" class="Symbol">→</a> <a id="6611" href="Naturals.Order.html#6542" class="Bound">f</a> <a id="6613" href="Naturals.Order.html#6602" class="Bound">x</a> <a id="6615" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6617" href="Naturals.Order.html#6597" class="Bound">n</a> <a id="6619" class="Symbol">→</a> <a id="6621" href="Naturals.Order.html#6544" class="Bound">P</a> <a id="6623" href="Naturals.Order.html#6602" class="Bound">x</a>

  <a id="6628" href="Naturals.Order.html#6628" class="Function">I</a> <a id="6630" class="Symbol">:</a> <a id="6632" class="Symbol">(</a><a id="6633" href="Naturals.Order.html#6633" class="Bound">n</a> <a id="6635" class="Symbol">:</a> <a id="6637" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6638" class="Symbol">)</a> <a id="6640" class="Symbol">→</a> <a id="6642" class="Symbol">((</a><a id="6644" href="Naturals.Order.html#6644" class="Bound">m</a> <a id="6646" class="Symbol">:</a> <a id="6648" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6649" class="Symbol">)</a> <a id="6651" class="Symbol">→</a> <a id="6653" href="Naturals.Order.html#6644" class="Bound">m</a> <a id="6655" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="6657" href="Naturals.Order.html#6633" class="Bound">n</a> <a id="6659" class="Symbol">→</a> <a id="6661" href="Naturals.Order.html#6577" class="Function">A</a> <a id="6663" href="Naturals.Order.html#6644" class="Bound">m</a><a id="6664" class="Symbol">)</a> <a id="6666" class="Symbol">→</a> <a id="6668" href="Naturals.Order.html#6577" class="Function">A</a> <a id="6670" href="Naturals.Order.html#6633" class="Bound">n</a>
  <a id="6674" href="Naturals.Order.html#6628" class="Function">I</a> <a id="6676" href="Naturals.Order.html#6676" class="Bound">n</a> <a id="6678" href="Naturals.Order.html#6678" class="Bound">g</a> <a id="6680" href="Naturals.Order.html#6680" class="Bound">x</a> <a id="6682" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6687" class="Symbol">=</a> <a id="6689" href="Naturals.Order.html#6546" class="Bound">h</a> <a id="6691" href="Naturals.Order.html#6680" class="Bound">x</a> <a id="6693" class="Symbol">(λ</a> <a id="6696" href="Naturals.Order.html#6696" class="Bound">y</a> <a id="6698" href="Naturals.Order.html#6698" class="Bound">l</a> <a id="6700" class="Symbol">→</a> <a id="6702" href="Naturals.Order.html#6678" class="Bound">g</a> <a id="6704" class="Symbol">(</a><a id="6705" href="Naturals.Order.html#6542" class="Bound">f</a> <a id="6707" href="Naturals.Order.html#6696" class="Bound">y</a><a id="6708" class="Symbol">)</a> <a id="6710" href="Naturals.Order.html#6698" class="Bound">l</a> <a id="6712" href="Naturals.Order.html#6696" class="Bound">y</a> <a id="6714" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="6718" class="Symbol">)</a>

  <a id="6723" href="Naturals.Order.html#6723" class="Function">II</a> <a id="6726" class="Symbol">:</a> <a id="6728" class="Symbol">(</a><a id="6729" href="Naturals.Order.html#6729" class="Bound">n</a> <a id="6731" class="Symbol">:</a> <a id="6733" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6734" class="Symbol">)</a> <a id="6736" class="Symbol">→</a> <a id="6738" href="Naturals.Order.html#6577" class="Function">A</a> <a id="6740" href="Naturals.Order.html#6729" class="Bound">n</a>
  <a id="6744" href="Naturals.Order.html#6723" class="Function">II</a> <a id="6747" class="Symbol">=</a> <a id="6749" href="Naturals.Order.html#6088" class="Function">course-of-values-induction</a> <a id="6776" href="Naturals.Order.html#6577" class="Function">A</a> <a id="6778" href="Naturals.Order.html#6628" class="Function">I</a>

<a id="6781" class="Markup">\end{code}</a><a id="6791" class="Background">

TODO. Also add plain induction on the values of a function.

TODO. Notice that this proof of course-of-values induction uses the
accessibility predicate. From a foundational point of view, this is a
too powerful tool - an indexed W-type. In fact, this is not
needed. The course-of-values-induction theorem can be proved in MLTT
with only natural numbers and without universes, identity types, of W
types (indexed or not) other than the natural numbers.

</a><a id="7247" class="Markup">\begin{code}</a>

<a id="&lt;-is-extensional"></a><a id="7261" href="Naturals.Order.html#7261" class="Function">&lt;-is-extensional</a> <a id="7278" class="Symbol">:</a> <a id="7280" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="7295" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a>
<a id="7299" href="Naturals.Order.html#7261" class="Function">&lt;-is-extensional</a> <a id="7316" class="Number">0</a>        <a id="7325" class="Number">0</a>        <a id="7334" href="Naturals.Order.html#7334" class="Bound">f</a> <a id="7336" href="Naturals.Order.html#7336" class="Bound">g</a> <a id="7338" class="Symbol">=</a> <a id="7340" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="7345" href="Naturals.Order.html#7261" class="Function">&lt;-is-extensional</a> <a id="7362" class="Number">0</a>        <a id="7371" class="Symbol">(</a><a id="7372" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7377" href="Naturals.Order.html#7377" class="Bound">n</a><a id="7378" class="Symbol">)</a> <a id="7380" href="Naturals.Order.html#7380" class="Bound">f</a> <a id="7382" href="Naturals.Order.html#7382" class="Bound">g</a> <a id="7384" class="Symbol">=</a> <a id="7386" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="7400" class="Symbol">(</a><a id="7401" href="Naturals.Order.html#7382" class="Bound">g</a> <a id="7403" class="Number">0</a>    <a id="7408" class="Symbol">(</a><a id="7409" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="7420" href="Naturals.Order.html#7377" class="Bound">n</a><a id="7421" class="Symbol">))</a>
<a id="7424" href="Naturals.Order.html#7261" class="Function">&lt;-is-extensional</a> <a id="7441" class="Symbol">(</a><a id="7442" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7447" href="Naturals.Order.html#7447" class="Bound">m</a><a id="7448" class="Symbol">)</a> <a id="7450" class="Symbol">(</a><a id="7451" class="Number">0</a>   <a id="7455" class="Symbol">)</a>   <a id="7459" href="Naturals.Order.html#7459" class="Bound">f</a> <a id="7461" href="Naturals.Order.html#7461" class="Bound">g</a> <a id="7463" class="Symbol">=</a> <a id="7465" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="7479" class="Symbol">(</a><a id="7480" href="Naturals.Order.html#7459" class="Bound">f</a> <a id="7482" class="Number">0</a>    <a id="7487" class="Symbol">(</a><a id="7488" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="7499" href="Naturals.Order.html#7447" class="Bound">m</a><a id="7500" class="Symbol">))</a>
<a id="7503" href="Naturals.Order.html#7261" class="Function">&lt;-is-extensional</a> <a id="7520" class="Symbol">(</a><a id="7521" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7526" href="Naturals.Order.html#7526" class="Bound">m</a><a id="7527" class="Symbol">)</a> <a id="7529" class="Symbol">(</a><a id="7530" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7535" href="Naturals.Order.html#7535" class="Bound">n</a><a id="7536" class="Symbol">)</a> <a id="7538" href="Naturals.Order.html#7538" class="Bound">f</a> <a id="7540" href="Naturals.Order.html#7540" class="Bound">g</a> <a id="7542" class="Symbol">=</a> <a id="7544" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7547" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7552" class="Symbol">(</a><a id="7553" href="Naturals.Order.html#2394" class="Function">≤-anti</a> <a id="7560" href="Naturals.Order.html#7526" class="Bound">m</a> <a id="7562" href="Naturals.Order.html#7535" class="Bound">n</a> <a id="7564" href="Naturals.Order.html#7580" class="Function">γ₁</a> <a id="7567" href="Naturals.Order.html#7616" class="Function">γ₂</a><a id="7569" class="Symbol">)</a>
 <a id="7572" class="Keyword">where</a>
  <a id="7580" href="Naturals.Order.html#7580" class="Function">γ₁</a> <a id="7583" class="Symbol">:</a> <a id="7585" href="Naturals.Order.html#7526" class="Bound">m</a> <a id="7587" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="7589" href="Naturals.Order.html#7535" class="Bound">n</a>
  <a id="7593" href="Naturals.Order.html#7580" class="Function">γ₁</a> <a id="7596" class="Symbol">=</a> <a id="7598" href="Naturals.Order.html#7538" class="Bound">f</a> <a id="7600" href="Naturals.Order.html#7526" class="Bound">m</a> <a id="7602" class="Symbol">(</a><a id="7603" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="7610" href="Naturals.Order.html#7526" class="Bound">m</a><a id="7611" class="Symbol">)</a>

  <a id="7616" href="Naturals.Order.html#7616" class="Function">γ₂</a> <a id="7619" class="Symbol">:</a> <a id="7621" href="Naturals.Order.html#7535" class="Bound">n</a> <a id="7623" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="7625" href="Naturals.Order.html#7526" class="Bound">m</a>
  <a id="7629" href="Naturals.Order.html#7616" class="Function">γ₂</a> <a id="7632" class="Symbol">=</a> <a id="7634" href="Naturals.Order.html#7540" class="Bound">g</a> <a id="7636" href="Naturals.Order.html#7535" class="Bound">n</a> <a id="7638" class="Symbol">(</a><a id="7639" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="7646" href="Naturals.Order.html#7535" class="Bound">n</a><a id="7647" class="Symbol">)</a>

<a id="ℕ-ordinal"></a><a id="7650" href="Naturals.Order.html#7650" class="Function">ℕ-ordinal</a> <a id="7660" class="Symbol">:</a> <a id="7662" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="7676" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a>
<a id="7680" href="Naturals.Order.html#7650" class="Function">ℕ-ordinal</a> <a id="7690" class="Symbol">=</a> <a id="7692" href="Naturals.Order.html#4807" class="Function">&lt;-is-prop-valued</a> <a id="7709" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7711" href="Naturals.Order.html#5684" class="Function">&lt;-is-well-founded</a> <a id="7729" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7731" href="Naturals.Order.html#7261" class="Function">&lt;-is-extensional</a> <a id="7748" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7750" href="Naturals.Order.html#5007" class="Function">&lt;-trans</a>

<a id="7759" class="Markup">\end{code}</a><a id="7769" class="Background">

Induction on z, then x, then y:

</a><a id="7804" class="Markup">\begin{code}</a>

<a id="ℕ-cotransitive"></a><a id="7818" href="Naturals.Order.html#7818" class="Function">ℕ-cotransitive</a> <a id="7833" class="Symbol">:</a> <a id="7835" href="Ordinals.Notions.html#31005" class="Function">cotransitive</a> <a id="7848" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a>
<a id="7852" href="Naturals.Order.html#7818" class="Function">ℕ-cotransitive</a> <a id="7867" class="Number">0</a>        <a id="7876" href="Naturals.Order.html#7876" class="Bound">y</a>        <a id="7885" class="Number">0</a>        <a id="7894" href="Naturals.Order.html#7894" class="Bound">l</a> <a id="7896" class="Symbol">=</a> <a id="7898" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7902" href="Naturals.Order.html#7894" class="Bound">l</a>
<a id="7904" href="Naturals.Order.html#7818" class="Function">ℕ-cotransitive</a> <a id="7919" class="Symbol">(</a><a id="7920" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7925" href="Naturals.Order.html#7925" class="Bound">x</a><a id="7926" class="Symbol">)</a> <a id="7928" href="Naturals.Order.html#7928" class="Bound">y</a>        <a id="7937" class="Number">0</a>        <a id="7946" href="Naturals.Order.html#7946" class="Bound">l</a> <a id="7948" class="Symbol">=</a> <a id="7950" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7954" class="Symbol">(</a><a id="7955" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="7963" class="Number">1</a> <a id="7965" class="Symbol">(</a><a id="7966" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="7970" class="Symbol">(</a><a id="7971" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7976" href="Naturals.Order.html#7925" class="Bound">x</a><a id="7977" class="Symbol">))</a> <a id="7980" href="Naturals.Order.html#7928" class="Bound">y</a> <a id="7982" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="7984" href="Naturals.Order.html#7946" class="Bound">l</a><a id="7985" class="Symbol">)</a>
<a id="7987" href="Naturals.Order.html#7818" class="Function">ℕ-cotransitive</a> <a id="8002" class="Number">0</a>        <a id="8011" class="Number">0</a>        <a id="8020" class="Symbol">(</a><a id="8021" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8026" href="Naturals.Order.html#8026" class="Bound">z</a><a id="8027" class="Symbol">)</a> <a id="8029" href="Naturals.Order.html#8029" class="Bound">l</a> <a id="8031" class="Symbol">=</a> <a id="8033" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8040" href="Naturals.Order.html#8029" class="Bound">l</a>
<a id="8042" href="Naturals.Order.html#7818" class="Function">ℕ-cotransitive</a> <a id="8057" class="Symbol">(</a><a id="8058" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8063" href="Naturals.Order.html#8063" class="Bound">x</a><a id="8064" class="Symbol">)</a> <a id="8066" class="Number">0</a>        <a id="8075" class="Symbol">(</a><a id="8076" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8081" href="Naturals.Order.html#8081" class="Bound">z</a><a id="8082" class="Symbol">)</a> <a id="8084" href="Naturals.Order.html#8084" class="Bound">l</a> <a id="8086" class="Symbol">=</a> <a id="8088" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8095" href="Naturals.Order.html#8084" class="Bound">l</a>
<a id="8097" href="Naturals.Order.html#7818" class="Function">ℕ-cotransitive</a> <a id="8112" class="Number">0</a>        <a id="8121" class="Symbol">(</a><a id="8122" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8127" href="Naturals.Order.html#8127" class="Bound">y</a><a id="8128" class="Symbol">)</a> <a id="8130" class="Symbol">(</a><a id="8131" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8136" href="Naturals.Order.html#8136" class="Bound">z</a><a id="8137" class="Symbol">)</a> <a id="8139" href="Naturals.Order.html#8139" class="Bound">l</a> <a id="8141" class="Symbol">=</a> <a id="8143" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8147" class="Symbol">(</a><a id="8148" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="8159" href="Naturals.Order.html#8127" class="Bound">y</a><a id="8160" class="Symbol">)</a>
<a id="8162" href="Naturals.Order.html#7818" class="Function">ℕ-cotransitive</a> <a id="8177" class="Symbol">(</a><a id="8178" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8183" href="Naturals.Order.html#8183" class="Bound">x</a><a id="8184" class="Symbol">)</a> <a id="8186" class="Symbol">(</a><a id="8187" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8192" href="Naturals.Order.html#8192" class="Bound">y</a><a id="8193" class="Symbol">)</a> <a id="8195" class="Symbol">(</a><a id="8196" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8201" href="Naturals.Order.html#8201" class="Bound">z</a><a id="8202" class="Symbol">)</a> <a id="8204" href="Naturals.Order.html#8204" class="Bound">l</a> <a id="8206" class="Symbol">=</a> <a id="8208" href="Naturals.Order.html#8277" class="Function">γ</a> <a id="8210" href="Naturals.Order.html#8222" class="Function">IH</a>
 <a id="8214" class="Keyword">where</a>
  <a id="8222" href="Naturals.Order.html#8222" class="Function">IH</a> <a id="8225" class="Symbol">:</a> <a id="8227" class="Symbol">(</a><a id="8228" href="Naturals.Order.html#8183" class="Bound">x</a> <a id="8230" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8232" href="Naturals.Order.html#8201" class="Bound">z</a><a id="8233" class="Symbol">)</a> <a id="8235" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8237" class="Symbol">(</a><a id="8238" href="Naturals.Order.html#8201" class="Bound">z</a> <a id="8240" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8242" href="Naturals.Order.html#8192" class="Bound">y</a><a id="8243" class="Symbol">)</a>
  <a id="8247" href="Naturals.Order.html#8222" class="Function">IH</a> <a id="8250" class="Symbol">=</a> <a id="8252" href="Naturals.Order.html#7818" class="Function">ℕ-cotransitive</a> <a id="8267" href="Naturals.Order.html#8183" class="Bound">x</a> <a id="8269" href="Naturals.Order.html#8192" class="Bound">y</a> <a id="8271" href="Naturals.Order.html#8201" class="Bound">z</a> <a id="8273" href="Naturals.Order.html#8204" class="Bound">l</a>
  <a id="8277" href="Naturals.Order.html#8277" class="Function">γ</a> <a id="8279" class="Symbol">:</a> <a id="8281" class="Symbol">(</a><a id="8282" href="Naturals.Order.html#8183" class="Bound">x</a> <a id="8284" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8286" href="Naturals.Order.html#8201" class="Bound">z</a><a id="8287" class="Symbol">)</a> <a id="8289" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8291" class="Symbol">(</a><a id="8292" href="Naturals.Order.html#8201" class="Bound">z</a> <a id="8294" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8296" href="Naturals.Order.html#8192" class="Bound">y</a><a id="8297" class="Symbol">)</a> <a id="8299" class="Symbol">→</a> <a id="8301" class="Symbol">(</a><a id="8302" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8307" href="Naturals.Order.html#8183" class="Bound">x</a> <a id="8309" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8311" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8316" href="Naturals.Order.html#8201" class="Bound">z</a><a id="8317" class="Symbol">)</a> <a id="8319" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8321" class="Symbol">(</a><a id="8322" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8327" href="Naturals.Order.html#8201" class="Bound">z</a> <a id="8329" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8331" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8336" href="Naturals.Order.html#8192" class="Bound">y</a><a id="8337" class="Symbol">)</a>
  <a id="8341" href="Naturals.Order.html#8277" class="Function">γ</a> <a id="8343" class="Symbol">(</a><a id="8344" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8348" href="Naturals.Order.html#8348" class="Bound">l</a><a id="8349" class="Symbol">)</a> <a id="8351" class="Symbol">=</a> <a id="8353" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8357" class="Symbol">(</a><a id="8358" href="Naturals.Order.html#1427" class="Function">succ-monotone</a> <a id="8372" class="Symbol">(</a><a id="8373" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8378" href="Naturals.Order.html#8183" class="Bound">x</a><a id="8379" class="Symbol">)</a> <a id="8381" href="Naturals.Order.html#8201" class="Bound">z</a> <a id="8383" href="Naturals.Order.html#8348" class="Bound">l</a><a id="8384" class="Symbol">)</a>
  <a id="8388" href="Naturals.Order.html#8277" class="Function">γ</a> <a id="8390" class="Symbol">(</a><a id="8391" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8395" href="Naturals.Order.html#8395" class="Bound">r</a><a id="8396" class="Symbol">)</a> <a id="8398" class="Symbol">=</a> <a id="8400" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8404" class="Symbol">(</a><a id="8405" href="Naturals.Order.html#1427" class="Function">succ-monotone</a> <a id="8419" class="Symbol">(</a><a id="8420" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8425" href="Naturals.Order.html#8201" class="Bound">z</a><a id="8426" class="Symbol">)</a> <a id="8428" href="Naturals.Order.html#8192" class="Bound">y</a> <a id="8430" href="Naturals.Order.html#8395" class="Bound">r</a><a id="8431" class="Symbol">)</a>

<a id="8434" class="Markup">\end{code}</a><a id="8444" class="Background">

Added December 2019.

</a><a id="8468" class="Markup">\begin{code}</a>

<a id="8482" class="Keyword">open</a> <a id="8487" class="Keyword">import</a> <a id="8494" href="NotionsOfDecidability.Complemented.html" class="Module">NotionsOfDecidability.Complemented</a>

<a id="≤-decidable"></a><a id="8530" href="Naturals.Order.html#8530" class="Function">≤-decidable</a> <a id="8542" class="Symbol">:</a> <a id="8544" class="Symbol">(</a><a id="8545" href="Naturals.Order.html#8545" class="Bound">m</a> <a id="8547" href="Naturals.Order.html#8547" class="Bound">n</a> <a id="8549" class="Symbol">:</a> <a id="8551" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="8553" class="Symbol">)</a> <a id="8555" class="Symbol">→</a> <a id="8557" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="8570" class="Symbol">(</a><a id="8571" href="Naturals.Order.html#8545" class="Bound">m</a> <a id="8573" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="8575" href="Naturals.Order.html#8547" class="Bound">n</a><a id="8576" class="Symbol">)</a>
<a id="8578" href="Naturals.Order.html#8530" class="Function">≤-decidable</a> <a id="8590" class="Number">0</a>        <a id="8599" href="Naturals.Order.html#8599" class="Bound">n</a>        <a id="8608" class="Symbol">=</a> <a id="8610" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8614" class="Symbol">(</a><a id="8615" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="8626" href="Naturals.Order.html#8599" class="Bound">n</a><a id="8627" class="Symbol">)</a>
<a id="8629" href="Naturals.Order.html#8530" class="Function">≤-decidable</a> <a id="8641" class="Symbol">(</a><a id="8642" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8647" href="Naturals.Order.html#8647" class="Bound">m</a><a id="8648" class="Symbol">)</a> <a id="8650" class="Number">0</a>        <a id="8659" class="Symbol">=</a> <a id="8661" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8665" class="Symbol">(</a><a id="8666" href="Naturals.Order.html#1261" class="Function">zero-least&#39;</a> <a id="8678" href="Naturals.Order.html#8647" class="Bound">m</a><a id="8679" class="Symbol">)</a>
<a id="8681" href="Naturals.Order.html#8530" class="Function">≤-decidable</a> <a id="8693" class="Symbol">(</a><a id="8694" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8699" href="Naturals.Order.html#8699" class="Bound">m</a><a id="8700" class="Symbol">)</a> <a id="8702" class="Symbol">(</a><a id="8703" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8708" href="Naturals.Order.html#8708" class="Bound">n</a><a id="8709" class="Symbol">)</a> <a id="8711" class="Symbol">=</a> <a id="8713" href="Naturals.Order.html#8530" class="Function">≤-decidable</a> <a id="8725" href="Naturals.Order.html#8699" class="Bound">m</a> <a id="8727" href="Naturals.Order.html#8708" class="Bound">n</a>

<a id="&lt;-decidable"></a><a id="8730" href="Naturals.Order.html#8730" class="Function">&lt;-decidable</a> <a id="8742" class="Symbol">:</a> <a id="8744" class="Symbol">(</a><a id="8745" href="Naturals.Order.html#8745" class="Bound">m</a> <a id="8747" href="Naturals.Order.html#8747" class="Bound">n</a> <a id="8749" class="Symbol">:</a> <a id="8751" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="8753" class="Symbol">)</a> <a id="8755" class="Symbol">→</a> <a id="8757" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="8770" class="Symbol">(</a><a id="8771" href="Naturals.Order.html#8745" class="Bound">m</a> <a id="8773" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8775" href="Naturals.Order.html#8747" class="Bound">n</a><a id="8776" class="Symbol">)</a>
<a id="8778" href="Naturals.Order.html#8730" class="Function">&lt;-decidable</a> <a id="8790" href="Naturals.Order.html#8790" class="Bound">m</a> <a id="8792" href="Naturals.Order.html#8792" class="Bound">n</a> <a id="8794" class="Symbol">=</a> <a id="8796" href="Naturals.Order.html#8530" class="Function">≤-decidable</a> <a id="8808" class="Symbol">(</a><a id="8809" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8814" href="Naturals.Order.html#8790" class="Bound">m</a><a id="8815" class="Symbol">)</a> <a id="8817" href="Naturals.Order.html#8792" class="Bound">n</a>

<a id="8820" class="Markup">\end{code}</a><a id="8830" class="Background">

Bounded minimization (added 14th December 2019):

</a><a id="8882" class="Markup">\begin{code}</a>

<a id="βμ"></a><a id="8896" href="Naturals.Order.html#8896" class="Function">βμ</a> <a id="8899" class="Symbol">:</a> <a id="8901" class="Symbol">(</a><a id="8902" href="Naturals.Order.html#8902" class="Bound">A</a> <a id="8904" class="Symbol">:</a> <a id="8906" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="8908" class="Symbol">→</a> <a id="8910" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8912" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8914" class="Symbol">)</a>
  <a id="8918" class="Symbol">→</a> <a id="8920" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="8936" href="Naturals.Order.html#8902" class="Bound">A</a>
  <a id="8940" class="Symbol">→</a> <a id="8942" class="Symbol">(</a><a id="8943" href="Naturals.Order.html#8943" class="Bound">k</a> <a id="8945" class="Symbol">:</a> <a id="8947" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8948" class="Symbol">)</a>
  <a id="8952" class="Symbol">→</a> <a id="8954" class="Symbol">(</a><a id="8955" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8957" href="Naturals.Order.html#8957" class="Bound">m</a> <a id="8959" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8961" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="8963" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8965" class="Symbol">(</a><a id="8966" href="Naturals.Order.html#8957" class="Bound">m</a> <a id="8968" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="8970" href="Naturals.Order.html#8943" class="Bound">k</a><a id="8971" class="Symbol">)</a> <a id="8973" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8975" href="Naturals.Order.html#8902" class="Bound">A</a> <a id="8977" href="Naturals.Order.html#8957" class="Bound">m</a> <a id="8979" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8981" class="Symbol">((</a><a id="8983" href="Naturals.Order.html#8983" class="Bound">n</a> <a id="8985" class="Symbol">:</a> <a id="8987" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8988" class="Symbol">)</a> <a id="8990" class="Symbol">→</a> <a id="8992" href="Naturals.Order.html#8902" class="Bound">A</a> <a id="8994" href="Naturals.Order.html#8983" class="Bound">n</a> <a id="8996" class="Symbol">→</a> <a id="8998" href="Naturals.Order.html#8957" class="Bound">m</a> <a id="9000" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="9002" href="Naturals.Order.html#8983" class="Bound">n</a><a id="9003" class="Symbol">))</a>
  <a id="9008" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9010" class="Symbol">((</a><a id="9012" href="Naturals.Order.html#9012" class="Bound">n</a> <a id="9014" class="Symbol">:</a> <a id="9016" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9017" class="Symbol">)</a> <a id="9019" class="Symbol">→</a> <a id="9021" href="Naturals.Order.html#8902" class="Bound">A</a> <a id="9023" href="Naturals.Order.html#9012" class="Bound">n</a> <a id="9025" class="Symbol">→</a> <a id="9027" href="Naturals.Order.html#9012" class="Bound">n</a> <a id="9029" href="Notation.Order.html#597" class="Function Operator">≥</a> <a id="9031" href="Naturals.Order.html#8943" class="Bound">k</a><a id="9032" class="Symbol">)</a>

<a id="9035" href="Naturals.Order.html#8896" class="Function">βμ</a> <a id="9038" href="Naturals.Order.html#9038" class="Bound">A</a> <a id="9040" href="Naturals.Order.html#9040" class="Bound">δ</a> <a id="9042" class="Number">0</a> <a id="9044" class="Symbol">=</a> <a id="9046" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9050" class="Symbol">(λ</a> <a id="9053" href="Naturals.Order.html#9053" class="Bound">n</a> <a id="9055" href="Naturals.Order.html#9055" class="Bound">a</a> <a id="9057" class="Symbol">→</a> <a id="9059" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="9070" href="Naturals.Order.html#9053" class="Bound">n</a><a id="9071" class="Symbol">)</a>
<a id="9073" href="Naturals.Order.html#8896" class="Function">βμ</a> <a id="9076" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9078" href="Naturals.Order.html#9078" class="Bound">δ</a> <a id="9080" class="Symbol">(</a><a id="9081" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9086" href="Naturals.Order.html#9086" class="Bound">k</a><a id="9087" class="Symbol">)</a> <a id="9089" class="Symbol">=</a> <a id="9091" href="Naturals.Order.html#9956" class="Function">γ</a>
 <a id="9094" class="Keyword">where</a>
  <a id="9102" href="Naturals.Order.html#9102" class="Function">conclusion</a> <a id="9113" class="Symbol">=</a> <a id="9115" class="Symbol">(</a><a id="9116" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9118" href="Naturals.Order.html#9118" class="Bound">m</a> <a id="9120" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9122" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="9124" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9126" class="Symbol">(</a><a id="9127" href="Naturals.Order.html#9118" class="Bound">m</a> <a id="9129" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="9131" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9136" href="Naturals.Order.html#9086" class="Bound">k</a><a id="9137" class="Symbol">)</a> <a id="9139" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9141" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9143" href="Naturals.Order.html#9118" class="Bound">m</a> <a id="9145" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9147" class="Symbol">((</a><a id="9149" href="Naturals.Order.html#9149" class="Bound">n</a> <a id="9151" class="Symbol">:</a> <a id="9153" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9154" class="Symbol">)</a> <a id="9156" class="Symbol">→</a> <a id="9158" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9160" href="Naturals.Order.html#9149" class="Bound">n</a> <a id="9162" class="Symbol">→</a> <a id="9164" href="Naturals.Order.html#9118" class="Bound">m</a> <a id="9166" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="9168" href="Naturals.Order.html#9149" class="Bound">n</a><a id="9169" class="Symbol">))</a>
             <a id="9185" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9187" class="Symbol">((</a><a id="9189" href="Naturals.Order.html#9189" class="Bound">n</a> <a id="9191" class="Symbol">:</a> <a id="9193" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9194" class="Symbol">)</a> <a id="9196" class="Symbol">→</a> <a id="9198" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9200" href="Naturals.Order.html#9189" class="Bound">n</a> <a id="9202" class="Symbol">→</a> <a id="9204" href="Naturals.Order.html#9189" class="Bound">n</a> <a id="9206" href="Notation.Order.html#597" class="Function Operator">≥</a> <a id="9208" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9213" href="Naturals.Order.html#9086" class="Bound">k</a><a id="9214" class="Symbol">)</a>

  <a id="9219" href="Naturals.Order.html#9219" class="Function">f</a> <a id="9221" class="Symbol">:</a> <a id="9223" class="Symbol">(</a><a id="9224" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9226" href="Naturals.Order.html#9226" class="Bound">m</a> <a id="9228" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9230" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="9232" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9234" class="Symbol">(</a><a id="9235" href="Naturals.Order.html#9226" class="Bound">m</a> <a id="9237" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="9239" href="Naturals.Order.html#9086" class="Bound">k</a><a id="9240" class="Symbol">)</a> <a id="9242" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9244" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9246" href="Naturals.Order.html#9226" class="Bound">m</a> <a id="9248" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9250" class="Symbol">((</a><a id="9252" href="Naturals.Order.html#9252" class="Bound">n</a> <a id="9254" class="Symbol">:</a> <a id="9256" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9257" class="Symbol">)</a> <a id="9259" class="Symbol">→</a> <a id="9261" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9263" href="Naturals.Order.html#9252" class="Bound">n</a> <a id="9265" class="Symbol">→</a> <a id="9267" href="Naturals.Order.html#9226" class="Bound">m</a> <a id="9269" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="9271" href="Naturals.Order.html#9252" class="Bound">n</a><a id="9272" class="Symbol">))</a> <a id="9275" class="Symbol">→</a> <a id="9277" href="Naturals.Order.html#9102" class="Function">conclusion</a>
  <a id="9290" href="Naturals.Order.html#9219" class="Function">f</a> <a id="9292" class="Symbol">(</a><a id="9293" href="Naturals.Order.html#9293" class="Bound">m</a> <a id="9295" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9297" href="Naturals.Order.html#9297" class="Bound">l</a> <a id="9299" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9301" href="Naturals.Order.html#9301" class="Bound">a</a> <a id="9303" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9305" href="Naturals.Order.html#9305" class="Bound">φ</a><a id="9306" class="Symbol">)</a> <a id="9308" class="Symbol">=</a> <a id="9310" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9314" class="Symbol">(</a><a id="9315" href="Naturals.Order.html#9293" class="Bound">m</a> <a id="9317" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9319" href="Naturals.Order.html#5007" class="Function">&lt;-trans</a> <a id="9327" href="Naturals.Order.html#9293" class="Bound">m</a> <a id="9329" href="Naturals.Order.html#9086" class="Bound">k</a> <a id="9331" class="Symbol">(</a><a id="9332" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9337" href="Naturals.Order.html#9086" class="Bound">k</a><a id="9338" class="Symbol">)</a> <a id="9340" href="Naturals.Order.html#9297" class="Bound">l</a> <a id="9342" class="Symbol">(</a><a id="9343" href="Naturals.Order.html#3664" class="Function">&lt;-succ</a> <a id="9350" href="Naturals.Order.html#9086" class="Bound">k</a><a id="9351" class="Symbol">)</a> <a id="9353" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9355" href="Naturals.Order.html#9301" class="Bound">a</a> <a id="9357" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9359" href="Naturals.Order.html#9305" class="Bound">φ</a><a id="9360" class="Symbol">)</a>
  <a id="9364" href="Naturals.Order.html#9364" class="Function">g</a> <a id="9366" class="Symbol">:</a> <a id="9368" class="Symbol">((</a><a id="9370" href="Naturals.Order.html#9370" class="Bound">n</a> <a id="9372" class="Symbol">:</a> <a id="9374" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9375" class="Symbol">)</a> <a id="9377" class="Symbol">→</a> <a id="9379" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9381" href="Naturals.Order.html#9370" class="Bound">n</a> <a id="9383" class="Symbol">→</a> <a id="9385" href="Naturals.Order.html#9086" class="Bound">k</a> <a id="9387" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="9389" href="Naturals.Order.html#9370" class="Bound">n</a><a id="9390" class="Symbol">)</a> <a id="9392" class="Symbol">→</a> <a id="9394" href="Naturals.Order.html#9102" class="Function">conclusion</a>
  <a id="9407" href="Naturals.Order.html#9364" class="Function">g</a> <a id="9409" href="Naturals.Order.html#9409" class="Bound">φ</a> <a id="9411" class="Symbol">=</a> <a id="9413" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="9419" href="Naturals.Order.html#9444" class="Function">g₀</a> <a id="9422" href="Naturals.Order.html#9508" class="Function">g₁</a> <a id="9425" class="Symbol">(</a><a id="9426" href="Naturals.Order.html#9078" class="Bound">δ</a> <a id="9428" href="Naturals.Order.html#9086" class="Bound">k</a><a id="9429" class="Symbol">)</a>
   <a id="9434" class="Keyword">where</a>
    <a id="9444" href="Naturals.Order.html#9444" class="Function">g₀</a> <a id="9447" class="Symbol">:</a> <a id="9449" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9451" href="Naturals.Order.html#9086" class="Bound">k</a> <a id="9453" class="Symbol">→</a> <a id="9455" href="Naturals.Order.html#9102" class="Function">conclusion</a>
    <a id="9470" href="Naturals.Order.html#9444" class="Function">g₀</a> <a id="9473" href="Naturals.Order.html#9473" class="Bound">a</a> <a id="9475" class="Symbol">=</a> <a id="9477" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9481" class="Symbol">(</a><a id="9482" href="Naturals.Order.html#9086" class="Bound">k</a> <a id="9484" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9486" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="9493" href="Naturals.Order.html#9086" class="Bound">k</a> <a id="9495" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9497" href="Naturals.Order.html#9473" class="Bound">a</a> <a id="9499" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9501" href="Naturals.Order.html#9409" class="Bound">φ</a><a id="9502" class="Symbol">)</a>
    <a id="9508" href="Naturals.Order.html#9508" class="Function">g₁</a> <a id="9511" class="Symbol">:</a> <a id="9513" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9515" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9517" href="Naturals.Order.html#9086" class="Bound">k</a> <a id="9519" class="Symbol">→</a> <a id="9521" href="Naturals.Order.html#9102" class="Function">conclusion</a>
    <a id="9536" href="Naturals.Order.html#9508" class="Function">g₁</a> <a id="9539" href="Naturals.Order.html#9539" class="Bound">u</a> <a id="9541" class="Symbol">=</a> <a id="9543" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9547" href="Naturals.Order.html#9566" class="Function">ψ</a>
     <a id="9554" class="Keyword">where</a>
      <a id="9566" href="Naturals.Order.html#9566" class="Function">ψ</a> <a id="9568" class="Symbol">:</a> <a id="9570" class="Symbol">(</a><a id="9571" href="Naturals.Order.html#9571" class="Bound">n</a> <a id="9573" class="Symbol">:</a> <a id="9575" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9576" class="Symbol">)</a> <a id="9578" class="Symbol">→</a> <a id="9580" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9582" href="Naturals.Order.html#9571" class="Bound">n</a> <a id="9584" class="Symbol">→</a> <a id="9586" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9591" href="Naturals.Order.html#9086" class="Bound">k</a> <a id="9593" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="9595" href="Naturals.Order.html#9571" class="Bound">n</a>
      <a id="9603" href="Naturals.Order.html#9566" class="Function">ψ</a> <a id="9605" class="Number">0</a> <a id="9607" href="Naturals.Order.html#9607" class="Bound">a</a> <a id="9609" class="Symbol">=</a> <a id="9611" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9618" class="Symbol">(</a><a id="9619" href="Naturals.Order.html#9698" class="Function">v</a> <a id="9621" href="Naturals.Order.html#9607" class="Bound">a</a><a id="9622" class="Symbol">)</a>
       <a id="9631" class="Keyword">where</a>
        <a id="9645" href="Naturals.Order.html#9645" class="Function">p</a> <a id="9647" class="Symbol">:</a> <a id="9649" href="Naturals.Order.html#9086" class="Bound">k</a> <a id="9651" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9653" class="Number">0</a>
        <a id="9663" href="Naturals.Order.html#9645" class="Function">p</a> <a id="9665" class="Symbol">=</a> <a id="9667" href="Naturals.Order.html#1321" class="Function">zero-least&#39;&#39;</a> <a id="9680" href="Naturals.Order.html#9086" class="Bound">k</a> <a id="9682" class="Symbol">(</a><a id="9683" href="Naturals.Order.html#9409" class="Bound">φ</a> <a id="9685" class="Number">0</a> <a id="9687" href="Naturals.Order.html#9607" class="Bound">a</a><a id="9688" class="Symbol">)</a>
        <a id="9698" href="Naturals.Order.html#9698" class="Function">v</a> <a id="9700" class="Symbol">:</a> <a id="9702" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9704" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9706" class="Number">0</a>
        <a id="9716" href="Naturals.Order.html#9698" class="Function">v</a> <a id="9718" class="Symbol">=</a> <a id="9720" href="MLTT.Id.html#734" class="Function">transport</a> <a id="9730" class="Symbol">(λ</a> <a id="9733" href="Naturals.Order.html#9733" class="Bound">-</a> <a id="9735" class="Symbol">→</a> <a id="9737" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9739" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9741" href="Naturals.Order.html#9733" class="Bound">-</a><a id="9742" class="Symbol">)</a> <a id="9744" href="Naturals.Order.html#9645" class="Function">p</a> <a id="9746" href="Naturals.Order.html#9539" class="Bound">u</a>
      <a id="9754" href="Naturals.Order.html#9566" class="Function">ψ</a> <a id="9756" class="Symbol">(</a><a id="9757" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9762" href="Naturals.Order.html#9762" class="Bound">n</a><a id="9763" class="Symbol">)</a> <a id="9765" href="Naturals.Order.html#9765" class="Bound">a</a> <a id="9767" class="Symbol">=</a> <a id="9769" href="Naturals.Order.html#9911" class="Function">III</a>
       <a id="9780" class="Keyword">where</a>
        <a id="9794" href="Naturals.Order.html#9794" class="Function">I</a> <a id="9796" class="Symbol">:</a> <a id="9798" href="Naturals.Order.html#9086" class="Bound">k</a> <a id="9800" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="9802" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9807" href="Naturals.Order.html#9762" class="Bound">n</a>
        <a id="9817" href="Naturals.Order.html#9794" class="Function">I</a> <a id="9819" class="Symbol">=</a> <a id="9821" href="Naturals.Order.html#9409" class="Bound">φ</a> <a id="9823" class="Symbol">(</a><a id="9824" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9829" href="Naturals.Order.html#9762" class="Bound">n</a><a id="9830" class="Symbol">)</a> <a id="9832" href="Naturals.Order.html#9765" class="Bound">a</a>
        <a id="9842" href="Naturals.Order.html#9842" class="Function">II</a> <a id="9845" class="Symbol">:</a> <a id="9847" href="Naturals.Order.html#9086" class="Bound">k</a> <a id="9849" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9851" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9856" href="Naturals.Order.html#9762" class="Bound">n</a>
        <a id="9866" href="Naturals.Order.html#9842" class="Function">II</a> <a id="9869" href="Naturals.Order.html#9869" class="Bound">p</a> <a id="9871" class="Symbol">=</a> <a id="9873" href="MLTT.Id.html#734" class="Function">transport</a> <a id="9883" class="Symbol">(λ</a> <a id="9886" href="Naturals.Order.html#9886" class="Bound">-</a> <a id="9888" class="Symbol">→</a> <a id="9890" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9892" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9894" href="Naturals.Order.html#9886" class="Bound">-</a><a id="9895" class="Symbol">)</a> <a id="9897" href="Naturals.Order.html#9869" class="Bound">p</a> <a id="9899" href="Naturals.Order.html#9539" class="Bound">u</a> <a id="9901" href="Naturals.Order.html#9765" class="Bound">a</a>
        <a id="9911" href="Naturals.Order.html#9911" class="Function">III</a> <a id="9915" class="Symbol">:</a> <a id="9917" href="Naturals.Order.html#9086" class="Bound">k</a> <a id="9919" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="9921" href="Naturals.Order.html#9762" class="Bound">n</a>
        <a id="9931" href="Naturals.Order.html#9911" class="Function">III</a> <a id="9935" class="Symbol">=</a> <a id="9937" href="Naturals.Order.html#3137" class="Function">≤-down</a> <a id="9944" href="Naturals.Order.html#9086" class="Bound">k</a> <a id="9946" href="Naturals.Order.html#9762" class="Bound">n</a> <a id="9948" href="Naturals.Order.html#9794" class="Function">I</a> <a id="9950" href="Naturals.Order.html#9842" class="Function">II</a>

  <a id="9956" href="Naturals.Order.html#9956" class="Function">γ</a> <a id="9958" class="Symbol">:</a> <a id="9960" href="Naturals.Order.html#9102" class="Function">conclusion</a>
  <a id="9973" href="Naturals.Order.html#9956" class="Function">γ</a> <a id="9975" class="Symbol">=</a> <a id="9977" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="9983" href="Naturals.Order.html#9219" class="Function">f</a> <a id="9985" href="Naturals.Order.html#9364" class="Function">g</a> <a id="9987" class="Symbol">(</a><a id="9988" href="Naturals.Order.html#8896" class="Function">βμ</a> <a id="9991" href="Naturals.Order.html#9076" class="Bound">A</a> <a id="9993" href="Naturals.Order.html#9078" class="Bound">δ</a> <a id="9995" href="Naturals.Order.html#9086" class="Bound">k</a><a id="9996" class="Symbol">)</a>

<a id="9999" class="Markup">\end{code}</a><a id="10009" class="Background">

Given k : ℕ with A k, find the least m : ℕ with A m, by reduction to
bounded minimization:

</a><a id="10103" class="Markup">\begin{code}</a>

<a id="Σμ"></a><a id="10117" href="Naturals.Order.html#10117" class="Function">Σμ</a> <a id="10120" class="Symbol">:</a> <a id="10122" class="Symbol">(</a><a id="10123" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10125" class="Symbol">→</a> <a id="10127" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10129" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10131" class="Symbol">)</a> <a id="10133" class="Symbol">→</a> <a id="10135" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10137" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="10139" href="Naturals.Order.html#10117" class="Function">Σμ</a> <a id="10142" href="Naturals.Order.html#10142" class="Bound">A</a> <a id="10144" class="Symbol">=</a> <a id="10146" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10148" href="Naturals.Order.html#10148" class="Bound">m</a> <a id="10150" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10152" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10154" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10156" href="Naturals.Order.html#10142" class="Bound">A</a> <a id="10158" href="Naturals.Order.html#10148" class="Bound">m</a> <a id="10160" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10162" class="Symbol">((</a><a id="10164" href="Naturals.Order.html#10164" class="Bound">n</a> <a id="10166" class="Symbol">:</a> <a id="10168" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10169" class="Symbol">)</a> <a id="10171" class="Symbol">→</a> <a id="10173" href="Naturals.Order.html#10142" class="Bound">A</a> <a id="10175" href="Naturals.Order.html#10164" class="Bound">n</a> <a id="10177" class="Symbol">→</a> <a id="10179" href="Naturals.Order.html#10148" class="Bound">m</a> <a id="10181" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="10183" href="Naturals.Order.html#10164" class="Bound">n</a><a id="10184" class="Symbol">)</a>

<a id="least-from-given"></a><a id="10187" href="Naturals.Order.html#10187" class="Function">least-from-given</a> <a id="10204" class="Symbol">:</a> <a id="10206" class="Symbol">(</a><a id="10207" href="Naturals.Order.html#10207" class="Bound">A</a> <a id="10209" class="Symbol">:</a> <a id="10211" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10213" class="Symbol">→</a> <a id="10215" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10217" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10219" class="Symbol">)</a> <a id="10221" class="Symbol">→</a> <a id="10223" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="10239" href="Naturals.Order.html#10207" class="Bound">A</a> <a id="10241" class="Symbol">→</a> <a id="10243" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="10245" href="Naturals.Order.html#10207" class="Bound">A</a> <a id="10247" class="Symbol">→</a> <a id="10249" href="Naturals.Order.html#10117" class="Function">Σμ</a> <a id="10252" href="Naturals.Order.html#10207" class="Bound">A</a>
<a id="10254" href="Naturals.Order.html#10187" class="Function">least-from-given</a> <a id="10271" href="Naturals.Order.html#10271" class="Bound">A</a> <a id="10273" href="Naturals.Order.html#10273" class="Bound">δ</a> <a id="10275" class="Symbol">(</a><a id="10276" href="Naturals.Order.html#10276" class="Bound">k</a> <a id="10278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10280" href="Naturals.Order.html#10280" class="Bound">a</a><a id="10281" class="Symbol">)</a> <a id="10283" class="Symbol">=</a> <a id="10285" href="Naturals.Order.html#10450" class="Function">γ</a>
 <a id="10288" class="Keyword">where</a>
  <a id="10296" href="Naturals.Order.html#10296" class="Function">f</a> <a id="10298" class="Symbol">:</a> <a id="10300" class="Symbol">(</a><a id="10301" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10303" href="Naturals.Order.html#10303" class="Bound">m</a> <a id="10305" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10307" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10309" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10311" class="Symbol">(</a><a id="10312" href="Naturals.Order.html#10303" class="Bound">m</a> <a id="10314" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="10316" href="Naturals.Order.html#10276" class="Bound">k</a><a id="10317" class="Symbol">)</a> <a id="10319" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10321" href="Naturals.Order.html#10271" class="Bound">A</a> <a id="10323" href="Naturals.Order.html#10303" class="Bound">m</a> <a id="10325" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10327" class="Symbol">((</a><a id="10329" href="Naturals.Order.html#10329" class="Bound">n</a> <a id="10331" class="Symbol">:</a> <a id="10333" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10334" class="Symbol">)</a> <a id="10336" class="Symbol">→</a> <a id="10338" href="Naturals.Order.html#10271" class="Bound">A</a> <a id="10340" href="Naturals.Order.html#10329" class="Bound">n</a> <a id="10342" class="Symbol">→</a> <a id="10344" href="Naturals.Order.html#10303" class="Bound">m</a> <a id="10346" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="10348" href="Naturals.Order.html#10329" class="Bound">n</a><a id="10349" class="Symbol">))</a> <a id="10352" class="Symbol">→</a> <a id="10354" href="Naturals.Order.html#10117" class="Function">Σμ</a> <a id="10357" href="Naturals.Order.html#10271" class="Bound">A</a>
  <a id="10361" href="Naturals.Order.html#10296" class="Function">f</a> <a id="10363" class="Symbol">(</a><a id="10364" href="Naturals.Order.html#10364" class="Bound">m</a> <a id="10366" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10368" href="Naturals.Order.html#10368" class="Bound">l</a> <a id="10370" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10372" href="Naturals.Order.html#10372" class="Bound">a&#39;</a> <a id="10375" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10377" href="Naturals.Order.html#10377" class="Bound">φ</a><a id="10378" class="Symbol">)</a> <a id="10380" class="Symbol">=</a> <a id="10382" href="Naturals.Order.html#10364" class="Bound">m</a> <a id="10384" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10386" href="Naturals.Order.html#10372" class="Bound">a&#39;</a> <a id="10389" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10391" href="Naturals.Order.html#10377" class="Bound">φ</a>
  <a id="10395" href="Naturals.Order.html#10395" class="Function">g</a> <a id="10397" class="Symbol">:</a> <a id="10399" class="Symbol">((</a><a id="10401" href="Naturals.Order.html#10401" class="Bound">n</a> <a id="10403" class="Symbol">:</a> <a id="10405" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10406" class="Symbol">)</a> <a id="10408" class="Symbol">→</a> <a id="10410" href="Naturals.Order.html#10271" class="Bound">A</a> <a id="10412" href="Naturals.Order.html#10401" class="Bound">n</a> <a id="10414" class="Symbol">→</a> <a id="10416" href="Naturals.Order.html#10276" class="Bound">k</a> <a id="10418" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="10420" href="Naturals.Order.html#10401" class="Bound">n</a><a id="10421" class="Symbol">)</a> <a id="10423" class="Symbol">→</a> <a id="10425" href="Naturals.Order.html#10117" class="Function">Σμ</a> <a id="10428" href="Naturals.Order.html#10271" class="Bound">A</a>
  <a id="10432" href="Naturals.Order.html#10395" class="Function">g</a> <a id="10434" href="Naturals.Order.html#10434" class="Bound">φ</a> <a id="10436" class="Symbol">=</a> <a id="10438" href="Naturals.Order.html#10276" class="Bound">k</a> <a id="10440" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10442" href="Naturals.Order.html#10280" class="Bound">a</a> <a id="10444" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10446" href="Naturals.Order.html#10434" class="Bound">φ</a>
  <a id="10450" href="Naturals.Order.html#10450" class="Function">γ</a> <a id="10452" class="Symbol">:</a> <a id="10454" href="Naturals.Order.html#10117" class="Function">Σμ</a> <a id="10457" href="Naturals.Order.html#10271" class="Bound">A</a>
  <a id="10461" href="Naturals.Order.html#10450" class="Function">γ</a> <a id="10463" class="Symbol">=</a> <a id="10465" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="10471" href="Naturals.Order.html#10296" class="Function">f</a> <a id="10473" href="Naturals.Order.html#10395" class="Function">g</a> <a id="10475" class="Symbol">(</a><a id="10476" href="Naturals.Order.html#8896" class="Function">βμ</a> <a id="10479" href="Naturals.Order.html#10271" class="Bound">A</a> <a id="10481" href="Naturals.Order.html#10273" class="Bound">δ</a> <a id="10483" href="Naturals.Order.html#10276" class="Bound">k</a><a id="10484" class="Symbol">)</a>

<a id="10487" class="Markup">\end{code}</a><a id="10497" class="Background">

20th November 2020.

</a><a id="10520" class="Markup">\begin{code}</a>

<a id="max"></a><a id="10534" href="Naturals.Order.html#10534" class="Function">max</a> <a id="10538" class="Symbol">:</a> <a id="10540" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10542" class="Symbol">→</a> <a id="10544" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10546" class="Symbol">→</a> <a id="10548" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="10550" href="Naturals.Order.html#10534" class="Function">max</a> <a id="10554" class="Number">0</a>        <a id="10563" href="Naturals.Order.html#10563" class="Bound">n</a>        <a id="10572" class="Symbol">=</a> <a id="10574" href="Naturals.Order.html#10563" class="Bound">n</a>
<a id="10576" href="Naturals.Order.html#10534" class="Function">max</a> <a id="10580" class="Symbol">(</a><a id="10581" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10586" href="Naturals.Order.html#10586" class="Bound">m</a><a id="10587" class="Symbol">)</a> <a id="10589" class="Number">0</a>        <a id="10598" class="Symbol">=</a> <a id="10600" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10605" href="Naturals.Order.html#10586" class="Bound">m</a>
<a id="10607" href="Naturals.Order.html#10534" class="Function">max</a> <a id="10611" class="Symbol">(</a><a id="10612" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10617" href="Naturals.Order.html#10617" class="Bound">m</a><a id="10618" class="Symbol">)</a> <a id="10620" class="Symbol">(</a><a id="10621" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10626" href="Naturals.Order.html#10626" class="Bound">n</a><a id="10627" class="Symbol">)</a> <a id="10629" class="Symbol">=</a> <a id="10631" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10636" class="Symbol">(</a><a id="10637" href="Naturals.Order.html#10534" class="Function">max</a> <a id="10641" href="Naturals.Order.html#10617" class="Bound">m</a> <a id="10643" href="Naturals.Order.html#10626" class="Bound">n</a><a id="10644" class="Symbol">)</a>

<a id="max-idemp"></a><a id="10647" href="Naturals.Order.html#10647" class="Function">max-idemp</a> <a id="10657" class="Symbol">:</a> <a id="10659" class="Symbol">(</a><a id="10660" href="Naturals.Order.html#10660" class="Bound">x</a> <a id="10662" class="Symbol">:</a> <a id="10664" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10665" class="Symbol">)</a> <a id="10667" class="Symbol">→</a> <a id="10669" href="Naturals.Order.html#10534" class="Function">max</a> <a id="10673" href="Naturals.Order.html#10660" class="Bound">x</a> <a id="10675" href="Naturals.Order.html#10660" class="Bound">x</a> <a id="10677" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10679" href="Naturals.Order.html#10660" class="Bound">x</a>
<a id="10681" href="Naturals.Order.html#10647" class="Function">max-idemp</a> <a id="10691" class="Number">0</a>        <a id="10700" class="Symbol">=</a> <a id="10702" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="10707" href="Naturals.Order.html#10647" class="Function">max-idemp</a> <a id="10717" class="Symbol">(</a><a id="10718" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10723" href="Naturals.Order.html#10723" class="Bound">x</a><a id="10724" class="Symbol">)</a> <a id="10726" class="Symbol">=</a> <a id="10728" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10731" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10736" class="Symbol">(</a><a id="10737" href="Naturals.Order.html#10647" class="Function">max-idemp</a> <a id="10747" href="Naturals.Order.html#10723" class="Bound">x</a><a id="10748" class="Symbol">)</a>

<a id="max-comm"></a><a id="10751" href="Naturals.Order.html#10751" class="Function">max-comm</a> <a id="10760" class="Symbol">:</a> <a id="10762" class="Symbol">(</a><a id="10763" href="Naturals.Order.html#10763" class="Bound">m</a> <a id="10765" href="Naturals.Order.html#10765" class="Bound">n</a> <a id="10767" class="Symbol">:</a> <a id="10769" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10770" class="Symbol">)</a> <a id="10772" class="Symbol">→</a> <a id="10774" href="Naturals.Order.html#10534" class="Function">max</a> <a id="10778" href="Naturals.Order.html#10763" class="Bound">m</a> <a id="10780" href="Naturals.Order.html#10765" class="Bound">n</a> <a id="10782" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10784" href="Naturals.Order.html#10534" class="Function">max</a> <a id="10788" href="Naturals.Order.html#10765" class="Bound">n</a> <a id="10790" href="Naturals.Order.html#10763" class="Bound">m</a>
<a id="10792" href="Naturals.Order.html#10751" class="Function">max-comm</a> <a id="10801" class="Number">0</a>        <a id="10810" class="Number">0</a>        <a id="10819" class="Symbol">=</a> <a id="10821" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="10826" href="Naturals.Order.html#10751" class="Function">max-comm</a> <a id="10835" class="Number">0</a>        <a id="10844" class="Symbol">(</a><a id="10845" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10850" href="Naturals.Order.html#10850" class="Bound">n</a><a id="10851" class="Symbol">)</a> <a id="10853" class="Symbol">=</a> <a id="10855" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="10860" href="Naturals.Order.html#10751" class="Function">max-comm</a> <a id="10869" class="Symbol">(</a><a id="10870" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10875" href="Naturals.Order.html#10875" class="Bound">m</a><a id="10876" class="Symbol">)</a> <a id="10878" class="Number">0</a>        <a id="10887" class="Symbol">=</a> <a id="10889" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="10894" href="Naturals.Order.html#10751" class="Function">max-comm</a> <a id="10903" class="Symbol">(</a><a id="10904" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10909" href="Naturals.Order.html#10909" class="Bound">m</a><a id="10910" class="Symbol">)</a> <a id="10912" class="Symbol">(</a><a id="10913" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10918" href="Naturals.Order.html#10918" class="Bound">n</a><a id="10919" class="Symbol">)</a> <a id="10921" class="Symbol">=</a> <a id="10923" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10926" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10931" class="Symbol">(</a><a id="10932" href="Naturals.Order.html#10751" class="Function">max-comm</a> <a id="10941" href="Naturals.Order.html#10909" class="Bound">m</a> <a id="10943" href="Naturals.Order.html#10918" class="Bound">n</a><a id="10944" class="Symbol">)</a>

<a id="max-assoc"></a><a id="10947" href="Naturals.Order.html#10947" class="Function">max-assoc</a> <a id="10957" class="Symbol">:</a> <a id="10959" class="Symbol">(</a><a id="10960" href="Naturals.Order.html#10960" class="Bound">x</a> <a id="10962" href="Naturals.Order.html#10962" class="Bound">y</a> <a id="10964" href="Naturals.Order.html#10964" class="Bound">z</a> <a id="10966" class="Symbol">:</a> <a id="10968" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10969" class="Symbol">)</a> <a id="10971" class="Symbol">→</a> <a id="10973" href="Naturals.Order.html#10534" class="Function">max</a> <a id="10977" class="Symbol">(</a><a id="10978" href="Naturals.Order.html#10534" class="Function">max</a> <a id="10982" href="Naturals.Order.html#10960" class="Bound">x</a> <a id="10984" href="Naturals.Order.html#10962" class="Bound">y</a><a id="10985" class="Symbol">)</a> <a id="10987" href="Naturals.Order.html#10964" class="Bound">z</a> <a id="10989" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10991" href="Naturals.Order.html#10534" class="Function">max</a> <a id="10995" href="Naturals.Order.html#10960" class="Bound">x</a> <a id="10997" class="Symbol">(</a><a id="10998" href="Naturals.Order.html#10534" class="Function">max</a> <a id="11002" href="Naturals.Order.html#10962" class="Bound">y</a> <a id="11004" href="Naturals.Order.html#10964" class="Bound">z</a><a id="11005" class="Symbol">)</a>
<a id="11007" href="Naturals.Order.html#10947" class="Function">max-assoc</a> <a id="11017" class="Number">0</a>        <a id="11026" href="Naturals.Order.html#11026" class="Bound">y</a>        <a id="11035" href="Naturals.Order.html#11035" class="Bound">z</a>        <a id="11044" class="Symbol">=</a> <a id="11046" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="11051" href="Naturals.Order.html#10947" class="Function">max-assoc</a> <a id="11061" class="Symbol">(</a><a id="11062" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11067" href="Naturals.Order.html#11067" class="Bound">x</a><a id="11068" class="Symbol">)</a> <a id="11070" class="Number">0</a>        <a id="11079" href="Naturals.Order.html#11079" class="Bound">z</a>        <a id="11088" class="Symbol">=</a> <a id="11090" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="11095" href="Naturals.Order.html#10947" class="Function">max-assoc</a> <a id="11105" class="Symbol">(</a><a id="11106" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11111" href="Naturals.Order.html#11111" class="Bound">x</a><a id="11112" class="Symbol">)</a> <a id="11114" class="Symbol">(</a><a id="11115" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11120" href="Naturals.Order.html#11120" class="Bound">y</a><a id="11121" class="Symbol">)</a> <a id="11123" class="Number">0</a>        <a id="11132" class="Symbol">=</a> <a id="11134" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="11139" href="Naturals.Order.html#10947" class="Function">max-assoc</a> <a id="11149" class="Symbol">(</a><a id="11150" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11155" href="Naturals.Order.html#11155" class="Bound">x</a><a id="11156" class="Symbol">)</a> <a id="11158" class="Symbol">(</a><a id="11159" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11164" href="Naturals.Order.html#11164" class="Bound">y</a><a id="11165" class="Symbol">)</a> <a id="11167" class="Symbol">(</a><a id="11168" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11173" href="Naturals.Order.html#11173" class="Bound">z</a><a id="11174" class="Symbol">)</a> <a id="11176" class="Symbol">=</a> <a id="11178" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11181" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11186" class="Symbol">(</a><a id="11187" href="Naturals.Order.html#10947" class="Function">max-assoc</a> <a id="11197" href="Naturals.Order.html#11155" class="Bound">x</a> <a id="11199" href="Naturals.Order.html#11164" class="Bound">y</a> <a id="11201" href="Naturals.Order.html#11173" class="Bound">z</a><a id="11202" class="Symbol">)</a>

<a id="max-ord→"></a><a id="11205" href="Naturals.Order.html#11205" class="Function">max-ord→</a> <a id="11214" class="Symbol">:</a> <a id="11216" class="Symbol">(</a><a id="11217" href="Naturals.Order.html#11217" class="Bound">x</a> <a id="11219" href="Naturals.Order.html#11219" class="Bound">y</a> <a id="11221" class="Symbol">:</a> <a id="11223" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11224" class="Symbol">)</a> <a id="11226" class="Symbol">→</a> <a id="11228" href="Naturals.Order.html#11217" class="Bound">x</a> <a id="11230" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="11232" href="Naturals.Order.html#11219" class="Bound">y</a> <a id="11234" class="Symbol">→</a> <a id="11236" href="Naturals.Order.html#10534" class="Function">max</a> <a id="11240" href="Naturals.Order.html#11217" class="Bound">x</a> <a id="11242" href="Naturals.Order.html#11219" class="Bound">y</a> <a id="11244" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11246" href="Naturals.Order.html#11219" class="Bound">y</a>
<a id="11248" href="Naturals.Order.html#11205" class="Function">max-ord→</a> <a id="11257" class="Number">0</a>        <a id="11266" href="Naturals.Order.html#11266" class="Bound">y</a>        <a id="11275" href="Naturals.Order.html#11275" class="Bound">le</a> <a id="11278" class="Symbol">=</a> <a id="11280" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="11285" href="Naturals.Order.html#11205" class="Function">max-ord→</a> <a id="11294" class="Symbol">(</a><a id="11295" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11300" href="Naturals.Order.html#11300" class="Bound">x</a><a id="11301" class="Symbol">)</a> <a id="11303" class="Number">0</a>        <a id="11312" href="Naturals.Order.html#11312" class="Bound">le</a> <a id="11315" class="Symbol">=</a> <a id="11317" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11324" href="Naturals.Order.html#11312" class="Bound">le</a>
<a id="11327" href="Naturals.Order.html#11205" class="Function">max-ord→</a> <a id="11336" class="Symbol">(</a><a id="11337" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11342" href="Naturals.Order.html#11342" class="Bound">x</a><a id="11343" class="Symbol">)</a> <a id="11345" class="Symbol">(</a><a id="11346" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11351" href="Naturals.Order.html#11351" class="Bound">y</a><a id="11352" class="Symbol">)</a> <a id="11354" href="Naturals.Order.html#11354" class="Bound">le</a> <a id="11357" class="Symbol">=</a> <a id="11359" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11362" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11367" class="Symbol">(</a><a id="11368" href="Naturals.Order.html#11205" class="Function">max-ord→</a> <a id="11377" href="Naturals.Order.html#11342" class="Bound">x</a> <a id="11379" href="Naturals.Order.html#11351" class="Bound">y</a> <a id="11381" href="Naturals.Order.html#11354" class="Bound">le</a><a id="11383" class="Symbol">)</a>

<a id="max-ord←"></a><a id="11386" href="Naturals.Order.html#11386" class="Function">max-ord←</a> <a id="11395" class="Symbol">:</a> <a id="11397" class="Symbol">(</a><a id="11398" href="Naturals.Order.html#11398" class="Bound">x</a> <a id="11400" href="Naturals.Order.html#11400" class="Bound">y</a> <a id="11402" class="Symbol">:</a> <a id="11404" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11405" class="Symbol">)</a> <a id="11407" class="Symbol">→</a> <a id="11409" href="Naturals.Order.html#10534" class="Function">max</a> <a id="11413" href="Naturals.Order.html#11398" class="Bound">x</a> <a id="11415" href="Naturals.Order.html#11400" class="Bound">y</a> <a id="11417" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11419" href="Naturals.Order.html#11400" class="Bound">y</a> <a id="11421" class="Symbol">→</a> <a id="11423" href="Naturals.Order.html#11398" class="Bound">x</a> <a id="11425" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="11427" href="Naturals.Order.html#11400" class="Bound">y</a>
<a id="11429" href="Naturals.Order.html#11386" class="Function">max-ord←</a> <a id="11438" class="Number">0</a>        <a id="11447" href="Naturals.Order.html#11447" class="Bound">y</a>        <a id="11456" href="Naturals.Order.html#11456" class="Bound">p</a> <a id="11458" class="Symbol">=</a> <a id="11460" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="11462" href="Naturals.Order.html#11386" class="Function">max-ord←</a> <a id="11471" class="Symbol">(</a><a id="11472" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11477" href="Naturals.Order.html#11477" class="Bound">x</a><a id="11478" class="Symbol">)</a> <a id="11480" class="Number">0</a>        <a id="11489" href="Naturals.Order.html#11489" class="Bound">p</a> <a id="11491" class="Symbol">=</a> <a id="11493" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11500" class="Symbol">(</a><a id="11501" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="11519" href="Naturals.Order.html#11477" class="Bound">x</a> <a id="11521" href="Naturals.Order.html#11489" class="Bound">p</a><a id="11522" class="Symbol">)</a>
<a id="11524" href="Naturals.Order.html#11386" class="Function">max-ord←</a> <a id="11533" class="Symbol">(</a><a id="11534" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11539" href="Naturals.Order.html#11539" class="Bound">x</a><a id="11540" class="Symbol">)</a> <a id="11542" class="Symbol">(</a><a id="11543" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11548" href="Naturals.Order.html#11548" class="Bound">y</a><a id="11549" class="Symbol">)</a> <a id="11551" href="Naturals.Order.html#11551" class="Bound">p</a> <a id="11553" class="Symbol">=</a> <a id="11555" href="Naturals.Order.html#11386" class="Function">max-ord←</a> <a id="11564" href="Naturals.Order.html#11539" class="Bound">x</a> <a id="11566" href="Naturals.Order.html#11548" class="Bound">y</a> <a id="11568" class="Symbol">(</a><a id="11569" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="11577" href="Naturals.Order.html#11551" class="Bound">p</a><a id="11578" class="Symbol">)</a>

<a id="max-≤-upper-bound"></a><a id="11581" href="Naturals.Order.html#11581" class="Function">max-≤-upper-bound</a> <a id="11599" class="Symbol">:</a> <a id="11601" class="Symbol">(</a><a id="11602" href="Naturals.Order.html#11602" class="Bound">m</a> <a id="11604" href="Naturals.Order.html#11604" class="Bound">n</a> <a id="11606" class="Symbol">:</a> <a id="11608" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11609" class="Symbol">)</a> <a id="11611" class="Symbol">→</a> <a id="11613" href="Naturals.Order.html#11602" class="Bound">m</a> <a id="11615" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="11617" href="Naturals.Order.html#10534" class="Function">max</a> <a id="11621" href="Naturals.Order.html#11602" class="Bound">m</a> <a id="11623" href="Naturals.Order.html#11604" class="Bound">n</a>
<a id="11625" href="Naturals.Order.html#11581" class="Function">max-≤-upper-bound</a> <a id="11643" class="Number">0</a>        <a id="11652" href="Naturals.Order.html#11652" class="Bound">n</a>        <a id="11661" class="Symbol">=</a> <a id="11663" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="11665" href="Naturals.Order.html#11581" class="Function">max-≤-upper-bound</a> <a id="11683" class="Symbol">(</a><a id="11684" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11689" href="Naturals.Order.html#11689" class="Bound">m</a><a id="11690" class="Symbol">)</a> <a id="11692" class="Number">0</a>        <a id="11701" class="Symbol">=</a> <a id="11703" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="11710" href="Naturals.Order.html#11689" class="Bound">m</a>
<a id="11712" href="Naturals.Order.html#11581" class="Function">max-≤-upper-bound</a> <a id="11730" class="Symbol">(</a><a id="11731" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11736" href="Naturals.Order.html#11736" class="Bound">m</a><a id="11737" class="Symbol">)</a> <a id="11739" class="Symbol">(</a><a id="11740" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11745" href="Naturals.Order.html#11745" class="Bound">n</a><a id="11746" class="Symbol">)</a> <a id="11748" class="Symbol">=</a> <a id="11750" href="Naturals.Order.html#11581" class="Function">max-≤-upper-bound</a> <a id="11768" href="Naturals.Order.html#11736" class="Bound">m</a> <a id="11770" href="Naturals.Order.html#11745" class="Bound">n</a>

<a id="max-≤-upper-bound&#39;"></a><a id="11773" href="Naturals.Order.html#11773" class="Function">max-≤-upper-bound&#39;</a> <a id="11792" class="Symbol">:</a> <a id="11794" class="Symbol">(</a><a id="11795" href="Naturals.Order.html#11795" class="Bound">m</a> <a id="11797" href="Naturals.Order.html#11797" class="Bound">n</a> <a id="11799" class="Symbol">:</a> <a id="11801" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11802" class="Symbol">)</a> <a id="11804" class="Symbol">→</a> <a id="11806" href="Naturals.Order.html#11795" class="Bound">m</a> <a id="11808" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="11810" href="Naturals.Order.html#10534" class="Function">max</a> <a id="11814" href="Naturals.Order.html#11797" class="Bound">n</a> <a id="11816" href="Naturals.Order.html#11795" class="Bound">m</a>
<a id="11818" href="Naturals.Order.html#11773" class="Function">max-≤-upper-bound&#39;</a> <a id="11837" class="Number">0</a>    <a id="11842" href="Naturals.Order.html#11842" class="Bound">n</a> <a id="11844" class="Symbol">=</a> <a id="11846" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="11848" href="Naturals.Order.html#11773" class="Function">max-≤-upper-bound&#39;</a> <a id="11867" class="Symbol">(</a><a id="11868" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11873" href="Naturals.Order.html#11873" class="Bound">m</a><a id="11874" class="Symbol">)</a> <a id="11876" class="Number">0</a>    <a id="11881" class="Symbol">=</a> <a id="11883" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="11890" href="Naturals.Order.html#11873" class="Bound">m</a>
<a id="11892" href="Naturals.Order.html#11773" class="Function">max-≤-upper-bound&#39;</a> <a id="11911" class="Symbol">(</a><a id="11912" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11917" href="Naturals.Order.html#11917" class="Bound">m</a><a id="11918" class="Symbol">)</a> <a id="11920" class="Symbol">(</a><a id="11921" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11926" href="Naturals.Order.html#11926" class="Bound">n</a><a id="11927" class="Symbol">)</a> <a id="11929" class="Symbol">=</a> <a id="11931" href="Naturals.Order.html#11773" class="Function">max-≤-upper-bound&#39;</a> <a id="11950" href="Naturals.Order.html#11917" class="Bound">m</a> <a id="11952" href="Naturals.Order.html#11926" class="Bound">n</a>

<a id="minus"></a><a id="11955" href="Naturals.Order.html#11955" class="Function">minus</a> <a id="11961" class="Symbol">:</a> <a id="11963" class="Symbol">(</a><a id="11964" href="Naturals.Order.html#11964" class="Bound">m</a> <a id="11966" href="Naturals.Order.html#11966" class="Bound">n</a> <a id="11968" class="Symbol">:</a> <a id="11970" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11971" class="Symbol">)</a> <a id="11973" class="Symbol">→</a> <a id="11975" href="Naturals.Order.html#11966" class="Bound">n</a> <a id="11977" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="11979" href="Naturals.Order.html#11964" class="Bound">m</a> <a id="11981" class="Symbol">→</a> <a id="11983" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="11985" href="Naturals.Order.html#11955" class="Function">minus</a> <a id="11991" class="Number">0</a>        <a id="12000" href="Naturals.Order.html#12000" class="Bound">n</a>        <a id="12009" href="Naturals.Order.html#12009" class="Bound">le</a> <a id="12012" class="Symbol">=</a> <a id="12014" class="Number">0</a>
<a id="12016" href="Naturals.Order.html#11955" class="Function">minus</a> <a id="12022" class="Symbol">(</a><a id="12023" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12028" href="Naturals.Order.html#12028" class="Bound">m</a><a id="12029" class="Symbol">)</a> <a id="12031" class="Number">0</a>        <a id="12040" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>  <a id="12043" class="Symbol">=</a> <a id="12045" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12050" href="Naturals.Order.html#12028" class="Bound">m</a>
<a id="12052" href="Naturals.Order.html#11955" class="Function">minus</a> <a id="12058" class="Symbol">(</a><a id="12059" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12064" href="Naturals.Order.html#12064" class="Bound">m</a><a id="12065" class="Symbol">)</a> <a id="12067" class="Symbol">(</a><a id="12068" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12073" href="Naturals.Order.html#12073" class="Bound">n</a><a id="12074" class="Symbol">)</a> <a id="12076" href="Naturals.Order.html#12076" class="Bound">le</a> <a id="12079" class="Symbol">=</a> <a id="12081" href="Naturals.Order.html#11955" class="Function">minus</a> <a id="12087" href="Naturals.Order.html#12064" class="Bound">m</a> <a id="12089" href="Naturals.Order.html#12073" class="Bound">n</a> <a id="12091" href="Naturals.Order.html#12076" class="Bound">le</a>

<a id="12095" class="Keyword">open</a> <a id="12100" class="Keyword">import</a> <a id="12107" href="Naturals.Addition.html" class="Module">Naturals.Addition</a> <a id="12125" class="Keyword">renaming</a> <a id="12134" class="Symbol">(</a><a id="12135" href="Naturals.Addition.html#227" class="Primitive Operator">_+_</a> <a id="12139" class="Symbol">to</a> <a id="12142" class="Primitive Operator">_∔_</a><a id="12145" class="Symbol">)</a>

<a id="minus-property"></a><a id="12148" href="Naturals.Order.html#12148" class="Function">minus-property</a> <a id="12163" class="Symbol">:</a> <a id="12165" class="Symbol">(</a><a id="12166" href="Naturals.Order.html#12166" class="Bound">m</a> <a id="12168" href="Naturals.Order.html#12168" class="Bound">n</a> <a id="12170" class="Symbol">:</a> <a id="12172" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12173" class="Symbol">)</a> <a id="12175" class="Symbol">(</a><a id="12176" href="Naturals.Order.html#12176" class="Bound">le</a> <a id="12179" class="Symbol">:</a> <a id="12181" href="Naturals.Order.html#12168" class="Bound">n</a> <a id="12183" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="12185" href="Naturals.Order.html#12166" class="Bound">m</a><a id="12186" class="Symbol">)</a> <a id="12188" class="Symbol">→</a> <a id="12190" href="Naturals.Order.html#11955" class="Function">minus</a> <a id="12196" href="Naturals.Order.html#12166" class="Bound">m</a> <a id="12198" href="Naturals.Order.html#12168" class="Bound">n</a> <a id="12200" href="Naturals.Order.html#12176" class="Bound">le</a> <a id="12203" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="12205" href="Naturals.Order.html#12168" class="Bound">n</a> <a id="12207" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12209" href="Naturals.Order.html#12166" class="Bound">m</a>
<a id="12211" href="Naturals.Order.html#12148" class="Function">minus-property</a> <a id="12226" class="Number">0</a>        <a id="12235" class="Number">0</a>        <a id="12244" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>  <a id="12247" class="Symbol">=</a> <a id="12249" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="12254" href="Naturals.Order.html#12148" class="Function">minus-property</a> <a id="12269" class="Number">0</a>        <a id="12278" class="Symbol">(</a><a id="12279" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12284" href="Naturals.Order.html#12284" class="Bound">n</a><a id="12285" class="Symbol">)</a> <a id="12287" href="Naturals.Order.html#12287" class="Bound">le</a> <a id="12290" class="Symbol">=</a> <a id="12292" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12299" href="Naturals.Order.html#12287" class="Bound">le</a>
<a id="12302" href="Naturals.Order.html#12148" class="Function">minus-property</a> <a id="12317" class="Symbol">(</a><a id="12318" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12323" href="Naturals.Order.html#12323" class="Bound">m</a><a id="12324" class="Symbol">)</a> <a id="12326" class="Number">0</a>        <a id="12335" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>  <a id="12338" class="Symbol">=</a> <a id="12340" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="12345" href="Naturals.Order.html#12148" class="Function">minus-property</a> <a id="12360" class="Symbol">(</a><a id="12361" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12366" href="Naturals.Order.html#12366" class="Bound">m</a><a id="12367" class="Symbol">)</a> <a id="12369" class="Symbol">(</a><a id="12370" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12375" href="Naturals.Order.html#12375" class="Bound">n</a><a id="12376" class="Symbol">)</a> <a id="12378" href="Naturals.Order.html#12378" class="Bound">le</a> <a id="12381" class="Symbol">=</a> <a id="12383" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12386" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12391" class="Symbol">(</a><a id="12392" href="Naturals.Order.html#12148" class="Function">minus-property</a> <a id="12407" href="Naturals.Order.html#12366" class="Bound">m</a> <a id="12409" href="Naturals.Order.html#12375" class="Bound">n</a> <a id="12411" href="Naturals.Order.html#12378" class="Bound">le</a><a id="12413" class="Symbol">)</a>

<a id="max-minus-property"></a><a id="12416" href="Naturals.Order.html#12416" class="Function">max-minus-property</a> <a id="12435" class="Symbol">:</a> <a id="12437" class="Symbol">(</a><a id="12438" href="Naturals.Order.html#12438" class="Bound">m</a> <a id="12440" href="Naturals.Order.html#12440" class="Bound">n</a> <a id="12442" class="Symbol">:</a> <a id="12444" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12445" class="Symbol">)</a>
                   <a id="12466" class="Symbol">→</a> <a id="12468" href="Naturals.Order.html#11955" class="Function">minus</a> <a id="12474" class="Symbol">(</a><a id="12475" href="Naturals.Order.html#10534" class="Function">max</a> <a id="12479" href="Naturals.Order.html#12438" class="Bound">m</a> <a id="12481" href="Naturals.Order.html#12440" class="Bound">n</a><a id="12482" class="Symbol">)</a> <a id="12484" href="Naturals.Order.html#12438" class="Bound">m</a> <a id="12486" class="Symbol">(</a><a id="12487" href="Naturals.Order.html#11581" class="Function">max-≤-upper-bound</a> <a id="12505" href="Naturals.Order.html#12438" class="Bound">m</a> <a id="12507" href="Naturals.Order.html#12440" class="Bound">n</a><a id="12508" class="Symbol">)</a> <a id="12510" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="12512" href="Naturals.Order.html#12438" class="Bound">m</a> <a id="12514" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12516" href="Naturals.Order.html#10534" class="Function">max</a> <a id="12520" href="Naturals.Order.html#12438" class="Bound">m</a> <a id="12522" href="Naturals.Order.html#12440" class="Bound">n</a>
<a id="12524" href="Naturals.Order.html#12416" class="Function">max-minus-property</a> <a id="12543" href="Naturals.Order.html#12543" class="Bound">m</a> <a id="12545" href="Naturals.Order.html#12545" class="Bound">n</a> <a id="12547" class="Symbol">=</a> <a id="12549" href="Naturals.Order.html#12148" class="Function">minus-property</a> <a id="12564" class="Symbol">(</a><a id="12565" href="Naturals.Order.html#10534" class="Function">max</a> <a id="12569" href="Naturals.Order.html#12543" class="Bound">m</a> <a id="12571" href="Naturals.Order.html#12545" class="Bound">n</a><a id="12572" class="Symbol">)</a> <a id="12574" href="Naturals.Order.html#12543" class="Bound">m</a> <a id="12576" class="Symbol">(</a><a id="12577" href="Naturals.Order.html#11581" class="Function">max-≤-upper-bound</a> <a id="12595" href="Naturals.Order.html#12543" class="Bound">m</a> <a id="12597" href="Naturals.Order.html#12545" class="Bound">n</a><a id="12598" class="Symbol">)</a>

<a id="12601" class="Markup">\end{code}</a><a id="12611" class="Background">

Tom de Jong, 5 November 2021.

</a><a id="12644" class="Markup">\begin{code}</a>

<a id="&lt;-trichotomous"></a><a id="12658" href="Naturals.Order.html#12658" class="Function">&lt;-trichotomous</a> <a id="12673" class="Symbol">:</a> <a id="12675" class="Symbol">(</a><a id="12676" href="Naturals.Order.html#12676" class="Bound">n</a> <a id="12678" href="Naturals.Order.html#12678" class="Bound">m</a> <a id="12680" class="Symbol">:</a> <a id="12682" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12683" class="Symbol">)</a> <a id="12685" class="Symbol">→</a> <a id="12687" class="Symbol">(</a><a id="12688" href="Naturals.Order.html#12676" class="Bound">n</a> <a id="12690" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="12692" href="Naturals.Order.html#12678" class="Bound">m</a><a id="12693" class="Symbol">)</a> <a id="12695" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12697" class="Symbol">(</a><a id="12698" href="Naturals.Order.html#12676" class="Bound">n</a> <a id="12700" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12702" href="Naturals.Order.html#12678" class="Bound">m</a><a id="12703" class="Symbol">)</a> <a id="12705" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12707" class="Symbol">(</a><a id="12708" href="Naturals.Order.html#12678" class="Bound">m</a> <a id="12710" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="12712" href="Naturals.Order.html#12676" class="Bound">n</a><a id="12713" class="Symbol">)</a>
<a id="12715" href="Naturals.Order.html#12658" class="Function">&lt;-trichotomous</a> <a id="12730" class="Number">0</a>        <a id="12739" class="Number">0</a>        <a id="12748" class="Symbol">=</a> <a id="12750" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12754" class="Symbol">(</a><a id="12755" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12759" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12763" class="Symbol">)</a>
<a id="12765" href="Naturals.Order.html#12658" class="Function">&lt;-trichotomous</a> <a id="12780" class="Number">0</a>        <a id="12789" class="Symbol">(</a><a id="12790" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12795" href="Naturals.Order.html#12795" class="Bound">m</a><a id="12796" class="Symbol">)</a> <a id="12798" class="Symbol">=</a> <a id="12800" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12804" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="12806" href="Naturals.Order.html#12658" class="Function">&lt;-trichotomous</a> <a id="12821" class="Symbol">(</a><a id="12822" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12827" href="Naturals.Order.html#12827" class="Bound">n</a><a id="12828" class="Symbol">)</a> <a id="12830" class="Number">0</a>        <a id="12839" class="Symbol">=</a> <a id="12841" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12845" class="Symbol">(</a><a id="12846" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12850" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="12851" class="Symbol">)</a>
<a id="12853" href="Naturals.Order.html#12658" class="Function">&lt;-trichotomous</a> <a id="12868" class="Symbol">(</a><a id="12869" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12874" href="Naturals.Order.html#12874" class="Bound">n</a><a id="12875" class="Symbol">)</a> <a id="12877" class="Symbol">(</a><a id="12878" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12883" href="Naturals.Order.html#12883" class="Bound">m</a><a id="12884" class="Symbol">)</a> <a id="12886" class="Symbol">=</a> <a id="12888" href="Naturals.Order.html#12902" class="Function">γ</a> <a id="12890" href="Naturals.Order.html#13101" class="Function">IH</a>
 <a id="12894" class="Keyword">where</a>
  <a id="12902" href="Naturals.Order.html#12902" class="Function">γ</a> <a id="12904" class="Symbol">:</a> <a id="12906" class="Symbol">(</a><a id="12907" href="Naturals.Order.html#12874" class="Bound">n</a> <a id="12909" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="12911" href="Naturals.Order.html#12883" class="Bound">m</a><a id="12912" class="Symbol">)</a> <a id="12914" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12916" class="Symbol">(</a><a id="12917" href="Naturals.Order.html#12874" class="Bound">n</a> <a id="12919" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12921" href="Naturals.Order.html#12883" class="Bound">m</a><a id="12922" class="Symbol">)</a> <a id="12924" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12926" class="Symbol">(</a><a id="12927" href="Naturals.Order.html#12883" class="Bound">m</a> <a id="12929" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="12931" href="Naturals.Order.html#12874" class="Bound">n</a><a id="12932" class="Symbol">)</a>
    <a id="12938" class="Symbol">→</a> <a id="12940" class="Symbol">(</a><a id="12941" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12946" href="Naturals.Order.html#12874" class="Bound">n</a> <a id="12948" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="12950" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12955" href="Naturals.Order.html#12883" class="Bound">m</a><a id="12956" class="Symbol">)</a> <a id="12958" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12960" class="Symbol">(</a><a id="12961" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12966" href="Naturals.Order.html#12874" class="Bound">n</a> <a id="12968" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12970" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12975" href="Naturals.Order.html#12883" class="Bound">m</a><a id="12976" class="Symbol">)</a> <a id="12978" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12980" class="Symbol">(</a><a id="12981" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12986" href="Naturals.Order.html#12883" class="Bound">m</a> <a id="12988" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="12990" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12995" href="Naturals.Order.html#12874" class="Bound">n</a><a id="12996" class="Symbol">)</a>
  <a id="13000" href="Naturals.Order.html#12902" class="Function">γ</a> <a id="13002" class="Symbol">(</a><a id="13003" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13007" href="Naturals.Order.html#13007" class="Bound">k</a><a id="13008" class="Symbol">)</a>       <a id="13016" class="Symbol">=</a> <a id="13018" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13022" href="Naturals.Order.html#13007" class="Bound">k</a>
  <a id="13026" href="Naturals.Order.html#12902" class="Function">γ</a> <a id="13028" class="Symbol">(</a><a id="13029" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13033" class="Symbol">(</a><a id="13034" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13038" href="Naturals.Order.html#13038" class="Bound">e</a><a id="13039" class="Symbol">))</a> <a id="13042" class="Symbol">=</a> <a id="13044" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13048" class="Symbol">(</a><a id="13049" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13053" class="Symbol">(</a><a id="13054" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13057" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13062" href="Naturals.Order.html#13038" class="Bound">e</a><a id="13063" class="Symbol">))</a>
  <a id="13068" href="Naturals.Order.html#12902" class="Function">γ</a> <a id="13070" class="Symbol">(</a><a id="13071" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13075" class="Symbol">(</a><a id="13076" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13080" href="Naturals.Order.html#13080" class="Bound">l</a><a id="13081" class="Symbol">))</a> <a id="13084" class="Symbol">=</a> <a id="13086" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13090" class="Symbol">(</a><a id="13091" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13095" href="Naturals.Order.html#13080" class="Bound">l</a><a id="13096" class="Symbol">)</a>

  <a id="13101" href="Naturals.Order.html#13101" class="Function">IH</a> <a id="13104" class="Symbol">:</a> <a id="13106" class="Symbol">(</a><a id="13107" href="Naturals.Order.html#12874" class="Bound">n</a> <a id="13109" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="13111" href="Naturals.Order.html#12883" class="Bound">m</a><a id="13112" class="Symbol">)</a> <a id="13114" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13116" class="Symbol">(</a><a id="13117" href="Naturals.Order.html#12874" class="Bound">n</a> <a id="13119" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13121" href="Naturals.Order.html#12883" class="Bound">m</a><a id="13122" class="Symbol">)</a> <a id="13124" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13126" class="Symbol">(</a><a id="13127" href="Naturals.Order.html#12883" class="Bound">m</a> <a id="13129" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="13131" href="Naturals.Order.html#12874" class="Bound">n</a><a id="13132" class="Symbol">)</a>
  <a id="13136" href="Naturals.Order.html#13101" class="Function">IH</a> <a id="13139" class="Symbol">=</a> <a id="13141" href="Naturals.Order.html#12658" class="Function">&lt;-trichotomous</a> <a id="13156" href="Naturals.Order.html#12874" class="Bound">n</a> <a id="13158" href="Naturals.Order.html#12883" class="Bound">m</a>

<a id="13161" class="Markup">\end{code}</a><a id="13171" class="Background">

Added 12/05/2020 by Andrew Sneap.
Following are proofs of common properties of strict and non-strict order of
Natural Numbers.

</a><a id="13301" class="Markup">\begin{code}</a>

<a id="≤-trans₂"></a><a id="13315" href="Naturals.Order.html#13315" class="Function">≤-trans₂</a> <a id="13324" class="Symbol">:</a> <a id="13326" class="Symbol">(</a><a id="13327" href="Naturals.Order.html#13327" class="Bound">x</a> <a id="13329" href="Naturals.Order.html#13329" class="Bound">y</a> <a id="13331" href="Naturals.Order.html#13331" class="Bound">u</a> <a id="13333" href="Naturals.Order.html#13333" class="Bound">v</a> <a id="13335" class="Symbol">:</a> <a id="13337" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13338" class="Symbol">)</a> <a id="13340" class="Symbol">→</a> <a id="13342" href="Naturals.Order.html#13327" class="Bound">x</a> <a id="13344" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13346" href="Naturals.Order.html#13329" class="Bound">y</a> <a id="13348" class="Symbol">→</a> <a id="13350" href="Naturals.Order.html#13329" class="Bound">y</a> <a id="13352" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13354" href="Naturals.Order.html#13331" class="Bound">u</a> <a id="13356" class="Symbol">→</a> <a id="13358" href="Naturals.Order.html#13331" class="Bound">u</a> <a id="13360" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13362" href="Naturals.Order.html#13333" class="Bound">v</a> <a id="13364" class="Symbol">→</a> <a id="13366" href="Naturals.Order.html#13327" class="Bound">x</a> <a id="13368" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13370" href="Naturals.Order.html#13333" class="Bound">v</a>
<a id="13372" href="Naturals.Order.html#13315" class="Function">≤-trans₂</a> <a id="13381" href="Naturals.Order.html#13381" class="Bound">x</a> <a id="13383" href="Naturals.Order.html#13383" class="Bound">y</a> <a id="13385" href="Naturals.Order.html#13385" class="Bound">u</a> <a id="13387" href="Naturals.Order.html#13387" class="Bound">v</a> <a id="13389" href="Naturals.Order.html#13389" class="Bound">l₁</a> <a id="13392" href="Naturals.Order.html#13392" class="Bound">l₂</a> <a id="13395" class="Symbol">=</a> <a id="13397" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="13405" href="Naturals.Order.html#13381" class="Bound">x</a> <a id="13407" href="Naturals.Order.html#13385" class="Bound">u</a> <a id="13409" href="Naturals.Order.html#13387" class="Bound">v</a> <a id="13411" href="Naturals.Order.html#13422" class="Function">I</a>
 <a id="13414" class="Keyword">where</a>
  <a id="13422" href="Naturals.Order.html#13422" class="Function">I</a> <a id="13424" class="Symbol">:</a> <a id="13426" href="Naturals.Order.html#13381" class="Bound">x</a> <a id="13428" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13430" href="Naturals.Order.html#13385" class="Bound">u</a>
  <a id="13434" href="Naturals.Order.html#13422" class="Function">I</a> <a id="13436" class="Symbol">=</a> <a id="13438" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="13446" href="Naturals.Order.html#13381" class="Bound">x</a> <a id="13448" href="Naturals.Order.html#13383" class="Bound">y</a> <a id="13450" href="Naturals.Order.html#13385" class="Bound">u</a> <a id="13452" href="Naturals.Order.html#13389" class="Bound">l₁</a> <a id="13455" href="Naturals.Order.html#13392" class="Bound">l₂</a>

<a id="&lt;-trans₂"></a><a id="13459" href="Naturals.Order.html#13459" class="Function">&lt;-trans₂</a> <a id="13468" class="Symbol">:</a> <a id="13470" class="Symbol">(</a><a id="13471" href="Naturals.Order.html#13471" class="Bound">x</a> <a id="13473" href="Naturals.Order.html#13473" class="Bound">y</a> <a id="13475" href="Naturals.Order.html#13475" class="Bound">u</a> <a id="13477" href="Naturals.Order.html#13477" class="Bound">v</a> <a id="13479" class="Symbol">:</a> <a id="13481" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13482" class="Symbol">)</a> <a id="13484" class="Symbol">→</a> <a id="13486" href="Naturals.Order.html#13471" class="Bound">x</a> <a id="13488" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="13490" href="Naturals.Order.html#13473" class="Bound">y</a> <a id="13492" class="Symbol">→</a> <a id="13494" href="Naturals.Order.html#13473" class="Bound">y</a> <a id="13496" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="13498" href="Naturals.Order.html#13475" class="Bound">u</a> <a id="13500" class="Symbol">→</a> <a id="13502" href="Naturals.Order.html#13475" class="Bound">u</a> <a id="13504" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="13506" href="Naturals.Order.html#13477" class="Bound">v</a> <a id="13508" class="Symbol">→</a> <a id="13510" href="Naturals.Order.html#13471" class="Bound">x</a> <a id="13512" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="13514" href="Naturals.Order.html#13477" class="Bound">v</a>
<a id="13516" href="Naturals.Order.html#13459" class="Function">&lt;-trans₂</a> <a id="13525" href="Naturals.Order.html#13525" class="Bound">x</a> <a id="13527" href="Naturals.Order.html#13527" class="Bound">y</a> <a id="13529" href="Naturals.Order.html#13529" class="Bound">u</a> <a id="13531" href="Naturals.Order.html#13531" class="Bound">v</a> <a id="13533" href="Naturals.Order.html#13533" class="Bound">l₁</a> <a id="13536" href="Naturals.Order.html#13536" class="Bound">l₂</a> <a id="13539" class="Symbol">=</a> <a id="13541" href="Naturals.Order.html#5007" class="Function">&lt;-trans</a> <a id="13549" href="Naturals.Order.html#13525" class="Bound">x</a> <a id="13551" href="Naturals.Order.html#13529" class="Bound">u</a> <a id="13553" href="Naturals.Order.html#13531" class="Bound">v</a> <a id="13555" href="Naturals.Order.html#13566" class="Function">I</a>
 <a id="13558" class="Keyword">where</a>
  <a id="13566" href="Naturals.Order.html#13566" class="Function">I</a> <a id="13568" class="Symbol">:</a> <a id="13570" href="Naturals.Order.html#13525" class="Bound">x</a> <a id="13572" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="13574" href="Naturals.Order.html#13529" class="Bound">u</a>
  <a id="13578" href="Naturals.Order.html#13566" class="Function">I</a> <a id="13580" class="Symbol">=</a> <a id="13582" href="Naturals.Order.html#5007" class="Function">&lt;-trans</a> <a id="13590" href="Naturals.Order.html#13525" class="Bound">x</a> <a id="13592" href="Naturals.Order.html#13527" class="Bound">y</a> <a id="13594" href="Naturals.Order.html#13529" class="Bound">u</a> <a id="13596" href="Naturals.Order.html#13533" class="Bound">l₁</a> <a id="13599" href="Naturals.Order.html#13536" class="Bound">l₂</a>

<a id="≤-&lt;-trans"></a><a id="13603" href="Naturals.Order.html#13603" class="Function">≤-&lt;-trans</a> <a id="13613" class="Symbol">:</a> <a id="13615" class="Symbol">(</a><a id="13616" href="Naturals.Order.html#13616" class="Bound">x</a> <a id="13618" href="Naturals.Order.html#13618" class="Bound">y</a> <a id="13620" href="Naturals.Order.html#13620" class="Bound">z</a> <a id="13622" class="Symbol">:</a> <a id="13624" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13625" class="Symbol">)</a> <a id="13627" class="Symbol">→</a> <a id="13629" href="Naturals.Order.html#13616" class="Bound">x</a> <a id="13631" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13633" href="Naturals.Order.html#13618" class="Bound">y</a> <a id="13635" class="Symbol">→</a> <a id="13637" href="Naturals.Order.html#13618" class="Bound">y</a> <a id="13639" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="13641" href="Naturals.Order.html#13620" class="Bound">z</a> <a id="13643" class="Symbol">→</a> <a id="13645" href="Naturals.Order.html#13616" class="Bound">x</a> <a id="13647" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="13649" href="Naturals.Order.html#13620" class="Bound">z</a>
<a id="13651" href="Naturals.Order.html#13603" class="Function">≤-&lt;-trans</a> <a id="13661" href="Naturals.Order.html#13661" class="Bound">x</a> <a id="13663" href="Naturals.Order.html#13663" class="Bound">y</a> <a id="13665" href="Naturals.Order.html#13665" class="Bound">z</a> <a id="13667" href="Naturals.Order.html#13667" class="Bound">l₁</a> <a id="13670" href="Naturals.Order.html#13670" class="Bound">l₂</a> <a id="13673" class="Symbol">=</a> <a id="13675" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="13683" class="Symbol">(</a><a id="13684" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13689" href="Naturals.Order.html#13661" class="Bound">x</a><a id="13690" class="Symbol">)</a> <a id="13692" class="Symbol">(</a><a id="13693" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13698" href="Naturals.Order.html#13663" class="Bound">y</a><a id="13699" class="Symbol">)</a> <a id="13701" href="Naturals.Order.html#13665" class="Bound">z</a> <a id="13703" href="Naturals.Order.html#13667" class="Bound">l₁</a> <a id="13706" href="Naturals.Order.html#13670" class="Bound">l₂</a>

<a id="&lt;-≤-trans"></a><a id="13710" href="Naturals.Order.html#13710" class="Function">&lt;-≤-trans</a> <a id="13720" class="Symbol">:</a> <a id="13722" class="Symbol">(</a><a id="13723" href="Naturals.Order.html#13723" class="Bound">x</a> <a id="13725" href="Naturals.Order.html#13725" class="Bound">y</a> <a id="13727" href="Naturals.Order.html#13727" class="Bound">z</a> <a id="13729" class="Symbol">:</a> <a id="13731" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13732" class="Symbol">)</a> <a id="13734" class="Symbol">→</a> <a id="13736" href="Naturals.Order.html#13723" class="Bound">x</a> <a id="13738" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="13740" href="Naturals.Order.html#13725" class="Bound">y</a> <a id="13742" class="Symbol">→</a> <a id="13744" href="Naturals.Order.html#13725" class="Bound">y</a> <a id="13746" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13748" href="Naturals.Order.html#13727" class="Bound">z</a> <a id="13750" class="Symbol">→</a> <a id="13752" href="Naturals.Order.html#13723" class="Bound">x</a> <a id="13754" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="13756" href="Naturals.Order.html#13727" class="Bound">z</a>
<a id="13758" href="Naturals.Order.html#13710" class="Function">&lt;-≤-trans</a> <a id="13768" href="Naturals.Order.html#13768" class="Bound">x</a> <a id="13770" href="Naturals.Order.html#13770" class="Bound">y</a> <a id="13772" href="Naturals.Order.html#13772" class="Bound">z</a> <a id="13774" href="Naturals.Order.html#13774" class="Bound">l₁</a> <a id="13777" href="Naturals.Order.html#13777" class="Bound">l₂</a> <a id="13780" class="Symbol">=</a> <a id="13782" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="13790" class="Symbol">(</a><a id="13791" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13796" href="Naturals.Order.html#13768" class="Bound">x</a><a id="13797" class="Symbol">)</a> <a id="13799" href="Naturals.Order.html#13770" class="Bound">y</a> <a id="13801" href="Naturals.Order.html#13772" class="Bound">z</a> <a id="13803" href="Naturals.Order.html#13774" class="Bound">l₁</a> <a id="13806" href="Naturals.Order.html#13777" class="Bound">l₂</a>

<a id="≤-n-monotone-right"></a><a id="13810" href="Naturals.Order.html#13810" class="Function">≤-n-monotone-right</a> <a id="13829" class="Symbol">:</a> <a id="13831" class="Symbol">(</a><a id="13832" href="Naturals.Order.html#13832" class="Bound">x</a> <a id="13834" href="Naturals.Order.html#13834" class="Bound">y</a> <a id="13836" href="Naturals.Order.html#13836" class="Bound">z</a> <a id="13838" class="Symbol">:</a> <a id="13840" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13841" class="Symbol">)</a> <a id="13843" class="Symbol">→</a> <a id="13845" href="Naturals.Order.html#13832" class="Bound">x</a> <a id="13847" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13849" href="Naturals.Order.html#13834" class="Bound">y</a> <a id="13851" class="Symbol">→</a> <a id="13853" class="Symbol">(</a><a id="13854" href="Naturals.Order.html#13832" class="Bound">x</a> <a id="13856" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="13859" href="Naturals.Order.html#13836" class="Bound">z</a><a id="13860" class="Symbol">)</a> <a id="13862" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13864" class="Symbol">(</a><a id="13865" href="Naturals.Order.html#13834" class="Bound">y</a> <a id="13867" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="13870" href="Naturals.Order.html#13836" class="Bound">z</a><a id="13871" class="Symbol">)</a>
<a id="13873" href="Naturals.Order.html#13810" class="Function">≤-n-monotone-right</a> <a id="13892" href="Naturals.Order.html#13892" class="Bound">x</a> <a id="13894" href="Naturals.Order.html#13894" class="Bound">y</a> <a id="13896" class="Number">0</a>        <a id="13905" href="Naturals.Order.html#13905" class="Bound">l</a> <a id="13907" class="Symbol">=</a> <a id="13909" href="Naturals.Order.html#13905" class="Bound">l</a>
<a id="13911" href="Naturals.Order.html#13810" class="Function">≤-n-monotone-right</a> <a id="13930" href="Naturals.Order.html#13930" class="Bound">x</a> <a id="13932" href="Naturals.Order.html#13932" class="Bound">y</a> <a id="13934" class="Symbol">(</a><a id="13935" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="13940" href="Naturals.Order.html#13940" class="Bound">n</a><a id="13941" class="Symbol">)</a> <a id="13943" href="Naturals.Order.html#13943" class="Bound">l</a> <a id="13945" class="Symbol">=</a> <a id="13947" href="Naturals.Order.html#13810" class="Function">≤-n-monotone-right</a> <a id="13966" href="Naturals.Order.html#13930" class="Bound">x</a> <a id="13968" href="Naturals.Order.html#13932" class="Bound">y</a> <a id="13970" href="Naturals.Order.html#13940" class="Bound">n</a> <a id="13972" href="Naturals.Order.html#13943" class="Bound">l</a>

<a id="≤-n-monotone-left"></a><a id="13975" href="Naturals.Order.html#13975" class="Function">≤-n-monotone-left</a> <a id="13993" class="Symbol">:</a> <a id="13995" class="Symbol">(</a><a id="13996" href="Naturals.Order.html#13996" class="Bound">x</a> <a id="13998" href="Naturals.Order.html#13998" class="Bound">y</a> <a id="14000" href="Naturals.Order.html#14000" class="Bound">z</a> <a id="14002" class="Symbol">:</a> <a id="14004" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14005" class="Symbol">)</a> <a id="14007" class="Symbol">→</a> <a id="14009" href="Naturals.Order.html#13996" class="Bound">x</a> <a id="14011" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="14013" href="Naturals.Order.html#13998" class="Bound">y</a> <a id="14015" class="Symbol">→</a> <a id="14017" class="Symbol">(</a><a id="14018" href="Naturals.Order.html#14000" class="Bound">z</a> <a id="14020" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="14023" href="Naturals.Order.html#13996" class="Bound">x</a><a id="14024" class="Symbol">)</a> <a id="14026" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="14028" class="Symbol">(</a><a id="14029" href="Naturals.Order.html#14000" class="Bound">z</a> <a id="14031" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="14034" href="Naturals.Order.html#13998" class="Bound">y</a><a id="14035" class="Symbol">)</a>
<a id="14037" href="Naturals.Order.html#13975" class="Function">≤-n-monotone-left</a> <a id="14055" href="Naturals.Order.html#14055" class="Bound">x</a> <a id="14057" href="Naturals.Order.html#14057" class="Bound">y</a> <a id="14059" href="Naturals.Order.html#14059" class="Bound">z</a> <a id="14061" href="Naturals.Order.html#14061" class="Bound">l</a> <a id="14063" class="Symbol">=</a> <a id="14065" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="14076" href="Notation.Order.html#558" class="Field Operator">_≤_</a> <a id="14080" href="Naturals.Order.html#14100" class="Function">γ₁</a> <a id="14083" href="Naturals.Order.html#14158" class="Function">γ₂</a> <a id="14086" href="Naturals.Order.html#14216" class="Function">γ₃</a>
  <a id="14091" class="Keyword">where</a>
   <a id="14100" href="Naturals.Order.html#14100" class="Function">γ₁</a> <a id="14103" class="Symbol">:</a> <a id="14105" href="Naturals.Order.html#14055" class="Bound">x</a> <a id="14107" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14109" href="Naturals.Order.html#14059" class="Bound">z</a> <a id="14111" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14113" href="Naturals.Order.html#14059" class="Bound">z</a> <a id="14115" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14117" href="Naturals.Order.html#14055" class="Bound">x</a>
   <a id="14122" href="Naturals.Order.html#14100" class="Function">γ₁</a> <a id="14125" class="Symbol">=</a> <a id="14127" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="14150" href="Naturals.Order.html#14055" class="Bound">x</a> <a id="14152" href="Naturals.Order.html#14059" class="Bound">z</a>

   <a id="14158" href="Naturals.Order.html#14158" class="Function">γ₂</a> <a id="14161" class="Symbol">:</a> <a id="14163" href="Naturals.Order.html#14057" class="Bound">y</a> <a id="14165" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14167" href="Naturals.Order.html#14059" class="Bound">z</a> <a id="14169" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14171" href="Naturals.Order.html#14059" class="Bound">z</a> <a id="14173" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14175" href="Naturals.Order.html#14057" class="Bound">y</a>
   <a id="14180" href="Naturals.Order.html#14158" class="Function">γ₂</a> <a id="14183" class="Symbol">=</a> <a id="14185" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="14208" href="Naturals.Order.html#14057" class="Bound">y</a> <a id="14210" href="Naturals.Order.html#14059" class="Bound">z</a>

   <a id="14216" href="Naturals.Order.html#14216" class="Function">γ₃</a> <a id="14219" class="Symbol">:</a> <a id="14221" href="Naturals.Order.html#14055" class="Bound">x</a> <a id="14223" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14225" href="Naturals.Order.html#14059" class="Bound">z</a> <a id="14227" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="14229" href="Naturals.Order.html#14057" class="Bound">y</a> <a id="14231" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14233" href="Naturals.Order.html#14059" class="Bound">z</a>
   <a id="14238" href="Naturals.Order.html#14216" class="Function">γ₃</a> <a id="14241" class="Symbol">=</a> <a id="14243" href="Naturals.Order.html#13810" class="Function">≤-n-monotone-right</a> <a id="14262" href="Naturals.Order.html#14055" class="Bound">x</a> <a id="14264" href="Naturals.Order.html#14057" class="Bound">y</a> <a id="14266" href="Naturals.Order.html#14059" class="Bound">z</a> <a id="14268" href="Naturals.Order.html#14061" class="Bound">l</a>

<a id="≤-adding"></a><a id="14271" href="Naturals.Order.html#14271" class="Function">≤-adding</a> <a id="14280" class="Symbol">:</a> <a id="14282" class="Symbol">(</a><a id="14283" href="Naturals.Order.html#14283" class="Bound">x</a> <a id="14285" href="Naturals.Order.html#14285" class="Bound">y</a> <a id="14287" href="Naturals.Order.html#14287" class="Bound">u</a> <a id="14289" href="Naturals.Order.html#14289" class="Bound">v</a> <a id="14291" class="Symbol">:</a> <a id="14293" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14294" class="Symbol">)</a> <a id="14296" class="Symbol">→</a> <a id="14298" href="Naturals.Order.html#14283" class="Bound">x</a> <a id="14300" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="14302" href="Naturals.Order.html#14285" class="Bound">y</a> <a id="14304" class="Symbol">→</a> <a id="14306" href="Naturals.Order.html#14287" class="Bound">u</a> <a id="14308" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="14310" href="Naturals.Order.html#14289" class="Bound">v</a> <a id="14312" class="Symbol">→</a> <a id="14314" class="Symbol">(</a><a id="14315" href="Naturals.Order.html#14283" class="Bound">x</a> <a id="14317" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="14320" href="Naturals.Order.html#14287" class="Bound">u</a><a id="14321" class="Symbol">)</a> <a id="14323" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="14325" class="Symbol">(</a><a id="14326" href="Naturals.Order.html#14285" class="Bound">y</a> <a id="14328" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="14331" href="Naturals.Order.html#14289" class="Bound">v</a><a id="14332" class="Symbol">)</a>
<a id="14334" href="Naturals.Order.html#14271" class="Function">≤-adding</a> <a id="14343" href="Naturals.Order.html#14343" class="Bound">x</a> <a id="14345" href="Naturals.Order.html#14345" class="Bound">y</a> <a id="14347" href="Naturals.Order.html#14347" class="Bound">u</a> <a id="14349" href="Naturals.Order.html#14349" class="Bound">v</a> <a id="14351" href="Naturals.Order.html#14351" class="Bound">l₁</a> <a id="14354" href="Naturals.Order.html#14354" class="Bound">l₂</a> <a id="14357" class="Symbol">=</a> <a id="14359" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="14367" class="Symbol">(</a><a id="14368" href="Naturals.Order.html#14343" class="Bound">x</a> <a id="14370" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="14373" href="Naturals.Order.html#14347" class="Bound">u</a><a id="14374" class="Symbol">)</a> <a id="14376" class="Symbol">(</a><a id="14377" href="Naturals.Order.html#14345" class="Bound">y</a> <a id="14379" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="14382" href="Naturals.Order.html#14347" class="Bound">u</a><a id="14383" class="Symbol">)</a> <a id="14385" class="Symbol">(</a><a id="14386" href="Naturals.Order.html#14345" class="Bound">y</a> <a id="14388" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="14391" href="Naturals.Order.html#14349" class="Bound">v</a><a id="14392" class="Symbol">)</a> <a id="14394" href="Naturals.Order.html#14409" class="Function">γ₁</a> <a id="14397" href="Naturals.Order.html#14466" class="Function">γ₂</a>
 <a id="14401" class="Keyword">where</a>
  <a id="14409" href="Naturals.Order.html#14409" class="Function">γ₁</a> <a id="14412" class="Symbol">:</a> <a id="14414" href="Naturals.Order.html#14343" class="Bound">x</a> <a id="14416" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14418" href="Naturals.Order.html#14347" class="Bound">u</a> <a id="14420" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="14422" href="Naturals.Order.html#14345" class="Bound">y</a> <a id="14424" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14426" href="Naturals.Order.html#14347" class="Bound">u</a>
  <a id="14430" href="Naturals.Order.html#14409" class="Function">γ₁</a> <a id="14433" class="Symbol">=</a> <a id="14435" href="Naturals.Order.html#13810" class="Function">≤-n-monotone-right</a> <a id="14454" href="Naturals.Order.html#14343" class="Bound">x</a> <a id="14456" href="Naturals.Order.html#14345" class="Bound">y</a> <a id="14458" href="Naturals.Order.html#14347" class="Bound">u</a> <a id="14460" href="Naturals.Order.html#14351" class="Bound">l₁</a>

  <a id="14466" href="Naturals.Order.html#14466" class="Function">γ₂</a> <a id="14469" class="Symbol">:</a> <a id="14471" href="Naturals.Order.html#14345" class="Bound">y</a> <a id="14473" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14475" href="Naturals.Order.html#14347" class="Bound">u</a> <a id="14477" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="14479" href="Naturals.Order.html#14345" class="Bound">y</a> <a id="14481" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14483" href="Naturals.Order.html#14349" class="Bound">v</a>
  <a id="14487" href="Naturals.Order.html#14466" class="Function">γ₂</a> <a id="14490" class="Symbol">=</a> <a id="14492" href="Naturals.Order.html#13975" class="Function">≤-n-monotone-left</a> <a id="14510" href="Naturals.Order.html#14347" class="Bound">u</a> <a id="14512" href="Naturals.Order.html#14349" class="Bound">v</a> <a id="14514" href="Naturals.Order.html#14345" class="Bound">y</a> <a id="14516" href="Naturals.Order.html#14354" class="Bound">l₂</a>

<a id="&lt;-succ-monotone"></a><a id="14520" href="Naturals.Order.html#14520" class="Function">&lt;-succ-monotone</a> <a id="14536" class="Symbol">:</a> <a id="14538" class="Symbol">(</a><a id="14539" href="Naturals.Order.html#14539" class="Bound">x</a> <a id="14541" href="Naturals.Order.html#14541" class="Bound">y</a> <a id="14543" class="Symbol">:</a> <a id="14545" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14546" class="Symbol">)</a> <a id="14548" class="Symbol">→</a> <a id="14550" href="Naturals.Order.html#14539" class="Bound">x</a> <a id="14552" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="14554" href="Naturals.Order.html#14541" class="Bound">y</a> <a id="14556" class="Symbol">→</a> <a id="14558" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14563" href="Naturals.Order.html#14539" class="Bound">x</a> <a id="14565" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="14567" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14572" href="Naturals.Order.html#14541" class="Bound">y</a>
<a id="14574" href="Naturals.Order.html#14520" class="Function">&lt;-succ-monotone</a> <a id="14590" href="Naturals.Order.html#14590" class="Bound">x</a> <a id="14592" href="Naturals.Order.html#14592" class="Bound">y</a> <a id="14594" class="Symbol">=</a> <a id="14596" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="&lt;-n-monotone-right"></a><a id="14600" href="Naturals.Order.html#14600" class="Function">&lt;-n-monotone-right</a> <a id="14619" class="Symbol">:</a> <a id="14621" class="Symbol">(</a><a id="14622" href="Naturals.Order.html#14622" class="Bound">x</a> <a id="14624" href="Naturals.Order.html#14624" class="Bound">y</a> <a id="14626" href="Naturals.Order.html#14626" class="Bound">z</a> <a id="14628" class="Symbol">:</a> <a id="14630" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14631" class="Symbol">)</a> <a id="14633" class="Symbol">→</a> <a id="14635" href="Naturals.Order.html#14622" class="Bound">x</a> <a id="14637" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="14639" href="Naturals.Order.html#14624" class="Bound">y</a> <a id="14641" class="Symbol">→</a> <a id="14643" class="Symbol">(</a><a id="14644" href="Naturals.Order.html#14622" class="Bound">x</a> <a id="14646" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="14649" href="Naturals.Order.html#14626" class="Bound">z</a><a id="14650" class="Symbol">)</a> <a id="14652" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="14654" class="Symbol">(</a><a id="14655" href="Naturals.Order.html#14624" class="Bound">y</a> <a id="14657" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="14660" href="Naturals.Order.html#14626" class="Bound">z</a><a id="14661" class="Symbol">)</a>
<a id="14663" href="Naturals.Order.html#14600" class="Function">&lt;-n-monotone-right</a> <a id="14682" href="Naturals.Order.html#14682" class="Bound">x</a> <a id="14684" href="Naturals.Order.html#14684" class="Bound">y</a>  <a id="14687" class="Number">0</a>       <a id="14695" href="Naturals.Order.html#14695" class="Bound">l</a> <a id="14697" class="Symbol">=</a> <a id="14699" href="Naturals.Order.html#14695" class="Bound">l</a>
<a id="14701" href="Naturals.Order.html#14600" class="Function">&lt;-n-monotone-right</a> <a id="14720" href="Naturals.Order.html#14720" class="Bound">x</a> <a id="14722" href="Naturals.Order.html#14722" class="Bound">y</a> <a id="14724" class="Symbol">(</a><a id="14725" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="14730" href="Naturals.Order.html#14730" class="Bound">z</a><a id="14731" class="Symbol">)</a> <a id="14733" href="Naturals.Order.html#14733" class="Bound">l</a> <a id="14735" class="Symbol">=</a> <a id="14737" href="Naturals.Order.html#14600" class="Function">&lt;-n-monotone-right</a> <a id="14756" href="Naturals.Order.html#14720" class="Bound">x</a> <a id="14758" href="Naturals.Order.html#14722" class="Bound">y</a> <a id="14760" href="Naturals.Order.html#14730" class="Bound">z</a> <a id="14762" href="Naturals.Order.html#14733" class="Bound">l</a>

<a id="&lt;-n-monotone-left"></a><a id="14765" href="Naturals.Order.html#14765" class="Function">&lt;-n-monotone-left</a> <a id="14783" class="Symbol">:</a> <a id="14785" class="Symbol">(</a><a id="14786" href="Naturals.Order.html#14786" class="Bound">x</a> <a id="14788" href="Naturals.Order.html#14788" class="Bound">y</a> <a id="14790" href="Naturals.Order.html#14790" class="Bound">z</a> <a id="14792" class="Symbol">:</a> <a id="14794" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14795" class="Symbol">)</a> <a id="14797" class="Symbol">→</a> <a id="14799" href="Naturals.Order.html#14786" class="Bound">x</a> <a id="14801" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="14803" href="Naturals.Order.html#14788" class="Bound">y</a> <a id="14805" class="Symbol">→</a> <a id="14807" class="Symbol">(</a><a id="14808" href="Naturals.Order.html#14790" class="Bound">z</a> <a id="14810" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="14813" href="Naturals.Order.html#14786" class="Bound">x</a><a id="14814" class="Symbol">)</a> <a id="14816" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="14818" class="Symbol">(</a><a id="14819" href="Naturals.Order.html#14790" class="Bound">z</a> <a id="14821" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="14824" href="Naturals.Order.html#14788" class="Bound">y</a><a id="14825" class="Symbol">)</a>
<a id="14827" href="Naturals.Order.html#14765" class="Function">&lt;-n-monotone-left</a> <a id="14845" href="Naturals.Order.html#14845" class="Bound">x</a> <a id="14847" href="Naturals.Order.html#14847" class="Bound">y</a> <a id="14849" href="Naturals.Order.html#14849" class="Bound">z</a> <a id="14851" href="Naturals.Order.html#14851" class="Bound">l</a> <a id="14853" class="Symbol">=</a> <a id="14855" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="14866" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a> <a id="14870" href="Naturals.Order.html#14888" class="Function">γ₁</a> <a id="14873" href="Naturals.Order.html#14944" class="Function">γ₂</a> <a id="14876" href="Naturals.Order.html#15000" class="Function">γ₃</a>
 <a id="14880" class="Keyword">where</a>
  <a id="14888" href="Naturals.Order.html#14888" class="Function">γ₁</a> <a id="14891" class="Symbol">:</a> <a id="14893" href="Naturals.Order.html#14845" class="Bound">x</a> <a id="14895" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14897" href="Naturals.Order.html#14849" class="Bound">z</a> <a id="14899" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14901" href="Naturals.Order.html#14849" class="Bound">z</a> <a id="14903" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14905" href="Naturals.Order.html#14845" class="Bound">x</a>
  <a id="14909" href="Naturals.Order.html#14888" class="Function">γ₁</a> <a id="14912" class="Symbol">=</a> <a id="14914" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="14937" href="Naturals.Order.html#14845" class="Bound">x</a> <a id="14939" href="Naturals.Order.html#14849" class="Bound">z</a>

  <a id="14944" href="Naturals.Order.html#14944" class="Function">γ₂</a> <a id="14947" class="Symbol">:</a> <a id="14949" href="Naturals.Order.html#14847" class="Bound">y</a> <a id="14951" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14953" href="Naturals.Order.html#14849" class="Bound">z</a> <a id="14955" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14957" href="Naturals.Order.html#14849" class="Bound">z</a> <a id="14959" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="14961" href="Naturals.Order.html#14847" class="Bound">y</a>
  <a id="14965" href="Naturals.Order.html#14944" class="Function">γ₂</a> <a id="14968" class="Symbol">=</a> <a id="14970" href="Naturals.Addition.html#1266" class="Function">addition-commutativity</a> <a id="14993" href="Naturals.Order.html#14847" class="Bound">y</a> <a id="14995" href="Naturals.Order.html#14849" class="Bound">z</a>

  <a id="15000" href="Naturals.Order.html#15000" class="Function">γ₃</a> <a id="15003" class="Symbol">:</a> <a id="15005" href="Naturals.Order.html#14845" class="Bound">x</a> <a id="15007" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="15009" href="Naturals.Order.html#14849" class="Bound">z</a> <a id="15011" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="15013" href="Naturals.Order.html#14847" class="Bound">y</a> <a id="15015" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="15017" href="Naturals.Order.html#14849" class="Bound">z</a>
  <a id="15021" href="Naturals.Order.html#15000" class="Function">γ₃</a> <a id="15024" class="Symbol">=</a> <a id="15026" href="Naturals.Order.html#14600" class="Function">&lt;-n-monotone-right</a> <a id="15045" href="Naturals.Order.html#14845" class="Bound">x</a> <a id="15047" href="Naturals.Order.html#14847" class="Bound">y</a> <a id="15049" href="Naturals.Order.html#14849" class="Bound">z</a> <a id="15051" href="Naturals.Order.html#14851" class="Bound">l</a>

<a id="&lt;-adding"></a><a id="15054" href="Naturals.Order.html#15054" class="Function">&lt;-adding</a> <a id="15063" class="Symbol">:</a> <a id="15065" class="Symbol">(</a><a id="15066" href="Naturals.Order.html#15066" class="Bound">x</a> <a id="15068" href="Naturals.Order.html#15068" class="Bound">y</a> <a id="15070" href="Naturals.Order.html#15070" class="Bound">u</a> <a id="15072" href="Naturals.Order.html#15072" class="Bound">v</a> <a id="15074" class="Symbol">:</a> <a id="15076" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15077" class="Symbol">)</a> <a id="15079" class="Symbol">→</a> <a id="15081" href="Naturals.Order.html#15066" class="Bound">x</a> <a id="15083" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="15085" href="Naturals.Order.html#15068" class="Bound">y</a> <a id="15087" class="Symbol">→</a> <a id="15089" href="Naturals.Order.html#15070" class="Bound">u</a> <a id="15091" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="15093" href="Naturals.Order.html#15072" class="Bound">v</a> <a id="15095" class="Symbol">→</a> <a id="15097" class="Symbol">(</a><a id="15098" href="Naturals.Order.html#15066" class="Bound">x</a> <a id="15100" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="15103" href="Naturals.Order.html#15070" class="Bound">u</a><a id="15104" class="Symbol">)</a> <a id="15106" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="15108" class="Symbol">(</a><a id="15109" href="Naturals.Order.html#15068" class="Bound">y</a> <a id="15111" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="15114" href="Naturals.Order.html#15072" class="Bound">v</a><a id="15115" class="Symbol">)</a>
<a id="15117" href="Naturals.Order.html#15054" class="Function">&lt;-adding</a> <a id="15126" href="Naturals.Order.html#15126" class="Bound">x</a> <a id="15128" href="Naturals.Order.html#15128" class="Bound">y</a> <a id="15130" href="Naturals.Order.html#15130" class="Bound">u</a> <a id="15132" href="Naturals.Order.html#15132" class="Bound">v</a> <a id="15134" href="Naturals.Order.html#15134" class="Bound">l₁</a> <a id="15137" href="Naturals.Order.html#15137" class="Bound">l₂</a> <a id="15140" class="Symbol">=</a> <a id="15142" href="Naturals.Order.html#5007" class="Function">&lt;-trans</a> <a id="15150" class="Symbol">(</a><a id="15151" href="Naturals.Order.html#15126" class="Bound">x</a> <a id="15153" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="15156" href="Naturals.Order.html#15130" class="Bound">u</a><a id="15157" class="Symbol">)</a> <a id="15159" class="Symbol">(</a><a id="15160" href="Naturals.Order.html#15128" class="Bound">y</a> <a id="15162" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="15165" href="Naturals.Order.html#15130" class="Bound">u</a><a id="15166" class="Symbol">)</a> <a id="15168" class="Symbol">(</a><a id="15169" href="Naturals.Order.html#15128" class="Bound">y</a> <a id="15171" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="15174" href="Naturals.Order.html#15132" class="Bound">v</a><a id="15175" class="Symbol">)</a> <a id="15177" href="Naturals.Order.html#15192" class="Function">γ₁</a> <a id="15180" href="Naturals.Order.html#15249" class="Function">γ₂</a>
 <a id="15184" class="Keyword">where</a>
  <a id="15192" href="Naturals.Order.html#15192" class="Function">γ₁</a> <a id="15195" class="Symbol">:</a> <a id="15197" href="Naturals.Order.html#15126" class="Bound">x</a> <a id="15199" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="15201" href="Naturals.Order.html#15130" class="Bound">u</a> <a id="15203" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="15205" href="Naturals.Order.html#15128" class="Bound">y</a> <a id="15207" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="15209" href="Naturals.Order.html#15130" class="Bound">u</a>
  <a id="15213" href="Naturals.Order.html#15192" class="Function">γ₁</a> <a id="15216" class="Symbol">=</a> <a id="15218" href="Naturals.Order.html#14600" class="Function">&lt;-n-monotone-right</a> <a id="15237" href="Naturals.Order.html#15126" class="Bound">x</a> <a id="15239" href="Naturals.Order.html#15128" class="Bound">y</a> <a id="15241" href="Naturals.Order.html#15130" class="Bound">u</a> <a id="15243" href="Naturals.Order.html#15134" class="Bound">l₁</a>

  <a id="15249" href="Naturals.Order.html#15249" class="Function">γ₂</a> <a id="15252" class="Symbol">:</a> <a id="15254" href="Naturals.Order.html#15128" class="Bound">y</a> <a id="15256" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="15258" href="Naturals.Order.html#15130" class="Bound">u</a> <a id="15260" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="15262" href="Naturals.Order.html#15128" class="Bound">y</a> <a id="15264" href="Naturals.Order.html#12142" class="Primitive Operator">∔</a> <a id="15266" href="Naturals.Order.html#15132" class="Bound">v</a>
  <a id="15270" href="Naturals.Order.html#15249" class="Function">γ₂</a> <a id="15273" class="Symbol">=</a> <a id="15275" href="Naturals.Order.html#14765" class="Function">&lt;-n-monotone-left</a> <a id="15293" href="Naturals.Order.html#15130" class="Bound">u</a> <a id="15295" href="Naturals.Order.html#15132" class="Bound">v</a> <a id="15297" href="Naturals.Order.html#15128" class="Bound">y</a> <a id="15299" href="Naturals.Order.html#15137" class="Bound">l₂</a>

<a id="&lt;-+"></a><a id="15303" href="Naturals.Order.html#15303" class="Function">&lt;-+</a> <a id="15307" class="Symbol">:</a> <a id="15309" class="Symbol">(</a><a id="15310" href="Naturals.Order.html#15310" class="Bound">x</a> <a id="15312" href="Naturals.Order.html#15312" class="Bound">y</a> <a id="15314" href="Naturals.Order.html#15314" class="Bound">z</a> <a id="15316" class="Symbol">:</a> <a id="15318" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15319" class="Symbol">)</a> <a id="15321" class="Symbol">→</a> <a id="15323" href="Naturals.Order.html#15310" class="Bound">x</a> <a id="15325" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="15327" href="Naturals.Order.html#15312" class="Bound">y</a> <a id="15329" class="Symbol">→</a> <a id="15331" href="Naturals.Order.html#15310" class="Bound">x</a> <a id="15333" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="15335" href="Naturals.Order.html#15312" class="Bound">y</a> <a id="15337" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="15340" href="Naturals.Order.html#15314" class="Bound">z</a>
<a id="15342" href="Naturals.Order.html#15303" class="Function">&lt;-+</a> <a id="15346" href="Naturals.Order.html#15346" class="Bound">x</a> <a id="15348" href="Naturals.Order.html#15348" class="Bound">y</a> <a id="15350" href="Naturals.Order.html#15350" class="Bound">z</a> <a id="15352" href="Naturals.Order.html#15352" class="Bound">l₁</a> <a id="15355" class="Symbol">=</a> <a id="15357" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="15365" class="Symbol">(</a><a id="15366" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="15371" href="Naturals.Order.html#15346" class="Bound">x</a><a id="15372" class="Symbol">)</a> <a id="15374" href="Naturals.Order.html#15348" class="Bound">y</a> <a id="15376" class="Symbol">(</a><a id="15377" href="Naturals.Order.html#15348" class="Bound">y</a> <a id="15379" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="15382" href="Naturals.Order.html#15350" class="Bound">z</a><a id="15383" class="Symbol">)</a> <a id="15385" href="Naturals.Order.html#15352" class="Bound">l₁</a> <a id="15388" href="Naturals.Order.html#15400" class="Function">l₂</a>
 <a id="15392" class="Keyword">where</a>
  <a id="15400" href="Naturals.Order.html#15400" class="Function">l₂</a> <a id="15403" class="Symbol">:</a> <a id="15405" href="Naturals.Order.html#15348" class="Bound">y</a> <a id="15407" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="15409" href="Naturals.Order.html#15348" class="Bound">y</a> <a id="15411" href="Naturals.Order.html#204" class="Primitive Operator">+&#39;</a> <a id="15414" href="Naturals.Order.html#15350" class="Bound">z</a>
  <a id="15418" href="Naturals.Order.html#15400" class="Function">l₂</a> <a id="15421" class="Symbol">=</a> <a id="15423" href="Naturals.Order.html#3258" class="Function">≤-+</a> <a id="15427" href="Naturals.Order.html#15348" class="Bound">y</a> <a id="15429" href="Naturals.Order.html#15350" class="Bound">z</a>

<a id="equal-gives-less-than-or-equal"></a><a id="15432" href="Naturals.Order.html#15432" class="Function">equal-gives-less-than-or-equal</a> <a id="15463" class="Symbol">:</a> <a id="15465" class="Symbol">(</a><a id="15466" href="Naturals.Order.html#15466" class="Bound">x</a> <a id="15468" href="Naturals.Order.html#15468" class="Bound">y</a> <a id="15470" class="Symbol">:</a> <a id="15472" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15473" class="Symbol">)</a> <a id="15475" class="Symbol">→</a> <a id="15477" href="Naturals.Order.html#15466" class="Bound">x</a> <a id="15479" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15481" href="Naturals.Order.html#15468" class="Bound">y</a> <a id="15483" class="Symbol">→</a> <a id="15485" href="Naturals.Order.html#15466" class="Bound">x</a> <a id="15487" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="15489" href="Naturals.Order.html#15468" class="Bound">y</a>
<a id="15491" href="Naturals.Order.html#15432" class="Function">equal-gives-less-than-or-equal</a> <a id="15522" href="Naturals.Order.html#15522" class="Bound">x</a> <a id="15524" href="Naturals.Order.html#15524" class="Bound">y</a> <a id="15526" href="Naturals.Order.html#15526" class="Bound">p</a> <a id="15528" class="Symbol">=</a> <a id="15530" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15540" class="Symbol">(</a><a id="15541" href="Notation.Order.html#558" class="Field Operator">_≤</a> <a id="15544" href="Naturals.Order.html#15524" class="Bound">y</a><a id="15545" class="Symbol">)</a> <a id="15547" class="Symbol">(</a><a id="15548" href="Naturals.Order.html#15526" class="Bound">p</a> <a id="15550" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="15552" class="Symbol">)</a> <a id="15554" class="Symbol">(</a><a id="15555" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="15562" href="Naturals.Order.html#15524" class="Bound">y</a><a id="15563" class="Symbol">)</a>

<a id="less-than-not-equal"></a><a id="15566" href="Naturals.Order.html#15566" class="Function">less-than-not-equal</a> <a id="15586" class="Symbol">:</a> <a id="15588" class="Symbol">(</a><a id="15589" href="Naturals.Order.html#15589" class="Bound">x</a> <a id="15591" href="Naturals.Order.html#15591" class="Bound">y</a> <a id="15593" class="Symbol">:</a> <a id="15595" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15596" class="Symbol">)</a> <a id="15598" class="Symbol">→</a> <a id="15600" href="Naturals.Order.html#15589" class="Bound">x</a> <a id="15602" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="15604" href="Naturals.Order.html#15591" class="Bound">y</a> <a id="15606" class="Symbol">→</a> <a id="15608" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="15610" class="Symbol">(</a><a id="15611" href="Naturals.Order.html#15589" class="Bound">x</a> <a id="15613" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15615" href="Naturals.Order.html#15591" class="Bound">y</a><a id="15616" class="Symbol">)</a>
<a id="15618" href="Naturals.Order.html#15566" class="Function">less-than-not-equal</a> <a id="15638" href="Naturals.Order.html#15638" class="Bound">x</a> <a id="15640" href="Naturals.Order.html#15640" class="Bound">y</a> <a id="15642" href="Naturals.Order.html#15642" class="Bound">r</a> <a id="15644" href="Naturals.Order.html#15644" class="Bound">p</a> <a id="15646" class="Symbol">=</a> <a id="15648" href="Naturals.Order.html#4284" class="Function">less-not-bigger-or-equal</a> <a id="15673" href="Naturals.Order.html#15638" class="Bound">x</a> <a id="15675" href="Naturals.Order.html#15640" class="Bound">y</a> <a id="15677" href="Naturals.Order.html#15642" class="Bound">r</a> <a id="15679" href="Naturals.Order.html#15690" class="Function">γ</a>
 <a id="15682" class="Keyword">where</a>
  <a id="15690" href="Naturals.Order.html#15690" class="Function">γ</a> <a id="15692" class="Symbol">:</a> <a id="15694" href="Naturals.Order.html#15640" class="Bound">y</a> <a id="15696" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="15698" href="Naturals.Order.html#15638" class="Bound">x</a>
  <a id="15702" href="Naturals.Order.html#15690" class="Function">γ</a> <a id="15704" class="Symbol">=</a> <a id="15706" href="Naturals.Order.html#15432" class="Function">equal-gives-less-than-or-equal</a> <a id="15737" href="Naturals.Order.html#15640" class="Bound">y</a> <a id="15739" href="Naturals.Order.html#15638" class="Bound">x</a> <a id="15741" class="Symbol">(</a><a id="15742" href="Naturals.Order.html#15644" class="Bound">p</a> <a id="15744" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="15746" class="Symbol">)</a>

<a id="less-than-one-is-0"></a><a id="15749" href="Naturals.Order.html#15749" class="Function">less-than-one-is-0</a> <a id="15768" class="Symbol">:</a> <a id="15770" class="Symbol">(</a><a id="15771" href="Naturals.Order.html#15771" class="Bound">x</a> <a id="15773" class="Symbol">:</a> <a id="15775" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15776" class="Symbol">)</a> <a id="15778" class="Symbol">→</a> <a id="15780" href="Naturals.Order.html#15771" class="Bound">x</a> <a id="15782" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="15784" class="Number">1</a> <a id="15786" class="Symbol">→</a> <a id="15788" href="Naturals.Order.html#15771" class="Bound">x</a> <a id="15790" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15792" class="Number">0</a>
<a id="15794" href="Naturals.Order.html#15749" class="Function">less-than-one-is-0</a> <a id="15813" class="Number">0</a>        <a id="15822" href="Naturals.Order.html#15822" class="Bound">l</a> <a id="15824" class="Symbol">=</a> <a id="15826" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="15831" href="Naturals.Order.html#15749" class="Function">less-than-one-is-0</a> <a id="15850" class="Symbol">(</a><a id="15851" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="15856" href="Naturals.Order.html#15856" class="Bound">x</a><a id="15857" class="Symbol">)</a> <a id="15859" href="Naturals.Order.html#15859" class="Bound">l</a> <a id="15861" class="Symbol">=</a> <a id="15863" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="15870" href="Naturals.Order.html#15859" class="Bound">l</a>

<a id="not-less-or-equal-is-bigger"></a><a id="15873" href="Naturals.Order.html#15873" class="Function">not-less-or-equal-is-bigger</a> <a id="15901" class="Symbol">:</a> <a id="15903" class="Symbol">(</a><a id="15904" href="Naturals.Order.html#15904" class="Bound">x</a> <a id="15906" href="Naturals.Order.html#15906" class="Bound">y</a> <a id="15908" class="Symbol">:</a> <a id="15910" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15911" class="Symbol">)</a> <a id="15913" class="Symbol">→</a> <a id="15915" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="15917" class="Symbol">(</a><a id="15918" href="Naturals.Order.html#15904" class="Bound">x</a> <a id="15920" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="15922" href="Naturals.Order.html#15906" class="Bound">y</a><a id="15923" class="Symbol">)</a> <a id="15925" class="Symbol">→</a> <a id="15927" href="Naturals.Order.html#15906" class="Bound">y</a> <a id="15929" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="15931" href="Naturals.Order.html#15904" class="Bound">x</a>
<a id="15933" href="Naturals.Order.html#15873" class="Function">not-less-or-equal-is-bigger</a> <a id="15961" class="Number">0</a>        <a id="15970" href="Naturals.Order.html#15970" class="Bound">y</a>        <a id="15979" href="Naturals.Order.html#15979" class="Bound">l</a> <a id="15981" class="Symbol">=</a> <a id="15983" href="Naturals.Order.html#15979" class="Bound">l</a> <a id="15985" class="Symbol">(</a><a id="15986" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="15997" href="Naturals.Order.html#15970" class="Bound">y</a><a id="15998" class="Symbol">)</a>
<a id="16000" href="Naturals.Order.html#15873" class="Function">not-less-or-equal-is-bigger</a> <a id="16028" class="Symbol">(</a><a id="16029" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16034" href="Naturals.Order.html#16034" class="Bound">x</a><a id="16035" class="Symbol">)</a> <a id="16037" class="Number">0</a>        <a id="16046" href="Naturals.Order.html#16046" class="Bound">l</a> <a id="16048" class="Symbol">=</a> <a id="16050" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="16061" href="Naturals.Order.html#16034" class="Bound">x</a>
<a id="16063" href="Naturals.Order.html#15873" class="Function">not-less-or-equal-is-bigger</a> <a id="16091" class="Symbol">(</a><a id="16092" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16097" href="Naturals.Order.html#16097" class="Bound">x</a><a id="16098" class="Symbol">)</a> <a id="16100" class="Symbol">(</a><a id="16101" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16106" href="Naturals.Order.html#16106" class="Bound">y</a><a id="16107" class="Symbol">)</a> <a id="16109" href="Naturals.Order.html#16109" class="Bound">l</a>
 <a id="16112" class="Symbol">=</a> <a id="16114" href="Naturals.Order.html#15873" class="Function">not-less-or-equal-is-bigger</a> <a id="16142" href="Naturals.Order.html#16097" class="Bound">x</a> <a id="16144" href="Naturals.Order.html#16106" class="Bound">y</a> <a id="16146" href="Naturals.Order.html#16109" class="Bound">l</a>

<a id="≤-dichotomous"></a><a id="16149" href="Naturals.Order.html#16149" class="Function">≤-dichotomous</a> <a id="16163" class="Symbol">:</a> <a id="16165" class="Symbol">(</a><a id="16166" href="Naturals.Order.html#16166" class="Bound">x</a> <a id="16168" href="Naturals.Order.html#16168" class="Bound">y</a> <a id="16170" class="Symbol">:</a> <a id="16172" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="16173" class="Symbol">)</a> <a id="16175" class="Symbol">→</a> <a id="16177" class="Symbol">(</a><a id="16178" href="Naturals.Order.html#16166" class="Bound">x</a> <a id="16180" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16182" href="Naturals.Order.html#16168" class="Bound">y</a><a id="16183" class="Symbol">)</a> <a id="16185" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="16187" class="Symbol">(</a><a id="16188" href="Naturals.Order.html#16168" class="Bound">y</a> <a id="16190" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16192" href="Naturals.Order.html#16166" class="Bound">x</a><a id="16193" class="Symbol">)</a>
<a id="16195" href="Naturals.Order.html#16149" class="Function">≤-dichotomous</a> <a id="16209" class="Number">0</a>        <a id="16218" href="Naturals.Order.html#16218" class="Bound">y</a>        <a id="16227" class="Symbol">=</a> <a id="16229" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16233" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="16235" href="Naturals.Order.html#16149" class="Function">≤-dichotomous</a> <a id="16249" class="Symbol">(</a><a id="16250" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16255" href="Naturals.Order.html#16255" class="Bound">x</a><a id="16256" class="Symbol">)</a> <a id="16258" class="Number">0</a>        <a id="16267" class="Symbol">=</a> <a id="16269" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16273" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="16275" href="Naturals.Order.html#16149" class="Function">≤-dichotomous</a> <a id="16289" class="Symbol">(</a><a id="16290" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16295" href="Naturals.Order.html#16295" class="Bound">x</a><a id="16296" class="Symbol">)</a> <a id="16298" class="Symbol">(</a><a id="16299" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16304" href="Naturals.Order.html#16304" class="Bound">y</a><a id="16305" class="Symbol">)</a> <a id="16307" class="Symbol">=</a> <a id="16309" href="Naturals.Order.html#16149" class="Function">≤-dichotomous</a> <a id="16323" href="Naturals.Order.html#16295" class="Bound">x</a> <a id="16325" href="Naturals.Order.html#16304" class="Bound">y</a>

<a id="≥-dichotomy"></a><a id="16328" href="Naturals.Order.html#16328" class="Function">≥-dichotomy</a> <a id="16340" class="Symbol">:</a> <a id="16342" class="Symbol">(</a><a id="16343" href="Naturals.Order.html#16343" class="Bound">x</a> <a id="16345" href="Naturals.Order.html#16345" class="Bound">y</a> <a id="16347" class="Symbol">:</a> <a id="16349" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="16350" class="Symbol">)</a> <a id="16352" class="Symbol">→</a> <a id="16354" class="Symbol">(</a><a id="16355" href="Naturals.Order.html#16343" class="Bound">x</a> <a id="16357" href="Notation.Order.html#597" class="Function Operator">≥</a> <a id="16359" href="Naturals.Order.html#16345" class="Bound">y</a><a id="16360" class="Symbol">)</a> <a id="16362" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="16364" class="Symbol">(</a><a id="16365" href="Naturals.Order.html#16343" class="Bound">x</a> <a id="16367" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16369" href="Naturals.Order.html#16345" class="Bound">y</a><a id="16370" class="Symbol">)</a>
<a id="16372" href="Naturals.Order.html#16328" class="Function">≥-dichotomy</a> <a id="16384" class="Number">0</a>        <a id="16393" href="Naturals.Order.html#16393" class="Bound">y</a>        <a id="16402" class="Symbol">=</a> <a id="16404" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16408" class="Symbol">(</a><a id="16409" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="16420" href="Naturals.Order.html#16393" class="Bound">y</a><a id="16421" class="Symbol">)</a>
<a id="16423" href="Naturals.Order.html#16328" class="Function">≥-dichotomy</a> <a id="16435" class="Symbol">(</a><a id="16436" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16441" href="Naturals.Order.html#16441" class="Bound">x</a><a id="16442" class="Symbol">)</a> <a id="16444" class="Number">0</a>        <a id="16453" class="Symbol">=</a> <a id="16455" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16459" class="Symbol">(</a><a id="16460" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="16471" class="Symbol">(</a><a id="16472" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16477" href="Naturals.Order.html#16441" class="Bound">x</a><a id="16478" class="Symbol">))</a>
<a id="16481" href="Naturals.Order.html#16328" class="Function">≥-dichotomy</a> <a id="16493" class="Symbol">(</a><a id="16494" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16499" href="Naturals.Order.html#16499" class="Bound">x</a><a id="16500" class="Symbol">)</a> <a id="16502" class="Symbol">(</a><a id="16503" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16508" href="Naturals.Order.html#16508" class="Bound">y</a><a id="16509" class="Symbol">)</a> <a id="16511" class="Symbol">=</a> <a id="16513" href="Naturals.Order.html#16328" class="Function">≥-dichotomy</a> <a id="16525" href="Naturals.Order.html#16499" class="Bound">x</a> <a id="16527" href="Naturals.Order.html#16508" class="Bound">y</a>

<a id="order-split"></a><a id="16530" href="Naturals.Order.html#16530" class="Function">order-split</a> <a id="16542" class="Symbol">:</a> <a id="16544" class="Symbol">(</a><a id="16545" href="Naturals.Order.html#16545" class="Bound">x</a> <a id="16547" href="Naturals.Order.html#16547" class="Bound">y</a> <a id="16549" class="Symbol">:</a> <a id="16551" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="16552" class="Symbol">)</a> <a id="16554" class="Symbol">→</a> <a id="16556" class="Symbol">(</a><a id="16557" href="Naturals.Order.html#16545" class="Bound">x</a> <a id="16559" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="16561" href="Naturals.Order.html#16547" class="Bound">y</a><a id="16562" class="Symbol">)</a> <a id="16564" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="16566" class="Symbol">(</a><a id="16567" href="Naturals.Order.html#16545" class="Bound">x</a> <a id="16569" href="Notation.Order.html#597" class="Function Operator">≥</a> <a id="16571" href="Naturals.Order.html#16547" class="Bound">y</a><a id="16572" class="Symbol">)</a>
<a id="16574" href="Naturals.Order.html#16530" class="Function">order-split</a> <a id="16586" class="Number">0</a>        <a id="16595" class="Number">0</a>        <a id="16604" class="Symbol">=</a> <a id="16606" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16610" class="Symbol">(</a><a id="16611" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="16622" class="Number">0</a><a id="16623" class="Symbol">)</a>
<a id="16625" href="Naturals.Order.html#16530" class="Function">order-split</a> <a id="16637" class="Number">0</a>        <a id="16646" class="Symbol">(</a><a id="16647" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16652" href="Naturals.Order.html#16652" class="Bound">y</a><a id="16653" class="Symbol">)</a> <a id="16655" class="Symbol">=</a> <a id="16657" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16661" class="Symbol">(</a><a id="16662" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="16673" class="Symbol">(</a><a id="16674" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16679" href="Naturals.Order.html#16652" class="Bound">y</a><a id="16680" class="Symbol">))</a>
<a id="16683" href="Naturals.Order.html#16530" class="Function">order-split</a> <a id="16695" class="Symbol">(</a><a id="16696" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16701" href="Naturals.Order.html#16701" class="Bound">x</a><a id="16702" class="Symbol">)</a> <a id="16704" class="Number">0</a>        <a id="16713" class="Symbol">=</a> <a id="16715" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16719" class="Symbol">(</a><a id="16720" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="16731" class="Symbol">(</a><a id="16732" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16737" href="Naturals.Order.html#16701" class="Bound">x</a><a id="16738" class="Symbol">))</a>
<a id="16741" href="Naturals.Order.html#16530" class="Function">order-split</a> <a id="16753" class="Symbol">(</a><a id="16754" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16759" href="Naturals.Order.html#16759" class="Bound">x</a><a id="16760" class="Symbol">)</a> <a id="16762" class="Symbol">(</a><a id="16763" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16768" href="Naturals.Order.html#16768" class="Bound">y</a><a id="16769" class="Symbol">)</a> <a id="16771" class="Symbol">=</a> <a id="16773" href="Naturals.Order.html#16530" class="Function">order-split</a> <a id="16785" href="Naturals.Order.html#16759" class="Bound">x</a> <a id="16787" href="Naturals.Order.html#16768" class="Bound">y</a>

<a id="least-element-unique"></a><a id="16790" href="Naturals.Order.html#16790" class="Function">least-element-unique</a> <a id="16811" class="Symbol">:</a> <a id="16813" class="Symbol">{</a><a id="16814" href="Naturals.Order.html#16814" class="Bound">A</a> <a id="16816" class="Symbol">:</a> <a id="16818" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="16820" class="Symbol">→</a> <a id="16822" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16824" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16826" class="Symbol">}</a>
                     <a id="16849" class="Symbol">→</a> <a id="16851" class="Symbol">(</a><a id="16852" href="Naturals.Order.html#16852" class="Bound">σ</a> <a id="16854" class="Symbol">:</a> <a id="16856" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="16872" href="Naturals.Order.html#16814" class="Bound">A</a><a id="16873" class="Symbol">)</a>
                     <a id="16896" class="Symbol">→</a> <a id="16898" class="Symbol">(</a><a id="16899" href="Naturals.Order.html#16899" class="Bound">(</a><a id="16900" href="Naturals.Order.html#16900" class="Bound">α</a> <a id="16902" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16904" href="Naturals.Order.html#16904" class="Bound">αₚ</a><a id="16906" href="Naturals.Order.html#16899" class="Bound">)</a> <a id="16908" class="Symbol">:</a> <a id="16910" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16912" href="Naturals.Order.html#16912" class="Bound">k</a> <a id="16914" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16916" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="16918" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16920" href="Naturals.Order.html#16814" class="Bound">A</a> <a id="16922" href="Naturals.Order.html#16912" class="Bound">k</a> <a id="16924" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16926" class="Symbol">((</a><a id="16928" href="Naturals.Order.html#16928" class="Bound">z</a> <a id="16930" class="Symbol">:</a> <a id="16932" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="16933" class="Symbol">)</a> <a id="16935" class="Symbol">→</a> <a id="16937" href="Naturals.Order.html#16814" class="Bound">A</a> <a id="16939" href="Naturals.Order.html#16928" class="Bound">z</a> <a id="16941" class="Symbol">→</a> <a id="16943" href="Naturals.Order.html#16912" class="Bound">k</a> <a id="16945" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16947" href="Naturals.Order.html#16928" class="Bound">z</a><a id="16948" class="Symbol">))</a>
                     <a id="16972" class="Symbol">→</a> <a id="16974" class="Symbol">(</a><a id="16975" href="Naturals.Order.html#16975" class="Bound">(</a><a id="16976" href="Naturals.Order.html#16976" class="Bound">β</a> <a id="16978" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16980" href="Naturals.Order.html#16980" class="Bound">βₚ</a><a id="16982" href="Naturals.Order.html#16975" class="Bound">)</a> <a id="16984" class="Symbol">:</a> <a id="16986" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16988" href="Naturals.Order.html#16988" class="Bound">n</a> <a id="16990" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16992" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="16994" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16996" href="Naturals.Order.html#16814" class="Bound">A</a> <a id="16998" href="Naturals.Order.html#16988" class="Bound">n</a> <a id="17000" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="17002" class="Symbol">((</a><a id="17004" href="Naturals.Order.html#17004" class="Bound">z</a> <a id="17006" class="Symbol">:</a> <a id="17008" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="17009" class="Symbol">)</a> <a id="17011" class="Symbol">→</a> <a id="17013" href="Naturals.Order.html#16814" class="Bound">A</a> <a id="17015" href="Naturals.Order.html#17004" class="Bound">z</a> <a id="17017" class="Symbol">→</a> <a id="17019" href="Naturals.Order.html#16988" class="Bound">n</a> <a id="17021" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="17023" href="Naturals.Order.html#17004" class="Bound">z</a><a id="17024" class="Symbol">))</a>
                     <a id="17048" class="Symbol">→</a> <a id="17050" href="Naturals.Order.html#16900" class="Bound">α</a> <a id="17052" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17054" href="Naturals.Order.html#16976" class="Bound">β</a>

<a id="17057" href="Naturals.Order.html#16790" class="Function">least-element-unique</a> <a id="17078" href="Naturals.Order.html#17078" class="Bound">σ</a> <a id="17080" class="Symbol">(</a><a id="17081" href="Naturals.Order.html#17081" class="Bound">α</a> <a id="17083" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17085" href="Naturals.Order.html#17085" class="Bound">α₀</a> <a id="17088" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17090" href="Naturals.Order.html#17090" class="Bound">α₁</a><a id="17092" class="Symbol">)</a> <a id="17094" class="Symbol">(</a><a id="17095" href="Naturals.Order.html#17095" class="Bound">β</a> <a id="17097" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17099" href="Naturals.Order.html#17099" class="Bound">β₀</a> <a id="17102" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17104" href="Naturals.Order.html#17104" class="Bound">β₁</a><a id="17106" class="Symbol">)</a> <a id="17108" class="Symbol">=</a> <a id="17110" href="Naturals.Order.html#2394" class="Function">≤-anti</a> <a id="17117" href="Naturals.Order.html#17081" class="Bound">α</a> <a id="17119" href="Naturals.Order.html#17095" class="Bound">β</a> <a id="17121" href="Naturals.Order.html#17135" class="Function">I</a> <a id="17123" href="Naturals.Order.html#17162" class="Function">II</a>
 <a id="17127" class="Keyword">where</a>
  <a id="17135" href="Naturals.Order.html#17135" class="Function">I</a> <a id="17137" class="Symbol">:</a> <a id="17139" href="Naturals.Order.html#17081" class="Bound">α</a> <a id="17141" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="17143" href="Naturals.Order.html#17095" class="Bound">β</a>
  <a id="17147" href="Naturals.Order.html#17135" class="Function">I</a> <a id="17149" class="Symbol">=</a> <a id="17151" href="Naturals.Order.html#17090" class="Bound">α₁</a> <a id="17154" href="Naturals.Order.html#17095" class="Bound">β</a> <a id="17156" href="Naturals.Order.html#17099" class="Bound">β₀</a>

  <a id="17162" href="Naturals.Order.html#17162" class="Function">II</a> <a id="17165" class="Symbol">:</a> <a id="17167" href="Naturals.Order.html#17095" class="Bound">β</a> <a id="17169" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="17171" href="Naturals.Order.html#17081" class="Bound">α</a>
  <a id="17175" href="Naturals.Order.html#17162" class="Function">II</a> <a id="17178" class="Symbol">=</a> <a id="17180" href="Naturals.Order.html#17104" class="Bound">β₁</a> <a id="17183" href="Naturals.Order.html#17081" class="Bound">α</a> <a id="17185" href="Naturals.Order.html#17085" class="Bound">α₀</a>

<a id="least-element-unique&#39;"></a><a id="17189" href="Naturals.Order.html#17189" class="Function">least-element-unique&#39;</a> <a id="17211" class="Symbol">:</a> <a id="17213" class="Symbol">{</a><a id="17214" href="Naturals.Order.html#17214" class="Bound">A</a> <a id="17216" class="Symbol">:</a> <a id="17218" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="17220" class="Symbol">→</a> <a id="17222" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17224" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17226" class="Symbol">}</a>
                      <a id="17250" class="Symbol">→</a> <a id="17252" class="Symbol">(</a><a id="17253" href="Naturals.Order.html#17253" class="Bound">σ</a> <a id="17255" class="Symbol">:</a> <a id="17257" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="17273" href="Naturals.Order.html#17214" class="Bound">A</a><a id="17274" class="Symbol">)</a>
                      <a id="17298" class="Symbol">→</a> <a id="17300" class="Symbol">(</a><a id="17301" href="Naturals.Order.html#17301" class="Bound">x</a> <a id="17303" href="Naturals.Order.html#17303" class="Bound">y</a> <a id="17305" class="Symbol">:</a> <a id="17307" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="17308" class="Symbol">)</a>
                      <a id="17332" class="Symbol">→</a> <a id="17334" class="Symbol">(</a><a id="17335" href="Naturals.Order.html#17335" class="Bound">δ</a> <a id="17337" class="Symbol">:</a> <a id="17339" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="17341" href="Naturals.Order.html#17214" class="Bound">A</a><a id="17342" class="Symbol">)</a>
                      <a id="17366" class="Symbol">→</a> <a id="17368" href="Naturals.Order.html#17301" class="Bound">x</a> <a id="17370" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17372" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17376" class="Symbol">(</a><a id="17377" href="Naturals.Order.html#10187" class="Function">least-from-given</a> <a id="17394" href="Naturals.Order.html#17214" class="Bound">A</a> <a id="17396" href="Naturals.Order.html#17253" class="Bound">σ</a> <a id="17398" href="Naturals.Order.html#17335" class="Bound">δ</a><a id="17399" class="Symbol">)</a>
                      <a id="17423" class="Symbol">→</a> <a id="17425" href="Naturals.Order.html#17303" class="Bound">y</a> <a id="17427" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17429" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17433" class="Symbol">(</a><a id="17434" href="Naturals.Order.html#10187" class="Function">least-from-given</a> <a id="17451" href="Naturals.Order.html#17214" class="Bound">A</a> <a id="17453" href="Naturals.Order.html#17253" class="Bound">σ</a> <a id="17455" href="Naturals.Order.html#17335" class="Bound">δ</a><a id="17456" class="Symbol">)</a>
                      <a id="17480" class="Symbol">→</a> <a id="17482" href="Naturals.Order.html#17301" class="Bound">x</a> <a id="17484" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17486" href="Naturals.Order.html#17303" class="Bound">y</a>

<a id="17489" href="Naturals.Order.html#17189" class="Function">least-element-unique&#39;</a> <a id="17511" href="Naturals.Order.html#17511" class="Bound">σ</a> <a id="17513" href="Naturals.Order.html#17513" class="Bound">x</a> <a id="17515" href="Naturals.Order.html#17515" class="Bound">y</a> <a id="17517" href="Naturals.Order.html#17517" class="Bound">δ</a> <a id="17519" href="Naturals.Order.html#17519" class="Bound">e₁</a> <a id="17522" href="Naturals.Order.html#17522" class="Bound">e₂</a> <a id="17525" class="Symbol">=</a> <a id="17527" href="Naturals.Order.html#17519" class="Bound">e₁</a> <a id="17530" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17532" href="Naturals.Order.html#17522" class="Bound">e₂</a> <a id="17535" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="17539" class="Markup">\end{code}</a><a id="17549" class="Background">

The following section provides an algorithm for bounded maximisation
of decidable propositions on Natural numbers, similar to the algorithm
for bounded-minimisation above.

We want to prove the following:

Given a complemented predicate A on naturals numbers and strict upper bound k,
either there exists a maximal element m such that m &lt; k , A m holds and
(∀ n , A n → n ≤ m), or our predicate only holds for n ≥ k.

Proof:
 We proceed by induction on the upper bound. Given an upper bound of 0, we
 are done, because there are no natural numbers less than 0.

 Now we consider the induction hypothesis that our statement is true for an upper
 bound k. We consider each case.

 Case 1: We have some maximal element m such that A m holds, with m &lt; k.
 Since A is decidable, we find that either A k holds, or it doesn&#39;t. If it holds,
 then have a new maximal element A k, with k &lt; k + 1.

 Case 2: The predicate does not hold for any m &lt; k. Again, we inspect A k. If it
 holds, then we have found a maximal (and the only) element m &lt; k + 1. Otherwise,
 the statement does not hold for any n is our range.

Also given are the types of maximal element m : ℕ such that A m holds, given an
upper bound k

</a><a id="18751" class="Markup">\begin{code}</a>

<a id="maximal-element"></a><a id="18765" href="Naturals.Order.html#18765" class="Function">maximal-element</a> <a id="18781" class="Symbol">:</a> <a id="18783" class="Symbol">(</a><a id="18784" href="Naturals.Order.html#18784" class="Bound">A</a> <a id="18786" class="Symbol">:</a> <a id="18788" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="18790" class="Symbol">→</a> <a id="18792" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18794" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18796" class="Symbol">)</a> <a id="18798" class="Symbol">→</a> <a id="18800" class="Symbol">(</a><a id="18801" href="Naturals.Order.html#18801" class="Bound">k</a> <a id="18803" class="Symbol">:</a> <a id="18805" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="18806" class="Symbol">)</a> <a id="18808" class="Symbol">→</a> <a id="18810" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18812" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="18814" href="Naturals.Order.html#18765" class="Function">maximal-element</a> <a id="18830" href="Naturals.Order.html#18830" class="Bound">A</a> <a id="18832" href="Naturals.Order.html#18832" class="Bound">k</a>
 <a id="18835" class="Symbol">=</a> <a id="18837" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18839" href="Naturals.Order.html#18839" class="Bound">m</a> <a id="18841" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18843" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="18845" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18847" class="Symbol">(</a><a id="18848" href="Naturals.Order.html#18839" class="Bound">m</a> <a id="18850" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="18852" href="Naturals.Order.html#18832" class="Bound">k</a> <a id="18854" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="18856" href="Naturals.Order.html#18830" class="Bound">A</a> <a id="18858" href="Naturals.Order.html#18839" class="Bound">m</a> <a id="18860" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="18862" class="Symbol">((</a><a id="18864" href="Naturals.Order.html#18864" class="Bound">n</a> <a id="18866" class="Symbol">:</a> <a id="18868" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="18869" class="Symbol">)</a> <a id="18871" class="Symbol">→</a> <a id="18873" href="Naturals.Order.html#18864" class="Bound">n</a> <a id="18875" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="18877" href="Naturals.Order.html#18832" class="Bound">k</a> <a id="18879" class="Symbol">→</a> <a id="18881" href="Naturals.Order.html#18830" class="Bound">A</a> <a id="18883" href="Naturals.Order.html#18864" class="Bound">n</a> <a id="18885" class="Symbol">→</a> <a id="18887" href="Naturals.Order.html#18864" class="Bound">n</a> <a id="18889" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="18891" href="Naturals.Order.html#18839" class="Bound">m</a><a id="18892" class="Symbol">))</a>

<a id="maximal-element&#39;"></a><a id="18896" href="Naturals.Order.html#18896" class="Function">maximal-element&#39;</a> <a id="18913" class="Symbol">:</a> <a id="18915" class="Symbol">(</a><a id="18916" href="Naturals.Order.html#18916" class="Bound">A</a> <a id="18918" class="Symbol">:</a> <a id="18920" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="18922" class="Symbol">→</a> <a id="18924" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18926" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18928" class="Symbol">)</a> <a id="18930" class="Symbol">→</a> <a id="18932" class="Symbol">(</a><a id="18933" href="Naturals.Order.html#18933" class="Bound">k</a> <a id="18935" class="Symbol">:</a> <a id="18937" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="18938" class="Symbol">)</a> <a id="18940" class="Symbol">→</a> <a id="18942" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18944" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="18946" href="Naturals.Order.html#18896" class="Function">maximal-element&#39;</a> <a id="18963" href="Naturals.Order.html#18963" class="Bound">A</a> <a id="18965" href="Naturals.Order.html#18965" class="Bound">k</a>
 <a id="18968" class="Symbol">=</a> <a id="18970" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18972" href="Naturals.Order.html#18972" class="Bound">m</a> <a id="18974" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18976" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="18978" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18980" class="Symbol">(</a><a id="18981" href="Naturals.Order.html#18972" class="Bound">m</a> <a id="18983" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="18985" href="Naturals.Order.html#18965" class="Bound">k</a> <a id="18987" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="18989" href="Naturals.Order.html#18963" class="Bound">A</a> <a id="18991" href="Naturals.Order.html#18972" class="Bound">m</a> <a id="18993" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="18995" class="Symbol">((</a><a id="18997" href="Naturals.Order.html#18997" class="Bound">n</a> <a id="18999" class="Symbol">:</a> <a id="19001" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="19002" class="Symbol">)</a> <a id="19004" class="Symbol">→</a> <a id="19006" href="Naturals.Order.html#18997" class="Bound">n</a> <a id="19008" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="19010" href="Naturals.Order.html#18965" class="Bound">k</a> <a id="19012" class="Symbol">→</a> <a id="19014" href="Naturals.Order.html#18963" class="Bound">A</a> <a id="19016" href="Naturals.Order.html#18997" class="Bound">n</a> <a id="19018" class="Symbol">→</a> <a id="19020" href="Naturals.Order.html#18997" class="Bound">n</a> <a id="19022" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="19024" href="Naturals.Order.html#18972" class="Bound">m</a><a id="19025" class="Symbol">))</a>

<a id="no-maximal-element"></a><a id="19029" href="Naturals.Order.html#19029" class="Function">no-maximal-element</a> <a id="19048" class="Symbol">:</a> <a id="19050" class="Symbol">(</a><a id="19051" href="Naturals.Order.html#19051" class="Bound">A</a> <a id="19053" class="Symbol">:</a> <a id="19055" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="19057" class="Symbol">→</a> <a id="19059" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19061" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19063" class="Symbol">)</a> <a id="19065" class="Symbol">→</a> <a id="19067" class="Symbol">(</a><a id="19068" href="Naturals.Order.html#19068" class="Bound">k</a> <a id="19070" class="Symbol">:</a> <a id="19072" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="19073" class="Symbol">)</a> <a id="19075" class="Symbol">→</a> <a id="19077" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19079" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="19081" href="Naturals.Order.html#19029" class="Function">no-maximal-element</a> <a id="19100" href="Naturals.Order.html#19100" class="Bound">A</a> <a id="19102" href="Naturals.Order.html#19102" class="Bound">k</a> <a id="19104" class="Symbol">=</a> <a id="19106" class="Symbol">(</a><a id="19107" href="Naturals.Order.html#19107" class="Bound">n</a> <a id="19109" class="Symbol">:</a> <a id="19111" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="19112" class="Symbol">)</a> <a id="19114" class="Symbol">→</a> <a id="19116" href="Naturals.Order.html#19100" class="Bound">A</a> <a id="19118" href="Naturals.Order.html#19107" class="Bound">n</a> <a id="19120" class="Symbol">→</a> <a id="19122" href="Naturals.Order.html#19107" class="Bound">n</a> <a id="19124" href="Notation.Order.html#597" class="Function Operator">≥</a> <a id="19126" href="Naturals.Order.html#19102" class="Bound">k</a>

<a id="no-maximal-element&#39;"></a><a id="19129" href="Naturals.Order.html#19129" class="Function">no-maximal-element&#39;</a> <a id="19149" class="Symbol">:</a> <a id="19151" class="Symbol">(</a><a id="19152" href="Naturals.Order.html#19152" class="Bound">A</a> <a id="19154" class="Symbol">:</a> <a id="19156" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="19158" class="Symbol">→</a> <a id="19160" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19162" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19164" class="Symbol">)</a> <a id="19166" class="Symbol">→</a> <a id="19168" class="Symbol">(</a><a id="19169" href="Naturals.Order.html#19169" class="Bound">k</a> <a id="19171" class="Symbol">:</a> <a id="19173" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="19174" class="Symbol">)</a> <a id="19176" class="Symbol">→</a> <a id="19178" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19180" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="19182" href="Naturals.Order.html#19129" class="Function">no-maximal-element&#39;</a> <a id="19202" href="Naturals.Order.html#19202" class="Bound">A</a> <a id="19204" href="Naturals.Order.html#19204" class="Bound">k</a> <a id="19206" class="Symbol">=</a> <a id="19208" class="Symbol">(</a><a id="19209" href="Naturals.Order.html#19209" class="Bound">n</a> <a id="19211" class="Symbol">:</a> <a id="19213" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="19214" class="Symbol">)</a> <a id="19216" class="Symbol">→</a> <a id="19218" href="Naturals.Order.html#19202" class="Bound">A</a> <a id="19220" href="Naturals.Order.html#19209" class="Bound">n</a> <a id="19222" class="Symbol">→</a> <a id="19224" href="Naturals.Order.html#19204" class="Bound">k</a> <a id="19226" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="19228" href="Naturals.Order.html#19209" class="Bound">n</a>

<a id="bounded-maximisation"></a><a id="19231" href="Naturals.Order.html#19231" class="Function">bounded-maximisation</a> <a id="19252" class="Symbol">:</a> <a id="19254" class="Symbol">(</a><a id="19255" href="Naturals.Order.html#19255" class="Bound">A</a> <a id="19257" class="Symbol">:</a> <a id="19259" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="19261" class="Symbol">→</a> <a id="19263" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19265" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19267" class="Symbol">)</a>
                     <a id="19290" class="Symbol">→</a> <a id="19292" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="19308" href="Naturals.Order.html#19255" class="Bound">A</a>
                     <a id="19331" class="Symbol">→</a> <a id="19333" class="Symbol">(</a><a id="19334" href="Naturals.Order.html#19334" class="Bound">k</a> <a id="19336" class="Symbol">:</a> <a id="19338" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="19339" class="Symbol">)</a>
                     <a id="19362" class="Symbol">→</a> <a id="19364" href="Naturals.Order.html#18765" class="Function">maximal-element</a> <a id="19380" href="Naturals.Order.html#19255" class="Bound">A</a> <a id="19382" href="Naturals.Order.html#19334" class="Bound">k</a> <a id="19384" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19386" href="Naturals.Order.html#19029" class="Function">no-maximal-element</a> <a id="19405" href="Naturals.Order.html#19255" class="Bound">A</a> <a id="19407" href="Naturals.Order.html#19334" class="Bound">k</a>
<a id="19409" href="Naturals.Order.html#19231" class="Function">bounded-maximisation</a> <a id="19430" href="Naturals.Order.html#19430" class="Bound">A</a> <a id="19432" href="Naturals.Order.html#19432" class="Bound">δ</a> <a id="19434" class="Number">0</a>        <a id="19443" class="Symbol">=</a> <a id="19445" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19449" class="Symbol">(λ</a> <a id="19452" href="Naturals.Order.html#19452" class="Bound">n</a> <a id="19454" href="Naturals.Order.html#19454" class="Bound">_</a> <a id="19456" class="Symbol">→</a> <a id="19458" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="19469" href="Naturals.Order.html#19452" class="Bound">n</a><a id="19470" class="Symbol">)</a>
<a id="19472" href="Naturals.Order.html#19231" class="Function">bounded-maximisation</a> <a id="19493" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="19495" href="Naturals.Order.html#19495" class="Bound">δ</a> <a id="19497" class="Symbol">(</a><a id="19498" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="19503" href="Naturals.Order.html#19503" class="Bound">k</a><a id="19504" class="Symbol">)</a> <a id="19506" class="Symbol">=</a> <a id="19508" href="Naturals.Order.html#19554" class="Function">γ</a> <a id="19510" class="Symbol">(</a><a id="19511" href="Naturals.Order.html#19495" class="Bound">δ</a> <a id="19513" href="Naturals.Order.html#19503" class="Bound">k</a><a id="19514" class="Symbol">)</a> <a id="19516" class="Symbol">(</a><a id="19517" href="Naturals.Order.html#19231" class="Function">bounded-maximisation</a> <a id="19538" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="19540" href="Naturals.Order.html#19495" class="Bound">δ</a> <a id="19542" href="Naturals.Order.html#19503" class="Bound">k</a><a id="19543" class="Symbol">)</a>
 <a id="19546" class="Keyword">where</a>
  <a id="19554" href="Naturals.Order.html#19554" class="Function">γ</a> <a id="19556" class="Symbol">:</a> <a id="19558" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="19560" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="19562" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19564" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19566" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="19568" href="Naturals.Order.html#19503" class="Bound">k</a>
   <a id="19573" class="Symbol">→</a> <a id="19575" href="Naturals.Order.html#18765" class="Function">maximal-element</a> <a id="19591" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="19593" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="19595" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19597" href="Naturals.Order.html#19029" class="Function">no-maximal-element</a> <a id="19616" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="19618" href="Naturals.Order.html#19503" class="Bound">k</a>
   <a id="19623" class="Symbol">→</a> <a id="19625" href="Naturals.Order.html#18765" class="Function">maximal-element</a> <a id="19641" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="19643" class="Symbol">(</a><a id="19644" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="19649" href="Naturals.Order.html#19503" class="Bound">k</a><a id="19650" class="Symbol">)</a> <a id="19652" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19654" href="Naturals.Order.html#19029" class="Function">no-maximal-element</a> <a id="19673" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="19675" class="Symbol">(</a><a id="19676" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="19681" href="Naturals.Order.html#19503" class="Bound">k</a><a id="19682" class="Symbol">)</a>

  <a id="19687" class="Comment">-- Case 1</a>
  <a id="19699" href="Naturals.Order.html#19554" class="Function">γ</a> <a id="19701" class="Symbol">(</a><a id="19702" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19706" href="Naturals.Order.html#19706" class="Bound">Ak</a><a id="19708" class="Symbol">)</a>  <a id="19711" class="Symbol">(</a><a id="19712" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19716" class="Symbol">(</a><a id="19717" href="Naturals.Order.html#19717" class="Bound">m</a> <a id="19719" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19721" href="Naturals.Order.html#19721" class="Bound">l</a> <a id="19723" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19725" href="Naturals.Order.html#19725" class="Bound">Am</a> <a id="19728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19730" href="Naturals.Order.html#19730" class="Bound">ψ</a><a id="19731" class="Symbol">))</a> <a id="19734" class="Symbol">=</a> <a id="19736" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19740" class="Symbol">(</a><a id="19741" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="19743" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19745" href="Naturals.Order.html#3664" class="Function">&lt;-succ</a> <a id="19752" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="19754" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19756" href="Naturals.Order.html#19706" class="Bound">Ak</a> <a id="19759" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19761" href="Naturals.Order.html#19777" class="Function">ψ&#39;</a><a id="19763" class="Symbol">)</a>
   <a id="19768" class="Keyword">where</a>
   <a id="19777" href="Naturals.Order.html#19777" class="Function">ψ&#39;</a> <a id="19780" class="Symbol">:</a> <a id="19782" class="Symbol">(</a><a id="19783" href="Naturals.Order.html#19783" class="Bound">n</a> <a id="19785" class="Symbol">:</a> <a id="19787" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="19788" class="Symbol">)</a> <a id="19790" class="Symbol">→</a> <a id="19792" href="Naturals.Order.html#19783" class="Bound">n</a> <a id="19794" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="19796" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="19801" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="19803" class="Symbol">→</a> <a id="19805" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="19807" href="Naturals.Order.html#19783" class="Bound">n</a> <a id="19809" class="Symbol">→</a> <a id="19811" href="Naturals.Order.html#19783" class="Bound">n</a> <a id="19813" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="19815" href="Naturals.Order.html#19503" class="Bound">k</a>
   <a id="19820" href="Naturals.Order.html#19777" class="Function">ψ&#39;</a> <a id="19823" href="Naturals.Order.html#19823" class="Bound">n</a> <a id="19825" href="Naturals.Order.html#19825" class="Bound">l&#39;</a> <a id="19828" href="Naturals.Order.html#19828" class="Bound">An</a> <a id="19831" class="Symbol">=</a> <a id="19833" href="Naturals.Order.html#19825" class="Bound">l&#39;</a>
  <a id="19838" href="Naturals.Order.html#19554" class="Function">γ</a> <a id="19840" class="Symbol">(</a><a id="19841" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19845" href="Naturals.Order.html#19845" class="Bound">¬Ak</a><a id="19848" class="Symbol">)</a> <a id="19850" class="Symbol">(</a><a id="19851" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19855" class="Symbol">(</a><a id="19856" href="Naturals.Order.html#19856" class="Bound">m</a> <a id="19858" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19860" href="Naturals.Order.html#19860" class="Bound">l</a> <a id="19862" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19864" href="Naturals.Order.html#19864" class="Bound">Am</a> <a id="19867" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19869" href="Naturals.Order.html#19869" class="Bound">ψ</a><a id="19870" class="Symbol">))</a> <a id="19873" class="Symbol">=</a> <a id="19875" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19879" class="Symbol">(</a><a id="19880" href="Naturals.Order.html#19856" class="Bound">m</a> <a id="19882" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19884" href="Naturals.Order.html#19911" class="Function">l&#39;</a> <a id="19887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19889" href="Naturals.Order.html#19864" class="Bound">Am</a> <a id="19892" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19894" href="Naturals.Order.html#19974" class="Function">ψ&#39;</a><a id="19896" class="Symbol">)</a>
   <a id="19901" class="Keyword">where</a>
    <a id="19911" href="Naturals.Order.html#19911" class="Function">l&#39;</a> <a id="19914" class="Symbol">:</a> <a id="19916" href="Naturals.Order.html#19856" class="Bound">m</a> <a id="19918" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="19920" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="19925" href="Naturals.Order.html#19503" class="Bound">k</a>
    <a id="19931" href="Naturals.Order.html#19911" class="Function">l&#39;</a> <a id="19934" class="Symbol">=</a> <a id="19936" href="Naturals.Order.html#5007" class="Function">&lt;-trans</a> <a id="19944" href="Naturals.Order.html#19856" class="Bound">m</a> <a id="19946" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="19948" class="Symbol">(</a><a id="19949" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="19954" href="Naturals.Order.html#19503" class="Bound">k</a><a id="19955" class="Symbol">)</a> <a id="19957" href="Naturals.Order.html#19860" class="Bound">l</a> <a id="19959" class="Symbol">(</a><a id="19960" href="Naturals.Order.html#3664" class="Function">&lt;-succ</a> <a id="19967" href="Naturals.Order.html#19503" class="Bound">k</a><a id="19968" class="Symbol">)</a>
    <a id="19974" href="Naturals.Order.html#19974" class="Function">ψ&#39;</a> <a id="19977" class="Symbol">:</a> <a id="19979" class="Symbol">(</a><a id="19980" href="Naturals.Order.html#19980" class="Bound">n</a> <a id="19982" class="Symbol">:</a> <a id="19984" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="19985" class="Symbol">)</a> <a id="19987" class="Symbol">→</a> <a id="19989" href="Naturals.Order.html#19980" class="Bound">n</a> <a id="19991" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="19993" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="19998" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="20000" class="Symbol">→</a> <a id="20002" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="20004" href="Naturals.Order.html#19980" class="Bound">n</a> <a id="20006" class="Symbol">→</a> <a id="20008" href="Naturals.Order.html#19980" class="Bound">n</a> <a id="20010" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="20012" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="20017" href="Naturals.Order.html#19856" class="Bound">m</a>
    <a id="20023" href="Naturals.Order.html#19974" class="Function">ψ&#39;</a> <a id="20026" href="Naturals.Order.html#20026" class="Bound">n</a> <a id="20028" href="Naturals.Order.html#20028" class="Bound">l&#39;</a> <a id="20031" href="Naturals.Order.html#20031" class="Bound">An</a> <a id="20034" class="Symbol">=</a> <a id="20036" href="Naturals.Order.html#20072" class="Function">ρ</a> <a id="20038" class="Symbol">(</a><a id="20039" href="Naturals.Order.html#5122" class="Function">&lt;-split</a> <a id="20047" href="Naturals.Order.html#20026" class="Bound">n</a> <a id="20049" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="20051" href="Naturals.Order.html#20028" class="Bound">l&#39;</a><a id="20053" class="Symbol">)</a>
     <a id="20060" class="Keyword">where</a>
      <a id="20072" href="Naturals.Order.html#20072" class="Function">ρ</a> <a id="20074" class="Symbol">:</a> <a id="20076" class="Symbol">(</a><a id="20077" href="Naturals.Order.html#20026" class="Bound">n</a> <a id="20079" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="20081" href="Naturals.Order.html#19503" class="Bound">k</a><a id="20082" class="Symbol">)</a> <a id="20084" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="20086" class="Symbol">(</a><a id="20087" href="Naturals.Order.html#20026" class="Bound">n</a> <a id="20089" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20091" href="Naturals.Order.html#19503" class="Bound">k</a><a id="20092" class="Symbol">)</a> <a id="20094" class="Symbol">→</a> <a id="20096" href="Naturals.Order.html#20026" class="Bound">n</a> <a id="20098" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="20100" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="20105" href="Naturals.Order.html#19856" class="Bound">m</a>
      <a id="20113" href="Naturals.Order.html#20072" class="Function">ρ</a> <a id="20115" class="Symbol">(</a><a id="20116" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20120" href="Naturals.Order.html#20120" class="Bound">l&#39;&#39;</a><a id="20123" class="Symbol">)</a> <a id="20125" class="Symbol">=</a> <a id="20127" href="Naturals.Order.html#19869" class="Bound">ψ</a> <a id="20129" href="Naturals.Order.html#20026" class="Bound">n</a> <a id="20131" href="Naturals.Order.html#20120" class="Bound">l&#39;&#39;</a> <a id="20135" href="Naturals.Order.html#20031" class="Bound">An</a>
      <a id="20144" href="Naturals.Order.html#20072" class="Function">ρ</a> <a id="20146" class="Symbol">(</a><a id="20147" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20151" href="Naturals.Order.html#20151" class="Bound">e</a><a id="20152" class="Symbol">)</a>   <a id="20156" class="Symbol">=</a> <a id="20158" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="20165" class="Symbol">(</a><a id="20166" href="Naturals.Order.html#19845" class="Bound">¬Ak</a> <a id="20170" class="Symbol">(</a><a id="20171" href="MLTT.Id.html#734" class="Function">transport</a> <a id="20181" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="20183" href="Naturals.Order.html#20151" class="Bound">e</a> <a id="20185" href="Naturals.Order.html#20031" class="Bound">An</a><a id="20187" class="Symbol">))</a>

  <a id="20193" class="Comment">-- Case 2</a>
  <a id="20205" href="Naturals.Order.html#19554" class="Function">γ</a> <a id="20207" class="Symbol">(</a><a id="20208" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20212" href="Naturals.Order.html#20212" class="Bound">Ak</a><a id="20214" class="Symbol">)</a>  <a id="20217" class="Symbol">(</a><a id="20218" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20222" href="Naturals.Order.html#20222" class="Bound">ω</a><a id="20223" class="Symbol">)</a>  <a id="20226" class="Symbol">=</a> <a id="20228" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20232" class="Symbol">(</a><a id="20233" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="20235" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20237" href="Naturals.Order.html#3664" class="Function">&lt;-succ</a> <a id="20244" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="20246" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20248" href="Naturals.Order.html#20212" class="Bound">Ak</a> <a id="20251" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20253" href="Naturals.Order.html#20269" class="Function">ψ</a><a id="20254" class="Symbol">)</a>
   <a id="20259" class="Keyword">where</a>
    <a id="20269" href="Naturals.Order.html#20269" class="Function">ψ</a> <a id="20271" class="Symbol">:</a> <a id="20273" class="Symbol">(</a><a id="20274" href="Naturals.Order.html#20274" class="Bound">n</a> <a id="20276" class="Symbol">:</a> <a id="20278" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="20279" class="Symbol">)</a> <a id="20281" class="Symbol">→</a> <a id="20283" href="Naturals.Order.html#20274" class="Bound">n</a> <a id="20285" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="20287" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="20292" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="20294" class="Symbol">→</a> <a id="20296" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="20298" href="Naturals.Order.html#20274" class="Bound">n</a> <a id="20300" class="Symbol">→</a> <a id="20302" href="Naturals.Order.html#20274" class="Bound">n</a> <a id="20304" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="20306" href="Naturals.Order.html#19503" class="Bound">k</a>
    <a id="20312" href="Naturals.Order.html#20269" class="Function">ψ</a> <a id="20314" href="Naturals.Order.html#20314" class="Bound">n</a> <a id="20316" href="Naturals.Order.html#20316" class="Bound">l</a> <a id="20318" href="Naturals.Order.html#20318" class="Bound">An</a> <a id="20321" class="Symbol">=</a> <a id="20323" href="Naturals.Order.html#20316" class="Bound">l</a>
  <a id="20327" href="Naturals.Order.html#19554" class="Function">γ</a> <a id="20329" class="Symbol">(</a><a id="20330" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20334" href="Naturals.Order.html#20334" class="Bound">¬Ak</a><a id="20337" class="Symbol">)</a> <a id="20339" class="Symbol">(</a><a id="20340" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20344" href="Naturals.Order.html#20344" class="Bound">ψ</a><a id="20345" class="Symbol">)</a> <a id="20347" class="Symbol">=</a> <a id="20349" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20353" href="Naturals.Order.html#20369" class="Function">ψ&#39;</a>
   <a id="20359" class="Keyword">where</a>
    <a id="20369" href="Naturals.Order.html#20369" class="Function">ψ&#39;</a> <a id="20372" class="Symbol">:</a> <a id="20374" class="Symbol">(</a><a id="20375" href="Naturals.Order.html#20375" class="Bound">n</a> <a id="20377" class="Symbol">:</a> <a id="20379" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="20380" class="Symbol">)</a> <a id="20382" class="Symbol">→</a> <a id="20384" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="20386" href="Naturals.Order.html#20375" class="Bound">n</a> <a id="20388" class="Symbol">→</a> <a id="20390" href="Naturals.Order.html#20375" class="Bound">n</a> <a id="20392" href="Notation.Order.html#597" class="Function Operator">≥</a> <a id="20394" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="20399" href="Naturals.Order.html#19503" class="Bound">k</a>
    <a id="20405" href="Naturals.Order.html#20369" class="Function">ψ&#39;</a> <a id="20408" href="Naturals.Order.html#20408" class="Bound">n</a> <a id="20410" href="Naturals.Order.html#20410" class="Bound">An</a> <a id="20413" class="Symbol">=</a> <a id="20415" href="Naturals.Order.html#20457" class="Function">ρ</a> <a id="20417" class="Symbol">(</a><a id="20418" href="Naturals.Order.html#5122" class="Function">&lt;-split</a> <a id="20426" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="20428" href="Naturals.Order.html#20408" class="Bound">n</a> <a id="20430" class="Symbol">(</a><a id="20431" href="Naturals.Order.html#20344" class="Bound">ψ</a> <a id="20433" href="Naturals.Order.html#20408" class="Bound">n</a> <a id="20435" href="Naturals.Order.html#20410" class="Bound">An</a><a id="20437" class="Symbol">))</a>
     <a id="20445" class="Keyword">where</a>
      <a id="20457" href="Naturals.Order.html#20457" class="Function">ρ</a> <a id="20459" class="Symbol">:</a> <a id="20461" class="Symbol">(</a><a id="20462" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="20464" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="20466" href="Naturals.Order.html#20408" class="Bound">n</a><a id="20467" class="Symbol">)</a> <a id="20469" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="20471" class="Symbol">(</a><a id="20472" href="Naturals.Order.html#19503" class="Bound">k</a> <a id="20474" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20476" href="Naturals.Order.html#20408" class="Bound">n</a><a id="20477" class="Symbol">)</a> <a id="20479" class="Symbol">→</a> <a id="20481" href="Naturals.Order.html#20408" class="Bound">n</a> <a id="20483" href="Notation.Order.html#597" class="Function Operator">≥</a> <a id="20485" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="20490" href="Naturals.Order.html#19503" class="Bound">k</a>
      <a id="20498" href="Naturals.Order.html#20457" class="Function">ρ</a> <a id="20500" class="Symbol">(</a><a id="20501" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20505" href="Naturals.Order.html#20505" class="Bound">l&#39;</a><a id="20507" class="Symbol">)</a> <a id="20509" class="Symbol">=</a> <a id="20511" href="Naturals.Order.html#20505" class="Bound">l&#39;</a>
      <a id="20520" href="Naturals.Order.html#20457" class="Function">ρ</a> <a id="20522" class="Symbol">(</a><a id="20523" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20527" href="Naturals.Order.html#20527" class="Bound">e</a><a id="20528" class="Symbol">)</a>  <a id="20531" class="Symbol">=</a> <a id="20533" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="20540" class="Symbol">(</a><a id="20541" href="Naturals.Order.html#20334" class="Bound">¬Ak</a> <a id="20545" class="Symbol">(</a><a id="20546" href="MLTT.Id.html#734" class="Function">transport</a> <a id="20556" href="Naturals.Order.html#19493" class="Bound">A</a> <a id="20558" class="Symbol">(</a><a id="20559" href="Naturals.Order.html#20527" class="Bound">e</a> <a id="20561" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20563" class="Symbol">)</a> <a id="20565" href="Naturals.Order.html#20410" class="Bound">An</a><a id="20567" class="Symbol">))</a>

<a id="20571" class="Markup">\end{code}</a><a id="20581" class="Background">

We can use the above result to prove the same statement for inclusive order.

</a><a id="20661" class="Markup">\begin{code}</a>

<a id="bounded-maximisation&#39;"></a><a id="20675" href="Naturals.Order.html#20675" class="Function">bounded-maximisation&#39;</a> <a id="20697" class="Symbol">:</a> <a id="20699" class="Symbol">(</a><a id="20700" href="Naturals.Order.html#20700" class="Bound">A</a> <a id="20702" class="Symbol">:</a> <a id="20704" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="20706" class="Symbol">→</a> <a id="20708" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20710" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20712" class="Symbol">)</a>
                      <a id="20736" class="Symbol">→</a> <a id="20738" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="20754" href="Naturals.Order.html#20700" class="Bound">A</a>
                      <a id="20778" class="Symbol">→</a> <a id="20780" class="Symbol">(</a><a id="20781" href="Naturals.Order.html#20781" class="Bound">k</a> <a id="20783" class="Symbol">:</a> <a id="20785" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="20786" class="Symbol">)</a>
                      <a id="20810" class="Symbol">→</a> <a id="20812" href="Naturals.Order.html#18896" class="Function">maximal-element&#39;</a> <a id="20829" href="Naturals.Order.html#20700" class="Bound">A</a> <a id="20831" href="Naturals.Order.html#20781" class="Bound">k</a> <a id="20833" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="20835" href="Naturals.Order.html#19129" class="Function">no-maximal-element&#39;</a> <a id="20855" href="Naturals.Order.html#20700" class="Bound">A</a> <a id="20857" href="Naturals.Order.html#20781" class="Bound">k</a>
<a id="20859" href="Naturals.Order.html#20675" class="Function">bounded-maximisation&#39;</a> <a id="20881" href="Naturals.Order.html#20881" class="Bound">A</a> <a id="20883" href="Naturals.Order.html#20883" class="Bound">δ</a> <a id="20885" href="Naturals.Order.html#20885" class="Bound">k</a> <a id="20887" class="Symbol">=</a> <a id="20889" href="Naturals.Order.html#19231" class="Function">bounded-maximisation</a> <a id="20910" href="Naturals.Order.html#20881" class="Bound">A</a> <a id="20912" href="Naturals.Order.html#20883" class="Bound">δ</a> <a id="20914" class="Symbol">(</a><a id="20915" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="20920" href="Naturals.Order.html#20885" class="Bound">k</a><a id="20921" class="Symbol">)</a>

<a id="no-maximal-lemma"></a><a id="20924" href="Naturals.Order.html#20924" class="Function">no-maximal-lemma</a> <a id="20941" class="Symbol">:</a> <a id="20943" class="Symbol">(</a><a id="20944" href="Naturals.Order.html#20944" class="Bound">A</a> <a id="20946" class="Symbol">:</a> <a id="20948" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="20950" class="Symbol">→</a> <a id="20952" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20954" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20956" class="Symbol">)</a>
                 <a id="20975" class="Symbol">→</a> <a id="20977" class="Symbol">(</a><a id="20978" href="Naturals.Order.html#20978" class="Bound">k</a> <a id="20980" class="Symbol">:</a> <a id="20982" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="20983" class="Symbol">)</a>
                 <a id="21002" class="Symbol">→</a> <a id="21004" href="Naturals.Order.html#19029" class="Function">no-maximal-element</a> <a id="21023" href="Naturals.Order.html#20944" class="Bound">A</a> <a id="21025" href="Naturals.Order.html#20978" class="Bound">k</a>
                 <a id="21044" class="Symbol">→</a> <a id="21046" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21048" href="Naturals.Order.html#18765" class="Function">maximal-element</a> <a id="21064" href="Naturals.Order.html#20944" class="Bound">A</a> <a id="21066" href="Naturals.Order.html#20978" class="Bound">k</a>
<a id="21068" href="Naturals.Order.html#20924" class="Function">no-maximal-lemma</a> <a id="21085" href="Naturals.Order.html#21085" class="Bound">A</a> <a id="21087" href="Naturals.Order.html#21087" class="Bound">k</a> <a id="21089" href="Naturals.Order.html#21089" class="Bound">ω</a> <a id="21091" class="Symbol">(</a><a id="21092" href="Naturals.Order.html#21092" class="Bound">m</a> <a id="21094" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21096" href="Naturals.Order.html#21096" class="Bound">l</a> <a id="21098" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21100" href="Naturals.Order.html#21100" class="Bound">Am</a> <a id="21103" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21105" href="Naturals.Order.html#21105" class="Bound">ψ</a><a id="21106" class="Symbol">)</a> <a id="21108" class="Symbol">=</a> <a id="21110" href="Naturals.Order.html#3711" class="Function">not-less-than-itself</a> <a id="21131" href="Naturals.Order.html#21087" class="Bound">k</a> <a id="21133" href="Naturals.Order.html#21170" class="Function">β</a>
 <a id="21136" class="Keyword">where</a>
  <a id="21144" href="Naturals.Order.html#21144" class="Function">α</a> <a id="21146" class="Symbol">:</a> <a id="21148" href="Naturals.Order.html#21087" class="Bound">k</a> <a id="21150" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="21152" href="Naturals.Order.html#21092" class="Bound">m</a>
  <a id="21156" href="Naturals.Order.html#21144" class="Function">α</a> <a id="21158" class="Symbol">=</a> <a id="21160" href="Naturals.Order.html#21089" class="Bound">ω</a> <a id="21162" href="Naturals.Order.html#21092" class="Bound">m</a> <a id="21164" href="Naturals.Order.html#21100" class="Bound">Am</a>

  <a id="21170" href="Naturals.Order.html#21170" class="Function">β</a> <a id="21172" class="Symbol">:</a> <a id="21174" href="Naturals.Order.html#21087" class="Bound">k</a> <a id="21176" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="21178" href="Naturals.Order.html#21087" class="Bound">k</a>
  <a id="21182" href="Naturals.Order.html#21170" class="Function">β</a> <a id="21184" class="Symbol">=</a> <a id="21186" href="Naturals.Order.html#13603" class="Function">≤-&lt;-trans</a> <a id="21196" href="Naturals.Order.html#21087" class="Bound">k</a> <a id="21198" href="Naturals.Order.html#21092" class="Bound">m</a> <a id="21200" href="Naturals.Order.html#21087" class="Bound">k</a> <a id="21202" href="Naturals.Order.html#21144" class="Function">α</a> <a id="21204" href="Naturals.Order.html#21096" class="Bound">l</a>

<a id="21207" class="Markup">\end{code}</a><a id="21217" class="Background">

With above machinery in mind, we can now produce maximal elements of
propositions of Natural Numbers, given some initial Natural Number for
which the property holds. Of course, we must provide an upper bound.

</a><a id="21429" class="Markup">\begin{code}</a>

<a id="maximal-from-given"></a><a id="21443" href="Naturals.Order.html#21443" class="Function">maximal-from-given</a> <a id="21462" class="Symbol">:</a> <a id="21464" class="Symbol">(</a><a id="21465" href="Naturals.Order.html#21465" class="Bound">A</a> <a id="21467" class="Symbol">:</a> <a id="21469" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="21471" class="Symbol">→</a> <a id="21473" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21475" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21477" class="Symbol">)</a>
                   <a id="21498" class="Symbol">→</a> <a id="21500" class="Symbol">(</a><a id="21501" href="Naturals.Order.html#21501" class="Bound">b</a> <a id="21503" class="Symbol">:</a> <a id="21505" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="21506" class="Symbol">)</a>
                   <a id="21527" class="Symbol">→</a> <a id="21529" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="21545" href="Naturals.Order.html#21465" class="Bound">A</a>
                   <a id="21566" class="Symbol">→</a> <a id="21568" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21570" href="Naturals.Order.html#21570" class="Bound">k</a> <a id="21572" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21574" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="21576" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21578" href="Naturals.Order.html#21465" class="Bound">A</a> <a id="21580" href="Naturals.Order.html#21570" class="Bound">k</a> <a id="21582" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="21584" href="Naturals.Order.html#21570" class="Bound">k</a> <a id="21586" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="21588" href="Naturals.Order.html#21501" class="Bound">b</a>
                   <a id="21609" class="Symbol">→</a> <a id="21611" href="Naturals.Order.html#18765" class="Function">maximal-element</a> <a id="21627" href="Naturals.Order.html#21465" class="Bound">A</a> <a id="21629" href="Naturals.Order.html#21501" class="Bound">b</a>
<a id="21631" href="Naturals.Order.html#21443" class="Function">maximal-from-given</a> <a id="21650" href="Naturals.Order.html#21650" class="Bound">A</a> <a id="21652" href="Naturals.Order.html#21652" class="Bound">b</a> <a id="21654" href="Naturals.Order.html#21654" class="Bound">δ</a> <a id="21656" class="Symbol">(</a><a id="21657" href="Naturals.Order.html#21657" class="Bound">k</a> <a id="21659" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21661" href="Naturals.Order.html#21661" class="Bound">Ak</a> <a id="21664" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21666" href="Naturals.Order.html#21666" class="Bound">l</a><a id="21667" class="Symbol">)</a> <a id="21669" class="Symbol">=</a> <a id="21671" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="21677" class="Symbol">(</a><a id="21678" href="Naturals.Order.html#19231" class="Function">bounded-maximisation</a> <a id="21699" href="Naturals.Order.html#21650" class="Bound">A</a> <a id="21701" href="Naturals.Order.html#21654" class="Bound">δ</a> <a id="21703" href="Naturals.Order.html#21652" class="Bound">b</a><a id="21704" class="Symbol">)</a> <a id="21706" href="Naturals.Order.html#21721" class="Function">γ₁</a> <a id="21709" href="Naturals.Order.html#21781" class="Function">γ₂</a>
 <a id="21713" class="Keyword">where</a>
  <a id="21721" href="Naturals.Order.html#21721" class="Function">γ₁</a> <a id="21724" class="Symbol">:</a> <a id="21726" href="Naturals.Order.html#18765" class="Function">maximal-element</a> <a id="21742" href="Naturals.Order.html#21650" class="Bound">A</a> <a id="21744" href="Naturals.Order.html#21652" class="Bound">b</a> <a id="21746" class="Symbol">→</a> <a id="21748" href="Naturals.Order.html#18765" class="Function">maximal-element</a> <a id="21764" href="Naturals.Order.html#21650" class="Bound">A</a> <a id="21766" href="Naturals.Order.html#21652" class="Bound">b</a>
  <a id="21770" href="Naturals.Order.html#21721" class="Function">γ₁</a> <a id="21773" class="Symbol">=</a> <a id="21775" href="MLTT.Pi.html#444" class="Function">id</a>

  <a id="21781" href="Naturals.Order.html#21781" class="Function">γ₂</a> <a id="21784" class="Symbol">:</a> <a id="21786" href="Naturals.Order.html#19029" class="Function">no-maximal-element</a> <a id="21805" href="Naturals.Order.html#21650" class="Bound">A</a> <a id="21807" href="Naturals.Order.html#21652" class="Bound">b</a> <a id="21809" class="Symbol">→</a> <a id="21811" href="Naturals.Order.html#18765" class="Function">maximal-element</a> <a id="21827" href="Naturals.Order.html#21650" class="Bound">A</a> <a id="21829" href="Naturals.Order.html#21652" class="Bound">b</a>
  <a id="21833" href="Naturals.Order.html#21781" class="Function">γ₂</a> <a id="21836" href="Naturals.Order.html#21836" class="Bound">ω</a> <a id="21838" class="Symbol">=</a> <a id="21840" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="21847" class="Symbol">(</a><a id="21848" href="Naturals.Order.html#3711" class="Function">not-less-than-itself</a> <a id="21869" href="Naturals.Order.html#21652" class="Bound">b</a> <a id="21871" href="Naturals.Order.html#21917" class="Function">β</a><a id="21872" class="Symbol">)</a>
   <a id="21877" class="Keyword">where</a>
    <a id="21887" href="Naturals.Order.html#21887" class="Function">α</a> <a id="21889" class="Symbol">:</a> <a id="21891" href="Naturals.Order.html#21652" class="Bound">b</a> <a id="21893" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="21895" href="Naturals.Order.html#21657" class="Bound">k</a>
    <a id="21901" href="Naturals.Order.html#21887" class="Function">α</a> <a id="21903" class="Symbol">=</a> <a id="21905" href="Naturals.Order.html#21836" class="Bound">ω</a> <a id="21907" href="Naturals.Order.html#21657" class="Bound">k</a> <a id="21909" href="Naturals.Order.html#21661" class="Bound">Ak</a>

    <a id="21917" href="Naturals.Order.html#21917" class="Function">β</a> <a id="21919" class="Symbol">:</a> <a id="21921" href="Naturals.Order.html#21652" class="Bound">b</a> <a id="21923" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="21925" href="Naturals.Order.html#21652" class="Bound">b</a>
    <a id="21931" href="Naturals.Order.html#21917" class="Function">β</a> <a id="21933" class="Symbol">=</a> <a id="21935" href="Naturals.Order.html#13603" class="Function">≤-&lt;-trans</a> <a id="21945" href="Naturals.Order.html#21652" class="Bound">b</a> <a id="21947" href="Naturals.Order.html#21657" class="Bound">k</a> <a id="21949" href="Naturals.Order.html#21652" class="Bound">b</a> <a id="21951" href="Naturals.Order.html#21887" class="Function">α</a> <a id="21953" href="Naturals.Order.html#21666" class="Bound">l</a>

<a id="maximal-from-given&#39;"></a><a id="21956" href="Naturals.Order.html#21956" class="Function">maximal-from-given&#39;</a> <a id="21976" class="Symbol">:</a> <a id="21978" class="Symbol">(</a><a id="21979" href="Naturals.Order.html#21979" class="Bound">A</a> <a id="21981" class="Symbol">:</a> <a id="21983" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="21985" class="Symbol">→</a> <a id="21987" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21989" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21991" class="Symbol">)</a>
                    <a id="22013" class="Symbol">→</a> <a id="22015" class="Symbol">(</a><a id="22016" href="Naturals.Order.html#22016" class="Bound">b</a> <a id="22018" class="Symbol">:</a> <a id="22020" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="22021" class="Symbol">)</a>
                    <a id="22043" class="Symbol">→</a> <a id="22045" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="22061" href="Naturals.Order.html#21979" class="Bound">A</a>
                    <a id="22083" class="Symbol">→</a> <a id="22085" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22087" href="Naturals.Order.html#22087" class="Bound">k</a> <a id="22089" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22091" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="22093" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22095" href="Naturals.Order.html#21979" class="Bound">A</a> <a id="22097" href="Naturals.Order.html#22087" class="Bound">k</a> <a id="22099" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="22101" href="Naturals.Order.html#22087" class="Bound">k</a> <a id="22103" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="22105" href="Naturals.Order.html#22016" class="Bound">b</a>
                    <a id="22127" class="Symbol">→</a> <a id="22129" href="Naturals.Order.html#18896" class="Function">maximal-element&#39;</a> <a id="22146" href="Naturals.Order.html#21979" class="Bound">A</a> <a id="22148" href="Naturals.Order.html#22016" class="Bound">b</a>
<a id="22150" href="Naturals.Order.html#21956" class="Function">maximal-from-given&#39;</a> <a id="22170" href="Naturals.Order.html#22170" class="Bound">A</a> <a id="22172" href="Naturals.Order.html#22172" class="Bound">b</a> <a id="22174" class="Symbol">=</a> <a id="22176" href="Naturals.Order.html#21443" class="Function">maximal-from-given</a> <a id="22195" href="Naturals.Order.html#22170" class="Bound">A</a> <a id="22197" class="Symbol">(</a><a id="22198" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="22203" href="Naturals.Order.html#22172" class="Bound">b</a><a id="22204" class="Symbol">)</a>

<a id="22207" class="Markup">\end{code}</a><a id="22217" class="Background">
</a></pre></body></html>

==> anc/html/Naturals.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Naturals.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Natural numbers properties

</a><a id="29" class="Markup">\begin{code}</a>

<a id="43" class="Symbol">{-#</a> <a id="47" class="Keyword">OPTIONS</a> <a id="55" class="Pragma">--safe</a> <a id="62" class="Pragma">--without-K</a> <a id="74" class="Symbol">#-}</a>

<a id="79" class="Keyword">module</a> <a id="86" href="Naturals.Properties.html" class="Module">Naturals.Properties</a> <a id="106" class="Keyword">where</a>

<a id="113" class="Keyword">open</a> <a id="118" class="Keyword">import</a> <a id="125" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="138" class="Keyword">open</a> <a id="143" class="Keyword">import</a> <a id="150" href="MLTT.Unit-Properties.html" class="Module">MLTT.Unit-Properties</a>

<a id="pred"></a><a id="172" href="Naturals.Properties.html#172" class="Function">pred</a> <a id="177" class="Symbol">:</a> <a id="179" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="181" class="Symbol">→</a> <a id="183" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="185" href="Naturals.Properties.html#172" class="Function">pred</a> <a id="190" class="Number">0</a>        <a id="199" class="Symbol">=</a> <a id="201" class="Number">0</a>
<a id="203" href="Naturals.Properties.html#172" class="Function">pred</a> <a id="208" class="Symbol">(</a><a id="209" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="214" href="Naturals.Properties.html#214" class="Bound">n</a><a id="215" class="Symbol">)</a> <a id="217" class="Symbol">=</a> <a id="219" href="Naturals.Properties.html#214" class="Bound">n</a>

<a id="succ-lc"></a><a id="222" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="230" class="Symbol">:</a> <a id="232" class="Symbol">{</a><a id="233" href="Naturals.Properties.html#233" class="Bound">i</a> <a id="235" href="Naturals.Properties.html#235" class="Bound">j</a> <a id="237" class="Symbol">:</a> <a id="239" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="240" class="Symbol">}</a> <a id="242" class="Symbol">→</a> <a id="244" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="249" href="Naturals.Properties.html#233" class="Bound">i</a> <a id="251" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="253" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="258" href="Naturals.Properties.html#235" class="Bound">j</a> <a id="260" class="Symbol">→</a> <a id="262" href="Naturals.Properties.html#233" class="Bound">i</a> <a id="264" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="266" href="Naturals.Properties.html#235" class="Bound">j</a>
<a id="268" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="276" class="Symbol">=</a> <a id="278" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="281" href="Naturals.Properties.html#172" class="Function">pred</a>

<a id="positive-not-zero"></a><a id="287" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="305" class="Symbol">:</a> <a id="307" class="Symbol">(</a><a id="308" href="Naturals.Properties.html#308" class="Bound">x</a> <a id="310" class="Symbol">:</a> <a id="312" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="313" class="Symbol">)</a> <a id="315" class="Symbol">→</a> <a id="317" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="322" href="Naturals.Properties.html#308" class="Bound">x</a> <a id="324" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="326" class="Number">0</a>
<a id="328" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="346" href="Naturals.Properties.html#346" class="Bound">x</a> <a id="348" href="Naturals.Properties.html#348" class="Bound">p</a> <a id="350" class="Symbol">=</a> <a id="352" href="MLTT.Unit-Properties.html#263" class="Function">𝟙-is-not-𝟘</a> <a id="363" class="Symbol">(</a><a id="364" href="Naturals.Properties.html#428" class="Function">g</a> <a id="366" href="Naturals.Properties.html#348" class="Bound">p</a><a id="367" class="Symbol">)</a>
 <a id="370" class="Keyword">where</a>
  <a id="378" href="Naturals.Properties.html#378" class="Function">f</a> <a id="380" class="Symbol">:</a> <a id="382" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="384" class="Symbol">→</a> <a id="386" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="389" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="393" href="Naturals.Properties.html#378" class="Function">f</a> <a id="395" class="Number">0</a>        <a id="404" class="Symbol">=</a> <a id="406" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="410" href="Naturals.Properties.html#378" class="Function">f</a> <a id="412" class="Symbol">(</a><a id="413" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="418" href="Naturals.Properties.html#418" class="Bound">x</a><a id="419" class="Symbol">)</a> <a id="421" class="Symbol">=</a> <a id="423" href="MLTT.Unit.html#129" class="Record">𝟙</a>

  <a id="428" href="Naturals.Properties.html#428" class="Function">g</a> <a id="430" class="Symbol">:</a> <a id="432" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="437" href="Naturals.Properties.html#346" class="Bound">x</a> <a id="439" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="441" class="Number">0</a> <a id="443" class="Symbol">→</a> <a id="445" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="447" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="449" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="453" href="Naturals.Properties.html#428" class="Function">g</a> <a id="455" class="Symbol">=</a> <a id="457" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="460" href="Naturals.Properties.html#378" class="Function">f</a>

<a id="zero-not-positive"></a><a id="463" href="Naturals.Properties.html#463" class="Function">zero-not-positive</a> <a id="481" class="Symbol">:</a> <a id="483" class="Symbol">(</a><a id="484" href="Naturals.Properties.html#484" class="Bound">x</a> <a id="486" class="Symbol">:</a> <a id="488" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="489" class="Symbol">)</a> <a id="491" class="Symbol">→</a> <a id="493" class="Number">0</a> <a id="495" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="497" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="502" href="Naturals.Properties.html#484" class="Bound">x</a>
<a id="504" href="Naturals.Properties.html#463" class="Function">zero-not-positive</a> <a id="522" href="Naturals.Properties.html#522" class="Bound">x</a> <a id="524" href="Naturals.Properties.html#524" class="Bound">p</a> <a id="526" class="Symbol">=</a> <a id="528" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="546" href="Naturals.Properties.html#522" class="Bound">x</a> <a id="548" class="Symbol">(</a><a id="549" href="Naturals.Properties.html#524" class="Bound">p</a> <a id="551" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="553" class="Symbol">)</a>

<a id="succ-no-fp"></a><a id="556" href="Naturals.Properties.html#556" class="Function">succ-no-fp</a> <a id="567" class="Symbol">:</a> <a id="569" class="Symbol">(</a><a id="570" href="Naturals.Properties.html#570" class="Bound">n</a> <a id="572" class="Symbol">:</a> <a id="574" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="575" class="Symbol">)</a> <a id="577" class="Symbol">→</a> <a id="579" href="Naturals.Properties.html#570" class="Bound">n</a> <a id="581" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="583" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="588" href="Naturals.Properties.html#570" class="Bound">n</a>
<a id="590" href="Naturals.Properties.html#556" class="Function">succ-no-fp</a> <a id="601" class="Number">0</a>        <a id="610" href="Naturals.Properties.html#610" class="Bound">p</a> <a id="612" class="Symbol">=</a> <a id="614" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="632" class="Number">0</a> <a id="634" class="Symbol">(</a><a id="635" href="Naturals.Properties.html#610" class="Bound">p</a> <a id="637" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="639" class="Symbol">)</a>
<a id="641" href="Naturals.Properties.html#556" class="Function">succ-no-fp</a> <a id="652" class="Symbol">(</a><a id="653" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="658" href="Naturals.Properties.html#658" class="Bound">n</a><a id="659" class="Symbol">)</a> <a id="661" href="Naturals.Properties.html#661" class="Bound">p</a> <a id="663" class="Symbol">=</a> <a id="665" href="Naturals.Properties.html#556" class="Function">succ-no-fp</a> <a id="676" href="Naturals.Properties.html#658" class="Bound">n</a> <a id="678" class="Symbol">(</a><a id="679" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="687" href="Naturals.Properties.html#661" class="Bound">p</a><a id="688" class="Symbol">)</a>

<a id="ℕ-cases"></a><a id="691" href="Naturals.Properties.html#691" class="Function">ℕ-cases</a> <a id="699" class="Symbol">:</a> <a id="701" class="Symbol">{</a><a id="702" href="Naturals.Properties.html#702" class="Bound">P</a> <a id="704" class="Symbol">:</a> <a id="706" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="708" class="Symbol">→</a> <a id="710" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="712" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="714" class="Symbol">}</a> <a id="716" class="Symbol">(</a><a id="717" href="Naturals.Properties.html#717" class="Bound">n</a> <a id="719" class="Symbol">:</a> <a id="721" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="722" class="Symbol">)</a>
        <a id="732" class="Symbol">→</a> <a id="734" class="Symbol">(</a><a id="735" href="Naturals.Properties.html#717" class="Bound">n</a> <a id="737" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="739" class="Number">0</a> <a id="741" class="Symbol">→</a> <a id="743" href="Naturals.Properties.html#702" class="Bound">P</a> <a id="745" href="Naturals.Properties.html#717" class="Bound">n</a><a id="746" class="Symbol">)</a> <a id="748" class="Symbol">→</a> <a id="750" class="Symbol">((</a><a id="752" href="Naturals.Properties.html#752" class="Bound">m</a> <a id="754" class="Symbol">:</a> <a id="756" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="757" class="Symbol">)</a> <a id="759" class="Symbol">→</a> <a id="761" href="Naturals.Properties.html#717" class="Bound">n</a> <a id="763" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="765" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="770" href="Naturals.Properties.html#752" class="Bound">m</a> <a id="772" class="Symbol">→</a> <a id="774" href="Naturals.Properties.html#702" class="Bound">P</a> <a id="776" href="Naturals.Properties.html#717" class="Bound">n</a><a id="777" class="Symbol">)</a> <a id="779" class="Symbol">→</a> <a id="781" href="Naturals.Properties.html#702" class="Bound">P</a> <a id="783" href="Naturals.Properties.html#717" class="Bound">n</a>
<a id="785" href="Naturals.Properties.html#691" class="Function">ℕ-cases</a> <a id="793" class="Number">0</a>        <a id="802" href="Naturals.Properties.html#802" class="Bound">c₀</a> <a id="805" href="Naturals.Properties.html#805" class="Bound">cₛ</a> <a id="808" class="Symbol">=</a> <a id="810" href="Naturals.Properties.html#802" class="Bound">c₀</a> <a id="813" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="818" href="Naturals.Properties.html#691" class="Function">ℕ-cases</a> <a id="826" class="Symbol">(</a><a id="827" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="832" href="Naturals.Properties.html#832" class="Bound">n</a><a id="833" class="Symbol">)</a> <a id="835" href="Naturals.Properties.html#835" class="Bound">c₀</a> <a id="838" href="Naturals.Properties.html#838" class="Bound">cₛ</a> <a id="841" class="Symbol">=</a> <a id="843" href="Naturals.Properties.html#838" class="Bound">cₛ</a> <a id="846" href="Naturals.Properties.html#832" class="Bound">n</a> <a id="848" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="854" class="Markup">\end{code}</a><a id="864" class="Background">

Added 12/05/2022 by Andrew Sneap.

</a><a id="901" class="Markup">\begin{code}</a>

<a id="succ-pred"></a><a id="915" href="Naturals.Properties.html#915" class="Function">succ-pred</a> <a id="925" class="Symbol">:</a> <a id="927" class="Symbol">(</a><a id="928" href="Naturals.Properties.html#928" class="Bound">x</a> <a id="930" class="Symbol">:</a> <a id="932" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="933" class="Symbol">)</a> <a id="935" class="Symbol">→</a> <a id="937" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="942" class="Symbol">(</a><a id="943" href="Naturals.Properties.html#172" class="Function">pred</a> <a id="948" class="Symbol">(</a><a id="949" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="954" href="Naturals.Properties.html#928" class="Bound">x</a><a id="955" class="Symbol">))</a> <a id="958" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="960" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="965" href="Naturals.Properties.html#928" class="Bound">x</a>
<a id="967" href="Naturals.Properties.html#915" class="Function">succ-pred</a> <a id="977" href="Naturals.Properties.html#977" class="Bound">x</a> <a id="979" class="Symbol">=</a> <a id="981" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="succ-pred&#39;"></a><a id="987" href="Naturals.Properties.html#987" class="Function">succ-pred&#39;</a> <a id="998" class="Symbol">:</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Naturals.Properties.html#1001" class="Bound">x</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1006" class="Symbol">)</a> <a id="1008" class="Symbol">→</a> <a id="1010" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Naturals.Properties.html#1001" class="Bound">x</a> <a id="1015" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1017" class="Number">0</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">→</a> <a id="1022" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Naturals.Properties.html#172" class="Function">pred</a> <a id="1033" href="Naturals.Properties.html#1001" class="Bound">x</a><a id="1034" class="Symbol">)</a> <a id="1036" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1038" href="Naturals.Properties.html#1001" class="Bound">x</a>
<a id="1040" href="Naturals.Properties.html#987" class="Function">succ-pred&#39;</a> <a id="1051" class="Number">0</a>        <a id="1060" href="Naturals.Properties.html#1060" class="Bound">ν</a> <a id="1062" class="Symbol">=</a> <a id="1064" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Naturals.Properties.html#1060" class="Bound">ν</a> <a id="1074" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1078" class="Symbol">)</a>
<a id="1080" href="Naturals.Properties.html#987" class="Function">succ-pred&#39;</a> <a id="1091" class="Symbol">(</a><a id="1092" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1097" href="Naturals.Properties.html#1097" class="Bound">n</a><a id="1098" class="Symbol">)</a> <a id="1100" class="Symbol">_</a> <a id="1102" class="Symbol">=</a> <a id="1104" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="pred-succ"></a><a id="1110" href="Naturals.Properties.html#1110" class="Function">pred-succ</a> <a id="1120" class="Symbol">:</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Naturals.Properties.html#1123" class="Bound">x</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1128" class="Symbol">)</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Naturals.Properties.html#172" class="Function">pred</a> <a id="1137" class="Symbol">(</a><a id="1138" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1143" href="Naturals.Properties.html#1123" class="Bound">x</a><a id="1144" class="Symbol">)</a> <a id="1146" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1148" href="Naturals.Properties.html#1123" class="Bound">x</a>
<a id="1150" href="Naturals.Properties.html#1110" class="Function">pred-succ</a> <a id="1160" href="Naturals.Properties.html#1160" class="Bound">x</a> <a id="1162" class="Symbol">=</a> <a id="1164" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="1170" class="Markup">\end{code}</a><a id="1180" class="Background">

End of addition.
</a></pre></body></html>

==> anc/html/Naturals.Subtraction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Naturals.Subtraction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, started 5th May 2018

</a><a id="39" class="Markup">\begin{code}</a>

<a id="53" class="Symbol">{-#</a> <a id="57" class="Keyword">OPTIONS</a> <a id="65" class="Pragma">--safe</a> <a id="72" class="Pragma">--without-K</a> <a id="84" class="Symbol">#-}</a>

<a id="89" class="Keyword">module</a> <a id="96" href="Naturals.Subtraction.html" class="Module">Naturals.Subtraction</a> <a id="117" class="Keyword">where</a>

<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="149" class="Keyword">hiding</a> <a id="156" class="Symbol">(</a><a id="157" href="MLTT.NaturalNumbers.html#266" class="Function Operator">_^_</a> <a id="161" class="Symbol">;</a> <a id="163" href="MLTT.Plus.html#174" class="Datatype Operator">_+_</a><a id="166" class="Symbol">)</a>

<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Naturals.Addition.html" class="Module">Naturals.Addition</a>
<a id="199" class="Keyword">open</a> <a id="204" class="Keyword">import</a> <a id="211" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="226" class="Keyword">open</a> <a id="231" class="Keyword">import</a> <a id="238" href="Naturals.Properties.html" class="Module">Naturals.Properties</a>
<a id="258" class="Keyword">open</a> <a id="263" class="Keyword">import</a> <a id="270" href="Notation.Order.html" class="Module">Notation.Order</a>

<a id="subtraction"></a><a id="286" href="Naturals.Subtraction.html#286" class="Function">subtraction</a> <a id="298" class="Symbol">:</a> <a id="300" class="Symbol">(</a><a id="301" href="Naturals.Subtraction.html#301" class="Bound">m</a> <a id="303" href="Naturals.Subtraction.html#303" class="Bound">n</a> <a id="305" class="Symbol">:</a> <a id="307" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="308" class="Symbol">)</a> <a id="310" class="Symbol">→</a> <a id="312" href="Naturals.Subtraction.html#301" class="Bound">m</a> <a id="314" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="316" href="Naturals.Subtraction.html#303" class="Bound">n</a> <a id="318" class="Symbol">→</a> <a id="320" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="322" href="Naturals.Subtraction.html#322" class="Bound">k</a> <a id="324" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="326" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="328" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="330" href="Naturals.Subtraction.html#322" class="Bound">k</a> <a id="332" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="334" href="Naturals.Subtraction.html#301" class="Bound">m</a> <a id="336" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="338" href="Naturals.Subtraction.html#303" class="Bound">n</a>
<a id="340" href="Naturals.Subtraction.html#286" class="Function">subtraction</a> <a id="352" class="Number">0</a>        <a id="361" href="Naturals.Subtraction.html#361" class="Bound">n</a>        <a id="370" href="Naturals.Subtraction.html#370" class="Bound">l</a> <a id="372" class="Symbol">=</a> <a id="374" href="Naturals.Subtraction.html#361" class="Bound">n</a> <a id="376" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="378" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="383" href="Naturals.Subtraction.html#286" class="Function">subtraction</a> <a id="395" class="Symbol">(</a><a id="396" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="401" href="Naturals.Subtraction.html#401" class="Bound">m</a><a id="402" class="Symbol">)</a> <a id="404" class="Number">0</a>        <a id="413" href="Naturals.Subtraction.html#413" class="Bound">l</a> <a id="415" class="Symbol">=</a> <a id="417" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="424" href="Naturals.Subtraction.html#413" class="Bound">l</a>
<a id="426" href="Naturals.Subtraction.html#286" class="Function">subtraction</a> <a id="438" class="Symbol">(</a><a id="439" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="444" href="Naturals.Subtraction.html#444" class="Bound">m</a><a id="445" class="Symbol">)</a> <a id="447" class="Symbol">(</a><a id="448" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="453" href="Naturals.Subtraction.html#453" class="Bound">n</a><a id="454" class="Symbol">)</a> <a id="456" href="Naturals.Subtraction.html#456" class="Bound">l</a> <a id="458" class="Symbol">=</a> <a id="460" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="464" href="Naturals.Subtraction.html#495" class="Function">IH</a> <a id="467" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="469" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="472" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="477" class="Symbol">(</a><a id="478" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="482" href="Naturals.Subtraction.html#495" class="Function">IH</a><a id="484" class="Symbol">)</a>
 <a id="487" class="Keyword">where</a>
  <a id="495" href="Naturals.Subtraction.html#495" class="Function">IH</a> <a id="498" class="Symbol">:</a> <a id="500" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="502" href="Naturals.Subtraction.html#502" class="Bound">k</a> <a id="504" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="506" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="508" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="510" href="Naturals.Subtraction.html#502" class="Bound">k</a> <a id="512" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="514" href="Naturals.Subtraction.html#444" class="Bound">m</a> <a id="516" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="518" href="Naturals.Subtraction.html#453" class="Bound">n</a>
  <a id="522" href="Naturals.Subtraction.html#495" class="Function">IH</a> <a id="525" class="Symbol">=</a> <a id="527" href="Naturals.Subtraction.html#286" class="Function">subtraction</a> <a id="539" href="Naturals.Subtraction.html#444" class="Bound">m</a> <a id="541" href="Naturals.Subtraction.html#453" class="Bound">n</a> <a id="543" href="Naturals.Subtraction.html#456" class="Bound">l</a>

<a id="cosubtraction"></a><a id="546" href="Naturals.Subtraction.html#546" class="Function">cosubtraction</a> <a id="560" class="Symbol">:</a> <a id="562" class="Symbol">(</a><a id="563" href="Naturals.Subtraction.html#563" class="Bound">m</a> <a id="565" href="Naturals.Subtraction.html#565" class="Bound">n</a> <a id="567" class="Symbol">:</a> <a id="569" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="570" class="Symbol">)</a> <a id="572" class="Symbol">→</a> <a id="574" class="Symbol">(</a><a id="575" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="577" href="Naturals.Subtraction.html#577" class="Bound">k</a> <a id="579" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="581" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="583" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="585" href="Naturals.Subtraction.html#577" class="Bound">k</a> <a id="587" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="589" href="Naturals.Subtraction.html#563" class="Bound">m</a> <a id="591" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="593" href="Naturals.Subtraction.html#565" class="Bound">n</a><a id="594" class="Symbol">)</a> <a id="596" class="Symbol">→</a> <a id="598" href="Naturals.Subtraction.html#563" class="Bound">m</a> <a id="600" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="602" href="Naturals.Subtraction.html#565" class="Bound">n</a>
<a id="604" href="Naturals.Subtraction.html#546" class="Function">cosubtraction</a> <a id="618" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>     <a id="627" class="Symbol">_</a> <a id="629" class="Symbol">(</a><a id="630" href="Naturals.Subtraction.html#630" class="Bound">k</a> <a id="632" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="634" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="638" class="Symbol">)</a> <a id="640" class="Symbol">=</a> <a id="642" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="644" href="Naturals.Subtraction.html#546" class="Function">cosubtraction</a> <a id="658" class="Symbol">(</a><a id="659" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="664" href="Naturals.Subtraction.html#664" class="Bound">m</a><a id="665" class="Symbol">)</a> <a id="667" class="Symbol">_</a> <a id="669" class="Symbol">(</a><a id="670" href="Naturals.Subtraction.html#670" class="Bound">k</a> <a id="672" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="674" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="678" class="Symbol">)</a> <a id="680" class="Symbol">=</a> <a id="682" href="Naturals.Subtraction.html#546" class="Function">cosubtraction</a> <a id="696" href="Naturals.Subtraction.html#664" class="Bound">m</a> <a id="698" class="Symbol">(</a><a id="699" href="Naturals.Subtraction.html#670" class="Bound">k</a> <a id="701" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="703" href="Naturals.Subtraction.html#664" class="Bound">m</a><a id="704" class="Symbol">)</a> <a id="706" class="Symbol">(</a><a id="707" href="Naturals.Subtraction.html#670" class="Bound">k</a> <a id="709" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="711" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="715" class="Symbol">)</a>

<a id="subtraction&#39;"></a><a id="718" href="Naturals.Subtraction.html#718" class="Function">subtraction&#39;</a> <a id="731" class="Symbol">:</a> <a id="733" class="Symbol">(</a><a id="734" href="Naturals.Subtraction.html#734" class="Bound">x</a> <a id="736" href="Naturals.Subtraction.html#736" class="Bound">y</a> <a id="738" class="Symbol">:</a> <a id="740" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">→</a> <a id="745" href="Naturals.Subtraction.html#734" class="Bound">x</a> <a id="747" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="749" href="Naturals.Subtraction.html#736" class="Bound">y</a> <a id="751" class="Symbol">→</a> <a id="753" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="755" href="Naturals.Subtraction.html#755" class="Bound">z</a> <a id="757" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="759" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="761" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="763" class="Symbol">(</a><a id="764" href="Naturals.Subtraction.html#755" class="Bound">z</a> <a id="766" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="768" href="Naturals.Subtraction.html#734" class="Bound">x</a> <a id="770" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="772" href="Naturals.Subtraction.html#736" class="Bound">y</a><a id="773" class="Symbol">)</a>
<a id="775" href="Naturals.Subtraction.html#718" class="Function">subtraction&#39;</a> <a id="788" class="Number">0</a>        <a id="797" class="Number">0</a>        <a id="806" href="Naturals.Subtraction.html#806" class="Bound">l</a> <a id="808" class="Symbol">=</a> <a id="810" href="MLTT.Empty.html#219" class="Function">𝟘-induction</a> <a id="822" href="Naturals.Subtraction.html#806" class="Bound">l</a>
<a id="824" href="Naturals.Subtraction.html#718" class="Function">subtraction&#39;</a> <a id="837" class="Number">0</a>        <a id="846" class="Symbol">(</a><a id="847" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="852" href="Naturals.Subtraction.html#852" class="Bound">y</a><a id="853" class="Symbol">)</a> <a id="855" href="Naturals.Subtraction.html#855" class="Bound">l</a> <a id="857" class="Symbol">=</a> <a id="859" class="Symbol">(</a><a id="860" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="865" href="Naturals.Subtraction.html#852" class="Bound">y</a><a id="866" class="Symbol">)</a> <a id="868" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="870" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="875" href="Naturals.Subtraction.html#718" class="Function">subtraction&#39;</a> <a id="888" class="Symbol">(</a><a id="889" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="894" href="Naturals.Subtraction.html#894" class="Bound">x</a><a id="895" class="Symbol">)</a> <a id="897" class="Number">0</a>        <a id="906" href="Naturals.Subtraction.html#906" class="Bound">l</a> <a id="908" class="Symbol">=</a> <a id="910" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="917" href="Naturals.Subtraction.html#906" class="Bound">l</a>
<a id="919" href="Naturals.Subtraction.html#718" class="Function">subtraction&#39;</a> <a id="932" class="Symbol">(</a><a id="933" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="938" href="Naturals.Subtraction.html#938" class="Bound">x</a><a id="939" class="Symbol">)</a> <a id="941" class="Symbol">(</a><a id="942" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="947" href="Naturals.Subtraction.html#947" class="Bound">y</a><a id="948" class="Symbol">)</a> <a id="950" href="Naturals.Subtraction.html#950" class="Bound">l</a> <a id="952" class="Symbol">=</a> <a id="954" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="958" href="Naturals.Subtraction.html#989" class="Function">IH</a> <a id="961" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="963" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="966" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="971" class="Symbol">(</a><a id="972" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="976" href="Naturals.Subtraction.html#989" class="Function">IH</a><a id="978" class="Symbol">)</a>
 <a id="981" class="Keyword">where</a>
  <a id="989" href="Naturals.Subtraction.html#989" class="Function">IH</a> <a id="992" class="Symbol">:</a> <a id="994" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="996" href="Naturals.Subtraction.html#996" class="Bound">z</a> <a id="998" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1000" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1002" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1004" href="Naturals.Subtraction.html#996" class="Bound">z</a> <a id="1006" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1008" href="Naturals.Subtraction.html#938" class="Bound">x</a> <a id="1010" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1012" href="Naturals.Subtraction.html#947" class="Bound">y</a>
  <a id="1016" href="Naturals.Subtraction.html#989" class="Function">IH</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="Naturals.Subtraction.html#718" class="Function">subtraction&#39;</a> <a id="1034" href="Naturals.Subtraction.html#938" class="Bound">x</a> <a id="1036" href="Naturals.Subtraction.html#947" class="Bound">y</a> <a id="1038" href="Naturals.Subtraction.html#950" class="Bound">l</a>

<a id="subtraction&#39;&#39;"></a><a id="1041" href="Naturals.Subtraction.html#1041" class="Function">subtraction&#39;&#39;</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">(</a><a id="1058" href="Naturals.Subtraction.html#1058" class="Bound">x</a> <a id="1060" href="Naturals.Subtraction.html#1060" class="Bound">y</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1065" class="Symbol">)</a> <a id="1067" class="Symbol">→</a> <a id="1069" href="Naturals.Subtraction.html#1058" class="Bound">x</a> <a id="1071" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="1073" href="Naturals.Subtraction.html#1060" class="Bound">y</a> <a id="1075" class="Symbol">→</a> <a id="1077" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1079" href="Naturals.Subtraction.html#1079" class="Bound">z</a> <a id="1081" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1083" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1085" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1087" class="Symbol">(</a><a id="1088" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1093" href="Naturals.Subtraction.html#1079" class="Bound">z</a> <a id="1095" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1097" href="Naturals.Subtraction.html#1058" class="Bound">x</a> <a id="1099" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1101" href="Naturals.Subtraction.html#1060" class="Bound">y</a><a id="1102" class="Symbol">)</a>
<a id="1104" href="Naturals.Subtraction.html#1041" class="Function">subtraction&#39;&#39;</a> <a id="1118" href="Naturals.Subtraction.html#1118" class="Bound">x</a> <a id="1120" class="Number">0</a>               <a id="1136" href="Naturals.Subtraction.html#1136" class="Bound">l</a> <a id="1138" class="Symbol">=</a> <a id="1140" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1147" href="Naturals.Subtraction.html#1136" class="Bound">l</a>
<a id="1149" href="Naturals.Subtraction.html#1041" class="Function">subtraction&#39;&#39;</a> <a id="1163" class="Number">0</a>        <a id="1172" class="Symbol">(</a><a id="1173" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1178" href="Naturals.Subtraction.html#1178" class="Bound">y</a><a id="1179" class="Symbol">)</a> <a id="1181" href="Naturals.Subtraction.html#1181" class="Bound">l</a> <a id="1183" class="Symbol">=</a> <a id="1185" href="Naturals.Subtraction.html#1178" class="Bound">y</a> <a id="1187" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1189" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1194" href="Naturals.Subtraction.html#1041" class="Function">subtraction&#39;&#39;</a> <a id="1208" class="Symbol">(</a><a id="1209" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1214" href="Naturals.Subtraction.html#1214" class="Bound">x</a><a id="1215" class="Symbol">)</a> <a id="1217" class="Symbol">(</a><a id="1218" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1223" href="Naturals.Subtraction.html#1223" class="Bound">y</a><a id="1224" class="Symbol">)</a> <a id="1226" href="Naturals.Subtraction.html#1226" class="Bound">l</a> <a id="1228" class="Symbol">=</a> <a id="1230" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1234" href="Naturals.Subtraction.html#1265" class="Function">IH</a> <a id="1237" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1239" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1242" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1247" class="Symbol">(</a><a id="1248" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1252" href="Naturals.Subtraction.html#1265" class="Function">IH</a><a id="1254" class="Symbol">)</a>
 <a id="1257" class="Keyword">where</a>
  <a id="1265" href="Naturals.Subtraction.html#1265" class="Function">IH</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1272" href="Naturals.Subtraction.html#1272" class="Bound">z</a> <a id="1274" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1276" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1278" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1280" class="Symbol">(</a><a id="1281" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1286" href="Naturals.Subtraction.html#1272" class="Bound">z</a> <a id="1288" href="Naturals.Addition.html#227" class="Primitive Operator">+</a> <a id="1290" href="Naturals.Subtraction.html#1214" class="Bound">x</a> <a id="1292" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1294" href="Naturals.Subtraction.html#1223" class="Bound">y</a><a id="1295" class="Symbol">)</a>
  <a id="1299" href="Naturals.Subtraction.html#1265" class="Function">IH</a> <a id="1302" class="Symbol">=</a> <a id="1304" href="Naturals.Subtraction.html#1041" class="Function">subtraction&#39;&#39;</a> <a id="1318" href="Naturals.Subtraction.html#1214" class="Bound">x</a> <a id="1320" href="Naturals.Subtraction.html#1223" class="Bound">y</a> <a id="1322" href="Naturals.Subtraction.html#1226" class="Bound">l</a>

<a id="1325" class="Markup">\end{code}</a><a id="1335" class="Background">
</a></pre></body></html>

==> anc/html/Notation.CanonicalMap.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Notation.CanonicalMap</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 1st January 2022

Type-class for notation for canonical maps. Our convention here is
that a canonical map is something we decide to call a canonical map.

</a><a id="171" class="Markup">\begin{code}</a>

<a id="185" class="Symbol">{-#</a> <a id="189" class="Keyword">OPTIONS</a> <a id="197" class="Pragma">--safe</a> <a id="204" class="Pragma">--without-K</a> <a id="216" class="Symbol">#-}</a>

<a id="221" class="Keyword">module</a> <a id="228" href="Notation.CanonicalMap.html" class="Module">Notation.CanonicalMap</a> <a id="250" class="Keyword">where</a>

<a id="257" class="Keyword">open</a> <a id="262" class="Keyword">import</a> <a id="269" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="283" class="Keyword">record</a> <a id="Canonical-Map"></a><a id="290" href="Notation.CanonicalMap.html#290" class="Record">Canonical-Map</a> <a id="304" class="Symbol">{</a><a id="305" href="Notation.CanonicalMap.html#305" class="Bound">𝓤</a><a id="306" class="Symbol">}</a> <a id="308" class="Symbol">{</a><a id="309" href="Notation.CanonicalMap.html#309" class="Bound">𝓥</a><a id="310" class="Symbol">}</a> <a id="312" class="Symbol">(</a><a id="313" href="Notation.CanonicalMap.html#313" class="Bound">X</a> <a id="315" class="Symbol">:</a> <a id="317" href="Notation.CanonicalMap.html#305" class="Bound">𝓤</a> <a id="319" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="321" class="Symbol">)</a> <a id="323" class="Symbol">(</a><a id="324" href="Notation.CanonicalMap.html#324" class="Bound">Y</a> <a id="326" class="Symbol">:</a> <a id="328" href="Notation.CanonicalMap.html#309" class="Bound">𝓥</a> <a id="330" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="332" class="Symbol">)</a> <a id="334" class="Symbol">:</a> <a id="336" href="Notation.CanonicalMap.html#305" class="Bound">𝓤</a> <a id="338" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="340" href="Notation.CanonicalMap.html#309" class="Bound">𝓥</a> <a id="342" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="344" class="Keyword">where</a>
 <a id="351" class="Keyword">field</a>
  <a id="Canonical-Map.ι"></a><a id="359" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="361" class="Symbol">:</a> <a id="363" href="Notation.CanonicalMap.html#313" class="Bound">X</a> <a id="365" class="Symbol">→</a> <a id="367" href="Notation.CanonicalMap.html#324" class="Bound">Y</a>

<a id="370" class="Keyword">open</a> <a id="375" href="Notation.CanonicalMap.html#290" class="Module">Canonical-Map</a> <a id="389" class="Symbol">{{...}}</a> <a id="397" class="Keyword">public</a>

<a id="canonical-map"></a><a id="405" href="Notation.CanonicalMap.html#405" class="Function">canonical-map</a> <a id="419" class="Symbol">:</a> <a id="421" class="Symbol">(</a><a id="422" href="Notation.CanonicalMap.html#422" class="Bound">X</a> <a id="424" class="Symbol">:</a> <a id="426" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="428" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="430" class="Symbol">)</a> <a id="432" class="Symbol">(</a><a id="433" href="Notation.CanonicalMap.html#433" class="Bound">Y</a> <a id="435" class="Symbol">:</a> <a id="437" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="439" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="441" class="Symbol">)</a> <a id="443" class="Symbol">→</a> <a id="445" class="Symbol">{{</a><a id="447" href="Notation.CanonicalMap.html#447" class="Bound">_</a> <a id="449" class="Symbol">:</a> <a id="451" href="Notation.CanonicalMap.html#290" class="Record">Canonical-Map</a> <a id="465" href="Notation.CanonicalMap.html#422" class="Bound">X</a> <a id="467" href="Notation.CanonicalMap.html#433" class="Bound">Y</a><a id="468" class="Symbol">}}</a> <a id="471" class="Symbol">→</a> <a id="473" href="Notation.CanonicalMap.html#422" class="Bound">X</a> <a id="475" class="Symbol">→</a> <a id="477" href="Notation.CanonicalMap.html#433" class="Bound">Y</a>
<a id="479" href="Notation.CanonicalMap.html#405" class="Function">canonical-map</a> <a id="493" href="Notation.CanonicalMap.html#493" class="Bound">X</a> <a id="495" href="Notation.CanonicalMap.html#495" class="Bound">Y</a> <a id="497" class="Symbol">=</a> <a id="499" href="Notation.CanonicalMap.html#359" class="Field">ι</a>

<a id="[_]"></a><a id="502" href="Notation.CanonicalMap.html#502" class="Function Operator">[_]</a> <a id="506" class="Symbol">:</a> <a id="508" class="Symbol">{</a><a id="509" href="Notation.CanonicalMap.html#509" class="Bound">X</a> <a id="511" class="Symbol">:</a> <a id="513" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="515" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="517" class="Symbol">}</a> <a id="519" class="Symbol">{</a><a id="520" href="Notation.CanonicalMap.html#520" class="Bound">Y</a> <a id="522" class="Symbol">:</a> <a id="524" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="526" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="528" class="Symbol">}</a> <a id="530" class="Symbol">{{</a><a id="532" href="Notation.CanonicalMap.html#532" class="Bound">r</a> <a id="534" class="Symbol">:</a> <a id="536" href="Notation.CanonicalMap.html#290" class="Record">Canonical-Map</a> <a id="550" href="Notation.CanonicalMap.html#509" class="Bound">X</a> <a id="552" href="Notation.CanonicalMap.html#520" class="Bound">Y</a><a id="553" class="Symbol">}}</a> <a id="556" class="Symbol">→</a> <a id="558" href="Notation.CanonicalMap.html#509" class="Bound">X</a> <a id="560" class="Symbol">→</a> <a id="562" href="Notation.CanonicalMap.html#520" class="Bound">Y</a>
<a id="564" href="Notation.CanonicalMap.html#502" class="Function Operator">[_]</a> <a id="568" class="Symbol">=</a> <a id="570" href="Notation.CanonicalMap.html#359" class="Field">ι</a>

<a id="573" class="Markup">\end{code}</a><a id="583" class="Background">
</a></pre></body></html>

==> anc/html/Notation.General.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Notation.General</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo.

General terminology and notation.

</a><a id="53" class="Markup">\begin{code}</a>

<a id="67" class="Symbol">{-#</a> <a id="71" class="Keyword">OPTIONS</a> <a id="79" class="Pragma">--safe</a> <a id="86" class="Pragma">--without-K</a> <a id="98" class="Symbol">#-}</a>

<a id="103" class="Keyword">module</a> <a id="110" href="Notation.General.html" class="Module">Notation.General</a> <a id="127" class="Keyword">where</a>

<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="MLTT.Pi.html" class="Module">MLTT.Pi</a>
<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="MLTT.Sigma.html" class="Module">MLTT.Sigma</a>
<a id="177" class="Keyword">open</a> <a id="182" class="Keyword">import</a> <a id="189" href="MLTT.Universes.html" class="Module">MLTT.Universes</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="MLTT.Id.html" class="Module">MLTT.Id</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="MLTT.Negation.html" class="Module">MLTT.Negation</a> <a id="250" class="Keyword">public</a>

<a id="258" class="Markup">\end{code}</a><a id="268" class="Background">

The notation `Type 𝓤` should be avoided in favour of `𝓤 ̇`, but some
module do use it.

</a><a id="358" class="Markup">\begin{code}</a>

<a id="Type"></a><a id="372" href="Notation.General.html#372" class="Function">Type</a>  <a id="378" class="Symbol">=</a> <a id="380" href="Agda.Primitive.html#446" class="Primitive">Set</a>
<a id="Type₁"></a><a id="384" href="Notation.General.html#384" class="Function">Type₁</a> <a id="390" class="Symbol">=</a> <a id="392" href="Agda.Primitive.html#446" class="Primitive">Set₁</a>

<a id="fiber"></a><a id="398" href="Notation.General.html#398" class="Function">fiber</a> <a id="404" class="Symbol">:</a> <a id="406" class="Symbol">{</a><a id="407" href="Notation.General.html#407" class="Bound">X</a> <a id="409" class="Symbol">:</a> <a id="411" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="413" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="415" class="Symbol">}</a> <a id="417" class="Symbol">{</a><a id="418" href="Notation.General.html#418" class="Bound">Y</a> <a id="420" class="Symbol">:</a> <a id="422" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="424" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="426" class="Symbol">}</a> <a id="428" class="Symbol">→</a> <a id="430" class="Symbol">(</a><a id="431" href="Notation.General.html#407" class="Bound">X</a> <a id="433" class="Symbol">→</a> <a id="435" href="Notation.General.html#418" class="Bound">Y</a><a id="436" class="Symbol">)</a> <a id="438" class="Symbol">→</a> <a id="440" href="Notation.General.html#418" class="Bound">Y</a> <a id="442" class="Symbol">→</a> <a id="444" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="446" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="448" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="450" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="452" href="Notation.General.html#398" class="Function">fiber</a> <a id="458" href="Notation.General.html#458" class="Bound">f</a> <a id="460" href="Notation.General.html#460" class="Bound">y</a> <a id="462" class="Symbol">=</a> <a id="464" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="466" href="Notation.General.html#466" class="Bound">x</a> <a id="468" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="470" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="477" href="Notation.General.html#458" class="Bound">f</a> <a id="479" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="481" href="Notation.General.html#458" class="Bound">f</a> <a id="483" href="Notation.General.html#466" class="Bound">x</a> <a id="485" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="487" href="Notation.General.html#460" class="Bound">y</a>

<a id="to-fiber"></a><a id="490" href="Notation.General.html#490" class="Function">to-fiber</a> <a id="499" class="Symbol">:</a> <a id="501" class="Symbol">{</a><a id="502" href="Notation.General.html#502" class="Bound">X</a> <a id="504" class="Symbol">:</a> <a id="506" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="508" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="510" class="Symbol">}</a> <a id="512" class="Symbol">{</a><a id="513" href="Notation.General.html#513" class="Bound">Y</a> <a id="515" class="Symbol">:</a> <a id="517" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="519" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="521" class="Symbol">}</a> <a id="523" class="Symbol">(</a><a id="524" href="Notation.General.html#524" class="Bound">f</a> <a id="526" class="Symbol">:</a> <a id="528" href="Notation.General.html#502" class="Bound">X</a> <a id="530" class="Symbol">→</a> <a id="532" href="Notation.General.html#513" class="Bound">Y</a><a id="533" class="Symbol">)</a> <a id="535" class="Symbol">(</a><a id="536" href="Notation.General.html#536" class="Bound">x</a> <a id="538" class="Symbol">:</a> <a id="540" href="Notation.General.html#502" class="Bound">X</a><a id="541" class="Symbol">)</a>
         <a id="552" class="Symbol">→</a> <a id="554" href="Notation.General.html#398" class="Function">fiber</a> <a id="560" href="Notation.General.html#524" class="Bound">f</a> <a id="562" class="Symbol">(</a><a id="563" href="Notation.General.html#524" class="Bound">f</a> <a id="565" href="Notation.General.html#536" class="Bound">x</a><a id="566" class="Symbol">)</a>
<a id="568" href="Notation.General.html#490" class="Function">to-fiber</a> <a id="577" href="Notation.General.html#577" class="Bound">f</a> <a id="579" href="Notation.General.html#579" class="Bound">x</a> <a id="581" class="Symbol">=</a> <a id="583" href="Notation.General.html#579" class="Bound">x</a> <a id="585" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="587" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="fiber-point"></a><a id="593" href="Notation.General.html#593" class="Function">fiber-point</a> <a id="605" class="Symbol">:</a> <a id="607" class="Symbol">{</a><a id="608" href="Notation.General.html#608" class="Bound">X</a> <a id="610" class="Symbol">:</a> <a id="612" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="614" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="616" class="Symbol">}</a> <a id="618" class="Symbol">{</a><a id="619" href="Notation.General.html#619" class="Bound">Y</a> <a id="621" class="Symbol">:</a> <a id="623" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="625" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="627" class="Symbol">}</a> <a id="629" class="Symbol">{</a><a id="630" href="Notation.General.html#630" class="Bound">f</a> <a id="632" class="Symbol">:</a> <a id="634" href="Notation.General.html#608" class="Bound">X</a> <a id="636" class="Symbol">→</a> <a id="638" href="Notation.General.html#619" class="Bound">Y</a><a id="639" class="Symbol">}</a> <a id="641" class="Symbol">{</a><a id="642" href="Notation.General.html#642" class="Bound">y</a> <a id="644" class="Symbol">:</a> <a id="646" href="Notation.General.html#619" class="Bound">Y</a><a id="647" class="Symbol">}</a> <a id="649" class="Symbol">→</a> <a id="651" href="Notation.General.html#398" class="Function">fiber</a> <a id="657" href="Notation.General.html#630" class="Bound">f</a> <a id="659" href="Notation.General.html#642" class="Bound">y</a> <a id="661" class="Symbol">→</a> <a id="663" href="Notation.General.html#608" class="Bound">X</a>
<a id="665" href="Notation.General.html#593" class="Function">fiber-point</a> <a id="677" class="Symbol">=</a> <a id="679" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="fiber-identification"></a><a id="684" href="Notation.General.html#684" class="Function">fiber-identification</a> <a id="705" class="Symbol">:</a> <a id="707" class="Symbol">{</a><a id="708" href="Notation.General.html#708" class="Bound">X</a> <a id="710" class="Symbol">:</a> <a id="712" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="716" class="Symbol">}</a> <a id="718" class="Symbol">{</a><a id="719" href="Notation.General.html#719" class="Bound">Y</a> <a id="721" class="Symbol">:</a> <a id="723" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="725" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="727" class="Symbol">}</a> <a id="729" class="Symbol">{</a><a id="730" href="Notation.General.html#730" class="Bound">f</a> <a id="732" class="Symbol">:</a> <a id="734" href="Notation.General.html#708" class="Bound">X</a> <a id="736" class="Symbol">→</a> <a id="738" href="Notation.General.html#719" class="Bound">Y</a><a id="739" class="Symbol">}</a> <a id="741" class="Symbol">{</a><a id="742" href="Notation.General.html#742" class="Bound">y</a> <a id="744" class="Symbol">:</a> <a id="746" href="Notation.General.html#719" class="Bound">Y</a><a id="747" class="Symbol">}</a> <a id="749" class="Symbol">(</a><a id="750" href="Notation.General.html#750" class="Bound">w</a> <a id="752" class="Symbol">:</a> <a id="754" href="Notation.General.html#398" class="Function">fiber</a> <a id="760" href="Notation.General.html#730" class="Bound">f</a> <a id="762" href="Notation.General.html#742" class="Bound">y</a><a id="763" class="Symbol">)</a>
                     <a id="786" class="Symbol">→</a> <a id="788" href="Notation.General.html#730" class="Bound">f</a> <a id="790" class="Symbol">(</a><a id="791" href="Notation.General.html#593" class="Function">fiber-point</a> <a id="803" href="Notation.General.html#750" class="Bound">w</a><a id="804" class="Symbol">)</a> <a id="806" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="808" href="Notation.General.html#742" class="Bound">y</a>
<a id="810" href="Notation.General.html#684" class="Function">fiber-identification</a> <a id="831" class="Symbol">=</a> <a id="833" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="each-fiber-of"></a><a id="838" href="Notation.General.html#838" class="Function">each-fiber-of</a> <a id="852" class="Symbol">:</a> <a id="854" class="Symbol">{</a><a id="855" href="Notation.General.html#855" class="Bound">X</a> <a id="857" class="Symbol">:</a> <a id="859" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="861" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="863" class="Symbol">}</a> <a id="865" class="Symbol">{</a><a id="866" href="Notation.General.html#866" class="Bound">Y</a> <a id="868" class="Symbol">:</a> <a id="870" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="872" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="874" class="Symbol">}</a>
              <a id="890" class="Symbol">→</a> <a id="892" class="Symbol">(</a><a id="893" href="Notation.General.html#855" class="Bound">X</a> <a id="895" class="Symbol">→</a> <a id="897" href="Notation.General.html#866" class="Bound">Y</a><a id="898" class="Symbol">)</a>
              <a id="914" class="Symbol">→</a> <a id="916" class="Symbol">(</a><a id="917" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="919" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="921" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="923" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="925" class="Symbol">→</a> <a id="927" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="929" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="931" class="Symbol">)</a>
              <a id="947" class="Symbol">→</a> <a id="949" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="951" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="953" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="955" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="957" href="Notation.General.html#838" class="Function">each-fiber-of</a> <a id="971" href="Notation.General.html#971" class="Bound">f</a> <a id="973" href="Notation.General.html#973" class="Bound">P</a> <a id="975" class="Symbol">=</a> <a id="977" class="Symbol">∀</a> <a id="979" href="Notation.General.html#979" class="Bound">y</a> <a id="981" class="Symbol">→</a> <a id="983" href="Notation.General.html#973" class="Bound">P</a> <a id="985" class="Symbol">(</a><a id="986" href="Notation.General.html#398" class="Function">fiber</a> <a id="992" href="Notation.General.html#971" class="Bound">f</a> <a id="994" href="Notation.General.html#979" class="Bound">y</a><a id="995" class="Symbol">)</a>

<a id="fix"></a><a id="998" href="Notation.General.html#998" class="Function">fix</a> <a id="1002" class="Symbol">:</a> <a id="1004" class="Symbol">{</a><a id="1005" href="Notation.General.html#1005" class="Bound">X</a> <a id="1007" class="Symbol">:</a> <a id="1009" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1011" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1013" class="Symbol">}</a> <a id="1015" class="Symbol">→</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Notation.General.html#1018" class="Bound">f</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Notation.General.html#1005" class="Bound">X</a> <a id="1024" class="Symbol">→</a> <a id="1026" href="Notation.General.html#1005" class="Bound">X</a><a id="1027" class="Symbol">)</a> <a id="1029" class="Symbol">→</a> <a id="1031" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1033" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1035" href="Notation.General.html#998" class="Function">fix</a> <a id="1039" href="Notation.General.html#1039" class="Bound">f</a> <a id="1041" class="Symbol">=</a> <a id="1043" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1045" href="Notation.General.html#1045" class="Bound">x</a> <a id="1047" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1049" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="1056" href="Notation.General.html#1039" class="Bound">f</a> <a id="1058" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1060" href="Notation.General.html#1045" class="Bound">x</a> <a id="1062" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1064" href="Notation.General.html#1039" class="Bound">f</a> <a id="1066" href="Notation.General.html#1045" class="Bound">x</a>

<a id="from-fix"></a><a id="1069" href="Notation.General.html#1069" class="Function">from-fix</a> <a id="1078" class="Symbol">:</a> <a id="1080" class="Symbol">{</a><a id="1081" href="Notation.General.html#1081" class="Bound">X</a> <a id="1083" class="Symbol">:</a> <a id="1085" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1087" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1089" class="Symbol">}</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Notation.General.html#1092" class="Bound">f</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Notation.General.html#1081" class="Bound">X</a> <a id="1098" class="Symbol">→</a> <a id="1100" href="Notation.General.html#1081" class="Bound">X</a><a id="1101" class="Symbol">)</a> <a id="1103" class="Symbol">→</a> <a id="1105" href="Notation.General.html#998" class="Function">fix</a> <a id="1109" href="Notation.General.html#1092" class="Bound">f</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Notation.General.html#1081" class="Bound">X</a>
<a id="1115" href="Notation.General.html#1069" class="Function">from-fix</a> <a id="1124" href="Notation.General.html#1124" class="Bound">f</a> <a id="1126" class="Symbol">=</a> <a id="1128" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="from-fix-is-fixed"></a><a id="1133" href="Notation.General.html#1133" class="Function">from-fix-is-fixed</a> <a id="1151" class="Symbol">:</a> <a id="1153" class="Symbol">{</a><a id="1154" href="Notation.General.html#1154" class="Bound">X</a> <a id="1156" class="Symbol">:</a> <a id="1158" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1160" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1162" class="Symbol">}</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Notation.General.html#1165" class="Bound">f</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Notation.General.html#1154" class="Bound">X</a> <a id="1171" class="Symbol">→</a> <a id="1173" href="Notation.General.html#1154" class="Bound">X</a><a id="1174" class="Symbol">)</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Notation.General.html#1177" class="Bound">φ</a> <a id="1179" class="Symbol">:</a> <a id="1181" href="Notation.General.html#998" class="Function">fix</a> <a id="1185" href="Notation.General.html#1165" class="Bound">f</a><a id="1186" class="Symbol">)</a>
                  <a id="1206" class="Symbol">→</a> <a id="1208" href="Notation.General.html#1069" class="Function">from-fix</a> <a id="1217" href="Notation.General.html#1165" class="Bound">f</a> <a id="1219" href="Notation.General.html#1177" class="Bound">φ</a> <a id="1221" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1223" href="Notation.General.html#1165" class="Bound">f</a> <a id="1225" class="Symbol">(</a><a id="1226" href="Notation.General.html#1069" class="Function">from-fix</a> <a id="1235" href="Notation.General.html#1165" class="Bound">f</a> <a id="1237" href="Notation.General.html#1177" class="Bound">φ</a><a id="1238" class="Symbol">)</a>
<a id="1240" href="Notation.General.html#1133" class="Function">from-fix-is-fixed</a> <a id="1258" href="Notation.General.html#1258" class="Bound">f</a> <a id="1260" class="Symbol">=</a> <a id="1262" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="reflexive"></a><a id="1267" href="Notation.General.html#1267" class="Function">reflexive</a> <a id="1277" class="Symbol">:</a> <a id="1279" class="Symbol">{</a><a id="1280" href="Notation.General.html#1280" class="Bound">X</a> <a id="1282" class="Symbol">:</a> <a id="1284" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1286" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1288" class="Symbol">}</a> <a id="1290" class="Symbol">→</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Notation.General.html#1280" class="Bound">X</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Notation.General.html#1280" class="Bound">X</a> <a id="1299" class="Symbol">→</a> <a id="1301" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1303" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1305" class="Symbol">)</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1311" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1313" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1315" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1317" href="Notation.General.html#1267" class="Function">reflexive</a> <a id="1327" href="Notation.General.html#1327" class="Bound">R</a> <a id="1329" class="Symbol">=</a> <a id="1331" class="Symbol">∀</a> <a id="1333" href="Notation.General.html#1333" class="Bound">x</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Notation.General.html#1327" class="Bound">R</a> <a id="1339" href="Notation.General.html#1333" class="Bound">x</a> <a id="1341" href="Notation.General.html#1333" class="Bound">x</a>

<a id="symmetric"></a><a id="1344" href="Notation.General.html#1344" class="Function">symmetric</a> <a id="1354" class="Symbol">:</a> <a id="1356" class="Symbol">{</a><a id="1357" href="Notation.General.html#1357" class="Bound">X</a> <a id="1359" class="Symbol">:</a> <a id="1361" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1363" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1365" class="Symbol">}</a> <a id="1367" class="Symbol">→</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Notation.General.html#1357" class="Bound">X</a> <a id="1372" class="Symbol">→</a> <a id="1374" href="Notation.General.html#1357" class="Bound">X</a> <a id="1376" class="Symbol">→</a> <a id="1378" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1380" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1382" class="Symbol">)</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1388" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1390" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1392" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1394" href="Notation.General.html#1344" class="Function">symmetric</a> <a id="1404" href="Notation.General.html#1404" class="Bound">R</a> <a id="1406" class="Symbol">=</a> <a id="1408" class="Symbol">∀</a> <a id="1410" href="Notation.General.html#1410" class="Bound">x</a> <a id="1412" href="Notation.General.html#1412" class="Bound">y</a> <a id="1414" class="Symbol">→</a> <a id="1416" href="Notation.General.html#1404" class="Bound">R</a> <a id="1418" href="Notation.General.html#1410" class="Bound">x</a> <a id="1420" href="Notation.General.html#1412" class="Bound">y</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="Notation.General.html#1404" class="Bound">R</a> <a id="1426" href="Notation.General.html#1412" class="Bound">y</a> <a id="1428" href="Notation.General.html#1410" class="Bound">x</a>

<a id="antisymmetric"></a><a id="1431" href="Notation.General.html#1431" class="Function">antisymmetric</a> <a id="1445" class="Symbol">:</a> <a id="1447" class="Symbol">{</a><a id="1448" href="Notation.General.html#1448" class="Bound">X</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1454" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1456" class="Symbol">}</a> <a id="1458" class="Symbol">→</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Notation.General.html#1448" class="Bound">X</a> <a id="1463" class="Symbol">→</a> <a id="1465" href="Notation.General.html#1448" class="Bound">X</a> <a id="1467" class="Symbol">→</a> <a id="1469" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1471" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1473" class="Symbol">)</a> <a id="1475" class="Symbol">→</a> <a id="1477" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1479" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1481" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1483" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1485" href="Notation.General.html#1431" class="Function">antisymmetric</a> <a id="1499" href="Notation.General.html#1499" class="Bound">R</a> <a id="1501" class="Symbol">=</a> <a id="1503" class="Symbol">∀</a> <a id="1505" href="Notation.General.html#1505" class="Bound">x</a> <a id="1507" href="Notation.General.html#1507" class="Bound">y</a> <a id="1509" class="Symbol">→</a> <a id="1511" href="Notation.General.html#1499" class="Bound">R</a> <a id="1513" href="Notation.General.html#1505" class="Bound">x</a> <a id="1515" href="Notation.General.html#1507" class="Bound">y</a> <a id="1517" class="Symbol">→</a> <a id="1519" href="Notation.General.html#1499" class="Bound">R</a> <a id="1521" href="Notation.General.html#1507" class="Bound">y</a> <a id="1523" href="Notation.General.html#1505" class="Bound">x</a> <a id="1525" class="Symbol">→</a> <a id="1527" href="Notation.General.html#1505" class="Bound">x</a> <a id="1529" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1531" href="Notation.General.html#1507" class="Bound">y</a>

<a id="transitive"></a><a id="1534" href="Notation.General.html#1534" class="Function">transitive</a> <a id="1545" class="Symbol">:</a> <a id="1547" class="Symbol">{</a><a id="1548" href="Notation.General.html#1548" class="Bound">X</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1554" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1556" class="Symbol">}</a> <a id="1558" class="Symbol">→</a> <a id="1560" class="Symbol">(</a><a id="1561" href="Notation.General.html#1548" class="Bound">X</a> <a id="1563" class="Symbol">→</a> <a id="1565" href="Notation.General.html#1548" class="Bound">X</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1571" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1573" class="Symbol">)</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1579" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1581" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1583" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1585" href="Notation.General.html#1534" class="Function">transitive</a> <a id="1596" href="Notation.General.html#1596" class="Bound">R</a> <a id="1598" class="Symbol">=</a> <a id="1600" class="Symbol">∀</a> <a id="1602" href="Notation.General.html#1602" class="Bound">x</a> <a id="1604" href="Notation.General.html#1604" class="Bound">y</a> <a id="1606" href="Notation.General.html#1606" class="Bound">z</a> <a id="1608" class="Symbol">→</a> <a id="1610" href="Notation.General.html#1596" class="Bound">R</a> <a id="1612" href="Notation.General.html#1602" class="Bound">x</a> <a id="1614" href="Notation.General.html#1604" class="Bound">y</a> <a id="1616" class="Symbol">→</a> <a id="1618" href="Notation.General.html#1596" class="Bound">R</a> <a id="1620" href="Notation.General.html#1604" class="Bound">y</a> <a id="1622" href="Notation.General.html#1606" class="Bound">z</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="Notation.General.html#1596" class="Bound">R</a> <a id="1628" href="Notation.General.html#1602" class="Bound">x</a> <a id="1630" href="Notation.General.html#1606" class="Bound">z</a>

<a id="idempotent-map"></a><a id="1633" href="Notation.General.html#1633" class="Function">idempotent-map</a> <a id="1648" class="Symbol">:</a> <a id="1650" class="Symbol">{</a><a id="1651" href="Notation.General.html#1651" class="Bound">X</a> <a id="1653" class="Symbol">:</a> <a id="1655" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1657" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1659" class="Symbol">}</a> <a id="1661" class="Symbol">→</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Notation.General.html#1664" class="Bound">f</a> <a id="1666" class="Symbol">:</a> <a id="1668" href="Notation.General.html#1651" class="Bound">X</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Notation.General.html#1651" class="Bound">X</a><a id="1673" class="Symbol">)</a> <a id="1675" class="Symbol">→</a> <a id="1677" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1679" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1681" href="Notation.General.html#1633" class="Function">idempotent-map</a> <a id="1696" href="Notation.General.html#1696" class="Bound">f</a> <a id="1698" class="Symbol">=</a> <a id="1700" class="Symbol">∀</a> <a id="1702" href="Notation.General.html#1702" class="Bound">x</a> <a id="1704" class="Symbol">→</a> <a id="1706" href="Notation.General.html#1696" class="Bound">f</a> <a id="1708" class="Symbol">(</a><a id="1709" href="Notation.General.html#1696" class="Bound">f</a> <a id="1711" href="Notation.General.html#1702" class="Bound">x</a><a id="1712" class="Symbol">)</a> <a id="1714" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1716" href="Notation.General.html#1696" class="Bound">f</a> <a id="1718" href="Notation.General.html#1702" class="Bound">x</a>

<a id="involutive"></a><a id="1721" href="Notation.General.html#1721" class="Function">involutive</a> <a id="1732" class="Symbol">:</a> <a id="1734" class="Symbol">{</a><a id="1735" href="Notation.General.html#1735" class="Bound">X</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1741" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1743" class="Symbol">}</a> <a id="1745" class="Symbol">→</a> <a id="1747" class="Symbol">(</a><a id="1748" href="Notation.General.html#1748" class="Bound">f</a> <a id="1750" class="Symbol">:</a> <a id="1752" href="Notation.General.html#1735" class="Bound">X</a> <a id="1754" class="Symbol">→</a> <a id="1756" href="Notation.General.html#1735" class="Bound">X</a><a id="1757" class="Symbol">)</a> <a id="1759" class="Symbol">→</a> <a id="1761" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1763" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1765" href="Notation.General.html#1721" class="Function">involutive</a> <a id="1776" href="Notation.General.html#1776" class="Bound">f</a> <a id="1778" class="Symbol">=</a> <a id="1780" class="Symbol">∀</a> <a id="1782" href="Notation.General.html#1782" class="Bound">x</a> <a id="1784" class="Symbol">→</a> <a id="1786" href="Notation.General.html#1776" class="Bound">f</a> <a id="1788" class="Symbol">(</a><a id="1789" href="Notation.General.html#1776" class="Bound">f</a> <a id="1791" href="Notation.General.html#1782" class="Bound">x</a><a id="1792" class="Symbol">)</a> <a id="1794" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1796" href="Notation.General.html#1782" class="Bound">x</a>

<a id="left-neutral"></a><a id="1799" href="Notation.General.html#1799" class="Function">left-neutral</a> <a id="1812" class="Symbol">:</a> <a id="1814" class="Symbol">{</a><a id="1815" href="Notation.General.html#1815" class="Bound">X</a> <a id="1817" class="Symbol">:</a> <a id="1819" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1821" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1823" class="Symbol">}</a> <a id="1825" class="Symbol">→</a> <a id="1827" href="Notation.General.html#1815" class="Bound">X</a> <a id="1829" class="Symbol">→</a> <a id="1831" class="Symbol">(</a><a id="1832" href="Notation.General.html#1815" class="Bound">X</a> <a id="1834" class="Symbol">→</a> <a id="1836" href="Notation.General.html#1815" class="Bound">X</a> <a id="1838" class="Symbol">→</a> <a id="1840" href="Notation.General.html#1815" class="Bound">X</a><a id="1841" class="Symbol">)</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1847" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1849" href="Notation.General.html#1799" class="Function">left-neutral</a> <a id="1862" href="Notation.General.html#1862" class="Bound">e</a> <a id="1864" href="Notation.General.html#1864" class="Bound Operator">_·_</a> <a id="1868" class="Symbol">=</a> <a id="1870" class="Symbol">∀</a> <a id="1872" href="Notation.General.html#1872" class="Bound">x</a> <a id="1874" class="Symbol">→</a> <a id="1876" href="Notation.General.html#1862" class="Bound">e</a> <a id="1878" href="Notation.General.html#1864" class="Bound Operator">·</a> <a id="1880" href="Notation.General.html#1872" class="Bound">x</a> <a id="1882" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1884" href="Notation.General.html#1872" class="Bound">x</a>

<a id="right-neutral"></a><a id="1887" href="Notation.General.html#1887" class="Function">right-neutral</a> <a id="1901" class="Symbol">:</a> <a id="1903" class="Symbol">{</a><a id="1904" href="Notation.General.html#1904" class="Bound">X</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1910" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1912" class="Symbol">}</a> <a id="1914" class="Symbol">→</a> <a id="1916" href="Notation.General.html#1904" class="Bound">X</a> <a id="1918" class="Symbol">→</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Notation.General.html#1904" class="Bound">X</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="Notation.General.html#1904" class="Bound">X</a> <a id="1927" class="Symbol">→</a> <a id="1929" href="Notation.General.html#1904" class="Bound">X</a><a id="1930" class="Symbol">)</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1936" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1938" href="Notation.General.html#1887" class="Function">right-neutral</a> <a id="1952" href="Notation.General.html#1952" class="Bound">e</a> <a id="1954" href="Notation.General.html#1954" class="Bound Operator">_·_</a> <a id="1958" class="Symbol">=</a> <a id="1960" class="Symbol">∀</a> <a id="1962" href="Notation.General.html#1962" class="Bound">x</a> <a id="1964" class="Symbol">→</a> <a id="1966" href="Notation.General.html#1962" class="Bound">x</a> <a id="1968" href="Notation.General.html#1954" class="Bound Operator">·</a> <a id="1970" href="Notation.General.html#1952" class="Bound">e</a> <a id="1972" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1974" href="Notation.General.html#1962" class="Bound">x</a>

<a id="associative"></a><a id="1977" href="Notation.General.html#1977" class="Function">associative</a> <a id="1989" class="Symbol">:</a> <a id="1991" class="Symbol">{</a><a id="1992" href="Notation.General.html#1992" class="Bound">X</a> <a id="1994" class="Symbol">:</a> <a id="1996" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1998" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2000" class="Symbol">}</a> <a id="2002" class="Symbol">→</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Notation.General.html#1992" class="Bound">X</a> <a id="2007" class="Symbol">→</a> <a id="2009" href="Notation.General.html#1992" class="Bound">X</a> <a id="2011" class="Symbol">→</a> <a id="2013" href="Notation.General.html#1992" class="Bound">X</a><a id="2014" class="Symbol">)</a> <a id="2016" class="Symbol">→</a> <a id="2018" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2020" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2022" href="Notation.General.html#1977" class="Function">associative</a> <a id="2034" href="Notation.General.html#2034" class="Bound Operator">_·_</a> <a id="2038" class="Symbol">=</a> <a id="2040" class="Symbol">∀</a> <a id="2042" href="Notation.General.html#2042" class="Bound">x</a> <a id="2044" href="Notation.General.html#2044" class="Bound">y</a> <a id="2046" href="Notation.General.html#2046" class="Bound">z</a> <a id="2048" class="Symbol">→</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Notation.General.html#2042" class="Bound">x</a> <a id="2053" href="Notation.General.html#2034" class="Bound Operator">·</a> <a id="2055" href="Notation.General.html#2044" class="Bound">y</a><a id="2056" class="Symbol">)</a> <a id="2058" href="Notation.General.html#2034" class="Bound Operator">·</a> <a id="2060" href="Notation.General.html#2046" class="Bound">z</a> <a id="2062" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2064" href="Notation.General.html#2042" class="Bound">x</a> <a id="2066" href="Notation.General.html#2034" class="Bound Operator">·</a> <a id="2068" class="Symbol">(</a><a id="2069" href="Notation.General.html#2044" class="Bound">y</a> <a id="2071" href="Notation.General.html#2034" class="Bound Operator">·</a> <a id="2073" href="Notation.General.html#2046" class="Bound">z</a><a id="2074" class="Symbol">)</a>

<a id="associative&#39;"></a><a id="2077" href="Notation.General.html#2077" class="Function">associative&#39;</a> <a id="2090" class="Symbol">:</a> <a id="2092" class="Symbol">{</a><a id="2093" href="Notation.General.html#2093" class="Bound">X</a> <a id="2095" class="Symbol">:</a> <a id="2097" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2099" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2101" class="Symbol">}</a> <a id="2103" class="Symbol">→</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Notation.General.html#2093" class="Bound">X</a> <a id="2108" class="Symbol">→</a> <a id="2110" href="Notation.General.html#2093" class="Bound">X</a> <a id="2112" class="Symbol">→</a> <a id="2114" href="Notation.General.html#2093" class="Bound">X</a><a id="2115" class="Symbol">)</a> <a id="2117" class="Symbol">→</a> <a id="2119" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2121" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2123" href="Notation.General.html#2077" class="Function">associative&#39;</a> <a id="2136" href="Notation.General.html#2136" class="Bound Operator">_·_</a> <a id="2140" class="Symbol">=</a> <a id="2142" class="Symbol">∀</a> <a id="2144" href="Notation.General.html#2144" class="Bound">x</a> <a id="2146" href="Notation.General.html#2146" class="Bound">y</a> <a id="2148" href="Notation.General.html#2148" class="Bound">z</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="Notation.General.html#2144" class="Bound">x</a> <a id="2154" href="Notation.General.html#2136" class="Bound Operator">·</a> <a id="2156" class="Symbol">(</a><a id="2157" href="Notation.General.html#2146" class="Bound">y</a> <a id="2159" href="Notation.General.html#2136" class="Bound Operator">·</a> <a id="2161" href="Notation.General.html#2148" class="Bound">z</a><a id="2162" class="Symbol">)</a> <a id="2164" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2166" class="Symbol">(</a><a id="2167" href="Notation.General.html#2144" class="Bound">x</a> <a id="2169" href="Notation.General.html#2136" class="Bound Operator">·</a> <a id="2171" href="Notation.General.html#2146" class="Bound">y</a><a id="2172" class="Symbol">)</a> <a id="2174" href="Notation.General.html#2136" class="Bound Operator">·</a> <a id="2176" href="Notation.General.html#2148" class="Bound">z</a>

<a id="commutative"></a><a id="2179" href="Notation.General.html#2179" class="Function">commutative</a> <a id="2191" class="Symbol">:</a> <a id="2193" class="Symbol">{</a><a id="2194" href="Notation.General.html#2194" class="Bound">X</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2200" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2202" class="Symbol">}</a> <a id="2204" class="Symbol">→</a> <a id="2206" class="Symbol">(</a><a id="2207" href="Notation.General.html#2194" class="Bound">X</a> <a id="2209" class="Symbol">→</a> <a id="2211" href="Notation.General.html#2194" class="Bound">X</a> <a id="2213" class="Symbol">→</a> <a id="2215" href="Notation.General.html#2194" class="Bound">X</a><a id="2216" class="Symbol">)</a> <a id="2218" class="Symbol">→</a> <a id="2220" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2222" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2224" href="Notation.General.html#2179" class="Function">commutative</a> <a id="2236" href="Notation.General.html#2236" class="Bound Operator">_·_</a> <a id="2240" class="Symbol">=</a> <a id="2242" class="Symbol">∀</a> <a id="2244" href="Notation.General.html#2244" class="Bound">x</a> <a id="2246" href="Notation.General.html#2246" class="Bound">y</a> <a id="2248" class="Symbol">→</a> <a id="2250" class="Symbol">(</a><a id="2251" href="Notation.General.html#2244" class="Bound">x</a> <a id="2253" href="Notation.General.html#2236" class="Bound Operator">·</a> <a id="2255" href="Notation.General.html#2246" class="Bound">y</a><a id="2256" class="Symbol">)</a> <a id="2258" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Notation.General.html#2246" class="Bound">y</a> <a id="2263" href="Notation.General.html#2236" class="Bound Operator">·</a> <a id="2265" href="Notation.General.html#2244" class="Bound">x</a><a id="2266" class="Symbol">)</a>

<a id="left-cancellable"></a><a id="2269" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="2286" class="Symbol">:</a> <a id="2288" class="Symbol">{</a><a id="2289" href="Notation.General.html#2289" class="Bound">X</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2295" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2297" class="Symbol">}</a> <a id="2299" class="Symbol">{</a><a id="2300" href="Notation.General.html#2300" class="Bound">Y</a> <a id="2302" class="Symbol">:</a> <a id="2304" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2306" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2308" class="Symbol">}</a> <a id="2310" class="Symbol">→</a> <a id="2312" class="Symbol">(</a><a id="2313" href="Notation.General.html#2289" class="Bound">X</a> <a id="2315" class="Symbol">→</a> <a id="2317" href="Notation.General.html#2300" class="Bound">Y</a><a id="2318" class="Symbol">)</a> <a id="2320" class="Symbol">→</a> <a id="2322" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2324" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2326" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2328" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2330" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="2347" href="Notation.General.html#2347" class="Bound">f</a> <a id="2349" class="Symbol">=</a> <a id="2351" class="Symbol">∀</a> <a id="2353" class="Symbol">{</a><a id="2354" href="Notation.General.html#2354" class="Bound">x</a> <a id="2356" href="Notation.General.html#2356" class="Bound">x&#39;</a><a id="2358" class="Symbol">}</a> <a id="2360" class="Symbol">→</a> <a id="2362" href="Notation.General.html#2347" class="Bound">f</a> <a id="2364" href="Notation.General.html#2354" class="Bound">x</a> <a id="2366" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2368" href="Notation.General.html#2347" class="Bound">f</a> <a id="2370" href="Notation.General.html#2356" class="Bound">x&#39;</a> <a id="2373" class="Symbol">→</a> <a id="2375" href="Notation.General.html#2354" class="Bound">x</a> <a id="2377" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2379" href="Notation.General.html#2356" class="Bound">x&#39;</a>

<a id="left-cancellable&#39;"></a><a id="2383" href="Notation.General.html#2383" class="Function">left-cancellable&#39;</a> <a id="2401" class="Symbol">:</a> <a id="2403" class="Symbol">{</a><a id="2404" href="Notation.General.html#2404" class="Bound">X</a> <a id="2406" class="Symbol">:</a> <a id="2408" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2410" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2412" class="Symbol">}</a> <a id="2414" class="Symbol">{</a><a id="2415" href="Notation.General.html#2415" class="Bound">Y</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2421" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2423" class="Symbol">}</a> <a id="2425" class="Symbol">→</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Notation.General.html#2404" class="Bound">X</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Notation.General.html#2415" class="Bound">Y</a><a id="2433" class="Symbol">)</a> <a id="2435" class="Symbol">→</a> <a id="2437" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2439" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2441" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2443" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2445" href="Notation.General.html#2383" class="Function">left-cancellable&#39;</a> <a id="2463" href="Notation.General.html#2463" class="Bound">f</a> <a id="2465" class="Symbol">=</a> <a id="2467" class="Symbol">∀</a> <a id="2469" href="Notation.General.html#2469" class="Bound">x</a> <a id="2471" href="Notation.General.html#2471" class="Bound">x&#39;</a> <a id="2474" class="Symbol">→</a> <a id="2476" href="Notation.General.html#2463" class="Bound">f</a> <a id="2478" href="Notation.General.html#2469" class="Bound">x</a> <a id="2480" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2482" href="Notation.General.html#2463" class="Bound">f</a> <a id="2484" href="Notation.General.html#2471" class="Bound">x&#39;</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Notation.General.html#2469" class="Bound">x</a> <a id="2491" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2493" href="Notation.General.html#2471" class="Bound">x&#39;</a>

<a id="right-cancellable"></a><a id="2497" href="Notation.General.html#2497" class="Function">right-cancellable</a> <a id="2515" class="Symbol">:</a> <a id="2517" class="Symbol">{</a><a id="2518" href="Notation.General.html#2518" class="Bound">X</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2524" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2526" class="Symbol">}</a> <a id="2528" class="Symbol">{</a><a id="2529" href="Notation.General.html#2529" class="Bound">Y</a> <a id="2531" class="Symbol">:</a> <a id="2533" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2535" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2537" class="Symbol">}</a> <a id="2539" class="Symbol">→</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Notation.General.html#2518" class="Bound">X</a> <a id="2544" class="Symbol">→</a> <a id="2546" href="Notation.General.html#2529" class="Bound">Y</a><a id="2547" class="Symbol">)</a> <a id="2549" class="Symbol">→</a> <a id="2551" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="2554" href="Notation.General.html#2497" class="Function">right-cancellable</a> <a id="2572" href="Notation.General.html#2572" class="Bound">f</a> <a id="2574" class="Symbol">=</a> <a id="2576" class="Symbol">{</a><a id="2577" href="Notation.General.html#2577" class="Bound">𝓦</a> <a id="2579" class="Symbol">:</a> <a id="2581" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2589" class="Symbol">}</a> <a id="2591" class="Symbol">{</a><a id="2592" href="Notation.General.html#2592" class="Bound">Z</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="Notation.General.html#2577" class="Bound">𝓦</a> <a id="2598" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2600" class="Symbol">}</a> <a id="2602" class="Symbol">(</a><a id="2603" href="Notation.General.html#2603" class="Bound">g</a> <a id="2605" href="Notation.General.html#2605" class="Bound">h</a> <a id="2607" class="Symbol">:</a> <a id="2609" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="2618" href="Notation.General.html#2572" class="Bound">f</a> <a id="2620" class="Symbol">→</a> <a id="2622" href="Notation.General.html#2592" class="Bound">Z</a><a id="2623" class="Symbol">)</a>
                    <a id="2645" class="Symbol">→</a> <a id="2647" href="Notation.General.html#2603" class="Bound">g</a> <a id="2649" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2651" href="Notation.General.html#2572" class="Bound">f</a> <a id="2653" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2655" href="Notation.General.html#2605" class="Bound">h</a> <a id="2657" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2659" href="Notation.General.html#2572" class="Bound">f</a>
                    <a id="2681" class="Symbol">→</a> <a id="2683" href="Notation.General.html#2603" class="Bound">g</a> <a id="2685" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2687" href="Notation.General.html#2605" class="Bound">h</a>

<a id="_↔_"></a><a id="2690" href="Notation.General.html#2690" class="Function Operator">_↔_</a> <a id="2694" class="Symbol">:</a> <a id="2696" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2698" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2700" class="Symbol">→</a> <a id="2702" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2704" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2706" class="Symbol">→</a> <a id="2708" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2710" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2712" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2716" href="Notation.General.html#2716" class="Bound">A</a> <a id="2718" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="2720" href="Notation.General.html#2720" class="Bound">B</a> <a id="2722" class="Symbol">=</a> <a id="2724" class="Symbol">(</a><a id="2725" href="Notation.General.html#2716" class="Bound">A</a> <a id="2727" class="Symbol">→</a> <a id="2729" href="Notation.General.html#2720" class="Bound">B</a><a id="2730" class="Symbol">)</a> <a id="2732" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2734" class="Symbol">(</a><a id="2735" href="Notation.General.html#2720" class="Bound">B</a> <a id="2737" class="Symbol">→</a> <a id="2739" href="Notation.General.html#2716" class="Bound">A</a><a id="2740" class="Symbol">)</a>

<a id="lr-implication"></a><a id="2743" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="2758" class="Symbol">:</a> <a id="2760" class="Symbol">{</a><a id="2761" href="Notation.General.html#2761" class="Bound">X</a> <a id="2763" class="Symbol">:</a> <a id="2765" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2767" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2769" class="Symbol">}</a> <a id="2771" class="Symbol">{</a><a id="2772" href="Notation.General.html#2772" class="Bound">Y</a> <a id="2774" class="Symbol">:</a> <a id="2776" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2778" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2780" class="Symbol">}</a> <a id="2782" class="Symbol">→</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Notation.General.html#2761" class="Bound">X</a> <a id="2787" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="2789" href="Notation.General.html#2772" class="Bound">Y</a><a id="2790" class="Symbol">)</a> <a id="2792" class="Symbol">→</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Notation.General.html#2761" class="Bound">X</a> <a id="2797" class="Symbol">→</a> <a id="2799" href="Notation.General.html#2772" class="Bound">Y</a><a id="2800" class="Symbol">)</a>
<a id="2802" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="rl-implication"></a><a id="2824" href="Notation.General.html#2824" class="Function">rl-implication</a> <a id="2839" class="Symbol">:</a> <a id="2841" class="Symbol">{</a><a id="2842" href="Notation.General.html#2842" class="Bound">X</a> <a id="2844" class="Symbol">:</a> <a id="2846" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2848" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2850" class="Symbol">}</a> <a id="2852" class="Symbol">{</a><a id="2853" href="Notation.General.html#2853" class="Bound">Y</a> <a id="2855" class="Symbol">:</a> <a id="2857" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2859" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2861" class="Symbol">}</a> <a id="2863" class="Symbol">→</a> <a id="2865" class="Symbol">(</a><a id="2866" href="Notation.General.html#2842" class="Bound">X</a> <a id="2868" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="2870" href="Notation.General.html#2853" class="Bound">Y</a><a id="2871" class="Symbol">)</a> <a id="2873" class="Symbol">→</a> <a id="2875" class="Symbol">(</a><a id="2876" href="Notation.General.html#2853" class="Bound">Y</a> <a id="2878" class="Symbol">→</a> <a id="2880" href="Notation.General.html#2842" class="Bound">X</a><a id="2881" class="Symbol">)</a>
<a id="2883" href="Notation.General.html#2824" class="Function">rl-implication</a> <a id="2898" class="Symbol">=</a> <a id="2900" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="↔-sym"></a><a id="2905" href="Notation.General.html#2905" class="Function">↔-sym</a> <a id="2911" class="Symbol">:</a> <a id="2913" class="Symbol">{</a><a id="2914" href="Notation.General.html#2914" class="Bound">X</a> <a id="2916" class="Symbol">:</a> <a id="2918" href="MLTT.Universes.html#3818" class="Generalizable">𝓤&#39;</a> <a id="2921" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2923" class="Symbol">}</a> <a id="2925" class="Symbol">{</a><a id="2926" href="Notation.General.html#2926" class="Bound">Y</a> <a id="2928" class="Symbol">:</a> <a id="2930" href="MLTT.Universes.html#3821" class="Generalizable">𝓥&#39;</a> <a id="2933" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2935" class="Symbol">}</a> <a id="2937" class="Symbol">→</a> <a id="2939" href="Notation.General.html#2914" class="Bound">X</a> <a id="2941" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="2943" href="Notation.General.html#2926" class="Bound">Y</a> <a id="2945" class="Symbol">→</a> <a id="2947" href="Notation.General.html#2926" class="Bound">Y</a> <a id="2949" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="2951" href="Notation.General.html#2914" class="Bound">X</a>
<a id="2953" href="Notation.General.html#2905" class="Function">↔-sym</a> <a id="2959" class="Symbol">(</a><a id="2960" href="Notation.General.html#2960" class="Bound">f</a> <a id="2962" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2964" href="Notation.General.html#2964" class="Bound">g</a><a id="2965" class="Symbol">)</a> <a id="2967" class="Symbol">=</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Notation.General.html#2964" class="Bound">g</a> <a id="2972" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2974" href="Notation.General.html#2960" class="Bound">f</a><a id="2975" class="Symbol">)</a>

<a id="↔-trans"></a><a id="2978" href="Notation.General.html#2978" class="Function">↔-trans</a> <a id="2986" class="Symbol">:</a> <a id="2988" class="Symbol">{</a><a id="2989" href="Notation.General.html#2989" class="Bound">X</a> <a id="2991" class="Symbol">:</a> <a id="2993" href="MLTT.Universes.html#3818" class="Generalizable">𝓤&#39;</a> <a id="2996" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2998" class="Symbol">}</a> <a id="3000" class="Symbol">{</a><a id="3001" href="Notation.General.html#3001" class="Bound">Y</a> <a id="3003" class="Symbol">:</a> <a id="3005" href="MLTT.Universes.html#3821" class="Generalizable">𝓥&#39;</a> <a id="3008" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3010" class="Symbol">}</a> <a id="3012" class="Symbol">{</a><a id="3013" href="Notation.General.html#3013" class="Bound">Z</a> <a id="3015" class="Symbol">:</a> <a id="3017" href="MLTT.Universes.html#3824" class="Generalizable">𝓦&#39;</a> <a id="3020" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3022" class="Symbol">}</a>
        <a id="3032" class="Symbol">→</a> <a id="3034" href="Notation.General.html#2989" class="Bound">X</a> <a id="3036" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3038" href="Notation.General.html#3001" class="Bound">Y</a> <a id="3040" class="Symbol">→</a> <a id="3042" href="Notation.General.html#3001" class="Bound">Y</a> <a id="3044" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3046" href="Notation.General.html#3013" class="Bound">Z</a> <a id="3048" class="Symbol">→</a> <a id="3050" href="Notation.General.html#2989" class="Bound">X</a> <a id="3052" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3054" href="Notation.General.html#3013" class="Bound">Z</a>
<a id="3056" href="Notation.General.html#2978" class="Function">↔-trans</a> <a id="3064" class="Symbol">(</a><a id="3065" href="Notation.General.html#3065" class="Bound">f</a> <a id="3067" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3069" href="Notation.General.html#3069" class="Bound">g</a><a id="3070" class="Symbol">)</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Notation.General.html#3073" class="Bound">h</a> <a id="3075" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3077" href="Notation.General.html#3077" class="Bound">k</a><a id="3078" class="Symbol">)</a> <a id="3080" class="Symbol">=</a> <a id="3082" class="Symbol">(</a><a id="3083" href="Notation.General.html#3073" class="Bound">h</a> <a id="3085" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3087" href="Notation.General.html#3065" class="Bound">f</a> <a id="3089" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3091" href="Notation.General.html#3069" class="Bound">g</a> <a id="3093" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3095" href="Notation.General.html#3077" class="Bound">k</a><a id="3096" class="Symbol">)</a>

<a id="↔-refl"></a><a id="3099" href="Notation.General.html#3099" class="Function">↔-refl</a> <a id="3106" class="Symbol">:</a> <a id="3108" class="Symbol">{</a><a id="3109" href="Notation.General.html#3109" class="Bound">X</a> <a id="3111" class="Symbol">:</a> <a id="3113" href="MLTT.Universes.html#3818" class="Generalizable">𝓤&#39;</a> <a id="3116" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3118" class="Symbol">}</a> <a id="3120" class="Symbol">→</a> <a id="3122" href="Notation.General.html#3109" class="Bound">X</a> <a id="3124" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3126" href="Notation.General.html#3109" class="Bound">X</a>
<a id="3128" href="Notation.General.html#3099" class="Function">↔-refl</a> <a id="3135" class="Symbol">=</a> <a id="3137" class="Symbol">(</a><a id="3138" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3141" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3143" href="MLTT.Pi.html#444" class="Function">id</a><a id="3145" class="Symbol">)</a>

<a id="3148" class="Markup">\end{code}</a><a id="3158" class="Background">

This is to avoid naming implicit arguments:

</a><a id="3205" class="Markup">\begin{code}</a>

<a id="type-of"></a><a id="3219" href="Notation.General.html#3219" class="Function">type-of</a> <a id="3227" class="Symbol">:</a> <a id="3229" class="Symbol">{</a><a id="3230" href="Notation.General.html#3230" class="Bound">X</a> <a id="3232" class="Symbol">:</a> <a id="3234" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3236" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3238" class="Symbol">}</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="Notation.General.html#3230" class="Bound">X</a> <a id="3244" class="Symbol">→</a> <a id="3246" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3248" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3250" href="Notation.General.html#3219" class="Function">type-of</a> <a id="3258" class="Symbol">{</a><a id="3259" href="Notation.General.html#3259" class="Bound">𝓤</a><a id="3260" class="Symbol">}</a> <a id="3262" class="Symbol">{</a><a id="3263" href="Notation.General.html#3263" class="Bound">X</a><a id="3264" class="Symbol">}</a> <a id="3266" href="Notation.General.html#3266" class="Bound">x</a> <a id="3268" class="Symbol">=</a> <a id="3270" href="Notation.General.html#3263" class="Bound">X</a>

<a id="3273" class="Markup">\end{code}</a><a id="3283" class="Background">

We use the following to indicate the type of a subterm (where &quot;∶&quot;
(typed &quot;\:&quot; in emacs) is not the same as &quot;:&quot;):

</a><a id="3399" class="Markup">\begin{code}</a>

<a id="-id"></a><a id="3413" href="Notation.General.html#3413" class="Function">-id</a> <a id="3417" class="Symbol">:</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Notation.General.html#3420" class="Bound">X</a> <a id="3422" class="Symbol">:</a> <a id="3424" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3426" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3428" class="Symbol">)</a> <a id="3430" class="Symbol">→</a> <a id="3432" href="Notation.General.html#3420" class="Bound">X</a> <a id="3434" class="Symbol">→</a> <a id="3436" href="Notation.General.html#3420" class="Bound">X</a>
<a id="3438" href="Notation.General.html#3413" class="Function">-id</a> <a id="3442" href="Notation.General.html#3442" class="Bound">X</a> <a id="3444" href="Notation.General.html#3444" class="Bound">x</a> <a id="3446" class="Symbol">=</a> <a id="3448" href="Notation.General.html#3444" class="Bound">x</a>

<a id="3451" class="Keyword">syntax</a> -id <a id="3462" class="Bound">X</a> <a id="3464" class="Bound">x</a> <a id="3466" class="Symbol">=</a> <a id="3468" class="Bound">x</a> <a id="3470" class="Function">∶</a> <a id="3472" class="Bound">X</a>

<a id="3475" class="Markup">\end{code}</a><a id="3485" class="Background">

This is used for efficiency as a substitute for lazy &quot;let&quot; (or &quot;where&quot;):

</a><a id="3561" class="Markup">\begin{code}</a>

<a id="case_of_"></a><a id="3575" href="Notation.General.html#3575" class="Function Operator">case_of_</a> <a id="3584" class="Symbol">:</a> <a id="3586" class="Symbol">{</a><a id="3587" href="Notation.General.html#3587" class="Bound">A</a> <a id="3589" class="Symbol">:</a> <a id="3591" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3593" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3595" class="Symbol">}</a> <a id="3597" class="Symbol">{</a><a id="3598" href="Notation.General.html#3598" class="Bound">B</a> <a id="3600" class="Symbol">:</a> <a id="3602" href="Notation.General.html#3587" class="Bound">A</a> <a id="3604" class="Symbol">→</a> <a id="3606" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3608" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3610" class="Symbol">}</a> <a id="3612" class="Symbol">→</a> <a id="3614" class="Symbol">(</a><a id="3615" href="Notation.General.html#3615" class="Bound">a</a> <a id="3617" class="Symbol">:</a> <a id="3619" href="Notation.General.html#3587" class="Bound">A</a><a id="3620" class="Symbol">)</a> <a id="3622" class="Symbol">→</a> <a id="3624" class="Symbol">((</a><a id="3626" href="Notation.General.html#3626" class="Bound">a</a> <a id="3628" class="Symbol">:</a> <a id="3630" href="Notation.General.html#3587" class="Bound">A</a><a id="3631" class="Symbol">)</a> <a id="3633" class="Symbol">→</a> <a id="3635" href="Notation.General.html#3598" class="Bound">B</a> <a id="3637" href="Notation.General.html#3626" class="Bound">a</a><a id="3638" class="Symbol">)</a> <a id="3640" class="Symbol">→</a> <a id="3642" href="Notation.General.html#3598" class="Bound">B</a> <a id="3644" href="Notation.General.html#3615" class="Bound">a</a>
<a id="3646" href="Notation.General.html#3575" class="Function Operator">case</a> <a id="3651" href="Notation.General.html#3651" class="Bound">x</a> <a id="3653" href="Notation.General.html#3575" class="Function Operator">of</a> <a id="3656" href="Notation.General.html#3656" class="Bound">f</a> <a id="3658" class="Symbol">=</a> <a id="3660" href="Notation.General.html#3656" class="Bound">f</a> <a id="3662" href="Notation.General.html#3651" class="Bound">x</a>

<a id="Case_of_"></a><a id="3665" href="Notation.General.html#3665" class="Function Operator">Case_of_</a> <a id="3674" class="Symbol">:</a> <a id="3676" class="Symbol">{</a><a id="3677" href="Notation.General.html#3677" class="Bound">A</a> <a id="3679" class="Symbol">:</a> <a id="3681" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3683" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3685" class="Symbol">}</a> <a id="3687" class="Symbol">{</a><a id="3688" href="Notation.General.html#3688" class="Bound">B</a> <a id="3690" class="Symbol">:</a> <a id="3692" href="Notation.General.html#3677" class="Bound">A</a> <a id="3694" class="Symbol">→</a> <a id="3696" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3698" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3700" class="Symbol">}</a> <a id="3702" class="Symbol">→</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Notation.General.html#3705" class="Bound">a</a> <a id="3707" class="Symbol">:</a> <a id="3709" href="Notation.General.html#3677" class="Bound">A</a><a id="3710" class="Symbol">)</a> <a id="3712" class="Symbol">→</a> <a id="3714" class="Symbol">((</a><a id="3716" href="Notation.General.html#3716" class="Bound">x</a> <a id="3718" class="Symbol">:</a> <a id="3720" href="Notation.General.html#3677" class="Bound">A</a><a id="3721" class="Symbol">)</a> <a id="3723" class="Symbol">→</a> <a id="3725" href="Notation.General.html#3705" class="Bound">a</a> <a id="3727" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3729" href="Notation.General.html#3716" class="Bound">x</a> <a id="3731" class="Symbol">→</a> <a id="3733" href="Notation.General.html#3688" class="Bound">B</a> <a id="3735" href="Notation.General.html#3705" class="Bound">a</a><a id="3736" class="Symbol">)</a> <a id="3738" class="Symbol">→</a> <a id="3740" href="Notation.General.html#3688" class="Bound">B</a> <a id="3742" href="Notation.General.html#3705" class="Bound">a</a>
<a id="3744" href="Notation.General.html#3665" class="Function Operator">Case</a> <a id="3749" href="Notation.General.html#3749" class="Bound">x</a> <a id="3751" href="Notation.General.html#3665" class="Function Operator">of</a> <a id="3754" href="Notation.General.html#3754" class="Bound">f</a> <a id="3756" class="Symbol">=</a> <a id="3758" href="Notation.General.html#3754" class="Bound">f</a> <a id="3760" href="Notation.General.html#3749" class="Bound">x</a> <a id="3762" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="3768" class="Symbol">{-#</a> <a id="3772" class="Keyword">NOINLINE</a> <a id="3781" href="Notation.General.html#3575" class="Function Operator">case_of_</a> <a id="3790" class="Symbol">#-}</a>

<a id="3795" class="Markup">\end{code}</a><a id="3805" class="Background">

Notation to try to make proofs readable:

</a><a id="3849" class="Markup">\begin{code}</a>

<a id="need_which-is-given-by_"></a><a id="3863" href="Notation.General.html#3863" class="Function Operator">need_which-is-given-by_</a> <a id="3887" class="Symbol">:</a> <a id="3889" class="Symbol">(</a><a id="3890" href="Notation.General.html#3890" class="Bound">A</a> <a id="3892" class="Symbol">:</a> <a id="3894" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3896" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3898" class="Symbol">)</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Notation.General.html#3890" class="Bound">A</a> <a id="3904" class="Symbol">→</a> <a id="3906" href="Notation.General.html#3890" class="Bound">A</a>
<a id="3908" href="Notation.General.html#3863" class="Function Operator">need</a> <a id="3913" href="Notation.General.html#3913" class="Bound">A</a> <a id="3915" href="Notation.General.html#3863" class="Function Operator">which-is-given-by</a> <a id="3933" href="Notation.General.html#3933" class="Bound">a</a> <a id="3935" class="Symbol">=</a> <a id="3937" href="Notation.General.html#3933" class="Bound">a</a>

<a id="have_by_"></a><a id="3940" href="Notation.General.html#3940" class="Function Operator">have_by_</a> <a id="3949" class="Symbol">:</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Notation.General.html#3952" class="Bound">A</a> <a id="3954" class="Symbol">:</a> <a id="3956" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3958" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3960" class="Symbol">)</a> <a id="3962" class="Symbol">→</a> <a id="3964" href="Notation.General.html#3952" class="Bound">A</a> <a id="3966" class="Symbol">→</a> <a id="3968" href="Notation.General.html#3952" class="Bound">A</a>
<a id="3970" href="Notation.General.html#3940" class="Function Operator">have</a> <a id="3975" href="Notation.General.html#3975" class="Bound">A</a> <a id="3977" href="Notation.General.html#3940" class="Function Operator">by</a> <a id="3980" href="Notation.General.html#3980" class="Bound">a</a> <a id="3982" class="Symbol">=</a> <a id="3984" href="Notation.General.html#3980" class="Bound">a</a>

<a id="have_so_"></a><a id="3987" href="Notation.General.html#3987" class="Function Operator">have_so_</a> <a id="3996" class="Symbol">:</a> <a id="3998" class="Symbol">{</a><a id="3999" href="Notation.General.html#3999" class="Bound">A</a> <a id="4001" class="Symbol">:</a> <a id="4003" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4005" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4007" class="Symbol">}</a> <a id="4009" class="Symbol">{</a><a id="4010" href="Notation.General.html#4010" class="Bound">B</a> <a id="4012" class="Symbol">:</a> <a id="4014" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4016" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4018" class="Symbol">}</a> <a id="4020" class="Symbol">→</a> <a id="4022" href="Notation.General.html#3999" class="Bound">A</a> <a id="4024" class="Symbol">→</a> <a id="4026" href="Notation.General.html#4010" class="Bound">B</a> <a id="4028" class="Symbol">→</a> <a id="4030" href="Notation.General.html#4010" class="Bound">B</a>
<a id="4032" href="Notation.General.html#3987" class="Function Operator">have</a> <a id="4037" href="Notation.General.html#4037" class="Bound">a</a> <a id="4039" href="Notation.General.html#3987" class="Function Operator">so</a> <a id="4042" href="Notation.General.html#4042" class="Bound">b</a> <a id="4044" class="Symbol">=</a> <a id="4046" href="Notation.General.html#4042" class="Bound">b</a>

<a id="have_so-use_"></a><a id="4049" href="Notation.General.html#4049" class="Function Operator">have_so-use_</a> <a id="4062" class="Symbol">:</a> <a id="4064" class="Symbol">{</a><a id="4065" href="Notation.General.html#4065" class="Bound">A</a> <a id="4067" class="Symbol">:</a> <a id="4069" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4071" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4073" class="Symbol">}</a> <a id="4075" class="Symbol">{</a><a id="4076" href="Notation.General.html#4076" class="Bound">B</a> <a id="4078" class="Symbol">:</a> <a id="4080" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4082" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4084" class="Symbol">}</a> <a id="4086" class="Symbol">→</a> <a id="4088" href="Notation.General.html#4065" class="Bound">A</a> <a id="4090" class="Symbol">→</a> <a id="4092" href="Notation.General.html#4076" class="Bound">B</a> <a id="4094" class="Symbol">→</a> <a id="4096" href="Notation.General.html#4076" class="Bound">B</a>
<a id="4098" href="Notation.General.html#4049" class="Function Operator">have</a> <a id="4103" href="Notation.General.html#4103" class="Bound">a</a> <a id="4105" href="Notation.General.html#4049" class="Function Operator">so-use</a> <a id="4112" href="Notation.General.html#4112" class="Bound">b</a> <a id="4114" class="Symbol">=</a> <a id="4116" href="Notation.General.html#4112" class="Bound">b</a>

<a id="have_and_"></a><a id="4119" href="Notation.General.html#4119" class="Function Operator">have_and_</a> <a id="4129" class="Symbol">:</a> <a id="4131" class="Symbol">{</a><a id="4132" href="Notation.General.html#4132" class="Bound">A</a> <a id="4134" class="Symbol">:</a> <a id="4136" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4138" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4140" class="Symbol">}</a> <a id="4142" class="Symbol">{</a><a id="4143" href="Notation.General.html#4143" class="Bound">B</a> <a id="4145" class="Symbol">:</a> <a id="4147" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4149" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4151" class="Symbol">}</a> <a id="4153" class="Symbol">→</a> <a id="4155" href="Notation.General.html#4132" class="Bound">A</a> <a id="4157" class="Symbol">→</a> <a id="4159" href="Notation.General.html#4143" class="Bound">B</a> <a id="4161" class="Symbol">→</a> <a id="4163" href="Notation.General.html#4143" class="Bound">B</a>
<a id="4165" href="Notation.General.html#4119" class="Function Operator">have</a> <a id="4170" href="Notation.General.html#4170" class="Bound">a</a> <a id="4172" href="Notation.General.html#4119" class="Function Operator">and</a> <a id="4176" href="Notation.General.html#4176" class="Bound">b</a> <a id="4178" class="Symbol">=</a> <a id="4180" href="Notation.General.html#4176" class="Bound">b</a>

<a id="apply_to_"></a><a id="4183" href="Notation.General.html#4183" class="Function Operator">apply_to_</a> <a id="4193" class="Symbol">:</a> <a id="4195" class="Symbol">{</a><a id="4196" href="Notation.General.html#4196" class="Bound">A</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4202" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4204" class="Symbol">}</a> <a id="4206" class="Symbol">{</a><a id="4207" href="Notation.General.html#4207" class="Bound">B</a> <a id="4209" class="Symbol">:</a> <a id="4211" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4213" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4215" class="Symbol">}</a> <a id="4217" class="Symbol">→</a> <a id="4219" class="Symbol">(</a><a id="4220" href="Notation.General.html#4196" class="Bound">A</a> <a id="4222" class="Symbol">→</a> <a id="4224" href="Notation.General.html#4207" class="Bound">B</a><a id="4225" class="Symbol">)</a> <a id="4227" class="Symbol">→</a> <a id="4229" href="Notation.General.html#4196" class="Bound">A</a> <a id="4231" class="Symbol">→</a> <a id="4233" href="Notation.General.html#4207" class="Bound">B</a>
<a id="4235" href="Notation.General.html#4183" class="Function Operator">apply</a> <a id="4241" href="Notation.General.html#4241" class="Bound">f</a> <a id="4243" href="Notation.General.html#4183" class="Function Operator">to</a> <a id="4246" href="Notation.General.html#4246" class="Bound">a</a> <a id="4248" class="Symbol">=</a> <a id="4250" href="Notation.General.html#4241" class="Bound">f</a> <a id="4252" href="Notation.General.html#4246" class="Bound">a</a>

<a id="have_so-apply_"></a><a id="4255" href="Notation.General.html#4255" class="Function Operator">have_so-apply_</a> <a id="4270" class="Symbol">:</a> <a id="4272" class="Symbol">{</a><a id="4273" href="Notation.General.html#4273" class="Bound">A</a> <a id="4275" class="Symbol">:</a> <a id="4277" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4279" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4281" class="Symbol">}</a> <a id="4283" class="Symbol">{</a><a id="4284" href="Notation.General.html#4284" class="Bound">B</a> <a id="4286" class="Symbol">:</a> <a id="4288" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4290" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4292" class="Symbol">}</a> <a id="4294" class="Symbol">→</a> <a id="4296" href="Notation.General.html#4273" class="Bound">A</a> <a id="4298" class="Symbol">→</a> <a id="4300" class="Symbol">(</a><a id="4301" href="Notation.General.html#4273" class="Bound">A</a> <a id="4303" class="Symbol">→</a> <a id="4305" href="Notation.General.html#4284" class="Bound">B</a><a id="4306" class="Symbol">)</a> <a id="4308" class="Symbol">→</a> <a id="4310" href="Notation.General.html#4284" class="Bound">B</a>
<a id="4312" href="Notation.General.html#4255" class="Function Operator">have</a> <a id="4317" href="Notation.General.html#4317" class="Bound">a</a> <a id="4319" href="Notation.General.html#4255" class="Function Operator">so-apply</a> <a id="4328" href="Notation.General.html#4328" class="Bound">f</a> <a id="4330" class="Symbol">=</a> <a id="4332" href="Notation.General.html#4328" class="Bound">f</a> <a id="4334" href="Notation.General.html#4317" class="Bound">a</a>

<a id="assume-then"></a><a id="4337" href="Notation.General.html#4337" class="Function">assume-then</a> <a id="4349" class="Symbol">:</a> <a id="4351" class="Symbol">(</a><a id="4352" href="Notation.General.html#4352" class="Bound">A</a> <a id="4354" class="Symbol">:</a> <a id="4356" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4358" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4360" class="Symbol">)</a> <a id="4362" class="Symbol">{</a><a id="4363" href="Notation.General.html#4363" class="Bound">B</a> <a id="4365" class="Symbol">:</a> <a id="4367" href="Notation.General.html#4352" class="Bound">A</a> <a id="4369" class="Symbol">→</a> <a id="4371" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4373" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4375" class="Symbol">}</a> <a id="4377" class="Symbol">→</a> <a id="4379" class="Symbol">((</a><a id="4381" href="Notation.General.html#4381" class="Bound">a</a> <a id="4383" class="Symbol">:</a> <a id="4385" href="Notation.General.html#4352" class="Bound">A</a><a id="4386" class="Symbol">)</a> <a id="4388" class="Symbol">→</a> <a id="4390" href="Notation.General.html#4363" class="Bound">B</a> <a id="4392" href="Notation.General.html#4381" class="Bound">a</a><a id="4393" class="Symbol">)</a> <a id="4395" class="Symbol">→</a> <a id="4397" class="Symbol">(</a><a id="4398" href="Notation.General.html#4398" class="Bound">a</a> <a id="4400" class="Symbol">:</a> <a id="4402" href="Notation.General.html#4352" class="Bound">A</a><a id="4403" class="Symbol">)</a> <a id="4405" class="Symbol">→</a> <a id="4407" href="Notation.General.html#4363" class="Bound">B</a> <a id="4409" href="Notation.General.html#4398" class="Bound">a</a>
<a id="4411" href="Notation.General.html#4337" class="Function">assume-then</a> <a id="4423" href="Notation.General.html#4423" class="Bound">A</a> <a id="4425" href="Notation.General.html#4425" class="Bound">f</a> <a id="4427" href="Notation.General.html#4427" class="Bound">x</a> <a id="4429" class="Symbol">=</a> <a id="4431" href="Notation.General.html#4425" class="Bound">f</a> <a id="4433" href="Notation.General.html#4427" class="Bound">x</a>

<a id="4436" class="Keyword">syntax</a> <a id="4443" href="Notation.General.html#4337" class="Function">assume-then</a> <a id="4455" class="Bound">A</a> <a id="4457" class="Symbol">(λ</a> <a id="4460" class="Bound">x</a> <a id="4462" class="Symbol">→</a> <a id="4464" class="Bound">b</a><a id="4465" class="Symbol">)</a> <a id="4467" class="Symbol">=</a> <a id="4469" class="Function">assume</a> <a id="4476" class="Bound">x</a> <a id="4478" class="Function">∶</a> <a id="4480" class="Bound">A</a> <a id="4482" class="Function">then</a> <a id="4487" class="Bound">b</a>

<a id="assume-and"></a><a id="4490" href="Notation.General.html#4490" class="Function">assume-and</a> <a id="4501" class="Symbol">:</a> <a id="4503" class="Symbol">(</a><a id="4504" href="Notation.General.html#4504" class="Bound">A</a> <a id="4506" class="Symbol">:</a> <a id="4508" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4510" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4512" class="Symbol">)</a> <a id="4514" class="Symbol">{</a><a id="4515" href="Notation.General.html#4515" class="Bound">B</a> <a id="4517" class="Symbol">:</a> <a id="4519" href="Notation.General.html#4504" class="Bound">A</a> <a id="4521" class="Symbol">→</a> <a id="4523" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4525" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4527" class="Symbol">}</a> <a id="4529" class="Symbol">→</a> <a id="4531" class="Symbol">((</a><a id="4533" href="Notation.General.html#4533" class="Bound">a</a> <a id="4535" class="Symbol">:</a> <a id="4537" href="Notation.General.html#4504" class="Bound">A</a><a id="4538" class="Symbol">)</a> <a id="4540" class="Symbol">→</a> <a id="4542" href="Notation.General.html#4515" class="Bound">B</a> <a id="4544" href="Notation.General.html#4533" class="Bound">a</a><a id="4545" class="Symbol">)</a> <a id="4547" class="Symbol">→</a> <a id="4549" class="Symbol">(</a><a id="4550" href="Notation.General.html#4550" class="Bound">a</a> <a id="4552" class="Symbol">:</a> <a id="4554" href="Notation.General.html#4504" class="Bound">A</a><a id="4555" class="Symbol">)</a> <a id="4557" class="Symbol">→</a> <a id="4559" href="Notation.General.html#4515" class="Bound">B</a> <a id="4561" href="Notation.General.html#4550" class="Bound">a</a>
<a id="4563" href="Notation.General.html#4490" class="Function">assume-and</a> <a id="4574" href="Notation.General.html#4574" class="Bound">A</a> <a id="4576" href="Notation.General.html#4576" class="Bound">f</a> <a id="4578" href="Notation.General.html#4578" class="Bound">x</a> <a id="4580" class="Symbol">=</a> <a id="4582" href="Notation.General.html#4576" class="Bound">f</a> <a id="4584" href="Notation.General.html#4578" class="Bound">x</a>

<a id="4587" class="Keyword">syntax</a> <a id="4594" href="Notation.General.html#4490" class="Function">assume-and</a> <a id="4605" class="Bound">A</a> <a id="4607" class="Symbol">(λ</a> <a id="4610" class="Bound">x</a> <a id="4612" class="Symbol">→</a> <a id="4614" class="Bound">b</a><a id="4615" class="Symbol">)</a> <a id="4617" class="Symbol">=</a> <a id="4619" class="Function">assume</a> <a id="4626" class="Bound">x</a> <a id="4628" class="Function">∶</a> <a id="4630" class="Bound">A</a> <a id="4632" class="Function">and</a> <a id="4636" class="Bound">b</a>

<a id="mapsto"></a><a id="4639" href="Notation.General.html#4639" class="Function">mapsto</a> <a id="4646" class="Symbol">:</a> <a id="4648" class="Symbol">{</a><a id="4649" href="Notation.General.html#4649" class="Bound">A</a> <a id="4651" class="Symbol">:</a> <a id="4653" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4655" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4657" class="Symbol">}</a> <a id="4659" class="Symbol">{</a><a id="4660" href="Notation.General.html#4660" class="Bound">B</a> <a id="4662" class="Symbol">:</a> <a id="4664" href="Notation.General.html#4649" class="Bound">A</a> <a id="4666" class="Symbol">→</a> <a id="4668" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4670" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4672" class="Symbol">}</a> <a id="4674" class="Symbol">→</a> <a id="4676" class="Symbol">((</a><a id="4678" href="Notation.General.html#4678" class="Bound">a</a> <a id="4680" class="Symbol">:</a> <a id="4682" href="Notation.General.html#4649" class="Bound">A</a><a id="4683" class="Symbol">)</a> <a id="4685" class="Symbol">→</a> <a id="4687" href="Notation.General.html#4660" class="Bound">B</a> <a id="4689" href="Notation.General.html#4678" class="Bound">a</a><a id="4690" class="Symbol">)</a> <a id="4692" class="Symbol">→</a> <a id="4694" class="Symbol">(</a><a id="4695" href="Notation.General.html#4695" class="Bound">a</a> <a id="4697" class="Symbol">:</a> <a id="4699" href="Notation.General.html#4649" class="Bound">A</a><a id="4700" class="Symbol">)</a> <a id="4702" class="Symbol">→</a> <a id="4704" href="Notation.General.html#4660" class="Bound">B</a> <a id="4706" href="Notation.General.html#4695" class="Bound">a</a>
<a id="4708" href="Notation.General.html#4639" class="Function">mapsto</a> <a id="4715" href="Notation.General.html#4715" class="Bound">f</a> <a id="4717" class="Symbol">=</a> <a id="4719" href="Notation.General.html#4715" class="Bound">f</a>

<a id="4722" class="Keyword">syntax</a> mapsto <a id="4736" class="Symbol">(λ</a> <a id="4739" class="Bound">x</a> <a id="4741" class="Symbol">→</a> <a id="4743" class="Bound">b</a><a id="4744" class="Symbol">)</a> <a id="4746" class="Symbol">=</a> <a id="4748" class="Bound">x</a> <a id="4750" class="Function">↦</a> <a id="4752" class="Bound">b</a>

<a id="4755" class="Keyword">infixr</a> <a id="4762" class="Number">10</a> <a id="4765" href="Notation.General.html#4639" class="Function">mapsto</a>

<a id="Mapsto"></a><a id="4773" href="Notation.General.html#4773" class="Function">Mapsto</a> <a id="4780" class="Symbol">:</a> <a id="4782" class="Symbol">(</a><a id="4783" href="Notation.General.html#4783" class="Bound">A</a> <a id="4785" class="Symbol">:</a> <a id="4787" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4789" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4791" class="Symbol">)</a> <a id="4793" class="Symbol">{</a><a id="4794" href="Notation.General.html#4794" class="Bound">B</a> <a id="4796" class="Symbol">:</a> <a id="4798" href="Notation.General.html#4783" class="Bound">A</a> <a id="4800" class="Symbol">→</a> <a id="4802" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4804" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4806" class="Symbol">}</a> <a id="4808" class="Symbol">→</a> <a id="4810" class="Symbol">((</a><a id="4812" href="Notation.General.html#4812" class="Bound">a</a> <a id="4814" class="Symbol">:</a> <a id="4816" href="Notation.General.html#4783" class="Bound">A</a><a id="4817" class="Symbol">)</a> <a id="4819" class="Symbol">→</a> <a id="4821" href="Notation.General.html#4794" class="Bound">B</a> <a id="4823" href="Notation.General.html#4812" class="Bound">a</a><a id="4824" class="Symbol">)</a> <a id="4826" class="Symbol">→</a> <a id="4828" class="Symbol">(</a><a id="4829" href="Notation.General.html#4829" class="Bound">a</a> <a id="4831" class="Symbol">:</a> <a id="4833" href="Notation.General.html#4783" class="Bound">A</a><a id="4834" class="Symbol">)</a> <a id="4836" class="Symbol">→</a> <a id="4838" href="Notation.General.html#4794" class="Bound">B</a> <a id="4840" href="Notation.General.html#4829" class="Bound">a</a>
<a id="4842" href="Notation.General.html#4773" class="Function">Mapsto</a> <a id="4849" href="Notation.General.html#4849" class="Bound">A</a> <a id="4851" href="Notation.General.html#4851" class="Bound">f</a> <a id="4853" class="Symbol">=</a> <a id="4855" href="Notation.General.html#4851" class="Bound">f</a>

<a id="4858" class="Keyword">syntax</a> Mapsto <a id="4872" class="Bound">A</a> <a id="4874" class="Symbol">(λ</a> <a id="4877" class="Bound">x</a> <a id="4879" class="Symbol">→</a> <a id="4881" class="Bound">b</a><a id="4882" class="Symbol">)</a> <a id="4884" class="Symbol">=</a> <a id="4886" class="Bound">x</a> <a id="4888" class="Function">꞉</a> <a id="4890" class="Bound">A</a> <a id="4892" class="Function">↦</a> <a id="4894" class="Bound">b</a>

<a id="4897" class="Keyword">infixr</a> <a id="4904" class="Number">10</a> <a id="4907" href="Notation.General.html#4773" class="Function">Mapsto</a>

<a id="4915" class="Markup">\end{code}</a><a id="4925" class="Background">

Get rid of this:

</a><a id="4945" class="Markup">\begin{code}</a>

<a id="Σ!"></a><a id="4959" href="Notation.General.html#4959" class="Function">Σ!</a> <a id="4962" class="Symbol">:</a> <a id="4964" class="Symbol">{</a><a id="4965" href="Notation.General.html#4965" class="Bound">X</a> <a id="4967" class="Symbol">:</a> <a id="4969" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4971" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4973" class="Symbol">}</a> <a id="4975" class="Symbol">(</a><a id="4976" href="Notation.General.html#4976" class="Bound">A</a> <a id="4978" class="Symbol">:</a> <a id="4980" href="Notation.General.html#4965" class="Bound">X</a> <a id="4982" class="Symbol">→</a> <a id="4984" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4986" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4988" class="Symbol">)</a> <a id="4990" class="Symbol">→</a> <a id="4992" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4994" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4996" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4998" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5000" href="Notation.General.html#4959" class="Function">Σ!</a> <a id="5003" class="Symbol">{</a><a id="5004" href="Notation.General.html#5004" class="Bound">𝓤</a><a id="5005" class="Symbol">}</a> <a id="5007" class="Symbol">{</a><a id="5008" href="Notation.General.html#5008" class="Bound">𝓥</a><a id="5009" class="Symbol">}</a> <a id="5011" class="Symbol">{</a><a id="5012" href="Notation.General.html#5012" class="Bound">X</a><a id="5013" class="Symbol">}</a> <a id="5015" href="Notation.General.html#5015" class="Bound">A</a> <a id="5017" class="Symbol">=</a> <a id="5019" class="Symbol">(</a><a id="5020" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5022" href="Notation.General.html#5022" class="Bound">x</a> <a id="5024" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5026" href="Notation.General.html#5012" class="Bound">X</a> <a id="5028" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5030" href="Notation.General.html#5015" class="Bound">A</a> <a id="5032" href="Notation.General.html#5022" class="Bound">x</a><a id="5033" class="Symbol">)</a> <a id="5035" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5037" class="Symbol">((</a><a id="5039" href="Notation.General.html#5039" class="Bound">x</a> <a id="5041" href="Notation.General.html#5041" class="Bound">x&#39;</a> <a id="5044" class="Symbol">:</a> <a id="5046" href="Notation.General.html#5012" class="Bound">X</a><a id="5047" class="Symbol">)</a> <a id="5049" class="Symbol">→</a> <a id="5051" href="Notation.General.html#5015" class="Bound">A</a> <a id="5053" href="Notation.General.html#5039" class="Bound">x</a> <a id="5055" class="Symbol">→</a> <a id="5057" href="Notation.General.html#5015" class="Bound">A</a> <a id="5059" href="Notation.General.html#5041" class="Bound">x&#39;</a> <a id="5062" class="Symbol">→</a> <a id="5064" href="Notation.General.html#5039" class="Bound">x</a> <a id="5066" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5068" href="Notation.General.html#5041" class="Bound">x&#39;</a><a id="5070" class="Symbol">)</a>

<a id="Sigma!"></a><a id="5073" href="Notation.General.html#5073" class="Function">Sigma!</a> <a id="5080" class="Symbol">:</a> <a id="5082" class="Symbol">(</a><a id="5083" href="Notation.General.html#5083" class="Bound">X</a> <a id="5085" class="Symbol">:</a> <a id="5087" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5089" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5091" class="Symbol">)</a> <a id="5093" class="Symbol">(</a><a id="5094" href="Notation.General.html#5094" class="Bound">A</a> <a id="5096" class="Symbol">:</a> <a id="5098" href="Notation.General.html#5083" class="Bound">X</a> <a id="5100" class="Symbol">→</a> <a id="5102" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5104" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5106" class="Symbol">)</a> <a id="5108" class="Symbol">→</a> <a id="5110" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5112" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5114" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5116" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5118" href="Notation.General.html#5073" class="Function">Sigma!</a> <a id="5125" href="Notation.General.html#5125" class="Bound">X</a> <a id="5127" href="Notation.General.html#5127" class="Bound">A</a> <a id="5129" class="Symbol">=</a> <a id="5131" href="Notation.General.html#4959" class="Function">Σ!</a> <a id="5134" href="Notation.General.html#5127" class="Bound">A</a>

<a id="5137" class="Keyword">syntax</a> Sigma! <a id="5151" class="Bound">A</a> <a id="5153" class="Symbol">(λ</a> <a id="5156" class="Bound">x</a> <a id="5158" class="Symbol">→</a> <a id="5160" class="Bound">b</a><a id="5161" class="Symbol">)</a> <a id="5163" class="Symbol">=</a> <a id="5165" class="Function">Σ!</a> <a id="5168" class="Bound">x</a> <a id="5170" class="Function">꞉</a> <a id="5172" class="Bound">A</a> <a id="5174" class="Function">,</a> <a id="5176" class="Bound">b</a>

<a id="5179" class="Keyword">infixr</a> <a id="5186" class="Number">-1</a> <a id="5189" href="Notation.General.html#5073" class="Function">Sigma!</a>

<a id="5197" class="Markup">\end{code}</a><a id="5207" class="Background">

Note: Σ! is to be avoided, in favour of the contractibility of Σ,
following univalent mathematics.

Ian Ray, 3rd December 2025.

We add a new syntax where we reason with functions chained in sequence which is
analogous to reasoning by chains of equations or equivalences (see
MLTT/Id.lagda and UF/Equiv.lagda to review these ideas). We will include both
compostional and diagrammatic order.

Notice that reasoning in compositional order with g : B → C and f : A → B

 C ←⟨ g ⟩
 B ←⟨ f ⟩
 A ▢

amounts to a function A → C (via normal composition), but it appears in the
&#39;bottom up&#39; direction. This may seem strange at first, as one might expect
this feature to only be useful in the forward direction, that is, in
diagrammatic order. In fact, the above actually reflects a common mode of proof
where one proves C by observing it suffices to prove B (and supplying a map
from B to C) and then proving B by observing it suffices to prove A (and
supplying a map from A to B). For this reason we provide notation that allows
us to display proofs of this sort.

</a><a id="6265" class="Markup">\begin{code}</a>

<a id="_→⟨_⟩_"></a><a id="6279" href="Notation.General.html#6279" class="Function Operator">_→⟨_⟩_</a> <a id="6286" class="Symbol">:</a> <a id="6288" class="Symbol">(</a><a id="6289" href="Notation.General.html#6289" class="Bound">X</a> <a id="6291" class="Symbol">:</a> <a id="6293" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6295" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6297" class="Symbol">)</a> <a id="6299" class="Symbol">{</a><a id="6300" href="Notation.General.html#6300" class="Bound">Y</a> <a id="6302" class="Symbol">:</a> <a id="6304" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6306" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6308" class="Symbol">}</a> <a id="6310" class="Symbol">{</a><a id="6311" href="Notation.General.html#6311" class="Bound">Z</a> <a id="6313" class="Symbol">:</a> <a id="6315" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6317" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6319" class="Symbol">}</a> <a id="6321" class="Symbol">→</a> <a id="6323" class="Symbol">(</a><a id="6324" href="Notation.General.html#6289" class="Bound">X</a> <a id="6326" class="Symbol">→</a> <a id="6328" href="Notation.General.html#6300" class="Bound">Y</a><a id="6329" class="Symbol">)</a> <a id="6331" class="Symbol">→</a> <a id="6333" class="Symbol">(</a><a id="6334" href="Notation.General.html#6300" class="Bound">Y</a> <a id="6336" class="Symbol">→</a> <a id="6338" href="Notation.General.html#6311" class="Bound">Z</a><a id="6339" class="Symbol">)</a> <a id="6341" class="Symbol">→</a> <a id="6343" class="Symbol">(</a><a id="6344" href="Notation.General.html#6289" class="Bound">X</a> <a id="6346" class="Symbol">→</a> <a id="6348" href="Notation.General.html#6311" class="Bound">Z</a><a id="6349" class="Symbol">)</a>
<a id="6351" class="Symbol">_</a> <a id="6353" href="Notation.General.html#6279" class="Function Operator">→⟨</a> <a id="6356" href="Notation.General.html#6356" class="Bound">f</a> <a id="6358" href="Notation.General.html#6279" class="Function Operator">⟩</a> <a id="6360" href="Notation.General.html#6360" class="Bound">g</a> <a id="6362" class="Symbol">=</a> <a id="6364" href="Notation.General.html#6360" class="Bound">g</a> <a id="6366" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6368" href="Notation.General.html#6356" class="Bound">f</a>

<a id="_←⟨_⟩_"></a><a id="6371" href="Notation.General.html#6371" class="Function Operator">_←⟨_⟩_</a> <a id="6378" class="Symbol">:</a> <a id="6380" class="Symbol">{</a><a id="6381" href="Notation.General.html#6381" class="Bound">X</a> <a id="6383" class="Symbol">:</a> <a id="6385" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6387" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6389" class="Symbol">}</a> <a id="6391" class="Symbol">{</a><a id="6392" href="Notation.General.html#6392" class="Bound">Y</a> <a id="6394" class="Symbol">:</a> <a id="6396" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6398" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6400" class="Symbol">}</a> <a id="6402" class="Symbol">(</a><a id="6403" href="Notation.General.html#6403" class="Bound">Z</a> <a id="6405" class="Symbol">:</a> <a id="6407" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6409" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6411" class="Symbol">)</a> <a id="6413" class="Symbol">→</a> <a id="6415" class="Symbol">(</a><a id="6416" href="Notation.General.html#6392" class="Bound">Y</a> <a id="6418" class="Symbol">→</a> <a id="6420" href="Notation.General.html#6403" class="Bound">Z</a><a id="6421" class="Symbol">)</a> <a id="6423" class="Symbol">→</a> <a id="6425" class="Symbol">(</a><a id="6426" href="Notation.General.html#6381" class="Bound">X</a> <a id="6428" class="Symbol">→</a> <a id="6430" href="Notation.General.html#6392" class="Bound">Y</a><a id="6431" class="Symbol">)</a> <a id="6433" class="Symbol">→</a> <a id="6435" class="Symbol">(</a><a id="6436" href="Notation.General.html#6381" class="Bound">X</a> <a id="6438" class="Symbol">→</a> <a id="6440" href="Notation.General.html#6403" class="Bound">Z</a><a id="6441" class="Symbol">)</a>
<a id="6443" class="Symbol">_</a> <a id="6445" href="Notation.General.html#6371" class="Function Operator">←⟨</a> <a id="6448" href="Notation.General.html#6448" class="Bound">g</a> <a id="6450" href="Notation.General.html#6371" class="Function Operator">⟩</a> <a id="6452" href="Notation.General.html#6452" class="Bound">f</a> <a id="6454" class="Symbol">=</a> <a id="6456" href="Notation.General.html#6448" class="Bound">g</a> <a id="6458" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6460" href="Notation.General.html#6452" class="Bound">f</a>

<a id="_suffices-to-show⟨_⟩_"></a><a id="6463" href="Notation.General.html#6463" class="Function Operator">_suffices-to-show⟨_⟩_</a> <a id="6485" class="Symbol">:</a> <a id="6487" class="Symbol">{</a><a id="6488" href="Notation.General.html#6488" class="Bound">X</a> <a id="6490" class="Symbol">:</a> <a id="6492" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6494" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6496" class="Symbol">}</a> <a id="6498" class="Symbol">{</a><a id="6499" href="Notation.General.html#6499" class="Bound">Y</a> <a id="6501" class="Symbol">:</a> <a id="6503" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6505" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6507" class="Symbol">}</a> <a id="6509" class="Symbol">(</a><a id="6510" href="Notation.General.html#6510" class="Bound">Z</a> <a id="6512" class="Symbol">:</a> <a id="6514" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6516" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6518" class="Symbol">)</a>
                      <a id="6542" class="Symbol">→</a> <a id="6544" class="Symbol">(</a><a id="6545" href="Notation.General.html#6499" class="Bound">Y</a> <a id="6547" class="Symbol">→</a> <a id="6549" href="Notation.General.html#6510" class="Bound">Z</a><a id="6550" class="Symbol">)</a> <a id="6552" class="Symbol">→</a> <a id="6554" class="Symbol">(</a><a id="6555" href="Notation.General.html#6488" class="Bound">X</a> <a id="6557" class="Symbol">→</a> <a id="6559" href="Notation.General.html#6499" class="Bound">Y</a><a id="6560" class="Symbol">)</a> <a id="6562" class="Symbol">→</a> <a id="6564" class="Symbol">(</a><a id="6565" href="Notation.General.html#6488" class="Bound">X</a> <a id="6567" class="Symbol">→</a> <a id="6569" href="Notation.General.html#6510" class="Bound">Z</a><a id="6570" class="Symbol">)</a>
<a id="6572" class="Symbol">_</a> <a id="6574" href="Notation.General.html#6463" class="Function Operator">suffices-to-show⟨</a> <a id="6592" href="Notation.General.html#6592" class="Bound">g</a> <a id="6594" href="Notation.General.html#6463" class="Function Operator">⟩</a> <a id="6596" href="Notation.General.html#6596" class="Bound">f</a> <a id="6598" class="Symbol">=</a> <a id="6600" href="Notation.General.html#6592" class="Bound">g</a> <a id="6602" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6604" href="Notation.General.html#6596" class="Bound">f</a>

<a id="_▢"></a><a id="6607" href="Notation.General.html#6607" class="Function Operator">_▢</a> <a id="6610" class="Symbol">:</a> <a id="6612" class="Symbol">(</a><a id="6613" href="Notation.General.html#6613" class="Bound">X</a> <a id="6615" class="Symbol">:</a> <a id="6617" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6619" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6621" class="Symbol">)</a> <a id="6623" class="Symbol">→</a> <a id="6625" href="Notation.General.html#6613" class="Bound">X</a> <a id="6627" class="Symbol">→</a> <a id="6629" href="Notation.General.html#6613" class="Bound">X</a>
<a id="6631" href="Notation.General.html#6631" class="Bound">X</a> <a id="6633" href="Notation.General.html#6607" class="Function Operator">▢</a> <a id="6635" class="Symbol">=</a> <a id="6637" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="by-instance-resolution"></a><a id="6641" href="Notation.General.html#6641" class="Function">by-instance-resolution</a> <a id="6664" class="Symbol">:</a> <a id="6666" class="Symbol">{</a><a id="6667" href="Notation.General.html#6667" class="Bound">X</a> <a id="6669" class="Symbol">:</a> <a id="6671" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6673" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6675" class="Symbol">}</a> <a id="6677" class="Symbol">→</a> <a id="6679" class="Symbol">{{</a><a id="6681" href="Notation.General.html#6667" class="Bound">X</a><a id="6682" class="Symbol">}}</a> <a id="6685" class="Symbol">→</a> <a id="6687" href="Notation.General.html#6667" class="Bound">X</a>
<a id="6689" href="Notation.General.html#6641" class="Function">by-instance-resolution</a>  <a id="6713" class="Symbol">{{</a><a id="6715" href="Notation.General.html#6715" class="Bound">x</a><a id="6716" class="Symbol">}}</a> <a id="6719" class="Symbol">=</a> <a id="6721" href="Notation.General.html#6715" class="Bound">x</a>

<a id="6724" class="Markup">\end{code}</a><a id="6734" class="Background">

Fixities:

</a><a id="6747" class="Markup">\begin{code}</a>

<a id="6761" class="Keyword">infixl</a> <a id="6768" class="Number">-1</a> <a id="6771" href="Notation.General.html#3413" class="Function">-id</a>
<a id="6775" class="Keyword">infix</a> <a id="6781" class="Number">-1</a> <a id="6784" href="Notation.General.html#2690" class="Function Operator">_↔_</a>
<a id="6788" class="Keyword">infixr</a> <a id="6795" class="Number">0</a> <a id="6797" href="Notation.General.html#6279" class="Function Operator">_→⟨_⟩_</a>
<a id="6804" class="Keyword">infixr</a> <a id="6811" class="Number">0</a> <a id="6813" href="Notation.General.html#6371" class="Function Operator">_←⟨_⟩_</a>
<a id="6820" class="Keyword">infixr</a> <a id="6827" class="Number">0</a> <a id="6829" href="Notation.General.html#6463" class="Function Operator">_suffices-to-show⟨_⟩_</a>
<a id="6851" class="Keyword">infix</a>  <a id="6858" class="Number">1</a> <a id="6860" href="Notation.General.html#6607" class="Function Operator">_▢</a>

<a id="6864" class="Markup">\end{code}</a><a id="6874" class="Background">
</a></pre></body></html>

==> anc/html/Notation.Order.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Notation.Order</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 31st December 2021

Type-class for notation for strict orders.

</a><a id="80" class="Markup">\begin{code}</a>

<a id="94" class="Symbol">{-#</a> <a id="98" class="Keyword">OPTIONS</a> <a id="106" class="Pragma">--safe</a> <a id="113" class="Pragma">--without-K</a> <a id="125" class="Symbol">#-}</a>

<a id="130" class="Keyword">module</a> <a id="137" href="Notation.Order.html" class="Module">Notation.Order</a> <a id="152" class="Keyword">where</a>

<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="185" class="Keyword">record</a> <a id="Strict-Order"></a><a id="192" href="Notation.Order.html#192" class="Record">Strict-Order</a> <a id="205" class="Symbol">{</a><a id="206" href="Notation.Order.html#206" class="Bound">𝓤</a><a id="207" class="Symbol">}</a> <a id="209" class="Symbol">{</a><a id="210" href="Notation.Order.html#210" class="Bound">𝓥</a><a id="211" class="Symbol">}</a> <a id="213" class="Symbol">{</a><a id="214" href="Notation.Order.html#214" class="Bound">𝓦</a><a id="215" class="Symbol">}</a> <a id="217" class="Symbol">(</a><a id="218" href="Notation.Order.html#218" class="Bound">X</a> <a id="220" class="Symbol">:</a> <a id="222" href="Notation.Order.html#206" class="Bound">𝓤</a> <a id="224" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="226" class="Symbol">)</a> <a id="228" class="Symbol">(</a><a id="229" href="Notation.Order.html#229" class="Bound">Y</a> <a id="231" class="Symbol">:</a> <a id="233" href="Notation.Order.html#210" class="Bound">𝓥</a> <a id="235" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="237" class="Symbol">)</a> <a id="239" class="Symbol">:</a> <a id="241" class="Symbol">(</a><a id="242" href="Notation.Order.html#206" class="Bound">𝓤</a> <a id="244" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="246" href="Notation.Order.html#210" class="Bound">𝓥</a> <a id="248" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="250" href="Notation.Order.html#214" class="Bound">𝓦</a><a id="251" class="Symbol">)</a><a id="252" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="254" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="256" class="Keyword">where</a>
 <a id="263" class="Keyword">field</a>
   <a id="Strict-Order._&lt;_"></a><a id="272" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a> <a id="276" class="Symbol">:</a> <a id="278" href="Notation.Order.html#218" class="Bound">X</a> <a id="280" class="Symbol">→</a> <a id="282" href="Notation.Order.html#229" class="Bound">Y</a> <a id="284" class="Symbol">→</a> <a id="286" href="Notation.Order.html#214" class="Bound">𝓦</a> <a id="288" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="Strict-Order._≮_"></a><a id="292" href="Notation.Order.html#292" class="Function Operator">_≮_</a> <a id="296" class="Symbol">:</a> <a id="298" href="Notation.Order.html#218" class="Bound">X</a> <a id="300" class="Symbol">→</a> <a id="302" href="Notation.Order.html#229" class="Bound">Y</a> <a id="304" class="Symbol">→</a> <a id="306" href="Notation.Order.html#214" class="Bound">𝓦</a> <a id="308" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="Strict-Order._&gt;_"></a><a id="311" href="Notation.Order.html#311" class="Function Operator">_&gt;_</a> <a id="Strict-Order._≯_"></a><a id="315" href="Notation.Order.html#315" class="Function Operator">_≯_</a> <a id="319" class="Symbol">:</a> <a id="321" href="Notation.Order.html#229" class="Bound">Y</a> <a id="323" class="Symbol">→</a> <a id="325" href="Notation.Order.html#218" class="Bound">X</a> <a id="327" class="Symbol">→</a> <a id="329" href="Notation.Order.html#214" class="Bound">𝓦</a> <a id="331" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="335" href="Notation.Order.html#335" class="Bound">x</a> <a id="337" href="Notation.Order.html#292" class="Function Operator">≮</a> <a id="339" href="Notation.Order.html#339" class="Bound">y</a> <a id="341" class="Symbol">=</a> <a id="343" href="MLTT.Negation.html#278" class="Function Operator">¬</a><a id="344" class="Symbol">(</a><a id="345" href="Notation.Order.html#335" class="Bound">x</a> <a id="347" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="349" href="Notation.Order.html#339" class="Bound">y</a><a id="350" class="Symbol">)</a>
 <a id="353" href="Notation.Order.html#353" class="Bound">y</a> <a id="355" href="Notation.Order.html#311" class="Function Operator">&gt;</a> <a id="357" href="Notation.Order.html#357" class="Bound">x</a> <a id="359" class="Symbol">=</a> <a id="361" href="Notation.Order.html#357" class="Bound">x</a> <a id="363" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="365" href="Notation.Order.html#353" class="Bound">y</a>
 <a id="368" href="Notation.Order.html#368" class="Bound">y</a> <a id="370" href="Notation.Order.html#315" class="Function Operator">≯</a> <a id="372" href="Notation.Order.html#372" class="Bound">x</a> <a id="374" class="Symbol">=</a> <a id="376" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="378" class="Symbol">(</a><a id="379" href="Notation.Order.html#368" class="Bound">y</a> <a id="381" href="Notation.Order.html#311" class="Function Operator">&gt;</a> <a id="383" href="Notation.Order.html#372" class="Bound">x</a><a id="384" class="Symbol">)</a>

 <a id="388" class="Keyword">infix</a> <a id="394" class="Number">30</a> <a id="397" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a>
 <a id="402" class="Keyword">infix</a> <a id="408" class="Number">30</a> <a id="411" href="Notation.Order.html#311" class="Function Operator">_&gt;_</a>
 <a id="416" class="Keyword">infix</a> <a id="422" class="Number">30</a> <a id="425" href="Notation.Order.html#292" class="Function Operator">_≮_</a>
 <a id="430" class="Keyword">infix</a> <a id="436" class="Number">30</a> <a id="439" href="Notation.Order.html#315" class="Function Operator">_≯_</a>

<a id="444" class="Keyword">open</a> <a id="449" href="Notation.Order.html#192" class="Module">Strict-Order</a> <a id="462" class="Symbol">{{...}}</a> <a id="470" class="Keyword">public</a>

<a id="478" class="Keyword">record</a> <a id="Order"></a><a id="485" href="Notation.Order.html#485" class="Record">Order</a> <a id="491" class="Symbol">{</a><a id="492" href="Notation.Order.html#492" class="Bound">𝓤</a><a id="493" class="Symbol">}</a> <a id="495" class="Symbol">{</a><a id="496" href="Notation.Order.html#496" class="Bound">𝓥</a><a id="497" class="Symbol">}</a> <a id="499" class="Symbol">{</a><a id="500" href="Notation.Order.html#500" class="Bound">𝓦</a><a id="501" class="Symbol">}</a> <a id="503" class="Symbol">(</a><a id="504" href="Notation.Order.html#504" class="Bound">X</a> <a id="506" class="Symbol">:</a> <a id="508" href="Notation.Order.html#492" class="Bound">𝓤</a> <a id="510" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="512" class="Symbol">)</a> <a id="514" class="Symbol">(</a><a id="515" href="Notation.Order.html#515" class="Bound">Y</a> <a id="517" class="Symbol">:</a> <a id="519" href="Notation.Order.html#496" class="Bound">𝓥</a> <a id="521" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="523" class="Symbol">)</a> <a id="525" class="Symbol">:</a> <a id="527" class="Symbol">(</a><a id="528" href="Notation.Order.html#492" class="Bound">𝓤</a> <a id="530" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="532" href="Notation.Order.html#496" class="Bound">𝓥</a> <a id="534" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="536" href="Notation.Order.html#500" class="Bound">𝓦</a><a id="537" class="Symbol">)</a><a id="538" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="540" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="542" class="Keyword">where</a>
 <a id="549" class="Keyword">field</a>
   <a id="Order._≤_"></a><a id="558" href="Notation.Order.html#558" class="Field Operator">_≤_</a> <a id="562" class="Symbol">:</a> <a id="564" href="Notation.Order.html#504" class="Bound">X</a> <a id="566" class="Symbol">→</a> <a id="568" href="Notation.Order.html#515" class="Bound">Y</a> <a id="570" class="Symbol">→</a> <a id="572" href="Notation.Order.html#500" class="Bound">𝓦</a> <a id="574" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="Order._≰_"></a><a id="578" href="Notation.Order.html#578" class="Function Operator">_≰_</a> <a id="582" class="Symbol">:</a> <a id="584" href="Notation.Order.html#504" class="Bound">X</a> <a id="586" class="Symbol">→</a> <a id="588" href="Notation.Order.html#515" class="Bound">Y</a> <a id="590" class="Symbol">→</a> <a id="592" href="Notation.Order.html#500" class="Bound">𝓦</a> <a id="594" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="Order._≥_"></a><a id="597" href="Notation.Order.html#597" class="Function Operator">_≥_</a> <a id="Order._≱_"></a><a id="601" href="Notation.Order.html#601" class="Function Operator">_≱_</a> <a id="605" class="Symbol">:</a> <a id="607" href="Notation.Order.html#515" class="Bound">Y</a> <a id="609" class="Symbol">→</a> <a id="611" href="Notation.Order.html#504" class="Bound">X</a> <a id="613" class="Symbol">→</a> <a id="615" href="Notation.Order.html#500" class="Bound">𝓦</a> <a id="617" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="621" href="Notation.Order.html#621" class="Bound">x</a> <a id="623" href="Notation.Order.html#578" class="Function Operator">≰</a> <a id="625" href="Notation.Order.html#625" class="Bound">y</a> <a id="627" class="Symbol">=</a> <a id="629" href="MLTT.Negation.html#278" class="Function Operator">¬</a><a id="630" class="Symbol">(</a><a id="631" href="Notation.Order.html#621" class="Bound">x</a> <a id="633" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="635" href="Notation.Order.html#625" class="Bound">y</a><a id="636" class="Symbol">)</a>
 <a id="639" href="Notation.Order.html#639" class="Bound">y</a> <a id="641" href="Notation.Order.html#597" class="Function Operator">≥</a> <a id="643" href="Notation.Order.html#643" class="Bound">x</a> <a id="645" class="Symbol">=</a> <a id="647" href="Notation.Order.html#643" class="Bound">x</a> <a id="649" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="651" href="Notation.Order.html#639" class="Bound">y</a>
 <a id="654" href="Notation.Order.html#654" class="Bound">y</a> <a id="656" href="Notation.Order.html#601" class="Function Operator">≱</a> <a id="658" href="Notation.Order.html#658" class="Bound">x</a> <a id="660" class="Symbol">=</a> <a id="662" href="MLTT.Negation.html#278" class="Function Operator">¬</a><a id="663" class="Symbol">(</a><a id="664" href="Notation.Order.html#654" class="Bound">y</a> <a id="666" href="Notation.Order.html#597" class="Function Operator">≥</a> <a id="668" href="Notation.Order.html#658" class="Bound">x</a><a id="669" class="Symbol">)</a>

 <a id="673" class="Keyword">infix</a> <a id="679" class="Number">30</a> <a id="682" href="Notation.Order.html#558" class="Field Operator">_≤_</a>
 <a id="687" class="Keyword">infix</a> <a id="693" class="Number">30</a> <a id="696" href="Notation.Order.html#597" class="Function Operator">_≥_</a>
 <a id="701" class="Keyword">infix</a> <a id="707" class="Number">30</a> <a id="710" href="Notation.Order.html#578" class="Function Operator">_≰_</a>
 <a id="715" class="Keyword">infix</a> <a id="721" class="Number">30</a> <a id="724" href="Notation.Order.html#601" class="Function Operator">_≱_</a>


<a id="730" class="Keyword">open</a> <a id="735" href="Notation.Order.html#485" class="Module">Order</a> <a id="741" class="Symbol">{{...}}</a> <a id="749" class="Keyword">public</a>

<a id="757" class="Keyword">record</a> <a id="Strict-Square-Order"></a><a id="764" href="Notation.Order.html#764" class="Record">Strict-Square-Order</a> <a id="784" class="Symbol">{</a><a id="785" href="Notation.Order.html#785" class="Bound">𝓤</a><a id="786" class="Symbol">}</a> <a id="788" class="Symbol">{</a><a id="789" href="Notation.Order.html#789" class="Bound">𝓥</a><a id="790" class="Symbol">}</a> <a id="792" class="Symbol">{</a><a id="793" href="Notation.Order.html#793" class="Bound">𝓦</a><a id="794" class="Symbol">}</a> <a id="796" class="Symbol">(</a><a id="797" href="Notation.Order.html#797" class="Bound">X</a> <a id="799" class="Symbol">:</a> <a id="801" href="Notation.Order.html#785" class="Bound">𝓤</a> <a id="803" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="805" class="Symbol">)</a> <a id="807" class="Symbol">(</a><a id="808" href="Notation.Order.html#808" class="Bound">Y</a> <a id="810" class="Symbol">:</a> <a id="812" href="Notation.Order.html#789" class="Bound">𝓥</a> <a id="814" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="816" class="Symbol">)</a> <a id="818" class="Symbol">:</a> <a id="820" class="Symbol">(</a><a id="821" href="Notation.Order.html#785" class="Bound">𝓤</a> <a id="823" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="825" href="Notation.Order.html#789" class="Bound">𝓥</a> <a id="827" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="829" href="Notation.Order.html#793" class="Bound">𝓦</a><a id="830" class="Symbol">)</a><a id="831" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="833" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="835" class="Keyword">where</a>
 <a id="842" class="Keyword">field</a>
   <a id="Strict-Square-Order._⊏_"></a><a id="851" href="Notation.Order.html#851" class="Field Operator">_⊏_</a> <a id="855" class="Symbol">:</a> <a id="857" href="Notation.Order.html#797" class="Bound">X</a> <a id="859" class="Symbol">→</a> <a id="861" href="Notation.Order.html#808" class="Bound">Y</a> <a id="863" class="Symbol">→</a> <a id="865" href="Notation.Order.html#793" class="Bound">𝓦</a> <a id="867" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="Strict-Square-Order._⊐_"></a><a id="871" href="Notation.Order.html#871" class="Function Operator">_⊐_</a> <a id="875" class="Symbol">:</a> <a id="877" href="Notation.Order.html#808" class="Bound">Y</a> <a id="879" class="Symbol">→</a> <a id="881" href="Notation.Order.html#797" class="Bound">X</a> <a id="883" class="Symbol">→</a> <a id="885" href="Notation.Order.html#793" class="Bound">𝓦</a> <a id="887" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="890" href="Notation.Order.html#890" class="Bound">x</a> <a id="892" href="Notation.Order.html#871" class="Function Operator">⊐</a> <a id="894" href="Notation.Order.html#894" class="Bound">y</a> <a id="896" class="Symbol">=</a> <a id="898" href="Notation.Order.html#894" class="Bound">y</a> <a id="900" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="902" href="Notation.Order.html#890" class="Bound">x</a>

 <a id="906" class="Keyword">infix</a> <a id="912" class="Number">30</a> <a id="915" href="Notation.Order.html#851" class="Field Operator">_⊏_</a>
 <a id="920" class="Keyword">infix</a> <a id="926" class="Number">30</a> <a id="929" href="Notation.Order.html#871" class="Function Operator">_⊐_</a>

<a id="934" class="Keyword">open</a> <a id="939" href="Notation.Order.html#764" class="Module">Strict-Square-Order</a> <a id="959" class="Symbol">{{...}}</a> <a id="967" class="Keyword">public</a>

<a id="975" class="Keyword">record</a> <a id="Square-Order"></a><a id="982" href="Notation.Order.html#982" class="Record">Square-Order</a> <a id="995" class="Symbol">{</a><a id="996" href="Notation.Order.html#996" class="Bound">𝓤</a><a id="997" class="Symbol">}</a> <a id="999" class="Symbol">{</a><a id="1000" href="Notation.Order.html#1000" class="Bound">𝓥</a><a id="1001" class="Symbol">}</a> <a id="1003" class="Symbol">{</a><a id="1004" href="Notation.Order.html#1004" class="Bound">𝓦</a><a id="1005" class="Symbol">}</a> <a id="1007" class="Symbol">(</a><a id="1008" href="Notation.Order.html#1008" class="Bound">X</a> <a id="1010" class="Symbol">:</a> <a id="1012" href="Notation.Order.html#996" class="Bound">𝓤</a> <a id="1014" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1016" class="Symbol">)</a> <a id="1018" class="Symbol">(</a><a id="1019" href="Notation.Order.html#1019" class="Bound">Y</a> <a id="1021" class="Symbol">:</a> <a id="1023" href="Notation.Order.html#1000" class="Bound">𝓥</a> <a id="1025" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1027" class="Symbol">)</a> <a id="1029" class="Symbol">:</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Notation.Order.html#996" class="Bound">𝓤</a> <a id="1034" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1036" href="Notation.Order.html#1000" class="Bound">𝓥</a> <a id="1038" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1040" href="Notation.Order.html#1004" class="Bound">𝓦</a><a id="1041" class="Symbol">)</a><a id="1042" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1044" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1046" class="Keyword">where</a>
 <a id="1053" class="Keyword">field</a>
   <a id="Square-Order._⊑_"></a><a id="1062" href="Notation.Order.html#1062" class="Field Operator">_⊑_</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="Notation.Order.html#1008" class="Bound">X</a> <a id="1070" class="Symbol">→</a> <a id="1072" href="Notation.Order.html#1019" class="Bound">Y</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Notation.Order.html#1004" class="Bound">𝓦</a> <a id="1078" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="Square-Order._⊒_"></a><a id="1082" href="Notation.Order.html#1082" class="Function Operator">_⊒_</a> <a id="1086" class="Symbol">:</a> <a id="1088" href="Notation.Order.html#1019" class="Bound">Y</a> <a id="1090" class="Symbol">→</a> <a id="1092" href="Notation.Order.html#1008" class="Bound">X</a> <a id="1094" class="Symbol">→</a> <a id="1096" href="Notation.Order.html#1004" class="Bound">𝓦</a> <a id="1098" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1101" href="Notation.Order.html#1101" class="Bound">x</a> <a id="1103" href="Notation.Order.html#1082" class="Function Operator">⊒</a> <a id="1105" href="Notation.Order.html#1105" class="Bound">y</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Notation.Order.html#1105" class="Bound">y</a> <a id="1111" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="1113" href="Notation.Order.html#1101" class="Bound">x</a>

 <a id="1117" class="Keyword">infix</a> <a id="1123" class="Number">30</a> <a id="1126" href="Notation.Order.html#1062" class="Field Operator">_⊑_</a>
 <a id="1131" class="Keyword">infix</a> <a id="1137" class="Number">30</a> <a id="1140" href="Notation.Order.html#1082" class="Function Operator">_⊒_</a>

<a id="1145" class="Keyword">open</a> <a id="1150" href="Notation.Order.html#982" class="Module">Square-Order</a> <a id="1163" class="Symbol">{{...}}</a> <a id="1171" class="Keyword">public</a>

<a id="1179" class="Keyword">record</a> <a id="Strict-Curly-Order"></a><a id="1186" href="Notation.Order.html#1186" class="Record">Strict-Curly-Order</a> <a id="1205" class="Symbol">{</a><a id="1206" href="Notation.Order.html#1206" class="Bound">𝓤</a><a id="1207" class="Symbol">}</a> <a id="1209" class="Symbol">{</a><a id="1210" href="Notation.Order.html#1210" class="Bound">𝓥</a><a id="1211" class="Symbol">}</a> <a id="1213" class="Symbol">{</a><a id="1214" href="Notation.Order.html#1214" class="Bound">𝓦</a><a id="1215" class="Symbol">}</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Notation.Order.html#1218" class="Bound">X</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="Notation.Order.html#1206" class="Bound">𝓤</a> <a id="1224" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1226" class="Symbol">)</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Notation.Order.html#1229" class="Bound">Y</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Notation.Order.html#1210" class="Bound">𝓥</a> <a id="1235" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1237" class="Symbol">)</a> <a id="1239" class="Symbol">:</a> <a id="1241" class="Symbol">(</a><a id="1242" href="Notation.Order.html#1206" class="Bound">𝓤</a> <a id="1244" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1246" href="Notation.Order.html#1210" class="Bound">𝓥</a> <a id="1248" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1250" href="Notation.Order.html#1214" class="Bound">𝓦</a><a id="1251" class="Symbol">)</a><a id="1252" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1254" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1256" class="Keyword">where</a>
 <a id="1263" class="Keyword">field</a>
   <a id="Strict-Curly-Order._≺_"></a><a id="1272" href="Notation.Order.html#1272" class="Field Operator">_≺_</a> <a id="1276" class="Symbol">:</a> <a id="1278" href="Notation.Order.html#1218" class="Bound">X</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Notation.Order.html#1229" class="Bound">Y</a> <a id="1284" class="Symbol">→</a> <a id="1286" href="Notation.Order.html#1214" class="Bound">𝓦</a> <a id="1288" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="Strict-Curly-Order._≻_"></a><a id="1292" href="Notation.Order.html#1292" class="Function Operator">_≻_</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Notation.Order.html#1229" class="Bound">Y</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="Notation.Order.html#1218" class="Bound">X</a> <a id="1304" class="Symbol">→</a> <a id="1306" href="Notation.Order.html#1214" class="Bound">𝓦</a> <a id="1308" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1311" href="Notation.Order.html#1311" class="Bound">x</a> <a id="1313" href="Notation.Order.html#1292" class="Function Operator">≻</a> <a id="1315" href="Notation.Order.html#1315" class="Bound">y</a> <a id="1317" class="Symbol">=</a> <a id="1319" href="Notation.Order.html#1315" class="Bound">y</a> <a id="1321" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="1323" href="Notation.Order.html#1311" class="Bound">x</a>

 <a id="1327" class="Keyword">infix</a> <a id="1333" class="Number">30</a> <a id="1336" href="Notation.Order.html#1272" class="Field Operator">_≺_</a>
 <a id="1341" class="Keyword">infix</a> <a id="1347" class="Number">30</a> <a id="1350" href="Notation.Order.html#1292" class="Function Operator">_≻_</a>

<a id="1355" class="Keyword">open</a> <a id="1360" href="Notation.Order.html#1186" class="Module">Strict-Curly-Order</a> <a id="1379" class="Symbol">{{...}}</a> <a id="1387" class="Keyword">public</a>

<a id="1395" class="Keyword">record</a> <a id="Curly-Order"></a><a id="1402" href="Notation.Order.html#1402" class="Record">Curly-Order</a> <a id="1414" class="Symbol">{</a><a id="1415" href="Notation.Order.html#1415" class="Bound">𝓤</a><a id="1416" class="Symbol">}</a> <a id="1418" class="Symbol">{</a><a id="1419" href="Notation.Order.html#1419" class="Bound">𝓥</a><a id="1420" class="Symbol">}</a> <a id="1422" class="Symbol">{</a><a id="1423" href="Notation.Order.html#1423" class="Bound">𝓦</a><a id="1424" class="Symbol">}</a> <a id="1426" class="Symbol">(</a><a id="1427" href="Notation.Order.html#1427" class="Bound">X</a> <a id="1429" class="Symbol">:</a> <a id="1431" href="Notation.Order.html#1415" class="Bound">𝓤</a> <a id="1433" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1435" class="Symbol">)</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Notation.Order.html#1438" class="Bound">Y</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Notation.Order.html#1419" class="Bound">𝓥</a> <a id="1444" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1446" class="Symbol">)</a> <a id="1448" class="Symbol">:</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Notation.Order.html#1415" class="Bound">𝓤</a> <a id="1453" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1455" href="Notation.Order.html#1419" class="Bound">𝓥</a> <a id="1457" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1459" href="Notation.Order.html#1423" class="Bound">𝓦</a><a id="1460" class="Symbol">)</a><a id="1461" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1463" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1465" class="Keyword">where</a>
 <a id="1472" class="Keyword">field</a>
   <a id="Curly-Order._≼_"></a><a id="1481" href="Notation.Order.html#1481" class="Field Operator">_≼_</a> <a id="1485" class="Symbol">:</a> <a id="1487" href="Notation.Order.html#1427" class="Bound">X</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Notation.Order.html#1438" class="Bound">Y</a> <a id="1493" class="Symbol">→</a> <a id="1495" href="Notation.Order.html#1423" class="Bound">𝓦</a> <a id="1497" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="Curly-Order._≽_"></a><a id="1501" href="Notation.Order.html#1501" class="Function Operator">_≽_</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="Notation.Order.html#1438" class="Bound">Y</a> <a id="1509" class="Symbol">→</a> <a id="1511" href="Notation.Order.html#1427" class="Bound">X</a> <a id="1513" class="Symbol">→</a> <a id="1515" href="Notation.Order.html#1423" class="Bound">𝓦</a> <a id="1517" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1520" href="Notation.Order.html#1520" class="Bound">x</a> <a id="1522" href="Notation.Order.html#1501" class="Function Operator">≽</a> <a id="1524" href="Notation.Order.html#1524" class="Bound">y</a> <a id="1526" class="Symbol">=</a> <a id="1528" href="Notation.Order.html#1524" class="Bound">y</a> <a id="1530" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="1532" href="Notation.Order.html#1520" class="Bound">x</a>

 <a id="1536" class="Keyword">infix</a> <a id="1542" class="Number">30</a> <a id="1545" href="Notation.Order.html#1481" class="Field Operator">_≼_</a>
 <a id="1550" class="Keyword">infix</a> <a id="1556" class="Number">30</a> <a id="1559" href="Notation.Order.html#1501" class="Function Operator">_≽_</a>

<a id="1564" class="Keyword">open</a> <a id="1569" href="Notation.Order.html#1402" class="Module">Curly-Order</a> <a id="1581" class="Symbol">{{...}}</a> <a id="1589" class="Keyword">public</a>

<a id="1597" class="Keyword">record</a> <a id="Strict-Order-Chain"></a><a id="1604" href="Notation.Order.html#1604" class="Record">Strict-Order-Chain</a> <a id="1623" class="Symbol">{</a><a id="1624" href="Notation.Order.html#1624" class="Bound">𝓤</a><a id="1625" class="Symbol">}</a> <a id="1627" class="Symbol">{</a><a id="1628" href="Notation.Order.html#1628" class="Bound">𝓥</a><a id="1629" class="Symbol">}</a> <a id="1631" class="Symbol">{</a><a id="1632" href="Notation.Order.html#1632" class="Bound">𝓦</a><a id="1633" class="Symbol">}</a> <a id="1635" class="Symbol">{</a><a id="1636" href="Notation.Order.html#1636" class="Bound">𝓣</a><a id="1637" class="Symbol">}</a> <a id="1639" class="Symbol">{</a><a id="1640" href="Notation.Order.html#1640" class="Bound">𝓧</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1652" class="Symbol">}</a>
 <a id="1655" class="Symbol">(</a><a id="1656" href="Notation.Order.html#1656" class="Bound">X</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="Notation.Order.html#1624" class="Bound">𝓤</a> <a id="1662" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1664" class="Symbol">)</a> <a id="1666" class="Symbol">(</a><a id="1667" href="Notation.Order.html#1667" class="Bound">Y</a> <a id="1669" class="Symbol">:</a> <a id="1671" href="Notation.Order.html#1628" class="Bound">𝓥</a> <a id="1673" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1675" class="Symbol">)</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Notation.Order.html#1678" class="Bound">Z</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Notation.Order.html#1632" class="Bound">𝓦</a> <a id="1684" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1686" class="Symbol">)</a>
 <a id="1689" class="Symbol">(</a><a id="1690" href="Notation.Order.html#1690" class="Bound Operator">_&lt;₁_</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Notation.Order.html#1656" class="Bound">X</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Notation.Order.html#1667" class="Bound">Y</a> <a id="1703" class="Symbol">→</a> <a id="1705" href="Notation.Order.html#1636" class="Bound">𝓣</a> <a id="1707" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1709" class="Symbol">)</a>
 <a id="1712" class="Symbol">(</a><a id="1713" href="Notation.Order.html#1713" class="Bound Operator">_&lt;₂_</a> <a id="1718" class="Symbol">:</a> <a id="1720" href="Notation.Order.html#1667" class="Bound">Y</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Notation.Order.html#1678" class="Bound">Z</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Notation.Order.html#1640" class="Bound">𝓧</a> <a id="1730" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1732" class="Symbol">)</a> <a id="1734" class="Symbol">:</a>  <a id="1737" class="Symbol">(</a><a id="1738" href="Notation.Order.html#1624" class="Bound">𝓤</a> <a id="1740" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1742" href="Notation.Order.html#1628" class="Bound">𝓥</a> <a id="1744" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1746" href="Notation.Order.html#1632" class="Bound">𝓦</a> <a id="1748" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1750" href="Notation.Order.html#1636" class="Bound">𝓣</a> <a id="1752" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1754" href="Notation.Order.html#1640" class="Bound">𝓧</a><a id="1755" class="Symbol">)</a><a id="1756" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1758" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1760" class="Keyword">where</a>
 <a id="1767" class="Keyword">field</a>
  <a id="Strict-Order-Chain._&lt;_&lt;_"></a><a id="1775" href="Notation.Order.html#1775" class="Field Operator">_&lt;_&lt;_</a> <a id="1781" class="Symbol">:</a> <a id="1783" href="Notation.Order.html#1656" class="Bound">X</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="Notation.Order.html#1667" class="Bound">Y</a> <a id="1789" class="Symbol">→</a> <a id="1791" href="Notation.Order.html#1678" class="Bound">Z</a> <a id="1793" class="Symbol">→</a> <a id="1795" href="Notation.Order.html#1636" class="Bound">𝓣</a> <a id="1797" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1799" href="Notation.Order.html#1640" class="Bound">𝓧</a> <a id="1801" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="1805" class="Keyword">infix</a> <a id="1811" class="Number">30</a> _&lt;_&lt;_

<a id="1821" class="Keyword">open</a> <a id="1826" href="Notation.Order.html#1604" class="Module">Strict-Order-Chain</a> <a id="1845" class="Symbol">{{...}}</a> <a id="1853" class="Keyword">public</a>

<a id="1861" class="Keyword">record</a> <a id="Order-Chain"></a><a id="1868" href="Notation.Order.html#1868" class="Record">Order-Chain</a> <a id="1880" class="Symbol">{</a><a id="1881" href="Notation.Order.html#1881" class="Bound">𝓤</a><a id="1882" class="Symbol">}</a> <a id="1884" class="Symbol">{</a><a id="1885" href="Notation.Order.html#1885" class="Bound">𝓥</a><a id="1886" class="Symbol">}</a> <a id="1888" class="Symbol">{</a><a id="1889" href="Notation.Order.html#1889" class="Bound">𝓦</a><a id="1890" class="Symbol">}</a> <a id="1892" class="Symbol">{</a><a id="1893" href="Notation.Order.html#1893" class="Bound">𝓣</a><a id="1894" class="Symbol">}</a> <a id="1896" class="Symbol">{</a><a id="1897" href="Notation.Order.html#1897" class="Bound">𝓧</a> <a id="1899" class="Symbol">:</a> <a id="1901" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1909" class="Symbol">}</a>
 <a id="1912" class="Symbol">(</a><a id="1913" href="Notation.Order.html#1913" class="Bound">X</a> <a id="1915" class="Symbol">:</a> <a id="1917" href="Notation.Order.html#1881" class="Bound">𝓤</a> <a id="1919" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1921" class="Symbol">)</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Notation.Order.html#1924" class="Bound">Y</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="Notation.Order.html#1885" class="Bound">𝓥</a> <a id="1930" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1932" class="Symbol">)</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Notation.Order.html#1935" class="Bound">Z</a> <a id="1937" class="Symbol">:</a> <a id="1939" href="Notation.Order.html#1889" class="Bound">𝓦</a> <a id="1941" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1943" class="Symbol">)</a>
 <a id="1946" class="Symbol">(</a><a id="1947" href="Notation.Order.html#1947" class="Bound Operator">_≤₁_</a> <a id="1952" class="Symbol">:</a> <a id="1954" href="Notation.Order.html#1913" class="Bound">X</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="Notation.Order.html#1924" class="Bound">Y</a> <a id="1960" class="Symbol">→</a> <a id="1962" href="Notation.Order.html#1893" class="Bound">𝓣</a> <a id="1964" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1966" class="Symbol">)</a>
 <a id="1969" class="Symbol">(</a><a id="1970" href="Notation.Order.html#1970" class="Bound Operator">_≤₂_</a> <a id="1975" class="Symbol">:</a> <a id="1977" href="Notation.Order.html#1924" class="Bound">Y</a> <a id="1979" class="Symbol">→</a> <a id="1981" href="Notation.Order.html#1935" class="Bound">Z</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Notation.Order.html#1897" class="Bound">𝓧</a> <a id="1987" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1989" class="Symbol">)</a> <a id="1991" class="Symbol">:</a>  <a id="1994" class="Symbol">(</a><a id="1995" href="Notation.Order.html#1881" class="Bound">𝓤</a> <a id="1997" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1999" href="Notation.Order.html#1885" class="Bound">𝓥</a> <a id="2001" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2003" href="Notation.Order.html#1889" class="Bound">𝓦</a> <a id="2005" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2007" href="Notation.Order.html#1893" class="Bound">𝓣</a> <a id="2009" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2011" href="Notation.Order.html#1897" class="Bound">𝓧</a><a id="2012" class="Symbol">)</a><a id="2013" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2015" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2017" class="Keyword">where</a>
 <a id="2024" class="Keyword">field</a>
  <a id="Order-Chain._≤_≤_"></a><a id="2032" href="Notation.Order.html#2032" class="Field Operator">_≤_≤_</a> <a id="2038" class="Symbol">:</a> <a id="2040" href="Notation.Order.html#1913" class="Bound">X</a> <a id="2042" class="Symbol">→</a> <a id="2044" href="Notation.Order.html#1924" class="Bound">Y</a> <a id="2046" class="Symbol">→</a> <a id="2048" href="Notation.Order.html#1935" class="Bound">Z</a> <a id="2050" class="Symbol">→</a> <a id="2052" href="Notation.Order.html#1893" class="Bound">𝓣</a> <a id="2054" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2056" href="Notation.Order.html#1897" class="Bound">𝓧</a> <a id="2058" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="2062" class="Keyword">infix</a> <a id="2068" class="Number">30</a> _≤_≤_

<a id="2078" class="Keyword">open</a> <a id="2083" href="Notation.Order.html#1868" class="Module">Order-Chain</a> <a id="2095" class="Symbol">{{...}}</a> <a id="2103" class="Keyword">public</a>

<a id="2111" class="Markup">\end{code}</a><a id="2121" class="Background">

Lane Biocini, 10 October 2023

Define a general notation for reasoning chains

</a><a id="2202" class="Markup">\begin{code}</a>
<a id="2215" class="Keyword">record</a> <a id="Reflexive-Order"></a><a id="2222" href="Notation.Order.html#2222" class="Record">Reflexive-Order</a> <a id="2238" class="Symbol">{</a><a id="2239" href="Notation.Order.html#2239" class="Bound">𝓤</a><a id="2240" class="Symbol">}</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Notation.Order.html#2243" class="Bound">X</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Notation.Order.html#2239" class="Bound">𝓤</a> <a id="2249" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2251" class="Symbol">)</a>
 <a id="2254" class="Symbol">(</a><a id="2255" href="Notation.Order.html#2255" class="Bound Operator">_R_</a> <a id="2259" class="Symbol">:</a> <a id="2261" href="Notation.Order.html#2243" class="Bound">X</a> <a id="2263" class="Symbol">→</a> <a id="2265" href="Notation.Order.html#2243" class="Bound">X</a> <a id="2267" class="Symbol">→</a> <a id="2269" href="Notation.Order.html#2239" class="Bound">𝓤</a> <a id="2271" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2273" class="Symbol">)</a> <a id="2275" class="Symbol">:</a> <a id="2277" href="Notation.Order.html#2239" class="Bound">𝓤</a> <a id="2279" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2281" class="Keyword">where</a>
 <a id="2288" class="Keyword">field</a>
  <a id="Reflexive-Order._▨"></a><a id="2296" href="Notation.Order.html#2296" class="Field Operator">_▨</a> <a id="2299" class="Symbol">:</a> <a id="2301" class="Symbol">(</a><a id="2302" href="Notation.Order.html#2302" class="Bound">x</a> <a id="2304" class="Symbol">:</a> <a id="2306" href="Notation.Order.html#2243" class="Bound">X</a><a id="2307" class="Symbol">)</a> <a id="2309" class="Symbol">→</a> <a id="2311" href="Notation.Order.html#2302" class="Bound">x</a> <a id="2313" href="Notation.Order.html#2255" class="Bound Operator">R</a> <a id="2315" href="Notation.Order.html#2302" class="Bound">x</a>

 <a id="2319" class="Keyword">infix</a> <a id="2325" class="Number">1</a> _▨

<a id="2331" class="Keyword">open</a> <a id="2336" href="Notation.Order.html#2222" class="Module">Reflexive-Order</a> <a id="2352" class="Symbol">{{...}}</a> <a id="2360" class="Keyword">public</a>

<a id="2368" class="Keyword">record</a> <a id="Reasoning-Chain"></a><a id="2375" href="Notation.Order.html#2375" class="Record">Reasoning-Chain</a> <a id="2391" class="Symbol">{</a><a id="2392" href="Notation.Order.html#2392" class="Bound">𝓤</a><a id="2393" class="Symbol">}</a> <a id="2395" class="Symbol">{</a><a id="2396" href="Notation.Order.html#2396" class="Bound">𝓥</a><a id="2397" class="Symbol">}</a> <a id="2399" class="Symbol">{</a><a id="2400" href="Notation.Order.html#2400" class="Bound">𝓦</a><a id="2401" class="Symbol">}</a> <a id="2403" class="Symbol">{</a><a id="2404" href="Notation.Order.html#2404" class="Bound">𝓣</a><a id="2405" class="Symbol">}</a> <a id="2407" class="Symbol">{</a><a id="2408" href="Notation.Order.html#2408" class="Bound">𝓧</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2420" class="Symbol">}</a>
 <a id="2423" class="Symbol">(</a><a id="2424" href="Notation.Order.html#2424" class="Bound">X</a> <a id="2426" class="Symbol">:</a> <a id="2428" href="Notation.Order.html#2392" class="Bound">𝓤</a> <a id="2430" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2432" class="Symbol">)</a> <a id="2434" class="Symbol">(</a><a id="2435" href="Notation.Order.html#2435" class="Bound">Y</a> <a id="2437" class="Symbol">:</a> <a id="2439" href="Notation.Order.html#2396" class="Bound">𝓥</a> <a id="2441" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2443" class="Symbol">)</a> <a id="2445" class="Symbol">(</a><a id="2446" href="Notation.Order.html#2446" class="Bound">Z</a> <a id="2448" class="Symbol">:</a> <a id="2450" href="Notation.Order.html#2400" class="Bound">𝓦</a> <a id="2452" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2454" class="Symbol">)</a>
 <a id="2457" class="Symbol">(</a><a id="2458" href="Notation.Order.html#2458" class="Bound Operator">_R₁_</a> <a id="2463" class="Symbol">:</a> <a id="2465" href="Notation.Order.html#2424" class="Bound">X</a> <a id="2467" class="Symbol">→</a> <a id="2469" href="Notation.Order.html#2435" class="Bound">Y</a> <a id="2471" class="Symbol">→</a> <a id="2473" href="Notation.Order.html#2400" class="Bound">𝓦</a> <a id="2475" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2477" class="Symbol">)</a>
 <a id="2480" class="Symbol">(</a><a id="2481" href="Notation.Order.html#2481" class="Bound Operator">_R₂_</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Notation.Order.html#2435" class="Bound">Y</a> <a id="2490" class="Symbol">→</a> <a id="2492" href="Notation.Order.html#2446" class="Bound">Z</a> <a id="2494" class="Symbol">→</a> <a id="2496" href="Notation.Order.html#2404" class="Bound">𝓣</a> <a id="2498" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2500" class="Symbol">)</a>
 <a id="2503" class="Symbol">(</a><a id="2504" href="Notation.Order.html#2504" class="Bound Operator">_R₃_</a> <a id="2509" class="Symbol">:</a> <a id="2511" href="Notation.Order.html#2424" class="Bound">X</a> <a id="2513" class="Symbol">→</a> <a id="2515" href="Notation.Order.html#2446" class="Bound">Z</a> <a id="2517" class="Symbol">→</a> <a id="2519" href="Notation.Order.html#2408" class="Bound">𝓧</a> <a id="2521" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2523" class="Symbol">)</a> <a id="2525" class="Symbol">:</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Notation.Order.html#2392" class="Bound">𝓤</a> <a id="2530" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2532" href="Notation.Order.html#2396" class="Bound">𝓥</a> <a id="2534" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2536" href="Notation.Order.html#2400" class="Bound">𝓦</a> <a id="2538" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2540" href="Notation.Order.html#2404" class="Bound">𝓣</a> <a id="2542" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2544" href="Notation.Order.html#2408" class="Bound">𝓧</a><a id="2545" class="Symbol">)</a><a id="2546" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2548" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2550" class="Keyword">where</a>
 <a id="2557" class="Keyword">field</a>
  <a id="Reasoning-Chain._⸴_⊢_"></a><a id="2565" href="Notation.Order.html#2565" class="Field Operator">_⸴_⊢_</a> <a id="2571" class="Symbol">:</a> <a id="2573" class="Symbol">(</a><a id="2574" href="Notation.Order.html#2574" class="Bound">x</a> <a id="2576" class="Symbol">:</a> <a id="2578" href="Notation.Order.html#2424" class="Bound">X</a><a id="2579" class="Symbol">)</a> <a id="2581" class="Symbol">{</a><a id="2582" href="Notation.Order.html#2582" class="Bound">y</a> <a id="2584" class="Symbol">:</a> <a id="2586" href="Notation.Order.html#2435" class="Bound">Y</a><a id="2587" class="Symbol">}</a> <a id="2589" class="Symbol">{</a><a id="2590" href="Notation.Order.html#2590" class="Bound">z</a> <a id="2592" class="Symbol">:</a> <a id="2594" href="Notation.Order.html#2446" class="Bound">Z</a><a id="2595" class="Symbol">}</a> <a id="2597" class="Symbol">→</a> <a id="2599" href="Notation.Order.html#2574" class="Bound">x</a> <a id="2601" href="Notation.Order.html#2458" class="Bound Operator">R₁</a> <a id="2604" href="Notation.Order.html#2582" class="Bound">y</a> <a id="2606" class="Symbol">→</a> <a id="2608" href="Notation.Order.html#2582" class="Bound">y</a> <a id="2610" href="Notation.Order.html#2481" class="Bound Operator">R₂</a> <a id="2613" href="Notation.Order.html#2590" class="Bound">z</a> <a id="2615" class="Symbol">→</a> <a id="2617" href="Notation.Order.html#2574" class="Bound">x</a> <a id="2619" href="Notation.Order.html#2504" class="Bound Operator">R₃</a> <a id="2622" href="Notation.Order.html#2590" class="Bound">z</a>

 <a id="2626" class="Keyword">infixr</a> <a id="2633" class="Number">0</a> _⸴_⊢_

<a id="2642" class="Keyword">open</a> <a id="2647" href="Notation.Order.html#2375" class="Module">Reasoning-Chain</a> <a id="2663" class="Symbol">{{...}}</a> <a id="2671" class="Keyword">public</a>

<a id="2679" class="Markup">\end{code}</a><a id="2689" class="Background">
</a></pre></body></html>

==> anc/html/NotionsOfDecidability.Complemented.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>NotionsOfDecidability.Complemented</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 2011.

</a><a id="23" class="Markup">\begin{code}</a>

<a id="37" class="Symbol">{-#</a> <a id="41" class="Keyword">OPTIONS</a> <a id="49" class="Pragma">--safe</a> <a id="56" class="Pragma">--without-K</a> <a id="68" class="Symbol">#-}</a>

<a id="73" class="Keyword">module</a> <a id="80" href="NotionsOfDecidability.Complemented.html" class="Module">NotionsOfDecidability.Complemented</a> <a id="115" class="Keyword">where</a>

<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="147" class="Keyword">open</a> <a id="152" class="Keyword">import</a> <a id="159" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="NotionsOfDecidability.Decidable.html" class="Module">NotionsOfDecidability.Decidable</a>

<a id="225" class="Markup">\end{code}</a><a id="235" class="Background">

We again have a particular case of interest.  Complemented subsets,
defined below, are often known as decidable subsets. Agda doesn&#39;t
allow overloading of terminology, and hence we gladly accept the
slightly non-universal terminology.

</a><a id="473" class="Markup">\begin{code}</a>

<a id="is-complemented"></a><a id="487" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="503" class="Symbol">:</a> <a id="505" class="Symbol">{</a><a id="506" href="NotionsOfDecidability.Complemented.html#506" class="Bound">X</a> <a id="508" class="Symbol">:</a> <a id="510" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="512" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="514" class="Symbol">}</a> <a id="516" class="Symbol">(</a><a id="517" href="NotionsOfDecidability.Complemented.html#517" class="Bound">A</a> <a id="519" class="Symbol">:</a> <a id="521" href="NotionsOfDecidability.Complemented.html#506" class="Bound">X</a> <a id="523" class="Symbol">→</a> <a id="525" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="527" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="529" class="Symbol">)</a> <a id="531" class="Symbol">→</a> <a id="533" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="535" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="537" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="539" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="541" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="557" href="NotionsOfDecidability.Complemented.html#557" class="Bound">A</a> <a id="559" class="Symbol">=</a> <a id="561" class="Symbol">∀</a> <a id="563" href="NotionsOfDecidability.Complemented.html#563" class="Bound">x</a> <a id="565" class="Symbol">→</a> <a id="567" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="580" class="Symbol">(</a><a id="581" href="NotionsOfDecidability.Complemented.html#557" class="Bound">A</a> <a id="583" href="NotionsOfDecidability.Complemented.html#563" class="Bound">x</a><a id="584" class="Symbol">)</a>

<a id="characteristic-function"></a><a id="587" href="NotionsOfDecidability.Complemented.html#587" class="Function">characteristic-function</a> <a id="611" class="Symbol">:</a> <a id="613" class="Symbol">{</a><a id="614" href="NotionsOfDecidability.Complemented.html#614" class="Bound">X</a> <a id="616" class="Symbol">:</a> <a id="618" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="620" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="622" class="Symbol">}</a> <a id="624" class="Symbol">{</a><a id="625" href="NotionsOfDecidability.Complemented.html#625" class="Bound">A</a> <a id="627" class="Symbol">:</a> <a id="629" href="NotionsOfDecidability.Complemented.html#614" class="Bound">X</a> <a id="631" class="Symbol">→</a> <a id="633" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="635" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="637" class="Symbol">}</a>
                        <a id="663" class="Symbol">→</a> <a id="665" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="681" href="NotionsOfDecidability.Complemented.html#625" class="Bound">A</a>
                        <a id="707" class="Symbol">→</a> <a id="709" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="711" href="NotionsOfDecidability.Complemented.html#711" class="Bound">p</a> <a id="713" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="715" class="Symbol">(</a><a id="716" href="NotionsOfDecidability.Complemented.html#614" class="Bound">X</a> <a id="718" class="Symbol">→</a> <a id="720" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="721" class="Symbol">)</a> <a id="723" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="725" class="Symbol">((</a><a id="727" href="NotionsOfDecidability.Complemented.html#727" class="Bound">x</a> <a id="729" class="Symbol">:</a> <a id="731" href="NotionsOfDecidability.Complemented.html#614" class="Bound">X</a><a id="732" class="Symbol">)</a> <a id="734" class="Symbol">→</a> <a id="736" class="Symbol">(</a><a id="737" href="NotionsOfDecidability.Complemented.html#711" class="Bound">p</a> <a id="739" href="NotionsOfDecidability.Complemented.html#727" class="Bound">x</a> <a id="741" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="743" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="745" class="Symbol">→</a>   <a id="749" href="NotionsOfDecidability.Complemented.html#625" class="Bound">A</a> <a id="751" href="NotionsOfDecidability.Complemented.html#727" class="Bound">x</a><a id="752" class="Symbol">)</a>
                                                   <a id="805" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="807" class="Symbol">(</a><a id="808" href="NotionsOfDecidability.Complemented.html#711" class="Bound">p</a> <a id="810" href="NotionsOfDecidability.Complemented.html#727" class="Bound">x</a> <a id="812" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="814" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="816" class="Symbol">→</a> <a id="818" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="820" class="Symbol">(</a><a id="821" href="NotionsOfDecidability.Complemented.html#625" class="Bound">A</a> <a id="823" href="NotionsOfDecidability.Complemented.html#727" class="Bound">x</a><a id="824" class="Symbol">)))</a>
<a id="828" href="NotionsOfDecidability.Complemented.html#587" class="Function">characteristic-function</a> <a id="852" class="Symbol">=</a> <a id="854" href="NotionsOfDecidability.Decidable.html#6227" class="Function">indicator</a>

<a id="co-characteristic-function"></a><a id="865" href="NotionsOfDecidability.Complemented.html#865" class="Function">co-characteristic-function</a> <a id="892" class="Symbol">:</a> <a id="894" class="Symbol">{</a><a id="895" href="NotionsOfDecidability.Complemented.html#895" class="Bound">X</a> <a id="897" class="Symbol">:</a> <a id="899" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="901" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="903" class="Symbol">}</a> <a id="905" class="Symbol">{</a><a id="906" href="NotionsOfDecidability.Complemented.html#906" class="Bound">A</a> <a id="908" class="Symbol">:</a> <a id="910" href="NotionsOfDecidability.Complemented.html#895" class="Bound">X</a> <a id="912" class="Symbol">→</a> <a id="914" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="916" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="918" class="Symbol">}</a>
                           <a id="947" class="Symbol">→</a> <a id="949" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="965" href="NotionsOfDecidability.Complemented.html#906" class="Bound">A</a>
                           <a id="994" class="Symbol">→</a> <a id="996" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="998" href="NotionsOfDecidability.Complemented.html#998" class="Bound">p</a> <a id="1000" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1002" class="Symbol">(</a><a id="1003" href="NotionsOfDecidability.Complemented.html#895" class="Bound">X</a> <a id="1005" class="Symbol">→</a> <a id="1007" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1008" class="Symbol">)</a> <a id="1010" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1012" class="Symbol">((</a><a id="1014" href="NotionsOfDecidability.Complemented.html#1014" class="Bound">x</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="NotionsOfDecidability.Complemented.html#895" class="Bound">X</a><a id="1019" class="Symbol">)</a> <a id="1021" class="Symbol">→</a> <a id="1023" class="Symbol">(</a><a id="1024" href="NotionsOfDecidability.Complemented.html#998" class="Bound">p</a> <a id="1026" href="NotionsOfDecidability.Complemented.html#1014" class="Bound">x</a> <a id="1028" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1030" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="1032" class="Symbol">→</a> <a id="1034" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1036" class="Symbol">(</a><a id="1037" href="NotionsOfDecidability.Complemented.html#906" class="Bound">A</a> <a id="1039" href="NotionsOfDecidability.Complemented.html#1014" class="Bound">x</a><a id="1040" class="Symbol">))</a>
                                                      <a id="1097" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1099" class="Symbol">(</a><a id="1100" href="NotionsOfDecidability.Complemented.html#998" class="Bound">p</a> <a id="1102" href="NotionsOfDecidability.Complemented.html#1014" class="Bound">x</a> <a id="1104" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1106" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="1108" class="Symbol">→</a>   <a id="1112" href="NotionsOfDecidability.Complemented.html#906" class="Bound">A</a> <a id="1114" href="NotionsOfDecidability.Complemented.html#1014" class="Bound">x</a><a id="1115" class="Symbol">))</a>
<a id="1118" href="NotionsOfDecidability.Complemented.html#865" class="Function">co-characteristic-function</a> <a id="1145" href="NotionsOfDecidability.Complemented.html#1145" class="Bound">d</a> <a id="1147" class="Symbol">=</a> <a id="1149" href="NotionsOfDecidability.Decidable.html#6227" class="Function">indicator</a><a id="1158" class="Symbol">(λ</a> <a id="1161" href="NotionsOfDecidability.Complemented.html#1161" class="Bound">x</a> <a id="1163" class="Symbol">→</a> <a id="1165" href="MLTT.Plus-Properties.html#279" class="Function">+-commutative</a><a id="1178" class="Symbol">(</a><a id="1179" href="NotionsOfDecidability.Complemented.html#1145" class="Bound">d</a> <a id="1181" href="NotionsOfDecidability.Complemented.html#1161" class="Bound">x</a><a id="1182" class="Symbol">))</a>

<a id="1186" class="Markup">\end{code}</a><a id="1196" class="Background">

Added by Fredrik Bakke on the 26th of March 2025.

We define a complemented map f to be a map such that each fiber is decidable.

</a><a id="1328" class="Markup">\begin{code}</a>

<a id="is-complemented-map"></a><a id="1342" href="NotionsOfDecidability.Complemented.html#1342" class="Function">is-complemented-map</a> <a id="1362" class="Symbol">:</a> <a id="1364" class="Symbol">{</a><a id="1365" href="NotionsOfDecidability.Complemented.html#1365" class="Bound">X</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1371" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1373" class="Symbol">}</a> <a id="1375" class="Symbol">{</a><a id="1376" href="NotionsOfDecidability.Complemented.html#1376" class="Bound">Y</a> <a id="1378" class="Symbol">:</a> <a id="1380" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1382" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1384" class="Symbol">}</a> <a id="1386" class="Symbol">→</a> <a id="1388" class="Symbol">(</a><a id="1389" href="NotionsOfDecidability.Complemented.html#1365" class="Bound">X</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="NotionsOfDecidability.Complemented.html#1376" class="Bound">Y</a><a id="1394" class="Symbol">)</a> <a id="1396" class="Symbol">→</a> <a id="1398" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1400" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1402" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1404" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1406" href="NotionsOfDecidability.Complemented.html#1342" class="Function">is-complemented-map</a> <a id="1426" href="NotionsOfDecidability.Complemented.html#1426" class="Bound">f</a> <a id="1428" class="Symbol">=</a> <a id="1430" href="Notation.General.html#838" class="Function">each-fiber-of</a> <a id="1444" href="NotionsOfDecidability.Complemented.html#1426" class="Bound">f</a> <a id="1446" href="MLTT.Negation.html#584" class="Function">is-decidable</a>

<a id="∘-complemented-map"></a><a id="1460" href="NotionsOfDecidability.Complemented.html#1460" class="Function">∘-complemented-map</a> <a id="1479" class="Symbol">:</a> <a id="1481" class="Symbol">{</a><a id="1482" href="NotionsOfDecidability.Complemented.html#1482" class="Bound">X</a> <a id="1484" class="Symbol">:</a> <a id="1486" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1488" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1490" class="Symbol">}</a> <a id="1492" class="Symbol">{</a><a id="1493" href="NotionsOfDecidability.Complemented.html#1493" class="Bound">Y</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1499" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1501" class="Symbol">}</a> <a id="1503" class="Symbol">{</a><a id="1504" href="NotionsOfDecidability.Complemented.html#1504" class="Bound">Z</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1510" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1512" class="Symbol">}</a> <a id="1514" class="Symbol">(</a><a id="1515" href="NotionsOfDecidability.Complemented.html#1515" class="Bound">f</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="NotionsOfDecidability.Complemented.html#1482" class="Bound">X</a> <a id="1521" class="Symbol">→</a> <a id="1523" href="NotionsOfDecidability.Complemented.html#1493" class="Bound">Y</a><a id="1524" class="Symbol">)</a> <a id="1526" class="Symbol">(</a><a id="1527" href="NotionsOfDecidability.Complemented.html#1527" class="Bound">g</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="NotionsOfDecidability.Complemented.html#1493" class="Bound">Y</a> <a id="1533" class="Symbol">→</a> <a id="1535" href="NotionsOfDecidability.Complemented.html#1504" class="Bound">Z</a><a id="1536" class="Symbol">)</a>
                   <a id="1557" class="Symbol">→</a> <a id="1559" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="1576" href="NotionsOfDecidability.Complemented.html#1527" class="Bound">g</a>
                   <a id="1597" class="Symbol">→</a> <a id="1599" href="NotionsOfDecidability.Complemented.html#1342" class="Function">is-complemented-map</a> <a id="1619" href="NotionsOfDecidability.Complemented.html#1527" class="Bound">g</a>
                   <a id="1640" class="Symbol">→</a> <a id="1642" href="NotionsOfDecidability.Complemented.html#1342" class="Function">is-complemented-map</a> <a id="1662" href="NotionsOfDecidability.Complemented.html#1515" class="Bound">f</a>
                   <a id="1683" class="Symbol">→</a> <a id="1685" href="NotionsOfDecidability.Complemented.html#1342" class="Function">is-complemented-map</a> <a id="1705" class="Symbol">(</a><a id="1706" href="NotionsOfDecidability.Complemented.html#1527" class="Bound">g</a> <a id="1708" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1710" href="NotionsOfDecidability.Complemented.html#1515" class="Bound">f</a><a id="1711" class="Symbol">)</a>
<a id="1713" href="NotionsOfDecidability.Complemented.html#1460" class="Function">∘-complemented-map</a> <a id="1732" href="NotionsOfDecidability.Complemented.html#1732" class="Bound">f</a> <a id="1734" href="NotionsOfDecidability.Complemented.html#1734" class="Bound">g</a> <a id="1736" href="NotionsOfDecidability.Complemented.html#1736" class="Bound">H</a> <a id="1738" href="NotionsOfDecidability.Complemented.html#1738" class="Bound">G</a> <a id="1740" href="NotionsOfDecidability.Complemented.html#1740" class="Bound">F</a> <a id="1742" href="NotionsOfDecidability.Complemented.html#1742" class="Bound">x</a> <a id="1744" class="Symbol">=</a> <a id="1746" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="1752" href="NotionsOfDecidability.Complemented.html#1795" class="Function">positive-case</a> <a id="1766" href="NotionsOfDecidability.Complemented.html#1978" class="Function">negative-case</a> <a id="1780" class="Symbol">(</a><a id="1781" href="NotionsOfDecidability.Complemented.html#1738" class="Bound">G</a> <a id="1783" href="NotionsOfDecidability.Complemented.html#1742" class="Bound">x</a><a id="1784" class="Symbol">)</a>
 <a id="1787" class="Keyword">where</a>
  <a id="1795" href="NotionsOfDecidability.Complemented.html#1795" class="Function">positive-case</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="Notation.General.html#398" class="Function">fiber</a> <a id="1817" href="NotionsOfDecidability.Complemented.html#1734" class="Bound">g</a> <a id="1819" href="NotionsOfDecidability.Complemented.html#1742" class="Bound">x</a> <a id="1821" class="Symbol">→</a> <a id="1823" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1836" class="Symbol">(</a><a id="1837" href="Notation.General.html#398" class="Function">fiber</a> <a id="1843" class="Symbol">(</a><a id="1844" href="NotionsOfDecidability.Complemented.html#1734" class="Bound">g</a> <a id="1846" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1848" href="NotionsOfDecidability.Complemented.html#1732" class="Bound">f</a><a id="1849" class="Symbol">)</a> <a id="1851" href="NotionsOfDecidability.Complemented.html#1742" class="Bound">x</a><a id="1852" class="Symbol">)</a>
  <a id="1856" href="NotionsOfDecidability.Complemented.html#1795" class="Function">positive-case</a> <a id="1870" class="Symbol">(</a><a id="1871" href="NotionsOfDecidability.Complemented.html#1871" class="Bound">y</a> <a id="1873" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1875" href="NotionsOfDecidability.Complemented.html#1875" class="Bound">q</a><a id="1876" class="Symbol">)</a> <a id="1878" class="Symbol">=</a>
   <a id="1883" href="NotionsOfDecidability.Decidable.html#8359" class="Function">decidable-↔</a>
    <a id="1899" class="Symbol">((λ</a> <a id="1903" class="Symbol">(</a><a id="1904" href="NotionsOfDecidability.Complemented.html#1904" class="Bound">x</a> <a id="1906" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1908" href="NotionsOfDecidability.Complemented.html#1908" class="Bound">p</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="NotionsOfDecidability.Complemented.html#1904" class="Bound">x</a> <a id="1915" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1917" class="Symbol">(</a><a id="1918" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1921" href="NotionsOfDecidability.Complemented.html#1734" class="Bound">g</a> <a id="1923" href="NotionsOfDecidability.Complemented.html#1908" class="Bound">p</a> <a id="1925" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1927" href="NotionsOfDecidability.Complemented.html#1875" class="Bound">q</a><a id="1928" class="Symbol">))</a> <a id="1931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1933" class="Symbol">(λ</a> <a id="1936" class="Symbol">(</a><a id="1937" href="NotionsOfDecidability.Complemented.html#1937" class="Bound">x</a> <a id="1939" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1941" href="NotionsOfDecidability.Complemented.html#1941" class="Bound">r</a><a id="1942" class="Symbol">)</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="NotionsOfDecidability.Complemented.html#1937" class="Bound">x</a> <a id="1948" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1950" href="NotionsOfDecidability.Complemented.html#1736" class="Bound">H</a> <a id="1952" class="Symbol">(</a><a id="1953" href="NotionsOfDecidability.Complemented.html#1941" class="Bound">r</a> <a id="1955" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1957" href="NotionsOfDecidability.Complemented.html#1875" class="Bound">q</a> <a id="1959" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1961" class="Symbol">)))</a>
    <a id="1969" class="Symbol">(</a><a id="1970" href="NotionsOfDecidability.Complemented.html#1740" class="Bound">F</a> <a id="1972" href="NotionsOfDecidability.Complemented.html#1871" class="Bound">y</a><a id="1973" class="Symbol">)</a>

  <a id="1978" href="NotionsOfDecidability.Complemented.html#1978" class="Function">negative-case</a> <a id="1992" class="Symbol">:</a> <a id="1994" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Notation.General.html#398" class="Function">fiber</a> <a id="2003" href="NotionsOfDecidability.Complemented.html#1734" class="Bound">g</a> <a id="2005" href="NotionsOfDecidability.Complemented.html#1742" class="Bound">x</a><a id="2006" class="Symbol">)</a> <a id="2008" class="Symbol">→</a> <a id="2010" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Notation.General.html#398" class="Function">fiber</a> <a id="2030" class="Symbol">(</a><a id="2031" href="NotionsOfDecidability.Complemented.html#1734" class="Bound">g</a> <a id="2033" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2035" href="NotionsOfDecidability.Complemented.html#1732" class="Bound">f</a><a id="2036" class="Symbol">)</a> <a id="2038" href="NotionsOfDecidability.Complemented.html#1742" class="Bound">x</a><a id="2039" class="Symbol">)</a>
  <a id="2043" href="NotionsOfDecidability.Complemented.html#1978" class="Function">negative-case</a> <a id="2057" href="NotionsOfDecidability.Complemented.html#2057" class="Bound">nu</a> <a id="2060" class="Symbol">=</a> <a id="2062" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2066" class="Symbol">(λ</a> <a id="2069" class="Symbol">(</a><a id="2070" href="NotionsOfDecidability.Complemented.html#2070" class="Bound">x</a> <a id="2072" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2074" href="NotionsOfDecidability.Complemented.html#2074" class="Bound">p</a><a id="2075" class="Symbol">)</a> <a id="2077" class="Symbol">→</a> <a id="2079" href="NotionsOfDecidability.Complemented.html#2057" class="Bound">nu</a> <a id="2082" class="Symbol">(</a><a id="2083" href="NotionsOfDecidability.Complemented.html#1732" class="Bound">f</a> <a id="2085" href="NotionsOfDecidability.Complemented.html#2070" class="Bound">x</a> <a id="2087" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2089" href="NotionsOfDecidability.Complemented.html#2074" class="Bound">p</a><a id="2090" class="Symbol">))</a>

<a id="2094" class="Markup">\end{code}</a><a id="2104" class="Background">
</a></pre></body></html>

==> anc/html/NotionsOfDecidability.Decidable.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>NotionsOfDecidability.Decidable</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 2011.

</a><a id="23" class="Markup">\begin{code}</a>

<a id="37" class="Symbol">{-#</a> <a id="41" class="Keyword">OPTIONS</a> <a id="49" class="Pragma">--safe</a> <a id="56" class="Pragma">--without-K</a> <a id="68" class="Symbol">#-}</a>

<a id="73" class="Keyword">module</a> <a id="80" href="NotionsOfDecidability.Decidable.html" class="Module">NotionsOfDecidability.Decidable</a> <a id="112" class="Keyword">where</a>

<a id="119" class="Keyword">open</a> <a id="124" class="Keyword">import</a> <a id="131" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="144" class="Keyword">open</a> <a id="149" class="Keyword">import</a> <a id="156" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a>
<a id="176" class="Keyword">open</a> <a id="181" class="Keyword">import</a> <a id="188" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="222" class="Keyword">open</a> <a id="227" class="Keyword">import</a> <a id="234" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="251" class="Keyword">open</a> <a id="256" class="Keyword">import</a> <a id="263" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="UF.Logic.html" class="Module">UF.Logic</a>

<a id="¬¬-elim"></a><a id="306" href="NotionsOfDecidability.Decidable.html#306" class="Function">¬¬-elim</a> <a id="314" class="Symbol">:</a> <a id="316" class="Symbol">{</a><a id="317" href="NotionsOfDecidability.Decidable.html#317" class="Bound">A</a> <a id="319" class="Symbol">:</a> <a id="321" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="323" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="325" class="Symbol">}</a> <a id="327" class="Symbol">→</a> <a id="329" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="342" href="NotionsOfDecidability.Decidable.html#317" class="Bound">A</a> <a id="344" class="Symbol">→</a> <a id="346" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="349" href="NotionsOfDecidability.Decidable.html#317" class="Bound">A</a> <a id="351" class="Symbol">→</a> <a id="353" href="NotionsOfDecidability.Decidable.html#317" class="Bound">A</a>
<a id="355" href="NotionsOfDecidability.Decidable.html#306" class="Function">¬¬-elim</a> <a id="363" class="Symbol">(</a><a id="364" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="368" href="NotionsOfDecidability.Decidable.html#368" class="Bound">a</a><a id="369" class="Symbol">)</a> <a id="371" href="NotionsOfDecidability.Decidable.html#371" class="Bound">f</a> <a id="373" class="Symbol">=</a> <a id="375" href="NotionsOfDecidability.Decidable.html#368" class="Bound">a</a>
<a id="377" href="NotionsOfDecidability.Decidable.html#306" class="Function">¬¬-elim</a> <a id="385" class="Symbol">(</a><a id="386" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="390" href="NotionsOfDecidability.Decidable.html#390" class="Bound">g</a><a id="391" class="Symbol">)</a> <a id="393" href="NotionsOfDecidability.Decidable.html#393" class="Bound">f</a> <a id="395" class="Symbol">=</a> <a id="397" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="403" class="Symbol">(</a><a id="404" href="NotionsOfDecidability.Decidable.html#393" class="Bound">f</a> <a id="406" href="NotionsOfDecidability.Decidable.html#390" class="Bound">g</a><a id="407" class="Symbol">)</a>

<a id="map-decidable"></a><a id="410" href="NotionsOfDecidability.Decidable.html#410" class="Function">map-decidable</a> <a id="424" class="Symbol">:</a> <a id="426" class="Symbol">{</a><a id="427" href="NotionsOfDecidability.Decidable.html#427" class="Bound">A</a> <a id="429" class="Symbol">:</a> <a id="431" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="433" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="435" class="Symbol">}</a> <a id="437" class="Symbol">{</a><a id="438" href="NotionsOfDecidability.Decidable.html#438" class="Bound">B</a> <a id="440" class="Symbol">:</a> <a id="442" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="444" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="446" class="Symbol">}</a>
              <a id="462" class="Symbol">→</a> <a id="464" class="Symbol">(</a><a id="465" href="NotionsOfDecidability.Decidable.html#427" class="Bound">A</a> <a id="467" class="Symbol">→</a> <a id="469" href="NotionsOfDecidability.Decidable.html#438" class="Bound">B</a><a id="470" class="Symbol">)</a>
              <a id="486" class="Symbol">→</a> <a id="488" class="Symbol">(</a><a id="489" href="NotionsOfDecidability.Decidable.html#438" class="Bound">B</a> <a id="491" class="Symbol">→</a> <a id="493" href="NotionsOfDecidability.Decidable.html#427" class="Bound">A</a><a id="494" class="Symbol">)</a>
              <a id="510" class="Symbol">→</a> <a id="512" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="525" href="NotionsOfDecidability.Decidable.html#427" class="Bound">A</a>
              <a id="541" class="Symbol">→</a> <a id="543" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="556" href="NotionsOfDecidability.Decidable.html#438" class="Bound">B</a>
<a id="558" href="NotionsOfDecidability.Decidable.html#410" class="Function">map-decidable</a> <a id="572" href="NotionsOfDecidability.Decidable.html#572" class="Bound">f</a> <a id="574" href="NotionsOfDecidability.Decidable.html#574" class="Bound">g</a> <a id="576" class="Symbol">(</a><a id="577" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="581" href="NotionsOfDecidability.Decidable.html#581" class="Bound">x</a><a id="582" class="Symbol">)</a> <a id="584" class="Symbol">=</a> <a id="586" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="590" class="Symbol">(</a><a id="591" href="NotionsOfDecidability.Decidable.html#572" class="Bound">f</a> <a id="593" href="NotionsOfDecidability.Decidable.html#581" class="Bound">x</a><a id="594" class="Symbol">)</a>
<a id="596" href="NotionsOfDecidability.Decidable.html#410" class="Function">map-decidable</a> <a id="610" href="NotionsOfDecidability.Decidable.html#610" class="Bound">f</a> <a id="612" href="NotionsOfDecidability.Decidable.html#612" class="Bound">g</a> <a id="614" class="Symbol">(</a><a id="615" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="619" href="NotionsOfDecidability.Decidable.html#619" class="Bound">h</a><a id="620" class="Symbol">)</a> <a id="622" class="Symbol">=</a> <a id="624" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="628" class="Symbol">(λ</a> <a id="631" href="NotionsOfDecidability.Decidable.html#631" class="Bound">y</a> <a id="633" class="Symbol">→</a> <a id="635" href="NotionsOfDecidability.Decidable.html#619" class="Bound">h</a> <a id="637" class="Symbol">(</a><a id="638" href="NotionsOfDecidability.Decidable.html#612" class="Bound">g</a> <a id="640" href="NotionsOfDecidability.Decidable.html#631" class="Bound">y</a><a id="641" class="Symbol">))</a>

<a id="map-decidable-↔"></a><a id="645" href="NotionsOfDecidability.Decidable.html#645" class="Function">map-decidable-↔</a> <a id="661" class="Symbol">:</a> <a id="663" class="Symbol">{</a><a id="664" href="NotionsOfDecidability.Decidable.html#664" class="Bound">A</a> <a id="666" class="Symbol">:</a> <a id="668" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="670" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="672" class="Symbol">}</a> <a id="674" class="Symbol">{</a><a id="675" href="NotionsOfDecidability.Decidable.html#675" class="Bound">B</a> <a id="677" class="Symbol">:</a> <a id="679" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="681" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="683" class="Symbol">}</a>
                <a id="701" class="Symbol">→</a> <a id="703" class="Symbol">(</a><a id="704" href="NotionsOfDecidability.Decidable.html#664" class="Bound">A</a> <a id="706" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="708" href="NotionsOfDecidability.Decidable.html#675" class="Bound">B</a><a id="709" class="Symbol">)</a>
                <a id="727" class="Symbol">→</a> <a id="729" class="Symbol">(</a><a id="730" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="743" href="NotionsOfDecidability.Decidable.html#664" class="Bound">A</a> <a id="745" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="747" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="760" href="NotionsOfDecidability.Decidable.html#675" class="Bound">B</a><a id="761" class="Symbol">)</a>
<a id="763" href="NotionsOfDecidability.Decidable.html#645" class="Function">map-decidable-↔</a> <a id="779" class="Symbol">(</a><a id="780" href="NotionsOfDecidability.Decidable.html#780" class="Bound">f</a> <a id="782" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="784" href="NotionsOfDecidability.Decidable.html#784" class="Bound">g</a><a id="785" class="Symbol">)</a> <a id="787" class="Symbol">=</a> <a id="789" href="NotionsOfDecidability.Decidable.html#410" class="Function">map-decidable</a> <a id="803" href="NotionsOfDecidability.Decidable.html#780" class="Bound">f</a> <a id="805" href="NotionsOfDecidability.Decidable.html#784" class="Bound">g</a> <a id="807" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                          <a id="835" href="NotionsOfDecidability.Decidable.html#410" class="Function">map-decidable</a> <a id="849" href="NotionsOfDecidability.Decidable.html#784" class="Bound">g</a> <a id="851" href="NotionsOfDecidability.Decidable.html#780" class="Bound">f</a>

<a id="decidability-is-closed-under-≃"></a><a id="854" href="NotionsOfDecidability.Decidable.html#854" class="Function">decidability-is-closed-under-≃</a> <a id="885" class="Symbol">:</a> <a id="887" class="Symbol">{</a><a id="888" href="NotionsOfDecidability.Decidable.html#888" class="Bound">A</a> <a id="890" class="Symbol">:</a> <a id="892" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="894" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="896" class="Symbol">}</a> <a id="898" class="Symbol">{</a><a id="899" href="NotionsOfDecidability.Decidable.html#899" class="Bound">B</a> <a id="901" class="Symbol">:</a> <a id="903" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="905" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="907" class="Symbol">}</a>
                               <a id="940" class="Symbol">→</a> <a id="942" class="Symbol">(</a><a id="943" href="NotionsOfDecidability.Decidable.html#888" class="Bound">A</a> <a id="945" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="947" href="NotionsOfDecidability.Decidable.html#899" class="Bound">B</a><a id="948" class="Symbol">)</a>
                               <a id="981" class="Symbol">→</a> <a id="983" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="996" href="NotionsOfDecidability.Decidable.html#888" class="Bound">A</a>
                               <a id="1029" class="Symbol">→</a> <a id="1031" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1044" href="NotionsOfDecidability.Decidable.html#899" class="Bound">B</a>
<a id="1046" href="NotionsOfDecidability.Decidable.html#854" class="Function">decidability-is-closed-under-≃</a> <a id="1077" class="Symbol">(</a><a id="1078" href="NotionsOfDecidability.Decidable.html#1078" class="Bound">f</a> <a id="1080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1082" href="NotionsOfDecidability.Decidable.html#1082" class="Bound">e</a><a id="1083" class="Symbol">)</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="NotionsOfDecidability.Decidable.html#410" class="Function">map-decidable</a> <a id="1101" href="NotionsOfDecidability.Decidable.html#1078" class="Bound">f</a> <a id="1103" class="Symbol">(</a><a id="1104" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="1112" href="NotionsOfDecidability.Decidable.html#1078" class="Bound">f</a> <a id="1114" href="NotionsOfDecidability.Decidable.html#1082" class="Bound">e</a><a id="1115" class="Symbol">)</a>

<a id="map-decidable&#39;"></a><a id="1118" href="NotionsOfDecidability.Decidable.html#1118" class="Function">map-decidable&#39;</a> <a id="1133" class="Symbol">:</a> <a id="1135" class="Symbol">{</a><a id="1136" href="NotionsOfDecidability.Decidable.html#1136" class="Bound">A</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1142" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1144" class="Symbol">}</a> <a id="1146" class="Symbol">{</a><a id="1147" href="NotionsOfDecidability.Decidable.html#1147" class="Bound">B</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1153" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1155" class="Symbol">}</a>
               <a id="1172" class="Symbol">→</a> <a id="1174" class="Symbol">(</a><a id="1175" href="NotionsOfDecidability.Decidable.html#1136" class="Bound">A</a> <a id="1177" class="Symbol">→</a> <a id="1179" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1181" href="NotionsOfDecidability.Decidable.html#1147" class="Bound">B</a><a id="1182" class="Symbol">)</a>
               <a id="1199" class="Symbol">→</a> <a id="1201" class="Symbol">(</a><a id="1202" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1204" href="NotionsOfDecidability.Decidable.html#1136" class="Bound">A</a> <a id="1206" class="Symbol">→</a> <a id="1208" href="NotionsOfDecidability.Decidable.html#1147" class="Bound">B</a><a id="1209" class="Symbol">)</a>
               <a id="1226" class="Symbol">→</a> <a id="1228" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1241" href="NotionsOfDecidability.Decidable.html#1136" class="Bound">A</a>
               <a id="1258" class="Symbol">→</a> <a id="1260" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1273" href="NotionsOfDecidability.Decidable.html#1147" class="Bound">B</a>
<a id="1275" href="NotionsOfDecidability.Decidable.html#1118" class="Function">map-decidable&#39;</a> <a id="1290" href="NotionsOfDecidability.Decidable.html#1290" class="Bound">f</a> <a id="1292" href="NotionsOfDecidability.Decidable.html#1292" class="Bound">g</a> <a id="1294" class="Symbol">(</a><a id="1295" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1299" href="NotionsOfDecidability.Decidable.html#1299" class="Bound">x</a><a id="1300" class="Symbol">)</a> <a id="1302" class="Symbol">=</a> <a id="1304" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1308" class="Symbol">(</a><a id="1309" href="NotionsOfDecidability.Decidable.html#1290" class="Bound">f</a> <a id="1311" href="NotionsOfDecidability.Decidable.html#1299" class="Bound">x</a><a id="1312" class="Symbol">)</a>
<a id="1314" href="NotionsOfDecidability.Decidable.html#1118" class="Function">map-decidable&#39;</a> <a id="1329" href="NotionsOfDecidability.Decidable.html#1329" class="Bound">f</a> <a id="1331" href="NotionsOfDecidability.Decidable.html#1331" class="Bound">g</a> <a id="1333" class="Symbol">(</a><a id="1334" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1338" href="NotionsOfDecidability.Decidable.html#1338" class="Bound">h</a><a id="1339" class="Symbol">)</a> <a id="1341" class="Symbol">=</a> <a id="1343" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1347" class="Symbol">(</a><a id="1348" href="NotionsOfDecidability.Decidable.html#1331" class="Bound">g</a> <a id="1350" href="NotionsOfDecidability.Decidable.html#1338" class="Bound">h</a><a id="1351" class="Symbol">)</a>

<a id="empty-is-decidable"></a><a id="1354" href="NotionsOfDecidability.Decidable.html#1354" class="Function">empty-is-decidable</a> <a id="1373" class="Symbol">:</a> <a id="1375" class="Symbol">{</a><a id="1376" href="NotionsOfDecidability.Decidable.html#1376" class="Bound">X</a> <a id="1378" class="Symbol">:</a> <a id="1380" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1382" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1384" class="Symbol">}</a> <a id="1386" class="Symbol">→</a> <a id="1388" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="1397" href="NotionsOfDecidability.Decidable.html#1376" class="Bound">X</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1414" href="NotionsOfDecidability.Decidable.html#1376" class="Bound">X</a>
<a id="1416" href="NotionsOfDecidability.Decidable.html#1354" class="Function">empty-is-decidable</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a>

<a id="𝟘-is-decidable"></a><a id="1442" href="NotionsOfDecidability.Decidable.html#1442" class="Function">𝟘-is-decidable</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1472" class="Symbol">(</a><a id="1473" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="1475" class="Symbol">{</a><a id="1476" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1477" class="Symbol">})</a>
<a id="1480" href="NotionsOfDecidability.Decidable.html#1442" class="Function">𝟘-is-decidable</a> <a id="1495" class="Symbol">=</a> <a id="1497" href="NotionsOfDecidability.Decidable.html#1354" class="Function">empty-is-decidable</a> <a id="1516" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

<a id="pointed-is-decidable"></a><a id="1524" href="NotionsOfDecidability.Decidable.html#1524" class="Function">pointed-is-decidable</a> <a id="1545" class="Symbol">:</a> <a id="1547" class="Symbol">{</a><a id="1548" href="NotionsOfDecidability.Decidable.html#1548" class="Bound">X</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1554" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1556" class="Symbol">}</a> <a id="1558" class="Symbol">→</a> <a id="1560" href="NotionsOfDecidability.Decidable.html#1548" class="Bound">X</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1577" href="NotionsOfDecidability.Decidable.html#1548" class="Bound">X</a>
<a id="1579" href="NotionsOfDecidability.Decidable.html#1524" class="Function">pointed-is-decidable</a> <a id="1600" class="Symbol">=</a> <a id="1602" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>

<a id="𝟙-is-decidable"></a><a id="1607" href="NotionsOfDecidability.Decidable.html#1607" class="Function">𝟙-is-decidable</a> <a id="1622" class="Symbol">:</a> <a id="1624" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1637" class="Symbol">(</a><a id="1638" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1640" class="Symbol">{</a><a id="1641" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1642" class="Symbol">})</a>
<a id="1645" href="NotionsOfDecidability.Decidable.html#1607" class="Function">𝟙-is-decidable</a> <a id="1660" class="Symbol">=</a> <a id="1662" href="NotionsOfDecidability.Decidable.html#1524" class="Function">pointed-is-decidable</a> <a id="1683" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="equivs-are-decidable"></a><a id="1686" href="NotionsOfDecidability.Decidable.html#1686" class="Function">equivs-are-decidable</a> <a id="1707" class="Symbol">:</a> <a id="1709" class="Symbol">{</a><a id="1710" href="NotionsOfDecidability.Decidable.html#1710" class="Bound">X</a> <a id="1712" class="Symbol">:</a> <a id="1714" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1716" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1718" class="Symbol">}</a> <a id="1720" class="Symbol">{</a><a id="1721" href="NotionsOfDecidability.Decidable.html#1721" class="Bound">Y</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1727" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1729" class="Symbol">}</a> <a id="1731" class="Symbol">(</a><a id="1732" href="NotionsOfDecidability.Decidable.html#1732" class="Bound">𝕗</a> <a id="1734" class="Symbol">:</a> <a id="1736" href="NotionsOfDecidability.Decidable.html#1710" class="Bound">X</a> <a id="1738" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1740" href="NotionsOfDecidability.Decidable.html#1721" class="Bound">Y</a><a id="1741" class="Symbol">)</a>
                     <a id="1764" class="Symbol">→</a> <a id="1766" href="Notation.General.html#838" class="Function">each-fiber-of</a> <a id="1780" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="1782" href="NotionsOfDecidability.Decidable.html#1732" class="Bound">𝕗</a> <a id="1784" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="1786" href="MLTT.Negation.html#584" class="Function">is-decidable</a>
<a id="1799" href="NotionsOfDecidability.Decidable.html#1686" class="Function">equivs-are-decidable</a> <a id="1820" href="NotionsOfDecidability.Decidable.html#1820" class="Bound">𝕗</a> <a id="1822" href="NotionsOfDecidability.Decidable.html#1822" class="Bound">y</a> <a id="1824" class="Symbol">=</a> <a id="1826" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1830" class="Symbol">(</a><a id="1831" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="1833" href="NotionsOfDecidability.Decidable.html#1820" class="Bound">𝕗</a> <a id="1835" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="1839" href="NotionsOfDecidability.Decidable.html#1822" class="Bound">y</a> <a id="1841" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1843" href="UF.Equiv.html#7023" class="Function">inverses-are-sections&#39;</a> <a id="1866" href="NotionsOfDecidability.Decidable.html#1820" class="Bound">𝕗</a> <a id="1868" href="NotionsOfDecidability.Decidable.html#1822" class="Bound">y</a><a id="1869" class="Symbol">)</a>

<a id="id-is-decidable"></a><a id="1872" href="NotionsOfDecidability.Decidable.html#1872" class="Function">id-is-decidable</a> <a id="1888" class="Symbol">:</a> <a id="1890" class="Symbol">{</a><a id="1891" href="NotionsOfDecidability.Decidable.html#1891" class="Bound">X</a> <a id="1893" class="Symbol">:</a> <a id="1895" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1897" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1899" class="Symbol">}</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="Notation.General.html#838" class="Function">each-fiber-of</a> <a id="1917" class="Symbol">(</a><a id="1918" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1921" class="Symbol">{</a><a id="1922" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1923" class="Symbol">}</a> <a id="1925" class="Symbol">{</a><a id="1926" href="NotionsOfDecidability.Decidable.html#1891" class="Bound">X</a><a id="1927" class="Symbol">})</a> <a id="1930" href="MLTT.Negation.html#584" class="Function">is-decidable</a>
<a id="1943" href="NotionsOfDecidability.Decidable.html#1872" class="Function">id-is-decidable</a> <a id="1959" href="NotionsOfDecidability.Decidable.html#1959" class="Bound">x</a> <a id="1961" class="Symbol">=</a> <a id="1963" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1967" class="Symbol">(</a><a id="1968" href="NotionsOfDecidability.Decidable.html#1959" class="Bound">x</a> <a id="1970" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1972" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1976" class="Symbol">)</a>

<a id="decidable-closed-under-Σ"></a><a id="1979" href="NotionsOfDecidability.Decidable.html#1979" class="Function">decidable-closed-under-Σ</a> <a id="2004" class="Symbol">:</a> <a id="2006" class="Symbol">{</a><a id="2007" href="NotionsOfDecidability.Decidable.html#2007" class="Bound">X</a> <a id="2009" class="Symbol">:</a> <a id="2011" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2013" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2015" class="Symbol">}</a> <a id="2017" class="Symbol">{</a><a id="2018" href="NotionsOfDecidability.Decidable.html#2018" class="Bound">Y</a> <a id="2020" class="Symbol">:</a> <a id="2022" href="NotionsOfDecidability.Decidable.html#2007" class="Bound">X</a> <a id="2024" class="Symbol">→</a> <a id="2026" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2028" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2030" class="Symbol">}</a>
                         <a id="2057" class="Symbol">→</a> <a id="2059" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2067" href="NotionsOfDecidability.Decidable.html#2007" class="Bound">X</a>
                         <a id="2094" class="Symbol">→</a> <a id="2096" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2109" href="NotionsOfDecidability.Decidable.html#2007" class="Bound">X</a>
                         <a id="2136" class="Symbol">→</a> <a id="2138" class="Symbol">((</a><a id="2140" href="NotionsOfDecidability.Decidable.html#2140" class="Bound">x</a> <a id="2142" class="Symbol">:</a> <a id="2144" href="NotionsOfDecidability.Decidable.html#2007" class="Bound">X</a><a id="2145" class="Symbol">)</a> <a id="2147" class="Symbol">→</a> <a id="2149" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2162" class="Symbol">(</a><a id="2163" href="NotionsOfDecidability.Decidable.html#2018" class="Bound">Y</a> <a id="2165" href="NotionsOfDecidability.Decidable.html#2140" class="Bound">x</a><a id="2166" class="Symbol">))</a>
                         <a id="2194" class="Symbol">→</a> <a id="2196" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2209" class="Symbol">(</a><a id="2210" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2212" href="NotionsOfDecidability.Decidable.html#2018" class="Bound">Y</a><a id="2213" class="Symbol">)</a>
<a id="2215" href="NotionsOfDecidability.Decidable.html#1979" class="Function">decidable-closed-under-Σ</a> <a id="2240" class="Symbol">{</a><a id="2241" href="NotionsOfDecidability.Decidable.html#2241" class="Bound">𝓤</a><a id="2242" class="Symbol">}</a> <a id="2244" class="Symbol">{</a><a id="2245" href="NotionsOfDecidability.Decidable.html#2245" class="Bound">𝓥</a><a id="2246" class="Symbol">}</a> <a id="2248" class="Symbol">{</a><a id="2249" href="NotionsOfDecidability.Decidable.html#2249" class="Bound">X</a><a id="2250" class="Symbol">}</a> <a id="2252" class="Symbol">{</a><a id="2253" href="NotionsOfDecidability.Decidable.html#2253" class="Bound">Y</a><a id="2254" class="Symbol">}</a> <a id="2256" href="NotionsOfDecidability.Decidable.html#2256" class="Bound">isp</a> <a id="2260" href="NotionsOfDecidability.Decidable.html#2260" class="Bound">d</a> <a id="2262" href="NotionsOfDecidability.Decidable.html#2262" class="Bound">e</a> <a id="2264" class="Symbol">=</a> <a id="2266" href="NotionsOfDecidability.Decidable.html#2279" class="Function">g</a> <a id="2268" href="NotionsOfDecidability.Decidable.html#2260" class="Bound">d</a>
 <a id="2271" class="Keyword">where</a>
  <a id="2279" href="NotionsOfDecidability.Decidable.html#2279" class="Function">g</a> <a id="2281" class="Symbol">:</a> <a id="2283" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2296" href="NotionsOfDecidability.Decidable.html#2249" class="Bound">X</a> <a id="2298" class="Symbol">→</a> <a id="2300" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2313" class="Symbol">(</a><a id="2314" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2316" href="NotionsOfDecidability.Decidable.html#2253" class="Bound">Y</a><a id="2317" class="Symbol">)</a>
  <a id="2321" href="NotionsOfDecidability.Decidable.html#2279" class="Function">g</a> <a id="2323" class="Symbol">(</a><a id="2324" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2328" href="NotionsOfDecidability.Decidable.html#2328" class="Bound">x</a><a id="2329" class="Symbol">)</a> <a id="2331" class="Symbol">=</a> <a id="2333" href="NotionsOfDecidability.Decidable.html#2415" class="Function">h</a> <a id="2335" class="Symbol">(</a><a id="2336" href="NotionsOfDecidability.Decidable.html#2262" class="Bound">e</a> <a id="2338" href="NotionsOfDecidability.Decidable.html#2328" class="Bound">x</a><a id="2339" class="Symbol">)</a>
   <a id="2344" class="Keyword">where</a>
    <a id="2354" href="NotionsOfDecidability.Decidable.html#2354" class="Function">φ</a> <a id="2356" class="Symbol">:</a> <a id="2358" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2360" href="NotionsOfDecidability.Decidable.html#2253" class="Bound">Y</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="NotionsOfDecidability.Decidable.html#2253" class="Bound">Y</a> <a id="2366" href="NotionsOfDecidability.Decidable.html#2328" class="Bound">x</a>
    <a id="2372" href="NotionsOfDecidability.Decidable.html#2354" class="Function">φ</a> <a id="2374" class="Symbol">(</a><a id="2375" href="NotionsOfDecidability.Decidable.html#2375" class="Bound">x&#39;</a> <a id="2378" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2380" href="NotionsOfDecidability.Decidable.html#2380" class="Bound">y</a><a id="2381" class="Symbol">)</a> <a id="2383" class="Symbol">=</a> <a id="2385" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2395" href="NotionsOfDecidability.Decidable.html#2253" class="Bound">Y</a> <a id="2397" class="Symbol">(</a><a id="2398" href="NotionsOfDecidability.Decidable.html#2256" class="Bound">isp</a> <a id="2402" href="NotionsOfDecidability.Decidable.html#2375" class="Bound">x&#39;</a> <a id="2405" href="NotionsOfDecidability.Decidable.html#2328" class="Bound">x</a><a id="2406" class="Symbol">)</a> <a id="2408" href="NotionsOfDecidability.Decidable.html#2380" class="Bound">y</a>

    <a id="2415" href="NotionsOfDecidability.Decidable.html#2415" class="Function">h</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="MLTT.Negation.html#584" class="Function">is-decidable</a><a id="2431" class="Symbol">(</a><a id="2432" href="NotionsOfDecidability.Decidable.html#2253" class="Bound">Y</a> <a id="2434" href="NotionsOfDecidability.Decidable.html#2328" class="Bound">x</a><a id="2435" class="Symbol">)</a> <a id="2437" class="Symbol">→</a> <a id="2439" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2452" class="Symbol">(</a><a id="2453" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2455" href="NotionsOfDecidability.Decidable.html#2253" class="Bound">Y</a><a id="2456" class="Symbol">)</a>
    <a id="2462" href="NotionsOfDecidability.Decidable.html#2415" class="Function">h</a> <a id="2464" class="Symbol">(</a><a id="2465" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2469" href="NotionsOfDecidability.Decidable.html#2469" class="Bound">y</a><a id="2470" class="Symbol">)</a> <a id="2472" class="Symbol">=</a> <a id="2474" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2478" class="Symbol">(</a><a id="2479" href="NotionsOfDecidability.Decidable.html#2328" class="Bound">x</a> <a id="2481" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2483" href="NotionsOfDecidability.Decidable.html#2469" class="Bound">y</a><a id="2484" class="Symbol">)</a>
    <a id="2490" href="NotionsOfDecidability.Decidable.html#2415" class="Function">h</a> <a id="2492" class="Symbol">(</a><a id="2493" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2497" href="NotionsOfDecidability.Decidable.html#2497" class="Bound">v</a><a id="2498" class="Symbol">)</a> <a id="2500" class="Symbol">=</a> <a id="2502" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2506" class="Symbol">(</a><a id="2507" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="2522" href="NotionsOfDecidability.Decidable.html#2354" class="Function">φ</a> <a id="2524" href="NotionsOfDecidability.Decidable.html#2497" class="Bound">v</a><a id="2525" class="Symbol">)</a>

  <a id="2530" href="NotionsOfDecidability.Decidable.html#2279" class="Function">g</a> <a id="2532" class="Symbol">(</a><a id="2533" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2537" href="NotionsOfDecidability.Decidable.html#2537" class="Bound">u</a><a id="2538" class="Symbol">)</a> <a id="2540" class="Symbol">=</a> <a id="2542" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2546" class="Symbol">(</a><a id="2547" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="2562" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2566" href="NotionsOfDecidability.Decidable.html#2537" class="Bound">u</a><a id="2567" class="Symbol">)</a>

<a id="×-preserves-decidability"></a><a id="2570" href="NotionsOfDecidability.Decidable.html#2570" class="Function">×-preserves-decidability</a> <a id="2595" class="Symbol">:</a> <a id="2597" class="Symbol">{</a><a id="2598" href="NotionsOfDecidability.Decidable.html#2598" class="Bound">A</a> <a id="2600" class="Symbol">:</a> <a id="2602" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2604" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2606" class="Symbol">}</a> <a id="2608" class="Symbol">{</a><a id="2609" href="NotionsOfDecidability.Decidable.html#2609" class="Bound">B</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2615" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2617" class="Symbol">}</a>
                         <a id="2644" class="Symbol">→</a> <a id="2646" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2659" href="NotionsOfDecidability.Decidable.html#2598" class="Bound">A</a>
                         <a id="2686" class="Symbol">→</a> <a id="2688" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2701" href="NotionsOfDecidability.Decidable.html#2609" class="Bound">B</a>
                         <a id="2728" class="Symbol">→</a> <a id="2730" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2743" class="Symbol">(</a><a id="2744" href="NotionsOfDecidability.Decidable.html#2598" class="Bound">A</a> <a id="2746" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2748" href="NotionsOfDecidability.Decidable.html#2609" class="Bound">B</a><a id="2749" class="Symbol">)</a>
<a id="2751" href="NotionsOfDecidability.Decidable.html#2570" class="Function">×-preserves-decidability</a> <a id="2776" class="Symbol">(</a><a id="2777" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2781" href="NotionsOfDecidability.Decidable.html#2781" class="Bound">a</a><a id="2782" class="Symbol">)</a> <a id="2784" class="Symbol">(</a><a id="2785" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2789" href="NotionsOfDecidability.Decidable.html#2789" class="Bound">b</a><a id="2790" class="Symbol">)</a> <a id="2792" class="Symbol">=</a> <a id="2794" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2798" class="Symbol">(</a><a id="2799" href="NotionsOfDecidability.Decidable.html#2781" class="Bound">a</a> <a id="2801" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2803" href="NotionsOfDecidability.Decidable.html#2789" class="Bound">b</a><a id="2804" class="Symbol">)</a>
<a id="2806" href="NotionsOfDecidability.Decidable.html#2570" class="Function">×-preserves-decidability</a> <a id="2831" class="Symbol">(</a><a id="2832" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2836" href="NotionsOfDecidability.Decidable.html#2836" class="Bound">a</a><a id="2837" class="Symbol">)</a> <a id="2839" class="Symbol">(</a><a id="2840" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2844" href="NotionsOfDecidability.Decidable.html#2844" class="Bound">v</a><a id="2845" class="Symbol">)</a> <a id="2847" class="Symbol">=</a> <a id="2849" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2853" class="Symbol">(λ</a> <a id="2856" href="NotionsOfDecidability.Decidable.html#2856" class="Bound">c</a> <a id="2858" class="Symbol">→</a> <a id="2860" href="NotionsOfDecidability.Decidable.html#2844" class="Bound">v</a> <a id="2862" class="Symbol">(</a><a id="2863" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2867" href="NotionsOfDecidability.Decidable.html#2856" class="Bound">c</a><a id="2868" class="Symbol">))</a>
<a id="2871" href="NotionsOfDecidability.Decidable.html#2570" class="Function">×-preserves-decidability</a> <a id="2896" class="Symbol">(</a><a id="2897" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2901" href="NotionsOfDecidability.Decidable.html#2901" class="Bound">u</a><a id="2902" class="Symbol">)</a> <a id="2904" class="Symbol">_</a>       <a id="2912" class="Symbol">=</a> <a id="2914" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2918" class="Symbol">(λ</a> <a id="2921" href="NotionsOfDecidability.Decidable.html#2921" class="Bound">c</a> <a id="2923" class="Symbol">→</a> <a id="2925" href="NotionsOfDecidability.Decidable.html#2901" class="Bound">u</a> <a id="2927" class="Symbol">(</a><a id="2928" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2932" href="NotionsOfDecidability.Decidable.html#2921" class="Bound">c</a><a id="2933" class="Symbol">))</a>


<a id="+-preserves-decidability"></a><a id="2938" href="NotionsOfDecidability.Decidable.html#2938" class="Function">+-preserves-decidability</a> <a id="2963" class="Symbol">:</a> <a id="2965" class="Symbol">{</a><a id="2966" href="NotionsOfDecidability.Decidable.html#2966" class="Bound">A</a> <a id="2968" class="Symbol">:</a> <a id="2970" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2972" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2974" class="Symbol">}</a> <a id="2976" class="Symbol">{</a><a id="2977" href="NotionsOfDecidability.Decidable.html#2977" class="Bound">B</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2983" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2985" class="Symbol">}</a>
                         <a id="3012" class="Symbol">→</a> <a id="3014" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3027" href="NotionsOfDecidability.Decidable.html#2966" class="Bound">A</a>
                         <a id="3054" class="Symbol">→</a> <a id="3056" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3069" href="NotionsOfDecidability.Decidable.html#2977" class="Bound">B</a>
                         <a id="3096" class="Symbol">→</a> <a id="3098" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3111" class="Symbol">(</a><a id="3112" href="NotionsOfDecidability.Decidable.html#2966" class="Bound">A</a> <a id="3114" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3116" href="NotionsOfDecidability.Decidable.html#2977" class="Bound">B</a><a id="3117" class="Symbol">)</a>
<a id="3119" href="NotionsOfDecidability.Decidable.html#2938" class="Function">+-preserves-decidability</a> <a id="3144" class="Symbol">(</a><a id="3145" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3149" href="NotionsOfDecidability.Decidable.html#3149" class="Bound">a</a><a id="3150" class="Symbol">)</a> <a id="3152" class="Symbol">_</a>       <a id="3160" class="Symbol">=</a> <a id="3162" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3166" class="Symbol">(</a><a id="3167" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3171" href="NotionsOfDecidability.Decidable.html#3149" class="Bound">a</a><a id="3172" class="Symbol">)</a>
<a id="3174" href="NotionsOfDecidability.Decidable.html#2938" class="Function">+-preserves-decidability</a> <a id="3199" class="Symbol">(</a><a id="3200" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3204" href="NotionsOfDecidability.Decidable.html#3204" class="Bound">u</a><a id="3205" class="Symbol">)</a> <a id="3207" class="Symbol">(</a><a id="3208" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3212" href="NotionsOfDecidability.Decidable.html#3212" class="Bound">b</a><a id="3213" class="Symbol">)</a> <a id="3215" class="Symbol">=</a> <a id="3217" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3221" class="Symbol">(</a><a id="3222" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3226" href="NotionsOfDecidability.Decidable.html#3212" class="Bound">b</a><a id="3227" class="Symbol">)</a>
<a id="3229" href="NotionsOfDecidability.Decidable.html#2938" class="Function">+-preserves-decidability</a> <a id="3254" class="Symbol">(</a><a id="3255" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3259" href="NotionsOfDecidability.Decidable.html#3259" class="Bound">u</a><a id="3260" class="Symbol">)</a> <a id="3262" class="Symbol">(</a><a id="3263" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3267" href="NotionsOfDecidability.Decidable.html#3267" class="Bound">v</a><a id="3268" class="Symbol">)</a> <a id="3270" class="Symbol">=</a> <a id="3272" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3276" class="Symbol">(</a><a id="3277" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="3283" href="NotionsOfDecidability.Decidable.html#3259" class="Bound">u</a> <a id="3285" href="NotionsOfDecidability.Decidable.html#3267" class="Bound">v</a><a id="3286" class="Symbol">)</a>

<a id="3289" class="Markup">\end{code}</a><a id="3299" class="Background">

The following was added by Ayberk Tosun on 2024-05-28.

</a><a id="3357" class="Markup">\begin{code}</a>

<a id="3371" class="Keyword">module</a> <a id="3378" href="NotionsOfDecidability.Decidable.html#3378" class="Module">_</a> <a id="3380" class="Symbol">(</a><a id="3381" href="NotionsOfDecidability.Decidable.html#3381" class="Bound">pt</a> <a id="3384" class="Symbol">:</a> <a id="3386" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="3417" class="Symbol">)</a> <a id="3419" class="Keyword">where</a>

 <a id="3427" class="Keyword">open</a> <a id="3432" href="UF.Logic.html#6539" class="Module">Disjunction</a> <a id="3444" href="NotionsOfDecidability.Decidable.html#3381" class="Bound">pt</a>
 <a id="3448" class="Keyword">open</a> <a id="3453" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="3477" href="NotionsOfDecidability.Decidable.html#3381" class="Bound">pt</a> <a id="3480" class="Keyword">using</a> <a id="3486" class="Symbol">(</a><a id="3487" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a><a id="3490" class="Symbol">;</a> <a id="3492" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a><a id="3498" class="Symbol">)</a>

 <a id="3502" href="NotionsOfDecidability.Decidable.html#3502" class="Function">∨-preserves-decidability</a> <a id="3527" class="Symbol">:</a> <a id="3529" class="Symbol">(</a><a id="3530" href="NotionsOfDecidability.Decidable.html#3530" class="Bound">P</a> <a id="3532" class="Symbol">:</a> <a id="3534" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3536" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3537" class="Symbol">)</a> <a id="3539" class="Symbol">(</a><a id="3540" href="NotionsOfDecidability.Decidable.html#3540" class="Bound">Q</a> <a id="3542" class="Symbol">:</a> <a id="3544" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3546" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3547" class="Symbol">)</a>
                          <a id="3575" class="Symbol">→</a> <a id="3577" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3590" class="Symbol">(</a><a id="3591" href="NotionsOfDecidability.Decidable.html#3530" class="Bound">P</a> <a id="3593" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3598" class="Symbol">)</a>
                          <a id="3626" class="Symbol">→</a> <a id="3628" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3641" class="Symbol">(</a><a id="3642" href="NotionsOfDecidability.Decidable.html#3540" class="Bound">Q</a> <a id="3644" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3649" class="Symbol">)</a>
                          <a id="3677" class="Symbol">→</a> <a id="3679" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3692" class="Symbol">((</a><a id="3694" href="NotionsOfDecidability.Decidable.html#3530" class="Bound">P</a> <a id="3696" href="UF.Logic.html#6640" class="Function Operator">∨</a> <a id="3698" href="NotionsOfDecidability.Decidable.html#3540" class="Bound">Q</a><a id="3699" class="Symbol">)</a> <a id="3701" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3706" class="Symbol">)</a>
 <a id="3709" href="NotionsOfDecidability.Decidable.html#3502" class="Function">∨-preserves-decidability</a> <a id="3734" href="NotionsOfDecidability.Decidable.html#3734" class="Bound">P</a> <a id="3736" href="NotionsOfDecidability.Decidable.html#3736" class="Bound">Q</a> <a id="3738" href="NotionsOfDecidability.Decidable.html#3738" class="Bound">φ</a> <a id="3740" href="NotionsOfDecidability.Decidable.html#3740" class="Bound">ψ</a> <a id="3742" class="Symbol">=</a>
  <a id="3746" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="3752" href="NotionsOfDecidability.Decidable.html#3808" class="Function">case₁</a> <a id="3758" href="NotionsOfDecidability.Decidable.html#3938" class="Function">case₂</a> <a id="3764" class="Symbol">(</a><a id="3765" href="NotionsOfDecidability.Decidable.html#2938" class="Function">+-preserves-decidability</a> <a id="3790" href="NotionsOfDecidability.Decidable.html#3738" class="Bound">φ</a> <a id="3792" href="NotionsOfDecidability.Decidable.html#3740" class="Bound">ψ</a><a id="3793" class="Symbol">)</a>
   <a id="3798" class="Keyword">where</a>
    <a id="3808" href="NotionsOfDecidability.Decidable.html#3808" class="Function">case₁</a> <a id="3814" class="Symbol">:</a> <a id="3816" href="NotionsOfDecidability.Decidable.html#3734" class="Bound">P</a> <a id="3818" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="3824" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3826" href="NotionsOfDecidability.Decidable.html#3736" class="Bound">Q</a> <a id="3828" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="3834" class="Symbol">→</a> <a id="3836" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3849" class="Symbol">((</a><a id="3851" href="NotionsOfDecidability.Decidable.html#3734" class="Bound">P</a> <a id="3853" href="UF.Logic.html#6640" class="Function Operator">∨</a> <a id="3855" href="NotionsOfDecidability.Decidable.html#3736" class="Bound">Q</a><a id="3856" class="Symbol">)</a> <a id="3858" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3863" class="Symbol">)</a>
    <a id="3869" href="NotionsOfDecidability.Decidable.html#3808" class="Function">case₁</a> <a id="3875" class="Symbol">(</a><a id="3876" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3880" href="NotionsOfDecidability.Decidable.html#3880" class="Bound">p</a><a id="3881" class="Symbol">)</a> <a id="3883" class="Symbol">=</a> <a id="3885" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3889" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="3891" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3895" href="NotionsOfDecidability.Decidable.html#3880" class="Bound">p</a> <a id="3897" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
    <a id="3903" href="NotionsOfDecidability.Decidable.html#3808" class="Function">case₁</a> <a id="3909" class="Symbol">(</a><a id="3910" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3914" href="NotionsOfDecidability.Decidable.html#3914" class="Bound">q</a><a id="3915" class="Symbol">)</a> <a id="3917" class="Symbol">=</a> <a id="3919" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3923" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="3925" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3929" href="NotionsOfDecidability.Decidable.html#3914" class="Bound">q</a> <a id="3931" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

    <a id="3938" href="NotionsOfDecidability.Decidable.html#3938" class="Function">case₂</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3948" class="Symbol">(</a><a id="3949" href="NotionsOfDecidability.Decidable.html#3734" class="Bound">P</a> <a id="3951" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="3957" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3959" href="NotionsOfDecidability.Decidable.html#3736" class="Bound">Q</a> <a id="3961" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3966" class="Symbol">)</a> <a id="3968" class="Symbol">→</a> <a id="3970" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3983" class="Symbol">((</a><a id="3985" href="NotionsOfDecidability.Decidable.html#3734" class="Bound">P</a> <a id="3987" href="UF.Logic.html#6640" class="Function Operator">∨</a> <a id="3989" href="NotionsOfDecidability.Decidable.html#3736" class="Bound">Q</a><a id="3990" class="Symbol">)</a> <a id="3992" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3997" class="Symbol">)</a>
    <a id="4003" href="NotionsOfDecidability.Decidable.html#3938" class="Function">case₂</a> <a id="4009" class="Symbol">=</a> <a id="4011" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4015" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4017" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="4024" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>

<a id="4035" class="Markup">\end{code}</a><a id="4045" class="Background">

End of addition.

</a><a id="4065" class="Markup">\begin{code}</a>

<a id="→-preserves-decidability"></a><a id="4079" href="NotionsOfDecidability.Decidable.html#4079" class="Function">→-preserves-decidability</a> <a id="4104" class="Symbol">:</a> <a id="4106" class="Symbol">{</a><a id="4107" href="NotionsOfDecidability.Decidable.html#4107" class="Bound">A</a> <a id="4109" class="Symbol">:</a> <a id="4111" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4113" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4115" class="Symbol">}</a> <a id="4117" class="Symbol">{</a><a id="4118" href="NotionsOfDecidability.Decidable.html#4118" class="Bound">B</a> <a id="4120" class="Symbol">:</a> <a id="4122" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4124" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4126" class="Symbol">}</a>
                         <a id="4153" class="Symbol">→</a> <a id="4155" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4168" href="NotionsOfDecidability.Decidable.html#4107" class="Bound">A</a>
                         <a id="4195" class="Symbol">→</a> <a id="4197" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4210" href="NotionsOfDecidability.Decidable.html#4118" class="Bound">B</a>
                         <a id="4237" class="Symbol">→</a> <a id="4239" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4252" class="Symbol">(</a><a id="4253" href="NotionsOfDecidability.Decidable.html#4107" class="Bound">A</a> <a id="4255" class="Symbol">→</a> <a id="4257" href="NotionsOfDecidability.Decidable.html#4118" class="Bound">B</a><a id="4258" class="Symbol">)</a>
<a id="4260" href="NotionsOfDecidability.Decidable.html#4079" class="Function">→-preserves-decidability</a> <a id="4285" href="NotionsOfDecidability.Decidable.html#4285" class="Bound">d</a>       <a id="4293" class="Symbol">(</a><a id="4294" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4298" href="NotionsOfDecidability.Decidable.html#4298" class="Bound">b</a><a id="4299" class="Symbol">)</a> <a id="4301" class="Symbol">=</a> <a id="4303" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4307" class="Symbol">(λ</a> <a id="4310" href="NotionsOfDecidability.Decidable.html#4310" class="Bound">_</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="NotionsOfDecidability.Decidable.html#4298" class="Bound">b</a><a id="4315" class="Symbol">)</a>
<a id="4317" href="NotionsOfDecidability.Decidable.html#4079" class="Function">→-preserves-decidability</a> <a id="4342" class="Symbol">(</a><a id="4343" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4347" href="NotionsOfDecidability.Decidable.html#4347" class="Bound">a</a><a id="4348" class="Symbol">)</a> <a id="4350" class="Symbol">(</a><a id="4351" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4355" href="NotionsOfDecidability.Decidable.html#4355" class="Bound">v</a><a id="4356" class="Symbol">)</a> <a id="4358" class="Symbol">=</a> <a id="4360" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4364" class="Symbol">(λ</a> <a id="4367" href="NotionsOfDecidability.Decidable.html#4367" class="Bound">f</a> <a id="4369" class="Symbol">→</a> <a id="4371" href="NotionsOfDecidability.Decidable.html#4355" class="Bound">v</a> <a id="4373" class="Symbol">(</a><a id="4374" href="NotionsOfDecidability.Decidable.html#4367" class="Bound">f</a> <a id="4376" href="NotionsOfDecidability.Decidable.html#4347" class="Bound">a</a><a id="4377" class="Symbol">))</a>
<a id="4380" href="NotionsOfDecidability.Decidable.html#4079" class="Function">→-preserves-decidability</a> <a id="4405" class="Symbol">(</a><a id="4406" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4410" href="NotionsOfDecidability.Decidable.html#4410" class="Bound">u</a><a id="4411" class="Symbol">)</a> <a id="4413" class="Symbol">(</a><a id="4414" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4418" href="NotionsOfDecidability.Decidable.html#4418" class="Bound">v</a><a id="4419" class="Symbol">)</a> <a id="4421" class="Symbol">=</a> <a id="4423" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4427" class="Symbol">(λ</a> <a id="4430" href="NotionsOfDecidability.Decidable.html#4430" class="Bound">a</a> <a id="4432" class="Symbol">→</a> <a id="4434" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4441" class="Symbol">(</a><a id="4442" href="NotionsOfDecidability.Decidable.html#4410" class="Bound">u</a> <a id="4444" href="NotionsOfDecidability.Decidable.html#4430" class="Bound">a</a><a id="4445" class="Symbol">))</a>

<a id="→-preserves-decidability&#39;"></a><a id="4449" href="NotionsOfDecidability.Decidable.html#4449" class="Function">→-preserves-decidability&#39;</a> <a id="4475" class="Symbol">:</a> <a id="4477" class="Symbol">{</a><a id="4478" href="NotionsOfDecidability.Decidable.html#4478" class="Bound">A</a> <a id="4480" class="Symbol">:</a> <a id="4482" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4484" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4486" class="Symbol">}</a> <a id="4488" class="Symbol">{</a><a id="4489" href="NotionsOfDecidability.Decidable.html#4489" class="Bound">B</a> <a id="4491" class="Symbol">:</a> <a id="4493" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4495" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4497" class="Symbol">}</a>
                          <a id="4525" class="Symbol">→</a> <a id="4527" class="Symbol">(</a><a id="4528" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4530" href="NotionsOfDecidability.Decidable.html#4489" class="Bound">B</a> <a id="4532" class="Symbol">→</a>  <a id="4535" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4548" href="NotionsOfDecidability.Decidable.html#4478" class="Bound">A</a><a id="4549" class="Symbol">)</a>
                          <a id="4577" class="Symbol">→</a> <a id="4579" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4592" href="NotionsOfDecidability.Decidable.html#4489" class="Bound">B</a>
                          <a id="4620" class="Symbol">→</a> <a id="4622" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4635" class="Symbol">(</a><a id="4636" href="NotionsOfDecidability.Decidable.html#4478" class="Bound">A</a> <a id="4638" class="Symbol">→</a> <a id="4640" href="NotionsOfDecidability.Decidable.html#4489" class="Bound">B</a><a id="4641" class="Symbol">)</a>
<a id="4643" href="NotionsOfDecidability.Decidable.html#4449" class="Function">→-preserves-decidability&#39;</a> <a id="4669" href="NotionsOfDecidability.Decidable.html#4669" class="Bound">φ</a> <a id="4671" class="Symbol">(</a><a id="4672" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4676" href="NotionsOfDecidability.Decidable.html#4676" class="Bound">b</a><a id="4677" class="Symbol">)</a> <a id="4679" class="Symbol">=</a> <a id="4681" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4685" class="Symbol">(λ</a> <a id="4688" href="NotionsOfDecidability.Decidable.html#4688" class="Bound">_</a> <a id="4690" class="Symbol">→</a> <a id="4692" href="NotionsOfDecidability.Decidable.html#4676" class="Bound">b</a><a id="4693" class="Symbol">)</a>
<a id="4695" href="NotionsOfDecidability.Decidable.html#4449" class="Function">→-preserves-decidability&#39;</a> <a id="4721" class="Symbol">{</a><a id="4722" href="NotionsOfDecidability.Decidable.html#4722" class="Bound">𝓤</a><a id="4723" class="Symbol">}</a> <a id="4725" class="Symbol">{</a><a id="4726" href="NotionsOfDecidability.Decidable.html#4726" class="Bound">𝓥</a><a id="4727" class="Symbol">}</a> <a id="4729" class="Symbol">{</a><a id="4730" href="NotionsOfDecidability.Decidable.html#4730" class="Bound">A</a><a id="4731" class="Symbol">}</a> <a id="4733" class="Symbol">{</a><a id="4734" href="NotionsOfDecidability.Decidable.html#4734" class="Bound">B</a><a id="4735" class="Symbol">}</a> <a id="4737" href="NotionsOfDecidability.Decidable.html#4737" class="Bound">φ</a> <a id="4739" class="Symbol">(</a><a id="4740" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4744" href="NotionsOfDecidability.Decidable.html#4744" class="Bound">v</a><a id="4745" class="Symbol">)</a> <a id="4747" class="Symbol">=</a> <a id="4749" href="NotionsOfDecidability.Decidable.html#4766" class="Function">γ</a> <a id="4751" class="Symbol">(</a><a id="4752" href="NotionsOfDecidability.Decidable.html#4737" class="Bound">φ</a> <a id="4754" href="NotionsOfDecidability.Decidable.html#4744" class="Bound">v</a><a id="4755" class="Symbol">)</a>
 <a id="4758" class="Keyword">where</a>
  <a id="4766" href="NotionsOfDecidability.Decidable.html#4766" class="Function">γ</a> <a id="4768" class="Symbol">:</a> <a id="4770" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4783" href="NotionsOfDecidability.Decidable.html#4730" class="Bound">A</a> <a id="4785" class="Symbol">→</a> <a id="4787" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4800" class="Symbol">(</a><a id="4801" href="NotionsOfDecidability.Decidable.html#4730" class="Bound">A</a> <a id="4803" class="Symbol">→</a> <a id="4805" href="NotionsOfDecidability.Decidable.html#4734" class="Bound">B</a><a id="4806" class="Symbol">)</a>
  <a id="4810" href="NotionsOfDecidability.Decidable.html#4766" class="Function">γ</a> <a id="4812" class="Symbol">(</a><a id="4813" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4817" href="NotionsOfDecidability.Decidable.html#4817" class="Bound">a</a><a id="4818" class="Symbol">)</a> <a id="4820" class="Symbol">=</a> <a id="4822" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4826" class="Symbol">(λ</a> <a id="4829" href="NotionsOfDecidability.Decidable.html#4829" class="Bound">f</a> <a id="4831" class="Symbol">→</a> <a id="4833" href="NotionsOfDecidability.Decidable.html#4744" class="Bound">v</a> <a id="4835" class="Symbol">(</a><a id="4836" href="NotionsOfDecidability.Decidable.html#4829" class="Bound">f</a> <a id="4838" href="NotionsOfDecidability.Decidable.html#4817" class="Bound">a</a><a id="4839" class="Symbol">))</a>
  <a id="4844" href="NotionsOfDecidability.Decidable.html#4766" class="Function">γ</a> <a id="4846" class="Symbol">(</a><a id="4847" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4851" href="NotionsOfDecidability.Decidable.html#4851" class="Bound">u</a><a id="4852" class="Symbol">)</a> <a id="4854" class="Symbol">=</a> <a id="4856" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4860" class="Symbol">(λ</a> <a id="4863" href="NotionsOfDecidability.Decidable.html#4863" class="Bound">a</a> <a id="4865" class="Symbol">→</a> <a id="4867" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4874" class="Symbol">(</a><a id="4875" href="NotionsOfDecidability.Decidable.html#4851" class="Bound">u</a> <a id="4877" href="NotionsOfDecidability.Decidable.html#4863" class="Bound">a</a><a id="4878" class="Symbol">))</a>

<a id="→-preserves-decidability&#39;&#39;"></a><a id="4882" href="NotionsOfDecidability.Decidable.html#4882" class="Function">→-preserves-decidability&#39;&#39;</a> <a id="4909" class="Symbol">:</a> <a id="4911" class="Symbol">{</a><a id="4912" href="NotionsOfDecidability.Decidable.html#4912" class="Bound">A</a> <a id="4914" class="Symbol">:</a> <a id="4916" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4918" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4920" class="Symbol">}</a> <a id="4922" class="Symbol">{</a><a id="4923" href="NotionsOfDecidability.Decidable.html#4923" class="Bound">B</a> <a id="4925" class="Symbol">:</a> <a id="4927" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4929" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4931" class="Symbol">}</a>
                           <a id="4960" class="Symbol">→</a> <a id="4962" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4975" href="NotionsOfDecidability.Decidable.html#4912" class="Bound">A</a>
                           <a id="5004" class="Symbol">→</a> <a id="5006" class="Symbol">(</a><a id="5007" href="NotionsOfDecidability.Decidable.html#4912" class="Bound">A</a> <a id="5009" class="Symbol">→</a> <a id="5011" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5024" href="NotionsOfDecidability.Decidable.html#4923" class="Bound">B</a><a id="5025" class="Symbol">)</a>
                           <a id="5054" class="Symbol">→</a> <a id="5056" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5069" class="Symbol">(</a><a id="5070" href="NotionsOfDecidability.Decidable.html#4912" class="Bound">A</a> <a id="5072" class="Symbol">→</a> <a id="5074" href="NotionsOfDecidability.Decidable.html#4923" class="Bound">B</a><a id="5075" class="Symbol">)</a>
<a id="5077" href="NotionsOfDecidability.Decidable.html#4882" class="Function">→-preserves-decidability&#39;&#39;</a> <a id="5104" class="Symbol">{</a><a id="5105" href="NotionsOfDecidability.Decidable.html#5105" class="Bound">𝓤</a><a id="5106" class="Symbol">}</a> <a id="5108" class="Symbol">{</a><a id="5109" href="NotionsOfDecidability.Decidable.html#5109" class="Bound">𝓥</a><a id="5110" class="Symbol">}</a> <a id="5112" class="Symbol">{</a><a id="5113" href="NotionsOfDecidability.Decidable.html#5113" class="Bound">A</a><a id="5114" class="Symbol">}</a> <a id="5116" class="Symbol">{</a><a id="5117" href="NotionsOfDecidability.Decidable.html#5117" class="Bound">B</a><a id="5118" class="Symbol">}</a> <a id="5120" class="Symbol">(</a><a id="5121" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5125" href="NotionsOfDecidability.Decidable.html#5125" class="Bound">a</a><a id="5126" class="Symbol">)</a> <a id="5128" href="NotionsOfDecidability.Decidable.html#5128" class="Bound">φ</a> <a id="5130" class="Symbol">=</a> <a id="5132" href="NotionsOfDecidability.Decidable.html#5149" class="Function">γ</a> <a id="5134" class="Symbol">(</a><a id="5135" href="NotionsOfDecidability.Decidable.html#5128" class="Bound">φ</a> <a id="5137" href="NotionsOfDecidability.Decidable.html#5125" class="Bound">a</a><a id="5138" class="Symbol">)</a>
 <a id="5141" class="Keyword">where</a>
  <a id="5149" href="NotionsOfDecidability.Decidable.html#5149" class="Function">γ</a> <a id="5151" class="Symbol">:</a> <a id="5153" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5166" href="NotionsOfDecidability.Decidable.html#5117" class="Bound">B</a> <a id="5168" class="Symbol">→</a> <a id="5170" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5183" class="Symbol">(</a><a id="5184" href="NotionsOfDecidability.Decidable.html#5113" class="Bound">A</a> <a id="5186" class="Symbol">→</a> <a id="5188" href="NotionsOfDecidability.Decidable.html#5117" class="Bound">B</a><a id="5189" class="Symbol">)</a>
  <a id="5193" href="NotionsOfDecidability.Decidable.html#5149" class="Function">γ</a> <a id="5195" class="Symbol">(</a><a id="5196" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5200" href="NotionsOfDecidability.Decidable.html#5200" class="Bound">b</a><a id="5201" class="Symbol">)</a> <a id="5203" class="Symbol">=</a> <a id="5205" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5209" class="Symbol">(λ</a> <a id="5212" href="NotionsOfDecidability.Decidable.html#5212" class="Bound">_</a> <a id="5214" class="Symbol">→</a> <a id="5216" href="NotionsOfDecidability.Decidable.html#5200" class="Bound">b</a><a id="5217" class="Symbol">)</a>
  <a id="5221" href="NotionsOfDecidability.Decidable.html#5149" class="Function">γ</a> <a id="5223" class="Symbol">(</a><a id="5224" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5228" href="NotionsOfDecidability.Decidable.html#5228" class="Bound">v</a><a id="5229" class="Symbol">)</a> <a id="5231" class="Symbol">=</a> <a id="5233" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5237" class="Symbol">(λ</a> <a id="5240" href="NotionsOfDecidability.Decidable.html#5240" class="Bound">f</a> <a id="5242" class="Symbol">→</a> <a id="5244" href="NotionsOfDecidability.Decidable.html#5228" class="Bound">v</a> <a id="5246" class="Symbol">(</a><a id="5247" href="NotionsOfDecidability.Decidable.html#5240" class="Bound">f</a> <a id="5249" href="NotionsOfDecidability.Decidable.html#5125" class="Bound">a</a><a id="5250" class="Symbol">))</a>

<a id="5254" href="NotionsOfDecidability.Decidable.html#4882" class="Function">→-preserves-decidability&#39;&#39;</a> <a id="5281" class="Symbol">(</a><a id="5282" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5286" href="NotionsOfDecidability.Decidable.html#5286" class="Bound">u</a><a id="5287" class="Symbol">)</a> <a id="5289" href="NotionsOfDecidability.Decidable.html#5289" class="Bound">φ</a> <a id="5291" class="Symbol">=</a> <a id="5293" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5297" class="Symbol">(λ</a> <a id="5300" href="NotionsOfDecidability.Decidable.html#5300" class="Bound">a</a> <a id="5302" class="Symbol">→</a> <a id="5304" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5311" class="Symbol">(</a><a id="5312" href="NotionsOfDecidability.Decidable.html#5286" class="Bound">u</a> <a id="5314" href="NotionsOfDecidability.Decidable.html#5300" class="Bound">a</a><a id="5315" class="Symbol">))</a>

<a id="¬-preserves-decidability"></a><a id="5319" href="NotionsOfDecidability.Decidable.html#5319" class="Function">¬-preserves-decidability</a> <a id="5344" class="Symbol">:</a> <a id="5346" class="Symbol">{</a><a id="5347" href="NotionsOfDecidability.Decidable.html#5347" class="Bound">A</a> <a id="5349" class="Symbol">:</a> <a id="5351" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5353" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5355" class="Symbol">}</a>
                         <a id="5382" class="Symbol">→</a> <a id="5384" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5397" href="NotionsOfDecidability.Decidable.html#5347" class="Bound">A</a>
                         <a id="5424" class="Symbol">→</a> <a id="5426" href="MLTT.Negation.html#584" class="Function">is-decidable</a><a id="5438" class="Symbol">(</a><a id="5439" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5441" href="NotionsOfDecidability.Decidable.html#5347" class="Bound">A</a><a id="5442" class="Symbol">)</a>
<a id="5444" href="NotionsOfDecidability.Decidable.html#5319" class="Function">¬-preserves-decidability</a> <a id="5469" href="NotionsOfDecidability.Decidable.html#5469" class="Bound">d</a> <a id="5471" class="Symbol">=</a> <a id="5473" href="NotionsOfDecidability.Decidable.html#4079" class="Function">→-preserves-decidability</a> <a id="5498" href="NotionsOfDecidability.Decidable.html#5469" class="Bound">d</a> <a id="5500" href="NotionsOfDecidability.Decidable.html#1442" class="Function">𝟘-is-decidable</a>

<a id="which-of"></a><a id="5516" href="NotionsOfDecidability.Decidable.html#5516" class="Function">which-of</a> <a id="5525" class="Symbol">:</a> <a id="5527" class="Symbol">{</a><a id="5528" href="NotionsOfDecidability.Decidable.html#5528" class="Bound">A</a> <a id="5530" class="Symbol">:</a> <a id="5532" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5534" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5536" class="Symbol">}</a> <a id="5538" class="Symbol">{</a><a id="5539" href="NotionsOfDecidability.Decidable.html#5539" class="Bound">B</a> <a id="5541" class="Symbol">:</a> <a id="5543" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5545" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5547" class="Symbol">}</a>
         <a id="5558" class="Symbol">→</a> <a id="5560" href="NotionsOfDecidability.Decidable.html#5528" class="Bound">A</a> <a id="5562" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5564" href="NotionsOfDecidability.Decidable.html#5539" class="Bound">B</a>
         <a id="5575" class="Symbol">→</a> <a id="5577" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5579" href="NotionsOfDecidability.Decidable.html#5579" class="Bound">b</a> <a id="5581" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5583" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="5585" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5587" class="Symbol">(</a><a id="5588" href="NotionsOfDecidability.Decidable.html#5579" class="Bound">b</a> <a id="5590" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5592" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="5594" class="Symbol">→</a> <a id="5596" href="NotionsOfDecidability.Decidable.html#5528" class="Bound">A</a><a id="5597" class="Symbol">)</a>
                   <a id="5618" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5620" class="Symbol">(</a><a id="5621" href="NotionsOfDecidability.Decidable.html#5579" class="Bound">b</a> <a id="5623" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5625" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="5627" class="Symbol">→</a> <a id="5629" href="NotionsOfDecidability.Decidable.html#5539" class="Bound">B</a><a id="5630" class="Symbol">)</a>
<a id="5632" href="NotionsOfDecidability.Decidable.html#5516" class="Function">which-of</a> <a id="5641" class="Symbol">(</a><a id="5642" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5646" href="NotionsOfDecidability.Decidable.html#5646" class="Bound">a</a><a id="5647" class="Symbol">)</a> <a id="5649" class="Symbol">=</a> <a id="5651" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="5653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                   <a id="5674" class="Symbol">(λ</a> <a id="5677" class="Symbol">(</a><a id="5678" href="NotionsOfDecidability.Decidable.html#5678" class="Bound">r</a> <a id="5680" class="Symbol">:</a> <a id="5682" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="5684" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5686" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5687" class="Symbol">)</a> <a id="5689" class="Symbol">→</a> <a id="5691" href="NotionsOfDecidability.Decidable.html#5646" class="Bound">a</a><a id="5692" class="Symbol">)</a> <a id="5694" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                   <a id="5715" class="Symbol">(λ</a> <a id="5718" class="Symbol">(</a><a id="5719" href="NotionsOfDecidability.Decidable.html#5719" class="Bound">p</a> <a id="5721" class="Symbol">:</a> <a id="5723" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="5725" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5727" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5728" class="Symbol">)</a> <a id="5730" class="Symbol">→</a> <a id="5732" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="5749" href="NotionsOfDecidability.Decidable.html#5719" class="Bound">p</a><a id="5750" class="Symbol">)</a>
<a id="5752" href="NotionsOfDecidability.Decidable.html#5516" class="Function">which-of</a> <a id="5761" class="Symbol">(</a><a id="5762" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5766" href="NotionsOfDecidability.Decidable.html#5766" class="Bound">b</a><a id="5767" class="Symbol">)</a> <a id="5769" class="Symbol">=</a> <a id="5771" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="5773" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                   <a id="5794" class="Symbol">(λ</a> <a id="5797" class="Symbol">(</a><a id="5798" href="NotionsOfDecidability.Decidable.html#5798" class="Bound">p</a> <a id="5800" class="Symbol">:</a> <a id="5802" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="5804" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5806" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5807" class="Symbol">)</a> <a id="5809" class="Symbol">→</a> <a id="5811" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="5828" class="Symbol">(</a><a id="5829" href="NotionsOfDecidability.Decidable.html#5798" class="Bound">p</a> <a id="5831" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5833" class="Symbol">))</a> <a id="5836" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                   <a id="5857" class="Symbol">(λ</a> <a id="5860" class="Symbol">(</a><a id="5861" href="NotionsOfDecidability.Decidable.html#5861" class="Bound">r</a> <a id="5863" class="Symbol">:</a> <a id="5865" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="5867" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5869" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5870" class="Symbol">)</a> <a id="5872" class="Symbol">→</a> <a id="5874" href="NotionsOfDecidability.Decidable.html#5766" class="Bound">b</a><a id="5875" class="Symbol">)</a>

<a id="5878" class="Markup">\end{code}</a><a id="5888" class="Background">

The following is a special case we are interested in:

</a><a id="5945" class="Markup">\begin{code}</a>

<a id="boolean-value"></a><a id="5959" href="NotionsOfDecidability.Decidable.html#5959" class="Function">boolean-value</a> <a id="5973" class="Symbol">:</a> <a id="5975" class="Symbol">{</a><a id="5976" href="NotionsOfDecidability.Decidable.html#5976" class="Bound">A</a> <a id="5978" class="Symbol">:</a> <a id="5980" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5982" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5984" class="Symbol">}</a>
              <a id="6000" class="Symbol">→</a> <a id="6002" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="6015" href="NotionsOfDecidability.Decidable.html#5976" class="Bound">A</a>
              <a id="6031" class="Symbol">→</a> <a id="6033" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6035" href="NotionsOfDecidability.Decidable.html#6035" class="Bound">b</a> <a id="6037" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6039" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="6041" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6043" class="Symbol">(</a><a id="6044" href="NotionsOfDecidability.Decidable.html#6035" class="Bound">b</a> <a id="6046" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6048" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6050" class="Symbol">→</a>   <a id="6054" href="NotionsOfDecidability.Decidable.html#5976" class="Bound">A</a><a id="6055" class="Symbol">)</a>
                        <a id="6081" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6083" class="Symbol">(</a><a id="6084" href="NotionsOfDecidability.Decidable.html#6035" class="Bound">b</a> <a id="6086" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6088" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6090" class="Symbol">→</a> <a id="6092" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6094" href="NotionsOfDecidability.Decidable.html#5976" class="Bound">A</a><a id="6095" class="Symbol">)</a>
<a id="6097" href="NotionsOfDecidability.Decidable.html#5959" class="Function">boolean-value</a> <a id="6111" class="Symbol">=</a> <a id="6113" href="NotionsOfDecidability.Decidable.html#5516" class="Function">which-of</a>

<a id="6123" class="Keyword">module</a> <a id="6130" href="NotionsOfDecidability.Decidable.html#6130" class="Module">_</a> <a id="6132" class="Symbol">{</a><a id="6133" href="NotionsOfDecidability.Decidable.html#6133" class="Bound">X</a> <a id="6135" class="Symbol">:</a> <a id="6137" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6139" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6141" class="Symbol">}</a> <a id="6143" class="Symbol">{</a><a id="6144" href="NotionsOfDecidability.Decidable.html#6144" class="Bound">A₀</a> <a id="6147" class="Symbol">:</a> <a id="6149" href="NotionsOfDecidability.Decidable.html#6133" class="Bound">X</a> <a id="6151" class="Symbol">→</a> <a id="6153" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6155" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6157" class="Symbol">}</a> <a id="6159" class="Symbol">{</a><a id="6160" href="NotionsOfDecidability.Decidable.html#6160" class="Bound">A₁</a> <a id="6163" class="Symbol">:</a> <a id="6165" href="NotionsOfDecidability.Decidable.html#6133" class="Bound">X</a> <a id="6167" class="Symbol">→</a> <a id="6169" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6171" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6173" class="Symbol">}</a>
         <a id="6184" class="Symbol">(</a><a id="6185" href="NotionsOfDecidability.Decidable.html#6185" class="Bound">h</a> <a id="6187" class="Symbol">:</a> <a id="6189" class="Symbol">(</a><a id="6190" href="NotionsOfDecidability.Decidable.html#6190" class="Bound">x</a> <a id="6192" class="Symbol">:</a> <a id="6194" href="NotionsOfDecidability.Decidable.html#6133" class="Bound">X</a><a id="6195" class="Symbol">)</a> <a id="6197" class="Symbol">→</a> <a id="6199" href="NotionsOfDecidability.Decidable.html#6144" class="Bound">A₀</a> <a id="6202" href="NotionsOfDecidability.Decidable.html#6190" class="Bound">x</a> <a id="6204" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6206" href="NotionsOfDecidability.Decidable.html#6160" class="Bound">A₁</a> <a id="6209" href="NotionsOfDecidability.Decidable.html#6190" class="Bound">x</a><a id="6210" class="Symbol">)</a>
       <a id="6219" class="Keyword">where</a>

 <a id="6227" href="NotionsOfDecidability.Decidable.html#6227" class="Function">indicator</a> <a id="6237" class="Symbol">:</a> <a id="6239" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6241" href="NotionsOfDecidability.Decidable.html#6241" class="Bound">p</a> <a id="6243" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6245" class="Symbol">(</a><a id="6246" href="NotionsOfDecidability.Decidable.html#6133" class="Bound">X</a> <a id="6248" class="Symbol">→</a> <a id="6250" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="6251" class="Symbol">)</a> <a id="6253" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6255" class="Symbol">((</a><a id="6257" href="NotionsOfDecidability.Decidable.html#6257" class="Bound">x</a> <a id="6259" class="Symbol">:</a> <a id="6261" href="NotionsOfDecidability.Decidable.html#6133" class="Bound">X</a><a id="6262" class="Symbol">)</a> <a id="6264" class="Symbol">→</a> <a id="6266" class="Symbol">(</a><a id="6267" href="NotionsOfDecidability.Decidable.html#6241" class="Bound">p</a> <a id="6269" href="NotionsOfDecidability.Decidable.html#6257" class="Bound">x</a> <a id="6271" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6273" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6275" class="Symbol">→</a> <a id="6277" href="NotionsOfDecidability.Decidable.html#6144" class="Bound">A₀</a> <a id="6280" href="NotionsOfDecidability.Decidable.html#6257" class="Bound">x</a><a id="6281" class="Symbol">)</a>
                                      <a id="6321" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6323" class="Symbol">(</a><a id="6324" href="NotionsOfDecidability.Decidable.html#6241" class="Bound">p</a> <a id="6326" href="NotionsOfDecidability.Decidable.html#6257" class="Bound">x</a> <a id="6328" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6330" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6332" class="Symbol">→</a> <a id="6334" href="NotionsOfDecidability.Decidable.html#6160" class="Bound">A₁</a> <a id="6337" href="NotionsOfDecidability.Decidable.html#6257" class="Bound">x</a><a id="6338" class="Symbol">))</a>
 <a id="6342" href="NotionsOfDecidability.Decidable.html#6227" class="Function">indicator</a> <a id="6352" class="Symbol">=</a> <a id="6354" class="Symbol">(λ</a> <a id="6357" href="NotionsOfDecidability.Decidable.html#6357" class="Bound">x</a> <a id="6359" class="Symbol">→</a> <a id="6361" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="6364" class="Symbol">(</a><a id="6365" href="NotionsOfDecidability.Decidable.html#6561" class="Function">lemma₁</a> <a id="6372" href="NotionsOfDecidability.Decidable.html#6357" class="Bound">x</a><a id="6373" class="Symbol">))</a> <a id="6376" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6378" class="Symbol">(λ</a> <a id="6381" href="NotionsOfDecidability.Decidable.html#6381" class="Bound">x</a> <a id="6383" class="Symbol">→</a> <a id="6385" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a><a id="6388" class="Symbol">(</a><a id="6389" href="NotionsOfDecidability.Decidable.html#6561" class="Function">lemma₁</a> <a id="6396" href="NotionsOfDecidability.Decidable.html#6381" class="Bound">x</a><a id="6397" class="Symbol">))</a>
  <a id="6402" class="Keyword">where</a>
   <a id="6411" href="NotionsOfDecidability.Decidable.html#6411" class="Function">lemma₀</a> <a id="6418" class="Symbol">:</a> <a id="6420" class="Symbol">(</a><a id="6421" href="NotionsOfDecidability.Decidable.html#6421" class="Bound">x</a> <a id="6423" class="Symbol">:</a> <a id="6425" href="NotionsOfDecidability.Decidable.html#6133" class="Bound">X</a><a id="6426" class="Symbol">)</a> <a id="6428" class="Symbol">→</a> <a id="6430" class="Symbol">(</a><a id="6431" href="NotionsOfDecidability.Decidable.html#6144" class="Bound">A₀</a> <a id="6434" href="NotionsOfDecidability.Decidable.html#6421" class="Bound">x</a> <a id="6436" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6438" href="NotionsOfDecidability.Decidable.html#6160" class="Bound">A₁</a> <a id="6441" href="NotionsOfDecidability.Decidable.html#6421" class="Bound">x</a><a id="6442" class="Symbol">)</a> <a id="6444" class="Symbol">→</a> <a id="6446" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6448" href="NotionsOfDecidability.Decidable.html#6448" class="Bound">b</a> <a id="6450" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6452" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="6454" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6456" class="Symbol">(</a><a id="6457" href="NotionsOfDecidability.Decidable.html#6448" class="Bound">b</a> <a id="6459" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6461" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6463" class="Symbol">→</a> <a id="6465" href="NotionsOfDecidability.Decidable.html#6144" class="Bound">A₀</a> <a id="6468" href="NotionsOfDecidability.Decidable.html#6421" class="Bound">x</a><a id="6469" class="Symbol">)</a>
                                              <a id="6517" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6519" class="Symbol">(</a><a id="6520" href="NotionsOfDecidability.Decidable.html#6448" class="Bound">b</a> <a id="6522" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6524" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6526" class="Symbol">→</a> <a id="6528" href="NotionsOfDecidability.Decidable.html#6160" class="Bound">A₁</a> <a id="6531" href="NotionsOfDecidability.Decidable.html#6421" class="Bound">x</a><a id="6532" class="Symbol">)</a>
   <a id="6537" href="NotionsOfDecidability.Decidable.html#6411" class="Function">lemma₀</a> <a id="6544" href="NotionsOfDecidability.Decidable.html#6544" class="Bound">x</a> <a id="6546" class="Symbol">=</a> <a id="6548" href="NotionsOfDecidability.Decidable.html#5516" class="Function">which-of</a>

   <a id="6561" href="NotionsOfDecidability.Decidable.html#6561" class="Function">lemma₁</a> <a id="6568" class="Symbol">:</a> <a id="6570" class="Symbol">(</a><a id="6571" href="NotionsOfDecidability.Decidable.html#6571" class="Bound">x</a> <a id="6573" class="Symbol">:</a> <a id="6575" href="NotionsOfDecidability.Decidable.html#6133" class="Bound">X</a><a id="6576" class="Symbol">)</a> <a id="6578" class="Symbol">→</a> <a id="6580" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6582" href="NotionsOfDecidability.Decidable.html#6582" class="Bound">b</a> <a id="6584" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6586" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="6588" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6590" class="Symbol">(</a><a id="6591" href="NotionsOfDecidability.Decidable.html#6582" class="Bound">b</a> <a id="6593" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6595" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6597" class="Symbol">→</a> <a id="6599" href="NotionsOfDecidability.Decidable.html#6144" class="Bound">A₀</a> <a id="6602" href="NotionsOfDecidability.Decidable.html#6571" class="Bound">x</a><a id="6603" class="Symbol">)</a> <a id="6605" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6607" class="Symbol">(</a><a id="6608" href="NotionsOfDecidability.Decidable.html#6582" class="Bound">b</a> <a id="6610" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6612" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6614" class="Symbol">→</a> <a id="6616" href="NotionsOfDecidability.Decidable.html#6160" class="Bound">A₁</a> <a id="6619" href="NotionsOfDecidability.Decidable.html#6571" class="Bound">x</a><a id="6620" class="Symbol">)</a>
   <a id="6625" href="NotionsOfDecidability.Decidable.html#6561" class="Function">lemma₁</a> <a id="6632" href="NotionsOfDecidability.Decidable.html#6632" class="Bound">x</a> <a id="6634" class="Symbol">=</a> <a id="6636" href="NotionsOfDecidability.Decidable.html#6411" class="Function">lemma₀</a> <a id="6643" href="NotionsOfDecidability.Decidable.html#6632" class="Bound">x</a> <a id="6645" class="Symbol">(</a><a id="6646" href="NotionsOfDecidability.Decidable.html#6185" class="Bound">h</a> <a id="6648" href="NotionsOfDecidability.Decidable.html#6632" class="Bound">x</a><a id="6649" class="Symbol">)</a>

 <a id="6653" href="NotionsOfDecidability.Decidable.html#6653" class="Function">indicator-map</a> <a id="6667" class="Symbol">:</a> <a id="6669" href="NotionsOfDecidability.Decidable.html#6133" class="Bound">X</a> <a id="6671" class="Symbol">→</a> <a id="6673" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
 <a id="6676" href="NotionsOfDecidability.Decidable.html#6653" class="Function">indicator-map</a> <a id="6690" class="Symbol">=</a> <a id="6692" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6696" href="NotionsOfDecidability.Decidable.html#6227" class="Function">indicator</a>

 <a id="6708" href="NotionsOfDecidability.Decidable.html#6708" class="Function">indicator-property</a> <a id="6727" class="Symbol">:</a> <a id="6729" class="Symbol">(</a><a id="6730" href="NotionsOfDecidability.Decidable.html#6730" class="Bound">x</a> <a id="6732" class="Symbol">:</a> <a id="6734" href="NotionsOfDecidability.Decidable.html#6133" class="Bound">X</a><a id="6735" class="Symbol">)</a> <a id="6737" class="Symbol">→</a> <a id="6739" class="Symbol">(</a><a id="6740" href="NotionsOfDecidability.Decidable.html#6653" class="Function">indicator-map</a> <a id="6754" href="NotionsOfDecidability.Decidable.html#6730" class="Bound">x</a> <a id="6756" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6758" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6760" class="Symbol">→</a> <a id="6762" href="NotionsOfDecidability.Decidable.html#6144" class="Bound">A₀</a> <a id="6765" href="NotionsOfDecidability.Decidable.html#6730" class="Bound">x</a><a id="6766" class="Symbol">)</a>
                              <a id="6798" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6800" class="Symbol">(</a><a id="6801" href="NotionsOfDecidability.Decidable.html#6653" class="Function">indicator-map</a> <a id="6815" href="NotionsOfDecidability.Decidable.html#6730" class="Bound">x</a> <a id="6817" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6819" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6821" class="Symbol">→</a> <a id="6823" href="NotionsOfDecidability.Decidable.html#6160" class="Bound">A₁</a> <a id="6826" href="NotionsOfDecidability.Decidable.html#6730" class="Bound">x</a><a id="6827" class="Symbol">)</a>
 <a id="6830" href="NotionsOfDecidability.Decidable.html#6708" class="Function">indicator-property</a> <a id="6849" class="Symbol">=</a> <a id="6851" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6855" href="NotionsOfDecidability.Decidable.html#6227" class="Function">indicator</a>

 <a id="6867" href="NotionsOfDecidability.Decidable.html#6867" class="Function">indicator-property₀</a> <a id="6887" class="Symbol">:</a> <a id="6889" class="Symbol">(</a><a id="6890" href="NotionsOfDecidability.Decidable.html#6890" class="Bound">x</a> <a id="6892" class="Symbol">:</a> <a id="6894" href="NotionsOfDecidability.Decidable.html#6133" class="Bound">X</a><a id="6895" class="Symbol">)</a> <a id="6897" class="Symbol">→</a> <a id="6899" href="NotionsOfDecidability.Decidable.html#6653" class="Function">indicator-map</a> <a id="6913" href="NotionsOfDecidability.Decidable.html#6890" class="Bound">x</a> <a id="6915" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6917" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6919" class="Symbol">→</a> <a id="6921" href="NotionsOfDecidability.Decidable.html#6144" class="Bound">A₀</a> <a id="6924" href="NotionsOfDecidability.Decidable.html#6890" class="Bound">x</a>
 <a id="6927" href="NotionsOfDecidability.Decidable.html#6867" class="Function">indicator-property₀</a> <a id="6947" href="NotionsOfDecidability.Decidable.html#6947" class="Bound">x</a> <a id="6949" class="Symbol">=</a> <a id="6951" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6955" class="Symbol">(</a><a id="6956" href="NotionsOfDecidability.Decidable.html#6708" class="Function">indicator-property</a> <a id="6975" href="NotionsOfDecidability.Decidable.html#6947" class="Bound">x</a><a id="6976" class="Symbol">)</a>

 <a id="6980" href="NotionsOfDecidability.Decidable.html#6980" class="Function">indicator-property₁</a> <a id="7000" class="Symbol">:</a> <a id="7002" class="Symbol">(</a><a id="7003" href="NotionsOfDecidability.Decidable.html#7003" class="Bound">x</a> <a id="7005" class="Symbol">:</a> <a id="7007" href="NotionsOfDecidability.Decidable.html#6133" class="Bound">X</a><a id="7008" class="Symbol">)</a> <a id="7010" class="Symbol">→</a> <a id="7012" href="NotionsOfDecidability.Decidable.html#6653" class="Function">indicator-map</a> <a id="7026" href="NotionsOfDecidability.Decidable.html#7003" class="Bound">x</a> <a id="7028" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7030" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7032" class="Symbol">→</a> <a id="7034" href="NotionsOfDecidability.Decidable.html#6160" class="Bound">A₁</a> <a id="7037" href="NotionsOfDecidability.Decidable.html#7003" class="Bound">x</a>
 <a id="7040" href="NotionsOfDecidability.Decidable.html#6980" class="Function">indicator-property₁</a> <a id="7060" href="NotionsOfDecidability.Decidable.html#7060" class="Bound">x</a> <a id="7062" class="Symbol">=</a> <a id="7064" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7068" class="Symbol">(</a><a id="7069" href="NotionsOfDecidability.Decidable.html#6708" class="Function">indicator-property</a> <a id="7088" href="NotionsOfDecidability.Decidable.html#7060" class="Bound">x</a><a id="7089" class="Symbol">)</a>

<a id="7092" class="Keyword">module</a> <a id="7099" href="NotionsOfDecidability.Decidable.html#7099" class="Module">_</a> <a id="7101" class="Symbol">{</a><a id="7102" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a> <a id="7104" class="Symbol">:</a> <a id="7106" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7108" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7110" class="Symbol">}</a> <a id="7112" class="Symbol">(</a><a id="7113" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="7115" class="Symbol">:</a> <a id="7117" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a> <a id="7119" class="Symbol">→</a> <a id="7121" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7123" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7125" class="Symbol">)</a>
         <a id="7136" class="Symbol">(</a><a id="7137" href="NotionsOfDecidability.Decidable.html#7137" class="Bound">δ</a> <a id="7139" class="Symbol">:</a> <a id="7141" class="Symbol">(</a><a id="7142" href="NotionsOfDecidability.Decidable.html#7142" class="Bound">x</a> <a id="7144" class="Symbol">:</a> <a id="7146" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a><a id="7147" class="Symbol">)</a> <a id="7149" class="Symbol">→</a> <a id="7151" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="7153" href="NotionsOfDecidability.Decidable.html#7142" class="Bound">x</a> <a id="7155" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7157" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7159" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="7161" href="NotionsOfDecidability.Decidable.html#7142" class="Bound">x</a><a id="7162" class="Symbol">)</a>
       <a id="7171" class="Keyword">where</a>

 <a id="7179" class="Keyword">private</a>
  <a id="7189" href="NotionsOfDecidability.Decidable.html#7189" class="Function">f</a> <a id="7191" class="Symbol">:</a> <a id="7193" class="Symbol">(</a><a id="7194" href="NotionsOfDecidability.Decidable.html#7194" class="Bound">x</a> <a id="7196" class="Symbol">:</a> <a id="7198" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a><a id="7199" class="Symbol">)</a> <a id="7201" class="Symbol">→</a> <a id="7203" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7216" class="Symbol">(</a><a id="7217" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="7219" href="NotionsOfDecidability.Decidable.html#7194" class="Bound">x</a><a id="7220" class="Symbol">)</a> <a id="7222" class="Symbol">→</a> <a id="7224" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="7228" href="NotionsOfDecidability.Decidable.html#7189" class="Function">f</a> <a id="7230" href="NotionsOfDecidability.Decidable.html#7230" class="Bound">x</a> <a id="7232" class="Symbol">(</a><a id="7233" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7237" href="NotionsOfDecidability.Decidable.html#7237" class="Bound">a</a><a id="7238" class="Symbol">)</a> <a id="7240" class="Symbol">=</a> <a id="7242" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
  <a id="7246" href="NotionsOfDecidability.Decidable.html#7189" class="Function">f</a> <a id="7248" href="NotionsOfDecidability.Decidable.html#7248" class="Bound">x</a> <a id="7250" class="Symbol">(</a><a id="7251" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7255" href="NotionsOfDecidability.Decidable.html#7255" class="Bound">ν</a><a id="7256" class="Symbol">)</a> <a id="7258" class="Symbol">=</a> <a id="7260" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>

  <a id="7265" href="NotionsOfDecidability.Decidable.html#7265" class="Function">f₀</a> <a id="7268" class="Symbol">:</a> <a id="7270" class="Symbol">(</a><a id="7271" href="NotionsOfDecidability.Decidable.html#7271" class="Bound">x</a> <a id="7273" class="Symbol">:</a> <a id="7275" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a><a id="7276" class="Symbol">)</a> <a id="7278" class="Symbol">(</a><a id="7279" href="NotionsOfDecidability.Decidable.html#7279" class="Bound">d</a> <a id="7281" class="Symbol">:</a> <a id="7283" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7296" class="Symbol">(</a><a id="7297" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="7299" href="NotionsOfDecidability.Decidable.html#7271" class="Bound">x</a><a id="7300" class="Symbol">))</a> <a id="7303" class="Symbol">→</a> <a id="7305" href="NotionsOfDecidability.Decidable.html#7189" class="Function">f</a> <a id="7307" href="NotionsOfDecidability.Decidable.html#7271" class="Bound">x</a> <a id="7309" href="NotionsOfDecidability.Decidable.html#7279" class="Bound">d</a> <a id="7311" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7313" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7315" class="Symbol">→</a> <a id="7317" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="7319" href="NotionsOfDecidability.Decidable.html#7271" class="Bound">x</a>
  <a id="7323" href="NotionsOfDecidability.Decidable.html#7265" class="Function">f₀</a> <a id="7326" href="NotionsOfDecidability.Decidable.html#7326" class="Bound">x</a> <a id="7328" class="Symbol">(</a><a id="7329" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7333" href="NotionsOfDecidability.Decidable.html#7333" class="Bound">a</a><a id="7334" class="Symbol">)</a> <a id="7336" href="NotionsOfDecidability.Decidable.html#7336" class="Bound">e</a> <a id="7338" class="Symbol">=</a> <a id="7340" href="NotionsOfDecidability.Decidable.html#7333" class="Bound">a</a>
  <a id="7344" href="NotionsOfDecidability.Decidable.html#7265" class="Function">f₀</a> <a id="7347" href="NotionsOfDecidability.Decidable.html#7347" class="Bound">x</a> <a id="7349" class="Symbol">(</a><a id="7350" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7354" href="NotionsOfDecidability.Decidable.html#7354" class="Bound">ν</a><a id="7355" class="Symbol">)</a> <a id="7357" href="NotionsOfDecidability.Decidable.html#7357" class="Bound">e</a> <a id="7359" class="Symbol">=</a> <a id="7361" href="MLTT.Two-Properties.html#678" class="Function">one-is-zero-elim</a> <a id="7378" href="NotionsOfDecidability.Decidable.html#7357" class="Bound">e</a>

  <a id="7383" href="NotionsOfDecidability.Decidable.html#7383" class="Function">f₁</a> <a id="7386" class="Symbol">:</a> <a id="7388" class="Symbol">(</a><a id="7389" href="NotionsOfDecidability.Decidable.html#7389" class="Bound">x</a> <a id="7391" class="Symbol">:</a> <a id="7393" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a><a id="7394" class="Symbol">)</a> <a id="7396" class="Symbol">(</a><a id="7397" href="NotionsOfDecidability.Decidable.html#7397" class="Bound">d</a> <a id="7399" class="Symbol">:</a> <a id="7401" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7414" class="Symbol">(</a><a id="7415" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="7417" href="NotionsOfDecidability.Decidable.html#7389" class="Bound">x</a><a id="7418" class="Symbol">))</a> <a id="7421" class="Symbol">→</a> <a id="7423" href="NotionsOfDecidability.Decidable.html#7189" class="Function">f</a> <a id="7425" href="NotionsOfDecidability.Decidable.html#7389" class="Bound">x</a> <a id="7427" href="NotionsOfDecidability.Decidable.html#7397" class="Bound">d</a> <a id="7429" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7431" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7433" class="Symbol">→</a> <a id="7435" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7437" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="7439" href="NotionsOfDecidability.Decidable.html#7389" class="Bound">x</a>
  <a id="7443" href="NotionsOfDecidability.Decidable.html#7383" class="Function">f₁</a> <a id="7446" href="NotionsOfDecidability.Decidable.html#7446" class="Bound">x</a> <a id="7448" class="Symbol">(</a><a id="7449" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7453" href="NotionsOfDecidability.Decidable.html#7453" class="Bound">a</a><a id="7454" class="Symbol">)</a> <a id="7456" href="NotionsOfDecidability.Decidable.html#7456" class="Bound">e</a> <a id="7458" class="Symbol">=</a> <a id="7460" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="7477" href="NotionsOfDecidability.Decidable.html#7456" class="Bound">e</a>
  <a id="7481" href="NotionsOfDecidability.Decidable.html#7383" class="Function">f₁</a> <a id="7484" href="NotionsOfDecidability.Decidable.html#7484" class="Bound">x</a> <a id="7486" class="Symbol">(</a><a id="7487" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7491" href="NotionsOfDecidability.Decidable.html#7491" class="Bound">ν</a><a id="7492" class="Symbol">)</a> <a id="7494" href="NotionsOfDecidability.Decidable.html#7494" class="Bound">e</a> <a id="7496" class="Symbol">=</a> <a id="7498" href="NotionsOfDecidability.Decidable.html#7491" class="Bound">ν</a>

  <a id="7503" href="NotionsOfDecidability.Decidable.html#7503" class="Function">f₀-back</a> <a id="7511" class="Symbol">:</a> <a id="7513" class="Symbol">(</a><a id="7514" href="NotionsOfDecidability.Decidable.html#7514" class="Bound">x</a> <a id="7516" class="Symbol">:</a> <a id="7518" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a><a id="7519" class="Symbol">)</a> <a id="7521" class="Symbol">(</a><a id="7522" href="NotionsOfDecidability.Decidable.html#7522" class="Bound">d</a> <a id="7524" class="Symbol">:</a> <a id="7526" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7539" class="Symbol">(</a><a id="7540" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="7542" href="NotionsOfDecidability.Decidable.html#7514" class="Bound">x</a><a id="7543" class="Symbol">))</a> <a id="7546" class="Symbol">→</a> <a id="7548" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="7550" href="NotionsOfDecidability.Decidable.html#7514" class="Bound">x</a> <a id="7552" class="Symbol">→</a> <a id="7554" href="NotionsOfDecidability.Decidable.html#7189" class="Function">f</a> <a id="7556" href="NotionsOfDecidability.Decidable.html#7514" class="Bound">x</a> <a id="7558" href="NotionsOfDecidability.Decidable.html#7522" class="Bound">d</a> <a id="7560" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7562" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
  <a id="7566" href="NotionsOfDecidability.Decidable.html#7503" class="Function">f₀-back</a> <a id="7574" href="NotionsOfDecidability.Decidable.html#7574" class="Bound">x</a> <a id="7576" class="Symbol">(</a><a id="7577" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7581" href="NotionsOfDecidability.Decidable.html#7581" class="Bound">a</a><a id="7582" class="Symbol">)</a> <a id="7584" href="NotionsOfDecidability.Decidable.html#7584" class="Bound">a&#39;</a> <a id="7587" class="Symbol">=</a> <a id="7589" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="7596" href="NotionsOfDecidability.Decidable.html#7503" class="Function">f₀-back</a> <a id="7604" href="NotionsOfDecidability.Decidable.html#7604" class="Bound">x</a> <a id="7606" class="Symbol">(</a><a id="7607" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7611" href="NotionsOfDecidability.Decidable.html#7611" class="Bound">ν</a><a id="7612" class="Symbol">)</a> <a id="7614" href="NotionsOfDecidability.Decidable.html#7614" class="Bound">a&#39;</a> <a id="7617" class="Symbol">=</a> <a id="7619" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7626" class="Symbol">(</a><a id="7627" href="NotionsOfDecidability.Decidable.html#7611" class="Bound">ν</a> <a id="7629" href="NotionsOfDecidability.Decidable.html#7614" class="Bound">a&#39;</a><a id="7631" class="Symbol">)</a>

  <a id="7636" href="NotionsOfDecidability.Decidable.html#7636" class="Function">f₁-back</a> <a id="7644" class="Symbol">:</a> <a id="7646" class="Symbol">(</a><a id="7647" href="NotionsOfDecidability.Decidable.html#7647" class="Bound">x</a> <a id="7649" class="Symbol">:</a> <a id="7651" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a><a id="7652" class="Symbol">)</a> <a id="7654" class="Symbol">(</a><a id="7655" href="NotionsOfDecidability.Decidable.html#7655" class="Bound">d</a> <a id="7657" class="Symbol">:</a> <a id="7659" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7672" class="Symbol">(</a><a id="7673" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="7675" href="NotionsOfDecidability.Decidable.html#7647" class="Bound">x</a><a id="7676" class="Symbol">))</a> <a id="7679" class="Symbol">→</a> <a id="7681" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7683" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="7685" href="NotionsOfDecidability.Decidable.html#7647" class="Bound">x</a> <a id="7687" class="Symbol">→</a> <a id="7689" href="NotionsOfDecidability.Decidable.html#7189" class="Function">f</a> <a id="7691" href="NotionsOfDecidability.Decidable.html#7647" class="Bound">x</a> <a id="7693" href="NotionsOfDecidability.Decidable.html#7655" class="Bound">d</a> <a id="7695" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7697" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="7701" href="NotionsOfDecidability.Decidable.html#7636" class="Function">f₁-back</a> <a id="7709" href="NotionsOfDecidability.Decidable.html#7709" class="Bound">x</a> <a id="7711" class="Symbol">(</a><a id="7712" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7716" href="NotionsOfDecidability.Decidable.html#7716" class="Bound">a</a><a id="7717" class="Symbol">)</a> <a id="7719" href="NotionsOfDecidability.Decidable.html#7719" class="Bound">ν&#39;</a> <a id="7722" class="Symbol">=</a> <a id="7724" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7731" class="Symbol">(</a><a id="7732" href="NotionsOfDecidability.Decidable.html#7719" class="Bound">ν&#39;</a> <a id="7735" href="NotionsOfDecidability.Decidable.html#7716" class="Bound">a</a><a id="7736" class="Symbol">)</a>
  <a id="7740" href="NotionsOfDecidability.Decidable.html#7636" class="Function">f₁-back</a> <a id="7748" href="NotionsOfDecidability.Decidable.html#7748" class="Bound">x</a> <a id="7750" class="Symbol">(</a><a id="7751" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7755" href="NotionsOfDecidability.Decidable.html#7755" class="Bound">ν</a><a id="7756" class="Symbol">)</a> <a id="7758" href="NotionsOfDecidability.Decidable.html#7758" class="Bound">ν&#39;</a> <a id="7761" class="Symbol">=</a> <a id="7763" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="7771" href="NotionsOfDecidability.Decidable.html#7771" class="Function">χ</a> <a id="7773" class="Symbol">:</a> <a id="7775" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a> <a id="7777" class="Symbol">→</a> <a id="7779" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="7783" href="NotionsOfDecidability.Decidable.html#7771" class="Function">χ</a> <a id="7785" href="NotionsOfDecidability.Decidable.html#7785" class="Bound">x</a> <a id="7787" class="Symbol">=</a> <a id="7789" href="NotionsOfDecidability.Decidable.html#7189" class="Function">f</a> <a id="7791" href="NotionsOfDecidability.Decidable.html#7785" class="Bound">x</a> <a id="7793" class="Symbol">(</a><a id="7794" href="NotionsOfDecidability.Decidable.html#7137" class="Bound">δ</a> <a id="7796" href="NotionsOfDecidability.Decidable.html#7785" class="Bound">x</a><a id="7797" class="Symbol">)</a>

 <a id="7801" href="NotionsOfDecidability.Decidable.html#7801" class="Function">characteristic-map</a> <a id="7820" class="Symbol">:</a> <a id="7822" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a> <a id="7824" class="Symbol">→</a> <a id="7826" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
 <a id="7829" href="NotionsOfDecidability.Decidable.html#7801" class="Function">characteristic-map</a> <a id="7848" class="Symbol">=</a> <a id="7850" href="NotionsOfDecidability.Decidable.html#7771" class="Function">χ</a>

 <a id="7854" href="NotionsOfDecidability.Decidable.html#7854" class="Function">characteristic-map-property₀</a> <a id="7883" class="Symbol">:</a> <a id="7885" class="Symbol">(</a><a id="7886" href="NotionsOfDecidability.Decidable.html#7886" class="Bound">x</a> <a id="7888" class="Symbol">:</a> <a id="7890" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a><a id="7891" class="Symbol">)</a> <a id="7893" class="Symbol">→</a> <a id="7895" href="NotionsOfDecidability.Decidable.html#7771" class="Function">χ</a> <a id="7897" href="NotionsOfDecidability.Decidable.html#7886" class="Bound">x</a> <a id="7899" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7901" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7903" class="Symbol">→</a> <a id="7905" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="7907" href="NotionsOfDecidability.Decidable.html#7886" class="Bound">x</a>
 <a id="7910" href="NotionsOfDecidability.Decidable.html#7854" class="Function">characteristic-map-property₀</a> <a id="7939" href="NotionsOfDecidability.Decidable.html#7939" class="Bound">x</a> <a id="7941" class="Symbol">=</a> <a id="7943" href="NotionsOfDecidability.Decidable.html#7265" class="Function">f₀</a> <a id="7946" href="NotionsOfDecidability.Decidable.html#7939" class="Bound">x</a> <a id="7948" class="Symbol">(</a><a id="7949" href="NotionsOfDecidability.Decidable.html#7137" class="Bound">δ</a> <a id="7951" href="NotionsOfDecidability.Decidable.html#7939" class="Bound">x</a><a id="7952" class="Symbol">)</a>

 <a id="7956" href="NotionsOfDecidability.Decidable.html#7956" class="Function">characteristic-map-property₁</a> <a id="7985" class="Symbol">:</a> <a id="7987" class="Symbol">(</a><a id="7988" href="NotionsOfDecidability.Decidable.html#7988" class="Bound">x</a> <a id="7990" class="Symbol">:</a> <a id="7992" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a><a id="7993" class="Symbol">)</a> <a id="7995" class="Symbol">→</a> <a id="7997" href="NotionsOfDecidability.Decidable.html#7771" class="Function">χ</a> <a id="7999" href="NotionsOfDecidability.Decidable.html#7988" class="Bound">x</a> <a id="8001" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8003" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="8005" class="Symbol">→</a> <a id="8007" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8009" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="8011" href="NotionsOfDecidability.Decidable.html#7988" class="Bound">x</a>
 <a id="8014" href="NotionsOfDecidability.Decidable.html#7956" class="Function">characteristic-map-property₁</a> <a id="8043" href="NotionsOfDecidability.Decidable.html#8043" class="Bound">x</a> <a id="8045" class="Symbol">=</a> <a id="8047" href="NotionsOfDecidability.Decidable.html#7383" class="Function">f₁</a> <a id="8050" href="NotionsOfDecidability.Decidable.html#8043" class="Bound">x</a> <a id="8052" class="Symbol">(</a><a id="8053" href="NotionsOfDecidability.Decidable.html#7137" class="Bound">δ</a> <a id="8055" href="NotionsOfDecidability.Decidable.html#8043" class="Bound">x</a><a id="8056" class="Symbol">)</a>

 <a id="8060" href="NotionsOfDecidability.Decidable.html#8060" class="Function">characteristic-map-property₀-back</a> <a id="8094" class="Symbol">:</a> <a id="8096" class="Symbol">(</a><a id="8097" href="NotionsOfDecidability.Decidable.html#8097" class="Bound">x</a> <a id="8099" class="Symbol">:</a> <a id="8101" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a><a id="8102" class="Symbol">)</a> <a id="8104" class="Symbol">→</a> <a id="8106" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="8108" href="NotionsOfDecidability.Decidable.html#8097" class="Bound">x</a> <a id="8110" class="Symbol">→</a> <a id="8112" href="NotionsOfDecidability.Decidable.html#7771" class="Function">χ</a> <a id="8114" href="NotionsOfDecidability.Decidable.html#8097" class="Bound">x</a> <a id="8116" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8118" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
 <a id="8121" href="NotionsOfDecidability.Decidable.html#8060" class="Function">characteristic-map-property₀-back</a> <a id="8155" href="NotionsOfDecidability.Decidable.html#8155" class="Bound">x</a> <a id="8157" class="Symbol">=</a> <a id="8159" href="NotionsOfDecidability.Decidable.html#7503" class="Function">f₀-back</a> <a id="8167" href="NotionsOfDecidability.Decidable.html#8155" class="Bound">x</a> <a id="8169" class="Symbol">(</a><a id="8170" href="NotionsOfDecidability.Decidable.html#7137" class="Bound">δ</a> <a id="8172" href="NotionsOfDecidability.Decidable.html#8155" class="Bound">x</a><a id="8173" class="Symbol">)</a>

 <a id="8177" href="NotionsOfDecidability.Decidable.html#8177" class="Function">characteristic-map-property₁-back</a> <a id="8211" class="Symbol">:</a> <a id="8213" class="Symbol">(</a><a id="8214" href="NotionsOfDecidability.Decidable.html#8214" class="Bound">x</a> <a id="8216" class="Symbol">:</a> <a id="8218" href="NotionsOfDecidability.Decidable.html#7102" class="Bound">X</a><a id="8219" class="Symbol">)</a> <a id="8221" class="Symbol">→</a> <a id="8223" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8225" href="NotionsOfDecidability.Decidable.html#7113" class="Bound">A</a> <a id="8227" href="NotionsOfDecidability.Decidable.html#8214" class="Bound">x</a> <a id="8229" class="Symbol">→</a> <a id="8231" href="NotionsOfDecidability.Decidable.html#7771" class="Function">χ</a> <a id="8233" href="NotionsOfDecidability.Decidable.html#8214" class="Bound">x</a> <a id="8235" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8237" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
 <a id="8240" href="NotionsOfDecidability.Decidable.html#8177" class="Function">characteristic-map-property₁-back</a> <a id="8274" href="NotionsOfDecidability.Decidable.html#8274" class="Bound">x</a> <a id="8276" class="Symbol">=</a> <a id="8278" href="NotionsOfDecidability.Decidable.html#7636" class="Function">f₁-back</a> <a id="8286" href="NotionsOfDecidability.Decidable.html#8274" class="Bound">x</a> <a id="8288" class="Symbol">(</a><a id="8289" href="NotionsOfDecidability.Decidable.html#7137" class="Bound">δ</a> <a id="8291" href="NotionsOfDecidability.Decidable.html#8274" class="Bound">x</a><a id="8292" class="Symbol">)</a>

<a id="8295" class="Markup">\end{code}</a><a id="8305" class="Background">

Added by Tom de Jong, November 2021.

</a><a id="8345" class="Markup">\begin{code}</a>

<a id="decidable-↔"></a><a id="8359" href="NotionsOfDecidability.Decidable.html#8359" class="Function">decidable-↔</a> <a id="8371" class="Symbol">:</a> <a id="8373" class="Symbol">{</a><a id="8374" href="NotionsOfDecidability.Decidable.html#8374" class="Bound">X</a> <a id="8376" class="Symbol">:</a> <a id="8378" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8380" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8382" class="Symbol">}</a> <a id="8384" class="Symbol">{</a><a id="8385" href="NotionsOfDecidability.Decidable.html#8385" class="Bound">Y</a> <a id="8387" class="Symbol">:</a> <a id="8389" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8391" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8393" class="Symbol">}</a>
            <a id="8407" class="Symbol">→</a> <a id="8409" href="NotionsOfDecidability.Decidable.html#8374" class="Bound">X</a> <a id="8411" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="8413" href="NotionsOfDecidability.Decidable.html#8385" class="Bound">Y</a>
            <a id="8427" class="Symbol">→</a> <a id="8429" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="8442" href="NotionsOfDecidability.Decidable.html#8374" class="Bound">X</a>
            <a id="8456" class="Symbol">→</a> <a id="8458" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="8471" href="NotionsOfDecidability.Decidable.html#8385" class="Bound">Y</a>
<a id="8473" href="NotionsOfDecidability.Decidable.html#8359" class="Function">decidable-↔</a> <a id="8485" class="Symbol">{</a><a id="8486" href="NotionsOfDecidability.Decidable.html#8486" class="Bound">𝓤</a><a id="8487" class="Symbol">}</a> <a id="8489" class="Symbol">{</a><a id="8490" href="NotionsOfDecidability.Decidable.html#8490" class="Bound">𝓥</a><a id="8491" class="Symbol">}</a> <a id="8493" class="Symbol">{</a><a id="8494" href="NotionsOfDecidability.Decidable.html#8494" class="Bound">X</a><a id="8495" class="Symbol">}</a> <a id="8497" class="Symbol">{</a><a id="8498" href="NotionsOfDecidability.Decidable.html#8498" class="Bound">Y</a><a id="8499" class="Symbol">}</a> <a id="8501" class="Symbol">(</a><a id="8502" href="NotionsOfDecidability.Decidable.html#8502" class="Bound">f</a> <a id="8504" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8506" href="NotionsOfDecidability.Decidable.html#8506" class="Bound">g</a><a id="8507" class="Symbol">)</a> <a id="8509" class="Symbol">(</a><a id="8510" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>  <a id="8515" href="NotionsOfDecidability.Decidable.html#8515" class="Bound">x</a><a id="8516" class="Symbol">)</a> <a id="8518" class="Symbol">=</a> <a id="8520" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8524" class="Symbol">(</a><a id="8525" href="NotionsOfDecidability.Decidable.html#8502" class="Bound">f</a> <a id="8527" href="NotionsOfDecidability.Decidable.html#8515" class="Bound">x</a><a id="8528" class="Symbol">)</a>
<a id="8530" href="NotionsOfDecidability.Decidable.html#8359" class="Function">decidable-↔</a> <a id="8542" class="Symbol">{</a><a id="8543" href="NotionsOfDecidability.Decidable.html#8543" class="Bound">𝓤</a><a id="8544" class="Symbol">}</a> <a id="8546" class="Symbol">{</a><a id="8547" href="NotionsOfDecidability.Decidable.html#8547" class="Bound">𝓥</a><a id="8548" class="Symbol">}</a> <a id="8550" class="Symbol">{</a><a id="8551" href="NotionsOfDecidability.Decidable.html#8551" class="Bound">X</a><a id="8552" class="Symbol">}</a> <a id="8554" class="Symbol">{</a><a id="8555" href="NotionsOfDecidability.Decidable.html#8555" class="Bound">Y</a><a id="8556" class="Symbol">}</a> <a id="8558" class="Symbol">(</a><a id="8559" href="NotionsOfDecidability.Decidable.html#8559" class="Bound">f</a> <a id="8561" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8563" href="NotionsOfDecidability.Decidable.html#8563" class="Bound">g</a><a id="8564" class="Symbol">)</a> <a id="8566" class="Symbol">(</a><a id="8567" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8571" href="NotionsOfDecidability.Decidable.html#8571" class="Bound">nx</a><a id="8573" class="Symbol">)</a> <a id="8575" class="Symbol">=</a> <a id="8577" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8581" class="Symbol">(</a><a id="8582" href="NotionsOfDecidability.Decidable.html#8571" class="Bound">nx</a> <a id="8585" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8587" href="NotionsOfDecidability.Decidable.html#8563" class="Bound">g</a><a id="8588" class="Symbol">)</a>

<a id="decidable-cong"></a><a id="8591" href="NotionsOfDecidability.Decidable.html#8591" class="Function">decidable-cong</a> <a id="8606" class="Symbol">:</a> <a id="8608" class="Symbol">{</a><a id="8609" href="NotionsOfDecidability.Decidable.html#8609" class="Bound">X</a> <a id="8611" class="Symbol">:</a> <a id="8613" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8615" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8617" class="Symbol">}</a> <a id="8619" class="Symbol">{</a><a id="8620" href="NotionsOfDecidability.Decidable.html#8620" class="Bound">Y</a> <a id="8622" class="Symbol">:</a> <a id="8624" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8626" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8628" class="Symbol">}</a>
               <a id="8645" class="Symbol">→</a> <a id="8647" href="NotionsOfDecidability.Decidable.html#8609" class="Bound">X</a> <a id="8649" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8651" href="NotionsOfDecidability.Decidable.html#8620" class="Bound">Y</a>
               <a id="8668" class="Symbol">→</a> <a id="8670" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="8683" href="NotionsOfDecidability.Decidable.html#8609" class="Bound">X</a>
               <a id="8700" class="Symbol">→</a> <a id="8702" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="8715" href="NotionsOfDecidability.Decidable.html#8620" class="Bound">Y</a>
<a id="8717" href="NotionsOfDecidability.Decidable.html#8591" class="Function">decidable-cong</a> <a id="8732" href="NotionsOfDecidability.Decidable.html#8732" class="Bound">e</a> <a id="8734" class="Symbol">=</a> <a id="8736" href="NotionsOfDecidability.Decidable.html#8359" class="Function">decidable-↔</a> <a id="8748" class="Symbol">(</a><a id="8749" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="8751" href="NotionsOfDecidability.Decidable.html#8732" class="Bound">e</a> <a id="8753" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="8755" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8757" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="8759" href="NotionsOfDecidability.Decidable.html#8732" class="Bound">e</a> <a id="8761" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a><a id="8764" class="Symbol">)</a>

<a id="8767" class="Markup">\end{code}</a><a id="8777" class="Background">

Added by Tom de Jong in January 2022.

</a><a id="8818" class="Markup">\begin{code}</a>

<a id="all-types-are-¬¬-decidable"></a><a id="8832" href="NotionsOfDecidability.Decidable.html#8832" class="Function">all-types-are-¬¬-decidable</a> <a id="8859" class="Symbol">:</a> <a id="8861" class="Symbol">(</a><a id="8862" href="NotionsOfDecidability.Decidable.html#8862" class="Bound">X</a> <a id="8864" class="Symbol">:</a> <a id="8866" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8868" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8870" class="Symbol">)</a> <a id="8872" class="Symbol">→</a> <a id="8874" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="8877" class="Symbol">(</a><a id="8878" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="8891" href="NotionsOfDecidability.Decidable.html#8862" class="Bound">X</a><a id="8892" class="Symbol">)</a>
<a id="8894" href="NotionsOfDecidability.Decidable.html#8832" class="Function">all-types-are-¬¬-decidable</a> <a id="8921" href="NotionsOfDecidability.Decidable.html#8921" class="Bound">X</a> <a id="8923" href="NotionsOfDecidability.Decidable.html#8923" class="Bound">h</a> <a id="8925" class="Symbol">=</a> <a id="8927" href="NotionsOfDecidability.Decidable.html#8988" class="Function">claim₂</a> <a id="8934" href="NotionsOfDecidability.Decidable.html#8950" class="Function">claim₁</a>
 <a id="8942" class="Keyword">where</a>
  <a id="8950" href="NotionsOfDecidability.Decidable.html#8950" class="Function">claim₁</a> <a id="8957" class="Symbol">:</a> <a id="8959" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8961" href="NotionsOfDecidability.Decidable.html#8921" class="Bound">X</a>
  <a id="8965" href="NotionsOfDecidability.Decidable.html#8950" class="Function">claim₁</a> <a id="8972" href="NotionsOfDecidability.Decidable.html#8972" class="Bound">x</a> <a id="8974" class="Symbol">=</a> <a id="8976" href="NotionsOfDecidability.Decidable.html#8923" class="Bound">h</a> <a id="8978" class="Symbol">(</a><a id="8979" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8983" href="NotionsOfDecidability.Decidable.html#8972" class="Bound">x</a><a id="8984" class="Symbol">)</a>
  <a id="8988" href="NotionsOfDecidability.Decidable.html#8988" class="Function">claim₂</a> <a id="8995" class="Symbol">:</a> <a id="8997" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="9000" href="NotionsOfDecidability.Decidable.html#8921" class="Bound">X</a>
  <a id="9004" href="NotionsOfDecidability.Decidable.html#8988" class="Function">claim₂</a> <a id="9011" href="NotionsOfDecidability.Decidable.html#9011" class="Bound">nx</a> <a id="9014" class="Symbol">=</a> <a id="9016" href="NotionsOfDecidability.Decidable.html#8923" class="Bound">h</a> <a id="9018" class="Symbol">(</a><a id="9019" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9023" href="NotionsOfDecidability.Decidable.html#9011" class="Bound">nx</a><a id="9025" class="Symbol">)</a>

<a id="¬¬-stable-if-decidable"></a><a id="9028" href="NotionsOfDecidability.Decidable.html#9028" class="Function">¬¬-stable-if-decidable</a> <a id="9051" class="Symbol">:</a> <a id="9053" class="Symbol">(</a><a id="9054" href="NotionsOfDecidability.Decidable.html#9054" class="Bound">X</a> <a id="9056" class="Symbol">:</a> <a id="9058" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9060" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9062" class="Symbol">)</a> <a id="9064" class="Symbol">→</a> <a id="9066" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9079" href="NotionsOfDecidability.Decidable.html#9054" class="Bound">X</a> <a id="9081" class="Symbol">→</a> <a id="9083" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="9093" href="NotionsOfDecidability.Decidable.html#9054" class="Bound">X</a>
<a id="9095" href="NotionsOfDecidability.Decidable.html#9028" class="Function">¬¬-stable-if-decidable</a> <a id="9118" href="NotionsOfDecidability.Decidable.html#9118" class="Bound">X</a> <a id="9120" class="Symbol">=</a> <a id="9122" href="NotionsOfDecidability.Decidable.html#306" class="Function">¬¬-elim</a>

<a id="9131" class="Markup">\end{code}</a><a id="9141" class="Background">

Added 21th August 2024 by Alice Laroche.

</a><a id="9185" class="Markup">\begin{code}</a>

<a id="9199" class="Keyword">module</a> <a id="9206" href="NotionsOfDecidability.Decidable.html#9206" class="Module">_</a> <a id="9208" class="Symbol">(</a><a id="9209" href="NotionsOfDecidability.Decidable.html#9209" class="Bound">pt</a> <a id="9212" class="Symbol">:</a> <a id="9214" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="9245" class="Symbol">)</a> <a id="9247" class="Keyword">where</a>

 <a id="9255" class="Keyword">open</a> <a id="9260" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="9284" href="NotionsOfDecidability.Decidable.html#9209" class="Bound">pt</a>

 <a id="9289" href="NotionsOfDecidability.Decidable.html#9289" class="Function">decidable-inhabited-types-are-pointed</a> <a id="9327" class="Symbol">:</a> <a id="9329" class="Symbol">{</a><a id="9330" href="NotionsOfDecidability.Decidable.html#9330" class="Bound">X</a> <a id="9332" class="Symbol">:</a> <a id="9334" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9336" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9338" class="Symbol">}</a> <a id="9340" class="Symbol">→</a> <a id="9342" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="9344" href="NotionsOfDecidability.Decidable.html#9330" class="Bound">X</a> <a id="9346" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="9348" class="Symbol">→</a> <a id="9350" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9363" href="NotionsOfDecidability.Decidable.html#9330" class="Bound">X</a> <a id="9365" class="Symbol">→</a> <a id="9367" href="NotionsOfDecidability.Decidable.html#9330" class="Bound">X</a>
 <a id="9370" href="NotionsOfDecidability.Decidable.html#9289" class="Function">decidable-inhabited-types-are-pointed</a> <a id="9408" href="NotionsOfDecidability.Decidable.html#9408" class="Bound">∣x∣</a> <a id="9412" class="Symbol">(</a><a id="9413" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9417" href="NotionsOfDecidability.Decidable.html#9417" class="Bound">x</a><a id="9418" class="Symbol">)</a>  <a id="9421" class="Symbol">=</a> <a id="9423" href="NotionsOfDecidability.Decidable.html#9417" class="Bound">x</a>
 <a id="9426" href="NotionsOfDecidability.Decidable.html#9289" class="Function">decidable-inhabited-types-are-pointed</a> <a id="9464" href="NotionsOfDecidability.Decidable.html#9464" class="Bound">∣x∣</a> <a id="9468" class="Symbol">(</a><a id="9469" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9473" href="NotionsOfDecidability.Decidable.html#9473" class="Bound">¬x</a><a id="9475" class="Symbol">)</a> <a id="9477" class="Symbol">=</a>
  <a id="9481" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9488" class="Symbol">(</a><a id="9489" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="9496" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="9506" href="NotionsOfDecidability.Decidable.html#9473" class="Bound">¬x</a> <a id="9509" href="NotionsOfDecidability.Decidable.html#9464" class="Bound">∣x∣</a><a id="9512" class="Symbol">)</a>

<a id="9515" class="Markup">\end{code}</a><a id="9525" class="Background">

End of addition.

Added by Martin Escardo 17th September 2024. The propositional
truncation of a decidable type can be constructed with no assumptions
and it has split support.

</a><a id="9705" class="Markup">\begin{code}</a>

<a id="∥_∥⟨_⟩"></a><a id="9719" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥_∥⟨_⟩</a> <a id="9726" class="Symbol">:</a> <a id="9728" class="Symbol">(</a><a id="9729" href="NotionsOfDecidability.Decidable.html#9729" class="Bound">X</a> <a id="9731" class="Symbol">:</a> <a id="9733" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9735" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9737" class="Symbol">)</a> <a id="9739" class="Symbol">→</a> <a id="9741" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9754" href="NotionsOfDecidability.Decidable.html#9729" class="Bound">X</a> <a id="9756" class="Symbol">→</a> <a id="9758" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="9761" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="9763" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="9765" href="NotionsOfDecidability.Decidable.html#9765" class="Bound">X</a> <a id="9767" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="9770" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9774" href="NotionsOfDecidability.Decidable.html#9774" class="Bound">x</a> <a id="9776" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a> <a id="9778" class="Symbol">=</a> <a id="9780" href="MLTT.Unit.html#129" class="Record">𝟙</a>
<a id="9782" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="9784" href="NotionsOfDecidability.Decidable.html#9784" class="Bound">X</a> <a id="9786" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="9789" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9793" href="NotionsOfDecidability.Decidable.html#9793" class="Bound">ν</a> <a id="9795" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a> <a id="9797" class="Symbol">=</a> <a id="9799" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>

<a id="∥∥⟨_⟩-is-prop"></a><a id="9802" href="NotionsOfDecidability.Decidable.html#9802" class="Function Operator">∥∥⟨_⟩-is-prop</a> <a id="9816" class="Symbol">:</a> <a id="9818" class="Symbol">{</a><a id="9819" href="NotionsOfDecidability.Decidable.html#9819" class="Bound">X</a> <a id="9821" class="Symbol">:</a> <a id="9823" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9825" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9827" class="Symbol">}</a> <a id="9829" class="Symbol">(</a><a id="9830" href="NotionsOfDecidability.Decidable.html#9830" class="Bound">δ</a> <a id="9832" class="Symbol">:</a> <a id="9834" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9847" href="NotionsOfDecidability.Decidable.html#9819" class="Bound">X</a><a id="9848" class="Symbol">)</a> <a id="9850" class="Symbol">→</a> <a id="9852" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9860" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="9862" href="NotionsOfDecidability.Decidable.html#9819" class="Bound">X</a> <a id="9864" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="9867" href="NotionsOfDecidability.Decidable.html#9830" class="Bound">δ</a> <a id="9869" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a>
<a id="9871" href="NotionsOfDecidability.Decidable.html#9802" class="Function Operator">∥∥⟨</a> <a id="9875" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9879" href="NotionsOfDecidability.Decidable.html#9879" class="Bound">x</a> <a id="9881" href="NotionsOfDecidability.Decidable.html#9802" class="Function Operator">⟩-is-prop</a> <a id="9891" class="Symbol">=</a> <a id="9893" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>
<a id="9903" href="NotionsOfDecidability.Decidable.html#9802" class="Function Operator">∥∥⟨</a> <a id="9907" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9911" href="NotionsOfDecidability.Decidable.html#9911" class="Bound">ν</a> <a id="9913" href="NotionsOfDecidability.Decidable.html#9802" class="Function Operator">⟩-is-prop</a> <a id="9923" class="Symbol">=</a> <a id="9925" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>

<a id="∥∥⟨_⟩-is-decidable"></a><a id="9936" href="NotionsOfDecidability.Decidable.html#9936" class="Function Operator">∥∥⟨_⟩-is-decidable</a> <a id="9955" class="Symbol">:</a> <a id="9957" class="Symbol">{</a><a id="9958" href="NotionsOfDecidability.Decidable.html#9958" class="Bound">X</a> <a id="9960" class="Symbol">:</a> <a id="9962" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9964" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9966" class="Symbol">}</a> <a id="9968" class="Symbol">(</a><a id="9969" href="NotionsOfDecidability.Decidable.html#9969" class="Bound">δ</a> <a id="9971" class="Symbol">:</a> <a id="9973" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9986" href="NotionsOfDecidability.Decidable.html#9958" class="Bound">X</a><a id="9987" class="Symbol">)</a> <a id="9989" class="Symbol">→</a> <a id="9991" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="10004" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="10006" href="NotionsOfDecidability.Decidable.html#9958" class="Bound">X</a> <a id="10008" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="10011" href="NotionsOfDecidability.Decidable.html#9969" class="Bound">δ</a> <a id="10013" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a>
<a id="10015" href="NotionsOfDecidability.Decidable.html#9936" class="Function Operator">∥∥⟨</a> <a id="10019" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10023" href="NotionsOfDecidability.Decidable.html#10023" class="Bound">x</a> <a id="10025" href="NotionsOfDecidability.Decidable.html#9936" class="Function Operator">⟩-is-decidable</a> <a id="10040" class="Symbol">=</a> <a id="10042" href="NotionsOfDecidability.Decidable.html#1607" class="Function">𝟙-is-decidable</a>
<a id="10057" href="NotionsOfDecidability.Decidable.html#9936" class="Function Operator">∥∥⟨</a> <a id="10061" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10065" href="NotionsOfDecidability.Decidable.html#10065" class="Bound">ν</a> <a id="10067" href="NotionsOfDecidability.Decidable.html#9936" class="Function Operator">⟩-is-decidable</a> <a id="10082" class="Symbol">=</a> <a id="10084" href="NotionsOfDecidability.Decidable.html#1442" class="Function">𝟘-is-decidable</a>

<a id="∣_∣⟨_⟩"></a><a id="10100" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣_∣⟨_⟩</a> <a id="10107" class="Symbol">:</a> <a id="10109" class="Symbol">{</a><a id="10110" href="NotionsOfDecidability.Decidable.html#10110" class="Bound">X</a> <a id="10112" class="Symbol">:</a> <a id="10114" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10116" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10118" class="Symbol">}</a> <a id="10120" class="Symbol">→</a> <a id="10122" href="NotionsOfDecidability.Decidable.html#10110" class="Bound">X</a> <a id="10124" class="Symbol">→</a> <a id="10126" class="Symbol">(</a><a id="10127" href="NotionsOfDecidability.Decidable.html#10127" class="Bound">δ</a> <a id="10129" class="Symbol">:</a> <a id="10131" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="10144" href="NotionsOfDecidability.Decidable.html#10110" class="Bound">X</a><a id="10145" class="Symbol">)</a> <a id="10147" class="Symbol">→</a> <a id="10149" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="10151" href="NotionsOfDecidability.Decidable.html#10110" class="Bound">X</a> <a id="10153" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="10156" href="NotionsOfDecidability.Decidable.html#10127" class="Bound">δ</a> <a id="10158" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a>
<a id="10160" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣</a> <a id="10162" href="NotionsOfDecidability.Decidable.html#10162" class="Bound">x</a> <a id="10164" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣⟨</a> <a id="10167" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10171" class="Symbol">_</a> <a id="10173" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">⟩</a> <a id="10175" class="Symbol">=</a> <a id="10177" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="10179" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣</a> <a id="10181" href="NotionsOfDecidability.Decidable.html#10181" class="Bound">x</a> <a id="10183" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣⟨</a> <a id="10186" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10190" href="NotionsOfDecidability.Decidable.html#10190" class="Bound">ν</a> <a id="10192" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">⟩</a> <a id="10194" class="Symbol">=</a> <a id="10196" href="NotionsOfDecidability.Decidable.html#10190" class="Bound">ν</a> <a id="10198" href="NotionsOfDecidability.Decidable.html#10181" class="Bound">x</a>

<a id="10201" class="Markup">\end{code}</a><a id="10211" class="Background">

Notice that the induction principle doesn&#39;t require the family A to be
prop-valued.

</a><a id="10298" class="Markup">\begin{code}</a>

<a id="∥∥⟨_⟩-induction"></a><a id="10312" href="NotionsOfDecidability.Decidable.html#10312" class="Function Operator">∥∥⟨_⟩-induction</a> <a id="10328" class="Symbol">:</a> <a id="10330" class="Symbol">{</a><a id="10331" href="NotionsOfDecidability.Decidable.html#10331" class="Bound">X</a> <a id="10333" class="Symbol">:</a> <a id="10335" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10337" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10339" class="Symbol">}</a> <a id="10341" class="Symbol">(</a><a id="10342" href="NotionsOfDecidability.Decidable.html#10342" class="Bound">δ</a> <a id="10344" class="Symbol">:</a> <a id="10346" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="10359" href="NotionsOfDecidability.Decidable.html#10331" class="Bound">X</a><a id="10360" class="Symbol">)</a>
                 <a id="10379" class="Symbol">(</a><a id="10380" href="NotionsOfDecidability.Decidable.html#10380" class="Bound">A</a> <a id="10382" class="Symbol">:</a> <a id="10384" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="10386" href="NotionsOfDecidability.Decidable.html#10331" class="Bound">X</a> <a id="10388" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="10391" href="NotionsOfDecidability.Decidable.html#10342" class="Bound">δ</a> <a id="10393" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a> <a id="10395" class="Symbol">→</a> <a id="10397" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10399" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10401" class="Symbol">)</a>
               <a id="10418" class="Symbol">→</a> <a id="10420" class="Symbol">((</a><a id="10422" href="NotionsOfDecidability.Decidable.html#10422" class="Bound">x</a> <a id="10424" class="Symbol">:</a> <a id="10426" href="NotionsOfDecidability.Decidable.html#10331" class="Bound">X</a><a id="10427" class="Symbol">)</a> <a id="10429" class="Symbol">→</a> <a id="10431" href="NotionsOfDecidability.Decidable.html#10380" class="Bound">A</a> <a id="10433" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣</a> <a id="10435" href="NotionsOfDecidability.Decidable.html#10422" class="Bound">x</a> <a id="10437" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣⟨</a> <a id="10440" href="NotionsOfDecidability.Decidable.html#10342" class="Bound">δ</a> <a id="10442" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">⟩</a><a id="10443" class="Symbol">)</a>
               <a id="10460" class="Symbol">→</a> <a id="10462" class="Symbol">(</a><a id="10463" href="NotionsOfDecidability.Decidable.html#10463" class="Bound">s</a> <a id="10465" class="Symbol">:</a> <a id="10467" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="10469" href="NotionsOfDecidability.Decidable.html#10331" class="Bound">X</a> <a id="10471" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="10474" href="NotionsOfDecidability.Decidable.html#10342" class="Bound">δ</a> <a id="10476" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a><a id="10477" class="Symbol">)</a> <a id="10479" class="Symbol">→</a> <a id="10481" href="NotionsOfDecidability.Decidable.html#10380" class="Bound">A</a> <a id="10483" href="NotionsOfDecidability.Decidable.html#10463" class="Bound">s</a>
<a id="10485" href="NotionsOfDecidability.Decidable.html#10312" class="Function Operator">∥∥⟨</a> <a id="10489" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10493" href="NotionsOfDecidability.Decidable.html#10493" class="Bound">x</a> <a id="10495" href="NotionsOfDecidability.Decidable.html#10312" class="Function Operator">⟩-induction</a> <a id="10507" href="NotionsOfDecidability.Decidable.html#10507" class="Bound">A</a> <a id="10509" href="NotionsOfDecidability.Decidable.html#10509" class="Bound">f</a> <a id="10511" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="10513" class="Symbol">=</a> <a id="10515" href="NotionsOfDecidability.Decidable.html#10509" class="Bound">f</a> <a id="10517" href="NotionsOfDecidability.Decidable.html#10493" class="Bound">x</a>
<a id="10519" href="NotionsOfDecidability.Decidable.html#10312" class="Function Operator">∥∥⟨</a> <a id="10523" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10527" href="NotionsOfDecidability.Decidable.html#10527" class="Bound">ν</a> <a id="10529" href="NotionsOfDecidability.Decidable.html#10312" class="Function Operator">⟩-induction</a> <a id="10541" href="NotionsOfDecidability.Decidable.html#10541" class="Bound">A</a> <a id="10543" href="NotionsOfDecidability.Decidable.html#10543" class="Bound">f</a> <a id="10545" href="NotionsOfDecidability.Decidable.html#10545" class="Bound">s</a> <a id="10547" class="Symbol">=</a> <a id="10549" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10556" href="NotionsOfDecidability.Decidable.html#10545" class="Bound">s</a>

<a id="10559" class="Markup">\end{code}</a><a id="10569" class="Background">

But the induction equation does.

</a><a id="10605" class="Markup">\begin{code}</a>

<a id="∥∥⟨_⟩-induction-equation"></a><a id="10619" href="NotionsOfDecidability.Decidable.html#10619" class="Function Operator">∥∥⟨_⟩-induction-equation</a> <a id="10644" class="Symbol">:</a> <a id="10646" class="Symbol">{</a><a id="10647" href="NotionsOfDecidability.Decidable.html#10647" class="Bound">X</a> <a id="10649" class="Symbol">:</a> <a id="10651" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10653" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10655" class="Symbol">}</a>
                          <a id="10683" class="Symbol">(</a><a id="10684" href="NotionsOfDecidability.Decidable.html#10684" class="Bound">δ</a> <a id="10686" class="Symbol">:</a> <a id="10688" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="10701" href="NotionsOfDecidability.Decidable.html#10647" class="Bound">X</a><a id="10702" class="Symbol">)</a>
                          <a id="10730" class="Symbol">(</a><a id="10731" href="NotionsOfDecidability.Decidable.html#10731" class="Bound">A</a> <a id="10733" class="Symbol">:</a> <a id="10735" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="10737" href="NotionsOfDecidability.Decidable.html#10647" class="Bound">X</a> <a id="10739" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="10742" href="NotionsOfDecidability.Decidable.html#10684" class="Bound">δ</a> <a id="10744" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a> <a id="10746" class="Symbol">→</a> <a id="10748" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10750" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10752" class="Symbol">)</a>
                        <a id="10778" class="Symbol">→</a> <a id="10780" class="Symbol">((</a><a id="10782" href="NotionsOfDecidability.Decidable.html#10782" class="Bound">s</a> <a id="10784" class="Symbol">:</a> <a id="10786" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="10788" href="NotionsOfDecidability.Decidable.html#10647" class="Bound">X</a> <a id="10790" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="10793" href="NotionsOfDecidability.Decidable.html#10684" class="Bound">δ</a> <a id="10795" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a><a id="10796" class="Symbol">)</a> <a id="10798" class="Symbol">→</a> <a id="10800" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10808" class="Symbol">(</a><a id="10809" href="NotionsOfDecidability.Decidable.html#10731" class="Bound">A</a> <a id="10811" href="NotionsOfDecidability.Decidable.html#10782" class="Bound">s</a><a id="10812" class="Symbol">))</a>
                        <a id="10839" class="Symbol">→</a> <a id="10841" class="Symbol">(</a><a id="10842" href="NotionsOfDecidability.Decidable.html#10842" class="Bound">f</a> <a id="10844" class="Symbol">:</a> <a id="10846" class="Symbol">(</a><a id="10847" href="NotionsOfDecidability.Decidable.html#10847" class="Bound">x</a> <a id="10849" class="Symbol">:</a> <a id="10851" href="NotionsOfDecidability.Decidable.html#10647" class="Bound">X</a><a id="10852" class="Symbol">)</a> <a id="10854" class="Symbol">→</a> <a id="10856" href="NotionsOfDecidability.Decidable.html#10731" class="Bound">A</a> <a id="10858" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣</a> <a id="10860" href="NotionsOfDecidability.Decidable.html#10847" class="Bound">x</a> <a id="10862" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣⟨</a> <a id="10865" href="NotionsOfDecidability.Decidable.html#10684" class="Bound">δ</a> <a id="10867" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">⟩</a><a id="10868" class="Symbol">)</a>
                          <a id="10896" class="Symbol">(</a><a id="10897" href="NotionsOfDecidability.Decidable.html#10897" class="Bound">x</a> <a id="10899" class="Symbol">:</a> <a id="10901" href="NotionsOfDecidability.Decidable.html#10647" class="Bound">X</a><a id="10902" class="Symbol">)</a>
                        <a id="10928" class="Symbol">→</a> <a id="10930" href="NotionsOfDecidability.Decidable.html#10312" class="Function Operator">∥∥⟨</a> <a id="10934" href="NotionsOfDecidability.Decidable.html#10684" class="Bound">δ</a> <a id="10936" href="NotionsOfDecidability.Decidable.html#10312" class="Function Operator">⟩-induction</a> <a id="10948" href="NotionsOfDecidability.Decidable.html#10731" class="Bound">A</a> <a id="10950" href="NotionsOfDecidability.Decidable.html#10842" class="Bound">f</a> <a id="10952" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣</a> <a id="10954" href="NotionsOfDecidability.Decidable.html#10897" class="Bound">x</a> <a id="10956" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣⟨</a> <a id="10959" href="NotionsOfDecidability.Decidable.html#10684" class="Bound">δ</a> <a id="10961" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">⟩</a> <a id="10963" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10965" href="NotionsOfDecidability.Decidable.html#10842" class="Bound">f</a> <a id="10967" href="NotionsOfDecidability.Decidable.html#10897" class="Bound">x</a>
<a id="10969" href="NotionsOfDecidability.Decidable.html#10619" class="Function Operator">∥∥⟨</a> <a id="10973" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10977" href="NotionsOfDecidability.Decidable.html#10977" class="Bound">x</a> <a id="10979" href="NotionsOfDecidability.Decidable.html#10619" class="Function Operator">⟩-induction-equation</a> <a id="11000" href="NotionsOfDecidability.Decidable.html#11000" class="Bound">A</a> <a id="11002" href="NotionsOfDecidability.Decidable.html#11002" class="Bound">A-is-prop</a> <a id="11012" href="NotionsOfDecidability.Decidable.html#11012" class="Bound">f</a> <a id="11014" href="NotionsOfDecidability.Decidable.html#11014" class="Bound">x&#39;</a> <a id="11017" class="Symbol">=</a> <a id="11019" href="NotionsOfDecidability.Decidable.html#11002" class="Bound">A-is-prop</a> <a id="11029" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="11031" class="Symbol">(</a><a id="11032" href="NotionsOfDecidability.Decidable.html#11012" class="Bound">f</a> <a id="11034" href="NotionsOfDecidability.Decidable.html#10977" class="Bound">x</a><a id="11035" class="Symbol">)</a> <a id="11037" class="Symbol">(</a><a id="11038" href="NotionsOfDecidability.Decidable.html#11012" class="Bound">f</a> <a id="11040" href="NotionsOfDecidability.Decidable.html#11014" class="Bound">x&#39;</a><a id="11042" class="Symbol">)</a>
<a id="11044" href="NotionsOfDecidability.Decidable.html#10619" class="Function Operator">∥∥⟨</a> <a id="11048" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11052" href="NotionsOfDecidability.Decidable.html#11052" class="Bound">ν</a> <a id="11054" href="NotionsOfDecidability.Decidable.html#10619" class="Function Operator">⟩-induction-equation</a> <a id="11075" href="NotionsOfDecidability.Decidable.html#11075" class="Bound">A</a> <a id="11077" href="NotionsOfDecidability.Decidable.html#11077" class="Bound">A-is-prop</a> <a id="11087" href="NotionsOfDecidability.Decidable.html#11087" class="Bound">f</a> <a id="11089" href="NotionsOfDecidability.Decidable.html#11089" class="Bound">x</a>  <a id="11092" class="Symbol">=</a> <a id="11094" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11101" class="Symbol">(</a><a id="11102" href="NotionsOfDecidability.Decidable.html#11052" class="Bound">ν</a> <a id="11104" href="NotionsOfDecidability.Decidable.html#11089" class="Bound">x</a><a id="11105" class="Symbol">)</a>

<a id="∥∥⟨_⟩-rec"></a><a id="11108" href="NotionsOfDecidability.Decidable.html#11108" class="Function Operator">∥∥⟨_⟩-rec</a> <a id="11118" class="Symbol">:</a> <a id="11120" class="Symbol">{</a><a id="11121" href="NotionsOfDecidability.Decidable.html#11121" class="Bound">X</a> <a id="11123" class="Symbol">:</a> <a id="11125" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11127" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11129" class="Symbol">}</a> <a id="11131" class="Symbol">(</a><a id="11132" href="NotionsOfDecidability.Decidable.html#11132" class="Bound">δ</a> <a id="11134" class="Symbol">:</a> <a id="11136" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="11149" href="NotionsOfDecidability.Decidable.html#11121" class="Bound">X</a><a id="11150" class="Symbol">)</a> <a id="11152" class="Symbol">{</a><a id="11153" href="NotionsOfDecidability.Decidable.html#11153" class="Bound">A</a> <a id="11155" class="Symbol">:</a> <a id="11157" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11159" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11161" class="Symbol">}</a>
          <a id="11173" class="Symbol">→</a> <a id="11175" class="Symbol">(</a><a id="11176" href="NotionsOfDecidability.Decidable.html#11121" class="Bound">X</a> <a id="11178" class="Symbol">→</a> <a id="11180" href="NotionsOfDecidability.Decidable.html#11153" class="Bound">A</a><a id="11181" class="Symbol">)</a> <a id="11183" class="Symbol">→</a> <a id="11185" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="11187" href="NotionsOfDecidability.Decidable.html#11121" class="Bound">X</a> <a id="11189" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="11192" href="NotionsOfDecidability.Decidable.html#11132" class="Bound">δ</a> <a id="11194" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a> <a id="11196" class="Symbol">→</a> <a id="11198" href="NotionsOfDecidability.Decidable.html#11153" class="Bound">A</a>
<a id="11200" href="NotionsOfDecidability.Decidable.html#11108" class="Function Operator">∥∥⟨</a> <a id="11204" href="NotionsOfDecidability.Decidable.html#11204" class="Bound">δ</a> <a id="11206" href="NotionsOfDecidability.Decidable.html#11108" class="Function Operator">⟩-rec</a> <a id="11212" class="Symbol">{</a><a id="11213" href="NotionsOfDecidability.Decidable.html#11213" class="Bound">A</a><a id="11214" class="Symbol">}</a> <a id="11216" class="Symbol">=</a> <a id="11218" href="NotionsOfDecidability.Decidable.html#10312" class="Function Operator">∥∥⟨</a> <a id="11222" href="NotionsOfDecidability.Decidable.html#11204" class="Bound">δ</a> <a id="11224" href="NotionsOfDecidability.Decidable.html#10312" class="Function Operator">⟩-induction</a> <a id="11236" class="Symbol">(λ</a> <a id="11239" href="NotionsOfDecidability.Decidable.html#11239" class="Bound">_</a> <a id="11241" class="Symbol">→</a> <a id="11243" href="NotionsOfDecidability.Decidable.html#11213" class="Bound">A</a><a id="11244" class="Symbol">)</a>

<a id="∣∣⟨_⟩-exit"></a><a id="11247" href="NotionsOfDecidability.Decidable.html#11247" class="Function Operator">∣∣⟨_⟩-exit</a> <a id="11258" class="Symbol">:</a> <a id="11260" class="Symbol">{</a><a id="11261" href="NotionsOfDecidability.Decidable.html#11261" class="Bound">X</a> <a id="11263" class="Symbol">:</a> <a id="11265" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11267" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11269" class="Symbol">}</a> <a id="11271" class="Symbol">(</a><a id="11272" href="NotionsOfDecidability.Decidable.html#11272" class="Bound">δ</a> <a id="11274" class="Symbol">:</a> <a id="11276" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="11289" href="NotionsOfDecidability.Decidable.html#11261" class="Bound">X</a><a id="11290" class="Symbol">)</a> <a id="11292" class="Symbol">→</a> <a id="11294" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="11296" href="NotionsOfDecidability.Decidable.html#11261" class="Bound">X</a> <a id="11298" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="11301" href="NotionsOfDecidability.Decidable.html#11272" class="Bound">δ</a> <a id="11303" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a> <a id="11305" class="Symbol">→</a> <a id="11307" href="NotionsOfDecidability.Decidable.html#11261" class="Bound">X</a>
<a id="11309" href="NotionsOfDecidability.Decidable.html#11247" class="Function Operator">∣∣⟨</a> <a id="11313" href="NotionsOfDecidability.Decidable.html#11313" class="Bound">δ</a> <a id="11315" href="NotionsOfDecidability.Decidable.html#11247" class="Function Operator">⟩-exit</a> <a id="11322" class="Symbol">=</a> <a id="11324" href="NotionsOfDecidability.Decidable.html#11108" class="Function Operator">∥∥⟨</a> <a id="11328" href="NotionsOfDecidability.Decidable.html#11313" class="Bound">δ</a> <a id="11330" href="NotionsOfDecidability.Decidable.html#11108" class="Function Operator">⟩-rec</a> <a id="11336" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="∣∣⟨_⟩-exit-is-section"></a><a id="11340" href="NotionsOfDecidability.Decidable.html#11340" class="Function Operator">∣∣⟨_⟩-exit-is-section</a> <a id="11362" class="Symbol">:</a> <a id="11364" class="Symbol">{</a><a id="11365" href="NotionsOfDecidability.Decidable.html#11365" class="Bound">X</a> <a id="11367" class="Symbol">:</a> <a id="11369" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11371" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11373" class="Symbol">}</a> <a id="11375" class="Symbol">(</a><a id="11376" href="NotionsOfDecidability.Decidable.html#11376" class="Bound">δ</a> <a id="11378" class="Symbol">:</a> <a id="11380" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="11393" href="NotionsOfDecidability.Decidable.html#11365" class="Bound">X</a><a id="11394" class="Symbol">)</a> <a id="11396" class="Symbol">(</a><a id="11397" href="NotionsOfDecidability.Decidable.html#11397" class="Bound">s</a> <a id="11399" class="Symbol">:</a> <a id="11401" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="11403" href="NotionsOfDecidability.Decidable.html#11365" class="Bound">X</a> <a id="11405" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="11408" href="NotionsOfDecidability.Decidable.html#11376" class="Bound">δ</a> <a id="11410" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a><a id="11411" class="Symbol">)</a>
                     <a id="11434" class="Symbol">→</a> <a id="11436" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣</a> <a id="11438" href="NotionsOfDecidability.Decidable.html#11247" class="Function Operator">∣∣⟨</a> <a id="11442" href="NotionsOfDecidability.Decidable.html#11376" class="Bound">δ</a> <a id="11444" href="NotionsOfDecidability.Decidable.html#11247" class="Function Operator">⟩-exit</a> <a id="11451" href="NotionsOfDecidability.Decidable.html#11397" class="Bound">s</a> <a id="11453" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣⟨</a> <a id="11456" href="NotionsOfDecidability.Decidable.html#11376" class="Bound">δ</a> <a id="11458" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">⟩</a> <a id="11460" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11462" href="NotionsOfDecidability.Decidable.html#11397" class="Bound">s</a>
<a id="11464" href="NotionsOfDecidability.Decidable.html#11340" class="Function Operator">∣∣⟨</a> <a id="11468" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11472" href="NotionsOfDecidability.Decidable.html#11472" class="Bound">x</a> <a id="11474" href="NotionsOfDecidability.Decidable.html#11340" class="Function Operator">⟩-exit-is-section</a> <a id="11492" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="11494" class="Symbol">=</a> <a id="11496" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="11501" href="NotionsOfDecidability.Decidable.html#11340" class="Function Operator">∣∣⟨</a> <a id="11505" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11509" href="NotionsOfDecidability.Decidable.html#11509" class="Bound">ν</a> <a id="11511" href="NotionsOfDecidability.Decidable.html#11340" class="Function Operator">⟩-exit-is-section</a> <a id="11529" href="NotionsOfDecidability.Decidable.html#11529" class="Bound">s</a> <a id="11531" class="Symbol">=</a> <a id="11533" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11540" href="NotionsOfDecidability.Decidable.html#11529" class="Bound">s</a>

<a id="11543" class="Keyword">module</a> <a id="propositional-truncation-of-decidable-type"></a><a id="11550" href="NotionsOfDecidability.Decidable.html#11550" class="Module">propositional-truncation-of-decidable-type</a>
        <a id="11601" class="Symbol">(</a><a id="11602" href="NotionsOfDecidability.Decidable.html#11602" class="Bound">pt</a> <a id="11605" class="Symbol">:</a> <a id="11607" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="11638" class="Symbol">)</a>
       <a id="11647" class="Keyword">where</a>

 <a id="11655" class="Keyword">open</a> <a id="11660" href="UF.PropTrunc.html#486" class="Module">propositional-truncations-exist</a> <a id="11692" href="NotionsOfDecidability.Decidable.html#11602" class="Bound">pt</a> <a id="11695" class="Keyword">public</a>

 <a id="11704" class="Keyword">module</a> <a id="11711" href="NotionsOfDecidability.Decidable.html#11711" class="Module">_</a> <a id="11713" class="Symbol">{</a><a id="11714" href="NotionsOfDecidability.Decidable.html#11714" class="Bound">X</a> <a id="11716" class="Symbol">:</a> <a id="11718" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11722" class="Symbol">}</a> <a id="11724" class="Symbol">(</a><a id="11725" href="NotionsOfDecidability.Decidable.html#11725" class="Bound">δ</a> <a id="11727" class="Symbol">:</a> <a id="11729" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="11742" href="NotionsOfDecidability.Decidable.html#11714" class="Bound">X</a><a id="11743" class="Symbol">)</a> <a id="11745" class="Keyword">where</a>

  <a id="11754" href="NotionsOfDecidability.Decidable.html#11754" class="Function Operator">∥∥⟨_⟩-to-∥∥</a> <a id="11766" class="Symbol">:</a> <a id="11768" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="11770" href="NotionsOfDecidability.Decidable.html#11714" class="Bound">X</a> <a id="11772" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="11775" href="NotionsOfDecidability.Decidable.html#11725" class="Bound">δ</a> <a id="11777" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a> <a id="11779" class="Symbol">→</a> <a id="11781" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="11783" href="NotionsOfDecidability.Decidable.html#11714" class="Bound">X</a> <a id="11785" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
  <a id="11789" href="NotionsOfDecidability.Decidable.html#11754" class="Function Operator">∥∥⟨_⟩-to-∥∥</a> <a id="11801" class="Symbol">=</a> <a id="11803" href="NotionsOfDecidability.Decidable.html#11108" class="Function Operator">∥∥⟨</a> <a id="11807" href="NotionsOfDecidability.Decidable.html#11725" class="Bound">δ</a> <a id="11809" href="NotionsOfDecidability.Decidable.html#11108" class="Function Operator">⟩-rec</a> <a id="11815" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a>

  <a id="11822" href="NotionsOfDecidability.Decidable.html#11822" class="Function Operator">∥∥-to-∥∥⟨_⟩</a> <a id="11834" class="Symbol">:</a> <a id="11836" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="11838" href="NotionsOfDecidability.Decidable.html#11714" class="Bound">X</a> <a id="11840" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="11842" class="Symbol">→</a> <a id="11844" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥</a> <a id="11846" href="NotionsOfDecidability.Decidable.html#11714" class="Bound">X</a> <a id="11848" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">∥⟨</a> <a id="11851" href="NotionsOfDecidability.Decidable.html#11725" class="Bound">δ</a> <a id="11853" href="NotionsOfDecidability.Decidable.html#9719" class="Function Operator">⟩</a>
  <a id="11857" href="NotionsOfDecidability.Decidable.html#11822" class="Function Operator">∥∥-to-∥∥⟨_⟩</a> <a id="11869" class="Symbol">=</a> <a id="11871" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="11878" class="Symbol">(</a><a id="11879" href="NotionsOfDecidability.Decidable.html#9802" class="Function Operator">∥∥⟨</a> <a id="11883" href="NotionsOfDecidability.Decidable.html#11725" class="Bound">δ</a> <a id="11885" href="NotionsOfDecidability.Decidable.html#9802" class="Function Operator">⟩-is-prop</a><a id="11894" class="Symbol">)</a> <a id="11896" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">∣_∣⟨</a> <a id="11901" href="NotionsOfDecidability.Decidable.html#11725" class="Bound">δ</a> <a id="11903" href="NotionsOfDecidability.Decidable.html#10100" class="Function Operator">⟩</a>

  <a id="11908" href="NotionsOfDecidability.Decidable.html#11908" class="Function">decidable-types-have-split-support</a> <a id="11943" class="Symbol">:</a> <a id="11945" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="11947" href="NotionsOfDecidability.Decidable.html#11714" class="Bound">X</a> <a id="11949" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="11951" class="Symbol">→</a> <a id="11953" href="NotionsOfDecidability.Decidable.html#11714" class="Bound">X</a>
  <a id="11957" href="NotionsOfDecidability.Decidable.html#11908" class="Function">decidable-types-have-split-support</a> <a id="11992" href="NotionsOfDecidability.Decidable.html#11992" class="Bound">s</a> <a id="11994" class="Symbol">=</a> <a id="11996" href="NotionsOfDecidability.Decidable.html#11247" class="Function Operator">∣∣⟨</a> <a id="12000" href="NotionsOfDecidability.Decidable.html#11725" class="Bound">δ</a> <a id="12002" href="NotionsOfDecidability.Decidable.html#11247" class="Function Operator">⟩-exit</a> <a id="12009" class="Symbol">(</a><a id="12010" href="NotionsOfDecidability.Decidable.html#11822" class="Function Operator">∥∥-to-∥∥⟨_⟩</a> <a id="12022" href="NotionsOfDecidability.Decidable.html#11992" class="Bound">s</a><a id="12023" class="Symbol">)</a>

<a id="12026" class="Markup">\end{code}</a><a id="12036" class="Background">

Added by Fredrik Bakke 22nd August 2025. Negations of decidable types are
decidable.

</a><a id="12124" class="Markup">\begin{code}</a>

<a id="decidable-types-are-closed-under-negations"></a><a id="12138" href="NotionsOfDecidability.Decidable.html#12138" class="Function">decidable-types-are-closed-under-negations</a> <a id="12181" class="Symbol">:</a> <a id="12183" class="Symbol">{</a><a id="12184" href="NotionsOfDecidability.Decidable.html#12184" class="Bound">X</a> <a id="12186" class="Symbol">:</a> <a id="12188" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12190" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12192" class="Symbol">}</a>
                                           <a id="12237" class="Symbol">→</a> <a id="12239" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="12252" href="NotionsOfDecidability.Decidable.html#12184" class="Bound">X</a>
                                           <a id="12297" class="Symbol">→</a> <a id="12299" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="12312" class="Symbol">(</a><a id="12313" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12315" href="NotionsOfDecidability.Decidable.html#12184" class="Bound">X</a><a id="12316" class="Symbol">)</a>
<a id="12318" href="NotionsOfDecidability.Decidable.html#12138" class="Function">decidable-types-are-closed-under-negations</a> <a id="12361" class="Symbol">(</a><a id="12362" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12366" href="NotionsOfDecidability.Decidable.html#12366" class="Bound">x</a><a id="12367" class="Symbol">)</a> <a id="12369" class="Symbol">=</a> <a id="12371" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12375" class="Symbol">(λ</a> <a id="12378" href="NotionsOfDecidability.Decidable.html#12378" class="Bound">nx</a> <a id="12381" class="Symbol">→</a> <a id="12383" href="NotionsOfDecidability.Decidable.html#12378" class="Bound">nx</a> <a id="12386" href="NotionsOfDecidability.Decidable.html#12366" class="Bound">x</a><a id="12387" class="Symbol">)</a>
<a id="12389" href="NotionsOfDecidability.Decidable.html#12138" class="Function">decidable-types-are-closed-under-negations</a> <a id="12432" class="Symbol">(</a><a id="12433" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12437" href="NotionsOfDecidability.Decidable.html#12437" class="Bound">nx</a><a id="12439" class="Symbol">)</a> <a id="12441" class="Symbol">=</a> <a id="12443" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12447" href="NotionsOfDecidability.Decidable.html#12437" class="Bound">nx</a>

<a id="12451" class="Markup">\end{code}</a><a id="12461" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.AdditionProperties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.AdditionProperties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 18 January 2021.

Several additions by Tom de Jong in May and June 2024 and July 2025.

</a><a id="105" class="Markup">\begin{code}</a>

<a id="119" class="Symbol">{-#</a> <a id="123" class="Keyword">OPTIONS</a> <a id="131" class="Pragma">--safe</a> <a id="138" class="Pragma">--without-K</a> <a id="150" class="Pragma">--lossy-unification</a> <a id="170" class="Symbol">#-}</a>

<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="202" class="Keyword">module</a> <a id="209" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a>
       <a id="244" class="Symbol">(</a><a id="245" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a> <a id="248" class="Symbol">:</a> <a id="250" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="260" class="Symbol">)</a>
       <a id="269" class="Keyword">where</a>

<a id="276" class="Keyword">open</a> <a id="281" class="Keyword">import</a> <a id="288" href="UF.Base.html" class="Module">UF.Base</a>
<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="UF.Embeddings.html" class="Module">UF.Embeddings</a> <a id="352" class="Keyword">hiding</a> <a id="359" class="Symbol">(</a><a id="360" href="UF.Embeddings.html#2308" class="Function Operator">⌊_⌋</a><a id="363" class="Symbol">)</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="534" class="Keyword">private</a>
 <a id="fe"></a><a id="543" href="Ordinals.AdditionProperties.html#543" class="Function">fe</a> <a id="546" class="Symbol">:</a> <a id="548" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="556" href="Ordinals.AdditionProperties.html#543" class="Function">fe</a> <a id="559" class="Symbol">=</a> <a id="561" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="585" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="590" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="594" class="Symbol">:</a> <a id="596" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="605" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="609" class="Symbol">{</a><a id="610" href="Ordinals.AdditionProperties.html#610" class="Bound">𝓤</a><a id="611" class="Symbol">}</a> <a id="613" class="Symbol">{</a><a id="614" href="Ordinals.AdditionProperties.html#614" class="Bound">𝓥</a><a id="615" class="Symbol">}</a> <a id="617" class="Symbol">=</a> <a id="619" href="Ordinals.AdditionProperties.html#543" class="Function">fe</a> <a id="622" href="Ordinals.AdditionProperties.html#610" class="Bound">𝓤</a> <a id="624" href="Ordinals.AdditionProperties.html#614" class="Bound">𝓥</a>

 <a id="pe"></a><a id="628" href="Ordinals.AdditionProperties.html#628" class="Function">pe</a> <a id="631" class="Symbol">:</a> <a id="633" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
 <a id="642" href="Ordinals.AdditionProperties.html#628" class="Function">pe</a> <a id="645" class="Symbol">=</a> <a id="647" href="UF.Univalence.html#11348" class="Function">Univalence-gives-PropExt</a> <a id="672" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a>

<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="709" class="Keyword">open</a> <a id="714" class="Keyword">import</a> <a id="721" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="734" class="Keyword">open</a> <a id="739" class="Keyword">import</a> <a id="746" href="Notation.CanonicalMap.html" class="Module">Notation.CanonicalMap</a>
<a id="768" class="Keyword">open</a> <a id="773" class="Keyword">import</a> <a id="780" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="800" href="Ordinals.AdditionProperties.html#543" class="Function">fe</a>
<a id="803" class="Keyword">open</a> <a id="808" class="Keyword">import</a> <a id="815" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="862" class="Keyword">open</a> <a id="867" class="Keyword">import</a> <a id="874" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="891" class="Keyword">open</a> <a id="896" class="Keyword">import</a> <a id="903" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="930" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a>
<a id="933" class="Keyword">open</a> <a id="938" class="Keyword">import</a> <a id="945" href="Ordinals.Propositions.html" class="Module">Ordinals.Propositions</a> <a id="967" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a>
<a id="970" class="Keyword">open</a> <a id="975" class="Keyword">import</a> <a id="982" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="996" class="Keyword">open</a> <a id="1001" class="Keyword">import</a> <a id="1008" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="𝟘ₒ-left-neutral"></a><a id="1029" href="Ordinals.AdditionProperties.html#1029" class="Function">𝟘ₒ-left-neutral</a> <a id="1045" class="Symbol">:</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Ordinals.AdditionProperties.html#1048" class="Bound">α</a> <a id="1050" class="Symbol">:</a> <a id="1052" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1060" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1061" class="Symbol">)</a> <a id="1063" class="Symbol">→</a> <a id="1065" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1068" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="1071" href="Ordinals.AdditionProperties.html#1048" class="Bound">α</a> <a id="1073" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1075" href="Ordinals.AdditionProperties.html#1048" class="Bound">α</a>
<a id="1077" href="Ordinals.AdditionProperties.html#1029" class="Function">𝟘ₒ-left-neutral</a> <a id="1093" class="Symbol">{</a><a id="1094" href="Ordinals.AdditionProperties.html#1094" class="Bound">𝓤</a><a id="1095" class="Symbol">}</a> <a id="1097" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a> <a id="1099" class="Symbol">=</a> <a id="1101" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a> <a id="1113" href="Ordinals.AdditionProperties.html#1094" class="Bound">𝓤</a><a id="1114" class="Symbol">)</a> <a id="1116" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="1120" class="Symbol">(</a><a id="1121" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1124" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="1127" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a><a id="1128" class="Symbol">)</a> <a id="1130" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a> <a id="1132" href="Ordinals.AdditionProperties.html#1626" class="Function">h</a>
 <a id="1135" class="Keyword">where</a>
  <a id="1143" href="Ordinals.AdditionProperties.html#1143" class="Function">f</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="1149" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1151" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1153" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a> <a id="1155" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1161" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a> <a id="1163" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="1167" href="Ordinals.AdditionProperties.html#1143" class="Function">f</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="1173" href="UF.EquivalenceExamples.html#9089" class="Function">𝟘-lneutral</a> <a id="1184" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>

  <a id="1189" href="Ordinals.AdditionProperties.html#1189" class="Function">f-preserves-order</a> <a id="1207" class="Symbol">:</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Ordinals.AdditionProperties.html#1210" class="Bound">x</a> <a id="1212" href="Ordinals.AdditionProperties.html#1212" class="Bound">y</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="1218" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1220" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1222" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a> <a id="1224" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1225" class="Symbol">)</a> <a id="1227" class="Symbol">→</a> <a id="1229" href="Ordinals.AdditionProperties.html#1210" class="Bound">x</a> <a id="1231" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="1234" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1237" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="1240" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a> <a id="1242" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="1244" href="Ordinals.AdditionProperties.html#1212" class="Bound">y</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="Ordinals.AdditionProperties.html#1143" class="Function">f</a> <a id="1250" href="Ordinals.AdditionProperties.html#1210" class="Bound">x</a> <a id="1252" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="1255" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a> <a id="1257" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="1259" href="Ordinals.AdditionProperties.html#1143" class="Function">f</a> <a id="1261" href="Ordinals.AdditionProperties.html#1212" class="Bound">y</a>
  <a id="1265" href="Ordinals.AdditionProperties.html#1189" class="Function">f-preserves-order</a> <a id="1283" class="Symbol">(</a><a id="1284" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1288" href="Ordinals.AdditionProperties.html#1288" class="Bound">x</a><a id="1289" class="Symbol">)</a>  <a id="1292" href="Ordinals.AdditionProperties.html#1292" class="Bound">y</a>       <a id="1300" href="Ordinals.AdditionProperties.html#1300" class="Bound">l</a> <a id="1302" class="Symbol">=</a> <a id="1304" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1311" href="Ordinals.AdditionProperties.html#1288" class="Bound">x</a>
  <a id="1315" href="Ordinals.AdditionProperties.html#1189" class="Function">f-preserves-order</a> <a id="1333" class="Symbol">(</a><a id="1334" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1338" href="Ordinals.AdditionProperties.html#1338" class="Bound">x</a><a id="1339" class="Symbol">)</a> <a id="1341" class="Symbol">(</a><a id="1342" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1346" href="Ordinals.AdditionProperties.html#1346" class="Bound">y</a><a id="1347" class="Symbol">)</a>  <a id="1350" href="Ordinals.AdditionProperties.html#1350" class="Bound">l</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1361" href="Ordinals.AdditionProperties.html#1346" class="Bound">y</a>
  <a id="1365" href="Ordinals.AdditionProperties.html#1189" class="Function">f-preserves-order</a> <a id="1383" class="Symbol">(</a><a id="1384" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1388" href="Ordinals.AdditionProperties.html#1388" class="Bound">x</a><a id="1389" class="Symbol">)</a> <a id="1391" class="Symbol">(</a><a id="1392" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1396" href="Ordinals.AdditionProperties.html#1396" class="Bound">y</a><a id="1397" class="Symbol">)</a>  <a id="1400" href="Ordinals.AdditionProperties.html#1400" class="Bound">l</a> <a id="1402" class="Symbol">=</a> <a id="1404" href="Ordinals.AdditionProperties.html#1400" class="Bound">l</a>

  <a id="1409" href="Ordinals.AdditionProperties.html#1409" class="Function">f-reflects-order</a> <a id="1426" class="Symbol">:</a> <a id="1428" class="Symbol">(</a><a id="1429" href="Ordinals.AdditionProperties.html#1429" class="Bound">x</a> <a id="1431" href="Ordinals.AdditionProperties.html#1431" class="Bound">y</a> <a id="1433" class="Symbol">:</a> <a id="1435" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="1437" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1439" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1441" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a> <a id="1443" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1444" class="Symbol">)</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="Ordinals.AdditionProperties.html#1143" class="Function">f</a> <a id="1450" href="Ordinals.AdditionProperties.html#1429" class="Bound">x</a> <a id="1452" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="1455" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a> <a id="1457" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="1459" href="Ordinals.AdditionProperties.html#1143" class="Function">f</a> <a id="1461" href="Ordinals.AdditionProperties.html#1431" class="Bound">y</a> <a id="1463" class="Symbol">→</a> <a id="1465" href="Ordinals.AdditionProperties.html#1429" class="Bound">x</a> <a id="1467" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="1470" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1473" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="1476" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a> <a id="1478" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="1480" href="Ordinals.AdditionProperties.html#1431" class="Bound">y</a>
  <a id="1484" href="Ordinals.AdditionProperties.html#1409" class="Function">f-reflects-order</a> <a id="1501" class="Symbol">(</a><a id="1502" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1506" href="Ordinals.AdditionProperties.html#1506" class="Bound">x</a><a id="1507" class="Symbol">)</a>  <a id="1510" href="Ordinals.AdditionProperties.html#1510" class="Bound">y</a>       <a id="1518" href="Ordinals.AdditionProperties.html#1518" class="Bound">l</a> <a id="1520" class="Symbol">=</a> <a id="1522" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1529" href="Ordinals.AdditionProperties.html#1506" class="Bound">x</a>
  <a id="1533" href="Ordinals.AdditionProperties.html#1409" class="Function">f-reflects-order</a> <a id="1550" class="Symbol">(</a><a id="1551" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1555" href="Ordinals.AdditionProperties.html#1555" class="Bound">x</a><a id="1556" class="Symbol">)</a> <a id="1558" class="Symbol">(</a><a id="1559" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1563" href="Ordinals.AdditionProperties.html#1563" class="Bound">y</a><a id="1564" class="Symbol">)</a>  <a id="1567" href="Ordinals.AdditionProperties.html#1567" class="Bound">l</a> <a id="1569" class="Symbol">=</a> <a id="1571" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1578" href="Ordinals.AdditionProperties.html#1563" class="Bound">y</a>
  <a id="1582" href="Ordinals.AdditionProperties.html#1409" class="Function">f-reflects-order</a> <a id="1599" class="Symbol">(</a><a id="1600" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1604" href="Ordinals.AdditionProperties.html#1604" class="Bound">x</a><a id="1605" class="Symbol">)</a> <a id="1607" class="Symbol">(</a><a id="1608" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1612" href="Ordinals.AdditionProperties.html#1612" class="Bound">y</a><a id="1613" class="Symbol">)</a>  <a id="1616" href="Ordinals.AdditionProperties.html#1616" class="Bound">l</a> <a id="1618" class="Symbol">=</a> <a id="1620" href="Ordinals.AdditionProperties.html#1616" class="Bound">l</a>


  <a id="1626" href="Ordinals.AdditionProperties.html#1626" class="Function">h</a> <a id="1628" class="Symbol">:</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1634" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="1637" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a><a id="1638" class="Symbol">)</a> <a id="1640" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="1643" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a>
  <a id="1647" href="Ordinals.AdditionProperties.html#1626" class="Function">h</a> <a id="1649" class="Symbol">=</a> <a id="1651" href="Ordinals.AdditionProperties.html#1143" class="Function">f</a> <a id="1653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1655" href="Ordinals.Equivalence.html#6145" class="Function">order-preserving-reflecting-equivs-are-order-equivs</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1711" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="1714" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a><a id="1715" class="Symbol">)</a> <a id="1717" href="Ordinals.AdditionProperties.html#1097" class="Bound">α</a> <a id="1719" href="Ordinals.AdditionProperties.html#1143" class="Function">f</a>
           <a id="1732" class="Symbol">(</a><a id="1733" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="1745" href="UF.EquivalenceExamples.html#9089" class="Function">𝟘-lneutral</a><a id="1755" class="Symbol">)</a> <a id="1757" href="Ordinals.AdditionProperties.html#1189" class="Function">f-preserves-order</a> <a id="1775" href="Ordinals.AdditionProperties.html#1409" class="Function">f-reflects-order</a>

<a id="𝟘ₒ-right-neutral"></a><a id="1793" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="1810" class="Symbol">:</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Ordinals.AdditionProperties.html#1813" class="Bound">α</a> <a id="1815" class="Symbol">:</a> <a id="1817" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1825" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1826" class="Symbol">)</a> <a id="1828" class="Symbol">→</a> <a id="1830" href="Ordinals.AdditionProperties.html#1813" class="Bound">α</a>  <a id="1833" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="1836" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1839" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1841" href="Ordinals.AdditionProperties.html#1813" class="Bound">α</a>
<a id="1843" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="1860" href="Ordinals.AdditionProperties.html#1860" class="Bound">α</a> <a id="1862" class="Symbol">=</a> <a id="1864" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a> <a id="1876" class="Symbol">_)</a> <a id="1879" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Ordinals.AdditionProperties.html#1860" class="Bound">α</a> <a id="1886" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="1889" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="1891" class="Symbol">)</a> <a id="1893" href="Ordinals.AdditionProperties.html#1860" class="Bound">α</a> <a id="1895" href="Ordinals.AdditionProperties.html#2346" class="Function">h</a>
 <a id="1898" class="Keyword">where</a>
  <a id="1906" href="Ordinals.AdditionProperties.html#1906" class="Function">f</a> <a id="1908" class="Symbol">:</a> <a id="1910" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1912" href="Ordinals.AdditionProperties.html#1860" class="Bound">α</a> <a id="1914" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1916" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1918" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="1920" class="Symbol">→</a> <a id="1922" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1924" href="Ordinals.AdditionProperties.html#1860" class="Bound">α</a> <a id="1926" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="1930" href="Ordinals.AdditionProperties.html#1906" class="Function">f</a> <a id="1932" class="Symbol">=</a> <a id="1934" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="1936" href="UF.EquivalenceExamples.html#9016" class="Function">𝟘-rneutral&#39;</a> <a id="1948" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>

  <a id="1953" href="Ordinals.AdditionProperties.html#1953" class="Function">f-preserves-order</a> <a id="1971" class="Symbol">:</a> <a id="1973" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="1993" class="Symbol">(</a><a id="1994" href="Ordinals.AdditionProperties.html#1860" class="Bound">α</a>  <a id="1997" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2000" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="2002" class="Symbol">)</a> <a id="2004" href="Ordinals.AdditionProperties.html#1860" class="Bound">α</a> <a id="2006" href="Ordinals.AdditionProperties.html#1906" class="Function">f</a>
  <a id="2010" href="Ordinals.AdditionProperties.html#1953" class="Function">f-preserves-order</a> <a id="2028" class="Symbol">(</a><a id="2029" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2033" href="Ordinals.AdditionProperties.html#2033" class="Bound">x</a><a id="2034" class="Symbol">)</a> <a id="2036" class="Symbol">(</a><a id="2037" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2041" href="Ordinals.AdditionProperties.html#2041" class="Bound">y</a><a id="2042" class="Symbol">)</a> <a id="2044" href="Ordinals.AdditionProperties.html#2044" class="Bound">l</a> <a id="2046" class="Symbol">=</a> <a id="2048" href="Ordinals.AdditionProperties.html#2044" class="Bound">l</a>
  <a id="2052" href="Ordinals.AdditionProperties.html#1953" class="Function">f-preserves-order</a> <a id="2070" class="Symbol">(</a><a id="2071" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2075" href="Ordinals.AdditionProperties.html#2075" class="Bound">x</a><a id="2076" class="Symbol">)</a> <a id="2078" class="Symbol">(</a><a id="2079" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2083" href="Ordinals.AdditionProperties.html#2083" class="Bound">y</a><a id="2084" class="Symbol">)</a> <a id="2086" href="Ordinals.AdditionProperties.html#2086" class="Bound">l</a> <a id="2088" class="Symbol">=</a> <a id="2090" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2097" href="Ordinals.AdditionProperties.html#2083" class="Bound">y</a>
  <a id="2101" href="Ordinals.AdditionProperties.html#1953" class="Function">f-preserves-order</a> <a id="2119" class="Symbol">(</a><a id="2120" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2124" href="Ordinals.AdditionProperties.html#2124" class="Bound">x</a><a id="2125" class="Symbol">)</a>  <a id="2128" href="Ordinals.AdditionProperties.html#2128" class="Bound">y</a>      <a id="2135" href="Ordinals.AdditionProperties.html#2135" class="Bound">l</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2146" href="Ordinals.AdditionProperties.html#2124" class="Bound">x</a>

  <a id="2151" href="Ordinals.AdditionProperties.html#2151" class="Function">f-reflects-order</a> <a id="2168" class="Symbol">:</a> <a id="2170" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="2190" class="Symbol">(</a><a id="2191" href="Ordinals.AdditionProperties.html#1860" class="Bound">α</a>  <a id="2194" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2197" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="2199" class="Symbol">)</a> <a id="2201" href="Ordinals.AdditionProperties.html#1860" class="Bound">α</a> <a id="2203" href="Ordinals.AdditionProperties.html#1906" class="Function">f</a>
  <a id="2207" href="Ordinals.AdditionProperties.html#2151" class="Function">f-reflects-order</a> <a id="2224" class="Symbol">(</a><a id="2225" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2229" href="Ordinals.AdditionProperties.html#2229" class="Bound">x</a><a id="2230" class="Symbol">)</a> <a id="2232" class="Symbol">(</a><a id="2233" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2237" href="Ordinals.AdditionProperties.html#2237" class="Bound">y</a><a id="2238" class="Symbol">)</a> <a id="2240" href="Ordinals.AdditionProperties.html#2240" class="Bound">l</a> <a id="2242" class="Symbol">=</a> <a id="2244" href="Ordinals.AdditionProperties.html#2240" class="Bound">l</a>
  <a id="2248" href="Ordinals.AdditionProperties.html#2151" class="Function">f-reflects-order</a> <a id="2265" class="Symbol">(</a><a id="2266" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2270" href="Ordinals.AdditionProperties.html#2270" class="Bound">x</a><a id="2271" class="Symbol">)</a> <a id="2273" class="Symbol">(</a><a id="2274" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2278" href="Ordinals.AdditionProperties.html#2278" class="Bound">y</a><a id="2279" class="Symbol">)</a> <a id="2281" href="Ordinals.AdditionProperties.html#2281" class="Bound">l</a> <a id="2283" class="Symbol">=</a> <a id="2285" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2292" href="Ordinals.AdditionProperties.html#2278" class="Bound">y</a>
  <a id="2296" href="Ordinals.AdditionProperties.html#2151" class="Function">f-reflects-order</a> <a id="2313" class="Symbol">(</a><a id="2314" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2318" href="Ordinals.AdditionProperties.html#2318" class="Bound">x</a><a id="2319" class="Symbol">)</a>  <a id="2322" href="Ordinals.AdditionProperties.html#2322" class="Bound">y</a>      <a id="2329" href="Ordinals.AdditionProperties.html#2329" class="Bound">l</a> <a id="2331" class="Symbol">=</a> <a id="2333" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2340" href="Ordinals.AdditionProperties.html#2318" class="Bound">x</a>


  <a id="2346" href="Ordinals.AdditionProperties.html#2346" class="Function">h</a> <a id="2348" class="Symbol">:</a> <a id="2350" class="Symbol">(</a><a id="2351" href="Ordinals.AdditionProperties.html#1860" class="Bound">α</a> <a id="2353" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2356" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="2358" class="Symbol">)</a> <a id="2360" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="2363" href="Ordinals.AdditionProperties.html#1860" class="Bound">α</a>
  <a id="2367" href="Ordinals.AdditionProperties.html#2346" class="Function">h</a> <a id="2369" class="Symbol">=</a> <a id="2371" href="Ordinals.AdditionProperties.html#1906" class="Function">f</a> <a id="2373" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2375" href="Ordinals.Equivalence.html#6145" class="Function">order-preserving-reflecting-equivs-are-order-equivs</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Ordinals.AdditionProperties.html#1860" class="Bound">α</a> <a id="2430" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2433" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="2435" class="Symbol">)</a> <a id="2437" href="Ordinals.AdditionProperties.html#1860" class="Bound">α</a> <a id="2439" href="Ordinals.AdditionProperties.html#1906" class="Function">f</a>
           <a id="2452" class="Symbol">(</a><a id="2453" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="2465" href="UF.EquivalenceExamples.html#9016" class="Function">𝟘-rneutral&#39;</a><a id="2476" class="Symbol">)</a> <a id="2478" href="Ordinals.AdditionProperties.html#1953" class="Function">f-preserves-order</a> <a id="2496" href="Ordinals.AdditionProperties.html#2151" class="Function">f-reflects-order</a>

<a id="+ₒ-assoc"></a><a id="2514" href="Ordinals.AdditionProperties.html#2514" class="Function">+ₒ-assoc</a> <a id="2523" class="Symbol">:</a> <a id="2525" class="Symbol">(</a><a id="2526" href="Ordinals.AdditionProperties.html#2526" class="Bound">α</a> <a id="2528" href="Ordinals.AdditionProperties.html#2528" class="Bound">β</a> <a id="2530" href="Ordinals.AdditionProperties.html#2530" class="Bound">γ</a> <a id="2532" class="Symbol">:</a> <a id="2534" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2542" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2543" class="Symbol">)</a> <a id="2545" class="Symbol">→</a> <a id="2547" class="Symbol">(</a><a id="2548" href="Ordinals.AdditionProperties.html#2526" class="Bound">α</a>  <a id="2551" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2554" href="Ordinals.AdditionProperties.html#2528" class="Bound">β</a><a id="2555" class="Symbol">)</a> <a id="2557" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2560" href="Ordinals.AdditionProperties.html#2530" class="Bound">γ</a> <a id="2562" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2564" href="Ordinals.AdditionProperties.html#2526" class="Bound">α</a>  <a id="2567" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Ordinals.AdditionProperties.html#2528" class="Bound">β</a> <a id="2573" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2576" href="Ordinals.AdditionProperties.html#2530" class="Bound">γ</a><a id="2577" class="Symbol">)</a>
<a id="2579" href="Ordinals.AdditionProperties.html#2514" class="Function">+ₒ-assoc</a> <a id="2588" href="Ordinals.AdditionProperties.html#2588" class="Bound">α</a> <a id="2590" href="Ordinals.AdditionProperties.html#2590" class="Bound">β</a> <a id="2592" href="Ordinals.AdditionProperties.html#2592" class="Bound">γ</a> <a id="2594" class="Symbol">=</a> <a id="2596" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a> <a id="2608" class="Symbol">_)</a> <a id="2611" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="2615" class="Symbol">((</a><a id="2617" href="Ordinals.AdditionProperties.html#2588" class="Bound">α</a>  <a id="2620" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2623" href="Ordinals.AdditionProperties.html#2590" class="Bound">β</a><a id="2624" class="Symbol">)</a> <a id="2626" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2629" href="Ordinals.AdditionProperties.html#2592" class="Bound">γ</a><a id="2630" class="Symbol">)</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Ordinals.AdditionProperties.html#2588" class="Bound">α</a>  <a id="2636" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2639" class="Symbol">(</a><a id="2640" href="Ordinals.AdditionProperties.html#2590" class="Bound">β</a> <a id="2642" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2645" href="Ordinals.AdditionProperties.html#2592" class="Bound">γ</a><a id="2646" class="Symbol">))</a> <a id="2649" href="Ordinals.AdditionProperties.html#3812" class="Function">h</a>
 <a id="2652" class="Keyword">where</a>
  <a id="2660" href="Ordinals.AdditionProperties.html#2660" class="Function">f</a> <a id="2662" class="Symbol">:</a> <a id="2664" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Ordinals.AdditionProperties.html#2588" class="Bound">α</a> <a id="2669" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2672" href="Ordinals.AdditionProperties.html#2590" class="Bound">β</a><a id="2673" class="Symbol">)</a> <a id="2675" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2678" href="Ordinals.AdditionProperties.html#2592" class="Bound">γ</a> <a id="2680" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2682" class="Symbol">→</a> <a id="2684" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2686" href="Ordinals.AdditionProperties.html#2588" class="Bound">α</a> <a id="2688" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Ordinals.AdditionProperties.html#2590" class="Bound">β</a> <a id="2694" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2697" href="Ordinals.AdditionProperties.html#2592" class="Bound">γ</a><a id="2698" class="Symbol">)</a> <a id="2700" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="2704" href="Ordinals.AdditionProperties.html#2660" class="Function">f</a> <a id="2706" class="Symbol">=</a> <a id="2708" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="2710" href="UF.EquivalenceExamples.html#9491" class="Function">+assoc</a> <a id="2717" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>

  <a id="2722" href="Ordinals.AdditionProperties.html#2722" class="Function">f-preserves-order</a> <a id="2740" class="Symbol">:</a> <a id="2742" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a>  <a id="2763" class="Symbol">((</a><a id="2765" href="Ordinals.AdditionProperties.html#2588" class="Bound">α</a>  <a id="2768" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2771" href="Ordinals.AdditionProperties.html#2590" class="Bound">β</a><a id="2772" class="Symbol">)</a> <a id="2774" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2777" href="Ordinals.AdditionProperties.html#2592" class="Bound">γ</a><a id="2778" class="Symbol">)</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Ordinals.AdditionProperties.html#2588" class="Bound">α</a>  <a id="2784" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Ordinals.AdditionProperties.html#2590" class="Bound">β</a> <a id="2790" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2793" href="Ordinals.AdditionProperties.html#2592" class="Bound">γ</a><a id="2794" class="Symbol">))</a> <a id="2797" href="Ordinals.AdditionProperties.html#2660" class="Function">f</a>
  <a id="2801" href="Ordinals.AdditionProperties.html#2722" class="Function">f-preserves-order</a> <a id="2819" class="Symbol">(</a><a id="2820" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2824" class="Symbol">(</a><a id="2825" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2829" href="Ordinals.AdditionProperties.html#2829" class="Bound">x</a><a id="2830" class="Symbol">))</a> <a id="2833" class="Symbol">(</a><a id="2834" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2838" class="Symbol">(</a><a id="2839" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2843" href="Ordinals.AdditionProperties.html#2843" class="Bound">y</a><a id="2844" class="Symbol">))</a> <a id="2847" href="Ordinals.AdditionProperties.html#2847" class="Bound">l</a> <a id="2849" class="Symbol">=</a> <a id="2851" href="Ordinals.AdditionProperties.html#2847" class="Bound">l</a>
  <a id="2855" href="Ordinals.AdditionProperties.html#2722" class="Function">f-preserves-order</a> <a id="2873" class="Symbol">(</a><a id="2874" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2878" class="Symbol">(</a><a id="2879" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2883" href="Ordinals.AdditionProperties.html#2883" class="Bound">x</a><a id="2884" class="Symbol">))</a> <a id="2887" class="Symbol">(</a><a id="2888" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2892" class="Symbol">(</a><a id="2893" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2897" href="Ordinals.AdditionProperties.html#2897" class="Bound">y</a><a id="2898" class="Symbol">))</a> <a id="2901" href="Ordinals.AdditionProperties.html#2901" class="Bound">l</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Ordinals.AdditionProperties.html#2901" class="Bound">l</a>
  <a id="2909" href="Ordinals.AdditionProperties.html#2722" class="Function">f-preserves-order</a> <a id="2927" class="Symbol">(</a><a id="2928" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2932" class="Symbol">(</a><a id="2933" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2937" href="Ordinals.AdditionProperties.html#2937" class="Bound">x</a><a id="2938" class="Symbol">))</a> <a id="2941" class="Symbol">(</a><a id="2942" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2946" class="Symbol">(</a><a id="2947" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2951" href="Ordinals.AdditionProperties.html#2951" class="Bound">y</a><a id="2952" class="Symbol">))</a> <a id="2955" href="Ordinals.AdditionProperties.html#2955" class="Bound">l</a> <a id="2957" class="Symbol">=</a> <a id="2959" href="Ordinals.AdditionProperties.html#2955" class="Bound">l</a>
  <a id="2963" href="Ordinals.AdditionProperties.html#2722" class="Function">f-preserves-order</a> <a id="2981" class="Symbol">(</a><a id="2982" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2986" class="Symbol">(</a><a id="2987" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2991" href="Ordinals.AdditionProperties.html#2991" class="Bound">x</a><a id="2992" class="Symbol">))</a> <a id="2995" class="Symbol">(</a><a id="2996" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3000" href="Ordinals.AdditionProperties.html#3000" class="Bound">y</a><a id="3001" class="Symbol">)</a>       <a id="3009" href="Ordinals.AdditionProperties.html#3009" class="Bound">l</a> <a id="3011" class="Symbol">=</a> <a id="3013" href="Ordinals.AdditionProperties.html#3009" class="Bound">l</a>
  <a id="3017" href="Ordinals.AdditionProperties.html#2722" class="Function">f-preserves-order</a> <a id="3035" class="Symbol">(</a><a id="3036" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3040" class="Symbol">(</a><a id="3041" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3045" href="Ordinals.AdditionProperties.html#3045" class="Bound">x</a><a id="3046" class="Symbol">))</a> <a id="3049" class="Symbol">(</a><a id="3050" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3054" href="Ordinals.AdditionProperties.html#3054" class="Bound">y</a><a id="3055" class="Symbol">)</a>       <a id="3063" href="Ordinals.AdditionProperties.html#3063" class="Bound">l</a> <a id="3065" class="Symbol">=</a> <a id="3067" href="Ordinals.AdditionProperties.html#3063" class="Bound">l</a>
  <a id="3071" href="Ordinals.AdditionProperties.html#2722" class="Function">f-preserves-order</a> <a id="3089" class="Symbol">(</a><a id="3090" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3094" class="Symbol">(</a><a id="3095" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3099" href="Ordinals.AdditionProperties.html#3099" class="Bound">x</a><a id="3100" class="Symbol">))</a> <a id="3103" class="Symbol">(</a><a id="3104" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3108" class="Symbol">(</a><a id="3109" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3113" href="Ordinals.AdditionProperties.html#3113" class="Bound">y</a><a id="3114" class="Symbol">))</a> <a id="3117" href="Ordinals.AdditionProperties.html#3117" class="Bound">l</a> <a id="3119" class="Symbol">=</a> <a id="3121" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3128" href="Ordinals.AdditionProperties.html#3117" class="Bound">l</a>
  <a id="3132" href="Ordinals.AdditionProperties.html#2722" class="Function">f-preserves-order</a> <a id="3150" class="Symbol">(</a><a id="3151" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3155" href="Ordinals.AdditionProperties.html#3155" class="Bound">x</a><a id="3156" class="Symbol">)</a>       <a id="3164" class="Symbol">(</a><a id="3165" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3169" href="Ordinals.AdditionProperties.html#3169" class="Bound">y</a><a id="3170" class="Symbol">)</a>       <a id="3178" href="Ordinals.AdditionProperties.html#3178" class="Bound">l</a> <a id="3180" class="Symbol">=</a> <a id="3182" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3189" href="Ordinals.AdditionProperties.html#3178" class="Bound">l</a>
  <a id="3193" href="Ordinals.AdditionProperties.html#2722" class="Function">f-preserves-order</a> <a id="3211" class="Symbol">(</a><a id="3212" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3216" href="Ordinals.AdditionProperties.html#3216" class="Bound">x</a><a id="3217" class="Symbol">)</a>       <a id="3225" class="Symbol">(</a><a id="3226" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3230" href="Ordinals.AdditionProperties.html#3230" class="Bound">y</a><a id="3231" class="Symbol">)</a>       <a id="3239" href="Ordinals.AdditionProperties.html#3239" class="Bound">l</a> <a id="3241" class="Symbol">=</a> <a id="3243" href="Ordinals.AdditionProperties.html#3239" class="Bound">l</a>


  <a id="3249" href="Ordinals.AdditionProperties.html#3249" class="Function">f-reflects-order</a> <a id="3266" class="Symbol">:</a> <a id="3268" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="3288" class="Symbol">((</a><a id="3290" href="Ordinals.AdditionProperties.html#2588" class="Bound">α</a>  <a id="3293" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3296" href="Ordinals.AdditionProperties.html#2590" class="Bound">β</a><a id="3297" class="Symbol">)</a> <a id="3299" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3302" href="Ordinals.AdditionProperties.html#2592" class="Bound">γ</a><a id="3303" class="Symbol">)</a> <a id="3305" class="Symbol">(</a><a id="3306" href="Ordinals.AdditionProperties.html#2588" class="Bound">α</a>  <a id="3309" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3312" class="Symbol">(</a><a id="3313" href="Ordinals.AdditionProperties.html#2590" class="Bound">β</a> <a id="3315" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3318" href="Ordinals.AdditionProperties.html#2592" class="Bound">γ</a><a id="3319" class="Symbol">))</a> <a id="3322" href="Ordinals.AdditionProperties.html#2660" class="Function">f</a>
  <a id="3326" href="Ordinals.AdditionProperties.html#3249" class="Function">f-reflects-order</a> <a id="3343" class="Symbol">(</a><a id="3344" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3348" class="Symbol">(</a><a id="3349" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3353" href="Ordinals.AdditionProperties.html#3353" class="Bound">x</a><a id="3354" class="Symbol">))</a> <a id="3357" class="Symbol">(</a><a id="3358" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3362" class="Symbol">(</a><a id="3363" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3367" href="Ordinals.AdditionProperties.html#3367" class="Bound">y</a><a id="3368" class="Symbol">))</a> <a id="3371" href="Ordinals.AdditionProperties.html#3371" class="Bound">l</a> <a id="3373" class="Symbol">=</a> <a id="3375" href="Ordinals.AdditionProperties.html#3371" class="Bound">l</a>
  <a id="3379" href="Ordinals.AdditionProperties.html#3249" class="Function">f-reflects-order</a> <a id="3396" class="Symbol">(</a><a id="3397" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3401" class="Symbol">(</a><a id="3402" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3406" href="Ordinals.AdditionProperties.html#3406" class="Bound">x</a><a id="3407" class="Symbol">))</a> <a id="3410" class="Symbol">(</a><a id="3411" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3415" class="Symbol">(</a><a id="3416" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3420" href="Ordinals.AdditionProperties.html#3420" class="Bound">y</a><a id="3421" class="Symbol">))</a> <a id="3424" href="Ordinals.AdditionProperties.html#3424" class="Bound">l</a> <a id="3426" class="Symbol">=</a> <a id="3428" href="Ordinals.AdditionProperties.html#3424" class="Bound">l</a>
  <a id="3432" href="Ordinals.AdditionProperties.html#3249" class="Function">f-reflects-order</a> <a id="3449" class="Symbol">(</a><a id="3450" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3454" class="Symbol">(</a><a id="3455" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3459" href="Ordinals.AdditionProperties.html#3459" class="Bound">x</a><a id="3460" class="Symbol">))</a> <a id="3463" class="Symbol">(</a><a id="3464" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3468" class="Symbol">(</a><a id="3469" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3473" href="Ordinals.AdditionProperties.html#3473" class="Bound">y</a><a id="3474" class="Symbol">))</a> <a id="3477" href="Ordinals.AdditionProperties.html#3477" class="Bound">l</a> <a id="3479" class="Symbol">=</a> <a id="3481" href="Ordinals.AdditionProperties.html#3477" class="Bound">l</a>
  <a id="3485" href="Ordinals.AdditionProperties.html#3249" class="Function">f-reflects-order</a> <a id="3502" class="Symbol">(</a><a id="3503" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3507" class="Symbol">(</a><a id="3508" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3512" href="Ordinals.AdditionProperties.html#3512" class="Bound">x</a><a id="3513" class="Symbol">))</a> <a id="3516" class="Symbol">(</a><a id="3517" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3521" href="Ordinals.AdditionProperties.html#3521" class="Bound">y</a><a id="3522" class="Symbol">)</a>       <a id="3530" href="Ordinals.AdditionProperties.html#3530" class="Bound">l</a> <a id="3532" class="Symbol">=</a> <a id="3534" href="Ordinals.AdditionProperties.html#3530" class="Bound">l</a>
  <a id="3538" href="Ordinals.AdditionProperties.html#3249" class="Function">f-reflects-order</a> <a id="3555" class="Symbol">(</a><a id="3556" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3560" class="Symbol">(</a><a id="3561" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3565" href="Ordinals.AdditionProperties.html#3565" class="Bound">x</a><a id="3566" class="Symbol">))</a> <a id="3569" class="Symbol">(</a><a id="3570" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3574" href="Ordinals.AdditionProperties.html#3574" class="Bound">y</a><a id="3575" class="Symbol">)</a>       <a id="3583" href="Ordinals.AdditionProperties.html#3583" class="Bound">l</a> <a id="3585" class="Symbol">=</a> <a id="3587" href="Ordinals.AdditionProperties.html#3583" class="Bound">l</a>
  <a id="3591" href="Ordinals.AdditionProperties.html#3249" class="Function">f-reflects-order</a> <a id="3608" class="Symbol">(</a><a id="3609" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3613" class="Symbol">(</a><a id="3614" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3618" href="Ordinals.AdditionProperties.html#3618" class="Bound">x</a><a id="3619" class="Symbol">))</a> <a id="3622" class="Symbol">(</a><a id="3623" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3627" class="Symbol">(</a><a id="3628" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3632" href="Ordinals.AdditionProperties.html#3632" class="Bound">y</a><a id="3633" class="Symbol">))</a> <a id="3636" href="Ordinals.AdditionProperties.html#3636" class="Bound">l</a> <a id="3638" class="Symbol">=</a> <a id="3640" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3647" href="Ordinals.AdditionProperties.html#3636" class="Bound">l</a>
  <a id="3651" href="Ordinals.AdditionProperties.html#3249" class="Function">f-reflects-order</a> <a id="3668" class="Symbol">(</a><a id="3669" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3673" href="Ordinals.AdditionProperties.html#3673" class="Bound">x</a><a id="3674" class="Symbol">)</a>       <a id="3682" class="Symbol">(</a><a id="3683" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3687" class="Symbol">(</a><a id="3688" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3692" href="Ordinals.AdditionProperties.html#3692" class="Bound">y</a><a id="3693" class="Symbol">))</a> <a id="3696" href="Ordinals.AdditionProperties.html#3696" class="Bound">l</a> <a id="3698" class="Symbol">=</a> <a id="3700" href="Ordinals.AdditionProperties.html#3696" class="Bound">l</a>
  <a id="3704" href="Ordinals.AdditionProperties.html#3249" class="Function">f-reflects-order</a> <a id="3721" class="Symbol">(</a><a id="3722" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3726" href="Ordinals.AdditionProperties.html#3726" class="Bound">x</a><a id="3727" class="Symbol">)</a>       <a id="3735" class="Symbol">(</a><a id="3736" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3740" class="Symbol">(</a><a id="3741" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3745" href="Ordinals.AdditionProperties.html#3745" class="Bound">y</a><a id="3746" class="Symbol">))</a> <a id="3749" href="Ordinals.AdditionProperties.html#3749" class="Bound">l</a> <a id="3751" class="Symbol">=</a> <a id="3753" href="Ordinals.AdditionProperties.html#3749" class="Bound">l</a>
  <a id="3757" href="Ordinals.AdditionProperties.html#3249" class="Function">f-reflects-order</a> <a id="3774" class="Symbol">(</a><a id="3775" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3779" href="Ordinals.AdditionProperties.html#3779" class="Bound">x</a><a id="3780" class="Symbol">)</a>       <a id="3788" class="Symbol">(</a><a id="3789" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3793" href="Ordinals.AdditionProperties.html#3793" class="Bound">y</a><a id="3794" class="Symbol">)</a>       <a id="3802" href="Ordinals.AdditionProperties.html#3802" class="Bound">l</a> <a id="3804" class="Symbol">=</a> <a id="3806" href="Ordinals.AdditionProperties.html#3802" class="Bound">l</a>


  <a id="3812" href="Ordinals.AdditionProperties.html#3812" class="Function">h</a> <a id="3814" class="Symbol">:</a> <a id="3816" class="Symbol">((</a><a id="3818" href="Ordinals.AdditionProperties.html#2588" class="Bound">α</a>  <a id="3821" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3824" href="Ordinals.AdditionProperties.html#2590" class="Bound">β</a><a id="3825" class="Symbol">)</a> <a id="3827" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3830" href="Ordinals.AdditionProperties.html#2592" class="Bound">γ</a><a id="3831" class="Symbol">)</a> <a id="3833" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Ordinals.AdditionProperties.html#2588" class="Bound">α</a>  <a id="3840" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Ordinals.AdditionProperties.html#2590" class="Bound">β</a> <a id="3846" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3849" href="Ordinals.AdditionProperties.html#2592" class="Bound">γ</a><a id="3850" class="Symbol">))</a>
  <a id="3855" href="Ordinals.AdditionProperties.html#3812" class="Function">h</a> <a id="3857" class="Symbol">=</a> <a id="3859" href="Ordinals.AdditionProperties.html#2660" class="Function">f</a> <a id="3861" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3863" href="Ordinals.Equivalence.html#6145" class="Function">order-preserving-reflecting-equivs-are-order-equivs</a>
           <a id="3926" class="Symbol">((</a><a id="3928" href="Ordinals.AdditionProperties.html#2588" class="Bound">α</a>  <a id="3931" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3934" href="Ordinals.AdditionProperties.html#2590" class="Bound">β</a><a id="3935" class="Symbol">)</a> <a id="3937" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3940" href="Ordinals.AdditionProperties.html#2592" class="Bound">γ</a><a id="3941" class="Symbol">)</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Ordinals.AdditionProperties.html#2588" class="Bound">α</a>  <a id="3947" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3950" class="Symbol">(</a><a id="3951" href="Ordinals.AdditionProperties.html#2590" class="Bound">β</a> <a id="3953" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3956" href="Ordinals.AdditionProperties.html#2592" class="Bound">γ</a><a id="3957" class="Symbol">))</a>
           <a id="3971" href="Ordinals.AdditionProperties.html#2660" class="Function">f</a> <a id="3973" class="Symbol">(</a><a id="3974" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="3986" href="UF.EquivalenceExamples.html#9491" class="Function">+assoc</a><a id="3992" class="Symbol">)</a> <a id="3994" href="Ordinals.AdditionProperties.html#2722" class="Function">f-preserves-order</a> <a id="4012" href="Ordinals.AdditionProperties.html#3249" class="Function">f-reflects-order</a>

<a id="+ₒ-↓-left"></a><a id="4030" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="4040" class="Symbol">:</a> <a id="4042" class="Symbol">{</a><a id="4043" href="Ordinals.AdditionProperties.html#4043" class="Bound">α</a> <a id="4045" href="Ordinals.AdditionProperties.html#4045" class="Bound">β</a> <a id="4047" class="Symbol">:</a> <a id="4049" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4057" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4058" class="Symbol">}</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Ordinals.AdditionProperties.html#4061" class="Bound">a</a> <a id="4063" class="Symbol">:</a> <a id="4065" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4067" href="Ordinals.AdditionProperties.html#4043" class="Bound">α</a> <a id="4069" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4070" class="Symbol">)</a>
          <a id="4082" class="Symbol">→</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Ordinals.AdditionProperties.html#4043" class="Bound">α</a> <a id="4087" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4089" href="Ordinals.AdditionProperties.html#4061" class="Bound">a</a><a id="4090" class="Symbol">)</a> <a id="4092" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4094" class="Symbol">((</a><a id="4096" href="Ordinals.AdditionProperties.html#4043" class="Bound">α</a> <a id="4098" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4101" href="Ordinals.AdditionProperties.html#4045" class="Bound">β</a><a id="4102" class="Symbol">)</a> <a id="4104" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4106" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4110" href="Ordinals.AdditionProperties.html#4061" class="Bound">a</a><a id="4111" class="Symbol">)</a>
<a id="4113" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="4123" class="Symbol">{</a><a id="4124" href="Ordinals.AdditionProperties.html#4124" class="Bound">𝓤</a><a id="4125" class="Symbol">}</a> <a id="4127" class="Symbol">{</a><a id="4128" href="Ordinals.AdditionProperties.html#4128" class="Bound">α</a><a id="4129" class="Symbol">}</a> <a id="4131" class="Symbol">{</a><a id="4132" href="Ordinals.AdditionProperties.html#4132" class="Bound">β</a><a id="4133" class="Symbol">}</a> <a id="4135" href="Ordinals.AdditionProperties.html#4135" class="Bound">a</a> <a id="4137" class="Symbol">=</a> <a id="4139" href="Ordinals.AdditionProperties.html#4810" class="Function">h</a>
 <a id="4142" class="Keyword">where</a>
  <a id="4150" href="Ordinals.AdditionProperties.html#4150" class="Function">γ</a> <a id="4152" class="Symbol">=</a> <a id="4154" href="Ordinals.AdditionProperties.html#4128" class="Bound">α</a> <a id="4156" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4158" href="Ordinals.AdditionProperties.html#4135" class="Bound">a</a>
  <a id="4162" href="Ordinals.AdditionProperties.html#4162" class="Function">δ</a> <a id="4164" class="Symbol">=</a> <a id="4166" class="Symbol">(</a><a id="4167" href="Ordinals.AdditionProperties.html#4128" class="Bound">α</a>  <a id="4170" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4173" href="Ordinals.AdditionProperties.html#4132" class="Bound">β</a><a id="4174" class="Symbol">)</a> <a id="4176" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4178" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4182" href="Ordinals.AdditionProperties.html#4135" class="Bound">a</a>

  <a id="4187" href="Ordinals.AdditionProperties.html#4187" class="Function">f</a> <a id="4189" class="Symbol">:</a> <a id="4191" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4193" href="Ordinals.AdditionProperties.html#4150" class="Function">γ</a> <a id="4195" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4197" class="Symbol">→</a> <a id="4199" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4201" href="Ordinals.AdditionProperties.html#4162" class="Function">δ</a> <a id="4203" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="4207" href="Ordinals.AdditionProperties.html#4187" class="Function">f</a> <a id="4209" class="Symbol">(</a><a id="4210" href="Ordinals.AdditionProperties.html#4210" class="Bound">x</a> <a id="4212" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4214" href="Ordinals.AdditionProperties.html#4214" class="Bound">l</a><a id="4215" class="Symbol">)</a> <a id="4217" class="Symbol">=</a> <a id="4219" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4223" href="Ordinals.AdditionProperties.html#4210" class="Bound">x</a> <a id="4225" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4227" href="Ordinals.AdditionProperties.html#4214" class="Bound">l</a>

  <a id="4232" href="Ordinals.AdditionProperties.html#4232" class="Function">g</a> <a id="4234" class="Symbol">:</a>  <a id="4237" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4239" href="Ordinals.AdditionProperties.html#4162" class="Function">δ</a> <a id="4241" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4243" class="Symbol">→</a> <a id="4245" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4247" href="Ordinals.AdditionProperties.html#4150" class="Function">γ</a> <a id="4249" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="4253" href="Ordinals.AdditionProperties.html#4232" class="Function">g</a> <a id="4255" class="Symbol">(</a><a id="4256" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4260" href="Ordinals.AdditionProperties.html#4260" class="Bound">x</a> <a id="4262" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4264" href="Ordinals.AdditionProperties.html#4264" class="Bound">l</a><a id="4265" class="Symbol">)</a> <a id="4267" class="Symbol">=</a> <a id="4269" href="Ordinals.AdditionProperties.html#4260" class="Bound">x</a> <a id="4271" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4273" href="Ordinals.AdditionProperties.html#4264" class="Bound">l</a>
  <a id="4277" href="Ordinals.AdditionProperties.html#4232" class="Function">g</a> <a id="4279" class="Symbol">(</a><a id="4280" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4284" href="Ordinals.AdditionProperties.html#4284" class="Bound">x</a> <a id="4286" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4288" href="Ordinals.AdditionProperties.html#4288" class="Bound">l</a><a id="4289" class="Symbol">)</a> <a id="4291" class="Symbol">=</a> <a id="4293" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4300" href="Ordinals.AdditionProperties.html#4288" class="Bound">l</a>

  <a id="4305" href="Ordinals.AdditionProperties.html#4305" class="Function">η</a> <a id="4307" class="Symbol">:</a> <a id="4309" href="Ordinals.AdditionProperties.html#4232" class="Function">g</a> <a id="4311" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4313" href="Ordinals.AdditionProperties.html#4187" class="Function">f</a> <a id="4315" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="4317" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="4322" href="Ordinals.AdditionProperties.html#4305" class="Function">η</a> <a id="4324" href="Ordinals.AdditionProperties.html#4324" class="Bound">u</a> <a id="4326" class="Symbol">=</a> <a id="4328" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="4336" href="Ordinals.AdditionProperties.html#4336" class="Function">ε</a> <a id="4338" class="Symbol">:</a> <a id="4340" href="Ordinals.AdditionProperties.html#4187" class="Function">f</a> <a id="4342" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4344" href="Ordinals.AdditionProperties.html#4232" class="Function">g</a> <a id="4346" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="4348" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="4353" href="Ordinals.AdditionProperties.html#4336" class="Function">ε</a> <a id="4355" class="Symbol">(</a><a id="4356" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4360" href="Ordinals.AdditionProperties.html#4360" class="Bound">x</a> <a id="4362" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4364" href="Ordinals.AdditionProperties.html#4364" class="Bound">l</a><a id="4365" class="Symbol">)</a> <a id="4367" class="Symbol">=</a> <a id="4369" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="4376" href="Ordinals.AdditionProperties.html#4336" class="Function">ε</a> <a id="4378" class="Symbol">(</a><a id="4379" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4383" href="Ordinals.AdditionProperties.html#4383" class="Bound">x</a> <a id="4385" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4387" href="Ordinals.AdditionProperties.html#4387" class="Bound">l</a><a id="4388" class="Symbol">)</a> <a id="4390" class="Symbol">=</a> <a id="4392" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4399" href="Ordinals.AdditionProperties.html#4387" class="Bound">l</a>

  <a id="4404" href="Ordinals.AdditionProperties.html#4404" class="Function">f-is-equiv</a> <a id="4415" class="Symbol">:</a> <a id="4417" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="4426" href="Ordinals.AdditionProperties.html#4187" class="Function">f</a>
  <a id="4430" href="Ordinals.AdditionProperties.html#4404" class="Function">f-is-equiv</a> <a id="4441" class="Symbol">=</a> <a id="4443" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="4460" href="Ordinals.AdditionProperties.html#4187" class="Function">f</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Ordinals.AdditionProperties.html#4232" class="Function">g</a> <a id="4465" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4467" href="Ordinals.AdditionProperties.html#4305" class="Function">η</a> <a id="4469" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4471" href="Ordinals.AdditionProperties.html#4336" class="Function">ε</a><a id="4472" class="Symbol">)</a>

  <a id="4477" href="Ordinals.AdditionProperties.html#4477" class="Function">f-is-order-preserving</a> <a id="4499" class="Symbol">:</a> <a id="4501" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="4521" href="Ordinals.AdditionProperties.html#4150" class="Function">γ</a> <a id="4523" href="Ordinals.AdditionProperties.html#4162" class="Function">δ</a> <a id="4525" href="Ordinals.AdditionProperties.html#4187" class="Function">f</a>
  <a id="4529" href="Ordinals.AdditionProperties.html#4477" class="Function">f-is-order-preserving</a> <a id="4551" class="Symbol">(</a><a id="4552" href="Ordinals.AdditionProperties.html#4552" class="Bound">x</a> <a id="4554" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4556" class="Symbol">_)</a> <a id="4559" class="Symbol">(</a><a id="4560" href="Ordinals.AdditionProperties.html#4560" class="Bound">x&#39;</a> <a id="4563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4565" class="Symbol">_)</a> <a id="4568" href="Ordinals.AdditionProperties.html#4568" class="Bound">l</a> <a id="4570" class="Symbol">=</a> <a id="4572" href="Ordinals.AdditionProperties.html#4568" class="Bound">l</a>


  <a id="4578" href="Ordinals.AdditionProperties.html#4578" class="Function">g-is-order-preserving</a> <a id="4600" class="Symbol">:</a> <a id="4602" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="4622" href="Ordinals.AdditionProperties.html#4162" class="Function">δ</a> <a id="4624" href="Ordinals.AdditionProperties.html#4150" class="Function">γ</a> <a id="4626" href="Ordinals.AdditionProperties.html#4232" class="Function">g</a>
  <a id="4630" href="Ordinals.AdditionProperties.html#4578" class="Function">g-is-order-preserving</a> <a id="4652" class="Symbol">(</a><a id="4653" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4657" href="Ordinals.AdditionProperties.html#4657" class="Bound">x</a> <a id="4659" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4661" class="Symbol">_)</a> <a id="4664" class="Symbol">(</a><a id="4665" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4669" href="Ordinals.AdditionProperties.html#4669" class="Bound">x&#39;</a> <a id="4672" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4674" class="Symbol">_)</a> <a id="4677" href="Ordinals.AdditionProperties.html#4677" class="Bound">l</a> <a id="4679" class="Symbol">=</a> <a id="4681" href="Ordinals.AdditionProperties.html#4677" class="Bound">l</a>
  <a id="4685" href="Ordinals.AdditionProperties.html#4578" class="Function">g-is-order-preserving</a> <a id="4707" class="Symbol">(</a><a id="4708" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4712" href="Ordinals.AdditionProperties.html#4712" class="Bound">x</a> <a id="4714" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4716" class="Symbol">_)</a> <a id="4719" class="Symbol">(</a><a id="4720" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4724" href="Ordinals.AdditionProperties.html#4724" class="Bound">x&#39;</a> <a id="4727" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4729" href="Ordinals.AdditionProperties.html#4729" class="Bound">m</a><a id="4730" class="Symbol">)</a> <a id="4732" href="Ordinals.AdditionProperties.html#4732" class="Bound">l</a> <a id="4734" class="Symbol">=</a> <a id="4736" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4743" href="Ordinals.AdditionProperties.html#4729" class="Bound">m</a>
  <a id="4747" href="Ordinals.AdditionProperties.html#4578" class="Function">g-is-order-preserving</a> <a id="4769" class="Symbol">(</a><a id="4770" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4774" href="Ordinals.AdditionProperties.html#4774" class="Bound">x</a> <a id="4776" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4778" href="Ordinals.AdditionProperties.html#4778" class="Bound">m</a><a id="4779" class="Symbol">)</a>  <a id="4782" href="Ordinals.AdditionProperties.html#4782" class="Bound">y</a>           <a id="4794" href="Ordinals.AdditionProperties.html#4794" class="Bound">l</a> <a id="4796" class="Symbol">=</a> <a id="4798" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4805" href="Ordinals.AdditionProperties.html#4778" class="Bound">m</a>

  <a id="4810" href="Ordinals.AdditionProperties.html#4810" class="Function">h</a> <a id="4812" class="Symbol">:</a> <a id="4814" href="Ordinals.AdditionProperties.html#4150" class="Function">γ</a> <a id="4816" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4818" href="Ordinals.AdditionProperties.html#4162" class="Function">δ</a>
  <a id="4822" href="Ordinals.AdditionProperties.html#4810" class="Function">h</a> <a id="4824" class="Symbol">=</a> <a id="4826" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="4834" class="Symbol">(</a><a id="4835" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a> <a id="4838" href="Ordinals.AdditionProperties.html#4124" class="Bound">𝓤</a><a id="4839" class="Symbol">)</a> <a id="4841" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="4845" href="Ordinals.AdditionProperties.html#4150" class="Function">γ</a> <a id="4847" href="Ordinals.AdditionProperties.html#4162" class="Function">δ</a>
       <a id="4856" class="Symbol">(</a><a id="4857" href="Ordinals.AdditionProperties.html#4187" class="Function">f</a> <a id="4859" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4861" href="Ordinals.AdditionProperties.html#4477" class="Function">f-is-order-preserving</a> <a id="4883" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4885" href="Ordinals.AdditionProperties.html#4404" class="Function">f-is-equiv</a> <a id="4896" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4898" href="Ordinals.AdditionProperties.html#4578" class="Function">g-is-order-preserving</a><a id="4919" class="Symbol">)</a>

<a id="+ₒ-left-⊴"></a><a id="4922" href="Ordinals.AdditionProperties.html#4922" class="Function">+ₒ-left-⊴</a> <a id="4932" class="Symbol">:</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Ordinals.AdditionProperties.html#4935" class="Bound">α</a> <a id="4937" href="Ordinals.AdditionProperties.html#4937" class="Bound">β</a> <a id="4939" class="Symbol">:</a> <a id="4941" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4949" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4950" class="Symbol">)</a>
          <a id="4962" class="Symbol">→</a> <a id="4964" href="Ordinals.AdditionProperties.html#4935" class="Bound">α</a> <a id="4966" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="4968" href="Ordinals.AdditionProperties.html#4935" class="Bound">α</a> <a id="4970" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4973" href="Ordinals.AdditionProperties.html#4937" class="Bound">β</a>
<a id="4975" href="Ordinals.AdditionProperties.html#4922" class="Function">+ₒ-left-⊴</a> <a id="4985" href="Ordinals.AdditionProperties.html#4985" class="Bound">α</a> <a id="4987" href="Ordinals.AdditionProperties.html#4987" class="Bound">β</a> <a id="4989" class="Symbol">=</a> <a id="4991" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="4996" href="Ordinals.AdditionProperties.html#4985" class="Bound">α</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Ordinals.AdditionProperties.html#4985" class="Bound">α</a> <a id="5001" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5004" href="Ordinals.AdditionProperties.html#4987" class="Bound">β</a><a id="5005" class="Symbol">)</a> <a id="5007" class="Symbol">(λ</a> <a id="5010" href="Ordinals.AdditionProperties.html#5010" class="Bound">a</a> <a id="5012" class="Symbol">→</a> <a id="5014" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5018" href="Ordinals.AdditionProperties.html#5010" class="Bound">a</a> <a id="5020" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5022" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="5032" href="Ordinals.AdditionProperties.html#5010" class="Bound">a</a><a id="5033" class="Symbol">)</a>

<a id="+ₒ-↓-right"></a><a id="5036" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="5047" class="Symbol">:</a> <a id="5049" class="Symbol">{</a><a id="5050" href="Ordinals.AdditionProperties.html#5050" class="Bound">α</a> <a id="5052" href="Ordinals.AdditionProperties.html#5052" class="Bound">β</a> <a id="5054" class="Symbol">:</a> <a id="5056" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5064" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5065" class="Symbol">}</a> <a id="5067" class="Symbol">(</a><a id="5068" href="Ordinals.AdditionProperties.html#5068" class="Bound">b</a> <a id="5070" class="Symbol">:</a> <a id="5072" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5074" href="Ordinals.AdditionProperties.html#5052" class="Bound">β</a> <a id="5076" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5077" class="Symbol">)</a>
           <a id="5090" class="Symbol">→</a> <a id="5092" class="Symbol">(</a><a id="5093" href="Ordinals.AdditionProperties.html#5050" class="Bound">α</a> <a id="5095" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5098" class="Symbol">(</a><a id="5099" href="Ordinals.AdditionProperties.html#5052" class="Bound">β</a> <a id="5101" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5103" href="Ordinals.AdditionProperties.html#5068" class="Bound">b</a><a id="5104" class="Symbol">))</a> <a id="5107" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5109" class="Symbol">((</a><a id="5111" href="Ordinals.AdditionProperties.html#5050" class="Bound">α</a> <a id="5113" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5116" href="Ordinals.AdditionProperties.html#5052" class="Bound">β</a><a id="5117" class="Symbol">)</a> <a id="5119" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5121" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5125" href="Ordinals.AdditionProperties.html#5068" class="Bound">b</a><a id="5126" class="Symbol">)</a>
<a id="5128" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="5139" class="Symbol">{</a><a id="5140" href="Ordinals.AdditionProperties.html#5140" class="Bound">𝓤</a><a id="5141" class="Symbol">}</a> <a id="5143" class="Symbol">{</a><a id="5144" href="Ordinals.AdditionProperties.html#5144" class="Bound">α</a><a id="5145" class="Symbol">}</a> <a id="5147" class="Symbol">{</a><a id="5148" href="Ordinals.AdditionProperties.html#5148" class="Bound">β</a><a id="5149" class="Symbol">}</a> <a id="5151" href="Ordinals.AdditionProperties.html#5151" class="Bound">b</a> <a id="5153" class="Symbol">=</a> <a id="5155" href="Ordinals.AdditionProperties.html#6093" class="Function">h</a>
 <a id="5158" class="Keyword">where</a>
  <a id="5166" href="Ordinals.AdditionProperties.html#5166" class="Function">γ</a> <a id="5168" class="Symbol">=</a> <a id="5170" href="Ordinals.AdditionProperties.html#5144" class="Bound">α</a>  <a id="5173" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5176" class="Symbol">(</a><a id="5177" href="Ordinals.AdditionProperties.html#5148" class="Bound">β</a> <a id="5179" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5181" href="Ordinals.AdditionProperties.html#5151" class="Bound">b</a><a id="5182" class="Symbol">)</a>
  <a id="5186" href="Ordinals.AdditionProperties.html#5186" class="Function">δ</a> <a id="5188" class="Symbol">=</a> <a id="5190" class="Symbol">(</a><a id="5191" href="Ordinals.AdditionProperties.html#5144" class="Bound">α</a>  <a id="5194" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5197" href="Ordinals.AdditionProperties.html#5148" class="Bound">β</a><a id="5198" class="Symbol">)</a> <a id="5200" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5202" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5206" href="Ordinals.AdditionProperties.html#5151" class="Bound">b</a>

  <a id="5211" href="Ordinals.AdditionProperties.html#5211" class="Function">f</a> <a id="5213" class="Symbol">:</a> <a id="5215" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5217" href="Ordinals.AdditionProperties.html#5166" class="Function">γ</a> <a id="5219" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="5221" class="Symbol">→</a> <a id="5223" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5225" href="Ordinals.AdditionProperties.html#5186" class="Function">δ</a> <a id="5227" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="5231" href="Ordinals.AdditionProperties.html#5211" class="Function">f</a> <a id="5233" class="Symbol">(</a><a id="5234" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5238" href="Ordinals.AdditionProperties.html#5238" class="Bound">a</a><a id="5239" class="Symbol">)</a>       <a id="5247" class="Symbol">=</a> <a id="5249" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5253" href="Ordinals.AdditionProperties.html#5238" class="Bound">a</a> <a id="5255" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5257" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="5261" href="Ordinals.AdditionProperties.html#5211" class="Function">f</a> <a id="5263" class="Symbol">(</a><a id="5264" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5268" class="Symbol">(</a><a id="5269" href="Ordinals.AdditionProperties.html#5269" class="Bound">y</a> <a id="5271" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5273" href="Ordinals.AdditionProperties.html#5273" class="Bound">l</a><a id="5274" class="Symbol">))</a> <a id="5277" class="Symbol">=</a> <a id="5279" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5283" href="Ordinals.AdditionProperties.html#5269" class="Bound">y</a> <a id="5285" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5287" href="Ordinals.AdditionProperties.html#5273" class="Bound">l</a>

  <a id="5292" href="Ordinals.AdditionProperties.html#5292" class="Function">g</a> <a id="5294" class="Symbol">:</a>  <a id="5297" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5299" href="Ordinals.AdditionProperties.html#5186" class="Function">δ</a> <a id="5301" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="5303" class="Symbol">→</a> <a id="5305" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5307" href="Ordinals.AdditionProperties.html#5166" class="Function">γ</a> <a id="5309" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="5313" href="Ordinals.AdditionProperties.html#5292" class="Function">g</a> <a id="5315" class="Symbol">(</a><a id="5316" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5320" href="Ordinals.AdditionProperties.html#5320" class="Bound">a</a> <a id="5322" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5324" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5325" class="Symbol">)</a> <a id="5327" class="Symbol">=</a> <a id="5329" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5333" href="Ordinals.AdditionProperties.html#5320" class="Bound">a</a>
  <a id="5337" href="Ordinals.AdditionProperties.html#5292" class="Function">g</a> <a id="5339" class="Symbol">(</a><a id="5340" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5344" href="Ordinals.AdditionProperties.html#5344" class="Bound">y</a> <a id="5346" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5348" href="Ordinals.AdditionProperties.html#5348" class="Bound">l</a><a id="5349" class="Symbol">)</a> <a id="5351" class="Symbol">=</a> <a id="5353" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5357" class="Symbol">(</a><a id="5358" href="Ordinals.AdditionProperties.html#5344" class="Bound">y</a> <a id="5360" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5362" href="Ordinals.AdditionProperties.html#5348" class="Bound">l</a><a id="5363" class="Symbol">)</a>

  <a id="5368" href="Ordinals.AdditionProperties.html#5368" class="Function">η</a> <a id="5370" class="Symbol">:</a> <a id="5372" href="Ordinals.AdditionProperties.html#5292" class="Function">g</a> <a id="5374" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5376" href="Ordinals.AdditionProperties.html#5211" class="Function">f</a> <a id="5378" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5380" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="5385" href="Ordinals.AdditionProperties.html#5368" class="Function">η</a> <a id="5387" class="Symbol">(</a><a id="5388" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5392" href="Ordinals.AdditionProperties.html#5392" class="Bound">a</a><a id="5393" class="Symbol">)</a>       <a id="5401" class="Symbol">=</a> <a id="5403" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="5410" href="Ordinals.AdditionProperties.html#5368" class="Function">η</a> <a id="5412" class="Symbol">(</a><a id="5413" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5417" class="Symbol">(</a><a id="5418" href="Ordinals.AdditionProperties.html#5418" class="Bound">y</a> <a id="5420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5422" href="Ordinals.AdditionProperties.html#5422" class="Bound">l</a><a id="5423" class="Symbol">))</a> <a id="5426" class="Symbol">=</a> <a id="5428" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="5436" href="Ordinals.AdditionProperties.html#5436" class="Function">ε</a> <a id="5438" class="Symbol">:</a> <a id="5440" href="Ordinals.AdditionProperties.html#5211" class="Function">f</a> <a id="5442" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5444" href="Ordinals.AdditionProperties.html#5292" class="Function">g</a> <a id="5446" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5448" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="5453" href="Ordinals.AdditionProperties.html#5436" class="Function">ε</a> <a id="5455" class="Symbol">(</a><a id="5456" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5460" href="Ordinals.AdditionProperties.html#5460" class="Bound">a</a> <a id="5462" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5464" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5465" class="Symbol">)</a> <a id="5467" class="Symbol">=</a> <a id="5469" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="5476" href="Ordinals.AdditionProperties.html#5436" class="Function">ε</a> <a id="5478" class="Symbol">(</a><a id="5479" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5483" href="Ordinals.AdditionProperties.html#5483" class="Bound">y</a> <a id="5485" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5487" href="Ordinals.AdditionProperties.html#5487" class="Bound">l</a><a id="5488" class="Symbol">)</a> <a id="5490" class="Symbol">=</a> <a id="5492" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="5500" href="Ordinals.AdditionProperties.html#5500" class="Function">f-is-equiv</a> <a id="5511" class="Symbol">:</a> <a id="5513" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5522" href="Ordinals.AdditionProperties.html#5211" class="Function">f</a>
  <a id="5526" href="Ordinals.AdditionProperties.html#5500" class="Function">f-is-equiv</a> <a id="5537" class="Symbol">=</a> <a id="5539" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="5556" href="Ordinals.AdditionProperties.html#5211" class="Function">f</a> <a id="5558" class="Symbol">(</a><a id="5559" href="Ordinals.AdditionProperties.html#5292" class="Function">g</a> <a id="5561" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5563" href="Ordinals.AdditionProperties.html#5368" class="Function">η</a> <a id="5565" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5567" href="Ordinals.AdditionProperties.html#5436" class="Function">ε</a><a id="5568" class="Symbol">)</a>

  <a id="5573" href="Ordinals.AdditionProperties.html#5573" class="Function">f-is-order-preserving</a> <a id="5595" class="Symbol">:</a> <a id="5597" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="5617" href="Ordinals.AdditionProperties.html#5166" class="Function">γ</a> <a id="5619" href="Ordinals.AdditionProperties.html#5186" class="Function">δ</a> <a id="5621" href="Ordinals.AdditionProperties.html#5211" class="Function">f</a>
  <a id="5625" href="Ordinals.AdditionProperties.html#5573" class="Function">f-is-order-preserving</a> <a id="5647" class="Symbol">(</a><a id="5648" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5652" class="Symbol">_)</a> <a id="5655" class="Symbol">(</a><a id="5656" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5660" class="Symbol">_)</a> <a id="5663" href="Ordinals.AdditionProperties.html#5663" class="Bound">l</a> <a id="5665" class="Symbol">=</a> <a id="5667" href="Ordinals.AdditionProperties.html#5663" class="Bound">l</a>
  <a id="5671" href="Ordinals.AdditionProperties.html#5573" class="Function">f-is-order-preserving</a> <a id="5693" class="Symbol">(</a><a id="5694" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5698" class="Symbol">_)</a> <a id="5701" class="Symbol">(</a><a id="5702" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5706" class="Symbol">_)</a> <a id="5709" href="Ordinals.AdditionProperties.html#5709" class="Bound">l</a> <a id="5711" class="Symbol">=</a> <a id="5713" href="Ordinals.AdditionProperties.html#5709" class="Bound">l</a>
  <a id="5717" href="Ordinals.AdditionProperties.html#5573" class="Function">f-is-order-preserving</a> <a id="5739" class="Symbol">(</a><a id="5740" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5744" class="Symbol">_)</a> <a id="5747" class="Symbol">(</a><a id="5748" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5752" class="Symbol">_)</a> <a id="5755" href="Ordinals.AdditionProperties.html#5755" class="Bound">l</a> <a id="5757" class="Symbol">=</a> <a id="5759" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5766" href="Ordinals.AdditionProperties.html#5755" class="Bound">l</a>
  <a id="5770" href="Ordinals.AdditionProperties.html#5573" class="Function">f-is-order-preserving</a> <a id="5792" class="Symbol">(</a><a id="5793" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5797" class="Symbol">_)</a> <a id="5800" class="Symbol">(</a><a id="5801" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5805" class="Symbol">_)</a> <a id="5808" href="Ordinals.AdditionProperties.html#5808" class="Bound">l</a> <a id="5810" class="Symbol">=</a> <a id="5812" href="Ordinals.AdditionProperties.html#5808" class="Bound">l</a>

  <a id="5817" href="Ordinals.AdditionProperties.html#5817" class="Function">g-is-order-preserving</a> <a id="5839" class="Symbol">:</a> <a id="5841" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="5861" href="Ordinals.AdditionProperties.html#5186" class="Function">δ</a> <a id="5863" href="Ordinals.AdditionProperties.html#5166" class="Function">γ</a> <a id="5865" href="Ordinals.AdditionProperties.html#5292" class="Function">g</a>
  <a id="5869" href="Ordinals.AdditionProperties.html#5817" class="Function">g-is-order-preserving</a> <a id="5891" class="Symbol">(</a><a id="5892" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5896" class="Symbol">_</a> <a id="5898" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5900" class="Symbol">_)</a> <a id="5903" class="Symbol">(</a><a id="5904" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5908" class="Symbol">_</a> <a id="5910" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5912" class="Symbol">_)</a> <a id="5915" href="Ordinals.AdditionProperties.html#5915" class="Bound">l</a> <a id="5917" class="Symbol">=</a> <a id="5919" href="Ordinals.AdditionProperties.html#5915" class="Bound">l</a>
  <a id="5923" href="Ordinals.AdditionProperties.html#5817" class="Function">g-is-order-preserving</a> <a id="5945" class="Symbol">(</a><a id="5946" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5950" class="Symbol">_</a> <a id="5952" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5954" class="Symbol">_)</a> <a id="5957" class="Symbol">(</a><a id="5958" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5962" class="Symbol">_</a> <a id="5964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5966" class="Symbol">_)</a> <a id="5969" href="Ordinals.AdditionProperties.html#5969" class="Bound">l</a> <a id="5971" class="Symbol">=</a> <a id="5973" href="Ordinals.AdditionProperties.html#5969" class="Bound">l</a>
  <a id="5977" href="Ordinals.AdditionProperties.html#5817" class="Function">g-is-order-preserving</a> <a id="5999" class="Symbol">(</a><a id="6000" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6004" class="Symbol">_</a> <a id="6006" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6008" class="Symbol">_)</a> <a id="6011" class="Symbol">(</a><a id="6012" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6016" class="Symbol">_</a> <a id="6018" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6020" class="Symbol">_)</a> <a id="6023" href="Ordinals.AdditionProperties.html#6023" class="Bound">l</a> <a id="6025" class="Symbol">=</a> <a id="6027" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6034" href="Ordinals.AdditionProperties.html#6023" class="Bound">l</a>
  <a id="6038" href="Ordinals.AdditionProperties.html#5817" class="Function">g-is-order-preserving</a> <a id="6060" class="Symbol">(</a><a id="6061" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6065" class="Symbol">_</a> <a id="6067" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6069" class="Symbol">_)</a> <a id="6072" class="Symbol">(</a><a id="6073" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6077" class="Symbol">_</a> <a id="6079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6081" class="Symbol">_)</a> <a id="6084" href="Ordinals.AdditionProperties.html#6084" class="Bound">l</a> <a id="6086" class="Symbol">=</a> <a id="6088" href="Ordinals.AdditionProperties.html#6084" class="Bound">l</a>

  <a id="6093" href="Ordinals.AdditionProperties.html#6093" class="Function">h</a> <a id="6095" class="Symbol">:</a> <a id="6097" href="Ordinals.AdditionProperties.html#5166" class="Function">γ</a> <a id="6099" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6101" href="Ordinals.AdditionProperties.html#5186" class="Function">δ</a>
  <a id="6105" href="Ordinals.AdditionProperties.html#6093" class="Function">h</a> <a id="6107" class="Symbol">=</a> <a id="6109" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="6117" class="Symbol">(</a><a id="6118" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a> <a id="6121" href="Ordinals.AdditionProperties.html#5140" class="Bound">𝓤</a><a id="6122" class="Symbol">)</a> <a id="6124" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="6128" href="Ordinals.AdditionProperties.html#5166" class="Function">γ</a> <a id="6130" href="Ordinals.AdditionProperties.html#5186" class="Function">δ</a>
       <a id="6139" class="Symbol">(</a><a id="6140" href="Ordinals.AdditionProperties.html#5211" class="Function">f</a> <a id="6142" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6144" href="Ordinals.AdditionProperties.html#5573" class="Function">f-is-order-preserving</a> <a id="6166" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6168" href="Ordinals.AdditionProperties.html#5500" class="Function">f-is-equiv</a> <a id="6179" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6181" href="Ordinals.AdditionProperties.html#5817" class="Function">g-is-order-preserving</a><a id="6202" class="Symbol">)</a>

<a id="+ₒ-⊲-left"></a><a id="6205" href="Ordinals.AdditionProperties.html#6205" class="Function">+ₒ-⊲-left</a> <a id="6215" class="Symbol">:</a> <a id="6217" class="Symbol">{</a><a id="6218" href="Ordinals.AdditionProperties.html#6218" class="Bound">α</a> <a id="6220" href="Ordinals.AdditionProperties.html#6220" class="Bound">β</a> <a id="6222" class="Symbol">:</a> <a id="6224" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6232" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6233" class="Symbol">}</a> <a id="6235" class="Symbol">(</a><a id="6236" href="Ordinals.AdditionProperties.html#6236" class="Bound">a</a> <a id="6238" class="Symbol">:</a> <a id="6240" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6242" href="Ordinals.AdditionProperties.html#6218" class="Bound">α</a> <a id="6244" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6245" class="Symbol">)</a>
          <a id="6257" class="Symbol">→</a> <a id="6259" class="Symbol">(</a><a id="6260" href="Ordinals.AdditionProperties.html#6218" class="Bound">α</a> <a id="6262" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6264" href="Ordinals.AdditionProperties.html#6236" class="Bound">a</a><a id="6265" class="Symbol">)</a> <a id="6267" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6269" class="Symbol">(</a><a id="6270" href="Ordinals.AdditionProperties.html#6218" class="Bound">α</a> <a id="6272" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6275" href="Ordinals.AdditionProperties.html#6220" class="Bound">β</a><a id="6276" class="Symbol">)</a>
<a id="6278" href="Ordinals.AdditionProperties.html#6205" class="Function">+ₒ-⊲-left</a> <a id="6288" class="Symbol">{</a><a id="6289" href="Ordinals.AdditionProperties.html#6289" class="Bound">𝓤</a><a id="6290" class="Symbol">}</a> <a id="6292" class="Symbol">{</a><a id="6293" href="Ordinals.AdditionProperties.html#6293" class="Bound">α</a><a id="6294" class="Symbol">}</a> <a id="6296" class="Symbol">{</a><a id="6297" href="Ordinals.AdditionProperties.html#6297" class="Bound">β</a><a id="6298" class="Symbol">}</a> <a id="6300" href="Ordinals.AdditionProperties.html#6300" class="Bound">a</a> <a id="6302" class="Symbol">=</a> <a id="6304" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6308" href="Ordinals.AdditionProperties.html#6300" class="Bound">a</a> <a id="6310" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6312" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="6322" href="Ordinals.AdditionProperties.html#6300" class="Bound">a</a>

<a id="+ₒ-⊲-right"></a><a id="6325" href="Ordinals.AdditionProperties.html#6325" class="Function">+ₒ-⊲-right</a> <a id="6336" class="Symbol">:</a> <a id="6338" class="Symbol">{</a><a id="6339" href="Ordinals.AdditionProperties.html#6339" class="Bound">α</a> <a id="6341" href="Ordinals.AdditionProperties.html#6341" class="Bound">β</a> <a id="6343" class="Symbol">:</a> <a id="6345" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6353" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6354" class="Symbol">}</a> <a id="6356" class="Symbol">(</a><a id="6357" href="Ordinals.AdditionProperties.html#6357" class="Bound">b</a> <a id="6359" class="Symbol">:</a> <a id="6361" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6363" href="Ordinals.AdditionProperties.html#6341" class="Bound">β</a> <a id="6365" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6366" class="Symbol">)</a>
           <a id="6379" class="Symbol">→</a> <a id="6381" class="Symbol">(</a><a id="6382" href="Ordinals.AdditionProperties.html#6339" class="Bound">α</a> <a id="6384" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6387" class="Symbol">(</a><a id="6388" href="Ordinals.AdditionProperties.html#6341" class="Bound">β</a> <a id="6390" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6392" href="Ordinals.AdditionProperties.html#6357" class="Bound">b</a><a id="6393" class="Symbol">))</a> <a id="6396" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6398" class="Symbol">(</a><a id="6399" href="Ordinals.AdditionProperties.html#6339" class="Bound">α</a> <a id="6401" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6404" href="Ordinals.AdditionProperties.html#6341" class="Bound">β</a><a id="6405" class="Symbol">)</a>
<a id="6407" href="Ordinals.AdditionProperties.html#6325" class="Function">+ₒ-⊲-right</a> <a id="6418" class="Symbol">{</a><a id="6419" href="Ordinals.AdditionProperties.html#6419" class="Bound">𝓤</a><a id="6420" class="Symbol">}</a> <a id="6422" class="Symbol">{</a><a id="6423" href="Ordinals.AdditionProperties.html#6423" class="Bound">α</a><a id="6424" class="Symbol">}</a> <a id="6426" class="Symbol">{</a><a id="6427" href="Ordinals.AdditionProperties.html#6427" class="Bound">β</a><a id="6428" class="Symbol">}</a> <a id="6430" href="Ordinals.AdditionProperties.html#6430" class="Bound">b</a> <a id="6432" class="Symbol">=</a> <a id="6434" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6438" href="Ordinals.AdditionProperties.html#6430" class="Bound">b</a> <a id="6440" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6442" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="6453" class="Symbol">{</a><a id="6454" href="Ordinals.AdditionProperties.html#6419" class="Bound">𝓤</a><a id="6455" class="Symbol">}</a> <a id="6457" class="Symbol">{</a><a id="6458" href="Ordinals.AdditionProperties.html#6423" class="Bound">α</a><a id="6459" class="Symbol">}</a> <a id="6461" class="Symbol">{</a><a id="6462" href="Ordinals.AdditionProperties.html#6427" class="Bound">β</a><a id="6463" class="Symbol">}</a> <a id="6465" href="Ordinals.AdditionProperties.html#6430" class="Bound">b</a>

<a id="+ₒ-increasing-on-right"></a><a id="6468" href="Ordinals.AdditionProperties.html#6468" class="Function">+ₒ-increasing-on-right</a> <a id="6491" class="Symbol">:</a> <a id="6493" class="Symbol">{</a><a id="6494" href="Ordinals.AdditionProperties.html#6494" class="Bound">α</a> <a id="6496" href="Ordinals.AdditionProperties.html#6496" class="Bound">β</a> <a id="6498" href="Ordinals.AdditionProperties.html#6498" class="Bound">γ</a> <a id="6500" class="Symbol">:</a> <a id="6502" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6510" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6511" class="Symbol">}</a>
                       <a id="6536" class="Symbol">→</a> <a id="6538" href="Ordinals.AdditionProperties.html#6496" class="Bound">β</a> <a id="6540" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6542" href="Ordinals.AdditionProperties.html#6498" class="Bound">γ</a>
                       <a id="6567" class="Symbol">→</a> <a id="6569" class="Symbol">(</a><a id="6570" href="Ordinals.AdditionProperties.html#6494" class="Bound">α</a> <a id="6572" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6575" href="Ordinals.AdditionProperties.html#6496" class="Bound">β</a><a id="6576" class="Symbol">)</a> <a id="6578" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6580" class="Symbol">(</a><a id="6581" href="Ordinals.AdditionProperties.html#6494" class="Bound">α</a> <a id="6583" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6586" href="Ordinals.AdditionProperties.html#6498" class="Bound">γ</a><a id="6587" class="Symbol">)</a>
<a id="6589" href="Ordinals.AdditionProperties.html#6468" class="Function">+ₒ-increasing-on-right</a> <a id="6612" class="Symbol">{</a><a id="6613" href="Ordinals.AdditionProperties.html#6613" class="Bound">𝓤</a><a id="6614" class="Symbol">}</a> <a id="6616" class="Symbol">{</a><a id="6617" href="Ordinals.AdditionProperties.html#6617" class="Bound">α</a><a id="6618" class="Symbol">}</a> <a id="6620" class="Symbol">{</a><a id="6621" href="Ordinals.AdditionProperties.html#6621" class="Bound">β</a><a id="6622" class="Symbol">}</a> <a id="6624" class="Symbol">{</a><a id="6625" href="Ordinals.AdditionProperties.html#6625" class="Bound">γ</a><a id="6626" class="Symbol">}</a> <a id="6628" class="Symbol">(</a><a id="6629" href="Ordinals.AdditionProperties.html#6629" class="Bound">c</a> <a id="6631" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6633" href="Ordinals.AdditionProperties.html#6633" class="Bound">p</a><a id="6634" class="Symbol">)</a> <a id="6636" class="Symbol">=</a> <a id="6638" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6642" href="Ordinals.AdditionProperties.html#6629" class="Bound">c</a> <a id="6644" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6646" href="Ordinals.AdditionProperties.html#6657" class="Function">q</a>
 <a id="6649" class="Keyword">where</a>
  <a id="6657" href="Ordinals.AdditionProperties.html#6657" class="Function">q</a> <a id="6659" class="Symbol">=</a>  <a id="6662" class="Symbol">(</a><a id="6663" href="Ordinals.AdditionProperties.html#6617" class="Bound">α</a> <a id="6665" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6668" href="Ordinals.AdditionProperties.html#6621" class="Bound">β</a><a id="6669" class="Symbol">)</a>           <a id="6681" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6684" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6687" class="Symbol">(</a><a id="6688" href="Ordinals.AdditionProperties.html#6617" class="Bound">α</a> <a id="6690" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="6693" class="Symbol">)</a> <a id="6695" href="Ordinals.AdditionProperties.html#6633" class="Bound">p</a> <a id="6697" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="6706" class="Symbol">(</a><a id="6707" href="Ordinals.AdditionProperties.html#6617" class="Bound">α</a> <a id="6709" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Ordinals.AdditionProperties.html#6625" class="Bound">γ</a> <a id="6715" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6717" href="Ordinals.AdditionProperties.html#6629" class="Bound">c</a><a id="6718" class="Symbol">))</a>     <a id="6725" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6728" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="6739" href="Ordinals.AdditionProperties.html#6629" class="Bound">c</a> <a id="6741" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="6750" class="Symbol">((</a><a id="6752" href="Ordinals.AdditionProperties.html#6617" class="Bound">α</a> <a id="6754" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6757" href="Ordinals.AdditionProperties.html#6625" class="Bound">γ</a><a id="6758" class="Symbol">)</a> <a id="6760" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6762" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6766" href="Ordinals.AdditionProperties.html#6629" class="Bound">c</a><a id="6767" class="Symbol">)</a> <a id="6769" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="+ₒ-right-monotone"></a><a id="6772" href="Ordinals.AdditionProperties.html#6772" class="Function">+ₒ-right-monotone</a> <a id="6790" class="Symbol">:</a> <a id="6792" class="Symbol">(</a><a id="6793" href="Ordinals.AdditionProperties.html#6793" class="Bound">α</a> <a id="6795" href="Ordinals.AdditionProperties.html#6795" class="Bound">β</a> <a id="6797" href="Ordinals.AdditionProperties.html#6797" class="Bound">γ</a> <a id="6799" class="Symbol">:</a> <a id="6801" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6809" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6810" class="Symbol">)</a>
                  <a id="6830" class="Symbol">→</a> <a id="6832" href="Ordinals.AdditionProperties.html#6795" class="Bound">β</a> <a id="6834" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="6836" href="Ordinals.AdditionProperties.html#6797" class="Bound">γ</a>
                  <a id="6856" class="Symbol">→</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Ordinals.AdditionProperties.html#6793" class="Bound">α</a> <a id="6861" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6864" href="Ordinals.AdditionProperties.html#6795" class="Bound">β</a><a id="6865" class="Symbol">)</a> <a id="6867" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="6869" class="Symbol">(</a><a id="6870" href="Ordinals.AdditionProperties.html#6793" class="Bound">α</a> <a id="6872" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6875" href="Ordinals.AdditionProperties.html#6797" class="Bound">γ</a><a id="6876" class="Symbol">)</a>
<a id="6878" href="Ordinals.AdditionProperties.html#6772" class="Function">+ₒ-right-monotone</a> <a id="6896" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="6898" href="Ordinals.AdditionProperties.html#6898" class="Bound">β</a> <a id="6900" href="Ordinals.AdditionProperties.html#6900" class="Bound">γ</a> <a id="6902" href="Ordinals.AdditionProperties.html#6902" class="Bound">m</a> <a id="6904" class="Symbol">=</a> <a id="6906" href="Ordinals.OrdinalOfOrdinals.html#16341" class="Function">to-≼</a> <a id="6911" href="Ordinals.AdditionProperties.html#7444" class="Function">ϕ</a>
 <a id="6914" class="Keyword">where</a>
  <a id="6922" href="Ordinals.AdditionProperties.html#6922" class="Function">l</a> <a id="6924" class="Symbol">:</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Ordinals.AdditionProperties.html#6927" class="Bound">a</a> <a id="6929" class="Symbol">:</a> <a id="6931" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6933" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="6935" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6936" class="Symbol">)</a> <a id="6938" class="Symbol">→</a> <a id="6940" class="Symbol">((</a><a id="6942" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="6944" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6947" href="Ordinals.AdditionProperties.html#6898" class="Bound">β</a><a id="6948" class="Symbol">)</a> <a id="6950" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6952" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6956" href="Ordinals.AdditionProperties.html#6927" class="Bound">a</a><a id="6957" class="Symbol">)</a> <a id="6959" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a>  <a id="6962" class="Symbol">(</a><a id="6963" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="6965" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6968" href="Ordinals.AdditionProperties.html#6900" class="Bound">γ</a><a id="6969" class="Symbol">)</a>
  <a id="6973" href="Ordinals.AdditionProperties.html#6922" class="Function">l</a> <a id="6975" href="Ordinals.AdditionProperties.html#6975" class="Bound">a</a> <a id="6977" class="Symbol">=</a> <a id="6979" href="Ordinals.AdditionProperties.html#7043" class="Function">o</a>
   <a id="6984" class="Keyword">where</a>
    <a id="6994" href="Ordinals.AdditionProperties.html#6994" class="Function">n</a> <a id="6996" class="Symbol">:</a> <a id="6998" class="Symbol">(</a><a id="6999" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a>  <a id="7002" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7004" href="Ordinals.AdditionProperties.html#6975" class="Bound">a</a><a id="7005" class="Symbol">)</a> <a id="7007" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="7009" class="Symbol">(</a><a id="7010" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7012" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7015" href="Ordinals.AdditionProperties.html#6900" class="Bound">γ</a><a id="7016" class="Symbol">)</a>
    <a id="7022" href="Ordinals.AdditionProperties.html#6994" class="Function">n</a> <a id="7024" class="Symbol">=</a> <a id="7026" href="Ordinals.AdditionProperties.html#6205" class="Function">+ₒ-⊲-left</a> <a id="7036" href="Ordinals.AdditionProperties.html#6975" class="Bound">a</a>

    <a id="7043" href="Ordinals.AdditionProperties.html#7043" class="Function">o</a> <a id="7045" class="Symbol">:</a> <a id="7047" class="Symbol">((</a><a id="7049" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7051" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7054" href="Ordinals.AdditionProperties.html#6898" class="Bound">β</a><a id="7055" class="Symbol">)</a> <a id="7057" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7059" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7063" href="Ordinals.AdditionProperties.html#6975" class="Bound">a</a><a id="7064" class="Symbol">)</a> <a id="7066" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a>  <a id="7069" class="Symbol">(</a><a id="7070" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7072" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7075" href="Ordinals.AdditionProperties.html#6900" class="Bound">γ</a><a id="7076" class="Symbol">)</a>
    <a id="7082" href="Ordinals.AdditionProperties.html#7043" class="Function">o</a> <a id="7084" class="Symbol">=</a> <a id="7086" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲</a> <a id="7100" class="Symbol">(</a><a id="7101" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7103" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7106" href="Ordinals.AdditionProperties.html#6900" class="Bound">γ</a><a id="7107" class="Symbol">))</a> <a id="7110" class="Symbol">(</a><a id="7111" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="7121" href="Ordinals.AdditionProperties.html#6975" class="Bound">a</a><a id="7122" class="Symbol">)</a> <a id="7124" href="Ordinals.AdditionProperties.html#6994" class="Function">n</a>

  <a id="7129" href="Ordinals.AdditionProperties.html#7129" class="Function">r</a> <a id="7131" class="Symbol">:</a> <a id="7133" class="Symbol">(</a><a id="7134" href="Ordinals.AdditionProperties.html#7134" class="Bound">b</a> <a id="7136" class="Symbol">:</a> <a id="7138" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7140" href="Ordinals.AdditionProperties.html#6898" class="Bound">β</a> <a id="7142" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7143" class="Symbol">)</a> <a id="7145" class="Symbol">→</a> <a id="7147" class="Symbol">((</a><a id="7149" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7151" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7154" href="Ordinals.AdditionProperties.html#6898" class="Bound">β</a><a id="7155" class="Symbol">)</a> <a id="7157" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7159" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7163" href="Ordinals.AdditionProperties.html#7134" class="Bound">b</a><a id="7164" class="Symbol">)</a> <a id="7166" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="7168" class="Symbol">(</a><a id="7169" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7171" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7174" href="Ordinals.AdditionProperties.html#6900" class="Bound">γ</a><a id="7175" class="Symbol">)</a>
  <a id="7179" href="Ordinals.AdditionProperties.html#7129" class="Function">r</a> <a id="7181" href="Ordinals.AdditionProperties.html#7181" class="Bound">b</a> <a id="7183" class="Symbol">=</a> <a id="7185" href="Ordinals.AdditionProperties.html#7370" class="Function">s</a>
   <a id="7190" class="Keyword">where</a>
    <a id="7200" href="Ordinals.AdditionProperties.html#7200" class="Function">o</a> <a id="7202" class="Symbol">:</a> <a id="7204" class="Symbol">(</a><a id="7205" href="Ordinals.AdditionProperties.html#6898" class="Bound">β</a> <a id="7207" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7209" href="Ordinals.AdditionProperties.html#7181" class="Bound">b</a><a id="7210" class="Symbol">)</a> <a id="7212" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="7214" href="Ordinals.AdditionProperties.html#6900" class="Bound">γ</a>
    <a id="7220" href="Ordinals.AdditionProperties.html#7200" class="Function">o</a> <a id="7222" class="Symbol">=</a> <a id="7224" href="Ordinals.OrdinalOfOrdinals.html#16535" class="Function">from-≼</a> <a id="7231" href="Ordinals.AdditionProperties.html#6902" class="Bound">m</a> <a id="7233" href="Ordinals.AdditionProperties.html#7181" class="Bound">b</a>

    <a id="7240" href="Ordinals.AdditionProperties.html#7240" class="Function">p</a> <a id="7242" class="Symbol">:</a> <a id="7244" class="Symbol">(</a><a id="7245" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7247" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7250" class="Symbol">(</a><a id="7251" href="Ordinals.AdditionProperties.html#6898" class="Bound">β</a> <a id="7253" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7255" href="Ordinals.AdditionProperties.html#7181" class="Bound">b</a><a id="7256" class="Symbol">))</a> <a id="7259" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="7261" class="Symbol">(</a><a id="7262" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7264" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7267" href="Ordinals.AdditionProperties.html#6900" class="Bound">γ</a><a id="7268" class="Symbol">)</a>
    <a id="7274" href="Ordinals.AdditionProperties.html#7240" class="Function">p</a> <a id="7276" class="Symbol">=</a> <a id="7278" href="Ordinals.AdditionProperties.html#6468" class="Function">+ₒ-increasing-on-right</a> <a id="7301" href="Ordinals.AdditionProperties.html#7200" class="Function">o</a>

    <a id="7308" href="Ordinals.AdditionProperties.html#7308" class="Function">q</a> <a id="7310" class="Symbol">:</a> <a id="7312" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7314" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7317" class="Symbol">(</a><a id="7318" href="Ordinals.AdditionProperties.html#6898" class="Bound">β</a> <a id="7320" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7322" href="Ordinals.AdditionProperties.html#7181" class="Bound">b</a><a id="7323" class="Symbol">)</a> <a id="7325" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7327" class="Symbol">(</a><a id="7328" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7330" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7333" href="Ordinals.AdditionProperties.html#6898" class="Bound">β</a><a id="7334" class="Symbol">)</a> <a id="7336" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7338" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7342" href="Ordinals.AdditionProperties.html#7181" class="Bound">b</a>
    <a id="7348" href="Ordinals.AdditionProperties.html#7308" class="Function">q</a> <a id="7350" class="Symbol">=</a> <a id="7352" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="7363" href="Ordinals.AdditionProperties.html#7181" class="Bound">b</a>

    <a id="7370" href="Ordinals.AdditionProperties.html#7370" class="Function">s</a> <a id="7372" class="Symbol">:</a> <a id="7374" class="Symbol">((</a><a id="7376" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7378" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7381" href="Ordinals.AdditionProperties.html#6898" class="Bound">β</a><a id="7382" class="Symbol">)</a> <a id="7384" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7386" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7390" href="Ordinals.AdditionProperties.html#7181" class="Bound">b</a><a id="7391" class="Symbol">)</a> <a id="7393" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="7395" class="Symbol">(</a><a id="7396" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7398" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7401" href="Ordinals.AdditionProperties.html#6900" class="Bound">γ</a><a id="7402" class="Symbol">)</a>
    <a id="7408" href="Ordinals.AdditionProperties.html#7370" class="Function">s</a> <a id="7410" class="Symbol">=</a> <a id="7412" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7422" class="Symbol">(</a><a id="7423" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲</a> <a id="7426" class="Symbol">(</a><a id="7427" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a>  <a id="7430" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7433" href="Ordinals.AdditionProperties.html#6900" class="Bound">γ</a><a id="7434" class="Symbol">))</a> <a id="7437" href="Ordinals.AdditionProperties.html#7308" class="Function">q</a> <a id="7439" href="Ordinals.AdditionProperties.html#7240" class="Function">p</a>

  <a id="7444" href="Ordinals.AdditionProperties.html#7444" class="Function">ϕ</a> <a id="7446" class="Symbol">:</a> <a id="7448" class="Symbol">(</a><a id="7449" href="Ordinals.AdditionProperties.html#7449" class="Bound">x</a> <a id="7451" class="Symbol">:</a> <a id="7453" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7455" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7457" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7460" href="Ordinals.AdditionProperties.html#6898" class="Bound">β</a> <a id="7462" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7463" class="Symbol">)</a> <a id="7465" class="Symbol">→</a> <a id="7467" class="Symbol">((</a><a id="7469" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7471" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7474" href="Ordinals.AdditionProperties.html#6898" class="Bound">β</a><a id="7475" class="Symbol">)</a> <a id="7477" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7479" href="Ordinals.AdditionProperties.html#7449" class="Bound">x</a><a id="7480" class="Symbol">)</a> <a id="7482" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="7484" class="Symbol">(</a><a id="7485" href="Ordinals.AdditionProperties.html#6896" class="Bound">α</a> <a id="7487" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7490" href="Ordinals.AdditionProperties.html#6900" class="Bound">γ</a><a id="7491" class="Symbol">)</a>
  <a id="7495" href="Ordinals.AdditionProperties.html#7444" class="Function">ϕ</a> <a id="7497" class="Symbol">=</a> <a id="7499" href="MLTT.Plus.html#187" class="Function">dep-cases</a> <a id="7509" href="Ordinals.AdditionProperties.html#6922" class="Function">l</a> <a id="7511" href="Ordinals.AdditionProperties.html#7129" class="Function">r</a>

<a id="+ₒ-right-monotone-⊴"></a><a id="7514" href="Ordinals.AdditionProperties.html#7514" class="Function">+ₒ-right-monotone-⊴</a> <a id="7534" class="Symbol">:</a> <a id="7536" class="Symbol">(</a><a id="7537" href="Ordinals.AdditionProperties.html#7537" class="Bound">α</a> <a id="7539" class="Symbol">:</a> <a id="7541" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7549" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7550" class="Symbol">)</a> <a id="7552" class="Symbol">→</a> <a id="7554" href="Ordinals.OrdinalOfOrdinals.html#1243" class="Function">is-⊴-preserving</a> <a id="7570" class="Symbol">(</a><a id="7571" href="Ordinals.AdditionProperties.html#7537" class="Bound">α</a> <a id="7573" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="7576" class="Symbol">)</a>
<a id="7578" href="Ordinals.AdditionProperties.html#7514" class="Function">+ₒ-right-monotone-⊴</a> <a id="7598" href="Ordinals.AdditionProperties.html#7598" class="Bound">α</a> <a id="7600" href="Ordinals.AdditionProperties.html#7600" class="Bound">β</a> <a id="7602" href="Ordinals.AdditionProperties.html#7602" class="Bound">γ</a> <a id="7604" href="Ordinals.AdditionProperties.html#7604" class="Bound">l</a> <a id="7606" class="Symbol">=</a>
 <a id="7609" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="7619" class="Symbol">(</a><a id="7620" href="Ordinals.AdditionProperties.html#7598" class="Bound">α</a> <a id="7622" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7625" href="Ordinals.AdditionProperties.html#7600" class="Bound">β</a><a id="7626" class="Symbol">)</a> <a id="7628" class="Symbol">(</a><a id="7629" href="Ordinals.AdditionProperties.html#7598" class="Bound">α</a> <a id="7631" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7634" href="Ordinals.AdditionProperties.html#7602" class="Bound">γ</a><a id="7635" class="Symbol">)</a> <a id="7637" class="Symbol">(</a><a id="7638" href="Ordinals.AdditionProperties.html#6772" class="Function">+ₒ-right-monotone</a> <a id="7656" href="Ordinals.AdditionProperties.html#7598" class="Bound">α</a> <a id="7658" href="Ordinals.AdditionProperties.html#7600" class="Bound">β</a> <a id="7660" href="Ordinals.AdditionProperties.html#7602" class="Bound">γ</a> <a id="7662" class="Symbol">(</a><a id="7663" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="7673" href="Ordinals.AdditionProperties.html#7600" class="Bound">β</a> <a id="7675" href="Ordinals.AdditionProperties.html#7602" class="Bound">γ</a> <a id="7677" href="Ordinals.AdditionProperties.html#7604" class="Bound">l</a><a id="7678" class="Symbol">))</a>

<a id="7682" class="Markup">\end{code}</a><a id="7692" class="Background">

Added by Tom de Jong in July/October 2025. The following proof has
better computational properties (and is arguably simpler) than the one
above.

</a><a id="7840" class="Markup">\begin{code}</a>

<a id="+ₒ-right-monotone-⊴&#39;"></a><a id="7854" href="Ordinals.AdditionProperties.html#7854" class="Function">+ₒ-right-monotone-⊴&#39;</a> <a id="7875" class="Symbol">:</a> <a id="7877" class="Symbol">(</a><a id="7878" href="Ordinals.AdditionProperties.html#7878" class="Bound">α</a> <a id="7880" class="Symbol">:</a> <a id="7882" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7890" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7891" class="Symbol">)</a> <a id="7893" class="Symbol">→</a> <a id="7895" href="Ordinals.OrdinalOfOrdinals.html#1243" class="Function">is-⊴-preserving</a> <a id="7911" class="Symbol">(</a><a id="7912" href="Ordinals.AdditionProperties.html#7878" class="Bound">α</a> <a id="7914" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="7917" class="Symbol">)</a>
<a id="7919" href="Ordinals.AdditionProperties.html#7854" class="Function">+ₒ-right-monotone-⊴&#39;</a> <a id="7940" href="Ordinals.AdditionProperties.html#7940" class="Bound">α</a> <a id="7942" href="Ordinals.AdditionProperties.html#7942" class="Bound">β</a> <a id="7944" href="Ordinals.AdditionProperties.html#7944" class="Bound">γ</a> <a id="7946" href="Ordinals.AdditionProperties.html#7946" class="Bound">𝕗</a><a id="7947" class="Symbol">@(</a><a id="7949" href="Ordinals.AdditionProperties.html#7949" class="Bound">f</a> <a id="7951" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7953" href="Ordinals.AdditionProperties.html#7953" class="Bound">f-sim</a><a id="7958" class="Symbol">)</a> <a id="7960" class="Symbol">=</a> <a id="7962" href="Ordinals.AdditionProperties.html#8001" class="Function">g</a> <a id="7964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7966" href="Ordinals.AdditionProperties.html#8344" class="Function">g-init-seg</a> <a id="7977" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7979" href="Ordinals.AdditionProperties.html#8075" class="Function">g-order-pres</a>
 <a id="7993" class="Keyword">where</a>
  <a id="8001" href="Ordinals.AdditionProperties.html#8001" class="Function">g</a> <a id="8003" class="Symbol">:</a> <a id="8005" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8007" href="Ordinals.AdditionProperties.html#7940" class="Bound">α</a> <a id="8009" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8012" href="Ordinals.AdditionProperties.html#7942" class="Bound">β</a> <a id="8014" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="8016" class="Symbol">→</a> <a id="8018" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8020" href="Ordinals.AdditionProperties.html#7940" class="Bound">α</a> <a id="8022" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8025" href="Ordinals.AdditionProperties.html#7944" class="Bound">γ</a> <a id="8027" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="8031" href="Ordinals.AdditionProperties.html#8001" class="Function">g</a> <a id="8033" class="Symbol">(</a><a id="8034" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8038" href="Ordinals.AdditionProperties.html#8038" class="Bound">a</a><a id="8039" class="Symbol">)</a> <a id="8041" class="Symbol">=</a> <a id="8043" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8047" href="Ordinals.AdditionProperties.html#8038" class="Bound">a</a>
  <a id="8051" href="Ordinals.AdditionProperties.html#8001" class="Function">g</a> <a id="8053" class="Symbol">(</a><a id="8054" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8058" href="Ordinals.AdditionProperties.html#8058" class="Bound">b</a><a id="8059" class="Symbol">)</a> <a id="8061" class="Symbol">=</a> <a id="8063" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8067" class="Symbol">(</a><a id="8068" href="Ordinals.AdditionProperties.html#7949" class="Bound">f</a> <a id="8070" href="Ordinals.AdditionProperties.html#8058" class="Bound">b</a><a id="8071" class="Symbol">)</a>
  <a id="8075" href="Ordinals.AdditionProperties.html#8075" class="Function">g-order-pres</a> <a id="8088" class="Symbol">:</a> <a id="8090" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="8110" class="Symbol">(</a><a id="8111" href="Ordinals.AdditionProperties.html#7940" class="Bound">α</a> <a id="8113" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8116" href="Ordinals.AdditionProperties.html#7942" class="Bound">β</a><a id="8117" class="Symbol">)</a> <a id="8119" class="Symbol">(</a><a id="8120" href="Ordinals.AdditionProperties.html#7940" class="Bound">α</a> <a id="8122" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8125" href="Ordinals.AdditionProperties.html#7944" class="Bound">γ</a><a id="8126" class="Symbol">)</a> <a id="8128" href="Ordinals.AdditionProperties.html#8001" class="Function">g</a>
  <a id="8132" href="Ordinals.AdditionProperties.html#8075" class="Function">g-order-pres</a> <a id="8145" class="Symbol">(</a><a id="8146" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8150" href="Ordinals.AdditionProperties.html#8150" class="Bound">a</a><a id="8151" class="Symbol">)</a> <a id="8153" class="Symbol">(</a><a id="8154" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8158" href="Ordinals.AdditionProperties.html#8158" class="Bound">a&#39;</a><a id="8160" class="Symbol">)</a> <a id="8162" href="Ordinals.AdditionProperties.html#8162" class="Bound">l</a> <a id="8164" class="Symbol">=</a> <a id="8166" href="Ordinals.AdditionProperties.html#8162" class="Bound">l</a>
  <a id="8170" href="Ordinals.AdditionProperties.html#8075" class="Function">g-order-pres</a> <a id="8183" class="Symbol">(</a><a id="8184" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8188" href="Ordinals.AdditionProperties.html#8188" class="Bound">a</a><a id="8189" class="Symbol">)</a> <a id="8191" class="Symbol">(</a><a id="8192" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8196" href="Ordinals.AdditionProperties.html#8196" class="Bound">b</a><a id="8197" class="Symbol">)</a>  <a id="8200" href="Ordinals.AdditionProperties.html#8200" class="Bound">l</a> <a id="8202" class="Symbol">=</a> <a id="8204" href="Ordinals.AdditionProperties.html#8200" class="Bound">l</a>
  <a id="8208" href="Ordinals.AdditionProperties.html#8075" class="Function">g-order-pres</a> <a id="8221" class="Symbol">(</a><a id="8222" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8226" href="Ordinals.AdditionProperties.html#8226" class="Bound">b</a><a id="8227" class="Symbol">)</a> <a id="8229" class="Symbol">(</a><a id="8230" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8234" href="Ordinals.AdditionProperties.html#8234" class="Bound">a</a><a id="8235" class="Symbol">)</a>  <a id="8238" href="Ordinals.AdditionProperties.html#8238" class="Bound">l</a> <a id="8240" class="Symbol">=</a> <a id="8242" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8249" href="Ordinals.AdditionProperties.html#8238" class="Bound">l</a>
  <a id="8253" href="Ordinals.AdditionProperties.html#8075" class="Function">g-order-pres</a> <a id="8266" class="Symbol">(</a><a id="8267" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8271" href="Ordinals.AdditionProperties.html#8271" class="Bound">b</a><a id="8272" class="Symbol">)</a> <a id="8274" class="Symbol">(</a><a id="8275" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8279" href="Ordinals.AdditionProperties.html#8279" class="Bound">b&#39;</a><a id="8281" class="Symbol">)</a> <a id="8283" href="Ordinals.AdditionProperties.html#8283" class="Bound">l</a> <a id="8285" class="Symbol">=</a>
   <a id="8290" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="8323" href="Ordinals.AdditionProperties.html#7942" class="Bound">β</a> <a id="8325" href="Ordinals.AdditionProperties.html#7944" class="Bound">γ</a> <a id="8327" href="Ordinals.AdditionProperties.html#7949" class="Bound">f</a> <a id="8329" href="Ordinals.AdditionProperties.html#7953" class="Bound">f-sim</a> <a id="8335" href="Ordinals.AdditionProperties.html#8271" class="Bound">b</a> <a id="8337" href="Ordinals.AdditionProperties.html#8279" class="Bound">b&#39;</a> <a id="8340" href="Ordinals.AdditionProperties.html#8283" class="Bound">l</a>
  <a id="8344" href="Ordinals.AdditionProperties.html#8344" class="Function">g-init-seg</a> <a id="8355" class="Symbol">:</a> <a id="8357" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="8376" class="Symbol">(</a><a id="8377" href="Ordinals.AdditionProperties.html#7940" class="Bound">α</a> <a id="8379" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8382" href="Ordinals.AdditionProperties.html#7942" class="Bound">β</a><a id="8383" class="Symbol">)</a> <a id="8385" class="Symbol">(</a><a id="8386" href="Ordinals.AdditionProperties.html#7940" class="Bound">α</a> <a id="8388" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8391" href="Ordinals.AdditionProperties.html#7944" class="Bound">γ</a><a id="8392" class="Symbol">)</a> <a id="8394" href="Ordinals.AdditionProperties.html#8001" class="Function">g</a>
  <a id="8398" href="Ordinals.AdditionProperties.html#8344" class="Function">g-init-seg</a> <a id="8409" class="Symbol">(</a><a id="8410" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8414" href="Ordinals.AdditionProperties.html#8414" class="Bound">a</a><a id="8415" class="Symbol">)</a> <a id="8417" class="Symbol">(</a><a id="8418" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8422" href="Ordinals.AdditionProperties.html#8422" class="Bound">a&#39;</a><a id="8424" class="Symbol">)</a> <a id="8426" href="Ordinals.AdditionProperties.html#8426" class="Bound">l</a> <a id="8428" class="Symbol">=</a> <a id="8430" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8434" href="Ordinals.AdditionProperties.html#8422" class="Bound">a&#39;</a> <a id="8437" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8439" href="Ordinals.AdditionProperties.html#8426" class="Bound">l</a> <a id="8441" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8443" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="8450" href="Ordinals.AdditionProperties.html#8344" class="Function">g-init-seg</a> <a id="8461" class="Symbol">(</a><a id="8462" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8466" href="Ordinals.AdditionProperties.html#8466" class="Bound">a</a><a id="8467" class="Symbol">)</a> <a id="8469" class="Symbol">(</a><a id="8470" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8474" href="Ordinals.AdditionProperties.html#8474" class="Bound">b</a><a id="8475" class="Symbol">)</a>  <a id="8478" href="Ordinals.AdditionProperties.html#8478" class="Bound">l</a> <a id="8480" class="Symbol">=</a> <a id="8482" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8489" href="Ordinals.AdditionProperties.html#8478" class="Bound">l</a>
  <a id="8493" href="Ordinals.AdditionProperties.html#8344" class="Function">g-init-seg</a> <a id="8504" class="Symbol">(</a><a id="8505" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8509" href="Ordinals.AdditionProperties.html#8509" class="Bound">b</a><a id="8510" class="Symbol">)</a> <a id="8512" class="Symbol">(</a><a id="8513" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8517" href="Ordinals.AdditionProperties.html#8517" class="Bound">a</a><a id="8518" class="Symbol">)</a>  <a id="8521" href="Ordinals.AdditionProperties.html#8521" class="Bound">l</a> <a id="8523" class="Symbol">=</a> <a id="8525" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8529" href="Ordinals.AdditionProperties.html#8517" class="Bound">a</a> <a id="8531" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8533" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="8535" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8537" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="8544" href="Ordinals.AdditionProperties.html#8344" class="Function">g-init-seg</a> <a id="8555" class="Symbol">(</a><a id="8556" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8560" href="Ordinals.AdditionProperties.html#8560" class="Bound">b</a><a id="8561" class="Symbol">)</a> <a id="8563" class="Symbol">(</a><a id="8564" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8568" href="Ordinals.AdditionProperties.html#8568" class="Bound">b&#39;</a><a id="8570" class="Symbol">)</a> <a id="8572" href="Ordinals.AdditionProperties.html#8572" class="Bound">l</a> <a id="8574" class="Symbol">=</a>
   <a id="8579" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8583" class="Symbol">(</a><a id="8584" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="8588" href="Ordinals.AdditionProperties.html#8643" class="Function">I</a><a id="8589" class="Symbol">)</a> <a id="8591" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8593" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="8597" class="Symbol">(</a><a id="8598" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8602" href="Ordinals.AdditionProperties.html#8643" class="Function">I</a><a id="8603" class="Symbol">)</a> <a id="8605" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8607" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8610" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8614" class="Symbol">(</a><a id="8615" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8619" class="Symbol">(</a><a id="8620" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8624" href="Ordinals.AdditionProperties.html#8643" class="Function">I</a><a id="8625" class="Symbol">))</a>
    <a id="8632" class="Keyword">where</a>
     <a id="8643" href="Ordinals.AdditionProperties.html#8643" class="Function">I</a> <a id="8645" class="Symbol">:</a> <a id="8647" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8649" href="Ordinals.AdditionProperties.html#8649" class="Bound">b&#39;&#39;</a> <a id="8653" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8655" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8657" href="Ordinals.AdditionProperties.html#7942" class="Bound">β</a> <a id="8659" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="8661" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8663" class="Symbol">(</a><a id="8664" href="Ordinals.AdditionProperties.html#8649" class="Bound">b&#39;&#39;</a> <a id="8668" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8671" href="Ordinals.AdditionProperties.html#7942" class="Bound">β</a> <a id="8673" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8675" href="Ordinals.AdditionProperties.html#8560" class="Bound">b</a><a id="8676" class="Symbol">)</a> <a id="8678" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8680" class="Symbol">(</a><a id="8681" href="Ordinals.AdditionProperties.html#7949" class="Bound">f</a> <a id="8683" href="Ordinals.AdditionProperties.html#8649" class="Bound">b&#39;&#39;</a> <a id="8687" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8689" href="Ordinals.AdditionProperties.html#8568" class="Bound">b&#39;</a><a id="8691" class="Symbol">)</a>
     <a id="8698" href="Ordinals.AdditionProperties.html#8643" class="Function">I</a> <a id="8700" class="Symbol">=</a> <a id="8702" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="8735" href="Ordinals.AdditionProperties.html#7942" class="Bound">β</a> <a id="8737" href="Ordinals.AdditionProperties.html#7944" class="Bound">γ</a> <a id="8739" href="Ordinals.AdditionProperties.html#7949" class="Bound">f</a> <a id="8741" href="Ordinals.AdditionProperties.html#7953" class="Bound">f-sim</a> <a id="8747" href="Ordinals.AdditionProperties.html#8560" class="Bound">b</a> <a id="8749" href="Ordinals.AdditionProperties.html#8568" class="Bound">b&#39;</a> <a id="8752" href="Ordinals.AdditionProperties.html#8572" class="Bound">l</a>

<a id="8755" class="Markup">\end{code}</a><a id="8765" class="Background">

TODO. Find better names for the following lemmas.

</a><a id="8818" class="Markup">\begin{code}</a>

<a id="AP-lemma₀"></a><a id="8832" href="Ordinals.AdditionProperties.html#8832" class="Function">AP-lemma₀</a> <a id="8842" class="Symbol">:</a> <a id="8844" class="Symbol">{</a><a id="8845" href="Ordinals.AdditionProperties.html#8845" class="Bound">α</a> <a id="8847" href="Ordinals.AdditionProperties.html#8847" class="Bound">β</a> <a id="8849" class="Symbol">:</a> <a id="8851" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8859" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8860" class="Symbol">}</a>
          <a id="8872" class="Symbol">→</a> <a id="8874" href="Ordinals.AdditionProperties.html#8845" class="Bound">α</a> <a id="8876" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="8878" class="Symbol">(</a><a id="8879" href="Ordinals.AdditionProperties.html#8845" class="Bound">α</a> <a id="8881" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8884" href="Ordinals.AdditionProperties.html#8847" class="Bound">β</a><a id="8885" class="Symbol">)</a>
<a id="8887" href="Ordinals.AdditionProperties.html#8832" class="Function">AP-lemma₀</a> <a id="8897" class="Symbol">{</a><a id="8898" href="Ordinals.AdditionProperties.html#8898" class="Bound">𝓤</a><a id="8899" class="Symbol">}</a> <a id="8901" class="Symbol">{</a><a id="8902" href="Ordinals.AdditionProperties.html#8902" class="Bound">α</a><a id="8903" class="Symbol">}</a> <a id="8905" class="Symbol">{</a><a id="8906" href="Ordinals.AdditionProperties.html#8906" class="Bound">β</a><a id="8907" class="Symbol">}</a> <a id="8909" class="Symbol">=</a> <a id="8911" href="Ordinals.OrdinalOfOrdinals.html#16341" class="Function">to-≼</a> <a id="8916" href="Ordinals.AdditionProperties.html#8927" class="Function">ϕ</a>
 <a id="8919" class="Keyword">where</a>
  <a id="8927" href="Ordinals.AdditionProperties.html#8927" class="Function">ϕ</a> <a id="8929" class="Symbol">:</a> <a id="8931" class="Symbol">(</a><a id="8932" href="Ordinals.AdditionProperties.html#8932" class="Bound">a</a> <a id="8934" class="Symbol">:</a> <a id="8936" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8938" href="Ordinals.AdditionProperties.html#8902" class="Bound">α</a> <a id="8940" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8941" class="Symbol">)</a> <a id="8943" class="Symbol">→</a> <a id="8945" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8947" href="Ordinals.AdditionProperties.html#8947" class="Bound">z</a> <a id="8949" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8951" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8953" href="Ordinals.AdditionProperties.html#8902" class="Bound">α</a> <a id="8955" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8958" href="Ordinals.AdditionProperties.html#8906" class="Bound">β</a> <a id="8960" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="8962" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8964" class="Symbol">(</a><a id="8965" href="Ordinals.AdditionProperties.html#8902" class="Bound">α</a> <a id="8967" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8969" href="Ordinals.AdditionProperties.html#8932" class="Bound">a</a><a id="8970" class="Symbol">)</a> <a id="8972" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8974" class="Symbol">((</a><a id="8976" href="Ordinals.AdditionProperties.html#8902" class="Bound">α</a> <a id="8978" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8981" href="Ordinals.AdditionProperties.html#8906" class="Bound">β</a><a id="8982" class="Symbol">)</a> <a id="8984" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8986" href="Ordinals.AdditionProperties.html#8947" class="Bound">z</a><a id="8987" class="Symbol">)</a>
  <a id="8991" href="Ordinals.AdditionProperties.html#8927" class="Function">ϕ</a> <a id="8993" href="Ordinals.AdditionProperties.html#8993" class="Bound">a</a> <a id="8995" class="Symbol">=</a> <a id="8997" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9001" href="Ordinals.AdditionProperties.html#8993" class="Bound">a</a> <a id="9003" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9005" class="Symbol">(</a><a id="9006" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="9016" href="Ordinals.AdditionProperties.html#8993" class="Bound">a</a><a id="9017" class="Symbol">)</a>

<a id="AP-lemma₁"></a><a id="9020" href="Ordinals.AdditionProperties.html#9020" class="Function">AP-lemma₁</a> <a id="9030" class="Symbol">:</a> <a id="9032" class="Symbol">{</a><a id="9033" href="Ordinals.AdditionProperties.html#9033" class="Bound">α</a> <a id="9035" href="Ordinals.AdditionProperties.html#9035" class="Bound">β</a> <a id="9037" class="Symbol">:</a> <a id="9039" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9047" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9048" class="Symbol">}</a>
            <a id="9062" class="Symbol">(</a><a id="9063" href="Ordinals.AdditionProperties.html#9063" class="Bound">a</a> <a id="9065" class="Symbol">:</a> <a id="9067" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9069" href="Ordinals.AdditionProperties.html#9033" class="Bound">α</a> <a id="9071" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9072" class="Symbol">)</a>
          <a id="9084" class="Symbol">→</a> <a id="9086" class="Symbol">(</a><a id="9087" href="Ordinals.AdditionProperties.html#9033" class="Bound">α</a> <a id="9089" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9092" href="Ordinals.AdditionProperties.html#9035" class="Bound">β</a><a id="9093" class="Symbol">)</a> <a id="9095" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9097" class="Symbol">(</a><a id="9098" href="Ordinals.AdditionProperties.html#9033" class="Bound">α</a> <a id="9100" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9102" href="Ordinals.AdditionProperties.html#9063" class="Bound">a</a><a id="9103" class="Symbol">)</a>
<a id="9105" href="Ordinals.AdditionProperties.html#9020" class="Function">AP-lemma₁</a> <a id="9115" class="Symbol">{</a><a id="9116" href="Ordinals.AdditionProperties.html#9116" class="Bound">𝓤</a><a id="9117" class="Symbol">}</a> <a id="9119" class="Symbol">{</a><a id="9120" href="Ordinals.AdditionProperties.html#9120" class="Bound">α</a><a id="9121" class="Symbol">}</a> <a id="9123" class="Symbol">{</a><a id="9124" href="Ordinals.AdditionProperties.html#9124" class="Bound">β</a><a id="9125" class="Symbol">}</a> <a id="9127" href="Ordinals.AdditionProperties.html#9127" class="Bound">a</a> <a id="9129" href="Ordinals.AdditionProperties.html#9129" class="Bound">p</a> <a id="9131" class="Symbol">=</a> <a id="9133" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="9140" class="Symbol">(</a><a id="9141" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="9144" href="Ordinals.AdditionProperties.html#9116" class="Bound">𝓤</a><a id="9145" class="Symbol">)</a> <a id="9147" class="Symbol">(</a><a id="9148" href="Ordinals.AdditionProperties.html#9120" class="Bound">α</a> <a id="9150" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9153" href="Ordinals.AdditionProperties.html#9124" class="Bound">β</a><a id="9154" class="Symbol">)</a> <a id="9156" href="Ordinals.AdditionProperties.html#9201" class="Function">m</a>
 <a id="9159" class="Keyword">where</a>
  <a id="9167" href="Ordinals.AdditionProperties.html#9167" class="Function">l</a> <a id="9169" class="Symbol">:</a> <a id="9171" class="Symbol">(</a><a id="9172" href="Ordinals.AdditionProperties.html#9120" class="Bound">α</a> <a id="9174" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9177" href="Ordinals.AdditionProperties.html#9124" class="Bound">β</a><a id="9178" class="Symbol">)</a> <a id="9180" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="9182" href="Ordinals.AdditionProperties.html#9120" class="Bound">α</a>
  <a id="9186" href="Ordinals.AdditionProperties.html#9167" class="Function">l</a> <a id="9188" class="Symbol">=</a> <a id="9190" class="Symbol">(</a><a id="9191" href="Ordinals.AdditionProperties.html#9127" class="Bound">a</a> <a id="9193" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9195" href="Ordinals.AdditionProperties.html#9129" class="Bound">p</a><a id="9196" class="Symbol">)</a>

  <a id="9201" href="Ordinals.AdditionProperties.html#9201" class="Function">m</a> <a id="9203" class="Symbol">:</a> <a id="9205" class="Symbol">(</a><a id="9206" href="Ordinals.AdditionProperties.html#9120" class="Bound">α</a> <a id="9208" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9211" href="Ordinals.AdditionProperties.html#9124" class="Bound">β</a><a id="9212" class="Symbol">)</a> <a id="9214" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="9216" class="Symbol">(</a><a id="9217" href="Ordinals.AdditionProperties.html#9120" class="Bound">α</a> <a id="9219" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9222" href="Ordinals.AdditionProperties.html#9124" class="Bound">β</a><a id="9223" class="Symbol">)</a>
  <a id="9227" href="Ordinals.AdditionProperties.html#9201" class="Function">m</a> <a id="9229" class="Symbol">=</a> <a id="9231" href="Ordinals.AdditionProperties.html#8832" class="Function">AP-lemma₀</a> <a id="9241" class="Symbol">(</a><a id="9242" href="Ordinals.AdditionProperties.html#9120" class="Bound">α</a> <a id="9244" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9247" href="Ordinals.AdditionProperties.html#9124" class="Bound">β</a><a id="9248" class="Symbol">)</a> <a id="9250" href="Ordinals.AdditionProperties.html#9167" class="Function">l</a>

<a id="AP-lemma₂"></a><a id="9253" href="Ordinals.AdditionProperties.html#9253" class="Function">AP-lemma₂</a> <a id="9263" class="Symbol">:</a> <a id="9265" class="Symbol">{</a><a id="9266" href="Ordinals.AdditionProperties.html#9266" class="Bound">α</a> <a id="9268" href="Ordinals.AdditionProperties.html#9268" class="Bound">β</a> <a id="9270" class="Symbol">:</a> <a id="9272" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9280" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9281" class="Symbol">}</a> <a id="9283" class="Symbol">(</a><a id="9284" href="Ordinals.AdditionProperties.html#9284" class="Bound">a</a> <a id="9286" class="Symbol">:</a> <a id="9288" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9290" href="Ordinals.AdditionProperties.html#9266" class="Bound">α</a> <a id="9292" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9293" class="Symbol">)</a>
          <a id="9305" class="Symbol">→</a> <a id="9307" href="Ordinals.AdditionProperties.html#9266" class="Bound">α</a> <a id="9309" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9311" href="Ordinals.AdditionProperties.html#9268" class="Bound">β</a>
          <a id="9323" class="Symbol">→</a> <a id="9325" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9327" href="Ordinals.AdditionProperties.html#9327" class="Bound">b</a> <a id="9329" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9331" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9333" href="Ordinals.AdditionProperties.html#9268" class="Bound">β</a> <a id="9335" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9337" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9339" class="Symbol">(</a><a id="9340" href="Ordinals.AdditionProperties.html#9266" class="Bound">α</a> <a id="9342" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9344" href="Ordinals.AdditionProperties.html#9284" class="Bound">a</a><a id="9345" class="Symbol">)</a> <a id="9347" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9349" class="Symbol">(</a><a id="9350" href="Ordinals.AdditionProperties.html#9268" class="Bound">β</a> <a id="9352" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9354" href="Ordinals.AdditionProperties.html#9327" class="Bound">b</a><a id="9355" class="Symbol">)</a>
<a id="9357" href="Ordinals.AdditionProperties.html#9253" class="Function">AP-lemma₂</a> <a id="9367" href="Ordinals.AdditionProperties.html#9367" class="Bound">a</a> <a id="9369" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9374" class="Symbol">=</a> <a id="9376" href="Ordinals.AdditionProperties.html#9367" class="Bound">a</a> <a id="9378" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9380" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="AP-lemma₃"></a><a id="9386" href="Ordinals.AdditionProperties.html#9386" class="Function">AP-lemma₃</a> <a id="9396" class="Symbol">:</a> <a id="9398" class="Symbol">{</a><a id="9399" href="Ordinals.AdditionProperties.html#9399" class="Bound">α</a> <a id="9401" href="Ordinals.AdditionProperties.html#9401" class="Bound">β</a> <a id="9403" href="Ordinals.AdditionProperties.html#9403" class="Bound">γ</a> <a id="9405" class="Symbol">:</a> <a id="9407" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9415" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9416" class="Symbol">}</a> <a id="9418" class="Symbol">(</a><a id="9419" href="Ordinals.AdditionProperties.html#9419" class="Bound">b</a> <a id="9421" class="Symbol">:</a> <a id="9423" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9425" href="Ordinals.AdditionProperties.html#9401" class="Bound">β</a> <a id="9427" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9428" class="Symbol">)</a> <a id="9430" class="Symbol">(</a><a id="9431" href="Ordinals.AdditionProperties.html#9431" class="Bound">z</a> <a id="9433" class="Symbol">:</a> <a id="9435" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9437" href="Ordinals.AdditionProperties.html#9399" class="Bound">α</a> <a id="9439" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9442" href="Ordinals.AdditionProperties.html#9403" class="Bound">γ</a> <a id="9444" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9445" class="Symbol">)</a>
          <a id="9457" class="Symbol">→</a> <a id="9459" class="Symbol">((</a><a id="9461" href="Ordinals.AdditionProperties.html#9399" class="Bound">α</a> <a id="9463" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9466" href="Ordinals.AdditionProperties.html#9401" class="Bound">β</a><a id="9467" class="Symbol">)</a> <a id="9469" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9471" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9475" href="Ordinals.AdditionProperties.html#9419" class="Bound">b</a><a id="9476" class="Symbol">)</a> <a id="9478" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9480" class="Symbol">((</a><a id="9482" href="Ordinals.AdditionProperties.html#9399" class="Bound">α</a> <a id="9484" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9487" href="Ordinals.AdditionProperties.html#9403" class="Bound">γ</a><a id="9488" class="Symbol">)</a> <a id="9490" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9492" href="Ordinals.AdditionProperties.html#9431" class="Bound">z</a><a id="9493" class="Symbol">)</a>
          <a id="9505" class="Symbol">→</a> <a id="9507" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9509" href="Ordinals.AdditionProperties.html#9509" class="Bound">c</a> <a id="9511" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9513" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9515" href="Ordinals.AdditionProperties.html#9403" class="Bound">γ</a> <a id="9517" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9519" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9521" href="Ordinals.AdditionProperties.html#9431" class="Bound">z</a> <a id="9523" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9525" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9529" href="Ordinals.AdditionProperties.html#9509" class="Bound">c</a>
<a id="9531" href="Ordinals.AdditionProperties.html#9386" class="Function">AP-lemma₃</a> <a id="9541" class="Symbol">{</a><a id="9542" href="Ordinals.AdditionProperties.html#9542" class="Bound">𝓤</a><a id="9543" class="Symbol">}</a> <a id="9545" class="Symbol">{</a><a id="9546" href="Ordinals.AdditionProperties.html#9546" class="Bound">α</a><a id="9547" class="Symbol">}</a> <a id="9549" class="Symbol">{</a><a id="9550" href="Ordinals.AdditionProperties.html#9550" class="Bound">β</a><a id="9551" class="Symbol">}</a> <a id="9553" class="Symbol">{</a><a id="9554" href="Ordinals.AdditionProperties.html#9554" class="Bound">γ</a><a id="9555" class="Symbol">}</a> <a id="9557" href="Ordinals.AdditionProperties.html#9557" class="Bound">b</a> <a id="9559" class="Symbol">(</a><a id="9560" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9564" href="Ordinals.AdditionProperties.html#9564" class="Bound">a</a><a id="9565" class="Symbol">)</a> <a id="9567" href="Ordinals.AdditionProperties.html#9567" class="Bound">p</a> <a id="9569" class="Symbol">=</a> <a id="9571" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9578" class="Symbol">(</a><a id="9579" href="Ordinals.AdditionProperties.html#9020" class="Function">AP-lemma₁</a> <a id="9589" href="Ordinals.AdditionProperties.html#9564" class="Bound">a</a> <a id="9591" href="Ordinals.AdditionProperties.html#9603" class="Function">q</a><a id="9592" class="Symbol">)</a>
 <a id="9595" class="Keyword">where</a>
  <a id="9603" href="Ordinals.AdditionProperties.html#9603" class="Function">q</a> <a id="9605" class="Symbol">:</a> <a id="9607" class="Symbol">(</a><a id="9608" href="Ordinals.AdditionProperties.html#9546" class="Bound">α</a> <a id="9610" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9613" class="Symbol">(</a><a id="9614" href="Ordinals.AdditionProperties.html#9550" class="Bound">β</a> <a id="9616" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9618" href="Ordinals.AdditionProperties.html#9557" class="Bound">b</a><a id="9619" class="Symbol">))</a> <a id="9622" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9624" class="Symbol">(</a><a id="9625" href="Ordinals.AdditionProperties.html#9546" class="Bound">α</a> <a id="9627" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9629" href="Ordinals.AdditionProperties.html#9564" class="Bound">a</a><a id="9630" class="Symbol">)</a>
  <a id="9634" href="Ordinals.AdditionProperties.html#9603" class="Function">q</a> <a id="9636" class="Symbol">=</a> <a id="9638" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="9649" href="Ordinals.AdditionProperties.html#9557" class="Bound">b</a> <a id="9651" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9653" href="Ordinals.AdditionProperties.html#9567" class="Bound">p</a> <a id="9655" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9657" class="Symbol">(</a><a id="9658" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="9668" href="Ordinals.AdditionProperties.html#9564" class="Bound">a</a><a id="9669" class="Symbol">)</a><a id="9670" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="9674" href="Ordinals.AdditionProperties.html#9386" class="Function">AP-lemma₃</a> <a id="9684" href="Ordinals.AdditionProperties.html#9684" class="Bound">b</a> <a id="9686" class="Symbol">(</a><a id="9687" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9691" href="Ordinals.AdditionProperties.html#9691" class="Bound">c</a><a id="9692" class="Symbol">)</a> <a id="9694" href="Ordinals.AdditionProperties.html#9694" class="Bound">p</a> <a id="9696" class="Symbol">=</a> <a id="9698" href="Ordinals.AdditionProperties.html#9691" class="Bound">c</a> <a id="9700" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9702" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="+ₒ-left-cancellable"></a><a id="9708" href="Ordinals.AdditionProperties.html#9708" class="Function">+ₒ-left-cancellable</a> <a id="9728" class="Symbol">:</a> <a id="9730" class="Symbol">(</a><a id="9731" href="Ordinals.AdditionProperties.html#9731" class="Bound">α</a> <a id="9733" href="Ordinals.AdditionProperties.html#9733" class="Bound">β</a> <a id="9735" href="Ordinals.AdditionProperties.html#9735" class="Bound">γ</a> <a id="9737" class="Symbol">:</a> <a id="9739" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9747" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9748" class="Symbol">)</a>
                    <a id="9770" class="Symbol">→</a> <a id="9772" class="Symbol">(</a><a id="9773" href="Ordinals.AdditionProperties.html#9731" class="Bound">α</a> <a id="9775" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9778" href="Ordinals.AdditionProperties.html#9733" class="Bound">β</a><a id="9779" class="Symbol">)</a> <a id="9781" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9783" class="Symbol">(</a><a id="9784" href="Ordinals.AdditionProperties.html#9731" class="Bound">α</a> <a id="9786" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9789" href="Ordinals.AdditionProperties.html#9735" class="Bound">γ</a><a id="9790" class="Symbol">)</a>
                    <a id="9812" class="Symbol">→</a> <a id="9814" href="Ordinals.AdditionProperties.html#9733" class="Bound">β</a> <a id="9816" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9818" href="Ordinals.AdditionProperties.html#9735" class="Bound">γ</a>
<a id="9820" href="Ordinals.AdditionProperties.html#9708" class="Function">+ₒ-left-cancellable</a> <a id="9840" class="Symbol">{</a><a id="9841" href="Ordinals.AdditionProperties.html#9841" class="Bound">𝓤</a><a id="9842" class="Symbol">}</a> <a id="9844" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="9846" class="Symbol">=</a> <a id="9848" href="Ordinals.AdditionProperties.html#11209" class="Function">g</a>
 <a id="9851" class="Keyword">where</a>
  <a id="9859" href="Ordinals.AdditionProperties.html#9859" class="Function">P</a> <a id="9861" class="Symbol">:</a> <a id="9863" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9871" href="Ordinals.AdditionProperties.html#9841" class="Bound">𝓤</a> <a id="9873" class="Symbol">→</a> <a id="9875" href="Ordinals.AdditionProperties.html#9841" class="Bound">𝓤</a> <a id="9877" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="9879" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="9883" href="Ordinals.AdditionProperties.html#9859" class="Function">P</a> <a id="9885" href="Ordinals.AdditionProperties.html#9885" class="Bound">β</a> <a id="9887" class="Symbol">=</a> <a id="9889" class="Symbol">∀</a> <a id="9891" href="Ordinals.AdditionProperties.html#9891" class="Bound">γ</a> <a id="9893" class="Symbol">→</a> <a id="9895" class="Symbol">(</a><a id="9896" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="9898" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9901" href="Ordinals.AdditionProperties.html#9885" class="Bound">β</a><a id="9902" class="Symbol">)</a> <a id="9904" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9906" class="Symbol">(</a><a id="9907" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="9909" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9912" href="Ordinals.AdditionProperties.html#9891" class="Bound">γ</a><a id="9913" class="Symbol">)</a> <a id="9915" class="Symbol">→</a> <a id="9917" href="Ordinals.AdditionProperties.html#9885" class="Bound">β</a> <a id="9919" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9921" href="Ordinals.AdditionProperties.html#9891" class="Bound">γ</a>

  <a id="9926" href="Ordinals.AdditionProperties.html#9926" class="Function">ϕ</a> <a id="9928" class="Symbol">:</a> <a id="9930" class="Symbol">∀</a> <a id="9932" href="Ordinals.AdditionProperties.html#9932" class="Bound">β</a>
    <a id="9938" class="Symbol">→</a> <a id="9940" class="Symbol">(∀</a> <a id="9943" href="Ordinals.AdditionProperties.html#9943" class="Bound">b</a> <a id="9945" class="Symbol">→</a> <a id="9947" href="Ordinals.AdditionProperties.html#9859" class="Function">P</a> <a id="9949" class="Symbol">(</a><a id="9950" href="Ordinals.AdditionProperties.html#9932" class="Bound">β</a> <a id="9952" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9954" href="Ordinals.AdditionProperties.html#9943" class="Bound">b</a><a id="9955" class="Symbol">))</a>
    <a id="9962" class="Symbol">→</a> <a id="9964" href="Ordinals.AdditionProperties.html#9859" class="Function">P</a> <a id="9966" href="Ordinals.AdditionProperties.html#9932" class="Bound">β</a>
  <a id="9970" href="Ordinals.AdditionProperties.html#9926" class="Function">ϕ</a> <a id="9972" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a> <a id="9974" href="Ordinals.AdditionProperties.html#9974" class="Bound">f</a> <a id="9976" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a> <a id="9978" href="Ordinals.AdditionProperties.html#9978" class="Bound">p</a> <a id="9980" class="Symbol">=</a> <a id="9982" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="9997" class="Symbol">(</a><a id="9998" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="10001" href="Ordinals.AdditionProperties.html#9841" class="Bound">𝓤</a><a id="10002" class="Symbol">)</a> <a id="10004" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a> <a id="10006" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a> <a id="10008" class="Symbol">(</a><a id="10009" href="Ordinals.OrdinalOfOrdinals.html#16341" class="Function">to-≼</a> <a id="10014" href="Ordinals.AdditionProperties.html#10039" class="Function">u</a><a id="10015" class="Symbol">)</a> <a id="10017" class="Symbol">(</a><a id="10018" href="Ordinals.OrdinalOfOrdinals.html#16341" class="Function">to-≼</a> <a id="10023" href="Ordinals.AdditionProperties.html#10615" class="Function">v</a><a id="10024" class="Symbol">)</a>
   <a id="10029" class="Keyword">where</a>
    <a id="10039" href="Ordinals.AdditionProperties.html#10039" class="Function">u</a> <a id="10041" class="Symbol">:</a> <a id="10043" class="Symbol">(</a><a id="10044" href="Ordinals.AdditionProperties.html#10044" class="Bound">b</a> <a id="10046" class="Symbol">:</a> <a id="10048" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10050" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a> <a id="10052" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10053" class="Symbol">)</a> <a id="10055" class="Symbol">→</a> <a id="10057" class="Symbol">(</a><a id="10058" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a> <a id="10060" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10062" href="Ordinals.AdditionProperties.html#10044" class="Bound">b</a><a id="10063" class="Symbol">)</a> <a id="10065" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="10067" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a>
    <a id="10073" href="Ordinals.AdditionProperties.html#10039" class="Function">u</a> <a id="10075" href="Ordinals.AdditionProperties.html#10075" class="Bound">b</a> <a id="10077" class="Symbol">=</a> <a id="10079" href="Ordinals.AdditionProperties.html#10243" class="Function">c</a> <a id="10081" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10083" href="Ordinals.AdditionProperties.html#10564" class="Function">t</a>
     <a id="10090" class="Keyword">where</a>
      <a id="10102" href="Ordinals.AdditionProperties.html#10102" class="Function">z</a> <a id="10104" class="Symbol">:</a> <a id="10106" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10108" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10110" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10113" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a> <a id="10115" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
      <a id="10123" href="Ordinals.AdditionProperties.html#10102" class="Function">z</a> <a id="10125" class="Symbol">=</a> <a id="10127" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10131" class="Symbol">(</a><a id="10132" href="Ordinals.AdditionProperties.html#9253" class="Function">AP-lemma₂</a> <a id="10142" class="Symbol">(</a><a id="10143" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10147" href="Ordinals.AdditionProperties.html#10075" class="Bound">b</a><a id="10148" class="Symbol">)</a> <a id="10150" href="Ordinals.AdditionProperties.html#9978" class="Bound">p</a><a id="10151" class="Symbol">)</a>

      <a id="10160" href="Ordinals.AdditionProperties.html#10160" class="Function">r</a> <a id="10162" class="Symbol">:</a> <a id="10164" class="Symbol">((</a><a id="10166" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10168" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10171" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a><a id="10172" class="Symbol">)</a> <a id="10174" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10176" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10180" href="Ordinals.AdditionProperties.html#10075" class="Bound">b</a><a id="10181" class="Symbol">)</a> <a id="10183" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10185" class="Symbol">((</a><a id="10187" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10189" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10192" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a><a id="10193" class="Symbol">)</a> <a id="10195" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10197" href="Ordinals.AdditionProperties.html#10102" class="Function">z</a><a id="10198" class="Symbol">)</a>
      <a id="10206" href="Ordinals.AdditionProperties.html#10160" class="Function">r</a> <a id="10208" class="Symbol">=</a> <a id="10210" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10214" class="Symbol">(</a><a id="10215" href="Ordinals.AdditionProperties.html#9253" class="Function">AP-lemma₂</a> <a id="10225" class="Symbol">(</a><a id="10226" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10230" href="Ordinals.AdditionProperties.html#10075" class="Bound">b</a><a id="10231" class="Symbol">)</a> <a id="10233" href="Ordinals.AdditionProperties.html#9978" class="Bound">p</a><a id="10234" class="Symbol">)</a>

      <a id="10243" href="Ordinals.AdditionProperties.html#10243" class="Function">c</a> <a id="10245" class="Symbol">:</a> <a id="10247" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10249" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a> <a id="10251" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
      <a id="10259" href="Ordinals.AdditionProperties.html#10243" class="Function">c</a> <a id="10261" class="Symbol">=</a> <a id="10263" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10267" class="Symbol">(</a><a id="10268" href="Ordinals.AdditionProperties.html#9386" class="Function">AP-lemma₃</a> <a id="10278" href="Ordinals.AdditionProperties.html#10075" class="Bound">b</a> <a id="10280" href="Ordinals.AdditionProperties.html#10102" class="Function">z</a> <a id="10282" href="Ordinals.AdditionProperties.html#10160" class="Function">r</a><a id="10283" class="Symbol">)</a>

      <a id="10292" href="Ordinals.AdditionProperties.html#10292" class="Function">s</a> <a id="10294" class="Symbol">:</a> <a id="10296" href="Ordinals.AdditionProperties.html#10102" class="Function">z</a> <a id="10298" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10300" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10304" href="Ordinals.AdditionProperties.html#10243" class="Function">c</a>
      <a id="10312" href="Ordinals.AdditionProperties.html#10292" class="Function">s</a> <a id="10314" class="Symbol">=</a> <a id="10316" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10320" class="Symbol">(</a><a id="10321" href="Ordinals.AdditionProperties.html#9386" class="Function">AP-lemma₃</a> <a id="10331" href="Ordinals.AdditionProperties.html#10075" class="Bound">b</a> <a id="10333" href="Ordinals.AdditionProperties.html#10102" class="Function">z</a> <a id="10335" href="Ordinals.AdditionProperties.html#10160" class="Function">r</a><a id="10336" class="Symbol">)</a>

      <a id="10345" href="Ordinals.AdditionProperties.html#10345" class="Function">q</a> <a id="10347" class="Symbol">=</a> <a id="10349" class="Symbol">(</a><a id="10350" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10352" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10355" class="Symbol">(</a><a id="10356" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a> <a id="10358" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10360" href="Ordinals.AdditionProperties.html#10075" class="Bound">b</a><a id="10361" class="Symbol">))</a>     <a id="10368" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10371" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="10382" href="Ordinals.AdditionProperties.html#10075" class="Bound">b</a> <a id="10384" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="10396" class="Symbol">((</a><a id="10398" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10400" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10403" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a><a id="10404" class="Symbol">)</a> <a id="10406" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10408" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10412" href="Ordinals.AdditionProperties.html#10075" class="Bound">b</a><a id="10413" class="Symbol">)</a> <a id="10415" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10418" href="Ordinals.AdditionProperties.html#10160" class="Function">r</a> <a id="10420" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="10432" class="Symbol">((</a><a id="10434" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10436" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10439" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a><a id="10440" class="Symbol">)</a> <a id="10442" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10444" href="Ordinals.AdditionProperties.html#10102" class="Function">z</a><a id="10445" class="Symbol">)</a>     <a id="10451" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10454" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10457" class="Symbol">((</a><a id="10459" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10461" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10464" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a><a id="10465" class="Symbol">)</a> <a id="10467" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="10469" class="Symbol">)</a> <a id="10471" href="Ordinals.AdditionProperties.html#10292" class="Function">s</a> <a id="10473" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="10485" class="Symbol">((</a><a id="10487" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10489" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10492" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a><a id="10493" class="Symbol">)</a> <a id="10495" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10497" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10501" href="Ordinals.AdditionProperties.html#10243" class="Function">c</a><a id="10502" class="Symbol">)</a> <a id="10504" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10507" class="Symbol">(</a><a id="10508" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="10519" href="Ordinals.AdditionProperties.html#10243" class="Function">c</a><a id="10520" class="Symbol">)</a><a id="10521" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="10524" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="10536" class="Symbol">(</a><a id="10537" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10539" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10542" class="Symbol">(</a><a id="10543" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a> <a id="10545" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10547" href="Ordinals.AdditionProperties.html#10243" class="Function">c</a><a id="10548" class="Symbol">))</a>     <a id="10555" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

      <a id="10564" href="Ordinals.AdditionProperties.html#10564" class="Function">t</a> <a id="10566" class="Symbol">:</a> <a id="10568" class="Symbol">(</a><a id="10569" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a> <a id="10571" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10573" href="Ordinals.AdditionProperties.html#10075" class="Bound">b</a><a id="10574" class="Symbol">)</a> <a id="10576" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10578" class="Symbol">(</a><a id="10579" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a> <a id="10581" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10583" href="Ordinals.AdditionProperties.html#10243" class="Function">c</a><a id="10584" class="Symbol">)</a>
      <a id="10592" href="Ordinals.AdditionProperties.html#10564" class="Function">t</a> <a id="10594" class="Symbol">=</a> <a id="10596" href="Ordinals.AdditionProperties.html#9974" class="Bound">f</a> <a id="10598" href="Ordinals.AdditionProperties.html#10075" class="Bound">b</a> <a id="10600" class="Symbol">(</a><a id="10601" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a> <a id="10603" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10605" href="Ordinals.AdditionProperties.html#10243" class="Function">c</a><a id="10606" class="Symbol">)</a> <a id="10608" href="Ordinals.AdditionProperties.html#10345" class="Function">q</a>

    <a id="10615" href="Ordinals.AdditionProperties.html#10615" class="Function">v</a> <a id="10617" class="Symbol">:</a> <a id="10619" class="Symbol">(</a><a id="10620" href="Ordinals.AdditionProperties.html#10620" class="Bound">c</a> <a id="10622" class="Symbol">:</a> <a id="10624" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10626" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a> <a id="10628" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10629" class="Symbol">)</a> <a id="10631" class="Symbol">→</a> <a id="10633" class="Symbol">(</a><a id="10634" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a> <a id="10636" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10638" href="Ordinals.AdditionProperties.html#10620" class="Bound">c</a><a id="10639" class="Symbol">)</a> <a id="10641" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="10643" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a>
    <a id="10649" href="Ordinals.AdditionProperties.html#10615" class="Function">v</a> <a id="10651" href="Ordinals.AdditionProperties.html#10651" class="Bound">c</a> <a id="10653" class="Symbol">=</a> <a id="10655" href="Ordinals.AdditionProperties.html#10834" class="Function">b</a> <a id="10657" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10659" class="Symbol">(</a><a id="10660" href="Ordinals.AdditionProperties.html#11155" class="Function">t</a> <a id="10662" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10664" class="Symbol">)</a>
     <a id="10671" class="Keyword">where</a>
      <a id="10683" href="Ordinals.AdditionProperties.html#10683" class="Function">z</a> <a id="10685" class="Symbol">:</a> <a id="10687" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10689" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10691" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10694" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a> <a id="10696" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
      <a id="10704" href="Ordinals.AdditionProperties.html#10683" class="Function">z</a> <a id="10706" class="Symbol">=</a> <a id="10708" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10712" class="Symbol">(</a><a id="10713" href="Ordinals.AdditionProperties.html#9253" class="Function">AP-lemma₂</a> <a id="10723" class="Symbol">(</a><a id="10724" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10728" href="Ordinals.AdditionProperties.html#10651" class="Bound">c</a><a id="10729" class="Symbol">)</a> <a id="10731" class="Symbol">(</a><a id="10732" href="Ordinals.AdditionProperties.html#9978" class="Bound">p</a> <a id="10734" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10736" class="Symbol">))</a>

      <a id="10746" href="Ordinals.AdditionProperties.html#10746" class="Function">r</a> <a id="10748" class="Symbol">:</a> <a id="10750" class="Symbol">((</a><a id="10752" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10754" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10757" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a><a id="10758" class="Symbol">)</a> <a id="10760" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10762" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10766" href="Ordinals.AdditionProperties.html#10651" class="Bound">c</a><a id="10767" class="Symbol">)</a> <a id="10769" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10771" class="Symbol">((</a><a id="10773" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10775" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10778" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a><a id="10779" class="Symbol">)</a> <a id="10781" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10783" href="Ordinals.AdditionProperties.html#10683" class="Function">z</a><a id="10784" class="Symbol">)</a>
      <a id="10792" href="Ordinals.AdditionProperties.html#10746" class="Function">r</a> <a id="10794" class="Symbol">=</a> <a id="10796" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10800" class="Symbol">(</a><a id="10801" href="Ordinals.AdditionProperties.html#9253" class="Function">AP-lemma₂</a> <a id="10811" class="Symbol">(</a><a id="10812" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10816" href="Ordinals.AdditionProperties.html#10651" class="Bound">c</a><a id="10817" class="Symbol">)</a> <a id="10819" class="Symbol">(</a><a id="10820" href="Ordinals.AdditionProperties.html#9978" class="Bound">p</a> <a id="10822" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10824" class="Symbol">))</a>

      <a id="10834" href="Ordinals.AdditionProperties.html#10834" class="Function">b</a> <a id="10836" class="Symbol">:</a> <a id="10838" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10840" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a> <a id="10842" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
      <a id="10850" href="Ordinals.AdditionProperties.html#10834" class="Function">b</a> <a id="10852" class="Symbol">=</a> <a id="10854" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10858" class="Symbol">(</a><a id="10859" href="Ordinals.AdditionProperties.html#9386" class="Function">AP-lemma₃</a> <a id="10869" href="Ordinals.AdditionProperties.html#10651" class="Bound">c</a> <a id="10871" href="Ordinals.AdditionProperties.html#10683" class="Function">z</a> <a id="10873" href="Ordinals.AdditionProperties.html#10746" class="Function">r</a><a id="10874" class="Symbol">)</a>

      <a id="10883" href="Ordinals.AdditionProperties.html#10883" class="Function">s</a> <a id="10885" class="Symbol">:</a> <a id="10887" href="Ordinals.AdditionProperties.html#10683" class="Function">z</a> <a id="10889" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10891" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10895" href="Ordinals.AdditionProperties.html#10834" class="Function">b</a>
      <a id="10903" href="Ordinals.AdditionProperties.html#10883" class="Function">s</a> <a id="10905" class="Symbol">=</a> <a id="10907" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10911" class="Symbol">(</a><a id="10912" href="Ordinals.AdditionProperties.html#9386" class="Function">AP-lemma₃</a> <a id="10922" href="Ordinals.AdditionProperties.html#10651" class="Bound">c</a> <a id="10924" href="Ordinals.AdditionProperties.html#10683" class="Function">z</a> <a id="10926" href="Ordinals.AdditionProperties.html#10746" class="Function">r</a><a id="10927" class="Symbol">)</a>

      <a id="10936" href="Ordinals.AdditionProperties.html#10936" class="Function">q</a> <a id="10938" class="Symbol">=</a> <a id="10940" class="Symbol">(</a><a id="10941" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10943" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10946" class="Symbol">(</a><a id="10947" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a> <a id="10949" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10951" href="Ordinals.AdditionProperties.html#10651" class="Bound">c</a><a id="10952" class="Symbol">))</a>     <a id="10959" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10962" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="10973" href="Ordinals.AdditionProperties.html#10651" class="Bound">c</a> <a id="10975" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="10987" class="Symbol">((</a><a id="10989" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="10991" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10994" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a><a id="10995" class="Symbol">)</a> <a id="10997" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10999" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11003" href="Ordinals.AdditionProperties.html#10651" class="Bound">c</a><a id="11004" class="Symbol">)</a> <a id="11006" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11009" href="Ordinals.AdditionProperties.html#10746" class="Function">r</a> <a id="11011" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="11023" class="Symbol">((</a><a id="11025" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="11027" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11030" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a><a id="11031" class="Symbol">)</a> <a id="11033" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11035" href="Ordinals.AdditionProperties.html#10683" class="Function">z</a><a id="11036" class="Symbol">)</a>     <a id="11042" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11045" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11048" class="Symbol">((</a><a id="11050" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="11052" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11055" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a><a id="11056" class="Symbol">)</a> <a id="11058" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="11060" class="Symbol">)</a> <a id="11062" href="Ordinals.AdditionProperties.html#10883" class="Function">s</a> <a id="11064" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="11076" class="Symbol">((</a><a id="11078" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="11080" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11083" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a><a id="11084" class="Symbol">)</a> <a id="11086" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11088" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11092" href="Ordinals.AdditionProperties.html#10834" class="Function">b</a><a id="11093" class="Symbol">)</a> <a id="11095" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11098" class="Symbol">(</a><a id="11099" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="11110" href="Ordinals.AdditionProperties.html#10834" class="Function">b</a><a id="11111" class="Symbol">)</a><a id="11112" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="11115" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="11127" class="Symbol">(</a><a id="11128" href="Ordinals.AdditionProperties.html#9844" class="Bound">α</a> <a id="11130" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11133" class="Symbol">(</a><a id="11134" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a> <a id="11136" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11138" href="Ordinals.AdditionProperties.html#10834" class="Function">b</a><a id="11139" class="Symbol">))</a>     <a id="11146" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

      <a id="11155" href="Ordinals.AdditionProperties.html#11155" class="Function">t</a> <a id="11157" class="Symbol">:</a> <a id="11159" class="Symbol">(</a><a id="11160" href="Ordinals.AdditionProperties.html#9972" class="Bound">β</a> <a id="11162" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11164" href="Ordinals.AdditionProperties.html#10834" class="Function">b</a><a id="11165" class="Symbol">)</a> <a id="11167" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11169" class="Symbol">(</a><a id="11170" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a> <a id="11172" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11174" href="Ordinals.AdditionProperties.html#10651" class="Bound">c</a><a id="11175" class="Symbol">)</a>
      <a id="11183" href="Ordinals.AdditionProperties.html#11155" class="Function">t</a> <a id="11185" class="Symbol">=</a> <a id="11187" href="Ordinals.AdditionProperties.html#9974" class="Bound">f</a> <a id="11189" href="Ordinals.AdditionProperties.html#10834" class="Function">b</a> <a id="11191" class="Symbol">(</a><a id="11192" href="Ordinals.AdditionProperties.html#9976" class="Bound">γ</a> <a id="11194" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11196" href="Ordinals.AdditionProperties.html#10651" class="Bound">c</a><a id="11197" class="Symbol">)</a> <a id="11199" class="Symbol">(</a><a id="11200" href="Ordinals.AdditionProperties.html#10936" class="Function">q</a> <a id="11202" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11204" class="Symbol">)</a>

  <a id="11209" href="Ordinals.AdditionProperties.html#11209" class="Function">g</a> <a id="11211" class="Symbol">:</a> <a id="11213" class="Symbol">(</a><a id="11214" href="Ordinals.AdditionProperties.html#11214" class="Bound">β</a> <a id="11216" class="Symbol">:</a> <a id="11218" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11226" href="Ordinals.AdditionProperties.html#9841" class="Bound">𝓤</a><a id="11227" class="Symbol">)</a> <a id="11229" class="Symbol">→</a> <a id="11231" href="Ordinals.AdditionProperties.html#9859" class="Function">P</a> <a id="11233" href="Ordinals.AdditionProperties.html#11214" class="Bound">β</a>
  <a id="11237" href="Ordinals.AdditionProperties.html#11209" class="Function">g</a> <a id="11239" class="Symbol">=</a> <a id="11241" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="11269" href="Ordinals.AdditionProperties.html#9859" class="Function">P</a> <a id="11271" href="Ordinals.AdditionProperties.html#9926" class="Function">ϕ</a>


<a id="left-+ₒ-is-embedding"></a><a id="11275" href="Ordinals.AdditionProperties.html#11275" class="Function">left-+ₒ-is-embedding</a> <a id="11296" class="Symbol">:</a> <a id="11298" class="Symbol">(</a><a id="11299" href="Ordinals.AdditionProperties.html#11299" class="Bound">α</a> <a id="11301" class="Symbol">:</a> <a id="11303" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11311" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11312" class="Symbol">)</a> <a id="11314" class="Symbol">→</a> <a id="11316" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="11329" class="Symbol">(</a><a id="11330" href="Ordinals.AdditionProperties.html#11299" class="Bound">α</a> <a id="11332" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="11335" class="Symbol">)</a>
<a id="11337" href="Ordinals.AdditionProperties.html#11275" class="Function">left-+ₒ-is-embedding</a> <a id="11358" href="Ordinals.AdditionProperties.html#11358" class="Bound">α</a> <a id="11360" class="Symbol">=</a> <a id="11362" href="UF.Embeddings.html#10595" class="Function">lc-maps-into-sets-are-embeddings</a> <a id="11395" class="Symbol">(</a><a id="11396" href="Ordinals.AdditionProperties.html#11358" class="Bound">α</a> <a id="11398" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="11401" class="Symbol">)</a>
                           <a id="11430" class="Symbol">(λ</a> <a id="11433" class="Symbol">{</a><a id="11434" href="Ordinals.AdditionProperties.html#11434" class="Bound">β</a><a id="11435" class="Symbol">}</a> <a id="11437" class="Symbol">{</a><a id="11438" href="Ordinals.AdditionProperties.html#11438" class="Bound">γ</a><a id="11439" class="Symbol">}</a> <a id="11441" class="Symbol">→</a> <a id="11443" href="Ordinals.AdditionProperties.html#9708" class="Function">+ₒ-left-cancellable</a> <a id="11463" href="Ordinals.AdditionProperties.html#11358" class="Bound">α</a> <a id="11465" href="Ordinals.AdditionProperties.html#11434" class="Bound">β</a> <a id="11467" href="Ordinals.AdditionProperties.html#11438" class="Bound">γ</a><a id="11468" class="Symbol">)</a>
                           <a id="11497" class="Symbol">(</a><a id="11498" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="11528" class="Symbol">(</a><a id="11529" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a> <a id="11532" class="Symbol">_)</a> <a id="11535" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a><a id="11538" class="Symbol">)</a>
<a id="11540" class="Markup">\end{code}</a><a id="11550" class="Background">

This implies that the function α +ₒ_ reflects the _⊲_ ordering:

</a><a id="11617" class="Markup">\begin{code}</a>

<a id="+ₒ-left-reflects-⊲"></a><a id="11631" href="Ordinals.AdditionProperties.html#11631" class="Function">+ₒ-left-reflects-⊲</a> <a id="11650" class="Symbol">:</a> <a id="11652" class="Symbol">(</a><a id="11653" href="Ordinals.AdditionProperties.html#11653" class="Bound">α</a> <a id="11655" href="Ordinals.AdditionProperties.html#11655" class="Bound">β</a> <a id="11657" href="Ordinals.AdditionProperties.html#11657" class="Bound">γ</a> <a id="11659" class="Symbol">:</a> <a id="11661" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11669" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11670" class="Symbol">)</a>
                   <a id="11691" class="Symbol">→</a> <a id="11693" class="Symbol">(</a><a id="11694" href="Ordinals.AdditionProperties.html#11653" class="Bound">α</a> <a id="11696" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11699" href="Ordinals.AdditionProperties.html#11655" class="Bound">β</a><a id="11700" class="Symbol">)</a> <a id="11702" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="11704" class="Symbol">(</a><a id="11705" href="Ordinals.AdditionProperties.html#11653" class="Bound">α</a> <a id="11707" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11710" href="Ordinals.AdditionProperties.html#11657" class="Bound">γ</a><a id="11711" class="Symbol">)</a>
                   <a id="11732" class="Symbol">→</a> <a id="11734" href="Ordinals.AdditionProperties.html#11655" class="Bound">β</a> <a id="11736" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="11738" href="Ordinals.AdditionProperties.html#11657" class="Bound">γ</a>
<a id="11740" href="Ordinals.AdditionProperties.html#11631" class="Function">+ₒ-left-reflects-⊲</a> <a id="11759" href="Ordinals.AdditionProperties.html#11759" class="Bound">α</a> <a id="11761" href="Ordinals.AdditionProperties.html#11761" class="Bound">β</a> <a id="11763" href="Ordinals.AdditionProperties.html#11763" class="Bound">γ</a> <a id="11765" class="Symbol">(</a><a id="11766" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11770" href="Ordinals.AdditionProperties.html#11770" class="Bound">a</a> <a id="11772" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11774" href="Ordinals.AdditionProperties.html#11774" class="Bound">p</a><a id="11775" class="Symbol">)</a> <a id="11777" class="Symbol">=</a> <a id="11779" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11786" class="Symbol">(</a><a id="11787" href="Ordinals.AdditionProperties.html#9020" class="Function">AP-lemma₁</a> <a id="11797" href="Ordinals.AdditionProperties.html#11770" class="Bound">a</a> <a id="11799" href="Ordinals.AdditionProperties.html#11815" class="Function">q</a><a id="11800" class="Symbol">)</a>
   <a id="11805" class="Keyword">where</a>
    <a id="11815" href="Ordinals.AdditionProperties.html#11815" class="Function">q</a> <a id="11817" class="Symbol">:</a> <a id="11819" class="Symbol">(</a><a id="11820" href="Ordinals.AdditionProperties.html#11759" class="Bound">α</a> <a id="11822" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11825" href="Ordinals.AdditionProperties.html#11761" class="Bound">β</a><a id="11826" class="Symbol">)</a> <a id="11828" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11830" class="Symbol">(</a><a id="11831" href="Ordinals.AdditionProperties.html#11759" class="Bound">α</a> <a id="11833" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11835" href="Ordinals.AdditionProperties.html#11770" class="Bound">a</a><a id="11836" class="Symbol">)</a>
    <a id="11842" href="Ordinals.AdditionProperties.html#11815" class="Function">q</a> <a id="11844" class="Symbol">=</a> <a id="11846" href="Ordinals.AdditionProperties.html#11774" class="Bound">p</a> <a id="11848" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11850" class="Symbol">(</a><a id="11851" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="11861" href="Ordinals.AdditionProperties.html#11770" class="Bound">a</a><a id="11862" class="Symbol">)</a><a id="11863" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="11867" href="Ordinals.AdditionProperties.html#11631" class="Function">+ₒ-left-reflects-⊲</a> <a id="11886" href="Ordinals.AdditionProperties.html#11886" class="Bound">α</a> <a id="11888" href="Ordinals.AdditionProperties.html#11888" class="Bound">β</a> <a id="11890" href="Ordinals.AdditionProperties.html#11890" class="Bound">γ</a> <a id="11892" class="Symbol">(</a><a id="11893" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11897" href="Ordinals.AdditionProperties.html#11897" class="Bound">c</a> <a id="11899" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11901" href="Ordinals.AdditionProperties.html#11901" class="Bound">p</a><a id="11902" class="Symbol">)</a> <a id="11904" class="Symbol">=</a> <a id="11906" href="Ordinals.AdditionProperties.html#12048" class="Function">l</a>
   <a id="11911" class="Keyword">where</a>
    <a id="11921" href="Ordinals.AdditionProperties.html#11921" class="Function">q</a> <a id="11923" class="Symbol">:</a> <a id="11925" class="Symbol">(</a><a id="11926" href="Ordinals.AdditionProperties.html#11886" class="Bound">α</a> <a id="11928" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11931" href="Ordinals.AdditionProperties.html#11888" class="Bound">β</a><a id="11932" class="Symbol">)</a> <a id="11934" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11936" class="Symbol">(</a><a id="11937" href="Ordinals.AdditionProperties.html#11886" class="Bound">α</a> <a id="11939" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11942" class="Symbol">(</a><a id="11943" href="Ordinals.AdditionProperties.html#11890" class="Bound">γ</a> <a id="11945" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11947" href="Ordinals.AdditionProperties.html#11897" class="Bound">c</a><a id="11948" class="Symbol">))</a>
    <a id="11955" href="Ordinals.AdditionProperties.html#11921" class="Function">q</a> <a id="11957" class="Symbol">=</a> <a id="11959" href="Ordinals.AdditionProperties.html#11901" class="Bound">p</a> <a id="11961" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11963" class="Symbol">(</a><a id="11964" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="11975" href="Ordinals.AdditionProperties.html#11897" class="Bound">c</a><a id="11976" class="Symbol">)</a><a id="11977" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

    <a id="11985" href="Ordinals.AdditionProperties.html#11985" class="Function">r</a> <a id="11987" class="Symbol">:</a> <a id="11989" href="Ordinals.AdditionProperties.html#11888" class="Bound">β</a> <a id="11991" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11993" class="Symbol">(</a><a id="11994" href="Ordinals.AdditionProperties.html#11890" class="Bound">γ</a> <a id="11996" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11998" href="Ordinals.AdditionProperties.html#11897" class="Bound">c</a><a id="11999" class="Symbol">)</a>
    <a id="12005" href="Ordinals.AdditionProperties.html#11985" class="Function">r</a> <a id="12007" class="Symbol">=</a> <a id="12009" href="Ordinals.AdditionProperties.html#9708" class="Function">+ₒ-left-cancellable</a> <a id="12029" href="Ordinals.AdditionProperties.html#11886" class="Bound">α</a> <a id="12031" href="Ordinals.AdditionProperties.html#11888" class="Bound">β</a> <a id="12033" class="Symbol">(</a><a id="12034" href="Ordinals.AdditionProperties.html#11890" class="Bound">γ</a> <a id="12036" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12038" href="Ordinals.AdditionProperties.html#11897" class="Bound">c</a><a id="12039" class="Symbol">)</a> <a id="12041" href="Ordinals.AdditionProperties.html#11921" class="Function">q</a>

    <a id="12048" href="Ordinals.AdditionProperties.html#12048" class="Function">l</a> <a id="12050" class="Symbol">:</a> <a id="12052" href="Ordinals.AdditionProperties.html#11888" class="Bound">β</a> <a id="12054" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="12056" href="Ordinals.AdditionProperties.html#11890" class="Bound">γ</a>
    <a id="12062" href="Ordinals.AdditionProperties.html#12048" class="Function">l</a> <a id="12064" class="Symbol">=</a> <a id="12066" href="Ordinals.AdditionProperties.html#11897" class="Bound">c</a> <a id="12068" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12070" href="Ordinals.AdditionProperties.html#11985" class="Function">r</a>

<a id="12073" class="Markup">\end{code}</a><a id="12083" class="Background">

And in turn this implies that the function α +ₒ_ reflects the _≼_
partial ordering:

</a><a id="12170" class="Markup">\begin{code}</a>

<a id="+ₒ-left-reflects-≼"></a><a id="12184" href="Ordinals.AdditionProperties.html#12184" class="Function">+ₒ-left-reflects-≼</a> <a id="12203" class="Symbol">:</a> <a id="12205" class="Symbol">(</a><a id="12206" href="Ordinals.AdditionProperties.html#12206" class="Bound">α</a> <a id="12208" href="Ordinals.AdditionProperties.html#12208" class="Bound">β</a> <a id="12210" href="Ordinals.AdditionProperties.html#12210" class="Bound">γ</a> <a id="12212" class="Symbol">:</a> <a id="12214" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12222" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12223" class="Symbol">)</a>
                   <a id="12244" class="Symbol">→</a> <a id="12246" class="Symbol">(</a><a id="12247" href="Ordinals.AdditionProperties.html#12206" class="Bound">α</a> <a id="12249" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12252" href="Ordinals.AdditionProperties.html#12208" class="Bound">β</a><a id="12253" class="Symbol">)</a> <a id="12255" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="12257" class="Symbol">(</a><a id="12258" href="Ordinals.AdditionProperties.html#12206" class="Bound">α</a> <a id="12260" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12263" href="Ordinals.AdditionProperties.html#12210" class="Bound">γ</a><a id="12264" class="Symbol">)</a>
                   <a id="12285" class="Symbol">→</a> <a id="12287" href="Ordinals.AdditionProperties.html#12208" class="Bound">β</a> <a id="12289" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="12291" href="Ordinals.AdditionProperties.html#12210" class="Bound">γ</a>
<a id="12293" href="Ordinals.AdditionProperties.html#12184" class="Function">+ₒ-left-reflects-≼</a> <a id="12312" class="Symbol">{</a><a id="12313" href="Ordinals.AdditionProperties.html#12313" class="Bound">𝓤</a><a id="12314" class="Symbol">}</a> <a id="12316" href="Ordinals.AdditionProperties.html#12316" class="Bound">α</a> <a id="12318" href="Ordinals.AdditionProperties.html#12318" class="Bound">β</a> <a id="12320" href="Ordinals.AdditionProperties.html#12320" class="Bound">γ</a> <a id="12322" href="Ordinals.AdditionProperties.html#12322" class="Bound">l</a> <a id="12324" class="Symbol">=</a> <a id="12326" href="Ordinals.OrdinalOfOrdinals.html#16341" class="Function">to-≼</a> <a id="12331" class="Symbol">(</a><a id="12332" href="Ordinals.AdditionProperties.html#12348" class="Function">ϕ</a> <a id="12334" href="Ordinals.AdditionProperties.html#12318" class="Bound">β</a> <a id="12336" href="Ordinals.AdditionProperties.html#12322" class="Bound">l</a><a id="12337" class="Symbol">)</a>
 <a id="12340" class="Keyword">where</a>
  <a id="12348" href="Ordinals.AdditionProperties.html#12348" class="Function">ϕ</a> <a id="12350" class="Symbol">:</a> <a id="12352" class="Symbol">(</a><a id="12353" href="Ordinals.AdditionProperties.html#12353" class="Bound">β</a> <a id="12355" class="Symbol">:</a> <a id="12357" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12365" href="Ordinals.AdditionProperties.html#12313" class="Bound">𝓤</a><a id="12366" class="Symbol">)</a>
    <a id="12372" class="Symbol">→</a> <a id="12374" class="Symbol">(</a><a id="12375" href="Ordinals.AdditionProperties.html#12316" class="Bound">α</a> <a id="12377" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12380" href="Ordinals.AdditionProperties.html#12353" class="Bound">β</a><a id="12381" class="Symbol">)</a> <a id="12383" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="12385" class="Symbol">(</a><a id="12386" href="Ordinals.AdditionProperties.html#12316" class="Bound">α</a> <a id="12388" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12391" href="Ordinals.AdditionProperties.html#12320" class="Bound">γ</a><a id="12392" class="Symbol">)</a>
    <a id="12398" class="Symbol">→</a> <a id="12400" class="Symbol">(</a><a id="12401" href="Ordinals.AdditionProperties.html#12401" class="Bound">b</a> <a id="12403" class="Symbol">:</a> <a id="12405" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12407" href="Ordinals.AdditionProperties.html#12353" class="Bound">β</a> <a id="12409" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12410" class="Symbol">)</a> <a id="12412" class="Symbol">→</a> <a id="12414" class="Symbol">(</a><a id="12415" href="Ordinals.AdditionProperties.html#12353" class="Bound">β</a> <a id="12417" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12419" href="Ordinals.AdditionProperties.html#12401" class="Bound">b</a><a id="12420" class="Symbol">)</a> <a id="12422" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="12424" href="Ordinals.AdditionProperties.html#12320" class="Bound">γ</a>
  <a id="12428" href="Ordinals.AdditionProperties.html#12348" class="Function">ϕ</a> <a id="12430" href="Ordinals.AdditionProperties.html#12430" class="Bound">β</a> <a id="12432" href="Ordinals.AdditionProperties.html#12432" class="Bound">l</a> <a id="12434" href="Ordinals.AdditionProperties.html#12434" class="Bound">b</a> <a id="12436" class="Symbol">=</a> <a id="12438" href="Ordinals.AdditionProperties.html#12571" class="Function">o</a>
   <a id="12443" class="Keyword">where</a>
    <a id="12453" href="Ordinals.AdditionProperties.html#12453" class="Function">m</a> <a id="12455" class="Symbol">:</a> <a id="12457" class="Symbol">(</a><a id="12458" href="Ordinals.AdditionProperties.html#12316" class="Bound">α</a> <a id="12460" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12463" class="Symbol">(</a><a id="12464" href="Ordinals.AdditionProperties.html#12430" class="Bound">β</a> <a id="12466" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12468" href="Ordinals.AdditionProperties.html#12434" class="Bound">b</a><a id="12469" class="Symbol">))</a> <a id="12472" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="12474" class="Symbol">(</a><a id="12475" href="Ordinals.AdditionProperties.html#12316" class="Bound">α</a> <a id="12477" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12480" href="Ordinals.AdditionProperties.html#12430" class="Bound">β</a><a id="12481" class="Symbol">)</a>
    <a id="12487" href="Ordinals.AdditionProperties.html#12453" class="Function">m</a> <a id="12489" class="Symbol">=</a> <a id="12491" href="Ordinals.AdditionProperties.html#6325" class="Function">+ₒ-⊲-right</a> <a id="12502" href="Ordinals.AdditionProperties.html#12434" class="Bound">b</a>

    <a id="12509" href="Ordinals.AdditionProperties.html#12509" class="Function">n</a> <a id="12511" class="Symbol">:</a> <a id="12513" class="Symbol">(</a><a id="12514" href="Ordinals.AdditionProperties.html#12316" class="Bound">α</a> <a id="12516" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12519" class="Symbol">(</a><a id="12520" href="Ordinals.AdditionProperties.html#12430" class="Bound">β</a> <a id="12522" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12524" href="Ordinals.AdditionProperties.html#12434" class="Bound">b</a><a id="12525" class="Symbol">))</a> <a id="12528" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="12530" class="Symbol">(</a><a id="12531" href="Ordinals.AdditionProperties.html#12316" class="Bound">α</a> <a id="12533" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12536" href="Ordinals.AdditionProperties.html#12320" class="Bound">γ</a><a id="12537" class="Symbol">)</a>
    <a id="12543" href="Ordinals.AdditionProperties.html#12509" class="Function">n</a> <a id="12545" class="Symbol">=</a> <a id="12547" href="Ordinals.AdditionProperties.html#12432" class="Bound">l</a> <a id="12549" class="Symbol">(</a><a id="12550" href="Ordinals.AdditionProperties.html#12316" class="Bound">α</a> <a id="12552" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12555" class="Symbol">(</a><a id="12556" href="Ordinals.AdditionProperties.html#12430" class="Bound">β</a> <a id="12558" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12560" href="Ordinals.AdditionProperties.html#12434" class="Bound">b</a><a id="12561" class="Symbol">))</a> <a id="12564" href="Ordinals.AdditionProperties.html#12453" class="Function">m</a>

    <a id="12571" href="Ordinals.AdditionProperties.html#12571" class="Function">o</a> <a id="12573" class="Symbol">:</a> <a id="12575" class="Symbol">(</a><a id="12576" href="Ordinals.AdditionProperties.html#12430" class="Bound">β</a> <a id="12578" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12580" href="Ordinals.AdditionProperties.html#12434" class="Bound">b</a><a id="12581" class="Symbol">)</a> <a id="12583" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="12585" href="Ordinals.AdditionProperties.html#12320" class="Bound">γ</a>
    <a id="12591" href="Ordinals.AdditionProperties.html#12571" class="Function">o</a> <a id="12593" class="Symbol">=</a> <a id="12595" href="Ordinals.AdditionProperties.html#11631" class="Function">+ₒ-left-reflects-⊲</a> <a id="12614" href="Ordinals.AdditionProperties.html#12316" class="Bound">α</a> <a id="12616" class="Symbol">(</a><a id="12617" href="Ordinals.AdditionProperties.html#12430" class="Bound">β</a> <a id="12619" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12621" href="Ordinals.AdditionProperties.html#12434" class="Bound">b</a><a id="12622" class="Symbol">)</a> <a id="12624" href="Ordinals.AdditionProperties.html#12320" class="Bound">γ</a> <a id="12626" href="Ordinals.AdditionProperties.html#12509" class="Function">n</a>

<a id="+ₒ-left-reflects-⊴"></a><a id="12629" href="Ordinals.AdditionProperties.html#12629" class="Function">+ₒ-left-reflects-⊴</a> <a id="12648" class="Symbol">:</a> <a id="12650" class="Symbol">(</a><a id="12651" href="Ordinals.AdditionProperties.html#12651" class="Bound">α</a> <a id="12653" href="Ordinals.AdditionProperties.html#12653" class="Bound">β</a> <a id="12655" href="Ordinals.AdditionProperties.html#12655" class="Bound">γ</a> <a id="12657" class="Symbol">:</a> <a id="12659" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12667" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12668" class="Symbol">)</a>
                   <a id="12689" class="Symbol">→</a> <a id="12691" class="Symbol">(</a><a id="12692" href="Ordinals.AdditionProperties.html#12651" class="Bound">α</a> <a id="12694" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12697" href="Ordinals.AdditionProperties.html#12653" class="Bound">β</a><a id="12698" class="Symbol">)</a> <a id="12700" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12702" class="Symbol">(</a><a id="12703" href="Ordinals.AdditionProperties.html#12651" class="Bound">α</a> <a id="12705" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12708" href="Ordinals.AdditionProperties.html#12655" class="Bound">γ</a><a id="12709" class="Symbol">)</a>
                   <a id="12730" class="Symbol">→</a> <a id="12732" href="Ordinals.AdditionProperties.html#12653" class="Bound">β</a> <a id="12734" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12736" href="Ordinals.AdditionProperties.html#12655" class="Bound">γ</a>
<a id="12738" href="Ordinals.AdditionProperties.html#12629" class="Function">+ₒ-left-reflects-⊴</a> <a id="12757" href="Ordinals.AdditionProperties.html#12757" class="Bound">α</a> <a id="12759" href="Ordinals.AdditionProperties.html#12759" class="Bound">β</a> <a id="12761" href="Ordinals.AdditionProperties.html#12761" class="Bound">γ</a> <a id="12763" href="Ordinals.AdditionProperties.html#12763" class="Bound">l</a> <a id="12765" class="Symbol">=</a>
 <a id="12768" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="12778" href="Ordinals.AdditionProperties.html#12759" class="Bound">β</a> <a id="12780" href="Ordinals.AdditionProperties.html#12761" class="Bound">γ</a> <a id="12782" class="Symbol">(</a><a id="12783" href="Ordinals.AdditionProperties.html#12184" class="Function">+ₒ-left-reflects-≼</a> <a id="12802" href="Ordinals.AdditionProperties.html#12757" class="Bound">α</a> <a id="12804" href="Ordinals.AdditionProperties.html#12759" class="Bound">β</a> <a id="12806" href="Ordinals.AdditionProperties.html#12761" class="Bound">γ</a> <a id="12808" class="Symbol">(</a><a id="12809" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="12819" class="Symbol">(</a><a id="12820" href="Ordinals.AdditionProperties.html#12757" class="Bound">α</a> <a id="12822" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12825" href="Ordinals.AdditionProperties.html#12759" class="Bound">β</a><a id="12826" class="Symbol">)</a> <a id="12828" class="Symbol">(</a><a id="12829" href="Ordinals.AdditionProperties.html#12757" class="Bound">α</a> <a id="12831" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12834" href="Ordinals.AdditionProperties.html#12761" class="Bound">γ</a><a id="12835" class="Symbol">)</a> <a id="12837" href="Ordinals.AdditionProperties.html#12763" class="Bound">l</a><a id="12838" class="Symbol">))</a>

<a id="12842" class="Markup">\end{code}</a><a id="12852" class="Background">

Added 4th April 2022.

</a><a id="12877" class="Markup">\begin{code}</a>

<a id="𝟘ₒ-least-⊴"></a><a id="12891" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="12902" class="Symbol">:</a> <a id="12904" class="Symbol">(</a><a id="12905" href="Ordinals.AdditionProperties.html#12905" class="Bound">α</a> <a id="12907" class="Symbol">:</a> <a id="12909" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12917" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12918" class="Symbol">)</a> <a id="12920" class="Symbol">→</a> <a id="12922" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="12925" class="Symbol">{</a><a id="12926" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12927" class="Symbol">}</a> <a id="12929" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12931" href="Ordinals.AdditionProperties.html#12905" class="Bound">α</a>
<a id="12933" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="12944" href="Ordinals.AdditionProperties.html#12944" class="Bound">α</a> <a id="12946" class="Symbol">=</a> <a id="12948" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="12962" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12964" class="Symbol">(λ</a> <a id="12967" href="Ordinals.AdditionProperties.html#12967" class="Bound">x</a> <a id="12969" href="Ordinals.AdditionProperties.html#12969" class="Bound">y</a> <a id="12971" href="Ordinals.AdditionProperties.html#12971" class="Bound">l</a> <a id="12973" class="Symbol">→</a> <a id="12975" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12982" href="Ordinals.AdditionProperties.html#12967" class="Bound">x</a><a id="12983" class="Symbol">)</a> <a id="12985" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12987" class="Symbol">(λ</a> <a id="12990" href="Ordinals.AdditionProperties.html#12990" class="Bound">x</a> <a id="12992" href="Ordinals.AdditionProperties.html#12992" class="Bound">y</a> <a id="12994" href="Ordinals.AdditionProperties.html#12994" class="Bound">l</a> <a id="12996" class="Symbol">→</a> <a id="12998" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13005" href="Ordinals.AdditionProperties.html#12990" class="Bound">x</a><a id="13006" class="Symbol">)</a>

<a id="𝟘ₒ-least"></a><a id="13009" href="Ordinals.AdditionProperties.html#13009" class="Function">𝟘ₒ-least</a> <a id="13018" class="Symbol">:</a> <a id="13020" class="Symbol">(</a><a id="13021" href="Ordinals.AdditionProperties.html#13021" class="Bound">α</a> <a id="13023" class="Symbol">:</a> <a id="13025" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13033" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13034" class="Symbol">)</a> <a id="13036" class="Symbol">→</a> <a id="13038" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="13041" class="Symbol">{</a><a id="13042" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13043" class="Symbol">}</a> <a id="13045" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="13047" href="Ordinals.AdditionProperties.html#13021" class="Bound">α</a>
<a id="13049" href="Ordinals.AdditionProperties.html#13009" class="Function">𝟘ₒ-least</a> <a id="13058" href="Ordinals.AdditionProperties.html#13058" class="Bound">α</a> <a id="13060" class="Symbol">=</a> <a id="13062" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="13072" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="13075" href="Ordinals.AdditionProperties.html#13058" class="Bound">α</a> <a id="13077" class="Symbol">(</a><a id="13078" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="13089" href="Ordinals.AdditionProperties.html#13058" class="Bound">α</a><a id="13090" class="Symbol">)</a>

<a id="13093" class="Markup">\end{code}</a><a id="13103" class="Background">

Added 11 April 2025 by Tom de Jong.

</a><a id="13142" class="Markup">\begin{code}</a>

<a id="initial-segment-of-least-element-is-𝟘ₒ"></a><a id="13156" href="Ordinals.AdditionProperties.html#13156" class="Function">initial-segment-of-least-element-is-𝟘ₒ</a> <a id="13195" class="Symbol">:</a> <a id="13197" class="Symbol">(</a><a id="13198" href="Ordinals.AdditionProperties.html#13198" class="Bound">α</a> <a id="13200" class="Symbol">:</a> <a id="13202" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13210" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13211" class="Symbol">)</a> <a id="13213" class="Symbol">(</a><a id="13214" href="Ordinals.AdditionProperties.html#13214" class="Bound">a</a> <a id="13216" class="Symbol">:</a> <a id="13218" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13220" href="Ordinals.AdditionProperties.html#13198" class="Bound">α</a> <a id="13222" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13223" class="Symbol">)</a>
                                       <a id="13264" class="Symbol">→</a> <a id="13266" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="13275" href="Ordinals.AdditionProperties.html#13198" class="Bound">α</a> <a id="13277" href="Ordinals.AdditionProperties.html#13214" class="Bound">a</a>
                                       <a id="13318" class="Symbol">→</a> <a id="13320" href="Ordinals.AdditionProperties.html#13198" class="Bound">α</a> <a id="13322" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13324" href="Ordinals.AdditionProperties.html#13214" class="Bound">a</a> <a id="13326" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13328" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
<a id="13331" href="Ordinals.AdditionProperties.html#13156" class="Function">initial-segment-of-least-element-is-𝟘ₒ</a> <a id="13370" href="Ordinals.AdditionProperties.html#13370" class="Bound">α</a> <a id="13372" href="Ordinals.AdditionProperties.html#13372" class="Bound">a</a> <a id="13374" href="Ordinals.AdditionProperties.html#13374" class="Bound">a-is-least</a> <a id="13385" class="Symbol">=</a>
 <a id="13388" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="13398" class="Symbol">(</a><a id="13399" href="Ordinals.AdditionProperties.html#13370" class="Bound">α</a> <a id="13401" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13403" href="Ordinals.AdditionProperties.html#13372" class="Bound">a</a><a id="13404" class="Symbol">)</a> <a id="13406" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
  <a id="13411" class="Symbol">(</a><a id="13412" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="13417" class="Symbol">(</a><a id="13418" href="Ordinals.AdditionProperties.html#13370" class="Bound">α</a> <a id="13420" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13422" href="Ordinals.AdditionProperties.html#13372" class="Bound">a</a><a id="13423" class="Symbol">)</a> <a id="13425" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="13428" class="Symbol">(λ</a> <a id="13431" class="Symbol">(</a><a id="13432" href="Ordinals.AdditionProperties.html#13432" class="Bound">x</a> <a id="13434" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13436" href="Ordinals.AdditionProperties.html#13436" class="Bound">l</a><a id="13437" class="Symbol">)</a> <a id="13439" class="Symbol">→</a> <a id="13441" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13448" class="Symbol">(</a><a id="13449" href="Ordinals.Type.html#5674" class="Function">least-is-minimal</a> <a id="13466" href="Ordinals.AdditionProperties.html#13370" class="Bound">α</a> <a id="13468" href="Ordinals.AdditionProperties.html#13372" class="Bound">a</a> <a id="13470" href="Ordinals.AdditionProperties.html#13374" class="Bound">a-is-least</a> <a id="13481" href="Ordinals.AdditionProperties.html#13432" class="Bound">x</a> <a id="13483" href="Ordinals.AdditionProperties.html#13436" class="Bound">l</a><a id="13484" class="Symbol">)))</a>
  <a id="13490" class="Symbol">(</a><a id="13491" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="13502" class="Symbol">(</a><a id="13503" href="Ordinals.AdditionProperties.html#13370" class="Bound">α</a> <a id="13505" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13507" href="Ordinals.AdditionProperties.html#13372" class="Bound">a</a><a id="13508" class="Symbol">))</a>

<a id="13512" class="Markup">\end{code}</a><a id="13522" class="Background">

Originally added 21st April 2022 by Martín Escardó.
Moved up here on 27th May 2024 by Tom de Jong.

</a><a id="13624" class="Markup">\begin{code}</a>

<a id="successor-lemma-left"></a><a id="13638" href="Ordinals.AdditionProperties.html#13638" class="Function">successor-lemma-left</a> <a id="13659" class="Symbol">:</a> <a id="13661" class="Symbol">(</a><a id="13662" href="Ordinals.AdditionProperties.html#13662" class="Bound">α</a> <a id="13664" class="Symbol">:</a> <a id="13666" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13674" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13675" class="Symbol">)</a> <a id="13677" class="Symbol">(</a><a id="13678" href="Ordinals.AdditionProperties.html#13678" class="Bound">x</a> <a id="13680" class="Symbol">:</a> <a id="13682" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13684" href="Ordinals.AdditionProperties.html#13662" class="Bound">α</a> <a id="13686" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13687" class="Symbol">)</a> <a id="13689" class="Symbol">→</a> <a id="13691" class="Symbol">((</a><a id="13693" href="Ordinals.AdditionProperties.html#13662" class="Bound">α</a> <a id="13695" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13698" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="13700" class="Symbol">)</a> <a id="13702" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13704" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13708" href="Ordinals.AdditionProperties.html#13678" class="Bound">x</a><a id="13709" class="Symbol">)</a> <a id="13711" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13713" href="Ordinals.AdditionProperties.html#13662" class="Bound">α</a>
<a id="13715" href="Ordinals.AdditionProperties.html#13638" class="Function">successor-lemma-left</a> <a id="13736" href="Ordinals.AdditionProperties.html#13736" class="Bound">α</a> <a id="13738" href="Ordinals.AdditionProperties.html#13738" class="Bound">x</a> <a id="13740" class="Symbol">=</a> <a id="13742" href="Ordinals.AdditionProperties.html#13863" class="Function">III</a>
   <a id="13749" class="Keyword">where</a>
    <a id="13759" href="Ordinals.AdditionProperties.html#13759" class="Function">I</a> <a id="13761" class="Symbol">:</a> <a id="13763" class="Symbol">(</a><a id="13764" href="Ordinals.AdditionProperties.html#13736" class="Bound">α</a> <a id="13766" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13768" href="Ordinals.AdditionProperties.html#13738" class="Bound">x</a><a id="13769" class="Symbol">)</a> <a id="13771" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13773" href="Ordinals.AdditionProperties.html#13736" class="Bound">α</a>
    <a id="13779" href="Ordinals.AdditionProperties.html#13759" class="Function">I</a> <a id="13781" class="Symbol">=</a> <a id="13783" href="Ordinals.OrdinalOfOrdinals.html#6093" class="Function">segment-⊴</a> <a id="13793" href="Ordinals.AdditionProperties.html#13736" class="Bound">α</a> <a id="13795" href="Ordinals.AdditionProperties.html#13738" class="Bound">x</a>

    <a id="13802" href="Ordinals.AdditionProperties.html#13802" class="Function">II</a> <a id="13805" class="Symbol">:</a> <a id="13807" class="Symbol">(</a><a id="13808" href="Ordinals.AdditionProperties.html#13736" class="Bound">α</a> <a id="13810" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13812" href="Ordinals.AdditionProperties.html#13738" class="Bound">x</a><a id="13813" class="Symbol">)</a> <a id="13815" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13817" class="Symbol">((</a><a id="13819" href="Ordinals.AdditionProperties.html#13736" class="Bound">α</a> <a id="13821" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13824" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="13826" class="Symbol">)</a> <a id="13828" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13830" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13834" href="Ordinals.AdditionProperties.html#13738" class="Bound">x</a><a id="13835" class="Symbol">)</a>
    <a id="13841" href="Ordinals.AdditionProperties.html#13802" class="Function">II</a> <a id="13844" class="Symbol">=</a> <a id="13846" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="13856" href="Ordinals.AdditionProperties.html#13738" class="Bound">x</a>

    <a id="13863" href="Ordinals.AdditionProperties.html#13863" class="Function">III</a> <a id="13867" class="Symbol">:</a> <a id="13869" class="Symbol">((</a><a id="13871" href="Ordinals.AdditionProperties.html#13736" class="Bound">α</a> <a id="13873" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13876" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="13878" class="Symbol">)</a> <a id="13880" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13882" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13886" href="Ordinals.AdditionProperties.html#13738" class="Bound">x</a><a id="13887" class="Symbol">)</a> <a id="13889" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13891" href="Ordinals.AdditionProperties.html#13736" class="Bound">α</a>
    <a id="13897" href="Ordinals.AdditionProperties.html#13863" class="Function">III</a> <a id="13901" class="Symbol">=</a> <a id="13903" href="MLTT.Id.html#734" class="Function">transport</a> <a id="13913" class="Symbol">(</a><a id="13914" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="13917" href="Ordinals.AdditionProperties.html#13736" class="Bound">α</a><a id="13918" class="Symbol">)</a> <a id="13920" href="Ordinals.AdditionProperties.html#13802" class="Function">II</a> <a id="13923" href="Ordinals.AdditionProperties.html#13759" class="Function">I</a>

<a id="successor-lemma-right"></a><a id="13926" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="13948" class="Symbol">:</a> <a id="13950" class="Symbol">(</a><a id="13951" href="Ordinals.AdditionProperties.html#13951" class="Bound">α</a> <a id="13953" class="Symbol">:</a> <a id="13955" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13963" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13964" class="Symbol">)</a> <a id="13966" class="Symbol">→</a> <a id="13968" class="Symbol">(</a><a id="13969" href="Ordinals.AdditionProperties.html#13951" class="Bound">α</a> <a id="13971" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13974" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="13976" class="Symbol">)</a> <a id="13978" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13980" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13984" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="13986" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13988" href="Ordinals.AdditionProperties.html#13951" class="Bound">α</a>
<a id="13990" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="14012" href="Ordinals.AdditionProperties.html#14012" class="Bound">α</a>  <a id="14015" class="Symbol">=</a> <a id="14017" href="Ordinals.AdditionProperties.html#14197" class="Function">III</a>
 <a id="14022" class="Keyword">where</a>
  <a id="14030" href="Ordinals.AdditionProperties.html#14030" class="Function">I</a> <a id="14032" class="Symbol">:</a> <a id="14034" class="Symbol">(</a><a id="14035" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14038" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14040" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14041" class="Symbol">)</a> <a id="14043" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14045" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
  <a id="14050" href="Ordinals.AdditionProperties.html#14030" class="Function">I</a> <a id="14052" class="Symbol">=</a> <a id="14054" class="Symbol">(λ</a> <a id="14057" href="Ordinals.AdditionProperties.html#14057" class="Bound">x</a> <a id="14059" class="Symbol">→</a> <a id="14061" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="14068" class="Symbol">(</a><a id="14069" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="14073" href="Ordinals.AdditionProperties.html#14057" class="Bound">x</a><a id="14074" class="Symbol">))</a> <a id="14077" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14079" class="Symbol">(λ</a> <a id="14082" href="Ordinals.AdditionProperties.html#14082" class="Bound">x</a> <a id="14084" class="Symbol">→</a> <a id="14086" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="14093" class="Symbol">(</a><a id="14094" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="14098" href="Ordinals.AdditionProperties.html#14082" class="Bound">x</a><a id="14099" class="Symbol">))</a> <a id="14102" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14104" class="Symbol">(λ</a> <a id="14107" href="Ordinals.AdditionProperties.html#14107" class="Bound">x</a> <a id="14109" class="Symbol">→</a> <a id="14111" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="14118" class="Symbol">(</a><a id="14119" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="14123" href="Ordinals.AdditionProperties.html#14107" class="Bound">x</a><a id="14124" class="Symbol">))</a>

  <a id="14130" href="Ordinals.AdditionProperties.html#14130" class="Function">II</a> <a id="14133" class="Symbol">:</a> <a id="14135" class="Symbol">(</a><a id="14136" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14139" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14141" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14142" class="Symbol">)</a> <a id="14144" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14146" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
  <a id="14151" href="Ordinals.AdditionProperties.html#14130" class="Function">II</a> <a id="14154" class="Symbol">=</a> <a id="14156" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="14166" class="Symbol">_</a> <a id="14168" class="Symbol">_</a> <a id="14170" href="Ordinals.AdditionProperties.html#14030" class="Function">I</a> <a id="14172" class="Symbol">(</a><a id="14173" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="14184" class="Symbol">(</a><a id="14185" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14188" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14190" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14191" class="Symbol">))</a>

  <a id="14197" href="Ordinals.AdditionProperties.html#14197" class="Function">III</a> <a id="14201" class="Symbol">:</a> <a id="14203" class="Symbol">(</a><a id="14204" href="Ordinals.AdditionProperties.html#14012" class="Bound">α</a> <a id="14206" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14209" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14211" class="Symbol">)</a> <a id="14213" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14215" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14219" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14221" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14223" href="Ordinals.AdditionProperties.html#14012" class="Bound">α</a>
  <a id="14227" href="Ordinals.AdditionProperties.html#14197" class="Function">III</a> <a id="14231" class="Symbol">=</a> <a id="14233" class="Symbol">(</a><a id="14234" href="Ordinals.AdditionProperties.html#14012" class="Bound">α</a> <a id="14236" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14239" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14241" class="Symbol">)</a> <a id="14243" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14245" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14249" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14251" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14254" class="Symbol">(</a><a id="14255" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="14266" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14267" class="Symbol">)</a><a id="14268" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="14271" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="14281" href="Ordinals.AdditionProperties.html#14012" class="Bound">α</a> <a id="14283" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14286" class="Symbol">(</a><a id="14287" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14290" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14292" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14293" class="Symbol">)</a>     <a id="14299" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14302" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14305" class="Symbol">(</a><a id="14306" href="Ordinals.AdditionProperties.html#14012" class="Bound">α</a> <a id="14308" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="14311" class="Symbol">)</a> <a id="14313" href="Ordinals.AdditionProperties.html#14130" class="Function">II</a> <a id="14316" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="14326" href="Ordinals.AdditionProperties.html#14012" class="Bound">α</a> <a id="14328" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14331" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>           <a id="14344" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14347" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="14364" href="Ordinals.AdditionProperties.html#14012" class="Bound">α</a> <a id="14366" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="14376" href="Ordinals.AdditionProperties.html#14012" class="Bound">α</a>                 <a id="14394" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="successor-increasing"></a><a id="14397" href="Ordinals.AdditionProperties.html#14397" class="Function">successor-increasing</a> <a id="14418" class="Symbol">:</a> <a id="14420" class="Symbol">(</a><a id="14421" href="Ordinals.AdditionProperties.html#14421" class="Bound">α</a> <a id="14423" class="Symbol">:</a> <a id="14425" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14433" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14434" class="Symbol">)</a> <a id="14436" class="Symbol">→</a> <a id="14438" href="Ordinals.AdditionProperties.html#14421" class="Bound">α</a> <a id="14440" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="14442" class="Symbol">(</a><a id="14443" href="Ordinals.AdditionProperties.html#14421" class="Bound">α</a> <a id="14445" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14448" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14450" class="Symbol">)</a>
<a id="14452" href="Ordinals.AdditionProperties.html#14397" class="Function">successor-increasing</a> <a id="14473" href="Ordinals.AdditionProperties.html#14473" class="Bound">α</a> <a id="14475" class="Symbol">=</a> <a id="14477" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14481" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14483" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14485" class="Symbol">((</a><a id="14487" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="14509" href="Ordinals.AdditionProperties.html#14473" class="Bound">α</a><a id="14510" class="Symbol">)</a><a id="14511" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14513" class="Symbol">)</a>

<a id="¬𝟙ₒ⊲𝟙ₒ"></a><a id="14516" href="Ordinals.AdditionProperties.html#14516" class="Function">¬𝟙ₒ⊲𝟙ₒ</a> <a id="14523" class="Symbol">:</a> <a id="14525" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="14527" class="Symbol">(</a><a id="14528" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14531" class="Symbol">{</a><a id="14532" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="14534" class="Symbol">}</a> <a id="14536" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="14538" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14540" class="Symbol">)</a>
<a id="14542" href="Ordinals.AdditionProperties.html#14516" class="Function">¬𝟙ₒ⊲𝟙ₒ</a> <a id="14549" class="Symbol">=</a> <a id="14551" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="14563" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="14567" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14570" class="Symbol">(</a><a id="14571" href="Ordinals.OrdinalOfOrdinals.html#11843" class="Function">⊲-is-well-founded</a> <a id="14589" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14591" class="Symbol">)</a>

<a id="𝟙ₒ⊲𝟚ₒ"></a><a id="14594" href="Ordinals.AdditionProperties.html#14594" class="Function">𝟙ₒ⊲𝟚ₒ</a> <a id="14600" class="Symbol">:</a> <a id="14602" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14605" class="Symbol">{</a><a id="14606" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="14608" class="Symbol">}</a> <a id="14610" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="14612" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a>
<a id="14615" href="Ordinals.AdditionProperties.html#14594" class="Function">𝟙ₒ⊲𝟚ₒ</a> <a id="14621" class="Symbol">=</a> <a id="14623" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14627" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14629" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14631" class="Symbol">((</a><a id="14633" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="14655" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14657" class="Symbol">)</a> <a id="14659" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14661" class="Symbol">)</a>

<a id="14664" class="Markup">\end{code}</a><a id="14674" class="Background">

Added on 24th May 2024 by Tom de Jong.

</a><a id="14716" class="Markup">\begin{code}</a>

<a id="upper-bound-of-successors-of-initial-segments"></a><a id="14730" href="Ordinals.AdditionProperties.html#14730" class="Function">upper-bound-of-successors-of-initial-segments</a> <a id="14776" class="Symbol">:</a>
 <a id="14779" class="Symbol">(</a><a id="14780" href="Ordinals.AdditionProperties.html#14780" class="Bound">α</a> <a id="14782" class="Symbol">:</a> <a id="14784" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14792" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14793" class="Symbol">)</a> <a id="14795" class="Symbol">(</a><a id="14796" href="Ordinals.AdditionProperties.html#14796" class="Bound">a</a> <a id="14798" class="Symbol">:</a> <a id="14800" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14802" href="Ordinals.AdditionProperties.html#14780" class="Bound">α</a> <a id="14804" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14805" class="Symbol">)</a> <a id="14807" class="Symbol">→</a> <a id="14809" class="Symbol">((</a><a id="14811" href="Ordinals.AdditionProperties.html#14780" class="Bound">α</a> <a id="14813" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14815" href="Ordinals.AdditionProperties.html#14796" class="Bound">a</a><a id="14816" class="Symbol">)</a> <a id="14818" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14821" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14823" class="Symbol">)</a> <a id="14825" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14827" href="Ordinals.AdditionProperties.html#14780" class="Bound">α</a>
<a id="14829" href="Ordinals.AdditionProperties.html#14730" class="Function">upper-bound-of-successors-of-initial-segments</a> <a id="14875" href="Ordinals.AdditionProperties.html#14875" class="Bound">α</a> <a id="14877" href="Ordinals.AdditionProperties.html#14877" class="Bound">a</a> <a id="14879" class="Symbol">=</a> <a id="14881" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="14886" class="Symbol">((</a><a id="14888" href="Ordinals.AdditionProperties.html#14875" class="Bound">α</a> <a id="14890" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14892" href="Ordinals.AdditionProperties.html#14877" class="Bound">a</a><a id="14893" class="Symbol">)</a> <a id="14895" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14898" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14900" class="Symbol">)</a> <a id="14902" href="Ordinals.AdditionProperties.html#14875" class="Bound">α</a> <a id="14904" href="Ordinals.AdditionProperties.html#14915" class="Function">I</a>
 <a id="14907" class="Keyword">where</a>
  <a id="14915" href="Ordinals.AdditionProperties.html#14915" class="Function">I</a> <a id="14917" class="Symbol">:</a> <a id="14919" class="Symbol">(</a><a id="14920" href="Ordinals.AdditionProperties.html#14920" class="Bound">x</a> <a id="14922" class="Symbol">:</a> <a id="14924" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14926" class="Symbol">(</a><a id="14927" href="Ordinals.AdditionProperties.html#14875" class="Bound">α</a> <a id="14929" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14931" href="Ordinals.AdditionProperties.html#14877" class="Bound">a</a><a id="14932" class="Symbol">)</a> <a id="14934" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14937" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14940" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14941" class="Symbol">)</a> <a id="14943" class="Symbol">→</a> <a id="14945" class="Symbol">(((</a><a id="14948" href="Ordinals.AdditionProperties.html#14875" class="Bound">α</a> <a id="14950" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14952" href="Ordinals.AdditionProperties.html#14877" class="Bound">a</a><a id="14953" class="Symbol">)</a> <a id="14955" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14958" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14960" class="Symbol">)</a> <a id="14962" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14964" href="Ordinals.AdditionProperties.html#14920" class="Bound">x</a><a id="14965" class="Symbol">)</a> <a id="14967" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="14969" href="Ordinals.AdditionProperties.html#14875" class="Bound">α</a>
  <a id="14973" href="Ordinals.AdditionProperties.html#14915" class="Function">I</a> <a id="14975" class="Symbol">(</a><a id="14976" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14980" class="Symbol">(</a><a id="14981" href="Ordinals.AdditionProperties.html#14981" class="Bound">b</a> <a id="14983" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14985" href="Ordinals.AdditionProperties.html#14985" class="Bound">l</a><a id="14986" class="Symbol">))</a> <a id="14989" class="Symbol">=</a> <a id="14991" href="Ordinals.AdditionProperties.html#14981" class="Bound">b</a> <a id="14993" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14995" class="Symbol">(((</a><a id="14998" href="Ordinals.AdditionProperties.html#14875" class="Bound">α</a> <a id="15000" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15002" href="Ordinals.AdditionProperties.html#14877" class="Bound">a</a><a id="15003" class="Symbol">)</a> <a id="15005" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15008" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="15010" class="Symbol">)</a> <a id="15012" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15014" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15018" class="Symbol">(</a><a id="15019" href="Ordinals.AdditionProperties.html#14981" class="Bound">b</a> <a id="15021" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15023" href="Ordinals.AdditionProperties.html#14985" class="Bound">l</a><a id="15024" class="Symbol">)</a> <a id="15026" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15029" href="Ordinals.AdditionProperties.html#15168" class="Function">e₁</a> <a id="15032" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                         <a id="15059" class="Symbol">(</a><a id="15060" href="Ordinals.AdditionProperties.html#14875" class="Bound">α</a> <a id="15062" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15064" href="Ordinals.AdditionProperties.html#14877" class="Bound">a</a><a id="15065" class="Symbol">)</a> <a id="15067" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15069" class="Symbol">(</a><a id="15070" href="Ordinals.AdditionProperties.html#14981" class="Bound">b</a> <a id="15072" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15074" href="Ordinals.AdditionProperties.html#14985" class="Bound">l</a><a id="15075" class="Symbol">)</a>             <a id="15089" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15092" href="Ordinals.AdditionProperties.html#15200" class="Function">e₂</a> <a id="15095" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                         <a id="15122" href="Ordinals.AdditionProperties.html#14875" class="Bound">α</a> <a id="15124" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15126" href="Ordinals.AdditionProperties.html#14981" class="Bound">b</a>                         <a id="15152" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="15153" class="Symbol">)</a>
   <a id="15158" class="Keyword">where</a>
    <a id="15168" href="Ordinals.AdditionProperties.html#15168" class="Function">e₁</a> <a id="15171" class="Symbol">=</a> <a id="15173" class="Symbol">(</a><a id="15174" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="15184" class="Symbol">(</a><a id="15185" href="Ordinals.AdditionProperties.html#14981" class="Bound">b</a> <a id="15187" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15189" href="Ordinals.AdditionProperties.html#14985" class="Bound">l</a><a id="15190" class="Symbol">))</a> <a id="15193" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
    <a id="15200" href="Ordinals.AdditionProperties.html#15200" class="Function">e₂</a> <a id="15203" class="Symbol">=</a> <a id="15205" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="15216" href="Ordinals.AdditionProperties.html#14875" class="Bound">α</a> <a id="15218" href="Ordinals.AdditionProperties.html#14877" class="Bound">a</a> <a id="15220" href="Ordinals.AdditionProperties.html#14981" class="Bound">b</a> <a id="15222" href="Ordinals.AdditionProperties.html#14985" class="Bound">l</a>
  <a id="15226" href="Ordinals.AdditionProperties.html#14915" class="Function">I</a> <a id="15228" class="Symbol">(</a><a id="15229" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15233" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15234" class="Symbol">)</a> <a id="15236" class="Symbol">=</a> <a id="15238" href="Ordinals.AdditionProperties.html#14877" class="Bound">a</a> <a id="15240" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15242" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="15264" class="Symbol">(</a><a id="15265" href="Ordinals.AdditionProperties.html#14875" class="Bound">α</a> <a id="15267" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15269" href="Ordinals.AdditionProperties.html#14877" class="Bound">a</a><a id="15270" class="Symbol">)</a>

<a id="15273" class="Markup">\end{code}</a><a id="15283" class="Background">

End of addition.

Classically, if α ≼ β then there is (a necessarily unique) γ with
α +ₒ γ ＝ β. But this not necessarily the case constructively. For
that purpose, we first characterize the order of subsingleton
ordinals.

</a><a id="15508" class="Markup">\begin{code}</a>

<a id="15522" class="Keyword">module</a> <a id="15529" href="Ordinals.AdditionProperties.html#15529" class="Module">_</a> <a id="15531" class="Symbol">{</a><a id="15532" href="Ordinals.AdditionProperties.html#15532" class="Bound">𝓤</a> <a id="15534" class="Symbol">:</a> <a id="15536" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="15544" class="Symbol">}</a>
         <a id="15555" class="Symbol">(</a><a id="15556" href="Ordinals.AdditionProperties.html#15556" class="Bound">P</a> <a id="15558" href="Ordinals.AdditionProperties.html#15558" class="Bound">Q</a> <a id="15560" class="Symbol">:</a> <a id="15562" href="Ordinals.AdditionProperties.html#15532" class="Bound">𝓤</a> <a id="15564" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15566" class="Symbol">)</a>
         <a id="15577" class="Symbol">(</a><a id="15578" href="Ordinals.AdditionProperties.html#15578" class="Bound">P-is-prop</a> <a id="15588" class="Symbol">:</a> <a id="15590" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="15598" href="Ordinals.AdditionProperties.html#15556" class="Bound">P</a><a id="15599" class="Symbol">)</a>
         <a id="15610" class="Symbol">(</a><a id="15611" href="Ordinals.AdditionProperties.html#15611" class="Bound">Q-is-prop</a> <a id="15621" class="Symbol">:</a> <a id="15623" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="15631" href="Ordinals.AdditionProperties.html#15558" class="Bound">Q</a><a id="15632" class="Symbol">)</a>
       <a id="15641" class="Keyword">where</a>

 <a id="15649" class="Keyword">private</a>
   <a id="15660" href="Ordinals.AdditionProperties.html#15660" class="Function">p</a> <a id="15662" href="Ordinals.AdditionProperties.html#15662" class="Function">q</a> <a id="15664" class="Symbol">:</a> <a id="15666" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15674" href="Ordinals.AdditionProperties.html#15532" class="Bound">𝓤</a>
   <a id="15679" href="Ordinals.AdditionProperties.html#15660" class="Function">p</a> <a id="15681" class="Symbol">=</a> <a id="15683" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="15696" href="Ordinals.AdditionProperties.html#15556" class="Bound">P</a> <a id="15698" href="Ordinals.AdditionProperties.html#15578" class="Bound">P-is-prop</a>
   <a id="15711" href="Ordinals.AdditionProperties.html#15662" class="Function">q</a> <a id="15713" class="Symbol">=</a> <a id="15715" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="15728" href="Ordinals.AdditionProperties.html#15558" class="Bound">Q</a> <a id="15730" href="Ordinals.AdditionProperties.html#15611" class="Bound">Q-is-prop</a>

 <a id="15742" href="Ordinals.AdditionProperties.html#15742" class="Function">fact₀</a> <a id="15748" class="Symbol">:</a> <a id="15750" href="Ordinals.AdditionProperties.html#15660" class="Function">p</a> <a id="15752" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="15754" href="Ordinals.AdditionProperties.html#15662" class="Function">q</a> <a id="15756" class="Symbol">→</a> <a id="15758" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="15760" href="Ordinals.AdditionProperties.html#15556" class="Bound">P</a> <a id="15762" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15764" href="Ordinals.AdditionProperties.html#15558" class="Bound">Q</a>
 <a id="15767" href="Ordinals.AdditionProperties.html#15742" class="Function">fact₀</a> <a id="15773" class="Symbol">(</a><a id="15774" href="Ordinals.AdditionProperties.html#15774" class="Bound">y</a> <a id="15776" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15778" href="Ordinals.AdditionProperties.html#15778" class="Bound">r</a><a id="15779" class="Symbol">)</a> <a id="15781" class="Symbol">=</a> <a id="15783" href="Ordinals.AdditionProperties.html#15836" class="Function">u</a> <a id="15785" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15787" href="Ordinals.AdditionProperties.html#15774" class="Bound">y</a>
  <a id="15791" class="Keyword">where</a>
   <a id="15800" href="Ordinals.AdditionProperties.html#15800" class="Function">s</a> <a id="15802" class="Symbol">:</a> <a id="15804" href="Ordinals.AdditionProperties.html#15556" class="Bound">P</a> <a id="15806" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15808" class="Symbol">(</a><a id="15809" href="Ordinals.AdditionProperties.html#15558" class="Bound">Q</a> <a id="15811" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15813" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="15814" class="Symbol">)</a>
   <a id="15819" href="Ordinals.AdditionProperties.html#15800" class="Function">s</a> <a id="15821" class="Symbol">=</a> <a id="15823" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15826" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="15830" href="Ordinals.AdditionProperties.html#15778" class="Bound">r</a>

   <a id="15836" href="Ordinals.AdditionProperties.html#15836" class="Function">u</a> <a id="15838" class="Symbol">:</a> <a id="15840" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="15842" href="Ordinals.AdditionProperties.html#15556" class="Bound">P</a>
   <a id="15847" href="Ordinals.AdditionProperties.html#15836" class="Function">u</a> <a id="15849" href="Ordinals.AdditionProperties.html#15849" class="Bound">p</a> <a id="15851" class="Symbol">=</a> <a id="15853" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="15860" class="Symbol">(</a><a id="15861" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15865" class="Symbol">(</a><a id="15866" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="15868" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="15875" href="Ordinals.AdditionProperties.html#15556" class="Bound">P</a> <a id="15877" class="Symbol">(</a><a id="15878" href="Ordinals.AdditionProperties.html#15558" class="Bound">Q</a> <a id="15880" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15882" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="15883" class="Symbol">)</a> <a id="15885" href="Ordinals.AdditionProperties.html#15800" class="Function">s</a> <a id="15887" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="15889" href="Ordinals.AdditionProperties.html#15849" class="Bound">p</a><a id="15890" class="Symbol">))</a>

 <a id="15895" href="Ordinals.AdditionProperties.html#15895" class="Function">fact₀-converse</a> <a id="15910" class="Symbol">:</a> <a id="15912" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="15914" href="Ordinals.AdditionProperties.html#15556" class="Bound">P</a> <a id="15916" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15918" href="Ordinals.AdditionProperties.html#15558" class="Bound">Q</a> <a id="15920" class="Symbol">→</a> <a id="15922" href="Ordinals.AdditionProperties.html#15660" class="Function">p</a> <a id="15924" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="15926" href="Ordinals.AdditionProperties.html#15662" class="Function">q</a>
 <a id="15929" href="Ordinals.AdditionProperties.html#15895" class="Function">fact₀-converse</a> <a id="15944" class="Symbol">(</a><a id="15945" href="Ordinals.AdditionProperties.html#15945" class="Bound">u</a> <a id="15947" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15949" href="Ordinals.AdditionProperties.html#15949" class="Bound">y</a><a id="15950" class="Symbol">)</a> <a id="15952" class="Symbol">=</a> <a id="15954" class="Symbol">(</a><a id="15955" href="Ordinals.AdditionProperties.html#15949" class="Bound">y</a> <a id="15957" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15959" href="Ordinals.AdditionProperties.html#16128" class="Function">g</a><a id="15960" class="Symbol">)</a>
  <a id="15964" class="Keyword">where</a>
   <a id="15973" href="Ordinals.AdditionProperties.html#15973" class="Function">r</a> <a id="15975" class="Symbol">:</a> <a id="15977" href="Ordinals.AdditionProperties.html#15556" class="Bound">P</a> <a id="15979" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15981" href="Ordinals.AdditionProperties.html#15558" class="Bound">Q</a> <a id="15983" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15985" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
   <a id="15990" href="Ordinals.AdditionProperties.html#15973" class="Function">r</a> <a id="15992" class="Symbol">=</a> <a id="15994" href="UF.Univalence.html#11165" class="Function">univalence-gives-propext</a> <a id="16019" class="Symbol">(</a><a id="16020" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a> <a id="16023" href="Ordinals.AdditionProperties.html#15532" class="Bound">𝓤</a><a id="16024" class="Symbol">)</a>
        <a id="16034" href="Ordinals.AdditionProperties.html#15578" class="Bound">P-is-prop</a>
        <a id="16052" href="UF.Subsingletons.html#4638" class="Function">×-𝟘-is-prop</a>
        <a id="16072" class="Symbol">(λ</a> <a id="16075" href="Ordinals.AdditionProperties.html#16075" class="Bound">p</a> <a id="16077" class="Symbol">→</a> <a id="16079" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16086" class="Symbol">(</a><a id="16087" href="Ordinals.AdditionProperties.html#15945" class="Bound">u</a> <a id="16089" href="Ordinals.AdditionProperties.html#16075" class="Bound">p</a><a id="16090" class="Symbol">))</a>
        <a id="16101" class="Symbol">(λ</a> <a id="16104" class="Symbol">(</a><a id="16105" href="Ordinals.AdditionProperties.html#16105" class="Bound">q</a> <a id="16107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16109" href="Ordinals.AdditionProperties.html#16109" class="Bound">z</a><a id="16110" class="Symbol">)</a> <a id="16112" class="Symbol">→</a> <a id="16114" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16121" href="Ordinals.AdditionProperties.html#16109" class="Bound">z</a><a id="16122" class="Symbol">)</a>

   <a id="16128" href="Ordinals.AdditionProperties.html#16128" class="Function">g</a> <a id="16130" class="Symbol">:</a> <a id="16132" href="Ordinals.AdditionProperties.html#15660" class="Function">p</a> <a id="16134" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16136" class="Symbol">(</a><a id="16137" href="Ordinals.AdditionProperties.html#15662" class="Function">q</a> <a id="16139" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16141" href="Ordinals.AdditionProperties.html#15949" class="Bound">y</a><a id="16142" class="Symbol">)</a>
   <a id="16147" href="Ordinals.AdditionProperties.html#16128" class="Function">g</a> <a id="16149" class="Symbol">=</a> <a id="16151" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="16158" class="Symbol">(</a><a id="16159" href="Ordinals.AdditionProperties.html#15973" class="Function">r</a> <a id="16161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
       <a id="16170" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="16177" class="Symbol">(</a><a id="16178" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="16186" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="16190" class="Symbol">(λ</a> <a id="16193" class="Symbol">(</a><a id="16194" href="Ordinals.AdditionProperties.html#16194" class="Bound">y</a> <a id="16196" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16198" href="Ordinals.AdditionProperties.html#16198" class="Bound">z</a><a id="16199" class="Symbol">)</a> <a id="16201" class="Symbol">→</a> <a id="16203" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16210" href="Ordinals.AdditionProperties.html#16198" class="Bound">z</a><a id="16211" class="Symbol">)</a> <a id="16213" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
               <a id="16230" href="Ordinals.Notions.html#8895" class="Function">being-well-order-is-prop</a> <a id="16255" class="Symbol">(</a><a id="16256" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="16273" class="Symbol">(</a><a id="16274" href="Ordinals.AdditionProperties.html#15662" class="Function">q</a> <a id="16276" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16278" href="Ordinals.AdditionProperties.html#15949" class="Bound">y</a><a id="16279" class="Symbol">))</a> <a id="16282" href="Ordinals.AdditionProperties.html#543" class="Function">fe</a> <a id="16285" class="Symbol">_</a> <a id="16287" class="Symbol">_))</a>

 <a id="16293" href="Ordinals.AdditionProperties.html#16293" class="Function">fact₁</a> <a id="16299" class="Symbol">:</a> <a id="16301" href="Ordinals.AdditionProperties.html#15660" class="Function">p</a> <a id="16303" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="16305" href="Ordinals.AdditionProperties.html#15662" class="Function">q</a> <a id="16307" class="Symbol">→</a> <a id="16309" class="Symbol">(</a><a id="16310" href="Ordinals.AdditionProperties.html#15556" class="Bound">P</a> <a id="16312" class="Symbol">→</a> <a id="16314" href="Ordinals.AdditionProperties.html#15558" class="Bound">Q</a><a id="16315" class="Symbol">)</a>
 <a id="16318" href="Ordinals.AdditionProperties.html#16293" class="Function">fact₁</a> <a id="16324" href="Ordinals.AdditionProperties.html#16324" class="Bound">l</a> <a id="16326" href="Ordinals.AdditionProperties.html#16326" class="Bound">x</a> <a id="16328" class="Symbol">=</a> <a id="16330" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16334" class="Symbol">(</a><a id="16335" href="Ordinals.OrdinalOfOrdinals.html#16535" class="Function">from-≼</a> <a id="16342" class="Symbol">{</a><a id="16343" href="Ordinals.AdditionProperties.html#15532" class="Bound">𝓤</a><a id="16344" class="Symbol">}</a> <a id="16346" class="Symbol">{</a><a id="16347" href="Ordinals.AdditionProperties.html#15660" class="Function">p</a><a id="16348" class="Symbol">}</a> <a id="16350" class="Symbol">{</a><a id="16351" href="Ordinals.AdditionProperties.html#15662" class="Function">q</a><a id="16352" class="Symbol">}</a> <a id="16354" href="Ordinals.AdditionProperties.html#16324" class="Bound">l</a> <a id="16356" href="Ordinals.AdditionProperties.html#16326" class="Bound">x</a><a id="16357" class="Symbol">)</a>

 <a id="16361" href="Ordinals.AdditionProperties.html#16361" class="Function">fact₁-converse</a> <a id="16376" class="Symbol">:</a> <a id="16378" class="Symbol">(</a><a id="16379" href="Ordinals.AdditionProperties.html#15556" class="Bound">P</a> <a id="16381" class="Symbol">→</a> <a id="16383" href="Ordinals.AdditionProperties.html#15558" class="Bound">Q</a><a id="16384" class="Symbol">)</a> <a id="16386" class="Symbol">→</a> <a id="16388" href="Ordinals.AdditionProperties.html#15660" class="Function">p</a> <a id="16390" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="16392" href="Ordinals.AdditionProperties.html#15662" class="Function">q</a>
 <a id="16395" href="Ordinals.AdditionProperties.html#16361" class="Function">fact₁-converse</a> <a id="16410" href="Ordinals.AdditionProperties.html#16410" class="Bound">f</a> <a id="16412" class="Symbol">=</a> <a id="16414" href="Ordinals.OrdinalOfOrdinals.html#16341" class="Function">to-≼</a> <a id="16419" class="Symbol">{</a><a id="16420" href="Ordinals.AdditionProperties.html#15532" class="Bound">𝓤</a><a id="16421" class="Symbol">}</a> <a id="16423" class="Symbol">{</a><a id="16424" href="Ordinals.AdditionProperties.html#15660" class="Function">p</a><a id="16425" class="Symbol">}</a> <a id="16427" class="Symbol">{</a><a id="16428" href="Ordinals.AdditionProperties.html#15662" class="Function">q</a><a id="16429" class="Symbol">}</a> <a id="16431" href="Ordinals.AdditionProperties.html#16607" class="Function">ϕ</a>
  <a id="16435" class="Keyword">where</a>
   <a id="16444" href="Ordinals.AdditionProperties.html#16444" class="Function">r</a> <a id="16446" class="Symbol">:</a> <a id="16448" href="Ordinals.AdditionProperties.html#15556" class="Bound">P</a> <a id="16450" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16452" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="16454" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16456" href="Ordinals.AdditionProperties.html#15558" class="Bound">Q</a> <a id="16458" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16460" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
   <a id="16465" href="Ordinals.AdditionProperties.html#16444" class="Function">r</a> <a id="16467" class="Symbol">=</a> <a id="16469" href="UF.Univalence.html#11165" class="Function">univalence-gives-propext</a> <a id="16494" class="Symbol">(</a><a id="16495" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a> <a id="16498" href="Ordinals.AdditionProperties.html#15532" class="Bound">𝓤</a><a id="16499" class="Symbol">)</a>
        <a id="16509" href="UF.Subsingletons.html#4638" class="Function">×-𝟘-is-prop</a>
        <a id="16529" href="UF.Subsingletons.html#4638" class="Function">×-𝟘-is-prop</a>
        <a id="16549" class="Symbol">(λ</a> <a id="16552" class="Symbol">(</a><a id="16553" href="Ordinals.AdditionProperties.html#16553" class="Bound">p</a> <a id="16555" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16557" href="Ordinals.AdditionProperties.html#16557" class="Bound">z</a><a id="16558" class="Symbol">)</a> <a id="16560" class="Symbol">→</a> <a id="16562" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16569" href="Ordinals.AdditionProperties.html#16557" class="Bound">z</a><a id="16570" class="Symbol">)</a>
        <a id="16580" class="Symbol">(λ</a> <a id="16583" class="Symbol">(</a><a id="16584" href="Ordinals.AdditionProperties.html#16584" class="Bound">q</a> <a id="16586" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16588" href="Ordinals.AdditionProperties.html#16588" class="Bound">z</a><a id="16589" class="Symbol">)</a> <a id="16591" class="Symbol">→</a> <a id="16593" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16600" href="Ordinals.AdditionProperties.html#16588" class="Bound">z</a><a id="16601" class="Symbol">)</a>

   <a id="16607" href="Ordinals.AdditionProperties.html#16607" class="Function">ϕ</a> <a id="16609" class="Symbol">:</a> <a id="16611" class="Symbol">(</a><a id="16612" href="Ordinals.AdditionProperties.html#16612" class="Bound">x</a> <a id="16614" class="Symbol">:</a> <a id="16616" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16618" href="Ordinals.AdditionProperties.html#15660" class="Function">p</a> <a id="16620" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="16621" class="Symbol">)</a> <a id="16623" class="Symbol">→</a> <a id="16625" class="Symbol">(</a><a id="16626" href="Ordinals.AdditionProperties.html#15660" class="Function">p</a> <a id="16628" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16630" href="Ordinals.AdditionProperties.html#16612" class="Bound">x</a><a id="16631" class="Symbol">)</a> <a id="16633" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="16635" href="Ordinals.AdditionProperties.html#15662" class="Function">q</a>
   <a id="16640" href="Ordinals.AdditionProperties.html#16607" class="Function">ϕ</a> <a id="16642" href="Ordinals.AdditionProperties.html#16642" class="Bound">x</a> <a id="16644" class="Symbol">=</a> <a id="16646" href="Ordinals.AdditionProperties.html#16410" class="Bound">f</a> <a id="16648" href="Ordinals.AdditionProperties.html#16642" class="Bound">x</a> <a id="16650" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16652" href="Ordinals.AdditionProperties.html#16669" class="Function">s</a>
    <a id="16658" class="Keyword">where</a>
     <a id="16669" href="Ordinals.AdditionProperties.html#16669" class="Function">s</a> <a id="16671" class="Symbol">:</a> <a id="16673" class="Symbol">((</a><a id="16675" href="Ordinals.AdditionProperties.html#15556" class="Bound">P</a> <a id="16677" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16679" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="16680" class="Symbol">)</a> <a id="16682" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16684" class="Symbol">(λ</a> <a id="16687" href="Ordinals.AdditionProperties.html#16687" class="Bound">x</a> <a id="16689" href="Ordinals.AdditionProperties.html#16689" class="Bound">x&#39;</a> <a id="16692" class="Symbol">→</a> <a id="16694" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="16695" class="Symbol">)</a> <a id="16697" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16699" class="Symbol">_)</a> <a id="16702" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16704" class="Symbol">((</a><a id="16706" href="Ordinals.AdditionProperties.html#15558" class="Bound">Q</a> <a id="16708" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16710" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="16711" class="Symbol">)</a> <a id="16713" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16715" class="Symbol">(λ</a> <a id="16718" href="Ordinals.AdditionProperties.html#16718" class="Bound">y</a> <a id="16720" href="Ordinals.AdditionProperties.html#16720" class="Bound">y&#39;</a> <a id="16723" class="Symbol">→</a> <a id="16725" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="16726" class="Symbol">)</a> <a id="16728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16730" class="Symbol">_)</a>
     <a id="16738" href="Ordinals.AdditionProperties.html#16669" class="Function">s</a> <a id="16740" class="Symbol">=</a> <a id="16742" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="16749" class="Symbol">(</a><a id="16750" href="Ordinals.AdditionProperties.html#16444" class="Function">r</a> <a id="16752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
         <a id="16763" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="16770" class="Symbol">(</a><a id="16771" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="16779" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="16783" class="Symbol">(λ</a> <a id="16786" href="Ordinals.AdditionProperties.html#16786" class="Bound">z</a> <a id="16788" class="Symbol">→</a> <a id="16790" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16797" class="Symbol">(</a><a id="16798" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16802" href="Ordinals.AdditionProperties.html#16786" class="Bound">z</a><a id="16803" class="Symbol">))</a> <a id="16806" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                 <a id="16825" href="Ordinals.Notions.html#8895" class="Function">being-well-order-is-prop</a> <a id="16850" class="Symbol">(</a><a id="16851" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="16868" class="Symbol">(</a><a id="16869" href="Ordinals.AdditionProperties.html#15662" class="Function">q</a> <a id="16871" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16873" href="Ordinals.AdditionProperties.html#16410" class="Bound">f</a> <a id="16875" href="Ordinals.AdditionProperties.html#16642" class="Bound">x</a><a id="16876" class="Symbol">))</a> <a id="16879" href="Ordinals.AdditionProperties.html#543" class="Function">fe</a> <a id="16882" class="Symbol">_</a> <a id="16884" class="Symbol">_))</a>
<a id="16888" class="Markup">\end{code}</a><a id="16898" class="Background">

The existence of ordinal subtraction implies excluded middle.

</a><a id="16963" class="Markup">\begin{code}</a>

<a id="existence-of-subtraction"></a><a id="16977" href="Ordinals.AdditionProperties.html#16977" class="Function">existence-of-subtraction</a> <a id="17002" class="Symbol">:</a> <a id="17004" class="Symbol">(</a><a id="17005" href="Ordinals.AdditionProperties.html#17005" class="Bound">𝓤</a> <a id="17007" class="Symbol">:</a> <a id="17009" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="17017" class="Symbol">)</a> <a id="17019" class="Symbol">→</a> <a id="17021" href="Ordinals.AdditionProperties.html#17005" class="Bound">𝓤</a> <a id="17023" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="17025" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="17027" href="Ordinals.AdditionProperties.html#16977" class="Function">existence-of-subtraction</a> <a id="17052" href="Ordinals.AdditionProperties.html#17052" class="Bound">𝓤</a> <a id="17054" class="Symbol">=</a> <a id="17056" class="Symbol">(</a><a id="17057" href="Ordinals.AdditionProperties.html#17057" class="Bound">α</a> <a id="17059" href="Ordinals.AdditionProperties.html#17059" class="Bound">β</a> <a id="17061" class="Symbol">:</a> <a id="17063" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17071" href="Ordinals.AdditionProperties.html#17052" class="Bound">𝓤</a><a id="17072" class="Symbol">)</a>
                           <a id="17101" class="Symbol">→</a> <a id="17103" href="Ordinals.AdditionProperties.html#17057" class="Bound">α</a> <a id="17105" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="17107" href="Ordinals.AdditionProperties.html#17059" class="Bound">β</a>
                           <a id="17136" class="Symbol">→</a> <a id="17138" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17140" href="Ordinals.AdditionProperties.html#17140" class="Bound">γ</a> <a id="17142" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17144" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17152" href="Ordinals.AdditionProperties.html#17052" class="Bound">𝓤</a> <a id="17154" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17156" href="Ordinals.AdditionProperties.html#17057" class="Bound">α</a> <a id="17158" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17161" href="Ordinals.AdditionProperties.html#17140" class="Bound">γ</a> <a id="17163" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17165" href="Ordinals.AdditionProperties.html#17059" class="Bound">β</a>

<a id="existence-of-subtraction-is-prop"></a><a id="17168" href="Ordinals.AdditionProperties.html#17168" class="Function">existence-of-subtraction-is-prop</a> <a id="17201" class="Symbol">:</a> <a id="17203" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="17211" class="Symbol">(</a><a id="17212" href="Ordinals.AdditionProperties.html#16977" class="Function">existence-of-subtraction</a> <a id="17237" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17238" class="Symbol">)</a>
<a id="17240" href="Ordinals.AdditionProperties.html#17168" class="Function">existence-of-subtraction-is-prop</a> <a id="17273" class="Symbol">=</a> <a id="17275" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="17286" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a>
                                    <a id="17326" class="Symbol">(λ</a> <a id="17329" href="Ordinals.AdditionProperties.html#17329" class="Bound">α</a> <a id="17331" href="Ordinals.AdditionProperties.html#17331" class="Bound">β</a> <a id="17333" href="Ordinals.AdditionProperties.html#17333" class="Bound">l</a> <a id="17335" class="Symbol">→</a> <a id="17337" href="Ordinals.AdditionProperties.html#11275" class="Function">left-+ₒ-is-embedding</a> <a id="17358" href="Ordinals.AdditionProperties.html#17329" class="Bound">α</a> <a id="17360" href="Ordinals.AdditionProperties.html#17331" class="Bound">β</a><a id="17361" class="Symbol">)</a>

<a id="ordinal-subtraction-gives-excluded-middle"></a><a id="17364" href="Ordinals.AdditionProperties.html#17364" class="Function">ordinal-subtraction-gives-excluded-middle</a> <a id="17406" class="Symbol">:</a> <a id="17408" href="Ordinals.AdditionProperties.html#16977" class="Function">existence-of-subtraction</a> <a id="17433" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17435" class="Symbol">→</a> <a id="17437" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="17440" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="17442" href="Ordinals.AdditionProperties.html#17364" class="Function">ordinal-subtraction-gives-excluded-middle</a> <a id="17484" class="Symbol">{</a><a id="17485" href="Ordinals.AdditionProperties.html#17485" class="Bound">𝓤</a><a id="17486" class="Symbol">}</a> <a id="17488" href="Ordinals.AdditionProperties.html#17488" class="Bound">ϕ</a> <a id="17490" href="Ordinals.AdditionProperties.html#17490" class="Bound">P</a> <a id="17492" href="Ordinals.AdditionProperties.html#17492" class="Bound">P-is-prop</a> <a id="17502" class="Symbol">=</a> <a id="17504" href="Ordinals.AdditionProperties.html#18076" class="Function">g</a>
 <a id="17507" class="Keyword">where</a>
  <a id="17515" href="Ordinals.AdditionProperties.html#17515" class="Function">α</a> <a id="17517" class="Symbol">=</a> <a id="17519" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="17532" href="Ordinals.AdditionProperties.html#17490" class="Bound">P</a> <a id="17534" href="Ordinals.AdditionProperties.html#17492" class="Bound">P-is-prop</a>
  <a id="17546" href="Ordinals.AdditionProperties.html#17546" class="Function">β</a> <a id="17548" class="Symbol">=</a> <a id="17550" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="17563" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="17565" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>
  <a id="17577" href="Ordinals.AdditionProperties.html#17577" class="Function">σ</a> <a id="17579" class="Symbol">=</a> <a id="17581" href="Ordinals.AdditionProperties.html#17488" class="Bound">ϕ</a> <a id="17583" href="Ordinals.AdditionProperties.html#17515" class="Function">α</a> <a id="17585" href="Ordinals.AdditionProperties.html#17546" class="Function">β</a> <a id="17587" class="Symbol">(</a><a id="17588" href="Ordinals.AdditionProperties.html#16361" class="Function">fact₁-converse</a> <a id="17603" class="Symbol">{</a><a id="17604" href="Ordinals.AdditionProperties.html#17485" class="Bound">𝓤</a><a id="17605" class="Symbol">}</a> <a id="17607" href="Ordinals.AdditionProperties.html#17490" class="Bound">P</a> <a id="17609" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="17611" href="Ordinals.AdditionProperties.html#17492" class="Bound">P-is-prop</a> <a id="17621" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="17631" class="Symbol">(λ</a> <a id="17634" href="Ordinals.AdditionProperties.html#17634" class="Bound">_</a> <a id="17636" class="Symbol">→</a> <a id="17638" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="17639" class="Symbol">))</a>

  <a id="17645" href="Ordinals.AdditionProperties.html#17645" class="Function">γ</a> <a id="17647" class="Symbol">:</a> <a id="17649" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17657" href="Ordinals.AdditionProperties.html#17485" class="Bound">𝓤</a>
  <a id="17661" href="Ordinals.AdditionProperties.html#17645" class="Function">γ</a> <a id="17663" class="Symbol">=</a> <a id="17665" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17669" href="Ordinals.AdditionProperties.html#17577" class="Function">σ</a>

  <a id="17674" href="Ordinals.AdditionProperties.html#17674" class="Function">r</a> <a id="17676" class="Symbol">:</a> <a id="17678" href="Ordinals.AdditionProperties.html#17515" class="Function">α</a> <a id="17680" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17683" href="Ordinals.AdditionProperties.html#17645" class="Function">γ</a> <a id="17685" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17687" href="Ordinals.AdditionProperties.html#17546" class="Function">β</a>
  <a id="17691" href="Ordinals.AdditionProperties.html#17674" class="Function">r</a> <a id="17693" class="Symbol">=</a> <a id="17695" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17699" href="Ordinals.AdditionProperties.html#17577" class="Function">σ</a>

  <a id="17704" href="Ordinals.AdditionProperties.html#17704" class="Function">s</a> <a id="17706" class="Symbol">:</a> <a id="17708" href="Ordinals.AdditionProperties.html#17490" class="Bound">P</a> <a id="17710" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="17712" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17714" href="Ordinals.AdditionProperties.html#17645" class="Function">γ</a> <a id="17716" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="17718" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17720" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="17724" href="Ordinals.AdditionProperties.html#17704" class="Function">s</a> <a id="17726" class="Symbol">=</a> <a id="17728" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17731" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="17735" href="Ordinals.AdditionProperties.html#17674" class="Function">r</a>

  <a id="17740" href="Ordinals.AdditionProperties.html#17740" class="Function">t</a> <a id="17742" class="Symbol">:</a> <a id="17744" href="Ordinals.AdditionProperties.html#17490" class="Bound">P</a> <a id="17746" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="17748" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17750" href="Ordinals.AdditionProperties.html#17645" class="Function">γ</a> <a id="17752" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="17756" href="Ordinals.AdditionProperties.html#17740" class="Function">t</a> <a id="17758" class="Symbol">=</a> <a id="17760" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="17768" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="17770" class="Symbol">(</a><a id="17771" href="Ordinals.AdditionProperties.html#17490" class="Bound">P</a> <a id="17773" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="17775" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17777" href="Ordinals.AdditionProperties.html#17645" class="Function">γ</a> <a id="17779" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="17780" class="Symbol">)</a> <a id="17782" class="Symbol">(</a><a id="17783" href="Ordinals.AdditionProperties.html#17704" class="Function">s</a> <a id="17785" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="17787" class="Symbol">)</a> <a id="17789" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="17794" href="Ordinals.AdditionProperties.html#17794" class="Function">f</a> <a id="17796" class="Symbol">:</a> <a id="17798" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17800" href="Ordinals.AdditionProperties.html#17645" class="Function">γ</a> <a id="17802" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="17804" class="Symbol">→</a> <a id="17806" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="17808" href="Ordinals.AdditionProperties.html#17490" class="Bound">P</a>
  <a id="17812" href="Ordinals.AdditionProperties.html#17794" class="Function">f</a> <a id="17814" href="Ordinals.AdditionProperties.html#17814" class="Bound">c</a> <a id="17816" href="Ordinals.AdditionProperties.html#17816" class="Bound">p</a> <a id="17818" class="Symbol">=</a> <a id="17820" href="Ordinals.AdditionProperties.html#18051" class="Function">z</a>
   <a id="17825" class="Keyword">where</a>
    <a id="17835" href="Ordinals.AdditionProperties.html#17835" class="Function">A</a> <a id="17837" class="Symbol">:</a> <a id="17839" href="Ordinals.AdditionProperties.html#17485" class="Bound">𝓤</a> <a id="17841" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17843" class="Symbol">→</a> <a id="17845" href="Ordinals.AdditionProperties.html#17485" class="Bound">𝓤</a> <a id="17847" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="17853" href="Ordinals.AdditionProperties.html#17835" class="Function">A</a> <a id="17855" href="Ordinals.AdditionProperties.html#17855" class="Bound">X</a> <a id="17857" class="Symbol">=</a> <a id="17859" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17861" href="Ordinals.AdditionProperties.html#17861" class="Bound">x</a> <a id="17863" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17865" href="Ordinals.AdditionProperties.html#17855" class="Bound">X</a> <a id="17867" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17869" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17871" href="Ordinals.AdditionProperties.html#17871" class="Bound">y</a> <a id="17873" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17875" href="Ordinals.AdditionProperties.html#17855" class="Bound">X</a> <a id="17877" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17879" href="Ordinals.AdditionProperties.html#17861" class="Bound">x</a> <a id="17881" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="17883" href="Ordinals.AdditionProperties.html#17871" class="Bound">y</a>

    <a id="17890" href="Ordinals.AdditionProperties.html#17890" class="Function">u</a> <a id="17892" class="Symbol">:</a> <a id="17894" href="Ordinals.AdditionProperties.html#17835" class="Function">A</a> <a id="17896" class="Symbol">(</a><a id="17897" href="Ordinals.AdditionProperties.html#17490" class="Bound">P</a> <a id="17899" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="17901" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17903" href="Ordinals.AdditionProperties.html#17645" class="Function">γ</a> <a id="17905" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="17906" class="Symbol">)</a>
    <a id="17912" href="Ordinals.AdditionProperties.html#17890" class="Function">u</a> <a id="17914" class="Symbol">=</a> <a id="17916" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17920" href="Ordinals.AdditionProperties.html#17816" class="Bound">p</a> <a id="17922" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17924" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17928" href="Ordinals.AdditionProperties.html#17814" class="Bound">c</a> <a id="17930" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17932" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a>

    <a id="17947" href="Ordinals.AdditionProperties.html#17947" class="Function">v</a> <a id="17949" class="Symbol">:</a> <a id="17951" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="17953" href="Ordinals.AdditionProperties.html#17835" class="Function">A</a> <a id="17955" href="MLTT.Unit.html#129" class="Record">𝟙</a>
    <a id="17961" href="Ordinals.AdditionProperties.html#17947" class="Function">v</a> <a id="17963" class="Symbol">(</a><a id="17964" href="Ordinals.AdditionProperties.html#17964" class="Bound">x</a> <a id="17966" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17968" href="Ordinals.AdditionProperties.html#17968" class="Bound">y</a> <a id="17970" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17972" href="Ordinals.AdditionProperties.html#17972" class="Bound">d</a><a id="17973" class="Symbol">)</a> <a id="17975" class="Symbol">=</a> <a id="17977" href="Ordinals.AdditionProperties.html#17972" class="Bound">d</a> <a id="17979" class="Symbol">(</a><a id="17980" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="17990" href="Ordinals.AdditionProperties.html#17964" class="Bound">x</a> <a id="17992" href="Ordinals.AdditionProperties.html#17968" class="Bound">y</a><a id="17993" class="Symbol">)</a>

    <a id="18000" href="Ordinals.AdditionProperties.html#18000" class="Function">w</a> <a id="18002" class="Symbol">:</a> <a id="18004" href="Ordinals.AdditionProperties.html#17835" class="Function">A</a> <a id="18006" class="Symbol">(</a><a id="18007" href="Ordinals.AdditionProperties.html#17490" class="Bound">P</a> <a id="18009" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="18011" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18013" href="Ordinals.AdditionProperties.html#17645" class="Function">γ</a> <a id="18015" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18016" class="Symbol">)</a> <a id="18018" class="Symbol">→</a> <a id="18020" href="Ordinals.AdditionProperties.html#17835" class="Function">A</a> <a id="18022" href="MLTT.Unit.html#129" class="Record">𝟙</a>
    <a id="18028" href="Ordinals.AdditionProperties.html#18000" class="Function">w</a> <a id="18030" class="Symbol">=</a> <a id="18032" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18042" href="Ordinals.AdditionProperties.html#17835" class="Function">A</a> <a id="18044" href="Ordinals.AdditionProperties.html#17704" class="Function">s</a>

    <a id="18051" href="Ordinals.AdditionProperties.html#18051" class="Function">z</a> <a id="18053" class="Symbol">:</a> <a id="18055" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
    <a id="18061" href="Ordinals.AdditionProperties.html#18051" class="Function">z</a> <a id="18063" class="Symbol">=</a> <a id="18065" href="Ordinals.AdditionProperties.html#17947" class="Function">v</a> <a id="18067" class="Symbol">(</a><a id="18068" href="Ordinals.AdditionProperties.html#18000" class="Function">w</a> <a id="18070" href="Ordinals.AdditionProperties.html#17890" class="Function">u</a><a id="18071" class="Symbol">)</a>

  <a id="18076" href="Ordinals.AdditionProperties.html#18076" class="Function">g</a> <a id="18078" class="Symbol">:</a> <a id="18080" href="Ordinals.AdditionProperties.html#17490" class="Bound">P</a> <a id="18082" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="18084" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18086" href="Ordinals.AdditionProperties.html#17490" class="Bound">P</a>
  <a id="18090" href="Ordinals.AdditionProperties.html#18076" class="Function">g</a> <a id="18092" class="Symbol">=</a> <a id="18094" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="18100" href="Ordinals.AdditionProperties.html#17740" class="Function">t</a> <a id="18102" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18106" class="Symbol">(λ</a> <a id="18109" href="Ordinals.AdditionProperties.html#18109" class="Bound">c</a> <a id="18111" class="Symbol">→</a> <a id="18113" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18117" class="Symbol">(</a><a id="18118" href="Ordinals.AdditionProperties.html#17794" class="Function">f</a> <a id="18120" href="Ordinals.AdditionProperties.html#18109" class="Bound">c</a><a id="18121" class="Symbol">))</a>

<a id="18125" class="Markup">\end{code}</a><a id="18135" class="Background">

TODO. Another example where subtraction doesn&#39;t necessarily exist is
the situation (ω +ₒ 𝟙ₒ) ≼ ℕ∞ₒ, discussed in the module
OrdinalOfOrdinals. The types ω +ₒ 𝟙ₒ and ℕ∞ₒ are equal if and only if
LPO holds. Without assuming LPO, the image of the inclusion (ω +ₒ 𝟙ₒ)
→ ℕ∞ₒ, has empty complement, and so there is nothing that can be added
to (ω +ₒ 𝟙ₒ) to get ℕ∞ₒ, unless LPO holds.

</a><a id="18516" class="Markup">\begin{code}</a>

<a id="18530" class="Keyword">open</a> <a id="18535" class="Keyword">import</a> <a id="18542" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="18554" class="Keyword">open</a> <a id="18559" class="Keyword">import</a> <a id="18566" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>

<a id="retract-Ω-of-Ordinal"></a><a id="18588" href="Ordinals.AdditionProperties.html#18588" class="Function">retract-Ω-of-Ordinal</a> <a id="18609" class="Symbol">:</a> <a id="18611" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="18619" class="Symbol">(</a><a id="18620" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="18622" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18623" class="Symbol">)</a> <a id="18625" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="18628" class="Symbol">(</a><a id="18629" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18637" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18638" class="Symbol">)</a>
<a id="18640" href="Ordinals.AdditionProperties.html#18588" class="Function">retract-Ω-of-Ordinal</a> <a id="18661" class="Symbol">{</a><a id="18662" href="Ordinals.AdditionProperties.html#18662" class="Bound">𝓤</a><a id="18663" class="Symbol">}</a> <a id="18665" class="Symbol">=</a> <a id="18667" href="Ordinals.AdditionProperties.html#18740" class="Function">r</a> <a id="18669" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18671" href="Ordinals.AdditionProperties.html#18686" class="Function">s</a> <a id="18673" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18675" href="Ordinals.AdditionProperties.html#18812" class="Function">η</a>
 <a id="18678" class="Keyword">where</a>
  <a id="18686" href="Ordinals.AdditionProperties.html#18686" class="Function">s</a> <a id="18688" class="Symbol">:</a> <a id="18690" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="18692" href="Ordinals.AdditionProperties.html#18662" class="Bound">𝓤</a> <a id="18694" class="Symbol">→</a> <a id="18696" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18704" href="Ordinals.AdditionProperties.html#18662" class="Bound">𝓤</a>
  <a id="18708" href="Ordinals.AdditionProperties.html#18686" class="Function">s</a> <a id="18710" class="Symbol">(</a><a id="18711" href="Ordinals.AdditionProperties.html#18711" class="Bound">P</a> <a id="18713" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18715" href="Ordinals.AdditionProperties.html#18715" class="Bound">i</a><a id="18716" class="Symbol">)</a> <a id="18718" class="Symbol">=</a> <a id="18720" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="18733" href="Ordinals.AdditionProperties.html#18711" class="Bound">P</a> <a id="18735" href="Ordinals.AdditionProperties.html#18715" class="Bound">i</a>

  <a id="18740" href="Ordinals.AdditionProperties.html#18740" class="Function">r</a> <a id="18742" class="Symbol">:</a> <a id="18744" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18752" href="Ordinals.AdditionProperties.html#18662" class="Bound">𝓤</a> <a id="18754" class="Symbol">→</a> <a id="18756" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="18758" href="Ordinals.AdditionProperties.html#18662" class="Bound">𝓤</a>
  <a id="18762" href="Ordinals.AdditionProperties.html#18740" class="Function">r</a> <a id="18764" href="Ordinals.AdditionProperties.html#18764" class="Bound">α</a> <a id="18766" class="Symbol">=</a> <a id="18768" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="18778" href="Ordinals.AdditionProperties.html#18764" class="Bound">α</a> <a id="18780" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18782" href="Ordinals.Type.html#5242" class="Function">having-least-is-prop</a> <a id="18803" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="18807" href="Ordinals.AdditionProperties.html#18764" class="Bound">α</a>

  <a id="18812" href="Ordinals.AdditionProperties.html#18812" class="Function">η</a> <a id="18814" class="Symbol">:</a> <a id="18816" href="Ordinals.AdditionProperties.html#18740" class="Function">r</a> <a id="18818" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="18820" href="Ordinals.AdditionProperties.html#18686" class="Function">s</a> <a id="18822" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="18824" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="18829" href="Ordinals.AdditionProperties.html#18812" class="Function">η</a> <a id="18831" class="Symbol">(</a><a id="18832" href="Ordinals.AdditionProperties.html#18832" class="Bound">P</a> <a id="18834" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18836" href="Ordinals.AdditionProperties.html#18836" class="Bound">i</a><a id="18837" class="Symbol">)</a> <a id="18839" class="Symbol">=</a> <a id="18841" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="18854" class="Symbol">(λ</a> <a id="18857" href="Ordinals.AdditionProperties.html#18857" class="Bound">_</a> <a id="18859" class="Symbol">→</a> <a id="18861" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="18880" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a><a id="18883" class="Symbol">)</a> <a id="18885" href="Ordinals.AdditionProperties.html#19029" class="Function">t</a>
   <a id="18890" class="Keyword">where</a>
    <a id="18900" href="Ordinals.AdditionProperties.html#18900" class="Function">f</a> <a id="18902" class="Symbol">:</a> <a id="18904" href="Ordinals.AdditionProperties.html#18832" class="Bound">P</a> <a id="18906" class="Symbol">→</a> <a id="18908" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="18918" class="Symbol">(</a><a id="18919" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="18932" href="Ordinals.AdditionProperties.html#18832" class="Bound">P</a> <a id="18934" href="Ordinals.AdditionProperties.html#18836" class="Bound">i</a><a id="18935" class="Symbol">)</a>
    <a id="18941" href="Ordinals.AdditionProperties.html#18900" class="Function">f</a> <a id="18943" href="Ordinals.AdditionProperties.html#18943" class="Bound">p</a> <a id="18945" class="Symbol">=</a> <a id="18947" href="Ordinals.AdditionProperties.html#18943" class="Bound">p</a> <a id="18949" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18951" class="Symbol">(λ</a> <a id="18954" href="Ordinals.AdditionProperties.html#18954" class="Bound">x</a> <a id="18956" href="Ordinals.AdditionProperties.html#18956" class="Bound">u</a> <a id="18958" class="Symbol">→</a> <a id="18960" href="MLTT.Pi.html#444" class="Function">id</a><a id="18962" class="Symbol">)</a>

    <a id="18969" href="Ordinals.AdditionProperties.html#18969" class="Function">g</a> <a id="18971" class="Symbol">:</a> <a id="18973" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="18983" class="Symbol">(</a><a id="18984" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="18997" href="Ordinals.AdditionProperties.html#18832" class="Bound">P</a> <a id="18999" href="Ordinals.AdditionProperties.html#18836" class="Bound">i</a><a id="19000" class="Symbol">)</a> <a id="19002" class="Symbol">→</a> <a id="19004" href="Ordinals.AdditionProperties.html#18832" class="Bound">P</a>
    <a id="19010" href="Ordinals.AdditionProperties.html#18969" class="Function">g</a> <a id="19012" class="Symbol">(</a><a id="19013" href="Ordinals.AdditionProperties.html#19013" class="Bound">p</a> <a id="19015" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19017" class="Symbol">_)</a> <a id="19020" class="Symbol">=</a> <a id="19022" href="Ordinals.AdditionProperties.html#19013" class="Bound">p</a>

    <a id="19029" href="Ordinals.AdditionProperties.html#19029" class="Function">t</a> <a id="19031" class="Symbol">:</a> <a id="19033" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="19043" class="Symbol">(</a><a id="19044" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="19057" href="Ordinals.AdditionProperties.html#18832" class="Bound">P</a> <a id="19059" href="Ordinals.AdditionProperties.html#18836" class="Bound">i</a><a id="19060" class="Symbol">)</a> <a id="19062" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19064" href="Ordinals.AdditionProperties.html#18832" class="Bound">P</a>
    <a id="19070" href="Ordinals.AdditionProperties.html#19029" class="Function">t</a> <a id="19072" class="Symbol">=</a> <a id="19074" href="Ordinals.AdditionProperties.html#628" class="Function">pe</a> <a id="19077" href="Ordinals.AdditionProperties.html#18662" class="Bound">𝓤</a> <a id="19079" class="Symbol">(</a><a id="19080" href="Ordinals.Type.html#5242" class="Function">having-least-is-prop</a> <a id="19101" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="19105" class="Symbol">(</a><a id="19106" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="19119" href="Ordinals.AdditionProperties.html#18832" class="Bound">P</a> <a id="19121" href="Ordinals.AdditionProperties.html#18836" class="Bound">i</a><a id="19122" class="Symbol">))</a> <a id="19125" href="Ordinals.AdditionProperties.html#18836" class="Bound">i</a> <a id="19127" href="Ordinals.AdditionProperties.html#18969" class="Function">g</a> <a id="19129" href="Ordinals.AdditionProperties.html#18900" class="Function">f</a>

<a id="19132" class="Markup">\end{code}</a><a id="19142" class="Background">

Added 17 September 2024 by Fredrik Nordvall Forsberg.

</a><a id="19199" class="Markup">\begin{code}</a>

<a id="left-preserves-least"></a><a id="19213" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="19234" class="Symbol">:</a> <a id="19236" class="Symbol">(</a><a id="19237" href="Ordinals.AdditionProperties.html#19237" class="Bound">α</a> <a id="19239" href="Ordinals.AdditionProperties.html#19239" class="Bound">β</a> <a id="19241" class="Symbol">:</a> <a id="19243" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19251" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="19252" class="Symbol">)</a>
                     <a id="19275" class="Symbol">→</a> <a id="19277" class="Symbol">(</a><a id="19278" href="Ordinals.AdditionProperties.html#19278" class="Bound">a₀</a> <a id="19281" class="Symbol">:</a> <a id="19283" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19285" href="Ordinals.AdditionProperties.html#19237" class="Bound">α</a> <a id="19287" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="19288" class="Symbol">)</a> <a id="19290" class="Symbol">→</a> <a id="19292" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="19301" href="Ordinals.AdditionProperties.html#19237" class="Bound">α</a> <a id="19303" href="Ordinals.AdditionProperties.html#19278" class="Bound">a₀</a> <a id="19306" class="Symbol">→</a> <a id="19308" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="19317" class="Symbol">(</a><a id="19318" href="Ordinals.AdditionProperties.html#19237" class="Bound">α</a> <a id="19320" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19323" href="Ordinals.AdditionProperties.html#19239" class="Bound">β</a><a id="19324" class="Symbol">)</a> <a id="19326" class="Symbol">(</a><a id="19327" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19331" href="Ordinals.AdditionProperties.html#19278" class="Bound">a₀</a><a id="19333" class="Symbol">)</a>
<a id="19335" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="19356" href="Ordinals.AdditionProperties.html#19356" class="Bound">α</a> <a id="19358" href="Ordinals.AdditionProperties.html#19358" class="Bound">β</a> <a id="19360" href="Ordinals.AdditionProperties.html#19360" class="Bound">a₀</a> <a id="19363" href="Ordinals.AdditionProperties.html#19363" class="Bound">a₀-least</a> <a id="19372" class="Symbol">(</a><a id="19373" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19377" href="Ordinals.AdditionProperties.html#19377" class="Bound">x</a><a id="19378" class="Symbol">)</a> <a id="19380" class="Symbol">(</a><a id="19381" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19385" href="Ordinals.AdditionProperties.html#19385" class="Bound">u</a><a id="19386" class="Symbol">)</a> <a id="19388" href="Ordinals.AdditionProperties.html#19388" class="Bound">l</a> <a id="19390" class="Symbol">=</a> <a id="19392" href="Ordinals.AdditionProperties.html#19363" class="Bound">a₀-least</a> <a id="19401" href="Ordinals.AdditionProperties.html#19377" class="Bound">x</a> <a id="19403" href="Ordinals.AdditionProperties.html#19385" class="Bound">u</a> <a id="19405" href="Ordinals.AdditionProperties.html#19388" class="Bound">l</a>
<a id="19407" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="19428" href="Ordinals.AdditionProperties.html#19428" class="Bound">α</a> <a id="19430" href="Ordinals.AdditionProperties.html#19430" class="Bound">β</a> <a id="19432" href="Ordinals.AdditionProperties.html#19432" class="Bound">a₀</a> <a id="19435" href="Ordinals.AdditionProperties.html#19435" class="Bound">a₀-least</a> <a id="19444" class="Symbol">(</a><a id="19445" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19449" href="Ordinals.AdditionProperties.html#19449" class="Bound">x</a><a id="19450" class="Symbol">)</a> <a id="19452" class="Symbol">(</a><a id="19453" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19457" href="Ordinals.AdditionProperties.html#19457" class="Bound">u</a><a id="19458" class="Symbol">)</a> <a id="19460" href="Ordinals.AdditionProperties.html#19460" class="Bound">l</a> <a id="19462" class="Symbol">=</a> <a id="19464" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="19466" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="19487" href="Ordinals.AdditionProperties.html#19487" class="Bound">α</a> <a id="19489" href="Ordinals.AdditionProperties.html#19489" class="Bound">β</a> <a id="19491" href="Ordinals.AdditionProperties.html#19491" class="Bound">a₀</a> <a id="19494" href="Ordinals.AdditionProperties.html#19494" class="Bound">a₀-least</a> <a id="19503" class="Symbol">(</a><a id="19504" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19508" href="Ordinals.AdditionProperties.html#19508" class="Bound">x</a><a id="19509" class="Symbol">)</a> <a id="19511" class="Symbol">(</a><a id="19512" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19516" href="Ordinals.AdditionProperties.html#19516" class="Bound">u</a><a id="19517" class="Symbol">)</a> <a id="19519" href="Ordinals.AdditionProperties.html#19519" class="Bound">l</a> <a id="19521" class="Symbol">=</a> <a id="19523" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19530" href="Ordinals.AdditionProperties.html#19519" class="Bound">l</a>
<a id="19532" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="19553" href="Ordinals.AdditionProperties.html#19553" class="Bound">α</a> <a id="19555" href="Ordinals.AdditionProperties.html#19555" class="Bound">β</a> <a id="19557" href="Ordinals.AdditionProperties.html#19557" class="Bound">a₀</a> <a id="19560" href="Ordinals.AdditionProperties.html#19560" class="Bound">a₀-least</a> <a id="19569" class="Symbol">(</a><a id="19570" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19574" href="Ordinals.AdditionProperties.html#19574" class="Bound">x</a><a id="19575" class="Symbol">)</a> <a id="19577" class="Symbol">(</a><a id="19578" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19582" href="Ordinals.AdditionProperties.html#19582" class="Bound">u</a><a id="19583" class="Symbol">)</a> <a id="19585" href="Ordinals.AdditionProperties.html#19585" class="Bound">l</a> <a id="19587" class="Symbol">=</a> <a id="19589" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19596" href="Ordinals.AdditionProperties.html#19585" class="Bound">l</a>

<a id="19599" class="Markup">\end{code}</a><a id="19609" class="Background">

End of addition.

Added 29 March 2022.

It is not the case in general that β ≼ α +ₒ β. We work with the
equivalent order _⊴_.

</a><a id="19738" class="Markup">\begin{code}</a>

<a id="19752" class="Keyword">module</a> <a id="19759" href="Ordinals.AdditionProperties.html#19759" class="Module">_</a> <a id="19761" class="Symbol">{</a><a id="19762" href="Ordinals.AdditionProperties.html#19762" class="Bound">𝓤</a> <a id="19764" class="Symbol">:</a> <a id="19766" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="19774" class="Symbol">}</a> <a id="19776" class="Keyword">where</a>

 <a id="19784" class="Keyword">open</a> <a id="19789" class="Keyword">import</a> <a id="19796" href="Ordinals.OrdinalOfTruthValues.html" class="Module">Ordinals.OrdinalOfTruthValues</a> <a id="19826" href="Ordinals.AdditionProperties.html#543" class="Function">fe</a> <a id="19829" href="Ordinals.AdditionProperties.html#19762" class="Bound">𝓤</a> <a id="19831" class="Symbol">(</a><a id="19832" href="Ordinals.AdditionProperties.html#628" class="Function">pe</a> <a id="19835" href="Ordinals.AdditionProperties.html#19762" class="Bound">𝓤</a><a id="19836" class="Symbol">)</a>

 <a id="19840" class="Keyword">open</a> <a id="19845" class="Keyword">import</a> <a id="19852" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>

 <a id="19878" href="Ordinals.AdditionProperties.html#19878" class="Function">⊴-add-taboo</a> <a id="19890" class="Symbol">:</a> <a id="19892" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="19895" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="19897" class="Symbol">(</a><a id="19898" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="19901" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19904" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a><a id="19906" class="Symbol">)</a> <a id="19908" class="Symbol">→</a> <a id="19910" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="19920" href="Ordinals.AdditionProperties.html#19762" class="Bound">𝓤</a>
 <a id="19923" href="Ordinals.AdditionProperties.html#19878" class="Function">⊴-add-taboo</a> <a id="19935" class="Symbol">(</a><a id="19936" href="Ordinals.AdditionProperties.html#19936" class="Bound">f</a> <a id="19938" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19940" href="Ordinals.AdditionProperties.html#19940" class="Bound">s</a><a id="19941" class="Symbol">)</a> <a id="19943" class="Symbol">=</a> <a id="19945" href="Ordinals.AdditionProperties.html#20817" class="Function">VI</a>
  <a id="19950" class="Keyword">where</a>
   <a id="19959" href="Ordinals.AdditionProperties.html#19959" class="Function">I</a> <a id="19961" class="Symbol">:</a> <a id="19963" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="19972" class="Symbol">(</a><a id="19973" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="19976" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19979" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a><a id="19981" class="Symbol">)</a> <a id="19983" class="Symbol">(</a><a id="19984" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19988" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="19989" class="Symbol">)</a>
   <a id="19994" href="Ordinals.AdditionProperties.html#19959" class="Function">I</a> <a id="19996" class="Symbol">=</a> <a id="19998" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="20019" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20022" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="20025" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="20027" class="Symbol">(λ</a> <a id="20030" href="Ordinals.AdditionProperties.html#20030" class="Bound">⋆</a> <a id="20032" href="Ordinals.AdditionProperties.html#20032" class="Bound">⋆</a> <a id="20034" href="Ordinals.AdditionProperties.html#20034" class="Bound">p</a> <a id="20036" class="Symbol">→</a> <a id="20038" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="20045" href="Ordinals.AdditionProperties.html#20034" class="Bound">p</a><a id="20046" class="Symbol">)</a>

   <a id="20052" href="Ordinals.AdditionProperties.html#20052" class="Function">II</a> <a id="20055" class="Symbol">:</a> <a id="20057" href="Ordinals.AdditionProperties.html#19936" class="Bound">f</a> <a id="20059" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="20061" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20063" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20067" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
   <a id="20072" href="Ordinals.AdditionProperties.html#20052" class="Function">II</a> <a id="20075" class="Symbol">=</a> <a id="20077" href="Ordinals.Maps.html#12299" class="Function">simulations-preserve-least</a> <a id="20104" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="20107" class="Symbol">(</a><a id="20108" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20111" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20114" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a><a id="20116" class="Symbol">)</a> <a id="20118" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="20120" class="Symbol">(</a><a id="20121" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20125" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="20126" class="Symbol">)</a> <a id="20128" href="Ordinals.AdditionProperties.html#19936" class="Bound">f</a> <a id="20130" href="Ordinals.AdditionProperties.html#19940" class="Bound">s</a> <a id="20132" href="Ordinals.OrdinalOfTruthValues.html#1341" class="Function">⊥-is-least</a> <a id="20143" href="Ordinals.AdditionProperties.html#19959" class="Function">I</a>

   <a id="20149" href="Ordinals.AdditionProperties.html#20149" class="Function">III</a> <a id="20153" class="Symbol">:</a> <a id="20155" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="20167" class="Symbol">(</a><a id="20168" href="Ordinals.AdditionProperties.html#19936" class="Bound">f</a> <a id="20170" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="20171" class="Symbol">)</a>
   <a id="20176" href="Ordinals.AdditionProperties.html#20149" class="Function">III</a> <a id="20180" class="Symbol">=</a> <a id="20182" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="20194" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="20206" href="Ordinals.AdditionProperties.html#20052" class="Function">II</a> <a id="20209" class="Symbol">(</a><a id="20210" href="UF.DiscreteAndSeparated.html#2930" class="Function">inl-is-isolated</a> <a id="20226" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="20228" class="Symbol">(</a><a id="20229" href="UF.DiscreteAndSeparated.html#2121" class="Function">𝟙-is-discrete</a> <a id="20243" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="20244" class="Symbol">))</a>

   <a id="20251" href="Ordinals.AdditionProperties.html#20251" class="Function">IV</a> <a id="20254" class="Symbol">:</a> <a id="20256" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="20268" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
   <a id="20273" href="Ordinals.AdditionProperties.html#20251" class="Function">IV</a> <a id="20276" class="Symbol">=</a> <a id="20278" href="UF.DiscreteAndSeparated.html#20274" class="Function">lc-maps-reflect-isolatedness</a>
         <a id="20316" href="Ordinals.AdditionProperties.html#19936" class="Bound">f</a>
         <a id="20327" class="Symbol">(</a><a id="20328" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="20347" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="20350" class="Symbol">(</a><a id="20351" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20354" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20357" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a><a id="20359" class="Symbol">)</a> <a id="20361" href="Ordinals.AdditionProperties.html#19936" class="Bound">f</a> <a id="20363" href="Ordinals.AdditionProperties.html#19940" class="Bound">s</a><a id="20364" class="Symbol">)</a>
         <a id="20375" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
         <a id="20386" href="Ordinals.AdditionProperties.html#20149" class="Function">III</a>

   <a id="20394" href="Ordinals.AdditionProperties.html#20394" class="Function">V</a> <a id="20396" class="Symbol">:</a> <a id="20398" class="Symbol">∀</a> <a id="20400" href="Ordinals.AdditionProperties.html#20400" class="Bound">P</a> <a id="20402" class="Symbol">→</a> <a id="20404" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="20412" href="Ordinals.AdditionProperties.html#20400" class="Bound">P</a> <a id="20414" class="Symbol">→</a> <a id="20416" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20418" href="Ordinals.AdditionProperties.html#20400" class="Bound">P</a> <a id="20420" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="20422" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="20425" href="Ordinals.AdditionProperties.html#20400" class="Bound">P</a>
   <a id="20430" href="Ordinals.AdditionProperties.html#20394" class="Function">V</a> <a id="20432" href="Ordinals.AdditionProperties.html#20432" class="Bound">P</a> <a id="20434" href="Ordinals.AdditionProperties.html#20434" class="Bound">i</a> <a id="20436" class="Symbol">=</a> <a id="20438" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="20444" class="Symbol">(</a><a id="20445" href="Ordinals.AdditionProperties.html#20251" class="Function">IV</a> <a id="20448" class="Symbol">(</a><a id="20449" href="Ordinals.AdditionProperties.html#20432" class="Bound">P</a> <a id="20451" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20453" href="Ordinals.AdditionProperties.html#20434" class="Bound">i</a><a id="20454" class="Symbol">))</a>
            <a id="20469" class="Symbol">(λ</a> <a id="20472" class="Symbol">(</a><a id="20473" href="Ordinals.AdditionProperties.html#20473" class="Bound">e</a> <a id="20475" class="Symbol">:</a> <a id="20477" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="20479" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20481" class="Symbol">(</a><a id="20482" href="Ordinals.AdditionProperties.html#20432" class="Bound">P</a> <a id="20484" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20486" href="Ordinals.AdditionProperties.html#20434" class="Bound">i</a><a id="20487" class="Symbol">))</a>
                  <a id="20508" class="Symbol">→</a> <a id="20510" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20514" class="Symbol">(</a><a id="20515" href="UF.Subsingletons-FunExt.html#9357" class="Function">equal-𝟘-is-empty</a> <a id="20532" class="Symbol">(</a><a id="20533" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20536" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="20540" class="Symbol">(</a><a id="20541" href="Ordinals.AdditionProperties.html#20473" class="Bound">e</a> <a id="20543" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20545" class="Symbol">))))</a>
            <a id="20562" class="Symbol">(λ</a> <a id="20565" class="Symbol">(</a><a id="20566" href="Ordinals.AdditionProperties.html#20566" class="Bound">ν</a> <a id="20568" class="Symbol">:</a> <a id="20570" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="20572" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="20574" class="Symbol">(</a><a id="20575" href="Ordinals.AdditionProperties.html#20432" class="Bound">P</a> <a id="20577" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20579" href="Ordinals.AdditionProperties.html#20434" class="Bound">i</a><a id="20580" class="Symbol">))</a>
                  <a id="20601" class="Symbol">→</a> <a id="20603" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20607" class="Symbol">(</a><a id="20608" href="MLTT.Negation.html#1240" class="Function">contrapositive</a>
                          <a id="20649" class="Symbol">(λ</a> <a id="20652" class="Symbol">(</a><a id="20653" href="Ordinals.AdditionProperties.html#20653" class="Bound">u</a> <a id="20655" class="Symbol">:</a> <a id="20657" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20659" href="Ordinals.AdditionProperties.html#20432" class="Bound">P</a><a id="20660" class="Symbol">)</a>
                                <a id="20694" class="Symbol">→</a> <a id="20696" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="20709" class="Symbol">(λ</a> <a id="20712" href="Ordinals.AdditionProperties.html#20712" class="Bound">_</a> <a id="20714" class="Symbol">→</a> <a id="20716" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="20735" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a><a id="20738" class="Symbol">)</a>
                                   <a id="20775" class="Symbol">(</a><a id="20776" href="UF.Subsingletons-FunExt.html#9543" class="Function">empty-types-are-＝-𝟘</a> <a id="20796" class="Symbol">(</a><a id="20797" href="Ordinals.AdditionProperties.html#628" class="Function">pe</a> <a id="20800" href="Ordinals.AdditionProperties.html#19762" class="Bound">𝓤</a><a id="20801" class="Symbol">)</a> <a id="20803" href="Ordinals.AdditionProperties.html#20653" class="Bound">u</a><a id="20804" class="Symbol">)</a><a id="20805" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20807" class="Symbol">)</a> <a id="20809" href="Ordinals.AdditionProperties.html#20566" class="Bound">ν</a><a id="20810" class="Symbol">))</a>

   <a id="20817" href="Ordinals.AdditionProperties.html#20817" class="Function">VI</a> <a id="20820" class="Symbol">:</a> <a id="20822" class="Symbol">∀</a> <a id="20824" href="Ordinals.AdditionProperties.html#20824" class="Bound">P</a> <a id="20826" class="Symbol">→</a> <a id="20828" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20830" href="Ordinals.AdditionProperties.html#20824" class="Bound">P</a> <a id="20832" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="20834" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="20837" href="Ordinals.AdditionProperties.html#20824" class="Bound">P</a>
   <a id="20842" href="Ordinals.AdditionProperties.html#20817" class="Function">VI</a> <a id="20845" class="Symbol">=</a> <a id="20847" href="UF.ClassicalLogic.html#2304" class="Function">WEM-gives-typal-WEM</a> <a id="20867" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="20871" href="Ordinals.AdditionProperties.html#20394" class="Function">V</a>

<a id="20874" class="Markup">\end{code}</a><a id="20884" class="Background">

Added 5th April 2022.

Successor reflects order:

</a><a id="20936" class="Markup">\begin{code}</a>

<a id="succₒ-reflects-⊴"></a><a id="20950" href="Ordinals.AdditionProperties.html#20950" class="Function">succₒ-reflects-⊴</a> <a id="20967" class="Symbol">:</a> <a id="20969" class="Symbol">(</a><a id="20970" href="Ordinals.AdditionProperties.html#20970" class="Bound">α</a> <a id="20972" class="Symbol">:</a> <a id="20974" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20982" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20983" class="Symbol">)</a> <a id="20985" class="Symbol">(</a><a id="20986" href="Ordinals.AdditionProperties.html#20986" class="Bound">β</a> <a id="20988" class="Symbol">:</a> <a id="20990" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20998" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="20999" class="Symbol">)</a>
                 <a id="21018" class="Symbol">→</a> <a id="21020" class="Symbol">(</a><a id="21021" href="Ordinals.AdditionProperties.html#20970" class="Bound">α</a> <a id="21023" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21026" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="21028" class="Symbol">)</a> <a id="21030" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="21032" class="Symbol">(</a><a id="21033" href="Ordinals.AdditionProperties.html#20986" class="Bound">β</a> <a id="21035" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21038" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="21040" class="Symbol">)</a> <a id="21042" class="Symbol">→</a> <a id="21044" href="Ordinals.AdditionProperties.html#20970" class="Bound">α</a> <a id="21046" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="21048" href="Ordinals.AdditionProperties.html#20986" class="Bound">β</a>
<a id="21050" href="Ordinals.AdditionProperties.html#20950" class="Function">succₒ-reflects-⊴</a> <a id="21067" href="Ordinals.AdditionProperties.html#21067" class="Bound">α</a> <a id="21069" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="21071" class="Symbol">(</a><a id="21072" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="21074" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21076" href="Ordinals.AdditionProperties.html#21076" class="Bound">i</a> <a id="21078" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21080" href="Ordinals.AdditionProperties.html#21080" class="Bound">p</a><a id="21081" class="Symbol">)</a> <a id="21083" class="Symbol">=</a> <a id="21085" href="Ordinals.AdditionProperties.html#21637" class="Function">g</a> <a id="21087" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21089" href="Ordinals.AdditionProperties.html#21737" class="Function">j</a> <a id="21091" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21093" href="Ordinals.AdditionProperties.html#22270" class="Function">q</a>
 <a id="21096" class="Keyword">where</a>
  <a id="21104" href="Ordinals.AdditionProperties.html#21104" class="Function">k</a> <a id="21106" class="Symbol">:</a> <a id="21108" class="Symbol">(</a><a id="21109" href="Ordinals.AdditionProperties.html#21109" class="Bound">x</a> <a id="21111" class="Symbol">:</a> <a id="21113" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21115" href="Ordinals.AdditionProperties.html#21067" class="Bound">α</a> <a id="21117" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21118" class="Symbol">)</a> <a id="21120" class="Symbol">(</a><a id="21121" href="Ordinals.AdditionProperties.html#21121" class="Bound">t</a> <a id="21123" class="Symbol">:</a> <a id="21125" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21127" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="21129" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21131" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21133" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="21134" class="Symbol">)</a>
    <a id="21140" class="Symbol">→</a> <a id="21142" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="21144" class="Symbol">(</a><a id="21145" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21149" href="Ordinals.AdditionProperties.html#21109" class="Bound">x</a><a id="21150" class="Symbol">)</a> <a id="21152" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21154" href="Ordinals.AdditionProperties.html#21121" class="Bound">t</a> <a id="21156" class="Symbol">→</a> <a id="21158" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21160" href="Ordinals.AdditionProperties.html#21160" class="Bound">y</a> <a id="21162" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21164" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21166" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="21168" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21170" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21172" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="21174" class="Symbol">(</a><a id="21175" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21179" href="Ordinals.AdditionProperties.html#21109" class="Bound">x</a><a id="21180" class="Symbol">)</a> <a id="21182" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21184" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21188" href="Ordinals.AdditionProperties.html#21160" class="Bound">y</a>
  <a id="21192" href="Ordinals.AdditionProperties.html#21104" class="Function">k</a> <a id="21194" href="Ordinals.AdditionProperties.html#21194" class="Bound">x</a> <a id="21196" class="Symbol">(</a><a id="21197" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21201" href="Ordinals.AdditionProperties.html#21201" class="Bound">y</a><a id="21202" class="Symbol">)</a> <a id="21204" href="Ordinals.AdditionProperties.html#21204" class="Bound">e</a> <a id="21206" class="Symbol">=</a> <a id="21208" href="Ordinals.AdditionProperties.html#21201" class="Bound">y</a> <a id="21210" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21212" href="Ordinals.AdditionProperties.html#21204" class="Bound">e</a>
  <a id="21216" href="Ordinals.AdditionProperties.html#21104" class="Function">k</a> <a id="21218" href="Ordinals.AdditionProperties.html#21218" class="Bound">x</a> <a id="21220" class="Symbol">(</a><a id="21221" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21225" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21226" class="Symbol">)</a> <a id="21228" href="Ordinals.AdditionProperties.html#21228" class="Bound">e</a> <a id="21230" class="Symbol">=</a> <a id="21232" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="21239" class="Symbol">(</a><a id="21240" href="Ordinals.AdditionProperties.html#21444" class="Function">III</a> <a id="21244" class="Symbol">(</a><a id="21245" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="21247" class="Symbol">(</a><a id="21248" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21252" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21253" class="Symbol">))</a> <a id="21256" href="Ordinals.AdditionProperties.html#21345" class="Function">II</a><a id="21258" class="Symbol">)</a>
   <a id="21263" class="Keyword">where</a>
    <a id="21273" href="Ordinals.AdditionProperties.html#21273" class="Function">I</a> <a id="21275" class="Symbol">:</a> <a id="21277" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="21279" class="Symbol">(</a><a id="21280" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21284" href="Ordinals.AdditionProperties.html#21218" class="Bound">x</a><a id="21285" class="Symbol">)</a> <a id="21287" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21290" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="21292" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21295" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21298" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21300" class="Symbol">(</a><a id="21301" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="21303" class="Symbol">(</a><a id="21304" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21308" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21309" class="Symbol">))</a>
    <a id="21316" href="Ordinals.AdditionProperties.html#21273" class="Function">I</a> <a id="21318" class="Symbol">=</a> <a id="21320" href="Ordinals.AdditionProperties.html#21080" class="Bound">p</a> <a id="21322" class="Symbol">(</a><a id="21323" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21327" href="Ordinals.AdditionProperties.html#21218" class="Bound">x</a><a id="21328" class="Symbol">)</a> <a id="21330" class="Symbol">(</a><a id="21331" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21335" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21336" class="Symbol">)</a> <a id="21338" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

    <a id="21345" href="Ordinals.AdditionProperties.html#21345" class="Function">II</a> <a id="21348" class="Symbol">:</a> <a id="21350" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21354" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="21356" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21359" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="21361" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21364" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21367" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21369" class="Symbol">(</a><a id="21370" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="21372" class="Symbol">(</a><a id="21373" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21377" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21378" class="Symbol">))</a>
    <a id="21385" href="Ordinals.AdditionProperties.html#21345" class="Function">II</a> <a id="21388" class="Symbol">=</a> <a id="21390" href="MLTT.Id.html#734" class="Function">transport</a> <a id="21400" class="Symbol">(λ</a> <a id="21403" href="Ordinals.AdditionProperties.html#21403" class="Bound">-</a> <a id="21405" class="Symbol">→</a> <a id="21407" href="Ordinals.AdditionProperties.html#21403" class="Bound">-</a> <a id="21409" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21412" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="21414" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21417" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21420" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21422" class="Symbol">(</a><a id="21423" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="21425" class="Symbol">(</a><a id="21426" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21430" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21431" class="Symbol">)))</a> <a id="21435" href="Ordinals.AdditionProperties.html#21228" class="Bound">e</a> <a id="21437" href="Ordinals.AdditionProperties.html#21273" class="Function">I</a>

    <a id="21444" href="Ordinals.AdditionProperties.html#21444" class="Function">III</a> <a id="21448" class="Symbol">:</a> <a id="21450" class="Symbol">(</a><a id="21451" href="Ordinals.AdditionProperties.html#21451" class="Bound">t</a> <a id="21453" class="Symbol">:</a> <a id="21455" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21457" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="21459" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21461" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21463" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="21464" class="Symbol">)</a> <a id="21466" class="Symbol">→</a> <a id="21468" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21470" class="Symbol">(</a><a id="21471" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21475" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>  <a id="21478" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21481" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="21483" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21486" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21489" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21491" href="Ordinals.AdditionProperties.html#21451" class="Bound">t</a><a id="21492" class="Symbol">)</a>
    <a id="21498" href="Ordinals.AdditionProperties.html#21444" class="Function">III</a> <a id="21502" class="Symbol">(</a><a id="21503" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21507" href="Ordinals.AdditionProperties.html#21507" class="Bound">y</a><a id="21508" class="Symbol">)</a> <a id="21510" href="Ordinals.AdditionProperties.html#21510" class="Bound">l</a> <a id="21512" class="Symbol">=</a> <a id="21514" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="21521" href="Ordinals.AdditionProperties.html#21510" class="Bound">l</a>
    <a id="21527" href="Ordinals.AdditionProperties.html#21444" class="Function">III</a> <a id="21531" class="Symbol">(</a><a id="21532" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21536" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21537" class="Symbol">)</a> <a id="21539" href="Ordinals.AdditionProperties.html#21539" class="Bound">l</a> <a id="21541" class="Symbol">=</a> <a id="21543" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="21550" href="Ordinals.AdditionProperties.html#21539" class="Bound">l</a>

  <a id="21555" href="Ordinals.AdditionProperties.html#21555" class="Function">h</a> <a id="21557" class="Symbol">:</a> <a id="21559" class="Symbol">(</a><a id="21560" href="Ordinals.AdditionProperties.html#21560" class="Bound">x</a> <a id="21562" class="Symbol">:</a> <a id="21564" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21566" href="Ordinals.AdditionProperties.html#21067" class="Bound">α</a> <a id="21568" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21569" class="Symbol">)</a> <a id="21571" class="Symbol">→</a> <a id="21573" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21575" href="Ordinals.AdditionProperties.html#21575" class="Bound">y</a> <a id="21577" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21579" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21581" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="21583" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21585" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21587" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="21589" class="Symbol">(</a><a id="21590" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21594" href="Ordinals.AdditionProperties.html#21560" class="Bound">x</a><a id="21595" class="Symbol">)</a> <a id="21597" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21599" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21603" href="Ordinals.AdditionProperties.html#21575" class="Bound">y</a>
  <a id="21607" href="Ordinals.AdditionProperties.html#21555" class="Function">h</a> <a id="21609" href="Ordinals.AdditionProperties.html#21609" class="Bound">x</a> <a id="21611" class="Symbol">=</a> <a id="21613" href="Ordinals.AdditionProperties.html#21104" class="Function">k</a> <a id="21615" href="Ordinals.AdditionProperties.html#21609" class="Bound">x</a> <a id="21617" class="Symbol">(</a><a id="21618" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="21620" class="Symbol">(</a><a id="21621" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21625" href="Ordinals.AdditionProperties.html#21609" class="Bound">x</a><a id="21626" class="Symbol">))</a> <a id="21629" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="21637" href="Ordinals.AdditionProperties.html#21637" class="Function">g</a> <a id="21639" class="Symbol">:</a> <a id="21641" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21643" href="Ordinals.AdditionProperties.html#21067" class="Bound">α</a> <a id="21645" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21647" class="Symbol">→</a> <a id="21649" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21651" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="21653" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="21657" href="Ordinals.AdditionProperties.html#21637" class="Function">g</a> <a id="21659" href="Ordinals.AdditionProperties.html#21659" class="Bound">x</a> <a id="21661" class="Symbol">=</a> <a id="21663" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="21667" class="Symbol">(</a><a id="21668" href="Ordinals.AdditionProperties.html#21555" class="Function">h</a> <a id="21670" href="Ordinals.AdditionProperties.html#21659" class="Bound">x</a><a id="21671" class="Symbol">)</a>

  <a id="21676" href="Ordinals.AdditionProperties.html#21676" class="Function">ϕ</a> <a id="21678" class="Symbol">:</a> <a id="21680" class="Symbol">(</a><a id="21681" href="Ordinals.AdditionProperties.html#21681" class="Bound">x</a> <a id="21683" class="Symbol">:</a> <a id="21685" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21687" href="Ordinals.AdditionProperties.html#21067" class="Bound">α</a> <a id="21689" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21690" class="Symbol">)</a> <a id="21692" class="Symbol">→</a> <a id="21694" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="21696" class="Symbol">(</a><a id="21697" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21701" href="Ordinals.AdditionProperties.html#21681" class="Bound">x</a><a id="21702" class="Symbol">)</a> <a id="21704" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21706" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21710" class="Symbol">(</a><a id="21711" href="Ordinals.AdditionProperties.html#21637" class="Function">g</a> <a id="21713" href="Ordinals.AdditionProperties.html#21681" class="Bound">x</a><a id="21714" class="Symbol">)</a>
  <a id="21718" href="Ordinals.AdditionProperties.html#21676" class="Function">ϕ</a> <a id="21720" href="Ordinals.AdditionProperties.html#21720" class="Bound">x</a> <a id="21722" class="Symbol">=</a> <a id="21724" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="21728" class="Symbol">(</a><a id="21729" href="Ordinals.AdditionProperties.html#21555" class="Function">h</a> <a id="21731" href="Ordinals.AdditionProperties.html#21720" class="Bound">x</a><a id="21732" class="Symbol">)</a>

  <a id="21737" href="Ordinals.AdditionProperties.html#21737" class="Function">j</a> <a id="21739" class="Symbol">:</a> <a id="21741" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="21760" href="Ordinals.AdditionProperties.html#21067" class="Bound">α</a> <a id="21762" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="21764" href="Ordinals.AdditionProperties.html#21637" class="Function">g</a>
  <a id="21768" href="Ordinals.AdditionProperties.html#21737" class="Function">j</a> <a id="21770" href="Ordinals.AdditionProperties.html#21770" class="Bound">x</a> <a id="21772" href="Ordinals.AdditionProperties.html#21772" class="Bound">y</a> <a id="21774" href="Ordinals.AdditionProperties.html#21774" class="Bound">l</a> <a id="21776" class="Symbol">=</a> <a id="21778" href="Ordinals.AdditionProperties.html#21987" class="Function">II</a> <a id="21781" href="Ordinals.AdditionProperties.html#21891" class="Function">I</a>
   <a id="21786" class="Keyword">where</a>
    <a id="21796" href="Ordinals.AdditionProperties.html#21796" class="Function">m</a> <a id="21798" class="Symbol">:</a> <a id="21800" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21804" href="Ordinals.AdditionProperties.html#21772" class="Bound">y</a> <a id="21806" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21809" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="21811" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21814" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21817" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21819" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="21821" class="Symbol">(</a><a id="21822" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21826" href="Ordinals.AdditionProperties.html#21770" class="Bound">x</a><a id="21827" class="Symbol">)</a>
    <a id="21833" href="Ordinals.AdditionProperties.html#21796" class="Function">m</a> <a id="21835" class="Symbol">=</a> <a id="21837" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="21849" class="Symbol">(λ</a> <a id="21852" href="Ordinals.AdditionProperties.html#21852" class="Bound">-</a> <a id="21854" class="Symbol">→</a> <a id="21856" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21860" href="Ordinals.AdditionProperties.html#21772" class="Bound">y</a> <a id="21862" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21865" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="21867" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21870" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21873" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21875" href="Ordinals.AdditionProperties.html#21852" class="Bound">-</a><a id="21876" class="Symbol">)</a> <a id="21878" class="Symbol">(</a><a id="21879" href="Ordinals.AdditionProperties.html#21676" class="Function">ϕ</a> <a id="21881" href="Ordinals.AdditionProperties.html#21770" class="Bound">x</a><a id="21882" class="Symbol">)</a> <a id="21884" href="Ordinals.AdditionProperties.html#21774" class="Bound">l</a>

    <a id="21891" href="Ordinals.AdditionProperties.html#21891" class="Function">I</a> <a id="21893" class="Symbol">:</a> <a id="21895" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21897" href="Ordinals.AdditionProperties.html#21897" class="Bound">z</a> <a id="21899" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21901" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21903" href="Ordinals.AdditionProperties.html#21067" class="Bound">α</a> <a id="21905" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21908" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21911" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21913" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21915" class="Symbol">(</a><a id="21916" href="Ordinals.AdditionProperties.html#21897" class="Bound">z</a> <a id="21918" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21921" href="Ordinals.AdditionProperties.html#21067" class="Bound">α</a> <a id="21923" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21926" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21929" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21931" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21935" href="Ordinals.AdditionProperties.html#21770" class="Bound">x</a><a id="21936" class="Symbol">)</a> <a id="21938" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="21940" class="Symbol">(</a><a id="21941" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="21943" href="Ordinals.AdditionProperties.html#21897" class="Bound">z</a> <a id="21945" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21947" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21951" href="Ordinals.AdditionProperties.html#21772" class="Bound">y</a><a id="21952" class="Symbol">)</a>
    <a id="21958" href="Ordinals.AdditionProperties.html#21891" class="Function">I</a> <a id="21960" class="Symbol">=</a> <a id="21962" href="Ordinals.AdditionProperties.html#21076" class="Bound">i</a> <a id="21964" class="Symbol">(</a><a id="21965" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21969" href="Ordinals.AdditionProperties.html#21770" class="Bound">x</a><a id="21970" class="Symbol">)</a> <a id="21972" class="Symbol">(</a><a id="21973" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21977" href="Ordinals.AdditionProperties.html#21772" class="Bound">y</a><a id="21978" class="Symbol">)</a> <a id="21980" href="Ordinals.AdditionProperties.html#21796" class="Function">m</a>

    <a id="21987" href="Ordinals.AdditionProperties.html#21987" class="Function">II</a> <a id="21990" class="Symbol">:</a> <a id="21992" href="Notation.General.html#3219" class="Function">type-of</a> <a id="22000" href="Ordinals.AdditionProperties.html#21891" class="Function">I</a> <a id="22002" class="Symbol">→</a> <a id="22004" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22006" href="Ordinals.AdditionProperties.html#22006" class="Bound">x&#39;</a> <a id="22009" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22011" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22013" href="Ordinals.AdditionProperties.html#21067" class="Bound">α</a> <a id="22015" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22017" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22019" class="Symbol">(</a><a id="22020" href="Ordinals.AdditionProperties.html#22006" class="Bound">x&#39;</a> <a id="22023" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="22026" href="Ordinals.AdditionProperties.html#21067" class="Bound">α</a> <a id="22028" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="22030" href="Ordinals.AdditionProperties.html#21770" class="Bound">x</a><a id="22031" class="Symbol">)</a> <a id="22033" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="22035" class="Symbol">(</a><a id="22036" href="Ordinals.AdditionProperties.html#21637" class="Function">g</a> <a id="22038" href="Ordinals.AdditionProperties.html#22006" class="Bound">x&#39;</a> <a id="22041" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22043" href="Ordinals.AdditionProperties.html#21772" class="Bound">y</a><a id="22044" class="Symbol">)</a>
    <a id="22050" href="Ordinals.AdditionProperties.html#21987" class="Function">II</a> <a id="22053" class="Symbol">(</a><a id="22054" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22058" href="Ordinals.AdditionProperties.html#22058" class="Bound">x&#39;</a> <a id="22061" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22063" href="Ordinals.AdditionProperties.html#22063" class="Bound">n</a> <a id="22065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22067" href="Ordinals.AdditionProperties.html#22067" class="Bound">e</a><a id="22068" class="Symbol">)</a> <a id="22070" class="Symbol">=</a> <a id="22072" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="22079" href="Ordinals.AdditionProperties.html#22063" class="Bound">n</a>
    <a id="22085" href="Ordinals.AdditionProperties.html#21987" class="Function">II</a> <a id="22088" class="Symbol">(</a><a id="22089" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22093" href="Ordinals.AdditionProperties.html#22093" class="Bound">x&#39;</a> <a id="22096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22098" href="Ordinals.AdditionProperties.html#22098" class="Bound">n</a> <a id="22100" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22102" href="Ordinals.AdditionProperties.html#22102" class="Bound">e</a><a id="22103" class="Symbol">)</a> <a id="22105" class="Symbol">=</a> <a id="22107" href="Ordinals.AdditionProperties.html#22093" class="Bound">x&#39;</a> <a id="22110" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22112" href="Ordinals.AdditionProperties.html#22098" class="Bound">n</a> <a id="22114" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22116" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="22123" class="Symbol">(</a><a id="22124" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22128" class="Symbol">(</a><a id="22129" href="Ordinals.AdditionProperties.html#21637" class="Function">g</a> <a id="22131" href="Ordinals.AdditionProperties.html#22093" class="Bound">x&#39;</a><a id="22133" class="Symbol">)</a> <a id="22135" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22138" class="Symbol">(</a><a id="22139" href="Ordinals.AdditionProperties.html#21676" class="Function">ϕ</a> <a id="22141" href="Ordinals.AdditionProperties.html#22093" class="Bound">x&#39;</a><a id="22143" class="Symbol">)</a><a id="22144" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="22147" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                           <a id="22192" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="22194" class="Symbol">(</a><a id="22195" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22199" href="Ordinals.AdditionProperties.html#22093" class="Bound">x&#39;</a><a id="22201" class="Symbol">)</a> <a id="22203" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22206" href="Ordinals.AdditionProperties.html#22102" class="Bound">e</a> <a id="22208" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                           <a id="22253" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22257" href="Ordinals.AdditionProperties.html#21772" class="Bound">y</a>      <a id="22264" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="22265" class="Symbol">)</a>

  <a id="22270" href="Ordinals.AdditionProperties.html#22270" class="Function">q</a> <a id="22272" class="Symbol">:</a> <a id="22274" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="22294" href="Ordinals.AdditionProperties.html#21067" class="Bound">α</a> <a id="22296" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="22298" href="Ordinals.AdditionProperties.html#21637" class="Function">g</a>
  <a id="22302" href="Ordinals.AdditionProperties.html#22270" class="Function">q</a> <a id="22304" href="Ordinals.AdditionProperties.html#22304" class="Bound">x</a> <a id="22306" href="Ordinals.AdditionProperties.html#22306" class="Bound">x&#39;</a> <a id="22309" href="Ordinals.AdditionProperties.html#22309" class="Bound">l</a> <a id="22311" class="Symbol">=</a> <a id="22313" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="22324" class="Symbol">(λ</a> <a id="22327" href="Ordinals.AdditionProperties.html#22327" class="Bound">y</a> <a id="22329" href="Ordinals.AdditionProperties.html#22329" class="Bound">y&#39;</a> <a id="22332" class="Symbol">→</a> <a id="22334" href="Ordinals.AdditionProperties.html#22327" class="Bound">y</a> <a id="22336" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="22339" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="22341" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22344" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="22347" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="22349" href="Ordinals.AdditionProperties.html#22329" class="Bound">y&#39;</a><a id="22351" class="Symbol">)</a> <a id="22353" class="Symbol">(</a><a id="22354" href="Ordinals.AdditionProperties.html#21676" class="Function">ϕ</a> <a id="22356" href="Ordinals.AdditionProperties.html#22304" class="Bound">x</a><a id="22357" class="Symbol">)</a> <a id="22359" class="Symbol">(</a><a id="22360" href="Ordinals.AdditionProperties.html#21676" class="Function">ϕ</a> <a id="22362" href="Ordinals.AdditionProperties.html#22306" class="Bound">x&#39;</a><a id="22364" class="Symbol">)</a> <a id="22366" href="Ordinals.AdditionProperties.html#22381" class="Function">I</a>
   <a id="22371" class="Keyword">where</a>
    <a id="22381" href="Ordinals.AdditionProperties.html#22381" class="Function">I</a> <a id="22383" class="Symbol">:</a> <a id="22385" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="22387" class="Symbol">(</a><a id="22388" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22392" href="Ordinals.AdditionProperties.html#22304" class="Bound">x</a><a id="22393" class="Symbol">)</a> <a id="22395" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="22398" href="Ordinals.AdditionProperties.html#21069" class="Bound">β</a> <a id="22400" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22403" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="22406" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="22408" href="Ordinals.AdditionProperties.html#21072" class="Bound">f</a> <a id="22410" class="Symbol">(</a><a id="22411" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22415" href="Ordinals.AdditionProperties.html#22306" class="Bound">x&#39;</a><a id="22417" class="Symbol">)</a>
    <a id="22423" href="Ordinals.AdditionProperties.html#22381" class="Function">I</a> <a id="22425" class="Symbol">=</a> <a id="22427" href="Ordinals.AdditionProperties.html#21080" class="Bound">p</a> <a id="22429" class="Symbol">(</a><a id="22430" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22434" href="Ordinals.AdditionProperties.html#22304" class="Bound">x</a><a id="22435" class="Symbol">)</a> <a id="22437" class="Symbol">(</a><a id="22438" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22442" href="Ordinals.AdditionProperties.html#22306" class="Bound">x&#39;</a><a id="22444" class="Symbol">)</a> <a id="22446" href="Ordinals.AdditionProperties.html#22309" class="Bound">l</a>

<a id="succₒ-reflects-≼"></a><a id="22449" href="Ordinals.AdditionProperties.html#22449" class="Function">succₒ-reflects-≼</a> <a id="22466" class="Symbol">:</a> <a id="22468" class="Symbol">(</a><a id="22469" href="Ordinals.AdditionProperties.html#22469" class="Bound">α</a> <a id="22471" href="Ordinals.AdditionProperties.html#22471" class="Bound">β</a> <a id="22473" class="Symbol">:</a> <a id="22475" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22483" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="22484" class="Symbol">)</a> <a id="22486" class="Symbol">→</a> <a id="22488" class="Symbol">(</a><a id="22489" href="Ordinals.AdditionProperties.html#22469" class="Bound">α</a> <a id="22491" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22494" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="22496" class="Symbol">)</a> <a id="22498" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="22500" class="Symbol">(</a><a id="22501" href="Ordinals.AdditionProperties.html#22471" class="Bound">β</a> <a id="22503" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22506" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="22508" class="Symbol">)</a> <a id="22510" class="Symbol">→</a> <a id="22512" href="Ordinals.AdditionProperties.html#22469" class="Bound">α</a> <a id="22514" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="22516" href="Ordinals.AdditionProperties.html#22471" class="Bound">β</a>
<a id="22518" href="Ordinals.AdditionProperties.html#22449" class="Function">succₒ-reflects-≼</a> <a id="22535" href="Ordinals.AdditionProperties.html#22535" class="Bound">α</a> <a id="22537" href="Ordinals.AdditionProperties.html#22537" class="Bound">β</a> <a id="22539" href="Ordinals.AdditionProperties.html#22539" class="Bound">l</a> <a id="22541" class="Symbol">=</a> <a id="22543" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="22553" href="Ordinals.AdditionProperties.html#22535" class="Bound">α</a> <a id="22555" href="Ordinals.AdditionProperties.html#22537" class="Bound">β</a>
                          <a id="22583" class="Symbol">(</a><a id="22584" href="Ordinals.AdditionProperties.html#20950" class="Function">succₒ-reflects-⊴</a> <a id="22601" href="Ordinals.AdditionProperties.html#22535" class="Bound">α</a> <a id="22603" href="Ordinals.AdditionProperties.html#22537" class="Bound">β</a>
                            <a id="22633" class="Symbol">(</a><a id="22634" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="22644" class="Symbol">(</a><a id="22645" href="Ordinals.AdditionProperties.html#22535" class="Bound">α</a> <a id="22647" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22650" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="22652" class="Symbol">)</a> <a id="22654" class="Symbol">(</a><a id="22655" href="Ordinals.AdditionProperties.html#22537" class="Bound">β</a> <a id="22657" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22660" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="22662" class="Symbol">)</a> <a id="22664" href="Ordinals.AdditionProperties.html#22539" class="Bound">l</a><a id="22665" class="Symbol">))</a>

<a id="succₒ-preserves-≾"></a><a id="22669" href="Ordinals.AdditionProperties.html#22669" class="Function">succₒ-preserves-≾</a> <a id="22687" class="Symbol">:</a> <a id="22689" class="Symbol">(</a><a id="22690" href="Ordinals.AdditionProperties.html#22690" class="Bound">α</a> <a id="22692" href="Ordinals.AdditionProperties.html#22692" class="Bound">β</a> <a id="22694" class="Symbol">:</a> <a id="22696" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22704" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="22705" class="Symbol">)</a> <a id="22707" class="Symbol">→</a> <a id="22709" href="Ordinals.AdditionProperties.html#22690" class="Bound">α</a> <a id="22711" href="Ordinals.OrdinalOfOrdinals.html#16263" class="Function Operator">≾</a> <a id="22713" href="Ordinals.AdditionProperties.html#22692" class="Bound">β</a> <a id="22715" class="Symbol">→</a> <a id="22717" class="Symbol">(</a><a id="22718" href="Ordinals.AdditionProperties.html#22690" class="Bound">α</a> <a id="22720" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22723" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="22725" class="Symbol">)</a> <a id="22727" href="Ordinals.OrdinalOfOrdinals.html#16263" class="Function Operator">≾</a> <a id="22729" class="Symbol">(</a><a id="22730" href="Ordinals.AdditionProperties.html#22692" class="Bound">β</a> <a id="22732" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22735" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="22737" class="Symbol">)</a>
<a id="22739" href="Ordinals.AdditionProperties.html#22669" class="Function">succₒ-preserves-≾</a> <a id="22757" href="Ordinals.AdditionProperties.html#22757" class="Bound">α</a> <a id="22759" href="Ordinals.AdditionProperties.html#22759" class="Bound">β</a> <a id="22761" class="Symbol">=</a> <a id="22763" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="22778" class="Symbol">(</a><a id="22779" href="Ordinals.AdditionProperties.html#22449" class="Function">succₒ-reflects-≼</a> <a id="22796" href="Ordinals.AdditionProperties.html#22759" class="Bound">β</a> <a id="22798" href="Ordinals.AdditionProperties.html#22757" class="Bound">α</a><a id="22799" class="Symbol">)</a>

<a id="22802" class="Markup">\end{code}</a><a id="22812" class="Background">

TODO. Actually (α +ₒ 𝟙ₒ) ⊴ (β +ₒ 𝟙ₒ) is equivalent to
α ≃ₒ β or β ≃ₒ α +ₒ 𝟙ₒ + γ for some (necessarily unique) γ.
This condition in turn implies α ⊴ β (and is equivalent to α ⊴ β under
excluded middle).

However, the successor function does not preserve _⊴_ in general:

</a><a id="23085" class="Markup">\begin{code}</a>

<a id="succ-not-necessarily-monotone"></a><a id="23099" href="Ordinals.AdditionProperties.html#23099" class="Function">succ-not-necessarily-monotone</a> <a id="23129" class="Symbol">:</a> <a id="23131" class="Symbol">((</a><a id="23133" href="Ordinals.AdditionProperties.html#23133" class="Bound">α</a> <a id="23135" href="Ordinals.AdditionProperties.html#23135" class="Bound">β</a> <a id="23137" class="Symbol">:</a> <a id="23139" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23147" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="23148" class="Symbol">)</a>
                                      <a id="23188" class="Symbol">→</a> <a id="23190" href="Ordinals.AdditionProperties.html#23133" class="Bound">α</a> <a id="23192" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23194" href="Ordinals.AdditionProperties.html#23135" class="Bound">β</a>
                                      <a id="23234" class="Symbol">→</a> <a id="23236" class="Symbol">(</a><a id="23237" href="Ordinals.AdditionProperties.html#23133" class="Bound">α</a> <a id="23239" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23242" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="23244" class="Symbol">)</a> <a id="23246" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23248" class="Symbol">(</a><a id="23249" href="Ordinals.AdditionProperties.html#23135" class="Bound">β</a> <a id="23251" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23254" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="23256" class="Symbol">))</a>
                              <a id="23289" class="Symbol">→</a> <a id="23291" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="23301" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="23303" href="Ordinals.AdditionProperties.html#23099" class="Function">succ-not-necessarily-monotone</a> <a id="23333" class="Symbol">{</a><a id="23334" href="Ordinals.AdditionProperties.html#23334" class="Bound">𝓤</a><a id="23335" class="Symbol">}</a> <a id="23337" href="Ordinals.AdditionProperties.html#23337" class="Bound">ϕ</a> <a id="23339" class="Symbol">=</a> <a id="23341" href="Ordinals.AdditionProperties.html#24647" class="Function">XII</a>
 <a id="23346" class="Keyword">where</a>
  <a id="23354" class="Keyword">module</a> <a id="23361" href="Ordinals.AdditionProperties.html#23361" class="Module">_</a> <a id="23363" class="Symbol">(</a><a id="23364" href="Ordinals.AdditionProperties.html#23364" class="Bound">P</a> <a id="23366" class="Symbol">:</a> <a id="23368" href="Ordinals.AdditionProperties.html#23334" class="Bound">𝓤</a> <a id="23370" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23372" class="Symbol">)</a> <a id="23374" class="Symbol">(</a><a id="23375" href="Ordinals.AdditionProperties.html#23375" class="Bound">isp</a> <a id="23379" class="Symbol">:</a> <a id="23381" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="23389" href="Ordinals.AdditionProperties.html#23364" class="Bound">P</a><a id="23390" class="Symbol">)</a> <a id="23392" class="Keyword">where</a>
   <a id="23401" href="Ordinals.AdditionProperties.html#23401" class="Function">α</a> <a id="23403" class="Symbol">:</a> <a id="23405" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23413" href="Ordinals.AdditionProperties.html#23334" class="Bound">𝓤</a>
   <a id="23418" href="Ordinals.AdditionProperties.html#23401" class="Function">α</a> <a id="23420" class="Symbol">=</a> <a id="23422" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="23435" href="Ordinals.AdditionProperties.html#23364" class="Bound">P</a> <a id="23437" href="Ordinals.AdditionProperties.html#23375" class="Bound">isp</a>

   <a id="23445" href="Ordinals.AdditionProperties.html#23445" class="Function">I</a> <a id="23447" class="Symbol">:</a>  <a id="23450" class="Symbol">(</a><a id="23451" href="Ordinals.AdditionProperties.html#23401" class="Function">α</a> <a id="23453" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23456" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="23458" class="Symbol">)</a> <a id="23460" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23462" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a>
   <a id="23468" href="Ordinals.AdditionProperties.html#23445" class="Function">I</a> <a id="23470" class="Symbol">=</a> <a id="23472" href="Ordinals.AdditionProperties.html#23337" class="Bound">ϕ</a> <a id="23474" href="Ordinals.AdditionProperties.html#23401" class="Function">α</a> <a id="23476" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23479" href="Ordinals.AdditionProperties.html#23496" class="Function">l</a>
    <a id="23485" class="Keyword">where</a>
     <a id="23496" href="Ordinals.AdditionProperties.html#23496" class="Function">l</a> <a id="23498" class="Symbol">:</a> <a id="23500" href="Ordinals.AdditionProperties.html#23401" class="Function">α</a> <a id="23502" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23504" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
     <a id="23512" href="Ordinals.AdditionProperties.html#23496" class="Function">l</a> <a id="23514" class="Symbol">=</a> <a id="23516" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="23528" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
         <a id="23539" class="Symbol">(λ</a> <a id="23542" href="Ordinals.AdditionProperties.html#23542" class="Bound">x</a> <a id="23544" href="Ordinals.AdditionProperties.html#23544" class="Bound">y</a> <a id="23546" class="Symbol">(</a><a id="23547" href="Ordinals.AdditionProperties.html#23547" class="Bound">l</a> <a id="23549" class="Symbol">:</a> <a id="23551" href="Ordinals.AdditionProperties.html#23544" class="Bound">y</a> <a id="23553" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="23556" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23559" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="23561" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="23562" class="Symbol">)</a> <a id="23564" class="Symbol">→</a> <a id="23566" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="23573" href="Ordinals.AdditionProperties.html#23547" class="Bound">l</a><a id="23574" class="Symbol">)</a> <a id="23576" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
         <a id="23587" class="Symbol">(λ</a> <a id="23590" href="Ordinals.AdditionProperties.html#23590" class="Bound">x</a> <a id="23592" href="Ordinals.AdditionProperties.html#23592" class="Bound">y</a> <a id="23594" href="Ordinals.AdditionProperties.html#23594" class="Bound">l</a> <a id="23596" class="Symbol">→</a> <a id="23598" href="Ordinals.AdditionProperties.html#23594" class="Bound">l</a><a id="23599" class="Symbol">)</a>

   <a id="23605" href="Ordinals.AdditionProperties.html#23605" class="Function">II</a> <a id="23608" class="Symbol">:</a> <a id="23610" href="Notation.General.html#3219" class="Function">type-of</a> <a id="23618" href="Ordinals.AdditionProperties.html#23445" class="Function">I</a> <a id="23620" class="Symbol">→</a> <a id="23622" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="23624" href="Ordinals.AdditionProperties.html#23364" class="Bound">P</a> <a id="23626" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="23628" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="23631" href="Ordinals.AdditionProperties.html#23364" class="Bound">P</a>
   <a id="23636" href="Ordinals.AdditionProperties.html#23605" class="Function">II</a> <a id="23639" class="Symbol">(</a><a id="23640" href="Ordinals.AdditionProperties.html#23640" class="Bound">f</a> <a id="23642" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23644" href="Ordinals.AdditionProperties.html#23644" class="Bound">f-is-initial</a> <a id="23657" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23659" href="Ordinals.AdditionProperties.html#23659" class="Bound">f-is-order-preserving</a><a id="23680" class="Symbol">)</a> <a id="23682" class="Symbol">=</a> <a id="23684" href="Ordinals.AdditionProperties.html#23720" class="Function">III</a> <a id="23688" class="Symbol">(</a><a id="23689" href="Ordinals.AdditionProperties.html#23640" class="Bound">f</a> <a id="23691" class="Symbol">(</a><a id="23692" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23696" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="23697" class="Symbol">))</a> <a id="23700" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="23709" class="Keyword">where</a>
     <a id="23720" href="Ordinals.AdditionProperties.html#23720" class="Function">III</a> <a id="23724" class="Symbol">:</a> <a id="23726" class="Symbol">(</a><a id="23727" href="Ordinals.AdditionProperties.html#23727" class="Bound">y</a> <a id="23729" class="Symbol">:</a> <a id="23731" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23733" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23736" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23737" class="Symbol">)</a> <a id="23739" class="Symbol">→</a> <a id="23741" href="Ordinals.AdditionProperties.html#23640" class="Bound">f</a> <a id="23743" class="Symbol">(</a><a id="23744" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23748" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="23749" class="Symbol">)</a> <a id="23751" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23753" href="Ordinals.AdditionProperties.html#23727" class="Bound">y</a> <a id="23755" class="Symbol">→</a> <a id="23757" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="23759" href="Ordinals.AdditionProperties.html#23364" class="Bound">P</a> <a id="23761" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="23763" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="23766" href="Ordinals.AdditionProperties.html#23364" class="Bound">P</a>
     <a id="23773" href="Ordinals.AdditionProperties.html#23720" class="Function">III</a> <a id="23777" class="Symbol">(</a><a id="23778" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23782" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="23783" class="Symbol">)</a> <a id="23785" href="Ordinals.AdditionProperties.html#23785" class="Bound">e</a> <a id="23787" class="Symbol">=</a> <a id="23789" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23793" href="Ordinals.AdditionProperties.html#24137" class="Function">VII</a>
      <a id="23803" class="Keyword">where</a>
       <a id="23816" href="Ordinals.AdditionProperties.html#23816" class="Function">IV</a> <a id="23819" class="Symbol">:</a> <a id="23821" class="Symbol">(</a><a id="23822" href="Ordinals.AdditionProperties.html#23822" class="Bound">p</a> <a id="23824" class="Symbol">:</a> <a id="23826" href="Ordinals.AdditionProperties.html#23364" class="Bound">P</a><a id="23827" class="Symbol">)</a> <a id="23829" class="Symbol">→</a> <a id="23831" href="Ordinals.AdditionProperties.html#23640" class="Bound">f</a> <a id="23833" class="Symbol">(</a><a id="23834" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23838" href="Ordinals.AdditionProperties.html#23822" class="Bound">p</a><a id="23839" class="Symbol">)</a> <a id="23841" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="23844" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23847" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="23849" href="Ordinals.AdditionProperties.html#23640" class="Bound">f</a> <a id="23851" class="Symbol">(</a><a id="23852" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23856" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="23857" class="Symbol">)</a>
       <a id="23866" href="Ordinals.AdditionProperties.html#23816" class="Function">IV</a> <a id="23869" href="Ordinals.AdditionProperties.html#23869" class="Bound">p</a> <a id="23871" class="Symbol">=</a> <a id="23873" href="Ordinals.AdditionProperties.html#23659" class="Bound">f-is-order-preserving</a> <a id="23895" class="Symbol">(</a><a id="23896" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23900" href="Ordinals.AdditionProperties.html#23869" class="Bound">p</a><a id="23901" class="Symbol">)</a> <a id="23903" class="Symbol">(</a><a id="23904" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23908" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="23909" class="Symbol">)</a> <a id="23911" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

       <a id="23921" href="Ordinals.AdditionProperties.html#23921" class="Function">V</a> <a id="23923" class="Symbol">:</a> <a id="23925" class="Symbol">(</a><a id="23926" href="Ordinals.AdditionProperties.html#23926" class="Bound">p</a> <a id="23928" class="Symbol">:</a> <a id="23930" href="Ordinals.AdditionProperties.html#23364" class="Bound">P</a><a id="23931" class="Symbol">)</a> <a id="23933" class="Symbol">→</a> <a id="23935" href="Ordinals.AdditionProperties.html#23640" class="Bound">f</a> <a id="23937" class="Symbol">(</a><a id="23938" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23942" href="Ordinals.AdditionProperties.html#23926" class="Bound">p</a><a id="23943" class="Symbol">)</a> <a id="23945" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="23948" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23951" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="23953" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23957" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
       <a id="23966" href="Ordinals.AdditionProperties.html#23921" class="Function">V</a> <a id="23968" href="Ordinals.AdditionProperties.html#23968" class="Bound">p</a> <a id="23970" class="Symbol">=</a> <a id="23972" href="MLTT.Id.html#734" class="Function">transport</a> <a id="23982" class="Symbol">(λ</a> <a id="23985" href="Ordinals.AdditionProperties.html#23985" class="Bound">-</a> <a id="23987" class="Symbol">→</a> <a id="23989" href="Ordinals.AdditionProperties.html#23640" class="Bound">f</a> <a id="23991" class="Symbol">(</a><a id="23992" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23996" href="Ordinals.AdditionProperties.html#23968" class="Bound">p</a><a id="23997" class="Symbol">)</a> <a id="23999" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="24002" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="24005" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="24007" href="Ordinals.AdditionProperties.html#23985" class="Bound">-</a><a id="24008" class="Symbol">)</a> <a id="24010" href="Ordinals.AdditionProperties.html#23785" class="Bound">e</a> <a id="24012" class="Symbol">(</a><a id="24013" href="Ordinals.AdditionProperties.html#23816" class="Function">IV</a> <a id="24016" href="Ordinals.AdditionProperties.html#23968" class="Bound">p</a><a id="24017" class="Symbol">)</a>

       <a id="24027" href="Ordinals.AdditionProperties.html#24027" class="Function">VI</a> <a id="24030" class="Symbol">:</a> <a id="24032" class="Symbol">(</a><a id="24033" href="Ordinals.AdditionProperties.html#24033" class="Bound">z</a> <a id="24035" class="Symbol">:</a> <a id="24037" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24039" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="24042" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24043" class="Symbol">)</a> <a id="24045" class="Symbol">→</a> <a id="24047" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24049" class="Symbol">(</a><a id="24050" href="Ordinals.AdditionProperties.html#24033" class="Bound">z</a> <a id="24052" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="24055" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="24058" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="24060" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24064" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24065" class="Symbol">)</a>
       <a id="24074" href="Ordinals.AdditionProperties.html#24027" class="Function">VI</a> <a id="24077" class="Symbol">(</a><a id="24078" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24082" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24083" class="Symbol">)</a> <a id="24085" href="Ordinals.AdditionProperties.html#24085" class="Bound">l</a> <a id="24087" class="Symbol">=</a> <a id="24089" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24096" href="Ordinals.AdditionProperties.html#24085" class="Bound">l</a>
       <a id="24105" href="Ordinals.AdditionProperties.html#24027" class="Function">VI</a> <a id="24108" class="Symbol">(</a><a id="24109" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24113" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24114" class="Symbol">)</a> <a id="24116" href="Ordinals.AdditionProperties.html#24116" class="Bound">l</a> <a id="24118" class="Symbol">=</a> <a id="24120" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24127" href="Ordinals.AdditionProperties.html#24116" class="Bound">l</a>

       <a id="24137" href="Ordinals.AdditionProperties.html#24137" class="Function">VII</a> <a id="24141" class="Symbol">:</a> <a id="24143" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24145" href="Ordinals.AdditionProperties.html#23364" class="Bound">P</a>
       <a id="24154" href="Ordinals.AdditionProperties.html#24137" class="Function">VII</a> <a id="24158" href="Ordinals.AdditionProperties.html#24158" class="Bound">p</a> <a id="24160" class="Symbol">=</a> <a id="24162" href="Ordinals.AdditionProperties.html#24027" class="Function">VI</a> <a id="24165" class="Symbol">(</a><a id="24166" href="Ordinals.AdditionProperties.html#23640" class="Bound">f</a> <a id="24168" class="Symbol">(</a><a id="24169" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24173" href="Ordinals.AdditionProperties.html#24158" class="Bound">p</a><a id="24174" class="Symbol">))</a> <a id="24177" class="Symbol">(</a><a id="24178" href="Ordinals.AdditionProperties.html#23921" class="Function">V</a> <a id="24180" href="Ordinals.AdditionProperties.html#24158" class="Bound">p</a><a id="24181" class="Symbol">)</a>
     <a id="24188" href="Ordinals.AdditionProperties.html#23720" class="Function">III</a> <a id="24192" class="Symbol">(</a><a id="24193" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24197" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24198" class="Symbol">)</a> <a id="24200" href="Ordinals.AdditionProperties.html#24200" class="Bound">e</a> <a id="24202" class="Symbol">=</a> <a id="24204" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24208" href="Ordinals.AdditionProperties.html#24437" class="Function">IX</a>
      <a id="24217" class="Keyword">where</a>
       <a id="24230" href="Ordinals.AdditionProperties.html#24230" class="Function">VIII</a> <a id="24235" class="Symbol">:</a> <a id="24237" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24239" href="Ordinals.AdditionProperties.html#24239" class="Bound">x&#39;</a> <a id="24242" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24244" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24246" href="Ordinals.AdditionProperties.html#23401" class="Function">α</a> <a id="24248" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24251" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24254" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="24256" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24258" class="Symbol">(</a><a id="24259" href="Ordinals.AdditionProperties.html#24239" class="Bound">x&#39;</a> <a id="24262" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="24265" href="Ordinals.AdditionProperties.html#23401" class="Function">α</a> <a id="24267" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24270" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24273" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="24275" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24279" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24280" class="Symbol">)</a> <a id="24282" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="24284" class="Symbol">(</a><a id="24285" href="Ordinals.AdditionProperties.html#23640" class="Bound">f</a> <a id="24287" href="Ordinals.AdditionProperties.html#24239" class="Bound">x&#39;</a> <a id="24290" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24292" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24296" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24297" class="Symbol">)</a>
       <a id="24306" href="Ordinals.AdditionProperties.html#24230" class="Function">VIII</a> <a id="24311" class="Symbol">=</a> <a id="24313" href="Ordinals.AdditionProperties.html#23644" class="Bound">f-is-initial</a>
               <a id="24341" class="Symbol">(</a><a id="24342" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24346" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24347" class="Symbol">)</a>
               <a id="24364" class="Symbol">(</a><a id="24365" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24369" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24370" class="Symbol">)</a>
               <a id="24387" class="Symbol">(</a><a id="24388" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="24400" class="Symbol">(λ</a> <a id="24403" href="Ordinals.AdditionProperties.html#24403" class="Bound">-</a> <a id="24405" class="Symbol">→</a> <a id="24407" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24411" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="24413" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="24416" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="24419" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="24421" href="Ordinals.AdditionProperties.html#24403" class="Bound">-</a><a id="24422" class="Symbol">)</a> <a id="24424" href="Ordinals.AdditionProperties.html#24200" class="Bound">e</a> <a id="24426" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24427" class="Symbol">)</a>

       <a id="24437" href="Ordinals.AdditionProperties.html#24437" class="Function">IX</a> <a id="24440" class="Symbol">:</a> <a id="24442" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="24445" href="Ordinals.AdditionProperties.html#23364" class="Bound">P</a>
       <a id="24454" href="Ordinals.AdditionProperties.html#24437" class="Function">IX</a> <a id="24457" href="Ordinals.AdditionProperties.html#24457" class="Bound">u</a> <a id="24459" class="Symbol">=</a> <a id="24461" href="Ordinals.AdditionProperties.html#24593" class="Function">XI</a>
        <a id="24472" class="Keyword">where</a>
         <a id="24487" href="Ordinals.AdditionProperties.html#24487" class="Function">X</a> <a id="24489" class="Symbol">:</a> <a id="24491" class="Symbol">∀</a> <a id="24493" href="Ordinals.AdditionProperties.html#24493" class="Bound">x&#39;</a> <a id="24496" class="Symbol">→</a> <a id="24498" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24500" class="Symbol">(</a><a id="24501" href="Ordinals.AdditionProperties.html#24493" class="Bound">x&#39;</a> <a id="24504" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="24507" href="Ordinals.AdditionProperties.html#23401" class="Function">α</a> <a id="24509" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24512" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24515" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="24517" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24521" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24522" class="Symbol">)</a>
         <a id="24533" href="Ordinals.AdditionProperties.html#24487" class="Function">X</a> <a id="24535" class="Symbol">(</a><a id="24536" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24540" href="Ordinals.AdditionProperties.html#24540" class="Bound">p</a><a id="24541" class="Symbol">)</a> <a id="24543" href="Ordinals.AdditionProperties.html#24543" class="Bound">l</a> <a id="24545" class="Symbol">=</a> <a id="24547" href="Ordinals.AdditionProperties.html#24457" class="Bound">u</a> <a id="24549" href="Ordinals.AdditionProperties.html#24540" class="Bound">p</a>
         <a id="24560" href="Ordinals.AdditionProperties.html#24487" class="Function">X</a> <a id="24562" class="Symbol">(</a><a id="24563" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24567" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24568" class="Symbol">)</a> <a id="24570" href="Ordinals.AdditionProperties.html#24570" class="Bound">l</a> <a id="24572" class="Symbol">=</a> <a id="24574" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24581" href="Ordinals.AdditionProperties.html#24570" class="Bound">l</a>

         <a id="24593" href="Ordinals.AdditionProperties.html#24593" class="Function">XI</a> <a id="24596" class="Symbol">:</a> <a id="24598" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
         <a id="24609" href="Ordinals.AdditionProperties.html#24593" class="Function">XI</a> <a id="24612" class="Symbol">=</a> <a id="24614" href="Ordinals.AdditionProperties.html#24487" class="Function">X</a> <a id="24616" class="Symbol">(</a><a id="24617" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24621" href="Ordinals.AdditionProperties.html#24230" class="Function">VIII</a><a id="24625" class="Symbol">)</a> <a id="24627" class="Symbol">(</a><a id="24628" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24632" class="Symbol">(</a><a id="24633" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24637" href="Ordinals.AdditionProperties.html#24230" class="Function">VIII</a><a id="24641" class="Symbol">))</a>

  <a id="24647" href="Ordinals.AdditionProperties.html#24647" class="Function">XII</a> <a id="24651" class="Symbol">:</a> <a id="24653" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="24663" href="Ordinals.AdditionProperties.html#23334" class="Bound">𝓤</a>
  <a id="24667" href="Ordinals.AdditionProperties.html#24647" class="Function">XII</a> <a id="24671" class="Symbol">=</a> <a id="24673" href="UF.ClassicalLogic.html#2304" class="Function">WEM-gives-typal-WEM</a> <a id="24693" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="24697" class="Symbol">(λ</a> <a id="24700" href="Ordinals.AdditionProperties.html#24700" class="Bound">P</a> <a id="24702" href="Ordinals.AdditionProperties.html#24702" class="Bound">isp</a> <a id="24706" class="Symbol">→</a> <a id="24708" href="Ordinals.AdditionProperties.html#23605" class="Function">II</a> <a id="24711" href="Ordinals.AdditionProperties.html#24700" class="Bound">P</a> <a id="24713" href="Ordinals.AdditionProperties.html#24702" class="Bound">isp</a> <a id="24717" class="Symbol">(</a><a id="24718" href="Ordinals.AdditionProperties.html#23445" class="Function">I</a> <a id="24720" href="Ordinals.AdditionProperties.html#24700" class="Bound">P</a> <a id="24722" href="Ordinals.AdditionProperties.html#24702" class="Bound">isp</a><a id="24725" class="Symbol">))</a>

<a id="24729" class="Markup">\end{code}</a><a id="24739" class="Background">

TODO. Also the implication α ⊲ β → (α +ₒ 𝟙ₒ) ⊲ (β +ₒ 𝟙ₒ) fails in general.

</a><a id="24817" class="Markup">\begin{code}</a>

<a id="succ-monotone"></a><a id="24831" href="Ordinals.AdditionProperties.html#24831" class="Function">succ-monotone</a> <a id="24845" class="Symbol">:</a> <a id="24847" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="24850" class="Symbol">(</a><a id="24851" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24853" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="24854" class="Symbol">)</a> <a id="24856" class="Symbol">→</a> <a id="24858" class="Symbol">(</a><a id="24859" href="Ordinals.AdditionProperties.html#24859" class="Bound">α</a> <a id="24861" href="Ordinals.AdditionProperties.html#24861" class="Bound">β</a> <a id="24863" class="Symbol">:</a> <a id="24865" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24873" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="24874" class="Symbol">)</a> <a id="24876" class="Symbol">→</a> <a id="24878" href="Ordinals.AdditionProperties.html#24859" class="Bound">α</a> <a id="24880" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24882" href="Ordinals.AdditionProperties.html#24861" class="Bound">β</a> <a id="24884" class="Symbol">→</a> <a id="24886" class="Symbol">(</a><a id="24887" href="Ordinals.AdditionProperties.html#24859" class="Bound">α</a> <a id="24889" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24892" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="24894" class="Symbol">)</a> <a id="24896" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24898" class="Symbol">(</a><a id="24899" href="Ordinals.AdditionProperties.html#24861" class="Bound">β</a> <a id="24901" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24904" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="24906" class="Symbol">)</a>
<a id="24908" href="Ordinals.AdditionProperties.html#24831" class="Function">succ-monotone</a> <a id="24922" href="Ordinals.AdditionProperties.html#24922" class="Bound">em</a> <a id="24925" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="24927" href="Ordinals.AdditionProperties.html#24927" class="Bound">β</a> <a id="24929" href="Ordinals.AdditionProperties.html#24929" class="Bound">l</a> <a id="24931" class="Symbol">=</a> <a id="24933" href="Ordinals.AdditionProperties.html#25094" class="Function">II</a> <a id="24936" href="Ordinals.AdditionProperties.html#24947" class="Function">I</a>
 <a id="24939" class="Keyword">where</a>
  <a id="24947" href="Ordinals.AdditionProperties.html#24947" class="Function">I</a> <a id="24949" class="Symbol">:</a> <a id="24951" class="Symbol">((</a><a id="24953" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="24955" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24958" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="24960" class="Symbol">)</a> <a id="24962" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="24964" class="Symbol">(</a><a id="24965" href="Ordinals.AdditionProperties.html#24927" class="Bound">β</a> <a id="24967" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24970" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="24972" class="Symbol">))</a> <a id="24975" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="24977" class="Symbol">((</a><a id="24979" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="24981" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24984" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="24986" class="Symbol">)</a> <a id="24988" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24990" class="Symbol">(</a><a id="24991" href="Ordinals.AdditionProperties.html#24927" class="Bound">β</a> <a id="24993" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24996" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="24998" class="Symbol">))</a> <a id="25001" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="25003" class="Symbol">((</a><a id="25005" href="Ordinals.AdditionProperties.html#24927" class="Bound">β</a> <a id="25007" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25010" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25012" class="Symbol">)</a> <a id="25014" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="25016" class="Symbol">(</a><a id="25017" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="25019" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25022" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25024" class="Symbol">))</a>
  <a id="25029" href="Ordinals.AdditionProperties.html#24947" class="Function">I</a> <a id="25031" class="Symbol">=</a> <a id="25033" href="Ordinals.Notions.html#17291" class="Function">trichotomy</a> <a id="25044" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="25048" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="25052" href="Ordinals.AdditionProperties.html#24922" class="Bound">em</a> <a id="25055" href="Ordinals.OrdinalOfOrdinals.html#14192" class="Function">⊲-is-well-order</a> <a id="25071" class="Symbol">(</a><a id="25072" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="25074" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25077" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25079" class="Symbol">)</a> <a id="25081" class="Symbol">(</a><a id="25082" href="Ordinals.AdditionProperties.html#24927" class="Bound">β</a> <a id="25084" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25087" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25089" class="Symbol">)</a>

  <a id="25094" href="Ordinals.AdditionProperties.html#25094" class="Function">II</a> <a id="25097" class="Symbol">:</a> <a id="25099" href="Notation.General.html#3219" class="Function">type-of</a> <a id="25107" href="Ordinals.AdditionProperties.html#24947" class="Function">I</a> <a id="25109" class="Symbol">→</a> <a id="25111" class="Symbol">(</a><a id="25112" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="25114" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25117" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25119" class="Symbol">)</a> <a id="25121" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="25123" class="Symbol">(</a><a id="25124" href="Ordinals.AdditionProperties.html#24927" class="Bound">β</a> <a id="25126" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25129" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25131" class="Symbol">)</a>
  <a id="25135" href="Ordinals.AdditionProperties.html#25094" class="Function">II</a> <a id="25138" class="Symbol">(</a><a id="25139" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25143" href="Ordinals.AdditionProperties.html#25143" class="Bound">m</a><a id="25144" class="Symbol">)</a>       <a id="25152" class="Symbol">=</a> <a id="25154" href="Ordinals.OrdinalOfOrdinals.html#20175" class="Function">⊲-gives-⊴</a> <a id="25164" class="Symbol">_</a> <a id="25166" class="Symbol">_</a> <a id="25168" href="Ordinals.AdditionProperties.html#25143" class="Bound">m</a>
  <a id="25172" href="Ordinals.AdditionProperties.html#25094" class="Function">II</a> <a id="25175" class="Symbol">(</a><a id="25176" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25180" class="Symbol">(</a><a id="25181" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25185" href="Ordinals.AdditionProperties.html#25185" class="Bound">e</a><a id="25186" class="Symbol">))</a> <a id="25189" class="Symbol">=</a> <a id="25191" href="MLTT.Id.html#734" class="Function">transport</a> <a id="25201" class="Symbol">((</a><a id="25203" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="25205" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25208" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25210" class="Symbol">)</a> <a id="25212" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="25214" class="Symbol">)</a> <a id="25216" href="Ordinals.AdditionProperties.html#25185" class="Bound">e</a>  <a id="25219" class="Symbol">(</a><a id="25220" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="25227" class="Symbol">(</a><a id="25228" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="25230" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25233" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25235" class="Symbol">))</a>
  <a id="25240" href="Ordinals.AdditionProperties.html#25094" class="Function">II</a> <a id="25243" class="Symbol">(</a><a id="25244" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25248" class="Symbol">(</a><a id="25249" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25253" href="Ordinals.AdditionProperties.html#25253" class="Bound">m</a><a id="25254" class="Symbol">))</a> <a id="25257" class="Symbol">=</a> <a id="25259" href="MLTT.Id.html#734" class="Function">transport</a> <a id="25269" class="Symbol">((</a><a id="25271" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="25273" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25276" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25278" class="Symbol">)</a> <a id="25280" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="25282" class="Symbol">)</a> <a id="25284" href="Ordinals.AdditionProperties.html#25470" class="Function">VI</a> <a id="25287" class="Symbol">(</a><a id="25288" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="25295" class="Symbol">(</a><a id="25296" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="25298" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25301" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25303" class="Symbol">))</a>
   <a id="25309" class="Keyword">where</a>
    <a id="25319" href="Ordinals.AdditionProperties.html#25319" class="Function">III</a> <a id="25323" class="Symbol">:</a> <a id="25325" class="Symbol">(</a><a id="25326" href="Ordinals.AdditionProperties.html#24927" class="Bound">β</a> <a id="25328" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25331" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25333" class="Symbol">)</a> <a id="25335" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="25337" class="Symbol">(</a><a id="25338" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="25340" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25343" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25345" class="Symbol">)</a>
    <a id="25351" href="Ordinals.AdditionProperties.html#25319" class="Function">III</a> <a id="25355" class="Symbol">=</a> <a id="25357" href="Ordinals.OrdinalOfOrdinals.html#20175" class="Function">⊲-gives-⊴</a> <a id="25367" class="Symbol">_</a> <a id="25369" class="Symbol">_</a> <a id="25371" href="Ordinals.AdditionProperties.html#25253" class="Bound">m</a>

    <a id="25378" href="Ordinals.AdditionProperties.html#25378" class="Function">IV</a> <a id="25381" class="Symbol">:</a> <a id="25383" href="Ordinals.AdditionProperties.html#24927" class="Bound">β</a> <a id="25385" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="25387" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a>
    <a id="25393" href="Ordinals.AdditionProperties.html#25378" class="Function">IV</a> <a id="25396" class="Symbol">=</a> <a id="25398" href="Ordinals.AdditionProperties.html#20950" class="Function">succₒ-reflects-⊴</a> <a id="25415" href="Ordinals.AdditionProperties.html#24927" class="Bound">β</a> <a id="25417" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="25419" href="Ordinals.AdditionProperties.html#25319" class="Function">III</a>

    <a id="25428" href="Ordinals.AdditionProperties.html#25428" class="Function">V</a> <a id="25430" class="Symbol">:</a> <a id="25432" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="25434" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25436" href="Ordinals.AdditionProperties.html#24927" class="Bound">β</a>
    <a id="25442" href="Ordinals.AdditionProperties.html#25428" class="Function">V</a> <a id="25444" class="Symbol">=</a> <a id="25446" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="25456" class="Symbol">_</a> <a id="25458" class="Symbol">_</a> <a id="25460" href="Ordinals.AdditionProperties.html#24929" class="Bound">l</a> <a id="25462" href="Ordinals.AdditionProperties.html#25378" class="Function">IV</a>

    <a id="25470" href="Ordinals.AdditionProperties.html#25470" class="Function">VI</a> <a id="25473" class="Symbol">:</a> <a id="25475" class="Symbol">(</a><a id="25476" href="Ordinals.AdditionProperties.html#24925" class="Bound">α</a> <a id="25478" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25481" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25483" class="Symbol">)</a> <a id="25485" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25487" class="Symbol">(</a><a id="25488" href="Ordinals.AdditionProperties.html#24927" class="Bound">β</a> <a id="25490" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25493" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25495" class="Symbol">)</a>
    <a id="25501" href="Ordinals.AdditionProperties.html#25470" class="Function">VI</a> <a id="25504" class="Symbol">=</a> <a id="25506" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="25509" class="Symbol">(</a><a id="25510" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="25514" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25516" class="Symbol">)</a> <a id="25518" href="Ordinals.AdditionProperties.html#25428" class="Function">V</a>

<a id="25521" class="Markup">\end{code}</a><a id="25531" class="Background">

TODO. EM 𝓤 is sufficient, because we can work with the resized order _⊲⁻_.

Added 13 November 2023 by Fredrik Nordvall Forsberg.

Addition satisfies the expected recursive equations (which classically define
addition): zero is the neutral element (this is 𝟘₀-right-neutral above), addition
commutes with successors and addition preserves inhabited suprema.

Note that (the index of) the supremum indeed has to be inhabited, because
preserving the empty supremum would give the false equation
  α +ₒ 𝟘 ＝ 𝟘
for any ordinal α.

</a><a id="26058" class="Markup">\begin{code}</a>

<a id="+ₒ-commutes-with-successor"></a><a id="26072" href="Ordinals.AdditionProperties.html#26072" class="Function">+ₒ-commutes-with-successor</a> <a id="26099" class="Symbol">:</a> <a id="26101" class="Symbol">(</a><a id="26102" href="Ordinals.AdditionProperties.html#26102" class="Bound">α</a> <a id="26104" href="Ordinals.AdditionProperties.html#26104" class="Bound">β</a> <a id="26106" class="Symbol">:</a> <a id="26108" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26116" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="26117" class="Symbol">)</a> <a id="26119" class="Symbol">→</a> <a id="26121" href="Ordinals.AdditionProperties.html#26102" class="Bound">α</a> <a id="26123" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26126" class="Symbol">(</a><a id="26127" href="Ordinals.AdditionProperties.html#26104" class="Bound">β</a> <a id="26129" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26132" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="26134" class="Symbol">)</a> <a id="26136" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26138" class="Symbol">(</a><a id="26139" href="Ordinals.AdditionProperties.html#26102" class="Bound">α</a> <a id="26141" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26144" href="Ordinals.AdditionProperties.html#26104" class="Bound">β</a><a id="26145" class="Symbol">)</a> <a id="26147" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26150" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
<a id="26153" href="Ordinals.AdditionProperties.html#26072" class="Function">+ₒ-commutes-with-successor</a> <a id="26180" href="Ordinals.AdditionProperties.html#26180" class="Bound">α</a> <a id="26182" href="Ordinals.AdditionProperties.html#26182" class="Bound">β</a> <a id="26184" class="Symbol">=</a> <a id="26186" class="Symbol">(</a><a id="26187" href="Ordinals.AdditionProperties.html#2514" class="Function">+ₒ-assoc</a> <a id="26196" href="Ordinals.AdditionProperties.html#26180" class="Bound">α</a> <a id="26198" href="Ordinals.AdditionProperties.html#26182" class="Bound">β</a> <a id="26200" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="26202" class="Symbol">)</a> <a id="26204" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="26208" class="Keyword">open</a> <a id="26213" class="Keyword">import</a> <a id="26220" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="26233" class="Keyword">open</a> <a id="26238" class="Keyword">import</a> <a id="26245" href="UF.Size.html" class="Module">UF.Size</a>

<a id="26254" class="Keyword">module</a> <a id="26261" href="Ordinals.AdditionProperties.html#26261" class="Module">_</a> <a id="26263" class="Symbol">(</a><a id="26264" href="Ordinals.AdditionProperties.html#26264" class="Bound">pt</a> <a id="26267" class="Symbol">:</a> <a id="26269" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="26300" class="Symbol">)</a>
         <a id="26311" class="Symbol">(</a><a id="26312" href="Ordinals.AdditionProperties.html#26312" class="Bound">sr</a> <a id="26315" class="Symbol">:</a> <a id="26317" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="26333" href="Ordinals.AdditionProperties.html#26264" class="Bound">pt</a><a id="26335" class="Symbol">)</a>
       <a id="26344" class="Keyword">where</a>

 <a id="26352" class="Keyword">open</a> <a id="26357" class="Keyword">import</a> <a id="26364" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="26398" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a>
 <a id="26402" class="Keyword">open</a> <a id="26407" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="26415" href="Ordinals.AdditionProperties.html#26264" class="Bound">pt</a> <a id="26418" href="Ordinals.AdditionProperties.html#26312" class="Bound">sr</a>
 <a id="26422" class="Keyword">open</a> <a id="26427" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="26451" href="Ordinals.AdditionProperties.html#26264" class="Bound">pt</a>

 <a id="26456" href="Ordinals.AdditionProperties.html#26456" class="Function">+ₒ-preserves-inhabited-suprema</a>
  <a id="26489" class="Symbol">:</a> <a id="26491" class="Symbol">(</a><a id="26492" href="Ordinals.AdditionProperties.html#26492" class="Bound">α</a> <a id="26494" class="Symbol">:</a> <a id="26496" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26504" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="26505" class="Symbol">)</a> <a id="26507" class="Symbol">→</a> <a id="26509" class="Symbol">{</a><a id="26510" href="Ordinals.AdditionProperties.html#26510" class="Bound">I</a> <a id="26512" class="Symbol">:</a> <a id="26514" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26516" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26518" class="Symbol">}</a> <a id="26520" class="Symbol">→</a> <a id="26522" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="26524" href="Ordinals.AdditionProperties.html#26510" class="Bound">I</a> <a id="26526" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="26528" class="Symbol">→</a> <a id="26530" class="Symbol">(</a><a id="26531" href="Ordinals.AdditionProperties.html#26531" class="Bound">β</a> <a id="26533" class="Symbol">:</a> <a id="26535" href="Ordinals.AdditionProperties.html#26510" class="Bound">I</a> <a id="26537" class="Symbol">→</a> <a id="26539" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26547" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="26548" class="Symbol">)</a>
  <a id="26552" class="Symbol">→</a> <a id="26554" href="Ordinals.AdditionProperties.html#26492" class="Bound">α</a> <a id="26556" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26559" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26563" href="Ordinals.AdditionProperties.html#26531" class="Bound">β</a> <a id="26565" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26567" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26571" class="Symbol">(λ</a> <a id="26574" href="Ordinals.AdditionProperties.html#26574" class="Bound">i</a> <a id="26576" class="Symbol">→</a> <a id="26578" href="Ordinals.AdditionProperties.html#26492" class="Bound">α</a> <a id="26580" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26583" href="Ordinals.AdditionProperties.html#26531" class="Bound">β</a> <a id="26585" href="Ordinals.AdditionProperties.html#26574" class="Bound">i</a><a id="26586" class="Symbol">)</a>
 <a id="26589" href="Ordinals.AdditionProperties.html#26456" class="Function">+ₒ-preserves-inhabited-suprema</a> <a id="26620" class="Symbol">{</a><a id="26621" href="Ordinals.AdditionProperties.html#26621" class="Bound">𝓤</a><a id="26622" class="Symbol">}</a> <a id="26624" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="26626" class="Symbol">{</a><a id="26627" href="Ordinals.AdditionProperties.html#26627" class="Bound">I</a><a id="26628" class="Symbol">}</a> <a id="26630" class="Symbol">=</a>
  <a id="26634" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="26641" class="Symbol">(</a><a id="26642" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="26652" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="26656" class="Symbol">(λ</a> <a id="26659" href="Ordinals.AdditionProperties.html#26659" class="Bound">β</a> <a id="26661" class="Symbol">→</a> <a id="26663" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="26693" class="Symbol">(</a><a id="26694" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a> <a id="26697" href="Ordinals.AdditionProperties.html#26621" class="Bound">𝓤</a><a id="26698" class="Symbol">)</a> <a id="26700" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a><a id="26703" class="Symbol">))</a>
         <a id="26715" class="Symbol">(λ</a> <a id="26718" href="Ordinals.AdditionProperties.html#26718" class="Bound">i₀</a> <a id="26721" href="Ordinals.AdditionProperties.html#26721" class="Bound">β</a> <a id="26723" class="Symbol">→</a> <a id="26725" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="26735" class="Symbol">_</a> <a id="26737" class="Symbol">_</a> <a id="26739" class="Symbol">(</a><a id="26740" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="26750" class="Symbol">_</a> <a id="26752" class="Symbol">_</a> <a id="26754" class="Symbol">(</a><a id="26755" href="Ordinals.AdditionProperties.html#27083" class="Function">⦅1⦆</a> <a id="26759" href="Ordinals.AdditionProperties.html#26718" class="Bound">i₀</a> <a id="26762" href="Ordinals.AdditionProperties.html#26721" class="Bound">β</a><a id="26763" class="Symbol">))</a> <a id="26766" class="Symbol">(</a><a id="26767" href="Ordinals.AdditionProperties.html#26788" class="Function">⦅2⦆</a> <a id="26771" href="Ordinals.AdditionProperties.html#26721" class="Bound">β</a><a id="26772" class="Symbol">))</a>
   <a id="26778" class="Keyword">where</a>
    <a id="26788" href="Ordinals.AdditionProperties.html#26788" class="Function">⦅2⦆</a> <a id="26792" class="Symbol">:</a> <a id="26794" class="Symbol">(</a><a id="26795" href="Ordinals.AdditionProperties.html#26795" class="Bound">β</a> <a id="26797" class="Symbol">:</a> <a id="26799" href="Ordinals.AdditionProperties.html#26627" class="Bound">I</a> <a id="26801" class="Symbol">→</a> <a id="26803" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26811" href="Ordinals.AdditionProperties.html#26621" class="Bound">𝓤</a><a id="26812" class="Symbol">)</a> <a id="26814" class="Symbol">→</a> <a id="26816" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26820" class="Symbol">(λ</a> <a id="26823" href="Ordinals.AdditionProperties.html#26823" class="Bound">i</a> <a id="26825" class="Symbol">→</a> <a id="26827" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="26829" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26832" href="Ordinals.AdditionProperties.html#26795" class="Bound">β</a> <a id="26834" href="Ordinals.AdditionProperties.html#26823" class="Bound">i</a><a id="26835" class="Symbol">)</a> <a id="26837" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26839" class="Symbol">(</a><a id="26840" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="26842" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26845" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26849" href="Ordinals.AdditionProperties.html#26795" class="Bound">β</a><a id="26850" class="Symbol">)</a>
    <a id="26856" href="Ordinals.AdditionProperties.html#26788" class="Function">⦅2⦆</a> <a id="26860" href="Ordinals.AdditionProperties.html#26860" class="Bound">β</a> <a id="26862" class="Symbol">=</a>
     <a id="26869" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="26904" class="Symbol">(λ</a> <a id="26907" href="Ordinals.AdditionProperties.html#26907" class="Bound">i</a> <a id="26909" class="Symbol">→</a> <a id="26911" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="26913" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26916" href="Ordinals.AdditionProperties.html#26860" class="Bound">β</a> <a id="26918" href="Ordinals.AdditionProperties.html#26907" class="Bound">i</a><a id="26919" class="Symbol">)</a> <a id="26921" class="Symbol">(</a><a id="26922" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="26924" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26927" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26931" href="Ordinals.AdditionProperties.html#26860" class="Bound">β</a><a id="26932" class="Symbol">)</a> <a id="26934" href="Ordinals.AdditionProperties.html#26958" class="Function">⦅2⦆&#39;</a>
      <a id="26945" class="Keyword">where</a>
       <a id="26958" href="Ordinals.AdditionProperties.html#26958" class="Function">⦅2⦆&#39;</a> <a id="26963" class="Symbol">:</a> <a id="26965" class="Symbol">(</a><a id="26966" href="Ordinals.AdditionProperties.html#26966" class="Bound">i</a> <a id="26968" class="Symbol">:</a> <a id="26970" href="Ordinals.AdditionProperties.html#26627" class="Bound">I</a><a id="26971" class="Symbol">)</a> <a id="26973" class="Symbol">→</a> <a id="26975" class="Symbol">(</a><a id="26976" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="26978" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26981" href="Ordinals.AdditionProperties.html#26860" class="Bound">β</a> <a id="26983" href="Ordinals.AdditionProperties.html#26966" class="Bound">i</a><a id="26984" class="Symbol">)</a> <a id="26986" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26988" class="Symbol">(</a><a id="26989" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="26991" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26994" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26998" href="Ordinals.AdditionProperties.html#26860" class="Bound">β</a><a id="26999" class="Symbol">)</a>
       <a id="27008" href="Ordinals.AdditionProperties.html#26958" class="Function">⦅2⦆&#39;</a> <a id="27013" href="Ordinals.AdditionProperties.html#27013" class="Bound">i</a> <a id="27015" class="Symbol">=</a> <a id="27017" href="Ordinals.AdditionProperties.html#7514" class="Function">+ₒ-right-monotone-⊴</a> <a id="27037" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27039" class="Symbol">(</a><a id="27040" href="Ordinals.AdditionProperties.html#26860" class="Bound">β</a> <a id="27042" href="Ordinals.AdditionProperties.html#27013" class="Bound">i</a><a id="27043" class="Symbol">)</a> <a id="27045" class="Symbol">(</a><a id="27046" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27050" href="Ordinals.AdditionProperties.html#26860" class="Bound">β</a><a id="27051" class="Symbol">)</a> <a id="27053" class="Symbol">(</a><a id="27054" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="27073" href="Ordinals.AdditionProperties.html#26860" class="Bound">β</a> <a id="27075" href="Ordinals.AdditionProperties.html#27013" class="Bound">i</a><a id="27076" class="Symbol">)</a>

    <a id="27083" href="Ordinals.AdditionProperties.html#27083" class="Function">⦅1⦆</a> <a id="27087" class="Symbol">:</a> <a id="27089" href="Ordinals.AdditionProperties.html#26627" class="Bound">I</a> <a id="27091" class="Symbol">→</a> <a id="27093" class="Symbol">(</a><a id="27094" href="Ordinals.AdditionProperties.html#27094" class="Bound">β</a> <a id="27096" class="Symbol">:</a> <a id="27098" href="Ordinals.AdditionProperties.html#26627" class="Bound">I</a> <a id="27100" class="Symbol">→</a> <a id="27102" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27110" href="Ordinals.AdditionProperties.html#26621" class="Bound">𝓤</a><a id="27111" class="Symbol">)</a> <a id="27113" class="Symbol">→</a> <a id="27115" class="Symbol">(</a><a id="27116" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27118" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27121" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27125" href="Ordinals.AdditionProperties.html#27094" class="Bound">β</a><a id="27126" class="Symbol">)</a> <a id="27128" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="27130" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27134" class="Symbol">(λ</a> <a id="27137" href="Ordinals.AdditionProperties.html#27137" class="Bound">i</a> <a id="27139" class="Symbol">→</a> <a id="27141" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27143" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27146" href="Ordinals.AdditionProperties.html#27094" class="Bound">β</a> <a id="27148" href="Ordinals.AdditionProperties.html#27137" class="Bound">i</a><a id="27149" class="Symbol">)</a>
    <a id="27155" href="Ordinals.AdditionProperties.html#27083" class="Function">⦅1⦆</a> <a id="27159" href="Ordinals.AdditionProperties.html#27159" class="Bound">i₀</a> <a id="27162" href="Ordinals.AdditionProperties.html#27162" class="Bound">β</a> <a id="27164" class="Symbol">_</a> <a id="27166" class="Symbol">(</a><a id="27167" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27171" href="Ordinals.AdditionProperties.html#27171" class="Bound">a</a> <a id="27173" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27175" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="27179" class="Symbol">)</a> <a id="27181" class="Symbol">=</a>
     <a id="27188" href="MLTT.Id.html#734" class="Function">transport</a> <a id="27198" class="Symbol">(</a><a id="27199" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲</a> <a id="27202" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27206" class="Symbol">(λ</a> <a id="27209" href="Ordinals.AdditionProperties.html#27209" class="Bound">i</a> <a id="27211" class="Symbol">→</a> <a id="27213" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27215" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27218" href="Ordinals.AdditionProperties.html#27162" class="Bound">β</a> <a id="27220" href="Ordinals.AdditionProperties.html#27209" class="Bound">i</a><a id="27221" class="Symbol">))</a>
               <a id="27239" class="Symbol">(</a><a id="27240" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="27250" href="Ordinals.AdditionProperties.html#27171" class="Bound">a</a><a id="27251" class="Symbol">)</a>
               <a id="27268" class="Symbol">(</a><a id="27269" href="Ordinals.OrdinalOfOrdinals.html#20368" class="Function">⊲-⊴-gives-⊲</a> <a id="27281" class="Symbol">(</a><a id="27282" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27284" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27286" href="Ordinals.AdditionProperties.html#27171" class="Bound">a</a><a id="27287" class="Symbol">)</a> <a id="27289" class="Symbol">(</a><a id="27290" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27292" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27295" href="Ordinals.AdditionProperties.html#27162" class="Bound">β</a> <a id="27297" href="Ordinals.AdditionProperties.html#27159" class="Bound">i₀</a><a id="27299" class="Symbol">)</a> <a id="27301" class="Symbol">(</a><a id="27302" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27306" class="Symbol">(λ</a> <a id="27309" href="Ordinals.AdditionProperties.html#27309" class="Bound">i</a> <a id="27311" class="Symbol">→</a> <a id="27313" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27315" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27318" href="Ordinals.AdditionProperties.html#27162" class="Bound">β</a> <a id="27320" href="Ordinals.AdditionProperties.html#27309" class="Bound">i</a><a id="27321" class="Symbol">))</a>
                <a id="27340" class="Symbol">(</a><a id="27341" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27345" href="Ordinals.AdditionProperties.html#27171" class="Bound">a</a> <a id="27347" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27349" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="27359" href="Ordinals.AdditionProperties.html#27171" class="Bound">a</a><a id="27360" class="Symbol">)</a>
                <a id="27378" class="Symbol">(</a><a id="27379" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="27398" class="Symbol">(λ</a> <a id="27401" href="Ordinals.AdditionProperties.html#27401" class="Bound">i</a> <a id="27403" class="Symbol">→</a> <a id="27405" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27407" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27410" href="Ordinals.AdditionProperties.html#27162" class="Bound">β</a> <a id="27412" href="Ordinals.AdditionProperties.html#27401" class="Bound">i</a><a id="27413" class="Symbol">)</a> <a id="27415" href="Ordinals.AdditionProperties.html#27159" class="Bound">i₀</a><a id="27417" class="Symbol">))</a>
    <a id="27424" href="Ordinals.AdditionProperties.html#27083" class="Function">⦅1⦆</a> <a id="27428" href="Ordinals.AdditionProperties.html#27428" class="Bound">i₀</a> <a id="27431" href="Ordinals.AdditionProperties.html#27431" class="Bound">β</a> <a id="27433" class="Symbol">_</a> <a id="27435" class="Symbol">(</a><a id="27436" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27440" href="Ordinals.AdditionProperties.html#27440" class="Bound">s</a> <a id="27442" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27444" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="27448" class="Symbol">)</a> <a id="27450" class="Symbol">=</a>
     <a id="27457" href="MLTT.Id.html#734" class="Function">transport</a> <a id="27467" class="Symbol">(</a><a id="27468" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲</a> <a id="27471" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27475" class="Symbol">(λ</a> <a id="27478" href="Ordinals.AdditionProperties.html#27478" class="Bound">i</a> <a id="27480" class="Symbol">→</a> <a id="27482" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27484" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27487" href="Ordinals.AdditionProperties.html#27431" class="Bound">β</a> <a id="27489" href="Ordinals.AdditionProperties.html#27478" class="Bound">i</a><a id="27490" class="Symbol">))</a>
               <a id="27508" class="Symbol">(</a><a id="27509" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="27520" href="Ordinals.AdditionProperties.html#27440" class="Bound">s</a><a id="27521" class="Symbol">)</a>
               <a id="27538" class="Symbol">(</a><a id="27539" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="27546" class="Symbol">(</a><a id="27547" href="Ordinals.OrdinalOfOrdinals.html#7941" class="Function">⊲-is-prop-valued</a> <a id="27564" class="Symbol">_</a> <a id="27566" class="Symbol">_)</a> <a id="27569" href="Ordinals.AdditionProperties.html#27694" class="Function">⦅1⦆&#39;</a>
                <a id="27590" class="Symbol">(</a><a id="27591" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39693" class="Function">initial-segment-of-sup-is-initial-segment-of-some-component</a>
                  <a id="27669" href="Ordinals.AdditionProperties.html#27431" class="Bound">β</a> <a id="27671" href="Ordinals.AdditionProperties.html#27440" class="Bound">s</a><a id="27672" class="Symbol">))</a>
      <a id="27681" class="Keyword">where</a>
       <a id="27694" href="Ordinals.AdditionProperties.html#27694" class="Function">⦅1⦆&#39;</a> <a id="27699" class="Symbol">:</a> <a id="27701" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27703" href="Ordinals.AdditionProperties.html#27703" class="Bound">i</a> <a id="27705" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27707" href="Ordinals.AdditionProperties.html#26627" class="Bound">I</a> <a id="27709" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27711" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27713" href="Ordinals.AdditionProperties.html#27713" class="Bound">b</a> <a id="27715" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27717" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27719" href="Ordinals.AdditionProperties.html#27431" class="Bound">β</a> <a id="27721" href="Ordinals.AdditionProperties.html#27703" class="Bound">i</a> <a id="27723" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="27725" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27727" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27731" href="Ordinals.AdditionProperties.html#27431" class="Bound">β</a> <a id="27733" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27735" href="Ordinals.AdditionProperties.html#27440" class="Bound">s</a> <a id="27737" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27739" href="Ordinals.AdditionProperties.html#27431" class="Bound">β</a> <a id="27741" href="Ordinals.AdditionProperties.html#27703" class="Bound">i</a> <a id="27743" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27745" href="Ordinals.AdditionProperties.html#27713" class="Bound">b</a>
            <a id="27759" class="Symbol">→</a> <a id="27761" class="Symbol">(</a><a id="27762" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27764" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27767" class="Symbol">(</a><a id="27768" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27772" href="Ordinals.AdditionProperties.html#27431" class="Bound">β</a> <a id="27774" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27776" href="Ordinals.AdditionProperties.html#27440" class="Bound">s</a><a id="27777" class="Symbol">))</a> <a id="27780" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="27782" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27786" class="Symbol">(λ</a> <a id="27789" href="Ordinals.AdditionProperties.html#27789" class="Bound">i</a> <a id="27791" class="Symbol">→</a> <a id="27793" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27795" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27798" href="Ordinals.AdditionProperties.html#27431" class="Bound">β</a> <a id="27800" href="Ordinals.AdditionProperties.html#27789" class="Bound">i</a><a id="27801" class="Symbol">)</a>
       <a id="27810" href="Ordinals.AdditionProperties.html#27694" class="Function">⦅1⦆&#39;</a> <a id="27815" class="Symbol">(</a><a id="27816" href="Ordinals.AdditionProperties.html#27816" class="Bound">i</a> <a id="27818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27820" href="Ordinals.AdditionProperties.html#27820" class="Bound">b</a> <a id="27822" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27824" href="Ordinals.AdditionProperties.html#27824" class="Bound">p</a><a id="27825" class="Symbol">)</a> <a id="27827" class="Symbol">=</a>
        <a id="27837" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="27849" class="Symbol">(λ</a> <a id="27852" href="Ordinals.AdditionProperties.html#27852" class="Bound">-</a> <a id="27854" class="Symbol">→</a> <a id="27856" class="Symbol">(</a><a id="27857" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27859" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27862" href="Ordinals.AdditionProperties.html#27852" class="Bound">-</a><a id="27863" class="Symbol">)</a> <a id="27865" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="27867" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27871" class="Symbol">(λ</a> <a id="27874" href="Ordinals.AdditionProperties.html#27874" class="Bound">j</a> <a id="27876" class="Symbol">→</a> <a id="27878" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27880" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27883" href="Ordinals.AdditionProperties.html#27431" class="Bound">β</a> <a id="27885" href="Ordinals.AdditionProperties.html#27874" class="Bound">j</a><a id="27886" class="Symbol">))</a> <a id="27889" href="Ordinals.AdditionProperties.html#27824" class="Bound">p</a>
         <a id="27900" class="Symbol">(</a><a id="27901" href="Ordinals.OrdinalOfOrdinals.html#20368" class="Function">⊲-⊴-gives-⊲</a> <a id="27913" class="Symbol">(</a><a id="27914" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27916" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27919" class="Symbol">(</a><a id="27920" href="Ordinals.AdditionProperties.html#27431" class="Bound">β</a> <a id="27922" href="Ordinals.AdditionProperties.html#27816" class="Bound">i</a> <a id="27924" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27926" href="Ordinals.AdditionProperties.html#27820" class="Bound">b</a><a id="27927" class="Symbol">))</a> <a id="27930" class="Symbol">(</a><a id="27931" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27933" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27936" href="Ordinals.AdditionProperties.html#27431" class="Bound">β</a> <a id="27938" href="Ordinals.AdditionProperties.html#27816" class="Bound">i</a><a id="27939" class="Symbol">)</a> <a id="27941" class="Symbol">(</a><a id="27942" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27946" class="Symbol">(λ</a> <a id="27949" href="Ordinals.AdditionProperties.html#27949" class="Bound">j</a> <a id="27951" class="Symbol">→</a> <a id="27953" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="27955" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="27958" href="Ordinals.AdditionProperties.html#27431" class="Bound">β</a> <a id="27960" href="Ordinals.AdditionProperties.html#27949" class="Bound">j</a><a id="27961" class="Symbol">))</a>
          <a id="27974" class="Symbol">(</a><a id="27975" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27979" href="Ordinals.AdditionProperties.html#27820" class="Bound">b</a> <a id="27981" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27983" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="27994" href="Ordinals.AdditionProperties.html#27820" class="Bound">b</a><a id="27995" class="Symbol">)</a>
          <a id="28007" class="Symbol">(</a><a id="28008" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="28027" class="Symbol">(λ</a> <a id="28030" href="Ordinals.AdditionProperties.html#28030" class="Bound">j</a> <a id="28032" class="Symbol">→</a> <a id="28034" href="Ordinals.AdditionProperties.html#26624" class="Bound">α</a> <a id="28036" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="28039" href="Ordinals.AdditionProperties.html#27431" class="Bound">β</a> <a id="28041" href="Ordinals.AdditionProperties.html#28030" class="Bound">j</a><a id="28042" class="Symbol">)</a> <a id="28044" href="Ordinals.AdditionProperties.html#27816" class="Bound">i</a><a id="28045" class="Symbol">))</a>

<a id="28049" class="Markup">\end{code}</a><a id="28059" class="Background">

In the file OperationsByCases, the above properties of addition — 𝟘ₒ being the
neutral element, commutation with successor, and preservation of inhabited
suprema — are shown to uniquely characterize addition.

A crucial ingredient in proving that is the following observation:
every ordinal is the supremum of the successors of its initial segments.

</a><a id="28412" class="Markup">\begin{code}</a>

 <a id="28427" href="Ordinals.AdditionProperties.html#28427" class="Function">supremum-of-successors-of-initial-segments</a> <a id="28470" class="Symbol">:</a>
  <a id="28474" class="Symbol">(</a><a id="28475" href="Ordinals.AdditionProperties.html#28475" class="Bound">α</a> <a id="28477" class="Symbol">:</a> <a id="28479" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28487" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28488" class="Symbol">)</a> <a id="28490" class="Symbol">→</a> <a id="28492" href="Ordinals.AdditionProperties.html#28475" class="Bound">α</a> <a id="28494" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28496" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="28500" class="Symbol">(λ</a> <a id="28503" href="Ordinals.AdditionProperties.html#28503" class="Bound">x</a> <a id="28505" class="Symbol">→</a> <a id="28507" class="Symbol">(</a><a id="28508" href="Ordinals.AdditionProperties.html#28475" class="Bound">α</a> <a id="28510" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28512" href="Ordinals.AdditionProperties.html#28503" class="Bound">x</a><a id="28513" class="Symbol">)</a> <a id="28515" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="28518" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="28520" class="Symbol">)</a>
 <a id="28523" href="Ordinals.AdditionProperties.html#28427" class="Function">supremum-of-successors-of-initial-segments</a> <a id="28566" class="Symbol">{</a><a id="28567" href="Ordinals.AdditionProperties.html#28567" class="Bound">𝓤</a><a id="28568" class="Symbol">}</a> <a id="28570" href="Ordinals.AdditionProperties.html#28570" class="Bound">α</a> <a id="28572" class="Symbol">=</a>
  <a id="28576" href="Ordinals.Type.html#4360" class="Function">Antisymmetry</a> <a id="28589" class="Symbol">(</a><a id="28590" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="28593" href="Ordinals.AdditionProperties.html#28567" class="Bound">𝓤</a><a id="28594" class="Symbol">)</a> <a id="28596" href="Ordinals.AdditionProperties.html#28570" class="Bound">α</a> <a id="28598" href="Ordinals.AdditionProperties.html#28641" class="Function">s</a> <a id="28600" class="Symbol">(</a><a id="28601" href="Ordinals.OrdinalOfOrdinals.html#16341" class="Function">to-≼</a> <a id="28606" href="Ordinals.AdditionProperties.html#28744" class="Function">I</a><a id="28607" class="Symbol">)</a> <a id="28609" class="Symbol">(</a><a id="28610" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="28620" href="Ordinals.AdditionProperties.html#28641" class="Function">s</a> <a id="28622" href="Ordinals.AdditionProperties.html#28570" class="Bound">α</a> <a id="28624" href="Ordinals.AdditionProperties.html#29116" class="Function">II</a><a id="28626" class="Symbol">)</a>
   <a id="28631" class="Keyword">where</a>
    <a id="28641" href="Ordinals.AdditionProperties.html#28641" class="Function">s</a> <a id="28643" class="Symbol">:</a> <a id="28645" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28653" href="Ordinals.AdditionProperties.html#28567" class="Bound">𝓤</a>
    <a id="28659" href="Ordinals.AdditionProperties.html#28641" class="Function">s</a> <a id="28661" class="Symbol">=</a> <a id="28663" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="28667" class="Symbol">(λ</a> <a id="28670" href="Ordinals.AdditionProperties.html#28670" class="Bound">x</a> <a id="28672" class="Symbol">→</a> <a id="28674" class="Symbol">(</a><a id="28675" href="Ordinals.AdditionProperties.html#28570" class="Bound">α</a> <a id="28677" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28679" href="Ordinals.AdditionProperties.html#28670" class="Bound">x</a><a id="28680" class="Symbol">)</a> <a id="28682" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="28685" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="28687" class="Symbol">)</a>
    <a id="28693" href="Ordinals.AdditionProperties.html#28693" class="Function">F</a> <a id="28695" class="Symbol">:</a> <a id="28697" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28699" href="Ordinals.AdditionProperties.html#28570" class="Bound">α</a> <a id="28701" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="28703" class="Symbol">→</a> <a id="28705" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28713" href="Ordinals.AdditionProperties.html#28567" class="Bound">𝓤</a>
    <a id="28719" href="Ordinals.AdditionProperties.html#28693" class="Function">F</a> <a id="28721" href="Ordinals.AdditionProperties.html#28721" class="Bound">x</a> <a id="28723" class="Symbol">=</a> <a id="28725" class="Symbol">(</a><a id="28726" href="Ordinals.AdditionProperties.html#28570" class="Bound">α</a> <a id="28728" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28730" href="Ordinals.AdditionProperties.html#28721" class="Bound">x</a><a id="28731" class="Symbol">)</a> <a id="28733" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="28736" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

    <a id="28744" href="Ordinals.AdditionProperties.html#28744" class="Function">I</a> <a id="28746" class="Symbol">:</a> <a id="28748" class="Symbol">(</a><a id="28749" href="Ordinals.AdditionProperties.html#28749" class="Bound">a</a> <a id="28751" class="Symbol">:</a> <a id="28753" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28755" href="Ordinals.AdditionProperties.html#28570" class="Bound">α</a> <a id="28757" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="28758" class="Symbol">)</a> <a id="28760" class="Symbol">→</a> <a id="28762" class="Symbol">(</a><a id="28763" href="Ordinals.AdditionProperties.html#28570" class="Bound">α</a> <a id="28765" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28767" href="Ordinals.AdditionProperties.html#28749" class="Bound">a</a><a id="28768" class="Symbol">)</a> <a id="28770" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="28772" href="Ordinals.AdditionProperties.html#28641" class="Function">s</a>
    <a id="28778" href="Ordinals.AdditionProperties.html#28744" class="Function">I</a> <a id="28780" href="Ordinals.AdditionProperties.html#28780" class="Bound">a</a> <a id="28782" class="Symbol">=</a> <a id="28784" href="Ordinals.AdditionProperties.html#28927" class="Function">f</a> <a id="28786" class="Symbol">(</a><a id="28787" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="28791" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="28792" class="Symbol">)</a> <a id="28794" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28796" class="Symbol">((</a><a id="28798" href="Ordinals.AdditionProperties.html#28570" class="Bound">α</a> <a id="28800" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28802" href="Ordinals.AdditionProperties.html#28780" class="Bound">a</a><a id="28803" class="Symbol">)</a>         <a id="28813" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="28816" href="Ordinals.AdditionProperties.html#29007" class="Function">e₁</a> <a id="28819" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                       <a id="28844" class="Symbol">(</a><a id="28845" href="Ordinals.AdditionProperties.html#28693" class="Function">F</a> <a id="28847" href="Ordinals.AdditionProperties.html#28780" class="Bound">a</a> <a id="28849" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28851" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="28855" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="28856" class="Symbol">)</a>   <a id="28860" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="28863" href="Ordinals.AdditionProperties.html#29053" class="Function">e₂</a> <a id="28866" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                       <a id="28891" class="Symbol">(</a><a id="28892" href="Ordinals.AdditionProperties.html#28641" class="Function">s</a> <a id="28894" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28896" href="Ordinals.AdditionProperties.html#28927" class="Function">f</a> <a id="28898" class="Symbol">(</a><a id="28899" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="28903" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="28904" class="Symbol">))</a> <a id="28907" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="28908" class="Symbol">)</a>
     <a id="28915" class="Keyword">where</a>
      <a id="28927" href="Ordinals.AdditionProperties.html#28927" class="Function">f</a> <a id="28929" class="Symbol">:</a> <a id="28931" class="Symbol">(</a><a id="28932" href="Ordinals.AdditionProperties.html#28932" class="Bound">y</a> <a id="28934" class="Symbol">:</a> <a id="28936" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28938" href="Ordinals.AdditionProperties.html#28693" class="Function">F</a> <a id="28940" href="Ordinals.AdditionProperties.html#28780" class="Bound">a</a> <a id="28942" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="28943" class="Symbol">)</a> <a id="28945" class="Symbol">→</a> <a id="28947" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28949" href="Ordinals.AdditionProperties.html#28641" class="Function">s</a> <a id="28951" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
      <a id="28959" href="Ordinals.AdditionProperties.html#28927" class="Function">f</a> <a id="28961" class="Symbol">=</a> <a id="28963" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="28965" href="Ordinals.AdditionProperties.html#28693" class="Function">F</a> <a id="28967" href="Ordinals.AdditionProperties.html#28780" class="Bound">a</a> <a id="28969" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="28971" href="Ordinals.AdditionProperties.html#28641" class="Function">s</a> <a id="28973" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="28976" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="28995" href="Ordinals.AdditionProperties.html#28693" class="Function">F</a> <a id="28997" href="Ordinals.AdditionProperties.html#28780" class="Bound">a</a> <a id="28999" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
      <a id="29007" href="Ordinals.AdditionProperties.html#29007" class="Function">e₁</a> <a id="29010" class="Symbol">=</a> <a id="29012" class="Symbol">(</a><a id="29013" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="29035" class="Symbol">(</a><a id="29036" href="Ordinals.AdditionProperties.html#28570" class="Bound">α</a> <a id="29038" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29040" href="Ordinals.AdditionProperties.html#28780" class="Bound">a</a><a id="29041" class="Symbol">))</a> <a id="29044" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
      <a id="29053" href="Ordinals.AdditionProperties.html#29053" class="Function">e₂</a> <a id="29056" class="Symbol">=</a> <a id="29058" class="Symbol">(</a><a id="29059" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39449" class="Function">initial-segment-of-sup-at-component</a> <a id="29095" href="Ordinals.AdditionProperties.html#28693" class="Function">F</a> <a id="29097" href="Ordinals.AdditionProperties.html#28780" class="Bound">a</a> <a id="29099" class="Symbol">(</a><a id="29100" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="29104" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="29105" class="Symbol">))</a> <a id="29108" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

    <a id="29116" href="Ordinals.AdditionProperties.html#29116" class="Function">II</a> <a id="29119" class="Symbol">:</a> <a id="29121" href="Ordinals.AdditionProperties.html#28641" class="Function">s</a> <a id="29123" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29125" href="Ordinals.AdditionProperties.html#28570" class="Bound">α</a>
    <a id="29131" href="Ordinals.AdditionProperties.html#29116" class="Function">II</a> <a id="29134" class="Symbol">=</a> <a id="29136" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="29171" href="Ordinals.AdditionProperties.html#28693" class="Function">F</a> <a id="29173" href="Ordinals.AdditionProperties.html#28570" class="Bound">α</a>
          <a id="29185" class="Symbol">(</a><a id="29186" href="Ordinals.AdditionProperties.html#14730" class="Function">upper-bound-of-successors-of-initial-segments</a> <a id="29232" href="Ordinals.AdditionProperties.html#28570" class="Bound">α</a><a id="29233" class="Symbol">)</a>

<a id="29236" class="Markup">\end{code}</a><a id="29246" class="Background">

Added 2 June 2024 by Tom de Jong.

</a><a id="29283" class="Markup">\begin{code}</a>

<a id="no-greatest-ordinal"></a><a id="29297" href="Ordinals.AdditionProperties.html#29297" class="Function">no-greatest-ordinal</a> <a id="29317" class="Symbol">:</a> <a id="29319" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="29321" class="Symbol">(</a><a id="29322" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29324" href="Ordinals.AdditionProperties.html#29324" class="Bound">α</a> <a id="29326" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29328" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29336" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29338" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29340" class="Symbol">((</a><a id="29342" href="Ordinals.AdditionProperties.html#29342" class="Bound">β</a> <a id="29344" class="Symbol">:</a> <a id="29346" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29354" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29355" class="Symbol">)</a> <a id="29357" class="Symbol">→</a> <a id="29359" href="Ordinals.AdditionProperties.html#29342" class="Bound">β</a> <a id="29361" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29363" href="Ordinals.AdditionProperties.html#29324" class="Bound">α</a><a id="29364" class="Symbol">))</a>
<a id="29367" href="Ordinals.AdditionProperties.html#29297" class="Function">no-greatest-ordinal</a> <a id="29387" class="Symbol">{</a><a id="29388" href="Ordinals.AdditionProperties.html#29388" class="Bound">𝓤</a><a id="29389" class="Symbol">}</a> <a id="29391" class="Symbol">(</a><a id="29392" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a> <a id="29394" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29396" href="Ordinals.AdditionProperties.html#29396" class="Bound">α-greatest</a><a id="29406" class="Symbol">)</a> <a id="29408" class="Symbol">=</a> <a id="29410" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="29417" class="Symbol">(</a><a id="29418" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="29421" href="Ordinals.AdditionProperties.html#29388" class="Bound">𝓤</a><a id="29422" class="Symbol">)</a> <a id="29424" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a> <a id="29426" href="Ordinals.AdditionProperties.html#29615" class="Function">IV</a>
 <a id="29430" class="Keyword">where</a>
  <a id="29438" href="Ordinals.AdditionProperties.html#29438" class="Function">I</a> <a id="29440" class="Symbol">:</a> <a id="29442" class="Symbol">(</a><a id="29443" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a> <a id="29445" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="29448" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="29450" class="Symbol">)</a> <a id="29452" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29454" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a>
  <a id="29458" href="Ordinals.AdditionProperties.html#29438" class="Function">I</a> <a id="29460" class="Symbol">=</a> <a id="29462" href="Ordinals.AdditionProperties.html#29396" class="Bound">α-greatest</a> <a id="29473" class="Symbol">(</a><a id="29474" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a> <a id="29476" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="29479" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="29481" class="Symbol">)</a>
  <a id="29485" href="Ordinals.AdditionProperties.html#29485" class="Function">II</a> <a id="29488" class="Symbol">:</a> <a id="29490" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a> <a id="29492" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29494" class="Symbol">(</a><a id="29495" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a> <a id="29497" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="29500" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="29502" class="Symbol">)</a>
  <a id="29506" href="Ordinals.AdditionProperties.html#29485" class="Function">II</a> <a id="29509" class="Symbol">=</a> <a id="29511" href="Ordinals.OrdinalOfOrdinals.html#20175" class="Function">⊲-gives-⊴</a> <a id="29521" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a> <a id="29523" class="Symbol">(</a><a id="29524" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a> <a id="29526" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="29529" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="29531" class="Symbol">)</a> <a id="29533" class="Symbol">(</a><a id="29534" href="Ordinals.AdditionProperties.html#14397" class="Function">successor-increasing</a> <a id="29555" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a><a id="29556" class="Symbol">)</a>
  <a id="29560" href="Ordinals.AdditionProperties.html#29560" class="Function">III</a> <a id="29564" class="Symbol">:</a> <a id="29566" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a> <a id="29568" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="29571" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="29574" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29576" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a>
  <a id="29580" href="Ordinals.AdditionProperties.html#29560" class="Function">III</a> <a id="29584" class="Symbol">=</a> <a id="29586" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="29596" class="Symbol">(</a><a id="29597" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a> <a id="29599" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="29602" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="29604" class="Symbol">)</a> <a id="29606" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a> <a id="29608" href="Ordinals.AdditionProperties.html#29438" class="Function">I</a> <a id="29610" href="Ordinals.AdditionProperties.html#29485" class="Function">II</a>
  <a id="29615" href="Ordinals.AdditionProperties.html#29615" class="Function">IV</a> <a id="29618" class="Symbol">:</a> <a id="29620" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a> <a id="29622" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="29624" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a>
  <a id="29628" href="Ordinals.AdditionProperties.html#29615" class="Function">IV</a> <a id="29631" class="Symbol">=</a> <a id="29633" href="MLTT.Id.html#734" class="Function">transport</a> <a id="29643" class="Symbol">(</a><a id="29644" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a> <a id="29646" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲_</a><a id="29648" class="Symbol">)</a> <a id="29650" href="Ordinals.AdditionProperties.html#29560" class="Function">III</a> <a id="29654" class="Symbol">(</a><a id="29655" href="Ordinals.AdditionProperties.html#14397" class="Function">successor-increasing</a> <a id="29676" href="Ordinals.AdditionProperties.html#29392" class="Bound">α</a><a id="29677" class="Symbol">)</a>

<a id="29680" class="Markup">\end{code}</a><a id="29690" class="Background">

Added 15 July 2025 by Tom de Jong after discussions with Nicolai Kraus, Fredrik
Nordvall Forsberg and Chuangjie Xu a year earlier.

Refactored to use ordinals with a trichotomous least element
(i.e., of the form `𝟙ₒ +ₒ γ`) by Fredrik Nordvall Forsberg 5 October 2026.

We place the main construction in a separate module for future reference.

</a><a id="30036" class="Markup">\begin{code}</a>

<a id="30050" class="Keyword">module</a> <a id="+ₒ-inflationary-counterexample"></a><a id="30057" href="Ordinals.AdditionProperties.html#30057" class="Module">+ₒ-inflationary-counterexample</a>
        <a id="30096" class="Symbol">(</a><a id="30097" href="Ordinals.AdditionProperties.html#30097" class="Bound">P</a> <a id="30099" class="Symbol">:</a> <a id="30101" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30103" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="30105" class="Symbol">)</a>
        <a id="30115" class="Symbol">(</a><a id="30116" href="Ordinals.AdditionProperties.html#30116" class="Bound">P-is-prop</a> <a id="30126" class="Symbol">:</a> <a id="30128" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="30136" href="Ordinals.AdditionProperties.html#30097" class="Bound">P</a><a id="30137" class="Symbol">)</a>
       <a id="30146" class="Keyword">where</a>

 <a id="+ₒ-inflationary-counterexample.Pₒ"></a><a id="30154" href="Ordinals.AdditionProperties.html#30154" class="Function">Pₒ</a> <a id="30157" class="Symbol">=</a> <a id="30159" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="30172" href="Ordinals.AdditionProperties.html#30097" class="Bound">P</a> <a id="30174" href="Ordinals.AdditionProperties.html#30116" class="Bound">P-is-prop</a>

 <a id="+ₒ-inflationary-counterexample.α"></a><a id="30186" href="Ordinals.AdditionProperties.html#30186" class="Function">α</a> <a id="+ₒ-inflationary-counterexample.β"></a><a id="30188" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a> <a id="30190" class="Symbol">:</a> <a id="30192" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="30200" href="Ordinals.AdditionProperties.html#30101" class="Bound">𝓤</a>
 <a id="30203" href="Ordinals.AdditionProperties.html#30186" class="Function">α</a> <a id="30205" class="Symbol">=</a> <a id="30207" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="30210" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30213" href="Ordinals.AdditionProperties.html#30154" class="Function">Pₒ</a>
 <a id="30217" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a> <a id="30219" class="Symbol">=</a> <a id="30221" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="30224" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30227" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

 <a id="30232" class="Keyword">module</a> <a id="30239" href="Ordinals.AdditionProperties.html#30239" class="Module">_</a>
         <a id="30250" class="Symbol">(</a><a id="30251" href="Ordinals.AdditionProperties.html#30251" class="Bound">+ₒ-inflationary</a> <a id="30267" class="Symbol">:</a> <a id="30269" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a> <a id="30271" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30273" href="Ordinals.AdditionProperties.html#30186" class="Function">α</a> <a id="30275" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30278" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a><a id="30279" class="Symbol">)</a>
        <a id="30289" class="Keyword">where</a>

  <a id="30298" href="Ordinals.AdditionProperties.html#30298" class="Function">𝕗</a> <a id="30300" class="Symbol">:</a> <a id="30302" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="30305" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30307" href="Ordinals.AdditionProperties.html#30154" class="Function">Pₒ</a> <a id="30310" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30313" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a>
  <a id="30317" href="Ordinals.AdditionProperties.html#30298" class="Function">𝕗</a> <a id="30319" class="Symbol">=</a> <a id="30321" href="Ordinals.AdditionProperties.html#12629" class="Function">+ₒ-left-reflects-⊴</a> <a id="30340" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="30343" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="30346" class="Symbol">(</a><a id="30347" href="Ordinals.AdditionProperties.html#30154" class="Function">Pₒ</a> <a id="30350" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30353" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a><a id="30354" class="Symbol">)</a>
       <a id="30363" class="Symbol">(</a><a id="30364" href="MLTT.Id.html#734" class="Function">transport</a> <a id="30374" class="Symbol">(</a><a id="30375" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="30378" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30381" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="30384" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="30386" class="Symbol">)</a> <a id="30388" class="Symbol">(</a><a id="30389" href="Ordinals.AdditionProperties.html#2514" class="Function">+ₒ-assoc</a> <a id="30398" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="30401" href="Ordinals.AdditionProperties.html#30154" class="Function">Pₒ</a> <a id="30404" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a><a id="30405" class="Symbol">)</a> <a id="30407" href="Ordinals.AdditionProperties.html#30251" class="Bound">+ₒ-inflationary</a><a id="30422" class="Symbol">)</a>
  <a id="30426" href="Ordinals.AdditionProperties.html#30426" class="Function">f</a> <a id="30428" class="Symbol">=</a> <a id="30430" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="30432" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="30435" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="30437" href="Ordinals.AdditionProperties.html#30154" class="Function">Pₒ</a> <a id="30440" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30443" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a> <a id="30445" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="30448" href="Ordinals.AdditionProperties.html#30298" class="Function">𝕗</a> <a id="30450" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

  <a id="30455" href="Ordinals.AdditionProperties.html#30455" class="Function">I</a> <a id="30457" class="Symbol">:</a> <a id="30459" class="Symbol">(</a><a id="30460" href="Ordinals.AdditionProperties.html#30460" class="Bound">p</a> <a id="30462" class="Symbol">:</a> <a id="30464" href="Ordinals.AdditionProperties.html#30097" class="Bound">P</a><a id="30465" class="Symbol">)</a> <a id="30467" class="Symbol">→</a> <a id="30469" href="Ordinals.AdditionProperties.html#30426" class="Function">f</a> <a id="30471" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="30473" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30475" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30479" href="Ordinals.AdditionProperties.html#30460" class="Bound">p</a> <a id="30481" class="Symbol">→</a> <a id="30483" href="Ordinals.AdditionProperties.html#30097" class="Bound">P</a>
  <a id="30487" href="Ordinals.AdditionProperties.html#30455" class="Function">I</a> <a id="30489" href="Ordinals.AdditionProperties.html#30489" class="Bound">p</a> <a id="30491" class="Symbol">_</a> <a id="30493" class="Symbol">=</a> <a id="30495" href="Ordinals.AdditionProperties.html#30489" class="Bound">p</a>
  <a id="30499" href="Ordinals.AdditionProperties.html#30499" class="Function">II</a> <a id="30502" class="Symbol">:</a> <a id="30504" class="Symbol">(</a><a id="30505" href="Ordinals.AdditionProperties.html#30505" class="Bound">p</a> <a id="30507" class="Symbol">:</a> <a id="30509" href="Ordinals.AdditionProperties.html#30097" class="Bound">P</a><a id="30510" class="Symbol">)</a> <a id="30512" class="Symbol">→</a> <a id="30514" href="Ordinals.AdditionProperties.html#30426" class="Function">f</a> <a id="30516" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="30518" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30520" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30524" href="Ordinals.AdditionProperties.html#30505" class="Bound">p</a>
  <a id="30528" href="Ordinals.AdditionProperties.html#30499" class="Function">II</a> <a id="30531" href="Ordinals.AdditionProperties.html#30531" class="Bound">p</a> <a id="30533" class="Symbol">=</a> <a id="30535" href="Ordinals.Maps.html#12299" class="Function">simulations-preserve-least</a> <a id="30562" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="30565" class="Symbol">(</a><a id="30566" href="Ordinals.AdditionProperties.html#30154" class="Function">Pₒ</a> <a id="30569" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30572" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a><a id="30573" class="Symbol">)</a> <a id="30575" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="30577" class="Symbol">(</a><a id="30578" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30582" href="Ordinals.AdditionProperties.html#30531" class="Bound">p</a><a id="30583" class="Symbol">)</a> <a id="30585" href="Ordinals.AdditionProperties.html#30426" class="Function">f</a>
                                    <a id="30623" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[</a> <a id="30625" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="30628" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">,</a> <a id="30630" href="Ordinals.AdditionProperties.html#30154" class="Function">Pₒ</a> <a id="30633" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30636" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a> <a id="30638" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">]⟨</a> <a id="30641" href="Ordinals.AdditionProperties.html#30298" class="Function">𝕗</a> <a id="30643" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">⟩-is-simulation</a>
                                    <a id="30695" href="Ordinals.Propositions.html#2074" class="Function">𝟙ₒ-least</a>
                                    <a id="30740" href="Ordinals.AdditionProperties.html#30755" class="Function">l</a>
   <a id="30745" class="Keyword">where</a>
    <a id="30755" href="Ordinals.AdditionProperties.html#30755" class="Function">l</a> <a id="30757" class="Symbol">:</a> <a id="30759" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="30768" class="Symbol">(</a><a id="30769" href="Ordinals.AdditionProperties.html#30154" class="Function">Pₒ</a> <a id="30772" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30775" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a><a id="30776" class="Symbol">)</a> <a id="30778" class="Symbol">(</a><a id="30779" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30783" href="Ordinals.AdditionProperties.html#30531" class="Bound">p</a><a id="30784" class="Symbol">)</a>
    <a id="30790" href="Ordinals.AdditionProperties.html#30755" class="Function">l</a> <a id="30792" class="Symbol">=</a> <a id="30794" href="Ordinals.Type.html#5534" class="Function">minimal-is-least</a> <a id="30811" class="Symbol">(</a><a id="30812" href="Ordinals.AdditionProperties.html#30154" class="Function">Pₒ</a> <a id="30815" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30818" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a><a id="30819" class="Symbol">)</a> <a id="30821" class="Symbol">(</a><a id="30822" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30826" href="Ordinals.AdditionProperties.html#30531" class="Bound">p</a><a id="30827" class="Symbol">)</a> <a id="30829" href="Ordinals.AdditionProperties.html#30848" class="Function">m</a>
     <a id="30836" class="Keyword">where</a>
      <a id="30848" href="Ordinals.AdditionProperties.html#30848" class="Function">m</a> <a id="30850" class="Symbol">:</a> <a id="30852" href="Ordinals.Type.html#5444" class="Function">is-minimal</a> <a id="30863" class="Symbol">(</a><a id="30864" href="Ordinals.AdditionProperties.html#30154" class="Function">Pₒ</a> <a id="30867" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30870" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a><a id="30871" class="Symbol">)</a> <a id="30873" class="Symbol">(</a><a id="30874" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30878" href="Ordinals.AdditionProperties.html#30531" class="Bound">p</a><a id="30879" class="Symbol">)</a>
      <a id="30887" href="Ordinals.AdditionProperties.html#30848" class="Function">m</a> <a id="30889" class="Symbol">(</a><a id="30890" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30894" href="Ordinals.AdditionProperties.html#30894" class="Bound">p&#39;</a><a id="30896" class="Symbol">)</a> <a id="30898" class="Symbol">=</a> <a id="30900" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>
      <a id="30913" href="Ordinals.AdditionProperties.html#30848" class="Function">m</a> <a id="30915" class="Symbol">(</a><a id="30916" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="30920" href="Ordinals.AdditionProperties.html#30920" class="Bound">b</a> <a id="30922" class="Symbol">)</a> <a id="30924" class="Symbol">=</a> <a id="30926" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>
  <a id="30935" href="Ordinals.AdditionProperties.html#30935" class="Function">III</a> <a id="30939" class="Symbol">:</a> <a id="30941" class="Symbol">(</a><a id="30942" href="Ordinals.AdditionProperties.html#30942" class="Bound">b</a> <a id="30944" class="Symbol">:</a> <a id="30946" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30948" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a> <a id="30950" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="30951" class="Symbol">)</a> <a id="30953" class="Symbol">→</a> <a id="30955" href="Ordinals.AdditionProperties.html#30426" class="Function">f</a> <a id="30957" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="30959" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30961" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="30965" href="Ordinals.AdditionProperties.html#30942" class="Bound">b</a> <a id="30967" class="Symbol">→</a> <a id="30969" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="30971" href="Ordinals.AdditionProperties.html#30097" class="Bound">P</a>
  <a id="30975" href="Ordinals.AdditionProperties.html#30935" class="Function">III</a> <a id="30979" href="Ordinals.AdditionProperties.html#30979" class="Bound">b</a> <a id="30981" href="Ordinals.AdditionProperties.html#30981" class="Bound">e</a> <a id="30983" href="Ordinals.AdditionProperties.html#30983" class="Bound">p</a> <a id="30985" class="Symbol">=</a> <a id="30987" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="30997" class="Symbol">((</a><a id="30999" href="Ordinals.AdditionProperties.html#30499" class="Function">II</a> <a id="31002" href="Ordinals.AdditionProperties.html#30983" class="Bound">p</a><a id="31003" class="Symbol">)</a> <a id="31005" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="31008" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="31010" href="Ordinals.AdditionProperties.html#30981" class="Bound">e</a><a id="31011" class="Symbol">)</a>

  <a id="31016" href="Ordinals.AdditionProperties.html#31016" class="Function">decidability</a> <a id="31029" class="Symbol">:</a> <a id="31031" href="Ordinals.AdditionProperties.html#30097" class="Bound">P</a> <a id="31033" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="31035" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="31037" href="Ordinals.AdditionProperties.html#30097" class="Bound">P</a>
  <a id="31041" href="Ordinals.AdditionProperties.html#31016" class="Function">decidability</a> <a id="31054" class="Symbol">=</a> <a id="31056" href="MLTT.Plus-Properties.html#1098" class="Function">equality-cases</a> <a id="31071" class="Symbol">(</a><a id="31072" href="Ordinals.AdditionProperties.html#30426" class="Function">f</a> <a id="31074" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="31075" class="Symbol">)</a> <a id="31077" class="Symbol">(λ</a> <a id="31080" href="Ordinals.AdditionProperties.html#31080" class="Bound">p</a> <a id="31082" class="Symbol">→</a> <a id="31084" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31088" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="31090" href="Ordinals.AdditionProperties.html#30455" class="Function">I</a> <a id="31092" href="Ordinals.AdditionProperties.html#31080" class="Bound">p</a><a id="31093" class="Symbol">)</a> <a id="31095" class="Symbol">(λ</a> <a id="31098" href="Ordinals.AdditionProperties.html#31098" class="Bound">b</a> <a id="31100" class="Symbol">→</a> <a id="31102" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31106" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="31108" href="Ordinals.AdditionProperties.html#30935" class="Function">III</a> <a id="31112" href="Ordinals.AdditionProperties.html#31098" class="Bound">b</a><a id="31113" class="Symbol">)</a>

<a id="+ₒ-as-large-as-right-summand-implies-EM"></a><a id="31116" href="Ordinals.AdditionProperties.html#31116" class="Function">+ₒ-as-large-as-right-summand-implies-EM</a> <a id="31156" class="Symbol">:</a> <a id="31158" class="Symbol">((</a><a id="31160" href="Ordinals.AdditionProperties.html#31160" class="Bound">α</a> <a id="31162" href="Ordinals.AdditionProperties.html#31162" class="Bound">β</a> <a id="31164" class="Symbol">:</a> <a id="31166" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="31174" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="31175" class="Symbol">)</a> <a id="31177" class="Symbol">→</a> <a id="31179" href="Ordinals.AdditionProperties.html#31162" class="Bound">β</a> <a id="31181" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="31183" href="Ordinals.AdditionProperties.html#31160" class="Bound">α</a> <a id="31185" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="31188" href="Ordinals.AdditionProperties.html#31162" class="Bound">β</a><a id="31189" class="Symbol">)</a>
                                        <a id="31231" class="Symbol">→</a> <a id="31233" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="31236" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="31238" href="Ordinals.AdditionProperties.html#31116" class="Function">+ₒ-as-large-as-right-summand-implies-EM</a> <a id="31278" href="Ordinals.AdditionProperties.html#31278" class="Bound">hyp</a> <a id="31282" href="Ordinals.AdditionProperties.html#31282" class="Bound">P</a> <a id="31284" href="Ordinals.AdditionProperties.html#31284" class="Bound">P-is-prop</a> <a id="31294" class="Symbol">=</a> <a id="31296" href="Ordinals.AdditionProperties.html#31016" class="Function">decidability</a> <a id="31309" class="Symbol">(</a><a id="31310" href="Ordinals.AdditionProperties.html#31278" class="Bound">hyp</a> <a id="31314" href="Ordinals.AdditionProperties.html#30186" class="Function">α</a> <a id="31316" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a><a id="31317" class="Symbol">)</a>
 <a id="31320" class="Keyword">where</a>
  <a id="31328" class="Keyword">open</a> <a id="31333" href="Ordinals.AdditionProperties.html#30057" class="Module">+ₒ-inflationary-counterexample</a> <a id="31364" href="Ordinals.AdditionProperties.html#31282" class="Bound">P</a> <a id="31366" href="Ordinals.AdditionProperties.html#31284" class="Bound">P-is-prop</a>

<a id="EM-implies-+ₒ-as-large-as-right-summand"></a><a id="31377" href="Ordinals.AdditionProperties.html#31377" class="Function">EM-implies-+ₒ-as-large-as-right-summand</a> <a id="31417" class="Symbol">:</a> <a id="31419" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="31422" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                        <a id="31464" class="Symbol">→</a> <a id="31466" class="Symbol">((</a><a id="31468" href="Ordinals.AdditionProperties.html#31468" class="Bound">α</a> <a id="31470" href="Ordinals.AdditionProperties.html#31470" class="Bound">β</a> <a id="31472" class="Symbol">:</a> <a id="31474" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="31482" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="31483" class="Symbol">)</a> <a id="31485" class="Symbol">→</a> <a id="31487" href="Ordinals.AdditionProperties.html#31470" class="Bound">β</a> <a id="31489" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="31491" href="Ordinals.AdditionProperties.html#31468" class="Bound">α</a> <a id="31493" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="31496" href="Ordinals.AdditionProperties.html#31470" class="Bound">β</a><a id="31497" class="Symbol">)</a>
<a id="31499" href="Ordinals.AdditionProperties.html#31377" class="Function">EM-implies-+ₒ-as-large-as-right-summand</a> <a id="31539" href="Ordinals.AdditionProperties.html#31539" class="Bound">em</a> <a id="31542" href="Ordinals.AdditionProperties.html#31542" class="Bound">α</a> <a id="31544" href="Ordinals.AdditionProperties.html#31544" class="Bound">β</a> <a id="31546" class="Symbol">=</a>
 <a id="31549" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="31559" href="Ordinals.AdditionProperties.html#31544" class="Bound">β</a> <a id="31561" class="Symbol">(</a><a id="31562" href="Ordinals.AdditionProperties.html#31542" class="Bound">α</a> <a id="31564" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="31567" href="Ordinals.AdditionProperties.html#31544" class="Bound">β</a><a id="31568" class="Symbol">)</a>
           <a id="31581" class="Symbol">(</a><a id="31582" href="Ordinals.OrdinalOfOrdinals.html#24806" class="Function">EM-implies-order-preserving-gives-≼</a> <a id="31618" href="Ordinals.AdditionProperties.html#31539" class="Bound">em</a> <a id="31621" href="Ordinals.AdditionProperties.html#31544" class="Bound">β</a> <a id="31623" class="Symbol">(</a><a id="31624" href="Ordinals.AdditionProperties.html#31542" class="Bound">α</a> <a id="31626" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="31629" href="Ordinals.AdditionProperties.html#31544" class="Bound">β</a><a id="31630" class="Symbol">)</a> <a id="31632" class="Symbol">(</a><a id="31633" href="Ordinals.AdditionProperties.html#31652" class="Function">f</a> <a id="31635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31637" href="Ordinals.AdditionProperties.html#31689" class="Function">I</a><a id="31638" class="Symbol">))</a>
  <a id="31643" class="Keyword">where</a>
   <a id="31652" href="Ordinals.AdditionProperties.html#31652" class="Function">f</a> <a id="31654" class="Symbol">:</a> <a id="31656" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31658" href="Ordinals.AdditionProperties.html#31544" class="Bound">β</a> <a id="31660" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="31662" class="Symbol">→</a> <a id="31664" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31666" href="Ordinals.AdditionProperties.html#31542" class="Bound">α</a> <a id="31668" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="31671" href="Ordinals.AdditionProperties.html#31544" class="Bound">β</a> <a id="31673" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="31678" href="Ordinals.AdditionProperties.html#31652" class="Function">f</a> <a id="31680" class="Symbol">=</a> <a id="31682" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a>
   <a id="31689" href="Ordinals.AdditionProperties.html#31689" class="Function">I</a> <a id="31691" class="Symbol">:</a> <a id="31693" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="31713" href="Ordinals.AdditionProperties.html#31544" class="Bound">β</a> <a id="31715" class="Symbol">(</a><a id="31716" href="Ordinals.AdditionProperties.html#31542" class="Bound">α</a> <a id="31718" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="31721" href="Ordinals.AdditionProperties.html#31544" class="Bound">β</a><a id="31722" class="Symbol">)</a> <a id="31724" href="Ordinals.AdditionProperties.html#31652" class="Function">f</a>
   <a id="31729" href="Ordinals.AdditionProperties.html#31689" class="Function">I</a> <a id="31731" href="Ordinals.AdditionProperties.html#31731" class="Bound">y</a> <a id="31733" href="Ordinals.AdditionProperties.html#31733" class="Bound">y&#39;</a> <a id="31736" href="Ordinals.AdditionProperties.html#31736" class="Bound">l</a> <a id="31738" class="Symbol">=</a> <a id="31740" href="Ordinals.AdditionProperties.html#31736" class="Bound">l</a>

<a id="31743" class="Markup">\end{code}</a><a id="31753" class="Background">

Added 15 July 2025 by Tom de Jong.

</a><a id="31791" class="Markup">\begin{code}</a>

<a id="+ₒ-minimal"></a><a id="31805" href="Ordinals.AdditionProperties.html#31805" class="Function">+ₒ-minimal</a> <a id="31816" class="Symbol">:</a> <a id="31818" class="Symbol">(</a><a id="31819" href="Ordinals.AdditionProperties.html#31819" class="Bound">α</a> <a id="31821" href="Ordinals.AdditionProperties.html#31821" class="Bound">β</a> <a id="31823" class="Symbol">:</a> <a id="31825" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="31833" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="31834" class="Symbol">)</a> <a id="31836" class="Symbol">(</a><a id="31837" href="Ordinals.AdditionProperties.html#31837" class="Bound">a₀</a> <a id="31840" class="Symbol">:</a> <a id="31842" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31844" href="Ordinals.AdditionProperties.html#31819" class="Bound">α</a> <a id="31846" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="31847" class="Symbol">)</a>
           <a id="31860" class="Symbol">→</a> <a id="31862" href="Ordinals.Type.html#5444" class="Function">is-minimal</a> <a id="31873" href="Ordinals.AdditionProperties.html#31819" class="Bound">α</a> <a id="31875" href="Ordinals.AdditionProperties.html#31837" class="Bound">a₀</a> <a id="31878" class="Symbol">→</a> <a id="31880" href="Ordinals.Type.html#5444" class="Function">is-minimal</a> <a id="31891" class="Symbol">(</a><a id="31892" href="Ordinals.AdditionProperties.html#31819" class="Bound">α</a> <a id="31894" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="31897" href="Ordinals.AdditionProperties.html#31821" class="Bound">β</a><a id="31898" class="Symbol">)</a> <a id="31900" class="Symbol">(</a><a id="31901" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31905" href="Ordinals.AdditionProperties.html#31837" class="Bound">a₀</a><a id="31907" class="Symbol">)</a>
<a id="31909" href="Ordinals.AdditionProperties.html#31805" class="Function">+ₒ-minimal</a> <a id="31920" href="Ordinals.AdditionProperties.html#31920" class="Bound">α</a> <a id="31922" href="Ordinals.AdditionProperties.html#31922" class="Bound">β</a> <a id="31924" href="Ordinals.AdditionProperties.html#31924" class="Bound">a₀</a> <a id="31927" href="Ordinals.AdditionProperties.html#31927" class="Bound">a₀-minimal</a> <a id="31938" class="Symbol">(</a><a id="31939" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31943" href="Ordinals.AdditionProperties.html#31943" class="Bound">a</a><a id="31944" class="Symbol">)</a> <a id="31946" class="Symbol">=</a> <a id="31948" href="Ordinals.AdditionProperties.html#31927" class="Bound">a₀-minimal</a> <a id="31959" href="Ordinals.AdditionProperties.html#31943" class="Bound">a</a>
<a id="31961" href="Ordinals.AdditionProperties.html#31805" class="Function">+ₒ-minimal</a> <a id="31972" href="Ordinals.AdditionProperties.html#31972" class="Bound">α</a> <a id="31974" href="Ordinals.AdditionProperties.html#31974" class="Bound">β</a> <a id="31976" href="Ordinals.AdditionProperties.html#31976" class="Bound">a₀</a> <a id="31979" href="Ordinals.AdditionProperties.html#31979" class="Bound">a₀-minimal</a> <a id="31990" class="Symbol">(</a><a id="31991" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31995" href="Ordinals.AdditionProperties.html#31995" class="Bound">b</a><a id="31996" class="Symbol">)</a> <a id="31998" class="Symbol">=</a> <a id="32000" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

<a id="+ₒ-least"></a><a id="32008" href="Ordinals.AdditionProperties.html#32008" class="Function">+ₒ-least</a> <a id="32017" class="Symbol">:</a> <a id="32019" class="Symbol">(</a><a id="32020" href="Ordinals.AdditionProperties.html#32020" class="Bound">α</a> <a id="32022" href="Ordinals.AdditionProperties.html#32022" class="Bound">β</a> <a id="32024" class="Symbol">:</a> <a id="32026" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="32034" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="32035" class="Symbol">)</a> <a id="32037" class="Symbol">(</a><a id="32038" href="Ordinals.AdditionProperties.html#32038" class="Bound">a₀</a> <a id="32041" class="Symbol">:</a> <a id="32043" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32045" href="Ordinals.AdditionProperties.html#32020" class="Bound">α</a> <a id="32047" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32048" class="Symbol">)</a>
         <a id="32059" class="Symbol">→</a> <a id="32061" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="32070" href="Ordinals.AdditionProperties.html#32020" class="Bound">α</a> <a id="32072" href="Ordinals.AdditionProperties.html#32038" class="Bound">a₀</a> <a id="32075" class="Symbol">→</a> <a id="32077" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="32086" class="Symbol">(</a><a id="32087" href="Ordinals.AdditionProperties.html#32020" class="Bound">α</a> <a id="32089" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="32092" href="Ordinals.AdditionProperties.html#32022" class="Bound">β</a><a id="32093" class="Symbol">)</a> <a id="32095" class="Symbol">(</a><a id="32096" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="32100" href="Ordinals.AdditionProperties.html#32038" class="Bound">a₀</a><a id="32102" class="Symbol">)</a>
<a id="32104" href="Ordinals.AdditionProperties.html#32008" class="Function">+ₒ-least</a> <a id="32113" href="Ordinals.AdditionProperties.html#32113" class="Bound">α</a> <a id="32115" href="Ordinals.AdditionProperties.html#32115" class="Bound">β</a>  <a id="32118" href="Ordinals.AdditionProperties.html#32118" class="Bound">a₀</a> <a id="32121" href="Ordinals.AdditionProperties.html#32121" class="Bound">a₀-least</a> <a id="32130" class="Symbol">=</a>
 <a id="32133" href="Ordinals.Type.html#5534" class="Function">minimal-is-least</a> <a id="32150" class="Symbol">(</a><a id="32151" href="Ordinals.AdditionProperties.html#32113" class="Bound">α</a> <a id="32153" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="32156" href="Ordinals.AdditionProperties.html#32115" class="Bound">β</a><a id="32157" class="Symbol">)</a> <a id="32159" class="Symbol">(</a><a id="32160" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="32164" href="Ordinals.AdditionProperties.html#32118" class="Bound">a₀</a><a id="32166" class="Symbol">)</a>
                  <a id="32186" class="Symbol">(</a><a id="32187" href="Ordinals.AdditionProperties.html#31805" class="Function">+ₒ-minimal</a> <a id="32198" href="Ordinals.AdditionProperties.html#32113" class="Bound">α</a> <a id="32200" href="Ordinals.AdditionProperties.html#32115" class="Bound">β</a> <a id="32202" href="Ordinals.AdditionProperties.html#32118" class="Bound">a₀</a> <a id="32205" class="Symbol">(</a><a id="32206" href="Ordinals.Type.html#5674" class="Function">least-is-minimal</a> <a id="32223" href="Ordinals.AdditionProperties.html#32113" class="Bound">α</a> <a id="32225" href="Ordinals.AdditionProperties.html#32118" class="Bound">a₀</a> <a id="32228" href="Ordinals.AdditionProperties.html#32121" class="Bound">a₀-least</a><a id="32236" class="Symbol">))</a>

<a id="32240" class="Markup">\end{code}</a><a id="32250" class="Background">

Added 26 September 2025 by Fredrik Nordvall Forsberg.

</a><a id="32307" class="Markup">\begin{code}</a>

<a id="𝟚ₒ-is-not-𝟙ₒ"></a><a id="32321" href="Ordinals.AdditionProperties.html#32321" class="Function">𝟚ₒ-is-not-𝟙ₒ</a> <a id="32334" class="Symbol">:</a> <a id="32336" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="32339" class="Symbol">{</a><a id="32340" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="32341" class="Symbol">}</a> <a id="32343" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="32345" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="32348" class="Symbol">{</a><a id="32349" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="32350" class="Symbol">}</a>
<a id="32352" href="Ordinals.AdditionProperties.html#32321" class="Function">𝟚ₒ-is-not-𝟙ₒ</a> <a id="32365" href="Ordinals.AdditionProperties.html#32365" class="Bound">p</a> <a id="32367" class="Symbol">=</a> <a id="32369" href="Ordinals.Arithmetic.html#977" class="Function">𝟘ₒ-is-not-𝟙ₒ</a> <a id="32382" class="Symbol">(</a><a id="32383" href="Ordinals.AdditionProperties.html#9708" class="Function">+ₒ-left-cancellable</a> <a id="32403" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="32406" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="32409" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="32412" href="Ordinals.AdditionProperties.html#32428" class="Function">p&#39;</a> <a id="32415" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="32417" class="Symbol">)</a>
 <a id="32420" class="Keyword">where</a>
  <a id="32428" href="Ordinals.AdditionProperties.html#32428" class="Function">p&#39;</a> <a id="32431" class="Symbol">:</a> <a id="32433" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="32436" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32438" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="32441" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="32444" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
  <a id="32449" href="Ordinals.AdditionProperties.html#32428" class="Function">p&#39;</a> <a id="32452" class="Symbol">=</a> <a id="32454" href="Ordinals.AdditionProperties.html#32365" class="Bound">p</a> <a id="32456" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="32458" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="32475" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="32478" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="32482" class="Markup">\end{code}</a><a id="32492" class="Background">

Added in September 2025 by Fredrik Nordvall Forsberg.
Moved here from ArithmeticReflection by Tom de Jong in October 2025.

Some special cases of addition by ω.

</a><a id="32656" class="Markup">\begin{code}</a>

<a id="𝟘ₒ+ₒω-is-ω"></a><a id="32670" href="Ordinals.AdditionProperties.html#32670" class="Function">𝟘ₒ+ₒω-is-ω</a> <a id="32681" class="Symbol">:</a> <a id="32683" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="32686" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="32689" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="32691" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32693" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>
<a id="32695" href="Ordinals.AdditionProperties.html#32670" class="Function">𝟘ₒ+ₒω-is-ω</a> <a id="32706" class="Symbol">=</a> <a id="32708" href="Ordinals.AdditionProperties.html#1029" class="Function">𝟘ₒ-left-neutral</a> <a id="32724" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>

<a id="𝟙ₒ+ₒω-is-ω"></a><a id="32727" href="Ordinals.AdditionProperties.html#32727" class="Function">𝟙ₒ+ₒω-is-ω</a> <a id="32738" class="Symbol">:</a> <a id="32740" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="32743" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="32746" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="32748" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32750" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>
<a id="32752" href="Ordinals.AdditionProperties.html#32727" class="Function">𝟙ₒ+ₒω-is-ω</a> <a id="32763" class="Symbol">=</a> <a id="32765" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="32773" class="Symbol">(</a><a id="32774" href="Ordinals.AdditionProperties.html#245" class="Bound">ua</a> <a id="32777" class="Symbol">_)</a> <a id="32780" href="Ordinals.AdditionProperties.html#590" class="Function">fe&#39;</a> <a id="32784" class="Symbol">(</a><a id="32785" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="32788" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="32791" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="32792" class="Symbol">)</a> <a id="32794" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="32796" href="Ordinals.AdditionProperties.html#33637" class="Function">h</a>
 <a id="32799" class="Keyword">where</a>
  <a id="32807" href="Ordinals.AdditionProperties.html#32807" class="Function">f</a> <a id="32809" class="Symbol">:</a> <a id="32811" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="32813" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="32815" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="32817" class="Symbol">→</a> <a id="32819" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
  <a id="32823" href="Ordinals.AdditionProperties.html#32807" class="Function">f</a> <a id="32825" class="Symbol">(</a><a id="32826" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="32830" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="32831" class="Symbol">)</a> <a id="32833" class="Symbol">=</a> <a id="32835" class="Number">0</a>
  <a id="32839" href="Ordinals.AdditionProperties.html#32807" class="Function">f</a> <a id="32841" class="Symbol">(</a><a id="32842" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="32846" href="Ordinals.AdditionProperties.html#32846" class="Bound">n</a><a id="32847" class="Symbol">)</a> <a id="32849" class="Symbol">=</a> <a id="32851" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32856" href="Ordinals.AdditionProperties.html#32846" class="Bound">n</a>

  <a id="32861" href="Ordinals.AdditionProperties.html#32861" class="Function">g</a> <a id="32863" class="Symbol">:</a> <a id="32865" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="32867" class="Symbol">→</a> <a id="32869" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="32871" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="32873" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
  <a id="32877" href="Ordinals.AdditionProperties.html#32861" class="Function">g</a> <a id="32879" class="Number">0</a> <a id="32881" class="Symbol">=</a> <a id="32883" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="32887" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="32891" href="Ordinals.AdditionProperties.html#32861" class="Function">g</a> <a id="32893" class="Symbol">(</a><a id="32894" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32899" href="Ordinals.AdditionProperties.html#32899" class="Bound">n</a><a id="32900" class="Symbol">)</a> <a id="32902" class="Symbol">=</a> <a id="32904" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="32908" href="Ordinals.AdditionProperties.html#32899" class="Bound">n</a>

  <a id="32913" href="Ordinals.AdditionProperties.html#32913" class="Function">f-equiv</a> <a id="32921" class="Symbol">:</a> <a id="32923" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="32932" href="Ordinals.AdditionProperties.html#32807" class="Function">f</a>
  <a id="32936" href="Ordinals.AdditionProperties.html#32913" class="Function">f-equiv</a> <a id="32944" class="Symbol">=</a> <a id="32946" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="32963" href="Ordinals.AdditionProperties.html#32807" class="Function">f</a> <a id="32965" class="Symbol">(</a><a id="32966" href="Ordinals.AdditionProperties.html#32861" class="Function">g</a> <a id="32968" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32970" class="Symbol">(</a><a id="32971" href="Ordinals.AdditionProperties.html#32992" class="Function">η</a> <a id="32973" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32975" href="Ordinals.AdditionProperties.html#33064" class="Function">ϵ</a><a id="32976" class="Symbol">))</a>
   <a id="32982" class="Keyword">where</a>
    <a id="32992" href="Ordinals.AdditionProperties.html#32992" class="Function">η</a> <a id="32994" class="Symbol">:</a> <a id="32996" class="Symbol">(λ</a> <a id="32999" href="Ordinals.AdditionProperties.html#32999" class="Bound">x</a> <a id="33001" class="Symbol">→</a> <a id="33003" href="Ordinals.AdditionProperties.html#32861" class="Function">g</a> <a id="33005" class="Symbol">(</a><a id="33006" href="Ordinals.AdditionProperties.html#32807" class="Function">f</a> <a id="33008" href="Ordinals.AdditionProperties.html#32999" class="Bound">x</a><a id="33009" class="Symbol">))</a> <a id="33012" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="33014" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="33021" href="Ordinals.AdditionProperties.html#32992" class="Function">η</a> <a id="33023" class="Symbol">(</a><a id="33024" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33028" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="33029" class="Symbol">)</a> <a id="33031" class="Symbol">=</a> <a id="33033" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="33042" href="Ordinals.AdditionProperties.html#32992" class="Function">η</a> <a id="33044" class="Symbol">(</a><a id="33045" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33049" href="Ordinals.AdditionProperties.html#33049" class="Bound">n</a><a id="33050" class="Symbol">)</a> <a id="33052" class="Symbol">=</a> <a id="33054" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="33064" href="Ordinals.AdditionProperties.html#33064" class="Function">ϵ</a> <a id="33066" class="Symbol">:</a> <a id="33068" class="Symbol">(λ</a> <a id="33071" href="Ordinals.AdditionProperties.html#33071" class="Bound">x</a> <a id="33073" class="Symbol">→</a> <a id="33075" href="Ordinals.AdditionProperties.html#32807" class="Function">f</a> <a id="33077" class="Symbol">(</a><a id="33078" href="Ordinals.AdditionProperties.html#32861" class="Function">g</a> <a id="33080" href="Ordinals.AdditionProperties.html#33071" class="Bound">x</a><a id="33081" class="Symbol">))</a> <a id="33084" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="33086" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="33093" href="Ordinals.AdditionProperties.html#33064" class="Function">ϵ</a> <a id="33095" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="33100" class="Symbol">=</a> <a id="33102" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="33111" href="Ordinals.AdditionProperties.html#33064" class="Function">ϵ</a> <a id="33113" class="Symbol">(</a><a id="33114" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="33119" href="Ordinals.AdditionProperties.html#33119" class="Bound">x</a><a id="33120" class="Symbol">)</a> <a id="33122" class="Symbol">=</a> <a id="33124" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="33132" href="Ordinals.AdditionProperties.html#33132" class="Function">f-preserves-order</a> <a id="33150" class="Symbol">:</a> <a id="33152" class="Symbol">(</a><a id="33153" href="Ordinals.AdditionProperties.html#33153" class="Bound">x</a> <a id="33155" href="Ordinals.AdditionProperties.html#33155" class="Bound">y</a> <a id="33157" class="Symbol">:</a> <a id="33159" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="33161" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="33163" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="33164" class="Symbol">)</a> <a id="33166" class="Symbol">→</a> <a id="33168" href="Ordinals.AdditionProperties.html#33153" class="Bound">x</a> <a id="33170" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="33173" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="33176" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="33179" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="33181" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="33183" href="Ordinals.AdditionProperties.html#33155" class="Bound">y</a> <a id="33185" class="Symbol">→</a> <a id="33187" href="Ordinals.AdditionProperties.html#32807" class="Function">f</a> <a id="33189" href="Ordinals.AdditionProperties.html#33153" class="Bound">x</a> <a id="33191" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="33194" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="33196" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="33198" href="Ordinals.AdditionProperties.html#32807" class="Function">f</a> <a id="33200" href="Ordinals.AdditionProperties.html#33155" class="Bound">y</a>
  <a id="33204" href="Ordinals.AdditionProperties.html#33132" class="Function">f-preserves-order</a> <a id="33222" class="Symbol">(</a><a id="33223" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33227" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="33228" class="Symbol">)</a> <a id="33230" class="Symbol">(</a><a id="33231" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33235" href="Ordinals.AdditionProperties.html#33235" class="Bound">m</a><a id="33236" class="Symbol">)</a> <a id="33238" href="Ordinals.AdditionProperties.html#33238" class="Bound">p</a> <a id="33240" class="Symbol">=</a> <a id="33242" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="33249" href="Ordinals.AdditionProperties.html#33238" class="Bound">p</a>
  <a id="33253" href="Ordinals.AdditionProperties.html#33132" class="Function">f-preserves-order</a> <a id="33271" class="Symbol">(</a><a id="33272" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33276" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="33277" class="Symbol">)</a> <a id="33279" class="Symbol">(</a><a id="33280" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33284" href="Ordinals.AdditionProperties.html#33284" class="Bound">n</a><a id="33285" class="Symbol">)</a> <a id="33287" href="Ordinals.AdditionProperties.html#33287" class="Bound">p</a> <a id="33289" class="Symbol">=</a> <a id="33291" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="33295" href="Ordinals.AdditionProperties.html#33132" class="Function">f-preserves-order</a> <a id="33313" class="Symbol">(</a><a id="33314" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33318" href="Ordinals.AdditionProperties.html#33318" class="Bound">n</a><a id="33319" class="Symbol">)</a> <a id="33321" class="Symbol">(</a><a id="33322" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33326" href="Ordinals.AdditionProperties.html#33326" class="Bound">m</a><a id="33327" class="Symbol">)</a> <a id="33329" href="Ordinals.AdditionProperties.html#33329" class="Bound">p</a> <a id="33331" class="Symbol">=</a> <a id="33333" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="33340" href="Ordinals.AdditionProperties.html#33329" class="Bound">p</a>
  <a id="33344" href="Ordinals.AdditionProperties.html#33132" class="Function">f-preserves-order</a> <a id="33362" class="Symbol">(</a><a id="33363" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33367" href="Ordinals.AdditionProperties.html#33367" class="Bound">n</a><a id="33368" class="Symbol">)</a> <a id="33370" class="Symbol">(</a><a id="33371" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33375" href="Ordinals.AdditionProperties.html#33375" class="Bound">m</a><a id="33376" class="Symbol">)</a> <a id="33378" href="Ordinals.AdditionProperties.html#33378" class="Bound">p</a> <a id="33380" class="Symbol">=</a> <a id="33382" href="Ordinals.AdditionProperties.html#33378" class="Bound">p</a>

  <a id="33387" href="Ordinals.AdditionProperties.html#33387" class="Function">f-reflects-order</a> <a id="33404" class="Symbol">:</a> <a id="33406" class="Symbol">(</a><a id="33407" href="Ordinals.AdditionProperties.html#33407" class="Bound">x</a> <a id="33409" href="Ordinals.AdditionProperties.html#33409" class="Bound">y</a> <a id="33411" class="Symbol">:</a> <a id="33413" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="33415" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="33417" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="33418" class="Symbol">)</a> <a id="33420" class="Symbol">→</a> <a id="33422" href="Ordinals.AdditionProperties.html#32807" class="Function">f</a> <a id="33424" href="Ordinals.AdditionProperties.html#33407" class="Bound">x</a> <a id="33426" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="33429" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="33431" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="33433" href="Ordinals.AdditionProperties.html#32807" class="Function">f</a> <a id="33435" href="Ordinals.AdditionProperties.html#33409" class="Bound">y</a> <a id="33437" class="Symbol">→</a> <a id="33439" href="Ordinals.AdditionProperties.html#33407" class="Bound">x</a> <a id="33441" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="33444" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="33447" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="33450" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="33452" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="33454" href="Ordinals.AdditionProperties.html#33409" class="Bound">y</a>
  <a id="33458" href="Ordinals.AdditionProperties.html#33387" class="Function">f-reflects-order</a> <a id="33475" class="Symbol">(</a><a id="33476" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33480" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="33481" class="Symbol">)</a> <a id="33483" class="Symbol">(</a><a id="33484" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33488" href="Ordinals.AdditionProperties.html#33488" class="Bound">m</a><a id="33489" class="Symbol">)</a> <a id="33491" href="Ordinals.AdditionProperties.html#33491" class="Bound">p</a> <a id="33493" class="Symbol">=</a> <a id="33495" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="33502" href="Ordinals.AdditionProperties.html#33491" class="Bound">p</a>
  <a id="33506" href="Ordinals.AdditionProperties.html#33387" class="Function">f-reflects-order</a> <a id="33523" class="Symbol">(</a><a id="33524" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33528" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="33529" class="Symbol">)</a> <a id="33531" class="Symbol">(</a><a id="33532" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33536" href="Ordinals.AdditionProperties.html#33536" class="Bound">n</a><a id="33537" class="Symbol">)</a> <a id="33539" class="Symbol">_</a> <a id="33541" class="Symbol">=</a> <a id="33543" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="33547" href="Ordinals.AdditionProperties.html#33387" class="Function">f-reflects-order</a> <a id="33564" class="Symbol">(</a><a id="33565" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33569" href="Ordinals.AdditionProperties.html#33569" class="Bound">n</a><a id="33570" class="Symbol">)</a> <a id="33572" class="Symbol">(</a><a id="33573" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33577" href="Ordinals.AdditionProperties.html#33577" class="Bound">m</a><a id="33578" class="Symbol">)</a> <a id="33580" href="Ordinals.AdditionProperties.html#33580" class="Bound">p</a> <a id="33582" class="Symbol">=</a> <a id="33584" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="33591" href="Ordinals.AdditionProperties.html#33580" class="Bound">p</a>
  <a id="33595" href="Ordinals.AdditionProperties.html#33387" class="Function">f-reflects-order</a> <a id="33612" class="Symbol">(</a><a id="33613" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33617" href="Ordinals.AdditionProperties.html#33617" class="Bound">n</a><a id="33618" class="Symbol">)</a> <a id="33620" class="Symbol">(</a><a id="33621" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33625" href="Ordinals.AdditionProperties.html#33625" class="Bound">m</a><a id="33626" class="Symbol">)</a> <a id="33628" href="Ordinals.AdditionProperties.html#33628" class="Bound">p</a> <a id="33630" class="Symbol">=</a> <a id="33632" href="Ordinals.AdditionProperties.html#33628" class="Bound">p</a>

  <a id="33637" href="Ordinals.AdditionProperties.html#33637" class="Function">h</a> <a id="33639" class="Symbol">:</a> <a id="33641" class="Symbol">(</a><a id="33642" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="33645" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="33648" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="33649" class="Symbol">)</a> <a id="33651" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="33654" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>
  <a id="33658" href="Ordinals.AdditionProperties.html#33637" class="Function">h</a> <a id="33660" class="Symbol">=</a> <a id="33662" href="Ordinals.AdditionProperties.html#32807" class="Function">f</a> <a id="33664" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33666" href="Ordinals.Equivalence.html#6145" class="Function">order-preserving-reflecting-equivs-are-order-equivs</a> <a id="33718" class="Symbol">(</a><a id="33719" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="33722" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="33725" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="33726" class="Symbol">)</a> <a id="33728" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="33730" href="Ordinals.AdditionProperties.html#32807" class="Function">f</a>
           <a id="33743" href="Ordinals.AdditionProperties.html#32913" class="Function">f-equiv</a> <a id="33751" href="Ordinals.AdditionProperties.html#33132" class="Function">f-preserves-order</a> <a id="33769" href="Ordinals.AdditionProperties.html#33387" class="Function">f-reflects-order</a>

<a id="33787" class="Markup">\end{code}</a><a id="33797" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Arithmetic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Arithmetic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 29 June 2018

Some operations and constructions on ordinals.

</a><a id="79" class="Markup">\begin{code}</a>

<a id="93" class="Symbol">{-#</a> <a id="97" class="Keyword">OPTIONS</a> <a id="105" class="Pragma">--safe</a> <a id="112" class="Pragma">--without-K</a> <a id="124" class="Symbol">#-}</a>

<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="UF.FunExt.html" class="Module">UF.FunExt</a>

<a id="152" class="Keyword">module</a> <a id="159" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a>
        <a id="187" class="Symbol">(</a><a id="188" href="Ordinals.Arithmetic.html#188" class="Bound">fe</a> <a id="191" class="Symbol">:</a> <a id="193" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="199" class="Symbol">)</a>
       <a id="208" class="Keyword">where</a>

<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="CoNaturals.Type.html" class="Module">CoNaturals.Type</a>
<a id="243" class="Keyword">open</a> <a id="248" class="Keyword">import</a> <a id="255" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Ordinals.WellOrderArithmetic.html" class="Module">Ordinals.WellOrderArithmetic</a>
<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="prop-ordinal"></a><a id="486" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="499" class="Symbol">:</a> <a id="501" class="Symbol">(</a><a id="502" href="Ordinals.Arithmetic.html#502" class="Bound">P</a> <a id="504" class="Symbol">:</a> <a id="506" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="508" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="510" class="Symbol">)</a> <a id="512" class="Symbol">→</a> <a id="514" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="522" href="Ordinals.Arithmetic.html#502" class="Bound">P</a> <a id="524" class="Symbol">→</a> <a id="526" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="534" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="536" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="549" href="Ordinals.Arithmetic.html#549" class="Bound">P</a> <a id="551" href="Ordinals.Arithmetic.html#551" class="Bound">i</a> <a id="553" class="Symbol">=</a> <a id="555" href="Ordinals.Arithmetic.html#549" class="Bound">P</a> <a id="557" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="559" href="Ordinals.WellOrderArithmetic.html#746" class="Function">prop.order</a> <a id="570" href="Ordinals.Arithmetic.html#549" class="Bound">P</a> <a id="572" href="Ordinals.Arithmetic.html#551" class="Bound">i</a> <a id="574" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="576" href="Ordinals.WellOrderArithmetic.html#1032" class="Function">prop.well-order</a> <a id="592" href="Ordinals.Arithmetic.html#549" class="Bound">P</a> <a id="594" href="Ordinals.Arithmetic.html#551" class="Bound">i</a>

<a id="Ω-to-ordinal"></a><a id="597" href="Ordinals.Arithmetic.html#597" class="Function">Ω-to-ordinal</a> <a id="610" class="Symbol">:</a> <a id="612" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="614" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="616" class="Symbol">→</a> <a id="618" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="626" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="628" href="Ordinals.Arithmetic.html#597" class="Function">Ω-to-ordinal</a> <a id="641" class="Symbol">(</a><a id="642" href="Ordinals.Arithmetic.html#642" class="Bound">P</a> <a id="644" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="646" href="Ordinals.Arithmetic.html#646" class="Bound">i</a><a id="647" class="Symbol">)</a> <a id="649" class="Symbol">=</a> <a id="651" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="664" href="Ordinals.Arithmetic.html#642" class="Bound">P</a> <a id="666" href="Ordinals.Arithmetic.html#646" class="Bound">i</a>

<a id="prop-ordinal-is-trichotomous"></a><a id="669" href="Ordinals.Arithmetic.html#669" class="Function">prop-ordinal-is-trichotomous</a> <a id="698" class="Symbol">:</a> <a id="700" class="Symbol">(</a><a id="701" href="Ordinals.Arithmetic.html#701" class="Bound">p</a> <a id="703" class="Symbol">:</a> <a id="705" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="707" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="708" class="Symbol">)</a>
                             <a id="739" class="Symbol">→</a> <a id="741" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="757" class="Symbol">(</a><a id="758" href="Ordinals.Arithmetic.html#597" class="Function">Ω-to-ordinal</a> <a id="771" href="Ordinals.Arithmetic.html#701" class="Bound">p</a><a id="772" class="Symbol">)</a>
<a id="774" href="Ordinals.Arithmetic.html#669" class="Function">prop-ordinal-is-trichotomous</a> <a id="803" class="Symbol">(</a><a id="804" href="Ordinals.Arithmetic.html#804" class="Bound">P</a> <a id="806" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="808" href="Ordinals.Arithmetic.html#808" class="Bound">i</a><a id="809" class="Symbol">)</a> <a id="811" class="Symbol">=</a> <a id="813" href="Ordinals.WellOrderArithmetic.html#1193" class="Function">prop.trichotomous</a> <a id="831" href="Ordinals.Arithmetic.html#804" class="Bound">P</a> <a id="833" href="Ordinals.Arithmetic.html#808" class="Bound">i</a>

<a id="836" class="Markup">\end{code}</a><a id="846" class="Background">

Here the subscript is the letter &quot;o&quot;:

</a><a id="887" class="Markup">\begin{code}</a>

<a id="𝟘ₒ"></a><a id="901" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="𝟙ₒ"></a><a id="904" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="907" class="Symbol">:</a> <a id="909" class="Symbol">{</a><a id="910" href="Ordinals.Arithmetic.html#910" class="Bound">𝓤</a> <a id="912" class="Symbol">:</a> <a id="914" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="922" class="Symbol">}</a> <a id="924" class="Symbol">→</a> <a id="926" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="934" href="Ordinals.Arithmetic.html#910" class="Bound">𝓤</a>
<a id="936" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="939" class="Symbol">=</a> <a id="941" href="Ordinals.Arithmetic.html#597" class="Function">Ω-to-ordinal</a> <a id="954" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
<a id="956" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="959" class="Symbol">=</a> <a id="961" href="Ordinals.Arithmetic.html#597" class="Function">Ω-to-ordinal</a> <a id="974" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>

<a id="𝟘ₒ-is-not-𝟙ₒ"></a><a id="977" href="Ordinals.Arithmetic.html#977" class="Function">𝟘ₒ-is-not-𝟙ₒ</a> <a id="990" class="Symbol">:</a> <a id="992" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="995" class="Symbol">{</a><a id="996" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="997" class="Symbol">}</a> <a id="999" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="1001" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="1004" class="Symbol">{</a><a id="1005" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1006" class="Symbol">}</a>
<a id="1008" href="Ordinals.Arithmetic.html#977" class="Function">𝟘ₒ-is-not-𝟙ₒ</a> <a id="1021" href="Ordinals.Arithmetic.html#1021" class="Bound">e</a> <a id="1023" class="Symbol">=</a> <a id="1025" href="UF.Subsingletons.html#8234" class="Function">𝟘-is-not-𝟙</a> <a id="1036" class="Symbol">(</a><a id="1037" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1040" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="1044" href="Ordinals.Arithmetic.html#1021" class="Bound">e</a><a id="1045" class="Symbol">)</a>

<a id="𝟘ₒ-is-trichotomous"></a><a id="1048" href="Ordinals.Arithmetic.html#1048" class="Function">𝟘ₒ-is-trichotomous</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1089" class="Symbol">{</a><a id="1090" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1091" class="Symbol">})</a>
<a id="1094" href="Ordinals.Arithmetic.html#1048" class="Function">𝟘ₒ-is-trichotomous</a> <a id="1113" class="Symbol">=</a> <a id="1115" href="Ordinals.Arithmetic.html#669" class="Function">prop-ordinal-is-trichotomous</a> <a id="1144" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>

<a id="𝟙ₒ-is-trichotomous"></a><a id="1147" href="Ordinals.Arithmetic.html#1147" class="Function">𝟙ₒ-is-trichotomous</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="1188" class="Symbol">{</a><a id="1189" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1190" class="Symbol">})</a>
<a id="1193" href="Ordinals.Arithmetic.html#1147" class="Function">𝟙ₒ-is-trichotomous</a> <a id="1212" class="Symbol">=</a> <a id="1214" href="Ordinals.Arithmetic.html#669" class="Function">prop-ordinal-is-trichotomous</a> <a id="1243" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>

<a id="1246" class="Markup">\end{code}</a><a id="1256" class="Background">

Here the subscript is the number &quot;0&quot; on the left and the letter &quot;o&quot; on
the righthand side of the equality sign:

</a><a id="1371" class="Markup">\begin{code}</a>

<a id="𝟘₀"></a><a id="1385" href="Ordinals.Arithmetic.html#1385" class="Function">𝟘₀</a> <a id="𝟙₀"></a><a id="1388" href="Ordinals.Arithmetic.html#1388" class="Function">𝟙₀</a> <a id="1391" class="Symbol">:</a> <a id="1393" href="Ordinals.Type.html#666" class="Function">Ord</a>
<a id="1397" href="Ordinals.Arithmetic.html#1385" class="Function">𝟘₀</a> <a id="1400" class="Symbol">=</a> <a id="1402" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
<a id="1405" href="Ordinals.Arithmetic.html#1388" class="Function">𝟙₀</a> <a id="1408" class="Symbol">=</a> <a id="1410" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

<a id="1414" class="Markup">\end{code}</a><a id="1424" class="Background">

Here the subscript is the letter &quot;o&quot;:

</a><a id="1465" class="Markup">\begin{code}</a>

<a id="ω"></a><a id="1479" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="ℕ∞ₒ"></a><a id="1481" href="Ordinals.Arithmetic.html#1481" class="Function">ℕ∞ₒ</a> <a id="1485" class="Symbol">:</a> <a id="1487" href="Ordinals.Type.html#666" class="Function">Ord</a>
<a id="1491" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="1493" class="Symbol">=</a> <a id="1495" class="Symbol">(</a><a id="1496" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1498" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1500" href="Naturals.Order.html#3542" class="Function Operator">_&lt;ℕ_</a> <a id="1505" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1507" href="Naturals.Order.html#7650" class="Function">ℕ-ordinal</a><a id="1516" class="Symbol">)</a>
<a id="1518" href="Ordinals.Arithmetic.html#1481" class="Function">ℕ∞ₒ</a> <a id="1522" class="Symbol">=</a> <a id="1524" class="Symbol">(</a><a id="1525" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="1528" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1530" href="TypeTopology.GenericConvergentSequence.html#23157" class="Function Operator">_≺ℕ∞_</a> <a id="1536" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1538" href="TypeTopology.GenericConvergentSequence.html#27214" class="Function">ℕ∞-ordinal</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Ordinals.Arithmetic.html#188" class="Bound">fe</a> <a id="1553" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="1556" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="1558" class="Symbol">))</a>

<a id="ω-is-trichotomous"></a><a id="1562" href="Ordinals.Arithmetic.html#1562" class="Function">ω-is-trichotomous</a> <a id="1580" class="Symbol">:</a> <a id="1582" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="1598" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>
<a id="1600" href="Ordinals.Arithmetic.html#1562" class="Function">ω-is-trichotomous</a> <a id="1618" class="Symbol">=</a> <a id="1620" href="Naturals.Order.html#12658" class="Function">&lt;-trichotomous</a>

<a id="1636" class="Markup">\end{code}</a><a id="1646" class="Background">

There is trouble generalizing the type of the following definition of
ordinal addition to Ordinal 𝓤 → Ordinal 𝓥 → Ordinal (𝓤 ⊔ 𝓥). Check
plus.order to see why.

</a><a id="1809" class="Markup">\begin{code}</a>

<a id="_+ₒ_"></a><a id="1823" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ_</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1838" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>  <a id="1841" class="Symbol">→</a> <a id="1843" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1851" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1853" class="Symbol">→</a> <a id="1855" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1863" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="1865" class="Symbol">(</a><a id="1866" href="Ordinals.Arithmetic.html#1866" class="Bound">X</a> <a id="1868" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1870" href="Ordinals.Arithmetic.html#1870" class="Bound Operator">_&lt;_</a> <a id="1874" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1876" href="Ordinals.Arithmetic.html#1876" class="Bound">o</a><a id="1877" class="Symbol">)</a> <a id="1879" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Ordinals.Arithmetic.html#1883" class="Bound">Y</a> <a id="1885" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1887" href="Ordinals.Arithmetic.html#1887" class="Bound Operator">_≺_</a> <a id="1891" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1893" href="Ordinals.Arithmetic.html#1893" class="Bound">p</a><a id="1894" class="Symbol">)</a> <a id="1896" class="Symbol">=</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Ordinals.Arithmetic.html#1866" class="Bound">X</a> <a id="1901" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1903" href="Ordinals.Arithmetic.html#1883" class="Bound">Y</a><a id="1904" class="Symbol">)</a> <a id="1906" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                 <a id="1941" href="Ordinals.WellOrderArithmetic.html#1937" class="Function">plus.order</a> <a id="1952" href="Ordinals.Arithmetic.html#1870" class="Bound Operator">_&lt;_</a> <a id="1956" href="Ordinals.Arithmetic.html#1887" class="Bound Operator">_≺_</a> <a id="1960" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                 <a id="1995" href="Ordinals.WellOrderArithmetic.html#3895" class="Function">plus.well-order</a> <a id="2011" href="Ordinals.Arithmetic.html#1870" class="Bound Operator">_&lt;_</a> <a id="2015" href="Ordinals.Arithmetic.html#1887" class="Bound Operator">_≺_</a> <a id="2019" href="Ordinals.Arithmetic.html#1876" class="Bound">o</a> <a id="2021" href="Ordinals.Arithmetic.html#1893" class="Bound">p</a>

<a id="+ₒ-is-trichotomous"></a><a id="2024" href="Ordinals.Arithmetic.html#2024" class="Function">+ₒ-is-trichotomous</a> <a id="2043" class="Symbol">:</a> <a id="2045" class="Symbol">(</a><a id="2046" href="Ordinals.Arithmetic.html#2046" class="Bound">α</a> <a id="2048" href="Ordinals.Arithmetic.html#2048" class="Bound">β</a> <a id="2050" class="Symbol">:</a> <a id="2052" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2060" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2061" class="Symbol">)</a>
                   <a id="2082" class="Symbol">→</a> <a id="2084" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="2100" href="Ordinals.Arithmetic.html#2046" class="Bound">α</a>
                   <a id="2121" class="Symbol">→</a> <a id="2123" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="2139" href="Ordinals.Arithmetic.html#2048" class="Bound">β</a>
                   <a id="2160" class="Symbol">→</a> <a id="2162" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Ordinals.Arithmetic.html#2046" class="Bound">α</a> <a id="2181" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2184" href="Ordinals.Arithmetic.html#2048" class="Bound">β</a><a id="2185" class="Symbol">)</a>
<a id="2187" href="Ordinals.Arithmetic.html#2024" class="Function">+ₒ-is-trichotomous</a> <a id="2206" href="Ordinals.Arithmetic.html#2206" class="Bound">α</a> <a id="2208" href="Ordinals.Arithmetic.html#2208" class="Bound">β</a> <a id="2210" class="Symbol">=</a> <a id="2212" href="Ordinals.WellOrderArithmetic.html#5154" class="Function">plus.trichotomy-preservation</a> <a id="2241" class="Symbol">_</a> <a id="2243" class="Symbol">_</a>

<a id="_×ₒ_"></a><a id="2246" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ_</a> <a id="2251" class="Symbol">:</a> <a id="2253" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2261" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2263" class="Symbol">→</a> <a id="2265" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2273" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2275" class="Symbol">→</a> <a id="2277" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2285" class="Symbol">(</a><a id="2286" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2288" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2290" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2291" class="Symbol">)</a>
<a id="2293" class="Symbol">(</a><a id="2294" href="Ordinals.Arithmetic.html#2294" class="Bound">X</a> <a id="2296" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2298" href="Ordinals.Arithmetic.html#2298" class="Bound Operator">_&lt;_</a> <a id="2302" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2304" href="Ordinals.Arithmetic.html#2304" class="Bound">o</a><a id="2305" class="Symbol">)</a> <a id="2307" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2310" class="Symbol">(</a><a id="2311" href="Ordinals.Arithmetic.html#2311" class="Bound">Y</a> <a id="2313" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2315" href="Ordinals.Arithmetic.html#2315" class="Bound Operator">_≺_</a> <a id="2319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2321" href="Ordinals.Arithmetic.html#2321" class="Bound">p</a><a id="2322" class="Symbol">)</a> <a id="2324" class="Symbol">=</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Ordinals.Arithmetic.html#2294" class="Bound">X</a> <a id="2329" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2331" href="Ordinals.Arithmetic.html#2311" class="Bound">Y</a><a id="2332" class="Symbol">)</a> <a id="2334" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                 <a id="2369" href="Ordinals.WellOrderArithmetic.html#6679" class="Function">times.order</a> <a id="2381" href="Ordinals.Arithmetic.html#2298" class="Bound Operator">_&lt;_</a> <a id="2385" href="Ordinals.Arithmetic.html#2315" class="Bound Operator">_≺_</a> <a id="2389" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                 <a id="2424" href="Ordinals.WellOrderArithmetic.html#10166" class="Function">times.well-order</a> <a id="2441" href="Ordinals.Arithmetic.html#2298" class="Bound Operator">_&lt;_</a> <a id="2445" href="Ordinals.Arithmetic.html#2315" class="Bound Operator">_≺_</a> <a id="2449" href="Ordinals.Arithmetic.html#188" class="Bound">fe</a> <a id="2452" href="Ordinals.Arithmetic.html#2304" class="Bound">o</a> <a id="2454" href="Ordinals.Arithmetic.html#2321" class="Bound">p</a>

<a id="2457" class="Keyword">infixl</a> <a id="2464" class="Number">6</a> <a id="2466" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ_</a>
<a id="2471" class="Keyword">infixl</a> <a id="2478" class="Number">7</a> <a id="2480" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ_</a>

<a id="×ₒ-is-trichotomous"></a><a id="2486" href="Ordinals.Arithmetic.html#2486" class="Function">×ₒ-is-trichotomous</a> <a id="2505" class="Symbol">:</a> <a id="2507" class="Symbol">(</a><a id="2508" href="Ordinals.Arithmetic.html#2508" class="Bound">α</a> <a id="2510" class="Symbol">:</a> <a id="2512" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2520" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2521" class="Symbol">)</a> <a id="2523" class="Symbol">(</a><a id="2524" href="Ordinals.Arithmetic.html#2524" class="Bound">β</a> <a id="2526" class="Symbol">:</a> <a id="2528" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2536" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2537" class="Symbol">)</a>
                   <a id="2558" class="Symbol">→</a> <a id="2560" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="2576" href="Ordinals.Arithmetic.html#2508" class="Bound">α</a>
                   <a id="2597" class="Symbol">→</a> <a id="2599" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="2615" href="Ordinals.Arithmetic.html#2524" class="Bound">β</a>
                   <a id="2636" class="Symbol">→</a> <a id="2638" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="2654" class="Symbol">(</a><a id="2655" href="Ordinals.Arithmetic.html#2508" class="Bound">α</a> <a id="2657" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2660" href="Ordinals.Arithmetic.html#2524" class="Bound">β</a><a id="2661" class="Symbol">)</a>
<a id="2663" href="Ordinals.Arithmetic.html#2486" class="Function">×ₒ-is-trichotomous</a> <a id="2682" href="Ordinals.Arithmetic.html#2682" class="Bound">α</a> <a id="2684" href="Ordinals.Arithmetic.html#2684" class="Bound">β</a> <a id="2686" class="Symbol">=</a> <a id="2688" href="Ordinals.WellOrderArithmetic.html#11314" class="Function">times.trichotomy-preservation</a> <a id="2718" class="Symbol">_</a> <a id="2720" class="Symbol">_</a>

<a id="𝟚ₒ"></a><a id="2723" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="2726" class="Symbol">:</a> <a id="2728" class="Symbol">{</a><a id="2729" href="Ordinals.Arithmetic.html#2729" class="Bound">𝓤</a> <a id="2731" class="Symbol">:</a> <a id="2733" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2741" class="Symbol">}</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2753" href="Ordinals.Arithmetic.html#2729" class="Bound">𝓤</a>
<a id="2755" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="2758" class="Symbol">=</a> <a id="2760" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2763" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2766" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

<a id="𝟛ₒ"></a><a id="2770" href="Ordinals.Arithmetic.html#2770" class="Function">𝟛ₒ</a> <a id="2773" class="Symbol">:</a> <a id="2775" class="Symbol">{</a><a id="2776" href="Ordinals.Arithmetic.html#2776" class="Bound">𝓤</a> <a id="2778" class="Symbol">:</a> <a id="2780" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2788" class="Symbol">}</a> <a id="2790" class="Symbol">→</a> <a id="2792" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2800" href="Ordinals.Arithmetic.html#2776" class="Bound">𝓤</a>
<a id="2802" href="Ordinals.Arithmetic.html#2770" class="Function">𝟛ₒ</a> <a id="2805" class="Symbol">=</a> <a id="2807" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="2810" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2813" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

<a id="𝟚ₒ-is-trichotomous"></a><a id="2817" href="Ordinals.Arithmetic.html#2817" class="Function">𝟚ₒ-is-trichotomous</a> <a id="2836" class="Symbol">:</a> <a id="2838" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="2854" class="Symbol">(</a><a id="2855" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="2858" class="Symbol">{</a><a id="2859" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2860" class="Symbol">})</a>
<a id="2863" href="Ordinals.Arithmetic.html#2817" class="Function">𝟚ₒ-is-trichotomous</a> <a id="2882" class="Symbol">=</a> <a id="2884" href="Ordinals.Arithmetic.html#2024" class="Function">+ₒ-is-trichotomous</a> <a id="2903" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2906" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
                       <a id="2932" href="Ordinals.Arithmetic.html#1147" class="Function">𝟙ₒ-is-trichotomous</a>
                       <a id="2974" href="Ordinals.Arithmetic.html#1147" class="Function">𝟙ₒ-is-trichotomous</a>

<a id="ω²"></a><a id="2994" href="Ordinals.Arithmetic.html#2994" class="Function">ω²</a> <a id="2997" class="Symbol">:</a> <a id="2999" href="Ordinals.Type.html#666" class="Function">Ord</a>
<a id="3003" href="Ordinals.Arithmetic.html#2994" class="Function">ω²</a> <a id="3006" class="Symbol">=</a> <a id="3008" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="3010" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3013" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>


<a id="prop-indexed-product"></a><a id="3017" href="Ordinals.Arithmetic.html#3017" class="Function">prop-indexed-product</a> <a id="3038" class="Symbol">:</a> <a id="3040" class="Symbol">{</a><a id="3041" href="Ordinals.Arithmetic.html#3041" class="Bound">P</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3047" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3049" class="Symbol">}</a>
                     <a id="3072" class="Symbol">→</a> <a id="3074" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3082" href="Ordinals.Arithmetic.html#3041" class="Bound">P</a>
                     <a id="3105" class="Symbol">→</a> <a id="3107" class="Symbol">(</a><a id="3108" href="Ordinals.Arithmetic.html#3041" class="Bound">P</a> <a id="3110" class="Symbol">→</a> <a id="3112" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3120" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3121" class="Symbol">)</a>
                     <a id="3144" class="Symbol">→</a> <a id="3146" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3154" class="Symbol">(</a><a id="3155" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3157" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3159" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3160" class="Symbol">)</a>
<a id="3162" href="Ordinals.Arithmetic.html#3017" class="Function">prop-indexed-product</a> <a id="3183" class="Symbol">{</a><a id="3184" href="Ordinals.Arithmetic.html#3184" class="Bound">𝓤</a><a id="3185" class="Symbol">}</a> <a id="3187" class="Symbol">{</a><a id="3188" href="Ordinals.Arithmetic.html#3188" class="Bound">𝓥</a><a id="3189" class="Symbol">}</a> <a id="3191" class="Symbol">{</a><a id="3192" href="Ordinals.Arithmetic.html#3192" class="Bound">P</a><a id="3193" class="Symbol">}</a> <a id="3195" href="Ordinals.Arithmetic.html#3195" class="Bound">i</a> <a id="3197" href="Ordinals.Arithmetic.html#3197" class="Bound">α</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="3203" href="Ordinals.Arithmetic.html#3224" class="Function">X</a> <a id="3205" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3207" href="Ordinals.Arithmetic.html#3319" class="Function Operator">_≺_</a> <a id="3211" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3213" href="Ordinals.Arithmetic.html#3378" class="Function">w</a>
 <a id="3216" class="Keyword">where</a>
  <a id="3224" href="Ordinals.Arithmetic.html#3224" class="Function">X</a> <a id="3226" class="Symbol">:</a> <a id="3228" href="Ordinals.Arithmetic.html#3192" class="Bound">P</a> <a id="3230" class="Symbol">→</a> <a id="3232" href="Ordinals.Arithmetic.html#3188" class="Bound">𝓥</a> <a id="3234" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="3238" href="Ordinals.Arithmetic.html#3224" class="Function">X</a> <a id="3240" href="Ordinals.Arithmetic.html#3240" class="Bound">p</a> <a id="3242" class="Symbol">=</a> <a id="3244" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3246" href="Ordinals.Arithmetic.html#3197" class="Bound">α</a> <a id="3248" href="Ordinals.Arithmetic.html#3240" class="Bound">p</a> <a id="3250" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>

  <a id="3255" href="Ordinals.Arithmetic.html#3255" class="Function Operator">_&lt;_</a> <a id="3259" class="Symbol">:</a> <a id="3261" class="Symbol">{</a><a id="3262" href="Ordinals.Arithmetic.html#3262" class="Bound">p</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="Ordinals.Arithmetic.html#3192" class="Bound">P</a><a id="3267" class="Symbol">}</a> <a id="3269" class="Symbol">→</a> <a id="3271" href="Ordinals.Arithmetic.html#3224" class="Function">X</a> <a id="3273" href="Ordinals.Arithmetic.html#3262" class="Bound">p</a> <a id="3275" class="Symbol">→</a> <a id="3277" href="Ordinals.Arithmetic.html#3224" class="Function">X</a> <a id="3279" href="Ordinals.Arithmetic.html#3262" class="Bound">p</a> <a id="3281" class="Symbol">→</a> <a id="3283" href="Ordinals.Arithmetic.html#3188" class="Bound">𝓥</a> <a id="3285" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="3289" href="Ordinals.Arithmetic.html#3255" class="Function Operator">_&lt;_</a> <a id="3293" class="Symbol">{</a><a id="3294" href="Ordinals.Arithmetic.html#3294" class="Bound">p</a><a id="3295" class="Symbol">}</a> <a id="3297" href="Ordinals.Arithmetic.html#3297" class="Bound">x</a> <a id="3299" href="Ordinals.Arithmetic.html#3299" class="Bound">y</a> <a id="3301" class="Symbol">=</a> <a id="3303" href="Ordinals.Arithmetic.html#3297" class="Bound">x</a> <a id="3305" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3308" href="Ordinals.Arithmetic.html#3197" class="Bound">α</a> <a id="3310" href="Ordinals.Arithmetic.html#3294" class="Bound">p</a> <a id="3312" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3314" href="Ordinals.Arithmetic.html#3299" class="Bound">y</a>

  <a id="3319" href="Ordinals.Arithmetic.html#3319" class="Function Operator">_≺_</a> <a id="3323" class="Symbol">:</a> <a id="3325" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="3327" href="Ordinals.Arithmetic.html#3224" class="Function">X</a> <a id="3329" class="Symbol">→</a> <a id="3331" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="3333" href="Ordinals.Arithmetic.html#3224" class="Function">X</a> <a id="3335" class="Symbol">→</a> <a id="3337" href="Ordinals.Arithmetic.html#3184" class="Bound">𝓤</a> <a id="3339" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3341" href="Ordinals.Arithmetic.html#3188" class="Bound">𝓥</a> <a id="3343" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="3347" href="Ordinals.Arithmetic.html#3347" class="Bound">f</a> <a id="3349" href="Ordinals.Arithmetic.html#3319" class="Function Operator">≺</a> <a id="3351" href="Ordinals.Arithmetic.html#3351" class="Bound">g</a> <a id="3353" class="Symbol">=</a> <a id="3355" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3357" href="Ordinals.Arithmetic.html#3357" class="Bound">p</a> <a id="3359" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3361" href="Ordinals.Arithmetic.html#3192" class="Bound">P</a> <a id="3363" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3365" href="Ordinals.Arithmetic.html#3347" class="Bound">f</a> <a id="3367" href="Ordinals.Arithmetic.html#3357" class="Bound">p</a> <a id="3369" href="Ordinals.Arithmetic.html#3255" class="Function Operator">&lt;</a> <a id="3371" href="Ordinals.Arithmetic.html#3351" class="Bound">g</a> <a id="3373" href="Ordinals.Arithmetic.html#3357" class="Bound">p</a>

  <a id="3378" href="Ordinals.Arithmetic.html#3378" class="Function">w</a> <a id="3380" class="Symbol">:</a> <a id="3382" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="3396" href="Ordinals.Arithmetic.html#3319" class="Function Operator">_≺_</a>
  <a id="3402" href="Ordinals.Arithmetic.html#3378" class="Function">w</a> <a id="3404" class="Symbol">=</a> <a id="3406" href="Ordinals.WellOrderArithmetic.html#17307" class="Function">pip.well-order</a> <a id="3421" class="Symbol">(</a><a id="3422" href="Ordinals.Arithmetic.html#188" class="Bound">fe</a> <a id="3425" href="Ordinals.Arithmetic.html#3184" class="Bound">𝓤</a> <a id="3427" href="Ordinals.Arithmetic.html#3188" class="Bound">𝓥</a><a id="3428" class="Symbol">)</a> <a id="3430" href="Ordinals.Arithmetic.html#3192" class="Bound">P</a> <a id="3432" href="Ordinals.Arithmetic.html#3195" class="Bound">i</a> <a id="3434" href="Ordinals.Arithmetic.html#3224" class="Function">X</a> <a id="3436" href="Ordinals.Arithmetic.html#3255" class="Function Operator">_&lt;_</a> <a id="3440" class="Symbol">(λ</a> <a id="3443" href="Ordinals.Arithmetic.html#3443" class="Bound">p</a> <a id="3445" class="Symbol">→</a> <a id="3447" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="3463" class="Symbol">(</a><a id="3464" href="Ordinals.Arithmetic.html#3197" class="Bound">α</a> <a id="3466" href="Ordinals.Arithmetic.html#3443" class="Bound">p</a><a id="3467" class="Symbol">))</a>

<a id="3471" class="Markup">\end{code}</a><a id="3481" class="Background">

Miscelanea:

</a><a id="3496" class="Markup">\begin{code}</a>

<a id="less-is-left"></a><a id="3510" href="Ordinals.Arithmetic.html#3510" class="Function">less-is-left</a> <a id="3523" class="Symbol">:</a> <a id="3525" class="Symbol">(</a><a id="3526" href="Ordinals.Arithmetic.html#3526" class="Bound">α</a> <a id="3528" class="Symbol">:</a> <a id="3530" href="Ordinals.Type.html#666" class="Function">Ord</a><a id="3533" class="Symbol">)</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Ordinals.Arithmetic.html#3536" class="Bound">x</a> <a id="3538" href="Ordinals.Arithmetic.html#3538" class="Bound">y</a> <a id="3540" class="Symbol">:</a> <a id="3542" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3544" href="Ordinals.Arithmetic.html#3526" class="Bound">α</a> <a id="3546" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3549" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3552" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3553" class="Symbol">)</a>
             <a id="3568" class="Symbol">→</a> <a id="3570" href="Ordinals.Arithmetic.html#3536" class="Bound">x</a> <a id="3572" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3575" href="Ordinals.Arithmetic.html#3526" class="Bound">α</a> <a id="3577" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3580" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3583" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3585" href="Ordinals.Arithmetic.html#3538" class="Bound">y</a>
             <a id="3600" class="Symbol">→</a> <a id="3602" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3604" href="Ordinals.Arithmetic.html#3604" class="Bound">a</a> <a id="3606" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3608" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3610" href="Ordinals.Arithmetic.html#3526" class="Bound">α</a> <a id="3612" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3614" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3616" href="Ordinals.Arithmetic.html#3536" class="Bound">x</a> <a id="3618" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3620" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3624" href="Ordinals.Arithmetic.html#3604" class="Bound">a</a>
<a id="3626" href="Ordinals.Arithmetic.html#3510" class="Function">less-is-left</a> <a id="3639" href="Ordinals.Arithmetic.html#3639" class="Bound">α</a> <a id="3641" class="Symbol">(</a><a id="3642" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3646" href="Ordinals.Arithmetic.html#3646" class="Bound">a</a><a id="3647" class="Symbol">)</a> <a id="3649" href="Ordinals.Arithmetic.html#3649" class="Bound">y</a> <a id="3651" href="Ordinals.Arithmetic.html#3651" class="Bound">l</a> <a id="3653" class="Symbol">=</a> <a id="3655" href="Ordinals.Arithmetic.html#3646" class="Bound">a</a> <a id="3657" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3659" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="3664" href="Ordinals.Arithmetic.html#3510" class="Function">less-is-left</a> <a id="3677" href="Ordinals.Arithmetic.html#3677" class="Bound">α</a> <a id="3679" class="Symbol">(</a><a id="3680" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3684" href="Ordinals.Arithmetic.html#3684" class="Bound">*</a><a id="3685" class="Symbol">)</a> <a id="3687" class="Symbol">(</a><a id="3688" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3692" href="Ordinals.Arithmetic.html#3692" class="Bound">a</a><a id="3693" class="Symbol">)</a> <a id="3695" href="Ordinals.Arithmetic.html#3695" class="Bound">l</a> <a id="3697" class="Symbol">=</a> <a id="3699" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3706" href="Ordinals.Arithmetic.html#3695" class="Bound">l</a>
<a id="3708" href="Ordinals.Arithmetic.html#3510" class="Function">less-is-left</a> <a id="3721" href="Ordinals.Arithmetic.html#3721" class="Bound">α</a> <a id="3723" class="Symbol">(</a><a id="3724" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3728" href="Ordinals.Arithmetic.html#3728" class="Bound">*</a><a id="3729" class="Symbol">)</a> <a id="3731" class="Symbol">(</a><a id="3732" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3736" href="Ordinals.Arithmetic.html#3728" class="Bound">*</a><a id="3737" class="Symbol">)</a> <a id="3739" href="Ordinals.Arithmetic.html#3739" class="Bound">l</a> <a id="3741" class="Symbol">=</a> <a id="3743" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3750" href="Ordinals.Arithmetic.html#3739" class="Bound">l</a>

<a id="right-is-not-smaller"></a><a id="3753" href="Ordinals.Arithmetic.html#3753" class="Function">right-is-not-smaller</a> <a id="3774" class="Symbol">:</a> <a id="3776" class="Symbol">(</a><a id="3777" href="Ordinals.Arithmetic.html#3777" class="Bound">α</a> <a id="3779" class="Symbol">:</a> <a id="3781" href="Ordinals.Type.html#666" class="Function">Ord</a><a id="3784" class="Symbol">)</a> <a id="3786" class="Symbol">(</a><a id="3787" href="Ordinals.Arithmetic.html#3787" class="Bound">y</a> <a id="3789" class="Symbol">:</a> <a id="3791" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3793" href="Ordinals.Arithmetic.html#3777" class="Bound">α</a> <a id="3795" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3798" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3801" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3802" class="Symbol">)</a>
                     <a id="3825" class="Symbol">→</a> <a id="3827" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3829" class="Symbol">(</a><a id="3830" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3834" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3836" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3839" href="Ordinals.Arithmetic.html#3777" class="Bound">α</a> <a id="3841" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3844" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3847" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3849" href="Ordinals.Arithmetic.html#3787" class="Bound">y</a><a id="3850" class="Symbol">)</a>
<a id="3852" href="Ordinals.Arithmetic.html#3753" class="Function">right-is-not-smaller</a> <a id="3873" href="Ordinals.Arithmetic.html#3873" class="Bound">α</a> <a id="3875" class="Symbol">(</a><a id="3876" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3880" href="Ordinals.Arithmetic.html#3880" class="Bound">a</a><a id="3881" class="Symbol">)</a> <a id="3883" href="Ordinals.Arithmetic.html#3883" class="Bound">l</a> <a id="3885" class="Symbol">=</a> <a id="3887" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3894" href="Ordinals.Arithmetic.html#3883" class="Bound">l</a>
<a id="3896" href="Ordinals.Arithmetic.html#3753" class="Function">right-is-not-smaller</a> <a id="3917" href="Ordinals.Arithmetic.html#3917" class="Bound">α</a> <a id="3919" class="Symbol">(</a><a id="3920" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3924" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3925" class="Symbol">)</a> <a id="3927" href="Ordinals.Arithmetic.html#3927" class="Bound">l</a> <a id="3929" class="Symbol">=</a> <a id="3931" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3938" href="Ordinals.Arithmetic.html#3927" class="Bound">l</a>

<a id="3941" class="Markup">\end{code}</a><a id="3951" class="Background">

Added 3rd May 2022. Sums of ordinals indexed by ordinals don&#39;t always
exist. See the module OrdinalsShulmanTaboo. They do exist for
trichotomous and cotransitive ordinals. See the module
Ordinals.WellOrderArithmetic. Notice that trichotomy implies
cotransitivity. See the module OrdinalNotions. Both trichotomy and
cotransitivity are implied by excluded middle.

</a><a id="4316" class="Markup">\begin{code}</a>

<a id="4330" class="Keyword">open</a> <a id="4335" class="Keyword">import</a> <a id="4342" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>

<a id="4361" class="Keyword">module</a> <a id="sums-assuming-EM"></a><a id="4368" href="Ordinals.Arithmetic.html#4368" class="Module">sums-assuming-EM</a> <a id="4385" class="Symbol">(</a><a id="4386" href="Ordinals.Arithmetic.html#4386" class="Bound">em</a> <a id="4389" class="Symbol">:</a> <a id="4391" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="4394" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4395" class="Symbol">)</a> <a id="4397" class="Keyword">where</a>

 <a id="sums-assuming-EM.∑"></a><a id="4405" href="Ordinals.Arithmetic.html#4405" class="Function">∑</a> <a id="4407" class="Symbol">:</a> <a id="4409" class="Symbol">(</a><a id="4410" href="Ordinals.Arithmetic.html#4410" class="Bound">α</a> <a id="4412" class="Symbol">:</a> <a id="4414" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4422" href="Ordinals.Arithmetic.html#4394" class="Bound">𝓤</a><a id="4423" class="Symbol">)</a> <a id="4425" class="Symbol">→</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4430" href="Ordinals.Arithmetic.html#4410" class="Bound">α</a> <a id="4432" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4434" class="Symbol">→</a> <a id="4436" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4444" href="Ordinals.Arithmetic.html#4394" class="Bound">𝓤</a><a id="4445" class="Symbol">)</a> <a id="4447" class="Symbol">→</a> <a id="4449" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4457" href="Ordinals.Arithmetic.html#4394" class="Bound">𝓤</a>
 <a id="4460" href="Ordinals.Arithmetic.html#4405" class="Function">∑</a> <a id="4462" href="Ordinals.Arithmetic.html#4462" class="Bound">α</a><a id="4463" class="Symbol">@(</a><a id="4465" href="Ordinals.Arithmetic.html#4465" class="Bound">X</a> <a id="4467" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4469" href="Ordinals.Arithmetic.html#4469" class="Bound Operator">_&lt;_</a> <a id="4473" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4475" href="Ordinals.Arithmetic.html#4475" class="Bound">o</a><a id="4476" class="Symbol">)</a> <a id="4478" href="Ordinals.Arithmetic.html#4478" class="Bound">β</a> <a id="4480" class="Symbol">=</a> <a id="4482" class="Symbol">(</a><a id="4483" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4485" href="Ordinals.Arithmetic.html#4485" class="Bound">x</a> <a id="4487" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4489" href="Ordinals.Arithmetic.html#4465" class="Bound">X</a> <a id="4491" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4493" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4495" href="Ordinals.Arithmetic.html#4478" class="Bound">β</a> <a id="4497" href="Ordinals.Arithmetic.html#4485" class="Bound">x</a> <a id="4499" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4500" class="Symbol">)</a> <a id="4502" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                       <a id="4527" href="Ordinals.WellOrderArithmetic.html#19683" class="Function">Sum.order</a>  <a id="4538" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                       <a id="4563" href="Ordinals.WellOrderArithmetic.html#28854" class="Function">Sum.well-order</a> <a id="4578" href="Ordinals.Arithmetic.html#4475" class="Bound">o</a> <a id="4580" class="Symbol">(λ</a> <a id="4583" href="Ordinals.Arithmetic.html#4583" class="Bound">x</a> <a id="4585" class="Symbol">→</a> <a id="4587" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="4603" class="Symbol">(</a><a id="4604" href="Ordinals.Arithmetic.html#4478" class="Bound">β</a> <a id="4606" href="Ordinals.Arithmetic.html#4583" class="Bound">x</a><a id="4607" class="Symbol">))</a>
  <a id="4612" class="Keyword">where</a>
   <a id="4621" href="Ordinals.Arithmetic.html#4621" class="Function Operator">_≺_</a> <a id="4625" class="Symbol">:</a> <a id="4627" class="Symbol">{</a><a id="4628" href="Ordinals.Arithmetic.html#4628" class="Bound">x</a> <a id="4630" class="Symbol">:</a> <a id="4632" href="Ordinals.Arithmetic.html#4465" class="Bound">X</a><a id="4633" class="Symbol">}</a> <a id="4635" class="Symbol">→</a> <a id="4637" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4639" href="Ordinals.Arithmetic.html#4478" class="Bound">β</a> <a id="4641" href="Ordinals.Arithmetic.html#4628" class="Bound">x</a> <a id="4643" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4645" class="Symbol">→</a> <a id="4647" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4649" href="Ordinals.Arithmetic.html#4478" class="Bound">β</a> <a id="4651" href="Ordinals.Arithmetic.html#4628" class="Bound">x</a> <a id="4653" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4655" class="Symbol">→</a> <a id="4657" href="Ordinals.Arithmetic.html#4394" class="Bound">𝓤</a> <a id="4659" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="4664" href="Ordinals.Arithmetic.html#4664" class="Bound">y</a> <a id="4666" href="Ordinals.Arithmetic.html#4621" class="Function Operator">≺</a> <a id="4668" href="Ordinals.Arithmetic.html#4668" class="Bound">z</a> <a id="4670" class="Symbol">=</a> <a id="4672" href="Ordinals.Arithmetic.html#4664" class="Bound">y</a> <a id="4674" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4677" href="Ordinals.Arithmetic.html#4478" class="Bound">β</a> <a id="4679" class="Symbol">_</a> <a id="4681" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4683" href="Ordinals.Arithmetic.html#4668" class="Bound">z</a>

   <a id="4689" class="Keyword">module</a> <a id="4696" href="Ordinals.Arithmetic.html#4696" class="Module">Sum</a> <a id="4700" class="Symbol">=</a> <a id="4702" href="Ordinals.WellOrderArithmetic.html#26464" class="Module">sum-cotransitive</a> <a id="4719" href="Ordinals.Arithmetic.html#188" class="Bound">fe</a> <a id="4722" href="Ordinals.Arithmetic.html#4469" class="Bound Operator">_&lt;_</a> <a id="4726" href="Ordinals.Arithmetic.html#4621" class="Function Operator">_≺_</a> <a id="4730" class="Symbol">(</a><a id="4731" href="Ordinals.Notions.html#31574" class="Function">em-gives-cotrans</a> <a id="4748" href="Ordinals.Arithmetic.html#4469" class="Bound Operator">_&lt;_</a> <a id="4752" href="Ordinals.Arithmetic.html#188" class="Bound">fe</a> <a id="4755" href="Ordinals.Arithmetic.html#4386" class="Bound">em</a> <a id="4758" class="Symbol">(</a><a id="4759" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="4775" href="Ordinals.Arithmetic.html#4462" class="Bound">α</a><a id="4776" class="Symbol">))</a>

<a id="4780" class="Markup">\end{code}</a><a id="4790" class="Background">

Added 23rd May 2022.

TODO. It is not in general possible to find a least element of an
inhabited ordinal. In fact, consider the ordinal P + 𝟙 where P is a
proposition. Then if we can find a least element of this ordinal, we
can decide whether P or ¬ P. Similarly, we can&#39;t find a top element,
unless excluded middle holds, by considering the ordinal 𝟙 + P.

Added 12 November 2024 by Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg
and Chuangjie Xu.

</a><a id="5250" class="Markup">\begin{code}</a>

<a id="[_]ₒ"></a><a id="5264" href="Ordinals.Arithmetic.html#5264" class="Function Operator">[_]ₒ</a> <a id="5269" class="Symbol">:</a> <a id="5271" class="Symbol">(</a><a id="5272" href="Ordinals.Arithmetic.html#5272" class="Bound">n</a> <a id="5274" class="Symbol">:</a> <a id="5276" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5277" class="Symbol">)</a> <a id="5279" class="Symbol">→</a> <a id="5281" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5289" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="5291" href="Ordinals.Arithmetic.html#5264" class="Function Operator">[</a> <a id="5293" class="Number">0</a> <a id="5295" href="Ordinals.Arithmetic.html#5264" class="Function Operator">]ₒ</a> <a id="5298" class="Symbol">=</a> <a id="5300" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
<a id="5303" href="Ordinals.Arithmetic.html#5264" class="Function Operator">[</a> <a id="5305" class="Number">1</a> <a id="5307" href="Ordinals.Arithmetic.html#5264" class="Function Operator">]ₒ</a> <a id="5310" class="Symbol">=</a> <a id="5312" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
<a id="5315" href="Ordinals.Arithmetic.html#5264" class="Function Operator">[</a> <a id="5317" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5322" href="Ordinals.Arithmetic.html#5322" class="Bound">n</a><a id="5323" class="Symbol">@(</a><a id="5325" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5330" href="Ordinals.Arithmetic.html#5330" class="Bound">m</a><a id="5331" class="Symbol">)</a> <a id="5333" href="Ordinals.Arithmetic.html#5264" class="Function Operator">]ₒ</a> <a id="5336" class="Symbol">=</a> <a id="5338" href="Ordinals.Arithmetic.html#5264" class="Function Operator">[</a> <a id="5340" href="Ordinals.Arithmetic.html#5322" class="Bound">n</a> <a id="5342" href="Ordinals.Arithmetic.html#5264" class="Function Operator">]ₒ</a> <a id="5345" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5348" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

<a id="5352" class="Markup">\end{code}</a><a id="5362" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.ArithmeticReflection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.ArithmeticReflection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, 31 July 2025.
With additions by Fredrik Nordvall Forsberg in October 2025.
Slightly refactored on 16 October 2026.

For a fixed ordinal α, we answer the following question positively:
  Do the functions (α + _), (α × _), and (exp α _) : Ord → Ord reflect
  ≤ and = ?
It is quite trivial to see that α + β ≤ α + γ implies β ≤ γ, but the
question is non-trivial for multiplication and exponentiation.  This
file develops a result for a general function F : Ord → Ord, of which
the functions in question are instances.

</a><a id="531" class="Markup">\begin{code}</a>

<a id="545" class="Symbol">{-#</a> <a id="549" class="Keyword">OPTIONS</a> <a id="557" class="Pragma">--safe</a> <a id="564" class="Pragma">--without-K</a> <a id="576" class="Pragma">--lossy-unification</a> <a id="596" class="Symbol">#-}</a>

<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="UF.Size.html" class="Module">UF.Size</a>

<a id="673" class="Keyword">module</a> <a id="680" href="Ordinals.ArithmeticReflection.html" class="Module">Ordinals.ArithmeticReflection</a>
       <a id="717" class="Symbol">(</a><a id="718" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a> <a id="721" class="Symbol">:</a> <a id="723" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="733" class="Symbol">)</a>
       <a id="742" class="Symbol">(</a><a id="743" href="Ordinals.ArithmeticReflection.html#743" class="Bound">pt</a> <a id="746" class="Symbol">:</a> <a id="748" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="779" class="Symbol">)</a>
       <a id="788" class="Symbol">(</a><a id="789" href="Ordinals.ArithmeticReflection.html#789" class="Bound">sr</a> <a id="792" class="Symbol">:</a> <a id="794" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="810" href="Ordinals.ArithmeticReflection.html#743" class="Bound">pt</a><a id="812" class="Symbol">)</a>
       <a id="821" class="Keyword">where</a>

<a id="828" class="Keyword">open</a> <a id="833" class="Keyword">import</a> <a id="840" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="861" class="Keyword">open</a> <a id="866" class="Keyword">import</a> <a id="873" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="886" class="Keyword">hiding</a> <a id="893" class="Symbol">(</a><a id="894" href="MLTT.Id.html#437" class="Function">J</a><a id="895" class="Symbol">)</a>
<a id="897" class="Keyword">open</a> <a id="902" class="Keyword">import</a> <a id="909" href="MLTT.List.html" class="Module">MLTT.List</a> <a id="919" class="Keyword">hiding</a> <a id="926" class="Symbol">(</a><a id="927" href="MLTT.List.html#1586" class="Function Operator">[_]</a><a id="930" class="Symbol">)</a>
<a id="932" class="Keyword">open</a> <a id="937" class="Keyword">import</a> <a id="944" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="954" class="Keyword">open</a> <a id="959" class="Keyword">import</a> <a id="966" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="980" class="Keyword">private</a>
 <a id="fe"></a><a id="989" href="Ordinals.ArithmeticReflection.html#989" class="Function">fe</a> <a id="992" class="Symbol">:</a> <a id="994" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="1002" href="Ordinals.ArithmeticReflection.html#989" class="Function">fe</a> <a id="1005" class="Symbol">=</a> <a id="1007" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="1031" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="1036" href="Ordinals.ArithmeticReflection.html#1036" class="Function">fe&#39;</a> <a id="1040" class="Symbol">:</a> <a id="1042" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="1051" href="Ordinals.ArithmeticReflection.html#1036" class="Function">fe&#39;</a> <a id="1055" class="Symbol">{</a><a id="1056" href="Ordinals.ArithmeticReflection.html#1056" class="Bound">𝓤</a><a id="1057" class="Symbol">}</a> <a id="1059" class="Symbol">{</a><a id="1060" href="Ordinals.ArithmeticReflection.html#1060" class="Bound">𝓥</a><a id="1061" class="Symbol">}</a> <a id="1063" class="Symbol">=</a> <a id="1065" href="Ordinals.ArithmeticReflection.html#989" class="Function">fe</a> <a id="1068" href="Ordinals.ArithmeticReflection.html#1056" class="Bound">𝓤</a> <a id="1070" href="Ordinals.ArithmeticReflection.html#1060" class="Bound">𝓥</a>

<a id="1073" class="Keyword">open</a> <a id="1078" class="Keyword">import</a> <a id="1085" href="Fin.Properties.html" class="Module">Fin.Properties</a>
<a id="1100" class="Keyword">open</a> <a id="1105" class="Keyword">import</a> <a id="1112" href="Fin.Type.html" class="Module">Fin.Type</a>
<a id="1121" class="Keyword">open</a> <a id="1126" class="Keyword">import</a> <a id="1133" href="Naturals.Properties.html" class="Module">Naturals.Properties</a>
<a id="1153" class="Keyword">open</a> <a id="1158" class="Keyword">import</a> <a id="1165" href="UF.Base.html" class="Module">UF.Base</a>
<a id="1173" class="Keyword">open</a> <a id="1178" class="Keyword">import</a> <a id="1185" href="UF.Equiv.html" class="Module">UF.Equiv</a>

<a id="1195" class="Keyword">open</a> <a id="1200" class="Keyword">import</a> <a id="1207" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="1235" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a>
<a id="1238" class="Keyword">open</a> <a id="1243" class="Keyword">import</a> <a id="1250" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="1270" href="Ordinals.ArithmeticReflection.html#989" class="Function">fe</a>
<a id="1273" class="Keyword">open</a> <a id="1278" class="Keyword">import</a> <a id="1285" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="1306" class="Keyword">open</a> <a id="1311" class="Keyword">import</a> <a id="1318" href="Ordinals.Exponentiation.DecreasingList.html" class="Module">Ordinals.Exponentiation.DecreasingList</a> <a id="1357" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a> <a id="1360" href="Ordinals.ArithmeticReflection.html#743" class="Bound">pt</a>
<a id="1363" class="Keyword">open</a> <a id="1368" class="Keyword">import</a> <a id="1375" href="Ordinals.Exponentiation.Miscellaneous.html" class="Module">Ordinals.Exponentiation.Miscellaneous</a> <a id="1413" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a> <a id="1416" href="Ordinals.ArithmeticReflection.html#743" class="Bound">pt</a> <a id="1419" href="Ordinals.ArithmeticReflection.html#789" class="Bound">sr</a>
<a id="1422" class="Keyword">open</a> <a id="1427" class="Keyword">import</a> <a id="1434" href="Ordinals.Exponentiation.RelatingConstructions.html" class="Module">Ordinals.Exponentiation.RelatingConstructions</a> <a id="1480" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a> <a id="1483" href="Ordinals.ArithmeticReflection.html#743" class="Bound">pt</a> <a id="1486" href="Ordinals.ArithmeticReflection.html#789" class="Bound">sr</a>
<a id="1489" class="Keyword">open</a> <a id="1494" class="Keyword">import</a> <a id="1501" href="Ordinals.Exponentiation.Supremum.html" class="Module">Ordinals.Exponentiation.Supremum</a> <a id="1534" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a> <a id="1537" href="Ordinals.ArithmeticReflection.html#743" class="Bound">pt</a> <a id="1540" href="Ordinals.ArithmeticReflection.html#789" class="Bound">sr</a>
<a id="1543" class="Keyword">open</a> <a id="1548" class="Keyword">import</a> <a id="1555" href="Ordinals.Exponentiation.TrichotomousLeastElement.html" class="Module">Ordinals.Exponentiation.TrichotomousLeastElement</a> <a id="1604" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a>
<a id="1607" class="Keyword">open</a> <a id="1612" class="Keyword">import</a> <a id="1619" href="Ordinals.Fin.html" class="Module">Ordinals.Fin</a>
<a id="1632" class="Keyword">open</a> <a id="1637" class="Keyword">import</a> <a id="1644" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="1658" class="Keyword">open</a> <a id="1663" class="Keyword">import</a> <a id="1670" href="Ordinals.MultiplicationProperties.html" class="Module">Ordinals.MultiplicationProperties</a> <a id="1704" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a>
<a id="1707" class="Keyword">open</a> <a id="1712" class="Keyword">import</a> <a id="1719" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="1736" class="Keyword">open</a> <a id="1741" class="Keyword">import</a> <a id="1748" href="Ordinals.OperationsByCases.html" class="Module">Ordinals.OperationsByCases</a> <a id="1775" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a> <a id="1778" href="Ordinals.ArithmeticReflection.html#743" class="Bound">pt</a> <a id="1781" href="Ordinals.ArithmeticReflection.html#789" class="Bound">sr</a>
<a id="1784" class="Keyword">open</a> <a id="1789" class="Keyword">import</a> <a id="1796" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1823" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a>
<a id="1826" class="Keyword">open</a> <a id="1831" class="Keyword">import</a> <a id="1838" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="1872" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a>
<a id="1875" class="Keyword">open</a> <a id="1880" class="Keyword">import</a> <a id="1887" href="Ordinals.Propositions.html" class="Module">Ordinals.Propositions</a> <a id="1909" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a>
<a id="1912" class="Keyword">open</a> <a id="1917" class="Keyword">import</a> <a id="1924" href="Ordinals.SupremaPreservation.html" class="Module">Ordinals.SupremaPreservation</a> <a id="1953" href="Ordinals.ArithmeticReflection.html#718" class="Bound">ua</a> <a id="1956" href="Ordinals.ArithmeticReflection.html#743" class="Bound">pt</a> <a id="1959" href="Ordinals.ArithmeticReflection.html#789" class="Bound">sr</a>
<a id="1962" class="Keyword">open</a> <a id="1967" class="Keyword">import</a> <a id="1974" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="1988" class="Keyword">open</a> <a id="1993" class="Keyword">import</a> <a id="2000" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="2021" class="Keyword">open</a> <a id="2026" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="2050" href="Ordinals.ArithmeticReflection.html#743" class="Bound">pt</a>
<a id="2053" class="Keyword">open</a> <a id="2058" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="2066" href="Ordinals.ArithmeticReflection.html#743" class="Bound">pt</a> <a id="2069" href="Ordinals.ArithmeticReflection.html#789" class="Bound">sr</a>

<a id="2073" class="Markup">\end{code}</a><a id="2083" class="Background">

We start by briefly noting that right cancellation is just false for
addition, multiplication and exponentiation.

</a><a id="2200" class="Markup">\begin{code}</a>

<a id="no-right-cancellation-+ₒ"></a><a id="2214" href="Ordinals.ArithmeticReflection.html#2214" class="Function">no-right-cancellation-+ₒ</a>
 <a id="2240" class="Symbol">:</a> <a id="2242" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2244" class="Symbol">((</a><a id="2246" href="Ordinals.ArithmeticReflection.html#2246" class="Bound">α</a> <a id="2248" href="Ordinals.ArithmeticReflection.html#2248" class="Bound">β</a> <a id="2250" href="Ordinals.ArithmeticReflection.html#2250" class="Bound">γ</a> <a id="2252" class="Symbol">:</a> <a id="2254" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2262" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="2264" class="Symbol">)</a> <a id="2266" class="Symbol">→</a> <a id="2268" href="Ordinals.ArithmeticReflection.html#2246" class="Bound">α</a> <a id="2270" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2273" href="Ordinals.ArithmeticReflection.html#2250" class="Bound">γ</a> <a id="2275" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2277" href="Ordinals.ArithmeticReflection.html#2248" class="Bound">β</a> <a id="2279" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2282" href="Ordinals.ArithmeticReflection.html#2250" class="Bound">γ</a> <a id="2284" class="Symbol">→</a> <a id="2286" href="Ordinals.ArithmeticReflection.html#2246" class="Bound">α</a> <a id="2288" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2290" href="Ordinals.ArithmeticReflection.html#2248" class="Bound">β</a><a id="2291" class="Symbol">)</a>
<a id="2293" href="Ordinals.ArithmeticReflection.html#2214" class="Function">no-right-cancellation-+ₒ</a> <a id="2318" href="Ordinals.ArithmeticReflection.html#2318" class="Bound">hyp</a> <a id="2322" class="Symbol">=</a>
 <a id="2325" href="Ordinals.Arithmetic.html#977" class="Function">𝟘ₒ-is-not-𝟙ₒ</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Ordinals.ArithmeticReflection.html#2318" class="Bound">hyp</a> <a id="2343" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2346" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2349" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Ordinals.AdditionProperties.html#32670" class="Function">𝟘ₒ+ₒω-is-ω</a> <a id="2363" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2365" href="Ordinals.AdditionProperties.html#32727" class="Function">𝟙ₒ+ₒω-is-ω</a> <a id="2376" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2378" class="Symbol">))</a>

<a id="no-right-cancellation-+ₒ-⊴"></a><a id="2382" href="Ordinals.ArithmeticReflection.html#2382" class="Function">no-right-cancellation-+ₒ-⊴</a>
 <a id="2410" class="Symbol">:</a> <a id="2412" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2414" class="Symbol">((</a><a id="2416" href="Ordinals.ArithmeticReflection.html#2416" class="Bound">α</a> <a id="2418" href="Ordinals.ArithmeticReflection.html#2418" class="Bound">β</a> <a id="2420" href="Ordinals.ArithmeticReflection.html#2420" class="Bound">γ</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2432" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="2434" class="Symbol">)</a> <a id="2436" class="Symbol">→</a> <a id="2438" href="Ordinals.ArithmeticReflection.html#2416" class="Bound">α</a> <a id="2440" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2443" href="Ordinals.ArithmeticReflection.html#2420" class="Bound">γ</a> <a id="2445" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2447" href="Ordinals.ArithmeticReflection.html#2418" class="Bound">β</a> <a id="2449" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2452" href="Ordinals.ArithmeticReflection.html#2420" class="Bound">γ</a> <a id="2454" class="Symbol">→</a> <a id="2456" href="Ordinals.ArithmeticReflection.html#2416" class="Bound">α</a> <a id="2458" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2460" href="Ordinals.ArithmeticReflection.html#2418" class="Bound">β</a><a id="2461" class="Symbol">)</a>
<a id="2463" href="Ordinals.ArithmeticReflection.html#2382" class="Function">no-right-cancellation-+ₒ-⊴</a> <a id="2490" href="Ordinals.ArithmeticReflection.html#2490" class="Bound">hyp</a> <a id="2494" class="Symbol">=</a> <a id="2496" href="Ordinals.ArithmeticReflection.html#2214" class="Function">no-right-cancellation-+ₒ</a> <a id="2521" href="Ordinals.ArithmeticReflection.html#2535" class="Function">hyp&#39;</a>
 <a id="2527" class="Keyword">where</a>
  <a id="2535" href="Ordinals.ArithmeticReflection.html#2535" class="Function">hyp&#39;</a> <a id="2540" class="Symbol">:</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Ordinals.ArithmeticReflection.html#2543" class="Bound">α</a> <a id="2545" href="Ordinals.ArithmeticReflection.html#2545" class="Bound">β</a> <a id="2547" href="Ordinals.ArithmeticReflection.html#2547" class="Bound">γ</a> <a id="2549" class="Symbol">:</a> <a id="2551" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2559" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="2561" class="Symbol">)</a> <a id="2563" class="Symbol">→</a> <a id="2565" href="Ordinals.ArithmeticReflection.html#2543" class="Bound">α</a> <a id="2567" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2570" href="Ordinals.ArithmeticReflection.html#2547" class="Bound">γ</a> <a id="2572" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2574" href="Ordinals.ArithmeticReflection.html#2545" class="Bound">β</a> <a id="2576" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2579" href="Ordinals.ArithmeticReflection.html#2547" class="Bound">γ</a> <a id="2581" class="Symbol">→</a> <a id="2583" href="Ordinals.ArithmeticReflection.html#2543" class="Bound">α</a> <a id="2585" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2587" href="Ordinals.ArithmeticReflection.html#2545" class="Bound">β</a>
  <a id="2591" href="Ordinals.ArithmeticReflection.html#2535" class="Function">hyp&#39;</a> <a id="2596" href="Ordinals.ArithmeticReflection.html#2596" class="Bound">α</a> <a id="2598" href="Ordinals.ArithmeticReflection.html#2598" class="Bound">β</a> <a id="2600" href="Ordinals.ArithmeticReflection.html#2600" class="Bound">γ</a> <a id="2602" href="Ordinals.ArithmeticReflection.html#2602" class="Bound">e</a> <a id="2604" class="Symbol">=</a>
   <a id="2609" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="2619" href="Ordinals.ArithmeticReflection.html#2596" class="Bound">α</a> <a id="2621" href="Ordinals.ArithmeticReflection.html#2598" class="Bound">β</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Ordinals.ArithmeticReflection.html#2490" class="Bound">hyp</a> <a id="2628" href="Ordinals.ArithmeticReflection.html#2596" class="Bound">α</a> <a id="2630" href="Ordinals.ArithmeticReflection.html#2598" class="Bound">β</a> <a id="2632" href="Ordinals.ArithmeticReflection.html#2600" class="Bound">γ</a> <a id="2634" class="Symbol">(</a><a id="2635" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="2642" class="Symbol">_</a> <a id="2644" class="Symbol">_</a> <a id="2646" href="Ordinals.ArithmeticReflection.html#2602" class="Bound">e</a><a id="2647" class="Symbol">))</a> <a id="2650" class="Symbol">(</a><a id="2651" href="Ordinals.ArithmeticReflection.html#2490" class="Bound">hyp</a> <a id="2655" href="Ordinals.ArithmeticReflection.html#2598" class="Bound">β</a> <a id="2657" href="Ordinals.ArithmeticReflection.html#2596" class="Bound">α</a> <a id="2659" href="Ordinals.ArithmeticReflection.html#2600" class="Bound">γ</a> <a id="2661" class="Symbol">(</a><a id="2662" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="2669" class="Symbol">_</a> <a id="2671" class="Symbol">_</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Ordinals.ArithmeticReflection.html#2602" class="Bound">e</a> <a id="2676" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2678" class="Symbol">)))</a>

<a id="no-right-cancellation-×ₒ"></a><a id="2683" href="Ordinals.ArithmeticReflection.html#2683" class="Function">no-right-cancellation-×ₒ</a>
 <a id="2709" class="Symbol">:</a> <a id="2711" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2713" class="Symbol">((</a><a id="2715" href="Ordinals.ArithmeticReflection.html#2715" class="Bound">α</a> <a id="2717" href="Ordinals.ArithmeticReflection.html#2717" class="Bound">β</a> <a id="2719" href="Ordinals.ArithmeticReflection.html#2719" class="Bound">γ</a> <a id="2721" class="Symbol">:</a> <a id="2723" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2731" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="2733" class="Symbol">)</a> <a id="2735" class="Symbol">→</a> <a id="2737" href="Ordinals.ArithmeticReflection.html#2715" class="Bound">α</a> <a id="2739" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2742" href="Ordinals.ArithmeticReflection.html#2719" class="Bound">γ</a> <a id="2744" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2746" href="Ordinals.ArithmeticReflection.html#2717" class="Bound">β</a> <a id="2748" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2751" href="Ordinals.ArithmeticReflection.html#2719" class="Bound">γ</a> <a id="2753" class="Symbol">→</a> <a id="2755" href="Ordinals.ArithmeticReflection.html#2715" class="Bound">α</a> <a id="2757" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2759" href="Ordinals.ArithmeticReflection.html#2717" class="Bound">β</a><a id="2760" class="Symbol">)</a>
<a id="2762" href="Ordinals.ArithmeticReflection.html#2683" class="Function">no-right-cancellation-×ₒ</a> <a id="2787" href="Ordinals.ArithmeticReflection.html#2787" class="Bound">hyp</a> <a id="2791" class="Symbol">=</a>
 <a id="2794" href="Ordinals.AdditionProperties.html#32321" class="Function">𝟚ₒ-is-not-𝟙ₒ</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Ordinals.ArithmeticReflection.html#2787" class="Bound">hyp</a> <a id="2812" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="2815" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2818" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Ordinals.MultiplicationProperties.html#37387" class="Function">𝟚ₒ×ₒω-is-ω</a> <a id="2832" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2834" href="Ordinals.MultiplicationProperties.html#37327" class="Function">𝟙ₒ×ₒω-is-ω</a> <a id="2845" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2847" class="Symbol">))</a>

<a id="no-right-cancellation-×ₒ-⊴"></a><a id="2851" href="Ordinals.ArithmeticReflection.html#2851" class="Function">no-right-cancellation-×ₒ-⊴</a>
 <a id="2879" class="Symbol">:</a> <a id="2881" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2883" class="Symbol">((</a><a id="2885" href="Ordinals.ArithmeticReflection.html#2885" class="Bound">α</a> <a id="2887" href="Ordinals.ArithmeticReflection.html#2887" class="Bound">β</a> <a id="2889" href="Ordinals.ArithmeticReflection.html#2889" class="Bound">γ</a> <a id="2891" class="Symbol">:</a> <a id="2893" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2901" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="2903" class="Symbol">)</a> <a id="2905" class="Symbol">→</a> <a id="2907" href="Ordinals.ArithmeticReflection.html#2885" class="Bound">α</a> <a id="2909" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2912" href="Ordinals.ArithmeticReflection.html#2889" class="Bound">γ</a> <a id="2914" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2916" href="Ordinals.ArithmeticReflection.html#2887" class="Bound">β</a> <a id="2918" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2921" href="Ordinals.ArithmeticReflection.html#2889" class="Bound">γ</a> <a id="2923" class="Symbol">→</a> <a id="2925" href="Ordinals.ArithmeticReflection.html#2885" class="Bound">α</a> <a id="2927" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2929" href="Ordinals.ArithmeticReflection.html#2887" class="Bound">β</a><a id="2930" class="Symbol">)</a>
<a id="2932" href="Ordinals.ArithmeticReflection.html#2851" class="Function">no-right-cancellation-×ₒ-⊴</a> <a id="2959" href="Ordinals.ArithmeticReflection.html#2959" class="Bound">hyp</a> <a id="2963" class="Symbol">=</a> <a id="2965" href="Ordinals.ArithmeticReflection.html#2683" class="Function">no-right-cancellation-×ₒ</a> <a id="2990" href="Ordinals.ArithmeticReflection.html#3004" class="Function">hyp&#39;</a>
 <a id="2996" class="Keyword">where</a>
  <a id="3004" href="Ordinals.ArithmeticReflection.html#3004" class="Function">hyp&#39;</a> <a id="3009" class="Symbol">:</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Ordinals.ArithmeticReflection.html#3012" class="Bound">α</a> <a id="3014" href="Ordinals.ArithmeticReflection.html#3014" class="Bound">β</a> <a id="3016" href="Ordinals.ArithmeticReflection.html#3016" class="Bound">γ</a> <a id="3018" class="Symbol">:</a> <a id="3020" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3028" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="3030" class="Symbol">)</a> <a id="3032" class="Symbol">→</a> <a id="3034" href="Ordinals.ArithmeticReflection.html#3012" class="Bound">α</a> <a id="3036" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3039" href="Ordinals.ArithmeticReflection.html#3016" class="Bound">γ</a> <a id="3041" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3043" href="Ordinals.ArithmeticReflection.html#3014" class="Bound">β</a> <a id="3045" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3048" href="Ordinals.ArithmeticReflection.html#3016" class="Bound">γ</a> <a id="3050" class="Symbol">→</a> <a id="3052" href="Ordinals.ArithmeticReflection.html#3012" class="Bound">α</a> <a id="3054" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3056" href="Ordinals.ArithmeticReflection.html#3014" class="Bound">β</a>
  <a id="3060" href="Ordinals.ArithmeticReflection.html#3004" class="Function">hyp&#39;</a> <a id="3065" href="Ordinals.ArithmeticReflection.html#3065" class="Bound">α</a> <a id="3067" href="Ordinals.ArithmeticReflection.html#3067" class="Bound">β</a> <a id="3069" href="Ordinals.ArithmeticReflection.html#3069" class="Bound">γ</a> <a id="3071" href="Ordinals.ArithmeticReflection.html#3071" class="Bound">e</a> <a id="3073" class="Symbol">=</a>
   <a id="3078" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="3088" href="Ordinals.ArithmeticReflection.html#3065" class="Bound">α</a> <a id="3090" href="Ordinals.ArithmeticReflection.html#3067" class="Bound">β</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Ordinals.ArithmeticReflection.html#2959" class="Bound">hyp</a> <a id="3097" href="Ordinals.ArithmeticReflection.html#3065" class="Bound">α</a> <a id="3099" href="Ordinals.ArithmeticReflection.html#3067" class="Bound">β</a> <a id="3101" href="Ordinals.ArithmeticReflection.html#3069" class="Bound">γ</a> <a id="3103" class="Symbol">(</a><a id="3104" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="3111" class="Symbol">_</a> <a id="3113" class="Symbol">_</a> <a id="3115" href="Ordinals.ArithmeticReflection.html#3071" class="Bound">e</a><a id="3116" class="Symbol">))</a> <a id="3119" class="Symbol">(</a><a id="3120" href="Ordinals.ArithmeticReflection.html#2959" class="Bound">hyp</a> <a id="3124" href="Ordinals.ArithmeticReflection.html#3067" class="Bound">β</a> <a id="3126" href="Ordinals.ArithmeticReflection.html#3065" class="Bound">α</a> <a id="3128" href="Ordinals.ArithmeticReflection.html#3069" class="Bound">γ</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="3138" class="Symbol">_</a> <a id="3140" class="Symbol">_</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Ordinals.ArithmeticReflection.html#3071" class="Bound">e</a> <a id="3145" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3147" class="Symbol">)))</a>

<a id="no-right-cancellation-^ₒ"></a><a id="3152" href="Ordinals.ArithmeticReflection.html#3152" class="Function">no-right-cancellation-^ₒ</a>
 <a id="3178" class="Symbol">:</a> <a id="3180" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3182" class="Symbol">((</a><a id="3184" href="Ordinals.ArithmeticReflection.html#3184" class="Bound">α</a> <a id="3186" href="Ordinals.ArithmeticReflection.html#3186" class="Bound">β</a> <a id="3188" href="Ordinals.ArithmeticReflection.html#3188" class="Bound">γ</a> <a id="3190" class="Symbol">:</a> <a id="3192" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3200" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="3202" class="Symbol">)</a> <a id="3204" class="Symbol">→</a> <a id="3206" href="Ordinals.ArithmeticReflection.html#3184" class="Bound">α</a> <a id="3208" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3211" href="Ordinals.ArithmeticReflection.html#3188" class="Bound">γ</a> <a id="3213" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3215" href="Ordinals.ArithmeticReflection.html#3186" class="Bound">β</a> <a id="3217" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3220" href="Ordinals.ArithmeticReflection.html#3188" class="Bound">γ</a> <a id="3222" class="Symbol">→</a> <a id="3224" href="Ordinals.ArithmeticReflection.html#3184" class="Bound">α</a> <a id="3226" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3228" href="Ordinals.ArithmeticReflection.html#3186" class="Bound">β</a><a id="3229" class="Symbol">)</a>
<a id="3231" href="Ordinals.ArithmeticReflection.html#3152" class="Function">no-right-cancellation-^ₒ</a> <a id="3256" href="Ordinals.ArithmeticReflection.html#3256" class="Bound">hyp</a> <a id="3260" class="Symbol">=</a>
 <a id="3263" href="Ordinals.ArithmeticReflection.html#3496" class="Function">Fin3-is-not-Fin2</a> <a id="3280" class="Symbol">(</a><a id="3281" href="Ordinals.ArithmeticReflection.html#3256" class="Bound">hyp</a> <a id="3285" class="Symbol">(</a><a id="3286" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="3298" class="Number">3</a><a id="3299" class="Symbol">)</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="3314" class="Number">2</a><a id="3315" class="Symbol">)</a> <a id="3317" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="3319" href="Ordinals.ArithmeticReflection.html#3350" class="Function">Fin3^ₒω-is-Fin2^ₒω</a><a id="3337" class="Symbol">)</a>
  <a id="3341" class="Keyword">where</a>
   <a id="3350" href="Ordinals.ArithmeticReflection.html#3350" class="Function">Fin3^ₒω-is-Fin2^ₒω</a> <a id="3369" class="Symbol">:</a> <a id="3371" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="3383" class="Number">3</a> <a id="3385" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3388" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="3390" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3392" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="3404" class="Number">2</a> <a id="3406" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3409" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>
   <a id="3414" href="Ordinals.ArithmeticReflection.html#3350" class="Function">Fin3^ₒω-is-Fin2^ₒω</a> <a id="3433" class="Symbol">=</a> <a id="3435" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">Fin-ordinal-</a> <a id="3448" class="Number">3</a> <a id="3450" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">^ₒω-is-ω</a> <a id="3459" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3461" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3463" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">Fin-ordinal-</a> <a id="3476" class="Number">2</a> <a id="3478" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">^ₒω-is-ω</a> <a id="3487" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3489" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

   <a id="3496" href="Ordinals.ArithmeticReflection.html#3496" class="Function">Fin3-is-not-Fin2</a> <a id="3513" class="Symbol">:</a> <a id="3515" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="3527" class="Number">3</a> <a id="3529" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3531" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="3543" class="Number">2</a>
   <a id="3548" href="Ordinals.ArithmeticReflection.html#3496" class="Function">Fin3-is-not-Fin2</a> <a id="3565" href="Ordinals.ArithmeticReflection.html#3565" class="Bound">eq</a> <a id="3568" class="Symbol">=</a> <a id="3570" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="3588" class="Number">0</a> <a id="3590" class="Symbol">(</a><a id="3591" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="3599" class="Symbol">(</a><a id="3600" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Ordinals.ArithmeticReflection.html#3637" class="Function">3-is-2</a> <a id="3616" href="Ordinals.ArithmeticReflection.html#3565" class="Bound">eq</a><a id="3618" class="Symbol">)))</a>
    <a id="3626" class="Keyword">where</a>
     <a id="3637" href="Ordinals.ArithmeticReflection.html#3637" class="Function">3-is-2</a> <a id="3644" class="Symbol">:</a> <a id="3646" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="3658" class="Number">3</a> <a id="3660" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3662" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="3674" class="Number">2</a> <a id="3676" class="Symbol">→</a> <a id="3678" class="Number">3</a> <a id="3680" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3682" class="Number">2</a>
     <a id="3689" href="Ordinals.ArithmeticReflection.html#3637" class="Function">3-is-2</a> <a id="3696" href="Ordinals.ArithmeticReflection.html#3696" class="Bound">eq</a> <a id="3699" class="Symbol">=</a> <a id="3701" href="Fin.Properties.html#1837" class="Function">Fin-lc</a> <a id="3708" class="Number">3</a> <a id="3710" class="Number">2</a> <a id="3712" class="Symbol">(</a><a id="3713" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="3720" class="Symbol">(</a><a id="3721" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3725" class="Number">3</a><a id="3726" class="Symbol">)</a> <a id="3728" class="Symbol">(</a><a id="3729" href="Fin.Type.html#157" class="Function">Fin</a> <a id="3733" class="Number">2</a><a id="3734" class="Symbol">)</a> <a id="3736" class="Symbol">(</a><a id="3737" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3740" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="3744" href="Ordinals.ArithmeticReflection.html#3696" class="Bound">eq</a><a id="3746" class="Symbol">))</a>

<a id="no-right-cancellation-^ₒ-⊴"></a><a id="3750" href="Ordinals.ArithmeticReflection.html#3750" class="Function">no-right-cancellation-^ₒ-⊴</a>
 <a id="3778" class="Symbol">:</a> <a id="3780" class="Symbol">(∀</a> <a id="3783" class="Symbol">{</a><a id="3784" href="Ordinals.ArithmeticReflection.html#3784" class="Bound">𝓤</a><a id="3785" class="Symbol">}</a> <a id="3787" class="Symbol">→</a> <a id="3789" class="Symbol">(</a><a id="3790" href="Ordinals.ArithmeticReflection.html#3790" class="Bound">α</a> <a id="3792" href="Ordinals.ArithmeticReflection.html#3792" class="Bound">β</a> <a id="3794" href="Ordinals.ArithmeticReflection.html#3794" class="Bound">γ</a> <a id="3796" class="Symbol">:</a> <a id="3798" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3806" href="Ordinals.ArithmeticReflection.html#3784" class="Bound">𝓤</a><a id="3807" class="Symbol">)</a> <a id="3809" class="Symbol">→</a> <a id="3811" href="Ordinals.ArithmeticReflection.html#3790" class="Bound">α</a> <a id="3813" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3816" href="Ordinals.ArithmeticReflection.html#3794" class="Bound">γ</a> <a id="3818" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3820" href="Ordinals.ArithmeticReflection.html#3792" class="Bound">β</a> <a id="3822" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3825" href="Ordinals.ArithmeticReflection.html#3794" class="Bound">γ</a> <a id="3827" class="Symbol">→</a> <a id="3829" href="Ordinals.ArithmeticReflection.html#3790" class="Bound">α</a> <a id="3831" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3833" href="Ordinals.ArithmeticReflection.html#3792" class="Bound">β</a><a id="3834" class="Symbol">)</a> <a id="3836" class="Symbol">→</a> <a id="3838" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
<a id="3840" href="Ordinals.ArithmeticReflection.html#3750" class="Function">no-right-cancellation-^ₒ-⊴</a> <a id="3867" href="Ordinals.ArithmeticReflection.html#3867" class="Bound">hyp</a> <a id="3871" class="Symbol">=</a> <a id="3873" href="Ordinals.ArithmeticReflection.html#3152" class="Function">no-right-cancellation-^ₒ</a> <a id="3898" href="Ordinals.ArithmeticReflection.html#3912" class="Function">hyp&#39;</a>
 <a id="3904" class="Keyword">where</a>
  <a id="3912" href="Ordinals.ArithmeticReflection.html#3912" class="Function">hyp&#39;</a> <a id="3917" class="Symbol">:</a> <a id="3919" class="Symbol">∀</a> <a id="3921" class="Symbol">{</a><a id="3922" href="Ordinals.ArithmeticReflection.html#3922" class="Bound">𝓤</a><a id="3923" class="Symbol">}</a> <a id="3925" class="Symbol">→</a> <a id="3927" class="Symbol">(</a><a id="3928" href="Ordinals.ArithmeticReflection.html#3928" class="Bound">α</a> <a id="3930" href="Ordinals.ArithmeticReflection.html#3930" class="Bound">β</a> <a id="3932" href="Ordinals.ArithmeticReflection.html#3932" class="Bound">γ</a> <a id="3934" class="Symbol">:</a> <a id="3936" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3944" href="Ordinals.ArithmeticReflection.html#3922" class="Bound">𝓤</a><a id="3945" class="Symbol">)</a> <a id="3947" class="Symbol">→</a> <a id="3949" href="Ordinals.ArithmeticReflection.html#3928" class="Bound">α</a> <a id="3951" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3954" href="Ordinals.ArithmeticReflection.html#3932" class="Bound">γ</a> <a id="3956" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3958" href="Ordinals.ArithmeticReflection.html#3930" class="Bound">β</a> <a id="3960" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3963" href="Ordinals.ArithmeticReflection.html#3932" class="Bound">γ</a> <a id="3965" class="Symbol">→</a> <a id="3967" href="Ordinals.ArithmeticReflection.html#3928" class="Bound">α</a> <a id="3969" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3971" href="Ordinals.ArithmeticReflection.html#3930" class="Bound">β</a>
  <a id="3975" href="Ordinals.ArithmeticReflection.html#3912" class="Function">hyp&#39;</a> <a id="3980" href="Ordinals.ArithmeticReflection.html#3980" class="Bound">α</a> <a id="3982" href="Ordinals.ArithmeticReflection.html#3982" class="Bound">β</a> <a id="3984" href="Ordinals.ArithmeticReflection.html#3984" class="Bound">γ</a> <a id="3986" href="Ordinals.ArithmeticReflection.html#3986" class="Bound">e</a> <a id="3988" class="Symbol">=</a>
   <a id="3993" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="4003" href="Ordinals.ArithmeticReflection.html#3980" class="Bound">α</a> <a id="4005" href="Ordinals.ArithmeticReflection.html#3982" class="Bound">β</a> <a id="4007" class="Symbol">(</a><a id="4008" href="Ordinals.ArithmeticReflection.html#3867" class="Bound">hyp</a> <a id="4012" href="Ordinals.ArithmeticReflection.html#3980" class="Bound">α</a> <a id="4014" href="Ordinals.ArithmeticReflection.html#3982" class="Bound">β</a> <a id="4016" href="Ordinals.ArithmeticReflection.html#3984" class="Bound">γ</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="4026" class="Symbol">_</a> <a id="4028" class="Symbol">_</a> <a id="4030" href="Ordinals.ArithmeticReflection.html#3986" class="Bound">e</a><a id="4031" class="Symbol">))</a> <a id="4034" class="Symbol">(</a><a id="4035" href="Ordinals.ArithmeticReflection.html#3867" class="Bound">hyp</a> <a id="4039" href="Ordinals.ArithmeticReflection.html#3982" class="Bound">β</a> <a id="4041" href="Ordinals.ArithmeticReflection.html#3980" class="Bound">α</a> <a id="4043" href="Ordinals.ArithmeticReflection.html#3984" class="Bound">γ</a> <a id="4045" class="Symbol">(</a><a id="4046" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="4053" class="Symbol">_</a> <a id="4055" class="Symbol">_</a> <a id="4057" class="Symbol">(</a><a id="4058" href="Ordinals.ArithmeticReflection.html#3986" class="Bound">e</a> <a id="4060" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4062" class="Symbol">)))</a>

<a id="4067" class="Markup">\end{code}</a><a id="4077" class="Background">

The proofs of our results will rely on two auxiliary notions, the
first of which is the type of order-preserving (and possibly
bounded) maps between two ordinals. Since LEM implies that every
order-preserving map induces a simulation, we suggestively write
α ≤ᶜˡ β (and α &lt;ᶜˡ β) for &quot;classical comparisons&quot; consisting of
order-preserving (bounded) maps.

NB. If this finds any application outside this file, then the code
    below should probably be moved to Ordinals.Maps.

</a><a id="4555" class="Markup">\begin{code}</a>

<a id="_≤ᶜˡ_"></a><a id="4569" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">_≤ᶜˡ_</a> <a id="4575" class="Symbol">:</a> <a id="4577" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4585" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4587" class="Symbol">→</a> <a id="4589" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4597" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4599" class="Symbol">→</a> <a id="4601" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4603" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4605" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4607" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4609" href="Ordinals.ArithmeticReflection.html#4609" class="Bound">α</a> <a id="4611" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="4615" href="Ordinals.ArithmeticReflection.html#4615" class="Bound">β</a> <a id="4617" class="Symbol">=</a> <a id="4619" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4621" href="Ordinals.ArithmeticReflection.html#4621" class="Bound">f</a> <a id="4623" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4625" class="Symbol">(</a><a id="4626" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4628" href="Ordinals.ArithmeticReflection.html#4609" class="Bound">α</a> <a id="4630" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4632" class="Symbol">→</a> <a id="4634" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4636" href="Ordinals.ArithmeticReflection.html#4615" class="Bound">β</a> <a id="4638" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4639" class="Symbol">)</a> <a id="4641" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4643" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="4663" href="Ordinals.ArithmeticReflection.html#4609" class="Bound">α</a> <a id="4665" href="Ordinals.ArithmeticReflection.html#4615" class="Bound">β</a> <a id="4667" href="Ordinals.ArithmeticReflection.html#4621" class="Bound">f</a>

<a id="_&lt;ᶜˡ_"></a><a id="4670" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">_&lt;ᶜˡ_</a> <a id="4676" class="Symbol">:</a> <a id="4678" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4686" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4688" class="Symbol">→</a> <a id="4690" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4698" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4700" class="Symbol">→</a> <a id="4702" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4704" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4706" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4708" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4710" href="Ordinals.ArithmeticReflection.html#4710" class="Bound">α</a> <a id="4712" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="4716" href="Ordinals.ArithmeticReflection.html#4716" class="Bound">β</a> <a id="4718" class="Symbol">=</a> <a id="4720" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4722" href="Ordinals.ArithmeticReflection.html#4722" class="Bound">(</a><a id="4723" href="Ordinals.ArithmeticReflection.html#4723" class="Bound">f</a> <a id="4725" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4727" href="Ordinals.ArithmeticReflection.html#4722" class="Bound">_)</a> <a id="4730" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4732" href="Ordinals.ArithmeticReflection.html#4710" class="Bound">α</a> <a id="4734" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="4738" href="Ordinals.ArithmeticReflection.html#4716" class="Bound">β</a> <a id="4740" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4742" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4744" href="Ordinals.ArithmeticReflection.html#4744" class="Bound">b₀</a> <a id="4747" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4749" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4751" href="Ordinals.ArithmeticReflection.html#4716" class="Bound">β</a> <a id="4753" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4755" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4757" class="Symbol">((</a><a id="4759" href="Ordinals.ArithmeticReflection.html#4759" class="Bound">a</a> <a id="4761" class="Symbol">:</a> <a id="4763" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4765" href="Ordinals.ArithmeticReflection.html#4710" class="Bound">α</a> <a id="4767" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4768" class="Symbol">)</a> <a id="4770" class="Symbol">→</a> <a id="4772" href="Ordinals.ArithmeticReflection.html#4723" class="Bound">f</a> <a id="4774" href="Ordinals.ArithmeticReflection.html#4759" class="Bound">a</a> <a id="4776" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4779" href="Ordinals.ArithmeticReflection.html#4716" class="Bound">β</a> <a id="4781" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4783" href="Ordinals.ArithmeticReflection.html#4744" class="Bound">b₀</a><a id="4785" class="Symbol">)</a>

<a id="4788" class="Keyword">module</a> <a id="4795" href="Ordinals.ArithmeticReflection.html#4795" class="Module">_</a> <a id="4797" class="Symbol">(</a><a id="4798" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="4800" class="Symbol">:</a> <a id="4802" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4810" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4811" class="Symbol">)</a> <a id="4813" class="Symbol">(</a><a id="4814" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a> <a id="4816" class="Symbol">:</a> <a id="4818" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4826" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4827" class="Symbol">)</a> <a id="4829" class="Keyword">where</a>

 <a id="4837" href="Ordinals.ArithmeticReflection.html#4837" class="Function">&lt;ᶜˡ-gives-≤ᶜˡ</a> <a id="4851" class="Symbol">:</a> <a id="4853" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="4855" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="4859" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a> <a id="4861" class="Symbol">→</a> <a id="4863" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="4865" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="4869" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a>
 <a id="4872" href="Ordinals.ArithmeticReflection.html#4837" class="Function">&lt;ᶜˡ-gives-≤ᶜˡ</a> <a id="4886" class="Symbol">(</a><a id="4887" href="Ordinals.ArithmeticReflection.html#4887" class="Bound">f</a> <a id="4889" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4891" class="Symbol">_</a> <a id="4893" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4895" class="Symbol">_)</a> <a id="4898" class="Symbol">=</a> <a id="4900" href="Ordinals.ArithmeticReflection.html#4887" class="Bound">f</a>

 <a id="4904" href="Ordinals.ArithmeticReflection.html#4904" class="Function">⊴-gives-≤ᶜˡ</a> <a id="4916" class="Symbol">:</a> <a id="4918" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="4920" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="4922" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a> <a id="4924" class="Symbol">→</a> <a id="4926" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="4928" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="4932" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a>
 <a id="4935" href="Ordinals.ArithmeticReflection.html#4904" class="Function">⊴-gives-≤ᶜˡ</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Ordinals.ArithmeticReflection.html#4948" class="Bound">f</a> <a id="4950" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4952" href="Ordinals.ArithmeticReflection.html#4952" class="Bound">f-sim</a><a id="4957" class="Symbol">)</a> <a id="4959" class="Symbol">=</a> <a id="4961" href="Ordinals.ArithmeticReflection.html#4948" class="Bound">f</a> <a id="4963" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4965" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="4998" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="5000" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a> <a id="5002" href="Ordinals.ArithmeticReflection.html#4948" class="Bound">f</a> <a id="5004" href="Ordinals.ArithmeticReflection.html#4952" class="Bound">f-sim</a>

 <a id="5012" href="Ordinals.ArithmeticReflection.html#5012" class="Function">≤ᶜˡ-transitivity</a> <a id="5029" class="Symbol">:</a> <a id="5031" class="Symbol">(</a><a id="5032" href="Ordinals.ArithmeticReflection.html#5032" class="Bound">γ</a> <a id="5034" class="Symbol">:</a> <a id="5036" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5044" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="5045" class="Symbol">)</a> <a id="5047" class="Symbol">→</a> <a id="5049" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="5051" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="5055" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a> <a id="5057" class="Symbol">→</a> <a id="5059" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a> <a id="5061" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="5065" href="Ordinals.ArithmeticReflection.html#5032" class="Bound">γ</a> <a id="5067" class="Symbol">→</a> <a id="5069" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="5071" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="5075" href="Ordinals.ArithmeticReflection.html#5032" class="Bound">γ</a>
 <a id="5078" href="Ordinals.ArithmeticReflection.html#5012" class="Function">≤ᶜˡ-transitivity</a> <a id="5095" href="Ordinals.ArithmeticReflection.html#5095" class="Bound">γ</a> <a id="5097" class="Symbol">(</a><a id="5098" href="Ordinals.ArithmeticReflection.html#5098" class="Bound">f</a> <a id="5100" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5102" href="Ordinals.ArithmeticReflection.html#5102" class="Bound">f-order-pres</a><a id="5114" class="Symbol">)</a> <a id="5116" class="Symbol">(</a><a id="5117" href="Ordinals.ArithmeticReflection.html#5117" class="Bound">g</a> <a id="5119" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5121" href="Ordinals.ArithmeticReflection.html#5121" class="Bound">g-order-pres</a><a id="5133" class="Symbol">)</a> <a id="5135" class="Symbol">=</a>
  <a id="5139" href="Ordinals.ArithmeticReflection.html#5117" class="Bound">g</a> <a id="5141" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5143" href="Ordinals.ArithmeticReflection.html#5098" class="Bound">f</a> <a id="5145" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5147" class="Symbol">(λ</a> <a id="5150" href="Ordinals.ArithmeticReflection.html#5150" class="Bound">a</a> <a id="5152" href="Ordinals.ArithmeticReflection.html#5152" class="Bound">a&#39;</a> <a id="5155" href="Ordinals.ArithmeticReflection.html#5155" class="Bound">l</a> <a id="5157" class="Symbol">→</a> <a id="5159" href="Ordinals.ArithmeticReflection.html#5121" class="Bound">g-order-pres</a> <a id="5172" class="Symbol">(</a><a id="5173" href="Ordinals.ArithmeticReflection.html#5098" class="Bound">f</a> <a id="5175" href="Ordinals.ArithmeticReflection.html#5150" class="Bound">a</a><a id="5176" class="Symbol">)</a> <a id="5178" class="Symbol">(</a><a id="5179" href="Ordinals.ArithmeticReflection.html#5098" class="Bound">f</a> <a id="5181" href="Ordinals.ArithmeticReflection.html#5152" class="Bound">a&#39;</a><a id="5183" class="Symbol">)</a> <a id="5185" class="Symbol">(</a><a id="5186" href="Ordinals.ArithmeticReflection.html#5102" class="Bound">f-order-pres</a> <a id="5199" href="Ordinals.ArithmeticReflection.html#5150" class="Bound">a</a> <a id="5201" href="Ordinals.ArithmeticReflection.html#5152" class="Bound">a&#39;</a> <a id="5204" href="Ordinals.ArithmeticReflection.html#5155" class="Bound">l</a><a id="5205" class="Symbol">))</a>

 <a id="5210" href="Ordinals.ArithmeticReflection.html#5210" class="Function">&lt;ᶜˡ-≤ᶜˡ-to-&lt;ᶜˡ</a> <a id="5225" class="Symbol">:</a> <a id="5227" class="Symbol">(</a><a id="5228" href="Ordinals.ArithmeticReflection.html#5228" class="Bound">γ</a> <a id="5230" class="Symbol">:</a> <a id="5232" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5240" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="5241" class="Symbol">)</a> <a id="5243" class="Symbol">→</a> <a id="5245" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="5247" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="5251" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a> <a id="5253" class="Symbol">→</a> <a id="5255" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a> <a id="5257" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="5261" href="Ordinals.ArithmeticReflection.html#5228" class="Bound">γ</a> <a id="5263" class="Symbol">→</a> <a id="5265" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="5267" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="5271" href="Ordinals.ArithmeticReflection.html#5228" class="Bound">γ</a>
 <a id="5274" href="Ordinals.ArithmeticReflection.html#5210" class="Function">&lt;ᶜˡ-≤ᶜˡ-to-&lt;ᶜˡ</a> <a id="5289" href="Ordinals.ArithmeticReflection.html#5289" class="Bound">γ</a> <a id="5291" class="Symbol">(</a><a id="5292" href="Ordinals.ArithmeticReflection.html#5292" class="Bound">𝕗</a><a id="5293" class="Symbol">@(</a><a id="5295" href="Ordinals.ArithmeticReflection.html#5295" class="Bound">f</a> <a id="5297" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5299" class="Symbol">_)</a> <a id="5302" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5304" href="Ordinals.ArithmeticReflection.html#5304" class="Bound">b₀</a> <a id="5307" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5309" href="Ordinals.ArithmeticReflection.html#5309" class="Bound">f-below-b₀</a><a id="5319" class="Symbol">)</a> <a id="5321" href="Ordinals.ArithmeticReflection.html#5321" class="Bound">𝕘</a><a id="5322" class="Symbol">@(</a><a id="5324" href="Ordinals.ArithmeticReflection.html#5324" class="Bound">g</a> <a id="5326" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5328" href="Ordinals.ArithmeticReflection.html#5328" class="Bound">g-order-pres</a><a id="5340" class="Symbol">)</a> <a id="5342" class="Symbol">=</a>
  <a id="5346" href="Ordinals.ArithmeticReflection.html#5012" class="Function">≤ᶜˡ-transitivity</a> <a id="5363" href="Ordinals.ArithmeticReflection.html#5289" class="Bound">γ</a> <a id="5365" href="Ordinals.ArithmeticReflection.html#5292" class="Bound">𝕗</a> <a id="5367" href="Ordinals.ArithmeticReflection.html#5321" class="Bound">𝕘</a> <a id="5369" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5371" href="Ordinals.ArithmeticReflection.html#5324" class="Bound">g</a> <a id="5373" href="Ordinals.ArithmeticReflection.html#5304" class="Bound">b₀</a> <a id="5376" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5378" class="Symbol">(λ</a> <a id="5381" href="Ordinals.ArithmeticReflection.html#5381" class="Bound">a</a> <a id="5383" class="Symbol">→</a> <a id="5385" href="Ordinals.ArithmeticReflection.html#5328" class="Bound">g-order-pres</a> <a id="5398" class="Symbol">(</a><a id="5399" href="Ordinals.ArithmeticReflection.html#5295" class="Bound">f</a> <a id="5401" href="Ordinals.ArithmeticReflection.html#5381" class="Bound">a</a><a id="5402" class="Symbol">)</a> <a id="5404" href="Ordinals.ArithmeticReflection.html#5304" class="Bound">b₀</a> <a id="5407" class="Symbol">(</a><a id="5408" href="Ordinals.ArithmeticReflection.html#5309" class="Bound">f-below-b₀</a> <a id="5419" href="Ordinals.ArithmeticReflection.html#5381" class="Bound">a</a><a id="5420" class="Symbol">))</a>

 <a id="5425" href="Ordinals.ArithmeticReflection.html#5425" class="Function">≤ᶜˡ-&lt;ᶜˡ-to-&lt;ᶜˡ</a> <a id="5440" class="Symbol">:</a> <a id="5442" class="Symbol">(</a><a id="5443" href="Ordinals.ArithmeticReflection.html#5443" class="Bound">γ</a> <a id="5445" class="Symbol">:</a> <a id="5447" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5455" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="5456" class="Symbol">)</a> <a id="5458" class="Symbol">→</a> <a id="5460" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="5462" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="5466" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a> <a id="5468" class="Symbol">→</a> <a id="5470" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a> <a id="5472" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="5476" href="Ordinals.ArithmeticReflection.html#5443" class="Bound">γ</a> <a id="5478" class="Symbol">→</a> <a id="5480" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="5482" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="5486" href="Ordinals.ArithmeticReflection.html#5443" class="Bound">γ</a>
 <a id="5489" href="Ordinals.ArithmeticReflection.html#5425" class="Function">≤ᶜˡ-&lt;ᶜˡ-to-&lt;ᶜˡ</a> <a id="5504" href="Ordinals.ArithmeticReflection.html#5504" class="Bound">γ</a> <a id="5506" href="Ordinals.ArithmeticReflection.html#5506" class="Bound">𝕗</a><a id="5507" class="Symbol">@(</a><a id="5509" href="Ordinals.ArithmeticReflection.html#5509" class="Bound">f</a> <a id="5511" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5513" class="Symbol">_)</a> <a id="5516" class="Symbol">(</a><a id="5517" href="Ordinals.ArithmeticReflection.html#5517" class="Bound">𝕘</a><a id="5518" class="Symbol">@(</a><a id="5520" href="Ordinals.ArithmeticReflection.html#5520" class="Bound">g</a> <a id="5522" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5524" class="Symbol">_)</a> <a id="5527" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5529" href="Ordinals.ArithmeticReflection.html#5529" class="Bound">c₀</a> <a id="5532" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5534" href="Ordinals.ArithmeticReflection.html#5534" class="Bound">g-below-c₀</a><a id="5544" class="Symbol">)</a> <a id="5546" class="Symbol">=</a>
  <a id="5550" href="Ordinals.ArithmeticReflection.html#5012" class="Function">≤ᶜˡ-transitivity</a> <a id="5567" href="Ordinals.ArithmeticReflection.html#5504" class="Bound">γ</a> <a id="5569" href="Ordinals.ArithmeticReflection.html#5506" class="Bound">𝕗</a> <a id="5571" href="Ordinals.ArithmeticReflection.html#5517" class="Bound">𝕘</a> <a id="5573" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5575" href="Ordinals.ArithmeticReflection.html#5529" class="Bound">c₀</a> <a id="5578" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5580" class="Symbol">(λ</a> <a id="5583" href="Ordinals.ArithmeticReflection.html#5583" class="Bound">a</a> <a id="5585" class="Symbol">→</a> <a id="5587" href="Ordinals.ArithmeticReflection.html#5534" class="Bound">g-below-c₀</a> <a id="5598" class="Symbol">(</a><a id="5599" href="Ordinals.ArithmeticReflection.html#5509" class="Bound">f</a> <a id="5601" href="Ordinals.ArithmeticReflection.html#5583" class="Bound">a</a><a id="5602" class="Symbol">))</a>

 <a id="5607" href="Ordinals.ArithmeticReflection.html#5607" class="Function">&lt;ᶜˡ-transitivity</a> <a id="5624" class="Symbol">:</a> <a id="5626" class="Symbol">(</a><a id="5627" href="Ordinals.ArithmeticReflection.html#5627" class="Bound">γ</a> <a id="5629" class="Symbol">:</a> <a id="5631" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5639" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="5640" class="Symbol">)</a> <a id="5642" class="Symbol">→</a> <a id="5644" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="5646" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="5650" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a> <a id="5652" class="Symbol">→</a> <a id="5654" href="Ordinals.ArithmeticReflection.html#4814" class="Bound">β</a> <a id="5656" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="5660" href="Ordinals.ArithmeticReflection.html#5627" class="Bound">γ</a> <a id="5662" class="Symbol">→</a> <a id="5664" href="Ordinals.ArithmeticReflection.html#4798" class="Bound">α</a> <a id="5666" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="5670" href="Ordinals.ArithmeticReflection.html#5627" class="Bound">γ</a>
 <a id="5673" href="Ordinals.ArithmeticReflection.html#5607" class="Function">&lt;ᶜˡ-transitivity</a> <a id="5690" href="Ordinals.ArithmeticReflection.html#5690" class="Bound">γ</a> <a id="5692" href="Ordinals.ArithmeticReflection.html#5692" class="Bound">𝕗</a> <a id="5694" href="Ordinals.ArithmeticReflection.html#5694" class="Bound">𝕘</a> <a id="5696" class="Symbol">=</a> <a id="5698" href="Ordinals.ArithmeticReflection.html#5425" class="Function">≤ᶜˡ-&lt;ᶜˡ-to-&lt;ᶜˡ</a> <a id="5713" href="Ordinals.ArithmeticReflection.html#5690" class="Bound">γ</a> <a id="5715" class="Symbol">(</a><a id="5716" href="Ordinals.ArithmeticReflection.html#4837" class="Function">&lt;ᶜˡ-gives-≤ᶜˡ</a> <a id="5730" href="Ordinals.ArithmeticReflection.html#5692" class="Bound">𝕗</a><a id="5731" class="Symbol">)</a> <a id="5733" href="Ordinals.ArithmeticReflection.html#5694" class="Bound">𝕘</a>

<a id="⊲-gives-&lt;ᶜˡ"></a><a id="5736" href="Ordinals.ArithmeticReflection.html#5736" class="Function">⊲-gives-&lt;ᶜˡ</a> <a id="5748" class="Symbol">:</a> <a id="5750" class="Symbol">(</a><a id="5751" href="Ordinals.ArithmeticReflection.html#5751" class="Bound">α</a> <a id="5753" href="Ordinals.ArithmeticReflection.html#5753" class="Bound">β</a> <a id="5755" class="Symbol">:</a> <a id="5757" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5765" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5766" class="Symbol">)</a> <a id="5768" class="Symbol">→</a> <a id="5770" href="Ordinals.ArithmeticReflection.html#5751" class="Bound">α</a> <a id="5772" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="5774" href="Ordinals.ArithmeticReflection.html#5753" class="Bound">β</a> <a id="5776" class="Symbol">→</a> <a id="5778" href="Ordinals.ArithmeticReflection.html#5751" class="Bound">α</a> <a id="5780" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="5784" href="Ordinals.ArithmeticReflection.html#5753" class="Bound">β</a>
<a id="5786" href="Ordinals.ArithmeticReflection.html#5736" class="Function">⊲-gives-&lt;ᶜˡ</a> <a id="5798" href="Ordinals.ArithmeticReflection.html#5798" class="Bound">α</a> <a id="5800" href="Ordinals.ArithmeticReflection.html#5800" class="Bound">β</a> <a id="5802" class="Symbol">(</a><a id="5803" href="Ordinals.ArithmeticReflection.html#5803" class="Bound">b₀</a> <a id="5806" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5808" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="5812" class="Symbol">)</a> <a id="5814" class="Symbol">=</a>
 <a id="5817" href="Ordinals.ArithmeticReflection.html#4904" class="Function">⊴-gives-≤ᶜˡ</a> <a id="5829" class="Symbol">(</a><a id="5830" href="Ordinals.ArithmeticReflection.html#5800" class="Bound">β</a> <a id="5832" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5834" href="Ordinals.ArithmeticReflection.html#5803" class="Bound">b₀</a><a id="5836" class="Symbol">)</a> <a id="5838" href="Ordinals.ArithmeticReflection.html#5800" class="Bound">β</a> <a id="5840" class="Symbol">(</a><a id="5841" href="Ordinals.OrdinalOfOrdinals.html#6093" class="Function">segment-⊴</a> <a id="5851" href="Ordinals.ArithmeticReflection.html#5800" class="Bound">β</a> <a id="5853" href="Ordinals.ArithmeticReflection.html#5803" class="Bound">b₀</a><a id="5855" class="Symbol">)</a> <a id="5857" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5859" href="Ordinals.ArithmeticReflection.html#5803" class="Bound">b₀</a> <a id="5862" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5864" href="Ordinals.OrdinalOfOrdinals.html#5513" class="Function">segment-inclusion-bound</a> <a id="5888" href="Ordinals.ArithmeticReflection.html#5800" class="Bound">β</a> <a id="5890" href="Ordinals.ArithmeticReflection.html#5803" class="Bound">b₀</a>

<a id="⊲-gives-not-≤ᶜˡ"></a><a id="5894" href="Ordinals.ArithmeticReflection.html#5894" class="Function">⊲-gives-not-≤ᶜˡ</a> <a id="5910" class="Symbol">:</a> <a id="5912" class="Symbol">(</a><a id="5913" href="Ordinals.ArithmeticReflection.html#5913" class="Bound">α</a> <a id="5915" href="Ordinals.ArithmeticReflection.html#5915" class="Bound">β</a> <a id="5917" class="Symbol">:</a> <a id="5919" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5927" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5928" class="Symbol">)</a> <a id="5930" class="Symbol">→</a> <a id="5932" href="Ordinals.ArithmeticReflection.html#5913" class="Bound">α</a> <a id="5934" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="5936" href="Ordinals.ArithmeticReflection.html#5915" class="Bound">β</a> <a id="5938" class="Symbol">→</a> <a id="5940" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5942" class="Symbol">(</a><a id="5943" href="Ordinals.ArithmeticReflection.html#5915" class="Bound">β</a> <a id="5945" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="5949" href="Ordinals.ArithmeticReflection.html#5913" class="Bound">α</a><a id="5950" class="Symbol">)</a>
<a id="5952" href="Ordinals.ArithmeticReflection.html#5894" class="Function">⊲-gives-not-≤ᶜˡ</a> <a id="5968" href="Ordinals.ArithmeticReflection.html#5968" class="Bound">α</a> <a id="5970" href="Ordinals.ArithmeticReflection.html#5970" class="Bound">β</a> <a id="5972" href="Ordinals.ArithmeticReflection.html#5972" class="Bound">α-strictly-below-β</a> <a id="5991" href="Ordinals.ArithmeticReflection.html#5991" class="Bound">β-below-α</a> <a id="6001" class="Symbol">=</a>
 <a id="6004" href="Ordinals.OrdinalOfOrdinals.html#23783" class="Function">order-preserving-gives-not-⊲</a> <a id="6033" href="Ordinals.ArithmeticReflection.html#5970" class="Bound">β</a> <a id="6035" href="Ordinals.ArithmeticReflection.html#5968" class="Bound">α</a> <a id="6037" href="Ordinals.ArithmeticReflection.html#5991" class="Bound">β-below-α</a> <a id="6047" href="Ordinals.ArithmeticReflection.html#5972" class="Bound">α-strictly-below-β</a>

<a id="&lt;ᶜˡ-irrefl"></a><a id="6067" href="Ordinals.ArithmeticReflection.html#6067" class="Function">&lt;ᶜˡ-irrefl</a> <a id="6078" class="Symbol">:</a> <a id="6080" class="Symbol">(</a><a id="6081" href="Ordinals.ArithmeticReflection.html#6081" class="Bound">α</a> <a id="6083" class="Symbol">:</a> <a id="6085" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6093" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6094" class="Symbol">)</a> <a id="6096" class="Symbol">→</a> <a id="6098" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6100" class="Symbol">(</a><a id="6101" href="Ordinals.ArithmeticReflection.html#6081" class="Bound">α</a> <a id="6103" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="6107" href="Ordinals.ArithmeticReflection.html#6081" class="Bound">α</a><a id="6108" class="Symbol">)</a>
<a id="6110" href="Ordinals.ArithmeticReflection.html#6067" class="Function">&lt;ᶜˡ-irrefl</a> <a id="6121" href="Ordinals.ArithmeticReflection.html#6121" class="Bound">α</a> <a id="6123" class="Symbol">((</a><a id="6125" href="Ordinals.ArithmeticReflection.html#6125" class="Bound">f</a> <a id="6127" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6129" href="Ordinals.ArithmeticReflection.html#6129" class="Bound">f-order-pres</a><a id="6141" class="Symbol">)</a> <a id="6143" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6145" href="Ordinals.ArithmeticReflection.html#6145" class="Bound">a₀</a> <a id="6148" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6150" href="Ordinals.ArithmeticReflection.html#6150" class="Bound">f-below-a₀</a><a id="6160" class="Symbol">)</a> <a id="6162" class="Symbol">=</a>
 <a id="6165" href="Ordinals.ArithmeticReflection.html#5894" class="Function">⊲-gives-not-≤ᶜˡ</a> <a id="6181" class="Symbol">(</a><a id="6182" href="Ordinals.ArithmeticReflection.html#6121" class="Bound">α</a> <a id="6184" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6186" href="Ordinals.ArithmeticReflection.html#6145" class="Bound">a₀</a><a id="6188" class="Symbol">)</a> <a id="6190" href="Ordinals.ArithmeticReflection.html#6121" class="Bound">α</a> <a id="6192" class="Symbol">(</a><a id="6193" href="Ordinals.ArithmeticReflection.html#6145" class="Bound">a₀</a> <a id="6196" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6198" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="6202" class="Symbol">)</a> <a id="6204" href="Ordinals.ArithmeticReflection.html#6217" class="Function">I</a>
  <a id="6208" class="Keyword">where</a>
   <a id="6217" href="Ordinals.ArithmeticReflection.html#6217" class="Function">I</a> <a id="6219" class="Symbol">:</a> <a id="6221" href="Ordinals.ArithmeticReflection.html#6121" class="Bound">α</a> <a id="6223" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="6227" class="Symbol">(</a><a id="6228" href="Ordinals.ArithmeticReflection.html#6121" class="Bound">α</a> <a id="6230" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6232" href="Ordinals.ArithmeticReflection.html#6145" class="Bound">a₀</a><a id="6234" class="Symbol">)</a>
   <a id="6239" href="Ordinals.ArithmeticReflection.html#6217" class="Function">I</a> <a id="6241" class="Symbol">=</a> <a id="6243" class="Symbol">(λ</a> <a id="6246" href="Ordinals.ArithmeticReflection.html#6246" class="Bound">a</a> <a id="6248" class="Symbol">→</a> <a id="6250" href="Ordinals.ArithmeticReflection.html#6125" class="Bound">f</a> <a id="6252" href="Ordinals.ArithmeticReflection.html#6246" class="Bound">a</a> <a id="6254" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6256" href="Ordinals.ArithmeticReflection.html#6150" class="Bound">f-below-a₀</a> <a id="6267" href="Ordinals.ArithmeticReflection.html#6246" class="Bound">a</a><a id="6268" class="Symbol">)</a> <a id="6270" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6272" href="Ordinals.ArithmeticReflection.html#6129" class="Bound">f-order-pres</a>

<a id="⊴-gives-not-&lt;ᶜˡ"></a><a id="6286" href="Ordinals.ArithmeticReflection.html#6286" class="Function">⊴-gives-not-&lt;ᶜˡ</a> <a id="6302" class="Symbol">:</a> <a id="6304" class="Symbol">(</a><a id="6305" href="Ordinals.ArithmeticReflection.html#6305" class="Bound">α</a> <a id="6307" class="Symbol">:</a> <a id="6309" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6317" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6318" class="Symbol">)</a> <a id="6320" class="Symbol">(</a><a id="6321" href="Ordinals.ArithmeticReflection.html#6321" class="Bound">β</a> <a id="6323" class="Symbol">:</a> <a id="6325" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6333" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6334" class="Symbol">)</a> <a id="6336" class="Symbol">→</a> <a id="6338" href="Ordinals.ArithmeticReflection.html#6305" class="Bound">α</a> <a id="6340" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6342" href="Ordinals.ArithmeticReflection.html#6321" class="Bound">β</a> <a id="6344" class="Symbol">→</a> <a id="6346" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6348" class="Symbol">(</a><a id="6349" href="Ordinals.ArithmeticReflection.html#6321" class="Bound">β</a> <a id="6351" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="6355" href="Ordinals.ArithmeticReflection.html#6305" class="Bound">α</a><a id="6356" class="Symbol">)</a>
<a id="6358" href="Ordinals.ArithmeticReflection.html#6286" class="Function">⊴-gives-not-&lt;ᶜˡ</a> <a id="6374" href="Ordinals.ArithmeticReflection.html#6374" class="Bound">α</a> <a id="6376" href="Ordinals.ArithmeticReflection.html#6376" class="Bound">β</a> <a id="6378" href="Ordinals.ArithmeticReflection.html#6378" class="Bound">𝕗</a> <a id="6380" href="Ordinals.ArithmeticReflection.html#6380" class="Bound">𝕘</a> <a id="6382" class="Symbol">=</a>
 <a id="6385" href="Ordinals.ArithmeticReflection.html#6067" class="Function">&lt;ᶜˡ-irrefl</a> <a id="6396" href="Ordinals.ArithmeticReflection.html#6376" class="Bound">β</a> <a id="6398" class="Symbol">(</a><a id="6399" href="Ordinals.ArithmeticReflection.html#5210" class="Function">&lt;ᶜˡ-≤ᶜˡ-to-&lt;ᶜˡ</a> <a id="6414" href="Ordinals.ArithmeticReflection.html#6376" class="Bound">β</a> <a id="6416" href="Ordinals.ArithmeticReflection.html#6374" class="Bound">α</a> <a id="6418" href="Ordinals.ArithmeticReflection.html#6376" class="Bound">β</a> <a id="6420" href="Ordinals.ArithmeticReflection.html#6380" class="Bound">𝕘</a> <a id="6422" class="Symbol">(</a><a id="6423" href="Ordinals.ArithmeticReflection.html#4904" class="Function">⊴-gives-≤ᶜˡ</a> <a id="6435" href="Ordinals.ArithmeticReflection.html#6374" class="Bound">α</a> <a id="6437" href="Ordinals.ArithmeticReflection.html#6376" class="Bound">β</a> <a id="6439" href="Ordinals.ArithmeticReflection.html#6378" class="Bound">𝕗</a><a id="6440" class="Symbol">))</a>

<a id="6444" class="Markup">\end{code}</a><a id="6454" class="Background">

The second auxiliary notion is the following relation. The &quot;unordered
order&quot; derived from a given order relates (a, b) and (a&#39;, b&#39;) if
(a , b) is pointwise related to either (a&#39;, b&#39;) or (b&#39;, a&#39;) in the
original order.

NB. If this finds any application outside this file, then the code
    below should probably be moved to Ordinals.Notions.

</a><a id="6799" class="Markup">\begin{code}</a>

<a id="6813" class="Keyword">module</a> <a id="uo-order"></a><a id="6820" href="Ordinals.ArithmeticReflection.html#6820" class="Module">uo-order</a>
        <a id="6837" class="Symbol">(</a><a id="6838" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a> <a id="6840" class="Symbol">:</a> <a id="6842" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6844" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6846" class="Symbol">)</a> <a id="6848" class="Symbol">(</a><a id="6849" href="Ordinals.ArithmeticReflection.html#6849" class="Bound Operator">_≺_</a> <a id="6853" class="Symbol">:</a> <a id="6855" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a> <a id="6857" class="Symbol">→</a> <a id="6859" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a> <a id="6861" class="Symbol">→</a> <a id="6863" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6865" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6867" class="Symbol">)</a>
       <a id="6876" class="Keyword">where</a>

 <a id="uo-order._≺ᵤₒ_"></a><a id="6884" href="Ordinals.ArithmeticReflection.html#6884" class="Function Operator">_≺ᵤₒ_</a> <a id="6890" class="Symbol">:</a> <a id="6892" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a> <a id="6894" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6896" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a> <a id="6898" class="Symbol">→</a> <a id="6900" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a> <a id="6902" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6904" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a> <a id="6906" class="Symbol">→</a> <a id="6908" href="Ordinals.ArithmeticReflection.html#6863" class="Bound">𝓥</a> <a id="6910" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="6913" class="Symbol">(</a><a id="6914" href="Ordinals.ArithmeticReflection.html#6914" class="Bound">a₁</a> <a id="6917" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6919" href="Ordinals.ArithmeticReflection.html#6919" class="Bound">b₁</a><a id="6921" class="Symbol">)</a> <a id="6923" href="Ordinals.ArithmeticReflection.html#6884" class="Function Operator">≺ᵤₒ</a> <a id="6927" class="Symbol">(</a><a id="6928" href="Ordinals.ArithmeticReflection.html#6928" class="Bound">a₂</a> <a id="6931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6933" href="Ordinals.ArithmeticReflection.html#6933" class="Bound">b₂</a><a id="6935" class="Symbol">)</a> <a id="6937" class="Symbol">=</a> <a id="6939" class="Symbol">((</a><a id="6941" href="Ordinals.ArithmeticReflection.html#6914" class="Bound">a₁</a> <a id="6944" href="Ordinals.ArithmeticReflection.html#6849" class="Bound Operator">≺</a> <a id="6946" href="Ordinals.ArithmeticReflection.html#6928" class="Bound">a₂</a><a id="6948" class="Symbol">)</a> <a id="6950" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6952" class="Symbol">(</a><a id="6953" href="Ordinals.ArithmeticReflection.html#6919" class="Bound">b₁</a> <a id="6956" href="Ordinals.ArithmeticReflection.html#6849" class="Bound Operator">≺</a> <a id="6958" href="Ordinals.ArithmeticReflection.html#6933" class="Bound">b₂</a><a id="6960" class="Symbol">))</a> <a id="6963" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6965" class="Symbol">(</a><a id="6966" href="Ordinals.ArithmeticReflection.html#6914" class="Bound">a₁</a> <a id="6969" href="Ordinals.ArithmeticReflection.html#6849" class="Bound Operator">≺</a> <a id="6971" href="Ordinals.ArithmeticReflection.html#6933" class="Bound">b₂</a><a id="6973" class="Symbol">)</a> <a id="6975" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6977" class="Symbol">(</a><a id="6978" href="Ordinals.ArithmeticReflection.html#6919" class="Bound">b₁</a> <a id="6981" href="Ordinals.ArithmeticReflection.html#6849" class="Bound Operator">≺</a> <a id="6983" href="Ordinals.ArithmeticReflection.html#6928" class="Bound">a₂</a><a id="6985" class="Symbol">)</a>

 <a id="uo-order.≺ᵤₒ-is-well-founded"></a><a id="6989" href="Ordinals.ArithmeticReflection.html#6989" class="Function">≺ᵤₒ-is-well-founded</a> <a id="7009" class="Symbol">:</a> <a id="7011" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="7027" href="Ordinals.ArithmeticReflection.html#6849" class="Bound Operator">_≺_</a> <a id="7031" class="Symbol">→</a> <a id="7033" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="7049" href="Ordinals.ArithmeticReflection.html#6884" class="Function Operator">_≺ᵤₒ_</a>
 <a id="7056" href="Ordinals.ArithmeticReflection.html#6989" class="Function">≺ᵤₒ-is-well-founded</a> <a id="7076" href="Ordinals.ArithmeticReflection.html#7076" class="Bound">wf</a> <a id="7079" class="Symbol">=</a> <a id="7081" class="Symbol">(λ</a> <a id="7084" class="Symbol">(</a><a id="7085" href="Ordinals.ArithmeticReflection.html#7085" class="Bound">a</a> <a id="7087" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7089" href="Ordinals.ArithmeticReflection.html#7089" class="Bound">b</a><a id="7090" class="Symbol">)</a> <a id="7092" class="Symbol">→</a> <a id="7094" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7098" class="Symbol">(</a><a id="7099" href="Ordinals.ArithmeticReflection.html#7806" class="Function">II</a> <a id="7102" href="Ordinals.ArithmeticReflection.html#7085" class="Bound">a</a> <a id="7104" href="Ordinals.ArithmeticReflection.html#7089" class="Bound">b</a><a id="7105" class="Symbol">))</a>
  <a id="7110" class="Keyword">where</a>
   <a id="7119" href="Ordinals.ArithmeticReflection.html#7119" class="Function">P</a> <a id="7121" class="Symbol">:</a> <a id="7123" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a> <a id="7125" class="Symbol">→</a> <a id="7127" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a> <a id="7129" class="Symbol">→</a> <a id="7131" href="Ordinals.ArithmeticReflection.html#6842" class="Bound">𝓤</a> <a id="7133" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7135" href="Ordinals.ArithmeticReflection.html#6863" class="Bound">𝓥</a> <a id="7137" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="7142" href="Ordinals.ArithmeticReflection.html#7119" class="Function">P</a> <a id="7144" href="Ordinals.ArithmeticReflection.html#7144" class="Bound">a</a> <a id="7146" href="Ordinals.ArithmeticReflection.html#7146" class="Bound">b</a> <a id="7148" class="Symbol">=</a> <a id="7150" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="7164" href="Ordinals.ArithmeticReflection.html#6884" class="Function Operator">_≺ᵤₒ_</a> <a id="7170" class="Symbol">(</a><a id="7171" href="Ordinals.ArithmeticReflection.html#7144" class="Bound">a</a> <a id="7173" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7175" href="Ordinals.ArithmeticReflection.html#7146" class="Bound">b</a><a id="7176" class="Symbol">)</a> <a id="7178" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7180" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="7194" href="Ordinals.ArithmeticReflection.html#6884" class="Function Operator">_≺ᵤₒ_</a> <a id="7200" class="Symbol">(</a><a id="7201" href="Ordinals.ArithmeticReflection.html#7146" class="Bound">b</a> <a id="7203" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7205" href="Ordinals.ArithmeticReflection.html#7144" class="Bound">a</a><a id="7206" class="Symbol">)</a>

   <a id="7212" href="Ordinals.ArithmeticReflection.html#7212" class="Function">I</a> <a id="7214" class="Symbol">:</a> <a id="7216" class="Symbol">(</a><a id="7217" href="Ordinals.ArithmeticReflection.html#7217" class="Bound">a</a> <a id="7219" class="Symbol">:</a> <a id="7221" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a><a id="7222" class="Symbol">)</a>
     <a id="7229" class="Symbol">→</a> <a id="7231" class="Symbol">((</a><a id="7233" href="Ordinals.ArithmeticReflection.html#7233" class="Bound">a&#39;</a> <a id="7236" class="Symbol">:</a> <a id="7238" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a><a id="7239" class="Symbol">)</a> <a id="7241" class="Symbol">→</a> <a id="7243" href="Ordinals.ArithmeticReflection.html#7233" class="Bound">a&#39;</a> <a id="7246" href="Ordinals.ArithmeticReflection.html#6849" class="Bound Operator">≺</a> <a id="7248" href="Ordinals.ArithmeticReflection.html#7217" class="Bound">a</a> <a id="7250" class="Symbol">→</a> <a id="7252" class="Symbol">(</a><a id="7253" href="Ordinals.ArithmeticReflection.html#7253" class="Bound">b</a> <a id="7255" class="Symbol">:</a> <a id="7257" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a><a id="7258" class="Symbol">)</a> <a id="7260" class="Symbol">→</a> <a id="7262" href="Ordinals.ArithmeticReflection.html#7119" class="Function">P</a> <a id="7264" href="Ordinals.ArithmeticReflection.html#7233" class="Bound">a&#39;</a> <a id="7267" href="Ordinals.ArithmeticReflection.html#7253" class="Bound">b</a><a id="7268" class="Symbol">)</a>
     <a id="7275" class="Symbol">→</a> <a id="7277" class="Symbol">(</a><a id="7278" href="Ordinals.ArithmeticReflection.html#7278" class="Bound">b</a> <a id="7280" class="Symbol">:</a> <a id="7282" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a><a id="7283" class="Symbol">)</a> <a id="7285" class="Symbol">→</a> <a id="7287" href="Ordinals.ArithmeticReflection.html#7119" class="Function">P</a> <a id="7289" href="Ordinals.ArithmeticReflection.html#7217" class="Bound">a</a> <a id="7291" href="Ordinals.ArithmeticReflection.html#7278" class="Bound">b</a>
   <a id="7296" href="Ordinals.ArithmeticReflection.html#7212" class="Function">I</a> <a id="7298" href="Ordinals.ArithmeticReflection.html#7298" class="Bound">a</a> <a id="7300" href="Ordinals.ArithmeticReflection.html#7300" class="Bound">IH</a> <a id="7303" class="Symbol">=</a> <a id="7305" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="7327" href="Ordinals.ArithmeticReflection.html#6849" class="Bound Operator">_≺_</a> <a id="7331" href="Ordinals.ArithmeticReflection.html#7076" class="Bound">wf</a> <a id="7334" class="Symbol">(</a><a id="7335" href="Ordinals.ArithmeticReflection.html#7119" class="Function">P</a> <a id="7337" href="Ordinals.ArithmeticReflection.html#7298" class="Bound">a</a><a id="7338" class="Symbol">)</a> <a id="7340" href="Ordinals.ArithmeticReflection.html#7357" class="Function">h</a>
    <a id="7346" class="Keyword">where</a>
     <a id="7357" href="Ordinals.ArithmeticReflection.html#7357" class="Function">h</a> <a id="7359" class="Symbol">:</a> <a id="7361" class="Symbol">(</a><a id="7362" href="Ordinals.ArithmeticReflection.html#7362" class="Bound">b</a> <a id="7364" class="Symbol">:</a> <a id="7366" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a><a id="7367" class="Symbol">)</a> <a id="7369" class="Symbol">→</a> <a id="7371" class="Symbol">((</a><a id="7373" href="Ordinals.ArithmeticReflection.html#7373" class="Bound">b&#39;</a> <a id="7376" class="Symbol">:</a> <a id="7378" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a><a id="7379" class="Symbol">)</a> <a id="7381" class="Symbol">→</a> <a id="7383" href="Ordinals.ArithmeticReflection.html#7373" class="Bound">b&#39;</a> <a id="7386" href="Ordinals.ArithmeticReflection.html#6849" class="Bound Operator">≺</a> <a id="7388" href="Ordinals.ArithmeticReflection.html#7362" class="Bound">b</a> <a id="7390" class="Symbol">→</a> <a id="7392" href="Ordinals.ArithmeticReflection.html#7119" class="Function">P</a> <a id="7394" href="Ordinals.ArithmeticReflection.html#7298" class="Bound">a</a> <a id="7396" href="Ordinals.ArithmeticReflection.html#7373" class="Bound">b&#39;</a><a id="7398" class="Symbol">)</a> <a id="7400" class="Symbol">→</a> <a id="7402" href="Ordinals.ArithmeticReflection.html#7119" class="Function">P</a> <a id="7404" href="Ordinals.ArithmeticReflection.html#7298" class="Bound">a</a> <a id="7406" href="Ordinals.ArithmeticReflection.html#7362" class="Bound">b</a>
     <a id="7413" href="Ordinals.ArithmeticReflection.html#7357" class="Function">h</a> <a id="7415" href="Ordinals.ArithmeticReflection.html#7415" class="Bound">b</a> <a id="7417" href="Ordinals.ArithmeticReflection.html#7417" class="Bound">IH&#39;</a> <a id="7421" class="Symbol">=</a> <a id="7423" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="7427" href="Ordinals.ArithmeticReflection.html#7458" class="Function">h₁</a> <a id="7430" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7432" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="7436" href="Ordinals.ArithmeticReflection.html#7634" class="Function">h₂</a>
      <a id="7445" class="Keyword">where</a>
       <a id="7458" href="Ordinals.ArithmeticReflection.html#7458" class="Function">h₁</a> <a id="7461" class="Symbol">:</a> <a id="7463" class="Symbol">(</a><a id="7464" href="Ordinals.ArithmeticReflection.html#7464" class="Bound">x</a> <a id="7466" class="Symbol">:</a> <a id="7468" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a> <a id="7470" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7472" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a><a id="7473" class="Symbol">)</a> <a id="7475" class="Symbol">→</a> <a id="7477" href="Ordinals.ArithmeticReflection.html#7464" class="Bound">x</a> <a id="7479" href="Ordinals.ArithmeticReflection.html#6884" class="Function Operator">≺ᵤₒ</a> <a id="7483" class="Symbol">(</a><a id="7484" href="Ordinals.ArithmeticReflection.html#7298" class="Bound">a</a> <a id="7486" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7488" href="Ordinals.ArithmeticReflection.html#7415" class="Bound">b</a><a id="7489" class="Symbol">)</a> <a id="7491" class="Symbol">→</a> <a id="7493" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="7507" href="Ordinals.ArithmeticReflection.html#6884" class="Function Operator">_≺ᵤₒ_</a> <a id="7513" href="Ordinals.ArithmeticReflection.html#7464" class="Bound">x</a>
       <a id="7522" href="Ordinals.ArithmeticReflection.html#7458" class="Function">h₁</a> <a id="7525" class="Symbol">(</a><a id="7526" href="Ordinals.ArithmeticReflection.html#7526" class="Bound">a&#39;</a> <a id="7529" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7531" href="Ordinals.ArithmeticReflection.html#7531" class="Bound">b&#39;</a><a id="7533" class="Symbol">)</a> <a id="7535" class="Symbol">(</a><a id="7536" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7540" class="Symbol">(</a><a id="7541" href="Ordinals.ArithmeticReflection.html#7541" class="Bound">l₁</a> <a id="7544" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7546" href="Ordinals.ArithmeticReflection.html#7546" class="Bound">l₂</a><a id="7548" class="Symbol">))</a> <a id="7551" class="Symbol">=</a> <a id="7553" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7557" class="Symbol">(</a><a id="7558" href="Ordinals.ArithmeticReflection.html#7300" class="Bound">IH</a> <a id="7561" href="Ordinals.ArithmeticReflection.html#7526" class="Bound">a&#39;</a> <a id="7564" href="Ordinals.ArithmeticReflection.html#7541" class="Bound">l₁</a> <a id="7567" href="Ordinals.ArithmeticReflection.html#7531" class="Bound">b&#39;</a><a id="7569" class="Symbol">)</a>
       <a id="7578" href="Ordinals.ArithmeticReflection.html#7458" class="Function">h₁</a> <a id="7581" class="Symbol">(</a><a id="7582" href="Ordinals.ArithmeticReflection.html#7582" class="Bound">a&#39;</a> <a id="7585" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7587" href="Ordinals.ArithmeticReflection.html#7587" class="Bound">b&#39;</a><a id="7589" class="Symbol">)</a> <a id="7591" class="Symbol">(</a><a id="7592" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7596" class="Symbol">(</a><a id="7597" href="Ordinals.ArithmeticReflection.html#7597" class="Bound">l₁</a> <a id="7600" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7602" href="Ordinals.ArithmeticReflection.html#7602" class="Bound">l₂</a><a id="7604" class="Symbol">))</a> <a id="7607" class="Symbol">=</a> <a id="7609" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7613" class="Symbol">(</a><a id="7614" href="Ordinals.ArithmeticReflection.html#7300" class="Bound">IH</a> <a id="7617" href="Ordinals.ArithmeticReflection.html#7587" class="Bound">b&#39;</a> <a id="7620" href="Ordinals.ArithmeticReflection.html#7602" class="Bound">l₂</a> <a id="7623" href="Ordinals.ArithmeticReflection.html#7582" class="Bound">a&#39;</a><a id="7625" class="Symbol">)</a>
       <a id="7634" href="Ordinals.ArithmeticReflection.html#7634" class="Function">h₂</a> <a id="7637" class="Symbol">:</a> <a id="7639" class="Symbol">(</a><a id="7640" href="Ordinals.ArithmeticReflection.html#7640" class="Bound">x</a> <a id="7642" class="Symbol">:</a> <a id="7644" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a> <a id="7646" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7648" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a><a id="7649" class="Symbol">)</a> <a id="7651" class="Symbol">→</a> <a id="7653" href="Ordinals.ArithmeticReflection.html#7640" class="Bound">x</a> <a id="7655" href="Ordinals.ArithmeticReflection.html#6884" class="Function Operator">≺ᵤₒ</a> <a id="7659" class="Symbol">(</a><a id="7660" href="Ordinals.ArithmeticReflection.html#7415" class="Bound">b</a> <a id="7662" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7664" href="Ordinals.ArithmeticReflection.html#7298" class="Bound">a</a><a id="7665" class="Symbol">)</a> <a id="7667" class="Symbol">→</a> <a id="7669" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="7683" href="Ordinals.ArithmeticReflection.html#6884" class="Function Operator">_≺ᵤₒ_</a> <a id="7689" href="Ordinals.ArithmeticReflection.html#7640" class="Bound">x</a>
       <a id="7698" href="Ordinals.ArithmeticReflection.html#7634" class="Function">h₂</a> <a id="7701" class="Symbol">(</a><a id="7702" href="Ordinals.ArithmeticReflection.html#7702" class="Bound">a&#39;</a> <a id="7705" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7707" href="Ordinals.ArithmeticReflection.html#7707" class="Bound">b&#39;</a><a id="7709" class="Symbol">)</a> <a id="7711" class="Symbol">(</a><a id="7712" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7716" class="Symbol">(</a><a id="7717" href="Ordinals.ArithmeticReflection.html#7717" class="Bound">l₁</a> <a id="7720" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7722" href="Ordinals.ArithmeticReflection.html#7722" class="Bound">l₂</a><a id="7724" class="Symbol">))</a> <a id="7727" class="Symbol">=</a> <a id="7729" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7733" class="Symbol">(</a><a id="7734" href="Ordinals.ArithmeticReflection.html#7300" class="Bound">IH</a> <a id="7737" href="Ordinals.ArithmeticReflection.html#7707" class="Bound">b&#39;</a> <a id="7740" href="Ordinals.ArithmeticReflection.html#7722" class="Bound">l₂</a> <a id="7743" href="Ordinals.ArithmeticReflection.html#7702" class="Bound">a&#39;</a><a id="7745" class="Symbol">)</a>
       <a id="7754" href="Ordinals.ArithmeticReflection.html#7634" class="Function">h₂</a> <a id="7757" class="Symbol">(</a><a id="7758" href="Ordinals.ArithmeticReflection.html#7758" class="Bound">a&#39;</a> <a id="7761" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7763" href="Ordinals.ArithmeticReflection.html#7763" class="Bound">b&#39;</a><a id="7765" class="Symbol">)</a> <a id="7767" class="Symbol">(</a><a id="7768" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7772" class="Symbol">(</a><a id="7773" href="Ordinals.ArithmeticReflection.html#7773" class="Bound">l₁</a> <a id="7776" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7778" href="Ordinals.ArithmeticReflection.html#7778" class="Bound">l₂</a><a id="7780" class="Symbol">))</a> <a id="7783" class="Symbol">=</a> <a id="7785" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7789" class="Symbol">(</a><a id="7790" href="Ordinals.ArithmeticReflection.html#7300" class="Bound">IH</a> <a id="7793" href="Ordinals.ArithmeticReflection.html#7758" class="Bound">a&#39;</a> <a id="7796" href="Ordinals.ArithmeticReflection.html#7773" class="Bound">l₁</a> <a id="7799" href="Ordinals.ArithmeticReflection.html#7763" class="Bound">b&#39;</a><a id="7801" class="Symbol">)</a>
   <a id="7806" href="Ordinals.ArithmeticReflection.html#7806" class="Function">II</a> <a id="7809" class="Symbol">:</a> <a id="7811" class="Symbol">(</a><a id="7812" href="Ordinals.ArithmeticReflection.html#7812" class="Bound">a</a> <a id="7814" href="Ordinals.ArithmeticReflection.html#7814" class="Bound">b</a> <a id="7816" class="Symbol">:</a> <a id="7818" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a><a id="7819" class="Symbol">)</a> <a id="7821" class="Symbol">→</a> <a id="7823" href="Ordinals.ArithmeticReflection.html#7119" class="Function">P</a> <a id="7825" href="Ordinals.ArithmeticReflection.html#7812" class="Bound">a</a> <a id="7827" href="Ordinals.ArithmeticReflection.html#7814" class="Bound">b</a>
   <a id="7832" href="Ordinals.ArithmeticReflection.html#7806" class="Function">II</a> <a id="7835" class="Symbol">=</a> <a id="7837" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="7859" href="Ordinals.ArithmeticReflection.html#6849" class="Bound Operator">_≺_</a> <a id="7863" href="Ordinals.ArithmeticReflection.html#7076" class="Bound">wf</a> <a id="7866" class="Symbol">(λ</a> <a id="7869" href="Ordinals.ArithmeticReflection.html#7869" class="Bound">a</a> <a id="7871" class="Symbol">→</a> <a id="7873" class="Symbol">(</a><a id="7874" href="Ordinals.ArithmeticReflection.html#7874" class="Bound">b</a> <a id="7876" class="Symbol">:</a> <a id="7878" href="Ordinals.ArithmeticReflection.html#6838" class="Bound">A</a><a id="7879" class="Symbol">)</a> <a id="7881" class="Symbol">→</a> <a id="7883" href="Ordinals.ArithmeticReflection.html#7119" class="Function">P</a> <a id="7885" href="Ordinals.ArithmeticReflection.html#7869" class="Bound">a</a> <a id="7887" href="Ordinals.ArithmeticReflection.html#7874" class="Bound">b</a><a id="7888" class="Symbol">)</a> <a id="7890" href="Ordinals.ArithmeticReflection.html#7212" class="Function">I</a>

<a id="7893" class="Markup">\end{code}</a><a id="7903" class="Background">

We introduce additional assumptions on top of the abstract framework from the
file OperationsByCases.

</a><a id="8008" class="Markup">\begin{code}</a>

<a id="8022" class="Keyword">module</a> <a id="framework"></a><a id="8029" href="Ordinals.ArithmeticReflection.html#8029" class="Module">framework</a>
        <a id="8047" class="Symbol">(</a><a id="8048" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="8050" class="Symbol">:</a> <a id="8052" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8060" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8062" class="Symbol">→</a> <a id="8064" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8072" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8073" class="Symbol">)</a>
        <a id="8083" class="Symbol">(</a><a id="8084" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="8086" class="Symbol">:</a> <a id="8088" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8096" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8098" class="Symbol">→</a> <a id="8100" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8108" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8109" class="Symbol">)</a>
        <a id="8119" class="Symbol">(</a><a id="8120" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a> <a id="8122" class="Symbol">:</a> <a id="8124" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8132" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8133" class="Symbol">)</a>
        <a id="8143" class="Symbol">(</a><a id="8144" href="Ordinals.ArithmeticReflection.html#8144" class="Bound">F-succ</a> <a id="8151" class="Symbol">:</a> <a id="8153" class="Symbol">(</a><a id="8154" href="Ordinals.ArithmeticReflection.html#8154" class="Bound">β</a> <a id="8156" class="Symbol">:</a> <a id="8158" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8166" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8167" class="Symbol">)</a> <a id="8169" class="Symbol">→</a> <a id="8171" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="8173" class="Symbol">(</a><a id="8174" href="Ordinals.ArithmeticReflection.html#8154" class="Bound">β</a> <a id="8176" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8179" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="8181" class="Symbol">)</a> <a id="8183" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8185" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="8187" class="Symbol">(</a><a id="8188" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="8190" href="Ordinals.ArithmeticReflection.html#8154" class="Bound">β</a><a id="8191" class="Symbol">))</a>
        <a id="8202" class="Symbol">(</a><a id="8203" href="Ordinals.ArithmeticReflection.html#8203" class="Bound">F-sup</a> <a id="8209" class="Symbol">:</a> <a id="8211" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="8240" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="8242" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a><a id="8243" class="Symbol">)</a>
       <a id="8252" class="Keyword">where</a>

 <a id="8260" class="Keyword">open</a> <a id="8265" href="Ordinals.OperationsByCases.html#3010" class="Module">operation-by-cases-framework</a> <a id="8294" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="8296" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="8298" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a> <a id="8300" href="Ordinals.ArithmeticReflection.html#8144" class="Bound">F-succ</a> <a id="8307" href="Ordinals.ArithmeticReflection.html#8203" class="Bound">F-sup</a>

 <a id="framework.Assumption-1"></a><a id="8315" href="Ordinals.ArithmeticReflection.html#8315" class="Function">Assumption-1</a> <a id="8328" class="Symbol">:</a> <a id="8330" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="8332" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="8334" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="8337" href="Ordinals.ArithmeticReflection.html#8315" class="Function">Assumption-1</a> <a id="8350" class="Symbol">=</a>
  <a id="8354" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8356" href="Ordinals.ArithmeticReflection.html#8356" class="Bound">H</a> <a id="8358" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8360" class="Symbol">(</a><a id="8361" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8369" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="8371" class="Symbol">→</a> <a id="8373" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8381" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="8382" class="Symbol">)</a> <a id="8384" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8386" class="Symbol">((</a><a id="8388" href="Ordinals.ArithmeticReflection.html#8388" class="Bound">β</a> <a id="8390" class="Symbol">:</a> <a id="8392" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8400" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="8401" class="Symbol">)</a> <a id="8403" class="Symbol">→</a> <a id="8405" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="8407" href="Ordinals.ArithmeticReflection.html#8388" class="Bound">β</a> <a id="8409" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8411" href="Ordinals.ArithmeticReflection.html#8388" class="Bound">β</a> <a id="8413" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8416" href="Ordinals.ArithmeticReflection.html#8356" class="Bound">H</a> <a id="8418" href="Ordinals.ArithmeticReflection.html#8388" class="Bound">β</a><a id="8419" class="Symbol">)</a>

 <a id="framework.Assumption-2"></a><a id="8423" href="Ordinals.ArithmeticReflection.html#8423" class="Function">Assumption-2</a> <a id="8436" class="Symbol">:</a> <a id="8438" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="8440" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="8442" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="8445" href="Ordinals.ArithmeticReflection.html#8423" class="Function">Assumption-2</a> <a id="8458" class="Symbol">=</a> <a id="8460" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8462" href="Ordinals.ArithmeticReflection.html#8462" class="Bound">(</a><a id="8463" href="Ordinals.ArithmeticReflection.html#8463" class="Bound">H</a> <a id="8465" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8467" href="Ordinals.ArithmeticReflection.html#8462" class="Bound">_)</a> <a id="8470" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8472" href="Ordinals.ArithmeticReflection.html#8315" class="Function">Assumption-1</a> <a id="8485" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8487" class="Symbol">((</a><a id="8489" href="Ordinals.ArithmeticReflection.html#8489" class="Bound">β</a> <a id="8491" class="Symbol">:</a> <a id="8493" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8501" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="8502" class="Symbol">)</a> <a id="8504" class="Symbol">→</a> <a id="8506" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="8509" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="8511" href="Ordinals.ArithmeticReflection.html#8463" class="Bound">H</a> <a id="8513" class="Symbol">(</a><a id="8514" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="8516" href="Ordinals.ArithmeticReflection.html#8489" class="Bound">β</a><a id="8517" class="Symbol">))</a>

 <a id="framework.Assumption-3"></a><a id="8522" href="Ordinals.ArithmeticReflection.html#8522" class="Function">Assumption-3</a> <a id="8535" class="Symbol">:</a> <a id="8537" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="8539" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="8541" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="8544" href="Ordinals.ArithmeticReflection.html#8522" class="Function">Assumption-3</a> <a id="8557" class="Symbol">=</a> <a id="8559" class="Symbol">(</a><a id="8560" href="Ordinals.ArithmeticReflection.html#8560" class="Bound">β</a> <a id="8562" href="Ordinals.ArithmeticReflection.html#8562" class="Bound">γ</a> <a id="8564" class="Symbol">:</a> <a id="8566" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8574" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="8575" class="Symbol">)</a> <a id="8577" class="Symbol">→</a> <a id="8579" href="Ordinals.ArithmeticReflection.html#8560" class="Bound">β</a> <a id="8581" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="8585" href="Ordinals.ArithmeticReflection.html#8562" class="Bound">γ</a> <a id="8587" class="Symbol">→</a> <a id="8589" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="8591" href="Ordinals.ArithmeticReflection.html#8560" class="Bound">β</a> <a id="8593" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="8597" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="8599" href="Ordinals.ArithmeticReflection.html#8562" class="Bound">γ</a>

<a id="8602" class="Markup">\end{code}</a><a id="8612" class="Background">

The second assumption allows us to prove that F also preserves the
strict order.

</a><a id="8696" class="Markup">\begin{code}</a>

 <a id="framework.F-preserves-⊲"></a><a id="8711" href="Ordinals.ArithmeticReflection.html#8711" class="Function">F-preserves-⊲</a> <a id="8725" class="Symbol">:</a> <a id="8727" href="Ordinals.ArithmeticReflection.html#8423" class="Function">Assumption-2</a>
               <a id="8755" class="Symbol">→</a> <a id="8757" class="Symbol">(</a><a id="8758" href="Ordinals.ArithmeticReflection.html#8758" class="Bound">β</a> <a id="8760" href="Ordinals.ArithmeticReflection.html#8760" class="Bound">γ</a> <a id="8762" class="Symbol">:</a> <a id="8764" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8772" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="8773" class="Symbol">)</a> <a id="8775" class="Symbol">→</a> <a id="8777" href="Ordinals.ArithmeticReflection.html#8758" class="Bound">β</a> <a id="8779" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="8781" href="Ordinals.ArithmeticReflection.html#8760" class="Bound">γ</a> <a id="8783" class="Symbol">→</a> <a id="8785" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="8787" href="Ordinals.ArithmeticReflection.html#8758" class="Bound">β</a> <a id="8789" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="8791" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="8793" href="Ordinals.ArithmeticReflection.html#8760" class="Bound">γ</a>
 <a id="8796" href="Ordinals.ArithmeticReflection.html#8711" class="Function">F-preserves-⊲</a> <a id="8810" class="Symbol">((</a><a id="8812" href="Ordinals.ArithmeticReflection.html#8812" class="Bound">H</a> <a id="8814" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8816" href="Ordinals.ArithmeticReflection.html#8816" class="Bound">S-H-eq</a><a id="8822" class="Symbol">)</a> <a id="8824" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8826" href="Ordinals.ArithmeticReflection.html#8826" class="Bound">H-has-min</a><a id="8835" class="Symbol">)</a> <a id="8837" href="Ordinals.ArithmeticReflection.html#8837" class="Bound">β</a> <a id="8839" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="8841" class="Symbol">(</a><a id="8842" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a> <a id="8845" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8847" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="8851" class="Symbol">)</a> <a id="8853" class="Symbol">=</a> <a id="8855" href="Ordinals.ArithmeticReflection.html#10788" class="Function">III</a>
  <a id="8861" class="Keyword">where</a>
   <a id="8870" href="Ordinals.ArithmeticReflection.html#8870" class="Function">h₀</a> <a id="8873" class="Symbol">:</a> <a id="8875" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8877" href="Ordinals.ArithmeticReflection.html#8812" class="Bound">H</a> <a id="8879" class="Symbol">(</a><a id="8880" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="8882" class="Symbol">(</a><a id="8883" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="8885" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8887" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="8889" class="Symbol">))</a> <a id="8892" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="8897" href="Ordinals.ArithmeticReflection.html#8870" class="Function">h₀</a> <a id="8900" class="Symbol">=</a> <a id="8902" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="8906" class="Symbol">(</a><a id="8907" href="Ordinals.ArithmeticReflection.html#8826" class="Bound">H-has-min</a> <a id="8917" class="Symbol">(</a><a id="8918" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="8920" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8922" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="8924" class="Symbol">))</a>
   <a id="8930" href="Ordinals.ArithmeticReflection.html#8930" class="Function">h₀-eq</a> <a id="8936" class="Symbol">:</a> <a id="8938" href="Ordinals.ArithmeticReflection.html#8812" class="Bound">H</a> <a id="8940" class="Symbol">(</a><a id="8941" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="8943" class="Symbol">(</a><a id="8944" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="8946" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8948" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="8950" class="Symbol">))</a> <a id="8953" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8955" href="Ordinals.ArithmeticReflection.html#8870" class="Function">h₀</a> <a id="8958" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8960" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
   <a id="8966" href="Ordinals.ArithmeticReflection.html#8930" class="Function">h₀-eq</a> <a id="8972" class="Symbol">=</a> <a id="8974" class="Symbol">(</a><a id="8975" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8979" class="Symbol">(</a><a id="8980" href="Ordinals.ArithmeticReflection.html#8826" class="Bound">H-has-min</a> <a id="8990" class="Symbol">(</a><a id="8991" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="8993" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8995" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="8997" class="Symbol">)))</a> <a id="9001" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

   <a id="9008" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="9010" class="Symbol">:</a> <a id="9012" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9014" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9016" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9018" class="Symbol">→</a> <a id="9020" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9028" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a>
   <a id="9033" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="9035" href="Ordinals.ArithmeticReflection.html#9035" class="Bound">c</a> <a id="9037" class="Symbol">=</a> <a id="9039" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9041" class="Symbol">(</a><a id="9042" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9044" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9046" href="Ordinals.ArithmeticReflection.html#9035" class="Bound">c</a><a id="9047" class="Symbol">)</a> <a id="9049" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9052" href="Ordinals.ArithmeticReflection.html#8812" class="Bound">H</a> <a id="9054" class="Symbol">(</a><a id="9055" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9057" class="Symbol">(</a><a id="9058" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9060" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9062" href="Ordinals.ArithmeticReflection.html#9035" class="Bound">c</a><a id="9063" class="Symbol">))</a>

   <a id="9070" href="Ordinals.ArithmeticReflection.html#9070" class="Function Operator">[_,_]</a> <a id="9076" class="Symbol">:</a> <a id="9078" class="Symbol">(</a><a id="9079" href="Ordinals.ArithmeticReflection.html#9079" class="Bound">c</a> <a id="9081" class="Symbol">:</a> <a id="9083" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9085" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9087" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9088" class="Symbol">)</a> <a id="9090" class="Symbol">(</a><a id="9091" href="Ordinals.ArithmeticReflection.html#9091" class="Bound">h</a> <a id="9093" class="Symbol">:</a> <a id="9095" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9097" href="Ordinals.ArithmeticReflection.html#8812" class="Bound">H</a> <a id="9099" class="Symbol">(</a><a id="9100" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9102" class="Symbol">(</a><a id="9103" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9105" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9107" href="Ordinals.ArithmeticReflection.html#9079" class="Bound">c</a><a id="9108" class="Symbol">))</a> <a id="9111" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9112" class="Symbol">)</a> <a id="9114" class="Symbol">→</a> <a id="9116" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9118" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9122" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="9124" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="9129" href="Ordinals.ArithmeticReflection.html#9070" class="Function Operator">[</a> <a id="9131" href="Ordinals.ArithmeticReflection.html#9131" class="Bound">c</a> <a id="9133" href="Ordinals.ArithmeticReflection.html#9070" class="Function Operator">,</a> <a id="9135" href="Ordinals.ArithmeticReflection.html#9135" class="Bound">h</a> <a id="9137" href="Ordinals.ArithmeticReflection.html#9070" class="Function Operator">]</a> <a id="9139" class="Symbol">=</a>
    <a id="9145" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="9147" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9149" class="Symbol">(</a><a id="9150" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9152" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9154" href="Ordinals.ArithmeticReflection.html#9131" class="Bound">c</a><a id="9155" class="Symbol">)</a> <a id="9157" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9160" href="Ordinals.ArithmeticReflection.html#8812" class="Bound">H</a> <a id="9162" class="Symbol">(</a><a id="9163" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9165" class="Symbol">(</a><a id="9166" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9168" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9170" href="Ordinals.ArithmeticReflection.html#9131" class="Bound">c</a><a id="9171" class="Symbol">))</a> <a id="9174" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="9176" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9180" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="9182" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="9185" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="9204" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="9206" href="Ordinals.ArithmeticReflection.html#9131" class="Bound">c</a> <a id="9208" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="9210" class="Symbol">(</a><a id="9211" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9215" href="Ordinals.ArithmeticReflection.html#9135" class="Bound">h</a><a id="9216" class="Symbol">)</a>

   <a id="9222" href="Ordinals.ArithmeticReflection.html#9222" class="Function">I</a> <a id="9224" class="Symbol">:</a> <a id="9226" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9230" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="9232" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9234" href="Ordinals.ArithmeticReflection.html#9070" class="Function Operator">[</a> <a id="9236" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a> <a id="9239" href="Ordinals.ArithmeticReflection.html#9070" class="Function Operator">,</a> <a id="9241" href="Ordinals.ArithmeticReflection.html#8870" class="Function">h₀</a> <a id="9244" href="Ordinals.ArithmeticReflection.html#9070" class="Function Operator">]</a> <a id="9246" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9248" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9250" class="Symbol">(</a><a id="9251" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9253" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9255" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="9257" class="Symbol">)</a>
   <a id="9262" href="Ordinals.ArithmeticReflection.html#9222" class="Function">I</a> <a id="9264" class="Symbol">=</a> <a id="9266" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9270" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="9272" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9274" href="Ordinals.ArithmeticReflection.html#9070" class="Function Operator">[</a> <a id="9276" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a> <a id="9279" href="Ordinals.ArithmeticReflection.html#9070" class="Function Operator">,</a> <a id="9281" href="Ordinals.ArithmeticReflection.html#8870" class="Function">h₀</a> <a id="9284" href="Ordinals.ArithmeticReflection.html#9070" class="Function Operator">]</a>                 <a id="9302" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9305" href="Ordinals.ArithmeticReflection.html#9589" class="Function">I₁</a> <a id="9308" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="9317" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="9319" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a> <a id="9322" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9324" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9328" href="Ordinals.ArithmeticReflection.html#8870" class="Function">h₀</a>                       <a id="9353" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9356" class="Symbol">(</a><a id="9357" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="9368" href="Ordinals.ArithmeticReflection.html#8870" class="Function">h₀</a><a id="9370" class="Symbol">)</a> <a id="9372" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="9375" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="9384" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9386" class="Symbol">(</a><a id="9387" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9389" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9391" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="9393" class="Symbol">)</a> <a id="9395" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9398" class="Symbol">(</a><a id="9399" href="Ordinals.ArithmeticReflection.html#8812" class="Bound">H</a> <a id="9401" class="Symbol">(</a><a id="9402" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9404" class="Symbol">(</a><a id="9405" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9407" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9409" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="9411" class="Symbol">))</a> <a id="9414" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9416" href="Ordinals.ArithmeticReflection.html#8870" class="Function">h₀</a><a id="9418" class="Symbol">)</a> <a id="9420" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9423" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9426" class="Symbol">(</a><a id="9427" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9429" class="Symbol">(</a><a id="9430" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9432" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9434" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="9436" class="Symbol">)</a> <a id="9438" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="9441" class="Symbol">)</a> <a id="9443" href="Ordinals.ArithmeticReflection.html#8930" class="Function">h₀-eq</a> <a id="9449" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="9458" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9460" class="Symbol">(</a><a id="9461" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9463" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9465" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="9467" class="Symbol">)</a> <a id="9469" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9472" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                    <a id="9494" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9497" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="9514" class="Symbol">(</a><a id="9515" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9517" class="Symbol">(</a><a id="9518" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9520" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9522" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="9524" class="Symbol">))</a> <a id="9527" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="9536" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9538" class="Symbol">(</a><a id="9539" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9541" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9543" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="9545" class="Symbol">)</a>                          <a id="9572" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="9578" class="Keyword">where</a>
     <a id="9589" href="Ordinals.ArithmeticReflection.html#9589" class="Function">I₁</a> <a id="9592" class="Symbol">=</a> <a id="9594" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39449" class="Function">initial-segment-of-sup-at-component</a> <a id="9630" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="9632" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a> <a id="9635" class="Symbol">(</a><a id="9636" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9640" href="Ordinals.ArithmeticReflection.html#8870" class="Function">h₀</a><a id="9642" class="Symbol">)</a>

   <a id="9648" href="Ordinals.ArithmeticReflection.html#9648" class="Function">II</a> <a id="9651" class="Symbol">:</a> <a id="9653" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9657" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="9659" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9661" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9663" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a>
   <a id="9668" href="Ordinals.ArithmeticReflection.html#9648" class="Function">II</a> <a id="9671" class="Symbol">=</a> <a id="9673" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9677" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a>                                             <a id="9723" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9726" href="Ordinals.ArithmeticReflection.html#10009" class="Function">II₁</a> <a id="9730" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="9740" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="9753" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="9755" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a>                                  <a id="9790" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
        <a id="9806" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="9819" class="Symbol">(λ</a> <a id="9822" href="Ordinals.ArithmeticReflection.html#9822" class="Bound">c</a> <a id="9824" class="Symbol">→</a> <a id="9826" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9828" class="Symbol">(</a><a id="9829" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9831" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9833" href="Ordinals.ArithmeticReflection.html#9822" class="Bound">c</a><a id="9834" class="Symbol">)</a> <a id="9836" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9839" href="Ordinals.ArithmeticReflection.html#8812" class="Bound">H</a> <a id="9841" class="Symbol">(</a><a id="9842" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9844" class="Symbol">(</a><a id="9845" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9847" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9849" href="Ordinals.ArithmeticReflection.html#9822" class="Bound">c</a><a id="9850" class="Symbol">)))</a> <a id="9854" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a> <a id="9856" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9859" href="Ordinals.ArithmeticReflection.html#10651" class="Function">II₂</a> <a id="9863" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="9873" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="9886" class="Symbol">(λ</a> <a id="9889" href="Ordinals.ArithmeticReflection.html#9889" class="Bound">c</a> <a id="9891" class="Symbol">→</a> <a id="9893" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="9895" class="Symbol">(</a><a id="9896" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9898" class="Symbol">(</a><a id="9899" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="9901" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9903" href="Ordinals.ArithmeticReflection.html#9889" class="Bound">c</a><a id="9904" class="Symbol">)))</a> <a id="9908" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a>              <a id="9923" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9926" href="Ordinals.ArithmeticReflection.html#10752" class="Function">II₃</a> <a id="9930" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="9940" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="9942" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a>                                               <a id="9990" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="9997" class="Keyword">where</a>
      <a id="10009" href="Ordinals.ArithmeticReflection.html#10009" class="Function">II₁</a> <a id="10013" class="Symbol">=</a> <a id="10015" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="10025" class="Symbol">(</a><a id="10026" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10030" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a><a id="10031" class="Symbol">)</a> <a id="10033" class="Symbol">(</a><a id="10034" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="10047" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="10049" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a><a id="10050" class="Symbol">)</a>
             <a id="10065" class="Symbol">(</a><a id="10066" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40428" class="Function">sup-composition-⊴</a> <a id="10084" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10088" class="Symbol">(</a><a id="10089" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="10095" class="Symbol">(λ</a> <a id="10098" href="Ordinals.ArithmeticReflection.html#10098" class="Bound">_</a> <a id="10100" class="Symbol">→</a> <a id="10102" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a><a id="10103" class="Symbol">)</a> <a id="10105" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a><a id="10106" class="Symbol">))</a>
             <a id="10122" class="Symbol">(</a><a id="10123" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="10158" class="Symbol">(</a><a id="10159" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="10165" class="Symbol">(λ</a> <a id="10168" href="Ordinals.ArithmeticReflection.html#10168" class="Bound">_</a> <a id="10170" class="Symbol">→</a> <a id="10172" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a><a id="10173" class="Symbol">)</a> <a id="10175" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a><a id="10176" class="Symbol">)</a> <a id="10178" class="Symbol">(</a><a id="10179" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10183" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a><a id="10184" class="Symbol">)</a> <a id="10186" href="Ordinals.ArithmeticReflection.html#10211" class="Function">ub</a><a id="10188" class="Symbol">)</a>
       <a id="10197" class="Keyword">where</a>
        <a id="10211" href="Ordinals.ArithmeticReflection.html#10211" class="Function">ub</a> <a id="10214" class="Symbol">:</a> <a id="10216" class="Symbol">(</a><a id="10217" href="Ordinals.ArithmeticReflection.html#10217" class="Bound">i</a> <a id="10219" class="Symbol">:</a> <a id="10221" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10223" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10225" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10227" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="10229" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10230" class="Symbol">)</a> <a id="10232" class="Symbol">→</a> <a id="10234" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="10240" class="Symbol">(λ</a> <a id="10243" href="Ordinals.ArithmeticReflection.html#10243" class="Bound">_</a> <a id="10245" class="Symbol">→</a> <a id="10247" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a><a id="10248" class="Symbol">)</a> <a id="10250" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="10252" href="Ordinals.ArithmeticReflection.html#10217" class="Bound">i</a> <a id="10254" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10256" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10260" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a>
        <a id="10270" href="Ordinals.ArithmeticReflection.html#10211" class="Function">ub</a> <a id="10273" class="Symbol">(</a><a id="10274" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10278" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10279" class="Symbol">)</a> <a id="10281" class="Symbol">=</a> <a id="10283" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="10291" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a> <a id="10293" class="Symbol">(</a><a id="10294" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="10296" class="Symbol">(</a><a id="10297" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="10299" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10301" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="10303" class="Symbol">))</a> <a id="10306" class="Symbol">(</a><a id="10307" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10311" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a><a id="10312" class="Symbol">)</a>
                      <a id="10336" class="Symbol">(</a><a id="10337" href="Ordinals.SupremaPreservation.html#7375" class="Function">least-value-if-preserves-suprema-up-to-join</a>
                        <a id="10405" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="10407" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a> <a id="10409" href="Ordinals.ArithmeticReflection.html#8203" class="Bound">F-sup</a> <a id="10415" class="Symbol">(</a><a id="10416" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="10418" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10420" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="10422" class="Symbol">))</a>
                      <a id="10447" class="Symbol">(</a><a id="10448" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="10456" class="Symbol">(</a><a id="10457" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="10459" class="Symbol">(</a><a id="10460" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="10462" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10464" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="10466" class="Symbol">))</a> <a id="10469" class="Symbol">(</a><a id="10470" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="10472" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="10474" class="Symbol">)</a> <a id="10476" class="Symbol">(</a><a id="10477" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10481" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a><a id="10482" class="Symbol">)</a>
                        <a id="10508" class="Symbol">(</a><a id="10509" href="Ordinals.AdditionProperties.html#4922" class="Function">+ₒ-left-⊴</a> <a id="10519" class="Symbol">(</a><a id="10520" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="10522" class="Symbol">(</a><a id="10523" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="10525" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10527" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="10529" class="Symbol">))</a> <a id="10532" class="Symbol">(</a><a id="10533" href="Ordinals.ArithmeticReflection.html#8812" class="Bound">H</a> <a id="10535" class="Symbol">(</a><a id="10536" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="10538" class="Symbol">(</a><a id="10539" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="10541" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10543" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="10545" class="Symbol">))))</a>
                        <a id="10574" class="Symbol">(</a><a id="10575" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="10594" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="10596" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="10598" class="Symbol">))</a>
        <a id="10609" href="Ordinals.ArithmeticReflection.html#10211" class="Function">ub</a> <a id="10612" class="Symbol">(</a><a id="10613" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10617" href="Ordinals.ArithmeticReflection.html#10617" class="Bound">c</a><a id="10618" class="Symbol">)</a> <a id="10620" class="Symbol">=</a> <a id="10622" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="10641" href="Ordinals.ArithmeticReflection.html#9008" class="Function">J</a> <a id="10643" href="Ordinals.ArithmeticReflection.html#10617" class="Bound">c</a>
      <a id="10651" href="Ordinals.ArithmeticReflection.html#10651" class="Function">II₂</a> <a id="10655" class="Symbol">=</a> <a id="10657" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10660" class="Symbol">(λ</a> <a id="10663" href="Ordinals.ArithmeticReflection.html#10663" class="Bound">-</a> <a id="10665" class="Symbol">→</a> <a id="10667" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="10680" href="Ordinals.ArithmeticReflection.html#10663" class="Bound">-</a> <a id="10682" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a><a id="10683" class="Symbol">)</a>
               <a id="10700" class="Symbol">(</a><a id="10701" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="10709" href="Ordinals.ArithmeticReflection.html#1036" class="Function">fe&#39;</a> <a id="10713" class="Symbol">(λ</a> <a id="10716" href="Ordinals.ArithmeticReflection.html#10716" class="Bound">c</a> <a id="10718" class="Symbol">→</a> <a id="10720" class="Symbol">(</a><a id="10721" href="Ordinals.ArithmeticReflection.html#8816" class="Bound">S-H-eq</a> <a id="10728" class="Symbol">(</a><a id="10729" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="10731" class="Symbol">(</a><a id="10732" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="10734" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10736" href="Ordinals.ArithmeticReflection.html#10716" class="Bound">c</a><a id="10737" class="Symbol">)))</a> <a id="10741" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10743" class="Symbol">))</a>
      <a id="10752" href="Ordinals.ArithmeticReflection.html#10752" class="Function">II₃</a> <a id="10756" class="Symbol">=</a> <a id="10758" class="Symbol">(</a><a id="10759" href="Ordinals.OperationsByCases.html#3260" class="Function">recursive-equation</a> <a id="10778" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a><a id="10779" class="Symbol">)</a> <a id="10781" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

   <a id="10788" href="Ordinals.ArithmeticReflection.html#10788" class="Function">III</a> <a id="10792" class="Symbol">:</a> <a id="10794" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="10796" class="Symbol">(</a><a id="10797" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a> <a id="10799" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10801" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a><a id="10803" class="Symbol">)</a> <a id="10805" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="10807" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="10809" href="Ordinals.ArithmeticReflection.html#8839" class="Bound">γ</a>
   <a id="10814" href="Ordinals.ArithmeticReflection.html#10788" class="Function">III</a> <a id="10818" class="Symbol">=</a> <a id="10820" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="10829" href="Ordinals.ArithmeticReflection.html#9648" class="Function">II</a> <a id="10832" href="Ordinals.ArithmeticReflection.html#9070" class="Function Operator">[</a> <a id="10834" href="Ordinals.ArithmeticReflection.html#8842" class="Bound">c₀</a> <a id="10837" href="Ordinals.ArithmeticReflection.html#9070" class="Function Operator">,</a> <a id="10839" href="Ordinals.ArithmeticReflection.html#8870" class="Function">h₀</a> <a id="10842" href="Ordinals.ArithmeticReflection.html#9070" class="Function Operator">]</a> <a id="10844" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10846" class="Symbol">(</a><a id="10847" href="Ordinals.ArithmeticReflection.html#9222" class="Function">I</a> <a id="10849" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="10852" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="10854" href="Ordinals.OrdinalOfOrdinals.html#27262" class="Function">Idtofunₒ-↓-lemma</a> <a id="10871" href="Ordinals.ArithmeticReflection.html#9648" class="Function">II</a><a id="10873" class="Symbol">)</a>

<a id="10876" class="Markup">\end{code}</a><a id="10886" class="Background">

The following two results are technical auxiliary lemmas.

</a><a id="10947" class="Markup">\begin{code}</a>

 <a id="framework.F-tightening-bounds"></a><a id="10962" href="Ordinals.ArithmeticReflection.html#10962" class="Function">F-tightening-bounds</a>
  <a id="10984" class="Symbol">:</a> <a id="10986" href="Ordinals.ArithmeticReflection.html#8315" class="Function">Assumption-1</a>
  <a id="11001" class="Symbol">→</a> <a id="11003" class="Symbol">(</a><a id="11004" href="Ordinals.ArithmeticReflection.html#11004" class="Bound">β</a> <a id="11006" class="Symbol">:</a> <a id="11008" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11016" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="11017" class="Symbol">)</a>
  <a id="11021" class="Symbol">→</a> <a id="11023" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="11025" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="11028" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11030" href="Ordinals.ArithmeticReflection.html#11004" class="Bound">β</a>
  <a id="11034" class="Symbol">→</a> <a id="11036" class="Symbol">(</a><a id="11037" href="Ordinals.ArithmeticReflection.html#11037" class="Bound">γ</a> <a id="11039" class="Symbol">:</a> <a id="11041" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11049" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="11050" class="Symbol">)</a>
  <a id="11054" class="Symbol">→</a> <a id="11056" href="Ordinals.ArithmeticReflection.html#11004" class="Bound">β</a> <a id="11058" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="11060" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="11062" href="Ordinals.ArithmeticReflection.html#11037" class="Bound">γ</a>
  <a id="11066" class="Symbol">→</a> <a id="11068" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="11070" href="Ordinals.ArithmeticReflection.html#11070" class="Bound">γ&#39;</a> <a id="11073" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="11075" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11083" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="11085" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="11087" class="Symbol">(</a><a id="11088" href="Ordinals.ArithmeticReflection.html#11070" class="Bound">γ&#39;</a> <a id="11091" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="11093" href="Ordinals.ArithmeticReflection.html#11037" class="Bound">γ</a><a id="11094" class="Symbol">)</a> <a id="11096" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11098" class="Symbol">(</a><a id="11099" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="11101" href="Ordinals.ArithmeticReflection.html#11070" class="Bound">γ&#39;</a> <a id="11104" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11106" href="Ordinals.ArithmeticReflection.html#11004" class="Bound">β</a><a id="11107" class="Symbol">)</a> <a id="11109" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11111" class="Symbol">(</a><a id="11112" href="Ordinals.ArithmeticReflection.html#11004" class="Bound">β</a> <a id="11114" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="11116" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="11118" class="Symbol">(</a><a id="11119" href="Ordinals.ArithmeticReflection.html#11070" class="Bound">γ&#39;</a> <a id="11122" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11125" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="11127" class="Symbol">))</a>
 <a id="11131" href="Ordinals.ArithmeticReflection.html#10962" class="Function">F-tightening-bounds</a> <a id="11151" class="Symbol">(</a><a id="11152" href="Ordinals.ArithmeticReflection.html#11152" class="Bound">H</a> <a id="11154" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11156" href="Ordinals.ArithmeticReflection.html#11156" class="Bound">H-S-eq</a><a id="11162" class="Symbol">)</a> <a id="11164" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a> <a id="11166" href="Ordinals.ArithmeticReflection.html#11166" class="Bound">β-ineq</a> <a id="11173" class="Symbol">=</a> <a id="11175" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="11203" href="Ordinals.ArithmeticReflection.html#11312" class="Function">Q</a> <a id="11205" href="Ordinals.ArithmeticReflection.html#11385" class="Function">I</a>
  <a id="11209" class="Keyword">where</a>
   <a id="11218" href="Ordinals.ArithmeticReflection.html#11218" class="Function">P</a> <a id="11220" class="Symbol">:</a> <a id="11222" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11230" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="11232" class="Symbol">→</a> <a id="11234" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11242" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="11244" class="Symbol">→</a> <a id="11246" class="Symbol">(</a><a id="11247" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="11249" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="11250" class="Symbol">)</a> <a id="11252" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="11257" href="Ordinals.ArithmeticReflection.html#11218" class="Function">P</a> <a id="11259" href="Ordinals.ArithmeticReflection.html#11259" class="Bound">γ</a> <a id="11261" href="Ordinals.ArithmeticReflection.html#11261" class="Bound">γ&#39;</a> <a id="11264" class="Symbol">=</a> <a id="11266" class="Symbol">(</a><a id="11267" href="Ordinals.ArithmeticReflection.html#11261" class="Bound">γ&#39;</a> <a id="11270" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="11272" href="Ordinals.ArithmeticReflection.html#11259" class="Bound">γ</a><a id="11273" class="Symbol">)</a> <a id="11275" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11277" class="Symbol">(</a><a id="11278" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="11280" href="Ordinals.ArithmeticReflection.html#11261" class="Bound">γ&#39;</a> <a id="11283" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11285" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a><a id="11286" class="Symbol">)</a> <a id="11288" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11290" class="Symbol">(</a><a id="11291" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a> <a id="11293" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="11295" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="11297" class="Symbol">(</a><a id="11298" href="Ordinals.ArithmeticReflection.html#11261" class="Bound">γ&#39;</a> <a id="11301" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11304" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="11306" class="Symbol">))</a>
   <a id="11312" href="Ordinals.ArithmeticReflection.html#11312" class="Function">Q</a> <a id="11314" class="Symbol">:</a> <a id="11316" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11324" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="11326" class="Symbol">→</a> <a id="11328" class="Symbol">(</a><a id="11329" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="11331" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="11332" class="Symbol">)</a> <a id="11334" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="11339" href="Ordinals.ArithmeticReflection.html#11312" class="Function">Q</a> <a id="11341" href="Ordinals.ArithmeticReflection.html#11341" class="Bound">γ</a> <a id="11343" class="Symbol">=</a> <a id="11345" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a> <a id="11347" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="11349" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="11351" href="Ordinals.ArithmeticReflection.html#11341" class="Bound">γ</a> <a id="11353" class="Symbol">→</a> <a id="11355" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="11357" href="Ordinals.ArithmeticReflection.html#11357" class="Bound">γ&#39;</a> <a id="11360" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="11362" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11370" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="11372" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="11374" href="Ordinals.ArithmeticReflection.html#11218" class="Function">P</a> <a id="11376" href="Ordinals.ArithmeticReflection.html#11341" class="Bound">γ</a> <a id="11378" href="Ordinals.ArithmeticReflection.html#11357" class="Bound">γ&#39;</a>

   <a id="11385" href="Ordinals.ArithmeticReflection.html#11385" class="Function">I</a> <a id="11387" class="Symbol">:</a> <a id="11389" class="Symbol">(</a><a id="11390" href="Ordinals.ArithmeticReflection.html#11390" class="Bound">γ</a> <a id="11392" class="Symbol">:</a> <a id="11394" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11402" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="11403" class="Symbol">)</a> <a id="11405" class="Symbol">→</a> <a id="11407" class="Symbol">((</a><a id="11409" href="Ordinals.ArithmeticReflection.html#11409" class="Bound">c</a> <a id="11411" class="Symbol">:</a> <a id="11413" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11415" href="Ordinals.ArithmeticReflection.html#11390" class="Bound">γ</a> <a id="11417" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11418" class="Symbol">)</a> <a id="11420" class="Symbol">→</a> <a id="11422" href="Ordinals.ArithmeticReflection.html#11312" class="Function">Q</a> <a id="11424" class="Symbol">(</a><a id="11425" href="Ordinals.ArithmeticReflection.html#11390" class="Bound">γ</a> <a id="11427" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11429" href="Ordinals.ArithmeticReflection.html#11409" class="Bound">c</a><a id="11430" class="Symbol">))</a> <a id="11433" class="Symbol">→</a> <a id="11435" href="Ordinals.ArithmeticReflection.html#11312" class="Function">Q</a> <a id="11437" href="Ordinals.ArithmeticReflection.html#11390" class="Bound">γ</a>
   <a id="11442" href="Ordinals.ArithmeticReflection.html#11385" class="Function">I</a> <a id="11444" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="11446" href="Ordinals.ArithmeticReflection.html#11446" class="Bound">IH</a> <a id="11449" class="Symbol">(</a><a id="11450" href="Ordinals.ArithmeticReflection.html#11450" class="Bound">x&#39;</a> <a id="11453" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11455" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="11459" class="Symbol">)</a> <a id="11461" class="Symbol">=</a>
    <a id="11467" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="11474" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a> <a id="11484" href="Ordinals.ArithmeticReflection.html#11733" class="Function">III</a>
      <a id="11494" class="Symbol">(</a><a id="11495" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39693" class="Function">initial-segment-of-sup-is-initial-segment-of-some-component</a> <a id="11555" class="Symbol">_</a> <a id="11557" href="Ordinals.ArithmeticReflection.html#11577" class="Function">x</a><a id="11558" class="Symbol">)</a>
     <a id="11565" class="Keyword">where</a>
      <a id="11577" href="Ordinals.ArithmeticReflection.html#11577" class="Function">x</a> <a id="11579" class="Symbol">=</a> <a id="11581" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="11590" class="Symbol">(</a><a id="11591" href="Ordinals.OperationsByCases.html#3260" class="Function">recursive-equation</a> <a id="11610" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a><a id="11611" class="Symbol">)</a> <a id="11613" href="Ordinals.ArithmeticReflection.html#11450" class="Bound">x&#39;</a>

      <a id="11623" href="Ordinals.ArithmeticReflection.html#11623" class="Function">II</a> <a id="11626" class="Symbol">:</a> <a id="11628" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a> <a id="11630" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11632" class="Symbol">(</a><a id="11633" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="11646" class="Symbol">(λ</a> <a id="11649" href="Ordinals.ArithmeticReflection.html#11649" class="Bound">c</a> <a id="11651" class="Symbol">→</a> <a id="11653" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="11655" class="Symbol">(</a><a id="11656" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="11658" class="Symbol">(</a><a id="11659" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="11661" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11663" href="Ordinals.ArithmeticReflection.html#11649" class="Bound">c</a><a id="11664" class="Symbol">)))</a> <a id="11668" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a><a id="11669" class="Symbol">)</a> <a id="11671" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11673" href="Ordinals.ArithmeticReflection.html#11577" class="Function">x</a>
      <a id="11681" href="Ordinals.ArithmeticReflection.html#11623" class="Function">II</a> <a id="11684" class="Symbol">=</a> <a id="11686" href="Ordinals.OrdinalOfOrdinals.html#27262" class="Function">Idtofunₒ-↓-lemma</a> <a id="11703" class="Symbol">(</a><a id="11704" href="Ordinals.OperationsByCases.html#3260" class="Function">recursive-equation</a> <a id="11723" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a><a id="11724" class="Symbol">)</a>

      <a id="11733" href="Ordinals.ArithmeticReflection.html#11733" class="Function">III</a> <a id="11737" class="Symbol">:</a> <a id="11739" class="Symbol">(</a><a id="11740" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11742" href="Ordinals.ArithmeticReflection.html#11742" class="Bound">i</a> <a id="11744" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11746" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="11748" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11750" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11752" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="11754" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="11756" href="MLTT.Sigma.html#423" class="Function">,</a>
             <a id="11771" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11773" href="Ordinals.ArithmeticReflection.html#11773" class="Bound">y</a> <a id="11775" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11777" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11779" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="11785" class="Symbol">(λ</a> <a id="11788" href="Ordinals.ArithmeticReflection.html#11788" class="Bound">_</a> <a id="11790" class="Symbol">→</a> <a id="11792" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a><a id="11793" class="Symbol">)</a> <a id="11795" class="Symbol">(λ</a> <a id="11798" href="Ordinals.ArithmeticReflection.html#11798" class="Bound">c</a> <a id="11800" class="Symbol">→</a> <a id="11802" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="11804" class="Symbol">(</a><a id="11805" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="11807" class="Symbol">(</a><a id="11808" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="11810" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11812" href="Ordinals.ArithmeticReflection.html#11798" class="Bound">c</a><a id="11813" class="Symbol">)))</a> <a id="11817" href="Ordinals.ArithmeticReflection.html#11742" class="Bound">i</a> <a id="11819" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="11821" href="MLTT.Sigma.html#423" class="Function">,</a>
              <a id="11837" class="Symbol">(</a><a id="11838" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="11851" class="Symbol">(λ</a> <a id="11854" href="Ordinals.ArithmeticReflection.html#11854" class="Bound">c</a> <a id="11856" class="Symbol">→</a> <a id="11858" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="11860" class="Symbol">(</a><a id="11861" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="11863" class="Symbol">(</a><a id="11864" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="11866" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11868" href="Ordinals.ArithmeticReflection.html#11854" class="Bound">c</a><a id="11869" class="Symbol">)))</a> <a id="11873" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a><a id="11874" class="Symbol">)</a> <a id="11876" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11878" href="Ordinals.ArithmeticReflection.html#11577" class="Function">x</a>
              <a id="11894" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11896" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="11902" class="Symbol">(λ</a> <a id="11905" href="Ordinals.ArithmeticReflection.html#11905" class="Bound">_</a> <a id="11907" class="Symbol">→</a> <a id="11909" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a><a id="11910" class="Symbol">)</a> <a id="11912" class="Symbol">(λ</a> <a id="11915" href="Ordinals.ArithmeticReflection.html#11915" class="Bound">c</a> <a id="11917" class="Symbol">→</a> <a id="11919" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="11921" class="Symbol">(</a><a id="11922" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="11924" class="Symbol">(</a><a id="11925" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="11927" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11929" href="Ordinals.ArithmeticReflection.html#11915" class="Bound">c</a><a id="11930" class="Symbol">)))</a> <a id="11934" href="Ordinals.ArithmeticReflection.html#11742" class="Bound">i</a> <a id="11936" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11938" href="Ordinals.ArithmeticReflection.html#11773" class="Bound">y</a><a id="11939" class="Symbol">)</a>
          <a id="11951" class="Symbol">→</a> <a id="11953" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="11955" href="Ordinals.ArithmeticReflection.html#11955" class="Bound">γ&#39;</a> <a id="11958" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="11960" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11968" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="11970" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="11972" href="Ordinals.ArithmeticReflection.html#11218" class="Function">P</a> <a id="11974" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="11976" href="Ordinals.ArithmeticReflection.html#11955" class="Bound">γ&#39;</a>
      <a id="11985" href="Ordinals.ArithmeticReflection.html#11733" class="Function">III</a> <a id="11989" class="Symbol">(</a><a id="11990" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11994" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="11996" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11998" href="Ordinals.ArithmeticReflection.html#11998" class="Bound">y</a> <a id="12000" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12002" href="Ordinals.ArithmeticReflection.html#12002" class="Bound">p</a><a id="12003" class="Symbol">)</a> <a id="12005" class="Symbol">=</a> <a id="12007" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12014" class="Symbol">(</a><a id="12015" href="Ordinals.OrdinalOfOrdinals.html#24601" class="Function">⊴-gives-not-⊲</a> <a id="12029" class="Symbol">(</a><a id="12030" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="12032" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="12034" class="Symbol">)</a> <a id="12036" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a> <a id="12038" href="Ordinals.ArithmeticReflection.html#11166" class="Bound">β-ineq</a> <a id="12045" href="Ordinals.ArithmeticReflection.html#12113" class="Function">l&#39;</a><a id="12047" class="Symbol">)</a>
       <a id="12056" class="Keyword">where</a>
        <a id="12070" href="Ordinals.ArithmeticReflection.html#12070" class="Function">l</a> <a id="12072" class="Symbol">:</a> <a id="12074" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a> <a id="12076" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="12078" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a>
        <a id="12088" href="Ordinals.ArithmeticReflection.html#12070" class="Function">l</a> <a id="12090" class="Symbol">=</a> <a id="12092" href="Ordinals.ArithmeticReflection.html#11998" class="Bound">y</a> <a id="12094" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12096" class="Symbol">(</a><a id="12097" href="Ordinals.ArithmeticReflection.html#11623" class="Function">II</a> <a id="12100" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="12102" href="Ordinals.ArithmeticReflection.html#12002" class="Bound">p</a><a id="12103" class="Symbol">)</a>
        <a id="12113" href="Ordinals.ArithmeticReflection.html#12113" class="Function">l&#39;</a> <a id="12116" class="Symbol">:</a> <a id="12118" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a> <a id="12120" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="12122" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="12124" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
        <a id="12135" href="Ordinals.ArithmeticReflection.html#12113" class="Function">l&#39;</a> <a id="12138" class="Symbol">=</a> <a id="12140" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="12152" class="Symbol">(</a><a id="12153" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a> <a id="12155" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲_</a><a id="12157" class="Symbol">)</a>
              <a id="12173" class="Symbol">(</a><a id="12174" href="Ordinals.SupremaPreservation.html#5312" class="Function">preserves-suprema-up-to-join-implies-zero-equation</a> <a id="12225" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="12227" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a> <a id="12229" href="Ordinals.ArithmeticReflection.html#8203" class="Bound">F-sup</a><a id="12234" class="Symbol">)</a>
              <a id="12250" href="Ordinals.ArithmeticReflection.html#12070" class="Function">l</a>
      <a id="12258" href="Ordinals.ArithmeticReflection.html#11733" class="Function">III</a> <a id="12262" class="Symbol">(</a><a id="12263" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12267" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a> <a id="12269" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12271" href="Ordinals.ArithmeticReflection.html#12271" class="Bound">y</a> <a id="12273" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12275" href="Ordinals.ArithmeticReflection.html#12275" class="Bound">p</a><a id="12276" class="Symbol">)</a> <a id="12278" class="Symbol">=</a> <a id="12280" href="Ordinals.ArithmeticReflection.html#12497" class="Function">IV</a> <a id="12283" href="Ordinals.ArithmeticReflection.html#12407" class="Function">y&#39;</a> <a id="12286" class="Symbol">(</a><a id="12287" href="Ordinals.ArithmeticReflection.html#12352" class="Function">p&#39;</a> <a id="12290" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="12292" href="Ordinals.OrdinalOfOrdinals.html#27262" class="Function">Idtofunₒ-↓-lemma</a> <a id="12309" class="Symbol">(</a><a id="12310" href="Ordinals.ArithmeticReflection.html#11156" class="Bound">H-S-eq</a> <a id="12317" class="Symbol">(</a><a id="12318" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="12320" class="Symbol">(</a><a id="12321" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12323" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12325" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="12326" class="Symbol">))))</a>
       <a id="12338" class="Keyword">where</a>
        <a id="12352" href="Ordinals.ArithmeticReflection.html#12352" class="Function">p&#39;</a> <a id="12355" class="Symbol">:</a> <a id="12357" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a> <a id="12359" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12361" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="12363" class="Symbol">(</a><a id="12364" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="12366" class="Symbol">(</a><a id="12367" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12369" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12371" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="12372" class="Symbol">))</a> <a id="12375" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12377" href="Ordinals.ArithmeticReflection.html#12271" class="Bound">y</a>
        <a id="12387" href="Ordinals.ArithmeticReflection.html#12352" class="Function">p&#39;</a> <a id="12390" class="Symbol">=</a> <a id="12392" href="Ordinals.ArithmeticReflection.html#11623" class="Function">II</a> <a id="12395" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="12397" href="Ordinals.ArithmeticReflection.html#12275" class="Bound">p</a>
        <a id="12407" href="Ordinals.ArithmeticReflection.html#12407" class="Function">y&#39;</a> <a id="12410" class="Symbol">:</a> <a id="12412" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12414" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="12416" class="Symbol">(</a><a id="12417" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12419" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12421" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="12422" class="Symbol">)</a> <a id="12424" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12427" href="Ordinals.ArithmeticReflection.html#11152" class="Bound">H</a> <a id="12429" class="Symbol">(</a><a id="12430" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="12432" class="Symbol">(</a><a id="12433" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12435" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12437" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="12438" class="Symbol">))</a> <a id="12441" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
        <a id="12451" href="Ordinals.ArithmeticReflection.html#12407" class="Function">y&#39;</a> <a id="12454" class="Symbol">=</a> <a id="12456" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="12465" class="Symbol">(</a><a id="12466" href="Ordinals.ArithmeticReflection.html#11156" class="Bound">H-S-eq</a> <a id="12473" class="Symbol">(</a><a id="12474" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="12476" class="Symbol">(</a><a id="12477" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12479" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12481" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="12482" class="Symbol">)))</a> <a id="12486" href="Ordinals.ArithmeticReflection.html#12271" class="Bound">y</a>

        <a id="12497" href="Ordinals.ArithmeticReflection.html#12497" class="Function">IV</a> <a id="12500" class="Symbol">:</a> <a id="12502" class="Symbol">(</a><a id="12503" href="Ordinals.ArithmeticReflection.html#12503" class="Bound">y&#39;</a> <a id="12506" class="Symbol">:</a> <a id="12508" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12510" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="12512" class="Symbol">(</a><a id="12513" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12515" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12517" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="12518" class="Symbol">)</a> <a id="12520" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12523" href="Ordinals.ArithmeticReflection.html#11152" class="Bound">H</a> <a id="12525" class="Symbol">(</a><a id="12526" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="12528" class="Symbol">(</a><a id="12529" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12531" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12533" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="12534" class="Symbol">))</a> <a id="12537" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12538" class="Symbol">)</a>
           <a id="12551" class="Symbol">→</a> <a id="12553" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a> <a id="12555" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12557" class="Symbol">(</a><a id="12558" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="12560" class="Symbol">(</a><a id="12561" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12563" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12565" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="12566" class="Symbol">)</a> <a id="12568" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12571" href="Ordinals.ArithmeticReflection.html#11152" class="Bound">H</a> <a id="12573" class="Symbol">(</a><a id="12574" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="12576" class="Symbol">(</a><a id="12577" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12579" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12581" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="12582" class="Symbol">)))</a> <a id="12586" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12588" href="Ordinals.ArithmeticReflection.html#12503" class="Bound">y&#39;</a>
           <a id="12602" class="Symbol">→</a> <a id="12604" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="12606" href="Ordinals.ArithmeticReflection.html#12606" class="Bound">γ&#39;</a> <a id="12609" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="12611" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12619" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="12621" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="12623" href="Ordinals.ArithmeticReflection.html#11218" class="Function">P</a> <a id="12625" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12627" href="Ordinals.ArithmeticReflection.html#12606" class="Bound">γ&#39;</a>
        <a id="12638" href="Ordinals.ArithmeticReflection.html#12497" class="Function">IV</a> <a id="12641" class="Symbol">(</a><a id="12642" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12646" href="Ordinals.ArithmeticReflection.html#12646" class="Bound">z</a><a id="12647" class="Symbol">)</a> <a id="12649" href="Ordinals.ArithmeticReflection.html#12649" class="Bound">q</a> <a id="12651" class="Symbol">=</a> <a id="12653" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="12664" href="Ordinals.ArithmeticReflection.html#12792" class="Function">IV&#39;</a> <a id="12668" href="Ordinals.ArithmeticReflection.html#12696" class="Function">ih</a>
         <a id="12680" class="Keyword">where</a>
          <a id="12696" href="Ordinals.ArithmeticReflection.html#12696" class="Function">ih</a> <a id="12699" class="Symbol">:</a> <a id="12701" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="12703" href="Ordinals.ArithmeticReflection.html#12703" class="Bound">γ&#39;</a> <a id="12706" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="12708" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12716" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="12718" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="12720" href="Ordinals.ArithmeticReflection.html#11218" class="Function">P</a> <a id="12722" class="Symbol">(</a><a id="12723" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12725" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12727" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="12728" class="Symbol">)</a> <a id="12730" href="Ordinals.ArithmeticReflection.html#12703" class="Bound">γ&#39;</a>
          <a id="12743" href="Ordinals.ArithmeticReflection.html#12696" class="Function">ih</a> <a id="12746" class="Symbol">=</a> <a id="12748" href="Ordinals.ArithmeticReflection.html#11446" class="Bound">IH</a> <a id="12751" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a> <a id="12753" class="Symbol">(</a><a id="12754" href="Ordinals.ArithmeticReflection.html#12646" class="Bound">z</a> <a id="12756" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12758" class="Symbol">(</a><a id="12759" href="Ordinals.ArithmeticReflection.html#12649" class="Bound">q</a> <a id="12761" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="12763" class="Symbol">(</a><a id="12764" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="12774" href="Ordinals.ArithmeticReflection.html#12646" class="Bound">z</a><a id="12775" class="Symbol">)</a> <a id="12777" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="12779" class="Symbol">))</a>
          <a id="12792" href="Ordinals.ArithmeticReflection.html#12792" class="Function">IV&#39;</a> <a id="12796" class="Symbol">:</a> <a id="12798" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12800" href="Ordinals.ArithmeticReflection.html#12800" class="Bound">γ&#39;</a> <a id="12803" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12805" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12813" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="12815" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12817" href="Ordinals.ArithmeticReflection.html#11218" class="Function">P</a> <a id="12819" class="Symbol">(</a><a id="12820" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12822" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12824" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="12825" class="Symbol">)</a> <a id="12827" href="Ordinals.ArithmeticReflection.html#12800" class="Bound">γ&#39;</a> <a id="12830" class="Symbol">→</a> <a id="12832" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12834" href="Ordinals.ArithmeticReflection.html#12834" class="Bound">γ&#39;</a> <a id="12837" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12839" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12847" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="12849" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12851" href="Ordinals.ArithmeticReflection.html#11218" class="Function">P</a> <a id="12853" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12855" href="Ordinals.ArithmeticReflection.html#12834" class="Bound">γ&#39;</a>
          <a id="12868" href="Ordinals.ArithmeticReflection.html#12792" class="Function">IV&#39;</a> <a id="12872" class="Symbol">(</a><a id="12873" href="Ordinals.ArithmeticReflection.html#12873" class="Bound">γ&#39;</a> <a id="12876" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12878" href="Ordinals.ArithmeticReflection.html#12878" class="Bound">k</a> <a id="12880" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12882" href="Ordinals.ArithmeticReflection.html#12882" class="Bound">l</a> <a id="12884" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12886" href="Ordinals.ArithmeticReflection.html#12886" class="Bound">m</a><a id="12887" class="Symbol">)</a> <a id="12889" class="Symbol">=</a>
           <a id="12902" href="Ordinals.ArithmeticReflection.html#12873" class="Bound">γ&#39;</a> <a id="12905" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12907" href="Ordinals.OrdinalOfOrdinals.html#20368" class="Function">⊲-⊴-gives-⊲</a> <a id="12919" href="Ordinals.ArithmeticReflection.html#12873" class="Bound">γ&#39;</a> <a id="12922" class="Symbol">(</a><a id="12923" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12925" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12927" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="12928" class="Symbol">)</a> <a id="12930" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12932" href="Ordinals.ArithmeticReflection.html#12878" class="Bound">k</a> <a id="12934" class="Symbol">(</a><a id="12935" href="Ordinals.OrdinalOfOrdinals.html#6093" class="Function">segment-⊴</a> <a id="12945" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12947" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="12948" class="Symbol">)</a> <a id="12950" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12952" href="Ordinals.ArithmeticReflection.html#12882" class="Bound">l</a> <a id="12954" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12956" href="Ordinals.ArithmeticReflection.html#12886" class="Bound">m</a>
        <a id="12966" href="Ordinals.ArithmeticReflection.html#12497" class="Function">IV</a> <a id="12969" class="Symbol">(</a><a id="12970" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12974" href="Ordinals.ArithmeticReflection.html#12974" class="Bound">z</a><a id="12975" class="Symbol">)</a> <a id="12977" href="Ordinals.ArithmeticReflection.html#12977" class="Bound">q</a> <a id="12979" class="Symbol">=</a> <a id="12981" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="12983" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="12985" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12987" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a> <a id="12989" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12991" class="Symbol">(</a><a id="12992" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a> <a id="12994" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12996" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="13000" class="Symbol">)</a> <a id="13002" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13004" href="Ordinals.ArithmeticReflection.html#13041" class="Function">IV₁</a> <a id="13008" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13010" href="Ordinals.ArithmeticReflection.html#13391" class="Function">IV₂</a> <a id="13014" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>
         <a id="13025" class="Keyword">where</a>
          <a id="13041" href="Ordinals.ArithmeticReflection.html#13041" class="Function">IV₁</a> <a id="13045" class="Symbol">:</a> <a id="13047" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13049" class="Symbol">(</a><a id="13050" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="13052" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13054" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="13055" class="Symbol">)</a> <a id="13057" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13059" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a>
          <a id="13071" href="Ordinals.ArithmeticReflection.html#13041" class="Function">IV₁</a> <a id="13075" class="Symbol">=</a> <a id="13077" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="13089" class="Symbol">(</a><a id="13090" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13092" class="Symbol">(</a><a id="13093" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="13095" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13097" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="13098" class="Symbol">)</a> <a id="13100" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="13102" class="Symbol">)</a> <a id="13104" href="Ordinals.ArithmeticReflection.html#13207" class="Function">e</a>
                            <a id="13134" class="Symbol">(</a><a id="13135" href="Ordinals.AdditionProperties.html#4922" class="Function">+ₒ-left-⊴</a> <a id="13145" class="Symbol">(</a><a id="13146" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13148" class="Symbol">(</a><a id="13149" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="13151" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13153" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="13154" class="Symbol">))</a> <a id="13157" class="Symbol">(</a><a id="13158" href="Ordinals.ArithmeticReflection.html#11152" class="Bound">H</a> <a id="13160" class="Symbol">(</a><a id="13161" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13163" class="Symbol">(</a><a id="13164" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="13166" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13168" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="13169" class="Symbol">))</a> <a id="13172" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13174" href="Ordinals.ArithmeticReflection.html#12974" class="Bound">z</a><a id="13175" class="Symbol">))</a>
           <a id="13189" class="Keyword">where</a>
            <a id="13207" href="Ordinals.ArithmeticReflection.html#13207" class="Function">e</a> <a id="13209" class="Symbol">=</a> <a id="13211" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a>                                  <a id="13246" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13249" href="Ordinals.ArithmeticReflection.html#12977" class="Bound">q</a> <a id="13251" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="13269" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13271" class="Symbol">(</a><a id="13272" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="13274" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13276" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="13277" class="Symbol">)</a> <a id="13279" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13282" href="Ordinals.ArithmeticReflection.html#11152" class="Bound">H</a> <a id="13284" class="Symbol">(</a><a id="13285" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13287" class="Symbol">(</a><a id="13288" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="13290" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13292" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="13293" class="Symbol">))</a> <a id="13296" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13298" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13302" href="Ordinals.ArithmeticReflection.html#12974" class="Bound">z</a> <a id="13304" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13307" class="Symbol">(</a><a id="13308" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="13319" href="Ordinals.ArithmeticReflection.html#12974" class="Bound">z</a><a id="13320" class="Symbol">)</a> <a id="13322" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="13325" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="13343" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13345" class="Symbol">(</a><a id="13346" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="13348" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13350" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="13351" class="Symbol">)</a> <a id="13353" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13356" class="Symbol">(</a><a id="13357" href="Ordinals.ArithmeticReflection.html#11152" class="Bound">H</a> <a id="13359" class="Symbol">(</a><a id="13360" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13362" class="Symbol">(</a><a id="13363" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="13365" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13367" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="13368" class="Symbol">))</a> <a id="13371" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13373" href="Ordinals.ArithmeticReflection.html#12974" class="Bound">z</a><a id="13374" class="Symbol">)</a>   <a id="13378" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

          <a id="13391" href="Ordinals.ArithmeticReflection.html#13391" class="Function">IV₂</a> <a id="13395" class="Symbol">:</a> <a id="13397" href="Ordinals.ArithmeticReflection.html#11164" class="Bound">β</a> <a id="13399" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="13401" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13403" class="Symbol">((</a><a id="13405" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="13407" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13409" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="13410" class="Symbol">)</a> <a id="13412" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13415" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="13417" class="Symbol">)</a>
          <a id="13429" href="Ordinals.ArithmeticReflection.html#13391" class="Function">IV₂</a> <a id="13433" class="Symbol">=</a> <a id="13435" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="13444" class="Symbol">((</a><a id="13446" href="Ordinals.ArithmeticReflection.html#8144" class="Bound">F-succ</a> <a id="13453" class="Symbol">(</a><a id="13454" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="13456" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13458" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="13459" class="Symbol">))</a> <a id="13462" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13464" class="Symbol">)</a> <a id="13466" href="Ordinals.ArithmeticReflection.html#12271" class="Bound">y</a> <a id="13468" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                <a id="13486" class="Symbol">(</a><a id="13487" href="Ordinals.ArithmeticReflection.html#11623" class="Function">II</a> <a id="13490" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13492" href="Ordinals.ArithmeticReflection.html#12275" class="Bound">p</a> <a id="13494" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13496" href="Ordinals.OrdinalOfOrdinals.html#27262" class="Function">Idtofunₒ-↓-lemma</a> <a id="13513" class="Symbol">((</a><a id="13515" href="Ordinals.ArithmeticReflection.html#8144" class="Bound">F-succ</a> <a id="13522" class="Symbol">(</a><a id="13523" href="Ordinals.ArithmeticReflection.html#11444" class="Bound">γ</a> <a id="13525" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13527" href="Ordinals.ArithmeticReflection.html#12267" class="Bound">c</a><a id="13528" class="Symbol">))</a> <a id="13531" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13533" class="Symbol">))</a>

 <a id="framework.F-impossibility"></a><a id="13538" href="Ordinals.ArithmeticReflection.html#13538" class="Function">F-impossibility</a> <a id="13554" class="Symbol">:</a> <a id="13556" href="Ordinals.ArithmeticReflection.html#8522" class="Function">Assumption-3</a>
                 <a id="13586" class="Symbol">→</a> <a id="13588" class="Symbol">(</a><a id="13589" href="Ordinals.ArithmeticReflection.html#13589" class="Bound">β</a> <a id="13591" href="Ordinals.ArithmeticReflection.html#13591" class="Bound">γ</a> <a id="13593" href="Ordinals.ArithmeticReflection.html#13593" class="Bound">δ</a> <a id="13595" class="Symbol">:</a> <a id="13597" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13605" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="13606" class="Symbol">)</a> <a id="13608" class="Symbol">(</a><a id="13609" href="Ordinals.ArithmeticReflection.html#13609" class="Bound">b</a> <a id="13611" class="Symbol">:</a> <a id="13613" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13615" href="Ordinals.ArithmeticReflection.html#13589" class="Bound">β</a> <a id="13617" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13618" class="Symbol">)</a>
                 <a id="13637" class="Symbol">→</a> <a id="13639" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13641" href="Ordinals.ArithmeticReflection.html#13591" class="Bound">γ</a> <a id="13643" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13645" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13647" class="Symbol">(</a><a id="13648" href="Ordinals.ArithmeticReflection.html#13589" class="Bound">β</a> <a id="13650" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13652" href="Ordinals.ArithmeticReflection.html#13609" class="Bound">b</a><a id="13653" class="Symbol">)</a>
                 <a id="13672" class="Symbol">→</a> <a id="13674" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13676" href="Ordinals.ArithmeticReflection.html#13589" class="Bound">β</a> <a id="13678" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13680" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13682" href="Ordinals.ArithmeticReflection.html#13591" class="Bound">γ</a> <a id="13684" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13687" href="Ordinals.ArithmeticReflection.html#13593" class="Bound">δ</a>
                 <a id="13706" class="Symbol">→</a> <a id="13708" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13710" href="Ordinals.ArithmeticReflection.html#13591" class="Bound">γ</a> <a id="13712" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13715" href="Ordinals.ArithmeticReflection.html#13593" class="Bound">δ</a> <a id="13717" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="13719" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13721" class="Symbol">(</a><a id="13722" href="Ordinals.ArithmeticReflection.html#13591" class="Bound">γ</a> <a id="13724" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13727" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="13729" class="Symbol">)</a>
                 <a id="13748" class="Symbol">→</a> <a id="13750" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
 <a id="13753" href="Ordinals.ArithmeticReflection.html#13538" class="Function">F-impossibility</a> <a id="13769" href="Ordinals.ArithmeticReflection.html#13769" class="Bound">asm-3</a> <a id="13775" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a> <a id="13777" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a> <a id="13779" href="Ordinals.ArithmeticReflection.html#13779" class="Bound">δ</a> <a id="13781" href="Ordinals.ArithmeticReflection.html#13781" class="Bound">b</a> <a id="13783" href="Ordinals.ArithmeticReflection.html#13783" class="Bound">l₁</a> <a id="13786" href="Ordinals.ArithmeticReflection.html#13786" class="Bound">l₂</a> <a id="13789" href="Ordinals.ArithmeticReflection.html#13789" class="Bound">l₃</a> <a id="13792" class="Symbol">=</a>
  <a id="13796" href="Ordinals.ArithmeticReflection.html#6067" class="Function">&lt;ᶜˡ-irrefl</a> <a id="13807" class="Symbol">(</a><a id="13808" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="13810" class="Symbol">(</a><a id="13811" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13813" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="13814" class="Symbol">))</a> <a id="13817" href="Ordinals.ArithmeticReflection.html#14657" class="Function">IV</a>
   <a id="13823" class="Keyword">where</a>
    <a id="13833" href="Ordinals.ArithmeticReflection.html#13833" class="Function">I</a> <a id="13835" class="Symbol">:</a> <a id="13837" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="13839" class="Symbol">(</a><a id="13840" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13842" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="13843" class="Symbol">)</a> <a id="13845" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="13849" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="13851" class="Symbol">(</a><a id="13852" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13854" class="Symbol">(</a><a id="13855" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a> <a id="13857" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13859" href="Ordinals.ArithmeticReflection.html#13781" class="Bound">b</a><a id="13860" class="Symbol">))</a>
    <a id="13867" href="Ordinals.ArithmeticReflection.html#13833" class="Function">I</a> <a id="13869" class="Symbol">=</a> <a id="13871" href="Ordinals.ArithmeticReflection.html#13769" class="Bound">asm-3</a> <a id="13877" class="Symbol">(</a><a id="13878" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13880" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="13881" class="Symbol">)</a> <a id="13883" class="Symbol">(</a><a id="13884" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13886" class="Symbol">(</a><a id="13887" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a> <a id="13889" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13891" href="Ordinals.ArithmeticReflection.html#13781" class="Bound">b</a><a id="13892" class="Symbol">))</a> <a id="13895" class="Symbol">(</a><a id="13896" href="Ordinals.ArithmeticReflection.html#4904" class="Function">⊴-gives-≤ᶜˡ</a> <a id="13908" class="Symbol">(</a><a id="13909" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13911" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="13912" class="Symbol">)</a> <a id="13914" class="Symbol">(</a><a id="13915" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13917" class="Symbol">(</a><a id="13918" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a> <a id="13920" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13922" href="Ordinals.ArithmeticReflection.html#13781" class="Bound">b</a><a id="13923" class="Symbol">))</a> <a id="13926" href="Ordinals.ArithmeticReflection.html#13783" class="Bound">l₁</a><a id="13928" class="Symbol">)</a>

    <a id="13935" href="Ordinals.ArithmeticReflection.html#13935" class="Function">II</a> <a id="13938" class="Symbol">:</a> <a id="13940" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="13942" class="Symbol">(</a><a id="13943" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13945" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="13946" class="Symbol">)</a> <a id="13948" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="13952" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13954" class="Symbol">((</a><a id="13956" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a> <a id="13958" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13960" href="Ordinals.ArithmeticReflection.html#13781" class="Bound">b</a><a id="13961" class="Symbol">)</a> <a id="13963" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13966" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="13968" class="Symbol">)</a>
    <a id="13974" href="Ordinals.ArithmeticReflection.html#13935" class="Function">II</a> <a id="13977" class="Symbol">=</a> <a id="13979" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="13991" class="Symbol">(</a><a id="13992" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="13994" class="Symbol">(</a><a id="13995" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="13997" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="13998" class="Symbol">)</a> <a id="14000" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ_</a><a id="14004" class="Symbol">)</a> <a id="14006" class="Symbol">(</a><a id="14007" href="Ordinals.ArithmeticReflection.html#8144" class="Bound">F-succ</a> <a id="14014" class="Symbol">(</a><a id="14015" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a> <a id="14017" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14019" href="Ordinals.ArithmeticReflection.html#13781" class="Bound">b</a><a id="14020" class="Symbol">))</a> <a id="14023" href="Ordinals.ArithmeticReflection.html#13833" class="Function">I</a>

    <a id="14030" href="Ordinals.ArithmeticReflection.html#14030" class="Function">III</a> <a id="14034" class="Symbol">:</a> <a id="14036" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14038" class="Symbol">((</a><a id="14040" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a> <a id="14042" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14044" href="Ordinals.ArithmeticReflection.html#13781" class="Bound">b</a><a id="14045" class="Symbol">)</a> <a id="14047" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14050" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14052" class="Symbol">)</a> <a id="14054" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="14058" class="Symbol">(</a><a id="14059" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14061" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a> <a id="14063" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14066" href="Ordinals.ArithmeticReflection.html#13779" class="Bound">δ</a><a id="14067" class="Symbol">)</a>
    <a id="14073" href="Ordinals.ArithmeticReflection.html#14030" class="Function">III</a> <a id="14077" class="Symbol">=</a> <a id="14079" href="Ordinals.ArithmeticReflection.html#5012" class="Function">≤ᶜˡ-transitivity</a> <a id="14096" class="Symbol">(</a><a id="14097" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14099" class="Symbol">((</a><a id="14101" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a> <a id="14103" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14105" href="Ordinals.ArithmeticReflection.html#13781" class="Bound">b</a><a id="14106" class="Symbol">)</a> <a id="14108" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14111" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14113" class="Symbol">))</a> <a id="14116" class="Symbol">(</a><a id="14117" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14119" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a><a id="14120" class="Symbol">)</a> <a id="14122" class="Symbol">(</a><a id="14123" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14125" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a> <a id="14127" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14130" href="Ordinals.ArithmeticReflection.html#13779" class="Bound">δ</a><a id="14131" class="Symbol">)</a>
           <a id="14144" class="Symbol">(</a><a id="14145" href="Ordinals.ArithmeticReflection.html#4904" class="Function">⊴-gives-≤ᶜˡ</a> <a id="14157" class="Symbol">(</a><a id="14158" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14160" class="Symbol">((</a><a id="14162" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a> <a id="14164" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14166" href="Ordinals.ArithmeticReflection.html#13781" class="Bound">b</a><a id="14167" class="Symbol">)</a> <a id="14169" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14172" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14174" class="Symbol">))</a> <a id="14177" class="Symbol">(</a><a id="14178" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14180" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a><a id="14181" class="Symbol">)</a>
             <a id="14196" class="Symbol">(</a><a id="14197" href="Ordinals.SupremaPreservation.html#6106" class="Function">is-monotone-if-preserves-suprema-up-to-join</a> <a id="14241" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14243" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a> <a id="14245" href="Ordinals.ArithmeticReflection.html#8203" class="Bound">F-sup</a>
               <a id="14266" class="Symbol">((</a><a id="14268" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a> <a id="14270" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14272" href="Ordinals.ArithmeticReflection.html#13781" class="Bound">b</a><a id="14273" class="Symbol">)</a> <a id="14275" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14278" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14280" class="Symbol">)</a> <a id="14282" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a>
               <a id="14299" class="Symbol">(</a><a id="14300" href="Ordinals.AdditionProperties.html#14730" class="Function">upper-bound-of-successors-of-initial-segments</a> <a id="14346" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a> <a id="14348" href="Ordinals.ArithmeticReflection.html#13781" class="Bound">b</a><a id="14349" class="Symbol">)))</a>
           <a id="14364" class="Symbol">(</a><a id="14365" href="Ordinals.ArithmeticReflection.html#4904" class="Function">⊴-gives-≤ᶜˡ</a> <a id="14377" class="Symbol">(</a><a id="14378" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14380" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a><a id="14381" class="Symbol">)</a> <a id="14383" class="Symbol">(</a><a id="14384" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14386" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a> <a id="14388" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14391" href="Ordinals.ArithmeticReflection.html#13779" class="Bound">δ</a><a id="14392" class="Symbol">)</a> <a id="14394" href="Ordinals.ArithmeticReflection.html#13786" class="Bound">l₂</a><a id="14396" class="Symbol">)</a>

    <a id="14403" href="Ordinals.ArithmeticReflection.html#14403" class="Function">IV₁</a> <a id="14407" class="Symbol">:</a> <a id="14409" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="14411" class="Symbol">(</a><a id="14412" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14414" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="14415" class="Symbol">)</a> <a id="14417" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="14421" class="Symbol">(</a><a id="14422" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14424" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a> <a id="14426" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14429" href="Ordinals.ArithmeticReflection.html#13779" class="Bound">δ</a><a id="14430" class="Symbol">)</a>
    <a id="14436" href="Ordinals.ArithmeticReflection.html#14403" class="Function">IV₁</a> <a id="14440" class="Symbol">=</a> <a id="14442" href="Ordinals.ArithmeticReflection.html#5012" class="Function">≤ᶜˡ-transitivity</a> <a id="14459" class="Symbol">(</a><a id="14460" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="14462" class="Symbol">(</a><a id="14463" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14465" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="14466" class="Symbol">))</a> <a id="14469" class="Symbol">(</a><a id="14470" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14472" class="Symbol">((</a><a id="14474" href="Ordinals.ArithmeticReflection.html#13775" class="Bound">β</a> <a id="14476" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14478" href="Ordinals.ArithmeticReflection.html#13781" class="Bound">b</a><a id="14479" class="Symbol">)</a> <a id="14481" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14484" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14486" class="Symbol">))</a> <a id="14489" class="Symbol">(</a><a id="14490" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14492" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a> <a id="14494" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14497" href="Ordinals.ArithmeticReflection.html#13779" class="Bound">δ</a><a id="14498" class="Symbol">)</a> <a id="14500" href="Ordinals.ArithmeticReflection.html#13935" class="Function">II</a> <a id="14503" href="Ordinals.ArithmeticReflection.html#14030" class="Function">III</a>

    <a id="14512" href="Ordinals.ArithmeticReflection.html#14512" class="Function">IV₂</a> <a id="14516" class="Symbol">:</a> <a id="14518" class="Symbol">(</a><a id="14519" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14521" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a> <a id="14523" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14526" href="Ordinals.ArithmeticReflection.html#13779" class="Bound">δ</a><a id="14527" class="Symbol">)</a> <a id="14529" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="14533" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="14535" class="Symbol">(</a><a id="14536" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14538" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="14539" class="Symbol">)</a>
    <a id="14545" href="Ordinals.ArithmeticReflection.html#14512" class="Function">IV₂</a> <a id="14549" class="Symbol">=</a> <a id="14551" href="MLTT.Id.html#734" class="Function">transport</a> <a id="14561" class="Symbol">((</a><a id="14563" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14565" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a> <a id="14567" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14570" href="Ordinals.ArithmeticReflection.html#13779" class="Bound">δ</a><a id="14571" class="Symbol">)</a> <a id="14573" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ_</a><a id="14577" class="Symbol">)</a> <a id="14579" class="Symbol">(</a><a id="14580" href="Ordinals.ArithmeticReflection.html#8144" class="Bound">F-succ</a> <a id="14587" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="14588" class="Symbol">)</a>
                    <a id="14610" class="Symbol">(</a><a id="14611" href="Ordinals.ArithmeticReflection.html#5736" class="Function">⊲-gives-&lt;ᶜˡ</a> <a id="14623" class="Symbol">(</a><a id="14624" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14626" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a> <a id="14628" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14631" href="Ordinals.ArithmeticReflection.html#13779" class="Bound">δ</a><a id="14632" class="Symbol">)</a> <a id="14634" class="Symbol">(</a><a id="14635" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14637" class="Symbol">(</a><a id="14638" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a> <a id="14640" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14643" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14645" class="Symbol">))</a> <a id="14648" href="Ordinals.ArithmeticReflection.html#13789" class="Bound">l₃</a><a id="14650" class="Symbol">)</a>

    <a id="14657" href="Ordinals.ArithmeticReflection.html#14657" class="Function">IV</a> <a id="14660" class="Symbol">:</a> <a id="14662" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="14664" class="Symbol">(</a><a id="14665" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14667" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="14668" class="Symbol">)</a> <a id="14670" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="14674" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="14676" class="Symbol">(</a><a id="14677" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14679" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="14680" class="Symbol">)</a>
    <a id="14686" href="Ordinals.ArithmeticReflection.html#14657" class="Function">IV</a> <a id="14689" class="Symbol">=</a> <a id="14691" href="Ordinals.ArithmeticReflection.html#5425" class="Function">≤ᶜˡ-&lt;ᶜˡ-to-&lt;ᶜˡ</a> <a id="14706" class="Symbol">(</a><a id="14707" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="14709" class="Symbol">(</a><a id="14710" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14712" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="14713" class="Symbol">))</a> <a id="14716" class="Symbol">(</a><a id="14717" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14719" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a> <a id="14721" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14724" href="Ordinals.ArithmeticReflection.html#13779" class="Bound">δ</a><a id="14725" class="Symbol">)</a> <a id="14727" class="Symbol">(</a><a id="14728" href="Ordinals.ArithmeticReflection.html#8084" class="Bound">S</a> <a id="14730" class="Symbol">(</a><a id="14731" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="14733" href="Ordinals.ArithmeticReflection.html#13777" class="Bound">γ</a><a id="14734" class="Symbol">))</a> <a id="14737" href="Ordinals.ArithmeticReflection.html#14403" class="Function">IV₁</a> <a id="14741" href="Ordinals.ArithmeticReflection.html#14512" class="Function">IV₂</a>

<a id="14746" class="Markup">\end{code}</a><a id="14756" class="Background">

The following result is later instantiated with δ ＝ 𝟘ₒ to get that F
is order reflecting. The more technical formulation below allows us to
give a proof by transfinite induction.

</a><a id="14938" class="Markup">\begin{code}</a>

 <a id="framework.F-reflects-⊴&#39;"></a><a id="14953" href="Ordinals.ArithmeticReflection.html#14953" class="Function">F-reflects-⊴&#39;</a> <a id="14967" class="Symbol">:</a> <a id="14969" class="Comment">-- Assumption-1 -- redundant in the presence of Assumption-2</a>
                 <a id="15047" href="Ordinals.ArithmeticReflection.html#8423" class="Function">Assumption-2</a>
               <a id="15075" class="Symbol">→</a> <a id="15077" href="Ordinals.ArithmeticReflection.html#8522" class="Function">Assumption-3</a>
               <a id="15105" class="Symbol">→</a> <a id="15107" class="Symbol">(</a><a id="15108" href="Ordinals.ArithmeticReflection.html#15108" class="Bound">β</a> <a id="15110" href="Ordinals.ArithmeticReflection.html#15110" class="Bound">γ</a> <a id="15112" href="Ordinals.ArithmeticReflection.html#15112" class="Bound">δ</a> <a id="15114" class="Symbol">:</a> <a id="15116" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15124" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="15125" class="Symbol">)</a>
               <a id="15142" class="Symbol">→</a> <a id="15144" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15146" href="Ordinals.ArithmeticReflection.html#15108" class="Bound">β</a> <a id="15148" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="15150" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15152" href="Ordinals.ArithmeticReflection.html#15110" class="Bound">γ</a> <a id="15154" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15157" href="Ordinals.ArithmeticReflection.html#15112" class="Bound">δ</a>
               <a id="15174" class="Symbol">→</a> <a id="15176" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15178" href="Ordinals.ArithmeticReflection.html#15110" class="Bound">γ</a> <a id="15180" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15183" href="Ordinals.ArithmeticReflection.html#15112" class="Bound">δ</a> <a id="15185" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="15187" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15189" class="Symbol">(</a><a id="15190" href="Ordinals.ArithmeticReflection.html#15110" class="Bound">γ</a> <a id="15192" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15195" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="15197" class="Symbol">)</a>
               <a id="15214" class="Symbol">→</a> <a id="15216" href="Ordinals.ArithmeticReflection.html#15108" class="Bound">β</a> <a id="15218" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="15220" href="Ordinals.ArithmeticReflection.html#15110" class="Bound">γ</a>
 <a id="15223" href="Ordinals.ArithmeticReflection.html#14953" class="Function">F-reflects-⊴&#39;</a> <a id="15237" href="Ordinals.ArithmeticReflection.html#15237" class="Bound">asm-2</a><a id="15242" class="Symbol">@((</a><a id="15245" href="Ordinals.ArithmeticReflection.html#15245" class="Bound">H</a> <a id="15247" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15249" href="Ordinals.ArithmeticReflection.html#15249" class="Bound">H-S-eq</a><a id="15255" class="Symbol">)</a> <a id="15257" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15259" href="Ordinals.ArithmeticReflection.html#15259" class="Bound">H-has-min</a><a id="15268" class="Symbol">)</a> <a id="15270" href="Ordinals.ArithmeticReflection.html#15270" class="Bound">asm-3</a> <a id="15276" class="Symbol">=</a> <a id="15278" class="Symbol">(λ</a> <a id="15281" href="Ordinals.ArithmeticReflection.html#15281" class="Bound">β</a> <a id="15283" href="Ordinals.ArithmeticReflection.html#15283" class="Bound">γ</a> <a id="15285" class="Symbol">→</a> <a id="15287" href="Ordinals.ArithmeticReflection.html#19003" class="Function">VI</a> <a id="15290" class="Symbol">(</a><a id="15291" href="Ordinals.ArithmeticReflection.html#15281" class="Bound">β</a> <a id="15293" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15295" href="Ordinals.ArithmeticReflection.html#15283" class="Bound">γ</a><a id="15296" class="Symbol">))</a>
  <a id="15301" class="Keyword">where</a>
   <a id="15310" class="Keyword">open</a> <a id="15315" href="Ordinals.ArithmeticReflection.html#6820" class="Module">uo-order</a> <a id="15324" class="Symbol">(</a><a id="15325" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15333" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="15334" class="Symbol">)</a> <a id="15336" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a>
   <a id="15343" href="Ordinals.ArithmeticReflection.html#15343" class="Function">P</a> <a id="15345" class="Symbol">:</a> <a id="15347" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15355" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="15357" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15359" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15367" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="15369" class="Symbol">→</a> <a id="15371" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="15373" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="15375" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="15380" href="Ordinals.ArithmeticReflection.html#15343" class="Function">P</a> <a id="15382" class="Symbol">(</a><a id="15383" href="Ordinals.ArithmeticReflection.html#15383" class="Bound">β</a> <a id="15385" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15387" href="Ordinals.ArithmeticReflection.html#15387" class="Bound">γ</a><a id="15388" class="Symbol">)</a> <a id="15390" class="Symbol">=</a>
    <a id="15396" class="Symbol">(</a><a id="15397" href="Ordinals.ArithmeticReflection.html#15397" class="Bound">δ</a> <a id="15399" class="Symbol">:</a> <a id="15401" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15409" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="15410" class="Symbol">)</a> <a id="15412" class="Symbol">→</a> <a id="15414" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15416" href="Ordinals.ArithmeticReflection.html#15383" class="Bound">β</a> <a id="15418" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="15420" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15422" href="Ordinals.ArithmeticReflection.html#15387" class="Bound">γ</a> <a id="15424" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15427" href="Ordinals.ArithmeticReflection.html#15397" class="Bound">δ</a> <a id="15429" class="Symbol">→</a> <a id="15431" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15433" href="Ordinals.ArithmeticReflection.html#15387" class="Bound">γ</a> <a id="15435" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15438" href="Ordinals.ArithmeticReflection.html#15397" class="Bound">δ</a> <a id="15440" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="15442" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15444" class="Symbol">(</a><a id="15445" href="Ordinals.ArithmeticReflection.html#15387" class="Bound">γ</a> <a id="15447" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15450" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="15452" class="Symbol">)</a> <a id="15454" class="Symbol">→</a> <a id="15456" href="Ordinals.ArithmeticReflection.html#15383" class="Bound">β</a> <a id="15458" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="15460" href="Ordinals.ArithmeticReflection.html#15387" class="Bound">γ</a>

   <a id="15466" href="Ordinals.ArithmeticReflection.html#15466" class="Function">I</a> <a id="15468" class="Symbol">:</a> <a id="15470" class="Symbol">(</a><a id="15471" href="Ordinals.ArithmeticReflection.html#15471" class="Bound">X</a> <a id="15473" class="Symbol">:</a> <a id="15475" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15483" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="15485" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15487" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15495" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="15496" class="Symbol">)</a>
     <a id="15503" class="Symbol">→</a> <a id="15505" class="Symbol">((</a><a id="15507" href="Ordinals.ArithmeticReflection.html#15507" class="Bound">Y</a> <a id="15509" class="Symbol">:</a> <a id="15511" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15519" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="15521" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15523" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15531" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a><a id="15532" class="Symbol">)</a> <a id="15534" class="Symbol">→</a> <a id="15536" href="Ordinals.ArithmeticReflection.html#15507" class="Bound">Y</a> <a id="15538" href="Ordinals.ArithmeticReflection.html#6884" class="Function Operator">≺ᵤₒ</a> <a id="15542" href="Ordinals.ArithmeticReflection.html#15471" class="Bound">X</a> <a id="15544" class="Symbol">→</a> <a id="15546" href="Ordinals.ArithmeticReflection.html#15343" class="Function">P</a> <a id="15548" href="Ordinals.ArithmeticReflection.html#15507" class="Bound">Y</a><a id="15549" class="Symbol">)</a>
     <a id="15556" class="Symbol">→</a> <a id="15558" href="Ordinals.ArithmeticReflection.html#15343" class="Function">P</a> <a id="15560" href="Ordinals.ArithmeticReflection.html#15471" class="Bound">X</a>
   <a id="15565" href="Ordinals.ArithmeticReflection.html#15466" class="Function">I</a> <a id="15567" class="Symbol">(</a><a id="15568" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="15570" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15572" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a><a id="15573" class="Symbol">)</a> <a id="15575" href="Ordinals.ArithmeticReflection.html#15575" class="Bound">IH</a> <a id="15578" href="Ordinals.ArithmeticReflection.html#15578" class="Bound">δ</a> <a id="15580" href="Ordinals.ArithmeticReflection.html#15580" class="Bound">l₁</a> <a id="15583" href="Ordinals.ArithmeticReflection.html#15583" class="Bound">l₂</a> <a id="15586" class="Symbol">=</a> <a id="15588" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="15593" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="15595" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="15597" href="Ordinals.ArithmeticReflection.html#18371" class="Function">V</a>
    <a id="15603" class="Keyword">where</a>
     <a id="15614" class="Keyword">module</a> <a id="15621" href="Ordinals.ArithmeticReflection.html#15621" class="Module">_</a> <a id="15623" class="Symbol">(</a><a id="15624" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a> <a id="15626" class="Symbol">:</a> <a id="15628" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15630" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="15632" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="15633" class="Symbol">)</a> <a id="15635" class="Keyword">where</a>
      <a id="15647" href="Ordinals.ArithmeticReflection.html#15647" class="Function">II₁</a> <a id="15651" class="Symbol">:</a> <a id="15653" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15655" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="15658" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="15660" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15662" class="Symbol">(</a><a id="15663" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="15665" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15667" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="15668" class="Symbol">)</a>
      <a id="15676" href="Ordinals.ArithmeticReflection.html#15647" class="Function">II₁</a> <a id="15680" class="Symbol">=</a> <a id="15682" href="Ordinals.SupremaPreservation.html#6106" class="Function">is-monotone-if-preserves-suprema-up-to-join</a>
             <a id="15739" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15741" href="Ordinals.ArithmeticReflection.html#8120" class="Bound">Z</a> <a id="15743" href="Ordinals.ArithmeticReflection.html#8203" class="Bound">F-sup</a> <a id="15749" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="15752" class="Symbol">(</a><a id="15753" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="15755" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15757" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="15758" class="Symbol">)</a> <a id="15760" class="Symbol">(</a><a id="15761" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="15772" class="Symbol">(</a><a id="15773" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="15775" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15777" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="15778" class="Symbol">))</a>
      <a id="15787" href="Ordinals.ArithmeticReflection.html#15787" class="Function">II₂</a> <a id="15791" class="Symbol">:</a> <a id="15793" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15795" class="Symbol">(</a><a id="15796" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="15798" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15800" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="15801" class="Symbol">)</a> <a id="15803" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="15805" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15807" class="Symbol">(</a><a id="15808" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="15810" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15813" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="15815" class="Symbol">)</a>
      <a id="15823" href="Ordinals.ArithmeticReflection.html#15787" class="Function">II₂</a> <a id="15827" class="Symbol">=</a> <a id="15829" href="Ordinals.OrdinalOfOrdinals.html#20368" class="Function">⊲-⊴-gives-⊲</a> <a id="15841" class="Symbol">(</a><a id="15842" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15844" class="Symbol">(</a><a id="15845" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="15847" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15849" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="15850" class="Symbol">))</a> <a id="15853" class="Symbol">(</a><a id="15854" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15856" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a><a id="15857" class="Symbol">)</a> <a id="15859" class="Symbol">(</a><a id="15860" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15862" class="Symbol">(</a><a id="15863" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="15865" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15868" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="15870" class="Symbol">))</a>
             <a id="15886" class="Symbol">(</a><a id="15887" href="Ordinals.ArithmeticReflection.html#8711" class="Function">F-preserves-⊲</a> <a id="15901" href="Ordinals.ArithmeticReflection.html#15237" class="Bound">asm-2</a> <a id="15907" class="Symbol">(</a><a id="15908" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="15910" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15912" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="15913" class="Symbol">)</a> <a id="15915" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="15917" class="Symbol">(</a><a id="15918" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a> <a id="15920" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15922" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="15926" class="Symbol">))</a>
             <a id="15942" class="Symbol">(</a><a id="15943" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="15951" class="Symbol">(</a><a id="15952" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15954" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a><a id="15955" class="Symbol">)</a> <a id="15957" class="Symbol">(</a><a id="15958" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15960" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="15962" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15965" href="Ordinals.ArithmeticReflection.html#15578" class="Bound">δ</a><a id="15966" class="Symbol">)</a> <a id="15968" class="Symbol">(</a><a id="15969" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="15971" class="Symbol">(</a><a id="15972" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="15974" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15977" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="15979" class="Symbol">))</a>
               <a id="15997" href="Ordinals.ArithmeticReflection.html#15580" class="Bound">l₁</a>
               <a id="16015" class="Symbol">(</a><a id="16016" href="Ordinals.OrdinalOfOrdinals.html#20175" class="Function">⊲-gives-⊴</a> <a id="16026" class="Symbol">(</a><a id="16027" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16029" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16031" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16034" href="Ordinals.ArithmeticReflection.html#15578" class="Bound">δ</a><a id="16035" class="Symbol">)</a> <a id="16037" class="Symbol">(</a><a id="16038" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16040" class="Symbol">(</a><a id="16041" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16043" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16046" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="16048" class="Symbol">))</a> <a id="16051" href="Ordinals.ArithmeticReflection.html#15583" class="Bound">l₂</a><a id="16053" class="Symbol">))</a>
      <a id="16062" href="Ordinals.ArithmeticReflection.html#16062" class="Function">II</a> <a id="16065" class="Symbol">:</a> <a id="16067" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="16069" href="Ordinals.ArithmeticReflection.html#16069" class="Bound">γ&#39;</a> <a id="16072" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="16074" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16082" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="16084" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="16086" class="Symbol">(</a><a id="16087" href="Ordinals.ArithmeticReflection.html#16069" class="Bound">γ&#39;</a> <a id="16090" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="16092" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16094" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16097" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="16099" class="Symbol">)</a>
                            <a id="16129" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16131" class="Symbol">(</a><a id="16132" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16134" href="Ordinals.ArithmeticReflection.html#16069" class="Bound">γ&#39;</a> <a id="16137" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16139" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16141" class="Symbol">(</a><a id="16142" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16144" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16146" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16147" class="Symbol">))</a>
                            <a id="16178" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16180" class="Symbol">(</a><a id="16181" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16183" class="Symbol">(</a><a id="16184" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16186" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16188" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16189" class="Symbol">)</a> <a id="16191" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="16193" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16195" class="Symbol">(</a><a id="16196" href="Ordinals.ArithmeticReflection.html#16069" class="Bound">γ&#39;</a> <a id="16199" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16202" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="16204" class="Symbol">))</a>
      <a id="16213" href="Ordinals.ArithmeticReflection.html#16062" class="Function">II</a> <a id="16216" class="Symbol">=</a> <a id="16218" href="Ordinals.ArithmeticReflection.html#10962" class="Function">F-tightening-bounds</a> <a id="16238" class="Symbol">(</a><a id="16239" href="Ordinals.ArithmeticReflection.html#15245" class="Bound">H</a> <a id="16241" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16243" href="Ordinals.ArithmeticReflection.html#15249" class="Bound">H-S-eq</a><a id="16249" class="Symbol">)</a> <a id="16251" class="Symbol">(</a><a id="16252" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16254" class="Symbol">(</a><a id="16255" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16257" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16259" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16260" class="Symbol">))</a> <a id="16263" href="Ordinals.ArithmeticReflection.html#15647" class="Function">II₁</a> <a id="16267" class="Symbol">(</a><a id="16268" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16270" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16273" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="16275" class="Symbol">)</a> <a id="16277" href="Ordinals.ArithmeticReflection.html#15787" class="Function">II₂</a>

      <a id="16288" href="Ordinals.ArithmeticReflection.html#16288" class="Function">III</a> <a id="16292" class="Symbol">:</a> <a id="16294" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="16296" class="Symbol">(</a><a id="16297" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16299" class="Symbol">((</a><a id="16301" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16303" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16306" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="16308" class="Symbol">)</a> <a id="16310" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16312" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16316" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="16317" class="Symbol">)</a> <a id="16319" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16321" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16323" class="Symbol">(</a><a id="16324" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16326" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16328" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16329" class="Symbol">))</a>
      <a id="16338" href="Ordinals.ArithmeticReflection.html#16288" class="Function">III</a> <a id="16342" href="Ordinals.ArithmeticReflection.html#16342" class="Bound">l</a> <a id="16344" class="Symbol">=</a> <a id="16346" href="Ordinals.ArithmeticReflection.html#13538" class="Function">F-impossibility</a> <a id="16362" href="Ordinals.ArithmeticReflection.html#15270" class="Bound">asm-3</a> <a id="16368" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16370" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16372" href="Ordinals.ArithmeticReflection.html#15578" class="Bound">δ</a> <a id="16374" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a> <a id="16376" href="Ordinals.ArithmeticReflection.html#16405" class="Function">k</a> <a id="16378" href="Ordinals.ArithmeticReflection.html#15580" class="Bound">l₁</a> <a id="16381" href="Ordinals.ArithmeticReflection.html#15583" class="Bound">l₂</a>
       <a id="16391" class="Keyword">where</a>
        <a id="16405" href="Ordinals.ArithmeticReflection.html#16405" class="Function">k</a> <a id="16407" class="Symbol">:</a> <a id="16409" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16411" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16413" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16415" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16417" class="Symbol">(</a><a id="16418" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16420" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16422" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16423" class="Symbol">)</a>
        <a id="16433" href="Ordinals.ArithmeticReflection.html#16405" class="Function">k</a> <a id="16435" class="Symbol">=</a> <a id="16437" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="16449" class="Symbol">(</a><a id="16450" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="16453" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16455" class="Symbol">(</a><a id="16456" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16458" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16460" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16461" class="Symbol">))</a> <a id="16464" class="Symbol">(</a><a id="16465" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16468" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16470" class="Symbol">((</a><a id="16472" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="16494" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a><a id="16495" class="Symbol">)</a> <a id="16497" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="16499" class="Symbol">))</a> <a id="16502" href="Ordinals.ArithmeticReflection.html#16342" class="Bound">l</a>

      <a id="16511" href="Ordinals.ArithmeticReflection.html#16511" class="Function">IV</a> <a id="16514" class="Symbol">:</a> <a id="16516" class="Symbol">(</a><a id="16517" href="Ordinals.ArithmeticReflection.html#16517" class="Bound">c</a> <a id="16519" class="Symbol">:</a> <a id="16521" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16523" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16525" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="16526" class="Symbol">)</a>
         <a id="16537" class="Symbol">→</a> <a id="16539" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16541" class="Symbol">(</a><a id="16542" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16544" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16546" href="Ordinals.ArithmeticReflection.html#16517" class="Bound">c</a><a id="16547" class="Symbol">)</a> <a id="16549" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16551" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16553" class="Symbol">(</a><a id="16554" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16556" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16558" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16559" class="Symbol">)</a>
         <a id="16570" class="Symbol">→</a> <a id="16572" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16574" class="Symbol">(</a><a id="16575" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16577" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16579" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16580" class="Symbol">)</a> <a id="16582" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="16584" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16586" class="Symbol">((</a><a id="16588" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16590" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16592" href="Ordinals.ArithmeticReflection.html#16517" class="Bound">c</a><a id="16593" class="Symbol">)</a> <a id="16595" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16598" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="16600" class="Symbol">)</a>
         <a id="16611" class="Symbol">→</a> <a id="16613" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16615" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16617" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a> <a id="16619" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16621" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16623" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16625" href="Ordinals.ArithmeticReflection.html#16517" class="Bound">c</a>
      <a id="16633" href="Ordinals.ArithmeticReflection.html#16511" class="Function">IV</a> <a id="16636" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a> <a id="16638" href="Ordinals.ArithmeticReflection.html#16638" class="Bound">k₁</a> <a id="16641" href="Ordinals.ArithmeticReflection.html#16641" class="Bound">k₂</a> <a id="16644" class="Symbol">=</a> <a id="16646" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="16656" class="Symbol">(</a><a id="16657" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16659" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16661" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16662" class="Symbol">)</a> <a id="16664" class="Symbol">(</a><a id="16665" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16667" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16669" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="16670" class="Symbol">)</a> <a id="16672" href="Ordinals.ArithmeticReflection.html#17119" class="Function">IV₁</a> <a id="16676" href="Ordinals.ArithmeticReflection.html#16701" class="Function">IV₂</a>
       <a id="16687" class="Keyword">where</a>
        <a id="16701" href="Ordinals.ArithmeticReflection.html#16701" class="Function">IV₂</a> <a id="16705" class="Symbol">:</a> <a id="16707" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16709" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16711" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a> <a id="16713" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16715" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16717" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16719" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a>
        <a id="16729" href="Ordinals.ArithmeticReflection.html#16701" class="Function">IV₂</a> <a id="16733" class="Symbol">=</a> <a id="16735" href="Ordinals.ArithmeticReflection.html#15575" class="Bound">IH</a> <a id="16738" class="Symbol">(</a><a id="16739" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16741" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16743" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a> <a id="16745" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16747" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16749" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16751" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16752" class="Symbol">)</a> <a id="16754" class="Symbol">(</a><a id="16755" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16759" class="Symbol">((</a><a id="16761" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a> <a id="16763" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16765" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16769" class="Symbol">)</a> <a id="16771" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16773" class="Symbol">(</a><a id="16774" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a> <a id="16776" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16778" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16782" class="Symbol">)))</a> <a id="16786" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
             <a id="16802" class="Symbol">(</a><a id="16803" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="16815" class="Symbol">(</a><a id="16816" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16818" class="Symbol">(</a><a id="16819" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="16821" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16823" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="16824" class="Symbol">)</a> <a id="16826" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="16828" class="Symbol">)</a> <a id="16830" class="Symbol">(</a><a id="16831" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="16848" class="Symbol">(</a><a id="16849" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16851" class="Symbol">(</a><a id="16852" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16854" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16856" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16857" class="Symbol">)))</a> <a id="16861" href="Ordinals.ArithmeticReflection.html#16638" class="Bound">k₁</a><a id="16863" class="Symbol">)</a>
             <a id="16878" class="Symbol">(</a><a id="16879" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="16891" class="Symbol">(</a><a id="16892" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲</a> <a id="16895" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16897" class="Symbol">((</a><a id="16899" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16901" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16903" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16904" class="Symbol">)</a> <a id="16906" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16909" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="16911" class="Symbol">))</a> <a id="16914" class="Symbol">(</a><a id="16915" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="16932" class="Symbol">(</a><a id="16933" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="16935" class="Symbol">(</a><a id="16936" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16938" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16940" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16941" class="Symbol">)))</a>
               <a id="16960" class="Symbol">(</a><a id="16961" href="Ordinals.ArithmeticReflection.html#8711" class="Function">F-preserves-⊲</a> <a id="16975" href="Ordinals.ArithmeticReflection.html#15237" class="Bound">asm-2</a> <a id="16981" class="Symbol">(</a><a id="16982" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="16984" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16986" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="16987" class="Symbol">)</a>
                                    <a id="17025" class="Symbol">((</a><a id="17027" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="17029" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17031" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="17032" class="Symbol">)</a> <a id="17034" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17037" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="17039" class="Symbol">)</a>
                                    <a id="17077" class="Symbol">(</a><a id="17078" href="Ordinals.AdditionProperties.html#14397" class="Function">successor-increasing</a> <a id="17099" class="Symbol">(</a><a id="17100" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="17102" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17104" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="17105" class="Symbol">))))</a>

        <a id="17119" href="Ordinals.ArithmeticReflection.html#17119" class="Function">IV₁</a> <a id="17123" class="Symbol">:</a> <a id="17125" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="17127" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17129" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a> <a id="17131" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17133" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17135" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17137" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a>
        <a id="17147" href="Ordinals.ArithmeticReflection.html#17119" class="Function">IV₁</a> <a id="17151" class="Symbol">=</a> <a id="17153" href="Ordinals.ArithmeticReflection.html#17499" class="Function">IV₁ᵇ</a> <a id="17158" href="Ordinals.ArithmeticReflection.html#17307" class="Function">z</a> <a id="17160" href="Ordinals.ArithmeticReflection.html#17389" class="Function">z-eq</a>
         <a id="17174" class="Keyword">where</a>
          <a id="17190" href="Ordinals.ArithmeticReflection.html#17190" class="Function">IV₁ᵃ</a> <a id="17195" class="Symbol">:</a> <a id="17197" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17199" class="Symbol">((</a><a id="17201" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17203" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17205" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17206" class="Symbol">)</a> <a id="17208" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17211" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="17213" class="Symbol">)</a> <a id="17215" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17217" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17219" class="Symbol">(</a><a id="17220" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17222" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17224" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17225" class="Symbol">)</a> <a id="17227" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17230" href="Ordinals.ArithmeticReflection.html#15245" class="Bound">H</a> <a id="17232" class="Symbol">(</a><a id="17233" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17235" class="Symbol">(</a><a id="17236" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17238" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17240" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17241" class="Symbol">))</a>
          <a id="17254" href="Ordinals.ArithmeticReflection.html#17190" class="Function">IV₁ᵃ</a> <a id="17259" class="Symbol">=</a> <a id="17261" href="Ordinals.ArithmeticReflection.html#8144" class="Bound">F-succ</a> <a id="17268" class="Symbol">(</a><a id="17269" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17271" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17273" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17274" class="Symbol">)</a> <a id="17276" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17278" href="Ordinals.ArithmeticReflection.html#15249" class="Bound">H-S-eq</a> <a id="17285" class="Symbol">(</a><a id="17286" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17288" class="Symbol">(</a><a id="17289" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17291" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17293" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17294" class="Symbol">))</a>
          <a id="17307" href="Ordinals.ArithmeticReflection.html#17307" class="Function">z</a> <a id="17309" class="Symbol">:</a> <a id="17311" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17313" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17315" class="Symbol">(</a><a id="17316" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17318" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17320" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17321" class="Symbol">)</a> <a id="17323" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17326" href="Ordinals.ArithmeticReflection.html#15245" class="Bound">H</a> <a id="17328" class="Symbol">(</a><a id="17329" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17331" class="Symbol">(</a><a id="17332" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17334" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17336" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17337" class="Symbol">))</a> <a id="17340" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
          <a id="17352" href="Ordinals.ArithmeticReflection.html#17307" class="Function">z</a> <a id="17354" class="Symbol">=</a> <a id="17356" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="17365" href="Ordinals.ArithmeticReflection.html#17190" class="Function">IV₁ᵃ</a> <a id="17370" class="Symbol">(</a><a id="17371" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17375" href="Ordinals.ArithmeticReflection.html#16641" class="Bound">k₂</a><a id="17377" class="Symbol">)</a>
          <a id="17389" href="Ordinals.ArithmeticReflection.html#17389" class="Function">z-eq</a> <a id="17394" class="Symbol">:</a> <a id="17396" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17398" class="Symbol">(</a><a id="17399" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="17401" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17403" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="17404" class="Symbol">)</a> <a id="17406" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17408" class="Symbol">(</a><a id="17409" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17411" class="Symbol">(</a><a id="17412" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17414" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17416" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17417" class="Symbol">)</a> <a id="17419" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17422" href="Ordinals.ArithmeticReflection.html#15245" class="Bound">H</a> <a id="17424" class="Symbol">(</a><a id="17425" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17427" class="Symbol">(</a><a id="17428" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17430" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17432" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17433" class="Symbol">)))</a> <a id="17437" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17439" href="Ordinals.ArithmeticReflection.html#17307" class="Function">z</a>
          <a id="17451" href="Ordinals.ArithmeticReflection.html#17389" class="Function">z-eq</a> <a id="17456" class="Symbol">=</a> <a id="17458" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17462" href="Ordinals.ArithmeticReflection.html#16641" class="Bound">k₂</a> <a id="17465" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17467" href="Ordinals.OrdinalOfOrdinals.html#27262" class="Function">Idtofunₒ-↓-lemma</a> <a id="17484" href="Ordinals.ArithmeticReflection.html#17190" class="Function">IV₁ᵃ</a>
          <a id="17499" href="Ordinals.ArithmeticReflection.html#17499" class="Function">IV₁ᵇ</a> <a id="17504" class="Symbol">:</a> <a id="17506" class="Symbol">(</a><a id="17507" href="Ordinals.ArithmeticReflection.html#17507" class="Bound">z</a> <a id="17509" class="Symbol">:</a> <a id="17511" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17513" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17515" class="Symbol">(</a><a id="17516" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17518" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17520" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17521" class="Symbol">)</a> <a id="17523" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17526" href="Ordinals.ArithmeticReflection.html#15245" class="Bound">H</a> <a id="17528" class="Symbol">(</a><a id="17529" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17531" class="Symbol">(</a><a id="17532" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17534" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17536" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17537" class="Symbol">))</a> <a id="17540" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="17541" class="Symbol">)</a>
               <a id="17558" class="Symbol">→</a> <a id="17560" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17562" class="Symbol">(</a><a id="17563" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="17565" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17567" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="17568" class="Symbol">)</a> <a id="17570" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17572" class="Symbol">(</a><a id="17573" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17575" class="Symbol">(</a><a id="17576" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17578" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17580" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17581" class="Symbol">)</a> <a id="17583" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17586" href="Ordinals.ArithmeticReflection.html#15245" class="Bound">H</a> <a id="17588" class="Symbol">(</a><a id="17589" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17591" class="Symbol">(</a><a id="17592" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17594" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17596" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17597" class="Symbol">)))</a> <a id="17601" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17603" href="Ordinals.ArithmeticReflection.html#17507" class="Bound">z</a>
               <a id="17620" class="Symbol">→</a> <a id="17622" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="17624" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17626" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a> <a id="17628" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17630" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17632" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17634" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a>
          <a id="17646" href="Ordinals.ArithmeticReflection.html#17499" class="Function">IV₁ᵇ</a> <a id="17651" class="Symbol">(</a><a id="17652" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17656" href="Ordinals.ArithmeticReflection.html#17656" class="Bound">z₀</a><a id="17658" class="Symbol">)</a> <a id="17660" href="Ordinals.ArithmeticReflection.html#17660" class="Bound">z-eq</a> <a id="17665" class="Symbol">=</a>
           <a id="17678" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="17685" class="Symbol">(</a><a id="17686" href="Ordinals.OrdinalOfOrdinals.html#24601" class="Function">⊴-gives-not-⊲</a> <a id="17700" class="Symbol">(</a><a id="17701" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17703" class="Symbol">(</a><a id="17704" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17706" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17708" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17709" class="Symbol">))</a> <a id="17712" class="Symbol">(</a><a id="17713" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17715" class="Symbol">(</a><a id="17716" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="17718" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17720" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="17721" class="Symbol">))</a>
                    <a id="17744" href="Ordinals.ArithmeticReflection.html#16638" class="Bound">k₁</a>
                    <a id="17767" class="Symbol">(</a><a id="17768" href="Ordinals.ArithmeticReflection.html#17656" class="Bound">z₀</a> <a id="17771" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17773" class="Symbol">(</a><a id="17774" href="Ordinals.ArithmeticReflection.html#17660" class="Bound">z-eq</a> <a id="17779" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17781" class="Symbol">(</a><a id="17782" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="17792" href="Ordinals.ArithmeticReflection.html#17656" class="Bound">z₀</a><a id="17794" class="Symbol">)</a> <a id="17796" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="17798" class="Symbol">)))</a>
          <a id="17812" href="Ordinals.ArithmeticReflection.html#17499" class="Function">IV₁ᵇ</a> <a id="17817" class="Symbol">(</a><a id="17818" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17822" href="Ordinals.ArithmeticReflection.html#17822" class="Bound">z₀</a><a id="17824" class="Symbol">)</a> <a id="17826" href="Ordinals.ArithmeticReflection.html#17826" class="Bound">z-eq</a> <a id="17831" class="Symbol">=</a>
           <a id="17844" href="Ordinals.ArithmeticReflection.html#15575" class="Bound">IH</a> <a id="17847" class="Symbol">(</a><a id="17848" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="17850" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17852" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a> <a id="17854" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17856" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17858" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17860" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17861" class="Symbol">)</a>
              <a id="17877" class="Symbol">(</a><a id="17878" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17882" class="Symbol">((</a><a id="17884" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a> <a id="17886" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17888" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="17892" class="Symbol">)</a> <a id="17894" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17896" class="Symbol">(</a><a id="17897" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a> <a id="17899" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17901" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="17905" class="Symbol">)))</a>
              <a id="17923" href="Ordinals.ArithmeticReflection.html#17963" class="Function">δ&#39;</a> <a id="17926" href="Ordinals.ArithmeticReflection.html#18000" class="Function">m₁</a> <a id="17929" href="Ordinals.ArithmeticReflection.html#18181" class="Function">m₂</a>
            <a id="17944" class="Keyword">where</a>
             <a id="17963" href="Ordinals.ArithmeticReflection.html#17963" class="Function">δ&#39;</a> <a id="17966" class="Symbol">=</a> <a id="17968" href="Ordinals.ArithmeticReflection.html#15245" class="Bound">H</a> <a id="17970" class="Symbol">(</a><a id="17971" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="17973" class="Symbol">(</a><a id="17974" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="17976" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17978" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="17979" class="Symbol">))</a> <a id="17982" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17984" href="Ordinals.ArithmeticReflection.html#17822" class="Bound">z₀</a>
             <a id="18000" href="Ordinals.ArithmeticReflection.html#18000" class="Function">m₁</a> <a id="18003" class="Symbol">:</a> <a id="18005" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18007" class="Symbol">(</a><a id="18008" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="18010" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18012" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="18013" class="Symbol">)</a> <a id="18015" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18017" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18019" class="Symbol">(</a><a id="18020" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="18022" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18024" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="18025" class="Symbol">)</a> <a id="18027" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18030" href="Ordinals.ArithmeticReflection.html#17963" class="Function">δ&#39;</a>
             <a id="18046" href="Ordinals.ArithmeticReflection.html#18000" class="Function">m₁</a> <a id="18049" class="Symbol">=</a> <a id="18051" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="18058" class="Symbol">(</a><a id="18059" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18061" class="Symbol">(</a><a id="18062" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="18064" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18066" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="18067" class="Symbol">))</a>
                          <a id="18096" class="Symbol">(</a><a id="18097" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18099" class="Symbol">(</a><a id="18100" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="18102" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18104" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="18105" class="Symbol">)</a> <a id="18107" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18110" href="Ordinals.ArithmeticReflection.html#17963" class="Function">δ&#39;</a><a id="18112" class="Symbol">)</a>
                          <a id="18140" class="Symbol">(</a><a id="18141" href="Ordinals.ArithmeticReflection.html#17826" class="Bound">z-eq</a> <a id="18146" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18148" class="Symbol">(</a><a id="18149" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="18160" href="Ordinals.ArithmeticReflection.html#17822" class="Bound">z₀</a><a id="18162" class="Symbol">)</a> <a id="18164" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18166" class="Symbol">)</a>
             <a id="18181" href="Ordinals.ArithmeticReflection.html#18181" class="Function">m₂</a> <a id="18184" class="Symbol">:</a> <a id="18186" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18188" class="Symbol">(</a><a id="18189" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="18191" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18193" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="18194" class="Symbol">)</a> <a id="18196" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18199" href="Ordinals.ArithmeticReflection.html#17963" class="Function">δ&#39;</a> <a id="18202" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="18204" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18206" class="Symbol">((</a><a id="18208" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="18210" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18212" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="18213" class="Symbol">)</a> <a id="18215" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18218" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="18220" class="Symbol">)</a>
             <a id="18235" href="Ordinals.ArithmeticReflection.html#18181" class="Function">m₂</a> <a id="18238" class="Symbol">=</a> <a id="18240" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="18252" class="Symbol">(</a><a id="18253" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲</a> <a id="18256" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18258" class="Symbol">((</a><a id="18260" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="18262" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18264" href="Ordinals.ArithmeticReflection.html#16636" class="Bound">c</a><a id="18265" class="Symbol">)</a> <a id="18267" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18270" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="18272" class="Symbol">))</a>
                              <a id="18305" class="Symbol">(</a><a id="18306" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="18317" href="Ordinals.ArithmeticReflection.html#17822" class="Bound">z₀</a> <a id="18320" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18322" href="Ordinals.ArithmeticReflection.html#17826" class="Bound">z-eq</a> <a id="18327" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18329" class="Symbol">)</a>
                              <a id="18361" href="Ordinals.ArithmeticReflection.html#16641" class="Bound">k₂</a>

      <a id="18371" href="Ordinals.ArithmeticReflection.html#18371" class="Function">V</a> <a id="18373" class="Symbol">:</a> <a id="18375" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="18377" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18379" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a> <a id="18381" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="18383" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a>
      <a id="18391" href="Ordinals.ArithmeticReflection.html#18371" class="Function">V</a> <a id="18393" class="Symbol">=</a> <a id="18395" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="18402" class="Symbol">(</a><a id="18403" href="Ordinals.OrdinalOfOrdinals.html#7941" class="Function">⊲-is-prop-valued</a> <a id="18420" class="Symbol">(</a><a id="18421" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="18423" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18425" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="18426" class="Symbol">)</a> <a id="18428" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a><a id="18429" class="Symbol">)</a> <a id="18431" href="Ordinals.ArithmeticReflection.html#18457" class="Function">g</a> <a id="18433" href="Ordinals.ArithmeticReflection.html#16062" class="Function">II</a>
       <a id="18443" class="Keyword">where</a>
        <a id="18457" href="Ordinals.ArithmeticReflection.html#18457" class="Function">g</a> <a id="18459" class="Symbol">:</a> <a id="18461" class="Symbol">(</a><a id="18462" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18464" href="Ordinals.ArithmeticReflection.html#18464" class="Bound">γ&#39;</a> <a id="18467" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18469" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18477" href="Ordinals.ArithmeticReflection.html#8060" class="Bound">𝓤</a> <a id="18479" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18481" class="Symbol">(</a><a id="18482" href="Ordinals.ArithmeticReflection.html#18464" class="Bound">γ&#39;</a> <a id="18485" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="18487" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="18489" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18492" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="18494" class="Symbol">)</a>
                              <a id="18526" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="18528" class="Symbol">(</a><a id="18529" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18531" href="Ordinals.ArithmeticReflection.html#18464" class="Bound">γ&#39;</a> <a id="18534" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18536" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18538" class="Symbol">(</a><a id="18539" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="18541" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18543" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="18544" class="Symbol">))</a>
                              <a id="18577" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="18579" class="Symbol">(</a><a id="18580" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18582" class="Symbol">(</a><a id="18583" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="18585" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18587" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="18588" class="Symbol">)</a> <a id="18590" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="18592" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18594" class="Symbol">(</a><a id="18595" href="Ordinals.ArithmeticReflection.html#18464" class="Bound">γ&#39;</a> <a id="18598" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18601" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="18603" class="Symbol">)))</a>
          <a id="18617" class="Symbol">→</a> <a id="18619" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="18621" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18623" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a> <a id="18625" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="18627" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a>
        <a id="18637" href="Ordinals.ArithmeticReflection.html#18457" class="Function">g</a> <a id="18639" class="Symbol">(</a><a id="18640" href="Ordinals.ArithmeticReflection.html#18640" class="Bound">γ&#39;</a> <a id="18643" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18645" class="Symbol">(</a><a id="18646" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18650" href="Ordinals.ArithmeticReflection.html#18650" class="Bound">c</a> <a id="18652" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18654" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="18658" class="Symbol">)</a> <a id="18660" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18662" href="Ordinals.ArithmeticReflection.html#18662" class="Bound">k₁</a> <a id="18665" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18667" href="Ordinals.ArithmeticReflection.html#18667" class="Bound">k₂</a><a id="18669" class="Symbol">)</a> <a id="18671" class="Symbol">=</a> <a id="18673" href="Ordinals.ArithmeticReflection.html#18650" class="Bound">c</a> <a id="18675" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18677" class="Symbol">(</a><a id="18678" href="Ordinals.ArithmeticReflection.html#16511" class="Function">IV</a> <a id="18681" href="Ordinals.ArithmeticReflection.html#18650" class="Bound">c</a> <a id="18683" href="Ordinals.ArithmeticReflection.html#18717" class="Function">k₁&#39;</a> <a id="18687" href="Ordinals.ArithmeticReflection.html#18822" class="Function">k₂&#39;</a><a id="18690" class="Symbol">)</a>
         <a id="18701" class="Keyword">where</a>
          <a id="18717" href="Ordinals.ArithmeticReflection.html#18717" class="Function">k₁&#39;</a> <a id="18721" class="Symbol">:</a> <a id="18723" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18725" class="Symbol">(</a><a id="18726" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="18728" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18730" href="Ordinals.ArithmeticReflection.html#18650" class="Bound">c</a><a id="18731" class="Symbol">)</a> <a id="18733" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18735" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18737" class="Symbol">(</a><a id="18738" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="18740" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18742" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="18743" class="Symbol">)</a>
          <a id="18755" href="Ordinals.ArithmeticReflection.html#18717" class="Function">k₁&#39;</a> <a id="18759" class="Symbol">=</a> <a id="18761" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="18773" class="Symbol">(</a><a id="18774" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="18777" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18779" class="Symbol">(</a><a id="18780" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="18782" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18784" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="18785" class="Symbol">))</a> <a id="18788" class="Symbol">(</a><a id="18789" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18792" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18794" class="Symbol">(</a><a id="18795" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="18805" href="Ordinals.ArithmeticReflection.html#18650" class="Bound">c</a><a id="18806" class="Symbol">))</a> <a id="18809" href="Ordinals.ArithmeticReflection.html#18662" class="Bound">k₁</a>
          <a id="18822" href="Ordinals.ArithmeticReflection.html#18822" class="Function">k₂&#39;</a> <a id="18826" class="Symbol">:</a> <a id="18828" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18830" class="Symbol">(</a><a id="18831" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="18833" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18835" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="18836" class="Symbol">)</a> <a id="18838" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="18840" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18842" class="Symbol">((</a><a id="18844" href="Ordinals.ArithmeticReflection.html#15572" class="Bound">γ</a> <a id="18846" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18848" href="Ordinals.ArithmeticReflection.html#18650" class="Bound">c</a><a id="18849" class="Symbol">)</a> <a id="18851" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18854" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="18856" class="Symbol">)</a>
          <a id="18868" href="Ordinals.ArithmeticReflection.html#18822" class="Function">k₂&#39;</a> <a id="18872" class="Symbol">=</a> <a id="18874" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="18886" class="Symbol">(</a><a id="18887" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18889" class="Symbol">(</a><a id="18890" href="Ordinals.ArithmeticReflection.html#15568" class="Bound">β</a> <a id="18892" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18894" href="Ordinals.ArithmeticReflection.html#15624" class="Bound">b</a><a id="18895" class="Symbol">)</a> <a id="18897" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲_</a><a id="18899" class="Symbol">)</a> <a id="18901" class="Symbol">(</a><a id="18902" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18905" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="18907" class="Symbol">(</a><a id="18908" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18911" class="Symbol">(</a><a id="18912" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="18916" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="18918" class="Symbol">)</a> <a id="18920" class="Symbol">(</a><a id="18921" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="18931" href="Ordinals.ArithmeticReflection.html#18650" class="Bound">c</a><a id="18932" class="Symbol">)))</a> <a id="18936" href="Ordinals.ArithmeticReflection.html#18667" class="Bound">k₂</a>
        <a id="18947" href="Ordinals.ArithmeticReflection.html#18457" class="Function">g</a> <a id="18949" class="Symbol">(</a><a id="18950" href="Ordinals.ArithmeticReflection.html#18950" class="Bound">γ&#39;</a> <a id="18953" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18955" class="Symbol">(</a><a id="18956" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18960" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="18962" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18964" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="18968" class="Symbol">)</a> <a id="18970" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18972" href="Ordinals.ArithmeticReflection.html#18972" class="Bound">k₁</a> <a id="18975" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18977" href="Ordinals.ArithmeticReflection.html#18977" class="Bound">k₂</a><a id="18979" class="Symbol">)</a> <a id="18981" class="Symbol">=</a> <a id="18983" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="18990" class="Symbol">(</a><a id="18991" href="Ordinals.ArithmeticReflection.html#16288" class="Function">III</a> <a id="18995" href="Ordinals.ArithmeticReflection.html#18972" class="Bound">k₁</a><a id="18997" class="Symbol">)</a>

   <a id="19003" href="Ordinals.ArithmeticReflection.html#19003" class="Function">VI</a> <a id="19006" class="Symbol">:</a> <a id="19008" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="19010" href="Ordinals.ArithmeticReflection.html#15343" class="Function">P</a>
   <a id="19015" href="Ordinals.ArithmeticReflection.html#19003" class="Function">VI</a> <a id="19018" class="Symbol">=</a> <a id="19020" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="19042" href="Ordinals.ArithmeticReflection.html#6884" class="Function Operator">_≺ᵤₒ_</a> <a id="19048" class="Symbol">(</a><a id="19049" href="Ordinals.ArithmeticReflection.html#6989" class="Function">≺ᵤₒ-is-well-founded</a> <a id="19069" href="Ordinals.OrdinalOfOrdinals.html#11843" class="Function">⊲-is-well-founded</a><a id="19086" class="Symbol">)</a> <a id="19088" href="Ordinals.ArithmeticReflection.html#15343" class="Function">P</a> <a id="19090" href="Ordinals.ArithmeticReflection.html#15466" class="Function">I</a>

<a id="19093" class="Markup">\end{code}</a><a id="19103" class="Background">

As desired, F is order reflecting, in the presence of assumptions 2
and 3, and hence also left cancellable (a.k.a. injective).

</a><a id="19233" class="Markup">\begin{code}</a>

 <a id="19248" class="Keyword">module</a> <a id="framework.framework-with-assumptions"></a><a id="19255" href="Ordinals.ArithmeticReflection.html#19255" class="Module">framework-with-assumptions</a>
         <a id="19291" class="Symbol">(</a><a id="19292" href="Ordinals.ArithmeticReflection.html#19292" class="Bound">asm-2</a> <a id="19298" class="Symbol">:</a> <a id="19300" href="Ordinals.ArithmeticReflection.html#8423" class="Function">Assumption-2</a><a id="19312" class="Symbol">)</a>
         <a id="19323" class="Symbol">(</a><a id="19324" href="Ordinals.ArithmeticReflection.html#19324" class="Bound">asm-3</a> <a id="19330" class="Symbol">:</a> <a id="19332" href="Ordinals.ArithmeticReflection.html#8522" class="Function">Assumption-3</a><a id="19344" class="Symbol">)</a>
        <a id="19354" class="Keyword">where</a>

  <a id="framework.framework-with-assumptions.F-reflects-⊴"></a><a id="19363" href="Ordinals.ArithmeticReflection.html#19363" class="Function">F-reflects-⊴</a> <a id="19376" class="Symbol">:</a> <a id="19378" href="Ordinals.OrdinalOfOrdinals.html#1364" class="Function">is-⊴-reflecting</a> <a id="19394" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a>
  <a id="19398" href="Ordinals.ArithmeticReflection.html#19363" class="Function">F-reflects-⊴</a> <a id="19411" href="Ordinals.ArithmeticReflection.html#19411" class="Bound">β</a> <a id="19413" href="Ordinals.ArithmeticReflection.html#19413" class="Bound">γ</a> <a id="19415" href="Ordinals.ArithmeticReflection.html#19415" class="Bound">l</a> <a id="19417" class="Symbol">=</a>
   <a id="19422" href="Ordinals.ArithmeticReflection.html#14953" class="Function">F-reflects-⊴&#39;</a> <a id="19436" href="Ordinals.ArithmeticReflection.html#19292" class="Bound">asm-2</a> <a id="19442" href="Ordinals.ArithmeticReflection.html#19324" class="Bound">asm-3</a> <a id="19448" href="Ordinals.ArithmeticReflection.html#19411" class="Bound">β</a> <a id="19450" href="Ordinals.ArithmeticReflection.html#19413" class="Bound">γ</a> <a id="19452" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
    <a id="19459" class="Symbol">(</a><a id="19460" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="19472" class="Symbol">(</a><a id="19473" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="19475" href="Ordinals.ArithmeticReflection.html#19411" class="Bound">β</a> <a id="19477" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="19479" class="Symbol">)</a> <a id="19481" class="Symbol">(</a><a id="19482" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="19499" class="Symbol">(</a><a id="19500" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="19502" href="Ordinals.ArithmeticReflection.html#19413" class="Bound">γ</a><a id="19503" class="Symbol">))</a> <a id="19506" href="Ordinals.ArithmeticReflection.html#19415" class="Bound">l</a><a id="19507" class="Symbol">)</a>
    <a id="19513" class="Symbol">(</a><a id="19514" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
      <a id="19532" class="Symbol">(</a><a id="19533" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲</a> <a id="19536" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="19538" class="Symbol">(</a><a id="19539" href="Ordinals.ArithmeticReflection.html#19413" class="Bound">γ</a> <a id="19541" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19544" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="19546" class="Symbol">))</a>
      <a id="19555" class="Symbol">(</a><a id="19556" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="19573" class="Symbol">(</a><a id="19574" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a> <a id="19576" href="Ordinals.ArithmeticReflection.html#19413" class="Bound">γ</a><a id="19577" class="Symbol">))</a>
      <a id="19586" class="Symbol">(</a><a id="19587" href="Ordinals.ArithmeticReflection.html#8711" class="Function">F-preserves-⊲</a> <a id="19601" href="Ordinals.ArithmeticReflection.html#19292" class="Bound">asm-2</a> <a id="19607" href="Ordinals.ArithmeticReflection.html#19413" class="Bound">γ</a> <a id="19609" class="Symbol">(</a><a id="19610" href="Ordinals.ArithmeticReflection.html#19413" class="Bound">γ</a> <a id="19612" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19615" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="19617" class="Symbol">)</a> <a id="19619" class="Symbol">(</a><a id="19620" href="Ordinals.AdditionProperties.html#14397" class="Function">successor-increasing</a> <a id="19641" href="Ordinals.ArithmeticReflection.html#19413" class="Bound">γ</a><a id="19642" class="Symbol">)))</a>

  <a id="framework.framework-with-assumptions.F-left-cancellable"></a><a id="19649" href="Ordinals.ArithmeticReflection.html#19649" class="Function">F-left-cancellable</a> <a id="19668" class="Symbol">:</a> <a id="19670" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="19687" href="Ordinals.ArithmeticReflection.html#8048" class="Bound">F</a>
  <a id="19691" href="Ordinals.ArithmeticReflection.html#19649" class="Function">F-left-cancellable</a> <a id="19710" href="Ordinals.ArithmeticReflection.html#19710" class="Bound">p</a> <a id="19712" class="Symbol">=</a>
   <a id="19717" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="19727" class="Symbol">_</a> <a id="19729" class="Symbol">_</a> <a id="19731" class="Symbol">(</a><a id="19732" href="Ordinals.ArithmeticReflection.html#19363" class="Function">F-reflects-⊴</a> <a id="19745" class="Symbol">_</a> <a id="19747" class="Symbol">_</a> <a id="19749" class="Symbol">(</a><a id="19750" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="19757" class="Symbol">_</a> <a id="19759" class="Symbol">_</a> <a id="19761" href="Ordinals.ArithmeticReflection.html#19710" class="Bound">p</a><a id="19762" class="Symbol">))</a>
                 <a id="19782" class="Symbol">(</a><a id="19783" href="Ordinals.ArithmeticReflection.html#19363" class="Function">F-reflects-⊴</a> <a id="19796" class="Symbol">_</a> <a id="19798" class="Symbol">_</a> <a id="19800" class="Symbol">(</a><a id="19801" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="19808" class="Symbol">_</a> <a id="19810" class="Symbol">_</a> <a id="19812" class="Symbol">(</a><a id="19813" href="Ordinals.ArithmeticReflection.html#19710" class="Bound">p</a> <a id="19815" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="19817" class="Symbol">)))</a>

<a id="19822" class="Markup">\end{code}</a><a id="19832" class="Background">

We now instantiate the above framework with F ＝ (-) +ₒ α, and show
that the assumptions are satisfied in this case, to conclude that
addition by α is order reflecting.

</a><a id="20003" class="Markup">\begin{code}</a>

<a id="20017" class="Keyword">module</a> <a id="20024" href="Ordinals.ArithmeticReflection.html#20024" class="Module">_</a> <a id="20026" class="Symbol">(</a><a id="20027" href="Ordinals.ArithmeticReflection.html#20027" class="Bound">α</a> <a id="20029" class="Symbol">:</a> <a id="20031" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20039" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20040" class="Symbol">)</a> <a id="20042" class="Keyword">where</a>
 <a id="20049" class="Keyword">private</a>
  <a id="20059" class="Keyword">open</a> <a id="20064" href="Ordinals.OperationsByCases.html#7323" class="Module">addition-by-fixed-ordinal</a>
  <a id="20092" class="Keyword">open</a> <a id="20097" href="Ordinals.ArithmeticReflection.html#8029" class="Module">framework</a>
        <a id="20115" class="Symbol">(</a><a id="20116" href="Ordinals.ArithmeticReflection.html#20027" class="Bound">α</a> <a id="20118" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="20121" class="Symbol">)</a>
        <a id="20131" class="Symbol">(</a><a id="20132" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="20136" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="20138" class="Symbol">)</a>
        <a id="20148" href="Ordinals.ArithmeticReflection.html#20027" class="Bound">α</a>
        <a id="20158" class="Symbol">(</a><a id="20159" href="Ordinals.AdditionProperties.html#26072" class="Function">+ₒ-commutes-with-successor</a> <a id="20186" href="Ordinals.ArithmeticReflection.html#20027" class="Bound">α</a><a id="20187" class="Symbol">)</a>
        <a id="20197" class="Symbol">(</a><a id="20198" href="Ordinals.OperationsByCases.html#7507" class="Function">+ₒ-preserves-suprema-up-to-join</a> <a id="20230" href="Ordinals.ArithmeticReflection.html#20027" class="Bound">α</a><a id="20231" class="Symbol">)</a>

  <a id="20236" href="Ordinals.ArithmeticReflection.html#20236" class="Function">asm-2</a> <a id="20242" class="Symbol">:</a> <a id="20244" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20246" href="Ordinals.ArithmeticReflection.html#20246" class="Symbol">(</a><a id="20247" href="Ordinals.ArithmeticReflection.html#20247" class="Bound">H</a> <a id="20249" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20251" href="Ordinals.ArithmeticReflection.html#20246" class="Symbol">_)</a> <a id="20254" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20256" class="Symbol">(</a><a id="20257" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20259" href="Ordinals.ArithmeticReflection.html#20259" class="Bound">H</a> <a id="20261" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20263" class="Symbol">(</a><a id="20264" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20272" href="Ordinals.ArithmeticReflection.html#20039" class="Bound">𝓤</a> <a id="20274" class="Symbol">→</a> <a id="20276" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20284" href="Ordinals.ArithmeticReflection.html#20039" class="Bound">𝓤</a><a id="20285" class="Symbol">)</a>
              <a id="20301" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20303" class="Symbol">((</a><a id="20305" href="Ordinals.ArithmeticReflection.html#20305" class="Bound">β</a> <a id="20307" class="Symbol">:</a> <a id="20309" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20317" href="Ordinals.ArithmeticReflection.html#20039" class="Bound">𝓤</a><a id="20318" class="Symbol">)</a> <a id="20320" class="Symbol">→</a> <a id="20322" href="Ordinals.ArithmeticReflection.html#20305" class="Bound">β</a> <a id="20324" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20327" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20330" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20332" href="Ordinals.ArithmeticReflection.html#20305" class="Bound">β</a> <a id="20334" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20337" href="Ordinals.ArithmeticReflection.html#20259" class="Bound">H</a> <a id="20339" href="Ordinals.ArithmeticReflection.html#20305" class="Bound">β</a><a id="20340" class="Symbol">))</a>
              <a id="20357" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20359" class="Symbol">((</a><a id="20361" href="Ordinals.ArithmeticReflection.html#20361" class="Bound">β</a> <a id="20363" class="Symbol">:</a> <a id="20365" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20373" href="Ordinals.ArithmeticReflection.html#20039" class="Bound">𝓤</a><a id="20374" class="Symbol">)</a> <a id="20376" class="Symbol">→</a> <a id="20378" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="20381" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="20383" href="Ordinals.ArithmeticReflection.html#20247" class="Bound">H</a> <a id="20385" class="Symbol">(</a><a id="20386" href="Ordinals.ArithmeticReflection.html#20027" class="Bound">α</a> <a id="20388" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20391" href="Ordinals.ArithmeticReflection.html#20361" class="Bound">β</a><a id="20392" class="Symbol">))</a>
  <a id="20397" href="Ordinals.ArithmeticReflection.html#20236" class="Function">asm-2</a> <a id="20403" class="Symbol">=</a> <a id="20405" class="Symbol">((λ</a> <a id="20409" href="Ordinals.ArithmeticReflection.html#20409" class="Bound">β</a> <a id="20411" class="Symbol">→</a> <a id="20413" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="20415" class="Symbol">)</a> <a id="20417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20419" class="Symbol">(λ</a> <a id="20422" href="Ordinals.ArithmeticReflection.html#20422" class="Bound">β</a> <a id="20424" class="Symbol">→</a> <a id="20426" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="20430" class="Symbol">))</a> <a id="20433" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20435" class="Symbol">(λ</a> <a id="20438" href="Ordinals.ArithmeticReflection.html#20438" class="Bound">β</a> <a id="20440" class="Symbol">→</a> <a id="20442" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="20444" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20446" class="Symbol">(</a><a id="20447" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="20452" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20454" class="Symbol">))</a>

  <a id="20460" href="Ordinals.ArithmeticReflection.html#20460" class="Function">asm-3</a> <a id="20466" class="Symbol">:</a> <a id="20468" class="Symbol">(</a><a id="20469" href="Ordinals.ArithmeticReflection.html#20469" class="Bound">β</a> <a id="20471" href="Ordinals.ArithmeticReflection.html#20471" class="Bound">γ</a> <a id="20473" class="Symbol">:</a> <a id="20475" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20483" href="Ordinals.ArithmeticReflection.html#20039" class="Bound">𝓤</a><a id="20484" class="Symbol">)</a> <a id="20486" class="Symbol">→</a> <a id="20488" href="Ordinals.ArithmeticReflection.html#20469" class="Bound">β</a> <a id="20490" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="20494" href="Ordinals.ArithmeticReflection.html#20471" class="Bound">γ</a> <a id="20496" class="Symbol">→</a> <a id="20498" class="Symbol">(</a><a id="20499" href="Ordinals.ArithmeticReflection.html#20469" class="Bound">β</a> <a id="20501" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20504" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="20506" class="Symbol">)</a> <a id="20508" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="20512" class="Symbol">(</a><a id="20513" href="Ordinals.ArithmeticReflection.html#20471" class="Bound">γ</a> <a id="20515" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20518" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="20520" class="Symbol">)</a>
  <a id="20524" href="Ordinals.ArithmeticReflection.html#20460" class="Function">asm-3</a> <a id="20530" href="Ordinals.ArithmeticReflection.html#20530" class="Bound">β</a> <a id="20532" href="Ordinals.ArithmeticReflection.html#20532" class="Bound">γ</a> <a id="20534" class="Symbol">(</a><a id="20535" href="Ordinals.ArithmeticReflection.html#20535" class="Bound">f</a> <a id="20537" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20539" href="Ordinals.ArithmeticReflection.html#20539" class="Bound">f-order-pres</a><a id="20551" class="Symbol">)</a> <a id="20553" class="Symbol">=</a> <a id="20555" href="Ordinals.ArithmeticReflection.html#20585" class="Function">g</a> <a id="20557" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20559" href="Ordinals.ArithmeticReflection.html#20667" class="Function">g-order-pres</a>
   <a id="20575" class="Keyword">where</a>
    <a id="20585" href="Ordinals.ArithmeticReflection.html#20585" class="Function">g</a> <a id="20587" class="Symbol">:</a> <a id="20589" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20591" href="Ordinals.ArithmeticReflection.html#20530" class="Bound">β</a> <a id="20593" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20596" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20599" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="20601" class="Symbol">→</a> <a id="20603" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20605" href="Ordinals.ArithmeticReflection.html#20532" class="Bound">γ</a> <a id="20607" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20610" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20613" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="20619" href="Ordinals.ArithmeticReflection.html#20585" class="Function">g</a> <a id="20621" class="Symbol">(</a><a id="20622" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20626" href="Ordinals.ArithmeticReflection.html#20626" class="Bound">b</a><a id="20627" class="Symbol">)</a> <a id="20629" class="Symbol">=</a> <a id="20631" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20635" class="Symbol">(</a><a id="20636" href="Ordinals.ArithmeticReflection.html#20535" class="Bound">f</a> <a id="20638" href="Ordinals.ArithmeticReflection.html#20626" class="Bound">b</a><a id="20639" class="Symbol">)</a>
    <a id="20645" href="Ordinals.ArithmeticReflection.html#20585" class="Function">g</a> <a id="20647" class="Symbol">(</a><a id="20648" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20652" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="20653" class="Symbol">)</a> <a id="20655" class="Symbol">=</a> <a id="20657" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20661" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
    <a id="20667" href="Ordinals.ArithmeticReflection.html#20667" class="Function">g-order-pres</a> <a id="20680" class="Symbol">:</a> <a id="20682" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="20702" class="Symbol">(</a><a id="20703" href="Ordinals.ArithmeticReflection.html#20530" class="Bound">β</a> <a id="20705" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20708" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="20710" class="Symbol">)</a> <a id="20712" class="Symbol">(</a><a id="20713" href="Ordinals.ArithmeticReflection.html#20532" class="Bound">γ</a> <a id="20715" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20718" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="20720" class="Symbol">)</a> <a id="20722" href="Ordinals.ArithmeticReflection.html#20585" class="Function">g</a>
    <a id="20728" href="Ordinals.ArithmeticReflection.html#20667" class="Function">g-order-pres</a> <a id="20741" class="Symbol">(</a><a id="20742" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20746" href="Ordinals.ArithmeticReflection.html#20746" class="Bound">b</a><a id="20747" class="Symbol">)</a> <a id="20749" class="Symbol">(</a><a id="20750" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20754" href="Ordinals.ArithmeticReflection.html#20754" class="Bound">b&#39;</a><a id="20756" class="Symbol">)</a> <a id="20758" href="Ordinals.ArithmeticReflection.html#20758" class="Bound">l</a> <a id="20760" class="Symbol">=</a> <a id="20762" href="Ordinals.ArithmeticReflection.html#20539" class="Bound">f-order-pres</a> <a id="20775" href="Ordinals.ArithmeticReflection.html#20746" class="Bound">b</a> <a id="20777" href="Ordinals.ArithmeticReflection.html#20754" class="Bound">b&#39;</a> <a id="20780" href="Ordinals.ArithmeticReflection.html#20758" class="Bound">l</a>
    <a id="20786" href="Ordinals.ArithmeticReflection.html#20667" class="Function">g-order-pres</a> <a id="20799" class="Symbol">(</a><a id="20800" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20804" href="Ordinals.ArithmeticReflection.html#20804" class="Bound">b</a><a id="20805" class="Symbol">)</a> <a id="20807" class="Symbol">(</a><a id="20808" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20812" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="20813" class="Symbol">)</a>  <a id="20816" href="Ordinals.ArithmeticReflection.html#20816" class="Bound">l</a> <a id="20818" class="Symbol">=</a> <a id="20820" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
    <a id="20826" href="Ordinals.ArithmeticReflection.html#20667" class="Function">g-order-pres</a> <a id="20839" class="Symbol">(</a><a id="20840" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20844" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="20845" class="Symbol">)</a> <a id="20847" class="Symbol">(</a><a id="20848" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20852" href="Ordinals.ArithmeticReflection.html#20852" class="Bound">b</a><a id="20853" class="Symbol">)</a>  <a id="20856" href="Ordinals.ArithmeticReflection.html#20856" class="Bound">l</a> <a id="20858" class="Symbol">=</a> <a id="20860" href="Ordinals.ArithmeticReflection.html#20856" class="Bound">l</a>
    <a id="20866" href="Ordinals.ArithmeticReflection.html#20667" class="Function">g-order-pres</a> <a id="20879" class="Symbol">(</a><a id="20880" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20884" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="20885" class="Symbol">)</a> <a id="20887" class="Symbol">(</a><a id="20888" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20892" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="20893" class="Symbol">)</a>  <a id="20896" href="Ordinals.ArithmeticReflection.html#20896" class="Bound">l</a> <a id="20898" class="Symbol">=</a> <a id="20900" href="Ordinals.ArithmeticReflection.html#20896" class="Bound">l</a>

  <a id="20905" class="Keyword">open</a> <a id="20910" href="Ordinals.ArithmeticReflection.html#19255" class="Module">framework-with-assumptions</a> <a id="20937" href="Ordinals.ArithmeticReflection.html#20236" class="Function">asm-2</a> <a id="20943" href="Ordinals.ArithmeticReflection.html#20460" class="Function">asm-3</a>

 <a id="20951" href="Ordinals.ArithmeticReflection.html#20951" class="Function">+ₒ-reflects-⊴</a> <a id="20965" class="Symbol">:</a> <a id="20967" href="Ordinals.OrdinalOfOrdinals.html#1364" class="Function">is-⊴-reflecting</a> <a id="20983" class="Symbol">(</a><a id="20984" href="Ordinals.ArithmeticReflection.html#20027" class="Bound">α</a> <a id="20986" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="20989" class="Symbol">)</a>
 <a id="20992" href="Ordinals.ArithmeticReflection.html#20951" class="Function">+ₒ-reflects-⊴</a> <a id="21006" class="Symbol">=</a> <a id="21008" href="Ordinals.ArithmeticReflection.html#19363" class="Function">F-reflects-⊴</a>

 <a id="21023" href="Ordinals.ArithmeticReflection.html#21023" class="Function">+ₒ-left-cancellable&#39;</a> <a id="21044" class="Symbol">:</a> <a id="21046" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="21063" class="Symbol">(</a><a id="21064" href="Ordinals.ArithmeticReflection.html#20027" class="Bound">α</a> <a id="21066" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="21069" class="Symbol">)</a>
 <a id="21072" href="Ordinals.ArithmeticReflection.html#21023" class="Function">+ₒ-left-cancellable&#39;</a> <a id="21093" class="Symbol">=</a> <a id="21095" href="Ordinals.ArithmeticReflection.html#19649" class="Function">F-left-cancellable</a>

<a id="21115" class="Markup">\end{code}</a><a id="21125" class="Background">

We now instantiate the above framework with F ＝ (-) ×ₒ α, and show
that the assumptions are satisfied when 𝟘ₒ ⊲ α, to conclude that
multiplication by α is order reflecting (when 𝟘ₒ ⊲ α).

</a><a id="21315" class="Markup">\begin{code}</a>

<a id="21329" class="Keyword">module</a> <a id="21336" href="Ordinals.ArithmeticReflection.html#21336" class="Module">_</a> <a id="21338" class="Symbol">(</a><a id="21339" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a> <a id="21341" class="Symbol">:</a> <a id="21343" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21351" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21352" class="Symbol">)</a> <a id="21354" class="Keyword">where</a>
 <a id="21361" class="Keyword">private</a>
  <a id="21371" class="Keyword">open</a> <a id="21376" href="Ordinals.ArithmeticReflection.html#8029" class="Module">framework</a>
        <a id="21394" class="Symbol">(</a><a id="21395" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a> <a id="21397" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="21400" class="Symbol">)</a>
        <a id="21410" class="Symbol">(</a><a id="21411" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="21415" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a><a id="21416" class="Symbol">)</a>
        <a id="21426" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
        <a id="21437" class="Symbol">(</a><a id="21438" href="Ordinals.MultiplicationProperties.html#10752" class="Function">×ₒ-successor</a> <a id="21451" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a><a id="21452" class="Symbol">)</a>
        <a id="21462" class="Symbol">(</a><a id="21463" href="Notation.General.html#2824" class="Function">rl-implication</a>
          <a id="21488" class="Symbol">(</a><a id="21489" href="Ordinals.SupremaPreservation.html#9384" class="Function">preservation-of-suprema-continuity-equivalence</a> <a id="21536" class="Symbol">(</a><a id="21537" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a> <a id="21539" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="21542" class="Symbol">))</a>
          <a id="21555" class="Symbol">(</a><a id="21556" href="Ordinals.MultiplicationProperties.html#11301" class="Function">×ₒ-is-continuous</a> <a id="21573" href="Ordinals.ArithmeticReflection.html#743" class="Bound">pt</a> <a id="21576" href="Ordinals.ArithmeticReflection.html#789" class="Bound">sr</a> <a id="21579" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a><a id="21580" class="Symbol">))</a>

  <a id="21586" href="Ordinals.ArithmeticReflection.html#21586" class="Function">asm-2</a> <a id="21592" class="Symbol">:</a> <a id="21594" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="21597" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21599" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a>
        <a id="21609" class="Symbol">→</a> <a id="21611" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21613" href="Ordinals.ArithmeticReflection.html#21613" class="Symbol">(</a><a id="21614" href="Ordinals.ArithmeticReflection.html#21614" class="Bound">H</a> <a id="21616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21618" href="Ordinals.ArithmeticReflection.html#21613" class="Symbol">_)</a> <a id="21621" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21623" class="Symbol">(</a><a id="21624" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21626" href="Ordinals.ArithmeticReflection.html#21626" class="Bound">H</a> <a id="21628" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21630" class="Symbol">(</a><a id="21631" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21639" href="Ordinals.ArithmeticReflection.html#21351" class="Bound">𝓤</a> <a id="21641" class="Symbol">→</a> <a id="21643" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21651" href="Ordinals.ArithmeticReflection.html#21351" class="Bound">𝓤</a><a id="21652" class="Symbol">)</a>
              <a id="21668" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21670" class="Symbol">((</a><a id="21672" href="Ordinals.ArithmeticReflection.html#21672" class="Bound">β</a> <a id="21674" class="Symbol">:</a> <a id="21676" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21684" href="Ordinals.ArithmeticReflection.html#21351" class="Bound">𝓤</a><a id="21685" class="Symbol">)</a> <a id="21687" class="Symbol">→</a> <a id="21689" href="Ordinals.ArithmeticReflection.html#21672" class="Bound">β</a> <a id="21691" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21694" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a> <a id="21696" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21698" href="Ordinals.ArithmeticReflection.html#21672" class="Bound">β</a> <a id="21700" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21703" href="Ordinals.ArithmeticReflection.html#21626" class="Bound">H</a> <a id="21705" href="Ordinals.ArithmeticReflection.html#21672" class="Bound">β</a><a id="21706" class="Symbol">))</a>
              <a id="21723" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21725" class="Symbol">((</a><a id="21727" href="Ordinals.ArithmeticReflection.html#21727" class="Bound">β</a> <a id="21729" class="Symbol">:</a> <a id="21731" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21739" href="Ordinals.ArithmeticReflection.html#21351" class="Bound">𝓤</a><a id="21740" class="Symbol">)</a> <a id="21742" class="Symbol">→</a> <a id="21744" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="21747" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21749" href="Ordinals.ArithmeticReflection.html#21614" class="Bound">H</a> <a id="21751" class="Symbol">(</a><a id="21752" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a> <a id="21754" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21757" href="Ordinals.ArithmeticReflection.html#21727" class="Bound">β</a><a id="21758" class="Symbol">))</a>
  <a id="21763" href="Ordinals.ArithmeticReflection.html#21586" class="Function">asm-2</a> <a id="21769" href="Ordinals.ArithmeticReflection.html#21769" class="Bound">α-pos</a> <a id="21775" class="Symbol">=</a>
   <a id="21780" class="Symbol">((λ</a> <a id="21784" href="Ordinals.ArithmeticReflection.html#21784" class="Bound">β</a> <a id="21786" class="Symbol">→</a> <a id="21788" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a><a id="21789" class="Symbol">)</a> <a id="21791" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21793" class="Symbol">(λ</a> <a id="21796" href="Ordinals.ArithmeticReflection.html#21796" class="Bound">β</a> <a id="21798" class="Symbol">→</a> <a id="21800" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="21804" class="Symbol">))</a> <a id="21807" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21809" class="Symbol">(λ</a> <a id="21812" href="Ordinals.ArithmeticReflection.html#21812" class="Bound">β</a> <a id="21814" class="Symbol">→</a> <a id="21816" href="Ordinals.ArithmeticReflection.html#21769" class="Bound">α-pos</a><a id="21821" class="Symbol">)</a>

  <a id="21826" href="Ordinals.ArithmeticReflection.html#21826" class="Function">asm-3</a> <a id="21832" class="Symbol">:</a> <a id="21834" class="Symbol">(</a><a id="21835" href="Ordinals.ArithmeticReflection.html#21835" class="Bound">β</a> <a id="21837" href="Ordinals.ArithmeticReflection.html#21837" class="Bound">γ</a> <a id="21839" class="Symbol">:</a> <a id="21841" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21849" href="Ordinals.ArithmeticReflection.html#21351" class="Bound">𝓤</a><a id="21850" class="Symbol">)</a> <a id="21852" class="Symbol">→</a> <a id="21854" href="Ordinals.ArithmeticReflection.html#21835" class="Bound">β</a> <a id="21856" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="21860" href="Ordinals.ArithmeticReflection.html#21837" class="Bound">γ</a> <a id="21862" class="Symbol">→</a> <a id="21864" class="Symbol">(</a><a id="21865" href="Ordinals.ArithmeticReflection.html#21835" class="Bound">β</a> <a id="21867" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21870" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a><a id="21871" class="Symbol">)</a> <a id="21873" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="21877" class="Symbol">(</a><a id="21878" href="Ordinals.ArithmeticReflection.html#21837" class="Bound">γ</a> <a id="21880" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21883" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a><a id="21884" class="Symbol">)</a>
  <a id="21888" href="Ordinals.ArithmeticReflection.html#21826" class="Function">asm-3</a> <a id="21894" href="Ordinals.ArithmeticReflection.html#21894" class="Bound">β</a> <a id="21896" href="Ordinals.ArithmeticReflection.html#21896" class="Bound">γ</a> <a id="21898" class="Symbol">(</a><a id="21899" href="Ordinals.ArithmeticReflection.html#21899" class="Bound">f</a> <a id="21901" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21903" href="Ordinals.ArithmeticReflection.html#21903" class="Bound">f-order-pres</a><a id="21915" class="Symbol">)</a> <a id="21917" class="Symbol">=</a> <a id="21919" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="21928" href="Ordinals.ArithmeticReflection.html#21899" class="Bound">f</a> <a id="21930" href="MLTT.Pi.html#444" class="Function">id</a> <a id="21933" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21935" href="Ordinals.ArithmeticReflection.html#21950" class="Function">h</a>
   <a id="21940" class="Keyword">where</a>
    <a id="21950" href="Ordinals.ArithmeticReflection.html#21950" class="Function">h</a> <a id="21952" class="Symbol">:</a> <a id="21954" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="21974" class="Symbol">(</a><a id="21975" href="Ordinals.ArithmeticReflection.html#21894" class="Bound">β</a> <a id="21977" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21980" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a><a id="21981" class="Symbol">)</a> <a id="21983" class="Symbol">(</a><a id="21984" href="Ordinals.ArithmeticReflection.html#21896" class="Bound">γ</a> <a id="21986" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21989" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a><a id="21990" class="Symbol">)</a> <a id="21992" class="Symbol">(</a><a id="21993" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="22002" href="Ordinals.ArithmeticReflection.html#21899" class="Bound">f</a> <a id="22004" href="MLTT.Pi.html#444" class="Function">id</a><a id="22006" class="Symbol">)</a>
    <a id="22012" href="Ordinals.ArithmeticReflection.html#21950" class="Function">h</a> <a id="22014" class="Symbol">(</a><a id="22015" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22019" href="Ordinals.ArithmeticReflection.html#22019" class="Bound">b</a><a id="22020" class="Symbol">)</a> <a id="22022" class="Symbol">(</a><a id="22023" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22027" href="Ordinals.ArithmeticReflection.html#22027" class="Bound">b&#39;</a><a id="22029" class="Symbol">)</a> <a id="22031" href="Ordinals.ArithmeticReflection.html#22031" class="Bound">l</a> <a id="22033" class="Symbol">=</a> <a id="22035" href="Ordinals.ArithmeticReflection.html#21903" class="Bound">f-order-pres</a> <a id="22048" href="Ordinals.ArithmeticReflection.html#22019" class="Bound">b</a> <a id="22050" href="Ordinals.ArithmeticReflection.html#22027" class="Bound">b&#39;</a> <a id="22053" href="Ordinals.ArithmeticReflection.html#22031" class="Bound">l</a>
    <a id="22059" href="Ordinals.ArithmeticReflection.html#21950" class="Function">h</a> <a id="22061" class="Symbol">(</a><a id="22062" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22066" href="Ordinals.ArithmeticReflection.html#22066" class="Bound">b</a><a id="22067" class="Symbol">)</a> <a id="22069" class="Symbol">(</a><a id="22070" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22074" href="Ordinals.ArithmeticReflection.html#22074" class="Bound">a</a><a id="22075" class="Symbol">)</a> <a id="22077" href="Ordinals.ArithmeticReflection.html#22077" class="Bound">l</a> <a id="22079" class="Symbol">=</a> <a id="22081" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
    <a id="22087" href="Ordinals.ArithmeticReflection.html#21950" class="Function">h</a> <a id="22089" class="Symbol">(</a><a id="22090" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22094" href="Ordinals.ArithmeticReflection.html#22094" class="Bound">a</a><a id="22095" class="Symbol">)</a> <a id="22097" class="Symbol">(</a><a id="22098" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22102" href="Ordinals.ArithmeticReflection.html#22102" class="Bound">b</a><a id="22103" class="Symbol">)</a> <a id="22105" href="Ordinals.ArithmeticReflection.html#22105" class="Bound">l</a> <a id="22107" class="Symbol">=</a> <a id="22109" href="Ordinals.ArithmeticReflection.html#22105" class="Bound">l</a>
    <a id="22115" href="Ordinals.ArithmeticReflection.html#21950" class="Function">h</a> <a id="22117" class="Symbol">(</a><a id="22118" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22122" href="Ordinals.ArithmeticReflection.html#22122" class="Bound">a</a><a id="22123" class="Symbol">)</a> <a id="22125" class="Symbol">(</a><a id="22126" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22130" href="Ordinals.ArithmeticReflection.html#22130" class="Bound">a&#39;</a><a id="22132" class="Symbol">)</a> <a id="22134" href="Ordinals.ArithmeticReflection.html#22134" class="Bound">l</a> <a id="22136" class="Symbol">=</a> <a id="22138" href="Ordinals.ArithmeticReflection.html#22134" class="Bound">l</a>

  <a id="22143" class="Keyword">module</a> <a id="22150" href="Ordinals.ArithmeticReflection.html#22150" class="Module">fwa</a> <a id="22154" class="Symbol">(</a><a id="22155" href="Ordinals.ArithmeticReflection.html#22155" class="Bound">α-pos</a> <a id="22161" class="Symbol">:</a> <a id="22163" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="22166" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22168" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a><a id="22169" class="Symbol">)</a> <a id="22171" class="Keyword">where</a>
   <a id="22180" class="Keyword">open</a> <a id="22185" href="Ordinals.ArithmeticReflection.html#19255" class="Module">framework-with-assumptions</a> <a id="22212" class="Symbol">(</a><a id="22213" href="Ordinals.ArithmeticReflection.html#21586" class="Function">asm-2</a> <a id="22219" href="Ordinals.ArithmeticReflection.html#22155" class="Bound">α-pos</a><a id="22224" class="Symbol">)</a> <a id="22226" href="Ordinals.ArithmeticReflection.html#21826" class="Function">asm-3</a> <a id="22232" class="Keyword">public</a>

 <a id="22241" href="Ordinals.ArithmeticReflection.html#22241" class="Function">×ₒ-reflects-⊴</a> <a id="22255" class="Symbol">:</a> <a id="22257" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="22260" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22262" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a> <a id="22264" class="Symbol">→</a> <a id="22266" href="Ordinals.OrdinalOfOrdinals.html#1364" class="Function">is-⊴-reflecting</a> <a id="22282" class="Symbol">(</a><a id="22283" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a> <a id="22285" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="22288" class="Symbol">)</a>
 <a id="22291" href="Ordinals.ArithmeticReflection.html#22241" class="Function">×ₒ-reflects-⊴</a> <a id="22305" class="Symbol">=</a> <a id="22307" href="Ordinals.ArithmeticReflection.html#19363" class="Function">fwa.F-reflects-⊴</a>

 <a id="22326" href="Ordinals.ArithmeticReflection.html#22326" class="Function">×ₒ-left-cancellable&#39;</a> <a id="22347" class="Symbol">:</a> <a id="22349" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="22352" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22354" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a> <a id="22356" class="Symbol">→</a> <a id="22358" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="22375" class="Symbol">(</a><a id="22376" href="Ordinals.ArithmeticReflection.html#21339" class="Bound">α</a> <a id="22378" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="22381" class="Symbol">)</a>
 <a id="22384" href="Ordinals.ArithmeticReflection.html#22326" class="Function">×ₒ-left-cancellable&#39;</a> <a id="22405" class="Symbol">=</a> <a id="22407" href="Ordinals.ArithmeticReflection.html#19649" class="Function">fwa.F-left-cancellable</a>

<a id="22431" class="Markup">\end{code}</a><a id="22441" class="Background">

We now instantiate the above framework with F ＝ (-) ^ₒ α, and show
that the assumptions are satisfied when 𝟚ₒ ⊴ α and α further has a
trichotomous least element, to conclude that exponentiation by α is
order reflecting (under the conditions mentioned).

</a><a id="22697" class="Markup">\begin{code}</a>

<a id="22711" class="Keyword">module</a> <a id="22718" href="Ordinals.ArithmeticReflection.html#22718" class="Module">_</a>
        <a id="22728" class="Symbol">(</a><a id="22729" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="22731" class="Symbol">:</a> <a id="22733" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22741" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="22742" class="Symbol">)</a>
        <a id="22752" class="Symbol">(</a><a id="22753" href="Ordinals.ArithmeticReflection.html#22753" class="Bound">α-at-least-𝟚ₒ</a> <a id="22767" class="Symbol">:</a> <a id="22769" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="22772" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="22774" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a><a id="22775" class="Symbol">)</a>
       <a id="22784" class="Keyword">where</a>
 <a id="22791" class="Keyword">private</a>
  <a id="22801" href="Ordinals.ArithmeticReflection.html#22801" class="Function">α-has-least</a> <a id="22813" class="Symbol">:</a> <a id="22815" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="22818" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="22820" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a>
  <a id="22824" href="Ordinals.ArithmeticReflection.html#22801" class="Function">α-has-least</a> <a id="22836" class="Symbol">=</a> <a id="22838" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="22846" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="22849" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="22852" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="22854" class="Symbol">(</a><a id="22855" href="Ordinals.AdditionProperties.html#4922" class="Function">+ₒ-left-⊴</a> <a id="22865" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="22868" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="22870" class="Symbol">)</a> <a id="22872" href="Ordinals.ArithmeticReflection.html#22753" class="Bound">α-at-least-𝟚ₒ</a>

  <a id="22889" class="Keyword">open</a> <a id="22894" href="Ordinals.ArithmeticReflection.html#8029" class="Module">framework</a>
        <a id="22912" class="Symbol">(</a><a id="22913" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="22915" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="22918" class="Symbol">)</a>
        <a id="22928" class="Symbol">(</a><a id="22929" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ</a> <a id="22933" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a><a id="22934" class="Symbol">)</a>
        <a id="22944" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
        <a id="22955" class="Symbol">(</a><a id="22956" href="Ordinals.Exponentiation.Supremum.html#6794" class="Function">^ₒ-satisfies-succ-specification</a> <a id="22988" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="22990" href="Ordinals.ArithmeticReflection.html#22801" class="Function">α-has-least</a><a id="23001" class="Symbol">)</a>
        <a id="23011" class="Symbol">(</a><a id="23012" href="Ordinals.Exponentiation.Supremum.html#12090" class="Function">^ₒ-satisfies-zero-sup-combined-specification</a> <a id="23057" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a><a id="23058" class="Symbol">)</a>

  <a id="23063" href="Ordinals.ArithmeticReflection.html#23063" class="Function">asm-2</a> <a id="23069" class="Symbol">:</a> <a id="23071" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="23102" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a>
        <a id="23112" class="Symbol">→</a>  <a id="23115" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23117" href="Ordinals.ArithmeticReflection.html#23117" class="Symbol">(</a><a id="23118" href="Ordinals.ArithmeticReflection.html#23118" class="Bound">H</a> <a id="23120" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23122" href="Ordinals.ArithmeticReflection.html#23117" class="Symbol">_)</a> <a id="23125" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23127" class="Symbol">(</a><a id="23128" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23130" href="Ordinals.ArithmeticReflection.html#23130" class="Bound">H</a> <a id="23132" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23134" class="Symbol">(</a><a id="23135" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23143" href="Ordinals.ArithmeticReflection.html#22741" class="Bound">𝓤</a> <a id="23145" class="Symbol">→</a> <a id="23147" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23155" href="Ordinals.ArithmeticReflection.html#22741" class="Bound">𝓤</a><a id="23156" class="Symbol">)</a>
              <a id="23172" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23174" class="Symbol">((</a><a id="23176" href="Ordinals.ArithmeticReflection.html#23176" class="Bound">β</a> <a id="23178" class="Symbol">:</a> <a id="23180" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23188" href="Ordinals.ArithmeticReflection.html#22741" class="Bound">𝓤</a><a id="23189" class="Symbol">)</a> <a id="23191" class="Symbol">→</a> <a id="23193" href="Ordinals.ArithmeticReflection.html#23176" class="Bound">β</a> <a id="23195" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23198" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23200" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23202" href="Ordinals.ArithmeticReflection.html#23176" class="Bound">β</a> <a id="23204" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23207" href="Ordinals.ArithmeticReflection.html#23130" class="Bound">H</a> <a id="23209" href="Ordinals.ArithmeticReflection.html#23176" class="Bound">β</a><a id="23210" class="Symbol">))</a>
              <a id="23227" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23229" class="Symbol">((</a><a id="23231" href="Ordinals.ArithmeticReflection.html#23231" class="Bound">β</a> <a id="23233" class="Symbol">:</a> <a id="23235" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23243" href="Ordinals.ArithmeticReflection.html#22741" class="Bound">𝓤</a><a id="23244" class="Symbol">)</a> <a id="23246" class="Symbol">→</a> <a id="23248" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="23251" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="23253" href="Ordinals.ArithmeticReflection.html#23118" class="Bound">H</a> <a id="23255" class="Symbol">(</a><a id="23256" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23258" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23261" href="Ordinals.ArithmeticReflection.html#23231" class="Bound">β</a><a id="23262" class="Symbol">))</a>
  <a id="23267" href="Ordinals.ArithmeticReflection.html#23063" class="Function">asm-2</a> <a id="23273" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="23275" class="Symbol">=</a> <a id="23277" class="Symbol">(</a><a id="23278" href="Ordinals.ArithmeticReflection.html#23718" class="Function">H</a> <a id="23280" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23282" href="Ordinals.ArithmeticReflection.html#23310" class="Function">e</a><a id="23283" class="Symbol">)</a> <a id="23285" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23287" href="Ordinals.ArithmeticReflection.html#24690" class="Function">H-has-min</a>
   <a id="23300" class="Keyword">where</a>
    <a id="23310" href="Ordinals.ArithmeticReflection.html#23310" class="Function">e</a> <a id="23312" class="Symbol">:</a> <a id="23314" class="Symbol">(</a><a id="23315" href="Ordinals.ArithmeticReflection.html#23315" class="Bound">β</a> <a id="23317" class="Symbol">:</a> <a id="23319" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23327" href="Ordinals.ArithmeticReflection.html#22741" class="Bound">𝓤</a><a id="23328" class="Symbol">)</a> <a id="23330" class="Symbol">→</a> <a id="23332" href="Ordinals.ArithmeticReflection.html#23315" class="Bound">β</a> <a id="23334" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23337" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23339" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23341" href="Ordinals.ArithmeticReflection.html#23315" class="Bound">β</a> <a id="23343" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23346" class="Symbol">(</a><a id="23347" href="Ordinals.ArithmeticReflection.html#23315" class="Bound">β</a> <a id="23349" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23352" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23354" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="23357" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="23359" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="23360" class="Symbol">)</a>
    <a id="23366" href="Ordinals.ArithmeticReflection.html#23310" class="Function">e</a> <a id="23368" href="Ordinals.ArithmeticReflection.html#23368" class="Bound">β</a> <a id="23370" class="Symbol">=</a> <a id="23372" href="Ordinals.ArithmeticReflection.html#23368" class="Bound">β</a> <a id="23374" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23377" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a>                     <a id="23399" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23402" href="Ordinals.ArithmeticReflection.html#23553" class="Function">e₁</a> <a id="23405" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="23417" href="Ordinals.ArithmeticReflection.html#23368" class="Bound">β</a> <a id="23419" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23422" class="Symbol">(</a><a id="23423" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23426" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23429" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23431" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="23434" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="23436" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="23437" class="Symbol">)</a>      <a id="23444" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23447" href="Ordinals.ArithmeticReflection.html#23608" class="Function">e₂</a> <a id="23450" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="23462" href="Ordinals.ArithmeticReflection.html#23368" class="Bound">β</a> <a id="23464" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23467" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23470" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23473" href="Ordinals.ArithmeticReflection.html#23368" class="Bound">β</a> <a id="23475" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23478" class="Symbol">(</a><a id="23479" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23481" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="23484" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="23486" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="23487" class="Symbol">)</a> <a id="23489" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23492" href="Ordinals.ArithmeticReflection.html#23659" class="Function">e₃</a> <a id="23495" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="23507" href="Ordinals.ArithmeticReflection.html#23368" class="Bound">β</a> <a id="23509" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23512" href="Ordinals.ArithmeticReflection.html#23368" class="Bound">β</a> <a id="23514" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23517" class="Symbol">(</a><a id="23518" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23520" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="23523" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="23525" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="23526" class="Symbol">)</a>       <a id="23534" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="23541" class="Keyword">where</a>
      <a id="23553" href="Ordinals.ArithmeticReflection.html#23553" class="Function">e₁</a> <a id="23556" class="Symbol">=</a> <a id="23558" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23561" class="Symbol">(</a><a id="23562" href="Ordinals.ArithmeticReflection.html#23368" class="Bound">β</a> <a id="23564" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="23567" class="Symbol">)</a> <a id="23569" class="Symbol">(</a><a id="23570" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23572" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">⁺[</a> <a id="23575" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="23577" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">]-part-of-decomposition</a><a id="23600" class="Symbol">)</a>
      <a id="23608" href="Ordinals.ArithmeticReflection.html#23608" class="Function">e₂</a> <a id="23611" class="Symbol">=</a> <a id="23613" href="Ordinals.MultiplicationProperties.html#4405" class="Function">×ₒ-distributes-+ₒ-right</a> <a id="23637" href="Ordinals.ArithmeticReflection.html#23368" class="Bound">β</a> <a id="23639" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23642" class="Symbol">(</a><a id="23643" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23645" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="23648" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="23650" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="23651" class="Symbol">)</a>
      <a id="23659" href="Ordinals.ArithmeticReflection.html#23659" class="Function">e₃</a> <a id="23662" class="Symbol">=</a> <a id="23664" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23667" class="Symbol">(</a><a id="23668" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="23672" href="Ordinals.ArithmeticReflection.html#23368" class="Bound">β</a> <a id="23674" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23677" class="Symbol">(</a><a id="23678" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23680" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="23683" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="23685" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="23686" class="Symbol">))</a> <a id="23689" class="Symbol">(</a><a id="23690" href="Ordinals.MultiplicationProperties.html#2193" class="Function">𝟙ₒ-right-neutral-×ₒ</a> <a id="23710" href="Ordinals.ArithmeticReflection.html#23368" class="Bound">β</a><a id="23711" class="Symbol">)</a>

    <a id="23718" href="Ordinals.ArithmeticReflection.html#23718" class="Function">H</a> <a id="23720" class="Symbol">:</a> <a id="23722" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23730" href="Ordinals.ArithmeticReflection.html#22741" class="Bound">𝓤</a> <a id="23732" class="Symbol">→</a> <a id="23734" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23742" href="Ordinals.ArithmeticReflection.html#22741" class="Bound">𝓤</a>
    <a id="23748" href="Ordinals.ArithmeticReflection.html#23718" class="Function">H</a> <a id="23750" href="Ordinals.ArithmeticReflection.html#23750" class="Bound">β</a> <a id="23752" class="Symbol">=</a> <a id="23754" href="Ordinals.ArithmeticReflection.html#23750" class="Bound">β</a> <a id="23756" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23759" class="Symbol">(</a><a id="23760" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23762" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="23765" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="23767" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="23768" class="Symbol">)</a>
    <a id="23774" href="Ordinals.ArithmeticReflection.html#23774" class="Function">α⁺-pos</a> <a id="23781" class="Symbol">:</a> <a id="23783" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23786" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23788" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23790" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="23793" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="23795" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a>
    <a id="23801" href="Ordinals.ArithmeticReflection.html#23774" class="Function">α⁺-pos</a> <a id="23808" class="Symbol">=</a>
     <a id="23815" href="Ordinals.ArithmeticReflection.html#20951" class="Function">+ₒ-reflects-⊴</a> <a id="23829" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23832" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
      <a id="23841" class="Symbol">(</a><a id="23842" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23844" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="23847" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="23849" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="23850" class="Symbol">)</a>
      <a id="23858" class="Symbol">(</a><a id="23859" href="MLTT.Id.html#734" class="Function">transport</a> <a id="23869" class="Symbol">(</a><a id="23870" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23873" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="23875" class="Symbol">)</a> <a id="23877" class="Symbol">(</a><a id="23878" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="23880" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">⁺[</a> <a id="23883" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="23885" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">]-part-of-decomposition</a><a id="23908" class="Symbol">)</a> <a id="23910" href="Ordinals.ArithmeticReflection.html#22753" class="Bound">α-at-least-𝟚ₒ</a><a id="23923" class="Symbol">)</a>

    <a id="23930" href="Ordinals.ArithmeticReflection.html#23930" class="Function">H-has-min&#39;</a> <a id="23941" class="Symbol">:</a> <a id="23943" class="Symbol">(</a><a id="23944" href="Ordinals.ArithmeticReflection.html#23944" class="Bound">γ</a> <a id="23946" class="Symbol">:</a> <a id="23948" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23956" href="Ordinals.ArithmeticReflection.html#22741" class="Bound">𝓤</a><a id="23957" class="Symbol">)</a> <a id="23959" class="Symbol">→</a> <a id="23961" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23964" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23966" href="Ordinals.ArithmeticReflection.html#23944" class="Bound">γ</a> <a id="23968" class="Symbol">→</a> <a id="23970" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23973" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23975" href="Ordinals.ArithmeticReflection.html#23718" class="Function">H</a> <a id="23977" href="Ordinals.ArithmeticReflection.html#23944" class="Bound">γ</a>
    <a id="23983" href="Ordinals.ArithmeticReflection.html#23930" class="Function">H-has-min&#39;</a> <a id="23994" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a> <a id="23996" href="Ordinals.ArithmeticReflection.html#23996" class="Bound">l</a> <a id="23998" class="Symbol">=</a>
     <a id="24005" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="24010" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24013" class="Symbol">(</a><a id="24014" href="Ordinals.ArithmeticReflection.html#23718" class="Function">H</a> <a id="24016" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a><a id="24017" class="Symbol">)</a> <a id="24019" class="Symbol">λ</a> <a id="24021" href="Ordinals.ArithmeticReflection.html#24021" class="Bound">⋆</a> <a id="24023" class="Symbol">→</a> <a id="24025" class="Symbol">(</a><a id="24026" href="Ordinals.ArithmeticReflection.html#24404" class="Function">f</a> <a id="24028" href="Ordinals.ArithmeticReflection.html#24021" class="Bound">⋆</a> <a id="24030" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24032" href="Ordinals.ArithmeticReflection.html#24420" class="Function">g</a> <a id="24034" href="Ordinals.ArithmeticReflection.html#24021" class="Bound">⋆</a><a id="24035" class="Symbol">)</a> <a id="24037" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
     <a id="24044" class="Symbol">(</a><a id="24045" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24048" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24050" href="Ordinals.ArithmeticReflection.html#24021" class="Bound">⋆</a> <a id="24052" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24055" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="24060" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="24068" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="24071" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24074" class="Symbol">(</a><a id="24075" href="Ordinals.MultiplicationProperties.html#1188" class="Function">×ₒ-𝟘ₒ-right</a> <a id="24087" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a><a id="24088" class="Symbol">)</a> <a id="24090" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24093" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="24101" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a> <a id="24103" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24106" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                            <a id="24136" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24139" href="Ordinals.ArithmeticReflection.html#24442" class="Function">I</a> <a id="24141" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="24149" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a> <a id="24151" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24154" class="Symbol">(</a><a id="24155" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="24157" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="24160" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="24162" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="24164" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24166" href="Ordinals.ArithmeticReflection.html#24420" class="Function">g</a> <a id="24168" href="Ordinals.ArithmeticReflection.html#24021" class="Bound">⋆</a><a id="24169" class="Symbol">)</a>              <a id="24184" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24187" href="Ordinals.ArithmeticReflection.html#24523" class="Function">II</a> <a id="24190" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="24198" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a> <a id="24200" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24203" class="Symbol">(</a><a id="24204" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="24206" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="24209" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="24211" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="24213" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24215" href="Ordinals.ArithmeticReflection.html#24420" class="Function">g</a> <a id="24217" href="Ordinals.ArithmeticReflection.html#24021" class="Bound">⋆</a><a id="24218" class="Symbol">)</a> <a id="24220" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24223" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>        <a id="24233" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24236" href="Ordinals.ArithmeticReflection.html#24581" class="Function">III</a> <a id="24240" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="24248" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a> <a id="24250" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24253" class="Symbol">(</a><a id="24254" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="24256" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="24259" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="24261" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="24263" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24265" href="Ordinals.ArithmeticReflection.html#24420" class="Function">g</a> <a id="24267" href="Ordinals.ArithmeticReflection.html#24021" class="Bound">⋆</a><a id="24268" class="Symbol">)</a> <a id="24270" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24273" class="Symbol">(</a><a id="24274" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a> <a id="24276" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24278" href="Ordinals.ArithmeticReflection.html#24404" class="Function">f</a> <a id="24280" href="Ordinals.ArithmeticReflection.html#24021" class="Bound">⋆</a><a id="24281" class="Symbol">)</a> <a id="24283" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24286" class="Symbol">(</a><a id="24287" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="24292" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a> <a id="24294" class="Symbol">(</a><a id="24295" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="24297" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="24300" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="24302" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="24303" class="Symbol">))</a> <a id="24306" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24309" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="24317" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a> <a id="24319" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24322" class="Symbol">(</a><a id="24323" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="24325" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="24328" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="24330" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="24331" class="Symbol">)</a> <a id="24333" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24335" class="Symbol">(</a><a id="24336" href="Ordinals.ArithmeticReflection.html#24404" class="Function">f</a> <a id="24338" href="Ordinals.ArithmeticReflection.html#24021" class="Bound">⋆</a> <a id="24340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24342" href="Ordinals.ArithmeticReflection.html#24420" class="Function">g</a> <a id="24344" href="Ordinals.ArithmeticReflection.html#24021" class="Bound">⋆</a><a id="24345" class="Symbol">)</a>      <a id="24352" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="24366" href="Ordinals.ArithmeticReflection.html#23718" class="Function">H</a> <a id="24368" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a> <a id="24370" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24372" class="Symbol">(</a><a id="24373" href="Ordinals.ArithmeticReflection.html#24404" class="Function">f</a> <a id="24375" href="Ordinals.ArithmeticReflection.html#24021" class="Bound">⋆</a> <a id="24377" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24379" href="Ordinals.ArithmeticReflection.html#24420" class="Function">g</a> <a id="24381" href="Ordinals.ArithmeticReflection.html#24021" class="Bound">⋆</a><a id="24382" class="Symbol">)</a> <a id="24384" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="24385" class="Symbol">)</a>
     <a id="24392" class="Keyword">where</a>
      <a id="24404" href="Ordinals.ArithmeticReflection.html#24404" class="Function">f</a> <a id="24406" class="Symbol">=</a> <a id="24408" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24412" href="Ordinals.ArithmeticReflection.html#23996" class="Bound">l</a>
      <a id="24420" href="Ordinals.ArithmeticReflection.html#24420" class="Function">g</a> <a id="24422" class="Symbol">=</a> <a id="24424" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24428" href="Ordinals.ArithmeticReflection.html#23774" class="Function">α⁺-pos</a>

      <a id="24442" href="Ordinals.ArithmeticReflection.html#24442" class="Function">I</a>   <a id="24446" class="Symbol">=</a> <a id="24448" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24451" class="Symbol">(</a><a id="24452" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a> <a id="24454" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="24457" class="Symbol">)</a> <a id="24459" class="Symbol">(</a><a id="24460" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="24465" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24468" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24470" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="24493" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24496" class="Symbol">(</a><a id="24497" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="24499" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="24502" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="24504" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="24505" class="Symbol">)</a> <a id="24507" href="Ordinals.ArithmeticReflection.html#23774" class="Function">α⁺-pos</a> <a id="24514" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24515" class="Symbol">)</a>
      <a id="24523" href="Ordinals.ArithmeticReflection.html#24523" class="Function">II</a>  <a id="24527" class="Symbol">=</a> <a id="24529" class="Symbol">(</a><a id="24530" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="24547" class="Symbol">(</a><a id="24548" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a> <a id="24550" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24553" class="Symbol">(</a><a id="24554" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="24556" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="24559" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="24561" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="24563" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24565" href="Ordinals.ArithmeticReflection.html#24420" class="Function">g</a> <a id="24567" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24568" class="Symbol">)))</a> <a id="24572" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
      <a id="24581" href="Ordinals.ArithmeticReflection.html#24581" class="Function">III</a> <a id="24585" class="Symbol">=</a> <a id="24587" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24590" class="Symbol">(</a><a id="24591" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a> <a id="24593" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24596" class="Symbol">((</a><a id="24598" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="24600" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="24603" href="Ordinals.ArithmeticReflection.html#23273" class="Bound">h</a> <a id="24605" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="24606" class="Symbol">)</a> <a id="24608" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24610" href="Ordinals.ArithmeticReflection.html#24420" class="Function">g</a> <a id="24612" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24613" class="Symbol">)</a> <a id="24615" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="24618" class="Symbol">)</a>
               <a id="24635" class="Symbol">(((</a><a id="24638" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="24661" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24664" href="Ordinals.ArithmeticReflection.html#23994" class="Bound">γ</a> <a id="24666" href="Ordinals.ArithmeticReflection.html#23996" class="Bound">l</a> <a id="24668" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24669" class="Symbol">)</a> <a id="24671" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24674" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24676" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a><a id="24680" class="Symbol">)</a> <a id="24682" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24684" class="Symbol">)</a>
    <a id="24690" href="Ordinals.ArithmeticReflection.html#24690" class="Function">H-has-min</a> <a id="24700" class="Symbol">:</a> <a id="24702" class="Symbol">(</a><a id="24703" href="Ordinals.ArithmeticReflection.html#24703" class="Bound">β</a> <a id="24705" class="Symbol">:</a> <a id="24707" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24715" href="Ordinals.ArithmeticReflection.html#22741" class="Bound">𝓤</a><a id="24716" class="Symbol">)</a> <a id="24718" class="Symbol">→</a> <a id="24720" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="24723" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="24725" href="Ordinals.ArithmeticReflection.html#23718" class="Function">H</a> <a id="24727" class="Symbol">(</a><a id="24728" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="24730" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="24733" href="Ordinals.ArithmeticReflection.html#24703" class="Bound">β</a><a id="24734" class="Symbol">)</a>
    <a id="24740" href="Ordinals.ArithmeticReflection.html#24690" class="Function">H-has-min</a> <a id="24750" href="Ordinals.ArithmeticReflection.html#24750" class="Bound">β</a> <a id="24752" class="Symbol">=</a> <a id="24754" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="24769" class="Symbol">(</a><a id="24770" href="Ordinals.Propositions.html#3171" class="Function">at-least-𝟙₀-iff-greater-than-𝟘ₒ</a> <a id="24802" class="Symbol">(</a><a id="24803" href="Ordinals.ArithmeticReflection.html#23718" class="Function">H</a> <a id="24805" class="Symbol">(</a><a id="24806" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="24808" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="24811" href="Ordinals.ArithmeticReflection.html#24750" class="Bound">β</a><a id="24812" class="Symbol">)))</a>
                                 <a id="24849" class="Symbol">(</a><a id="24850" href="Ordinals.ArithmeticReflection.html#23930" class="Function">H-has-min&#39;</a> <a id="24861" class="Symbol">(</a><a id="24862" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="24864" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="24867" href="Ordinals.ArithmeticReflection.html#24750" class="Bound">β</a><a id="24868" class="Symbol">)</a> <a id="24870" class="Symbol">(</a><a id="24871" href="Ordinals.Exponentiation.Supremum.html#5479" class="Function">^ₒ-has-least-element</a> <a id="24892" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="24894" href="Ordinals.ArithmeticReflection.html#24750" class="Bound">β</a><a id="24895" class="Symbol">))</a>

  <a id="24901" href="Ordinals.ArithmeticReflection.html#24901" class="Function">asm-3</a> <a id="24907" class="Symbol">:</a> <a id="24909" class="Symbol">(</a><a id="24910" href="Ordinals.ArithmeticReflection.html#24910" class="Bound">β</a> <a id="24912" href="Ordinals.ArithmeticReflection.html#24912" class="Bound">γ</a> <a id="24914" class="Symbol">:</a> <a id="24916" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24924" href="Ordinals.ArithmeticReflection.html#22741" class="Bound">𝓤</a><a id="24925" class="Symbol">)</a> <a id="24927" class="Symbol">→</a> <a id="24929" href="Ordinals.ArithmeticReflection.html#24910" class="Bound">β</a> <a id="24931" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="24935" href="Ordinals.ArithmeticReflection.html#24912" class="Bound">γ</a> <a id="24937" class="Symbol">→</a> <a id="24939" class="Symbol">(</a><a id="24940" href="Ordinals.ArithmeticReflection.html#24910" class="Bound">β</a> <a id="24942" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24945" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a><a id="24946" class="Symbol">)</a> <a id="24948" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="24952" class="Symbol">(</a><a id="24953" href="Ordinals.ArithmeticReflection.html#24912" class="Bound">γ</a> <a id="24955" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24958" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a><a id="24959" class="Symbol">)</a>
  <a id="24963" href="Ordinals.ArithmeticReflection.html#24901" class="Function">asm-3</a> <a id="24969" href="Ordinals.ArithmeticReflection.html#24969" class="Bound">β</a> <a id="24971" href="Ordinals.ArithmeticReflection.html#24971" class="Bound">γ</a> <a id="24973" class="Symbol">(</a><a id="24974" href="Ordinals.ArithmeticReflection.html#24974" class="Bound">f</a> <a id="24976" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24978" href="Ordinals.ArithmeticReflection.html#24978" class="Bound">f-order-pres</a><a id="24990" class="Symbol">)</a> <a id="24992" class="Symbol">=</a> <a id="24994" href="Ordinals.ArithmeticReflection.html#25024" class="Function">g</a> <a id="24996" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24998" href="Ordinals.ArithmeticReflection.html#25082" class="Function">g-order-pres</a>
   <a id="25014" class="Keyword">where</a>
    <a id="25024" href="Ordinals.ArithmeticReflection.html#25024" class="Function">g</a> <a id="25026" class="Symbol">:</a> <a id="25028" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="25030" href="Ordinals.ArithmeticReflection.html#24969" class="Bound">β</a> <a id="25032" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25035" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="25037" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="25039" class="Symbol">→</a> <a id="25041" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="25043" href="Ordinals.ArithmeticReflection.html#24971" class="Bound">γ</a> <a id="25045" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25048" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="25050" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="25056" href="Ordinals.ArithmeticReflection.html#25024" class="Function">g</a> <a id="25058" class="Symbol">(</a><a id="25059" href="Ordinals.ArithmeticReflection.html#25059" class="Bound">b</a> <a id="25061" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25063" href="Ordinals.ArithmeticReflection.html#25063" class="Bound">a</a><a id="25064" class="Symbol">)</a> <a id="25066" class="Symbol">=</a> <a id="25068" class="Symbol">(</a><a id="25069" href="Ordinals.ArithmeticReflection.html#24974" class="Bound">f</a> <a id="25071" href="Ordinals.ArithmeticReflection.html#25059" class="Bound">b</a> <a id="25073" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25075" href="Ordinals.ArithmeticReflection.html#25063" class="Bound">a</a><a id="25076" class="Symbol">)</a>
    <a id="25082" href="Ordinals.ArithmeticReflection.html#25082" class="Function">g-order-pres</a> <a id="25095" class="Symbol">:</a> <a id="25097" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="25117" class="Symbol">(</a><a id="25118" href="Ordinals.ArithmeticReflection.html#24969" class="Bound">β</a> <a id="25120" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25123" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a><a id="25124" class="Symbol">)</a> <a id="25126" class="Symbol">(</a><a id="25127" href="Ordinals.ArithmeticReflection.html#24971" class="Bound">γ</a> <a id="25129" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25132" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a><a id="25133" class="Symbol">)</a> <a id="25135" href="Ordinals.ArithmeticReflection.html#25024" class="Function">g</a>
    <a id="25141" href="Ordinals.ArithmeticReflection.html#25082" class="Function">g-order-pres</a> <a id="25154" class="Symbol">(</a><a id="25155" href="Ordinals.ArithmeticReflection.html#25155" class="Bound">b</a> <a id="25157" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25159" href="Ordinals.ArithmeticReflection.html#25159" class="Bound">a</a><a id="25160" class="Symbol">)</a> <a id="25162" class="Symbol">(</a><a id="25163" href="Ordinals.ArithmeticReflection.html#25163" class="Bound">c</a> <a id="25165" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25167" href="Ordinals.ArithmeticReflection.html#25167" class="Bound">a&#39;</a><a id="25169" class="Symbol">)</a> <a id="25171" class="Symbol">(</a><a id="25172" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25176" href="Ordinals.ArithmeticReflection.html#25176" class="Bound">l</a><a id="25177" class="Symbol">)</a> <a id="25179" class="Symbol">=</a> <a id="25181" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25185" href="Ordinals.ArithmeticReflection.html#25176" class="Bound">l</a>
    <a id="25191" href="Ordinals.ArithmeticReflection.html#25082" class="Function">g-order-pres</a> <a id="25204" class="Symbol">(</a><a id="25205" href="Ordinals.ArithmeticReflection.html#25205" class="Bound">b</a> <a id="25207" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25209" href="Ordinals.ArithmeticReflection.html#25209" class="Bound">a</a><a id="25210" class="Symbol">)</a> <a id="25212" class="Symbol">(</a><a id="25213" href="Ordinals.ArithmeticReflection.html#25213" class="Bound">c</a> <a id="25215" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25217" href="Ordinals.ArithmeticReflection.html#25217" class="Bound">a&#39;</a><a id="25219" class="Symbol">)</a> <a id="25221" class="Symbol">(</a><a id="25222" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25226" class="Symbol">(</a><a id="25227" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25232" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25234" href="Ordinals.ArithmeticReflection.html#25234" class="Bound">l</a><a id="25235" class="Symbol">))</a> <a id="25238" class="Symbol">=</a> <a id="25240" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25244" class="Symbol">(</a><a id="25245" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25250" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25252" href="Ordinals.ArithmeticReflection.html#24978" class="Bound">f-order-pres</a> <a id="25265" href="Ordinals.ArithmeticReflection.html#25205" class="Bound">b</a> <a id="25267" href="Ordinals.ArithmeticReflection.html#25213" class="Bound">c</a> <a id="25269" href="Ordinals.ArithmeticReflection.html#25234" class="Bound">l</a><a id="25270" class="Symbol">)</a>

  <a id="25275" class="Keyword">module</a> <a id="25282" href="Ordinals.ArithmeticReflection.html#25282" class="Module">fwa</a>
          <a id="25296" class="Symbol">(</a><a id="25297" href="Ordinals.ArithmeticReflection.html#25297" class="Bound">α-htle</a> <a id="25304" class="Symbol">:</a> <a id="25306" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="25337" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a><a id="25338" class="Symbol">)</a>
         <a id="25349" class="Keyword">where</a>
   <a id="25358" class="Keyword">open</a> <a id="25363" href="Ordinals.ArithmeticReflection.html#19255" class="Module">framework-with-assumptions</a> <a id="25390" class="Symbol">(</a><a id="25391" href="Ordinals.ArithmeticReflection.html#23063" class="Function">asm-2</a> <a id="25397" href="Ordinals.ArithmeticReflection.html#25297" class="Bound">α-htle</a><a id="25403" class="Symbol">)</a> <a id="25405" href="Ordinals.ArithmeticReflection.html#24901" class="Function">asm-3</a> <a id="25411" class="Keyword">public</a>

 <a id="25420" href="Ordinals.ArithmeticReflection.html#25420" class="Function">^ₒ-reflects-⊴</a> <a id="25434" class="Symbol">:</a> <a id="25436" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="25467" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a>
               <a id="25484" class="Symbol">→</a> <a id="25486" href="Ordinals.OrdinalOfOrdinals.html#1364" class="Function">is-⊴-reflecting</a> <a id="25502" class="Symbol">(</a><a id="25503" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="25505" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="25508" class="Symbol">)</a>
 <a id="25511" href="Ordinals.ArithmeticReflection.html#25420" class="Function">^ₒ-reflects-⊴</a> <a id="25525" class="Symbol">=</a> <a id="25527" href="Ordinals.ArithmeticReflection.html#19363" class="Function">fwa.F-reflects-⊴</a>

 <a id="25546" href="Ordinals.ArithmeticReflection.html#25546" class="Function">^ₒ-left-cancellable</a> <a id="25566" class="Symbol">:</a> <a id="25568" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="25599" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a>
                     <a id="25622" class="Symbol">→</a> <a id="25624" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="25641" class="Symbol">(</a><a id="25642" href="Ordinals.ArithmeticReflection.html#22729" class="Bound">α</a> <a id="25644" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="25647" class="Symbol">)</a>
 <a id="25650" href="Ordinals.ArithmeticReflection.html#25546" class="Function">^ₒ-left-cancellable</a> <a id="25670" class="Symbol">=</a> <a id="25672" href="Ordinals.ArithmeticReflection.html#19649" class="Function">fwa.F-left-cancellable</a>

<a id="25696" class="Markup">\end{code}</a><a id="25706" class="Background">

The results above imply that any simulation

  (α +ₒ β) ⊴ (α +ₒ γ)
  (α ×ₒ β) ⊴ (α ×ₒ γ)
  (α ^ₒ β) ⊴ (α ^ₒ γ)

computes in the expected way, i.e., that they are all induced from a
simulation β ⊴ γ and leave elements of α untouched.

</a><a id="25942" class="Markup">\begin{code}</a>

<a id="+ₒ-simulation-behaviour"></a><a id="25956" href="Ordinals.ArithmeticReflection.html#25956" class="Function">+ₒ-simulation-behaviour</a>
 <a id="25981" class="Symbol">:</a> <a id="25983" class="Symbol">(</a><a id="25984" href="Ordinals.ArithmeticReflection.html#25984" class="Bound">α</a> <a id="25986" href="Ordinals.ArithmeticReflection.html#25986" class="Bound">β</a> <a id="25988" href="Ordinals.ArithmeticReflection.html#25988" class="Bound">γ</a> <a id="25990" class="Symbol">:</a> <a id="25992" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26000" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="26001" class="Symbol">)</a>
 <a id="26004" class="Symbol">→</a> <a id="26006" class="Symbol">(</a><a id="26007" href="Ordinals.ArithmeticReflection.html#26007" class="Bound">(</a><a id="26008" href="Ordinals.ArithmeticReflection.html#26008" class="Bound">g</a> <a id="26010" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26012" href="Ordinals.ArithmeticReflection.html#26007" class="Bound">_)</a> <a id="26015" class="Symbol">:</a> <a id="26017" href="Ordinals.ArithmeticReflection.html#25984" class="Bound">α</a> <a id="26019" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26022" href="Ordinals.ArithmeticReflection.html#25986" class="Bound">β</a> <a id="26024" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26026" href="Ordinals.ArithmeticReflection.html#25984" class="Bound">α</a> <a id="26028" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26031" href="Ordinals.ArithmeticReflection.html#25988" class="Bound">γ</a><a id="26032" class="Symbol">)</a>
 <a id="26035" class="Symbol">→</a> <a id="26037" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26039" href="Ordinals.ArithmeticReflection.html#26039" class="Bound">(</a><a id="26040" href="Ordinals.ArithmeticReflection.html#26040" class="Bound">f</a> <a id="26042" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26044" href="Ordinals.ArithmeticReflection.html#26039" class="Bound">_)</a> <a id="26047" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26049" href="Ordinals.ArithmeticReflection.html#25986" class="Bound">β</a> <a id="26051" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26053" href="Ordinals.ArithmeticReflection.html#25988" class="Bound">γ</a> <a id="26055" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26057" class="Symbol">((</a><a id="26059" href="Ordinals.ArithmeticReflection.html#26059" class="Bound">a</a> <a id="26061" class="Symbol">:</a> <a id="26063" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26065" href="Ordinals.ArithmeticReflection.html#25984" class="Bound">α</a> <a id="26067" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="26068" class="Symbol">)</a> <a id="26070" class="Symbol">→</a> <a id="26072" href="Ordinals.ArithmeticReflection.html#26008" class="Bound">g</a> <a id="26074" class="Symbol">(</a><a id="26075" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26079" href="Ordinals.ArithmeticReflection.html#26059" class="Bound">a</a><a id="26080" class="Symbol">)</a> <a id="26082" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26084" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26088" href="Ordinals.ArithmeticReflection.html#26059" class="Bound">a</a><a id="26089" class="Symbol">)</a>
                     <a id="26112" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="26114" class="Symbol">((</a><a id="26116" href="Ordinals.ArithmeticReflection.html#26116" class="Bound">b</a> <a id="26118" class="Symbol">:</a> <a id="26120" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26122" href="Ordinals.ArithmeticReflection.html#25986" class="Bound">β</a> <a id="26124" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="26125" class="Symbol">)</a> <a id="26127" class="Symbol">→</a> <a id="26129" href="Ordinals.ArithmeticReflection.html#26008" class="Bound">g</a> <a id="26131" class="Symbol">(</a><a id="26132" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26136" href="Ordinals.ArithmeticReflection.html#26116" class="Bound">b</a><a id="26137" class="Symbol">)</a> <a id="26139" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26141" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26145" class="Symbol">(</a><a id="26146" href="Ordinals.ArithmeticReflection.html#26040" class="Bound">f</a> <a id="26148" href="Ordinals.ArithmeticReflection.html#26116" class="Bound">b</a><a id="26149" class="Symbol">))</a>
<a id="26152" href="Ordinals.ArithmeticReflection.html#25956" class="Function">+ₒ-simulation-behaviour</a> <a id="26176" href="Ordinals.ArithmeticReflection.html#26176" class="Bound">α</a> <a id="26178" href="Ordinals.ArithmeticReflection.html#26178" class="Bound">β</a> <a id="26180" href="Ordinals.ArithmeticReflection.html#26180" class="Bound">γ</a> <a id="26182" href="Ordinals.ArithmeticReflection.html#26182" class="Bound">𝕘</a><a id="26183" class="Symbol">@(</a><a id="26185" href="Ordinals.ArithmeticReflection.html#26185" class="Bound">g</a> <a id="26187" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26189" href="Ordinals.ArithmeticReflection.html#26189" class="Bound">g-sim</a><a id="26194" class="Symbol">)</a> <a id="26196" class="Symbol">=</a> <a id="26198" href="Ordinals.ArithmeticReflection.html#26220" class="Function">𝕗</a> <a id="26200" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26202" href="Ordinals.ArithmeticReflection.html#26516" class="Function">III</a> <a id="26206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26208" href="Ordinals.ArithmeticReflection.html#26597" class="Function">IV</a>
 <a id="26212" class="Keyword">where</a>
  <a id="26220" href="Ordinals.ArithmeticReflection.html#26220" class="Function">𝕗</a> <a id="26222" class="Symbol">:</a> <a id="26224" href="Ordinals.ArithmeticReflection.html#26178" class="Bound">β</a> <a id="26226" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26228" href="Ordinals.ArithmeticReflection.html#26180" class="Bound">γ</a>
  <a id="26232" href="Ordinals.ArithmeticReflection.html#26220" class="Function">𝕗</a> <a id="26234" class="Symbol">=</a> <a id="26236" href="Ordinals.ArithmeticReflection.html#20951" class="Function">+ₒ-reflects-⊴</a> <a id="26250" href="Ordinals.ArithmeticReflection.html#26176" class="Bound">α</a> <a id="26252" href="Ordinals.ArithmeticReflection.html#26178" class="Bound">β</a> <a id="26254" href="Ordinals.ArithmeticReflection.html#26180" class="Bound">γ</a> <a id="26256" href="Ordinals.ArithmeticReflection.html#26182" class="Bound">𝕘</a>
  <a id="26260" href="Ordinals.ArithmeticReflection.html#26260" class="Function">f</a> <a id="26262" class="Symbol">=</a> <a id="26264" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="26268" href="Ordinals.ArithmeticReflection.html#26220" class="Function">𝕗</a>
  <a id="26272" href="Ordinals.ArithmeticReflection.html#26272" class="Function">𝕙</a> <a id="26274" class="Symbol">:</a> <a id="26276" href="Ordinals.ArithmeticReflection.html#26176" class="Bound">α</a> <a id="26278" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26281" href="Ordinals.ArithmeticReflection.html#26178" class="Bound">β</a> <a id="26283" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26285" href="Ordinals.ArithmeticReflection.html#26176" class="Bound">α</a> <a id="26287" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26290" href="Ordinals.ArithmeticReflection.html#26180" class="Bound">γ</a>
  <a id="26294" href="Ordinals.ArithmeticReflection.html#26272" class="Function">𝕙</a> <a id="26296" class="Symbol">=</a> <a id="26298" href="Ordinals.AdditionProperties.html#7854" class="Function">+ₒ-right-monotone-⊴&#39;</a> <a id="26319" href="Ordinals.ArithmeticReflection.html#26176" class="Bound">α</a> <a id="26321" href="Ordinals.ArithmeticReflection.html#26178" class="Bound">β</a> <a id="26323" href="Ordinals.ArithmeticReflection.html#26180" class="Bound">γ</a> <a id="26325" href="Ordinals.ArithmeticReflection.html#26220" class="Function">𝕗</a>
  <a id="26329" href="Ordinals.ArithmeticReflection.html#26329" class="Function">h</a> <a id="26331" class="Symbol">=</a> <a id="26333" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="26337" href="Ordinals.ArithmeticReflection.html#26272" class="Function">𝕙</a>
  <a id="26341" href="Ordinals.ArithmeticReflection.html#26341" class="Function">I</a> <a id="26343" class="Symbol">:</a> <a id="26345" class="Symbol">(</a><a id="26346" href="Ordinals.ArithmeticReflection.html#26346" class="Bound">a</a> <a id="26348" class="Symbol">:</a> <a id="26350" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26352" href="Ordinals.ArithmeticReflection.html#26176" class="Bound">α</a> <a id="26354" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="26355" class="Symbol">)</a> <a id="26357" class="Symbol">→</a> <a id="26359" href="Ordinals.ArithmeticReflection.html#26329" class="Function">h</a> <a id="26361" class="Symbol">(</a><a id="26362" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26366" href="Ordinals.ArithmeticReflection.html#26346" class="Bound">a</a><a id="26367" class="Symbol">)</a> <a id="26369" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26371" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26375" href="Ordinals.ArithmeticReflection.html#26346" class="Bound">a</a>
  <a id="26379" href="Ordinals.ArithmeticReflection.html#26341" class="Function">I</a> <a id="26381" href="Ordinals.ArithmeticReflection.html#26381" class="Bound">a</a> <a id="26383" class="Symbol">=</a> <a id="26385" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="26392" href="Ordinals.ArithmeticReflection.html#26392" class="Function">II</a> <a id="26395" class="Symbol">:</a> <a id="26397" class="Symbol">(</a><a id="26398" href="Ordinals.ArithmeticReflection.html#26398" class="Bound">b</a> <a id="26400" class="Symbol">:</a> <a id="26402" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26404" href="Ordinals.ArithmeticReflection.html#26178" class="Bound">β</a> <a id="26406" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="26407" class="Symbol">)</a> <a id="26409" class="Symbol">→</a> <a id="26411" href="Ordinals.ArithmeticReflection.html#26329" class="Function">h</a> <a id="26413" class="Symbol">(</a><a id="26414" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26418" href="Ordinals.ArithmeticReflection.html#26398" class="Bound">b</a><a id="26419" class="Symbol">)</a> <a id="26421" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26423" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26427" class="Symbol">(</a><a id="26428" href="Ordinals.ArithmeticReflection.html#26260" class="Function">f</a> <a id="26430" href="Ordinals.ArithmeticReflection.html#26398" class="Bound">b</a><a id="26431" class="Symbol">)</a>
  <a id="26435" href="Ordinals.ArithmeticReflection.html#26392" class="Function">II</a> <a id="26438" href="Ordinals.ArithmeticReflection.html#26438" class="Bound">b</a> <a id="26440" class="Symbol">=</a> <a id="26442" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="26449" href="Ordinals.ArithmeticReflection.html#26449" class="Function">𝕘-is-𝕙</a> <a id="26456" class="Symbol">:</a> <a id="26458" href="Ordinals.ArithmeticReflection.html#26182" class="Bound">𝕘</a> <a id="26460" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26462" href="Ordinals.ArithmeticReflection.html#26272" class="Function">𝕙</a>
  <a id="26466" href="Ordinals.ArithmeticReflection.html#26449" class="Function">𝕘-is-𝕙</a> <a id="26473" class="Symbol">=</a> <a id="26475" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a> <a id="26492" class="Symbol">(</a><a id="26493" href="Ordinals.ArithmeticReflection.html#26176" class="Bound">α</a> <a id="26495" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26498" href="Ordinals.ArithmeticReflection.html#26178" class="Bound">β</a><a id="26499" class="Symbol">)</a> <a id="26501" class="Symbol">(</a><a id="26502" href="Ordinals.ArithmeticReflection.html#26176" class="Bound">α</a> <a id="26504" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26507" href="Ordinals.ArithmeticReflection.html#26180" class="Bound">γ</a><a id="26508" class="Symbol">)</a> <a id="26510" href="Ordinals.ArithmeticReflection.html#26182" class="Bound">𝕘</a> <a id="26512" href="Ordinals.ArithmeticReflection.html#26272" class="Function">𝕙</a>
  <a id="26516" href="Ordinals.ArithmeticReflection.html#26516" class="Function">III</a> <a id="26520" class="Symbol">:</a> <a id="26522" class="Symbol">(</a><a id="26523" href="Ordinals.ArithmeticReflection.html#26523" class="Bound">a</a> <a id="26525" class="Symbol">:</a> <a id="26527" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26529" href="Ordinals.ArithmeticReflection.html#26176" class="Bound">α</a> <a id="26531" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="26532" class="Symbol">)</a> <a id="26534" class="Symbol">→</a> <a id="26536" href="Ordinals.ArithmeticReflection.html#26185" class="Bound">g</a> <a id="26538" class="Symbol">(</a><a id="26539" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26543" href="Ordinals.ArithmeticReflection.html#26523" class="Bound">a</a><a id="26544" class="Symbol">)</a> <a id="26546" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26548" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26552" href="Ordinals.ArithmeticReflection.html#26523" class="Bound">a</a>
  <a id="26556" href="Ordinals.ArithmeticReflection.html#26516" class="Function">III</a> <a id="26560" href="Ordinals.ArithmeticReflection.html#26560" class="Bound">a</a> <a id="26562" class="Symbol">=</a> <a id="26564" href="UF.Base.html#12002" class="Function">happly</a> <a id="26571" class="Symbol">(</a><a id="26572" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="26575" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="26579" href="Ordinals.ArithmeticReflection.html#26449" class="Function">𝕘-is-𝕙</a><a id="26585" class="Symbol">)</a> <a id="26587" class="Symbol">(</a><a id="26588" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26592" href="Ordinals.ArithmeticReflection.html#26560" class="Bound">a</a><a id="26593" class="Symbol">)</a>
  <a id="26597" href="Ordinals.ArithmeticReflection.html#26597" class="Function">IV</a> <a id="26600" class="Symbol">:</a> <a id="26602" class="Symbol">(</a><a id="26603" href="Ordinals.ArithmeticReflection.html#26603" class="Bound">b</a> <a id="26605" class="Symbol">:</a> <a id="26607" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26609" href="Ordinals.ArithmeticReflection.html#26178" class="Bound">β</a> <a id="26611" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="26612" class="Symbol">)</a> <a id="26614" class="Symbol">→</a> <a id="26616" href="Ordinals.ArithmeticReflection.html#26185" class="Bound">g</a> <a id="26618" class="Symbol">(</a><a id="26619" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26623" href="Ordinals.ArithmeticReflection.html#26603" class="Bound">b</a><a id="26624" class="Symbol">)</a> <a id="26626" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26628" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26632" class="Symbol">(</a><a id="26633" href="Ordinals.ArithmeticReflection.html#26260" class="Function">f</a> <a id="26635" href="Ordinals.ArithmeticReflection.html#26603" class="Bound">b</a><a id="26636" class="Symbol">)</a>
  <a id="26640" href="Ordinals.ArithmeticReflection.html#26597" class="Function">IV</a> <a id="26643" href="Ordinals.ArithmeticReflection.html#26643" class="Bound">b</a> <a id="26645" class="Symbol">=</a> <a id="26647" href="UF.Base.html#12002" class="Function">happly</a> <a id="26654" class="Symbol">(</a><a id="26655" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="26658" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="26662" href="Ordinals.ArithmeticReflection.html#26449" class="Function">𝕘-is-𝕙</a><a id="26668" class="Symbol">)</a> <a id="26670" class="Symbol">(</a><a id="26671" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26675" href="Ordinals.ArithmeticReflection.html#26643" class="Bound">b</a><a id="26676" class="Symbol">)</a>

<a id="×ₒ-simulation-behaviour"></a><a id="26679" href="Ordinals.ArithmeticReflection.html#26679" class="Function">×ₒ-simulation-behaviour</a>
 <a id="26704" class="Symbol">:</a> <a id="26706" class="Symbol">(</a><a id="26707" href="Ordinals.ArithmeticReflection.html#26707" class="Bound">α</a> <a id="26709" href="Ordinals.ArithmeticReflection.html#26709" class="Bound">β</a> <a id="26711" href="Ordinals.ArithmeticReflection.html#26711" class="Bound">γ</a> <a id="26713" class="Symbol">:</a> <a id="26715" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26723" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="26724" class="Symbol">)</a>
 <a id="26727" class="Symbol">→</a> <a id="26729" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="26732" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="26734" href="Ordinals.ArithmeticReflection.html#26707" class="Bound">α</a>
 <a id="26737" class="Symbol">→</a> <a id="26739" class="Symbol">(</a><a id="26740" href="Ordinals.ArithmeticReflection.html#26740" class="Bound">(</a><a id="26741" href="Ordinals.ArithmeticReflection.html#26741" class="Bound">g</a> <a id="26743" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26745" href="Ordinals.ArithmeticReflection.html#26740" class="Bound">_)</a> <a id="26748" class="Symbol">:</a> <a id="26750" href="Ordinals.ArithmeticReflection.html#26707" class="Bound">α</a> <a id="26752" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="26755" href="Ordinals.ArithmeticReflection.html#26709" class="Bound">β</a> <a id="26757" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26759" href="Ordinals.ArithmeticReflection.html#26707" class="Bound">α</a> <a id="26761" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="26764" href="Ordinals.ArithmeticReflection.html#26711" class="Bound">γ</a><a id="26765" class="Symbol">)</a>
 <a id="26768" class="Symbol">→</a> <a id="26770" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26772" href="Ordinals.ArithmeticReflection.html#26772" class="Bound">(</a><a id="26773" href="Ordinals.ArithmeticReflection.html#26773" class="Bound">f</a> <a id="26775" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26777" href="Ordinals.ArithmeticReflection.html#26772" class="Bound">_)</a> <a id="26780" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26782" href="Ordinals.ArithmeticReflection.html#26709" class="Bound">β</a> <a id="26784" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26786" href="Ordinals.ArithmeticReflection.html#26711" class="Bound">γ</a> <a id="26788" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26790" class="Symbol">((</a><a id="26792" href="Ordinals.ArithmeticReflection.html#26792" class="Bound">a</a> <a id="26794" class="Symbol">:</a> <a id="26796" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26798" href="Ordinals.ArithmeticReflection.html#26707" class="Bound">α</a> <a id="26800" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="26801" class="Symbol">)</a> <a id="26803" class="Symbol">(</a><a id="26804" href="Ordinals.ArithmeticReflection.html#26804" class="Bound">b</a> <a id="26806" class="Symbol">:</a> <a id="26808" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26810" href="Ordinals.ArithmeticReflection.html#26709" class="Bound">β</a> <a id="26812" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="26813" class="Symbol">)</a> <a id="26815" class="Symbol">→</a> <a id="26817" href="Ordinals.ArithmeticReflection.html#26741" class="Bound">g</a> <a id="26819" class="Symbol">(</a><a id="26820" href="Ordinals.ArithmeticReflection.html#26792" class="Bound">a</a> <a id="26822" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26824" href="Ordinals.ArithmeticReflection.html#26804" class="Bound">b</a><a id="26825" class="Symbol">)</a> <a id="26827" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26829" class="Symbol">(</a><a id="26830" href="Ordinals.ArithmeticReflection.html#26792" class="Bound">a</a> <a id="26832" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26834" href="Ordinals.ArithmeticReflection.html#26773" class="Bound">f</a> <a id="26836" href="Ordinals.ArithmeticReflection.html#26804" class="Bound">b</a><a id="26837" class="Symbol">))</a>
<a id="26840" href="Ordinals.ArithmeticReflection.html#26679" class="Function">×ₒ-simulation-behaviour</a> <a id="26864" href="Ordinals.ArithmeticReflection.html#26864" class="Bound">α</a> <a id="26866" href="Ordinals.ArithmeticReflection.html#26866" class="Bound">β</a> <a id="26868" href="Ordinals.ArithmeticReflection.html#26868" class="Bound">γ</a> <a id="26870" href="Ordinals.ArithmeticReflection.html#26870" class="Bound">α-pos</a> <a id="26876" href="Ordinals.ArithmeticReflection.html#26876" class="Bound">𝕘</a><a id="26877" class="Symbol">@(</a><a id="26879" href="Ordinals.ArithmeticReflection.html#26879" class="Bound">g</a> <a id="26881" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26883" href="Ordinals.ArithmeticReflection.html#26883" class="Bound">g-sim</a><a id="26888" class="Symbol">)</a> <a id="26890" class="Symbol">=</a> <a id="26892" href="Ordinals.ArithmeticReflection.html#26908" class="Function">𝕗</a> <a id="26894" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26896" href="Ordinals.ArithmeticReflection.html#27170" class="Function">II</a>
 <a id="26900" class="Keyword">where</a>
  <a id="26908" href="Ordinals.ArithmeticReflection.html#26908" class="Function">𝕗</a> <a id="26910" class="Symbol">:</a> <a id="26912" href="Ordinals.ArithmeticReflection.html#26866" class="Bound">β</a> <a id="26914" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26916" href="Ordinals.ArithmeticReflection.html#26868" class="Bound">γ</a>
  <a id="26920" href="Ordinals.ArithmeticReflection.html#26908" class="Function">𝕗</a> <a id="26922" class="Symbol">=</a> <a id="26924" href="Ordinals.ArithmeticReflection.html#22241" class="Function">×ₒ-reflects-⊴</a> <a id="26938" href="Ordinals.ArithmeticReflection.html#26864" class="Bound">α</a> <a id="26940" href="Ordinals.ArithmeticReflection.html#26870" class="Bound">α-pos</a> <a id="26946" href="Ordinals.ArithmeticReflection.html#26866" class="Bound">β</a> <a id="26948" href="Ordinals.ArithmeticReflection.html#26868" class="Bound">γ</a> <a id="26950" href="Ordinals.ArithmeticReflection.html#26876" class="Bound">𝕘</a>
  <a id="26954" href="Ordinals.ArithmeticReflection.html#26954" class="Function">f</a> <a id="26956" class="Symbol">=</a> <a id="26958" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="26962" href="Ordinals.ArithmeticReflection.html#26908" class="Function">𝕗</a>
  <a id="26966" href="Ordinals.ArithmeticReflection.html#26966" class="Function">𝕙</a> <a id="26968" class="Symbol">:</a> <a id="26970" href="Ordinals.ArithmeticReflection.html#26864" class="Bound">α</a> <a id="26972" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="26975" href="Ordinals.ArithmeticReflection.html#26866" class="Bound">β</a> <a id="26977" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26979" href="Ordinals.ArithmeticReflection.html#26864" class="Bound">α</a> <a id="26981" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="26984" href="Ordinals.ArithmeticReflection.html#26868" class="Bound">γ</a>
  <a id="26988" href="Ordinals.ArithmeticReflection.html#26966" class="Function">𝕙</a> <a id="26990" class="Symbol">=</a> <a id="26992" href="Ordinals.MultiplicationProperties.html#9191" class="Function">×ₒ-right-monotone-⊴</a> <a id="27012" href="Ordinals.ArithmeticReflection.html#26864" class="Bound">α</a> <a id="27014" href="Ordinals.ArithmeticReflection.html#26866" class="Bound">β</a> <a id="27016" href="Ordinals.ArithmeticReflection.html#26868" class="Bound">γ</a> <a id="27018" href="Ordinals.ArithmeticReflection.html#26908" class="Function">𝕗</a>
  <a id="27022" href="Ordinals.ArithmeticReflection.html#27022" class="Function">h</a> <a id="27024" class="Symbol">=</a> <a id="27026" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="27030" href="Ordinals.ArithmeticReflection.html#26966" class="Function">𝕙</a>
  <a id="27034" href="Ordinals.ArithmeticReflection.html#27034" class="Function">I</a> <a id="27036" class="Symbol">:</a> <a id="27038" class="Symbol">(</a><a id="27039" href="Ordinals.ArithmeticReflection.html#27039" class="Bound">a</a> <a id="27041" class="Symbol">:</a> <a id="27043" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27045" href="Ordinals.ArithmeticReflection.html#26864" class="Bound">α</a> <a id="27047" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="27048" class="Symbol">)</a> <a id="27050" class="Symbol">(</a><a id="27051" href="Ordinals.ArithmeticReflection.html#27051" class="Bound">b</a> <a id="27053" class="Symbol">:</a> <a id="27055" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27057" href="Ordinals.ArithmeticReflection.html#26866" class="Bound">β</a> <a id="27059" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="27060" class="Symbol">)</a> <a id="27062" class="Symbol">→</a> <a id="27064" href="Ordinals.ArithmeticReflection.html#27022" class="Function">h</a> <a id="27066" class="Symbol">(</a><a id="27067" href="Ordinals.ArithmeticReflection.html#27039" class="Bound">a</a> <a id="27069" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27071" href="Ordinals.ArithmeticReflection.html#27051" class="Bound">b</a><a id="27072" class="Symbol">)</a> <a id="27074" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27076" class="Symbol">(</a><a id="27077" href="Ordinals.ArithmeticReflection.html#27039" class="Bound">a</a> <a id="27079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27081" href="Ordinals.ArithmeticReflection.html#26954" class="Function">f</a> <a id="27083" href="Ordinals.ArithmeticReflection.html#27051" class="Bound">b</a><a id="27084" class="Symbol">)</a>
  <a id="27088" href="Ordinals.ArithmeticReflection.html#27034" class="Function">I</a> <a id="27090" href="Ordinals.ArithmeticReflection.html#27090" class="Bound">a</a> <a id="27092" href="Ordinals.ArithmeticReflection.html#27092" class="Bound">b</a> <a id="27094" class="Symbol">=</a> <a id="27096" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="27103" href="Ordinals.ArithmeticReflection.html#27103" class="Function">𝕘-is-𝕙</a> <a id="27110" class="Symbol">:</a> <a id="27112" href="Ordinals.ArithmeticReflection.html#26876" class="Bound">𝕘</a> <a id="27114" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27116" href="Ordinals.ArithmeticReflection.html#26966" class="Function">𝕙</a>
  <a id="27120" href="Ordinals.ArithmeticReflection.html#27103" class="Function">𝕘-is-𝕙</a> <a id="27127" class="Symbol">=</a> <a id="27129" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a> <a id="27146" class="Symbol">(</a><a id="27147" href="Ordinals.ArithmeticReflection.html#26864" class="Bound">α</a> <a id="27149" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="27152" href="Ordinals.ArithmeticReflection.html#26866" class="Bound">β</a><a id="27153" class="Symbol">)</a> <a id="27155" class="Symbol">(</a><a id="27156" href="Ordinals.ArithmeticReflection.html#26864" class="Bound">α</a> <a id="27158" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="27161" href="Ordinals.ArithmeticReflection.html#26868" class="Bound">γ</a><a id="27162" class="Symbol">)</a> <a id="27164" href="Ordinals.ArithmeticReflection.html#26876" class="Bound">𝕘</a> <a id="27166" href="Ordinals.ArithmeticReflection.html#26966" class="Function">𝕙</a>
  <a id="27170" href="Ordinals.ArithmeticReflection.html#27170" class="Function">II</a> <a id="27173" class="Symbol">:</a> <a id="27175" class="Symbol">(</a><a id="27176" href="Ordinals.ArithmeticReflection.html#27176" class="Bound">a</a> <a id="27178" class="Symbol">:</a> <a id="27180" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27182" href="Ordinals.ArithmeticReflection.html#26864" class="Bound">α</a> <a id="27184" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="27185" class="Symbol">)</a> <a id="27187" class="Symbol">(</a><a id="27188" href="Ordinals.ArithmeticReflection.html#27188" class="Bound">b</a> <a id="27190" class="Symbol">:</a> <a id="27192" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27194" href="Ordinals.ArithmeticReflection.html#26866" class="Bound">β</a> <a id="27196" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="27197" class="Symbol">)</a> <a id="27199" class="Symbol">→</a> <a id="27201" href="Ordinals.ArithmeticReflection.html#26879" class="Bound">g</a> <a id="27203" class="Symbol">(</a><a id="27204" href="Ordinals.ArithmeticReflection.html#27176" class="Bound">a</a> <a id="27206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27208" href="Ordinals.ArithmeticReflection.html#27188" class="Bound">b</a><a id="27209" class="Symbol">)</a> <a id="27211" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27213" class="Symbol">(</a><a id="27214" href="Ordinals.ArithmeticReflection.html#27176" class="Bound">a</a> <a id="27216" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27218" href="Ordinals.ArithmeticReflection.html#26954" class="Function">f</a> <a id="27220" href="Ordinals.ArithmeticReflection.html#27188" class="Bound">b</a><a id="27221" class="Symbol">)</a>
  <a id="27225" href="Ordinals.ArithmeticReflection.html#27170" class="Function">II</a> <a id="27228" href="Ordinals.ArithmeticReflection.html#27228" class="Bound">a</a> <a id="27230" href="Ordinals.ArithmeticReflection.html#27230" class="Bound">b</a> <a id="27232" class="Symbol">=</a> <a id="27234" href="UF.Base.html#12002" class="Function">happly</a> <a id="27241" class="Symbol">(</a><a id="27242" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="27245" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="27249" href="Ordinals.ArithmeticReflection.html#27103" class="Function">𝕘-is-𝕙</a><a id="27255" class="Symbol">)</a> <a id="27257" class="Symbol">(</a><a id="27258" href="Ordinals.ArithmeticReflection.html#27228" class="Bound">a</a> <a id="27260" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27262" href="Ordinals.ArithmeticReflection.html#27230" class="Bound">b</a><a id="27263" class="Symbol">)</a>

<a id="27266" class="Markup">\end{code}</a><a id="27276" class="Background">

For exponentiation, the property seems most conveniently expressed for
the list-based representation.

</a><a id="27381" class="Markup">\begin{code}</a>

<a id="exponentiationᴸ-simulation-behaviour"></a><a id="27395" href="Ordinals.ArithmeticReflection.html#27395" class="Function">exponentiationᴸ-simulation-behaviour</a>
 <a id="27433" class="Symbol">:</a> <a id="27435" class="Symbol">(</a><a id="27436" href="Ordinals.ArithmeticReflection.html#27436" class="Bound">α</a> <a id="27438" href="Ordinals.ArithmeticReflection.html#27438" class="Bound">β</a> <a id="27440" href="Ordinals.ArithmeticReflection.html#27440" class="Bound">γ</a> <a id="27442" class="Symbol">:</a> <a id="27444" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27452" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27453" class="Symbol">)</a>
 <a id="27456" class="Symbol">→</a> <a id="27458" class="Symbol">(</a><a id="27459" href="Ordinals.ArithmeticReflection.html#27459" class="Bound">h</a> <a id="27461" class="Symbol">:</a> <a id="27463" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="27494" href="Ordinals.ArithmeticReflection.html#27436" class="Bound">α</a><a id="27495" class="Symbol">)</a>
 <a id="27498" class="Symbol">→</a> <a id="27500" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="27503" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="27505" href="Ordinals.ArithmeticReflection.html#27436" class="Bound">α</a>
 <a id="27508" class="Symbol">→</a> <a id="27510" class="Symbol">(</a><a id="27511" href="Ordinals.ArithmeticReflection.html#27511" class="Bound">(</a><a id="27512" href="Ordinals.ArithmeticReflection.html#27512" class="Bound">g</a> <a id="27514" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27516" href="Ordinals.ArithmeticReflection.html#27511" class="Bound">_)</a> <a id="27519" class="Symbol">:</a> <a id="27521" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="27537" href="Ordinals.ArithmeticReflection.html#27436" class="Bound">α</a> <a id="27539" href="Ordinals.ArithmeticReflection.html#27459" class="Bound">h</a> <a id="27541" href="Ordinals.ArithmeticReflection.html#27438" class="Bound">β</a> <a id="27543" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="27545" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="27561" href="Ordinals.ArithmeticReflection.html#27436" class="Bound">α</a> <a id="27563" href="Ordinals.ArithmeticReflection.html#27459" class="Bound">h</a> <a id="27565" href="Ordinals.ArithmeticReflection.html#27440" class="Bound">γ</a><a id="27566" class="Symbol">)</a>
 <a id="27569" class="Symbol">→</a> <a id="27571" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27573" href="Ordinals.ArithmeticReflection.html#27573" class="Bound">(</a><a id="27574" href="Ordinals.ArithmeticReflection.html#27574" class="Bound">f</a> <a id="27576" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27578" href="Ordinals.ArithmeticReflection.html#27573" class="Bound">_)</a> <a id="27581" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27583" href="Ordinals.ArithmeticReflection.html#27438" class="Bound">β</a> <a id="27585" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="27587" href="Ordinals.ArithmeticReflection.html#27440" class="Bound">γ</a> <a id="27589" href="MLTT.Sigma.html#423" class="Function">,</a>
     <a id="27596" class="Symbol">((</a><a id="27598" href="Ordinals.ArithmeticReflection.html#27598" class="Bound">(</a><a id="27599" href="Ordinals.ArithmeticReflection.html#27599" class="Bound">l</a> <a id="27601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27603" href="Ordinals.ArithmeticReflection.html#27603" class="Bound">δ</a><a id="27604" href="Ordinals.ArithmeticReflection.html#27598" class="Bound">)</a> <a id="27606" class="Symbol">:</a> <a id="27608" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="27618" class="Symbol">(</a><a id="27619" href="Ordinals.ArithmeticReflection.html#27436" class="Bound">α</a> <a id="27621" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="27624" href="Ordinals.ArithmeticReflection.html#27459" class="Bound">h</a> <a id="27626" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="27627" class="Symbol">)</a> <a id="27629" href="Ordinals.ArithmeticReflection.html#27438" class="Bound">β</a><a id="27630" class="Symbol">)</a>
               <a id="27647" class="Symbol">→</a> <a id="27649" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="27664" class="Symbol">(</a><a id="27665" href="Ordinals.ArithmeticReflection.html#27436" class="Bound">α</a> <a id="27667" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="27670" href="Ordinals.ArithmeticReflection.html#27459" class="Bound">h</a> <a id="27672" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="27673" class="Symbol">)</a> <a id="27675" href="Ordinals.ArithmeticReflection.html#27440" class="Bound">γ</a> <a id="27677" class="Symbol">(</a><a id="27678" href="Ordinals.ArithmeticReflection.html#27512" class="Bound">g</a> <a id="27680" class="Symbol">(</a><a id="27681" href="Ordinals.ArithmeticReflection.html#27599" class="Bound">l</a> <a id="27683" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27685" href="Ordinals.ArithmeticReflection.html#27603" class="Bound">δ</a><a id="27686" class="Symbol">))</a>
                 <a id="27706" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27708" href="MLTT.List.html#2334" class="Function">map</a> <a id="27712" class="Symbol">(λ</a> <a id="27715" class="Symbol">(</a><a id="27716" href="Ordinals.ArithmeticReflection.html#27716" class="Bound">a</a> <a id="27718" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27720" href="Ordinals.ArithmeticReflection.html#27720" class="Bound">b</a><a id="27721" class="Symbol">)</a> <a id="27723" class="Symbol">→</a> <a id="27725" class="Symbol">(</a><a id="27726" href="Ordinals.ArithmeticReflection.html#27716" class="Bound">a</a> <a id="27728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27730" href="Ordinals.ArithmeticReflection.html#27574" class="Bound">f</a> <a id="27732" href="Ordinals.ArithmeticReflection.html#27720" class="Bound">b</a><a id="27733" class="Symbol">))</a> <a id="27736" href="Ordinals.ArithmeticReflection.html#27599" class="Bound">l</a><a id="27737" class="Symbol">)</a>
<a id="27739" href="Ordinals.ArithmeticReflection.html#27395" class="Function">exponentiationᴸ-simulation-behaviour</a> <a id="27776" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a> <a id="27778" href="Ordinals.ArithmeticReflection.html#27778" class="Bound">β</a> <a id="27780" href="Ordinals.ArithmeticReflection.html#27780" class="Bound">γ</a> <a id="27782" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a> <a id="27785" href="Ordinals.ArithmeticReflection.html#27785" class="Bound">α-at-least-𝟚ₒ</a> <a id="27799" href="Ordinals.ArithmeticReflection.html#27799" class="Bound">𝕘</a><a id="27800" class="Symbol">@(</a><a id="27802" href="Ordinals.ArithmeticReflection.html#27802" class="Bound">g</a> <a id="27804" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27806" href="Ordinals.ArithmeticReflection.html#27806" class="Bound">g-sim</a><a id="27811" class="Symbol">)</a> <a id="27813" class="Symbol">=</a>
 <a id="27816" href="Ordinals.ArithmeticReflection.html#27834" class="Function">𝕗</a> <a id="27818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27820" href="Ordinals.ArithmeticReflection.html#28452" class="Function">II</a>
  <a id="27825" class="Keyword">where</a>
   <a id="27834" href="Ordinals.ArithmeticReflection.html#27834" class="Function">𝕗</a> <a id="27836" class="Symbol">:</a> <a id="27838" href="Ordinals.ArithmeticReflection.html#27778" class="Bound">β</a> <a id="27840" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="27842" href="Ordinals.ArithmeticReflection.html#27780" class="Bound">γ</a>
   <a id="27847" href="Ordinals.ArithmeticReflection.html#27834" class="Function">𝕗</a> <a id="27849" class="Symbol">=</a> <a id="27851" href="Ordinals.ArithmeticReflection.html#25420" class="Function">^ₒ-reflects-⊴</a> <a id="27865" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a>
        <a id="27875" href="Ordinals.ArithmeticReflection.html#27785" class="Bound">α-at-least-𝟚ₒ</a>
        <a id="27897" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a>
        <a id="27908" href="Ordinals.ArithmeticReflection.html#27778" class="Bound">β</a> <a id="27910" href="Ordinals.ArithmeticReflection.html#27780" class="Bound">γ</a>
        <a id="27920" class="Symbol">(</a><a id="27921" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="27932" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴_</a>
          <a id="27946" class="Symbol">(</a><a id="27947" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="27982" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a> <a id="27984" href="Ordinals.ArithmeticReflection.html#27778" class="Bound">β</a> <a id="27986" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a><a id="27988" class="Symbol">)</a>
          <a id="28000" class="Symbol">(</a><a id="28001" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="28036" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a> <a id="28038" href="Ordinals.ArithmeticReflection.html#27780" class="Bound">γ</a> <a id="28040" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a><a id="28042" class="Symbol">)</a>
          <a id="28054" href="Ordinals.ArithmeticReflection.html#27799" class="Bound">𝕘</a><a id="28055" class="Symbol">)</a>
   <a id="28060" href="Ordinals.ArithmeticReflection.html#28060" class="Function">f</a> <a id="28062" class="Symbol">=</a> <a id="28064" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28068" href="Ordinals.ArithmeticReflection.html#27834" class="Function">𝕗</a>
   <a id="28073" href="Ordinals.ArithmeticReflection.html#28073" class="Function">𝕙</a> <a id="28075" class="Symbol">:</a> <a id="28077" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="28093" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a> <a id="28095" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a> <a id="28098" href="Ordinals.ArithmeticReflection.html#27778" class="Bound">β</a> <a id="28100" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="28102" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="28118" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a> <a id="28120" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a> <a id="28123" href="Ordinals.ArithmeticReflection.html#27780" class="Bound">γ</a>
   <a id="28128" href="Ordinals.ArithmeticReflection.html#28073" class="Function">𝕙</a> <a id="28130" class="Symbol">=</a> <a id="28132" href="Ordinals.Exponentiation.DecreasingList.html#29310" class="Function">expᴸ-is-monotone-in-exponent</a> <a id="28161" class="Symbol">(</a><a id="28162" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a> <a id="28164" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="28167" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a> <a id="28170" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="28171" class="Symbol">)</a> <a id="28173" href="Ordinals.ArithmeticReflection.html#27778" class="Bound">β</a> <a id="28175" href="Ordinals.ArithmeticReflection.html#27780" class="Bound">γ</a> <a id="28177" href="Ordinals.ArithmeticReflection.html#27834" class="Function">𝕗</a>
   <a id="28182" href="Ordinals.ArithmeticReflection.html#28182" class="Function">h</a> <a id="28184" class="Symbol">=</a> <a id="28186" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28190" href="Ordinals.ArithmeticReflection.html#28073" class="Function">𝕙</a>
   <a id="28195" href="Ordinals.ArithmeticReflection.html#28195" class="Function">I</a> <a id="28197" class="Symbol">:</a> <a id="28199" class="Symbol">((</a><a id="28201" href="Ordinals.ArithmeticReflection.html#28201" class="Bound">(</a><a id="28202" href="Ordinals.ArithmeticReflection.html#28202" class="Bound">l</a> <a id="28204" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28206" href="Ordinals.ArithmeticReflection.html#28206" class="Bound">δ</a><a id="28207" href="Ordinals.ArithmeticReflection.html#28201" class="Bound">)</a> <a id="28209" class="Symbol">:</a> <a id="28211" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="28221" class="Symbol">(</a><a id="28222" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a> <a id="28224" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="28227" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a> <a id="28230" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="28231" class="Symbol">)</a> <a id="28233" href="Ordinals.ArithmeticReflection.html#27778" class="Bound">β</a><a id="28234" class="Symbol">)</a>
     <a id="28241" class="Symbol">→</a> <a id="28243" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="28258" class="Symbol">(</a><a id="28259" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a> <a id="28261" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="28264" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a> <a id="28267" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="28268" class="Symbol">)</a> <a id="28270" href="Ordinals.ArithmeticReflection.html#27780" class="Bound">γ</a> <a id="28272" class="Symbol">(</a><a id="28273" href="Ordinals.ArithmeticReflection.html#28182" class="Function">h</a> <a id="28275" class="Symbol">(</a><a id="28276" href="Ordinals.ArithmeticReflection.html#28202" class="Bound">l</a> <a id="28278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28280" href="Ordinals.ArithmeticReflection.html#28206" class="Bound">δ</a><a id="28281" class="Symbol">))</a>
       <a id="28291" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28293" href="MLTT.List.html#2334" class="Function">map</a> <a id="28297" class="Symbol">(λ</a> <a id="28300" class="Symbol">(</a><a id="28301" href="Ordinals.ArithmeticReflection.html#28301" class="Bound">a</a> <a id="28303" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28305" href="Ordinals.ArithmeticReflection.html#28305" class="Bound">b</a><a id="28306" class="Symbol">)</a> <a id="28308" class="Symbol">→</a> <a id="28310" class="Symbol">(</a><a id="28311" href="Ordinals.ArithmeticReflection.html#28301" class="Bound">a</a> <a id="28313" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28315" href="Ordinals.ArithmeticReflection.html#28060" class="Function">f</a> <a id="28317" href="Ordinals.ArithmeticReflection.html#28305" class="Bound">b</a><a id="28318" class="Symbol">))</a> <a id="28321" href="Ordinals.ArithmeticReflection.html#28202" class="Bound">l</a><a id="28322" class="Symbol">)</a>
   <a id="28327" href="Ordinals.ArithmeticReflection.html#28195" class="Function">I</a> <a id="28329" class="Symbol">(</a><a id="28330" href="Ordinals.ArithmeticReflection.html#28330" class="Bound">l</a> <a id="28332" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28334" href="Ordinals.ArithmeticReflection.html#28334" class="Bound">δ</a><a id="28335" class="Symbol">)</a> <a id="28337" class="Symbol">=</a> <a id="28339" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="28347" href="Ordinals.ArithmeticReflection.html#28347" class="Function">𝕘-is-𝕙</a> <a id="28354" class="Symbol">:</a> <a id="28356" href="Ordinals.ArithmeticReflection.html#27799" class="Bound">𝕘</a> <a id="28358" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28360" href="Ordinals.ArithmeticReflection.html#28073" class="Function">𝕙</a>
   <a id="28365" href="Ordinals.ArithmeticReflection.html#28347" class="Function">𝕘-is-𝕙</a> <a id="28372" class="Symbol">=</a>
    <a id="28378" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a> <a id="28395" class="Symbol">(</a><a id="28396" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="28412" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a> <a id="28414" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a> <a id="28417" href="Ordinals.ArithmeticReflection.html#27778" class="Bound">β</a><a id="28418" class="Symbol">)</a> <a id="28420" class="Symbol">(</a><a id="28421" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="28437" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a> <a id="28439" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a> <a id="28442" href="Ordinals.ArithmeticReflection.html#27780" class="Bound">γ</a><a id="28443" class="Symbol">)</a> <a id="28445" href="Ordinals.ArithmeticReflection.html#27799" class="Bound">𝕘</a> <a id="28447" href="Ordinals.ArithmeticReflection.html#28073" class="Function">𝕙</a>
   <a id="28452" href="Ordinals.ArithmeticReflection.html#28452" class="Function">II</a> <a id="28455" class="Symbol">:</a> <a id="28457" class="Symbol">((</a><a id="28459" href="Ordinals.ArithmeticReflection.html#28459" class="Bound">(</a><a id="28460" href="Ordinals.ArithmeticReflection.html#28460" class="Bound">l</a> <a id="28462" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28464" href="Ordinals.ArithmeticReflection.html#28464" class="Bound">δ</a><a id="28465" href="Ordinals.ArithmeticReflection.html#28459" class="Bound">)</a> <a id="28467" class="Symbol">:</a> <a id="28469" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="28479" class="Symbol">(</a><a id="28480" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a> <a id="28482" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="28485" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a> <a id="28488" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="28489" class="Symbol">)</a> <a id="28491" href="Ordinals.ArithmeticReflection.html#27778" class="Bound">β</a><a id="28492" class="Symbol">)</a>
      <a id="28500" class="Symbol">→</a> <a id="28502" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="28517" class="Symbol">(</a><a id="28518" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a> <a id="28520" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="28523" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a> <a id="28526" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="28527" class="Symbol">)</a> <a id="28529" href="Ordinals.ArithmeticReflection.html#27780" class="Bound">γ</a> <a id="28531" class="Symbol">(</a><a id="28532" href="Ordinals.ArithmeticReflection.html#27802" class="Bound">g</a> <a id="28534" class="Symbol">(</a><a id="28535" href="Ordinals.ArithmeticReflection.html#28460" class="Bound">l</a> <a id="28537" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28539" href="Ordinals.ArithmeticReflection.html#28464" class="Bound">δ</a><a id="28540" class="Symbol">))</a>
        <a id="28551" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28553" href="MLTT.List.html#2334" class="Function">map</a> <a id="28557" class="Symbol">(λ</a> <a id="28560" class="Symbol">(</a><a id="28561" href="Ordinals.ArithmeticReflection.html#28561" class="Bound">a</a> <a id="28563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28565" href="Ordinals.ArithmeticReflection.html#28565" class="Bound">b</a><a id="28566" class="Symbol">)</a> <a id="28568" class="Symbol">→</a> <a id="28570" class="Symbol">(</a><a id="28571" href="Ordinals.ArithmeticReflection.html#28561" class="Bound">a</a> <a id="28573" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28575" href="Ordinals.ArithmeticReflection.html#28060" class="Function">f</a> <a id="28577" href="Ordinals.ArithmeticReflection.html#28565" class="Bound">b</a><a id="28578" class="Symbol">))</a> <a id="28581" href="Ordinals.ArithmeticReflection.html#28460" class="Bound">l</a><a id="28582" class="Symbol">)</a>
   <a id="28587" href="Ordinals.ArithmeticReflection.html#28452" class="Function">II</a> <a id="28590" class="Symbol">(</a><a id="28591" href="Ordinals.ArithmeticReflection.html#28591" class="Bound">l</a> <a id="28593" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28595" href="Ordinals.ArithmeticReflection.html#28595" class="Bound">δ</a><a id="28596" class="Symbol">)</a> <a id="28598" class="Symbol">=</a>
    <a id="28604" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="28607" class="Symbol">(</a><a id="28608" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="28623" class="Symbol">(</a><a id="28624" href="Ordinals.ArithmeticReflection.html#27776" class="Bound">α</a> <a id="28626" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="28629" href="Ordinals.ArithmeticReflection.html#27782" class="Bound">ht</a> <a id="28632" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="28633" class="Symbol">)</a> <a id="28635" href="Ordinals.ArithmeticReflection.html#27780" class="Bound">γ</a><a id="28636" class="Symbol">)</a> <a id="28638" class="Symbol">(</a><a id="28639" href="UF.Base.html#12002" class="Function">happly</a> <a id="28646" class="Symbol">(</a><a id="28647" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="28650" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28654" href="Ordinals.ArithmeticReflection.html#28347" class="Function">𝕘-is-𝕙</a><a id="28660" class="Symbol">)</a> <a id="28662" class="Symbol">(</a><a id="28663" href="Ordinals.ArithmeticReflection.html#28591" class="Bound">l</a> <a id="28665" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28667" href="Ordinals.ArithmeticReflection.html#28595" class="Bound">δ</a><a id="28668" class="Symbol">))</a>

<a id="28672" class="Markup">\end{code}</a><a id="28682" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.BoundedOperations.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.BoundedOperations</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, 14 and 15 July 2025.
In collaboration with Nicolai Kraus, Fredrik Nordvall Forsberg and Chuangjie Xu.
Following sketches from July 2024.
Slightly refactored by Tom de Jong on 16 October 2026.

We consider the construction of certain bounded operations. The comments in the
file offer more explanation as the development continues.

</a><a id="346" class="Markup">\begin{code}</a>

<a id="360" class="Symbol">{-#</a> <a id="364" class="Keyword">OPTIONS</a> <a id="372" class="Pragma">--safe</a> <a id="379" class="Pragma">--without-K</a> <a id="391" class="Symbol">#-}</a>

<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="UF.Size.html" class="Module">UF.Size</a>

<a id="468" class="Keyword">module</a> <a id="475" href="Ordinals.BoundedOperations.html" class="Module">Ordinals.BoundedOperations</a>
       <a id="509" class="Symbol">(</a><a id="510" href="Ordinals.BoundedOperations.html#510" class="Bound">ua</a> <a id="513" class="Symbol">:</a> <a id="515" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="525" class="Symbol">)</a>
       <a id="534" class="Symbol">(</a><a id="535" href="Ordinals.BoundedOperations.html#535" class="Bound">pt</a> <a id="538" class="Symbol">:</a> <a id="540" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="571" class="Symbol">)</a>
       <a id="580" class="Symbol">(</a><a id="581" href="Ordinals.BoundedOperations.html#581" class="Bound">sr</a> <a id="584" class="Symbol">:</a> <a id="586" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="602" href="Ordinals.BoundedOperations.html#535" class="Bound">pt</a><a id="604" class="Symbol">)</a>
       <a id="613" class="Keyword">where</a>

<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="697" class="Keyword">open</a> <a id="702" class="Keyword">import</a> <a id="709" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="762" class="Keyword">open</a> <a id="767" class="Keyword">import</a> <a id="774" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="788" class="Keyword">private</a>
 <a id="fe"></a><a id="797" href="Ordinals.BoundedOperations.html#797" class="Function">fe</a> <a id="800" class="Symbol">:</a> <a id="802" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="810" href="Ordinals.BoundedOperations.html#797" class="Function">fe</a> <a id="813" class="Symbol">=</a> <a id="815" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="839" href="Ordinals.BoundedOperations.html#510" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="844" href="Ordinals.BoundedOperations.html#844" class="Function">fe&#39;</a> <a id="848" class="Symbol">:</a> <a id="850" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="859" href="Ordinals.BoundedOperations.html#844" class="Function">fe&#39;</a> <a id="863" class="Symbol">{</a><a id="864" href="Ordinals.BoundedOperations.html#864" class="Bound">𝓤</a><a id="865" class="Symbol">}</a> <a id="867" class="Symbol">{</a><a id="868" href="Ordinals.BoundedOperations.html#868" class="Bound">𝓥</a><a id="869" class="Symbol">}</a> <a id="871" class="Symbol">=</a> <a id="873" href="Ordinals.BoundedOperations.html#797" class="Function">fe</a> <a id="876" href="Ordinals.BoundedOperations.html#864" class="Bound">𝓤</a> <a id="878" href="Ordinals.BoundedOperations.html#868" class="Bound">𝓥</a>

<a id="881" class="Keyword">open</a> <a id="886" class="Keyword">import</a> <a id="893" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="921" href="Ordinals.BoundedOperations.html#510" class="Bound">ua</a>
<a id="924" class="Keyword">open</a> <a id="929" class="Keyword">import</a> <a id="936" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="956" href="Ordinals.BoundedOperations.html#797" class="Function">fe</a>
<a id="959" class="Keyword">open</a> <a id="964" class="Keyword">import</a> <a id="971" href="Ordinals.Exponentiation.Supremum.html" class="Module">Ordinals.Exponentiation.Supremum</a> <a id="1004" href="Ordinals.BoundedOperations.html#510" class="Bound">ua</a> <a id="1007" href="Ordinals.BoundedOperations.html#535" class="Bound">pt</a> <a id="1010" href="Ordinals.BoundedOperations.html#581" class="Bound">sr</a>
<a id="1013" class="Keyword">open</a> <a id="1018" class="Keyword">import</a> <a id="1025" href="Ordinals.Exponentiation.Taboos.html" class="Module">Ordinals.Exponentiation.Taboos</a> <a id="1056" href="Ordinals.BoundedOperations.html#510" class="Bound">ua</a> <a id="1059" href="Ordinals.BoundedOperations.html#535" class="Bound">pt</a> <a id="1062" href="Ordinals.BoundedOperations.html#581" class="Bound">sr</a>
<a id="1065" class="Keyword">open</a> <a id="1070" class="Keyword">import</a> <a id="1077" href="Ordinals.OperationsByCases.html" class="Module">Ordinals.OperationsByCases</a> <a id="1104" href="Ordinals.BoundedOperations.html#510" class="Bound">ua</a> <a id="1107" href="Ordinals.BoundedOperations.html#535" class="Bound">pt</a> <a id="1110" href="Ordinals.BoundedOperations.html#581" class="Bound">sr</a>
<a id="1113" class="Keyword">open</a> <a id="1118" class="Keyword">import</a> <a id="1125" href="Ordinals.MultiplicationProperties.html" class="Module">Ordinals.MultiplicationProperties</a> <a id="1159" href="Ordinals.BoundedOperations.html#510" class="Bound">ua</a>
<a id="1162" class="Keyword">open</a> <a id="1167" class="Keyword">import</a> <a id="1174" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1201" href="Ordinals.BoundedOperations.html#510" class="Bound">ua</a>
<a id="1204" class="Keyword">open</a> <a id="1209" class="Keyword">import</a> <a id="1216" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="1250" href="Ordinals.BoundedOperations.html#510" class="Bound">ua</a>
<a id="1253" class="Keyword">open</a> <a id="1258" class="Keyword">import</a> <a id="1265" href="Ordinals.SupremaPreservation.html" class="Module">Ordinals.SupremaPreservation</a> <a id="1294" href="Ordinals.BoundedOperations.html#510" class="Bound">ua</a> <a id="1297" href="Ordinals.BoundedOperations.html#535" class="Bound">pt</a> <a id="1300" href="Ordinals.BoundedOperations.html#581" class="Bound">sr</a>
<a id="1303" class="Keyword">open</a> <a id="1308" class="Keyword">import</a> <a id="1315" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="1329" class="Keyword">open</a> <a id="1334" class="Keyword">import</a> <a id="1341" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="1362" class="Keyword">open</a> <a id="1367" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="1391" href="Ordinals.BoundedOperations.html#535" class="Bound">pt</a>
<a id="1394" class="Keyword">open</a> <a id="1399" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="1407" href="Ordinals.BoundedOperations.html#535" class="Bound">pt</a> <a id="1410" href="Ordinals.BoundedOperations.html#581" class="Bound">sr</a>

<a id="1414" class="Markup">\end{code}</a><a id="1424" class="Background">

We start by proving that every bounded and antitone predicate that is closed
under suprema has a greatest element satisfying it.

</a><a id="1556" class="Markup">\begin{code}</a>

<a id="_is-upper-bound-for_"></a><a id="1570" href="Ordinals.BoundedOperations.html#1570" class="Function Operator">_is-upper-bound-for_</a> <a id="1591" class="Symbol">:</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Ordinals.BoundedOperations.html#1594" class="Bound">γ</a> <a id="1596" class="Symbol">:</a> <a id="1598" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1606" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1607" class="Symbol">)</a> <a id="1609" class="Symbol">→</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1620" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1622" class="Symbol">→</a> <a id="1624" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1626" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1628" class="Symbol">)</a> <a id="1630" class="Symbol">→</a> <a id="1632" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1634" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1636" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1638" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1640" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1642" href="Ordinals.BoundedOperations.html#1570" class="Function Operator">_is-upper-bound-for_</a> <a id="1663" class="Symbol">{</a><a id="1664" href="Ordinals.BoundedOperations.html#1664" class="Bound">𝓤</a><a id="1665" class="Symbol">}</a> <a id="1667" href="Ordinals.BoundedOperations.html#1667" class="Bound">γ</a> <a id="1669" href="Ordinals.BoundedOperations.html#1669" class="Bound">P</a> <a id="1671" class="Symbol">=</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Ordinals.BoundedOperations.html#1674" class="Bound">α</a> <a id="1676" class="Symbol">:</a> <a id="1678" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1686" href="Ordinals.BoundedOperations.html#1664" class="Bound">𝓤</a><a id="1687" class="Symbol">)</a> <a id="1689" class="Symbol">→</a> <a id="1691" href="Ordinals.BoundedOperations.html#1669" class="Bound">P</a> <a id="1693" href="Ordinals.BoundedOperations.html#1674" class="Bound">α</a> <a id="1695" class="Symbol">→</a> <a id="1697" href="Ordinals.BoundedOperations.html#1674" class="Bound">α</a> <a id="1699" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="1701" href="Ordinals.BoundedOperations.html#1667" class="Bound">γ</a>

<a id="is-upper-bound-for-is-prop"></a><a id="1704" href="Ordinals.BoundedOperations.html#1704" class="Function">is-upper-bound-for-is-prop</a> <a id="1731" class="Symbol">:</a> <a id="1733" class="Symbol">{</a><a id="1734" href="Ordinals.BoundedOperations.html#1734" class="Bound">P</a> <a id="1736" class="Symbol">:</a> <a id="1738" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1746" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1748" class="Symbol">→</a> <a id="1750" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1752" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1754" class="Symbol">}</a> <a id="1756" class="Symbol">→</a> <a id="1758" class="Symbol">(</a><a id="1759" href="Ordinals.BoundedOperations.html#1759" class="Bound">γ</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1771" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1772" class="Symbol">)</a>
                           <a id="1801" class="Symbol">→</a> <a id="1803" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Ordinals.BoundedOperations.html#1759" class="Bound">γ</a> <a id="1814" href="Ordinals.BoundedOperations.html#1570" class="Function Operator">is-upper-bound-for</a> <a id="1833" href="Ordinals.BoundedOperations.html#1734" class="Bound">P</a><a id="1834" class="Symbol">)</a>
<a id="1836" href="Ordinals.BoundedOperations.html#1704" class="Function">is-upper-bound-for-is-prop</a> <a id="1863" href="Ordinals.BoundedOperations.html#1863" class="Bound">γ</a> <a id="1865" class="Symbol">=</a> <a id="1867" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="1878" href="Ordinals.BoundedOperations.html#844" class="Function">fe&#39;</a> <a id="1882" class="Symbol">(λ</a> <a id="1885" href="Ordinals.BoundedOperations.html#1885" class="Bound">α</a> <a id="1887" href="Ordinals.BoundedOperations.html#1887" class="Bound">_</a> <a id="1889" class="Symbol">→</a> <a id="1891" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a> <a id="1908" href="Ordinals.BoundedOperations.html#1885" class="Bound">α</a> <a id="1910" href="Ordinals.BoundedOperations.html#1863" class="Bound">γ</a><a id="1911" class="Symbol">)</a>

<a id="_greatest-satisfying_"></a><a id="1914" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">_greatest-satisfying_</a> <a id="1936" class="Symbol">:</a> <a id="1938" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1946" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1948" class="Symbol">→</a> <a id="1950" class="Symbol">(</a><a id="1951" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1959" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1965" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1967" class="Symbol">)</a> <a id="1969" class="Symbol">→</a> <a id="1971" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1973" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1975" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1977" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1979" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1981" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">_greatest-satisfying_</a> <a id="2003" class="Symbol">{</a><a id="2004" href="Ordinals.BoundedOperations.html#2004" class="Bound">𝓤</a><a id="2005" class="Symbol">}</a> <a id="2007" href="Ordinals.BoundedOperations.html#2007" class="Bound">γ</a> <a id="2009" href="Ordinals.BoundedOperations.html#2009" class="Bound">P</a> <a id="2011" class="Symbol">=</a> <a id="2013" href="Ordinals.BoundedOperations.html#2009" class="Bound">P</a> <a id="2015" href="Ordinals.BoundedOperations.html#2007" class="Bound">γ</a> <a id="2017" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2019" href="Ordinals.BoundedOperations.html#2007" class="Bound">γ</a> <a id="2021" href="Ordinals.BoundedOperations.html#1570" class="Function Operator">is-upper-bound-for</a> <a id="2040" href="Ordinals.BoundedOperations.html#2009" class="Bound">P</a>

<a id="greatest-satisfies"></a><a id="2043" href="Ordinals.BoundedOperations.html#2043" class="Function">greatest-satisfies</a> <a id="2062" class="Symbol">:</a> <a id="2064" class="Symbol">(</a><a id="2065" href="Ordinals.BoundedOperations.html#2065" class="Bound">γ</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2077" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2078" class="Symbol">)</a> <a id="2080" class="Symbol">{</a><a id="2081" href="Ordinals.BoundedOperations.html#2081" class="Bound">P</a> <a id="2083" class="Symbol">:</a> <a id="2085" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2093" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2095" class="Symbol">→</a> <a id="2097" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2099" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2101" class="Symbol">}</a>
                   <a id="2122" class="Symbol">→</a> <a id="2124" href="Ordinals.BoundedOperations.html#2065" class="Bound">γ</a> <a id="2126" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="2146" href="Ordinals.BoundedOperations.html#2081" class="Bound">P</a>
                   <a id="2167" class="Symbol">→</a> <a id="2169" href="Ordinals.BoundedOperations.html#2081" class="Bound">P</a> <a id="2171" href="Ordinals.BoundedOperations.html#2065" class="Bound">γ</a>
<a id="2173" href="Ordinals.BoundedOperations.html#2043" class="Function">greatest-satisfies</a> <a id="2192" href="Ordinals.BoundedOperations.html#2192" class="Bound">γ</a> <a id="2194" class="Symbol">{</a><a id="2195" href="Ordinals.BoundedOperations.html#2195" class="Bound">P</a><a id="2196" class="Symbol">}</a> <a id="2198" class="Symbol">=</a> <a id="2200" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="greatest-is-upper-bound"></a><a id="2205" href="Ordinals.BoundedOperations.html#2205" class="Function">greatest-is-upper-bound</a> <a id="2229" class="Symbol">:</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Ordinals.BoundedOperations.html#2232" class="Bound">γ</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2244" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2245" class="Symbol">)</a> <a id="2247" class="Symbol">{</a><a id="2248" href="Ordinals.BoundedOperations.html#2248" class="Bound">P</a> <a id="2250" class="Symbol">:</a> <a id="2252" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2260" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2262" class="Symbol">→</a> <a id="2264" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2266" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2268" class="Symbol">}</a>
                        <a id="2294" class="Symbol">→</a> <a id="2296" href="Ordinals.BoundedOperations.html#2232" class="Bound">γ</a> <a id="2298" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="2318" href="Ordinals.BoundedOperations.html#2248" class="Bound">P</a>
                        <a id="2344" class="Symbol">→</a> <a id="2346" href="Ordinals.BoundedOperations.html#2232" class="Bound">γ</a> <a id="2348" href="Ordinals.BoundedOperations.html#1570" class="Function Operator">is-upper-bound-for</a> <a id="2367" href="Ordinals.BoundedOperations.html#2248" class="Bound">P</a>
<a id="2369" href="Ordinals.BoundedOperations.html#2205" class="Function">greatest-is-upper-bound</a> <a id="2393" href="Ordinals.BoundedOperations.html#2393" class="Bound">γ</a> <a id="2395" class="Symbol">{</a><a id="2396" href="Ordinals.BoundedOperations.html#2396" class="Bound">P</a><a id="2397" class="Symbol">}</a> <a id="2399" class="Symbol">=</a> <a id="2401" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="greatest-is-unique"></a><a id="2406" href="Ordinals.BoundedOperations.html#2406" class="Function">greatest-is-unique</a> <a id="2425" class="Symbol">:</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Ordinals.BoundedOperations.html#2428" class="Bound">α</a> <a id="2430" href="Ordinals.BoundedOperations.html#2430" class="Bound">β</a> <a id="2432" class="Symbol">:</a> <a id="2434" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2442" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2443" class="Symbol">)</a> <a id="2445" class="Symbol">{</a><a id="2446" href="Ordinals.BoundedOperations.html#2446" class="Bound">P</a> <a id="2448" class="Symbol">:</a> <a id="2450" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2458" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2460" class="Symbol">→</a> <a id="2462" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2464" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2466" class="Symbol">}</a>
                   <a id="2487" class="Symbol">→</a> <a id="2489" href="Ordinals.BoundedOperations.html#2428" class="Bound">α</a> <a id="2491" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="2511" href="Ordinals.BoundedOperations.html#2446" class="Bound">P</a>
                   <a id="2532" class="Symbol">→</a> <a id="2534" href="Ordinals.BoundedOperations.html#2430" class="Bound">β</a> <a id="2536" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="2556" href="Ordinals.BoundedOperations.html#2446" class="Bound">P</a>
                   <a id="2577" class="Symbol">→</a> <a id="2579" href="Ordinals.BoundedOperations.html#2428" class="Bound">α</a> <a id="2581" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2583" href="Ordinals.BoundedOperations.html#2430" class="Bound">β</a>
<a id="2585" href="Ordinals.BoundedOperations.html#2406" class="Function">greatest-is-unique</a> <a id="2604" href="Ordinals.BoundedOperations.html#2604" class="Bound">α</a> <a id="2606" href="Ordinals.BoundedOperations.html#2606" class="Bound">β</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Ordinals.BoundedOperations.html#2609" class="Bound">p</a> <a id="2611" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2613" href="Ordinals.BoundedOperations.html#2613" class="Bound">g</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Ordinals.BoundedOperations.html#2617" class="Bound">p&#39;</a> <a id="2620" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2622" href="Ordinals.BoundedOperations.html#2622" class="Bound">g&#39;</a><a id="2624" class="Symbol">)</a> <a id="2626" class="Symbol">=</a> <a id="2628" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="2638" href="Ordinals.BoundedOperations.html#2604" class="Bound">α</a> <a id="2640" href="Ordinals.BoundedOperations.html#2606" class="Bound">β</a> <a id="2642" href="Ordinals.BoundedOperations.html#2656" class="Function">I</a> <a id="2644" href="Ordinals.BoundedOperations.html#2682" class="Function">II</a>
 <a id="2648" class="Keyword">where</a>
  <a id="2656" href="Ordinals.BoundedOperations.html#2656" class="Function">I</a> <a id="2658" class="Symbol">:</a> <a id="2660" href="Ordinals.BoundedOperations.html#2604" class="Bound">α</a> <a id="2662" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2664" href="Ordinals.BoundedOperations.html#2606" class="Bound">β</a>
  <a id="2668" href="Ordinals.BoundedOperations.html#2656" class="Function">I</a> <a id="2670" class="Symbol">=</a> <a id="2672" href="Ordinals.BoundedOperations.html#2622" class="Bound">g&#39;</a> <a id="2675" href="Ordinals.BoundedOperations.html#2604" class="Bound">α</a> <a id="2677" href="Ordinals.BoundedOperations.html#2609" class="Bound">p</a>

  <a id="2682" href="Ordinals.BoundedOperations.html#2682" class="Function">II</a> <a id="2685" class="Symbol">:</a> <a id="2687" href="Ordinals.BoundedOperations.html#2606" class="Bound">β</a> <a id="2689" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2691" href="Ordinals.BoundedOperations.html#2604" class="Bound">α</a>
  <a id="2695" href="Ordinals.BoundedOperations.html#2682" class="Function">II</a> <a id="2698" class="Symbol">=</a> <a id="2700" href="Ordinals.BoundedOperations.html#2613" class="Bound">g</a> <a id="2702" href="Ordinals.BoundedOperations.html#2606" class="Bound">β</a> <a id="2704" href="Ordinals.BoundedOperations.html#2617" class="Bound">p&#39;</a>

<a id="2708" class="Keyword">module</a> <a id="2715" href="Ordinals.BoundedOperations.html#2715" class="Module">_</a> <a id="2717" class="Symbol">(</a><a id="2718" href="Ordinals.BoundedOperations.html#2718" class="Bound">P</a> <a id="2720" class="Symbol">:</a> <a id="2722" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2730" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>  <a id="2733" class="Symbol">→</a> <a id="2735" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2737" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2739" class="Symbol">)</a> <a id="2741" class="Keyword">where</a>

 <a id="2749" href="Ordinals.BoundedOperations.html#2749" class="Function">bounded</a> <a id="2757" href="Ordinals.BoundedOperations.html#2757" class="Function">antitone</a> <a id="2766" href="Ordinals.BoundedOperations.html#2766" class="Function">closed-under-suprema</a> <a id="2787" class="Symbol">:</a> <a id="2789" href="Ordinals.BoundedOperations.html#2730" class="Bound">𝓤</a> <a id="2791" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2793" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2795" href="Ordinals.BoundedOperations.html#2735" class="Bound">𝓥</a> <a id="2797" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="2801" href="Ordinals.BoundedOperations.html#2749" class="Function">bounded</a> <a id="2809" class="Symbol">=</a> <a id="2811" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="2813" href="Ordinals.BoundedOperations.html#2813" class="Bound">δ</a> <a id="2815" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="2817" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2825" href="Ordinals.BoundedOperations.html#2730" class="Bound">𝓤</a> <a id="2827" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="2829" class="Symbol">((</a><a id="2831" href="Ordinals.BoundedOperations.html#2831" class="Bound">α</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2843" href="Ordinals.BoundedOperations.html#2730" class="Bound">𝓤</a><a id="2844" class="Symbol">)</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Ordinals.BoundedOperations.html#2718" class="Bound">P</a> <a id="2850" href="Ordinals.BoundedOperations.html#2831" class="Bound">α</a> <a id="2852" class="Symbol">→</a> <a id="2854" href="Ordinals.BoundedOperations.html#2831" class="Bound">α</a> <a id="2856" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2858" href="Ordinals.BoundedOperations.html#2813" class="Bound">δ</a><a id="2859" class="Symbol">)</a>
 <a id="2862" href="Ordinals.BoundedOperations.html#2757" class="Function">antitone</a> <a id="2871" class="Symbol">=</a> <a id="2873" class="Symbol">(</a><a id="2874" href="Ordinals.BoundedOperations.html#2874" class="Bound">α</a> <a id="2876" href="Ordinals.BoundedOperations.html#2876" class="Bound">β</a> <a id="2878" class="Symbol">:</a> <a id="2880" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2888" href="Ordinals.BoundedOperations.html#2730" class="Bound">𝓤</a><a id="2889" class="Symbol">)</a> <a id="2891" class="Symbol">→</a> <a id="2893" href="Ordinals.BoundedOperations.html#2874" class="Bound">α</a> <a id="2895" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2897" href="Ordinals.BoundedOperations.html#2876" class="Bound">β</a> <a id="2899" class="Symbol">→</a> <a id="2901" href="Ordinals.BoundedOperations.html#2718" class="Bound">P</a> <a id="2903" href="Ordinals.BoundedOperations.html#2876" class="Bound">β</a> <a id="2905" class="Symbol">→</a> <a id="2907" href="Ordinals.BoundedOperations.html#2718" class="Bound">P</a> <a id="2909" href="Ordinals.BoundedOperations.html#2874" class="Bound">α</a>
 <a id="2912" href="Ordinals.BoundedOperations.html#2766" class="Function">closed-under-suprema</a> <a id="2933" class="Symbol">=</a>
  <a id="2937" class="Symbol">(</a><a id="2938" href="Ordinals.BoundedOperations.html#2938" class="Bound">I</a> <a id="2940" class="Symbol">:</a> <a id="2942" href="Ordinals.BoundedOperations.html#2730" class="Bound">𝓤</a> <a id="2944" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2946" class="Symbol">)</a> <a id="2948" class="Symbol">(</a><a id="2949" href="Ordinals.BoundedOperations.html#2949" class="Bound">F</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="Ordinals.BoundedOperations.html#2938" class="Bound">I</a> <a id="2955" class="Symbol">→</a> <a id="2957" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2965" href="Ordinals.BoundedOperations.html#2730" class="Bound">𝓤</a><a id="2966" class="Symbol">)</a> <a id="2968" class="Symbol">→</a> <a id="2970" class="Symbol">((</a><a id="2972" href="Ordinals.BoundedOperations.html#2972" class="Bound">i</a> <a id="2974" class="Symbol">:</a> <a id="2976" href="Ordinals.BoundedOperations.html#2938" class="Bound">I</a><a id="2977" class="Symbol">)</a> <a id="2979" class="Symbol">→</a> <a id="2981" href="Ordinals.BoundedOperations.html#2718" class="Bound">P</a> <a id="2983" class="Symbol">(</a><a id="2984" href="Ordinals.BoundedOperations.html#2949" class="Bound">F</a> <a id="2986" href="Ordinals.BoundedOperations.html#2972" class="Bound">i</a><a id="2987" class="Symbol">))</a> <a id="2990" class="Symbol">→</a> <a id="2992" href="Ordinals.BoundedOperations.html#2718" class="Bound">P</a> <a id="2994" class="Symbol">(</a><a id="2995" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2999" href="Ordinals.BoundedOperations.html#2949" class="Bound">F</a><a id="3000" class="Symbol">)</a>

<a id="greatest-ordinal-satisfying-predicate"></a><a id="3003" href="Ordinals.BoundedOperations.html#3003" class="Function">greatest-ordinal-satisfying-predicate</a> <a id="3041" class="Symbol">:</a> <a id="3043" class="Symbol">(</a><a id="3044" href="Ordinals.BoundedOperations.html#3044" class="Bound">P</a> <a id="3046" class="Symbol">:</a> <a id="3048" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3056" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3058" class="Symbol">→</a> <a id="3060" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3062" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3064" class="Symbol">)</a>
                                      <a id="3104" class="Symbol">→</a> <a id="3106" href="UF.Subsingletons.html#520" class="Function">is-prop-valued-family</a> <a id="3128" href="Ordinals.BoundedOperations.html#3044" class="Bound">P</a>
                                      <a id="3168" class="Symbol">→</a> <a id="3170" href="Ordinals.BoundedOperations.html#2749" class="Function">bounded</a> <a id="3178" href="Ordinals.BoundedOperations.html#3044" class="Bound">P</a>
                                      <a id="3218" class="Symbol">→</a> <a id="3220" href="Ordinals.BoundedOperations.html#2757" class="Function">antitone</a> <a id="3229" href="Ordinals.BoundedOperations.html#3044" class="Bound">P</a>
                                      <a id="3269" class="Symbol">→</a> <a id="3271" href="Ordinals.BoundedOperations.html#2766" class="Function">closed-under-suprema</a> <a id="3292" href="Ordinals.BoundedOperations.html#3044" class="Bound">P</a>
                                      <a id="3332" class="Symbol">→</a> <a id="3334" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3336" href="Ordinals.BoundedOperations.html#3336" class="Bound">γ</a> <a id="3338" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3340" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3348" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3350" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3352" href="Ordinals.BoundedOperations.html#3336" class="Bound">γ</a> <a id="3354" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="3374" href="Ordinals.BoundedOperations.html#3044" class="Bound">P</a>
<a id="3376" href="Ordinals.BoundedOperations.html#3003" class="Function">greatest-ordinal-satisfying-predicate</a>
 <a id="3415" class="Symbol">{</a><a id="3416" href="Ordinals.BoundedOperations.html#3416" class="Bound">𝓤</a><a id="3417" class="Symbol">}</a> <a id="3419" href="Ordinals.BoundedOperations.html#3419" class="Bound">P</a> <a id="3421" href="Ordinals.BoundedOperations.html#3421" class="Bound">P-is-prop</a> <a id="3431" href="Ordinals.BoundedOperations.html#3431" class="Bound">P-bounded</a> <a id="3441" href="Ordinals.BoundedOperations.html#3441" class="Bound">P-antitone</a> <a id="3452" href="Ordinals.BoundedOperations.html#3452" class="Bound">P-closed-under-sup</a> <a id="3471" class="Symbol">=</a>
  <a id="3475" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="3482" href="Ordinals.BoundedOperations.html#3524" class="Function">goal-is-prop</a> <a id="3495" href="Ordinals.BoundedOperations.html#3800" class="Function">goal&#39;</a> <a id="3501" href="Ordinals.BoundedOperations.html#3431" class="Bound">P-bounded</a>
   <a id="3514" class="Keyword">where</a>
    <a id="3524" href="Ordinals.BoundedOperations.html#3524" class="Function">goal-is-prop</a> <a id="3537" class="Symbol">:</a> <a id="3539" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3547" class="Symbol">(</a><a id="3548" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3550" href="Ordinals.BoundedOperations.html#3550" class="Bound">γ</a> <a id="3552" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3554" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3562" href="Ordinals.BoundedOperations.html#3416" class="Bound">𝓤</a> <a id="3564" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3566" href="Ordinals.BoundedOperations.html#3550" class="Bound">γ</a> <a id="3568" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="3588" href="Ordinals.BoundedOperations.html#3419" class="Bound">P</a><a id="3589" class="Symbol">)</a>
    <a id="3595" href="Ordinals.BoundedOperations.html#3524" class="Function">goal-is-prop</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Ordinals.BoundedOperations.html#3609" class="Bound">γ</a> <a id="3611" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3613" href="Ordinals.BoundedOperations.html#3613" class="Bound">γ-greatest</a><a id="3623" class="Symbol">)</a> <a id="3625" class="Symbol">(</a><a id="3626" href="Ordinals.BoundedOperations.html#3626" class="Bound">γ&#39;</a> <a id="3629" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3631" href="Ordinals.BoundedOperations.html#3631" class="Bound">γ&#39;-greatest</a><a id="3642" class="Symbol">)</a> <a id="3644" class="Symbol">=</a>
     <a id="3651" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="3664" class="Symbol">(λ</a> <a id="3667" href="Ordinals.BoundedOperations.html#3667" class="Bound">δ</a> <a id="3669" class="Symbol">→</a> <a id="3671" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Ordinals.BoundedOperations.html#3421" class="Bound">P-is-prop</a> <a id="3692" href="Ordinals.BoundedOperations.html#3667" class="Bound">δ</a><a id="3693" class="Symbol">)</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Ordinals.BoundedOperations.html#1704" class="Function">is-upper-bound-for-is-prop</a> <a id="3723" href="Ordinals.BoundedOperations.html#3667" class="Bound">δ</a><a id="3724" class="Symbol">))</a>
                   <a id="3746" class="Symbol">(</a><a id="3747" href="Ordinals.BoundedOperations.html#2406" class="Function">greatest-is-unique</a> <a id="3766" href="Ordinals.BoundedOperations.html#3609" class="Bound">γ</a> <a id="3768" href="Ordinals.BoundedOperations.html#3626" class="Bound">γ&#39;</a> <a id="3771" href="Ordinals.BoundedOperations.html#3613" class="Bound">γ-greatest</a> <a id="3782" href="Ordinals.BoundedOperations.html#3631" class="Bound">γ&#39;-greatest</a><a id="3793" class="Symbol">)</a>

    <a id="3800" href="Ordinals.BoundedOperations.html#3800" class="Function">goal&#39;</a> <a id="3806" class="Symbol">:</a> <a id="3808" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3810" href="Ordinals.BoundedOperations.html#3810" class="Bound">δ</a> <a id="3812" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3814" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3822" href="Ordinals.BoundedOperations.html#3416" class="Bound">𝓤</a> <a id="3824" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3826" class="Symbol">((</a><a id="3828" href="Ordinals.BoundedOperations.html#3828" class="Bound">α</a> <a id="3830" class="Symbol">:</a> <a id="3832" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3840" href="Ordinals.BoundedOperations.html#3416" class="Bound">𝓤</a><a id="3841" class="Symbol">)</a> <a id="3843" class="Symbol">→</a> <a id="3845" href="Ordinals.BoundedOperations.html#3419" class="Bound">P</a> <a id="3847" href="Ordinals.BoundedOperations.html#3828" class="Bound">α</a> <a id="3849" class="Symbol">→</a> <a id="3851" href="Ordinals.BoundedOperations.html#3828" class="Bound">α</a> <a id="3853" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3855" href="Ordinals.BoundedOperations.html#3810" class="Bound">δ</a><a id="3856" class="Symbol">)</a>
          <a id="3868" class="Symbol">→</a> <a id="3870" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3872" href="Ordinals.BoundedOperations.html#3872" class="Bound">γ</a> <a id="3874" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3876" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3884" href="Ordinals.BoundedOperations.html#3416" class="Bound">𝓤</a> <a id="3886" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3888" href="Ordinals.BoundedOperations.html#3872" class="Bound">γ</a> <a id="3890" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="3910" href="Ordinals.BoundedOperations.html#3419" class="Bound">P</a>
    <a id="3916" href="Ordinals.BoundedOperations.html#3800" class="Function">goal&#39;</a> <a id="3922" class="Symbol">(</a><a id="3923" href="Ordinals.BoundedOperations.html#3923" class="Bound">δ</a> <a id="3925" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3927" href="Ordinals.BoundedOperations.html#3927" class="Bound">δ-bound</a><a id="3934" class="Symbol">)</a> <a id="3936" class="Symbol">=</a> <a id="3938" href="Ordinals.BoundedOperations.html#4067" class="Function">γ</a> <a id="3940" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3942" href="Ordinals.BoundedOperations.html#4152" class="Function">γ-satisfies-P</a> <a id="3956" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3958" href="Ordinals.BoundedOperations.html#4258" class="Function">γ-is-upper-bound</a>
     <a id="3980" class="Keyword">where</a>
      <a id="3992" href="Ordinals.BoundedOperations.html#3992" class="Function">S</a> <a id="3994" class="Symbol">:</a> <a id="3996" class="Symbol">(</a><a id="3997" href="Ordinals.BoundedOperations.html#3997" class="Bound">α</a> <a id="3999" class="Symbol">:</a> <a id="4001" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4009" href="Ordinals.BoundedOperations.html#3416" class="Bound">𝓤</a><a id="4010" class="Symbol">)</a> <a id="4012" class="Symbol">→</a> <a id="4014" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4016" href="Ordinals.BoundedOperations.html#3997" class="Bound">α</a> <a id="4018" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4020" class="Symbol">→</a> <a id="4022" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4030" href="Ordinals.BoundedOperations.html#3416" class="Bound">𝓤</a>
      <a id="4038" href="Ordinals.BoundedOperations.html#3992" class="Function">S</a> <a id="4040" href="Ordinals.BoundedOperations.html#4040" class="Bound">α</a> <a id="4042" href="Ordinals.BoundedOperations.html#4042" class="Bound">a</a> <a id="4044" class="Symbol">=</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Ordinals.BoundedOperations.html#4040" class="Bound">α</a> <a id="4049" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4051" href="Ordinals.BoundedOperations.html#4042" class="Bound">a</a><a id="4052" class="Symbol">)</a> <a id="4054" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4057" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

      <a id="4067" href="Ordinals.BoundedOperations.html#4067" class="Function">γ</a> <a id="4069" class="Symbol">:</a> <a id="4071" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4079" href="Ordinals.BoundedOperations.html#3416" class="Bound">𝓤</a>
      <a id="4087" href="Ordinals.BoundedOperations.html#4067" class="Function">γ</a> <a id="4089" class="Symbol">=</a> <a id="4091" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4095" class="Symbol">{</a><a id="4096" href="Ordinals.BoundedOperations.html#3416" class="Bound">𝓤</a><a id="4097" class="Symbol">}</a> <a id="4099" class="Symbol">{</a><a id="4100" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4102" href="Ordinals.BoundedOperations.html#4102" class="Bound">x</a> <a id="4104" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4106" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4108" href="Ordinals.BoundedOperations.html#3923" class="Bound">δ</a> <a id="4110" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4112" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4114" href="Ordinals.BoundedOperations.html#3419" class="Bound">P</a> <a id="4116" class="Symbol">(</a><a id="4117" href="Ordinals.BoundedOperations.html#3992" class="Function">S</a> <a id="4119" href="Ordinals.BoundedOperations.html#3923" class="Bound">δ</a> <a id="4121" href="Ordinals.BoundedOperations.html#4102" class="Bound">x</a><a id="4122" class="Symbol">)}</a> <a id="4125" class="Symbol">(λ</a> <a id="4128" class="Symbol">(</a><a id="4129" href="Ordinals.BoundedOperations.html#4129" class="Bound">x</a> <a id="4131" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4133" class="Symbol">_)</a> <a id="4136" class="Symbol">→</a> <a id="4138" href="Ordinals.BoundedOperations.html#3992" class="Function">S</a> <a id="4140" href="Ordinals.BoundedOperations.html#3923" class="Bound">δ</a> <a id="4142" href="Ordinals.BoundedOperations.html#4129" class="Bound">x</a><a id="4143" class="Symbol">)</a>

      <a id="4152" href="Ordinals.BoundedOperations.html#4152" class="Function">γ-satisfies-P</a> <a id="4166" class="Symbol">:</a> <a id="4168" href="Ordinals.BoundedOperations.html#3419" class="Bound">P</a> <a id="4170" href="Ordinals.BoundedOperations.html#4067" class="Function">γ</a>
      <a id="4178" href="Ordinals.BoundedOperations.html#4152" class="Function">γ-satisfies-P</a> <a id="4192" class="Symbol">=</a> <a id="4194" href="Ordinals.BoundedOperations.html#3452" class="Bound">P-closed-under-sup</a> <a id="4213" class="Symbol">_</a> <a id="4215" class="Symbol">(λ</a> <a id="4218" class="Symbol">(</a><a id="4219" href="Ordinals.BoundedOperations.html#4219" class="Bound">x</a> <a id="4221" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4223" class="Symbol">_)</a> <a id="4226" class="Symbol">→</a> <a id="4228" href="Ordinals.BoundedOperations.html#3992" class="Function">S</a> <a id="4230" href="Ordinals.BoundedOperations.html#3923" class="Bound">δ</a> <a id="4232" href="Ordinals.BoundedOperations.html#4219" class="Bound">x</a><a id="4233" class="Symbol">)</a> <a id="4235" class="Symbol">(λ</a> <a id="4238" class="Symbol">(_</a> <a id="4241" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4243" href="Ordinals.BoundedOperations.html#4243" class="Bound">p</a><a id="4244" class="Symbol">)</a> <a id="4246" class="Symbol">→</a> <a id="4248" href="Ordinals.BoundedOperations.html#4243" class="Bound">p</a><a id="4249" class="Symbol">)</a>

      <a id="4258" href="Ordinals.BoundedOperations.html#4258" class="Function">γ-is-upper-bound</a> <a id="4275" class="Symbol">:</a> <a id="4277" href="Ordinals.BoundedOperations.html#4067" class="Function">γ</a> <a id="4279" href="Ordinals.BoundedOperations.html#1570" class="Function Operator">is-upper-bound-for</a> <a id="4298" href="Ordinals.BoundedOperations.html#3419" class="Bound">P</a>
      <a id="4306" href="Ordinals.BoundedOperations.html#4258" class="Function">γ-is-upper-bound</a> <a id="4323" href="Ordinals.BoundedOperations.html#4323" class="Bound">α</a> <a id="4325" href="Ordinals.BoundedOperations.html#4325" class="Bound">p</a> <a id="4327" class="Symbol">=</a> <a id="4329" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="4334" href="Ordinals.BoundedOperations.html#4323" class="Bound">α</a> <a id="4336" href="Ordinals.BoundedOperations.html#4067" class="Function">γ</a> <a id="4338" href="Ordinals.BoundedOperations.html#4467" class="Function">II</a>
       <a id="4348" class="Keyword">where</a>
        <a id="4362" href="Ordinals.BoundedOperations.html#4362" class="Function">I</a> <a id="4364" class="Symbol">:</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Ordinals.BoundedOperations.html#4367" class="Bound">a</a> <a id="4369" class="Symbol">:</a> <a id="4371" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4373" href="Ordinals.BoundedOperations.html#4323" class="Bound">α</a> <a id="4375" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4376" class="Symbol">)</a> <a id="4378" class="Symbol">→</a> <a id="4380" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4382" href="Ordinals.BoundedOperations.html#4382" class="Bound">bₐ</a> <a id="4385" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4387" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4389" href="Ordinals.BoundedOperations.html#3923" class="Bound">δ</a> <a id="4391" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4393" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4395" href="Ordinals.BoundedOperations.html#4323" class="Bound">α</a> <a id="4397" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4399" href="Ordinals.BoundedOperations.html#4367" class="Bound">a</a> <a id="4401" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4403" href="Ordinals.BoundedOperations.html#3923" class="Bound">δ</a> <a id="4405" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4407" href="Ordinals.BoundedOperations.html#4382" class="Bound">bₐ</a>
        <a id="4418" href="Ordinals.BoundedOperations.html#4362" class="Function">I</a> <a id="4420" class="Symbol">=</a> <a id="4422" href="Ordinals.OrdinalOfOrdinals.html#16535" class="Function">from-≼</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="4440" href="Ordinals.BoundedOperations.html#4323" class="Bound">α</a> <a id="4442" href="Ordinals.BoundedOperations.html#3923" class="Bound">δ</a> <a id="4444" class="Symbol">(</a><a id="4445" href="Ordinals.BoundedOperations.html#3927" class="Bound">δ-bound</a> <a id="4453" href="Ordinals.BoundedOperations.html#4323" class="Bound">α</a> <a id="4455" href="Ordinals.BoundedOperations.html#4325" class="Bound">p</a><a id="4456" class="Symbol">))</a>
        <a id="4467" href="Ordinals.BoundedOperations.html#4467" class="Function">II</a> <a id="4470" class="Symbol">:</a> <a id="4472" class="Symbol">(</a><a id="4473" href="Ordinals.BoundedOperations.html#4473" class="Bound">a</a> <a id="4475" class="Symbol">:</a> <a id="4477" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4479" href="Ordinals.BoundedOperations.html#4323" class="Bound">α</a> <a id="4481" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4482" class="Symbol">)</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Ordinals.BoundedOperations.html#4323" class="Bound">α</a> <a id="4488" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4490" href="Ordinals.BoundedOperations.html#4473" class="Bound">a</a> <a id="4492" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="4494" href="Ordinals.BoundedOperations.html#4067" class="Function">γ</a>
        <a id="4504" href="Ordinals.BoundedOperations.html#4467" class="Function">II</a> <a id="4507" href="Ordinals.BoundedOperations.html#4507" class="Bound">a</a> <a id="4509" class="Symbol">=</a> <a id="4511" href="Ordinals.BoundedOperations.html#5023" class="Function">c</a> <a id="4513" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4515" class="Symbol">(</a><a id="4516" href="Ordinals.BoundedOperations.html#4323" class="Bound">α</a> <a id="4518" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4520" href="Ordinals.BoundedOperations.html#4507" class="Bound">a</a>         <a id="4530" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4533" href="Ordinals.BoundedOperations.html#4712" class="Function">II₁</a> <a id="4537" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="4558" href="Ordinals.BoundedOperations.html#3923" class="Bound">δ</a> <a id="4560" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4562" href="Ordinals.BoundedOperations.html#4687" class="Function">bₐ</a>         <a id="4573" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4576" href="Ordinals.BoundedOperations.html#4738" class="Function">II₂</a> <a id="4580" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="4601" href="Ordinals.BoundedOperations.html#3992" class="Function">S</a> <a id="4603" href="Ordinals.BoundedOperations.html#3923" class="Bound">δ</a> <a id="4605" href="Ordinals.BoundedOperations.html#4687" class="Function">bₐ</a> <a id="4608" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4610" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4614" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4616" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4619" href="Ordinals.BoundedOperations.html#5115" class="Function">II₃</a> <a id="4623" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="4644" href="Ordinals.BoundedOperations.html#4067" class="Function">γ</a> <a id="4646" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4648" href="Ordinals.BoundedOperations.html#5023" class="Function">c</a>          <a id="4659" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="4660" class="Symbol">)</a>
         <a id="4671" class="Keyword">where</a>
          <a id="4687" href="Ordinals.BoundedOperations.html#4687" class="Function">bₐ</a> <a id="4690" class="Symbol">=</a> <a id="4692" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4696" class="Symbol">(</a><a id="4697" href="Ordinals.BoundedOperations.html#4362" class="Function">I</a> <a id="4699" href="Ordinals.BoundedOperations.html#4507" class="Bound">a</a><a id="4700" class="Symbol">)</a>
          <a id="4712" href="Ordinals.BoundedOperations.html#4712" class="Function">II₁</a> <a id="4716" class="Symbol">=</a> <a id="4718" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4722" class="Symbol">(</a><a id="4723" href="Ordinals.BoundedOperations.html#4362" class="Function">I</a> <a id="4725" href="Ordinals.BoundedOperations.html#4507" class="Bound">a</a><a id="4726" class="Symbol">)</a>
          <a id="4738" href="Ordinals.BoundedOperations.html#4738" class="Function">II₂</a> <a id="4742" class="Symbol">=</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="4767" class="Symbol">(</a><a id="4768" href="Ordinals.BoundedOperations.html#3923" class="Bound">δ</a> <a id="4770" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4772" href="Ordinals.BoundedOperations.html#4687" class="Function">bₐ</a><a id="4774" class="Symbol">))</a> <a id="4777" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

          <a id="4791" href="Ordinals.BoundedOperations.html#4791" class="Function">p&#39;</a> <a id="4794" class="Symbol">:</a> <a id="4796" href="Ordinals.BoundedOperations.html#3419" class="Bound">P</a> <a id="4798" class="Symbol">(</a><a id="4799" href="Ordinals.BoundedOperations.html#3992" class="Function">S</a> <a id="4801" href="Ordinals.BoundedOperations.html#3923" class="Bound">δ</a> <a id="4803" href="Ordinals.BoundedOperations.html#4687" class="Function">bₐ</a><a id="4805" class="Symbol">)</a>
          <a id="4817" href="Ordinals.BoundedOperations.html#4791" class="Function">p&#39;</a> <a id="4820" class="Symbol">=</a> <a id="4822" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4832" href="Ordinals.BoundedOperations.html#3419" class="Bound">P</a> <a id="4834" class="Symbol">(</a><a id="4835" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="4843" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="4845" class="Symbol">)</a> <a id="4847" href="Ordinals.BoundedOperations.html#4712" class="Function">II₁</a><a id="4850" class="Symbol">)</a> <a id="4852" href="Ordinals.BoundedOperations.html#4885" class="Function">p&#39;&#39;</a>
           <a id="4867" class="Keyword">where</a>
            <a id="4885" href="Ordinals.BoundedOperations.html#4885" class="Function">p&#39;&#39;</a> <a id="4889" class="Symbol">:</a> <a id="4891" href="Ordinals.BoundedOperations.html#3419" class="Bound">P</a> <a id="4893" class="Symbol">(</a><a id="4894" href="Ordinals.BoundedOperations.html#3992" class="Function">S</a> <a id="4896" href="Ordinals.BoundedOperations.html#4323" class="Bound">α</a> <a id="4898" href="Ordinals.BoundedOperations.html#4507" class="Bound">a</a><a id="4899" class="Symbol">)</a>
            <a id="4913" href="Ordinals.BoundedOperations.html#4885" class="Function">p&#39;&#39;</a> <a id="4917" class="Symbol">=</a> <a id="4919" href="Ordinals.BoundedOperations.html#3441" class="Bound">P-antitone</a> <a id="4930" class="Symbol">(</a><a id="4931" href="Ordinals.BoundedOperations.html#3992" class="Function">S</a> <a id="4933" href="Ordinals.BoundedOperations.html#4323" class="Bound">α</a> <a id="4935" href="Ordinals.BoundedOperations.html#4507" class="Bound">a</a><a id="4936" class="Symbol">)</a> <a id="4938" href="Ordinals.BoundedOperations.html#4323" class="Bound">α</a>
                   <a id="4959" class="Symbol">(</a><a id="4960" href="Ordinals.AdditionProperties.html#14730" class="Function">upper-bound-of-successors-of-initial-segments</a> <a id="5006" href="Ordinals.BoundedOperations.html#4323" class="Bound">α</a> <a id="5008" href="Ordinals.BoundedOperations.html#4507" class="Bound">a</a><a id="5009" class="Symbol">)</a> <a id="5011" href="Ordinals.BoundedOperations.html#4325" class="Bound">p</a>
          <a id="5023" href="Ordinals.BoundedOperations.html#5023" class="Function">c</a> <a id="5025" class="Symbol">:</a> <a id="5027" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5029" href="Ordinals.BoundedOperations.html#4067" class="Function">γ</a> <a id="5031" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
          <a id="5043" href="Ordinals.BoundedOperations.html#5023" class="Function">c</a> <a id="5045" class="Symbol">=</a> <a id="5047" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="5049" href="Ordinals.BoundedOperations.html#3992" class="Function">S</a> <a id="5051" href="Ordinals.BoundedOperations.html#3923" class="Bound">δ</a> <a id="5053" href="Ordinals.BoundedOperations.html#4687" class="Function">bₐ</a> <a id="5056" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="5058" href="Ordinals.BoundedOperations.html#4067" class="Function">γ</a> <a id="5060" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="5063" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="5082" class="Symbol">_</a> <a id="5084" class="Symbol">(</a><a id="5085" href="Ordinals.BoundedOperations.html#4687" class="Function">bₐ</a> <a id="5088" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5090" href="Ordinals.BoundedOperations.html#4791" class="Function">p&#39;</a><a id="5092" class="Symbol">)</a> <a id="5094" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="5096" class="Symbol">(</a><a id="5097" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5101" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5102" class="Symbol">)</a>

          <a id="5115" href="Ordinals.BoundedOperations.html#5115" class="Function">II₃</a> <a id="5119" class="Symbol">=</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39449" class="Function">initial-segment-of-sup-at-component</a> <a id="5158" class="Symbol">_</a> <a id="5160" class="Symbol">(</a><a id="5161" href="Ordinals.BoundedOperations.html#4687" class="Function">bₐ</a> <a id="5164" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5166" href="Ordinals.BoundedOperations.html#4791" class="Function">p&#39;</a><a id="5168" class="Symbol">)</a> <a id="5170" class="Symbol">(</a><a id="5171" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5175" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5176" class="Symbol">))</a> <a id="5179" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="5183" class="Markup">\end{code}</a><a id="5193" class="Background">

Inspecting the proof, we see that we can drop the assumption that P is
proposition-valued if we are given an explicit bound δ rather than just a proof
of the mere existence of a bound:

</a><a id="5381" class="Markup">\begin{code}</a>

<a id="Σ-bounded"></a><a id="5395" href="Ordinals.BoundedOperations.html#5395" class="Function">Σ-bounded</a> <a id="5405" class="Symbol">:</a> <a id="5407" class="Symbol">(</a><a id="5408" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5416" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>  <a id="5419" class="Symbol">→</a> <a id="5421" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5423" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5425" class="Symbol">)</a> <a id="5427" class="Symbol">→</a> <a id="5429" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5431" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="5433" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5435" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5437" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5439" href="Ordinals.BoundedOperations.html#5395" class="Function">Σ-bounded</a> <a id="5449" class="Symbol">{</a><a id="5450" href="Ordinals.BoundedOperations.html#5450" class="Bound">𝓤</a><a id="5451" class="Symbol">}</a> <a id="5453" href="Ordinals.BoundedOperations.html#5453" class="Bound">P</a> <a id="5455" class="Symbol">=</a> <a id="5457" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5459" href="Ordinals.BoundedOperations.html#5459" class="Bound">δ</a> <a id="5461" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5463" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5471" href="Ordinals.BoundedOperations.html#5450" class="Bound">𝓤</a> <a id="5473" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5475" class="Symbol">((</a><a id="5477" href="Ordinals.BoundedOperations.html#5477" class="Bound">α</a> <a id="5479" class="Symbol">:</a> <a id="5481" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5489" href="Ordinals.BoundedOperations.html#5450" class="Bound">𝓤</a><a id="5490" class="Symbol">)</a> <a id="5492" class="Symbol">→</a> <a id="5494" href="Ordinals.BoundedOperations.html#5453" class="Bound">P</a> <a id="5496" href="Ordinals.BoundedOperations.html#5477" class="Bound">α</a> <a id="5498" class="Symbol">→</a> <a id="5500" href="Ordinals.BoundedOperations.html#5477" class="Bound">α</a> <a id="5502" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="5504" href="Ordinals.BoundedOperations.html#5459" class="Bound">δ</a><a id="5505" class="Symbol">)</a>

<a id="greatest-ordinal-satisfying-predicate&#39;"></a><a id="5508" href="Ordinals.BoundedOperations.html#5508" class="Function">greatest-ordinal-satisfying-predicate&#39;</a> <a id="5547" class="Symbol">:</a> <a id="5549" class="Symbol">(</a><a id="5550" href="Ordinals.BoundedOperations.html#5550" class="Bound">P</a> <a id="5552" class="Symbol">:</a> <a id="5554" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5562" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5564" class="Symbol">→</a> <a id="5566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5568" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5570" class="Symbol">)</a>
                                       <a id="5611" class="Symbol">→</a> <a id="5613" href="Ordinals.BoundedOperations.html#5395" class="Function">Σ-bounded</a> <a id="5623" href="Ordinals.BoundedOperations.html#5550" class="Bound">P</a>
                                       <a id="5664" class="Symbol">→</a> <a id="5666" href="Ordinals.BoundedOperations.html#2757" class="Function">antitone</a> <a id="5675" href="Ordinals.BoundedOperations.html#5550" class="Bound">P</a>
                                       <a id="5716" class="Symbol">→</a> <a id="5718" href="Ordinals.BoundedOperations.html#2766" class="Function">closed-under-suprema</a> <a id="5739" href="Ordinals.BoundedOperations.html#5550" class="Bound">P</a>
                                       <a id="5780" class="Symbol">→</a> <a id="5782" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5784" href="Ordinals.BoundedOperations.html#5784" class="Bound">γ</a> <a id="5786" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5788" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5796" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5798" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5800" href="Ordinals.BoundedOperations.html#5784" class="Bound">γ</a> <a id="5802" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="5822" href="Ordinals.BoundedOperations.html#5550" class="Bound">P</a>
<a id="5824" href="Ordinals.BoundedOperations.html#5508" class="Function">greatest-ordinal-satisfying-predicate&#39;</a>
 <a id="5864" class="Symbol">{</a><a id="5865" href="Ordinals.BoundedOperations.html#5865" class="Bound">𝓤</a><a id="5866" class="Symbol">}</a> <a id="5868" href="Ordinals.BoundedOperations.html#5868" class="Bound">P</a> <a id="5870" class="Symbol">(</a><a id="5871" href="Ordinals.BoundedOperations.html#5871" class="Bound">δ</a> <a id="5873" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5875" href="Ordinals.BoundedOperations.html#5875" class="Bound">δ-bound</a><a id="5882" class="Symbol">)</a> <a id="5884" href="Ordinals.BoundedOperations.html#5884" class="Bound">P-antitone</a> <a id="5895" href="Ordinals.BoundedOperations.html#5895" class="Bound">P-closed-under-sup</a> <a id="5914" class="Symbol">=</a>
   <a id="5919" href="Ordinals.BoundedOperations.html#6048" class="Function">γ</a> <a id="5921" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5923" href="Ordinals.BoundedOperations.html#6133" class="Function">γ-satisfies-P</a> <a id="5937" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5939" href="Ordinals.BoundedOperations.html#6239" class="Function">γ-is-upper-bound</a>
     <a id="5961" class="Keyword">where</a>
      <a id="5973" href="Ordinals.BoundedOperations.html#5973" class="Function">S</a> <a id="5975" class="Symbol">:</a> <a id="5977" class="Symbol">(</a><a id="5978" href="Ordinals.BoundedOperations.html#5978" class="Bound">α</a> <a id="5980" class="Symbol">:</a> <a id="5982" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5990" href="Ordinals.BoundedOperations.html#5865" class="Bound">𝓤</a><a id="5991" class="Symbol">)</a> <a id="5993" class="Symbol">→</a> <a id="5995" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5997" href="Ordinals.BoundedOperations.html#5978" class="Bound">α</a> <a id="5999" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="6001" class="Symbol">→</a> <a id="6003" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6011" href="Ordinals.BoundedOperations.html#5865" class="Bound">𝓤</a>
      <a id="6019" href="Ordinals.BoundedOperations.html#5973" class="Function">S</a> <a id="6021" href="Ordinals.BoundedOperations.html#6021" class="Bound">α</a> <a id="6023" href="Ordinals.BoundedOperations.html#6023" class="Bound">a</a> <a id="6025" class="Symbol">=</a> <a id="6027" class="Symbol">(</a><a id="6028" href="Ordinals.BoundedOperations.html#6021" class="Bound">α</a> <a id="6030" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6032" href="Ordinals.BoundedOperations.html#6023" class="Bound">a</a><a id="6033" class="Symbol">)</a> <a id="6035" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6038" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

      <a id="6048" href="Ordinals.BoundedOperations.html#6048" class="Function">γ</a> <a id="6050" class="Symbol">:</a> <a id="6052" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6060" href="Ordinals.BoundedOperations.html#5865" class="Bound">𝓤</a>
      <a id="6068" href="Ordinals.BoundedOperations.html#6048" class="Function">γ</a> <a id="6070" class="Symbol">=</a> <a id="6072" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6076" class="Symbol">{</a><a id="6077" href="Ordinals.BoundedOperations.html#5865" class="Bound">𝓤</a><a id="6078" class="Symbol">}</a> <a id="6080" class="Symbol">{</a><a id="6081" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6083" href="Ordinals.BoundedOperations.html#6083" class="Bound">x</a> <a id="6085" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6087" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6089" href="Ordinals.BoundedOperations.html#5871" class="Bound">δ</a> <a id="6091" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="6093" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6095" href="Ordinals.BoundedOperations.html#5868" class="Bound">P</a> <a id="6097" class="Symbol">(</a><a id="6098" href="Ordinals.BoundedOperations.html#5973" class="Function">S</a> <a id="6100" href="Ordinals.BoundedOperations.html#5871" class="Bound">δ</a> <a id="6102" href="Ordinals.BoundedOperations.html#6083" class="Bound">x</a><a id="6103" class="Symbol">)}</a> <a id="6106" class="Symbol">(λ</a> <a id="6109" class="Symbol">(</a><a id="6110" href="Ordinals.BoundedOperations.html#6110" class="Bound">x</a> <a id="6112" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6114" class="Symbol">_)</a> <a id="6117" class="Symbol">→</a> <a id="6119" href="Ordinals.BoundedOperations.html#5973" class="Function">S</a> <a id="6121" href="Ordinals.BoundedOperations.html#5871" class="Bound">δ</a> <a id="6123" href="Ordinals.BoundedOperations.html#6110" class="Bound">x</a><a id="6124" class="Symbol">)</a>

      <a id="6133" href="Ordinals.BoundedOperations.html#6133" class="Function">γ-satisfies-P</a> <a id="6147" class="Symbol">:</a> <a id="6149" href="Ordinals.BoundedOperations.html#5868" class="Bound">P</a> <a id="6151" href="Ordinals.BoundedOperations.html#6048" class="Function">γ</a>
      <a id="6159" href="Ordinals.BoundedOperations.html#6133" class="Function">γ-satisfies-P</a> <a id="6173" class="Symbol">=</a> <a id="6175" href="Ordinals.BoundedOperations.html#5895" class="Bound">P-closed-under-sup</a> <a id="6194" class="Symbol">_</a> <a id="6196" class="Symbol">(λ</a> <a id="6199" class="Symbol">(</a><a id="6200" href="Ordinals.BoundedOperations.html#6200" class="Bound">x</a> <a id="6202" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6204" class="Symbol">_)</a> <a id="6207" class="Symbol">→</a> <a id="6209" href="Ordinals.BoundedOperations.html#5973" class="Function">S</a> <a id="6211" href="Ordinals.BoundedOperations.html#5871" class="Bound">δ</a> <a id="6213" href="Ordinals.BoundedOperations.html#6200" class="Bound">x</a><a id="6214" class="Symbol">)</a> <a id="6216" class="Symbol">(λ</a> <a id="6219" class="Symbol">(_</a> <a id="6222" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6224" href="Ordinals.BoundedOperations.html#6224" class="Bound">p</a><a id="6225" class="Symbol">)</a> <a id="6227" class="Symbol">→</a> <a id="6229" href="Ordinals.BoundedOperations.html#6224" class="Bound">p</a><a id="6230" class="Symbol">)</a>

      <a id="6239" href="Ordinals.BoundedOperations.html#6239" class="Function">γ-is-upper-bound</a> <a id="6256" class="Symbol">:</a> <a id="6258" href="Ordinals.BoundedOperations.html#6048" class="Function">γ</a> <a id="6260" href="Ordinals.BoundedOperations.html#1570" class="Function Operator">is-upper-bound-for</a> <a id="6279" href="Ordinals.BoundedOperations.html#5868" class="Bound">P</a>
      <a id="6287" href="Ordinals.BoundedOperations.html#6239" class="Function">γ-is-upper-bound</a> <a id="6304" href="Ordinals.BoundedOperations.html#6304" class="Bound">α</a> <a id="6306" href="Ordinals.BoundedOperations.html#6306" class="Bound">p</a> <a id="6308" class="Symbol">=</a> <a id="6310" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="6315" href="Ordinals.BoundedOperations.html#6304" class="Bound">α</a> <a id="6317" href="Ordinals.BoundedOperations.html#6048" class="Function">γ</a> <a id="6319" href="Ordinals.BoundedOperations.html#6448" class="Function">II</a>
       <a id="6329" class="Keyword">where</a>
        <a id="6343" href="Ordinals.BoundedOperations.html#6343" class="Function">I</a> <a id="6345" class="Symbol">:</a> <a id="6347" class="Symbol">(</a><a id="6348" href="Ordinals.BoundedOperations.html#6348" class="Bound">a</a> <a id="6350" class="Symbol">:</a> <a id="6352" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6354" href="Ordinals.BoundedOperations.html#6304" class="Bound">α</a> <a id="6356" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6357" class="Symbol">)</a> <a id="6359" class="Symbol">→</a> <a id="6361" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6363" href="Ordinals.BoundedOperations.html#6363" class="Bound">bₐ</a> <a id="6366" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6368" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6370" href="Ordinals.BoundedOperations.html#5871" class="Bound">δ</a> <a id="6372" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="6374" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6376" href="Ordinals.BoundedOperations.html#6304" class="Bound">α</a> <a id="6378" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6380" href="Ordinals.BoundedOperations.html#6348" class="Bound">a</a> <a id="6382" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6384" href="Ordinals.BoundedOperations.html#5871" class="Bound">δ</a> <a id="6386" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6388" href="Ordinals.BoundedOperations.html#6363" class="Bound">bₐ</a>
        <a id="6399" href="Ordinals.BoundedOperations.html#6343" class="Function">I</a> <a id="6401" class="Symbol">=</a> <a id="6403" href="Ordinals.OrdinalOfOrdinals.html#16535" class="Function">from-≼</a> <a id="6410" class="Symbol">(</a><a id="6411" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="6421" href="Ordinals.BoundedOperations.html#6304" class="Bound">α</a> <a id="6423" href="Ordinals.BoundedOperations.html#5871" class="Bound">δ</a> <a id="6425" class="Symbol">(</a><a id="6426" href="Ordinals.BoundedOperations.html#5875" class="Bound">δ-bound</a> <a id="6434" href="Ordinals.BoundedOperations.html#6304" class="Bound">α</a> <a id="6436" href="Ordinals.BoundedOperations.html#6306" class="Bound">p</a><a id="6437" class="Symbol">))</a>
        <a id="6448" href="Ordinals.BoundedOperations.html#6448" class="Function">II</a> <a id="6451" class="Symbol">:</a> <a id="6453" class="Symbol">(</a><a id="6454" href="Ordinals.BoundedOperations.html#6454" class="Bound">a</a> <a id="6456" class="Symbol">:</a> <a id="6458" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6460" href="Ordinals.BoundedOperations.html#6304" class="Bound">α</a> <a id="6462" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6463" class="Symbol">)</a> <a id="6465" class="Symbol">→</a> <a id="6467" href="Ordinals.BoundedOperations.html#6304" class="Bound">α</a> <a id="6469" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6471" href="Ordinals.BoundedOperations.html#6454" class="Bound">a</a> <a id="6473" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6475" href="Ordinals.BoundedOperations.html#6048" class="Function">γ</a>
        <a id="6485" href="Ordinals.BoundedOperations.html#6448" class="Function">II</a> <a id="6488" href="Ordinals.BoundedOperations.html#6488" class="Bound">a</a> <a id="6490" class="Symbol">=</a> <a id="6492" href="Ordinals.BoundedOperations.html#7004" class="Function">c</a> <a id="6494" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6496" class="Symbol">(</a><a id="6497" href="Ordinals.BoundedOperations.html#6304" class="Bound">α</a> <a id="6499" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6501" href="Ordinals.BoundedOperations.html#6488" class="Bound">a</a>         <a id="6511" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6514" href="Ordinals.BoundedOperations.html#6693" class="Function">II₁</a> <a id="6518" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="6539" href="Ordinals.BoundedOperations.html#5871" class="Bound">δ</a> <a id="6541" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6543" href="Ordinals.BoundedOperations.html#6668" class="Function">bₐ</a>         <a id="6554" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6557" href="Ordinals.BoundedOperations.html#6719" class="Function">II₂</a> <a id="6561" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="6582" href="Ordinals.BoundedOperations.html#5973" class="Function">S</a> <a id="6584" href="Ordinals.BoundedOperations.html#5871" class="Bound">δ</a> <a id="6586" href="Ordinals.BoundedOperations.html#6668" class="Function">bₐ</a> <a id="6589" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6591" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6595" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="6597" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6600" href="Ordinals.BoundedOperations.html#7096" class="Function">II₃</a> <a id="6604" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="6625" href="Ordinals.BoundedOperations.html#6048" class="Function">γ</a> <a id="6627" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6629" href="Ordinals.BoundedOperations.html#7004" class="Function">c</a>          <a id="6640" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="6641" class="Symbol">)</a>
         <a id="6652" class="Keyword">where</a>
          <a id="6668" href="Ordinals.BoundedOperations.html#6668" class="Function">bₐ</a> <a id="6671" class="Symbol">=</a> <a id="6673" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6677" class="Symbol">(</a><a id="6678" href="Ordinals.BoundedOperations.html#6343" class="Function">I</a> <a id="6680" href="Ordinals.BoundedOperations.html#6488" class="Bound">a</a><a id="6681" class="Symbol">)</a>
          <a id="6693" href="Ordinals.BoundedOperations.html#6693" class="Function">II₁</a> <a id="6697" class="Symbol">=</a> <a id="6699" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6703" class="Symbol">(</a><a id="6704" href="Ordinals.BoundedOperations.html#6343" class="Function">I</a> <a id="6706" href="Ordinals.BoundedOperations.html#6488" class="Bound">a</a><a id="6707" class="Symbol">)</a>
          <a id="6719" href="Ordinals.BoundedOperations.html#6719" class="Function">II₂</a> <a id="6723" class="Symbol">=</a> <a id="6725" class="Symbol">(</a><a id="6726" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="6748" class="Symbol">(</a><a id="6749" href="Ordinals.BoundedOperations.html#5871" class="Bound">δ</a> <a id="6751" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6753" href="Ordinals.BoundedOperations.html#6668" class="Function">bₐ</a><a id="6755" class="Symbol">))</a> <a id="6758" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

          <a id="6772" href="Ordinals.BoundedOperations.html#6772" class="Function">p&#39;</a> <a id="6775" class="Symbol">:</a> <a id="6777" href="Ordinals.BoundedOperations.html#5868" class="Bound">P</a> <a id="6779" class="Symbol">(</a><a id="6780" href="Ordinals.BoundedOperations.html#5973" class="Function">S</a> <a id="6782" href="Ordinals.BoundedOperations.html#5871" class="Bound">δ</a> <a id="6784" href="Ordinals.BoundedOperations.html#6668" class="Function">bₐ</a><a id="6786" class="Symbol">)</a>
          <a id="6798" href="Ordinals.BoundedOperations.html#6772" class="Function">p&#39;</a> <a id="6801" class="Symbol">=</a> <a id="6803" href="MLTT.Id.html#734" class="Function">transport</a> <a id="6813" href="Ordinals.BoundedOperations.html#5868" class="Bound">P</a> <a id="6815" class="Symbol">(</a><a id="6816" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6819" class="Symbol">(</a><a id="6820" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="6824" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="6826" class="Symbol">)</a> <a id="6828" href="Ordinals.BoundedOperations.html#6693" class="Function">II₁</a><a id="6831" class="Symbol">)</a> <a id="6833" href="Ordinals.BoundedOperations.html#6866" class="Function">p&#39;&#39;</a>
           <a id="6848" class="Keyword">where</a>
            <a id="6866" href="Ordinals.BoundedOperations.html#6866" class="Function">p&#39;&#39;</a> <a id="6870" class="Symbol">:</a> <a id="6872" href="Ordinals.BoundedOperations.html#5868" class="Bound">P</a> <a id="6874" class="Symbol">(</a><a id="6875" href="Ordinals.BoundedOperations.html#5973" class="Function">S</a> <a id="6877" href="Ordinals.BoundedOperations.html#6304" class="Bound">α</a> <a id="6879" href="Ordinals.BoundedOperations.html#6488" class="Bound">a</a><a id="6880" class="Symbol">)</a>
            <a id="6894" href="Ordinals.BoundedOperations.html#6866" class="Function">p&#39;&#39;</a> <a id="6898" class="Symbol">=</a> <a id="6900" href="Ordinals.BoundedOperations.html#5884" class="Bound">P-antitone</a> <a id="6911" class="Symbol">(</a><a id="6912" href="Ordinals.BoundedOperations.html#5973" class="Function">S</a> <a id="6914" href="Ordinals.BoundedOperations.html#6304" class="Bound">α</a> <a id="6916" href="Ordinals.BoundedOperations.html#6488" class="Bound">a</a><a id="6917" class="Symbol">)</a> <a id="6919" href="Ordinals.BoundedOperations.html#6304" class="Bound">α</a>
                   <a id="6940" class="Symbol">(</a><a id="6941" href="Ordinals.AdditionProperties.html#14730" class="Function">upper-bound-of-successors-of-initial-segments</a> <a id="6987" href="Ordinals.BoundedOperations.html#6304" class="Bound">α</a> <a id="6989" href="Ordinals.BoundedOperations.html#6488" class="Bound">a</a><a id="6990" class="Symbol">)</a> <a id="6992" href="Ordinals.BoundedOperations.html#6306" class="Bound">p</a>
          <a id="7004" href="Ordinals.BoundedOperations.html#7004" class="Function">c</a> <a id="7006" class="Symbol">:</a> <a id="7008" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7010" href="Ordinals.BoundedOperations.html#6048" class="Function">γ</a> <a id="7012" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
          <a id="7024" href="Ordinals.BoundedOperations.html#7004" class="Function">c</a> <a id="7026" class="Symbol">=</a> <a id="7028" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="7030" href="Ordinals.BoundedOperations.html#5973" class="Function">S</a> <a id="7032" href="Ordinals.BoundedOperations.html#5871" class="Bound">δ</a> <a id="7034" href="Ordinals.BoundedOperations.html#6668" class="Function">bₐ</a> <a id="7037" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="7039" href="Ordinals.BoundedOperations.html#6048" class="Function">γ</a> <a id="7041" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="7044" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="7063" class="Symbol">_</a> <a id="7065" class="Symbol">(</a><a id="7066" href="Ordinals.BoundedOperations.html#6668" class="Function">bₐ</a> <a id="7069" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7071" href="Ordinals.BoundedOperations.html#6772" class="Function">p&#39;</a><a id="7073" class="Symbol">)</a> <a id="7075" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="7077" class="Symbol">(</a><a id="7078" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7082" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7083" class="Symbol">)</a>

          <a id="7096" href="Ordinals.BoundedOperations.html#7096" class="Function">II₃</a> <a id="7100" class="Symbol">=</a> <a id="7102" class="Symbol">(</a><a id="7103" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39449" class="Function">initial-segment-of-sup-at-component</a> <a id="7139" class="Symbol">_</a> <a id="7141" class="Symbol">(</a><a id="7142" href="Ordinals.BoundedOperations.html#6668" class="Function">bₐ</a> <a id="7145" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7147" href="Ordinals.BoundedOperations.html#6772" class="Function">p&#39;</a><a id="7149" class="Symbol">)</a> <a id="7151" class="Symbol">(</a><a id="7152" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7156" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7157" class="Symbol">))</a> <a id="7160" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="7164" class="Markup">\end{code}</a><a id="7174" class="Background">

Now we consider an endofunction t on ordinals and assume that it preserves
suprema up to a binary join in the following sense:
   t (sup F) ＝ δ₀ ∨ sup (t ∘ F)             (†)
for some fixed ordinal δ₀.

Such a property is already considered in the files SupremaPreservation and
OperationsByCases.

(Note that Eq. (†) forces t 𝟘ₒ to be δ₀ by considering the supremum of the empty
family.)

Examples of such endofunctions are
* addition α +ₒ_ with δ₀ ＝ α,
* multiplication α ×ₒ_ with δ₀ ＝ 𝟘ₒ
* and exponentiation α ^ₒ_ with δ₀ ＝ 𝟙ₒ (for α ⊵ 𝟙ₒ).

Then for any bound δ with δ₀ ⊴ δ, we have a greatest ordinal γ such that
γ ⊴ δ and t γ ⊴ δ.

This is close to [Theorem Schema 8D, End77] but with a few differences:
(1) loc. cit. restricts to &quot;normal&quot; operations, i.e. endomaps t such that
    (a) t preserves ⊲ and
    (b) t λ = sup_{β ⊲ γ} t β for all limit ordinals λ;
(2) loc. cit proves: for any bound δ with δ₀ ⊴ δ, we have a greatest ordinal γ
    such that t γ ⊴ δ (so the condition γ ⊴ δ is absent).

We will see that in several examples of t and δ, excluded middle is equivalent
to the existence of γ such that γ ⊴ δ and γ is the greatest such that t γ ⊴ δ.

[End77] Herbert B. Enderton
        Elements of Set Theory
        Academic Press
        1977
        doi:10.1016/c2009-0-22079-4

</a><a id="8471" class="Markup">\begin{code}</a>

<a id="8485" class="Keyword">module</a> <a id="Enderton-like"></a><a id="8492" href="Ordinals.BoundedOperations.html#8492" class="Module">Enderton-like</a>
        <a id="8514" class="Symbol">(</a><a id="8515" href="Ordinals.BoundedOperations.html#8515" class="Bound">t</a> <a id="8517" class="Symbol">:</a> <a id="8519" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8527" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8529" class="Symbol">→</a> <a id="8531" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8539" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8540" class="Symbol">)</a>
        <a id="8550" class="Symbol">(</a><a id="8551" href="Ordinals.BoundedOperations.html#8551" class="Bound">δ₀</a> <a id="8554" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a> <a id="8556" class="Symbol">:</a> <a id="8558" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8567" class="Symbol">)</a>
        <a id="8577" class="Symbol">(</a><a id="8578" href="Ordinals.BoundedOperations.html#8578" class="Bound">δ₀-below-δ</a> <a id="8589" class="Symbol">:</a> <a id="8591" href="Ordinals.BoundedOperations.html#8551" class="Bound">δ₀</a> <a id="8594" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8596" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a><a id="8597" class="Symbol">)</a>
        <a id="8607" class="Symbol">(</a><a id="8608" href="Ordinals.BoundedOperations.html#8608" class="Bound">t-preserves-suprema-up-to-join</a> <a id="8639" class="Symbol">:</a> <a id="8641" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="8670" href="Ordinals.BoundedOperations.html#8515" class="Bound">t</a> <a id="8672" href="Ordinals.BoundedOperations.html#8551" class="Bound">δ₀</a><a id="8674" class="Symbol">)</a>
       <a id="8683" class="Keyword">where</a>

 <a id="8691" class="Keyword">private</a>
  <a id="Enderton-like.t-is-monotone"></a><a id="8701" href="Ordinals.BoundedOperations.html#8701" class="Function">t-is-monotone</a> <a id="8715" class="Symbol">:</a> <a id="8717" class="Symbol">(</a><a id="8718" href="Ordinals.BoundedOperations.html#8718" class="Bound">α</a> <a id="8720" href="Ordinals.BoundedOperations.html#8720" class="Bound">β</a> <a id="8722" class="Symbol">:</a> <a id="8724" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8732" href="Ordinals.BoundedOperations.html#8527" class="Bound">𝓤</a><a id="8733" class="Symbol">)</a> <a id="8735" class="Symbol">→</a> <a id="8737" href="Ordinals.BoundedOperations.html#8718" class="Bound">α</a> <a id="8739" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8741" href="Ordinals.BoundedOperations.html#8720" class="Bound">β</a> <a id="8743" class="Symbol">→</a> <a id="8745" href="Ordinals.BoundedOperations.html#8515" class="Bound">t</a> <a id="8747" href="Ordinals.BoundedOperations.html#8718" class="Bound">α</a> <a id="8749" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8751" href="Ordinals.BoundedOperations.html#8515" class="Bound">t</a> <a id="8753" href="Ordinals.BoundedOperations.html#8720" class="Bound">β</a>
  <a id="8757" href="Ordinals.BoundedOperations.html#8701" class="Function">t-is-monotone</a> <a id="8771" class="Symbol">=</a> <a id="8773" href="Ordinals.SupremaPreservation.html#6106" class="Function">is-monotone-if-preserves-suprema-up-to-join</a> <a id="8817" href="Ordinals.BoundedOperations.html#8515" class="Bound">t</a> <a id="8819" href="Ordinals.BoundedOperations.html#8551" class="Bound">δ₀</a>
                   <a id="8841" href="Ordinals.BoundedOperations.html#8608" class="Bound">t-preserves-suprema-up-to-join</a>

 <a id="Enderton-like.enderton-like"></a><a id="8874" href="Ordinals.BoundedOperations.html#8874" class="Function">enderton-like</a>
  <a id="8890" class="Symbol">:</a> <a id="8892" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8894" href="Ordinals.BoundedOperations.html#8894" class="Bound">γ</a> <a id="8896" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8898" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8906" href="Ordinals.BoundedOperations.html#8527" class="Bound">𝓤</a> <a id="8908" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8910" href="Ordinals.BoundedOperations.html#8894" class="Bound">γ</a> <a id="8912" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="8932" class="Symbol">(λ</a> <a id="8935" href="Ordinals.BoundedOperations.html#8935" class="Bound">-</a> <a id="8937" class="Symbol">→</a> <a id="8939" class="Symbol">(</a><a id="8940" href="Ordinals.BoundedOperations.html#8515" class="Bound">t</a> <a id="8942" href="Ordinals.BoundedOperations.html#8935" class="Bound">-</a> <a id="8944" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8946" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a><a id="8947" class="Symbol">)</a> <a id="8949" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8951" class="Symbol">(</a><a id="8952" href="Ordinals.BoundedOperations.html#8935" class="Bound">-</a> <a id="8954" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8956" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a><a id="8957" class="Symbol">))</a>
 <a id="8961" href="Ordinals.BoundedOperations.html#8874" class="Function">enderton-like</a> <a id="8975" class="Symbol">=</a> <a id="8977" href="Ordinals.BoundedOperations.html#3003" class="Function">greatest-ordinal-satisfying-predicate</a>
                  <a id="9033" href="Ordinals.BoundedOperations.html#9172" class="Function">P</a>
                  <a id="9053" href="Ordinals.BoundedOperations.html#9224" class="Function">P-is-prop</a>
                  <a id="9081" href="Ordinals.BoundedOperations.html#9984" class="Function">P-bounded</a>
                  <a id="9109" href="Ordinals.BoundedOperations.html#9810" class="Function">P-antitone</a>
                  <a id="9138" href="Ordinals.BoundedOperations.html#9348" class="Function">P-closed-under-suprema</a>
  <a id="9163" class="Keyword">where</a>
   <a id="9172" href="Ordinals.BoundedOperations.html#9172" class="Function">P</a> <a id="9174" class="Symbol">:</a> <a id="9176" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9184" href="Ordinals.BoundedOperations.html#8527" class="Bound">𝓤</a> <a id="9186" class="Symbol">→</a> <a id="9188" href="Ordinals.BoundedOperations.html#8527" class="Bound">𝓤</a> <a id="9190" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="9195" href="Ordinals.BoundedOperations.html#9172" class="Function">P</a> <a id="9197" href="Ordinals.BoundedOperations.html#9197" class="Bound">α</a> <a id="9199" class="Symbol">=</a> <a id="9201" class="Symbol">(</a><a id="9202" href="Ordinals.BoundedOperations.html#8515" class="Bound">t</a> <a id="9204" href="Ordinals.BoundedOperations.html#9197" class="Bound">α</a> <a id="9206" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9208" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a><a id="9209" class="Symbol">)</a> <a id="9211" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9213" class="Symbol">(</a><a id="9214" href="Ordinals.BoundedOperations.html#9197" class="Bound">α</a> <a id="9216" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9218" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a><a id="9219" class="Symbol">)</a>
   <a id="9224" href="Ordinals.BoundedOperations.html#9224" class="Function">P-is-prop</a> <a id="9234" class="Symbol">:</a> <a id="9236" class="Symbol">(</a><a id="9237" href="Ordinals.BoundedOperations.html#9237" class="Bound">α</a> <a id="9239" class="Symbol">:</a> <a id="9241" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9249" href="Ordinals.BoundedOperations.html#8527" class="Bound">𝓤</a><a id="9250" class="Symbol">)</a> <a id="9252" class="Symbol">→</a> <a id="9254" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9262" class="Symbol">(</a><a id="9263" href="Ordinals.BoundedOperations.html#9172" class="Function">P</a> <a id="9265" href="Ordinals.BoundedOperations.html#9237" class="Bound">α</a><a id="9266" class="Symbol">)</a>
   <a id="9271" href="Ordinals.BoundedOperations.html#9224" class="Function">P-is-prop</a> <a id="9281" href="Ordinals.BoundedOperations.html#9281" class="Bound">α</a> <a id="9283" class="Symbol">=</a> <a id="9285" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="9295" class="Symbol">(</a><a id="9296" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a> <a id="9313" class="Symbol">(</a><a id="9314" href="Ordinals.BoundedOperations.html#8515" class="Bound">t</a> <a id="9316" href="Ordinals.BoundedOperations.html#9281" class="Bound">α</a><a id="9317" class="Symbol">)</a> <a id="9319" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a><a id="9320" class="Symbol">)</a> <a id="9322" class="Symbol">(</a><a id="9323" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a> <a id="9340" href="Ordinals.BoundedOperations.html#9281" class="Bound">α</a> <a id="9342" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a><a id="9343" class="Symbol">)</a>
   <a id="9348" href="Ordinals.BoundedOperations.html#9348" class="Function">P-closed-under-suprema</a> <a id="9371" class="Symbol">:</a> <a id="9373" href="Ordinals.BoundedOperations.html#2766" class="Function">closed-under-suprema</a> <a id="9394" href="Ordinals.BoundedOperations.html#9172" class="Function">P</a>
   <a id="9399" href="Ordinals.BoundedOperations.html#9348" class="Function">P-closed-under-suprema</a> <a id="9422" href="Ordinals.BoundedOperations.html#9422" class="Bound">I</a> <a id="9424" href="Ordinals.BoundedOperations.html#9424" class="Bound">F</a> <a id="9426" href="Ordinals.BoundedOperations.html#9426" class="Bound">ρ</a> <a id="9428" class="Symbol">=</a>
    <a id="9434" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="9446" class="Symbol">(</a><a id="9447" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="9450" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a><a id="9451" class="Symbol">)</a> <a id="9453" class="Symbol">(</a><a id="9454" href="Ordinals.BoundedOperations.html#8608" class="Bound">t-preserves-suprema-up-to-join</a> <a id="9485" href="Ordinals.BoundedOperations.html#9424" class="Bound">F</a><a id="9486" class="Symbol">)</a> <a id="9488" href="Ordinals.BoundedOperations.html#9570" class="Function">l</a> <a id="9490" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
    <a id="9496" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="9531" href="Ordinals.BoundedOperations.html#9424" class="Bound">F</a> <a id="9533" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a> <a id="9535" class="Symbol">(λ</a> <a id="9538" href="Ordinals.BoundedOperations.html#9538" class="Bound">i</a> <a id="9540" class="Symbol">→</a> <a id="9542" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9546" class="Symbol">(</a><a id="9547" href="Ordinals.BoundedOperations.html#9426" class="Bound">ρ</a> <a id="9549" href="Ordinals.BoundedOperations.html#9538" class="Bound">i</a><a id="9550" class="Symbol">))</a>
     <a id="9558" class="Keyword">where</a>
      <a id="9570" href="Ordinals.BoundedOperations.html#9570" class="Function">l</a> <a id="9572" class="Symbol">:</a> <a id="9574" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9578" class="Symbol">(</a><a id="9579" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="9585" class="Symbol">(λ</a> <a id="9588" href="Ordinals.BoundedOperations.html#9588" class="Bound">⋆</a> <a id="9590" class="Symbol">→</a> <a id="9592" href="Ordinals.BoundedOperations.html#8551" class="Bound">δ₀</a><a id="9594" class="Symbol">)</a> <a id="9596" class="Symbol">(λ</a> <a id="9599" href="Ordinals.BoundedOperations.html#9599" class="Bound">i</a> <a id="9601" class="Symbol">→</a> <a id="9603" href="Ordinals.BoundedOperations.html#8515" class="Bound">t</a> <a id="9605" class="Symbol">(</a><a id="9606" href="Ordinals.BoundedOperations.html#9424" class="Bound">F</a> <a id="9608" href="Ordinals.BoundedOperations.html#9599" class="Bound">i</a><a id="9609" class="Symbol">)))</a> <a id="9613" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9615" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a>
      <a id="9623" href="Ordinals.BoundedOperations.html#9570" class="Function">l</a> <a id="9625" class="Symbol">=</a> <a id="9627" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="9662" class="Symbol">_</a> <a id="9664" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a> <a id="9666" href="Ordinals.BoundedOperations.html#9689" class="Function">h</a>
       <a id="9675" class="Keyword">where</a>
        <a id="9689" href="Ordinals.BoundedOperations.html#9689" class="Function">h</a> <a id="9691" class="Symbol">:</a> <a id="9693" class="Symbol">(</a><a id="9694" href="Ordinals.BoundedOperations.html#9694" class="Bound">x</a> <a id="9696" class="Symbol">:</a> <a id="9698" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="9700" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9702" href="Ordinals.BoundedOperations.html#9422" class="Bound">I</a><a id="9703" class="Symbol">)</a> <a id="9705" class="Symbol">→</a> <a id="9707" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="9713" class="Symbol">(λ</a> <a id="9716" href="Ordinals.BoundedOperations.html#9716" class="Bound">⋆</a> <a id="9718" class="Symbol">→</a> <a id="9720" href="Ordinals.BoundedOperations.html#8551" class="Bound">δ₀</a><a id="9722" class="Symbol">)</a> <a id="9724" class="Symbol">(λ</a> <a id="9727" href="Ordinals.BoundedOperations.html#9727" class="Bound">i</a> <a id="9729" class="Symbol">→</a> <a id="9731" href="Ordinals.BoundedOperations.html#8515" class="Bound">t</a> <a id="9733" class="Symbol">(</a><a id="9734" href="Ordinals.BoundedOperations.html#9424" class="Bound">F</a> <a id="9736" href="Ordinals.BoundedOperations.html#9727" class="Bound">i</a><a id="9737" class="Symbol">))</a> <a id="9740" href="Ordinals.BoundedOperations.html#9694" class="Bound">x</a> <a id="9742" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9744" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a>
        <a id="9754" href="Ordinals.BoundedOperations.html#9689" class="Function">h</a> <a id="9756" class="Symbol">(</a><a id="9757" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9761" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9762" class="Symbol">)</a> <a id="9764" class="Symbol">=</a> <a id="9766" href="Ordinals.BoundedOperations.html#8578" class="Bound">δ₀-below-δ</a>
        <a id="9785" href="Ordinals.BoundedOperations.html#9689" class="Function">h</a> <a id="9787" class="Symbol">(</a><a id="9788" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9792" href="Ordinals.BoundedOperations.html#9792" class="Bound">i</a><a id="9793" class="Symbol">)</a> <a id="9795" class="Symbol">=</a> <a id="9797" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9801" class="Symbol">(</a><a id="9802" href="Ordinals.BoundedOperations.html#9426" class="Bound">ρ</a> <a id="9804" href="Ordinals.BoundedOperations.html#9792" class="Bound">i</a><a id="9805" class="Symbol">)</a>
   <a id="9810" href="Ordinals.BoundedOperations.html#9810" class="Function">P-antitone</a> <a id="9821" class="Symbol">:</a> <a id="9823" class="Symbol">(</a><a id="9824" href="Ordinals.BoundedOperations.html#9824" class="Bound">α₁</a> <a id="9827" href="Ordinals.BoundedOperations.html#9827" class="Bound">α₂</a> <a id="9830" class="Symbol">:</a> <a id="9832" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9840" href="Ordinals.BoundedOperations.html#8527" class="Bound">𝓤</a><a id="9841" class="Symbol">)</a> <a id="9843" class="Symbol">→</a> <a id="9845" href="Ordinals.BoundedOperations.html#9824" class="Bound">α₁</a> <a id="9848" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9850" href="Ordinals.BoundedOperations.html#9827" class="Bound">α₂</a> <a id="9853" class="Symbol">→</a> <a id="9855" href="Ordinals.BoundedOperations.html#9172" class="Function">P</a> <a id="9857" href="Ordinals.BoundedOperations.html#9827" class="Bound">α₂</a> <a id="9860" class="Symbol">→</a> <a id="9862" href="Ordinals.BoundedOperations.html#9172" class="Function">P</a> <a id="9864" href="Ordinals.BoundedOperations.html#9824" class="Bound">α₁</a>
   <a id="9870" href="Ordinals.BoundedOperations.html#9810" class="Function">P-antitone</a> <a id="9881" href="Ordinals.BoundedOperations.html#9881" class="Bound">α₁</a> <a id="9884" href="Ordinals.BoundedOperations.html#9884" class="Bound">α₂</a> <a id="9887" href="Ordinals.BoundedOperations.html#9887" class="Bound">k</a> <a id="9889" class="Symbol">(</a><a id="9890" href="Ordinals.BoundedOperations.html#9890" class="Bound">l</a> <a id="9892" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9894" href="Ordinals.BoundedOperations.html#9894" class="Bound">m</a><a id="9895" class="Symbol">)</a> <a id="9897" class="Symbol">=</a>
     <a id="9904" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="9912" class="Symbol">(</a><a id="9913" href="Ordinals.BoundedOperations.html#8515" class="Bound">t</a> <a id="9915" href="Ordinals.BoundedOperations.html#9881" class="Bound">α₁</a><a id="9917" class="Symbol">)</a> <a id="9919" class="Symbol">(</a><a id="9920" href="Ordinals.BoundedOperations.html#8515" class="Bound">t</a> <a id="9922" href="Ordinals.BoundedOperations.html#9884" class="Bound">α₂</a><a id="9924" class="Symbol">)</a> <a id="9926" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a> <a id="9928" class="Symbol">(</a><a id="9929" href="Ordinals.BoundedOperations.html#8701" class="Function">t-is-monotone</a> <a id="9943" href="Ordinals.BoundedOperations.html#9881" class="Bound">α₁</a> <a id="9946" href="Ordinals.BoundedOperations.html#9884" class="Bound">α₂</a> <a id="9949" href="Ordinals.BoundedOperations.html#9887" class="Bound">k</a><a id="9950" class="Symbol">)</a> <a id="9952" href="Ordinals.BoundedOperations.html#9890" class="Bound">l</a> <a id="9954" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
     <a id="9961" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="9969" href="Ordinals.BoundedOperations.html#9881" class="Bound">α₁</a> <a id="9972" href="Ordinals.BoundedOperations.html#9884" class="Bound">α₂</a> <a id="9975" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a> <a id="9977" href="Ordinals.BoundedOperations.html#9887" class="Bound">k</a> <a id="9979" href="Ordinals.BoundedOperations.html#9894" class="Bound">m</a>
   <a id="9984" href="Ordinals.BoundedOperations.html#9984" class="Function">P-bounded</a> <a id="9994" class="Symbol">:</a> <a id="9996" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="9998" href="Ordinals.BoundedOperations.html#9998" class="Bound">β</a> <a id="10000" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="10002" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10010" href="Ordinals.BoundedOperations.html#8527" class="Bound">𝓤</a> <a id="10012" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="10014" class="Symbol">((</a><a id="10016" href="Ordinals.BoundedOperations.html#10016" class="Bound">α</a> <a id="10018" class="Symbol">:</a> <a id="10020" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10028" href="Ordinals.BoundedOperations.html#8527" class="Bound">𝓤</a><a id="10029" class="Symbol">)</a> <a id="10031" class="Symbol">→</a> <a id="10033" href="Ordinals.BoundedOperations.html#9172" class="Function">P</a> <a id="10035" href="Ordinals.BoundedOperations.html#10016" class="Bound">α</a> <a id="10037" class="Symbol">→</a> <a id="10039" href="Ordinals.BoundedOperations.html#10016" class="Bound">α</a> <a id="10041" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10043" href="Ordinals.BoundedOperations.html#9998" class="Bound">β</a><a id="10044" class="Symbol">)</a>
   <a id="10049" href="Ordinals.BoundedOperations.html#9984" class="Function">P-bounded</a> <a id="10059" class="Symbol">=</a> <a id="10061" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="10063" href="Ordinals.BoundedOperations.html#8554" class="Bound">δ</a> <a id="10065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10067" class="Symbol">(λ</a> <a id="10070" href="Ordinals.BoundedOperations.html#10070" class="Bound">α</a> <a id="10072" href="Ordinals.BoundedOperations.html#10072" class="Bound">p</a> <a id="10074" class="Symbol">→</a> <a id="10076" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10080" href="Ordinals.BoundedOperations.html#10072" class="Bound">p</a><a id="10081" class="Symbol">)</a> <a id="10083" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>

<a id="10086" class="Markup">\end{code}</a><a id="10096" class="Background">

We also provide the following more convenient interface in case we have an
endofunction t that simply preserves suprema, i.e. for continuous t.

</a><a id="10243" class="Markup">\begin{code}</a>

<a id="10257" class="Keyword">module</a> <a id="Enderton-like&#39;"></a><a id="10264" href="Ordinals.BoundedOperations.html#10264" class="Module">Enderton-like&#39;</a>
        <a id="10287" class="Symbol">(</a><a id="10288" href="Ordinals.BoundedOperations.html#10288" class="Bound">t</a> <a id="10290" class="Symbol">:</a> <a id="10292" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10300" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10302" class="Symbol">→</a> <a id="10304" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10312" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10313" class="Symbol">)</a>
        <a id="10323" class="Symbol">(</a><a id="10324" href="Ordinals.BoundedOperations.html#10324" class="Bound">δ</a> <a id="10326" class="Symbol">:</a> <a id="10328" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10336" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10337" class="Symbol">)</a>
        <a id="10347" class="Symbol">(</a><a id="10348" href="Ordinals.BoundedOperations.html#10348" class="Bound">t-is-continuous</a> <a id="10364" class="Symbol">:</a> <a id="10366" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="10380" href="Ordinals.BoundedOperations.html#10288" class="Bound">t</a><a id="10381" class="Symbol">)</a>
       <a id="10390" class="Keyword">where</a>

 <a id="Enderton-like&#39;.t-preserves-suprema-up-to-join"></a><a id="10398" href="Ordinals.BoundedOperations.html#10398" class="Function">t-preserves-suprema-up-to-join</a> <a id="10429" class="Symbol">:</a> <a id="10431" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="10460" href="Ordinals.BoundedOperations.html#10288" class="Bound">t</a> <a id="10462" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
 <a id="10466" href="Ordinals.BoundedOperations.html#10398" class="Function">t-preserves-suprema-up-to-join</a> <a id="10497" class="Symbol">=</a>
  <a id="10501" href="Notation.General.html#2824" class="Function">rl-implication</a>
   <a id="10519" class="Symbol">(</a><a id="10520" href="Ordinals.SupremaPreservation.html#9384" class="Function">preservation-of-suprema-continuity-equivalence</a> <a id="10567" href="Ordinals.BoundedOperations.html#10288" class="Bound">t</a><a id="10568" class="Symbol">)</a>
   <a id="10573" href="Ordinals.BoundedOperations.html#10348" class="Bound">t-is-continuous</a>

 <a id="10591" class="Keyword">open</a> <a id="10596" href="Ordinals.BoundedOperations.html#8492" class="Module">Enderton-like</a>
       <a id="10617" href="Ordinals.BoundedOperations.html#10288" class="Bound">t</a> <a id="10619" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="10622" href="Ordinals.BoundedOperations.html#10324" class="Bound">δ</a> <a id="10624" class="Symbol">(</a><a id="10625" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="10636" href="Ordinals.BoundedOperations.html#10324" class="Bound">δ</a><a id="10637" class="Symbol">)</a> <a id="10639" href="Ordinals.BoundedOperations.html#10398" class="Function">t-preserves-suprema-up-to-join</a>
      <a id="10676" class="Keyword">public</a>

<a id="10684" class="Markup">\end{code}</a><a id="10694" class="Background">

If we additionally assume that t is inflationary, then can construct the
greatest γ such that t γ ⊴ δ (and the separate property γ ⊴ δ follows).

</a><a id="10842" class="Markup">\begin{code}</a>

<a id="10856" class="Keyword">module</a> <a id="Enderton-like-inflationary"></a><a id="10863" href="Ordinals.BoundedOperations.html#10863" class="Module">Enderton-like-inflationary</a>
        <a id="10898" class="Symbol">(</a><a id="10899" href="Ordinals.BoundedOperations.html#10899" class="Bound">t</a> <a id="10901" class="Symbol">:</a> <a id="10903" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10911" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10913" class="Symbol">→</a> <a id="10915" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10923" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10924" class="Symbol">)</a>
        <a id="10934" class="Symbol">(</a><a id="10935" href="Ordinals.BoundedOperations.html#10935" class="Bound">δ₀</a> <a id="10938" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a> <a id="10940" class="Symbol">:</a> <a id="10942" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10950" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10951" class="Symbol">)</a>
        <a id="10961" class="Symbol">(</a><a id="10962" href="Ordinals.BoundedOperations.html#10962" class="Bound">δ₀-below-δ</a> <a id="10973" class="Symbol">:</a> <a id="10975" href="Ordinals.BoundedOperations.html#10935" class="Bound">δ₀</a> <a id="10978" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10980" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a><a id="10981" class="Symbol">)</a>
        <a id="10991" class="Symbol">(</a><a id="10992" href="Ordinals.BoundedOperations.html#10992" class="Bound">t-preserves-suprema-up-to-join</a> <a id="11023" class="Symbol">:</a> <a id="11025" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="11054" href="Ordinals.BoundedOperations.html#10899" class="Bound">t</a> <a id="11056" href="Ordinals.BoundedOperations.html#10935" class="Bound">δ₀</a><a id="11058" class="Symbol">)</a>
        <a id="11068" class="Symbol">(</a><a id="11069" href="Ordinals.BoundedOperations.html#11069" class="Bound">t-inflationary</a> <a id="11084" class="Symbol">:</a> <a id="11086" class="Symbol">(</a><a id="11087" href="Ordinals.BoundedOperations.html#11087" class="Bound">α</a> <a id="11089" class="Symbol">:</a> <a id="11091" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11099" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11100" class="Symbol">)</a> <a id="11102" class="Symbol">→</a> <a id="11104" href="Ordinals.BoundedOperations.html#11087" class="Bound">α</a> <a id="11106" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11108" href="Ordinals.BoundedOperations.html#10899" class="Bound">t</a> <a id="11110" href="Ordinals.BoundedOperations.html#11087" class="Bound">α</a><a id="11111" class="Symbol">)</a>
       <a id="11120" class="Keyword">where</a>

 <a id="Enderton-like-inflationary.enderton-like-inflationary"></a><a id="11128" href="Ordinals.BoundedOperations.html#11128" class="Function">enderton-like-inflationary</a>
  <a id="11157" class="Symbol">:</a> <a id="11159" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11161" href="Ordinals.BoundedOperations.html#11161" class="Bound">γ</a> <a id="11163" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11165" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11173" href="Ordinals.BoundedOperations.html#10911" class="Bound">𝓤</a> <a id="11175" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11177" class="Symbol">(</a><a id="11178" href="Ordinals.BoundedOperations.html#11161" class="Bound">γ</a> <a id="11180" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11182" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a><a id="11183" class="Symbol">)</a> <a id="11185" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11187" class="Symbol">(</a><a id="11188" href="Ordinals.BoundedOperations.html#11161" class="Bound">γ</a> <a id="11190" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="11210" class="Symbol">(λ</a> <a id="11213" href="Ordinals.BoundedOperations.html#11213" class="Bound">-</a> <a id="11215" class="Symbol">→</a> <a id="11217" href="Ordinals.BoundedOperations.html#10899" class="Bound">t</a> <a id="11219" href="Ordinals.BoundedOperations.html#11213" class="Bound">-</a> <a id="11221" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11223" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a><a id="11224" class="Symbol">))</a>
 <a id="11228" href="Ordinals.BoundedOperations.html#11128" class="Function">enderton-like-inflationary</a> <a id="11255" class="Symbol">=</a> <a id="11257" href="Ordinals.BoundedOperations.html#11453" class="Function">γ</a> <a id="11259" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11261" href="Ordinals.BoundedOperations.html#11611" class="Function">IV</a> <a id="11264" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11266" href="Ordinals.BoundedOperations.html#11555" class="Function">III</a> <a id="11270" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11272" href="Ordinals.BoundedOperations.html#11733" class="Function">VI</a>
  <a id="11277" class="Keyword">where</a>
   <a id="11286" class="Keyword">open</a> <a id="11291" href="Ordinals.BoundedOperations.html#8492" class="Module">Enderton-like</a> <a id="11305" href="Ordinals.BoundedOperations.html#10899" class="Bound">t</a> <a id="11307" href="Ordinals.BoundedOperations.html#10935" class="Bound">δ₀</a> <a id="11310" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a> <a id="11312" href="Ordinals.BoundedOperations.html#10962" class="Bound">δ₀-below-δ</a> <a id="11323" href="Ordinals.BoundedOperations.html#10992" class="Bound">t-preserves-suprema-up-to-join</a>
   <a id="11357" href="Ordinals.BoundedOperations.html#11357" class="Function">I</a> <a id="11359" class="Symbol">:</a> <a id="11361" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11363" href="Ordinals.BoundedOperations.html#11363" class="Bound">γ</a> <a id="11365" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11367" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11375" href="Ordinals.BoundedOperations.html#10911" class="Bound">𝓤</a> <a id="11377" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11379" href="Ordinals.BoundedOperations.html#11363" class="Bound">γ</a> <a id="11381" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="11401" class="Symbol">(λ</a> <a id="11404" href="Ordinals.BoundedOperations.html#11404" class="Bound">-</a> <a id="11406" class="Symbol">→</a> <a id="11408" class="Symbol">(</a><a id="11409" href="Ordinals.BoundedOperations.html#10899" class="Bound">t</a> <a id="11411" href="Ordinals.BoundedOperations.html#11404" class="Bound">-</a> <a id="11413" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11415" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a><a id="11416" class="Symbol">)</a> <a id="11418" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11420" class="Symbol">(</a><a id="11421" href="Ordinals.BoundedOperations.html#11404" class="Bound">-</a> <a id="11423" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11425" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a><a id="11426" class="Symbol">))</a>
   <a id="11432" href="Ordinals.BoundedOperations.html#11357" class="Function">I</a> <a id="11434" class="Symbol">=</a> <a id="11436" href="Ordinals.BoundedOperations.html#8874" class="Function">enderton-like</a>
   <a id="11453" href="Ordinals.BoundedOperations.html#11453" class="Function">γ</a> <a id="11455" class="Symbol">:</a> <a id="11457" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11465" href="Ordinals.BoundedOperations.html#10911" class="Bound">𝓤</a>
   <a id="11470" href="Ordinals.BoundedOperations.html#11453" class="Function">γ</a> <a id="11472" class="Symbol">=</a> <a id="11474" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11478" href="Ordinals.BoundedOperations.html#11357" class="Function">I</a>
   <a id="11483" href="Ordinals.BoundedOperations.html#11483" class="Function">II</a> <a id="11486" class="Symbol">:</a> <a id="11488" href="Ordinals.BoundedOperations.html#11453" class="Function">γ</a> <a id="11490" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="11510" class="Symbol">(λ</a> <a id="11513" href="Ordinals.BoundedOperations.html#11513" class="Bound">-</a> <a id="11515" class="Symbol">→</a> <a id="11517" class="Symbol">(</a><a id="11518" href="Ordinals.BoundedOperations.html#10899" class="Bound">t</a> <a id="11520" href="Ordinals.BoundedOperations.html#11513" class="Bound">-</a> <a id="11522" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11524" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a><a id="11525" class="Symbol">)</a> <a id="11527" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11529" class="Symbol">(</a><a id="11530" href="Ordinals.BoundedOperations.html#11513" class="Bound">-</a> <a id="11532" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11534" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a><a id="11535" class="Symbol">))</a>
   <a id="11541" href="Ordinals.BoundedOperations.html#11483" class="Function">II</a> <a id="11544" class="Symbol">=</a> <a id="11546" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11550" href="Ordinals.BoundedOperations.html#11357" class="Function">I</a>
   <a id="11555" href="Ordinals.BoundedOperations.html#11555" class="Function">III</a> <a id="11559" class="Symbol">:</a> <a id="11561" href="Ordinals.BoundedOperations.html#10899" class="Bound">t</a> <a id="11563" href="Ordinals.BoundedOperations.html#11453" class="Function">γ</a> <a id="11565" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11567" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a>
   <a id="11572" href="Ordinals.BoundedOperations.html#11555" class="Function">III</a> <a id="11576" class="Symbol">=</a> <a id="11578" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11582" class="Symbol">(</a><a id="11583" href="Ordinals.BoundedOperations.html#2043" class="Function">greatest-satisfies</a> <a id="11602" href="Ordinals.BoundedOperations.html#11453" class="Function">γ</a> <a id="11604" href="Ordinals.BoundedOperations.html#11483" class="Function">II</a><a id="11606" class="Symbol">)</a>
   <a id="11611" href="Ordinals.BoundedOperations.html#11611" class="Function">IV</a> <a id="11614" class="Symbol">:</a> <a id="11616" href="Ordinals.BoundedOperations.html#11453" class="Function">γ</a> <a id="11618" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11620" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a>
   <a id="11625" href="Ordinals.BoundedOperations.html#11611" class="Function">IV</a> <a id="11628" class="Symbol">=</a> <a id="11630" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11634" class="Symbol">(</a><a id="11635" href="Ordinals.BoundedOperations.html#2043" class="Function">greatest-satisfies</a> <a id="11654" href="Ordinals.BoundedOperations.html#11453" class="Function">γ</a> <a id="11656" href="Ordinals.BoundedOperations.html#11483" class="Function">II</a><a id="11658" class="Symbol">)</a>
   <a id="11663" href="Ordinals.BoundedOperations.html#11663" class="Function">V</a> <a id="11665" class="Symbol">:</a> <a id="11667" href="Ordinals.BoundedOperations.html#11453" class="Function">γ</a> <a id="11669" href="Ordinals.BoundedOperations.html#1570" class="Function Operator">is-upper-bound-for</a> <a id="11688" class="Symbol">(λ</a> <a id="11691" href="Ordinals.BoundedOperations.html#11691" class="Bound">-</a> <a id="11693" class="Symbol">→</a> <a id="11695" class="Symbol">(</a><a id="11696" href="Ordinals.BoundedOperations.html#10899" class="Bound">t</a> <a id="11698" href="Ordinals.BoundedOperations.html#11691" class="Bound">-</a> <a id="11700" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11702" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a><a id="11703" class="Symbol">)</a> <a id="11705" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11707" class="Symbol">(</a><a id="11708" href="Ordinals.BoundedOperations.html#11691" class="Bound">-</a> <a id="11710" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11712" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a><a id="11713" class="Symbol">))</a>
   <a id="11719" href="Ordinals.BoundedOperations.html#11663" class="Function">V</a> <a id="11721" class="Symbol">=</a> <a id="11723" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11727" href="Ordinals.BoundedOperations.html#11483" class="Function">II</a>
   <a id="11733" href="Ordinals.BoundedOperations.html#11733" class="Function">VI</a> <a id="11736" class="Symbol">:</a> <a id="11738" href="Ordinals.BoundedOperations.html#11453" class="Function">γ</a> <a id="11740" href="Ordinals.BoundedOperations.html#1570" class="Function Operator">is-upper-bound-for</a> <a id="11759" class="Symbol">(λ</a> <a id="11762" href="Ordinals.BoundedOperations.html#11762" class="Bound">-</a> <a id="11764" class="Symbol">→</a> <a id="11766" href="Ordinals.BoundedOperations.html#10899" class="Bound">t</a> <a id="11768" href="Ordinals.BoundedOperations.html#11762" class="Bound">-</a> <a id="11770" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11772" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a><a id="11773" class="Symbol">)</a>
   <a id="11778" href="Ordinals.BoundedOperations.html#11733" class="Function">VI</a> <a id="11781" href="Ordinals.BoundedOperations.html#11781" class="Bound">α</a> <a id="11783" href="Ordinals.BoundedOperations.html#11783" class="Bound">l</a> <a id="11785" class="Symbol">=</a> <a id="11787" href="Ordinals.BoundedOperations.html#11663" class="Function">V</a> <a id="11789" href="Ordinals.BoundedOperations.html#11781" class="Bound">α</a> <a id="11791" class="Symbol">(</a><a id="11792" href="Ordinals.BoundedOperations.html#11783" class="Bound">l</a> <a id="11794" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11796" class="Symbol">(</a><a id="11797" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="11805" href="Ordinals.BoundedOperations.html#11781" class="Bound">α</a> <a id="11807" class="Symbol">(</a><a id="11808" href="Ordinals.BoundedOperations.html#10899" class="Bound">t</a> <a id="11810" href="Ordinals.BoundedOperations.html#11781" class="Bound">α</a><a id="11811" class="Symbol">)</a> <a id="11813" href="Ordinals.BoundedOperations.html#10938" class="Bound">δ</a> <a id="11815" class="Symbol">(</a><a id="11816" href="Ordinals.BoundedOperations.html#11069" class="Bound">t-inflationary</a> <a id="11831" href="Ordinals.BoundedOperations.html#11781" class="Bound">α</a><a id="11832" class="Symbol">)</a> <a id="11834" href="Ordinals.BoundedOperations.html#11783" class="Bound">l</a><a id="11835" class="Symbol">))</a>

<a id="11839" class="Markup">\end{code}</a><a id="11849" class="Background">

The following provides a convenient interface for continuous inflationary
endofunctions.

</a><a id="11941" class="Markup">\begin{code}</a>

<a id="11955" class="Keyword">module</a> <a id="Enderton-like-inflationary&#39;"></a><a id="11962" href="Ordinals.BoundedOperations.html#11962" class="Module">Enderton-like-inflationary&#39;</a>
        <a id="11998" class="Symbol">(</a><a id="11999" href="Ordinals.BoundedOperations.html#11999" class="Bound">t</a> <a id="12001" class="Symbol">:</a> <a id="12003" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12011" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12013" class="Symbol">→</a> <a id="12015" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12023" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12024" class="Symbol">)</a>
        <a id="12034" class="Symbol">(</a><a id="12035" href="Ordinals.BoundedOperations.html#12035" class="Bound">δ</a> <a id="12037" class="Symbol">:</a> <a id="12039" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12047" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12048" class="Symbol">)</a>
        <a id="12058" class="Symbol">(</a><a id="12059" href="Ordinals.BoundedOperations.html#12059" class="Bound">t-is-continuous</a> <a id="12075" class="Symbol">:</a> <a id="12077" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="12091" href="Ordinals.BoundedOperations.html#11999" class="Bound">t</a><a id="12092" class="Symbol">)</a>
        <a id="12102" class="Symbol">(</a><a id="12103" href="Ordinals.BoundedOperations.html#12103" class="Bound">t-inflationary</a> <a id="12118" class="Symbol">:</a> <a id="12120" class="Symbol">(</a><a id="12121" href="Ordinals.BoundedOperations.html#12121" class="Bound">α</a> <a id="12123" class="Symbol">:</a> <a id="12125" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12133" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12134" class="Symbol">)</a> <a id="12136" class="Symbol">→</a> <a id="12138" href="Ordinals.BoundedOperations.html#12121" class="Bound">α</a> <a id="12140" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12142" href="Ordinals.BoundedOperations.html#11999" class="Bound">t</a> <a id="12144" href="Ordinals.BoundedOperations.html#12121" class="Bound">α</a><a id="12145" class="Symbol">)</a>
       <a id="12154" class="Keyword">where</a>

 <a id="12162" class="Keyword">open</a> <a id="12167" href="Ordinals.BoundedOperations.html#10863" class="Module">Enderton-like-inflationary</a>
       <a id="12201" href="Ordinals.BoundedOperations.html#11999" class="Bound">t</a> <a id="12203" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="12206" href="Ordinals.BoundedOperations.html#12035" class="Bound">δ</a> <a id="12208" class="Symbol">(</a><a id="12209" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="12220" href="Ordinals.BoundedOperations.html#12035" class="Bound">δ</a><a id="12221" class="Symbol">)</a>
       <a id="12230" class="Symbol">(</a><a id="12231" href="Ordinals.BoundedOperations.html#10398" class="Function">Enderton-like&#39;.t-preserves-suprema-up-to-join</a> <a id="12277" href="Ordinals.BoundedOperations.html#11999" class="Bound">t</a> <a id="12279" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="12282" href="Ordinals.BoundedOperations.html#12059" class="Bound">t-is-continuous</a><a id="12297" class="Symbol">)</a>
       <a id="12306" href="Ordinals.BoundedOperations.html#12103" class="Bound">t-inflationary</a>
      <a id="12327" class="Keyword">public</a>

<a id="12335" class="Markup">\end{code}</a><a id="12345" class="Background">

We now consider some examples and applications.

While the existence of a subtraction function on ordinals implies excluded
middle (see Ordinals.AdditionProperties), we can construct an approximation of what
would be the ordinal β - α (for α ⊴ β) in the following sense.

</a><a id="12619" class="Markup">\begin{code}</a>

<a id="approximate-subtraction"></a><a id="12633" href="Ordinals.BoundedOperations.html#12633" class="Function">approximate-subtraction</a>
 <a id="12658" class="Symbol">:</a> <a id="12660" class="Symbol">(</a><a id="12661" href="Ordinals.BoundedOperations.html#12661" class="Bound">α</a> <a id="12663" href="Ordinals.BoundedOperations.html#12663" class="Bound">β</a> <a id="12665" class="Symbol">:</a> <a id="12667" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12675" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12676" class="Symbol">)</a> <a id="12678" class="Symbol">→</a> <a id="12680" href="Ordinals.BoundedOperations.html#12661" class="Bound">α</a> <a id="12682" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12684" href="Ordinals.BoundedOperations.html#12663" class="Bound">β</a>
 <a id="12687" class="Symbol">→</a> <a id="12689" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12691" href="Ordinals.BoundedOperations.html#12691" class="Bound">γ</a> <a id="12693" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12695" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12703" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12705" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12707" href="Ordinals.BoundedOperations.html#12691" class="Bound">γ</a> <a id="12709" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="12729" class="Symbol">(λ</a> <a id="12732" href="Ordinals.BoundedOperations.html#12732" class="Bound">-</a> <a id="12734" class="Symbol">→</a> <a id="12736" class="Symbol">(</a><a id="12737" href="Ordinals.BoundedOperations.html#12661" class="Bound">α</a> <a id="12739" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12742" href="Ordinals.BoundedOperations.html#12732" class="Bound">-</a> <a id="12744" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12746" href="Ordinals.BoundedOperations.html#12663" class="Bound">β</a><a id="12747" class="Symbol">)</a> <a id="12749" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12751" class="Symbol">(</a><a id="12752" href="Ordinals.BoundedOperations.html#12732" class="Bound">-</a> <a id="12754" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12756" href="Ordinals.BoundedOperations.html#12663" class="Bound">β</a><a id="12757" class="Symbol">))</a>
<a id="12760" href="Ordinals.BoundedOperations.html#12633" class="Function">approximate-subtraction</a> <a id="12784" class="Symbol">{</a><a id="12785" href="Ordinals.BoundedOperations.html#12785" class="Bound">𝓤</a><a id="12786" class="Symbol">}</a> <a id="12788" href="Ordinals.BoundedOperations.html#12788" class="Bound">α</a> <a id="12790" href="Ordinals.BoundedOperations.html#12790" class="Bound">β</a> <a id="12792" href="Ordinals.BoundedOperations.html#12792" class="Bound">l</a> <a id="12794" class="Symbol">=</a> <a id="12796" href="Ordinals.BoundedOperations.html#8874" class="Function">enderton-like</a>
 <a id="12811" class="Keyword">where</a>
  <a id="12819" class="Keyword">open</a> <a id="12824" href="Ordinals.OperationsByCases.html#7323" class="Module">addition-by-fixed-ordinal</a>
  <a id="12852" class="Keyword">open</a> <a id="12857" href="Ordinals.BoundedOperations.html#8492" class="Module">Enderton-like</a> <a id="12871" class="Symbol">(</a><a id="12872" href="Ordinals.BoundedOperations.html#12788" class="Bound">α</a> <a id="12874" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="12877" class="Symbol">)</a> <a id="12879" href="Ordinals.BoundedOperations.html#12788" class="Bound">α</a> <a id="12881" href="Ordinals.BoundedOperations.html#12790" class="Bound">β</a> <a id="12883" href="Ordinals.BoundedOperations.html#12792" class="Bound">l</a>
        <a id="12893" class="Symbol">(</a><a id="12894" href="Ordinals.OperationsByCases.html#7507" class="Function">+ₒ-preserves-suprema-up-to-join</a> <a id="12926" href="Ordinals.BoundedOperations.html#12788" class="Bound">α</a><a id="12927" class="Symbol">)</a>

<a id="12930" class="Markup">\end{code}</a><a id="12940" class="Background">

In a similar sense, we can approximate division of ordinals.

</a><a id="13004" class="Markup">\begin{code}</a>

<a id="approximate-division"></a><a id="13018" href="Ordinals.BoundedOperations.html#13018" class="Function">approximate-division</a>
 <a id="13040" class="Symbol">:</a> <a id="13042" class="Symbol">(</a><a id="13043" href="Ordinals.BoundedOperations.html#13043" class="Bound">α</a> <a id="13045" href="Ordinals.BoundedOperations.html#13045" class="Bound">β</a> <a id="13047" class="Symbol">:</a> <a id="13049" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13057" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13058" class="Symbol">)</a>
 <a id="13061" class="Symbol">→</a> <a id="13063" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13065" href="Ordinals.BoundedOperations.html#13065" class="Bound">γ</a> <a id="13067" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13069" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13077" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13079" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13081" href="Ordinals.BoundedOperations.html#13065" class="Bound">γ</a> <a id="13083" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="13103" class="Symbol">(λ</a> <a id="13106" href="Ordinals.BoundedOperations.html#13106" class="Bound">-</a> <a id="13108" class="Symbol">→</a> <a id="13110" class="Symbol">(</a><a id="13111" href="Ordinals.BoundedOperations.html#13043" class="Bound">α</a> <a id="13113" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13116" href="Ordinals.BoundedOperations.html#13106" class="Bound">-</a> <a id="13118" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13120" href="Ordinals.BoundedOperations.html#13045" class="Bound">β</a><a id="13121" class="Symbol">)</a> <a id="13123" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13125" class="Symbol">(</a><a id="13126" href="Ordinals.BoundedOperations.html#13106" class="Bound">-</a> <a id="13128" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13130" href="Ordinals.BoundedOperations.html#13045" class="Bound">β</a><a id="13131" class="Symbol">))</a>
<a id="13134" href="Ordinals.BoundedOperations.html#13018" class="Function">approximate-division</a> <a id="13155" class="Symbol">{</a><a id="13156" href="Ordinals.BoundedOperations.html#13156" class="Bound">𝓤</a><a id="13157" class="Symbol">}</a> <a id="13159" href="Ordinals.BoundedOperations.html#13159" class="Bound">α</a> <a id="13161" href="Ordinals.BoundedOperations.html#13161" class="Bound">β</a> <a id="13163" class="Symbol">=</a> <a id="13165" href="Ordinals.BoundedOperations.html#8874" class="Function">enderton-like</a>
 <a id="13180" class="Keyword">where</a>
  <a id="13188" class="Keyword">open</a> <a id="13193" href="Ordinals.BoundedOperations.html#10264" class="Module">Enderton-like&#39;</a> <a id="13208" class="Symbol">(</a><a id="13209" href="Ordinals.BoundedOperations.html#13159" class="Bound">α</a> <a id="13211" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="13214" class="Symbol">)</a> <a id="13216" href="Ordinals.BoundedOperations.html#13161" class="Bound">β</a> <a id="13218" class="Symbol">(</a><a id="13219" href="Ordinals.MultiplicationProperties.html#11301" class="Function">×ₒ-is-continuous</a> <a id="13236" href="Ordinals.BoundedOperations.html#535" class="Bound">pt</a> <a id="13239" href="Ordinals.BoundedOperations.html#581" class="Bound">sr</a> <a id="13242" href="Ordinals.BoundedOperations.html#13159" class="Bound">α</a><a id="13243" class="Symbol">)</a>

<a id="13246" class="Markup">\end{code}</a><a id="13256" class="Background">

Note that it is not technically necessary to assume 𝟘ₒ ⊲ α in the above, even
though division by 𝟘ₒ is not well defined. In fact, the - ⊴ β requirement forces
γ ＝ β in case α ＝ 𝟘₀.

Again, in a similar sense, we can approximate logarithms of
ordinals. And similarly, assuming 𝟙ₒ ⊲ α isn&#39;t needed.

</a><a id="13556" class="Markup">\begin{code}</a>

<a id="aproximate-logarithm"></a><a id="13570" href="Ordinals.BoundedOperations.html#13570" class="Function">aproximate-logarithm</a>
 <a id="13592" class="Symbol">:</a> <a id="13594" class="Symbol">(</a><a id="13595" href="Ordinals.BoundedOperations.html#13595" class="Bound">α</a> <a id="13597" href="Ordinals.BoundedOperations.html#13597" class="Bound">β</a> <a id="13599" class="Symbol">:</a> <a id="13601" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13609" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13610" class="Symbol">)</a> <a id="13612" class="Symbol">→</a> <a id="13614" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="13617" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13619" href="Ordinals.BoundedOperations.html#13597" class="Bound">β</a>
 <a id="13622" class="Symbol">→</a> <a id="13624" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13626" href="Ordinals.BoundedOperations.html#13626" class="Bound">γ</a> <a id="13628" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13630" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13638" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13640" href="MLTT.Sigma.html#423" class="Function">,</a>
    <a id="13646" href="Ordinals.BoundedOperations.html#13626" class="Bound">γ</a> <a id="13648" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="13668" class="Symbol">(λ</a> <a id="13671" href="Ordinals.BoundedOperations.html#13671" class="Bound">-</a> <a id="13673" class="Symbol">→</a> <a id="13675" class="Symbol">(</a><a id="13676" href="Ordinals.BoundedOperations.html#13595" class="Bound">α</a> <a id="13678" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13681" href="Ordinals.BoundedOperations.html#13671" class="Bound">-</a> <a id="13683" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13685" href="Ordinals.BoundedOperations.html#13597" class="Bound">β</a><a id="13686" class="Symbol">)</a> <a id="13688" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13690" class="Symbol">(</a><a id="13691" href="Ordinals.BoundedOperations.html#13671" class="Bound">-</a> <a id="13693" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13695" href="Ordinals.BoundedOperations.html#13597" class="Bound">β</a><a id="13696" class="Symbol">))</a>
<a id="13699" href="Ordinals.BoundedOperations.html#13570" class="Function">aproximate-logarithm</a> <a id="13720" class="Symbol">{</a><a id="13721" href="Ordinals.BoundedOperations.html#13721" class="Bound">𝓤</a><a id="13722" class="Symbol">}</a> <a id="13724" href="Ordinals.BoundedOperations.html#13724" class="Bound">α</a> <a id="13726" href="Ordinals.BoundedOperations.html#13726" class="Bound">β</a> <a id="13728" href="Ordinals.BoundedOperations.html#13728" class="Bound">β-pos</a> <a id="13734" class="Symbol">=</a> <a id="13736" href="Ordinals.BoundedOperations.html#8874" class="Function">enderton-like</a>
 <a id="13751" class="Keyword">where</a>
 <a id="13758" class="Keyword">open</a> <a id="13763" href="Ordinals.BoundedOperations.html#8492" class="Module">Enderton-like</a> <a id="13777" class="Symbol">(</a><a id="13778" href="Ordinals.BoundedOperations.html#13724" class="Bound">α</a> <a id="13780" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="13783" class="Symbol">)</a> <a id="13785" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="13788" href="Ordinals.BoundedOperations.html#13726" class="Bound">β</a> <a id="13790" href="Ordinals.BoundedOperations.html#13728" class="Bound">β-pos</a>
       <a id="13803" class="Symbol">(</a><a id="13804" href="Ordinals.Exponentiation.Supremum.html#12090" class="Function">^ₒ-satisfies-zero-sup-combined-specification</a> <a id="13849" href="Ordinals.BoundedOperations.html#13724" class="Bound">α</a><a id="13850" class="Symbol">)</a>

<a id="13853" class="Markup">\end{code}</a><a id="13863" class="Background">

Now, as alluded to above, the seemingly mild variation

approximate-subtraction-variation
 : (α β : Ordinal 𝓤) → α ⊴ β
 → Σ γ ꞉ Ordinal 𝓤 , (γ ⊴ β) × (γ greatest-satisfying (λ - → (α +ₒ - ⊴ β)))

is equivalent to excluded middle, and similarly for division and logarithm.

</a><a id="14138" class="Markup">\begin{code}</a>

<a id="approximate-subtraction-variation-implies-EM"></a><a id="14152" href="Ordinals.BoundedOperations.html#14152" class="Function">approximate-subtraction-variation-implies-EM</a>
 <a id="14198" class="Symbol">:</a> <a id="14200" class="Symbol">((</a><a id="14202" href="Ordinals.BoundedOperations.html#14202" class="Bound">α</a> <a id="14204" href="Ordinals.BoundedOperations.html#14204" class="Bound">β</a> <a id="14206" class="Symbol">:</a> <a id="14208" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14216" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14217" class="Symbol">)</a> <a id="14219" class="Symbol">→</a> <a id="14221" href="Ordinals.BoundedOperations.html#14202" class="Bound">α</a> <a id="14223" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14225" href="Ordinals.BoundedOperations.html#14204" class="Bound">β</a>
   <a id="14230" class="Symbol">→</a> <a id="14232" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14234" href="Ordinals.BoundedOperations.html#14234" class="Bound">γ</a> <a id="14236" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14238" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14246" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14248" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14250" class="Symbol">(</a><a id="14251" href="Ordinals.BoundedOperations.html#14234" class="Bound">γ</a> <a id="14253" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14255" href="Ordinals.BoundedOperations.html#14204" class="Bound">β</a><a id="14256" class="Symbol">)</a> <a id="14258" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14260" class="Symbol">(</a><a id="14261" href="Ordinals.BoundedOperations.html#14234" class="Bound">γ</a> <a id="14263" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="14283" class="Symbol">(λ</a> <a id="14286" href="Ordinals.BoundedOperations.html#14286" class="Bound">-</a> <a id="14288" class="Symbol">→</a> <a id="14290" class="Symbol">(</a><a id="14291" href="Ordinals.BoundedOperations.html#14202" class="Bound">α</a> <a id="14293" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14296" href="Ordinals.BoundedOperations.html#14286" class="Bound">-</a> <a id="14298" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14300" href="Ordinals.BoundedOperations.html#14204" class="Bound">β</a><a id="14301" class="Symbol">))))</a>
 <a id="14307" class="Symbol">→</a> <a id="14309" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="14312" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="14314" href="Ordinals.BoundedOperations.html#14152" class="Function">approximate-subtraction-variation-implies-EM</a> <a id="14359" class="Symbol">{</a><a id="14360" href="Ordinals.BoundedOperations.html#14360" class="Bound">𝓤</a><a id="14361" class="Symbol">}</a> <a id="14363" href="Ordinals.BoundedOperations.html#14363" class="Bound">hyp</a> <a id="14367" class="Symbol">=</a>
 <a id="14370" href="Ordinals.AdditionProperties.html#31116" class="Function">+ₒ-as-large-as-right-summand-implies-EM</a> <a id="14410" href="Ordinals.BoundedOperations.html#14423" class="Function">I</a>
  <a id="14414" class="Keyword">where</a>
   <a id="14423" href="Ordinals.BoundedOperations.html#14423" class="Function">I</a> <a id="14425" class="Symbol">:</a> <a id="14427" class="Symbol">(</a><a id="14428" href="Ordinals.BoundedOperations.html#14428" class="Bound">α</a> <a id="14430" href="Ordinals.BoundedOperations.html#14430" class="Bound">β</a> <a id="14432" class="Symbol">:</a> <a id="14434" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14442" href="Ordinals.BoundedOperations.html#14360" class="Bound">𝓤</a><a id="14443" class="Symbol">)</a> <a id="14445" class="Symbol">→</a> <a id="14447" href="Ordinals.BoundedOperations.html#14430" class="Bound">β</a> <a id="14449" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14451" href="Ordinals.BoundedOperations.html#14428" class="Bound">α</a> <a id="14453" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14456" href="Ordinals.BoundedOperations.html#14430" class="Bound">β</a>
   <a id="14461" href="Ordinals.BoundedOperations.html#14423" class="Function">I</a> <a id="14463" href="Ordinals.BoundedOperations.html#14463" class="Bound">α</a> <a id="14465" href="Ordinals.BoundedOperations.html#14465" class="Bound">β</a> <a id="14467" class="Symbol">=</a> <a id="14469" href="Ordinals.BoundedOperations.html#14750" class="Function">IV</a>
    <a id="14476" class="Keyword">where</a>
     <a id="14487" href="Ordinals.BoundedOperations.html#14487" class="Function">II</a> <a id="14490" class="Symbol">:</a> <a id="14492" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14494" href="Ordinals.BoundedOperations.html#14494" class="Bound">γ</a> <a id="14496" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14498" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14506" href="Ordinals.BoundedOperations.html#14360" class="Bound">𝓤</a> <a id="14508" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14510" class="Symbol">(</a><a id="14511" href="Ordinals.BoundedOperations.html#14494" class="Bound">γ</a> <a id="14513" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14515" href="Ordinals.BoundedOperations.html#14463" class="Bound">α</a> <a id="14517" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14520" href="Ordinals.BoundedOperations.html#14465" class="Bound">β</a><a id="14521" class="Symbol">)</a>
                          <a id="14549" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14551" class="Symbol">(</a><a id="14552" href="Ordinals.BoundedOperations.html#14494" class="Bound">γ</a> <a id="14554" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="14574" class="Symbol">(λ</a> <a id="14577" href="Ordinals.BoundedOperations.html#14577" class="Bound">-</a> <a id="14579" class="Symbol">→</a> <a id="14581" href="Ordinals.BoundedOperations.html#14463" class="Bound">α</a> <a id="14583" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14586" href="Ordinals.BoundedOperations.html#14577" class="Bound">-</a> <a id="14588" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14590" href="Ordinals.BoundedOperations.html#14463" class="Bound">α</a> <a id="14592" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14595" href="Ordinals.BoundedOperations.html#14465" class="Bound">β</a><a id="14596" class="Symbol">))</a>
     <a id="14604" href="Ordinals.BoundedOperations.html#14487" class="Function">II</a> <a id="14607" class="Symbol">=</a> <a id="14609" href="Ordinals.BoundedOperations.html#14363" class="Bound">hyp</a> <a id="14613" href="Ordinals.BoundedOperations.html#14463" class="Bound">α</a> <a id="14615" class="Symbol">(</a><a id="14616" href="Ordinals.BoundedOperations.html#14463" class="Bound">α</a> <a id="14618" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14621" href="Ordinals.BoundedOperations.html#14465" class="Bound">β</a><a id="14622" class="Symbol">)</a> <a id="14624" class="Symbol">(</a><a id="14625" href="Ordinals.AdditionProperties.html#4922" class="Function">+ₒ-left-⊴</a> <a id="14635" href="Ordinals.BoundedOperations.html#14463" class="Bound">α</a> <a id="14637" href="Ordinals.BoundedOperations.html#14465" class="Bound">β</a><a id="14638" class="Symbol">)</a>
     <a id="14645" href="Ordinals.BoundedOperations.html#14645" class="Function">γ</a> <a id="14647" class="Symbol">=</a> <a id="14649" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="14653" href="Ordinals.BoundedOperations.html#14487" class="Function">II</a>
     <a id="14661" href="Ordinals.BoundedOperations.html#14661" class="Function">III</a> <a id="14665" class="Symbol">:</a> <a id="14667" href="Ordinals.BoundedOperations.html#14465" class="Bound">β</a> <a id="14669" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14671" href="Ordinals.BoundedOperations.html#14645" class="Function">γ</a>
     <a id="14678" href="Ordinals.BoundedOperations.html#14661" class="Function">III</a> <a id="14682" class="Symbol">=</a> <a id="14684" href="Ordinals.BoundedOperations.html#2205" class="Function">greatest-is-upper-bound</a> <a id="14708" href="Ordinals.BoundedOperations.html#14645" class="Function">γ</a> <a id="14710" class="Symbol">(</a><a id="14711" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="14715" class="Symbol">(</a><a id="14716" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="14720" href="Ordinals.BoundedOperations.html#14487" class="Function">II</a><a id="14722" class="Symbol">))</a> <a id="14725" href="Ordinals.BoundedOperations.html#14465" class="Bound">β</a> <a id="14727" class="Symbol">(</a><a id="14728" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="14735" class="Symbol">(</a><a id="14736" href="Ordinals.BoundedOperations.html#14463" class="Bound">α</a> <a id="14738" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14741" href="Ordinals.BoundedOperations.html#14465" class="Bound">β</a><a id="14742" class="Symbol">))</a>
     <a id="14750" href="Ordinals.BoundedOperations.html#14750" class="Function">IV</a> <a id="14753" class="Symbol">:</a> <a id="14755" href="Ordinals.BoundedOperations.html#14465" class="Bound">β</a> <a id="14757" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14759" href="Ordinals.BoundedOperations.html#14463" class="Bound">α</a> <a id="14761" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14764" href="Ordinals.BoundedOperations.html#14465" class="Bound">β</a>
     <a id="14771" href="Ordinals.BoundedOperations.html#14750" class="Function">IV</a> <a id="14774" class="Symbol">=</a> <a id="14776" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="14784" href="Ordinals.BoundedOperations.html#14465" class="Bound">β</a> <a id="14786" href="Ordinals.BoundedOperations.html#14645" class="Function">γ</a> <a id="14788" class="Symbol">(</a><a id="14789" href="Ordinals.BoundedOperations.html#14463" class="Bound">α</a> <a id="14791" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14794" href="Ordinals.BoundedOperations.html#14465" class="Bound">β</a><a id="14795" class="Symbol">)</a> <a id="14797" href="Ordinals.BoundedOperations.html#14661" class="Function">III</a> <a id="14801" class="Symbol">(</a><a id="14802" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="14806" class="Symbol">(</a><a id="14807" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="14811" href="Ordinals.BoundedOperations.html#14487" class="Function">II</a><a id="14813" class="Symbol">))</a>

<a id="EM-implies-approximate-subtraction-variation"></a><a id="14817" href="Ordinals.BoundedOperations.html#14817" class="Function">EM-implies-approximate-subtraction-variation</a>
 <a id="14863" class="Symbol">:</a> <a id="14865" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="14868" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="14871" class="Symbol">→</a> <a id="14873" class="Symbol">(</a><a id="14874" href="Ordinals.BoundedOperations.html#14874" class="Bound">α</a> <a id="14876" href="Ordinals.BoundedOperations.html#14876" class="Bound">β</a> <a id="14878" class="Symbol">:</a> <a id="14880" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14888" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14889" class="Symbol">)</a> <a id="14891" class="Symbol">→</a> <a id="14893" href="Ordinals.BoundedOperations.html#14874" class="Bound">α</a> <a id="14895" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14897" href="Ordinals.BoundedOperations.html#14876" class="Bound">β</a>
   <a id="14902" class="Symbol">→</a> <a id="14904" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14906" href="Ordinals.BoundedOperations.html#14906" class="Bound">γ</a> <a id="14908" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14910" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14918" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14920" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14922" class="Symbol">(</a><a id="14923" href="Ordinals.BoundedOperations.html#14906" class="Bound">γ</a> <a id="14925" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14927" href="Ordinals.BoundedOperations.html#14876" class="Bound">β</a><a id="14928" class="Symbol">)</a> <a id="14930" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14932" class="Symbol">(</a><a id="14933" href="Ordinals.BoundedOperations.html#14906" class="Bound">γ</a> <a id="14935" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="14955" class="Symbol">(λ</a> <a id="14958" href="Ordinals.BoundedOperations.html#14958" class="Bound">-</a> <a id="14960" class="Symbol">→</a> <a id="14962" class="Symbol">(</a><a id="14963" href="Ordinals.BoundedOperations.html#14874" class="Bound">α</a> <a id="14965" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14968" href="Ordinals.BoundedOperations.html#14958" class="Bound">-</a> <a id="14970" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14972" href="Ordinals.BoundedOperations.html#14876" class="Bound">β</a><a id="14973" class="Symbol">)))</a>
<a id="14977" href="Ordinals.BoundedOperations.html#14817" class="Function">EM-implies-approximate-subtraction-variation</a> <a id="15022" class="Symbol">{</a><a id="15023" href="Ordinals.BoundedOperations.html#15023" class="Bound">𝓤</a><a id="15024" class="Symbol">}</a> <a id="15026" href="Ordinals.BoundedOperations.html#15026" class="Bound">em</a> <a id="15029" href="Ordinals.BoundedOperations.html#15029" class="Bound">α</a> <a id="15031" href="Ordinals.BoundedOperations.html#15031" class="Bound">β</a> <a id="15033" href="Ordinals.BoundedOperations.html#15033" class="Bound">l</a> <a id="15035" class="Symbol">=</a>
 <a id="15038" href="Ordinals.BoundedOperations.html#11128" class="Function">enderton-like-inflationary</a>
  <a id="15067" class="Keyword">where</a>
   <a id="15076" class="Keyword">open</a> <a id="15081" href="Ordinals.OperationsByCases.html#7323" class="Module">addition-by-fixed-ordinal</a>
   <a id="15110" class="Keyword">open</a> <a id="15115" href="Ordinals.BoundedOperations.html#10863" class="Module">Enderton-like-inflationary</a>
         <a id="15151" class="Symbol">(</a><a id="15152" href="Ordinals.BoundedOperations.html#15029" class="Bound">α</a> <a id="15154" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="15157" class="Symbol">)</a> <a id="15159" href="Ordinals.BoundedOperations.html#15029" class="Bound">α</a> <a id="15161" href="Ordinals.BoundedOperations.html#15031" class="Bound">β</a> <a id="15163" href="Ordinals.BoundedOperations.html#15033" class="Bound">l</a>
         <a id="15174" class="Symbol">(</a><a id="15175" href="Ordinals.OperationsByCases.html#7507" class="Function">+ₒ-preserves-suprema-up-to-join</a> <a id="15207" href="Ordinals.BoundedOperations.html#15029" class="Bound">α</a><a id="15208" class="Symbol">)</a>
         <a id="15219" class="Symbol">(</a><a id="15220" href="Ordinals.AdditionProperties.html#31377" class="Function">EM-implies-+ₒ-as-large-as-right-summand</a> <a id="15260" href="Ordinals.BoundedOperations.html#15026" class="Bound">em</a> <a id="15263" href="Ordinals.BoundedOperations.html#15029" class="Bound">α</a><a id="15264" class="Symbol">)</a>

<a id="15267" class="Markup">\end{code}</a><a id="15277" class="Background">

Indeed, analogous results hold for approximate division (with the assumption
𝟘₀ ⊲ α this time) and logarithm (with the assumption 𝟙₀ ⊲ α this time).

</a><a id="15429" class="Markup">\begin{code}</a>

<a id="approximate-division-variation-implies-EM"></a><a id="15443" href="Ordinals.BoundedOperations.html#15443" class="Function">approximate-division-variation-implies-EM</a>
 <a id="15486" class="Symbol">:</a> <a id="15488" class="Symbol">((</a><a id="15490" href="Ordinals.BoundedOperations.html#15490" class="Bound">α</a> <a id="15492" href="Ordinals.BoundedOperations.html#15492" class="Bound">β</a> <a id="15494" class="Symbol">:</a> <a id="15496" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15504" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15505" class="Symbol">)</a> <a id="15507" class="Symbol">→</a> <a id="15509" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="15512" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="15514" href="Ordinals.BoundedOperations.html#15490" class="Bound">α</a>
   <a id="15519" class="Symbol">→</a> <a id="15521" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15523" href="Ordinals.BoundedOperations.html#15523" class="Bound">γ</a> <a id="15525" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15527" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15535" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15537" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15539" class="Symbol">(</a><a id="15540" href="Ordinals.BoundedOperations.html#15523" class="Bound">γ</a> <a id="15542" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="15544" href="Ordinals.BoundedOperations.html#15492" class="Bound">β</a><a id="15545" class="Symbol">)</a> <a id="15547" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15549" class="Symbol">(</a><a id="15550" href="Ordinals.BoundedOperations.html#15523" class="Bound">γ</a> <a id="15552" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="15572" class="Symbol">(λ</a> <a id="15575" href="Ordinals.BoundedOperations.html#15575" class="Bound">-</a> <a id="15577" class="Symbol">→</a> <a id="15579" class="Symbol">(</a><a id="15580" href="Ordinals.BoundedOperations.html#15490" class="Bound">α</a> <a id="15582" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15585" href="Ordinals.BoundedOperations.html#15575" class="Bound">-</a> <a id="15587" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="15589" href="Ordinals.BoundedOperations.html#15492" class="Bound">β</a><a id="15590" class="Symbol">))))</a>
 <a id="15596" class="Symbol">→</a> <a id="15598" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="15601" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="15603" href="Ordinals.BoundedOperations.html#15443" class="Function">approximate-division-variation-implies-EM</a> <a id="15645" class="Symbol">{</a><a id="15646" href="Ordinals.BoundedOperations.html#15646" class="Bound">𝓤</a><a id="15647" class="Symbol">}</a> <a id="15649" href="Ordinals.BoundedOperations.html#15649" class="Bound">hyp</a> <a id="15653" class="Symbol">=</a>
 <a id="15656" href="Ordinals.MultiplicationProperties.html#36577" class="Function">×ₒ-as-large-as-right-factor-implies-EM</a> <a id="15695" href="Ordinals.BoundedOperations.html#15708" class="Function">I</a>
  <a id="15699" class="Keyword">where</a>
   <a id="15708" href="Ordinals.BoundedOperations.html#15708" class="Function">I</a> <a id="15710" class="Symbol">:</a> <a id="15712" class="Symbol">(</a><a id="15713" href="Ordinals.BoundedOperations.html#15713" class="Bound">α</a> <a id="15715" href="Ordinals.BoundedOperations.html#15715" class="Bound">β</a> <a id="15717" class="Symbol">:</a> <a id="15719" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15727" href="Ordinals.BoundedOperations.html#15646" class="Bound">𝓤</a><a id="15728" class="Symbol">)</a> <a id="15730" class="Symbol">→</a> <a id="15732" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="15735" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="15737" href="Ordinals.BoundedOperations.html#15713" class="Bound">α</a> <a id="15739" class="Symbol">→</a> <a id="15741" href="Ordinals.BoundedOperations.html#15715" class="Bound">β</a> <a id="15743" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="15745" href="Ordinals.BoundedOperations.html#15713" class="Bound">α</a> <a id="15747" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15750" href="Ordinals.BoundedOperations.html#15715" class="Bound">β</a>
   <a id="15755" href="Ordinals.BoundedOperations.html#15708" class="Function">I</a> <a id="15757" href="Ordinals.BoundedOperations.html#15757" class="Bound">α</a> <a id="15759" href="Ordinals.BoundedOperations.html#15759" class="Bound">β</a> <a id="15761" href="Ordinals.BoundedOperations.html#15761" class="Bound">α-pos</a> <a id="15767" class="Symbol">=</a> <a id="15769" href="Ordinals.BoundedOperations.html#16040" class="Function">IV</a>
    <a id="15776" class="Keyword">where</a>
     <a id="15787" href="Ordinals.BoundedOperations.html#15787" class="Function">II</a> <a id="15790" class="Symbol">:</a> <a id="15792" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15794" href="Ordinals.BoundedOperations.html#15794" class="Bound">γ</a> <a id="15796" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15798" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15806" href="Ordinals.BoundedOperations.html#15646" class="Bound">𝓤</a> <a id="15808" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15810" class="Symbol">(</a><a id="15811" href="Ordinals.BoundedOperations.html#15794" class="Bound">γ</a> <a id="15813" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="15815" href="Ordinals.BoundedOperations.html#15757" class="Bound">α</a> <a id="15817" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15820" href="Ordinals.BoundedOperations.html#15759" class="Bound">β</a><a id="15821" class="Symbol">)</a>
                          <a id="15849" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15851" class="Symbol">(</a><a id="15852" href="Ordinals.BoundedOperations.html#15794" class="Bound">γ</a> <a id="15854" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="15874" class="Symbol">(λ</a> <a id="15877" href="Ordinals.BoundedOperations.html#15877" class="Bound">-</a> <a id="15879" class="Symbol">→</a> <a id="15881" href="Ordinals.BoundedOperations.html#15757" class="Bound">α</a> <a id="15883" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15886" href="Ordinals.BoundedOperations.html#15877" class="Bound">-</a> <a id="15888" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="15890" href="Ordinals.BoundedOperations.html#15757" class="Bound">α</a> <a id="15892" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15895" href="Ordinals.BoundedOperations.html#15759" class="Bound">β</a><a id="15896" class="Symbol">))</a>
     <a id="15904" href="Ordinals.BoundedOperations.html#15787" class="Function">II</a> <a id="15907" class="Symbol">=</a> <a id="15909" href="Ordinals.BoundedOperations.html#15649" class="Bound">hyp</a> <a id="15913" href="Ordinals.BoundedOperations.html#15757" class="Bound">α</a> <a id="15915" class="Symbol">(</a><a id="15916" href="Ordinals.BoundedOperations.html#15757" class="Bound">α</a> <a id="15918" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15921" href="Ordinals.BoundedOperations.html#15759" class="Bound">β</a><a id="15922" class="Symbol">)</a> <a id="15924" href="Ordinals.BoundedOperations.html#15761" class="Bound">α-pos</a>
     <a id="15935" href="Ordinals.BoundedOperations.html#15935" class="Function">γ</a> <a id="15937" class="Symbol">=</a> <a id="15939" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15943" href="Ordinals.BoundedOperations.html#15787" class="Function">II</a>
     <a id="15951" href="Ordinals.BoundedOperations.html#15951" class="Function">III</a> <a id="15955" class="Symbol">:</a> <a id="15957" href="Ordinals.BoundedOperations.html#15759" class="Bound">β</a> <a id="15959" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="15961" href="Ordinals.BoundedOperations.html#15935" class="Function">γ</a>
     <a id="15968" href="Ordinals.BoundedOperations.html#15951" class="Function">III</a> <a id="15972" class="Symbol">=</a> <a id="15974" href="Ordinals.BoundedOperations.html#2205" class="Function">greatest-is-upper-bound</a> <a id="15998" href="Ordinals.BoundedOperations.html#15935" class="Function">γ</a> <a id="16000" class="Symbol">(</a><a id="16001" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16005" class="Symbol">(</a><a id="16006" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16010" href="Ordinals.BoundedOperations.html#15787" class="Function">II</a><a id="16012" class="Symbol">))</a> <a id="16015" href="Ordinals.BoundedOperations.html#15759" class="Bound">β</a> <a id="16017" class="Symbol">(</a><a id="16018" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="16025" class="Symbol">(</a><a id="16026" href="Ordinals.BoundedOperations.html#15757" class="Bound">α</a> <a id="16028" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16031" href="Ordinals.BoundedOperations.html#15759" class="Bound">β</a><a id="16032" class="Symbol">))</a>
     <a id="16040" href="Ordinals.BoundedOperations.html#16040" class="Function">IV</a> <a id="16043" class="Symbol">:</a> <a id="16045" href="Ordinals.BoundedOperations.html#15759" class="Bound">β</a> <a id="16047" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16049" href="Ordinals.BoundedOperations.html#15757" class="Bound">α</a> <a id="16051" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16054" href="Ordinals.BoundedOperations.html#15759" class="Bound">β</a>
     <a id="16061" href="Ordinals.BoundedOperations.html#16040" class="Function">IV</a> <a id="16064" class="Symbol">=</a> <a id="16066" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="16074" href="Ordinals.BoundedOperations.html#15759" class="Bound">β</a> <a id="16076" href="Ordinals.BoundedOperations.html#15935" class="Function">γ</a> <a id="16078" class="Symbol">(</a><a id="16079" href="Ordinals.BoundedOperations.html#15757" class="Bound">α</a> <a id="16081" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16084" href="Ordinals.BoundedOperations.html#15759" class="Bound">β</a><a id="16085" class="Symbol">)</a> <a id="16087" href="Ordinals.BoundedOperations.html#15951" class="Function">III</a> <a id="16091" class="Symbol">(</a><a id="16092" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16096" class="Symbol">(</a><a id="16097" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16101" href="Ordinals.BoundedOperations.html#15787" class="Function">II</a><a id="16103" class="Symbol">))</a>

<a id="EM-implies-approximate-division-variation"></a><a id="16107" href="Ordinals.BoundedOperations.html#16107" class="Function">EM-implies-approximate-division-variation</a>
 <a id="16150" class="Symbol">:</a> <a id="16152" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="16155" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="16158" class="Symbol">→</a> <a id="16160" class="Symbol">(</a><a id="16161" href="Ordinals.BoundedOperations.html#16161" class="Bound">α</a> <a id="16163" href="Ordinals.BoundedOperations.html#16163" class="Bound">β</a> <a id="16165" class="Symbol">:</a> <a id="16167" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16175" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16176" class="Symbol">)</a> <a id="16178" class="Symbol">→</a> <a id="16180" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="16183" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="16185" href="Ordinals.BoundedOperations.html#16161" class="Bound">α</a>
   <a id="16190" class="Symbol">→</a> <a id="16192" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16194" href="Ordinals.BoundedOperations.html#16194" class="Bound">γ</a> <a id="16196" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16198" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16206" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16208" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16210" class="Symbol">(</a><a id="16211" href="Ordinals.BoundedOperations.html#16194" class="Bound">γ</a> <a id="16213" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16215" href="Ordinals.BoundedOperations.html#16163" class="Bound">β</a><a id="16216" class="Symbol">)</a> <a id="16218" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16220" class="Symbol">(</a><a id="16221" href="Ordinals.BoundedOperations.html#16194" class="Bound">γ</a> <a id="16223" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="16243" class="Symbol">(λ</a> <a id="16246" href="Ordinals.BoundedOperations.html#16246" class="Bound">-</a> <a id="16248" class="Symbol">→</a> <a id="16250" class="Symbol">(</a><a id="16251" href="Ordinals.BoundedOperations.html#16161" class="Bound">α</a> <a id="16253" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16256" href="Ordinals.BoundedOperations.html#16246" class="Bound">-</a> <a id="16258" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16260" href="Ordinals.BoundedOperations.html#16163" class="Bound">β</a><a id="16261" class="Symbol">)))</a>
<a id="16265" href="Ordinals.BoundedOperations.html#16107" class="Function">EM-implies-approximate-division-variation</a> <a id="16307" href="Ordinals.BoundedOperations.html#16307" class="Bound">em</a> <a id="16310" href="Ordinals.BoundedOperations.html#16310" class="Bound">α</a> <a id="16312" href="Ordinals.BoundedOperations.html#16312" class="Bound">β</a> <a id="16314" href="Ordinals.BoundedOperations.html#16314" class="Bound">α-pos</a> <a id="16320" class="Symbol">=</a>
 <a id="16323" href="Ordinals.BoundedOperations.html#11128" class="Function">enderton-like-inflationary</a>
  <a id="16352" class="Keyword">where</a>
   <a id="16361" class="Keyword">open</a> <a id="16366" href="Ordinals.BoundedOperations.html#11962" class="Module">Enderton-like-inflationary&#39;</a>
         <a id="16403" class="Symbol">(</a><a id="16404" href="Ordinals.BoundedOperations.html#16310" class="Bound">α</a> <a id="16406" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="16409" class="Symbol">)</a> <a id="16411" href="Ordinals.BoundedOperations.html#16312" class="Bound">β</a>
         <a id="16422" class="Symbol">(</a><a id="16423" href="Ordinals.MultiplicationProperties.html#11301" class="Function">×ₒ-is-continuous</a> <a id="16440" href="Ordinals.BoundedOperations.html#535" class="Bound">pt</a> <a id="16443" href="Ordinals.BoundedOperations.html#581" class="Bound">sr</a> <a id="16446" href="Ordinals.BoundedOperations.html#16310" class="Bound">α</a><a id="16447" class="Symbol">)</a>
         <a id="16458" class="Symbol">(λ</a> <a id="16461" href="Ordinals.BoundedOperations.html#16461" class="Bound">δ</a> <a id="16463" class="Symbol">→</a> <a id="16465" href="Ordinals.MultiplicationProperties.html#36778" class="Function">EM-implies-×ₒ-as-large-as-right-factor</a> <a id="16504" href="Ordinals.BoundedOperations.html#16307" class="Bound">em</a> <a id="16507" href="Ordinals.BoundedOperations.html#16310" class="Bound">α</a> <a id="16509" href="Ordinals.BoundedOperations.html#16461" class="Bound">δ</a> <a id="16511" href="Ordinals.BoundedOperations.html#16314" class="Bound">α-pos</a><a id="16516" class="Symbol">)</a>

<a id="approximate-logarithm-variation-implies-EM"></a><a id="16519" href="Ordinals.BoundedOperations.html#16519" class="Function">approximate-logarithm-variation-implies-EM</a>
 <a id="16563" class="Symbol">:</a> <a id="16565" class="Symbol">((</a><a id="16567" href="Ordinals.BoundedOperations.html#16567" class="Bound">α</a> <a id="16569" href="Ordinals.BoundedOperations.html#16569" class="Bound">β</a> <a id="16571" class="Symbol">:</a> <a id="16573" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16581" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16582" class="Symbol">)</a> <a id="16584" class="Symbol">→</a> <a id="16586" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16589" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16591" href="Ordinals.BoundedOperations.html#16569" class="Bound">β</a> <a id="16593" class="Symbol">→</a> <a id="16595" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16598" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="16600" href="Ordinals.BoundedOperations.html#16567" class="Bound">α</a>
   <a id="16605" class="Symbol">→</a> <a id="16607" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16609" href="Ordinals.BoundedOperations.html#16609" class="Bound">γ</a> <a id="16611" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16613" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16621" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16623" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16625" class="Symbol">(</a><a id="16626" href="Ordinals.BoundedOperations.html#16609" class="Bound">γ</a> <a id="16628" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16630" href="Ordinals.BoundedOperations.html#16569" class="Bound">β</a><a id="16631" class="Symbol">)</a> <a id="16633" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16635" class="Symbol">(</a><a id="16636" href="Ordinals.BoundedOperations.html#16609" class="Bound">γ</a> <a id="16638" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="16658" class="Symbol">(λ</a> <a id="16661" href="Ordinals.BoundedOperations.html#16661" class="Bound">-</a> <a id="16663" class="Symbol">→</a> <a id="16665" class="Symbol">(</a><a id="16666" href="Ordinals.BoundedOperations.html#16567" class="Bound">α</a> <a id="16668" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16671" href="Ordinals.BoundedOperations.html#16661" class="Bound">-</a> <a id="16673" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16675" href="Ordinals.BoundedOperations.html#16569" class="Bound">β</a><a id="16676" class="Symbol">))))</a>
 <a id="16682" class="Symbol">→</a> <a id="16684" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="16687" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="16689" href="Ordinals.BoundedOperations.html#16519" class="Function">approximate-logarithm-variation-implies-EM</a> <a id="16732" class="Symbol">{</a><a id="16733" href="Ordinals.BoundedOperations.html#16733" class="Bound">𝓤</a><a id="16734" class="Symbol">}</a> <a id="16736" href="Ordinals.BoundedOperations.html#16736" class="Bound">hyp</a> <a id="16740" class="Symbol">=</a>
 <a id="16743" href="Ordinals.Exponentiation.Taboos.html#28734" class="Function">^ₒ-as-large-as-exponent-implies-EM</a> <a id="16778" class="Symbol">(λ</a> <a id="16781" href="Ordinals.BoundedOperations.html#16781" class="Bound">α</a> <a id="16783" href="Ordinals.BoundedOperations.html#16783" class="Bound">β</a> <a id="16785" href="Ordinals.BoundedOperations.html#16785" class="Bound">h</a> <a id="16787" class="Symbol">→</a> <a id="16789" href="Ordinals.BoundedOperations.html#16809" class="Function">I</a> <a id="16791" href="Ordinals.BoundedOperations.html#16781" class="Bound">α</a> <a id="16793" href="Ordinals.BoundedOperations.html#16783" class="Bound">β</a> <a id="16795" href="Ordinals.BoundedOperations.html#16785" class="Bound">h</a><a id="16796" class="Symbol">)</a>
  <a id="16800" class="Keyword">where</a>
   <a id="16809" href="Ordinals.BoundedOperations.html#16809" class="Function">I</a> <a id="16811" class="Symbol">:</a> <a id="16813" class="Symbol">(</a><a id="16814" href="Ordinals.BoundedOperations.html#16814" class="Bound">α</a> <a id="16816" href="Ordinals.BoundedOperations.html#16816" class="Bound">β</a> <a id="16818" class="Symbol">:</a> <a id="16820" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16828" href="Ordinals.BoundedOperations.html#16733" class="Bound">𝓤</a><a id="16829" class="Symbol">)</a> <a id="16831" class="Symbol">→</a> <a id="16833" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16836" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="16838" href="Ordinals.BoundedOperations.html#16814" class="Bound">α</a> <a id="16840" class="Symbol">→</a> <a id="16842" href="Ordinals.BoundedOperations.html#16816" class="Bound">β</a> <a id="16844" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16846" href="Ordinals.BoundedOperations.html#16814" class="Bound">α</a> <a id="16848" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16851" href="Ordinals.BoundedOperations.html#16816" class="Bound">β</a>
   <a id="16856" href="Ordinals.BoundedOperations.html#16809" class="Function">I</a> <a id="16858" href="Ordinals.BoundedOperations.html#16858" class="Bound">α</a> <a id="16860" href="Ordinals.BoundedOperations.html#16860" class="Bound">β</a> <a id="16862" href="Ordinals.BoundedOperations.html#16862" class="Bound">α-strictly-pos</a> <a id="16877" class="Symbol">=</a> <a id="16879" href="Ordinals.BoundedOperations.html#17186" class="Function">IV</a>
    <a id="16886" class="Keyword">where</a>
     <a id="16897" href="Ordinals.BoundedOperations.html#16897" class="Function">II</a> <a id="16900" class="Symbol">:</a> <a id="16902" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16904" href="Ordinals.BoundedOperations.html#16904" class="Bound">γ</a> <a id="16906" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16908" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16916" href="Ordinals.BoundedOperations.html#16733" class="Bound">𝓤</a> <a id="16918" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16920" class="Symbol">(</a><a id="16921" href="Ordinals.BoundedOperations.html#16904" class="Bound">γ</a> <a id="16923" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16925" href="Ordinals.BoundedOperations.html#16858" class="Bound">α</a> <a id="16927" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16930" href="Ordinals.BoundedOperations.html#16860" class="Bound">β</a><a id="16931" class="Symbol">)</a>
                          <a id="16959" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16961" class="Symbol">(</a><a id="16962" href="Ordinals.BoundedOperations.html#16904" class="Bound">γ</a> <a id="16964" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="16984" class="Symbol">(λ</a> <a id="16987" href="Ordinals.BoundedOperations.html#16987" class="Bound">-</a> <a id="16989" class="Symbol">→</a> <a id="16991" href="Ordinals.BoundedOperations.html#16858" class="Bound">α</a> <a id="16993" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16996" href="Ordinals.BoundedOperations.html#16987" class="Bound">-</a> <a id="16998" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17000" href="Ordinals.BoundedOperations.html#16858" class="Bound">α</a> <a id="17002" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17005" href="Ordinals.BoundedOperations.html#16860" class="Bound">β</a><a id="17006" class="Symbol">))</a>
     <a id="17014" href="Ordinals.BoundedOperations.html#16897" class="Function">II</a> <a id="17017" class="Symbol">=</a> <a id="17019" href="Ordinals.BoundedOperations.html#16736" class="Bound">hyp</a> <a id="17023" href="Ordinals.BoundedOperations.html#16858" class="Bound">α</a> <a id="17025" class="Symbol">(</a><a id="17026" href="Ordinals.BoundedOperations.html#16858" class="Bound">α</a> <a id="17028" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17031" href="Ordinals.BoundedOperations.html#16860" class="Bound">β</a><a id="17032" class="Symbol">)</a> <a id="17034" class="Symbol">(</a><a id="17035" href="Ordinals.Exponentiation.Supremum.html#5479" class="Function">^ₒ-has-least-element</a> <a id="17056" href="Ordinals.BoundedOperations.html#16858" class="Bound">α</a> <a id="17058" href="Ordinals.BoundedOperations.html#16860" class="Bound">β</a><a id="17059" class="Symbol">)</a> <a id="17061" href="Ordinals.BoundedOperations.html#16862" class="Bound">α-strictly-pos</a>
     <a id="17081" href="Ordinals.BoundedOperations.html#17081" class="Function">γ</a> <a id="17083" class="Symbol">=</a> <a id="17085" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17089" href="Ordinals.BoundedOperations.html#16897" class="Function">II</a>
     <a id="17097" href="Ordinals.BoundedOperations.html#17097" class="Function">III</a> <a id="17101" class="Symbol">:</a> <a id="17103" href="Ordinals.BoundedOperations.html#16860" class="Bound">β</a> <a id="17105" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17107" href="Ordinals.BoundedOperations.html#17081" class="Function">γ</a>
     <a id="17114" href="Ordinals.BoundedOperations.html#17097" class="Function">III</a> <a id="17118" class="Symbol">=</a> <a id="17120" href="Ordinals.BoundedOperations.html#2205" class="Function">greatest-is-upper-bound</a> <a id="17144" href="Ordinals.BoundedOperations.html#17081" class="Function">γ</a> <a id="17146" class="Symbol">(</a><a id="17147" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17151" class="Symbol">(</a><a id="17152" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17156" href="Ordinals.BoundedOperations.html#16897" class="Function">II</a><a id="17158" class="Symbol">))</a> <a id="17161" href="Ordinals.BoundedOperations.html#16860" class="Bound">β</a> <a id="17163" class="Symbol">(</a><a id="17164" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="17171" class="Symbol">(</a><a id="17172" href="Ordinals.BoundedOperations.html#16858" class="Bound">α</a> <a id="17174" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17177" href="Ordinals.BoundedOperations.html#16860" class="Bound">β</a><a id="17178" class="Symbol">))</a>
     <a id="17186" href="Ordinals.BoundedOperations.html#17186" class="Function">IV</a> <a id="17189" class="Symbol">:</a> <a id="17191" href="Ordinals.BoundedOperations.html#16860" class="Bound">β</a> <a id="17193" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17195" href="Ordinals.BoundedOperations.html#16858" class="Bound">α</a> <a id="17197" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17200" href="Ordinals.BoundedOperations.html#16860" class="Bound">β</a>
     <a id="17207" href="Ordinals.BoundedOperations.html#17186" class="Function">IV</a> <a id="17210" class="Symbol">=</a> <a id="17212" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="17220" href="Ordinals.BoundedOperations.html#16860" class="Bound">β</a> <a id="17222" href="Ordinals.BoundedOperations.html#17081" class="Function">γ</a> <a id="17224" class="Symbol">(</a><a id="17225" href="Ordinals.BoundedOperations.html#16858" class="Bound">α</a> <a id="17227" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17230" href="Ordinals.BoundedOperations.html#16860" class="Bound">β</a><a id="17231" class="Symbol">)</a> <a id="17233" href="Ordinals.BoundedOperations.html#17097" class="Function">III</a> <a id="17237" class="Symbol">(</a><a id="17238" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17242" class="Symbol">(</a><a id="17243" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17247" href="Ordinals.BoundedOperations.html#16897" class="Function">II</a><a id="17249" class="Symbol">))</a>

<a id="EM-implies-approximate-logarithm-variation"></a><a id="17253" href="Ordinals.BoundedOperations.html#17253" class="Function">EM-implies-approximate-logarithm-variation</a>
 <a id="17297" class="Symbol">:</a> <a id="17299" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="17302" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="17305" class="Symbol">→</a> <a id="17307" class="Symbol">(</a><a id="17308" href="Ordinals.BoundedOperations.html#17308" class="Bound">α</a> <a id="17310" href="Ordinals.BoundedOperations.html#17310" class="Bound">β</a> <a id="17312" class="Symbol">:</a> <a id="17314" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17322" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17323" class="Symbol">)</a> <a id="17325" class="Symbol">→</a> <a id="17327" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="17330" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17332" href="Ordinals.BoundedOperations.html#17310" class="Bound">β</a> <a id="17334" class="Symbol">→</a> <a id="17336" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="17339" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="17341" href="Ordinals.BoundedOperations.html#17308" class="Bound">α</a>
   <a id="17346" class="Symbol">→</a> <a id="17348" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17350" href="Ordinals.BoundedOperations.html#17350" class="Bound">γ</a> <a id="17352" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17354" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17362" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17364" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17366" class="Symbol">(</a><a id="17367" href="Ordinals.BoundedOperations.html#17350" class="Bound">γ</a> <a id="17369" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17371" href="Ordinals.BoundedOperations.html#17310" class="Bound">β</a><a id="17372" class="Symbol">)</a> <a id="17374" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="17376" class="Symbol">(</a><a id="17377" href="Ordinals.BoundedOperations.html#17350" class="Bound">γ</a> <a id="17379" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="17399" class="Symbol">(λ</a> <a id="17402" href="Ordinals.BoundedOperations.html#17402" class="Bound">-</a> <a id="17404" class="Symbol">→</a> <a id="17406" class="Symbol">(</a><a id="17407" href="Ordinals.BoundedOperations.html#17308" class="Bound">α</a> <a id="17409" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17412" href="Ordinals.BoundedOperations.html#17402" class="Bound">-</a> <a id="17414" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17416" href="Ordinals.BoundedOperations.html#17310" class="Bound">β</a><a id="17417" class="Symbol">)))</a>
<a id="17421" href="Ordinals.BoundedOperations.html#17253" class="Function">EM-implies-approximate-logarithm-variation</a> <a id="17464" href="Ordinals.BoundedOperations.html#17464" class="Bound">em</a> <a id="17467" href="Ordinals.BoundedOperations.html#17467" class="Bound">α</a> <a id="17469" href="Ordinals.BoundedOperations.html#17469" class="Bound">β</a> <a id="17471" href="Ordinals.BoundedOperations.html#17471" class="Bound">β-pos</a> <a id="17477" href="Ordinals.BoundedOperations.html#17477" class="Bound">α-strictly-pos</a> <a id="17492" class="Symbol">=</a>
 <a id="17495" href="Ordinals.BoundedOperations.html#11128" class="Function">enderton-like-inflationary</a>
  <a id="17524" class="Keyword">where</a>
   <a id="17533" class="Keyword">open</a> <a id="17538" href="Ordinals.BoundedOperations.html#10863" class="Module">Enderton-like-inflationary</a>
         <a id="17574" class="Symbol">(</a><a id="17575" href="Ordinals.BoundedOperations.html#17467" class="Bound">α</a> <a id="17577" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="17580" class="Symbol">)</a> <a id="17582" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="17585" href="Ordinals.BoundedOperations.html#17469" class="Bound">β</a> <a id="17587" href="Ordinals.BoundedOperations.html#17471" class="Bound">β-pos</a>
         <a id="17602" class="Symbol">(</a><a id="17603" href="Ordinals.Exponentiation.Supremum.html#12090" class="Function">^ₒ-satisfies-zero-sup-combined-specification</a> <a id="17648" href="Ordinals.BoundedOperations.html#17467" class="Bound">α</a><a id="17649" class="Symbol">)</a>
         <a id="17660" class="Symbol">(λ</a> <a id="17663" href="Ordinals.BoundedOperations.html#17663" class="Bound">δ</a> <a id="17665" class="Symbol">→</a> <a id="17667" href="Ordinals.Exponentiation.Taboos.html#29042" class="Function">EM-implies-^ₒ-as-large-as-exponent</a> <a id="17702" href="Ordinals.BoundedOperations.html#17464" class="Bound">em</a> <a id="17705" href="Ordinals.BoundedOperations.html#17467" class="Bound">α</a> <a id="17707" href="Ordinals.BoundedOperations.html#17663" class="Bound">δ</a> <a id="17709" href="Ordinals.BoundedOperations.html#17477" class="Bound">α-strictly-pos</a><a id="17723" class="Symbol">)</a>

<a id="17726" class="Markup">\end{code}</a><a id="17736" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Equivalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Equivalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 29 June 2018, 26th February 2023

Equivalence of ordinals.

</a><a id="77" class="Markup">\begin{code}</a>

<a id="91" class="Symbol">{-#</a> <a id="95" class="Keyword">OPTIONS</a> <a id="103" class="Pragma">--safe</a> <a id="110" class="Pragma">--without-K</a> <a id="122" class="Symbol">#-}</a>

<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="233" class="Keyword">open</a> <a id="238" class="Keyword">import</a> <a id="245" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>
<a id="265" class="Keyword">open</a> <a id="270" class="Keyword">import</a> <a id="277" href="UF.Base.html" class="Module">UF.Base</a>
<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="417" class="Keyword">open</a> <a id="422" class="Keyword">import</a> <a id="429" href="UF.PreSIP-Examples.html" class="Module">UF.PreSIP-Examples</a>
<a id="448" class="Keyword">open</a> <a id="453" class="Keyword">import</a> <a id="460" href="UF.PreUnivalence.html" class="Module">UF.PreUnivalence</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="UF.Size.html" class="Module">UF.Size</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="UF.Yoneda.html" class="Module">UF.Yoneda</a>

<a id="620" class="Keyword">module</a> <a id="627" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a> <a id="648" class="Keyword">where</a>

<a id="655" class="Markup">\end{code}</a><a id="665" class="Background">

Characterization of equality of ordinals using the structure identity
principle:

</a><a id="749" class="Markup">\begin{code}</a>

<a id="Ordinal-＝"></a><a id="763" href="Ordinals.Equivalence.html#763" class="Function">Ordinal-＝</a> <a id="773" class="Symbol">:</a> <a id="775" href="UF.FunExt.html#996" class="Function">FunExt</a>
          <a id="792" class="Symbol">→</a> <a id="794" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="807" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
          <a id="819" class="Symbol">→</a> <a id="821" class="Symbol">(</a><a id="822" href="Ordinals.Equivalence.html#822" class="Bound">α</a> <a id="824" href="Ordinals.Equivalence.html#824" class="Bound">β</a> <a id="826" class="Symbol">:</a> <a id="828" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="836" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="837" class="Symbol">)</a>
          <a id="849" class="Symbol">→</a> <a id="851" class="Symbol">(</a><a id="852" href="Ordinals.Equivalence.html#822" class="Bound">α</a> <a id="854" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="856" href="Ordinals.Equivalence.html#824" class="Bound">β</a><a id="857" class="Symbol">)</a>
          <a id="869" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="871" class="Symbol">(</a><a id="872" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="874" href="Ordinals.Equivalence.html#874" class="Bound">f</a> <a id="876" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="878" class="Symbol">(</a><a id="879" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="881" href="Ordinals.Equivalence.html#822" class="Bound">α</a> <a id="883" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="885" class="Symbol">→</a> <a id="887" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="889" href="Ordinals.Equivalence.html#824" class="Bound">β</a> <a id="891" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="892" class="Symbol">)</a>
                 <a id="911" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="913" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="922" href="Ordinals.Equivalence.html#874" class="Bound">f</a>
                 <a id="941" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="943" class="Symbol">((λ</a> <a id="947" href="Ordinals.Equivalence.html#947" class="Bound">x</a> <a id="949" href="Ordinals.Equivalence.html#949" class="Bound">x&#39;</a> <a id="952" class="Symbol">→</a> <a id="954" href="Ordinals.Equivalence.html#947" class="Bound">x</a> <a id="956" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="959" href="Ordinals.Equivalence.html#822" class="Bound">α</a> <a id="961" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="963" href="Ordinals.Equivalence.html#949" class="Bound">x&#39;</a><a id="965" class="Symbol">)</a> <a id="967" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="969" class="Symbol">(λ</a> <a id="972" href="Ordinals.Equivalence.html#972" class="Bound">x</a> <a id="974" href="Ordinals.Equivalence.html#974" class="Bound">x&#39;</a> <a id="977" class="Symbol">→</a> <a id="979" href="Ordinals.Equivalence.html#874" class="Bound">f</a> <a id="981" href="Ordinals.Equivalence.html#972" class="Bound">x</a> <a id="983" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="986" href="Ordinals.Equivalence.html#824" class="Bound">β</a> <a id="988" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="990" href="Ordinals.Equivalence.html#874" class="Bound">f</a> <a id="992" href="Ordinals.Equivalence.html#974" class="Bound">x&#39;</a><a id="994" class="Symbol">)))</a>
<a id="998" href="Ordinals.Equivalence.html#763" class="Function">Ordinal-＝</a> <a id="1008" class="Symbol">{</a><a id="1009" href="Ordinals.Equivalence.html#1009" class="Bound">𝓤</a><a id="1010" class="Symbol">}</a> <a id="1012" href="Ordinals.Equivalence.html#1012" class="Bound">fe</a> <a id="1015" class="Symbol">=</a> <a id="1017" href="UF.SIP-Examples.html#43390" class="Function">generalized-metric-space.characterization-of-M-＝</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Ordinals.Equivalence.html#1009" class="Bound">𝓤</a> <a id="1069" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1071" class="Symbol">)</a>
                     <a id="1094" class="Symbol">(λ</a> <a id="1097" href="Ordinals.Equivalence.html#1097" class="Bound">_</a> <a id="1099" class="Symbol">→</a> <a id="1101" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a><a id="1114" class="Symbol">)</a>
                     <a id="1137" class="Symbol">(λ</a> <a id="1140" href="Ordinals.Equivalence.html#1140" class="Bound">X</a> <a id="1142" href="Ordinals.Equivalence.html#1142" class="Bound Operator">_&lt;_</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Ordinals.Notions.html#8895" class="Function">being-well-order-is-prop</a> <a id="1173" href="Ordinals.Equivalence.html#1142" class="Bound Operator">_&lt;_</a> <a id="1177" href="Ordinals.Equivalence.html#1012" class="Bound">fe</a><a id="1179" class="Symbol">)</a>
 <a id="1182" class="Keyword">where</a>
  <a id="1190" class="Keyword">open</a> <a id="1195" class="Keyword">import</a> <a id="1202" href="UF.SIP-Examples.html" class="Module">UF.SIP-Examples</a>

<a id="1219" class="Markup">\end{code}</a><a id="1229" class="Background">

Often it is convenient to work with the following alternative notion _≃ₒ_
of ordinal equivalence, which we take as the official one:

</a><a id="1365" class="Markup">\begin{code}</a>

<a id="is-order-equiv"></a><a id="1379" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="1394" class="Symbol">:</a> <a id="1396" class="Symbol">(</a><a id="1397" href="Ordinals.Equivalence.html#1397" class="Bound">α</a> <a id="1399" class="Symbol">:</a> <a id="1401" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1409" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Ordinals.Equivalence.html#1413" class="Bound">β</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1425" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1426" class="Symbol">)</a> <a id="1428" class="Symbol">→</a> <a id="1430" class="Symbol">(</a><a id="1431" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1433" href="Ordinals.Equivalence.html#1397" class="Bound">α</a> <a id="1435" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1441" href="Ordinals.Equivalence.html#1413" class="Bound">β</a> <a id="1443" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1444" class="Symbol">)</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1450" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1452" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1454" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1456" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="1471" href="Ordinals.Equivalence.html#1471" class="Bound">α</a> <a id="1473" href="Ordinals.Equivalence.html#1473" class="Bound">β</a> <a id="1475" href="Ordinals.Equivalence.html#1475" class="Bound">f</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="1499" href="Ordinals.Equivalence.html#1471" class="Bound">α</a> <a id="1501" href="Ordinals.Equivalence.html#1473" class="Bound">β</a> <a id="1503" href="Ordinals.Equivalence.html#1475" class="Bound">f</a>
                     <a id="1526" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1528" class="Symbol">(</a><a id="1529" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1531" href="Ordinals.Equivalence.html#1531" class="Bound">e</a> <a id="1533" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1535" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1544" href="Ordinals.Equivalence.html#1475" class="Bound">f</a> <a id="1546" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1548" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="1568" href="Ordinals.Equivalence.html#1473" class="Bound">β</a> <a id="1570" href="Ordinals.Equivalence.html#1471" class="Bound">α</a> <a id="1572" class="Symbol">(</a><a id="1573" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="1581" href="Ordinals.Equivalence.html#1475" class="Bound">f</a> <a id="1583" href="Ordinals.Equivalence.html#1531" class="Bound">e</a><a id="1584" class="Symbol">))</a>

<a id="order-equivs-are-order-preserving"></a><a id="1588" href="Ordinals.Equivalence.html#1588" class="Function">order-equivs-are-order-preserving</a> <a id="1622" class="Symbol">:</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Ordinals.Equivalence.html#1625" class="Bound">α</a> <a id="1627" class="Symbol">:</a> <a id="1629" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1637" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1638" class="Symbol">)</a> <a id="1640" class="Symbol">(</a><a id="1641" href="Ordinals.Equivalence.html#1641" class="Bound">β</a> <a id="1643" class="Symbol">:</a> <a id="1645" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1653" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1654" class="Symbol">)</a>
                                    <a id="1692" class="Symbol">{</a><a id="1693" href="Ordinals.Equivalence.html#1693" class="Bound">f</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1699" href="Ordinals.Equivalence.html#1625" class="Bound">α</a> <a id="1701" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1703" class="Symbol">→</a> <a id="1705" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1707" href="Ordinals.Equivalence.html#1641" class="Bound">β</a> <a id="1709" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1710" class="Symbol">}</a>
                                  <a id="1746" class="Symbol">→</a> <a id="1748" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="1763" href="Ordinals.Equivalence.html#1625" class="Bound">α</a> <a id="1765" href="Ordinals.Equivalence.html#1641" class="Bound">β</a> <a id="1767" href="Ordinals.Equivalence.html#1693" class="Bound">f</a>
                                  <a id="1803" class="Symbol">→</a> <a id="1805" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="1825" href="Ordinals.Equivalence.html#1625" class="Bound">α</a> <a id="1827" href="Ordinals.Equivalence.html#1641" class="Bound">β</a> <a id="1829" href="Ordinals.Equivalence.html#1693" class="Bound">f</a>
<a id="1831" href="Ordinals.Equivalence.html#1588" class="Function">order-equivs-are-order-preserving</a> <a id="1865" href="Ordinals.Equivalence.html#1865" class="Bound">α</a> <a id="1867" href="Ordinals.Equivalence.html#1867" class="Bound">β</a> <a id="1869" class="Symbol">=</a> <a id="1871" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>


<a id="order-equivs-are-equivs"></a><a id="1877" href="Ordinals.Equivalence.html#1877" class="Function">order-equivs-are-equivs</a> <a id="1901" class="Symbol">:</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Ordinals.Equivalence.html#1904" class="Bound">α</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1916" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1917" class="Symbol">)</a> <a id="1919" class="Symbol">(</a><a id="1920" href="Ordinals.Equivalence.html#1920" class="Bound">β</a> <a id="1922" class="Symbol">:</a> <a id="1924" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1932" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1933" class="Symbol">)</a>
                          <a id="1961" class="Symbol">{</a><a id="1962" href="Ordinals.Equivalence.html#1962" class="Bound">f</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1968" href="Ordinals.Equivalence.html#1904" class="Bound">α</a> <a id="1970" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1972" class="Symbol">→</a> <a id="1974" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1976" href="Ordinals.Equivalence.html#1920" class="Bound">β</a> <a id="1978" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1979" class="Symbol">}</a>
                        <a id="2005" class="Symbol">→</a> <a id="2007" class="Symbol">(</a><a id="2008" href="Ordinals.Equivalence.html#2008" class="Bound">i</a> <a id="2010" class="Symbol">:</a> <a id="2012" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="2027" href="Ordinals.Equivalence.html#1904" class="Bound">α</a> <a id="2029" href="Ordinals.Equivalence.html#1920" class="Bound">β</a> <a id="2031" href="Ordinals.Equivalence.html#1962" class="Bound">f</a><a id="2032" class="Symbol">)</a>
                        <a id="2058" class="Symbol">→</a> <a id="2060" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2069" href="Ordinals.Equivalence.html#1962" class="Bound">f</a>
<a id="2071" href="Ordinals.Equivalence.html#1877" class="Function">order-equivs-are-equivs</a> <a id="2095" href="Ordinals.Equivalence.html#2095" class="Bound">α</a> <a id="2097" href="Ordinals.Equivalence.html#2097" class="Bound">β</a> <a id="2099" class="Symbol">=</a> <a id="2101" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2105" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2107" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="inverses-of-order-equivs-are-order-preserving"></a><a id="2112" href="Ordinals.Equivalence.html#2112" class="Function">inverses-of-order-equivs-are-order-preserving</a> <a id="2158" class="Symbol">:</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Ordinals.Equivalence.html#2161" class="Bound">α</a> <a id="2163" class="Symbol">:</a> <a id="2165" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2173" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2174" class="Symbol">)</a> <a id="2176" class="Symbol">(</a><a id="2177" href="Ordinals.Equivalence.html#2177" class="Bound">β</a> <a id="2179" class="Symbol">:</a> <a id="2181" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2189" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2190" class="Symbol">)</a>
                                                <a id="2240" class="Symbol">{</a><a id="2241" href="Ordinals.Equivalence.html#2241" class="Bound">f</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2247" href="Ordinals.Equivalence.html#2161" class="Bound">α</a> <a id="2249" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2255" href="Ordinals.Equivalence.html#2177" class="Bound">β</a> <a id="2257" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2258" class="Symbol">}</a>
                                              <a id="2306" class="Symbol">→</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Ordinals.Equivalence.html#2309" class="Bound">i</a> <a id="2311" class="Symbol">:</a> <a id="2313" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="2328" href="Ordinals.Equivalence.html#2161" class="Bound">α</a> <a id="2330" href="Ordinals.Equivalence.html#2177" class="Bound">β</a> <a id="2332" href="Ordinals.Equivalence.html#2241" class="Bound">f</a><a id="2333" class="Symbol">)</a>
                                              <a id="2381" class="Symbol">→</a> <a id="2383" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="2403" href="Ordinals.Equivalence.html#2177" class="Bound">β</a> <a id="2405" href="Ordinals.Equivalence.html#2161" class="Bound">α</a>
                                                  <a id="2457" class="Symbol">(</a><a id="2458" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="2466" href="Ordinals.Equivalence.html#2241" class="Bound">f</a>
                                                   <a id="2519" class="Symbol">(</a><a id="2520" href="Ordinals.Equivalence.html#1877" class="Function">order-equivs-are-equivs</a> <a id="2544" href="Ordinals.Equivalence.html#2161" class="Bound">α</a> <a id="2546" href="Ordinals.Equivalence.html#2177" class="Bound">β</a> <a id="2548" href="Ordinals.Equivalence.html#2309" class="Bound">i</a><a id="2549" class="Symbol">))</a>
<a id="2552" href="Ordinals.Equivalence.html#2112" class="Function">inverses-of-order-equivs-are-order-preserving</a> <a id="2598" href="Ordinals.Equivalence.html#2598" class="Bound">α</a> <a id="2600" href="Ordinals.Equivalence.html#2600" class="Bound">β</a> <a id="2602" class="Symbol">=</a> <a id="2604" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2608" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2610" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="being-order-equiv-is-prop"></a><a id="2615" href="Ordinals.Equivalence.html#2615" class="Function">being-order-equiv-is-prop</a> <a id="2641" class="Symbol">:</a> <a id="2643" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                          <a id="2677" class="Symbol">→</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Ordinals.Equivalence.html#2680" class="Bound">α</a> <a id="2682" class="Symbol">:</a> <a id="2684" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2692" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2693" class="Symbol">)</a> <a id="2695" class="Symbol">(</a><a id="2696" href="Ordinals.Equivalence.html#2696" class="Bound">β</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2708" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2709" class="Symbol">)</a>
                            <a id="2739" class="Symbol">(</a><a id="2740" href="Ordinals.Equivalence.html#2740" class="Bound">f</a> <a id="2742" class="Symbol">:</a> <a id="2744" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2746" href="Ordinals.Equivalence.html#2680" class="Bound">α</a> <a id="2748" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2750" class="Symbol">→</a> <a id="2752" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2754" href="Ordinals.Equivalence.html#2696" class="Bound">β</a> <a id="2756" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2757" class="Symbol">)</a>
                          <a id="2785" class="Symbol">→</a> <a id="2787" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="2811" href="Ordinals.Equivalence.html#2680" class="Bound">α</a> <a id="2813" href="Ordinals.Equivalence.html#2696" class="Bound">β</a> <a id="2815" href="Ordinals.Equivalence.html#2740" class="Bound">f</a><a id="2816" class="Symbol">)</a>
<a id="2818" href="Ordinals.Equivalence.html#2615" class="Function">being-order-equiv-is-prop</a> <a id="2844" href="Ordinals.Equivalence.html#2844" class="Bound">fe</a> <a id="2847" href="Ordinals.Equivalence.html#2847" class="Bound">α</a> <a id="2849" href="Ordinals.Equivalence.html#2849" class="Bound">β</a> <a id="2851" href="Ordinals.Equivalence.html#2851" class="Bound">f</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
                                      <a id="2903" class="Symbol">(</a><a id="2904" href="Ordinals.Maps.html#1874" class="Function">being-order-preserving-is-prop</a> <a id="2935" href="Ordinals.Equivalence.html#2844" class="Bound">fe</a> <a id="2938" href="Ordinals.Equivalence.html#2847" class="Bound">α</a> <a id="2940" href="Ordinals.Equivalence.html#2849" class="Bound">β</a> <a id="2942" href="Ordinals.Equivalence.html#2851" class="Bound">f</a><a id="2943" class="Symbol">)</a>
                                      <a id="2983" class="Symbol">(</a><a id="2984" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a>
                                        <a id="3034" class="Symbol">(</a><a id="3035" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="3055" class="Symbol">(λ</a> <a id="3058" href="Ordinals.Equivalence.html#3058" class="Bound">_</a> <a id="3060" href="Ordinals.Equivalence.html#3060" class="Bound">_</a> <a id="3062" class="Symbol">→</a> <a id="3064" href="Ordinals.Equivalence.html#2844" class="Bound">fe</a><a id="3066" class="Symbol">)</a> <a id="3068" href="Ordinals.Equivalence.html#2851" class="Bound">f</a><a id="3069" class="Symbol">)</a>
                                        <a id="3111" class="Symbol">(λ</a> <a id="3114" href="Ordinals.Equivalence.html#3114" class="Bound">e</a> <a id="3116" class="Symbol">→</a> <a id="3118" href="Ordinals.Maps.html#1874" class="Function">being-order-preserving-is-prop</a> <a id="3149" href="Ordinals.Equivalence.html#2844" class="Bound">fe</a> <a id="3152" href="Ordinals.Equivalence.html#2849" class="Bound">β</a> <a id="3154" href="Ordinals.Equivalence.html#2847" class="Bound">α</a>
                                                  <a id="3206" class="Symbol">(</a><a id="3207" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="3215" href="Ordinals.Equivalence.html#2851" class="Bound">f</a> <a id="3217" href="Ordinals.Equivalence.html#3114" class="Bound">e</a><a id="3218" class="Symbol">)))</a>

<a id="3223" class="Markup">\end{code}</a><a id="3233" class="Background">

Our official definition of ordinal equivalence (see below for
equivalent definitions):

</a><a id="3323" class="Markup">\begin{code}</a>

<a id="_≃ₒ_"></a><a id="3337" href="Ordinals.Equivalence.html#3337" class="Function Operator">_≃ₒ_</a> <a id="3342" class="Symbol">:</a> <a id="3344" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3352" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3354" class="Symbol">→</a> <a id="3356" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3364" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3366" class="Symbol">→</a> <a id="3368" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3370" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3372" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3374" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3376" href="Ordinals.Equivalence.html#3376" class="Bound">α</a> <a id="3378" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="3381" href="Ordinals.Equivalence.html#3381" class="Bound">β</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3387" href="Ordinals.Equivalence.html#3387" class="Bound">f</a> <a id="3389" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3391" class="Symbol">(</a><a id="3392" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3394" href="Ordinals.Equivalence.html#3376" class="Bound">α</a> <a id="3396" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3398" class="Symbol">→</a> <a id="3400" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3402" href="Ordinals.Equivalence.html#3381" class="Bound">β</a> <a id="3404" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3405" class="Symbol">)</a> <a id="3407" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3409" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="3424" href="Ordinals.Equivalence.html#3376" class="Bound">α</a> <a id="3426" href="Ordinals.Equivalence.html#3381" class="Bound">β</a> <a id="3428" href="Ordinals.Equivalence.html#3387" class="Bound">f</a>

<a id="≃ₒ-refl"></a><a id="3431" href="Ordinals.Equivalence.html#3431" class="Function">≃ₒ-refl</a> <a id="3439" class="Symbol">:</a> <a id="3441" class="Symbol">(</a><a id="3442" href="Ordinals.Equivalence.html#3442" class="Bound">α</a> <a id="3444" class="Symbol">:</a> <a id="3446" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3454" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3455" class="Symbol">)</a> <a id="3457" class="Symbol">→</a> <a id="3459" href="Ordinals.Equivalence.html#3442" class="Bound">α</a> <a id="3461" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="3464" href="Ordinals.Equivalence.html#3442" class="Bound">α</a>
<a id="3466" href="Ordinals.Equivalence.html#3431" class="Function">≃ₒ-refl</a> <a id="3474" href="Ordinals.Equivalence.html#3474" class="Bound">α</a> <a id="3476" class="Symbol">=</a> <a id="3478" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3481" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3483" class="Symbol">(λ</a> <a id="3486" href="Ordinals.Equivalence.html#3486" class="Bound">x</a> <a id="3488" href="Ordinals.Equivalence.html#3488" class="Bound">y</a> <a id="3490" class="Symbol">→</a> <a id="3492" href="MLTT.Pi.html#444" class="Function">id</a><a id="3494" class="Symbol">)</a> <a id="3496" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3498" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="3510" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3512" href="Ordinals.Equivalence.html#3474" class="Bound">α</a> <a id="3514" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3516" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3518" class="Symbol">(λ</a> <a id="3521" href="Ordinals.Equivalence.html#3521" class="Bound">x</a> <a id="3523" href="Ordinals.Equivalence.html#3523" class="Bound">y</a> <a id="3525" class="Symbol">→</a> <a id="3527" href="MLTT.Pi.html#444" class="Function">id</a><a id="3529" class="Symbol">)</a>

<a id="idtoeqₒ"></a><a id="3532" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="3540" class="Symbol">:</a> <a id="3542" class="Symbol">(</a><a id="3543" href="Ordinals.Equivalence.html#3543" class="Bound">α</a> <a id="3545" href="Ordinals.Equivalence.html#3545" class="Bound">β</a> <a id="3547" class="Symbol">:</a> <a id="3549" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3557" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3558" class="Symbol">)</a> <a id="3560" class="Symbol">→</a> <a id="3562" href="Ordinals.Equivalence.html#3543" class="Bound">α</a> <a id="3564" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3566" href="Ordinals.Equivalence.html#3545" class="Bound">β</a> <a id="3568" class="Symbol">→</a> <a id="3570" href="Ordinals.Equivalence.html#3543" class="Bound">α</a> <a id="3572" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="3575" href="Ordinals.Equivalence.html#3545" class="Bound">β</a>
<a id="3577" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="3585" href="Ordinals.Equivalence.html#3585" class="Bound">α</a> <a id="3587" href="Ordinals.Equivalence.html#3585" class="Bound">α</a> <a id="3589" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3594" class="Symbol">=</a> <a id="3596" href="Ordinals.Equivalence.html#3431" class="Function">≃ₒ-refl</a> <a id="3604" href="Ordinals.Equivalence.html#3585" class="Bound">α</a>

<a id="eqtoidₒ"></a><a id="3607" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="3615" class="Symbol">:</a> <a id="3617" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="3630" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
        <a id="3640" class="Symbol">→</a> <a id="3642" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
        <a id="3658" class="Symbol">→</a> <a id="3660" class="Symbol">(</a><a id="3661" href="Ordinals.Equivalence.html#3661" class="Bound">α</a> <a id="3663" href="Ordinals.Equivalence.html#3663" class="Bound">β</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3675" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3676" class="Symbol">)</a> <a id="3678" class="Symbol">→</a> <a id="3680" href="Ordinals.Equivalence.html#3661" class="Bound">α</a> <a id="3682" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="3685" href="Ordinals.Equivalence.html#3663" class="Bound">β</a> <a id="3687" class="Symbol">→</a> <a id="3689" href="Ordinals.Equivalence.html#3661" class="Bound">α</a> <a id="3691" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3693" href="Ordinals.Equivalence.html#3663" class="Bound">β</a>
<a id="3695" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="3703" class="Symbol">{</a><a id="3704" href="Ordinals.Equivalence.html#3704" class="Bound">𝓤</a><a id="3705" class="Symbol">}</a> <a id="3707" href="Ordinals.Equivalence.html#3707" class="Bound">ua</a> <a id="3710" href="Ordinals.Equivalence.html#3710" class="Bound">fe</a> <a id="3713" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="3715" href="Ordinals.Equivalence.html#3715" class="Bound">β</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Ordinals.Equivalence.html#3718" class="Bound">f</a> <a id="3720" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3722" href="Ordinals.Equivalence.html#3722" class="Bound">p</a> <a id="3724" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3726" href="Ordinals.Equivalence.html#3726" class="Bound">e</a> <a id="3728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3730" href="Ordinals.Equivalence.html#3730" class="Bound">q</a><a id="3731" class="Symbol">)</a> <a id="3733" class="Symbol">=</a> <a id="3735" href="Ordinals.Equivalence.html#4500" class="Function">γ</a>
 <a id="3738" class="Keyword">where</a>
  <a id="3746" class="Keyword">abstract</a>
   <a id="3758" href="Ordinals.Equivalence.html#3758" class="Function">A</a> <a id="3760" class="Symbol">:</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Ordinals.Equivalence.html#3763" class="Bound">Y</a> <a id="3765" class="Symbol">:</a> <a id="3767" href="Ordinals.Equivalence.html#3704" class="Bound">𝓤</a> <a id="3769" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3771" class="Symbol">)</a> <a id="3773" class="Symbol">→</a> <a id="3775" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3777" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="3779" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3781" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3783" href="Ordinals.Equivalence.html#3763" class="Bound">Y</a> <a id="3785" class="Symbol">→</a> <a id="3787" href="Ordinals.Equivalence.html#3704" class="Bound">𝓤</a> <a id="3789" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="3791" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="3796" href="Ordinals.Equivalence.html#3758" class="Function">A</a> <a id="3798" href="Ordinals.Equivalence.html#3798" class="Bound">Y</a> <a id="3800" href="Ordinals.Equivalence.html#3800" class="Bound">e</a> <a id="3802" class="Symbol">=</a> <a id="3804" class="Symbol">(</a><a id="3805" href="Ordinals.Equivalence.html#3805" class="Bound">σ</a> <a id="3807" class="Symbol">:</a> <a id="3809" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="3826" href="Ordinals.Equivalence.html#3798" class="Bound">Y</a><a id="3827" class="Symbol">)</a>
         <a id="3838" class="Symbol">→</a> <a id="3840" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="3860" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="3862" class="Symbol">(</a><a id="3863" href="Ordinals.Equivalence.html#3798" class="Bound">Y</a> <a id="3865" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3867" href="Ordinals.Equivalence.html#3805" class="Bound">σ</a><a id="3868" class="Symbol">)</a> <a id="3870" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="3872" href="Ordinals.Equivalence.html#3800" class="Bound">e</a> <a id="3874" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
         <a id="3885" class="Symbol">→</a> <a id="3887" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="3907" class="Symbol">(</a><a id="3908" href="Ordinals.Equivalence.html#3798" class="Bound">Y</a> <a id="3910" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3912" href="Ordinals.Equivalence.html#3805" class="Bound">σ</a><a id="3913" class="Symbol">)</a> <a id="3915" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="3917" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="3919" href="Ordinals.Equivalence.html#3800" class="Bound">e</a> <a id="3921" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>
         <a id="3934" class="Symbol">→</a> <a id="3936" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="3938" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3940" class="Symbol">(</a><a id="3941" href="Ordinals.Equivalence.html#3798" class="Bound">Y</a> <a id="3943" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3945" href="Ordinals.Equivalence.html#3805" class="Bound">σ</a><a id="3946" class="Symbol">)</a>

   <a id="3952" href="Ordinals.Equivalence.html#3952" class="Function">a</a> <a id="3954" class="Symbol">:</a> <a id="3956" href="Ordinals.Equivalence.html#3758" class="Function">A</a> <a id="3958" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3960" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="3962" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3964" class="Symbol">(</a><a id="3965" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="3972" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3974" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="3976" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3977" class="Symbol">)</a>
   <a id="3982" href="Ordinals.Equivalence.html#3952" class="Function">a</a> <a id="3984" href="Ordinals.Equivalence.html#3984" class="Bound">σ</a> <a id="3986" href="Ordinals.Equivalence.html#3986" class="Bound">φ</a> <a id="3988" href="Ordinals.Equivalence.html#3988" class="Bound">ψ</a> <a id="3990" class="Symbol">=</a> <a id="3992" href="Ordinals.Equivalence.html#4457" class="Function">g</a>
    <a id="3998" class="Keyword">where</a>
     <a id="4009" href="Ordinals.Equivalence.html#4009" class="Function">b</a> <a id="4011" class="Symbol">:</a> <a id="4013" class="Symbol">(</a><a id="4014" href="Ordinals.Equivalence.html#4014" class="Bound">x</a> <a id="4016" href="Ordinals.Equivalence.html#4016" class="Bound">x&#39;</a> <a id="4019" class="Symbol">:</a> <a id="4021" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4023" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="4025" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4026" class="Symbol">)</a> <a id="4028" class="Symbol">→</a> <a id="4030" class="Symbol">(</a><a id="4031" href="Ordinals.Equivalence.html#4014" class="Bound">x</a> <a id="4033" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4036" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="4038" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4040" href="Ordinals.Equivalence.html#4016" class="Bound">x&#39;</a><a id="4042" class="Symbol">)</a> <a id="4044" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Ordinals.Equivalence.html#4014" class="Bound">x</a> <a id="4049" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4052" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4054" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="4056" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4058" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4060" href="Ordinals.Equivalence.html#3984" class="Bound">σ</a> <a id="4062" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4064" href="Ordinals.Equivalence.html#4016" class="Bound">x&#39;</a><a id="4066" class="Symbol">)</a>
     <a id="4073" href="Ordinals.Equivalence.html#4009" class="Function">b</a> <a id="4075" href="Ordinals.Equivalence.html#4075" class="Bound">x</a> <a id="4077" href="Ordinals.Equivalence.html#4077" class="Bound">x&#39;</a> <a id="4080" class="Symbol">=</a> <a id="4082" href="UF.Univalence.html#11165" class="Function">univalence-gives-propext</a> <a id="4107" href="Ordinals.Equivalence.html#3707" class="Bound">ua</a>
               <a id="4125" class="Symbol">(</a><a id="4126" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="4142" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="4144" href="Ordinals.Equivalence.html#4075" class="Bound">x</a> <a id="4146" href="Ordinals.Equivalence.html#4077" class="Bound">x&#39;</a><a id="4148" class="Symbol">)</a>
               <a id="4165" class="Symbol">(</a><a id="4166" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4185" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="4187" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4189" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4191" href="Ordinals.Equivalence.html#3984" class="Bound">σ</a><a id="4192" class="Symbol">)</a> <a id="4194" href="Ordinals.Equivalence.html#4075" class="Bound">x</a> <a id="4196" href="Ordinals.Equivalence.html#4077" class="Bound">x&#39;</a><a id="4198" class="Symbol">)</a>
               <a id="4215" class="Symbol">(</a><a id="4216" href="Ordinals.Equivalence.html#3986" class="Bound">φ</a> <a id="4218" href="Ordinals.Equivalence.html#4075" class="Bound">x</a> <a id="4220" href="Ordinals.Equivalence.html#4077" class="Bound">x&#39;</a><a id="4222" class="Symbol">)</a>
               <a id="4239" class="Symbol">(</a><a id="4240" href="Ordinals.Equivalence.html#3988" class="Bound">ψ</a> <a id="4242" href="Ordinals.Equivalence.html#4075" class="Bound">x</a> <a id="4244" href="Ordinals.Equivalence.html#4077" class="Bound">x&#39;</a><a id="4246" class="Symbol">)</a>

     <a id="4254" href="Ordinals.Equivalence.html#4254" class="Function">c</a> <a id="4256" class="Symbol">:</a> <a id="4258" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="4275" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="4277" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4279" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="4296" class="Symbol">(</a><a id="4297" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4299" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="4301" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4303" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4305" href="Ordinals.Equivalence.html#3984" class="Bound">σ</a><a id="4306" class="Symbol">)</a>
     <a id="4313" href="Ordinals.Equivalence.html#4254" class="Function">c</a> <a id="4315" class="Symbol">=</a> <a id="4317" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4325" href="Ordinals.Equivalence.html#3710" class="Bound">fe</a> <a id="4328" class="Symbol">(λ</a> <a id="4331" href="Ordinals.Equivalence.html#4331" class="Bound">x</a> <a id="4333" class="Symbol">→</a> <a id="4335" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4343" href="Ordinals.Equivalence.html#3710" class="Bound">fe</a> <a id="4346" class="Symbol">(</a><a id="4347" href="Ordinals.Equivalence.html#4009" class="Function">b</a> <a id="4349" href="Ordinals.Equivalence.html#4331" class="Bound">x</a><a id="4350" class="Symbol">))</a>

     <a id="4359" href="Ordinals.Equivalence.html#4359" class="Function">d</a> <a id="4361" class="Symbol">:</a> <a id="4363" href="Ordinals.Type.html#1173" class="Function">structure</a> <a id="4373" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="4375" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4377" href="Ordinals.Equivalence.html#3984" class="Bound">σ</a>
     <a id="4384" href="Ordinals.Equivalence.html#4359" class="Function">d</a> <a id="4386" class="Symbol">=</a> <a id="4388" href="UF.Subsingletons.html#5496" class="Function">pr₁-lc</a> <a id="4395" class="Symbol">(λ</a> <a id="4398" class="Symbol">{</a><a id="4399" href="Ordinals.Equivalence.html#4399" class="Bound Operator">_&lt;_</a><a id="4402" class="Symbol">}</a> <a id="4404" class="Symbol">→</a> <a id="4406" href="Ordinals.Notions.html#8895" class="Function">being-well-order-is-prop</a> <a id="4431" href="Ordinals.Equivalence.html#4399" class="Bound Operator">_&lt;_</a> <a id="4435" class="Symbol">(λ</a> <a id="4438" href="Ordinals.Equivalence.html#4438" class="Bound">_</a> <a id="4440" href="Ordinals.Equivalence.html#4440" class="Bound">_</a> <a id="4442" class="Symbol">→</a> <a id="4444" href="Ordinals.Equivalence.html#3710" class="Bound">fe</a><a id="4446" class="Symbol">))</a> <a id="4449" href="Ordinals.Equivalence.html#4254" class="Function">c</a>

     <a id="4457" href="Ordinals.Equivalence.html#4457" class="Function">g</a> <a id="4459" class="Symbol">:</a> <a id="4461" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="4463" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4465" class="Symbol">(</a><a id="4466" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4468" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="4470" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4472" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4474" href="Ordinals.Equivalence.html#3984" class="Bound">σ</a><a id="4475" class="Symbol">)</a>
     <a id="4482" href="Ordinals.Equivalence.html#4457" class="Function">g</a> <a id="4484" class="Symbol">=</a> <a id="4486" href="UF.Base.html#16515" class="Function">to-Σ-＝&#39;</a> <a id="4494" href="Ordinals.Equivalence.html#4359" class="Function">d</a>

   <a id="4500" href="Ordinals.Equivalence.html#4500" class="Function">γ</a> <a id="4502" class="Symbol">:</a> <a id="4504" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="4506" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4508" href="Ordinals.Equivalence.html#3715" class="Bound">β</a>
   <a id="4513" href="Ordinals.Equivalence.html#4500" class="Function">γ</a> <a id="4515" class="Symbol">=</a> <a id="4517" href="UF.Univalence.html#9449" class="Function">JEq</a> <a id="4521" href="Ordinals.Equivalence.html#3707" class="Bound">ua</a> <a id="4524" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4526" href="Ordinals.Equivalence.html#3713" class="Bound">α</a> <a id="4528" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4530" href="Ordinals.Equivalence.html#3758" class="Function">A</a> <a id="4532" href="Ordinals.Equivalence.html#3952" class="Function">a</a> <a id="4534" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4536" href="Ordinals.Equivalence.html#3715" class="Bound">β</a> <a id="4538" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4540" class="Symbol">(</a><a id="4541" href="Ordinals.Equivalence.html#3718" class="Bound">f</a> <a id="4543" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4545" href="Ordinals.Equivalence.html#3726" class="Bound">e</a><a id="4546" class="Symbol">)</a> <a id="4548" class="Symbol">(</a><a id="4549" href="Ordinals.Type.html#1173" class="Function">structure</a> <a id="4559" href="Ordinals.Equivalence.html#3715" class="Bound">β</a><a id="4560" class="Symbol">)</a> <a id="4562" href="Ordinals.Equivalence.html#3722" class="Bound">p</a> <a id="4564" href="Ordinals.Equivalence.html#3730" class="Bound">q</a>

<a id="4567" class="Markup">\end{code}</a><a id="4577" class="Background">

For historical reasons, the above proof doesn&#39;t use the structure
identity principle.

</a><a id="4666" class="Markup">\begin{code}</a>

<a id="≃ₒ-sym"></a><a id="4680" href="Ordinals.Equivalence.html#4680" class="Function">≃ₒ-sym</a> <a id="4687" class="Symbol">:</a> <a id="4689" class="Symbol">(</a><a id="4690" href="Ordinals.Equivalence.html#4690" class="Bound">α</a> <a id="4692" class="Symbol">:</a> <a id="4694" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4702" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4703" class="Symbol">)</a> <a id="4705" class="Symbol">(</a><a id="4706" href="Ordinals.Equivalence.html#4706" class="Bound">β</a> <a id="4708" class="Symbol">:</a> <a id="4710" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4718" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4720" class="Symbol">)</a>
       <a id="4729" class="Symbol">→</a> <a id="4731" href="Ordinals.Equivalence.html#4690" class="Bound">α</a> <a id="4733" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="4736" href="Ordinals.Equivalence.html#4706" class="Bound">β</a> <a id="4738" class="Symbol">→</a> <a id="4740" href="Ordinals.Equivalence.html#4706" class="Bound">β</a> <a id="4742" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="4745" href="Ordinals.Equivalence.html#4690" class="Bound">α</a>
<a id="4747" href="Ordinals.Equivalence.html#4680" class="Function">≃ₒ-sym</a> <a id="4754" href="Ordinals.Equivalence.html#4754" class="Bound">α</a> <a id="4756" href="Ordinals.Equivalence.html#4756" class="Bound">β</a> <a id="4758" class="Symbol">(</a><a id="4759" href="Ordinals.Equivalence.html#4759" class="Bound">f</a> <a id="4761" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4763" href="Ordinals.Equivalence.html#4763" class="Bound">p</a> <a id="4765" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4767" href="Ordinals.Equivalence.html#4767" class="Bound">e</a> <a id="4769" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4771" href="Ordinals.Equivalence.html#4771" class="Bound">q</a><a id="4772" class="Symbol">)</a> <a id="4774" class="Symbol">=</a> <a id="4776" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="4784" href="Ordinals.Equivalence.html#4759" class="Bound">f</a> <a id="4786" href="Ordinals.Equivalence.html#4767" class="Bound">e</a> <a id="4788" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4790" href="Ordinals.Equivalence.html#4771" class="Bound">q</a> <a id="4792" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4794" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="4814" href="Ordinals.Equivalence.html#4759" class="Bound">f</a> <a id="4816" href="Ordinals.Equivalence.html#4767" class="Bound">e</a> <a id="4818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4820" href="Ordinals.Equivalence.html#4763" class="Bound">p</a>

<a id="≃ₒ-trans"></a><a id="4823" href="Ordinals.Equivalence.html#4823" class="Function">≃ₒ-trans</a> <a id="4832" class="Symbol">:</a> <a id="4834" class="Symbol">∀</a> <a id="4836" class="Symbol">{</a><a id="4837" href="Ordinals.Equivalence.html#4837" class="Bound">𝓤</a><a id="4838" class="Symbol">}</a> <a id="4840" class="Symbol">{</a><a id="4841" href="Ordinals.Equivalence.html#4841" class="Bound">𝓥</a><a id="4842" class="Symbol">}</a> <a id="4844" class="Symbol">{</a><a id="4845" href="Ordinals.Equivalence.html#4845" class="Bound">𝓦</a><a id="4846" class="Symbol">}</a> <a id="4848" class="Symbol">(</a><a id="4849" href="Ordinals.Equivalence.html#4849" class="Bound">α</a> <a id="4851" class="Symbol">:</a> <a id="4853" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4861" href="Ordinals.Equivalence.html#4837" class="Bound">𝓤</a><a id="4862" class="Symbol">)</a> <a id="4864" class="Symbol">(</a><a id="4865" href="Ordinals.Equivalence.html#4865" class="Bound">β</a> <a id="4867" class="Symbol">:</a> <a id="4869" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4877" href="Ordinals.Equivalence.html#4841" class="Bound">𝓥</a> <a id="4879" class="Symbol">)</a> <a id="4881" class="Symbol">(</a><a id="4882" href="Ordinals.Equivalence.html#4882" class="Bound">γ</a> <a id="4884" class="Symbol">:</a> <a id="4886" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4894" href="Ordinals.Equivalence.html#4845" class="Bound">𝓦</a><a id="4895" class="Symbol">)</a>
         <a id="4906" class="Symbol">→</a> <a id="4908" href="Ordinals.Equivalence.html#4849" class="Bound">α</a> <a id="4910" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="4913" href="Ordinals.Equivalence.html#4865" class="Bound">β</a> <a id="4915" class="Symbol">→</a> <a id="4917" href="Ordinals.Equivalence.html#4865" class="Bound">β</a> <a id="4919" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="4922" href="Ordinals.Equivalence.html#4882" class="Bound">γ</a> <a id="4924" class="Symbol">→</a> <a id="4926" href="Ordinals.Equivalence.html#4849" class="Bound">α</a> <a id="4928" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="4931" href="Ordinals.Equivalence.html#4882" class="Bound">γ</a>
<a id="4933" href="Ordinals.Equivalence.html#4823" class="Function">≃ₒ-trans</a> <a id="4942" href="Ordinals.Equivalence.html#4942" class="Bound">α</a> <a id="4944" href="Ordinals.Equivalence.html#4944" class="Bound">β</a> <a id="4946" href="Ordinals.Equivalence.html#4946" class="Bound">γ</a> <a id="4948" class="Symbol">(</a><a id="4949" href="Ordinals.Equivalence.html#4949" class="Bound">f</a> <a id="4951" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4953" href="Ordinals.Equivalence.html#4953" class="Bound">p</a> <a id="4955" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4957" href="Ordinals.Equivalence.html#4957" class="Bound">e</a> <a id="4959" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4961" href="Ordinals.Equivalence.html#4961" class="Bound">q</a><a id="4962" class="Symbol">)</a> <a id="4964" class="Symbol">(</a><a id="4965" href="Ordinals.Equivalence.html#4965" class="Bound">f&#39;</a> <a id="4968" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4970" href="Ordinals.Equivalence.html#4970" class="Bound">p&#39;</a> <a id="4973" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4975" href="Ordinals.Equivalence.html#4975" class="Bound">e&#39;</a> <a id="4978" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4980" href="Ordinals.Equivalence.html#4980" class="Bound">q&#39;</a><a id="4982" class="Symbol">)</a> <a id="4984" class="Symbol">=</a>
  <a id="4988" href="Ordinals.Equivalence.html#4965" class="Bound">f&#39;</a> <a id="4991" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4993" href="Ordinals.Equivalence.html#4949" class="Bound">f</a> <a id="4995" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="4999" class="Symbol">(λ</a> <a id="5002" href="Ordinals.Equivalence.html#5002" class="Bound">x</a> <a id="5004" href="Ordinals.Equivalence.html#5004" class="Bound">y</a> <a id="5006" href="Ordinals.Equivalence.html#5006" class="Bound">l</a> <a id="5008" class="Symbol">→</a> <a id="5010" href="Ordinals.Equivalence.html#4970" class="Bound">p&#39;</a> <a id="5013" class="Symbol">(</a><a id="5014" href="Ordinals.Equivalence.html#4949" class="Bound">f</a> <a id="5016" href="Ordinals.Equivalence.html#5002" class="Bound">x</a><a id="5017" class="Symbol">)</a> <a id="5019" class="Symbol">(</a><a id="5020" href="Ordinals.Equivalence.html#4949" class="Bound">f</a> <a id="5022" href="Ordinals.Equivalence.html#5004" class="Bound">y</a><a id="5023" class="Symbol">)</a> <a id="5025" class="Symbol">(</a><a id="5026" href="Ordinals.Equivalence.html#4953" class="Bound">p</a> <a id="5028" href="Ordinals.Equivalence.html#5002" class="Bound">x</a> <a id="5030" href="Ordinals.Equivalence.html#5004" class="Bound">y</a> <a id="5032" href="Ordinals.Equivalence.html#5006" class="Bound">l</a><a id="5033" class="Symbol">))</a> <a id="5036" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="5040" href="UF.Equiv.html#1615" class="Function">∘-is-equiv</a> <a id="5051" href="Ordinals.Equivalence.html#4957" class="Bound">e</a> <a id="5053" href="Ordinals.Equivalence.html#4975" class="Bound">e&#39;</a> <a id="5056" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="5060" class="Symbol">(λ</a> <a id="5063" href="Ordinals.Equivalence.html#5063" class="Bound">x</a> <a id="5065" href="Ordinals.Equivalence.html#5065" class="Bound">y</a> <a id="5067" href="Ordinals.Equivalence.html#5067" class="Bound">l</a> <a id="5069" class="Symbol">→</a> <a id="5071" href="Ordinals.Equivalence.html#4961" class="Bound">q</a> <a id="5073" class="Symbol">(</a><a id="5074" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="5082" href="Ordinals.Equivalence.html#4965" class="Bound">f&#39;</a> <a id="5085" href="Ordinals.Equivalence.html#4975" class="Bound">e&#39;</a> <a id="5088" href="Ordinals.Equivalence.html#5063" class="Bound">x</a><a id="5089" class="Symbol">)</a> <a id="5091" class="Symbol">(</a><a id="5092" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="5100" href="Ordinals.Equivalence.html#4965" class="Bound">f&#39;</a> <a id="5103" href="Ordinals.Equivalence.html#4975" class="Bound">e&#39;</a> <a id="5106" href="Ordinals.Equivalence.html#5065" class="Bound">y</a><a id="5107" class="Symbol">)</a> <a id="5109" class="Symbol">(</a><a id="5110" href="Ordinals.Equivalence.html#4980" class="Bound">q&#39;</a> <a id="5113" href="Ordinals.Equivalence.html#5063" class="Bound">x</a> <a id="5115" href="Ordinals.Equivalence.html#5065" class="Bound">y</a> <a id="5117" href="Ordinals.Equivalence.html#5067" class="Bound">l</a><a id="5118" class="Symbol">))</a>

<a id="order-equivs-are-simulations"></a><a id="5122" href="Ordinals.Equivalence.html#5122" class="Function">order-equivs-are-simulations</a> <a id="5151" class="Symbol">:</a> <a id="5153" class="Symbol">(</a><a id="5154" href="Ordinals.Equivalence.html#5154" class="Bound">α</a> <a id="5156" class="Symbol">:</a> <a id="5158" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5166" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5167" class="Symbol">)</a> <a id="5169" class="Symbol">(</a><a id="5170" href="Ordinals.Equivalence.html#5170" class="Bound">β</a> <a id="5172" class="Symbol">:</a> <a id="5174" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5182" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5183" class="Symbol">)</a>
                               <a id="5216" class="Symbol">(</a><a id="5217" href="Ordinals.Equivalence.html#5217" class="Bound">f</a> <a id="5219" class="Symbol">:</a> <a id="5221" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5223" href="Ordinals.Equivalence.html#5154" class="Bound">α</a> <a id="5225" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="5227" class="Symbol">→</a> <a id="5229" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5231" href="Ordinals.Equivalence.html#5170" class="Bound">β</a> <a id="5233" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5234" class="Symbol">)</a>
                             <a id="5265" class="Symbol">→</a> <a id="5267" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="5282" href="Ordinals.Equivalence.html#5154" class="Bound">α</a> <a id="5284" href="Ordinals.Equivalence.html#5170" class="Bound">β</a> <a id="5286" href="Ordinals.Equivalence.html#5217" class="Bound">f</a>
                             <a id="5317" class="Symbol">→</a> <a id="5319" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="5333" href="Ordinals.Equivalence.html#5154" class="Bound">α</a> <a id="5335" href="Ordinals.Equivalence.html#5170" class="Bound">β</a> <a id="5337" href="Ordinals.Equivalence.html#5217" class="Bound">f</a>
<a id="5339" href="Ordinals.Equivalence.html#5122" class="Function">order-equivs-are-simulations</a> <a id="5368" href="Ordinals.Equivalence.html#5368" class="Bound">α</a> <a id="5370" href="Ordinals.Equivalence.html#5370" class="Bound">β</a> <a id="5372" href="Ordinals.Equivalence.html#5372" class="Bound">f</a> <a id="5374" class="Symbol">(</a><a id="5375" href="Ordinals.Equivalence.html#5375" class="Bound">p</a> <a id="5377" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5379" href="Ordinals.Equivalence.html#5379" class="Bound">e</a> <a id="5381" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5383" href="Ordinals.Equivalence.html#5383" class="Bound">q</a><a id="5384" class="Symbol">)</a> <a id="5386" class="Symbol">=</a> <a id="5388" href="Ordinals.Equivalence.html#5428" class="Function">h</a> <a id="5390" class="Symbol">(</a><a id="5391" href="UF.Equiv.html#6220" class="Function">equivs-are-qinvs</a> <a id="5408" href="Ordinals.Equivalence.html#5372" class="Bound">f</a> <a id="5410" href="Ordinals.Equivalence.html#5379" class="Bound">e</a><a id="5411" class="Symbol">)</a> <a id="5413" href="Ordinals.Equivalence.html#5383" class="Bound">q</a> <a id="5415" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5417" href="Ordinals.Equivalence.html#5375" class="Bound">p</a>
 <a id="5420" class="Keyword">where</a>
  <a id="5428" href="Ordinals.Equivalence.html#5428" class="Function">h</a> <a id="5430" class="Symbol">:</a> <a id="5432" class="Symbol">(</a><a id="5433" href="Ordinals.Equivalence.html#5433" class="Bound">d</a> <a id="5435" class="Symbol">:</a> <a id="5437" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="5442" href="Ordinals.Equivalence.html#5372" class="Bound">f</a><a id="5443" class="Symbol">)</a>
    <a id="5449" class="Symbol">→</a> <a id="5451" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="5471" href="Ordinals.Equivalence.html#5370" class="Bound">β</a> <a id="5473" href="Ordinals.Equivalence.html#5368" class="Bound">α</a> <a id="5475" class="Symbol">(</a><a id="5476" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5480" href="Ordinals.Equivalence.html#5433" class="Bound">d</a><a id="5481" class="Symbol">)</a>
    <a id="5487" class="Symbol">→</a> <a id="5489" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="5508" href="Ordinals.Equivalence.html#5368" class="Bound">α</a> <a id="5510" href="Ordinals.Equivalence.html#5370" class="Bound">β</a> <a id="5512" href="Ordinals.Equivalence.html#5372" class="Bound">f</a>
  <a id="5516" href="Ordinals.Equivalence.html#5428" class="Function">h</a> <a id="5518" class="Symbol">(</a><a id="5519" href="Ordinals.Equivalence.html#5519" class="Bound">g</a> <a id="5521" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5523" href="Ordinals.Equivalence.html#5523" class="Bound">ε</a> <a id="5525" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5527" href="Ordinals.Equivalence.html#5527" class="Bound">η</a><a id="5528" class="Symbol">)</a> <a id="5530" href="Ordinals.Equivalence.html#5530" class="Bound">q</a> <a id="5532" href="Ordinals.Equivalence.html#5532" class="Bound">x</a> <a id="5534" href="Ordinals.Equivalence.html#5534" class="Bound">y</a> <a id="5536" href="Ordinals.Equivalence.html#5536" class="Bound">l</a> <a id="5538" class="Symbol">=</a> <a id="5540" href="Ordinals.Equivalence.html#5519" class="Bound">g</a> <a id="5542" href="Ordinals.Equivalence.html#5534" class="Bound">y</a> <a id="5544" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5546" href="Ordinals.Equivalence.html#5615" class="Function">r</a> <a id="5548" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5550" href="Ordinals.Equivalence.html#5527" class="Bound">η</a> <a id="5552" href="Ordinals.Equivalence.html#5534" class="Bound">y</a>
   <a id="5557" class="Keyword">where</a>
    <a id="5567" href="Ordinals.Equivalence.html#5567" class="Function">m</a> <a id="5569" class="Symbol">:</a> <a id="5571" href="Ordinals.Equivalence.html#5519" class="Bound">g</a> <a id="5573" href="Ordinals.Equivalence.html#5534" class="Bound">y</a> <a id="5575" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="5578" href="Ordinals.Equivalence.html#5368" class="Bound">α</a> <a id="5580" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="5582" href="Ordinals.Equivalence.html#5519" class="Bound">g</a> <a id="5584" class="Symbol">(</a><a id="5585" href="Ordinals.Equivalence.html#5372" class="Bound">f</a> <a id="5587" href="Ordinals.Equivalence.html#5532" class="Bound">x</a><a id="5588" class="Symbol">)</a>
    <a id="5594" href="Ordinals.Equivalence.html#5567" class="Function">m</a> <a id="5596" class="Symbol">=</a> <a id="5598" href="Ordinals.Equivalence.html#5530" class="Bound">q</a> <a id="5600" href="Ordinals.Equivalence.html#5534" class="Bound">y</a> <a id="5602" class="Symbol">(</a><a id="5603" href="Ordinals.Equivalence.html#5372" class="Bound">f</a> <a id="5605" href="Ordinals.Equivalence.html#5532" class="Bound">x</a><a id="5606" class="Symbol">)</a> <a id="5608" href="Ordinals.Equivalence.html#5536" class="Bound">l</a>

    <a id="5615" href="Ordinals.Equivalence.html#5615" class="Function">r</a> <a id="5617" class="Symbol">:</a> <a id="5619" href="Ordinals.Equivalence.html#5519" class="Bound">g</a> <a id="5621" href="Ordinals.Equivalence.html#5534" class="Bound">y</a> <a id="5623" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="5626" href="Ordinals.Equivalence.html#5368" class="Bound">α</a> <a id="5628" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="5630" href="Ordinals.Equivalence.html#5532" class="Bound">x</a>
    <a id="5636" href="Ordinals.Equivalence.html#5615" class="Function">r</a> <a id="5638" class="Symbol">=</a> <a id="5640" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5650" class="Symbol">(λ</a> <a id="5653" href="Ordinals.Equivalence.html#5653" class="Bound">-</a> <a id="5655" class="Symbol">→</a> <a id="5657" href="Ordinals.Equivalence.html#5519" class="Bound">g</a> <a id="5659" href="Ordinals.Equivalence.html#5534" class="Bound">y</a> <a id="5661" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="5664" href="Ordinals.Equivalence.html#5368" class="Bound">α</a> <a id="5666" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="5668" href="Ordinals.Equivalence.html#5653" class="Bound">-</a><a id="5669" class="Symbol">)</a> <a id="5671" class="Symbol">(</a><a id="5672" href="Ordinals.Equivalence.html#5523" class="Bound">ε</a> <a id="5674" href="Ordinals.Equivalence.html#5532" class="Bound">x</a><a id="5675" class="Symbol">)</a> <a id="5677" href="Ordinals.Equivalence.html#5567" class="Function">m</a>

<a id="≃ₒ-to-fun"></a><a id="5680" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="5690" class="Symbol">:</a> <a id="5692" class="Symbol">(</a><a id="5693" href="Ordinals.Equivalence.html#5693" class="Bound">α</a> <a id="5695" class="Symbol">:</a> <a id="5697" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5705" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5706" class="Symbol">)</a> <a id="5708" class="Symbol">(</a><a id="5709" href="Ordinals.Equivalence.html#5709" class="Bound">β</a> <a id="5711" class="Symbol">:</a> <a id="5713" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5721" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5722" class="Symbol">)</a> <a id="5724" class="Symbol">→</a> <a id="5726" href="Ordinals.Equivalence.html#5693" class="Bound">α</a> <a id="5728" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="5731" href="Ordinals.Equivalence.html#5709" class="Bound">β</a> <a id="5733" class="Symbol">→</a> <a id="5735" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5737" href="Ordinals.Equivalence.html#5693" class="Bound">α</a> <a id="5739" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="5741" class="Symbol">→</a> <a id="5743" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5745" href="Ordinals.Equivalence.html#5709" class="Bound">β</a> <a id="5747" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="5749" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="5759" href="Ordinals.Equivalence.html#5759" class="Bound">α</a> <a id="5761" href="Ordinals.Equivalence.html#5761" class="Bound">β</a> <a id="5763" class="Symbol">=</a> <a id="5765" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="≃ₒ-to-fun-is-order-equiv"></a><a id="5770" href="Ordinals.Equivalence.html#5770" class="Function">≃ₒ-to-fun-is-order-equiv</a> <a id="5795" class="Symbol">:</a> <a id="5797" class="Symbol">(</a><a id="5798" href="Ordinals.Equivalence.html#5798" class="Bound">α</a> <a id="5800" class="Symbol">:</a> <a id="5802" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5810" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5811" class="Symbol">)</a> <a id="5813" class="Symbol">(</a><a id="5814" href="Ordinals.Equivalence.html#5814" class="Bound">β</a> <a id="5816" class="Symbol">:</a> <a id="5818" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5826" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5827" class="Symbol">)</a> <a id="5829" class="Symbol">(</a><a id="5830" href="Ordinals.Equivalence.html#5830" class="Bound">e</a> <a id="5832" class="Symbol">:</a> <a id="5834" href="Ordinals.Equivalence.html#5798" class="Bound">α</a> <a id="5836" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="5839" href="Ordinals.Equivalence.html#5814" class="Bound">β</a><a id="5840" class="Symbol">)</a>
                         <a id="5867" class="Symbol">→</a> <a id="5869" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="5884" href="Ordinals.Equivalence.html#5798" class="Bound">α</a> <a id="5886" href="Ordinals.Equivalence.html#5814" class="Bound">β</a> <a id="5888" class="Symbol">(</a><a id="5889" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="5899" href="Ordinals.Equivalence.html#5798" class="Bound">α</a> <a id="5901" href="Ordinals.Equivalence.html#5814" class="Bound">β</a> <a id="5903" href="Ordinals.Equivalence.html#5830" class="Bound">e</a><a id="5904" class="Symbol">)</a>
<a id="5906" href="Ordinals.Equivalence.html#5770" class="Function">≃ₒ-to-fun-is-order-equiv</a> <a id="5931" href="Ordinals.Equivalence.html#5931" class="Bound">α</a> <a id="5933" href="Ordinals.Equivalence.html#5933" class="Bound">β</a> <a id="5935" class="Symbol">=</a> <a id="5937" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="≃ₒ-to-fun-is-equiv"></a><a id="5942" href="Ordinals.Equivalence.html#5942" class="Function">≃ₒ-to-fun-is-equiv</a> <a id="5961" class="Symbol">:</a> <a id="5963" class="Symbol">(</a><a id="5964" href="Ordinals.Equivalence.html#5964" class="Bound">α</a> <a id="5966" class="Symbol">:</a> <a id="5968" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5976" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5977" class="Symbol">)</a> <a id="5979" class="Symbol">(</a><a id="5980" href="Ordinals.Equivalence.html#5980" class="Bound">β</a> <a id="5982" class="Symbol">:</a> <a id="5984" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5992" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5993" class="Symbol">)</a> <a id="5995" class="Symbol">(</a><a id="5996" href="Ordinals.Equivalence.html#5996" class="Bound">e</a> <a id="5998" class="Symbol">:</a> <a id="6000" href="Ordinals.Equivalence.html#5964" class="Bound">α</a> <a id="6002" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="6005" href="Ordinals.Equivalence.html#5980" class="Bound">β</a><a id="6006" class="Symbol">)</a>
                   <a id="6027" class="Symbol">→</a> <a id="6029" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6038" class="Symbol">(</a><a id="6039" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="6049" href="Ordinals.Equivalence.html#5964" class="Bound">α</a> <a id="6051" href="Ordinals.Equivalence.html#5980" class="Bound">β</a> <a id="6053" href="Ordinals.Equivalence.html#5996" class="Bound">e</a><a id="6054" class="Symbol">)</a>
<a id="6056" href="Ordinals.Equivalence.html#5942" class="Function">≃ₒ-to-fun-is-equiv</a> <a id="6075" href="Ordinals.Equivalence.html#6075" class="Bound">α</a> <a id="6077" href="Ordinals.Equivalence.html#6077" class="Bound">β</a> <a id="6079" href="Ordinals.Equivalence.html#6079" class="Bound">e</a> <a id="6081" class="Symbol">=</a> <a id="6083" href="Ordinals.Equivalence.html#1877" class="Function">order-equivs-are-equivs</a> <a id="6107" href="Ordinals.Equivalence.html#6075" class="Bound">α</a> <a id="6109" href="Ordinals.Equivalence.html#6077" class="Bound">β</a> <a id="6111" class="Symbol">(</a><a id="6112" href="Ordinals.Equivalence.html#5770" class="Function">≃ₒ-to-fun-is-order-equiv</a> <a id="6137" href="Ordinals.Equivalence.html#6075" class="Bound">α</a> <a id="6139" href="Ordinals.Equivalence.html#6077" class="Bound">β</a> <a id="6141" href="Ordinals.Equivalence.html#6079" class="Bound">e</a><a id="6142" class="Symbol">)</a>

<a id="order-preserving-reflecting-equivs-are-order-equivs"></a><a id="6145" href="Ordinals.Equivalence.html#6145" class="Function">order-preserving-reflecting-equivs-are-order-equivs</a> <a id="6197" class="Symbol">:</a> <a id="6199" class="Symbol">(</a><a id="6200" href="Ordinals.Equivalence.html#6200" class="Bound">α</a> <a id="6202" class="Symbol">:</a> <a id="6204" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6212" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6213" class="Symbol">)</a>
                                                      <a id="6269" class="Symbol">(</a><a id="6270" href="Ordinals.Equivalence.html#6270" class="Bound">β</a> <a id="6272" class="Symbol">:</a> <a id="6274" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6282" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6283" class="Symbol">)</a>
                                                      <a id="6339" class="Symbol">(</a><a id="6340" href="Ordinals.Equivalence.html#6340" class="Bound">f</a> <a id="6342" class="Symbol">:</a> <a id="6344" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6346" href="Ordinals.Equivalence.html#6200" class="Bound">α</a> <a id="6348" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="6350" class="Symbol">→</a> <a id="6352" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6354" href="Ordinals.Equivalence.html#6270" class="Bound">β</a> <a id="6356" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6357" class="Symbol">)</a>
                                                    <a id="6411" class="Symbol">→</a> <a id="6413" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6422" href="Ordinals.Equivalence.html#6340" class="Bound">f</a>
                                                    <a id="6476" class="Symbol">→</a> <a id="6478" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="6498" href="Ordinals.Equivalence.html#6200" class="Bound">α</a> <a id="6500" href="Ordinals.Equivalence.html#6270" class="Bound">β</a> <a id="6502" href="Ordinals.Equivalence.html#6340" class="Bound">f</a>
                                                    <a id="6556" class="Symbol">→</a> <a id="6558" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="6578" href="Ordinals.Equivalence.html#6200" class="Bound">α</a> <a id="6580" href="Ordinals.Equivalence.html#6270" class="Bound">β</a> <a id="6582" href="Ordinals.Equivalence.html#6340" class="Bound">f</a>
                                                    <a id="6636" class="Symbol">→</a> <a id="6638" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="6653" href="Ordinals.Equivalence.html#6200" class="Bound">α</a> <a id="6655" href="Ordinals.Equivalence.html#6270" class="Bound">β</a> <a id="6657" href="Ordinals.Equivalence.html#6340" class="Bound">f</a>
<a id="6659" href="Ordinals.Equivalence.html#6145" class="Function">order-preserving-reflecting-equivs-are-order-equivs</a> <a id="6711" href="Ordinals.Equivalence.html#6711" class="Bound">α</a> <a id="6713" href="Ordinals.Equivalence.html#6713" class="Bound">β</a> <a id="6715" href="Ordinals.Equivalence.html#6715" class="Bound">f</a> <a id="6717" href="Ordinals.Equivalence.html#6717" class="Bound">e</a> <a id="6719" href="Ordinals.Equivalence.html#6719" class="Bound">p</a> <a id="6721" href="Ordinals.Equivalence.html#6721" class="Bound">r</a> <a id="6723" class="Symbol">=</a>
 <a id="6726" href="Ordinals.Equivalence.html#6719" class="Bound">p</a> <a id="6728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6730" href="Ordinals.Equivalence.html#6717" class="Bound">e</a> <a id="6732" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6734" href="Ordinals.Maps.html#2887" class="Function">order-reflecting-gives-inverse-order-preserving</a> <a id="6782" href="Ordinals.Equivalence.html#6711" class="Bound">α</a> <a id="6784" href="Ordinals.Equivalence.html#6713" class="Bound">β</a> <a id="6786" href="Ordinals.Equivalence.html#6715" class="Bound">f</a> <a id="6788" href="Ordinals.Equivalence.html#6717" class="Bound">e</a> <a id="6790" href="Ordinals.Equivalence.html#6721" class="Bound">r</a>


<a id="order-equivs-are-order-reflecting"></a><a id="6794" href="Ordinals.Equivalence.html#6794" class="Function">order-equivs-are-order-reflecting</a> <a id="6828" class="Symbol">:</a> <a id="6830" class="Symbol">(</a><a id="6831" href="Ordinals.Equivalence.html#6831" class="Bound">α</a> <a id="6833" class="Symbol">:</a> <a id="6835" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6843" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6844" class="Symbol">)</a> <a id="6846" class="Symbol">(</a><a id="6847" href="Ordinals.Equivalence.html#6847" class="Bound">β</a> <a id="6849" class="Symbol">:</a> <a id="6851" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6859" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6860" class="Symbol">)</a>
                                    <a id="6898" class="Symbol">(</a><a id="6899" href="Ordinals.Equivalence.html#6899" class="Bound">f</a> <a id="6901" class="Symbol">:</a> <a id="6903" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6905" href="Ordinals.Equivalence.html#6831" class="Bound">α</a> <a id="6907" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="6909" class="Symbol">→</a> <a id="6911" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6913" href="Ordinals.Equivalence.html#6847" class="Bound">β</a> <a id="6915" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6916" class="Symbol">)</a>
                                  <a id="6952" class="Symbol">→</a> <a id="6954" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="6969" href="Ordinals.Equivalence.html#6831" class="Bound">α</a> <a id="6971" href="Ordinals.Equivalence.html#6847" class="Bound">β</a> <a id="6973" href="Ordinals.Equivalence.html#6899" class="Bound">f</a>
                                  <a id="7009" class="Symbol">→</a> <a id="7011" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="7031" href="Ordinals.Equivalence.html#6831" class="Bound">α</a> <a id="7033" href="Ordinals.Equivalence.html#6847" class="Bound">β</a> <a id="7035" href="Ordinals.Equivalence.html#6899" class="Bound">f</a>
<a id="7037" href="Ordinals.Equivalence.html#6794" class="Function">order-equivs-are-order-reflecting</a> <a id="7071" href="Ordinals.Equivalence.html#7071" class="Bound">α</a> <a id="7073" href="Ordinals.Equivalence.html#7073" class="Bound">β</a> <a id="7075" href="Ordinals.Equivalence.html#7075" class="Bound">f</a> <a id="7077" class="Symbol">(_</a> <a id="7080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7082" href="Ordinals.Equivalence.html#7082" class="Bound">e</a> <a id="7084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7086" href="Ordinals.Equivalence.html#7086" class="Bound">q</a><a id="7087" class="Symbol">)</a> <a id="7089" class="Symbol">=</a>
 <a id="7092" href="Ordinals.Maps.html#3455" class="Function">inverse-order-reflecting-gives-order-preserving</a> <a id="7140" href="Ordinals.Equivalence.html#7071" class="Bound">α</a> <a id="7142" href="Ordinals.Equivalence.html#7073" class="Bound">β</a> <a id="7144" href="Ordinals.Equivalence.html#7075" class="Bound">f</a> <a id="7146" href="Ordinals.Equivalence.html#7082" class="Bound">e</a> <a id="7148" href="Ordinals.Equivalence.html#7086" class="Bound">q</a>

<a id="inverses-of-order-equivs-are-order-reflecting"></a><a id="7151" href="Ordinals.Equivalence.html#7151" class="Function">inverses-of-order-equivs-are-order-reflecting</a> <a id="7197" class="Symbol">:</a> <a id="7199" class="Symbol">(</a><a id="7200" href="Ordinals.Equivalence.html#7200" class="Bound">α</a> <a id="7202" class="Symbol">:</a> <a id="7204" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7212" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7213" class="Symbol">)</a> <a id="7215" class="Symbol">(</a><a id="7216" href="Ordinals.Equivalence.html#7216" class="Bound">β</a> <a id="7218" class="Symbol">:</a> <a id="7220" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7228" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7229" class="Symbol">)</a>
                                                <a id="7279" class="Symbol">{</a><a id="7280" href="Ordinals.Equivalence.html#7280" class="Bound">f</a> <a id="7282" class="Symbol">:</a> <a id="7284" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7286" href="Ordinals.Equivalence.html#7200" class="Bound">α</a> <a id="7288" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7290" class="Symbol">→</a> <a id="7292" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7294" href="Ordinals.Equivalence.html#7216" class="Bound">β</a> <a id="7296" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7297" class="Symbol">}</a>
                                              <a id="7345" class="Symbol">→</a> <a id="7347" class="Symbol">(</a><a id="7348" href="Ordinals.Equivalence.html#7348" class="Bound">i</a> <a id="7350" class="Symbol">:</a> <a id="7352" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="7367" href="Ordinals.Equivalence.html#7200" class="Bound">α</a> <a id="7369" href="Ordinals.Equivalence.html#7216" class="Bound">β</a> <a id="7371" href="Ordinals.Equivalence.html#7280" class="Bound">f</a><a id="7372" class="Symbol">)</a>
                                              <a id="7420" class="Symbol">→</a> <a id="7422" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="7442" href="Ordinals.Equivalence.html#7216" class="Bound">β</a> <a id="7444" href="Ordinals.Equivalence.html#7200" class="Bound">α</a>
                                                  <a id="7496" class="Symbol">(</a><a id="7497" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="7505" href="Ordinals.Equivalence.html#7280" class="Bound">f</a> <a id="7507" class="Symbol">(</a><a id="7508" href="Ordinals.Equivalence.html#1877" class="Function">order-equivs-are-equivs</a> <a id="7532" href="Ordinals.Equivalence.html#7200" class="Bound">α</a> <a id="7534" href="Ordinals.Equivalence.html#7216" class="Bound">β</a> <a id="7536" href="Ordinals.Equivalence.html#7348" class="Bound">i</a><a id="7537" class="Symbol">))</a>
<a id="7540" href="Ordinals.Equivalence.html#7151" class="Function">inverses-of-order-equivs-are-order-reflecting</a> <a id="7586" href="Ordinals.Equivalence.html#7586" class="Bound">α</a> <a id="7588" href="Ordinals.Equivalence.html#7588" class="Bound">β</a> <a id="7590" class="Symbol">{</a><a id="7591" href="Ordinals.Equivalence.html#7591" class="Bound">f</a><a id="7592" class="Symbol">}</a> <a id="7594" class="Symbol">(</a><a id="7595" href="Ordinals.Equivalence.html#7595" class="Bound">p</a> <a id="7597" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7599" href="Ordinals.Equivalence.html#7599" class="Bound">e</a> <a id="7601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7603" href="Ordinals.Equivalence.html#7603" class="Bound">q</a><a id="7604" class="Symbol">)</a> <a id="7606" class="Symbol">=</a>
 <a id="7609" href="Ordinals.Equivalence.html#6794" class="Function">order-equivs-are-order-reflecting</a> <a id="7643" href="Ordinals.Equivalence.html#7588" class="Bound">β</a> <a id="7645" href="Ordinals.Equivalence.html#7586" class="Bound">α</a>
  <a id="7649" class="Symbol">(</a><a id="7650" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="7658" href="Ordinals.Equivalence.html#7591" class="Bound">f</a> <a id="7660" href="Ordinals.Equivalence.html#7599" class="Bound">e</a><a id="7661" class="Symbol">)</a>
  <a id="7665" class="Symbol">(</a><a id="7666" href="Ordinals.Equivalence.html#7603" class="Bound">q</a> <a id="7668" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7670" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="7690" href="Ordinals.Equivalence.html#7591" class="Bound">f</a> <a id="7692" href="Ordinals.Equivalence.html#7599" class="Bound">e</a> <a id="7694" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7696" href="Ordinals.Equivalence.html#7595" class="Bound">p</a><a id="7697" class="Symbol">)</a>

<a id="inverses-of-order-equivs-are-order-equivs"></a><a id="7700" href="Ordinals.Equivalence.html#7700" class="Function">inverses-of-order-equivs-are-order-equivs</a> <a id="7742" class="Symbol">:</a> <a id="7744" class="Symbol">(</a><a id="7745" href="Ordinals.Equivalence.html#7745" class="Bound">α</a> <a id="7747" class="Symbol">:</a> <a id="7749" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7757" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7758" class="Symbol">)</a> <a id="7760" class="Symbol">(</a><a id="7761" href="Ordinals.Equivalence.html#7761" class="Bound">β</a> <a id="7763" class="Symbol">:</a> <a id="7765" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7773" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7774" class="Symbol">)</a>
                                            <a id="7820" class="Symbol">{</a><a id="7821" href="Ordinals.Equivalence.html#7821" class="Bound">f</a> <a id="7823" class="Symbol">:</a> <a id="7825" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7827" href="Ordinals.Equivalence.html#7745" class="Bound">α</a> <a id="7829" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7831" class="Symbol">→</a> <a id="7833" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7835" href="Ordinals.Equivalence.html#7761" class="Bound">β</a> <a id="7837" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7838" class="Symbol">}</a>
                                          <a id="7882" class="Symbol">→</a> <a id="7884" class="Symbol">(</a><a id="7885" href="Ordinals.Equivalence.html#7885" class="Bound">i</a> <a id="7887" class="Symbol">:</a> <a id="7889" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="7904" href="Ordinals.Equivalence.html#7745" class="Bound">α</a> <a id="7906" href="Ordinals.Equivalence.html#7761" class="Bound">β</a> <a id="7908" href="Ordinals.Equivalence.html#7821" class="Bound">f</a><a id="7909" class="Symbol">)</a>
                                          <a id="7953" class="Symbol">→</a> <a id="7955" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="7970" href="Ordinals.Equivalence.html#7761" class="Bound">β</a> <a id="7972" href="Ordinals.Equivalence.html#7745" class="Bound">α</a>
                                              <a id="8020" class="Symbol">(</a><a id="8021" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="8029" href="Ordinals.Equivalence.html#7821" class="Bound">f</a> <a id="8031" class="Symbol">(</a><a id="8032" href="Ordinals.Equivalence.html#1877" class="Function">order-equivs-are-equivs</a> <a id="8056" href="Ordinals.Equivalence.html#7745" class="Bound">α</a> <a id="8058" href="Ordinals.Equivalence.html#7761" class="Bound">β</a> <a id="8060" href="Ordinals.Equivalence.html#7885" class="Bound">i</a><a id="8061" class="Symbol">))</a>
<a id="8064" href="Ordinals.Equivalence.html#7700" class="Function">inverses-of-order-equivs-are-order-equivs</a> <a id="8106" href="Ordinals.Equivalence.html#8106" class="Bound">α</a> <a id="8108" href="Ordinals.Equivalence.html#8108" class="Bound">β</a> <a id="8110" class="Symbol">{</a><a id="8111" href="Ordinals.Equivalence.html#8111" class="Bound">f</a><a id="8112" class="Symbol">}</a> <a id="8114" class="Symbol">(</a><a id="8115" href="Ordinals.Equivalence.html#8115" class="Bound">p</a> <a id="8117" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8119" href="Ordinals.Equivalence.html#8119" class="Bound">e</a> <a id="8121" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8123" href="Ordinals.Equivalence.html#8123" class="Bound">q</a><a id="8124" class="Symbol">)</a> <a id="8126" class="Symbol">=</a>
 <a id="8129" class="Symbol">(</a><a id="8130" href="Ordinals.Equivalence.html#8123" class="Bound">q</a> <a id="8132" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8134" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="8154" href="Ordinals.Equivalence.html#8111" class="Bound">f</a> <a id="8156" href="Ordinals.Equivalence.html#8119" class="Bound">e</a> <a id="8158" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8160" href="Ordinals.Equivalence.html#8115" class="Bound">p</a><a id="8161" class="Symbol">)</a>

<a id="≃ₒ-to-fun⁻¹"></a><a id="8164" href="Ordinals.Equivalence.html#8164" class="Function">≃ₒ-to-fun⁻¹</a> <a id="8176" class="Symbol">:</a> <a id="8178" class="Symbol">(</a><a id="8179" href="Ordinals.Equivalence.html#8179" class="Bound">α</a> <a id="8181" class="Symbol">:</a> <a id="8183" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8191" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8192" class="Symbol">)</a> <a id="8194" class="Symbol">(</a><a id="8195" href="Ordinals.Equivalence.html#8195" class="Bound">β</a> <a id="8197" class="Symbol">:</a> <a id="8199" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8207" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8208" class="Symbol">)</a> <a id="8210" class="Symbol">→</a> <a id="8212" href="Ordinals.Equivalence.html#8179" class="Bound">α</a> <a id="8214" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="8217" href="Ordinals.Equivalence.html#8195" class="Bound">β</a> <a id="8219" class="Symbol">→</a> <a id="8221" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8223" href="Ordinals.Equivalence.html#8195" class="Bound">β</a> <a id="8225" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="8227" class="Symbol">→</a> <a id="8229" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8231" href="Ordinals.Equivalence.html#8179" class="Bound">α</a> <a id="8233" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="8235" href="Ordinals.Equivalence.html#8164" class="Function">≃ₒ-to-fun⁻¹</a> <a id="8247" href="Ordinals.Equivalence.html#8247" class="Bound">α</a> <a id="8249" href="Ordinals.Equivalence.html#8249" class="Bound">β</a> <a id="8251" href="Ordinals.Equivalence.html#8251" class="Bound">e</a> <a id="8253" class="Symbol">=</a> <a id="8255" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="8263" class="Symbol">(</a><a id="8264" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="8274" href="Ordinals.Equivalence.html#8247" class="Bound">α</a> <a id="8276" href="Ordinals.Equivalence.html#8249" class="Bound">β</a> <a id="8278" href="Ordinals.Equivalence.html#8251" class="Bound">e</a><a id="8279" class="Symbol">)</a>
                      <a id="8303" class="Symbol">(</a><a id="8304" href="Ordinals.Equivalence.html#1877" class="Function">order-equivs-are-equivs</a> <a id="8328" href="Ordinals.Equivalence.html#8247" class="Bound">α</a> <a id="8330" href="Ordinals.Equivalence.html#8249" class="Bound">β</a>
                        <a id="8356" class="Symbol">(</a><a id="8357" href="Ordinals.Equivalence.html#5770" class="Function">≃ₒ-to-fun-is-order-equiv</a> <a id="8382" href="Ordinals.Equivalence.html#8247" class="Bound">α</a> <a id="8384" href="Ordinals.Equivalence.html#8249" class="Bound">β</a> <a id="8386" href="Ordinals.Equivalence.html#8251" class="Bound">e</a><a id="8387" class="Symbol">))</a>

<a id="≃ₒ-to-fun⁻¹-is-equiv"></a><a id="8391" href="Ordinals.Equivalence.html#8391" class="Function">≃ₒ-to-fun⁻¹-is-equiv</a> <a id="8412" class="Symbol">:</a> <a id="8414" class="Symbol">(</a><a id="8415" href="Ordinals.Equivalence.html#8415" class="Bound">α</a> <a id="8417" class="Symbol">:</a> <a id="8419" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8427" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8428" class="Symbol">)</a> <a id="8430" class="Symbol">(</a><a id="8431" href="Ordinals.Equivalence.html#8431" class="Bound">β</a> <a id="8433" class="Symbol">:</a> <a id="8435" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8443" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8444" class="Symbol">)</a> <a id="8446" class="Symbol">(</a><a id="8447" href="Ordinals.Equivalence.html#8447" class="Bound">e</a> <a id="8449" class="Symbol">:</a> <a id="8451" href="Ordinals.Equivalence.html#8415" class="Bound">α</a> <a id="8453" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="8456" href="Ordinals.Equivalence.html#8431" class="Bound">β</a><a id="8457" class="Symbol">)</a>
                     <a id="8480" class="Symbol">→</a> <a id="8482" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="8491" class="Symbol">(</a><a id="8492" href="Ordinals.Equivalence.html#8164" class="Function">≃ₒ-to-fun⁻¹</a> <a id="8504" href="Ordinals.Equivalence.html#8415" class="Bound">α</a> <a id="8506" href="Ordinals.Equivalence.html#8431" class="Bound">β</a> <a id="8508" href="Ordinals.Equivalence.html#8447" class="Bound">e</a><a id="8509" class="Symbol">)</a>
<a id="8511" href="Ordinals.Equivalence.html#8391" class="Function">≃ₒ-to-fun⁻¹-is-equiv</a> <a id="8532" href="Ordinals.Equivalence.html#8532" class="Bound">α</a> <a id="8534" href="Ordinals.Equivalence.html#8534" class="Bound">β</a> <a id="8536" href="Ordinals.Equivalence.html#8536" class="Bound">e</a> <a id="8538" class="Symbol">=</a> <a id="8540" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="8560" class="Symbol">(</a><a id="8561" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="8571" href="Ordinals.Equivalence.html#8532" class="Bound">α</a> <a id="8573" href="Ordinals.Equivalence.html#8534" class="Bound">β</a> <a id="8575" href="Ordinals.Equivalence.html#8536" class="Bound">e</a><a id="8576" class="Symbol">)</a>
                                <a id="8610" class="Symbol">(</a><a id="8611" href="Ordinals.Equivalence.html#5942" class="Function">≃ₒ-to-fun-is-equiv</a> <a id="8630" href="Ordinals.Equivalence.html#8532" class="Bound">α</a> <a id="8632" href="Ordinals.Equivalence.html#8534" class="Bound">β</a> <a id="8634" href="Ordinals.Equivalence.html#8536" class="Bound">e</a><a id="8635" class="Symbol">)</a>

<a id="≃ₒ-gives-≃"></a><a id="8638" href="Ordinals.Equivalence.html#8638" class="Function">≃ₒ-gives-≃</a> <a id="8649" class="Symbol">:</a> <a id="8651" class="Symbol">(</a><a id="8652" href="Ordinals.Equivalence.html#8652" class="Bound">α</a> <a id="8654" class="Symbol">:</a> <a id="8656" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8664" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8665" class="Symbol">)</a> <a id="8667" class="Symbol">(</a><a id="8668" href="Ordinals.Equivalence.html#8668" class="Bound">β</a> <a id="8670" class="Symbol">:</a> <a id="8672" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8680" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8681" class="Symbol">)</a>
           <a id="8694" class="Symbol">→</a> <a id="8696" href="Ordinals.Equivalence.html#8652" class="Bound">α</a> <a id="8698" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="8701" href="Ordinals.Equivalence.html#8668" class="Bound">β</a> <a id="8703" class="Symbol">→</a> <a id="8705" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8707" href="Ordinals.Equivalence.html#8652" class="Bound">α</a> <a id="8709" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="8711" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8713" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8715" href="Ordinals.Equivalence.html#8668" class="Bound">β</a> <a id="8717" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="8719" href="Ordinals.Equivalence.html#8638" class="Function">≃ₒ-gives-≃</a> <a id="8730" href="Ordinals.Equivalence.html#8730" class="Bound">α</a> <a id="8732" href="Ordinals.Equivalence.html#8732" class="Bound">β</a> <a id="8734" class="Symbol">(</a><a id="8735" href="Ordinals.Equivalence.html#8735" class="Bound">f</a> <a id="8737" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8739" href="Ordinals.Equivalence.html#8739" class="Bound">p</a> <a id="8741" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8743" href="Ordinals.Equivalence.html#8743" class="Bound">e</a> <a id="8745" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8747" href="Ordinals.Equivalence.html#8747" class="Bound">q</a><a id="8748" class="Symbol">)</a> <a id="8750" class="Symbol">=</a> <a id="8752" class="Symbol">(</a><a id="8753" href="Ordinals.Equivalence.html#8735" class="Bound">f</a> <a id="8755" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8757" href="Ordinals.Equivalence.html#8743" class="Bound">e</a><a id="8758" class="Symbol">)</a>

<a id="≃ₒ-is-prop-valued"></a><a id="8761" href="Ordinals.Equivalence.html#8761" class="Function">≃ₒ-is-prop-valued</a> <a id="8779" class="Symbol">:</a> <a id="8781" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                  <a id="8807" class="Symbol">→</a> <a id="8809" class="Symbol">(</a><a id="8810" href="Ordinals.Equivalence.html#8810" class="Bound">α</a> <a id="8812" class="Symbol">:</a> <a id="8814" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8822" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8823" class="Symbol">)</a> <a id="8825" class="Symbol">(</a><a id="8826" href="Ordinals.Equivalence.html#8826" class="Bound">β</a> <a id="8828" class="Symbol">:</a> <a id="8830" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8838" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8839" class="Symbol">)</a>
                  <a id="8859" class="Symbol">→</a> <a id="8861" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8869" class="Symbol">(</a><a id="8870" href="Ordinals.Equivalence.html#8810" class="Bound">α</a> <a id="8872" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="8875" href="Ordinals.Equivalence.html#8826" class="Bound">β</a><a id="8876" class="Symbol">)</a>
<a id="8878" href="Ordinals.Equivalence.html#8761" class="Function">≃ₒ-is-prop-valued</a> <a id="8896" href="Ordinals.Equivalence.html#8896" class="Bound">fe</a> <a id="8899" href="Ordinals.Equivalence.html#8899" class="Bound">α</a> <a id="8901" href="Ordinals.Equivalence.html#8901" class="Bound">β</a> <a id="8903" class="Symbol">(</a><a id="8904" href="Ordinals.Equivalence.html#8904" class="Bound">f</a> <a id="8906" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8908" href="Ordinals.Equivalence.html#8908" class="Bound">p</a> <a id="8910" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8912" href="Ordinals.Equivalence.html#8912" class="Bound">e</a> <a id="8914" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8916" href="Ordinals.Equivalence.html#8916" class="Bound">q</a><a id="8917" class="Symbol">)</a> <a id="8919" class="Symbol">(</a><a id="8920" href="Ordinals.Equivalence.html#8920" class="Bound">f&#39;</a> <a id="8923" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8925" href="Ordinals.Equivalence.html#8925" class="Bound">p&#39;</a> <a id="8928" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8930" href="Ordinals.Equivalence.html#8930" class="Bound">e&#39;</a> <a id="8933" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8935" href="Ordinals.Equivalence.html#8935" class="Bound">q&#39;</a><a id="8937" class="Symbol">)</a>  <a id="8940" class="Symbol">=</a> <a id="8942" href="Ordinals.Equivalence.html#9131" class="Function">γ</a>
  <a id="8946" class="Keyword">where</a>
   <a id="8955" href="Ordinals.Equivalence.html#8955" class="Function">r</a> <a id="8957" class="Symbol">:</a> <a id="8959" href="Ordinals.Equivalence.html#8904" class="Bound">f</a> <a id="8961" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="8963" href="Ordinals.Equivalence.html#8920" class="Bound">f&#39;</a>
   <a id="8969" href="Ordinals.Equivalence.html#8955" class="Function">r</a> <a id="8971" class="Symbol">=</a> <a id="8973" href="Ordinals.Maps.html#10322" class="Function">at-most-one-simulation</a> <a id="8996" href="Ordinals.Equivalence.html#8899" class="Bound">α</a> <a id="8998" href="Ordinals.Equivalence.html#8901" class="Bound">β</a> <a id="9000" href="Ordinals.Equivalence.html#8904" class="Bound">f</a> <a id="9002" href="Ordinals.Equivalence.html#8920" class="Bound">f&#39;</a>
        <a id="9013" class="Symbol">(</a><a id="9014" href="Ordinals.Equivalence.html#5122" class="Function">order-equivs-are-simulations</a> <a id="9043" href="Ordinals.Equivalence.html#8899" class="Bound">α</a> <a id="9045" href="Ordinals.Equivalence.html#8901" class="Bound">β</a> <a id="9047" href="Ordinals.Equivalence.html#8904" class="Bound">f</a>  <a id="9050" class="Symbol">(</a><a id="9051" href="Ordinals.Equivalence.html#8908" class="Bound">p</a>  <a id="9054" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9056" href="Ordinals.Equivalence.html#8912" class="Bound">e</a> <a id="9058" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="9061" href="Ordinals.Equivalence.html#8916" class="Bound">q</a> <a id="9063" class="Symbol">))</a>
        <a id="9074" class="Symbol">(</a><a id="9075" href="Ordinals.Equivalence.html#5122" class="Function">order-equivs-are-simulations</a> <a id="9104" href="Ordinals.Equivalence.html#8899" class="Bound">α</a> <a id="9106" href="Ordinals.Equivalence.html#8901" class="Bound">β</a> <a id="9108" href="Ordinals.Equivalence.html#8920" class="Bound">f&#39;</a> <a id="9111" class="Symbol">(</a><a id="9112" href="Ordinals.Equivalence.html#8925" class="Bound">p&#39;</a> <a id="9115" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9117" href="Ordinals.Equivalence.html#8930" class="Bound">e&#39;</a> <a id="9120" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9122" href="Ordinals.Equivalence.html#8935" class="Bound">q&#39;</a><a id="9124" class="Symbol">))</a>

   <a id="9131" href="Ordinals.Equivalence.html#9131" class="Function">γ</a> <a id="9133" class="Symbol">:</a> <a id="9135" class="Symbol">(</a><a id="9136" href="Ordinals.Equivalence.html#8904" class="Bound">f</a> <a id="9138" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9140" href="Ordinals.Equivalence.html#8908" class="Bound">p</a> <a id="9142" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9144" href="Ordinals.Equivalence.html#8912" class="Bound">e</a> <a id="9146" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9148" href="Ordinals.Equivalence.html#8916" class="Bound">q</a><a id="9149" class="Symbol">)</a> <a id="9151" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9153" class="Symbol">(</a><a id="9154" href="Ordinals.Equivalence.html#8920" class="Bound">f&#39;</a> <a id="9157" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9159" href="Ordinals.Equivalence.html#8925" class="Bound">p&#39;</a> <a id="9162" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9164" href="Ordinals.Equivalence.html#8930" class="Bound">e&#39;</a> <a id="9167" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9169" href="Ordinals.Equivalence.html#8935" class="Bound">q&#39;</a><a id="9171" class="Symbol">)</a>
   <a id="9176" href="Ordinals.Equivalence.html#9131" class="Function">γ</a> <a id="9178" class="Symbol">=</a> <a id="9180" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
        <a id="9201" class="Symbol">(</a><a id="9202" href="Ordinals.Equivalence.html#2615" class="Function">being-order-equiv-is-prop</a> <a id="9228" href="Ordinals.Equivalence.html#8896" class="Bound">fe</a> <a id="9231" href="Ordinals.Equivalence.html#8899" class="Bound">α</a> <a id="9233" href="Ordinals.Equivalence.html#8901" class="Bound">β</a><a id="9234" class="Symbol">)</a>
        <a id="9244" class="Symbol">(</a><a id="9245" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="9253" href="Ordinals.Equivalence.html#8896" class="Bound">fe</a> <a id="9256" href="Ordinals.Equivalence.html#8955" class="Function">r</a><a id="9257" class="Symbol">)</a>

<a id="UAₒ"></a><a id="9260" href="Ordinals.Equivalence.html#9260" class="Function">UAₒ</a> <a id="9264" class="Symbol">:</a> <a id="9266" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="9279" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
    <a id="9285" class="Symbol">→</a> <a id="9287" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
    <a id="9299" class="Symbol">→</a> <a id="9301" class="Symbol">(</a><a id="9302" href="Ordinals.Equivalence.html#9302" class="Bound">α</a> <a id="9304" href="Ordinals.Equivalence.html#9304" class="Bound">β</a> <a id="9306" class="Symbol">:</a> <a id="9308" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9316" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9317" class="Symbol">)</a> <a id="9319" class="Symbol">→</a> <a id="9321" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="9330" class="Symbol">(</a><a id="9331" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="9339" href="Ordinals.Equivalence.html#9302" class="Bound">α</a> <a id="9341" href="Ordinals.Equivalence.html#9304" class="Bound">β</a><a id="9342" class="Symbol">)</a>
<a id="9344" href="Ordinals.Equivalence.html#9260" class="Function">UAₒ</a> <a id="9348" class="Symbol">{</a><a id="9349" href="Ordinals.Equivalence.html#9349" class="Bound">𝓤</a><a id="9350" class="Symbol">}</a> <a id="9352" href="Ordinals.Equivalence.html#9352" class="Bound">ua</a> <a id="9355" href="Ordinals.Equivalence.html#9355" class="Bound">fe</a> <a id="9358" href="Ordinals.Equivalence.html#9358" class="Bound">α</a> <a id="9360" class="Symbol">=</a> <a id="9362" href="UF.Yoneda.html#12263" class="Function">nats-with-sections-are-equivs</a> <a id="9392" href="Ordinals.Equivalence.html#9358" class="Bound">α</a>
                   <a id="9413" class="Symbol">(</a><a id="9414" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="9422" href="Ordinals.Equivalence.html#9358" class="Bound">α</a><a id="9423" class="Symbol">)</a>
                   <a id="9444" class="Symbol">(λ</a> <a id="9447" href="Ordinals.Equivalence.html#9447" class="Bound">β</a> <a id="9449" class="Symbol">→</a> <a id="9451" class="Symbol">(</a><a id="9452" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="9460" href="Ordinals.Equivalence.html#9352" class="Bound">ua</a> <a id="9463" href="Ordinals.Equivalence.html#9355" class="Bound">fe</a> <a id="9466" href="Ordinals.Equivalence.html#9358" class="Bound">α</a> <a id="9468" href="Ordinals.Equivalence.html#9447" class="Bound">β</a> <a id="9470" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9472" href="Ordinals.Equivalence.html#9487" class="Function">η</a> <a id="9474" href="Ordinals.Equivalence.html#9447" class="Bound">β</a><a id="9475" class="Symbol">))</a>
 <a id="9479" class="Keyword">where</a>
  <a id="9487" href="Ordinals.Equivalence.html#9487" class="Function">η</a> <a id="9489" class="Symbol">:</a> <a id="9491" class="Symbol">(</a><a id="9492" href="Ordinals.Equivalence.html#9492" class="Bound">β</a> <a id="9494" class="Symbol">:</a> <a id="9496" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9504" href="Ordinals.Equivalence.html#9349" class="Bound">𝓤</a><a id="9505" class="Symbol">)</a> <a id="9507" class="Symbol">(</a><a id="9508" href="Ordinals.Equivalence.html#9508" class="Bound">e</a> <a id="9510" class="Symbol">:</a> <a id="9512" href="Ordinals.Equivalence.html#9358" class="Bound">α</a> <a id="9514" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="9517" href="Ordinals.Equivalence.html#9492" class="Bound">β</a><a id="9518" class="Symbol">)</a>
    <a id="9524" class="Symbol">→</a> <a id="9526" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="9534" href="Ordinals.Equivalence.html#9358" class="Bound">α</a> <a id="9536" href="Ordinals.Equivalence.html#9492" class="Bound">β</a> <a id="9538" class="Symbol">(</a><a id="9539" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="9547" href="Ordinals.Equivalence.html#9352" class="Bound">ua</a> <a id="9550" href="Ordinals.Equivalence.html#9355" class="Bound">fe</a> <a id="9553" href="Ordinals.Equivalence.html#9358" class="Bound">α</a> <a id="9555" href="Ordinals.Equivalence.html#9492" class="Bound">β</a> <a id="9557" href="Ordinals.Equivalence.html#9508" class="Bound">e</a><a id="9558" class="Symbol">)</a> <a id="9560" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9562" href="Ordinals.Equivalence.html#9508" class="Bound">e</a>
  <a id="9566" href="Ordinals.Equivalence.html#9487" class="Function">η</a> <a id="9568" href="Ordinals.Equivalence.html#9568" class="Bound">β</a> <a id="9570" href="Ordinals.Equivalence.html#9570" class="Bound">e</a> <a id="9572" class="Symbol">=</a> <a id="9574" href="Ordinals.Equivalence.html#8761" class="Function">≃ₒ-is-prop-valued</a> <a id="9592" href="Ordinals.Equivalence.html#9355" class="Bound">fe</a> <a id="9595" href="Ordinals.Equivalence.html#9358" class="Bound">α</a> <a id="9597" href="Ordinals.Equivalence.html#9568" class="Bound">β</a> <a id="9599" class="Symbol">(</a><a id="9600" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="9608" href="Ordinals.Equivalence.html#9358" class="Bound">α</a> <a id="9610" href="Ordinals.Equivalence.html#9568" class="Bound">β</a> <a id="9612" class="Symbol">(</a><a id="9613" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="9621" href="Ordinals.Equivalence.html#9352" class="Bound">ua</a> <a id="9624" href="Ordinals.Equivalence.html#9355" class="Bound">fe</a> <a id="9627" href="Ordinals.Equivalence.html#9358" class="Bound">α</a> <a id="9629" href="Ordinals.Equivalence.html#9568" class="Bound">β</a> <a id="9631" href="Ordinals.Equivalence.html#9570" class="Bound">e</a><a id="9632" class="Symbol">))</a> <a id="9635" href="Ordinals.Equivalence.html#9570" class="Bound">e</a>

<a id="idtoeqₒ-eqtoidₒ"></a><a id="9638" href="Ordinals.Equivalence.html#9638" class="Function">idtoeqₒ-eqtoidₒ</a> <a id="9654" class="Symbol">:</a> <a id="9656" class="Symbol">(</a><a id="9657" href="Ordinals.Equivalence.html#9657" class="Bound">ua</a> <a id="9660" class="Symbol">:</a> <a id="9662" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="9675" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9676" class="Symbol">)</a>
                 <a id="9695" class="Symbol">→</a> <a id="9697" class="Symbol">(</a><a id="9698" href="Ordinals.Equivalence.html#9698" class="Bound">fe</a> <a id="9701" class="Symbol">:</a> <a id="9703" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="9710" class="Symbol">)</a>
                 <a id="9729" class="Symbol">→</a> <a id="9731" class="Symbol">(</a><a id="9732" href="Ordinals.Equivalence.html#9732" class="Bound">α</a> <a id="9734" href="Ordinals.Equivalence.html#9734" class="Bound">β</a> <a id="9736" class="Symbol">:</a> <a id="9738" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9746" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9747" class="Symbol">)</a> <a id="9749" class="Symbol">→</a> <a id="9751" class="Symbol">(</a><a id="9752" href="Ordinals.Equivalence.html#9752" class="Bound">e</a> <a id="9754" class="Symbol">:</a> <a id="9756" href="Ordinals.Equivalence.html#9732" class="Bound">α</a> <a id="9758" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="9761" href="Ordinals.Equivalence.html#9734" class="Bound">β</a><a id="9762" class="Symbol">)</a>
                 <a id="9781" class="Symbol">→</a> <a id="9783" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="9791" href="Ordinals.Equivalence.html#9732" class="Bound">α</a> <a id="9793" href="Ordinals.Equivalence.html#9734" class="Bound">β</a> <a id="9795" class="Symbol">(</a><a id="9796" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="9804" href="Ordinals.Equivalence.html#9657" class="Bound">ua</a> <a id="9807" href="Ordinals.Equivalence.html#9698" class="Bound">fe</a> <a id="9810" href="Ordinals.Equivalence.html#9732" class="Bound">α</a> <a id="9812" href="Ordinals.Equivalence.html#9734" class="Bound">β</a> <a id="9814" href="Ordinals.Equivalence.html#9752" class="Bound">e</a><a id="9815" class="Symbol">)</a> <a id="9817" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9819" href="Ordinals.Equivalence.html#9752" class="Bound">e</a>
<a id="9821" href="Ordinals.Equivalence.html#9638" class="Function">idtoeqₒ-eqtoidₒ</a> <a id="9837" href="Ordinals.Equivalence.html#9837" class="Bound">ua</a> <a id="9840" href="Ordinals.Equivalence.html#9840" class="Bound">fe</a> <a id="9843" href="Ordinals.Equivalence.html#9843" class="Bound">α</a> <a id="9845" href="Ordinals.Equivalence.html#9845" class="Bound">β</a> <a id="9847" class="Symbol">=</a>
 <a id="9850" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="9872" class="Symbol">(</a><a id="9873" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="9881" href="Ordinals.Equivalence.html#9843" class="Bound">α</a> <a id="9883" href="Ordinals.Equivalence.html#9845" class="Bound">β</a><a id="9884" class="Symbol">)</a> <a id="9886" class="Symbol">(</a><a id="9887" href="Ordinals.Equivalence.html#9260" class="Function">UAₒ</a> <a id="9891" href="Ordinals.Equivalence.html#9837" class="Bound">ua</a> <a id="9894" href="Ordinals.Equivalence.html#9840" class="Bound">fe</a> <a id="9897" href="Ordinals.Equivalence.html#9843" class="Bound">α</a> <a id="9899" href="Ordinals.Equivalence.html#9845" class="Bound">β</a><a id="9900" class="Symbol">)</a>

<a id="eqtoidₒ-idtoeqₒ"></a><a id="9903" href="Ordinals.Equivalence.html#9903" class="Function">eqtoidₒ-idtoeqₒ</a> <a id="9919" class="Symbol">:</a> <a id="9921" class="Symbol">(</a><a id="9922" href="Ordinals.Equivalence.html#9922" class="Bound">ua</a> <a id="9925" class="Symbol">:</a> <a id="9927" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="9940" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9941" class="Symbol">)</a>
                 <a id="9960" class="Symbol">→</a> <a id="9962" class="Symbol">(</a><a id="9963" href="Ordinals.Equivalence.html#9963" class="Bound">fe</a> <a id="9966" class="Symbol">:</a> <a id="9968" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="9975" class="Symbol">)</a>
                 <a id="9994" class="Symbol">→</a> <a id="9996" class="Symbol">(</a><a id="9997" href="Ordinals.Equivalence.html#9997" class="Bound">α</a> <a id="9999" href="Ordinals.Equivalence.html#9999" class="Bound">β</a> <a id="10001" class="Symbol">:</a> <a id="10003" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10011" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10012" class="Symbol">)</a> <a id="10014" class="Symbol">→</a> <a id="10016" class="Symbol">(</a><a id="10017" href="Ordinals.Equivalence.html#10017" class="Bound">p</a> <a id="10019" class="Symbol">:</a> <a id="10021" href="Ordinals.Equivalence.html#9997" class="Bound">α</a> <a id="10023" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10025" href="Ordinals.Equivalence.html#9999" class="Bound">β</a><a id="10026" class="Symbol">)</a>
                 <a id="10045" class="Symbol">→</a> <a id="10047" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="10055" href="Ordinals.Equivalence.html#9922" class="Bound">ua</a> <a id="10058" href="Ordinals.Equivalence.html#9963" class="Bound">fe</a> <a id="10061" href="Ordinals.Equivalence.html#9997" class="Bound">α</a> <a id="10063" href="Ordinals.Equivalence.html#9999" class="Bound">β</a> <a id="10065" class="Symbol">(</a><a id="10066" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="10074" href="Ordinals.Equivalence.html#9997" class="Bound">α</a> <a id="10076" href="Ordinals.Equivalence.html#9999" class="Bound">β</a> <a id="10078" href="Ordinals.Equivalence.html#10017" class="Bound">p</a><a id="10079" class="Symbol">)</a> <a id="10081" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10083" href="Ordinals.Equivalence.html#10017" class="Bound">p</a>
<a id="10085" href="Ordinals.Equivalence.html#9903" class="Function">eqtoidₒ-idtoeqₒ</a> <a id="10101" href="Ordinals.Equivalence.html#10101" class="Bound">ua</a> <a id="10104" href="Ordinals.Equivalence.html#10104" class="Bound">fe</a> <a id="10107" href="Ordinals.Equivalence.html#10107" class="Bound">α</a> <a id="10109" href="Ordinals.Equivalence.html#10109" class="Bound">β</a> <a id="10111" class="Symbol">=</a>
 <a id="10114" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="10139" class="Symbol">(</a><a id="10140" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="10148" href="Ordinals.Equivalence.html#10107" class="Bound">α</a> <a id="10150" href="Ordinals.Equivalence.html#10109" class="Bound">β</a><a id="10151" class="Symbol">)</a> <a id="10153" class="Symbol">(</a><a id="10154" href="Ordinals.Equivalence.html#9260" class="Function">UAₒ</a> <a id="10158" href="Ordinals.Equivalence.html#10101" class="Bound">ua</a> <a id="10161" href="Ordinals.Equivalence.html#10104" class="Bound">fe</a> <a id="10164" href="Ordinals.Equivalence.html#10107" class="Bound">α</a> <a id="10166" href="Ordinals.Equivalence.html#10109" class="Bound">β</a><a id="10167" class="Symbol">)</a>

<a id="order-equiv-induction"></a><a id="10170" href="Ordinals.Equivalence.html#10170" class="Function">order-equiv-induction</a> <a id="10192" class="Symbol">:</a> <a id="10194" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="10207" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                      <a id="10231" class="Symbol">→</a> <a id="10233" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                      <a id="10263" class="Symbol">→</a> <a id="10265" class="Symbol">(</a><a id="10266" href="Ordinals.Equivalence.html#10266" class="Bound">α</a> <a id="10268" class="Symbol">:</a> <a id="10270" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10278" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10279" class="Symbol">)</a>
                      <a id="10303" class="Symbol">→</a> <a id="10305" class="Symbol">(</a><a id="10306" href="Ordinals.Equivalence.html#10306" class="Bound">P</a> <a id="10308" class="Symbol">:</a> <a id="10310" class="Symbol">(</a><a id="10311" href="Ordinals.Equivalence.html#10311" class="Bound">β</a> <a id="10313" class="Symbol">:</a> <a id="10315" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10323" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10324" class="Symbol">)</a> <a id="10326" class="Symbol">→</a> <a id="10328" class="Symbol">(</a><a id="10329" href="Ordinals.Equivalence.html#10266" class="Bound">α</a> <a id="10331" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="10334" href="Ordinals.Equivalence.html#10311" class="Bound">β</a><a id="10335" class="Symbol">)</a> <a id="10337" class="Symbol">→</a> <a id="10339" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10341" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10343" class="Symbol">)</a>
                      <a id="10367" class="Symbol">→</a> <a id="10369" href="Ordinals.Equivalence.html#10306" class="Bound">P</a> <a id="10371" href="Ordinals.Equivalence.html#10266" class="Bound">α</a> <a id="10373" class="Symbol">(</a><a id="10374" href="Ordinals.Equivalence.html#3431" class="Function">≃ₒ-refl</a> <a id="10382" href="Ordinals.Equivalence.html#10266" class="Bound">α</a><a id="10383" class="Symbol">)</a>
                      <a id="10407" class="Symbol">→</a> <a id="10409" class="Symbol">(</a><a id="10410" href="Ordinals.Equivalence.html#10410" class="Bound">β</a> <a id="10412" class="Symbol">:</a> <a id="10414" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10422" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10423" class="Symbol">)</a>
                      <a id="10447" class="Symbol">→</a> <a id="10449" class="Symbol">(</a><a id="10450" href="Ordinals.Equivalence.html#10450" class="Bound">e</a> <a id="10452" class="Symbol">:</a> <a id="10454" href="Ordinals.Equivalence.html#10266" class="Bound">α</a> <a id="10456" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="10459" href="Ordinals.Equivalence.html#10410" class="Bound">β</a><a id="10460" class="Symbol">)</a>
                      <a id="10484" class="Symbol">→</a> <a id="10486" href="Ordinals.Equivalence.html#10306" class="Bound">P</a> <a id="10488" href="Ordinals.Equivalence.html#10410" class="Bound">β</a> <a id="10490" href="Ordinals.Equivalence.html#10450" class="Bound">e</a>
<a id="10492" href="Ordinals.Equivalence.html#10170" class="Function">order-equiv-induction</a> <a id="10514" class="Symbol">{</a><a id="10515" href="Ordinals.Equivalence.html#10515" class="Bound">𝓤</a><a id="10516" class="Symbol">}</a> <a id="10518" href="Ordinals.Equivalence.html#10518" class="Bound">ua</a> <a id="10521" href="Ordinals.Equivalence.html#10521" class="Bound">fe</a> <a id="10524" href="Ordinals.Equivalence.html#10524" class="Bound">α</a> <a id="10526" href="Ordinals.Equivalence.html#10526" class="Bound">P</a> <a id="10528" href="Ordinals.Equivalence.html#10528" class="Bound">m</a> <a id="10530" href="Ordinals.Equivalence.html#10530" class="Bound">β</a> <a id="10532" href="Ordinals.Equivalence.html#10532" class="Bound">e</a> <a id="10534" class="Symbol">=</a> <a id="10536" href="Ordinals.Equivalence.html#10736" class="Function">III</a>
 <a id="10541" class="Keyword">where</a>
  <a id="10549" href="Ordinals.Equivalence.html#10549" class="Function">I</a> <a id="10551" class="Symbol">:</a> <a id="10553" class="Symbol">(</a><a id="10554" href="Ordinals.Equivalence.html#10554" class="Bound">β</a> <a id="10556" class="Symbol">:</a> <a id="10558" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10566" href="Ordinals.Equivalence.html#10515" class="Bound">𝓤</a><a id="10567" class="Symbol">)</a> <a id="10569" class="Symbol">→</a> <a id="10571" class="Symbol">(</a><a id="10572" href="Ordinals.Equivalence.html#10572" class="Bound">e</a> <a id="10574" class="Symbol">:</a> <a id="10576" href="Ordinals.Equivalence.html#10524" class="Bound">α</a> <a id="10578" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10580" href="Ordinals.Equivalence.html#10554" class="Bound">β</a><a id="10581" class="Symbol">)</a> <a id="10583" class="Symbol">→</a> <a id="10585" href="Ordinals.Equivalence.html#10526" class="Bound">P</a> <a id="10587" href="Ordinals.Equivalence.html#10554" class="Bound">β</a> <a id="10589" class="Symbol">(</a><a id="10590" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="10598" href="Ordinals.Equivalence.html#10524" class="Bound">α</a> <a id="10600" href="Ordinals.Equivalence.html#10554" class="Bound">β</a> <a id="10602" href="Ordinals.Equivalence.html#10572" class="Bound">e</a><a id="10603" class="Symbol">)</a>
  <a id="10607" href="Ordinals.Equivalence.html#10549" class="Function">I</a> <a id="10609" class="Symbol">=</a> <a id="10611" href="MLTT.Id.html#307" class="Function">Jbased</a> <a id="10618" href="Ordinals.Equivalence.html#10524" class="Bound">α</a> <a id="10620" class="Symbol">(λ</a> <a id="10623" href="Ordinals.Equivalence.html#10623" class="Bound">β</a> <a id="10625" href="Ordinals.Equivalence.html#10625" class="Bound">e</a> <a id="10627" class="Symbol">→</a> <a id="10629" href="Ordinals.Equivalence.html#10526" class="Bound">P</a> <a id="10631" href="Ordinals.Equivalence.html#10623" class="Bound">β</a> <a id="10633" class="Symbol">(</a><a id="10634" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="10642" href="Ordinals.Equivalence.html#10524" class="Bound">α</a> <a id="10644" href="Ordinals.Equivalence.html#10623" class="Bound">β</a> <a id="10646" href="Ordinals.Equivalence.html#10625" class="Bound">e</a><a id="10647" class="Symbol">))</a> <a id="10650" href="Ordinals.Equivalence.html#10528" class="Bound">m</a>

  <a id="10655" href="Ordinals.Equivalence.html#10655" class="Function">II</a> <a id="10658" class="Symbol">:</a> <a id="10660" href="Ordinals.Equivalence.html#10526" class="Bound">P</a> <a id="10662" href="Ordinals.Equivalence.html#10530" class="Bound">β</a> <a id="10664" class="Symbol">(</a><a id="10665" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="10673" href="Ordinals.Equivalence.html#10524" class="Bound">α</a> <a id="10675" href="Ordinals.Equivalence.html#10530" class="Bound">β</a> <a id="10677" class="Symbol">(</a><a id="10678" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="10686" href="Ordinals.Equivalence.html#10518" class="Bound">ua</a> <a id="10689" href="Ordinals.Equivalence.html#10521" class="Bound">fe</a> <a id="10692" href="Ordinals.Equivalence.html#10524" class="Bound">α</a> <a id="10694" href="Ordinals.Equivalence.html#10530" class="Bound">β</a> <a id="10696" href="Ordinals.Equivalence.html#10532" class="Bound">e</a><a id="10697" class="Symbol">))</a>
  <a id="10702" href="Ordinals.Equivalence.html#10655" class="Function">II</a> <a id="10705" class="Symbol">=</a> <a id="10707" href="Ordinals.Equivalence.html#10549" class="Function">I</a> <a id="10709" href="Ordinals.Equivalence.html#10530" class="Bound">β</a> <a id="10711" class="Symbol">(</a><a id="10712" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="10720" href="Ordinals.Equivalence.html#10518" class="Bound">ua</a> <a id="10723" href="Ordinals.Equivalence.html#10521" class="Bound">fe</a> <a id="10726" href="Ordinals.Equivalence.html#10524" class="Bound">α</a> <a id="10728" href="Ordinals.Equivalence.html#10530" class="Bound">β</a> <a id="10730" href="Ordinals.Equivalence.html#10532" class="Bound">e</a><a id="10731" class="Symbol">)</a>

  <a id="10736" href="Ordinals.Equivalence.html#10736" class="Function">III</a> <a id="10740" class="Symbol">:</a> <a id="10742" href="Ordinals.Equivalence.html#10526" class="Bound">P</a> <a id="10744" href="Ordinals.Equivalence.html#10530" class="Bound">β</a> <a id="10746" href="Ordinals.Equivalence.html#10532" class="Bound">e</a>
  <a id="10750" href="Ordinals.Equivalence.html#10736" class="Function">III</a> <a id="10754" class="Symbol">=</a> <a id="10756" href="MLTT.Id.html#734" class="Function">transport</a> <a id="10766" class="Symbol">(</a><a id="10767" href="Ordinals.Equivalence.html#10526" class="Bound">P</a> <a id="10769" href="Ordinals.Equivalence.html#10530" class="Bound">β</a><a id="10770" class="Symbol">)</a> <a id="10772" class="Symbol">(</a><a id="10773" href="Ordinals.Equivalence.html#9638" class="Function">idtoeqₒ-eqtoidₒ</a> <a id="10789" href="Ordinals.Equivalence.html#10518" class="Bound">ua</a> <a id="10792" href="Ordinals.Equivalence.html#10521" class="Bound">fe</a> <a id="10795" href="Ordinals.Equivalence.html#10524" class="Bound">α</a> <a id="10797" href="Ordinals.Equivalence.html#10530" class="Bound">β</a> <a id="10799" href="Ordinals.Equivalence.html#10532" class="Bound">e</a><a id="10800" class="Symbol">)</a> <a id="10802" href="Ordinals.Equivalence.html#10655" class="Function">II</a>

<a id="the-type-of-ordinals-is-a-set"></a><a id="10806" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="10836" class="Symbol">:</a> <a id="10838" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="10851" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                              <a id="10883" class="Symbol">→</a> <a id="10885" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                              <a id="10923" class="Symbol">→</a> <a id="10925" href="UF.Sets.html#709" class="Function">is-set</a> <a id="10932" class="Symbol">(</a><a id="10933" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10941" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10942" class="Symbol">)</a>
<a id="10944" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="10974" href="Ordinals.Equivalence.html#10974" class="Bound">ua</a> <a id="10977" href="Ordinals.Equivalence.html#10977" class="Bound">fe</a> <a id="10980" class="Symbol">{</a><a id="10981" href="Ordinals.Equivalence.html#10981" class="Bound">α</a><a id="10982" class="Symbol">}</a> <a id="10984" class="Symbol">{</a><a id="10985" href="Ordinals.Equivalence.html#10985" class="Bound">β</a><a id="10986" class="Symbol">}</a> <a id="10988" class="Symbol">=</a> <a id="10990" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a>
                                               <a id="11051" class="Symbol">(</a><a id="11052" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="11060" href="Ordinals.Equivalence.html#10981" class="Bound">α</a> <a id="11062" href="Ordinals.Equivalence.html#10985" class="Bound">β</a> <a id="11064" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11066" href="Ordinals.Equivalence.html#9260" class="Function">UAₒ</a> <a id="11070" href="Ordinals.Equivalence.html#10974" class="Bound">ua</a> <a id="11073" href="Ordinals.Equivalence.html#10977" class="Bound">fe</a> <a id="11076" href="Ordinals.Equivalence.html#10981" class="Bound">α</a> <a id="11078" href="Ordinals.Equivalence.html#10985" class="Bound">β</a><a id="11079" class="Symbol">)</a>
                                               <a id="11128" class="Symbol">(</a><a id="11129" href="Ordinals.Equivalence.html#8761" class="Function">≃ₒ-is-prop-valued</a> <a id="11147" href="Ordinals.Equivalence.html#10977" class="Bound">fe</a> <a id="11150" href="Ordinals.Equivalence.html#10981" class="Bound">α</a> <a id="11152" href="Ordinals.Equivalence.html#10985" class="Bound">β</a><a id="11153" class="Symbol">)</a>

<a id="UAₒ-≃"></a><a id="11156" href="Ordinals.Equivalence.html#11156" class="Function">UAₒ-≃</a> <a id="11162" class="Symbol">:</a> <a id="11164" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="11177" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
      <a id="11185" class="Symbol">→</a> <a id="11187" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
      <a id="11201" class="Symbol">→</a> <a id="11203" class="Symbol">(</a><a id="11204" href="Ordinals.Equivalence.html#11204" class="Bound">α</a> <a id="11206" href="Ordinals.Equivalence.html#11206" class="Bound">β</a> <a id="11208" class="Symbol">:</a> <a id="11210" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11218" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11219" class="Symbol">)</a> <a id="11221" class="Symbol">→</a> <a id="11223" class="Symbol">(</a><a id="11224" href="Ordinals.Equivalence.html#11204" class="Bound">α</a> <a id="11226" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11228" href="Ordinals.Equivalence.html#11206" class="Bound">β</a><a id="11229" class="Symbol">)</a> <a id="11231" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11233" class="Symbol">(</a><a id="11234" href="Ordinals.Equivalence.html#11204" class="Bound">α</a> <a id="11236" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="11239" href="Ordinals.Equivalence.html#11206" class="Bound">β</a><a id="11240" class="Symbol">)</a>
<a id="11242" href="Ordinals.Equivalence.html#11156" class="Function">UAₒ-≃</a> <a id="11248" href="Ordinals.Equivalence.html#11248" class="Bound">ua</a> <a id="11251" href="Ordinals.Equivalence.html#11251" class="Bound">fe</a> <a id="11254" href="Ordinals.Equivalence.html#11254" class="Bound">α</a> <a id="11256" href="Ordinals.Equivalence.html#11256" class="Bound">β</a> <a id="11258" class="Symbol">=</a> <a id="11260" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="11268" href="Ordinals.Equivalence.html#11254" class="Bound">α</a> <a id="11270" href="Ordinals.Equivalence.html#11256" class="Bound">β</a> <a id="11272" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11274" href="Ordinals.Equivalence.html#9260" class="Function">UAₒ</a> <a id="11278" href="Ordinals.Equivalence.html#11248" class="Bound">ua</a> <a id="11281" href="Ordinals.Equivalence.html#11251" class="Bound">fe</a> <a id="11284" href="Ordinals.Equivalence.html#11254" class="Bound">α</a> <a id="11286" href="Ordinals.Equivalence.html#11256" class="Bound">β</a>

<a id="the-type-of-ordinals-is-locally-small"></a><a id="11289" href="Ordinals.Equivalence.html#11289" class="Function">the-type-of-ordinals-is-locally-small</a> <a id="11327" class="Symbol">:</a> <a id="11329" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="11342" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                      <a id="11382" class="Symbol">→</a> <a id="11384" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                                      <a id="11430" class="Symbol">→</a> <a id="11432" href="UF.Size.html#30223" class="Function">is-locally-small</a> <a id="11449" class="Symbol">(</a><a id="11450" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11458" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11459" class="Symbol">)</a>
<a id="11461" href="Ordinals.Equivalence.html#11289" class="Function">the-type-of-ordinals-is-locally-small</a> <a id="11499" href="Ordinals.Equivalence.html#11499" class="Bound">ua</a> <a id="11502" href="Ordinals.Equivalence.html#11502" class="Bound">fe</a> <a id="11505" href="Ordinals.Equivalence.html#11505" class="Bound">α</a> <a id="11507" href="Ordinals.Equivalence.html#11507" class="Bound">β</a> <a id="11509" class="Symbol">=</a>
 <a id="11512" class="Symbol">(</a><a id="11513" href="Ordinals.Equivalence.html#11505" class="Bound">α</a> <a id="11515" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="11518" href="Ordinals.Equivalence.html#11507" class="Bound">β</a><a id="11519" class="Symbol">)</a> <a id="11521" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11523" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="11529" class="Symbol">(</a><a id="11530" href="Ordinals.Equivalence.html#11156" class="Function">UAₒ-≃</a> <a id="11536" href="Ordinals.Equivalence.html#11499" class="Bound">ua</a> <a id="11539" href="Ordinals.Equivalence.html#11502" class="Bound">fe</a> <a id="11542" href="Ordinals.Equivalence.html#11505" class="Bound">α</a> <a id="11544" href="Ordinals.Equivalence.html#11507" class="Bound">β</a><a id="11545" class="Symbol">)</a>

<a id="11548" class="Markup">\end{code}</a><a id="11558" class="Background">

One of the many applications of the univalence axiom is to manufacture
examples of types that are not sets. Here we have instead used it to
prove that a certain type is a set. But see below for a proof that
uses a weaker assumption.

</a><a id="11794" class="Markup">\begin{code}</a>

<a id="order-equivs-preserve-largest"></a><a id="11808" href="Ordinals.Equivalence.html#11808" class="Function">order-equivs-preserve-largest</a> <a id="11838" class="Symbol">:</a> <a id="11840" class="Symbol">(</a><a id="11841" href="Ordinals.Equivalence.html#11841" class="Bound">α</a> <a id="11843" class="Symbol">:</a> <a id="11845" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11853" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11854" class="Symbol">)</a> <a id="11856" class="Symbol">(</a><a id="11857" href="Ordinals.Equivalence.html#11857" class="Bound">β</a> <a id="11859" class="Symbol">:</a> <a id="11861" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11869" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11870" class="Symbol">)</a>
                              <a id="11902" class="Symbol">→</a> <a id="11904" class="Symbol">(</a><a id="11905" href="Ordinals.Equivalence.html#11905" class="Bound">f</a> <a id="11907" class="Symbol">:</a> <a id="11909" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11911" href="Ordinals.Equivalence.html#11841" class="Bound">α</a> <a id="11913" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="11915" class="Symbol">→</a> <a id="11917" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11919" href="Ordinals.Equivalence.html#11857" class="Bound">β</a> <a id="11921" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11922" class="Symbol">)</a>
                              <a id="11954" class="Symbol">→</a> <a id="11956" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="11971" href="Ordinals.Equivalence.html#11841" class="Bound">α</a> <a id="11973" href="Ordinals.Equivalence.html#11857" class="Bound">β</a> <a id="11975" href="Ordinals.Equivalence.html#11905" class="Bound">f</a>
                              <a id="12007" class="Symbol">→</a> <a id="12009" class="Symbol">(</a><a id="12010" href="Ordinals.Equivalence.html#12010" class="Bound">x</a> <a id="12012" class="Symbol">:</a> <a id="12014" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12016" href="Ordinals.Equivalence.html#11841" class="Bound">α</a> <a id="12018" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12019" class="Symbol">)</a>
                              <a id="12051" class="Symbol">→</a> <a id="12053" href="Ordinals.Type.html#5821" class="Function">is-largest</a> <a id="12064" href="Ordinals.Equivalence.html#11841" class="Bound">α</a> <a id="12066" href="Ordinals.Equivalence.html#12010" class="Bound">x</a>
                              <a id="12098" class="Symbol">→</a> <a id="12100" href="Ordinals.Type.html#5821" class="Function">is-largest</a> <a id="12111" href="Ordinals.Equivalence.html#11857" class="Bound">β</a> <a id="12113" class="Symbol">(</a><a id="12114" href="Ordinals.Equivalence.html#11905" class="Bound">f</a> <a id="12116" href="Ordinals.Equivalence.html#12010" class="Bound">x</a><a id="12117" class="Symbol">)</a>
<a id="12119" href="Ordinals.Equivalence.html#11808" class="Function">order-equivs-preserve-largest</a> <a id="12149" href="Ordinals.Equivalence.html#12149" class="Bound">α</a> <a id="12151" href="Ordinals.Equivalence.html#12151" class="Bound">β</a> <a id="12153" href="Ordinals.Equivalence.html#12153" class="Bound">f</a> <a id="12155" class="Symbol">(</a><a id="12156" href="Ordinals.Equivalence.html#12156" class="Bound">o</a> <a id="12158" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12160" href="Ordinals.Equivalence.html#12160" class="Bound">e</a> <a id="12162" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12164" href="Ordinals.Equivalence.html#12164" class="Bound">p</a><a id="12165" class="Symbol">)</a> <a id="12167" href="Ordinals.Equivalence.html#12167" class="Bound">x</a> <a id="12169" href="Ordinals.Equivalence.html#12169" class="Bound">ℓ</a> <a id="12171" class="Symbol">=</a> <a id="12173" href="Ordinals.Equivalence.html#12227" class="Function">δ</a>
 <a id="12176" class="Keyword">where</a>
  <a id="12184" href="Ordinals.Equivalence.html#12184" class="Function">f⁻¹</a> <a id="12188" class="Symbol">:</a> <a id="12190" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12192" href="Ordinals.Equivalence.html#12151" class="Bound">β</a> <a id="12194" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="12196" class="Symbol">→</a> <a id="12198" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12200" href="Ordinals.Equivalence.html#12149" class="Bound">α</a> <a id="12202" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="12206" href="Ordinals.Equivalence.html#12184" class="Function">f⁻¹</a> <a id="12210" class="Symbol">=</a> <a id="12212" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="12220" href="Ordinals.Equivalence.html#12153" class="Bound">f</a> <a id="12222" href="Ordinals.Equivalence.html#12160" class="Bound">e</a>

  <a id="12227" href="Ordinals.Equivalence.html#12227" class="Function">δ</a> <a id="12229" class="Symbol">:</a> <a id="12231" class="Symbol">(</a><a id="12232" href="Ordinals.Equivalence.html#12232" class="Bound">y</a> <a id="12234" class="Symbol">:</a> <a id="12236" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12238" href="Ordinals.Equivalence.html#12151" class="Bound">β</a> <a id="12240" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12241" class="Symbol">)</a> <a id="12243" class="Symbol">→</a> <a id="12245" href="Ordinals.Equivalence.html#12232" class="Bound">y</a> <a id="12247" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="12250" href="Ordinals.Equivalence.html#12151" class="Bound">β</a> <a id="12252" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="12254" href="Ordinals.Equivalence.html#12153" class="Bound">f</a> <a id="12256" href="Ordinals.Equivalence.html#12167" class="Bound">x</a>
  <a id="12260" href="Ordinals.Equivalence.html#12227" class="Function">δ</a> <a id="12262" href="Ordinals.Equivalence.html#12262" class="Bound">y</a> <a id="12264" href="Ordinals.Equivalence.html#12264" class="Bound">t</a> <a id="12266" href="Ordinals.Equivalence.html#12266" class="Bound">l</a> <a id="12268" class="Symbol">=</a> <a id="12270" href="Ordinals.Equivalence.html#12441" class="Function">IV</a>
   <a id="12276" class="Keyword">where</a>
    <a id="12286" href="Ordinals.Equivalence.html#12286" class="Function">I</a> <a id="12288" class="Symbol">:</a> <a id="12290" href="Ordinals.Equivalence.html#12184" class="Function">f⁻¹</a> <a id="12294" href="Ordinals.Equivalence.html#12264" class="Bound">t</a> <a id="12296" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12299" href="Ordinals.Equivalence.html#12149" class="Bound">α</a> <a id="12301" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12303" href="Ordinals.Equivalence.html#12184" class="Function">f⁻¹</a> <a id="12307" href="Ordinals.Equivalence.html#12262" class="Bound">y</a>
    <a id="12313" href="Ordinals.Equivalence.html#12286" class="Function">I</a> <a id="12315" class="Symbol">=</a> <a id="12317" href="Ordinals.Equivalence.html#12164" class="Bound">p</a> <a id="12319" href="Ordinals.Equivalence.html#12264" class="Bound">t</a> <a id="12321" href="Ordinals.Equivalence.html#12262" class="Bound">y</a> <a id="12323" href="Ordinals.Equivalence.html#12266" class="Bound">l</a>

    <a id="12330" href="Ordinals.Equivalence.html#12330" class="Function">II</a> <a id="12333" class="Symbol">:</a> <a id="12335" href="Ordinals.Equivalence.html#12184" class="Function">f⁻¹</a> <a id="12339" href="Ordinals.Equivalence.html#12264" class="Bound">t</a> <a id="12341" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12344" href="Ordinals.Equivalence.html#12149" class="Bound">α</a> <a id="12346" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12348" href="Ordinals.Equivalence.html#12167" class="Bound">x</a>
    <a id="12354" href="Ordinals.Equivalence.html#12330" class="Function">II</a> <a id="12357" class="Symbol">=</a> <a id="12359" href="Ordinals.Equivalence.html#12169" class="Bound">ℓ</a> <a id="12361" class="Symbol">(</a><a id="12362" href="Ordinals.Equivalence.html#12184" class="Function">f⁻¹</a> <a id="12366" href="Ordinals.Equivalence.html#12262" class="Bound">y</a><a id="12367" class="Symbol">)</a> <a id="12369" class="Symbol">(</a><a id="12370" href="Ordinals.Equivalence.html#12184" class="Function">f⁻¹</a> <a id="12374" href="Ordinals.Equivalence.html#12264" class="Bound">t</a><a id="12375" class="Symbol">)</a> <a id="12377" href="Ordinals.Equivalence.html#12286" class="Function">I</a>

    <a id="12384" href="Ordinals.Equivalence.html#12384" class="Function">III</a> <a id="12388" class="Symbol">:</a> <a id="12390" href="Ordinals.Equivalence.html#12153" class="Bound">f</a> <a id="12392" class="Symbol">(</a><a id="12393" href="Ordinals.Equivalence.html#12184" class="Function">f⁻¹</a> <a id="12397" href="Ordinals.Equivalence.html#12264" class="Bound">t</a><a id="12398" class="Symbol">)</a> <a id="12400" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12403" href="Ordinals.Equivalence.html#12151" class="Bound">β</a> <a id="12405" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12407" href="Ordinals.Equivalence.html#12153" class="Bound">f</a> <a id="12409" href="Ordinals.Equivalence.html#12167" class="Bound">x</a>
    <a id="12415" href="Ordinals.Equivalence.html#12384" class="Function">III</a> <a id="12419" class="Symbol">=</a> <a id="12421" href="Ordinals.Equivalence.html#12156" class="Bound">o</a> <a id="12423" class="Symbol">(</a><a id="12424" href="Ordinals.Equivalence.html#12184" class="Function">f⁻¹</a> <a id="12428" href="Ordinals.Equivalence.html#12264" class="Bound">t</a><a id="12429" class="Symbol">)</a> <a id="12431" href="Ordinals.Equivalence.html#12167" class="Bound">x</a> <a id="12433" href="Ordinals.Equivalence.html#12330" class="Function">II</a>

    <a id="12441" href="Ordinals.Equivalence.html#12441" class="Function">IV</a> <a id="12444" class="Symbol">:</a> <a id="12446" href="Ordinals.Equivalence.html#12264" class="Bound">t</a> <a id="12448" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12451" href="Ordinals.Equivalence.html#12151" class="Bound">β</a> <a id="12453" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12455" href="Ordinals.Equivalence.html#12153" class="Bound">f</a> <a id="12457" href="Ordinals.Equivalence.html#12167" class="Bound">x</a>
    <a id="12463" href="Ordinals.Equivalence.html#12441" class="Function">IV</a> <a id="12466" class="Symbol">=</a> <a id="12468" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12478" class="Symbol">(λ</a> <a id="12481" href="Ordinals.Equivalence.html#12481" class="Bound">-</a> <a id="12483" class="Symbol">→</a> <a id="12485" href="Ordinals.Equivalence.html#12481" class="Bound">-</a> <a id="12487" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12490" href="Ordinals.Equivalence.html#12151" class="Bound">β</a> <a id="12492" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12494" href="Ordinals.Equivalence.html#12153" class="Bound">f</a> <a id="12496" href="Ordinals.Equivalence.html#12167" class="Bound">x</a><a id="12497" class="Symbol">)</a> <a id="12499" class="Symbol">(</a><a id="12500" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="12522" href="Ordinals.Equivalence.html#12153" class="Bound">f</a> <a id="12524" href="Ordinals.Equivalence.html#12160" class="Bound">e</a> <a id="12526" href="Ordinals.Equivalence.html#12264" class="Bound">t</a><a id="12527" class="Symbol">)</a> <a id="12529" href="Ordinals.Equivalence.html#12384" class="Function">III</a>

<a id="12534" class="Markup">\end{code}</a><a id="12544" class="Background">

Added 25th Feb 2023. Alternative definition of ordinal equivalence

</a><a id="12614" class="Markup">\begin{code}</a>

<a id="_≃ₐ_"></a><a id="12628" href="Ordinals.Equivalence.html#12628" class="Function Operator">_≃ₐ_</a> <a id="12633" class="Symbol">:</a> <a id="12635" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12643" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12645" class="Symbol">→</a> <a id="12647" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12655" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12657" class="Symbol">→</a> <a id="12659" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12661" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12663" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12665" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="12667" href="Ordinals.Equivalence.html#12667" class="Bound">α</a> <a id="12669" href="Ordinals.Equivalence.html#12628" class="Function Operator">≃ₐ</a> <a id="12672" href="Ordinals.Equivalence.html#12672" class="Bound">β</a> <a id="12674" class="Symbol">=</a> <a id="12676" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12678" href="Ordinals.Equivalence.html#12678" class="Bound">f</a> <a id="12680" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12682" class="Symbol">(</a><a id="12683" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12685" href="Ordinals.Equivalence.html#12667" class="Bound">α</a> <a id="12687" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="12689" class="Symbol">→</a> <a id="12691" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12693" href="Ordinals.Equivalence.html#12672" class="Bound">β</a> <a id="12695" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12696" class="Symbol">)</a>
             <a id="12711" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12713" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="12722" href="Ordinals.Equivalence.html#12678" class="Bound">f</a>
             <a id="12737" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12739" class="Symbol">((</a><a id="12741" href="Ordinals.Equivalence.html#12741" class="Bound">x</a> <a id="12743" href="Ordinals.Equivalence.html#12743" class="Bound">x&#39;</a> <a id="12746" class="Symbol">:</a> <a id="12748" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12750" href="Ordinals.Equivalence.html#12667" class="Bound">α</a> <a id="12752" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12753" class="Symbol">)</a> <a id="12755" class="Symbol">→</a> <a id="12757" href="Ordinals.Equivalence.html#12741" class="Bound">x</a> <a id="12759" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12762" href="Ordinals.Equivalence.html#12667" class="Bound">α</a> <a id="12764" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12766" href="Ordinals.Equivalence.html#12743" class="Bound">x&#39;</a> <a id="12769" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="12771" href="Ordinals.Equivalence.html#12678" class="Bound">f</a> <a id="12773" href="Ordinals.Equivalence.html#12741" class="Bound">x</a> <a id="12775" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12778" href="Ordinals.Equivalence.html#12672" class="Bound">β</a> <a id="12780" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12782" href="Ordinals.Equivalence.html#12678" class="Bound">f</a> <a id="12784" href="Ordinals.Equivalence.html#12743" class="Bound">x&#39;</a><a id="12786" class="Symbol">)</a>

<a id="≃ₐ-coincides-with-≃ₒ"></a><a id="12789" href="Ordinals.Equivalence.html#12789" class="Function">≃ₐ-coincides-with-≃ₒ</a> <a id="12810" class="Symbol">:</a> <a id="12812" href="UF.FunExt.html#996" class="Function">FunExt</a>
                     <a id="12840" class="Symbol">→</a> <a id="12842" class="Symbol">(</a><a id="12843" href="Ordinals.Equivalence.html#12843" class="Bound">α</a> <a id="12845" class="Symbol">:</a> <a id="12847" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12855" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12856" class="Symbol">)</a> <a id="12858" class="Symbol">(</a><a id="12859" href="Ordinals.Equivalence.html#12859" class="Bound">β</a> <a id="12861" class="Symbol">:</a> <a id="12863" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12871" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12872" class="Symbol">)</a>
                     <a id="12895" class="Symbol">→</a> <a id="12897" class="Symbol">(</a><a id="12898" href="Ordinals.Equivalence.html#12843" class="Bound">α</a> <a id="12900" href="Ordinals.Equivalence.html#12628" class="Function Operator">≃ₐ</a> <a id="12903" href="Ordinals.Equivalence.html#12859" class="Bound">β</a><a id="12904" class="Symbol">)</a> <a id="12906" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12908" class="Symbol">(</a><a id="12909" href="Ordinals.Equivalence.html#12843" class="Bound">α</a> <a id="12911" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="12914" href="Ordinals.Equivalence.html#12859" class="Bound">β</a><a id="12915" class="Symbol">)</a>
<a id="12917" href="Ordinals.Equivalence.html#12789" class="Function">≃ₐ-coincides-with-≃ₒ</a> <a id="12938" href="Ordinals.Equivalence.html#12938" class="Bound">fe</a> <a id="12941" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="12943" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="12945" class="Symbol">=</a>
 <a id="12948" class="Symbol">(</a><a id="12949" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12951" href="Ordinals.Equivalence.html#12951" class="Bound">f</a> <a id="12953" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12955" class="Symbol">(</a><a id="12956" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12958" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="12960" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="12962" class="Symbol">→</a> <a id="12964" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12966" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="12968" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12969" class="Symbol">)</a>
      <a id="12977" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12979" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="12988" href="Ordinals.Equivalence.html#12951" class="Bound">f</a>
      <a id="12996" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12998" class="Symbol">((</a><a id="13000" href="Ordinals.Equivalence.html#13000" class="Bound">x</a> <a id="13002" href="Ordinals.Equivalence.html#13002" class="Bound">x&#39;</a> <a id="13005" class="Symbol">:</a> <a id="13007" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13009" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13011" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13012" class="Symbol">)</a> <a id="13014" class="Symbol">→</a> <a id="13016" href="Ordinals.Equivalence.html#13000" class="Bound">x</a> <a id="13018" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13021" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13023" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13025" href="Ordinals.Equivalence.html#13002" class="Bound">x&#39;</a> <a id="13028" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="13030" href="Ordinals.Equivalence.html#12951" class="Bound">f</a> <a id="13032" href="Ordinals.Equivalence.html#13000" class="Bound">x</a> <a id="13034" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13037" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="13039" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13041" href="Ordinals.Equivalence.html#12951" class="Bound">f</a> <a id="13043" href="Ordinals.Equivalence.html#13002" class="Bound">x&#39;</a><a id="13045" class="Symbol">))</a> <a id="13048" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="13051" href="Ordinals.Equivalence.html#13537" class="Function">I</a> <a id="13053" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>

 <a id="13057" class="Symbol">(</a><a id="13058" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13060" href="Ordinals.Equivalence.html#13060" class="Bound">f</a> <a id="13062" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13064" class="Symbol">(</a><a id="13065" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13067" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13069" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="13071" class="Symbol">→</a> <a id="13073" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13075" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="13077" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13078" class="Symbol">)</a>
      <a id="13086" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13088" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="13097" href="Ordinals.Equivalence.html#13060" class="Bound">f</a>
      <a id="13105" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13107" class="Symbol">(</a><a id="13108" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="13128" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13130" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="13132" href="Ordinals.Equivalence.html#13060" class="Bound">f</a><a id="13133" class="Symbol">)</a>
      <a id="13141" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13143" class="Symbol">(</a><a id="13144" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="13164" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13166" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="13168" href="Ordinals.Equivalence.html#13060" class="Bound">f</a><a id="13169" class="Symbol">))</a>                      <a id="13193" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="13196" href="Ordinals.Equivalence.html#13589" class="Function">II</a> <a id="13199" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>

 <a id="13203" class="Symbol">(</a><a id="13204" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13206" href="Ordinals.Equivalence.html#13206" class="Bound">f</a> <a id="13208" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13210" class="Symbol">(</a><a id="13211" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13213" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13215" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="13217" class="Symbol">→</a> <a id="13219" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13221" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="13223" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13224" class="Symbol">)</a>
      <a id="13232" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13234" class="Symbol">(</a><a id="13235" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13237" href="Ordinals.Equivalence.html#13237" class="Bound">e</a> <a id="13239" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13241" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="13250" href="Ordinals.Equivalence.html#13206" class="Bound">f</a>
             <a id="13265" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13267" class="Symbol">(</a><a id="13268" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="13288" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13290" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="13292" href="Ordinals.Equivalence.html#13206" class="Bound">f</a><a id="13293" class="Symbol">)</a>
             <a id="13308" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13310" class="Symbol">(</a><a id="13311" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="13331" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="13333" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13335" class="Symbol">(</a><a id="13336" href="Ordinals.Equivalence.html#13520" class="Function">inv</a> <a id="13340" href="Ordinals.Equivalence.html#13206" class="Bound">f</a> <a id="13342" href="Ordinals.Equivalence.html#13237" class="Bound">e</a><a id="13343" class="Symbol">))))</a>      <a id="13353" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="13356" href="Ordinals.Equivalence.html#14014" class="Function">III</a> <a id="13360" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>

 <a id="13364" class="Symbol">(</a><a id="13365" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13367" href="Ordinals.Equivalence.html#13367" class="Bound">f</a> <a id="13369" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13371" class="Symbol">(</a><a id="13372" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13374" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13376" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="13378" class="Symbol">→</a> <a id="13380" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13382" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="13384" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13385" class="Symbol">)</a>
      <a id="13393" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13395" class="Symbol">(</a><a id="13396" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="13416" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13418" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="13420" href="Ordinals.Equivalence.html#13367" class="Bound">f</a><a id="13421" class="Symbol">)</a>
      <a id="13429" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13431" class="Symbol">(</a><a id="13432" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13434" href="Ordinals.Equivalence.html#13434" class="Bound">e</a> <a id="13436" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13438" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="13447" href="Ordinals.Equivalence.html#13367" class="Bound">f</a>
             <a id="13462" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13464" class="Symbol">(</a><a id="13465" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="13485" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="13487" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13489" class="Symbol">(</a><a id="13490" href="Ordinals.Equivalence.html#13520" class="Function">inv</a> <a id="13494" href="Ordinals.Equivalence.html#13367" class="Bound">f</a> <a id="13496" href="Ordinals.Equivalence.html#13434" class="Bound">e</a><a id="13497" class="Symbol">))))</a>      <a id="13507" href="UF.Equiv.html#2815" class="Function Operator">■</a>
  <a id="13511" class="Keyword">where</a>
   <a id="13520" href="Ordinals.Equivalence.html#13520" class="Function">inv</a> <a id="13524" class="Symbol">=</a> <a id="13526" href="UF.Equiv.html#498" class="Function">inverse</a>
   <a id="13537" href="Ordinals.Equivalence.html#13537" class="Function">I</a>   <a id="13541" class="Symbol">=</a> <a id="13543" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="13550" class="Symbol">(λ</a> <a id="13553" href="Ordinals.Equivalence.html#13553" class="Bound">f</a> <a id="13555" class="Symbol">→</a> <a id="13557" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="13564" class="Symbol">(</a><a id="13565" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="13572" class="Symbol">_)</a> <a id="13575" href="UF.EquivalenceExamples.html#4257" class="Function">Π×-distr₂</a><a id="13584" class="Symbol">)</a>
   <a id="13589" href="Ordinals.Equivalence.html#13589" class="Function">II</a>  <a id="13593" class="Symbol">=</a> <a id="13595" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="13602" class="Symbol">(λ</a> <a id="13605" href="Ordinals.Equivalence.html#13605" class="Bound">f</a> <a id="13607" class="Symbol">→</a> <a id="13609" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="13616" class="Symbol">(λ</a> <a id="13619" href="Ordinals.Equivalence.html#13619" class="Bound">e</a> <a id="13621" class="Symbol">→</a> <a id="13623" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="13630" class="Symbol">(</a><a id="13631" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="13638" class="Symbol">_)</a> <a id="13641" class="Symbol">(</a><a id="13642" href="Ordinals.Equivalence.html#13666" class="Function">b</a> <a id="13644" href="Ordinals.Equivalence.html#13605" class="Bound">f</a> <a id="13646" href="Ordinals.Equivalence.html#13619" class="Bound">e</a><a id="13647" class="Symbol">)))</a>
    <a id="13655" class="Keyword">where</a>
     <a id="13666" href="Ordinals.Equivalence.html#13666" class="Function">b</a> <a id="13668" class="Symbol">=</a> <a id="13670" class="Symbol">λ</a> <a id="13672" href="Ordinals.Equivalence.html#13672" class="Bound">f</a> <a id="13674" href="Ordinals.Equivalence.html#13674" class="Bound">e</a>
       <a id="13683" class="Symbol">→</a> <a id="13685" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
          <a id="13737" class="Symbol">(</a><a id="13738" href="Ordinals.Maps.html#2202" class="Function">being-order-reflecting-is-prop</a> <a id="13769" class="Symbol">(λ</a> <a id="13772" class="Symbol">{</a><a id="13773" href="Ordinals.Equivalence.html#13773" class="Bound">𝓤</a><a id="13774" class="Symbol">}</a> <a id="13776" class="Symbol">{</a><a id="13777" href="Ordinals.Equivalence.html#13777" class="Bound">𝓥</a><a id="13778" class="Symbol">}</a> <a id="13780" class="Symbol">→</a> <a id="13782" href="Ordinals.Equivalence.html#12938" class="Bound">fe</a> <a id="13785" href="Ordinals.Equivalence.html#13773" class="Bound">𝓤</a> <a id="13787" href="Ordinals.Equivalence.html#13777" class="Bound">𝓥</a><a id="13788" class="Symbol">)</a> <a id="13790" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13792" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="13794" href="Ordinals.Equivalence.html#13672" class="Bound">f</a><a id="13795" class="Symbol">)</a>
          <a id="13807" class="Symbol">(</a><a id="13808" href="Ordinals.Maps.html#1874" class="Function">being-order-preserving-is-prop</a> <a id="13839" class="Symbol">(λ</a> <a id="13842" class="Symbol">{</a><a id="13843" href="Ordinals.Equivalence.html#13843" class="Bound">𝓤</a><a id="13844" class="Symbol">}</a> <a id="13846" class="Symbol">{</a><a id="13847" href="Ordinals.Equivalence.html#13847" class="Bound">𝓥</a><a id="13848" class="Symbol">}</a> <a id="13850" class="Symbol">→</a> <a id="13852" href="Ordinals.Equivalence.html#12938" class="Bound">fe</a> <a id="13855" href="Ordinals.Equivalence.html#13843" class="Bound">𝓤</a> <a id="13857" href="Ordinals.Equivalence.html#13847" class="Bound">𝓥</a><a id="13858" class="Symbol">)</a> <a id="13860" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="13862" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13864" class="Symbol">(</a><a id="13865" href="Ordinals.Equivalence.html#13520" class="Function">inv</a> <a id="13869" href="Ordinals.Equivalence.html#13672" class="Bound">f</a> <a id="13871" href="Ordinals.Equivalence.html#13674" class="Bound">e</a><a id="13872" class="Symbol">))</a>
          <a id="13885" class="Symbol">(</a><a id="13886" href="Ordinals.Maps.html#2887" class="Function">order-reflecting-gives-inverse-order-preserving</a> <a id="13934" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="13936" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="13938" href="Ordinals.Equivalence.html#13672" class="Bound">f</a> <a id="13940" href="Ordinals.Equivalence.html#13674" class="Bound">e</a><a id="13941" class="Symbol">)</a>
          <a id="13953" class="Symbol">(</a><a id="13954" href="Ordinals.Maps.html#3455" class="Function">inverse-order-reflecting-gives-order-preserving</a> <a id="14002" href="Ordinals.Equivalence.html#12941" class="Bound">α</a> <a id="14004" href="Ordinals.Equivalence.html#12943" class="Bound">β</a> <a id="14006" href="Ordinals.Equivalence.html#13672" class="Bound">f</a> <a id="14008" href="Ordinals.Equivalence.html#13674" class="Bound">e</a><a id="14009" class="Symbol">)</a>
   <a id="14014" href="Ordinals.Equivalence.html#14014" class="Function">III</a> <a id="14018" class="Symbol">=</a> <a id="14020" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="14027" class="Symbol">(λ</a> <a id="14030" href="Ordinals.Equivalence.html#14030" class="Bound">f</a> <a id="14032" class="Symbol">→</a> <a id="14034" href="UF.EquivalenceExamples.html#2392" class="Function">Σ-flip</a><a id="14040" class="Symbol">)</a>

<a id="14043" class="Markup">\end{code}</a><a id="14053" class="Background">

If we only assume preunivalence, meaning that idtoeq is an embedding
(rather than an equivalence), which is implied by each of univalence
and the K axiom, we get that idtoeqₒ is an embedding (rather than an
equivalence). This was suggested to me by Peter Lumsdaine in August
2022.

</a><a id="14337" class="Markup">\begin{code}</a>

<a id="idtoeqₒ-embedding"></a><a id="14351" href="Ordinals.Equivalence.html#14351" class="Function">idtoeqₒ-embedding</a> <a id="14369" class="Symbol">:</a> <a id="14371" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="14387" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                  <a id="14407" class="Symbol">→</a> <a id="14409" href="UF.FunExt.html#996" class="Function">FunExt</a>
                  <a id="14434" class="Symbol">→</a> <a id="14436" class="Symbol">(</a><a id="14437" href="Ordinals.Equivalence.html#14437" class="Bound">α</a> <a id="14439" href="Ordinals.Equivalence.html#14439" class="Bound">β</a> <a id="14441" class="Symbol">:</a> <a id="14443" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14451" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14452" class="Symbol">)</a>
                  <a id="14472" class="Symbol">→</a> <a id="14474" class="Symbol">(</a><a id="14475" href="Ordinals.Equivalence.html#14437" class="Bound">α</a> <a id="14477" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14479" href="Ordinals.Equivalence.html#14439" class="Bound">β</a><a id="14480" class="Symbol">)</a> <a id="14482" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="14484" class="Symbol">(</a><a id="14485" href="Ordinals.Equivalence.html#14437" class="Bound">α</a> <a id="14487" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="14490" href="Ordinals.Equivalence.html#14439" class="Bound">β</a><a id="14491" class="Symbol">)</a>
<a id="14493" href="Ordinals.Equivalence.html#14351" class="Function">idtoeqₒ-embedding</a> <a id="14511" class="Symbol">{</a><a id="14512" href="Ordinals.Equivalence.html#14512" class="Bound">𝓤</a><a id="14513" class="Symbol">}</a> <a id="14515" href="Ordinals.Equivalence.html#14515" class="Bound">pua</a> <a id="14519" href="Ordinals.Equivalence.html#14519" class="Bound">fe</a> <a id="14522" href="Ordinals.Equivalence.html#14522" class="Bound">α</a> <a id="14524" href="Ordinals.Equivalence.html#14524" class="Bound">β</a> <a id="14526" class="Symbol">=</a> <a id="14528" href="Ordinals.Equivalence.html#14855" class="Function">II</a>
 <a id="14532" class="Keyword">where</a>
  <a id="14540" class="Keyword">open</a> <a id="14545" href="UF.PreSIP-Examples.html#2499" class="Module">relational-space</a> <a id="14562" class="Symbol">{</a><a id="14563" href="Ordinals.Equivalence.html#14512" class="Bound">𝓤</a><a id="14564" class="Symbol">}</a> <a id="14566" class="Symbol">{</a><a id="14567" href="Ordinals.Equivalence.html#14512" class="Bound">𝓤</a><a id="14568" class="Symbol">}</a> <a id="14570" class="Symbol">{</a><a id="14571" href="Ordinals.Equivalence.html#14512" class="Bound">𝓤</a><a id="14572" class="Symbol">}</a>
        <a id="14582" class="Symbol">(λ</a> <a id="14585" class="Symbol">(</a><a id="14586" href="Ordinals.Equivalence.html#14586" class="Bound">X</a> <a id="14588" class="Symbol">:</a> <a id="14590" href="Ordinals.Equivalence.html#14512" class="Bound">𝓤</a> <a id="14592" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14594" class="Symbol">)</a> <a id="14596" class="Symbol">(</a><a id="14597" href="Ordinals.Equivalence.html#14597" class="Bound Operator">_&lt;_</a> <a id="14601" class="Symbol">:</a> <a id="14603" href="Ordinals.Equivalence.html#14586" class="Bound">X</a> <a id="14605" class="Symbol">→</a> <a id="14607" href="Ordinals.Equivalence.html#14586" class="Bound">X</a> <a id="14609" class="Symbol">→</a> <a id="14611" href="Ordinals.Equivalence.html#14512" class="Bound">𝓤</a> <a id="14613" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14615" class="Symbol">)</a> <a id="14617" class="Symbol">→</a> <a id="14619" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="14633" href="Ordinals.Equivalence.html#14597" class="Bound Operator">_&lt;_</a><a id="14636" class="Symbol">)</a>
        <a id="14646" class="Symbol">(λ</a> <a id="14649" class="Symbol">(</a><a id="14650" href="Ordinals.Equivalence.html#14650" class="Bound">X</a> <a id="14652" class="Symbol">:</a> <a id="14654" href="Ordinals.Equivalence.html#14512" class="Bound">𝓤</a> <a id="14656" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14658" class="Symbol">)</a> <a id="14660" class="Symbol">(</a><a id="14661" href="Ordinals.Equivalence.html#14661" class="Bound Operator">_&lt;_</a> <a id="14665" class="Symbol">:</a> <a id="14667" href="Ordinals.Equivalence.html#14650" class="Bound">X</a> <a id="14669" class="Symbol">→</a> <a id="14671" href="Ordinals.Equivalence.html#14650" class="Bound">X</a> <a id="14673" class="Symbol">→</a> <a id="14675" href="Ordinals.Equivalence.html#14512" class="Bound">𝓤</a> <a id="14677" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14679" class="Symbol">)</a> <a id="14681" class="Symbol">→</a> <a id="14683" href="Ordinals.Notions.html#8895" class="Function">being-well-order-is-prop</a> <a id="14708" href="Ordinals.Equivalence.html#14661" class="Bound Operator">_&lt;_</a> <a id="14712" href="Ordinals.Equivalence.html#14519" class="Bound">fe</a><a id="14714" class="Symbol">)</a>
        <a id="14724" class="Symbol">(λ</a> <a id="14727" class="Symbol">{</a><a id="14728" href="Ordinals.Equivalence.html#14728" class="Bound">X</a> <a id="14730" href="Ordinals.Equivalence.html#14730" class="Bound">R</a><a id="14731" class="Symbol">}</a> <a id="14733" href="Ordinals.Equivalence.html#14733" class="Bound">w</a> <a id="14735" class="Symbol">{</a><a id="14736" href="Ordinals.Equivalence.html#14736" class="Bound">x</a><a id="14737" class="Symbol">}</a> <a id="14739" class="Symbol">{</a><a id="14740" href="Ordinals.Equivalence.html#14740" class="Bound">y</a><a id="14741" class="Symbol">}</a> <a id="14743" class="Symbol">→</a> <a id="14745" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="14761" href="Ordinals.Equivalence.html#14730" class="Bound">R</a> <a id="14763" href="Ordinals.Equivalence.html#14733" class="Bound">w</a> <a id="14765" href="Ordinals.Equivalence.html#14736" class="Bound">x</a> <a id="14767" href="Ordinals.Equivalence.html#14740" class="Bound">y</a><a id="14768" class="Symbol">)</a>

  <a id="14773" href="Ordinals.Equivalence.html#14773" class="Function">I</a> <a id="14775" class="Symbol">:</a> <a id="14777" class="Symbol">(</a><a id="14778" href="Ordinals.Equivalence.html#14522" class="Bound">α</a> <a id="14780" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14782" href="Ordinals.Equivalence.html#14524" class="Bound">β</a><a id="14783" class="Symbol">)</a> <a id="14785" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="14787" class="Symbol">(</a><a id="14788" href="Ordinals.Equivalence.html#14522" class="Bound">α</a> <a id="14790" href="UF.PreSIP-Examples.html#2858" class="Function Operator">≅₂</a> <a id="14793" href="Ordinals.Equivalence.html#14524" class="Bound">β</a><a id="14794" class="Symbol">)</a>
  <a id="14798" href="Ordinals.Equivalence.html#14773" class="Function">I</a> <a id="14800" class="Symbol">=</a> <a id="14802" href="UF.PreSIP-Examples.html#5470" class="Function">M-embedding₂-bis</a> <a id="14819" href="Ordinals.Equivalence.html#14515" class="Bound">pua</a> <a id="14823" href="Ordinals.Equivalence.html#14515" class="Bound">pua</a> <a id="14827" class="Symbol">(λ</a> <a id="14830" class="Symbol">{</a><a id="14831" href="Ordinals.Equivalence.html#14831" class="Bound">𝓤</a><a id="14832" class="Symbol">}</a> <a id="14834" class="Symbol">{</a><a id="14835" href="Ordinals.Equivalence.html#14835" class="Bound">𝓥</a><a id="14836" class="Symbol">}</a> <a id="14838" class="Symbol">→</a> <a id="14840" href="Ordinals.Equivalence.html#14519" class="Bound">fe</a> <a id="14843" href="Ordinals.Equivalence.html#14831" class="Bound">𝓤</a> <a id="14845" href="Ordinals.Equivalence.html#14835" class="Bound">𝓥</a><a id="14846" class="Symbol">)</a> <a id="14848" href="Ordinals.Equivalence.html#14522" class="Bound">α</a> <a id="14850" href="Ordinals.Equivalence.html#14524" class="Bound">β</a>

  <a id="14855" href="Ordinals.Equivalence.html#14855" class="Function">II</a> <a id="14858" class="Symbol">:</a> <a id="14860" class="Symbol">(</a><a id="14861" href="Ordinals.Equivalence.html#14522" class="Bound">α</a> <a id="14863" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14865" href="Ordinals.Equivalence.html#14524" class="Bound">β</a><a id="14866" class="Symbol">)</a> <a id="14868" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="14870" class="Symbol">(</a><a id="14871" href="Ordinals.Equivalence.html#14522" class="Bound">α</a> <a id="14873" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="14876" href="Ordinals.Equivalence.html#14524" class="Bound">β</a><a id="14877" class="Symbol">)</a>
  <a id="14881" href="Ordinals.Equivalence.html#14855" class="Function">II</a> <a id="14884" class="Symbol">=</a> <a id="14886" href="UF.Embeddings.html#3865" class="Function">≃-gives-↪</a> <a id="14896" class="Symbol">(</a><a id="14897" href="Ordinals.Equivalence.html#12789" class="Function">≃ₐ-coincides-with-≃ₒ</a> <a id="14918" href="Ordinals.Equivalence.html#14519" class="Bound">fe</a> <a id="14921" href="Ordinals.Equivalence.html#14522" class="Bound">α</a> <a id="14923" href="Ordinals.Equivalence.html#14524" class="Bound">β</a><a id="14924" class="Symbol">)</a> <a id="14926" href="UF.Embeddings.html#2180" class="Function Operator">∘↪</a> <a id="14929" href="Ordinals.Equivalence.html#14773" class="Function">I</a>

<a id="Ordinal-is-set-under-preunivalence"></a><a id="14932" href="Ordinals.Equivalence.html#14932" class="Function">Ordinal-is-set-under-preunivalence</a> <a id="14967" class="Symbol">:</a> <a id="14969" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="14985" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                   <a id="15022" class="Symbol">→</a> <a id="15024" href="UF.FunExt.html#996" class="Function">FunExt</a>
                                   <a id="15066" class="Symbol">→</a> <a id="15068" href="UF.Sets.html#709" class="Function">is-set</a> <a id="15075" class="Symbol">(</a><a id="15076" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15084" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15085" class="Symbol">)</a>
<a id="15087" href="Ordinals.Equivalence.html#14932" class="Function">Ordinal-is-set-under-preunivalence</a> <a id="15122" class="Symbol">{</a><a id="15123" href="Ordinals.Equivalence.html#15123" class="Bound">𝓤</a><a id="15124" class="Symbol">}</a> <a id="15126" href="Ordinals.Equivalence.html#15126" class="Bound">pua</a> <a id="15130" href="Ordinals.Equivalence.html#15130" class="Bound">fe</a> <a id="15133" class="Symbol">{</a><a id="15134" href="Ordinals.Equivalence.html#15134" class="Bound">α</a><a id="15135" class="Symbol">}</a> <a id="15137" class="Symbol">{</a><a id="15138" href="Ordinals.Equivalence.html#15138" class="Bound">β</a><a id="15139" class="Symbol">}</a> <a id="15141" class="Symbol">=</a>
 <a id="15144" href="UF.Embeddings.html#5346" class="Function">subtypes-of-props-are-props</a>
  <a id="15174" href="UF.Embeddings.html#2308" class="Function Operator">⌊</a> <a id="15176" href="Ordinals.Equivalence.html#14351" class="Function">idtoeqₒ-embedding</a> <a id="15194" href="Ordinals.Equivalence.html#15126" class="Bound">pua</a> <a id="15198" href="Ordinals.Equivalence.html#15130" class="Bound">fe</a> <a id="15201" href="Ordinals.Equivalence.html#15134" class="Bound">α</a> <a id="15203" href="Ordinals.Equivalence.html#15138" class="Bound">β</a> <a id="15205" href="UF.Embeddings.html#2308" class="Function Operator">⌋</a>
  <a id="15209" href="UF.Embeddings.html#2371" class="Function Operator">⌊</a> <a id="15211" href="Ordinals.Equivalence.html#14351" class="Function">idtoeqₒ-embedding</a> <a id="15229" href="Ordinals.Equivalence.html#15126" class="Bound">pua</a> <a id="15233" href="Ordinals.Equivalence.html#15130" class="Bound">fe</a> <a id="15236" href="Ordinals.Equivalence.html#15134" class="Bound">α</a> <a id="15238" href="Ordinals.Equivalence.html#15138" class="Bound">β</a> <a id="15240" href="UF.Embeddings.html#2371" class="Function Operator">⌋-is-embedding</a>
  <a id="15257" class="Symbol">(</a><a id="15258" href="Ordinals.Equivalence.html#8761" class="Function">≃ₒ-is-prop-valued</a> <a id="15276" class="Symbol">(</a><a id="15277" href="Ordinals.Equivalence.html#15130" class="Bound">fe</a> <a id="15280" class="Symbol">_</a> <a id="15282" class="Symbol">_)</a> <a id="15285" href="Ordinals.Equivalence.html#15134" class="Bound">α</a> <a id="15287" href="Ordinals.Equivalence.html#15138" class="Bound">β</a><a id="15288" class="Symbol">)</a>

<a id="15291" class="Markup">\end{code}</a><a id="15301" class="Background">

NB. The above idtoeqₒ-embedding is constructed by a non-trivial
procedure using preunivalence and function extensionality as
assumptions, and so we may wonder whether it really is idtoeqₒ. It
isn&#39;t on the nose, but it is pointwise equal to it on the nose:

</a><a id="15560" class="Markup">\begin{code}</a>

<a id="idtoeqₒ-embedding-really-is-idtoeqₒ"></a><a id="15574" href="Ordinals.Equivalence.html#15574" class="Function">idtoeqₒ-embedding-really-is-idtoeqₒ</a> <a id="15610" class="Symbol">:</a> <a id="15612" class="Symbol">(</a><a id="15613" href="Ordinals.Equivalence.html#15613" class="Bound">pua</a> <a id="15617" class="Symbol">:</a> <a id="15619" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="15635" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15636" class="Symbol">)</a>
                                      <a id="15676" class="Symbol">(</a><a id="15677" href="Ordinals.Equivalence.html#15677" class="Bound">fe</a> <a id="15680" class="Symbol">:</a> <a id="15682" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="15688" class="Symbol">)</a>
                                      <a id="15728" class="Symbol">(</a><a id="15729" href="Ordinals.Equivalence.html#15729" class="Bound">α</a> <a id="15731" href="Ordinals.Equivalence.html#15731" class="Bound">β</a> <a id="15733" class="Symbol">:</a> <a id="15735" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15743" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15744" class="Symbol">)</a>
                                    <a id="15782" class="Symbol">→</a>  <a id="15785" href="UF.Embeddings.html#2308" class="Function Operator">⌊</a> <a id="15787" href="Ordinals.Equivalence.html#14351" class="Function">idtoeqₒ-embedding</a> <a id="15805" href="Ordinals.Equivalence.html#15613" class="Bound">pua</a> <a id="15809" href="Ordinals.Equivalence.html#15677" class="Bound">fe</a> <a id="15812" href="Ordinals.Equivalence.html#15729" class="Bound">α</a> <a id="15814" href="Ordinals.Equivalence.html#15731" class="Bound">β</a> <a id="15816" href="UF.Embeddings.html#2308" class="Function Operator">⌋</a>
                                    <a id="15854" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="15856" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="15864" href="Ordinals.Equivalence.html#15729" class="Bound">α</a> <a id="15866" href="Ordinals.Equivalence.html#15731" class="Bound">β</a>
<a id="15868" href="Ordinals.Equivalence.html#15574" class="Function">idtoeqₒ-embedding-really-is-idtoeqₒ</a> <a id="15904" href="Ordinals.Equivalence.html#15904" class="Bound">pua</a> <a id="15908" href="Ordinals.Equivalence.html#15908" class="Bound">fe</a> <a id="15911" href="Ordinals.Equivalence.html#15911" class="Bound">α</a> <a id="15913" href="Ordinals.Equivalence.html#15913" class="Bound">β</a> <a id="15915" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15920" class="Symbol">=</a> <a id="15922" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="15928" class="Markup">\end{code}</a><a id="15938" class="Background">

And so equal:

</a><a id="15955" class="Markup">\begin{code}</a>

<a id="idtoeqₒ-embedding-really-is-idtoeqₒ&#39;"></a><a id="15969" href="Ordinals.Equivalence.html#15969" class="Function">idtoeqₒ-embedding-really-is-idtoeqₒ&#39;</a> <a id="16006" class="Symbol">:</a> <a id="16008" class="Symbol">(</a><a id="16009" href="Ordinals.Equivalence.html#16009" class="Bound">pua</a> <a id="16013" class="Symbol">:</a> <a id="16015" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="16031" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16032" class="Symbol">)</a>
                                       <a id="16073" class="Symbol">(</a><a id="16074" href="Ordinals.Equivalence.html#16074" class="Bound">fe</a> <a id="16077" class="Symbol">:</a> <a id="16079" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="16085" class="Symbol">)</a>
                                       <a id="16126" class="Symbol">(</a><a id="16127" href="Ordinals.Equivalence.html#16127" class="Bound">α</a> <a id="16129" href="Ordinals.Equivalence.html#16129" class="Bound">β</a> <a id="16131" class="Symbol">:</a> <a id="16133" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16141" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16142" class="Symbol">)</a>
                                     <a id="16181" class="Symbol">→</a>  <a id="16184" href="UF.Embeddings.html#2308" class="Function Operator">⌊</a> <a id="16186" href="Ordinals.Equivalence.html#14351" class="Function">idtoeqₒ-embedding</a> <a id="16204" href="Ordinals.Equivalence.html#16009" class="Bound">pua</a> <a id="16208" href="Ordinals.Equivalence.html#16074" class="Bound">fe</a> <a id="16211" href="Ordinals.Equivalence.html#16127" class="Bound">α</a> <a id="16213" href="Ordinals.Equivalence.html#16129" class="Bound">β</a> <a id="16215" href="UF.Embeddings.html#2308" class="Function Operator">⌋</a>
                                     <a id="16254" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16256" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="16264" href="Ordinals.Equivalence.html#16127" class="Bound">α</a> <a id="16266" href="Ordinals.Equivalence.html#16129" class="Bound">β</a>
<a id="16268" href="Ordinals.Equivalence.html#15969" class="Function">idtoeqₒ-embedding-really-is-idtoeqₒ&#39;</a> <a id="16305" href="Ordinals.Equivalence.html#16305" class="Bound">pua</a> <a id="16309" href="Ordinals.Equivalence.html#16309" class="Bound">fe</a> <a id="16312" href="Ordinals.Equivalence.html#16312" class="Bound">α</a> <a id="16314" href="Ordinals.Equivalence.html#16314" class="Bound">β</a> <a id="16316" class="Symbol">=</a>
 <a id="16319" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="16327" class="Symbol">(</a><a id="16328" href="Ordinals.Equivalence.html#16309" class="Bound">fe</a> <a id="16331" class="Symbol">_</a> <a id="16333" class="Symbol">_)</a> <a id="16336" class="Symbol">(</a><a id="16337" href="Ordinals.Equivalence.html#15574" class="Function">idtoeqₒ-embedding-really-is-idtoeqₒ</a> <a id="16373" href="Ordinals.Equivalence.html#16305" class="Bound">pua</a> <a id="16377" href="Ordinals.Equivalence.html#16309" class="Bound">fe</a> <a id="16380" href="Ordinals.Equivalence.html#16312" class="Bound">α</a> <a id="16382" href="Ordinals.Equivalence.html#16314" class="Bound">β</a><a id="16383" class="Symbol">)</a>

<a id="16386" class="Markup">\end{code}</a><a id="16396" class="Background">

For convenience, we add the special case of Idtofun for ordinals.

Added 11 December 2024 by Fredrik Nordvall Forsberg and Tom de Jong.

</a><a id="16535" class="Markup">\begin{code}</a>

<a id="Idtofunₒ"></a><a id="16549" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="16558" class="Symbol">:</a> <a id="16560" class="Symbol">{</a><a id="16561" href="Ordinals.Equivalence.html#16561" class="Bound">α</a> <a id="16563" href="Ordinals.Equivalence.html#16563" class="Bound">β</a> <a id="16565" class="Symbol">:</a> <a id="16567" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16575" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16576" class="Symbol">}</a> <a id="16578" class="Symbol">→</a> <a id="16580" href="Ordinals.Equivalence.html#16561" class="Bound">α</a> <a id="16582" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16584" href="Ordinals.Equivalence.html#16563" class="Bound">β</a> <a id="16586" class="Symbol">→</a> <a id="16588" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16590" href="Ordinals.Equivalence.html#16561" class="Bound">α</a> <a id="16592" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="16594" class="Symbol">→</a> <a id="16596" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16598" href="Ordinals.Equivalence.html#16563" class="Bound">β</a> <a id="16600" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="16602" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="16611" class="Symbol">=</a> <a id="16613" href="MLTT.Id.html#734" class="Function">transport</a> <a id="16623" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a>

<a id="Idtofunₒ-retraction"></a><a id="16628" href="Ordinals.Equivalence.html#16628" class="Function">Idtofunₒ-retraction</a> <a id="16648" class="Symbol">:</a> <a id="16650" class="Symbol">{</a><a id="16651" href="Ordinals.Equivalence.html#16651" class="Bound">α</a> <a id="16653" href="Ordinals.Equivalence.html#16653" class="Bound">β</a> <a id="16655" class="Symbol">:</a> <a id="16657" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16665" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16666" class="Symbol">}</a> <a id="16668" class="Symbol">(</a><a id="16669" href="Ordinals.Equivalence.html#16669" class="Bound">e</a> <a id="16671" class="Symbol">:</a> <a id="16673" href="Ordinals.Equivalence.html#16651" class="Bound">α</a> <a id="16675" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16677" href="Ordinals.Equivalence.html#16653" class="Bound">β</a><a id="16678" class="Symbol">)</a>
                    <a id="16700" class="Symbol">→</a> <a id="16702" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="16711" href="Ordinals.Equivalence.html#16669" class="Bound">e</a> <a id="16713" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="16715" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="16724" class="Symbol">(</a><a id="16725" href="Ordinals.Equivalence.html#16669" class="Bound">e</a> <a id="16727" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="16729" class="Symbol">)</a> <a id="16731" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="16733" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="16736" href="Ordinals.Equivalence.html#16628" class="Function">Idtofunₒ-retraction</a> <a id="16756" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="16761" class="Symbol">_</a> <a id="16763" class="Symbol">=</a> <a id="16765" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Idtofunₒ-section"></a><a id="16771" href="Ordinals.Equivalence.html#16771" class="Function">Idtofunₒ-section</a> <a id="16788" class="Symbol">:</a> <a id="16790" class="Symbol">{</a><a id="16791" href="Ordinals.Equivalence.html#16791" class="Bound">α</a> <a id="16793" href="Ordinals.Equivalence.html#16793" class="Bound">β</a> <a id="16795" class="Symbol">:</a> <a id="16797" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16805" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16806" class="Symbol">}</a> <a id="16808" class="Symbol">(</a><a id="16809" href="Ordinals.Equivalence.html#16809" class="Bound">e</a> <a id="16811" class="Symbol">:</a> <a id="16813" href="Ordinals.Equivalence.html#16791" class="Bound">α</a> <a id="16815" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16817" href="Ordinals.Equivalence.html#16793" class="Bound">β</a><a id="16818" class="Symbol">)</a>
                 <a id="16837" class="Symbol">→</a> <a id="16839" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="16848" class="Symbol">(</a><a id="16849" href="Ordinals.Equivalence.html#16809" class="Bound">e</a> <a id="16851" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="16853" class="Symbol">)</a> <a id="16855" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="16857" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="16866" href="Ordinals.Equivalence.html#16809" class="Bound">e</a> <a id="16868" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="16870" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="16873" href="Ordinals.Equivalence.html#16771" class="Function">Idtofunₒ-section</a> <a id="16890" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="16895" class="Symbol">_</a> <a id="16897" class="Symbol">=</a> <a id="16899" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Idtofunₒ-is-order-equiv"></a><a id="16905" href="Ordinals.Equivalence.html#16905" class="Function">Idtofunₒ-is-order-equiv</a> <a id="16929" class="Symbol">:</a> <a id="16931" class="Symbol">{</a><a id="16932" href="Ordinals.Equivalence.html#16932" class="Bound">α</a> <a id="16934" href="Ordinals.Equivalence.html#16934" class="Bound">β</a> <a id="16936" class="Symbol">:</a> <a id="16938" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16946" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16947" class="Symbol">}</a> <a id="16949" class="Symbol">(</a><a id="16950" href="Ordinals.Equivalence.html#16950" class="Bound">e</a> <a id="16952" class="Symbol">:</a> <a id="16954" href="Ordinals.Equivalence.html#16932" class="Bound">α</a> <a id="16956" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16958" href="Ordinals.Equivalence.html#16934" class="Bound">β</a><a id="16959" class="Symbol">)</a>
                        <a id="16985" class="Symbol">→</a> <a id="16987" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="17002" href="Ordinals.Equivalence.html#16932" class="Bound">α</a> <a id="17004" href="Ordinals.Equivalence.html#16934" class="Bound">β</a> <a id="17006" class="Symbol">(</a><a id="17007" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="17016" href="Ordinals.Equivalence.html#16950" class="Bound">e</a><a id="17017" class="Symbol">)</a>
<a id="17019" href="Ordinals.Equivalence.html#16905" class="Function">Idtofunₒ-is-order-equiv</a> <a id="17043" class="Symbol">{</a><a id="17044" href="Ordinals.Equivalence.html#17044" class="Bound">𝓤</a><a id="17045" class="Symbol">}</a> <a id="17047" class="Symbol">{</a><a id="17048" href="Ordinals.Equivalence.html#17048" class="Bound">α</a><a id="17049" class="Symbol">}</a> <a id="17051" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17056" class="Symbol">=</a>
 <a id="17059" href="Ordinals.Equivalence.html#17134" class="Function">id-order-preserving</a> <a id="17079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17081" class="Symbol">(</a><a id="17082" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="17094" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17096" href="Ordinals.Equivalence.html#17048" class="Bound">α</a> <a id="17098" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="17100" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17102" href="Ordinals.Equivalence.html#17134" class="Function">id-order-preserving</a><a id="17121" class="Symbol">)</a>
  <a id="17125" class="Keyword">where</a>
   <a id="17134" href="Ordinals.Equivalence.html#17134" class="Function">id-order-preserving</a> <a id="17154" class="Symbol">:</a> <a id="17156" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="17176" href="Ordinals.Equivalence.html#17048" class="Bound">α</a> <a id="17178" href="Ordinals.Equivalence.html#17048" class="Bound">α</a> <a id="17180" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="17186" href="Ordinals.Equivalence.html#17134" class="Function">id-order-preserving</a> <a id="17206" href="Ordinals.Equivalence.html#17206" class="Bound">x</a> <a id="17208" href="Ordinals.Equivalence.html#17208" class="Bound">y</a> <a id="17210" href="Ordinals.Equivalence.html#17210" class="Bound">l</a> <a id="17212" class="Symbol">=</a> <a id="17214" href="Ordinals.Equivalence.html#17210" class="Bound">l</a>

<a id="Idtofunₒ-is-simulation"></a><a id="17217" href="Ordinals.Equivalence.html#17217" class="Function">Idtofunₒ-is-simulation</a> <a id="17240" class="Symbol">:</a> <a id="17242" class="Symbol">{</a><a id="17243" href="Ordinals.Equivalence.html#17243" class="Bound">α</a> <a id="17245" href="Ordinals.Equivalence.html#17245" class="Bound">β</a> <a id="17247" class="Symbol">:</a> <a id="17249" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17257" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17258" class="Symbol">}</a> <a id="17260" class="Symbol">(</a><a id="17261" href="Ordinals.Equivalence.html#17261" class="Bound">e</a> <a id="17263" class="Symbol">:</a> <a id="17265" href="Ordinals.Equivalence.html#17243" class="Bound">α</a> <a id="17267" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17269" href="Ordinals.Equivalence.html#17245" class="Bound">β</a><a id="17270" class="Symbol">)</a>
                       <a id="17295" class="Symbol">→</a> <a id="17297" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="17311" href="Ordinals.Equivalence.html#17243" class="Bound">α</a> <a id="17313" href="Ordinals.Equivalence.html#17245" class="Bound">β</a> <a id="17315" class="Symbol">(</a><a id="17316" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="17325" href="Ordinals.Equivalence.html#17261" class="Bound">e</a><a id="17326" class="Symbol">)</a>
<a id="17328" href="Ordinals.Equivalence.html#17217" class="Function">Idtofunₒ-is-simulation</a> <a id="17351" class="Symbol">{</a><a id="17352" href="Ordinals.Equivalence.html#17352" class="Bound">𝓤</a><a id="17353" class="Symbol">}</a> <a id="17355" class="Symbol">{</a><a id="17356" href="Ordinals.Equivalence.html#17356" class="Bound">α</a><a id="17357" class="Symbol">}</a> <a id="17359" class="Symbol">{</a><a id="17360" href="Ordinals.Equivalence.html#17360" class="Bound">β</a><a id="17361" class="Symbol">}</a> <a id="17363" href="Ordinals.Equivalence.html#17363" class="Bound">e</a> <a id="17365" class="Symbol">=</a>
 <a id="17368" href="Ordinals.Equivalence.html#5122" class="Function">order-equivs-are-simulations</a> <a id="17397" href="Ordinals.Equivalence.html#17356" class="Bound">α</a> <a id="17399" href="Ordinals.Equivalence.html#17360" class="Bound">β</a> <a id="17401" class="Symbol">(</a><a id="17402" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="17411" href="Ordinals.Equivalence.html#17363" class="Bound">e</a><a id="17412" class="Symbol">)</a> <a id="17414" class="Symbol">(</a><a id="17415" href="Ordinals.Equivalence.html#16905" class="Function">Idtofunₒ-is-order-equiv</a> <a id="17439" href="Ordinals.Equivalence.html#17363" class="Bound">e</a><a id="17440" class="Symbol">)</a>

<a id="Idtofunₒ-eqtoidₒ"></a><a id="17443" href="Ordinals.Equivalence.html#17443" class="Function">Idtofunₒ-eqtoidₒ</a> <a id="17460" class="Symbol">:</a> <a id="17462" class="Symbol">(</a><a id="17463" href="Ordinals.Equivalence.html#17463" class="Bound">ua</a> <a id="17466" class="Symbol">:</a> <a id="17468" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="17481" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17482" class="Symbol">)</a> <a id="17484" class="Symbol">(</a><a id="17485" href="Ordinals.Equivalence.html#17485" class="Bound">fe</a> <a id="17488" class="Symbol">:</a> <a id="17490" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="17497" class="Symbol">)</a>
                   <a id="17518" class="Symbol">{</a><a id="17519" href="Ordinals.Equivalence.html#17519" class="Bound">α</a> <a id="17521" href="Ordinals.Equivalence.html#17521" class="Bound">β</a> <a id="17523" class="Symbol">:</a> <a id="17525" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17533" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17534" class="Symbol">}</a> <a id="17536" class="Symbol">(</a><a id="17537" href="Ordinals.Equivalence.html#17537" class="Bound">e</a> <a id="17539" class="Symbol">:</a> <a id="17541" href="Ordinals.Equivalence.html#17519" class="Bound">α</a> <a id="17543" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="17546" href="Ordinals.Equivalence.html#17521" class="Bound">β</a><a id="17547" class="Symbol">)</a>
                 <a id="17566" class="Symbol">→</a> <a id="17568" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="17577" class="Symbol">(</a><a id="17578" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="17586" href="Ordinals.Equivalence.html#17463" class="Bound">ua</a> <a id="17589" href="Ordinals.Equivalence.html#17485" class="Bound">fe</a> <a id="17592" href="Ordinals.Equivalence.html#17519" class="Bound">α</a> <a id="17594" href="Ordinals.Equivalence.html#17521" class="Bound">β</a> <a id="17596" href="Ordinals.Equivalence.html#17537" class="Bound">e</a><a id="17597" class="Symbol">)</a> <a id="17599" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17601" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="17611" href="Ordinals.Equivalence.html#17519" class="Bound">α</a> <a id="17613" href="Ordinals.Equivalence.html#17521" class="Bound">β</a> <a id="17615" href="Ordinals.Equivalence.html#17537" class="Bound">e</a>
<a id="17617" href="Ordinals.Equivalence.html#17443" class="Function">Idtofunₒ-eqtoidₒ</a> <a id="17634" class="Symbol">{</a><a id="17635" href="Ordinals.Equivalence.html#17635" class="Bound">𝓤</a><a id="17636" class="Symbol">}</a> <a id="17638" href="Ordinals.Equivalence.html#17638" class="Bound">ua</a> <a id="17641" href="Ordinals.Equivalence.html#17641" class="Bound">fe</a> <a id="17644" class="Symbol">{</a><a id="17645" href="Ordinals.Equivalence.html#17645" class="Bound">α</a><a id="17646" class="Symbol">}</a> <a id="17648" class="Symbol">{</a><a id="17649" href="Ordinals.Equivalence.html#17649" class="Bound">β</a><a id="17650" class="Symbol">}</a> <a id="17652" href="Ordinals.Equivalence.html#17652" class="Bound">e</a> <a id="17654" class="Symbol">=</a> <a id="17656" href="Ordinals.Equivalence.html#10170" class="Function">order-equiv-induction</a> <a id="17678" href="Ordinals.Equivalence.html#17638" class="Bound">ua</a> <a id="17681" href="Ordinals.Equivalence.html#17641" class="Bound">fe</a> <a id="17684" href="Ordinals.Equivalence.html#17645" class="Bound">α</a> <a id="17686" href="Ordinals.Equivalence.html#17703" class="Function">P</a> <a id="17688" href="Ordinals.Equivalence.html#17800" class="Function">m</a> <a id="17690" href="Ordinals.Equivalence.html#17649" class="Bound">β</a> <a id="17692" href="Ordinals.Equivalence.html#17652" class="Bound">e</a>
 <a id="17695" class="Keyword">where</a>
  <a id="17703" href="Ordinals.Equivalence.html#17703" class="Function">P</a> <a id="17705" class="Symbol">:</a> <a id="17707" class="Symbol">(</a><a id="17708" href="Ordinals.Equivalence.html#17708" class="Bound">β</a> <a id="17710" class="Symbol">:</a> <a id="17712" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17720" href="Ordinals.Equivalence.html#17635" class="Bound">𝓤</a><a id="17721" class="Symbol">)</a> <a id="17723" class="Symbol">→</a> <a id="17725" href="Ordinals.Equivalence.html#17645" class="Bound">α</a> <a id="17727" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="17730" href="Ordinals.Equivalence.html#17708" class="Bound">β</a> <a id="17732" class="Symbol">→</a> <a id="17734" href="Ordinals.Equivalence.html#17635" class="Bound">𝓤</a> <a id="17736" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="17740" href="Ordinals.Equivalence.html#17703" class="Function">P</a> <a id="17742" href="Ordinals.Equivalence.html#17742" class="Bound">β</a> <a id="17744" href="Ordinals.Equivalence.html#17744" class="Bound">e</a> <a id="17746" class="Symbol">=</a> <a id="17748" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="17757" class="Symbol">(</a><a id="17758" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="17766" href="Ordinals.Equivalence.html#17638" class="Bound">ua</a> <a id="17769" href="Ordinals.Equivalence.html#17641" class="Bound">fe</a> <a id="17772" href="Ordinals.Equivalence.html#17645" class="Bound">α</a> <a id="17774" href="Ordinals.Equivalence.html#17742" class="Bound">β</a> <a id="17776" href="Ordinals.Equivalence.html#17744" class="Bound">e</a><a id="17777" class="Symbol">)</a> <a id="17779" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17781" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="17791" href="Ordinals.Equivalence.html#17645" class="Bound">α</a> <a id="17793" href="Ordinals.Equivalence.html#17742" class="Bound">β</a> <a id="17795" href="Ordinals.Equivalence.html#17744" class="Bound">e</a>

  <a id="17800" href="Ordinals.Equivalence.html#17800" class="Function">m</a> <a id="17802" class="Symbol">:</a> <a id="17804" href="Ordinals.Equivalence.html#17703" class="Function">P</a> <a id="17806" href="Ordinals.Equivalence.html#17645" class="Bound">α</a> <a id="17808" class="Symbol">(</a><a id="17809" href="Ordinals.Equivalence.html#3431" class="Function">≃ₒ-refl</a> <a id="17817" href="Ordinals.Equivalence.html#17645" class="Bound">α</a><a id="17818" class="Symbol">)</a>
  <a id="17822" href="Ordinals.Equivalence.html#17800" class="Function">m</a> <a id="17824" class="Symbol">=</a> <a id="17826" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="17835" class="Symbol">(</a><a id="17836" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="17844" href="Ordinals.Equivalence.html#17638" class="Bound">ua</a> <a id="17847" href="Ordinals.Equivalence.html#17641" class="Bound">fe</a> <a id="17850" href="Ordinals.Equivalence.html#17645" class="Bound">α</a> <a id="17852" href="Ordinals.Equivalence.html#17645" class="Bound">α</a> <a id="17854" class="Symbol">(</a><a id="17855" href="Ordinals.Equivalence.html#3431" class="Function">≃ₒ-refl</a> <a id="17863" href="Ordinals.Equivalence.html#17645" class="Bound">α</a><a id="17864" class="Symbol">))</a> <a id="17867" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17870" href="Ordinals.Equivalence.html#17991" class="Function">I</a> <a id="17872" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="17880" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="17889" class="Symbol">{</a><a id="17890" class="Argument">α</a> <a id="17892" class="Symbol">=</a> <a id="17894" href="Ordinals.Equivalence.html#17645" class="Bound">α</a><a id="17895" class="Symbol">}</a> <a id="17897" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                    <a id="17921" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="17935" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="17945" href="Ordinals.Equivalence.html#17645" class="Bound">α</a> <a id="17947" href="Ordinals.Equivalence.html#17645" class="Bound">α</a> <a id="17949" class="Symbol">(</a><a id="17950" href="Ordinals.Equivalence.html#3431" class="Function">≃ₒ-refl</a> <a id="17958" href="Ordinals.Equivalence.html#17645" class="Bound">α</a><a id="17959" class="Symbol">)</a>                <a id="17976" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="17981" class="Keyword">where</a>
    <a id="17991" href="Ordinals.Equivalence.html#17991" class="Function">I</a> <a id="17993" class="Symbol">=</a> <a id="17995" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17998" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="18007" class="Symbol">(</a><a id="18008" href="Ordinals.Equivalence.html#9903" class="Function">eqtoidₒ-idtoeqₒ</a> <a id="18024" href="Ordinals.Equivalence.html#17638" class="Bound">ua</a> <a id="18027" href="Ordinals.Equivalence.html#17641" class="Bound">fe</a> <a id="18030" href="Ordinals.Equivalence.html#17645" class="Bound">α</a> <a id="18032" href="Ordinals.Equivalence.html#17645" class="Bound">α</a> <a id="18034" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="18038" class="Symbol">)</a>

<a id="18041" class="Markup">\end{code}</a><a id="18051" class="Background">

Originally formalized by Fredrik Nordvall Forsberg. Moved here and refactored
with a shorter proof by Tom de Jong on 18 December 2024.

Surjective simulations are equivalences of ordinals.

</a><a id="18243" class="Markup">\begin{code}</a>

<a id="18257" class="Keyword">module</a> <a id="18264" href="Ordinals.Equivalence.html#18264" class="Module">_</a>
        <a id="18274" class="Symbol">(</a><a id="18275" href="Ordinals.Equivalence.html#18275" class="Bound">pt</a> <a id="18278" class="Symbol">:</a> <a id="18280" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="18311" class="Symbol">)</a>
       <a id="18320" class="Keyword">where</a>

 <a id="18328" class="Keyword">open</a> <a id="18333" class="Keyword">import</a> <a id="18340" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="18362" href="Ordinals.Equivalence.html#18275" class="Bound">pt</a>

 <a id="18367" href="Ordinals.Equivalence.html#18367" class="Function">surjective-simulations-are-order-equivs</a> <a id="18407" class="Symbol">:</a> <a id="18409" href="UF.FunExt.html#996" class="Function">FunExt</a>
                                         <a id="18457" class="Symbol">→</a> <a id="18459" class="Symbol">(</a><a id="18460" href="Ordinals.Equivalence.html#18460" class="Bound">α</a> <a id="18462" class="Symbol">:</a> <a id="18464" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18472" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18473" class="Symbol">)</a> <a id="18475" class="Symbol">(</a><a id="18476" href="Ordinals.Equivalence.html#18476" class="Bound">β</a> <a id="18478" class="Symbol">:</a> <a id="18480" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18488" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="18489" class="Symbol">)</a>
                                         <a id="18532" class="Symbol">→</a> <a id="18534" class="Symbol">(</a><a id="18535" href="Ordinals.Equivalence.html#18535" class="Bound">f</a> <a id="18537" class="Symbol">:</a> <a id="18539" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18541" href="Ordinals.Equivalence.html#18460" class="Bound">α</a> <a id="18543" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="18545" class="Symbol">→</a> <a id="18547" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18549" href="Ordinals.Equivalence.html#18476" class="Bound">β</a> <a id="18551" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18552" class="Symbol">)</a>
                                         <a id="18595" class="Symbol">→</a> <a id="18597" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="18611" href="Ordinals.Equivalence.html#18460" class="Bound">α</a> <a id="18613" href="Ordinals.Equivalence.html#18476" class="Bound">β</a> <a id="18615" href="Ordinals.Equivalence.html#18535" class="Bound">f</a>
                                         <a id="18658" class="Symbol">→</a> <a id="18660" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="18674" href="Ordinals.Equivalence.html#18535" class="Bound">f</a>
                                         <a id="18717" class="Symbol">→</a> <a id="18719" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="18734" href="Ordinals.Equivalence.html#18460" class="Bound">α</a> <a id="18736" href="Ordinals.Equivalence.html#18476" class="Bound">β</a> <a id="18738" href="Ordinals.Equivalence.html#18535" class="Bound">f</a>
 <a id="18741" href="Ordinals.Equivalence.html#18367" class="Function">surjective-simulations-are-order-equivs</a> <a id="18781" href="Ordinals.Equivalence.html#18781" class="Bound">fe</a> <a id="18784" href="Ordinals.Equivalence.html#18784" class="Bound">α</a> <a id="18786" href="Ordinals.Equivalence.html#18786" class="Bound">β</a> <a id="18788" href="Ordinals.Equivalence.html#18788" class="Bound">f</a> <a id="18790" href="Ordinals.Equivalence.html#18790" class="Bound">f-sim</a> <a id="18796" href="Ordinals.Equivalence.html#18796" class="Bound">f-surj</a> <a id="18803" class="Symbol">=</a>
  <a id="18807" href="Ordinals.Equivalence.html#6145" class="Function">order-preserving-reflecting-equivs-are-order-equivs</a> <a id="18859" href="Ordinals.Equivalence.html#18784" class="Bound">α</a> <a id="18861" href="Ordinals.Equivalence.html#18786" class="Bound">β</a> <a id="18863" href="Ordinals.Equivalence.html#18788" class="Bound">f</a>
   <a id="18868" class="Symbol">(</a><a id="18869" href="UF.ImageAndSurjection.html#3612" class="Function">surjective-embeddings-are-equivs</a> <a id="18902" href="Ordinals.Equivalence.html#18788" class="Bound">f</a>
     <a id="18909" class="Symbol">(</a><a id="18910" href="Ordinals.Maps.html#5254" class="Function">simulations-are-embeddings</a> <a id="18937" href="Ordinals.Equivalence.html#18781" class="Bound">fe</a> <a id="18940" href="Ordinals.Equivalence.html#18784" class="Bound">α</a> <a id="18942" href="Ordinals.Equivalence.html#18786" class="Bound">β</a> <a id="18944" href="Ordinals.Equivalence.html#18788" class="Bound">f</a> <a id="18946" href="Ordinals.Equivalence.html#18790" class="Bound">f-sim</a><a id="18951" class="Symbol">)</a>
     <a id="18958" href="Ordinals.Equivalence.html#18796" class="Bound">f-surj</a><a id="18964" class="Symbol">)</a>
   <a id="18969" class="Symbol">(</a><a id="18970" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="19003" href="Ordinals.Equivalence.html#18784" class="Bound">α</a> <a id="19005" href="Ordinals.Equivalence.html#18786" class="Bound">β</a> <a id="19007" href="Ordinals.Equivalence.html#18788" class="Bound">f</a> <a id="19009" href="Ordinals.Equivalence.html#18790" class="Bound">f-sim</a><a id="19014" class="Symbol">)</a>
   <a id="19019" class="Symbol">(</a><a id="19020" href="Ordinals.Maps.html#7659" class="Function">simulations-are-order-reflecting</a> <a id="19053" href="Ordinals.Equivalence.html#18784" class="Bound">α</a> <a id="19055" href="Ordinals.Equivalence.html#18786" class="Bound">β</a> <a id="19057" href="Ordinals.Equivalence.html#18788" class="Bound">f</a> <a id="19059" href="Ordinals.Equivalence.html#18790" class="Bound">f-sim</a><a id="19064" class="Symbol">)</a>

 <a id="19068" href="Ordinals.Equivalence.html#19068" class="Function">surjective-simulation-gives-＝</a> <a id="19098" class="Symbol">:</a> <a id="19100" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                                <a id="19140" class="Symbol">→</a> <a id="19142" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="19155" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                <a id="19189" class="Symbol">→</a> <a id="19191" class="Symbol">(</a><a id="19192" href="Ordinals.Equivalence.html#19192" class="Bound">α</a> <a id="19194" href="Ordinals.Equivalence.html#19194" class="Bound">β</a> <a id="19196" class="Symbol">:</a> <a id="19198" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19206" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="19207" class="Symbol">)</a>
                                <a id="19241" class="Symbol">→</a> <a id="19243" class="Symbol">(</a><a id="19244" href="Ordinals.Equivalence.html#19244" class="Bound">f</a> <a id="19246" class="Symbol">:</a> <a id="19248" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19250" href="Ordinals.Equivalence.html#19192" class="Bound">α</a> <a id="19252" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="19254" class="Symbol">→</a> <a id="19256" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19258" href="Ordinals.Equivalence.html#19194" class="Bound">β</a> <a id="19260" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="19261" class="Symbol">)</a>
                                <a id="19295" class="Symbol">→</a> <a id="19297" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="19311" href="Ordinals.Equivalence.html#19192" class="Bound">α</a> <a id="19313" href="Ordinals.Equivalence.html#19194" class="Bound">β</a> <a id="19315" href="Ordinals.Equivalence.html#19244" class="Bound">f</a>
                                <a id="19349" class="Symbol">→</a> <a id="19351" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="19365" href="Ordinals.Equivalence.html#19244" class="Bound">f</a>
                                <a id="19399" class="Symbol">→</a> <a id="19401" href="Ordinals.Equivalence.html#19192" class="Bound">α</a> <a id="19403" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19405" href="Ordinals.Equivalence.html#19194" class="Bound">β</a>
 <a id="19408" href="Ordinals.Equivalence.html#19068" class="Function">surjective-simulation-gives-＝</a> <a id="19438" href="Ordinals.Equivalence.html#19438" class="Bound">fe</a> <a id="19441" href="Ordinals.Equivalence.html#19441" class="Bound">ua</a> <a id="19444" href="Ordinals.Equivalence.html#19444" class="Bound">α</a> <a id="19446" href="Ordinals.Equivalence.html#19446" class="Bound">β</a> <a id="19448" href="Ordinals.Equivalence.html#19448" class="Bound">f</a> <a id="19450" href="Ordinals.Equivalence.html#19450" class="Bound">f-sim</a> <a id="19456" href="Ordinals.Equivalence.html#19456" class="Bound">f-surj</a> <a id="19463" class="Symbol">=</a>
  <a id="19467" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="19475" href="Ordinals.Equivalence.html#19441" class="Bound">ua</a> <a id="19478" href="Ordinals.Equivalence.html#19438" class="Bound">fe</a> <a id="19481" href="Ordinals.Equivalence.html#19444" class="Bound">α</a> <a id="19483" href="Ordinals.Equivalence.html#19446" class="Bound">β</a>
   <a id="19488" class="Symbol">(</a><a id="19489" href="Ordinals.Equivalence.html#19448" class="Bound">f</a> <a id="19491" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
    <a id="19497" href="Ordinals.Equivalence.html#18367" class="Function">surjective-simulations-are-order-equivs</a> <a id="19537" class="Symbol">(λ</a> <a id="19540" href="Ordinals.Equivalence.html#19540" class="Bound">_</a> <a id="19542" href="Ordinals.Equivalence.html#19542" class="Bound">_</a> <a id="19544" class="Symbol">→</a> <a id="19546" href="Ordinals.Equivalence.html#19438" class="Bound">fe</a><a id="19548" class="Symbol">)</a> <a id="19550" href="Ordinals.Equivalence.html#19444" class="Bound">α</a> <a id="19552" href="Ordinals.Equivalence.html#19446" class="Bound">β</a> <a id="19554" href="Ordinals.Equivalence.html#19448" class="Bound">f</a> <a id="19556" href="Ordinals.Equivalence.html#19450" class="Bound">f-sim</a> <a id="19562" href="Ordinals.Equivalence.html#19456" class="Bound">f-surj</a><a id="19568" class="Symbol">)</a>

<a id="19571" class="Markup">\end{code}</a><a id="19581" class="Background">

Associativities and precedences.

</a><a id="19617" class="Markup">\begin{code}</a>

<a id="19631" class="Keyword">infix</a> <a id="19637" class="Number">0</a> <a id="19639" href="Ordinals.Equivalence.html#3337" class="Function Operator">_≃ₒ_</a>

<a id="19645" class="Markup">\end{code}</a><a id="19655" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Exponentiation.DecreasingList.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Exponentiation.DecreasingList</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg, Chuangjie Xu.
Started November 2023. Refactored December 2024.

We give a concrete construction of ordinal exponentiation using decreasing
lists.

</a><a id="203" class="Markup">\begin{code}</a>

<a id="217" class="Symbol">{-#</a> <a id="221" class="Keyword">OPTIONS</a> <a id="229" class="Pragma">--safe</a> <a id="236" class="Pragma">--without-K</a> <a id="248" class="Symbol">#-}</a>

<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>

<a id="305" class="Keyword">module</a> <a id="312" href="Ordinals.Exponentiation.DecreasingList.html" class="Module">Ordinals.Exponentiation.DecreasingList</a>
       <a id="358" class="Symbol">(</a><a id="359" href="Ordinals.Exponentiation.DecreasingList.html#359" class="Bound">ua</a> <a id="362" class="Symbol">:</a> <a id="364" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="374" class="Symbol">)</a>
       <a id="383" class="Symbol">(</a><a id="384" href="Ordinals.Exponentiation.DecreasingList.html#384" class="Bound">pt</a> <a id="387" class="Symbol">:</a> <a id="389" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="420" class="Symbol">)</a>
       <a id="429" class="Keyword">where</a>

<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="484" class="Keyword">private</a>
 <a id="fe"></a><a id="493" href="Ordinals.Exponentiation.DecreasingList.html#493" class="Function">fe</a> <a id="496" class="Symbol">:</a> <a id="498" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="506" href="Ordinals.Exponentiation.DecreasingList.html#493" class="Function">fe</a> <a id="509" class="Symbol">=</a> <a id="511" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="535" href="Ordinals.Exponentiation.DecreasingList.html#359" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="540" href="Ordinals.Exponentiation.DecreasingList.html#540" class="Function">fe&#39;</a> <a id="544" class="Symbol">:</a> <a id="546" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="555" href="Ordinals.Exponentiation.DecreasingList.html#540" class="Function">fe&#39;</a> <a id="559" class="Symbol">{</a><a id="560" href="Ordinals.Exponentiation.DecreasingList.html#560" class="Bound">𝓤</a><a id="561" class="Symbol">}</a> <a id="563" class="Symbol">{</a><a id="564" href="Ordinals.Exponentiation.DecreasingList.html#564" class="Bound">𝓥</a><a id="565" class="Symbol">}</a> <a id="567" class="Symbol">=</a> <a id="569" href="Ordinals.Exponentiation.DecreasingList.html#493" class="Function">fe</a> <a id="572" href="Ordinals.Exponentiation.DecreasingList.html#560" class="Bound">𝓤</a> <a id="574" href="Ordinals.Exponentiation.DecreasingList.html#564" class="Bound">𝓥</a>

<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="MLTT.List.html" class="Module">MLTT.List</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="632" class="Keyword">open</a> <a id="637" class="Keyword">import</a> <a id="644" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="658" class="Keyword">open</a> <a id="663" class="Keyword">import</a> <a id="670" href="UF.Base.html" class="Module">UF.Base</a>
<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="699" class="Keyword">open</a> <a id="704" class="Keyword">import</a> <a id="711" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="749" class="Keyword">open</a> <a id="754" class="Keyword">import</a> <a id="761" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="781" href="Ordinals.Exponentiation.DecreasingList.html#493" class="Function">fe</a>
<a id="784" class="Keyword">open</a> <a id="789" class="Keyword">import</a> <a id="796" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="824" href="Ordinals.Exponentiation.DecreasingList.html#359" class="Bound">ua</a>
<a id="827" class="Keyword">open</a> <a id="832" class="Keyword">import</a> <a id="839" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="886" class="Keyword">open</a> <a id="891" class="Keyword">import</a> <a id="898" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="915" class="Keyword">open</a> <a id="920" class="Keyword">import</a> <a id="927" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="954" href="Ordinals.Exponentiation.DecreasingList.html#359" class="Bound">ua</a> <a id="957" class="Keyword">renaming</a> <a id="966" class="Symbol">(</a><a id="967" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">_≼_</a> <a id="971" class="Symbol">to</a> <a id="974" class="Function Operator">_≼OO_</a><a id="979" class="Symbol">)</a>
<a id="981" class="Keyword">open</a> <a id="986" class="Keyword">import</a> <a id="993" href="Ordinals.Propositions.html" class="Module">Ordinals.Propositions</a> <a id="1015" href="Ordinals.Exponentiation.DecreasingList.html#359" class="Bound">ua</a>
<a id="1018" class="Keyword">open</a> <a id="1023" class="Keyword">import</a> <a id="1030" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="1044" class="Keyword">open</a> <a id="1049" class="Keyword">import</a> <a id="1056" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="1077" class="Keyword">open</a> <a id="1082" class="Keyword">import</a> <a id="1089" href="Ordinals.Exponentiation.TrichotomousLeastElement.html" class="Module">Ordinals.Exponentiation.TrichotomousLeastElement</a> <a id="1138" href="Ordinals.Exponentiation.DecreasingList.html#359" class="Bound">ua</a>

<a id="1142" class="Markup">\end{code}</a><a id="1152" class="Background">

The lexicographic order on lists.

</a><a id="1189" class="Markup">\begin{code}</a>

<a id="1203" class="Keyword">data</a> <a id="lex"></a><a id="1208" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="1212" class="Symbol">{</a><a id="1213" href="Ordinals.Exponentiation.DecreasingList.html#1213" class="Bound">X</a> <a id="1215" class="Symbol">:</a> <a id="1217" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1219" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="1222" class="Symbol">}</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Ordinals.Exponentiation.DecreasingList.html#1225" class="Bound">R</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="Ordinals.Exponentiation.DecreasingList.html#1213" class="Bound">X</a> <a id="1231" class="Symbol">→</a> <a id="1233" href="Ordinals.Exponentiation.DecreasingList.html#1213" class="Bound">X</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1239" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="1242" class="Symbol">)</a> <a id="1244" class="Symbol">:</a> <a id="1246" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1251" href="Ordinals.Exponentiation.DecreasingList.html#1213" class="Bound">X</a> <a id="1253" class="Symbol">→</a> <a id="1255" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1260" href="Ordinals.Exponentiation.DecreasingList.html#1213" class="Bound">X</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Ordinals.Exponentiation.DecreasingList.html#1217" class="Bound">𝓤</a> <a id="1266" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1268" href="Ordinals.Exponentiation.DecreasingList.html#1237" class="Bound">𝓥</a> <a id="1270" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="1273" class="Keyword">where</a>
 <a id="lex.[]-lex"></a><a id="1280" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a> <a id="1287" class="Symbol">:</a> <a id="1289" class="Symbol">{</a><a id="1290" href="Ordinals.Exponentiation.DecreasingList.html#1290" class="Bound">x</a> <a id="1292" class="Symbol">:</a> <a id="1294" href="Ordinals.Exponentiation.DecreasingList.html#1213" class="Bound">X</a><a id="1295" class="Symbol">}</a> <a id="1297" class="Symbol">{</a><a id="1298" href="Ordinals.Exponentiation.DecreasingList.html#1298" class="Bound">l</a> <a id="1300" class="Symbol">:</a> <a id="1302" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1307" href="Ordinals.Exponentiation.DecreasingList.html#1213" class="Bound">X</a><a id="1308" class="Symbol">}</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="1316" href="Ordinals.Exponentiation.DecreasingList.html#1225" class="Bound">R</a> <a id="1318" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Ordinals.Exponentiation.DecreasingList.html#1290" class="Bound">x</a> <a id="1324" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1326" href="Ordinals.Exponentiation.DecreasingList.html#1298" class="Bound">l</a><a id="1327" class="Symbol">)</a>
 <a id="lex.head-lex"></a><a id="1330" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="1339" class="Symbol">:</a> <a id="1341" class="Symbol">{</a><a id="1342" href="Ordinals.Exponentiation.DecreasingList.html#1342" class="Bound">x</a> <a id="1344" href="Ordinals.Exponentiation.DecreasingList.html#1344" class="Bound">y</a> <a id="1346" class="Symbol">:</a> <a id="1348" href="Ordinals.Exponentiation.DecreasingList.html#1213" class="Bound">X</a><a id="1349" class="Symbol">}</a> <a id="1351" class="Symbol">{</a><a id="1352" href="Ordinals.Exponentiation.DecreasingList.html#1352" class="Bound">l</a> <a id="1354" href="Ordinals.Exponentiation.DecreasingList.html#1354" class="Bound">l&#39;</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1364" href="Ordinals.Exponentiation.DecreasingList.html#1213" class="Bound">X</a><a id="1365" class="Symbol">}</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Ordinals.Exponentiation.DecreasingList.html#1225" class="Bound">R</a> <a id="1371" href="Ordinals.Exponentiation.DecreasingList.html#1342" class="Bound">x</a> <a id="1373" href="Ordinals.Exponentiation.DecreasingList.html#1344" class="Bound">y</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="1381" href="Ordinals.Exponentiation.DecreasingList.html#1225" class="Bound">R</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Ordinals.Exponentiation.DecreasingList.html#1342" class="Bound">x</a> <a id="1386" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1388" href="Ordinals.Exponentiation.DecreasingList.html#1352" class="Bound">l</a><a id="1389" class="Symbol">)</a> <a id="1391" class="Symbol">(</a><a id="1392" href="Ordinals.Exponentiation.DecreasingList.html#1344" class="Bound">y</a> <a id="1394" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1396" href="Ordinals.Exponentiation.DecreasingList.html#1354" class="Bound">l&#39;</a><a id="1398" class="Symbol">)</a>
 <a id="lex.tail-lex"></a><a id="1401" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="1410" class="Symbol">:</a> <a id="1412" class="Symbol">{</a><a id="1413" href="Ordinals.Exponentiation.DecreasingList.html#1413" class="Bound">x</a> <a id="1415" href="Ordinals.Exponentiation.DecreasingList.html#1415" class="Bound">y</a> <a id="1417" class="Symbol">:</a> <a id="1419" href="Ordinals.Exponentiation.DecreasingList.html#1213" class="Bound">X</a><a id="1420" class="Symbol">}</a> <a id="1422" class="Symbol">{</a><a id="1423" href="Ordinals.Exponentiation.DecreasingList.html#1423" class="Bound">l</a> <a id="1425" href="Ordinals.Exponentiation.DecreasingList.html#1425" class="Bound">l&#39;</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1435" href="Ordinals.Exponentiation.DecreasingList.html#1213" class="Bound">X</a><a id="1436" class="Symbol">}</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="Ordinals.Exponentiation.DecreasingList.html#1413" class="Bound">x</a> <a id="1442" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1444" href="Ordinals.Exponentiation.DecreasingList.html#1415" class="Bound">y</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="1452" href="Ordinals.Exponentiation.DecreasingList.html#1225" class="Bound">R</a> <a id="1454" href="Ordinals.Exponentiation.DecreasingList.html#1423" class="Bound">l</a> <a id="1456" href="Ordinals.Exponentiation.DecreasingList.html#1425" class="Bound">l&#39;</a> <a id="1459" class="Symbol">→</a> <a id="1461" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="1465" href="Ordinals.Exponentiation.DecreasingList.html#1225" class="Bound">R</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Ordinals.Exponentiation.DecreasingList.html#1413" class="Bound">x</a> <a id="1470" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1472" href="Ordinals.Exponentiation.DecreasingList.html#1423" class="Bound">l</a><a id="1473" class="Symbol">)</a> <a id="1475" class="Symbol">(</a><a id="1476" href="Ordinals.Exponentiation.DecreasingList.html#1415" class="Bound">y</a> <a id="1478" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="1480" href="Ordinals.Exponentiation.DecreasingList.html#1425" class="Bound">l&#39;</a><a id="1482" class="Symbol">)</a>

<a id="lex-for-ordinal"></a><a id="1485" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">lex-for-ordinal</a> <a id="1501" class="Symbol">:</a> <a id="1503" class="Symbol">(</a><a id="1504" href="Ordinals.Exponentiation.DecreasingList.html#1504" class="Bound">α</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1516" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1517" class="Symbol">)</a> <a id="1519" class="Symbol">→</a> <a id="1521" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1526" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1528" href="Ordinals.Exponentiation.DecreasingList.html#1504" class="Bound">α</a> <a id="1530" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1532" class="Symbol">→</a> <a id="1534" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1539" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1541" href="Ordinals.Exponentiation.DecreasingList.html#1504" class="Bound">α</a> <a id="1543" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1545" class="Symbol">→</a> <a id="1547" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1549" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1551" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">lex-for-ordinal</a> <a id="1567" href="Ordinals.Exponentiation.DecreasingList.html#1567" class="Bound">α</a> <a id="1569" class="Symbol">=</a> <a id="1571" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="1593" href="Ordinals.Exponentiation.DecreasingList.html#1567" class="Bound">α</a><a id="1594" class="Symbol">)</a>

<a id="1597" class="Keyword">syntax</a> <a id="1604" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">lex-for-ordinal</a> <a id="1620" class="Bound">α</a> <a id="1622" class="Bound">l</a> <a id="1624" class="Bound">l&#39;</a> <a id="1627" class="Symbol">=</a> <a id="1629" class="Bound">l</a> <a id="1631" class="Function">≺⟨List</a> <a id="1638" class="Bound">α</a> <a id="1640" class="Function">⟩</a> <a id="1642" class="Bound">l&#39;</a>

<a id="1646" class="Markup">\end{code}</a><a id="1656" class="Background">

The lexicographic order preserves many properties of the order.

</a><a id="1723" class="Markup">\begin{code}</a>

<a id="1737" class="Keyword">module</a> <a id="1744" href="Ordinals.Exponentiation.DecreasingList.html#1744" class="Module">_</a> <a id="1746" class="Symbol">{</a><a id="1747" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a> <a id="1749" class="Symbol">:</a> <a id="1751" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1753" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="1756" class="Symbol">}</a> <a id="1758" class="Symbol">(</a><a id="1759" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a> <a id="1765" class="Symbol">→</a> <a id="1767" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1773" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="1776" class="Symbol">)</a> <a id="1778" class="Keyword">where</a>

 <a id="1786" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="1812" class="Symbol">:</a> <a id="1814" class="Symbol">{</a><a id="1815" href="Ordinals.Exponentiation.DecreasingList.html#1815" class="Bound">l</a> <a id="1817" href="Ordinals.Exponentiation.DecreasingList.html#1817" class="Bound">l&#39;</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="MLTT.List.html#488" class="Datatype">List</a> <a id="1827" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="1828" class="Symbol">}</a>
                           <a id="1857" class="Symbol">→</a> <a id="1859" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="1863" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a> <a id="1865" href="Ordinals.Exponentiation.DecreasingList.html#1815" class="Bound">l</a> <a id="1867" href="Ordinals.Exponentiation.DecreasingList.html#1817" class="Bound">l&#39;</a>
                           <a id="1897" class="Symbol">→</a> <a id="1899" href="MLTT.List.html#2456" class="Function">is-non-empty</a> <a id="1912" href="Ordinals.Exponentiation.DecreasingList.html#1817" class="Bound">l&#39;</a>
 <a id="1916" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="1942" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>         <a id="1957" class="Symbol">=</a> <a id="1959" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
 <a id="1962" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="1988" class="Symbol">(</a><a id="1989" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="1998" href="Ordinals.Exponentiation.DecreasingList.html#1998" class="Bound">p</a><a id="1999" class="Symbol">)</a>   <a id="2003" class="Symbol">=</a> <a id="2005" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
 <a id="2008" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="2044" href="Ordinals.Exponentiation.DecreasingList.html#2044" class="Bound">e</a> <a id="2046" href="Ordinals.Exponentiation.DecreasingList.html#2046" class="Bound">q</a><a id="2047" class="Symbol">)</a> <a id="2049" class="Symbol">=</a> <a id="2051" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

 <a id="2055" href="Ordinals.Exponentiation.DecreasingList.html#2055" class="Function">lex-transitive</a> <a id="2070" class="Symbol">:</a> <a id="2072" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="2086" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="2109" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a><a id="2110" class="Symbol">)</a>
 <a id="2113" href="Ordinals.Exponentiation.DecreasingList.html#2055" class="Function">lex-transitive</a> <a id="2128" href="Ordinals.Exponentiation.DecreasingList.html#2128" class="Bound">tr</a> <a id="2131" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Ordinals.Exponentiation.DecreasingList.html#2135" class="Bound">y</a> <a id="2137" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2139" href="Ordinals.Exponentiation.DecreasingList.html#2139" class="Bound">l₂</a><a id="2141" class="Symbol">)</a> <a id="2143" class="Symbol">(</a><a id="2144" href="Ordinals.Exponentiation.DecreasingList.html#2144" class="Bound">z</a> <a id="2146" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2148" href="Ordinals.Exponentiation.DecreasingList.html#2148" class="Bound">l₃</a><a id="2150" class="Symbol">)</a> <a id="2152" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="2169" href="Ordinals.Exponentiation.DecreasingList.html#2169" class="Bound">q</a><a id="2170" class="Symbol">)</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
 <a id="2182" href="Ordinals.Exponentiation.DecreasingList.html#2055" class="Function">lex-transitive</a> <a id="2197" href="Ordinals.Exponentiation.DecreasingList.html#2197" class="Bound">tr</a> <a id="2200" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="2203" class="Symbol">(</a><a id="2204" href="Ordinals.Exponentiation.DecreasingList.html#2204" class="Bound">y</a> <a id="2206" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2208" href="Ordinals.Exponentiation.DecreasingList.html#2208" class="Bound">l₂</a><a id="2210" class="Symbol">)</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Ordinals.Exponentiation.DecreasingList.html#2213" class="Bound">z</a> <a id="2215" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2217" href="Ordinals.Exponentiation.DecreasingList.html#2217" class="Bound">l₃</a><a id="2219" class="Symbol">)</a> <a id="2221" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="2238" href="Ordinals.Exponentiation.DecreasingList.html#2238" class="Bound">r</a> <a id="2240" href="Ordinals.Exponentiation.DecreasingList.html#2240" class="Bound">q</a><a id="2241" class="Symbol">)</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
 <a id="2253" href="Ordinals.Exponentiation.DecreasingList.html#2055" class="Function">lex-transitive</a> <a id="2268" href="Ordinals.Exponentiation.DecreasingList.html#2268" class="Bound">tr</a> <a id="2271" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="2280" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="2289" href="Ordinals.Exponentiation.DecreasingList.html#2289" class="Bound">z</a>        <a id="2298" href="Ordinals.Exponentiation.DecreasingList.html#2298" class="Bound">p</a>            <a id="2311" href="Ordinals.Exponentiation.DecreasingList.html#2311" class="Bound">q</a> <a id="2313" class="Symbol">=</a>
  <a id="2317" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2324" class="Symbol">(</a><a id="2325" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="2351" href="Ordinals.Exponentiation.DecreasingList.html#2298" class="Bound">p</a><a id="2352" class="Symbol">)</a>
 <a id="2355" href="Ordinals.Exponentiation.DecreasingList.html#2055" class="Function">lex-transitive</a> <a id="2370" href="Ordinals.Exponentiation.DecreasingList.html#2370" class="Bound">tr</a> <a id="2373" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="2382" class="Symbol">(</a><a id="2383" href="Ordinals.Exponentiation.DecreasingList.html#2383" class="Bound">y</a> <a id="2385" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2387" href="Ordinals.Exponentiation.DecreasingList.html#2387" class="Bound">l₂</a><a id="2389" class="Symbol">)</a> <a id="2391" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="2400" href="Ordinals.Exponentiation.DecreasingList.html#2400" class="Bound">p</a>            <a id="2413" href="Ordinals.Exponentiation.DecreasingList.html#2413" class="Bound">q</a> <a id="2415" class="Symbol">=</a>
  <a id="2419" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2426" class="Symbol">(</a><a id="2427" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="2453" href="Ordinals.Exponentiation.DecreasingList.html#2413" class="Bound">q</a><a id="2454" class="Symbol">)</a>
 <a id="2457" href="Ordinals.Exponentiation.DecreasingList.html#2055" class="Function">lex-transitive</a> <a id="2472" href="Ordinals.Exponentiation.DecreasingList.html#2472" class="Bound">tr</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Ordinals.Exponentiation.DecreasingList.html#2476" class="Bound">x</a> <a id="2478" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2480" href="Ordinals.Exponentiation.DecreasingList.html#2480" class="Bound">l₁</a><a id="2482" class="Symbol">)</a> <a id="2484" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="2493" href="Ordinals.Exponentiation.DecreasingList.html#2493" class="Bound">z</a>        <a id="2502" href="Ordinals.Exponentiation.DecreasingList.html#2502" class="Bound">p</a>            <a id="2515" href="Ordinals.Exponentiation.DecreasingList.html#2515" class="Bound">q</a> <a id="2517" class="Symbol">=</a>
  <a id="2521" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2528" class="Symbol">(</a><a id="2529" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="2555" href="Ordinals.Exponentiation.DecreasingList.html#2502" class="Bound">p</a><a id="2556" class="Symbol">)</a>
 <a id="2559" href="Ordinals.Exponentiation.DecreasingList.html#2055" class="Function">lex-transitive</a> <a id="2574" href="Ordinals.Exponentiation.DecreasingList.html#2574" class="Bound">tr</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Ordinals.Exponentiation.DecreasingList.html#2578" class="Bound">x</a> <a id="2580" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2582" href="Ordinals.Exponentiation.DecreasingList.html#2582" class="Bound">l₁</a><a id="2584" class="Symbol">)</a> <a id="2586" class="Symbol">(</a><a id="2587" href="Ordinals.Exponentiation.DecreasingList.html#2587" class="Bound">y</a> <a id="2589" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2591" href="Ordinals.Exponentiation.DecreasingList.html#2591" class="Bound">l₂</a><a id="2593" class="Symbol">)</a> <a id="2595" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="2604" href="Ordinals.Exponentiation.DecreasingList.html#2604" class="Bound">p</a>            <a id="2617" href="Ordinals.Exponentiation.DecreasingList.html#2617" class="Bound">q</a> <a id="2619" class="Symbol">=</a>
  <a id="2623" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="2657" href="Ordinals.Exponentiation.DecreasingList.html#2617" class="Bound">q</a><a id="2658" class="Symbol">)</a>
 <a id="2661" href="Ordinals.Exponentiation.DecreasingList.html#2055" class="Function">lex-transitive</a> <a id="2676" href="Ordinals.Exponentiation.DecreasingList.html#2676" class="Bound">tr</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Ordinals.Exponentiation.DecreasingList.html#2680" class="Bound">x</a> <a id="2682" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2684" href="Ordinals.Exponentiation.DecreasingList.html#2684" class="Bound">l₁</a><a id="2686" class="Symbol">)</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Ordinals.Exponentiation.DecreasingList.html#2689" class="Bound">y</a> <a id="2691" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2693" href="Ordinals.Exponentiation.DecreasingList.html#2693" class="Bound">l₂</a><a id="2695" class="Symbol">)</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Ordinals.Exponentiation.DecreasingList.html#2698" class="Bound">z</a> <a id="2700" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2702" href="Ordinals.Exponentiation.DecreasingList.html#2702" class="Bound">l₃</a><a id="2704" class="Symbol">)</a> <a id="2706" class="Symbol">(</a><a id="2707" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="2716" href="Ordinals.Exponentiation.DecreasingList.html#2716" class="Bound">p</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="2729" href="Ordinals.Exponentiation.DecreasingList.html#2729" class="Bound">q</a><a id="2730" class="Symbol">)</a> <a id="2732" class="Symbol">=</a>
  <a id="2736" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Ordinals.Exponentiation.DecreasingList.html#2676" class="Bound">tr</a> <a id="2749" href="Ordinals.Exponentiation.DecreasingList.html#2680" class="Bound">x</a> <a id="2751" href="Ordinals.Exponentiation.DecreasingList.html#2689" class="Bound">y</a> <a id="2753" href="Ordinals.Exponentiation.DecreasingList.html#2698" class="Bound">z</a> <a id="2755" href="Ordinals.Exponentiation.DecreasingList.html#2716" class="Bound">p</a> <a id="2757" href="Ordinals.Exponentiation.DecreasingList.html#2729" class="Bound">q</a><a id="2758" class="Symbol">)</a>
 <a id="2761" href="Ordinals.Exponentiation.DecreasingList.html#2055" class="Function">lex-transitive</a> <a id="2776" href="Ordinals.Exponentiation.DecreasingList.html#2776" class="Bound">tr</a> <a id="2779" class="Symbol">(</a><a id="2780" href="Ordinals.Exponentiation.DecreasingList.html#2780" class="Bound">x</a> <a id="2782" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2784" href="Ordinals.Exponentiation.DecreasingList.html#2784" class="Bound">l₁</a><a id="2786" class="Symbol">)</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Ordinals.Exponentiation.DecreasingList.html#2789" class="Bound">y</a> <a id="2791" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2793" href="Ordinals.Exponentiation.DecreasingList.html#2793" class="Bound">l₂</a><a id="2795" class="Symbol">)</a> <a id="2797" class="Symbol">(</a><a id="2798" class="DottedPattern Symbol">.</a><a id="2799" href="Ordinals.Exponentiation.DecreasingList.html#2789" class="DottedPattern Bound">y</a> <a id="2801" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2803" href="Ordinals.Exponentiation.DecreasingList.html#2803" class="Bound">l₃</a><a id="2805" class="Symbol">)</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="2817" href="Ordinals.Exponentiation.DecreasingList.html#2817" class="Bound">p</a><a id="2818" class="Symbol">)</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="2830" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2835" href="Ordinals.Exponentiation.DecreasingList.html#2835" class="Bound">q</a><a id="2836" class="Symbol">)</a> <a id="2838" class="Symbol">=</a>
  <a id="2842" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="2851" href="Ordinals.Exponentiation.DecreasingList.html#2817" class="Bound">p</a>
 <a id="2854" href="Ordinals.Exponentiation.DecreasingList.html#2055" class="Function">lex-transitive</a> <a id="2869" href="Ordinals.Exponentiation.DecreasingList.html#2869" class="Bound">tr</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Ordinals.Exponentiation.DecreasingList.html#2873" class="Bound">x</a> <a id="2875" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2877" href="Ordinals.Exponentiation.DecreasingList.html#2877" class="Bound">l₁</a><a id="2879" class="Symbol">)</a> <a id="2881" class="Symbol">(</a><a id="2882" class="DottedPattern Symbol">.</a><a id="2883" href="Ordinals.Exponentiation.DecreasingList.html#2873" class="DottedPattern Bound">x</a> <a id="2885" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2887" href="Ordinals.Exponentiation.DecreasingList.html#2887" class="Bound">l₂</a><a id="2889" class="Symbol">)</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Ordinals.Exponentiation.DecreasingList.html#2892" class="Bound">z</a> <a id="2894" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2896" href="Ordinals.Exponentiation.DecreasingList.html#2896" class="Bound">l₃</a><a id="2898" class="Symbol">)</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="2910" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2915" href="Ordinals.Exponentiation.DecreasingList.html#2915" class="Bound">p</a><a id="2916" class="Symbol">)</a> <a id="2918" class="Symbol">(</a><a id="2919" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="2928" href="Ordinals.Exponentiation.DecreasingList.html#2928" class="Bound">q</a><a id="2929" class="Symbol">)</a> <a id="2931" class="Symbol">=</a>
  <a id="2935" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="2944" href="Ordinals.Exponentiation.DecreasingList.html#2928" class="Bound">q</a>
 <a id="2947" href="Ordinals.Exponentiation.DecreasingList.html#2055" class="Function">lex-transitive</a> <a id="2962" href="Ordinals.Exponentiation.DecreasingList.html#2962" class="Bound">tr</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Ordinals.Exponentiation.DecreasingList.html#2966" class="Bound">x</a> <a id="2968" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2970" href="Ordinals.Exponentiation.DecreasingList.html#2970" class="Bound">l₁</a><a id="2972" class="Symbol">)</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Ordinals.Exponentiation.DecreasingList.html#2966" class="Bound">x</a> <a id="2977" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2979" href="Ordinals.Exponentiation.DecreasingList.html#2979" class="Bound">l₂</a><a id="2981" class="Symbol">)</a> <a id="2983" class="Symbol">(</a><a id="2984" href="Ordinals.Exponentiation.DecreasingList.html#2966" class="Bound">x</a> <a id="2986" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2988" href="Ordinals.Exponentiation.DecreasingList.html#2988" class="Bound">l₃</a><a id="2990" class="Symbol">)</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="3002" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3007" href="Ordinals.Exponentiation.DecreasingList.html#3007" class="Bound">p</a><a id="3008" class="Symbol">)</a> <a id="3010" class="Symbol">(</a><a id="3011" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="3020" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3025" href="Ordinals.Exponentiation.DecreasingList.html#3025" class="Bound">q</a><a id="3026" class="Symbol">)</a>
  <a id="3030" class="Symbol">=</a> <a id="3032" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="3041" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3046" class="Symbol">(</a><a id="3047" href="Ordinals.Exponentiation.DecreasingList.html#2055" class="Function">lex-transitive</a> <a id="3062" href="Ordinals.Exponentiation.DecreasingList.html#2962" class="Bound">tr</a> <a id="3065" href="Ordinals.Exponentiation.DecreasingList.html#2970" class="Bound">l₁</a> <a id="3068" href="Ordinals.Exponentiation.DecreasingList.html#2979" class="Bound">l₂</a> <a id="3071" href="Ordinals.Exponentiation.DecreasingList.html#2988" class="Bound">l₃</a> <a id="3074" href="Ordinals.Exponentiation.DecreasingList.html#3007" class="Bound">p</a> <a id="3076" href="Ordinals.Exponentiation.DecreasingList.html#3025" class="Bound">q</a><a id="3077" class="Symbol">)</a>

 <a id="3081" href="Ordinals.Exponentiation.DecreasingList.html#3081" class="Function">[]-lex-bot</a> <a id="3092" class="Symbol">:</a> <a id="3094" href="Ordinals.Notions.html#10247" class="Function">is-bot</a> <a id="3101" class="Symbol">(</a><a id="3102" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="3106" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a><a id="3107" class="Symbol">)</a> <a id="3109" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
 <a id="3113" href="Ordinals.Exponentiation.DecreasingList.html#3081" class="Function">[]-lex-bot</a> <a id="3124" href="Ordinals.Exponentiation.DecreasingList.html#3124" class="Bound">l</a> <a id="3126" href="Ordinals.Exponentiation.DecreasingList.html#3126" class="Bound">r</a> <a id="3128" class="Symbol">=</a> <a id="3130" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3137" class="Symbol">(</a><a id="3138" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="3164" href="Ordinals.Exponentiation.DecreasingList.html#3126" class="Bound">r</a><a id="3165" class="Symbol">)</a>

 <a id="3169" href="Ordinals.Exponentiation.DecreasingList.html#3169" class="Function">lex-irreflexive</a> <a id="3185" class="Symbol">:</a> <a id="3187" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="3202" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a> <a id="3204" class="Symbol">→</a> <a id="3206" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="3226" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a><a id="3227" class="Symbol">)</a>
 <a id="3230" href="Ordinals.Exponentiation.DecreasingList.html#3169" class="Function">lex-irreflexive</a> <a id="3246" href="Ordinals.Exponentiation.DecreasingList.html#3246" class="Bound">ir</a> <a id="3249" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>      <a id="3257" href="Ordinals.Exponentiation.DecreasingList.html#3257" class="Bound">r</a>            <a id="3270" class="Symbol">=</a>
  <a id="3274" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3281" class="Symbol">(</a><a id="3282" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="3308" href="Ordinals.Exponentiation.DecreasingList.html#3257" class="Bound">r</a><a id="3309" class="Symbol">)</a>
 <a id="3312" href="Ordinals.Exponentiation.DecreasingList.html#3169" class="Function">lex-irreflexive</a> <a id="3328" href="Ordinals.Exponentiation.DecreasingList.html#3328" class="Bound">ir</a> <a id="3331" class="Symbol">(</a><a id="3332" href="Ordinals.Exponentiation.DecreasingList.html#3332" class="Bound">x</a> <a id="3334" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3336" href="Ordinals.Exponentiation.DecreasingList.html#3336" class="Bound">l</a><a id="3337" class="Symbol">)</a> <a id="3339" class="Symbol">(</a><a id="3340" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="3349" href="Ordinals.Exponentiation.DecreasingList.html#3349" class="Bound">p</a><a id="3350" class="Symbol">)</a> <a id="3352" class="Symbol">=</a> <a id="3354" href="Ordinals.Exponentiation.DecreasingList.html#3328" class="Bound">ir</a> <a id="3357" href="Ordinals.Exponentiation.DecreasingList.html#3332" class="Bound">x</a> <a id="3359" href="Ordinals.Exponentiation.DecreasingList.html#3349" class="Bound">p</a>
 <a id="3362" href="Ordinals.Exponentiation.DecreasingList.html#3169" class="Function">lex-irreflexive</a> <a id="3378" href="Ordinals.Exponentiation.DecreasingList.html#3378" class="Bound">ir</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Ordinals.Exponentiation.DecreasingList.html#3382" class="Bound">x</a> <a id="3384" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3386" href="Ordinals.Exponentiation.DecreasingList.html#3386" class="Bound">l</a><a id="3387" class="Symbol">)</a> <a id="3389" class="Symbol">(</a><a id="3390" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="3399" href="Ordinals.Exponentiation.DecreasingList.html#3399" class="Bound">e</a> <a id="3401" href="Ordinals.Exponentiation.DecreasingList.html#3401" class="Bound">q</a><a id="3402" class="Symbol">)</a> <a id="3404" class="Symbol">=</a> <a id="3406" href="Ordinals.Exponentiation.DecreasingList.html#3169" class="Function">lex-irreflexive</a> <a id="3422" href="Ordinals.Exponentiation.DecreasingList.html#3378" class="Bound">ir</a> <a id="3425" href="Ordinals.Exponentiation.DecreasingList.html#3386" class="Bound">l</a> <a id="3427" href="Ordinals.Exponentiation.DecreasingList.html#3401" class="Bound">q</a>

 <a id="3431" href="Ordinals.Exponentiation.DecreasingList.html#3431" class="Function">lex-prop-valued</a> <a id="3447" class="Symbol">:</a> <a id="3449" href="UF.Sets.html#709" class="Function">is-set</a> <a id="3456" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a>
                 <a id="3475" class="Symbol">→</a> <a id="3477" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="3492" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a>
                 <a id="3511" class="Symbol">→</a> <a id="3513" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="3528" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a>
                 <a id="3547" class="Symbol">→</a> <a id="3549" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="3569" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a><a id="3570" class="Symbol">)</a>
 <a id="3573" href="Ordinals.Exponentiation.DecreasingList.html#3431" class="Function">lex-prop-valued</a> <a id="3589" href="Ordinals.Exponentiation.DecreasingList.html#3589" class="Bound">st</a> <a id="3592" href="Ordinals.Exponentiation.DecreasingList.html#3592" class="Bound">pr</a> <a id="3595" href="Ordinals.Exponentiation.DecreasingList.html#3595" class="Bound">irR</a> <a id="3599" href="Ordinals.Exponentiation.DecreasingList.html#3599" class="Bound">l</a> <a id="3601" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>       <a id="3610" href="Ordinals.Exponentiation.DecreasingList.html#3610" class="Bound">u</a>      <a id="3617" href="Ordinals.Exponentiation.DecreasingList.html#3617" class="Bound">v</a>      <a id="3624" class="Symbol">=</a>
  <a id="3628" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="3662" href="Ordinals.Exponentiation.DecreasingList.html#3610" class="Bound">u</a><a id="3663" class="Symbol">)</a>
 <a id="3666" href="Ordinals.Exponentiation.DecreasingList.html#3431" class="Function">lex-prop-valued</a> <a id="3682" href="Ordinals.Exponentiation.DecreasingList.html#3682" class="Bound">st</a> <a id="3685" href="Ordinals.Exponentiation.DecreasingList.html#3685" class="Bound">pr</a> <a id="3688" href="Ordinals.Exponentiation.DecreasingList.html#3688" class="Bound">irR</a> <a id="3692" href="Ordinals.Exponentiation.DecreasingList.html#3692" class="Bound">l</a> <a id="3694" class="Symbol">(</a><a id="3695" href="Ordinals.Exponentiation.DecreasingList.html#3695" class="Bound">y</a> <a id="3697" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3699" href="Ordinals.Exponentiation.DecreasingList.html#3699" class="Bound">l&#39;</a><a id="3701" class="Symbol">)</a> <a id="3703" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a> <a id="3710" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a> <a id="3717" class="Symbol">=</a> <a id="3719" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="3725" href="Ordinals.Exponentiation.DecreasingList.html#3431" class="Function">lex-prop-valued</a> <a id="3741" href="Ordinals.Exponentiation.DecreasingList.html#3741" class="Bound">st</a> <a id="3744" href="Ordinals.Exponentiation.DecreasingList.html#3744" class="Bound">pr</a> <a id="3747" href="Ordinals.Exponentiation.DecreasingList.html#3747" class="Bound">irR</a> <a id="3751" class="Symbol">(</a><a id="3752" href="Ordinals.Exponentiation.DecreasingList.html#3752" class="Bound">x</a> <a id="3754" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3756" href="Ordinals.Exponentiation.DecreasingList.html#3756" class="Bound">l</a><a id="3757" class="Symbol">)</a> <a id="3759" class="Symbol">(</a><a id="3760" href="Ordinals.Exponentiation.DecreasingList.html#3760" class="Bound">y</a> <a id="3762" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3764" href="Ordinals.Exponentiation.DecreasingList.html#3764" class="Bound">l&#39;</a><a id="3766" class="Symbol">)</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="3778" href="Ordinals.Exponentiation.DecreasingList.html#3778" class="Bound">u</a><a id="3779" class="Symbol">)</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="3791" href="Ordinals.Exponentiation.DecreasingList.html#3791" class="Bound">v</a><a id="3792" class="Symbol">)</a> <a id="3794" class="Symbol">=</a>
  <a id="3798" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3801" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="3810" class="Symbol">(</a><a id="3811" href="Ordinals.Exponentiation.DecreasingList.html#3744" class="Bound">pr</a> <a id="3814" href="Ordinals.Exponentiation.DecreasingList.html#3752" class="Bound">x</a> <a id="3816" href="Ordinals.Exponentiation.DecreasingList.html#3760" class="Bound">y</a> <a id="3818" href="Ordinals.Exponentiation.DecreasingList.html#3778" class="Bound">u</a> <a id="3820" href="Ordinals.Exponentiation.DecreasingList.html#3791" class="Bound">v</a><a id="3821" class="Symbol">)</a>
 <a id="3824" href="Ordinals.Exponentiation.DecreasingList.html#3431" class="Function">lex-prop-valued</a> <a id="3840" href="Ordinals.Exponentiation.DecreasingList.html#3840" class="Bound">st</a> <a id="3843" href="Ordinals.Exponentiation.DecreasingList.html#3843" class="Bound">pr</a> <a id="3846" href="Ordinals.Exponentiation.DecreasingList.html#3846" class="Bound">irR</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Ordinals.Exponentiation.DecreasingList.html#3851" class="Bound">x</a> <a id="3853" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3855" href="Ordinals.Exponentiation.DecreasingList.html#3855" class="Bound">l</a><a id="3856" class="Symbol">)</a> <a id="3858" class="Symbol">(</a><a id="3859" href="Ordinals.Exponentiation.DecreasingList.html#3859" class="Bound">y</a> <a id="3861" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3863" href="Ordinals.Exponentiation.DecreasingList.html#3863" class="Bound">l&#39;</a><a id="3865" class="Symbol">)</a> <a id="3867" class="Symbol">(</a><a id="3868" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="3877" href="Ordinals.Exponentiation.DecreasingList.html#3877" class="Bound">u</a><a id="3878" class="Symbol">)</a> <a id="3880" class="Symbol">(</a><a id="3881" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="3890" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3895" href="Ordinals.Exponentiation.DecreasingList.html#3895" class="Bound">v</a><a id="3896" class="Symbol">)</a> <a id="3898" class="Symbol">=</a>
  <a id="3902" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Ordinals.Exponentiation.DecreasingList.html#3846" class="Bound">irR</a> <a id="3914" href="Ordinals.Exponentiation.DecreasingList.html#3859" class="Bound">y</a> <a id="3916" href="Ordinals.Exponentiation.DecreasingList.html#3877" class="Bound">u</a><a id="3917" class="Symbol">)</a>
 <a id="3920" href="Ordinals.Exponentiation.DecreasingList.html#3431" class="Function">lex-prop-valued</a> <a id="3936" href="Ordinals.Exponentiation.DecreasingList.html#3936" class="Bound">st</a> <a id="3939" href="Ordinals.Exponentiation.DecreasingList.html#3939" class="Bound">pr</a> <a id="3942" href="Ordinals.Exponentiation.DecreasingList.html#3942" class="Bound">irR</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Ordinals.Exponentiation.DecreasingList.html#3947" class="Bound">x</a> <a id="3949" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3951" href="Ordinals.Exponentiation.DecreasingList.html#3951" class="Bound">l</a><a id="3952" class="Symbol">)</a> <a id="3954" class="Symbol">(</a><a id="3955" href="Ordinals.Exponentiation.DecreasingList.html#3955" class="Bound">y</a> <a id="3957" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3959" href="Ordinals.Exponentiation.DecreasingList.html#3959" class="Bound">l&#39;</a><a id="3961" class="Symbol">)</a> <a id="3963" class="Symbol">(</a><a id="3964" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="3973" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3978" href="Ordinals.Exponentiation.DecreasingList.html#3978" class="Bound">u</a><a id="3979" class="Symbol">)</a> <a id="3981" class="Symbol">(</a><a id="3982" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="3991" href="Ordinals.Exponentiation.DecreasingList.html#3991" class="Bound">v</a><a id="3992" class="Symbol">)</a> <a id="3994" class="Symbol">=</a>
  <a id="3998" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4005" class="Symbol">(</a><a id="4006" href="Ordinals.Exponentiation.DecreasingList.html#3942" class="Bound">irR</a> <a id="4010" href="Ordinals.Exponentiation.DecreasingList.html#3947" class="Bound">x</a> <a id="4012" href="Ordinals.Exponentiation.DecreasingList.html#3991" class="Bound">v</a><a id="4013" class="Symbol">)</a>
 <a id="4016" href="Ordinals.Exponentiation.DecreasingList.html#3431" class="Function">lex-prop-valued</a> <a id="4032" href="Ordinals.Exponentiation.DecreasingList.html#4032" class="Bound">st</a> <a id="4035" href="Ordinals.Exponentiation.DecreasingList.html#4035" class="Bound">pr</a> <a id="4038" href="Ordinals.Exponentiation.DecreasingList.html#4038" class="Bound">irR</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Ordinals.Exponentiation.DecreasingList.html#4043" class="Bound">x</a> <a id="4045" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4047" href="Ordinals.Exponentiation.DecreasingList.html#4047" class="Bound">l</a><a id="4048" class="Symbol">)</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Ordinals.Exponentiation.DecreasingList.html#4051" class="Bound">y</a> <a id="4053" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4055" href="Ordinals.Exponentiation.DecreasingList.html#4055" class="Bound">l&#39;</a><a id="4057" class="Symbol">)</a> <a id="4059" class="Symbol">(</a><a id="4060" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="4069" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4074" href="Ordinals.Exponentiation.DecreasingList.html#4074" class="Bound">u</a><a id="4075" class="Symbol">)</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="4087" href="Ordinals.Exponentiation.DecreasingList.html#4087" class="Bound">e</a> <a id="4089" href="Ordinals.Exponentiation.DecreasingList.html#4089" class="Bound">v</a><a id="4090" class="Symbol">)</a> <a id="4092" class="Symbol">=</a>
  <a id="4096" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="4100" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Ordinals.Exponentiation.DecreasingList.html#4032" class="Bound">st</a> <a id="4113" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4118" href="Ordinals.Exponentiation.DecreasingList.html#4087" class="Bound">e</a><a id="4119" class="Symbol">)</a> <a id="4121" class="Symbol">(</a><a id="4122" href="Ordinals.Exponentiation.DecreasingList.html#3431" class="Function">lex-prop-valued</a> <a id="4138" href="Ordinals.Exponentiation.DecreasingList.html#4032" class="Bound">st</a> <a id="4141" href="Ordinals.Exponentiation.DecreasingList.html#4035" class="Bound">pr</a> <a id="4144" href="Ordinals.Exponentiation.DecreasingList.html#4038" class="Bound">irR</a> <a id="4148" href="Ordinals.Exponentiation.DecreasingList.html#4047" class="Bound">l</a> <a id="4150" href="Ordinals.Exponentiation.DecreasingList.html#4055" class="Bound">l&#39;</a> <a id="4153" href="Ordinals.Exponentiation.DecreasingList.html#4074" class="Bound">u</a> <a id="4155" href="Ordinals.Exponentiation.DecreasingList.html#4089" class="Bound">v</a><a id="4156" class="Symbol">)</a>

 <a id="4160" href="Ordinals.Exponentiation.DecreasingList.html#4160" class="Function">head-lex-lc</a> <a id="4172" class="Symbol">:</a> <a id="4174" class="Symbol">{</a><a id="4175" href="Ordinals.Exponentiation.DecreasingList.html#4175" class="Bound">x</a> <a id="4177" href="Ordinals.Exponentiation.DecreasingList.html#4177" class="Bound">y</a> <a id="4179" class="Symbol">:</a> <a id="4181" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="4182" class="Symbol">}</a> <a id="4184" class="Symbol">{</a><a id="4185" href="Ordinals.Exponentiation.DecreasingList.html#4185" class="Bound">l</a> <a id="4187" href="Ordinals.Exponentiation.DecreasingList.html#4187" class="Bound">l&#39;</a> <a id="4190" class="Symbol">:</a> <a id="4192" href="MLTT.List.html#488" class="Datatype">List</a> <a id="4197" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="4198" class="Symbol">}</a> <a id="4200" class="Symbol">(</a><a id="4201" href="Ordinals.Exponentiation.DecreasingList.html#4201" class="Bound">r</a> <a id="4203" href="Ordinals.Exponentiation.DecreasingList.html#4203" class="Bound">r&#39;</a> <a id="4206" class="Symbol">:</a> <a id="4208" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a> <a id="4210" href="Ordinals.Exponentiation.DecreasingList.html#4175" class="Bound">x</a> <a id="4212" href="Ordinals.Exponentiation.DecreasingList.html#4177" class="Bound">y</a><a id="4213" class="Symbol">)</a>
             <a id="4228" class="Symbol">→</a> <a id="4230" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="4239" class="Symbol">{</a><a id="4240" class="Argument">R</a> <a id="4242" class="Symbol">=</a> <a id="4244" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a><a id="4245" class="Symbol">}</a> <a id="4247" class="Symbol">{</a><a id="4248" class="Argument">l</a> <a id="4250" class="Symbol">=</a> <a id="4252" href="Ordinals.Exponentiation.DecreasingList.html#4185" class="Bound">l</a><a id="4253" class="Symbol">}</a> <a id="4255" class="Symbol">{</a><a id="4256" href="Ordinals.Exponentiation.DecreasingList.html#4187" class="Bound">l&#39;</a><a id="4258" class="Symbol">}</a> <a id="4260" href="Ordinals.Exponentiation.DecreasingList.html#4201" class="Bound">r</a> <a id="4262" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4264" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="4273" href="Ordinals.Exponentiation.DecreasingList.html#4203" class="Bound">r&#39;</a> <a id="4276" class="Symbol">→</a> <a id="4278" href="Ordinals.Exponentiation.DecreasingList.html#4201" class="Bound">r</a> <a id="4280" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4282" href="Ordinals.Exponentiation.DecreasingList.html#4203" class="Bound">r&#39;</a>
 <a id="4286" href="Ordinals.Exponentiation.DecreasingList.html#4160" class="Function">head-lex-lc</a> <a id="4298" href="Ordinals.Exponentiation.DecreasingList.html#4298" class="Bound">r</a> <a id="4300" href="Ordinals.Exponentiation.DecreasingList.html#4298" class="Bound">r</a> <a id="4302" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4307" class="Symbol">=</a> <a id="4309" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="4315" class="Markup">\end{code}</a><a id="4325" class="Background">

We now consider the subtype of decreasing lists.

</a><a id="4377" class="Markup">\begin{code}</a>

 <a id="4392" class="Keyword">data</a> <a id="4397" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="4411" class="Symbol">:</a> <a id="4413" href="MLTT.List.html#488" class="Datatype">List</a> <a id="4418" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a> <a id="4420" class="Symbol">→</a> <a id="4422" href="Ordinals.Exponentiation.DecreasingList.html#1751" class="Bound">𝓤</a> <a id="4424" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4426" href="Ordinals.Exponentiation.DecreasingList.html#1771" class="Bound">𝓥</a> <a id="4428" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="4431" class="Keyword">where</a>
  <a id="4439" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="4447" class="Symbol">:</a> <a id="4449" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="4463" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
  <a id="4468" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a> <a id="4478" class="Symbol">:</a> <a id="4480" class="Symbol">{</a><a id="4481" href="Ordinals.Exponentiation.DecreasingList.html#4481" class="Bound">x</a> <a id="4483" class="Symbol">:</a> <a id="4485" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="4486" class="Symbol">}</a> <a id="4488" class="Symbol">→</a> <a id="4490" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="4504" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="4506" href="Ordinals.Exponentiation.DecreasingList.html#4481" class="Bound">x</a> <a id="4508" href="MLTT.List.html#1586" class="Function Operator">]</a>
  <a id="4512" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="4522" class="Symbol">:</a> <a id="4524" class="Symbol">{</a><a id="4525" href="Ordinals.Exponentiation.DecreasingList.html#4525" class="Bound">x</a> <a id="4527" href="Ordinals.Exponentiation.DecreasingList.html#4527" class="Bound">y</a> <a id="4529" class="Symbol">:</a> <a id="4531" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="4532" class="Symbol">}</a> <a id="4534" class="Symbol">{</a><a id="4535" href="Ordinals.Exponentiation.DecreasingList.html#4535" class="Bound">l</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="MLTT.List.html#488" class="Datatype">List</a> <a id="4544" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="4545" class="Symbol">}</a>
            <a id="4559" class="Symbol">→</a> <a id="4561" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a> <a id="4563" href="Ordinals.Exponentiation.DecreasingList.html#4527" class="Bound">y</a> <a id="4565" href="Ordinals.Exponentiation.DecreasingList.html#4525" class="Bound">x</a>
            <a id="4579" class="Symbol">→</a> <a id="4581" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="4595" class="Symbol">(</a><a id="4596" href="Ordinals.Exponentiation.DecreasingList.html#4527" class="Bound">y</a> <a id="4598" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4600" href="Ordinals.Exponentiation.DecreasingList.html#4535" class="Bound">l</a><a id="4601" class="Symbol">)</a>
            <a id="4615" class="Symbol">→</a> <a id="4617" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="4631" class="Symbol">(</a><a id="4632" href="Ordinals.Exponentiation.DecreasingList.html#4525" class="Bound">x</a> <a id="4634" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4636" href="Ordinals.Exponentiation.DecreasingList.html#4527" class="Bound">y</a> <a id="4638" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4640" href="Ordinals.Exponentiation.DecreasingList.html#4535" class="Bound">l</a><a id="4641" class="Symbol">)</a>

 <a id="4645" href="Ordinals.Exponentiation.DecreasingList.html#4645" class="Function">is-decreasing-is-prop</a> <a id="4667" class="Symbol">:</a> <a id="4669" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="4684" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a>
                       <a id="4709" class="Symbol">→</a> <a id="4711" class="Symbol">(</a><a id="4712" href="Ordinals.Exponentiation.DecreasingList.html#4712" class="Bound">l</a> <a id="4714" class="Symbol">:</a> <a id="4716" href="MLTT.List.html#488" class="Datatype">List</a> <a id="4721" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="4722" class="Symbol">)</a> <a id="4724" class="Symbol">→</a> <a id="4726" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4734" class="Symbol">(</a><a id="4735" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="4749" href="Ordinals.Exponentiation.DecreasingList.html#4712" class="Bound">l</a><a id="4750" class="Symbol">)</a>
 <a id="4753" href="Ordinals.Exponentiation.DecreasingList.html#4645" class="Function">is-decreasing-is-prop</a> <a id="4775" href="Ordinals.Exponentiation.DecreasingList.html#4775" class="Bound">pR</a> <a id="4778" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="4781" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="4789" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="4797" class="Symbol">=</a> <a id="4799" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="4805" href="Ordinals.Exponentiation.DecreasingList.html#4645" class="Function">is-decreasing-is-prop</a> <a id="4827" href="Ordinals.Exponentiation.DecreasingList.html#4827" class="Bound">pR</a> <a id="4830" class="Symbol">(</a><a id="4831" href="Ordinals.Exponentiation.DecreasingList.html#4831" class="Bound">x</a> <a id="4833" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4835" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="4837" class="Symbol">)</a> <a id="4839" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a> <a id="4849" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a> <a id="4859" class="Symbol">=</a> <a id="4861" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="4867" href="Ordinals.Exponentiation.DecreasingList.html#4645" class="Function">is-decreasing-is-prop</a> <a id="4889" href="Ordinals.Exponentiation.DecreasingList.html#4889" class="Bound">pR</a> <a id="4892" class="Symbol">(</a><a id="4893" href="Ordinals.Exponentiation.DecreasingList.html#4893" class="Bound">x</a> <a id="4895" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4897" href="Ordinals.Exponentiation.DecreasingList.html#4897" class="Bound">y</a> <a id="4899" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4901" href="Ordinals.Exponentiation.DecreasingList.html#4901" class="Bound">l</a><a id="4902" class="Symbol">)</a> <a id="4904" class="Symbol">(</a><a id="4905" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="4915" href="Ordinals.Exponentiation.DecreasingList.html#4915" class="Bound">p</a> <a id="4917" href="Ordinals.Exponentiation.DecreasingList.html#4917" class="Bound">ps</a><a id="4919" class="Symbol">)</a> <a id="4921" class="Symbol">(</a><a id="4922" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="4932" href="Ordinals.Exponentiation.DecreasingList.html#4932" class="Bound">q</a> <a id="4934" href="Ordinals.Exponentiation.DecreasingList.html#4934" class="Bound">qs</a><a id="4936" class="Symbol">)</a> <a id="4938" class="Symbol">=</a>
  <a id="4942" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="4946" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="4956" class="Symbol">(</a><a id="4957" href="Ordinals.Exponentiation.DecreasingList.html#4889" class="Bound">pR</a> <a id="4960" href="Ordinals.Exponentiation.DecreasingList.html#4897" class="Bound">y</a> <a id="4962" href="Ordinals.Exponentiation.DecreasingList.html#4893" class="Bound">x</a> <a id="4964" href="Ordinals.Exponentiation.DecreasingList.html#4915" class="Bound">p</a> <a id="4966" href="Ordinals.Exponentiation.DecreasingList.html#4932" class="Bound">q</a><a id="4967" class="Symbol">)</a> <a id="4969" class="Symbol">(</a><a id="4970" href="Ordinals.Exponentiation.DecreasingList.html#4645" class="Function">is-decreasing-is-prop</a> <a id="4992" href="Ordinals.Exponentiation.DecreasingList.html#4889" class="Bound">pR</a> <a id="4995" class="Symbol">(</a><a id="4996" href="Ordinals.Exponentiation.DecreasingList.html#4897" class="Bound">y</a> <a id="4998" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5000" href="Ordinals.Exponentiation.DecreasingList.html#4901" class="Bound">l</a><a id="5001" class="Symbol">)</a> <a id="5003" href="Ordinals.Exponentiation.DecreasingList.html#4917" class="Bound">ps</a> <a id="5006" href="Ordinals.Exponentiation.DecreasingList.html#4934" class="Bound">qs</a><a id="5008" class="Symbol">)</a>

 <a id="5012" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="5031" class="Symbol">:</a> <a id="5033" class="Symbol">{</a><a id="5034" href="Ordinals.Exponentiation.DecreasingList.html#5034" class="Bound">x</a> <a id="5036" class="Symbol">:</a> <a id="5038" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="5039" class="Symbol">}</a> <a id="5041" class="Symbol">{</a><a id="5042" href="Ordinals.Exponentiation.DecreasingList.html#5042" class="Bound">l</a> <a id="5044" class="Symbol">:</a> <a id="5046" href="MLTT.List.html#488" class="Datatype">List</a> <a id="5051" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="5052" class="Symbol">}</a>
                    <a id="5074" class="Symbol">→</a> <a id="5076" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="5090" class="Symbol">(</a><a id="5091" href="Ordinals.Exponentiation.DecreasingList.html#5034" class="Bound">x</a> <a id="5093" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5095" href="Ordinals.Exponentiation.DecreasingList.html#5042" class="Bound">l</a><a id="5096" class="Symbol">)</a> <a id="5098" class="Symbol">→</a> <a id="5100" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="5114" href="Ordinals.Exponentiation.DecreasingList.html#5042" class="Bound">l</a>
 <a id="5117" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="5136" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a> <a id="5146" class="Symbol">=</a> <a id="5148" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
 <a id="5157" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="5176" class="Symbol">(</a><a id="5177" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="5187" class="Symbol">_</a> <a id="5189" href="Ordinals.Exponentiation.DecreasingList.html#5189" class="Bound">d</a><a id="5190" class="Symbol">)</a> <a id="5192" class="Symbol">=</a> <a id="5194" href="Ordinals.Exponentiation.DecreasingList.html#5189" class="Bound">d</a>

 <a id="5198" href="Ordinals.Exponentiation.DecreasingList.html#5198" class="Function">heads-are-decreasing</a> <a id="5219" class="Symbol">:</a> <a id="5221" class="Symbol">{</a><a id="5222" href="Ordinals.Exponentiation.DecreasingList.html#5222" class="Bound">x</a> <a id="5224" href="Ordinals.Exponentiation.DecreasingList.html#5224" class="Bound">y</a> <a id="5226" class="Symbol">:</a> <a id="5228" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="5229" class="Symbol">}</a> <a id="5231" class="Symbol">{</a><a id="5232" href="Ordinals.Exponentiation.DecreasingList.html#5232" class="Bound">l</a> <a id="5234" class="Symbol">:</a> <a id="5236" href="MLTT.List.html#488" class="Datatype">List</a> <a id="5241" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="5242" class="Symbol">}</a>
                     <a id="5265" class="Symbol">→</a> <a id="5267" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="5281" class="Symbol">(</a><a id="5282" href="Ordinals.Exponentiation.DecreasingList.html#5222" class="Bound">x</a> <a id="5284" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5286" href="Ordinals.Exponentiation.DecreasingList.html#5224" class="Bound">y</a> <a id="5288" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5290" href="Ordinals.Exponentiation.DecreasingList.html#5232" class="Bound">l</a><a id="5291" class="Symbol">)</a> <a id="5293" class="Symbol">→</a> <a id="5295" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a> <a id="5297" href="Ordinals.Exponentiation.DecreasingList.html#5224" class="Bound">y</a> <a id="5299" href="Ordinals.Exponentiation.DecreasingList.html#5222" class="Bound">x</a>
 <a id="5302" href="Ordinals.Exponentiation.DecreasingList.html#5198" class="Function">heads-are-decreasing</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="5334" href="Ordinals.Exponentiation.DecreasingList.html#5334" class="Bound">p</a> <a id="5336" class="Symbol">_)</a> <a id="5339" class="Symbol">=</a> <a id="5341" href="Ordinals.Exponentiation.DecreasingList.html#5334" class="Bound">p</a>

 <a id="5345" href="Ordinals.Exponentiation.DecreasingList.html#5345" class="Function">is-decreasing-swap-heads</a> <a id="5370" class="Symbol">:</a> <a id="5372" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="5386" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a>
                          <a id="5414" class="Symbol">→</a> <a id="5416" class="Symbol">{</a><a id="5417" href="Ordinals.Exponentiation.DecreasingList.html#5417" class="Bound">y</a> <a id="5419" href="Ordinals.Exponentiation.DecreasingList.html#5419" class="Bound">x</a> <a id="5421" class="Symbol">:</a> <a id="5423" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="5424" class="Symbol">}</a> <a id="5426" class="Symbol">{</a><a id="5427" href="Ordinals.Exponentiation.DecreasingList.html#5427" class="Bound">l</a> <a id="5429" class="Symbol">:</a> <a id="5431" href="MLTT.List.html#488" class="Datatype">List</a> <a id="5436" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="5437" class="Symbol">}</a>
                          <a id="5465" class="Symbol">→</a> <a id="5467" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a> <a id="5469" href="Ordinals.Exponentiation.DecreasingList.html#5419" class="Bound">x</a> <a id="5471" href="Ordinals.Exponentiation.DecreasingList.html#5417" class="Bound">y</a>
                          <a id="5499" class="Symbol">→</a> <a id="5501" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="5515" class="Symbol">(</a><a id="5516" href="Ordinals.Exponentiation.DecreasingList.html#5419" class="Bound">x</a> <a id="5518" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5520" href="Ordinals.Exponentiation.DecreasingList.html#5427" class="Bound">l</a><a id="5521" class="Symbol">)</a>
                          <a id="5549" class="Symbol">→</a> <a id="5551" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="5565" class="Symbol">(</a><a id="5566" href="Ordinals.Exponentiation.DecreasingList.html#5417" class="Bound">y</a> <a id="5568" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5570" href="Ordinals.Exponentiation.DecreasingList.html#5427" class="Bound">l</a><a id="5571" class="Symbol">)</a>
 <a id="5574" href="Ordinals.Exponentiation.DecreasingList.html#5345" class="Function">is-decreasing-swap-heads</a> <a id="5599" href="Ordinals.Exponentiation.DecreasingList.html#5599" class="Bound">τ</a> <a id="5601" class="Symbol">{</a><a id="5602" href="Ordinals.Exponentiation.DecreasingList.html#5602" class="Bound">y</a><a id="5603" class="Symbol">}</a> <a id="5605" class="Symbol">{</a><a id="5606" href="Ordinals.Exponentiation.DecreasingList.html#5606" class="Bound">x</a><a id="5607" class="Symbol">}</a> <a id="5609" class="Symbol">{</a><a id="5610" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="5612" class="Symbol">}</a>    <a id="5617" href="Ordinals.Exponentiation.DecreasingList.html#5617" class="Bound">r</a> <a id="5619" href="Ordinals.Exponentiation.DecreasingList.html#5619" class="Bound">δ</a> <a id="5621" class="Symbol">=</a> <a id="5623" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
 <a id="5634" href="Ordinals.Exponentiation.DecreasingList.html#5345" class="Function">is-decreasing-swap-heads</a> <a id="5659" href="Ordinals.Exponentiation.DecreasingList.html#5659" class="Bound">τ</a> <a id="5661" class="Symbol">{</a><a id="5662" href="Ordinals.Exponentiation.DecreasingList.html#5662" class="Bound">y</a><a id="5663" class="Symbol">}</a> <a id="5665" class="Symbol">{</a><a id="5666" href="Ordinals.Exponentiation.DecreasingList.html#5666" class="Bound">x</a><a id="5667" class="Symbol">}</a> <a id="5669" class="Symbol">{</a><a id="5670" href="Ordinals.Exponentiation.DecreasingList.html#5670" class="Bound">z</a> <a id="5672" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5674" href="Ordinals.Exponentiation.DecreasingList.html#5674" class="Bound">l</a><a id="5675" class="Symbol">}</a> <a id="5677" href="Ordinals.Exponentiation.DecreasingList.html#5677" class="Bound">r</a> <a id="5679" href="Ordinals.Exponentiation.DecreasingList.html#5679" class="Bound">δ</a> <a id="5681" class="Symbol">=</a>
  <a id="5685" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="5695" class="Symbol">(</a><a id="5696" href="Ordinals.Exponentiation.DecreasingList.html#5659" class="Bound">τ</a> <a id="5698" href="Ordinals.Exponentiation.DecreasingList.html#5670" class="Bound">z</a> <a id="5700" href="Ordinals.Exponentiation.DecreasingList.html#5666" class="Bound">x</a> <a id="5702" href="Ordinals.Exponentiation.DecreasingList.html#5662" class="Bound">y</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Ordinals.Exponentiation.DecreasingList.html#5198" class="Function">heads-are-decreasing</a> <a id="5726" href="Ordinals.Exponentiation.DecreasingList.html#5679" class="Bound">δ</a><a id="5727" class="Symbol">)</a> <a id="5729" href="Ordinals.Exponentiation.DecreasingList.html#5677" class="Bound">r</a><a id="5730" class="Symbol">)</a> <a id="5732" class="Symbol">(</a><a id="5733" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="5752" href="Ordinals.Exponentiation.DecreasingList.html#5679" class="Bound">δ</a><a id="5753" class="Symbol">)</a>

 <a id="5757" href="Ordinals.Exponentiation.DecreasingList.html#5757" class="Function">is-decreasing-skip</a> <a id="5776" class="Symbol">:</a> <a id="5778" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="5792" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a>
                    <a id="5814" class="Symbol">→</a> <a id="5816" class="Symbol">{</a><a id="5817" href="Ordinals.Exponentiation.DecreasingList.html#5817" class="Bound">x</a> <a id="5819" href="Ordinals.Exponentiation.DecreasingList.html#5819" class="Bound">x&#39;</a> <a id="5822" class="Symbol">:</a> <a id="5824" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="5825" class="Symbol">}</a> <a id="5827" class="Symbol">{</a><a id="5828" href="Ordinals.Exponentiation.DecreasingList.html#5828" class="Bound">l</a> <a id="5830" class="Symbol">:</a> <a id="5832" href="MLTT.List.html#488" class="Datatype">List</a> <a id="5837" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="5838" class="Symbol">}</a>
                    <a id="5860" class="Symbol">→</a> <a id="5862" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="5876" class="Symbol">(</a><a id="5877" href="Ordinals.Exponentiation.DecreasingList.html#5817" class="Bound">x</a> <a id="5879" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5881" href="Ordinals.Exponentiation.DecreasingList.html#5819" class="Bound">x&#39;</a> <a id="5884" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5886" href="Ordinals.Exponentiation.DecreasingList.html#5828" class="Bound">l</a><a id="5887" class="Symbol">)</a>
                    <a id="5909" class="Symbol">→</a> <a id="5911" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="5925" class="Symbol">(</a><a id="5926" href="Ordinals.Exponentiation.DecreasingList.html#5817" class="Bound">x</a> <a id="5928" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5930" href="Ordinals.Exponentiation.DecreasingList.html#5828" class="Bound">l</a><a id="5931" class="Symbol">)</a>
 <a id="5934" href="Ordinals.Exponentiation.DecreasingList.html#5757" class="Function">is-decreasing-skip</a> <a id="5953" href="Ordinals.Exponentiation.DecreasingList.html#5953" class="Bound">τ</a> <a id="5955" href="Ordinals.Exponentiation.DecreasingList.html#5955" class="Bound">δ</a> <a id="5957" class="Symbol">=</a>
  <a id="5961" href="Ordinals.Exponentiation.DecreasingList.html#5345" class="Function">is-decreasing-swap-heads</a> <a id="5986" href="Ordinals.Exponentiation.DecreasingList.html#5953" class="Bound">τ</a> <a id="5988" class="Symbol">(</a><a id="5989" href="Ordinals.Exponentiation.DecreasingList.html#5198" class="Function">heads-are-decreasing</a> <a id="6010" href="Ordinals.Exponentiation.DecreasingList.html#5955" class="Bound">δ</a><a id="6011" class="Symbol">)</a> <a id="6013" class="Symbol">(</a><a id="6014" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="6033" href="Ordinals.Exponentiation.DecreasingList.html#5955" class="Bound">δ</a><a id="6034" class="Symbol">)</a>

 <a id="6038" href="Ordinals.Exponentiation.DecreasingList.html#6038" class="Function">DecreasingList</a> <a id="6053" class="Symbol">:</a> <a id="6055" href="Ordinals.Exponentiation.DecreasingList.html#1751" class="Bound">𝓤</a> <a id="6057" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6059" href="Ordinals.Exponentiation.DecreasingList.html#1771" class="Bound">𝓥</a> <a id="6061" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="6064" href="Ordinals.Exponentiation.DecreasingList.html#6038" class="Function">DecreasingList</a> <a id="6079" class="Symbol">=</a> <a id="6081" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6083" href="Ordinals.Exponentiation.DecreasingList.html#6083" class="Bound">l</a> <a id="6085" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6087" href="MLTT.List.html#488" class="Datatype">List</a> <a id="6092" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a> <a id="6094" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6096" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="6110" href="Ordinals.Exponentiation.DecreasingList.html#6083" class="Bound">l</a>

<a id="6113" class="Markup">\end{code}</a><a id="6123" class="Background">

Next we show that the lexicographic order on lists when restricted to
DecreasingList is well-founded, provided the original order is.

</a><a id="6260" class="Markup">\begin{code}</a>

 <a id="6275" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a> <a id="6284" class="Symbol">:</a> <a id="6286" href="Ordinals.Exponentiation.DecreasingList.html#6038" class="Function">DecreasingList</a> <a id="6301" class="Symbol">→</a> <a id="6303" href="Ordinals.Exponentiation.DecreasingList.html#6038" class="Function">DecreasingList</a> <a id="6318" class="Symbol">→</a> <a id="6320" href="Ordinals.Exponentiation.DecreasingList.html#1751" class="Bound">𝓤</a> <a id="6322" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6324" href="Ordinals.Exponentiation.DecreasingList.html#1771" class="Bound">𝓥</a> <a id="6326" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="6329" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a> <a id="6338" class="Symbol">(</a><a id="6339" href="Ordinals.Exponentiation.DecreasingList.html#6339" class="Bound">l</a> <a id="6341" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6343" class="Symbol">_)</a> <a id="6346" class="Symbol">(</a><a id="6347" href="Ordinals.Exponentiation.DecreasingList.html#6347" class="Bound">l&#39;</a> <a id="6350" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6352" class="Symbol">_)</a> <a id="6355" class="Symbol">=</a> <a id="6357" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="6361" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a> <a id="6363" href="Ordinals.Exponentiation.DecreasingList.html#6339" class="Bound">l</a> <a id="6365" href="Ordinals.Exponentiation.DecreasingList.html#6347" class="Bound">l&#39;</a>

 <a id="6370" href="Ordinals.Exponentiation.DecreasingList.html#6370" class="Function">[]-acc-decr</a> <a id="6382" class="Symbol">:</a> <a id="6384" class="Symbol">{</a><a id="6385" href="Ordinals.Exponentiation.DecreasingList.html#6385" class="Bound">p</a> <a id="6387" class="Symbol">:</a> <a id="6389" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="6403" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="6405" class="Symbol">}</a> <a id="6407" class="Symbol">→</a> <a id="6409" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="6423" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a> <a id="6432" class="Symbol">(</a><a id="6433" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="6436" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6438" href="Ordinals.Exponentiation.DecreasingList.html#6385" class="Bound">p</a><a id="6439" class="Symbol">)</a>
 <a id="6442" href="Ordinals.Exponentiation.DecreasingList.html#6370" class="Function">[]-acc-decr</a> <a id="6454" class="Symbol">{</a><a id="6455" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="6462" class="Symbol">}</a> <a id="6464" class="Symbol">=</a> <a id="6466" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="6470" class="Symbol">(λ</a> <a id="6473" href="Ordinals.Exponentiation.DecreasingList.html#6473" class="Bound">xs</a> <a id="6476" href="Ordinals.Exponentiation.DecreasingList.html#6476" class="Bound">q</a> <a id="6478" class="Symbol">→</a> <a id="6480" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6487" class="Symbol">(</a><a id="6488" href="Ordinals.Exponentiation.DecreasingList.html#3081" class="Function">[]-lex-bot</a> <a id="6499" class="Symbol">_</a> <a id="6501" href="Ordinals.Exponentiation.DecreasingList.html#6476" class="Bound">q</a><a id="6502" class="Symbol">))</a>

 <a id="6507" href="Ordinals.Exponentiation.DecreasingList.html#6507" class="Function">lex-decr-acc</a> <a id="6520" class="Symbol">:</a> <a id="6522" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="6536" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a>
              <a id="6552" class="Symbol">→</a> <a id="6554" class="Symbol">(</a><a id="6555" href="Ordinals.Exponentiation.DecreasingList.html#6555" class="Bound">x</a> <a id="6557" class="Symbol">:</a> <a id="6559" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="6560" class="Symbol">)</a> <a id="6562" class="Symbol">→</a> <a id="6564" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="6578" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a> <a id="6580" href="Ordinals.Exponentiation.DecreasingList.html#6555" class="Bound">x</a>
              <a id="6596" class="Symbol">→</a> <a id="6598" class="Symbol">(</a><a id="6599" href="Ordinals.Exponentiation.DecreasingList.html#6599" class="Bound">l</a> <a id="6601" class="Symbol">:</a> <a id="6603" href="MLTT.List.html#488" class="Datatype">List</a> <a id="6608" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="6609" class="Symbol">)</a> <a id="6611" class="Symbol">(</a><a id="6612" href="Ordinals.Exponentiation.DecreasingList.html#6612" class="Bound">δ</a> <a id="6614" class="Symbol">:</a> <a id="6616" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="6630" href="Ordinals.Exponentiation.DecreasingList.html#6599" class="Bound">l</a><a id="6631" class="Symbol">)</a>
              <a id="6647" class="Symbol">→</a> <a id="6649" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="6663" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a> <a id="6672" class="Symbol">(</a><a id="6673" href="Ordinals.Exponentiation.DecreasingList.html#6599" class="Bound">l</a> <a id="6675" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6677" href="Ordinals.Exponentiation.DecreasingList.html#6612" class="Bound">δ</a><a id="6678" class="Symbol">)</a>
              <a id="6694" class="Symbol">→</a> <a id="6696" class="Symbol">(</a><a id="6697" href="Ordinals.Exponentiation.DecreasingList.html#6697" class="Bound">ε</a> <a id="6699" class="Symbol">:</a> <a id="6701" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="6715" class="Symbol">(</a><a id="6716" href="Ordinals.Exponentiation.DecreasingList.html#6555" class="Bound">x</a> <a id="6718" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6720" href="Ordinals.Exponentiation.DecreasingList.html#6599" class="Bound">l</a><a id="6721" class="Symbol">))</a>
              <a id="6738" class="Symbol">→</a> <a id="6740" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="6754" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a> <a id="6763" class="Symbol">((</a><a id="6765" href="Ordinals.Exponentiation.DecreasingList.html#6555" class="Bound">x</a> <a id="6767" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6769" href="Ordinals.Exponentiation.DecreasingList.html#6599" class="Bound">l</a><a id="6770" class="Symbol">)</a> <a id="6772" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6774" href="Ordinals.Exponentiation.DecreasingList.html#6697" class="Bound">ε</a><a id="6775" class="Symbol">)</a>
 <a id="6778" href="Ordinals.Exponentiation.DecreasingList.html#6507" class="Function">lex-decr-acc</a> <a id="6791" href="Ordinals.Exponentiation.DecreasingList.html#6791" class="Bound">tr</a> <a id="6794" class="Symbol">=</a>
  <a id="6798" href="Ordinals.Notions.html#1461" class="Function">transfinite-induction&#39;</a> <a id="6821" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a> <a id="6823" href="Ordinals.Exponentiation.DecreasingList.html#6987" class="Function">P</a> <a id="6825" href="Ordinals.Exponentiation.DecreasingList.html#7123" class="Function">ϕ</a>
    <a id="6831" class="Keyword">where</a>
     <a id="6842" href="Ordinals.Exponentiation.DecreasingList.html#6842" class="Function">Q</a> <a id="6844" class="Symbol">:</a> <a id="6846" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a> <a id="6848" class="Symbol">→</a> <a id="6850" href="Ordinals.Exponentiation.DecreasingList.html#6038" class="Function">DecreasingList</a> <a id="6865" class="Symbol">→</a> <a id="6867" href="Ordinals.Exponentiation.DecreasingList.html#1751" class="Bound">𝓤</a> <a id="6869" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6871" href="Ordinals.Exponentiation.DecreasingList.html#1771" class="Bound">𝓥</a> <a id="6873" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
     <a id="6880" href="Ordinals.Exponentiation.DecreasingList.html#6842" class="Function">Q</a> <a id="6882" href="Ordinals.Exponentiation.DecreasingList.html#6882" class="Bound">x</a> <a id="6884" class="Symbol">(</a><a id="6885" href="Ordinals.Exponentiation.DecreasingList.html#6885" class="Bound">l</a> <a id="6887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6889" class="Symbol">_)</a> <a id="6892" class="Symbol">=</a> <a id="6894" class="Symbol">(</a><a id="6895" href="Ordinals.Exponentiation.DecreasingList.html#6895" class="Bound">ε&#39;</a> <a id="6898" class="Symbol">:</a> <a id="6900" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="6914" class="Symbol">(</a><a id="6915" href="Ordinals.Exponentiation.DecreasingList.html#6882" class="Bound">x</a> <a id="6917" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6919" href="Ordinals.Exponentiation.DecreasingList.html#6885" class="Bound">l</a><a id="6920" class="Symbol">))</a>
                   <a id="6942" class="Symbol">→</a> <a id="6944" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="6958" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a> <a id="6967" class="Symbol">((</a><a id="6969" href="Ordinals.Exponentiation.DecreasingList.html#6882" class="Bound">x</a> <a id="6971" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6973" href="Ordinals.Exponentiation.DecreasingList.html#6885" class="Bound">l</a><a id="6974" class="Symbol">)</a> <a id="6976" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6978" href="Ordinals.Exponentiation.DecreasingList.html#6895" class="Bound">ε&#39;</a><a id="6980" class="Symbol">)</a>
     <a id="6987" href="Ordinals.Exponentiation.DecreasingList.html#6987" class="Function">P</a> <a id="6989" class="Symbol">:</a> <a id="6991" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a> <a id="6993" class="Symbol">→</a> <a id="6995" href="Ordinals.Exponentiation.DecreasingList.html#1751" class="Bound">𝓤</a> <a id="6997" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6999" href="Ordinals.Exponentiation.DecreasingList.html#1771" class="Bound">𝓥</a> <a id="7001" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
     <a id="7008" href="Ordinals.Exponentiation.DecreasingList.html#6987" class="Function">P</a> <a id="7010" href="Ordinals.Exponentiation.DecreasingList.html#7010" class="Bound">x</a> <a id="7012" class="Symbol">=</a> <a id="7014" class="Symbol">(</a><a id="7015" href="Ordinals.Exponentiation.DecreasingList.html#7015" class="Bound">l</a> <a id="7017" class="Symbol">:</a> <a id="7019" href="MLTT.List.html#488" class="Datatype">List</a> <a id="7024" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="7025" class="Symbol">)</a> <a id="7027" class="Symbol">(</a><a id="7028" href="Ordinals.Exponentiation.DecreasingList.html#7028" class="Bound">δ</a> <a id="7030" class="Symbol">:</a> <a id="7032" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="7046" href="Ordinals.Exponentiation.DecreasingList.html#7015" class="Bound">l</a><a id="7047" class="Symbol">)</a>
           <a id="7060" class="Symbol">→</a> <a id="7062" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="7076" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a> <a id="7085" class="Symbol">(</a><a id="7086" href="Ordinals.Exponentiation.DecreasingList.html#7015" class="Bound">l</a> <a id="7088" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7090" href="Ordinals.Exponentiation.DecreasingList.html#7028" class="Bound">δ</a><a id="7091" class="Symbol">)</a>
           <a id="7104" class="Symbol">→</a> <a id="7106" href="Ordinals.Exponentiation.DecreasingList.html#6842" class="Function">Q</a> <a id="7108" href="Ordinals.Exponentiation.DecreasingList.html#7010" class="Bound">x</a> <a id="7110" class="Symbol">(</a><a id="7111" href="Ordinals.Exponentiation.DecreasingList.html#7015" class="Bound">l</a> <a id="7113" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7115" href="Ordinals.Exponentiation.DecreasingList.html#7028" class="Bound">δ</a><a id="7116" class="Symbol">)</a>
     <a id="7123" href="Ordinals.Exponentiation.DecreasingList.html#7123" class="Function">ϕ</a> <a id="7125" class="Symbol">:</a> <a id="7127" class="Symbol">(</a><a id="7128" href="Ordinals.Exponentiation.DecreasingList.html#7128" class="Bound">x</a> <a id="7130" class="Symbol">:</a> <a id="7132" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="7133" class="Symbol">)</a> <a id="7135" class="Symbol">→</a> <a id="7137" class="Symbol">((</a><a id="7139" href="Ordinals.Exponentiation.DecreasingList.html#7139" class="Bound">y</a> <a id="7141" class="Symbol">:</a> <a id="7143" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="7144" class="Symbol">)</a> <a id="7146" class="Symbol">→</a> <a id="7148" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a> <a id="7150" href="Ordinals.Exponentiation.DecreasingList.html#7139" class="Bound">y</a> <a id="7152" href="Ordinals.Exponentiation.DecreasingList.html#7128" class="Bound">x</a> <a id="7154" class="Symbol">→</a> <a id="7156" href="Ordinals.Exponentiation.DecreasingList.html#6987" class="Function">P</a> <a id="7158" href="Ordinals.Exponentiation.DecreasingList.html#7139" class="Bound">y</a><a id="7159" class="Symbol">)</a> <a id="7161" class="Symbol">→</a> <a id="7163" href="Ordinals.Exponentiation.DecreasingList.html#6987" class="Function">P</a> <a id="7165" href="Ordinals.Exponentiation.DecreasingList.html#7128" class="Bound">x</a>
     <a id="7172" href="Ordinals.Exponentiation.DecreasingList.html#7123" class="Function">ϕ</a> <a id="7174" href="Ordinals.Exponentiation.DecreasingList.html#7174" class="Bound">x</a> <a id="7176" href="Ordinals.Exponentiation.DecreasingList.html#7176" class="Bound">IH</a> <a id="7179" href="Ordinals.Exponentiation.DecreasingList.html#7179" class="Bound">l</a> <a id="7181" href="Ordinals.Exponentiation.DecreasingList.html#7181" class="Bound">δ</a> <a id="7183" href="Ordinals.Exponentiation.DecreasingList.html#7183" class="Bound">β</a> <a id="7185" class="Symbol">=</a>
      <a id="7193" href="Ordinals.Notions.html#1461" class="Function">transfinite-induction&#39;</a> <a id="7216" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a> <a id="7225" class="Symbol">(</a><a id="7226" href="Ordinals.Exponentiation.DecreasingList.html#6842" class="Function">Q</a> <a id="7228" href="Ordinals.Exponentiation.DecreasingList.html#7174" class="Bound">x</a><a id="7229" class="Symbol">)</a> <a id="7231" class="Symbol">(λ</a> <a id="7234" class="Symbol">(</a><a id="7235" href="Ordinals.Exponentiation.DecreasingList.html#7235" class="Bound">l</a> <a id="7237" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7239" href="Ordinals.Exponentiation.DecreasingList.html#7239" class="Bound">ε</a><a id="7240" class="Symbol">)</a> <a id="7242" class="Symbol">→</a> <a id="7244" href="Ordinals.Exponentiation.DecreasingList.html#7283" class="Function">ϕ&#39;</a> <a id="7247" href="Ordinals.Exponentiation.DecreasingList.html#7235" class="Bound">l</a> <a id="7249" href="Ordinals.Exponentiation.DecreasingList.html#7239" class="Bound">ε</a><a id="7250" class="Symbol">)</a> <a id="7252" class="Symbol">(</a><a id="7253" href="Ordinals.Exponentiation.DecreasingList.html#7179" class="Bound">l</a> <a id="7255" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7257" href="Ordinals.Exponentiation.DecreasingList.html#7181" class="Bound">δ</a><a id="7258" class="Symbol">)</a> <a id="7260" href="Ordinals.Exponentiation.DecreasingList.html#7183" class="Bound">β</a>
       <a id="7269" class="Keyword">where</a>
        <a id="7283" href="Ordinals.Exponentiation.DecreasingList.html#7283" class="Function">ϕ&#39;</a> <a id="7286" class="Symbol">:</a> <a id="7288" class="Symbol">(</a><a id="7289" href="Ordinals.Exponentiation.DecreasingList.html#7289" class="Bound">l</a> <a id="7291" class="Symbol">:</a> <a id="7293" href="MLTT.List.html#488" class="Datatype">List</a> <a id="7298" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="7299" class="Symbol">)</a> <a id="7301" class="Symbol">(</a><a id="7302" href="Ordinals.Exponentiation.DecreasingList.html#7302" class="Bound">ε</a> <a id="7304" class="Symbol">:</a> <a id="7306" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="7320" href="Ordinals.Exponentiation.DecreasingList.html#7289" class="Bound">l</a><a id="7321" class="Symbol">)</a>
           <a id="7334" class="Symbol">→</a> <a id="7336" class="Symbol">((</a><a id="7338" href="Ordinals.Exponentiation.DecreasingList.html#7338" class="Bound">l&#39;</a> <a id="7341" class="Symbol">:</a> <a id="7343" href="Ordinals.Exponentiation.DecreasingList.html#6038" class="Function">DecreasingList</a><a id="7357" class="Symbol">)</a> <a id="7359" class="Symbol">→</a> <a id="7361" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a> <a id="7370" href="Ordinals.Exponentiation.DecreasingList.html#7338" class="Bound">l&#39;</a> <a id="7373" class="Symbol">(</a><a id="7374" href="Ordinals.Exponentiation.DecreasingList.html#7289" class="Bound">l</a> <a id="7376" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7378" href="Ordinals.Exponentiation.DecreasingList.html#7302" class="Bound">ε</a><a id="7379" class="Symbol">)</a> <a id="7381" class="Symbol">→</a> <a id="7383" href="Ordinals.Exponentiation.DecreasingList.html#6842" class="Function">Q</a> <a id="7385" href="Ordinals.Exponentiation.DecreasingList.html#7174" class="Bound">x</a> <a id="7387" href="Ordinals.Exponentiation.DecreasingList.html#7338" class="Bound">l&#39;</a><a id="7389" class="Symbol">)</a>
           <a id="7402" class="Symbol">→</a> <a id="7404" href="Ordinals.Exponentiation.DecreasingList.html#6842" class="Function">Q</a> <a id="7406" href="Ordinals.Exponentiation.DecreasingList.html#7174" class="Bound">x</a> <a id="7408" class="Symbol">(</a><a id="7409" href="Ordinals.Exponentiation.DecreasingList.html#7289" class="Bound">l</a> <a id="7411" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7413" href="Ordinals.Exponentiation.DecreasingList.html#7302" class="Bound">ε</a><a id="7414" class="Symbol">)</a>
        <a id="7424" href="Ordinals.Exponentiation.DecreasingList.html#7283" class="Function">ϕ&#39;</a> <a id="7427" href="Ordinals.Exponentiation.DecreasingList.html#7427" class="Bound">l</a> <a id="7429" class="Symbol">_</a> <a id="7431" href="Ordinals.Exponentiation.DecreasingList.html#7431" class="Bound">IH₂</a> <a id="7435" href="Ordinals.Exponentiation.DecreasingList.html#7435" class="Bound">ε&#39;</a> <a id="7438" class="Symbol">=</a> <a id="7440" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="7444" class="Symbol">(λ</a> <a id="7447" class="Symbol">(</a><a id="7448" href="Ordinals.Exponentiation.DecreasingList.html#7448" class="Bound">l&#39;</a> <a id="7451" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7453" href="Ordinals.Exponentiation.DecreasingList.html#7453" class="Bound">ε</a><a id="7454" class="Symbol">)</a> <a id="7456" class="Symbol">→</a> <a id="7458" href="Ordinals.Exponentiation.DecreasingList.html#7491" class="Function">g</a> <a id="7460" href="Ordinals.Exponentiation.DecreasingList.html#7448" class="Bound">l&#39;</a> <a id="7463" href="Ordinals.Exponentiation.DecreasingList.html#7453" class="Bound">ε</a><a id="7464" class="Symbol">)</a>
         <a id="7475" class="Keyword">where</a>
          <a id="7491" href="Ordinals.Exponentiation.DecreasingList.html#7491" class="Function">g</a> <a id="7493" class="Symbol">:</a> <a id="7495" class="Symbol">(</a><a id="7496" href="Ordinals.Exponentiation.DecreasingList.html#7496" class="Bound">l&#39;</a> <a id="7499" class="Symbol">:</a> <a id="7501" href="MLTT.List.html#488" class="Datatype">List</a> <a id="7506" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="7507" class="Symbol">)</a> <a id="7509" class="Symbol">→</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Ordinals.Exponentiation.DecreasingList.html#7512" class="Bound">ε</a> <a id="7514" class="Symbol">:</a> <a id="7516" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="7530" href="Ordinals.Exponentiation.DecreasingList.html#7496" class="Bound">l&#39;</a><a id="7532" class="Symbol">)</a>
             <a id="7547" class="Symbol">→</a> <a id="7549" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a> <a id="7558" class="Symbol">(</a><a id="7559" href="Ordinals.Exponentiation.DecreasingList.html#7496" class="Bound">l&#39;</a> <a id="7562" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7564" href="Ordinals.Exponentiation.DecreasingList.html#7512" class="Bound">ε</a><a id="7565" class="Symbol">)</a> <a id="7567" class="Symbol">((</a><a id="7569" href="Ordinals.Exponentiation.DecreasingList.html#7174" class="Bound">x</a> <a id="7571" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="7573" href="Ordinals.Exponentiation.DecreasingList.html#7427" class="Bound">l</a><a id="7574" class="Symbol">)</a> <a id="7576" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7578" href="Ordinals.Exponentiation.DecreasingList.html#7435" class="Bound">ε&#39;</a><a id="7580" class="Symbol">)</a>
             <a id="7595" class="Symbol">→</a> <a id="7597" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="7611" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a> <a id="7620" class="Symbol">(</a><a id="7621" href="Ordinals.Exponentiation.DecreasingList.html#7496" class="Bound">l&#39;</a> <a id="7624" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7626" href="Ordinals.Exponentiation.DecreasingList.html#7512" class="Bound">ε</a><a id="7627" class="Symbol">)</a>
          <a id="7639" href="Ordinals.Exponentiation.DecreasingList.html#7491" class="Function">g</a> <a id="7641" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="7644" href="Ordinals.Exponentiation.DecreasingList.html#7644" class="Bound">ε</a> <a id="7646" href="Ordinals.Exponentiation.DecreasingList.html#7646" class="Bound">u</a> <a id="7648" class="Symbol">=</a> <a id="7650" href="Ordinals.Exponentiation.DecreasingList.html#6370" class="Function">[]-acc-decr</a>
          <a id="7672" href="Ordinals.Exponentiation.DecreasingList.html#7491" class="Function">g</a> <a id="7674" class="Symbol">(</a><a id="7675" href="Ordinals.Exponentiation.DecreasingList.html#7675" class="Bound">y</a> <a id="7677" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="7679" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="7681" class="Symbol">)</a> <a id="7683" href="Ordinals.Exponentiation.DecreasingList.html#7683" class="Bound">ε</a> <a id="7685" class="Symbol">(</a><a id="7686" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="7695" href="Ordinals.Exponentiation.DecreasingList.html#7695" class="Bound">u</a><a id="7696" class="Symbol">)</a> <a id="7698" class="Symbol">=</a> <a id="7700" href="Ordinals.Exponentiation.DecreasingList.html#7176" class="Bound">IH</a> <a id="7703" href="Ordinals.Exponentiation.DecreasingList.html#7675" class="Bound">y</a> <a id="7705" href="Ordinals.Exponentiation.DecreasingList.html#7695" class="Bound">u</a> <a id="7707" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="7710" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="7718" href="Ordinals.Exponentiation.DecreasingList.html#6370" class="Function">[]-acc-decr</a> <a id="7730" href="Ordinals.Exponentiation.DecreasingList.html#7683" class="Bound">ε</a>
          <a id="7742" href="Ordinals.Exponentiation.DecreasingList.html#7491" class="Function">g</a> <a id="7744" class="Symbol">(</a><a id="7745" href="Ordinals.Exponentiation.DecreasingList.html#7745" class="Bound">y</a> <a id="7747" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="7749" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="7751" class="Symbol">)</a> <a id="7753" href="Ordinals.Exponentiation.DecreasingList.html#7753" class="Bound">ε</a> <a id="7755" class="Symbol">(</a><a id="7756" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="7765" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7770" href="Ordinals.Exponentiation.DecreasingList.html#7770" class="Bound">u</a><a id="7771" class="Symbol">)</a> <a id="7773" class="Symbol">=</a> <a id="7775" href="Ordinals.Exponentiation.DecreasingList.html#7431" class="Bound">IH₂</a> <a id="7779" class="Symbol">(</a><a id="7780" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="7783" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7785" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="7792" class="Symbol">)</a> <a id="7794" href="Ordinals.Exponentiation.DecreasingList.html#7770" class="Bound">u</a> <a id="7796" href="Ordinals.Exponentiation.DecreasingList.html#7753" class="Bound">ε</a>
          <a id="7808" href="Ordinals.Exponentiation.DecreasingList.html#7491" class="Function">g</a> <a id="7810" class="Symbol">(</a><a id="7811" href="Ordinals.Exponentiation.DecreasingList.html#7811" class="Bound">y</a> <a id="7813" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="7815" href="Ordinals.Exponentiation.DecreasingList.html#7815" class="Bound">z</a> <a id="7817" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="7819" href="Ordinals.Exponentiation.DecreasingList.html#7819" class="Bound">l&#39;</a><a id="7821" class="Symbol">)</a> <a id="7823" href="Ordinals.Exponentiation.DecreasingList.html#7823" class="Bound">ε</a> <a id="7825" class="Symbol">(</a><a id="7826" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="7835" href="Ordinals.Exponentiation.DecreasingList.html#7835" class="Bound">u</a><a id="7836" class="Symbol">)</a> <a id="7838" class="Symbol">=</a>
           <a id="7851" href="Ordinals.Exponentiation.DecreasingList.html#7176" class="Bound">IH</a> <a id="7854" href="Ordinals.Exponentiation.DecreasingList.html#7811" class="Bound">y</a> <a id="7856" href="Ordinals.Exponentiation.DecreasingList.html#7835" class="Bound">u</a> <a id="7858" class="Symbol">(</a><a id="7859" href="Ordinals.Exponentiation.DecreasingList.html#7815" class="Bound">z</a> <a id="7861" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="7863" href="Ordinals.Exponentiation.DecreasingList.html#7819" class="Bound">l&#39;</a><a id="7865" class="Symbol">)</a> <a id="7867" class="Symbol">(</a><a id="7868" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="7887" href="Ordinals.Exponentiation.DecreasingList.html#7823" class="Bound">ε</a><a id="7888" class="Symbol">)</a>
                           <a id="7917" class="Symbol">(</a><a id="7918" href="Ordinals.Exponentiation.DecreasingList.html#7491" class="Function">g</a> <a id="7920" class="Symbol">(</a><a id="7921" href="Ordinals.Exponentiation.DecreasingList.html#7815" class="Bound">z</a> <a id="7923" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="7925" href="Ordinals.Exponentiation.DecreasingList.html#7819" class="Bound">l&#39;</a><a id="7927" class="Symbol">)</a>
                            <a id="7957" class="Symbol">(</a><a id="7958" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="7977" href="Ordinals.Exponentiation.DecreasingList.html#7823" class="Bound">ε</a><a id="7978" class="Symbol">)</a>
                            <a id="8008" class="Symbol">(</a><a id="8009" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="8018" class="Symbol">(</a><a id="8019" href="Ordinals.Exponentiation.DecreasingList.html#6791" class="Bound">tr</a> <a id="8022" href="Ordinals.Exponentiation.DecreasingList.html#7815" class="Bound">z</a> <a id="8024" href="Ordinals.Exponentiation.DecreasingList.html#7811" class="Bound">y</a> <a id="8026" href="Ordinals.Exponentiation.DecreasingList.html#7174" class="Bound">x</a> <a id="8028" class="Symbol">(</a><a id="8029" href="Ordinals.Exponentiation.DecreasingList.html#5198" class="Function">heads-are-decreasing</a> <a id="8050" href="Ordinals.Exponentiation.DecreasingList.html#7823" class="Bound">ε</a><a id="8051" class="Symbol">)</a> <a id="8053" href="Ordinals.Exponentiation.DecreasingList.html#7835" class="Bound">u</a><a id="8054" class="Symbol">)))</a>
                           <a id="8085" href="Ordinals.Exponentiation.DecreasingList.html#7823" class="Bound">ε</a>
          <a id="8097" href="Ordinals.Exponentiation.DecreasingList.html#7491" class="Function">g</a> <a id="8099" class="Symbol">(</a><a id="8100" href="Ordinals.Exponentiation.DecreasingList.html#8100" class="Bound">y</a> <a id="8102" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8104" href="Ordinals.Exponentiation.DecreasingList.html#8104" class="Bound">z</a> <a id="8106" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8108" href="Ordinals.Exponentiation.DecreasingList.html#8108" class="Bound">l&#39;</a><a id="8110" class="Symbol">)</a> <a id="8112" href="Ordinals.Exponentiation.DecreasingList.html#8112" class="Bound">ε</a> <a id="8114" class="Symbol">(</a><a id="8115" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="8124" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8129" href="Ordinals.Exponentiation.DecreasingList.html#8129" class="Bound">u</a><a id="8130" class="Symbol">)</a> <a id="8132" class="Symbol">=</a>
           <a id="8145" href="Ordinals.Exponentiation.DecreasingList.html#7431" class="Bound">IH₂</a> <a id="8149" class="Symbol">((</a><a id="8151" href="Ordinals.Exponentiation.DecreasingList.html#8104" class="Bound">z</a> <a id="8153" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8155" href="Ordinals.Exponentiation.DecreasingList.html#8108" class="Bound">l&#39;</a><a id="8157" class="Symbol">)</a> <a id="8159" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8161" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="8180" href="Ordinals.Exponentiation.DecreasingList.html#8112" class="Bound">ε</a><a id="8181" class="Symbol">)</a> <a id="8183" href="Ordinals.Exponentiation.DecreasingList.html#8129" class="Bound">u</a> <a id="8185" href="Ordinals.Exponentiation.DecreasingList.html#8112" class="Bound">ε</a>

 <a id="8189" href="Ordinals.Exponentiation.DecreasingList.html#8189" class="Function">lex-well-founded</a> <a id="8206" class="Symbol">:</a> <a id="8208" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="8222" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a>
                  <a id="8242" class="Symbol">→</a> <a id="8244" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="8260" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a>
                  <a id="8280" class="Symbol">→</a> <a id="8282" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="8298" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a>
 <a id="8308" href="Ordinals.Exponentiation.DecreasingList.html#8189" class="Function">lex-well-founded</a> <a id="8325" href="Ordinals.Exponentiation.DecreasingList.html#8325" class="Bound">tr</a> <a id="8328" href="Ordinals.Exponentiation.DecreasingList.html#8328" class="Bound">wf</a> <a id="8331" class="Symbol">(</a><a id="8332" href="Ordinals.Exponentiation.DecreasingList.html#8332" class="Bound">l</a> <a id="8334" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8336" href="Ordinals.Exponentiation.DecreasingList.html#8336" class="Bound">δ</a><a id="8337" class="Symbol">)</a> <a id="8339" class="Symbol">=</a> <a id="8341" href="Ordinals.Exponentiation.DecreasingList.html#8377" class="Function">lex-well-founded&#39;</a> <a id="8359" href="Ordinals.Exponentiation.DecreasingList.html#8328" class="Bound">wf</a> <a id="8362" href="Ordinals.Exponentiation.DecreasingList.html#8332" class="Bound">l</a> <a id="8364" href="Ordinals.Exponentiation.DecreasingList.html#8336" class="Bound">δ</a>
  <a id="8368" class="Keyword">where</a>
   <a id="8377" href="Ordinals.Exponentiation.DecreasingList.html#8377" class="Function">lex-well-founded&#39;</a> <a id="8395" class="Symbol">:</a> <a id="8397" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="8413" href="Ordinals.Exponentiation.DecreasingList.html#1759" class="Bound">R</a>
                     <a id="8436" class="Symbol">→</a> <a id="8438" class="Symbol">(</a><a id="8439" href="Ordinals.Exponentiation.DecreasingList.html#8439" class="Bound">xs</a> <a id="8442" class="Symbol">:</a> <a id="8444" href="MLTT.List.html#488" class="Datatype">List</a> <a id="8449" href="Ordinals.Exponentiation.DecreasingList.html#1747" class="Bound">X</a><a id="8450" class="Symbol">)</a> <a id="8452" class="Symbol">(</a><a id="8453" href="Ordinals.Exponentiation.DecreasingList.html#8453" class="Bound">δ</a> <a id="8455" class="Symbol">:</a> <a id="8457" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="8471" href="Ordinals.Exponentiation.DecreasingList.html#8439" class="Bound">xs</a><a id="8473" class="Symbol">)</a>
                     <a id="8496" class="Symbol">→</a> <a id="8498" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="8512" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a> <a id="8521" class="Symbol">(</a><a id="8522" href="Ordinals.Exponentiation.DecreasingList.html#8439" class="Bound">xs</a> <a id="8525" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8527" href="Ordinals.Exponentiation.DecreasingList.html#8453" class="Bound">δ</a><a id="8528" class="Symbol">)</a>
   <a id="8533" href="Ordinals.Exponentiation.DecreasingList.html#8377" class="Function">lex-well-founded&#39;</a> <a id="8551" href="Ordinals.Exponentiation.DecreasingList.html#8551" class="Bound">wf</a> <a id="8554" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="8557" href="Ordinals.Exponentiation.DecreasingList.html#8557" class="Bound">δ</a> <a id="8559" class="Symbol">=</a> <a id="8561" href="Ordinals.Exponentiation.DecreasingList.html#6370" class="Function">[]-acc-decr</a>
   <a id="8576" href="Ordinals.Exponentiation.DecreasingList.html#8377" class="Function">lex-well-founded&#39;</a> <a id="8594" href="Ordinals.Exponentiation.DecreasingList.html#8594" class="Bound">wf</a> <a id="8597" class="Symbol">(</a><a id="8598" href="Ordinals.Exponentiation.DecreasingList.html#8598" class="Bound">x</a> <a id="8600" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8602" href="Ordinals.Exponentiation.DecreasingList.html#8602" class="Bound">l</a><a id="8603" class="Symbol">)</a> <a id="8605" href="Ordinals.Exponentiation.DecreasingList.html#8605" class="Bound">δ</a> <a id="8607" class="Symbol">=</a>
     <a id="8614" href="Ordinals.Exponentiation.DecreasingList.html#6507" class="Function">lex-decr-acc</a> <a id="8627" href="Ordinals.Exponentiation.DecreasingList.html#8325" class="Bound">tr</a> <a id="8630" href="Ordinals.Exponentiation.DecreasingList.html#8598" class="Bound">x</a> <a id="8632" class="Symbol">(</a><a id="8633" href="Ordinals.Exponentiation.DecreasingList.html#8594" class="Bound">wf</a> <a id="8636" href="Ordinals.Exponentiation.DecreasingList.html#8598" class="Bound">x</a><a id="8637" class="Symbol">)</a> <a id="8639" href="Ordinals.Exponentiation.DecreasingList.html#8602" class="Bound">l</a>
      <a id="8647" class="Symbol">(</a><a id="8648" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="8667" href="Ordinals.Exponentiation.DecreasingList.html#8605" class="Bound">δ</a><a id="8668" class="Symbol">)</a>
      <a id="8676" class="Symbol">(</a><a id="8677" href="Ordinals.Exponentiation.DecreasingList.html#8377" class="Function">lex-well-founded&#39;</a> <a id="8695" href="Ordinals.Exponentiation.DecreasingList.html#8594" class="Bound">wf</a> <a id="8698" href="Ordinals.Exponentiation.DecreasingList.html#8602" class="Bound">l</a> <a id="8700" class="Symbol">(</a><a id="8701" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="8720" href="Ordinals.Exponentiation.DecreasingList.html#8605" class="Bound">δ</a><a id="8721" class="Symbol">))</a>
      <a id="8730" href="Ordinals.Exponentiation.DecreasingList.html#8605" class="Bound">δ</a>

<a id="8733" class="Markup">\end{code}</a><a id="8743" class="Background">

We construct an ordinal, which we denote by DecrList₂ α β, that implements
exponentiation of (𝟙ₒ +ₒ α) by β.

The reason that it implements exponentiation with base (𝟙ₒ +ₒ α) rather than α,
is because our construction needs a trichotomous least element (see
Ordinals.Exponentiation.TrichotomousLeastElement). Since we then restrict to the
positive elements of the base ordinal, it is convenient to only consider α
(rather than 𝟙ₒ +ₒ α).

</a><a id="9183" class="Markup">\begin{code}</a>

<a id="9197" class="Keyword">module</a> <a id="9204" href="Ordinals.Exponentiation.DecreasingList.html#9204" class="Module">_</a> <a id="9206" class="Symbol">(</a><a id="9207" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="9209" class="Symbol">:</a> <a id="9211" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9219" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9220" class="Symbol">)</a> <a id="9222" class="Symbol">(</a><a id="9223" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="9225" class="Symbol">:</a> <a id="9227" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9235" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9236" class="Symbol">)</a> <a id="9238" class="Keyword">where</a>

 <a id="9246" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="9264" class="Symbol">:</a> <a id="9266" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9271" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9273" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="9275" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9278" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="9280" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9282" class="Symbol">→</a> <a id="9284" href="Ordinals.Exponentiation.DecreasingList.html#9235" class="Bound">𝓥</a> <a id="9286" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="9289" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="9307" href="Ordinals.Exponentiation.DecreasingList.html#9307" class="Bound">xs</a> <a id="9310" class="Symbol">=</a> <a id="9312" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="9326" class="Symbol">(</a><a id="9327" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="9344" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="9345" class="Symbol">)</a> <a id="9347" class="Symbol">(</a><a id="9348" href="MLTT.List.html#2334" class="Function">map</a> <a id="9352" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9356" href="Ordinals.Exponentiation.DecreasingList.html#9307" class="Bound">xs</a><a id="9358" class="Symbol">)</a>

 <a id="9362" href="Ordinals.Exponentiation.DecreasingList.html#9362" class="Function">heads-are-decreasing-pr₂</a> <a id="9387" class="Symbol">:</a> <a id="9389" class="Symbol">(</a><a id="9390" href="Ordinals.Exponentiation.DecreasingList.html#9390" class="Bound">a</a> <a id="9392" href="Ordinals.Exponentiation.DecreasingList.html#9392" class="Bound">a&#39;</a> <a id="9395" class="Symbol">:</a> <a id="9397" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9399" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="9401" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9402" class="Symbol">)</a> <a id="9404" class="Symbol">{</a><a id="9405" href="Ordinals.Exponentiation.DecreasingList.html#9405" class="Bound">b</a> <a id="9407" href="Ordinals.Exponentiation.DecreasingList.html#9407" class="Bound">b&#39;</a> <a id="9410" class="Symbol">:</a> <a id="9412" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9414" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="9416" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9417" class="Symbol">}</a> <a id="9419" class="Symbol">{</a><a id="9420" href="Ordinals.Exponentiation.DecreasingList.html#9420" class="Bound">l</a> <a id="9422" class="Symbol">:</a> <a id="9424" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9429" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9431" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="9433" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9436" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="9438" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9439" class="Symbol">}</a>
                          <a id="9467" class="Symbol">→</a> <a id="9469" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="9487" class="Symbol">((</a><a id="9489" href="Ordinals.Exponentiation.DecreasingList.html#9390" class="Bound">a</a> <a id="9491" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9493" href="Ordinals.Exponentiation.DecreasingList.html#9405" class="Bound">b</a><a id="9494" class="Symbol">)</a> <a id="9496" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9498" class="Symbol">(</a><a id="9499" href="Ordinals.Exponentiation.DecreasingList.html#9392" class="Bound">a&#39;</a> <a id="9502" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9504" href="Ordinals.Exponentiation.DecreasingList.html#9407" class="Bound">b&#39;</a><a id="9506" class="Symbol">)</a> <a id="9508" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9510" href="Ordinals.Exponentiation.DecreasingList.html#9420" class="Bound">l</a><a id="9511" class="Symbol">)</a>
                          <a id="9539" class="Symbol">→</a> <a id="9541" href="Ordinals.Exponentiation.DecreasingList.html#9407" class="Bound">b&#39;</a> <a id="9544" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9547" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="9549" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9551" href="Ordinals.Exponentiation.DecreasingList.html#9405" class="Bound">b</a>
 <a id="9554" href="Ordinals.Exponentiation.DecreasingList.html#9362" class="Function">heads-are-decreasing-pr₂</a> <a id="9579" href="Ordinals.Exponentiation.DecreasingList.html#9579" class="Bound">a</a> <a id="9581" href="Ordinals.Exponentiation.DecreasingList.html#9581" class="Bound">a&#39;</a> <a id="9584" class="Symbol">=</a> <a id="9586" href="Ordinals.Exponentiation.DecreasingList.html#5198" class="Function">heads-are-decreasing</a> <a id="9607" class="Symbol">(</a><a id="9608" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="9625" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="9626" class="Symbol">)</a>

 <a id="9630" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="9653" class="Symbol">:</a> <a id="9655" class="Symbol">(</a><a id="9656" href="Ordinals.Exponentiation.DecreasingList.html#9656" class="Bound">x</a> <a id="9658" class="Symbol">:</a> <a id="9660" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9662" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="9664" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9667" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="9669" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9670" class="Symbol">)</a> <a id="9672" class="Symbol">{</a><a id="9673" href="Ordinals.Exponentiation.DecreasingList.html#9673" class="Bound">l</a> <a id="9675" class="Symbol">:</a> <a id="9677" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9682" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9684" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="9686" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9689" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="9691" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9692" class="Symbol">}</a>
                        <a id="9718" class="Symbol">→</a> <a id="9720" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="9738" class="Symbol">(</a><a id="9739" href="Ordinals.Exponentiation.DecreasingList.html#9656" class="Bound">x</a> <a id="9741" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9743" href="Ordinals.Exponentiation.DecreasingList.html#9673" class="Bound">l</a><a id="9744" class="Symbol">)</a>
                        <a id="9770" class="Symbol">→</a> <a id="9772" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="9790" href="Ordinals.Exponentiation.DecreasingList.html#9673" class="Bound">l</a>
 <a id="9793" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="9816" href="Ordinals.Exponentiation.DecreasingList.html#9816" class="Bound">x</a> <a id="9818" class="Symbol">=</a> <a id="9820" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="9839" class="Symbol">(</a><a id="9840" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="9857" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="9858" class="Symbol">)</a>

 <a id="9862" href="Ordinals.Exponentiation.DecreasingList.html#9862" class="Function">is-decreasing-pr₂-skip</a> <a id="9885" class="Symbol">:</a> <a id="9887" class="Symbol">(</a><a id="9888" href="Ordinals.Exponentiation.DecreasingList.html#9888" class="Bound">x</a> <a id="9890" href="Ordinals.Exponentiation.DecreasingList.html#9890" class="Bound">y</a> <a id="9892" class="Symbol">:</a> <a id="9894" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9896" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="9898" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9901" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="9903" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9904" class="Symbol">)</a> <a id="9906" class="Symbol">{</a><a id="9907" href="Ordinals.Exponentiation.DecreasingList.html#9907" class="Bound">l</a> <a id="9909" class="Symbol">:</a> <a id="9911" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9916" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9918" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="9920" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9923" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="9925" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9926" class="Symbol">}</a>
                        <a id="9952" class="Symbol">→</a> <a id="9954" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="9972" class="Symbol">(</a><a id="9973" href="Ordinals.Exponentiation.DecreasingList.html#9888" class="Bound">x</a> <a id="9975" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9977" href="Ordinals.Exponentiation.DecreasingList.html#9890" class="Bound">y</a> <a id="9979" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9981" href="Ordinals.Exponentiation.DecreasingList.html#9907" class="Bound">l</a><a id="9982" class="Symbol">)</a>
                        <a id="10008" class="Symbol">→</a> <a id="10010" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="10028" class="Symbol">(</a><a id="10029" href="Ordinals.Exponentiation.DecreasingList.html#9888" class="Bound">x</a> <a id="10031" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10033" href="Ordinals.Exponentiation.DecreasingList.html#9907" class="Bound">l</a><a id="10034" class="Symbol">)</a>
 <a id="10037" href="Ordinals.Exponentiation.DecreasingList.html#9862" class="Function">is-decreasing-pr₂-skip</a> <a id="10060" href="Ordinals.Exponentiation.DecreasingList.html#10060" class="Bound">x</a> <a id="10062" href="Ordinals.Exponentiation.DecreasingList.html#10062" class="Bound">y</a> <a id="10064" class="Symbol">=</a> <a id="10066" href="Ordinals.Exponentiation.DecreasingList.html#5757" class="Function">is-decreasing-skip</a> <a id="10085" class="Symbol">(</a><a id="10086" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="10103" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="10104" class="Symbol">)</a>
                                                 <a id="10155" class="Symbol">(</a><a id="10156" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="10169" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="10170" class="Symbol">)</a>

 <a id="10174" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="10184" class="Symbol">:</a> <a id="10186" href="Ordinals.Exponentiation.DecreasingList.html#9219" class="Bound">𝓤</a> <a id="10188" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10190" href="Ordinals.Exponentiation.DecreasingList.html#9235" class="Bound">𝓥</a> <a id="10192" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="10195" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="10205" class="Symbol">=</a> <a id="10207" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10209" href="Ordinals.Exponentiation.DecreasingList.html#10209" class="Bound">l</a> <a id="10211" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10213" href="MLTT.List.html#488" class="Datatype">List</a> <a id="10218" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10220" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="10222" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10225" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="10227" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="10229" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10231" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="10249" href="Ordinals.Exponentiation.DecreasingList.html#10209" class="Bound">l</a>

 <a id="10253" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="10268" class="Symbol">:</a> <a id="10270" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="10280" class="Symbol">→</a> <a id="10282" href="MLTT.List.html#488" class="Datatype">List</a> <a id="10287" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10289" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="10291" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10294" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="10296" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="10299" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="10314" class="Symbol">=</a> <a id="10316" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="10322" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="10337" class="Symbol">:</a> <a id="10339" class="Symbol">{</a><a id="10340" href="Ordinals.Exponentiation.DecreasingList.html#10340" class="Bound">l</a> <a id="10342" href="Ordinals.Exponentiation.DecreasingList.html#10342" class="Bound">l&#39;</a> <a id="10345" class="Symbol">:</a> <a id="10347" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a><a id="10356" class="Symbol">}</a>
                <a id="10374" class="Symbol">→</a> <a id="10376" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="10391" href="Ordinals.Exponentiation.DecreasingList.html#10340" class="Bound">l</a> <a id="10393" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10395" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="10410" href="Ordinals.Exponentiation.DecreasingList.html#10342" class="Bound">l&#39;</a> <a id="10413" class="Symbol">→</a> <a id="10415" href="Ordinals.Exponentiation.DecreasingList.html#10340" class="Bound">l</a> <a id="10417" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10419" href="Ordinals.Exponentiation.DecreasingList.html#10342" class="Bound">l&#39;</a>
 <a id="10423" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="10438" class="Symbol">=</a> <a id="10440" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="10453" class="Symbol">(λ</a> <a id="10456" href="Ordinals.Exponentiation.DecreasingList.html#10456" class="Bound">l</a> <a id="10458" class="Symbol">→</a> <a id="10460" href="Ordinals.Exponentiation.DecreasingList.html#4645" class="Function">is-decreasing-is-prop</a>
                                         <a id="10523" class="Symbol">(</a><a id="10524" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="10541" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="10542" class="Symbol">)</a>
                                         <a id="10585" class="Symbol">(</a><a id="10586" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="10602" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="10603" class="Symbol">)</a>
                                         <a id="10646" class="Symbol">(</a><a id="10647" href="MLTT.List.html#2334" class="Function">map</a> <a id="10651" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10655" href="Ordinals.Exponentiation.DecreasingList.html#10456" class="Bound">l</a><a id="10656" class="Symbol">))</a>

 <a id="10661" href="Ordinals.Exponentiation.DecreasingList.html#10661" class="Function">DecrList₂-list-is-decreasing-pr₂</a> <a id="10694" class="Symbol">:</a> <a id="10696" class="Symbol">(</a><a id="10697" href="Ordinals.Exponentiation.DecreasingList.html#10697" class="Bound">l</a> <a id="10699" class="Symbol">:</a> <a id="10701" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a><a id="10710" class="Symbol">)</a>
                                  <a id="10746" class="Symbol">→</a> <a id="10748" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="10766" class="Symbol">(</a><a id="10767" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="10782" href="Ordinals.Exponentiation.DecreasingList.html#10697" class="Bound">l</a><a id="10783" class="Symbol">)</a>
 <a id="10786" href="Ordinals.Exponentiation.DecreasingList.html#10661" class="Function">DecrList₂-list-is-decreasing-pr₂</a> <a id="10819" class="Symbol">=</a> <a id="10821" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

 <a id="10827" href="Ordinals.Exponentiation.DecreasingList.html#10827" class="Function">is-decreasing-if-decreasing-pr₂</a> <a id="10859" class="Symbol">:</a> <a id="10861" class="Symbol">(</a><a id="10862" href="Ordinals.Exponentiation.DecreasingList.html#10862" class="Bound">l</a> <a id="10864" class="Symbol">:</a> <a id="10866" href="MLTT.List.html#488" class="Datatype">List</a> <a id="10871" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10873" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="10875" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10878" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="10880" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10881" class="Symbol">)</a>
                                 <a id="10916" class="Symbol">→</a> <a id="10918" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="10936" href="Ordinals.Exponentiation.DecreasingList.html#10862" class="Bound">l</a>
                                 <a id="10971" class="Symbol">→</a> <a id="10973" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="10987" class="Symbol">(</a><a id="10988" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="11005" class="Symbol">(</a><a id="11006" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="11008" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11011" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="11012" class="Symbol">))</a> <a id="11015" href="Ordinals.Exponentiation.DecreasingList.html#10862" class="Bound">l</a>
 <a id="11018" href="Ordinals.Exponentiation.DecreasingList.html#10827" class="Function">is-decreasing-if-decreasing-pr₂</a> <a id="11050" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="11053" class="Symbol">_</a> <a id="11055" class="Symbol">=</a> <a id="11057" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
 <a id="11066" href="Ordinals.Exponentiation.DecreasingList.html#10827" class="Function">is-decreasing-if-decreasing-pr₂</a> <a id="11098" class="Symbol">(</a><a id="11099" href="Ordinals.Exponentiation.DecreasingList.html#11099" class="Bound">x</a> <a id="11101" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11103" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="11105" class="Symbol">)</a> <a id="11107" class="Symbol">_</a> <a id="11109" class="Symbol">=</a> <a id="11111" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
 <a id="11122" href="Ordinals.Exponentiation.DecreasingList.html#10827" class="Function">is-decreasing-if-decreasing-pr₂</a> <a id="11154" class="Symbol">(</a><a id="11155" href="Ordinals.Exponentiation.DecreasingList.html#11155" class="Bound">x</a> <a id="11157" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11159" href="Ordinals.Exponentiation.DecreasingList.html#11159" class="Bound">x&#39;</a> <a id="11162" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11164" href="Ordinals.Exponentiation.DecreasingList.html#11164" class="Bound">l</a><a id="11165" class="Symbol">)</a> <a id="11167" class="Symbol">(</a><a id="11168" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="11178" href="Ordinals.Exponentiation.DecreasingList.html#11178" class="Bound">p</a> <a id="11180" href="Ordinals.Exponentiation.DecreasingList.html#11180" class="Bound">δ</a><a id="11181" class="Symbol">)</a>
  <a id="11185" class="Symbol">=</a> <a id="11187" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="11197" class="Symbol">(</a><a id="11198" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11202" href="Ordinals.Exponentiation.DecreasingList.html#11178" class="Bound">p</a><a id="11203" class="Symbol">)</a> <a id="11205" class="Symbol">(</a><a id="11206" href="Ordinals.Exponentiation.DecreasingList.html#10827" class="Function">is-decreasing-if-decreasing-pr₂</a> <a id="11238" class="Symbol">(</a><a id="11239" href="Ordinals.Exponentiation.DecreasingList.html#11159" class="Bound">x&#39;</a> <a id="11242" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11244" href="Ordinals.Exponentiation.DecreasingList.html#11164" class="Bound">l</a><a id="11245" class="Symbol">)</a> <a id="11247" href="Ordinals.Exponentiation.DecreasingList.html#11180" class="Bound">δ</a><a id="11248" class="Symbol">)</a>

 <a id="11252" href="Ordinals.Exponentiation.DecreasingList.html#11252" class="Function">DecrList₂-list-is-decreasing</a>
  <a id="11283" class="Symbol">:</a> <a id="11285" class="Symbol">(</a><a id="11286" href="Ordinals.Exponentiation.DecreasingList.html#11286" class="Bound">l</a> <a id="11288" class="Symbol">:</a> <a id="11290" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a><a id="11299" class="Symbol">)</a>
  <a id="11303" class="Symbol">→</a> <a id="11305" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="11319" class="Symbol">(</a><a id="11320" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="11337" class="Symbol">(</a><a id="11338" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="11340" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11343" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="11344" class="Symbol">))</a> <a id="11347" class="Symbol">(</a><a id="11348" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="11363" href="Ordinals.Exponentiation.DecreasingList.html#11286" class="Bound">l</a><a id="11364" class="Symbol">)</a>
 <a id="11367" href="Ordinals.Exponentiation.DecreasingList.html#11252" class="Function">DecrList₂-list-is-decreasing</a> <a id="11396" class="Symbol">(</a><a id="11397" href="Ordinals.Exponentiation.DecreasingList.html#11397" class="Bound">l</a> <a id="11399" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11401" href="Ordinals.Exponentiation.DecreasingList.html#11401" class="Bound">δ</a><a id="11402" class="Symbol">)</a> <a id="11404" class="Symbol">=</a> <a id="11406" href="Ordinals.Exponentiation.DecreasingList.html#10827" class="Function">is-decreasing-if-decreasing-pr₂</a> <a id="11438" href="Ordinals.Exponentiation.DecreasingList.html#11397" class="Bound">l</a> <a id="11440" href="Ordinals.Exponentiation.DecreasingList.html#11401" class="Bound">δ</a>

 <a id="11444" href="Ordinals.Exponentiation.DecreasingList.html#11444" class="Function">DecrList₂-order</a> <a id="11460" class="Symbol">:</a> <a id="11462" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="11472" class="Symbol">→</a> <a id="11474" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="11484" class="Symbol">→</a> <a id="11486" href="Ordinals.Exponentiation.DecreasingList.html#9219" class="Bound">𝓤</a> <a id="11488" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11490" href="Ordinals.Exponentiation.DecreasingList.html#9235" class="Bound">𝓥</a> <a id="11492" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="11495" href="Ordinals.Exponentiation.DecreasingList.html#11444" class="Function">DecrList₂-order</a> <a id="11511" class="Symbol">(</a><a id="11512" href="Ordinals.Exponentiation.DecreasingList.html#11512" class="Bound">l</a> <a id="11514" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11516" class="Symbol">_)</a> <a id="11519" class="Symbol">(</a><a id="11520" href="Ordinals.Exponentiation.DecreasingList.html#11520" class="Bound">l&#39;</a> <a id="11523" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11525" class="Symbol">_)</a> <a id="11528" class="Symbol">=</a> <a id="11530" href="Ordinals.Exponentiation.DecreasingList.html#11512" class="Bound">l</a> <a id="11532" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="11539" class="Symbol">(</a><a id="11540" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="11542" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11545" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="11546" class="Symbol">)</a> <a id="11548" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="11550" href="Ordinals.Exponentiation.DecreasingList.html#11520" class="Bound">l&#39;</a>

 <a id="11555" href="Ordinals.Exponentiation.DecreasingList.html#11555" class="Function">DecrList₂-order-is-prop-valued</a> <a id="11586" class="Symbol">:</a> <a id="11588" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="11603" href="Ordinals.Exponentiation.DecreasingList.html#11444" class="Function">DecrList₂-order</a>
 <a id="11620" href="Ordinals.Exponentiation.DecreasingList.html#11555" class="Function">DecrList₂-order-is-prop-valued</a> <a id="11651" class="Symbol">(</a><a id="11652" href="Ordinals.Exponentiation.DecreasingList.html#11652" class="Bound">l</a> <a id="11654" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11656" class="Symbol">_)</a> <a id="11659" class="Symbol">(</a><a id="11660" href="Ordinals.Exponentiation.DecreasingList.html#11660" class="Bound">l&#39;</a> <a id="11663" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11665" class="Symbol">_)</a> <a id="11668" class="Symbol">=</a>
  <a id="11672" href="Ordinals.Exponentiation.DecreasingList.html#3431" class="Function">lex-prop-valued</a>
   <a id="11691" class="Symbol">(</a><a id="11692" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="11709" class="Symbol">(</a><a id="11710" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="11712" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11715" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="11716" class="Symbol">))</a>
   <a id="11722" class="Symbol">(</a><a id="11723" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="11746" href="Ordinals.Exponentiation.DecreasingList.html#493" class="Function">fe</a> <a id="11749" class="Symbol">(</a><a id="11750" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="11752" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11755" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="11756" class="Symbol">))</a>
   <a id="11762" class="Symbol">(</a><a id="11763" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="11779" class="Symbol">(</a><a id="11780" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="11782" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11785" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="11786" class="Symbol">))</a>
   <a id="11792" class="Symbol">(</a><a id="11793" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="11800" class="Symbol">(</a><a id="11801" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="11803" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11806" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="11807" class="Symbol">))</a>
   <a id="11813" href="Ordinals.Exponentiation.DecreasingList.html#11652" class="Bound">l</a>
   <a id="11818" href="Ordinals.Exponentiation.DecreasingList.html#11660" class="Bound">l&#39;</a>

<a id="11822" class="Markup">\end{code}</a><a id="11832" class="Background">

The order on DecrList₂ α β is transitive and well-founded.

</a><a id="11894" class="Markup">\begin{code}</a>

 <a id="11909" href="Ordinals.Exponentiation.DecreasingList.html#11909" class="Function">DecrList₂-order-is-transitive</a> <a id="11939" class="Symbol">:</a> <a id="11941" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="11955" href="Ordinals.Exponentiation.DecreasingList.html#11444" class="Function">DecrList₂-order</a>
 <a id="11972" href="Ordinals.Exponentiation.DecreasingList.html#11909" class="Function">DecrList₂-order-is-transitive</a> <a id="12002" class="Symbol">(</a><a id="12003" href="Ordinals.Exponentiation.DecreasingList.html#12003" class="Bound">l</a> <a id="12005" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12007" class="Symbol">_)</a> <a id="12010" class="Symbol">(</a><a id="12011" href="Ordinals.Exponentiation.DecreasingList.html#12011" class="Bound">l&#39;</a> <a id="12014" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12016" class="Symbol">_)</a> <a id="12019" class="Symbol">(</a><a id="12020" href="Ordinals.Exponentiation.DecreasingList.html#12020" class="Bound">l&#39;&#39;</a> <a id="12024" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12026" class="Symbol">_)</a> <a id="12029" href="Ordinals.Exponentiation.DecreasingList.html#12029" class="Bound">p</a> <a id="12031" href="Ordinals.Exponentiation.DecreasingList.html#12031" class="Bound">q</a> <a id="12033" class="Symbol">=</a>
  <a id="12037" href="Ordinals.Exponentiation.DecreasingList.html#2055" class="Function">lex-transitive</a> <a id="12052" class="Symbol">(</a><a id="12053" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="12070" class="Symbol">(</a><a id="12071" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="12073" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12076" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="12077" class="Symbol">))</a> <a id="12080" class="Symbol">(</a><a id="12081" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="12094" class="Symbol">(</a><a id="12095" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="12097" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12100" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="12101" class="Symbol">))</a> <a id="12104" href="Ordinals.Exponentiation.DecreasingList.html#12003" class="Bound">l</a> <a id="12106" href="Ordinals.Exponentiation.DecreasingList.html#12011" class="Bound">l&#39;</a> <a id="12109" href="Ordinals.Exponentiation.DecreasingList.html#12020" class="Bound">l&#39;&#39;</a> <a id="12113" href="Ordinals.Exponentiation.DecreasingList.html#12029" class="Bound">p</a> <a id="12115" href="Ordinals.Exponentiation.DecreasingList.html#12031" class="Bound">q</a>

 <a id="12119" href="Ordinals.Exponentiation.DecreasingList.html#12119" class="Function">DecrList₂-order-is-well-founded</a> <a id="12151" class="Symbol">:</a> <a id="12153" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="12169" href="Ordinals.Exponentiation.DecreasingList.html#11444" class="Function">DecrList₂-order</a>
 <a id="12186" href="Ordinals.Exponentiation.DecreasingList.html#12119" class="Function">DecrList₂-order-is-well-founded</a> <a id="12218" class="Symbol">(</a><a id="12219" href="Ordinals.Exponentiation.DecreasingList.html#12219" class="Bound">l</a> <a id="12221" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12223" href="Ordinals.Exponentiation.DecreasingList.html#12223" class="Bound">δ</a><a id="12224" class="Symbol">)</a> <a id="12226" class="Symbol">=</a>
  <a id="12230" href="Ordinals.Exponentiation.DecreasingList.html#12528" class="Function">acc-lex-decr-to-acc-exponential</a> <a id="12262" href="Ordinals.Exponentiation.DecreasingList.html#12219" class="Bound">l</a> <a id="12264" href="Ordinals.Exponentiation.DecreasingList.html#12223" class="Bound">δ</a>
   <a id="12269" class="Symbol">(</a><a id="12270" href="Ordinals.Exponentiation.DecreasingList.html#8189" class="Function">lex-well-founded</a> <a id="12287" class="Symbol">(</a><a id="12288" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="12305" class="Symbol">(</a><a id="12306" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="12308" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12311" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="12312" class="Symbol">))</a>
                     <a id="12336" class="Symbol">(</a><a id="12337" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="12350" class="Symbol">(</a><a id="12351" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="12353" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12356" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="12357" class="Symbol">))</a>
                     <a id="12381" class="Symbol">(</a><a id="12382" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="12399" class="Symbol">(</a><a id="12400" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="12402" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12405" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="12406" class="Symbol">))</a>
                     <a id="12430" class="Symbol">(</a><a id="12431" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="12446" class="Symbol">(</a><a id="12447" href="Ordinals.Exponentiation.DecreasingList.html#12219" class="Bound">l</a> <a id="12449" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12451" href="Ordinals.Exponentiation.DecreasingList.html#12223" class="Bound">δ</a><a id="12452" class="Symbol">)</a> <a id="12454" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                      <a id="12478" href="Ordinals.Exponentiation.DecreasingList.html#11252" class="Function">DecrList₂-list-is-decreasing</a> <a id="12507" class="Symbol">(</a><a id="12508" href="Ordinals.Exponentiation.DecreasingList.html#12219" class="Bound">l</a> <a id="12510" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12512" href="Ordinals.Exponentiation.DecreasingList.html#12223" class="Bound">δ</a><a id="12513" class="Symbol">)))</a>
  <a id="12519" class="Keyword">where</a>
   <a id="12528" href="Ordinals.Exponentiation.DecreasingList.html#12528" class="Function">acc-lex-decr-to-acc-exponential</a>
    <a id="12564" class="Symbol">:</a> <a id="12566" class="Symbol">(</a><a id="12567" href="Ordinals.Exponentiation.DecreasingList.html#12567" class="Bound">l</a> <a id="12569" class="Symbol">:</a> <a id="12571" href="MLTT.List.html#488" class="Datatype">List</a> <a id="12576" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12578" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="12580" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12583" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="12585" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12586" class="Symbol">)</a>
    <a id="12592" class="Symbol">→</a> <a id="12594" class="Symbol">(</a><a id="12595" href="Ordinals.Exponentiation.DecreasingList.html#12595" class="Bound">δ</a> <a id="12597" class="Symbol">:</a> <a id="12599" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="12617" href="Ordinals.Exponentiation.DecreasingList.html#12567" class="Bound">l</a><a id="12618" class="Symbol">)</a>
    <a id="12624" class="Symbol">→</a> <a id="12626" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12640" class="Symbol">(</a><a id="12641" href="Ordinals.Exponentiation.DecreasingList.html#6275" class="Function">lex-decr</a> <a id="12650" class="Symbol">(</a><a id="12651" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="12668" class="Symbol">(</a><a id="12669" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="12671" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12674" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="12675" class="Symbol">)))</a>
                    <a id="12699" class="Symbol">((</a><a id="12701" href="Ordinals.Exponentiation.DecreasingList.html#12567" class="Bound">l</a> <a id="12703" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12705" href="Ordinals.Exponentiation.DecreasingList.html#11252" class="Function">DecrList₂-list-is-decreasing</a> <a id="12734" class="Symbol">(</a><a id="12735" href="Ordinals.Exponentiation.DecreasingList.html#12567" class="Bound">l</a> <a id="12737" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12739" href="Ordinals.Exponentiation.DecreasingList.html#12595" class="Bound">δ</a><a id="12740" class="Symbol">)))</a>
    <a id="12748" class="Symbol">→</a> <a id="12750" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12764" href="Ordinals.Exponentiation.DecreasingList.html#11444" class="Function">DecrList₂-order</a> <a id="12780" class="Symbol">(</a><a id="12781" href="Ordinals.Exponentiation.DecreasingList.html#12567" class="Bound">l</a> <a id="12783" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12785" href="Ordinals.Exponentiation.DecreasingList.html#12595" class="Bound">δ</a><a id="12786" class="Symbol">)</a>
   <a id="12791" href="Ordinals.Exponentiation.DecreasingList.html#12528" class="Function">acc-lex-decr-to-acc-exponential</a> <a id="12823" href="Ordinals.Exponentiation.DecreasingList.html#12823" class="Bound">l</a> <a id="12825" href="Ordinals.Exponentiation.DecreasingList.html#12825" class="Bound">δ</a> <a id="12827" class="Symbol">(</a><a id="12828" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="12832" href="Ordinals.Exponentiation.DecreasingList.html#12832" class="Bound">h</a><a id="12833" class="Symbol">)</a> <a id="12835" class="Symbol">=</a>
    <a id="12841" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="12845" class="Symbol">(λ</a> <a id="12848" class="Symbol">(</a><a id="12849" href="Ordinals.Exponentiation.DecreasingList.html#12849" class="Bound">l&#39;</a> <a id="12852" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12854" href="Ordinals.Exponentiation.DecreasingList.html#12854" class="Bound">ε</a><a id="12855" class="Symbol">)</a> <a id="12857" href="Ordinals.Exponentiation.DecreasingList.html#12857" class="Bound">u</a> <a id="12859" class="Symbol">→</a> <a id="12861" href="Ordinals.Exponentiation.DecreasingList.html#12528" class="Function">acc-lex-decr-to-acc-exponential</a> <a id="12893" href="Ordinals.Exponentiation.DecreasingList.html#12849" class="Bound">l&#39;</a> <a id="12896" href="Ordinals.Exponentiation.DecreasingList.html#12854" class="Bound">ε</a>
                         <a id="12923" class="Symbol">(</a><a id="12924" href="Ordinals.Exponentiation.DecreasingList.html#12832" class="Bound">h</a> <a id="12926" class="Symbol">(</a><a id="12927" href="Ordinals.Exponentiation.DecreasingList.html#12849" class="Bound">l&#39;</a> <a id="12930" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="12933" href="Ordinals.Exponentiation.DecreasingList.html#11252" class="Function">DecrList₂-list-is-decreasing</a> <a id="12962" class="Symbol">(</a><a id="12963" href="Ordinals.Exponentiation.DecreasingList.html#12849" class="Bound">l&#39;</a> <a id="12966" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12968" href="Ordinals.Exponentiation.DecreasingList.html#12854" class="Bound">ε</a><a id="12969" class="Symbol">))</a> <a id="12972" href="Ordinals.Exponentiation.DecreasingList.html#12857" class="Bound">u</a><a id="12973" class="Symbol">))</a>

<a id="12977" class="Markup">\end{code}</a><a id="12987" class="Background">

The order on DecrList₂ α β is extensional.

</a><a id="13033" class="Markup">\begin{code}</a>

 <a id="13048" class="Keyword">private</a>
  <a id="13058" href="Ordinals.Exponentiation.DecreasingList.html#13058" class="Function">R</a> <a id="13060" class="Symbol">=</a> <a id="13062" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="13079" class="Symbol">(</a><a id="13080" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="13082" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13085" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="13086" class="Symbol">)</a>
  <a id="13090" href="Ordinals.Exponentiation.DecreasingList.html#13090" class="Function Operator">_≼_</a> <a id="13094" class="Symbol">=</a> <a id="13096" href="Ordinals.Notions.html#5979" class="Function">extensional-po</a> <a id="13111" href="Ordinals.Exponentiation.DecreasingList.html#11444" class="Function">DecrList₂-order</a>

 <a id="13129" href="Ordinals.Exponentiation.DecreasingList.html#13129" class="Function">is-decreasing-pr₂-swap-tails</a>
  <a id="13160" class="Symbol">:</a> <a id="13162" class="Symbol">(</a><a id="13163" href="Ordinals.Exponentiation.DecreasingList.html#13163" class="Bound">l</a> <a id="13165" href="Ordinals.Exponentiation.DecreasingList.html#13165" class="Bound">l&#39;</a> <a id="13168" class="Symbol">:</a> <a id="13170" href="MLTT.List.html#488" class="Datatype">List</a> <a id="13175" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13177" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="13179" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13182" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="13184" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13185" class="Symbol">)</a> <a id="13187" class="Symbol">(</a><a id="13188" href="Ordinals.Exponentiation.DecreasingList.html#13188" class="Bound">x</a> <a id="13190" class="Symbol">:</a> <a id="13192" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13194" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="13196" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13199" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="13201" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13202" class="Symbol">)</a>
  <a id="13206" class="Symbol">→</a> <a id="13208" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="13226" class="Symbol">(</a><a id="13227" href="Ordinals.Exponentiation.DecreasingList.html#13188" class="Bound">x</a> <a id="13229" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13231" href="Ordinals.Exponentiation.DecreasingList.html#13163" class="Bound">l</a><a id="13232" class="Symbol">)</a>
  <a id="13236" class="Symbol">→</a> <a id="13238" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="13256" href="Ordinals.Exponentiation.DecreasingList.html#13165" class="Bound">l&#39;</a>
  <a id="13261" class="Symbol">→</a> <a id="13263" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="13267" href="Ordinals.Exponentiation.DecreasingList.html#13058" class="Function">R</a> <a id="13269" href="Ordinals.Exponentiation.DecreasingList.html#13165" class="Bound">l&#39;</a> <a id="13272" href="Ordinals.Exponentiation.DecreasingList.html#13163" class="Bound">l</a>
  <a id="13276" class="Symbol">→</a> <a id="13278" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="13296" class="Symbol">(</a><a id="13297" href="Ordinals.Exponentiation.DecreasingList.html#13188" class="Bound">x</a> <a id="13299" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13301" href="Ordinals.Exponentiation.DecreasingList.html#13165" class="Bound">l&#39;</a><a id="13303" class="Symbol">)</a>
 <a id="13306" href="Ordinals.Exponentiation.DecreasingList.html#13129" class="Function">is-decreasing-pr₂-swap-tails</a> <a id="13335" href="Ordinals.Exponentiation.DecreasingList.html#13335" class="Bound">l</a> <a id="13337" href="Ordinals.Exponentiation.DecreasingList.html#13337" class="Bound">l&#39;</a> <a id="13340" href="Ordinals.Exponentiation.DecreasingList.html#13340" class="Bound">x</a> <a id="13342" href="Ordinals.Exponentiation.DecreasingList.html#13342" class="Bound">δ</a> <a id="13344" href="Ordinals.Exponentiation.DecreasingList.html#13344" class="Bound">ε</a> <a id="13346" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a> <a id="13353" class="Symbol">=</a> <a id="13355" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
 <a id="13366" href="Ordinals.Exponentiation.DecreasingList.html#13129" class="Function">is-decreasing-pr₂-swap-tails</a> <a id="13395" class="Symbol">((</a><a id="13397" href="Ordinals.Exponentiation.DecreasingList.html#13397" class="Bound">a</a> <a id="13399" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13401" href="Ordinals.Exponentiation.DecreasingList.html#13401" class="Bound">b</a><a id="13402" class="Symbol">)</a> <a id="13404" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13406" href="Ordinals.Exponentiation.DecreasingList.html#13406" class="Bound">l</a><a id="13407" class="Symbol">)</a> <a id="13409" class="Symbol">((</a><a id="13411" href="Ordinals.Exponentiation.DecreasingList.html#13411" class="Bound">a&#39;</a> <a id="13414" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13416" href="Ordinals.Exponentiation.DecreasingList.html#13416" class="Bound">b&#39;</a><a id="13418" class="Symbol">)</a> <a id="13420" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13422" href="Ordinals.Exponentiation.DecreasingList.html#13422" class="Bound">l&#39;</a><a id="13424" class="Symbol">)</a> <a id="13426" class="Symbol">(</a><a id="13427" href="Ordinals.Exponentiation.DecreasingList.html#13427" class="Bound">a₀</a> <a id="13430" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13432" href="Ordinals.Exponentiation.DecreasingList.html#13432" class="Bound">b₀</a><a id="13434" class="Symbol">)</a> <a id="13436" href="Ordinals.Exponentiation.DecreasingList.html#13436" class="Bound">δ</a> <a id="13438" href="Ordinals.Exponentiation.DecreasingList.html#13438" class="Bound">ε</a>
  <a id="13442" class="Symbol">(</a><a id="13443" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="13452" class="Symbol">(</a><a id="13453" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13457" href="Ordinals.Exponentiation.DecreasingList.html#13457" class="Bound">u</a><a id="13458" class="Symbol">))</a> <a id="13461" class="Symbol">=</a> <a id="13463" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="13473" class="Symbol">(</a><a id="13474" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="13487" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="13489" href="Ordinals.Exponentiation.DecreasingList.html#13416" class="Bound">b&#39;</a> <a id="13492" href="Ordinals.Exponentiation.DecreasingList.html#13401" class="Bound">b</a> <a id="13494" href="Ordinals.Exponentiation.DecreasingList.html#13432" class="Bound">b₀</a> <a id="13497" href="Ordinals.Exponentiation.DecreasingList.html#13457" class="Bound">u</a>
                                   <a id="13534" class="Symbol">(</a><a id="13535" href="Ordinals.Exponentiation.DecreasingList.html#9362" class="Function">heads-are-decreasing-pr₂</a> <a id="13560" href="Ordinals.Exponentiation.DecreasingList.html#13427" class="Bound">a₀</a> <a id="13563" href="Ordinals.Exponentiation.DecreasingList.html#13397" class="Bound">a</a> <a id="13565" href="Ordinals.Exponentiation.DecreasingList.html#13436" class="Bound">δ</a><a id="13566" class="Symbol">))</a>
                                 <a id="13602" href="Ordinals.Exponentiation.DecreasingList.html#13438" class="Bound">ε</a>
 <a id="13605" href="Ordinals.Exponentiation.DecreasingList.html#13129" class="Function">is-decreasing-pr₂-swap-tails</a> <a id="13634" class="Symbol">((</a><a id="13636" href="Ordinals.Exponentiation.DecreasingList.html#13636" class="Bound">a</a> <a id="13638" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13640" href="Ordinals.Exponentiation.DecreasingList.html#13640" class="Bound">b</a><a id="13641" class="Symbol">)</a> <a id="13643" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13645" href="Ordinals.Exponentiation.DecreasingList.html#13645" class="Bound">l</a><a id="13646" class="Symbol">)</a> <a id="13648" class="Symbol">((</a><a id="13650" href="Ordinals.Exponentiation.DecreasingList.html#13650" class="Bound">a&#39;</a> <a id="13653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13655" href="Ordinals.Exponentiation.DecreasingList.html#13655" class="Bound">b&#39;</a><a id="13657" class="Symbol">)</a> <a id="13659" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13661" href="Ordinals.Exponentiation.DecreasingList.html#13661" class="Bound">l&#39;</a><a id="13663" class="Symbol">)</a> <a id="13665" class="Symbol">(</a><a id="13666" href="Ordinals.Exponentiation.DecreasingList.html#13666" class="Bound">a₀</a> <a id="13669" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13671" href="Ordinals.Exponentiation.DecreasingList.html#13671" class="Bound">b₀</a><a id="13673" class="Symbol">)</a> <a id="13675" href="Ordinals.Exponentiation.DecreasingList.html#13675" class="Bound">δ</a> <a id="13677" href="Ordinals.Exponentiation.DecreasingList.html#13677" class="Bound">ε</a>
  <a id="13681" class="Symbol">(</a><a id="13682" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="13691" class="Symbol">(</a><a id="13692" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13696" class="Symbol">(</a><a id="13697" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13702" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13704" href="Ordinals.Exponentiation.DecreasingList.html#13704" class="Bound">u</a><a id="13705" class="Symbol">)))</a> <a id="13709" class="Symbol">=</a> <a id="13711" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="13721" class="Symbol">(</a><a id="13722" href="Ordinals.Exponentiation.DecreasingList.html#9362" class="Function">heads-are-decreasing-pr₂</a> <a id="13747" href="Ordinals.Exponentiation.DecreasingList.html#13666" class="Bound">a₀</a> <a id="13750" href="Ordinals.Exponentiation.DecreasingList.html#13636" class="Bound">a</a> <a id="13752" href="Ordinals.Exponentiation.DecreasingList.html#13675" class="Bound">δ</a><a id="13753" class="Symbol">)</a> <a id="13755" href="Ordinals.Exponentiation.DecreasingList.html#13677" class="Bound">ε</a>
 <a id="13758" href="Ordinals.Exponentiation.DecreasingList.html#13129" class="Function">is-decreasing-pr₂-swap-tails</a> <a id="13787" class="Symbol">((</a><a id="13789" href="Ordinals.Exponentiation.DecreasingList.html#13789" class="Bound">a</a> <a id="13791" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13793" href="Ordinals.Exponentiation.DecreasingList.html#13793" class="Bound">b</a><a id="13794" class="Symbol">)</a> <a id="13796" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13798" href="Ordinals.Exponentiation.DecreasingList.html#13798" class="Bound">l</a><a id="13799" class="Symbol">)</a> <a id="13801" class="Symbol">((</a><a id="13803" href="Ordinals.Exponentiation.DecreasingList.html#13803" class="Bound">a&#39;</a> <a id="13806" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13808" href="Ordinals.Exponentiation.DecreasingList.html#13808" class="Bound">b&#39;</a><a id="13810" class="Symbol">)</a> <a id="13812" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13814" href="Ordinals.Exponentiation.DecreasingList.html#13814" class="Bound">l&#39;</a><a id="13816" class="Symbol">)</a> <a id="13818" class="Symbol">(</a><a id="13819" href="Ordinals.Exponentiation.DecreasingList.html#13819" class="Bound">a₀</a> <a id="13822" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13824" href="Ordinals.Exponentiation.DecreasingList.html#13824" class="Bound">b₀</a><a id="13826" class="Symbol">)</a> <a id="13828" href="Ordinals.Exponentiation.DecreasingList.html#13828" class="Bound">δ</a> <a id="13830" href="Ordinals.Exponentiation.DecreasingList.html#13830" class="Bound">ε</a>
  <a id="13834" class="Symbol">(</a><a id="13835" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="13844" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13849" href="Ordinals.Exponentiation.DecreasingList.html#13849" class="Bound">u</a><a id="13850" class="Symbol">)</a> <a id="13852" class="Symbol">=</a> <a id="13854" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="13864" class="Symbol">(</a><a id="13865" href="Ordinals.Exponentiation.DecreasingList.html#9362" class="Function">heads-are-decreasing-pr₂</a> <a id="13890" href="Ordinals.Exponentiation.DecreasingList.html#13819" class="Bound">a₀</a> <a id="13893" href="Ordinals.Exponentiation.DecreasingList.html#13789" class="Bound">a</a> <a id="13895" href="Ordinals.Exponentiation.DecreasingList.html#13828" class="Bound">δ</a><a id="13896" class="Symbol">)</a> <a id="13898" href="Ordinals.Exponentiation.DecreasingList.html#13830" class="Bound">ε</a>

 <a id="13902" class="Keyword">private</a>
  <a id="13912" href="Ordinals.Exponentiation.DecreasingList.html#13912" class="Function">no-≼-[]</a> <a id="13920" class="Symbol">:</a> <a id="13922" class="Symbol">(</a><a id="13923" href="Ordinals.Exponentiation.DecreasingList.html#13923" class="Bound">x</a> <a id="13925" class="Symbol">:</a> <a id="13927" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13929" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="13931" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13934" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="13936" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13937" class="Symbol">)</a> <a id="13939" class="Symbol">(</a><a id="13940" href="Ordinals.Exponentiation.DecreasingList.html#13940" class="Bound">l</a> <a id="13942" class="Symbol">:</a> <a id="13944" href="MLTT.List.html#488" class="Datatype">List</a> <a id="13949" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13951" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="13953" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13956" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="13958" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13959" class="Symbol">)</a>
            <a id="13973" class="Symbol">(</a><a id="13974" href="Ordinals.Exponentiation.DecreasingList.html#13974" class="Bound">δ</a> <a id="13976" class="Symbol">:</a> <a id="13978" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="13996" class="Symbol">(</a><a id="13997" href="Ordinals.Exponentiation.DecreasingList.html#13923" class="Bound">x</a> <a id="13999" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14001" href="Ordinals.Exponentiation.DecreasingList.html#13940" class="Bound">l</a><a id="14002" class="Symbol">))</a>
          <a id="14015" class="Symbol">→</a> <a id="14017" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="14019" class="Symbol">(((</a><a id="14022" href="Ordinals.Exponentiation.DecreasingList.html#13923" class="Bound">x</a> <a id="14024" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14026" href="Ordinals.Exponentiation.DecreasingList.html#13940" class="Bound">l</a><a id="14027" class="Symbol">)</a> <a id="14029" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14031" href="Ordinals.Exponentiation.DecreasingList.html#13974" class="Bound">δ</a><a id="14032" class="Symbol">)</a> <a id="14034" href="Ordinals.Exponentiation.DecreasingList.html#13090" class="Function Operator">≼</a> <a id="14036" class="Symbol">(</a><a id="14037" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="14040" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14042" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="14049" class="Symbol">))</a>
  <a id="14054" href="Ordinals.Exponentiation.DecreasingList.html#13912" class="Function">no-≼-[]</a> <a id="14062" href="Ordinals.Exponentiation.DecreasingList.html#14062" class="Bound">x</a> <a id="14064" href="Ordinals.Exponentiation.DecreasingList.html#14064" class="Bound">l</a> <a id="14066" href="Ordinals.Exponentiation.DecreasingList.html#14066" class="Bound">δ</a> <a id="14068" href="Ordinals.Exponentiation.DecreasingList.html#14068" class="Bound">h</a> <a id="14070" class="Symbol">=</a>
   <a id="14075" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>
    <a id="14086" class="Symbol">(</a><a id="14087" href="Ordinals.Exponentiation.DecreasingList.html#3169" class="Function">lex-irreflexive</a> <a id="14103" href="Ordinals.Exponentiation.DecreasingList.html#13058" class="Function">R</a> <a id="14105" class="Symbol">(</a><a id="14106" href="Ordinals.Type.html#2009" class="Function">Irreflexivity</a> <a id="14120" class="Symbol">(</a><a id="14121" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="14123" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14126" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="14127" class="Symbol">))</a> <a id="14130" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="14133" class="Symbol">(</a><a id="14134" href="Ordinals.Exponentiation.DecreasingList.html#14068" class="Bound">h</a> <a id="14136" class="Symbol">(</a><a id="14137" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="14140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14142" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="14149" class="Symbol">)</a> <a id="14151" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a><a id="14157" class="Symbol">))</a>

  <a id="14163" href="Ordinals.Exponentiation.DecreasingList.html#14163" class="Function">tails-≼</a>
   <a id="14174" class="Symbol">:</a> <a id="14176" class="Symbol">(</a><a id="14177" href="Ordinals.Exponentiation.DecreasingList.html#14177" class="Bound">l</a> <a id="14179" href="Ordinals.Exponentiation.DecreasingList.html#14179" class="Bound">l&#39;</a> <a id="14182" class="Symbol">:</a> <a id="14184" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14189" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14191" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="14193" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14196" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="14198" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14199" class="Symbol">)</a> <a id="14201" class="Symbol">(</a><a id="14202" href="Ordinals.Exponentiation.DecreasingList.html#14202" class="Bound">x</a> <a id="14204" class="Symbol">:</a> <a id="14206" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14208" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="14210" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14213" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="14215" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14216" class="Symbol">)</a>
     <a id="14223" class="Symbol">(</a><a id="14224" href="Ordinals.Exponentiation.DecreasingList.html#14224" class="Bound">δ</a> <a id="14226" class="Symbol">:</a> <a id="14228" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="14246" class="Symbol">(</a><a id="14247" href="Ordinals.Exponentiation.DecreasingList.html#14202" class="Bound">x</a> <a id="14249" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14251" href="Ordinals.Exponentiation.DecreasingList.html#14177" class="Bound">l</a><a id="14252" class="Symbol">))</a>
     <a id="14260" class="Symbol">(</a><a id="14261" href="Ordinals.Exponentiation.DecreasingList.html#14261" class="Bound">ε</a> <a id="14263" class="Symbol">:</a> <a id="14265" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="14283" class="Symbol">(</a><a id="14284" href="Ordinals.Exponentiation.DecreasingList.html#14202" class="Bound">x</a> <a id="14286" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14288" href="Ordinals.Exponentiation.DecreasingList.html#14179" class="Bound">l&#39;</a><a id="14290" class="Symbol">))</a>
   <a id="14296" class="Symbol">→</a> <a id="14298" class="Symbol">((</a><a id="14300" href="Ordinals.Exponentiation.DecreasingList.html#14202" class="Bound">x</a> <a id="14302" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14304" href="Ordinals.Exponentiation.DecreasingList.html#14177" class="Bound">l</a><a id="14305" class="Symbol">)</a> <a id="14307" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14309" href="Ordinals.Exponentiation.DecreasingList.html#14224" class="Bound">δ</a><a id="14310" class="Symbol">)</a> <a id="14312" href="Ordinals.Exponentiation.DecreasingList.html#13090" class="Function Operator">≼</a> <a id="14314" class="Symbol">((</a><a id="14316" href="Ordinals.Exponentiation.DecreasingList.html#14202" class="Bound">x</a> <a id="14318" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14320" href="Ordinals.Exponentiation.DecreasingList.html#14179" class="Bound">l&#39;</a><a id="14322" class="Symbol">)</a> <a id="14324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14326" href="Ordinals.Exponentiation.DecreasingList.html#14261" class="Bound">ε</a><a id="14327" class="Symbol">)</a>
   <a id="14332" class="Symbol">→</a> <a id="14334" class="Symbol">(</a><a id="14335" href="Ordinals.Exponentiation.DecreasingList.html#14177" class="Bound">l</a> <a id="14337" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14339" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="14362" href="Ordinals.Exponentiation.DecreasingList.html#14202" class="Bound">x</a> <a id="14364" href="Ordinals.Exponentiation.DecreasingList.html#14224" class="Bound">δ</a><a id="14365" class="Symbol">)</a> <a id="14367" href="Ordinals.Exponentiation.DecreasingList.html#13090" class="Function Operator">≼</a> <a id="14369" class="Symbol">(</a><a id="14370" href="Ordinals.Exponentiation.DecreasingList.html#14179" class="Bound">l&#39;</a> <a id="14373" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14375" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="14398" href="Ordinals.Exponentiation.DecreasingList.html#14202" class="Bound">x</a> <a id="14400" href="Ordinals.Exponentiation.DecreasingList.html#14261" class="Bound">ε</a><a id="14401" class="Symbol">)</a>
  <a id="14405" href="Ordinals.Exponentiation.DecreasingList.html#14163" class="Function">tails-≼</a> <a id="14413" href="Ordinals.Exponentiation.DecreasingList.html#14413" class="Bound">l</a> <a id="14415" href="Ordinals.Exponentiation.DecreasingList.html#14415" class="Bound">l&#39;</a> <a id="14418" href="Ordinals.Exponentiation.DecreasingList.html#14418" class="Bound">x</a> <a id="14420" href="Ordinals.Exponentiation.DecreasingList.html#14420" class="Bound">δ</a> <a id="14422" href="Ordinals.Exponentiation.DecreasingList.html#14422" class="Bound">ε</a> <a id="14424" href="Ordinals.Exponentiation.DecreasingList.html#14424" class="Bound">h</a> <a id="14426" class="Symbol">(</a><a id="14427" href="Ordinals.Exponentiation.DecreasingList.html#14427" class="Bound">l₀</a> <a id="14430" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14432" href="Ordinals.Exponentiation.DecreasingList.html#14432" class="Bound">δ₀</a><a id="14434" class="Symbol">)</a> <a id="14436" href="Ordinals.Exponentiation.DecreasingList.html#14436" class="Bound">u</a> <a id="14438" class="Symbol">=</a> <a id="14440" href="Ordinals.Exponentiation.DecreasingList.html#14587" class="Function">g</a> <a id="14442" href="Ordinals.Exponentiation.DecreasingList.html#14458" class="Function">hₓ</a>
   <a id="14448" class="Keyword">where</a>
    <a id="14458" href="Ordinals.Exponentiation.DecreasingList.html#14458" class="Function">hₓ</a> <a id="14461" class="Symbol">:</a> <a id="14463" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="14467" href="Ordinals.Exponentiation.DecreasingList.html#13058" class="Function">R</a> <a id="14469" class="Symbol">(</a><a id="14470" href="Ordinals.Exponentiation.DecreasingList.html#14418" class="Bound">x</a> <a id="14472" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14474" href="Ordinals.Exponentiation.DecreasingList.html#14427" class="Bound">l₀</a><a id="14476" class="Symbol">)</a> <a id="14478" class="Symbol">(</a><a id="14479" href="Ordinals.Exponentiation.DecreasingList.html#14418" class="Bound">x</a> <a id="14481" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14483" href="Ordinals.Exponentiation.DecreasingList.html#14415" class="Bound">l&#39;</a><a id="14485" class="Symbol">)</a>
    <a id="14491" href="Ordinals.Exponentiation.DecreasingList.html#14458" class="Function">hₓ</a> <a id="14494" class="Symbol">=</a> <a id="14496" href="Ordinals.Exponentiation.DecreasingList.html#14424" class="Bound">h</a> <a id="14498" class="Symbol">((</a><a id="14500" href="Ordinals.Exponentiation.DecreasingList.html#14418" class="Bound">x</a> <a id="14502" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14504" href="Ordinals.Exponentiation.DecreasingList.html#14427" class="Bound">l₀</a><a id="14506" class="Symbol">)</a> <a id="14508" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14510" href="Ordinals.Exponentiation.DecreasingList.html#13129" class="Function">is-decreasing-pr₂-swap-tails</a> <a id="14539" href="Ordinals.Exponentiation.DecreasingList.html#14413" class="Bound">l</a> <a id="14541" href="Ordinals.Exponentiation.DecreasingList.html#14427" class="Bound">l₀</a> <a id="14544" href="Ordinals.Exponentiation.DecreasingList.html#14418" class="Bound">x</a> <a id="14546" href="Ordinals.Exponentiation.DecreasingList.html#14420" class="Bound">δ</a> <a id="14548" href="Ordinals.Exponentiation.DecreasingList.html#14432" class="Bound">δ₀</a> <a id="14551" href="Ordinals.Exponentiation.DecreasingList.html#14436" class="Bound">u</a><a id="14552" class="Symbol">)</a>
           <a id="14565" class="Symbol">(</a><a id="14566" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="14575" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="14580" href="Ordinals.Exponentiation.DecreasingList.html#14436" class="Bound">u</a><a id="14581" class="Symbol">)</a>
    <a id="14587" href="Ordinals.Exponentiation.DecreasingList.html#14587" class="Function">g</a> <a id="14589" class="Symbol">:</a> <a id="14591" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="14595" href="Ordinals.Exponentiation.DecreasingList.html#13058" class="Function">R</a> <a id="14597" class="Symbol">(</a><a id="14598" href="Ordinals.Exponentiation.DecreasingList.html#14418" class="Bound">x</a> <a id="14600" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14602" href="Ordinals.Exponentiation.DecreasingList.html#14427" class="Bound">l₀</a><a id="14604" class="Symbol">)</a> <a id="14606" class="Symbol">(</a><a id="14607" href="Ordinals.Exponentiation.DecreasingList.html#14418" class="Bound">x</a> <a id="14609" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14611" href="Ordinals.Exponentiation.DecreasingList.html#14415" class="Bound">l&#39;</a><a id="14613" class="Symbol">)</a> <a id="14615" class="Symbol">→</a> <a id="14617" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="14621" href="Ordinals.Exponentiation.DecreasingList.html#13058" class="Function">R</a> <a id="14623" href="Ordinals.Exponentiation.DecreasingList.html#14427" class="Bound">l₀</a> <a id="14626" href="Ordinals.Exponentiation.DecreasingList.html#14415" class="Bound">l&#39;</a>
    <a id="14633" href="Ordinals.Exponentiation.DecreasingList.html#14587" class="Function">g</a> <a id="14635" class="Symbol">(</a><a id="14636" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a>   <a id="14647" href="Ordinals.Exponentiation.DecreasingList.html#14647" class="Bound">r</a><a id="14648" class="Symbol">)</a> <a id="14650" class="Symbol">=</a> <a id="14652" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="14659" class="Symbol">(</a><a id="14660" href="Ordinals.Type.html#2009" class="Function">Irreflexivity</a> <a id="14674" class="Symbol">(</a><a id="14675" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="14677" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14680" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="14681" class="Symbol">)</a> <a id="14683" href="Ordinals.Exponentiation.DecreasingList.html#14418" class="Bound">x</a> <a id="14685" href="Ordinals.Exponentiation.DecreasingList.html#14647" class="Bound">r</a><a id="14686" class="Symbol">)</a>
    <a id="14692" href="Ordinals.Exponentiation.DecreasingList.html#14587" class="Function">g</a> <a id="14694" class="Symbol">(</a><a id="14695" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="14704" class="Symbol">_</a> <a id="14706" href="Ordinals.Exponentiation.DecreasingList.html#14706" class="Bound">k</a><a id="14707" class="Symbol">)</a> <a id="14709" class="Symbol">=</a> <a id="14711" href="Ordinals.Exponentiation.DecreasingList.html#14706" class="Bound">k</a>

 <a id="14715" href="Ordinals.Exponentiation.DecreasingList.html#14715" class="Function">DecrList₂-order-is-extensional&#39;</a> <a id="14747" class="Symbol">:</a> <a id="14749" class="Symbol">(</a><a id="14750" href="Ordinals.Exponentiation.DecreasingList.html#14750" class="Bound">l₁</a> <a id="14753" href="Ordinals.Exponentiation.DecreasingList.html#14753" class="Bound">l₂</a> <a id="14756" class="Symbol">:</a> <a id="14758" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14763" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14765" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="14767" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14770" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="14772" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14773" class="Symbol">)</a>
                                   <a id="14810" class="Symbol">(</a><a id="14811" href="Ordinals.Exponentiation.DecreasingList.html#14811" class="Bound">δ₁</a> <a id="14814" class="Symbol">:</a> <a id="14816" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="14834" href="Ordinals.Exponentiation.DecreasingList.html#14750" class="Bound">l₁</a><a id="14836" class="Symbol">)</a>
                                   <a id="14873" class="Symbol">(</a><a id="14874" href="Ordinals.Exponentiation.DecreasingList.html#14874" class="Bound">δ₂</a> <a id="14877" class="Symbol">:</a> <a id="14879" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="14897" href="Ordinals.Exponentiation.DecreasingList.html#14753" class="Bound">l₂</a><a id="14899" class="Symbol">)</a>
                                 <a id="14934" class="Symbol">→</a> <a id="14936" class="Symbol">(</a><a id="14937" href="Ordinals.Exponentiation.DecreasingList.html#14750" class="Bound">l₁</a> <a id="14940" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14942" href="Ordinals.Exponentiation.DecreasingList.html#14811" class="Bound">δ₁</a><a id="14944" class="Symbol">)</a> <a id="14946" href="Ordinals.Exponentiation.DecreasingList.html#13090" class="Function Operator">≼</a> <a id="14948" class="Symbol">(</a><a id="14949" href="Ordinals.Exponentiation.DecreasingList.html#14753" class="Bound">l₂</a> <a id="14952" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14954" href="Ordinals.Exponentiation.DecreasingList.html#14874" class="Bound">δ₂</a><a id="14956" class="Symbol">)</a>
                                 <a id="14991" class="Symbol">→</a> <a id="14993" class="Symbol">(</a><a id="14994" href="Ordinals.Exponentiation.DecreasingList.html#14753" class="Bound">l₂</a> <a id="14997" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14999" href="Ordinals.Exponentiation.DecreasingList.html#14874" class="Bound">δ₂</a><a id="15001" class="Symbol">)</a> <a id="15003" href="Ordinals.Exponentiation.DecreasingList.html#13090" class="Function Operator">≼</a> <a id="15005" class="Symbol">(</a><a id="15006" href="Ordinals.Exponentiation.DecreasingList.html#14750" class="Bound">l₁</a> <a id="15009" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15011" href="Ordinals.Exponentiation.DecreasingList.html#14811" class="Bound">δ₁</a><a id="15013" class="Symbol">)</a>
                                 <a id="15048" class="Symbol">→</a> <a id="15050" href="Ordinals.Exponentiation.DecreasingList.html#14750" class="Bound">l₁</a> <a id="15053" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15055" href="Ordinals.Exponentiation.DecreasingList.html#14753" class="Bound">l₂</a>
 <a id="15059" href="Ordinals.Exponentiation.DecreasingList.html#14715" class="Function">DecrList₂-order-is-extensional&#39;</a> <a id="15091" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15094" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15097" href="Ordinals.Exponentiation.DecreasingList.html#15097" class="Bound">δ₁</a> <a id="15100" href="Ordinals.Exponentiation.DecreasingList.html#15100" class="Bound">δ₂</a> <a id="15103" href="Ordinals.Exponentiation.DecreasingList.html#15103" class="Bound">u</a> <a id="15105" href="Ordinals.Exponentiation.DecreasingList.html#15105" class="Bound">v</a> <a id="15107" class="Symbol">=</a> <a id="15109" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="15115" href="Ordinals.Exponentiation.DecreasingList.html#14715" class="Function">DecrList₂-order-is-extensional&#39;</a> <a id="15147" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15150" class="Symbol">(</a><a id="15151" href="Ordinals.Exponentiation.DecreasingList.html#15151" class="Bound">y</a> <a id="15153" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15155" href="Ordinals.Exponentiation.DecreasingList.html#15155" class="Bound">l₂</a><a id="15157" class="Symbol">)</a> <a id="15159" href="Ordinals.Exponentiation.DecreasingList.html#15159" class="Bound">δ₁</a> <a id="15162" href="Ordinals.Exponentiation.DecreasingList.html#15162" class="Bound">δ₂</a> <a id="15165" href="Ordinals.Exponentiation.DecreasingList.html#15165" class="Bound">u</a> <a id="15167" href="Ordinals.Exponentiation.DecreasingList.html#15167" class="Bound">h₂</a> <a id="15170" class="Symbol">=</a>
  <a id="15174" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="15181" class="Symbol">(</a><a id="15182" href="Ordinals.Exponentiation.DecreasingList.html#13912" class="Function">no-≼-[]</a> <a id="15190" href="Ordinals.Exponentiation.DecreasingList.html#15151" class="Bound">y</a> <a id="15192" href="Ordinals.Exponentiation.DecreasingList.html#15155" class="Bound">l₂</a> <a id="15195" href="Ordinals.Exponentiation.DecreasingList.html#15162" class="Bound">δ₂</a> <a id="15198" href="Ordinals.Exponentiation.DecreasingList.html#15167" class="Bound">h₂</a><a id="15200" class="Symbol">)</a>
 <a id="15203" href="Ordinals.Exponentiation.DecreasingList.html#14715" class="Function">DecrList₂-order-is-extensional&#39;</a> <a id="15235" class="Symbol">(</a><a id="15236" href="Ordinals.Exponentiation.DecreasingList.html#15236" class="Bound">x</a> <a id="15238" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15240" href="Ordinals.Exponentiation.DecreasingList.html#15240" class="Bound">l₁</a><a id="15242" class="Symbol">)</a> <a id="15244" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15247" href="Ordinals.Exponentiation.DecreasingList.html#15247" class="Bound">δ₁</a> <a id="15250" href="Ordinals.Exponentiation.DecreasingList.html#15250" class="Bound">δ₂</a> <a id="15253" href="Ordinals.Exponentiation.DecreasingList.html#15253" class="Bound">h₁</a> <a id="15256" href="Ordinals.Exponentiation.DecreasingList.html#15256" class="Bound">h₂</a> <a id="15259" class="Symbol">=</a>
  <a id="15263" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="15270" class="Symbol">(</a><a id="15271" href="Ordinals.Exponentiation.DecreasingList.html#13912" class="Function">no-≼-[]</a> <a id="15279" href="Ordinals.Exponentiation.DecreasingList.html#15236" class="Bound">x</a> <a id="15281" href="Ordinals.Exponentiation.DecreasingList.html#15240" class="Bound">l₁</a> <a id="15284" href="Ordinals.Exponentiation.DecreasingList.html#15247" class="Bound">δ₁</a> <a id="15287" href="Ordinals.Exponentiation.DecreasingList.html#15253" class="Bound">h₁</a><a id="15289" class="Symbol">)</a>
 <a id="15292" href="Ordinals.Exponentiation.DecreasingList.html#14715" class="Function">DecrList₂-order-is-extensional&#39;</a> <a id="15324" class="Symbol">(</a><a id="15325" href="Ordinals.Exponentiation.DecreasingList.html#15325" class="Bound">x</a> <a id="15327" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15329" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="15331" class="Symbol">)</a> <a id="15333" class="Symbol">(</a><a id="15334" href="Ordinals.Exponentiation.DecreasingList.html#15334" class="Bound">y</a> <a id="15336" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15338" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="15340" class="Symbol">)</a> <a id="15342" href="Ordinals.Exponentiation.DecreasingList.html#15342" class="Bound">δ₁</a> <a id="15345" href="Ordinals.Exponentiation.DecreasingList.html#15345" class="Bound">δ₂</a> <a id="15348" href="Ordinals.Exponentiation.DecreasingList.html#15348" class="Bound">h₁</a> <a id="15351" href="Ordinals.Exponentiation.DecreasingList.html#15351" class="Bound">h₂</a> <a id="15354" class="Symbol">=</a>
  <a id="15358" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15361" href="MLTT.List.html#1586" class="Function Operator">[_]</a> <a id="15365" class="Symbol">(</a><a id="15366" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="15381" class="Symbol">(</a><a id="15382" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="15384" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15387" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="15388" class="Symbol">)</a> <a id="15390" href="Ordinals.Exponentiation.DecreasingList.html#15325" class="Bound">x</a> <a id="15392" href="Ordinals.Exponentiation.DecreasingList.html#15334" class="Bound">y</a> <a id="15394" href="Ordinals.Exponentiation.DecreasingList.html#15414" class="Function">I₁</a> <a id="15397" href="Ordinals.Exponentiation.DecreasingList.html#15700" class="Function">I₂</a><a id="15399" class="Symbol">)</a>
   <a id="15404" class="Keyword">where</a>
    <a id="15414" href="Ordinals.Exponentiation.DecreasingList.html#15414" class="Function">I₁</a> <a id="15417" class="Symbol">:</a> <a id="15419" href="Ordinals.Exponentiation.DecreasingList.html#15325" class="Bound">x</a> <a id="15421" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="15424" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="15426" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15429" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="15431" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="15433" href="Ordinals.Exponentiation.DecreasingList.html#15334" class="Bound">y</a>
    <a id="15439" href="Ordinals.Exponentiation.DecreasingList.html#15414" class="Function">I₁</a> <a id="15442" href="Ordinals.Exponentiation.DecreasingList.html#15442" class="Bound">z</a> <a id="15444" href="Ordinals.Exponentiation.DecreasingList.html#15444" class="Bound">u</a> <a id="15446" class="Symbol">=</a> <a id="15448" href="Ordinals.Exponentiation.DecreasingList.html#15555" class="Function">κ</a> <a id="15450" href="Ordinals.Exponentiation.DecreasingList.html#15469" class="Function">c</a>
     <a id="15457" class="Keyword">where</a>
      <a id="15469" href="Ordinals.Exponentiation.DecreasingList.html#15469" class="Function">c</a> <a id="15471" class="Symbol">:</a> <a id="15473" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="15475" href="Ordinals.Exponentiation.DecreasingList.html#15442" class="Bound">z</a> <a id="15477" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="15479" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="15486" class="Symbol">(</a><a id="15487" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="15489" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15492" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="15493" class="Symbol">)</a> <a id="15495" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="15497" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="15499" href="Ordinals.Exponentiation.DecreasingList.html#15334" class="Bound">y</a> <a id="15501" href="MLTT.List.html#1586" class="Function Operator">]</a>
      <a id="15509" href="Ordinals.Exponentiation.DecreasingList.html#15469" class="Function">c</a> <a id="15511" class="Symbol">=</a> <a id="15513" href="Ordinals.Exponentiation.DecreasingList.html#15348" class="Bound">h₁</a> <a id="15516" class="Symbol">(</a><a id="15517" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="15519" href="Ordinals.Exponentiation.DecreasingList.html#15442" class="Bound">z</a> <a id="15521" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="15523" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15525" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a><a id="15534" class="Symbol">)</a> <a id="15536" class="Symbol">(</a><a id="15537" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="15546" href="Ordinals.Exponentiation.DecreasingList.html#15444" class="Bound">u</a><a id="15547" class="Symbol">)</a>
      <a id="15555" href="Ordinals.Exponentiation.DecreasingList.html#15555" class="Function">κ</a> <a id="15557" class="Symbol">:</a> <a id="15559" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="15561" href="Ordinals.Exponentiation.DecreasingList.html#15442" class="Bound">z</a> <a id="15563" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="15565" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="15572" class="Symbol">(</a><a id="15573" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="15575" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15578" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="15579" class="Symbol">)</a> <a id="15581" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="15583" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="15585" href="Ordinals.Exponentiation.DecreasingList.html#15334" class="Bound">y</a> <a id="15587" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="15589" class="Symbol">→</a> <a id="15591" href="Ordinals.Exponentiation.DecreasingList.html#15442" class="Bound">z</a> <a id="15593" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15596" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="15598" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15601" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="15603" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="15605" href="Ordinals.Exponentiation.DecreasingList.html#15334" class="Bound">y</a>
      <a id="15613" href="Ordinals.Exponentiation.DecreasingList.html#15555" class="Function">κ</a> <a id="15615" class="Symbol">(</a><a id="15616" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="15625" href="Ordinals.Exponentiation.DecreasingList.html#15625" class="Bound">v</a><a id="15626" class="Symbol">)</a> <a id="15628" class="Symbol">=</a> <a id="15630" href="Ordinals.Exponentiation.DecreasingList.html#15625" class="Bound">v</a>
      <a id="15638" href="Ordinals.Exponentiation.DecreasingList.html#15555" class="Function">κ</a> <a id="15640" class="Symbol">(</a><a id="15641" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="15650" href="Ordinals.Exponentiation.DecreasingList.html#15650" class="Bound">e</a> <a id="15652" href="Ordinals.Exponentiation.DecreasingList.html#15652" class="Bound">q</a><a id="15653" class="Symbol">)</a> <a id="15655" class="Symbol">=</a> <a id="15657" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="15664" class="Symbol">(</a><a id="15665" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="15691" href="Ordinals.Exponentiation.DecreasingList.html#13058" class="Function">R</a> <a id="15693" href="Ordinals.Exponentiation.DecreasingList.html#15652" class="Bound">q</a><a id="15694" class="Symbol">)</a>
    <a id="15700" href="Ordinals.Exponentiation.DecreasingList.html#15700" class="Function">I₂</a> <a id="15703" class="Symbol">:</a> <a id="15705" href="Ordinals.Exponentiation.DecreasingList.html#15334" class="Bound">y</a> <a id="15707" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="15710" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="15712" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15715" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="15717" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="15719" href="Ordinals.Exponentiation.DecreasingList.html#15325" class="Bound">x</a>
    <a id="15725" href="Ordinals.Exponentiation.DecreasingList.html#15700" class="Function">I₂</a> <a id="15728" href="Ordinals.Exponentiation.DecreasingList.html#15728" class="Bound">z</a> <a id="15730" href="Ordinals.Exponentiation.DecreasingList.html#15730" class="Bound">u</a> <a id="15732" class="Symbol">=</a> <a id="15734" href="Ordinals.Exponentiation.DecreasingList.html#15841" class="Function">κ</a> <a id="15736" href="Ordinals.Exponentiation.DecreasingList.html#15755" class="Function">c</a>
     <a id="15743" class="Keyword">where</a>
      <a id="15755" href="Ordinals.Exponentiation.DecreasingList.html#15755" class="Function">c</a> <a id="15757" class="Symbol">:</a> <a id="15759" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="15761" href="Ordinals.Exponentiation.DecreasingList.html#15728" class="Bound">z</a> <a id="15763" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="15765" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="15772" class="Symbol">(</a><a id="15773" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="15775" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15778" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="15779" class="Symbol">)</a> <a id="15781" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="15783" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="15785" href="Ordinals.Exponentiation.DecreasingList.html#15325" class="Bound">x</a> <a id="15787" href="MLTT.List.html#1586" class="Function Operator">]</a>
      <a id="15795" href="Ordinals.Exponentiation.DecreasingList.html#15755" class="Function">c</a> <a id="15797" class="Symbol">=</a> <a id="15799" href="Ordinals.Exponentiation.DecreasingList.html#15351" class="Bound">h₂</a> <a id="15802" class="Symbol">(</a><a id="15803" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="15805" href="Ordinals.Exponentiation.DecreasingList.html#15728" class="Bound">z</a> <a id="15807" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="15809" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15811" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a><a id="15820" class="Symbol">)</a> <a id="15822" class="Symbol">(</a><a id="15823" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="15832" href="Ordinals.Exponentiation.DecreasingList.html#15730" class="Bound">u</a><a id="15833" class="Symbol">)</a>
      <a id="15841" href="Ordinals.Exponentiation.DecreasingList.html#15841" class="Function">κ</a> <a id="15843" class="Symbol">:</a> <a id="15845" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="15847" href="Ordinals.Exponentiation.DecreasingList.html#15728" class="Bound">z</a> <a id="15849" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="15851" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="15858" class="Symbol">(</a><a id="15859" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="15861" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15864" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="15865" class="Symbol">)</a> <a id="15867" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="15869" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="15871" href="Ordinals.Exponentiation.DecreasingList.html#15325" class="Bound">x</a> <a id="15873" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="15875" class="Symbol">→</a> <a id="15877" href="Ordinals.Exponentiation.DecreasingList.html#15728" class="Bound">z</a> <a id="15879" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15882" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="15884" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15887" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="15889" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="15891" href="Ordinals.Exponentiation.DecreasingList.html#15325" class="Bound">x</a>
      <a id="15899" href="Ordinals.Exponentiation.DecreasingList.html#15841" class="Function">κ</a> <a id="15901" class="Symbol">(</a><a id="15902" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="15911" href="Ordinals.Exponentiation.DecreasingList.html#15911" class="Bound">v</a><a id="15912" class="Symbol">)</a> <a id="15914" class="Symbol">=</a> <a id="15916" href="Ordinals.Exponentiation.DecreasingList.html#15911" class="Bound">v</a>
      <a id="15924" href="Ordinals.Exponentiation.DecreasingList.html#15841" class="Function">κ</a> <a id="15926" class="Symbol">(</a><a id="15927" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="15936" href="Ordinals.Exponentiation.DecreasingList.html#15936" class="Bound">e</a> <a id="15938" href="Ordinals.Exponentiation.DecreasingList.html#15938" class="Bound">q</a><a id="15939" class="Symbol">)</a> <a id="15941" class="Symbol">=</a> <a id="15943" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="15950" class="Symbol">(</a><a id="15951" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="15977" href="Ordinals.Exponentiation.DecreasingList.html#13058" class="Function">R</a> <a id="15979" href="Ordinals.Exponentiation.DecreasingList.html#15938" class="Bound">q</a><a id="15980" class="Symbol">)</a>
 <a id="15983" href="Ordinals.Exponentiation.DecreasingList.html#14715" class="Function">DecrList₂-order-is-extensional&#39;</a> <a id="16015" class="Symbol">(</a><a id="16016" href="Ordinals.Exponentiation.DecreasingList.html#16016" class="Bound">x</a> <a id="16018" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16020" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="16022" class="Symbol">)</a> <a id="16024" class="Symbol">(</a><a id="16025" href="Ordinals.Exponentiation.DecreasingList.html#16025" class="Bound">y</a> <a id="16027" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16029" href="Ordinals.Exponentiation.DecreasingList.html#16029" class="Bound">y&#39;</a> <a id="16032" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16034" href="Ordinals.Exponentiation.DecreasingList.html#16034" class="Bound">l₂</a><a id="16036" class="Symbol">)</a> <a id="16038" href="Ordinals.Exponentiation.DecreasingList.html#16038" class="Bound">δ₁</a> <a id="16041" href="Ordinals.Exponentiation.DecreasingList.html#16041" class="Bound">δ₂</a> <a id="16044" href="Ordinals.Exponentiation.DecreasingList.html#16044" class="Bound">h₁</a> <a id="16047" href="Ordinals.Exponentiation.DecreasingList.html#16047" class="Bound">h₂</a> <a id="16050" class="Symbol">=</a>
  <a id="16054" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16061" class="Symbol">(</a><a id="16062" href="Ordinals.Exponentiation.DecreasingList.html#3169" class="Function">lex-irreflexive</a> <a id="16078" href="Ordinals.Exponentiation.DecreasingList.html#13058" class="Function">R</a> <a id="16080" class="Symbol">(</a><a id="16081" href="Ordinals.Type.html#2009" class="Function">Irreflexivity</a> <a id="16095" class="Symbol">(</a><a id="16096" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="16098" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16101" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="16102" class="Symbol">))</a> <a id="16105" class="Symbol">(</a><a id="16106" href="Ordinals.Exponentiation.DecreasingList.html#16025" class="Bound">y</a> <a id="16108" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16110" href="Ordinals.Exponentiation.DecreasingList.html#16029" class="Bound">y&#39;</a> <a id="16113" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16115" href="Ordinals.Exponentiation.DecreasingList.html#16034" class="Bound">l₂</a><a id="16117" class="Symbol">)</a> <a id="16119" href="Ordinals.Exponentiation.DecreasingList.html#16445" class="Function">III</a><a id="16122" class="Symbol">)</a>
   <a id="16127" class="Keyword">where</a>
    <a id="16137" href="Ordinals.Exponentiation.DecreasingList.html#16137" class="Function">I</a> <a id="16139" class="Symbol">:</a> <a id="16141" href="Ordinals.Exponentiation.DecreasingList.html#16025" class="Bound">y</a> <a id="16143" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="16146" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="16148" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16151" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="16153" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="16155" href="Ordinals.Exponentiation.DecreasingList.html#16016" class="Bound">x</a>
    <a id="16161" href="Ordinals.Exponentiation.DecreasingList.html#16137" class="Function">I</a> <a id="16163" class="Symbol">=</a> <a id="16165" href="Ordinals.Exponentiation.DecreasingList.html#16232" class="Function">κ</a> <a id="16167" class="Symbol">(</a><a id="16168" href="Ordinals.Exponentiation.DecreasingList.html#16047" class="Bound">h₂</a> <a id="16171" class="Symbol">(</a><a id="16172" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="16174" href="Ordinals.Exponentiation.DecreasingList.html#16025" class="Bound">y</a> <a id="16176" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="16178" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16180" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a><a id="16189" class="Symbol">)</a> <a id="16191" class="Symbol">(</a><a id="16192" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="16201" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="16206" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a><a id="16212" class="Symbol">))</a>
     <a id="16220" class="Keyword">where</a>
      <a id="16232" href="Ordinals.Exponentiation.DecreasingList.html#16232" class="Function">κ</a> <a id="16234" class="Symbol">:</a>  <a id="16237" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="16239" href="Ordinals.Exponentiation.DecreasingList.html#16025" class="Bound">y</a> <a id="16241" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="16243" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="16250" class="Symbol">(</a><a id="16251" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="16253" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16256" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="16257" class="Symbol">)</a> <a id="16259" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="16261" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="16263" href="Ordinals.Exponentiation.DecreasingList.html#16016" class="Bound">x</a> <a id="16265" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="16267" class="Symbol">→</a> <a id="16269" href="Ordinals.Exponentiation.DecreasingList.html#16025" class="Bound">y</a> <a id="16271" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="16274" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="16276" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16279" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="16281" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="16283" href="Ordinals.Exponentiation.DecreasingList.html#16016" class="Bound">x</a>
      <a id="16291" href="Ordinals.Exponentiation.DecreasingList.html#16232" class="Function">κ</a> <a id="16293" class="Symbol">(</a><a id="16294" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="16303" href="Ordinals.Exponentiation.DecreasingList.html#16303" class="Bound">u</a><a id="16304" class="Symbol">)</a> <a id="16306" class="Symbol">=</a> <a id="16308" href="Ordinals.Exponentiation.DecreasingList.html#16303" class="Bound">u</a>
      <a id="16316" href="Ordinals.Exponentiation.DecreasingList.html#16232" class="Function">κ</a> <a id="16318" class="Symbol">(</a><a id="16319" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="16328" href="Ordinals.Exponentiation.DecreasingList.html#16328" class="Bound">e</a> <a id="16330" href="Ordinals.Exponentiation.DecreasingList.html#16330" class="Bound">q</a><a id="16331" class="Symbol">)</a> <a id="16333" class="Symbol">=</a> <a id="16335" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16342" class="Symbol">(</a><a id="16343" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="16369" href="Ordinals.Exponentiation.DecreasingList.html#13058" class="Function">R</a> <a id="16371" href="Ordinals.Exponentiation.DecreasingList.html#16330" class="Bound">q</a><a id="16372" class="Symbol">)</a>
    <a id="16378" href="Ordinals.Exponentiation.DecreasingList.html#16378" class="Function">II</a> <a id="16381" class="Symbol">:</a> <a id="16383" class="Symbol">(</a><a id="16384" href="Ordinals.Exponentiation.DecreasingList.html#16025" class="Bound">y</a> <a id="16386" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16388" href="Ordinals.Exponentiation.DecreasingList.html#16029" class="Bound">y&#39;</a> <a id="16391" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16393" href="Ordinals.Exponentiation.DecreasingList.html#16034" class="Bound">l₂</a><a id="16395" class="Symbol">)</a> <a id="16397" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="16404" class="Symbol">(</a><a id="16405" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="16407" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16410" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="16411" class="Symbol">)</a> <a id="16413" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="16415" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="16417" href="Ordinals.Exponentiation.DecreasingList.html#16016" class="Bound">x</a> <a id="16419" href="MLTT.List.html#1586" class="Function Operator">]</a>
    <a id="16425" href="Ordinals.Exponentiation.DecreasingList.html#16378" class="Function">II</a> <a id="16428" class="Symbol">=</a> <a id="16430" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="16439" href="Ordinals.Exponentiation.DecreasingList.html#16137" class="Function">I</a>
    <a id="16445" href="Ordinals.Exponentiation.DecreasingList.html#16445" class="Function">III</a> <a id="16449" class="Symbol">:</a> <a id="16451" class="Symbol">(</a><a id="16452" href="Ordinals.Exponentiation.DecreasingList.html#16025" class="Bound">y</a> <a id="16454" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16456" href="Ordinals.Exponentiation.DecreasingList.html#16029" class="Bound">y&#39;</a> <a id="16459" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16461" href="Ordinals.Exponentiation.DecreasingList.html#16034" class="Bound">l₂</a><a id="16463" class="Symbol">)</a> <a id="16465" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="16472" class="Symbol">(</a><a id="16473" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="16475" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16478" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="16479" class="Symbol">)</a> <a id="16481" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="16483" class="Symbol">(</a><a id="16484" href="Ordinals.Exponentiation.DecreasingList.html#16025" class="Bound">y</a> <a id="16486" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16488" href="Ordinals.Exponentiation.DecreasingList.html#16029" class="Bound">y&#39;</a> <a id="16491" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16493" href="Ordinals.Exponentiation.DecreasingList.html#16034" class="Bound">l₂</a><a id="16495" class="Symbol">)</a>
    <a id="16501" href="Ordinals.Exponentiation.DecreasingList.html#16445" class="Function">III</a> <a id="16505" class="Symbol">=</a> <a id="16507" href="Ordinals.Exponentiation.DecreasingList.html#16044" class="Bound">h₁</a> <a id="16510" class="Symbol">((</a><a id="16512" href="Ordinals.Exponentiation.DecreasingList.html#16025" class="Bound">y</a> <a id="16514" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16516" href="Ordinals.Exponentiation.DecreasingList.html#16029" class="Bound">y&#39;</a> <a id="16519" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16521" href="Ordinals.Exponentiation.DecreasingList.html#16034" class="Bound">l₂</a><a id="16523" class="Symbol">)</a> <a id="16525" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16527" href="Ordinals.Exponentiation.DecreasingList.html#16041" class="Bound">δ₂</a><a id="16529" class="Symbol">)</a> <a id="16531" href="Ordinals.Exponentiation.DecreasingList.html#16378" class="Function">II</a>
 <a id="16535" href="Ordinals.Exponentiation.DecreasingList.html#14715" class="Function">DecrList₂-order-is-extensional&#39;</a> <a id="16567" class="Symbol">(</a><a id="16568" href="Ordinals.Exponentiation.DecreasingList.html#16568" class="Bound">x</a> <a id="16570" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16572" href="Ordinals.Exponentiation.DecreasingList.html#16572" class="Bound">x&#39;</a> <a id="16575" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16577" href="Ordinals.Exponentiation.DecreasingList.html#16577" class="Bound">l₁</a><a id="16579" class="Symbol">)</a> <a id="16581" class="Symbol">(</a><a id="16582" href="Ordinals.Exponentiation.DecreasingList.html#16582" class="Bound">y</a> <a id="16584" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16586" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="16588" class="Symbol">)</a> <a id="16590" href="Ordinals.Exponentiation.DecreasingList.html#16590" class="Bound">δ₁</a> <a id="16593" href="Ordinals.Exponentiation.DecreasingList.html#16593" class="Bound">δ₂</a> <a id="16596" href="Ordinals.Exponentiation.DecreasingList.html#16596" class="Bound">h₁</a> <a id="16599" href="Ordinals.Exponentiation.DecreasingList.html#16599" class="Bound">h₂</a> <a id="16602" class="Symbol">=</a>
  <a id="16606" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16613" class="Symbol">(</a><a id="16614" href="Ordinals.Exponentiation.DecreasingList.html#3169" class="Function">lex-irreflexive</a> <a id="16630" href="Ordinals.Exponentiation.DecreasingList.html#13058" class="Function">R</a> <a id="16632" class="Symbol">(</a><a id="16633" href="Ordinals.Type.html#2009" class="Function">Irreflexivity</a> <a id="16647" class="Symbol">(</a><a id="16648" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="16650" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16653" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="16654" class="Symbol">))</a> <a id="16657" class="Symbol">(</a><a id="16658" href="Ordinals.Exponentiation.DecreasingList.html#16568" class="Bound">x</a> <a id="16660" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16662" href="Ordinals.Exponentiation.DecreasingList.html#16572" class="Bound">x&#39;</a> <a id="16665" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16667" href="Ordinals.Exponentiation.DecreasingList.html#16577" class="Bound">l₁</a><a id="16669" class="Symbol">)</a> <a id="16671" href="Ordinals.Exponentiation.DecreasingList.html#16997" class="Function">III</a><a id="16674" class="Symbol">)</a>
   <a id="16679" class="Keyword">where</a>
    <a id="16689" href="Ordinals.Exponentiation.DecreasingList.html#16689" class="Function">I</a> <a id="16691" class="Symbol">:</a> <a id="16693" href="Ordinals.Exponentiation.DecreasingList.html#16568" class="Bound">x</a> <a id="16695" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="16698" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="16700" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16703" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="16705" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="16707" href="Ordinals.Exponentiation.DecreasingList.html#16582" class="Bound">y</a>
    <a id="16713" href="Ordinals.Exponentiation.DecreasingList.html#16689" class="Function">I</a> <a id="16715" class="Symbol">=</a> <a id="16717" href="Ordinals.Exponentiation.DecreasingList.html#16784" class="Function">κ</a> <a id="16719" class="Symbol">(</a><a id="16720" href="Ordinals.Exponentiation.DecreasingList.html#16596" class="Bound">h₁</a> <a id="16723" class="Symbol">(</a><a id="16724" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="16726" href="Ordinals.Exponentiation.DecreasingList.html#16568" class="Bound">x</a> <a id="16728" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="16730" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16732" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a><a id="16741" class="Symbol">)</a> <a id="16743" class="Symbol">(</a><a id="16744" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="16753" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="16758" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a><a id="16764" class="Symbol">))</a>
     <a id="16772" class="Keyword">where</a>
      <a id="16784" href="Ordinals.Exponentiation.DecreasingList.html#16784" class="Function">κ</a> <a id="16786" class="Symbol">:</a>  <a id="16789" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="16791" href="Ordinals.Exponentiation.DecreasingList.html#16568" class="Bound">x</a> <a id="16793" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="16795" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="16802" class="Symbol">(</a><a id="16803" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="16805" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16808" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="16809" class="Symbol">)</a> <a id="16811" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="16813" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="16815" href="Ordinals.Exponentiation.DecreasingList.html#16582" class="Bound">y</a> <a id="16817" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="16819" class="Symbol">→</a> <a id="16821" href="Ordinals.Exponentiation.DecreasingList.html#16568" class="Bound">x</a> <a id="16823" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="16826" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="16828" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16831" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a> <a id="16833" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="16835" href="Ordinals.Exponentiation.DecreasingList.html#16582" class="Bound">y</a>
      <a id="16843" href="Ordinals.Exponentiation.DecreasingList.html#16784" class="Function">κ</a> <a id="16845" class="Symbol">(</a><a id="16846" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="16855" href="Ordinals.Exponentiation.DecreasingList.html#16855" class="Bound">u</a><a id="16856" class="Symbol">)</a> <a id="16858" class="Symbol">=</a> <a id="16860" href="Ordinals.Exponentiation.DecreasingList.html#16855" class="Bound">u</a>
      <a id="16868" href="Ordinals.Exponentiation.DecreasingList.html#16784" class="Function">κ</a> <a id="16870" class="Symbol">(</a><a id="16871" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="16880" href="Ordinals.Exponentiation.DecreasingList.html#16880" class="Bound">e</a> <a id="16882" href="Ordinals.Exponentiation.DecreasingList.html#16882" class="Bound">q</a><a id="16883" class="Symbol">)</a> <a id="16885" class="Symbol">=</a> <a id="16887" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16894" class="Symbol">(</a><a id="16895" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="16921" href="Ordinals.Exponentiation.DecreasingList.html#13058" class="Function">R</a> <a id="16923" href="Ordinals.Exponentiation.DecreasingList.html#16882" class="Bound">q</a><a id="16924" class="Symbol">)</a>
    <a id="16930" href="Ordinals.Exponentiation.DecreasingList.html#16930" class="Function">II</a> <a id="16933" class="Symbol">:</a> <a id="16935" class="Symbol">(</a><a id="16936" href="Ordinals.Exponentiation.DecreasingList.html#16568" class="Bound">x</a> <a id="16938" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16940" href="Ordinals.Exponentiation.DecreasingList.html#16572" class="Bound">x&#39;</a> <a id="16943" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16945" href="Ordinals.Exponentiation.DecreasingList.html#16577" class="Bound">l₁</a><a id="16947" class="Symbol">)</a> <a id="16949" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="16956" class="Symbol">(</a><a id="16957" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="16959" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16962" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="16963" class="Symbol">)</a> <a id="16965" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="16967" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="16969" href="Ordinals.Exponentiation.DecreasingList.html#16582" class="Bound">y</a> <a id="16971" href="MLTT.List.html#1586" class="Function Operator">]</a>
    <a id="16977" href="Ordinals.Exponentiation.DecreasingList.html#16930" class="Function">II</a> <a id="16980" class="Symbol">=</a> <a id="16982" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="16991" href="Ordinals.Exponentiation.DecreasingList.html#16689" class="Function">I</a>
    <a id="16997" href="Ordinals.Exponentiation.DecreasingList.html#16997" class="Function">III</a> <a id="17001" class="Symbol">:</a> <a id="17003" class="Symbol">(</a><a id="17004" href="Ordinals.Exponentiation.DecreasingList.html#16568" class="Bound">x</a> <a id="17006" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17008" href="Ordinals.Exponentiation.DecreasingList.html#16572" class="Bound">x&#39;</a> <a id="17011" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17013" href="Ordinals.Exponentiation.DecreasingList.html#16577" class="Bound">l₁</a><a id="17015" class="Symbol">)</a> <a id="17017" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="17024" class="Symbol">(</a><a id="17025" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="17027" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="17030" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="17031" class="Symbol">)</a> <a id="17033" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="17035" class="Symbol">(</a><a id="17036" href="Ordinals.Exponentiation.DecreasingList.html#16568" class="Bound">x</a> <a id="17038" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17040" href="Ordinals.Exponentiation.DecreasingList.html#16572" class="Bound">x&#39;</a> <a id="17043" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17045" href="Ordinals.Exponentiation.DecreasingList.html#16577" class="Bound">l₁</a><a id="17047" class="Symbol">)</a>
    <a id="17053" href="Ordinals.Exponentiation.DecreasingList.html#16997" class="Function">III</a> <a id="17057" class="Symbol">=</a> <a id="17059" href="Ordinals.Exponentiation.DecreasingList.html#16599" class="Bound">h₂</a> <a id="17062" class="Symbol">((</a><a id="17064" href="Ordinals.Exponentiation.DecreasingList.html#16568" class="Bound">x</a> <a id="17066" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17068" href="Ordinals.Exponentiation.DecreasingList.html#16572" class="Bound">x&#39;</a> <a id="17071" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17073" href="Ordinals.Exponentiation.DecreasingList.html#16577" class="Bound">l₁</a><a id="17075" class="Symbol">)</a> <a id="17077" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17079" href="Ordinals.Exponentiation.DecreasingList.html#16590" class="Bound">δ₁</a><a id="17081" class="Symbol">)</a> <a id="17083" href="Ordinals.Exponentiation.DecreasingList.html#16930" class="Function">II</a>
 <a id="17087" href="Ordinals.Exponentiation.DecreasingList.html#14715" class="Function">DecrList₂-order-is-extensional&#39;</a> <a id="17119" class="Symbol">(</a><a id="17120" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="17122" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17124" href="Ordinals.Exponentiation.DecreasingList.html#17124" class="Bound">x&#39;</a> <a id="17127" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17129" href="Ordinals.Exponentiation.DecreasingList.html#17129" class="Bound">l₁</a><a id="17131" class="Symbol">)</a> <a id="17133" class="Symbol">(</a><a id="17134" href="Ordinals.Exponentiation.DecreasingList.html#17134" class="Bound">y</a> <a id="17136" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17138" href="Ordinals.Exponentiation.DecreasingList.html#17138" class="Bound">y&#39;</a> <a id="17141" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17143" href="Ordinals.Exponentiation.DecreasingList.html#17143" class="Bound">l₂</a><a id="17145" class="Symbol">)</a> <a id="17147" href="Ordinals.Exponentiation.DecreasingList.html#17147" class="Bound">δ₁</a> <a id="17150" href="Ordinals.Exponentiation.DecreasingList.html#17150" class="Bound">δ₂</a> <a id="17153" href="Ordinals.Exponentiation.DecreasingList.html#17153" class="Bound">h₁</a> <a id="17156" href="Ordinals.Exponentiation.DecreasingList.html#17156" class="Bound">h₂</a> <a id="17159" class="Symbol">=</a>
  <a id="17163" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="17167" href="MLTT.List.html#534" class="InductiveConstructor Operator">_∷_</a> <a id="17171" href="Ordinals.Exponentiation.DecreasingList.html#17360" class="Function">I</a>
   <a id="17176" class="Symbol">(</a><a id="17177" href="Ordinals.Exponentiation.DecreasingList.html#14715" class="Function">DecrList₂-order-is-extensional&#39;</a>
     <a id="17214" class="Symbol">(</a><a id="17215" href="Ordinals.Exponentiation.DecreasingList.html#17124" class="Bound">x&#39;</a> <a id="17218" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17220" href="Ordinals.Exponentiation.DecreasingList.html#17129" class="Bound">l₁</a><a id="17222" class="Symbol">)</a> <a id="17224" class="Symbol">(</a><a id="17225" href="Ordinals.Exponentiation.DecreasingList.html#17138" class="Bound">y&#39;</a> <a id="17228" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17230" href="Ordinals.Exponentiation.DecreasingList.html#17143" class="Bound">l₂</a><a id="17232" class="Symbol">)</a>
     <a id="17239" class="Symbol">(</a><a id="17240" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="17263" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="17265" class="Symbol">{</a><a id="17266" href="Ordinals.Exponentiation.DecreasingList.html#17124" class="Bound">x&#39;</a> <a id="17269" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17271" href="Ordinals.Exponentiation.DecreasingList.html#17129" class="Bound">l₁</a><a id="17273" class="Symbol">}</a> <a id="17275" href="Ordinals.Exponentiation.DecreasingList.html#17147" class="Bound">δ₁</a><a id="17277" class="Symbol">)</a>
     <a id="17284" class="Symbol">(</a><a id="17285" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="17308" href="Ordinals.Exponentiation.DecreasingList.html#17134" class="Bound">y</a> <a id="17310" class="Symbol">{</a><a id="17311" href="Ordinals.Exponentiation.DecreasingList.html#17138" class="Bound">y&#39;</a> <a id="17314" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17316" href="Ordinals.Exponentiation.DecreasingList.html#17143" class="Bound">l₂</a><a id="17318" class="Symbol">}</a> <a id="17320" href="Ordinals.Exponentiation.DecreasingList.html#17150" class="Bound">δ₂</a><a id="17322" class="Symbol">)</a>
     <a id="17329" class="Symbol">(</a><a id="17330" href="Ordinals.Exponentiation.DecreasingList.html#17852" class="Function">k₁</a> <a id="17333" href="Ordinals.Exponentiation.DecreasingList.html#17360" class="Function">I</a><a id="17334" class="Symbol">)</a>
     <a id="17341" class="Symbol">(</a><a id="17342" href="Ordinals.Exponentiation.DecreasingList.html#18038" class="Function">k₂</a> <a id="17345" href="Ordinals.Exponentiation.DecreasingList.html#17360" class="Function">I</a><a id="17346" class="Symbol">))</a>
  <a id="17351" class="Keyword">where</a>
   <a id="17360" href="Ordinals.Exponentiation.DecreasingList.html#17360" class="Function">I</a> <a id="17362" class="Symbol">:</a> <a id="17364" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="17366" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17368" href="Ordinals.Exponentiation.DecreasingList.html#17134" class="Bound">y</a>
   <a id="17373" href="Ordinals.Exponentiation.DecreasingList.html#17360" class="Function">I</a> <a id="17375" class="Symbol">=</a> <a id="17377" href="Ordinals.Exponentiation.DecreasingList.html#17499" class="Function">κ</a> <a id="17379" class="Symbol">(</a><a id="17380" href="Ordinals.Exponentiation.DecreasingList.html#17153" class="Bound">h₁</a> <a id="17383" class="Symbol">(</a><a id="17384" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="17386" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="17388" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="17390" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17392" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a><a id="17401" class="Symbol">)</a> <a id="17403" class="Symbol">(</a><a id="17404" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="17413" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17418" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a><a id="17424" class="Symbol">))</a>
         <a id="17436" class="Symbol">(</a><a id="17437" href="Ordinals.Exponentiation.DecreasingList.html#17156" class="Bound">h₂</a> <a id="17440" class="Symbol">(</a><a id="17441" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="17443" href="Ordinals.Exponentiation.DecreasingList.html#17134" class="Bound">y</a> <a id="17445" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="17447" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17449" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a><a id="17458" class="Symbol">)</a> <a id="17460" class="Symbol">(</a><a id="17461" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="17470" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17475" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a><a id="17481" class="Symbol">))</a>
    <a id="17488" class="Keyword">where</a>
     <a id="17499" href="Ordinals.Exponentiation.DecreasingList.html#17499" class="Function">κ</a> <a id="17501" class="Symbol">:</a> <a id="17503" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="17505" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="17507" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="17509" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="17516" class="Symbol">(</a><a id="17517" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="17519" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="17522" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="17523" class="Symbol">)</a> <a id="17525" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="17527" class="Symbol">(</a><a id="17528" href="Ordinals.Exponentiation.DecreasingList.html#17134" class="Bound">y</a> <a id="17530" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17532" href="Ordinals.Exponentiation.DecreasingList.html#17138" class="Bound">y&#39;</a> <a id="17535" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17537" href="Ordinals.Exponentiation.DecreasingList.html#17143" class="Bound">l₂</a><a id="17539" class="Symbol">)</a>
       <a id="17548" class="Symbol">→</a> <a id="17550" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="17552" href="Ordinals.Exponentiation.DecreasingList.html#17134" class="Bound">y</a> <a id="17554" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="17556" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="17563" class="Symbol">(</a><a id="17564" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="17566" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="17569" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="17570" class="Symbol">)</a> <a id="17572" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="17574" class="Symbol">(</a><a id="17575" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="17577" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17579" href="Ordinals.Exponentiation.DecreasingList.html#17124" class="Bound">x&#39;</a> <a id="17582" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17584" href="Ordinals.Exponentiation.DecreasingList.html#17129" class="Bound">l₁</a><a id="17586" class="Symbol">)</a>
       <a id="17595" class="Symbol">→</a> <a id="17597" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="17599" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17601" href="Ordinals.Exponentiation.DecreasingList.html#17134" class="Bound">y</a>
     <a id="17608" href="Ordinals.Exponentiation.DecreasingList.html#17499" class="Function">κ</a> <a id="17610" class="Symbol">(</a><a id="17611" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="17620" href="Ordinals.Exponentiation.DecreasingList.html#17620" class="Bound">u</a><a id="17621" class="Symbol">)</a> <a id="17623" class="Symbol">(</a><a id="17624" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="17633" href="Ordinals.Exponentiation.DecreasingList.html#17633" class="Bound">v</a><a id="17634" class="Symbol">)</a> <a id="17636" class="Symbol">=</a>
      <a id="17644" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="17651" class="Symbol">(</a><a id="17652" href="Ordinals.Type.html#2009" class="Function">Irreflexivity</a> <a id="17666" class="Symbol">(</a><a id="17667" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="17669" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="17672" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="17673" class="Symbol">)</a> <a id="17675" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="17677" class="Symbol">(</a><a id="17678" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="17691" class="Symbol">(</a><a id="17692" href="Ordinals.Exponentiation.DecreasingList.html#9207" class="Bound">α</a> <a id="17694" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="17697" href="Ordinals.Exponentiation.DecreasingList.html#9223" class="Bound">β</a><a id="17698" class="Symbol">)</a> <a id="17700" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="17702" href="Ordinals.Exponentiation.DecreasingList.html#17134" class="Bound">y</a> <a id="17704" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="17706" href="Ordinals.Exponentiation.DecreasingList.html#17620" class="Bound">u</a> <a id="17708" href="Ordinals.Exponentiation.DecreasingList.html#17633" class="Bound">v</a><a id="17709" class="Symbol">))</a>
     <a id="17717" href="Ordinals.Exponentiation.DecreasingList.html#17499" class="Function">κ</a> <a id="17719" class="Symbol">(</a><a id="17720" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="17729" href="Ordinals.Exponentiation.DecreasingList.html#17729" class="Bound">u</a><a id="17730" class="Symbol">)</a> <a id="17732" class="Symbol">(</a><a id="17733" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="17742" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17747" href="Ordinals.Exponentiation.DecreasingList.html#17747" class="Bound">v</a><a id="17748" class="Symbol">)</a> <a id="17750" class="Symbol">=</a> <a id="17752" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="17762" href="Ordinals.Exponentiation.DecreasingList.html#17499" class="Function">κ</a> <a id="17764" class="Symbol">(</a><a id="17765" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="17774" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17779" href="Ordinals.Exponentiation.DecreasingList.html#17779" class="Bound">u</a><a id="17780" class="Symbol">)</a> <a id="17782" class="Symbol">(</a><a id="17783" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="17792" href="Ordinals.Exponentiation.DecreasingList.html#17792" class="Bound">v</a><a id="17793" class="Symbol">)</a> <a id="17795" class="Symbol">=</a> <a id="17797" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="17807" href="Ordinals.Exponentiation.DecreasingList.html#17499" class="Function">κ</a> <a id="17809" class="Symbol">(</a><a id="17810" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="17819" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17824" href="Ordinals.Exponentiation.DecreasingList.html#17824" class="Bound">u</a><a id="17825" class="Symbol">)</a> <a id="17827" class="Symbol">(</a><a id="17828" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="17837" href="Ordinals.Exponentiation.DecreasingList.html#17837" class="Bound">e</a> <a id="17839" href="Ordinals.Exponentiation.DecreasingList.html#17839" class="Bound">v</a><a id="17840" class="Symbol">)</a> <a id="17842" class="Symbol">=</a> <a id="17844" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="17852" href="Ordinals.Exponentiation.DecreasingList.html#17852" class="Function">k₁</a> <a id="17855" class="Symbol">:</a> <a id="17857" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="17859" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17861" href="Ordinals.Exponentiation.DecreasingList.html#17134" class="Bound">y</a>
     <a id="17868" class="Symbol">→</a> <a id="17870" class="Symbol">((</a><a id="17872" href="Ordinals.Exponentiation.DecreasingList.html#17124" class="Bound">x&#39;</a> <a id="17875" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17877" href="Ordinals.Exponentiation.DecreasingList.html#17129" class="Bound">l₁</a><a id="17879" class="Symbol">)</a> <a id="17881" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17883" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="17906" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="17908" class="Symbol">{</a><a id="17909" href="Ordinals.Exponentiation.DecreasingList.html#17124" class="Bound">x&#39;</a> <a id="17912" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17914" href="Ordinals.Exponentiation.DecreasingList.html#17129" class="Bound">l₁</a><a id="17916" class="Symbol">}</a> <a id="17918" href="Ordinals.Exponentiation.DecreasingList.html#17147" class="Bound">δ₁</a><a id="17920" class="Symbol">)</a>
       <a id="17929" href="Ordinals.Exponentiation.DecreasingList.html#13090" class="Function Operator">≼</a> <a id="17931" class="Symbol">((</a><a id="17933" href="Ordinals.Exponentiation.DecreasingList.html#17138" class="Bound">y&#39;</a> <a id="17936" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17938" href="Ordinals.Exponentiation.DecreasingList.html#17143" class="Bound">l₂</a><a id="17940" class="Symbol">)</a> <a id="17942" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17944" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="17967" href="Ordinals.Exponentiation.DecreasingList.html#17134" class="Bound">y</a> <a id="17969" class="Symbol">{</a><a id="17970" href="Ordinals.Exponentiation.DecreasingList.html#17138" class="Bound">y&#39;</a> <a id="17973" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17975" href="Ordinals.Exponentiation.DecreasingList.html#17143" class="Bound">l₂</a><a id="17977" class="Symbol">}</a> <a id="17979" href="Ordinals.Exponentiation.DecreasingList.html#17150" class="Bound">δ₂</a><a id="17981" class="Symbol">)</a>
   <a id="17986" href="Ordinals.Exponentiation.DecreasingList.html#17852" class="Function">k₁</a> <a id="17989" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17994" class="Symbol">=</a> <a id="17996" href="Ordinals.Exponentiation.DecreasingList.html#14163" class="Function">tails-≼</a> <a id="18004" class="Symbol">(</a><a id="18005" href="Ordinals.Exponentiation.DecreasingList.html#17124" class="Bound">x&#39;</a> <a id="18008" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18010" href="Ordinals.Exponentiation.DecreasingList.html#17129" class="Bound">l₁</a><a id="18012" class="Symbol">)</a> <a id="18014" class="Symbol">(</a><a id="18015" href="Ordinals.Exponentiation.DecreasingList.html#17138" class="Bound">y&#39;</a> <a id="18018" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18020" href="Ordinals.Exponentiation.DecreasingList.html#17143" class="Bound">l₂</a><a id="18022" class="Symbol">)</a> <a id="18024" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="18026" href="Ordinals.Exponentiation.DecreasingList.html#17147" class="Bound">δ₁</a> <a id="18029" href="Ordinals.Exponentiation.DecreasingList.html#17150" class="Bound">δ₂</a> <a id="18032" href="Ordinals.Exponentiation.DecreasingList.html#17153" class="Bound">h₁</a>
   <a id="18038" href="Ordinals.Exponentiation.DecreasingList.html#18038" class="Function">k₂</a> <a id="18041" class="Symbol">:</a> <a id="18043" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="18045" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18047" href="Ordinals.Exponentiation.DecreasingList.html#17134" class="Bound">y</a>
     <a id="18054" class="Symbol">→</a> <a id="18056" class="Symbol">((</a><a id="18058" href="Ordinals.Exponentiation.DecreasingList.html#17138" class="Bound">y&#39;</a> <a id="18061" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18063" href="Ordinals.Exponentiation.DecreasingList.html#17143" class="Bound">l₂</a><a id="18065" class="Symbol">)</a> <a id="18067" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18069" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="18092" href="Ordinals.Exponentiation.DecreasingList.html#17134" class="Bound">y</a> <a id="18094" class="Symbol">{</a><a id="18095" href="Ordinals.Exponentiation.DecreasingList.html#17138" class="Bound">y&#39;</a> <a id="18098" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18100" href="Ordinals.Exponentiation.DecreasingList.html#17143" class="Bound">l₂</a><a id="18102" class="Symbol">}</a> <a id="18104" href="Ordinals.Exponentiation.DecreasingList.html#17150" class="Bound">δ₂</a><a id="18106" class="Symbol">)</a>
       <a id="18115" href="Ordinals.Exponentiation.DecreasingList.html#13090" class="Function Operator">≼</a> <a id="18117" class="Symbol">((</a><a id="18119" href="Ordinals.Exponentiation.DecreasingList.html#17124" class="Bound">x&#39;</a> <a id="18122" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18124" href="Ordinals.Exponentiation.DecreasingList.html#17129" class="Bound">l₁</a><a id="18126" class="Symbol">)</a> <a id="18128" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18130" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="18153" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="18155" class="Symbol">{</a><a id="18156" href="Ordinals.Exponentiation.DecreasingList.html#17124" class="Bound">x&#39;</a> <a id="18159" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18161" href="Ordinals.Exponentiation.DecreasingList.html#17129" class="Bound">l₁</a><a id="18163" class="Symbol">}</a> <a id="18165" href="Ordinals.Exponentiation.DecreasingList.html#17147" class="Bound">δ₁</a><a id="18167" class="Symbol">)</a>
   <a id="18172" href="Ordinals.Exponentiation.DecreasingList.html#18038" class="Function">k₂</a> <a id="18175" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="18180" class="Symbol">=</a> <a id="18182" href="Ordinals.Exponentiation.DecreasingList.html#14163" class="Function">tails-≼</a> <a id="18190" class="Symbol">(</a><a id="18191" href="Ordinals.Exponentiation.DecreasingList.html#17138" class="Bound">y&#39;</a> <a id="18194" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18196" href="Ordinals.Exponentiation.DecreasingList.html#17143" class="Bound">l₂</a><a id="18198" class="Symbol">)</a> <a id="18200" class="Symbol">(</a><a id="18201" href="Ordinals.Exponentiation.DecreasingList.html#17124" class="Bound">x&#39;</a> <a id="18204" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18206" href="Ordinals.Exponentiation.DecreasingList.html#17129" class="Bound">l₁</a><a id="18208" class="Symbol">)</a> <a id="18210" href="Ordinals.Exponentiation.DecreasingList.html#17120" class="Bound">x</a> <a id="18212" href="Ordinals.Exponentiation.DecreasingList.html#17150" class="Bound">δ₂</a> <a id="18215" href="Ordinals.Exponentiation.DecreasingList.html#17147" class="Bound">δ₁</a> <a id="18218" href="Ordinals.Exponentiation.DecreasingList.html#17156" class="Bound">h₂</a>

 <a id="18223" href="Ordinals.Exponentiation.DecreasingList.html#18223" class="Function">DecrList₂-order-is-extensional</a> <a id="18254" class="Symbol">:</a> <a id="18256" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="18271" href="Ordinals.Exponentiation.DecreasingList.html#11444" class="Function">DecrList₂-order</a>
 <a id="18288" href="Ordinals.Exponentiation.DecreasingList.html#18223" class="Function">DecrList₂-order-is-extensional</a> <a id="18319" class="Symbol">(</a><a id="18320" href="Ordinals.Exponentiation.DecreasingList.html#18320" class="Bound">l₁</a> <a id="18323" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18325" href="Ordinals.Exponentiation.DecreasingList.html#18325" class="Bound">δ₁</a><a id="18327" class="Symbol">)</a> <a id="18329" class="Symbol">(</a><a id="18330" href="Ordinals.Exponentiation.DecreasingList.html#18330" class="Bound">l₂</a> <a id="18333" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18335" href="Ordinals.Exponentiation.DecreasingList.html#18335" class="Bound">δ₂</a><a id="18337" class="Symbol">)</a> <a id="18339" href="Ordinals.Exponentiation.DecreasingList.html#18339" class="Bound">u</a> <a id="18341" href="Ordinals.Exponentiation.DecreasingList.html#18341" class="Bound">v</a> <a id="18343" class="Symbol">=</a>
  <a id="18347" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="18362" class="Symbol">(</a><a id="18363" href="Ordinals.Exponentiation.DecreasingList.html#14715" class="Function">DecrList₂-order-is-extensional&#39;</a> <a id="18395" href="Ordinals.Exponentiation.DecreasingList.html#18320" class="Bound">l₁</a> <a id="18398" href="Ordinals.Exponentiation.DecreasingList.html#18330" class="Bound">l₂</a> <a id="18401" href="Ordinals.Exponentiation.DecreasingList.html#18325" class="Bound">δ₁</a> <a id="18404" href="Ordinals.Exponentiation.DecreasingList.html#18335" class="Bound">δ₂</a> <a id="18407" href="Ordinals.Exponentiation.DecreasingList.html#18339" class="Bound">u</a> <a id="18409" href="Ordinals.Exponentiation.DecreasingList.html#18341" class="Bound">v</a><a id="18410" class="Symbol">)</a>

<a id="18413" class="Markup">\end{code}</a><a id="18423" class="Background">

Therefore, DecrList₂ α β is an ordinal. As shown, via different techniques, in
Ordinals.Exponentiation.DecreasingListProperties-Concrete and
Ordinals.Exponentiation.PropertiesViaTransport, this ordinal implements the
exponentiation of 𝟙 + α to β.

</a><a id="18673" class="Markup">\begin{code}</a>

<a id="expᴸ[𝟙+_]"></a><a id="18687" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+_]</a> <a id="18697" class="Symbol">:</a> <a id="18699" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18707" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18709" class="Symbol">→</a> <a id="18711" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18719" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18721" class="Symbol">→</a> <a id="18723" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18731" class="Symbol">(</a><a id="18732" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18734" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="18736" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="18737" class="Symbol">)</a>
<a id="18739" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+_]</a> <a id="18749" href="Ordinals.Exponentiation.DecreasingList.html#18749" class="Bound">α</a> <a id="18751" href="Ordinals.Exponentiation.DecreasingList.html#18751" class="Bound">β</a> <a id="18753" class="Symbol">=</a> <a id="18755" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="18765" href="Ordinals.Exponentiation.DecreasingList.html#18749" class="Bound">α</a> <a id="18767" href="Ordinals.Exponentiation.DecreasingList.html#18751" class="Bound">β</a>
                <a id="18785" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18787" href="Ordinals.Exponentiation.DecreasingList.html#11444" class="Function">DecrList₂-order</a> <a id="18803" href="Ordinals.Exponentiation.DecreasingList.html#18749" class="Bound">α</a> <a id="18805" href="Ordinals.Exponentiation.DecreasingList.html#18751" class="Bound">β</a>
                <a id="18823" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18825" href="Ordinals.Exponentiation.DecreasingList.html#11555" class="Function">DecrList₂-order-is-prop-valued</a> <a id="18856" href="Ordinals.Exponentiation.DecreasingList.html#18749" class="Bound">α</a> <a id="18858" href="Ordinals.Exponentiation.DecreasingList.html#18751" class="Bound">β</a>
                <a id="18876" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18878" href="Ordinals.Exponentiation.DecreasingList.html#12119" class="Function">DecrList₂-order-is-well-founded</a> <a id="18910" href="Ordinals.Exponentiation.DecreasingList.html#18749" class="Bound">α</a> <a id="18912" href="Ordinals.Exponentiation.DecreasingList.html#18751" class="Bound">β</a>
                <a id="18930" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18932" href="Ordinals.Exponentiation.DecreasingList.html#18223" class="Function">DecrList₂-order-is-extensional</a> <a id="18963" href="Ordinals.Exponentiation.DecreasingList.html#18749" class="Bound">α</a> <a id="18965" href="Ordinals.Exponentiation.DecreasingList.html#18751" class="Bound">β</a>
                <a id="18983" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18985" href="Ordinals.Exponentiation.DecreasingList.html#11909" class="Function">DecrList₂-order-is-transitive</a> <a id="19015" href="Ordinals.Exponentiation.DecreasingList.html#18749" class="Bound">α</a> <a id="19017" href="Ordinals.Exponentiation.DecreasingList.html#18751" class="Bound">β</a>

<a id="exponentiationᴸ"></a><a id="19020" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="19036" class="Symbol">:</a> <a id="19038" class="Symbol">(</a><a id="19039" href="Ordinals.Exponentiation.DecreasingList.html#19039" class="Bound">α</a> <a id="19041" class="Symbol">:</a> <a id="19043" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19051" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="19052" class="Symbol">)</a>
                <a id="19070" class="Symbol">→</a> <a id="19072" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="19103" href="Ordinals.Exponentiation.DecreasingList.html#19039" class="Bound">α</a>
                <a id="19121" class="Symbol">→</a> <a id="19123" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19131" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                <a id="19149" class="Symbol">→</a> <a id="19151" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19159" class="Symbol">(</a><a id="19160" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19162" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="19164" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="19165" class="Symbol">)</a>
<a id="19167" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="19183" href="Ordinals.Exponentiation.DecreasingList.html#19183" class="Bound">α</a> <a id="19185" href="Ordinals.Exponentiation.DecreasingList.html#19185" class="Bound">h</a> <a id="19187" class="Symbol">=</a> <a id="19189" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="19197" href="Ordinals.Exponentiation.DecreasingList.html#19183" class="Bound">α</a> <a id="19199" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="19202" href="Ordinals.Exponentiation.DecreasingList.html#19185" class="Bound">h</a> <a id="19204" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="19206" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a>

<a id="19209" class="Markup">\end{code}</a><a id="19219" class="Background">

Some properties of the empty list as an element of expᴸ[𝟙+ α ] β.

</a><a id="19288" class="Markup">\begin{code}</a>

<a id="19302" class="Keyword">module</a> <a id="19309" href="Ordinals.Exponentiation.DecreasingList.html#19309" class="Module">_</a>
        <a id="19319" class="Symbol">(</a><a id="19320" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="19322" class="Symbol">:</a> <a id="19324" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19332" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="19333" class="Symbol">)</a>
        <a id="19343" class="Symbol">(</a><a id="19344" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="19346" class="Symbol">:</a> <a id="19348" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19356" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="19357" class="Symbol">)</a>
       <a id="19366" class="Keyword">where</a>

 <a id="19374" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a> <a id="19381" class="Symbol">:</a> <a id="19383" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19385" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="19393" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="19395" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="19397" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="19399" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="19402" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a> <a id="19409" class="Symbol">=</a> <a id="19411" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19414" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19416" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>

 <a id="19426" href="Ordinals.Exponentiation.DecreasingList.html#19426" class="Function">expᴸ-↓-⊥</a> <a id="19435" class="Symbol">:</a> <a id="19437" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="19445" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="19447" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="19449" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="19451" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19453" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a> <a id="19460" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19462" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
 <a id="19466" href="Ordinals.Exponentiation.DecreasingList.html#19426" class="Function">expᴸ-↓-⊥</a> <a id="19475" class="Symbol">=</a> <a id="19477" href="Ordinals.OrdinalOfOrdinals.html#12050" class="Function">⊲-is-extensional</a> <a id="19494" class="Symbol">(</a><a id="19495" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="19503" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="19505" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="19507" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="19509" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19511" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a><a id="19517" class="Symbol">)</a> <a id="19519" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="19522" href="Ordinals.Exponentiation.DecreasingList.html#19538" class="Function">I</a> <a id="19524" href="Ordinals.Exponentiation.DecreasingList.html#19810" class="Function">II</a>
  <a id="19529" class="Keyword">where</a>
   <a id="19538" href="Ordinals.Exponentiation.DecreasingList.html#19538" class="Function">I</a> <a id="19540" class="Symbol">:</a> <a id="19542" class="Symbol">(</a><a id="19543" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="19551" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="19553" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="19555" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="19557" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19559" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a><a id="19565" class="Symbol">)</a> <a id="19567" href="Ordinals.Exponentiation.DecreasingList.html#974" class="Function Operator">≼OO</a> <a id="19571" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
   <a id="19577" href="Ordinals.Exponentiation.DecreasingList.html#19538" class="Function">I</a> <a id="19579" class="Symbol">=</a> <a id="19581" href="Ordinals.OrdinalOfOrdinals.html#16341" class="Function">to-≼</a> <a id="19586" class="Symbol">{_}</a> <a id="19590" class="Symbol">{</a><a id="19591" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="19599" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="19601" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="19603" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="19605" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19607" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a><a id="19613" class="Symbol">}</a> <a id="19615" class="Symbol">{</a><a id="19616" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="19618" class="Symbol">}</a> <a id="19620" href="Ordinals.Exponentiation.DecreasingList.html#19637" class="Function">h</a>
    <a id="19626" class="Keyword">where</a>
     <a id="19637" href="Ordinals.Exponentiation.DecreasingList.html#19637" class="Function">h</a> <a id="19639" class="Symbol">:</a> <a id="19641" class="Symbol">(</a><a id="19642" href="Ordinals.Exponentiation.DecreasingList.html#19642" class="Bound">l</a> <a id="19644" class="Symbol">:</a> <a id="19646" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19648" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="19656" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="19658" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="19660" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="19662" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19664" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a> <a id="19671" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="19672" class="Symbol">)</a>
       <a id="19681" class="Symbol">→</a> <a id="19683" class="Symbol">((</a><a id="19685" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="19693" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="19695" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="19697" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="19699" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19701" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a><a id="19707" class="Symbol">)</a> <a id="19709" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19711" href="Ordinals.Exponentiation.DecreasingList.html#19642" class="Bound">l</a><a id="19712" class="Symbol">)</a> <a id="19714" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="19716" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
     <a id="19724" href="Ordinals.Exponentiation.DecreasingList.html#19637" class="Function">h</a> <a id="19726" class="Symbol">(</a><a id="19727" href="Ordinals.Exponentiation.DecreasingList.html#19727" class="Bound">x</a> <a id="19729" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19731" href="Ordinals.Exponentiation.DecreasingList.html#19731" class="Bound">p</a><a id="19732" class="Symbol">)</a> <a id="19734" class="Symbol">=</a>
      <a id="19742" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19749" class="Symbol">(</a><a id="19750" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="19776" class="Symbol">(</a><a id="19777" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="19794" class="Symbol">(</a><a id="19795" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="19797" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19800" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a><a id="19801" class="Symbol">))</a> <a id="19804" href="Ordinals.Exponentiation.DecreasingList.html#19731" class="Bound">p</a><a id="19805" class="Symbol">)</a>
   <a id="19810" href="Ordinals.Exponentiation.DecreasingList.html#19810" class="Function">II</a> <a id="19813" class="Symbol">:</a> <a id="19815" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="19818" href="Ordinals.Exponentiation.DecreasingList.html#974" class="Function Operator">≼OO</a> <a id="19822" class="Symbol">(</a><a id="19823" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="19831" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="19833" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="19835" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="19837" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19839" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a><a id="19845" class="Symbol">)</a>
   <a id="19850" href="Ordinals.Exponentiation.DecreasingList.html#19810" class="Function">II</a> <a id="19853" class="Symbol">=</a> <a id="19855" href="Ordinals.AdditionProperties.html#13009" class="Function">𝟘ₒ-least</a> <a id="19864" class="Symbol">(</a><a id="19865" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="19873" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="19875" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="19877" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="19879" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19881" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a><a id="19887" class="Symbol">)</a>

 <a id="19891" href="Ordinals.Exponentiation.DecreasingList.html#19891" class="Function">expᴸ-↓-⊥&#39;</a> <a id="19901" class="Symbol">:</a> <a id="19903" class="Symbol">{</a><a id="19904" href="Ordinals.Exponentiation.DecreasingList.html#19904" class="Bound">δ</a> <a id="19906" class="Symbol">:</a> <a id="19908" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="19926" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="19928" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="19930" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="19932" class="Symbol">}</a>
           <a id="19945" class="Symbol">→</a> <a id="19947" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="19955" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="19957" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="19959" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="19961" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19963" class="Symbol">(</a><a id="19964" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19967" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19969" href="Ordinals.Exponentiation.DecreasingList.html#19904" class="Bound">δ</a><a id="19970" class="Symbol">)</a> <a id="19972" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19974" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
 <a id="19978" href="Ordinals.Exponentiation.DecreasingList.html#19891" class="Function">expᴸ-↓-⊥&#39;</a> <a id="19988" class="Symbol">{</a><a id="19989" href="Ordinals.Exponentiation.DecreasingList.html#19989" class="Bound">δ</a><a id="19990" class="Symbol">}</a> <a id="19992" class="Symbol">=</a>
  <a id="19996" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="20004" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="20006" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="20008" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="20010" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20012" class="Symbol">(</a><a id="20013" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20016" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20018" href="Ordinals.Exponentiation.DecreasingList.html#19989" class="Bound">δ</a><a id="20019" class="Symbol">)</a> <a id="20021" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20024" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20027" class="Symbol">(</a><a id="20028" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="20036" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="20038" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="20040" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="20042" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="20044" class="Symbol">)</a> <a id="20046" class="Symbol">(</a><a id="20047" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="20062" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="20064" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="20066" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="20070" class="Symbol">)</a> <a id="20072" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="20076" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="20084" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="20086" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="20088" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a> <a id="20090" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20092" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a>   <a id="20101" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20104" href="Ordinals.Exponentiation.DecreasingList.html#19426" class="Function">expᴸ-↓-⊥</a> <a id="20113" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="20117" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                       <a id="20142" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="20146" href="Ordinals.Exponentiation.DecreasingList.html#20146" class="Function">expᴸ-is-positive</a> <a id="20163" class="Symbol">:</a> <a id="20165" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="20168" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="20170" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="20178" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="20180" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="20182" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a>
 <a id="20185" href="Ordinals.Exponentiation.DecreasingList.html#20146" class="Function">expᴸ-is-positive</a> <a id="20202" class="Symbol">=</a> <a id="20204" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a> <a id="20211" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20213" class="Symbol">(</a><a id="20214" href="Ordinals.Exponentiation.DecreasingList.html#19426" class="Function">expᴸ-↓-⊥</a> <a id="20223" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20225" class="Symbol">)</a>

 <a id="20229" href="Ordinals.Exponentiation.DecreasingList.html#20229" class="Function">expᴸ-has-least</a> <a id="20244" class="Symbol">:</a> <a id="20246" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20249" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="20251" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="20259" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="20261" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="20263" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a>
 <a id="20266" href="Ordinals.Exponentiation.DecreasingList.html#20229" class="Function">expᴸ-has-least</a> <a id="20281" class="Symbol">=</a>
  <a id="20285" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="20290" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20293" class="Symbol">(</a><a id="20294" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="20302" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="20304" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="20306" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a><a id="20307" class="Symbol">)</a>
          <a id="20319" class="Symbol">(λ</a> <a id="20322" href="Ordinals.Exponentiation.DecreasingList.html#20322" class="Bound">⋆</a> <a id="20324" class="Symbol">→</a> <a id="20326" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="20338" class="Symbol">(</a><a id="20339" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲</a> <a id="20342" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="20350" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="20352" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="20354" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a><a id="20355" class="Symbol">)</a> <a id="20357" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="20362" href="Ordinals.Exponentiation.DecreasingList.html#20146" class="Function">expᴸ-is-positive</a><a id="20378" class="Symbol">)</a>

<a id="20381" class="Markup">\end{code}</a><a id="20391" class="Background">

The empty list is the trichotomous least element of expᴸ[𝟙+ α ] β.

</a><a id="20461" class="Markup">\begin{code}</a>

 <a id="20476" href="Ordinals.Exponentiation.DecreasingList.html#20476" class="Function">expᴸ-is-trichotomous-least</a> <a id="20503" class="Symbol">:</a> <a id="20505" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="20527" class="Symbol">(</a><a id="20528" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="20536" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="20538" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="20540" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a><a id="20541" class="Symbol">)</a> <a id="20543" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a>
 <a id="20551" href="Ordinals.Exponentiation.DecreasingList.html#20476" class="Function">expᴸ-is-trichotomous-least</a> <a id="20578" class="Symbol">(</a><a id="20579" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20582" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20584" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="20591" class="Symbol">)</a> <a id="20593" class="Symbol">=</a> <a id="20595" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20599" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="20605" href="Ordinals.Exponentiation.DecreasingList.html#20476" class="Function">expᴸ-is-trichotomous-least</a> <a id="20632" class="Symbol">((</a><a id="20634" href="Ordinals.Exponentiation.DecreasingList.html#20634" class="Bound">x</a> <a id="20636" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20638" href="Ordinals.Exponentiation.DecreasingList.html#20638" class="Bound">l</a><a id="20639" class="Symbol">)</a> <a id="20641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20643" href="Ordinals.Exponentiation.DecreasingList.html#20643" class="Bound">δ</a><a id="20644" class="Symbol">)</a> <a id="20646" class="Symbol">=</a> <a id="20648" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20652" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>

 <a id="20661" href="Ordinals.Exponentiation.DecreasingList.html#20661" class="Function">expᴸ-has-trichotomous-least-element</a>
  <a id="20699" class="Symbol">:</a> <a id="20701" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="20732" class="Symbol">(</a><a id="20733" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="20741" href="Ordinals.Exponentiation.DecreasingList.html#19320" class="Bound">α</a> <a id="20743" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="20745" href="Ordinals.Exponentiation.DecreasingList.html#19344" class="Bound">β</a><a id="20746" class="Symbol">)</a>
 <a id="20749" href="Ordinals.Exponentiation.DecreasingList.html#20661" class="Function">expᴸ-has-trichotomous-least-element</a> <a id="20785" class="Symbol">=</a> <a id="20787" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a> <a id="20794" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20796" href="Ordinals.Exponentiation.DecreasingList.html#20476" class="Function">expᴸ-is-trichotomous-least</a>

<a id="exponentiationᴸ-has-trichotomous-least-element"></a><a id="20824" href="Ordinals.Exponentiation.DecreasingList.html#20824" class="Function">exponentiationᴸ-has-trichotomous-least-element</a>
 <a id="20872" class="Symbol">:</a> <a id="20874" class="Symbol">(</a><a id="20875" href="Ordinals.Exponentiation.DecreasingList.html#20875" class="Bound">α</a> <a id="20877" class="Symbol">:</a> <a id="20879" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20887" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20888" class="Symbol">)</a> <a id="20890" class="Symbol">(</a><a id="20891" href="Ordinals.Exponentiation.DecreasingList.html#20891" class="Bound">h</a> <a id="20893" class="Symbol">:</a> <a id="20895" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="20926" href="Ordinals.Exponentiation.DecreasingList.html#20875" class="Bound">α</a><a id="20927" class="Symbol">)</a> <a id="20929" class="Symbol">(</a><a id="20930" href="Ordinals.Exponentiation.DecreasingList.html#20930" class="Bound">β</a> <a id="20932" class="Symbol">:</a> <a id="20934" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20942" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="20943" class="Symbol">)</a>
 <a id="20946" class="Symbol">→</a> <a id="20948" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="20979" class="Symbol">(</a><a id="20980" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="20996" href="Ordinals.Exponentiation.DecreasingList.html#20875" class="Bound">α</a> <a id="20998" href="Ordinals.Exponentiation.DecreasingList.html#20891" class="Bound">h</a> <a id="21000" href="Ordinals.Exponentiation.DecreasingList.html#20930" class="Bound">β</a><a id="21001" class="Symbol">)</a>
<a id="21003" href="Ordinals.Exponentiation.DecreasingList.html#20824" class="Function">exponentiationᴸ-has-trichotomous-least-element</a> <a id="21050" href="Ordinals.Exponentiation.DecreasingList.html#21050" class="Bound">α</a> <a id="21052" href="Ordinals.Exponentiation.DecreasingList.html#21052" class="Bound">h</a> <a id="21054" href="Ordinals.Exponentiation.DecreasingList.html#21054" class="Bound">β</a> <a id="21056" class="Symbol">=</a>
 <a id="21059" href="Ordinals.Exponentiation.DecreasingList.html#20661" class="Function">expᴸ-has-trichotomous-least-element</a> <a id="21095" class="Symbol">(</a><a id="21096" href="Ordinals.Exponentiation.DecreasingList.html#21050" class="Bound">α</a> <a id="21098" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="21101" href="Ordinals.Exponentiation.DecreasingList.html#21052" class="Bound">h</a> <a id="21103" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="21104" class="Symbol">)</a> <a id="21106" href="Ordinals.Exponentiation.DecreasingList.html#21054" class="Bound">β</a>

<a id="21109" class="Markup">\end{code}</a><a id="21119" class="Background">

An order preserving map f : β → γ induces a map expᴸ[𝟙+ α ] β → expᴸ[𝟙+ α ] γ by
applying f on the second components.

Moreover, the induced map is order reflecting if f is order reflecting and
left-cancellable.

</a><a id="21334" class="Markup">\begin{code}</a>

<a id="21348" class="Keyword">module</a> <a id="21355" href="Ordinals.Exponentiation.DecreasingList.html#21355" class="Module">_</a>
        <a id="21365" class="Symbol">(</a><a id="21366" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="21368" class="Symbol">:</a> <a id="21370" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21378" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21379" class="Symbol">)</a>
        <a id="21389" class="Symbol">(</a><a id="21390" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="21392" class="Symbol">:</a> <a id="21394" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21402" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="21403" class="Symbol">)</a>
        <a id="21413" class="Symbol">(</a><a id="21414" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="21416" class="Symbol">:</a> <a id="21418" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21426" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="21427" class="Symbol">)</a>
        <a id="21437" class="Symbol">(</a><a id="21438" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="21440" class="Symbol">:</a> <a id="21442" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21444" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="21446" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21448" class="Symbol">→</a> <a id="21450" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21452" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="21454" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21455" class="Symbol">)</a>
        <a id="21465" class="Symbol">(</a><a id="21466" href="Ordinals.Exponentiation.DecreasingList.html#21466" class="Bound">f-is-order-preserving</a> <a id="21488" class="Symbol">:</a> <a id="21490" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="21510" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="21512" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="21514" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a><a id="21515" class="Symbol">)</a>
       <a id="21524" class="Keyword">where</a>

 <a id="21532" href="Ordinals.Exponentiation.DecreasingList.html#21532" class="Function">expᴸ-map-on-lists</a> <a id="21550" class="Symbol">:</a> <a id="21552" href="MLTT.List.html#488" class="Datatype">List</a> <a id="21557" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21559" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="21561" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21564" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="21566" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21568" class="Symbol">→</a> <a id="21570" href="MLTT.List.html#488" class="Datatype">List</a> <a id="21575" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21577" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="21579" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21582" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="21584" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="21587" href="Ordinals.Exponentiation.DecreasingList.html#21532" class="Function">expᴸ-map-on-lists</a> <a id="21605" class="Symbol">=</a> <a id="21607" href="MLTT.List.html#2334" class="Function">map</a> <a id="21611" class="Symbol">(λ</a> <a id="21614" class="Symbol">(</a><a id="21615" href="Ordinals.Exponentiation.DecreasingList.html#21615" class="Bound">a</a>  <a id="21618" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21620" href="Ordinals.Exponentiation.DecreasingList.html#21620" class="Bound">b</a><a id="21621" class="Symbol">)</a> <a id="21623" class="Symbol">→</a> <a id="21625" class="Symbol">(</a><a id="21626" href="Ordinals.Exponentiation.DecreasingList.html#21615" class="Bound">a</a> <a id="21628" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21630" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="21632" href="Ordinals.Exponentiation.DecreasingList.html#21620" class="Bound">b</a><a id="21633" class="Symbol">))</a>

 <a id="21638" href="Ordinals.Exponentiation.DecreasingList.html#21638" class="Function">expᴸ-map-on-lists-preserves-decreasing-pr₂</a>
  <a id="21683" class="Symbol">:</a> <a id="21685" class="Symbol">(</a><a id="21686" href="Ordinals.Exponentiation.DecreasingList.html#21686" class="Bound">l</a> <a id="21688" class="Symbol">:</a> <a id="21690" href="MLTT.List.html#488" class="Datatype">List</a> <a id="21695" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21697" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="21699" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21702" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="21704" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21705" class="Symbol">)</a>
  <a id="21709" class="Symbol">→</a> <a id="21711" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="21729" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="21731" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="21733" href="Ordinals.Exponentiation.DecreasingList.html#21686" class="Bound">l</a>
  <a id="21737" class="Symbol">→</a> <a id="21739" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="21757" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="21759" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="21761" class="Symbol">(</a><a id="21762" href="Ordinals.Exponentiation.DecreasingList.html#21532" class="Function">expᴸ-map-on-lists</a> <a id="21780" href="Ordinals.Exponentiation.DecreasingList.html#21686" class="Bound">l</a><a id="21781" class="Symbol">)</a>
 <a id="21784" href="Ordinals.Exponentiation.DecreasingList.html#21638" class="Function">expᴸ-map-on-lists-preserves-decreasing-pr₂</a> <a id="21827" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="21830" href="Ordinals.Exponentiation.DecreasingList.html#21830" class="Bound">δ</a> <a id="21832" class="Symbol">=</a> <a id="21834" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
 <a id="21843" href="Ordinals.Exponentiation.DecreasingList.html#21638" class="Function">expᴸ-map-on-lists-preserves-decreasing-pr₂</a> <a id="21886" class="Symbol">((</a><a id="21888" href="Ordinals.Exponentiation.DecreasingList.html#21888" class="Bound">a</a> <a id="21890" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21892" href="Ordinals.Exponentiation.DecreasingList.html#21892" class="Bound">b</a><a id="21893" class="Symbol">)</a> <a id="21895" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21897" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="21899" class="Symbol">)</a> <a id="21901" href="Ordinals.Exponentiation.DecreasingList.html#21901" class="Bound">δ</a> <a id="21903" class="Symbol">=</a> <a id="21905" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
 <a id="21916" href="Ordinals.Exponentiation.DecreasingList.html#21638" class="Function">expᴸ-map-on-lists-preserves-decreasing-pr₂</a> <a id="21959" class="Symbol">((</a><a id="21961" href="Ordinals.Exponentiation.DecreasingList.html#21961" class="Bound">a</a> <a id="21963" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21965" href="Ordinals.Exponentiation.DecreasingList.html#21965" class="Bound">b</a><a id="21966" class="Symbol">)</a> <a id="21968" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21970" class="Symbol">(</a><a id="21971" href="Ordinals.Exponentiation.DecreasingList.html#21971" class="Bound">a&#39;</a> <a id="21974" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21976" href="Ordinals.Exponentiation.DecreasingList.html#21976" class="Bound">b&#39;</a><a id="21978" class="Symbol">)</a> <a id="21980" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21982" href="Ordinals.Exponentiation.DecreasingList.html#21982" class="Bound">l</a><a id="21983" class="Symbol">)</a>
  <a id="21987" class="Symbol">(</a><a id="21988" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="21998" href="Ordinals.Exponentiation.DecreasingList.html#21998" class="Bound">p</a> <a id="22000" href="Ordinals.Exponentiation.DecreasingList.html#22000" class="Bound">δ</a><a id="22001" class="Symbol">)</a> <a id="22003" class="Symbol">=</a> <a id="22005" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="22015" class="Symbol">(</a><a id="22016" href="Ordinals.Exponentiation.DecreasingList.html#21466" class="Bound">f-is-order-preserving</a> <a id="22038" href="Ordinals.Exponentiation.DecreasingList.html#21976" class="Bound">b&#39;</a> <a id="22041" href="Ordinals.Exponentiation.DecreasingList.html#21965" class="Bound">b</a> <a id="22043" href="Ordinals.Exponentiation.DecreasingList.html#21998" class="Bound">p</a><a id="22044" class="Symbol">)</a>
                              <a id="22076" class="Symbol">(</a><a id="22077" href="Ordinals.Exponentiation.DecreasingList.html#21638" class="Function">expᴸ-map-on-lists-preserves-decreasing-pr₂</a>
                                <a id="22152" class="Symbol">((</a><a id="22154" href="Ordinals.Exponentiation.DecreasingList.html#21971" class="Bound">a&#39;</a> <a id="22157" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22159" href="Ordinals.Exponentiation.DecreasingList.html#21976" class="Bound">b&#39;</a><a id="22161" class="Symbol">)</a> <a id="22163" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22165" href="Ordinals.Exponentiation.DecreasingList.html#21982" class="Bound">l</a><a id="22166" class="Symbol">)</a>
                                <a id="22200" href="Ordinals.Exponentiation.DecreasingList.html#22000" class="Bound">δ</a><a id="22201" class="Symbol">)</a>

 <a id="22205" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="22214" class="Symbol">:</a> <a id="22216" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22218" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="22226" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="22228" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="22230" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="22232" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22234" class="Symbol">→</a> <a id="22236" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22238" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="22246" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="22248" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="22250" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="22252" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="22255" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="22264" class="Symbol">(</a><a id="22265" href="Ordinals.Exponentiation.DecreasingList.html#22265" class="Bound">l</a> <a id="22267" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22269" href="Ordinals.Exponentiation.DecreasingList.html#22269" class="Bound">δ</a><a id="22270" class="Symbol">)</a> <a id="22272" class="Symbol">=</a> <a id="22274" href="Ordinals.Exponentiation.DecreasingList.html#21532" class="Function">expᴸ-map-on-lists</a> <a id="22292" href="Ordinals.Exponentiation.DecreasingList.html#22265" class="Bound">l</a> <a id="22294" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                    <a id="22316" href="Ordinals.Exponentiation.DecreasingList.html#21638" class="Function">expᴸ-map-on-lists-preserves-decreasing-pr₂</a> <a id="22359" href="Ordinals.Exponentiation.DecreasingList.html#22265" class="Bound">l</a> <a id="22361" href="Ordinals.Exponentiation.DecreasingList.html#22269" class="Bound">δ</a>

 <a id="22365" href="Ordinals.Exponentiation.DecreasingList.html#22365" class="Function">expᴸ-map-is-order-preserving</a>
  <a id="22396" class="Symbol">:</a> <a id="22398" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="22418" class="Symbol">(</a><a id="22419" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="22427" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="22429" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="22431" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a><a id="22432" class="Symbol">)</a> <a id="22434" class="Symbol">(</a><a id="22435" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="22443" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="22445" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="22447" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a><a id="22448" class="Symbol">)</a> <a id="22450" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a>
 <a id="22460" href="Ordinals.Exponentiation.DecreasingList.html#22365" class="Function">expᴸ-map-is-order-preserving</a> <a id="22489" class="Symbol">(</a><a id="22490" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="22493" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22495" href="Ordinals.Exponentiation.DecreasingList.html#22495" class="Bound">δ</a><a id="22496" class="Symbol">)</a> <a id="22498" class="Symbol">(</a><a id="22499" href="Ordinals.Exponentiation.DecreasingList.html#22499" class="Bound">l&#39;</a> <a id="22502" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22504" href="Ordinals.Exponentiation.DecreasingList.html#22504" class="Bound">δ&#39;</a><a id="22506" class="Symbol">)</a> <a id="22508" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a> <a id="22515" class="Symbol">=</a> <a id="22517" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
 <a id="22525" href="Ordinals.Exponentiation.DecreasingList.html#22365" class="Function">expᴸ-map-is-order-preserving</a> <a id="22554" class="Symbol">(((</a><a id="22557" href="Ordinals.Exponentiation.DecreasingList.html#22557" class="Bound">a</a> <a id="22559" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22561" href="Ordinals.Exponentiation.DecreasingList.html#22561" class="Bound">b</a><a id="22562" class="Symbol">)</a> <a id="22564" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22566" href="Ordinals.Exponentiation.DecreasingList.html#22566" class="Bound">l</a><a id="22567" class="Symbol">)</a><a id="22568" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22570" href="Ordinals.Exponentiation.DecreasingList.html#22570" class="Bound">δ</a><a id="22571" class="Symbol">)</a> <a id="22573" class="Symbol">(</a><a id="22574" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="22577" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22579" href="Ordinals.Exponentiation.DecreasingList.html#22579" class="Bound">δ&#39;</a><a id="22581" class="Symbol">)</a> <a id="22583" href="Ordinals.Exponentiation.DecreasingList.html#22583" class="Bound">u</a> <a id="22585" class="Symbol">=</a>
  <a id="22589" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="22596" class="Symbol">(</a><a id="22597" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="22623" class="Symbol">_</a> <a id="22625" href="Ordinals.Exponentiation.DecreasingList.html#22583" class="Bound">u</a><a id="22626" class="Symbol">)</a>
 <a id="22629" href="Ordinals.Exponentiation.DecreasingList.html#22365" class="Function">expᴸ-map-is-order-preserving</a> <a id="22658" class="Symbol">(((</a><a id="22661" href="Ordinals.Exponentiation.DecreasingList.html#22661" class="Bound">a</a> <a id="22663" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22665" href="Ordinals.Exponentiation.DecreasingList.html#22665" class="Bound">b</a><a id="22666" class="Symbol">)</a> <a id="22668" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22670" href="Ordinals.Exponentiation.DecreasingList.html#22670" class="Bound">l</a><a id="22671" class="Symbol">)</a><a id="22672" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22674" href="Ordinals.Exponentiation.DecreasingList.html#22674" class="Bound">δ</a><a id="22675" class="Symbol">)</a> <a id="22677" class="Symbol">(((</a><a id="22680" href="Ordinals.Exponentiation.DecreasingList.html#22680" class="Bound">a&#39;</a> <a id="22683" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22685" href="Ordinals.Exponentiation.DecreasingList.html#22685" class="Bound">b&#39;</a><a id="22687" class="Symbol">)</a> <a id="22689" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22691" href="Ordinals.Exponentiation.DecreasingList.html#22691" class="Bound">l&#39;</a><a id="22693" class="Symbol">)</a> <a id="22695" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22697" href="Ordinals.Exponentiation.DecreasingList.html#22697" class="Bound">δ&#39;</a><a id="22699" class="Symbol">)</a>
  <a id="22703" class="Symbol">(</a><a id="22704" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="22713" class="Symbol">(</a><a id="22714" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22718" href="Ordinals.Exponentiation.DecreasingList.html#22718" class="Bound">u</a><a id="22719" class="Symbol">))</a> <a id="22722" class="Symbol">=</a> <a id="22724" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="22733" class="Symbol">(</a><a id="22734" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22738" class="Symbol">(</a><a id="22739" href="Ordinals.Exponentiation.DecreasingList.html#21466" class="Bound">f-is-order-preserving</a> <a id="22761" href="Ordinals.Exponentiation.DecreasingList.html#22665" class="Bound">b</a> <a id="22763" href="Ordinals.Exponentiation.DecreasingList.html#22685" class="Bound">b&#39;</a> <a id="22766" href="Ordinals.Exponentiation.DecreasingList.html#22718" class="Bound">u</a><a id="22767" class="Symbol">))</a>
 <a id="22771" href="Ordinals.Exponentiation.DecreasingList.html#22365" class="Function">expᴸ-map-is-order-preserving</a> <a id="22800" class="Symbol">(((</a><a id="22803" href="Ordinals.Exponentiation.DecreasingList.html#22803" class="Bound">a</a> <a id="22805" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22807" href="Ordinals.Exponentiation.DecreasingList.html#22807" class="Bound">b</a><a id="22808" class="Symbol">)</a> <a id="22810" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22812" href="Ordinals.Exponentiation.DecreasingList.html#22812" class="Bound">l</a><a id="22813" class="Symbol">)</a><a id="22814" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22816" href="Ordinals.Exponentiation.DecreasingList.html#22816" class="Bound">δ</a><a id="22817" class="Symbol">)</a> <a id="22819" class="Symbol">(((</a><a id="22822" href="Ordinals.Exponentiation.DecreasingList.html#22822" class="Bound">a&#39;</a> <a id="22825" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22827" href="Ordinals.Exponentiation.DecreasingList.html#22827" class="Bound">b&#39;</a><a id="22829" class="Symbol">)</a> <a id="22831" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22833" href="Ordinals.Exponentiation.DecreasingList.html#22833" class="Bound">l&#39;</a><a id="22835" class="Symbol">)</a> <a id="22837" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22839" href="Ordinals.Exponentiation.DecreasingList.html#22839" class="Bound">δ&#39;</a><a id="22841" class="Symbol">)</a>
  <a id="22845" class="Symbol">(</a><a id="22846" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="22855" class="Symbol">(</a><a id="22856" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22860" class="Symbol">(</a><a id="22861" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="22866" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22868" href="Ordinals.Exponentiation.DecreasingList.html#22868" class="Bound">u</a><a id="22869" class="Symbol">)))</a> <a id="22873" class="Symbol">=</a> <a id="22875" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="22884" class="Symbol">(</a><a id="22885" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22889" class="Symbol">(</a><a id="22890" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="22895" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22897" href="Ordinals.Exponentiation.DecreasingList.html#22868" class="Bound">u</a><a id="22898" class="Symbol">))</a>
 <a id="22902" href="Ordinals.Exponentiation.DecreasingList.html#22365" class="Function">expᴸ-map-is-order-preserving</a> <a id="22931" class="Symbol">(((</a><a id="22934" href="Ordinals.Exponentiation.DecreasingList.html#22934" class="Bound">a</a> <a id="22936" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22938" href="Ordinals.Exponentiation.DecreasingList.html#22938" class="Bound">b</a><a id="22939" class="Symbol">)</a> <a id="22941" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22943" href="Ordinals.Exponentiation.DecreasingList.html#22943" class="Bound">l</a><a id="22944" class="Symbol">)</a><a id="22945" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22947" href="Ordinals.Exponentiation.DecreasingList.html#22947" class="Bound">δ</a><a id="22948" class="Symbol">)</a> <a id="22950" class="Symbol">(((</a><a id="22953" href="Ordinals.Exponentiation.DecreasingList.html#22953" class="Bound">a&#39;</a> <a id="22956" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22958" href="Ordinals.Exponentiation.DecreasingList.html#22958" class="Bound">b&#39;</a><a id="22960" class="Symbol">)</a> <a id="22962" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22964" href="Ordinals.Exponentiation.DecreasingList.html#22964" class="Bound">l&#39;</a><a id="22966" class="Symbol">)</a> <a id="22968" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22970" href="Ordinals.Exponentiation.DecreasingList.html#22970" class="Bound">δ&#39;</a><a id="22972" class="Symbol">)</a>
  <a id="22976" class="Symbol">(</a><a id="22977" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="22986" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="22991" href="Ordinals.Exponentiation.DecreasingList.html#22991" class="Bound">u</a><a id="22992" class="Symbol">)</a> <a id="22994" class="Symbol">=</a>
   <a id="22999" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="23008" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="23017" class="Symbol">(</a><a id="23018" href="Ordinals.Exponentiation.DecreasingList.html#22365" class="Function">expᴸ-map-is-order-preserving</a>
     <a id="23052" class="Symbol">(</a><a id="23053" href="Ordinals.Exponentiation.DecreasingList.html#22943" class="Bound">l</a>  <a id="23056" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23058" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="23081" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="23083" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="23085" class="Symbol">(</a><a id="23086" href="Ordinals.Exponentiation.DecreasingList.html#22934" class="Bound">a</a>  <a id="23089" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23091" href="Ordinals.Exponentiation.DecreasingList.html#22938" class="Bound">b</a><a id="23092" class="Symbol">)</a>  <a id="23095" href="Ordinals.Exponentiation.DecreasingList.html#22947" class="Bound">δ</a><a id="23096" class="Symbol">)</a>
     <a id="23103" class="Symbol">(</a><a id="23104" href="Ordinals.Exponentiation.DecreasingList.html#22964" class="Bound">l&#39;</a> <a id="23107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23109" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="23132" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="23134" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="23136" class="Symbol">(</a><a id="23137" href="Ordinals.Exponentiation.DecreasingList.html#22953" class="Bound">a&#39;</a> <a id="23140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23142" href="Ordinals.Exponentiation.DecreasingList.html#22958" class="Bound">b&#39;</a><a id="23144" class="Symbol">)</a> <a id="23146" href="Ordinals.Exponentiation.DecreasingList.html#22970" class="Bound">δ&#39;</a><a id="23148" class="Symbol">)</a>
     <a id="23155" href="Ordinals.Exponentiation.DecreasingList.html#22991" class="Bound">u</a><a id="23156" class="Symbol">)</a>

 <a id="23160" href="Ordinals.Exponentiation.DecreasingList.html#23160" class="Function">expᴸ-map-is-order-reflecting</a>
  <a id="23191" class="Symbol">:</a> <a id="23193" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="23213" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="23215" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="23217" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a>
  <a id="23221" class="Symbol">→</a> <a id="23223" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="23240" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a>
  <a id="23244" class="Symbol">→</a> <a id="23246" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="23266" class="Symbol">(</a><a id="23267" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="23275" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="23277" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="23279" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a><a id="23280" class="Symbol">)</a> <a id="23282" class="Symbol">(</a><a id="23283" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="23291" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="23293" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="23295" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a><a id="23296" class="Symbol">)</a> <a id="23298" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a>
 <a id="23308" href="Ordinals.Exponentiation.DecreasingList.html#23160" class="Function">expᴸ-map-is-order-reflecting</a> <a id="23337" href="Ordinals.Exponentiation.DecreasingList.html#23337" class="Bound">ρ</a> <a id="23339" href="Ordinals.Exponentiation.DecreasingList.html#23339" class="Bound">κ</a> <a id="23341" class="Symbol">(</a><a id="23342" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="23345" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23347" href="Ordinals.Exponentiation.DecreasingList.html#23347" class="Bound">δ</a><a id="23348" class="Symbol">)</a> <a id="23350" class="Symbol">((_</a> <a id="23354" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23356" href="Ordinals.Exponentiation.DecreasingList.html#23356" class="Bound">l&#39;</a><a id="23358" class="Symbol">)</a> <a id="23360" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23362" href="Ordinals.Exponentiation.DecreasingList.html#23362" class="Bound">δ&#39;</a><a id="23364" class="Symbol">)</a> <a id="23366" href="Ordinals.Exponentiation.DecreasingList.html#23366" class="Bound">u</a> <a id="23368" class="Symbol">=</a> <a id="23370" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
 <a id="23378" href="Ordinals.Exponentiation.DecreasingList.html#23160" class="Function">expᴸ-map-is-order-reflecting</a> <a id="23407" href="Ordinals.Exponentiation.DecreasingList.html#23407" class="Bound">ρ</a> <a id="23409" href="Ordinals.Exponentiation.DecreasingList.html#23409" class="Bound">κ</a> <a id="23411" class="Symbol">(</a><a id="23412" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="23415" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23417" href="Ordinals.Exponentiation.DecreasingList.html#23417" class="Bound">δ</a><a id="23418" class="Symbol">)</a> <a id="23420" class="Symbol">(</a><a id="23421" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="23424" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23426" href="Ordinals.Exponentiation.DecreasingList.html#23426" class="Bound">δ&#39;</a><a id="23428" class="Symbol">)</a> <a id="23430" href="Ordinals.Exponentiation.DecreasingList.html#23430" class="Bound">u</a> <a id="23432" class="Symbol">=</a>
  <a id="23436" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="23443" class="Symbol">(</a><a id="23444" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="23470" class="Symbol">_</a> <a id="23472" href="Ordinals.Exponentiation.DecreasingList.html#23430" class="Bound">u</a><a id="23473" class="Symbol">)</a>
 <a id="23476" href="Ordinals.Exponentiation.DecreasingList.html#23160" class="Function">expᴸ-map-is-order-reflecting</a> <a id="23505" href="Ordinals.Exponentiation.DecreasingList.html#23505" class="Bound">ρ</a> <a id="23507" href="Ordinals.Exponentiation.DecreasingList.html#23507" class="Bound">κ</a> <a id="23509" class="Symbol">(((</a><a id="23512" href="Ordinals.Exponentiation.DecreasingList.html#23512" class="Bound">a</a> <a id="23514" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23516" href="Ordinals.Exponentiation.DecreasingList.html#23516" class="Bound">b</a><a id="23517" class="Symbol">)</a> <a id="23519" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23521" href="Ordinals.Exponentiation.DecreasingList.html#23521" class="Bound">l</a><a id="23522" class="Symbol">)</a> <a id="23524" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23526" href="Ordinals.Exponentiation.DecreasingList.html#23526" class="Bound">δ</a><a id="23527" class="Symbol">)</a> <a id="23529" class="Symbol">(</a><a id="23530" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="23533" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23535" href="Ordinals.Exponentiation.DecreasingList.html#23535" class="Bound">δ&#39;</a><a id="23537" class="Symbol">)</a> <a id="23539" href="Ordinals.Exponentiation.DecreasingList.html#23539" class="Bound">u</a> <a id="23541" class="Symbol">=</a>
  <a id="23545" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="23552" class="Symbol">(</a><a id="23553" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="23579" class="Symbol">_</a> <a id="23581" href="Ordinals.Exponentiation.DecreasingList.html#23539" class="Bound">u</a><a id="23582" class="Symbol">)</a>
 <a id="23585" href="Ordinals.Exponentiation.DecreasingList.html#23160" class="Function">expᴸ-map-is-order-reflecting</a> <a id="23614" href="Ordinals.Exponentiation.DecreasingList.html#23614" class="Bound">ρ</a> <a id="23616" href="Ordinals.Exponentiation.DecreasingList.html#23616" class="Bound">κ</a> <a id="23618" class="Symbol">(((</a><a id="23621" href="Ordinals.Exponentiation.DecreasingList.html#23621" class="Bound">a</a> <a id="23623" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23625" href="Ordinals.Exponentiation.DecreasingList.html#23625" class="Bound">b</a><a id="23626" class="Symbol">)</a> <a id="23628" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23630" href="Ordinals.Exponentiation.DecreasingList.html#23630" class="Bound">l</a><a id="23631" class="Symbol">)</a> <a id="23633" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23635" href="Ordinals.Exponentiation.DecreasingList.html#23635" class="Bound">δ</a><a id="23636" class="Symbol">)</a> <a id="23638" class="Symbol">(((</a><a id="23641" href="Ordinals.Exponentiation.DecreasingList.html#23641" class="Bound">a&#39;</a> <a id="23644" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23646" href="Ordinals.Exponentiation.DecreasingList.html#23646" class="Bound">b&#39;</a><a id="23648" class="Symbol">)</a> <a id="23650" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23652" href="Ordinals.Exponentiation.DecreasingList.html#23652" class="Bound">l&#39;</a><a id="23654" class="Symbol">)</a> <a id="23656" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23658" href="Ordinals.Exponentiation.DecreasingList.html#23658" class="Bound">δ&#39;</a><a id="23660" class="Symbol">)</a>
  <a id="23664" class="Symbol">(</a><a id="23665" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="23674" class="Symbol">(</a><a id="23675" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23679" href="Ordinals.Exponentiation.DecreasingList.html#23679" class="Bound">v</a><a id="23680" class="Symbol">))</a> <a id="23683" class="Symbol">=</a> <a id="23685" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="23694" class="Symbol">(</a><a id="23695" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23699" class="Symbol">(</a><a id="23700" href="Ordinals.Exponentiation.DecreasingList.html#23614" class="Bound">ρ</a> <a id="23702" href="Ordinals.Exponentiation.DecreasingList.html#23625" class="Bound">b</a> <a id="23704" href="Ordinals.Exponentiation.DecreasingList.html#23646" class="Bound">b&#39;</a> <a id="23707" href="Ordinals.Exponentiation.DecreasingList.html#23679" class="Bound">v</a><a id="23708" class="Symbol">))</a>
 <a id="23712" href="Ordinals.Exponentiation.DecreasingList.html#23160" class="Function">expᴸ-map-is-order-reflecting</a> <a id="23741" href="Ordinals.Exponentiation.DecreasingList.html#23741" class="Bound">ρ</a> <a id="23743" href="Ordinals.Exponentiation.DecreasingList.html#23743" class="Bound">κ</a> <a id="23745" class="Symbol">(((</a><a id="23748" href="Ordinals.Exponentiation.DecreasingList.html#23748" class="Bound">a</a> <a id="23750" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23752" href="Ordinals.Exponentiation.DecreasingList.html#23752" class="Bound">b</a><a id="23753" class="Symbol">)</a> <a id="23755" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23757" href="Ordinals.Exponentiation.DecreasingList.html#23757" class="Bound">l</a><a id="23758" class="Symbol">)</a> <a id="23760" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23762" href="Ordinals.Exponentiation.DecreasingList.html#23762" class="Bound">δ</a><a id="23763" class="Symbol">)</a> <a id="23765" class="Symbol">(((</a><a id="23768" href="Ordinals.Exponentiation.DecreasingList.html#23768" class="Bound">a&#39;</a> <a id="23771" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23773" href="Ordinals.Exponentiation.DecreasingList.html#23773" class="Bound">b&#39;</a><a id="23775" class="Symbol">)</a> <a id="23777" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23779" href="Ordinals.Exponentiation.DecreasingList.html#23779" class="Bound">l&#39;</a><a id="23781" class="Symbol">)</a> <a id="23783" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23785" href="Ordinals.Exponentiation.DecreasingList.html#23785" class="Bound">δ&#39;</a><a id="23787" class="Symbol">)</a>
  <a id="23791" class="Symbol">(</a><a id="23792" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="23801" class="Symbol">(</a><a id="23802" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23806" class="Symbol">(</a><a id="23807" href="Ordinals.Exponentiation.DecreasingList.html#23807" class="Bound">e</a> <a id="23809" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23811" href="Ordinals.Exponentiation.DecreasingList.html#23811" class="Bound">v</a><a id="23812" class="Symbol">)))</a> <a id="23816" class="Symbol">=</a> <a id="23818" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="23827" class="Symbol">(</a><a id="23828" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23832" class="Symbol">(</a><a id="23833" href="Ordinals.Exponentiation.DecreasingList.html#23743" class="Bound">κ</a> <a id="23835" href="Ordinals.Exponentiation.DecreasingList.html#23807" class="Bound">e</a> <a id="23837" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23839" href="Ordinals.Exponentiation.DecreasingList.html#23811" class="Bound">v</a><a id="23840" class="Symbol">))</a>
 <a id="23844" href="Ordinals.Exponentiation.DecreasingList.html#23160" class="Function">expᴸ-map-is-order-reflecting</a> <a id="23873" href="Ordinals.Exponentiation.DecreasingList.html#23873" class="Bound">ρ</a> <a id="23875" href="Ordinals.Exponentiation.DecreasingList.html#23875" class="Bound">κ</a> <a id="23877" class="Symbol">(((</a><a id="23880" href="Ordinals.Exponentiation.DecreasingList.html#23880" class="Bound">a</a> <a id="23882" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23884" href="Ordinals.Exponentiation.DecreasingList.html#23884" class="Bound">b</a><a id="23885" class="Symbol">)</a> <a id="23887" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23889" href="Ordinals.Exponentiation.DecreasingList.html#23889" class="Bound">l</a><a id="23890" class="Symbol">)</a> <a id="23892" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23894" href="Ordinals.Exponentiation.DecreasingList.html#23894" class="Bound">δ</a><a id="23895" class="Symbol">)</a> <a id="23897" class="Symbol">(((</a><a id="23900" href="Ordinals.Exponentiation.DecreasingList.html#23900" class="Bound">a&#39;</a> <a id="23903" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23905" href="Ordinals.Exponentiation.DecreasingList.html#23905" class="Bound">b&#39;</a><a id="23907" class="Symbol">)</a> <a id="23909" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23911" href="Ordinals.Exponentiation.DecreasingList.html#23911" class="Bound">l&#39;</a><a id="23913" class="Symbol">)</a> <a id="23915" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23917" href="Ordinals.Exponentiation.DecreasingList.html#23917" class="Bound">δ&#39;</a><a id="23919" class="Symbol">)</a>
  <a id="23923" class="Symbol">(</a><a id="23924" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="23933" href="Ordinals.Exponentiation.DecreasingList.html#23933" class="Bound">e</a> <a id="23935" href="Ordinals.Exponentiation.DecreasingList.html#23935" class="Bound">v</a><a id="23936" class="Symbol">)</a> <a id="23938" class="Symbol">=</a>
   <a id="23943" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a>
    <a id="23956" class="Symbol">(</a><a id="23957" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="23964" class="Symbol">(</a><a id="23965" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="23969" class="Symbol">(</a><a id="23970" href="UF.Base.html#15503" class="Function">from-×-＝&#39;</a> <a id="23980" href="Ordinals.Exponentiation.DecreasingList.html#23933" class="Bound">e</a><a id="23981" class="Symbol">))</a> <a id="23984" class="Symbol">(</a><a id="23985" href="Ordinals.Exponentiation.DecreasingList.html#23875" class="Bound">κ</a> <a id="23987" class="Symbol">(</a><a id="23988" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="23992" class="Symbol">(</a><a id="23993" href="UF.Base.html#15503" class="Function">from-×-＝&#39;</a> <a id="24003" href="Ordinals.Exponentiation.DecreasingList.html#23933" class="Bound">e</a><a id="24004" class="Symbol">))))</a>
    <a id="24013" class="Symbol">(</a><a id="24014" href="Ordinals.Exponentiation.DecreasingList.html#23160" class="Function">expᴸ-map-is-order-reflecting</a> <a id="24043" href="Ordinals.Exponentiation.DecreasingList.html#23873" class="Bound">ρ</a> <a id="24045" href="Ordinals.Exponentiation.DecreasingList.html#23875" class="Bound">κ</a>
      <a id="24053" class="Symbol">(</a><a id="24054" href="Ordinals.Exponentiation.DecreasingList.html#23889" class="Bound">l</a>  <a id="24057" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24059" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="24082" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="24084" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="24086" class="Symbol">(</a><a id="24087" href="Ordinals.Exponentiation.DecreasingList.html#23880" class="Bound">a</a>  <a id="24090" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24092" href="Ordinals.Exponentiation.DecreasingList.html#23884" class="Bound">b</a><a id="24093" class="Symbol">)</a>  <a id="24096" href="Ordinals.Exponentiation.DecreasingList.html#23894" class="Bound">δ</a><a id="24097" class="Symbol">)</a>
      <a id="24105" class="Symbol">(</a><a id="24106" href="Ordinals.Exponentiation.DecreasingList.html#23911" class="Bound">l&#39;</a> <a id="24109" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24111" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="24134" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="24136" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="24138" class="Symbol">(</a><a id="24139" href="Ordinals.Exponentiation.DecreasingList.html#23900" class="Bound">a&#39;</a> <a id="24142" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24144" href="Ordinals.Exponentiation.DecreasingList.html#23905" class="Bound">b&#39;</a><a id="24146" class="Symbol">)</a> <a id="24148" href="Ordinals.Exponentiation.DecreasingList.html#23917" class="Bound">δ&#39;</a><a id="24150" class="Symbol">)</a>
      <a id="24158" href="Ordinals.Exponentiation.DecreasingList.html#23935" class="Bound">v</a><a id="24159" class="Symbol">)</a>

 <a id="24163" href="Ordinals.Exponentiation.DecreasingList.html#24163" class="Function">expᴸ-map-is-decreasing-pr₂-lc</a>
  <a id="24195" class="Symbol">:</a> <a id="24197" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="24217" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="24219" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="24221" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a>
  <a id="24225" class="Symbol">→</a> <a id="24227" class="Symbol">(</a><a id="24228" href="Ordinals.Exponentiation.DecreasingList.html#24228" class="Bound">l</a> <a id="24230" class="Symbol">:</a> <a id="24232" href="MLTT.List.html#488" class="Datatype">List</a> <a id="24237" class="Symbol">(</a><a id="24238" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24240" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="24242" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24245" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="24247" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24248" class="Symbol">))</a>
  <a id="24253" class="Symbol">→</a> <a id="24255" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="24273" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="24275" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="24277" class="Symbol">(</a><a id="24278" href="Ordinals.Exponentiation.DecreasingList.html#21532" class="Function">expᴸ-map-on-lists</a> <a id="24296" href="Ordinals.Exponentiation.DecreasingList.html#24228" class="Bound">l</a><a id="24297" class="Symbol">)</a>
  <a id="24301" class="Symbol">→</a> <a id="24303" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="24321" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="24323" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="24325" href="Ordinals.Exponentiation.DecreasingList.html#24228" class="Bound">l</a>
 <a id="24328" href="Ordinals.Exponentiation.DecreasingList.html#24163" class="Function">expᴸ-map-is-decreasing-pr₂-lc</a> <a id="24358" href="Ordinals.Exponentiation.DecreasingList.html#24358" class="Bound">ρ</a> <a id="24360" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24363" href="Ordinals.Exponentiation.DecreasingList.html#24363" class="Bound">δ</a> <a id="24365" class="Symbol">=</a> <a id="24367" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
 <a id="24376" href="Ordinals.Exponentiation.DecreasingList.html#24163" class="Function">expᴸ-map-is-decreasing-pr₂-lc</a> <a id="24406" href="Ordinals.Exponentiation.DecreasingList.html#24406" class="Bound">ρ</a> <a id="24408" class="Symbol">((</a><a id="24410" href="Ordinals.Exponentiation.DecreasingList.html#24410" class="Bound">a</a> <a id="24412" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24414" href="Ordinals.Exponentiation.DecreasingList.html#24414" class="Bound">b</a><a id="24415" class="Symbol">)</a> <a id="24417" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24419" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="24421" class="Symbol">)</a> <a id="24423" href="Ordinals.Exponentiation.DecreasingList.html#24423" class="Bound">δ</a> <a id="24425" class="Symbol">=</a> <a id="24427" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
 <a id="24438" href="Ordinals.Exponentiation.DecreasingList.html#24163" class="Function">expᴸ-map-is-decreasing-pr₂-lc</a> <a id="24468" href="Ordinals.Exponentiation.DecreasingList.html#24468" class="Bound">ρ</a> <a id="24470" class="Symbol">((</a><a id="24472" href="Ordinals.Exponentiation.DecreasingList.html#24472" class="Bound">a</a> <a id="24474" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24476" href="Ordinals.Exponentiation.DecreasingList.html#24476" class="Bound">b</a><a id="24477" class="Symbol">)</a> <a id="24479" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24481" class="Symbol">(</a><a id="24482" href="Ordinals.Exponentiation.DecreasingList.html#24482" class="Bound">a&#39;</a> <a id="24485" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24487" href="Ordinals.Exponentiation.DecreasingList.html#24487" class="Bound">b&#39;</a><a id="24489" class="Symbol">)</a> <a id="24491" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24493" href="Ordinals.Exponentiation.DecreasingList.html#24493" class="Bound">l</a><a id="24494" class="Symbol">)</a> <a id="24496" class="Symbol">(</a><a id="24497" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="24507" href="Ordinals.Exponentiation.DecreasingList.html#24507" class="Bound">u</a> <a id="24509" href="Ordinals.Exponentiation.DecreasingList.html#24509" class="Bound">δ</a><a id="24510" class="Symbol">)</a> <a id="24512" class="Symbol">=</a>
  <a id="24516" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="24526" class="Symbol">(</a><a id="24527" href="Ordinals.Exponentiation.DecreasingList.html#24468" class="Bound">ρ</a> <a id="24529" href="Ordinals.Exponentiation.DecreasingList.html#24487" class="Bound">b&#39;</a> <a id="24532" href="Ordinals.Exponentiation.DecreasingList.html#24476" class="Bound">b</a> <a id="24534" href="Ordinals.Exponentiation.DecreasingList.html#24507" class="Bound">u</a><a id="24535" class="Symbol">)</a> <a id="24537" class="Symbol">(</a><a id="24538" href="Ordinals.Exponentiation.DecreasingList.html#24163" class="Function">expᴸ-map-is-decreasing-pr₂-lc</a> <a id="24568" href="Ordinals.Exponentiation.DecreasingList.html#24468" class="Bound">ρ</a> <a id="24570" class="Symbol">((</a><a id="24572" href="Ordinals.Exponentiation.DecreasingList.html#24482" class="Bound">a&#39;</a> <a id="24575" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24577" href="Ordinals.Exponentiation.DecreasingList.html#24487" class="Bound">b&#39;</a><a id="24579" class="Symbol">)</a> <a id="24581" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24583" href="Ordinals.Exponentiation.DecreasingList.html#24493" class="Bound">l</a><a id="24584" class="Symbol">)</a> <a id="24586" href="Ordinals.Exponentiation.DecreasingList.html#24509" class="Bound">δ</a><a id="24587" class="Symbol">)</a>

<a id="24590" class="Markup">\end{code}</a><a id="24600" class="Background">

The following technical lemma is used to show that if f is simulation, then so
is the induced map on expᴸ.

</a><a id="24710" class="Markup">\begin{code}</a>

 <a id="24725" href="Ordinals.Exponentiation.DecreasingList.html#24725" class="Function">expᴸ-map-is-partially-surjective</a>
  <a id="24760" class="Symbol">:</a> <a id="24762" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="24782" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="24784" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="24786" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a>
  <a id="24790" class="Symbol">→</a> <a id="24792" class="Symbol">((</a><a id="24794" href="Ordinals.Exponentiation.DecreasingList.html#24794" class="Bound">b</a> <a id="24796" class="Symbol">:</a> <a id="24798" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24800" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="24802" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24803" class="Symbol">)</a> <a id="24805" class="Symbol">(</a><a id="24806" href="Ordinals.Exponentiation.DecreasingList.html#24806" class="Bound">c</a> <a id="24808" class="Symbol">:</a> <a id="24810" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24812" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="24814" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24815" class="Symbol">)</a> <a id="24817" class="Symbol">→</a> <a id="24819" href="Ordinals.Exponentiation.DecreasingList.html#24806" class="Bound">c</a> <a id="24821" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="24824" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="24826" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="24828" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="24830" href="Ordinals.Exponentiation.DecreasingList.html#24794" class="Bound">b</a> <a id="24832" class="Symbol">→</a> <a id="24834" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24836" href="Ordinals.Exponentiation.DecreasingList.html#24836" class="Bound">b&#39;</a> <a id="24839" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24841" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24843" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="24845" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="24847" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24849" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="24851" href="Ordinals.Exponentiation.DecreasingList.html#24836" class="Bound">b&#39;</a> <a id="24854" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24856" href="Ordinals.Exponentiation.DecreasingList.html#24806" class="Bound">c</a><a id="24857" class="Symbol">)</a>
  <a id="24861" class="Symbol">→</a> <a id="24863" class="Symbol">(</a><a id="24864" href="Ordinals.Exponentiation.DecreasingList.html#24864" class="Bound">l₁</a> <a id="24867" class="Symbol">:</a> <a id="24869" href="MLTT.List.html#488" class="Datatype">List</a> <a id="24874" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24876" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="24878" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24881" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="24883" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24884" class="Symbol">)</a> <a id="24886" class="Symbol">(</a><a id="24887" href="Ordinals.Exponentiation.DecreasingList.html#24887" class="Bound">l</a> <a id="24889" class="Symbol">:</a> <a id="24891" href="MLTT.List.html#488" class="Datatype">List</a> <a id="24896" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24898" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="24900" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24903" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="24905" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24906" class="Symbol">)</a>
    <a id="24912" class="Symbol">(</a><a id="24913" href="Ordinals.Exponentiation.DecreasingList.html#24913" class="Bound">δ₁</a> <a id="24916" class="Symbol">:</a> <a id="24918" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="24936" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="24938" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="24940" href="Ordinals.Exponentiation.DecreasingList.html#24864" class="Bound">l₁</a><a id="24942" class="Symbol">)</a> <a id="24944" class="Symbol">(</a><a id="24945" href="Ordinals.Exponentiation.DecreasingList.html#24945" class="Bound">δ</a> <a id="24947" class="Symbol">:</a> <a id="24949" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="24967" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="24969" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="24971" href="Ordinals.Exponentiation.DecreasingList.html#24887" class="Bound">l</a><a id="24972" class="Symbol">)</a>
  <a id="24976" class="Symbol">→</a> <a id="24978" class="Symbol">(</a><a id="24979" href="Ordinals.Exponentiation.DecreasingList.html#24887" class="Bound">l</a> <a id="24981" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24983" href="Ordinals.Exponentiation.DecreasingList.html#24945" class="Bound">δ</a><a id="24984" class="Symbol">)</a> <a id="24986" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="24989" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="24997" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="24999" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="25001" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="25003" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="25005" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="25014" class="Symbol">(</a><a id="25015" href="Ordinals.Exponentiation.DecreasingList.html#24864" class="Bound">l₁</a> <a id="25018" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25020" href="Ordinals.Exponentiation.DecreasingList.html#24913" class="Bound">δ₁</a><a id="25022" class="Symbol">)</a>
  <a id="25026" class="Symbol">→</a> <a id="25028" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25030" href="Ordinals.Exponentiation.DecreasingList.html#25030" class="Bound">l₂</a> <a id="25033" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25035" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="25037" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="25045" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="25047" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="25049" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="25051" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="25053" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25055" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="25064" href="Ordinals.Exponentiation.DecreasingList.html#25030" class="Bound">l₂</a> <a id="25067" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25069" class="Symbol">(</a><a id="25070" href="Ordinals.Exponentiation.DecreasingList.html#24887" class="Bound">l</a> <a id="25072" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25074" href="Ordinals.Exponentiation.DecreasingList.html#24945" class="Bound">δ</a><a id="25075" class="Symbol">)</a>
 <a id="25078" href="Ordinals.Exponentiation.DecreasingList.html#24725" class="Function">expᴸ-map-is-partially-surjective</a> <a id="25111" href="Ordinals.Exponentiation.DecreasingList.html#25111" class="Bound">ρ</a> <a id="25113" href="Ordinals.Exponentiation.DecreasingList.html#25113" class="Bound">h</a> <a id="25115" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="25118" href="Ordinals.Exponentiation.DecreasingList.html#25118" class="Bound">l</a> <a id="25120" href="Ordinals.Exponentiation.DecreasingList.html#25120" class="Bound">δ₁</a> <a id="25123" href="Ordinals.Exponentiation.DecreasingList.html#25123" class="Bound">δ</a> <a id="25125" href="Ordinals.Exponentiation.DecreasingList.html#25125" class="Bound">v</a> <a id="25127" class="Symbol">=</a>
  <a id="25131" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25138" class="Symbol">(</a><a id="25139" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="25165" class="Symbol">_</a> <a id="25167" href="Ordinals.Exponentiation.DecreasingList.html#25125" class="Bound">v</a><a id="25168" class="Symbol">)</a>
 <a id="25171" href="Ordinals.Exponentiation.DecreasingList.html#24725" class="Function">expᴸ-map-is-partially-surjective</a> <a id="25204" href="Ordinals.Exponentiation.DecreasingList.html#25204" class="Bound">ρ</a> <a id="25206" href="Ordinals.Exponentiation.DecreasingList.html#25206" class="Bound">h</a> <a id="25208" class="Symbol">((</a><a id="25210" href="Ordinals.Exponentiation.DecreasingList.html#25210" class="Bound">a₁</a> <a id="25213" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25215" href="Ordinals.Exponentiation.DecreasingList.html#25215" class="Bound">b</a><a id="25216" class="Symbol">)</a> <a id="25218" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25220" href="Ordinals.Exponentiation.DecreasingList.html#25220" class="Bound">l₁</a><a id="25222" class="Symbol">)</a> <a id="25224" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="25227" href="Ordinals.Exponentiation.DecreasingList.html#25227" class="Bound">δ₁</a> <a id="25230" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="25238" href="Ordinals.Exponentiation.DecreasingList.html#25238" class="Bound">v</a> <a id="25240" class="Symbol">=</a>
  <a id="25244" class="Symbol">(</a><a id="25245" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="25248" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25250" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="25257" class="Symbol">)</a> <a id="25259" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25261" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="25267" href="Ordinals.Exponentiation.DecreasingList.html#24725" class="Function">expᴸ-map-is-partially-surjective</a> <a id="25300" href="Ordinals.Exponentiation.DecreasingList.html#25300" class="Bound">ρ</a> <a id="25302" href="Ordinals.Exponentiation.DecreasingList.html#25302" class="Bound">h</a> <a id="25304" class="Symbol">((</a><a id="25306" href="Ordinals.Exponentiation.DecreasingList.html#25306" class="Bound">a₁</a> <a id="25309" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25311" href="Ordinals.Exponentiation.DecreasingList.html#25311" class="Bound">b</a><a id="25312" class="Symbol">)</a> <a id="25314" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25316" href="Ordinals.Exponentiation.DecreasingList.html#25316" class="Bound">l₁</a><a id="25318" class="Symbol">)</a> <a id="25320" class="Symbol">((</a><a id="25322" href="Ordinals.Exponentiation.DecreasingList.html#25322" class="Bound">a</a> <a id="25324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25326" href="Ordinals.Exponentiation.DecreasingList.html#25326" class="Bound">c</a><a id="25327" class="Symbol">)</a> <a id="25329" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25331" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="25333" class="Symbol">)</a> <a id="25335" href="Ordinals.Exponentiation.DecreasingList.html#25335" class="Bound">δ₁</a> <a id="25338" href="Ordinals.Exponentiation.DecreasingList.html#25338" class="Bound">δ</a>
  <a id="25342" class="Symbol">(</a><a id="25343" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="25352" class="Symbol">(</a><a id="25353" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25357" href="Ordinals.Exponentiation.DecreasingList.html#25357" class="Bound">v</a><a id="25358" class="Symbol">))</a> <a id="25361" class="Symbol">=</a> <a id="25363" class="Symbol">(((</a><a id="25366" href="Ordinals.Exponentiation.DecreasingList.html#25322" class="Bound">a</a> <a id="25368" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25370" href="Ordinals.Exponentiation.DecreasingList.html#25478" class="Function">b&#39;</a><a id="25372" class="Symbol">)</a> <a id="25374" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25376" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="25378" class="Symbol">)</a> <a id="25380" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25382" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a><a id="25391" class="Symbol">)</a> <a id="25393" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                       <a id="25418" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="25433" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="25435" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="25437" class="Symbol">(</a><a id="25438" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="25441" class="Symbol">(λ</a> <a id="25444" href="Ordinals.Exponentiation.DecreasingList.html#25444" class="Bound">-</a> <a id="25446" class="Symbol">→</a> <a id="25448" class="Symbol">(</a><a id="25449" href="Ordinals.Exponentiation.DecreasingList.html#25322" class="Bound">a</a> <a id="25451" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25453" href="Ordinals.Exponentiation.DecreasingList.html#25444" class="Bound">-</a><a id="25454" class="Symbol">)</a> <a id="25456" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25458" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="25460" class="Symbol">)</a> <a id="25462" href="Ordinals.Exponentiation.DecreasingList.html#25501" class="Function">e</a><a id="25463" class="Symbol">)</a>
   <a id="25468" class="Keyword">where</a>
    <a id="25478" href="Ordinals.Exponentiation.DecreasingList.html#25478" class="Function">b&#39;</a> <a id="25481" class="Symbol">=</a> <a id="25483" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="25487" class="Symbol">(</a><a id="25488" href="Ordinals.Exponentiation.DecreasingList.html#25302" class="Bound">h</a> <a id="25490" href="Ordinals.Exponentiation.DecreasingList.html#25311" class="Bound">b</a> <a id="25492" href="Ordinals.Exponentiation.DecreasingList.html#25326" class="Bound">c</a> <a id="25494" href="Ordinals.Exponentiation.DecreasingList.html#25357" class="Bound">v</a><a id="25495" class="Symbol">)</a>
    <a id="25501" href="Ordinals.Exponentiation.DecreasingList.html#25501" class="Function">e</a>  <a id="25504" class="Symbol">=</a> <a id="25506" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="25510" class="Symbol">(</a><a id="25511" href="Ordinals.Exponentiation.DecreasingList.html#25302" class="Bound">h</a> <a id="25513" href="Ordinals.Exponentiation.DecreasingList.html#25311" class="Bound">b</a> <a id="25515" href="Ordinals.Exponentiation.DecreasingList.html#25326" class="Bound">c</a> <a id="25517" href="Ordinals.Exponentiation.DecreasingList.html#25357" class="Bound">v</a><a id="25518" class="Symbol">)</a>
 <a id="25521" href="Ordinals.Exponentiation.DecreasingList.html#24725" class="Function">expᴸ-map-is-partially-surjective</a> <a id="25554" href="Ordinals.Exponentiation.DecreasingList.html#25554" class="Bound">ρ</a> <a id="25556" href="Ordinals.Exponentiation.DecreasingList.html#25556" class="Bound">h</a> <a id="25558" class="Symbol">((</a><a id="25560" href="Ordinals.Exponentiation.DecreasingList.html#25560" class="Bound">a₁</a> <a id="25563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25565" href="Ordinals.Exponentiation.DecreasingList.html#25565" class="Bound">b</a><a id="25566" class="Symbol">)</a> <a id="25568" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25570" href="Ordinals.Exponentiation.DecreasingList.html#25570" class="Bound">l₁</a><a id="25572" class="Symbol">)</a> <a id="25574" class="Symbol">((</a><a id="25576" href="Ordinals.Exponentiation.DecreasingList.html#25576" class="Bound">a</a> <a id="25578" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25580" href="Ordinals.Exponentiation.DecreasingList.html#25580" class="Bound">c</a><a id="25581" class="Symbol">)</a> <a id="25583" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25585" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="25587" class="Symbol">)</a> <a id="25589" href="Ordinals.Exponentiation.DecreasingList.html#25589" class="Bound">δ₁</a> <a id="25592" href="Ordinals.Exponentiation.DecreasingList.html#25592" class="Bound">δ</a>
  <a id="25596" class="Symbol">(</a><a id="25597" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="25606" class="Symbol">(</a><a id="25607" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25611" class="Symbol">(</a><a id="25612" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25619" href="Ordinals.Exponentiation.DecreasingList.html#25619" class="Bound">v</a><a id="25620" class="Symbol">)))</a> <a id="25624" class="Symbol">=</a> <a id="25626" class="Symbol">((</a><a id="25628" href="Ordinals.Exponentiation.DecreasingList.html#25576" class="Bound">a</a> <a id="25630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25632" href="Ordinals.Exponentiation.DecreasingList.html#25565" class="Bound">b</a> <a id="25634" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25636" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="25638" class="Symbol">)</a> <a id="25640" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25642" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a><a id="25651" class="Symbol">)</a> <a id="25653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                <a id="25687" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="25702" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="25704" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="25706" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="25712" href="Ordinals.Exponentiation.DecreasingList.html#24725" class="Function">expᴸ-map-is-partially-surjective</a> <a id="25745" href="Ordinals.Exponentiation.DecreasingList.html#25745" class="Bound">ρ</a> <a id="25747" href="Ordinals.Exponentiation.DecreasingList.html#25747" class="Bound">h</a> <a id="25749" class="Symbol">((</a><a id="25751" href="Ordinals.Exponentiation.DecreasingList.html#25751" class="Bound">a₁</a> <a id="25754" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25756" href="Ordinals.Exponentiation.DecreasingList.html#25756" class="Bound">b</a><a id="25757" class="Symbol">)</a> <a id="25759" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25761" href="Ordinals.Exponentiation.DecreasingList.html#25761" class="Bound">l₁</a><a id="25763" class="Symbol">)</a> <a id="25765" class="Symbol">((</a><a id="25767" href="Ordinals.Exponentiation.DecreasingList.html#25767" class="Bound">a</a> <a id="25769" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25771" href="Ordinals.Exponentiation.DecreasingList.html#25771" class="Bound">c</a><a id="25772" class="Symbol">)</a> <a id="25774" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25776" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="25778" class="Symbol">)</a> <a id="25780" href="Ordinals.Exponentiation.DecreasingList.html#25780" class="Bound">δ₁</a> <a id="25783" href="Ordinals.Exponentiation.DecreasingList.html#25783" class="Bound">δ</a>
  <a id="25787" class="Symbol">(</a><a id="25788" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="25797" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25802" href="Ordinals.Exponentiation.DecreasingList.html#25802" class="Bound">v</a><a id="25803" class="Symbol">)</a> <a id="25805" class="Symbol">=</a> <a id="25807" class="Symbol">((</a><a id="25809" href="Ordinals.Exponentiation.DecreasingList.html#25767" class="Bound">a</a> <a id="25811" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25813" href="Ordinals.Exponentiation.DecreasingList.html#25756" class="Bound">b</a> <a id="25815" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25817" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="25819" class="Symbol">)</a> <a id="25821" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25823" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a><a id="25832" class="Symbol">)</a> <a id="25834" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25836" class="Symbol">(</a><a id="25837" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="25852" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="25854" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="25856" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="25860" class="Symbol">)</a>
 <a id="25863" href="Ordinals.Exponentiation.DecreasingList.html#24725" class="Function">expᴸ-map-is-partially-surjective</a> <a id="25896" href="Ordinals.Exponentiation.DecreasingList.html#25896" class="Bound">ρ</a> <a id="25898" href="Ordinals.Exponentiation.DecreasingList.html#25898" class="Bound">h</a> <a id="25900" class="Symbol">((</a><a id="25902" href="Ordinals.Exponentiation.DecreasingList.html#25902" class="Bound">a₁</a> <a id="25905" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25907" href="Ordinals.Exponentiation.DecreasingList.html#25907" class="Bound">b₁</a><a id="25909" class="Symbol">)</a> <a id="25911" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25913" href="Ordinals.Exponentiation.DecreasingList.html#25913" class="Bound">l₁</a><a id="25915" class="Symbol">)</a> <a id="25917" class="Symbol">((</a><a id="25919" href="Ordinals.Exponentiation.DecreasingList.html#25919" class="Bound">a</a> <a id="25921" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25923" href="Ordinals.Exponentiation.DecreasingList.html#25923" class="Bound">c</a><a id="25924" class="Symbol">)</a> <a id="25926" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25928" class="Symbol">(</a><a id="25929" href="Ordinals.Exponentiation.DecreasingList.html#25929" class="Bound">a&#39;</a> <a id="25932" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25934" href="Ordinals.Exponentiation.DecreasingList.html#25934" class="Bound">c&#39;</a><a id="25936" class="Symbol">)</a> <a id="25938" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="25940" href="Ordinals.Exponentiation.DecreasingList.html#25940" class="Bound">l</a><a id="25941" class="Symbol">)</a>
  <a id="25945" href="Ordinals.Exponentiation.DecreasingList.html#25945" class="Bound">δ₁</a> <a id="25948" class="Symbol">(</a><a id="25949" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="25959" href="Ordinals.Exponentiation.DecreasingList.html#25959" class="Bound">u</a> <a id="25961" href="Ordinals.Exponentiation.DecreasingList.html#25961" class="Bound">δ</a><a id="25962" class="Symbol">)</a> <a id="25964" class="Symbol">(</a><a id="25965" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="25974" class="Symbol">(</a><a id="25975" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25979" href="Ordinals.Exponentiation.DecreasingList.html#25979" class="Bound">v</a><a id="25980" class="Symbol">))</a> <a id="25983" class="Symbol">=</a>
   <a id="25988" class="Symbol">(((</a><a id="25991" href="Ordinals.Exponentiation.DecreasingList.html#25919" class="Bound">a</a> <a id="25993" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25995" href="Ordinals.Exponentiation.DecreasingList.html#26373" class="Function">b&#39;</a><a id="25997" class="Symbol">)</a> <a id="25999" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26001" href="Ordinals.Exponentiation.DecreasingList.html#26310" class="Function">l₂</a><a id="26003" class="Symbol">)</a> <a id="26005" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26007" href="Ordinals.Exponentiation.DecreasingList.html#26423" class="Function">ε</a><a id="26008" class="Symbol">)</a> <a id="26010" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26012" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="26027" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="26029" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="26031" href="Ordinals.Exponentiation.DecreasingList.html#26702" class="Function">e₃</a>
    <a id="26038" class="Keyword">where</a>
     <a id="26049" href="Ordinals.Exponentiation.DecreasingList.html#26049" class="Function">IH</a> <a id="26052" class="Symbol">:</a> <a id="26054" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26056" href="Ordinals.Exponentiation.DecreasingList.html#26056" class="Bound">l₂</a> <a id="26059" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26061" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26063" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="26071" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="26073" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="26075" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="26077" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="26079" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26081" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="26090" href="Ordinals.Exponentiation.DecreasingList.html#26056" class="Bound">l₂</a> <a id="26093" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26095" class="Symbol">((</a><a id="26097" href="Ordinals.Exponentiation.DecreasingList.html#25929" class="Bound">a&#39;</a> <a id="26100" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26102" href="Ordinals.Exponentiation.DecreasingList.html#25934" class="Bound">c&#39;</a> <a id="26105" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26107" href="Ordinals.Exponentiation.DecreasingList.html#25940" class="Bound">l</a><a id="26108" class="Symbol">)</a> <a id="26110" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26112" href="Ordinals.Exponentiation.DecreasingList.html#25961" class="Bound">δ</a><a id="26113" class="Symbol">)</a>
     <a id="26120" href="Ordinals.Exponentiation.DecreasingList.html#26049" class="Function">IH</a> <a id="26123" class="Symbol">=</a> <a id="26125" href="Ordinals.Exponentiation.DecreasingList.html#24725" class="Function">expᴸ-map-is-partially-surjective</a> <a id="26158" href="Ordinals.Exponentiation.DecreasingList.html#25896" class="Bound">ρ</a> <a id="26160" href="Ordinals.Exponentiation.DecreasingList.html#25898" class="Bound">h</a>
           <a id="26173" class="Symbol">((</a><a id="26175" href="Ordinals.Exponentiation.DecreasingList.html#25902" class="Bound">a₁</a> <a id="26178" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26180" href="Ordinals.Exponentiation.DecreasingList.html#25907" class="Bound">b₁</a><a id="26182" class="Symbol">)</a> <a id="26184" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26186" href="Ordinals.Exponentiation.DecreasingList.html#25913" class="Bound">l₁</a><a id="26188" class="Symbol">)</a>
           <a id="26201" class="Symbol">((</a><a id="26203" href="Ordinals.Exponentiation.DecreasingList.html#25929" class="Bound">a&#39;</a> <a id="26206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26208" href="Ordinals.Exponentiation.DecreasingList.html#25934" class="Bound">c&#39;</a><a id="26210" class="Symbol">)</a> <a id="26212" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26214" href="Ordinals.Exponentiation.DecreasingList.html#25940" class="Bound">l</a><a id="26215" class="Symbol">)</a>
           <a id="26228" href="Ordinals.Exponentiation.DecreasingList.html#25945" class="Bound">δ₁</a>
           <a id="26242" href="Ordinals.Exponentiation.DecreasingList.html#25961" class="Bound">δ</a>
           <a id="26255" class="Symbol">(</a><a id="26256" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="26265" class="Symbol">(</a><a id="26266" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26270" class="Symbol">(</a><a id="26271" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="26284" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="26286" href="Ordinals.Exponentiation.DecreasingList.html#25934" class="Bound">c&#39;</a> <a id="26289" href="Ordinals.Exponentiation.DecreasingList.html#25923" class="Bound">c</a> <a id="26291" class="Symbol">(</a><a id="26292" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="26294" href="Ordinals.Exponentiation.DecreasingList.html#25907" class="Bound">b₁</a><a id="26296" class="Symbol">)</a> <a id="26298" href="Ordinals.Exponentiation.DecreasingList.html#25959" class="Bound">u</a> <a id="26300" href="Ordinals.Exponentiation.DecreasingList.html#25979" class="Bound">v</a><a id="26301" class="Symbol">)))</a>
     <a id="26310" href="Ordinals.Exponentiation.DecreasingList.html#26310" class="Function">l₂</a> <a id="26313" class="Symbol">=</a> <a id="26315" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="26319" class="Symbol">(</a><a id="26320" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="26324" href="Ordinals.Exponentiation.DecreasingList.html#26049" class="Function">IH</a><a id="26326" class="Symbol">)</a>
     <a id="26333" href="Ordinals.Exponentiation.DecreasingList.html#26333" class="Function">δ₂</a> <a id="26336" class="Symbol">=</a> <a id="26338" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="26342" class="Symbol">(</a><a id="26343" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="26347" href="Ordinals.Exponentiation.DecreasingList.html#26049" class="Function">IH</a><a id="26349" class="Symbol">)</a>
     <a id="26356" href="Ordinals.Exponentiation.DecreasingList.html#26356" class="Function">e₂</a> <a id="26359" class="Symbol">=</a> <a id="26361" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="26365" href="Ordinals.Exponentiation.DecreasingList.html#26049" class="Function">IH</a>
     <a id="26373" href="Ordinals.Exponentiation.DecreasingList.html#26373" class="Function">b&#39;</a> <a id="26376" class="Symbol">=</a> <a id="26378" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="26382" class="Symbol">(</a><a id="26383" href="Ordinals.Exponentiation.DecreasingList.html#25898" class="Bound">h</a> <a id="26385" href="Ordinals.Exponentiation.DecreasingList.html#25907" class="Bound">b₁</a> <a id="26388" href="Ordinals.Exponentiation.DecreasingList.html#25923" class="Bound">c</a> <a id="26390" href="Ordinals.Exponentiation.DecreasingList.html#25979" class="Bound">v</a><a id="26391" class="Symbol">)</a>
     <a id="26398" href="Ordinals.Exponentiation.DecreasingList.html#26398" class="Function">e₁</a> <a id="26401" class="Symbol">=</a> <a id="26403" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="26407" class="Symbol">(</a><a id="26408" href="Ordinals.Exponentiation.DecreasingList.html#25898" class="Bound">h</a> <a id="26410" href="Ordinals.Exponentiation.DecreasingList.html#25907" class="Bound">b₁</a> <a id="26413" href="Ordinals.Exponentiation.DecreasingList.html#25923" class="Bound">c</a> <a id="26415" href="Ordinals.Exponentiation.DecreasingList.html#25979" class="Bound">v</a><a id="26416" class="Symbol">)</a>
     <a id="26423" href="Ordinals.Exponentiation.DecreasingList.html#26423" class="Function">ε</a> <a id="26425" class="Symbol">:</a> <a id="26427" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="26445" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="26447" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="26449" class="Symbol">(</a><a id="26450" href="Ordinals.Exponentiation.DecreasingList.html#25919" class="Bound">a</a> <a id="26452" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26454" href="Ordinals.Exponentiation.DecreasingList.html#26373" class="Function">b&#39;</a> <a id="26457" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26459" href="Ordinals.Exponentiation.DecreasingList.html#26310" class="Function">l₂</a><a id="26461" class="Symbol">)</a>
     <a id="26468" href="Ordinals.Exponentiation.DecreasingList.html#26423" class="Function">ε</a> <a id="26470" class="Symbol">=</a> <a id="26472" href="Ordinals.Exponentiation.DecreasingList.html#24163" class="Function">expᴸ-map-is-decreasing-pr₂-lc</a> <a id="26502" href="Ordinals.Exponentiation.DecreasingList.html#25896" class="Bound">ρ</a> <a id="26504" class="Symbol">((</a><a id="26506" href="Ordinals.Exponentiation.DecreasingList.html#25919" class="Bound">a</a> <a id="26508" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26510" href="Ordinals.Exponentiation.DecreasingList.html#26373" class="Function">b&#39;</a><a id="26512" class="Symbol">)</a> <a id="26514" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26516" href="Ordinals.Exponentiation.DecreasingList.html#26310" class="Function">l₂</a><a id="26518" class="Symbol">)</a>
          <a id="26530" class="Symbol">(</a><a id="26531" href="UF.Base.html#1790" class="Function">transport₂</a>
            <a id="26554" class="Symbol">(λ</a> <a id="26557" href="Ordinals.Exponentiation.DecreasingList.html#26557" class="Bound">-₁</a> <a id="26560" href="Ordinals.Exponentiation.DecreasingList.html#26560" class="Bound">-₂</a> <a id="26563" class="Symbol">→</a> <a id="26565" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="26583" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="26585" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="26587" class="Symbol">(</a><a id="26588" href="Ordinals.Exponentiation.DecreasingList.html#25919" class="Bound">a</a> <a id="26590" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26592" href="Ordinals.Exponentiation.DecreasingList.html#26557" class="Bound">-₁</a> <a id="26595" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26597" href="Ordinals.Exponentiation.DecreasingList.html#26560" class="Bound">-₂</a><a id="26599" class="Symbol">))</a>
            <a id="26614" class="Symbol">(</a><a id="26615" href="Ordinals.Exponentiation.DecreasingList.html#26398" class="Function">e₁</a> <a id="26618" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="26620" class="Symbol">)</a>
            <a id="26634" class="Symbol">((</a><a id="26636" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="26639" class="Symbol">(</a><a id="26640" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="26655" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="26657" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a><a id="26658" class="Symbol">)</a> <a id="26660" href="Ordinals.Exponentiation.DecreasingList.html#26356" class="Function">e₂</a><a id="26662" class="Symbol">)</a> <a id="26664" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="26666" class="Symbol">)</a>
            <a id="26680" class="Symbol">(</a><a id="26681" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="26691" href="Ordinals.Exponentiation.DecreasingList.html#25959" class="Bound">u</a> <a id="26693" href="Ordinals.Exponentiation.DecreasingList.html#25961" class="Bound">δ</a><a id="26694" class="Symbol">))</a>
     <a id="26702" href="Ordinals.Exponentiation.DecreasingList.html#26702" class="Function">e₃</a> <a id="26705" class="Symbol">:</a> <a id="26707" class="Symbol">(</a><a id="26708" href="Ordinals.Exponentiation.DecreasingList.html#25919" class="Bound">a</a> <a id="26710" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26712" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="26714" href="Ordinals.Exponentiation.DecreasingList.html#26373" class="Function">b&#39;</a> <a id="26717" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26719" href="Ordinals.Exponentiation.DecreasingList.html#21532" class="Function">expᴸ-map-on-lists</a> <a id="26737" href="Ordinals.Exponentiation.DecreasingList.html#26310" class="Function">l₂</a><a id="26739" class="Symbol">)</a> <a id="26741" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26743" class="Symbol">(</a><a id="26744" href="Ordinals.Exponentiation.DecreasingList.html#25919" class="Bound">a</a> <a id="26746" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26748" href="Ordinals.Exponentiation.DecreasingList.html#25923" class="Bound">c</a> <a id="26750" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26752" href="Ordinals.Exponentiation.DecreasingList.html#25929" class="Bound">a&#39;</a> <a id="26755" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26757" href="Ordinals.Exponentiation.DecreasingList.html#25934" class="Bound">c&#39;</a> <a id="26760" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26762" href="Ordinals.Exponentiation.DecreasingList.html#25940" class="Bound">l</a><a id="26763" class="Symbol">)</a>
     <a id="26770" href="Ordinals.Exponentiation.DecreasingList.html#26702" class="Function">e₃</a> <a id="26773" class="Symbol">=</a> <a id="26775" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="26779" class="Symbol">(λ</a> <a id="26782" href="Ordinals.Exponentiation.DecreasingList.html#26782" class="Bound">x</a> <a id="26784" href="Ordinals.Exponentiation.DecreasingList.html#26784" class="Bound">y</a> <a id="26786" class="Symbol">→</a> <a id="26788" href="Ordinals.Exponentiation.DecreasingList.html#25919" class="Bound">a</a> <a id="26790" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26792" href="Ordinals.Exponentiation.DecreasingList.html#26782" class="Bound">x</a> <a id="26794" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26796" href="Ordinals.Exponentiation.DecreasingList.html#26784" class="Bound">y</a><a id="26797" class="Symbol">)</a> <a id="26799" href="Ordinals.Exponentiation.DecreasingList.html#26398" class="Function">e₁</a> <a id="26802" class="Symbol">(</a><a id="26803" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="26806" class="Symbol">(</a><a id="26807" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="26822" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="26824" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a><a id="26825" class="Symbol">)</a> <a id="26827" href="Ordinals.Exponentiation.DecreasingList.html#26356" class="Function">e₂</a><a id="26829" class="Symbol">)</a>
 <a id="26832" href="Ordinals.Exponentiation.DecreasingList.html#24725" class="Function">expᴸ-map-is-partially-surjective</a> <a id="26865" href="Ordinals.Exponentiation.DecreasingList.html#26865" class="Bound">ρ</a> <a id="26867" href="Ordinals.Exponentiation.DecreasingList.html#26867" class="Bound">h</a> <a id="26869" class="Symbol">((</a><a id="26871" href="Ordinals.Exponentiation.DecreasingList.html#26871" class="Bound">a₁</a> <a id="26874" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26876" href="Ordinals.Exponentiation.DecreasingList.html#26876" class="Bound">b₁</a><a id="26878" class="Symbol">)</a> <a id="26880" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26882" href="Ordinals.Exponentiation.DecreasingList.html#26882" class="Bound">l₁</a><a id="26884" class="Symbol">)</a> <a id="26886" class="Symbol">((</a><a id="26888" href="Ordinals.Exponentiation.DecreasingList.html#26888" class="Bound">a</a> <a id="26890" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26892" href="Ordinals.Exponentiation.DecreasingList.html#26892" class="Bound">c</a><a id="26893" class="Symbol">)</a> <a id="26895" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26897" class="Symbol">(</a><a id="26898" href="Ordinals.Exponentiation.DecreasingList.html#26898" class="Bound">a&#39;</a> <a id="26901" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26903" href="Ordinals.Exponentiation.DecreasingList.html#26903" class="Bound">c&#39;</a><a id="26905" class="Symbol">)</a> <a id="26907" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26909" href="Ordinals.Exponentiation.DecreasingList.html#26909" class="Bound">l</a><a id="26910" class="Symbol">)</a>
  <a id="26914" href="Ordinals.Exponentiation.DecreasingList.html#26914" class="Bound">δ₁</a> <a id="26917" class="Symbol">(</a><a id="26918" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="26928" href="Ordinals.Exponentiation.DecreasingList.html#26928" class="Bound">u</a> <a id="26930" href="Ordinals.Exponentiation.DecreasingList.html#26930" class="Bound">δ</a><a id="26931" class="Symbol">)</a> <a id="26933" class="Symbol">(</a><a id="26934" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="26943" class="Symbol">(</a><a id="26944" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26948" class="Symbol">(</a><a id="26949" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="26954" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26956" href="Ordinals.Exponentiation.DecreasingList.html#26956" class="Bound">v</a><a id="26957" class="Symbol">)))</a> <a id="26961" class="Symbol">=</a>
   <a id="26966" class="Symbol">(((</a><a id="26969" href="Ordinals.Exponentiation.DecreasingList.html#26888" class="Bound">a</a> <a id="26971" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26973" href="Ordinals.Exponentiation.DecreasingList.html#26876" class="Bound">b₁</a><a id="26975" class="Symbol">)</a> <a id="26977" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="26979" href="Ordinals.Exponentiation.DecreasingList.html#27259" class="Function">l₂</a><a id="26981" class="Symbol">)</a> <a id="26983" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26985" href="Ordinals.Exponentiation.DecreasingList.html#27322" class="Function">ε</a><a id="26986" class="Symbol">)</a> <a id="26988" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26990" class="Symbol">(</a><a id="26991" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="27006" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="27008" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="27010" href="Ordinals.Exponentiation.DecreasingList.html#27574" class="Function">e₃</a><a id="27012" class="Symbol">)</a>
    <a id="27018" class="Keyword">where</a>
     <a id="27029" href="Ordinals.Exponentiation.DecreasingList.html#27029" class="Function">IH</a> <a id="27032" class="Symbol">:</a> <a id="27034" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27036" href="Ordinals.Exponentiation.DecreasingList.html#27036" class="Bound">l₂</a> <a id="27039" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27041" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27043" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="27051" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="27053" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="27055" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="27057" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="27059" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27061" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="27070" href="Ordinals.Exponentiation.DecreasingList.html#27036" class="Bound">l₂</a> <a id="27073" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27075" class="Symbol">((</a><a id="27077" href="Ordinals.Exponentiation.DecreasingList.html#26898" class="Bound">a&#39;</a> <a id="27080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27082" href="Ordinals.Exponentiation.DecreasingList.html#26903" class="Bound">c&#39;</a> <a id="27085" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27087" href="Ordinals.Exponentiation.DecreasingList.html#26909" class="Bound">l</a><a id="27088" class="Symbol">)</a> <a id="27090" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27092" href="Ordinals.Exponentiation.DecreasingList.html#26930" class="Bound">δ</a><a id="27093" class="Symbol">)</a>
     <a id="27100" href="Ordinals.Exponentiation.DecreasingList.html#27029" class="Function">IH</a> <a id="27103" class="Symbol">=</a> <a id="27105" href="Ordinals.Exponentiation.DecreasingList.html#24725" class="Function">expᴸ-map-is-partially-surjective</a> <a id="27138" href="Ordinals.Exponentiation.DecreasingList.html#26865" class="Bound">ρ</a> <a id="27140" href="Ordinals.Exponentiation.DecreasingList.html#26867" class="Bound">h</a>
           <a id="27153" class="Symbol">((</a><a id="27155" href="Ordinals.Exponentiation.DecreasingList.html#26871" class="Bound">a₁</a> <a id="27158" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27160" href="Ordinals.Exponentiation.DecreasingList.html#26876" class="Bound">b₁</a><a id="27162" class="Symbol">)</a> <a id="27164" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27166" href="Ordinals.Exponentiation.DecreasingList.html#26882" class="Bound">l₁</a><a id="27168" class="Symbol">)</a>
           <a id="27181" class="Symbol">((</a><a id="27183" href="Ordinals.Exponentiation.DecreasingList.html#26898" class="Bound">a&#39;</a> <a id="27186" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27188" href="Ordinals.Exponentiation.DecreasingList.html#26903" class="Bound">c&#39;</a><a id="27190" class="Symbol">)</a> <a id="27192" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27194" href="Ordinals.Exponentiation.DecreasingList.html#26909" class="Bound">l</a><a id="27195" class="Symbol">)</a>
           <a id="27208" href="Ordinals.Exponentiation.DecreasingList.html#26914" class="Bound">δ₁</a>
           <a id="27222" href="Ordinals.Exponentiation.DecreasingList.html#26930" class="Bound">δ</a>
           <a id="27235" class="Symbol">(</a><a id="27236" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="27245" class="Symbol">(</a><a id="27246" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27250" href="Ordinals.Exponentiation.DecreasingList.html#26928" class="Bound">u</a><a id="27251" class="Symbol">))</a>
     <a id="27259" href="Ordinals.Exponentiation.DecreasingList.html#27259" class="Function">l₂</a> <a id="27262" class="Symbol">=</a> <a id="27264" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="27268" class="Symbol">(</a><a id="27269" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="27273" href="Ordinals.Exponentiation.DecreasingList.html#27029" class="Function">IH</a><a id="27275" class="Symbol">)</a>
     <a id="27282" href="Ordinals.Exponentiation.DecreasingList.html#27282" class="Function">δ₂</a> <a id="27285" class="Symbol">=</a> <a id="27287" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="27291" class="Symbol">(</a><a id="27292" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="27296" href="Ordinals.Exponentiation.DecreasingList.html#27029" class="Function">IH</a><a id="27298" class="Symbol">)</a>
     <a id="27305" href="Ordinals.Exponentiation.DecreasingList.html#27305" class="Function">e₂</a> <a id="27308" class="Symbol">=</a> <a id="27310" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="27314" href="Ordinals.Exponentiation.DecreasingList.html#27029" class="Function">IH</a>
     <a id="27322" href="Ordinals.Exponentiation.DecreasingList.html#27322" class="Function">ε</a> <a id="27324" class="Symbol">:</a> <a id="27326" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="27344" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="27346" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="27348" class="Symbol">(</a><a id="27349" href="Ordinals.Exponentiation.DecreasingList.html#26888" class="Bound">a</a> <a id="27351" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27353" href="Ordinals.Exponentiation.DecreasingList.html#26876" class="Bound">b₁</a> <a id="27356" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27358" href="Ordinals.Exponentiation.DecreasingList.html#27259" class="Function">l₂</a><a id="27360" class="Symbol">)</a>
     <a id="27367" href="Ordinals.Exponentiation.DecreasingList.html#27322" class="Function">ε</a> <a id="27369" class="Symbol">=</a> <a id="27371" href="Ordinals.Exponentiation.DecreasingList.html#24163" class="Function">expᴸ-map-is-decreasing-pr₂-lc</a> <a id="27401" href="Ordinals.Exponentiation.DecreasingList.html#26865" class="Bound">ρ</a> <a id="27403" class="Symbol">((</a><a id="27405" href="Ordinals.Exponentiation.DecreasingList.html#26888" class="Bound">a</a> <a id="27407" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27409" href="Ordinals.Exponentiation.DecreasingList.html#26876" class="Bound">b₁</a><a id="27411" class="Symbol">)</a> <a id="27413" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27415" href="Ordinals.Exponentiation.DecreasingList.html#27259" class="Function">l₂</a><a id="27417" class="Symbol">)</a>
          <a id="27429" class="Symbol">(</a><a id="27430" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
            <a id="27454" class="Symbol">(λ</a> <a id="27457" href="Ordinals.Exponentiation.DecreasingList.html#27457" class="Bound">-</a> <a id="27459" class="Symbol">→</a> <a id="27461" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="27479" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="27481" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="27483" class="Symbol">(</a><a id="27484" href="Ordinals.Exponentiation.DecreasingList.html#26888" class="Bound">a</a> <a id="27486" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27488" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="27490" href="Ordinals.Exponentiation.DecreasingList.html#26876" class="Bound">b₁</a> <a id="27493" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27495" href="Ordinals.Exponentiation.DecreasingList.html#27457" class="Bound">-</a><a id="27496" class="Symbol">))</a>
            <a id="27511" class="Symbol">(</a><a id="27512" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="27515" class="Symbol">(</a><a id="27516" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="27531" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="27533" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a><a id="27534" class="Symbol">)</a> <a id="27536" href="Ordinals.Exponentiation.DecreasingList.html#27305" class="Function">e₂</a><a id="27538" class="Symbol">)</a>
            <a id="27552" class="Symbol">(</a><a id="27553" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="27563" href="Ordinals.Exponentiation.DecreasingList.html#26928" class="Bound">u</a> <a id="27565" href="Ordinals.Exponentiation.DecreasingList.html#26930" class="Bound">δ</a><a id="27566" class="Symbol">))</a>
     <a id="27574" href="Ordinals.Exponentiation.DecreasingList.html#27574" class="Function">e₃</a> <a id="27577" class="Symbol">:</a> <a id="27579" class="Symbol">((</a><a id="27581" href="Ordinals.Exponentiation.DecreasingList.html#26888" class="Bound">a</a> <a id="27583" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27585" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="27587" href="Ordinals.Exponentiation.DecreasingList.html#26876" class="Bound">b₁</a><a id="27589" class="Symbol">)</a> <a id="27591" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27593" href="Ordinals.Exponentiation.DecreasingList.html#21532" class="Function">expᴸ-map-on-lists</a> <a id="27611" href="Ordinals.Exponentiation.DecreasingList.html#27259" class="Function">l₂</a><a id="27613" class="Symbol">)</a> <a id="27615" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27617" class="Symbol">((</a><a id="27619" href="Ordinals.Exponentiation.DecreasingList.html#26888" class="Bound">a</a> <a id="27621" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27623" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="27625" href="Ordinals.Exponentiation.DecreasingList.html#26876" class="Bound">b₁</a><a id="27627" class="Symbol">)</a> <a id="27629" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27631" class="Symbol">(</a><a id="27632" href="Ordinals.Exponentiation.DecreasingList.html#26898" class="Bound">a&#39;</a> <a id="27635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27637" href="Ordinals.Exponentiation.DecreasingList.html#26903" class="Bound">c&#39;</a><a id="27639" class="Symbol">)</a> <a id="27641" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27643" href="Ordinals.Exponentiation.DecreasingList.html#26909" class="Bound">l</a><a id="27644" class="Symbol">)</a>
     <a id="27651" href="Ordinals.Exponentiation.DecreasingList.html#27574" class="Function">e₃</a> <a id="27654" class="Symbol">=</a> <a id="27656" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="27659" class="Symbol">((</a><a id="27661" href="Ordinals.Exponentiation.DecreasingList.html#26888" class="Bound">a</a> <a id="27663" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="27666" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="27668" href="Ordinals.Exponentiation.DecreasingList.html#26876" class="Bound">b₁</a><a id="27670" class="Symbol">)</a> <a id="27672" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="27674" class="Symbol">)</a> <a id="27676" class="Symbol">(</a><a id="27677" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="27680" class="Symbol">(</a><a id="27681" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="27696" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="27698" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a><a id="27699" class="Symbol">)</a> <a id="27701" href="Ordinals.Exponentiation.DecreasingList.html#27305" class="Function">e₂</a><a id="27703" class="Symbol">)</a>
 <a id="27706" href="Ordinals.Exponentiation.DecreasingList.html#24725" class="Function">expᴸ-map-is-partially-surjective</a> <a id="27739" href="Ordinals.Exponentiation.DecreasingList.html#27739" class="Bound">ρ</a> <a id="27741" href="Ordinals.Exponentiation.DecreasingList.html#27741" class="Bound">h</a> <a id="27743" class="Symbol">((</a><a id="27745" href="Ordinals.Exponentiation.DecreasingList.html#27745" class="Bound">a₁</a> <a id="27748" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27750" href="Ordinals.Exponentiation.DecreasingList.html#27750" class="Bound">b₁</a><a id="27752" class="Symbol">)</a> <a id="27754" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27756" href="Ordinals.Exponentiation.DecreasingList.html#27756" class="Bound">l₁</a><a id="27758" class="Symbol">)</a> <a id="27760" class="Symbol">((</a><a id="27762" href="Ordinals.Exponentiation.DecreasingList.html#27762" class="Bound">a</a> <a id="27764" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27766" href="Ordinals.Exponentiation.DecreasingList.html#27766" class="Bound">c</a><a id="27767" class="Symbol">)</a> <a id="27769" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27771" class="Symbol">(</a><a id="27772" href="Ordinals.Exponentiation.DecreasingList.html#27772" class="Bound">a&#39;</a> <a id="27775" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27777" href="Ordinals.Exponentiation.DecreasingList.html#27777" class="Bound">c&#39;</a><a id="27779" class="Symbol">)</a> <a id="27781" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27783" href="Ordinals.Exponentiation.DecreasingList.html#27783" class="Bound">l</a><a id="27784" class="Symbol">)</a>
  <a id="27788" href="Ordinals.Exponentiation.DecreasingList.html#27788" class="Bound">δ₁</a> <a id="27791" href="Ordinals.Exponentiation.DecreasingList.html#27791" class="Bound">𝕕</a><a id="27792" class="Symbol">@(</a><a id="27794" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="27804" href="Ordinals.Exponentiation.DecreasingList.html#27804" class="Bound">u</a> <a id="27806" href="Ordinals.Exponentiation.DecreasingList.html#27806" class="Bound">δ</a><a id="27807" class="Symbol">)</a> <a id="27809" class="Symbol">(</a><a id="27810" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="27819" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="27824" href="Ordinals.Exponentiation.DecreasingList.html#27824" class="Bound">v</a><a id="27825" class="Symbol">)</a> <a id="27827" class="Symbol">=</a>
   <a id="27832" class="Symbol">(((</a><a id="27835" href="Ordinals.Exponentiation.DecreasingList.html#27745" class="Bound">a₁</a> <a id="27838" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27840" href="Ordinals.Exponentiation.DecreasingList.html#27750" class="Bound">b₁</a><a id="27842" class="Symbol">)</a> <a id="27844" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27846" href="Ordinals.Exponentiation.DecreasingList.html#28159" class="Function">l₂</a><a id="27848" class="Symbol">)</a> <a id="27850" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27852" href="Ordinals.Exponentiation.DecreasingList.html#28222" class="Function">ε</a><a id="27853" class="Symbol">)</a> <a id="27855" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="27860" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="27875" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="27877" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="27879" class="Symbol">(</a><a id="27880" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="27883" class="Symbol">(</a><a id="27884" href="Ordinals.Exponentiation.DecreasingList.html#27745" class="Bound">a₁</a> <a id="27887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27889" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="27891" href="Ordinals.Exponentiation.DecreasingList.html#27750" class="Bound">b₁</a> <a id="27894" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="27896" class="Symbol">)</a> <a id="27898" class="Symbol">(</a><a id="27899" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="27902" class="Symbol">(</a><a id="27903" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="27918" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="27920" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a><a id="27921" class="Symbol">)</a> <a id="27923" href="Ordinals.Exponentiation.DecreasingList.html#28205" class="Function">e₂</a><a id="27925" class="Symbol">))</a>
    <a id="27932" class="Keyword">where</a>
     <a id="27943" href="Ordinals.Exponentiation.DecreasingList.html#27943" class="Function">IH</a> <a id="27946" class="Symbol">:</a> <a id="27948" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27950" href="Ordinals.Exponentiation.DecreasingList.html#27950" class="Bound">l₂</a> <a id="27953" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27955" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27957" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="27965" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="27967" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="27969" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="27971" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="27973" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27975" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="27984" href="Ordinals.Exponentiation.DecreasingList.html#27950" class="Bound">l₂</a> <a id="27987" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27989" class="Symbol">((</a><a id="27991" href="Ordinals.Exponentiation.DecreasingList.html#27772" class="Bound">a&#39;</a> <a id="27994" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27996" href="Ordinals.Exponentiation.DecreasingList.html#27777" class="Bound">c&#39;</a> <a id="27999" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="28001" href="Ordinals.Exponentiation.DecreasingList.html#27783" class="Bound">l</a><a id="28002" class="Symbol">)</a> <a id="28004" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28006" href="Ordinals.Exponentiation.DecreasingList.html#27806" class="Bound">δ</a><a id="28007" class="Symbol">)</a>
     <a id="28014" href="Ordinals.Exponentiation.DecreasingList.html#27943" class="Function">IH</a> <a id="28017" class="Symbol">=</a> <a id="28019" href="Ordinals.Exponentiation.DecreasingList.html#24725" class="Function">expᴸ-map-is-partially-surjective</a> <a id="28052" href="Ordinals.Exponentiation.DecreasingList.html#27739" class="Bound">ρ</a> <a id="28054" href="Ordinals.Exponentiation.DecreasingList.html#27741" class="Bound">h</a> <a id="28056" href="Ordinals.Exponentiation.DecreasingList.html#27756" class="Bound">l₁</a> <a id="28059" class="Symbol">((</a><a id="28061" href="Ordinals.Exponentiation.DecreasingList.html#27772" class="Bound">a&#39;</a> <a id="28064" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28066" href="Ordinals.Exponentiation.DecreasingList.html#27777" class="Bound">c&#39;</a><a id="28068" class="Symbol">)</a> <a id="28070" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="28072" href="Ordinals.Exponentiation.DecreasingList.html#27783" class="Bound">l</a><a id="28073" class="Symbol">)</a>
           <a id="28086" class="Symbol">(</a><a id="28087" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="28110" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="28112" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="28114" class="Symbol">(</a><a id="28115" href="Ordinals.Exponentiation.DecreasingList.html#27745" class="Bound">a₁</a> <a id="28118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28120" href="Ordinals.Exponentiation.DecreasingList.html#27750" class="Bound">b₁</a><a id="28122" class="Symbol">)</a> <a id="28124" href="Ordinals.Exponentiation.DecreasingList.html#27788" class="Bound">δ₁</a><a id="28126" class="Symbol">)</a>
           <a id="28139" href="Ordinals.Exponentiation.DecreasingList.html#27806" class="Bound">δ</a>
           <a id="28152" href="Ordinals.Exponentiation.DecreasingList.html#27824" class="Bound">v</a>
     <a id="28159" href="Ordinals.Exponentiation.DecreasingList.html#28159" class="Function">l₂</a> <a id="28162" class="Symbol">=</a> <a id="28164" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28168" class="Symbol">(</a><a id="28169" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28173" href="Ordinals.Exponentiation.DecreasingList.html#27943" class="Function">IH</a><a id="28175" class="Symbol">)</a>
     <a id="28182" href="Ordinals.Exponentiation.DecreasingList.html#28182" class="Function">δ₂</a> <a id="28185" class="Symbol">=</a> <a id="28187" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="28191" class="Symbol">(</a><a id="28192" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28196" href="Ordinals.Exponentiation.DecreasingList.html#27943" class="Function">IH</a><a id="28198" class="Symbol">)</a>
     <a id="28205" href="Ordinals.Exponentiation.DecreasingList.html#28205" class="Function">e₂</a> <a id="28208" class="Symbol">=</a> <a id="28210" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="28214" href="Ordinals.Exponentiation.DecreasingList.html#27943" class="Function">IH</a>
     <a id="28222" href="Ordinals.Exponentiation.DecreasingList.html#28222" class="Function">ε</a> <a id="28224" class="Symbol">:</a> <a id="28226" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="28244" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="28246" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="28248" class="Symbol">(</a><a id="28249" href="Ordinals.Exponentiation.DecreasingList.html#27745" class="Bound">a₁</a> <a id="28252" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28254" href="Ordinals.Exponentiation.DecreasingList.html#27750" class="Bound">b₁</a> <a id="28257" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="28259" href="Ordinals.Exponentiation.DecreasingList.html#28159" class="Function">l₂</a><a id="28261" class="Symbol">)</a>
     <a id="28268" href="Ordinals.Exponentiation.DecreasingList.html#28222" class="Function">ε</a> <a id="28270" class="Symbol">=</a> <a id="28272" href="Ordinals.Exponentiation.DecreasingList.html#24163" class="Function">expᴸ-map-is-decreasing-pr₂-lc</a> <a id="28302" href="Ordinals.Exponentiation.DecreasingList.html#27739" class="Bound">ρ</a> <a id="28304" class="Symbol">(</a><a id="28305" href="Ordinals.Exponentiation.DecreasingList.html#27745" class="Bound">a₁</a> <a id="28308" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28310" href="Ordinals.Exponentiation.DecreasingList.html#27750" class="Bound">b₁</a> <a id="28313" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="28315" href="Ordinals.Exponentiation.DecreasingList.html#28159" class="Function">l₂</a><a id="28317" class="Symbol">)</a>
          <a id="28329" class="Symbol">(</a><a id="28330" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
            <a id="28354" class="Symbol">(λ</a> <a id="28357" href="Ordinals.Exponentiation.DecreasingList.html#28357" class="Bound">-</a> <a id="28359" class="Symbol">→</a> <a id="28361" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="28379" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="28381" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="28383" class="Symbol">((</a><a id="28385" href="Ordinals.Exponentiation.DecreasingList.html#27745" class="Bound">a₁</a> <a id="28388" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28390" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="28392" href="Ordinals.Exponentiation.DecreasingList.html#27750" class="Bound">b₁</a><a id="28394" class="Symbol">)</a> <a id="28396" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="28398" href="Ordinals.Exponentiation.DecreasingList.html#28357" class="Bound">-</a><a id="28399" class="Symbol">))</a>
            <a id="28414" class="Symbol">(</a><a id="28415" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="28418" class="Symbol">(</a><a id="28419" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="28434" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="28436" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a><a id="28437" class="Symbol">)</a> <a id="28439" href="Ordinals.Exponentiation.DecreasingList.html#28205" class="Function">e₂</a><a id="28441" class="Symbol">)</a>
            <a id="28455" href="Ordinals.Exponentiation.DecreasingList.html#27791" class="Bound">𝕕</a><a id="28456" class="Symbol">)</a>

 <a id="28460" href="Ordinals.Exponentiation.DecreasingList.html#28460" class="Function">expᴸ-map-is-simulation</a> <a id="28483" class="Symbol">:</a> <a id="28485" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="28504" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="28506" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="28508" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a>
                        <a id="28534" class="Symbol">→</a> <a id="28536" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="28550" class="Symbol">(</a><a id="28551" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28559" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="28561" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28563" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a><a id="28564" class="Symbol">)</a> <a id="28566" class="Symbol">(</a><a id="28567" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28575" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="28577" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28579" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a><a id="28580" class="Symbol">)</a> <a id="28582" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a>
 <a id="28592" href="Ordinals.Exponentiation.DecreasingList.html#28460" class="Function">expᴸ-map-is-simulation</a> <a id="28615" href="Ordinals.Exponentiation.DecreasingList.html#28615" class="Bound">f-init-seg</a> <a id="28626" class="Symbol">=</a>
  <a id="28630" href="Ordinals.Maps.html#16942" class="Function">order-preserving-and-reflecting-partial-surjections-are-simulations</a>
    <a id="28702" class="Symbol">(</a><a id="28703" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28711" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="28713" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28715" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a><a id="28716" class="Symbol">)</a> <a id="28718" class="Symbol">(</a><a id="28719" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28727" href="Ordinals.Exponentiation.DecreasingList.html#21366" class="Bound">α</a> <a id="28729" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28731" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a><a id="28732" class="Symbol">)</a> <a id="28734" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a>
    <a id="28747" href="Ordinals.Exponentiation.DecreasingList.html#22365" class="Function">expᴸ-map-is-order-preserving</a>
    <a id="28780" class="Symbol">(</a><a id="28781" href="Ordinals.Exponentiation.DecreasingList.html#23160" class="Function">expᴸ-map-is-order-reflecting</a>
      <a id="28816" class="Symbol">(</a><a id="28817" href="Ordinals.Maps.html#7659" class="Function">simulations-are-order-reflecting</a> <a id="28850" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="28852" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="28854" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="28856" href="Ordinals.Exponentiation.DecreasingList.html#29135" class="Function">f-sim</a><a id="28861" class="Symbol">)</a>
      <a id="28869" class="Symbol">(</a><a id="28870" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="28889" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="28891" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="28893" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="28895" href="Ordinals.Exponentiation.DecreasingList.html#29135" class="Function">f-sim</a><a id="28900" class="Symbol">))</a>
    <a id="28907" class="Symbol">(λ</a> <a id="28910" class="Symbol">(</a><a id="28911" href="Ordinals.Exponentiation.DecreasingList.html#28911" class="Bound">l₁</a> <a id="28914" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28916" href="Ordinals.Exponentiation.DecreasingList.html#28916" class="Bound">δ₁</a><a id="28918" class="Symbol">)</a> <a id="28920" class="Symbol">(</a><a id="28921" href="Ordinals.Exponentiation.DecreasingList.html#28921" class="Bound">l</a> <a id="28923" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28925" href="Ordinals.Exponentiation.DecreasingList.html#28925" class="Bound">δ</a><a id="28926" class="Symbol">)</a> <a id="28928" class="Symbol">→</a>
      <a id="28936" href="Ordinals.Exponentiation.DecreasingList.html#24725" class="Function">expᴸ-map-is-partially-surjective</a>
       <a id="28976" class="Symbol">(</a><a id="28977" href="Ordinals.Maps.html#7659" class="Function">simulations-are-order-reflecting</a> <a id="29010" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="29012" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="29014" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a> <a id="29016" href="Ordinals.Exponentiation.DecreasingList.html#29135" class="Function">f-sim</a><a id="29021" class="Symbol">)</a>
        <a id="29031" class="Symbol">(λ</a> <a id="29034" href="Ordinals.Exponentiation.DecreasingList.html#29034" class="Bound">b</a> <a id="29036" href="Ordinals.Exponentiation.DecreasingList.html#29036" class="Bound">c</a> <a id="29038" href="Ordinals.Exponentiation.DecreasingList.html#29038" class="Bound">v</a> <a id="29040" class="Symbol">→</a> <a id="29042" class="Symbol">(</a><a id="29043" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="29047" class="Symbol">(</a><a id="29048" href="Ordinals.Exponentiation.DecreasingList.html#28615" class="Bound">f-init-seg</a> <a id="29059" href="Ordinals.Exponentiation.DecreasingList.html#29034" class="Bound">b</a> <a id="29061" href="Ordinals.Exponentiation.DecreasingList.html#29036" class="Bound">c</a> <a id="29063" href="Ordinals.Exponentiation.DecreasingList.html#29038" class="Bound">v</a><a id="29064" class="Symbol">))</a> <a id="29067" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29069" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29073" class="Symbol">(</a><a id="29074" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29078" class="Symbol">(</a><a id="29079" href="Ordinals.Exponentiation.DecreasingList.html#28615" class="Bound">f-init-seg</a> <a id="29090" href="Ordinals.Exponentiation.DecreasingList.html#29034" class="Bound">b</a> <a id="29092" href="Ordinals.Exponentiation.DecreasingList.html#29036" class="Bound">c</a> <a id="29094" href="Ordinals.Exponentiation.DecreasingList.html#29038" class="Bound">v</a><a id="29095" class="Symbol">)))</a>
        <a id="29107" href="Ordinals.Exponentiation.DecreasingList.html#28911" class="Bound">l₁</a> <a id="29110" href="Ordinals.Exponentiation.DecreasingList.html#28921" class="Bound">l</a> <a id="29112" href="Ordinals.Exponentiation.DecreasingList.html#28916" class="Bound">δ₁</a> <a id="29115" href="Ordinals.Exponentiation.DecreasingList.html#28925" class="Bound">δ</a><a id="29116" class="Symbol">)</a>
     <a id="29123" class="Keyword">where</a>
      <a id="29135" href="Ordinals.Exponentiation.DecreasingList.html#29135" class="Function">f-sim</a> <a id="29141" class="Symbol">:</a> <a id="29143" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="29157" href="Ordinals.Exponentiation.DecreasingList.html#21390" class="Bound">β</a> <a id="29159" href="Ordinals.Exponentiation.DecreasingList.html#21414" class="Bound">γ</a> <a id="29161" href="Ordinals.Exponentiation.DecreasingList.html#21438" class="Bound">f</a>
      <a id="29169" href="Ordinals.Exponentiation.DecreasingList.html#29135" class="Function">f-sim</a> <a id="29175" class="Symbol">=</a> <a id="29177" class="Symbol">(</a><a id="29178" href="Ordinals.Exponentiation.DecreasingList.html#28615" class="Bound">f-init-seg</a> <a id="29189" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29191" href="Ordinals.Exponentiation.DecreasingList.html#21466" class="Bound">f-is-order-preserving</a><a id="29212" class="Symbol">)</a>

<a id="29215" class="Markup">\end{code}</a><a id="29225" class="Background">

The above can be restated as: the operation expᴸ[𝟙+ α] is monotone.

</a><a id="29296" class="Markup">\begin{code}</a>

<a id="expᴸ-is-monotone-in-exponent"></a><a id="29310" href="Ordinals.Exponentiation.DecreasingList.html#29310" class="Function">expᴸ-is-monotone-in-exponent</a> <a id="29339" class="Symbol">:</a> <a id="29341" class="Symbol">(</a><a id="29342" href="Ordinals.Exponentiation.DecreasingList.html#29342" class="Bound">α</a> <a id="29344" class="Symbol">:</a> <a id="29346" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29354" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29355" class="Symbol">)</a> <a id="29357" class="Symbol">(</a><a id="29358" href="Ordinals.Exponentiation.DecreasingList.html#29358" class="Bound">β</a> <a id="29360" class="Symbol">:</a> <a id="29362" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29370" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="29371" class="Symbol">)</a> <a id="29373" class="Symbol">(</a><a id="29374" href="Ordinals.Exponentiation.DecreasingList.html#29374" class="Bound">γ</a> <a id="29376" class="Symbol">:</a> <a id="29378" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29386" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="29387" class="Symbol">)</a>
                             <a id="29418" class="Symbol">→</a> <a id="29420" href="Ordinals.Exponentiation.DecreasingList.html#29358" class="Bound">β</a> <a id="29422" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29424" href="Ordinals.Exponentiation.DecreasingList.html#29374" class="Bound">γ</a>
                             <a id="29455" class="Symbol">→</a> <a id="29457" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="29465" href="Ordinals.Exponentiation.DecreasingList.html#29342" class="Bound">α</a> <a id="29467" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="29469" href="Ordinals.Exponentiation.DecreasingList.html#29358" class="Bound">β</a> <a id="29471" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29473" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="29481" href="Ordinals.Exponentiation.DecreasingList.html#29342" class="Bound">α</a> <a id="29483" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="29485" href="Ordinals.Exponentiation.DecreasingList.html#29374" class="Bound">γ</a>
<a id="29487" href="Ordinals.Exponentiation.DecreasingList.html#29310" class="Function">expᴸ-is-monotone-in-exponent</a> <a id="29516" href="Ordinals.Exponentiation.DecreasingList.html#29516" class="Bound">α</a> <a id="29518" href="Ordinals.Exponentiation.DecreasingList.html#29518" class="Bound">β</a> <a id="29520" href="Ordinals.Exponentiation.DecreasingList.html#29520" class="Bound">γ</a> <a id="29522" class="Symbol">(</a><a id="29523" href="Ordinals.Exponentiation.DecreasingList.html#29523" class="Bound">f</a> <a id="29525" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29527" href="Ordinals.Exponentiation.DecreasingList.html#29527" class="Bound">f-sim</a><a id="29532" class="Symbol">)</a> <a id="29534" class="Symbol">=</a>
 <a id="29537" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="29546" href="Ordinals.Exponentiation.DecreasingList.html#29516" class="Bound">α</a> <a id="29548" href="Ordinals.Exponentiation.DecreasingList.html#29518" class="Bound">β</a> <a id="29550" href="Ordinals.Exponentiation.DecreasingList.html#29520" class="Bound">γ</a> <a id="29552" href="Ordinals.Exponentiation.DecreasingList.html#29523" class="Bound">f</a> <a id="29554" class="Symbol">(</a><a id="29555" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="29588" href="Ordinals.Exponentiation.DecreasingList.html#29518" class="Bound">β</a> <a id="29590" href="Ordinals.Exponentiation.DecreasingList.html#29520" class="Bound">γ</a> <a id="29592" href="Ordinals.Exponentiation.DecreasingList.html#29523" class="Bound">f</a> <a id="29594" href="Ordinals.Exponentiation.DecreasingList.html#29527" class="Bound">f-sim</a><a id="29599" class="Symbol">)</a> <a id="29601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="29604" href="Ordinals.Exponentiation.DecreasingList.html#28460" class="Function">expᴸ-map-is-simulation</a> <a id="29627" href="Ordinals.Exponentiation.DecreasingList.html#29516" class="Bound">α</a> <a id="29629" href="Ordinals.Exponentiation.DecreasingList.html#29518" class="Bound">β</a> <a id="29631" href="Ordinals.Exponentiation.DecreasingList.html#29520" class="Bound">γ</a> <a id="29633" href="Ordinals.Exponentiation.DecreasingList.html#29523" class="Bound">f</a>
  <a id="29637" class="Symbol">(</a><a id="29638" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="29671" href="Ordinals.Exponentiation.DecreasingList.html#29518" class="Bound">β</a> <a id="29673" href="Ordinals.Exponentiation.DecreasingList.html#29520" class="Bound">γ</a> <a id="29675" href="Ordinals.Exponentiation.DecreasingList.html#29523" class="Bound">f</a> <a id="29677" href="Ordinals.Exponentiation.DecreasingList.html#29527" class="Bound">f-sim</a><a id="29682" class="Symbol">)</a>
  <a id="29686" class="Symbol">(</a><a id="29687" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="29720" href="Ordinals.Exponentiation.DecreasingList.html#29518" class="Bound">β</a> <a id="29722" href="Ordinals.Exponentiation.DecreasingList.html#29520" class="Bound">γ</a> <a id="29724" href="Ordinals.Exponentiation.DecreasingList.html#29523" class="Bound">f</a> <a id="29726" href="Ordinals.Exponentiation.DecreasingList.html#29527" class="Bound">f-sim</a><a id="29731" class="Symbol">)</a>

<a id="29734" class="Markup">\end{code}</a><a id="29744" class="Background">

We work towards characterizing initial segments of expᴸ α β.

A first basic but fundamental ingredient is the following map:
Given an element l : expᴸ[𝟙+ α ] (β ↓ b₀), we can forget all the inequality
proofs in the second components to obtain an element of expᴸ[𝟙+ α ] β.
This assignment is called expᴸ-segment-inclusion below and is shown to be a
simulation.

</a><a id="30107" class="Markup">\begin{code}</a>

<a id="30121" class="Keyword">module</a> <a id="30128" href="Ordinals.Exponentiation.DecreasingList.html#30128" class="Module">_</a>
        <a id="30138" class="Symbol">(</a><a id="30139" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="30141" class="Symbol">:</a> <a id="30143" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="30151" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="30152" class="Symbol">)</a>
        <a id="30162" class="Symbol">(</a><a id="30163" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30165" class="Symbol">:</a> <a id="30167" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="30175" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="30176" class="Symbol">)</a>
        <a id="30186" class="Symbol">(</a><a id="30187" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a> <a id="30190" class="Symbol">:</a> <a id="30192" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30194" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30196" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="30197" class="Symbol">)</a>
       <a id="30206" class="Keyword">where</a>

 <a id="30214" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a> <a id="30237" class="Symbol">:</a> <a id="30239" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30241" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="30249" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="30251" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="30253" class="Symbol">(</a><a id="30254" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30256" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30258" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="30260" class="Symbol">)</a> <a id="30262" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="30264" class="Symbol">→</a> <a id="30266" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30268" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="30276" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="30278" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="30280" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30282" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="30285" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a> <a id="30308" class="Symbol">=</a>
  <a id="30312" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="30321" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="30323" class="Symbol">(</a><a id="30324" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30326" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30328" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="30330" class="Symbol">)</a> <a id="30332" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a>
   <a id="30337" class="Symbol">(</a><a id="30338" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="30356" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30358" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="30360" class="Symbol">)</a>
   <a id="30365" class="Symbol">(</a><a id="30366" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a>
     <a id="30404" class="Symbol">(</a><a id="30405" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30407" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30409" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="30411" class="Symbol">)</a> <a id="30413" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a>
     <a id="30420" class="Symbol">(</a><a id="30421" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="30439" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30441" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="30443" class="Symbol">)</a>
     <a id="30450" class="Symbol">(</a><a id="30451" href="Ordinals.OrdinalOfOrdinals.html#5703" class="Function">segment-inclusion-is-simulation</a> <a id="30483" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30485" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="30487" class="Symbol">))</a>

 <a id="30492" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="30520" class="Symbol">:</a> <a id="30522" href="MLTT.List.html#488" class="Datatype">List</a> <a id="30527" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30529" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="30531" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30534" class="Symbol">(</a><a id="30535" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30537" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30539" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="30541" class="Symbol">)</a> <a id="30543" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="30545" class="Symbol">→</a> <a id="30547" href="MLTT.List.html#488" class="Datatype">List</a> <a id="30552" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30554" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="30556" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30559" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30561" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="30564" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="30592" class="Symbol">=</a> <a id="30594" href="MLTT.List.html#2334" class="Function">map</a> <a id="30598" class="Symbol">(λ</a> <a id="30601" class="Symbol">(</a><a id="30602" href="Ordinals.Exponentiation.DecreasingList.html#30602" class="Bound">a</a> <a id="30604" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30606" href="Ordinals.Exponentiation.DecreasingList.html#30606" class="Bound">b</a><a id="30607" class="Symbol">)</a> <a id="30609" class="Symbol">→</a> <a id="30611" class="Symbol">(</a><a id="30612" href="Ordinals.Exponentiation.DecreasingList.html#30602" class="Bound">a</a> <a id="30614" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30616" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="30634" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30636" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a> <a id="30639" href="Ordinals.Exponentiation.DecreasingList.html#30606" class="Bound">b</a><a id="30640" class="Symbol">))</a>

 <a id="30645" href="Ordinals.Exponentiation.DecreasingList.html#30645" class="Function">expᴸ-segment-inclusion-list-preserves-decreasing-pr₂</a> <a id="30698" class="Symbol">:</a>
    <a id="30704" class="Symbol">(</a><a id="30705" href="Ordinals.Exponentiation.DecreasingList.html#30705" class="Bound">l</a> <a id="30707" class="Symbol">:</a> <a id="30709" href="MLTT.List.html#488" class="Datatype">List</a> <a id="30714" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30716" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="30718" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30721" class="Symbol">(</a><a id="30722" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30724" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30726" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="30728" class="Symbol">)</a> <a id="30730" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="30731" class="Symbol">)</a>
  <a id="30735" class="Symbol">→</a> <a id="30737" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="30755" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="30757" class="Symbol">(</a><a id="30758" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30760" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30762" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="30764" class="Symbol">)</a> <a id="30766" href="Ordinals.Exponentiation.DecreasingList.html#30705" class="Bound">l</a>
  <a id="30770" class="Symbol">→</a> <a id="30772" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="30790" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="30792" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30794" class="Symbol">(</a><a id="30795" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="30823" href="Ordinals.Exponentiation.DecreasingList.html#30705" class="Bound">l</a><a id="30824" class="Symbol">)</a>
 <a id="30827" href="Ordinals.Exponentiation.DecreasingList.html#30645" class="Function">expᴸ-segment-inclusion-list-preserves-decreasing-pr₂</a> <a id="30880" href="Ordinals.Exponentiation.DecreasingList.html#30880" class="Bound">l</a> <a id="30882" href="Ordinals.Exponentiation.DecreasingList.html#30882" class="Bound">δ</a> <a id="30884" class="Symbol">=</a>
  <a id="30888" href="Ordinals.Exponentiation.DecreasingList.html#10661" class="Function">DecrList₂-list-is-decreasing-pr₂</a> <a id="30921" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="30923" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="30925" class="Symbol">(</a><a id="30926" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a> <a id="30949" class="Symbol">(</a><a id="30950" href="Ordinals.Exponentiation.DecreasingList.html#30880" class="Bound">l</a> <a id="30952" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30954" href="Ordinals.Exponentiation.DecreasingList.html#30882" class="Bound">δ</a><a id="30955" class="Symbol">))</a>

 <a id="30960" href="Ordinals.Exponentiation.DecreasingList.html#30960" class="Function">extended-expᴸ-segment-inclusion-is-decreasing-pr₂</a> <a id="31010" class="Symbol">:</a>
    <a id="31016" class="Symbol">(</a><a id="31017" href="Ordinals.Exponentiation.DecreasingList.html#31017" class="Bound">l</a> <a id="31019" class="Symbol">:</a> <a id="31021" href="MLTT.List.html#488" class="Datatype">List</a> <a id="31026" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31028" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="31030" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="31033" class="Symbol">(</a><a id="31034" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="31036" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="31038" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="31040" class="Symbol">)</a> <a id="31042" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="31043" class="Symbol">)</a> <a id="31045" class="Symbol">(</a><a id="31046" href="Ordinals.Exponentiation.DecreasingList.html#31046" class="Bound">a₀</a> <a id="31049" class="Symbol">:</a> <a id="31051" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31053" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="31055" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="31056" class="Symbol">)</a>
  <a id="31060" class="Symbol">→</a> <a id="31062" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="31080" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="31082" class="Symbol">(</a><a id="31083" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="31085" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="31087" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="31089" class="Symbol">)</a> <a id="31091" href="Ordinals.Exponentiation.DecreasingList.html#31017" class="Bound">l</a>
  <a id="31095" class="Symbol">→</a> <a id="31097" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="31115" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="31117" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="31119" class="Symbol">((</a><a id="31121" href="Ordinals.Exponentiation.DecreasingList.html#31046" class="Bound">a₀</a> <a id="31124" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31126" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="31128" class="Symbol">)</a> <a id="31130" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="31132" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="31160" href="Ordinals.Exponentiation.DecreasingList.html#31017" class="Bound">l</a><a id="31161" class="Symbol">)</a>
 <a id="31164" href="Ordinals.Exponentiation.DecreasingList.html#30960" class="Function">extended-expᴸ-segment-inclusion-is-decreasing-pr₂</a> <a id="31214" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="31217" href="Ordinals.Exponentiation.DecreasingList.html#31217" class="Bound">a₀</a> <a id="31220" href="Ordinals.Exponentiation.DecreasingList.html#31220" class="Bound">δ</a> <a id="31222" class="Symbol">=</a> <a id="31224" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
 <a id="31235" href="Ordinals.Exponentiation.DecreasingList.html#30960" class="Function">extended-expᴸ-segment-inclusion-is-decreasing-pr₂</a> <a id="31285" class="Symbol">((</a><a id="31287" href="Ordinals.Exponentiation.DecreasingList.html#31287" class="Bound">a</a> <a id="31289" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31291" class="Symbol">(</a><a id="31292" href="Ordinals.Exponentiation.DecreasingList.html#31292" class="Bound">b</a> <a id="31294" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31296" href="Ordinals.Exponentiation.DecreasingList.html#31296" class="Bound">u</a><a id="31297" class="Symbol">))</a> <a id="31300" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="31302" href="Ordinals.Exponentiation.DecreasingList.html#31302" class="Bound">l</a><a id="31303" class="Symbol">)</a> <a id="31305" href="Ordinals.Exponentiation.DecreasingList.html#31305" class="Bound">a₀</a> <a id="31308" href="Ordinals.Exponentiation.DecreasingList.html#31308" class="Bound">δ</a> <a id="31310" class="Symbol">=</a>
  <a id="31314" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a>
   <a id="31327" href="Ordinals.Exponentiation.DecreasingList.html#31296" class="Bound">u</a>
   <a id="31332" class="Symbol">(</a><a id="31333" href="Ordinals.Exponentiation.DecreasingList.html#30645" class="Function">expᴸ-segment-inclusion-list-preserves-decreasing-pr₂</a> <a id="31386" class="Symbol">(</a><a id="31387" href="Ordinals.Exponentiation.DecreasingList.html#31287" class="Bound">a</a> <a id="31389" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31391" href="Ordinals.Exponentiation.DecreasingList.html#31292" class="Bound">b</a> <a id="31393" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31395" href="Ordinals.Exponentiation.DecreasingList.html#31296" class="Bound">u</a> <a id="31397" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="31399" href="Ordinals.Exponentiation.DecreasingList.html#31302" class="Bound">l</a><a id="31400" class="Symbol">)</a> <a id="31402" href="Ordinals.Exponentiation.DecreasingList.html#31308" class="Bound">δ</a><a id="31403" class="Symbol">)</a>

 <a id="31407" href="Ordinals.Exponentiation.DecreasingList.html#31407" class="Function">predecessor-of-expᴸ-segment-inclusion-lemma</a> <a id="31451" class="Symbol">:</a>
    <a id="31457" class="Symbol">(</a><a id="31458" href="Ordinals.Exponentiation.DecreasingList.html#31458" class="Bound">a</a> <a id="31460" class="Symbol">:</a> <a id="31462" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31464" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="31466" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="31467" class="Symbol">)</a> <a id="31469" class="Symbol">{</a><a id="31470" href="Ordinals.Exponentiation.DecreasingList.html#31470" class="Bound">b</a> <a id="31472" class="Symbol">:</a> <a id="31474" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31476" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="31478" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="31479" class="Symbol">}</a>
    <a id="31485" class="Symbol">{</a><a id="31486" href="Ordinals.Exponentiation.DecreasingList.html#31486" class="Bound">l₁</a> <a id="31489" class="Symbol">:</a> <a id="31491" href="MLTT.List.html#488" class="Datatype">List</a> <a id="31496" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31498" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="31500" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="31503" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="31505" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="31506" class="Symbol">}</a>
    <a id="31512" class="Symbol">{</a><a id="31513" href="Ordinals.Exponentiation.DecreasingList.html#31513" class="Bound">l₂</a> <a id="31516" class="Symbol">:</a> <a id="31518" href="MLTT.List.html#488" class="Datatype">List</a> <a id="31523" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31525" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="31527" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="31530" class="Symbol">(</a><a id="31531" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="31533" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="31535" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="31537" class="Symbol">)</a> <a id="31539" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="31540" class="Symbol">}</a>
  <a id="31544" class="Symbol">→</a> <a id="31546" class="Symbol">((</a><a id="31548" href="Ordinals.Exponentiation.DecreasingList.html#31458" class="Bound">a</a> <a id="31550" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31552" href="Ordinals.Exponentiation.DecreasingList.html#31470" class="Bound">b</a><a id="31553" class="Symbol">)</a> <a id="31555" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="31557" href="Ordinals.Exponentiation.DecreasingList.html#31486" class="Bound">l₁</a><a id="31559" class="Symbol">)</a> <a id="31561" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="31568" class="Symbol">(</a><a id="31569" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="31571" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="31574" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a><a id="31575" class="Symbol">)</a> <a id="31577" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="31579" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="31607" href="Ordinals.Exponentiation.DecreasingList.html#31513" class="Bound">l₂</a>
  <a id="31612" class="Symbol">→</a> <a id="31614" href="Ordinals.Exponentiation.DecreasingList.html#31470" class="Bound">b</a> <a id="31616" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="31619" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="31621" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="31623" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a>
 <a id="31627" href="Ordinals.Exponentiation.DecreasingList.html#31407" class="Function">predecessor-of-expᴸ-segment-inclusion-lemma</a> <a id="31671" href="Ordinals.Exponentiation.DecreasingList.html#31671" class="Bound">a</a> <a id="31673" class="Symbol">{</a><a id="31674" href="Ordinals.Exponentiation.DecreasingList.html#31674" class="Bound">b</a><a id="31675" class="Symbol">}</a> <a id="31677" class="Symbol">{</a><a id="31678" href="Ordinals.Exponentiation.DecreasingList.html#31678" class="Bound">l₁</a><a id="31680" class="Symbol">}</a> <a id="31682" class="Symbol">{</a><a id="31683" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="31685" class="Symbol">}</a> <a id="31687" href="Ordinals.Exponentiation.DecreasingList.html#31687" class="Bound">v</a> <a id="31689" class="Symbol">=</a>
  <a id="31693" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="31700" class="Symbol">(</a><a id="31701" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="31727" class="Symbol">_</a> <a id="31729" href="Ordinals.Exponentiation.DecreasingList.html#31687" class="Bound">v</a><a id="31730" class="Symbol">)</a>
 <a id="31733" href="Ordinals.Exponentiation.DecreasingList.html#31407" class="Function">predecessor-of-expᴸ-segment-inclusion-lemma</a> <a id="31777" href="Ordinals.Exponentiation.DecreasingList.html#31777" class="Bound">a</a> <a id="31779" class="Symbol">{</a><a id="31780" href="Ordinals.Exponentiation.DecreasingList.html#31780" class="Bound">b</a><a id="31781" class="Symbol">}</a> <a id="31783" class="Symbol">{</a><a id="31784" href="Ordinals.Exponentiation.DecreasingList.html#31784" class="Bound">l₁</a><a id="31786" class="Symbol">}</a> <a id="31788" class="Symbol">{(</a><a id="31790" href="Ordinals.Exponentiation.DecreasingList.html#31790" class="Bound">a&#39;</a> <a id="31793" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31795" class="Symbol">(</a><a id="31796" href="Ordinals.Exponentiation.DecreasingList.html#31796" class="Bound">b&#39;</a> <a id="31799" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31801" href="Ordinals.Exponentiation.DecreasingList.html#31801" class="Bound">u</a><a id="31802" class="Symbol">))</a> <a id="31805" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="31807" href="Ordinals.Exponentiation.DecreasingList.html#31807" class="Bound">l₂</a><a id="31809" class="Symbol">}</a>
  <a id="31813" class="Symbol">(</a><a id="31814" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="31823" class="Symbol">(</a><a id="31824" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31828" href="Ordinals.Exponentiation.DecreasingList.html#31828" class="Bound">v</a><a id="31829" class="Symbol">))</a> <a id="31832" class="Symbol">=</a> <a id="31834" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="31847" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="31849" href="Ordinals.Exponentiation.DecreasingList.html#31780" class="Bound">b</a> <a id="31851" href="Ordinals.Exponentiation.DecreasingList.html#31796" class="Bound">b&#39;</a> <a id="31854" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a> <a id="31857" href="Ordinals.Exponentiation.DecreasingList.html#31828" class="Bound">v</a> <a id="31859" href="Ordinals.Exponentiation.DecreasingList.html#31801" class="Bound">u</a>
 <a id="31862" href="Ordinals.Exponentiation.DecreasingList.html#31407" class="Function">predecessor-of-expᴸ-segment-inclusion-lemma</a> <a id="31906" href="Ordinals.Exponentiation.DecreasingList.html#31906" class="Bound">a</a> <a id="31908" class="Symbol">{</a><a id="31909" href="Ordinals.Exponentiation.DecreasingList.html#31909" class="Bound">b</a><a id="31910" class="Symbol">}</a> <a id="31912" class="Symbol">{</a><a id="31913" href="Ordinals.Exponentiation.DecreasingList.html#31913" class="Bound">l₁</a><a id="31915" class="Symbol">}</a> <a id="31917" class="Symbol">{(</a><a id="31919" href="Ordinals.Exponentiation.DecreasingList.html#31919" class="Bound">a&#39;</a> <a id="31922" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31924" class="Symbol">(</a><a id="31925" href="Ordinals.Exponentiation.DecreasingList.html#31925" class="Bound">b&#39;</a> <a id="31928" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31930" href="Ordinals.Exponentiation.DecreasingList.html#31930" class="Bound">u</a><a id="31931" class="Symbol">))</a> <a id="31934" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="31936" href="Ordinals.Exponentiation.DecreasingList.html#31936" class="Bound">l₂</a><a id="31938" class="Symbol">}</a>
  <a id="31942" class="Symbol">(</a><a id="31943" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="31952" class="Symbol">(</a><a id="31953" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31957" class="Symbol">(</a><a id="31958" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="31963" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31965" href="Ordinals.Exponentiation.DecreasingList.html#31965" class="Bound">v</a><a id="31966" class="Symbol">)))</a> <a id="31970" class="Symbol">=</a> <a id="31972" href="Ordinals.Exponentiation.DecreasingList.html#31930" class="Bound">u</a>
 <a id="31975" href="Ordinals.Exponentiation.DecreasingList.html#31407" class="Function">predecessor-of-expᴸ-segment-inclusion-lemma</a> <a id="32019" href="Ordinals.Exponentiation.DecreasingList.html#32019" class="Bound">a</a> <a id="32021" class="Symbol">{</a><a id="32022" href="Ordinals.Exponentiation.DecreasingList.html#32022" class="Bound">b</a><a id="32023" class="Symbol">}</a> <a id="32025" class="Symbol">{</a><a id="32026" href="Ordinals.Exponentiation.DecreasingList.html#32026" class="Bound">l₁</a><a id="32028" class="Symbol">}</a> <a id="32030" class="Symbol">{(</a><a id="32032" href="Ordinals.Exponentiation.DecreasingList.html#32032" class="Bound">a&#39;</a> <a id="32035" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32037" class="Symbol">(</a><a id="32038" href="Ordinals.Exponentiation.DecreasingList.html#32038" class="Bound">b&#39;</a> <a id="32041" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32043" href="Ordinals.Exponentiation.DecreasingList.html#32043" class="Bound">u</a><a id="32044" class="Symbol">))</a> <a id="32047" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="32049" href="Ordinals.Exponentiation.DecreasingList.html#32049" class="Bound">l₂</a><a id="32051" class="Symbol">}</a>
  <a id="32055" class="Symbol">(</a><a id="32056" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="32065" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="32070" href="Ordinals.Exponentiation.DecreasingList.html#32070" class="Bound">v</a><a id="32071" class="Symbol">)</a> <a id="32073" class="Symbol">=</a> <a id="32075" href="Ordinals.Exponentiation.DecreasingList.html#32043" class="Bound">u</a>

 <a id="32079" href="Ordinals.Exponentiation.DecreasingList.html#32079" class="Function">expᴸ-segment-inclusion-list-lex</a> <a id="32111" class="Symbol">:</a>
    <a id="32117" class="Symbol">{</a><a id="32118" href="Ordinals.Exponentiation.DecreasingList.html#32118" class="Bound">l₁</a> <a id="32121" class="Symbol">:</a> <a id="32123" href="MLTT.List.html#488" class="Datatype">List</a> <a id="32128" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32130" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="32132" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="32135" class="Symbol">(</a><a id="32136" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="32138" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32140" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="32142" class="Symbol">)</a> <a id="32144" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32145" class="Symbol">}</a>
    <a id="32151" class="Symbol">{</a><a id="32152" href="Ordinals.Exponentiation.DecreasingList.html#32152" class="Bound">a</a> <a id="32154" class="Symbol">:</a> <a id="32156" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32158" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="32160" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32161" class="Symbol">}</a> <a id="32163" class="Symbol">{</a><a id="32164" href="Ordinals.Exponentiation.DecreasingList.html#32164" class="Bound">l</a> <a id="32166" class="Symbol">:</a> <a id="32168" href="MLTT.List.html#488" class="Datatype">List</a> <a id="32173" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32175" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="32177" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="32180" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="32182" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32183" class="Symbol">}</a>
  <a id="32187" class="Symbol">→</a> <a id="32189" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="32217" href="Ordinals.Exponentiation.DecreasingList.html#32118" class="Bound">l₁</a> <a id="32220" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="32227" class="Symbol">(</a><a id="32228" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="32230" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="32233" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="32235" class="Symbol">)</a> <a id="32237" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="32239" class="Symbol">((</a><a id="32241" href="Ordinals.Exponentiation.DecreasingList.html#32152" class="Bound">a</a> <a id="32243" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32245" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="32247" class="Symbol">)</a> <a id="32249" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="32251" href="Ordinals.Exponentiation.DecreasingList.html#32164" class="Bound">l</a><a id="32252" class="Symbol">)</a>
 <a id="32255" href="Ordinals.Exponentiation.DecreasingList.html#32079" class="Function">expᴸ-segment-inclusion-list-lex</a> <a id="32287" class="Symbol">{</a><a id="32288" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="32290" class="Symbol">}</a> <a id="32292" class="Symbol">=</a> <a id="32294" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
 <a id="32302" href="Ordinals.Exponentiation.DecreasingList.html#32079" class="Function">expᴸ-segment-inclusion-list-lex</a> <a id="32334" class="Symbol">{((</a><a id="32337" href="Ordinals.Exponentiation.DecreasingList.html#32337" class="Bound">a&#39;</a> <a id="32340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32342" class="Symbol">(</a><a id="32343" href="Ordinals.Exponentiation.DecreasingList.html#32343" class="Bound">b&#39;</a> <a id="32346" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32348" href="Ordinals.Exponentiation.DecreasingList.html#32348" class="Bound">u</a><a id="32349" class="Symbol">))</a> <a id="32352" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="32354" href="Ordinals.Exponentiation.DecreasingList.html#32354" class="Bound">l₁</a><a id="32356" class="Symbol">)}</a> <a id="32359" class="Symbol">=</a> <a id="32361" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="32370" class="Symbol">(</a><a id="32371" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="32375" href="Ordinals.Exponentiation.DecreasingList.html#32348" class="Bound">u</a><a id="32376" class="Symbol">)</a>

 <a id="32380" href="Ordinals.Exponentiation.DecreasingList.html#32380" class="Function">extended-expᴸ-segment-inclusion</a> <a id="32412" class="Symbol">:</a> <a id="32414" class="Symbol">(</a><a id="32415" href="Ordinals.Exponentiation.DecreasingList.html#32415" class="Bound">l</a> <a id="32417" class="Symbol">:</a> <a id="32419" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32421" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="32429" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="32431" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="32433" class="Symbol">(</a><a id="32434" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="32436" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32438" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="32440" class="Symbol">)</a> <a id="32442" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32443" class="Symbol">)</a> <a id="32445" class="Symbol">(</a><a id="32446" href="Ordinals.Exponentiation.DecreasingList.html#32446" class="Bound">a₀</a> <a id="32449" class="Symbol">:</a> <a id="32451" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32453" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="32455" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32456" class="Symbol">)</a>
                                 <a id="32491" class="Symbol">→</a> <a id="32493" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32495" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="32503" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="32505" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="32507" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="32509" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="32512" href="Ordinals.Exponentiation.DecreasingList.html#32380" class="Function">extended-expᴸ-segment-inclusion</a> <a id="32544" class="Symbol">(</a><a id="32545" href="Ordinals.Exponentiation.DecreasingList.html#32545" class="Bound">l</a> <a id="32547" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32549" href="Ordinals.Exponentiation.DecreasingList.html#32549" class="Bound">δ</a><a id="32550" class="Symbol">)</a> <a id="32552" href="Ordinals.Exponentiation.DecreasingList.html#32552" class="Bound">a₀</a> <a id="32555" class="Symbol">=</a>
  <a id="32559" class="Symbol">((</a><a id="32561" href="Ordinals.Exponentiation.DecreasingList.html#32552" class="Bound">a₀</a> <a id="32564" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32566" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="32568" class="Symbol">)</a> <a id="32570" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="32572" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="32600" href="Ordinals.Exponentiation.DecreasingList.html#32545" class="Bound">l</a><a id="32601" class="Symbol">)</a> <a id="32603" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="32607" href="Ordinals.Exponentiation.DecreasingList.html#30960" class="Function">extended-expᴸ-segment-inclusion-is-decreasing-pr₂</a> <a id="32657" href="Ordinals.Exponentiation.DecreasingList.html#32545" class="Bound">l</a> <a id="32659" href="Ordinals.Exponentiation.DecreasingList.html#32552" class="Bound">a₀</a> <a id="32662" href="Ordinals.Exponentiation.DecreasingList.html#32549" class="Bound">δ</a>

 <a id="32666" href="Ordinals.Exponentiation.DecreasingList.html#32666" class="Function">expᴸ-segment-inclusion-is-order-preserving</a> <a id="32709" class="Symbol">:</a>
  <a id="32713" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a>
   <a id="32736" class="Symbol">(</a><a id="32737" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="32745" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="32747" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="32749" class="Symbol">(</a><a id="32750" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="32752" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32754" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="32756" class="Symbol">))</a>
   <a id="32762" class="Symbol">(</a><a id="32763" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="32771" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="32773" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="32775" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a><a id="32776" class="Symbol">)</a>
   <a id="32781" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a>
 <a id="32805" href="Ordinals.Exponentiation.DecreasingList.html#32666" class="Function">expᴸ-segment-inclusion-is-order-preserving</a> <a id="32848" class="Symbol">=</a>
  <a id="32852" href="Ordinals.Exponentiation.DecreasingList.html#22365" class="Function">expᴸ-map-is-order-preserving</a> <a id="32881" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="32883" class="Symbol">(</a><a id="32884" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="32886" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32888" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="32890" class="Symbol">)</a> <a id="32892" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="32894" class="Symbol">(</a><a id="32895" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="32913" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="32915" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="32917" class="Symbol">)</a>
   <a id="32922" class="Symbol">(</a><a id="32923" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="32956" class="Symbol">(</a><a id="32957" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="32959" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32961" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="32963" class="Symbol">)</a> <a id="32965" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a>
     <a id="32972" class="Symbol">(</a><a id="32973" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="32991" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="32993" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="32995" class="Symbol">)</a>
     <a id="33002" class="Symbol">(</a><a id="33003" href="Ordinals.OrdinalOfOrdinals.html#5703" class="Function">segment-inclusion-is-simulation</a> <a id="33035" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33037" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="33039" class="Symbol">))</a>

 <a id="33044" href="Ordinals.Exponentiation.DecreasingList.html#33044" class="Function">expᴸ-segment-inclusion-is-order-reflecting</a> <a id="33087" class="Symbol">:</a>
  <a id="33091" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a>
   <a id="33114" class="Symbol">(</a><a id="33115" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="33123" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="33125" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="33127" class="Symbol">(</a><a id="33128" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33130" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33132" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="33134" class="Symbol">))</a>
   <a id="33140" class="Symbol">(</a><a id="33141" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="33149" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="33151" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="33153" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a><a id="33154" class="Symbol">)</a>
   <a id="33159" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a>
 <a id="33183" href="Ordinals.Exponentiation.DecreasingList.html#33044" class="Function">expᴸ-segment-inclusion-is-order-reflecting</a> <a id="33226" class="Symbol">=</a>
  <a id="33230" href="Ordinals.Exponentiation.DecreasingList.html#23160" class="Function">expᴸ-map-is-order-reflecting</a> <a id="33259" href="Ordinals.Exponentiation.DecreasingList.html#30139" class="Bound">α</a> <a id="33261" class="Symbol">(</a><a id="33262" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33264" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33266" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="33268" class="Symbol">)</a> <a id="33270" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33272" class="Symbol">(</a><a id="33273" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="33291" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33293" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="33295" class="Symbol">)</a>
   <a id="33300" class="Symbol">(</a><a id="33301" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="33334" class="Symbol">(</a><a id="33335" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33337" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33339" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="33341" class="Symbol">)</a> <a id="33343" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a>
     <a id="33350" class="Symbol">(</a><a id="33351" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="33369" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33371" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="33373" class="Symbol">)</a>
     <a id="33380" class="Symbol">(</a><a id="33381" href="Ordinals.OrdinalOfOrdinals.html#5703" class="Function">segment-inclusion-is-simulation</a> <a id="33413" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33415" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="33417" class="Symbol">))</a>
   <a id="33423" class="Symbol">(</a><a id="33424" href="Ordinals.Maps.html#7659" class="Function">simulations-are-order-reflecting</a> <a id="33457" class="Symbol">(</a><a id="33458" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33460" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33462" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="33464" class="Symbol">)</a> <a id="33466" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a>
     <a id="33473" class="Symbol">(</a><a id="33474" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="33492" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33494" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="33496" class="Symbol">)</a>
     <a id="33503" class="Symbol">(</a><a id="33504" href="Ordinals.OrdinalOfOrdinals.html#5703" class="Function">segment-inclusion-is-simulation</a> <a id="33536" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33538" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="33540" class="Symbol">))</a>
   <a id="33546" class="Symbol">(</a><a id="33547" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="33566" class="Symbol">(</a><a id="33567" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33569" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33571" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="33573" class="Symbol">)</a> <a id="33575" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a>
     <a id="33582" class="Symbol">(</a><a id="33583" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="33601" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33603" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="33605" class="Symbol">)</a>
     <a id="33612" class="Symbol">(</a><a id="33613" href="Ordinals.OrdinalOfOrdinals.html#5703" class="Function">segment-inclusion-is-simulation</a> <a id="33645" href="Ordinals.Exponentiation.DecreasingList.html#30163" class="Bound">β</a> <a id="33647" href="Ordinals.Exponentiation.DecreasingList.html#30187" class="Bound">b₀</a><a id="33649" class="Symbol">))</a>

<a id="expᴸ-segment-inclusion-is-simulation"></a><a id="33653" href="Ordinals.Exponentiation.DecreasingList.html#33653" class="Function">expᴸ-segment-inclusion-is-simulation</a> <a id="33690" class="Symbol">:</a>
   <a id="33695" class="Symbol">(</a><a id="33696" href="Ordinals.Exponentiation.DecreasingList.html#33696" class="Bound">α</a> <a id="33698" class="Symbol">:</a> <a id="33700" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="33708" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="33709" class="Symbol">)</a> <a id="33711" class="Symbol">(</a><a id="33712" href="Ordinals.Exponentiation.DecreasingList.html#33712" class="Bound">β</a> <a id="33714" class="Symbol">:</a> <a id="33716" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="33724" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="33725" class="Symbol">)</a> <a id="33727" class="Symbol">(</a><a id="33728" href="Ordinals.Exponentiation.DecreasingList.html#33728" class="Bound">b₀</a> <a id="33731" class="Symbol">:</a> <a id="33733" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="33735" href="Ordinals.Exponentiation.DecreasingList.html#33712" class="Bound">β</a> <a id="33737" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="33738" class="Symbol">)</a>
 <a id="33741" class="Symbol">→</a> <a id="33743" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="33757" class="Symbol">(</a><a id="33758" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="33766" href="Ordinals.Exponentiation.DecreasingList.html#33696" class="Bound">α</a> <a id="33768" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="33770" class="Symbol">(</a><a id="33771" href="Ordinals.Exponentiation.DecreasingList.html#33712" class="Bound">β</a> <a id="33773" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33775" href="Ordinals.Exponentiation.DecreasingList.html#33728" class="Bound">b₀</a><a id="33777" class="Symbol">))</a> <a id="33780" class="Symbol">(</a><a id="33781" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="33789" href="Ordinals.Exponentiation.DecreasingList.html#33696" class="Bound">α</a> <a id="33791" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="33793" href="Ordinals.Exponentiation.DecreasingList.html#33712" class="Bound">β</a><a id="33794" class="Symbol">)</a>
    <a id="33800" class="Symbol">(</a><a id="33801" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a> <a id="33824" href="Ordinals.Exponentiation.DecreasingList.html#33696" class="Bound">α</a> <a id="33826" href="Ordinals.Exponentiation.DecreasingList.html#33712" class="Bound">β</a> <a id="33828" href="Ordinals.Exponentiation.DecreasingList.html#33728" class="Bound">b₀</a><a id="33830" class="Symbol">)</a>
<a id="33832" href="Ordinals.Exponentiation.DecreasingList.html#33653" class="Function">expᴸ-segment-inclusion-is-simulation</a> <a id="33869" href="Ordinals.Exponentiation.DecreasingList.html#33869" class="Bound">α</a> <a id="33871" href="Ordinals.Exponentiation.DecreasingList.html#33871" class="Bound">β</a> <a id="33873" href="Ordinals.Exponentiation.DecreasingList.html#33873" class="Bound">b₀</a> <a id="33876" class="Symbol">=</a>
 <a id="33879" href="Ordinals.Exponentiation.DecreasingList.html#28460" class="Function">expᴸ-map-is-simulation</a> <a id="33902" href="Ordinals.Exponentiation.DecreasingList.html#33869" class="Bound">α</a> <a id="33904" class="Symbol">(</a><a id="33905" href="Ordinals.Exponentiation.DecreasingList.html#33871" class="Bound">β</a> <a id="33907" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33909" href="Ordinals.Exponentiation.DecreasingList.html#33873" class="Bound">b₀</a><a id="33911" class="Symbol">)</a> <a id="33913" href="Ordinals.Exponentiation.DecreasingList.html#33871" class="Bound">β</a>
  <a id="33917" class="Symbol">(</a><a id="33918" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="33936" href="Ordinals.Exponentiation.DecreasingList.html#33871" class="Bound">β</a> <a id="33938" href="Ordinals.Exponentiation.DecreasingList.html#33873" class="Bound">b₀</a><a id="33940" class="Symbol">)</a>
  <a id="33944" class="Symbol">(</a><a id="33945" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="33978" class="Symbol">(</a><a id="33979" href="Ordinals.Exponentiation.DecreasingList.html#33871" class="Bound">β</a> <a id="33981" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33983" href="Ordinals.Exponentiation.DecreasingList.html#33873" class="Bound">b₀</a><a id="33985" class="Symbol">)</a> <a id="33987" href="Ordinals.Exponentiation.DecreasingList.html#33871" class="Bound">β</a>
    <a id="33993" class="Symbol">(</a><a id="33994" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="34012" href="Ordinals.Exponentiation.DecreasingList.html#33871" class="Bound">β</a> <a id="34014" href="Ordinals.Exponentiation.DecreasingList.html#33873" class="Bound">b₀</a><a id="34016" class="Symbol">)</a> <a id="34018" class="Symbol">(</a><a id="34019" href="Ordinals.OrdinalOfOrdinals.html#5703" class="Function">segment-inclusion-is-simulation</a> <a id="34051" href="Ordinals.Exponentiation.DecreasingList.html#33871" class="Bound">β</a> <a id="34053" href="Ordinals.Exponentiation.DecreasingList.html#33873" class="Bound">b₀</a><a id="34055" class="Symbol">))</a>
  <a id="34060" class="Symbol">(</a><a id="34061" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="34094" class="Symbol">(</a><a id="34095" href="Ordinals.Exponentiation.DecreasingList.html#33871" class="Bound">β</a> <a id="34097" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="34099" href="Ordinals.Exponentiation.DecreasingList.html#33873" class="Bound">b₀</a><a id="34101" class="Symbol">)</a> <a id="34103" href="Ordinals.Exponentiation.DecreasingList.html#33871" class="Bound">β</a>
    <a id="34109" class="Symbol">(</a><a id="34110" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="34128" href="Ordinals.Exponentiation.DecreasingList.html#33871" class="Bound">β</a> <a id="34130" href="Ordinals.Exponentiation.DecreasingList.html#33873" class="Bound">b₀</a><a id="34132" class="Symbol">)</a>
    <a id="34138" class="Symbol">(</a><a id="34139" href="Ordinals.OrdinalOfOrdinals.html#5703" class="Function">segment-inclusion-is-simulation</a> <a id="34171" href="Ordinals.Exponentiation.DecreasingList.html#33871" class="Bound">β</a> <a id="34173" href="Ordinals.Exponentiation.DecreasingList.html#33873" class="Bound">b₀</a><a id="34175" class="Symbol">))</a>

<a id="expᴸ-segment-inclusion-⊴"></a><a id="34179" href="Ordinals.Exponentiation.DecreasingList.html#34179" class="Function">expᴸ-segment-inclusion-⊴</a> <a id="34204" class="Symbol">:</a> <a id="34206" class="Symbol">(</a><a id="34207" href="Ordinals.Exponentiation.DecreasingList.html#34207" class="Bound">α</a> <a id="34209" class="Symbol">:</a> <a id="34211" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="34219" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="34220" class="Symbol">)</a> <a id="34222" class="Symbol">(</a><a id="34223" href="Ordinals.Exponentiation.DecreasingList.html#34223" class="Bound">β</a> <a id="34225" class="Symbol">:</a> <a id="34227" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="34235" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="34236" class="Symbol">)</a> <a id="34238" class="Symbol">(</a><a id="34239" href="Ordinals.Exponentiation.DecreasingList.html#34239" class="Bound">b₀</a> <a id="34242" class="Symbol">:</a> <a id="34244" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34246" href="Ordinals.Exponentiation.DecreasingList.html#34223" class="Bound">β</a> <a id="34248" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="34249" class="Symbol">)</a>
                         <a id="34276" class="Symbol">→</a> <a id="34278" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34286" href="Ordinals.Exponentiation.DecreasingList.html#34207" class="Bound">α</a> <a id="34288" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34290" class="Symbol">(</a><a id="34291" href="Ordinals.Exponentiation.DecreasingList.html#34223" class="Bound">β</a> <a id="34293" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="34295" href="Ordinals.Exponentiation.DecreasingList.html#34239" class="Bound">b₀</a><a id="34297" class="Symbol">)</a> <a id="34299" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="34301" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34309" href="Ordinals.Exponentiation.DecreasingList.html#34207" class="Bound">α</a> <a id="34311" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34313" href="Ordinals.Exponentiation.DecreasingList.html#34223" class="Bound">β</a>
<a id="34315" href="Ordinals.Exponentiation.DecreasingList.html#34179" class="Function">expᴸ-segment-inclusion-⊴</a> <a id="34340" href="Ordinals.Exponentiation.DecreasingList.html#34340" class="Bound">α</a> <a id="34342" href="Ordinals.Exponentiation.DecreasingList.html#34342" class="Bound">β</a> <a id="34344" href="Ordinals.Exponentiation.DecreasingList.html#34344" class="Bound">b₀</a> <a id="34347" class="Symbol">=</a> <a id="34349" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a> <a id="34372" href="Ordinals.Exponentiation.DecreasingList.html#34340" class="Bound">α</a> <a id="34374" href="Ordinals.Exponentiation.DecreasingList.html#34342" class="Bound">β</a> <a id="34376" href="Ordinals.Exponentiation.DecreasingList.html#34344" class="Bound">b₀</a> <a id="34379" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="34415" href="Ordinals.Exponentiation.DecreasingList.html#33653" class="Function">expᴸ-segment-inclusion-is-simulation</a> <a id="34452" href="Ordinals.Exponentiation.DecreasingList.html#34340" class="Bound">α</a> <a id="34454" href="Ordinals.Exponentiation.DecreasingList.html#34342" class="Bound">β</a> <a id="34456" href="Ordinals.Exponentiation.DecreasingList.html#34344" class="Bound">b₀</a>

<a id="34460" class="Markup">\end{code}</a><a id="34470" class="Background">

The following construction goes in the other direction. More precisely, given a
list l with entries in α ×ₒ β such that (a₀ , b₀) ∷ l is decreasing in the
second component, we obtain an element of expᴸ[𝟙+ α ] (β ↓ b₀) by inserting the
required inequality proofs in the second components.

</a><a id="34761" class="Markup">\begin{code}</a>

<a id="34775" class="Keyword">module</a> <a id="34782" href="Ordinals.Exponentiation.DecreasingList.html#34782" class="Module">_</a>
        <a id="34792" class="Symbol">(</a><a id="34793" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="34795" class="Symbol">:</a> <a id="34797" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="34805" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="34806" class="Symbol">)</a>
        <a id="34816" class="Symbol">(</a><a id="34817" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="34819" class="Symbol">:</a> <a id="34821" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="34829" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="34830" class="Symbol">)</a>
        <a id="34840" class="Symbol">(</a><a id="34841" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="34844" class="Symbol">:</a> <a id="34846" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34848" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="34850" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="34851" class="Symbol">)</a>
        <a id="34861" class="Symbol">(</a><a id="34862" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a> <a id="34865" class="Symbol">:</a> <a id="34867" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34869" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="34871" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="34872" class="Symbol">)</a>
       <a id="34881" class="Keyword">where</a>

 <a id="34889" href="Ordinals.Exponentiation.DecreasingList.html#34889" class="Function">expᴸ-tail-list</a> <a id="34904" class="Symbol">:</a> <a id="34906" class="Symbol">(</a><a id="34907" href="Ordinals.Exponentiation.DecreasingList.html#34907" class="Bound">l</a> <a id="34909" class="Symbol">:</a> <a id="34911" href="MLTT.List.html#488" class="Datatype">List</a> <a id="34916" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34918" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="34920" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="34923" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="34925" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="34926" class="Symbol">)</a>
                <a id="34944" class="Symbol">→</a> <a id="34946" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="34964" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="34966" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="34968" class="Symbol">((</a><a id="34970" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="34973" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34975" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="34977" class="Symbol">)</a> <a id="34979" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="34981" href="Ordinals.Exponentiation.DecreasingList.html#34907" class="Bound">l</a><a id="34982" class="Symbol">)</a>
                <a id="35000" class="Symbol">→</a> <a id="35002" href="MLTT.List.html#488" class="Datatype">List</a> <a id="35007" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="35009" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="35011" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="35014" class="Symbol">(</a><a id="35015" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="35017" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35019" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="35021" class="Symbol">)</a> <a id="35023" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="35026" href="Ordinals.Exponentiation.DecreasingList.html#34889" class="Function">expᴸ-tail-list</a> <a id="35041" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="35044" class="Symbol">_</a> <a id="35046" class="Symbol">=</a> <a id="35048" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
 <a id="35052" href="Ordinals.Exponentiation.DecreasingList.html#34889" class="Function">expᴸ-tail-list</a> <a id="35067" class="Symbol">((</a><a id="35069" href="Ordinals.Exponentiation.DecreasingList.html#35069" class="Bound">a</a> <a id="35071" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35073" href="Ordinals.Exponentiation.DecreasingList.html#35073" class="Bound">b</a><a id="35074" class="Symbol">)</a> <a id="35076" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="35078" href="Ordinals.Exponentiation.DecreasingList.html#35078" class="Bound">l</a><a id="35079" class="Symbol">)</a> <a id="35081" href="Ordinals.Exponentiation.DecreasingList.html#35081" class="Bound">δ</a> <a id="35083" class="Symbol">=</a> <a id="35085" class="Symbol">(</a><a id="35086" href="Ordinals.Exponentiation.DecreasingList.html#35069" class="Bound">a</a> <a id="35088" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35090" class="Symbol">(</a><a id="35091" href="Ordinals.Exponentiation.DecreasingList.html#35073" class="Bound">b</a> <a id="35093" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35095" href="Ordinals.Exponentiation.DecreasingList.html#35133" class="Function">u</a><a id="35096" class="Symbol">))</a> <a id="35099" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="35101" class="Symbol">(</a><a id="35102" href="Ordinals.Exponentiation.DecreasingList.html#34889" class="Function">expᴸ-tail-list</a> <a id="35117" href="Ordinals.Exponentiation.DecreasingList.html#35078" class="Bound">l</a> <a id="35119" href="Ordinals.Exponentiation.DecreasingList.html#35195" class="Function">ε</a><a id="35120" class="Symbol">)</a>
  <a id="35124" class="Keyword">where</a>
   <a id="35133" href="Ordinals.Exponentiation.DecreasingList.html#35133" class="Function">u</a> <a id="35135" class="Symbol">:</a> <a id="35137" href="Ordinals.Exponentiation.DecreasingList.html#35073" class="Bound">b</a> <a id="35139" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="35142" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="35144" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="35146" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a>
   <a id="35152" href="Ordinals.Exponentiation.DecreasingList.html#35133" class="Function">u</a> <a id="35154" class="Symbol">=</a> <a id="35156" href="Ordinals.Exponentiation.DecreasingList.html#9362" class="Function">heads-are-decreasing-pr₂</a> <a id="35181" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="35183" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="35185" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="35188" href="Ordinals.Exponentiation.DecreasingList.html#35069" class="Bound">a</a> <a id="35190" href="Ordinals.Exponentiation.DecreasingList.html#35081" class="Bound">δ</a>
   <a id="35195" href="Ordinals.Exponentiation.DecreasingList.html#35195" class="Function">ε</a> <a id="35197" class="Symbol">:</a> <a id="35199" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="35217" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="35219" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="35221" class="Symbol">(</a><a id="35222" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="35225" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35227" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a> <a id="35230" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="35232" href="Ordinals.Exponentiation.DecreasingList.html#35078" class="Bound">l</a><a id="35233" class="Symbol">)</a>
   <a id="35238" href="Ordinals.Exponentiation.DecreasingList.html#35195" class="Function">ε</a> <a id="35240" class="Symbol">=</a> <a id="35242" href="Ordinals.Exponentiation.DecreasingList.html#9862" class="Function">is-decreasing-pr₂-skip</a> <a id="35265" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="35267" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="35269" class="Symbol">(</a><a id="35270" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="35273" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35275" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="35277" class="Symbol">)</a> <a id="35279" class="Symbol">(</a><a id="35280" href="Ordinals.Exponentiation.DecreasingList.html#35069" class="Bound">a</a> <a id="35282" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35284" href="Ordinals.Exponentiation.DecreasingList.html#35073" class="Bound">b</a><a id="35285" class="Symbol">)</a> <a id="35287" href="Ordinals.Exponentiation.DecreasingList.html#35081" class="Bound">δ</a>

 <a id="35291" href="Ordinals.Exponentiation.DecreasingList.html#35291" class="Function">expᴸ-tail-list-preserves-decreasing-pr₂</a> <a id="35331" class="Symbol">:</a>
    <a id="35337" class="Symbol">(</a><a id="35338" href="Ordinals.Exponentiation.DecreasingList.html#35338" class="Bound">l</a> <a id="35340" class="Symbol">:</a> <a id="35342" href="MLTT.List.html#488" class="Datatype">List</a> <a id="35347" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="35349" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="35351" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="35354" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="35356" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="35357" class="Symbol">)</a> <a id="35359" class="Symbol">(</a><a id="35360" href="Ordinals.Exponentiation.DecreasingList.html#35360" class="Bound">δ</a> <a id="35362" class="Symbol">:</a> <a id="35364" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="35382" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="35384" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="35386" class="Symbol">((</a><a id="35388" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="35391" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35393" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="35395" class="Symbol">)</a> <a id="35397" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="35399" href="Ordinals.Exponentiation.DecreasingList.html#35338" class="Bound">l</a><a id="35400" class="Symbol">))</a>
  <a id="35405" class="Symbol">→</a> <a id="35407" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="35425" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="35427" class="Symbol">(</a><a id="35428" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="35430" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35432" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="35434" class="Symbol">)</a> <a id="35436" class="Symbol">(</a><a id="35437" href="Ordinals.Exponentiation.DecreasingList.html#34889" class="Function">expᴸ-tail-list</a> <a id="35452" href="Ordinals.Exponentiation.DecreasingList.html#35338" class="Bound">l</a> <a id="35454" href="Ordinals.Exponentiation.DecreasingList.html#35360" class="Bound">δ</a><a id="35455" class="Symbol">)</a>
 <a id="35458" href="Ordinals.Exponentiation.DecreasingList.html#35291" class="Function">expᴸ-tail-list-preserves-decreasing-pr₂</a> <a id="35498" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="35501" class="Symbol">_</a> <a id="35503" class="Symbol">=</a> <a id="35505" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
 <a id="35514" href="Ordinals.Exponentiation.DecreasingList.html#35291" class="Function">expᴸ-tail-list-preserves-decreasing-pr₂</a> <a id="35554" class="Symbol">((</a><a id="35556" href="Ordinals.Exponentiation.DecreasingList.html#35556" class="Bound">a</a> <a id="35558" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35560" href="Ordinals.Exponentiation.DecreasingList.html#35560" class="Bound">b</a><a id="35561" class="Symbol">)</a> <a id="35563" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="35565" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="35567" class="Symbol">)</a> <a id="35569" href="Ordinals.Exponentiation.DecreasingList.html#35569" class="Bound">δ</a> <a id="35571" class="Symbol">=</a> <a id="35573" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
 <a id="35584" href="Ordinals.Exponentiation.DecreasingList.html#35291" class="Function">expᴸ-tail-list-preserves-decreasing-pr₂</a> <a id="35624" class="Symbol">((</a><a id="35626" href="Ordinals.Exponentiation.DecreasingList.html#35626" class="Bound">a</a> <a id="35628" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35630" href="Ordinals.Exponentiation.DecreasingList.html#35630" class="Bound">b</a><a id="35631" class="Symbol">)</a> <a id="35633" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="35635" class="Symbol">(</a><a id="35636" href="Ordinals.Exponentiation.DecreasingList.html#35636" class="Bound">a&#39;</a> <a id="35639" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35641" href="Ordinals.Exponentiation.DecreasingList.html#35641" class="Bound">b&#39;</a><a id="35643" class="Symbol">)</a> <a id="35645" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="35647" href="Ordinals.Exponentiation.DecreasingList.html#35647" class="Bound">l</a><a id="35648" class="Symbol">)</a> <a id="35650" class="Symbol">(</a><a id="35651" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="35661" href="Ordinals.Exponentiation.DecreasingList.html#35661" class="Bound">u</a> <a id="35663" href="Ordinals.Exponentiation.DecreasingList.html#35663" class="Bound">δ</a><a id="35664" class="Symbol">)</a> <a id="35666" class="Symbol">=</a>
  <a id="35670" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="35680" href="Ordinals.Exponentiation.DecreasingList.html#35755" class="Function">v</a> <a id="35682" class="Symbol">(</a><a id="35683" href="Ordinals.Exponentiation.DecreasingList.html#35291" class="Function">expᴸ-tail-list-preserves-decreasing-pr₂</a> <a id="35723" class="Symbol">((</a><a id="35725" href="Ordinals.Exponentiation.DecreasingList.html#35636" class="Bound">a&#39;</a> <a id="35728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35730" href="Ordinals.Exponentiation.DecreasingList.html#35641" class="Bound">b&#39;</a><a id="35732" class="Symbol">)</a> <a id="35734" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="35736" href="Ordinals.Exponentiation.DecreasingList.html#35647" class="Bound">l</a><a id="35737" class="Symbol">)</a> <a id="35739" href="Ordinals.Exponentiation.DecreasingList.html#35819" class="Function">ε</a><a id="35740" class="Symbol">)</a>
   <a id="35745" class="Keyword">where</a>
    <a id="35755" href="Ordinals.Exponentiation.DecreasingList.html#35755" class="Function">v</a> <a id="35757" class="Symbol">:</a> <a id="35759" href="Ordinals.Exponentiation.DecreasingList.html#35641" class="Bound">b&#39;</a> <a id="35762" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="35765" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="35767" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="35769" href="Ordinals.Exponentiation.DecreasingList.html#35630" class="Bound">b</a>
    <a id="35775" href="Ordinals.Exponentiation.DecreasingList.html#35755" class="Function">v</a> <a id="35777" class="Symbol">=</a> <a id="35779" href="Ordinals.Exponentiation.DecreasingList.html#9362" class="Function">heads-are-decreasing-pr₂</a> <a id="35804" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="35806" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="35808" href="Ordinals.Exponentiation.DecreasingList.html#35626" class="Bound">a</a> <a id="35810" href="Ordinals.Exponentiation.DecreasingList.html#35636" class="Bound">a&#39;</a> <a id="35813" href="Ordinals.Exponentiation.DecreasingList.html#35663" class="Bound">δ</a>
    <a id="35819" href="Ordinals.Exponentiation.DecreasingList.html#35819" class="Function">ε</a> <a id="35821" class="Symbol">:</a> <a id="35823" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="35841" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="35843" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="35845" class="Symbol">(</a><a id="35846" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="35849" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35851" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a> <a id="35854" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="35856" href="Ordinals.Exponentiation.DecreasingList.html#35636" class="Bound">a&#39;</a> <a id="35859" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35861" href="Ordinals.Exponentiation.DecreasingList.html#35641" class="Bound">b&#39;</a> <a id="35864" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="35866" href="Ordinals.Exponentiation.DecreasingList.html#35647" class="Bound">l</a><a id="35867" class="Symbol">)</a>
    <a id="35873" href="Ordinals.Exponentiation.DecreasingList.html#35819" class="Function">ε</a> <a id="35875" class="Symbol">=</a> <a id="35877" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a>
         <a id="35896" class="Symbol">(</a><a id="35897" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="35910" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="35912" href="Ordinals.Exponentiation.DecreasingList.html#35641" class="Bound">b&#39;</a> <a id="35915" href="Ordinals.Exponentiation.DecreasingList.html#35630" class="Bound">b</a> <a id="35917" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a> <a id="35920" href="Ordinals.Exponentiation.DecreasingList.html#35755" class="Function">v</a> <a id="35922" href="Ordinals.Exponentiation.DecreasingList.html#35661" class="Bound">u</a><a id="35923" class="Symbol">)</a>
         <a id="35934" class="Symbol">(</a><a id="35935" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="35958" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="35960" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="35962" class="Symbol">(</a><a id="35963" href="Ordinals.Exponentiation.DecreasingList.html#35626" class="Bound">a</a> <a id="35965" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35967" href="Ordinals.Exponentiation.DecreasingList.html#35630" class="Bound">b</a><a id="35968" class="Symbol">)</a> <a id="35970" class="Symbol">{</a><a id="35971" href="Ordinals.Exponentiation.DecreasingList.html#35626" class="Bound">a</a> <a id="35973" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35975" href="Ordinals.Exponentiation.DecreasingList.html#35641" class="Bound">b&#39;</a> <a id="35978" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="35980" href="Ordinals.Exponentiation.DecreasingList.html#35647" class="Bound">l</a><a id="35981" class="Symbol">}</a> <a id="35983" href="Ordinals.Exponentiation.DecreasingList.html#35663" class="Bound">δ</a><a id="35984" class="Symbol">)</a>

 <a id="35988" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="35998" class="Symbol">:</a> <a id="36000" class="Symbol">(</a><a id="36001" href="Ordinals.Exponentiation.DecreasingList.html#36001" class="Bound">l</a> <a id="36003" class="Symbol">:</a> <a id="36005" href="MLTT.List.html#488" class="Datatype">List</a> <a id="36010" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="36012" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="36014" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="36017" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="36019" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="36020" class="Symbol">)</a>
           <a id="36033" class="Symbol">→</a> <a id="36035" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="36053" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="36055" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="36057" class="Symbol">((</a><a id="36059" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="36062" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36064" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="36066" class="Symbol">)</a> <a id="36068" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36070" href="Ordinals.Exponentiation.DecreasingList.html#36001" class="Bound">l</a><a id="36071" class="Symbol">)</a>
           <a id="36084" class="Symbol">→</a> <a id="36086" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="36088" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="36096" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="36098" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="36100" class="Symbol">(</a><a id="36101" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="36103" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="36105" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="36107" class="Symbol">)</a> <a id="36109" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="36112" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="36122" href="Ordinals.Exponentiation.DecreasingList.html#36122" class="Bound">l</a> <a id="36124" href="Ordinals.Exponentiation.DecreasingList.html#36124" class="Bound">δ</a> <a id="36126" class="Symbol">=</a> <a id="36128" href="Ordinals.Exponentiation.DecreasingList.html#34889" class="Function">expᴸ-tail-list</a> <a id="36143" href="Ordinals.Exponentiation.DecreasingList.html#36122" class="Bound">l</a> <a id="36145" href="Ordinals.Exponentiation.DecreasingList.html#36124" class="Bound">δ</a> <a id="36147" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                 <a id="36166" class="Symbol">(</a><a id="36167" href="Ordinals.Exponentiation.DecreasingList.html#35291" class="Function">expᴸ-tail-list-preserves-decreasing-pr₂</a> <a id="36207" href="Ordinals.Exponentiation.DecreasingList.html#36122" class="Bound">l</a> <a id="36209" href="Ordinals.Exponentiation.DecreasingList.html#36124" class="Bound">δ</a><a id="36210" class="Symbol">)</a>

 <a id="36214" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a> <a id="36244" class="Symbol">:</a>
    <a id="36250" class="Symbol">{</a><a id="36251" href="Ordinals.Exponentiation.DecreasingList.html#36251" class="Bound">l₁</a> <a id="36254" href="Ordinals.Exponentiation.DecreasingList.html#36254" class="Bound">l₂</a> <a id="36257" class="Symbol">:</a> <a id="36259" href="MLTT.List.html#488" class="Datatype">List</a> <a id="36264" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="36266" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="36268" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="36271" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="36273" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="36274" class="Symbol">}</a>
    <a id="36280" class="Symbol">(</a><a id="36281" href="Ordinals.Exponentiation.DecreasingList.html#36281" class="Bound">δ₁</a> <a id="36284" class="Symbol">:</a> <a id="36286" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="36304" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="36306" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="36308" class="Symbol">((</a><a id="36310" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="36313" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36315" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="36317" class="Symbol">)</a> <a id="36319" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36321" href="Ordinals.Exponentiation.DecreasingList.html#36251" class="Bound">l₁</a><a id="36323" class="Symbol">))</a>
    <a id="36330" class="Symbol">(</a><a id="36331" href="Ordinals.Exponentiation.DecreasingList.html#36331" class="Bound">δ₂</a> <a id="36334" class="Symbol">:</a> <a id="36336" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="36354" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="36356" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="36358" class="Symbol">((</a><a id="36360" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="36363" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36365" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="36367" class="Symbol">)</a> <a id="36369" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36371" href="Ordinals.Exponentiation.DecreasingList.html#36254" class="Bound">l₂</a><a id="36373" class="Symbol">))</a>
  <a id="36378" class="Symbol">→</a> <a id="36380" href="Ordinals.Exponentiation.DecreasingList.html#36251" class="Bound">l₁</a> <a id="36383" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="36390" class="Symbol">(</a><a id="36391" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="36393" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="36396" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a><a id="36397" class="Symbol">)</a> <a id="36399" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="36401" href="Ordinals.Exponentiation.DecreasingList.html#36254" class="Bound">l₂</a>
  <a id="36406" class="Symbol">→</a> <a id="36408" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="36418" href="Ordinals.Exponentiation.DecreasingList.html#36251" class="Bound">l₁</a> <a id="36421" href="Ordinals.Exponentiation.DecreasingList.html#36281" class="Bound">δ₁</a> <a id="36424" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="36427" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="36435" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="36437" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="36439" class="Symbol">(</a><a id="36440" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="36442" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="36444" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="36446" class="Symbol">)</a> <a id="36448" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="36450" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="36460" href="Ordinals.Exponentiation.DecreasingList.html#36254" class="Bound">l₂</a> <a id="36463" href="Ordinals.Exponentiation.DecreasingList.html#36331" class="Bound">δ₂</a>
 <a id="36467" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a> <a id="36497" class="Symbol">{</a><a id="36498" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="36500" class="Symbol">}</a> <a id="36502" class="Symbol">{(_</a> <a id="36506" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36508" href="Ordinals.Exponentiation.DecreasingList.html#36508" class="Bound">l₂</a><a id="36510" class="Symbol">)}</a> <a id="36513" href="Ordinals.Exponentiation.DecreasingList.html#36513" class="Bound">δ₁</a> <a id="36516" href="Ordinals.Exponentiation.DecreasingList.html#36516" class="Bound">δ₂</a> <a id="36519" class="Symbol">_</a> <a id="36521" class="Symbol">=</a> <a id="36523" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
 <a id="36531" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a> <a id="36561" class="Symbol">{</a><a id="36562" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="36564" class="Symbol">}</a> <a id="36566" class="Symbol">{</a><a id="36567" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="36569" class="Symbol">}</a> <a id="36571" href="Ordinals.Exponentiation.DecreasingList.html#36571" class="Bound">δ₁</a> <a id="36574" href="Ordinals.Exponentiation.DecreasingList.html#36574" class="Bound">δ₂</a> <a id="36577" href="Ordinals.Exponentiation.DecreasingList.html#36577" class="Bound">u</a> <a id="36579" class="Symbol">=</a>
  <a id="36583" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="36590" class="Symbol">(</a><a id="36591" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="36617" class="Symbol">_</a> <a id="36619" href="Ordinals.Exponentiation.DecreasingList.html#36577" class="Bound">u</a><a id="36620" class="Symbol">)</a>
 <a id="36623" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a> <a id="36653" class="Symbol">{((</a><a id="36656" href="Ordinals.Exponentiation.DecreasingList.html#36656" class="Bound">a</a> <a id="36658" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36660" href="Ordinals.Exponentiation.DecreasingList.html#36660" class="Bound">b</a><a id="36661" class="Symbol">)</a> <a id="36663" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36665" href="Ordinals.Exponentiation.DecreasingList.html#36665" class="Bound">l₁</a><a id="36667" class="Symbol">)}</a> <a id="36670" class="Symbol">{</a><a id="36671" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="36673" class="Symbol">}</a> <a id="36675" href="Ordinals.Exponentiation.DecreasingList.html#36675" class="Bound">δ₁</a> <a id="36678" href="Ordinals.Exponentiation.DecreasingList.html#36678" class="Bound">δ₂</a> <a id="36681" href="Ordinals.Exponentiation.DecreasingList.html#36681" class="Bound">u</a> <a id="36683" class="Symbol">=</a>
  <a id="36687" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="36694" class="Symbol">(</a><a id="36695" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="36721" class="Symbol">_</a> <a id="36723" href="Ordinals.Exponentiation.DecreasingList.html#36681" class="Bound">u</a><a id="36724" class="Symbol">)</a>
 <a id="36727" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a> <a id="36757" class="Symbol">{((</a><a id="36760" href="Ordinals.Exponentiation.DecreasingList.html#36760" class="Bound">a</a> <a id="36762" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36764" href="Ordinals.Exponentiation.DecreasingList.html#36764" class="Bound">b</a><a id="36765" class="Symbol">)</a> <a id="36767" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36769" href="Ordinals.Exponentiation.DecreasingList.html#36769" class="Bound">l₁</a><a id="36771" class="Symbol">)}</a> <a id="36774" class="Symbol">{((</a><a id="36777" href="Ordinals.Exponentiation.DecreasingList.html#36777" class="Bound">a&#39;</a> <a id="36780" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36782" href="Ordinals.Exponentiation.DecreasingList.html#36782" class="Bound">b&#39;</a><a id="36784" class="Symbol">)</a> <a id="36786" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36788" href="Ordinals.Exponentiation.DecreasingList.html#36788" class="Bound">l₂</a><a id="36790" class="Symbol">)}</a> <a id="36793" href="Ordinals.Exponentiation.DecreasingList.html#36793" class="Bound">δ₁</a> <a id="36796" href="Ordinals.Exponentiation.DecreasingList.html#36796" class="Bound">δ₂</a>
  <a id="36801" class="Symbol">(</a><a id="36802" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="36811" class="Symbol">(</a><a id="36812" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36816" href="Ordinals.Exponentiation.DecreasingList.html#36816" class="Bound">u</a><a id="36817" class="Symbol">))</a> <a id="36820" class="Symbol">=</a> <a id="36822" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="36831" class="Symbol">(</a><a id="36832" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36836" href="Ordinals.Exponentiation.DecreasingList.html#36816" class="Bound">u</a><a id="36837" class="Symbol">)</a>
 <a id="36840" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a> <a id="36870" class="Symbol">{((</a><a id="36873" href="Ordinals.Exponentiation.DecreasingList.html#36873" class="Bound">a</a> <a id="36875" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36877" href="Ordinals.Exponentiation.DecreasingList.html#36877" class="Bound">b</a><a id="36878" class="Symbol">)</a> <a id="36880" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36882" href="Ordinals.Exponentiation.DecreasingList.html#36882" class="Bound">l₁</a><a id="36884" class="Symbol">)}</a> <a id="36887" class="Symbol">{((</a><a id="36890" href="Ordinals.Exponentiation.DecreasingList.html#36890" class="Bound">a&#39;</a> <a id="36893" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36895" href="Ordinals.Exponentiation.DecreasingList.html#36895" class="Bound">b&#39;</a><a id="36897" class="Symbol">)</a> <a id="36899" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36901" href="Ordinals.Exponentiation.DecreasingList.html#36901" class="Bound">l₂</a><a id="36903" class="Symbol">)}</a> <a id="36906" href="Ordinals.Exponentiation.DecreasingList.html#36906" class="Bound">δ₁</a> <a id="36909" href="Ordinals.Exponentiation.DecreasingList.html#36909" class="Bound">δ₂</a>
  <a id="36914" class="Symbol">(</a><a id="36915" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="36924" class="Symbol">(</a><a id="36925" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="36929" class="Symbol">(</a><a id="36930" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="36935" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36937" href="Ordinals.Exponentiation.DecreasingList.html#36937" class="Bound">u</a><a id="36938" class="Symbol">)))</a> <a id="36942" class="Symbol">=</a>
   <a id="36947" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="36956" class="Symbol">(</a><a id="36957" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="36961" class="Symbol">((</a><a id="36963" href="Ordinals.OrdinalOfOrdinals.html#6234" class="Function">segment-inclusion-lc</a> <a id="36984" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="36986" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="36990" class="Symbol">)</a> <a id="36992" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36994" href="Ordinals.Exponentiation.DecreasingList.html#36937" class="Bound">u</a><a id="36995" class="Symbol">))</a>
 <a id="36999" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a> <a id="37029" class="Symbol">{((</a><a id="37032" href="Ordinals.Exponentiation.DecreasingList.html#37032" class="Bound">a</a> <a id="37034" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37036" href="Ordinals.Exponentiation.DecreasingList.html#37036" class="Bound">b</a><a id="37037" class="Symbol">)</a> <a id="37039" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="37041" href="Ordinals.Exponentiation.DecreasingList.html#37041" class="Bound">l₁</a><a id="37043" class="Symbol">)}</a> <a id="37046" class="Symbol">{((</a><a id="37049" href="Ordinals.Exponentiation.DecreasingList.html#37049" class="Bound">a&#39;</a> <a id="37052" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37054" href="Ordinals.Exponentiation.DecreasingList.html#37054" class="Bound">b&#39;</a><a id="37056" class="Symbol">)</a> <a id="37058" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="37060" href="Ordinals.Exponentiation.DecreasingList.html#37060" class="Bound">l₂</a><a id="37062" class="Symbol">)}</a> <a id="37065" href="Ordinals.Exponentiation.DecreasingList.html#37065" class="Bound">δ₁</a> <a id="37068" href="Ordinals.Exponentiation.DecreasingList.html#37068" class="Bound">δ₂</a>
  <a id="37073" class="Symbol">(</a><a id="37074" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="37083" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="37088" href="Ordinals.Exponentiation.DecreasingList.html#37088" class="Bound">u</a><a id="37089" class="Symbol">)</a> <a id="37091" class="Symbol">=</a> <a id="37093" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a>
                       <a id="37125" class="Symbol">(</a><a id="37126" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="37129" class="Symbol">(</a><a id="37130" href="Ordinals.Exponentiation.DecreasingList.html#37032" class="Bound">a</a> <a id="37132" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,_</a><a id="37134" class="Symbol">)</a> <a id="37136" class="Symbol">(</a><a id="37137" href="Ordinals.OrdinalOfOrdinals.html#6234" class="Function">segment-inclusion-lc</a> <a id="37158" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="37160" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="37164" class="Symbol">))</a>
                       <a id="37190" class="Symbol">(</a><a id="37191" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a>
                         <a id="37246" class="Symbol">(</a><a id="37247" href="Ordinals.Exponentiation.DecreasingList.html#9862" class="Function">is-decreasing-pr₂-skip</a> <a id="37270" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="37272" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="37274" class="Symbol">(</a><a id="37275" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="37278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37280" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="37282" class="Symbol">)</a> <a id="37284" class="Symbol">(</a><a id="37285" href="Ordinals.Exponentiation.DecreasingList.html#37032" class="Bound">a</a> <a id="37287" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37289" href="Ordinals.Exponentiation.DecreasingList.html#37036" class="Bound">b</a><a id="37290" class="Symbol">)</a> <a id="37292" href="Ordinals.Exponentiation.DecreasingList.html#37065" class="Bound">δ₁</a><a id="37294" class="Symbol">)</a>
                         <a id="37321" class="Symbol">(</a><a id="37322" href="Ordinals.Exponentiation.DecreasingList.html#9862" class="Function">is-decreasing-pr₂-skip</a> <a id="37345" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="37347" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="37349" class="Symbol">(</a><a id="37350" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="37353" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37355" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="37357" class="Symbol">)</a> <a id="37359" class="Symbol">(</a><a id="37360" href="Ordinals.Exponentiation.DecreasingList.html#37032" class="Bound">a</a> <a id="37362" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37364" href="Ordinals.Exponentiation.DecreasingList.html#37036" class="Bound">b</a><a id="37365" class="Symbol">)</a> <a id="37367" href="Ordinals.Exponentiation.DecreasingList.html#37068" class="Bound">δ₂</a><a id="37369" class="Symbol">)</a>
                         <a id="37396" href="Ordinals.Exponentiation.DecreasingList.html#37088" class="Bound">u</a><a id="37397" class="Symbol">)</a>

<a id="37400" class="Markup">\end{code}</a><a id="37410" class="Background">

The assignments expᴸ-tail and expᴸ-segment-inclusion are inverses to each other.

</a><a id="37494" class="Markup">\begin{code}</a>

 <a id="37509" href="Ordinals.Exponentiation.DecreasingList.html#37509" class="Function">expᴸ-tail-section-of-expᴸ-segment-inclusion&#39;</a> <a id="37554" class="Symbol">:</a>
    <a id="37560" class="Symbol">(</a><a id="37561" href="Ordinals.Exponentiation.DecreasingList.html#37561" class="Bound">l</a> <a id="37563" class="Symbol">:</a> <a id="37565" href="MLTT.List.html#488" class="Datatype">List</a> <a id="37570" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37572" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="37574" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="37577" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="37579" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="37580" class="Symbol">)</a> <a id="37582" class="Symbol">(</a><a id="37583" href="Ordinals.Exponentiation.DecreasingList.html#37583" class="Bound">δ</a> <a id="37585" class="Symbol">:</a> <a id="37587" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="37605" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="37607" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="37609" class="Symbol">((</a><a id="37611" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="37614" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37616" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="37618" class="Symbol">)</a> <a id="37620" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="37622" href="Ordinals.Exponentiation.DecreasingList.html#37561" class="Bound">l</a><a id="37623" class="Symbol">))</a>
  <a id="37628" class="Symbol">→</a> <a id="37630" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="37645" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="37647" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="37649" class="Symbol">(</a><a id="37650" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a> <a id="37673" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="37675" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="37677" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a> <a id="37680" class="Symbol">(</a><a id="37681" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="37691" href="Ordinals.Exponentiation.DecreasingList.html#37561" class="Bound">l</a> <a id="37693" href="Ordinals.Exponentiation.DecreasingList.html#37583" class="Bound">δ</a><a id="37694" class="Symbol">))</a> <a id="37697" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37699" href="Ordinals.Exponentiation.DecreasingList.html#37561" class="Bound">l</a>
 <a id="37702" href="Ordinals.Exponentiation.DecreasingList.html#37509" class="Function">expᴸ-tail-section-of-expᴸ-segment-inclusion&#39;</a> <a id="37747" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="37750" class="Symbol">_</a> <a id="37752" class="Symbol">=</a> <a id="37754" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="37760" href="Ordinals.Exponentiation.DecreasingList.html#37509" class="Function">expᴸ-tail-section-of-expᴸ-segment-inclusion&#39;</a> <a id="37805" class="Symbol">((</a><a id="37807" href="Ordinals.Exponentiation.DecreasingList.html#37807" class="Bound">a</a> <a id="37809" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37811" href="Ordinals.Exponentiation.DecreasingList.html#37811" class="Bound">b</a><a id="37812" class="Symbol">)</a> <a id="37814" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="37816" href="Ordinals.Exponentiation.DecreasingList.html#37816" class="Bound">l</a><a id="37817" class="Symbol">)</a> <a id="37819" href="Ordinals.Exponentiation.DecreasingList.html#37819" class="Bound">δ</a> <a id="37821" class="Symbol">=</a>
  <a id="37825" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="37828" class="Symbol">((</a><a id="37830" href="Ordinals.Exponentiation.DecreasingList.html#37807" class="Bound">a</a> <a id="37832" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37834" href="Ordinals.Exponentiation.DecreasingList.html#37811" class="Bound">b</a><a id="37835" class="Symbol">)</a> <a id="37837" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="37839" class="Symbol">)</a>
     <a id="37846" class="Symbol">(</a><a id="37847" href="Ordinals.Exponentiation.DecreasingList.html#37509" class="Function">expᴸ-tail-section-of-expᴸ-segment-inclusion&#39;</a> <a id="37892" href="Ordinals.Exponentiation.DecreasingList.html#37816" class="Bound">l</a>
       <a id="37901" class="Symbol">(</a><a id="37902" href="Ordinals.Exponentiation.DecreasingList.html#9862" class="Function">is-decreasing-pr₂-skip</a> <a id="37925" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="37927" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="37929" class="Symbol">(</a><a id="37930" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="37933" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37935" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="37937" class="Symbol">)</a> <a id="37939" class="Symbol">(</a><a id="37940" href="Ordinals.Exponentiation.DecreasingList.html#37807" class="Bound">a</a> <a id="37942" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37944" href="Ordinals.Exponentiation.DecreasingList.html#37811" class="Bound">b</a><a id="37945" class="Symbol">)</a> <a id="37947" href="Ordinals.Exponentiation.DecreasingList.html#37819" class="Bound">δ</a><a id="37948" class="Symbol">))</a>

 <a id="37953" href="Ordinals.Exponentiation.DecreasingList.html#37953" class="Function">expᴸ-tail-section-of-expᴸ-segment-inclusion</a> <a id="37997" class="Symbol">:</a>
    <a id="38003" class="Symbol">(</a><a id="38004" href="Ordinals.Exponentiation.DecreasingList.html#38004" class="Bound">l</a> <a id="38006" class="Symbol">:</a> <a id="38008" href="MLTT.List.html#488" class="Datatype">List</a> <a id="38013" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="38015" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38017" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="38020" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38022" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="38023" class="Symbol">)</a>
    <a id="38029" class="Symbol">{</a><a id="38030" href="Ordinals.Exponentiation.DecreasingList.html#38030" class="Bound">δ</a> <a id="38032" class="Symbol">:</a> <a id="38034" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="38052" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38054" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38056" class="Symbol">((</a><a id="38058" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="38061" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38063" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="38065" class="Symbol">)</a> <a id="38067" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="38069" href="Ordinals.Exponentiation.DecreasingList.html#38004" class="Bound">l</a><a id="38070" class="Symbol">)}</a>
    <a id="38077" class="Symbol">{</a><a id="38078" href="Ordinals.Exponentiation.DecreasingList.html#38078" class="Bound">ε</a> <a id="38080" class="Symbol">:</a> <a id="38082" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="38100" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38102" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38104" href="Ordinals.Exponentiation.DecreasingList.html#38004" class="Bound">l</a><a id="38105" class="Symbol">}</a>
  <a id="38109" class="Symbol">→</a> <a id="38111" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a> <a id="38134" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38136" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38138" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a> <a id="38141" class="Symbol">(</a><a id="38142" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="38152" href="Ordinals.Exponentiation.DecreasingList.html#38004" class="Bound">l</a> <a id="38154" href="Ordinals.Exponentiation.DecreasingList.html#38030" class="Bound">δ</a><a id="38155" class="Symbol">)</a> <a id="38157" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38159" class="Symbol">(</a><a id="38160" href="Ordinals.Exponentiation.DecreasingList.html#38004" class="Bound">l</a> <a id="38162" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38164" href="Ordinals.Exponentiation.DecreasingList.html#38078" class="Bound">ε</a><a id="38165" class="Symbol">)</a>
 <a id="38168" href="Ordinals.Exponentiation.DecreasingList.html#37953" class="Function">expᴸ-tail-section-of-expᴸ-segment-inclusion</a> <a id="38212" href="Ordinals.Exponentiation.DecreasingList.html#38212" class="Bound">l</a> <a id="38214" class="Symbol">{</a><a id="38215" href="Ordinals.Exponentiation.DecreasingList.html#38215" class="Bound">δ</a><a id="38216" class="Symbol">}</a> <a id="38218" class="Symbol">=</a>
  <a id="38222" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="38237" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38239" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38241" class="Symbol">(</a><a id="38242" href="Ordinals.Exponentiation.DecreasingList.html#37509" class="Function">expᴸ-tail-section-of-expᴸ-segment-inclusion&#39;</a> <a id="38287" href="Ordinals.Exponentiation.DecreasingList.html#38212" class="Bound">l</a> <a id="38289" href="Ordinals.Exponentiation.DecreasingList.html#38215" class="Bound">δ</a><a id="38290" class="Symbol">)</a>

 <a id="38294" href="Ordinals.Exponentiation.DecreasingList.html#38294" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail&#39;</a> <a id="38339" class="Symbol">:</a>
    <a id="38345" class="Symbol">(</a><a id="38346" href="Ordinals.Exponentiation.DecreasingList.html#38346" class="Bound">l</a> <a id="38348" class="Symbol">:</a> <a id="38350" href="MLTT.List.html#488" class="Datatype">List</a> <a id="38355" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="38357" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38359" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="38362" class="Symbol">(</a><a id="38363" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38365" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="38367" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="38369" class="Symbol">)</a> <a id="38371" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="38372" class="Symbol">)</a>
    <a id="38378" class="Symbol">(</a><a id="38379" href="Ordinals.Exponentiation.DecreasingList.html#38379" class="Bound">δ</a> <a id="38381" class="Symbol">:</a> <a id="38383" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="38401" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38403" class="Symbol">(</a><a id="38404" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38406" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="38408" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="38410" class="Symbol">)</a> <a id="38412" href="Ordinals.Exponentiation.DecreasingList.html#38346" class="Bound">l</a><a id="38413" class="Symbol">)</a>
    <a id="38419" class="Symbol">{</a><a id="38420" href="Ordinals.Exponentiation.DecreasingList.html#38420" class="Bound">ε</a> <a id="38422" class="Symbol">:</a> <a id="38424" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="38442" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38444" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38446" class="Symbol">(</a><a id="38447" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="38450" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38452" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a> <a id="38455" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="38457" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="38485" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38487" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38489" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a> <a id="38492" href="Ordinals.Exponentiation.DecreasingList.html#38346" class="Bound">l</a><a id="38493" class="Symbol">)}</a>
  <a id="38498" class="Symbol">→</a> <a id="38500" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="38515" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38517" class="Symbol">(</a><a id="38518" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38520" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="38522" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="38524" class="Symbol">)</a> <a id="38526" class="Symbol">(</a><a id="38527" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="38537" class="Symbol">(</a><a id="38538" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="38566" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38568" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38570" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a> <a id="38573" href="Ordinals.Exponentiation.DecreasingList.html#38346" class="Bound">l</a><a id="38574" class="Symbol">)</a> <a id="38576" href="Ordinals.Exponentiation.DecreasingList.html#38420" class="Bound">ε</a><a id="38577" class="Symbol">)</a>
    <a id="38583" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38585" href="Ordinals.Exponentiation.DecreasingList.html#38346" class="Bound">l</a>
 <a id="38588" href="Ordinals.Exponentiation.DecreasingList.html#38294" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail&#39;</a> <a id="38633" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="38636" class="Symbol">_</a> <a id="38638" class="Symbol">=</a> <a id="38640" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="38646" href="Ordinals.Exponentiation.DecreasingList.html#38294" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail&#39;</a> <a id="38691" class="Symbol">((</a><a id="38693" href="Ordinals.Exponentiation.DecreasingList.html#38693" class="Bound">a</a> <a id="38695" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38697" class="Symbol">(</a><a id="38698" href="Ordinals.Exponentiation.DecreasingList.html#38698" class="Bound">b</a> <a id="38700" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38702" href="Ordinals.Exponentiation.DecreasingList.html#38702" class="Bound">u</a><a id="38703" class="Symbol">))</a> <a id="38706" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="38708" href="Ordinals.Exponentiation.DecreasingList.html#38708" class="Bound">l</a><a id="38709" class="Symbol">)</a> <a id="38711" href="Ordinals.Exponentiation.DecreasingList.html#38711" class="Bound">δ</a> <a id="38713" class="Symbol">=</a>
  <a id="38717" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="38721" href="MLTT.List.html#534" class="InductiveConstructor Operator">_∷_</a>
   <a id="38728" class="Symbol">(</a><a id="38729" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="38732" class="Symbol">(</a><a id="38733" href="Ordinals.Exponentiation.DecreasingList.html#38693" class="Bound">a</a> <a id="38735" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,_</a><a id="38737" class="Symbol">)</a> <a id="38739" class="Symbol">(</a><a id="38740" href="Ordinals.OrdinalOfOrdinals.html#6234" class="Function">segment-inclusion-lc</a> <a id="38761" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38763" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="38767" class="Symbol">))</a>
   <a id="38773" class="Symbol">(</a><a id="38774" href="Ordinals.Exponentiation.DecreasingList.html#38294" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail&#39;</a>
     <a id="38824" href="Ordinals.Exponentiation.DecreasingList.html#38708" class="Bound">l</a>
     <a id="38831" class="Symbol">(</a><a id="38832" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="38855" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38857" class="Symbol">(</a><a id="38858" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38860" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="38862" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="38864" class="Symbol">)</a> <a id="38866" class="Symbol">(</a><a id="38867" href="Ordinals.Exponentiation.DecreasingList.html#38693" class="Bound">a</a> <a id="38869" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38871" class="Symbol">(</a><a id="38872" href="Ordinals.Exponentiation.DecreasingList.html#38698" class="Bound">b</a> <a id="38874" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38876" href="Ordinals.Exponentiation.DecreasingList.html#38702" class="Bound">u</a><a id="38877" class="Symbol">))</a> <a id="38880" href="Ordinals.Exponentiation.DecreasingList.html#38711" class="Bound">δ</a><a id="38881" class="Symbol">))</a>

 <a id="38886" href="Ordinals.Exponentiation.DecreasingList.html#38886" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail</a> <a id="38930" class="Symbol">:</a>
    <a id="38936" class="Symbol">(</a><a id="38937" href="Ordinals.Exponentiation.DecreasingList.html#38937" class="Bound">l</a> <a id="38939" class="Symbol">:</a> <a id="38941" href="MLTT.List.html#488" class="Datatype">List</a> <a id="38946" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="38948" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38950" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="38953" class="Symbol">(</a><a id="38954" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38956" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="38958" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="38960" class="Symbol">)</a> <a id="38962" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="38963" class="Symbol">)</a>
    <a id="38969" class="Symbol">(</a><a id="38970" href="Ordinals.Exponentiation.DecreasingList.html#38970" class="Bound">δ</a> <a id="38972" class="Symbol">:</a> <a id="38974" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="38992" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="38994" class="Symbol">(</a><a id="38995" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="38997" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="38999" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="39001" class="Symbol">)</a> <a id="39003" href="Ordinals.Exponentiation.DecreasingList.html#38937" class="Bound">l</a><a id="39004" class="Symbol">)</a>
    <a id="39010" class="Symbol">{</a><a id="39011" href="Ordinals.Exponentiation.DecreasingList.html#39011" class="Bound">ε</a> <a id="39013" class="Symbol">:</a> <a id="39015" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="39033" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="39035" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="39037" class="Symbol">(</a><a id="39038" href="Ordinals.Exponentiation.DecreasingList.html#34841" class="Bound">a₀</a> <a id="39041" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39043" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a> <a id="39046" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="39048" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="39076" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="39078" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="39080" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a> <a id="39083" href="Ordinals.Exponentiation.DecreasingList.html#38937" class="Bound">l</a><a id="39084" class="Symbol">)}</a>
  <a id="39089" class="Symbol">→</a> <a id="39091" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="39101" class="Symbol">(</a><a id="39102" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="39130" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="39132" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="39134" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a> <a id="39137" href="Ordinals.Exponentiation.DecreasingList.html#38937" class="Bound">l</a><a id="39138" class="Symbol">)</a> <a id="39140" href="Ordinals.Exponentiation.DecreasingList.html#39011" class="Bound">ε</a> <a id="39142" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="39144" href="Ordinals.Exponentiation.DecreasingList.html#38937" class="Bound">l</a> <a id="39146" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39148" href="Ordinals.Exponentiation.DecreasingList.html#38970" class="Bound">δ</a>
 <a id="39151" href="Ordinals.Exponentiation.DecreasingList.html#38886" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail</a> <a id="39195" href="Ordinals.Exponentiation.DecreasingList.html#39195" class="Bound">l</a> <a id="39197" href="Ordinals.Exponentiation.DecreasingList.html#39197" class="Bound">δ</a> <a id="39199" class="Symbol">=</a>
  <a id="39203" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="39218" href="Ordinals.Exponentiation.DecreasingList.html#34793" class="Bound">α</a> <a id="39220" class="Symbol">(</a><a id="39221" href="Ordinals.Exponentiation.DecreasingList.html#34817" class="Bound">β</a> <a id="39223" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="39225" href="Ordinals.Exponentiation.DecreasingList.html#34862" class="Bound">b₀</a><a id="39227" class="Symbol">)</a> <a id="39229" class="Symbol">(</a><a id="39230" href="Ordinals.Exponentiation.DecreasingList.html#38294" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail&#39;</a> <a id="39275" href="Ordinals.Exponentiation.DecreasingList.html#39195" class="Bound">l</a> <a id="39277" href="Ordinals.Exponentiation.DecreasingList.html#39197" class="Bound">δ</a><a id="39278" class="Symbol">)</a>

<a id="39281" class="Markup">\end{code}</a><a id="39291" class="Background">

We are now ready to characterize the initial segment
  expᴸ[𝟙+ α ] β ↓ ((a , b) ∷ l)
as the ordinal
  expᴸ[𝟙+ α ] (β ↓ b) ×ₒ (𝟙ₒ +ₒ (α ↓ a)) +ₒ (expᴸ[𝟙+ α ] (β ↓ b) ↓ expᴸ-tail l).

</a><a id="39475" class="Markup">\begin{code}</a>

<a id="expᴸ-↓-cons-≃ₒ"></a><a id="39489" href="Ordinals.Exponentiation.DecreasingList.html#39489" class="Function">expᴸ-↓-cons-≃ₒ</a>
 <a id="39505" class="Symbol">:</a> <a id="39507" class="Symbol">(</a><a id="39508" href="Ordinals.Exponentiation.DecreasingList.html#39508" class="Bound">α</a> <a id="39510" class="Symbol">:</a> <a id="39512" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="39520" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="39521" class="Symbol">)</a> <a id="39523" class="Symbol">(</a><a id="39524" href="Ordinals.Exponentiation.DecreasingList.html#39524" class="Bound">β</a> <a id="39526" class="Symbol">:</a> <a id="39528" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="39536" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="39537" class="Symbol">)</a>
   <a id="39542" class="Symbol">(</a><a id="39543" href="Ordinals.Exponentiation.DecreasingList.html#39543" class="Bound">a</a> <a id="39545" class="Symbol">:</a> <a id="39547" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="39549" href="Ordinals.Exponentiation.DecreasingList.html#39508" class="Bound">α</a> <a id="39551" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="39552" class="Symbol">)</a> <a id="39554" class="Symbol">(</a><a id="39555" href="Ordinals.Exponentiation.DecreasingList.html#39555" class="Bound">b</a> <a id="39557" class="Symbol">:</a> <a id="39559" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="39561" href="Ordinals.Exponentiation.DecreasingList.html#39524" class="Bound">β</a> <a id="39563" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="39564" class="Symbol">)</a> <a id="39566" class="Symbol">(</a><a id="39567" href="Ordinals.Exponentiation.DecreasingList.html#39567" class="Bound">l</a> <a id="39569" class="Symbol">:</a> <a id="39571" href="MLTT.List.html#488" class="Datatype">List</a> <a id="39576" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="39578" href="Ordinals.Exponentiation.DecreasingList.html#39508" class="Bound">α</a> <a id="39580" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="39583" href="Ordinals.Exponentiation.DecreasingList.html#39524" class="Bound">β</a> <a id="39585" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="39586" class="Symbol">)</a>
   <a id="39591" class="Symbol">(</a><a id="39592" href="Ordinals.Exponentiation.DecreasingList.html#39592" class="Bound">δ</a> <a id="39594" class="Symbol">:</a> <a id="39596" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="39614" href="Ordinals.Exponentiation.DecreasingList.html#39508" class="Bound">α</a> <a id="39616" href="Ordinals.Exponentiation.DecreasingList.html#39524" class="Bound">β</a> <a id="39618" class="Symbol">((</a><a id="39620" href="Ordinals.Exponentiation.DecreasingList.html#39543" class="Bound">a</a> <a id="39622" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39624" href="Ordinals.Exponentiation.DecreasingList.html#39555" class="Bound">b</a><a id="39625" class="Symbol">)</a> <a id="39627" class="InductiveConstructor Operator">∷</a> <a id="39629" href="Ordinals.Exponentiation.DecreasingList.html#39567" class="Bound">l</a><a id="39630" class="Symbol">))</a>
 <a id="39634" class="Symbol">→</a> <a id="39636" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="39644" href="Ordinals.Exponentiation.DecreasingList.html#39508" class="Bound">α</a> <a id="39646" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="39648" href="Ordinals.Exponentiation.DecreasingList.html#39524" class="Bound">β</a> <a id="39650" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="39652" class="Symbol">(((</a><a id="39655" href="Ordinals.Exponentiation.DecreasingList.html#39543" class="Bound">a</a> <a id="39657" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39659" href="Ordinals.Exponentiation.DecreasingList.html#39555" class="Bound">b</a><a id="39660" class="Symbol">)</a> <a id="39662" class="InductiveConstructor Operator">∷</a> <a id="39664" href="Ordinals.Exponentiation.DecreasingList.html#39567" class="Bound">l</a><a id="39665" class="Symbol">)</a> <a id="39667" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39669" href="Ordinals.Exponentiation.DecreasingList.html#39592" class="Bound">δ</a><a id="39670" class="Symbol">)</a>
   <a id="39675" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="39678" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="39686" href="Ordinals.Exponentiation.DecreasingList.html#39508" class="Bound">α</a> <a id="39688" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="39690" class="Symbol">(</a><a id="39691" href="Ordinals.Exponentiation.DecreasingList.html#39524" class="Bound">β</a> <a id="39693" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="39695" href="Ordinals.Exponentiation.DecreasingList.html#39555" class="Bound">b</a><a id="39696" class="Symbol">)</a> <a id="39698" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="39701" class="Symbol">(</a><a id="39702" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="39705" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="39708" class="Symbol">(</a><a id="39709" href="Ordinals.Exponentiation.DecreasingList.html#39508" class="Bound">α</a> <a id="39711" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="39713" href="Ordinals.Exponentiation.DecreasingList.html#39543" class="Bound">a</a><a id="39714" class="Symbol">))</a>
      <a id="39723" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="39726" class="Symbol">(</a><a id="39727" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="39735" href="Ordinals.Exponentiation.DecreasingList.html#39508" class="Bound">α</a> <a id="39737" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="39739" class="Symbol">(</a><a id="39740" href="Ordinals.Exponentiation.DecreasingList.html#39524" class="Bound">β</a> <a id="39742" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="39744" href="Ordinals.Exponentiation.DecreasingList.html#39555" class="Bound">b</a><a id="39745" class="Symbol">)</a> <a id="39747" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="39749" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="39759" href="Ordinals.Exponentiation.DecreasingList.html#39508" class="Bound">α</a> <a id="39761" href="Ordinals.Exponentiation.DecreasingList.html#39524" class="Bound">β</a> <a id="39763" href="Ordinals.Exponentiation.DecreasingList.html#39543" class="Bound">a</a> <a id="39765" href="Ordinals.Exponentiation.DecreasingList.html#39555" class="Bound">b</a> <a id="39767" href="Ordinals.Exponentiation.DecreasingList.html#39567" class="Bound">l</a> <a id="39769" href="Ordinals.Exponentiation.DecreasingList.html#39592" class="Bound">δ</a><a id="39770" class="Symbol">)</a>
<a id="39772" href="Ordinals.Exponentiation.DecreasingList.html#39489" class="Function">expᴸ-↓-cons-≃ₒ</a> <a id="39787" class="Symbol">{</a><a id="39788" href="Ordinals.Exponentiation.DecreasingList.html#39788" class="Bound">𝓤</a><a id="39789" class="Symbol">}</a> <a id="39791" class="Symbol">{</a><a id="39792" href="Ordinals.Exponentiation.DecreasingList.html#39792" class="Bound">𝓥</a><a id="39793" class="Symbol">}</a> <a id="39795" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="39797" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="39799" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="39801" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="39803" href="Ordinals.Exponentiation.DecreasingList.html#39803" class="Bound">l</a> <a id="39805" href="Ordinals.Exponentiation.DecreasingList.html#39805" class="Bound">δ</a> <a id="39807" class="Symbol">=</a>
 <a id="39810" href="Ordinals.Exponentiation.DecreasingList.html#40106" class="Function">f</a> <a id="39812" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39814" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="39836" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
     <a id="39843" class="Symbol">(</a><a id="39844" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="39861" href="Ordinals.Exponentiation.DecreasingList.html#40106" class="Function">f</a> <a id="39863" class="Symbol">(</a><a id="39864" href="Ordinals.Exponentiation.DecreasingList.html#40547" class="Function">g</a> <a id="39866" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39868" href="Ordinals.Exponentiation.DecreasingList.html#42124" class="Function">gf-is-id</a> <a id="39877" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39879" href="Ordinals.Exponentiation.DecreasingList.html#41362" class="Function">fg-is-id</a><a id="39887" class="Symbol">)</a> <a id="39889" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
      <a id="39897" href="Ordinals.Exponentiation.DecreasingList.html#42879" class="Function">g-is-order-preserving</a><a id="39918" class="Symbol">)</a>
 <a id="39921" class="Keyword">where</a>
  <a id="39929" href="Ordinals.Exponentiation.DecreasingList.html#39929" class="Function">LHS</a> <a id="39933" href="Ordinals.Exponentiation.DecreasingList.html#39933" class="Function">RHS</a> <a id="39937" class="Symbol">:</a> <a id="39939" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="39947" class="Symbol">(</a><a id="39948" href="Ordinals.Exponentiation.DecreasingList.html#39788" class="Bound">𝓤</a> <a id="39950" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="39952" href="Ordinals.Exponentiation.DecreasingList.html#39792" class="Bound">𝓥</a><a id="39953" class="Symbol">)</a>
  <a id="39957" href="Ordinals.Exponentiation.DecreasingList.html#39929" class="Function">LHS</a> <a id="39961" class="Symbol">=</a> <a id="39963" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="39971" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="39973" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="39975" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="39977" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="39979" class="Symbol">(((</a><a id="39982" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="39984" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39986" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a><a id="39987" class="Symbol">)</a> <a id="39989" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="39991" href="Ordinals.Exponentiation.DecreasingList.html#39803" class="Bound">l</a><a id="39992" class="Symbol">)</a> <a id="39994" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39996" href="Ordinals.Exponentiation.DecreasingList.html#39805" class="Bound">δ</a><a id="39997" class="Symbol">)</a>
  <a id="40001" href="Ordinals.Exponentiation.DecreasingList.html#39933" class="Function">RHS</a> <a id="40005" class="Symbol">=</a> <a id="40007" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="40015" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40017" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="40019" class="Symbol">(</a><a id="40020" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="40022" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="40024" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a><a id="40025" class="Symbol">)</a> <a id="40027" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="40030" class="Symbol">(</a><a id="40031" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="40034" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="40037" class="Symbol">(</a><a id="40038" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40040" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="40042" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a><a id="40043" class="Symbol">))</a>
        <a id="40054" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="40057" class="Symbol">(</a><a id="40058" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="40066" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40068" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="40070" class="Symbol">(</a><a id="40071" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="40073" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="40075" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a><a id="40076" class="Symbol">)</a> <a id="40078" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="40080" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="40090" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40092" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="40094" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="40096" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="40098" href="Ordinals.Exponentiation.DecreasingList.html#39803" class="Bound">l</a> <a id="40100" href="Ordinals.Exponentiation.DecreasingList.html#39805" class="Bound">δ</a><a id="40101" class="Symbol">)</a>

  <a id="40106" href="Ordinals.Exponentiation.DecreasingList.html#40106" class="Function">f</a> <a id="40108" class="Symbol">:</a> <a id="40110" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="40112" href="Ordinals.Exponentiation.DecreasingList.html#39929" class="Function">LHS</a> <a id="40116" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="40118" class="Symbol">→</a> <a id="40120" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="40122" href="Ordinals.Exponentiation.DecreasingList.html#39933" class="Function">RHS</a> <a id="40126" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="40130" href="Ordinals.Exponentiation.DecreasingList.html#40106" class="Function">f</a> <a id="40132" class="Symbol">((</a><a id="40134" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>               <a id="40151" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40153" class="Symbol">_)</a> <a id="40156" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40158" href="Ordinals.Exponentiation.DecreasingList.html#40158" class="Bound">u</a><a id="40159" class="Symbol">)</a> <a id="40161" class="Symbol">=</a>
   <a id="40166" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40170" class="Symbol">((</a><a id="40172" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="40175" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40177" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="40184" class="Symbol">)</a> <a id="40186" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40188" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40192" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="40193" class="Symbol">)</a>
  <a id="40197" href="Ordinals.Exponentiation.DecreasingList.html#40106" class="Function">f</a> <a id="40199" class="Symbol">((((</a><a id="40203" href="Ordinals.Exponentiation.DecreasingList.html#40203" class="Bound">a&#39;</a> <a id="40206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40208" href="Ordinals.Exponentiation.DecreasingList.html#40208" class="Bound">b&#39;</a><a id="40210" class="Symbol">)</a> <a id="40212" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="40214" href="Ordinals.Exponentiation.DecreasingList.html#40214" class="Bound">l&#39;</a><a id="40216" class="Symbol">)</a> <a id="40218" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40220" href="Ordinals.Exponentiation.DecreasingList.html#40220" class="Bound">ε</a><a id="40221" class="Symbol">)</a> <a id="40223" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40225" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="40234" class="Symbol">(</a><a id="40235" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40239" href="Ordinals.Exponentiation.DecreasingList.html#40239" class="Bound">u</a><a id="40240" class="Symbol">))</a> <a id="40243" class="Symbol">=</a>
   <a id="40248" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40252" class="Symbol">(</a><a id="40253" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="40263" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40265" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="40267" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="40269" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="40271" class="Symbol">(</a><a id="40272" href="Ordinals.Exponentiation.DecreasingList.html#40203" class="Bound">a&#39;</a> <a id="40275" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40277" href="Ordinals.Exponentiation.DecreasingList.html#40208" class="Bound">b&#39;</a> <a id="40280" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="40282" href="Ordinals.Exponentiation.DecreasingList.html#40214" class="Bound">l&#39;</a><a id="40284" class="Symbol">)</a> <a id="40286" class="Symbol">(</a><a id="40287" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="40297" href="Ordinals.Exponentiation.DecreasingList.html#40239" class="Bound">u</a> <a id="40299" href="Ordinals.Exponentiation.DecreasingList.html#40220" class="Bound">ε</a><a id="40300" class="Symbol">)</a> <a id="40302" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40304" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40308" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="40309" class="Symbol">)</a>
  <a id="40313" href="Ordinals.Exponentiation.DecreasingList.html#40106" class="Function">f</a> <a id="40315" class="Symbol">((((</a><a id="40319" href="Ordinals.Exponentiation.DecreasingList.html#40319" class="Bound">a&#39;</a> <a id="40322" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40324" href="Ordinals.Exponentiation.DecreasingList.html#40324" class="Bound">b</a> <a id="40326" class="Symbol">)</a> <a id="40328" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="40330" href="Ordinals.Exponentiation.DecreasingList.html#40330" class="Bound">l&#39;</a><a id="40332" class="Symbol">)</a> <a id="40334" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40336" href="Ordinals.Exponentiation.DecreasingList.html#40336" class="Bound">ε</a><a id="40337" class="Symbol">)</a> <a id="40339" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40341" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="40350" class="Symbol">(</a><a id="40351" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40355" class="Symbol">(</a><a id="40356" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="40361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40363" href="Ordinals.Exponentiation.DecreasingList.html#40363" class="Bound">u</a><a id="40364" class="Symbol">)))</a> <a id="40368" class="Symbol">=</a>
   <a id="40373" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40377" class="Symbol">(</a><a id="40378" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="40388" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40390" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="40392" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="40394" href="Ordinals.Exponentiation.DecreasingList.html#40324" class="Bound">b</a> <a id="40396" href="Ordinals.Exponentiation.DecreasingList.html#40330" class="Bound">l&#39;</a> <a id="40399" href="Ordinals.Exponentiation.DecreasingList.html#40336" class="Bound">ε</a> <a id="40401" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40403" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40407" class="Symbol">(</a><a id="40408" href="Ordinals.Exponentiation.DecreasingList.html#40319" class="Bound">a&#39;</a> <a id="40411" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40413" href="Ordinals.Exponentiation.DecreasingList.html#40363" class="Bound">u</a><a id="40414" class="Symbol">))</a>
  <a id="40419" href="Ordinals.Exponentiation.DecreasingList.html#40106" class="Function">f</a> <a id="40421" class="Symbol">((((</a><a id="40425" href="Ordinals.Exponentiation.DecreasingList.html#40425" class="Bound">a</a>  <a id="40428" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40430" href="Ordinals.Exponentiation.DecreasingList.html#40430" class="Bound">b</a> <a id="40432" class="Symbol">)</a> <a id="40434" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="40436" href="Ordinals.Exponentiation.DecreasingList.html#40436" class="Bound">l&#39;</a><a id="40438" class="Symbol">)</a> <a id="40440" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40442" href="Ordinals.Exponentiation.DecreasingList.html#40442" class="Bound">ε</a><a id="40443" class="Symbol">)</a> <a id="40445" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40447" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="40456" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="40461" href="Ordinals.Exponentiation.DecreasingList.html#40461" class="Bound">u</a><a id="40462" class="Symbol">)</a> <a id="40464" class="Symbol">=</a>
   <a id="40469" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40473" class="Symbol">(</a><a id="40474" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="40484" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40486" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="40488" href="Ordinals.Exponentiation.DecreasingList.html#40425" class="Bound">a</a> <a id="40490" href="Ordinals.Exponentiation.DecreasingList.html#40430" class="Bound">b</a> <a id="40492" href="Ordinals.Exponentiation.DecreasingList.html#40436" class="Bound">l&#39;</a> <a id="40495" href="Ordinals.Exponentiation.DecreasingList.html#40442" class="Bound">ε</a> <a id="40497" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40499" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a> <a id="40529" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40531" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="40533" href="Ordinals.Exponentiation.DecreasingList.html#40425" class="Bound">a</a> <a id="40535" href="Ordinals.Exponentiation.DecreasingList.html#40430" class="Bound">b</a> <a id="40537" href="Ordinals.Exponentiation.DecreasingList.html#40442" class="Bound">ε</a> <a id="40539" href="Ordinals.Exponentiation.DecreasingList.html#39805" class="Bound">δ</a> <a id="40541" href="Ordinals.Exponentiation.DecreasingList.html#40461" class="Bound">u</a><a id="40542" class="Symbol">)</a>

  <a id="40547" href="Ordinals.Exponentiation.DecreasingList.html#40547" class="Function">g</a> <a id="40549" class="Symbol">:</a> <a id="40551" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="40553" href="Ordinals.Exponentiation.DecreasingList.html#39933" class="Function">RHS</a> <a id="40557" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="40559" class="Symbol">→</a> <a id="40561" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="40563" href="Ordinals.Exponentiation.DecreasingList.html#39929" class="Function">LHS</a> <a id="40567" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="40571" href="Ordinals.Exponentiation.DecreasingList.html#40547" class="Function">g</a> <a id="40573" class="Symbol">(</a><a id="40574" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40578" class="Symbol">(</a><a id="40579" href="Ordinals.Exponentiation.DecreasingList.html#40579" class="Bound">l₁</a> <a id="40582" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40584" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40588" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="40589" class="Symbol">))</a> <a id="40592" class="Symbol">=</a> <a id="40594" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a> <a id="40617" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40619" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="40621" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="40623" href="Ordinals.Exponentiation.DecreasingList.html#40579" class="Bound">l₁</a> <a id="40626" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                         <a id="40653" href="Ordinals.Exponentiation.DecreasingList.html#32079" class="Function">expᴸ-segment-inclusion-list-lex</a> <a id="40685" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40687" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="40689" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a>
  <a id="40693" href="Ordinals.Exponentiation.DecreasingList.html#40547" class="Function">g</a> <a id="40695" class="Symbol">(</a><a id="40696" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40700" class="Symbol">(</a><a id="40701" href="Ordinals.Exponentiation.DecreasingList.html#40701" class="Bound">l₁</a> <a id="40704" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40706" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40710" class="Symbol">(</a><a id="40711" href="Ordinals.Exponentiation.DecreasingList.html#40711" class="Bound">a₁</a> <a id="40714" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40716" href="Ordinals.Exponentiation.DecreasingList.html#40716" class="Bound">s</a><a id="40717" class="Symbol">)))</a> <a id="40721" class="Symbol">=</a> <a id="40723" href="Ordinals.Exponentiation.DecreasingList.html#32380" class="Function">extended-expᴸ-segment-inclusion</a> <a id="40755" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40757" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="40759" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="40761" href="Ordinals.Exponentiation.DecreasingList.html#40701" class="Bound">l₁</a> <a id="40764" href="Ordinals.Exponentiation.DecreasingList.html#40711" class="Bound">a₁</a> <a id="40767" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                <a id="40801" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="40810" class="Symbol">(</a><a id="40811" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40815" class="Symbol">(</a><a id="40816" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="40821" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40823" href="Ordinals.Exponentiation.DecreasingList.html#40716" class="Bound">s</a><a id="40824" class="Symbol">))</a>
  <a id="40829" href="Ordinals.Exponentiation.DecreasingList.html#40547" class="Function">g</a> <a id="40831" class="Symbol">(</a><a id="40832" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40836" class="Symbol">(</a><a id="40837" href="Ordinals.Exponentiation.DecreasingList.html#40837" class="Bound">l₁</a> <a id="40840" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40842" href="Ordinals.Exponentiation.DecreasingList.html#40842" class="Bound">w</a><a id="40843" class="Symbol">))</a> <a id="40846" class="Symbol">=</a> <a id="40848" href="Ordinals.Exponentiation.DecreasingList.html#32380" class="Function">extended-expᴸ-segment-inclusion</a> <a id="40880" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40882" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="40884" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="40886" href="Ordinals.Exponentiation.DecreasingList.html#40837" class="Bound">l₁</a> <a id="40889" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="40891" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                     <a id="40914" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="40923" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="40928" href="Ordinals.Exponentiation.DecreasingList.html#41010" class="Function">w&#39;</a>
   <a id="40934" class="Keyword">where</a>
    <a id="40944" href="Ordinals.Exponentiation.DecreasingList.html#40944" class="Function">ℓ</a> <a id="40946" class="Symbol">:</a> <a id="40948" href="MLTT.List.html#488" class="Datatype">List</a> <a id="40953" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="40955" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40957" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="40960" class="Symbol">(</a><a id="40961" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="40963" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="40965" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a><a id="40966" class="Symbol">)</a> <a id="40968" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="40974" href="Ordinals.Exponentiation.DecreasingList.html#40944" class="Function">ℓ</a> <a id="40976" class="Symbol">=</a> <a id="40978" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="40993" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="40995" class="Symbol">(</a><a id="40996" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="40998" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="41000" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a><a id="41001" class="Symbol">)</a> <a id="41003" href="Ordinals.Exponentiation.DecreasingList.html#40837" class="Bound">l₁</a>
    <a id="41010" href="Ordinals.Exponentiation.DecreasingList.html#41010" class="Function">w&#39;</a> <a id="41013" class="Symbol">:</a> <a id="41015" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="41043" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="41045" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="41047" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="41049" href="Ordinals.Exponentiation.DecreasingList.html#40944" class="Function">ℓ</a> <a id="41051" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="41058" class="Symbol">(</a><a id="41059" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="41061" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="41064" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a><a id="41065" class="Symbol">)</a> <a id="41067" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="41069" href="Ordinals.Exponentiation.DecreasingList.html#39803" class="Bound">l</a>
    <a id="41075" href="Ordinals.Exponentiation.DecreasingList.html#41010" class="Function">w&#39;</a> <a id="41078" class="Symbol">=</a> <a id="41080" href="MLTT.Id.html#734" class="Function">transport</a>
          <a id="41100" class="Symbol">(λ</a> <a id="41103" href="Ordinals.Exponentiation.DecreasingList.html#41103" class="Bound">-</a> <a id="41105" class="Symbol">→</a> <a id="41107" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="41135" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="41137" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="41139" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="41141" href="Ordinals.Exponentiation.DecreasingList.html#40944" class="Function">ℓ</a> <a id="41143" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="41150" class="Symbol">(</a><a id="41151" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="41153" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="41156" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a><a id="41157" class="Symbol">)</a> <a id="41159" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="41161" href="Ordinals.Exponentiation.DecreasingList.html#41103" class="Bound">-</a><a id="41162" class="Symbol">)</a>
          <a id="41174" class="Symbol">(</a><a id="41175" href="Ordinals.Exponentiation.DecreasingList.html#37509" class="Function">expᴸ-tail-section-of-expᴸ-segment-inclusion&#39;</a> <a id="41220" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="41222" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="41224" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="41226" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="41228" href="Ordinals.Exponentiation.DecreasingList.html#39803" class="Bound">l</a> <a id="41230" href="Ordinals.Exponentiation.DecreasingList.html#39805" class="Bound">δ</a><a id="41231" class="Symbol">)</a>
          <a id="41243" class="Symbol">(</a><a id="41244" href="Ordinals.Exponentiation.DecreasingList.html#32666" class="Function">expᴸ-segment-inclusion-is-order-preserving</a> <a id="41287" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="41289" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="41291" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a>
            <a id="41305" href="Ordinals.Exponentiation.DecreasingList.html#40837" class="Bound">l₁</a>
            <a id="41320" class="Symbol">(</a><a id="41321" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="41331" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="41333" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="41335" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="41337" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="41339" href="Ordinals.Exponentiation.DecreasingList.html#39803" class="Bound">l</a> <a id="41341" href="Ordinals.Exponentiation.DecreasingList.html#39805" class="Bound">δ</a><a id="41342" class="Symbol">)</a>
            <a id="41356" href="Ordinals.Exponentiation.DecreasingList.html#40842" class="Bound">w</a><a id="41357" class="Symbol">)</a>

  <a id="41362" href="Ordinals.Exponentiation.DecreasingList.html#41362" class="Function">fg-is-id</a> <a id="41371" class="Symbol">:</a> <a id="41373" href="Ordinals.Exponentiation.DecreasingList.html#40106" class="Function">f</a> <a id="41375" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="41377" href="Ordinals.Exponentiation.DecreasingList.html#40547" class="Function">g</a> <a id="41379" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="41381" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="41386" href="Ordinals.Exponentiation.DecreasingList.html#41362" class="Function">fg-is-id</a> <a id="41395" class="Symbol">(</a><a id="41396" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41400" class="Symbol">((</a><a id="41402" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="41405" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41407" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="41414" class="Symbol">)</a> <a id="41416" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41418" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41422" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="41423" class="Symbol">))</a> <a id="41426" class="Symbol">=</a> <a id="41428" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="41435" href="Ordinals.Exponentiation.DecreasingList.html#41362" class="Function">fg-is-id</a> <a id="41444" class="Symbol">(</a><a id="41445" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41449" class="Symbol">((((</a><a id="41453" href="Ordinals.Exponentiation.DecreasingList.html#41453" class="Bound">a&#39;</a> <a id="41456" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41458" href="Ordinals.Exponentiation.DecreasingList.html#41458" class="Bound">b&#39;</a><a id="41460" class="Symbol">)</a> <a id="41462" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="41464" href="Ordinals.Exponentiation.DecreasingList.html#41464" class="Bound">l&#39;</a><a id="41466" class="Symbol">)</a> <a id="41468" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41470" href="Ordinals.Exponentiation.DecreasingList.html#41470" class="Bound">ε</a><a id="41471" class="Symbol">)</a> <a id="41473" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41475" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41479" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="41480" class="Symbol">))</a> <a id="41483" class="Symbol">=</a>
   <a id="41488" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="41491" class="Symbol">(λ</a> <a id="41494" href="Ordinals.Exponentiation.DecreasingList.html#41494" class="Bound">-</a> <a id="41496" class="Symbol">→</a> <a id="41498" class="Symbol">(</a><a id="41499" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41503" class="Symbol">(</a><a id="41504" href="Ordinals.Exponentiation.DecreasingList.html#41494" class="Bound">-</a> <a id="41506" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41508" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41512" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="41513" class="Symbol">)))</a>
      <a id="41523" class="Symbol">(</a><a id="41524" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="41539" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="41541" class="Symbol">(</a><a id="41542" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="41544" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="41546" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a><a id="41547" class="Symbol">)</a>
        <a id="41557" class="Symbol">(</a><a id="41558" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="41561" class="Symbol">((</a><a id="41563" href="Ordinals.Exponentiation.DecreasingList.html#41453" class="Bound">a&#39;</a> <a id="41566" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41568" href="Ordinals.Exponentiation.DecreasingList.html#41458" class="Bound">b&#39;</a><a id="41570" class="Symbol">)</a> <a id="41572" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="41574" class="Symbol">)</a>
            <a id="41588" class="Symbol">(</a><a id="41589" href="Ordinals.Exponentiation.DecreasingList.html#38294" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail&#39;</a> <a id="41634" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="41636" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="41638" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="41640" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="41642" href="Ordinals.Exponentiation.DecreasingList.html#41464" class="Bound">l&#39;</a>
              <a id="41659" class="Symbol">(</a><a id="41660" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="41683" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="41685" class="Symbol">(</a><a id="41686" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="41688" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="41690" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a><a id="41691" class="Symbol">)</a> <a id="41693" class="Symbol">(</a><a id="41694" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="41696" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41698" href="Ordinals.Exponentiation.DecreasingList.html#41458" class="Bound">b&#39;</a><a id="41700" class="Symbol">)</a> <a id="41702" href="Ordinals.Exponentiation.DecreasingList.html#41470" class="Bound">ε</a><a id="41703" class="Symbol">))))</a>
  <a id="41710" href="Ordinals.Exponentiation.DecreasingList.html#41362" class="Function">fg-is-id</a> <a id="41719" class="Symbol">(</a><a id="41720" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41724" class="Symbol">((</a><a id="41726" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="41729" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41731" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="41738" class="Symbol">)</a> <a id="41740" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41742" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="41746" href="Ordinals.Exponentiation.DecreasingList.html#41746" class="Bound">x</a><a id="41747" class="Symbol">))</a> <a id="41750" class="Symbol">=</a> <a id="41752" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="41759" href="Ordinals.Exponentiation.DecreasingList.html#41362" class="Function">fg-is-id</a> <a id="41768" class="Symbol">(</a><a id="41769" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41773" class="Symbol">((</a><a id="41775" href="Ordinals.Exponentiation.DecreasingList.html#41775" class="Bound">l&#39;</a><a id="41777" class="Symbol">@(_</a> <a id="41781" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="41783" href="Ordinals.Exponentiation.DecreasingList.html#41783" class="Bound">l₁</a><a id="41785" class="Symbol">)</a> <a id="41787" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41789" href="Ordinals.Exponentiation.DecreasingList.html#41789" class="Bound">ε</a><a id="41790" class="Symbol">)</a> <a id="41792" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41794" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="41798" class="Symbol">(</a><a id="41799" href="Ordinals.Exponentiation.DecreasingList.html#41799" class="Bound">a&#39;</a> <a id="41802" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41804" href="Ordinals.Exponentiation.DecreasingList.html#41804" class="Bound">s</a><a id="41805" class="Symbol">)))</a> <a id="41809" class="Symbol">=</a>
   <a id="41814" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="41817" class="Symbol">(λ</a> <a id="41820" href="Ordinals.Exponentiation.DecreasingList.html#41820" class="Bound">-</a> <a id="41822" class="Symbol">→</a> <a id="41824" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41828" class="Symbol">(</a><a id="41829" href="Ordinals.Exponentiation.DecreasingList.html#41820" class="Bound">-</a> <a id="41831" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41833" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="41837" class="Symbol">(</a><a id="41838" href="Ordinals.Exponentiation.DecreasingList.html#41799" class="Bound">a&#39;</a> <a id="41841" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41843" href="Ordinals.Exponentiation.DecreasingList.html#41804" class="Bound">s</a><a id="41844" class="Symbol">)))</a>
      <a id="41854" class="Symbol">(</a><a id="41855" href="Ordinals.Exponentiation.DecreasingList.html#38886" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail</a> <a id="41899" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="41901" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="41903" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="41905" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="41907" href="Ordinals.Exponentiation.DecreasingList.html#41775" class="Bound">l&#39;</a> <a id="41910" href="Ordinals.Exponentiation.DecreasingList.html#41789" class="Bound">ε</a><a id="41911" class="Symbol">)</a>
  <a id="41915" href="Ordinals.Exponentiation.DecreasingList.html#41362" class="Function">fg-is-id</a> <a id="41924" class="Symbol">(</a><a id="41925" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="41929" class="Symbol">((</a><a id="41931" href="Ordinals.Exponentiation.DecreasingList.html#41931" class="Bound">l&#39;</a> <a id="41934" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41936" href="Ordinals.Exponentiation.DecreasingList.html#41936" class="Bound">ε</a><a id="41937" class="Symbol">)</a> <a id="41939" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41941" href="Ordinals.Exponentiation.DecreasingList.html#41941" class="Bound">w</a><a id="41942" class="Symbol">))</a> <a id="41945" class="Symbol">=</a>
   <a id="41950" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="41953" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="41957" class="Symbol">(</a><a id="41958" href="Ordinals.OrdinalOfOrdinals.html#6234" class="Function">segment-inclusion-lc</a>
            <a id="41991" class="Symbol">(</a><a id="41992" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="42000" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="42002" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="42004" class="Symbol">(</a><a id="42005" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="42007" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="42009" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a><a id="42010" class="Symbol">))</a>
            <a id="42025" class="Symbol">{</a><a id="42026" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="42036" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="42038" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="42040" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="42042" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="42044" href="Ordinals.Exponentiation.DecreasingList.html#39803" class="Bound">l</a> <a id="42046" href="Ordinals.Exponentiation.DecreasingList.html#39805" class="Bound">δ</a><a id="42047" class="Symbol">}</a>
            <a id="42061" class="Symbol">(</a><a id="42062" href="Ordinals.Exponentiation.DecreasingList.html#38886" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail</a> <a id="42106" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="42108" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="42110" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="42112" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="42114" href="Ordinals.Exponentiation.DecreasingList.html#41931" class="Bound">l&#39;</a> <a id="42117" href="Ordinals.Exponentiation.DecreasingList.html#41936" class="Bound">ε</a><a id="42118" class="Symbol">))</a>

  <a id="42124" href="Ordinals.Exponentiation.DecreasingList.html#42124" class="Function">gf-is-id</a> <a id="42133" class="Symbol">:</a> <a id="42135" href="Ordinals.Exponentiation.DecreasingList.html#40547" class="Function">g</a> <a id="42137" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="42139" href="Ordinals.Exponentiation.DecreasingList.html#40106" class="Function">f</a> <a id="42141" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="42143" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="42148" href="Ordinals.Exponentiation.DecreasingList.html#42124" class="Function">gf-is-id</a> <a id="42157" class="Symbol">((</a><a id="42159" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="42162" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42164" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="42171" class="Symbol">)</a> <a id="42173" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42175" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a><a id="42181" class="Symbol">)</a> <a id="42183" class="Symbol">=</a> <a id="42185" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="42192" href="Ordinals.Exponentiation.DecreasingList.html#42124" class="Function">gf-is-id</a> <a id="42201" class="Symbol">((((</a><a id="42205" href="Ordinals.Exponentiation.DecreasingList.html#42205" class="Bound">a&#39;</a> <a id="42208" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42210" href="Ordinals.Exponentiation.DecreasingList.html#42210" class="Bound">b&#39;</a><a id="42212" class="Symbol">)</a> <a id="42214" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="42216" href="Ordinals.Exponentiation.DecreasingList.html#42216" class="Bound">l&#39;</a><a id="42218" class="Symbol">)</a> <a id="42220" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42222" href="Ordinals.Exponentiation.DecreasingList.html#42222" class="Bound">ε</a><a id="42223" class="Symbol">)</a> <a id="42225" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42227" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="42236" class="Symbol">(</a><a id="42237" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="42241" href="Ordinals.Exponentiation.DecreasingList.html#42241" class="Bound">u</a><a id="42242" class="Symbol">))</a> <a id="42245" class="Symbol">=</a>
   <a id="42250" href="Ordinals.OrdinalOfOrdinals.html#6234" class="Function">segment-inclusion-lc</a>
    <a id="42275" class="Symbol">(</a><a id="42276" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="42284" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="42286" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="42288" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a><a id="42289" class="Symbol">)</a>
    <a id="42295" class="Symbol">{(</a><a id="42297" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="42299" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42301" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="42303" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="42305" href="Ordinals.Exponentiation.DecreasingList.html#39803" class="Bound">l</a><a id="42306" class="Symbol">)</a> <a id="42308" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42310" href="Ordinals.Exponentiation.DecreasingList.html#39805" class="Bound">δ</a><a id="42311" class="Symbol">}</a>
    <a id="42317" class="Symbol">(</a><a id="42318" href="Ordinals.Exponentiation.DecreasingList.html#37953" class="Function">expᴸ-tail-section-of-expᴸ-segment-inclusion</a> <a id="42362" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="42364" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="42366" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="42368" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="42370" class="Symbol">(</a><a id="42371" href="Ordinals.Exponentiation.DecreasingList.html#42205" class="Bound">a&#39;</a> <a id="42374" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42376" href="Ordinals.Exponentiation.DecreasingList.html#42210" class="Bound">b&#39;</a> <a id="42379" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="42381" href="Ordinals.Exponentiation.DecreasingList.html#42216" class="Bound">l&#39;</a><a id="42383" class="Symbol">))</a>
  <a id="42388" href="Ordinals.Exponentiation.DecreasingList.html#42124" class="Function">gf-is-id</a> <a id="42397" class="Symbol">((((</a><a id="42401" href="Ordinals.Exponentiation.DecreasingList.html#42401" class="Bound">a&#39;</a> <a id="42404" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42406" href="Ordinals.Exponentiation.DecreasingList.html#42406" class="Bound">b</a><a id="42407" class="Symbol">)</a> <a id="42409" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="42411" href="Ordinals.Exponentiation.DecreasingList.html#42411" class="Bound">l&#39;</a><a id="42413" class="Symbol">)</a> <a id="42415" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42417" href="Ordinals.Exponentiation.DecreasingList.html#42417" class="Bound">ε</a><a id="42418" class="Symbol">)</a> <a id="42420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42422" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="42431" class="Symbol">(</a><a id="42432" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="42436" class="Symbol">(</a><a id="42437" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="42442" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42444" href="Ordinals.Exponentiation.DecreasingList.html#42444" class="Bound">u</a><a id="42445" class="Symbol">)))</a> <a id="42449" class="Symbol">=</a>
   <a id="42454" href="Ordinals.OrdinalOfOrdinals.html#6234" class="Function">segment-inclusion-lc</a>
    <a id="42479" class="Symbol">(</a><a id="42480" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="42488" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="42490" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="42492" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a><a id="42493" class="Symbol">)</a>
    <a id="42499" class="Symbol">{(</a><a id="42501" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="42503" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42505" href="Ordinals.Exponentiation.DecreasingList.html#42406" class="Bound">b</a> <a id="42507" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="42509" href="Ordinals.Exponentiation.DecreasingList.html#39803" class="Bound">l</a><a id="42510" class="Symbol">)</a> <a id="42512" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42514" href="Ordinals.Exponentiation.DecreasingList.html#39805" class="Bound">δ</a><a id="42515" class="Symbol">}</a>
    <a id="42521" class="Symbol">(</a><a id="42522" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="42537" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="42539" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a>
      <a id="42547" class="Symbol">(</a><a id="42548" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="42551" class="Symbol">((</a><a id="42553" href="Ordinals.Exponentiation.DecreasingList.html#42401" class="Bound">a&#39;</a> <a id="42556" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42558" href="Ordinals.Exponentiation.DecreasingList.html#42406" class="Bound">b</a><a id="42559" class="Symbol">)</a> <a id="42561" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="42563" class="Symbol">)</a>
          <a id="42575" class="Symbol">(</a><a id="42576" href="Ordinals.Exponentiation.DecreasingList.html#37509" class="Function">expᴸ-tail-section-of-expᴸ-segment-inclusion&#39;</a> <a id="42621" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="42623" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="42625" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="42627" href="Ordinals.Exponentiation.DecreasingList.html#42406" class="Bound">b</a> <a id="42629" href="Ordinals.Exponentiation.DecreasingList.html#42411" class="Bound">l&#39;</a> <a id="42632" href="Ordinals.Exponentiation.DecreasingList.html#42417" class="Bound">ε</a><a id="42633" class="Symbol">)))</a>
  <a id="42639" href="Ordinals.Exponentiation.DecreasingList.html#42124" class="Function">gf-is-id</a> <a id="42648" class="Symbol">((((</a><a id="42652" href="Ordinals.Exponentiation.DecreasingList.html#42652" class="Bound">a</a> <a id="42654" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42656" href="Ordinals.Exponentiation.DecreasingList.html#42656" class="Bound">b</a><a id="42657" class="Symbol">)</a> <a id="42659" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="42661" href="Ordinals.Exponentiation.DecreasingList.html#42661" class="Bound">l&#39;</a><a id="42663" class="Symbol">)</a> <a id="42665" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42667" href="Ordinals.Exponentiation.DecreasingList.html#42667" class="Bound">ε</a><a id="42668" class="Symbol">)</a> <a id="42670" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42672" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="42681" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="42686" href="Ordinals.Exponentiation.DecreasingList.html#42686" class="Bound">u</a><a id="42687" class="Symbol">)</a> <a id="42689" class="Symbol">=</a>
   <a id="42694" href="Ordinals.OrdinalOfOrdinals.html#6234" class="Function">segment-inclusion-lc</a>
    <a id="42719" class="Symbol">(</a><a id="42720" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="42728" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="42730" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="42732" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a><a id="42733" class="Symbol">)</a>
    <a id="42739" class="Symbol">{(</a><a id="42741" href="Ordinals.Exponentiation.DecreasingList.html#42652" class="Bound">a</a> <a id="42743" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42745" href="Ordinals.Exponentiation.DecreasingList.html#42656" class="Bound">b</a> <a id="42747" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="42749" href="Ordinals.Exponentiation.DecreasingList.html#39803" class="Bound">l</a><a id="42750" class="Symbol">)</a> <a id="42752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42754" href="Ordinals.Exponentiation.DecreasingList.html#39805" class="Bound">δ</a><a id="42755" class="Symbol">}</a>
    <a id="42761" class="Symbol">(</a><a id="42762" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="42777" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="42779" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a>
      <a id="42787" class="Symbol">(</a><a id="42788" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="42791" class="Symbol">((</a><a id="42793" href="Ordinals.Exponentiation.DecreasingList.html#42652" class="Bound">a</a> <a id="42795" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42797" href="Ordinals.Exponentiation.DecreasingList.html#42656" class="Bound">b</a><a id="42798" class="Symbol">)</a> <a id="42800" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="42802" class="Symbol">)</a>
          <a id="42814" class="Symbol">(</a><a id="42815" href="Ordinals.Exponentiation.DecreasingList.html#37509" class="Function">expᴸ-tail-section-of-expᴸ-segment-inclusion&#39;</a> <a id="42860" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="42862" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="42864" href="Ordinals.Exponentiation.DecreasingList.html#42652" class="Bound">a</a> <a id="42866" href="Ordinals.Exponentiation.DecreasingList.html#42656" class="Bound">b</a> <a id="42868" href="Ordinals.Exponentiation.DecreasingList.html#42661" class="Bound">l&#39;</a> <a id="42871" href="Ordinals.Exponentiation.DecreasingList.html#42667" class="Bound">ε</a><a id="42872" class="Symbol">)))</a>

  <a id="42879" href="Ordinals.Exponentiation.DecreasingList.html#42879" class="Function">g-is-order-preserving</a> <a id="42901" class="Symbol">:</a> <a id="42903" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="42923" href="Ordinals.Exponentiation.DecreasingList.html#39933" class="Function">RHS</a> <a id="42927" href="Ordinals.Exponentiation.DecreasingList.html#39929" class="Function">LHS</a> <a id="42931" href="Ordinals.Exponentiation.DecreasingList.html#40547" class="Function">g</a>
  <a id="42935" href="Ordinals.Exponentiation.DecreasingList.html#42879" class="Function">g-is-order-preserving</a> <a id="42957" class="Symbol">(</a><a id="42958" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="42962" class="Symbol">(</a><a id="42963" href="Ordinals.Exponentiation.DecreasingList.html#42963" class="Bound">l</a> <a id="42965" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42967" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="42971" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="42972" class="Symbol">))</a> <a id="42975" class="Symbol">(</a><a id="42976" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="42980" class="Symbol">(</a><a id="42981" href="Ordinals.Exponentiation.DecreasingList.html#42981" class="Bound">l&#39;</a> <a id="42984" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42986" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="42990" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="42991" class="Symbol">))</a> <a id="42994" class="Symbol">(</a><a id="42995" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="42999" href="Ordinals.Exponentiation.DecreasingList.html#42999" class="Bound">u</a><a id="43000" class="Symbol">)</a> <a id="43002" class="Symbol">=</a>
   <a id="43007" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="43014" href="Ordinals.Exponentiation.DecreasingList.html#42999" class="Bound">u</a>
  <a id="43018" href="Ordinals.Exponentiation.DecreasingList.html#42879" class="Function">g-is-order-preserving</a> <a id="43040" class="Symbol">(</a><a id="43041" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43045" class="Symbol">(</a><a id="43046" href="Ordinals.Exponentiation.DecreasingList.html#43046" class="Bound">l</a> <a id="43048" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43050" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43054" class="Symbol">(</a><a id="43055" href="Ordinals.Exponentiation.DecreasingList.html#43055" class="Bound">a&#39;</a> <a id="43058" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43060" href="Ordinals.Exponentiation.DecreasingList.html#43060" class="Bound">i</a><a id="43061" class="Symbol">)))</a> <a id="43065" class="Symbol">(</a><a id="43066" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43070" class="Symbol">(</a><a id="43071" href="Ordinals.Exponentiation.DecreasingList.html#43071" class="Bound">l&#39;</a> <a id="43074" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43076" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43080" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="43081" class="Symbol">))</a>
                        <a id="43108" class="Symbol">(</a><a id="43109" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43113" href="Ordinals.Exponentiation.DecreasingList.html#43113" class="Bound">u</a><a id="43114" class="Symbol">)</a> <a id="43116" class="Symbol">=</a> <a id="43118" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="43125" href="Ordinals.Exponentiation.DecreasingList.html#43113" class="Bound">u</a>
  <a id="43129" href="Ordinals.Exponentiation.DecreasingList.html#42879" class="Function">g-is-order-preserving</a> <a id="43151" class="Symbol">(</a><a id="43152" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43156" class="Symbol">(</a><a id="43157" href="Ordinals.Exponentiation.DecreasingList.html#43157" class="Bound">l</a> <a id="43159" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43161" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43165" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="43166" class="Symbol">))</a> <a id="43169" class="Symbol">(</a><a id="43170" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43174" class="Symbol">(</a><a id="43175" href="Ordinals.Exponentiation.DecreasingList.html#43175" class="Bound">l&#39;</a> <a id="43178" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43180" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43184" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="43185" class="Symbol">))</a> <a id="43188" class="Symbol">(</a><a id="43189" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43193" class="Symbol">(</a><a id="43194" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="43199" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43201" href="Ordinals.Exponentiation.DecreasingList.html#43201" class="Bound">u</a><a id="43202" class="Symbol">))</a> <a id="43205" class="Symbol">=</a>
   <a id="43210" href="Ordinals.Exponentiation.DecreasingList.html#32666" class="Function">expᴸ-segment-inclusion-is-order-preserving</a> <a id="43253" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="43255" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="43257" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="43259" href="Ordinals.Exponentiation.DecreasingList.html#43157" class="Bound">l</a> <a id="43261" href="Ordinals.Exponentiation.DecreasingList.html#43175" class="Bound">l&#39;</a> <a id="43264" href="Ordinals.Exponentiation.DecreasingList.html#43201" class="Bound">u</a>
  <a id="43268" href="Ordinals.Exponentiation.DecreasingList.html#42879" class="Function">g-is-order-preserving</a> <a id="43290" class="Symbol">(</a><a id="43291" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43295" class="Symbol">(</a><a id="43296" href="Ordinals.Exponentiation.DecreasingList.html#43296" class="Bound">l</a> <a id="43298" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43300" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43304" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="43305" class="Symbol">))</a> <a id="43308" class="Symbol">(</a><a id="43309" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43313" class="Symbol">(</a><a id="43314" href="Ordinals.Exponentiation.DecreasingList.html#43314" class="Bound">l&#39;</a> <a id="43317" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43319" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43323" class="Symbol">(</a><a id="43324" href="Ordinals.Exponentiation.DecreasingList.html#43324" class="Bound">a&#39;</a> <a id="43327" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43329" href="Ordinals.Exponentiation.DecreasingList.html#43329" class="Bound">j</a><a id="43330" class="Symbol">)))</a> <a id="43334" href="Ordinals.Exponentiation.DecreasingList.html#43334" class="Bound">u</a> <a id="43336" class="Symbol">=</a>
   <a id="43341" href="Ordinals.Exponentiation.DecreasingList.html#32079" class="Function">expᴸ-segment-inclusion-list-lex</a> <a id="43373" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="43375" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="43377" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a>
  <a id="43381" href="Ordinals.Exponentiation.DecreasingList.html#42879" class="Function">g-is-order-preserving</a> <a id="43403" class="Symbol">(</a><a id="43404" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43408" class="Symbol">(</a><a id="43409" href="Ordinals.Exponentiation.DecreasingList.html#43409" class="Bound">l</a> <a id="43411" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43413" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43417" class="Symbol">(</a><a id="43418" href="Ordinals.Exponentiation.DecreasingList.html#43418" class="Bound">a&#39;</a> <a id="43421" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43423" href="Ordinals.Exponentiation.DecreasingList.html#43423" class="Bound">i</a><a id="43424" class="Symbol">)))</a> <a id="43428" class="Symbol">(</a><a id="43429" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43433" class="Symbol">(</a><a id="43434" href="Ordinals.Exponentiation.DecreasingList.html#43434" class="Bound">l&#39;</a> <a id="43437" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43439" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43443" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="43444" class="Symbol">))</a>
                        <a id="43471" class="Symbol">(</a><a id="43472" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43476" class="Symbol">(</a><a id="43477" href="Ordinals.Exponentiation.DecreasingList.html#43477" class="Bound">e</a> <a id="43479" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43481" href="Ordinals.Exponentiation.DecreasingList.html#43481" class="Bound">u</a><a id="43482" class="Symbol">))</a> <a id="43485" class="Symbol">=</a> <a id="43487" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="43494" class="Symbol">(</a><a id="43495" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="43505" class="Symbol">(</a><a id="43506" href="Ordinals.Exponentiation.DecreasingList.html#43477" class="Bound">e</a> <a id="43508" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="43510" class="Symbol">))</a>
  <a id="43515" href="Ordinals.Exponentiation.DecreasingList.html#42879" class="Function">g-is-order-preserving</a> <a id="43537" class="Symbol">(</a><a id="43538" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43542" class="Symbol">(</a><a id="43543" href="Ordinals.Exponentiation.DecreasingList.html#43543" class="Bound">l</a> <a id="43545" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43547" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43551" class="Symbol">(</a><a id="43552" href="Ordinals.Exponentiation.DecreasingList.html#43552" class="Bound">a&#39;</a> <a id="43555" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43557" href="Ordinals.Exponentiation.DecreasingList.html#43557" class="Bound">i</a><a id="43558" class="Symbol">)))</a> <a id="43562" class="Symbol">(</a><a id="43563" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43567" class="Symbol">(</a><a id="43568" href="Ordinals.Exponentiation.DecreasingList.html#43568" class="Bound">l&#39;</a> <a id="43571" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43573" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43577" class="Symbol">(</a><a id="43578" href="Ordinals.Exponentiation.DecreasingList.html#43578" class="Bound">a&#39;&#39;</a> <a id="43582" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43584" href="Ordinals.Exponentiation.DecreasingList.html#43584" class="Bound">j</a><a id="43585" class="Symbol">)))</a>
                        <a id="43613" class="Symbol">(</a><a id="43614" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43618" href="Ordinals.Exponentiation.DecreasingList.html#43618" class="Bound">u</a><a id="43619" class="Symbol">)</a> <a id="43621" class="Symbol">=</a> <a id="43623" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="43632" class="Symbol">(</a><a id="43633" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43637" class="Symbol">(</a><a id="43638" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="43643" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43645" href="Ordinals.Exponentiation.DecreasingList.html#43618" class="Bound">u</a><a id="43646" class="Symbol">))</a>
  <a id="43651" href="Ordinals.Exponentiation.DecreasingList.html#42879" class="Function">g-is-order-preserving</a> <a id="43673" class="Symbol">(</a><a id="43674" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43678" class="Symbol">(</a><a id="43679" href="Ordinals.Exponentiation.DecreasingList.html#43679" class="Bound">l</a> <a id="43681" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43683" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43687" class="Symbol">(</a><a id="43688" href="Ordinals.Exponentiation.DecreasingList.html#43688" class="Bound">a&#39;</a> <a id="43691" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43693" href="Ordinals.Exponentiation.DecreasingList.html#43693" class="Bound">i</a><a id="43694" class="Symbol">)))</a> <a id="43698" class="Symbol">(</a><a id="43699" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43703" class="Symbol">(</a><a id="43704" href="Ordinals.Exponentiation.DecreasingList.html#43704" class="Bound">l&#39;</a> <a id="43707" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43709" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43713" class="Symbol">(</a><a id="43714" href="Ordinals.Exponentiation.DecreasingList.html#43714" class="Bound">a&#39;&#39;</a> <a id="43718" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43720" href="Ordinals.Exponentiation.DecreasingList.html#43720" class="Bound">j</a><a id="43721" class="Symbol">)))</a>
                        <a id="43749" class="Symbol">(</a><a id="43750" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43754" class="Symbol">(</a><a id="43755" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="43760" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43762" href="Ordinals.Exponentiation.DecreasingList.html#43762" class="Bound">v</a><a id="43763" class="Symbol">))</a> <a id="43766" class="Symbol">=</a>
   <a id="43771" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="43780" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="43785" class="Symbol">(</a><a id="43786" href="Ordinals.Exponentiation.DecreasingList.html#32666" class="Function">expᴸ-segment-inclusion-is-order-preserving</a> <a id="43829" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="43831" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="43833" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="43835" href="Ordinals.Exponentiation.DecreasingList.html#43679" class="Bound">l</a> <a id="43837" href="Ordinals.Exponentiation.DecreasingList.html#43704" class="Bound">l&#39;</a> <a id="43840" href="Ordinals.Exponentiation.DecreasingList.html#43762" class="Bound">v</a><a id="43841" class="Symbol">)</a>
  <a id="43845" href="Ordinals.Exponentiation.DecreasingList.html#42879" class="Function">g-is-order-preserving</a> <a id="43867" class="Symbol">(</a><a id="43868" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43872" class="Symbol">(</a><a id="43873" href="Ordinals.Exponentiation.DecreasingList.html#43873" class="Bound">l</a> <a id="43875" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43877" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43881" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="43882" class="Symbol">))</a> <a id="43885" class="Symbol">(</a><a id="43886" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43890" class="Symbol">(</a><a id="43891" href="Ordinals.Exponentiation.DecreasingList.html#43891" class="Bound">l&#39;</a> <a id="43894" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43896" href="Ordinals.Exponentiation.DecreasingList.html#43896" class="Bound">v</a><a id="43897" class="Symbol">))</a> <a id="43900" class="Symbol">_</a> <a id="43902" class="Symbol">=</a>
   <a id="43907" href="Ordinals.Exponentiation.DecreasingList.html#32079" class="Function">expᴸ-segment-inclusion-list-lex</a> <a id="43939" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="43941" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="43943" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a>
  <a id="43947" href="Ordinals.Exponentiation.DecreasingList.html#42879" class="Function">g-is-order-preserving</a> <a id="43969" class="Symbol">(</a><a id="43970" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="43974" class="Symbol">(</a><a id="43975" href="Ordinals.Exponentiation.DecreasingList.html#43975" class="Bound">l</a> <a id="43977" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43979" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43983" class="Symbol">(</a><a id="43984" href="Ordinals.Exponentiation.DecreasingList.html#43984" class="Bound">a&#39;</a> <a id="43987" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43989" href="Ordinals.Exponentiation.DecreasingList.html#43989" class="Bound">i</a><a id="43990" class="Symbol">)))</a> <a id="43994" class="Symbol">(</a><a id="43995" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="43999" class="Symbol">(</a><a id="44000" href="Ordinals.Exponentiation.DecreasingList.html#44000" class="Bound">l&#39;</a> <a id="44003" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44005" href="Ordinals.Exponentiation.DecreasingList.html#44005" class="Bound">v</a><a id="44006" class="Symbol">))</a> <a id="44009" class="Symbol">_</a> <a id="44011" class="Symbol">=</a>
   <a id="44016" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="44025" class="Symbol">(</a><a id="44026" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="44030" class="Symbol">(</a><a id="44031" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="44036" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44038" href="Ordinals.Exponentiation.DecreasingList.html#43989" class="Bound">i</a><a id="44039" class="Symbol">))</a>
  <a id="44044" href="Ordinals.Exponentiation.DecreasingList.html#42879" class="Function">g-is-order-preserving</a> <a id="44066" class="Symbol">(</a><a id="44067" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="44071" class="Symbol">(</a><a id="44072" href="Ordinals.Exponentiation.DecreasingList.html#44072" class="Bound">l</a> <a id="44074" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44076" href="Ordinals.Exponentiation.DecreasingList.html#44076" class="Bound">v</a><a id="44077" class="Symbol">))</a> <a id="44080" class="Symbol">(</a><a id="44081" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="44085" href="Ordinals.Exponentiation.DecreasingList.html#44085" class="Bound">y</a><a id="44086" class="Symbol">)</a> <a id="44088" href="Ordinals.Exponentiation.DecreasingList.html#44088" class="Bound">u</a> <a id="44090" class="Symbol">=</a> <a id="44092" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="44099" href="Ordinals.Exponentiation.DecreasingList.html#44088" class="Bound">u</a>
  <a id="44103" href="Ordinals.Exponentiation.DecreasingList.html#42879" class="Function">g-is-order-preserving</a> <a id="44125" class="Symbol">(</a><a id="44126" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="44130" class="Symbol">(</a><a id="44131" href="Ordinals.Exponentiation.DecreasingList.html#44131" class="Bound">l</a> <a id="44133" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44135" href="Ordinals.Exponentiation.DecreasingList.html#44135" class="Bound">v</a><a id="44136" class="Symbol">))</a> <a id="44139" class="Symbol">(</a><a id="44140" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="44144" class="Symbol">(</a><a id="44145" href="Ordinals.Exponentiation.DecreasingList.html#44145" class="Bound">l&#39;</a> <a id="44148" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44150" href="Ordinals.Exponentiation.DecreasingList.html#44150" class="Bound">v&#39;</a><a id="44152" class="Symbol">))</a> <a id="44155" href="Ordinals.Exponentiation.DecreasingList.html#44155" class="Bound">u</a> <a id="44157" class="Symbol">=</a>
   <a id="44162" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="44171" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="44176" class="Symbol">(</a><a id="44177" href="Ordinals.Exponentiation.DecreasingList.html#32666" class="Function">expᴸ-segment-inclusion-is-order-preserving</a> <a id="44220" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="44222" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="44224" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="44226" href="Ordinals.Exponentiation.DecreasingList.html#44131" class="Bound">l</a> <a id="44228" href="Ordinals.Exponentiation.DecreasingList.html#44145" class="Bound">l&#39;</a> <a id="44231" href="Ordinals.Exponentiation.DecreasingList.html#44155" class="Bound">u</a><a id="44232" class="Symbol">)</a>

  <a id="44237" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="44259" class="Symbol">:</a> <a id="44261" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="44281" href="Ordinals.Exponentiation.DecreasingList.html#39929" class="Function">LHS</a> <a id="44285" href="Ordinals.Exponentiation.DecreasingList.html#39933" class="Function">RHS</a> <a id="44289" href="Ordinals.Exponentiation.DecreasingList.html#40106" class="Function">f</a>
  <a id="44293" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="44315" class="Symbol">((</a><a id="44317" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="44320" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44322" href="Ordinals.Exponentiation.DecreasingList.html#44322" class="Bound">δ₁</a><a id="44324" class="Symbol">)</a> <a id="44326" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44328" href="Ordinals.Exponentiation.DecreasingList.html#44328" class="Bound">u</a><a id="44329" class="Symbol">)</a>
                        <a id="44355" class="Symbol">(((_</a> <a id="44360" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="44362" href="Ordinals.Exponentiation.DecreasingList.html#44362" class="Bound">l&#39;</a><a id="44364" class="Symbol">)</a> <a id="44366" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44368" href="Ordinals.Exponentiation.DecreasingList.html#44368" class="Bound">δ₂</a><a id="44370" class="Symbol">)</a> <a id="44372" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44374" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="44383" class="Symbol">(</a><a id="44384" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="44388" href="Ordinals.Exponentiation.DecreasingList.html#44388" class="Bound">v</a><a id="44389" class="Symbol">))</a> <a id="44392" href="Ordinals.Exponentiation.DecreasingList.html#44392" class="Bound">w</a> <a id="44394" class="Symbol">=</a>
   <a id="44399" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="44403" class="Symbol">(</a><a id="44404" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="44409" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44411" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a><a id="44417" class="Symbol">)</a>
  <a id="44421" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="44443" class="Symbol">((</a><a id="44445" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="44448" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44450" href="Ordinals.Exponentiation.DecreasingList.html#44450" class="Bound">δ₁</a><a id="44452" class="Symbol">)</a> <a id="44454" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44456" href="Ordinals.Exponentiation.DecreasingList.html#44456" class="Bound">u</a><a id="44457" class="Symbol">)</a>
                        <a id="44483" class="Symbol">(((_</a> <a id="44488" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="44490" href="Ordinals.Exponentiation.DecreasingList.html#44490" class="Bound">l&#39;</a><a id="44492" class="Symbol">)</a> <a id="44494" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44496" href="Ordinals.Exponentiation.DecreasingList.html#44496" class="Bound">δ₂</a><a id="44498" class="Symbol">)</a> <a id="44500" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44502" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="44511" class="Symbol">(</a><a id="44512" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="44516" class="Symbol">(</a><a id="44517" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="44522" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44524" href="Ordinals.Exponentiation.DecreasingList.html#44524" class="Bound">v</a><a id="44525" class="Symbol">)))</a> <a id="44529" href="Ordinals.Exponentiation.DecreasingList.html#44529" class="Bound">w</a> <a id="44531" class="Symbol">=</a> <a id="44533" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="44537" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="44541" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="44563" class="Symbol">((</a><a id="44565" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="44568" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44570" href="Ordinals.Exponentiation.DecreasingList.html#44570" class="Bound">δ₁</a><a id="44572" class="Symbol">)</a> <a id="44574" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44576" href="Ordinals.Exponentiation.DecreasingList.html#44576" class="Bound">u</a><a id="44577" class="Symbol">)</a>
                        <a id="44603" class="Symbol">(((_</a> <a id="44608" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="44610" href="Ordinals.Exponentiation.DecreasingList.html#44610" class="Bound">l&#39;</a><a id="44612" class="Symbol">)</a> <a id="44614" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44616" href="Ordinals.Exponentiation.DecreasingList.html#44616" class="Bound">δ₂</a><a id="44618" class="Symbol">)</a> <a id="44620" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44622" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="44631" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="44636" href="Ordinals.Exponentiation.DecreasingList.html#44636" class="Bound">v</a><a id="44637" class="Symbol">)</a> <a id="44639" href="Ordinals.Exponentiation.DecreasingList.html#44639" class="Bound">w</a> <a id="44641" class="Symbol">=</a> <a id="44643" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="44648" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="44670" class="Symbol">(((</a><a id="44673" href="Ordinals.Exponentiation.DecreasingList.html#44673" class="Bound">a₁</a> <a id="44676" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44678" href="Ordinals.Exponentiation.DecreasingList.html#44678" class="Bound">b₁</a> <a id="44681" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="44683" href="Ordinals.Exponentiation.DecreasingList.html#44683" class="Bound">l₁</a><a id="44685" class="Symbol">)</a> <a id="44687" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44689" href="Ordinals.Exponentiation.DecreasingList.html#44689" class="Bound">δ₁</a><a id="44691" class="Symbol">)</a> <a id="44693" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44695" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="44704" class="Symbol">(</a><a id="44705" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="44709" href="Ordinals.Exponentiation.DecreasingList.html#44709" class="Bound">u</a><a id="44710" class="Symbol">))</a>
                        <a id="44737" class="Symbol">(((</a><a id="44740" href="Ordinals.Exponentiation.DecreasingList.html#44740" class="Bound">a₂</a> <a id="44743" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44745" href="Ordinals.Exponentiation.DecreasingList.html#44745" class="Bound">b₂</a> <a id="44748" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="44750" href="Ordinals.Exponentiation.DecreasingList.html#44750" class="Bound">l₂</a><a id="44752" class="Symbol">)</a> <a id="44754" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44756" href="Ordinals.Exponentiation.DecreasingList.html#44756" class="Bound">δ₂</a><a id="44758" class="Symbol">)</a> <a id="44760" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44762" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="44771" class="Symbol">(</a><a id="44772" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="44776" href="Ordinals.Exponentiation.DecreasingList.html#44776" class="Bound">v</a><a id="44777" class="Symbol">))</a>
                        <a id="44804" class="Symbol">(</a><a id="44805" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="44814" class="Symbol">(</a><a id="44815" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="44819" href="Ordinals.Exponentiation.DecreasingList.html#44819" class="Bound">w</a><a id="44820" class="Symbol">))</a> <a id="44823" class="Symbol">=</a> <a id="44825" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="44829" class="Symbol">(</a><a id="44830" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="44835" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44837" class="Symbol">(</a><a id="44838" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="44847" class="Symbol">(</a><a id="44848" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="44852" href="Ordinals.Exponentiation.DecreasingList.html#44819" class="Bound">w</a><a id="44853" class="Symbol">)))</a>
  <a id="44859" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="44881" class="Symbol">(((</a><a id="44884" href="Ordinals.Exponentiation.DecreasingList.html#44884" class="Bound">a₁</a> <a id="44887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44889" href="Ordinals.Exponentiation.DecreasingList.html#44889" class="Bound">b₁</a> <a id="44892" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="44894" href="Ordinals.Exponentiation.DecreasingList.html#44894" class="Bound">l₁</a><a id="44896" class="Symbol">)</a> <a id="44898" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44900" href="Ordinals.Exponentiation.DecreasingList.html#44900" class="Bound">δ₁</a><a id="44902" class="Symbol">)</a> <a id="44904" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44906" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="44915" class="Symbol">(</a><a id="44916" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="44920" href="Ordinals.Exponentiation.DecreasingList.html#44920" class="Bound">u</a><a id="44921" class="Symbol">))</a>
                        <a id="44948" class="Symbol">(((</a><a id="44951" href="Ordinals.Exponentiation.DecreasingList.html#44951" class="Bound">a₂</a> <a id="44954" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44956" href="Ordinals.Exponentiation.DecreasingList.html#44956" class="Bound">b₂</a> <a id="44959" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="44961" href="Ordinals.Exponentiation.DecreasingList.html#44961" class="Bound">l₂</a><a id="44963" class="Symbol">)</a> <a id="44965" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44967" href="Ordinals.Exponentiation.DecreasingList.html#44967" class="Bound">δ₂</a><a id="44969" class="Symbol">)</a> <a id="44971" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44973" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="44982" class="Symbol">(</a><a id="44983" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="44987" href="Ordinals.Exponentiation.DecreasingList.html#44987" class="Bound">v</a><a id="44988" class="Symbol">))</a>
                        <a id="45015" class="Symbol">(</a><a id="45016" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="45025" class="Symbol">(</a><a id="45026" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="45030" class="Symbol">(</a><a id="45031" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="45036" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45038" href="Ordinals.Exponentiation.DecreasingList.html#45038" class="Bound">w</a><a id="45039" class="Symbol">)))</a> <a id="45043" class="Symbol">=</a>
   <a id="45048" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="45052" class="Symbol">(</a><a id="45053" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="45058" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45060" class="Symbol">(</a><a id="45061" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="45070" class="Symbol">(</a><a id="45071" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="45075" class="Symbol">((</a><a id="45077" href="Ordinals.OrdinalOfOrdinals.html#6234" class="Function">segment-inclusion-lc</a> <a id="45098" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="45100" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="45104" class="Symbol">)</a> <a id="45106" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45108" href="Ordinals.Exponentiation.DecreasingList.html#45038" class="Bound">w</a><a id="45109" class="Symbol">))))</a>
  <a id="45116" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="45138" class="Symbol">(((</a><a id="45141" href="Ordinals.Exponentiation.DecreasingList.html#45141" class="Bound">a₁</a> <a id="45144" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45146" href="Ordinals.Exponentiation.DecreasingList.html#45146" class="Bound">b₁</a> <a id="45149" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="45151" href="Ordinals.Exponentiation.DecreasingList.html#45151" class="Bound">l₁</a><a id="45153" class="Symbol">)</a> <a id="45155" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45157" href="Ordinals.Exponentiation.DecreasingList.html#45157" class="Bound">δ₁</a><a id="45159" class="Symbol">)</a> <a id="45161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45163" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="45172" class="Symbol">(</a><a id="45173" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="45177" href="Ordinals.Exponentiation.DecreasingList.html#45177" class="Bound">u</a><a id="45178" class="Symbol">))</a>
                        <a id="45205" class="Symbol">(((</a><a id="45208" href="Ordinals.Exponentiation.DecreasingList.html#45208" class="Bound">a₂</a> <a id="45211" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45213" href="Ordinals.Exponentiation.DecreasingList.html#45213" class="Bound">b₂</a> <a id="45216" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="45218" href="Ordinals.Exponentiation.DecreasingList.html#45218" class="Bound">l₂</a><a id="45220" class="Symbol">)</a> <a id="45222" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45224" href="Ordinals.Exponentiation.DecreasingList.html#45224" class="Bound">δ₂</a><a id="45226" class="Symbol">)</a> <a id="45228" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45230" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="45239" class="Symbol">(</a><a id="45240" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="45244" href="Ordinals.Exponentiation.DecreasingList.html#45244" class="Bound">v</a><a id="45245" class="Symbol">))</a>
                        <a id="45272" class="Symbol">(</a><a id="45273" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="45282" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="45287" href="Ordinals.Exponentiation.DecreasingList.html#45287" class="Bound">w</a><a id="45288" class="Symbol">)</a> <a id="45290" class="Symbol">=</a>
   <a id="45295" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="45299" class="Symbol">(</a><a id="45300" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="45305" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45307" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a>
                <a id="45332" class="Symbol">(</a><a id="45333" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="45336" class="Symbol">(</a><a id="45337" href="Ordinals.Exponentiation.DecreasingList.html#45141" class="Bound">a₁</a> <a id="45340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,_</a><a id="45342" class="Symbol">)</a> <a id="45344" class="Symbol">(</a><a id="45345" href="Ordinals.OrdinalOfOrdinals.html#6234" class="Function">segment-inclusion-lc</a> <a id="45366" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="45368" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="45372" class="Symbol">))</a>
                <a id="45391" class="Symbol">(</a><a id="45392" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a> <a id="45422" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="45424" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="45426" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="45428" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="45430" class="Symbol">_</a> <a id="45432" class="Symbol">_</a> <a id="45434" href="Ordinals.Exponentiation.DecreasingList.html#45287" class="Bound">w</a><a id="45435" class="Symbol">))</a>

  <a id="45441" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="45463" class="Symbol">(((</a><a id="45466" href="Ordinals.Exponentiation.DecreasingList.html#45466" class="Bound">a₁</a> <a id="45469" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45471" href="Ordinals.Exponentiation.DecreasingList.html#45471" class="Bound">b₁</a> <a id="45474" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="45476" href="Ordinals.Exponentiation.DecreasingList.html#45476" class="Bound">l₁</a><a id="45478" class="Symbol">)</a> <a id="45480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45482" href="Ordinals.Exponentiation.DecreasingList.html#45482" class="Bound">δ₁</a><a id="45484" class="Symbol">)</a> <a id="45486" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45488" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="45497" class="Symbol">(</a><a id="45498" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="45502" href="Ordinals.Exponentiation.DecreasingList.html#45502" class="Bound">u</a><a id="45503" class="Symbol">))</a>
                        <a id="45530" class="Symbol">(((</a><a id="45533" href="Ordinals.Exponentiation.DecreasingList.html#45533" class="Bound">a₂</a> <a id="45536" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45538" href="Ordinals.Exponentiation.DecreasingList.html#45538" class="Bound">b₂</a> <a id="45541" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="45543" href="Ordinals.Exponentiation.DecreasingList.html#45543" class="Bound">l₂</a><a id="45545" class="Symbol">)</a> <a id="45547" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45549" href="Ordinals.Exponentiation.DecreasingList.html#45549" class="Bound">δ₂</a><a id="45551" class="Symbol">)</a> <a id="45553" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45555" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="45564" class="Symbol">(</a><a id="45565" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="45569" class="Symbol">(</a><a id="45570" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="45575" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45577" href="Ordinals.Exponentiation.DecreasingList.html#45577" class="Bound">v</a><a id="45578" class="Symbol">)))</a> <a id="45582" href="Ordinals.Exponentiation.DecreasingList.html#45582" class="Bound">w</a> <a id="45584" class="Symbol">=</a>
   <a id="45589" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="45593" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="45597" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="45619" class="Symbol">(((</a><a id="45622" href="Ordinals.Exponentiation.DecreasingList.html#45622" class="Bound">a₁</a> <a id="45625" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45627" href="Ordinals.Exponentiation.DecreasingList.html#45627" class="Bound">b₁</a> <a id="45630" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="45632" href="Ordinals.Exponentiation.DecreasingList.html#45632" class="Bound">l₁</a><a id="45634" class="Symbol">)</a> <a id="45636" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45638" href="Ordinals.Exponentiation.DecreasingList.html#45638" class="Bound">δ₁</a><a id="45640" class="Symbol">)</a> <a id="45642" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45644" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="45653" class="Symbol">(</a><a id="45654" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="45658" href="Ordinals.Exponentiation.DecreasingList.html#45658" class="Bound">u</a><a id="45659" class="Symbol">))</a>
                        <a id="45686" class="Symbol">(((</a><a id="45689" href="Ordinals.Exponentiation.DecreasingList.html#45689" class="Bound">a₂</a> <a id="45692" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45694" href="Ordinals.Exponentiation.DecreasingList.html#45694" class="Bound">b₂</a> <a id="45697" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="45699" href="Ordinals.Exponentiation.DecreasingList.html#45699" class="Bound">l₂</a><a id="45701" class="Symbol">)</a> <a id="45703" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45705" href="Ordinals.Exponentiation.DecreasingList.html#45705" class="Bound">δ₂</a><a id="45707" class="Symbol">)</a> <a id="45709" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45711" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="45720" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="45725" href="Ordinals.Exponentiation.DecreasingList.html#45725" class="Bound">v</a><a id="45726" class="Symbol">)</a> <a id="45728" href="Ordinals.Exponentiation.DecreasingList.html#45728" class="Bound">w</a> <a id="45730" class="Symbol">=</a> <a id="45732" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="45737" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="45759" class="Symbol">(((</a><a id="45762" href="Ordinals.Exponentiation.DecreasingList.html#45762" class="Bound">a₁</a> <a id="45765" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45767" href="Ordinals.Exponentiation.DecreasingList.html#45767" class="Bound">b₁</a> <a id="45770" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="45772" href="Ordinals.Exponentiation.DecreasingList.html#45772" class="Bound">l₁</a><a id="45774" class="Symbol">)</a> <a id="45776" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45778" href="Ordinals.Exponentiation.DecreasingList.html#45778" class="Bound">δ₁</a><a id="45780" class="Symbol">)</a> <a id="45782" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45784" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="45793" class="Symbol">(</a><a id="45794" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="45798" class="Symbol">(</a><a id="45799" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="45804" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45806" href="Ordinals.Exponentiation.DecreasingList.html#45806" class="Bound">u</a><a id="45807" class="Symbol">)))</a>
                        <a id="45835" class="Symbol">(((</a><a id="45838" href="Ordinals.Exponentiation.DecreasingList.html#45838" class="Bound">a₂</a> <a id="45841" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45843" href="Ordinals.Exponentiation.DecreasingList.html#45843" class="Bound">b₂</a> <a id="45846" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="45848" href="Ordinals.Exponentiation.DecreasingList.html#45848" class="Bound">l₂</a><a id="45850" class="Symbol">)</a> <a id="45852" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45854" href="Ordinals.Exponentiation.DecreasingList.html#45854" class="Bound">δ₂</a><a id="45856" class="Symbol">)</a> <a id="45858" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45860" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="45869" class="Symbol">(</a><a id="45870" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="45874" href="Ordinals.Exponentiation.DecreasingList.html#45874" class="Bound">v</a><a id="45875" class="Symbol">))</a>
                        <a id="45902" class="Symbol">(</a><a id="45903" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="45912" class="Symbol">(</a><a id="45913" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="45917" href="Ordinals.Exponentiation.DecreasingList.html#45917" class="Bound">w</a><a id="45918" class="Symbol">))</a> <a id="45921" class="Symbol">=</a>
   <a id="45926" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="45933" class="Symbol">(</a><a id="45934" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="45941" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="45943" href="Ordinals.Exponentiation.DecreasingList.html#45767" class="Bound">b₁</a> <a id="45946" class="Symbol">(</a><a id="45947" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="45960" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="45962" href="Ordinals.Exponentiation.DecreasingList.html#45767" class="Bound">b₁</a> <a id="45965" href="Ordinals.Exponentiation.DecreasingList.html#45843" class="Bound">b₂</a> <a id="45968" href="Ordinals.Exponentiation.DecreasingList.html#45767" class="Bound">b₁</a> <a id="45971" href="Ordinals.Exponentiation.DecreasingList.html#45917" class="Bound">w</a> <a id="45973" href="Ordinals.Exponentiation.DecreasingList.html#45874" class="Bound">v</a><a id="45974" class="Symbol">))</a>
  <a id="45979" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="46001" class="Symbol">(((</a><a id="46004" href="Ordinals.Exponentiation.DecreasingList.html#46004" class="Bound">a₁</a> <a id="46007" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46009" href="Ordinals.Exponentiation.DecreasingList.html#46009" class="Bound">b₁</a> <a id="46012" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="46014" href="Ordinals.Exponentiation.DecreasingList.html#46014" class="Bound">l₁</a><a id="46016" class="Symbol">)</a> <a id="46018" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46020" href="Ordinals.Exponentiation.DecreasingList.html#46020" class="Bound">δ₁</a><a id="46022" class="Symbol">)</a> <a id="46024" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46026" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="46035" class="Symbol">(</a><a id="46036" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="46040" class="Symbol">(</a><a id="46041" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="46046" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46048" href="Ordinals.Exponentiation.DecreasingList.html#46048" class="Bound">u</a><a id="46049" class="Symbol">)))</a>
                        <a id="46077" class="Symbol">(((</a><a id="46080" href="Ordinals.Exponentiation.DecreasingList.html#46080" class="Bound">a₂</a> <a id="46083" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46085" href="Ordinals.Exponentiation.DecreasingList.html#46085" class="Bound">b₂</a> <a id="46088" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="46090" href="Ordinals.Exponentiation.DecreasingList.html#46090" class="Bound">l₂</a><a id="46092" class="Symbol">)</a> <a id="46094" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46096" href="Ordinals.Exponentiation.DecreasingList.html#46096" class="Bound">δ₂</a><a id="46098" class="Symbol">)</a> <a id="46100" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46102" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="46111" class="Symbol">(</a><a id="46112" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="46116" href="Ordinals.Exponentiation.DecreasingList.html#46116" class="Bound">v</a><a id="46117" class="Symbol">))</a>
                        <a id="46144" class="Symbol">(</a><a id="46145" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="46154" class="Symbol">(</a><a id="46155" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="46159" class="Symbol">(</a><a id="46160" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="46165" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46167" href="Ordinals.Exponentiation.DecreasingList.html#46167" class="Bound">w</a><a id="46168" class="Symbol">)))</a> <a id="46172" class="Symbol">=</a> <a id="46174" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="46181" class="Symbol">(</a><a id="46182" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="46189" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="46191" href="Ordinals.Exponentiation.DecreasingList.html#46009" class="Bound">b₁</a> <a id="46194" href="Ordinals.Exponentiation.DecreasingList.html#46116" class="Bound">v</a><a id="46195" class="Symbol">)</a>
  <a id="46199" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="46221" class="Symbol">(((</a><a id="46224" href="Ordinals.Exponentiation.DecreasingList.html#46224" class="Bound">a₁</a> <a id="46227" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46229" href="Ordinals.Exponentiation.DecreasingList.html#46229" class="Bound">b₁</a> <a id="46232" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="46234" href="Ordinals.Exponentiation.DecreasingList.html#46234" class="Bound">l₁</a><a id="46236" class="Symbol">)</a> <a id="46238" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46240" href="Ordinals.Exponentiation.DecreasingList.html#46240" class="Bound">δ₁</a><a id="46242" class="Symbol">)</a> <a id="46244" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46246" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="46255" class="Symbol">(</a><a id="46256" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="46260" class="Symbol">(</a><a id="46261" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="46266" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46268" href="Ordinals.Exponentiation.DecreasingList.html#46268" class="Bound">u</a><a id="46269" class="Symbol">)))</a>
                        <a id="46297" class="Symbol">(((</a><a id="46300" href="Ordinals.Exponentiation.DecreasingList.html#46300" class="Bound">a₂</a> <a id="46303" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46305" href="Ordinals.Exponentiation.DecreasingList.html#46305" class="Bound">b₂</a> <a id="46308" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="46310" href="Ordinals.Exponentiation.DecreasingList.html#46310" class="Bound">l₂</a><a id="46312" class="Symbol">)</a> <a id="46314" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46316" href="Ordinals.Exponentiation.DecreasingList.html#46316" class="Bound">δ₂</a><a id="46318" class="Symbol">)</a> <a id="46320" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46322" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="46331" class="Symbol">(</a><a id="46332" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="46336" href="Ordinals.Exponentiation.DecreasingList.html#46336" class="Bound">v</a><a id="46337" class="Symbol">))</a>
                        <a id="46364" class="Symbol">(</a><a id="46365" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="46374" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="46379" href="Ordinals.Exponentiation.DecreasingList.html#46379" class="Bound">w</a><a id="46380" class="Symbol">)</a> <a id="46382" class="Symbol">=</a> <a id="46384" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="46391" class="Symbol">(</a><a id="46392" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="46399" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="46401" href="Ordinals.Exponentiation.DecreasingList.html#46229" class="Bound">b₁</a> <a id="46404" href="Ordinals.Exponentiation.DecreasingList.html#46336" class="Bound">v</a><a id="46405" class="Symbol">)</a>

  <a id="46410" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="46432" class="Symbol">(((</a><a id="46435" href="Ordinals.Exponentiation.DecreasingList.html#46435" class="Bound">a₁</a> <a id="46438" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46440" href="Ordinals.Exponentiation.DecreasingList.html#46440" class="Bound">b₁</a> <a id="46443" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="46445" href="Ordinals.Exponentiation.DecreasingList.html#46445" class="Bound">l₁</a><a id="46447" class="Symbol">)</a> <a id="46449" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46451" href="Ordinals.Exponentiation.DecreasingList.html#46451" class="Bound">δ₁</a><a id="46453" class="Symbol">)</a> <a id="46455" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46457" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="46466" class="Symbol">(</a><a id="46467" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="46471" class="Symbol">(</a><a id="46472" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="46477" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46479" href="Ordinals.Exponentiation.DecreasingList.html#46479" class="Bound">u</a><a id="46480" class="Symbol">)))</a>
                        <a id="46508" class="Symbol">(((</a><a id="46511" href="Ordinals.Exponentiation.DecreasingList.html#46511" class="Bound">a₂</a> <a id="46514" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46516" href="Ordinals.Exponentiation.DecreasingList.html#46516" class="Bound">b₂</a> <a id="46519" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="46521" href="Ordinals.Exponentiation.DecreasingList.html#46521" class="Bound">l₂</a><a id="46523" class="Symbol">)</a> <a id="46525" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46527" href="Ordinals.Exponentiation.DecreasingList.html#46527" class="Bound">δ₂</a><a id="46529" class="Symbol">)</a> <a id="46531" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46533" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="46542" class="Symbol">(</a><a id="46543" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="46547" class="Symbol">(</a><a id="46548" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="46553" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46555" href="Ordinals.Exponentiation.DecreasingList.html#46555" class="Bound">v</a><a id="46556" class="Symbol">)))</a>
                        <a id="46584" class="Symbol">(</a><a id="46585" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="46594" class="Symbol">(</a><a id="46595" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="46599" href="Ordinals.Exponentiation.DecreasingList.html#46599" class="Bound">w</a><a id="46600" class="Symbol">))</a> <a id="46603" class="Symbol">=</a> <a id="46605" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="46612" class="Symbol">(</a><a id="46613" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="46620" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="46622" href="Ordinals.Exponentiation.DecreasingList.html#46440" class="Bound">b₁</a> <a id="46625" href="Ordinals.Exponentiation.DecreasingList.html#46599" class="Bound">w</a><a id="46626" class="Symbol">)</a>
  <a id="46630" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="46652" class="Symbol">(((</a><a id="46655" href="Ordinals.Exponentiation.DecreasingList.html#46655" class="Bound">a₁</a> <a id="46658" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46660" href="Ordinals.Exponentiation.DecreasingList.html#46660" class="Bound">b₁</a> <a id="46663" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="46665" href="Ordinals.Exponentiation.DecreasingList.html#46665" class="Bound">l₁</a><a id="46667" class="Symbol">)</a> <a id="46669" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46671" href="Ordinals.Exponentiation.DecreasingList.html#46671" class="Bound">δ₁</a><a id="46673" class="Symbol">)</a> <a id="46675" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46677" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="46686" class="Symbol">(</a><a id="46687" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="46691" class="Symbol">(</a><a id="46692" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="46697" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46699" href="Ordinals.Exponentiation.DecreasingList.html#46699" class="Bound">u</a><a id="46700" class="Symbol">)))</a>
                        <a id="46728" class="Symbol">(((</a><a id="46731" href="Ordinals.Exponentiation.DecreasingList.html#46731" class="Bound">a₂</a> <a id="46734" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46736" href="Ordinals.Exponentiation.DecreasingList.html#46736" class="Bound">b₂</a> <a id="46739" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="46741" href="Ordinals.Exponentiation.DecreasingList.html#46741" class="Bound">l₂</a><a id="46743" class="Symbol">)</a> <a id="46745" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46747" href="Ordinals.Exponentiation.DecreasingList.html#46747" class="Bound">δ₂</a><a id="46749" class="Symbol">)</a> <a id="46751" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46753" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="46762" class="Symbol">(</a><a id="46763" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="46767" class="Symbol">(</a><a id="46768" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="46773" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46775" href="Ordinals.Exponentiation.DecreasingList.html#46775" class="Bound">v</a><a id="46776" class="Symbol">)))</a>
                        <a id="46804" class="Symbol">(</a><a id="46805" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="46814" class="Symbol">(</a><a id="46815" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="46819" class="Symbol">(</a><a id="46820" href="Ordinals.Exponentiation.DecreasingList.html#46820" class="Bound">e</a> <a id="46822" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46824" href="Ordinals.Exponentiation.DecreasingList.html#46824" class="Bound">w</a><a id="46825" class="Symbol">)))</a> <a id="46829" class="Symbol">=</a> <a id="46831" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="46835" href="Ordinals.Exponentiation.DecreasingList.html#46824" class="Bound">w</a>
  <a id="46839" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="46861" class="Symbol">(((</a><a id="46864" href="Ordinals.Exponentiation.DecreasingList.html#46864" class="Bound">a₁</a> <a id="46867" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46869" href="Ordinals.Exponentiation.DecreasingList.html#46869" class="Bound">b₁</a> <a id="46872" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="46874" href="Ordinals.Exponentiation.DecreasingList.html#46874" class="Bound">l₁</a><a id="46876" class="Symbol">)</a> <a id="46878" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46880" href="Ordinals.Exponentiation.DecreasingList.html#46880" class="Bound">δ₁</a><a id="46882" class="Symbol">)</a> <a id="46884" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46886" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="46895" class="Symbol">(</a><a id="46896" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="46900" class="Symbol">(</a><a id="46901" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="46906" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46908" href="Ordinals.Exponentiation.DecreasingList.html#46908" class="Bound">u</a><a id="46909" class="Symbol">)))</a>
                        <a id="46937" class="Symbol">(((</a><a id="46940" href="Ordinals.Exponentiation.DecreasingList.html#46940" class="Bound">a₂</a> <a id="46943" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46945" href="Ordinals.Exponentiation.DecreasingList.html#46945" class="Bound">b₂</a> <a id="46948" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="46950" href="Ordinals.Exponentiation.DecreasingList.html#46950" class="Bound">l₂</a><a id="46952" class="Symbol">)</a> <a id="46954" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46956" href="Ordinals.Exponentiation.DecreasingList.html#46956" class="Bound">δ₂</a><a id="46958" class="Symbol">)</a> <a id="46960" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46962" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="46971" class="Symbol">(</a><a id="46972" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="46976" class="Symbol">(</a><a id="46977" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="46982" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46984" href="Ordinals.Exponentiation.DecreasingList.html#46984" class="Bound">v</a><a id="46985" class="Symbol">)))</a>
                        <a id="47013" class="Symbol">(</a><a id="47014" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="47023" href="Ordinals.Exponentiation.DecreasingList.html#47023" class="Bound">e</a> <a id="47025" href="Ordinals.Exponentiation.DecreasingList.html#47025" class="Bound">w</a><a id="47026" class="Symbol">)</a> <a id="47028" class="Symbol">=</a>
   <a id="47033" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="47037" class="Symbol">(</a><a id="47038" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="47041" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="47045" class="Symbol">(</a><a id="47046" href="Ordinals.OrdinalOfOrdinals.html#6234" class="Function">segment-inclusion-lc</a> <a id="47067" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="47069" class="Symbol">(</a><a id="47070" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="47073" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="47077" href="Ordinals.Exponentiation.DecreasingList.html#47023" class="Bound">e</a><a id="47078" class="Symbol">))</a> <a id="47081" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
        <a id="47091" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a> <a id="47121" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="47123" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="47125" href="Ordinals.Exponentiation.DecreasingList.html#39799" class="Bound">a</a> <a id="47127" href="Ordinals.Exponentiation.DecreasingList.html#39801" class="Bound">b</a> <a id="47129" href="Ordinals.Exponentiation.DecreasingList.html#46880" class="Bound">δ₁</a> <a id="47132" href="Ordinals.Exponentiation.DecreasingList.html#46956" class="Bound">δ₂</a> <a id="47135" href="Ordinals.Exponentiation.DecreasingList.html#47025" class="Bound">w</a><a id="47136" class="Symbol">)</a>

  <a id="47141" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="47163" class="Symbol">(((</a><a id="47166" href="Ordinals.Exponentiation.DecreasingList.html#47166" class="Bound">a₁</a> <a id="47169" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47171" href="Ordinals.Exponentiation.DecreasingList.html#47171" class="Bound">b₁</a> <a id="47174" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="47176" href="Ordinals.Exponentiation.DecreasingList.html#47176" class="Bound">l₁</a><a id="47178" class="Symbol">)</a> <a id="47180" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47182" href="Ordinals.Exponentiation.DecreasingList.html#47182" class="Bound">δ₁</a><a id="47184" class="Symbol">)</a> <a id="47186" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47188" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="47197" class="Symbol">(</a><a id="47198" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="47202" class="Symbol">(</a><a id="47203" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="47208" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47210" href="Ordinals.Exponentiation.DecreasingList.html#47210" class="Bound">u</a><a id="47211" class="Symbol">)))</a>
                        <a id="47239" class="Symbol">(((</a><a id="47242" href="Ordinals.Exponentiation.DecreasingList.html#47242" class="Bound">a₂</a> <a id="47245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47247" href="Ordinals.Exponentiation.DecreasingList.html#47247" class="Bound">b₂</a> <a id="47250" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="47252" href="Ordinals.Exponentiation.DecreasingList.html#47252" class="Bound">l₂</a><a id="47254" class="Symbol">)</a> <a id="47256" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47258" href="Ordinals.Exponentiation.DecreasingList.html#47258" class="Bound">δ₂</a><a id="47260" class="Symbol">)</a> <a id="47262" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47264" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="47273" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="47278" href="Ordinals.Exponentiation.DecreasingList.html#47278" class="Bound">v</a><a id="47279" class="Symbol">)</a> <a id="47281" href="Ordinals.Exponentiation.DecreasingList.html#47281" class="Bound">w</a> <a id="47283" class="Symbol">=</a> <a id="47285" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="47290" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="47312" class="Symbol">(((</a><a id="47315" href="Ordinals.Exponentiation.DecreasingList.html#47315" class="Bound">a₁</a> <a id="47318" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47320" href="Ordinals.Exponentiation.DecreasingList.html#47320" class="Bound">b₁</a> <a id="47323" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="47325" href="Ordinals.Exponentiation.DecreasingList.html#47325" class="Bound">l₁</a><a id="47327" class="Symbol">)</a> <a id="47329" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47331" href="Ordinals.Exponentiation.DecreasingList.html#47331" class="Bound">δ₁</a><a id="47333" class="Symbol">)</a> <a id="47335" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47337" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="47346" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="47351" href="Ordinals.Exponentiation.DecreasingList.html#47351" class="Bound">u</a><a id="47352" class="Symbol">)</a>
                        <a id="47378" class="Symbol">(((</a><a id="47381" href="Ordinals.Exponentiation.DecreasingList.html#47381" class="Bound">a₂</a> <a id="47384" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47386" href="Ordinals.Exponentiation.DecreasingList.html#47386" class="Bound">b₂</a> <a id="47389" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="47391" href="Ordinals.Exponentiation.DecreasingList.html#47391" class="Bound">l₂</a><a id="47393" class="Symbol">)</a> <a id="47395" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47397" href="Ordinals.Exponentiation.DecreasingList.html#47397" class="Bound">δ₂</a><a id="47399" class="Symbol">)</a> <a id="47401" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47403" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="47412" class="Symbol">(</a><a id="47413" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="47417" href="Ordinals.Exponentiation.DecreasingList.html#47417" class="Bound">v</a><a id="47418" class="Symbol">))</a>
                        <a id="47445" class="Symbol">(</a><a id="47446" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="47455" class="Symbol">(</a><a id="47456" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="47460" href="Ordinals.Exponentiation.DecreasingList.html#47460" class="Bound">w</a><a id="47461" class="Symbol">))</a> <a id="47464" class="Symbol">=</a>
   <a id="47469" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="47476" class="Symbol">(</a><a id="47477" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="47484" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="47486" href="Ordinals.Exponentiation.DecreasingList.html#47320" class="Bound">b₁</a> <a id="47489" class="Symbol">(</a><a id="47490" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="47503" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="47505" href="Ordinals.Exponentiation.DecreasingList.html#47320" class="Bound">b₁</a> <a id="47508" href="Ordinals.Exponentiation.DecreasingList.html#47386" class="Bound">b₂</a> <a id="47511" href="Ordinals.Exponentiation.DecreasingList.html#47320" class="Bound">b₁</a> <a id="47514" href="Ordinals.Exponentiation.DecreasingList.html#47460" class="Bound">w</a> <a id="47516" href="Ordinals.Exponentiation.DecreasingList.html#47417" class="Bound">v</a><a id="47517" class="Symbol">))</a>
  <a id="47522" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="47544" class="Symbol">(((</a><a id="47547" href="Ordinals.Exponentiation.DecreasingList.html#47547" class="Bound">a₁</a> <a id="47550" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47552" href="Ordinals.Exponentiation.DecreasingList.html#47552" class="Bound">b₁</a> <a id="47555" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="47557" href="Ordinals.Exponentiation.DecreasingList.html#47557" class="Bound">l₁</a><a id="47559" class="Symbol">)</a> <a id="47561" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47563" href="Ordinals.Exponentiation.DecreasingList.html#47563" class="Bound">δ₁</a><a id="47565" class="Symbol">)</a> <a id="47567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47569" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="47578" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="47583" href="Ordinals.Exponentiation.DecreasingList.html#47583" class="Bound">u</a><a id="47584" class="Symbol">)</a>
                        <a id="47610" class="Symbol">(((</a><a id="47613" href="Ordinals.Exponentiation.DecreasingList.html#47613" class="Bound">a₂</a> <a id="47616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47618" href="Ordinals.Exponentiation.DecreasingList.html#47618" class="Bound">b₂</a> <a id="47621" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="47623" href="Ordinals.Exponentiation.DecreasingList.html#47623" class="Bound">l₂</a><a id="47625" class="Symbol">)</a> <a id="47627" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47629" href="Ordinals.Exponentiation.DecreasingList.html#47629" class="Bound">δ₂</a><a id="47631" class="Symbol">)</a> <a id="47633" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47635" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="47644" class="Symbol">(</a><a id="47645" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="47649" href="Ordinals.Exponentiation.DecreasingList.html#47649" class="Bound">v</a><a id="47650" class="Symbol">))</a>
                        <a id="47677" class="Symbol">(</a><a id="47678" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="47687" class="Symbol">(</a><a id="47688" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="47692" class="Symbol">(</a><a id="47693" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="47698" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47700" href="Ordinals.Exponentiation.DecreasingList.html#47700" class="Bound">w</a><a id="47701" class="Symbol">)))</a> <a id="47705" class="Symbol">=</a> <a id="47707" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="47714" class="Symbol">(</a><a id="47715" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="47722" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="47724" href="Ordinals.Exponentiation.DecreasingList.html#47552" class="Bound">b₁</a> <a id="47727" href="Ordinals.Exponentiation.DecreasingList.html#47649" class="Bound">v</a><a id="47728" class="Symbol">)</a>
  <a id="47732" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="47754" class="Symbol">(((</a><a id="47757" href="Ordinals.Exponentiation.DecreasingList.html#47757" class="Bound">a₁</a> <a id="47760" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47762" href="Ordinals.Exponentiation.DecreasingList.html#47762" class="Bound">b₁</a> <a id="47765" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="47767" href="Ordinals.Exponentiation.DecreasingList.html#47767" class="Bound">l₁</a><a id="47769" class="Symbol">)</a> <a id="47771" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47773" href="Ordinals.Exponentiation.DecreasingList.html#47773" class="Bound">δ₁</a><a id="47775" class="Symbol">)</a> <a id="47777" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47779" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="47788" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="47793" href="Ordinals.Exponentiation.DecreasingList.html#47793" class="Bound">u</a><a id="47794" class="Symbol">)</a>
                        <a id="47820" class="Symbol">(((</a><a id="47823" href="Ordinals.Exponentiation.DecreasingList.html#47823" class="Bound">a₂</a> <a id="47826" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47828" href="Ordinals.Exponentiation.DecreasingList.html#47828" class="Bound">b₂</a> <a id="47831" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="47833" href="Ordinals.Exponentiation.DecreasingList.html#47833" class="Bound">l₂</a><a id="47835" class="Symbol">)</a> <a id="47837" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47839" href="Ordinals.Exponentiation.DecreasingList.html#47839" class="Bound">δ₂</a><a id="47841" class="Symbol">)</a> <a id="47843" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47845" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="47854" class="Symbol">(</a><a id="47855" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="47859" href="Ordinals.Exponentiation.DecreasingList.html#47859" class="Bound">v</a><a id="47860" class="Symbol">))</a>
                        <a id="47887" class="Symbol">(</a><a id="47888" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="47897" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="47902" href="Ordinals.Exponentiation.DecreasingList.html#47902" class="Bound">w</a><a id="47903" class="Symbol">)</a> <a id="47905" class="Symbol">=</a> <a id="47907" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="47914" class="Symbol">(</a><a id="47915" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="47922" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="47924" href="Ordinals.Exponentiation.DecreasingList.html#47762" class="Bound">b₁</a> <a id="47927" href="Ordinals.Exponentiation.DecreasingList.html#47859" class="Bound">v</a><a id="47928" class="Symbol">)</a>

  <a id="47933" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="47955" class="Symbol">(((</a><a id="47958" href="Ordinals.Exponentiation.DecreasingList.html#47958" class="Bound">a₁</a> <a id="47961" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47963" href="Ordinals.Exponentiation.DecreasingList.html#47963" class="Bound">b₁</a> <a id="47966" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="47968" href="Ordinals.Exponentiation.DecreasingList.html#47968" class="Bound">l₁</a><a id="47970" class="Symbol">)</a> <a id="47972" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47974" href="Ordinals.Exponentiation.DecreasingList.html#47974" class="Bound">δ₁</a><a id="47976" class="Symbol">)</a> <a id="47978" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47980" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="47989" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="47994" href="Ordinals.Exponentiation.DecreasingList.html#47994" class="Bound">u</a><a id="47995" class="Symbol">)</a>
                        <a id="48021" class="Symbol">(((</a><a id="48024" href="Ordinals.Exponentiation.DecreasingList.html#48024" class="Bound">a₂</a> <a id="48027" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48029" href="Ordinals.Exponentiation.DecreasingList.html#48029" class="Bound">b₂</a> <a id="48032" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="48034" href="Ordinals.Exponentiation.DecreasingList.html#48034" class="Bound">l₂</a><a id="48036" class="Symbol">)</a> <a id="48038" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48040" href="Ordinals.Exponentiation.DecreasingList.html#48040" class="Bound">δ₂</a><a id="48042" class="Symbol">)</a> <a id="48044" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48046" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="48055" class="Symbol">(</a><a id="48056" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="48060" class="Symbol">(</a><a id="48061" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="48066" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48068" href="Ordinals.Exponentiation.DecreasingList.html#48068" class="Bound">v</a><a id="48069" class="Symbol">)))</a>
                        <a id="48097" class="Symbol">(</a><a id="48098" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="48107" class="Symbol">(</a><a id="48108" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="48112" href="Ordinals.Exponentiation.DecreasingList.html#48112" class="Bound">w</a><a id="48113" class="Symbol">))</a> <a id="48116" class="Symbol">=</a> <a id="48118" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="48125" class="Symbol">(</a><a id="48126" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="48133" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="48135" href="Ordinals.Exponentiation.DecreasingList.html#47963" class="Bound">b₁</a> <a id="48138" href="Ordinals.Exponentiation.DecreasingList.html#48112" class="Bound">w</a><a id="48139" class="Symbol">)</a>
  <a id="48143" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="48165" class="Symbol">(((</a><a id="48168" href="Ordinals.Exponentiation.DecreasingList.html#48168" class="Bound">a₁</a> <a id="48171" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48173" href="Ordinals.Exponentiation.DecreasingList.html#48173" class="Bound">b₁</a> <a id="48176" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="48178" href="Ordinals.Exponentiation.DecreasingList.html#48178" class="Bound">l₁</a><a id="48180" class="Symbol">)</a> <a id="48182" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48184" href="Ordinals.Exponentiation.DecreasingList.html#48184" class="Bound">δ₁</a><a id="48186" class="Symbol">)</a> <a id="48188" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48190" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="48199" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="48204" href="Ordinals.Exponentiation.DecreasingList.html#48204" class="Bound">u</a><a id="48205" class="Symbol">)</a>
                        <a id="48231" class="Symbol">(((</a><a id="48234" href="Ordinals.Exponentiation.DecreasingList.html#48234" class="Bound">a₂</a> <a id="48237" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48239" href="Ordinals.Exponentiation.DecreasingList.html#48239" class="Bound">b₂</a> <a id="48242" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="48244" href="Ordinals.Exponentiation.DecreasingList.html#48244" class="Bound">l₂</a><a id="48246" class="Symbol">)</a> <a id="48248" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48250" href="Ordinals.Exponentiation.DecreasingList.html#48250" class="Bound">δ₂</a><a id="48252" class="Symbol">)</a> <a id="48254" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48256" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="48265" class="Symbol">(</a><a id="48266" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="48270" class="Symbol">(</a><a id="48271" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="48276" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48278" href="Ordinals.Exponentiation.DecreasingList.html#48278" class="Bound">v</a><a id="48279" class="Symbol">)))</a>
                        <a id="48307" class="Symbol">(</a><a id="48308" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="48317" class="Symbol">(</a><a id="48318" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="48322" class="Symbol">(</a><a id="48323" href="Ordinals.Exponentiation.DecreasingList.html#48323" class="Bound">e</a> <a id="48325" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48327" href="Ordinals.Exponentiation.DecreasingList.html#48327" class="Bound">w</a><a id="48328" class="Symbol">)))</a> <a id="48332" class="Symbol">=</a>
   <a id="48337" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="48344" class="Symbol">(</a><a id="48345" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="48352" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="48354" href="Ordinals.Exponentiation.DecreasingList.html#48168" class="Bound">a₁</a> <a id="48357" class="Symbol">(</a><a id="48358" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="48371" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="48373" href="Ordinals.Exponentiation.DecreasingList.html#48168" class="Bound">a₁</a> <a id="48376" href="Ordinals.Exponentiation.DecreasingList.html#48234" class="Bound">a₂</a> <a id="48379" href="Ordinals.Exponentiation.DecreasingList.html#48168" class="Bound">a₁</a> <a id="48382" href="Ordinals.Exponentiation.DecreasingList.html#48327" class="Bound">w</a> <a id="48384" href="Ordinals.Exponentiation.DecreasingList.html#48278" class="Bound">v</a><a id="48385" class="Symbol">))</a>
  <a id="48390" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="48412" class="Symbol">(((</a><a id="48415" href="Ordinals.Exponentiation.DecreasingList.html#48415" class="Bound">a₁</a> <a id="48418" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48420" href="Ordinals.Exponentiation.DecreasingList.html#48420" class="Bound">b₁</a> <a id="48423" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="48425" href="Ordinals.Exponentiation.DecreasingList.html#48425" class="Bound">l₁</a><a id="48427" class="Symbol">)</a> <a id="48429" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48431" href="Ordinals.Exponentiation.DecreasingList.html#48431" class="Bound">δ₁</a><a id="48433" class="Symbol">)</a> <a id="48435" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48437" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="48446" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="48451" href="Ordinals.Exponentiation.DecreasingList.html#48451" class="Bound">u</a><a id="48452" class="Symbol">)</a>
                        <a id="48478" class="Symbol">(((</a><a id="48481" href="Ordinals.Exponentiation.DecreasingList.html#48481" class="Bound">a₂</a> <a id="48484" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48486" href="Ordinals.Exponentiation.DecreasingList.html#48486" class="Bound">b₂</a> <a id="48489" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="48491" href="Ordinals.Exponentiation.DecreasingList.html#48491" class="Bound">l₂</a><a id="48493" class="Symbol">)</a> <a id="48495" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48497" href="Ordinals.Exponentiation.DecreasingList.html#48497" class="Bound">δ₂</a><a id="48499" class="Symbol">)</a> <a id="48501" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48503" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="48512" class="Symbol">(</a><a id="48513" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="48517" class="Symbol">(</a><a id="48518" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="48523" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48525" href="Ordinals.Exponentiation.DecreasingList.html#48525" class="Bound">v</a><a id="48526" class="Symbol">)))</a>
                        <a id="48554" class="Symbol">(</a><a id="48555" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="48564" href="Ordinals.Exponentiation.DecreasingList.html#48564" class="Bound">e</a> <a id="48566" href="Ordinals.Exponentiation.DecreasingList.html#48566" class="Bound">w</a><a id="48567" class="Symbol">)</a> <a id="48569" class="Symbol">=</a>
   <a id="48574" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="48581" class="Symbol">(</a><a id="48582" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="48589" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="48591" href="Ordinals.Exponentiation.DecreasingList.html#48415" class="Bound">a₁</a> <a id="48594" class="Symbol">(</a><a id="48595" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="48607" class="Symbol">(λ</a> <a id="48610" href="Ordinals.Exponentiation.DecreasingList.html#48610" class="Bound">-</a> <a id="48612" class="Symbol">→</a> <a id="48614" href="Ordinals.Exponentiation.DecreasingList.html#48610" class="Bound">-</a> <a id="48616" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="48619" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="48621" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="48623" href="Ordinals.Exponentiation.DecreasingList.html#48415" class="Bound">a₁</a><a id="48625" class="Symbol">)</a> <a id="48627" class="Symbol">(</a><a id="48628" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="48631" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="48635" href="Ordinals.Exponentiation.DecreasingList.html#48564" class="Bound">e</a><a id="48636" class="Symbol">)</a> <a id="48638" href="Ordinals.Exponentiation.DecreasingList.html#48525" class="Bound">v</a><a id="48639" class="Symbol">))</a>

  <a id="48645" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="48667" class="Symbol">(((</a><a id="48670" href="Ordinals.Exponentiation.DecreasingList.html#48670" class="Bound">a₁</a> <a id="48673" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48675" href="Ordinals.Exponentiation.DecreasingList.html#48675" class="Bound">b₁</a> <a id="48678" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="48680" href="Ordinals.Exponentiation.DecreasingList.html#48680" class="Bound">l₁</a><a id="48682" class="Symbol">)</a> <a id="48684" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48686" href="Ordinals.Exponentiation.DecreasingList.html#48686" class="Bound">δ₁</a><a id="48688" class="Symbol">)</a> <a id="48690" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48692" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="48701" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="48706" href="Ordinals.Exponentiation.DecreasingList.html#48706" class="Bound">u</a><a id="48707" class="Symbol">)</a>
                        <a id="48733" class="Symbol">(((</a><a id="48736" href="Ordinals.Exponentiation.DecreasingList.html#48736" class="Bound">a₂</a> <a id="48739" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48741" href="Ordinals.Exponentiation.DecreasingList.html#48741" class="Bound">b₂</a> <a id="48744" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="48746" href="Ordinals.Exponentiation.DecreasingList.html#48746" class="Bound">l₂</a><a id="48748" class="Symbol">)</a> <a id="48750" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48752" href="Ordinals.Exponentiation.DecreasingList.html#48752" class="Bound">δ₂</a><a id="48754" class="Symbol">)</a> <a id="48756" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48758" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="48767" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="48772" href="Ordinals.Exponentiation.DecreasingList.html#48772" class="Bound">v</a><a id="48773" class="Symbol">)</a>
                        <a id="48799" class="Symbol">(</a><a id="48800" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="48809" class="Symbol">(</a><a id="48810" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="48814" href="Ordinals.Exponentiation.DecreasingList.html#48814" class="Bound">w</a><a id="48815" class="Symbol">))</a> <a id="48818" class="Symbol">=</a> <a id="48820" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="48827" class="Symbol">(</a><a id="48828" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="48835" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="48837" href="Ordinals.Exponentiation.DecreasingList.html#48675" class="Bound">b₁</a> <a id="48840" href="Ordinals.Exponentiation.DecreasingList.html#48814" class="Bound">w</a><a id="48841" class="Symbol">)</a>
  <a id="48845" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="48867" class="Symbol">(((</a><a id="48870" href="Ordinals.Exponentiation.DecreasingList.html#48870" class="Bound">a₁</a> <a id="48873" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48875" href="Ordinals.Exponentiation.DecreasingList.html#48875" class="Bound">b₁</a> <a id="48878" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="48880" href="Ordinals.Exponentiation.DecreasingList.html#48880" class="Bound">l₁</a><a id="48882" class="Symbol">)</a> <a id="48884" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48886" href="Ordinals.Exponentiation.DecreasingList.html#48886" class="Bound">δ₁</a><a id="48888" class="Symbol">)</a> <a id="48890" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48892" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="48901" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="48906" href="Ordinals.Exponentiation.DecreasingList.html#48906" class="Bound">u</a><a id="48907" class="Symbol">)</a>
                        <a id="48933" class="Symbol">(((</a><a id="48936" href="Ordinals.Exponentiation.DecreasingList.html#48936" class="Bound">a₂</a> <a id="48939" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48941" href="Ordinals.Exponentiation.DecreasingList.html#48941" class="Bound">b₂</a> <a id="48944" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="48946" href="Ordinals.Exponentiation.DecreasingList.html#48946" class="Bound">l₂</a><a id="48948" class="Symbol">)</a> <a id="48950" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48952" href="Ordinals.Exponentiation.DecreasingList.html#48952" class="Bound">δ₂</a><a id="48954" class="Symbol">)</a> <a id="48956" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48958" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="48967" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="48972" href="Ordinals.Exponentiation.DecreasingList.html#48972" class="Bound">v</a><a id="48973" class="Symbol">)</a>
                        <a id="48999" class="Symbol">(</a><a id="49000" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="49009" class="Symbol">(</a><a id="49010" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="49014" class="Symbol">(</a><a id="49015" href="Ordinals.Exponentiation.DecreasingList.html#49015" class="Bound">e</a> <a id="49017" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49019" href="Ordinals.Exponentiation.DecreasingList.html#49019" class="Bound">w</a><a id="49020" class="Symbol">)))</a> <a id="49024" class="Symbol">=</a> <a id="49026" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="49033" class="Symbol">(</a><a id="49034" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="49041" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="49043" href="Ordinals.Exponentiation.DecreasingList.html#48870" class="Bound">a₁</a> <a id="49046" href="Ordinals.Exponentiation.DecreasingList.html#49019" class="Bound">w</a><a id="49047" class="Symbol">)</a>
  <a id="49051" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="49073" class="Symbol">(((</a><a id="49076" href="Ordinals.Exponentiation.DecreasingList.html#49076" class="Bound">a₁</a> <a id="49079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49081" href="Ordinals.Exponentiation.DecreasingList.html#49081" class="Bound">b₁</a> <a id="49084" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="49086" href="Ordinals.Exponentiation.DecreasingList.html#49086" class="Bound">l₁</a><a id="49088" class="Symbol">)</a> <a id="49090" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49092" href="Ordinals.Exponentiation.DecreasingList.html#49092" class="Bound">δ₁</a><a id="49094" class="Symbol">)</a> <a id="49096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49098" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="49107" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="49112" href="Ordinals.Exponentiation.DecreasingList.html#49112" class="Bound">u</a><a id="49113" class="Symbol">)</a>
                        <a id="49139" class="Symbol">(((</a><a id="49142" href="Ordinals.Exponentiation.DecreasingList.html#49142" class="Bound">a₂</a> <a id="49145" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49147" href="Ordinals.Exponentiation.DecreasingList.html#49147" class="Bound">b₂</a> <a id="49150" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="49152" href="Ordinals.Exponentiation.DecreasingList.html#49152" class="Bound">l₂</a><a id="49154" class="Symbol">)</a> <a id="49156" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49158" href="Ordinals.Exponentiation.DecreasingList.html#49158" class="Bound">δ₂</a><a id="49160" class="Symbol">)</a> <a id="49162" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49164" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="49173" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="49178" href="Ordinals.Exponentiation.DecreasingList.html#49178" class="Bound">v</a><a id="49179" class="Symbol">)</a>
                        <a id="49205" class="Symbol">(</a><a id="49206" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="49215" href="Ordinals.Exponentiation.DecreasingList.html#49215" class="Bound">e</a> <a id="49217" href="Ordinals.Exponentiation.DecreasingList.html#49217" class="Bound">w</a><a id="49218" class="Symbol">)</a> <a id="49220" class="Symbol">=</a>
   <a id="49225" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a> <a id="49255" href="Ordinals.Exponentiation.DecreasingList.html#39795" class="Bound">α</a> <a id="49257" href="Ordinals.Exponentiation.DecreasingList.html#39797" class="Bound">β</a> <a id="49259" href="Ordinals.Exponentiation.DecreasingList.html#49076" class="Bound">a₁</a> <a id="49262" href="Ordinals.Exponentiation.DecreasingList.html#49081" class="Bound">b₁</a> <a id="49265" href="Ordinals.Exponentiation.DecreasingList.html#49092" class="Bound">δ₁</a> <a id="49268" href="Ordinals.Exponentiation.DecreasingList.html#49158" class="Bound">δ₂</a> <a id="49271" href="Ordinals.Exponentiation.DecreasingList.html#49217" class="Bound">w</a>

  <a id="49276" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="49298" class="Symbol">((</a><a id="49300" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="49303" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49305" href="Ordinals.Exponentiation.DecreasingList.html#49305" class="Bound">δ₁</a><a id="49307" class="Symbol">)</a> <a id="49309" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49311" href="Ordinals.Exponentiation.DecreasingList.html#49311" class="Bound">p</a><a id="49312" class="Symbol">)</a> <a id="49314" class="Symbol">((</a><a id="49316" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="49319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49321" href="Ordinals.Exponentiation.DecreasingList.html#49321" class="Bound">δ₂</a><a id="49323" class="Symbol">)</a> <a id="49325" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49327" href="Ordinals.Exponentiation.DecreasingList.html#49327" class="Bound">q</a><a id="49328" class="Symbol">)</a> <a id="49330" href="Ordinals.Exponentiation.DecreasingList.html#49330" class="Bound">w</a> <a id="49332" class="Symbol">=</a>
   <a id="49337" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="49344" class="Symbol">(</a><a id="49345" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="49371" class="Symbol">_</a> <a id="49373" href="Ordinals.Exponentiation.DecreasingList.html#49330" class="Bound">w</a><a id="49374" class="Symbol">)</a>
  <a id="49378" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="49400" class="Symbol">(((</a><a id="49403" href="Ordinals.Exponentiation.DecreasingList.html#49403" class="Bound">a₁</a> <a id="49406" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49408" href="Ordinals.Exponentiation.DecreasingList.html#49408" class="Bound">b₁</a> <a id="49411" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="49413" href="Ordinals.Exponentiation.DecreasingList.html#49413" class="Bound">l₁</a><a id="49415" class="Symbol">)</a> <a id="49417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49419" href="Ordinals.Exponentiation.DecreasingList.html#49419" class="Bound">δ₁</a><a id="49421" class="Symbol">)</a> <a id="49423" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49425" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="49434" class="Symbol">(</a><a id="49435" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="49439" href="Ordinals.Exponentiation.DecreasingList.html#49439" class="Bound">u</a><a id="49440" class="Symbol">))</a>
                        <a id="49467" class="Symbol">((</a><a id="49469" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="49472" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49474" href="Ordinals.Exponentiation.DecreasingList.html#49474" class="Bound">δ₂</a><a id="49476" class="Symbol">)</a> <a id="49478" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49480" href="Ordinals.Exponentiation.DecreasingList.html#49480" class="Bound">q</a><a id="49481" class="Symbol">)</a> <a id="49483" href="Ordinals.Exponentiation.DecreasingList.html#49483" class="Bound">w</a> <a id="49485" class="Symbol">=</a>
   <a id="49490" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="49497" class="Symbol">(</a><a id="49498" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="49524" class="Symbol">_</a> <a id="49526" href="Ordinals.Exponentiation.DecreasingList.html#49483" class="Bound">w</a><a id="49527" class="Symbol">)</a>
  <a id="49531" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="49553" class="Symbol">(((</a><a id="49556" href="Ordinals.Exponentiation.DecreasingList.html#49556" class="Bound">a₁</a> <a id="49559" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49561" href="Ordinals.Exponentiation.DecreasingList.html#49561" class="Bound">b₁</a> <a id="49564" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="49566" href="Ordinals.Exponentiation.DecreasingList.html#49566" class="Bound">l₁</a><a id="49568" class="Symbol">)</a> <a id="49570" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49572" href="Ordinals.Exponentiation.DecreasingList.html#49572" class="Bound">δ₁</a><a id="49574" class="Symbol">)</a> <a id="49576" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49578" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="49587" class="Symbol">(</a><a id="49588" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="49592" class="Symbol">(</a><a id="49593" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="49598" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49600" href="Ordinals.Exponentiation.DecreasingList.html#49600" class="Bound">u</a><a id="49601" class="Symbol">)))</a>
                        <a id="49629" class="Symbol">((</a><a id="49631" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="49634" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49636" href="Ordinals.Exponentiation.DecreasingList.html#49636" class="Bound">δ₂</a><a id="49638" class="Symbol">)</a> <a id="49640" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49642" href="Ordinals.Exponentiation.DecreasingList.html#49642" class="Bound">q</a><a id="49643" class="Symbol">)</a> <a id="49645" href="Ordinals.Exponentiation.DecreasingList.html#49645" class="Bound">w</a> <a id="49647" class="Symbol">=</a>
   <a id="49652" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="49659" class="Symbol">(</a><a id="49660" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="49686" class="Symbol">_</a> <a id="49688" href="Ordinals.Exponentiation.DecreasingList.html#49645" class="Bound">w</a><a id="49689" class="Symbol">)</a>
  <a id="49693" href="Ordinals.Exponentiation.DecreasingList.html#44237" class="Function">f-is-order-preserving</a> <a id="49715" class="Symbol">(((</a><a id="49718" href="Ordinals.Exponentiation.DecreasingList.html#49718" class="Bound">a₁</a> <a id="49721" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49723" href="Ordinals.Exponentiation.DecreasingList.html#49723" class="Bound">b₁</a> <a id="49726" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="49728" href="Ordinals.Exponentiation.DecreasingList.html#49728" class="Bound">l₁</a><a id="49730" class="Symbol">)</a> <a id="49732" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49734" href="Ordinals.Exponentiation.DecreasingList.html#49734" class="Bound">δ₁</a><a id="49736" class="Symbol">)</a> <a id="49738" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49740" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="49749" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="49754" href="Ordinals.Exponentiation.DecreasingList.html#49754" class="Bound">u</a><a id="49755" class="Symbol">)</a>
                        <a id="49781" class="Symbol">((</a><a id="49783" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="49786" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49788" href="Ordinals.Exponentiation.DecreasingList.html#49788" class="Bound">δ₂</a><a id="49790" class="Symbol">)</a> <a id="49792" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49794" href="Ordinals.Exponentiation.DecreasingList.html#49794" class="Bound">q</a><a id="49795" class="Symbol">)</a> <a id="49797" href="Ordinals.Exponentiation.DecreasingList.html#49797" class="Bound">w</a> <a id="49799" class="Symbol">=</a>
   <a id="49804" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="49811" class="Symbol">(</a><a id="49812" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="49838" class="Symbol">_</a> <a id="49840" href="Ordinals.Exponentiation.DecreasingList.html#49797" class="Bound">w</a><a id="49841" class="Symbol">)</a>

<a id="49844" class="Markup">\end{code}</a><a id="49854" class="Background">

The below is a variation of, and follows from, the above where we start with an
element of expᴸ[𝟙+ α ] (β ↓ b) rather than expᴸ[𝟙+ α ] β.

</a><a id="49995" class="Markup">\begin{code}</a>

<a id="expᴸ-↓-cons-≃ₒ&#39;"></a><a id="50009" href="Ordinals.Exponentiation.DecreasingList.html#50009" class="Function">expᴸ-↓-cons-≃ₒ&#39;</a>
 <a id="50026" class="Symbol">:</a> <a id="50028" class="Symbol">(</a><a id="50029" href="Ordinals.Exponentiation.DecreasingList.html#50029" class="Bound">α</a> <a id="50031" class="Symbol">:</a> <a id="50033" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="50041" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="50042" class="Symbol">)</a> <a id="50044" class="Symbol">(</a><a id="50045" href="Ordinals.Exponentiation.DecreasingList.html#50045" class="Bound">β</a> <a id="50047" class="Symbol">:</a> <a id="50049" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="50057" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="50058" class="Symbol">)</a>
   <a id="50063" class="Symbol">(</a><a id="50064" href="Ordinals.Exponentiation.DecreasingList.html#50064" class="Bound">a</a> <a id="50066" class="Symbol">:</a> <a id="50068" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="50070" href="Ordinals.Exponentiation.DecreasingList.html#50029" class="Bound">α</a> <a id="50072" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="50073" class="Symbol">)</a> <a id="50075" class="Symbol">(</a><a id="50076" href="Ordinals.Exponentiation.DecreasingList.html#50076" class="Bound">b</a> <a id="50078" class="Symbol">:</a> <a id="50080" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="50082" href="Ordinals.Exponentiation.DecreasingList.html#50045" class="Bound">β</a> <a id="50084" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="50085" class="Symbol">)</a> <a id="50087" class="Symbol">(</a><a id="50088" href="Ordinals.Exponentiation.DecreasingList.html#50088" class="Bound">l</a> <a id="50090" class="Symbol">:</a> <a id="50092" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="50094" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="50102" href="Ordinals.Exponentiation.DecreasingList.html#50029" class="Bound">α</a> <a id="50104" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="50106" class="Symbol">(</a><a id="50107" href="Ordinals.Exponentiation.DecreasingList.html#50045" class="Bound">β</a> <a id="50109" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50111" href="Ordinals.Exponentiation.DecreasingList.html#50076" class="Bound">b</a><a id="50112" class="Symbol">)</a> <a id="50114" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="50115" class="Symbol">)</a>
 <a id="50118" class="Symbol">→</a> <a id="50120" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="50128" href="Ordinals.Exponentiation.DecreasingList.html#50029" class="Bound">α</a> <a id="50130" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="50132" href="Ordinals.Exponentiation.DecreasingList.html#50045" class="Bound">β</a> <a id="50134" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50136" href="Ordinals.Exponentiation.DecreasingList.html#32380" class="Function">extended-expᴸ-segment-inclusion</a> <a id="50168" href="Ordinals.Exponentiation.DecreasingList.html#50029" class="Bound">α</a> <a id="50170" href="Ordinals.Exponentiation.DecreasingList.html#50045" class="Bound">β</a> <a id="50172" href="Ordinals.Exponentiation.DecreasingList.html#50076" class="Bound">b</a> <a id="50174" href="Ordinals.Exponentiation.DecreasingList.html#50088" class="Bound">l</a> <a id="50176" href="Ordinals.Exponentiation.DecreasingList.html#50064" class="Bound">a</a>
   <a id="50181" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="50184" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="50192" href="Ordinals.Exponentiation.DecreasingList.html#50029" class="Bound">α</a> <a id="50194" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="50196" class="Symbol">(</a><a id="50197" href="Ordinals.Exponentiation.DecreasingList.html#50045" class="Bound">β</a> <a id="50199" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50201" href="Ordinals.Exponentiation.DecreasingList.html#50076" class="Bound">b</a><a id="50202" class="Symbol">)</a> <a id="50204" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="50207" class="Symbol">(</a><a id="50208" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="50211" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="50214" class="Symbol">(</a><a id="50215" href="Ordinals.Exponentiation.DecreasingList.html#50029" class="Bound">α</a> <a id="50217" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50219" href="Ordinals.Exponentiation.DecreasingList.html#50064" class="Bound">a</a><a id="50220" class="Symbol">))</a> <a id="50223" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="50226" class="Symbol">(</a><a id="50227" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="50235" href="Ordinals.Exponentiation.DecreasingList.html#50029" class="Bound">α</a> <a id="50237" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="50239" class="Symbol">(</a><a id="50240" href="Ordinals.Exponentiation.DecreasingList.html#50045" class="Bound">β</a> <a id="50242" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50244" href="Ordinals.Exponentiation.DecreasingList.html#50076" class="Bound">b</a><a id="50245" class="Symbol">)</a> <a id="50247" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50249" href="Ordinals.Exponentiation.DecreasingList.html#50088" class="Bound">l</a><a id="50250" class="Symbol">)</a>
<a id="50252" href="Ordinals.Exponentiation.DecreasingList.html#50009" class="Function">expᴸ-↓-cons-≃ₒ&#39;</a> <a id="50268" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50270" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50272" href="Ordinals.Exponentiation.DecreasingList.html#50272" class="Bound">a</a> <a id="50274" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a> <a id="50276" class="Symbol">(</a><a id="50277" href="Ordinals.Exponentiation.DecreasingList.html#50277" class="Bound">l</a> <a id="50279" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50281" href="Ordinals.Exponentiation.DecreasingList.html#50281" class="Bound">δ</a><a id="50282" class="Symbol">)</a> <a id="50284" class="Symbol">=</a>
 <a id="50287" href="MLTT.Id.html#734" class="Function">transport</a>
  <a id="50299" class="Symbol">(λ</a> <a id="50302" href="Ordinals.Exponentiation.DecreasingList.html#50302" class="Bound">-</a> <a id="50304" class="Symbol">→</a> <a id="50306" href="Ordinals.Exponentiation.DecreasingList.html#50420" class="Function">LHS</a> <a id="50310" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="50313" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="50321" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50323" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="50325" class="Symbol">(</a><a id="50326" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50328" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50330" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a><a id="50331" class="Symbol">)</a> <a id="50333" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="50336" class="Symbol">(</a><a id="50337" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="50340" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="50343" class="Symbol">(</a><a id="50344" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50346" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50348" href="Ordinals.Exponentiation.DecreasingList.html#50272" class="Bound">a</a><a id="50349" class="Symbol">))</a>
                <a id="50368" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="50371" class="Symbol">(</a><a id="50372" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="50380" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50382" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="50384" class="Symbol">(</a><a id="50385" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50387" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50389" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a><a id="50390" class="Symbol">)</a> <a id="50392" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50394" href="Ordinals.Exponentiation.DecreasingList.html#50302" class="Bound">-</a><a id="50395" class="Symbol">))</a>
  <a id="50400" href="Ordinals.Exponentiation.DecreasingList.html#50711" class="Function">I</a>
  <a id="50404" href="Ordinals.Exponentiation.DecreasingList.html#50817" class="Function">II</a>
   <a id="50410" class="Keyword">where</a>
    <a id="50420" href="Ordinals.Exponentiation.DecreasingList.html#50420" class="Function">LHS</a> <a id="50424" class="Symbol">=</a> <a id="50426" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="50434" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50436" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="50438" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50440" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50442" href="Ordinals.Exponentiation.DecreasingList.html#32380" class="Function">extended-expᴸ-segment-inclusion</a> <a id="50474" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50476" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50478" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a> <a id="50480" class="Symbol">(</a><a id="50481" href="Ordinals.Exponentiation.DecreasingList.html#50277" class="Bound">l</a> <a id="50483" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50485" href="Ordinals.Exponentiation.DecreasingList.html#50281" class="Bound">δ</a><a id="50486" class="Symbol">)</a> <a id="50488" href="Ordinals.Exponentiation.DecreasingList.html#50272" class="Bound">a</a>
    <a id="50494" href="Ordinals.Exponentiation.DecreasingList.html#50494" class="Function">ε</a> <a id="50496" class="Symbol">:</a> <a id="50498" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="50516" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50518" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50520" class="Symbol">(</a><a id="50521" href="Ordinals.Exponentiation.DecreasingList.html#50272" class="Bound">a</a> <a id="50523" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50525" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a> <a id="50527" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="50529" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="50557" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50559" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50561" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a> <a id="50563" href="Ordinals.Exponentiation.DecreasingList.html#50277" class="Bound">l</a><a id="50564" class="Symbol">)</a>
    <a id="50570" href="Ordinals.Exponentiation.DecreasingList.html#50494" class="Function">ε</a> <a id="50572" class="Symbol">=</a> <a id="50574" href="Ordinals.Exponentiation.DecreasingList.html#30960" class="Function">extended-expᴸ-segment-inclusion-is-decreasing-pr₂</a> <a id="50624" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50626" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50628" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a> <a id="50630" href="Ordinals.Exponentiation.DecreasingList.html#50277" class="Bound">l</a> <a id="50632" href="Ordinals.Exponentiation.DecreasingList.html#50272" class="Bound">a</a> <a id="50634" href="Ordinals.Exponentiation.DecreasingList.html#50281" class="Bound">δ</a>
    <a id="50640" href="Ordinals.Exponentiation.DecreasingList.html#50640" class="Function">l&#39;</a> <a id="50643" class="Symbol">:</a> <a id="50645" href="MLTT.List.html#488" class="Datatype">List</a> <a id="50650" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="50652" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50654" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="50657" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50659" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="50665" href="Ordinals.Exponentiation.DecreasingList.html#50640" class="Function">l&#39;</a> <a id="50668" class="Symbol">=</a> <a id="50670" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="50698" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50700" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50702" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a> <a id="50704" href="Ordinals.Exponentiation.DecreasingList.html#50277" class="Bound">l</a>

    <a id="50711" href="Ordinals.Exponentiation.DecreasingList.html#50711" class="Function">I</a> <a id="50713" class="Symbol">:</a> <a id="50715" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="50725" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50727" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50729" href="Ordinals.Exponentiation.DecreasingList.html#50272" class="Bound">a</a> <a id="50731" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a> <a id="50733" href="Ordinals.Exponentiation.DecreasingList.html#50640" class="Function">l&#39;</a> <a id="50736" href="Ordinals.Exponentiation.DecreasingList.html#50494" class="Function">ε</a> <a id="50738" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="50740" class="Symbol">(</a><a id="50741" href="Ordinals.Exponentiation.DecreasingList.html#50277" class="Bound">l</a> <a id="50743" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50745" href="Ordinals.Exponentiation.DecreasingList.html#50281" class="Bound">δ</a><a id="50746" class="Symbol">)</a>
    <a id="50752" href="Ordinals.Exponentiation.DecreasingList.html#50711" class="Function">I</a> <a id="50754" class="Symbol">=</a> <a id="50756" href="Ordinals.Exponentiation.DecreasingList.html#38886" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail</a> <a id="50800" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50802" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50804" href="Ordinals.Exponentiation.DecreasingList.html#50272" class="Bound">a</a> <a id="50806" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a> <a id="50808" href="Ordinals.Exponentiation.DecreasingList.html#50277" class="Bound">l</a> <a id="50810" href="Ordinals.Exponentiation.DecreasingList.html#50281" class="Bound">δ</a>

    <a id="50817" href="Ordinals.Exponentiation.DecreasingList.html#50817" class="Function">II</a> <a id="50820" class="Symbol">:</a> <a id="50822" href="Ordinals.Exponentiation.DecreasingList.html#50420" class="Function">LHS</a> <a id="50826" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="50829" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="50837" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50839" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="50841" class="Symbol">(</a><a id="50842" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50844" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50846" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a><a id="50847" class="Symbol">)</a> <a id="50849" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="50852" class="Symbol">(</a><a id="50853" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="50856" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="50859" class="Symbol">(</a><a id="50860" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50862" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50864" href="Ordinals.Exponentiation.DecreasingList.html#50272" class="Bound">a</a><a id="50865" class="Symbol">))</a>
                <a id="50884" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="50887" class="Symbol">(</a><a id="50888" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="50896" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50898" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="50900" class="Symbol">(</a><a id="50901" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50903" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50905" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a><a id="50906" class="Symbol">)</a> <a id="50908" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="50910" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="50920" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50922" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50924" href="Ordinals.Exponentiation.DecreasingList.html#50272" class="Bound">a</a> <a id="50926" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a> <a id="50928" href="Ordinals.Exponentiation.DecreasingList.html#50640" class="Function">l&#39;</a> <a id="50931" href="Ordinals.Exponentiation.DecreasingList.html#50494" class="Function">ε</a><a id="50932" class="Symbol">)</a>
    <a id="50938" href="Ordinals.Exponentiation.DecreasingList.html#50817" class="Function">II</a> <a id="50941" class="Symbol">=</a> <a id="50943" href="Ordinals.Exponentiation.DecreasingList.html#39489" class="Function">expᴸ-↓-cons-≃ₒ</a> <a id="50958" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50960" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50962" href="Ordinals.Exponentiation.DecreasingList.html#50272" class="Bound">a</a> <a id="50964" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a> <a id="50966" class="Symbol">(</a><a id="50967" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="50995" href="Ordinals.Exponentiation.DecreasingList.html#50268" class="Bound">α</a> <a id="50997" href="Ordinals.Exponentiation.DecreasingList.html#50270" class="Bound">β</a> <a id="50999" href="Ordinals.Exponentiation.DecreasingList.html#50274" class="Bound">b</a> <a id="51001" href="Ordinals.Exponentiation.DecreasingList.html#50277" class="Bound">l</a><a id="51002" class="Symbol">)</a> <a id="51004" href="Ordinals.Exponentiation.DecreasingList.html#50494" class="Function">ε</a>

<a id="51007" class="Markup">\end{code}</a><a id="51017" class="Background">

Finally, using univalence, we promote the above equivalences to identifications.

</a><a id="51101" class="Markup">\begin{code}</a>

<a id="expᴸ-↓-cons"></a><a id="51115" href="Ordinals.Exponentiation.DecreasingList.html#51115" class="Function">expᴸ-↓-cons</a>
 <a id="51128" class="Symbol">:</a> <a id="51130" class="Symbol">(</a><a id="51131" href="Ordinals.Exponentiation.DecreasingList.html#51131" class="Bound">α</a> <a id="51133" class="Symbol">:</a> <a id="51135" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="51143" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="51144" class="Symbol">)</a> <a id="51146" class="Symbol">(</a><a id="51147" href="Ordinals.Exponentiation.DecreasingList.html#51147" class="Bound">β</a> <a id="51149" class="Symbol">:</a> <a id="51151" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="51159" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="51160" class="Symbol">)</a>
   <a id="51165" class="Symbol">(</a><a id="51166" href="Ordinals.Exponentiation.DecreasingList.html#51166" class="Bound">a</a> <a id="51168" class="Symbol">:</a> <a id="51170" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="51172" href="Ordinals.Exponentiation.DecreasingList.html#51131" class="Bound">α</a> <a id="51174" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="51175" class="Symbol">)</a> <a id="51177" class="Symbol">(</a><a id="51178" href="Ordinals.Exponentiation.DecreasingList.html#51178" class="Bound">b</a> <a id="51180" class="Symbol">:</a> <a id="51182" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="51184" href="Ordinals.Exponentiation.DecreasingList.html#51147" class="Bound">β</a> <a id="51186" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="51187" class="Symbol">)</a> <a id="51189" class="Symbol">(</a><a id="51190" href="Ordinals.Exponentiation.DecreasingList.html#51190" class="Bound">l</a> <a id="51192" class="Symbol">:</a> <a id="51194" href="MLTT.List.html#488" class="Datatype">List</a> <a id="51199" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="51201" href="Ordinals.Exponentiation.DecreasingList.html#51131" class="Bound">α</a> <a id="51203" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="51206" href="Ordinals.Exponentiation.DecreasingList.html#51147" class="Bound">β</a> <a id="51208" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="51209" class="Symbol">)</a>
   <a id="51214" class="Symbol">(</a><a id="51215" href="Ordinals.Exponentiation.DecreasingList.html#51215" class="Bound">δ</a> <a id="51217" class="Symbol">:</a> <a id="51219" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="51237" href="Ordinals.Exponentiation.DecreasingList.html#51131" class="Bound">α</a> <a id="51239" href="Ordinals.Exponentiation.DecreasingList.html#51147" class="Bound">β</a> <a id="51241" class="Symbol">((</a><a id="51243" href="Ordinals.Exponentiation.DecreasingList.html#51166" class="Bound">a</a> <a id="51245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51247" href="Ordinals.Exponentiation.DecreasingList.html#51178" class="Bound">b</a><a id="51248" class="Symbol">)</a> <a id="51250" class="InductiveConstructor Operator">∷</a> <a id="51252" href="Ordinals.Exponentiation.DecreasingList.html#51190" class="Bound">l</a><a id="51253" class="Symbol">))</a>
 <a id="51257" class="Symbol">→</a> <a id="51259" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="51267" href="Ordinals.Exponentiation.DecreasingList.html#51131" class="Bound">α</a> <a id="51269" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="51271" href="Ordinals.Exponentiation.DecreasingList.html#51147" class="Bound">β</a> <a id="51273" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="51275" class="Symbol">(((</a><a id="51278" href="Ordinals.Exponentiation.DecreasingList.html#51166" class="Bound">a</a> <a id="51280" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51282" href="Ordinals.Exponentiation.DecreasingList.html#51178" class="Bound">b</a><a id="51283" class="Symbol">)</a> <a id="51285" class="InductiveConstructor Operator">∷</a> <a id="51287" href="Ordinals.Exponentiation.DecreasingList.html#51190" class="Bound">l</a><a id="51288" class="Symbol">)</a> <a id="51290" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51292" href="Ordinals.Exponentiation.DecreasingList.html#51215" class="Bound">δ</a><a id="51293" class="Symbol">)</a>
   <a id="51298" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="51300" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="51308" href="Ordinals.Exponentiation.DecreasingList.html#51131" class="Bound">α</a> <a id="51310" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="51312" class="Symbol">(</a><a id="51313" href="Ordinals.Exponentiation.DecreasingList.html#51147" class="Bound">β</a> <a id="51315" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="51317" href="Ordinals.Exponentiation.DecreasingList.html#51178" class="Bound">b</a><a id="51318" class="Symbol">)</a> <a id="51320" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="51323" class="Symbol">(</a><a id="51324" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="51327" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="51330" class="Symbol">(</a><a id="51331" href="Ordinals.Exponentiation.DecreasingList.html#51131" class="Bound">α</a> <a id="51333" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="51335" href="Ordinals.Exponentiation.DecreasingList.html#51166" class="Bound">a</a><a id="51336" class="Symbol">))</a>
      <a id="51345" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="51348" class="Symbol">(</a><a id="51349" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="51357" href="Ordinals.Exponentiation.DecreasingList.html#51131" class="Bound">α</a> <a id="51359" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="51361" class="Symbol">(</a><a id="51362" href="Ordinals.Exponentiation.DecreasingList.html#51147" class="Bound">β</a> <a id="51364" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="51366" href="Ordinals.Exponentiation.DecreasingList.html#51178" class="Bound">b</a><a id="51367" class="Symbol">)</a> <a id="51369" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="51371" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="51381" href="Ordinals.Exponentiation.DecreasingList.html#51131" class="Bound">α</a> <a id="51383" href="Ordinals.Exponentiation.DecreasingList.html#51147" class="Bound">β</a> <a id="51385" href="Ordinals.Exponentiation.DecreasingList.html#51166" class="Bound">a</a> <a id="51387" href="Ordinals.Exponentiation.DecreasingList.html#51178" class="Bound">b</a> <a id="51389" href="Ordinals.Exponentiation.DecreasingList.html#51190" class="Bound">l</a> <a id="51391" href="Ordinals.Exponentiation.DecreasingList.html#51215" class="Bound">δ</a><a id="51392" class="Symbol">)</a>
<a id="51394" href="Ordinals.Exponentiation.DecreasingList.html#51115" class="Function">expᴸ-↓-cons</a> <a id="51406" href="Ordinals.Exponentiation.DecreasingList.html#51406" class="Bound">α</a> <a id="51408" href="Ordinals.Exponentiation.DecreasingList.html#51408" class="Bound">β</a> <a id="51410" href="Ordinals.Exponentiation.DecreasingList.html#51410" class="Bound">a</a> <a id="51412" href="Ordinals.Exponentiation.DecreasingList.html#51412" class="Bound">b</a> <a id="51414" href="Ordinals.Exponentiation.DecreasingList.html#51414" class="Bound">l</a> <a id="51416" href="Ordinals.Exponentiation.DecreasingList.html#51416" class="Bound">δ</a> <a id="51418" class="Symbol">=</a> <a id="51420" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="51428" class="Symbol">(</a><a id="51429" href="Ordinals.Exponentiation.DecreasingList.html#359" class="Bound">ua</a> <a id="51432" class="Symbol">_)</a> <a id="51435" href="Ordinals.Exponentiation.DecreasingList.html#540" class="Function">fe&#39;</a> <a id="51439" class="Symbol">_</a> <a id="51441" class="Symbol">_</a> <a id="51443" class="Symbol">(</a><a id="51444" href="Ordinals.Exponentiation.DecreasingList.html#39489" class="Function">expᴸ-↓-cons-≃ₒ</a> <a id="51459" href="Ordinals.Exponentiation.DecreasingList.html#51406" class="Bound">α</a> <a id="51461" href="Ordinals.Exponentiation.DecreasingList.html#51408" class="Bound">β</a> <a id="51463" href="Ordinals.Exponentiation.DecreasingList.html#51410" class="Bound">a</a> <a id="51465" href="Ordinals.Exponentiation.DecreasingList.html#51412" class="Bound">b</a> <a id="51467" href="Ordinals.Exponentiation.DecreasingList.html#51414" class="Bound">l</a> <a id="51469" href="Ordinals.Exponentiation.DecreasingList.html#51416" class="Bound">δ</a><a id="51470" class="Symbol">)</a>

<a id="expᴸ-↓-cons&#39;"></a><a id="51473" href="Ordinals.Exponentiation.DecreasingList.html#51473" class="Function">expᴸ-↓-cons&#39;</a>
 <a id="51487" class="Symbol">:</a> <a id="51489" class="Symbol">(</a><a id="51490" href="Ordinals.Exponentiation.DecreasingList.html#51490" class="Bound">α</a> <a id="51492" class="Symbol">:</a> <a id="51494" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="51502" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="51503" class="Symbol">)</a> <a id="51505" class="Symbol">(</a><a id="51506" href="Ordinals.Exponentiation.DecreasingList.html#51506" class="Bound">β</a> <a id="51508" class="Symbol">:</a> <a id="51510" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="51518" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="51519" class="Symbol">)</a>
   <a id="51524" class="Symbol">(</a><a id="51525" href="Ordinals.Exponentiation.DecreasingList.html#51525" class="Bound">a</a> <a id="51527" class="Symbol">:</a> <a id="51529" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="51531" href="Ordinals.Exponentiation.DecreasingList.html#51490" class="Bound">α</a> <a id="51533" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="51534" class="Symbol">)</a> <a id="51536" class="Symbol">(</a><a id="51537" href="Ordinals.Exponentiation.DecreasingList.html#51537" class="Bound">b</a> <a id="51539" class="Symbol">:</a> <a id="51541" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="51543" href="Ordinals.Exponentiation.DecreasingList.html#51506" class="Bound">β</a> <a id="51545" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="51546" class="Symbol">)</a> <a id="51548" class="Symbol">(</a><a id="51549" href="Ordinals.Exponentiation.DecreasingList.html#51549" class="Bound">l</a> <a id="51551" class="Symbol">:</a> <a id="51553" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="51555" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="51563" href="Ordinals.Exponentiation.DecreasingList.html#51490" class="Bound">α</a> <a id="51565" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="51567" class="Symbol">(</a><a id="51568" href="Ordinals.Exponentiation.DecreasingList.html#51506" class="Bound">β</a> <a id="51570" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="51572" href="Ordinals.Exponentiation.DecreasingList.html#51537" class="Bound">b</a><a id="51573" class="Symbol">)</a> <a id="51575" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="51576" class="Symbol">)</a>
 <a id="51579" class="Symbol">→</a> <a id="51581" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="51589" href="Ordinals.Exponentiation.DecreasingList.html#51490" class="Bound">α</a> <a id="51591" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="51593" href="Ordinals.Exponentiation.DecreasingList.html#51506" class="Bound">β</a> <a id="51595" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="51597" href="Ordinals.Exponentiation.DecreasingList.html#32380" class="Function">extended-expᴸ-segment-inclusion</a> <a id="51629" href="Ordinals.Exponentiation.DecreasingList.html#51490" class="Bound">α</a> <a id="51631" href="Ordinals.Exponentiation.DecreasingList.html#51506" class="Bound">β</a> <a id="51633" href="Ordinals.Exponentiation.DecreasingList.html#51537" class="Bound">b</a> <a id="51635" href="Ordinals.Exponentiation.DecreasingList.html#51549" class="Bound">l</a> <a id="51637" href="Ordinals.Exponentiation.DecreasingList.html#51525" class="Bound">a</a>
   <a id="51642" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="51644" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="51652" href="Ordinals.Exponentiation.DecreasingList.html#51490" class="Bound">α</a> <a id="51654" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="51656" class="Symbol">(</a><a id="51657" href="Ordinals.Exponentiation.DecreasingList.html#51506" class="Bound">β</a> <a id="51659" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="51661" href="Ordinals.Exponentiation.DecreasingList.html#51537" class="Bound">b</a><a id="51662" class="Symbol">)</a> <a id="51664" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="51667" class="Symbol">(</a><a id="51668" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="51671" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="51674" class="Symbol">(</a><a id="51675" href="Ordinals.Exponentiation.DecreasingList.html#51490" class="Bound">α</a> <a id="51677" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="51679" href="Ordinals.Exponentiation.DecreasingList.html#51525" class="Bound">a</a><a id="51680" class="Symbol">))</a> <a id="51683" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="51686" class="Symbol">(</a><a id="51687" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="51695" href="Ordinals.Exponentiation.DecreasingList.html#51490" class="Bound">α</a> <a id="51697" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="51699" class="Symbol">(</a><a id="51700" href="Ordinals.Exponentiation.DecreasingList.html#51506" class="Bound">β</a> <a id="51702" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="51704" href="Ordinals.Exponentiation.DecreasingList.html#51537" class="Bound">b</a><a id="51705" class="Symbol">)</a> <a id="51707" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="51709" href="Ordinals.Exponentiation.DecreasingList.html#51549" class="Bound">l</a><a id="51710" class="Symbol">)</a>
<a id="51712" href="Ordinals.Exponentiation.DecreasingList.html#51473" class="Function">expᴸ-↓-cons&#39;</a> <a id="51725" href="Ordinals.Exponentiation.DecreasingList.html#51725" class="Bound">α</a> <a id="51727" href="Ordinals.Exponentiation.DecreasingList.html#51727" class="Bound">β</a> <a id="51729" href="Ordinals.Exponentiation.DecreasingList.html#51729" class="Bound">a</a> <a id="51731" href="Ordinals.Exponentiation.DecreasingList.html#51731" class="Bound">b</a> <a id="51733" href="Ordinals.Exponentiation.DecreasingList.html#51733" class="Bound">l</a> <a id="51735" class="Symbol">=</a> <a id="51737" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="51745" class="Symbol">(</a><a id="51746" href="Ordinals.Exponentiation.DecreasingList.html#359" class="Bound">ua</a> <a id="51749" class="Symbol">_)</a> <a id="51752" href="Ordinals.Exponentiation.DecreasingList.html#540" class="Function">fe&#39;</a> <a id="51756" class="Symbol">_</a> <a id="51758" class="Symbol">_</a> <a id="51760" class="Symbol">(</a><a id="51761" href="Ordinals.Exponentiation.DecreasingList.html#50009" class="Function">expᴸ-↓-cons-≃ₒ&#39;</a> <a id="51777" href="Ordinals.Exponentiation.DecreasingList.html#51725" class="Bound">α</a> <a id="51779" href="Ordinals.Exponentiation.DecreasingList.html#51727" class="Bound">β</a> <a id="51781" href="Ordinals.Exponentiation.DecreasingList.html#51729" class="Bound">a</a> <a id="51783" href="Ordinals.Exponentiation.DecreasingList.html#51731" class="Bound">b</a> <a id="51785" href="Ordinals.Exponentiation.DecreasingList.html#51733" class="Bound">l</a><a id="51786" class="Symbol">)</a>

<a id="51789" class="Markup">\end{code}</a><a id="51799" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Exponentiation.DecreasingListProperties-Concrete.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Exponentiation.DecreasingListProperties-Concrete</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg, Chuangjie Xu,
Started November 2023. Refactored December 2024.

In Ordinals.Exponentiation.PropertiesViaTransport we derive various properties
of our concrete ordinal exponentiation (using decreasing lists) via transport
and the equivalence with the abstract construction (using suprema) in
Ordinals.Exponentiation.RelatingConstructions.

For comparison, and with an eye on to their combinatorial meaning, we offer
direct proofs of some of these properties here.

</a><a id="520" class="Markup">\begin{code}</a>

<a id="534" class="Symbol">{-#</a> <a id="538" class="Keyword">OPTIONS</a> <a id="546" class="Pragma">--safe</a> <a id="553" class="Pragma">--without-K</a> <a id="565" class="Pragma">--lossy-unification</a> <a id="585" class="Symbol">#-}</a>

<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="UF.Size.html" class="Module">UF.Size</a>

<a id="662" class="Keyword">module</a> <a id="669" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html" class="Module">Ordinals.Exponentiation.DecreasingListProperties-Concrete</a>
       <a id="734" class="Symbol">(</a><a id="735" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#735" class="Bound">ua</a> <a id="738" class="Symbol">:</a> <a id="740" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="750" class="Symbol">)</a>
       <a id="759" class="Symbol">(</a><a id="760" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#760" class="Bound">pt</a> <a id="763" class="Symbol">:</a> <a id="765" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="796" class="Symbol">)</a>
       <a id="805" class="Symbol">(</a><a id="806" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#806" class="Bound">sr</a> <a id="809" class="Symbol">:</a> <a id="811" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="827" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#760" class="Bound">pt</a><a id="829" class="Symbol">)</a>
       <a id="838" class="Keyword">where</a>

<a id="845" class="Keyword">open</a> <a id="850" class="Keyword">import</a> <a id="857" href="UF.Base.html" class="Module">UF.Base</a>
<a id="865" class="Keyword">open</a> <a id="870" class="Keyword">import</a> <a id="877" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="886" class="Keyword">open</a> <a id="891" class="Keyword">import</a> <a id="898" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="908" class="Keyword">open</a> <a id="913" class="Keyword">import</a> <a id="920" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="933" class="Keyword">open</a> <a id="938" class="Keyword">import</a> <a id="945" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="967" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#760" class="Bound">pt</a>

<a id="971" class="Keyword">private</a>
 <a id="fe"></a><a id="980" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#980" class="Function">fe</a> <a id="983" class="Symbol">:</a> <a id="985" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="993" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#980" class="Function">fe</a> <a id="996" class="Symbol">=</a> <a id="998" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="1022" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#735" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="1027" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1027" class="Function">fe&#39;</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="1042" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1027" class="Function">fe&#39;</a> <a id="1046" class="Symbol">{</a><a id="1047" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1047" class="Bound">𝓤</a><a id="1048" class="Symbol">}</a> <a id="1050" class="Symbol">{</a><a id="1051" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1051" class="Bound">𝓥</a><a id="1052" class="Symbol">}</a> <a id="1054" class="Symbol">=</a> <a id="1056" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#980" class="Function">fe</a> <a id="1059" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1047" class="Bound">𝓤</a> <a id="1061" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1051" class="Bound">𝓥</a>

<a id="1064" class="Keyword">open</a> <a id="1069" class="Keyword">import</a> <a id="1076" href="MLTT.List.html" class="Module">MLTT.List</a>
<a id="1086" class="Keyword">open</a> <a id="1091" class="Keyword">import</a> <a id="1098" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="1119" class="Keyword">open</a> <a id="1124" class="Keyword">import</a> <a id="1131" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="1145" class="Keyword">open</a> <a id="1150" class="Keyword">import</a> <a id="1157" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="1177" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#980" class="Function">fe</a>
<a id="1180" class="Keyword">open</a> <a id="1185" class="Keyword">import</a> <a id="1192" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="1213" class="Keyword">open</a> <a id="1218" class="Keyword">import</a> <a id="1225" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="1239" class="Keyword">open</a> <a id="1244" class="Keyword">import</a> <a id="1251" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1278" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#735" class="Bound">ua</a>
<a id="1281" class="Keyword">open</a> <a id="1286" class="Keyword">import</a> <a id="1293" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="1327" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#735" class="Bound">ua</a>
<a id="1330" class="Keyword">open</a> <a id="1335" class="Keyword">import</a> <a id="1342" href="Ordinals.Propositions.html" class="Module">Ordinals.Propositions</a> <a id="1364" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#735" class="Bound">ua</a>
<a id="1367" class="Keyword">open</a> <a id="1372" class="Keyword">import</a> <a id="1379" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="1393" class="Keyword">open</a> <a id="1398" class="Keyword">import</a> <a id="1405" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="1426" class="Keyword">open</a> <a id="1431" class="Keyword">import</a> <a id="1438" href="Ordinals.Exponentiation.DecreasingList.html" class="Module">Ordinals.Exponentiation.DecreasingList</a> <a id="1477" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#735" class="Bound">ua</a> <a id="1480" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#760" class="Bound">pt</a>
<a id="1483" class="Keyword">open</a> <a id="1488" class="Keyword">import</a> <a id="1495" href="Ordinals.Exponentiation.Specification.html" class="Module">Ordinals.Exponentiation.Specification</a> <a id="1533" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#735" class="Bound">ua</a> <a id="1536" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#760" class="Bound">pt</a> <a id="1539" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#806" class="Bound">sr</a>

<a id="1543" class="Keyword">open</a> <a id="1548" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="1572" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#760" class="Bound">pt</a>

<a id="1576" class="Keyword">open</a> <a id="1581" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="1589" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#760" class="Bound">pt</a> <a id="1592" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#806" class="Bound">sr</a>

<a id="1596" class="Markup">\end{code}</a><a id="1606" class="Background">

The fact that the concrete exponentiation satisfies the zero specification is
easily shown, as is the fact that exponentiating by 𝟙ₒ is the identity.

</a><a id="1759" class="Markup">\begin{code}</a>

<a id="expᴸ-satisfies-zero-specification-≃ₒ"></a><a id="1773" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1773" class="Function">expᴸ-satisfies-zero-specification-≃ₒ</a> <a id="1810" class="Symbol">:</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1813" class="Bound">α</a> <a id="1815" class="Symbol">:</a> <a id="1817" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1825" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1826" class="Symbol">)</a>
                                     <a id="1865" class="Symbol">→</a> <a id="1867" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="1875" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1813" class="Bound">α</a> <a id="1877" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1883" class="Symbol">{</a><a id="1884" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1885" class="Symbol">})</a> <a id="1888" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="1891" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="1894" class="Symbol">{</a><a id="1895" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1897" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1899" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1900" class="Symbol">}</a>
<a id="1902" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1773" class="Function">expᴸ-satisfies-zero-specification-≃ₒ</a> <a id="1939" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1939" class="Bound">α</a> <a id="1941" class="Symbol">=</a> <a id="1943" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2106" class="Function">f</a> <a id="1945" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1947" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2145" class="Function">f-order-preserving</a> <a id="1966" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                         <a id="2009" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="2026" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2106" class="Function">f</a> <a id="2028" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2578" class="Function">f-qinv</a> <a id="2035" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                         <a id="2078" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2478" class="Function">g-order-preserving</a>
 <a id="2098" class="Keyword">where</a>
  <a id="2106" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2106" class="Function">f</a> <a id="2108" class="Symbol">:</a> <a id="2110" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2112" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2120" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1939" class="Bound">α</a> <a id="2122" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2124" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2127" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2129" class="Symbol">→</a> <a id="2131" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="2135" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2106" class="Function">f</a> <a id="2137" class="Symbol">_</a> <a id="2139" class="Symbol">=</a> <a id="2141" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="2145" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2145" class="Function">f-order-preserving</a> <a id="2164" class="Symbol">:</a> <a id="2166" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2195" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1939" class="Bound">α</a> <a id="2197" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2199" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="2201" class="Symbol">)</a> <a id="2203" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2206" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2106" class="Function">f</a>
  <a id="2210" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2145" class="Function">f-order-preserving</a> <a id="2229" class="Symbol">(</a><a id="2230" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="2233" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2235" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2235" class="Bound">δ</a><a id="2236" class="Symbol">)</a> <a id="2238" class="Symbol">(</a><a id="2239" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="2242" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2244" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2244" class="Bound">ε</a><a id="2245" class="Symbol">)</a> <a id="2247" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2247" class="Bound">u</a> <a id="2249" class="Symbol">=</a>
   <a id="2254" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Ordinals.Type.html#2009" class="Function">Irreflexivity</a> <a id="2276" class="Symbol">(</a><a id="2277" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2285" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1939" class="Bound">α</a> <a id="2287" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2289" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="2291" class="Symbol">)</a> <a id="2293" class="Symbol">(</a><a id="2294" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="2297" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2299" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2235" class="Bound">δ</a><a id="2300" class="Symbol">)</a> <a id="2302" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2247" class="Bound">u</a><a id="2303" class="Symbol">)</a>
  <a id="2307" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2145" class="Function">f-order-preserving</a> <a id="2326" class="Symbol">(</a><a id="2327" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="2330" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2332" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2332" class="Bound">δ</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">(((</a><a id="2338" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2338" class="Bound">a</a> <a id="2340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2342" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2342" class="Bound">z</a><a id="2343" class="Symbol">)</a> <a id="2345" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2347" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2347" class="Bound">l</a><a id="2348" class="Symbol">)</a> <a id="2350" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2352" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2352" class="Bound">ε</a><a id="2353" class="Symbol">)</a> <a id="2355" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2355" class="Bound">u</a> <a id="2357" class="Symbol">=</a> <a id="2359" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2366" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2342" class="Bound">z</a>
  <a id="2370" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2145" class="Function">f-order-preserving</a> <a id="2389" class="Symbol">(((</a><a id="2392" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2392" class="Bound">a</a> <a id="2394" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2396" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2396" class="Bound">z</a><a id="2397" class="Symbol">)</a> <a id="2399" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2401" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2401" class="Bound">l</a><a id="2402" class="Symbol">)</a> <a id="2404" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2406" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2406" class="Bound">δ</a><a id="2407" class="Symbol">)</a> <a id="2409" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2409" class="Bound">y</a> <a id="2411" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2411" class="Bound">u</a> <a id="2413" class="Symbol">=</a> <a id="2415" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2422" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2396" class="Bound">z</a>

  <a id="2427" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2427" class="Function">g</a> <a id="2429" class="Symbol">:</a> <a id="2431" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2433" class="Symbol">→</a> <a id="2435" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2437" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2445" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1939" class="Bound">α</a> <a id="2447" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2449" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2452" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="2456" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2427" class="Function">g</a> <a id="2458" class="Symbol">_</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="2465" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2467" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>

  <a id="2478" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2478" class="Function">g-order-preserving</a> <a id="2497" class="Symbol">:</a> <a id="2499" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="2519" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2522" class="Symbol">(</a><a id="2523" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2531" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1939" class="Bound">α</a> <a id="2533" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2535" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="2537" class="Symbol">)</a> <a id="2539" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2427" class="Function">g</a>
  <a id="2543" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2478" class="Function">g-order-preserving</a> <a id="2562" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2564" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2566" class="Symbol">=</a> <a id="2568" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

  <a id="2578" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2578" class="Function">f-qinv</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="2592" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2106" class="Function">f</a>
  <a id="2596" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2578" class="Function">f-qinv</a> <a id="2603" class="Symbol">=</a> <a id="2605" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2427" class="Function">g</a> <a id="2607" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2609" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2628" class="Function">p</a> <a id="2611" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2613" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2712" class="Function">q</a>
   <a id="2618" class="Keyword">where</a>
    <a id="2628" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2628" class="Function">p</a> <a id="2630" class="Symbol">:</a> <a id="2632" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2427" class="Function">g</a> <a id="2634" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2636" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2106" class="Function">f</a> <a id="2638" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2640" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="2647" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2628" class="Function">p</a> <a id="2649" class="Symbol">(</a><a id="2650" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="2653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2655" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="2662" class="Symbol">)</a> <a id="2664" class="Symbol">=</a> <a id="2666" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="2675" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2628" class="Function">p</a> <a id="2677" class="Symbol">(((</a><a id="2680" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2680" class="Bound">a</a> <a id="2682" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2684" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2684" class="Bound">z</a><a id="2685" class="Symbol">)</a> <a id="2687" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2689" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2689" class="Bound">l</a><a id="2690" class="Symbol">)</a> <a id="2692" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2694" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2694" class="Bound">δ</a><a id="2695" class="Symbol">)</a> <a id="2697" class="Symbol">=</a> <a id="2699" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2706" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2684" class="Bound">z</a>
    <a id="2712" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2712" class="Function">q</a> <a id="2714" class="Symbol">:</a> <a id="2716" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2106" class="Function">f</a> <a id="2718" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2720" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2427" class="Function">g</a> <a id="2722" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2724" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="2731" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2712" class="Function">q</a> <a id="2733" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2735" class="Symbol">=</a> <a id="2737" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="expᴸ-satisfies-zero-specification"></a><a id="2743" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2743" class="Function">expᴸ-satisfies-zero-specification</a>
 <a id="2778" class="Symbol">:</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2781" class="Bound">α</a> <a id="2783" class="Symbol">:</a> <a id="2785" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2793" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2794" class="Symbol">)</a>
 <a id="2797" class="Symbol">→</a> <a id="2799" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="2822" class="Symbol">{</a><a id="2823" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2824" class="Symbol">}</a> <a id="2826" class="Symbol">{</a><a id="2827" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2828" class="Symbol">}</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2834" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2837" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2781" class="Bound">α</a><a id="2838" class="Symbol">)</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2849" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2781" class="Bound">α</a> <a id="2851" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a><a id="2852" class="Symbol">)</a>
<a id="2854" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2743" class="Function">expᴸ-satisfies-zero-specification</a> <a id="2888" class="Symbol">{</a><a id="2889" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2889" class="Bound">𝓤</a><a id="2890" class="Symbol">}</a> <a id="2892" class="Symbol">{</a><a id="2893" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2893" class="Bound">𝓥</a><a id="2894" class="Symbol">}</a> <a id="2896" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2896" class="Bound">α</a> <a id="2898" class="Symbol">=</a>
 <a id="2901" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#735" class="Bound">ua</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2889" class="Bound">𝓤</a> <a id="2916" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2918" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2893" class="Bound">𝓥</a><a id="2919" class="Symbol">))</a> <a id="2922" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1027" class="Function">fe&#39;</a> <a id="2926" class="Symbol">(</a><a id="2927" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2935" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2896" class="Bound">α</a> <a id="2937" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2939" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="2941" class="Symbol">)</a> <a id="2943" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
         <a id="2955" class="Symbol">(</a><a id="2956" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1773" class="Function">expᴸ-satisfies-zero-specification-≃ₒ</a> <a id="2993" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2896" class="Bound">α</a><a id="2994" class="Symbol">)</a>

<a id="𝟙ₒ-neutral-expᴸ-≃ₒ"></a><a id="2997" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2997" class="Function">𝟙ₒ-neutral-expᴸ-≃ₒ</a> <a id="3016" class="Symbol">:</a> <a id="3018" class="Symbol">(</a><a id="3019" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3019" class="Bound">α</a> <a id="3021" class="Symbol">:</a> <a id="3023" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3031" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3032" class="Symbol">)</a> <a id="3034" class="Symbol">→</a> <a id="3036" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="3044" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3019" class="Bound">α</a> <a id="3046" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3052" class="Symbol">{</a><a id="3053" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3054" class="Symbol">})</a> <a id="3057" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="3060" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3063" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3066" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3019" class="Bound">α</a>
<a id="3068" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2997" class="Function">𝟙ₒ-neutral-expᴸ-≃ₒ</a> <a id="3087" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3087" class="Bound">α</a> <a id="3089" class="Symbol">=</a> <a id="3091" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3218" class="Function">f</a> <a id="3093" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3095" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3390" class="Function">f-order-preserving</a> <a id="3114" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                       <a id="3139" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="3156" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3218" class="Function">f</a> <a id="3158" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4774" class="Function">f-qinv</a> <a id="3165" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                       <a id="3190" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4480" class="Function">g-order-preserving</a>
 <a id="3210" class="Keyword">where</a>
  <a id="3218" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3218" class="Function">f</a> <a id="3220" class="Symbol">:</a> <a id="3222" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3224" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="3232" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3087" class="Bound">α</a> <a id="3234" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="3236" class="Symbol">(</a><a id="3237" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3240" class="Symbol">{</a><a id="3241" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3242" class="Symbol">})</a> <a id="3245" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3247" class="Symbol">→</a> <a id="3249" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3251" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3254" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3257" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3087" class="Bound">α</a> <a id="3259" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="3263" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3218" class="Function">f</a> <a id="3265" class="Symbol">(</a><a id="3266" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="3269" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3271" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3271" class="Bound">δ</a><a id="3272" class="Symbol">)</a> <a id="3274" class="Symbol">=</a> <a id="3276" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3280" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="3284" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3218" class="Function">f</a> <a id="3286" class="Symbol">(((</a><a id="3289" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3289" class="Bound">a</a> <a id="3291" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3293" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3294" class="Symbol">)</a> <a id="3296" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3298" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="3300" class="Symbol">)</a> <a id="3302" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3304" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3304" class="Bound">δ</a><a id="3305" class="Symbol">)</a> <a id="3307" class="Symbol">=</a> <a id="3309" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3313" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3289" class="Bound">a</a>
  <a id="3317" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3218" class="Function">f</a> <a id="3319" class="Symbol">(((</a><a id="3322" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3322" class="Bound">a</a> <a id="3324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3326" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3327" class="Symbol">)</a> <a id="3329" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3331" class="Symbol">(</a><a id="3332" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3332" class="Bound">a&#39;</a> <a id="3335" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3337" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3338" class="Symbol">)</a> <a id="3340" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3342" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3342" class="Bound">l</a><a id="3343" class="Symbol">)</a> <a id="3345" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3347" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="3357" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3357" class="Bound">p</a> <a id="3359" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3359" class="Bound">δ</a><a id="3360" class="Symbol">)</a> <a id="3362" class="Symbol">=</a> <a id="3364" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="3379" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3382" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3384" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3357" class="Bound">p</a><a id="3385" class="Symbol">)</a>

  <a id="3390" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3390" class="Function">f-order-preserving</a> <a id="3409" class="Symbol">:</a> <a id="3411" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="3431" class="Symbol">(</a><a id="3432" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="3440" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3087" class="Bound">α</a> <a id="3442" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="3444" class="Symbol">(</a><a id="3445" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3448" class="Symbol">{</a><a id="3449" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3450" class="Symbol">}))</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3458" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3461" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3087" class="Bound">α</a><a id="3462" class="Symbol">)</a> <a id="3464" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3218" class="Function">f</a>
  <a id="3468" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3390" class="Function">f-order-preserving</a> <a id="3487" class="Symbol">(</a><a id="3488" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="3491" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3493" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3493" class="Bound">δ</a><a id="3494" class="Symbol">)</a> <a id="3496" class="Symbol">(</a><a id="3497" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="3500" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3502" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3502" class="Bound">ε</a><a id="3503" class="Symbol">)</a> <a id="3505" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3505" class="Bound">q</a> <a id="3507" class="Symbol">=</a>
   <a id="3512" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3519" class="Symbol">(</a><a id="3520" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="3536" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3087" class="Bound">α</a> <a id="3538" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="3540" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="3542" class="Symbol">)</a> <a id="3544" class="Symbol">(</a><a id="3545" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="3548" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3550" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3493" class="Bound">δ</a><a id="3551" class="Symbol">)</a> <a id="3553" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3505" class="Bound">q</a><a id="3554" class="Symbol">)</a>
  <a id="3558" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3390" class="Function">f-order-preserving</a> <a id="3577" class="Symbol">(</a><a id="3578" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="3581" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3583" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3583" class="Bound">δ</a><a id="3584" class="Symbol">)</a> <a id="3586" class="Symbol">((</a><a id="3588" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3588" class="Bound">y</a> <a id="3590" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3592" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="3594" class="Symbol">)</a> <a id="3596" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3598" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3598" class="Bound">ε</a><a id="3599" class="Symbol">)</a> <a id="3601" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3601" class="Bound">q</a> <a id="3603" class="Symbol">=</a> <a id="3605" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="3609" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3390" class="Function">f-order-preserving</a> <a id="3628" class="Symbol">(</a><a id="3629" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="3632" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3634" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3634" class="Bound">δ</a><a id="3635" class="Symbol">)</a> <a id="3637" class="Symbol">(((</a><a id="3640" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3640" class="Bound">a</a> <a id="3642" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3644" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3645" class="Symbol">)</a> <a id="3647" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3649" class="Symbol">(</a><a id="3650" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3650" class="Bound">a&#39;</a> <a id="3653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3655" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3656" class="Symbol">)</a> <a id="3658" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3660" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3660" class="Bound">l</a><a id="3661" class="Symbol">)</a> <a id="3663" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3665" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="3675" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3675" class="Bound">p</a> <a id="3677" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3677" class="Bound">ε</a><a id="3678" class="Symbol">)</a> <a id="3680" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3680" class="Bound">q</a> <a id="3682" class="Symbol">=</a>
   <a id="3687" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3694" class="Symbol">(</a><a id="3695" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="3702" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3705" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3707" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3675" class="Bound">p</a><a id="3708" class="Symbol">)</a>
  <a id="3712" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3390" class="Function">f-order-preserving</a> <a id="3731" class="Symbol">(((</a><a id="3734" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3734" class="Bound">a</a> <a id="3736" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3738" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3739" class="Symbol">)</a> <a id="3741" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3743" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="3745" class="Symbol">)</a> <a id="3747" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3749" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3749" class="Bound">δ</a><a id="3750" class="Symbol">)</a> <a id="3752" class="Symbol">(</a><a id="3753" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="3756" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3758" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3758" class="Bound">ε</a><a id="3759" class="Symbol">)</a> <a id="3761" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3761" class="Bound">q</a> <a id="3763" class="Symbol">=</a>
   <a id="3768" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3775" class="Symbol">(</a><a id="3776" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="3802" class="Symbol">_</a> <a id="3804" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3761" class="Bound">q</a><a id="3805" class="Symbol">)</a>
  <a id="3809" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3390" class="Function">f-order-preserving</a> <a id="3828" class="Symbol">(((</a><a id="3831" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3831" class="Bound">a</a> <a id="3833" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3835" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3836" class="Symbol">)</a> <a id="3838" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3840" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="3842" class="Symbol">)</a> <a id="3844" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3846" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3846" class="Bound">δ</a><a id="3847" class="Symbol">)</a> <a id="3849" class="Symbol">(((</a><a id="3852" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3852" class="Bound">a&#39;</a> <a id="3855" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3857" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3858" class="Symbol">)</a> <a id="3860" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3862" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="3864" class="Symbol">)</a> <a id="3866" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3868" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3868" class="Bound">ε</a><a id="3869" class="Symbol">)</a>
   <a id="3874" class="Symbol">(</a><a id="3875" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="3884" class="Symbol">(</a><a id="3885" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3889" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3889" class="Bound">q</a><a id="3890" class="Symbol">))</a> <a id="3893" class="Symbol">=</a> <a id="3895" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3902" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3889" class="Bound">q</a>
  <a id="3906" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3390" class="Function">f-order-preserving</a> <a id="3925" class="Symbol">(((</a><a id="3928" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3928" class="Bound">a</a> <a id="3930" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3932" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3933" class="Symbol">)</a> <a id="3935" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3937" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="3939" class="Symbol">)</a> <a id="3941" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3943" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3943" class="Bound">δ</a><a id="3944" class="Symbol">)</a> <a id="3946" class="Symbol">(((</a><a id="3949" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3949" class="Bound">a&#39;</a> <a id="3952" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3954" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3955" class="Symbol">)</a> <a id="3957" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3959" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="3961" class="Symbol">)</a> <a id="3963" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3965" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3965" class="Bound">ε</a><a id="3966" class="Symbol">)</a>
   <a id="3971" class="Symbol">(</a><a id="3972" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="3981" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3981" class="Bound">r</a> <a id="3983" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3983" class="Bound">q</a><a id="3984" class="Symbol">)</a> <a id="3986" class="Symbol">=</a> <a id="3988" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3995" class="Symbol">(</a><a id="3996" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="4022" class="Symbol">_</a> <a id="4024" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3983" class="Bound">q</a><a id="4025" class="Symbol">)</a>
  <a id="4029" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3390" class="Function">f-order-preserving</a> <a id="4048" class="Symbol">(((</a><a id="4051" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4051" class="Bound">a</a> <a id="4053" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4055" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4056" class="Symbol">)</a> <a id="4058" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4060" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="4062" class="Symbol">)</a> <a id="4064" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4066" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4066" class="Bound">δ</a><a id="4067" class="Symbol">)</a> <a id="4069" class="Symbol">(((</a><a id="4072" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4072" class="Bound">a&#39;</a> <a id="4075" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4077" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4078" class="Symbol">)</a> <a id="4080" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4082" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="4084" class="Symbol">)</a> <a id="4086" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4088" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4088" class="Bound">ε</a><a id="4089" class="Symbol">)</a>
   <a id="4094" class="Symbol">(</a><a id="4095" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="4104" class="Symbol">(</a><a id="4105" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4110" class="Bound">r</a> <a id="4112" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4114" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4114" class="Bound">q</a><a id="4115" class="Symbol">)))</a> <a id="4119" class="Symbol">=</a> <a id="4121" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4114" class="Bound">q</a>
  <a id="4125" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3390" class="Function">f-order-preserving</a> <a id="4144" class="Symbol">(((</a><a id="4147" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4147" class="Bound">a</a> <a id="4149" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4151" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4152" class="Symbol">)</a> <a id="4154" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4156" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="4158" class="Symbol">)</a> <a id="4160" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4162" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4162" class="Bound">δ</a><a id="4163" class="Symbol">)</a>
                     <a id="4186" class="Symbol">(((</a><a id="4189" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4189" class="Bound">a&#39;</a> <a id="4192" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4194" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4195" class="Symbol">)</a> <a id="4197" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4199" class="Symbol">(</a><a id="4200" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4200" class="Bound">a&#39;&#39;</a> <a id="4204" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4206" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4207" class="Symbol">)</a> <a id="4209" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4211" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4211" class="Bound">l</a><a id="4212" class="Symbol">)</a> <a id="4214" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4216" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="4226" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4226" class="Bound">p</a> <a id="4228" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4228" class="Bound">ε</a><a id="4229" class="Symbol">)</a> <a id="4231" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4231" class="Bound">q</a> <a id="4233" class="Symbol">=</a>
   <a id="4238" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="4253" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4256" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4258" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4226" class="Bound">p</a><a id="4259" class="Symbol">)</a>
  <a id="4263" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3390" class="Function">f-order-preserving</a> <a id="4282" class="Symbol">(((</a><a id="4285" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4285" class="Bound">a</a> <a id="4287" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4289" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4290" class="Symbol">)</a> <a id="4292" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4294" class="Symbol">(</a><a id="4295" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4295" class="Bound">a&#39;</a> <a id="4298" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4300" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4301" class="Symbol">)</a> <a id="4303" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4305" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4305" class="Bound">l</a><a id="4306" class="Symbol">)</a> <a id="4308" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4310" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="4320" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4320" class="Bound">p</a> <a id="4322" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4322" class="Bound">δ</a><a id="4323" class="Symbol">)</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4326" class="Bound">l&#39;</a> <a id="4329" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4331" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4331" class="Bound">ε</a><a id="4332" class="Symbol">)</a> <a id="4334" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4334" class="Bound">q</a> <a id="4336" class="Symbol">=</a>
   <a id="4341" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="4356" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4359" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4361" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4320" class="Bound">p</a><a id="4362" class="Symbol">)</a>

  <a id="4367" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4367" class="Function">g</a> <a id="4369" class="Symbol">:</a> <a id="4371" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4373" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4376" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4379" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3087" class="Bound">α</a> <a id="4381" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4383" class="Symbol">→</a> <a id="4385" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4387" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="4395" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3087" class="Bound">α</a> <a id="4397" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="4399" class="Symbol">(</a><a id="4400" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4403" class="Symbol">{</a><a id="4404" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4405" class="Symbol">})</a> <a id="4408" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="4412" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4367" class="Function">g</a> <a id="4414" class="Symbol">(</a><a id="4415" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4419" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4420" class="Symbol">)</a> <a id="4422" class="Symbol">=</a> <a id="4424" class="Symbol">(</a><a id="4425" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="4428" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4430" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="4437" class="Symbol">)</a>
  <a id="4441" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4367" class="Function">g</a> <a id="4443" class="Symbol">(</a><a id="4444" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4448" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4448" class="Bound">a</a><a id="4449" class="Symbol">)</a> <a id="4451" class="Symbol">=</a> <a id="4453" class="Symbol">(</a><a id="4454" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="4456" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4448" class="Bound">a</a> <a id="4458" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4460" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4462" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="4464" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4466" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a><a id="4475" class="Symbol">)</a>

  <a id="4480" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4480" class="Function">g-order-preserving</a> <a id="4499" class="Symbol">:</a> <a id="4501" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="4521" class="Symbol">(</a><a id="4522" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4525" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4528" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3087" class="Bound">α</a><a id="4529" class="Symbol">)</a> <a id="4531" class="Symbol">(</a><a id="4532" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="4540" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3087" class="Bound">α</a> <a id="4542" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="4544" class="Symbol">(</a><a id="4545" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4548" class="Symbol">{</a><a id="4549" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4550" class="Symbol">}))</a> <a id="4554" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4367" class="Function">g</a>
  <a id="4558" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4480" class="Function">g-order-preserving</a> <a id="4577" class="Symbol">(</a><a id="4578" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4582" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4583" class="Symbol">)</a> <a id="4585" class="Symbol">(</a><a id="4586" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4590" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4591" class="Symbol">)</a> <a id="4593" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4593" class="Bound">p</a> <a id="4595" class="Symbol">=</a> <a id="4597" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4604" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4593" class="Bound">p</a>
  <a id="4608" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4480" class="Function">g-order-preserving</a> <a id="4627" class="Symbol">(</a><a id="4628" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4632" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4632" class="Bound">a</a><a id="4633" class="Symbol">)</a> <a id="4635" class="Symbol">(</a><a id="4636" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4640" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4641" class="Symbol">)</a> <a id="4643" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4643" class="Bound">p</a> <a id="4645" class="Symbol">=</a> <a id="4647" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4654" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4643" class="Bound">p</a>
  <a id="4658" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4480" class="Function">g-order-preserving</a> <a id="4677" class="Symbol">(</a><a id="4678" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4682" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4683" class="Symbol">)</a> <a id="4685" class="Symbol">(</a><a id="4686" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4690" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4690" class="Bound">a</a><a id="4691" class="Symbol">)</a> <a id="4693" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4695" class="Symbol">=</a> <a id="4697" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
  <a id="4706" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4480" class="Function">g-order-preserving</a> <a id="4725" class="Symbol">(</a><a id="4726" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4730" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4730" class="Bound">a</a><a id="4731" class="Symbol">)</a> <a id="4733" class="Symbol">(</a><a id="4734" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4738" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4738" class="Bound">a&#39;</a><a id="4740" class="Symbol">)</a> <a id="4742" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4742" class="Bound">p</a> <a id="4744" class="Symbol">=</a> <a id="4746" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="4755" class="Symbol">(</a><a id="4756" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4760" class="Symbol">(</a><a id="4761" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4766" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4768" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4742" class="Bound">p</a><a id="4769" class="Symbol">))</a>
  <a id="4774" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4774" class="Function">f-qinv</a> <a id="4781" class="Symbol">:</a> <a id="4783" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="4788" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3218" class="Function">f</a>
  <a id="4792" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4774" class="Function">f-qinv</a> <a id="4799" class="Symbol">=</a> <a id="4801" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4367" class="Function">g</a> <a id="4803" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4805" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4824" class="Function">p</a> <a id="4807" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4809" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4999" class="Function">q</a>
   <a id="4814" class="Keyword">where</a>
    <a id="4824" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4824" class="Function">p</a> <a id="4826" class="Symbol">:</a> <a id="4828" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4367" class="Function">g</a> <a id="4830" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4832" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3218" class="Function">f</a> <a id="4834" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="4836" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="4843" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4824" class="Function">p</a> <a id="4845" class="Symbol">(</a><a id="4846" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="4849" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4851" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="4858" class="Symbol">)</a> <a id="4860" class="Symbol">=</a> <a id="4862" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="4871" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4824" class="Function">p</a> <a id="4873" class="Symbol">(((</a><a id="4876" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4876" class="Bound">a</a> <a id="4878" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4880" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4881" class="Symbol">)</a> <a id="4883" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4885" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="4887" class="Symbol">)</a> <a id="4889" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4891" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4891" class="Bound">δ</a><a id="4892" class="Symbol">)</a> <a id="4894" class="Symbol">=</a> <a id="4896" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="4911" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3087" class="Bound">α</a> <a id="4913" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4916" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="4925" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4824" class="Function">p</a> <a id="4927" class="Symbol">(((</a><a id="4930" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4930" class="Bound">a</a> <a id="4932" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4934" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4935" class="Symbol">)</a> <a id="4937" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4939" class="Symbol">(</a><a id="4940" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4940" class="Bound">a&#39;</a> <a id="4943" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4945" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4946" class="Symbol">)</a> <a id="4948" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4950" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4950" class="Bound">l</a><a id="4951" class="Symbol">)</a> <a id="4953" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4955" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="4965" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4965" class="Bound">p</a> <a id="4967" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4967" class="Bound">δ</a><a id="4968" class="Symbol">)</a> <a id="4970" class="Symbol">=</a> <a id="4972" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4979" class="Symbol">(</a><a id="4980" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="4987" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4990" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4992" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4965" class="Bound">p</a><a id="4993" class="Symbol">)</a>
    <a id="4999" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4999" class="Function">q</a> <a id="5001" class="Symbol">:</a> <a id="5003" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#3218" class="Function">f</a> <a id="5005" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5007" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4367" class="Function">g</a> <a id="5009" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5011" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="5018" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4999" class="Function">q</a> <a id="5020" class="Symbol">(</a><a id="5021" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5025" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5026" class="Symbol">)</a> <a id="5028" class="Symbol">=</a> <a id="5030" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="5039" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#4999" class="Function">q</a> <a id="5041" class="Symbol">(</a><a id="5042" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5046" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5046" class="Bound">a</a><a id="5047" class="Symbol">)</a> <a id="5049" class="Symbol">=</a> <a id="5051" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="𝟙ₒ-neutral-expᴸ"></a><a id="5057" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5057" class="Function">𝟙ₒ-neutral-expᴸ</a> <a id="5073" class="Symbol">:</a> <a id="5075" class="Symbol">(</a><a id="5076" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5076" class="Bound">α</a> <a id="5078" class="Symbol">:</a> <a id="5080" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5088" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5089" class="Symbol">)</a> <a id="5091" class="Symbol">→</a> <a id="5093" class="Symbol">(</a><a id="5094" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="5102" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5076" class="Bound">α</a> <a id="5104" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="5106" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="5108" class="Symbol">)</a> <a id="5110" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5112" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="5115" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5118" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5076" class="Bound">α</a>
<a id="5120" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5057" class="Function">𝟙ₒ-neutral-expᴸ</a> <a id="5136" class="Symbol">{</a><a id="5137" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5137" class="Bound">𝓤</a><a id="5138" class="Symbol">}</a> <a id="5140" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5140" class="Bound">α</a> <a id="5142" class="Symbol">=</a>
 <a id="5145" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="5153" class="Symbol">(</a><a id="5154" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#735" class="Bound">ua</a> <a id="5157" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5137" class="Bound">𝓤</a><a id="5158" class="Symbol">)</a> <a id="5160" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1027" class="Function">fe&#39;</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="5173" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5140" class="Bound">α</a> <a id="5175" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="5177" class="Symbol">(</a><a id="5178" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="5181" class="Symbol">{</a><a id="5182" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5137" class="Bound">𝓤</a><a id="5183" class="Symbol">}))</a> <a id="5187" class="Symbol">(</a><a id="5188" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="5191" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5194" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5140" class="Bound">α</a><a id="5195" class="Symbol">)</a> <a id="5197" class="Symbol">(</a><a id="5198" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2997" class="Function">𝟙ₒ-neutral-expᴸ-≃ₒ</a> <a id="5217" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5140" class="Bound">α</a><a id="5218" class="Symbol">)</a>

<a id="5221" class="Markup">\end{code}</a><a id="5231" class="Background">

We next prove the equivalence
  expᴸ[𝟙+ α ] (β +ₒ γ) ≃ₒ (expᴸ[𝟙+ α ] β) ×ₒ (expᴸ[𝟙+ α ] γ)
in several steps.

</a><a id="5343" class="Markup">\begin{code}</a>

<a id="5357" class="Keyword">module</a> <a id="5364" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5364" class="Module">_</a>
        <a id="5374" class="Symbol">(</a><a id="5375" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5387" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5388" class="Symbol">)</a> <a id="5390" class="Symbol">(</a><a id="5391" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="5393" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="5395" class="Symbol">:</a> <a id="5397" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5405" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5406" class="Symbol">)</a>
       <a id="5415" class="Keyword">where</a>

 <a id="5423" class="Keyword">private</a>
  <a id="5433" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5433" class="Function">forward-left-on-lists</a> <a id="5455" class="Symbol">:</a> <a id="5457" href="MLTT.List.html#488" class="Datatype">List</a> <a id="5462" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5464" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="5466" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5469" class="Symbol">(</a><a id="5470" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="5472" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5475" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="5476" class="Symbol">)</a> <a id="5478" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="5480" class="Symbol">→</a> <a id="5482" href="MLTT.List.html#488" class="Datatype">List</a> <a id="5487" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5489" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="5491" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5494" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="5496" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="5500" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5433" class="Function">forward-left-on-lists</a> <a id="5522" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="5525" class="Symbol">=</a> <a id="5527" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
  <a id="5532" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5433" class="Function">forward-left-on-lists</a> <a id="5554" class="Symbol">((</a><a id="5556" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5556" class="Bound">a</a> <a id="5558" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5560" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5564" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5564" class="Bound">b</a><a id="5565" class="Symbol">)</a> <a id="5567" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5569" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5569" class="Bound">l</a><a id="5570" class="Symbol">)</a> <a id="5572" class="Symbol">=</a> <a id="5574" class="Symbol">(</a><a id="5575" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5556" class="Bound">a</a> <a id="5577" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5579" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5564" class="Bound">b</a><a id="5580" class="Symbol">)</a> <a id="5582" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5584" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5433" class="Function">forward-left-on-lists</a> <a id="5606" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5569" class="Bound">l</a>
  <a id="5610" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5433" class="Function">forward-left-on-lists</a> <a id="5632" class="Symbol">((</a><a id="5634" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5634" class="Bound">a</a> <a id="5636" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5638" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5642" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5642" class="Bound">c</a><a id="5643" class="Symbol">)</a> <a id="5645" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5647" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5647" class="Bound">l</a><a id="5648" class="Symbol">)</a> <a id="5650" class="Symbol">=</a> <a id="5652" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5433" class="Function">forward-left-on-lists</a> <a id="5674" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5647" class="Bound">l</a>

  <a id="5679" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5679" class="Function">forward-left-on-lists-preserves-decreasing-pr₂</a>
   <a id="5729" class="Symbol">:</a> <a id="5731" class="Symbol">(</a><a id="5732" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5732" class="Bound">l</a> <a id="5734" class="Symbol">:</a> <a id="5736" href="MLTT.List.html#488" class="Datatype">List</a> <a id="5741" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5743" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="5745" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5748" class="Symbol">(</a><a id="5749" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="5751" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5754" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="5755" class="Symbol">)</a> <a id="5757" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5758" class="Symbol">)</a>
   <a id="5763" class="Symbol">→</a> <a id="5765" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="5783" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="5785" class="Symbol">(</a><a id="5786" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="5788" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5791" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="5792" class="Symbol">)</a> <a id="5794" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5732" class="Bound">l</a>
   <a id="5799" class="Symbol">→</a> <a id="5801" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="5819" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="5821" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5433" class="Function">forward-left-on-lists</a> <a id="5846" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5732" class="Bound">l</a><a id="5847" class="Symbol">)</a>
  <a id="5851" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5679" class="Function">forward-left-on-lists-preserves-decreasing-pr₂</a> <a id="5898" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="5901" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5901" class="Bound">δ</a> <a id="5903" class="Symbol">=</a> <a id="5905" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
  <a id="5915" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5679" class="Function">forward-left-on-lists-preserves-decreasing-pr₂</a> <a id="5962" class="Symbol">((</a><a id="5964" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5964" class="Bound">a</a> <a id="5966" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5968" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5972" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5972" class="Bound">c</a><a id="5973" class="Symbol">)</a> <a id="5975" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="5977" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5977" class="Bound">l</a><a id="5978" class="Symbol">)</a> <a id="5980" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5980" class="Bound">δ</a> <a id="5982" class="Symbol">=</a>
   <a id="5987" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5679" class="Function">forward-left-on-lists-preserves-decreasing-pr₂</a> <a id="6034" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5977" class="Bound">l</a>
    <a id="6040" class="Symbol">(</a><a id="6041" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="6064" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="6066" class="Symbol">(</a><a id="6067" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="6069" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6072" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="6073" class="Symbol">)</a> <a id="6075" class="Symbol">(</a><a id="6076" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5964" class="Bound">a</a> <a id="6078" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6080" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6084" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5972" class="Bound">c</a><a id="6085" class="Symbol">)</a> <a id="6087" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5980" class="Bound">δ</a><a id="6088" class="Symbol">)</a>
  <a id="6092" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5679" class="Function">forward-left-on-lists-preserves-decreasing-pr₂</a> <a id="6139" class="Symbol">((</a><a id="6141" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6141" class="Bound">a</a> <a id="6143" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6145" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6149" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6149" class="Bound">b</a><a id="6150" class="Symbol">)</a> <a id="6152" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6154" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="6156" class="Symbol">)</a> <a id="6158" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6158" class="Bound">δ</a> <a id="6160" class="Symbol">=</a> <a id="6162" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
  <a id="6174" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5679" class="Function">forward-left-on-lists-preserves-decreasing-pr₂</a>
   <a id="6224" class="Symbol">((</a><a id="6226" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6226" class="Bound">a</a> <a id="6228" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6230" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6234" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6234" class="Bound">b</a><a id="6235" class="Symbol">)</a> <a id="6237" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6239" class="Symbol">(</a><a id="6240" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6240" class="Bound">a&#39;</a> <a id="6243" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6245" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6249" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6249" class="Bound">b&#39;</a><a id="6251" class="Symbol">)</a> <a id="6253" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6255" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6255" class="Bound">l</a><a id="6256" class="Symbol">)</a> <a id="6258" class="Symbol">(</a><a id="6259" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="6269" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6269" class="Bound">p</a> <a id="6271" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6271" class="Bound">δ</a><a id="6272" class="Symbol">)</a> <a id="6274" class="Symbol">=</a>
    <a id="6280" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="6290" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6269" class="Bound">p</a>
     <a id="6297" class="Symbol">(</a><a id="6298" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5679" class="Function">forward-left-on-lists-preserves-decreasing-pr₂</a> <a id="6345" class="Symbol">((</a><a id="6347" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6240" class="Bound">a&#39;</a> <a id="6350" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6352" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6356" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6249" class="Bound">b&#39;</a><a id="6358" class="Symbol">)</a> <a id="6360" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6362" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6255" class="Bound">l</a><a id="6363" class="Symbol">)</a> <a id="6365" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6271" class="Bound">δ</a><a id="6366" class="Symbol">)</a>
  <a id="6370" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5679" class="Function">forward-left-on-lists-preserves-decreasing-pr₂</a>
   <a id="6420" class="Symbol">((</a><a id="6422" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6422" class="Bound">a</a> <a id="6424" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6426" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6430" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6430" class="Bound">b</a><a id="6431" class="Symbol">)</a> <a id="6433" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6435" class="Symbol">(</a><a id="6436" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6436" class="Bound">a&#39;</a> <a id="6439" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6441" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6445" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6445" class="Bound">c</a><a id="6446" class="Symbol">)</a> <a id="6448" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6450" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6450" class="Bound">l</a><a id="6451" class="Symbol">)</a> <a id="6453" class="Symbol">(</a><a id="6454" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="6464" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6464" class="Bound">p</a> <a id="6466" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6466" class="Bound">δ</a><a id="6467" class="Symbol">)</a> <a id="6469" class="Symbol">=</a> <a id="6471" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6478" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6464" class="Bound">p</a>

  <a id="6483" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6483" class="Function">forward-left</a> <a id="6496" class="Symbol">:</a> <a id="6498" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6500" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="6508" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="6510" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="6512" class="Symbol">(</a><a id="6513" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="6515" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6518" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="6519" class="Symbol">)</a> <a id="6521" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="6523" class="Symbol">→</a> <a id="6525" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6527" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="6535" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="6537" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="6539" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="6541" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="6545" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6483" class="Function">forward-left</a> <a id="6558" class="Symbol">(</a><a id="6559" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6559" class="Bound">l</a> <a id="6561" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6563" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6563" class="Bound">δ</a><a id="6564" class="Symbol">)</a> <a id="6566" class="Symbol">=</a> <a id="6568" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5433" class="Function">forward-left-on-lists</a> <a id="6590" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6559" class="Bound">l</a> <a id="6592" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                         <a id="6619" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5679" class="Function">forward-left-on-lists-preserves-decreasing-pr₂</a> <a id="6666" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6559" class="Bound">l</a> <a id="6668" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6563" class="Bound">δ</a>

  <a id="6673" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6673" class="Function">forward-right-on-lists</a> <a id="6696" class="Symbol">:</a> <a id="6698" href="MLTT.List.html#488" class="Datatype">List</a> <a id="6703" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6705" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="6707" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6710" class="Symbol">(</a><a id="6711" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="6713" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6716" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="6717" class="Symbol">)</a> <a id="6719" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="6721" class="Symbol">→</a> <a id="6723" href="MLTT.List.html#488" class="Datatype">List</a> <a id="6728" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6730" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="6732" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6735" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="6737" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="6741" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6673" class="Function">forward-right-on-lists</a> <a id="6764" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="6767" class="Symbol">=</a> <a id="6769" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
  <a id="6774" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6673" class="Function">forward-right-on-lists</a> <a id="6797" class="Symbol">((</a><a id="6799" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6799" class="Bound">a</a> <a id="6801" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6803" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6807" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6807" class="Bound">b</a><a id="6808" class="Symbol">)</a> <a id="6810" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6812" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6812" class="Bound">l</a><a id="6813" class="Symbol">)</a> <a id="6815" class="Symbol">=</a> <a id="6817" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6673" class="Function">forward-right-on-lists</a> <a id="6840" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6812" class="Bound">l</a>
  <a id="6844" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6673" class="Function">forward-right-on-lists</a> <a id="6867" class="Symbol">((</a><a id="6869" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6869" class="Bound">a</a> <a id="6871" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6873" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6877" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6877" class="Bound">c</a><a id="6878" class="Symbol">)</a> <a id="6880" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6882" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6882" class="Bound">l</a><a id="6883" class="Symbol">)</a> <a id="6885" class="Symbol">=</a> <a id="6887" class="Symbol">(</a><a id="6888" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6869" class="Bound">a</a> <a id="6890" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6892" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6877" class="Bound">c</a><a id="6893" class="Symbol">)</a> <a id="6895" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="6897" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6673" class="Function">forward-right-on-lists</a> <a id="6920" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6882" class="Bound">l</a>

<a id="6923" class="Markup">\end{code}</a><a id="6933" class="Background">

Proving that forward-right-on-lists preserves the decreasing-pr₂ property requires
the following lemma which says that a decreasing-pr₂ list with a &quot;left-entry&quot;
(a , inl b) continues to have only left-entries and can&#39;t be followed by an
element (a&#39; , inr c) (because that would not be decreasing in the second
component).

</a><a id="7258" class="Markup">\begin{code}</a>

  <a id="7274" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7274" class="Function">stay-left-list</a> <a id="7289" class="Symbol">:</a> <a id="7291" class="Symbol">(</a><a id="7292" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7292" class="Bound">l</a> <a id="7294" class="Symbol">:</a> <a id="7296" href="MLTT.List.html#488" class="Datatype">List</a> <a id="7301" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7303" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="7305" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7308" class="Symbol">(</a><a id="7309" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="7311" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7314" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="7315" class="Symbol">)</a> <a id="7317" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7318" class="Symbol">)</a>
                   <a id="7339" class="Symbol">(</a><a id="7340" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7340" class="Bound">a</a> <a id="7342" class="Symbol">:</a> <a id="7344" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7346" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="7348" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7349" class="Symbol">)</a> <a id="7351" class="Symbol">(</a><a id="7352" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7352" class="Bound">b</a> <a id="7354" class="Symbol">:</a> <a id="7356" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7358" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="7360" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7361" class="Symbol">)</a>
                   <a id="7382" class="Symbol">(</a><a id="7383" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7383" class="Bound">δ</a> <a id="7385" class="Symbol">:</a> <a id="7387" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="7405" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="7407" class="Symbol">(</a><a id="7408" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="7410" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7413" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="7414" class="Symbol">)</a> <a id="7416" class="Symbol">((</a><a id="7418" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7340" class="Bound">a</a> <a id="7420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7422" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7426" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7352" class="Bound">b</a><a id="7427" class="Symbol">)</a> <a id="7429" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="7431" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7292" class="Bound">l</a><a id="7432" class="Symbol">))</a>
                 <a id="7452" class="Symbol">→</a> <a id="7454" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6673" class="Function">forward-right-on-lists</a> <a id="7477" class="Symbol">((</a><a id="7479" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7340" class="Bound">a</a> <a id="7481" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7483" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7487" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7352" class="Bound">b</a><a id="7488" class="Symbol">)</a> <a id="7490" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="7492" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7292" class="Bound">l</a><a id="7493" class="Symbol">)</a> <a id="7495" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7497" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
  <a id="7502" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7274" class="Function">stay-left-list</a> <a id="7517" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="7520" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7520" class="Bound">a</a> <a id="7522" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7522" class="Bound">b</a> <a id="7524" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7524" class="Bound">δ</a> <a id="7526" class="Symbol">=</a> <a id="7528" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="7535" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7274" class="Function">stay-left-list</a> <a id="7550" class="Symbol">((</a><a id="7552" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7552" class="Bound">a&#39;</a> <a id="7555" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7557" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7561" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7561" class="Bound">b&#39;</a><a id="7563" class="Symbol">)</a> <a id="7565" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="7567" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7567" class="Bound">l</a><a id="7568" class="Symbol">)</a> <a id="7570" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7570" class="Bound">a</a> <a id="7572" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7572" class="Bound">b</a> <a id="7574" class="Symbol">(</a><a id="7575" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="7585" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7585" class="Bound">p</a> <a id="7587" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7587" class="Bound">δ</a><a id="7588" class="Symbol">)</a> <a id="7590" class="Symbol">=</a>
   <a id="7595" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7274" class="Function">stay-left-list</a> <a id="7610" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7567" class="Bound">l</a> <a id="7612" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7570" class="Bound">a</a> <a id="7614" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7561" class="Bound">b&#39;</a> <a id="7617" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7587" class="Bound">δ</a>
  <a id="7621" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7274" class="Function">stay-left-list</a> <a id="7636" class="Symbol">((</a><a id="7638" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7638" class="Bound">a&#39;</a> <a id="7641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7643" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7647" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7647" class="Bound">c</a><a id="7648" class="Symbol">)</a>  <a id="7651" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="7653" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7653" class="Bound">l</a><a id="7654" class="Symbol">)</a> <a id="7656" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7656" class="Bound">a</a> <a id="7658" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7658" class="Bound">b</a> <a id="7660" class="Symbol">(</a><a id="7661" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="7671" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7671" class="Bound">p</a> <a id="7673" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7673" class="Bound">δ</a><a id="7674" class="Symbol">)</a> <a id="7676" class="Symbol">=</a> <a id="7678" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7685" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7671" class="Bound">p</a>

  <a id="7690" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7690" class="Function">forward-right-on-lists-preserves-decreasing-pr₂</a>
   <a id="7741" class="Symbol">:</a> <a id="7743" class="Symbol">(</a><a id="7744" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7744" class="Bound">l</a> <a id="7746" class="Symbol">:</a> <a id="7748" href="MLTT.List.html#488" class="Datatype">List</a> <a id="7753" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7755" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="7757" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7760" class="Symbol">(</a><a id="7761" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="7763" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7766" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="7767" class="Symbol">)</a> <a id="7769" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7770" class="Symbol">)</a>
   <a id="7775" class="Symbol">→</a> <a id="7777" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="7795" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="7797" class="Symbol">(</a><a id="7798" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="7800" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7803" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="7804" class="Symbol">)</a> <a id="7806" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7744" class="Bound">l</a>
   <a id="7811" class="Symbol">→</a> <a id="7813" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="7831" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="7833" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="7835" class="Symbol">(</a><a id="7836" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6673" class="Function">forward-right-on-lists</a> <a id="7859" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7744" class="Bound">l</a><a id="7860" class="Symbol">)</a>
  <a id="7864" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7690" class="Function">forward-right-on-lists-preserves-decreasing-pr₂</a> <a id="7912" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="7915" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7915" class="Bound">δ</a> <a id="7917" class="Symbol">=</a> <a id="7919" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
  <a id="7929" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7690" class="Function">forward-right-on-lists-preserves-decreasing-pr₂</a> <a id="7977" class="Symbol">((</a><a id="7979" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7979" class="Bound">a</a> <a id="7981" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7983" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7987" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7987" class="Bound">b</a><a id="7988" class="Symbol">)</a> <a id="7990" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="7992" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7992" class="Bound">l</a><a id="7993" class="Symbol">)</a> <a id="7995" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7995" class="Bound">δ</a> <a id="7997" class="Symbol">=</a>
   <a id="8002" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7690" class="Function">forward-right-on-lists-preserves-decreasing-pr₂</a> <a id="8050" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7992" class="Bound">l</a>
    <a id="8056" class="Symbol">(</a><a id="8057" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="8080" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="8082" class="Symbol">(</a><a id="8083" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="8085" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8088" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="8089" class="Symbol">)</a> <a id="8091" class="Symbol">(</a><a id="8092" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7979" class="Bound">a</a> <a id="8094" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8096" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8100" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7987" class="Bound">b</a><a id="8101" class="Symbol">)</a> <a id="8103" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7995" class="Bound">δ</a><a id="8104" class="Symbol">)</a>
  <a id="8108" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7690" class="Function">forward-right-on-lists-preserves-decreasing-pr₂</a> <a id="8156" class="Symbol">((</a><a id="8158" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8158" class="Bound">a</a> <a id="8160" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8162" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8166" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8166" class="Bound">c</a><a id="8167" class="Symbol">)</a> <a id="8169" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8171" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="8173" class="Symbol">)</a> <a id="8175" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8175" class="Bound">δ</a> <a id="8177" class="Symbol">=</a>
   <a id="8182" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
  <a id="8194" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7690" class="Function">forward-right-on-lists-preserves-decreasing-pr₂</a>
   <a id="8245" class="Symbol">((</a><a id="8247" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8247" class="Bound">a</a> <a id="8249" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8251" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8255" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8255" class="Bound">c</a><a id="8256" class="Symbol">)</a> <a id="8258" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8260" class="Symbol">(</a><a id="8261" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8261" class="Bound">a&#39;</a> <a id="8264" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8266" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8270" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8270" class="Bound">c&#39;</a><a id="8272" class="Symbol">)</a> <a id="8274" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8276" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8276" class="Bound">l</a><a id="8277" class="Symbol">)</a> <a id="8279" class="Symbol">(</a><a id="8280" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="8290" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8290" class="Bound">p</a> <a id="8292" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8292" class="Bound">δ</a><a id="8293" class="Symbol">)</a> <a id="8295" class="Symbol">=</a>
    <a id="8301" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="8311" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8290" class="Bound">p</a>
     <a id="8318" class="Symbol">(</a><a id="8319" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7690" class="Function">forward-right-on-lists-preserves-decreasing-pr₂</a> <a id="8367" class="Symbol">((</a><a id="8369" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8261" class="Bound">a&#39;</a> <a id="8372" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8374" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8378" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8270" class="Bound">c&#39;</a><a id="8380" class="Symbol">)</a> <a id="8382" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8384" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8276" class="Bound">l</a><a id="8385" class="Symbol">)</a> <a id="8387" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8292" class="Bound">δ</a><a id="8388" class="Symbol">)</a>
  <a id="8392" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7690" class="Function">forward-right-on-lists-preserves-decreasing-pr₂</a>
   <a id="8443" class="Symbol">((</a><a id="8445" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8445" class="Bound">a</a> <a id="8447" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8449" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8453" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8453" class="Bound">c</a><a id="8454" class="Symbol">)</a> <a id="8456" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8458" class="Symbol">(</a><a id="8459" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8459" class="Bound">a&#39;</a> <a id="8462" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8464" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8468" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8468" class="Bound">b</a><a id="8469" class="Symbol">)</a> <a id="8471" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8473" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8473" class="Bound">l</a><a id="8474" class="Symbol">)</a> <a id="8476" class="Symbol">(</a><a id="8477" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="8487" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8487" class="Bound">p</a> <a id="8489" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8489" class="Bound">δ</a><a id="8490" class="Symbol">)</a> <a id="8492" class="Symbol">=</a>
    <a id="8498" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
     <a id="8515" class="Symbol">(</a><a id="8516" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="8534" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="8536" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="8537" class="Symbol">)</a>
     <a id="8544" class="Symbol">(</a><a id="8545" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8548" class="Symbol">((</a><a id="8550" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8445" class="Bound">a</a> <a id="8552" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8554" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8453" class="Bound">c</a><a id="8555" class="Symbol">)</a> <a id="8557" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="8559" class="Symbol">)</a> <a id="8561" class="Symbol">(</a><a id="8562" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7274" class="Function">stay-left-list</a> <a id="8577" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8473" class="Bound">l</a> <a id="8579" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8459" class="Bound">a&#39;</a> <a id="8582" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8468" class="Bound">b</a> <a id="8584" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8489" class="Bound">δ</a><a id="8585" class="Symbol">))</a>
     <a id="8593" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>

  <a id="8606" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8606" class="Function">forward-right</a> <a id="8620" class="Symbol">:</a> <a id="8622" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8624" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="8632" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="8634" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="8636" class="Symbol">(</a><a id="8637" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="8639" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8642" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="8643" class="Symbol">)</a> <a id="8645" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="8647" class="Symbol">→</a> <a id="8649" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8651" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="8659" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="8661" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="8663" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="8665" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="8669" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8606" class="Function">forward-right</a> <a id="8683" class="Symbol">(</a><a id="8684" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8684" class="Bound">l</a> <a id="8686" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8688" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8688" class="Bound">δ</a><a id="8689" class="Symbol">)</a> <a id="8691" class="Symbol">=</a> <a id="8693" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6673" class="Function">forward-right-on-lists</a> <a id="8716" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8684" class="Bound">l</a> <a id="8718" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                          <a id="8746" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7690" class="Function">forward-right-on-lists-preserves-decreasing-pr₂</a> <a id="8794" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8684" class="Bound">l</a> <a id="8796" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8688" class="Bound">δ</a>

  <a id="8801" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8801" class="Function">stay-left</a> <a id="8811" class="Symbol">:</a> <a id="8813" class="Symbol">(</a><a id="8814" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8814" class="Bound">l</a> <a id="8816" class="Symbol">:</a> <a id="8818" href="MLTT.List.html#488" class="Datatype">List</a> <a id="8823" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8825" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="8827" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="8830" class="Symbol">(</a><a id="8831" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="8833" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8836" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="8837" class="Symbol">)</a> <a id="8839" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8840" class="Symbol">)</a> <a id="8842" class="Symbol">(</a><a id="8843" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8843" class="Bound">a</a> <a id="8845" class="Symbol">:</a> <a id="8847" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8849" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="8851" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8852" class="Symbol">)</a> <a id="8854" class="Symbol">(</a><a id="8855" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8855" class="Bound">b</a> <a id="8857" class="Symbol">:</a> <a id="8859" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8861" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="8863" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8864" class="Symbol">)</a>
              <a id="8880" class="Symbol">(</a><a id="8881" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8881" class="Bound">δ</a> <a id="8883" class="Symbol">:</a> <a id="8885" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="8903" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="8905" class="Symbol">(</a><a id="8906" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="8908" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8911" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="8912" class="Symbol">)</a> <a id="8914" class="Symbol">((</a><a id="8916" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8843" class="Bound">a</a> <a id="8918" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8920" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8924" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8855" class="Bound">b</a><a id="8925" class="Symbol">)</a> <a id="8927" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8929" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8814" class="Bound">l</a><a id="8930" class="Symbol">))</a>
            <a id="8945" class="Symbol">→</a> <a id="8947" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8606" class="Function">forward-right</a> <a id="8961" class="Symbol">(((</a><a id="8964" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8843" class="Bound">a</a> <a id="8966" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8968" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8972" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8855" class="Bound">b</a><a id="8973" class="Symbol">)</a> <a id="8975" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8977" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8814" class="Bound">l</a><a id="8978" class="Symbol">)</a> <a id="8980" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8982" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8881" class="Bound">δ</a><a id="8983" class="Symbol">)</a> <a id="8985" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8987" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="8990" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8992" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
  <a id="9002" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8801" class="Function">stay-left</a> <a id="9012" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9012" class="Bound">l</a> <a id="9014" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9014" class="Bound">a</a> <a id="9016" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9016" class="Bound">b</a> <a id="9018" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9018" class="Bound">δ</a> <a id="9020" class="Symbol">=</a> <a id="9022" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="9037" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="9039" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="9041" class="Symbol">(</a><a id="9042" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7274" class="Function">stay-left-list</a> <a id="9057" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9012" class="Bound">l</a> <a id="9059" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9014" class="Bound">a</a> <a id="9061" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9016" class="Bound">b</a> <a id="9063" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9018" class="Bound">δ</a><a id="9064" class="Symbol">)</a>

  <a id="9069" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9069" class="Function">forward-right-constant-on-inl</a>
   <a id="9102" class="Symbol">:</a> <a id="9104" class="Symbol">(</a><a id="9105" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9105" class="Bound">l₁</a> <a id="9108" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9108" class="Bound">l₂</a> <a id="9111" class="Symbol">:</a> <a id="9113" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9118" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9120" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="9122" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9125" class="Symbol">(</a><a id="9126" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="9128" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9131" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="9132" class="Symbol">)</a> <a id="9134" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9135" class="Symbol">)</a>
     <a id="9142" class="Symbol">(</a><a id="9143" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9143" class="Bound">a₁</a> <a id="9146" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9146" class="Bound">a₂</a> <a id="9149" class="Symbol">:</a> <a id="9151" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9153" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="9155" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9156" class="Symbol">)</a> <a id="9158" class="Symbol">(</a><a id="9159" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9159" class="Bound">b₁</a> <a id="9162" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9162" class="Bound">b₂</a> <a id="9165" class="Symbol">:</a> <a id="9167" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9169" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="9171" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9172" class="Symbol">)</a>
     <a id="9179" class="Symbol">(</a><a id="9180" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9180" class="Bound">δ₁</a> <a id="9183" class="Symbol">:</a> <a id="9185" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="9203" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="9205" class="Symbol">(</a><a id="9206" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="9208" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9211" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="9212" class="Symbol">)</a> <a id="9214" class="Symbol">((</a><a id="9216" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9143" class="Bound">a₁</a> <a id="9219" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9221" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9225" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9159" class="Bound">b₁</a><a id="9227" class="Symbol">)</a> <a id="9229" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9231" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9105" class="Bound">l₁</a><a id="9233" class="Symbol">))</a>
     <a id="9241" class="Symbol">(</a><a id="9242" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9242" class="Bound">δ₂</a> <a id="9245" class="Symbol">:</a> <a id="9247" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="9265" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="9267" class="Symbol">(</a><a id="9268" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="9270" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9273" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="9274" class="Symbol">)</a> <a id="9276" class="Symbol">((</a><a id="9278" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9146" class="Bound">a₂</a> <a id="9281" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9283" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9287" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9162" class="Bound">b₂</a><a id="9289" class="Symbol">)</a> <a id="9291" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9293" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9108" class="Bound">l₂</a><a id="9295" class="Symbol">))</a>
   <a id="9301" class="Symbol">→</a> <a id="9303" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8606" class="Function">forward-right</a> <a id="9317" class="Symbol">(((</a><a id="9320" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9143" class="Bound">a₁</a> <a id="9323" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9325" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9329" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9159" class="Bound">b₁</a><a id="9331" class="Symbol">)</a> <a id="9333" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9335" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9105" class="Bound">l₁</a><a id="9337" class="Symbol">)</a> <a id="9339" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9341" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9180" class="Bound">δ₁</a><a id="9343" class="Symbol">)</a>
     <a id="9350" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9352" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8606" class="Function">forward-right</a> <a id="9366" class="Symbol">(((</a><a id="9369" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9146" class="Bound">a₂</a> <a id="9372" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9374" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9378" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9162" class="Bound">b₂</a><a id="9380" class="Symbol">)</a> <a id="9382" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9384" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9108" class="Bound">l₂</a><a id="9386" class="Symbol">)</a> <a id="9388" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9390" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9242" class="Bound">δ₂</a><a id="9392" class="Symbol">)</a>
  <a id="9396" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9069" class="Function">forward-right-constant-on-inl</a> <a id="9426" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9426" class="Bound">l₁</a> <a id="9429" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9429" class="Bound">l₂</a> <a id="9432" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9432" class="Bound">a₁</a> <a id="9435" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9435" class="Bound">a₂</a> <a id="9438" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9438" class="Bound">b₁</a> <a id="9441" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9441" class="Bound">b₂</a> <a id="9444" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9444" class="Bound">δ₁</a> <a id="9447" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9447" class="Bound">δ₂</a> <a id="9450" class="Symbol">=</a>
   <a id="9455" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8801" class="Function">stay-left</a> <a id="9465" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9426" class="Bound">l₁</a> <a id="9468" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9432" class="Bound">a₁</a> <a id="9471" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9438" class="Bound">b₁</a> <a id="9474" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9444" class="Bound">δ₁</a> <a id="9477" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9479" class="Symbol">(</a><a id="9480" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8801" class="Function">stay-left</a> <a id="9490" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9429" class="Bound">l₂</a> <a id="9493" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9435" class="Bound">a₂</a> <a id="9496" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9441" class="Bound">b₂</a> <a id="9499" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9447" class="Bound">δ₂</a><a id="9501" class="Symbol">)</a> <a id="9503" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="9507" class="Markup">\end{code}</a><a id="9517" class="Background">

The maps forward-left and forward-right are now combined into a single order
preserving forward map.

</a><a id="9621" class="Markup">\begin{code}</a>

  <a id="9637" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a> <a id="9645" class="Symbol">:</a> <a id="9647" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9649" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="9657" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="9659" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="9661" class="Symbol">(</a><a id="9662" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="9664" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9667" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="9668" class="Symbol">)</a> <a id="9670" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9672" class="Symbol">→</a> <a id="9674" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9676" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="9684" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="9686" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="9688" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="9690" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9693" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="9701" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="9703" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="9705" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="9707" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="9711" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a> <a id="9719" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9719" class="Bound">l</a> <a id="9721" class="Symbol">=</a> <a id="9723" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6483" class="Function">forward-left</a> <a id="9736" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9719" class="Bound">l</a> <a id="9738" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9740" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8606" class="Function">forward-right</a> <a id="9754" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9719" class="Bound">l</a>

  <a id="9759" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="9787" class="Symbol">:</a> <a id="9789" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a>
                                 <a id="9842" class="Symbol">(</a><a id="9843" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="9851" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="9853" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="9855" class="Symbol">(</a><a id="9856" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="9858" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9861" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="9862" class="Symbol">))</a>
                                 <a id="9898" class="Symbol">(</a><a id="9899" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="9907" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="9909" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="9911" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="9913" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9916" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="9924" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="9926" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="9928" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="9929" class="Symbol">)</a>
                                 <a id="9964" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a>
  <a id="9974" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="10002" class="Symbol">(</a><a id="10003" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="10006" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10008" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10008" class="Bound">δ₁</a><a id="10010" class="Symbol">)</a> <a id="10012" class="Symbol">(</a><a id="10013" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="10016" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10018" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10018" class="Bound">δ₂</a><a id="10020" class="Symbol">)</a> <a id="10022" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10022" class="Bound">u</a> <a id="10024" class="Symbol">=</a>
   <a id="10029" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10036" class="Symbol">(</a><a id="10037" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="10063" class="Symbol">_</a> <a id="10065" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10022" class="Bound">u</a><a id="10066" class="Symbol">)</a>
  <a id="10070" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="10098" class="Symbol">(((</a><a id="10101" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10101" class="Bound">a</a> <a id="10103" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10105" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10109" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10109" class="Bound">b</a><a id="10110" class="Symbol">)</a> <a id="10112" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10114" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10114" class="Bound">l₁</a><a id="10116" class="Symbol">)</a> <a id="10118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10120" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10120" class="Bound">δ₁</a><a id="10122" class="Symbol">)</a> <a id="10124" class="Symbol">(</a><a id="10125" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="10128" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10130" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10130" class="Bound">δ₂</a><a id="10132" class="Symbol">)</a> <a id="10134" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10134" class="Bound">u</a> <a id="10136" class="Symbol">=</a>
   <a id="10141" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10148" class="Symbol">(</a><a id="10149" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="10175" class="Symbol">_</a> <a id="10177" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10134" class="Bound">u</a><a id="10178" class="Symbol">)</a>
  <a id="10182" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="10210" class="Symbol">(((</a><a id="10213" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10213" class="Bound">a</a> <a id="10215" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10217" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10221" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10221" class="Bound">c</a><a id="10222" class="Symbol">)</a> <a id="10224" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10226" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10226" class="Bound">l₁</a><a id="10228" class="Symbol">)</a> <a id="10230" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10232" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10232" class="Bound">δ₁</a><a id="10234" class="Symbol">)</a> <a id="10236" class="Symbol">(</a><a id="10237" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="10240" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10242" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10242" class="Bound">δ₂</a><a id="10244" class="Symbol">)</a> <a id="10246" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10246" class="Bound">u</a> <a id="10248" class="Symbol">=</a>
   <a id="10253" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10260" class="Symbol">(</a><a id="10261" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="10287" class="Symbol">_</a> <a id="10289" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10246" class="Bound">u</a><a id="10290" class="Symbol">)</a>
  <a id="10294" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="10322" class="Symbol">(((</a><a id="10325" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10325" class="Bound">a</a> <a id="10327" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10329" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10333" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10333" class="Bound">b</a><a id="10334" class="Symbol">)</a> <a id="10336" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10338" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10338" class="Bound">l₁</a><a id="10340" class="Symbol">)</a> <a id="10342" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10344" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10344" class="Bound">δ₁</a><a id="10346" class="Symbol">)</a>
                              <a id="10378" class="Symbol">(((</a><a id="10381" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10381" class="Bound">a&#39;</a> <a id="10384" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10386" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10390" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10390" class="Bound">c</a><a id="10391" class="Symbol">)</a> <a id="10393" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10395" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10395" class="Bound">l₂</a><a id="10397" class="Symbol">)</a> <a id="10399" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10401" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10401" class="Bound">δ₂</a><a id="10403" class="Symbol">)</a>
                              <a id="10435" class="Symbol">(</a><a id="10436" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="10445" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10445" class="Bound">e</a> <a id="10447" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10447" class="Bound">u</a><a id="10448" class="Symbol">)</a> <a id="10450" class="Symbol">=</a>
   <a id="10455" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10462" class="Symbol">(</a><a id="10463" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="10473" class="Symbol">(</a><a id="10474" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10477" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10481" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10445" class="Bound">e</a><a id="10482" class="Symbol">))</a>
  <a id="10487" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="10515" class="Symbol">(((</a><a id="10518" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10518" class="Bound">a</a> <a id="10520" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10522" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10526" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10526" class="Bound">c</a><a id="10527" class="Symbol">)</a> <a id="10529" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10531" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10531" class="Bound">l₁</a><a id="10533" class="Symbol">)</a> <a id="10535" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10537" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10537" class="Bound">δ₁</a><a id="10539" class="Symbol">)</a>
                              <a id="10571" class="Symbol">(((</a><a id="10574" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10574" class="Bound">a&#39;</a> <a id="10577" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10579" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10583" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10583" class="Bound">b</a><a id="10584" class="Symbol">)</a> <a id="10586" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10588" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10588" class="Bound">l₂</a><a id="10590" class="Symbol">)</a> <a id="10592" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10594" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10594" class="Bound">δ₂</a><a id="10596" class="Symbol">)</a>
                              <a id="10628" class="Symbol">(</a><a id="10629" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="10638" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10638" class="Bound">e</a> <a id="10640" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10640" class="Bound">u</a><a id="10641" class="Symbol">)</a> <a id="10643" class="Symbol">=</a>
   <a id="10648" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10655" class="Symbol">(</a><a id="10656" href="MLTT.Plus-Properties.html#562" class="Function">+disjoint&#39;</a> <a id="10667" class="Symbol">(</a><a id="10668" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10671" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10675" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10638" class="Bound">e</a><a id="10676" class="Symbol">))</a>
  <a id="10681" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="10709" class="Symbol">(</a><a id="10710" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="10713" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10715" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10715" class="Bound">δ₁</a><a id="10717" class="Symbol">)</a> <a id="10719" class="Symbol">(((</a><a id="10722" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10722" class="Bound">a</a> <a id="10724" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10726" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10730" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10730" class="Bound">b</a><a id="10731" class="Symbol">)</a> <a id="10733" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10735" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10735" class="Bound">l₂</a><a id="10737" class="Symbol">)</a> <a id="10739" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10741" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10741" class="Bound">δ₂</a><a id="10743" class="Symbol">)</a> <a id="10745" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a> <a id="10752" class="Symbol">=</a>
   <a id="10757" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10761" class="Symbol">((</a><a id="10763" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8801" class="Function">stay-left</a> <a id="10773" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10735" class="Bound">l₂</a> <a id="10776" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10722" class="Bound">a</a> <a id="10778" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10730" class="Bound">b</a> <a id="10780" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10741" class="Bound">δ₂</a> <a id="10783" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10785" class="Symbol">)</a> <a id="10787" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10789" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a><a id="10795" class="Symbol">)</a>
  <a id="10799" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="10827" class="Symbol">(</a><a id="10828" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="10831" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10833" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10833" class="Bound">δ₁</a><a id="10835" class="Symbol">)</a> <a id="10837" class="Symbol">(((</a><a id="10840" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10840" class="Bound">a</a> <a id="10842" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10844" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10848" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10848" class="Bound">c</a><a id="10849" class="Symbol">)</a> <a id="10851" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10853" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10853" class="Bound">l₂</a><a id="10855" class="Symbol">)</a> <a id="10857" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10859" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10859" class="Bound">δ₂</a><a id="10861" class="Symbol">)</a> <a id="10863" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a> <a id="10870" class="Symbol">=</a>
   <a id="10875" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10879" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
  <a id="10888" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="10916" class="Symbol">(((</a><a id="10919" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10919" class="Bound">a</a> <a id="10921" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10923" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10927" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10927" class="Bound">b</a><a id="10928" class="Symbol">)</a> <a id="10930" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10932" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10932" class="Bound">l₁</a><a id="10934" class="Symbol">)</a> <a id="10936" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10938" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10938" class="Bound">δ₁</a><a id="10940" class="Symbol">)</a>
                              <a id="10972" class="Symbol">(((</a><a id="10975" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10975" class="Bound">a&#39;</a> <a id="10978" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10980" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10984" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10984" class="Bound">b&#39;</a><a id="10986" class="Symbol">)</a> <a id="10988" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10990" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10990" class="Bound">l₂</a><a id="10992" class="Symbol">)</a> <a id="10994" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10996" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10996" class="Bound">δ₂</a><a id="10998" class="Symbol">)</a>
                              <a id="11030" class="Symbol">(</a><a id="11031" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="11040" class="Symbol">(</a><a id="11041" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11045" class="Symbol">(</a><a id="11046" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11051" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11053" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11053" class="Bound">p</a><a id="11054" class="Symbol">)))</a> <a id="11058" class="Symbol">=</a>
   <a id="11063" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11067" class="Symbol">(</a><a id="11068" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9069" class="Function">forward-right-constant-on-inl</a> <a id="11098" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10932" class="Bound">l₁</a> <a id="11101" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10990" class="Bound">l₂</a> <a id="11104" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10919" class="Bound">a</a> <a id="11106" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10975" class="Bound">a&#39;</a> <a id="11109" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10927" class="Bound">b</a> <a id="11111" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10984" class="Bound">b&#39;</a> <a id="11114" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10938" class="Bound">δ₁</a> <a id="11117" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#10996" class="Bound">δ₂</a> <a id="11120" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
        <a id="11130" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="11139" class="Symbol">(</a><a id="11140" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11144" class="Symbol">(</a><a id="11145" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11150" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11152" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11053" class="Bound">p</a><a id="11153" class="Symbol">)))</a>
  <a id="11159" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="11187" class="Symbol">(((</a><a id="11190" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11190" class="Bound">a</a> <a id="11192" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11194" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11198" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11198" class="Bound">b</a><a id="11199" class="Symbol">)</a> <a id="11201" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11203" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11203" class="Bound">l₁</a><a id="11205" class="Symbol">)</a> <a id="11207" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11209" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11209" class="Bound">δ₁</a><a id="11211" class="Symbol">)</a>
                              <a id="11243" class="Symbol">(((</a><a id="11246" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11246" class="Bound">a&#39;</a> <a id="11249" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11251" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11255" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11255" class="Bound">c</a><a id="11256" class="Symbol">)</a>  <a id="11259" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11261" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11261" class="Bound">l₂</a><a id="11263" class="Symbol">)</a> <a id="11265" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11267" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11267" class="Bound">δ₂</a><a id="11269" class="Symbol">)</a>
                              <a id="11301" class="Symbol">(</a><a id="11302" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="11311" class="Symbol">(</a><a id="11312" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11316" class="Symbol">(</a><a id="11317" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11317" class="Bound">e</a> <a id="11319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11321" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11321" class="Bound">p</a><a id="11322" class="Symbol">)))</a> <a id="11326" class="Symbol">=</a> <a id="11328" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11335" class="Symbol">(</a><a id="11336" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="11346" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11317" class="Bound">e</a><a id="11347" class="Symbol">)</a>
  <a id="11351" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="11379" class="Symbol">(((</a><a id="11382" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11382" class="Bound">a</a> <a id="11384" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11386" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11390" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11390" class="Bound">c</a><a id="11391" class="Symbol">)</a> <a id="11393" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11395" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11395" class="Bound">l₁</a><a id="11397" class="Symbol">)</a> <a id="11399" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11401" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11401" class="Bound">δ₁</a><a id="11403" class="Symbol">)</a>
                              <a id="11435" class="Symbol">(((</a><a id="11438" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11438" class="Bound">a&#39;</a> <a id="11441" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11443" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11447" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11447" class="Bound">b</a><a id="11448" class="Symbol">)</a>  <a id="11451" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11453" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11453" class="Bound">l₂</a><a id="11455" class="Symbol">)</a> <a id="11457" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11459" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11459" class="Bound">δ₂</a><a id="11461" class="Symbol">)</a>
                              <a id="11493" class="Symbol">(</a><a id="11494" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="11503" class="Symbol">(</a><a id="11504" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11508" class="Symbol">(</a><a id="11509" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11509" class="Bound">e</a> <a id="11511" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11513" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11513" class="Bound">p</a><a id="11514" class="Symbol">)))</a> <a id="11518" class="Symbol">=</a> <a id="11520" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11527" class="Symbol">(</a><a id="11528" href="MLTT.Plus-Properties.html#562" class="Function">+disjoint&#39;</a> <a id="11539" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11509" class="Bound">e</a><a id="11540" class="Symbol">)</a>
  <a id="11544" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="11572" class="Symbol">(((</a><a id="11575" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11575" class="Bound">a</a> <a id="11577" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11579" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11583" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11583" class="Bound">c</a><a id="11584" class="Symbol">)</a> <a id="11586" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11588" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11588" class="Bound">l₁</a><a id="11590" class="Symbol">)</a> <a id="11592" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11594" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11594" class="Bound">δ₁</a><a id="11596" class="Symbol">)</a>
                              <a id="11628" class="Symbol">(((</a><a id="11631" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11631" class="Bound">a&#39;</a> <a id="11634" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11636" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11640" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11640" class="Bound">c&#39;</a><a id="11642" class="Symbol">)</a> <a id="11644" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11646" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11646" class="Bound">l₂</a><a id="11648" class="Symbol">)</a> <a id="11650" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11652" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11652" class="Bound">δ₂</a><a id="11654" class="Symbol">)</a>
                              <a id="11686" class="Symbol">(</a><a id="11687" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="11696" class="Symbol">(</a><a id="11697" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11701" class="Symbol">(</a><a id="11702" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11707" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11709" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11709" class="Bound">p</a><a id="11710" class="Symbol">)))</a> <a id="11714" class="Symbol">=</a>
   <a id="11719" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11723" class="Symbol">(</a><a id="11724" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="11733" class="Symbol">(</a><a id="11734" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11738" class="Symbol">(</a><a id="11739" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11746" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11709" class="Bound">p</a><a id="11747" class="Symbol">)))</a>
  <a id="11753" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="11781" class="Symbol">(((</a><a id="11784" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11784" class="Bound">a</a> <a id="11786" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11788" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11792" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11792" class="Bound">b</a><a id="11793" class="Symbol">)</a> <a id="11795" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11797" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11797" class="Bound">l₁</a><a id="11799" class="Symbol">)</a> <a id="11801" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11803" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11803" class="Bound">δ₁</a><a id="11805" class="Symbol">)</a>
                              <a id="11837" class="Symbol">(((</a><a id="11840" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11840" class="Bound">a&#39;</a> <a id="11843" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11845" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11849" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11849" class="Bound">b&#39;</a><a id="11851" class="Symbol">)</a> <a id="11853" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11855" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11855" class="Bound">l₂</a><a id="11857" class="Symbol">)</a> <a id="11859" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11861" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11861" class="Bound">δ₂</a><a id="11863" class="Symbol">)</a>
                              <a id="11895" class="Symbol">(</a><a id="11896" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="11905" class="Symbol">(</a><a id="11906" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11910" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11910" class="Bound">p</a><a id="11911" class="Symbol">))</a> <a id="11914" class="Symbol">=</a>
   <a id="11919" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11923" class="Symbol">(</a><a id="11924" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9069" class="Function">forward-right-constant-on-inl</a> <a id="11954" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11797" class="Bound">l₁</a> <a id="11957" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11855" class="Bound">l₂</a> <a id="11960" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11784" class="Bound">a</a> <a id="11962" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11840" class="Bound">a&#39;</a> <a id="11965" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11792" class="Bound">b</a> <a id="11967" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11849" class="Bound">b&#39;</a> <a id="11970" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11803" class="Bound">δ₁</a> <a id="11973" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11861" class="Bound">δ₂</a> <a id="11976" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
        <a id="11986" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="11995" class="Symbol">(</a><a id="11996" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12000" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#11910" class="Bound">p</a><a id="12001" class="Symbol">))</a>
  <a id="12006" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="12034" class="Symbol">(((</a><a id="12037" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12037" class="Bound">a</a> <a id="12039" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12041" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12045" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12045" class="Bound">b</a><a id="12046" class="Symbol">)</a> <a id="12048" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12050" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12050" class="Bound">l₁</a><a id="12052" class="Symbol">)</a> <a id="12054" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12056" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12056" class="Bound">δ₁</a><a id="12058" class="Symbol">)</a>
                              <a id="12090" class="Symbol">(((</a><a id="12093" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12093" class="Bound">a&#39;</a> <a id="12096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12098" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12102" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12102" class="Bound">c</a><a id="12103" class="Symbol">)</a>  <a id="12106" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12108" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12108" class="Bound">l₂</a><a id="12110" class="Symbol">)</a> <a id="12112" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12114" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12114" class="Bound">δ₂</a><a id="12116" class="Symbol">)</a>
                              <a id="12148" class="Symbol">(</a><a id="12149" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="12158" class="Symbol">(</a><a id="12159" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12163" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12163" class="Bound">p</a><a id="12164" class="Symbol">))</a> <a id="12167" class="Symbol">=</a>
   <a id="12172" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12176" class="Symbol">(</a><a id="12177" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
         <a id="12198" class="Symbol">(λ</a> <a id="12201" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12201" class="Bound">-</a> <a id="12203" class="Symbol">→</a> <a id="12205" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12201" class="Bound">-</a> <a id="12207" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12210" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="12218" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="12220" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="12222" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="12224" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12226" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8606" class="Function">forward-right</a> <a id="12240" class="Symbol">(((</a><a id="12243" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12093" class="Bound">a&#39;</a> <a id="12246" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12248" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12252" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12102" class="Bound">c</a><a id="12253" class="Symbol">)</a> <a id="12255" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12257" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12108" class="Bound">l₂</a><a id="12259" class="Symbol">)</a> <a id="12261" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12263" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12114" class="Bound">δ₂</a><a id="12265" class="Symbol">))</a>
         <a id="12277" class="Symbol">(</a><a id="12278" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8801" class="Function">stay-left</a> <a id="12288" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12050" class="Bound">l₁</a> <a id="12291" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12037" class="Bound">a</a> <a id="12293" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12045" class="Bound">b</a> <a id="12295" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12056" class="Bound">δ₁</a><a id="12297" class="Symbol">)</a>
         <a id="12308" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a><a id="12314" class="Symbol">)</a>
  <a id="12318" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="12346" class="Symbol">(((</a><a id="12349" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12349" class="Bound">a</a> <a id="12351" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12353" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12357" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12357" class="Bound">c</a><a id="12358" class="Symbol">)</a> <a id="12360" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12362" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12362" class="Bound">l₁</a><a id="12364" class="Symbol">)</a> <a id="12366" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12368" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12368" class="Bound">δ₁</a><a id="12370" class="Symbol">)</a>
                              <a id="12402" class="Symbol">(((</a><a id="12405" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12405" class="Bound">a&#39;</a> <a id="12408" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12410" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12414" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12414" class="Bound">b</a><a id="12415" class="Symbol">)</a>  <a id="12418" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12420" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12420" class="Bound">l₂</a><a id="12422" class="Symbol">)</a> <a id="12424" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12426" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12426" class="Bound">δ₂</a><a id="12428" class="Symbol">)</a>
                              <a id="12460" class="Symbol">(</a><a id="12461" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="12470" class="Symbol">(</a><a id="12471" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12475" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12475" class="Bound">p</a><a id="12476" class="Symbol">))</a> <a id="12479" class="Symbol">=</a> <a id="12481" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12488" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12475" class="Bound">p</a>
  <a id="12492" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="12520" class="Symbol">(((</a><a id="12523" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12523" class="Bound">a</a> <a id="12525" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12527" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12531" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12531" class="Bound">c</a><a id="12532" class="Symbol">)</a> <a id="12534" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12536" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12536" class="Bound">l₁</a><a id="12538" class="Symbol">)</a> <a id="12540" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12542" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12542" class="Bound">δ₁</a><a id="12544" class="Symbol">)</a>
                              <a id="12576" class="Symbol">(((</a><a id="12579" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12579" class="Bound">a&#39;</a> <a id="12582" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12584" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12588" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12588" class="Bound">c&#39;</a><a id="12590" class="Symbol">)</a> <a id="12592" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12594" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12594" class="Bound">l₂</a><a id="12596" class="Symbol">)</a> <a id="12598" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12600" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12600" class="Bound">δ₂</a><a id="12602" class="Symbol">)</a>
                              <a id="12634" class="Symbol">(</a><a id="12635" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="12644" class="Symbol">(</a><a id="12645" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12649" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12649" class="Bound">p</a><a id="12650" class="Symbol">))</a> <a id="12653" class="Symbol">=</a> <a id="12655" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12659" class="Symbol">(</a><a id="12660" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="12669" class="Symbol">(</a><a id="12670" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12674" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12649" class="Bound">p</a><a id="12675" class="Symbol">))</a>
  <a id="12680" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="12708" class="Symbol">(((</a><a id="12711" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12711" class="Bound">a</a> <a id="12713" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12715" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12719" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12719" class="Bound">b</a><a id="12720" class="Symbol">)</a> <a id="12722" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12724" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12724" class="Bound">l₁</a><a id="12726" class="Symbol">)</a> <a id="12728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12730" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12730" class="Bound">δ₁</a><a id="12732" class="Symbol">)</a>
                              <a id="12764" class="Symbol">(((</a><a id="12767" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12711" class="Bound">a</a> <a id="12769" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12771" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12775" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12719" class="Bound">b</a><a id="12776" class="Symbol">)</a> <a id="12778" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12780" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12780" class="Bound">l₂</a><a id="12782" class="Symbol">)</a> <a id="12784" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12786" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12786" class="Bound">δ₂</a><a id="12788" class="Symbol">)</a>
                              <a id="12820" class="Symbol">(</a><a id="12821" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="12830" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12835" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12835" class="Bound">p</a><a id="12836" class="Symbol">)</a> <a id="12838" class="Symbol">=</a>
   <a id="12843" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13030" class="Function">h</a> <a id="12845" class="Symbol">(</a><a id="12846" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="12874" class="Symbol">(</a><a id="12875" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12724" class="Bound">l₁</a> <a id="12878" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12880" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12912" class="Function">ε₁</a><a id="12882" class="Symbol">)</a> <a id="12884" class="Symbol">(</a><a id="12885" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12780" class="Bound">l₂</a> <a id="12888" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12890" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12971" class="Function">ε₂</a><a id="12892" class="Symbol">)</a> <a id="12894" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12835" class="Bound">p</a><a id="12895" class="Symbol">)</a>
    <a id="12901" class="Keyword">where</a>
     <a id="12912" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12912" class="Function">ε₁</a> <a id="12915" class="Symbol">=</a> <a id="12917" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="12940" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="12942" class="Symbol">(</a><a id="12943" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="12945" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12948" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="12949" class="Symbol">)</a> <a id="12951" class="Symbol">(</a><a id="12952" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12711" class="Bound">a</a> <a id="12954" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12956" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12960" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12719" class="Bound">b</a><a id="12961" class="Symbol">)</a> <a id="12963" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12730" class="Bound">δ₁</a>
     <a id="12971" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12971" class="Function">ε₂</a> <a id="12974" class="Symbol">=</a> <a id="12976" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="12999" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="13001" class="Symbol">(</a><a id="13002" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="13004" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13007" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="13008" class="Symbol">)</a> <a id="13010" class="Symbol">(</a><a id="13011" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12711" class="Bound">a</a> <a id="13013" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13015" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13019" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12719" class="Bound">b</a><a id="13020" class="Symbol">)</a> <a id="13022" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12786" class="Bound">δ₂</a>
     <a id="13030" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13030" class="Function">h</a> <a id="13032" class="Symbol">:</a> <a id="13034" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a> <a id="13042" class="Symbol">(</a><a id="13043" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12724" class="Bound">l₁</a> <a id="13046" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13048" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12912" class="Function">ε₁</a><a id="13050" class="Symbol">)</a>
         <a id="13061" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13064" class="Symbol">(</a><a id="13065" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="13073" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="13075" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="13077" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="13079" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13082" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="13090" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="13092" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="13094" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="13095" class="Symbol">)</a> <a id="13097" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13099" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a> <a id="13107" class="Symbol">(</a><a id="13108" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12780" class="Bound">l₂</a> <a id="13111" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13113" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12971" class="Function">ε₂</a><a id="13115" class="Symbol">)</a>
       <a id="13124" class="Symbol">→</a> <a id="13126" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a> <a id="13134" class="Symbol">(((</a><a id="13137" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12711" class="Bound">a</a> <a id="13139" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13141" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13145" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12719" class="Bound">b</a><a id="13146" class="Symbol">)</a> <a id="13148" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13150" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12724" class="Bound">l₁</a><a id="13152" class="Symbol">)</a> <a id="13154" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13156" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12730" class="Bound">δ₁</a><a id="13158" class="Symbol">)</a>
         <a id="13169" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13172" class="Symbol">(</a><a id="13173" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="13181" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="13183" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="13185" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="13187" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13190" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="13198" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="13200" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="13202" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="13203" class="Symbol">)</a> <a id="13205" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13207" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a> <a id="13215" class="Symbol">(((</a><a id="13218" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12711" class="Bound">a</a> <a id="13220" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13222" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13226" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12719" class="Bound">b</a><a id="13227" class="Symbol">)</a> <a id="13229" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13231" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12780" class="Bound">l₂</a><a id="13233" class="Symbol">)</a> <a id="13235" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13237" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12786" class="Bound">δ₂</a><a id="13239" class="Symbol">)</a>
     <a id="13246" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13030" class="Function">h</a> <a id="13248" class="Symbol">(</a><a id="13249" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13253" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13253" class="Bound">q</a><a id="13254" class="Symbol">)</a> <a id="13256" class="Symbol">=</a> <a id="13258" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13262" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13253" class="Bound">q</a>
     <a id="13269" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13030" class="Function">h</a> <a id="13271" class="Symbol">(</a><a id="13272" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13276" class="Symbol">(</a><a id="13277" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13277" class="Bound">e</a> <a id="13279" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13281" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13281" class="Bound">q</a><a id="13282" class="Symbol">))</a> <a id="13285" class="Symbol">=</a> <a id="13287" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13291" class="Symbol">(</a><a id="13292" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9069" class="Function">forward-right-constant-on-inl</a> <a id="13322" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12724" class="Bound">l₁</a> <a id="13325" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12780" class="Bound">l₂</a> <a id="13328" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12711" class="Bound">a</a> <a id="13330" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12711" class="Bound">a</a> <a id="13332" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12719" class="Bound">b</a> <a id="13334" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12719" class="Bound">b</a> <a id="13336" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12730" class="Bound">δ₁</a> <a id="13339" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#12786" class="Bound">δ₂</a> <a id="13342" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                            <a id="13372" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="13381" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13386" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13281" class="Bound">q</a><a id="13387" class="Symbol">)</a>
  <a id="13391" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="13419" class="Symbol">(((</a><a id="13422" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13422" class="Bound">a</a> <a id="13424" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13426" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13430" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13430" class="Bound">c</a><a id="13431" class="Symbol">)</a> <a id="13433" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13435" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13435" class="Bound">l₁</a><a id="13437" class="Symbol">)</a> <a id="13439" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13441" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13441" class="Bound">δ₁</a><a id="13443" class="Symbol">)</a>
                              <a id="13475" class="Symbol">(((</a><a id="13478" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13422" class="Bound">a</a> <a id="13480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13482" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13486" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13430" class="Bound">c</a><a id="13487" class="Symbol">)</a> <a id="13489" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13491" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13491" class="Bound">l₂</a><a id="13493" class="Symbol">)</a> <a id="13495" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13497" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13497" class="Bound">δ₂</a><a id="13499" class="Symbol">)</a>
                              <a id="13531" class="Symbol">(</a><a id="13532" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="13541" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13546" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13546" class="Bound">p</a><a id="13547" class="Symbol">)</a> <a id="13549" class="Symbol">=</a>
   <a id="13554" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13741" class="Function">h</a> <a id="13556" class="Symbol">(</a><a id="13557" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="13585" class="Symbol">(</a><a id="13586" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13435" class="Bound">l₁</a> <a id="13589" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13591" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13623" class="Function">ε₁</a><a id="13593" class="Symbol">)</a> <a id="13595" class="Symbol">(</a><a id="13596" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13491" class="Bound">l₂</a> <a id="13599" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13601" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13682" class="Function">ε₂</a><a id="13603" class="Symbol">)</a> <a id="13605" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13546" class="Bound">p</a><a id="13606" class="Symbol">)</a>
    <a id="13612" class="Keyword">where</a>
     <a id="13623" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13623" class="Function">ε₁</a> <a id="13626" class="Symbol">=</a> <a id="13628" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="13651" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="13653" class="Symbol">(</a><a id="13654" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="13656" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13659" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="13660" class="Symbol">)</a> <a id="13662" class="Symbol">(</a><a id="13663" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13422" class="Bound">a</a> <a id="13665" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13667" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13671" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13430" class="Bound">c</a><a id="13672" class="Symbol">)</a> <a id="13674" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13441" class="Bound">δ₁</a>
     <a id="13682" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13682" class="Function">ε₂</a> <a id="13685" class="Symbol">=</a> <a id="13687" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="13710" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="13712" class="Symbol">(</a><a id="13713" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="13715" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13718" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="13719" class="Symbol">)</a> <a id="13721" class="Symbol">(</a><a id="13722" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13422" class="Bound">a</a> <a id="13724" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13726" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13730" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13430" class="Bound">c</a><a id="13731" class="Symbol">)</a> <a id="13733" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13497" class="Bound">δ₂</a>
     <a id="13741" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13741" class="Function">h</a> <a id="13743" class="Symbol">:</a> <a id="13745" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a> <a id="13753" class="Symbol">(</a><a id="13754" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13435" class="Bound">l₁</a> <a id="13757" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13759" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13623" class="Function">ε₁</a><a id="13761" class="Symbol">)</a>
         <a id="13772" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13775" class="Symbol">(</a><a id="13776" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="13784" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="13786" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="13788" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="13790" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13793" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="13801" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="13803" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="13805" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="13806" class="Symbol">)</a> <a id="13808" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13810" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a> <a id="13818" class="Symbol">(</a><a id="13819" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13491" class="Bound">l₂</a> <a id="13822" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13824" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13682" class="Function">ε₂</a><a id="13826" class="Symbol">)</a>
       <a id="13835" class="Symbol">→</a> <a id="13837" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a> <a id="13845" class="Symbol">(((</a><a id="13848" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13422" class="Bound">a</a> <a id="13850" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13852" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13856" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13430" class="Bound">c</a><a id="13857" class="Symbol">)</a> <a id="13859" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13861" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13435" class="Bound">l₁</a><a id="13863" class="Symbol">)</a> <a id="13865" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13867" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13441" class="Bound">δ₁</a><a id="13869" class="Symbol">)</a>
         <a id="13880" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13883" class="Symbol">(</a><a id="13884" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="13892" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="13894" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="13896" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="13898" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13901" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="13909" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="13911" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="13913" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="13914" class="Symbol">)</a> <a id="13916" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13918" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a> <a id="13926" class="Symbol">(((</a><a id="13929" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13422" class="Bound">a</a> <a id="13931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13933" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13937" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13430" class="Bound">c</a><a id="13938" class="Symbol">)</a> <a id="13940" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13942" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13491" class="Bound">l₂</a><a id="13944" class="Symbol">)</a> <a id="13946" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13948" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13497" class="Bound">δ₂</a><a id="13950" class="Symbol">)</a>
     <a id="13957" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13741" class="Function">h</a> <a id="13959" class="Symbol">(</a><a id="13960" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13964" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13964" class="Bound">q</a><a id="13965" class="Symbol">)</a> <a id="13967" class="Symbol">=</a> <a id="13969" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13973" class="Symbol">(</a><a id="13974" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="13983" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13988" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13964" class="Bound">q</a><a id="13989" class="Symbol">)</a>
     <a id="13996" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13741" class="Function">h</a> <a id="13998" class="Symbol">(</a><a id="13999" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14003" class="Symbol">(</a><a id="14004" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14004" class="Bound">e</a> <a id="14006" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14008" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14008" class="Bound">q</a><a id="14009" class="Symbol">))</a> <a id="14012" class="Symbol">=</a> <a id="14014" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14018" class="Symbol">(</a><a id="14019" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="14034" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="14036" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="14038" class="Symbol">(</a><a id="14039" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14042" class="Symbol">((</a><a id="14044" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13422" class="Bound">a</a> <a id="14046" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14048" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#13430" class="Bound">c</a><a id="14049" class="Symbol">)</a> <a id="14051" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="14053" class="Symbol">)</a> <a id="14055" class="Symbol">(</a><a id="14056" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14059" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="14063" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14004" class="Bound">e</a><a id="14064" class="Symbol">))</a> <a id="14067" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14069" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14008" class="Bound">q</a><a id="14070" class="Symbol">)</a>

<a id="14073" class="Markup">\end{code}</a><a id="14083" class="Background">

We now construct an order preserving map in the other direction.

</a><a id="14151" class="Markup">\begin{code}</a>

  <a id="14167" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="14185" class="Symbol">:</a> <a id="14187" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14192" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14194" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="14196" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14199" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="14201" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="14203" class="Symbol">→</a> <a id="14205" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14210" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14212" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="14214" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14217" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="14219" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="14221" class="Symbol">→</a> <a id="14223" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14228" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14230" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="14232" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14235" class="Symbol">(</a><a id="14236" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="14238" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14241" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="14242" class="Symbol">)</a> <a id="14244" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="14248" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="14266" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14266" class="Bound">l</a> <a id="14268" class="Symbol">((</a><a id="14270" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14270" class="Bound">a</a> <a id="14272" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14274" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14274" class="Bound">c</a><a id="14275" class="Symbol">)</a> <a id="14277" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14279" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14279" class="Bound">l&#39;</a><a id="14281" class="Symbol">)</a> <a id="14283" class="Symbol">=</a> <a id="14285" class="Symbol">(</a><a id="14286" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14270" class="Bound">a</a> <a id="14288" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14290" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14294" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14274" class="Bound">c</a><a id="14295" class="Symbol">)</a> <a id="14297" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14299" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="14317" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14266" class="Bound">l</a> <a id="14319" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14279" class="Bound">l&#39;</a>
  <a id="14324" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="14342" class="Symbol">((</a><a id="14344" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14344" class="Bound">a</a> <a id="14346" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14348" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14348" class="Bound">b</a><a id="14349" class="Symbol">)</a> <a id="14351" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14353" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14353" class="Bound">l</a><a id="14354" class="Symbol">)</a> <a id="14356" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="14359" class="Symbol">=</a> <a id="14361" class="Symbol">(</a><a id="14362" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14344" class="Bound">a</a> <a id="14364" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14366" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14370" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14348" class="Bound">b</a><a id="14371" class="Symbol">)</a> <a id="14373" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14375" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="14393" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14353" class="Bound">l</a> <a id="14395" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
  <a id="14400" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="14418" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="14421" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="14424" class="Symbol">=</a> <a id="14426" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>

  <a id="14432" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14432" class="Function">backward-on-lists-preserves-decreasing-pr₂</a>
   <a id="14478" class="Symbol">:</a> <a id="14480" class="Symbol">(</a><a id="14481" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14481" class="Bound">l₁</a> <a id="14484" class="Symbol">:</a> <a id="14486" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14491" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14493" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="14495" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14498" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="14500" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14501" class="Symbol">)</a> <a id="14503" class="Symbol">(</a><a id="14504" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14504" class="Bound">l₂</a> <a id="14507" class="Symbol">:</a> <a id="14509" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14514" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14516" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="14518" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14521" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="14523" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14524" class="Symbol">)</a>
   <a id="14529" class="Symbol">→</a> <a id="14531" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="14549" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="14551" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="14553" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14481" class="Bound">l₁</a>
   <a id="14559" class="Symbol">→</a> <a id="14561" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="14579" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="14581" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="14583" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14504" class="Bound">l₂</a>
   <a id="14589" class="Symbol">→</a> <a id="14591" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="14609" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="14611" class="Symbol">(</a><a id="14612" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="14614" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14617" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="14618" class="Symbol">)</a> <a id="14620" class="Symbol">(</a><a id="14621" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="14639" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14481" class="Bound">l₁</a> <a id="14642" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14504" class="Bound">l₂</a><a id="14644" class="Symbol">)</a>
  <a id="14648" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14432" class="Function">backward-on-lists-preserves-decreasing-pr₂</a> <a id="14691" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14691" class="Bound">l₁</a> <a id="14694" class="Symbol">((</a><a id="14696" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14696" class="Bound">a</a> <a id="14698" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14700" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14700" class="Bound">c</a><a id="14701" class="Symbol">)</a> <a id="14703" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14705" class="Symbol">(</a><a id="14706" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14706" class="Bound">a&#39;</a> <a id="14709" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14711" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14711" class="Bound">c&#39;</a><a id="14713" class="Symbol">)</a> <a id="14715" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14717" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14717" class="Bound">l₂</a><a id="14719" class="Symbol">)</a> <a id="14721" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14721" class="Bound">δ₁</a>
   <a id="14727" class="Symbol">(</a><a id="14728" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="14738" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14738" class="Bound">p</a> <a id="14740" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14740" class="Bound">δ</a><a id="14741" class="Symbol">)</a> <a id="14743" class="Symbol">=</a>
    <a id="14749" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="14759" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14738" class="Bound">p</a>
     <a id="14766" class="Symbol">(</a><a id="14767" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14432" class="Function">backward-on-lists-preserves-decreasing-pr₂</a> <a id="14810" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14691" class="Bound">l₁</a> <a id="14813" class="Symbol">((</a><a id="14815" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14706" class="Bound">a&#39;</a> <a id="14818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14820" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14711" class="Bound">c&#39;</a><a id="14822" class="Symbol">)</a> <a id="14824" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14826" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14717" class="Bound">l₂</a><a id="14828" class="Symbol">)</a> <a id="14830" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14721" class="Bound">δ₁</a> <a id="14833" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14740" class="Bound">δ</a><a id="14834" class="Symbol">)</a>
  <a id="14838" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14432" class="Function">backward-on-lists-preserves-decreasing-pr₂</a> <a id="14881" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="14884" class="Symbol">((</a><a id="14886" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14886" class="Bound">a</a> <a id="14888" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14890" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14890" class="Bound">c</a><a id="14891" class="Symbol">)</a> <a id="14893" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14895" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="14897" class="Symbol">)</a> <a id="14899" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14899" class="Bound">δ₁</a> <a id="14902" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14902" class="Bound">δ₂</a> <a id="14905" class="Symbol">=</a> <a id="14907" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
  <a id="14919" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14432" class="Function">backward-on-lists-preserves-decreasing-pr₂</a> <a id="14962" class="Symbol">((</a><a id="14964" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14964" class="Bound">a&#39;</a> <a id="14967" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14969" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14969" class="Bound">b&#39;</a><a id="14971" class="Symbol">)</a> <a id="14973" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14975" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14975" class="Bound">l₁</a><a id="14977" class="Symbol">)</a> <a id="14979" class="Symbol">((</a><a id="14981" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14981" class="Bound">a</a> <a id="14983" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14985" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14985" class="Bound">c</a><a id="14986" class="Symbol">)</a> <a id="14988" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14990" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="14992" class="Symbol">)</a>
   <a id="14997" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14997" class="Bound">δ₁</a> <a id="15000" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15000" class="Bound">δ₂</a> <a id="15003" class="Symbol">=</a> <a id="15005" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="15015" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
            <a id="15029" class="Symbol">(</a><a id="15030" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14432" class="Function">backward-on-lists-preserves-decreasing-pr₂</a>
              <a id="15087" class="Symbol">((</a><a id="15089" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14964" class="Bound">a&#39;</a> <a id="15092" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15094" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14969" class="Bound">b&#39;</a><a id="15096" class="Symbol">)</a> <a id="15098" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15100" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14975" class="Bound">l₁</a><a id="15102" class="Symbol">)</a> <a id="15104" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15107" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14997" class="Bound">δ₁</a> <a id="15110" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="15117" class="Symbol">)</a>
  <a id="15121" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14432" class="Function">backward-on-lists-preserves-decreasing-pr₂</a> <a id="15164" class="Symbol">((</a><a id="15166" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15166" class="Bound">a</a> <a id="15168" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15170" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15170" class="Bound">b</a><a id="15171" class="Symbol">)</a> <a id="15173" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15175" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="15177" class="Symbol">)</a> <a id="15179" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15182" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15182" class="Bound">δ₁</a> <a id="15185" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15185" class="Bound">δ₂</a> <a id="15188" class="Symbol">=</a> <a id="15190" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
  <a id="15202" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14432" class="Function">backward-on-lists-preserves-decreasing-pr₂</a> <a id="15245" class="Symbol">((</a><a id="15247" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15247" class="Bound">a</a> <a id="15249" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15251" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15251" class="Bound">b</a><a id="15252" class="Symbol">)</a> <a id="15254" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15256" class="Symbol">(</a><a id="15257" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15257" class="Bound">a&#39;</a> <a id="15260" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15262" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15262" class="Bound">b&#39;</a><a id="15264" class="Symbol">)</a> <a id="15266" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15268" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15268" class="Bound">l₁</a><a id="15270" class="Symbol">)</a> <a id="15272" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
   <a id="15278" class="Symbol">(</a><a id="15279" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="15289" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15289" class="Bound">p</a> <a id="15291" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15291" class="Bound">δ</a><a id="15292" class="Symbol">)</a> <a id="15294" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15294" class="Bound">δ₂</a> <a id="15297" class="Symbol">=</a>
    <a id="15303" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="15313" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15289" class="Bound">p</a>
     <a id="15320" class="Symbol">(</a><a id="15321" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14432" class="Function">backward-on-lists-preserves-decreasing-pr₂</a> <a id="15364" class="Symbol">((</a><a id="15366" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15257" class="Bound">a&#39;</a> <a id="15369" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15371" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15262" class="Bound">b&#39;</a><a id="15373" class="Symbol">)</a> <a id="15375" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15377" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15268" class="Bound">l₁</a><a id="15379" class="Symbol">)</a> <a id="15381" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15384" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15291" class="Bound">δ</a> <a id="15386" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="15393" class="Symbol">)</a>
  <a id="15397" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14432" class="Function">backward-on-lists-preserves-decreasing-pr₂</a> <a id="15440" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15443" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15446" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15446" class="Bound">δ₁</a> <a id="15449" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15449" class="Bound">δ₂</a> <a id="15452" class="Symbol">=</a> <a id="15454" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>

  <a id="15465" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15465" class="Function">backward</a> <a id="15474" class="Symbol">:</a> <a id="15476" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15478" class="Symbol">(</a><a id="15479" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="15487" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="15489" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="15491" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a><a id="15492" class="Symbol">)</a> <a id="15494" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15497" class="Symbol">(</a><a id="15498" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="15506" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="15508" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="15510" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="15511" class="Symbol">)</a> <a id="15513" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="15515" class="Symbol">→</a> <a id="15517" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15519" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="15527" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="15529" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="15531" class="Symbol">(</a><a id="15532" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="15534" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15537" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="15538" class="Symbol">)</a> <a id="15540" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="15544" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15465" class="Function">backward</a> <a id="15553" class="Symbol">((</a><a id="15555" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15555" class="Bound">l₁</a> <a id="15558" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15560" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15560" class="Bound">δ₁</a><a id="15562" class="Symbol">)</a> <a id="15564" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15566" class="Symbol">(</a><a id="15567" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15567" class="Bound">l₂</a> <a id="15570" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15572" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15572" class="Bound">δ₂</a><a id="15574" class="Symbol">))</a> <a id="15577" class="Symbol">=</a>
   <a id="15582" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="15600" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15555" class="Bound">l₁</a> <a id="15603" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15567" class="Bound">l₂</a> <a id="15606" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="15611" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14432" class="Function">backward-on-lists-preserves-decreasing-pr₂</a> <a id="15654" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15555" class="Bound">l₁</a> <a id="15657" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15567" class="Bound">l₂</a> <a id="15660" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15560" class="Bound">δ₁</a> <a id="15663" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15572" class="Bound">δ₂</a>

  <a id="15669" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a>
   <a id="15702" class="Symbol">:</a> <a id="15704" class="Symbol">(</a><a id="15705" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15705" class="Bound">l₁</a> <a id="15708" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15708" class="Bound">l₁&#39;</a> <a id="15712" class="Symbol">:</a> <a id="15714" href="MLTT.List.html#488" class="Datatype">List</a> <a id="15719" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15721" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="15723" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15726" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="15728" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="15729" class="Symbol">)</a> <a id="15731" class="Symbol">(</a><a id="15732" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15732" class="Bound">l₂</a> <a id="15735" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15735" class="Bound">l₂&#39;</a> <a id="15739" class="Symbol">:</a> <a id="15741" href="MLTT.List.html#488" class="Datatype">List</a> <a id="15746" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15748" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="15750" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15753" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="15755" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="15756" class="Symbol">)</a>
     <a id="15763" class="Symbol">(</a><a id="15764" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15764" class="Bound">δ₁</a> <a id="15767" class="Symbol">:</a> <a id="15769" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="15787" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="15789" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="15791" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15705" class="Bound">l₁</a><a id="15793" class="Symbol">)</a>
     <a id="15800" class="Symbol">(</a><a id="15801" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15801" class="Bound">δ₁&#39;</a> <a id="15805" class="Symbol">:</a> <a id="15807" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="15825" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="15827" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="15829" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15708" class="Bound">l₁&#39;</a><a id="15832" class="Symbol">)</a>
     <a id="15839" class="Symbol">(</a><a id="15840" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15840" class="Bound">δ₂</a> <a id="15843" class="Symbol">:</a> <a id="15845" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="15863" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="15865" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="15867" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15732" class="Bound">l₂</a><a id="15869" class="Symbol">)</a>
     <a id="15876" class="Symbol">(</a><a id="15877" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15877" class="Bound">δ₂&#39;</a> <a id="15881" class="Symbol">:</a> <a id="15883" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="15901" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="15903" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="15905" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15735" class="Bound">l₂&#39;</a><a id="15908" class="Symbol">)</a>
   <a id="15913" class="Symbol">→</a> <a id="15915" class="Symbol">((</a><a id="15917" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15705" class="Bound">l₁</a> <a id="15920" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15922" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15764" class="Bound">δ₁</a><a id="15924" class="Symbol">)</a> <a id="15926" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15928" class="Symbol">(</a><a id="15929" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15732" class="Bound">l₂</a> <a id="15932" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15934" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15840" class="Bound">δ₂</a><a id="15936" class="Symbol">))</a> <a id="15939" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15942" class="Symbol">(</a><a id="15943" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="15951" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="15953" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="15955" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a><a id="15956" class="Symbol">)</a> <a id="15958" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15961" class="Symbol">(</a><a id="15962" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="15970" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="15972" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="15974" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="15975" class="Symbol">)</a> <a id="15977" href="Ordinals.Underlying.html#344" class="Field">⟩</a>
     <a id="15984" class="Symbol">((</a><a id="15986" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15708" class="Bound">l₁&#39;</a> <a id="15990" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15992" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15801" class="Bound">δ₁&#39;</a><a id="15995" class="Symbol">)</a> <a id="15997" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15999" class="Symbol">(</a><a id="16000" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15735" class="Bound">l₂&#39;</a> <a id="16004" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16006" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15877" class="Bound">δ₂&#39;</a><a id="16009" class="Symbol">))</a>
   <a id="16015" class="Symbol">→</a> <a id="16017" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15465" class="Function">backward</a> <a id="16026" class="Symbol">((</a><a id="16028" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15705" class="Bound">l₁</a> <a id="16031" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16033" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15764" class="Bound">δ₁</a><a id="16035" class="Symbol">)</a> <a id="16037" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16039" class="Symbol">(</a><a id="16040" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15732" class="Bound">l₂</a> <a id="16043" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16045" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15840" class="Bound">δ₂</a><a id="16047" class="Symbol">))</a> <a id="16050" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="16053" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="16061" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="16063" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="16065" class="Symbol">(</a><a id="16066" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="16068" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16071" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="16072" class="Symbol">)</a> <a id="16074" href="Ordinals.Underlying.html#344" class="Field">⟩</a>
     <a id="16081" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15465" class="Function">backward</a> <a id="16090" class="Symbol">((</a><a id="16092" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15708" class="Bound">l₁&#39;</a> <a id="16096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16098" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15801" class="Bound">δ₁&#39;</a><a id="16101" class="Symbol">)</a> <a id="16103" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16105" class="Symbol">(</a><a id="16106" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15735" class="Bound">l₂&#39;</a> <a id="16110" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16112" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15877" class="Bound">δ₂&#39;</a><a id="16115" class="Symbol">))</a>
  <a id="16120" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="16150" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16153" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16156" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16159" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16162" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16162" class="Bound">δ₁</a> <a id="16165" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16165" class="Bound">δ₁&#39;</a> <a id="16169" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16169" class="Bound">δ₂</a> <a id="16172" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16172" class="Bound">δ₂&#39;</a> <a id="16176" class="Symbol">(</a><a id="16177" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16181" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16181" class="Bound">q</a><a id="16182" class="Symbol">)</a> <a id="16184" class="Symbol">=</a>
   <a id="16189" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16196" class="Symbol">(</a><a id="16197" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="16223" class="Symbol">_</a> <a id="16225" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16181" class="Bound">q</a><a id="16226" class="Symbol">)</a>
  <a id="16230" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="16260" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16263" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16266" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16269" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16272" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16272" class="Bound">δ₁</a> <a id="16275" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16275" class="Bound">δ₁&#39;</a> <a id="16279" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16279" class="Bound">δ₂</a> <a id="16282" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16282" class="Bound">δ₂&#39;</a> <a id="16286" class="Symbol">(</a><a id="16287" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16291" class="Symbol">(</a><a id="16292" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="16297" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16299" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16299" class="Bound">q</a><a id="16300" class="Symbol">))</a> <a id="16303" class="Symbol">=</a>
   <a id="16308" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16315" class="Symbol">(</a><a id="16316" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="16342" class="Symbol">_</a> <a id="16344" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16299" class="Bound">q</a><a id="16345" class="Symbol">)</a>
  <a id="16349" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="16379" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16382" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16385" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16388" class="Symbol">(_</a> <a id="16391" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16393" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16393" class="Bound">l₂&#39;</a><a id="16396" class="Symbol">)</a> <a id="16398" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16398" class="Bound">δ₁</a> <a id="16401" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16401" class="Bound">δ₁&#39;</a> <a id="16405" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16405" class="Bound">δ₂</a> <a id="16408" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16408" class="Bound">δ₂&#39;</a> <a id="16412" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16412" class="Bound">p</a> <a id="16414" class="Symbol">=</a> <a id="16416" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
  <a id="16425" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="16455" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16458" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16461" class="Symbol">(_</a> <a id="16464" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16466" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16466" class="Bound">l₂</a><a id="16468" class="Symbol">)</a> <a id="16470" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16473" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16473" class="Bound">δ₁</a> <a id="16476" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16476" class="Bound">δ₁&#39;</a> <a id="16480" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16480" class="Bound">δ₂</a> <a id="16483" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16483" class="Bound">δ₂&#39;</a> <a id="16487" class="Symbol">(</a><a id="16488" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16492" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16492" class="Bound">q</a><a id="16493" class="Symbol">)</a> <a id="16495" class="Symbol">=</a>
   <a id="16500" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16507" class="Symbol">(</a><a id="16508" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="16534" class="Symbol">_</a> <a id="16536" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16492" class="Bound">q</a><a id="16537" class="Symbol">)</a>
  <a id="16541" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="16571" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16574" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16577" class="Symbol">(_</a> <a id="16580" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16582" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16582" class="Bound">l₂</a><a id="16584" class="Symbol">)</a> <a id="16586" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16589" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16589" class="Bound">δ₁</a> <a id="16592" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16592" class="Bound">δ₁&#39;</a> <a id="16596" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16596" class="Bound">δ₂</a> <a id="16599" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16599" class="Bound">δ₂&#39;</a> <a id="16603" class="Symbol">(</a><a id="16604" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16608" class="Symbol">(</a><a id="16609" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16609" class="Bound">e</a> <a id="16611" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16613" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16613" class="Bound">p</a><a id="16614" class="Symbol">))</a> <a id="16617" class="Symbol">=</a>
   <a id="16622" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16629" class="Symbol">(</a><a id="16630" href="MLTT.List.html#1632" class="Function">[]-is-not-cons</a> <a id="16645" class="Symbol">_</a> <a id="16647" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16582" class="Bound">l₂</a> <a id="16650" class="Symbol">(</a><a id="16651" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16654" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16658" class="Symbol">(</a><a id="16659" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16609" class="Bound">e</a> <a id="16661" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="16663" class="Symbol">)))</a>
  <a id="16669" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="16699" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16702" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16705" class="Symbol">(_</a> <a id="16708" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16710" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16710" class="Bound">l₂</a><a id="16712" class="Symbol">)</a> <a id="16714" class="Symbol">(_</a> <a id="16717" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16719" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16719" class="Bound">l₂&#39;</a><a id="16722" class="Symbol">)</a> <a id="16724" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16724" class="Bound">δ₁</a> <a id="16727" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16727" class="Bound">δ₁&#39;</a> <a id="16731" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16731" class="Bound">δ₂</a> <a id="16734" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16734" class="Bound">δ₂&#39;</a>
   <a id="16741" class="Symbol">(</a><a id="16742" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16746" class="Symbol">(</a><a id="16747" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16747" class="Bound">e</a> <a id="16749" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16751" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16751" class="Bound">q</a><a id="16752" class="Symbol">))</a> <a id="16755" class="Symbol">=</a>
   <a id="16760" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16767" class="Symbol">(</a><a id="16768" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="16794" class="Symbol">_</a> <a id="16796" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16751" class="Bound">q</a><a id="16797" class="Symbol">)</a>
  <a id="16801" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="16831" class="Symbol">(</a><a id="16832" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16832" class="Bound">x</a> <a id="16834" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16836" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16836" class="Bound">l₁</a><a id="16838" class="Symbol">)</a> <a id="16840" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16843" class="Symbol">(_</a> <a id="16846" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16848" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16848" class="Bound">l₂</a><a id="16850" class="Symbol">)</a> <a id="16852" class="Symbol">(_</a> <a id="16855" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16857" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16857" class="Bound">l₂&#39;</a><a id="16860" class="Symbol">)</a> <a id="16862" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16862" class="Bound">δ₁</a> <a id="16865" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16865" class="Bound">δ₁&#39;</a> <a id="16869" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16869" class="Bound">δ₂</a> <a id="16872" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16872" class="Bound">δ₂&#39;</a>
   <a id="16879" class="Symbol">(</a><a id="16880" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16884" class="Symbol">(</a><a id="16885" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16885" class="Bound">e</a> <a id="16887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16889" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16889" class="Bound">q</a><a id="16890" class="Symbol">))</a> <a id="16893" class="Symbol">=</a>
   <a id="16898" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16905" class="Symbol">(</a><a id="16906" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="16932" class="Symbol">_</a> <a id="16934" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16889" class="Bound">q</a><a id="16935" class="Symbol">)</a>
  <a id="16939" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="16969" class="Symbol">(</a><a id="16970" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16970" class="Bound">x</a> <a id="16972" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16974" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16974" class="Bound">l₁</a><a id="16976" class="Symbol">)</a> <a id="16978" class="Symbol">(</a><a id="16979" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16979" class="Bound">y</a> <a id="16981" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16983" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16983" class="Bound">l₁&#39;</a><a id="16986" class="Symbol">)</a> <a id="16988" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16991" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="16994" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16994" class="Bound">δ₁</a> <a id="16997" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#16997" class="Bound">δ₁&#39;</a> <a id="17001" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17001" class="Bound">δ₂</a> <a id="17004" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17004" class="Bound">δ₂&#39;</a> <a id="17008" class="Symbol">(</a><a id="17009" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17013" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17013" class="Bound">q</a><a id="17014" class="Symbol">)</a> <a id="17016" class="Symbol">=</a>
   <a id="17021" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="17028" class="Symbol">(</a><a id="17029" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="17055" class="Symbol">_</a> <a id="17057" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17013" class="Bound">q</a><a id="17058" class="Symbol">)</a>
  <a id="17062" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="17092" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17095" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17098" class="Symbol">(_</a> <a id="17101" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17103" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17103" class="Bound">l₂</a><a id="17105" class="Symbol">)</a> <a id="17107" class="Symbol">(_</a> <a id="17110" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17112" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17112" class="Bound">l₂&#39;</a><a id="17115" class="Symbol">)</a> <a id="17117" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17117" class="Bound">δ₁</a> <a id="17120" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17120" class="Bound">δ₁&#39;</a> <a id="17124" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17124" class="Bound">δ₂</a> <a id="17127" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17127" class="Bound">δ₂&#39;</a>
   <a id="17134" class="Symbol">(</a><a id="17135" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17139" class="Symbol">(</a><a id="17140" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="17149" class="Symbol">(</a><a id="17150" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17154" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17154" class="Bound">p</a><a id="17155" class="Symbol">)))</a> <a id="17159" class="Symbol">=</a> <a id="17161" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="17170" class="Symbol">(</a><a id="17171" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17175" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17154" class="Bound">p</a><a id="17176" class="Symbol">)</a>
  <a id="17180" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="17210" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17213" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17216" class="Symbol">(_</a> <a id="17219" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17221" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17221" class="Bound">l₂</a><a id="17223" class="Symbol">)</a> <a id="17225" class="Symbol">(_</a> <a id="17228" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17230" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17230" class="Bound">l₂&#39;</a><a id="17233" class="Symbol">)</a> <a id="17235" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17235" class="Bound">δ₁</a> <a id="17238" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17238" class="Bound">δ₁&#39;</a> <a id="17242" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17242" class="Bound">δ₂</a> <a id="17245" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17245" class="Bound">δ₂&#39;</a>
   <a id="17252" class="Symbol">(</a><a id="17253" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17257" class="Symbol">(</a><a id="17258" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="17267" class="Symbol">(</a><a id="17268" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17272" class="Symbol">(</a><a id="17273" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17280" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17280" class="Bound">p</a><a id="17281" class="Symbol">))))</a> <a id="17286" class="Symbol">=</a> <a id="17288" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="17297" class="Symbol">(</a><a id="17298" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17302" class="Symbol">(</a><a id="17303" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17308" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17310" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17280" class="Bound">p</a><a id="17311" class="Symbol">))</a>
  <a id="17316" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="17346" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17349" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17352" class="Symbol">((</a><a id="17354" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17354" class="Bound">a</a> <a id="17356" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17358" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17358" class="Bound">c</a><a id="17359" class="Symbol">)</a> <a id="17361" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17363" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17363" class="Bound">l₂</a><a id="17365" class="Symbol">)</a> <a id="17367" class="Symbol">((</a><a id="17369" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17354" class="Bound">a</a> <a id="17371" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17373" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17358" class="Bound">c</a><a id="17374" class="Symbol">)</a> <a id="17376" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17378" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17378" class="Bound">l₂&#39;</a><a id="17381" class="Symbol">)</a> <a id="17383" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17383" class="Bound">δ₁</a> <a id="17386" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17386" class="Bound">δ₁&#39;</a> <a id="17390" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17390" class="Bound">δ₂</a> <a id="17393" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17393" class="Bound">δ₂&#39;</a>
   <a id="17400" class="Symbol">(</a><a id="17401" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17405" class="Symbol">(</a><a id="17406" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="17415" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17420" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17420" class="Bound">p</a><a id="17421" class="Symbol">))</a> <a id="17424" class="Symbol">=</a>
    <a id="17430" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="17439" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="17449" class="Symbol">(</a><a id="17450" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="17480" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17483" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17486" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17363" class="Bound">l₂</a> <a id="17489" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17378" class="Bound">l₂&#39;</a> <a id="17493" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="17501" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
       <a id="17516" class="Symbol">(</a><a id="17517" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="17540" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="17542" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="17544" class="Symbol">(</a><a id="17545" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17354" class="Bound">a</a> <a id="17547" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17549" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17358" class="Bound">c</a><a id="17550" class="Symbol">)</a> <a id="17552" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17390" class="Bound">δ₂</a><a id="17554" class="Symbol">)</a>
       <a id="17563" class="Symbol">(</a><a id="17564" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="17587" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="17589" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="17591" class="Symbol">(</a><a id="17592" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17354" class="Bound">a</a> <a id="17594" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17596" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17358" class="Bound">c</a><a id="17597" class="Symbol">)</a> <a id="17599" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17393" class="Bound">δ₂&#39;</a><a id="17602" class="Symbol">)</a>
       <a id="17611" class="Symbol">(</a><a id="17612" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17616" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17420" class="Bound">p</a><a id="17617" class="Symbol">))</a>
  <a id="17622" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="17652" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17655" class="Symbol">(_</a> <a id="17658" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17660" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17660" class="Bound">l₁&#39;</a><a id="17663" class="Symbol">)</a> <a id="17665" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17668" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17671" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17671" class="Bound">δ₁</a> <a id="17674" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17674" class="Bound">δ₁&#39;</a> <a id="17678" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17678" class="Bound">δ₂</a> <a id="17681" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17681" class="Bound">δ₂&#39;</a> <a id="17685" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17685" class="Bound">p</a> <a id="17687" class="Symbol">=</a> <a id="17689" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
  <a id="17698" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="17728" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17731" class="Symbol">(_</a> <a id="17734" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17736" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17736" class="Bound">l₁&#39;</a><a id="17739" class="Symbol">)</a> <a id="17741" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17744" class="Symbol">(_</a> <a id="17747" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17749" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17749" class="Bound">l₂&#39;</a><a id="17752" class="Symbol">)</a> <a id="17754" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17754" class="Bound">δ₁</a> <a id="17757" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17757" class="Bound">δ₁&#39;</a> <a id="17761" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17761" class="Bound">δ₂</a> <a id="17764" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17764" class="Bound">δ₂&#39;</a> <a id="17768" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17768" class="Bound">p</a> <a id="17770" class="Symbol">=</a>
   <a id="17775" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
  <a id="17784" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="17814" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17817" class="Symbol">(_</a> <a id="17820" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17822" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17822" class="Bound">l₁&#39;</a><a id="17825" class="Symbol">)</a> <a id="17827" class="Symbol">(_</a> <a id="17830" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17832" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17832" class="Bound">l₂</a><a id="17834" class="Symbol">)</a> <a id="17836" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17839" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17839" class="Bound">δ₁</a> <a id="17842" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17842" class="Bound">δ₁&#39;</a> <a id="17846" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17846" class="Bound">δ₂</a> <a id="17849" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17849" class="Bound">δ₂&#39;</a> <a id="17853" class="Symbol">(</a><a id="17854" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17858" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17858" class="Bound">q</a><a id="17859" class="Symbol">)</a> <a id="17861" class="Symbol">=</a>
   <a id="17866" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="17873" class="Symbol">(</a><a id="17874" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="17900" class="Symbol">_</a> <a id="17902" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17858" class="Bound">q</a><a id="17903" class="Symbol">)</a>
  <a id="17907" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="17937" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17940" class="Symbol">(_</a> <a id="17943" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17945" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17945" class="Bound">l₁&#39;</a><a id="17948" class="Symbol">)</a> <a id="17950" class="Symbol">(_</a> <a id="17953" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="17955" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17955" class="Bound">l₂</a><a id="17957" class="Symbol">)</a> <a id="17959" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="17962" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17962" class="Bound">δ₁</a> <a id="17965" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17965" class="Bound">δ₁&#39;</a> <a id="17969" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17969" class="Bound">δ₂</a> <a id="17972" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17972" class="Bound">δ₂&#39;</a>
   <a id="17979" class="Symbol">(</a><a id="17980" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17984" class="Symbol">(</a><a id="17985" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17985" class="Bound">e</a> <a id="17987" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17989" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17989" class="Bound">p</a><a id="17990" class="Symbol">))</a> <a id="17993" class="Symbol">=</a> <a id="17995" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="18002" class="Symbol">(</a><a id="18003" href="MLTT.List.html#1632" class="Function">[]-is-not-cons</a> <a id="18018" class="Symbol">_</a> <a id="18020" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17955" class="Bound">l₂</a> <a id="18023" class="Symbol">(</a><a id="18024" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18027" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18031" class="Symbol">(</a><a id="18032" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#17985" class="Bound">e</a> <a id="18034" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18036" class="Symbol">)))</a>
  <a id="18042" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="18072" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="18075" class="Symbol">(_</a> <a id="18078" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18080" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18080" class="Bound">l₁&#39;</a><a id="18083" class="Symbol">)</a> <a id="18085" class="Symbol">(_</a> <a id="18088" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18090" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18090" class="Bound">l₂</a><a id="18092" class="Symbol">)</a> <a id="18094" class="Symbol">(_</a> <a id="18097" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18099" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18099" class="Bound">l₂&#39;</a><a id="18102" class="Symbol">)</a> <a id="18104" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18104" class="Bound">δ₁</a> <a id="18107" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18107" class="Bound">δ₁&#39;</a> <a id="18111" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18111" class="Bound">δ₂</a> <a id="18114" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18114" class="Bound">δ₂&#39;</a>
   <a id="18121" class="Symbol">(</a><a id="18122" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18126" class="Symbol">(</a><a id="18127" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="18136" class="Symbol">(</a><a id="18137" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18141" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18141" class="Bound">p</a><a id="18142" class="Symbol">)))</a> <a id="18146" class="Symbol">=</a> <a id="18148" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="18157" class="Symbol">(</a><a id="18158" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18162" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18141" class="Bound">p</a><a id="18163" class="Symbol">)</a>
  <a id="18167" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="18197" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="18200" class="Symbol">(_</a> <a id="18203" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18205" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18205" class="Bound">l₁&#39;</a><a id="18208" class="Symbol">)</a> <a id="18210" class="Symbol">(_</a> <a id="18213" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18215" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18215" class="Bound">l₂</a><a id="18217" class="Symbol">)</a> <a id="18219" class="Symbol">(_</a> <a id="18222" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18224" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18224" class="Bound">l₂&#39;</a><a id="18227" class="Symbol">)</a> <a id="18229" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18229" class="Bound">δ₁</a> <a id="18232" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18232" class="Bound">δ₁&#39;</a> <a id="18236" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18236" class="Bound">δ₂</a> <a id="18239" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18239" class="Bound">δ₂&#39;</a>
   <a id="18246" class="Symbol">(</a><a id="18247" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18251" class="Symbol">(</a><a id="18252" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="18261" class="Symbol">(</a><a id="18262" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18266" class="Symbol">(</a><a id="18267" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="18272" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18274" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18274" class="Bound">p</a><a id="18275" class="Symbol">))))</a> <a id="18280" class="Symbol">=</a> <a id="18282" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="18291" class="Symbol">(</a><a id="18292" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18296" class="Symbol">(</a><a id="18297" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="18302" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18304" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18274" class="Bound">p</a><a id="18305" class="Symbol">))</a>
  <a id="18310" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="18340" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="18343" class="Symbol">(</a><a id="18344" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18344" class="Bound">x</a> <a id="18346" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18348" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18348" class="Bound">l₁&#39;</a><a id="18351" class="Symbol">)</a> <a id="18353" class="Symbol">(</a><a id="18354" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18354" class="Bound">y</a> <a id="18356" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18358" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18358" class="Bound">l₂</a><a id="18360" class="Symbol">)</a> <a id="18362" class="Symbol">(</a><a id="18363" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18363" class="Bound">z</a> <a id="18365" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18367" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18367" class="Bound">l₂&#39;</a><a id="18370" class="Symbol">)</a> <a id="18372" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18372" class="Bound">δ₁</a> <a id="18375" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18375" class="Bound">δ₁&#39;</a> <a id="18379" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18379" class="Bound">δ₂</a> <a id="18382" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18382" class="Bound">δ₂&#39;</a>
   <a id="18389" class="Symbol">(</a><a id="18390" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18394" class="Symbol">(</a><a id="18395" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="18404" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="18409" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18409" class="Bound">p</a><a id="18410" class="Symbol">))</a> <a id="18413" class="Symbol">=</a>
    <a id="18419" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="18428" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="18438" class="Symbol">(</a><a id="18439" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="18469" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="18472" class="Symbol">(</a><a id="18473" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18344" class="Bound">x</a> <a id="18475" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18477" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18348" class="Bound">l₁&#39;</a><a id="18480" class="Symbol">)</a> <a id="18482" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18358" class="Bound">l₂</a> <a id="18485" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18367" class="Bound">l₂&#39;</a> <a id="18489" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="18497" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18375" class="Bound">δ₁&#39;</a>
       <a id="18508" class="Symbol">(</a><a id="18509" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="18532" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="18534" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="18536" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18354" class="Bound">y</a> <a id="18538" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18379" class="Bound">δ₂</a><a id="18540" class="Symbol">)</a>
       <a id="18549" class="Symbol">(</a><a id="18550" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="18573" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="18575" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="18577" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18363" class="Bound">z</a> <a id="18579" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18382" class="Bound">δ₂&#39;</a><a id="18582" class="Symbol">)</a>
       <a id="18591" class="Symbol">(</a><a id="18592" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18596" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18409" class="Bound">p</a><a id="18597" class="Symbol">))</a>
  <a id="18602" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="18632" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="18635" class="Symbol">(</a><a id="18636" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18636" class="Bound">x</a> <a id="18638" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18640" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18640" class="Bound">l₁&#39;</a><a id="18643" class="Symbol">)</a> <a id="18645" class="Symbol">(</a><a id="18646" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18646" class="Bound">y</a> <a id="18648" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18650" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18650" class="Bound">l₂</a><a id="18652" class="Symbol">)</a> <a id="18654" class="Symbol">(</a><a id="18655" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18655" class="Bound">z</a> <a id="18657" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18659" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18659" class="Bound">l₂&#39;</a><a id="18662" class="Symbol">)</a> <a id="18664" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18664" class="Bound">δ₁</a> <a id="18667" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18667" class="Bound">δ₁&#39;</a> <a id="18671" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18671" class="Bound">δ₂</a> <a id="18674" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18674" class="Bound">δ₂&#39;</a>
   <a id="18681" class="Symbol">(</a><a id="18682" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18686" class="Symbol">(</a><a id="18687" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="18692" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18694" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18694" class="Bound">p</a><a id="18695" class="Symbol">))</a> <a id="18698" class="Symbol">=</a>
    <a id="18704" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="18713" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="18723" class="Symbol">(</a><a id="18724" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="18754" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="18757" class="Symbol">(</a><a id="18758" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18636" class="Bound">x</a> <a id="18760" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18762" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18640" class="Bound">l₁&#39;</a><a id="18765" class="Symbol">)</a> <a id="18767" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18650" class="Bound">l₂</a> <a id="18770" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18650" class="Bound">l₂</a> <a id="18773" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="18781" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18667" class="Bound">δ₁&#39;</a>
       <a id="18792" class="Symbol">(</a><a id="18793" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="18816" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="18818" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="18820" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18646" class="Bound">y</a> <a id="18822" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18674" class="Bound">δ₂&#39;</a><a id="18825" class="Symbol">)</a>
       <a id="18834" class="Symbol">(</a><a id="18835" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="18858" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="18860" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="18862" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18655" class="Bound">z</a> <a id="18864" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18671" class="Bound">δ₂</a><a id="18866" class="Symbol">)</a>
       <a id="18875" class="Symbol">(</a><a id="18876" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18880" class="Symbol">(</a><a id="18881" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="18886" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18888" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a><a id="18894" class="Symbol">)))</a>
  <a id="18900" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="18930" class="Symbol">(</a><a id="18931" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18931" class="Bound">x</a> <a id="18933" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18935" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18935" class="Bound">l₁</a><a id="18937" class="Symbol">)</a> <a id="18939" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="18942" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="18945" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="18948" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18948" class="Bound">δ₁</a> <a id="18951" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18951" class="Bound">δ₁&#39;</a> <a id="18955" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18955" class="Bound">δ₂</a> <a id="18958" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18958" class="Bound">δ₂&#39;</a> <a id="18962" class="Symbol">(</a><a id="18963" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18967" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18967" class="Bound">q</a><a id="18968" class="Symbol">)</a> <a id="18970" class="Symbol">=</a>
   <a id="18975" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="18982" class="Symbol">(</a><a id="18983" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="19009" class="Symbol">_</a> <a id="19011" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#18967" class="Bound">q</a><a id="19012" class="Symbol">)</a>
  <a id="19016" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="19046" class="Symbol">(</a><a id="19047" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19047" class="Bound">x</a> <a id="19049" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19051" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19051" class="Bound">l₁</a><a id="19053" class="Symbol">)</a> <a id="19055" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19058" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19061" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19064" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19064" class="Bound">δ₁</a> <a id="19067" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19067" class="Bound">δ₁&#39;</a> <a id="19071" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19071" class="Bound">δ₂</a> <a id="19074" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19074" class="Bound">δ₂&#39;</a>
   <a id="19081" class="Symbol">(</a><a id="19082" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19086" class="Symbol">(</a><a id="19087" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="19092" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19094" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19094" class="Bound">q</a><a id="19095" class="Symbol">))</a> <a id="19098" class="Symbol">=</a> <a id="19100" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19107" class="Symbol">(</a><a id="19108" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="19134" class="Symbol">_</a> <a id="19136" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19094" class="Bound">q</a><a id="19137" class="Symbol">)</a>
  <a id="19141" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="19171" class="Symbol">(</a><a id="19172" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19172" class="Bound">x</a> <a id="19174" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19176" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19176" class="Bound">l₁</a><a id="19178" class="Symbol">)</a> <a id="19180" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19183" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19186" class="Symbol">(</a><a id="19187" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19187" class="Bound">x₁</a> <a id="19190" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19192" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19192" class="Bound">l₂&#39;</a><a id="19195" class="Symbol">)</a> <a id="19197" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19197" class="Bound">δ₁</a> <a id="19200" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19200" class="Bound">δ₁&#39;</a> <a id="19204" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19204" class="Bound">δ₂</a> <a id="19207" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19207" class="Bound">δ₂&#39;</a> <a id="19211" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19211" class="Bound">p</a> <a id="19213" class="Symbol">=</a>
   <a id="19218" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="19227" class="Symbol">(</a><a id="19228" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19232" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="19233" class="Symbol">)</a>
  <a id="19237" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="19267" class="Symbol">(</a><a id="19268" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19268" class="Bound">x</a> <a id="19270" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19272" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19272" class="Bound">l₁</a><a id="19274" class="Symbol">)</a> <a id="19276" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19279" class="Symbol">(</a><a id="19280" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19280" class="Bound">y</a> <a id="19282" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19284" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19284" class="Bound">l₂</a><a id="19286" class="Symbol">)</a> <a id="19288" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19291" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19291" class="Bound">δ₁</a> <a id="19294" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19294" class="Bound">δ₁&#39;</a> <a id="19298" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19298" class="Bound">δ₂</a> <a id="19301" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19301" class="Bound">δ₂&#39;</a> <a id="19305" class="Symbol">(</a><a id="19306" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19310" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19310" class="Bound">q</a><a id="19311" class="Symbol">)</a> <a id="19313" class="Symbol">=</a>
   <a id="19318" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19325" class="Symbol">(</a><a id="19326" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="19352" class="Symbol">_</a> <a id="19354" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19310" class="Bound">q</a><a id="19355" class="Symbol">)</a>
  <a id="19359" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="19389" class="Symbol">(</a><a id="19390" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19390" class="Bound">x</a> <a id="19392" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19394" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19394" class="Bound">l₁</a><a id="19396" class="Symbol">)</a> <a id="19398" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19401" class="Symbol">(</a><a id="19402" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19402" class="Bound">y</a> <a id="19404" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19406" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19406" class="Bound">l₂</a><a id="19408" class="Symbol">)</a> <a id="19410" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19413" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19413" class="Bound">δ₁</a> <a id="19416" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19416" class="Bound">δ₁&#39;</a> <a id="19420" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19420" class="Bound">δ₂</a> <a id="19423" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19423" class="Bound">δ₂&#39;</a>
   <a id="19430" class="Symbol">(</a><a id="19431" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19435" class="Symbol">(</a><a id="19436" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19436" class="Bound">e</a> <a id="19438" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19440" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19440" class="Bound">p</a><a id="19441" class="Symbol">))</a> <a id="19444" class="Symbol">=</a> <a id="19446" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19453" class="Symbol">(</a><a id="19454" href="MLTT.List.html#1632" class="Function">[]-is-not-cons</a> <a id="19469" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19402" class="Bound">y</a> <a id="19471" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19406" class="Bound">l₂</a> <a id="19474" class="Symbol">(</a><a id="19475" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19478" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19482" class="Symbol">(</a><a id="19483" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19436" class="Bound">e</a> <a id="19485" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="19487" class="Symbol">)))</a>
  <a id="19493" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="19523" class="Symbol">(</a><a id="19524" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19524" class="Bound">x</a> <a id="19526" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19528" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19528" class="Bound">l₁</a><a id="19530" class="Symbol">)</a> <a id="19532" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19535" class="Symbol">(</a><a id="19536" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19536" class="Bound">y</a> <a id="19538" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19540" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19540" class="Bound">l₂</a><a id="19542" class="Symbol">)</a> <a id="19544" class="Symbol">(</a><a id="19545" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19545" class="Bound">z</a> <a id="19547" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19549" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19549" class="Bound">l₂&#39;</a><a id="19552" class="Symbol">)</a> <a id="19554" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19554" class="Bound">δ₁</a> <a id="19557" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19557" class="Bound">δ₁&#39;</a> <a id="19561" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19561" class="Bound">δ₂</a> <a id="19564" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19564" class="Bound">δ₂&#39;</a>
   <a id="19571" class="Symbol">(</a><a id="19572" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19576" class="Symbol">(</a><a id="19577" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="19586" class="Symbol">(</a><a id="19587" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19591" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19591" class="Bound">p</a><a id="19592" class="Symbol">)))</a> <a id="19596" class="Symbol">=</a> <a id="19598" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="19607" class="Symbol">(</a><a id="19608" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19612" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19591" class="Bound">p</a><a id="19613" class="Symbol">)</a>
  <a id="19617" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="19647" class="Symbol">(</a><a id="19648" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19648" class="Bound">x</a> <a id="19650" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19652" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19652" class="Bound">l₁</a><a id="19654" class="Symbol">)</a> <a id="19656" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19659" class="Symbol">(</a><a id="19660" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19660" class="Bound">y</a> <a id="19662" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19664" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19664" class="Bound">l₂</a><a id="19666" class="Symbol">)</a> <a id="19668" class="Symbol">(</a><a id="19669" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19669" class="Bound">z</a> <a id="19671" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19673" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19673" class="Bound">l₂&#39;</a><a id="19676" class="Symbol">)</a> <a id="19678" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19678" class="Bound">δ₁</a> <a id="19681" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19681" class="Bound">δ₁&#39;</a> <a id="19685" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19685" class="Bound">δ₂</a> <a id="19688" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19688" class="Bound">δ₂&#39;</a>
   <a id="19695" class="Symbol">(</a><a id="19696" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19700" class="Symbol">(</a><a id="19701" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="19710" class="Symbol">(</a><a id="19711" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19715" class="Symbol">(</a><a id="19716" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="19721" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19723" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19723" class="Bound">p</a><a id="19724" class="Symbol">))))</a> <a id="19729" class="Symbol">=</a> <a id="19731" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="19740" class="Symbol">(</a><a id="19741" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19745" class="Symbol">(</a><a id="19746" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="19751" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19753" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19723" class="Bound">p</a><a id="19754" class="Symbol">))</a>
  <a id="19759" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="19789" class="Symbol">(</a><a id="19790" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19790" class="Bound">x</a> <a id="19792" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19794" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19794" class="Bound">l₁</a><a id="19796" class="Symbol">)</a> <a id="19798" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19801" class="Symbol">(</a><a id="19802" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19802" class="Bound">y</a> <a id="19804" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19806" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19806" class="Bound">l₂</a><a id="19808" class="Symbol">)</a> <a id="19810" class="Symbol">(</a><a id="19811" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19811" class="Bound">z</a> <a id="19813" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19815" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19815" class="Bound">l₂&#39;</a><a id="19818" class="Symbol">)</a> <a id="19820" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19820" class="Bound">δ₁</a> <a id="19823" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19823" class="Bound">δ₁&#39;</a> <a id="19827" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19827" class="Bound">δ₂</a> <a id="19830" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19830" class="Bound">δ₂&#39;</a>
   <a id="19837" class="Symbol">(</a><a id="19838" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19842" class="Symbol">(</a><a id="19843" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="19852" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="19857" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19857" class="Bound">p</a><a id="19858" class="Symbol">))</a> <a id="19861" class="Symbol">=</a>
    <a id="19867" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="19876" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="19886" class="Symbol">(</a><a id="19887" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="19917" class="Symbol">(</a><a id="19918" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19790" class="Bound">x</a> <a id="19920" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19922" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19794" class="Bound">l₁</a><a id="19924" class="Symbol">)</a> <a id="19926" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="19929" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19806" class="Bound">l₂</a> <a id="19932" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19815" class="Bound">l₂&#39;</a> <a id="19936" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19820" class="Bound">δ₁</a> <a id="19939" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
       <a id="19954" class="Symbol">(</a><a id="19955" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="19978" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="19980" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="19982" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19802" class="Bound">y</a> <a id="19984" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19827" class="Bound">δ₂</a><a id="19986" class="Symbol">)</a>
       <a id="19995" class="Symbol">(</a><a id="19996" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="20019" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="20021" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="20023" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19811" class="Bound">z</a> <a id="20025" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19830" class="Bound">δ₂&#39;</a><a id="20028" class="Symbol">)</a>
       <a id="20037" class="Symbol">(</a><a id="20038" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20042" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#19857" class="Bound">p</a><a id="20043" class="Symbol">))</a>
  <a id="20048" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="20078" class="Symbol">(</a><a id="20079" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20079" class="Bound">x</a> <a id="20081" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20083" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20083" class="Bound">l₁</a><a id="20085" class="Symbol">)</a> <a id="20087" class="Symbol">(</a><a id="20088" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20088" class="Bound">y</a> <a id="20090" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20092" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20092" class="Bound">l₁&#39;</a><a id="20095" class="Symbol">)</a> <a id="20097" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20100" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20103" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20103" class="Bound">δ₁</a> <a id="20106" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20106" class="Bound">δ₁&#39;</a> <a id="20110" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20110" class="Bound">δ₂</a> <a id="20113" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20113" class="Bound">δ₂&#39;</a>
   <a id="20120" class="Symbol">(</a><a id="20121" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20125" class="Symbol">(</a><a id="20126" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20131" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20133" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="20142" class="Symbol">(</a><a id="20143" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20147" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20147" class="Bound">p</a><a id="20148" class="Symbol">)))</a> <a id="20152" class="Symbol">=</a> <a id="20154" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="20163" class="Symbol">(</a><a id="20164" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20168" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20147" class="Bound">p</a><a id="20169" class="Symbol">)</a>
  <a id="20173" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="20203" class="Symbol">(</a><a id="20204" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20204" class="Bound">x</a> <a id="20206" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20208" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20208" class="Bound">l₁</a><a id="20210" class="Symbol">)</a> <a id="20212" class="Symbol">(</a><a id="20213" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20213" class="Bound">y</a> <a id="20215" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20217" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20217" class="Bound">l₁&#39;</a><a id="20220" class="Symbol">)</a> <a id="20222" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20225" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20228" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20228" class="Bound">δ₁</a> <a id="20231" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20231" class="Bound">δ₁&#39;</a> <a id="20235" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20235" class="Bound">δ₂</a> <a id="20238" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20238" class="Bound">δ₂&#39;</a>
   <a id="20245" class="Symbol">(</a><a id="20246" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20250" class="Symbol">(</a><a id="20251" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20256" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20258" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="20267" class="Symbol">(</a><a id="20268" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20272" class="Symbol">(</a><a id="20273" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20280" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20280" class="Bound">p</a><a id="20281" class="Symbol">))))</a> <a id="20286" class="Symbol">=</a> <a id="20288" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="20297" class="Symbol">(</a><a id="20298" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20302" class="Symbol">(</a><a id="20303" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20308" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20310" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20280" class="Bound">p</a><a id="20311" class="Symbol">))</a>
  <a id="20316" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="20346" class="Symbol">(</a><a id="20347" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20347" class="Bound">x</a> <a id="20349" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20351" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20351" class="Bound">l₁</a><a id="20353" class="Symbol">)</a> <a id="20355" class="Symbol">(</a><a id="20356" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20356" class="Bound">y</a> <a id="20358" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20360" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20360" class="Bound">l₁&#39;</a><a id="20363" class="Symbol">)</a> <a id="20365" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20368" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20371" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20371" class="Bound">δ₁</a> <a id="20374" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20374" class="Bound">δ₁&#39;</a> <a id="20378" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20378" class="Bound">δ₂</a> <a id="20381" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20381" class="Bound">δ₂&#39;</a>
   <a id="20388" class="Symbol">(</a><a id="20389" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20393" class="Symbol">(</a><a id="20394" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20399" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20401" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="20410" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20415" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20415" class="Bound">p</a><a id="20416" class="Symbol">))</a> <a id="20419" class="Symbol">=</a>
    <a id="20425" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="20434" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="20444" class="Symbol">(</a><a id="20445" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="20475" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20351" class="Bound">l₁</a> <a id="20478" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20360" class="Bound">l₁&#39;</a> <a id="20482" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20485" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
       <a id="20495" class="Symbol">(</a><a id="20496" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="20519" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="20521" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="20523" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20356" class="Bound">y</a> <a id="20525" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20371" class="Bound">δ₁</a><a id="20527" class="Symbol">)</a>
       <a id="20536" class="Symbol">(</a><a id="20537" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="20560" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="20562" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="20564" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20347" class="Bound">x</a> <a id="20566" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20374" class="Bound">δ₁&#39;</a><a id="20569" class="Symbol">)</a>
       <a id="20578" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
       <a id="20593" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
       <a id="20608" class="Symbol">(</a><a id="20609" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20613" class="Symbol">(</a><a id="20614" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20619" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20621" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20415" class="Bound">p</a><a id="20622" class="Symbol">)))</a>
  <a id="20628" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="20658" class="Symbol">(</a><a id="20659" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20659" class="Bound">x</a> <a id="20661" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20663" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20663" class="Bound">l₁</a><a id="20665" class="Symbol">)</a> <a id="20667" class="Symbol">(</a><a id="20668" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20668" class="Bound">y</a> <a id="20670" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20672" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20672" class="Bound">l₁&#39;</a><a id="20675" class="Symbol">)</a> <a id="20677" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20680" class="Symbol">(</a><a id="20681" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20681" class="Bound">z</a> <a id="20683" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20685" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20685" class="Bound">l₂&#39;</a><a id="20688" class="Symbol">)</a> <a id="20690" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20690" class="Bound">δ₁</a> <a id="20693" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20693" class="Bound">δ₁&#39;</a> <a id="20697" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20697" class="Bound">δ₂</a> <a id="20700" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20700" class="Bound">δ₂&#39;</a>
   <a id="20707" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20707" class="Bound">p</a> <a id="20709" class="Symbol">=</a> <a id="20711" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="20720" class="Symbol">(</a><a id="20721" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20725" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="20726" class="Symbol">)</a>
  <a id="20730" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="20760" class="Symbol">(</a><a id="20761" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20761" class="Bound">x</a> <a id="20763" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20765" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20765" class="Bound">l₁</a><a id="20767" class="Symbol">)</a> <a id="20769" class="Symbol">(</a><a id="20770" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20770" class="Bound">y</a> <a id="20772" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20774" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20774" class="Bound">l₁&#39;</a><a id="20777" class="Symbol">)</a> <a id="20779" class="Symbol">(</a><a id="20780" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20780" class="Bound">z</a> <a id="20782" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20784" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20784" class="Bound">l₂</a><a id="20786" class="Symbol">)</a> <a id="20788" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20791" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20791" class="Bound">δ₁</a> <a id="20794" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20794" class="Bound">δ₁&#39;</a> <a id="20798" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20798" class="Bound">δ₂</a> <a id="20801" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20801" class="Bound">δ₂&#39;</a>
   <a id="20808" class="Symbol">(</a><a id="20809" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20813" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20813" class="Bound">q</a><a id="20814" class="Symbol">)</a> <a id="20816" class="Symbol">=</a>
    <a id="20822" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="20829" class="Symbol">(</a><a id="20830" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="20856" class="Symbol">_</a> <a id="20858" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20813" class="Bound">q</a><a id="20859" class="Symbol">)</a>
  <a id="20863" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="20893" class="Symbol">(</a><a id="20894" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20894" class="Bound">x</a> <a id="20896" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20898" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20898" class="Bound">l₁</a><a id="20900" class="Symbol">)</a> <a id="20902" class="Symbol">(</a><a id="20903" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20903" class="Bound">y</a> <a id="20905" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20907" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20907" class="Bound">l₁&#39;</a><a id="20910" class="Symbol">)</a> <a id="20912" class="Symbol">(</a><a id="20913" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20913" class="Bound">z</a> <a id="20915" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20917" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20917" class="Bound">l₂</a><a id="20919" class="Symbol">)</a> <a id="20921" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20924" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20924" class="Bound">δ₁</a> <a id="20927" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20927" class="Bound">δ₁&#39;</a> <a id="20931" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20931" class="Bound">δ₂</a> <a id="20934" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20934" class="Bound">δ₂&#39;</a>
   <a id="20941" class="Symbol">(</a><a id="20942" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20946" class="Symbol">(</a><a id="20947" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20947" class="Bound">e</a> <a id="20949" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20951" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20951" class="Bound">p</a><a id="20952" class="Symbol">))</a> <a id="20955" class="Symbol">=</a> <a id="20957" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="20964" class="Symbol">(</a><a id="20965" href="MLTT.List.html#1632" class="Function">[]-is-not-cons</a> <a id="20980" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20913" class="Bound">z</a> <a id="20982" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20917" class="Bound">l₂</a> <a id="20985" class="Symbol">(</a><a id="20986" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20989" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="20993" class="Symbol">(</a><a id="20994" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#20947" class="Bound">e</a> <a id="20996" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20998" class="Symbol">)))</a>
  <a id="21004" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="21034" class="Symbol">(</a><a id="21035" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21035" class="Bound">x</a> <a id="21037" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21039" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21039" class="Bound">l₁</a><a id="21041" class="Symbol">)</a> <a id="21043" class="Symbol">(</a><a id="21044" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21044" class="Bound">y</a> <a id="21046" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21048" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21048" class="Bound">l₁&#39;</a><a id="21051" class="Symbol">)</a> <a id="21053" class="Symbol">(</a><a id="21054" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21054" class="Bound">z</a> <a id="21056" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21058" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21058" class="Bound">l₂</a><a id="21060" class="Symbol">)</a> <a id="21062" class="Symbol">(</a><a id="21063" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21063" class="Bound">w</a> <a id="21065" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21067" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21067" class="Bound">l₂&#39;</a><a id="21070" class="Symbol">)</a>
   <a id="21075" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21075" class="Bound">δ₁</a> <a id="21078" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21078" class="Bound">δ₁&#39;</a> <a id="21082" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21082" class="Bound">δ₂</a> <a id="21085" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21085" class="Bound">δ₂&#39;</a> <a id="21089" class="Symbol">(</a><a id="21090" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21094" class="Symbol">(</a><a id="21095" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="21104" class="Symbol">(</a><a id="21105" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21109" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21109" class="Bound">p</a><a id="21110" class="Symbol">)))</a> <a id="21114" class="Symbol">=</a> <a id="21116" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="21125" class="Symbol">(</a><a id="21126" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21130" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21109" class="Bound">p</a><a id="21131" class="Symbol">)</a>
  <a id="21135" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="21165" class="Symbol">(</a><a id="21166" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21166" class="Bound">x</a> <a id="21168" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21170" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21170" class="Bound">l₁</a><a id="21172" class="Symbol">)</a> <a id="21174" class="Symbol">(</a><a id="21175" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21175" class="Bound">y</a> <a id="21177" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21179" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21179" class="Bound">l₁&#39;</a><a id="21182" class="Symbol">)</a> <a id="21184" class="Symbol">(</a><a id="21185" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21185" class="Bound">z</a> <a id="21187" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21189" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21189" class="Bound">l₂</a><a id="21191" class="Symbol">)</a> <a id="21193" class="Symbol">(</a><a id="21194" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21194" class="Bound">w</a> <a id="21196" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21198" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21198" class="Bound">l₂&#39;</a><a id="21201" class="Symbol">)</a>
   <a id="21206" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21206" class="Bound">δ₁</a> <a id="21209" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21209" class="Bound">δ₁&#39;</a> <a id="21213" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21213" class="Bound">δ₂</a> <a id="21216" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21216" class="Bound">δ₂&#39;</a> <a id="21220" class="Symbol">(</a><a id="21221" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21225" class="Symbol">(</a><a id="21226" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="21235" class="Symbol">(</a><a id="21236" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21240" class="Symbol">(</a><a id="21241" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21246" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21248" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21248" class="Bound">p</a><a id="21249" class="Symbol">))))</a> <a id="21254" class="Symbol">=</a> <a id="21256" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="21265" class="Symbol">(</a><a id="21266" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21270" class="Symbol">(</a><a id="21271" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21276" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21278" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21248" class="Bound">p</a><a id="21279" class="Symbol">))</a>
  <a id="21284" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="21314" class="Symbol">(</a><a id="21315" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21315" class="Bound">x</a> <a id="21317" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21319" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21319" class="Bound">l₁</a><a id="21321" class="Symbol">)</a> <a id="21323" class="Symbol">(</a><a id="21324" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21324" class="Bound">y</a> <a id="21326" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21328" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21328" class="Bound">l₁&#39;</a><a id="21331" class="Symbol">)</a> <a id="21333" class="Symbol">(</a><a id="21334" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21334" class="Bound">z</a> <a id="21336" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21338" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21338" class="Bound">l₂</a><a id="21340" class="Symbol">)</a> <a id="21342" class="Symbol">(</a><a id="21343" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21343" class="Bound">w</a> <a id="21345" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21347" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21347" class="Bound">l₂&#39;</a><a id="21350" class="Symbol">)</a>
   <a id="21355" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21355" class="Bound">δ₁</a> <a id="21358" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21358" class="Bound">δ₁&#39;</a> <a id="21362" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21362" class="Bound">δ₂</a> <a id="21365" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21365" class="Bound">δ₂&#39;</a> <a id="21369" class="Symbol">(</a><a id="21370" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21374" class="Symbol">(</a><a id="21375" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="21384" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21389" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21389" class="Bound">p</a><a id="21390" class="Symbol">))</a> <a id="21393" class="Symbol">=</a>
    <a id="21399" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="21408" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="21418" class="Symbol">(</a><a id="21419" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="21449" class="Symbol">(</a><a id="21450" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21315" class="Bound">x</a> <a id="21452" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21454" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21319" class="Bound">l₁</a><a id="21456" class="Symbol">)</a> <a id="21458" class="Symbol">(</a><a id="21459" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21324" class="Bound">y</a> <a id="21461" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21463" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21328" class="Bound">l₁&#39;</a><a id="21466" class="Symbol">)</a> <a id="21468" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21338" class="Bound">l₂</a> <a id="21471" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21347" class="Bound">l₂&#39;</a> <a id="21475" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21355" class="Bound">δ₁</a> <a id="21478" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21358" class="Bound">δ₁&#39;</a>
       <a id="21489" class="Symbol">(</a><a id="21490" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="21513" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="21515" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="21517" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21334" class="Bound">z</a> <a id="21519" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21362" class="Bound">δ₂</a><a id="21521" class="Symbol">)</a>
       <a id="21530" class="Symbol">(</a><a id="21531" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="21554" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="21556" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="21558" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21334" class="Bound">z</a> <a id="21560" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21365" class="Bound">δ₂&#39;</a><a id="21563" class="Symbol">)</a>
       <a id="21572" class="Symbol">(</a><a id="21573" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21577" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21389" class="Bound">p</a><a id="21578" class="Symbol">))</a>
  <a id="21583" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="21613" class="Symbol">(</a><a id="21614" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21614" class="Bound">x</a> <a id="21616" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21618" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21618" class="Bound">l₁</a><a id="21620" class="Symbol">)</a> <a id="21622" class="Symbol">(</a><a id="21623" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21623" class="Bound">y</a> <a id="21625" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21627" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21627" class="Bound">l₁&#39;</a><a id="21630" class="Symbol">)</a> <a id="21632" class="Symbol">(</a><a id="21633" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21633" class="Bound">z</a> <a id="21635" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21637" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21637" class="Bound">l₂</a><a id="21639" class="Symbol">)</a> <a id="21641" class="Symbol">(</a><a id="21642" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21642" class="Bound">w</a> <a id="21644" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21646" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21646" class="Bound">l₂&#39;</a><a id="21649" class="Symbol">)</a>
   <a id="21654" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21654" class="Bound">δ₁</a> <a id="21657" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21657" class="Bound">δ₁&#39;</a> <a id="21661" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21661" class="Bound">δ₂</a> <a id="21664" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21664" class="Bound">δ₂&#39;</a> <a id="21668" class="Symbol">(</a><a id="21669" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21673" class="Symbol">(</a><a id="21674" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21679" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21681" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21681" class="Bound">p</a><a id="21682" class="Symbol">))</a> <a id="21685" class="Symbol">=</a>
   <a id="21690" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="21699" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="21708" class="Symbol">(</a><a id="21709" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="21739" class="Symbol">(</a><a id="21740" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21614" class="Bound">x</a> <a id="21742" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21744" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21618" class="Bound">l₁</a><a id="21746" class="Symbol">)</a> <a id="21748" class="Symbol">(</a><a id="21749" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21623" class="Bound">y</a> <a id="21751" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21753" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21627" class="Bound">l₁&#39;</a><a id="21756" class="Symbol">)</a> <a id="21758" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21637" class="Bound">l₂</a> <a id="21761" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21637" class="Bound">l₂</a> <a id="21764" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21654" class="Bound">δ₁</a> <a id="21767" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21657" class="Bound">δ₁&#39;</a>
      <a id="21777" class="Symbol">(</a><a id="21778" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="21801" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="21803" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="21805" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21633" class="Bound">z</a> <a id="21807" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21664" class="Bound">δ₂&#39;</a><a id="21810" class="Symbol">)</a>
      <a id="21818" class="Symbol">(</a><a id="21819" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="21842" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="21844" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="21846" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21633" class="Bound">z</a> <a id="21848" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21661" class="Bound">δ₂</a><a id="21850" class="Symbol">)</a>
      <a id="21858" class="Symbol">(</a><a id="21859" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21863" class="Symbol">(</a><a id="21864" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21869" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21871" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21681" class="Bound">p</a><a id="21872" class="Symbol">)))</a>

  <a id="21879" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21879" class="Function">backward-is-order-preserving</a> <a id="21908" class="Symbol">:</a> <a id="21910" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a>
                                  <a id="21964" class="Symbol">((</a><a id="21966" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="21974" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="21976" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="21978" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a><a id="21979" class="Symbol">)</a> <a id="21981" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21984" class="Symbol">(</a><a id="21985" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="21993" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="21995" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="21997" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="21998" class="Symbol">))</a>
                                  <a id="22035" class="Symbol">(</a><a id="22036" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="22044" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="22046" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="22048" class="Symbol">(</a><a id="22049" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="22051" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22054" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="22055" class="Symbol">))</a>
                                  <a id="22092" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15465" class="Function">backward</a>
  <a id="22103" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21879" class="Function">backward-is-order-preserving</a> <a id="22132" class="Symbol">((</a><a id="22134" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22134" class="Bound">l₁</a> <a id="22137" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22139" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22139" class="Bound">δ₁</a><a id="22141" class="Symbol">)</a> <a id="22143" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22145" class="Symbol">(</a><a id="22146" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22146" class="Bound">l₂</a> <a id="22149" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22151" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22151" class="Bound">δ₂</a><a id="22153" class="Symbol">))</a>
                               <a id="22187" class="Symbol">((</a><a id="22189" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22189" class="Bound">l₁&#39;</a> <a id="22193" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22195" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22195" class="Bound">δ₁&#39;</a><a id="22198" class="Symbol">)</a> <a id="22200" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22202" class="Symbol">(</a><a id="22203" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22203" class="Bound">l₂&#39;</a> <a id="22207" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22209" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22209" class="Bound">δ₂&#39;</a><a id="22212" class="Symbol">))</a> <a id="22215" class="Symbol">=</a>
   <a id="22220" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15669" class="Function">backward-is-order-preserving&#39;</a> <a id="22250" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22134" class="Bound">l₁</a> <a id="22253" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22189" class="Bound">l₁&#39;</a> <a id="22257" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22146" class="Bound">l₂</a> <a id="22260" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22203" class="Bound">l₂&#39;</a> <a id="22264" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22139" class="Bound">δ₁</a> <a id="22267" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22195" class="Bound">δ₁&#39;</a> <a id="22271" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22151" class="Bound">δ₂</a> <a id="22274" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22209" class="Bound">δ₂&#39;</a>

<a id="22279" class="Markup">\end{code}</a><a id="22289" class="Background">

The two maps are inverse to each other.

</a><a id="22332" class="Markup">\begin{code}</a>

  <a id="22348" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22348" class="Function">backward-forward-is-id</a> <a id="22371" class="Symbol">:</a> <a id="22373" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15465" class="Function">backward</a> <a id="22382" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="22384" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a> <a id="22392" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="22394" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="22399" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22348" class="Function">backward-forward-is-id</a> <a id="22422" class="Symbol">(</a><a id="22423" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22423" class="Bound">l</a> <a id="22425" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22427" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22427" class="Bound">δ</a><a id="22428" class="Symbol">)</a> <a id="22430" class="Symbol">=</a> <a id="22432" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="22447" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="22449" class="Symbol">(</a><a id="22450" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="22452" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22455" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="22456" class="Symbol">)</a> <a id="22458" class="Symbol">(</a><a id="22459" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22479" class="Function">I</a> <a id="22461" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22423" class="Bound">l</a> <a id="22463" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22427" class="Bound">δ</a><a id="22464" class="Symbol">)</a>
   <a id="22469" class="Keyword">where</a>
    <a id="22479" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22479" class="Function">I</a> <a id="22481" class="Symbol">:</a> <a id="22483" class="Symbol">(</a><a id="22484" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22484" class="Bound">l</a> <a id="22486" class="Symbol">:</a> <a id="22488" href="MLTT.List.html#488" class="Datatype">List</a> <a id="22493" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22495" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="22497" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="22500" class="Symbol">(</a><a id="22501" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="22503" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22506" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="22507" class="Symbol">)</a> <a id="22509" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="22510" class="Symbol">)</a>
      <a id="22518" class="Symbol">→</a> <a id="22520" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="22538" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="22540" class="Symbol">(</a><a id="22541" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="22543" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22546" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="22547" class="Symbol">)</a> <a id="22549" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22484" class="Bound">l</a>
      <a id="22557" class="Symbol">→</a> <a id="22559" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="22577" class="Symbol">(</a><a id="22578" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5433" class="Function">forward-left-on-lists</a> <a id="22600" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22484" class="Bound">l</a><a id="22601" class="Symbol">)</a> <a id="22603" class="Symbol">(</a><a id="22604" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6673" class="Function">forward-right-on-lists</a> <a id="22627" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22484" class="Bound">l</a><a id="22628" class="Symbol">)</a>
        <a id="22638" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22640" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22484" class="Bound">l</a>
    <a id="22646" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22479" class="Function">I</a> <a id="22648" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="22651" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22651" class="Bound">δ</a>      <a id="22658" class="Symbol">=</a> <a id="22660" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="22669" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22479" class="Function">I</a> <a id="22671" class="Symbol">((</a><a id="22673" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22673" class="Bound">a</a> <a id="22675" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22677" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22681" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22681" class="Bound">c</a><a id="22682" class="Symbol">)</a> <a id="22684" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22686" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22686" class="Bound">l</a><a id="22687" class="Symbol">)</a> <a id="22689" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22689" class="Bound">δ</a> <a id="22691" class="Symbol">=</a>
     <a id="22698" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22701" class="Symbol">((</a><a id="22703" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22673" class="Bound">a</a> <a id="22705" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22707" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22711" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22681" class="Bound">c</a><a id="22712" class="Symbol">)</a> <a id="22714" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="22716" class="Symbol">)</a>
        <a id="22726" class="Symbol">(</a><a id="22727" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22479" class="Function">I</a> <a id="22729" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22686" class="Bound">l</a> <a id="22731" class="Symbol">(</a><a id="22732" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="22755" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="22757" class="Symbol">(</a><a id="22758" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="22760" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22763" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="22764" class="Symbol">)</a> <a id="22766" class="Symbol">(</a><a id="22767" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22673" class="Bound">a</a> <a id="22769" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22771" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22775" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22681" class="Bound">c</a><a id="22776" class="Symbol">)</a> <a id="22778" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22689" class="Bound">δ</a><a id="22779" class="Symbol">))</a>
    <a id="22786" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22479" class="Function">I</a> <a id="22788" class="Symbol">((</a><a id="22790" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="22792" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22794" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22798" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a><a id="22799" class="Symbol">)</a> <a id="22801" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22803" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a><a id="22804" class="Symbol">)</a> <a id="22806" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22806" class="Bound">δ</a> <a id="22808" class="Symbol">=</a>
     <a id="22815" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="22833" class="Symbol">(</a><a id="22834" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23291" class="Function">fₗ</a> <a id="22837" class="Symbol">((</a><a id="22839" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="22841" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22843" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22847" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a><a id="22848" class="Symbol">)</a> <a id="22850" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22852" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a><a id="22853" class="Symbol">))</a> <a id="22856" class="Symbol">(</a><a id="22857" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23325" class="Function">fᵣ</a> <a id="22860" class="Symbol">((</a><a id="22862" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="22864" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22866" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22870" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a><a id="22871" class="Symbol">)</a> <a id="22873" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22875" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a><a id="22876" class="Symbol">))</a> <a id="22879" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22882" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23361" class="Function">II</a>   <a id="22887" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="22894" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="22912" class="Symbol">(</a><a id="22913" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23291" class="Function">fₗ</a> <a id="22916" class="Symbol">(</a><a id="22917" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="22919" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22921" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22925" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a> <a id="22927" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22929" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a><a id="22930" class="Symbol">))</a> <a id="22933" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>                       <a id="22958" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
     <a id="22971" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="22989" class="Symbol">((</a><a id="22991" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="22993" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22995" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a><a id="22996" class="Symbol">)</a> <a id="22998" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23000" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23291" class="Function">fₗ</a> <a id="23003" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a><a id="23004" class="Symbol">)</a> <a id="23006" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>                           <a id="23035" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
     <a id="23048" class="Symbol">(</a><a id="23049" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="23051" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23053" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23057" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a><a id="23058" class="Symbol">)</a> <a id="23060" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23062" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="23080" class="Symbol">(</a><a id="23081" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23291" class="Function">fₗ</a> <a id="23084" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a><a id="23085" class="Symbol">)</a> <a id="23087" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>                       <a id="23112" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23115" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23461" class="Function">III</a>  <a id="23120" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="23127" class="Symbol">(</a><a id="23128" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="23130" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23132" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23136" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a><a id="23137" class="Symbol">)</a> <a id="23139" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23141" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="23159" class="Symbol">(</a><a id="23160" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23291" class="Function">fₗ</a> <a id="23163" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a><a id="23164" class="Symbol">)</a> <a id="23166" class="Symbol">(</a><a id="23167" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23325" class="Function">fᵣ</a> <a id="23170" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a><a id="23171" class="Symbol">)</a>                   <a id="23191" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23194" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23572" class="Function">IV</a>   <a id="23199" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="23206" class="Symbol">((</a><a id="23208" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="23210" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23212" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23216" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a><a id="23217" class="Symbol">)</a> <a id="23219" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23221" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a><a id="23222" class="Symbol">)</a>                                               <a id="23270" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
      <a id="23278" class="Keyword">where</a>
       <a id="23291" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23291" class="Function">fₗ</a> <a id="23294" class="Symbol">=</a> <a id="23296" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5433" class="Function">forward-left-on-lists</a>
       <a id="23325" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23325" class="Function">fᵣ</a> <a id="23328" class="Symbol">=</a> <a id="23330" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6673" class="Function">forward-right-on-lists</a>

       <a id="23361" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23361" class="Function">II</a>  <a id="23365" class="Symbol">=</a> <a id="23367" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23370" class="Symbol">(</a><a id="23371" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="23389" class="Symbol">(</a><a id="23390" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23291" class="Function">fₗ</a> <a id="23393" class="Symbol">((</a><a id="23395" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="23397" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23399" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23403" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a><a id="23404" class="Symbol">)</a> <a id="23406" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23408" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a><a id="23409" class="Symbol">)))</a>
                <a id="23429" class="Symbol">(</a><a id="23430" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7274" class="Function">stay-left-list</a> <a id="23445" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a> <a id="23447" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="23449" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a> <a id="23451" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22806" class="Bound">δ</a><a id="23452" class="Symbol">)</a>
       <a id="23461" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23461" class="Function">III</a> <a id="23465" class="Symbol">=</a> <a id="23467" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23470" class="Symbol">(λ</a> <a id="23473" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23473" class="Bound">-</a> <a id="23475" class="Symbol">→</a> <a id="23477" class="Symbol">(</a><a id="23478" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="23480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23482" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23486" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a><a id="23487" class="Symbol">)</a> <a id="23489" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23491" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="23509" class="Symbol">(</a><a id="23510" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23291" class="Function">fₗ</a> <a id="23513" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a><a id="23514" class="Symbol">)</a> <a id="23516" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23473" class="Bound">-</a><a id="23517" class="Symbol">)</a>
                <a id="23535" class="Symbol">((</a><a id="23537" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#7274" class="Function">stay-left-list</a> <a id="23552" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a> <a id="23554" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="23556" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a> <a id="23558" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22806" class="Bound">δ</a><a id="23559" class="Symbol">)</a> <a id="23561" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="23563" class="Symbol">)</a>
       <a id="23572" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23572" class="Function">IV</a>  <a id="23576" class="Symbol">=</a> <a id="23578" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23581" class="Symbol">((</a><a id="23583" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="23585" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23587" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23591" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a><a id="23592" class="Symbol">)</a> <a id="23594" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="23596" class="Symbol">)</a>
                <a id="23614" class="Symbol">(</a><a id="23615" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22479" class="Function">I</a> <a id="23617" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22803" class="Bound">l</a> <a id="23619" class="Symbol">(</a><a id="23620" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="23643" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="23645" class="Symbol">(</a><a id="23646" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="23648" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23651" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="23652" class="Symbol">)</a> <a id="23654" class="Symbol">(</a><a id="23655" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22790" class="Bound">a</a> <a id="23657" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23659" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23663" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22798" class="Bound">b</a><a id="23664" class="Symbol">)</a> <a id="23666" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22806" class="Bound">δ</a><a id="23667" class="Symbol">))</a>

  <a id="23673" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23673" class="Function">forward-backward-is-id</a> <a id="23696" class="Symbol">:</a> <a id="23698" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a> <a id="23706" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="23708" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15465" class="Function">backward</a> <a id="23717" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="23719" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="23724" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23673" class="Function">forward-backward-is-id</a> <a id="23747" class="Symbol">((</a><a id="23749" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23749" class="Bound">l₁</a> <a id="23752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23754" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23754" class="Bound">δ₁</a><a id="23756" class="Symbol">)</a> <a id="23758" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23760" class="Symbol">(</a><a id="23761" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23761" class="Bound">l₂</a> <a id="23764" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23766" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23766" class="Bound">δ₂</a><a id="23768" class="Symbol">))</a> <a id="23771" class="Symbol">=</a> <a id="23773" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="23780" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23798" class="Function">I</a> <a id="23782" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24313" class="Function">II</a>
   <a id="23788" class="Keyword">where</a>
    <a id="23798" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23798" class="Function">I</a> <a id="23800" class="Symbol">:</a> <a id="23802" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6483" class="Function">forward-left</a> <a id="23815" class="Symbol">(</a><a id="23816" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15465" class="Function">backward</a> <a id="23825" class="Symbol">((</a><a id="23827" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23749" class="Bound">l₁</a> <a id="23830" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23832" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23754" class="Bound">δ₁</a><a id="23834" class="Symbol">)</a> <a id="23836" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23838" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23761" class="Bound">l₂</a> <a id="23841" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23843" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23766" class="Bound">δ₂</a><a id="23845" class="Symbol">))</a> <a id="23848" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23850" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23749" class="Bound">l₁</a> <a id="23853" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23855" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23754" class="Bound">δ₁</a>
    <a id="23862" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23798" class="Function">I</a> <a id="23864" class="Symbol">=</a> <a id="23866" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="23881" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="23883" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="23885" class="Symbol">(</a><a id="23886" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23919" class="Function">I&#39;</a> <a id="23889" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23749" class="Bound">l₁</a> <a id="23892" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23761" class="Bound">l₂</a> <a id="23895" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23754" class="Bound">δ₁</a> <a id="23898" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23766" class="Bound">δ₂</a><a id="23900" class="Symbol">)</a>
     <a id="23907" class="Keyword">where</a>
      <a id="23919" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23919" class="Function">I&#39;</a> <a id="23922" class="Symbol">:</a> <a id="23924" class="Symbol">(</a><a id="23925" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23925" class="Bound">l₁</a> <a id="23928" class="Symbol">:</a> <a id="23930" href="MLTT.List.html#488" class="Datatype">List</a> <a id="23935" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23937" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="23939" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23942" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="23944" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23945" class="Symbol">)</a> <a id="23947" class="Symbol">(</a><a id="23948" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23948" class="Bound">l₂</a> <a id="23951" class="Symbol">:</a> <a id="23953" href="MLTT.List.html#488" class="Datatype">List</a> <a id="23958" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23960" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="23962" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23965" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="23967" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23968" class="Symbol">)</a>
         <a id="23979" class="Symbol">→</a> <a id="23981" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="23999" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24001" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="24003" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23925" class="Bound">l₁</a>
         <a id="24015" class="Symbol">→</a> <a id="24017" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="24035" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24037" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="24039" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23948" class="Bound">l₂</a>
         <a id="24051" class="Symbol">→</a> <a id="24053" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5433" class="Function">forward-left-on-lists</a> <a id="24075" class="Symbol">(</a><a id="24076" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="24094" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23925" class="Bound">l₁</a> <a id="24097" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23948" class="Bound">l₂</a><a id="24099" class="Symbol">)</a> <a id="24101" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24103" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23925" class="Bound">l₁</a>
      <a id="24112" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23919" class="Function">I&#39;</a> <a id="24115" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24115" class="Bound">l₁</a> <a id="24118" class="Symbol">(</a><a id="24119" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24119" class="Bound">y</a> <a id="24121" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24123" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24123" class="Bound">l₂</a><a id="24125" class="Symbol">)</a> <a id="24127" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24127" class="Bound">δ₁</a> <a id="24130" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24130" class="Bound">δ₂</a> <a id="24133" class="Symbol">=</a> <a id="24135" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23919" class="Function">I&#39;</a> <a id="24138" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24115" class="Bound">l₁</a> <a id="24141" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24123" class="Bound">l₂</a> <a id="24144" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24127" class="Bound">δ₁</a> <a id="24147" class="Symbol">(</a><a id="24148" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="24171" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24173" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="24175" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24119" class="Bound">y</a> <a id="24177" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24130" class="Bound">δ₂</a><a id="24179" class="Symbol">)</a>
      <a id="24187" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23919" class="Function">I&#39;</a> <a id="24190" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24193" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24196" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24196" class="Bound">δ₁</a> <a id="24199" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24199" class="Bound">δ₂</a> <a id="24202" class="Symbol">=</a> <a id="24204" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
      <a id="24215" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23919" class="Function">I&#39;</a> <a id="24218" class="Symbol">(</a><a id="24219" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24219" class="Bound">x</a> <a id="24221" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24223" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24223" class="Bound">l₁</a><a id="24225" class="Symbol">)</a> <a id="24227" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24230" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24230" class="Bound">δ₁</a> <a id="24233" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24233" class="Bound">δ₂</a> <a id="24236" class="Symbol">=</a>
       <a id="24245" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24248" class="Symbol">(</a><a id="24249" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24219" class="Bound">x</a> <a id="24251" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="24253" class="Symbol">)</a> <a id="24255" class="Symbol">(</a><a id="24256" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23919" class="Function">I&#39;</a> <a id="24259" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24223" class="Bound">l₁</a> <a id="24262" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24265" class="Symbol">(</a><a id="24266" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="24289" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24291" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="24293" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24219" class="Bound">x</a> <a id="24295" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24230" class="Bound">δ₁</a><a id="24297" class="Symbol">)</a> <a id="24299" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="24306" class="Symbol">)</a>

    <a id="24313" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24313" class="Function">II</a> <a id="24316" class="Symbol">:</a> <a id="24318" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#8606" class="Function">forward-right</a> <a id="24332" class="Symbol">(</a><a id="24333" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15465" class="Function">backward</a> <a id="24342" class="Symbol">((</a><a id="24344" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23749" class="Bound">l₁</a> <a id="24347" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24349" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23754" class="Bound">δ₁</a><a id="24351" class="Symbol">)</a> <a id="24353" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24355" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23761" class="Bound">l₂</a> <a id="24358" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24360" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23766" class="Bound">δ₂</a><a id="24362" class="Symbol">))</a> <a id="24365" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24367" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23761" class="Bound">l₂</a> <a id="24370" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24372" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23766" class="Bound">δ₂</a>
    <a id="24379" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24313" class="Function">II</a> <a id="24382" class="Symbol">=</a> <a id="24384" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="24399" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24401" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="24403" class="Symbol">(</a><a id="24404" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24437" class="Function">I&#39;</a> <a id="24407" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23749" class="Bound">l₁</a> <a id="24410" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23761" class="Bound">l₂</a> <a id="24413" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23754" class="Bound">δ₁</a> <a id="24416" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23766" class="Bound">δ₂</a><a id="24418" class="Symbol">)</a>
     <a id="24425" class="Keyword">where</a>
      <a id="24437" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24437" class="Function">I&#39;</a> <a id="24440" class="Symbol">:</a> <a id="24442" class="Symbol">(</a><a id="24443" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24443" class="Bound">l₁</a> <a id="24446" class="Symbol">:</a> <a id="24448" href="MLTT.List.html#488" class="Datatype">List</a> <a id="24453" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24455" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24457" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24460" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="24462" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24463" class="Symbol">)</a> <a id="24465" class="Symbol">(</a><a id="24466" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24466" class="Bound">l₂</a> <a id="24469" class="Symbol">:</a> <a id="24471" href="MLTT.List.html#488" class="Datatype">List</a> <a id="24476" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24478" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24480" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24483" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="24485" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24486" class="Symbol">)</a>
         <a id="24497" class="Symbol">→</a> <a id="24499" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="24517" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24519" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="24521" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24443" class="Bound">l₁</a>
         <a id="24533" class="Symbol">→</a> <a id="24535" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="24553" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24555" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="24557" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24466" class="Bound">l₂</a>
         <a id="24569" class="Symbol">→</a> <a id="24571" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#6673" class="Function">forward-right-on-lists</a> <a id="24594" class="Symbol">(</a><a id="24595" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#14167" class="Function">backward-on-lists</a> <a id="24613" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24443" class="Bound">l₁</a> <a id="24616" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24466" class="Bound">l₂</a><a id="24618" class="Symbol">)</a> <a id="24620" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24622" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24466" class="Bound">l₂</a>
      <a id="24631" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24437" class="Function">I&#39;</a> <a id="24634" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24634" class="Bound">l₁</a> <a id="24637" class="Symbol">(</a><a id="24638" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24638" class="Bound">y</a> <a id="24640" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24642" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24642" class="Bound">l₂</a><a id="24644" class="Symbol">)</a> <a id="24646" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24646" class="Bound">δ₁</a> <a id="24649" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24649" class="Bound">δ₂</a> <a id="24652" class="Symbol">=</a>
       <a id="24661" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24664" class="Symbol">(</a><a id="24665" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24638" class="Bound">y</a> <a id="24667" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="24669" class="Symbol">)</a> <a id="24671" class="Symbol">(</a><a id="24672" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24437" class="Function">I&#39;</a> <a id="24675" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24634" class="Bound">l₁</a> <a id="24678" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24642" class="Bound">l₂</a> <a id="24681" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24646" class="Bound">δ₁</a> <a id="24684" class="Symbol">(</a><a id="24685" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="24708" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24710" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a> <a id="24712" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24638" class="Bound">y</a> <a id="24714" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24649" class="Bound">δ₂</a><a id="24716" class="Symbol">))</a>
      <a id="24725" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24437" class="Function">I&#39;</a> <a id="24728" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24731" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24734" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24734" class="Bound">δ₁</a> <a id="24737" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24737" class="Bound">δ₂</a> <a id="24740" class="Symbol">=</a> <a id="24742" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
      <a id="24753" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24437" class="Function">I&#39;</a> <a id="24756" class="Symbol">(</a><a id="24757" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24757" class="Bound">x</a> <a id="24759" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24761" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24761" class="Bound">l₁</a><a id="24763" class="Symbol">)</a> <a id="24765" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24768" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24768" class="Bound">δ₁</a> <a id="24771" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24771" class="Bound">δ₂</a> <a id="24774" class="Symbol">=</a> <a id="24776" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24437" class="Function">I&#39;</a> <a id="24779" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24761" class="Bound">l₁</a> <a id="24782" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24785" class="Symbol">(</a><a id="24786" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="24809" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24811" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="24813" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24757" class="Bound">x</a> <a id="24815" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24768" class="Bound">δ₁</a><a id="24817" class="Symbol">)</a> <a id="24819" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>

<a id="24828" class="Markup">\end{code}</a><a id="24838" class="Background">

Finally, we put the piece togethere to obtain the desired equivalence.

</a><a id="24912" class="Markup">\begin{code}</a>

 <a id="24927" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24927" class="Function">expᴸ-by-+ₒ-≃ₒ</a> <a id="24941" class="Symbol">:</a> <a id="24943" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="24951" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24953" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="24955" class="Symbol">(</a><a id="24956" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="24958" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24961" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="24962" class="Symbol">)</a> <a id="24964" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="24967" class="Symbol">(</a><a id="24968" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="24976" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24978" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="24980" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a><a id="24981" class="Symbol">)</a> <a id="24983" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24986" class="Symbol">(</a><a id="24987" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="24995" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="24997" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="24999" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="25000" class="Symbol">)</a>
 <a id="25003" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24927" class="Function">expᴸ-by-+ₒ-≃ₒ</a> <a id="25017" class="Symbol">=</a> <a id="25019" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a> <a id="25027" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25029" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9759" class="Function">forward-is-order-preserving</a> <a id="25057" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                 <a id="25076" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="25093" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#9637" class="Function">forward</a>
                  <a id="25119" class="Symbol">(</a><a id="25120" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#15465" class="Function">backward</a> <a id="25129" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25131" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#22348" class="Function">backward-forward-is-id</a> <a id="25154" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25156" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#23673" class="Function">forward-backward-is-id</a><a id="25178" class="Symbol">)</a> <a id="25180" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                 <a id="25199" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#21879" class="Function">backward-is-order-preserving</a>

 <a id="25230" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25230" class="Function">expᴸ-by-+ₒ</a> <a id="25241" class="Symbol">:</a> <a id="25243" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="25251" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="25253" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="25255" class="Symbol">(</a><a id="25256" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="25258" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25261" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="25262" class="Symbol">)</a> <a id="25264" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25266" class="Symbol">(</a><a id="25267" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="25275" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="25277" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="25279" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a><a id="25280" class="Symbol">)</a> <a id="25282" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25285" class="Symbol">(</a><a id="25286" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="25294" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="25296" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="25298" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="25299" class="Symbol">)</a>
 <a id="25302" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25230" class="Function">expᴸ-by-+ₒ</a> <a id="25313" class="Symbol">=</a> <a id="25315" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="25323" class="Symbol">(</a><a id="25324" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#735" class="Bound">ua</a> <a id="25327" class="Symbol">(</a><a id="25328" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5387" class="Bound">𝓤</a> <a id="25330" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="25332" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5405" class="Bound">𝓥</a><a id="25333" class="Symbol">))</a> <a id="25336" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1027" class="Function">fe&#39;</a>
               <a id="25355" class="Symbol">(</a><a id="25356" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="25364" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="25366" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="25368" class="Symbol">(</a><a id="25369" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a> <a id="25371" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25374" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="25375" class="Symbol">))</a>
               <a id="25393" class="Symbol">((</a><a id="25395" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="25403" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="25405" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="25407" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5391" class="Bound">β</a><a id="25408" class="Symbol">)</a> <a id="25410" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25413" class="Symbol">(</a><a id="25414" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="25422" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5375" class="Bound">α</a> <a id="25424" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="25426" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5393" class="Bound">γ</a><a id="25427" class="Symbol">))</a>
               <a id="25445" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#24927" class="Function">expᴸ-by-+ₒ-≃ₒ</a>

<a id="25460" class="Markup">\end{code}</a><a id="25470" class="Background">

As a corollary, we can now derive that expᴸ satisfies the successor specification.

</a><a id="25556" class="Markup">\begin{code}</a>

<a id="expᴸ-satisfies-succ-specification"></a><a id="25570" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25570" class="Function">expᴸ-satisfies-succ-specification</a> <a id="25604" class="Symbol">:</a>
 <a id="25607" class="Symbol">(</a><a id="25608" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25608" class="Bound">α</a> <a id="25610" class="Symbol">:</a> <a id="25612" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="25620" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="25621" class="Symbol">)</a> <a id="25623" class="Symbol">→</a> <a id="25625" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="25648" class="Symbol">(</a><a id="25649" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="25652" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25655" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25608" class="Bound">α</a><a id="25656" class="Symbol">)</a> <a id="25658" class="Symbol">(</a><a id="25659" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="25667" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25608" class="Bound">α</a> <a id="25669" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a><a id="25670" class="Symbol">)</a>
<a id="25672" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25570" class="Function">expᴸ-satisfies-succ-specification</a> <a id="25706" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25706" class="Bound">α</a> <a id="25708" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25708" class="Bound">β</a> <a id="25710" class="Symbol">=</a>
 <a id="25713" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="25721" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25706" class="Bound">α</a> <a id="25723" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="25725" class="Symbol">(</a><a id="25726" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25708" class="Bound">β</a> <a id="25728" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25731" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25733" class="Symbol">)</a>               <a id="25749" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25752" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25230" class="Function">expᴸ-by-+ₒ</a> <a id="25763" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25706" class="Bound">α</a> <a id="25765" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25708" class="Bound">β</a> <a id="25767" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="25770" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="25773" class="Symbol">(</a><a id="25774" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="25782" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25706" class="Bound">α</a> <a id="25784" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="25786" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25708" class="Bound">β</a><a id="25787" class="Symbol">)</a> <a id="25789" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25792" class="Symbol">(</a><a id="25793" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="25801" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25706" class="Bound">α</a> <a id="25803" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="25805" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="25807" class="Symbol">)</a> <a id="25809" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25812" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25866" class="Function">I</a> <a id="25814" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="25817" class="Symbol">(</a><a id="25818" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="25826" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25706" class="Bound">α</a> <a id="25828" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="25830" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25708" class="Bound">β</a><a id="25831" class="Symbol">)</a> <a id="25833" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25836" class="Symbol">(</a><a id="25837" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="25840" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25843" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25706" class="Bound">α</a><a id="25844" class="Symbol">)</a>        <a id="25853" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="25857" class="Keyword">where</a>
   <a id="25866" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25866" class="Function">I</a> <a id="25868" class="Symbol">=</a> <a id="25870" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="25873" class="Symbol">((</a><a id="25875" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="25883" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25706" class="Bound">α</a> <a id="25885" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="25887" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25708" class="Bound">β</a><a id="25888" class="Symbol">)</a> <a id="25890" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="25893" class="Symbol">)</a> <a id="25895" class="Symbol">(</a><a id="25896" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#5057" class="Function">𝟙ₒ-neutral-expᴸ</a> <a id="25912" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25706" class="Bound">α</a><a id="25913" class="Symbol">)</a>

<a id="25916" class="Markup">\end{code}</a><a id="25926" class="Background">

Finally, we give a direct proof that expᴸ satisfies the supremum specification.
It will be convenient to introduce some abbreviations first.

</a><a id="26070" class="Markup">\begin{code}</a>

<a id="26084" class="Keyword">module</a> <a id="26091" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26091" class="Module">_</a> <a id="26093" class="Symbol">{</a><a id="26094" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a> <a id="26096" class="Symbol">:</a> <a id="26098" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26100" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="26103" class="Symbol">}</a>
         <a id="26114" class="Symbol">(</a><a id="26115" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26117" class="Symbol">:</a> <a id="26119" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a> <a id="26121" class="Symbol">→</a> <a id="26123" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26131" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="26132" class="Symbol">)</a>
         <a id="26143" class="Symbol">(</a><a id="26144" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="26146" class="Symbol">:</a> <a id="26148" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26156" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="26157" class="Symbol">)</a>
 <a id="26160" class="Keyword">where</a>

  <a id="26169" class="Keyword">private</a>
   <a id="26180" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="26182" class="Symbol">:</a> <a id="26184" class="Symbol">{</a><a id="26185" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26185" class="Bound">i</a> <a id="26187" class="Symbol">:</a> <a id="26189" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="26190" class="Symbol">}</a> <a id="26192" class="Symbol">→</a> <a id="26194" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26196" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26198" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26185" class="Bound">i</a> <a id="26200" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="26202" class="Symbol">→</a> <a id="26204" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26206" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26210" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26212" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="26217" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="26219" class="Symbol">{</a><a id="26220" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26220" class="Bound">i</a><a id="26221" class="Symbol">}</a> <a id="26223" class="Symbol">=</a> <a id="26225" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="26227" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26229" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26220" class="Bound">i</a> <a id="26231" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="26233" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26237" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26239" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="26242" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="26261" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26263" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26220" class="Bound">i</a> <a id="26265" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

   <a id="26271" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26271" class="Function">ι-is-simulation</a> <a id="26287" class="Symbol">:</a> <a id="26289" class="Symbol">{</a><a id="26290" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26290" class="Bound">i</a> <a id="26292" class="Symbol">:</a> <a id="26294" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="26295" class="Symbol">}</a> <a id="26297" class="Symbol">→</a> <a id="26299" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="26313" class="Symbol">(</a><a id="26314" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26316" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26290" class="Bound">i</a><a id="26317" class="Symbol">)</a> <a id="26319" class="Symbol">(</a><a id="26320" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26324" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26326" class="Symbol">)</a> <a id="26328" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a>
   <a id="26333" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26271" class="Function">ι-is-simulation</a> <a id="26349" class="Symbol">{</a><a id="26350" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26350" class="Bound">i</a><a id="26351" class="Symbol">}</a> <a id="26353" class="Symbol">=</a> <a id="26355" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[</a> <a id="26357" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26359" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26350" class="Bound">i</a> <a id="26361" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">,</a> <a id="26363" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26367" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26369" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">]⟨</a> <a id="26372" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="26391" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26393" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26350" class="Bound">i</a> <a id="26395" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">⟩-is-simulation</a>

   <a id="26415" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26415" class="Function">ι-is-order-preserving</a> <a id="26437" class="Symbol">:</a> <a id="26439" class="Symbol">{</a><a id="26440" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26440" class="Bound">i</a> <a id="26442" class="Symbol">:</a> <a id="26444" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="26445" class="Symbol">}</a> <a id="26447" class="Symbol">→</a> <a id="26449" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="26469" class="Symbol">(</a><a id="26470" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26472" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26440" class="Bound">i</a><a id="26473" class="Symbol">)</a> <a id="26475" class="Symbol">(</a><a id="26476" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26480" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="26481" class="Symbol">)</a> <a id="26483" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a>
   <a id="26488" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26415" class="Function">ι-is-order-preserving</a> <a id="26510" class="Symbol">{</a><a id="26511" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26511" class="Bound">i</a><a id="26512" class="Symbol">}</a> <a id="26514" class="Symbol">=</a>
    <a id="26520" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="26553" class="Symbol">(</a><a id="26554" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26556" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26511" class="Bound">i</a><a id="26557" class="Symbol">)</a> <a id="26559" class="Symbol">(</a><a id="26560" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26564" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="26565" class="Symbol">)</a> <a id="26567" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="26569" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26271" class="Function">ι-is-simulation</a>

   <a id="26589" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26589" class="Function">ι-is-order-reflecting</a> <a id="26611" class="Symbol">:</a> <a id="26613" class="Symbol">{</a><a id="26614" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26614" class="Bound">i</a> <a id="26616" class="Symbol">:</a> <a id="26618" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="26619" class="Symbol">}</a> <a id="26621" class="Symbol">→</a> <a id="26623" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="26643" class="Symbol">(</a><a id="26644" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26646" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26614" class="Bound">i</a><a id="26647" class="Symbol">)</a> <a id="26649" class="Symbol">(</a><a id="26650" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26654" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="26655" class="Symbol">)</a> <a id="26657" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a>
   <a id="26662" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26589" class="Function">ι-is-order-reflecting</a> <a id="26684" class="Symbol">{</a><a id="26685" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26685" class="Bound">i</a><a id="26686" class="Symbol">}</a> <a id="26688" class="Symbol">=</a>
    <a id="26694" href="Ordinals.Maps.html#7659" class="Function">simulations-are-order-reflecting</a> <a id="26727" class="Symbol">(</a><a id="26728" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26730" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26685" class="Bound">i</a><a id="26731" class="Symbol">)</a> <a id="26733" class="Symbol">(</a><a id="26734" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26738" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="26739" class="Symbol">)</a> <a id="26741" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="26743" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26271" class="Function">ι-is-simulation</a>

   <a id="26763" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26763" class="Function">ι-is-lc</a> <a id="26771" class="Symbol">:</a> <a id="26773" class="Symbol">{</a><a id="26774" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26774" class="Bound">i</a> <a id="26776" class="Symbol">:</a> <a id="26778" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="26779" class="Symbol">}</a> <a id="26781" class="Symbol">→</a> <a id="26783" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="26800" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a>
   <a id="26805" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26763" class="Function">ι-is-lc</a> <a id="26813" class="Symbol">{</a><a id="26814" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26814" class="Bound">i</a><a id="26815" class="Symbol">}</a> <a id="26817" class="Symbol">=</a> <a id="26819" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="26838" class="Symbol">(</a><a id="26839" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26841" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26814" class="Bound">i</a><a id="26842" class="Symbol">)</a> <a id="26844" class="Symbol">(</a><a id="26845" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26849" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="26850" class="Symbol">)</a> <a id="26852" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="26854" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26271" class="Function">ι-is-simulation</a>

   <a id="26874" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26874" class="Function">ι-is-initial-segment</a> <a id="26895" class="Symbol">:</a> <a id="26897" class="Symbol">{</a><a id="26898" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26898" class="Bound">i</a> <a id="26900" class="Symbol">:</a> <a id="26902" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="26903" class="Symbol">}</a> <a id="26905" class="Symbol">→</a> <a id="26907" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="26926" class="Symbol">(</a><a id="26927" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26929" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26898" class="Bound">i</a><a id="26930" class="Symbol">)</a> <a id="26932" class="Symbol">(</a><a id="26933" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="26937" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="26939" class="Symbol">)</a> <a id="26941" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a>
   <a id="26946" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26874" class="Function">ι-is-initial-segment</a> <a id="26967" class="Symbol">{</a><a id="26968" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26968" class="Bound">i</a><a id="26969" class="Symbol">}</a> <a id="26971" class="Symbol">=</a>
    <a id="26977" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="27010" class="Symbol">(</a><a id="27011" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="27013" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26968" class="Bound">i</a><a id="27014" class="Symbol">)</a> <a id="27016" class="Symbol">(</a><a id="27017" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27021" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="27022" class="Symbol">)</a> <a id="27024" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="27026" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26271" class="Function">ι-is-simulation</a>

   <a id="27046" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27046" class="Function">ι-is-surjection</a> <a id="27062" class="Symbol">:</a> <a id="27064" class="Symbol">(</a><a id="27065" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27065" class="Bound">s</a> <a id="27067" class="Symbol">:</a> <a id="27069" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27071" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27075" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="27077" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="27078" class="Symbol">)</a> <a id="27080" class="Symbol">→</a> <a id="27082" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="27084" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27084" class="Bound">i</a> <a id="27086" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="27088" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a> <a id="27090" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="27092" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27094" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27094" class="Bound">x</a> <a id="27096" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27098" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27100" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="27102" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27084" class="Bound">i</a> <a id="27104" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="27106" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27108" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="27110" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27094" class="Bound">x</a> <a id="27112" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27114" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27065" class="Bound">s</a>
   <a id="27119" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27046" class="Function">ι-is-surjection</a> <a id="27135" class="Symbol">=</a> <a id="27137" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37457" class="Function">sup-is-upper-bound-jointly-surjective</a> <a id="27175" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a>

   <a id="27181" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27181" class="Function">ι-is-surjection&#39;</a> <a id="27198" class="Symbol">:</a> <a id="27200" class="Symbol">(</a><a id="27201" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27201" class="Bound">s</a> <a id="27203" class="Symbol">:</a> <a id="27205" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27207" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27211" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="27213" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="27214" class="Symbol">)</a> <a id="27216" class="Symbol">{</a><a id="27217" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27217" class="Bound">i</a> <a id="27219" class="Symbol">:</a> <a id="27221" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="27222" class="Symbol">}</a> <a id="27224" class="Symbol">(</a><a id="27225" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27225" class="Bound">x</a> <a id="27227" class="Symbol">:</a> <a id="27229" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27231" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="27233" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27217" class="Bound">i</a> <a id="27235" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="27236" class="Symbol">)</a>
                    <a id="27258" class="Symbol">→</a> <a id="27260" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27201" class="Bound">s</a> <a id="27262" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="27265" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27269" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="27271" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="27273" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="27275" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27225" class="Bound">x</a>
                    <a id="27297" class="Symbol">→</a> <a id="27299" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27301" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27301" class="Bound">y</a> <a id="27303" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27305" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27307" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="27309" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27217" class="Bound">i</a> <a id="27311" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="27313" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27315" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="27317" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27301" class="Bound">y</a> <a id="27319" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27321" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27201" class="Bound">s</a>
   <a id="27326" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27181" class="Function">ι-is-surjection&#39;</a> <a id="27343" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27343" class="Bound">s</a> <a id="27345" class="Symbol">{</a><a id="27346" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27346" class="Bound">i</a><a id="27347" class="Symbol">}</a> <a id="27349" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27349" class="Bound">x</a> <a id="27351" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27351" class="Bound">p</a> <a id="27353" class="Symbol">=</a>
    <a id="27359" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27405" class="Function">h</a> <a id="27361" class="Symbol">(</a><a id="27362" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26874" class="Function">ι-is-initial-segment</a> <a id="27383" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27349" class="Bound">x</a> <a id="27385" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27343" class="Bound">s</a> <a id="27387" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27351" class="Bound">p</a><a id="27388" class="Symbol">)</a>
    <a id="27394" class="Keyword">where</a>
     <a id="27405" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27405" class="Function">h</a> <a id="27407" class="Symbol">:</a> <a id="27409" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27411" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27411" class="Bound">y</a> <a id="27413" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27415" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27417" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="27419" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27346" class="Bound">i</a> <a id="27421" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="27423" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27425" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27411" class="Bound">y</a> <a id="27427" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="27430" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="27432" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27346" class="Bound">i</a> <a id="27434" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="27436" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27349" class="Bound">x</a> <a id="27438" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="27440" class="Symbol">(</a><a id="27441" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="27443" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27411" class="Bound">y</a> <a id="27445" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27447" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27343" class="Bound">s</a><a id="27448" class="Symbol">)</a>
       <a id="27457" class="Symbol">→</a> <a id="27459" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27461" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27461" class="Bound">y</a> <a id="27463" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27465" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27467" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="27469" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27346" class="Bound">i</a> <a id="27471" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="27473" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27475" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="27477" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27461" class="Bound">y</a> <a id="27479" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27481" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27343" class="Bound">s</a>
     <a id="27488" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27405" class="Function">h</a> <a id="27490" class="Symbol">(</a><a id="27491" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27491" class="Bound">y</a> <a id="27493" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27495" class="Symbol">(_</a> <a id="27498" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27500" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27500" class="Bound">q</a><a id="27501" class="Symbol">))</a> <a id="27504" class="Symbol">=</a> <a id="27506" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27491" class="Bound">y</a> <a id="27508" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27510" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27500" class="Bound">q</a>

<a id="27513" class="Markup">\end{code}</a><a id="27523" class="Background">

For each i : I, we construct an order preserving and reflecting map
  to-expᴸ-sup : expᴸ[𝟙+ α ] (β i) → expᴸ[𝟙+ α ] (sup β)
that is surjective and hence we get an equality of ordinals.

</a><a id="27711" class="Markup">\begin{code}</a>

  <a id="27727" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27727" class="Function">to-expᴸ-sup</a> <a id="27739" class="Symbol">:</a> <a id="27741" class="Symbol">{</a><a id="27742" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27742" class="Bound">i</a> <a id="27744" class="Symbol">:</a> <a id="27746" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="27747" class="Symbol">}</a> <a id="27749" class="Symbol">→</a> <a id="27751" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27753" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="27761" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="27763" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="27765" class="Symbol">(</a><a id="27766" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="27768" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27742" class="Bound">i</a><a id="27769" class="Symbol">)</a> <a id="27771" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="27773" class="Symbol">→</a> <a id="27775" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27777" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="27785" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="27787" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="27789" class="Symbol">(</a><a id="27790" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27794" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="27795" class="Symbol">)</a> <a id="27797" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="27801" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27727" class="Function">to-expᴸ-sup</a> <a id="27813" class="Symbol">{</a><a id="27814" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27814" class="Bound">i</a><a id="27815" class="Symbol">}</a> <a id="27817" class="Symbol">=</a> <a id="27819" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="27828" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="27830" class="Symbol">(</a><a id="27831" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="27833" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27814" class="Bound">i</a><a id="27834" class="Symbol">)</a> <a id="27836" class="Symbol">(</a><a id="27837" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27841" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="27842" class="Symbol">)</a> <a id="27844" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="27846" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26415" class="Function">ι-is-order-preserving</a>

  <a id="27871" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27871" class="Function">to-expᴸ-sup-list</a> <a id="27888" class="Symbol">:</a> <a id="27890" class="Symbol">{</a><a id="27891" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27891" class="Bound">i</a> <a id="27893" class="Symbol">:</a> <a id="27895" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="27896" class="Symbol">}</a> <a id="27898" class="Symbol">→</a> <a id="27900" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27902" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="27910" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="27912" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="27914" class="Symbol">(</a><a id="27915" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="27917" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27891" class="Bound">i</a><a id="27918" class="Symbol">)</a> <a id="27920" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="27922" class="Symbol">→</a> <a id="27924" href="MLTT.List.html#488" class="Datatype">List</a> <a id="27929" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27931" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="27933" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="27936" class="Symbol">(</a><a id="27937" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27941" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="27942" class="Symbol">)</a> <a id="27944" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="27948" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27871" class="Function">to-expᴸ-sup-list</a> <a id="27965" class="Symbol">=</a> <a id="27967" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="27982" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="27984" class="Symbol">(</a><a id="27985" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="27989" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="27990" class="Symbol">)</a> <a id="27992" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27994" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27727" class="Function">to-expᴸ-sup</a>

  <a id="28009" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28009" class="Function">to-expᴸ-sup-is-order-preserving</a>
   <a id="28044" class="Symbol">:</a> <a id="28046" class="Symbol">{</a><a id="28047" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28047" class="Bound">i</a> <a id="28049" class="Symbol">:</a> <a id="28051" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="28052" class="Symbol">}</a>
   <a id="28057" class="Symbol">→</a> <a id="28059" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="28079" class="Symbol">(</a><a id="28080" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28088" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="28090" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28092" class="Symbol">(</a><a id="28093" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="28095" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28047" class="Bound">i</a><a id="28096" class="Symbol">))</a> <a id="28099" class="Symbol">(</a><a id="28100" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28108" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="28110" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28112" class="Symbol">(</a><a id="28113" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="28117" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="28118" class="Symbol">))</a> <a id="28121" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27727" class="Function">to-expᴸ-sup</a>
  <a id="28135" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28009" class="Function">to-expᴸ-sup-is-order-preserving</a> <a id="28167" class="Symbol">{</a><a id="28168" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28168" class="Bound">i</a><a id="28169" class="Symbol">}</a> <a id="28171" class="Symbol">=</a>
   <a id="28176" href="Ordinals.Exponentiation.DecreasingList.html#22365" class="Function">expᴸ-map-is-order-preserving</a> <a id="28205" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="28207" class="Symbol">(</a><a id="28208" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="28210" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28168" class="Bound">i</a><a id="28211" class="Symbol">)</a> <a id="28213" class="Symbol">(</a><a id="28214" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="28218" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="28219" class="Symbol">)</a> <a id="28221" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="28223" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26415" class="Function">ι-is-order-preserving</a>

  <a id="28248" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28248" class="Function">to-expᴸ-sup-is-order-reflecting</a>
   <a id="28283" class="Symbol">:</a> <a id="28285" class="Symbol">{</a><a id="28286" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28286" class="Bound">i</a> <a id="28288" class="Symbol">:</a> <a id="28290" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="28291" class="Symbol">}</a>
   <a id="28296" class="Symbol">→</a> <a id="28298" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="28318" class="Symbol">(</a><a id="28319" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28327" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="28329" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28331" class="Symbol">(</a><a id="28332" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="28334" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28286" class="Bound">i</a><a id="28335" class="Symbol">))</a> <a id="28338" class="Symbol">(</a><a id="28339" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28347" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="28349" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28351" class="Symbol">(</a><a id="28352" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="28356" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="28357" class="Symbol">))</a> <a id="28360" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27727" class="Function">to-expᴸ-sup</a>
  <a id="28374" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28248" class="Function">to-expᴸ-sup-is-order-reflecting</a> <a id="28406" class="Symbol">{</a><a id="28407" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28407" class="Bound">i</a><a id="28408" class="Symbol">}</a> <a id="28410" class="Symbol">=</a>
   <a id="28415" href="Ordinals.Exponentiation.DecreasingList.html#23160" class="Function">expᴸ-map-is-order-reflecting</a> <a id="28444" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="28446" class="Symbol">(</a><a id="28447" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="28449" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28407" class="Bound">i</a><a id="28450" class="Symbol">)</a> <a id="28452" class="Symbol">(</a><a id="28453" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="28457" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="28458" class="Symbol">)</a> <a id="28460" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a>
    <a id="28466" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26415" class="Function">ι-is-order-preserving</a>
    <a id="28492" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26589" class="Function">ι-is-order-reflecting</a>
    <a id="28518" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26763" class="Function">ι-is-lc</a>

  <a id="28529" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28529" class="Function">to-expᴸ-sup-is-simulation</a>
   <a id="28558" class="Symbol">:</a> <a id="28560" class="Symbol">{</a><a id="28561" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28561" class="Bound">i</a> <a id="28563" class="Symbol">:</a> <a id="28565" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="28566" class="Symbol">}</a>
   <a id="28571" class="Symbol">→</a> <a id="28573" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="28587" class="Symbol">(</a><a id="28588" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28596" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="28598" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28600" class="Symbol">(</a><a id="28601" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="28603" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28561" class="Bound">i</a><a id="28604" class="Symbol">))</a> <a id="28607" class="Symbol">(</a><a id="28608" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28616" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="28618" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28620" class="Symbol">(</a><a id="28621" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="28625" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="28626" class="Symbol">))</a> <a id="28629" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27727" class="Function">to-expᴸ-sup</a>
  <a id="28643" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28529" class="Function">to-expᴸ-sup-is-simulation</a> <a id="28669" class="Symbol">{</a><a id="28670" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28670" class="Bound">i</a><a id="28671" class="Symbol">}</a> <a id="28673" class="Symbol">=</a>
   <a id="28678" href="Ordinals.Exponentiation.DecreasingList.html#28460" class="Function">expᴸ-map-is-simulation</a> <a id="28701" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="28703" class="Symbol">(</a><a id="28704" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="28706" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28670" class="Bound">i</a><a id="28707" class="Symbol">)</a> <a id="28709" class="Symbol">(</a><a id="28710" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="28714" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="28715" class="Symbol">)</a> <a id="28717" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a>
    <a id="28723" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26415" class="Function">ι-is-order-preserving</a> <a id="28745" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26874" class="Function">ι-is-initial-segment</a>

  <a id="28769" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28769" class="Function">expᴸ-sup-is-upper-bound</a> <a id="28793" class="Symbol">:</a> <a id="28795" class="Symbol">(</a><a id="28796" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28796" class="Bound">i</a> <a id="28798" class="Symbol">:</a> <a id="28800" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="28801" class="Symbol">)</a> <a id="28803" class="Symbol">→</a> <a id="28805" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28813" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="28815" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28817" class="Symbol">(</a><a id="28818" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="28820" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28796" class="Bound">i</a><a id="28821" class="Symbol">)</a> <a id="28823" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="28825" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28833" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="28835" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28837" class="Symbol">(</a><a id="28838" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="28842" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="28843" class="Symbol">)</a>
  <a id="28847" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28769" class="Function">expᴸ-sup-is-upper-bound</a> <a id="28871" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28871" class="Bound">i</a> <a id="28873" class="Symbol">=</a>
   <a id="28878" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27727" class="Function">to-expᴸ-sup</a> <a id="28890" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28892" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28529" class="Function">to-expᴸ-sup-is-simulation</a>

  <a id="28921" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28921" class="Function">expᴸ-sup-⊴</a> <a id="28932" class="Symbol">:</a> <a id="28934" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="28938" class="Symbol">(</a><a id="28939" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28947" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="28949" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28951" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28953" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="28954" class="Symbol">)</a> <a id="28956" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="28958" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="28966" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="28968" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="28970" class="Symbol">(</a><a id="28971" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="28975" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="28976" class="Symbol">)</a>
  <a id="28980" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28921" class="Function">expᴸ-sup-⊴</a> <a id="28991" class="Symbol">=</a>
   <a id="28996" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a>
    <a id="29035" class="Symbol">(λ</a> <a id="29038" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29038" class="Bound">i</a> <a id="29040" class="Symbol">→</a> <a id="29042" class="Symbol">(</a><a id="29043" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="29051" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="29053" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="29055" class="Symbol">(</a><a id="29056" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="29058" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29038" class="Bound">i</a><a id="29059" class="Symbol">)))</a>
    <a id="29067" class="Symbol">(</a><a id="29068" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="29076" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="29078" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="29080" class="Symbol">(</a><a id="29081" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="29085" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="29086" class="Symbol">))</a>
    <a id="29093" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28769" class="Function">expᴸ-sup-is-upper-bound</a>

  <a id="29120" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29120" class="Function">expᴸ-sup-map</a> <a id="29133" class="Symbol">:</a> <a id="29135" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29137" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="29141" class="Symbol">(</a><a id="29142" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="29150" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="29152" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="29154" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="29156" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="29157" class="Symbol">)</a> <a id="29159" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="29161" class="Symbol">→</a> <a id="29163" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29165" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="29173" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="29175" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="29177" class="Symbol">(</a><a id="29178" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="29182" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="29183" class="Symbol">)</a> <a id="29185" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="29189" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29120" class="Function">expᴸ-sup-map</a> <a id="29202" class="Symbol">=</a> <a id="29204" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="29206" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="29210" class="Symbol">(</a><a id="29211" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="29219" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="29221" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="29223" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="29225" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="29226" class="Symbol">)</a> <a id="29228" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="29230" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="29238" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="29240" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="29242" class="Symbol">(</a><a id="29243" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="29247" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="29248" class="Symbol">)</a> <a id="29250" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="29253" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28921" class="Function">expᴸ-sup-⊴</a> <a id="29264" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

  <a id="29269" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29269" class="Function">expᴸ-sup-surjectivity-lemma</a>
   <a id="29300" class="Symbol">:</a> <a id="29302" class="Symbol">(</a><a id="29303" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29303" class="Bound">a</a> <a id="29305" class="Symbol">:</a> <a id="29307" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29309" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="29311" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="29312" class="Symbol">)</a> <a id="29314" class="Symbol">{</a><a id="29315" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29315" class="Bound">i</a> <a id="29317" class="Symbol">:</a> <a id="29319" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a><a id="29320" class="Symbol">}</a> <a id="29322" class="Symbol">(</a><a id="29323" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29323" class="Bound">b</a> <a id="29325" class="Symbol">:</a> <a id="29327" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29329" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="29331" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29315" class="Bound">i</a> <a id="29333" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="29334" class="Symbol">)</a>
     <a id="29341" class="Symbol">(</a><a id="29342" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29342" class="Bound">l</a> <a id="29344" class="Symbol">:</a> <a id="29346" href="MLTT.List.html#488" class="Datatype">List</a> <a id="29351" class="Symbol">(</a><a id="29352" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29354" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="29356" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29359" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="29363" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="29365" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="29366" class="Symbol">))</a>
   <a id="29372" class="Symbol">→</a> <a id="29374" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="29392" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="29394" class="Symbol">(</a><a id="29395" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="29399" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="29400" class="Symbol">)</a> <a id="29402" class="Symbol">((</a><a id="29404" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29303" class="Bound">a</a> <a id="29406" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29408" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="29410" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29323" class="Bound">b</a><a id="29411" class="Symbol">)</a> <a id="29413" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="29415" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29342" class="Bound">l</a><a id="29416" class="Symbol">)</a>
   <a id="29421" class="Symbol">→</a> <a id="29423" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29425" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29425" class="Bound">l&#39;</a> <a id="29428" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29430" href="MLTT.List.html#488" class="Datatype">List</a> <a id="29435" class="Symbol">(</a><a id="29436" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29438" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="29440" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29443" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="29445" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29315" class="Bound">i</a> <a id="29447" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="29448" class="Symbol">)</a> <a id="29450" href="MLTT.Sigma.html#423" class="Function">,</a>
      <a id="29458" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29460" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29460" class="Bound">δ</a> <a id="29462" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29464" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="29482" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="29484" class="Symbol">(</a><a id="29485" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="29487" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29315" class="Bound">i</a><a id="29488" class="Symbol">)</a> <a id="29490" class="Symbol">((</a><a id="29492" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29303" class="Bound">a</a> <a id="29494" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29496" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29323" class="Bound">b</a><a id="29497" class="Symbol">)</a> <a id="29499" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="29501" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29425" class="Bound">l&#39;</a><a id="29503" class="Symbol">)</a> <a id="29505" href="MLTT.Sigma.html#423" class="Function">,</a>
       <a id="29514" class="Symbol">(</a><a id="29515" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29303" class="Bound">a</a> <a id="29517" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29519" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="29521" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29323" class="Bound">b</a> <a id="29523" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="29525" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29342" class="Bound">l</a><a id="29526" class="Symbol">)</a> <a id="29528" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29530" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27871" class="Function">to-expᴸ-sup-list</a> <a id="29547" class="Symbol">(((</a><a id="29550" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29303" class="Bound">a</a> <a id="29552" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29554" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29323" class="Bound">b</a><a id="29555" class="Symbol">)</a> <a id="29557" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="29559" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29425" class="Bound">l&#39;</a><a id="29561" class="Symbol">)</a> <a id="29563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29565" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29460" class="Bound">δ</a><a id="29566" class="Symbol">)</a>
  <a id="29570" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29269" class="Function">expᴸ-sup-surjectivity-lemma</a> <a id="29598" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29598" class="Bound">a</a> <a id="29600" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29600" class="Bound">b</a> <a id="29602" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="29605" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29605" class="Bound">δ</a> <a id="29607" class="Symbol">=</a> <a id="29609" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="29612" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29614" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a> <a id="29624" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29626" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="29633" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29269" class="Function">expᴸ-sup-surjectivity-lemma</a> <a id="29661" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29661" class="Bound">a</a> <a id="29663" class="Symbol">{</a><a id="29664" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29664" class="Bound">i</a><a id="29665" class="Symbol">}</a> <a id="29667" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29667" class="Bound">b</a> <a id="29669" class="Symbol">((</a><a id="29671" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29671" class="Bound">a&#39;</a> <a id="29674" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29676" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29676" class="Bound">s</a><a id="29677" class="Symbol">)</a> <a id="29679" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="29681" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29681" class="Bound">l</a><a id="29682" class="Symbol">)</a> <a id="29684" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29684" class="Bound">δ</a> <a id="29686" class="Symbol">=</a>
   <a id="29691" class="Symbol">((</a><a id="29693" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29671" class="Bound">a&#39;</a> <a id="29696" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29698" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a><a id="29700" class="Symbol">)</a> <a id="29702" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="29704" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30549" class="Function">l&#39;</a><a id="29706" class="Symbol">)</a> <a id="29708" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="29713" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="29723" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30121" class="Function">⦅4⦆</a> <a id="29727" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30596" class="Function">δ&#39;</a> <a id="29730" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="29735" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="29738" class="Symbol">(</a><a id="29739" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29661" class="Bound">a</a> <a id="29741" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29743" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="29745" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29667" class="Bound">b</a> <a id="29747" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="29749" class="Symbol">)</a> <a id="29751" class="Symbol">(</a><a id="29752" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="29755" class="Symbol">(λ</a> <a id="29758" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29758" class="Bound">-</a> <a id="29760" class="Symbol">→</a> <a id="29762" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29671" class="Bound">a&#39;</a> <a id="29765" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29767" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29758" class="Bound">-</a> <a id="29769" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="29771" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29681" class="Bound">l</a><a id="29772" class="Symbol">)</a> <a id="29774" class="Symbol">(</a><a id="29775" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29954" class="Function">⦅2⦆</a> <a id="29779" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="29781" class="Symbol">)</a> <a id="29783" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="29785" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30671" class="Function">⦅5⦆</a><a id="29788" class="Symbol">)</a>
    <a id="29794" class="Keyword">where</a>
     <a id="29805" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29805" class="Function">⦅1⦆</a> <a id="29809" class="Symbol">:</a> <a id="29811" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29676" class="Bound">s</a> <a id="29813" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="29816" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="29820" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="29822" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="29824" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="29826" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29667" class="Bound">b</a>
     <a id="29833" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29805" class="Function">⦅1⦆</a> <a id="29837" class="Symbol">=</a> <a id="29839" href="Ordinals.Exponentiation.DecreasingList.html#5198" class="Function">heads-are-decreasing</a> <a id="29860" class="Symbol">(</a><a id="29861" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="29878" class="Symbol">(</a><a id="29879" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="29883" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="29884" class="Symbol">))</a> <a id="29887" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29684" class="Bound">δ</a>

     <a id="29895" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a> <a id="29898" class="Symbol">:</a> <a id="29900" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29902" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="29904" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29664" class="Bound">i</a> <a id="29906" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
     <a id="29913" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a> <a id="29916" class="Symbol">=</a> <a id="29918" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="29922" class="Symbol">(</a><a id="29923" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27181" class="Function">ι-is-surjection&#39;</a> <a id="29940" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29676" class="Bound">s</a> <a id="29942" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29667" class="Bound">b</a> <a id="29944" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29805" class="Function">⦅1⦆</a><a id="29947" class="Symbol">)</a>
     <a id="29954" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29954" class="Function">⦅2⦆</a> <a id="29958" class="Symbol">:</a> <a id="29960" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="29962" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a> <a id="29965" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29967" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29676" class="Bound">s</a>
     <a id="29974" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29954" class="Function">⦅2⦆</a> <a id="29978" class="Symbol">=</a> <a id="29980" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29984" class="Symbol">(</a><a id="29985" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27181" class="Function">ι-is-surjection&#39;</a> <a id="30002" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29676" class="Bound">s</a> <a id="30004" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29667" class="Bound">b</a> <a id="30006" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29805" class="Function">⦅1⦆</a><a id="30009" class="Symbol">)</a>

     <a id="30017" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30017" class="Function">⦅3⦆</a> <a id="30021" class="Symbol">:</a> <a id="30023" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="30025" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a> <a id="30028" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="30031" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="30035" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="30037" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="30039" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="30041" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29667" class="Bound">b</a>
     <a id="30048" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30017" class="Function">⦅3⦆</a> <a id="30052" class="Symbol">=</a> <a id="30054" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="30066" class="Symbol">(λ</a> <a id="30069" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30069" class="Bound">-</a> <a id="30071" class="Symbol">→</a> <a id="30073" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="30090" class="Symbol">(</a><a id="30091" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="30095" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="30096" class="Symbol">)</a> <a id="30098" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30069" class="Bound">-</a> <a id="30100" class="Symbol">(</a><a id="30101" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="30103" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29667" class="Bound">b</a><a id="30104" class="Symbol">))</a> <a id="30107" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29954" class="Function">⦅2⦆</a> <a id="30111" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29805" class="Function">⦅1⦆</a>

     <a id="30121" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30121" class="Function">⦅4⦆</a> <a id="30125" class="Symbol">:</a> <a id="30127" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a> <a id="30130" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="30133" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="30135" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29664" class="Bound">i</a> <a id="30137" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="30139" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29667" class="Bound">b</a>
     <a id="30146" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30121" class="Function">⦅4⦆</a> <a id="30150" class="Symbol">=</a> <a id="30152" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26589" class="Function">ι-is-order-reflecting</a> <a id="30174" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a> <a id="30177" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29667" class="Bound">b</a> <a id="30179" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30017" class="Function">⦅3⦆</a>

     <a id="30189" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30189" class="Function">IH</a> <a id="30192" class="Symbol">:</a> <a id="30194" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="30196" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30196" class="Bound">l&#39;</a> <a id="30199" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="30201" href="MLTT.List.html#488" class="Datatype">List</a> <a id="30206" class="Symbol">(</a><a id="30207" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30209" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="30211" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30214" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="30216" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29664" class="Bound">i</a> <a id="30218" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="30219" class="Symbol">)</a> <a id="30221" href="MLTT.Sigma.html#423" class="Function">,</a>
           <a id="30234" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="30236" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30236" class="Bound">δ&#39;</a> <a id="30239" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="30241" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="30259" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="30261" class="Symbol">(</a><a id="30262" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="30264" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29664" class="Bound">i</a><a id="30265" class="Symbol">)</a> <a id="30267" class="Symbol">((</a><a id="30269" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29671" class="Bound">a&#39;</a> <a id="30272" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30274" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a><a id="30276" class="Symbol">)</a> <a id="30278" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="30280" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30196" class="Bound">l&#39;</a><a id="30282" class="Symbol">)</a> <a id="30284" href="MLTT.Sigma.html#423" class="Function">,</a>
            <a id="30298" class="Symbol">(</a><a id="30299" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29671" class="Bound">a&#39;</a> <a id="30302" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30304" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="30306" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a> <a id="30309" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="30311" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29681" class="Bound">l</a><a id="30312" class="Symbol">)</a> <a id="30314" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30316" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27871" class="Function">to-expᴸ-sup-list</a> <a id="30333" class="Symbol">(((</a><a id="30336" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29671" class="Bound">a&#39;</a> <a id="30339" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30341" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a><a id="30343" class="Symbol">)</a> <a id="30345" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="30347" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30196" class="Bound">l&#39;</a><a id="30349" class="Symbol">)</a> <a id="30351" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30353" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30236" class="Bound">δ&#39;</a><a id="30355" class="Symbol">)</a>
     <a id="30362" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30189" class="Function">IH</a> <a id="30365" class="Symbol">=</a> <a id="30367" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29269" class="Function">expᴸ-sup-surjectivity-lemma</a> <a id="30395" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29671" class="Bound">a&#39;</a> <a id="30398" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a> <a id="30401" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29681" class="Bound">l</a>
           <a id="30414" class="Symbol">(</a><a id="30415" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="30427" class="Symbol">(λ</a> <a id="30430" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30430" class="Bound">-</a> <a id="30432" class="Symbol">→</a> <a id="30434" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="30452" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="30454" class="Symbol">(</a><a id="30455" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="30459" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="30460" class="Symbol">)</a> <a id="30462" class="Symbol">(</a><a id="30463" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29671" class="Bound">a&#39;</a> <a id="30466" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30468" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30430" class="Bound">-</a> <a id="30470" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="30472" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29681" class="Bound">l</a><a id="30473" class="Symbol">))</a> <a id="30476" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29954" class="Function">⦅2⦆</a>
             <a id="30493" class="Symbol">(</a><a id="30494" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="30513" class="Symbol">(</a><a id="30514" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="30531" class="Symbol">(</a><a id="30532" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="30536" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="30537" class="Symbol">))</a> <a id="30540" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29684" class="Bound">δ</a><a id="30541" class="Symbol">))</a>
     <a id="30549" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30549" class="Function">l&#39;</a> <a id="30552" class="Symbol">:</a> <a id="30554" href="MLTT.List.html#488" class="Datatype">List</a> <a id="30559" class="Symbol">(</a><a id="30560" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30562" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="30564" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30567" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="30569" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29664" class="Bound">i</a> <a id="30571" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="30572" class="Symbol">)</a>
     <a id="30579" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30549" class="Function">l&#39;</a> <a id="30582" class="Symbol">=</a> <a id="30584" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30588" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30189" class="Function">IH</a>
     <a id="30596" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30596" class="Function">δ&#39;</a> <a id="30599" class="Symbol">:</a> <a id="30601" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="30619" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="30621" class="Symbol">(</a><a id="30622" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="30624" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29664" class="Bound">i</a><a id="30625" class="Symbol">)</a> <a id="30627" class="Symbol">(</a><a id="30628" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29671" class="Bound">a&#39;</a> <a id="30631" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30633" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a> <a id="30636" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="30638" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30549" class="Function">l&#39;</a><a id="30640" class="Symbol">)</a>
     <a id="30647" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30596" class="Function">δ&#39;</a> <a id="30650" class="Symbol">=</a> <a id="30652" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30656" class="Symbol">(</a><a id="30657" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30661" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30189" class="Function">IH</a><a id="30663" class="Symbol">)</a>

     <a id="30671" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30671" class="Function">⦅5⦆</a> <a id="30675" class="Symbol">:</a> <a id="30677" class="Symbol">(</a><a id="30678" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29671" class="Bound">a&#39;</a> <a id="30681" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30683" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="30685" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a> <a id="30688" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="30690" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29681" class="Bound">l</a><a id="30691" class="Symbol">)</a> <a id="30693" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30695" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27871" class="Function">to-expᴸ-sup-list</a> <a id="30712" class="Symbol">(((</a><a id="30715" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29671" class="Bound">a&#39;</a> <a id="30718" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30720" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29895" class="Function">b&#39;</a><a id="30722" class="Symbol">)</a> <a id="30724" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="30726" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30549" class="Function">l&#39;</a><a id="30728" class="Symbol">)</a> <a id="30730" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30732" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30596" class="Function">δ&#39;</a><a id="30734" class="Symbol">)</a>
     <a id="30741" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30671" class="Function">⦅5⦆</a> <a id="30745" class="Symbol">=</a> <a id="30747" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30751" class="Symbol">(</a><a id="30752" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30756" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30189" class="Function">IH</a><a id="30758" class="Symbol">)</a>

  <a id="30763" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30763" class="Function">expᴸ-sup-map-is-surjection</a>
   <a id="30793" class="Symbol">:</a> <a id="30795" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="30797" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a> <a id="30799" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="30801" class="Symbol">→</a> <a id="30803" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="30817" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29120" class="Function">expᴸ-sup-map</a>
  <a id="30832" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30763" class="Function">expᴸ-sup-map-is-surjection</a> <a id="30859" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30859" class="Bound">I-inh</a> <a id="30865" class="Symbol">=</a>
   <a id="30870" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38204" class="Function">induced-simulation-from-sup-is-surjection</a>
    <a id="30916" class="Symbol">(</a><a id="30917" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="30925" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="30927" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="30929" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="30931" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="30932" class="Symbol">)</a>
    <a id="30938" class="Symbol">(</a><a id="30939" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="30947" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="30949" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="30951" class="Symbol">(</a><a id="30952" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="30956" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="30957" class="Symbol">))</a>
    <a id="30964" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28769" class="Function">expᴸ-sup-is-upper-bound</a>
    <a id="30992" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31011" class="Function">σ</a>
     <a id="30999" class="Keyword">where</a>
      <a id="31011" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31011" class="Function">σ</a> <a id="31013" class="Symbol">:</a> <a id="31015" class="Symbol">(</a><a id="31016" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31016" class="Bound">y</a> <a id="31018" class="Symbol">:</a> <a id="31020" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31022" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="31030" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="31032" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="31034" class="Symbol">(</a><a id="31035" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="31039" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="31040" class="Symbol">)</a> <a id="31042" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="31043" class="Symbol">)</a>
        <a id="31053" class="Symbol">→</a> <a id="31055" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="31057" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31057" class="Bound">i</a> <a id="31059" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="31061" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a> <a id="31063" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="31065" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31067" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31067" class="Bound">b</a> <a id="31069" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31071" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31073" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="31081" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="31083" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="31085" class="Symbol">(</a><a id="31086" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="31088" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31057" class="Bound">i</a><a id="31089" class="Symbol">)</a> <a id="31091" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="31093" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="31095" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27727" class="Function">to-expᴸ-sup</a> <a id="31107" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31067" class="Bound">b</a> <a id="31109" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31111" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31016" class="Bound">y</a>
      <a id="31119" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31011" class="Function">σ</a> <a id="31121" class="Symbol">(</a><a id="31122" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="31125" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31127" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="31134" class="Symbol">)</a> <a id="31136" class="Symbol">=</a> <a id="31138" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="31149" class="Symbol">(λ</a> <a id="31152" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31152" class="Bound">i</a> <a id="31154" class="Symbol">→</a> <a id="31156" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31152" class="Bound">i</a> <a id="31158" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31160" class="Symbol">(</a><a id="31161" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="31164" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31166" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="31173" class="Symbol">)</a> <a id="31175" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31177" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="31181" class="Symbol">)</a> <a id="31183" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30859" class="Bound">I-inh</a>
      <a id="31195" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31011" class="Function">σ</a> <a id="31197" class="Symbol">(((</a><a id="31200" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31200" class="Bound">a</a> <a id="31202" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31204" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31204" class="Bound">s</a><a id="31205" class="Symbol">)</a> <a id="31207" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="31209" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31209" class="Bound">l</a><a id="31210" class="Symbol">)</a> <a id="31212" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31214" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31214" class="Bound">δ</a><a id="31215" class="Symbol">)</a> <a id="31217" class="Symbol">=</a> <a id="31219" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="31226" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a> <a id="31236" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31279" class="Function">h</a> <a id="31238" class="Symbol">(</a><a id="31239" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27046" class="Function">ι-is-surjection</a> <a id="31255" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31204" class="Bound">s</a><a id="31256" class="Symbol">)</a>
       <a id="31265" class="Keyword">where</a>
        <a id="31279" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31279" class="Function">h</a> <a id="31281" class="Symbol">:</a> <a id="31283" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31285" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31285" class="Bound">i</a> <a id="31287" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31289" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a> <a id="31291" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="31293" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31295" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31295" class="Bound">b</a> <a id="31297" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31299" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31301" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="31303" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31285" class="Bound">i</a> <a id="31305" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="31307" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="31309" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="31311" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31295" class="Bound">b</a> <a id="31313" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31315" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31204" class="Bound">s</a>
          <a id="31327" class="Symbol">→</a> <a id="31329" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="31331" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31331" class="Bound">i</a> <a id="31333" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="31335" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a> <a id="31337" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="31339" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31341" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31341" class="Bound">b</a> <a id="31343" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31345" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31347" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="31355" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="31357" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="31359" class="Symbol">(</a><a id="31360" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="31362" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31331" class="Bound">i</a><a id="31363" class="Symbol">)</a> <a id="31365" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="31367" href="MLTT.Sigma.html#423" class="Function">,</a>
             <a id="31382" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27727" class="Function">to-expᴸ-sup</a> <a id="31394" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31341" class="Bound">b</a> <a id="31396" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31398" class="Symbol">(((</a><a id="31401" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31200" class="Bound">a</a> <a id="31403" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31405" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31204" class="Bound">s</a><a id="31406" class="Symbol">)</a> <a id="31408" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="31410" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31209" class="Bound">l</a><a id="31411" class="Symbol">)</a> <a id="31413" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31415" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31214" class="Bound">δ</a><a id="31416" class="Symbol">)</a>
        <a id="31426" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31279" class="Function">h</a> <a id="31428" class="Symbol">(</a><a id="31429" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31429" class="Bound">i</a> <a id="31431" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31433" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31433" class="Bound">b</a> <a id="31435" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31437" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="31441" class="Symbol">)</a> <a id="31443" class="Symbol">=</a>
         <a id="31454" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="31456" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31429" class="Bound">i</a> <a id="31458" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31460" class="Symbol">(((</a><a id="31463" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31200" class="Bound">a</a> <a id="31465" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31467" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31433" class="Bound">b</a><a id="31468" class="Symbol">)</a> <a id="31470" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="31472" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31786" class="Function">l&#39;</a><a id="31474" class="Symbol">)</a> <a id="31476" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31478" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31811" class="Function">δ&#39;</a><a id="31480" class="Symbol">)</a> <a id="31482" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31484" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="31499" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="31501" class="Symbol">(</a><a id="31502" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="31506" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="31507" class="Symbol">)</a> <a id="31509" class="Symbol">(</a><a id="31510" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31842" class="Function">e</a> <a id="31512" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="31514" class="Symbol">)</a> <a id="31516" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>
         <a id="31527" class="Keyword">where</a>
          <a id="31543" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31543" class="Function">lemma</a> <a id="31549" class="Symbol">:</a> <a id="31551" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31553" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31553" class="Bound">l&#39;</a> <a id="31556" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31558" href="MLTT.List.html#488" class="Datatype">List</a> <a id="31563" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31565" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="31567" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="31570" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="31572" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31429" class="Bound">i</a> <a id="31574" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="31576" href="MLTT.Sigma.html#423" class="Function">,</a>
                   <a id="31597" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31599" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31599" class="Bound">δ&#39;</a> <a id="31602" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31604" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="31622" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="31624" class="Symbol">(</a><a id="31625" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a> <a id="31627" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31429" class="Bound">i</a><a id="31628" class="Symbol">)</a> <a id="31630" class="Symbol">((</a><a id="31632" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31200" class="Bound">a</a> <a id="31634" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31636" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31433" class="Bound">b</a><a id="31637" class="Symbol">)</a> <a id="31639" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="31641" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31553" class="Bound">l&#39;</a><a id="31643" class="Symbol">)</a> <a id="31645" href="MLTT.Sigma.html#423" class="Function">,</a>
                    <a id="31667" class="Symbol">((</a><a id="31669" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31200" class="Bound">a</a> <a id="31671" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31673" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26180" class="Function">ι</a> <a id="31675" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31433" class="Bound">b</a><a id="31676" class="Symbol">)</a> <a id="31678" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="31680" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31209" class="Bound">l</a> <a id="31682" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31684" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#27871" class="Function">to-expᴸ-sup-list</a> <a id="31701" class="Symbol">((</a><a id="31703" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31200" class="Bound">a</a> <a id="31705" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31707" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31433" class="Bound">b</a> <a id="31709" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="31711" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31553" class="Bound">l&#39;</a><a id="31713" class="Symbol">)</a> <a id="31715" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31717" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31599" class="Bound">δ&#39;</a><a id="31719" class="Symbol">))</a>
          <a id="31732" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31543" class="Function">lemma</a> <a id="31738" class="Symbol">=</a> <a id="31740" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29269" class="Function">expᴸ-sup-surjectivity-lemma</a> <a id="31768" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31200" class="Bound">a</a> <a id="31770" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31433" class="Bound">b</a> <a id="31772" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31209" class="Bound">l</a> <a id="31774" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31214" class="Bound">δ</a>
          <a id="31786" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31786" class="Function">l&#39;</a> <a id="31789" class="Symbol">=</a> <a id="31791" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31795" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31543" class="Function">lemma</a>
          <a id="31811" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31811" class="Function">δ&#39;</a> <a id="31814" class="Symbol">=</a> <a id="31816" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31820" class="Symbol">(</a><a id="31821" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="31825" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31543" class="Function">lemma</a><a id="31830" class="Symbol">)</a>
          <a id="31842" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31842" class="Function">e</a>  <a id="31845" class="Symbol">=</a> <a id="31847" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="31851" class="Symbol">(</a><a id="31852" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="31856" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31543" class="Function">lemma</a><a id="31861" class="Symbol">)</a>

  <a id="31866" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31866" class="Function">expᴸ-sup-＝</a>
   <a id="31880" class="Symbol">:</a> <a id="31882" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="31884" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26094" class="Bound">I</a> <a id="31886" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="31888" class="Symbol">→</a> <a id="31890" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="31894" class="Symbol">(</a><a id="31895" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="31903" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="31905" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="31907" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="31909" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="31910" class="Symbol">)</a> <a id="31912" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31914" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="31922" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="31924" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="31926" class="Symbol">(</a><a id="31927" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="31931" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="31932" class="Symbol">)</a>
  <a id="31936" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31866" class="Function">expᴸ-sup-＝</a> <a id="31947" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31947" class="Bound">I-inh</a> <a id="31953" class="Symbol">=</a>
   <a id="31958" href="Ordinals.Equivalence.html#19068" class="Function">surjective-simulation-gives-＝</a> <a id="31988" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#760" class="Bound">pt</a> <a id="31991" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1027" class="Function">fe&#39;</a> <a id="31995" class="Symbol">(</a><a id="31996" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#735" class="Bound">ua</a> <a id="31999" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26098" class="Bound">𝓤</a><a id="32000" class="Symbol">)</a>
    <a id="32006" class="Symbol">(</a><a id="32007" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="32011" class="Symbol">(</a><a id="32012" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="32020" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="32022" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="32024" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="32026" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="32027" class="Symbol">))</a>
    <a id="32034" class="Symbol">(</a><a id="32035" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="32043" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="32045" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="32047" class="Symbol">(</a><a id="32048" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="32052" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="32053" class="Symbol">))</a>
    <a id="32060" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29120" class="Function">expᴸ-sup-map</a>
    <a id="32077" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[</a> <a id="32079" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="32083" class="Symbol">(</a><a id="32084" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="32092" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="32094" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="32096" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="32098" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="32099" class="Symbol">)</a> <a id="32101" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">,</a> <a id="32103" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="32111" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26144" class="Bound">α</a> <a id="32113" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="32115" class="Symbol">(</a><a id="32116" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="32120" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#26115" class="Bound">β</a><a id="32121" class="Symbol">)</a> <a id="32123" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">]⟨</a> <a id="32126" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28921" class="Function">expᴸ-sup-⊴</a> <a id="32137" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">⟩-is-simulation</a>
    <a id="32157" class="Symbol">(</a><a id="32158" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30763" class="Function">expᴸ-sup-map-is-surjection</a> <a id="32185" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31947" class="Bound">I-inh</a><a id="32190" class="Symbol">)</a>

<a id="32193" class="Markup">\end{code}</a><a id="32203" class="Background">

Finally, we obtain the desired result.

</a><a id="32245" class="Markup">\begin{code}</a>

<a id="expᴸ-satisfies-sup-specification"></a><a id="32259" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32259" class="Function">expᴸ-satisfies-sup-specification</a> <a id="32292" class="Symbol">:</a>
 <a id="32295" class="Symbol">(</a><a id="32296" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32296" class="Bound">α</a> <a id="32298" class="Symbol">:</a> <a id="32300" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="32308" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="32309" class="Symbol">)</a> <a id="32311" class="Symbol">→</a> <a id="32313" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="32335" class="Symbol">(</a><a id="32336" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="32339" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="32342" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32296" class="Bound">α</a><a id="32343" class="Symbol">)</a> <a id="32345" class="Symbol">(</a><a id="32346" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="32354" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32296" class="Bound">α</a> <a id="32356" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a><a id="32357" class="Symbol">)</a>
<a id="32359" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32259" class="Function">expᴸ-satisfies-sup-specification</a> <a id="32392" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32392" class="Bound">α</a> <a id="32394" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32394" class="Bound">α-nonzero</a> <a id="32404" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32404" class="Bound">I-inh</a> <a id="32410" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32410" class="Bound">β</a> <a id="32412" class="Symbol">=</a> <a id="32414" class="Symbol">(</a><a id="32415" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#31866" class="Function">expᴸ-sup-＝</a> <a id="32426" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32410" class="Bound">β</a> <a id="32428" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32392" class="Bound">α</a> <a id="32430" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32404" class="Bound">I-inh</a><a id="32435" class="Symbol">)</a> <a id="32437" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="32441" class="Markup">\end{code}</a><a id="32451" class="Background">

Added 29 January 2025 by Tom de Jong.

We now show that expᴸ also satisfies the combined zero and sup specification,
i.e. that
  expᴸ[𝟙+ α ] (sup β) ＝ 𝟙ₒ ∨ expᴸ[𝟙+ α ] (sup β)
for all families β : I → Ordinal 𝓤 (regardless of whether I is inhabited).

The proof strategy is captured by the following diagram where f, g and h are all
simulations so that the diagram necessarily commutes.
Moreover, h = expᴸ-sup-map α β which is a surjection as soon as I is inhabited.
To see that g is a surjection, we note that the empty list is taken care of by
the left component (𝟙ₒ) of γ and that for a nonempty list (a , y) ∷ l with
y : sup β there exists i : I and x : β i such that y ＝ [i , x], so that in
particular, I is inhabited. Hence, in this case h is surjective giving us an
element s in the domain f with g (f s) ＝ h s ＝ (a , y) ∷ l.

                                  f
  sup (λ i → expᴸ[𝟙+ α ] (β i)) ----&gt; 𝟙ₒ ∨ sup (λ i → expᴸ[𝟙+ α ] (β i)) = sup γ
                        \                           |
                         \                          |
                       h  \                         | g
                           \                        |
                            \                       v
                             ------------&gt; expᴸ[𝟙+ α ] (sup β)

</a><a id="33740" class="Markup">\begin{code}</a>

<a id="33754" class="Keyword">module</a> <a id="33761" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33761" class="Module">_</a> <a id="33763" class="Symbol">{</a><a id="33764" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33764" class="Bound">I</a> <a id="33766" class="Symbol">:</a> <a id="33768" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="33770" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="33773" class="Symbol">}</a>
         <a id="33784" class="Symbol">(</a><a id="33785" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="33787" class="Symbol">:</a> <a id="33789" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33764" class="Bound">I</a> <a id="33791" class="Symbol">→</a> <a id="33793" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="33801" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="33802" class="Symbol">)</a>
         <a id="33813" class="Symbol">(</a><a id="33814" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="33816" class="Symbol">:</a> <a id="33818" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="33826" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="33827" class="Symbol">)</a>
 <a id="33830" class="Keyword">where</a>

  <a id="33839" class="Keyword">private</a>
   <a id="33850" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="33852" class="Symbol">:</a> <a id="33854" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="33855" class="Symbol">{</a><a id="33856" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33768" class="Bound">𝓤</a><a id="33857" class="Symbol">}</a> <a id="33859" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="33861" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33764" class="Bound">I</a> <a id="33863" class="Symbol">→</a> <a id="33865" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="33873" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33768" class="Bound">𝓤</a>
   <a id="33878" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="33880" class="Symbol">=</a> <a id="33882" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="33888" class="Symbol">(λ</a> <a id="33891" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33891" class="Bound">_</a> <a id="33893" class="Symbol">→</a> <a id="33895" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="33897" class="Symbol">)</a> <a id="33899" class="Symbol">(λ</a> <a id="33902" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33902" class="Bound">i</a> <a id="33904" class="Symbol">→</a> <a id="33906" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="33914" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="33916" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="33918" class="Symbol">(</a><a id="33919" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="33921" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33902" class="Bound">i</a><a id="33922" class="Symbol">))</a>

   <a id="33929" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33929" class="Function">γ-incl</a> <a id="33936" class="Symbol">:</a> <a id="33938" class="Symbol">(</a><a id="33939" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33939" class="Bound">x</a> <a id="33941" class="Symbol">:</a> <a id="33943" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="33945" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="33947" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33764" class="Bound">I</a><a id="33948" class="Symbol">)</a> <a id="33950" class="Symbol">→</a> <a id="33952" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="33954" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="33956" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33939" class="Bound">x</a> <a id="33958" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="33960" class="Symbol">→</a> <a id="33962" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="33964" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="33968" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="33970" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="33975" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33929" class="Function">γ-incl</a> <a id="33982" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33982" class="Bound">x</a> <a id="33984" class="Symbol">=</a> <a id="33986" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="33988" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="33990" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33982" class="Bound">x</a> <a id="33992" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="33994" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="33998" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="34000" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="34003" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="34022" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="34024" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33982" class="Bound">x</a> <a id="34026" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

   <a id="34032" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34032" class="Function">β-incl</a> <a id="34039" class="Symbol">:</a> <a id="34041" class="Symbol">(</a><a id="34042" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34042" class="Bound">i</a> <a id="34044" class="Symbol">:</a> <a id="34046" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33764" class="Bound">I</a><a id="34047" class="Symbol">)</a> <a id="34049" class="Symbol">→</a> <a id="34051" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34053" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="34055" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34042" class="Bound">i</a> <a id="34057" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="34059" class="Symbol">→</a> <a id="34061" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34063" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34067" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="34069" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="34074" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34032" class="Function">β-incl</a> <a id="34081" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34081" class="Bound">i</a> <a id="34083" class="Symbol">=</a> <a id="34085" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="34087" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="34089" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34081" class="Bound">i</a> <a id="34091" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="34093" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34097" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="34099" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="34102" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="34121" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="34123" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34081" class="Bound">i</a> <a id="34125" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

   <a id="34131" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34131" class="Function">g-⊴</a> <a id="34135" class="Symbol">:</a> <a id="34137" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34141" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="34143" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="34145" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34153" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34155" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34157" class="Symbol">(</a><a id="34158" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34162" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34163" class="Symbol">)</a>
   <a id="34168" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34131" class="Function">g-⊴</a> <a id="34172" class="Symbol">=</a> <a id="34174" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="34209" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="34211" class="Symbol">(</a><a id="34212" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34220" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34222" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34224" class="Symbol">(</a><a id="34225" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34229" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34230" class="Symbol">))</a> <a id="34233" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34251" class="Function">ub</a>
    <a id="34240" class="Keyword">where</a>
     <a id="34251" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34251" class="Function">ub</a> <a id="34254" class="Symbol">:</a> <a id="34256" class="Symbol">(</a><a id="34257" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34257" class="Bound">x</a> <a id="34259" class="Symbol">:</a> <a id="34261" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="34263" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="34265" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33764" class="Bound">I</a><a id="34266" class="Symbol">)</a> <a id="34268" class="Symbol">→</a> <a id="34270" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="34272" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34257" class="Bound">x</a> <a id="34274" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="34276" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34284" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34286" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34288" class="Symbol">(</a><a id="34289" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34293" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34294" class="Symbol">)</a>
     <a id="34301" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34251" class="Function">ub</a> <a id="34304" class="Symbol">(</a><a id="34305" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="34309" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="34310" class="Symbol">)</a> <a id="34312" class="Symbol">=</a> <a id="34314" href="Ordinals.Exponentiation.DecreasingList.html#20229" class="Function">expᴸ-has-least</a> <a id="34329" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34331" class="Symbol">(</a><a id="34332" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34336" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34337" class="Symbol">)</a>
     <a id="34344" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34251" class="Function">ub</a> <a id="34347" class="Symbol">(</a><a id="34348" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="34352" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34352" class="Bound">i</a><a id="34353" class="Symbol">)</a> <a id="34355" class="Symbol">=</a> <a id="34357" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28769" class="Function">expᴸ-sup-is-upper-bound</a> <a id="34381" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="34383" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34385" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34352" class="Bound">i</a>

   <a id="34391" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34391" class="Function">g</a> <a id="34393" class="Symbol">:</a> <a id="34395" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34397" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34401" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="34403" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="34405" class="Symbol">→</a> <a id="34407" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34409" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34417" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34419" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34421" class="Symbol">(</a><a id="34422" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34426" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34427" class="Symbol">)</a> <a id="34429" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="34434" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34391" class="Function">g</a> <a id="34436" class="Symbol">=</a> <a id="34438" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="34440" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34444" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="34446" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="34448" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34456" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34458" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34460" class="Symbol">(</a><a id="34461" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34465" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34466" class="Symbol">)</a> <a id="34468" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="34471" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34131" class="Function">g-⊴</a> <a id="34475" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

   <a id="34481" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34481" class="Function">f-⊴</a> <a id="34485" class="Symbol">:</a> <a id="34487" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34491" class="Symbol">(</a><a id="34492" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34500" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34502" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34504" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34506" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34507" class="Symbol">)</a> <a id="34509" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="34511" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34515" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a>
   <a id="34520" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34481" class="Function">f-⊴</a> <a id="34524" class="Symbol">=</a> <a id="34526" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="34561" class="Symbol">(</a><a id="34562" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34570" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34572" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34574" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34576" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34577" class="Symbol">)</a> <a id="34579" class="Symbol">(</a><a id="34580" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34584" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a><a id="34585" class="Symbol">)</a> <a id="34587" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34605" class="Function">ub</a>
    <a id="34594" class="Keyword">where</a>
     <a id="34605" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34605" class="Function">ub</a> <a id="34608" class="Symbol">:</a> <a id="34610" class="Symbol">(</a><a id="34611" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34611" class="Bound">i</a> <a id="34613" class="Symbol">:</a> <a id="34615" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33764" class="Bound">I</a><a id="34616" class="Symbol">)</a> <a id="34618" class="Symbol">→</a> <a id="34620" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34628" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34630" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34632" class="Symbol">(</a><a id="34633" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="34635" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34611" class="Bound">i</a><a id="34636" class="Symbol">)</a> <a id="34638" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="34640" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34644" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a>
     <a id="34651" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34605" class="Function">ub</a> <a id="34654" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34654" class="Bound">i</a> <a id="34656" class="Symbol">=</a> <a id="34658" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="34677" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="34679" class="Symbol">(</a><a id="34680" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="34684" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34654" class="Bound">i</a><a id="34685" class="Symbol">)</a>

   <a id="34691" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34691" class="Function">f</a> <a id="34693" class="Symbol">:</a> <a id="34695" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34697" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34701" class="Symbol">(</a><a id="34702" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34710" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34712" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34714" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34716" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34717" class="Symbol">)</a> <a id="34719" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="34721" class="Symbol">→</a> <a id="34723" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34725" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34729" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="34731" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="34736" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34691" class="Function">f</a> <a id="34738" class="Symbol">=</a> <a id="34740" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="34742" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34746" class="Symbol">(</a><a id="34747" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34755" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34757" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34759" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34761" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34762" class="Symbol">)</a> <a id="34764" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="34766" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34770" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="34772" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="34775" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34481" class="Function">f-⊴</a> <a id="34779" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

   <a id="34785" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34785" class="Function">h-⊴</a> <a id="34789" class="Symbol">:</a> <a id="34791" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34795" class="Symbol">(</a><a id="34796" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34804" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34806" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34808" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34810" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34811" class="Symbol">)</a> <a id="34813" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="34815" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34823" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34825" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34827" class="Symbol">(</a><a id="34828" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34832" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34833" class="Symbol">)</a>
   <a id="34838" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34785" class="Function">h-⊴</a> <a id="34842" class="Symbol">=</a> <a id="34844" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#28921" class="Function">expᴸ-sup-⊴</a> <a id="34855" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="34857" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a>

   <a id="34863" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34863" class="Function">h</a> <a id="34865" class="Symbol">:</a> <a id="34867" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34869" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34873" class="Symbol">(</a><a id="34874" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34882" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34884" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34886" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34888" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34889" class="Symbol">)</a> <a id="34891" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="34893" class="Symbol">→</a> <a id="34895" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34897" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="34905" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="34907" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="34909" class="Symbol">(</a><a id="34910" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="34914" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="34915" class="Symbol">)</a> <a id="34917" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="34922" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34863" class="Function">h</a> <a id="34924" class="Symbol">=</a> <a id="34926" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#29120" class="Function">expᴸ-sup-map</a> <a id="34939" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="34941" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a>

   <a id="34947" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34947" class="Function">g-after-f-is-h</a> <a id="34962" class="Symbol">:</a> <a id="34964" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34391" class="Function">g</a> <a id="34966" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34968" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34691" class="Function">f</a> <a id="34970" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="34972" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34863" class="Function">h</a>
   <a id="34977" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34947" class="Function">g-after-f-is-h</a> <a id="34992" class="Symbol">=</a>
    <a id="34998" href="Ordinals.Maps.html#10322" class="Function">at-most-one-simulation</a>
     <a id="35026" class="Symbol">(</a><a id="35027" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35031" class="Symbol">(</a><a id="35032" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="35040" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35042" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="35044" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="35046" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35047" class="Symbol">))</a>
     <a id="35055" class="Symbol">(</a><a id="35056" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="35064" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35066" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="35068" class="Symbol">(</a><a id="35069" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35073" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35074" class="Symbol">))</a>
     <a id="35082" class="Symbol">(</a><a id="35083" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34391" class="Function">g</a> <a id="35085" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="35087" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34691" class="Function">f</a><a id="35088" class="Symbol">)</a>
     <a id="35095" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34863" class="Function">h</a>
     <a id="35102" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[</a> <a id="35104" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35108" class="Symbol">(</a><a id="35109" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="35117" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35119" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="35121" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="35123" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35124" class="Symbol">)</a> <a id="35126" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">,</a> <a id="35128" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="35136" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35138" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="35140" class="Symbol">(</a><a id="35141" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35145" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35146" class="Symbol">)</a> <a id="35148" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">]⟨</a> <a id="35151" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35262" class="Function">σ</a> <a id="35153" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">⟩-is-simulation</a>
     <a id="35174" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[</a> <a id="35176" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35180" class="Symbol">(</a><a id="35181" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="35189" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35191" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="35193" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="35195" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35196" class="Symbol">)</a> <a id="35198" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">,</a> <a id="35200" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="35208" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35210" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="35212" class="Symbol">(</a><a id="35213" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35217" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35218" class="Symbol">)</a> <a id="35220" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">]⟨</a> <a id="35223" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34785" class="Function">h-⊴</a> <a id="35227" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">⟩-is-simulation</a>
      <a id="35249" class="Keyword">where</a>
       <a id="35262" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35262" class="Function">σ</a> <a id="35264" class="Symbol">:</a> <a id="35266" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35270" class="Symbol">(</a><a id="35271" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="35279" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35281" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="35283" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="35285" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35286" class="Symbol">)</a> <a id="35288" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="35290" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="35298" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35300" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="35302" class="Symbol">(</a><a id="35303" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35307" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35308" class="Symbol">)</a>
       <a id="35317" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35262" class="Function">σ</a> <a id="35319" class="Symbol">=</a> <a id="35321" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="35329" class="Symbol">(</a><a id="35330" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35334" class="Symbol">(</a><a id="35335" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="35343" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35345" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="35347" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="35349" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35350" class="Symbol">))</a> <a id="35353" class="Symbol">(</a><a id="35354" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35358" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a><a id="35359" class="Symbol">)</a> <a id="35361" class="Symbol">(</a><a id="35362" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="35370" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35372" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="35374" class="Symbol">(</a><a id="35375" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35379" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35380" class="Symbol">))</a> <a id="35383" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34481" class="Function">f-⊴</a> <a id="35387" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34131" class="Function">g-⊴</a>

   <a id="35395" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35395" class="Function">g-is-surjection</a> <a id="35411" class="Symbol">:</a> <a id="35413" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="35427" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34391" class="Function">g</a>
   <a id="35432" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35395" class="Function">g-is-surjection</a> <a id="35448" class="Symbol">(</a><a id="35449" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="35452" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35454" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="35461" class="Symbol">)</a> <a id="35463" class="Symbol">=</a> <a id="35465" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="35467" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35491" class="Function">x</a> <a id="35469" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35471" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35978" class="Function">e₂</a> <a id="35474" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>
    <a id="35480" class="Keyword">where</a>
     <a id="35491" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35491" class="Function">x</a> <a id="35493" class="Symbol">:</a> <a id="35495" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="35497" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35501" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="35503" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
     <a id="35510" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35491" class="Function">x</a> <a id="35512" class="Symbol">=</a> <a id="35514" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33929" class="Function">γ-incl</a> <a id="35521" class="Symbol">(</a><a id="35522" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="35526" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35527" class="Symbol">)</a> <a id="35529" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
     <a id="35536" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35536" class="Function">e₁</a> <a id="35539" class="Symbol">=</a> <a id="35541" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="35549" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35551" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="35553" class="Symbol">(</a><a id="35554" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35558" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35559" class="Symbol">)</a> <a id="35561" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35563" class="Symbol">(</a><a id="35564" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="35567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35569" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="35576" class="Symbol">)</a> <a id="35578" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="35581" href="Ordinals.Exponentiation.DecreasingList.html#19426" class="Function">expᴸ-↓-⊥</a> <a id="35590" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35592" class="Symbol">(</a><a id="35593" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35597" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35598" class="Symbol">)</a> <a id="35600" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="35612" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                                   <a id="35649" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="35652" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="35657" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="35660" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="35672" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="35675" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35677" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>                               <a id="35709" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="35712" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35842" class="Function">eq₁</a> <a id="35716" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="35728" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35732" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="35734" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35736" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33929" class="Function">γ-incl</a> <a id="35743" class="Symbol">(</a><a id="35744" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="35748" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35749" class="Symbol">)</a> <a id="35751" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>             <a id="35765" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="35768" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35908" class="Function">eq₂</a> <a id="35772" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="35784" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="35792" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35794" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="35796" class="Symbol">(</a><a id="35797" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35801" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35802" class="Symbol">)</a> <a id="35804" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35806" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34391" class="Function">g</a> <a id="35808" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35491" class="Function">x</a>            <a id="35821" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
      <a id="35829" class="Keyword">where</a>
       <a id="35842" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35842" class="Function">eq₁</a> <a id="35846" class="Symbol">=</a> <a id="35848" class="Symbol">(</a><a id="35849" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39449" class="Function">initial-segment-of-sup-at-component</a> <a id="35885" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="35887" class="Symbol">(</a><a id="35888" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="35892" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35893" class="Symbol">)</a> <a id="35895" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35896" class="Symbol">)</a> <a id="35898" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
       <a id="35908" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35908" class="Function">eq₂</a> <a id="35912" class="Symbol">=</a> <a id="35914" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="35937" class="Symbol">(</a><a id="35938" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35942" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a><a id="35943" class="Symbol">)</a> <a id="35945" class="Symbol">(</a><a id="35946" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="35954" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="35956" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="35958" class="Symbol">(</a><a id="35959" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="35963" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="35964" class="Symbol">))</a> <a id="35967" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34131" class="Function">g-⊴</a> <a id="35971" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35491" class="Function">x</a>
     <a id="35978" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35978" class="Function">e₂</a> <a id="35981" class="Symbol">:</a> <a id="35983" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34391" class="Function">g</a> <a id="35985" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35491" class="Function">x</a> <a id="35987" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35989" class="Symbol">(</a><a id="35990" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="35993" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35995" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="36002" class="Symbol">)</a>
     <a id="36009" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35978" class="Function">e₂</a> <a id="36012" class="Symbol">=</a> <a id="36014" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="36019" class="Symbol">(</a><a id="36020" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="36028" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="36030" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="36032" class="Symbol">(</a><a id="36033" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="36037" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="36038" class="Symbol">))</a> <a id="36041" class="Symbol">(</a><a id="36042" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34391" class="Function">g</a> <a id="36044" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35491" class="Function">x</a><a id="36045" class="Symbol">)</a> <a id="36047" class="Symbol">(</a><a id="36048" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="36051" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36053" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="36060" class="Symbol">)</a> <a id="36062" class="Symbol">(</a><a id="36063" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35536" class="Function">e₁</a> <a id="36066" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="36068" class="Symbol">)</a>
   <a id="36073" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35395" class="Function">g-is-surjection</a> <a id="36089" class="Symbol">(((</a><a id="36092" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36092" class="Bound">a</a> <a id="36094" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36096" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36096" class="Bound">y</a><a id="36097" class="Symbol">)</a> <a id="36099" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36101" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36101" class="Bound">l</a><a id="36102" class="Symbol">)</a> <a id="36104" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36106" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36106" class="Bound">δ</a><a id="36107" class="Symbol">)</a> <a id="36109" class="Symbol">=</a>
    <a id="36115" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a>
     <a id="36127" class="Symbol">(</a><a id="36128" href="UF.ImageAndSurjection.html#774" class="Function">being-in-the-image-is-prop</a> <a id="36155" class="Symbol">((</a><a id="36157" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36092" class="Bound">a</a> <a id="36159" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36161" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36096" class="Bound">y</a> <a id="36163" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36165" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36101" class="Bound">l</a><a id="36166" class="Symbol">)</a> <a id="36168" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36170" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36106" class="Bound">δ</a><a id="36171" class="Symbol">)</a> <a id="36173" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34391" class="Function">g</a><a id="36174" class="Symbol">)</a>
     <a id="36181" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36251" class="Function">σ</a>
     <a id="36188" class="Symbol">(</a><a id="36189" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37457" class="Function">sup-is-upper-bound-jointly-surjective</a> <a id="36227" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="36229" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36096" class="Bound">y</a><a id="36230" class="Symbol">)</a>
      <a id="36238" class="Keyword">where</a>
       <a id="36251" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36251" class="Function">σ</a> <a id="36253" class="Symbol">:</a> <a id="36255" class="Symbol">(</a><a id="36256" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36258" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36258" class="Bound">i</a> <a id="36260" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36262" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33764" class="Bound">I</a> <a id="36264" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="36266" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36268" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36268" class="Bound">x</a> <a id="36270" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36272" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="36274" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="36276" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36258" class="Bound">i</a> <a id="36278" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="36280" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="36282" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34032" class="Function">β-incl</a> <a id="36289" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36258" class="Bound">i</a> <a id="36291" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36268" class="Bound">x</a> <a id="36293" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36295" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36096" class="Bound">y</a><a id="36296" class="Symbol">)</a>
         <a id="36307" class="Symbol">→</a> <a id="36309" class="Symbol">((</a><a id="36311" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36092" class="Bound">a</a> <a id="36313" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36315" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36096" class="Bound">y</a> <a id="36317" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36319" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36101" class="Bound">l</a><a id="36320" class="Symbol">)</a> <a id="36322" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36324" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36106" class="Bound">δ</a><a id="36325" class="Symbol">)</a> <a id="36327" href="UF.ImageAndSurjection.html#678" class="Function Operator">∈image</a> <a id="36334" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34391" class="Function">g</a>
       <a id="36343" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36251" class="Function">σ</a> <a id="36345" class="Symbol">(</a><a id="36346" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36346" class="Bound">i</a> <a id="36348" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36350" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36350" class="Bound">x</a> <a id="36352" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36354" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="36358" class="Symbol">)</a> <a id="36360" class="Symbol">=</a>
        <a id="36370" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="36381" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36483" class="Function">τ</a>
         <a id="36392" class="Symbol">(</a><a id="36393" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#30763" class="Function">expᴸ-sup-map-is-surjection</a> <a id="36420" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a> <a id="36422" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="36424" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="36426" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36346" class="Bound">i</a> <a id="36428" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="36430" class="Symbol">(((</a><a id="36433" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36092" class="Bound">a</a> <a id="36435" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36437" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34032" class="Function">β-incl</a> <a id="36444" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36346" class="Bound">i</a> <a id="36446" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36350" class="Bound">x</a><a id="36447" class="Symbol">)</a> <a id="36449" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36451" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36101" class="Bound">l</a><a id="36452" class="Symbol">)</a> <a id="36454" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36456" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36106" class="Bound">δ</a><a id="36457" class="Symbol">))</a>
        <a id="36468" class="Keyword">where</a>
         <a id="36483" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36483" class="Function">τ</a> <a id="36485" class="Symbol">:</a> <a id="36487" class="Symbol">(</a><a id="36488" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36490" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36490" class="Bound">s</a> <a id="36492" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36494" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="36496" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="36500" class="Symbol">(</a><a id="36501" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="36509" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="36511" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="36513" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="36515" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="36516" class="Symbol">)</a> <a id="36518" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="36520" href="MLTT.Sigma.html#423" class="Function">,</a>
               <a id="36537" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34863" class="Function">h</a> <a id="36539" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36490" class="Bound">s</a> <a id="36541" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36543" class="Symbol">(((</a><a id="36546" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36092" class="Bound">a</a> <a id="36548" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36550" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34032" class="Function">β-incl</a> <a id="36557" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36346" class="Bound">i</a> <a id="36559" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36350" class="Bound">x</a><a id="36560" class="Symbol">)</a> <a id="36562" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36564" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36101" class="Bound">l</a><a id="36565" class="Symbol">)</a> <a id="36567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36569" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36106" class="Bound">δ</a><a id="36570" class="Symbol">))</a>
           <a id="36584" class="Symbol">→</a> <a id="36586" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36588" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36588" class="Bound">t</a> <a id="36590" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36592" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="36594" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="36598" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="36600" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="36602" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="36604" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34391" class="Function">g</a> <a id="36606" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36588" class="Bound">t</a> <a id="36608" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36610" class="Symbol">(((</a><a id="36613" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36092" class="Bound">a</a> <a id="36615" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36617" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34032" class="Function">β-incl</a> <a id="36624" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36346" class="Bound">i</a> <a id="36626" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36350" class="Bound">x</a><a id="36627" class="Symbol">)</a> <a id="36629" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="36631" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36101" class="Bound">l</a><a id="36632" class="Symbol">)</a> <a id="36634" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36636" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36106" class="Bound">δ</a><a id="36637" class="Symbol">)</a>
         <a id="36648" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36483" class="Function">τ</a> <a id="36650" class="Symbol">(</a><a id="36651" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36651" class="Bound">s</a> <a id="36653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36655" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36655" class="Bound">p</a><a id="36656" class="Symbol">)</a> <a id="36658" class="Symbol">=</a> <a id="36660" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34691" class="Function">f</a> <a id="36662" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36651" class="Bound">s</a> <a id="36664" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36666" class="Symbol">(</a><a id="36667" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34947" class="Function">g-after-f-is-h</a> <a id="36682" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36651" class="Bound">s</a> <a id="36684" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="36686" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36655" class="Bound">p</a><a id="36687" class="Symbol">)</a>

  <a id="36692" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36692" class="Function">expᴸ-sup⁺-＝</a>
   <a id="36707" class="Symbol">:</a> <a id="36709" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="36717" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="36719" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="36721" class="Symbol">(</a><a id="36722" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="36726" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="36727" class="Symbol">)</a>
     <a id="36734" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36736" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="36740" class="Symbol">(</a><a id="36741" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="36747" class="Symbol">(λ</a> <a id="36750" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36750" class="Symbol">_</a> <a id="36752" class="Symbol">→</a> <a id="36754" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="36756" class="Symbol">)</a> <a id="36758" class="Symbol">(</a><a id="36759" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="36767" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="36769" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="36771" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="36773" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="36774" class="Symbol">))</a>
  <a id="36779" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36692" class="Function">expᴸ-sup⁺-＝</a> <a id="36791" class="Symbol">=</a>
   <a id="36796" class="Symbol">(</a><a id="36797" href="Ordinals.Equivalence.html#19068" class="Function">surjective-simulation-gives-＝</a> <a id="36827" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#760" class="Bound">pt</a> <a id="36830" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#1027" class="Function">fe&#39;</a> <a id="36834" class="Symbol">(</a><a id="36835" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#735" class="Bound">ua</a> <a id="36838" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33768" class="Bound">𝓤</a><a id="36839" class="Symbol">)</a>
     <a id="36846" class="Symbol">(</a><a id="36847" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="36851" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a><a id="36852" class="Symbol">)</a>
     <a id="36859" class="Symbol">(</a><a id="36860" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="36868" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="36870" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="36872" class="Symbol">(</a><a id="36873" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="36877" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="36878" class="Symbol">))</a>
     <a id="36886" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34391" class="Function">g</a>
     <a id="36893" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[</a> <a id="36895" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="36899" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33850" class="Function">γ</a> <a id="36901" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">,</a> <a id="36903" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="36911" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33814" class="Bound">α</a> <a id="36913" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="36915" class="Symbol">(</a><a id="36916" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="36920" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#33785" class="Bound">β</a><a id="36921" class="Symbol">)</a> <a id="36923" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">]⟨</a> <a id="36926" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#34131" class="Function">g-⊴</a> <a id="36930" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">⟩-is-simulation</a>
     <a id="36951" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#35395" class="Function">g-is-surjection</a><a id="36966" class="Symbol">)</a> <a id="36968" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="expᴸ-satisfies-zero-sup-combined-specification"></a><a id="36972" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36972" class="Function">expᴸ-satisfies-zero-sup-combined-specification</a> <a id="37019" class="Symbol">:</a>
 <a id="37022" class="Symbol">(</a><a id="37023" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#37023" class="Bound">α</a> <a id="37025" class="Symbol">:</a> <a id="37027" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="37035" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="37036" class="Symbol">)</a> <a id="37038" class="Symbol">→</a> <a id="37040" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="37076" class="Symbol">(</a><a id="37077" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="37080" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="37083" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#37023" class="Bound">α</a><a id="37084" class="Symbol">)</a> <a id="37086" class="Symbol">(</a><a id="37087" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="37095" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#37023" class="Bound">α</a> <a id="37097" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a><a id="37098" class="Symbol">)</a>
<a id="37100" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36972" class="Function">expᴸ-satisfies-zero-sup-combined-specification</a> <a id="37147" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#37147" class="Bound">α</a> <a id="37149" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#37149" class="Bound">β</a> <a id="37151" class="Symbol">=</a> <a id="37153" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36692" class="Function">expᴸ-sup⁺-＝</a> <a id="37165" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#37149" class="Bound">β</a> <a id="37167" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#37147" class="Bound">α</a>

<a id="37170" class="Markup">\end{code}</a><a id="37180" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Exponentiation.Grayson.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Exponentiation.Grayson</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg, Chuangjie Xu.
April 2025.

We implement Robin Grayson&#39;s variant of the decreasing list construction of
exponentials, and a proof that it is not, in general, an ordinal, as this would
imply excluded middle.

Grayson&#39;s construction is published as [1] which is essentially Chapter IX of
Grayson&#39;s PhD thesis [2].

The &quot;concrete&quot; list-based exponentiation that we consider in
Ordinals.Exponentiation.DecreasingList is essentially Grayson&#39;s construction,
except that Grayson does not require the base ordinal α to have a trichotomous
least element. In fact, he does not even require α to have a least element and
consequently restricts to those elements x of α for which there exists an a ≺ x.
We shall refer to this condition as &quot;positively non-minimal&quot; as it is a positive
reformulation of non-minimality.

Unfortunately, Grayson&#39;s construction does not always yield an ordinal
constructively as we show by a suitable reduction to excluded middle.

However, if α has a trichotomous least element ⊥, then it is straightforward to
show that x : α is positively non-minimal if and only if ⊥ ≺ x, so that
Grayson&#39;s construction coincides with our concrete construction (and hence is
always an ordinal).

Grayson moreover claims that his construction satisfies the recursive equation:
   α ^ₒ β ＝ sup (α ^ₒ (β ↓ b) ×ₒ α) ∨ 𝟙ₒ
which we used to define abstract exponentiation in
Ordinals.Exponentiation.Supremum.
Since this recursive equation uniquely specifies the operation ^ₒ, this implies
that Grayson&#39;s construction satisfies the equation precisely when it coincides
with abstract exponentiation.
Now, Grayson&#39;s construction is easily to seen have a trichotomous least element,
namely the empty list. But given an ordinal α with a least element, we show in
Ordinals.Exponentiation.Supremum that if the least element of abstract
exponentiation of α by 𝟙ₒ is trichotomous, then the least element of α must be
too. Hence, the recursive equation cannot hold for Grayson&#39;s construction (even
in the very simple case where β ＝ 𝟙ₒ) unless α has a trichotomous least
element, in which case the equation holds indeed, as proved in
Ordinals.Exponentiation.RelatingConstructions.

[1] Robin J. Grayson
    Constructive Well-Orderings
    Mathematical Logic Quarterly
    Volume 28, Issue 33-38
    1982
    Pages 495-504
    https://doi.org/10.1002/malq.19820283304

[2] Robin John Grayson
    Intuitionistic Set Theory
    PhD thesis
    University of Oxford
    1978
    https://doi.org/10.5287/ora-azgxayaor

</a><a id="2553" class="Markup">\begin{code}</a>

<a id="2567" class="Symbol">{-#</a> <a id="2571" class="Keyword">OPTIONS</a> <a id="2579" class="Pragma">--safe</a> <a id="2586" class="Pragma">--without-K</a> <a id="2598" class="Pragma">--lossy-unification</a> <a id="2618" class="Symbol">#-}</a>

<a id="2623" class="Keyword">open</a> <a id="2628" class="Keyword">import</a> <a id="2635" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="2649" class="Keyword">open</a> <a id="2654" class="Keyword">import</a> <a id="2661" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>

<a id="2675" class="Keyword">module</a> <a id="2682" href="Ordinals.Exponentiation.Grayson.html" class="Module">Ordinals.Exponentiation.Grayson</a>
       <a id="2721" class="Symbol">(</a><a id="2722" href="Ordinals.Exponentiation.Grayson.html#2722" class="Bound">ua</a> <a id="2725" class="Symbol">:</a> <a id="2727" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="2737" class="Symbol">)</a>
       <a id="2746" class="Symbol">(</a><a id="2747" href="Ordinals.Exponentiation.Grayson.html#2747" class="Bound">pt</a> <a id="2750" class="Symbol">:</a> <a id="2752" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="2783" class="Symbol">)</a>
       <a id="2792" class="Keyword">where</a>

<a id="2799" class="Keyword">open</a> <a id="2804" class="Keyword">import</a> <a id="2811" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="2829" class="Keyword">open</a> <a id="2834" class="Keyword">import</a> <a id="2841" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="2851" class="Keyword">open</a> <a id="2856" class="Keyword">import</a> <a id="2863" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="2876" class="Keyword">open</a> <a id="2881" class="Keyword">import</a> <a id="2888" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="2906" class="Keyword">private</a>
 <a id="fe"></a><a id="2915" href="Ordinals.Exponentiation.Grayson.html#2915" class="Function">fe</a> <a id="2918" class="Symbol">:</a> <a id="2920" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="2928" href="Ordinals.Exponentiation.Grayson.html#2915" class="Function">fe</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="2957" href="Ordinals.Exponentiation.Grayson.html#2722" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="2962" href="Ordinals.Exponentiation.Grayson.html#2962" class="Function">fe&#39;</a> <a id="2966" class="Symbol">:</a> <a id="2968" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="2977" href="Ordinals.Exponentiation.Grayson.html#2962" class="Function">fe&#39;</a> <a id="2981" class="Symbol">{</a><a id="2982" href="Ordinals.Exponentiation.Grayson.html#2982" class="Bound">𝓤</a><a id="2983" class="Symbol">}</a> <a id="2985" class="Symbol">{</a><a id="2986" href="Ordinals.Exponentiation.Grayson.html#2986" class="Bound">𝓥</a><a id="2987" class="Symbol">}</a> <a id="2989" class="Symbol">=</a> <a id="2991" href="Ordinals.Exponentiation.Grayson.html#2915" class="Function">fe</a> <a id="2994" href="Ordinals.Exponentiation.Grayson.html#2982" class="Bound">𝓤</a> <a id="2996" href="Ordinals.Exponentiation.Grayson.html#2986" class="Bound">𝓥</a>

 <a id="pe"></a><a id="3000" href="Ordinals.Exponentiation.Grayson.html#3000" class="Function">pe</a> <a id="3003" class="Symbol">:</a> <a id="3005" href="UF.Subsingletons.html#7428" class="Function">Prop-Ext</a>
 <a id="3015" href="Ordinals.Exponentiation.Grayson.html#3000" class="Function">pe</a> <a id="3018" class="Symbol">=</a> <a id="3020" href="UF.Univalence.html#11461" class="Function">Univalence-gives-Prop-Ext</a> <a id="3046" href="Ordinals.Exponentiation.Grayson.html#2722" class="Bound">ua</a>

<a id="3050" class="Keyword">open</a> <a id="3055" class="Keyword">import</a> <a id="3062" href="MLTT.List.html" class="Module">MLTT.List</a>
<a id="3072" class="Keyword">open</a> <a id="3077" class="Keyword">import</a> <a id="3084" href="MLTT.List-Properties.html" class="Module">MLTT.List-Properties</a>
<a id="3105" class="Keyword">open</a> <a id="3110" class="Keyword">import</a> <a id="3117" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="3138" class="Keyword">open</a> <a id="3143" class="Keyword">import</a> <a id="3150" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="3164" class="Keyword">open</a> <a id="3169" class="Keyword">import</a> <a id="3176" href="UF.Base.html" class="Module">UF.Base</a>
<a id="3184" class="Keyword">open</a> <a id="3189" class="Keyword">import</a> <a id="3196" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="3205" class="Keyword">open</a> <a id="3210" class="Keyword">import</a> <a id="3217" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="3240" class="Keyword">open</a> <a id="3245" class="Keyword">import</a> <a id="3252" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="3260" class="Keyword">open</a> <a id="3265" class="Keyword">import</a> <a id="3272" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="3291" class="Keyword">open</a> <a id="3296" class="Keyword">import</a> <a id="3303" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="3328" class="Keyword">open</a> <a id="3333" class="Keyword">import</a> <a id="3340" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="3360" href="Ordinals.Exponentiation.Grayson.html#2915" class="Function">fe</a>
<a id="3363" class="Keyword">open</a> <a id="3368" class="Keyword">import</a> <a id="3375" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="3403" href="Ordinals.Exponentiation.Grayson.html#2722" class="Bound">ua</a>
<a id="3406" class="Keyword">open</a> <a id="3411" class="Keyword">import</a> <a id="3418" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="3439" class="Keyword">open</a> <a id="3444" class="Keyword">import</a> <a id="3451" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="3468" class="Keyword">open</a> <a id="3473" class="Keyword">import</a> <a id="3480" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="3507" href="Ordinals.Exponentiation.Grayson.html#2722" class="Bound">ua</a> <a id="3510" class="Keyword">renaming</a> <a id="3519" class="Symbol">(</a><a id="3520" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">_≼_</a> <a id="3524" class="Symbol">to</a> <a id="3527" class="Function Operator">_≼OO_</a><a id="3532" class="Symbol">)</a>
<a id="3534" class="Keyword">open</a> <a id="3539" class="Keyword">import</a> <a id="3546" href="Ordinals.Propositions.html" class="Module">Ordinals.Propositions</a> <a id="3568" href="Ordinals.Exponentiation.Grayson.html#2722" class="Bound">ua</a>
<a id="3571" class="Keyword">open</a> <a id="3576" class="Keyword">import</a> <a id="3583" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="3597" class="Keyword">open</a> <a id="3602" class="Keyword">import</a> <a id="3609" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>
<a id="3629" class="Keyword">open</a> <a id="3634" class="Keyword">import</a> <a id="3641" href="Ordinals.WellOrderArithmetic.html" class="Module">Ordinals.WellOrderArithmetic</a>
<a id="3670" class="Keyword">open</a> <a id="3675" class="Keyword">import</a> <a id="3682" href="Ordinals.WellOrderTransport.html" class="Module">Ordinals.WellOrderTransport</a>

<a id="3711" class="Keyword">open</a> <a id="3716" class="Keyword">import</a> <a id="3723" href="Ordinals.Exponentiation.TrichotomousLeastElement.html" class="Module">Ordinals.Exponentiation.TrichotomousLeastElement</a> <a id="3772" href="Ordinals.Exponentiation.Grayson.html#2722" class="Bound">ua</a>
<a id="3775" class="Keyword">open</a> <a id="3780" class="Keyword">import</a> <a id="3787" href="Ordinals.Exponentiation.DecreasingList.html" class="Module">Ordinals.Exponentiation.DecreasingList</a> <a id="3826" href="Ordinals.Exponentiation.Grayson.html#2722" class="Bound">ua</a> <a id="3829" href="Ordinals.Exponentiation.Grayson.html#2747" class="Bound">pt</a>

<a id="3833" class="Keyword">open</a> <a id="3838" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="3862" href="Ordinals.Exponentiation.Grayson.html#2747" class="Bound">pt</a>

<a id="3866" class="Markup">\end{code}</a><a id="3876" class="Background">

</a><a id="3878" class="Markup">\begin{code}</a>

<a id="is-positively-non-minimal"></a><a id="3892" href="Ordinals.Exponentiation.Grayson.html#3892" class="Function">is-positively-non-minimal</a> <a id="3918" class="Symbol">:</a> <a id="3920" class="Symbol">{</a><a id="3921" href="Ordinals.Exponentiation.Grayson.html#3921" class="Bound">A</a> <a id="3923" class="Symbol">:</a> <a id="3925" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3927" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="3930" class="Symbol">}</a> <a id="3932" class="Symbol">(</a><a id="3933" href="Ordinals.Exponentiation.Grayson.html#3933" class="Bound">R</a> <a id="3935" class="Symbol">:</a> <a id="3937" href="Ordinals.Exponentiation.Grayson.html#3921" class="Bound">A</a> <a id="3939" class="Symbol">→</a> <a id="3941" href="Ordinals.Exponentiation.Grayson.html#3921" class="Bound">A</a> <a id="3943" class="Symbol">→</a> <a id="3945" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3947" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="3950" class="Symbol">)</a> <a id="3952" class="Symbol">→</a> <a id="3954" href="Ordinals.Exponentiation.Grayson.html#3921" class="Bound">A</a> <a id="3956" class="Symbol">→</a> <a id="3958" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3960" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3962" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3964" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3966" href="Ordinals.Exponentiation.Grayson.html#3892" class="Function">is-positively-non-minimal</a> <a id="3992" class="Symbol">{</a><a id="3993" class="Argument">A</a> <a id="3995" class="Symbol">=</a> <a id="3997" href="Ordinals.Exponentiation.Grayson.html#3997" class="Bound">A</a><a id="3998" class="Symbol">}</a> <a id="4000" href="Ordinals.Exponentiation.Grayson.html#4000" class="Bound">R</a> <a id="4002" href="Ordinals.Exponentiation.Grayson.html#4002" class="Bound">x</a> <a id="4004" class="Symbol">=</a> <a id="4006" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="4008" href="Ordinals.Exponentiation.Grayson.html#4008" class="Bound">a</a> <a id="4010" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="4012" href="Ordinals.Exponentiation.Grayson.html#3997" class="Bound">A</a> <a id="4014" href="UF.PropTrunc.html#2577" class="Function">,</a>  <a id="4017" href="Ordinals.Exponentiation.Grayson.html#4000" class="Bound">R</a> <a id="4019" href="Ordinals.Exponentiation.Grayson.html#4008" class="Bound">a</a> <a id="4021" href="Ordinals.Exponentiation.Grayson.html#4002" class="Bound">x</a>

<a id="Positively-non-minimal"></a><a id="4024" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="4047" class="Symbol">:</a> <a id="4049" class="Symbol">{</a><a id="4050" href="Ordinals.Exponentiation.Grayson.html#4050" class="Bound">A</a> <a id="4052" class="Symbol">:</a> <a id="4054" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4056" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="4059" class="Symbol">}</a> <a id="4061" class="Symbol">(</a><a id="4062" href="Ordinals.Exponentiation.Grayson.html#4062" class="Bound">R</a> <a id="4064" class="Symbol">:</a> <a id="4066" href="Ordinals.Exponentiation.Grayson.html#4050" class="Bound">A</a> <a id="4068" class="Symbol">→</a> <a id="4070" href="Ordinals.Exponentiation.Grayson.html#4050" class="Bound">A</a> <a id="4072" class="Symbol">→</a> <a id="4074" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4076" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="4079" class="Symbol">)</a> <a id="4081" class="Symbol">→</a> <a id="4083" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4085" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4087" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4089" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4091" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="4114" href="Ordinals.Exponentiation.Grayson.html#4114" class="Bound">R</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4120" class="Symbol">(</a><a id="4121" href="Ordinals.Exponentiation.Grayson.html#3892" class="Function">is-positively-non-minimal</a> <a id="4147" href="Ordinals.Exponentiation.Grayson.html#4114" class="Bound">R</a><a id="4148" class="Symbol">)</a>

<a id="Positively-non-minimal-is-set"></a><a id="4151" href="Ordinals.Exponentiation.Grayson.html#4151" class="Function">Positively-non-minimal-is-set</a> <a id="4181" class="Symbol">:</a> <a id="4183" class="Symbol">{</a><a id="4184" href="Ordinals.Exponentiation.Grayson.html#4184" class="Bound">A</a> <a id="4186" class="Symbol">:</a> <a id="4188" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4190" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="4193" class="Symbol">}</a> <a id="4195" class="Symbol">(</a><a id="4196" href="Ordinals.Exponentiation.Grayson.html#4196" class="Bound">R</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="Ordinals.Exponentiation.Grayson.html#4184" class="Bound">A</a> <a id="4202" class="Symbol">→</a> <a id="4204" href="Ordinals.Exponentiation.Grayson.html#4184" class="Bound">A</a> <a id="4206" class="Symbol">→</a> <a id="4208" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4210" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="4213" class="Symbol">)</a>
                              <a id="4245" class="Symbol">→</a> <a id="4247" href="UF.Sets.html#709" class="Function">is-set</a> <a id="4254" href="Ordinals.Exponentiation.Grayson.html#4184" class="Bound">A</a>
                              <a id="4286" class="Symbol">→</a> <a id="4288" href="UF.Sets.html#709" class="Function">is-set</a> <a id="4295" class="Symbol">(</a><a id="4296" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="4319" href="Ordinals.Exponentiation.Grayson.html#4196" class="Bound">R</a><a id="4320" class="Symbol">)</a>
<a id="4322" href="Ordinals.Exponentiation.Grayson.html#4151" class="Function">Positively-non-minimal-is-set</a> <a id="4352" class="Symbol">{</a><a id="4353" class="Argument">A</a> <a id="4355" class="Symbol">=</a> <a id="4357" href="Ordinals.Exponentiation.Grayson.html#4357" class="Bound">A</a><a id="4358" class="Symbol">}</a> <a id="4360" href="Ordinals.Exponentiation.Grayson.html#4360" class="Bound">R</a> <a id="4362" href="Ordinals.Exponentiation.Grayson.html#4362" class="Bound">s</a>
 <a id="4365" class="Symbol">=</a> <a id="4367" href="UF.Sets-Properties.html#988" class="Function">subsets-of-sets-are-sets</a> <a id="4392" href="Ordinals.Exponentiation.Grayson.html#4357" class="Bound">A</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Ordinals.Exponentiation.Grayson.html#3892" class="Function">is-positively-non-minimal</a> <a id="4421" href="Ordinals.Exponentiation.Grayson.html#4360" class="Bound">R</a><a id="4422" class="Symbol">)</a> <a id="4424" href="Ordinals.Exponentiation.Grayson.html#4362" class="Bound">s</a> <a id="4426" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a>

<a id="Positively-non-minimal-order"></a><a id="4437" href="Ordinals.Exponentiation.Grayson.html#4437" class="Function">Positively-non-minimal-order</a> <a id="4466" class="Symbol">:</a> <a id="4468" class="Symbol">{</a><a id="4469" href="Ordinals.Exponentiation.Grayson.html#4469" class="Bound">A</a> <a id="4471" class="Symbol">:</a> <a id="4473" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4475" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="4478" class="Symbol">}</a> <a id="4480" class="Symbol">(</a><a id="4481" href="Ordinals.Exponentiation.Grayson.html#4481" class="Bound">R</a> <a id="4483" class="Symbol">:</a> <a id="4485" href="Ordinals.Exponentiation.Grayson.html#4469" class="Bound">A</a> <a id="4487" class="Symbol">→</a> <a id="4489" href="Ordinals.Exponentiation.Grayson.html#4469" class="Bound">A</a> <a id="4491" class="Symbol">→</a> <a id="4493" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4495" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="4498" class="Symbol">)</a>
                             <a id="4529" class="Symbol">→</a> <a id="4531" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="4554" href="Ordinals.Exponentiation.Grayson.html#4481" class="Bound">R</a>
                             <a id="4585" class="Symbol">→</a> <a id="4587" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="4610" href="Ordinals.Exponentiation.Grayson.html#4481" class="Bound">R</a>
                             <a id="4641" class="Symbol">→</a> <a id="4643" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4645" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4647" href="Ordinals.Exponentiation.Grayson.html#4437" class="Function">Positively-non-minimal-order</a> <a id="4676" href="Ordinals.Exponentiation.Grayson.html#4676" class="Bound">R</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Ordinals.Exponentiation.Grayson.html#4679" class="Bound">a</a> <a id="4681" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4683" class="Symbol">_)</a> <a id="4686" class="Symbol">(</a><a id="4687" href="Ordinals.Exponentiation.Grayson.html#4687" class="Bound">a&#39;</a> <a id="4690" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4692" class="Symbol">_)</a> <a id="4695" class="Symbol">=</a> <a id="4697" href="Ordinals.Exponentiation.Grayson.html#4676" class="Bound">R</a> <a id="4699" href="Ordinals.Exponentiation.Grayson.html#4679" class="Bound">a</a> <a id="4701" href="Ordinals.Exponentiation.Grayson.html#4687" class="Bound">a&#39;</a>

<a id="4705" class="Markup">\end{code}</a><a id="4715" class="Background">

In an ordinal with a trichotomous least element ⊥, an element x is positively
non-minimal if and only if ⊥ ≺ x.

</a><a id="4830" class="Markup">\begin{code}</a>

<a id="is-positively-non-minimal-iff-positive"></a><a id="4844" href="Ordinals.Exponentiation.Grayson.html#4844" class="Function">is-positively-non-minimal-iff-positive</a>
 <a id="4884" class="Symbol">:</a> <a id="4886" class="Symbol">(</a><a id="4887" href="Ordinals.Exponentiation.Grayson.html#4887" class="Bound">α</a> <a id="4889" class="Symbol">:</a> <a id="4891" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4899" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4900" class="Symbol">)</a>
 <a id="4903" class="Symbol">→</a> <a id="4905" class="Symbol">(</a><a id="4906" href="Ordinals.Exponentiation.Grayson.html#4906" class="Bound">(</a><a id="4907" href="Ordinals.Exponentiation.Grayson.html#4907" class="Bound">⊥</a> <a id="4909" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4911" href="Ordinals.Exponentiation.Grayson.html#4911" class="Bound">τ</a><a id="4912" href="Ordinals.Exponentiation.Grayson.html#4906" class="Bound">)</a> <a id="4914" class="Symbol">:</a> <a id="4916" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="4947" href="Ordinals.Exponentiation.Grayson.html#4887" class="Bound">α</a><a id="4948" class="Symbol">)</a>
 <a id="4951" class="Symbol">→</a> <a id="4953" class="Symbol">(</a><a id="4954" href="Ordinals.Exponentiation.Grayson.html#4954" class="Bound">x</a> <a id="4956" class="Symbol">:</a> <a id="4958" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4960" href="Ordinals.Exponentiation.Grayson.html#4887" class="Bound">α</a> <a id="4962" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4963" class="Symbol">)</a> <a id="4965" class="Symbol">→</a> <a id="4967" href="Ordinals.Exponentiation.Grayson.html#3892" class="Function">is-positively-non-minimal</a> <a id="4993" class="Symbol">(</a><a id="4994" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="5011" href="Ordinals.Exponentiation.Grayson.html#4887" class="Bound">α</a><a id="5012" class="Symbol">)</a> <a id="5014" href="Ordinals.Exponentiation.Grayson.html#4954" class="Bound">x</a> <a id="5016" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="5018" href="Ordinals.Exponentiation.Grayson.html#4907" class="Bound">⊥</a> <a id="5020" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="5023" href="Ordinals.Exponentiation.Grayson.html#4887" class="Bound">α</a> <a id="5025" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="5027" href="Ordinals.Exponentiation.Grayson.html#4954" class="Bound">x</a>
<a id="5029" href="Ordinals.Exponentiation.Grayson.html#4844" class="Function">is-positively-non-minimal-iff-positive</a> <a id="5068" href="Ordinals.Exponentiation.Grayson.html#5068" class="Bound">α</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Ordinals.Exponentiation.Grayson.html#5071" class="Bound">⊥</a> <a id="5073" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5075" href="Ordinals.Exponentiation.Grayson.html#5075" class="Bound">τ</a><a id="5076" class="Symbol">)</a> <a id="5078" href="Ordinals.Exponentiation.Grayson.html#5078" class="Bound">x</a> <a id="5080" class="Symbol">=</a>
 <a id="5083" class="Symbol">(</a><a id="5084" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="5091" class="Symbol">(</a><a id="5092" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="5108" href="Ordinals.Exponentiation.Grayson.html#5068" class="Bound">α</a> <a id="5110" href="Ordinals.Exponentiation.Grayson.html#5071" class="Bound">⊥</a> <a id="5112" href="Ordinals.Exponentiation.Grayson.html#5078" class="Bound">x</a><a id="5113" class="Symbol">)</a> <a id="5115" href="Ordinals.Exponentiation.Grayson.html#5148" class="Function">I</a><a id="5116" class="Symbol">)</a> <a id="5118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5120" class="Symbol">(λ</a> <a id="5123" href="Ordinals.Exponentiation.Grayson.html#5123" class="Bound">l</a> <a id="5125" class="Symbol">→</a> <a id="5127" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="5129" href="Ordinals.Exponentiation.Grayson.html#5071" class="Bound">⊥</a> <a id="5131" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5133" href="Ordinals.Exponentiation.Grayson.html#5123" class="Bound">l</a> <a id="5135" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="5136" class="Symbol">)</a>
 <a id="5139" class="Keyword">where</a>
   <a id="5148" href="Ordinals.Exponentiation.Grayson.html#5148" class="Function">I</a> <a id="5150" class="Symbol">:</a> <a id="5152" class="Symbol">(</a><a id="5153" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5155" href="Ordinals.Exponentiation.Grayson.html#5155" class="Bound">a</a> <a id="5157" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5159" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5161" href="Ordinals.Exponentiation.Grayson.html#5068" class="Bound">α</a> <a id="5163" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="5165" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5167" href="Ordinals.Exponentiation.Grayson.html#5155" class="Bound">a</a> <a id="5169" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="5172" href="Ordinals.Exponentiation.Grayson.html#5068" class="Bound">α</a> <a id="5174" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="5176" href="Ordinals.Exponentiation.Grayson.html#5078" class="Bound">x</a><a id="5177" class="Symbol">)</a>
     <a id="5184" class="Symbol">→</a> <a id="5186" href="Ordinals.Exponentiation.Grayson.html#5071" class="Bound">⊥</a> <a id="5188" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="5191" href="Ordinals.Exponentiation.Grayson.html#5068" class="Bound">α</a> <a id="5193" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="5195" href="Ordinals.Exponentiation.Grayson.html#5078" class="Bound">x</a>
   <a id="5200" href="Ordinals.Exponentiation.Grayson.html#5148" class="Function">I</a> <a id="5202" class="Symbol">(</a><a id="5203" href="Ordinals.Exponentiation.Grayson.html#5203" class="Bound">a</a> <a id="5205" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5207" href="Ordinals.Exponentiation.Grayson.html#5207" class="Bound">l</a><a id="5208" class="Symbol">)</a> <a id="5210" class="Symbol">=</a> <a id="5212" href="Ordinals.Exponentiation.Grayson.html#5236" class="Function">I&#39;</a> <a id="5215" class="Symbol">(</a><a id="5216" href="Ordinals.Exponentiation.Grayson.html#5075" class="Bound">τ</a> <a id="5218" href="Ordinals.Exponentiation.Grayson.html#5203" class="Bound">a</a><a id="5219" class="Symbol">)</a>
    <a id="5225" class="Keyword">where</a>
     <a id="5236" href="Ordinals.Exponentiation.Grayson.html#5236" class="Function">I&#39;</a> <a id="5239" class="Symbol">:</a> <a id="5241" class="Symbol">(</a><a id="5242" href="Ordinals.Exponentiation.Grayson.html#5071" class="Bound">⊥</a> <a id="5244" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5246" href="Ordinals.Exponentiation.Grayson.html#5203" class="Bound">a</a><a id="5247" class="Symbol">)</a> <a id="5249" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5251" class="Symbol">(</a><a id="5252" href="Ordinals.Exponentiation.Grayson.html#5071" class="Bound">⊥</a> <a id="5254" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="5257" href="Ordinals.Exponentiation.Grayson.html#5068" class="Bound">α</a> <a id="5259" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="5261" href="Ordinals.Exponentiation.Grayson.html#5203" class="Bound">a</a><a id="5262" class="Symbol">)</a> <a id="5264" class="Symbol">→</a> <a id="5266" href="Ordinals.Exponentiation.Grayson.html#5071" class="Bound">⊥</a> <a id="5268" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="5271" href="Ordinals.Exponentiation.Grayson.html#5068" class="Bound">α</a> <a id="5273" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="5275" href="Ordinals.Exponentiation.Grayson.html#5078" class="Bound">x</a>
     <a id="5282" href="Ordinals.Exponentiation.Grayson.html#5236" class="Function">I&#39;</a> <a id="5285" class="Symbol">(</a><a id="5286" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5290" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="5294" class="Symbol">)</a> <a id="5296" class="Symbol">=</a> <a id="5298" href="Ordinals.Exponentiation.Grayson.html#5207" class="Bound">l</a>
     <a id="5305" href="Ordinals.Exponentiation.Grayson.html#5236" class="Function">I&#39;</a> <a id="5308" class="Symbol">(</a><a id="5309" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5313" href="Ordinals.Exponentiation.Grayson.html#5313" class="Bound">k</a><a id="5314" class="Symbol">)</a> <a id="5316" class="Symbol">=</a> <a id="5318" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="5331" href="Ordinals.Exponentiation.Grayson.html#5068" class="Bound">α</a> <a id="5333" href="Ordinals.Exponentiation.Grayson.html#5071" class="Bound">⊥</a> <a id="5335" href="Ordinals.Exponentiation.Grayson.html#5203" class="Bound">a</a> <a id="5337" href="Ordinals.Exponentiation.Grayson.html#5078" class="Bound">x</a> <a id="5339" href="Ordinals.Exponentiation.Grayson.html#5313" class="Bound">k</a> <a id="5341" href="Ordinals.Exponentiation.Grayson.html#5207" class="Bound">l</a>

<a id="5344" class="Markup">\end{code}</a><a id="5354" class="Background">

The type of Grayson lists on ordinals α and β is the type of lists over α ×ₒ β
such that the list is (strictly) decreasing in the second component and such
that all the elements in the first component are positively non-minimal.
That is, an element looks like
   (a₀ , b₀) , (a₁ , b₁) , ... , (aₙ , bₙ)
with bₙ ≺ ... ≺ b₁ ≺ b₀ and each aᵢ is positively non-minimal.

We define it a bit more generally below: instead of two ordinals, we just assume
two types and a binary relations on each of them, imposing additional
assumptions only as we need them.

</a><a id="5909" class="Markup">\begin{code}</a>

<a id="5923" class="Keyword">module</a> <a id="5930" href="Ordinals.Exponentiation.Grayson.html#5930" class="Module">_</a> <a id="5932" class="Symbol">{</a><a id="5933" href="Ordinals.Exponentiation.Grayson.html#5933" class="Bound">A</a> <a id="5935" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a> <a id="5937" class="Symbol">:</a> <a id="5939" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5941" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="5944" class="Symbol">}</a> <a id="5946" class="Symbol">(</a><a id="5947" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a> <a id="5949" class="Symbol">:</a> <a id="5951" href="Ordinals.Exponentiation.Grayson.html#5933" class="Bound">A</a> <a id="5953" class="Symbol">→</a> <a id="5955" href="Ordinals.Exponentiation.Grayson.html#5933" class="Bound">A</a> <a id="5957" class="Symbol">→</a> <a id="5959" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5961" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="5964" class="Symbol">)</a> <a id="5966" class="Symbol">(</a><a id="5967" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="5970" class="Symbol">:</a> <a id="5972" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a> <a id="5974" class="Symbol">→</a> <a id="5976" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a> <a id="5978" class="Symbol">→</a> <a id="5980" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5982" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="5985" class="Symbol">)</a> <a id="5987" class="Keyword">where</a>

 <a id="5995" href="Ordinals.Exponentiation.Grayson.html#5995" class="Function">is-grayson</a> <a id="6006" class="Symbol">:</a> <a id="6008" href="MLTT.List.html#488" class="Datatype">List</a> <a id="6013" class="Symbol">(</a><a id="6014" href="Ordinals.Exponentiation.Grayson.html#5933" class="Bound">A</a> <a id="6016" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6018" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="6019" class="Symbol">)</a> <a id="6021" class="Symbol">→</a> <a id="6023" href="Ordinals.Exponentiation.Grayson.html#5939" class="Bound">𝓤</a> <a id="6025" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6027" href="Ordinals.Exponentiation.Grayson.html#5959" class="Bound">𝓥</a> <a id="6029" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="6032" href="Ordinals.Exponentiation.Grayson.html#5995" class="Function">is-grayson</a> <a id="6043" href="Ordinals.Exponentiation.Grayson.html#6043" class="Bound">l</a> <a id="6045" class="Symbol">=</a> <a id="6047" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="6061" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="6064" class="Symbol">(</a><a id="6065" href="MLTT.List.html#2334" class="Function">map</a> <a id="6069" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6073" href="Ordinals.Exponentiation.Grayson.html#6043" class="Bound">l</a><a id="6074" class="Symbol">)</a>
              <a id="6090" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6092" href="MLTT.List.html#20409" class="Datatype">All</a> <a id="6096" class="Symbol">(</a><a id="6097" href="Ordinals.Exponentiation.Grayson.html#3892" class="Function">is-positively-non-minimal</a> <a id="6123" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a><a id="6124" class="Symbol">)</a> <a id="6126" class="Symbol">(</a><a id="6127" href="MLTT.List.html#2334" class="Function">map</a> <a id="6131" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6135" href="Ordinals.Exponentiation.Grayson.html#6043" class="Bound">l</a><a id="6136" class="Symbol">)</a>

 <a id="6140" href="Ordinals.Exponentiation.Grayson.html#6140" class="Function">is-grayson-is-prop</a> <a id="6159" class="Symbol">:</a> <a id="6161" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="6176" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a>
                    <a id="6199" class="Symbol">→</a> <a id="6201" href="UF.Subsingletons.html#520" class="Function">is-prop-valued-family</a> <a id="6223" href="Ordinals.Exponentiation.Grayson.html#5995" class="Function">is-grayson</a>
 <a id="6235" href="Ordinals.Exponentiation.Grayson.html#6140" class="Function">is-grayson-is-prop</a> <a id="6254" href="Ordinals.Exponentiation.Grayson.html#6254" class="Bound">p&#39;</a> <a id="6257" href="Ordinals.Exponentiation.Grayson.html#6257" class="Bound">l</a> <a id="6259" class="Symbol">=</a>
  <a id="6263" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="6273" class="Symbol">(</a><a id="6274" href="Ordinals.Exponentiation.DecreasingList.html#4645" class="Function">is-decreasing-is-prop</a> <a id="6296" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="6299" href="Ordinals.Exponentiation.Grayson.html#6254" class="Bound">p&#39;</a> <a id="6302" class="Symbol">(</a><a id="6303" href="MLTT.List.html#2334" class="Function">map</a> <a id="6307" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6311" href="Ordinals.Exponentiation.Grayson.html#6257" class="Bound">l</a><a id="6312" class="Symbol">))</a>
            <a id="6327" class="Symbol">(</a><a id="6328" href="MLTT.List.html#20546" class="Function">All-is-prop</a> <a id="6340" class="Symbol">_</a> <a id="6342" class="Symbol">(λ</a> <a id="6345" href="Ordinals.Exponentiation.Grayson.html#6345" class="Bound">x</a> <a id="6347" class="Symbol">→</a> <a id="6349" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="6358" class="Symbol">)</a> <a id="6360" class="Symbol">(</a><a id="6361" href="MLTT.List.html#2334" class="Function">map</a> <a id="6365" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6369" href="Ordinals.Exponentiation.Grayson.html#6257" class="Bound">l</a><a id="6370" class="Symbol">))</a>

 <a id="6375" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="6387" class="Symbol">:</a> <a id="6389" href="Ordinals.Exponentiation.Grayson.html#5939" class="Bound">𝓤</a> <a id="6391" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6393" href="Ordinals.Exponentiation.Grayson.html#5959" class="Bound">𝓥</a> <a id="6395" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="6398" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="6410" class="Symbol">=</a> <a id="6412" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6414" href="Ordinals.Exponentiation.Grayson.html#6414" class="Bound">l</a> <a id="6416" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6418" href="MLTT.List.html#488" class="Datatype">List</a> <a id="6423" class="Symbol">(</a><a id="6424" href="Ordinals.Exponentiation.Grayson.html#5933" class="Bound">A</a> <a id="6426" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6428" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="6429" class="Symbol">)</a> <a id="6431" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6433" href="Ordinals.Exponentiation.Grayson.html#5995" class="Function">is-grayson</a> <a id="6444" href="Ordinals.Exponentiation.Grayson.html#6414" class="Bound">l</a>

 <a id="6448" href="Ordinals.Exponentiation.Grayson.html#6448" class="Function">GraysonList-list</a> <a id="6465" class="Symbol">:</a> <a id="6467" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="6479" class="Symbol">→</a> <a id="6481" href="MLTT.List.html#488" class="Datatype">List</a> <a id="6486" class="Symbol">(</a><a id="6487" href="Ordinals.Exponentiation.Grayson.html#5933" class="Bound">A</a> <a id="6489" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6491" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="6492" class="Symbol">)</a>
 <a id="6495" href="Ordinals.Exponentiation.Grayson.html#6448" class="Function">GraysonList-list</a> <a id="6512" class="Symbol">=</a> <a id="6514" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="6520" href="Ordinals.Exponentiation.Grayson.html#6520" class="Function">to-GraysonList-＝</a> <a id="6537" class="Symbol">:</a> <a id="6539" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="6554" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a>
                   <a id="6576" class="Symbol">→</a> <a id="6578" class="Symbol">{</a><a id="6579" href="Ordinals.Exponentiation.Grayson.html#6579" class="Bound">l</a> <a id="6581" href="Ordinals.Exponentiation.Grayson.html#6581" class="Bound">l&#39;</a> <a id="6584" class="Symbol">:</a> <a id="6586" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a><a id="6597" class="Symbol">}</a>
                   <a id="6618" class="Symbol">→</a> <a id="6620" href="Ordinals.Exponentiation.Grayson.html#6448" class="Function">GraysonList-list</a> <a id="6637" href="Ordinals.Exponentiation.Grayson.html#6579" class="Bound">l</a> <a id="6639" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6641" href="Ordinals.Exponentiation.Grayson.html#6448" class="Function">GraysonList-list</a> <a id="6658" href="Ordinals.Exponentiation.Grayson.html#6581" class="Bound">l&#39;</a> <a id="6661" class="Symbol">→</a> <a id="6663" href="Ordinals.Exponentiation.Grayson.html#6579" class="Bound">l</a> <a id="6665" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6667" href="Ordinals.Exponentiation.Grayson.html#6581" class="Bound">l&#39;</a>
 <a id="6671" href="Ordinals.Exponentiation.Grayson.html#6520" class="Function">to-GraysonList-＝</a> <a id="6688" href="Ordinals.Exponentiation.Grayson.html#6688" class="Bound">p&#39;</a> <a id="6691" class="Symbol">=</a> <a id="6693" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="6706" class="Symbol">(</a><a id="6707" href="Ordinals.Exponentiation.Grayson.html#6140" class="Function">is-grayson-is-prop</a> <a id="6726" href="Ordinals.Exponentiation.Grayson.html#6688" class="Bound">p&#39;</a><a id="6728" class="Symbol">)</a>

 <a id="6732" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="6746" class="Symbol">:</a> <a id="6748" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="6760" class="Symbol">→</a> <a id="6762" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="6774" class="Symbol">→</a> <a id="6776" href="Ordinals.Exponentiation.Grayson.html#5939" class="Bound">𝓤</a> <a id="6778" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6780" href="Ordinals.Exponentiation.Grayson.html#5959" class="Bound">𝓥</a> <a id="6782" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="6785" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="6799" class="Symbol">(</a><a id="6800" href="Ordinals.Exponentiation.Grayson.html#6800" class="Bound">l</a> <a id="6802" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6804" class="Symbol">_)</a> <a id="6807" class="Symbol">(</a><a id="6808" href="Ordinals.Exponentiation.Grayson.html#6808" class="Bound">l&#39;</a> <a id="6811" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6813" class="Symbol">_)</a> <a id="6816" class="Symbol">=</a> <a id="6818" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="6822" class="Symbol">(</a><a id="6823" href="Ordinals.WellOrderArithmetic.html#6679" class="Function">times.order</a> <a id="6835" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a> <a id="6837" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a><a id="6839" class="Symbol">)</a> <a id="6841" href="Ordinals.Exponentiation.Grayson.html#6800" class="Bound">l</a> <a id="6843" href="Ordinals.Exponentiation.Grayson.html#6808" class="Bound">l&#39;</a>

 <a id="6848" class="Keyword">private</a>
  <a id="6858" href="Ordinals.Exponentiation.Grayson.html#6858" class="Function">irr</a> <a id="6862" class="Symbol">:</a> <a id="6864" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="6879" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a>
      <a id="6887" class="Symbol">→</a> <a id="6889" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="6904" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a>
      <a id="6913" class="Symbol">→</a> <a id="6915" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="6930" class="Symbol">(</a><a id="6931" href="Ordinals.WellOrderArithmetic.html#6679" class="Function">times.order</a> <a id="6943" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a> <a id="6945" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a><a id="6947" class="Symbol">)</a>
  <a id="6951" href="Ordinals.Exponentiation.Grayson.html#6858" class="Function">irr</a> <a id="6955" href="Ordinals.Exponentiation.Grayson.html#6955" class="Bound">i</a> <a id="6957" href="Ordinals.Exponentiation.Grayson.html#6957" class="Bound">i&#39;</a> <a id="6960" class="Symbol">(</a><a id="6961" href="Ordinals.Exponentiation.Grayson.html#6961" class="Bound">a</a> <a id="6963" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6965" href="Ordinals.Exponentiation.Grayson.html#6965" class="Bound">b</a><a id="6966" class="Symbol">)</a> <a id="6968" class="Symbol">(</a><a id="6969" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6973" href="Ordinals.Exponentiation.Grayson.html#6973" class="Bound">q</a><a id="6974" class="Symbol">)</a> <a id="6976" class="Symbol">=</a> <a id="6978" href="Ordinals.Exponentiation.Grayson.html#6957" class="Bound">i&#39;</a> <a id="6981" href="Ordinals.Exponentiation.Grayson.html#6965" class="Bound">b</a> <a id="6983" href="Ordinals.Exponentiation.Grayson.html#6973" class="Bound">q</a>
  <a id="6987" href="Ordinals.Exponentiation.Grayson.html#6858" class="Function">irr</a> <a id="6991" href="Ordinals.Exponentiation.Grayson.html#6991" class="Bound">i</a> <a id="6993" href="Ordinals.Exponentiation.Grayson.html#6993" class="Bound">i&#39;</a> <a id="6996" class="Symbol">(</a><a id="6997" href="Ordinals.Exponentiation.Grayson.html#6997" class="Bound">a</a> <a id="6999" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7001" href="Ordinals.Exponentiation.Grayson.html#7001" class="Bound">b</a><a id="7002" class="Symbol">)</a> <a id="7004" class="Symbol">(</a><a id="7005" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7009" class="Symbol">(</a><a id="7010" href="Ordinals.Exponentiation.Grayson.html#7010" class="Bound">r</a> <a id="7012" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7014" href="Ordinals.Exponentiation.Grayson.html#7014" class="Bound">q</a><a id="7015" class="Symbol">))</a> <a id="7018" class="Symbol">=</a> <a id="7020" href="Ordinals.Exponentiation.Grayson.html#6991" class="Bound">i</a> <a id="7022" href="Ordinals.Exponentiation.Grayson.html#6997" class="Bound">a</a> <a id="7024" href="Ordinals.Exponentiation.Grayson.html#7014" class="Bound">q</a>

 <a id="7028" href="Ordinals.Exponentiation.Grayson.html#7028" class="Function">Grayson-order-is-irreflexive</a> <a id="7057" class="Symbol">:</a> <a id="7059" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="7074" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a>
                              <a id="7106" class="Symbol">→</a> <a id="7108" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="7123" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a>
                              <a id="7156" class="Symbol">→</a> <a id="7158" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="7173" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a>
 <a id="7188" href="Ordinals.Exponentiation.Grayson.html#7028" class="Function">Grayson-order-is-irreflexive</a> <a id="7217" href="Ordinals.Exponentiation.Grayson.html#7217" class="Bound">i</a> <a id="7219" href="Ordinals.Exponentiation.Grayson.html#7219" class="Bound">i&#39;</a> <a id="7222" class="Symbol">(</a><a id="7223" href="Ordinals.Exponentiation.Grayson.html#7223" class="Bound">l</a> <a id="7225" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7227" class="Symbol">_)</a> <a id="7230" class="Symbol">=</a>
  <a id="7234" href="Ordinals.Exponentiation.DecreasingList.html#3169" class="Function">lex-irreflexive</a> <a id="7250" class="Symbol">(</a><a id="7251" href="Ordinals.WellOrderArithmetic.html#6679" class="Function">times.order</a> <a id="7263" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a> <a id="7265" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a><a id="7267" class="Symbol">)</a> <a id="7269" class="Symbol">(</a><a id="7270" href="Ordinals.Exponentiation.Grayson.html#6858" class="Function">irr</a> <a id="7274" href="Ordinals.Exponentiation.Grayson.html#7217" class="Bound">i</a> <a id="7276" href="Ordinals.Exponentiation.Grayson.html#7219" class="Bound">i&#39;</a><a id="7278" class="Symbol">)</a> <a id="7280" href="Ordinals.Exponentiation.Grayson.html#7223" class="Bound">l</a>

 <a id="7284" href="Ordinals.Exponentiation.Grayson.html#7284" class="Function">Grayson-order-is-prop</a> <a id="7306" class="Symbol">:</a> <a id="7308" href="UF.Sets.html#709" class="Function">is-set</a> <a id="7315" href="Ordinals.Exponentiation.Grayson.html#5933" class="Bound">A</a>
                       <a id="7340" class="Symbol">→</a> <a id="7342" href="UF.Sets.html#709" class="Function">is-set</a> <a id="7349" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a>
                       <a id="7374" class="Symbol">→</a> <a id="7376" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="7391" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a>
                       <a id="7416" class="Symbol">→</a> <a id="7418" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="7433" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a>
                       <a id="7459" class="Symbol">→</a> <a id="7461" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="7476" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a>
                       <a id="7501" class="Symbol">→</a> <a id="7503" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="7518" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a>
                       <a id="7544" class="Symbol">→</a> <a id="7546" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="7561" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a>
 <a id="7576" href="Ordinals.Exponentiation.Grayson.html#7284" class="Function">Grayson-order-is-prop</a> <a id="7598" href="Ordinals.Exponentiation.Grayson.html#7598" class="Bound">s</a> <a id="7600" href="Ordinals.Exponentiation.Grayson.html#7600" class="Bound">s&#39;</a> <a id="7603" href="Ordinals.Exponentiation.Grayson.html#7603" class="Bound">p</a> <a id="7605" href="Ordinals.Exponentiation.Grayson.html#7605" class="Bound">p&#39;</a> <a id="7608" href="Ordinals.Exponentiation.Grayson.html#7608" class="Bound">i</a> <a id="7610" href="Ordinals.Exponentiation.Grayson.html#7610" class="Bound">i&#39;</a> <a id="7613" class="Symbol">(</a><a id="7614" href="Ordinals.Exponentiation.Grayson.html#7614" class="Bound">l</a> <a id="7616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7618" class="Symbol">_)</a> <a id="7621" class="Symbol">(</a><a id="7622" href="Ordinals.Exponentiation.Grayson.html#7622" class="Bound">l&#39;</a> <a id="7625" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7627" class="Symbol">_)</a> <a id="7630" class="Symbol">=</a>
  <a id="7634" href="Ordinals.Exponentiation.DecreasingList.html#3431" class="Function">lex-prop-valued</a> <a id="7650" class="Symbol">(</a><a id="7651" href="Ordinals.WellOrderArithmetic.html#6679" class="Function">times.order</a> <a id="7663" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a> <a id="7665" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a><a id="7667" class="Symbol">)</a>
                  <a id="7687" class="Symbol">(</a><a id="7688" href="UF.Sets.html#1800" class="Function">×-is-set</a> <a id="7697" href="Ordinals.Exponentiation.Grayson.html#7598" class="Bound">s</a> <a id="7699" href="Ordinals.Exponentiation.Grayson.html#7600" class="Bound">s&#39;</a><a id="7701" class="Symbol">)</a>
                  <a id="7721" class="Symbol">(</a><a id="7722" href="Ordinals.WellOrderArithmetic.html#9605" class="Function">times.prop-valued</a> <a id="7740" class="Symbol">_</a> <a id="7742" class="Symbol">_</a> <a id="7744" href="Ordinals.Exponentiation.Grayson.html#7600" class="Bound">s&#39;</a> <a id="7747" href="Ordinals.Exponentiation.Grayson.html#7603" class="Bound">p</a> <a id="7749" href="Ordinals.Exponentiation.Grayson.html#7605" class="Bound">p&#39;</a> <a id="7752" href="Ordinals.Exponentiation.Grayson.html#7610" class="Bound">i&#39;</a><a id="7754" class="Symbol">)</a>
                  <a id="7774" class="Symbol">(</a><a id="7775" href="Ordinals.Exponentiation.Grayson.html#6858" class="Function">irr</a> <a id="7779" href="Ordinals.Exponentiation.Grayson.html#7608" class="Bound">i</a> <a id="7781" href="Ordinals.Exponentiation.Grayson.html#7610" class="Bound">i&#39;</a><a id="7783" class="Symbol">)</a>
                  <a id="7803" href="Ordinals.Exponentiation.Grayson.html#7614" class="Bound">l</a>
                  <a id="7823" href="Ordinals.Exponentiation.Grayson.html#7622" class="Bound">l&#39;</a>

 <a id="7828" href="Ordinals.Exponentiation.Grayson.html#7828" class="Function">GraysonList-⊥</a> <a id="7842" class="Symbol">:</a> <a id="7844" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a>
 <a id="7857" href="Ordinals.Exponentiation.Grayson.html#7828" class="Function">GraysonList-⊥</a> <a id="7871" class="Symbol">=</a> <a id="7873" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="7876" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7878" class="Symbol">(</a><a id="7879" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="7887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7889" href="MLTT.List.html#20467" class="InductiveConstructor">[]</a><a id="7891" class="Symbol">)</a>

<a id="7894" class="Markup">\end{code}</a><a id="7904" class="Background">

For comparison with Ordinals.Exponentiation.DecreasingList, it is
convenient to reformulate the type of Grayson lists slightly in an
equivalent way:

</a><a id="8056" class="Markup">\begin{code}</a>

 <a id="8071" href="Ordinals.Exponentiation.Grayson.html#8071" class="Function">GraysonList&#39;</a> <a id="8084" class="Symbol">:</a> <a id="8086" href="Ordinals.Exponentiation.Grayson.html#5939" class="Bound">𝓤</a> <a id="8088" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8090" href="Ordinals.Exponentiation.Grayson.html#5959" class="Bound">𝓥</a> <a id="8092" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="8095" href="Ordinals.Exponentiation.Grayson.html#8071" class="Function">GraysonList&#39;</a> <a id="8108" class="Symbol">=</a>
  <a id="8112" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8114" href="Ordinals.Exponentiation.Grayson.html#8114" class="Bound">l</a> <a id="8116" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8118" href="MLTT.List.html#488" class="Datatype">List</a> <a id="8123" class="Symbol">(</a><a id="8124" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="8147" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a> <a id="8149" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8151" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="8152" class="Symbol">)</a> <a id="8154" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8156" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="8170" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="8173" class="Symbol">(</a><a id="8174" href="MLTT.List.html#2334" class="Function">map</a> <a id="8178" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8182" href="Ordinals.Exponentiation.Grayson.html#8114" class="Bound">l</a><a id="8183" class="Symbol">)</a>

 <a id="8187" href="Ordinals.Exponentiation.Grayson.html#8187" class="Function">GraysonList&#39;-list</a> <a id="8205" class="Symbol">:</a> <a id="8207" href="Ordinals.Exponentiation.Grayson.html#8071" class="Function">GraysonList&#39;</a> <a id="8220" class="Symbol">→</a> <a id="8222" href="MLTT.List.html#488" class="Datatype">List</a> <a id="8227" class="Symbol">(</a><a id="8228" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="8251" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a> <a id="8253" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8255" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="8256" class="Symbol">)</a>
 <a id="8259" href="Ordinals.Exponentiation.Grayson.html#8187" class="Function">GraysonList&#39;-list</a> <a id="8277" class="Symbol">=</a> <a id="8279" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="8285" href="Ordinals.Exponentiation.Grayson.html#8285" class="Function">to-GraysonList&#39;-＝</a> <a id="8303" class="Symbol">:</a> <a id="8305" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="8320" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a>
                   <a id="8342" class="Symbol">→</a> <a id="8344" class="Symbol">{</a><a id="8345" href="Ordinals.Exponentiation.Grayson.html#8345" class="Bound">l</a> <a id="8347" href="Ordinals.Exponentiation.Grayson.html#8347" class="Bound">l&#39;</a> <a id="8350" class="Symbol">:</a> <a id="8352" href="Ordinals.Exponentiation.Grayson.html#8071" class="Function">GraysonList&#39;</a><a id="8364" class="Symbol">}</a>
                   <a id="8385" class="Symbol">→</a> <a id="8387" href="Ordinals.Exponentiation.Grayson.html#8187" class="Function">GraysonList&#39;-list</a> <a id="8405" href="Ordinals.Exponentiation.Grayson.html#8345" class="Bound">l</a> <a id="8407" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8409" href="Ordinals.Exponentiation.Grayson.html#8187" class="Function">GraysonList&#39;-list</a> <a id="8427" href="Ordinals.Exponentiation.Grayson.html#8347" class="Bound">l&#39;</a> <a id="8430" class="Symbol">→</a> <a id="8432" href="Ordinals.Exponentiation.Grayson.html#8345" class="Bound">l</a> <a id="8434" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8436" href="Ordinals.Exponentiation.Grayson.html#8347" class="Bound">l&#39;</a>
 <a id="8440" href="Ordinals.Exponentiation.Grayson.html#8285" class="Function">to-GraysonList&#39;-＝</a> <a id="8458" href="Ordinals.Exponentiation.Grayson.html#8458" class="Bound">p&#39;</a> <a id="8461" class="Symbol">=</a>
  <a id="8465" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="8478" class="Symbol">(λ</a> <a id="8481" href="Ordinals.Exponentiation.Grayson.html#8481" class="Bound">l</a> <a id="8483" class="Symbol">→</a> <a id="8485" href="Ordinals.Exponentiation.DecreasingList.html#4645" class="Function">is-decreasing-is-prop</a> <a id="8507" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="8510" href="Ordinals.Exponentiation.Grayson.html#8458" class="Bound">p&#39;</a> <a id="8513" class="Symbol">(</a><a id="8514" href="MLTT.List.html#2334" class="Function">map</a> <a id="8518" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8522" href="Ordinals.Exponentiation.Grayson.html#8481" class="Bound">l</a><a id="8523" class="Symbol">))</a>

 <a id="8528" href="Ordinals.Exponentiation.Grayson.html#8528" class="Function">Grayson&#39;-order</a> <a id="8543" class="Symbol">:</a> <a id="8545" href="Ordinals.Exponentiation.Grayson.html#8071" class="Function">GraysonList&#39;</a> <a id="8558" class="Symbol">→</a> <a id="8560" href="Ordinals.Exponentiation.Grayson.html#8071" class="Function">GraysonList&#39;</a> <a id="8573" class="Symbol">→</a> <a id="8575" href="Ordinals.Exponentiation.Grayson.html#5939" class="Bound">𝓤</a> <a id="8577" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8579" href="Ordinals.Exponentiation.Grayson.html#5959" class="Bound">𝓥</a> <a id="8581" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="8584" href="Ordinals.Exponentiation.Grayson.html#8528" class="Function">Grayson&#39;-order</a> <a id="8599" class="Symbol">(</a><a id="8600" href="Ordinals.Exponentiation.Grayson.html#8600" class="Bound">l</a> <a id="8602" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8604" class="Symbol">_)</a> <a id="8607" class="Symbol">(</a><a id="8608" href="Ordinals.Exponentiation.Grayson.html#8608" class="Bound">l&#39;</a> <a id="8611" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8613" class="Symbol">_)</a> <a id="8616" class="Symbol">=</a>
  <a id="8620" href="Ordinals.Exponentiation.DecreasingList.html#1208" class="Datatype">lex</a> <a id="8624" class="Symbol">(</a><a id="8625" href="Ordinals.WellOrderArithmetic.html#6679" class="Function">times.order</a> <a id="8637" class="Symbol">(</a><a id="8638" href="Ordinals.Exponentiation.Grayson.html#4437" class="Function">Positively-non-minimal-order</a> <a id="8667" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a><a id="8668" class="Symbol">)</a> <a id="8670" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a><a id="8672" class="Symbol">)</a> <a id="8674" href="Ordinals.Exponentiation.Grayson.html#8600" class="Bound">l</a> <a id="8676" href="Ordinals.Exponentiation.Grayson.html#8608" class="Bound">l&#39;</a>

 <a id="8681" href="Ordinals.Exponentiation.Grayson.html#8681" class="Function">Grayson&#39;-order-is-prop</a> <a id="8704" class="Symbol">:</a> <a id="8706" href="UF.Sets.html#709" class="Function">is-set</a> <a id="8713" href="Ordinals.Exponentiation.Grayson.html#5933" class="Bound">A</a>
                        <a id="8739" class="Symbol">→</a> <a id="8741" href="UF.Sets.html#709" class="Function">is-set</a> <a id="8748" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a>
                        <a id="8774" class="Symbol">→</a> <a id="8776" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="8791" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a>
                        <a id="8817" class="Symbol">→</a> <a id="8819" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="8834" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a>
                        <a id="8861" class="Symbol">→</a> <a id="8863" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="8878" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a>
                        <a id="8904" class="Symbol">→</a> <a id="8906" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="8921" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a>
                        <a id="8948" class="Symbol">→</a> <a id="8950" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="8965" href="Ordinals.Exponentiation.Grayson.html#8528" class="Function">Grayson&#39;-order</a>
 <a id="8981" href="Ordinals.Exponentiation.Grayson.html#8681" class="Function">Grayson&#39;-order-is-prop</a> <a id="9004" href="Ordinals.Exponentiation.Grayson.html#9004" class="Bound">s</a> <a id="9006" href="Ordinals.Exponentiation.Grayson.html#9006" class="Bound">s&#39;</a> <a id="9009" href="Ordinals.Exponentiation.Grayson.html#9009" class="Bound">p</a> <a id="9011" href="Ordinals.Exponentiation.Grayson.html#9011" class="Bound">p&#39;</a> <a id="9014" href="Ordinals.Exponentiation.Grayson.html#9014" class="Bound">i</a> <a id="9016" href="Ordinals.Exponentiation.Grayson.html#9016" class="Bound">i&#39;</a> <a id="9019" class="Symbol">(</a><a id="9020" href="Ordinals.Exponentiation.Grayson.html#9020" class="Bound">l</a> <a id="9022" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9024" class="Symbol">_)</a> <a id="9027" class="Symbol">(</a><a id="9028" href="Ordinals.Exponentiation.Grayson.html#9028" class="Bound">l&#39;</a> <a id="9031" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9033" class="Symbol">_)</a> <a id="9036" class="Symbol">=</a>
  <a id="9040" href="Ordinals.Exponentiation.DecreasingList.html#3431" class="Function">lex-prop-valued</a> <a id="9056" class="Symbol">(</a><a id="9057" href="Ordinals.WellOrderArithmetic.html#6679" class="Function">times.order</a> <a id="9069" class="Symbol">(</a><a id="9070" href="Ordinals.Exponentiation.Grayson.html#4437" class="Function">Positively-non-minimal-order</a> <a id="9099" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a><a id="9100" class="Symbol">)</a> <a id="9102" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a><a id="9104" class="Symbol">)</a>
                  <a id="9124" class="Symbol">(</a><a id="9125" href="UF.Sets.html#1800" class="Function">×-is-set</a> <a id="9134" class="Symbol">(</a><a id="9135" href="Ordinals.Exponentiation.Grayson.html#4151" class="Function">Positively-non-minimal-is-set</a> <a id="9165" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a> <a id="9167" href="Ordinals.Exponentiation.Grayson.html#9004" class="Bound">s</a><a id="9168" class="Symbol">)</a> <a id="9170" href="Ordinals.Exponentiation.Grayson.html#9006" class="Bound">s&#39;</a><a id="9172" class="Symbol">)</a>
                  <a id="9192" class="Symbol">(</a><a id="9193" href="Ordinals.WellOrderArithmetic.html#9605" class="Function">times.prop-valued</a> <a id="9211" class="Symbol">_</a> <a id="9213" class="Symbol">_</a> <a id="9215" href="Ordinals.Exponentiation.Grayson.html#9006" class="Bound">s&#39;</a> <a id="9218" class="Symbol">(λ</a> <a id="9221" class="Symbol">(</a><a id="9222" href="Ordinals.Exponentiation.Grayson.html#9222" class="Bound">x</a> <a id="9224" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9226" class="Symbol">_)</a> <a id="9229" class="Symbol">(</a><a id="9230" href="Ordinals.Exponentiation.Grayson.html#9230" class="Bound">x&#39;</a> <a id="9233" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9235" class="Symbol">_)</a> <a id="9238" class="Symbol">→</a> <a id="9240" href="Ordinals.Exponentiation.Grayson.html#9009" class="Bound">p</a> <a id="9242" href="Ordinals.Exponentiation.Grayson.html#9222" class="Bound">x</a> <a id="9244" href="Ordinals.Exponentiation.Grayson.html#9230" class="Bound">x&#39;</a><a id="9246" class="Symbol">)</a> <a id="9248" href="Ordinals.Exponentiation.Grayson.html#9011" class="Bound">p&#39;</a> <a id="9251" href="Ordinals.Exponentiation.Grayson.html#9016" class="Bound">i&#39;</a><a id="9253" class="Symbol">)</a>
                  <a id="9273" href="Ordinals.Exponentiation.Grayson.html#9332" class="Function">irr&#39;</a>
                  <a id="9296" href="Ordinals.Exponentiation.Grayson.html#9020" class="Bound">l</a>
                  <a id="9316" href="Ordinals.Exponentiation.Grayson.html#9028" class="Bound">l&#39;</a>
   <a id="9322" class="Keyword">where</a>
    <a id="9332" href="Ordinals.Exponentiation.Grayson.html#9332" class="Function">irr&#39;</a> <a id="9337" class="Symbol">:</a> <a id="9339" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="9354" class="Symbol">(</a><a id="9355" href="Ordinals.WellOrderArithmetic.html#6679" class="Function">times.order</a> <a id="9367" class="Symbol">(</a><a id="9368" href="Ordinals.Exponentiation.Grayson.html#4437" class="Function">Positively-non-minimal-order</a> <a id="9397" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a><a id="9398" class="Symbol">)</a> <a id="9400" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a><a id="9402" class="Symbol">)</a>
    <a id="9408" href="Ordinals.Exponentiation.Grayson.html#9332" class="Function">irr&#39;</a> <a id="9413" class="Symbol">(</a><a id="9414" href="Ordinals.Exponentiation.Grayson.html#9414" class="Bound">a</a> <a id="9416" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9418" href="Ordinals.Exponentiation.Grayson.html#9418" class="Bound">b</a><a id="9419" class="Symbol">)</a> <a id="9421" class="Symbol">(</a><a id="9422" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9426" href="Ordinals.Exponentiation.Grayson.html#9426" class="Bound">q</a><a id="9427" class="Symbol">)</a> <a id="9429" class="Symbol">=</a> <a id="9431" href="Ordinals.Exponentiation.Grayson.html#9016" class="Bound">i&#39;</a> <a id="9434" href="Ordinals.Exponentiation.Grayson.html#9418" class="Bound">b</a> <a id="9436" href="Ordinals.Exponentiation.Grayson.html#9426" class="Bound">q</a>
    <a id="9442" href="Ordinals.Exponentiation.Grayson.html#9332" class="Function">irr&#39;</a> <a id="9447" class="Symbol">((</a><a id="9449" href="Ordinals.Exponentiation.Grayson.html#9449" class="Bound">a</a> <a id="9451" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9453" class="Symbol">_)</a> <a id="9456" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9458" href="Ordinals.Exponentiation.Grayson.html#9458" class="Bound">b</a><a id="9459" class="Symbol">)</a> <a id="9461" class="Symbol">(</a><a id="9462" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9466" class="Symbol">(</a><a id="9467" href="Ordinals.Exponentiation.Grayson.html#9467" class="Bound">r</a> <a id="9469" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9471" href="Ordinals.Exponentiation.Grayson.html#9471" class="Bound">q</a><a id="9472" class="Symbol">))</a> <a id="9475" class="Symbol">=</a> <a id="9477" href="Ordinals.Exponentiation.Grayson.html#9014" class="Bound">i</a> <a id="9479" href="Ordinals.Exponentiation.Grayson.html#9449" class="Bound">a</a> <a id="9481" href="Ordinals.Exponentiation.Grayson.html#9471" class="Bound">q</a>

 <a id="9485" href="Ordinals.Exponentiation.Grayson.html#9485" class="Function">GraysonLists-agree</a> <a id="9504" class="Symbol">:</a> <a id="9506" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="9521" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="9524" class="Symbol">→</a> <a id="9526" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="9538" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9540" href="Ordinals.Exponentiation.Grayson.html#8071" class="Function">GraysonList&#39;</a>
 <a id="9554" href="Ordinals.Exponentiation.Grayson.html#9485" class="Function">GraysonLists-agree</a> <a id="9573" href="Ordinals.Exponentiation.Grayson.html#9573" class="Bound">R&#39;-is-prop</a> <a id="9584" class="Symbol">=</a> <a id="9586" href="Ordinals.Exponentiation.Grayson.html#9838" class="Function">f</a> <a id="9588" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9590" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="9607" href="Ordinals.Exponentiation.Grayson.html#9838" class="Function">f</a> <a id="9609" class="Symbol">(</a><a id="9610" href="Ordinals.Exponentiation.Grayson.html#11127" class="Function">g</a> <a id="9612" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9614" href="Ordinals.Exponentiation.Grayson.html#11229" class="Function">η</a> <a id="9616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9618" href="Ordinals.Exponentiation.Grayson.html#11544" class="Function">ε</a><a id="9619" class="Symbol">)</a>
   <a id="9624" class="Keyword">where</a>
    <a id="9634" href="Ordinals.Exponentiation.Grayson.html#9634" class="Function">f₀</a> <a id="9637" class="Symbol">:</a> <a id="9639" class="Symbol">(</a><a id="9640" href="Ordinals.Exponentiation.Grayson.html#9640" class="Bound">l</a> <a id="9642" class="Symbol">:</a> <a id="9644" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9649" class="Symbol">(</a><a id="9650" href="Ordinals.Exponentiation.Grayson.html#5933" class="Bound">A</a> <a id="9652" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9654" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="9655" class="Symbol">))(</a><a id="9658" href="Ordinals.Exponentiation.Grayson.html#9658" class="Bound">g</a> <a id="9660" class="Symbol">:</a> <a id="9662" href="Ordinals.Exponentiation.Grayson.html#5995" class="Function">is-grayson</a> <a id="9673" href="Ordinals.Exponentiation.Grayson.html#9640" class="Bound">l</a><a id="9674" class="Symbol">)</a>
       <a id="9683" class="Symbol">→</a> <a id="9685" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9690" class="Symbol">((</a><a id="9692" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="9715" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a><a id="9716" class="Symbol">)</a> <a id="9718" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9720" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="9721" class="Symbol">)</a>
    <a id="9727" href="Ordinals.Exponentiation.Grayson.html#9634" class="Function">f₀</a> <a id="9730" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="9733" href="Ordinals.Exponentiation.Grayson.html#9733" class="Bound">p</a> <a id="9735" class="Symbol">=</a> <a id="9737" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
    <a id="9744" href="Ordinals.Exponentiation.Grayson.html#9634" class="Function">f₀</a> <a id="9747" class="Symbol">(</a><a id="9748" href="Ordinals.Exponentiation.Grayson.html#9748" class="Bound">a</a> <a id="9750" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9752" href="Ordinals.Exponentiation.Grayson.html#9752" class="Bound">b</a> <a id="9754" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9756" href="Ordinals.Exponentiation.Grayson.html#9756" class="Bound">l</a><a id="9757" class="Symbol">)</a> <a id="9759" class="Symbol">(</a><a id="9760" href="Ordinals.Exponentiation.Grayson.html#9760" class="Bound">δ</a> <a id="9762" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9764" class="Symbol">(</a><a id="9765" href="Ordinals.Exponentiation.Grayson.html#9765" class="Bound">p</a> <a id="9767" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="9769" href="Ordinals.Exponentiation.Grayson.html#9769" class="Bound">ps</a><a id="9771" class="Symbol">))</a> <a id="9774" class="Symbol">=</a>
     <a id="9781" class="Symbol">((</a><a id="9783" href="Ordinals.Exponentiation.Grayson.html#9748" class="Bound">a</a> <a id="9785" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9787" href="Ordinals.Exponentiation.Grayson.html#9765" class="Bound">p</a><a id="9788" class="Symbol">)</a> <a id="9790" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9792" href="Ordinals.Exponentiation.Grayson.html#9752" class="Bound">b</a><a id="9793" class="Symbol">)</a> <a id="9795" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9797" href="Ordinals.Exponentiation.Grayson.html#9634" class="Function">f₀</a> <a id="9800" href="Ordinals.Exponentiation.Grayson.html#9756" class="Bound">l</a> <a id="9802" class="Symbol">(</a><a id="9803" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="9822" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="9825" href="Ordinals.Exponentiation.Grayson.html#9760" class="Bound">δ</a> <a id="9827" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9829" href="Ordinals.Exponentiation.Grayson.html#9769" class="Bound">ps</a><a id="9831" class="Symbol">)</a>

    <a id="9838" href="Ordinals.Exponentiation.Grayson.html#9838" class="Function">f</a> <a id="9840" class="Symbol">:</a> <a id="9842" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="9854" class="Symbol">→</a> <a id="9856" href="Ordinals.Exponentiation.Grayson.html#8071" class="Function">GraysonList&#39;</a>
    <a id="9873" href="Ordinals.Exponentiation.Grayson.html#9838" class="Function">f</a> <a id="9875" class="Symbol">(</a><a id="9876" href="Ordinals.Exponentiation.Grayson.html#9876" class="Bound">l</a> <a id="9878" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9880" href="Ordinals.Exponentiation.Grayson.html#9880" class="Bound">g</a><a id="9881" class="Symbol">)</a> <a id="9883" class="Symbol">=</a> <a id="9885" href="Ordinals.Exponentiation.Grayson.html#9634" class="Function">f₀</a> <a id="9888" href="Ordinals.Exponentiation.Grayson.html#9876" class="Bound">l</a> <a id="9890" href="Ordinals.Exponentiation.Grayson.html#9880" class="Bound">g</a> <a id="9892" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9894" href="Ordinals.Exponentiation.Grayson.html#9929" class="Function">f₀-decreasing</a> <a id="9908" href="Ordinals.Exponentiation.Grayson.html#9876" class="Bound">l</a> <a id="9910" href="Ordinals.Exponentiation.Grayson.html#9880" class="Bound">g</a>
     <a id="9917" class="Keyword">where</a>
      <a id="9929" href="Ordinals.Exponentiation.Grayson.html#9929" class="Function">f₀-decreasing</a> <a id="9943" class="Symbol">:</a> <a id="9945" class="Symbol">(</a><a id="9946" href="Ordinals.Exponentiation.Grayson.html#9946" class="Bound">l</a> <a id="9948" class="Symbol">:</a> <a id="9950" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9955" class="Symbol">(</a><a id="9956" href="Ordinals.Exponentiation.Grayson.html#5933" class="Bound">A</a> <a id="9958" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9960" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="9961" class="Symbol">))(</a><a id="9964" href="Ordinals.Exponentiation.Grayson.html#9964" class="Bound">g</a> <a id="9966" class="Symbol">:</a> <a id="9968" href="Ordinals.Exponentiation.Grayson.html#5995" class="Function">is-grayson</a> <a id="9979" href="Ordinals.Exponentiation.Grayson.html#9946" class="Bound">l</a><a id="9980" class="Symbol">)</a>
                    <a id="10002" class="Symbol">→</a> <a id="10004" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="10018" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="10021" class="Symbol">(</a><a id="10022" href="MLTT.List.html#2334" class="Function">map</a> <a id="10026" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10030" class="Symbol">(</a><a id="10031" href="Ordinals.Exponentiation.Grayson.html#9634" class="Function">f₀</a> <a id="10034" href="Ordinals.Exponentiation.Grayson.html#9946" class="Bound">l</a> <a id="10036" href="Ordinals.Exponentiation.Grayson.html#9964" class="Bound">g</a><a id="10037" class="Symbol">))</a>
      <a id="10046" href="Ordinals.Exponentiation.Grayson.html#9929" class="Function">f₀-decreasing</a> <a id="10060" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="10063" href="Ordinals.Exponentiation.Grayson.html#10063" class="Bound">g</a> <a id="10065" class="Symbol">=</a> <a id="10067" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
      <a id="10081" href="Ordinals.Exponentiation.Grayson.html#9929" class="Function">f₀-decreasing</a> <a id="10095" class="Symbol">(</a><a id="10096" href="Ordinals.Exponentiation.Grayson.html#10096" class="Bound">a</a> <a id="10098" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10100" href="Ordinals.Exponentiation.Grayson.html#10100" class="Bound">b</a> <a id="10102" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10104" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="10106" class="Symbol">)</a> <a id="10108" class="Symbol">(</a><a id="10109" href="Ordinals.Exponentiation.Grayson.html#10109" class="Bound">δ</a> <a id="10111" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10113" class="Symbol">(</a><a id="10114" href="Ordinals.Exponentiation.Grayson.html#10114" class="Bound">p</a> <a id="10116" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="10118" href="Ordinals.Exponentiation.Grayson.html#10118" class="Bound">ps</a><a id="10120" class="Symbol">))</a> <a id="10123" class="Symbol">=</a> <a id="10125" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
      <a id="10141" href="Ordinals.Exponentiation.Grayson.html#9929" class="Function">f₀-decreasing</a> <a id="10155" class="Symbol">(</a><a id="10156" href="Ordinals.Exponentiation.Grayson.html#10156" class="Bound">a</a> <a id="10158" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10160" href="Ordinals.Exponentiation.Grayson.html#10160" class="Bound">b</a> <a id="10162" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10164" class="Symbol">(</a><a id="10165" href="Ordinals.Exponentiation.Grayson.html#10165" class="Bound">a&#39;</a> <a id="10168" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10170" href="Ordinals.Exponentiation.Grayson.html#10170" class="Bound">b&#39;</a><a id="10172" class="Symbol">)</a> <a id="10174" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10176" href="Ordinals.Exponentiation.Grayson.html#10176" class="Bound">l</a><a id="10177" class="Symbol">)</a> <a id="10179" class="Symbol">(</a><a id="10180" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="10190" href="Ordinals.Exponentiation.Grayson.html#10190" class="Bound">q</a> <a id="10192" href="Ordinals.Exponentiation.Grayson.html#10192" class="Bound">δ</a> <a id="10194" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10196" class="Symbol">(</a><a id="10197" href="Ordinals.Exponentiation.Grayson.html#10197" class="Bound">p</a> <a id="10199" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="10201" href="Ordinals.Exponentiation.Grayson.html#10201" class="Bound">p&#39;</a> <a id="10204" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="10206" href="Ordinals.Exponentiation.Grayson.html#10206" class="Bound">ps</a><a id="10208" class="Symbol">))</a> <a id="10211" class="Symbol">=</a>
       <a id="10220" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="10230" href="Ordinals.Exponentiation.Grayson.html#10190" class="Bound">q</a> <a id="10232" class="Symbol">(</a><a id="10233" href="Ordinals.Exponentiation.Grayson.html#9929" class="Function">f₀-decreasing</a> <a id="10247" class="Symbol">((</a><a id="10249" href="Ordinals.Exponentiation.Grayson.html#10165" class="Bound">a&#39;</a> <a id="10252" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10254" href="Ordinals.Exponentiation.Grayson.html#10170" class="Bound">b&#39;</a><a id="10256" class="Symbol">)</a> <a id="10258" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10260" href="Ordinals.Exponentiation.Grayson.html#10176" class="Bound">l</a><a id="10261" class="Symbol">)</a> <a id="10263" class="Symbol">(</a><a id="10264" href="Ordinals.Exponentiation.Grayson.html#10192" class="Bound">δ</a> <a id="10266" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10268" class="Symbol">(</a><a id="10269" href="Ordinals.Exponentiation.Grayson.html#10201" class="Bound">p&#39;</a> <a id="10272" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="10274" href="Ordinals.Exponentiation.Grayson.html#10206" class="Bound">ps</a><a id="10276" class="Symbol">)))</a>

    <a id="10285" href="Ordinals.Exponentiation.Grayson.html#10285" class="Function">g₀</a> <a id="10288" class="Symbol">:</a> <a id="10290" class="Symbol">(</a><a id="10291" href="Ordinals.Exponentiation.Grayson.html#10291" class="Bound">l</a> <a id="10293" class="Symbol">:</a> <a id="10295" href="MLTT.List.html#488" class="Datatype">List</a> <a id="10300" class="Symbol">((</a><a id="10302" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="10325" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a><a id="10326" class="Symbol">)</a> <a id="10328" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10330" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="10331" class="Symbol">))</a> <a id="10334" class="Symbol">→</a> <a id="10336" href="MLTT.List.html#488" class="Datatype">List</a> <a id="10341" class="Symbol">(</a><a id="10342" href="Ordinals.Exponentiation.Grayson.html#5933" class="Bound">A</a> <a id="10344" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10346" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="10347" class="Symbol">)</a>
    <a id="10353" href="Ordinals.Exponentiation.Grayson.html#10285" class="Function">g₀</a> <a id="10356" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="10359" class="Symbol">=</a> <a id="10361" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
    <a id="10368" href="Ordinals.Exponentiation.Grayson.html#10285" class="Function">g₀</a> <a id="10371" class="Symbol">(((</a><a id="10374" href="Ordinals.Exponentiation.Grayson.html#10374" class="Bound">a</a> <a id="10376" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10378" class="Symbol">_)</a> <a id="10381" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10383" href="Ordinals.Exponentiation.Grayson.html#10383" class="Bound">b</a><a id="10384" class="Symbol">)</a> <a id="10386" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10388" href="Ordinals.Exponentiation.Grayson.html#10388" class="Bound">l</a><a id="10389" class="Symbol">)</a> <a id="10391" class="Symbol">=</a> <a id="10393" class="Symbol">(</a><a id="10394" href="Ordinals.Exponentiation.Grayson.html#10374" class="Bound">a</a> <a id="10396" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10398" href="Ordinals.Exponentiation.Grayson.html#10383" class="Bound">b</a><a id="10399" class="Symbol">)</a> <a id="10401" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10403" href="Ordinals.Exponentiation.Grayson.html#10285" class="Function">g₀</a> <a id="10406" href="Ordinals.Exponentiation.Grayson.html#10388" class="Bound">l</a>

    <a id="10413" href="Ordinals.Exponentiation.Grayson.html#10413" class="Function">g₀-decreasing</a> <a id="10427" class="Symbol">:</a> <a id="10429" class="Symbol">(</a><a id="10430" href="Ordinals.Exponentiation.Grayson.html#10430" class="Bound">l</a> <a id="10432" class="Symbol">:</a> <a id="10434" href="MLTT.List.html#488" class="Datatype">List</a> <a id="10439" class="Symbol">((</a><a id="10441" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="10464" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a><a id="10465" class="Symbol">)</a> <a id="10467" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10469" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="10470" class="Symbol">))</a>
                  <a id="10491" class="Symbol">→</a> <a id="10493" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="10507" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="10510" class="Symbol">(</a><a id="10511" href="MLTT.List.html#2334" class="Function">map</a> <a id="10515" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10519" href="Ordinals.Exponentiation.Grayson.html#10430" class="Bound">l</a><a id="10520" class="Symbol">)</a>
                  <a id="10540" class="Symbol">→</a> <a id="10542" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="10556" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="10559" class="Symbol">(</a><a id="10560" href="MLTT.List.html#2334" class="Function">map</a> <a id="10564" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10568" class="Symbol">(</a><a id="10569" href="Ordinals.Exponentiation.Grayson.html#10285" class="Function">g₀</a> <a id="10572" href="Ordinals.Exponentiation.Grayson.html#10430" class="Bound">l</a><a id="10573" class="Symbol">))</a>
    <a id="10580" href="Ordinals.Exponentiation.Grayson.html#10413" class="Function">g₀-decreasing</a> <a id="10594" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="10597" href="Ordinals.Exponentiation.Grayson.html#10597" class="Bound">δ</a> <a id="10599" class="Symbol">=</a> <a id="10601" href="Ordinals.Exponentiation.Grayson.html#10597" class="Bound">δ</a>
    <a id="10607" href="Ordinals.Exponentiation.Grayson.html#10413" class="Function">g₀-decreasing</a> <a id="10621" class="Symbol">((</a><a id="10623" href="Ordinals.Exponentiation.Grayson.html#10623" class="Bound">a</a> <a id="10625" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10627" href="Ordinals.Exponentiation.Grayson.html#10627" class="Bound">p</a><a id="10628" class="Symbol">)</a> <a id="10630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10632" href="Ordinals.Exponentiation.Grayson.html#10632" class="Bound">b</a> <a id="10634" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10636" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="10638" class="Symbol">)</a> <a id="10640" href="Ordinals.Exponentiation.Grayson.html#10640" class="Bound">δ</a> <a id="10642" class="Symbol">=</a> <a id="10644" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
    <a id="10658" href="Ordinals.Exponentiation.Grayson.html#10413" class="Function">g₀-decreasing</a> <a id="10672" class="Symbol">((</a><a id="10674" href="Ordinals.Exponentiation.Grayson.html#10674" class="Bound">a</a> <a id="10676" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10678" href="Ordinals.Exponentiation.Grayson.html#10678" class="Bound">p</a><a id="10679" class="Symbol">)</a> <a id="10681" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10683" href="Ordinals.Exponentiation.Grayson.html#10683" class="Bound">b</a> <a id="10685" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10687" class="Symbol">(</a><a id="10688" href="Ordinals.Exponentiation.Grayson.html#10688" class="Bound">a&#39;</a> <a id="10691" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10693" href="Ordinals.Exponentiation.Grayson.html#10693" class="Bound">p&#39;</a><a id="10695" class="Symbol">)</a> <a id="10697" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10699" href="Ordinals.Exponentiation.Grayson.html#10699" class="Bound">b&#39;</a> <a id="10702" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10704" href="Ordinals.Exponentiation.Grayson.html#10704" class="Bound">l</a><a id="10705" class="Symbol">)</a> <a id="10707" class="Symbol">(</a><a id="10708" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="10718" href="Ordinals.Exponentiation.Grayson.html#10718" class="Bound">q</a> <a id="10720" href="Ordinals.Exponentiation.Grayson.html#10720" class="Bound">δ</a><a id="10721" class="Symbol">)</a> <a id="10723" class="Symbol">=</a>
     <a id="10730" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="10740" href="Ordinals.Exponentiation.Grayson.html#10718" class="Bound">q</a> <a id="10742" class="Symbol">(</a><a id="10743" href="Ordinals.Exponentiation.Grayson.html#10413" class="Function">g₀-decreasing</a> <a id="10757" class="Symbol">((</a><a id="10759" href="Ordinals.Exponentiation.Grayson.html#10688" class="Bound">a&#39;</a> <a id="10762" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10764" href="Ordinals.Exponentiation.Grayson.html#10693" class="Bound">p&#39;</a><a id="10766" class="Symbol">)</a> <a id="10768" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10770" href="Ordinals.Exponentiation.Grayson.html#10699" class="Bound">b&#39;</a> <a id="10773" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10775" href="Ordinals.Exponentiation.Grayson.html#10704" class="Bound">l</a><a id="10776" class="Symbol">)</a> <a id="10778" href="Ordinals.Exponentiation.Grayson.html#10720" class="Bound">δ</a><a id="10779" class="Symbol">)</a>

    <a id="10786" href="Ordinals.Exponentiation.Grayson.html#10786" class="Function">g₀-pos-non-minimal</a> <a id="10805" class="Symbol">:</a> <a id="10807" class="Symbol">(</a><a id="10808" href="Ordinals.Exponentiation.Grayson.html#10808" class="Bound">l</a> <a id="10810" class="Symbol">:</a> <a id="10812" href="MLTT.List.html#488" class="Datatype">List</a> <a id="10817" class="Symbol">((</a><a id="10819" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="10842" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a><a id="10843" class="Symbol">)</a> <a id="10845" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10847" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="10848" class="Symbol">))</a>
                       <a id="10874" class="Symbol">→</a> <a id="10876" href="MLTT.List.html#20409" class="Datatype">All</a> <a id="10880" class="Symbol">(</a><a id="10881" href="Ordinals.Exponentiation.Grayson.html#3892" class="Function">is-positively-non-minimal</a> <a id="10907" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a><a id="10908" class="Symbol">)</a> <a id="10910" class="Symbol">(</a><a id="10911" href="MLTT.List.html#2334" class="Function">map</a> <a id="10915" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10919" class="Symbol">(</a><a id="10920" href="Ordinals.Exponentiation.Grayson.html#10285" class="Function">g₀</a> <a id="10923" href="Ordinals.Exponentiation.Grayson.html#10808" class="Bound">l</a><a id="10924" class="Symbol">))</a>
    <a id="10931" href="Ordinals.Exponentiation.Grayson.html#10786" class="Function">g₀-pos-non-minimal</a> <a id="10950" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="10953" class="Symbol">=</a> <a id="10955" href="MLTT.List.html#20467" class="InductiveConstructor">[]</a>
    <a id="10962" href="Ordinals.Exponentiation.Grayson.html#10786" class="Function">g₀-pos-non-minimal</a> <a id="10981" class="Symbol">((</a><a id="10983" href="Ordinals.Exponentiation.Grayson.html#10983" class="Bound">a</a> <a id="10985" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10987" href="Ordinals.Exponentiation.Grayson.html#10987" class="Bound">p</a><a id="10988" class="Symbol">)</a> <a id="10990" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10992" href="Ordinals.Exponentiation.Grayson.html#10992" class="Bound">b</a> <a id="10994" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10996" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="10998" class="Symbol">)</a> <a id="11000" class="Symbol">=</a> <a id="11002" class="Symbol">(</a><a id="11003" href="Ordinals.Exponentiation.Grayson.html#10987" class="Bound">p</a> <a id="11005" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="11007" href="MLTT.List.html#20467" class="InductiveConstructor">[]</a><a id="11009" class="Symbol">)</a>
    <a id="11015" href="Ordinals.Exponentiation.Grayson.html#10786" class="Function">g₀-pos-non-minimal</a> <a id="11034" class="Symbol">((</a><a id="11036" href="Ordinals.Exponentiation.Grayson.html#11036" class="Bound">a</a> <a id="11038" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11040" href="Ordinals.Exponentiation.Grayson.html#11040" class="Bound">p</a><a id="11041" class="Symbol">)</a> <a id="11043" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11045" href="Ordinals.Exponentiation.Grayson.html#11045" class="Bound">b</a> <a id="11047" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11049" class="Symbol">(</a><a id="11050" href="Ordinals.Exponentiation.Grayson.html#11050" class="Bound">a&#39;</a> <a id="11053" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11055" href="Ordinals.Exponentiation.Grayson.html#11055" class="Bound">p&#39;</a><a id="11057" class="Symbol">)</a> <a id="11059" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11061" href="Ordinals.Exponentiation.Grayson.html#11061" class="Bound">b&#39;</a> <a id="11064" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11066" href="Ordinals.Exponentiation.Grayson.html#11066" class="Bound">l</a><a id="11067" class="Symbol">)</a> <a id="11069" class="Symbol">=</a>
     <a id="11076" href="Ordinals.Exponentiation.Grayson.html#11040" class="Bound">p</a> <a id="11078" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="11080" class="Symbol">(</a><a id="11081" href="Ordinals.Exponentiation.Grayson.html#10786" class="Function">g₀-pos-non-minimal</a> <a id="11100" class="Symbol">((</a><a id="11102" href="Ordinals.Exponentiation.Grayson.html#11050" class="Bound">a&#39;</a> <a id="11105" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11107" href="Ordinals.Exponentiation.Grayson.html#11055" class="Bound">p&#39;</a><a id="11109" class="Symbol">)</a> <a id="11111" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11113" href="Ordinals.Exponentiation.Grayson.html#11061" class="Bound">b&#39;</a> <a id="11116" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11118" href="Ordinals.Exponentiation.Grayson.html#11066" class="Bound">l</a><a id="11119" class="Symbol">))</a>

    <a id="11127" href="Ordinals.Exponentiation.Grayson.html#11127" class="Function">g</a> <a id="11129" class="Symbol">:</a> <a id="11131" href="Ordinals.Exponentiation.Grayson.html#8071" class="Function">GraysonList&#39;</a> <a id="11144" class="Symbol">→</a> <a id="11146" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a>
    <a id="11162" href="Ordinals.Exponentiation.Grayson.html#11127" class="Function">g</a> <a id="11164" class="Symbol">(</a><a id="11165" href="Ordinals.Exponentiation.Grayson.html#11165" class="Bound">l</a> <a id="11167" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11169" href="Ordinals.Exponentiation.Grayson.html#11169" class="Bound">δ</a><a id="11170" class="Symbol">)</a> <a id="11172" class="Symbol">=</a> <a id="11174" class="Symbol">(</a><a id="11175" href="Ordinals.Exponentiation.Grayson.html#10285" class="Function">g₀</a> <a id="11178" href="Ordinals.Exponentiation.Grayson.html#11165" class="Bound">l</a> <a id="11180" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11182" href="Ordinals.Exponentiation.Grayson.html#10413" class="Function">g₀-decreasing</a> <a id="11196" href="Ordinals.Exponentiation.Grayson.html#11165" class="Bound">l</a> <a id="11198" href="Ordinals.Exponentiation.Grayson.html#11169" class="Bound">δ</a> <a id="11200" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11202" href="Ordinals.Exponentiation.Grayson.html#10786" class="Function">g₀-pos-non-minimal</a> <a id="11221" href="Ordinals.Exponentiation.Grayson.html#11165" class="Bound">l</a><a id="11222" class="Symbol">)</a>

    <a id="11229" href="Ordinals.Exponentiation.Grayson.html#11229" class="Function">η</a> <a id="11231" class="Symbol">:</a> <a id="11233" href="Ordinals.Exponentiation.Grayson.html#11127" class="Function">g</a>  <a id="11236" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11238" href="Ordinals.Exponentiation.Grayson.html#9838" class="Function">f</a> <a id="11240" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11242" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="11249" href="Ordinals.Exponentiation.Grayson.html#11229" class="Function">η</a> <a id="11251" class="Symbol">(</a><a id="11252" href="Ordinals.Exponentiation.Grayson.html#11252" class="Bound">l</a> <a id="11254" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11256" href="Ordinals.Exponentiation.Grayson.html#11256" class="Bound">g</a><a id="11257" class="Symbol">)</a> <a id="11259" class="Symbol">=</a> <a id="11261" href="Ordinals.Exponentiation.Grayson.html#6520" class="Function">to-GraysonList-＝</a> <a id="11278" href="Ordinals.Exponentiation.Grayson.html#9573" class="Bound">R&#39;-is-prop</a> <a id="11289" class="Symbol">(</a><a id="11290" href="Ordinals.Exponentiation.Grayson.html#11315" class="Function">η&#39;</a> <a id="11293" href="Ordinals.Exponentiation.Grayson.html#11252" class="Bound">l</a> <a id="11295" href="Ordinals.Exponentiation.Grayson.html#11256" class="Bound">g</a><a id="11296" class="Symbol">)</a>
     <a id="11303" class="Keyword">where</a>
      <a id="11315" href="Ordinals.Exponentiation.Grayson.html#11315" class="Function">η&#39;</a> <a id="11318" class="Symbol">:</a> <a id="11320" class="Symbol">(</a><a id="11321" href="Ordinals.Exponentiation.Grayson.html#11321" class="Bound">l</a> <a id="11323" class="Symbol">:</a> <a id="11325" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11330" class="Symbol">(</a><a id="11331" href="Ordinals.Exponentiation.Grayson.html#5933" class="Bound">A</a> <a id="11333" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11335" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="11336" class="Symbol">))(</a><a id="11339" href="Ordinals.Exponentiation.Grayson.html#11339" class="Bound">g</a> <a id="11341" class="Symbol">:</a> <a id="11343" href="Ordinals.Exponentiation.Grayson.html#5995" class="Function">is-grayson</a> <a id="11354" href="Ordinals.Exponentiation.Grayson.html#11321" class="Bound">l</a><a id="11355" class="Symbol">)</a> <a id="11357" class="Symbol">→</a> <a id="11359" href="Ordinals.Exponentiation.Grayson.html#10285" class="Function">g₀</a> <a id="11362" class="Symbol">(</a><a id="11363" href="Ordinals.Exponentiation.Grayson.html#9634" class="Function">f₀</a> <a id="11366" href="Ordinals.Exponentiation.Grayson.html#11321" class="Bound">l</a> <a id="11368" href="Ordinals.Exponentiation.Grayson.html#11339" class="Bound">g</a><a id="11369" class="Symbol">)</a> <a id="11371" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11373" href="Ordinals.Exponentiation.Grayson.html#11321" class="Bound">l</a>
      <a id="11381" href="Ordinals.Exponentiation.Grayson.html#11315" class="Function">η&#39;</a> <a id="11384" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="11387" href="Ordinals.Exponentiation.Grayson.html#11387" class="Bound">g</a> <a id="11389" class="Symbol">=</a> <a id="11391" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
      <a id="11402" href="Ordinals.Exponentiation.Grayson.html#11315" class="Function">η&#39;</a> <a id="11405" class="Symbol">(</a><a id="11406" href="Ordinals.Exponentiation.Grayson.html#11406" class="Bound">x</a> <a id="11408" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11410" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="11412" class="Symbol">)</a> <a id="11414" class="Symbol">(</a><a id="11415" href="Ordinals.Exponentiation.Grayson.html#11415" class="Bound">δ</a> <a id="11417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11419" class="Symbol">(</a><a id="11420" href="Ordinals.Exponentiation.Grayson.html#11420" class="Bound">p</a> <a id="11422" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="11424" href="MLTT.List.html#20467" class="InductiveConstructor">[]</a><a id="11426" class="Symbol">))</a> <a id="11429" class="Symbol">=</a> <a id="11431" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
      <a id="11442" href="Ordinals.Exponentiation.Grayson.html#11315" class="Function">η&#39;</a> <a id="11445" class="Symbol">(</a><a id="11446" href="Ordinals.Exponentiation.Grayson.html#11446" class="Bound">x</a> <a id="11448" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11450" href="Ordinals.Exponentiation.Grayson.html#11450" class="Bound">x&#39;</a> <a id="11453" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11455" href="Ordinals.Exponentiation.Grayson.html#11455" class="Bound">l</a><a id="11456" class="Symbol">)</a> <a id="11458" class="Symbol">(</a><a id="11459" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="11469" href="Ordinals.Exponentiation.Grayson.html#11469" class="Bound">q</a> <a id="11471" href="Ordinals.Exponentiation.Grayson.html#11471" class="Bound">δ</a> <a id="11473" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11475" class="Symbol">(</a><a id="11476" href="Ordinals.Exponentiation.Grayson.html#11476" class="Bound">p</a> <a id="11478" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="11480" href="Ordinals.Exponentiation.Grayson.html#11480" class="Bound">p&#39;</a> <a id="11483" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="11485" href="Ordinals.Exponentiation.Grayson.html#11485" class="Bound">ps</a><a id="11487" class="Symbol">))</a> <a id="11490" class="Symbol">=</a>
       <a id="11499" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11502" class="Symbol">(</a><a id="11503" href="Ordinals.Exponentiation.Grayson.html#11446" class="Bound">x</a> <a id="11505" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="11507" class="Symbol">)</a> <a id="11509" class="Symbol">(</a><a id="11510" href="Ordinals.Exponentiation.Grayson.html#11315" class="Function">η&#39;</a> <a id="11513" class="Symbol">(</a><a id="11514" href="Ordinals.Exponentiation.Grayson.html#11450" class="Bound">x&#39;</a> <a id="11517" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11519" href="Ordinals.Exponentiation.Grayson.html#11455" class="Bound">l</a><a id="11520" class="Symbol">)</a> <a id="11522" class="Symbol">(</a><a id="11523" href="Ordinals.Exponentiation.Grayson.html#11471" class="Bound">δ</a> <a id="11525" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11527" class="Symbol">(</a><a id="11528" href="Ordinals.Exponentiation.Grayson.html#11480" class="Bound">p&#39;</a> <a id="11531" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="11533" href="Ordinals.Exponentiation.Grayson.html#11485" class="Bound">ps</a><a id="11535" class="Symbol">)))</a>

    <a id="11544" href="Ordinals.Exponentiation.Grayson.html#11544" class="Function">ε</a> <a id="11546" class="Symbol">:</a> <a id="11548" href="Ordinals.Exponentiation.Grayson.html#9838" class="Function">f</a> <a id="11550" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11552" href="Ordinals.Exponentiation.Grayson.html#11127" class="Function">g</a> <a id="11554" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11556" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="11563" href="Ordinals.Exponentiation.Grayson.html#11544" class="Function">ε</a> <a id="11565" class="Symbol">(</a><a id="11566" href="Ordinals.Exponentiation.Grayson.html#11566" class="Bound">l</a> <a id="11568" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11570" href="Ordinals.Exponentiation.Grayson.html#11570" class="Bound">δ</a><a id="11571" class="Symbol">)</a> <a id="11573" class="Symbol">=</a> <a id="11575" href="Ordinals.Exponentiation.Grayson.html#8285" class="Function">to-GraysonList&#39;-＝</a> <a id="11593" href="Ordinals.Exponentiation.Grayson.html#9573" class="Bound">R&#39;-is-prop</a> <a id="11604" class="Symbol">(</a><a id="11605" href="Ordinals.Exponentiation.Grayson.html#11630" class="Function">ε&#39;</a> <a id="11608" href="Ordinals.Exponentiation.Grayson.html#11566" class="Bound">l</a> <a id="11610" href="Ordinals.Exponentiation.Grayson.html#11570" class="Bound">δ</a><a id="11611" class="Symbol">)</a>
     <a id="11618" class="Keyword">where</a>
      <a id="11630" href="Ordinals.Exponentiation.Grayson.html#11630" class="Function">ε&#39;</a> <a id="11633" class="Symbol">:</a> <a id="11635" class="Symbol">(</a><a id="11636" href="Ordinals.Exponentiation.Grayson.html#11636" class="Bound">l</a> <a id="11638" class="Symbol">:</a> <a id="11640" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11645" class="Symbol">(</a><a id="11646" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="11669" href="Ordinals.Exponentiation.Grayson.html#5947" class="Bound">R</a> <a id="11671" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11673" href="Ordinals.Exponentiation.Grayson.html#5935" class="Bound">B</a><a id="11674" class="Symbol">))</a>
         <a id="11686" class="Symbol">→</a> <a id="11688" class="Symbol">(</a><a id="11689" href="Ordinals.Exponentiation.Grayson.html#11689" class="Bound">δ</a> <a id="11691" class="Symbol">:</a> <a id="11693" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="11707" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="11710" class="Symbol">(</a><a id="11711" href="MLTT.List.html#2334" class="Function">map</a> <a id="11715" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11719" href="Ordinals.Exponentiation.Grayson.html#11636" class="Bound">l</a><a id="11720" class="Symbol">))</a>
         <a id="11732" class="Symbol">→</a> <a id="11734" href="Ordinals.Exponentiation.Grayson.html#9634" class="Function">f₀</a> <a id="11737" class="Symbol">(</a><a id="11738" href="Ordinals.Exponentiation.Grayson.html#10285" class="Function">g₀</a> <a id="11741" href="Ordinals.Exponentiation.Grayson.html#11636" class="Bound">l</a><a id="11742" class="Symbol">)</a> <a id="11744" class="Symbol">(</a><a id="11745" href="Ordinals.Exponentiation.Grayson.html#10413" class="Function">g₀-decreasing</a> <a id="11759" href="Ordinals.Exponentiation.Grayson.html#11636" class="Bound">l</a> <a id="11761" href="Ordinals.Exponentiation.Grayson.html#11689" class="Bound">δ</a> <a id="11763" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11765" href="Ordinals.Exponentiation.Grayson.html#10786" class="Function">g₀-pos-non-minimal</a> <a id="11784" href="Ordinals.Exponentiation.Grayson.html#11636" class="Bound">l</a><a id="11785" class="Symbol">)</a> <a id="11787" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11789" href="Ordinals.Exponentiation.Grayson.html#11636" class="Bound">l</a>
      <a id="11797" href="Ordinals.Exponentiation.Grayson.html#11630" class="Function">ε&#39;</a> <a id="11800" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="11803" href="Ordinals.Exponentiation.Grayson.html#11803" class="Bound">δ</a> <a id="11805" class="Symbol">=</a> <a id="11807" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
      <a id="11818" href="Ordinals.Exponentiation.Grayson.html#11630" class="Function">ε&#39;</a> <a id="11821" class="Symbol">(</a><a id="11822" href="Ordinals.Exponentiation.Grayson.html#11822" class="Bound">x</a> <a id="11824" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11826" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="11828" class="Symbol">)</a> <a id="11830" href="Ordinals.Exponentiation.Grayson.html#11830" class="Bound">δ</a> <a id="11832" class="Symbol">=</a> <a id="11834" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
      <a id="11845" href="Ordinals.Exponentiation.Grayson.html#11630" class="Function">ε&#39;</a> <a id="11848" class="Symbol">(</a><a id="11849" href="Ordinals.Exponentiation.Grayson.html#11849" class="Bound">x</a> <a id="11851" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11853" href="Ordinals.Exponentiation.Grayson.html#11853" class="Bound">x&#39;</a> <a id="11856" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11858" href="Ordinals.Exponentiation.Grayson.html#11858" class="Bound">l</a><a id="11859" class="Symbol">)</a> <a id="11861" class="Symbol">(</a><a id="11862" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="11872" href="Ordinals.Exponentiation.Grayson.html#11872" class="Bound">q</a> <a id="11874" href="Ordinals.Exponentiation.Grayson.html#11874" class="Bound">δ</a><a id="11875" class="Symbol">)</a> <a id="11877" class="Symbol">=</a> <a id="11879" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11882" class="Symbol">(</a><a id="11883" href="Ordinals.Exponentiation.Grayson.html#11849" class="Bound">x</a> <a id="11885" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="11887" class="Symbol">)</a> <a id="11889" class="Symbol">(</a><a id="11890" href="Ordinals.Exponentiation.Grayson.html#11630" class="Function">ε&#39;</a> <a id="11893" class="Symbol">(</a><a id="11894" href="Ordinals.Exponentiation.Grayson.html#11853" class="Bound">x&#39;</a> <a id="11897" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11899" href="Ordinals.Exponentiation.Grayson.html#11858" class="Bound">l</a><a id="11900" class="Symbol">)</a> <a id="11902" href="Ordinals.Exponentiation.Grayson.html#11874" class="Bound">δ</a><a id="11903" class="Symbol">)</a>

 <a id="11907" href="Ordinals.Exponentiation.Grayson.html#11907" class="Function">Grayson-orders-agree</a>
  <a id="11930" class="Symbol">:</a> <a id="11932" class="Symbol">(</a><a id="11933" href="Ordinals.Exponentiation.Grayson.html#11933" class="Bound">p</a> <a id="11935" class="Symbol">:</a> <a id="11937" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="11952" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a><a id="11954" class="Symbol">)</a> <a id="11956" class="Symbol">(</a><a id="11957" href="Ordinals.Exponentiation.Grayson.html#11957" class="Bound">l</a> <a id="11959" href="Ordinals.Exponentiation.Grayson.html#11959" class="Bound">l&#39;</a> <a id="11962" class="Symbol">:</a> <a id="11964" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a><a id="11975" class="Symbol">)</a>
  <a id="11979" class="Symbol">→</a> <a id="11981" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="11995" href="Ordinals.Exponentiation.Grayson.html#11957" class="Bound">l</a> <a id="11997" href="Ordinals.Exponentiation.Grayson.html#11959" class="Bound">l&#39;</a>
  <a id="12002" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="12004" href="Ordinals.Exponentiation.Grayson.html#8528" class="Function">Grayson&#39;-order</a> <a id="12019" class="Symbol">(</a><a id="12020" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12022" href="Ordinals.Exponentiation.Grayson.html#9485" class="Function">GraysonLists-agree</a> <a id="12041" href="Ordinals.Exponentiation.Grayson.html#11933" class="Bound">p</a> <a id="12043" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12045" href="Ordinals.Exponentiation.Grayson.html#11957" class="Bound">l</a><a id="12046" class="Symbol">)</a> <a id="12048" class="Symbol">(</a><a id="12049" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12051" href="Ordinals.Exponentiation.Grayson.html#9485" class="Function">GraysonLists-agree</a> <a id="12070" href="Ordinals.Exponentiation.Grayson.html#11933" class="Bound">p</a> <a id="12072" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12074" href="Ordinals.Exponentiation.Grayson.html#11959" class="Bound">l&#39;</a><a id="12076" class="Symbol">)</a>
 <a id="12079" href="Ordinals.Exponentiation.Grayson.html#11907" class="Function">Grayson-orders-agree</a> <a id="12100" href="Ordinals.Exponentiation.Grayson.html#12100" class="Bound">p</a> <a id="12102" href="Ordinals.Exponentiation.Grayson.html#12102" class="Bound">l</a> <a id="12104" href="Ordinals.Exponentiation.Grayson.html#12104" class="Bound">l&#39;</a> <a id="12107" class="Symbol">=</a> <a id="12109" class="Symbol">(</a><a id="12110" href="Ordinals.Exponentiation.Grayson.html#12139" class="Function">I</a> <a id="12112" href="Ordinals.Exponentiation.Grayson.html#12102" class="Bound">l</a> <a id="12114" href="Ordinals.Exponentiation.Grayson.html#12104" class="Bound">l&#39;</a> <a id="12117" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12119" href="Ordinals.Exponentiation.Grayson.html#12828" class="Function">II</a> <a id="12122" href="Ordinals.Exponentiation.Grayson.html#12102" class="Bound">l</a> <a id="12124" href="Ordinals.Exponentiation.Grayson.html#12104" class="Bound">l&#39;</a><a id="12126" class="Symbol">)</a>
  <a id="12130" class="Keyword">where</a>
   <a id="12139" href="Ordinals.Exponentiation.Grayson.html#12139" class="Function">I</a> <a id="12141" class="Symbol">:</a> <a id="12143" class="Symbol">(</a><a id="12144" href="Ordinals.Exponentiation.Grayson.html#12144" class="Bound">l</a> <a id="12146" href="Ordinals.Exponentiation.Grayson.html#12146" class="Bound">l&#39;</a> <a id="12149" class="Symbol">:</a> <a id="12151" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a><a id="12162" class="Symbol">)</a>
     <a id="12169" class="Symbol">→</a> <a id="12171" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="12185" href="Ordinals.Exponentiation.Grayson.html#12144" class="Bound">l</a> <a id="12187" href="Ordinals.Exponentiation.Grayson.html#12146" class="Bound">l&#39;</a>
     <a id="12195" class="Symbol">→</a> <a id="12197" href="Ordinals.Exponentiation.Grayson.html#8528" class="Function">Grayson&#39;-order</a> <a id="12212" class="Symbol">(</a><a id="12213" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12215" href="Ordinals.Exponentiation.Grayson.html#9485" class="Function">GraysonLists-agree</a> <a id="12234" href="Ordinals.Exponentiation.Grayson.html#12100" class="Bound">p</a> <a id="12236" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12238" href="Ordinals.Exponentiation.Grayson.html#12144" class="Bound">l</a><a id="12239" class="Symbol">)</a> <a id="12241" class="Symbol">(</a><a id="12242" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12244" href="Ordinals.Exponentiation.Grayson.html#9485" class="Function">GraysonLists-agree</a> <a id="12263" href="Ordinals.Exponentiation.Grayson.html#12100" class="Bound">p</a> <a id="12265" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12267" href="Ordinals.Exponentiation.Grayson.html#12146" class="Bound">l&#39;</a><a id="12269" class="Symbol">)</a>
   <a id="12274" href="Ordinals.Exponentiation.Grayson.html#12139" class="Function">I</a> <a id="12276" class="Symbol">(</a><a id="12277" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="12280" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12282" class="Symbol">_)</a> <a id="12285" class="Symbol">(</a><a id="12286" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="12289" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12291" class="Symbol">_)</a> <a id="12294" href="Ordinals.Exponentiation.Grayson.html#12294" class="Bound">q</a> <a id="12296" class="Symbol">=</a>
    <a id="12302" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12309" class="Symbol">(</a><a id="12310" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="12336" class="Symbol">_</a> <a id="12338" href="Ordinals.Exponentiation.Grayson.html#12294" class="Bound">q</a><a id="12339" class="Symbol">)</a>
   <a id="12344" href="Ordinals.Exponentiation.Grayson.html#12139" class="Function">I</a> <a id="12346" class="Symbol">((</a><a id="12348" href="Ordinals.Exponentiation.Grayson.html#12348" class="Bound">x</a> <a id="12350" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12352" href="Ordinals.Exponentiation.Grayson.html#12352" class="Bound">l</a><a id="12353" class="Symbol">)</a> <a id="12355" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12357" class="Symbol">_)</a> <a id="12360" class="Symbol">(</a><a id="12361" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="12364" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12366" class="Symbol">_)</a> <a id="12369" href="Ordinals.Exponentiation.Grayson.html#12369" class="Bound">q</a> <a id="12371" class="Symbol">=</a>
    <a id="12377" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12384" class="Symbol">(</a><a id="12385" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="12411" class="Symbol">_</a> <a id="12413" href="Ordinals.Exponentiation.Grayson.html#12369" class="Bound">q</a><a id="12414" class="Symbol">)</a>
   <a id="12419" href="Ordinals.Exponentiation.Grayson.html#12139" class="Function">I</a> <a id="12421" class="Symbol">(</a><a id="12422" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="12425" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12427" class="Symbol">_)</a> <a id="12430" class="Symbol">((</a><a id="12432" href="Ordinals.Exponentiation.Grayson.html#12432" class="Bound">x</a> <a id="12434" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12436" href="Ordinals.Exponentiation.Grayson.html#12436" class="Bound">l&#39;</a><a id="12438" class="Symbol">)</a> <a id="12440" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12442" class="Symbol">(</a><a id="12443" href="Ordinals.Exponentiation.Grayson.html#12443" class="Bound">δ</a> <a id="12445" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12447" class="Symbol">(</a><a id="12448" href="Ordinals.Exponentiation.Grayson.html#12448" class="Bound">p</a> <a id="12450" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="12452" href="Ordinals.Exponentiation.Grayson.html#12452" class="Bound">ps</a><a id="12454" class="Symbol">)))</a> <a id="12458" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a> <a id="12465" class="Symbol">=</a> <a id="12467" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
   <a id="12477" href="Ordinals.Exponentiation.Grayson.html#12139" class="Function">I</a> <a id="12479" class="Symbol">((</a><a id="12481" href="Ordinals.Exponentiation.Grayson.html#12481" class="Bound">x</a> <a id="12483" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12485" href="Ordinals.Exponentiation.Grayson.html#12485" class="Bound">l</a><a id="12486" class="Symbol">)</a> <a id="12488" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12490" class="Symbol">(</a><a id="12491" href="Ordinals.Exponentiation.Grayson.html#12491" class="Bound">δ</a> <a id="12493" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12495" class="Symbol">(</a><a id="12496" href="Ordinals.Exponentiation.Grayson.html#12496" class="Bound">p</a> <a id="12498" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="12500" href="Ordinals.Exponentiation.Grayson.html#12500" class="Bound">ps</a><a id="12502" class="Symbol">)))</a> <a id="12506" class="Symbol">((</a><a id="12508" href="Ordinals.Exponentiation.Grayson.html#12508" class="Bound">x&#39;</a> <a id="12511" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12513" href="Ordinals.Exponentiation.Grayson.html#12513" class="Bound">l&#39;</a><a id="12515" class="Symbol">)</a> <a id="12517" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12519" class="Symbol">(</a><a id="12520" href="Ordinals.Exponentiation.Grayson.html#12520" class="Bound">δ&#39;</a> <a id="12523" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12525" class="Symbol">(</a><a id="12526" href="Ordinals.Exponentiation.Grayson.html#12526" class="Bound">p&#39;</a> <a id="12529" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="12531" href="Ordinals.Exponentiation.Grayson.html#12531" class="Bound">ps&#39;</a><a id="12534" class="Symbol">)))</a> <a id="12538" class="Symbol">(</a><a id="12539" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="12548" href="Ordinals.Exponentiation.Grayson.html#12548" class="Bound">q</a><a id="12549" class="Symbol">)</a> <a id="12551" class="Symbol">=</a>
    <a id="12557" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="12566" href="Ordinals.Exponentiation.Grayson.html#12548" class="Bound">q</a>
   <a id="12571" href="Ordinals.Exponentiation.Grayson.html#12139" class="Function">I</a> <a id="12573" class="Symbol">((</a><a id="12575" href="Ordinals.Exponentiation.Grayson.html#12575" class="Bound">x</a> <a id="12577" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12579" href="Ordinals.Exponentiation.Grayson.html#12579" class="Bound">l</a><a id="12580" class="Symbol">)</a> <a id="12582" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12584" class="Symbol">(</a><a id="12585" href="Ordinals.Exponentiation.Grayson.html#12585" class="Bound">δ</a> <a id="12587" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12589" class="Symbol">(</a><a id="12590" href="Ordinals.Exponentiation.Grayson.html#12590" class="Bound">p</a> <a id="12592" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="12594" href="Ordinals.Exponentiation.Grayson.html#12594" class="Bound">ps</a><a id="12596" class="Symbol">)))</a> <a id="12600" class="Symbol">((</a><a id="12602" href="Ordinals.Exponentiation.Grayson.html#12575" class="Bound">x</a> <a id="12604" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12606" href="Ordinals.Exponentiation.Grayson.html#12606" class="Bound">l&#39;</a><a id="12608" class="Symbol">)</a> <a id="12610" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12612" class="Symbol">(</a><a id="12613" href="Ordinals.Exponentiation.Grayson.html#12613" class="Bound">δ&#39;</a> <a id="12616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12618" class="Symbol">(</a><a id="12619" href="Ordinals.Exponentiation.Grayson.html#12619" class="Bound">p&#39;</a> <a id="12622" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="12624" href="Ordinals.Exponentiation.Grayson.html#12624" class="Bound">ps&#39;</a><a id="12627" class="Symbol">)))</a> <a id="12631" class="Symbol">(</a><a id="12632" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="12641" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12646" href="Ordinals.Exponentiation.Grayson.html#12646" class="Bound">q</a><a id="12647" class="Symbol">)</a> <a id="12649" class="Symbol">=</a>
    <a id="12655" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="12664" class="Symbol">(</a><a id="12665" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="12672" class="Symbol">(</a><a id="12673" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="12686" class="Symbol">(λ</a> <a id="12689" href="Ordinals.Exponentiation.Grayson.html#12689" class="Bound">_</a> <a id="12691" class="Symbol">→</a> <a id="12693" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="12702" class="Symbol">)</a> <a id="12704" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12708" class="Symbol">)</a> <a id="12710" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12714" class="Symbol">)</a>
             <a id="12729" class="Symbol">(</a><a id="12730" href="Ordinals.Exponentiation.Grayson.html#12139" class="Function">I</a> <a id="12732" class="Symbol">(</a><a id="12733" href="Ordinals.Exponentiation.Grayson.html#12579" class="Bound">l</a> <a id="12735" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12737" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="12756" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="12759" href="Ordinals.Exponentiation.Grayson.html#12585" class="Bound">δ</a> <a id="12761" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12763" href="Ordinals.Exponentiation.Grayson.html#12594" class="Bound">ps</a><a id="12765" class="Symbol">)</a>
                <a id="12783" class="Symbol">(</a><a id="12784" href="Ordinals.Exponentiation.Grayson.html#12606" class="Bound">l&#39;</a> <a id="12787" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12789" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="12808" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="12811" href="Ordinals.Exponentiation.Grayson.html#12613" class="Bound">δ&#39;</a> <a id="12814" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12816" href="Ordinals.Exponentiation.Grayson.html#12624" class="Bound">ps&#39;</a><a id="12819" class="Symbol">)</a> <a id="12821" href="Ordinals.Exponentiation.Grayson.html#12646" class="Bound">q</a><a id="12822" class="Symbol">)</a>

   <a id="12828" href="Ordinals.Exponentiation.Grayson.html#12828" class="Function">II</a> <a id="12831" class="Symbol">:</a> <a id="12833" class="Symbol">(</a><a id="12834" href="Ordinals.Exponentiation.Grayson.html#12834" class="Bound">l</a> <a id="12836" href="Ordinals.Exponentiation.Grayson.html#12836" class="Bound">l&#39;</a> <a id="12839" class="Symbol">:</a> <a id="12841" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a><a id="12852" class="Symbol">)</a>
      <a id="12860" class="Symbol">→</a> <a id="12862" href="Ordinals.Exponentiation.Grayson.html#8528" class="Function">Grayson&#39;-order</a> <a id="12877" class="Symbol">(</a><a id="12878" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12880" href="Ordinals.Exponentiation.Grayson.html#9485" class="Function">GraysonLists-agree</a> <a id="12899" href="Ordinals.Exponentiation.Grayson.html#12100" class="Bound">p</a> <a id="12901" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12903" href="Ordinals.Exponentiation.Grayson.html#12834" class="Bound">l</a><a id="12904" class="Symbol">)</a> <a id="12906" class="Symbol">(</a><a id="12907" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12909" href="Ordinals.Exponentiation.Grayson.html#9485" class="Function">GraysonLists-agree</a> <a id="12928" href="Ordinals.Exponentiation.Grayson.html#12100" class="Bound">p</a> <a id="12930" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12932" href="Ordinals.Exponentiation.Grayson.html#12836" class="Bound">l&#39;</a><a id="12934" class="Symbol">)</a>
      <a id="12942" class="Symbol">→</a> <a id="12944" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="12958" href="Ordinals.Exponentiation.Grayson.html#12834" class="Bound">l</a> <a id="12960" href="Ordinals.Exponentiation.Grayson.html#12836" class="Bound">l&#39;</a>
   <a id="12966" href="Ordinals.Exponentiation.Grayson.html#12828" class="Function">II</a> <a id="12969" class="Symbol">(</a><a id="12970" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="12973" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12975" class="Symbol">_)</a> <a id="12978" class="Symbol">(</a><a id="12979" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="12982" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12984" class="Symbol">_)</a> <a id="12987" href="Ordinals.Exponentiation.Grayson.html#12987" class="Bound">q</a> <a id="12989" class="Symbol">=</a>
    <a id="12995" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13002" class="Symbol">(</a><a id="13003" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="13029" class="Symbol">_</a> <a id="13031" href="Ordinals.Exponentiation.Grayson.html#12987" class="Bound">q</a><a id="13032" class="Symbol">)</a>
   <a id="13037" href="Ordinals.Exponentiation.Grayson.html#12828" class="Function">II</a> <a id="13040" class="Symbol">((</a><a id="13042" href="Ordinals.Exponentiation.Grayson.html#13042" class="Bound">x</a> <a id="13044" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13046" href="Ordinals.Exponentiation.Grayson.html#13046" class="Bound">l</a><a id="13047" class="Symbol">)</a> <a id="13049" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13051" class="Symbol">_)</a> <a id="13054" class="Symbol">(</a><a id="13055" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="13058" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13060" class="Symbol">_)</a> <a id="13063" href="Ordinals.Exponentiation.Grayson.html#13063" class="Bound">q</a> <a id="13065" class="Symbol">=</a>
    <a id="13071" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13078" class="Symbol">(</a><a id="13079" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="13105" class="Symbol">_</a> <a id="13107" href="Ordinals.Exponentiation.Grayson.html#13063" class="Bound">q</a><a id="13108" class="Symbol">)</a>
   <a id="13113" href="Ordinals.Exponentiation.Grayson.html#12828" class="Function">II</a> <a id="13116" class="Symbol">(</a><a id="13117" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="13120" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13122" class="Symbol">_)</a> <a id="13125" class="Symbol">((</a><a id="13127" href="Ordinals.Exponentiation.Grayson.html#13127" class="Bound">x</a> <a id="13129" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13131" href="Ordinals.Exponentiation.Grayson.html#13131" class="Bound">l&#39;</a><a id="13133" class="Symbol">)</a> <a id="13135" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13137" class="Symbol">(</a><a id="13138" href="Ordinals.Exponentiation.Grayson.html#13138" class="Bound">δ</a> <a id="13140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13142" class="Symbol">(</a><a id="13143" href="Ordinals.Exponentiation.Grayson.html#13143" class="Bound">p</a> <a id="13145" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="13147" href="Ordinals.Exponentiation.Grayson.html#13147" class="Bound">ps</a><a id="13149" class="Symbol">)))</a> <a id="13153" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a> <a id="13160" class="Symbol">=</a> <a id="13162" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
   <a id="13172" href="Ordinals.Exponentiation.Grayson.html#12828" class="Function">II</a> <a id="13175" class="Symbol">((</a><a id="13177" href="Ordinals.Exponentiation.Grayson.html#13177" class="Bound">x</a> <a id="13179" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13181" href="Ordinals.Exponentiation.Grayson.html#13181" class="Bound">l</a><a id="13182" class="Symbol">)</a> <a id="13184" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13186" class="Symbol">(</a><a id="13187" href="Ordinals.Exponentiation.Grayson.html#13187" class="Bound">δ</a> <a id="13189" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13191" class="Symbol">(</a><a id="13192" href="Ordinals.Exponentiation.Grayson.html#13192" class="Bound">p</a> <a id="13194" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="13196" href="Ordinals.Exponentiation.Grayson.html#13196" class="Bound">ps</a><a id="13198" class="Symbol">)))</a> <a id="13202" class="Symbol">((</a><a id="13204" href="Ordinals.Exponentiation.Grayson.html#13204" class="Bound">x&#39;</a> <a id="13207" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13209" href="Ordinals.Exponentiation.Grayson.html#13209" class="Bound">l&#39;</a><a id="13211" class="Symbol">)</a> <a id="13213" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13215" class="Symbol">(</a><a id="13216" href="Ordinals.Exponentiation.Grayson.html#13216" class="Bound">δ&#39;</a> <a id="13219" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13221" class="Symbol">(</a><a id="13222" href="Ordinals.Exponentiation.Grayson.html#13222" class="Bound">p&#39;</a> <a id="13225" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="13227" href="Ordinals.Exponentiation.Grayson.html#13227" class="Bound">ps&#39;</a><a id="13230" class="Symbol">)))</a> <a id="13234" class="Symbol">(</a><a id="13235" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="13244" href="Ordinals.Exponentiation.Grayson.html#13244" class="Bound">q</a><a id="13245" class="Symbol">)</a> <a id="13247" class="Symbol">=</a>
    <a id="13253" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="13262" href="Ordinals.Exponentiation.Grayson.html#13244" class="Bound">q</a>
   <a id="13267" href="Ordinals.Exponentiation.Grayson.html#12828" class="Function">II</a> <a id="13270" class="Symbol">((</a><a id="13272" href="Ordinals.Exponentiation.Grayson.html#13272" class="Bound">x</a> <a id="13274" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13276" href="Ordinals.Exponentiation.Grayson.html#13276" class="Bound">l</a><a id="13277" class="Symbol">)</a> <a id="13279" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13281" class="Symbol">(</a><a id="13282" href="Ordinals.Exponentiation.Grayson.html#13282" class="Bound">δ</a> <a id="13284" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13286" class="Symbol">(</a><a id="13287" href="Ordinals.Exponentiation.Grayson.html#13287" class="Bound">p</a> <a id="13289" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="13291" href="Ordinals.Exponentiation.Grayson.html#13291" class="Bound">ps</a><a id="13293" class="Symbol">)))</a> <a id="13297" class="Symbol">((</a><a id="13299" href="Ordinals.Exponentiation.Grayson.html#13272" class="Bound">x</a> <a id="13301" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13303" href="Ordinals.Exponentiation.Grayson.html#13303" class="Bound">l&#39;</a><a id="13305" class="Symbol">)</a> <a id="13307" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13309" class="Symbol">(</a><a id="13310" href="Ordinals.Exponentiation.Grayson.html#13310" class="Bound">δ&#39;</a> <a id="13313" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13315" class="Symbol">(</a><a id="13316" href="Ordinals.Exponentiation.Grayson.html#13316" class="Bound">p&#39;</a> <a id="13319" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="13321" href="Ordinals.Exponentiation.Grayson.html#13321" class="Bound">ps&#39;</a><a id="13324" class="Symbol">)))</a> <a id="13328" class="Symbol">(</a><a id="13329" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="13338" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13343" href="Ordinals.Exponentiation.Grayson.html#13343" class="Bound">q</a><a id="13344" class="Symbol">)</a> <a id="13346" class="Symbol">=</a>
    <a id="13352" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="13361" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
             <a id="13379" class="Symbol">(</a><a id="13380" href="Ordinals.Exponentiation.Grayson.html#12828" class="Function">II</a> <a id="13383" class="Symbol">(</a><a id="13384" href="Ordinals.Exponentiation.Grayson.html#13276" class="Bound">l</a> <a id="13386" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13388" class="Symbol">(</a><a id="13389" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="13408" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="13411" href="Ordinals.Exponentiation.Grayson.html#13282" class="Bound">δ</a> <a id="13413" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13415" href="Ordinals.Exponentiation.Grayson.html#13291" class="Bound">ps</a><a id="13417" class="Symbol">))</a>
                 <a id="13437" class="Symbol">(</a><a id="13438" href="Ordinals.Exponentiation.Grayson.html#13303" class="Bound">l&#39;</a> <a id="13441" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13443" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="13462" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a> <a id="13465" href="Ordinals.Exponentiation.Grayson.html#13310" class="Bound">δ&#39;</a> <a id="13468" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13470" href="Ordinals.Exponentiation.Grayson.html#13321" class="Bound">ps&#39;</a><a id="13473" class="Symbol">)</a> <a id="13475" href="Ordinals.Exponentiation.Grayson.html#13343" class="Bound">q</a><a id="13476" class="Symbol">)</a>

<a id="13479" class="Markup">\end{code}</a><a id="13489" class="Background">

We defined is-trichotomous-least for ordinals only, so we inline that definition
in the following.

</a><a id="13591" class="Markup">\begin{code}</a>

 <a id="13606" href="Ordinals.Exponentiation.Grayson.html#13606" class="Function">GraysonList-has-trichotomous-least-element</a>
  <a id="13651" class="Symbol">:</a> <a id="13653" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="13668" href="Ordinals.Exponentiation.Grayson.html#5967" class="Bound">R&#39;</a>
  <a id="13673" class="Symbol">→</a> <a id="13675" class="Symbol">(</a><a id="13676" href="Ordinals.Exponentiation.Grayson.html#13676" class="Bound">l</a> <a id="13678" class="Symbol">:</a> <a id="13680" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a><a id="13691" class="Symbol">)</a> <a id="13693" class="Symbol">→</a> <a id="13695" class="Symbol">(</a><a id="13696" href="Ordinals.Exponentiation.Grayson.html#7828" class="Function">GraysonList-⊥</a> <a id="13710" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13712" href="Ordinals.Exponentiation.Grayson.html#13676" class="Bound">l</a><a id="13713" class="Symbol">)</a> <a id="13715" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13717" class="Symbol">(</a><a id="13718" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="13732" href="Ordinals.Exponentiation.Grayson.html#7828" class="Function">GraysonList-⊥</a> <a id="13746" href="Ordinals.Exponentiation.Grayson.html#13676" class="Bound">l</a><a id="13747" class="Symbol">)</a>
 <a id="13750" href="Ordinals.Exponentiation.Grayson.html#13606" class="Function">GraysonList-has-trichotomous-least-element</a> <a id="13793" href="Ordinals.Exponentiation.Grayson.html#13793" class="Bound">p</a> <a id="13795" class="Symbol">(</a><a id="13796" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="13799" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13801" href="Ordinals.Exponentiation.Grayson.html#13801" class="Bound">g</a><a id="13802" class="Symbol">)</a> <a id="13804" class="Symbol">=</a>
  <a id="13808" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13812" class="Symbol">(</a><a id="13813" href="Ordinals.Exponentiation.Grayson.html#6520" class="Function">to-GraysonList-＝</a> <a id="13830" href="Ordinals.Exponentiation.Grayson.html#13793" class="Bound">p</a> <a id="13832" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="13836" class="Symbol">)</a>
 <a id="13839" href="Ordinals.Exponentiation.Grayson.html#13606" class="Function">GraysonList-has-trichotomous-least-element</a> <a id="13882" href="Ordinals.Exponentiation.Grayson.html#13882" class="Bound">p</a> <a id="13884" class="Symbol">((_</a> <a id="13888" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13890" href="Ordinals.Exponentiation.Grayson.html#13890" class="Bound">l</a><a id="13891" class="Symbol">)</a> <a id="13893" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13895" href="Ordinals.Exponentiation.Grayson.html#13895" class="Bound">g</a><a id="13896" class="Symbol">)</a> <a id="13898" class="Symbol">=</a> <a id="13900" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13904" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>

<a id="13912" class="Markup">\end{code}</a><a id="13922" class="Background">

We now fix B = 𝟙ₒ, in order to derive properties on the positively
non-minimal elements of A from properties on GraysonList A B.

</a><a id="14054" class="Markup">\begin{code}</a>

<a id="14068" class="Keyword">module</a> <a id="14075" href="Ordinals.Exponentiation.Grayson.html#14075" class="Module">_</a> <a id="14077" class="Symbol">{</a><a id="14078" href="Ordinals.Exponentiation.Grayson.html#14078" class="Bound">A</a> <a id="14080" class="Symbol">:</a> <a id="14082" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14084" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="14087" class="Symbol">}</a> <a id="14089" class="Symbol">(</a><a id="14090" href="Ordinals.Exponentiation.Grayson.html#14090" class="Bound">R</a> <a id="14092" class="Symbol">:</a> <a id="14094" href="Ordinals.Exponentiation.Grayson.html#14078" class="Bound">A</a> <a id="14096" class="Symbol">→</a> <a id="14098" href="Ordinals.Exponentiation.Grayson.html#14078" class="Bound">A</a> <a id="14100" class="Symbol">→</a> <a id="14102" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14104" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="14107" class="Symbol">)</a> <a id="14109" class="Keyword">where</a>

 <a id="14117" href="Ordinals.Exponentiation.Grayson.html#14117" class="Function">GList</a> <a id="14123" class="Symbol">:</a> <a id="14125" href="Ordinals.Exponentiation.Grayson.html#14082" class="Bound">𝓤</a> <a id="14127" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14129" href="Ordinals.Exponentiation.Grayson.html#14102" class="Bound">𝓥</a> <a id="14131" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="14134" href="Ordinals.Exponentiation.Grayson.html#14117" class="Function">GList</a> <a id="14140" class="Symbol">=</a> <a id="14142" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="14154" class="Symbol">{</a><a id="14155" class="Argument">B</a> <a id="14157" class="Symbol">=</a> <a id="14159" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="14160" class="Symbol">}</a> <a id="14162" href="Ordinals.Exponentiation.Grayson.html#14090" class="Bound">R</a> <a id="14164" class="Symbol">(λ</a> <a id="14167" href="Ordinals.Exponentiation.Grayson.html#14167" class="Bound">_</a> <a id="14169" href="Ordinals.Exponentiation.Grayson.html#14169" class="Bound">_</a> <a id="14171" class="Symbol">→</a> <a id="14173" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="14174" class="Symbol">)</a>

 <a id="14178" href="Ordinals.Exponentiation.Grayson.html#14178" class="Function">A⁺</a> <a id="14181" class="Symbol">=</a> <a id="14183" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14185" href="Ordinals.Exponentiation.Grayson.html#14185" class="Bound">a</a> <a id="14187" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14189" href="Ordinals.Exponentiation.Grayson.html#14078" class="Bound">A</a> <a id="14191" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14193" href="Ordinals.Exponentiation.Grayson.html#3892" class="Function">is-positively-non-minimal</a> <a id="14219" href="Ordinals.Exponentiation.Grayson.html#14090" class="Bound">R</a> <a id="14221" href="Ordinals.Exponentiation.Grayson.html#14185" class="Bound">a</a>

 <a id="14225" href="Ordinals.Exponentiation.Grayson.html#14225" class="Function">R⁺</a> <a id="14228" class="Symbol">:</a> <a id="14230" href="Ordinals.Exponentiation.Grayson.html#14178" class="Function">A⁺</a> <a id="14233" class="Symbol">→</a> <a id="14235" href="Ordinals.Exponentiation.Grayson.html#14178" class="Function">A⁺</a> <a id="14238" class="Symbol">→</a> <a id="14240" href="Ordinals.Exponentiation.Grayson.html#14102" class="Bound">𝓥</a> <a id="14242" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="14245" href="Ordinals.Exponentiation.Grayson.html#14225" class="Function">R⁺</a> <a id="14248" class="Symbol">(</a><a id="14249" href="Ordinals.Exponentiation.Grayson.html#14249" class="Bound">a</a> <a id="14251" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14253" class="Symbol">_)</a> <a id="14256" class="Symbol">(</a><a id="14257" href="Ordinals.Exponentiation.Grayson.html#14257" class="Bound">a&#39;</a> <a id="14260" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14262" class="Symbol">_)</a> <a id="14265" class="Symbol">=</a> <a id="14267" href="Ordinals.Exponentiation.Grayson.html#14090" class="Bound">R</a> <a id="14269" href="Ordinals.Exponentiation.Grayson.html#14249" class="Bound">a</a> <a id="14271" href="Ordinals.Exponentiation.Grayson.html#14257" class="Bound">a&#39;</a>

 <a id="14276" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="14281" class="Symbol">:</a> <a id="14283" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="14285" class="Symbol">{</a><a id="14286" class="Argument">𝓤</a> <a id="14288" class="Symbol">=</a> <a id="14290" href="Ordinals.Exponentiation.Grayson.html#14082" class="Bound">𝓤</a><a id="14291" class="Symbol">}</a> <a id="14293" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14295" href="Ordinals.Exponentiation.Grayson.html#14178" class="Function">A⁺</a> <a id="14298" class="Symbol">→</a> <a id="14300" href="Ordinals.Exponentiation.Grayson.html#14117" class="Function">GList</a>
 <a id="14307" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="14312" class="Symbol">(</a><a id="14313" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14317" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14318" class="Symbol">)</a> <a id="14320" class="Symbol">=</a> <a id="14322" class="Symbol">(</a><a id="14323" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="14326" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14328" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="14336" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14338" href="MLTT.List.html#20467" class="InductiveConstructor">[]</a><a id="14340" class="Symbol">)</a>
 <a id="14343" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="14348" class="Symbol">(</a><a id="14349" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14353" class="Symbol">(</a><a id="14354" href="Ordinals.Exponentiation.Grayson.html#14354" class="Bound">a</a> <a id="14356" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14358" href="Ordinals.Exponentiation.Grayson.html#14358" class="Bound">p</a><a id="14359" class="Symbol">))</a> <a id="14362" class="Symbol">=</a> <a id="14364" class="Symbol">(</a><a id="14365" href="MLTT.List.html#1586" class="Function Operator">[</a> <a id="14367" class="Symbol">(</a><a id="14368" href="Ordinals.Exponentiation.Grayson.html#14354" class="Bound">a</a> <a id="14370" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14372" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14373" class="Symbol">)</a> <a id="14375" href="MLTT.List.html#1586" class="Function Operator">]</a> <a id="14377" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14379" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a> <a id="14389" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14391" class="Symbol">(</a><a id="14392" href="Ordinals.Exponentiation.Grayson.html#14358" class="Bound">p</a> <a id="14394" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="14396" href="MLTT.List.html#20467" class="InductiveConstructor">[]</a><a id="14398" class="Symbol">))</a>

 <a id="14403" href="Ordinals.Exponentiation.Grayson.html#14403" class="Function">sing⁻¹</a> <a id="14410" class="Symbol">:</a> <a id="14412" href="Ordinals.Exponentiation.Grayson.html#14117" class="Function">GList</a> <a id="14418" class="Symbol">→</a> <a id="14420" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="14422" class="Symbol">{</a><a id="14423" class="Argument">𝓤</a> <a id="14425" class="Symbol">=</a> <a id="14427" href="Ordinals.Exponentiation.Grayson.html#14082" class="Bound">𝓤</a><a id="14428" class="Symbol">}</a> <a id="14430" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14432" href="Ordinals.Exponentiation.Grayson.html#14178" class="Function">A⁺</a>
 <a id="14436" href="Ordinals.Exponentiation.Grayson.html#14403" class="Function">sing⁻¹</a> <a id="14443" class="Symbol">(</a><a id="14444" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="14447" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14449" class="Symbol">_)</a> <a id="14452" class="Symbol">=</a> <a id="14454" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14458" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
 <a id="14461" href="Ordinals.Exponentiation.Grayson.html#14403" class="Function">sing⁻¹</a> <a id="14468" class="Symbol">(((</a><a id="14471" href="Ordinals.Exponentiation.Grayson.html#14471" class="Bound">a</a> <a id="14473" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14475" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14476" class="Symbol">)</a> <a id="14478" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14480" class="Symbol">_)</a> <a id="14483" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14485" class="Symbol">(</a><a id="14486" href="Ordinals.Exponentiation.Grayson.html#14486" class="Bound">q</a> <a id="14488" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14490" class="Symbol">(</a><a id="14491" href="Ordinals.Exponentiation.Grayson.html#14491" class="Bound">p</a> <a id="14493" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="14495" class="Symbol">_)))</a> <a id="14500" class="Symbol">=</a> <a id="14502" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14506" class="Symbol">(</a><a id="14507" href="Ordinals.Exponentiation.Grayson.html#14471" class="Bound">a</a> <a id="14509" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14511" href="Ordinals.Exponentiation.Grayson.html#14491" class="Bound">p</a><a id="14512" class="Symbol">)</a>

 <a id="14516" href="Ordinals.Exponentiation.Grayson.html#14516" class="Function">sing-retraction</a> <a id="14532" class="Symbol">:</a> <a id="14534" href="Ordinals.Exponentiation.Grayson.html#14403" class="Function">sing⁻¹</a> <a id="14541" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14543" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="14548" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="14550" href="MLTT.Pi.html#444" class="Function">id</a>
 <a id="14554" href="Ordinals.Exponentiation.Grayson.html#14516" class="Function">sing-retraction</a> <a id="14570" class="Symbol">(</a><a id="14571" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14575" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14576" class="Symbol">)</a> <a id="14578" class="Symbol">=</a> <a id="14580" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="14586" href="Ordinals.Exponentiation.Grayson.html#14516" class="Function">sing-retraction</a> <a id="14602" class="Symbol">(</a><a id="14603" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14607" class="Symbol">(</a><a id="14608" href="Ordinals.Exponentiation.Grayson.html#14608" class="Bound">a</a> <a id="14610" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14612" href="Ordinals.Exponentiation.Grayson.html#14612" class="Bound">p</a><a id="14613" class="Symbol">))</a> <a id="14616" class="Symbol">=</a> <a id="14618" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="14625" href="Ordinals.Exponentiation.Grayson.html#14625" class="Function">sing-section</a> <a id="14638" class="Symbol">:</a> <a id="14640" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="14645" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14647" href="Ordinals.Exponentiation.Grayson.html#14403" class="Function">sing⁻¹</a> <a id="14654" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="14656" href="MLTT.Pi.html#444" class="Function">id</a>
 <a id="14660" href="Ordinals.Exponentiation.Grayson.html#14625" class="Function">sing-section</a> <a id="14673" class="Symbol">(</a><a id="14674" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="14677" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14679" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="14687" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14689" href="MLTT.List.html#20467" class="InductiveConstructor">[]</a><a id="14691" class="Symbol">)</a> <a id="14693" class="Symbol">=</a> <a id="14695" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="14701" href="Ordinals.Exponentiation.Grayson.html#14625" class="Function">sing-section</a> <a id="14714" class="Symbol">((</a><a id="14716" href="Ordinals.Exponentiation.Grayson.html#14716" class="Bound">a</a> <a id="14718" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14720" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14722" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14724" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="14726" class="Symbol">)</a> <a id="14728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14730" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a> <a id="14740" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14742" class="Symbol">(</a><a id="14743" href="Ordinals.Exponentiation.Grayson.html#14743" class="Bound">p</a> <a id="14745" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="14747" href="MLTT.List.html#20467" class="InductiveConstructor">[]</a><a id="14749" class="Symbol">))</a> <a id="14752" class="Symbol">=</a> <a id="14754" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="14760" href="Ordinals.Exponentiation.Grayson.html#14625" class="Function">sing-section</a> <a id="14773" class="Symbol">((</a><a id="14775" href="Ordinals.Exponentiation.Grayson.html#14775" class="Bound">a</a> <a id="14777" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14779" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14781" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14783" href="Ordinals.Exponentiation.Grayson.html#14783" class="Bound">a&#39;</a> <a id="14786" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14788" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14790" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14792" href="Ordinals.Exponentiation.Grayson.html#14792" class="Bound">l</a><a id="14793" class="Symbol">)</a> <a id="14795" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14797" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="14807" href="Ordinals.Exponentiation.Grayson.html#14807" class="Bound">r</a> <a id="14809" href="Ordinals.Exponentiation.Grayson.html#14809" class="Bound">q</a> <a id="14811" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14813" class="Symbol">(</a><a id="14814" href="Ordinals.Exponentiation.Grayson.html#14814" class="Bound">p</a> <a id="14816" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="14818" href="Ordinals.Exponentiation.Grayson.html#14818" class="Bound">ps</a><a id="14820" class="Symbol">))</a> <a id="14823" class="Symbol">=</a> <a id="14825" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="14832" href="Ordinals.Exponentiation.Grayson.html#14807" class="Bound">r</a>

 <a id="14836" href="Ordinals.Exponentiation.Grayson.html#14836" class="Function">sing-is-equiv</a> <a id="14850" class="Symbol">:</a> <a id="14852" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="14861" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a>
 <a id="14867" href="Ordinals.Exponentiation.Grayson.html#14836" class="Function">sing-is-equiv</a> <a id="14881" class="Symbol">=</a> <a id="14883" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="14900" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="14905" class="Symbol">(</a><a id="14906" href="Ordinals.Exponentiation.Grayson.html#14403" class="Function">sing⁻¹</a> <a id="14913" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14915" href="Ordinals.Exponentiation.Grayson.html#14516" class="Function">sing-retraction</a> <a id="14931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14933" href="Ordinals.Exponentiation.Grayson.html#14625" class="Function">sing-section</a><a id="14945" class="Symbol">)</a>

 <a id="14949" href="Ordinals.Exponentiation.Grayson.html#14949" class="Function Operator">_≺_</a> <a id="14953" class="Symbol">:</a> <a id="14955" href="Ordinals.Exponentiation.Grayson.html#14117" class="Function">GList</a> <a id="14961" class="Symbol">→</a> <a id="14963" href="Ordinals.Exponentiation.Grayson.html#14117" class="Function">GList</a> <a id="14969" class="Symbol">→</a>  <a id="14972" href="Ordinals.Exponentiation.Grayson.html#14082" class="Bound">𝓤</a> <a id="14974" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14976" href="Ordinals.Exponentiation.Grayson.html#14102" class="Bound">𝓥</a> <a id="14978" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="14981" href="Ordinals.Exponentiation.Grayson.html#14949" class="Function Operator">_≺_</a> <a id="14985" class="Symbol">=</a> <a id="14987" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="15001" class="Symbol">{</a><a id="15002" class="Argument">B</a> <a id="15004" class="Symbol">=</a> <a id="15006" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="15007" class="Symbol">}</a> <a id="15009" href="Ordinals.Exponentiation.Grayson.html#14090" class="Bound">R</a> <a id="15011" class="Symbol">(λ</a> <a id="15014" href="Ordinals.Exponentiation.Grayson.html#15014" class="Bound">_</a> <a id="15016" href="Ordinals.Exponentiation.Grayson.html#15016" class="Bound">_</a> <a id="15018" class="Symbol">→</a> <a id="15020" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="15021" class="Symbol">)</a>

 <a id="15025" href="Ordinals.Exponentiation.Grayson.html#15025" class="Function">sing⁺</a> <a id="15031" class="Symbol">:</a> <a id="15033" class="Symbol">(</a><a id="15034" href="Ordinals.Exponentiation.Grayson.html#15034" class="Bound">x</a> <a id="15036" href="Ordinals.Exponentiation.Grayson.html#15036" class="Bound">y</a> <a id="15038" class="Symbol">:</a> <a id="15040" href="Ordinals.Exponentiation.Grayson.html#14178" class="Function">A⁺</a><a id="15042" class="Symbol">)</a> <a id="15044" class="Symbol">→</a> <a id="15046" href="Ordinals.Exponentiation.Grayson.html#14225" class="Function">R⁺</a> <a id="15049" href="Ordinals.Exponentiation.Grayson.html#15034" class="Bound">x</a> <a id="15051" href="Ordinals.Exponentiation.Grayson.html#15036" class="Bound">y</a> <a id="15053" class="Symbol">→</a> <a id="15055" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="15060" class="Symbol">(</a><a id="15061" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15065" href="Ordinals.Exponentiation.Grayson.html#15034" class="Bound">x</a><a id="15066" class="Symbol">)</a> <a id="15068" href="Ordinals.Exponentiation.Grayson.html#14949" class="Function Operator">≺</a> <a id="15070" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="15075" class="Symbol">(</a><a id="15076" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15080" href="Ordinals.Exponentiation.Grayson.html#15036" class="Bound">y</a><a id="15081" class="Symbol">)</a>
 <a id="15084" href="Ordinals.Exponentiation.Grayson.html#15025" class="Function">sing⁺</a> <a id="15090" href="Ordinals.Exponentiation.Grayson.html#15090" class="Bound">x</a> <a id="15092" href="Ordinals.Exponentiation.Grayson.html#15092" class="Bound">y</a> <a id="15094" href="Ordinals.Exponentiation.Grayson.html#15094" class="Bound">p</a> <a id="15096" class="Symbol">=</a> <a id="15098" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="15107" class="Symbol">(</a><a id="15108" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15112" class="Symbol">(</a><a id="15113" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15120" href="Ordinals.Exponentiation.Grayson.html#15094" class="Bound">p</a><a id="15121" class="Symbol">))</a>

<a id="15125" class="Markup">\end{code}</a><a id="15135" class="Background">

Assuming that the order on Grayson lists is a well-order, so is the order on A⁺.

</a><a id="15219" class="Markup">\begin{code}</a>

 <a id="15234" href="Ordinals.Exponentiation.Grayson.html#15234" class="Function">R⁺-propvalued</a> <a id="15248" class="Symbol">:</a> <a id="15250" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="15265" href="Ordinals.Exponentiation.Grayson.html#14949" class="Function Operator">_≺_</a> <a id="15269" class="Symbol">→</a> <a id="15271" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="15286" href="Ordinals.Exponentiation.Grayson.html#14225" class="Function">R⁺</a>
 <a id="15290" href="Ordinals.Exponentiation.Grayson.html#15234" class="Function">R⁺-propvalued</a> <a id="15304" href="Ordinals.Exponentiation.Grayson.html#15304" class="Bound">prop</a> <a id="15309" href="Ordinals.Exponentiation.Grayson.html#15309" class="Bound">x</a> <a id="15311" href="Ordinals.Exponentiation.Grayson.html#15311" class="Bound">y</a> <a id="15313" href="Ordinals.Exponentiation.Grayson.html#15313" class="Bound">p</a> <a id="15315" href="Ordinals.Exponentiation.Grayson.html#15315" class="Bound">q</a> <a id="15317" class="Symbol">=</a> <a id="15319" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15322" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15326" href="Ordinals.Exponentiation.Grayson.html#15472" class="Function">II</a>
  <a id="15331" class="Keyword">where</a>
   <a id="15340" href="Ordinals.Exponentiation.Grayson.html#15340" class="Function">I</a> <a id="15342" class="Symbol">:</a> <a id="15344" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="15353" class="Symbol">(</a><a id="15354" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15358" class="Symbol">(</a><a id="15359" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15364" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15366" href="Ordinals.Exponentiation.Grayson.html#15313" class="Bound">p</a><a id="15367" class="Symbol">))</a> <a id="15370" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15372" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="15381" class="Symbol">(</a><a id="15382" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15386" class="Symbol">(</a><a id="15387" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15392" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15394" href="Ordinals.Exponentiation.Grayson.html#15315" class="Bound">q</a><a id="15395" class="Symbol">))</a>
   <a id="15401" href="Ordinals.Exponentiation.Grayson.html#15340" class="Function">I</a> <a id="15403" class="Symbol">=</a> <a id="15405" href="Ordinals.Exponentiation.Grayson.html#15304" class="Bound">prop</a> <a id="15410" class="Symbol">(</a><a id="15411" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="15416" class="Symbol">(</a><a id="15417" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15421" href="Ordinals.Exponentiation.Grayson.html#15309" class="Bound">x</a><a id="15422" class="Symbol">))</a> <a id="15425" class="Symbol">(</a><a id="15426" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="15431" class="Symbol">(</a><a id="15432" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15436" href="Ordinals.Exponentiation.Grayson.html#15311" class="Bound">y</a><a id="15437" class="Symbol">))</a> <a id="15440" class="Symbol">(</a><a id="15441" href="Ordinals.Exponentiation.Grayson.html#15025" class="Function">sing⁺</a> <a id="15447" href="Ordinals.Exponentiation.Grayson.html#15309" class="Bound">x</a> <a id="15449" href="Ordinals.Exponentiation.Grayson.html#15311" class="Bound">y</a> <a id="15451" href="Ordinals.Exponentiation.Grayson.html#15313" class="Bound">p</a><a id="15452" class="Symbol">)</a> <a id="15454" class="Symbol">(</a><a id="15455" href="Ordinals.Exponentiation.Grayson.html#15025" class="Function">sing⁺</a> <a id="15461" href="Ordinals.Exponentiation.Grayson.html#15309" class="Bound">x</a> <a id="15463" href="Ordinals.Exponentiation.Grayson.html#15311" class="Bound">y</a> <a id="15465" href="Ordinals.Exponentiation.Grayson.html#15315" class="Bound">q</a><a id="15466" class="Symbol">)</a>

   <a id="15472" href="Ordinals.Exponentiation.Grayson.html#15472" class="Function">II</a> <a id="15475" class="Symbol">:</a> <a id="15477" class="Symbol">(</a><a id="15478" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15483" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15485" href="Ordinals.Exponentiation.Grayson.html#15313" class="Bound">p</a><a id="15486" class="Symbol">)</a> <a id="15488" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15490" class="Symbol">(</a><a id="15491" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15496" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15498" href="Ordinals.Exponentiation.Grayson.html#15315" class="Bound">q</a><a id="15499" class="Symbol">)</a>
   <a id="15504" href="Ordinals.Exponentiation.Grayson.html#15472" class="Function">II</a> <a id="15507" class="Symbol">=</a> <a id="15509" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a> <a id="15516" class="Symbol">(</a><a id="15517" href="Ordinals.Exponentiation.DecreasingList.html#4160" class="Function">head-lex-lc</a> <a id="15529" class="Symbol">_</a> <a id="15531" class="Symbol">_</a> <a id="15533" class="Symbol">_</a> <a id="15535" href="Ordinals.Exponentiation.Grayson.html#15340" class="Function">I</a><a id="15536" class="Symbol">)</a>

 <a id="15540" href="Ordinals.Exponentiation.Grayson.html#15540" class="Function">R⁺-wellfounded</a> <a id="15555" class="Symbol">:</a> <a id="15557" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="15573" href="Ordinals.Exponentiation.Grayson.html#14949" class="Function Operator">_≺_</a> <a id="15577" class="Symbol">→</a> <a id="15579" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="15595" href="Ordinals.Exponentiation.Grayson.html#14225" class="Function">R⁺</a>
 <a id="15599" href="Ordinals.Exponentiation.Grayson.html#15540" class="Function">R⁺-wellfounded</a> <a id="15614" href="Ordinals.Exponentiation.Grayson.html#15614" class="Bound">wf</a> <a id="15617" href="Ordinals.Exponentiation.Grayson.html#15617" class="Bound">x</a> <a id="15619" class="Symbol">=</a> <a id="15621" href="Ordinals.Exponentiation.Grayson.html#15656" class="Function">I</a> <a id="15623" href="Ordinals.Exponentiation.Grayson.html#15617" class="Bound">x</a> <a id="15625" class="Symbol">(</a><a id="15626" href="Ordinals.Exponentiation.Grayson.html#15614" class="Bound">wf</a> <a id="15629" class="Symbol">(</a><a id="15630" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="15635" class="Symbol">(</a><a id="15636" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15640" href="Ordinals.Exponentiation.Grayson.html#15617" class="Bound">x</a><a id="15641" class="Symbol">)))</a>
  <a id="15647" class="Keyword">where</a>
   <a id="15656" href="Ordinals.Exponentiation.Grayson.html#15656" class="Function">I</a> <a id="15658" class="Symbol">:</a> <a id="15660" class="Symbol">(</a><a id="15661" href="Ordinals.Exponentiation.Grayson.html#15661" class="Bound">x</a> <a id="15663" class="Symbol">:</a> <a id="15665" href="Ordinals.Exponentiation.Grayson.html#14178" class="Function">A⁺</a><a id="15667" class="Symbol">)</a> <a id="15669" class="Symbol">→</a> <a id="15671" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="15685" href="Ordinals.Exponentiation.Grayson.html#14949" class="Function Operator">_≺_</a> <a id="15689" class="Symbol">(</a><a id="15690" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="15695" class="Symbol">(</a><a id="15696" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15700" href="Ordinals.Exponentiation.Grayson.html#15661" class="Bound">x</a><a id="15701" class="Symbol">))</a> <a id="15704" class="Symbol">→</a> <a id="15706" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="15720" href="Ordinals.Exponentiation.Grayson.html#14225" class="Function">R⁺</a> <a id="15723" href="Ordinals.Exponentiation.Grayson.html#15661" class="Bound">x</a>
   <a id="15728" href="Ordinals.Exponentiation.Grayson.html#15656" class="Function">I</a> <a id="15730" href="Ordinals.Exponentiation.Grayson.html#15730" class="Bound">x</a> <a id="15732" class="Symbol">(</a><a id="15733" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="15737" href="Ordinals.Exponentiation.Grayson.html#15737" class="Bound">f</a><a id="15738" class="Symbol">)</a> <a id="15740" class="Symbol">=</a> <a id="15742" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="15746" class="Symbol">(λ</a> <a id="15749" href="Ordinals.Exponentiation.Grayson.html#15749" class="Bound">y</a> <a id="15751" href="Ordinals.Exponentiation.Grayson.html#15751" class="Bound">p</a> <a id="15753" class="Symbol">→</a> <a id="15755" href="Ordinals.Exponentiation.Grayson.html#15656" class="Function">I</a> <a id="15757" href="Ordinals.Exponentiation.Grayson.html#15749" class="Bound">y</a> <a id="15759" class="Symbol">(</a><a id="15760" href="Ordinals.Exponentiation.Grayson.html#15737" class="Bound">f</a> <a id="15762" class="Symbol">(</a><a id="15763" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="15768" class="Symbol">(</a><a id="15769" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15773" href="Ordinals.Exponentiation.Grayson.html#15749" class="Bound">y</a><a id="15774" class="Symbol">))</a> <a id="15777" class="Symbol">(</a><a id="15778" href="Ordinals.Exponentiation.Grayson.html#15025" class="Function">sing⁺</a> <a id="15784" href="Ordinals.Exponentiation.Grayson.html#15749" class="Bound">y</a> <a id="15786" href="Ordinals.Exponentiation.Grayson.html#15730" class="Bound">x</a> <a id="15788" href="Ordinals.Exponentiation.Grayson.html#15751" class="Bound">p</a><a id="15789" class="Symbol">)))</a>

 <a id="15795" href="Ordinals.Exponentiation.Grayson.html#15795" class="Function">R⁺-extensional</a> <a id="15810" class="Symbol">:</a> <a id="15812" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="15827" href="Ordinals.Exponentiation.Grayson.html#14949" class="Function Operator">_≺_</a> <a id="15831" class="Symbol">→</a> <a id="15833" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="15848" href="Ordinals.Exponentiation.Grayson.html#14225" class="Function">R⁺</a>
 <a id="15852" href="Ordinals.Exponentiation.Grayson.html#15795" class="Function">R⁺-extensional</a> <a id="15867" href="Ordinals.Exponentiation.Grayson.html#15867" class="Bound">ext</a> <a id="15871" href="Ordinals.Exponentiation.Grayson.html#15871" class="Bound">x</a> <a id="15873" href="Ordinals.Exponentiation.Grayson.html#15873" class="Bound">y</a> <a id="15875" href="Ordinals.Exponentiation.Grayson.html#15875" class="Bound">p</a> <a id="15877" href="Ordinals.Exponentiation.Grayson.html#15877" class="Bound">q</a> <a id="15879" class="Symbol">=</a> <a id="15881" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a> <a id="15888" href="Ordinals.Exponentiation.Grayson.html#16406" class="Function">III</a>
  <a id="15894" class="Keyword">where</a>
   <a id="15903" href="Ordinals.Exponentiation.Grayson.html#15903" class="Function">I</a> <a id="15905" class="Symbol">:</a> <a id="15907" class="Symbol">(</a><a id="15908" href="Ordinals.Exponentiation.Grayson.html#15908" class="Bound">x</a> <a id="15910" href="Ordinals.Exponentiation.Grayson.html#15910" class="Bound">y</a> <a id="15912" class="Symbol">:</a> <a id="15914" href="Ordinals.Exponentiation.Grayson.html#14178" class="Function">A⁺</a><a id="15916" class="Symbol">)</a>
     <a id="15923" class="Symbol">→</a> <a id="15925" class="Symbol">((</a><a id="15927" href="Ordinals.Exponentiation.Grayson.html#15927" class="Bound">z</a> <a id="15929" class="Symbol">:</a> <a id="15931" href="Ordinals.Exponentiation.Grayson.html#14178" class="Function">A⁺</a><a id="15933" class="Symbol">)</a> <a id="15935" class="Symbol">→</a> <a id="15937" href="Ordinals.Exponentiation.Grayson.html#14225" class="Function">R⁺</a> <a id="15940" href="Ordinals.Exponentiation.Grayson.html#15927" class="Bound">z</a> <a id="15942" href="Ordinals.Exponentiation.Grayson.html#15908" class="Bound">x</a> <a id="15944" class="Symbol">→</a> <a id="15946" href="Ordinals.Exponentiation.Grayson.html#14225" class="Function">R⁺</a> <a id="15949" href="Ordinals.Exponentiation.Grayson.html#15927" class="Bound">z</a> <a id="15951" href="Ordinals.Exponentiation.Grayson.html#15910" class="Bound">y</a><a id="15952" class="Symbol">)</a>
     <a id="15959" class="Symbol">→</a> <a id="15961" class="Symbol">(</a><a id="15962" href="Ordinals.Exponentiation.Grayson.html#15962" class="Bound">l</a> <a id="15964" class="Symbol">:</a> <a id="15966" href="Ordinals.Exponentiation.Grayson.html#14117" class="Function">GList</a><a id="15971" class="Symbol">)</a> <a id="15973" class="Symbol">→</a> <a id="15975" href="Ordinals.Exponentiation.Grayson.html#15962" class="Bound">l</a> <a id="15977" href="Ordinals.Exponentiation.Grayson.html#14949" class="Function Operator">≺</a> <a id="15979" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="15984" class="Symbol">(</a><a id="15985" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15989" href="Ordinals.Exponentiation.Grayson.html#15908" class="Bound">x</a><a id="15990" class="Symbol">)</a> <a id="15992" class="Symbol">→</a> <a id="15994" href="Ordinals.Exponentiation.Grayson.html#15962" class="Bound">l</a> <a id="15996" href="Ordinals.Exponentiation.Grayson.html#14949" class="Function Operator">≺</a> <a id="15998" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16003" class="Symbol">(</a><a id="16004" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16008" href="Ordinals.Exponentiation.Grayson.html#15910" class="Bound">y</a><a id="16009" class="Symbol">)</a>
   <a id="16014" href="Ordinals.Exponentiation.Grayson.html#15903" class="Function">I</a> <a id="16016" href="Ordinals.Exponentiation.Grayson.html#16016" class="Bound">x</a> <a id="16018" href="Ordinals.Exponentiation.Grayson.html#16018" class="Bound">y</a> <a id="16020" href="Ordinals.Exponentiation.Grayson.html#16020" class="Bound">e</a> <a id="16022" href="Ordinals.Exponentiation.Grayson.html#16022" class="Bound">l</a> <a id="16024" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a> <a id="16031" class="Symbol">=</a> <a id="16033" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
   <a id="16043" href="Ordinals.Exponentiation.Grayson.html#15903" class="Function">I</a> <a id="16045" href="Ordinals.Exponentiation.Grayson.html#16045" class="Bound">x</a> <a id="16047" href="Ordinals.Exponentiation.Grayson.html#16047" class="Bound">y</a> <a id="16049" href="Ordinals.Exponentiation.Grayson.html#16049" class="Bound">e</a> <a id="16051" class="Symbol">((</a><a id="16053" href="Ordinals.Exponentiation.Grayson.html#16053" class="Bound">a</a> <a id="16055" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16057" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="16059" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16061" href="Ordinals.Exponentiation.Grayson.html#16061" class="Bound">l&#39;</a><a id="16063" class="Symbol">)</a> <a id="16065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16067" class="Symbol">_</a> <a id="16069" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16071" class="Symbol">(</a><a id="16072" href="Ordinals.Exponentiation.Grayson.html#16072" class="Bound">q</a> <a id="16074" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="16076" class="Symbol">_))</a> <a id="16080" class="Symbol">(</a><a id="16081" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="16090" class="Symbol">(</a><a id="16091" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16095" class="Symbol">(_</a> <a id="16098" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16100" href="Ordinals.Exponentiation.Grayson.html#16100" class="Bound">r</a><a id="16101" class="Symbol">)))</a> <a id="16105" class="Symbol">=</a>
    <a id="16111" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="16120" class="Symbol">(</a><a id="16121" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16125" class="Symbol">(</a><a id="16126" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="16131" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16133" href="Ordinals.Exponentiation.Grayson.html#16049" class="Bound">e</a> <a id="16135" class="Symbol">(</a><a id="16136" href="Ordinals.Exponentiation.Grayson.html#16053" class="Bound">a</a> <a id="16138" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16140" href="Ordinals.Exponentiation.Grayson.html#16072" class="Bound">q</a><a id="16141" class="Symbol">)</a> <a id="16143" href="Ordinals.Exponentiation.Grayson.html#16100" class="Bound">r</a><a id="16144" class="Symbol">))</a>
   <a id="16150" href="Ordinals.Exponentiation.Grayson.html#15903" class="Function">I</a> <a id="16152" href="Ordinals.Exponentiation.Grayson.html#16152" class="Bound">x</a> <a id="16154" href="Ordinals.Exponentiation.Grayson.html#16154" class="Bound">y</a> <a id="16156" href="Ordinals.Exponentiation.Grayson.html#16156" class="Bound">e</a> <a id="16158" class="Symbol">((</a><a id="16160" href="Ordinals.Exponentiation.Grayson.html#16160" class="Bound">a</a> <a id="16162" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16164" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="16166" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16168" href="Ordinals.Exponentiation.Grayson.html#16168" class="Bound">l&#39;</a><a id="16170" class="Symbol">)</a> <a id="16172" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16174" class="Symbol">_</a> <a id="16176" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16178" class="Symbol">(</a><a id="16179" href="Ordinals.Exponentiation.Grayson.html#16179" class="Bound">q</a> <a id="16181" href="MLTT.List.html#20483" class="InductiveConstructor Operator">∷</a> <a id="16183" class="Symbol">_))</a> <a id="16187" class="Symbol">(</a><a id="16188" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="16197" class="Symbol">(</a><a id="16198" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16202" href="Ordinals.Exponentiation.Grayson.html#16202" class="Bound">r</a><a id="16203" class="Symbol">))</a> <a id="16206" class="Symbol">=</a> <a id="16208" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16215" href="Ordinals.Exponentiation.Grayson.html#16202" class="Bound">r</a>
   <a id="16220" href="Ordinals.Exponentiation.Grayson.html#15903" class="Function">I</a> <a id="16222" href="Ordinals.Exponentiation.Grayson.html#16222" class="Bound">x</a> <a id="16224" href="Ordinals.Exponentiation.Grayson.html#16224" class="Bound">y</a> <a id="16226" href="Ordinals.Exponentiation.Grayson.html#16226" class="Bound">e</a> <a id="16228" class="Symbol">((</a><a id="16230" href="Ordinals.Exponentiation.Grayson.html#16230" class="Bound">z</a> <a id="16232" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16234" href="Ordinals.Exponentiation.Grayson.html#16234" class="Bound">l&#39;</a><a id="16236" class="Symbol">)</a> <a id="16238" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16240" class="Symbol">_)</a> <a id="16243" class="Symbol">(</a><a id="16244" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="16253" href="Ordinals.Exponentiation.Grayson.html#16253" class="Bound">r</a> <a id="16255" href="Ordinals.Exponentiation.Grayson.html#16255" class="Bound">q</a><a id="16256" class="Symbol">)</a> <a id="16258" class="Symbol">=</a>
    <a id="16264" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16271" class="Symbol">(</a><a id="16272" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="16298" class="Symbol">_</a> <a id="16300" href="Ordinals.Exponentiation.Grayson.html#16255" class="Bound">q</a><a id="16301" class="Symbol">)</a>

   <a id="16307" href="Ordinals.Exponentiation.Grayson.html#16307" class="Function">II</a> <a id="16310" class="Symbol">:</a> <a id="16312" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16317" class="Symbol">(</a><a id="16318" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16322" href="Ordinals.Exponentiation.Grayson.html#15871" class="Bound">x</a><a id="16323" class="Symbol">)</a> <a id="16325" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16327" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16332" class="Symbol">(</a><a id="16333" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16337" href="Ordinals.Exponentiation.Grayson.html#15873" class="Bound">y</a><a id="16338" class="Symbol">)</a>
   <a id="16343" href="Ordinals.Exponentiation.Grayson.html#16307" class="Function">II</a> <a id="16346" class="Symbol">=</a> <a id="16348" href="Ordinals.Exponentiation.Grayson.html#15867" class="Bound">ext</a> <a id="16352" class="Symbol">(</a><a id="16353" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16358" class="Symbol">(</a><a id="16359" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16363" href="Ordinals.Exponentiation.Grayson.html#15871" class="Bound">x</a><a id="16364" class="Symbol">))</a> <a id="16367" class="Symbol">(</a><a id="16368" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16373" class="Symbol">(</a><a id="16374" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16378" href="Ordinals.Exponentiation.Grayson.html#15873" class="Bound">y</a><a id="16379" class="Symbol">))</a> <a id="16382" class="Symbol">(</a><a id="16383" href="Ordinals.Exponentiation.Grayson.html#15903" class="Function">I</a> <a id="16385" href="Ordinals.Exponentiation.Grayson.html#15871" class="Bound">x</a> <a id="16387" href="Ordinals.Exponentiation.Grayson.html#15873" class="Bound">y</a> <a id="16389" href="Ordinals.Exponentiation.Grayson.html#15875" class="Bound">p</a><a id="16390" class="Symbol">)</a> <a id="16392" class="Symbol">(</a><a id="16393" href="Ordinals.Exponentiation.Grayson.html#15903" class="Function">I</a> <a id="16395" href="Ordinals.Exponentiation.Grayson.html#15873" class="Bound">y</a> <a id="16397" href="Ordinals.Exponentiation.Grayson.html#15871" class="Bound">x</a> <a id="16399" href="Ordinals.Exponentiation.Grayson.html#15877" class="Bound">q</a><a id="16400" class="Symbol">)</a>

   <a id="16406" href="Ordinals.Exponentiation.Grayson.html#16406" class="Function">III</a> <a id="16410" class="Symbol">=</a> <a id="16412" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16416" href="Ordinals.Exponentiation.Grayson.html#15871" class="Bound">x</a> <a id="16418" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16421" href="Ordinals.Exponentiation.Grayson.html#14516" class="Function">sing-retraction</a> <a id="16437" class="Symbol">(</a><a id="16438" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16442" href="Ordinals.Exponentiation.Grayson.html#15871" class="Bound">x</a><a id="16443" class="Symbol">)</a> <a id="16445" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="16448" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="16459" href="Ordinals.Exponentiation.Grayson.html#14403" class="Function">sing⁻¹</a> <a id="16466" class="Symbol">(</a><a id="16467" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16472" class="Symbol">(</a><a id="16473" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16477" href="Ordinals.Exponentiation.Grayson.html#15871" class="Bound">x</a><a id="16478" class="Symbol">))</a> <a id="16481" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16484" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16487" href="Ordinals.Exponentiation.Grayson.html#14403" class="Function">sing⁻¹</a> <a id="16494" href="Ordinals.Exponentiation.Grayson.html#16307" class="Function">II</a> <a id="16497" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="16508" href="Ordinals.Exponentiation.Grayson.html#14403" class="Function">sing⁻¹</a> <a id="16515" class="Symbol">(</a><a id="16516" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16521" class="Symbol">(</a><a id="16522" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16526" href="Ordinals.Exponentiation.Grayson.html#15873" class="Bound">y</a><a id="16527" class="Symbol">))</a> <a id="16530" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16533" href="Ordinals.Exponentiation.Grayson.html#14516" class="Function">sing-retraction</a> <a id="16549" class="Symbol">(</a><a id="16550" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16554" href="Ordinals.Exponentiation.Grayson.html#15873" class="Bound">y</a><a id="16555" class="Symbol">)</a> <a id="16557" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="16568" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16572" href="Ordinals.Exponentiation.Grayson.html#15873" class="Bound">y</a> <a id="16574" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="16578" href="Ordinals.Exponentiation.Grayson.html#16578" class="Function">R⁺-transitive</a> <a id="16592" class="Symbol">:</a> <a id="16594" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="16608" href="Ordinals.Exponentiation.Grayson.html#14949" class="Function Operator">_≺_</a> <a id="16612" class="Symbol">→</a> <a id="16614" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="16628" href="Ordinals.Exponentiation.Grayson.html#14225" class="Function">R⁺</a>
 <a id="16632" href="Ordinals.Exponentiation.Grayson.html#16578" class="Function">R⁺-transitive</a> <a id="16646" href="Ordinals.Exponentiation.Grayson.html#16646" class="Bound">trans</a> <a id="16652" href="Ordinals.Exponentiation.Grayson.html#16652" class="Bound">a₀</a> <a id="16655" href="Ordinals.Exponentiation.Grayson.html#16655" class="Bound">a₁</a> <a id="16658" href="Ordinals.Exponentiation.Grayson.html#16658" class="Bound">a₂</a> <a id="16661" href="Ordinals.Exponentiation.Grayson.html#16661" class="Bound">p</a> <a id="16663" href="Ordinals.Exponentiation.Grayson.html#16663" class="Bound">q</a> <a id="16665" class="Symbol">=</a> <a id="16667" href="Ordinals.Exponentiation.Grayson.html#16827" class="Function">II</a> <a id="16670" href="Ordinals.Exponentiation.Grayson.html#16683" class="Function">I</a>
  <a id="16674" class="Keyword">where</a>
   <a id="16683" href="Ordinals.Exponentiation.Grayson.html#16683" class="Function">I</a> <a id="16685" class="Symbol">:</a> <a id="16687" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16692" class="Symbol">(</a><a id="16693" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16697" href="Ordinals.Exponentiation.Grayson.html#16652" class="Bound">a₀</a><a id="16699" class="Symbol">)</a> <a id="16701" href="Ordinals.Exponentiation.Grayson.html#14949" class="Function Operator">≺</a> <a id="16703" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16708" class="Symbol">(</a><a id="16709" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16713" href="Ordinals.Exponentiation.Grayson.html#16658" class="Bound">a₂</a><a id="16715" class="Symbol">)</a>
   <a id="16720" href="Ordinals.Exponentiation.Grayson.html#16683" class="Function">I</a> <a id="16722" class="Symbol">=</a> <a id="16724" href="Ordinals.Exponentiation.Grayson.html#16646" class="Bound">trans</a> <a id="16730" class="Symbol">(</a><a id="16731" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16736" class="Symbol">(</a><a id="16737" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16741" href="Ordinals.Exponentiation.Grayson.html#16652" class="Bound">a₀</a><a id="16743" class="Symbol">))</a> <a id="16746" class="Symbol">(</a><a id="16747" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16752" class="Symbol">(</a><a id="16753" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16757" href="Ordinals.Exponentiation.Grayson.html#16655" class="Bound">a₁</a><a id="16759" class="Symbol">))</a> <a id="16762" class="Symbol">(</a><a id="16763" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16768" class="Symbol">(</a><a id="16769" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16773" href="Ordinals.Exponentiation.Grayson.html#16658" class="Bound">a₂</a><a id="16775" class="Symbol">))</a>
             <a id="16791" class="Symbol">(</a><a id="16792" href="Ordinals.Exponentiation.Grayson.html#15025" class="Function">sing⁺</a> <a id="16798" href="Ordinals.Exponentiation.Grayson.html#16652" class="Bound">a₀</a> <a id="16801" href="Ordinals.Exponentiation.Grayson.html#16655" class="Bound">a₁</a> <a id="16804" href="Ordinals.Exponentiation.Grayson.html#16661" class="Bound">p</a><a id="16805" class="Symbol">)</a> <a id="16807" class="Symbol">(</a><a id="16808" href="Ordinals.Exponentiation.Grayson.html#15025" class="Function">sing⁺</a> <a id="16814" href="Ordinals.Exponentiation.Grayson.html#16655" class="Bound">a₁</a> <a id="16817" href="Ordinals.Exponentiation.Grayson.html#16658" class="Bound">a₂</a> <a id="16820" href="Ordinals.Exponentiation.Grayson.html#16663" class="Bound">q</a><a id="16821" class="Symbol">)</a>

   <a id="16827" href="Ordinals.Exponentiation.Grayson.html#16827" class="Function">II</a> <a id="16830" class="Symbol">:</a> <a id="16832" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16837" class="Symbol">(</a><a id="16838" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16842" href="Ordinals.Exponentiation.Grayson.html#16652" class="Bound">a₀</a><a id="16844" class="Symbol">)</a> <a id="16846" href="Ordinals.Exponentiation.Grayson.html#14949" class="Function Operator">≺</a> <a id="16848" href="Ordinals.Exponentiation.Grayson.html#14276" class="Function">sing</a> <a id="16853" class="Symbol">(</a><a id="16854" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16858" href="Ordinals.Exponentiation.Grayson.html#16658" class="Bound">a₂</a><a id="16860" class="Symbol">)</a> <a id="16862" class="Symbol">→</a> <a id="16864" href="Ordinals.Exponentiation.Grayson.html#14225" class="Function">R⁺</a> <a id="16867" href="Ordinals.Exponentiation.Grayson.html#16652" class="Bound">a₀</a> <a id="16870" href="Ordinals.Exponentiation.Grayson.html#16658" class="Bound">a₂</a>
   <a id="16876" href="Ordinals.Exponentiation.Grayson.html#16827" class="Function">II</a> <a id="16879" class="Symbol">(</a><a id="16880" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="16889" class="Symbol">(</a><a id="16890" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16894" class="Symbol">(_</a> <a id="16897" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16899" href="Ordinals.Exponentiation.Grayson.html#16899" class="Bound">r</a><a id="16900" class="Symbol">)))</a> <a id="16904" class="Symbol">=</a> <a id="16906" href="Ordinals.Exponentiation.Grayson.html#16899" class="Bound">r</a>
   <a id="16911" href="Ordinals.Exponentiation.Grayson.html#16827" class="Function">II</a> <a id="16914" class="Symbol">(</a><a id="16915" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="16924" class="Symbol">(</a><a id="16925" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16929" href="Ordinals.Exponentiation.Grayson.html#16929" class="Bound">r</a><a id="16930" class="Symbol">))</a>       <a id="16939" class="Symbol">=</a> <a id="16941" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16948" href="Ordinals.Exponentiation.Grayson.html#16929" class="Bound">r</a>
   <a id="16953" href="Ordinals.Exponentiation.Grayson.html#16827" class="Function">II</a> <a id="16956" class="Symbol">(</a><a id="16957" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="16966" href="Ordinals.Exponentiation.Grayson.html#16966" class="Bound">r</a> <a id="16968" href="Ordinals.Exponentiation.Grayson.html#16968" class="Bound">q</a><a id="16969" class="Symbol">)</a>           <a id="16981" class="Symbol">=</a>
    <a id="16987" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16994" class="Symbol">(</a><a id="16995" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="17021" class="Symbol">_</a> <a id="17023" href="Ordinals.Exponentiation.Grayson.html#16968" class="Bound">q</a><a id="17024" class="Symbol">)</a>

 <a id="17028" href="Ordinals.Exponentiation.Grayson.html#17028" class="Function">R⁺-wellorder</a> <a id="17041" class="Symbol">:</a> <a id="17043" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="17057" href="Ordinals.Exponentiation.Grayson.html#14949" class="Function Operator">_≺_</a> <a id="17061" class="Symbol">→</a> <a id="17063" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="17077" href="Ordinals.Exponentiation.Grayson.html#14225" class="Function">R⁺</a>
 <a id="17081" href="Ordinals.Exponentiation.Grayson.html#17028" class="Function">R⁺-wellorder</a> <a id="17094" class="Symbol">(</a><a id="17095" href="Ordinals.Exponentiation.Grayson.html#17095" class="Bound">p</a> <a id="17097" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17099" href="Ordinals.Exponentiation.Grayson.html#17099" class="Bound">w</a> <a id="17101" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17103" href="Ordinals.Exponentiation.Grayson.html#17103" class="Bound">e</a> <a id="17105" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17107" href="Ordinals.Exponentiation.Grayson.html#17107" class="Bound">t</a><a id="17108" class="Symbol">)</a> <a id="17110" class="Symbol">=</a>
  <a id="17114" href="Ordinals.Exponentiation.Grayson.html#15234" class="Function">R⁺-propvalued</a> <a id="17128" href="Ordinals.Exponentiation.Grayson.html#17095" class="Bound">p</a> <a id="17130" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17132" href="Ordinals.Exponentiation.Grayson.html#15540" class="Function">R⁺-wellfounded</a> <a id="17147" href="Ordinals.Exponentiation.Grayson.html#17099" class="Bound">w</a> <a id="17149" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17151" href="Ordinals.Exponentiation.Grayson.html#15795" class="Function">R⁺-extensional</a> <a id="17166" href="Ordinals.Exponentiation.Grayson.html#17103" class="Bound">e</a> <a id="17168" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17170" href="Ordinals.Exponentiation.Grayson.html#16578" class="Function">R⁺-transitive</a> <a id="17184" href="Ordinals.Exponentiation.Grayson.html#17107" class="Bound">t</a>

<a id="17187" class="Markup">\end{code}</a><a id="17197" class="Background">

However, it is a constructive taboo that the subtype of positively non-minimal
elements is always an ordinal, with essentially the same proof as for
subtype-of-positive-elements-an-ordinal-implies-EM in
Ordinals.Exponentiation.Taboos.
Note that we can even restrict to ordinals with a least element.

</a><a id="17500" class="Markup">\begin{code}</a>

<a id="subtype-of-positively-non-minimal-elements-an-ordinal-implies-EM"></a><a id="17514" href="Ordinals.Exponentiation.Grayson.html#17514" class="Function">subtype-of-positively-non-minimal-elements-an-ordinal-implies-EM</a>
 <a id="17580" class="Symbol">:</a> <a id="17582" class="Symbol">((</a><a id="17584" href="Ordinals.Exponentiation.Grayson.html#17584" class="Bound">α</a> <a id="17586" class="Symbol">:</a> <a id="17588" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17596" class="Symbol">(</a><a id="17597" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17599" href="MLTT.Universes.html#4052" class="Function Operator">⁺⁺</a><a id="17601" class="Symbol">))</a>
   <a id="17607" class="Symbol">→</a> <a id="17609" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="17619" href="Ordinals.Exponentiation.Grayson.html#17584" class="Bound">α</a>
   <a id="17624" class="Symbol">→</a> <a id="17626" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
      <a id="17646" class="Symbol">(</a><a id="17647" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="17661" href="Ordinals.Exponentiation.Grayson.html#17584" class="Bound">α</a> <a id="17663" class="Symbol">(</a><a id="17664" href="Ordinals.Exponentiation.Grayson.html#3892" class="Function">is-positively-non-minimal</a> <a id="17690" class="Symbol">(</a><a id="17691" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="17708" href="Ordinals.Exponentiation.Grayson.html#17584" class="Bound">α</a><a id="17709" class="Symbol">))))</a>
 <a id="17715" class="Symbol">→</a> <a id="17717" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="17720" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="17722" href="Ordinals.Exponentiation.Grayson.html#17514" class="Function">subtype-of-positively-non-minimal-elements-an-ordinal-implies-EM</a> <a id="17787" class="Symbol">{</a><a id="17788" href="Ordinals.Exponentiation.Grayson.html#17788" class="Bound">𝓤</a><a id="17789" class="Symbol">}</a> <a id="17791" href="Ordinals.Exponentiation.Grayson.html#17791" class="Bound">hyp</a> <a id="17795" class="Symbol">=</a> <a id="17797" href="Ordinals.Exponentiation.Grayson.html#19727" class="Function">III</a>
 <a id="17802" class="Keyword">where</a>
  <a id="17810" class="Keyword">open</a> <a id="17815" class="Keyword">import</a> <a id="17822" href="Ordinals.OrdinalOfTruthValues.html" class="Module">Ordinals.OrdinalOfTruthValues</a> <a id="17852" href="Ordinals.Exponentiation.Grayson.html#2915" class="Function">fe</a> <a id="17855" href="Ordinals.Exponentiation.Grayson.html#17788" class="Bound">𝓤</a> <a id="17857" href="Ordinals.Exponentiation.Grayson.html#3000" class="Function">pe</a>
  <a id="17862" class="Keyword">open</a> <a id="17867" class="Keyword">import</a> <a id="17874" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
  <a id="17900" class="Keyword">open</a> <a id="17905" class="Keyword">import</a> <a id="17912" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>

  <a id="17936" href="Ordinals.Exponentiation.Grayson.html#17936" class="Function Operator">_&lt;_</a> <a id="17940" class="Symbol">=</a> <a id="17942" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="17956" class="Symbol">(</a><a id="17957" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="17960" class="Symbol">(</a><a id="17961" href="Ordinals.Exponentiation.Grayson.html#17788" class="Bound">𝓤</a> <a id="17963" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="17964" class="Symbol">))</a> <a id="17967" class="Symbol">(</a><a id="17968" href="Ordinals.Exponentiation.Grayson.html#3892" class="Function">is-positively-non-minimal</a> <a id="17994" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a><a id="17997" class="Symbol">)</a>

  <a id="18002" href="Ordinals.Exponentiation.Grayson.html#18002" class="Function">&lt;-is-prop-valued</a> <a id="18019" class="Symbol">:</a> <a id="18021" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="18036" href="Ordinals.Exponentiation.Grayson.html#17936" class="Function Operator">_&lt;_</a>
  <a id="18042" href="Ordinals.Exponentiation.Grayson.html#18002" class="Function">&lt;-is-prop-valued</a> <a id="18059" class="Symbol">=</a>
   <a id="18064" href="Ordinals.Type.html#7764" class="Function">subtype-order-is-prop-valued</a> <a id="18093" class="Symbol">(</a><a id="18094" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="18097" class="Symbol">(</a><a id="18098" href="Ordinals.Exponentiation.Grayson.html#17788" class="Bound">𝓤</a> <a id="18100" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="18101" class="Symbol">))</a> <a id="18104" class="Symbol">(</a><a id="18105" href="Ordinals.Exponentiation.Grayson.html#3892" class="Function">is-positively-non-minimal</a> <a id="18131" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a><a id="18134" class="Symbol">)</a>

  <a id="18139" href="Ordinals.Exponentiation.Grayson.html#18139" class="Function">hyp&#39;</a> <a id="18144" class="Symbol">:</a> <a id="18146" href="Ordinals.Notions.html#6498" class="Function">is-extensional&#39;</a> <a id="18162" href="Ordinals.Exponentiation.Grayson.html#17936" class="Function Operator">_&lt;_</a>
  <a id="18168" href="Ordinals.Exponentiation.Grayson.html#18139" class="Function">hyp&#39;</a> <a id="18173" class="Symbol">=</a> <a id="18175" href="Ordinals.Notions.html#6593" class="Function">extensional-gives-extensional&#39;</a> <a id="18206" href="Ordinals.Exponentiation.Grayson.html#17936" class="Function Operator">_&lt;_</a>
          <a id="18220" class="Symbol">(</a><a id="18221" href="Ordinals.Notions.html#7496" class="Function">extensionality</a> <a id="18236" href="Ordinals.Exponentiation.Grayson.html#17936" class="Function Operator">_&lt;_</a> <a id="18240" class="Symbol">(</a><a id="18241" href="Ordinals.Exponentiation.Grayson.html#17791" class="Bound">hyp</a> <a id="18245" class="Symbol">(</a><a id="18246" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="18249" class="Symbol">(</a><a id="18250" href="Ordinals.Exponentiation.Grayson.html#17788" class="Bound">𝓤</a> <a id="18252" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="18253" class="Symbol">))</a> <a id="18256" class="Symbol">(</a><a id="18257" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18260" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18262" href="Ordinals.AdditionProperties.html#13009" class="Function">𝟘ₒ-least</a><a id="18270" class="Symbol">)))</a>

  <a id="18277" href="Ordinals.Exponentiation.Grayson.html#18277" class="Function">Ord⁺</a> <a id="18282" class="Symbol">=</a> <a id="18284" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18286" href="Ordinals.Exponentiation.Grayson.html#18286" class="Bound">α</a> <a id="18288" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18290" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18298" class="Symbol">(</a><a id="18299" href="Ordinals.Exponentiation.Grayson.html#17788" class="Bound">𝓤</a> <a id="18301" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="18302" class="Symbol">)</a> <a id="18304" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18306" href="Ordinals.Exponentiation.Grayson.html#3892" class="Function">is-positively-non-minimal</a> <a id="18332" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="18336" href="Ordinals.Exponentiation.Grayson.html#18286" class="Bound">α</a>

  <a id="18341" href="Ordinals.Exponentiation.Grayson.html#18341" class="Function">Ωₚ</a> <a id="18344" class="Symbol">:</a> <a id="18346" href="Ordinals.Exponentiation.Grayson.html#18277" class="Function">Ord⁺</a>
  <a id="18353" href="Ordinals.Exponentiation.Grayson.html#18341" class="Function">Ωₚ</a> <a id="18356" class="Symbol">=</a> <a id="18358" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="18361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18363" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="18365" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18368" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18370" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="18372" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18374" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="18382" class="Symbol">(</a><a id="18383" href="Ordinals.Exponentiation.Grayson.html#2722" class="Bound">ua</a> <a id="18386" class="Symbol">(</a><a id="18387" href="Ordinals.Exponentiation.Grayson.html#17788" class="Bound">𝓤</a> <a id="18389" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="18390" class="Symbol">))</a> <a id="18393" href="Ordinals.Exponentiation.Grayson.html#2962" class="Function">fe&#39;</a> <a id="18397" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18400" class="Symbol">(</a><a id="18401" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="18404" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18406" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="18407" class="Symbol">)</a>
                               <a id="18440" class="Symbol">(</a><a id="18441" href="Ordinals.Equivalence.html#4823" class="Function">≃ₒ-trans</a> <a id="18450" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18453" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18456" class="Symbol">(</a><a id="18457" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="18460" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18462" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="18463" class="Symbol">)</a> <a id="18465" href="Ordinals.Exponentiation.Grayson.html#18552" class="Function">II</a> <a id="18468" href="Ordinals.Exponentiation.Grayson.html#18486" class="Function">I</a><a id="18469" class="Symbol">)</a> <a id="18471" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
   <a id="18476" class="Keyword">where</a>
    <a id="18486" href="Ordinals.Exponentiation.Grayson.html#18486" class="Function">I</a> <a id="18488" class="Symbol">:</a> <a id="18490" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18493" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="18496" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="18499" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18501" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
    <a id="18507" href="Ordinals.Exponentiation.Grayson.html#18486" class="Function">I</a> <a id="18509" class="Symbol">=</a> <a id="18511" href="Ordinals.Equivalence.html#4680" class="Function">≃ₒ-sym</a> <a id="18518" class="Symbol">(</a><a id="18519" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="18522" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18524" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="18525" class="Symbol">)</a> <a id="18527" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18530" class="Symbol">(</a><a id="18531" href="Ordinals.OrdinalOfTruthValues.html#2575" class="Function">Ωₒ↓-is-id</a> <a id="18541" href="Ordinals.Exponentiation.Grayson.html#2722" class="Bound">ua</a> <a id="18544" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="18545" class="Symbol">)</a>

    <a id="18552" href="Ordinals.Exponentiation.Grayson.html#18552" class="Function">II</a> <a id="18555" class="Symbol">:</a> <a id="18557" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18560" class="Symbol">{</a><a id="18561" href="Ordinals.Exponentiation.Grayson.html#17788" class="Bound">𝓤</a> <a id="18563" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="18564" class="Symbol">}</a> <a id="18566" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="18569" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18572" class="Symbol">{</a><a id="18573" href="Ordinals.Exponentiation.Grayson.html#17788" class="Bound">𝓤</a><a id="18574" class="Symbol">}</a>
    <a id="18580" href="Ordinals.Exponentiation.Grayson.html#18552" class="Function">II</a> <a id="18583" class="Symbol">=</a> <a id="18585" href="Ordinals.Propositions.html#2627" class="Function">only-one-𝟘ₒ</a>

  <a id="18600" href="Ordinals.Exponentiation.Grayson.html#18600" class="Function">𝟚ₚ</a> <a id="18603" class="Symbol">:</a> <a id="18605" href="Ordinals.Exponentiation.Grayson.html#18277" class="Function">Ord⁺</a>
  <a id="18612" href="Ordinals.Exponentiation.Grayson.html#18600" class="Function">𝟚ₚ</a> <a id="18615" class="Symbol">=</a> <a id="18617" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="18620" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18622" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="18624" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18627" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18629" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18633" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="18635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18637" class="Symbol">(</a><a id="18638" href="Ordinals.Propositions.html#1732" class="Function">prop-ordinal-↓</a> <a id="18653" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="18663" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="18665" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="18668" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18670" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="18680" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="18681" class="Symbol">)</a> <a id="18683" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

  <a id="18688" href="Ordinals.Exponentiation.Grayson.html#18688" class="Function">I</a> <a id="18690" class="Symbol">:</a> <a id="18692" class="Symbol">(</a><a id="18693" href="Ordinals.Exponentiation.Grayson.html#18693" class="Bound">γ</a> <a id="18695" class="Symbol">:</a> <a id="18697" href="Ordinals.Exponentiation.Grayson.html#18277" class="Function">Ord⁺</a><a id="18701" class="Symbol">)</a> <a id="18703" class="Symbol">→</a> <a id="18705" class="Symbol">(</a><a id="18706" href="Ordinals.Exponentiation.Grayson.html#18693" class="Bound">γ</a> <a id="18708" href="Ordinals.Exponentiation.Grayson.html#17936" class="Function Operator">&lt;</a> <a id="18710" href="Ordinals.Exponentiation.Grayson.html#18341" class="Function">Ωₚ</a> <a id="18713" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="18715" href="Ordinals.Exponentiation.Grayson.html#18693" class="Bound">γ</a> <a id="18717" href="Ordinals.Exponentiation.Grayson.html#17936" class="Function Operator">&lt;</a> <a id="18719" href="Ordinals.Exponentiation.Grayson.html#18600" class="Function">𝟚ₚ</a><a id="18721" class="Symbol">)</a>
  <a id="18725" href="Ordinals.Exponentiation.Grayson.html#18688" class="Function">I</a> <a id="18727" class="Symbol">(</a><a id="18728" href="Ordinals.Exponentiation.Grayson.html#18728" class="Bound">γ</a> <a id="18730" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18732" href="Ordinals.Exponentiation.Grayson.html#18732" class="Bound">p</a><a id="18733" class="Symbol">)</a> <a id="18735" class="Symbol">=</a> <a id="18737" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="18744" class="Symbol">(</a><a id="18745" href="UF.Subsingletons-FunExt.html#1750" class="Function">↔-is-prop</a> <a id="18755" href="Ordinals.Exponentiation.Grayson.html#2962" class="Function">fe&#39;</a> <a id="18759" href="Ordinals.Exponentiation.Grayson.html#2962" class="Function">fe&#39;</a> <a id="18763" class="Symbol">(</a><a id="18764" href="Ordinals.Exponentiation.Grayson.html#18002" class="Function">&lt;-is-prop-valued</a> <a id="18781" class="Symbol">(</a><a id="18782" href="Ordinals.Exponentiation.Grayson.html#18728" class="Bound">γ</a> <a id="18784" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18786" href="Ordinals.Exponentiation.Grayson.html#18732" class="Bound">p</a><a id="18787" class="Symbol">)</a> <a id="18789" href="Ordinals.Exponentiation.Grayson.html#18341" class="Function">Ωₚ</a><a id="18791" class="Symbol">)</a>
                                        <a id="18833" class="Symbol">(</a><a id="18834" href="Ordinals.Exponentiation.Grayson.html#18002" class="Function">&lt;-is-prop-valued</a> <a id="18851" class="Symbol">(</a><a id="18852" href="Ordinals.Exponentiation.Grayson.html#18728" class="Bound">γ</a> <a id="18854" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18856" href="Ordinals.Exponentiation.Grayson.html#18732" class="Bound">p</a><a id="18857" class="Symbol">)</a> <a id="18859" href="Ordinals.Exponentiation.Grayson.html#18600" class="Function">𝟚ₚ</a><a id="18861" class="Symbol">))</a> <a id="18864" href="Ordinals.Exponentiation.Grayson.html#18882" class="Function">I&#39;</a> <a id="18867" href="Ordinals.Exponentiation.Grayson.html#18732" class="Bound">p</a>
   <a id="18872" class="Keyword">where</a>
    <a id="18882" href="Ordinals.Exponentiation.Grayson.html#18882" class="Function">I&#39;</a> <a id="18885" class="Symbol">:</a> <a id="18887" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="18889" class="Symbol">(λ</a> <a id="18892" href="Ordinals.Exponentiation.Grayson.html#18892" class="Bound">a</a> <a id="18894" class="Symbol">→</a> <a id="18896" href="Ordinals.Exponentiation.Grayson.html#18892" class="Bound">a</a> <a id="18898" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="18900" href="Ordinals.Exponentiation.Grayson.html#18728" class="Bound">γ</a><a id="18901" class="Symbol">)</a> <a id="18903" class="Symbol">→</a> <a id="18905" class="Symbol">((</a><a id="18907" href="Ordinals.Exponentiation.Grayson.html#18728" class="Bound">γ</a> <a id="18909" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18911" href="Ordinals.Exponentiation.Grayson.html#18732" class="Bound">p</a><a id="18912" class="Symbol">)</a> <a id="18914" href="Ordinals.Exponentiation.Grayson.html#17936" class="Function Operator">&lt;</a> <a id="18916" href="Ordinals.Exponentiation.Grayson.html#18341" class="Function">Ωₚ</a><a id="18918" class="Symbol">)</a> <a id="18920" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="18922" class="Symbol">((</a><a id="18924" href="Ordinals.Exponentiation.Grayson.html#18728" class="Bound">γ</a> <a id="18926" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18928" href="Ordinals.Exponentiation.Grayson.html#18732" class="Bound">p</a><a id="18929" class="Symbol">)</a> <a id="18931" href="Ordinals.Exponentiation.Grayson.html#17936" class="Function Operator">&lt;</a> <a id="18933" href="Ordinals.Exponentiation.Grayson.html#18600" class="Function">𝟚ₚ</a><a id="18935" class="Symbol">)</a>
    <a id="18941" href="Ordinals.Exponentiation.Grayson.html#18882" class="Function">I&#39;</a> <a id="18944" class="Symbol">(</a><a id="18945" class="DottedPattern Symbol">.(</a><a id="18947" href="Ordinals.Exponentiation.Grayson.html#18728" class="DottedPattern Bound">γ</a> <a id="18949" href="Ordinals.OrdinalOfOrdinals.html#4563" class="DottedPattern Function Operator">↓</a> <a id="18951" href="Ordinals.Exponentiation.Grayson.html#18958" class="DottedPattern Bound">c&#39;</a><a id="18953" class="DottedPattern Symbol">)</a> <a id="18955" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18957" class="Symbol">(</a><a id="18958" href="Ordinals.Exponentiation.Grayson.html#18958" class="Bound">c&#39;</a> <a id="18961" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18963" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="18967" class="Symbol">))</a> <a id="18970" class="Symbol">=</a> <a id="18972" href="Ordinals.Exponentiation.Grayson.html#18997" class="Function">I₁</a> <a id="18975" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18977" href="Ordinals.Exponentiation.Grayson.html#19579" class="Function">I₂</a>
     <a id="18985" class="Keyword">where</a>
      <a id="18997" href="Ordinals.Exponentiation.Grayson.html#18997" class="Function">I₁</a> <a id="19000" class="Symbol">:</a> <a id="19002" class="Symbol">((</a><a id="19004" href="Ordinals.Exponentiation.Grayson.html#18728" class="Bound">γ</a> <a id="19006" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19008" href="Ordinals.Exponentiation.Grayson.html#18732" class="Bound">p</a><a id="19009" class="Symbol">)</a> <a id="19011" href="Ordinals.Exponentiation.Grayson.html#17936" class="Function Operator">&lt;</a> <a id="19013" href="Ordinals.Exponentiation.Grayson.html#18341" class="Function">Ωₚ</a><a id="19015" class="Symbol">)</a> <a id="19017" class="Symbol">→</a> <a id="19019" class="Symbol">((</a><a id="19021" href="Ordinals.Exponentiation.Grayson.html#18728" class="Bound">γ</a> <a id="19023" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19025" href="Ordinals.Exponentiation.Grayson.html#18732" class="Bound">p</a><a id="19026" class="Symbol">)</a> <a id="19028" href="Ordinals.Exponentiation.Grayson.html#17936" class="Function Operator">&lt;</a> <a id="19030" href="Ordinals.Exponentiation.Grayson.html#18600" class="Function">𝟚ₚ</a><a id="19032" class="Symbol">)</a>
      <a id="19040" href="Ordinals.Exponentiation.Grayson.html#18997" class="Function">I₁</a> <a id="19043" class="Symbol">(</a><a id="19044" href="Ordinals.Exponentiation.Grayson.html#19044" class="Bound">P</a> <a id="19046" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19048" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="19052" class="Symbol">)</a> <a id="19054" class="Symbol">=</a>
       <a id="19063" class="Symbol">(</a><a id="19064" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19068" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="19070" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19072" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="19080" class="Symbol">(</a><a id="19081" href="Ordinals.Exponentiation.Grayson.html#2722" class="Bound">ua</a> <a id="19084" class="Symbol">(</a><a id="19085" href="Ordinals.Exponentiation.Grayson.html#17788" class="Bound">𝓤</a> <a id="19087" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="19088" class="Symbol">))</a> <a id="19091" href="Ordinals.Exponentiation.Grayson.html#2962" class="Function">fe&#39;</a> <a id="19095" class="Symbol">_</a> <a id="19097" class="Symbol">_</a> <a id="19099" class="Symbol">(</a><a id="19100" href="Ordinals.Equivalence.html#4823" class="Function">≃ₒ-trans</a> <a id="19109" class="Symbol">(</a><a id="19110" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="19113" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19115" href="Ordinals.Exponentiation.Grayson.html#19044" class="Bound">P</a><a id="19116" class="Symbol">)</a> <a id="19118" href="Ordinals.Exponentiation.Grayson.html#19165" class="Function">Pₒ</a> <a id="19121" class="Symbol">(</a><a id="19122" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="19125" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19127" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19131" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="19132" class="Symbol">)</a> <a id="19134" href="Ordinals.Exponentiation.Grayson.html#19221" class="Function">e₁</a> <a id="19137" href="Ordinals.Exponentiation.Grayson.html#19280" class="Function">e₂</a><a id="19139" class="Symbol">))</a>
        <a id="19150" class="Keyword">where</a>
         <a id="19165" href="Ordinals.Exponentiation.Grayson.html#19165" class="Function">Pₒ</a> <a id="19168" class="Symbol">=</a> <a id="19170" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="19183" class="Symbol">(</a><a id="19184" href="Ordinals.Exponentiation.Grayson.html#19044" class="Bound">P</a> <a id="19186" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="19191" class="Symbol">)</a> <a id="19193" class="Symbol">(</a><a id="19194" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="19208" href="Ordinals.Exponentiation.Grayson.html#19044" class="Bound">P</a><a id="19209" class="Symbol">)</a>

         <a id="19221" href="Ordinals.Exponentiation.Grayson.html#19221" class="Function">e₁</a> <a id="19224" class="Symbol">:</a> <a id="19226" class="Symbol">(</a><a id="19227" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="19230" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19232" href="Ordinals.Exponentiation.Grayson.html#19044" class="Bound">P</a><a id="19233" class="Symbol">)</a> <a id="19235" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="19238" href="Ordinals.Exponentiation.Grayson.html#19165" class="Function">Pₒ</a>
         <a id="19250" href="Ordinals.Exponentiation.Grayson.html#19221" class="Function">e₁</a> <a id="19253" class="Symbol">=</a> <a id="19255" href="Ordinals.OrdinalOfTruthValues.html#2575" class="Function">Ωₒ↓-is-id</a> <a id="19265" href="Ordinals.Exponentiation.Grayson.html#2722" class="Bound">ua</a> <a id="19268" href="Ordinals.Exponentiation.Grayson.html#19044" class="Bound">P</a>

         <a id="19280" href="Ordinals.Exponentiation.Grayson.html#19280" class="Function">e₂</a> <a id="19283" class="Symbol">:</a> <a id="19285" href="Ordinals.Exponentiation.Grayson.html#19165" class="Function">Pₒ</a> <a id="19288" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="19291" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="19294" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19296" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19300" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
         <a id="19311" href="Ordinals.Exponentiation.Grayson.html#19280" class="Function">e₂</a> <a id="19314" class="Symbol">=</a> <a id="19316" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="19328" class="Symbol">(</a><a id="19329" href="Ordinals.Exponentiation.Grayson.html#19165" class="Function">Pₒ</a> <a id="19332" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ_</a><a id="19335" class="Symbol">)</a> <a id="19337" class="Symbol">(</a><a id="19338" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="19360" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="19362" class="Symbol">)</a>
                          <a id="19390" class="Symbol">((</a><a id="19392" href="Ordinals.Propositions.html#918" class="Function">prop-ordinal-≃ₒ</a> <a id="19408" class="Symbol">(</a><a id="19409" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="19423" href="Ordinals.Exponentiation.Grayson.html#19044" class="Bound">P</a><a id="19424" class="Symbol">)</a> <a id="19426" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>
                                            <a id="19480" class="Symbol">(λ</a> <a id="19483" href="Ordinals.Exponentiation.Grayson.html#19483" class="Bound">_</a> <a id="19485" class="Symbol">→</a> <a id="19487" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="19488" class="Symbol">)</a>
                                            <a id="19534" class="Symbol">(λ</a> <a id="19537" href="Ordinals.Exponentiation.Grayson.html#19537" class="Bound">_</a> <a id="19539" class="Symbol">→</a> <a id="19541" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="19551" class="Symbol">(</a><a id="19552" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="19555" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19557" href="Ordinals.Exponentiation.Grayson.html#19044" class="Bound">P</a><a id="19558" class="Symbol">)</a> <a id="19560" href="Ordinals.Exponentiation.Grayson.html#19165" class="Function">Pₒ</a> <a id="19563" href="Ordinals.Exponentiation.Grayson.html#19221" class="Function">e₁</a> <a id="19566" href="Ordinals.Exponentiation.Grayson.html#18958" class="Bound">c&#39;</a><a id="19568" class="Symbol">)))</a>

      <a id="19579" href="Ordinals.Exponentiation.Grayson.html#19579" class="Function">I₂</a> <a id="19582" class="Symbol">:</a> <a id="19584" class="Symbol">((</a><a id="19586" href="Ordinals.Exponentiation.Grayson.html#18728" class="Bound">γ</a> <a id="19588" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19590" href="Ordinals.Exponentiation.Grayson.html#18732" class="Bound">p</a><a id="19591" class="Symbol">)</a> <a id="19593" href="Ordinals.Exponentiation.Grayson.html#17936" class="Function Operator">&lt;</a> <a id="19595" href="Ordinals.Exponentiation.Grayson.html#18600" class="Function">𝟚ₚ</a><a id="19597" class="Symbol">)</a> <a id="19599" class="Symbol">→</a> <a id="19601" class="Symbol">((</a><a id="19603" href="Ordinals.Exponentiation.Grayson.html#18728" class="Bound">γ</a> <a id="19605" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19607" href="Ordinals.Exponentiation.Grayson.html#18732" class="Bound">p</a><a id="19608" class="Symbol">)</a> <a id="19610" href="Ordinals.Exponentiation.Grayson.html#17936" class="Function Operator">&lt;</a> <a id="19612" href="Ordinals.Exponentiation.Grayson.html#18341" class="Function">Ωₚ</a><a id="19614" class="Symbol">)</a>
      <a id="19622" href="Ordinals.Exponentiation.Grayson.html#19579" class="Function">I₂</a> <a id="19625" href="Ordinals.Exponentiation.Grayson.html#19625" class="Bound">l</a> <a id="19627" class="Symbol">=</a> <a id="19629" href="Ordinals.OrdinalOfOrdinals.html#20368" class="Function">⊲-⊴-gives-⊲</a> <a id="19641" href="Ordinals.Exponentiation.Grayson.html#18728" class="Bound">γ</a> <a id="19643" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="19646" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="19649" href="Ordinals.Exponentiation.Grayson.html#19625" class="Bound">l</a> <a id="19651" class="Symbol">(</a><a id="19652" href="Ordinals.OrdinalOfTruthValues.html#1837" class="Function">𝟚ₒ-leq-Ωₒ</a> <a id="19662" href="Ordinals.Exponentiation.Grayson.html#2722" class="Bound">ua</a><a id="19664" class="Symbol">)</a>

  <a id="19669" href="Ordinals.Exponentiation.Grayson.html#19669" class="Function">II</a> <a id="19672" class="Symbol">:</a> <a id="19674" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="19676" href="Ordinals.Exponentiation.Grayson.html#17788" class="Bound">𝓤</a> <a id="19678" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19680" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19682" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="19685" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="19689" href="Ordinals.Exponentiation.Grayson.html#19669" class="Function">II</a> <a id="19692" class="Symbol">=</a> <a id="19694" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19697" class="Symbol">(</a><a id="19698" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="19702" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19704" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="19707" class="Symbol">)</a> <a id="19709" class="Symbol">(</a><a id="19710" href="Ordinals.Exponentiation.Grayson.html#18139" class="Function">hyp&#39;</a> <a id="19715" href="Ordinals.Exponentiation.Grayson.html#18341" class="Function">Ωₚ</a> <a id="19718" href="Ordinals.Exponentiation.Grayson.html#18600" class="Function">𝟚ₚ</a> <a id="19721" href="Ordinals.Exponentiation.Grayson.html#18688" class="Function">I</a><a id="19722" class="Symbol">)</a>

  <a id="19727" href="Ordinals.Exponentiation.Grayson.html#19727" class="Function">III</a> <a id="19731" class="Symbol">:</a> <a id="19733" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="19736" href="Ordinals.Exponentiation.Grayson.html#17788" class="Bound">𝓤</a>
  <a id="19740" href="Ordinals.Exponentiation.Grayson.html#19727" class="Function">III</a> <a id="19744" class="Symbol">=</a> <a id="19746" href="UF.SubtypeClassifier.html#6876" class="Function">Ω-discrete-gives-EM</a> <a id="19766" href="Ordinals.Exponentiation.Grayson.html#2962" class="Function">fe&#39;</a> <a id="19770" href="Ordinals.Exponentiation.Grayson.html#3000" class="Function">pe</a>
         <a id="19782" class="Symbol">(</a><a id="19783" href="UF.DiscreteAndSeparated.html#22647" class="Function">equiv-to-discrete</a>
           <a id="19812" class="Symbol">(</a><a id="19813" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="19820" class="Symbol">(</a><a id="19821" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="19823" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19825" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="19826" class="Symbol">)</a> <a id="19828" class="Symbol">(</a><a id="19829" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="19831" href="Ordinals.Exponentiation.Grayson.html#17788" class="Bound">𝓤</a><a id="19832" class="Symbol">)</a> <a id="19834" class="Symbol">(</a><a id="19835" href="Ordinals.Exponentiation.Grayson.html#19669" class="Function">II</a> <a id="19838" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="19840" class="Symbol">))</a>
           <a id="19854" class="Symbol">(</a><a id="19855" href="UF.DiscreteAndSeparated.html#3705" class="Function">+-is-discrete</a> <a id="19869" href="UF.DiscreteAndSeparated.html#2121" class="Function">𝟙-is-discrete</a> <a id="19883" href="UF.DiscreteAndSeparated.html#2121" class="Function">𝟙-is-discrete</a><a id="19896" class="Symbol">))</a>

<a id="19900" class="Markup">\end{code}</a><a id="19910" class="Background">

Hence, putting everything together, it is also a constructive taboo
that GraysonList α β is an ordinal whenever α and β are.

</a><a id="20038" class="Markup">\begin{code}</a>

<a id="GraysonList-always-ordinal-implies-EM"></a><a id="20052" href="Ordinals.Exponentiation.Grayson.html#20052" class="Function">GraysonList-always-ordinal-implies-EM</a>
 <a id="20091" class="Symbol">:</a> <a id="20093" class="Symbol">((</a><a id="20095" href="Ordinals.Exponentiation.Grayson.html#20095" class="Bound">α</a> <a id="20097" href="Ordinals.Exponentiation.Grayson.html#20097" class="Bound">β</a> <a id="20099" class="Symbol">:</a> <a id="20101" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20109" class="Symbol">(</a><a id="20110" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20112" href="MLTT.Universes.html#4052" class="Function Operator">⁺⁺</a><a id="20114" class="Symbol">))</a>
   <a id="20120" class="Symbol">→</a> <a id="20122" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="20132" href="Ordinals.Exponentiation.Grayson.html#20095" class="Bound">α</a>
   <a id="20137" class="Symbol">→</a> <a id="20139" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="20153" class="Symbol">(</a><a id="20154" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="20168" class="Symbol">(</a><a id="20169" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="20186" href="Ordinals.Exponentiation.Grayson.html#20095" class="Bound">α</a><a id="20187" class="Symbol">)</a> <a id="20189" class="Symbol">(</a><a id="20190" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="20207" href="Ordinals.Exponentiation.Grayson.html#20097" class="Bound">β</a><a id="20208" class="Symbol">)))</a>
 <a id="20213" class="Symbol">→</a> <a id="20215" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="20218" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="20220" href="Ordinals.Exponentiation.Grayson.html#20052" class="Function">GraysonList-always-ordinal-implies-EM</a> <a id="20258" class="Symbol">{</a><a id="20259" href="Ordinals.Exponentiation.Grayson.html#20259" class="Bound">𝓤</a><a id="20260" class="Symbol">}</a> <a id="20262" href="Ordinals.Exponentiation.Grayson.html#20262" class="Bound">hyp</a> <a id="20266" class="Symbol">=</a> <a id="20268" href="Ordinals.Exponentiation.Grayson.html#20477" class="Function">II</a>
 <a id="20272" class="Keyword">where</a>
  <a id="20280" href="Ordinals.Exponentiation.Grayson.html#20280" class="Function">I</a> <a id="20282" class="Symbol">:</a> <a id="20284" class="Symbol">(</a><a id="20285" href="Ordinals.Exponentiation.Grayson.html#20285" class="Bound">α</a> <a id="20287" class="Symbol">:</a> <a id="20289" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20297" class="Symbol">(</a><a id="20298" href="Ordinals.Exponentiation.Grayson.html#20259" class="Bound">𝓤</a> <a id="20300" href="MLTT.Universes.html#4052" class="Function Operator">⁺⁺</a><a id="20302" class="Symbol">))</a>
    <a id="20309" class="Symbol">→</a> <a id="20311" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="20321" href="Ordinals.Exponentiation.Grayson.html#20285" class="Bound">α</a>
    <a id="20327" class="Symbol">→</a> <a id="20329" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
       <a id="20350" class="Symbol">(</a><a id="20351" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="20365" href="Ordinals.Exponentiation.Grayson.html#20285" class="Bound">α</a> <a id="20367" class="Symbol">(</a><a id="20368" href="Ordinals.Exponentiation.Grayson.html#3892" class="Function">is-positively-non-minimal</a> <a id="20394" class="Symbol">(</a><a id="20395" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="20412" href="Ordinals.Exponentiation.Grayson.html#20285" class="Bound">α</a><a id="20413" class="Symbol">)))</a>
  <a id="20419" href="Ordinals.Exponentiation.Grayson.html#20280" class="Function">I</a> <a id="20421" href="Ordinals.Exponentiation.Grayson.html#20421" class="Bound">α</a> <a id="20423" href="Ordinals.Exponentiation.Grayson.html#20423" class="Bound">h</a> <a id="20425" class="Symbol">=</a> <a id="20427" href="Ordinals.Exponentiation.Grayson.html#17028" class="Function">R⁺-wellorder</a> <a id="20440" class="Symbol">(</a><a id="20441" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="20458" href="Ordinals.Exponentiation.Grayson.html#20421" class="Bound">α</a><a id="20459" class="Symbol">)</a> <a id="20461" class="Symbol">(</a><a id="20462" href="Ordinals.Exponentiation.Grayson.html#20262" class="Bound">hyp</a> <a id="20466" href="Ordinals.Exponentiation.Grayson.html#20421" class="Bound">α</a> <a id="20468" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20471" href="Ordinals.Exponentiation.Grayson.html#20423" class="Bound">h</a><a id="20472" class="Symbol">)</a>

  <a id="20477" href="Ordinals.Exponentiation.Grayson.html#20477" class="Function">II</a> <a id="20480" class="Symbol">:</a> <a id="20482" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="20485" href="Ordinals.Exponentiation.Grayson.html#20259" class="Bound">𝓤</a>
  <a id="20489" href="Ordinals.Exponentiation.Grayson.html#20477" class="Function">II</a> <a id="20492" class="Symbol">=</a> <a id="20494" href="Ordinals.Exponentiation.Grayson.html#17514" class="Function">subtype-of-positively-non-minimal-elements-an-ordinal-implies-EM</a> <a id="20559" href="Ordinals.Exponentiation.Grayson.html#20280" class="Function">I</a>

<a id="20562" class="Markup">\end{code}</a><a id="20572" class="Background">

Conversely, under the assumption of excluded middle, GraysonList α β
is always an ordinal, because excluded middle implies either α ＝ 𝟘₀,
or α has a least trichotomous element. And if α has a least
trichotomous element, then the notions of being positive and being
positively non-minimal collapses, hence in this case the type of
Grayson lists and our notion of concrete exponentiation coincide.

</a><a id="20971" class="Markup">\begin{code}</a>

<a id="trichotomous-least-implies-positive-and-pos-non-minimal-coincide"></a><a id="20985" href="Ordinals.Exponentiation.Grayson.html#20985" class="Function">trichotomous-least-implies-positive-and-pos-non-minimal-coincide</a>
 <a id="21051" class="Symbol">:</a> <a id="21053" class="Symbol">(</a><a id="21054" href="Ordinals.Exponentiation.Grayson.html#21054" class="Bound">α</a> <a id="21056" class="Symbol">:</a> <a id="21058" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21066" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21067" class="Symbol">)</a> <a id="21069" class="Symbol">(</a><a id="21070" href="Ordinals.Exponentiation.Grayson.html#21070" class="Bound">h</a> <a id="21072" class="Symbol">:</a> <a id="21074" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="21105" href="Ordinals.Exponentiation.Grayson.html#21054" class="Bound">α</a><a id="21106" class="Symbol">)</a>
 <a id="21109" class="Symbol">→</a> <a id="21111" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="21134" class="Symbol">(</a><a id="21135" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="21152" href="Ordinals.Exponentiation.Grayson.html#21054" class="Bound">α</a><a id="21153" class="Symbol">)</a> <a id="21155" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="21157" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21159" href="Ordinals.Exponentiation.Grayson.html#21054" class="Bound">α</a> <a id="21161" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="21164" href="Ordinals.Exponentiation.Grayson.html#21070" class="Bound">h</a> <a id="21166" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="21168" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="21170" href="Ordinals.Exponentiation.Grayson.html#20985" class="Function">trichotomous-least-implies-positive-and-pos-non-minimal-coincide</a> <a id="21235" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21237" class="Symbol">(</a><a id="21238" href="Ordinals.Exponentiation.Grayson.html#21238" class="Bound">⊥</a> <a id="21240" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21242" href="Ordinals.Exponentiation.Grayson.html#21242" class="Bound">τ</a><a id="21243" class="Symbol">)</a>
 <a id="21246" class="Symbol">=</a> <a id="21248" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="21255" href="Ordinals.Exponentiation.Grayson.html#21546" class="Function">III</a>
  <a id="21261" class="Keyword">where</a>
   <a id="21270" href="Ordinals.Exponentiation.Grayson.html#21270" class="Function">I</a> <a id="21272" class="Symbol">:</a> <a id="21274" class="Symbol">(</a><a id="21275" href="Ordinals.Exponentiation.Grayson.html#21275" class="Bound">x</a> <a id="21277" class="Symbol">:</a> <a id="21279" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21281" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21283" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21284" class="Symbol">)</a> <a id="21286" class="Symbol">→</a> <a id="21288" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="21290" href="Ordinals.Exponentiation.Grayson.html#21290" class="Bound">a</a> <a id="21292" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="21294" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21296" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21298" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21300" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="21302" href="Ordinals.Exponentiation.Grayson.html#21290" class="Bound">a</a> <a id="21304" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21307" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21309" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21311" href="Ordinals.Exponentiation.Grayson.html#21275" class="Bound">x</a> <a id="21313" class="Symbol">→</a> <a id="21315" href="Ordinals.Exponentiation.Grayson.html#21238" class="Bound">⊥</a> <a id="21317" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21320" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21322" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21324" href="Ordinals.Exponentiation.Grayson.html#21275" class="Bound">x</a>
   <a id="21329" href="Ordinals.Exponentiation.Grayson.html#21270" class="Function">I</a> <a id="21331" href="Ordinals.Exponentiation.Grayson.html#21331" class="Bound">x</a> <a id="21333" class="Symbol">=</a> <a id="21335" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="21350" class="Symbol">(</a><a id="21351" href="Ordinals.Exponentiation.Grayson.html#4844" class="Function">is-positively-non-minimal-iff-positive</a> <a id="21390" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21392" class="Symbol">(</a><a id="21393" href="Ordinals.Exponentiation.Grayson.html#21238" class="Bound">⊥</a> <a id="21395" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21397" href="Ordinals.Exponentiation.Grayson.html#21242" class="Bound">τ</a><a id="21398" class="Symbol">)</a> <a id="21400" href="Ordinals.Exponentiation.Grayson.html#21331" class="Bound">x</a><a id="21401" class="Symbol">)</a>

   <a id="21407" href="Ordinals.Exponentiation.Grayson.html#21407" class="Function">II</a> <a id="21410" class="Symbol">:</a> <a id="21412" class="Symbol">(</a><a id="21413" href="Ordinals.Exponentiation.Grayson.html#21413" class="Bound">x</a> <a id="21415" class="Symbol">:</a> <a id="21417" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21419" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21421" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21422" class="Symbol">)</a> <a id="21424" class="Symbol">→</a> <a id="21426" href="Ordinals.Exponentiation.Grayson.html#21238" class="Bound">⊥</a> <a id="21428" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21431" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21433" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21435" href="Ordinals.Exponentiation.Grayson.html#21413" class="Bound">x</a> <a id="21437" class="Symbol">→</a> <a id="21439" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="21441" href="Ordinals.Exponentiation.Grayson.html#21441" class="Bound">a</a> <a id="21443" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="21445" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21447" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21449" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21451" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="21453" href="Ordinals.Exponentiation.Grayson.html#21441" class="Bound">a</a> <a id="21455" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21458" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21460" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21462" href="Ordinals.Exponentiation.Grayson.html#21413" class="Bound">x</a>
   <a id="21467" href="Ordinals.Exponentiation.Grayson.html#21407" class="Function">II</a> <a id="21470" href="Ordinals.Exponentiation.Grayson.html#21470" class="Bound">x</a> <a id="21472" class="Symbol">=</a> <a id="21474" href="Notation.General.html#2824" class="Function">rl-implication</a> <a id="21489" class="Symbol">(</a><a id="21490" href="Ordinals.Exponentiation.Grayson.html#4844" class="Function">is-positively-non-minimal-iff-positive</a> <a id="21529" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21531" class="Symbol">(</a><a id="21532" href="Ordinals.Exponentiation.Grayson.html#21238" class="Bound">⊥</a> <a id="21534" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21536" href="Ordinals.Exponentiation.Grayson.html#21242" class="Bound">τ</a><a id="21537" class="Symbol">)</a> <a id="21539" href="Ordinals.Exponentiation.Grayson.html#21470" class="Bound">x</a><a id="21540" class="Symbol">)</a>

   <a id="21546" href="Ordinals.Exponentiation.Grayson.html#21546" class="Function">III</a> <a id="21550" class="Symbol">:</a> <a id="21552" class="Symbol">(</a><a id="21553" href="Ordinals.Exponentiation.Grayson.html#21553" class="Bound">x</a> <a id="21555" class="Symbol">:</a> <a id="21557" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21559" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21561" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21562" class="Symbol">)</a> <a id="21564" class="Symbol">→</a> <a id="21566" class="Symbol">(</a><a id="21567" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="21569" href="Ordinals.Exponentiation.Grayson.html#21569" class="Bound">a</a> <a id="21571" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="21573" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21575" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21577" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21579" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="21581" href="Ordinals.Exponentiation.Grayson.html#21569" class="Bound">a</a> <a id="21583" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21586" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21588" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21590" href="Ordinals.Exponentiation.Grayson.html#21553" class="Bound">x</a><a id="21591" class="Symbol">)</a> <a id="21593" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="21595" href="Ordinals.Exponentiation.Grayson.html#21238" class="Bound">⊥</a> <a id="21597" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21600" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21602" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21604" href="Ordinals.Exponentiation.Grayson.html#21553" class="Bound">x</a>
   <a id="21609" href="Ordinals.Exponentiation.Grayson.html#21546" class="Function">III</a> <a id="21613" href="Ordinals.Exponentiation.Grayson.html#21613" class="Bound">x</a> <a id="21615" class="Symbol">=</a> <a id="21617" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a> <a id="21659" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a>
                                                     <a id="21722" class="Symbol">(</a><a id="21723" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="21739" href="Ordinals.Exponentiation.Grayson.html#21235" class="Bound">α</a> <a id="21741" href="Ordinals.Exponentiation.Grayson.html#21238" class="Bound">⊥</a> <a id="21743" href="Ordinals.Exponentiation.Grayson.html#21613" class="Bound">x</a><a id="21744" class="Symbol">)</a>
                                                     <a id="21799" class="Symbol">(</a><a id="21800" href="Ordinals.Exponentiation.Grayson.html#21270" class="Function">I</a> <a id="21802" href="Ordinals.Exponentiation.Grayson.html#21613" class="Bound">x</a><a id="21803" class="Symbol">)</a>
                                                     <a id="21858" class="Symbol">(</a><a id="21859" href="Ordinals.Exponentiation.Grayson.html#21407" class="Function">II</a> <a id="21862" href="Ordinals.Exponentiation.Grayson.html#21613" class="Bound">x</a><a id="21863" class="Symbol">)</a>

<a id="GraysonList&#39;-is-concrete-exp-for-trichotomous-least-base"></a><a id="21866" href="Ordinals.Exponentiation.Grayson.html#21866" class="Function">GraysonList&#39;-is-concrete-exp-for-trichotomous-least-base</a>
 <a id="21924" class="Symbol">:</a> <a id="21926" class="Symbol">(</a><a id="21927" href="Ordinals.Exponentiation.Grayson.html#21927" class="Bound">α</a> <a id="21929" href="Ordinals.Exponentiation.Grayson.html#21929" class="Bound">β</a> <a id="21931" class="Symbol">:</a> <a id="21933" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21941" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21942" class="Symbol">)</a> <a id="21944" class="Symbol">(</a><a id="21945" href="Ordinals.Exponentiation.Grayson.html#21945" class="Bound">h</a> <a id="21947" class="Symbol">:</a> <a id="21949" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="21980" href="Ordinals.Exponentiation.Grayson.html#21927" class="Bound">α</a><a id="21981" class="Symbol">)</a>
 <a id="21984" class="Symbol">→</a> <a id="21986" href="Ordinals.Exponentiation.Grayson.html#8071" class="Function">GraysonList&#39;</a> <a id="21999" class="Symbol">(</a><a id="22000" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="22017" href="Ordinals.Exponentiation.Grayson.html#21927" class="Bound">α</a><a id="22018" class="Symbol">)</a> <a id="22020" class="Symbol">(</a><a id="22021" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="22038" href="Ordinals.Exponentiation.Grayson.html#21929" class="Bound">β</a><a id="22039" class="Symbol">)</a>
   <a id="22044" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22046" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22048" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="22064" href="Ordinals.Exponentiation.Grayson.html#21927" class="Bound">α</a> <a id="22066" href="Ordinals.Exponentiation.Grayson.html#21945" class="Bound">h</a> <a id="22068" href="Ordinals.Exponentiation.Grayson.html#21929" class="Bound">β</a> <a id="22070" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="22072" href="Ordinals.Exponentiation.Grayson.html#21866" class="Function">GraysonList&#39;-is-concrete-exp-for-trichotomous-least-base</a> <a id="22129" href="Ordinals.Exponentiation.Grayson.html#22129" class="Bound">α</a> <a id="22131" href="Ordinals.Exponentiation.Grayson.html#22131" class="Bound">β</a> <a id="22133" href="Ordinals.Exponentiation.Grayson.html#22133" class="Bound">h</a>
 <a id="22136" class="Symbol">=</a> <a id="22138" href="UF.EquivalenceExamples.html#20424" class="Function">Σ-bicong</a> <a id="22147" class="Symbol">(λ</a> <a id="22150" href="Ordinals.Exponentiation.Grayson.html#22150" class="Bound">l</a> <a id="22152" class="Symbol">→</a> <a id="22154" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="22168" href="Ordinals.Exponentiation.Grayson.html#22313" class="Function Operator">_≺β_</a> <a id="22173" class="Symbol">(</a><a id="22174" href="MLTT.List.html#2334" class="Function">map</a> <a id="22178" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="22182" href="Ordinals.Exponentiation.Grayson.html#22150" class="Bound">l</a><a id="22183" class="Symbol">))</a>
            <a id="22198" class="Symbol">(λ</a> <a id="22201" href="Ordinals.Exponentiation.Grayson.html#22201" class="Bound">l</a> <a id="22203" class="Symbol">→</a> <a id="22205" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="22219" href="Ordinals.Exponentiation.Grayson.html#22313" class="Function Operator">_≺β_</a> <a id="22224" class="Symbol">(</a><a id="22225" href="MLTT.List.html#2334" class="Function">map</a> <a id="22229" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="22233" href="Ordinals.Exponentiation.Grayson.html#22201" class="Bound">l</a><a id="22234" class="Symbol">))</a>
            <a id="22249" class="Symbol">(</a><a id="22250" href="MLTT.List.html#2334" class="Function">map</a> <a id="22254" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="22256" href="Ordinals.Exponentiation.Grayson.html#22395" class="Function">𝕗</a> <a id="22258" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="22260" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="22263" href="MLTT.List-Properties.html#1849" class="Function">map-equiv</a> <a id="22273" class="Symbol">(</a><a id="22274" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="22286" href="Ordinals.Exponentiation.Grayson.html#22395" class="Function">𝕗</a><a id="22287" class="Symbol">))</a>
            <a id="22302" href="Ordinals.Exponentiation.Grayson.html#22549" class="Function">𝕘</a>
 <a id="22305" class="Keyword">where</a>
  <a id="22313" href="Ordinals.Exponentiation.Grayson.html#22313" class="Function Operator">_≺β_</a> <a id="22318" class="Symbol">=</a> <a id="22320" class="Symbol">(</a><a id="22321" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="22338" href="Ordinals.Exponentiation.Grayson.html#22131" class="Bound">β</a><a id="22339" class="Symbol">)</a>
  <a id="22343" href="Ordinals.Exponentiation.Grayson.html#22343" class="Function">αₚ</a> <a id="22346" class="Symbol">=</a> <a id="22348" href="Ordinals.Exponentiation.Grayson.html#4024" class="Function">Positively-non-minimal</a> <a id="22371" class="Symbol">(</a><a id="22372" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="22389" href="Ordinals.Exponentiation.Grayson.html#22129" class="Bound">α</a><a id="22390" class="Symbol">)</a>

  <a id="22395" href="Ordinals.Exponentiation.Grayson.html#22395" class="Function">𝕗</a> <a id="22397" class="Symbol">:</a> <a id="22399" href="Ordinals.Exponentiation.Grayson.html#22343" class="Function">αₚ</a> <a id="22402" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="22404" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22406" href="Ordinals.Exponentiation.Grayson.html#22131" class="Bound">β</a> <a id="22408" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22410" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22412" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22414" href="Ordinals.Exponentiation.Grayson.html#22129" class="Bound">α</a> <a id="22416" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="22419" href="Ordinals.Exponentiation.Grayson.html#22133" class="Bound">h</a> <a id="22421" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="22423" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22425" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="22427" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22429" href="Ordinals.Exponentiation.Grayson.html#22131" class="Bound">β</a> <a id="22431" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="22435" href="Ordinals.Exponentiation.Grayson.html#22395" class="Function">𝕗</a> <a id="22437" class="Symbol">=</a> <a id="22439" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a>
       <a id="22453" class="Symbol">(</a><a id="22454" href="Ordinals.Exponentiation.Grayson.html#20985" class="Function">trichotomous-least-implies-positive-and-pos-non-minimal-coincide</a> <a id="22519" href="Ordinals.Exponentiation.Grayson.html#22129" class="Bound">α</a> <a id="22521" href="Ordinals.Exponentiation.Grayson.html#22133" class="Bound">h</a><a id="22522" class="Symbol">)</a>
       <a id="22531" class="Symbol">(</a><a id="22532" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="22539" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22541" href="Ordinals.Exponentiation.Grayson.html#22131" class="Bound">β</a> <a id="22543" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="22544" class="Symbol">)</a>

  <a id="22549" href="Ordinals.Exponentiation.Grayson.html#22549" class="Function">𝕘</a> <a id="22551" class="Symbol">:</a> <a id="22553" class="Symbol">(</a><a id="22554" href="Ordinals.Exponentiation.Grayson.html#22554" class="Bound">l</a> <a id="22556" class="Symbol">:</a> <a id="22558" href="MLTT.List.html#488" class="Datatype">List</a> <a id="22563" class="Symbol">(</a><a id="22564" href="Ordinals.Exponentiation.Grayson.html#22343" class="Function">αₚ</a> <a id="22567" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="22569" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22571" href="Ordinals.Exponentiation.Grayson.html#22131" class="Bound">β</a> <a id="22573" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22575" class="Symbol">))</a>
    <a id="22582" class="Symbol">→</a> <a id="22584" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="22598" href="Ordinals.Exponentiation.Grayson.html#22313" class="Function Operator">_≺β_</a> <a id="22603" class="Symbol">(</a><a id="22604" href="MLTT.List.html#2334" class="Function">map</a> <a id="22608" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="22612" href="Ordinals.Exponentiation.Grayson.html#22554" class="Bound">l</a><a id="22613" class="Symbol">)</a> <a id="22615" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22617" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="22631" href="Ordinals.Exponentiation.Grayson.html#22313" class="Function Operator">_≺β_</a> <a id="22636" class="Symbol">(</a><a id="22637" href="MLTT.List.html#2334" class="Function">map</a> <a id="22641" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="22645" class="Symbol">(</a><a id="22646" href="MLTT.List.html#2334" class="Function">map</a> <a id="22650" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="22652" href="Ordinals.Exponentiation.Grayson.html#22395" class="Function">𝕗</a> <a id="22654" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="22656" href="Ordinals.Exponentiation.Grayson.html#22554" class="Bound">l</a><a id="22657" class="Symbol">))</a>
  <a id="22662" href="Ordinals.Exponentiation.Grayson.html#22549" class="Function">𝕘</a> <a id="22664" href="Ordinals.Exponentiation.Grayson.html#22664" class="Bound">l</a> <a id="22666" class="Symbol">=</a> <a id="22668" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="22680" class="Symbol">(λ</a> <a id="22683" href="Ordinals.Exponentiation.Grayson.html#22683" class="Bound">-</a> <a id="22685" class="Symbol">→</a> <a id="22687" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="22701" href="Ordinals.Exponentiation.Grayson.html#22313" class="Function Operator">_≺β_</a> <a id="22706" class="Symbol">(</a><a id="22707" href="MLTT.List.html#2334" class="Function">map</a> <a id="22711" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="22715" href="Ordinals.Exponentiation.Grayson.html#22664" class="Bound">l</a><a id="22716" class="Symbol">)</a> <a id="22718" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22720" href="Ordinals.Exponentiation.DecreasingList.html#4397" class="Datatype">is-decreasing</a> <a id="22734" href="Ordinals.Exponentiation.Grayson.html#22313" class="Function Operator">_≺β_</a> <a id="22739" href="Ordinals.Exponentiation.Grayson.html#22683" class="Bound">-</a><a id="22740" class="Symbol">)</a>
                    <a id="22762" class="Symbol">((</a><a id="22764" href="MLTT.List.html#16247" class="Function">map-∘</a> <a id="22770" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="22772" href="Ordinals.Exponentiation.Grayson.html#22395" class="Function">𝕗</a> <a id="22774" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="22776" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="22780" href="Ordinals.Exponentiation.Grayson.html#22664" class="Bound">l</a><a id="22781" class="Symbol">)</a> <a id="22783" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="22785" class="Symbol">)</a>
                    <a id="22807" class="Symbol">(</a><a id="22808" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="22815" class="Symbol">_)</a>

<a id="GraysonList-is-exponentiationᴸ-for-trichotomous-least-base"></a><a id="22819" href="Ordinals.Exponentiation.Grayson.html#22819" class="Function">GraysonList-is-exponentiationᴸ-for-trichotomous-least-base</a>
 <a id="22879" class="Symbol">:</a> <a id="22881" class="Symbol">(</a><a id="22882" href="Ordinals.Exponentiation.Grayson.html#22882" class="Bound">α</a> <a id="22884" href="Ordinals.Exponentiation.Grayson.html#22884" class="Bound">β</a> <a id="22886" class="Symbol">:</a> <a id="22888" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22896" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="22897" class="Symbol">)</a> <a id="22899" class="Symbol">(</a><a id="22900" href="Ordinals.Exponentiation.Grayson.html#22900" class="Bound">h</a> <a id="22902" class="Symbol">:</a> <a id="22904" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="22935" href="Ordinals.Exponentiation.Grayson.html#22882" class="Bound">α</a><a id="22936" class="Symbol">)</a>
 <a id="22939" class="Symbol">→</a> <a id="22941" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="22953" class="Symbol">(</a><a id="22954" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="22971" href="Ordinals.Exponentiation.Grayson.html#22882" class="Bound">α</a><a id="22972" class="Symbol">)</a> <a id="22974" class="Symbol">(</a><a id="22975" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="22992" href="Ordinals.Exponentiation.Grayson.html#22884" class="Bound">β</a><a id="22993" class="Symbol">)</a>
   <a id="22998" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="23000" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23002" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="23018" href="Ordinals.Exponentiation.Grayson.html#22882" class="Bound">α</a> <a id="23020" href="Ordinals.Exponentiation.Grayson.html#22900" class="Bound">h</a> <a id="23022" href="Ordinals.Exponentiation.Grayson.html#22884" class="Bound">β</a> <a id="23024" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="23026" href="Ordinals.Exponentiation.Grayson.html#22819" class="Function">GraysonList-is-exponentiationᴸ-for-trichotomous-least-base</a> <a id="23085" href="Ordinals.Exponentiation.Grayson.html#23085" class="Bound">α</a> <a id="23087" href="Ordinals.Exponentiation.Grayson.html#23087" class="Bound">β</a> <a id="23089" href="Ordinals.Exponentiation.Grayson.html#23089" class="Bound">h</a> <a id="23091" class="Symbol">=</a>
 <a id="23094" href="Ordinals.Exponentiation.Grayson.html#9485" class="Function">GraysonLists-agree</a> <a id="23113" class="Symbol">(</a><a id="23114" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="23131" href="Ordinals.Exponentiation.Grayson.html#23085" class="Bound">α</a><a id="23132" class="Symbol">)</a> <a id="23134" class="Symbol">(</a><a id="23135" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="23152" href="Ordinals.Exponentiation.Grayson.html#23087" class="Bound">β</a><a id="23153" class="Symbol">)</a> <a id="23155" class="Symbol">(</a><a id="23156" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="23172" href="Ordinals.Exponentiation.Grayson.html#23087" class="Bound">β</a><a id="23173" class="Symbol">)</a>
 <a id="23176" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="23178" href="Ordinals.Exponentiation.Grayson.html#21866" class="Function">GraysonList&#39;-is-concrete-exp-for-trichotomous-least-base</a> <a id="23235" href="Ordinals.Exponentiation.Grayson.html#23085" class="Bound">α</a> <a id="23237" href="Ordinals.Exponentiation.Grayson.html#23087" class="Bound">β</a> <a id="23239" href="Ordinals.Exponentiation.Grayson.html#23089" class="Bound">h</a>

<a id="GraysonList&#39;-order-is-exponentiationᴸ-order-for-trichotomous-least-base"></a><a id="23242" href="Ordinals.Exponentiation.Grayson.html#23242" class="Function">GraysonList&#39;-order-is-exponentiationᴸ-order-for-trichotomous-least-base</a>
 <a id="23315" class="Symbol">:</a> <a id="23317" class="Symbol">(</a><a id="23318" href="Ordinals.Exponentiation.Grayson.html#23318" class="Bound">α</a> <a id="23320" href="Ordinals.Exponentiation.Grayson.html#23320" class="Bound">β</a> <a id="23322" class="Symbol">:</a> <a id="23324" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23332" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="23333" class="Symbol">)</a> <a id="23335" class="Symbol">(</a><a id="23336" href="Ordinals.Exponentiation.Grayson.html#23336" class="Bound">h</a> <a id="23338" class="Symbol">:</a> <a id="23340" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="23371" href="Ordinals.Exponentiation.Grayson.html#23318" class="Bound">α</a><a id="23372" class="Symbol">)</a>
 <a id="23375" class="Symbol">→</a> <a id="23377" class="Symbol">(</a><a id="23378" class="Keyword">let</a> <a id="23382" href="Ordinals.Exponentiation.Grayson.html#23382" class="Bound">f</a> <a id="23384" class="Symbol">=</a> <a id="23386" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="23388" href="Ordinals.Exponentiation.Grayson.html#21866" class="Function">GraysonList&#39;-is-concrete-exp-for-trichotomous-least-base</a> <a id="23445" href="Ordinals.Exponentiation.Grayson.html#23318" class="Bound">α</a> <a id="23447" href="Ordinals.Exponentiation.Grayson.html#23320" class="Bound">β</a> <a id="23449" href="Ordinals.Exponentiation.Grayson.html#23336" class="Bound">h</a> <a id="23451" href="UF.Equiv.html#3278" class="Function Operator">⌝</a><a id="23452" class="Symbol">)</a>
 <a id="23455" class="Symbol">→</a> <a id="23457" class="Symbol">(</a><a id="23458" href="Ordinals.Exponentiation.Grayson.html#23458" class="Bound">l</a> <a id="23460" href="Ordinals.Exponentiation.Grayson.html#23460" class="Bound">l&#39;</a> <a id="23463" class="Symbol">:</a> <a id="23465" href="Ordinals.Exponentiation.Grayson.html#8071" class="Function">GraysonList&#39;</a> <a id="23478" class="Symbol">(</a><a id="23479" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="23496" href="Ordinals.Exponentiation.Grayson.html#23318" class="Bound">α</a><a id="23497" class="Symbol">)</a> <a id="23499" class="Symbol">(</a><a id="23500" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="23517" href="Ordinals.Exponentiation.Grayson.html#23320" class="Bound">β</a><a id="23518" class="Symbol">))</a>
 <a id="23522" class="Symbol">→</a> <a id="23524" href="Ordinals.Exponentiation.Grayson.html#8528" class="Function">Grayson&#39;-order</a> <a id="23539" class="Symbol">_</a> <a id="23541" class="Symbol">_</a> <a id="23543" href="Ordinals.Exponentiation.Grayson.html#23458" class="Bound">l</a> <a id="23545" href="Ordinals.Exponentiation.Grayson.html#23460" class="Bound">l&#39;</a> <a id="23548" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="23550" class="Symbol">(</a><a id="23551" href="Ordinals.Exponentiation.Grayson.html#23382" class="Bound">f</a> <a id="23553" href="Ordinals.Exponentiation.Grayson.html#23458" class="Bound">l</a> <a id="23555" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="23558" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="23574" href="Ordinals.Exponentiation.Grayson.html#23318" class="Bound">α</a> <a id="23576" href="Ordinals.Exponentiation.Grayson.html#23336" class="Bound">h</a> <a id="23578" href="Ordinals.Exponentiation.Grayson.html#23320" class="Bound">β</a> <a id="23580" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="23582" href="Ordinals.Exponentiation.Grayson.html#23382" class="Bound">f</a> <a id="23584" href="Ordinals.Exponentiation.Grayson.html#23460" class="Bound">l&#39;</a><a id="23586" class="Symbol">)</a>
<a id="23588" href="Ordinals.Exponentiation.Grayson.html#23242" class="Function">GraysonList&#39;-order-is-exponentiationᴸ-order-for-trichotomous-least-base</a>
 <a id="23661" href="Ordinals.Exponentiation.Grayson.html#23661" class="Bound">α</a> <a id="23663" href="Ordinals.Exponentiation.Grayson.html#23663" class="Bound">β</a> <a id="23665" href="Ordinals.Exponentiation.Grayson.html#23665" class="Bound">h</a> <a id="23667" href="Ordinals.Exponentiation.Grayson.html#23667" class="Bound">l</a> <a id="23669" href="Ordinals.Exponentiation.Grayson.html#23669" class="Bound">l&#39;</a> <a id="23672" class="Symbol">=</a> <a id="23674" href="Ordinals.Exponentiation.Grayson.html#23777" class="Function">I</a> <a id="23676" href="Ordinals.Exponentiation.Grayson.html#23667" class="Bound">l</a> <a id="23678" href="Ordinals.Exponentiation.Grayson.html#23669" class="Bound">l&#39;</a> <a id="23681" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23683" href="Ordinals.Exponentiation.Grayson.html#24184" class="Function">II</a> <a id="23686" href="Ordinals.Exponentiation.Grayson.html#23667" class="Bound">l</a> <a id="23688" href="Ordinals.Exponentiation.Grayson.html#23669" class="Bound">l&#39;</a>
  <a id="23693" class="Keyword">where</a>
   <a id="23702" href="Ordinals.Exponentiation.Grayson.html#23702" class="Function">f</a> <a id="23704" class="Symbol">=</a> <a id="23706" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="23708" href="Ordinals.Exponentiation.Grayson.html#21866" class="Function">GraysonList&#39;-is-concrete-exp-for-trichotomous-least-base</a> <a id="23765" href="Ordinals.Exponentiation.Grayson.html#23661" class="Bound">α</a> <a id="23767" href="Ordinals.Exponentiation.Grayson.html#23663" class="Bound">β</a> <a id="23769" href="Ordinals.Exponentiation.Grayson.html#23665" class="Bound">h</a> <a id="23771" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>

   <a id="23777" href="Ordinals.Exponentiation.Grayson.html#23777" class="Function">I</a> <a id="23779" class="Symbol">:</a> <a id="23781" class="Symbol">(</a><a id="23782" href="Ordinals.Exponentiation.Grayson.html#23782" class="Bound">l</a> <a id="23784" href="Ordinals.Exponentiation.Grayson.html#23784" class="Bound">l&#39;</a> <a id="23787" class="Symbol">:</a> <a id="23789" href="Ordinals.Exponentiation.Grayson.html#8071" class="Function">GraysonList&#39;</a> <a id="23802" class="Symbol">(</a><a id="23803" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="23820" href="Ordinals.Exponentiation.Grayson.html#23661" class="Bound">α</a><a id="23821" class="Symbol">)</a> <a id="23823" class="Symbol">(</a><a id="23824" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="23841" href="Ordinals.Exponentiation.Grayson.html#23663" class="Bound">β</a><a id="23842" class="Symbol">))</a>
     <a id="23850" class="Symbol">→</a> <a id="23852" class="Symbol">(</a><a id="23853" href="Ordinals.Exponentiation.Grayson.html#8528" class="Function">Grayson&#39;-order</a> <a id="23868" class="Symbol">_</a> <a id="23870" class="Symbol">_</a> <a id="23872" href="Ordinals.Exponentiation.Grayson.html#23782" class="Bound">l</a> <a id="23874" href="Ordinals.Exponentiation.Grayson.html#23784" class="Bound">l&#39;</a><a id="23876" class="Symbol">)</a>
     <a id="23883" class="Symbol">→</a> <a id="23885" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="23902" class="Symbol">(</a><a id="23903" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="23919" href="Ordinals.Exponentiation.Grayson.html#23661" class="Bound">α</a> <a id="23921" href="Ordinals.Exponentiation.Grayson.html#23665" class="Bound">h</a> <a id="23923" href="Ordinals.Exponentiation.Grayson.html#23663" class="Bound">β</a><a id="23924" class="Symbol">)</a> <a id="23926" class="Symbol">(</a><a id="23927" href="Ordinals.Exponentiation.Grayson.html#23702" class="Function">f</a> <a id="23929" href="Ordinals.Exponentiation.Grayson.html#23782" class="Bound">l</a><a id="23930" class="Symbol">)</a> <a id="23932" class="Symbol">(</a><a id="23933" href="Ordinals.Exponentiation.Grayson.html#23702" class="Function">f</a> <a id="23935" href="Ordinals.Exponentiation.Grayson.html#23784" class="Bound">l&#39;</a><a id="23937" class="Symbol">)</a>
   <a id="23942" href="Ordinals.Exponentiation.Grayson.html#23777" class="Function">I</a> <a id="23944" class="Symbol">(</a><a id="23945" href="Ordinals.Exponentiation.Grayson.html#23945" class="Bound">l</a> <a id="23947" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23949" href="Ordinals.Exponentiation.Grayson.html#23949" class="Bound">p</a><a id="23950" class="Symbol">)</a> <a id="23952" class="Symbol">(</a><a id="23953" href="Ordinals.Exponentiation.Grayson.html#23953" class="Bound">l&#39;</a> <a id="23956" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23958" href="Ordinals.Exponentiation.Grayson.html#23958" class="Bound">p&#39;</a><a id="23960" class="Symbol">)</a> <a id="23962" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a> <a id="23969" class="Symbol">=</a> <a id="23971" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
   <a id="23981" href="Ordinals.Exponentiation.Grayson.html#23777" class="Function">I</a> <a id="23983" class="Symbol">(</a><a id="23984" href="Ordinals.Exponentiation.Grayson.html#23984" class="Bound">l</a> <a id="23986" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23988" href="Ordinals.Exponentiation.Grayson.html#23988" class="Bound">p</a><a id="23989" class="Symbol">)</a> <a id="23991" class="Symbol">(</a><a id="23992" href="Ordinals.Exponentiation.Grayson.html#23992" class="Bound">l&#39;</a> <a id="23995" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23997" href="Ordinals.Exponentiation.Grayson.html#23997" class="Bound">p&#39;</a><a id="23999" class="Symbol">)</a> <a id="24001" class="Symbol">(</a><a id="24002" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="24011" href="Ordinals.Exponentiation.Grayson.html#24011" class="Bound">q</a><a id="24012" class="Symbol">)</a> <a id="24014" class="Symbol">=</a> <a id="24016" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="24025" href="Ordinals.Exponentiation.Grayson.html#24011" class="Bound">q</a>
   <a id="24030" href="Ordinals.Exponentiation.Grayson.html#23777" class="Function">I</a> <a id="24032" class="Symbol">((</a><a id="24034" href="Ordinals.Exponentiation.Grayson.html#24034" class="Bound">x</a> <a id="24036" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24038" href="Ordinals.Exponentiation.Grayson.html#24038" class="Bound">l</a><a id="24039" class="Symbol">)</a> <a id="24041" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24043" href="Ordinals.Exponentiation.Grayson.html#24043" class="Bound">p</a><a id="24044" class="Symbol">)</a> <a id="24046" class="Symbol">((</a><a id="24048" href="Ordinals.Exponentiation.Grayson.html#24048" class="Bound">x&#39;</a> <a id="24051" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24053" href="Ordinals.Exponentiation.Grayson.html#24053" class="Bound">l&#39;</a><a id="24055" class="Symbol">)</a> <a id="24057" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24059" href="Ordinals.Exponentiation.Grayson.html#24059" class="Bound">p&#39;</a><a id="24061" class="Symbol">)</a> <a id="24063" class="Symbol">(</a><a id="24064" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="24073" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="24078" href="Ordinals.Exponentiation.Grayson.html#24078" class="Bound">q</a><a id="24079" class="Symbol">)</a> <a id="24081" class="Symbol">=</a>
    <a id="24087" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="24096" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
             <a id="24114" class="Symbol">(</a><a id="24115" href="Ordinals.Exponentiation.Grayson.html#23777" class="Function">I</a> <a id="24117" class="Symbol">(</a><a id="24118" href="Ordinals.Exponentiation.Grayson.html#24038" class="Bound">l</a> <a id="24120" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24122" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="24141" class="Symbol">_</a> <a id="24143" href="Ordinals.Exponentiation.Grayson.html#24043" class="Bound">p</a><a id="24144" class="Symbol">)</a> <a id="24146" class="Symbol">(</a><a id="24147" href="Ordinals.Exponentiation.Grayson.html#24053" class="Bound">l&#39;</a> <a id="24150" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24152" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="24171" class="Symbol">_</a> <a id="24173" href="Ordinals.Exponentiation.Grayson.html#24059" class="Bound">p&#39;</a><a id="24175" class="Symbol">)</a> <a id="24177" href="Ordinals.Exponentiation.Grayson.html#24078" class="Bound">q</a><a id="24178" class="Symbol">)</a>

   <a id="24184" href="Ordinals.Exponentiation.Grayson.html#24184" class="Function">II</a> <a id="24187" class="Symbol">:</a> <a id="24189" class="Symbol">(</a><a id="24190" href="Ordinals.Exponentiation.Grayson.html#24190" class="Bound">l</a> <a id="24192" href="Ordinals.Exponentiation.Grayson.html#24192" class="Bound">l&#39;</a> <a id="24195" class="Symbol">:</a> <a id="24197" href="Ordinals.Exponentiation.Grayson.html#8071" class="Function">GraysonList&#39;</a> <a id="24210" class="Symbol">(</a><a id="24211" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="24228" href="Ordinals.Exponentiation.Grayson.html#23661" class="Bound">α</a><a id="24229" class="Symbol">)</a> <a id="24231" class="Symbol">(</a><a id="24232" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="24249" href="Ordinals.Exponentiation.Grayson.html#23663" class="Bound">β</a><a id="24250" class="Symbol">))</a>
      <a id="24259" class="Symbol">→</a> <a id="24261" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="24278" class="Symbol">(</a><a id="24279" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="24295" href="Ordinals.Exponentiation.Grayson.html#23661" class="Bound">α</a> <a id="24297" href="Ordinals.Exponentiation.Grayson.html#23665" class="Bound">h</a> <a id="24299" href="Ordinals.Exponentiation.Grayson.html#23663" class="Bound">β</a><a id="24300" class="Symbol">)</a> <a id="24302" class="Symbol">(</a><a id="24303" href="Ordinals.Exponentiation.Grayson.html#23702" class="Function">f</a> <a id="24305" href="Ordinals.Exponentiation.Grayson.html#24190" class="Bound">l</a><a id="24306" class="Symbol">)</a> <a id="24308" class="Symbol">(</a><a id="24309" href="Ordinals.Exponentiation.Grayson.html#23702" class="Function">f</a> <a id="24311" href="Ordinals.Exponentiation.Grayson.html#24192" class="Bound">l&#39;</a><a id="24313" class="Symbol">)</a>
      <a id="24321" class="Symbol">→</a> <a id="24323" class="Symbol">(</a><a id="24324" href="Ordinals.Exponentiation.Grayson.html#8528" class="Function">Grayson&#39;-order</a> <a id="24339" class="Symbol">_</a> <a id="24341" class="Symbol">_</a> <a id="24343" href="Ordinals.Exponentiation.Grayson.html#24190" class="Bound">l</a> <a id="24345" href="Ordinals.Exponentiation.Grayson.html#24192" class="Bound">l&#39;</a><a id="24347" class="Symbol">)</a>
   <a id="24352" href="Ordinals.Exponentiation.Grayson.html#24184" class="Function">II</a> <a id="24355" class="Symbol">(</a><a id="24356" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24359" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24361" href="Ordinals.Exponentiation.Grayson.html#24361" class="Bound">p</a><a id="24362" class="Symbol">)</a> <a id="24364" class="Symbol">(</a><a id="24365" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24368" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24370" href="Ordinals.Exponentiation.Grayson.html#24370" class="Bound">p&#39;</a><a id="24372" class="Symbol">)</a> <a id="24374" href="Ordinals.Exponentiation.Grayson.html#24374" class="Bound">q</a> <a id="24376" class="Symbol">=</a>
    <a id="24382" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24389" class="Symbol">(</a><a id="24390" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="24416" class="Symbol">_</a> <a id="24418" href="Ordinals.Exponentiation.Grayson.html#24374" class="Bound">q</a><a id="24419" class="Symbol">)</a>
   <a id="24424" href="Ordinals.Exponentiation.Grayson.html#24184" class="Function">II</a> <a id="24427" class="Symbol">((</a><a id="24429" href="Ordinals.Exponentiation.Grayson.html#24429" class="Bound">x</a> <a id="24431" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24433" href="Ordinals.Exponentiation.Grayson.html#24433" class="Bound">l</a><a id="24434" class="Symbol">)</a> <a id="24436" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24438" href="Ordinals.Exponentiation.Grayson.html#24438" class="Bound">p</a><a id="24439" class="Symbol">)</a> <a id="24441" class="Symbol">(</a><a id="24442" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24445" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24447" href="Ordinals.Exponentiation.Grayson.html#24447" class="Bound">p&#39;</a><a id="24449" class="Symbol">)</a> <a id="24451" href="Ordinals.Exponentiation.Grayson.html#24451" class="Bound">q</a> <a id="24453" class="Symbol">=</a>
    <a id="24459" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24466" class="Symbol">(</a><a id="24467" href="Ordinals.Exponentiation.DecreasingList.html#1786" class="Function">lex-gives-non-empty-right</a> <a id="24493" class="Symbol">_</a> <a id="24495" href="Ordinals.Exponentiation.Grayson.html#24451" class="Bound">q</a><a id="24496" class="Symbol">)</a>
   <a id="24501" href="Ordinals.Exponentiation.Grayson.html#24184" class="Function">II</a> <a id="24504" class="Symbol">(</a><a id="24505" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="24508" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24510" href="Ordinals.Exponentiation.Grayson.html#24510" class="Bound">p</a><a id="24511" class="Symbol">)</a> <a id="24513" class="Symbol">((</a><a id="24515" href="Ordinals.Exponentiation.Grayson.html#24515" class="Bound">x</a> <a id="24517" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24519" href="Ordinals.Exponentiation.Grayson.html#24519" class="Bound">l&#39;</a><a id="24521" class="Symbol">)</a> <a id="24523" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24525" href="Ordinals.Exponentiation.Grayson.html#24525" class="Bound">p&#39;</a><a id="24527" class="Symbol">)</a> <a id="24529" href="Ordinals.Exponentiation.Grayson.html#24529" class="Bound">q</a> <a id="24531" class="Symbol">=</a> <a id="24533" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
   <a id="24543" href="Ordinals.Exponentiation.Grayson.html#24184" class="Function">II</a> <a id="24546" class="Symbol">((</a><a id="24548" href="Ordinals.Exponentiation.Grayson.html#24548" class="Bound">x</a> <a id="24550" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24552" href="Ordinals.Exponentiation.Grayson.html#24552" class="Bound">l</a><a id="24553" class="Symbol">)</a> <a id="24555" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24557" href="Ordinals.Exponentiation.Grayson.html#24557" class="Bound">p</a><a id="24558" class="Symbol">)</a> <a id="24560" class="Symbol">((</a><a id="24562" href="Ordinals.Exponentiation.Grayson.html#24562" class="Bound">x&#39;</a> <a id="24565" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24567" href="Ordinals.Exponentiation.Grayson.html#24567" class="Bound">l&#39;</a><a id="24569" class="Symbol">)</a> <a id="24571" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24573" href="Ordinals.Exponentiation.Grayson.html#24573" class="Bound">p&#39;</a><a id="24575" class="Symbol">)</a> <a id="24577" class="Symbol">(</a><a id="24578" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="24587" href="Ordinals.Exponentiation.Grayson.html#24587" class="Bound">q</a><a id="24588" class="Symbol">)</a> <a id="24590" class="Symbol">=</a> <a id="24592" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="24601" href="Ordinals.Exponentiation.Grayson.html#24587" class="Bound">q</a>
   <a id="24606" href="Ordinals.Exponentiation.Grayson.html#24184" class="Function">II</a> <a id="24609" class="Symbol">((</a><a id="24611" href="Ordinals.Exponentiation.Grayson.html#24611" class="Bound">x</a> <a id="24613" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24615" href="Ordinals.Exponentiation.Grayson.html#24615" class="Bound">l</a><a id="24616" class="Symbol">)</a> <a id="24618" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24620" href="Ordinals.Exponentiation.Grayson.html#24620" class="Bound">p</a><a id="24621" class="Symbol">)</a> <a id="24623" class="Symbol">((</a><a id="24625" href="Ordinals.Exponentiation.Grayson.html#24625" class="Bound">x&#39;</a> <a id="24628" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24630" href="Ordinals.Exponentiation.Grayson.html#24630" class="Bound">l&#39;</a><a id="24632" class="Symbol">)</a> <a id="24634" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24636" href="Ordinals.Exponentiation.Grayson.html#24636" class="Bound">p&#39;</a><a id="24638" class="Symbol">)</a> <a id="24640" class="Symbol">(</a><a id="24641" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="24650" href="Ordinals.Exponentiation.Grayson.html#24650" class="Bound">r</a> <a id="24652" href="Ordinals.Exponentiation.Grayson.html#24652" class="Bound">q</a><a id="24653" class="Symbol">)</a> <a id="24655" class="Symbol">=</a>
    <a id="24661" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="24670" class="Symbol">(</a><a id="24671" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a> <a id="24685" class="Symbol">_</a> <a id="24687" class="Symbol">(</a><a id="24688" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="24700" class="Symbol">_)</a> <a id="24703" href="Ordinals.Exponentiation.Grayson.html#24650" class="Bound">r</a> <a id="24705" class="Symbol">)</a>
             <a id="24720" class="Symbol">(</a><a id="24721" href="Ordinals.Exponentiation.Grayson.html#24184" class="Function">II</a> <a id="24724" class="Symbol">(</a><a id="24725" href="Ordinals.Exponentiation.Grayson.html#24615" class="Bound">l</a> <a id="24727" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24729" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="24748" class="Symbol">_</a> <a id="24750" href="Ordinals.Exponentiation.Grayson.html#24620" class="Bound">p</a><a id="24751" class="Symbol">)</a> <a id="24753" class="Symbol">(</a><a id="24754" href="Ordinals.Exponentiation.Grayson.html#24630" class="Bound">l&#39;</a> <a id="24757" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24759" href="Ordinals.Exponentiation.DecreasingList.html#5012" class="Function">tail-is-decreasing</a> <a id="24778" class="Symbol">_</a> <a id="24780" href="Ordinals.Exponentiation.Grayson.html#24636" class="Bound">p&#39;</a><a id="24782" class="Symbol">)</a> <a id="24784" href="Ordinals.Exponentiation.Grayson.html#24652" class="Bound">q</a><a id="24785" class="Symbol">)</a>

<a id="GraysonList-order-is-exponentiationᴸ-order-for-trichotomous-least-base"></a><a id="24788" href="Ordinals.Exponentiation.Grayson.html#24788" class="Function">GraysonList-order-is-exponentiationᴸ-order-for-trichotomous-least-base</a>
 <a id="24860" class="Symbol">:</a> <a id="24862" class="Symbol">(</a><a id="24863" href="Ordinals.Exponentiation.Grayson.html#24863" class="Bound">α</a> <a id="24865" href="Ordinals.Exponentiation.Grayson.html#24865" class="Bound">β</a> <a id="24867" class="Symbol">:</a> <a id="24869" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24877" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="24878" class="Symbol">)</a> <a id="24880" class="Symbol">(</a><a id="24881" href="Ordinals.Exponentiation.Grayson.html#24881" class="Bound">h</a> <a id="24883" class="Symbol">:</a> <a id="24885" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="24916" href="Ordinals.Exponentiation.Grayson.html#24863" class="Bound">α</a><a id="24917" class="Symbol">)</a>
 <a id="24920" class="Symbol">→</a> <a id="24922" class="Symbol">(</a><a id="24923" class="Keyword">let</a> <a id="24927" href="Ordinals.Exponentiation.Grayson.html#24927" class="Bound">f</a> <a id="24929" class="Symbol">=</a> <a id="24931" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="24933" href="Ordinals.Exponentiation.Grayson.html#22819" class="Function">GraysonList-is-exponentiationᴸ-for-trichotomous-least-base</a> <a id="24992" href="Ordinals.Exponentiation.Grayson.html#24863" class="Bound">α</a> <a id="24994" href="Ordinals.Exponentiation.Grayson.html#24865" class="Bound">β</a> <a id="24996" href="Ordinals.Exponentiation.Grayson.html#24881" class="Bound">h</a> <a id="24998" href="UF.Equiv.html#3278" class="Function Operator">⌝</a><a id="24999" class="Symbol">)</a>
 <a id="25002" class="Symbol">→</a> <a id="25004" class="Symbol">(</a><a id="25005" href="Ordinals.Exponentiation.Grayson.html#25005" class="Bound">l</a> <a id="25007" href="Ordinals.Exponentiation.Grayson.html#25007" class="Bound">l&#39;</a> <a id="25010" class="Symbol">:</a> <a id="25012" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="25024" class="Symbol">(</a><a id="25025" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="25042" href="Ordinals.Exponentiation.Grayson.html#24863" class="Bound">α</a><a id="25043" class="Symbol">)</a> <a id="25045" class="Symbol">(</a><a id="25046" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="25063" href="Ordinals.Exponentiation.Grayson.html#24865" class="Bound">β</a><a id="25064" class="Symbol">))</a>
 <a id="25068" class="Symbol">→</a> <a id="25070" class="Symbol">(</a><a id="25071" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="25085" class="Symbol">_</a> <a id="25087" class="Symbol">_</a> <a id="25089" href="Ordinals.Exponentiation.Grayson.html#25005" class="Bound">l</a> <a id="25091" href="Ordinals.Exponentiation.Grayson.html#25007" class="Bound">l&#39;</a><a id="25093" class="Symbol">)</a> <a id="25095" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="25097" class="Symbol">(</a><a id="25098" href="Ordinals.Exponentiation.Grayson.html#24927" class="Bound">f</a> <a id="25100" href="Ordinals.Exponentiation.Grayson.html#25005" class="Bound">l</a> <a id="25102" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="25105" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="25121" href="Ordinals.Exponentiation.Grayson.html#24863" class="Bound">α</a> <a id="25123" href="Ordinals.Exponentiation.Grayson.html#24881" class="Bound">h</a> <a id="25125" href="Ordinals.Exponentiation.Grayson.html#24865" class="Bound">β</a> <a id="25127" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="25129" href="Ordinals.Exponentiation.Grayson.html#24927" class="Bound">f</a> <a id="25131" href="Ordinals.Exponentiation.Grayson.html#25007" class="Bound">l&#39;</a><a id="25133" class="Symbol">)</a>
<a id="25135" href="Ordinals.Exponentiation.Grayson.html#24788" class="Function">GraysonList-order-is-exponentiationᴸ-order-for-trichotomous-least-base</a> <a id="25206" href="Ordinals.Exponentiation.Grayson.html#25206" class="Bound">α</a> <a id="25208" href="Ordinals.Exponentiation.Grayson.html#25208" class="Bound">β</a> <a id="25210" href="Ordinals.Exponentiation.Grayson.html#25210" class="Bound">h</a> <a id="25212" href="Ordinals.Exponentiation.Grayson.html#25212" class="Bound">l</a> <a id="25214" href="Ordinals.Exponentiation.Grayson.html#25214" class="Bound">l&#39;</a> <a id="25217" class="Symbol">=</a>
 <a id="25220" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a> <a id="25262" href="Ordinals.Exponentiation.Grayson.html#25510" class="Function">I</a> <a id="25264" href="Ordinals.Exponentiation.Grayson.html#25940" class="Function">II</a>
  <a id="25269" class="Symbol">(</a><a id="25270" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="25285" href="Ordinals.Exponentiation.Grayson.html#26034" class="Function">III</a><a id="25288" class="Symbol">)</a> <a id="25290" class="Symbol">(</a><a id="25291" href="Notation.General.html#2824" class="Function">rl-implication</a> <a id="25306" href="Ordinals.Exponentiation.Grayson.html#26034" class="Function">III</a><a id="25309" class="Symbol">)</a>
  <a id="25313" class="Keyword">where</a>
   <a id="25322" href="Ordinals.Exponentiation.Grayson.html#25322" class="Function">f</a> <a id="25324" class="Symbol">=</a> <a id="25326" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="25328" href="Ordinals.Exponentiation.Grayson.html#22819" class="Function">GraysonList-is-exponentiationᴸ-for-trichotomous-least-base</a> <a id="25387" href="Ordinals.Exponentiation.Grayson.html#25206" class="Bound">α</a> <a id="25389" href="Ordinals.Exponentiation.Grayson.html#25208" class="Bound">β</a> <a id="25391" href="Ordinals.Exponentiation.Grayson.html#25210" class="Bound">h</a> <a id="25393" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
   <a id="25398" href="Ordinals.Exponentiation.Grayson.html#25398" class="Function Operator">_≺α_</a> <a id="25403" class="Symbol">=</a> <a id="25405" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="25422" href="Ordinals.Exponentiation.Grayson.html#25206" class="Bound">α</a>
   <a id="25427" href="Ordinals.Exponentiation.Grayson.html#25427" class="Function Operator">_≺β_</a> <a id="25432" class="Symbol">=</a> <a id="25434" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="25451" href="Ordinals.Exponentiation.Grayson.html#25208" class="Bound">β</a>
   <a id="25456" href="Ordinals.Exponentiation.Grayson.html#25456" class="Function Operator">_≺exp_</a> <a id="25463" class="Symbol">=</a> <a id="25465" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="25482" class="Symbol">(</a><a id="25483" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="25499" href="Ordinals.Exponentiation.Grayson.html#25206" class="Bound">α</a> <a id="25501" href="Ordinals.Exponentiation.Grayson.html#25210" class="Bound">h</a> <a id="25503" href="Ordinals.Exponentiation.Grayson.html#25208" class="Bound">β</a><a id="25504" class="Symbol">)</a>

   <a id="25510" href="Ordinals.Exponentiation.Grayson.html#25510" class="Function">I</a> <a id="25512" class="Symbol">:</a> <a id="25514" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="25522" class="Symbol">(</a><a id="25523" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="25537" href="Ordinals.Exponentiation.Grayson.html#25398" class="Function Operator">_≺α_</a> <a id="25542" href="Ordinals.Exponentiation.Grayson.html#25427" class="Function Operator">_≺β_</a> <a id="25547" href="Ordinals.Exponentiation.Grayson.html#25212" class="Bound">l</a> <a id="25549" href="Ordinals.Exponentiation.Grayson.html#25214" class="Bound">l&#39;</a><a id="25551" class="Symbol">)</a>
   <a id="25556" href="Ordinals.Exponentiation.Grayson.html#25510" class="Function">I</a> <a id="25558" class="Symbol">=</a> <a id="25560" href="Ordinals.Exponentiation.Grayson.html#7284" class="Function">Grayson-order-is-prop</a> <a id="25582" href="Ordinals.Exponentiation.Grayson.html#25398" class="Function Operator">_≺α_</a> <a id="25587" href="Ordinals.Exponentiation.Grayson.html#25427" class="Function Operator">_≺β_</a>
                             <a id="25621" class="Symbol">(</a><a id="25622" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="25645" href="Ordinals.Exponentiation.Grayson.html#2915" class="Function">fe</a> <a id="25648" href="Ordinals.Exponentiation.Grayson.html#25206" class="Bound">α</a><a id="25649" class="Symbol">)</a>
                             <a id="25680" class="Symbol">(</a><a id="25681" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="25704" href="Ordinals.Exponentiation.Grayson.html#2915" class="Function">fe</a> <a id="25707" href="Ordinals.Exponentiation.Grayson.html#25208" class="Bound">β</a><a id="25708" class="Symbol">)</a>
                             <a id="25739" class="Symbol">(</a><a id="25740" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="25756" href="Ordinals.Exponentiation.Grayson.html#25206" class="Bound">α</a><a id="25757" class="Symbol">)</a>
                             <a id="25788" class="Symbol">(</a><a id="25789" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="25805" href="Ordinals.Exponentiation.Grayson.html#25208" class="Bound">β</a><a id="25806" class="Symbol">)</a>
                             <a id="25837" class="Symbol">(</a><a id="25838" href="Ordinals.Type.html#2009" class="Function">Irreflexivity</a> <a id="25852" href="Ordinals.Exponentiation.Grayson.html#25206" class="Bound">α</a><a id="25853" class="Symbol">)</a>
                             <a id="25884" class="Symbol">(</a><a id="25885" href="Ordinals.Type.html#2009" class="Function">Irreflexivity</a> <a id="25899" href="Ordinals.Exponentiation.Grayson.html#25208" class="Bound">β</a><a id="25900" class="Symbol">)</a>
                             <a id="25931" href="Ordinals.Exponentiation.Grayson.html#25212" class="Bound">l</a> <a id="25933" href="Ordinals.Exponentiation.Grayson.html#25214" class="Bound">l&#39;</a>

   <a id="25940" href="Ordinals.Exponentiation.Grayson.html#25940" class="Function">II</a> <a id="25943" class="Symbol">:</a> <a id="25945" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="25953" class="Symbol">(</a><a id="25954" href="Ordinals.Exponentiation.Grayson.html#25322" class="Function">f</a> <a id="25956" href="Ordinals.Exponentiation.Grayson.html#25212" class="Bound">l</a> <a id="25958" href="Ordinals.Exponentiation.Grayson.html#25456" class="Function Operator">≺exp</a> <a id="25963" href="Ordinals.Exponentiation.Grayson.html#25322" class="Function">f</a> <a id="25965" href="Ordinals.Exponentiation.Grayson.html#25214" class="Bound">l&#39;</a><a id="25967" class="Symbol">)</a>
   <a id="25972" href="Ordinals.Exponentiation.Grayson.html#25940" class="Function">II</a> <a id="25975" class="Symbol">=</a> <a id="25977" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="25993" class="Symbol">(</a><a id="25994" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="26010" href="Ordinals.Exponentiation.Grayson.html#25206" class="Bound">α</a> <a id="26012" href="Ordinals.Exponentiation.Grayson.html#25210" class="Bound">h</a> <a id="26014" href="Ordinals.Exponentiation.Grayson.html#25208" class="Bound">β</a><a id="26015" class="Symbol">)</a> <a id="26017" class="Symbol">(</a><a id="26018" href="Ordinals.Exponentiation.Grayson.html#25322" class="Function">f</a> <a id="26020" href="Ordinals.Exponentiation.Grayson.html#25212" class="Bound">l</a><a id="26021" class="Symbol">)</a> <a id="26023" class="Symbol">(</a><a id="26024" href="Ordinals.Exponentiation.Grayson.html#25322" class="Function">f</a> <a id="26026" href="Ordinals.Exponentiation.Grayson.html#25214" class="Bound">l&#39;</a><a id="26028" class="Symbol">)</a>

   <a id="26034" href="Ordinals.Exponentiation.Grayson.html#26034" class="Function">III</a> <a id="26038" class="Symbol">:</a> <a id="26040" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="26054" href="Ordinals.Exponentiation.Grayson.html#25398" class="Function Operator">_≺α_</a> <a id="26059" href="Ordinals.Exponentiation.Grayson.html#25427" class="Function Operator">_≺β_</a> <a id="26064" href="Ordinals.Exponentiation.Grayson.html#25212" class="Bound">l</a> <a id="26066" href="Ordinals.Exponentiation.Grayson.html#25214" class="Bound">l&#39;</a> <a id="26069" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="26071" class="Symbol">(</a><a id="26072" href="Ordinals.Exponentiation.Grayson.html#25322" class="Function">f</a> <a id="26074" href="Ordinals.Exponentiation.Grayson.html#25212" class="Bound">l</a> <a id="26076" href="Ordinals.Exponentiation.Grayson.html#25456" class="Function Operator">≺exp</a> <a id="26081" href="Ordinals.Exponentiation.Grayson.html#25322" class="Function">f</a> <a id="26083" href="Ordinals.Exponentiation.Grayson.html#25214" class="Bound">l&#39;</a><a id="26085" class="Symbol">)</a>
   <a id="26090" href="Ordinals.Exponentiation.Grayson.html#26034" class="Function">III</a> <a id="26094" class="Symbol">=</a>
    <a id="26100" href="Notation.General.html#2978" class="Function">↔-trans</a>
     <a id="26113" class="Symbol">(</a><a id="26114" href="Ordinals.Exponentiation.Grayson.html#11907" class="Function">Grayson-orders-agree</a> <a id="26135" href="Ordinals.Exponentiation.Grayson.html#25398" class="Function Operator">_≺α_</a> <a id="26140" href="Ordinals.Exponentiation.Grayson.html#25427" class="Function Operator">_≺β_</a> <a id="26145" class="Symbol">(</a><a id="26146" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="26162" href="Ordinals.Exponentiation.Grayson.html#25208" class="Bound">β</a><a id="26163" class="Symbol">)</a> <a id="26165" href="Ordinals.Exponentiation.Grayson.html#25212" class="Bound">l</a> <a id="26167" href="Ordinals.Exponentiation.Grayson.html#25214" class="Bound">l&#39;</a><a id="26169" class="Symbol">)</a>
     <a id="26176" class="Symbol">(</a><a id="26177" href="Ordinals.Exponentiation.Grayson.html#23242" class="Function">GraysonList&#39;-order-is-exponentiationᴸ-order-for-trichotomous-least-base</a>
       <a id="26256" href="Ordinals.Exponentiation.Grayson.html#25206" class="Bound">α</a> <a id="26258" href="Ordinals.Exponentiation.Grayson.html#25208" class="Bound">β</a> <a id="26260" href="Ordinals.Exponentiation.Grayson.html#25210" class="Bound">h</a> <a id="26262" class="Symbol">_</a> <a id="26264" class="Symbol">_)</a>

<a id="GraysonList-is-ordinal-if-base-has-trichotomous-least"></a><a id="26268" href="Ordinals.Exponentiation.Grayson.html#26268" class="Function">GraysonList-is-ordinal-if-base-has-trichotomous-least</a>
 <a id="26323" class="Symbol">:</a> <a id="26325" class="Symbol">(</a><a id="26326" href="Ordinals.Exponentiation.Grayson.html#26326" class="Bound">α</a> <a id="26328" href="Ordinals.Exponentiation.Grayson.html#26328" class="Bound">β</a> <a id="26330" class="Symbol">:</a> <a id="26332" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26340" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="26341" class="Symbol">)</a>
 <a id="26344" class="Symbol">→</a> <a id="26346" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="26377" href="Ordinals.Exponentiation.Grayson.html#26326" class="Bound">α</a>
 <a id="26380" class="Symbol">→</a> <a id="26382" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="26396" class="Symbol">(</a><a id="26397" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="26411" class="Symbol">(</a><a id="26412" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="26429" href="Ordinals.Exponentiation.Grayson.html#26326" class="Bound">α</a><a id="26430" class="Symbol">)</a> <a id="26432" class="Symbol">(</a><a id="26433" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="26450" href="Ordinals.Exponentiation.Grayson.html#26328" class="Bound">β</a><a id="26451" class="Symbol">))</a>
<a id="26454" href="Ordinals.Exponentiation.Grayson.html#26268" class="Function">GraysonList-is-ordinal-if-base-has-trichotomous-least</a> <a id="26508" href="Ordinals.Exponentiation.Grayson.html#26508" class="Bound">α</a> <a id="26510" href="Ordinals.Exponentiation.Grayson.html#26510" class="Bound">β</a> <a id="26512" href="Ordinals.Exponentiation.Grayson.html#26512" class="Bound">h</a> <a id="26514" class="Symbol">=</a>
 <a id="26517" href="Ordinals.WellOrderTransport.html#12459" class="Function">order-transfer-lemma₄.well-order←</a> <a id="26551" href="Ordinals.Exponentiation.Grayson.html#2915" class="Function">fe</a>
  <a id="26556" class="Symbol">(</a><a id="26557" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="26569" class="Symbol">_</a> <a id="26571" class="Symbol">_)</a> <a id="26574" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26576" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="26592" href="Ordinals.Exponentiation.Grayson.html#26508" class="Bound">α</a> <a id="26594" href="Ordinals.Exponentiation.Grayson.html#26512" class="Bound">h</a> <a id="26596" href="Ordinals.Exponentiation.Grayson.html#26510" class="Bound">β</a> <a id="26598" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="26602" class="Symbol">(</a><a id="26603" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="26617" class="Symbol">_</a> <a id="26619" class="Symbol">_)</a> <a id="26622" class="Symbol">(</a><a id="26623" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="26640" class="Symbol">(</a><a id="26641" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="26657" href="Ordinals.Exponentiation.Grayson.html#26508" class="Bound">α</a> <a id="26659" href="Ordinals.Exponentiation.Grayson.html#26512" class="Bound">h</a> <a id="26661" href="Ordinals.Exponentiation.Grayson.html#26510" class="Bound">β</a><a id="26662" class="Symbol">))</a>
  <a id="26667" class="Symbol">(</a><a id="26668" href="Ordinals.Exponentiation.Grayson.html#22819" class="Function">GraysonList-is-exponentiationᴸ-for-trichotomous-least-base</a> <a id="26727" href="Ordinals.Exponentiation.Grayson.html#26508" class="Bound">α</a> <a id="26729" href="Ordinals.Exponentiation.Grayson.html#26510" class="Bound">β</a> <a id="26731" href="Ordinals.Exponentiation.Grayson.html#26512" class="Bound">h</a><a id="26732" class="Symbol">)</a>
  <a id="26736" class="Symbol">(</a><a id="26737" href="Ordinals.Exponentiation.Grayson.html#24788" class="Function">GraysonList-order-is-exponentiationᴸ-order-for-trichotomous-least-base</a> <a id="26808" href="Ordinals.Exponentiation.Grayson.html#26508" class="Bound">α</a> <a id="26810" href="Ordinals.Exponentiation.Grayson.html#26510" class="Bound">β</a> <a id="26812" href="Ordinals.Exponentiation.Grayson.html#26512" class="Bound">h</a><a id="26813" class="Symbol">)</a>
  <a id="26817" class="Symbol">(</a><a id="26818" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="26834" class="Symbol">(</a><a id="26835" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="26851" href="Ordinals.Exponentiation.Grayson.html#26508" class="Bound">α</a> <a id="26853" href="Ordinals.Exponentiation.Grayson.html#26512" class="Bound">h</a> <a id="26855" href="Ordinals.Exponentiation.Grayson.html#26510" class="Bound">β</a><a id="26856" class="Symbol">))</a>

<a id="26860" class="Markup">\end{code}</a><a id="26870" class="Background">

Since GraysonList 𝟘ₒ β ＝ 𝟙, we do have that GraysonList 𝟘ₒ β is
always an ordinal.

</a><a id="26956" class="Markup">\begin{code}</a>

<a id="GraysonList-is-𝟙-if-base-zero"></a><a id="26970" href="Ordinals.Exponentiation.Grayson.html#26970" class="Function">GraysonList-is-𝟙-if-base-zero</a>
 <a id="27001" class="Symbol">:</a> <a id="27003" class="Symbol">(</a><a id="27004" href="Ordinals.Exponentiation.Grayson.html#27004" class="Bound">β</a> <a id="27006" class="Symbol">:</a> <a id="27008" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27016" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27017" class="Symbol">)</a>
 <a id="27020" class="Symbol">→</a> <a id="27022" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="27034" class="Symbol">(</a><a id="27035" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="27052" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="27054" class="Symbol">)</a> <a id="27056" class="Symbol">(</a><a id="27057" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="27074" href="Ordinals.Exponentiation.Grayson.html#27004" class="Bound">β</a><a id="27075" class="Symbol">)</a> <a id="27077" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="27079" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="27081" class="Symbol">{</a><a id="27082" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27083" class="Symbol">}</a>
<a id="27085" href="Ordinals.Exponentiation.Grayson.html#26970" class="Function">GraysonList-is-𝟙-if-base-zero</a> <a id="27115" href="Ordinals.Exponentiation.Grayson.html#27115" class="Bound">β</a> <a id="27117" class="Symbol">=</a> <a id="27119" href="Ordinals.Exponentiation.Grayson.html#27163" class="Function">f</a> <a id="27121" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27123" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="27140" href="Ordinals.Exponentiation.Grayson.html#27163" class="Function">f</a> <a id="27142" class="Symbol">(</a><a id="27143" href="Ordinals.Exponentiation.Grayson.html#27239" class="Function">g</a> <a id="27145" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27147" href="Ordinals.Exponentiation.Grayson.html#27331" class="Function">η</a> <a id="27149" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27151" href="Ordinals.Exponentiation.Grayson.html#27417" class="Function">ε</a><a id="27152" class="Symbol">)</a>
 <a id="27155" class="Keyword">where</a>
  <a id="27163" href="Ordinals.Exponentiation.Grayson.html#27163" class="Function">f</a> <a id="27165" class="Symbol">:</a> <a id="27167" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="27179" class="Symbol">(</a><a id="27180" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="27197" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="27199" class="Symbol">)</a> <a id="27201" class="Symbol">(</a><a id="27202" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="27219" href="Ordinals.Exponentiation.Grayson.html#27115" class="Bound">β</a><a id="27220" class="Symbol">)</a> <a id="27222" class="Symbol">→</a> <a id="27224" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="27228" href="Ordinals.Exponentiation.Grayson.html#27163" class="Function">f</a> <a id="27230" class="Symbol">_</a> <a id="27232" class="Symbol">=</a> <a id="27234" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="27239" href="Ordinals.Exponentiation.Grayson.html#27239" class="Function">g</a> <a id="27241" class="Symbol">:</a> <a id="27243" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="27245" class="Symbol">→</a> <a id="27247" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="27259" class="Symbol">(</a><a id="27260" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="27277" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="27279" class="Symbol">)</a> <a id="27281" class="Symbol">(</a><a id="27282" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="27299" href="Ordinals.Exponentiation.Grayson.html#27115" class="Bound">β</a><a id="27300" class="Symbol">)</a>
  <a id="27304" href="Ordinals.Exponentiation.Grayson.html#27239" class="Function">g</a> <a id="27306" class="Symbol">_</a> <a id="27308" class="Symbol">=</a> <a id="27310" href="Ordinals.Exponentiation.Grayson.html#7828" class="Function">GraysonList-⊥</a> <a id="27324" class="Symbol">_</a> <a id="27326" class="Symbol">_</a>

  <a id="27331" href="Ordinals.Exponentiation.Grayson.html#27331" class="Function">η</a> <a id="27333" class="Symbol">:</a> <a id="27335" href="Ordinals.Exponentiation.Grayson.html#27239" class="Function">g</a> <a id="27337" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27339" href="Ordinals.Exponentiation.Grayson.html#27163" class="Function">f</a> <a id="27341" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="27343" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="27348" href="Ordinals.Exponentiation.Grayson.html#27331" class="Function">η</a> <a id="27350" class="Symbol">(</a><a id="27351" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="27354" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27356" class="Symbol">(</a><a id="27357" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="27365" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27367" href="MLTT.List.html#20467" class="InductiveConstructor">[]</a><a id="27369" class="Symbol">))</a> <a id="27372" class="Symbol">=</a> <a id="27374" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="27381" href="Ordinals.Exponentiation.Grayson.html#27331" class="Function">η</a> <a id="27383" class="Symbol">(((</a><a id="27386" href="Ordinals.Exponentiation.Grayson.html#27386" class="Bound">a</a> <a id="27388" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27390" href="Ordinals.Exponentiation.Grayson.html#27390" class="Bound">b</a><a id="27391" class="Symbol">)</a> <a id="27393" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="27395" href="Ordinals.Exponentiation.Grayson.html#27395" class="Bound">l</a><a id="27396" class="Symbol">)</a> <a id="27398" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27400" class="Symbol">_)</a> <a id="27403" class="Symbol">=</a> <a id="27405" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="27412" href="Ordinals.Exponentiation.Grayson.html#27386" class="Bound">a</a>

  <a id="27417" href="Ordinals.Exponentiation.Grayson.html#27417" class="Function">ε</a> <a id="27419" class="Symbol">:</a> <a id="27421" href="Ordinals.Exponentiation.Grayson.html#27163" class="Function">f</a> <a id="27423" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27425" href="Ordinals.Exponentiation.Grayson.html#27239" class="Function">g</a> <a id="27427" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="27429" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="27434" href="Ordinals.Exponentiation.Grayson.html#27417" class="Function">ε</a> <a id="27436" href="Ordinals.Exponentiation.Grayson.html#27436" class="Bound">x</a> <a id="27438" class="Symbol">=</a> <a id="27440" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="GraysonOrder-is-𝟘-if-base-zero"></a><a id="27446" href="Ordinals.Exponentiation.Grayson.html#27446" class="Function">GraysonOrder-is-𝟘-if-base-zero</a>
 <a id="27478" class="Symbol">:</a> <a id="27480" class="Symbol">(</a><a id="27481" href="Ordinals.Exponentiation.Grayson.html#27481" class="Bound">β</a> <a id="27483" class="Symbol">:</a> <a id="27485" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27493" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27494" class="Symbol">)</a>
   <a id="27499" class="Symbol">(</a><a id="27500" href="Ordinals.Exponentiation.Grayson.html#27500" class="Bound">l</a> <a id="27502" href="Ordinals.Exponentiation.Grayson.html#27502" class="Bound">l&#39;</a> <a id="27505" class="Symbol">:</a> <a id="27507" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="27519" class="Symbol">(</a><a id="27520" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="27537" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="27539" class="Symbol">)</a> <a id="27541" class="Symbol">(</a><a id="27542" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="27559" href="Ordinals.Exponentiation.Grayson.html#27481" class="Bound">β</a><a id="27560" class="Symbol">))</a>
 <a id="27564" class="Symbol">→</a> <a id="27566" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="27580" class="Symbol">(</a><a id="27581" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="27598" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="27600" class="Symbol">)</a> <a id="27602" class="Symbol">(</a><a id="27603" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="27620" href="Ordinals.Exponentiation.Grayson.html#27481" class="Bound">β</a><a id="27621" class="Symbol">)</a> <a id="27623" href="Ordinals.Exponentiation.Grayson.html#27500" class="Bound">l</a> <a id="27625" href="Ordinals.Exponentiation.Grayson.html#27502" class="Bound">l&#39;</a> <a id="27628" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="27630" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="27632" class="Symbol">{</a><a id="27633" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27634" class="Symbol">}</a>
<a id="27636" href="Ordinals.Exponentiation.Grayson.html#27446" class="Function">GraysonOrder-is-𝟘-if-base-zero</a> <a id="27667" href="Ordinals.Exponentiation.Grayson.html#27667" class="Bound">β</a> <a id="27669" href="Ordinals.Exponentiation.Grayson.html#27669" class="Bound">l</a> <a id="27671" href="Ordinals.Exponentiation.Grayson.html#27671" class="Bound">l&#39;</a> <a id="27674" class="Symbol">=</a>
 <a id="27677" href="UF.EquivalenceExamples.html#26082" class="Function">empty-≃-𝟘</a>
  <a id="27689" class="Symbol">(</a><a id="27690" href="Ordinals.Notions.html#5795" class="Function">is-irreflexive&#39;-if-irreflexive</a>
    <a id="27725" class="Symbol">(</a><a id="27726" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="27740" class="Symbol">_</a> <a id="27742" class="Symbol">_)</a>
    <a id="27749" class="Symbol">(</a><a id="27750" href="Ordinals.Exponentiation.Grayson.html#7028" class="Function">Grayson-order-is-irreflexive</a> <a id="27779" class="Symbol">_</a> <a id="27781" class="Symbol">_</a> <a id="27783" class="Symbol">(</a><a id="27784" href="Ordinals.Type.html#2009" class="Function">Irreflexivity</a> <a id="27798" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="27800" class="Symbol">)</a> <a id="27802" class="Symbol">(</a><a id="27803" href="Ordinals.Type.html#2009" class="Function">Irreflexivity</a> <a id="27817" href="Ordinals.Exponentiation.Grayson.html#27667" class="Bound">β</a><a id="27818" class="Symbol">))</a>
    <a id="27825" class="Symbol">(</a><a id="27826" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="27840" class="Symbol">(</a><a id="27841" href="Ordinals.Exponentiation.Grayson.html#26970" class="Function">GraysonList-is-𝟙-if-base-zero</a> <a id="27871" href="Ordinals.Exponentiation.Grayson.html#27667" class="Bound">β</a><a id="27872" class="Symbol">)</a> <a id="27874" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="27884" href="Ordinals.Exponentiation.Grayson.html#27669" class="Bound">l</a> <a id="27886" href="Ordinals.Exponentiation.Grayson.html#27671" class="Bound">l&#39;</a><a id="27888" class="Symbol">))</a>

<a id="GraysonList-is-ordinal-if-base-zero"></a><a id="27892" href="Ordinals.Exponentiation.Grayson.html#27892" class="Function">GraysonList-is-ordinal-if-base-zero</a>
 <a id="27929" class="Symbol">:</a> <a id="27931" class="Symbol">(</a><a id="27932" href="Ordinals.Exponentiation.Grayson.html#27932" class="Bound">β</a> <a id="27934" class="Symbol">:</a> <a id="27936" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27944" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27945" class="Symbol">)</a>
 <a id="27948" class="Symbol">→</a> <a id="27950" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="27964" class="Symbol">(</a><a id="27965" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="27979" class="Symbol">(</a><a id="27980" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="27997" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="27999" class="Symbol">)</a> <a id="28001" class="Symbol">(</a><a id="28002" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="28019" href="Ordinals.Exponentiation.Grayson.html#27932" class="Bound">β</a><a id="28020" class="Symbol">))</a>
<a id="28023" href="Ordinals.Exponentiation.Grayson.html#27892" class="Function">GraysonList-is-ordinal-if-base-zero</a> <a id="28059" href="Ordinals.Exponentiation.Grayson.html#28059" class="Bound">β</a> <a id="28061" class="Symbol">=</a>
 <a id="28064" href="Ordinals.WellOrderTransport.html#12459" class="Function">order-transfer-lemma₄.well-order←</a> <a id="28098" href="Ordinals.Exponentiation.Grayson.html#2915" class="Function">fe</a>
  <a id="28103" class="Symbol">(</a><a id="28104" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="28116" class="Symbol">_</a> <a id="28118" class="Symbol">_)</a> <a id="28121" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="28125" class="Symbol">(</a><a id="28126" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="28140" class="Symbol">(</a><a id="28141" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="28158" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="28160" class="Symbol">)</a> <a id="28162" class="Symbol">(</a><a id="28163" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="28180" href="Ordinals.Exponentiation.Grayson.html#28059" class="Bound">β</a><a id="28181" class="Symbol">))</a>
  <a id="28186" class="Symbol">(</a><a id="28187" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="28204" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="28206" class="Symbol">)</a>
  <a id="28210" class="Symbol">(</a><a id="28211" href="Ordinals.Exponentiation.Grayson.html#26970" class="Function">GraysonList-is-𝟙-if-base-zero</a> <a id="28241" href="Ordinals.Exponentiation.Grayson.html#28059" class="Bound">β</a><a id="28242" class="Symbol">)</a>
  <a id="28246" class="Symbol">(</a><a id="28247" href="Ordinals.Exponentiation.Grayson.html#27446" class="Function">GraysonOrder-is-𝟘-if-base-zero</a> <a id="28278" href="Ordinals.Exponentiation.Grayson.html#28059" class="Bound">β</a><a id="28279" class="Symbol">)</a>
  <a id="28283" class="Symbol">(</a><a id="28284" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="28300" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="28302" class="Symbol">)</a>

<a id="28305" class="Markup">\end{code}</a><a id="28315" class="Background">

We are now in a position to prove the converse of
GraysonList-always-ordinal-implies-EM:

</a><a id="28407" class="Markup">\begin{code}</a>

<a id="EM-implies-GraysonList-is-ordinal"></a><a id="28421" href="Ordinals.Exponentiation.Grayson.html#28421" class="Function">EM-implies-GraysonList-is-ordinal</a>
 <a id="28456" class="Symbol">:</a> <a id="28458" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="28461" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="28464" class="Symbol">→</a> <a id="28466" class="Symbol">(</a><a id="28467" href="Ordinals.Exponentiation.Grayson.html#28467" class="Bound">α</a> <a id="28469" href="Ordinals.Exponentiation.Grayson.html#28469" class="Bound">β</a> <a id="28471" class="Symbol">:</a> <a id="28473" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28481" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28482" class="Symbol">)</a>
 <a id="28485" class="Symbol">→</a> <a id="28487" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="28501" class="Symbol">(</a><a id="28502" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="28516" class="Symbol">(</a><a id="28517" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="28534" href="Ordinals.Exponentiation.Grayson.html#28467" class="Bound">α</a><a id="28535" class="Symbol">)</a> <a id="28537" class="Symbol">(</a><a id="28538" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="28555" href="Ordinals.Exponentiation.Grayson.html#28469" class="Bound">β</a><a id="28556" class="Symbol">))</a>
<a id="28559" href="Ordinals.Exponentiation.Grayson.html#28421" class="Function">EM-implies-GraysonList-is-ordinal</a> <a id="28593" href="Ordinals.Exponentiation.Grayson.html#28593" class="Bound">em</a> <a id="28596" href="Ordinals.Exponentiation.Grayson.html#28596" class="Bound">α</a> <a id="28598" href="Ordinals.Exponentiation.Grayson.html#28598" class="Bound">β</a> <a id="28600" class="Symbol">=</a> <a id="28602" href="Ordinals.Exponentiation.Grayson.html#28616" class="Function">I</a> <a id="28604" href="Ordinals.Exponentiation.Grayson.html#28874" class="Function">II</a>
 <a id="28608" class="Keyword">where</a>
  <a id="28616" href="Ordinals.Exponentiation.Grayson.html#28616" class="Function">I</a> <a id="28618" class="Symbol">:</a> <a id="28620" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20118" class="Function">has-trichotomous-least-element-or-is-zero</a> <a id="28662" href="Ordinals.Exponentiation.Grayson.html#28596" class="Bound">α</a>
    <a id="28668" class="Symbol">→</a> <a id="28670" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="28684" class="Symbol">(</a><a id="28685" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="28699" class="Symbol">(</a><a id="28700" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="28717" href="Ordinals.Exponentiation.Grayson.html#28596" class="Bound">α</a><a id="28718" class="Symbol">)</a> <a id="28720" class="Symbol">(</a><a id="28721" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="28738" href="Ordinals.Exponentiation.Grayson.html#28598" class="Bound">β</a><a id="28739" class="Symbol">))</a>
  <a id="28744" href="Ordinals.Exponentiation.Grayson.html#28616" class="Function">I</a> <a id="28746" class="Symbol">(</a><a id="28747" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="28751" href="Ordinals.Exponentiation.Grayson.html#28751" class="Bound">h</a><a id="28752" class="Symbol">)</a> <a id="28754" class="Symbol">=</a> <a id="28756" href="Ordinals.Exponentiation.Grayson.html#26268" class="Function">GraysonList-is-ordinal-if-base-has-trichotomous-least</a> <a id="28810" href="Ordinals.Exponentiation.Grayson.html#28596" class="Bound">α</a> <a id="28812" href="Ordinals.Exponentiation.Grayson.html#28598" class="Bound">β</a> <a id="28814" href="Ordinals.Exponentiation.Grayson.html#28751" class="Bound">h</a>
  <a id="28818" href="Ordinals.Exponentiation.Grayson.html#28616" class="Function">I</a> <a id="28820" class="Symbol">(</a><a id="28821" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="28825" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="28829" class="Symbol">)</a> <a id="28831" class="Symbol">=</a> <a id="28833" href="Ordinals.Exponentiation.Grayson.html#27892" class="Function">GraysonList-is-ordinal-if-base-zero</a> <a id="28869" href="Ordinals.Exponentiation.Grayson.html#28598" class="Bound">β</a>

  <a id="28874" href="Ordinals.Exponentiation.Grayson.html#28874" class="Function">II</a> <a id="28877" class="Symbol">:</a> <a id="28879" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20118" class="Function">has-trichotomous-least-element-or-is-zero</a> <a id="28921" href="Ordinals.Exponentiation.Grayson.html#28596" class="Bound">α</a>
  <a id="28925" href="Ordinals.Exponentiation.Grayson.html#28874" class="Function">II</a> <a id="28928" class="Symbol">=</a> <a id="28930" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20434" class="Function">EM-gives-Has-trichotomous-least-element-or-is-zero</a> <a id="28981" href="Ordinals.Exponentiation.Grayson.html#2747" class="Bound">pt</a> <a id="28984" href="Ordinals.Exponentiation.Grayson.html#28593" class="Bound">em</a> <a id="28987" href="Ordinals.Exponentiation.Grayson.html#28596" class="Bound">α</a>

<a id="28990" class="Markup">\end{code}</a><a id="29000" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Exponentiation.Miscellaneous.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Exponentiation.Miscellaneous</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg, Chuangjie Xu,
16 October 2025.

A collection of properties of exponentiation that did not nicely fit
the other files.

</a><a id="175" class="Markup">\begin{code}</a>

<a id="189" class="Symbol">{-#</a> <a id="193" class="Keyword">OPTIONS</a> <a id="201" class="Pragma">--safe</a> <a id="208" class="Pragma">--without-K</a> <a id="220" class="Symbol">#-}</a>

<a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="251" class="Keyword">open</a> <a id="256" class="Keyword">import</a> <a id="263" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="276" class="Keyword">open</a> <a id="281" class="Keyword">import</a> <a id="288" href="UF.Size.html" class="Module">UF.Size</a>

<a id="297" class="Keyword">module</a> <a id="304" href="Ordinals.Exponentiation.Miscellaneous.html" class="Module">Ordinals.Exponentiation.Miscellaneous</a>
       <a id="349" class="Symbol">(</a><a id="350" href="Ordinals.Exponentiation.Miscellaneous.html#350" class="Bound">ua</a> <a id="353" class="Symbol">:</a> <a id="355" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="365" class="Symbol">)</a>
       <a id="374" class="Symbol">(</a><a id="375" href="Ordinals.Exponentiation.Miscellaneous.html#375" class="Bound">pt</a> <a id="378" class="Symbol">:</a> <a id="380" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="411" class="Symbol">)</a>
       <a id="420" class="Symbol">(</a><a id="421" href="Ordinals.Exponentiation.Miscellaneous.html#421" class="Bound">sr</a> <a id="424" class="Symbol">:</a> <a id="426" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="442" href="Ordinals.Exponentiation.Miscellaneous.html#375" class="Bound">pt</a><a id="444" class="Symbol">)</a>
       <a id="453" class="Keyword">where</a>

<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="508" class="Keyword">private</a>
 <a id="fe"></a><a id="517" href="Ordinals.Exponentiation.Miscellaneous.html#517" class="Function">fe</a> <a id="520" class="Symbol">:</a> <a id="522" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="530" href="Ordinals.Exponentiation.Miscellaneous.html#517" class="Function">fe</a> <a id="533" class="Symbol">=</a> <a id="535" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="559" href="Ordinals.Exponentiation.Miscellaneous.html#350" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="564" href="Ordinals.Exponentiation.Miscellaneous.html#564" class="Function">fe&#39;</a> <a id="568" class="Symbol">:</a> <a id="570" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="579" href="Ordinals.Exponentiation.Miscellaneous.html#564" class="Function">fe&#39;</a> <a id="583" class="Symbol">{</a><a id="584" href="Ordinals.Exponentiation.Miscellaneous.html#584" class="Bound">𝓤</a><a id="585" class="Symbol">}</a> <a id="587" class="Symbol">{</a><a id="588" href="Ordinals.Exponentiation.Miscellaneous.html#588" class="Bound">𝓥</a><a id="589" class="Symbol">}</a> <a id="591" class="Symbol">=</a> <a id="593" href="Ordinals.Exponentiation.Miscellaneous.html#517" class="Function">fe</a> <a id="596" href="Ordinals.Exponentiation.Miscellaneous.html#584" class="Bound">𝓤</a> <a id="598" href="Ordinals.Exponentiation.Miscellaneous.html#588" class="Bound">𝓥</a>

<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Fin.Type.html" class="Module">Fin.Type</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="647" class="Keyword">hiding</a> <a id="654" class="Symbol">(</a><a id="655" href="MLTT.NaturalNumbers.html#266" class="Function Operator">_^_</a><a id="658" class="Symbol">)</a>
<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="Naturals.Exponentiation.html" class="Module">Naturals.Exponentiation</a>
<a id="696" class="Keyword">open</a> <a id="701" class="Keyword">import</a> <a id="708" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="723" class="Keyword">open</a> <a id="728" class="Keyword">import</a> <a id="735" href="Notation.Order.html" class="Module">Notation.Order</a>

<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="783" href="Ordinals.Exponentiation.Miscellaneous.html#517" class="Function">fe</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Ordinals.Exponentiation.Supremum.html" class="Module">Ordinals.Exponentiation.Supremum</a> <a id="831" href="Ordinals.Exponentiation.Miscellaneous.html#350" class="Bound">ua</a> <a id="834" href="Ordinals.Exponentiation.Miscellaneous.html#375" class="Bound">pt</a> <a id="837" href="Ordinals.Exponentiation.Miscellaneous.html#421" class="Bound">sr</a>
<a id="840" class="Keyword">open</a> <a id="845" class="Keyword">import</a> <a id="852" href="Ordinals.Fin.html" class="Module">Ordinals.Fin</a>
<a id="865" class="Keyword">open</a> <a id="870" class="Keyword">import</a> <a id="877" href="Ordinals.Omega.html" class="Module">Ordinals.Omega</a> <a id="892" href="Ordinals.Exponentiation.Miscellaneous.html#350" class="Bound">ua</a> <a id="895" href="Ordinals.Exponentiation.Miscellaneous.html#375" class="Bound">pt</a> <a id="898" href="Ordinals.Exponentiation.Miscellaneous.html#421" class="Bound">sr</a>
<a id="901" class="Keyword">open</a> <a id="906" class="Keyword">import</a> <a id="913" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="940" href="Ordinals.Exponentiation.Miscellaneous.html#350" class="Bound">ua</a>
<a id="943" class="Keyword">open</a> <a id="948" class="Keyword">import</a> <a id="955" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="989" href="Ordinals.Exponentiation.Miscellaneous.html#350" class="Bound">ua</a>
<a id="992" class="Keyword">open</a> <a id="997" class="Keyword">import</a> <a id="1004" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="1018" class="Keyword">open</a> <a id="1023" class="Keyword">import</a> <a id="1030" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="1051" class="Keyword">open</a> <a id="1056" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="1080" href="Ordinals.Exponentiation.Miscellaneous.html#375" class="Bound">pt</a>
<a id="1083" class="Keyword">open</a> <a id="1088" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="1096" href="Ordinals.Exponentiation.Miscellaneous.html#375" class="Bound">pt</a> <a id="1099" href="Ordinals.Exponentiation.Miscellaneous.html#421" class="Bound">sr</a>

<a id="Fin-ordinal-_^ₒω-is-ω_"></a><a id="1103" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">Fin-ordinal-_^ₒω-is-ω_</a> <a id="1126" class="Symbol">:</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Ordinals.Exponentiation.Miscellaneous.html#1129" class="Bound">k</a> <a id="1131" class="Symbol">:</a> <a id="1133" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1134" class="Symbol">)</a> <a id="1136" class="Symbol">→</a> <a id="1138" class="Number">1</a> <a id="1140" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="1142" href="Ordinals.Exponentiation.Miscellaneous.html#1129" class="Bound">k</a> <a id="1144" class="Symbol">→</a> <a id="1146" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1158" href="Ordinals.Exponentiation.Miscellaneous.html#1129" class="Bound">k</a> <a id="1160" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="1163" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="1165" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1167" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>
<a id="1169" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">Fin-ordinal-</a> <a id="1182" class="Number">0</a> <a id="1184" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">^ₒω-is-ω</a> <a id="1193" href="Ordinals.Exponentiation.Miscellaneous.html#1193" class="Bound">p</a> <a id="1195" class="Symbol">=</a> <a id="1197" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1204" href="Ordinals.Exponentiation.Miscellaneous.html#1193" class="Bound">p</a>
<a id="1206" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">Fin-ordinal-</a> <a id="1219" class="Symbol">(</a><a id="1220" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1225" class="Number">0</a><a id="1226" class="Symbol">)</a> <a id="1228" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">^ₒω-is-ω</a> <a id="1237" href="Ordinals.Exponentiation.Miscellaneous.html#1237" class="Bound">p</a> <a id="1239" class="Symbol">=</a> <a id="1241" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1248" href="Ordinals.Exponentiation.Miscellaneous.html#1237" class="Bound">p</a>
<a id="1250" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">Fin-ordinal-</a> <a id="1263" href="Ordinals.Exponentiation.Miscellaneous.html#1263" class="Bound">k</a><a id="1264" class="Symbol">@(</a><a id="1266" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1271" class="Symbol">(</a><a id="1272" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1277" href="Ordinals.Exponentiation.Miscellaneous.html#1277" class="Bound">k&#39;</a><a id="1279" class="Symbol">))</a> <a id="1282" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">^ₒω-is-ω</a> <a id="1291" href="Ordinals.Exponentiation.Miscellaneous.html#1291" class="Bound">p</a> <a id="1293" class="Symbol">=</a>
  <a id="1297" href="Ordinals.Exponentiation.Miscellaneous.html#1617" class="Function">𝕜</a> <a id="1299" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="1302" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>                           <a id="1330" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1333" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Ordinals.Exponentiation.Miscellaneous.html#1617" class="Function">𝕜</a> <a id="1339" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="1342" class="Symbol">)</a> <a id="1344" href="Ordinals.Omega.html#1919" class="Function">ω-is-sup-of-Fin</a> <a id="1360" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="1364" href="Ordinals.Exponentiation.Miscellaneous.html#1617" class="Function">𝕜</a> <a id="1366" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="1374" class="Symbol">(λ</a> <a id="1377" href="Ordinals.Exponentiation.Miscellaneous.html#1377" class="Bound">n</a> <a id="1379" class="Symbol">→</a> <a id="1381" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1393" href="Ordinals.Exponentiation.Miscellaneous.html#1377" class="Bound">n</a><a id="1394" class="Symbol">))</a> <a id="1397" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1400" href="Ordinals.Exponentiation.Miscellaneous.html#1640" class="Function">I</a> <a id="1402" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="1406" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="1410" class="Symbol">(λ</a> <a id="1413" href="Ordinals.Exponentiation.Miscellaneous.html#1413" class="Bound">n</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Ordinals.Exponentiation.Miscellaneous.html#1617" class="Function">𝕜</a> <a id="1419" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="1422" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1434" href="Ordinals.Exponentiation.Miscellaneous.html#1413" class="Bound">n</a><a id="1435" class="Symbol">)</a>   <a id="1439" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1442" href="Ordinals.Exponentiation.Miscellaneous.html#1793" class="Function">II</a> <a id="1445" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="1449" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="1453" class="Symbol">(λ</a> <a id="1456" href="Ordinals.Exponentiation.Miscellaneous.html#1456" class="Bound">n</a> <a id="1458" class="Symbol">→</a> <a id="1460" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Ordinals.Exponentiation.Miscellaneous.html#1263" class="Bound">k</a> <a id="1475" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1477" href="Ordinals.Exponentiation.Miscellaneous.html#1456" class="Bound">n</a><a id="1478" class="Symbol">))</a>  <a id="1482" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1485" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="1495" class="Symbol">_</a> <a id="1497" class="Symbol">_</a> <a id="1499" href="Ordinals.Exponentiation.Miscellaneous.html#1869" class="Function">III</a> <a id="1503" href="Ordinals.Exponentiation.Miscellaneous.html#1987" class="Function">IV</a> <a id="1506" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="1510" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="1514" class="Symbol">(λ</a> <a id="1517" href="Ordinals.Exponentiation.Miscellaneous.html#1517" class="Bound">n</a> <a id="1519" class="Symbol">→</a> <a id="1521" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1533" href="Ordinals.Exponentiation.Miscellaneous.html#1517" class="Bound">n</a><a id="1534" class="Symbol">)</a>        <a id="1543" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1546" href="Ordinals.Omega.html#1919" class="Function">ω-is-sup-of-Fin</a> <a id="1562" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1565" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="1569" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>                                <a id="1602" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="1607" class="Keyword">where</a>
    <a id="1617" href="Ordinals.Exponentiation.Miscellaneous.html#1617" class="Function">𝕜</a> <a id="1619" class="Symbol">=</a> <a id="1621" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1633" href="Ordinals.Exponentiation.Miscellaneous.html#1263" class="Bound">k</a>

    <a id="1640" href="Ordinals.Exponentiation.Miscellaneous.html#1640" class="Function">I</a> <a id="1642" class="Symbol">=</a> <a id="1644" href="Ordinals.Exponentiation.Supremum.html#11223" class="Function">^ₒ-satisfies-sup-specification</a> <a id="1675" href="Ordinals.Exponentiation.Miscellaneous.html#1617" class="Function">𝕜</a> <a id="1677" href="Ordinals.Exponentiation.Miscellaneous.html#1723" class="Function">𝕜-non-zero</a> <a id="1688" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="1690" class="Number">0</a> <a id="1692" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="1694" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a>
     <a id="1711" class="Keyword">where</a>
      <a id="1723" href="Ordinals.Exponentiation.Miscellaneous.html#1723" class="Function">𝕜-non-zero</a> <a id="1734" class="Symbol">:</a> <a id="1736" href="Ordinals.Exponentiation.Miscellaneous.html#1617" class="Function">𝕜</a> <a id="1738" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="1740" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
      <a id="1749" href="Ordinals.Exponentiation.Miscellaneous.html#1723" class="Function">𝕜-non-zero</a> <a id="1760" href="Ordinals.Exponentiation.Miscellaneous.html#1760" class="Bound">eq</a> <a id="1763" class="Symbol">=</a> <a id="1765" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1775" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="1779" href="Ordinals.Exponentiation.Miscellaneous.html#1760" class="Bound">eq</a> <a id="1782" href="Fin.Type.html#312" class="Function">fzero</a>

    <a id="1793" href="Ordinals.Exponentiation.Miscellaneous.html#1793" class="Function">II</a> <a id="1796" class="Symbol">=</a> <a id="1798" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1801" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="1805" class="Symbol">(</a><a id="1806" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1814" href="Ordinals.Exponentiation.Miscellaneous.html#564" class="Function">fe&#39;</a> <a id="1818" class="Symbol">λ</a> <a id="1820" href="Ordinals.Exponentiation.Miscellaneous.html#1820" class="Bound">n</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Ordinals.Fin.html#7367" class="Function">Fin-ordinal-^ₒ</a> <a id="1839" href="Ordinals.Exponentiation.Miscellaneous.html#350" class="Bound">ua</a> <a id="1842" href="Ordinals.Exponentiation.Miscellaneous.html#375" class="Bound">pt</a> <a id="1845" href="Ordinals.Exponentiation.Miscellaneous.html#421" class="Bound">sr</a> <a id="1848" class="Symbol">(</a><a id="1849" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1854" href="Ordinals.Exponentiation.Miscellaneous.html#1277" class="Bound">k&#39;</a><a id="1856" class="Symbol">)</a> <a id="1858" href="Ordinals.Exponentiation.Miscellaneous.html#1820" class="Bound">n</a> <a id="1860" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1862" class="Symbol">)</a>

    <a id="1869" href="Ordinals.Exponentiation.Miscellaneous.html#1869" class="Function">III</a> <a id="1873" class="Symbol">:</a> <a id="1875" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="1879" class="Symbol">(λ</a> <a id="1882" href="Ordinals.Exponentiation.Miscellaneous.html#1882" class="Bound">n</a> <a id="1884" class="Symbol">→</a> <a id="1886" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Ordinals.Exponentiation.Miscellaneous.html#1263" class="Bound">k</a> <a id="1901" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="1903" href="Ordinals.Exponentiation.Miscellaneous.html#1882" class="Bound">n</a><a id="1904" class="Symbol">))</a> <a id="1907" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="1909" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="1913" class="Symbol">(λ</a> <a id="1916" href="Ordinals.Exponentiation.Miscellaneous.html#1916" class="Bound">n</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1932" href="Ordinals.Exponentiation.Miscellaneous.html#1916" class="Bound">n</a><a id="1933" class="Symbol">)</a>
    <a id="1939" href="Ordinals.Exponentiation.Miscellaneous.html#1869" class="Function">III</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40428" class="Function">sup-composition-⊴</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Ordinals.Exponentiation.Miscellaneous.html#1263" class="Bound">k</a> <a id="1966" href="Naturals.Exponentiation.html#250" class="Function Operator">^_</a><a id="1968" class="Symbol">)</a> <a id="1970" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a>

    <a id="1987" href="Ordinals.Exponentiation.Miscellaneous.html#1987" class="Function">IV</a> <a id="1990" class="Symbol">:</a> <a id="1992" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="1996" class="Symbol">(λ</a> <a id="1999" href="Ordinals.Exponentiation.Miscellaneous.html#1999" class="Bound">n</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2015" href="Ordinals.Exponentiation.Miscellaneous.html#1999" class="Bound">n</a><a id="2016" class="Symbol">)</a> <a id="2018" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2020" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2024" class="Symbol">(λ</a> <a id="2027" href="Ordinals.Exponentiation.Miscellaneous.html#2027" class="Bound">n</a> <a id="2029" class="Symbol">→</a> <a id="2031" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Ordinals.Exponentiation.Miscellaneous.html#1263" class="Bound">k</a> <a id="2046" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="2048" href="Ordinals.Exponentiation.Miscellaneous.html#2027" class="Bound">n</a><a id="2049" class="Symbol">))</a>
    <a id="2056" href="Ordinals.Exponentiation.Miscellaneous.html#1987" class="Function">IV</a> <a id="2059" class="Symbol">=</a> <a id="2061" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40659" class="Function">sup-monotone</a> <a id="2074" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2099" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2101" class="Symbol">(</a><a id="2102" href="Ordinals.Exponentiation.Miscellaneous.html#1263" class="Bound">k</a> <a id="2104" href="Naturals.Exponentiation.html#250" class="Function Operator">^_</a><a id="2106" class="Symbol">))</a> <a id="2109" href="Ordinals.Exponentiation.Miscellaneous.html#2130" class="Function">IV₀</a>
     <a id="2118" class="Keyword">where</a>
      <a id="2130" href="Ordinals.Exponentiation.Miscellaneous.html#2130" class="Function">IV₀</a> <a id="2134" class="Symbol">:</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Ordinals.Exponentiation.Miscellaneous.html#2137" class="Bound">n</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2142" class="Symbol">)</a> <a id="2144" class="Symbol">→</a> <a id="2146" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2158" href="Ordinals.Exponentiation.Miscellaneous.html#2137" class="Bound">n</a> <a id="2160" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2162" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Ordinals.Exponentiation.Miscellaneous.html#1263" class="Bound">k</a> <a id="2177" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="2179" href="Ordinals.Exponentiation.Miscellaneous.html#2137" class="Bound">n</a><a id="2180" class="Symbol">)</a>
      <a id="2188" href="Ordinals.Exponentiation.Miscellaneous.html#2130" class="Function">IV₀</a> <a id="2192" href="Ordinals.Exponentiation.Miscellaneous.html#2192" class="Bound">n</a> <a id="2194" class="Symbol">=</a> <a id="2196" href="Ordinals.Fin.html#6293" class="Function">Fin-ordinal-preserves-≤</a> <a id="2220" href="Ordinals.Exponentiation.Miscellaneous.html#350" class="Bound">ua</a>
               <a id="2238" class="Symbol">(</a><a id="2239" href="Naturals.Exponentiation.html#2327" class="Function">exponent-smaller-than-exponential-for-base-at-least-two</a> <a id="2295" href="Ordinals.Exponentiation.Miscellaneous.html#2192" class="Bound">n</a> <a id="2297" href="Ordinals.Exponentiation.Miscellaneous.html#1263" class="Bound">k</a> <a id="2299" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2300" class="Symbol">)</a>

<a id="2303" class="Markup">\end{code}</a><a id="2313" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Exponentiation.Paper.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Exponentiation.Paper</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg and Chuangjie Xu
January 2025
Updated May 2025

This file follows the definitions, equations, lemmas, propositions, theorems and
remarks of our paper

   Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg and Chuangjie Xu
   Ordinal Exponentiation in Homotopy Type Theory
   LICS 2025, pp. 262—274, 2025.
   https://doi.org/10.1109/LICS65433.2025.00027
   https://arxiv.org/abs/2501.14542v4

See also Ordinals.Exponentiation.index for an overview of the relevant files.

</a><a id="529" class="Markup">\begin{code}</a>

<a id="543" class="Symbol">{-#</a> <a id="547" class="Keyword">OPTIONS</a> <a id="555" class="Pragma">--safe</a> <a id="562" class="Pragma">--without-K</a> <a id="574" class="Pragma">--lossy-unification</a> <a id="594" class="Symbol">#-}</a>

<a id="599" class="Markup">\end{code}</a><a id="609" class="Background">

Our global assumptions are univalence, the existence of propositional
truncations and set replacement (equivalently, small set quotients).

Function extensionality can be derived from univalence.

</a><a id="808" class="Markup">\begin{code}</a>

<a id="822" class="Keyword">open</a> <a id="827" class="Keyword">import</a> <a id="834" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="848" class="Keyword">open</a> <a id="853" class="Keyword">import</a> <a id="860" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="873" class="Keyword">open</a> <a id="878" class="Keyword">import</a> <a id="885" href="UF.Size.html" class="Module">UF.Size</a>

<a id="894" class="Keyword">module</a> <a id="901" href="Ordinals.Exponentiation.Paper.html" class="Module">Ordinals.Exponentiation.Paper</a>
       <a id="938" class="Symbol">(</a><a id="939" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a> <a id="942" class="Symbol">:</a> <a id="944" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="954" class="Symbol">)</a>
       <a id="963" class="Symbol">(</a><a id="964" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a> <a id="967" class="Symbol">:</a> <a id="969" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="1000" class="Symbol">)</a>
       <a id="1009" class="Symbol">(</a><a id="1010" href="Ordinals.Exponentiation.Paper.html#1010" class="Bound">sr</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="1031" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a><a id="1033" class="Symbol">)</a>
       <a id="1042" class="Keyword">where</a>

<a id="1049" class="Keyword">open</a> <a id="1054" class="Keyword">import</a> <a id="1061" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="1075" class="Keyword">open</a> <a id="1080" class="Keyword">import</a> <a id="1087" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="1097" class="Keyword">open</a> <a id="1102" class="Keyword">import</a> <a id="1109" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="1123" class="Keyword">private</a>
 <a id="fe"></a><a id="1132" href="Ordinals.Exponentiation.Paper.html#1132" class="Function">fe</a> <a id="1135" class="Symbol">:</a> <a id="1137" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="1145" href="Ordinals.Exponentiation.Paper.html#1132" class="Function">fe</a> <a id="1148" class="Symbol">=</a> <a id="1150" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="1174" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="1179" href="Ordinals.Exponentiation.Paper.html#1179" class="Function">fe&#39;</a> <a id="1183" class="Symbol">:</a> <a id="1185" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="1194" href="Ordinals.Exponentiation.Paper.html#1179" class="Function">fe&#39;</a> <a id="1198" class="Symbol">{</a><a id="1199" href="Ordinals.Exponentiation.Paper.html#1199" class="Bound">𝓤</a><a id="1200" class="Symbol">}</a> <a id="1202" class="Symbol">{</a><a id="1203" href="Ordinals.Exponentiation.Paper.html#1203" class="Bound">𝓥</a><a id="1204" class="Symbol">}</a> <a id="1206" class="Symbol">=</a> <a id="1208" href="Ordinals.Exponentiation.Paper.html#1132" class="Function">fe</a> <a id="1211" href="Ordinals.Exponentiation.Paper.html#1199" class="Bound">𝓤</a> <a id="1213" href="Ordinals.Exponentiation.Paper.html#1203" class="Bound">𝓥</a>

<a id="1216" class="Keyword">open</a> <a id="1221" class="Keyword">import</a> <a id="1228" href="MLTT.List.html" class="Module">MLTT.List</a>
<a id="1238" class="Keyword">open</a> <a id="1243" class="Keyword">import</a> <a id="1250" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="1268" class="Keyword">open</a> <a id="1273" class="Keyword">import</a> <a id="1280" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="1304" class="Keyword">open</a> <a id="1309" class="Keyword">import</a> <a id="1316" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="1338" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a>
<a id="1341" class="Keyword">open</a> <a id="1346" class="Keyword">import</a> <a id="1353" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="1370" class="Keyword">open</a> <a id="1375" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="1399" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a>

<a id="1403" class="Keyword">open</a> <a id="1408" class="Keyword">import</a> <a id="1415" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="1443" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a>
<a id="1446" class="Keyword">open</a> <a id="1451" class="Keyword">import</a> <a id="1458" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="1478" href="Ordinals.Exponentiation.Paper.html#1132" class="Function">fe</a>
<a id="1481" class="Keyword">open</a> <a id="1486" class="Keyword">import</a> <a id="1493" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="1514" class="Keyword">open</a> <a id="1519" class="Keyword">import</a> <a id="1526" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="1540" class="Keyword">open</a> <a id="1545" class="Keyword">import</a> <a id="1552" href="Ordinals.MultiplicationProperties.html" class="Module">Ordinals.MultiplicationProperties</a> <a id="1586" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a>
<a id="1589" class="Keyword">open</a> <a id="1594" class="Keyword">import</a> <a id="1601" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="1618" class="Keyword">open</a> <a id="1623" class="Keyword">import</a> <a id="1630" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1657" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a>
<a id="1660" class="Keyword">open</a> <a id="1665" class="Keyword">import</a> <a id="1672" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="1706" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a>
<a id="1709" class="Keyword">open</a> <a id="1714" class="Keyword">import</a> <a id="1721" href="Ordinals.SupremaPreservation.html" class="Module">Ordinals.SupremaPreservation</a> <a id="1750" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a> <a id="1753" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a> <a id="1756" href="Ordinals.Exponentiation.Paper.html#1010" class="Bound">sr</a>
<a id="1759" class="Keyword">open</a> <a id="1764" class="Keyword">import</a> <a id="1771" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="1785" class="Keyword">open</a> <a id="1790" class="Keyword">import</a> <a id="1797" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>
<a id="1817" class="Keyword">open</a> <a id="1822" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="1830" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a> <a id="1833" href="Ordinals.Exponentiation.Paper.html#1010" class="Bound">sr</a>

<a id="1837" class="Keyword">open</a> <a id="1842" class="Keyword">import</a> <a id="1849" href="Ordinals.Exponentiation.DecreasingList.html" class="Module">Ordinals.Exponentiation.DecreasingList</a> <a id="1888" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a> <a id="1891" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a>
<a id="1894" class="Keyword">open</a> <a id="1899" class="Keyword">import</a> <a id="1906" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html" class="Module">Ordinals.Exponentiation.DecreasingListProperties-Concrete</a> <a id="1964" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a> <a id="1967" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a> <a id="1970" href="Ordinals.Exponentiation.Paper.html#1010" class="Bound">sr</a>
<a id="1973" class="Keyword">open</a> <a id="1978" class="Keyword">import</a> <a id="1985" href="Ordinals.Exponentiation.Grayson.html" class="Module">Ordinals.Exponentiation.Grayson</a> <a id="2017" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a> <a id="2020" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a>
<a id="2023" class="Keyword">open</a> <a id="2028" class="Keyword">import</a> <a id="2035" href="Ordinals.Exponentiation.PropertiesViaTransport.html" class="Module">Ordinals.Exponentiation.PropertiesViaTransport</a> <a id="2082" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a> <a id="2085" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a> <a id="2088" href="Ordinals.Exponentiation.Paper.html#1010" class="Bound">sr</a>
<a id="2091" class="Keyword">open</a> <a id="2096" class="Keyword">import</a> <a id="2103" href="Ordinals.Exponentiation.RelatingConstructions.html" class="Module">Ordinals.Exponentiation.RelatingConstructions</a> <a id="2149" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a> <a id="2152" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a> <a id="2155" href="Ordinals.Exponentiation.Paper.html#1010" class="Bound">sr</a>
<a id="2158" class="Keyword">open</a> <a id="2163" class="Keyword">import</a> <a id="2170" href="Ordinals.Exponentiation.Specification.html" class="Module">Ordinals.Exponentiation.Specification</a> <a id="2208" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a> <a id="2211" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a> <a id="2214" href="Ordinals.Exponentiation.Paper.html#1010" class="Bound">sr</a>
<a id="2217" class="Keyword">open</a> <a id="2222" class="Keyword">import</a> <a id="2229" href="Ordinals.Exponentiation.Supremum.html" class="Module">Ordinals.Exponentiation.Supremum</a> <a id="2262" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a> <a id="2265" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a> <a id="2268" href="Ordinals.Exponentiation.Paper.html#1010" class="Bound">sr</a>
<a id="2271" class="Keyword">open</a> <a id="2276" class="Keyword">import</a> <a id="2283" href="Ordinals.Exponentiation.Taboos.html" class="Module">Ordinals.Exponentiation.Taboos</a> <a id="2314" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a> <a id="2317" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a> <a id="2320" href="Ordinals.Exponentiation.Paper.html#1010" class="Bound">sr</a>
<a id="2323" class="Keyword">open</a> <a id="2328" class="Keyword">import</a> <a id="2335" href="Ordinals.Exponentiation.TrichotomousLeastElement.html" class="Module">Ordinals.Exponentiation.TrichotomousLeastElement</a> <a id="2384" href="Ordinals.Exponentiation.Paper.html#939" class="Bound">ua</a>

<a id="2388" class="Markup">\end{code}</a><a id="2398" class="Background">

To match the terminology of the paper, we put

</a><a id="2447" class="Markup">\begin{code}</a>

<a id="has-decidable-equality"></a><a id="2461" href="Ordinals.Exponentiation.Paper.html#2461" class="Function">has-decidable-equality</a> <a id="2484" class="Symbol">=</a> <a id="2486" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a>
<a id="is-ordinal-equiv"></a><a id="2498" href="Ordinals.Exponentiation.Paper.html#2498" class="Function">is-ordinal-equiv</a>       <a id="2521" class="Symbol">=</a> <a id="2523" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a>

<a id="2539" class="Markup">\end{code}</a><a id="2549" class="Background">

Section II. Ordinals in Homotopy Type Theory

</a><a id="2597" class="Markup">\begin{code}</a>

<a id="Lemma-1"></a><a id="2611" href="Ordinals.Exponentiation.Paper.html#2611" class="Function">Lemma-1</a> <a id="2619" class="Symbol">:</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Ordinals.Exponentiation.Paper.html#2622" class="Bound">α</a> <a id="2624" href="Ordinals.Exponentiation.Paper.html#2624" class="Bound">β</a> <a id="2626" class="Symbol">:</a> <a id="2628" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2636" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2637" class="Symbol">)</a> <a id="2639" class="Symbol">(</a><a id="2640" href="Ordinals.Exponentiation.Paper.html#2640" class="Bound">f</a> <a id="2642" class="Symbol">:</a> <a id="2644" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2646" href="Ordinals.Exponentiation.Paper.html#2622" class="Bound">α</a> <a id="2648" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2650" class="Symbol">→</a> <a id="2652" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2654" href="Ordinals.Exponentiation.Paper.html#2624" class="Bound">β</a> <a id="2656" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2657" class="Symbol">)</a>
        <a id="2667" class="Symbol">→</a> <a id="2669" class="Symbol">(</a><a id="2670" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="2684" href="Ordinals.Exponentiation.Paper.html#2622" class="Bound">α</a> <a id="2686" href="Ordinals.Exponentiation.Paper.html#2624" class="Bound">β</a> <a id="2688" href="Ordinals.Exponentiation.Paper.html#2640" class="Bound">f</a> <a id="2690" class="Symbol">→</a> <a id="2692" class="Symbol">(</a><a id="2693" href="Ordinals.Exponentiation.Paper.html#2693" class="Bound">a</a> <a id="2695" class="Symbol">:</a> <a id="2697" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2699" href="Ordinals.Exponentiation.Paper.html#2622" class="Bound">α</a> <a id="2701" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2702" class="Symbol">)</a> <a id="2704" class="Symbol">→</a> <a id="2706" href="Ordinals.Exponentiation.Paper.html#2622" class="Bound">α</a> <a id="2708" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2710" href="Ordinals.Exponentiation.Paper.html#2693" class="Bound">a</a> <a id="2712" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2714" href="Ordinals.Exponentiation.Paper.html#2624" class="Bound">β</a> <a id="2716" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2718" href="Ordinals.Exponentiation.Paper.html#2640" class="Bound">f</a> <a id="2720" href="Ordinals.Exponentiation.Paper.html#2693" class="Bound">a</a><a id="2721" class="Symbol">)</a>
        <a id="2731" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2733" class="Symbol">(</a><a id="2734" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="2748" href="Ordinals.Exponentiation.Paper.html#2622" class="Bound">α</a> <a id="2750" href="Ordinals.Exponentiation.Paper.html#2624" class="Bound">β</a> <a id="2752" href="Ordinals.Exponentiation.Paper.html#2640" class="Bound">f</a> <a id="2754" class="Symbol">→</a> <a id="2756" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="2773" href="Ordinals.Exponentiation.Paper.html#2640" class="Bound">f</a> <a id="2775" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2777" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="2797" href="Ordinals.Exponentiation.Paper.html#2622" class="Bound">α</a> <a id="2799" href="Ordinals.Exponentiation.Paper.html#2624" class="Bound">β</a> <a id="2801" href="Ordinals.Exponentiation.Paper.html#2640" class="Bound">f</a><a id="2802" class="Symbol">)</a>
        <a id="2812" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="2829" href="Ordinals.Exponentiation.Paper.html#2622" class="Bound">α</a> <a id="2831" href="Ordinals.Exponentiation.Paper.html#2624" class="Bound">β</a> <a id="2833" href="Ordinals.Exponentiation.Paper.html#2640" class="Bound">f</a> <a id="2835" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2837" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="2851" href="Ordinals.Exponentiation.Paper.html#2640" class="Bound">f</a> <a id="2853" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="2855" href="Ordinals.Exponentiation.Paper.html#2498" class="Function">is-ordinal-equiv</a> <a id="2872" href="Ordinals.Exponentiation.Paper.html#2622" class="Bound">α</a> <a id="2874" href="Ordinals.Exponentiation.Paper.html#2624" class="Bound">β</a> <a id="2876" href="Ordinals.Exponentiation.Paper.html#2640" class="Bound">f</a><a id="2877" class="Symbol">)</a>
<a id="2879" href="Ordinals.Exponentiation.Paper.html#2611" class="Function">Lemma-1</a> <a id="2887" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="2889" href="Ordinals.Exponentiation.Paper.html#2889" class="Bound">β</a> <a id="2891" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a> <a id="2893" class="Symbol">=</a> <a id="2895" href="Ordinals.Exponentiation.Paper.html#2920" class="Function">[1]</a> <a id="2899" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2901" href="Ordinals.Exponentiation.Paper.html#3038" class="Function">[2]</a> <a id="2905" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2907" href="Ordinals.Exponentiation.Paper.html#3224" class="Function">[3]</a>
 <a id="2912" class="Keyword">where</a>
  <a id="2920" href="Ordinals.Exponentiation.Paper.html#2920" class="Function">[1]</a> <a id="2924" class="Symbol">:</a> <a id="2926" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="2940" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="2942" href="Ordinals.Exponentiation.Paper.html#2889" class="Bound">β</a> <a id="2944" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a> <a id="2946" class="Symbol">→</a> <a id="2948" class="Symbol">(</a><a id="2949" href="Ordinals.Exponentiation.Paper.html#2949" class="Bound">a</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2955" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="2957" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Symbol">→</a> <a id="2962" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="2964" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2966" href="Ordinals.Exponentiation.Paper.html#2949" class="Bound">a</a> <a id="2968" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2970" href="Ordinals.Exponentiation.Paper.html#2889" class="Bound">β</a> <a id="2972" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2974" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a> <a id="2976" href="Ordinals.Exponentiation.Paper.html#2949" class="Bound">a</a>
  <a id="2980" href="Ordinals.Exponentiation.Paper.html#2920" class="Function">[1]</a> <a id="2984" href="Ordinals.Exponentiation.Paper.html#2984" class="Bound">f-sim</a> <a id="2990" href="Ordinals.Exponentiation.Paper.html#2990" class="Bound">a</a> <a id="2992" class="Symbol">=</a> <a id="2994" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="3017" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="3019" href="Ordinals.Exponentiation.Paper.html#2889" class="Bound">β</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a> <a id="3024" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3026" href="Ordinals.Exponentiation.Paper.html#2984" class="Bound">f-sim</a><a id="3031" class="Symbol">)</a> <a id="3033" href="Ordinals.Exponentiation.Paper.html#2990" class="Bound">a</a>

  <a id="3038" href="Ordinals.Exponentiation.Paper.html#3038" class="Function">[2]</a> <a id="3042" class="Symbol">:</a> <a id="3044" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="3058" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="3060" href="Ordinals.Exponentiation.Paper.html#2889" class="Bound">β</a> <a id="3062" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a> <a id="3064" class="Symbol">→</a> <a id="3066" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="3083" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a> <a id="3085" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3087" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="3107" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="3109" href="Ordinals.Exponentiation.Paper.html#2889" class="Bound">β</a> <a id="3111" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a>
  <a id="3115" href="Ordinals.Exponentiation.Paper.html#3038" class="Function">[2]</a> <a id="3119" href="Ordinals.Exponentiation.Paper.html#3119" class="Bound">f-sim</a> <a id="3125" class="Symbol">=</a>   <a id="3129" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="3148" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="3150" href="Ordinals.Exponentiation.Paper.html#2889" class="Bound">β</a> <a id="3152" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a> <a id="3154" href="Ordinals.Exponentiation.Paper.html#3119" class="Bound">f-sim</a>
              <a id="3174" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3176" href="Ordinals.Maps.html#7659" class="Function">simulations-are-order-reflecting</a> <a id="3209" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="3211" href="Ordinals.Exponentiation.Paper.html#2889" class="Bound">β</a> <a id="3213" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a> <a id="3215" href="Ordinals.Exponentiation.Paper.html#3119" class="Bound">f-sim</a>

  <a id="3224" href="Ordinals.Exponentiation.Paper.html#3224" class="Function">[3]</a> <a id="3228" class="Symbol">:</a> <a id="3230" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="3244" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="3246" href="Ordinals.Exponentiation.Paper.html#2889" class="Bound">β</a> <a id="3248" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a> <a id="3250" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3252" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="3266" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a> <a id="3268" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3270" href="Ordinals.Exponentiation.Paper.html#2498" class="Function">is-ordinal-equiv</a> <a id="3287" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="3289" href="Ordinals.Exponentiation.Paper.html#2889" class="Bound">β</a> <a id="3291" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a>
  <a id="3295" href="Ordinals.Exponentiation.Paper.html#3224" class="Function">[3]</a> <a id="3299" class="Symbol">=</a>   <a id="3303" class="Symbol">(λ</a> <a id="3306" class="Symbol">(</a><a id="3307" href="Ordinals.Exponentiation.Paper.html#3307" class="Bound">f-sim</a> <a id="3313" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3315" href="Ordinals.Exponentiation.Paper.html#3315" class="Bound">f-surj</a><a id="3321" class="Symbol">)</a> <a id="3323" class="Symbol">→</a> <a id="3325" href="Ordinals.Equivalence.html#18367" class="Function">surjective-simulations-are-order-equivs</a>
                                 <a id="3398" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a> <a id="3401" href="Ordinals.Exponentiation.Paper.html#1132" class="Function">fe</a> <a id="3404" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="3406" href="Ordinals.Exponentiation.Paper.html#2889" class="Bound">β</a> <a id="3408" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a> <a id="3410" href="Ordinals.Exponentiation.Paper.html#3307" class="Bound">f-sim</a> <a id="3416" href="Ordinals.Exponentiation.Paper.html#3315" class="Bound">f-surj</a><a id="3422" class="Symbol">)</a>
        <a id="3432" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3434" class="Symbol">(λ</a> <a id="3437" href="Ordinals.Exponentiation.Paper.html#3437" class="Bound">f-equiv</a> <a id="3445" class="Symbol">→</a>   <a id="3449" href="Ordinals.Equivalence.html#5122" class="Function">order-equivs-are-simulations</a> <a id="3478" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="3480" href="Ordinals.Exponentiation.Paper.html#2889" class="Bound">β</a> <a id="3482" href="Ordinals.Exponentiation.Paper.html#2891" class="Bound">f</a> <a id="3484" href="Ordinals.Exponentiation.Paper.html#3437" class="Bound">f-equiv</a>
                       <a id="3515" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3517" href="UF.ImageAndSurjection.html#15767" class="Function">equivs-are-surjections</a>
                          <a id="3566" class="Symbol">(</a><a id="3567" href="Ordinals.Equivalence.html#1877" class="Function">order-equivs-are-equivs</a> <a id="3591" href="Ordinals.Exponentiation.Paper.html#2887" class="Bound">α</a> <a id="3593" href="Ordinals.Exponentiation.Paper.html#2889" class="Bound">β</a> <a id="3595" href="Ordinals.Exponentiation.Paper.html#3437" class="Bound">f-equiv</a><a id="3602" class="Symbol">))</a>

<a id="Eq-1"></a><a id="3606" href="Ordinals.Exponentiation.Paper.html#3606" class="Function">Eq-1</a> <a id="3611" class="Symbol">:</a> <a id="3613" class="Symbol">(</a><a id="3614" href="Ordinals.Exponentiation.Paper.html#3614" class="Bound">α</a> <a id="3616" href="Ordinals.Exponentiation.Paper.html#3616" class="Bound">β</a> <a id="3618" class="Symbol">:</a> <a id="3620" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3628" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3629" class="Symbol">)</a>
     <a id="3636" class="Symbol">→</a> <a id="3638" class="Symbol">((</a><a id="3640" href="Ordinals.Exponentiation.Paper.html#3640" class="Bound">a</a> <a id="3642" class="Symbol">:</a> <a id="3644" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3646" href="Ordinals.Exponentiation.Paper.html#3614" class="Bound">α</a> <a id="3648" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3649" class="Symbol">)</a> <a id="3651" class="Symbol">→</a> <a id="3653" class="Symbol">(</a><a id="3654" href="Ordinals.Exponentiation.Paper.html#3614" class="Bound">α</a> <a id="3656" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3659" href="Ordinals.Exponentiation.Paper.html#3616" class="Bound">β</a><a id="3660" class="Symbol">)</a> <a id="3662" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3664" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3668" href="Ordinals.Exponentiation.Paper.html#3640" class="Bound">a</a> <a id="3670" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3672" href="Ordinals.Exponentiation.Paper.html#3614" class="Bound">α</a> <a id="3674" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3676" href="Ordinals.Exponentiation.Paper.html#3640" class="Bound">a</a><a id="3677" class="Symbol">)</a>
     <a id="3684" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3686" class="Symbol">((</a><a id="3688" href="Ordinals.Exponentiation.Paper.html#3688" class="Bound">b</a> <a id="3690" class="Symbol">:</a> <a id="3692" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3694" href="Ordinals.Exponentiation.Paper.html#3616" class="Bound">β</a> <a id="3696" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3697" class="Symbol">)</a> <a id="3699" class="Symbol">→</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Ordinals.Exponentiation.Paper.html#3614" class="Bound">α</a> <a id="3704" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3707" href="Ordinals.Exponentiation.Paper.html#3616" class="Bound">β</a><a id="3708" class="Symbol">)</a> <a id="3710" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3712" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3716" href="Ordinals.Exponentiation.Paper.html#3688" class="Bound">b</a> <a id="3718" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3720" href="Ordinals.Exponentiation.Paper.html#3614" class="Bound">α</a> <a id="3722" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3725" class="Symbol">(</a><a id="3726" href="Ordinals.Exponentiation.Paper.html#3616" class="Bound">β</a> <a id="3728" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3730" href="Ordinals.Exponentiation.Paper.html#3688" class="Bound">b</a><a id="3731" class="Symbol">))</a>
<a id="3734" href="Ordinals.Exponentiation.Paper.html#3606" class="Function">Eq-1</a> <a id="3739" href="Ordinals.Exponentiation.Paper.html#3739" class="Bound">α</a> <a id="3741" href="Ordinals.Exponentiation.Paper.html#3741" class="Bound">β</a> <a id="3743" class="Symbol">=</a> <a id="3745" class="Symbol">(λ</a> <a id="3748" href="Ordinals.Exponentiation.Paper.html#3748" class="Bound">a</a> <a id="3750" class="Symbol">→</a> <a id="3752" class="Symbol">(</a><a id="3753" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="3763" href="Ordinals.Exponentiation.Paper.html#3748" class="Bound">a</a><a id="3764" class="Symbol">)</a> <a id="3766" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3768" class="Symbol">)</a> <a id="3770" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3772" class="Symbol">(λ</a> <a id="3775" href="Ordinals.Exponentiation.Paper.html#3775" class="Bound">b</a> <a id="3777" class="Symbol">→</a> <a id="3779" class="Symbol">(</a><a id="3780" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="3791" href="Ordinals.Exponentiation.Paper.html#3775" class="Bound">b</a><a id="3792" class="Symbol">)</a> <a id="3794" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3796" class="Symbol">)</a>

<a id="Eq-2"></a><a id="3799" href="Ordinals.Exponentiation.Paper.html#3799" class="Function">Eq-2</a> <a id="3804" class="Symbol">:</a> <a id="3806" class="Symbol">(</a><a id="3807" href="Ordinals.Exponentiation.Paper.html#3807" class="Bound">α</a> <a id="3809" href="Ordinals.Exponentiation.Paper.html#3809" class="Bound">β</a> <a id="3811" class="Symbol">:</a> <a id="3813" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3821" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3822" class="Symbol">)</a> <a id="3824" class="Symbol">(</a><a id="3825" href="Ordinals.Exponentiation.Paper.html#3825" class="Bound">a</a> <a id="3827" class="Symbol">:</a> <a id="3829" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3831" href="Ordinals.Exponentiation.Paper.html#3807" class="Bound">α</a> <a id="3833" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3834" class="Symbol">)</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Ordinals.Exponentiation.Paper.html#3837" class="Bound">b</a> <a id="3839" class="Symbol">:</a> <a id="3841" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3843" href="Ordinals.Exponentiation.Paper.html#3809" class="Bound">β</a> <a id="3845" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3846" class="Symbol">)</a>
     <a id="3853" class="Symbol">→</a> <a id="3855" class="Symbol">(</a><a id="3856" href="Ordinals.Exponentiation.Paper.html#3807" class="Bound">α</a> <a id="3858" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3861" href="Ordinals.Exponentiation.Paper.html#3809" class="Bound">β</a><a id="3862" class="Symbol">)</a> <a id="3864" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Ordinals.Exponentiation.Paper.html#3825" class="Bound">a</a> <a id="3869" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3871" href="Ordinals.Exponentiation.Paper.html#3837" class="Bound">b</a><a id="3872" class="Symbol">)</a> <a id="3874" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3876" href="Ordinals.Exponentiation.Paper.html#3807" class="Bound">α</a> <a id="3878" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3881" class="Symbol">(</a><a id="3882" href="Ordinals.Exponentiation.Paper.html#3809" class="Bound">β</a> <a id="3884" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3886" href="Ordinals.Exponentiation.Paper.html#3837" class="Bound">b</a><a id="3887" class="Symbol">)</a> <a id="3889" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3892" class="Symbol">(</a><a id="3893" href="Ordinals.Exponentiation.Paper.html#3807" class="Bound">α</a> <a id="3895" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3897" href="Ordinals.Exponentiation.Paper.html#3825" class="Bound">a</a><a id="3898" class="Symbol">)</a>
<a id="3900" href="Ordinals.Exponentiation.Paper.html#3799" class="Function">Eq-2</a> <a id="3905" href="Ordinals.Exponentiation.Paper.html#3905" class="Bound">α</a> <a id="3907" href="Ordinals.Exponentiation.Paper.html#3907" class="Bound">β</a> <a id="3909" href="Ordinals.Exponentiation.Paper.html#3909" class="Bound">a</a> <a id="3911" href="Ordinals.Exponentiation.Paper.html#3911" class="Bound">b</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="3920" href="Ordinals.Exponentiation.Paper.html#3905" class="Bound">α</a> <a id="3922" href="Ordinals.Exponentiation.Paper.html#3907" class="Bound">β</a>

<a id="Eq-3"></a><a id="3925" href="Ordinals.Exponentiation.Paper.html#3925" class="Function">Eq-3</a> <a id="3930" class="Symbol">:</a> <a id="3932" class="Symbol">(</a><a id="3933" href="Ordinals.Exponentiation.Paper.html#3933" class="Bound">I</a> <a id="3935" class="Symbol">:</a> <a id="3937" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3939" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="3942" class="Symbol">)</a> <a id="3944" class="Symbol">(</a><a id="3945" href="Ordinals.Exponentiation.Paper.html#3945" class="Bound">F</a> <a id="3947" class="Symbol">:</a> <a id="3949" href="Ordinals.Exponentiation.Paper.html#3933" class="Bound">I</a> <a id="3951" class="Symbol">→</a> <a id="3953" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3961" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3962" class="Symbol">)</a> <a id="3964" class="Symbol">(</a><a id="3965" href="Ordinals.Exponentiation.Paper.html#3965" class="Bound">y</a> <a id="3967" class="Symbol">:</a> <a id="3969" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3971" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="3975" href="Ordinals.Exponentiation.Paper.html#3945" class="Bound">F</a> <a id="3977" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3978" class="Symbol">)</a>
     <a id="3985" class="Symbol">→</a> <a id="3987" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="3989" href="Ordinals.Exponentiation.Paper.html#3989" class="Bound">i</a> <a id="3991" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="3993" href="Ordinals.Exponentiation.Paper.html#3933" class="Bound">I</a> <a id="3995" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="3997" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3999" href="Ordinals.Exponentiation.Paper.html#3999" class="Bound">x</a> <a id="4001" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4003" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4005" href="Ordinals.Exponentiation.Paper.html#3945" class="Bound">F</a> <a id="4007" href="Ordinals.Exponentiation.Paper.html#3989" class="Bound">i</a> <a id="4009" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4011" href="MLTT.Sigma.html#423" class="Function">,</a>
          <a id="4023" class="Symbol">(</a><a id="4024" href="Ordinals.Exponentiation.Paper.html#3965" class="Bound">y</a> <a id="4026" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4028" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="4030" href="Ordinals.Exponentiation.Paper.html#3945" class="Bound">F</a> <a id="4032" href="Ordinals.Exponentiation.Paper.html#3989" class="Bound">i</a> <a id="4034" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="4036" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4040" href="Ordinals.Exponentiation.Paper.html#3945" class="Bound">F</a> <a id="4042" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="4045" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="4064" href="Ordinals.Exponentiation.Paper.html#3945" class="Bound">F</a> <a id="4066" href="Ordinals.Exponentiation.Paper.html#3989" class="Bound">i</a> <a id="4068" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="4070" href="Ordinals.Exponentiation.Paper.html#3999" class="Bound">x</a><a id="4071" class="Symbol">)</a>
        <a id="4081" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4083" class="Symbol">(</a><a id="4084" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4088" href="Ordinals.Exponentiation.Paper.html#3945" class="Bound">F</a> <a id="4090" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4092" href="Ordinals.Exponentiation.Paper.html#3965" class="Bound">y</a> <a id="4094" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4096" href="Ordinals.Exponentiation.Paper.html#3945" class="Bound">F</a> <a id="4098" href="Ordinals.Exponentiation.Paper.html#3989" class="Bound">i</a> <a id="4100" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4102" href="Ordinals.Exponentiation.Paper.html#3999" class="Bound">x</a><a id="4103" class="Symbol">)</a>
<a id="4105" href="Ordinals.Exponentiation.Paper.html#3925" class="Function">Eq-3</a> <a id="4110" href="Ordinals.Exponentiation.Paper.html#4110" class="Bound">I</a> <a id="4112" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4114" href="Ordinals.Exponentiation.Paper.html#4114" class="Bound">y</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="4129" href="Ordinals.Exponentiation.Paper.html#4220" class="Function">h</a>
              <a id="4145" class="Symbol">(</a><a id="4146" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39693" class="Function">initial-segment-of-sup-is-initial-segment-of-some-component</a> <a id="4206" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4208" href="Ordinals.Exponentiation.Paper.html#4114" class="Bound">y</a><a id="4209" class="Symbol">)</a>
 <a id="4212" class="Keyword">where</a>
  <a id="4220" href="Ordinals.Exponentiation.Paper.html#4220" class="Function">h</a> <a id="4222" class="Symbol">:</a> <a id="4224" class="Symbol">(</a><a id="4225" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4227" href="Ordinals.Exponentiation.Paper.html#4227" class="Bound">i</a> <a id="4229" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4231" href="Ordinals.Exponentiation.Paper.html#4110" class="Bound">I</a> <a id="4233" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4235" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4237" href="Ordinals.Exponentiation.Paper.html#4237" class="Bound">x</a> <a id="4239" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4241" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4243" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4245" href="Ordinals.Exponentiation.Paper.html#4227" class="Bound">i</a> <a id="4247" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4249" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4251" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4255" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4257" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4259" href="Ordinals.Exponentiation.Paper.html#4114" class="Bound">y</a> <a id="4261" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4263" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4265" href="Ordinals.Exponentiation.Paper.html#4227" class="Bound">i</a> <a id="4267" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4269" href="Ordinals.Exponentiation.Paper.html#4237" class="Bound">x</a><a id="4270" class="Symbol">)</a>
    <a id="4276" class="Symbol">→</a> <a id="4278" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4280" href="Ordinals.Exponentiation.Paper.html#4280" class="Bound">i</a> <a id="4282" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4284" href="Ordinals.Exponentiation.Paper.html#4110" class="Bound">I</a> <a id="4286" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4288" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4290" href="Ordinals.Exponentiation.Paper.html#4290" class="Bound">x</a> <a id="4292" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4294" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4296" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4298" href="Ordinals.Exponentiation.Paper.html#4280" class="Bound">i</a> <a id="4300" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4302" href="MLTT.Sigma.html#423" class="Function">,</a>
         <a id="4313" class="Symbol">(</a><a id="4314" href="Ordinals.Exponentiation.Paper.html#4114" class="Bound">y</a> <a id="4316" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4318" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="4320" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4322" href="Ordinals.Exponentiation.Paper.html#4280" class="Bound">i</a> <a id="4324" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="4326" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4330" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4332" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="4335" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="4354" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4356" href="Ordinals.Exponentiation.Paper.html#4280" class="Bound">i</a> <a id="4358" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="4360" href="Ordinals.Exponentiation.Paper.html#4290" class="Bound">x</a><a id="4361" class="Symbol">)</a>
       <a id="4370" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4372" class="Symbol">(</a><a id="4373" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4377" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4379" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4381" href="Ordinals.Exponentiation.Paper.html#4114" class="Bound">y</a> <a id="4383" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4385" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4387" href="Ordinals.Exponentiation.Paper.html#4280" class="Bound">i</a> <a id="4389" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4391" href="Ordinals.Exponentiation.Paper.html#4290" class="Bound">x</a><a id="4392" class="Symbol">)</a>
  <a id="4396" href="Ordinals.Exponentiation.Paper.html#4220" class="Function">h</a> <a id="4398" class="Symbol">(</a><a id="4399" href="Ordinals.Exponentiation.Paper.html#4399" class="Bound">i</a> <a id="4401" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4403" href="Ordinals.Exponentiation.Paper.html#4403" class="Bound">x</a> <a id="4405" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4407" href="Ordinals.Exponentiation.Paper.html#4407" class="Bound">p</a><a id="4408" class="Symbol">)</a> <a id="4410" class="Symbol">=</a> <a id="4412" href="Ordinals.Exponentiation.Paper.html#4399" class="Bound">i</a> <a id="4414" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4416" href="Ordinals.Exponentiation.Paper.html#4403" class="Bound">x</a> <a id="4418" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4420" href="Ordinals.Exponentiation.Paper.html#4495" class="Function">q</a> <a id="4422" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4424" href="Ordinals.Exponentiation.Paper.html#4407" class="Bound">p</a>
   <a id="4429" class="Keyword">where</a>
    <a id="4439" href="Ordinals.Exponentiation.Paper.html#4439" class="Function">[i,x]</a> <a id="4445" class="Symbol">=</a> <a id="4447" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="4449" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4451" href="Ordinals.Exponentiation.Paper.html#4399" class="Bound">i</a> <a id="4453" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="4455" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4459" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4461" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="4464" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="4483" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4485" href="Ordinals.Exponentiation.Paper.html#4399" class="Bound">i</a> <a id="4487" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="4489" href="Ordinals.Exponentiation.Paper.html#4403" class="Bound">x</a>
    <a id="4495" href="Ordinals.Exponentiation.Paper.html#4495" class="Function">q</a> <a id="4497" class="Symbol">:</a> <a id="4499" href="Ordinals.Exponentiation.Paper.html#4114" class="Bound">y</a> <a id="4501" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4503" href="Ordinals.Exponentiation.Paper.html#4439" class="Function">[i,x]</a>
    <a id="4513" href="Ordinals.Exponentiation.Paper.html#4495" class="Function">q</a> <a id="4515" class="Symbol">=</a> <a id="4517" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="4522" class="Symbol">(</a><a id="4523" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4527" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a><a id="4528" class="Symbol">)</a> <a id="4530" href="Ordinals.Exponentiation.Paper.html#4114" class="Bound">y</a> <a id="4532" href="Ordinals.Exponentiation.Paper.html#4439" class="Function">[i,x]</a> <a id="4538" class="Symbol">(</a><a id="4539" href="Ordinals.Exponentiation.Paper.html#4407" class="Bound">p</a> <a id="4541" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="4543" class="Symbol">(</a><a id="4544" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39449" class="Function">initial-segment-of-sup-at-component</a> <a id="4580" href="Ordinals.Exponentiation.Paper.html#4112" class="Bound">F</a> <a id="4582" href="Ordinals.Exponentiation.Paper.html#4399" class="Bound">i</a> <a id="4584" href="Ordinals.Exponentiation.Paper.html#4403" class="Bound">x</a><a id="4585" class="Symbol">)</a> <a id="4587" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4589" class="Symbol">)</a>

<a id="Lemma-2"></a><a id="4592" href="Ordinals.Exponentiation.Paper.html#4592" class="Function">Lemma-2</a> <a id="4600" class="Symbol">:</a> <a id="4602" class="Symbol">(</a><a id="4603" href="Ordinals.Exponentiation.Paper.html#4603" class="Bound">α</a> <a id="4605" class="Symbol">:</a> <a id="4607" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4615" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4616" class="Symbol">)</a>
        <a id="4626" class="Symbol">→</a> <a id="4628" class="Symbol">((</a><a id="4630" href="Ordinals.Exponentiation.Paper.html#4630" class="Bound">β</a> <a id="4632" href="Ordinals.Exponentiation.Paper.html#4632" class="Bound">γ</a> <a id="4634" class="Symbol">:</a> <a id="4636" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4644" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4645" class="Symbol">)</a> <a id="4647" class="Symbol">→</a> <a id="4649" href="Ordinals.Exponentiation.Paper.html#4630" class="Bound">β</a> <a id="4651" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="4653" href="Ordinals.Exponentiation.Paper.html#4632" class="Bound">γ</a> <a id="4655" class="Symbol">→</a> <a id="4657" href="Ordinals.Exponentiation.Paper.html#4603" class="Bound">α</a> <a id="4659" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4662" href="Ordinals.Exponentiation.Paper.html#4630" class="Bound">β</a> <a id="4664" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="4666" href="Ordinals.Exponentiation.Paper.html#4603" class="Bound">α</a> <a id="4668" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4671" href="Ordinals.Exponentiation.Paper.html#4632" class="Bound">γ</a><a id="4672" class="Symbol">)</a>
        <a id="4682" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4684" class="Symbol">({</a><a id="4686" href="Ordinals.Exponentiation.Paper.html#4686" class="Bound">I</a> <a id="4688" class="Symbol">:</a> <a id="4690" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4692" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4694" class="Symbol">}</a> <a id="4696" class="Symbol">(</a><a id="4697" href="Ordinals.Exponentiation.Paper.html#4697" class="Bound">F</a> <a id="4699" class="Symbol">:</a> <a id="4701" href="Ordinals.Exponentiation.Paper.html#4686" class="Bound">I</a> <a id="4703" class="Symbol">→</a> <a id="4705" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4713" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4714" class="Symbol">)</a> <a id="4716" class="Symbol">→</a> <a id="4718" href="Ordinals.Exponentiation.Paper.html#4603" class="Bound">α</a> <a id="4720" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4723" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4727" href="Ordinals.Exponentiation.Paper.html#4697" class="Bound">F</a> <a id="4729" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4731" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4735" class="Symbol">(λ</a> <a id="4738" href="Ordinals.Exponentiation.Paper.html#4738" class="Bound">i</a> <a id="4740" class="Symbol">→</a> <a id="4742" href="Ordinals.Exponentiation.Paper.html#4603" class="Bound">α</a> <a id="4744" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4747" href="Ordinals.Exponentiation.Paper.html#4697" class="Bound">F</a> <a id="4749" href="Ordinals.Exponentiation.Paper.html#4738" class="Bound">i</a><a id="4750" class="Symbol">))</a>
<a id="4753" href="Ordinals.Exponentiation.Paper.html#4592" class="Function">Lemma-2</a> <a id="4761" href="Ordinals.Exponentiation.Paper.html#4761" class="Bound">α</a> <a id="4763" class="Symbol">=</a> <a id="4765" href="Ordinals.MultiplicationProperties.html#9191" class="Function">×ₒ-right-monotone-⊴</a> <a id="4785" href="Ordinals.Exponentiation.Paper.html#4761" class="Bound">α</a> <a id="4787" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4789" href="Ordinals.MultiplicationProperties.html#11301" class="Function">×ₒ-is-continuous</a> <a id="4806" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a> <a id="4809" href="Ordinals.Exponentiation.Paper.html#1010" class="Bound">sr</a> <a id="4812" href="Ordinals.Exponentiation.Paper.html#4761" class="Bound">α</a>

<a id="Eq-double-dagger"></a><a id="4815" href="Ordinals.Exponentiation.Paper.html#4815" class="Function">Eq-double-dagger</a> <a id="4832" class="Symbol">:</a> <a id="4834" class="Symbol">(</a><a id="4835" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4843" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4845" class="Symbol">→</a> <a id="4847" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4855" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4857" class="Symbol">→</a> <a id="4859" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4867" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4868" class="Symbol">)</a> <a id="4870" class="Symbol">→</a> <a id="4872" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4874" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4876" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4878" href="Ordinals.Exponentiation.Paper.html#4815" class="Function">Eq-double-dagger</a> <a id="4895" class="Symbol">=</a> <a id="4897" href="Ordinals.Exponentiation.Taboos.html#14815" class="Function">exp-full-specification</a>

<a id="Lemma-3"></a><a id="4921" href="Ordinals.Exponentiation.Paper.html#4921" class="Function">Lemma-3</a> <a id="4929" class="Symbol">:</a> <a id="4931" class="Symbol">(</a><a id="4932" href="Ordinals.Exponentiation.Paper.html#4932" class="Bound">α</a> <a id="4934" class="Symbol">:</a> <a id="4936" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4944" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4945" class="Symbol">)</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Ordinals.Exponentiation.Paper.html#4948" class="Bound">exp-α</a> <a id="4954" class="Symbol">:</a> <a id="4956" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4964" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4966" class="Symbol">→</a> <a id="4968" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4976" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4977" class="Symbol">)</a>
        <a id="4987" class="Symbol">→</a> <a id="4989" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="5012" href="Ordinals.Exponentiation.Paper.html#4932" class="Bound">α</a> <a id="5014" href="Ordinals.Exponentiation.Paper.html#4948" class="Bound">exp-α</a>
        <a id="5028" class="Symbol">→</a> <a id="5030" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="5053" href="Ordinals.Exponentiation.Paper.html#4932" class="Bound">α</a> <a id="5055" href="Ordinals.Exponentiation.Paper.html#4948" class="Bound">exp-α</a>
        <a id="5069" class="Symbol">→</a> <a id="5071" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a>  <a id="5094" href="Ordinals.Exponentiation.Paper.html#4932" class="Bound">α</a> <a id="5096" href="Ordinals.Exponentiation.Paper.html#4948" class="Bound">exp-α</a>
        <a id="5110" class="Symbol">→</a> <a id="5112" class="Symbol">(</a><a id="5113" href="Ordinals.Exponentiation.Paper.html#4948" class="Bound">exp-α</a> <a id="5119" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="5122" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5124" href="Ordinals.Exponentiation.Paper.html#4932" class="Bound">α</a><a id="5125" class="Symbol">)</a>
        <a id="5135" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5137" class="Symbol">(</a><a id="5138" href="Ordinals.Exponentiation.Paper.html#4948" class="Bound">exp-α</a> <a id="5144" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="5147" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5149" href="Ordinals.Exponentiation.Paper.html#4932" class="Bound">α</a> <a id="5151" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5154" href="Ordinals.Exponentiation.Paper.html#4932" class="Bound">α</a><a id="5155" class="Symbol">)</a>
        <a id="5165" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5167" class="Symbol">((</a><a id="5169" href="Ordinals.Exponentiation.Paper.html#4932" class="Bound">α</a> <a id="5171" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5173" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="5175" class="Symbol">)</a> <a id="5177" class="Symbol">→</a> <a id="5179" href="Ordinals.OrdinalOfOrdinals.html#20563" class="Function">is-monotone-⊴</a> <a id="5193" href="Ordinals.Exponentiation.Paper.html#4948" class="Bound">exp-α</a><a id="5198" class="Symbol">)</a>
<a id="5200" href="Ordinals.Exponentiation.Paper.html#4921" class="Function">Lemma-3</a> <a id="5208" href="Ordinals.Exponentiation.Paper.html#5208" class="Bound">α</a> <a id="5210" href="Ordinals.Exponentiation.Paper.html#5210" class="Bound">exp-α</a> <a id="5216" href="Ordinals.Exponentiation.Paper.html#5216" class="Bound">exp-spec-zero</a> <a id="5230" href="Ordinals.Exponentiation.Paper.html#5230" class="Bound">exp-spec-succ</a> <a id="5244" href="Ordinals.Exponentiation.Paper.html#5244" class="Bound">exp-spec-sup</a> <a id="5257" class="Symbol">=</a>
   <a id="5262" href="Ordinals.Exponentiation.Specification.html#4041" class="Function">𝟙ₒ-neutral-exp</a> <a id="5277" href="Ordinals.Exponentiation.Paper.html#5208" class="Bound">α</a> <a id="5279" href="Ordinals.Exponentiation.Paper.html#5210" class="Bound">exp-α</a> <a id="5285" href="Ordinals.Exponentiation.Paper.html#5216" class="Bound">exp-spec-zero</a> <a id="5299" href="Ordinals.Exponentiation.Paper.html#5230" class="Bound">exp-spec-succ</a>
 <a id="5314" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5316" href="Ordinals.Exponentiation.Specification.html#4317" class="Function">exp-𝟚ₒ-is-×ₒ</a> <a id="5329" href="Ordinals.Exponentiation.Paper.html#5208" class="Bound">α</a> <a id="5331" href="Ordinals.Exponentiation.Paper.html#5210" class="Bound">exp-α</a> <a id="5337" href="Ordinals.Exponentiation.Paper.html#5216" class="Bound">exp-spec-zero</a> <a id="5351" href="Ordinals.Exponentiation.Paper.html#5230" class="Bound">exp-spec-succ</a>
 <a id="5366" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5368" class="Symbol">(λ</a> <a id="5371" href="Ordinals.Exponentiation.Paper.html#5371" class="Bound">α-nonzero</a> <a id="5381" class="Symbol">→</a> <a id="5383" href="Ordinals.SupremaPreservation.html#6766" class="Function">is-monotone-if-preserves-inhabited-suprema</a>
                   <a id="5445" href="Ordinals.Exponentiation.Paper.html#5210" class="Bound">exp-α</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Ordinals.Exponentiation.Paper.html#5244" class="Bound">exp-spec-sup</a> <a id="5465" href="Ordinals.Exponentiation.Paper.html#5371" class="Bound">α-nonzero</a><a id="5474" class="Symbol">))</a>

<a id="Proposition-4"></a><a id="5478" href="Ordinals.Exponentiation.Paper.html#5478" class="Function">Proposition-4</a>
 <a id="5493" class="Symbol">:</a> <a id="5495" class="Symbol">(</a><a id="5496" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5498" href="Ordinals.Exponentiation.Paper.html#5498" class="Bound">exp</a> <a id="5502" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5504" class="Symbol">(</a><a id="5505" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5513" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5515" class="Symbol">→</a> <a id="5517" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5525" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5527" class="Symbol">→</a> <a id="5529" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5537" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5538" class="Symbol">)</a> <a id="5540" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5542" href="Ordinals.Exponentiation.Taboos.html#14815" class="Function">exp-full-specification</a> <a id="5565" href="Ordinals.Exponentiation.Paper.html#5498" class="Bound">exp</a><a id="5568" class="Symbol">)</a>
 <a id="5571" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="5573" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="5576" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="5578" href="Ordinals.Exponentiation.Paper.html#5478" class="Function">Proposition-4</a> <a id="5592" class="Symbol">=</a>
   <a id="5597" class="Symbol">(λ</a> <a id="5600" class="Symbol">(</a><a id="5601" href="Ordinals.Exponentiation.Paper.html#5601" class="Bound">exp</a> <a id="5605" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5607" class="Symbol">(</a><a id="5608" href="Ordinals.Exponentiation.Paper.html#5608" class="Bound">exp-zero</a> <a id="5617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5619" href="Ordinals.Exponentiation.Paper.html#5619" class="Bound">exp-succ</a> <a id="5628" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5630" href="Ordinals.Exponentiation.Paper.html#5630" class="Bound">exp-sup</a><a id="5637" class="Symbol">))</a> <a id="5640" class="Symbol">→</a>
    <a id="5646" href="Ordinals.Exponentiation.Taboos.html#12743" class="Function">exponentiation-defined-everywhere-implies-EM</a>
     <a id="5696" href="Ordinals.Exponentiation.Paper.html#5601" class="Bound">exp</a>
     <a id="5705" href="Ordinals.Exponentiation.Paper.html#5608" class="Bound">exp-zero</a>
     <a id="5719" href="Ordinals.Exponentiation.Paper.html#5619" class="Bound">exp-succ</a>
     <a id="5733" class="Symbol">(λ</a> <a id="5736" href="Ordinals.Exponentiation.Paper.html#5736" class="Bound">α</a> <a id="5738" class="Symbol">→</a> <a id="5740" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5744" class="Symbol">(</a><a id="5745" href="Ordinals.Exponentiation.Paper.html#5630" class="Bound">exp-sup</a> <a id="5753" href="Ordinals.Exponentiation.Paper.html#5736" class="Bound">α</a><a id="5754" class="Symbol">)))</a>
 <a id="5759" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5761" href="Ordinals.Exponentiation.Taboos.html#16664" class="Function">EM-gives-full-exponentiation</a>

<a id="Eq-double-dagger&#39;"></a><a id="5791" href="Ordinals.Exponentiation.Paper.html#5791" class="Function">Eq-double-dagger&#39;</a> <a id="5809" class="Symbol">:</a> <a id="5811" class="Symbol">(</a><a id="5812" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5820" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5822" class="Symbol">→</a> <a id="5824" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5832" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5834" class="Symbol">→</a> <a id="5836" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5844" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5845" class="Symbol">)</a> <a id="5847" class="Symbol">→</a> <a id="5849" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5851" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="5853" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5855" href="Ordinals.Exponentiation.Paper.html#5791" class="Function">Eq-double-dagger&#39;</a> <a id="5873" class="Symbol">{</a><a id="5874" href="Ordinals.Exponentiation.Paper.html#5874" class="Bound">𝓤</a><a id="5875" class="Symbol">}</a> <a id="5877" href="Ordinals.Exponentiation.Paper.html#5877" class="Bound">exp</a> <a id="5881" class="Symbol">=</a>
   <a id="5886" class="Symbol">((</a><a id="5888" href="Ordinals.Exponentiation.Paper.html#5888" class="Bound">α</a> <a id="5890" class="Symbol">:</a> <a id="5892" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5900" href="Ordinals.Exponentiation.Paper.html#5874" class="Bound">𝓤</a><a id="5901" class="Symbol">)</a> <a id="5903" class="Symbol">→</a> <a id="5905" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="5908" class="Symbol">{</a><a id="5909" href="Ordinals.Exponentiation.Paper.html#5874" class="Bound">𝓤</a><a id="5910" class="Symbol">}</a> <a id="5912" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="5914" href="Ordinals.Exponentiation.Paper.html#5888" class="Bound">α</a> <a id="5916" class="Symbol">→</a> <a id="5918" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="5941" href="Ordinals.Exponentiation.Paper.html#5888" class="Bound">α</a> <a id="5943" class="Symbol">(</a><a id="5944" href="Ordinals.Exponentiation.Paper.html#5877" class="Bound">exp</a> <a id="5948" href="Ordinals.Exponentiation.Paper.html#5888" class="Bound">α</a><a id="5949" class="Symbol">))</a>
 <a id="5953" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5955" class="Symbol">((</a><a id="5957" href="Ordinals.Exponentiation.Paper.html#5957" class="Bound">α</a> <a id="5959" class="Symbol">:</a> <a id="5961" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5969" href="Ordinals.Exponentiation.Paper.html#5874" class="Bound">𝓤</a><a id="5970" class="Symbol">)</a> <a id="5972" class="Symbol">→</a> <a id="5974" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="5977" class="Symbol">{</a><a id="5978" href="Ordinals.Exponentiation.Paper.html#5874" class="Bound">𝓤</a><a id="5979" class="Symbol">}</a> <a id="5981" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="5983" href="Ordinals.Exponentiation.Paper.html#5957" class="Bound">α</a> <a id="5985" class="Symbol">→</a> <a id="5987" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="6023" href="Ordinals.Exponentiation.Paper.html#5957" class="Bound">α</a> <a id="6025" class="Symbol">(</a><a id="6026" href="Ordinals.Exponentiation.Paper.html#5877" class="Bound">exp</a> <a id="6030" href="Ordinals.Exponentiation.Paper.html#5957" class="Bound">α</a><a id="6031" class="Symbol">))</a>

<a id="6035" class="Markup">\end{code}</a><a id="6045" class="Background">

Section III. Abstract Algebraic Exponentiation

</a><a id="6095" class="Markup">\begin{code}</a>

<a id="Lemma-5"></a><a id="6109" href="Ordinals.Exponentiation.Paper.html#6109" class="Function">Lemma-5</a> <a id="6117" class="Symbol">:</a> <a id="6119" class="Symbol">(</a><a id="6120" href="Ordinals.Exponentiation.Paper.html#6120" class="Bound">β</a> <a id="6122" class="Symbol">:</a> <a id="6124" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6132" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6133" class="Symbol">)</a> <a id="6135" class="Symbol">→</a> <a id="6137" href="Ordinals.Exponentiation.Paper.html#6120" class="Bound">β</a> <a id="6139" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6141" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6145" class="Symbol">(λ</a> <a id="6148" href="Ordinals.Exponentiation.Paper.html#6148" class="Bound">b</a> <a id="6150" class="Symbol">→</a> <a id="6152" class="Symbol">(</a><a id="6153" href="Ordinals.Exponentiation.Paper.html#6120" class="Bound">β</a> <a id="6155" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6157" href="Ordinals.Exponentiation.Paper.html#6148" class="Bound">b</a><a id="6158" class="Symbol">)</a> <a id="6160" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6163" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="6165" class="Symbol">)</a>
<a id="6167" href="Ordinals.Exponentiation.Paper.html#6109" class="Function">Lemma-5</a> <a id="6175" class="Symbol">=</a> <a id="6177" href="Ordinals.AdditionProperties.html#28427" class="Function">supremum-of-successors-of-initial-segments</a> <a id="6220" href="Ordinals.Exponentiation.Paper.html#964" class="Bound">pt</a> <a id="6223" href="Ordinals.Exponentiation.Paper.html#1010" class="Bound">sr</a>

<a id="Definition-6"></a><a id="6227" href="Ordinals.Exponentiation.Paper.html#6227" class="Function">Definition-6</a> <a id="6240" class="Symbol">:</a> <a id="6242" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6252" class="Symbol">→</a> <a id="6254" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6262" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6264" class="Symbol">→</a> <a id="6266" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6274" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="6276" href="Ordinals.Exponentiation.Paper.html#6227" class="Function">Definition-6</a> <a id="6289" href="Ordinals.Exponentiation.Paper.html#6289" class="Bound">α</a> <a id="6291" href="Ordinals.Exponentiation.Paper.html#6291" class="Bound">β</a> <a id="6293" class="Symbol">=</a> <a id="6295" href="Ordinals.Exponentiation.Paper.html#6289" class="Bound">α</a> <a id="6297" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6300" href="Ordinals.Exponentiation.Paper.html#6291" class="Bound">β</a>

<a id="Proposition-7"></a><a id="6303" href="Ordinals.Exponentiation.Paper.html#6303" class="Function">Proposition-7</a> <a id="6317" class="Symbol">:</a> <a id="6319" class="Symbol">(</a><a id="6320" href="Ordinals.Exponentiation.Paper.html#6320" class="Bound">α</a> <a id="6322" href="Ordinals.Exponentiation.Paper.html#6322" class="Bound">β</a> <a id="6324" class="Symbol">:</a> <a id="6326" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6334" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6335" class="Symbol">)</a>
                <a id="6353" class="Symbol">(</a><a id="6354" href="Ordinals.Exponentiation.Paper.html#6354" class="Bound">a</a> <a id="6356" class="Symbol">:</a> <a id="6358" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6360" href="Ordinals.Exponentiation.Paper.html#6320" class="Bound">α</a> <a id="6362" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6363" class="Symbol">)</a> <a id="6365" class="Symbol">(</a><a id="6366" href="Ordinals.Exponentiation.Paper.html#6366" class="Bound">b</a> <a id="6368" class="Symbol">:</a> <a id="6370" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6372" href="Ordinals.Exponentiation.Paper.html#6322" class="Bound">β</a> <a id="6374" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6375" class="Symbol">)</a> <a id="6377" class="Symbol">(</a><a id="6378" href="Ordinals.Exponentiation.Paper.html#6378" class="Bound">e</a> <a id="6380" class="Symbol">:</a> <a id="6382" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6384" href="Ordinals.Exponentiation.Paper.html#6320" class="Bound">α</a> <a id="6386" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6389" class="Symbol">(</a><a id="6390" href="Ordinals.Exponentiation.Paper.html#6322" class="Bound">β</a> <a id="6392" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6394" href="Ordinals.Exponentiation.Paper.html#6366" class="Bound">b</a><a id="6395" class="Symbol">)</a> <a id="6397" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6398" class="Symbol">)</a>
              <a id="6414" class="Symbol">→</a> <a id="6416" href="Ordinals.Exponentiation.Paper.html#6320" class="Bound">α</a> <a id="6418" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6421" href="Ordinals.Exponentiation.Paper.html#6322" class="Bound">β</a> <a id="6423" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6425" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="6434" href="Ordinals.Exponentiation.Paper.html#6320" class="Bound">α</a> <a id="6436" href="Ordinals.Exponentiation.Paper.html#6322" class="Bound">β</a> <a id="6438" class="Symbol">{</a><a id="6439" href="Ordinals.Exponentiation.Paper.html#6366" class="Bound">b</a><a id="6440" class="Symbol">}</a> <a id="6442" class="Symbol">(</a><a id="6443" href="Ordinals.Exponentiation.Paper.html#6378" class="Bound">e</a> <a id="6445" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6447" href="Ordinals.Exponentiation.Paper.html#6354" class="Bound">a</a><a id="6448" class="Symbol">)</a>
                <a id="6466" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6468" href="Ordinals.Exponentiation.Paper.html#6320" class="Bound">α</a> <a id="6470" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6473" class="Symbol">(</a><a id="6474" href="Ordinals.Exponentiation.Paper.html#6322" class="Bound">β</a> <a id="6476" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6478" href="Ordinals.Exponentiation.Paper.html#6366" class="Bound">b</a><a id="6479" class="Symbol">)</a> <a id="6481" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6484" class="Symbol">(</a><a id="6485" href="Ordinals.Exponentiation.Paper.html#6320" class="Bound">α</a> <a id="6487" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6489" href="Ordinals.Exponentiation.Paper.html#6354" class="Bound">a</a><a id="6490" class="Symbol">)</a> <a id="6492" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6495" class="Symbol">(</a><a id="6496" href="Ordinals.Exponentiation.Paper.html#6320" class="Bound">α</a> <a id="6498" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6501" class="Symbol">(</a><a id="6502" href="Ordinals.Exponentiation.Paper.html#6322" class="Bound">β</a> <a id="6504" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6506" href="Ordinals.Exponentiation.Paper.html#6366" class="Bound">b</a><a id="6507" class="Symbol">)</a> <a id="6509" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6511" href="Ordinals.Exponentiation.Paper.html#6378" class="Bound">e</a><a id="6512" class="Symbol">)</a>
<a id="6514" href="Ordinals.Exponentiation.Paper.html#6303" class="Function">Proposition-7</a> <a id="6528" href="Ordinals.Exponentiation.Paper.html#6528" class="Bound">α</a> <a id="6530" href="Ordinals.Exponentiation.Paper.html#6530" class="Bound">β</a> <a id="6532" href="Ordinals.Exponentiation.Paper.html#6532" class="Bound">a</a> <a id="6534" href="Ordinals.Exponentiation.Paper.html#6534" class="Bound">b</a> <a id="6536" href="Ordinals.Exponentiation.Paper.html#6536" class="Bound">e</a> <a id="6538" class="Symbol">=</a> <a id="6540" href="Ordinals.Exponentiation.Supremum.html#21911" class="Function">^ₒ-↓-×ₒ-to-^ₒ</a> <a id="6554" href="Ordinals.Exponentiation.Paper.html#6528" class="Bound">α</a> <a id="6556" href="Ordinals.Exponentiation.Paper.html#6530" class="Bound">β</a>

<a id="Proposition-8"></a><a id="6559" href="Ordinals.Exponentiation.Paper.html#6559" class="Function">Proposition-8</a> <a id="6573" class="Symbol">:</a> <a id="6575" class="Symbol">(</a><a id="6576" href="Ordinals.Exponentiation.Paper.html#6576" class="Bound">α</a> <a id="6578" href="Ordinals.Exponentiation.Paper.html#6578" class="Bound">β</a> <a id="6580" href="Ordinals.Exponentiation.Paper.html#6580" class="Bound">γ</a> <a id="6582" class="Symbol">:</a> <a id="6584" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6592" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6593" class="Symbol">)</a>
              <a id="6609" class="Symbol">→</a> <a id="6611" class="Symbol">(</a><a id="6612" href="Ordinals.Exponentiation.Paper.html#6578" class="Bound">β</a> <a id="6614" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6616" href="Ordinals.Exponentiation.Paper.html#6580" class="Bound">γ</a> <a id="6618" class="Symbol">→</a> <a id="6620" href="Ordinals.Exponentiation.Paper.html#6576" class="Bound">α</a> <a id="6622" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6625" href="Ordinals.Exponentiation.Paper.html#6578" class="Bound">β</a> <a id="6627" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6629" href="Ordinals.Exponentiation.Paper.html#6576" class="Bound">α</a> <a id="6631" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6634" href="Ordinals.Exponentiation.Paper.html#6580" class="Bound">γ</a><a id="6635" class="Symbol">)</a>
              <a id="6651" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6653" class="Symbol">(</a><a id="6654" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6657" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6659" href="Ordinals.Exponentiation.Paper.html#6576" class="Bound">α</a> <a id="6661" class="Symbol">→</a> <a id="6663" href="Ordinals.Exponentiation.Paper.html#6578" class="Bound">β</a> <a id="6665" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6667" href="Ordinals.Exponentiation.Paper.html#6580" class="Bound">γ</a> <a id="6669" class="Symbol">→</a> <a id="6671" href="Ordinals.Exponentiation.Paper.html#6576" class="Bound">α</a> <a id="6673" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6676" href="Ordinals.Exponentiation.Paper.html#6578" class="Bound">β</a> <a id="6678" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6680" href="Ordinals.Exponentiation.Paper.html#6576" class="Bound">α</a> <a id="6682" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6685" href="Ordinals.Exponentiation.Paper.html#6580" class="Bound">γ</a><a id="6686" class="Symbol">)</a>
<a id="6688" href="Ordinals.Exponentiation.Paper.html#6559" class="Function">Proposition-8</a> <a id="6702" href="Ordinals.Exponentiation.Paper.html#6702" class="Bound">α</a> <a id="6704" href="Ordinals.Exponentiation.Paper.html#6704" class="Bound">β</a> <a id="6706" href="Ordinals.Exponentiation.Paper.html#6706" class="Bound">γ</a> <a id="6708" class="Symbol">=</a>   <a id="6712" href="Ordinals.Exponentiation.Supremum.html#8337" class="Function">^ₒ-monotone-in-exponent</a> <a id="6736" href="Ordinals.Exponentiation.Paper.html#6702" class="Bound">α</a> <a id="6738" href="Ordinals.Exponentiation.Paper.html#6704" class="Bound">β</a> <a id="6740" href="Ordinals.Exponentiation.Paper.html#6706" class="Bound">γ</a>
                      <a id="6764" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6766" href="Ordinals.Exponentiation.Supremum.html#24060" class="Function">^ₒ-order-preserving-in-exponent</a> <a id="6798" href="Ordinals.Exponentiation.Paper.html#6702" class="Bound">α</a> <a id="6800" href="Ordinals.Exponentiation.Paper.html#6704" class="Bound">β</a> <a id="6802" href="Ordinals.Exponentiation.Paper.html#6706" class="Bound">γ</a>

<a id="Theorem-9"></a><a id="6805" href="Ordinals.Exponentiation.Paper.html#6805" class="Function">Theorem-9</a> <a id="6815" class="Symbol">:</a> <a id="6817" class="Symbol">(</a><a id="6818" href="Ordinals.Exponentiation.Paper.html#6818" class="Bound">α</a> <a id="6820" class="Symbol">:</a> <a id="6822" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6830" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6831" class="Symbol">)</a> <a id="6833" class="Symbol">→</a> <a id="6835" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6838" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6840" href="Ordinals.Exponentiation.Paper.html#6818" class="Bound">α</a>
          <a id="6852" class="Symbol">→</a> <a id="6854" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="6877" href="Ordinals.Exponentiation.Paper.html#6818" class="Bound">α</a> <a id="6879" class="Symbol">(</a><a id="6880" href="Ordinals.Exponentiation.Paper.html#6818" class="Bound">α</a> <a id="6882" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="6885" class="Symbol">)</a>
          <a id="6897" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6899" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="6922" href="Ordinals.Exponentiation.Paper.html#6818" class="Bound">α</a> <a id="6924" class="Symbol">(</a><a id="6925" href="Ordinals.Exponentiation.Paper.html#6818" class="Bound">α</a> <a id="6927" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="6930" class="Symbol">)</a>
          <a id="6942" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6944" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="6980" href="Ordinals.Exponentiation.Paper.html#6818" class="Bound">α</a> <a id="6982" class="Symbol">(</a><a id="6983" href="Ordinals.Exponentiation.Paper.html#6818" class="Bound">α</a> <a id="6985" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="6988" class="Symbol">)</a>
          <a id="7000" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7002" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="7024" href="Ordinals.Exponentiation.Paper.html#6818" class="Bound">α</a> <a id="7026" class="Symbol">(</a><a id="7027" href="Ordinals.Exponentiation.Paper.html#6818" class="Bound">α</a> <a id="7029" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="7032" class="Symbol">)</a>
<a id="7034" href="Ordinals.Exponentiation.Paper.html#6805" class="Function">Theorem-9</a> <a id="7044" class="Symbol">{</a><a id="7045" href="Ordinals.Exponentiation.Paper.html#7045" class="Bound">𝓤</a><a id="7046" class="Symbol">}</a> <a id="7048" href="Ordinals.Exponentiation.Paper.html#7048" class="Bound">α</a> <a id="7050" href="Ordinals.Exponentiation.Paper.html#7050" class="Bound">α-pos</a> <a id="7056" class="Symbol">=</a>   <a id="7060" href="Ordinals.Exponentiation.Supremum.html#5879" class="Function">^ₒ-satisfies-zero-specification</a> <a id="7092" class="Symbol">{</a><a id="7093" href="Ordinals.Exponentiation.Paper.html#7045" class="Bound">𝓤</a><a id="7094" class="Symbol">}</a> <a id="7096" class="Symbol">{</a><a id="7097" href="Ordinals.Exponentiation.Paper.html#7045" class="Bound">𝓤</a><a id="7098" class="Symbol">}</a> <a id="7100" href="Ordinals.Exponentiation.Paper.html#7048" class="Bound">α</a>
                        <a id="7126" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7128" href="Ordinals.Exponentiation.Supremum.html#6794" class="Function">^ₒ-satisfies-succ-specification</a> <a id="7160" class="Symbol">{</a><a id="7161" href="Ordinals.Exponentiation.Paper.html#7045" class="Bound">𝓤</a><a id="7162" class="Symbol">}</a> <a id="7164" class="Symbol">{</a><a id="7165" href="Ordinals.Exponentiation.Paper.html#7045" class="Bound">𝓤</a><a id="7166" class="Symbol">}</a> <a id="7168" href="Ordinals.Exponentiation.Paper.html#7048" class="Bound">α</a> <a id="7170" href="Ordinals.Exponentiation.Paper.html#7050" class="Bound">α-pos</a>
                        <a id="7200" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7202" href="Ordinals.Exponentiation.Supremum.html#12090" class="Function">^ₒ-satisfies-zero-sup-combined-specification</a> <a id="7247" href="Ordinals.Exponentiation.Paper.html#7048" class="Bound">α</a>
                        <a id="7273" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7275" href="Ordinals.Exponentiation.Supremum.html#11223" class="Function">^ₒ-satisfies-sup-specification</a> <a id="7306" href="Ordinals.Exponentiation.Paper.html#7048" class="Bound">α</a>

<a id="Proposition-10"></a><a id="7309" href="Ordinals.Exponentiation.Paper.html#7309" class="Function">Proposition-10</a> <a id="7324" class="Symbol">:</a> <a id="7326" class="Symbol">{</a><a id="7327" href="Ordinals.Exponentiation.Paper.html#7327" class="Bound">𝓤</a> <a id="7329" href="Ordinals.Exponentiation.Paper.html#7329" class="Bound">𝓥</a> <a id="7331" class="Symbol">:</a> <a id="7333" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7341" class="Symbol">}</a> <a id="7343" class="Symbol">(</a><a id="7344" href="Ordinals.Exponentiation.Paper.html#7344" class="Bound">α</a> <a id="7346" class="Symbol">:</a> <a id="7348" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7356" href="Ordinals.Exponentiation.Paper.html#7327" class="Bound">𝓤</a><a id="7357" class="Symbol">)</a> <a id="7359" class="Symbol">(</a><a id="7360" href="Ordinals.Exponentiation.Paper.html#7360" class="Bound">β</a> <a id="7362" href="Ordinals.Exponentiation.Paper.html#7362" class="Bound">γ</a> <a id="7364" class="Symbol">:</a> <a id="7366" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7374" href="Ordinals.Exponentiation.Paper.html#7329" class="Bound">𝓥</a><a id="7375" class="Symbol">)</a>
               <a id="7392" class="Symbol">→</a> <a id="7394" href="Ordinals.Exponentiation.Paper.html#7344" class="Bound">α</a> <a id="7396" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7399" class="Symbol">(</a><a id="7400" href="Ordinals.Exponentiation.Paper.html#7360" class="Bound">β</a> <a id="7402" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7405" href="Ordinals.Exponentiation.Paper.html#7362" class="Bound">γ</a><a id="7406" class="Symbol">)</a> <a id="7408" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7410" class="Symbol">(</a><a id="7411" href="Ordinals.Exponentiation.Paper.html#7344" class="Bound">α</a> <a id="7413" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7416" href="Ordinals.Exponentiation.Paper.html#7360" class="Bound">β</a><a id="7417" class="Symbol">)</a> <a id="7419" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7422" class="Symbol">(</a><a id="7423" href="Ordinals.Exponentiation.Paper.html#7344" class="Bound">α</a> <a id="7425" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7428" href="Ordinals.Exponentiation.Paper.html#7362" class="Bound">γ</a><a id="7429" class="Symbol">)</a>
<a id="7431" href="Ordinals.Exponentiation.Paper.html#7309" class="Function">Proposition-10</a> <a id="7446" class="Symbol">=</a> <a id="7448" href="Ordinals.Exponentiation.Supremum.html#15444" class="Function">^ₒ-by-+ₒ</a>

<a id="Proposition-11"></a><a id="7458" href="Ordinals.Exponentiation.Paper.html#7458" class="Function">Proposition-11</a> <a id="7473" class="Symbol">:</a> <a id="7475" class="Symbol">{</a><a id="7476" href="Ordinals.Exponentiation.Paper.html#7476" class="Bound">𝓤</a> <a id="7478" href="Ordinals.Exponentiation.Paper.html#7478" class="Bound">𝓥</a> <a id="7480" class="Symbol">:</a> <a id="7482" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7490" class="Symbol">}</a> <a id="7492" class="Symbol">(</a><a id="7493" href="Ordinals.Exponentiation.Paper.html#7493" class="Bound">α</a> <a id="7495" class="Symbol">:</a> <a id="7497" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7505" href="Ordinals.Exponentiation.Paper.html#7476" class="Bound">𝓤</a><a id="7506" class="Symbol">)</a> <a id="7508" class="Symbol">(</a><a id="7509" href="Ordinals.Exponentiation.Paper.html#7509" class="Bound">β</a> <a id="7511" href="Ordinals.Exponentiation.Paper.html#7511" class="Bound">γ</a> <a id="7513" class="Symbol">:</a> <a id="7515" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7523" href="Ordinals.Exponentiation.Paper.html#7478" class="Bound">𝓥</a><a id="7524" class="Symbol">)</a>
               <a id="7541" class="Symbol">→</a> <a id="7543" class="Symbol">(</a><a id="7544" href="Ordinals.Exponentiation.Paper.html#7493" class="Bound">α</a> <a id="7546" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7549" href="Ordinals.Exponentiation.Paper.html#7509" class="Bound">β</a><a id="7550" class="Symbol">)</a> <a id="7552" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7555" href="Ordinals.Exponentiation.Paper.html#7511" class="Bound">γ</a> <a id="7557" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7559" href="Ordinals.Exponentiation.Paper.html#7493" class="Bound">α</a> <a id="7561" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7564" class="Symbol">(</a><a id="7565" href="Ordinals.Exponentiation.Paper.html#7509" class="Bound">β</a> <a id="7567" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7570" href="Ordinals.Exponentiation.Paper.html#7511" class="Bound">γ</a><a id="7571" class="Symbol">)</a>
<a id="7573" href="Ordinals.Exponentiation.Paper.html#7458" class="Function">Proposition-11</a> <a id="7588" href="Ordinals.Exponentiation.Paper.html#7588" class="Bound">α</a> <a id="7590" href="Ordinals.Exponentiation.Paper.html#7590" class="Bound">β</a> <a id="7592" href="Ordinals.Exponentiation.Paper.html#7592" class="Bound">γ</a> <a id="7594" class="Symbol">=</a> <a id="7596" class="Symbol">(</a><a id="7597" href="Ordinals.Exponentiation.Supremum.html#19013" class="Function">^ₒ-by-×ₒ</a> <a id="7606" href="Ordinals.Exponentiation.Paper.html#7588" class="Bound">α</a> <a id="7608" href="Ordinals.Exponentiation.Paper.html#7590" class="Bound">β</a> <a id="7610" href="Ordinals.Exponentiation.Paper.html#7592" class="Bound">γ</a><a id="7611" class="Symbol">)</a> <a id="7613" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="7617" class="Markup">\end{code}</a><a id="7627" class="Background">

Section IV. Decreasing Lists: A Constructive Formulation
            of Sierpiński&#39;s Definition

</a><a id="7726" class="Markup">\begin{code}</a>

<a id="Definition-12"></a><a id="7740" href="Ordinals.Exponentiation.Paper.html#7740" class="Function">Definition-12</a> <a id="7754" class="Symbol">:</a> <a id="7756" class="Symbol">(</a><a id="7757" href="Ordinals.Exponentiation.Paper.html#7757" class="Bound">α</a> <a id="7759" class="Symbol">:</a> <a id="7761" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7769" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7770" class="Symbol">)</a> <a id="7772" class="Symbol">(</a><a id="7773" href="Ordinals.Exponentiation.Paper.html#7773" class="Bound">β</a> <a id="7775" class="Symbol">:</a> <a id="7777" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7785" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7786" class="Symbol">)</a> <a id="7788" class="Symbol">→</a> <a id="7790" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7792" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7794" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7796" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7798" href="Ordinals.Exponentiation.Paper.html#7740" class="Function">Definition-12</a> <a id="7812" href="Ordinals.Exponentiation.Paper.html#7812" class="Bound">α</a> <a id="7814" href="Ordinals.Exponentiation.Paper.html#7814" class="Bound">β</a> <a id="7816" class="Symbol">=</a> <a id="7818" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="7828" href="Ordinals.Exponentiation.Paper.html#7812" class="Bound">α</a> <a id="7830" href="Ordinals.Exponentiation.Paper.html#7814" class="Bound">β</a>

<a id="Remark-13"></a><a id="7833" href="Ordinals.Exponentiation.Paper.html#7833" class="Function">Remark-13</a> <a id="7843" class="Symbol">:</a> <a id="7845" class="Symbol">(</a><a id="7846" href="Ordinals.Exponentiation.Paper.html#7846" class="Bound">α</a> <a id="7848" class="Symbol">:</a> <a id="7850" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7858" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7859" class="Symbol">)</a> <a id="7861" class="Symbol">(</a><a id="7862" href="Ordinals.Exponentiation.Paper.html#7862" class="Bound">β</a> <a id="7864" class="Symbol">:</a> <a id="7866" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7874" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7875" class="Symbol">)</a>
            <a id="7889" class="Symbol">(</a><a id="7890" href="Ordinals.Exponentiation.Paper.html#7890" class="Bound">(</a><a id="7891" href="Ordinals.Exponentiation.Paper.html#7891" class="Bound">l</a> <a id="7893" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7895" href="Ordinals.Exponentiation.Paper.html#7895" class="Bound">p</a><a id="7896" href="Ordinals.Exponentiation.Paper.html#7890" class="Bound">)</a> <a id="7898" href="Ordinals.Exponentiation.Paper.html#7898" class="Bound">(</a><a id="7899" href="Ordinals.Exponentiation.Paper.html#7899" class="Bound">l&#39;</a> <a id="7902" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7904" href="Ordinals.Exponentiation.Paper.html#7904" class="Bound">q</a><a id="7905" href="Ordinals.Exponentiation.Paper.html#7898" class="Bound">)</a> <a id="7907" class="Symbol">:</a> <a id="7909" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="7919" href="Ordinals.Exponentiation.Paper.html#7846" class="Bound">α</a> <a id="7921" href="Ordinals.Exponentiation.Paper.html#7862" class="Bound">β</a><a id="7922" class="Symbol">)</a>
          <a id="7934" class="Symbol">→</a> <a id="7936" href="Ordinals.Exponentiation.Paper.html#7891" class="Bound">l</a> <a id="7938" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7940" href="Ordinals.Exponentiation.Paper.html#7899" class="Bound">l&#39;</a>
          <a id="7953" class="Symbol">→</a> <a id="7955" class="Symbol">(</a><a id="7956" href="Ordinals.Exponentiation.Paper.html#7891" class="Bound">l</a> <a id="7958" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7960" href="Ordinals.Exponentiation.Paper.html#7895" class="Bound">p</a><a id="7961" class="Symbol">)</a> <a id="7963" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7965" class="Symbol">(</a><a id="7966" href="Ordinals.Exponentiation.Paper.html#7899" class="Bound">l&#39;</a> <a id="7969" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7971" href="Ordinals.Exponentiation.Paper.html#7904" class="Bound">q</a><a id="7972" class="Symbol">)</a>
<a id="7974" href="Ordinals.Exponentiation.Paper.html#7833" class="Function">Remark-13</a> <a id="7984" href="Ordinals.Exponentiation.Paper.html#7984" class="Bound">α</a> <a id="7986" href="Ordinals.Exponentiation.Paper.html#7986" class="Bound">β</a> <a id="7988" class="Symbol">_</a> <a id="7990" class="Symbol">_</a> <a id="7992" class="Symbol">=</a> <a id="7994" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="8009" href="Ordinals.Exponentiation.Paper.html#7984" class="Bound">α</a> <a id="8011" href="Ordinals.Exponentiation.Paper.html#7986" class="Bound">β</a>

<a id="Proposition-14-i"></a><a id="8014" href="Ordinals.Exponentiation.Paper.html#8014" class="Function">Proposition-14-i</a>
 <a id="8032" class="Symbol">:</a> <a id="8034" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="8037" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="8040" class="Symbol">→</a> <a id="8042" class="Symbol">((</a><a id="8044" href="Ordinals.Exponentiation.Paper.html#8044" class="Bound">α</a> <a id="8046" class="Symbol">:</a> <a id="8048" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8056" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8057" class="Symbol">)</a> <a id="8059" class="Symbol">(</a><a id="8060" href="Ordinals.Exponentiation.Paper.html#8060" class="Bound">x</a> <a id="8062" class="Symbol">:</a> <a id="8064" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8066" href="Ordinals.Exponentiation.Paper.html#8044" class="Bound">α</a> <a id="8068" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8069" class="Symbol">)</a> <a id="8071" class="Symbol">→</a> <a id="8073" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="8082" href="Ordinals.Exponentiation.Paper.html#8044" class="Bound">α</a> <a id="8084" href="Ordinals.Exponentiation.Paper.html#8060" class="Bound">x</a>
    <a id="8090" class="Symbol">→</a> <a id="8092" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="8106" class="Symbol">(</a><a id="8107" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="8121" href="Ordinals.Exponentiation.Paper.html#8044" class="Bound">α</a> <a id="8123" class="Symbol">(λ</a> <a id="8126" href="Ordinals.Exponentiation.Paper.html#8126" class="Bound">-</a> <a id="8128" class="Symbol">→</a> <a id="8130" href="Ordinals.Exponentiation.Paper.html#8060" class="Bound">x</a> <a id="8132" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8135" href="Ordinals.Exponentiation.Paper.html#8044" class="Bound">α</a> <a id="8137" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8139" href="Ordinals.Exponentiation.Paper.html#8126" class="Bound">-</a><a id="8140" class="Symbol">)))</a>
<a id="8144" href="Ordinals.Exponentiation.Paper.html#8014" class="Function">Proposition-14-i</a> <a id="8161" class="Symbol">=</a> <a id="8163" href="Ordinals.Exponentiation.Taboos.html#19660" class="Function">EM-implies-subtype-of-positive-elements-an-ordinal</a>

<a id="Proposition-14-ii"></a><a id="8215" href="Ordinals.Exponentiation.Paper.html#8215" class="Function">Proposition-14-ii</a>
 <a id="8234" class="Symbol">:</a> <a id="8236" class="Symbol">((</a><a id="8238" href="Ordinals.Exponentiation.Paper.html#8238" class="Bound">α</a> <a id="8240" class="Symbol">:</a> <a id="8242" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8250" class="Symbol">(</a><a id="8251" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8253" href="MLTT.Universes.html#4052" class="Function Operator">⁺⁺</a><a id="8255" class="Symbol">))</a> <a id="8258" class="Symbol">(</a><a id="8259" href="Ordinals.Exponentiation.Paper.html#8259" class="Bound">x</a> <a id="8261" class="Symbol">:</a> <a id="8263" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8265" href="Ordinals.Exponentiation.Paper.html#8238" class="Bound">α</a> <a id="8267" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8268" class="Symbol">)</a> <a id="8270" class="Symbol">→</a> <a id="8272" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="8281" href="Ordinals.Exponentiation.Paper.html#8238" class="Bound">α</a> <a id="8283" href="Ordinals.Exponentiation.Paper.html#8259" class="Bound">x</a>
    <a id="8289" class="Symbol">→</a> <a id="8291" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="8305" class="Symbol">(</a><a id="8306" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="8320" href="Ordinals.Exponentiation.Paper.html#8238" class="Bound">α</a> <a id="8322" class="Symbol">(λ</a> <a id="8325" href="Ordinals.Exponentiation.Paper.html#8325" class="Bound">-</a> <a id="8327" class="Symbol">→</a> <a id="8329" href="Ordinals.Exponentiation.Paper.html#8259" class="Bound">x</a> <a id="8331" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8334" href="Ordinals.Exponentiation.Paper.html#8238" class="Bound">α</a> <a id="8336" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8338" href="Ordinals.Exponentiation.Paper.html#8325" class="Bound">-</a><a id="8339" class="Symbol">)))</a>
 <a id="8344" class="Symbol">→</a> <a id="8346" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="8349" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="8351" href="Ordinals.Exponentiation.Paper.html#8215" class="Function">Proposition-14-ii</a> <a id="8369" class="Symbol">=</a> <a id="8371" href="Ordinals.Exponentiation.Taboos.html#17748" class="Function">subtype-of-positive-elements-an-ordinal-implies-EM</a>

<a id="Lemma-15-i"></a><a id="8423" href="Ordinals.Exponentiation.Paper.html#8423" class="Function">Lemma-15-i</a> <a id="8434" class="Symbol">:</a> <a id="8436" class="Symbol">(</a><a id="8437" href="Ordinals.Exponentiation.Paper.html#8437" class="Bound">α</a> <a id="8439" class="Symbol">:</a> <a id="8441" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8449" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8450" class="Symbol">)</a>
           <a id="8463" class="Symbol">→</a> <a id="8465" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="8496" href="Ordinals.Exponentiation.Paper.html#8437" class="Bound">α</a> <a id="8498" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="8500" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14126" class="Function">is-decomposable-into-one-plus</a> <a id="8530" href="Ordinals.Exponentiation.Paper.html#8437" class="Bound">α</a>
<a id="8532" href="Ordinals.Exponentiation.Paper.html#8423" class="Function">Lemma-15-i</a> <a id="8543" href="Ordinals.Exponentiation.Paper.html#8543" class="Bound">α</a> <a id="8545" class="Symbol">=</a>   <a id="8549" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17800" class="Function">trichotomous-least-to-decomposable</a> <a id="8584" href="Ordinals.Exponentiation.Paper.html#8543" class="Bound">α</a>
               <a id="8601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8603" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15172" class="Function">decomposable-to-trichotomous-least</a> <a id="8638" href="Ordinals.Exponentiation.Paper.html#8543" class="Bound">α</a>

<a id="Lemma-15-ii"></a><a id="8641" href="Ordinals.Exponentiation.Paper.html#8641" class="Function">Lemma-15-ii</a> <a id="8653" class="Symbol">:</a> <a id="8655" class="Symbol">(</a><a id="8656" href="Ordinals.Exponentiation.Paper.html#8656" class="Bound">α</a> <a id="8658" class="Symbol">:</a> <a id="8660" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8668" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8669" class="Symbol">)</a>
              <a id="8685" class="Symbol">(</a><a id="8686" href="Ordinals.Exponentiation.Paper.html#8686" class="Bound">(</a><a id="8687" href="Ordinals.Exponentiation.Paper.html#8687" class="Bound">a₀</a> <a id="8690" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8692" href="Ordinals.Exponentiation.Paper.html#8692" class="Bound">a₀-tri</a><a id="8698" href="Ordinals.Exponentiation.Paper.html#8686" class="Bound">)</a> <a id="8700" class="Symbol">:</a> <a id="8702" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="8733" href="Ordinals.Exponentiation.Paper.html#8656" class="Bound">α</a><a id="8734" class="Symbol">)</a>
              <a id="8750" class="Symbol">(</a><a id="8751" href="Ordinals.Exponentiation.Paper.html#8751" class="Bound">β</a> <a id="8753" class="Symbol">:</a> <a id="8755" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8763" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8764" class="Symbol">)</a>
            <a id="8778" class="Symbol">→</a> <a id="8780" href="Ordinals.Exponentiation.Paper.html#8656" class="Bound">α</a> <a id="8782" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8784" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="8787" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8790" href="Ordinals.Exponentiation.Paper.html#8751" class="Bound">β</a>
            <a id="8804" class="Symbol">→</a> <a id="8806" class="Symbol">(</a><a id="8807" href="Ordinals.Exponentiation.Paper.html#8751" class="Bound">β</a> <a id="8809" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8811" href="Ordinals.Exponentiation.Paper.html#8656" class="Bound">α</a> <a id="8813" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="8816" href="Ordinals.Exponentiation.Paper.html#8687" class="Bound">a₀</a> <a id="8819" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8821" href="Ordinals.Exponentiation.Paper.html#8692" class="Bound">a₀-tri</a> <a id="8828" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="8829" class="Symbol">)</a>
            <a id="8843" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8845" class="Symbol">(</a><a id="8846" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8848" href="Ordinals.Exponentiation.Paper.html#8656" class="Bound">α</a> <a id="8850" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="8853" href="Ordinals.Exponentiation.Paper.html#8687" class="Bound">a₀</a> <a id="8856" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8858" href="Ordinals.Exponentiation.Paper.html#8692" class="Bound">a₀-tri</a> <a id="8865" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="8867" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="8869" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8871" class="Symbol">(</a><a id="8872" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8874" href="Ordinals.Exponentiation.Paper.html#8874" class="Bound">a</a> <a id="8876" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8878" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8880" href="Ordinals.Exponentiation.Paper.html#8656" class="Bound">α</a> <a id="8882" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="8884" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8886" href="Ordinals.Exponentiation.Paper.html#8687" class="Bound">a₀</a> <a id="8889" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8892" href="Ordinals.Exponentiation.Paper.html#8656" class="Bound">α</a> <a id="8894" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8896" href="Ordinals.Exponentiation.Paper.html#8874" class="Bound">a</a><a id="8897" class="Symbol">))</a>
<a id="8900" href="Ordinals.Exponentiation.Paper.html#8641" class="Function">Lemma-15-ii</a> <a id="8912" href="Ordinals.Exponentiation.Paper.html#8912" class="Bound">α</a> <a id="8914" class="Symbol">(</a><a id="8915" href="Ordinals.Exponentiation.Paper.html#8915" class="Bound">a₀</a> <a id="8918" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8920" href="Ordinals.Exponentiation.Paper.html#8920" class="Bound">a₀-tri</a><a id="8926" class="Symbol">)</a> <a id="8928" href="Ordinals.Exponentiation.Paper.html#8928" class="Bound">β</a> <a id="8930" href="Ordinals.Exponentiation.Paper.html#8930" class="Bound">p</a> <a id="8932" class="Symbol">=</a>
   <a id="8937" href="Ordinals.AdditionProperties.html#9708" class="Function">+ₒ-left-cancellable</a> <a id="8957" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="8960" href="Ordinals.Exponentiation.Paper.html#8928" class="Bound">β</a> <a id="8962" class="Symbol">(</a><a id="8963" href="Ordinals.Exponentiation.Paper.html#8912" class="Bound">α</a> <a id="8965" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="8968" href="Ordinals.Exponentiation.Paper.html#8915" class="Bound">a₀</a> <a id="8971" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8973" href="Ordinals.Exponentiation.Paper.html#8920" class="Bound">a₀-tri</a> <a id="8980" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="8981" class="Symbol">)</a> <a id="8983" class="Symbol">(</a><a id="8984" href="Ordinals.Exponentiation.Paper.html#8930" class="Bound">p</a> <a id="8986" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="8989" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="8991" href="Ordinals.Exponentiation.Paper.html#9058" class="Function">q</a><a id="8992" class="Symbol">)</a>
 <a id="8995" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8997" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19245" class="Function">⁺-is-subtype-of-positive-elements</a> <a id="9031" href="Ordinals.Exponentiation.Paper.html#8912" class="Bound">α</a> <a id="9033" class="Symbol">(</a><a id="9034" href="Ordinals.Exponentiation.Paper.html#8915" class="Bound">a₀</a> <a id="9037" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9039" href="Ordinals.Exponentiation.Paper.html#8920" class="Bound">a₀-tri</a><a id="9045" class="Symbol">)</a>
  <a id="9049" class="Keyword">where</a>
   <a id="9058" href="Ordinals.Exponentiation.Paper.html#9058" class="Function">q</a> <a id="9060" class="Symbol">:</a> <a id="9062" href="Ordinals.Exponentiation.Paper.html#8912" class="Bound">α</a> <a id="9064" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9066" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="9069" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9072" href="Ordinals.Exponentiation.Paper.html#8912" class="Bound">α</a> <a id="9074" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="9077" href="Ordinals.Exponentiation.Paper.html#8915" class="Bound">a₀</a> <a id="9080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9082" href="Ordinals.Exponentiation.Paper.html#8920" class="Bound">a₀-tri</a> <a id="9089" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a>
   <a id="9094" href="Ordinals.Exponentiation.Paper.html#9058" class="Function">q</a> <a id="9096" class="Symbol">=</a> <a id="9098" href="Ordinals.Exponentiation.Paper.html#8912" class="Bound">α</a> <a id="9100" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">⁺[</a> <a id="9103" href="Ordinals.Exponentiation.Paper.html#8915" class="Bound">a₀</a> <a id="9106" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9108" href="Ordinals.Exponentiation.Paper.html#8920" class="Bound">a₀-tri</a> <a id="9115" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">]-part-of-decomposition</a>

<a id="Definition-16"></a><a id="9140" href="Ordinals.Exponentiation.Paper.html#9140" class="Function">Definition-16</a> <a id="9154" class="Symbol">:</a> <a id="9156" class="Symbol">(</a><a id="9157" href="Ordinals.Exponentiation.Paper.html#9157" class="Bound">α</a> <a id="9159" class="Symbol">:</a> <a id="9161" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9169" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9170" class="Symbol">)</a> <a id="9172" class="Symbol">(</a><a id="9173" href="Ordinals.Exponentiation.Paper.html#9173" class="Bound">β</a> <a id="9175" class="Symbol">:</a> <a id="9177" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9185" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9186" class="Symbol">)</a>
              <a id="9202" class="Symbol">→</a> <a id="9204" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="9235" href="Ordinals.Exponentiation.Paper.html#9157" class="Bound">α</a>
              <a id="9251" class="Symbol">→</a> <a id="9253" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9261" class="Symbol">(</a><a id="9262" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9264" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9266" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9267" class="Symbol">)</a>
<a id="9269" href="Ordinals.Exponentiation.Paper.html#9140" class="Function">Definition-16</a> <a id="9283" href="Ordinals.Exponentiation.Paper.html#9283" class="Bound">α</a> <a id="9285" href="Ordinals.Exponentiation.Paper.html#9285" class="Bound">β</a> <a id="9287" href="Ordinals.Exponentiation.Paper.html#9287" class="Bound">h</a> <a id="9289" class="Symbol">=</a> <a id="9291" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="9307" href="Ordinals.Exponentiation.Paper.html#9283" class="Bound">α</a> <a id="9309" href="Ordinals.Exponentiation.Paper.html#9287" class="Bound">h</a> <a id="9311" href="Ordinals.Exponentiation.Paper.html#9285" class="Bound">β</a>

<a id="9314" class="Keyword">module</a> <a id="fixed-assumptions-1"></a><a id="9321" href="Ordinals.Exponentiation.Paper.html#9321" class="Module">fixed-assumptions-1</a>
        <a id="9349" class="Symbol">(</a><a id="9350" href="Ordinals.Exponentiation.Paper.html#9350" class="Bound">α</a> <a id="9352" class="Symbol">:</a> <a id="9354" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9362" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9363" class="Symbol">)</a>
        <a id="9373" class="Symbol">(</a><a id="9374" href="Ordinals.Exponentiation.Paper.html#9374" class="Bound">h</a> <a id="9376" class="Symbol">:</a> <a id="9378" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="9409" href="Ordinals.Exponentiation.Paper.html#9350" class="Bound">α</a><a id="9410" class="Symbol">)</a>
       <a id="9419" class="Keyword">where</a>

 <a id="fixed-assumptions-1.α⁺"></a><a id="9427" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="9430" class="Symbol">=</a> <a id="9432" href="Ordinals.Exponentiation.Paper.html#9350" class="Bound">α</a> <a id="9434" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="9437" href="Ordinals.Exponentiation.Paper.html#9374" class="Bound">h</a> <a id="9439" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a>

 <a id="fixed-assumptions-1.NB[α⁺-eq]"></a><a id="9443" href="Ordinals.Exponentiation.Paper.html#9443" class="Function">NB[α⁺-eq]</a> <a id="9453" class="Symbol">:</a> <a id="9455" href="Ordinals.Exponentiation.Paper.html#9350" class="Bound">α</a> <a id="9457" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9459" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="9462" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9465" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a>
 <a id="9469" href="Ordinals.Exponentiation.Paper.html#9443" class="Function">NB[α⁺-eq]</a> <a id="9479" class="Symbol">=</a> <a id="9481" href="Ordinals.Exponentiation.Paper.html#9350" class="Bound">α</a> <a id="9483" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">⁺[</a> <a id="9486" href="Ordinals.Exponentiation.Paper.html#9374" class="Bound">h</a> <a id="9488" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">]-part-of-decomposition</a>

 <a id="fixed-assumptions-1.exp[α,_]"></a><a id="9514" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,_]</a> <a id="9523" class="Symbol">:</a> <a id="9525" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9533" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="9535" class="Symbol">→</a> <a id="9537" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9545" class="Symbol">(</a><a id="9546" href="Ordinals.Exponentiation.Paper.html#9362" class="Bound">𝓤</a> <a id="9548" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9550" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="9551" class="Symbol">)</a>
 <a id="9554" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="9561" href="Ordinals.Exponentiation.Paper.html#9561" class="Bound">γ</a> <a id="9563" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="9565" class="Symbol">=</a> <a id="9567" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="9583" href="Ordinals.Exponentiation.Paper.html#9350" class="Bound">α</a> <a id="9585" href="Ordinals.Exponentiation.Paper.html#9374" class="Bound">h</a> <a id="9587" href="Ordinals.Exponentiation.Paper.html#9561" class="Bound">γ</a>

 <a id="fixed-assumptions-1.Proposition-17"></a><a id="9591" href="Ordinals.Exponentiation.Paper.html#9591" class="Function">Proposition-17</a> <a id="9606" class="Symbol">:</a> <a id="9608" class="Symbol">(</a><a id="9609" href="Ordinals.Exponentiation.Paper.html#9609" class="Bound">β</a> <a id="9611" class="Symbol">:</a> <a id="9613" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9621" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9622" class="Symbol">)</a> <a id="9624" class="Symbol">→</a> <a id="9626" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="9657" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="9664" href="Ordinals.Exponentiation.Paper.html#9609" class="Bound">β</a> <a id="9666" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a>
 <a id="9669" href="Ordinals.Exponentiation.Paper.html#9591" class="Function">Proposition-17</a> <a id="9684" href="Ordinals.Exponentiation.Paper.html#9684" class="Bound">β</a> <a id="9686" class="Symbol">=</a> <a id="9688" href="Ordinals.Exponentiation.DecreasingList.html#20824" class="Function">exponentiationᴸ-has-trichotomous-least-element</a> <a id="9735" href="Ordinals.Exponentiation.Paper.html#9350" class="Bound">α</a> <a id="9737" href="Ordinals.Exponentiation.Paper.html#9374" class="Bound">h</a> <a id="9739" href="Ordinals.Exponentiation.Paper.html#9684" class="Bound">β</a>

 <a id="fixed-assumptions-1.Lemma-18-i"></a><a id="9743" href="Ordinals.Exponentiation.Paper.html#9743" class="Function">Lemma-18-i</a> <a id="9754" class="Symbol">:</a> <a id="9756" class="Symbol">(</a><a id="9757" href="Ordinals.Exponentiation.Paper.html#9757" class="Bound">β</a> <a id="9759" class="Symbol">:</a> <a id="9761" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9769" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9770" class="Symbol">)</a> <a id="9772" class="Symbol">(</a><a id="9773" href="Ordinals.Exponentiation.Paper.html#9773" class="Bound">γ</a> <a id="9775" class="Symbol">:</a> <a id="9777" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9785" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="9786" class="Symbol">)</a>
              <a id="9802" class="Symbol">(</a><a id="9803" href="Ordinals.Exponentiation.Paper.html#9803" class="Bound">f</a> <a id="9805" class="Symbol">:</a> <a id="9807" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9809" href="Ordinals.Exponentiation.Paper.html#9757" class="Bound">β</a> <a id="9811" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9813" class="Symbol">→</a> <a id="9815" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9817" href="Ordinals.Exponentiation.Paper.html#9773" class="Bound">γ</a> <a id="9819" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9820" class="Symbol">)</a>
            <a id="9834" class="Symbol">→</a> <a id="9836" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="9856" href="Ordinals.Exponentiation.Paper.html#9757" class="Bound">β</a> <a id="9858" href="Ordinals.Exponentiation.Paper.html#9773" class="Bound">γ</a> <a id="9860" href="Ordinals.Exponentiation.Paper.html#9803" class="Bound">f</a>
            <a id="9874" class="Symbol">→</a> <a id="9876" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9878" href="Ordinals.Exponentiation.Paper.html#9878" class="Bound">f̅</a> <a id="9881" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9883" class="Symbol">(</a><a id="9884" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9886" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="9893" href="Ordinals.Exponentiation.Paper.html#9757" class="Bound">β</a> <a id="9895" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="9897" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9899" class="Symbol">→</a> <a id="9901" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9903" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="9910" href="Ordinals.Exponentiation.Paper.html#9773" class="Bound">γ</a> <a id="9912" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="9914" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9915" class="Symbol">)</a>
                  <a id="9935" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9937" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="9957" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="9964" href="Ordinals.Exponentiation.Paper.html#9757" class="Bound">β</a> <a id="9966" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="9968" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="9975" href="Ordinals.Exponentiation.Paper.html#9773" class="Bound">γ</a> <a id="9977" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="9979" href="Ordinals.Exponentiation.Paper.html#9878" class="Bound">f̅</a>
 <a id="9983" href="Ordinals.Exponentiation.Paper.html#9743" class="Function">Lemma-18-i</a> <a id="9994" href="Ordinals.Exponentiation.Paper.html#9994" class="Bound">β</a> <a id="9996" href="Ordinals.Exponentiation.Paper.html#9996" class="Bound">γ</a> <a id="9998" href="Ordinals.Exponentiation.Paper.html#9998" class="Bound">f</a> <a id="10000" href="Ordinals.Exponentiation.Paper.html#10000" class="Bound">f-order-pres</a> <a id="10013" class="Symbol">=</a>
    <a id="10019" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="10028" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="10031" href="Ordinals.Exponentiation.Paper.html#9994" class="Bound">β</a> <a id="10033" href="Ordinals.Exponentiation.Paper.html#9996" class="Bound">γ</a> <a id="10035" href="Ordinals.Exponentiation.Paper.html#9998" class="Bound">f</a> <a id="10037" href="Ordinals.Exponentiation.Paper.html#10000" class="Bound">f-order-pres</a>
  <a id="10052" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10054" href="Ordinals.Exponentiation.DecreasingList.html#22365" class="Function">expᴸ-map-is-order-preserving</a> <a id="10083" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="10086" href="Ordinals.Exponentiation.Paper.html#9994" class="Bound">β</a> <a id="10088" href="Ordinals.Exponentiation.Paper.html#9996" class="Bound">γ</a> <a id="10090" href="Ordinals.Exponentiation.Paper.html#9998" class="Bound">f</a> <a id="10092" href="Ordinals.Exponentiation.Paper.html#10000" class="Bound">f-order-pres</a>

 <a id="fixed-assumptions-1.Lemma-18-ii"></a><a id="10107" href="Ordinals.Exponentiation.Paper.html#10107" class="Function">Lemma-18-ii</a> <a id="10119" class="Symbol">:</a> <a id="10121" class="Symbol">(</a><a id="10122" href="Ordinals.Exponentiation.Paper.html#10122" class="Bound">β</a> <a id="10124" class="Symbol">:</a> <a id="10126" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10134" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10135" class="Symbol">)</a> <a id="10137" class="Symbol">(</a><a id="10138" href="Ordinals.Exponentiation.Paper.html#10138" class="Bound">γ</a> <a id="10140" class="Symbol">:</a> <a id="10142" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10150" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="10151" class="Symbol">)</a>
             <a id="10166" class="Symbol">→</a> <a id="10168" href="Ordinals.Exponentiation.Paper.html#10122" class="Bound">β</a> <a id="10170" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10172" href="Ordinals.Exponentiation.Paper.html#10138" class="Bound">γ</a> <a id="10174" class="Symbol">→</a> <a id="10176" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="10183" href="Ordinals.Exponentiation.Paper.html#10122" class="Bound">β</a> <a id="10185" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="10187" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10189" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="10196" href="Ordinals.Exponentiation.Paper.html#10138" class="Bound">γ</a> <a id="10198" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a>
 <a id="10201" href="Ordinals.Exponentiation.Paper.html#10107" class="Function">Lemma-18-ii</a> <a id="10213" href="Ordinals.Exponentiation.Paper.html#10213" class="Bound">β</a> <a id="10215" href="Ordinals.Exponentiation.Paper.html#10215" class="Bound">γ</a> <a id="10217" class="Symbol">(</a><a id="10218" href="Ordinals.Exponentiation.Paper.html#10218" class="Bound">f</a> <a id="10220" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10222" class="Symbol">(</a><a id="10223" href="Ordinals.Exponentiation.Paper.html#10223" class="Bound">f-init-seg</a> <a id="10234" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10236" href="Ordinals.Exponentiation.Paper.html#10236" class="Bound">f-order-pres</a><a id="10248" class="Symbol">))</a> <a id="10251" class="Symbol">=</a>
    <a id="10257" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="10266" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="10269" href="Ordinals.Exponentiation.Paper.html#10213" class="Bound">β</a> <a id="10271" href="Ordinals.Exponentiation.Paper.html#10215" class="Bound">γ</a> <a id="10273" href="Ordinals.Exponentiation.Paper.html#10218" class="Bound">f</a> <a id="10275" href="Ordinals.Exponentiation.Paper.html#10236" class="Bound">f-order-pres</a>
  <a id="10290" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10292" href="Ordinals.Exponentiation.DecreasingList.html#28460" class="Function">expᴸ-map-is-simulation</a> <a id="10315" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="10318" href="Ordinals.Exponentiation.Paper.html#10213" class="Bound">β</a> <a id="10320" href="Ordinals.Exponentiation.Paper.html#10215" class="Bound">γ</a> <a id="10322" href="Ordinals.Exponentiation.Paper.html#10218" class="Bound">f</a> <a id="10324" href="Ordinals.Exponentiation.Paper.html#10236" class="Bound">f-order-pres</a> <a id="10337" href="Ordinals.Exponentiation.Paper.html#10223" class="Bound">f-init-seg</a>

<a id="10349" class="Keyword">module</a> <a id="fixed-assumptions-2"></a><a id="10356" href="Ordinals.Exponentiation.Paper.html#10356" class="Module">fixed-assumptions-2</a>
        <a id="10384" class="Symbol">(</a><a id="10385" href="Ordinals.Exponentiation.Paper.html#10385" class="Bound">α</a> <a id="10387" class="Symbol">:</a> <a id="10389" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10397" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10398" class="Symbol">)</a>
        <a id="10408" class="Symbol">(</a><a id="10409" href="Ordinals.Exponentiation.Paper.html#10409" class="Bound">h</a> <a id="10411" class="Symbol">:</a> <a id="10413" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="10444" href="Ordinals.Exponentiation.Paper.html#10385" class="Bound">α</a><a id="10445" class="Symbol">)</a>
        <a id="10455" class="Symbol">(</a><a id="10456" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="10458" class="Symbol">:</a> <a id="10460" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10468" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10469" class="Symbol">)</a>
       <a id="10478" class="Keyword">where</a>

 <a id="10486" class="Keyword">open</a> <a id="10491" href="Ordinals.Exponentiation.Paper.html#9321" class="Module">fixed-assumptions-1</a> <a id="10511" href="Ordinals.Exponentiation.Paper.html#10385" class="Bound">α</a> <a id="10513" href="Ordinals.Exponentiation.Paper.html#10409" class="Bound">h</a>

 <a id="fixed-assumptions-2.Eq-4"></a><a id="10517" href="Ordinals.Exponentiation.Paper.html#10517" class="Function">Eq-4</a> <a id="10522" class="Symbol">:</a> <a id="10524" class="Symbol">(</a><a id="10525" href="Ordinals.Exponentiation.Paper.html#10525" class="Bound">b</a> <a id="10527" class="Symbol">:</a> <a id="10529" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10531" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="10533" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10534" class="Symbol">)</a> <a id="10536" class="Symbol">→</a> <a id="10538" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="10545" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="10547" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10549" href="Ordinals.Exponentiation.Paper.html#10525" class="Bound">b</a> <a id="10551" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="10553" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10555" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="10562" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="10564" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a>
 <a id="10567" href="Ordinals.Exponentiation.Paper.html#10517" class="Function">Eq-4</a> <a id="10572" class="Symbol">=</a> <a id="10574" href="Ordinals.Exponentiation.DecreasingList.html#34179" class="Function">expᴸ-segment-inclusion-⊴</a> <a id="10599" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="10602" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a>

 <a id="fixed-assumptions-2.ι"></a><a id="10606" href="Ordinals.Exponentiation.Paper.html#10606" class="Function">ι</a> <a id="10608" class="Symbol">=</a> <a id="10610" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a> <a id="10633" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="10636" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a>
 <a id="fixed-assumptions-2.ι-list"></a><a id="10639" href="Ordinals.Exponentiation.Paper.html#10639" class="Function">ι-list</a> <a id="10646" class="Symbol">=</a> <a id="10648" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="10676" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="10679" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a>

 <a id="fixed-assumptions-2.Eq-5"></a><a id="10683" href="Ordinals.Exponentiation.Paper.html#10683" class="Function">Eq-5</a> <a id="10688" class="Symbol">:</a> <a id="10690" class="Symbol">(</a><a id="10691" href="Ordinals.Exponentiation.Paper.html#10691" class="Bound">a</a> <a id="10693" class="Symbol">:</a> <a id="10695" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10697" href="Ordinals.Exponentiation.Paper.html#10385" class="Bound">α</a> <a id="10699" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="10702" href="Ordinals.Exponentiation.Paper.html#10409" class="Bound">h</a> <a id="10704" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="10706" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10707" class="Symbol">)</a> <a id="10709" class="Symbol">(</a><a id="10710" href="Ordinals.Exponentiation.Paper.html#10710" class="Bound">b</a> <a id="10712" class="Symbol">:</a> <a id="10714" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10716" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="10718" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10719" class="Symbol">)</a>
      <a id="10727" class="Symbol">→</a> <a id="10729" class="Symbol">(</a><a id="10730" href="Ordinals.Exponentiation.Paper.html#10730" class="Bound">l</a> <a id="10732" class="Symbol">:</a> <a id="10734" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10736" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="10743" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="10745" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="10747" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10748" class="Symbol">)</a>
      <a id="10756" class="Symbol">→</a> <a id="10758" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="10776" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="10779" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="10781" class="Symbol">((</a><a id="10783" href="Ordinals.Exponentiation.Paper.html#10691" class="Bound">a</a> <a id="10785" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10787" href="Ordinals.Exponentiation.Paper.html#10710" class="Bound">b</a><a id="10788" class="Symbol">)</a> <a id="10790" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10792" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10796" href="Ordinals.Exponentiation.Paper.html#10730" class="Bound">l</a><a id="10797" class="Symbol">)</a>
      <a id="10805" class="Symbol">→</a> <a id="10807" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10809" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="10825" href="Ordinals.Exponentiation.Paper.html#10385" class="Bound">α</a> <a id="10827" href="Ordinals.Exponentiation.Paper.html#10409" class="Bound">h</a> <a id="10829" class="Symbol">(</a><a id="10830" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="10832" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10834" href="Ordinals.Exponentiation.Paper.html#10710" class="Bound">b</a><a id="10835" class="Symbol">)</a> <a id="10837" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="10840" href="Ordinals.Exponentiation.Paper.html#10683" class="Function">Eq-5</a> <a id="10845" href="Ordinals.Exponentiation.Paper.html#10845" class="Bound">a</a> <a id="10847" href="Ordinals.Exponentiation.Paper.html#10847" class="Bound">b</a> <a id="10849" href="Ordinals.Exponentiation.Paper.html#10849" class="Bound">l</a> <a id="10851" href="Ordinals.Exponentiation.Paper.html#10851" class="Bound">δ</a> <a id="10853" class="Symbol">=</a> <a id="10855" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="10865" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="10868" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="10870" href="Ordinals.Exponentiation.Paper.html#10845" class="Bound">a</a> <a id="10872" href="Ordinals.Exponentiation.Paper.html#10847" class="Bound">b</a> <a id="10874" class="Symbol">(</a><a id="10875" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10879" href="Ordinals.Exponentiation.Paper.html#10849" class="Bound">l</a><a id="10880" class="Symbol">)</a> <a id="10882" href="Ordinals.Exponentiation.Paper.html#10851" class="Bound">δ</a>

 <a id="fixed-assumptions-2.τ"></a><a id="10886" href="Ordinals.Exponentiation.Paper.html#10886" class="Function">τ</a> <a id="10888" class="Symbol">=</a> <a id="10890" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="10900" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="10903" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a>

 <a id="fixed-assumptions-2.Eq-5-addendum-i"></a><a id="10907" href="Ordinals.Exponentiation.Paper.html#10907" class="Function">Eq-5-addendum-i</a>
  <a id="10925" class="Symbol">:</a> <a id="10927" class="Symbol">(</a><a id="10928" href="Ordinals.Exponentiation.Paper.html#10928" class="Bound">a</a> <a id="10930" class="Symbol">:</a> <a id="10932" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10934" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="10937" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10938" class="Symbol">)</a> <a id="10940" class="Symbol">(</a><a id="10941" href="Ordinals.Exponentiation.Paper.html#10941" class="Bound">b</a> <a id="10943" class="Symbol">:</a> <a id="10945" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10947" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="10949" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10950" class="Symbol">)</a>
    <a id="10956" class="Symbol">(</a><a id="10957" href="Ordinals.Exponentiation.Paper.html#10957" class="Bound">l₁</a> <a id="10960" href="Ordinals.Exponentiation.Paper.html#10960" class="Bound">l₂</a> <a id="10963" class="Symbol">:</a> <a id="10965" href="MLTT.List.html#488" class="Datatype">List</a> <a id="10970" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10972" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="10975" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10978" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="10980" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10981" class="Symbol">)</a>
    <a id="10987" class="Symbol">(</a><a id="10988" href="Ordinals.Exponentiation.Paper.html#10988" class="Bound">δ₁</a> <a id="10991" class="Symbol">:</a> <a id="10993" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="11011" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11014" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11016" class="Symbol">((</a><a id="11018" href="Ordinals.Exponentiation.Paper.html#10928" class="Bound">a</a> <a id="11020" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11022" href="Ordinals.Exponentiation.Paper.html#10941" class="Bound">b</a><a id="11023" class="Symbol">)</a> <a id="11025" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11027" href="Ordinals.Exponentiation.Paper.html#10957" class="Bound">l₁</a><a id="11029" class="Symbol">))</a>
    <a id="11036" class="Symbol">(</a><a id="11037" href="Ordinals.Exponentiation.Paper.html#11037" class="Bound">δ₂</a> <a id="11040" class="Symbol">:</a> <a id="11042" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="11060" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11063" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11065" class="Symbol">((</a><a id="11067" href="Ordinals.Exponentiation.Paper.html#10928" class="Bound">a</a> <a id="11069" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11071" href="Ordinals.Exponentiation.Paper.html#10941" class="Bound">b</a><a id="11072" class="Symbol">)</a> <a id="11074" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11076" href="Ordinals.Exponentiation.Paper.html#10960" class="Bound">l₂</a><a id="11078" class="Symbol">))</a>
  <a id="11083" class="Symbol">→</a> <a id="11085" href="Ordinals.Exponentiation.Paper.html#10957" class="Bound">l₁</a> <a id="11088" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="11095" class="Symbol">(</a><a id="11096" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11099" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11102" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a><a id="11103" class="Symbol">)</a> <a id="11105" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="11107" href="Ordinals.Exponentiation.Paper.html#10960" class="Bound">l₂</a>
  <a id="11112" class="Symbol">→</a> <a id="11114" href="Ordinals.Exponentiation.Paper.html#10886" class="Function">τ</a> <a id="11116" href="Ordinals.Exponentiation.Paper.html#10928" class="Bound">a</a> <a id="11118" href="Ordinals.Exponentiation.Paper.html#10941" class="Bound">b</a> <a id="11120" href="Ordinals.Exponentiation.Paper.html#10957" class="Bound">l₁</a> <a id="11123" href="Ordinals.Exponentiation.Paper.html#10988" class="Bound">δ₁</a> <a id="11126" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="11129" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="11136" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11138" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11140" href="Ordinals.Exponentiation.Paper.html#10941" class="Bound">b</a> <a id="11142" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="11144" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="11146" href="Ordinals.Exponentiation.Paper.html#10886" class="Function">τ</a> <a id="11148" href="Ordinals.Exponentiation.Paper.html#10928" class="Bound">a</a> <a id="11150" href="Ordinals.Exponentiation.Paper.html#10941" class="Bound">b</a> <a id="11152" href="Ordinals.Exponentiation.Paper.html#10960" class="Bound">l₂</a> <a id="11155" href="Ordinals.Exponentiation.Paper.html#11037" class="Bound">δ₂</a>
 <a id="11159" href="Ordinals.Exponentiation.Paper.html#10907" class="Function">Eq-5-addendum-i</a> <a id="11175" href="Ordinals.Exponentiation.Paper.html#11175" class="Bound">a</a> <a id="11177" href="Ordinals.Exponentiation.Paper.html#11177" class="Bound">b</a> <a id="11179" href="Ordinals.Exponentiation.Paper.html#11179" class="Bound">l₁</a> <a id="11182" href="Ordinals.Exponentiation.Paper.html#11182" class="Bound">l₂</a> <a id="11185" href="Ordinals.Exponentiation.Paper.html#11185" class="Bound">δ₁</a> <a id="11188" href="Ordinals.Exponentiation.Paper.html#11188" class="Bound">δ₂</a> <a id="11191" class="Symbol">=</a> <a id="11193" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a> <a id="11223" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11226" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11228" href="Ordinals.Exponentiation.Paper.html#11175" class="Bound">a</a> <a id="11230" href="Ordinals.Exponentiation.Paper.html#11177" class="Bound">b</a> <a id="11232" href="Ordinals.Exponentiation.Paper.html#11185" class="Bound">δ₁</a> <a id="11235" href="Ordinals.Exponentiation.Paper.html#11188" class="Bound">δ₂</a>

 <a id="fixed-assumptions-2.Eq-5-addendum-ii"></a><a id="11240" href="Ordinals.Exponentiation.Paper.html#11240" class="Function">Eq-5-addendum-ii</a> <a id="11257" class="Symbol">:</a> <a id="11259" class="Symbol">(</a><a id="11260" href="Ordinals.Exponentiation.Paper.html#11260" class="Bound">a</a> <a id="11262" class="Symbol">:</a> <a id="11264" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11266" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11269" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11270" class="Symbol">)</a> <a id="11272" class="Symbol">(</a><a id="11273" href="Ordinals.Exponentiation.Paper.html#11273" class="Bound">b</a> <a id="11275" class="Symbol">:</a> <a id="11277" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11279" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11281" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11282" class="Symbol">)</a>
                    <a id="11304" class="Symbol">(</a><a id="11305" href="Ordinals.Exponentiation.Paper.html#11305" class="Bound">l</a> <a id="11307" class="Symbol">:</a> <a id="11309" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11314" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11316" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11319" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11322" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11324" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11325" class="Symbol">)</a>
                    <a id="11347" class="Symbol">{</a><a id="11348" href="Ordinals.Exponentiation.Paper.html#11348" class="Bound">δ</a> <a id="11350" class="Symbol">:</a> <a id="11352" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="11370" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11373" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11375" class="Symbol">((</a><a id="11377" href="Ordinals.Exponentiation.Paper.html#11260" class="Bound">a</a> <a id="11379" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11381" href="Ordinals.Exponentiation.Paper.html#11273" class="Bound">b</a><a id="11382" class="Symbol">)</a> <a id="11384" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11386" href="Ordinals.Exponentiation.Paper.html#11305" class="Bound">l</a><a id="11387" class="Symbol">)}</a>
                    <a id="11410" class="Symbol">{</a><a id="11411" href="Ordinals.Exponentiation.Paper.html#11411" class="Bound">ε</a> <a id="11413" class="Symbol">:</a> <a id="11415" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="11433" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11436" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11438" href="Ordinals.Exponentiation.Paper.html#11305" class="Bound">l</a><a id="11439" class="Symbol">}</a>
                  <a id="11459" class="Symbol">→</a> <a id="11461" href="Ordinals.Exponentiation.Paper.html#10606" class="Function">ι</a> <a id="11463" href="Ordinals.Exponentiation.Paper.html#11273" class="Bound">b</a> <a id="11465" class="Symbol">(</a><a id="11466" href="Ordinals.Exponentiation.Paper.html#10886" class="Function">τ</a> <a id="11468" href="Ordinals.Exponentiation.Paper.html#11260" class="Bound">a</a> <a id="11470" href="Ordinals.Exponentiation.Paper.html#11273" class="Bound">b</a> <a id="11472" href="Ordinals.Exponentiation.Paper.html#11305" class="Bound">l</a> <a id="11474" href="Ordinals.Exponentiation.Paper.html#11348" class="Bound">δ</a><a id="11475" class="Symbol">)</a> <a id="11477" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11479" class="Symbol">(</a><a id="11480" href="Ordinals.Exponentiation.Paper.html#11305" class="Bound">l</a> <a id="11482" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11484" href="Ordinals.Exponentiation.Paper.html#11411" class="Bound">ε</a><a id="11485" class="Symbol">)</a>
 <a id="11488" href="Ordinals.Exponentiation.Paper.html#11240" class="Function">Eq-5-addendum-ii</a> <a id="11505" href="Ordinals.Exponentiation.Paper.html#11505" class="Bound">a</a> <a id="11507" href="Ordinals.Exponentiation.Paper.html#11507" class="Bound">b</a> <a id="11509" class="Symbol">=</a> <a id="11511" href="Ordinals.Exponentiation.DecreasingList.html#37953" class="Function">expᴸ-tail-section-of-expᴸ-segment-inclusion</a> <a id="11555" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11558" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11560" href="Ordinals.Exponentiation.Paper.html#11505" class="Bound">a</a> <a id="11562" href="Ordinals.Exponentiation.Paper.html#11507" class="Bound">b</a>

 <a id="fixed-assumptions-2.Eq-5-addendum-iii"></a><a id="11566" href="Ordinals.Exponentiation.Paper.html#11566" class="Function">Eq-5-addendum-iii</a> <a id="11584" class="Symbol">:</a> <a id="11586" class="Symbol">(</a><a id="11587" href="Ordinals.Exponentiation.Paper.html#11587" class="Bound">a</a> <a id="11589" class="Symbol">:</a> <a id="11591" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11593" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11596" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11597" class="Symbol">)</a> <a id="11599" class="Symbol">(</a><a id="11600" href="Ordinals.Exponentiation.Paper.html#11600" class="Bound">b</a> <a id="11602" class="Symbol">:</a> <a id="11604" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11606" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11608" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11609" class="Symbol">)</a>
                     <a id="11632" class="Symbol">(</a><a id="11633" href="Ordinals.Exponentiation.Paper.html#11633" class="Bound">l</a> <a id="11635" class="Symbol">:</a> <a id="11637" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11642" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11644" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11647" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11650" class="Symbol">(</a><a id="11651" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11653" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11655" href="Ordinals.Exponentiation.Paper.html#11600" class="Bound">b</a><a id="11656" class="Symbol">)</a> <a id="11658" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11659" class="Symbol">)</a>
                     <a id="11682" class="Symbol">{</a><a id="11683" href="Ordinals.Exponentiation.Paper.html#11683" class="Bound">δ</a> <a id="11685" class="Symbol">:</a> <a id="11687" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="11705" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11708" class="Symbol">(</a><a id="11709" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11711" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11713" href="Ordinals.Exponentiation.Paper.html#11600" class="Bound">b</a><a id="11714" class="Symbol">)</a> <a id="11716" href="Ordinals.Exponentiation.Paper.html#11633" class="Bound">l</a><a id="11717" class="Symbol">}</a>
                     <a id="11740" class="Symbol">{</a><a id="11741" href="Ordinals.Exponentiation.Paper.html#11741" class="Bound">ε</a> <a id="11743" class="Symbol">:</a> <a id="11745" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="11763" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11766" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11768" class="Symbol">((</a><a id="11770" href="Ordinals.Exponentiation.Paper.html#11587" class="Bound">a</a> <a id="11772" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11774" href="Ordinals.Exponentiation.Paper.html#11600" class="Bound">b</a><a id="11775" class="Symbol">)</a> <a id="11777" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="11779" href="Ordinals.Exponentiation.Paper.html#10639" class="Function">ι-list</a> <a id="11786" href="Ordinals.Exponentiation.Paper.html#11600" class="Bound">b</a> <a id="11788" href="Ordinals.Exponentiation.Paper.html#11633" class="Bound">l</a><a id="11789" class="Symbol">)}</a>
                   <a id="11811" class="Symbol">→</a> <a id="11813" href="Ordinals.Exponentiation.Paper.html#10886" class="Function">τ</a> <a id="11815" href="Ordinals.Exponentiation.Paper.html#11587" class="Bound">a</a> <a id="11817" href="Ordinals.Exponentiation.Paper.html#11600" class="Bound">b</a> <a id="11819" class="Symbol">(</a><a id="11820" href="Ordinals.Exponentiation.Paper.html#10639" class="Function">ι-list</a> <a id="11827" href="Ordinals.Exponentiation.Paper.html#11600" class="Bound">b</a> <a id="11829" href="Ordinals.Exponentiation.Paper.html#11633" class="Bound">l</a><a id="11830" class="Symbol">)</a> <a id="11832" href="Ordinals.Exponentiation.Paper.html#11741" class="Bound">ε</a> <a id="11834" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11836" class="Symbol">(</a><a id="11837" href="Ordinals.Exponentiation.Paper.html#11633" class="Bound">l</a> <a id="11839" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11841" href="Ordinals.Exponentiation.Paper.html#11683" class="Bound">δ</a><a id="11842" class="Symbol">)</a>
 <a id="11845" href="Ordinals.Exponentiation.Paper.html#11566" class="Function">Eq-5-addendum-iii</a> <a id="11863" href="Ordinals.Exponentiation.Paper.html#11863" class="Bound">a</a> <a id="11865" href="Ordinals.Exponentiation.Paper.html#11865" class="Bound">b</a> <a id="11867" href="Ordinals.Exponentiation.Paper.html#11867" class="Bound">l</a> <a id="11869" class="Symbol">{</a><a id="11870" href="Ordinals.Exponentiation.Paper.html#11870" class="Bound">δ</a><a id="11871" class="Symbol">}</a> <a id="11873" class="Symbol">=</a>
  <a id="11877" href="Ordinals.Exponentiation.DecreasingList.html#38886" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail</a> <a id="11921" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11924" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11926" href="Ordinals.Exponentiation.Paper.html#11863" class="Bound">a</a> <a id="11928" href="Ordinals.Exponentiation.Paper.html#11865" class="Bound">b</a> <a id="11930" href="Ordinals.Exponentiation.Paper.html#11867" class="Bound">l</a> <a id="11932" href="Ordinals.Exponentiation.Paper.html#11870" class="Bound">δ</a>

 <a id="fixed-assumptions-2.Proposition-19-i"></a><a id="11936" href="Ordinals.Exponentiation.Paper.html#11936" class="Function">Proposition-19-i</a>
  <a id="11955" class="Symbol">:</a> <a id="11957" class="Symbol">(</a><a id="11958" href="Ordinals.Exponentiation.Paper.html#11958" class="Bound">a</a> <a id="11960" class="Symbol">:</a> <a id="11962" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11964" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11967" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11968" class="Symbol">)</a> <a id="11970" class="Symbol">(</a><a id="11971" href="Ordinals.Exponentiation.Paper.html#11971" class="Bound">b</a> <a id="11973" class="Symbol">:</a> <a id="11975" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11977" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="11979" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11980" class="Symbol">)</a> <a id="11982" class="Symbol">(</a><a id="11983" href="Ordinals.Exponentiation.Paper.html#11983" class="Bound">l</a> <a id="11985" class="Symbol">:</a> <a id="11987" href="MLTT.List.html#488" class="Datatype">List</a> <a id="11992" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11994" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="11997" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12000" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="12002" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12003" class="Symbol">)</a>
    <a id="12009" class="Symbol">(</a><a id="12010" href="Ordinals.Exponentiation.Paper.html#12010" class="Bound">δ</a> <a id="12012" class="Symbol">:</a> <a id="12014" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="12032" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="12035" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="12037" class="Symbol">((</a><a id="12039" href="Ordinals.Exponentiation.Paper.html#11958" class="Bound">a</a> <a id="12041" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12043" href="Ordinals.Exponentiation.Paper.html#11971" class="Bound">b</a><a id="12044" class="Symbol">)</a> <a id="12046" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12048" href="Ordinals.Exponentiation.Paper.html#11983" class="Bound">l</a><a id="12049" class="Symbol">))</a>
  <a id="12054" class="Symbol">→</a> <a id="12056" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="12063" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="12065" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="12067" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12069" class="Symbol">((</a><a id="12071" href="Ordinals.Exponentiation.Paper.html#11958" class="Bound">a</a> <a id="12073" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12075" href="Ordinals.Exponentiation.Paper.html#11971" class="Bound">b</a> <a id="12077" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12079" href="Ordinals.Exponentiation.Paper.html#11983" class="Bound">l</a><a id="12080" class="Symbol">)</a> <a id="12082" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12084" href="Ordinals.Exponentiation.Paper.html#12010" class="Bound">δ</a><a id="12085" class="Symbol">)</a>
    <a id="12091" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12093" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="12100" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="12102" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12104" href="Ordinals.Exponentiation.Paper.html#11971" class="Bound">b</a> <a id="12106" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="12108" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12111" class="Symbol">(</a><a id="12112" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="12115" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12118" class="Symbol">(</a><a id="12119" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="12122" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12124" href="Ordinals.Exponentiation.Paper.html#11958" class="Bound">a</a><a id="12125" class="Symbol">))</a> <a id="12128" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12131" class="Symbol">(</a><a id="12132" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="12139" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="12141" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12143" href="Ordinals.Exponentiation.Paper.html#11971" class="Bound">b</a> <a id="12145" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="12147" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12149" href="Ordinals.Exponentiation.Paper.html#10886" class="Function">τ</a> <a id="12151" href="Ordinals.Exponentiation.Paper.html#11958" class="Bound">a</a> <a id="12153" href="Ordinals.Exponentiation.Paper.html#11971" class="Bound">b</a> <a id="12155" href="Ordinals.Exponentiation.Paper.html#11983" class="Bound">l</a> <a id="12157" href="Ordinals.Exponentiation.Paper.html#12010" class="Bound">δ</a><a id="12158" class="Symbol">)</a>
 <a id="12161" href="Ordinals.Exponentiation.Paper.html#11936" class="Function">Proposition-19-i</a> <a id="12178" class="Symbol">=</a> <a id="12180" href="Ordinals.Exponentiation.DecreasingList.html#51115" class="Function">expᴸ-↓-cons</a> <a id="12192" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="12195" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a>

 <a id="fixed-assumptions-2.Proposition-19-ii"></a><a id="12199" href="Ordinals.Exponentiation.Paper.html#12199" class="Function">Proposition-19-ii</a>
  <a id="12219" class="Symbol">:</a> <a id="12221" class="Symbol">(</a><a id="12222" href="Ordinals.Exponentiation.Paper.html#12222" class="Bound">a</a> <a id="12224" class="Symbol">:</a> <a id="12226" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12228" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="12231" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12232" class="Symbol">)</a> <a id="12234" class="Symbol">(</a><a id="12235" href="Ordinals.Exponentiation.Paper.html#12235" class="Bound">b</a> <a id="12237" class="Symbol">:</a> <a id="12239" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12241" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="12243" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12244" class="Symbol">)</a> <a id="12246" class="Symbol">(</a><a id="12247" href="Ordinals.Exponentiation.Paper.html#12247" class="Bound">l</a> <a id="12249" class="Symbol">:</a> <a id="12251" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12253" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="12260" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="12262" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12264" href="Ordinals.Exponentiation.Paper.html#12235" class="Bound">b</a> <a id="12266" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="12268" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12269" class="Symbol">)</a>
  <a id="12273" class="Symbol">→</a> <a id="12275" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="12282" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="12284" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="12286" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12288" href="Ordinals.Exponentiation.DecreasingList.html#32380" class="Function">extended-expᴸ-segment-inclusion</a> <a id="12320" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="12323" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="12325" href="Ordinals.Exponentiation.Paper.html#12235" class="Bound">b</a> <a id="12327" href="Ordinals.Exponentiation.Paper.html#12247" class="Bound">l</a> <a id="12329" href="Ordinals.Exponentiation.Paper.html#12222" class="Bound">a</a>
    <a id="12335" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12337" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="12344" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="12346" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12348" href="Ordinals.Exponentiation.Paper.html#12235" class="Bound">b</a> <a id="12350" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="12352" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12355" class="Symbol">(</a><a id="12356" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="12359" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12362" class="Symbol">(</a><a id="12363" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="12366" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12368" href="Ordinals.Exponentiation.Paper.html#12222" class="Bound">a</a><a id="12369" class="Symbol">))</a> <a id="12372" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12375" class="Symbol">(</a><a id="12376" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="12383" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a> <a id="12385" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12387" href="Ordinals.Exponentiation.Paper.html#12235" class="Bound">b</a> <a id="12389" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="12391" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12393" href="Ordinals.Exponentiation.Paper.html#12247" class="Bound">l</a><a id="12394" class="Symbol">)</a>
 <a id="12397" href="Ordinals.Exponentiation.Paper.html#12199" class="Function">Proposition-19-ii</a> <a id="12415" class="Symbol">=</a> <a id="12417" href="Ordinals.Exponentiation.DecreasingList.html#51473" class="Function">expᴸ-↓-cons&#39;</a> <a id="12430" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a> <a id="12433" href="Ordinals.Exponentiation.Paper.html#10456" class="Bound">β</a>

<a id="12436" class="Keyword">module</a> <a id="fixed-assumptions-3"></a><a id="12443" href="Ordinals.Exponentiation.Paper.html#12443" class="Module">fixed-assumptions-3</a>
        <a id="12471" class="Symbol">(</a><a id="12472" href="Ordinals.Exponentiation.Paper.html#12472" class="Bound">α</a> <a id="12474" class="Symbol">:</a> <a id="12476" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12484" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12485" class="Symbol">)</a>
        <a id="12495" class="Symbol">(</a><a id="12496" href="Ordinals.Exponentiation.Paper.html#12496" class="Bound">h</a> <a id="12498" class="Symbol">:</a> <a id="12500" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="12531" href="Ordinals.Exponentiation.Paper.html#12472" class="Bound">α</a><a id="12532" class="Symbol">)</a>
        <a id="12542" class="Symbol">(</a><a id="12543" href="Ordinals.Exponentiation.Paper.html#12543" class="Bound">β</a> <a id="12545" class="Symbol">:</a> <a id="12547" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12555" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12556" class="Symbol">)</a>
       <a id="12565" class="Keyword">where</a>

 <a id="12573" class="Keyword">open</a> <a id="12578" href="Ordinals.Exponentiation.Paper.html#9321" class="Module">fixed-assumptions-1</a> <a id="12598" href="Ordinals.Exponentiation.Paper.html#12472" class="Bound">α</a> <a id="12600" href="Ordinals.Exponentiation.Paper.html#12496" class="Bound">h</a>

 <a id="fixed-assumptions-3.Theorem-20"></a><a id="12604" href="Ordinals.Exponentiation.Paper.html#12604" class="Function">Theorem-20</a> <a id="12615" class="Symbol">:</a> <a id="12617" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="12640" href="Ordinals.Exponentiation.Paper.html#12472" class="Bound">α</a> <a id="12642" class="Symbol">(λ</a> <a id="12645" href="Ordinals.Exponentiation.Paper.html#12645" class="Bound">-</a> <a id="12647" class="Symbol">→</a> <a id="12649" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="12656" href="Ordinals.Exponentiation.Paper.html#12645" class="Bound">-</a> <a id="12658" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a><a id="12659" class="Symbol">)</a>
            <a id="12673" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12675" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="12698" href="Ordinals.Exponentiation.Paper.html#12472" class="Bound">α</a> <a id="12700" class="Symbol">(λ</a> <a id="12703" href="Ordinals.Exponentiation.Paper.html#12703" class="Bound">-</a> <a id="12705" class="Symbol">→</a> <a id="12707" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="12714" href="Ordinals.Exponentiation.Paper.html#12703" class="Bound">-</a> <a id="12716" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a><a id="12717" class="Symbol">)</a>
            <a id="12731" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12733" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="12769" href="Ordinals.Exponentiation.Paper.html#12472" class="Bound">α</a> <a id="12771" class="Symbol">(λ</a> <a id="12774" href="Ordinals.Exponentiation.Paper.html#12774" class="Bound">-</a> <a id="12776" class="Symbol">→</a> <a id="12778" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="12785" href="Ordinals.Exponentiation.Paper.html#12774" class="Bound">-</a> <a id="12787" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a><a id="12788" class="Symbol">)</a>
            <a id="12802" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12804" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="12826" href="Ordinals.Exponentiation.Paper.html#12472" class="Bound">α</a> <a id="12828" class="Symbol">(λ</a> <a id="12831" href="Ordinals.Exponentiation.Paper.html#12831" class="Bound">-</a> <a id="12833" class="Symbol">→</a> <a id="12835" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="12842" href="Ordinals.Exponentiation.Paper.html#12831" class="Bound">-</a> <a id="12844" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a><a id="12845" class="Symbol">)</a>
 <a id="12848" href="Ordinals.Exponentiation.Paper.html#12604" class="Function">Theorem-20</a> <a id="12859" class="Symbol">=</a>   <a id="12863" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2743" class="Function">expᴸ-satisfies-zero-specification</a> <a id="12897" class="Symbol">{</a><a id="12898" href="Ordinals.Exponentiation.Paper.html#12484" class="Bound">𝓤</a><a id="12899" class="Symbol">}</a> <a id="12901" class="Symbol">{</a><a id="12902" href="Ordinals.Exponentiation.Paper.html#12484" class="Bound">𝓤</a><a id="12903" class="Symbol">}</a> <a id="12905" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a>
              <a id="12922" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12924" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
                 <a id="12953" class="Symbol">(λ</a> <a id="12956" href="Ordinals.Exponentiation.Paper.html#12956" class="Bound">-</a> <a id="12958" class="Symbol">→</a> <a id="12960" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="12983" href="Ordinals.Exponentiation.Paper.html#12956" class="Bound">-</a> <a id="12985" class="Symbol">(λ</a> <a id="12988" href="Ordinals.Exponentiation.Paper.html#12988" class="Bound">-</a> <a id="12990" class="Symbol">→</a> <a id="12992" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="12999" href="Ordinals.Exponentiation.Paper.html#12988" class="Bound">-</a> <a id="13001" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a><a id="13002" class="Symbol">))</a>
                 <a id="13022" href="Ordinals.Exponentiation.Paper.html#9443" class="Function">NB[α⁺-eq]</a>
                 <a id="13049" class="Symbol">(</a><a id="13050" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25570" class="Function">expᴸ-satisfies-succ-specification</a> <a id="13084" class="Symbol">{</a><a id="13085" href="Ordinals.Exponentiation.Paper.html#12484" class="Bound">𝓤</a><a id="13086" class="Symbol">}</a> <a id="13088" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a><a id="13090" class="Symbol">)</a>
              <a id="13106" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13108" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
                 <a id="13137" class="Symbol">(λ</a> <a id="13140" href="Ordinals.Exponentiation.Paper.html#13140" class="Bound">-</a> <a id="13142" class="Symbol">→</a> <a id="13144" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="13180" href="Ordinals.Exponentiation.Paper.html#13140" class="Bound">-</a> <a id="13182" class="Symbol">(λ</a> <a id="13185" href="Ordinals.Exponentiation.Paper.html#13185" class="Bound">-</a> <a id="13187" class="Symbol">→</a> <a id="13189" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="13196" href="Ordinals.Exponentiation.Paper.html#13185" class="Bound">-</a> <a id="13198" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a><a id="13199" class="Symbol">))</a>
                 <a id="13219" href="Ordinals.Exponentiation.Paper.html#9443" class="Function">NB[α⁺-eq]</a>
                 <a id="13246" class="Symbol">(</a><a id="13247" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36972" class="Function">expᴸ-satisfies-zero-sup-combined-specification</a> <a id="13294" class="Symbol">{</a><a id="13295" href="Ordinals.Exponentiation.Paper.html#12484" class="Bound">𝓤</a><a id="13296" class="Symbol">}</a> <a id="13298" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a><a id="13300" class="Symbol">)</a>
              <a id="13316" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13318" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
                 <a id="13347" class="Symbol">(λ</a> <a id="13350" href="Ordinals.Exponentiation.Paper.html#13350" class="Bound">-</a> <a id="13352" class="Symbol">→</a> <a id="13354" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="13376" href="Ordinals.Exponentiation.Paper.html#13350" class="Bound">-</a> <a id="13378" class="Symbol">(λ</a> <a id="13381" href="Ordinals.Exponentiation.Paper.html#13381" class="Bound">-</a> <a id="13383" class="Symbol">→</a> <a id="13385" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="13392" href="Ordinals.Exponentiation.Paper.html#13381" class="Bound">-</a> <a id="13394" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a><a id="13395" class="Symbol">))</a>
                 <a id="13415" href="Ordinals.Exponentiation.Paper.html#9443" class="Function">NB[α⁺-eq]</a>
                 <a id="13442" class="Symbol">(</a><a id="13443" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32259" class="Function">expᴸ-satisfies-sup-specification</a> <a id="13476" class="Symbol">{</a><a id="13477" href="Ordinals.Exponentiation.Paper.html#12484" class="Bound">𝓤</a><a id="13478" class="Symbol">}</a> <a id="13480" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a><a id="13482" class="Symbol">)</a>


 <a id="fixed-assumptions-3.Proposition-21"></a><a id="13487" href="Ordinals.Exponentiation.Paper.html#13487" class="Function">Proposition-21</a> <a id="13502" class="Symbol">:</a> <a id="13504" class="Symbol">(</a><a id="13505" href="Ordinals.Exponentiation.Paper.html#13505" class="Bound">β</a> <a id="13507" href="Ordinals.Exponentiation.Paper.html#13507" class="Bound">γ</a> <a id="13509" class="Symbol">:</a> <a id="13511" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13519" href="Ordinals.Exponentiation.Paper.html#12555" class="Bound">𝓥</a><a id="13520" class="Symbol">)</a>
                <a id="13538" class="Symbol">→</a> <a id="13540" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="13547" href="Ordinals.Exponentiation.Paper.html#13505" class="Bound">β</a> <a id="13549" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13552" href="Ordinals.Exponentiation.Paper.html#13507" class="Bound">γ</a> <a id="13554" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="13556" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13558" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="13565" href="Ordinals.Exponentiation.Paper.html#13505" class="Bound">β</a> <a id="13567" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="13569" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13572" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="13579" href="Ordinals.Exponentiation.Paper.html#13507" class="Bound">γ</a> <a id="13581" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a>
 <a id="13584" href="Ordinals.Exponentiation.Paper.html#13487" class="Function">Proposition-21</a> <a id="13599" class="Symbol">=</a> <a id="13601" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25230" class="Function">expᴸ-by-+ₒ</a> <a id="13612" href="Ordinals.Exponentiation.Paper.html#9427" class="Function">α⁺</a>

 <a id="fixed-assumptions-3.Proposition-22"></a><a id="13617" href="Ordinals.Exponentiation.Paper.html#13617" class="Function">Proposition-22</a> <a id="13632" class="Symbol">:</a> <a id="13634" class="Symbol">(</a><a id="13635" href="Ordinals.Exponentiation.Paper.html#13635" class="Bound">β</a> <a id="13637" class="Symbol">:</a> <a id="13639" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13647" href="Ordinals.Exponentiation.Paper.html#12555" class="Bound">𝓥</a><a id="13648" class="Symbol">)</a>
                <a id="13666" class="Symbol">→</a> <a id="13668" href="Ordinals.Exponentiation.Paper.html#2461" class="Function">has-decidable-equality</a> <a id="13691" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13693" href="Ordinals.Exponentiation.Paper.html#12472" class="Bound">α</a> <a id="13695" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
                <a id="13713" class="Symbol">→</a> <a id="13715" href="Ordinals.Exponentiation.Paper.html#2461" class="Function">has-decidable-equality</a> <a id="13738" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13740" href="Ordinals.Exponentiation.Paper.html#13635" class="Bound">β</a> <a id="13742" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
                <a id="13760" class="Symbol">→</a> <a id="13762" href="Ordinals.Exponentiation.Paper.html#2461" class="Function">has-decidable-equality</a> <a id="13785" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13787" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">exp[α,</a> <a id="13794" href="Ordinals.Exponentiation.Paper.html#13635" class="Bound">β</a> <a id="13796" href="Ordinals.Exponentiation.Paper.html#9514" class="Function Operator">]</a> <a id="13798" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="13801" href="Ordinals.Exponentiation.Paper.html#13617" class="Function">Proposition-22</a> <a id="13816" href="Ordinals.Exponentiation.Paper.html#13816" class="Bound">β</a> <a id="13818" class="Symbol">=</a> <a id="13820" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2235" class="Function">exponentiationᴸ-preserves-discreteness</a> <a id="13859" href="Ordinals.Exponentiation.Paper.html#12472" class="Bound">α</a> <a id="13861" href="Ordinals.Exponentiation.Paper.html#13816" class="Bound">β</a> <a id="13863" href="Ordinals.Exponentiation.Paper.html#12496" class="Bound">h</a>

<a id="13866" class="Keyword">private</a>
 <a id="tri-least"></a><a id="13875" href="Ordinals.Exponentiation.Paper.html#13875" class="Function">tri-least</a> <a id="13885" class="Symbol">:</a> <a id="13887" class="Symbol">(</a><a id="13888" href="Ordinals.Exponentiation.Paper.html#13888" class="Bound">α</a> <a id="13890" class="Symbol">:</a> <a id="13892" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13900" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13901" class="Symbol">)</a>
           <a id="13914" class="Symbol">→</a> <a id="13916" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="13926" href="Ordinals.Exponentiation.Paper.html#13888" class="Bound">α</a>
           <a id="13939" class="Symbol">→</a> <a id="13941" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="13957" href="Ordinals.Exponentiation.Paper.html#13888" class="Bound">α</a>
           <a id="13970" class="Symbol">→</a> <a id="13972" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="14003" href="Ordinals.Exponentiation.Paper.html#13888" class="Bound">α</a>
 <a id="14006" href="Ordinals.Exponentiation.Paper.html#13875" class="Function">tri-least</a> <a id="14016" href="Ordinals.Exponentiation.Paper.html#14016" class="Bound">α</a> <a id="14018" class="Symbol">(</a><a id="14019" href="Ordinals.Exponentiation.Paper.html#14019" class="Bound">⊥</a> <a id="14021" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14023" href="Ordinals.Exponentiation.Paper.html#14023" class="Bound">⊥-is-least</a><a id="14033" class="Symbol">)</a> <a id="14035" href="Ordinals.Exponentiation.Paper.html#14035" class="Bound">t</a> <a id="14037" class="Symbol">=</a>
  <a id="14041" href="Ordinals.Exponentiation.Paper.html#14019" class="Bound">⊥</a> <a id="14043" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="14047" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13515" class="Function">is-trichotomous-and-least-implies-is-trichotomous-least</a> <a id="14103" href="Ordinals.Exponentiation.Paper.html#14016" class="Bound">α</a> <a id="14105" href="Ordinals.Exponentiation.Paper.html#14019" class="Bound">⊥</a> <a id="14107" class="Symbol">(</a><a id="14108" href="Ordinals.Exponentiation.Paper.html#14035" class="Bound">t</a> <a id="14110" href="Ordinals.Exponentiation.Paper.html#14019" class="Bound">⊥</a><a id="14111" class="Symbol">)</a> <a id="14113" href="Ordinals.Exponentiation.Paper.html#14023" class="Bound">⊥-is-least</a>

<a id="Proposition-23"></a><a id="14125" href="Ordinals.Exponentiation.Paper.html#14125" class="Function">Proposition-23</a>
 <a id="14141" class="Symbol">:</a> <a id="14143" class="Symbol">(</a><a id="14144" href="Ordinals.Exponentiation.Paper.html#14144" class="Bound">α</a> <a id="14146" class="Symbol">:</a> <a id="14148" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14156" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14157" class="Symbol">)</a> <a id="14159" class="Symbol">(</a><a id="14160" href="Ordinals.Exponentiation.Paper.html#14160" class="Bound">β</a> <a id="14162" class="Symbol">:</a> <a id="14164" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14172" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="14173" class="Symbol">)</a> <a id="14175" class="Symbol">(</a><a id="14176" href="Ordinals.Exponentiation.Paper.html#14176" class="Bound">h</a> <a id="14178" class="Symbol">:</a> <a id="14180" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="14190" href="Ordinals.Exponentiation.Paper.html#14144" class="Bound">α</a><a id="14191" class="Symbol">)</a>
 <a id="14194" class="Symbol">→</a> <a id="14196" class="Symbol">(</a><a id="14197" href="Ordinals.Exponentiation.Paper.html#14197" class="Bound">t</a> <a id="14199" class="Symbol">:</a> <a id="14201" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="14217" href="Ordinals.Exponentiation.Paper.html#14144" class="Bound">α</a><a id="14218" class="Symbol">)</a>
 <a id="14221" class="Symbol">→</a> <a id="14223" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="14239" href="Ordinals.Exponentiation.Paper.html#14160" class="Bound">β</a>
 <a id="14242" class="Symbol">→</a> <a id="14244" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="14260" class="Symbol">(</a><a id="14261" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="14277" href="Ordinals.Exponentiation.Paper.html#14144" class="Bound">α</a> <a id="14279" class="Symbol">(</a><a id="14280" href="Ordinals.Exponentiation.Paper.html#13875" class="Function">tri-least</a> <a id="14290" href="Ordinals.Exponentiation.Paper.html#14144" class="Bound">α</a> <a id="14292" href="Ordinals.Exponentiation.Paper.html#14176" class="Bound">h</a> <a id="14294" href="Ordinals.Exponentiation.Paper.html#14197" class="Bound">t</a><a id="14295" class="Symbol">)</a> <a id="14297" href="Ordinals.Exponentiation.Paper.html#14160" class="Bound">β</a><a id="14298" class="Symbol">)</a>
<a id="14300" href="Ordinals.Exponentiation.Paper.html#14125" class="Function">Proposition-23</a> <a id="14315" class="Symbol">=</a> <a id="14317" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5046" class="Function">exponentiationᴸ-preserves-trichotomy</a>

<a id="14355" class="Markup">\end{code}</a><a id="14365" class="Background">

Section V. Abstract and Concrete Exponentiation

</a><a id="14416" class="Markup">\begin{code}</a>

<a id="Theorem-24"></a><a id="14430" href="Ordinals.Exponentiation.Paper.html#14430" class="Function">Theorem-24</a> <a id="14441" class="Symbol">:</a> <a id="14443" class="Symbol">(</a><a id="14444" href="Ordinals.Exponentiation.Paper.html#14444" class="Bound">α</a> <a id="14446" href="Ordinals.Exponentiation.Paper.html#14446" class="Bound">β</a> <a id="14448" class="Symbol">:</a> <a id="14450" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14458" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14459" class="Symbol">)</a> <a id="14461" class="Symbol">(</a><a id="14462" href="Ordinals.Exponentiation.Paper.html#14462" class="Bound">h</a> <a id="14464" class="Symbol">:</a> <a id="14466" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="14497" href="Ordinals.Exponentiation.Paper.html#14444" class="Bound">α</a><a id="14498" class="Symbol">)</a>
           <a id="14511" class="Symbol">→</a> <a id="14513" href="Ordinals.Exponentiation.Paper.html#14444" class="Bound">α</a> <a id="14515" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14518" href="Ordinals.Exponentiation.Paper.html#14446" class="Bound">β</a> <a id="14520" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14522" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="14538" href="Ordinals.Exponentiation.Paper.html#14444" class="Bound">α</a> <a id="14540" href="Ordinals.Exponentiation.Paper.html#14462" class="Bound">h</a> <a id="14542" href="Ordinals.Exponentiation.Paper.html#14446" class="Bound">β</a>
<a id="14544" href="Ordinals.Exponentiation.Paper.html#14430" class="Function">Theorem-24</a> <a id="14555" href="Ordinals.Exponentiation.Paper.html#14555" class="Bound">α</a> <a id="14557" href="Ordinals.Exponentiation.Paper.html#14557" class="Bound">β</a> <a id="14559" href="Ordinals.Exponentiation.Paper.html#14559" class="Bound">h</a> <a id="14561" class="Symbol">=</a> <a id="14563" class="Symbol">(</a><a id="14564" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="14599" href="Ordinals.Exponentiation.Paper.html#14555" class="Bound">α</a> <a id="14601" href="Ordinals.Exponentiation.Paper.html#14557" class="Bound">β</a> <a id="14603" href="Ordinals.Exponentiation.Paper.html#14559" class="Bound">h</a><a id="14604" class="Symbol">)</a> <a id="14606" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="Corollary-25-i"></a><a id="14610" href="Ordinals.Exponentiation.Paper.html#14610" class="Function">Corollary-25-i</a> <a id="14625" class="Symbol">:</a> <a id="14627" class="Symbol">(</a><a id="14628" href="Ordinals.Exponentiation.Paper.html#14628" class="Bound">α</a> <a id="14630" href="Ordinals.Exponentiation.Paper.html#14630" class="Bound">β</a> <a id="14632" class="Symbol">:</a> <a id="14634" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14642" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14643" class="Symbol">)</a>
               <a id="14660" class="Symbol">→</a> <a id="14662" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="14693" href="Ordinals.Exponentiation.Paper.html#14628" class="Bound">α</a>
               <a id="14710" class="Symbol">→</a> <a id="14712" href="Ordinals.Exponentiation.Paper.html#2461" class="Function">has-decidable-equality</a> <a id="14735" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14737" href="Ordinals.Exponentiation.Paper.html#14628" class="Bound">α</a> <a id="14739" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
               <a id="14756" class="Symbol">→</a> <a id="14758" href="Ordinals.Exponentiation.Paper.html#2461" class="Function">has-decidable-equality</a> <a id="14781" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14783" href="Ordinals.Exponentiation.Paper.html#14630" class="Bound">β</a> <a id="14785" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
               <a id="14802" class="Symbol">→</a> <a id="14804" href="Ordinals.Exponentiation.Paper.html#2461" class="Function">has-decidable-equality</a> <a id="14827" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14829" href="Ordinals.Exponentiation.Paper.html#14628" class="Bound">α</a> <a id="14831" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14834" href="Ordinals.Exponentiation.Paper.html#14630" class="Bound">β</a> <a id="14836" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="14838" href="Ordinals.Exponentiation.Paper.html#14610" class="Function">Corollary-25-i</a> <a id="14853" class="Symbol">=</a>
 <a id="14856" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2911" class="Function">^ₒ-preserves-discreteness-for-base-with-trichotomous-least-element</a>

<a id="Corollary-25-ii"></a><a id="14924" href="Ordinals.Exponentiation.Paper.html#14924" class="Function">Corollary-25-ii</a> <a id="14940" class="Symbol">:</a> <a id="14942" class="Symbol">(</a><a id="14943" href="Ordinals.Exponentiation.Paper.html#14943" class="Bound">α</a> <a id="14945" href="Ordinals.Exponentiation.Paper.html#14945" class="Bound">β</a> <a id="14947" class="Symbol">:</a> <a id="14949" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14957" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14958" class="Symbol">)</a>
                <a id="14976" class="Symbol">→</a> <a id="14978" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="14988" href="Ordinals.Exponentiation.Paper.html#14943" class="Bound">α</a>
                <a id="15006" class="Symbol">→</a> <a id="15008" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="15024" href="Ordinals.Exponentiation.Paper.html#14943" class="Bound">α</a>
                <a id="15042" class="Symbol">→</a> <a id="15044" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="15060" href="Ordinals.Exponentiation.Paper.html#14945" class="Bound">β</a>
                <a id="15078" class="Symbol">→</a> <a id="15080" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="15096" class="Symbol">(</a><a id="15097" href="Ordinals.Exponentiation.Paper.html#14943" class="Bound">α</a> <a id="15099" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15102" href="Ordinals.Exponentiation.Paper.html#14945" class="Bound">β</a><a id="15103" class="Symbol">)</a>
<a id="15105" href="Ordinals.Exponentiation.Paper.html#14924" class="Function">Corollary-25-ii</a> <a id="15121" class="Symbol">=</a> <a id="15123" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5758" class="Function">^ₒ-preserves-trichotomy</a>

<a id="15148" class="Keyword">module</a> <a id="fixed-assumptions-4"></a><a id="15155" href="Ordinals.Exponentiation.Paper.html#15155" class="Module">fixed-assumptions-4</a>
        <a id="15183" class="Symbol">(</a><a id="15184" href="Ordinals.Exponentiation.Paper.html#15184" class="Bound">α</a> <a id="15186" href="Ordinals.Exponentiation.Paper.html#15186" class="Bound">β</a> <a id="15188" href="Ordinals.Exponentiation.Paper.html#15188" class="Bound">γ</a> <a id="15190" class="Symbol">:</a> <a id="15192" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15200" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15201" class="Symbol">)</a>
        <a id="15211" class="Symbol">(</a><a id="15212" href="Ordinals.Exponentiation.Paper.html#15212" class="Bound">h</a> <a id="15214" class="Symbol">:</a> <a id="15216" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="15247" href="Ordinals.Exponentiation.Paper.html#15184" class="Bound">α</a><a id="15248" class="Symbol">)</a>
       <a id="15257" class="Keyword">where</a>

 <a id="15265" class="Keyword">private</a>
  <a id="fixed-assumptions-4.h&#39;"></a><a id="15275" href="Ordinals.Exponentiation.Paper.html#15275" class="Function">h&#39;</a> <a id="15278" class="Symbol">:</a> <a id="15280" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="15311" class="Symbol">(</a><a id="15312" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="15328" href="Ordinals.Exponentiation.Paper.html#15184" class="Bound">α</a> <a id="15330" href="Ordinals.Exponentiation.Paper.html#15212" class="Bound">h</a> <a id="15332" href="Ordinals.Exponentiation.Paper.html#15186" class="Bound">β</a><a id="15333" class="Symbol">)</a>
  <a id="15337" href="Ordinals.Exponentiation.Paper.html#15275" class="Function">h&#39;</a> <a id="15340" class="Symbol">=</a> <a id="15342" href="Ordinals.Exponentiation.DecreasingList.html#20824" class="Function">exponentiationᴸ-has-trichotomous-least-element</a> <a id="15389" href="Ordinals.Exponentiation.Paper.html#15184" class="Bound">α</a> <a id="15391" href="Ordinals.Exponentiation.Paper.html#15212" class="Bound">h</a> <a id="15393" href="Ordinals.Exponentiation.Paper.html#15186" class="Bound">β</a>

 <a id="fixed-assumptions-4.Corollary-26"></a><a id="15397" href="Ordinals.Exponentiation.Paper.html#15397" class="Function">Corollary-26</a>
  <a id="15412" class="Symbol">:</a> <a id="15414" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="15430" href="Ordinals.Exponentiation.Paper.html#15184" class="Bound">α</a> <a id="15432" href="Ordinals.Exponentiation.Paper.html#15212" class="Bound">h</a> <a id="15434" class="Symbol">(</a><a id="15435" href="Ordinals.Exponentiation.Paper.html#15186" class="Bound">β</a> <a id="15437" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15440" href="Ordinals.Exponentiation.Paper.html#15188" class="Bound">γ</a><a id="15441" class="Symbol">)</a> <a id="15443" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15445" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="15461" class="Symbol">(</a><a id="15462" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="15478" href="Ordinals.Exponentiation.Paper.html#15184" class="Bound">α</a> <a id="15480" href="Ordinals.Exponentiation.Paper.html#15212" class="Bound">h</a> <a id="15482" href="Ordinals.Exponentiation.Paper.html#15186" class="Bound">β</a><a id="15483" class="Symbol">)</a> <a id="15485" href="Ordinals.Exponentiation.Paper.html#15275" class="Function">h&#39;</a> <a id="15488" href="Ordinals.Exponentiation.Paper.html#15188" class="Bound">γ</a>
 <a id="15491" href="Ordinals.Exponentiation.Paper.html#15397" class="Function">Corollary-26</a> <a id="15504" class="Symbol">=</a> <a id="15506" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9551" class="Function">exponentiationᴸ-by-×ₒ</a> <a id="15528" href="Ordinals.Exponentiation.Paper.html#15184" class="Bound">α</a> <a id="15530" href="Ordinals.Exponentiation.Paper.html#15212" class="Bound">h</a> <a id="15532" href="Ordinals.Exponentiation.Paper.html#15186" class="Bound">β</a> <a id="15534" href="Ordinals.Exponentiation.Paper.html#15188" class="Bound">γ</a>

<a id="15537" class="Keyword">module</a> <a id="fixed-assumptions-5"></a><a id="15544" href="Ordinals.Exponentiation.Paper.html#15544" class="Module">fixed-assumptions-5</a>
        <a id="15572" class="Symbol">(</a><a id="15573" href="Ordinals.Exponentiation.Paper.html#15573" class="Bound">α</a> <a id="15575" class="Symbol">:</a> <a id="15577" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15585" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15586" class="Symbol">)</a>
       <a id="15595" class="Keyword">where</a>

 <a id="15603" class="Keyword">open</a> <a id="15608" href="Ordinals.Exponentiation.RelatingConstructions.html#8402" class="Module">denotations</a> <a id="15620" href="Ordinals.Exponentiation.Paper.html#15573" class="Bound">α</a>

 <a id="fixed-assumptions-5.Definition-27"></a><a id="15624" href="Ordinals.Exponentiation.Paper.html#15624" class="Function">Definition-27</a> <a id="15638" class="Symbol">:</a> <a id="15640" class="Symbol">(</a><a id="15641" href="Ordinals.Exponentiation.Paper.html#15641" class="Bound">β</a> <a id="15643" class="Symbol">:</a> <a id="15645" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15653" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="15654" class="Symbol">)</a> <a id="15656" class="Symbol">→</a> <a id="15658" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="15668" href="Ordinals.Exponentiation.Paper.html#15573" class="Bound">α</a> <a id="15670" href="Ordinals.Exponentiation.Paper.html#15641" class="Bound">β</a> <a id="15672" class="Symbol">→</a> <a id="15674" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15676" href="Ordinals.Exponentiation.Paper.html#15573" class="Bound">α</a> <a id="15678" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15681" href="Ordinals.Exponentiation.Paper.html#15641" class="Bound">β</a> <a id="15683" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="15686" href="Ordinals.Exponentiation.Paper.html#15624" class="Function">Definition-27</a> <a id="15700" href="Ordinals.Exponentiation.Paper.html#15700" class="Bound">β</a> <a id="15702" href="Ordinals.Exponentiation.Paper.html#15702" class="Bound">l</a> <a id="15704" class="Symbol">=</a> <a id="15706" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟦</a> <a id="15708" href="Ordinals.Exponentiation.Paper.html#15702" class="Bound">l</a> <a id="15710" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟧⟨</a> <a id="15713" href="Ordinals.Exponentiation.Paper.html#15700" class="Bound">β</a> <a id="15715" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟩</a>

 <a id="15719" class="Comment">-- Remark-28: By inspection of the definition of denotation.</a>

 <a id="fixed-assumptions-5.Proposition-29"></a><a id="15782" href="Ordinals.Exponentiation.Paper.html#15782" class="Function">Proposition-29</a> <a id="15797" class="Symbol">:</a> <a id="15799" class="Symbol">(</a><a id="15800" href="Ordinals.Exponentiation.Paper.html#15800" class="Bound">β</a> <a id="15802" class="Symbol">:</a> <a id="15804" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15812" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="15813" class="Symbol">)</a> <a id="15815" class="Symbol">→</a> <a id="15817" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="15831" class="Symbol">(λ</a> <a id="15834" href="Ordinals.Exponentiation.Paper.html#15834" class="Bound">l</a> <a id="15836" class="Symbol">→</a> <a id="15838" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟦</a> <a id="15840" href="Ordinals.Exponentiation.Paper.html#15834" class="Bound">l</a> <a id="15842" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟧⟨</a> <a id="15845" href="Ordinals.Exponentiation.Paper.html#15800" class="Bound">β</a> <a id="15847" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟩</a><a id="15848" class="Symbol">)</a>
 <a id="15851" href="Ordinals.Exponentiation.Paper.html#15782" class="Function">Proposition-29</a> <a id="15866" class="Symbol">=</a> <a id="15868" href="Ordinals.Exponentiation.RelatingConstructions.html#9795" class="Function">⟦⟧-is-surjection</a>

<a id="15886" class="Keyword">module</a> <a id="fixed-assumptions-6"></a><a id="15893" href="Ordinals.Exponentiation.Paper.html#15893" class="Module">fixed-assumptions-6</a>
        <a id="15921" class="Symbol">(</a><a id="15922" href="Ordinals.Exponentiation.Paper.html#15922" class="Bound">α</a> <a id="15924" class="Symbol">:</a> <a id="15926" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15934" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15935" class="Symbol">)</a>
        <a id="15945" class="Symbol">(</a><a id="15946" href="Ordinals.Exponentiation.Paper.html#15946" class="Bound">h</a> <a id="15948" class="Symbol">:</a> <a id="15950" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="15981" href="Ordinals.Exponentiation.Paper.html#15922" class="Bound">α</a><a id="15982" class="Symbol">)</a>
        <a id="15992" class="Symbol">(</a><a id="15993" href="Ordinals.Exponentiation.Paper.html#15993" class="Bound">β</a> <a id="15995" class="Symbol">:</a> <a id="15997" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16005" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16006" class="Symbol">)</a>
       <a id="16015" class="Keyword">where</a>

 <a id="16023" class="Keyword">open</a> <a id="16028" href="Ordinals.Exponentiation.RelatingConstructions.html#8402" class="Module">denotations</a>

 <a id="16042" class="Keyword">private</a>
  <a id="fixed-assumptions-6.α⁺"></a><a id="16052" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a> <a id="16055" class="Symbol">=</a> <a id="16057" href="Ordinals.Exponentiation.Paper.html#15922" class="Bound">α</a> <a id="16059" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="16062" href="Ordinals.Exponentiation.Paper.html#15946" class="Bound">h</a> <a id="16064" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a>

  <a id="fixed-assumptions-6.NB"></a><a id="16069" href="Ordinals.Exponentiation.Paper.html#16069" class="Function">NB</a> <a id="16072" class="Symbol">:</a> <a id="16074" href="Ordinals.Exponentiation.Paper.html#15922" class="Bound">α</a> <a id="16076" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16078" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16081" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16084" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a>
  <a id="16089" href="Ordinals.Exponentiation.Paper.html#16069" class="Function">NB</a> <a id="16092" class="Symbol">=</a> <a id="16094" href="Ordinals.Exponentiation.Paper.html#15922" class="Bound">α</a> <a id="16096" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">⁺[</a> <a id="16099" href="Ordinals.Exponentiation.Paper.html#15946" class="Bound">h</a> <a id="16101" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">]-part-of-decomposition</a>

 <a id="fixed-assumptions-6.con-to-abs"></a><a id="16127" href="Ordinals.Exponentiation.Paper.html#16127" class="Function">con-to-abs</a> <a id="16138" class="Symbol">:</a> <a id="16140" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16142" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="16150" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a> <a id="16153" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="16155" href="Ordinals.Exponentiation.Paper.html#15993" class="Bound">β</a> <a id="16157" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="16159" class="Symbol">→</a> <a id="16161" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16163" class="Symbol">(</a><a id="16164" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16167" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16170" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a><a id="16172" class="Symbol">)</a> <a id="16174" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16177" href="Ordinals.Exponentiation.Paper.html#15993" class="Bound">β</a> <a id="16179" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="16182" href="Ordinals.Exponentiation.Paper.html#16127" class="Function">con-to-abs</a> <a id="16193" class="Symbol">=</a> <a id="16195" href="Ordinals.Exponentiation.RelatingConstructions.html#14578" class="Function">induced-map</a> <a id="16207" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a> <a id="16210" href="Ordinals.Exponentiation.Paper.html#15993" class="Bound">β</a>

 <a id="fixed-assumptions-6.Lemma-31"></a><a id="16214" href="Ordinals.Exponentiation.Paper.html#16214" class="Function">Lemma-31</a> <a id="16223" class="Symbol">:</a> <a id="16225" href="Ordinals.Exponentiation.Paper.html#16127" class="Function">con-to-abs</a> <a id="16236" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="16238" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="16250" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a> <a id="16253" href="Ordinals.Exponentiation.Paper.html#15993" class="Bound">β</a>

 <a id="fixed-assumptions-6.Lemma-32"></a><a id="16257" href="Ordinals.Exponentiation.Paper.html#16257" class="Function">Lemma-32</a> <a id="16266" class="Symbol">:</a> <a id="16268" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="16279" class="Symbol">(</a><a id="16280" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16283" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16286" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a><a id="16288" class="Symbol">)</a> <a id="16290" href="Ordinals.Exponentiation.Paper.html#15993" class="Bound">β</a> <a id="16292" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="16294" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="16306" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a> <a id="16309" href="Ordinals.Exponentiation.Paper.html#15993" class="Bound">β</a> <a id="16311" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="16313" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="16323" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a> <a id="16326" href="Ordinals.Exponentiation.Paper.html#15993" class="Bound">β</a>

 <a id="fixed-assumptions-6.Theorem-30"></a><a id="16330" href="Ordinals.Exponentiation.Paper.html#16330" class="Function">Theorem-30</a> <a id="16341" class="Symbol">:</a> <a id="16343" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="16354" class="Symbol">(</a><a id="16355" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16358" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16361" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a><a id="16363" class="Symbol">)</a> <a id="16365" href="Ordinals.Exponentiation.Paper.html#15993" class="Bound">β</a> <a id="16367" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="16369" href="Ordinals.Exponentiation.Paper.html#16127" class="Function">con-to-abs</a> <a id="16380" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="16382" class="Symbol">(</a><a id="16383" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="16393" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a> <a id="16396" href="Ordinals.Exponentiation.Paper.html#15993" class="Bound">β</a><a id="16397" class="Symbol">)</a>
 <a id="16400" href="Ordinals.Exponentiation.Paper.html#16330" class="Function">Theorem-30</a> <a id="16411" href="Ordinals.Exponentiation.Paper.html#16411" class="Bound">l</a> <a id="16413" class="Symbol">=</a> <a id="16415" class="Symbol">(</a><a id="16416" href="Ordinals.Exponentiation.Paper.html#16257" class="Function">Lemma-32</a> <a id="16425" href="Ordinals.Exponentiation.Paper.html#16411" class="Bound">l</a><a id="16426" class="Symbol">)</a> <a id="16428" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="16430" class="Symbol">(</a><a id="16431" href="Ordinals.Exponentiation.Paper.html#16214" class="Function">Lemma-31</a> <a id="16440" class="Symbol">(</a><a id="16441" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="16451" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a> <a id="16454" href="Ordinals.Exponentiation.Paper.html#15993" class="Bound">β</a> <a id="16456" href="Ordinals.Exponentiation.Paper.html#16411" class="Bound">l</a><a id="16457" class="Symbol">)</a> <a id="16459" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="16461" class="Symbol">)</a>

 <a id="16465" href="Ordinals.Exponentiation.Paper.html#16214" class="Function">Lemma-31</a> <a id="16474" class="Symbol">=</a> <a id="16476" href="Ordinals.Exponentiation.RelatingConstructions.html#14796" class="Function">induced-map-is-denotation&#39;</a> <a id="16503" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a> <a id="16506" href="Ordinals.Exponentiation.Paper.html#15993" class="Bound">β</a>

 <a id="16510" href="Ordinals.Exponentiation.Paper.html#16257" class="Function">Lemma-32</a> <a id="16519" class="Symbol">=</a> <a id="16521" href="Ordinals.Exponentiation.RelatingConstructions.html#21928" class="Function">denotations-are-related-via-normalization</a> <a id="16563" href="Ordinals.Exponentiation.Paper.html#16052" class="Function">α⁺</a> <a id="16566" href="Ordinals.Exponentiation.Paper.html#15993" class="Bound">β</a>

 <a id="16570" class="Comment">-- Remark-33: No formalizable content</a>

<a id="16609" class="Markup">\end{code}</a><a id="16619" class="Background">

Section VI. On Robin Grayson&#39;s Decreasing Lists

</a><a id="16670" class="Markup">\begin{code}</a>

<a id="Definition-34"></a><a id="16684" href="Ordinals.Exponentiation.Paper.html#16684" class="Function">Definition-34</a> <a id="16698" class="Symbol">:</a> <a id="16700" class="Symbol">(</a><a id="16701" href="Ordinals.Exponentiation.Paper.html#16701" class="Bound">α</a> <a id="16703" href="Ordinals.Exponentiation.Paper.html#16703" class="Bound">β</a> <a id="16705" class="Symbol">:</a> <a id="16707" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16715" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16716" class="Symbol">)</a> <a id="16718" class="Symbol">→</a> <a id="16720" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16722" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="16724" href="Ordinals.Exponentiation.Paper.html#16684" class="Function">Definition-34</a> <a id="16738" href="Ordinals.Exponentiation.Paper.html#16738" class="Bound">α</a> <a id="16740" href="Ordinals.Exponentiation.Paper.html#16740" class="Bound">β</a> <a id="16742" class="Symbol">=</a> <a id="16744" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="16756" class="Symbol">(</a><a id="16757" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="16774" href="Ordinals.Exponentiation.Paper.html#16738" class="Bound">α</a><a id="16775" class="Symbol">)</a> <a id="16777" class="Symbol">(</a><a id="16778" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="16795" href="Ordinals.Exponentiation.Paper.html#16740" class="Bound">β</a><a id="16796" class="Symbol">)</a>

<a id="Proposition-35-i"></a><a id="16799" href="Ordinals.Exponentiation.Paper.html#16799" class="Function">Proposition-35-i</a>
 <a id="16817" class="Symbol">:</a> <a id="16819" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="16822" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="16825" class="Symbol">→</a> <a id="16827" class="Symbol">(</a><a id="16828" href="Ordinals.Exponentiation.Paper.html#16828" class="Bound">α</a> <a id="16830" href="Ordinals.Exponentiation.Paper.html#16830" class="Bound">β</a> <a id="16832" class="Symbol">:</a> <a id="16834" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16842" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16843" class="Symbol">)</a>
 <a id="16846" class="Symbol">→</a> <a id="16848" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="16862" class="Symbol">(</a><a id="16863" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="16877" class="Symbol">(</a><a id="16878" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="16895" href="Ordinals.Exponentiation.Paper.html#16828" class="Bound">α</a><a id="16896" class="Symbol">)</a> <a id="16898" class="Symbol">(</a><a id="16899" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="16916" href="Ordinals.Exponentiation.Paper.html#16830" class="Bound">β</a><a id="16917" class="Symbol">))</a>
<a id="16920" href="Ordinals.Exponentiation.Paper.html#16799" class="Function">Proposition-35-i</a> <a id="16937" class="Symbol">=</a> <a id="16939" href="Ordinals.Exponentiation.Grayson.html#28421" class="Function">EM-implies-GraysonList-is-ordinal</a>

<a id="Proposition-35-ii"></a><a id="16974" href="Ordinals.Exponentiation.Paper.html#16974" class="Function">Proposition-35-ii</a>
 <a id="16993" class="Symbol">:</a> <a id="16995" class="Symbol">((</a><a id="16997" href="Ordinals.Exponentiation.Paper.html#16997" class="Bound">α</a> <a id="16999" href="Ordinals.Exponentiation.Paper.html#16999" class="Bound">β</a> <a id="17001" class="Symbol">:</a> <a id="17003" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17011" class="Symbol">(</a><a id="17012" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17014" href="MLTT.Universes.html#4052" class="Function Operator">⁺⁺</a><a id="17016" class="Symbol">))</a>
   <a id="17022" class="Symbol">→</a> <a id="17024" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="17034" href="Ordinals.Exponentiation.Paper.html#16997" class="Bound">α</a>
   <a id="17039" class="Symbol">→</a> <a id="17041" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="17055" class="Symbol">(</a><a id="17056" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="17070" class="Symbol">(</a><a id="17071" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="17088" href="Ordinals.Exponentiation.Paper.html#16997" class="Bound">α</a><a id="17089" class="Symbol">)</a> <a id="17091" class="Symbol">(</a><a id="17092" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="17109" href="Ordinals.Exponentiation.Paper.html#16999" class="Bound">β</a><a id="17110" class="Symbol">)))</a>
 <a id="17115" class="Symbol">→</a> <a id="17117" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="17120" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="17122" href="Ordinals.Exponentiation.Paper.html#16974" class="Function">Proposition-35-ii</a> <a id="17140" class="Symbol">=</a> <a id="17142" href="Ordinals.Exponentiation.Grayson.html#20052" class="Function">GraysonList-always-ordinal-implies-EM</a>

<a id="17181" class="Markup">\end{code}</a><a id="17191" class="Background">

Section VII. Constructive Taboos

</a><a id="17227" class="Markup">\begin{code}</a>

<a id="Proposition-36"></a><a id="17241" href="Ordinals.Exponentiation.Paper.html#17241" class="Function">Proposition-36</a>
 <a id="17257" class="Symbol">:</a> <a id="17259" class="Symbol">(((</a><a id="17262" href="Ordinals.Exponentiation.Paper.html#17262" class="Bound">α</a> <a id="17264" href="Ordinals.Exponentiation.Paper.html#17264" class="Bound">β</a> <a id="17266" href="Ordinals.Exponentiation.Paper.html#17266" class="Bound">γ</a> <a id="17268" class="Symbol">:</a> <a id="17270" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17278" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17279" class="Symbol">)</a> <a id="17281" class="Symbol">→</a> <a id="17283" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="17314" href="Ordinals.Exponentiation.Paper.html#17262" class="Bound">α</a>
                         <a id="17341" class="Symbol">→</a> <a id="17343" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="17374" href="Ordinals.Exponentiation.Paper.html#17264" class="Bound">β</a>
                         <a id="17401" class="Symbol">→</a> <a id="17403" href="Ordinals.Exponentiation.Paper.html#17262" class="Bound">α</a> <a id="17405" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17407" href="Ordinals.Exponentiation.Paper.html#17264" class="Bound">β</a> <a id="17409" class="Symbol">→</a> <a id="17411" href="Ordinals.Exponentiation.Paper.html#17262" class="Bound">α</a> <a id="17413" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17416" href="Ordinals.Exponentiation.Paper.html#17266" class="Bound">γ</a> <a id="17418" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17420" href="Ordinals.Exponentiation.Paper.html#17264" class="Bound">β</a> <a id="17422" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17425" href="Ordinals.Exponentiation.Paper.html#17266" class="Bound">γ</a><a id="17426" class="Symbol">)</a>
   <a id="17431" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="17433" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="17436" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17437" class="Symbol">)</a>
 <a id="17440" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="17442" class="Symbol">(((</a><a id="17445" href="Ordinals.Exponentiation.Paper.html#17445" class="Bound">α</a> <a id="17447" href="Ordinals.Exponentiation.Paper.html#17447" class="Bound">β</a> <a id="17449" href="Ordinals.Exponentiation.Paper.html#17449" class="Bound">γ</a> <a id="17451" class="Symbol">:</a> <a id="17453" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17461" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17462" class="Symbol">)</a> <a id="17464" class="Symbol">→</a> <a id="17466" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="17497" href="Ordinals.Exponentiation.Paper.html#17445" class="Bound">α</a>
                         <a id="17524" class="Symbol">→</a> <a id="17526" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="17557" href="Ordinals.Exponentiation.Paper.html#17447" class="Bound">β</a>
                         <a id="17584" class="Symbol">→</a> <a id="17586" href="Ordinals.Exponentiation.Paper.html#17445" class="Bound">α</a> <a id="17588" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="17590" href="Ordinals.Exponentiation.Paper.html#17447" class="Bound">β</a> <a id="17592" class="Symbol">→</a> <a id="17594" href="Ordinals.Exponentiation.Paper.html#17445" class="Bound">α</a> <a id="17596" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17599" href="Ordinals.Exponentiation.Paper.html#17449" class="Bound">γ</a> <a id="17601" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17603" href="Ordinals.Exponentiation.Paper.html#17447" class="Bound">β</a> <a id="17605" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17608" href="Ordinals.Exponentiation.Paper.html#17449" class="Bound">γ</a><a id="17609" class="Symbol">)</a>
   <a id="17614" class="Symbol">→</a> <a id="17616" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="17619" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17620" class="Symbol">)</a>
 <a id="17623" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="17625" class="Symbol">(((</a><a id="17628" href="Ordinals.Exponentiation.Paper.html#17628" class="Bound">α</a> <a id="17630" href="Ordinals.Exponentiation.Paper.html#17630" class="Bound">β</a> <a id="17632" class="Symbol">:</a> <a id="17634" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17642" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17643" class="Symbol">)</a> <a id="17645" class="Symbol">→</a> <a id="17647" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="17678" href="Ordinals.Exponentiation.Paper.html#17628" class="Bound">α</a>
                       <a id="17703" class="Symbol">→</a> <a id="17705" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="17736" href="Ordinals.Exponentiation.Paper.html#17630" class="Bound">β</a>
                       <a id="17761" class="Symbol">→</a> <a id="17763" href="Ordinals.Exponentiation.Paper.html#17628" class="Bound">α</a> <a id="17765" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="17767" href="Ordinals.Exponentiation.Paper.html#17630" class="Bound">β</a> <a id="17769" class="Symbol">→</a> <a id="17771" href="Ordinals.Exponentiation.Paper.html#17628" class="Bound">α</a> <a id="17773" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="17776" href="Ordinals.Exponentiation.Paper.html#17628" class="Bound">α</a> <a id="17778" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17780" href="Ordinals.Exponentiation.Paper.html#17630" class="Bound">β</a> <a id="17782" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="17785" href="Ordinals.Exponentiation.Paper.html#17630" class="Bound">β</a><a id="17786" class="Symbol">)</a>
   <a id="17791" class="Symbol">→</a> <a id="17793" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="17796" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17797" class="Symbol">)</a>
<a id="17799" href="Ordinals.Exponentiation.Paper.html#17241" class="Function">Proposition-36</a> <a id="17814" class="Symbol">=</a>   <a id="17818" class="Symbol">(</a>  <a id="17821" href="Ordinals.Exponentiation.Taboos.html#9899" class="Function">^ₒ-monotone-in-base-implies-EM</a>
                   <a id="17871" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17873" class="Symbol">(λ</a> <a id="17876" href="Ordinals.Exponentiation.Paper.html#17876" class="Bound">em</a> <a id="17879" href="Ordinals.Exponentiation.Paper.html#17879" class="Bound">α</a> <a id="17881" href="Ordinals.Exponentiation.Paper.html#17881" class="Bound">β</a> <a id="17883" href="Ordinals.Exponentiation.Paper.html#17883" class="Bound">γ</a> <a id="17885" href="Ordinals.Exponentiation.Paper.html#17885" class="Bound">_</a> <a id="17887" href="Ordinals.Exponentiation.Paper.html#17887" class="Bound">_</a> <a id="17889" class="Symbol">→</a> <a id="17891" href="Ordinals.Exponentiation.Taboos.html#10324" class="Function">EM-implies-exp-monotone-in-base</a> <a id="17923" href="Ordinals.Exponentiation.Paper.html#17876" class="Bound">em</a> <a id="17926" href="Ordinals.Exponentiation.Paper.html#17879" class="Bound">α</a> <a id="17928" href="Ordinals.Exponentiation.Paper.html#17881" class="Bound">β</a> <a id="17930" href="Ordinals.Exponentiation.Paper.html#17883" class="Bound">γ</a><a id="17931" class="Symbol">))</a>
                 <a id="17951" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17953" href="Ordinals.Exponentiation.Taboos.html#9434" class="Function">^ₒ-weakly-monotone-in-base-implies-EM</a>
                 <a id="18008" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18010" href="Ordinals.Exponentiation.Taboos.html#2711" class="Function">×ₒ-weakly-monotone-in-both-arguments-implies-EM</a>

<a id="Lemma-37"></a><a id="18059" href="Ordinals.Exponentiation.Paper.html#18059" class="Function">Lemma-37</a> <a id="18068" class="Symbol">:</a> <a id="18070" class="Symbol">(</a><a id="18071" href="Ordinals.Exponentiation.Paper.html#18071" class="Bound">P</a> <a id="18073" class="Symbol">:</a> <a id="18075" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18077" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="18080" class="Symbol">)</a> <a id="18082" class="Symbol">(</a><a id="18083" href="Ordinals.Exponentiation.Paper.html#18083" class="Bound">i</a> <a id="18085" class="Symbol">:</a> <a id="18087" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="18095" href="Ordinals.Exponentiation.Paper.html#18071" class="Bound">P</a><a id="18096" class="Symbol">)</a>
         <a id="18107" class="Symbol">→</a> <a id="18109" class="Keyword">let</a> <a id="18113" href="Ordinals.Exponentiation.Paper.html#18113" class="Bound">Pₒ</a> <a id="18116" class="Symbol">=</a> <a id="18118" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="18131" href="Ordinals.Exponentiation.Paper.html#18071" class="Bound">P</a> <a id="18133" href="Ordinals.Exponentiation.Paper.html#18083" class="Bound">i</a> <a id="18135" class="Keyword">in</a>
           <a id="18149" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="18152" class="Symbol">{</a><a id="18153" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18154" class="Symbol">}</a> <a id="18156" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18159" href="Ordinals.Exponentiation.Paper.html#18113" class="Bound">Pₒ</a> <a id="18162" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18164" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18167" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18170" href="Ordinals.Exponentiation.Paper.html#18113" class="Bound">Pₒ</a>
<a id="18173" href="Ordinals.Exponentiation.Paper.html#18059" class="Function">Lemma-37</a> <a id="18182" class="Symbol">=</a> <a id="18184" href="Ordinals.Exponentiation.Taboos.html#20417" class="Function">^ₒ-𝟚ₒ-by-prop</a>

<a id="Lemma-38"></a><a id="18199" href="Ordinals.Exponentiation.Paper.html#18199" class="Function">Lemma-38</a>
 <a id="18209" class="Symbol">:</a> <a id="18211" class="Symbol">((</a><a id="18213" href="Ordinals.Exponentiation.Paper.html#18213" class="Bound">α</a> <a id="18215" href="Ordinals.Exponentiation.Paper.html#18215" class="Bound">β</a> <a id="18217" class="Symbol">:</a> <a id="18219" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18227" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18228" class="Symbol">)</a> <a id="18230" class="Symbol">(</a><a id="18231" href="Ordinals.Exponentiation.Paper.html#18231" class="Bound">f</a> <a id="18233" class="Symbol">:</a> <a id="18235" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18237" href="Ordinals.Exponentiation.Paper.html#18213" class="Bound">α</a> <a id="18239" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="18241" class="Symbol">→</a> <a id="18243" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18245" href="Ordinals.Exponentiation.Paper.html#18215" class="Bound">β</a> <a id="18247" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18248" class="Symbol">)</a> <a id="18250" class="Symbol">→</a> <a id="18252" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="18272" href="Ordinals.Exponentiation.Paper.html#18213" class="Bound">α</a> <a id="18274" href="Ordinals.Exponentiation.Paper.html#18215" class="Bound">β</a> <a id="18276" href="Ordinals.Exponentiation.Paper.html#18231" class="Bound">f</a> <a id="18278" class="Symbol">→</a> <a id="18280" href="Ordinals.Exponentiation.Paper.html#18213" class="Bound">α</a> <a id="18282" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18284" href="Ordinals.Exponentiation.Paper.html#18215" class="Bound">β</a><a id="18285" class="Symbol">)</a>
 <a id="18288" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="18290" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="18293" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="18295" href="Ordinals.Exponentiation.Paper.html#18199" class="Function">Lemma-38</a> <a id="18304" class="Symbol">=</a>   <a id="18308" href="Ordinals.OrdinalOfOrdinals.html#25875" class="Function">order-preserving-gives-≼-implies-EM</a> <a id="18344" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="18346" href="Ordinals.Exponentiation.Paper.html#18412" class="Function">H₁</a>
           <a id="18360" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18362" href="Ordinals.Exponentiation.Paper.html#18488" class="Function">H₂</a> <a id="18365" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="18367" href="Ordinals.OrdinalOfOrdinals.html#24806" class="Function">EM-implies-order-preserving-gives-≼</a>
 <a id="18404" class="Keyword">where</a>
  <a id="18412" href="Ordinals.Exponentiation.Paper.html#18412" class="Function">H₁</a> <a id="18415" class="Symbol">=</a> <a id="18417" class="Symbol">λ</a> <a id="18419" href="Ordinals.Exponentiation.Paper.html#18419" class="Bound">h</a> <a id="18421" href="Ordinals.Exponentiation.Paper.html#18421" class="Bound">α</a> <a id="18423" href="Ordinals.Exponentiation.Paper.html#18423" class="Bound">β</a> <a id="18425" class="Symbol">(</a><a id="18426" href="Ordinals.Exponentiation.Paper.html#18426" class="Bound">f</a> <a id="18428" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18430" href="Ordinals.Exponentiation.Paper.html#18430" class="Bound">f-order-pres</a><a id="18442" class="Symbol">)</a> <a id="18444" class="Symbol">→</a> <a id="18446" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="18456" href="Ordinals.Exponentiation.Paper.html#18421" class="Bound">α</a> <a id="18458" href="Ordinals.Exponentiation.Paper.html#18423" class="Bound">β</a> <a id="18460" class="Symbol">(</a><a id="18461" href="Ordinals.Exponentiation.Paper.html#18419" class="Bound">h</a> <a id="18463" href="Ordinals.Exponentiation.Paper.html#18421" class="Bound">α</a> <a id="18465" href="Ordinals.Exponentiation.Paper.html#18423" class="Bound">β</a>  <a id="18468" href="Ordinals.Exponentiation.Paper.html#18426" class="Bound">f</a>   <a id="18472" href="Ordinals.Exponentiation.Paper.html#18430" class="Bound">f-order-pres</a><a id="18484" class="Symbol">)</a>
  <a id="18488" href="Ordinals.Exponentiation.Paper.html#18488" class="Function">H₂</a> <a id="18491" class="Symbol">=</a> <a id="18493" class="Symbol">λ</a> <a id="18495" href="Ordinals.Exponentiation.Paper.html#18495" class="Bound">h</a> <a id="18497" href="Ordinals.Exponentiation.Paper.html#18497" class="Bound">α</a> <a id="18499" href="Ordinals.Exponentiation.Paper.html#18499" class="Bound">β</a>  <a id="18502" href="Ordinals.Exponentiation.Paper.html#18502" class="Bound">f</a>   <a id="18506" href="Ordinals.Exponentiation.Paper.html#18506" class="Bound">f-order-pres</a>  <a id="18520" class="Symbol">→</a> <a id="18522" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="18532" href="Ordinals.Exponentiation.Paper.html#18497" class="Bound">α</a> <a id="18534" href="Ordinals.Exponentiation.Paper.html#18499" class="Bound">β</a> <a id="18536" class="Symbol">(</a><a id="18537" href="Ordinals.Exponentiation.Paper.html#18495" class="Bound">h</a> <a id="18539" href="Ordinals.Exponentiation.Paper.html#18497" class="Bound">α</a> <a id="18541" href="Ordinals.Exponentiation.Paper.html#18499" class="Bound">β</a> <a id="18543" class="Symbol">(</a><a id="18544" href="Ordinals.Exponentiation.Paper.html#18502" class="Bound">f</a> <a id="18546" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18548" href="Ordinals.Exponentiation.Paper.html#18506" class="Bound">f-order-pres</a><a id="18560" class="Symbol">))</a>

<a id="Proposition-39-i"></a><a id="18564" href="Ordinals.Exponentiation.Paper.html#18564" class="Function">Proposition-39-i</a> <a id="18581" class="Symbol">:</a> <a id="18583" class="Symbol">((</a><a id="18585" href="Ordinals.Exponentiation.Paper.html#18585" class="Bound">α</a> <a id="18587" href="Ordinals.Exponentiation.Paper.html#18587" class="Bound">β</a> <a id="18589" class="Symbol">:</a> <a id="18591" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18599" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18600" class="Symbol">)</a> <a id="18602" class="Symbol">→</a> <a id="18604" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18607" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="18609" href="Ordinals.Exponentiation.Paper.html#18585" class="Bound">α</a> <a id="18611" class="Symbol">→</a> <a id="18613" href="Ordinals.Exponentiation.Paper.html#18587" class="Bound">β</a> <a id="18615" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18617" href="Ordinals.Exponentiation.Paper.html#18585" class="Bound">α</a> <a id="18619" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18622" href="Ordinals.Exponentiation.Paper.html#18587" class="Bound">β</a><a id="18623" class="Symbol">)</a> <a id="18625" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="18627" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="18630" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="18632" href="Ordinals.Exponentiation.Paper.html#18564" class="Function">Proposition-39-i</a> <a id="18649" class="Symbol">=</a>   <a id="18653" href="Ordinals.Exponentiation.Taboos.html#28734" class="Function">^ₒ-as-large-as-exponent-implies-EM</a>
                   <a id="18707" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18709" href="Ordinals.Exponentiation.Taboos.html#29042" class="Function">EM-implies-^ₒ-as-large-as-exponent</a>

<a id="Proposition-39-ii"></a><a id="18745" href="Ordinals.Exponentiation.Paper.html#18745" class="Function">Proposition-39-ii</a> <a id="18763" class="Symbol">:</a> <a id="18765" class="Symbol">((</a><a id="18767" href="Ordinals.Exponentiation.Paper.html#18767" class="Bound">β</a> <a id="18769" class="Symbol">:</a> <a id="18771" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18779" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18780" class="Symbol">)</a> <a id="18782" class="Symbol">→</a> <a id="18784" href="Ordinals.Exponentiation.Paper.html#18767" class="Bound">β</a> <a id="18786" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18788" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="18791" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18794" href="Ordinals.Exponentiation.Paper.html#18767" class="Bound">β</a><a id="18795" class="Symbol">)</a> <a id="18797" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="18799" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="18802" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="18804" href="Ordinals.Exponentiation.Paper.html#18745" class="Function">Proposition-39-ii</a> <a id="18822" class="Symbol">=</a>   <a id="18826" href="Ordinals.Exponentiation.Taboos.html#28148" class="Function">𝟚ₒ^ₒ-as-large-as-exponent-implies-EM</a>
                    <a id="18883" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18885" class="Symbol">(λ</a> <a id="18888" href="Ordinals.Exponentiation.Paper.html#18888" class="Bound">em</a> <a id="18891" href="Ordinals.Exponentiation.Paper.html#18891" class="Bound">β</a> <a id="18893" class="Symbol">→</a> <a id="18895" href="Notation.General.html#2824" class="Function">rl-implication</a> <a id="18910" href="Ordinals.Exponentiation.Paper.html#18564" class="Function">Proposition-39-i</a> <a id="18927" href="Ordinals.Exponentiation.Paper.html#18888" class="Bound">em</a> <a id="18930" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="18933" href="Ordinals.Exponentiation.Paper.html#18891" class="Bound">β</a> <a id="18935" class="Symbol">(</a><a id="18936" href="Ordinals.AdditionProperties.html#14397" class="Function">successor-increasing</a> <a id="18957" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="18959" class="Symbol">))</a>

<a id="18963" class="Markup">\end{code}</a><a id="18973" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Exponentiation.PaperJournal.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Exponentiation.PaperJournal</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg and Chuangjie Xu
September 2025
Updated October 2026

This file follows the definitions, equations, lemmas, propositions, theorems and
remarks of our paper

   Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg and Chuangjie Xu
   Constructive Ordinal Exponentiation
   Accepted for publication in the Journal of the ACM
   https://arxiv.org/abs/2501.14542v6

This paper is a journal version of the paper &quot;Ordinal Exponentiation in Homotopy
Type Theory&quot;, whose definitions etc are listed in Ordinals.Exponentiation.Paper.

See also Ordinals.Exponentiation.index for an overview of the relevant files.

</a><a id="660" class="Markup">\begin{code}</a>

<a id="674" class="Symbol">{-#</a> <a id="678" class="Keyword">OPTIONS</a> <a id="686" class="Pragma">--safe</a> <a id="693" class="Pragma">--without-K</a> <a id="705" class="Pragma">--lossy-unification</a> <a id="725" class="Symbol">#-}</a>

<a id="730" class="Markup">\end{code}</a><a id="740" class="Background">

Our global assumptions are univalence, the existence of propositional
truncations and set replacement (equivalently, small set quotients).

Function extensionality can be derived from univalence.

</a><a id="939" class="Markup">\begin{code}</a>

<a id="953" class="Keyword">open</a> <a id="958" class="Keyword">import</a> <a id="965" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="1004" class="Keyword">open</a> <a id="1009" class="Keyword">import</a> <a id="1016" href="UF.Size.html" class="Module">UF.Size</a>

<a id="1025" class="Keyword">module</a> <a id="1032" href="Ordinals.Exponentiation.PaperJournal.html" class="Module">Ordinals.Exponentiation.PaperJournal</a>
       <a id="1076" class="Symbol">(</a><a id="1077" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="1092" class="Symbol">)</a>
       <a id="1101" class="Symbol">(</a><a id="1102" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="1105" class="Symbol">:</a> <a id="1107" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="1138" class="Symbol">)</a>
       <a id="1147" class="Symbol">(</a><a id="1148" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="1169" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a><a id="1171" class="Symbol">)</a>
       <a id="1180" class="Keyword">where</a>

<a id="1187" class="Keyword">open</a> <a id="1192" class="Keyword">import</a> <a id="1199" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="1213" class="Keyword">open</a> <a id="1218" class="Keyword">import</a> <a id="1225" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="1235" class="Keyword">open</a> <a id="1240" class="Keyword">import</a> <a id="1247" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="1261" class="Keyword">private</a>
 <a id="fe"></a><a id="1270" href="Ordinals.Exponentiation.PaperJournal.html#1270" class="Function">fe</a> <a id="1273" class="Symbol">:</a> <a id="1275" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="1283" href="Ordinals.Exponentiation.PaperJournal.html#1270" class="Function">fe</a> <a id="1286" class="Symbol">=</a> <a id="1288" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="1312" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="1317" href="Ordinals.Exponentiation.PaperJournal.html#1317" class="Function">fe&#39;</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="1332" href="Ordinals.Exponentiation.PaperJournal.html#1317" class="Function">fe&#39;</a> <a id="1336" class="Symbol">{</a><a id="1337" href="Ordinals.Exponentiation.PaperJournal.html#1337" class="Bound">𝓤</a><a id="1338" class="Symbol">}</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Ordinals.Exponentiation.PaperJournal.html#1341" class="Bound">𝓥</a><a id="1342" class="Symbol">}</a> <a id="1344" class="Symbol">=</a> <a id="1346" href="Ordinals.Exponentiation.PaperJournal.html#1270" class="Function">fe</a> <a id="1349" href="Ordinals.Exponentiation.PaperJournal.html#1337" class="Bound">𝓤</a> <a id="1351" href="Ordinals.Exponentiation.PaperJournal.html#1341" class="Bound">𝓥</a>

<a id="1354" class="Keyword">open</a> <a id="1359" class="Keyword">import</a> <a id="1366" href="MLTT.List.html" class="Module">MLTT.List</a>
<a id="1376" class="Keyword">open</a> <a id="1381" class="Keyword">import</a> <a id="1388" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="1406" class="Keyword">open</a> <a id="1411" class="Keyword">import</a> <a id="1418" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="1442" class="Keyword">open</a> <a id="1447" class="Keyword">import</a> <a id="1454" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="1476" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a>
<a id="1479" class="Keyword">open</a> <a id="1484" class="Keyword">import</a> <a id="1491" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="1508" class="Keyword">open</a> <a id="1513" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="1537" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a>

<a id="1541" class="Keyword">open</a> <a id="1546" class="Keyword">import</a> <a id="1553" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="1581" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a>
<a id="1584" class="Keyword">open</a> <a id="1589" class="Keyword">import</a> <a id="1596" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="1616" href="Ordinals.Exponentiation.PaperJournal.html#1270" class="Function">fe</a>
<a id="1619" class="Keyword">open</a> <a id="1624" class="Keyword">import</a> <a id="1631" href="Ordinals.ArithmeticReflection.html" class="Module">Ordinals.ArithmeticReflection</a> <a id="1661" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="1664" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="1667" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a>
<a id="1670" class="Keyword">open</a> <a id="1675" class="Keyword">import</a> <a id="1682" href="Ordinals.BoundedOperations.html" class="Module">Ordinals.BoundedOperations</a> <a id="1709" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="1712" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="1715" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a>
<a id="1718" class="Keyword">open</a> <a id="1723" class="Keyword">import</a> <a id="1730" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="1751" class="Keyword">open</a> <a id="1756" class="Keyword">import</a> <a id="1763" href="Ordinals.Fin.html" class="Module">Ordinals.Fin</a>
<a id="1776" class="Keyword">open</a> <a id="1781" class="Keyword">import</a> <a id="1788" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="1802" class="Keyword">open</a> <a id="1807" class="Keyword">import</a> <a id="1814" href="Ordinals.MultiplicationProperties.html" class="Module">Ordinals.MultiplicationProperties</a> <a id="1848" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a>
<a id="1851" class="Keyword">open</a> <a id="1856" class="Keyword">import</a> <a id="1863" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="1880" class="Keyword">open</a> <a id="1885" class="Keyword">import</a> <a id="1892" href="Ordinals.OperationsByCases.html" class="Module">Ordinals.OperationsByCases</a> <a id="1919" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="1922" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="1925" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a>
<a id="1928" class="Keyword">open</a> <a id="1933" class="Keyword">import</a> <a id="1940" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1967" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a>
<a id="1970" class="Keyword">open</a> <a id="1975" class="Keyword">import</a> <a id="1982" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="2016" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a>
<a id="2019" class="Keyword">open</a> <a id="2024" class="Keyword">import</a> <a id="2031" href="Ordinals.Propositions.html" class="Module">Ordinals.Propositions</a> <a id="2053" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a>
<a id="2056" class="Keyword">open</a> <a id="2061" class="Keyword">import</a> <a id="2068" href="Ordinals.SupremaPreservation.html" class="Module">Ordinals.SupremaPreservation</a> <a id="2097" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="2100" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="2103" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a>
<a id="2106" class="Keyword">open</a> <a id="2111" class="Keyword">import</a> <a id="2118" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="2132" class="Keyword">open</a> <a id="2137" class="Keyword">import</a> <a id="2144" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>
<a id="2164" class="Keyword">open</a> <a id="2169" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="2177" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="2180" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a>

<a id="2184" class="Keyword">open</a> <a id="2189" class="Keyword">import</a> <a id="2196" href="Ordinals.Exponentiation.DecreasingList.html" class="Module">Ordinals.Exponentiation.DecreasingList</a> <a id="2235" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="2238" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a>
<a id="2241" class="Keyword">open</a> <a id="2246" class="Keyword">import</a> <a id="2253" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html" class="Module">Ordinals.Exponentiation.DecreasingListProperties-Concrete</a> <a id="2311" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="2314" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="2317" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a>
<a id="2320" class="Keyword">open</a> <a id="2325" class="Keyword">import</a> <a id="2332" href="Ordinals.Exponentiation.Grayson.html" class="Module">Ordinals.Exponentiation.Grayson</a> <a id="2364" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="2367" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a>
<a id="2370" class="Keyword">open</a> <a id="2375" class="Keyword">import</a> <a id="2382" href="Ordinals.Exponentiation.Miscellaneous.html" class="Module">Ordinals.Exponentiation.Miscellaneous</a> <a id="2420" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="2423" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="2426" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a>
<a id="2429" class="Keyword">open</a> <a id="2434" class="Keyword">import</a> <a id="2441" href="Ordinals.Exponentiation.PropertiesViaTransport.html" class="Module">Ordinals.Exponentiation.PropertiesViaTransport</a> <a id="2488" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="2491" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="2494" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a>
<a id="2497" class="Keyword">open</a> <a id="2502" class="Keyword">import</a> <a id="2509" href="Ordinals.Exponentiation.RelatingConstructions.html" class="Module">Ordinals.Exponentiation.RelatingConstructions</a> <a id="2555" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="2558" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="2561" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a>
<a id="2564" class="Keyword">open</a> <a id="2569" class="Keyword">import</a> <a id="2576" href="Ordinals.Exponentiation.Specification.html" class="Module">Ordinals.Exponentiation.Specification</a> <a id="2614" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="2617" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="2620" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a>
<a id="2623" class="Keyword">open</a> <a id="2628" class="Keyword">import</a> <a id="2635" href="Ordinals.Exponentiation.Supremum.html" class="Module">Ordinals.Exponentiation.Supremum</a> <a id="2668" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="2671" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="2674" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a>
<a id="2677" class="Keyword">open</a> <a id="2682" class="Keyword">import</a> <a id="2689" href="Ordinals.Exponentiation.Taboos.html" class="Module">Ordinals.Exponentiation.Taboos</a> <a id="2720" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="2723" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="2726" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a>
<a id="2729" class="Keyword">open</a> <a id="2734" class="Keyword">import</a> <a id="2741" href="Ordinals.Exponentiation.TrichotomousLeastElement.html" class="Module">Ordinals.Exponentiation.TrichotomousLeastElement</a> <a id="2790" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a>

<a id="2794" class="Markup">\end{code}</a><a id="2804" class="Background">

To match the terminology of the paper, we put

</a><a id="2853" class="Markup">\begin{code}</a>

<a id="has-decidable-equality"></a><a id="2867" href="Ordinals.Exponentiation.PaperJournal.html#2867" class="Function">has-decidable-equality</a> <a id="2890" class="Symbol">=</a> <a id="2892" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a>
<a id="is-ordinal-equiv"></a><a id="2904" href="Ordinals.Exponentiation.PaperJournal.html#2904" class="Function">is-ordinal-equiv</a>       <a id="2927" class="Symbol">=</a> <a id="2929" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a>

<a id="2945" class="Markup">\end{code}</a><a id="2955" class="Background">

Section 2. Ordinals in a Constructive Setting

</a><a id="3004" class="Markup">\begin{code}</a>

<a id="Definition-1"></a><a id="3018" href="Ordinals.Exponentiation.PaperJournal.html#3018" class="Function">Definition-1</a> <a id="3031" class="Symbol">:</a> <a id="3033" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3035" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="3037" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3039" href="Ordinals.Exponentiation.PaperJournal.html#3018" class="Function">Definition-1</a> <a id="3052" class="Symbol">=</a> <a id="3054" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3062" class="Symbol">_</a>

<a id="Lemma-2"></a><a id="3065" href="Ordinals.Exponentiation.PaperJournal.html#3065" class="Function">Lemma-2</a> <a id="3073" class="Symbol">:</a> <a id="3075" class="Symbol">(</a><a id="3076" href="Ordinals.Exponentiation.PaperJournal.html#3076" class="Bound">α</a> <a id="3078" class="Symbol">:</a> <a id="3080" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3088" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3089" class="Symbol">)</a> <a id="3091" class="Symbol">(</a><a id="3092" href="Ordinals.Exponentiation.PaperJournal.html#3092" class="Bound">P</a> <a id="3094" class="Symbol">:</a> <a id="3096" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3098" href="Ordinals.Exponentiation.PaperJournal.html#3076" class="Bound">α</a> <a id="3100" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3102" class="Symbol">→</a> <a id="3104" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3106" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3108" class="Symbol">)</a>
        <a id="3118" class="Symbol">→</a> <a id="3120" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="3134" class="Symbol">(</a><a id="3135" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="3149" href="Ordinals.Exponentiation.PaperJournal.html#3076" class="Bound">α</a> <a id="3151" href="Ordinals.Exponentiation.PaperJournal.html#3092" class="Bound">P</a><a id="3152" class="Symbol">)</a>
        <a id="3162" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3164" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="3195" href="Ordinals.Exponentiation.PaperJournal.html#3076" class="Bound">α</a> <a id="3197" href="Ordinals.Exponentiation.PaperJournal.html#3092" class="Bound">P</a><a id="3198" class="Symbol">)</a>
<a id="3200" href="Ordinals.Exponentiation.PaperJournal.html#3065" class="Function">Lemma-2</a> <a id="3208" href="Ordinals.Exponentiation.PaperJournal.html#3208" class="Bound">α</a> <a id="3210" href="Ordinals.Exponentiation.PaperJournal.html#3210" class="Bound">P</a> <a id="3212" class="Symbol">=</a>
 <a id="3215" class="Symbol">(</a><a id="3216" href="Ordinals.Type.html#8340" class="Function">subtype-order-is-transitive</a> <a id="3244" href="Ordinals.Exponentiation.PaperJournal.html#3208" class="Bound">α</a> <a id="3246" href="Ordinals.Exponentiation.PaperJournal.html#3210" class="Bound">P</a> <a id="3248" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3250" href="Ordinals.Type.html#7896" class="Function">subtype-order-is-well-founded</a> <a id="3280" href="Ordinals.Exponentiation.PaperJournal.html#3208" class="Bound">α</a> <a id="3282" href="Ordinals.Exponentiation.PaperJournal.html#3210" class="Bound">P</a><a id="3283" class="Symbol">)</a>

<a id="Lemma-3"></a><a id="3286" href="Ordinals.Exponentiation.PaperJournal.html#3286" class="Function">Lemma-3</a> <a id="3294" class="Symbol">:</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Ordinals.Exponentiation.PaperJournal.html#3297" class="Bound">α</a> <a id="3299" href="Ordinals.Exponentiation.PaperJournal.html#3299" class="Bound">β</a> <a id="3301" class="Symbol">:</a> <a id="3303" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3311" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3312" class="Symbol">)</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Ordinals.Exponentiation.PaperJournal.html#3315" class="Bound">f</a> <a id="3317" class="Symbol">:</a> <a id="3319" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3321" href="Ordinals.Exponentiation.PaperJournal.html#3297" class="Bound">α</a> <a id="3323" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3325" class="Symbol">→</a> <a id="3327" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3329" href="Ordinals.Exponentiation.PaperJournal.html#3299" class="Bound">β</a> <a id="3331" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3332" class="Symbol">)</a>
        <a id="3342" class="Symbol">→</a> <a id="3344" class="Symbol">(</a><a id="3345" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="3359" href="Ordinals.Exponentiation.PaperJournal.html#3297" class="Bound">α</a> <a id="3361" href="Ordinals.Exponentiation.PaperJournal.html#3299" class="Bound">β</a> <a id="3363" href="Ordinals.Exponentiation.PaperJournal.html#3315" class="Bound">f</a> <a id="3365" class="Symbol">→</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Ordinals.Exponentiation.PaperJournal.html#3368" class="Bound">a</a> <a id="3370" class="Symbol">:</a> <a id="3372" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3374" href="Ordinals.Exponentiation.PaperJournal.html#3297" class="Bound">α</a> <a id="3376" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3377" class="Symbol">)</a> <a id="3379" class="Symbol">→</a> <a id="3381" href="Ordinals.Exponentiation.PaperJournal.html#3297" class="Bound">α</a> <a id="3383" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3385" href="Ordinals.Exponentiation.PaperJournal.html#3368" class="Bound">a</a> <a id="3387" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3389" href="Ordinals.Exponentiation.PaperJournal.html#3299" class="Bound">β</a> <a id="3391" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3393" href="Ordinals.Exponentiation.PaperJournal.html#3315" class="Bound">f</a> <a id="3395" href="Ordinals.Exponentiation.PaperJournal.html#3368" class="Bound">a</a><a id="3396" class="Symbol">)</a>
        <a id="3406" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3408" class="Symbol">(</a><a id="3409" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="3423" href="Ordinals.Exponentiation.PaperJournal.html#3297" class="Bound">α</a> <a id="3425" href="Ordinals.Exponentiation.PaperJournal.html#3299" class="Bound">β</a> <a id="3427" href="Ordinals.Exponentiation.PaperJournal.html#3315" class="Bound">f</a> <a id="3429" class="Symbol">→</a> <a id="3431" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="3448" href="Ordinals.Exponentiation.PaperJournal.html#3315" class="Bound">f</a> <a id="3450" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3452" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="3472" href="Ordinals.Exponentiation.PaperJournal.html#3297" class="Bound">α</a> <a id="3474" href="Ordinals.Exponentiation.PaperJournal.html#3299" class="Bound">β</a> <a id="3476" href="Ordinals.Exponentiation.PaperJournal.html#3315" class="Bound">f</a><a id="3477" class="Symbol">)</a>
        <a id="3487" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3489" class="Symbol">(</a><a id="3490" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="3504" href="Ordinals.Exponentiation.PaperJournal.html#3297" class="Bound">α</a> <a id="3506" href="Ordinals.Exponentiation.PaperJournal.html#3299" class="Bound">β</a> <a id="3508" href="Ordinals.Exponentiation.PaperJournal.html#3315" class="Bound">f</a> <a id="3510" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3512" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="3526" href="Ordinals.Exponentiation.PaperJournal.html#3315" class="Bound">f</a> <a id="3528" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3530" href="Ordinals.Exponentiation.PaperJournal.html#2904" class="Function">is-ordinal-equiv</a> <a id="3547" href="Ordinals.Exponentiation.PaperJournal.html#3297" class="Bound">α</a> <a id="3549" href="Ordinals.Exponentiation.PaperJournal.html#3299" class="Bound">β</a> <a id="3551" href="Ordinals.Exponentiation.PaperJournal.html#3315" class="Bound">f</a><a id="3552" class="Symbol">)</a>
<a id="3554" href="Ordinals.Exponentiation.PaperJournal.html#3286" class="Function">Lemma-3</a> <a id="3562" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="3564" href="Ordinals.Exponentiation.PaperJournal.html#3564" class="Bound">β</a> <a id="3566" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a> <a id="3568" class="Symbol">=</a> <a id="3570" href="Ordinals.Exponentiation.PaperJournal.html#3595" class="Function">[1]</a> <a id="3574" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3576" href="Ordinals.Exponentiation.PaperJournal.html#3713" class="Function">[2]</a> <a id="3580" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3582" href="Ordinals.Exponentiation.PaperJournal.html#3899" class="Function">[3]</a>
 <a id="3587" class="Keyword">where</a>
  <a id="3595" href="Ordinals.Exponentiation.PaperJournal.html#3595" class="Function">[1]</a> <a id="3599" class="Symbol">:</a> <a id="3601" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="3615" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="3617" href="Ordinals.Exponentiation.PaperJournal.html#3564" class="Bound">β</a> <a id="3619" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a> <a id="3621" class="Symbol">→</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Ordinals.Exponentiation.PaperJournal.html#3624" class="Bound">a</a> <a id="3626" class="Symbol">:</a> <a id="3628" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3630" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="3632" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3633" class="Symbol">)</a> <a id="3635" class="Symbol">→</a> <a id="3637" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="3639" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3641" href="Ordinals.Exponentiation.PaperJournal.html#3624" class="Bound">a</a> <a id="3643" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3645" href="Ordinals.Exponentiation.PaperJournal.html#3564" class="Bound">β</a> <a id="3647" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3649" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a> <a id="3651" href="Ordinals.Exponentiation.PaperJournal.html#3624" class="Bound">a</a>
  <a id="3655" href="Ordinals.Exponentiation.PaperJournal.html#3595" class="Function">[1]</a> <a id="3659" href="Ordinals.Exponentiation.PaperJournal.html#3659" class="Bound">f-sim</a> <a id="3665" href="Ordinals.Exponentiation.PaperJournal.html#3665" class="Bound">a</a> <a id="3667" class="Symbol">=</a> <a id="3669" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="3692" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="3694" href="Ordinals.Exponentiation.PaperJournal.html#3564" class="Bound">β</a> <a id="3696" class="Symbol">(</a><a id="3697" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a> <a id="3699" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3701" href="Ordinals.Exponentiation.PaperJournal.html#3659" class="Bound">f-sim</a><a id="3706" class="Symbol">)</a> <a id="3708" href="Ordinals.Exponentiation.PaperJournal.html#3665" class="Bound">a</a>

  <a id="3713" href="Ordinals.Exponentiation.PaperJournal.html#3713" class="Function">[2]</a> <a id="3717" class="Symbol">:</a> <a id="3719" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="3733" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="3735" href="Ordinals.Exponentiation.PaperJournal.html#3564" class="Bound">β</a> <a id="3737" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a> <a id="3739" class="Symbol">→</a> <a id="3741" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="3758" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a> <a id="3760" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3762" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="3782" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="3784" href="Ordinals.Exponentiation.PaperJournal.html#3564" class="Bound">β</a> <a id="3786" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a>
  <a id="3790" href="Ordinals.Exponentiation.PaperJournal.html#3713" class="Function">[2]</a> <a id="3794" href="Ordinals.Exponentiation.PaperJournal.html#3794" class="Bound">f-sim</a> <a id="3800" class="Symbol">=</a>   <a id="3804" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="3823" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="3825" href="Ordinals.Exponentiation.PaperJournal.html#3564" class="Bound">β</a> <a id="3827" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a> <a id="3829" href="Ordinals.Exponentiation.PaperJournal.html#3794" class="Bound">f-sim</a>
              <a id="3849" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3851" href="Ordinals.Maps.html#7659" class="Function">simulations-are-order-reflecting</a> <a id="3884" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="3886" href="Ordinals.Exponentiation.PaperJournal.html#3564" class="Bound">β</a> <a id="3888" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a> <a id="3890" href="Ordinals.Exponentiation.PaperJournal.html#3794" class="Bound">f-sim</a>

  <a id="3899" href="Ordinals.Exponentiation.PaperJournal.html#3899" class="Function">[3]</a> <a id="3903" class="Symbol">:</a> <a id="3905" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="3919" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="3921" href="Ordinals.Exponentiation.PaperJournal.html#3564" class="Bound">β</a> <a id="3923" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a> <a id="3925" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3927" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="3941" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a> <a id="3943" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3945" href="Ordinals.Exponentiation.PaperJournal.html#2904" class="Function">is-ordinal-equiv</a> <a id="3962" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="3964" href="Ordinals.Exponentiation.PaperJournal.html#3564" class="Bound">β</a> <a id="3966" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a>
  <a id="3970" href="Ordinals.Exponentiation.PaperJournal.html#3899" class="Function">[3]</a> <a id="3974" class="Symbol">=</a>   <a id="3978" class="Symbol">(λ</a> <a id="3981" class="Symbol">(</a><a id="3982" href="Ordinals.Exponentiation.PaperJournal.html#3982" class="Bound">f-sim</a> <a id="3988" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3990" href="Ordinals.Exponentiation.PaperJournal.html#3990" class="Bound">f-surj</a><a id="3996" class="Symbol">)</a> <a id="3998" class="Symbol">→</a> <a id="4000" href="Ordinals.Equivalence.html#18367" class="Function">surjective-simulations-are-order-equivs</a>
                                 <a id="4073" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="4076" href="Ordinals.Exponentiation.PaperJournal.html#1270" class="Function">fe</a> <a id="4079" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="4081" href="Ordinals.Exponentiation.PaperJournal.html#3564" class="Bound">β</a> <a id="4083" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a> <a id="4085" href="Ordinals.Exponentiation.PaperJournal.html#3982" class="Bound">f-sim</a> <a id="4091" href="Ordinals.Exponentiation.PaperJournal.html#3990" class="Bound">f-surj</a><a id="4097" class="Symbol">)</a>
        <a id="4107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4109" class="Symbol">(λ</a> <a id="4112" href="Ordinals.Exponentiation.PaperJournal.html#4112" class="Bound">f-equiv</a> <a id="4120" class="Symbol">→</a>   <a id="4124" href="Ordinals.Equivalence.html#5122" class="Function">order-equivs-are-simulations</a> <a id="4153" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="4155" href="Ordinals.Exponentiation.PaperJournal.html#3564" class="Bound">β</a> <a id="4157" href="Ordinals.Exponentiation.PaperJournal.html#3566" class="Bound">f</a> <a id="4159" href="Ordinals.Exponentiation.PaperJournal.html#4112" class="Bound">f-equiv</a>
                       <a id="4190" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4192" href="UF.ImageAndSurjection.html#15767" class="Function">equivs-are-surjections</a>
                          <a id="4241" class="Symbol">(</a><a id="4242" href="Ordinals.Equivalence.html#1877" class="Function">order-equivs-are-equivs</a> <a id="4266" href="Ordinals.Exponentiation.PaperJournal.html#3562" class="Bound">α</a> <a id="4268" href="Ordinals.Exponentiation.PaperJournal.html#3564" class="Bound">β</a> <a id="4270" href="Ordinals.Exponentiation.PaperJournal.html#4112" class="Bound">f-equiv</a><a id="4277" class="Symbol">))</a>

<a id="Eq-1"></a><a id="4281" href="Ordinals.Exponentiation.PaperJournal.html#4281" class="Function">Eq-1</a> <a id="4286" class="Symbol">:</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Ordinals.Exponentiation.PaperJournal.html#4289" class="Bound">I</a> <a id="4291" class="Symbol">:</a> <a id="4293" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4295" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="4298" class="Symbol">)</a> <a id="4300" class="Symbol">(</a><a id="4301" href="Ordinals.Exponentiation.PaperJournal.html#4301" class="Bound">F</a> <a id="4303" class="Symbol">:</a> <a id="4305" href="Ordinals.Exponentiation.PaperJournal.html#4289" class="Bound">I</a> <a id="4307" class="Symbol">→</a> <a id="4309" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4317" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4318" class="Symbol">)</a> <a id="4320" class="Symbol">(</a><a id="4321" href="Ordinals.Exponentiation.PaperJournal.html#4321" class="Bound">y</a> <a id="4323" class="Symbol">:</a> <a id="4325" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4327" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4331" href="Ordinals.Exponentiation.PaperJournal.html#4301" class="Bound">F</a> <a id="4333" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4334" class="Symbol">)</a>
     <a id="4341" class="Symbol">→</a> <a id="4343" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="4345" href="Ordinals.Exponentiation.PaperJournal.html#4345" class="Bound">i</a> <a id="4347" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="4349" href="Ordinals.Exponentiation.PaperJournal.html#4289" class="Bound">I</a> <a id="4351" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="4353" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4355" href="Ordinals.Exponentiation.PaperJournal.html#4355" class="Bound">x</a> <a id="4357" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4359" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4361" href="Ordinals.Exponentiation.PaperJournal.html#4301" class="Bound">F</a> <a id="4363" href="Ordinals.Exponentiation.PaperJournal.html#4345" class="Bound">i</a> <a id="4365" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4367" href="MLTT.Sigma.html#423" class="Function">,</a>
          <a id="4379" class="Symbol">(</a><a id="4380" href="Ordinals.Exponentiation.PaperJournal.html#4321" class="Bound">y</a> <a id="4382" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4384" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="4386" href="Ordinals.Exponentiation.PaperJournal.html#4301" class="Bound">F</a> <a id="4388" href="Ordinals.Exponentiation.PaperJournal.html#4345" class="Bound">i</a> <a id="4390" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="4392" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4396" href="Ordinals.Exponentiation.PaperJournal.html#4301" class="Bound">F</a> <a id="4398" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="4401" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="4420" href="Ordinals.Exponentiation.PaperJournal.html#4301" class="Bound">F</a> <a id="4422" href="Ordinals.Exponentiation.PaperJournal.html#4345" class="Bound">i</a> <a id="4424" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="4426" href="Ordinals.Exponentiation.PaperJournal.html#4355" class="Bound">x</a><a id="4427" class="Symbol">)</a>
        <a id="4437" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4439" class="Symbol">(</a><a id="4440" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4444" href="Ordinals.Exponentiation.PaperJournal.html#4301" class="Bound">F</a> <a id="4446" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4448" href="Ordinals.Exponentiation.PaperJournal.html#4321" class="Bound">y</a> <a id="4450" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4452" href="Ordinals.Exponentiation.PaperJournal.html#4301" class="Bound">F</a> <a id="4454" href="Ordinals.Exponentiation.PaperJournal.html#4345" class="Bound">i</a> <a id="4456" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4458" href="Ordinals.Exponentiation.PaperJournal.html#4355" class="Bound">x</a><a id="4459" class="Symbol">)</a>
<a id="4461" href="Ordinals.Exponentiation.PaperJournal.html#4281" class="Function">Eq-1</a> <a id="4466" href="Ordinals.Exponentiation.PaperJournal.html#4466" class="Bound">I</a> <a id="4468" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4470" href="Ordinals.Exponentiation.PaperJournal.html#4470" class="Bound">y</a> <a id="4472" class="Symbol">=</a> <a id="4474" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="4485" href="Ordinals.Exponentiation.PaperJournal.html#4576" class="Function">h</a>
              <a id="4501" class="Symbol">(</a><a id="4502" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39693" class="Function">initial-segment-of-sup-is-initial-segment-of-some-component</a> <a id="4562" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4564" href="Ordinals.Exponentiation.PaperJournal.html#4470" class="Bound">y</a><a id="4565" class="Symbol">)</a>
 <a id="4568" class="Keyword">where</a>
  <a id="4576" href="Ordinals.Exponentiation.PaperJournal.html#4576" class="Function">h</a> <a id="4578" class="Symbol">:</a> <a id="4580" class="Symbol">(</a><a id="4581" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4583" href="Ordinals.Exponentiation.PaperJournal.html#4583" class="Bound">i</a> <a id="4585" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4587" href="Ordinals.Exponentiation.PaperJournal.html#4466" class="Bound">I</a> <a id="4589" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4591" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4593" href="Ordinals.Exponentiation.PaperJournal.html#4593" class="Bound">x</a> <a id="4595" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4597" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4599" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4601" href="Ordinals.Exponentiation.PaperJournal.html#4583" class="Bound">i</a> <a id="4603" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4605" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4607" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4611" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4613" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4615" href="Ordinals.Exponentiation.PaperJournal.html#4470" class="Bound">y</a> <a id="4617" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4619" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4621" href="Ordinals.Exponentiation.PaperJournal.html#4583" class="Bound">i</a> <a id="4623" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4625" href="Ordinals.Exponentiation.PaperJournal.html#4593" class="Bound">x</a><a id="4626" class="Symbol">)</a>
    <a id="4632" class="Symbol">→</a> <a id="4634" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4636" href="Ordinals.Exponentiation.PaperJournal.html#4636" class="Bound">i</a> <a id="4638" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4640" href="Ordinals.Exponentiation.PaperJournal.html#4466" class="Bound">I</a> <a id="4642" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4644" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4646" href="Ordinals.Exponentiation.PaperJournal.html#4646" class="Bound">x</a> <a id="4648" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4650" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4652" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4654" href="Ordinals.Exponentiation.PaperJournal.html#4636" class="Bound">i</a> <a id="4656" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4658" href="MLTT.Sigma.html#423" class="Function">,</a>
         <a id="4669" class="Symbol">(</a><a id="4670" href="Ordinals.Exponentiation.PaperJournal.html#4470" class="Bound">y</a> <a id="4672" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4674" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="4676" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4678" href="Ordinals.Exponentiation.PaperJournal.html#4636" class="Bound">i</a> <a id="4680" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="4682" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4686" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4688" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="4691" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="4710" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4712" href="Ordinals.Exponentiation.PaperJournal.html#4636" class="Bound">i</a> <a id="4714" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="4716" href="Ordinals.Exponentiation.PaperJournal.html#4646" class="Bound">x</a><a id="4717" class="Symbol">)</a>
       <a id="4726" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4728" class="Symbol">(</a><a id="4729" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4733" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4735" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4737" href="Ordinals.Exponentiation.PaperJournal.html#4470" class="Bound">y</a> <a id="4739" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4741" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4743" href="Ordinals.Exponentiation.PaperJournal.html#4636" class="Bound">i</a> <a id="4745" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4747" href="Ordinals.Exponentiation.PaperJournal.html#4646" class="Bound">x</a><a id="4748" class="Symbol">)</a>
  <a id="4752" href="Ordinals.Exponentiation.PaperJournal.html#4576" class="Function">h</a> <a id="4754" class="Symbol">(</a><a id="4755" href="Ordinals.Exponentiation.PaperJournal.html#4755" class="Bound">i</a> <a id="4757" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4759" href="Ordinals.Exponentiation.PaperJournal.html#4759" class="Bound">x</a> <a id="4761" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4763" href="Ordinals.Exponentiation.PaperJournal.html#4763" class="Bound">p</a><a id="4764" class="Symbol">)</a> <a id="4766" class="Symbol">=</a> <a id="4768" href="Ordinals.Exponentiation.PaperJournal.html#4755" class="Bound">i</a> <a id="4770" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4772" href="Ordinals.Exponentiation.PaperJournal.html#4759" class="Bound">x</a> <a id="4774" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4776" href="Ordinals.Exponentiation.PaperJournal.html#4851" class="Function">q</a> <a id="4778" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4780" href="Ordinals.Exponentiation.PaperJournal.html#4763" class="Bound">p</a>
   <a id="4785" class="Keyword">where</a>
    <a id="4795" href="Ordinals.Exponentiation.PaperJournal.html#4795" class="Function">[i,x]</a> <a id="4801" class="Symbol">=</a> <a id="4803" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="4805" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4807" href="Ordinals.Exponentiation.PaperJournal.html#4755" class="Bound">i</a> <a id="4809" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="4811" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4815" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4817" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="4820" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="4839" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4841" href="Ordinals.Exponentiation.PaperJournal.html#4755" class="Bound">i</a> <a id="4843" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="4845" href="Ordinals.Exponentiation.PaperJournal.html#4759" class="Bound">x</a>
    <a id="4851" href="Ordinals.Exponentiation.PaperJournal.html#4851" class="Function">q</a> <a id="4853" class="Symbol">:</a> <a id="4855" href="Ordinals.Exponentiation.PaperJournal.html#4470" class="Bound">y</a> <a id="4857" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4859" href="Ordinals.Exponentiation.PaperJournal.html#4795" class="Function">[i,x]</a>
    <a id="4869" href="Ordinals.Exponentiation.PaperJournal.html#4851" class="Function">q</a> <a id="4871" class="Symbol">=</a> <a id="4873" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="4878" class="Symbol">(</a><a id="4879" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4883" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a><a id="4884" class="Symbol">)</a> <a id="4886" href="Ordinals.Exponentiation.PaperJournal.html#4470" class="Bound">y</a> <a id="4888" href="Ordinals.Exponentiation.PaperJournal.html#4795" class="Function">[i,x]</a> <a id="4894" class="Symbol">(</a><a id="4895" href="Ordinals.Exponentiation.PaperJournal.html#4763" class="Bound">p</a> <a id="4897" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="4899" class="Symbol">(</a><a id="4900" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39449" class="Function">initial-segment-of-sup-at-component</a> <a id="4936" href="Ordinals.Exponentiation.PaperJournal.html#4468" class="Bound">F</a> <a id="4938" href="Ordinals.Exponentiation.PaperJournal.html#4755" class="Bound">i</a> <a id="4940" href="Ordinals.Exponentiation.PaperJournal.html#4759" class="Bound">x</a><a id="4941" class="Symbol">)</a> <a id="4943" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4945" class="Symbol">)</a>

<a id="Eq-2"></a><a id="4948" href="Ordinals.Exponentiation.PaperJournal.html#4948" class="Function">Eq-2</a> <a id="4953" class="Symbol">:</a> <a id="4955" class="Symbol">(</a><a id="4956" href="Ordinals.Exponentiation.PaperJournal.html#4956" class="Bound">α</a> <a id="4958" href="Ordinals.Exponentiation.PaperJournal.html#4958" class="Bound">β</a> <a id="4960" class="Symbol">:</a> <a id="4962" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4970" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4971" class="Symbol">)</a>
     <a id="4978" class="Symbol">→</a> <a id="4980" class="Symbol">((</a><a id="4982" href="Ordinals.Exponentiation.PaperJournal.html#4982" class="Bound">a</a> <a id="4984" class="Symbol">:</a> <a id="4986" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4988" href="Ordinals.Exponentiation.PaperJournal.html#4956" class="Bound">α</a> <a id="4990" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4991" class="Symbol">)</a> <a id="4993" class="Symbol">→</a> <a id="4995" class="Symbol">(</a><a id="4996" href="Ordinals.Exponentiation.PaperJournal.html#4956" class="Bound">α</a> <a id="4998" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5001" href="Ordinals.Exponentiation.PaperJournal.html#4958" class="Bound">β</a><a id="5002" class="Symbol">)</a> <a id="5004" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5006" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5010" href="Ordinals.Exponentiation.PaperJournal.html#4982" class="Bound">a</a> <a id="5012" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5014" href="Ordinals.Exponentiation.PaperJournal.html#4956" class="Bound">α</a> <a id="5016" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5018" href="Ordinals.Exponentiation.PaperJournal.html#4982" class="Bound">a</a><a id="5019" class="Symbol">)</a>
     <a id="5026" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5028" class="Symbol">((</a><a id="5030" href="Ordinals.Exponentiation.PaperJournal.html#5030" class="Bound">b</a> <a id="5032" class="Symbol">:</a> <a id="5034" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5036" href="Ordinals.Exponentiation.PaperJournal.html#4958" class="Bound">β</a> <a id="5038" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5039" class="Symbol">)</a> <a id="5041" class="Symbol">→</a> <a id="5043" class="Symbol">(</a><a id="5044" href="Ordinals.Exponentiation.PaperJournal.html#4956" class="Bound">α</a> <a id="5046" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5049" href="Ordinals.Exponentiation.PaperJournal.html#4958" class="Bound">β</a><a id="5050" class="Symbol">)</a> <a id="5052" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5054" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5058" href="Ordinals.Exponentiation.PaperJournal.html#5030" class="Bound">b</a> <a id="5060" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5062" href="Ordinals.Exponentiation.PaperJournal.html#4956" class="Bound">α</a> <a id="5064" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5067" class="Symbol">(</a><a id="5068" href="Ordinals.Exponentiation.PaperJournal.html#4958" class="Bound">β</a> <a id="5070" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5072" href="Ordinals.Exponentiation.PaperJournal.html#5030" class="Bound">b</a><a id="5073" class="Symbol">))</a>
<a id="5076" href="Ordinals.Exponentiation.PaperJournal.html#4948" class="Function">Eq-2</a> <a id="5081" href="Ordinals.Exponentiation.PaperJournal.html#5081" class="Bound">α</a> <a id="5083" href="Ordinals.Exponentiation.PaperJournal.html#5083" class="Bound">β</a> <a id="5085" class="Symbol">=</a> <a id="5087" class="Symbol">(λ</a> <a id="5090" href="Ordinals.Exponentiation.PaperJournal.html#5090" class="Bound">a</a> <a id="5092" class="Symbol">→</a> <a id="5094" class="Symbol">(</a><a id="5095" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="5105" href="Ordinals.Exponentiation.PaperJournal.html#5090" class="Bound">a</a><a id="5106" class="Symbol">)</a> <a id="5108" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5110" class="Symbol">)</a> <a id="5112" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5114" class="Symbol">(λ</a> <a id="5117" href="Ordinals.Exponentiation.PaperJournal.html#5117" class="Bound">b</a> <a id="5119" class="Symbol">→</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="5133" href="Ordinals.Exponentiation.PaperJournal.html#5117" class="Bound">b</a><a id="5134" class="Symbol">)</a> <a id="5136" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5138" class="Symbol">)</a>

<a id="Eq-3"></a><a id="5141" href="Ordinals.Exponentiation.PaperJournal.html#5141" class="Function">Eq-3</a> <a id="5146" class="Symbol">:</a> <a id="5148" class="Symbol">(</a><a id="5149" href="Ordinals.Exponentiation.PaperJournal.html#5149" class="Bound">α</a> <a id="5151" href="Ordinals.Exponentiation.PaperJournal.html#5151" class="Bound">β</a> <a id="5153" class="Symbol">:</a> <a id="5155" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5163" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5164" class="Symbol">)</a> <a id="5166" class="Symbol">(</a><a id="5167" href="Ordinals.Exponentiation.PaperJournal.html#5167" class="Bound">a</a> <a id="5169" class="Symbol">:</a> <a id="5171" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5173" href="Ordinals.Exponentiation.PaperJournal.html#5149" class="Bound">α</a> <a id="5175" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5176" class="Symbol">)</a> <a id="5178" class="Symbol">(</a><a id="5179" href="Ordinals.Exponentiation.PaperJournal.html#5179" class="Bound">b</a> <a id="5181" class="Symbol">:</a> <a id="5183" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5185" href="Ordinals.Exponentiation.PaperJournal.html#5151" class="Bound">β</a> <a id="5187" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5188" class="Symbol">)</a>
     <a id="5195" class="Symbol">→</a> <a id="5197" class="Symbol">(</a><a id="5198" href="Ordinals.Exponentiation.PaperJournal.html#5149" class="Bound">α</a> <a id="5200" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5203" href="Ordinals.Exponentiation.PaperJournal.html#5151" class="Bound">β</a><a id="5204" class="Symbol">)</a> <a id="5206" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Ordinals.Exponentiation.PaperJournal.html#5167" class="Bound">a</a> <a id="5211" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5213" href="Ordinals.Exponentiation.PaperJournal.html#5179" class="Bound">b</a><a id="5214" class="Symbol">)</a> <a id="5216" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5218" href="Ordinals.Exponentiation.PaperJournal.html#5149" class="Bound">α</a> <a id="5220" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5223" class="Symbol">(</a><a id="5224" href="Ordinals.Exponentiation.PaperJournal.html#5151" class="Bound">β</a> <a id="5226" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5228" href="Ordinals.Exponentiation.PaperJournal.html#5179" class="Bound">b</a><a id="5229" class="Symbol">)</a> <a id="5231" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5234" class="Symbol">(</a><a id="5235" href="Ordinals.Exponentiation.PaperJournal.html#5149" class="Bound">α</a> <a id="5237" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5239" href="Ordinals.Exponentiation.PaperJournal.html#5167" class="Bound">a</a><a id="5240" class="Symbol">)</a>
<a id="5242" href="Ordinals.Exponentiation.PaperJournal.html#5141" class="Function">Eq-3</a> <a id="5247" href="Ordinals.Exponentiation.PaperJournal.html#5247" class="Bound">α</a> <a id="5249" href="Ordinals.Exponentiation.PaperJournal.html#5249" class="Bound">β</a> <a id="5251" href="Ordinals.Exponentiation.PaperJournal.html#5251" class="Bound">a</a> <a id="5253" href="Ordinals.Exponentiation.PaperJournal.html#5253" class="Bound">b</a> <a id="5255" class="Symbol">=</a> <a id="5257" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="5262" href="Ordinals.Exponentiation.PaperJournal.html#5247" class="Bound">α</a> <a id="5264" href="Ordinals.Exponentiation.PaperJournal.html#5249" class="Bound">β</a>

<a id="Remark-4"></a><a id="5267" href="Ordinals.Exponentiation.PaperJournal.html#5267" class="Function">Remark-4</a> <a id="5276" class="Symbol">:</a> <a id="5278" class="Symbol">{</a><a id="5279" href="Ordinals.Exponentiation.PaperJournal.html#5279" class="Bound">I</a> <a id="5281" class="Symbol">:</a> <a id="5283" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5285" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5287" class="Symbol">}</a> <a id="5289" class="Symbol">(</a><a id="5290" href="Ordinals.Exponentiation.PaperJournal.html#5290" class="Bound">F</a> <a id="5292" class="Symbol">:</a> <a id="5294" href="Ordinals.Exponentiation.PaperJournal.html#5279" class="Bound">I</a> <a id="5296" class="Symbol">→</a> <a id="5298" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5306" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5307" class="Symbol">)</a> <a id="5309" class="Symbol">→</a> <a id="5311" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="5315" class="Symbol">(</a><a id="5316" href="Ordinals.SupremaPreservation.html#3444" class="Function">fattened-family</a> <a id="5332" href="Ordinals.Exponentiation.PaperJournal.html#5290" class="Bound">F</a><a id="5333" class="Symbol">)</a> <a id="5335" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5337" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="5341" href="Ordinals.Exponentiation.PaperJournal.html#5290" class="Bound">F</a>
<a id="5343" href="Ordinals.Exponentiation.PaperJournal.html#5267" class="Function">Remark-4</a> <a id="5352" class="Symbol">=</a> <a id="5354" href="Ordinals.SupremaPreservation.html#3743" class="Function">sup-of-fattened-family-agrees</a>

<a id="Lemma-5"></a><a id="5385" href="Ordinals.Exponentiation.PaperJournal.html#5385" class="Function">Lemma-5</a> <a id="5393" class="Symbol">:</a> <a id="5395" class="Symbol">(</a><a id="5396" href="Ordinals.Exponentiation.PaperJournal.html#5396" class="Bound">α</a> <a id="5398" href="Ordinals.Exponentiation.PaperJournal.html#5398" class="Bound">β</a> <a id="5400" href="Ordinals.Exponentiation.PaperJournal.html#5400" class="Bound">γ</a> <a id="5402" class="Symbol">:</a> <a id="5404" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5412" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5413" class="Symbol">)</a>
        <a id="5423" class="Symbol">→</a> <a id="5425" href="Ordinals.Exponentiation.PaperJournal.html#5398" class="Bound">β</a> <a id="5427" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="5429" href="Ordinals.Exponentiation.PaperJournal.html#5400" class="Bound">γ</a>
        <a id="5439" class="Symbol">→</a> <a id="5441" href="Ordinals.Exponentiation.PaperJournal.html#5396" class="Bound">α</a> <a id="5443" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5446" href="Ordinals.Exponentiation.PaperJournal.html#5398" class="Bound">β</a> <a id="5448" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="5450" href="Ordinals.Exponentiation.PaperJournal.html#5396" class="Bound">α</a> <a id="5452" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5455" href="Ordinals.Exponentiation.PaperJournal.html#5400" class="Bound">γ</a>
        <a id="5465" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5467" href="Ordinals.Exponentiation.PaperJournal.html#5396" class="Bound">α</a> <a id="5469" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5472" href="Ordinals.Exponentiation.PaperJournal.html#5398" class="Bound">β</a> <a id="5474" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="5476" href="Ordinals.Exponentiation.PaperJournal.html#5396" class="Bound">α</a> <a id="5478" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5481" href="Ordinals.Exponentiation.PaperJournal.html#5400" class="Bound">γ</a>
<a id="5483" href="Ordinals.Exponentiation.PaperJournal.html#5385" class="Function">Lemma-5</a> <a id="5491" href="Ordinals.Exponentiation.PaperJournal.html#5491" class="Bound">α</a> <a id="5493" href="Ordinals.Exponentiation.PaperJournal.html#5493" class="Bound">β</a> <a id="5495" href="Ordinals.Exponentiation.PaperJournal.html#5495" class="Bound">γ</a> <a id="5497" href="Ordinals.Exponentiation.PaperJournal.html#5497" class="Bound">l</a> <a id="5499" class="Symbol">=</a> <a id="5501" href="Ordinals.AdditionProperties.html#7514" class="Function">+ₒ-right-monotone-⊴</a> <a id="5521" href="Ordinals.Exponentiation.PaperJournal.html#5491" class="Bound">α</a> <a id="5523" href="Ordinals.Exponentiation.PaperJournal.html#5493" class="Bound">β</a> <a id="5525" href="Ordinals.Exponentiation.PaperJournal.html#5495" class="Bound">γ</a> <a id="5527" href="Ordinals.Exponentiation.PaperJournal.html#5497" class="Bound">l</a> <a id="5529" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5531" href="Ordinals.MultiplicationProperties.html#9191" class="Function">×ₒ-right-monotone-⊴</a> <a id="5551" href="Ordinals.Exponentiation.PaperJournal.html#5491" class="Bound">α</a> <a id="5553" href="Ordinals.Exponentiation.PaperJournal.html#5493" class="Bound">β</a> <a id="5555" href="Ordinals.Exponentiation.PaperJournal.html#5495" class="Bound">γ</a> <a id="5557" href="Ordinals.Exponentiation.PaperJournal.html#5497" class="Bound">l</a>

<a id="Lemma-6"></a><a id="5560" href="Ordinals.Exponentiation.PaperJournal.html#5560" class="Function">Lemma-6</a> <a id="5568" class="Symbol">:</a> <a id="5570" class="Symbol">(</a><a id="5571" href="Ordinals.Exponentiation.PaperJournal.html#5571" class="Bound">α</a> <a id="5573" class="Symbol">:</a> <a id="5575" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5583" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5584" class="Symbol">)</a>
        <a id="5594" class="Symbol">→</a> <a id="5596" class="Symbol">({</a><a id="5598" href="Ordinals.Exponentiation.PaperJournal.html#5598" class="Bound">I</a> <a id="5600" class="Symbol">:</a> <a id="5602" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5604" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5606" class="Symbol">}</a> <a id="5608" class="Symbol">(</a><a id="5609" href="Ordinals.Exponentiation.PaperJournal.html#5609" class="Bound">F</a> <a id="5611" class="Symbol">:</a> <a id="5613" href="Ordinals.Exponentiation.PaperJournal.html#5598" class="Bound">I</a> <a id="5615" class="Symbol">→</a> <a id="5617" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5625" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5626" class="Symbol">)</a> <a id="5628" class="Symbol">→</a> <a id="5630" href="Ordinals.Exponentiation.PaperJournal.html#5571" class="Bound">α</a> <a id="5632" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5635" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="5639" href="Ordinals.Exponentiation.PaperJournal.html#5609" class="Bound">F</a> <a id="5641" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5643" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="5647" class="Symbol">(λ</a> <a id="5650" href="Ordinals.Exponentiation.PaperJournal.html#5650" class="Bound">i</a> <a id="5652" class="Symbol">→</a> <a id="5654" href="Ordinals.Exponentiation.PaperJournal.html#5571" class="Bound">α</a> <a id="5656" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5659" href="Ordinals.Exponentiation.PaperJournal.html#5609" class="Bound">F</a> <a id="5661" href="Ordinals.Exponentiation.PaperJournal.html#5650" class="Bound">i</a><a id="5662" class="Symbol">))</a>
<a id="5665" href="Ordinals.Exponentiation.PaperJournal.html#5560" class="Function">Lemma-6</a> <a id="5673" href="Ordinals.Exponentiation.PaperJournal.html#5673" class="Bound">α</a> <a id="5675" class="Symbol">=</a> <a id="5677" href="Ordinals.MultiplicationProperties.html#11301" class="Function">×ₒ-is-continuous</a> <a id="5694" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="5697" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a> <a id="5700" href="Ordinals.Exponentiation.PaperJournal.html#5673" class="Bound">α</a>

<a id="Lemma-7"></a><a id="5703" href="Ordinals.Exponentiation.PaperJournal.html#5703" class="Function">Lemma-7</a> <a id="5711" class="Symbol">:</a> <a id="5713" class="Symbol">(</a><a id="5714" href="Ordinals.Exponentiation.PaperJournal.html#5714" class="Bound">β</a> <a id="5716" class="Symbol">:</a> <a id="5718" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5726" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5727" class="Symbol">)</a> <a id="5729" class="Symbol">→</a> <a id="5731" href="Ordinals.Exponentiation.PaperJournal.html#5714" class="Bound">β</a> <a id="5733" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5735" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="5739" class="Symbol">(λ</a> <a id="5742" href="Ordinals.Exponentiation.PaperJournal.html#5742" class="Bound">b</a> <a id="5744" class="Symbol">→</a> <a id="5746" class="Symbol">(</a><a id="5747" href="Ordinals.Exponentiation.PaperJournal.html#5714" class="Bound">β</a> <a id="5749" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5751" href="Ordinals.Exponentiation.PaperJournal.html#5742" class="Bound">b</a><a id="5752" class="Symbol">)</a> <a id="5754" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5757" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="5759" class="Symbol">)</a>
<a id="5761" href="Ordinals.Exponentiation.PaperJournal.html#5703" class="Function">Lemma-7</a> <a id="5769" class="Symbol">=</a> <a id="5771" href="Ordinals.AdditionProperties.html#28427" class="Function">supremum-of-successors-of-initial-segments</a> <a id="5814" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="5817" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a>

<a id="Proposition-8"></a><a id="5821" href="Ordinals.Exponentiation.PaperJournal.html#5821" class="Function">Proposition-8</a> <a id="5835" class="Symbol">:</a> <a id="5837" class="Symbol">(</a><a id="5838" href="Ordinals.Exponentiation.PaperJournal.html#5838" class="Bound">α</a> <a id="5840" class="Symbol">:</a> <a id="5842" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5850" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5851" class="Symbol">)</a>
              <a id="5867" class="Symbol">→</a> <a id="5869" class="Symbol">(</a><a id="5870" href="Ordinals.Exponentiation.PaperJournal.html#5838" class="Bound">α</a> <a id="5872" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5875" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="5878" class="Symbol">{</a><a id="5879" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5880" class="Symbol">}</a> <a id="5882" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5884" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="5886" class="Symbol">)</a>
              <a id="5902" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5904" class="Symbol">((</a><a id="5906" href="Ordinals.Exponentiation.PaperJournal.html#5906" class="Bound">β</a> <a id="5908" class="Symbol">:</a> <a id="5910" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5918" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5919" class="Symbol">)</a> <a id="5921" class="Symbol">→</a> <a id="5923" href="Ordinals.Exponentiation.PaperJournal.html#5838" class="Bound">α</a> <a id="5925" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5928" class="Symbol">(</a><a id="5929" href="Ordinals.Exponentiation.PaperJournal.html#5906" class="Bound">β</a> <a id="5931" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5934" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="5936" class="Symbol">)</a> <a id="5938" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5940" href="Ordinals.Exponentiation.PaperJournal.html#5838" class="Bound">α</a> <a id="5942" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5945" href="Ordinals.Exponentiation.PaperJournal.html#5906" class="Bound">β</a> <a id="5947" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5950" href="Ordinals.Exponentiation.PaperJournal.html#5838" class="Bound">α</a><a id="5951" class="Symbol">)</a>
              <a id="5967" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5969" class="Symbol">({</a><a id="5971" href="Ordinals.Exponentiation.PaperJournal.html#5971" class="Bound">I</a> <a id="5973" class="Symbol">:</a> <a id="5975" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5977" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5979" class="Symbol">}</a> <a id="5981" class="Symbol">(</a><a id="5982" href="Ordinals.Exponentiation.PaperJournal.html#5982" class="Bound">β</a> <a id="5984" class="Symbol">:</a> <a id="5986" href="Ordinals.Exponentiation.PaperJournal.html#5971" class="Bound">I</a> <a id="5988" class="Symbol">→</a> <a id="5990" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5998" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5999" class="Symbol">)</a>
                    <a id="6021" class="Symbol">→</a> <a id="6023" href="Ordinals.Exponentiation.PaperJournal.html#5838" class="Bound">α</a> <a id="6025" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6028" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6032" href="Ordinals.Exponentiation.PaperJournal.html#5982" class="Bound">β</a> <a id="6034" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6036" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6040" class="Symbol">(λ</a> <a id="6043" href="Ordinals.Exponentiation.PaperJournal.html#6043" class="Bound">i</a> <a id="6045" class="Symbol">→</a> <a id="6047" href="Ordinals.Exponentiation.PaperJournal.html#5838" class="Bound">α</a> <a id="6049" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6052" href="Ordinals.Exponentiation.PaperJournal.html#5982" class="Bound">β</a> <a id="6054" href="Ordinals.Exponentiation.PaperJournal.html#6043" class="Bound">i</a><a id="6055" class="Symbol">))</a>
              <a id="6072" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6074" class="Symbol">((</a><a id="6076" href="Ordinals.Exponentiation.PaperJournal.html#6076" class="Bound">α</a> <a id="6078" href="Ordinals.Exponentiation.PaperJournal.html#6078" class="Bound">β</a> <a id="6080" class="Symbol">:</a> <a id="6082" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6090" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6091" class="Symbol">)</a> <a id="6093" class="Symbol">→</a> <a id="6095" href="Ordinals.Exponentiation.PaperJournal.html#6076" class="Bound">α</a> <a id="6097" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6100" href="Ordinals.Exponentiation.PaperJournal.html#6078" class="Bound">β</a> <a id="6102" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6104" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6108" class="Symbol">(λ</a> <a id="6111" href="Ordinals.Exponentiation.PaperJournal.html#6111" class="Bound">b</a> <a id="6113" class="Symbol">→</a> <a id="6115" class="Symbol">(</a><a id="6116" href="Ordinals.Exponentiation.PaperJournal.html#6076" class="Bound">α</a> <a id="6118" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6121" class="Symbol">(</a><a id="6122" href="Ordinals.Exponentiation.PaperJournal.html#6078" class="Bound">β</a> <a id="6124" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6126" href="Ordinals.Exponentiation.PaperJournal.html#6111" class="Bound">b</a><a id="6127" class="Symbol">))</a> <a id="6130" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6133" href="Ordinals.Exponentiation.PaperJournal.html#6076" class="Bound">α</a><a id="6134" class="Symbol">))</a>
              <a id="6151" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6153" class="Symbol">(</a><a id="6154" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="6157" href="Ordinals.Exponentiation.PaperJournal.html#6157" class="Bound Operator">_⊗_</a> <a id="6161" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="6163" class="Symbol">(</a><a id="6164" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6172" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6174" class="Symbol">→</a> <a id="6176" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6184" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6186" class="Symbol">→</a> <a id="6188" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6196" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6197" class="Symbol">)</a> <a id="6199" href="UF.Subsingletons.html#8541" class="Function">,</a>
                     <a id="6222" class="Symbol">((</a><a id="6224" href="Ordinals.Exponentiation.PaperJournal.html#6224" class="Bound">α</a> <a id="6226" href="Ordinals.Exponentiation.PaperJournal.html#6226" class="Bound">β</a> <a id="6228" class="Symbol">:</a> <a id="6230" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6238" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6239" class="Symbol">)</a> <a id="6241" class="Symbol">→</a> <a id="6243" href="Ordinals.Exponentiation.PaperJournal.html#6224" class="Bound">α</a> <a id="6245" href="Ordinals.Exponentiation.PaperJournal.html#6157" class="Bound Operator">⊗</a> <a id="6247" class="Symbol">(</a><a id="6248" href="Ordinals.Exponentiation.PaperJournal.html#6226" class="Bound">β</a> <a id="6250" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6253" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="6255" class="Symbol">)</a> <a id="6257" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6259" class="Symbol">(</a><a id="6260" href="Ordinals.Exponentiation.PaperJournal.html#6224" class="Bound">α</a> <a id="6262" href="Ordinals.Exponentiation.PaperJournal.html#6157" class="Bound Operator">⊗</a> <a id="6264" href="Ordinals.Exponentiation.PaperJournal.html#6226" class="Bound">β</a><a id="6265" class="Symbol">)</a> <a id="6267" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6270" href="Ordinals.Exponentiation.PaperJournal.html#6224" class="Bound">α</a><a id="6271" class="Symbol">)</a>
                   <a id="6292" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6294" class="Symbol">((</a><a id="6296" href="Ordinals.Exponentiation.PaperJournal.html#6296" class="Bound">α</a> <a id="6298" class="Symbol">:</a> <a id="6300" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6308" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6309" class="Symbol">)</a> <a id="6311" class="Symbol">{</a><a id="6312" href="Ordinals.Exponentiation.PaperJournal.html#6312" class="Bound">I</a> <a id="6314" class="Symbol">:</a> <a id="6316" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6318" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6320" class="Symbol">}</a> <a id="6322" class="Symbol">(</a><a id="6323" href="Ordinals.Exponentiation.PaperJournal.html#6323" class="Bound">β</a> <a id="6325" class="Symbol">:</a> <a id="6327" href="Ordinals.Exponentiation.PaperJournal.html#6312" class="Bound">I</a> <a id="6329" class="Symbol">→</a> <a id="6331" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6339" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6340" class="Symbol">)</a>
                         <a id="6367" class="Symbol">→</a> <a id="6369" href="Ordinals.Exponentiation.PaperJournal.html#6296" class="Bound">α</a> <a id="6371" href="Ordinals.Exponentiation.PaperJournal.html#6157" class="Bound Operator">⊗</a> <a id="6373" class="Symbol">(</a><a id="6374" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6378" href="Ordinals.Exponentiation.PaperJournal.html#6323" class="Bound">β</a><a id="6379" class="Symbol">)</a> <a id="6381" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6383" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6387" class="Symbol">(λ</a> <a id="6390" href="Ordinals.Exponentiation.PaperJournal.html#6390" class="Bound">i</a> <a id="6392" class="Symbol">→</a> <a id="6394" href="Ordinals.Exponentiation.PaperJournal.html#6296" class="Bound">α</a> <a id="6396" href="Ordinals.Exponentiation.PaperJournal.html#6157" class="Bound Operator">⊗</a> <a id="6398" href="Ordinals.Exponentiation.PaperJournal.html#6323" class="Bound">β</a> <a id="6400" href="Ordinals.Exponentiation.PaperJournal.html#6390" class="Bound">i</a><a id="6401" class="Symbol">)))</a>
<a id="6405" href="Ordinals.Exponentiation.PaperJournal.html#5821" class="Function">Proposition-8</a> <a id="6419" href="Ordinals.Exponentiation.PaperJournal.html#6419" class="Bound">α</a> <a id="6421" class="Symbol">=</a>
   <a id="6426" href="Ordinals.MultiplicationProperties.html#1188" class="Function">×ₒ-𝟘ₒ-right</a> <a id="6438" href="Ordinals.Exponentiation.PaperJournal.html#6419" class="Bound">α</a>
 <a id="6441" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6443" href="Ordinals.MultiplicationProperties.html#10752" class="Function">×ₒ-successor</a> <a id="6456" href="Ordinals.Exponentiation.PaperJournal.html#6419" class="Bound">α</a>
 <a id="6459" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6461" href="Ordinals.MultiplicationProperties.html#11301" class="Function">×ₒ-is-continuous</a> <a id="6478" href="Ordinals.Exponentiation.PaperJournal.html#1102" class="Bound">pt</a> <a id="6481" href="Ordinals.Exponentiation.PaperJournal.html#1148" class="Bound">sr</a> <a id="6484" href="Ordinals.Exponentiation.PaperJournal.html#6419" class="Bound">α</a>
 <a id="6487" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6489" href="Ordinals.OperationsByCases.html#11424" class="Function">×ₒ-recursive-equation</a>
 <a id="6512" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6514" href="Ordinals.OperationsByCases.html#10656" class="Function">×ₒ-is-uniquely-specified</a>
  <a id="6541" class="Keyword">where</a>
   <a id="6550" class="Keyword">open</a> <a id="6555" href="Ordinals.OperationsByCases.html#10295" class="Module">multiplication</a>

<a id="Lemma-9"></a><a id="6571" href="Ordinals.Exponentiation.PaperJournal.html#6571" class="Function">Lemma-9</a> <a id="6579" class="Symbol">:</a> <a id="6581" class="Symbol">(</a><a id="6582" href="Ordinals.Exponentiation.PaperJournal.html#6582" class="Bound">α</a> <a id="6584" class="Symbol">:</a> <a id="6586" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6594" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6595" class="Symbol">)</a> <a id="6597" class="Symbol">{</a><a id="6598" href="Ordinals.Exponentiation.PaperJournal.html#6598" class="Bound">I</a> <a id="6600" class="Symbol">:</a> <a id="6602" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6604" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6606" class="Symbol">}</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Ordinals.Exponentiation.PaperJournal.html#6609" class="Bound">β</a> <a id="6611" class="Symbol">:</a> <a id="6613" href="Ordinals.Exponentiation.PaperJournal.html#6598" class="Bound">I</a> <a id="6615" class="Symbol">→</a> <a id="6617" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6625" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6626" class="Symbol">)</a>
        <a id="6636" class="Symbol">→</a> <a id="6638" href="Ordinals.Exponentiation.PaperJournal.html#6582" class="Bound">α</a> <a id="6640" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6643" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6647" href="Ordinals.Exponentiation.PaperJournal.html#6609" class="Bound">β</a> <a id="6649" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6651" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="6664" class="Symbol">(λ</a> <a id="6667" href="Ordinals.Exponentiation.PaperJournal.html#6667" class="Bound">i</a> <a id="6669" class="Symbol">→</a> <a id="6671" href="Ordinals.Exponentiation.PaperJournal.html#6582" class="Bound">α</a> <a id="6673" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6676" href="Ordinals.Exponentiation.PaperJournal.html#6609" class="Bound">β</a> <a id="6678" href="Ordinals.Exponentiation.PaperJournal.html#6667" class="Bound">i</a><a id="6679" class="Symbol">)</a> <a id="6681" href="Ordinals.Exponentiation.PaperJournal.html#6582" class="Bound">α</a>
<a id="6683" href="Ordinals.Exponentiation.PaperJournal.html#6571" class="Function">Lemma-9</a> <a id="6691" class="Symbol">=</a> <a id="6693" href="Ordinals.OperationsByCases.html#7507" class="Function">+ₒ-preserves-suprema-up-to-join</a>
 <a id="6726" class="Keyword">where</a>
  <a id="6734" class="Keyword">open</a> <a id="6739" href="Ordinals.OperationsByCases.html#7323" class="Module">addition-by-fixed-ordinal</a>

<a id="Proposition-10"></a><a id="6766" href="Ordinals.Exponentiation.PaperJournal.html#6766" class="Function">Proposition-10</a> <a id="6781" class="Symbol">:</a> <a id="6783" class="Symbol">(</a><a id="6784" href="Ordinals.Exponentiation.PaperJournal.html#6784" class="Bound">α</a> <a id="6786" class="Symbol">:</a> <a id="6788" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6796" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6797" class="Symbol">)</a>
               <a id="6814" class="Symbol">→</a> <a id="6816" class="Symbol">(</a><a id="6817" href="Ordinals.Exponentiation.PaperJournal.html#6784" class="Bound">α</a> <a id="6819" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6822" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="6825" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6827" href="Ordinals.Exponentiation.PaperJournal.html#6784" class="Bound">α</a><a id="6828" class="Symbol">)</a>
               <a id="6845" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6847" class="Symbol">((</a><a id="6849" href="Ordinals.Exponentiation.PaperJournal.html#6849" class="Bound">β</a> <a id="6851" class="Symbol">:</a> <a id="6853" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6861" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6862" class="Symbol">)</a> <a id="6864" class="Symbol">→</a> <a id="6866" href="Ordinals.Exponentiation.PaperJournal.html#6784" class="Bound">α</a> <a id="6868" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6871" class="Symbol">(</a><a id="6872" href="Ordinals.Exponentiation.PaperJournal.html#6849" class="Bound">β</a> <a id="6874" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6877" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="6879" class="Symbol">)</a> <a id="6881" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6883" class="Symbol">(</a><a id="6884" href="Ordinals.Exponentiation.PaperJournal.html#6784" class="Bound">α</a> <a id="6886" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6889" href="Ordinals.Exponentiation.PaperJournal.html#6849" class="Bound">β</a><a id="6890" class="Symbol">)</a> <a id="6892" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6895" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="6897" class="Symbol">)</a>
               <a id="6914" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6916" class="Symbol">({</a><a id="6918" href="Ordinals.Exponentiation.PaperJournal.html#6918" class="Bound">I</a> <a id="6920" class="Symbol">:</a> <a id="6922" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6924" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6926" class="Symbol">}</a> <a id="6928" class="Symbol">(</a><a id="6929" href="Ordinals.Exponentiation.PaperJournal.html#6929" class="Bound">β</a> <a id="6931" class="Symbol">:</a> <a id="6933" href="Ordinals.Exponentiation.PaperJournal.html#6918" class="Bound">I</a> <a id="6935" class="Symbol">→</a> <a id="6937" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6945" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6946" class="Symbol">)</a>
                     <a id="6969" class="Symbol">→</a> <a id="6971" href="Ordinals.Exponentiation.PaperJournal.html#6784" class="Bound">α</a> <a id="6973" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6976" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6980" href="Ordinals.Exponentiation.PaperJournal.html#6929" class="Bound">β</a> <a id="6982" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6984" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="6997" class="Symbol">(λ</a> <a id="7000" href="Ordinals.Exponentiation.PaperJournal.html#7000" class="Bound">i</a> <a id="7002" class="Symbol">→</a> <a id="7004" href="Ordinals.Exponentiation.PaperJournal.html#6784" class="Bound">α</a> <a id="7006" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7009" href="Ordinals.Exponentiation.PaperJournal.html#6929" class="Bound">β</a> <a id="7011" href="Ordinals.Exponentiation.PaperJournal.html#7000" class="Bound">i</a><a id="7012" class="Symbol">)</a> <a id="7014" href="Ordinals.Exponentiation.PaperJournal.html#6784" class="Bound">α</a><a id="7015" class="Symbol">)</a>
               <a id="7032" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7034" class="Symbol">((</a><a id="7036" href="Ordinals.Exponentiation.PaperJournal.html#7036" class="Bound">α</a> <a id="7038" href="Ordinals.Exponentiation.PaperJournal.html#7038" class="Bound">β</a> <a id="7040" class="Symbol">:</a> <a id="7042" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7050" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7051" class="Symbol">)</a>
                    <a id="7073" class="Symbol">→</a> <a id="7075" href="Ordinals.Exponentiation.PaperJournal.html#7036" class="Bound">α</a> <a id="7077" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7080" href="Ordinals.Exponentiation.PaperJournal.html#7038" class="Bound">β</a> <a id="7082" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7084" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="7097" class="Symbol">(λ</a> <a id="7100" href="Ordinals.Exponentiation.PaperJournal.html#7100" class="Bound">b</a> <a id="7102" class="Symbol">→</a> <a id="7104" href="Ordinals.Exponentiation.PaperJournal.html#7036" class="Bound">α</a> <a id="7106" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7109" class="Symbol">(</a><a id="7110" href="Ordinals.Exponentiation.PaperJournal.html#7038" class="Bound">β</a> <a id="7112" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7114" href="Ordinals.Exponentiation.PaperJournal.html#7100" class="Bound">b</a><a id="7115" class="Symbol">)</a> <a id="7117" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7120" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="7122" class="Symbol">)</a> <a id="7124" href="Ordinals.Exponentiation.PaperJournal.html#7036" class="Bound">α</a><a id="7125" class="Symbol">)</a>
               <a id="7142" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7144" class="Symbol">(</a><a id="7145" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="7148" href="Ordinals.Exponentiation.PaperJournal.html#7148" class="Bound Operator">_⊕_</a> <a id="7152" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="7154" class="Symbol">(</a><a id="7155" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7163" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7165" class="Symbol">→</a> <a id="7167" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7175" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7177" class="Symbol">→</a> <a id="7179" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7187" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7188" class="Symbol">)</a> <a id="7190" href="UF.Subsingletons.html#8541" class="Function">,</a>
                      <a id="7214" class="Symbol">((</a><a id="7216" href="Ordinals.Exponentiation.PaperJournal.html#7216" class="Bound">α</a> <a id="7218" href="Ordinals.Exponentiation.PaperJournal.html#7218" class="Bound">β</a> <a id="7220" class="Symbol">:</a> <a id="7222" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7230" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7231" class="Symbol">)</a> <a id="7233" class="Symbol">→</a> <a id="7235" href="Ordinals.Exponentiation.PaperJournal.html#7216" class="Bound">α</a> <a id="7237" href="Ordinals.Exponentiation.PaperJournal.html#7148" class="Bound Operator">⊕</a> <a id="7239" class="Symbol">(</a><a id="7240" href="Ordinals.Exponentiation.PaperJournal.html#7218" class="Bound">β</a> <a id="7242" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7245" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="7247" class="Symbol">)</a> <a id="7249" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7251" class="Symbol">(</a><a id="7252" href="Ordinals.Exponentiation.PaperJournal.html#7216" class="Bound">α</a> <a id="7254" href="Ordinals.Exponentiation.PaperJournal.html#7148" class="Bound Operator">⊕</a> <a id="7256" href="Ordinals.Exponentiation.PaperJournal.html#7218" class="Bound">β</a><a id="7257" class="Symbol">)</a> <a id="7259" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7262" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="7264" class="Symbol">)</a>
                    <a id="7286" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7288" class="Symbol">((</a><a id="7290" href="Ordinals.Exponentiation.PaperJournal.html#7290" class="Bound">α</a> <a id="7292" class="Symbol">:</a> <a id="7294" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7302" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7303" class="Symbol">)</a> <a id="7305" class="Symbol">{</a><a id="7306" href="Ordinals.Exponentiation.PaperJournal.html#7306" class="Bound">I</a> <a id="7308" class="Symbol">:</a> <a id="7310" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7312" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7314" class="Symbol">}</a> <a id="7316" class="Symbol">(</a><a id="7317" href="Ordinals.Exponentiation.PaperJournal.html#7317" class="Bound">β</a> <a id="7319" class="Symbol">:</a> <a id="7321" href="Ordinals.Exponentiation.PaperJournal.html#7306" class="Bound">I</a> <a id="7323" class="Symbol">→</a> <a id="7325" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7333" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7334" class="Symbol">)</a>
                          <a id="7362" class="Symbol">→</a> <a id="7364" href="Ordinals.Exponentiation.PaperJournal.html#7290" class="Bound">α</a> <a id="7366" href="Ordinals.Exponentiation.PaperJournal.html#7148" class="Bound Operator">⊕</a> <a id="7368" class="Symbol">(</a><a id="7369" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="7373" href="Ordinals.Exponentiation.PaperJournal.html#7317" class="Bound">β</a><a id="7374" class="Symbol">)</a> <a id="7376" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7378" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="7391" class="Symbol">(λ</a> <a id="7394" href="Ordinals.Exponentiation.PaperJournal.html#7394" class="Bound">i</a> <a id="7396" class="Symbol">→</a> <a id="7398" href="Ordinals.Exponentiation.PaperJournal.html#7290" class="Bound">α</a> <a id="7400" href="Ordinals.Exponentiation.PaperJournal.html#7148" class="Bound Operator">⊕</a> <a id="7402" href="Ordinals.Exponentiation.PaperJournal.html#7317" class="Bound">β</a> <a id="7404" href="Ordinals.Exponentiation.PaperJournal.html#7394" class="Bound">i</a><a id="7405" class="Symbol">)</a> <a id="7407" href="Ordinals.Exponentiation.PaperJournal.html#7290" class="Bound">α</a><a id="7408" class="Symbol">))</a>
<a id="7411" href="Ordinals.Exponentiation.PaperJournal.html#6766" class="Function">Proposition-10</a> <a id="7426" href="Ordinals.Exponentiation.PaperJournal.html#7426" class="Bound">α</a> <a id="7428" class="Symbol">=</a>
   <a id="7433" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="7450" href="Ordinals.Exponentiation.PaperJournal.html#7426" class="Bound">α</a>
 <a id="7453" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7455" href="Ordinals.AdditionProperties.html#26072" class="Function">+ₒ-commutes-with-successor</a> <a id="7482" href="Ordinals.Exponentiation.PaperJournal.html#7426" class="Bound">α</a>
 <a id="7485" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7487" href="Ordinals.OperationsByCases.html#7507" class="Function">+ₒ-preserves-suprema-up-to-join</a> <a id="7519" href="Ordinals.Exponentiation.PaperJournal.html#7426" class="Bound">α</a>
 <a id="7522" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7524" href="Ordinals.OperationsByCases.html#9235" class="Function">+ₒ-recursive-equation</a>
 <a id="7547" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7549" href="Ordinals.OperationsByCases.html#8428" class="Function">+ₒ-is-uniquely-specified</a>
  <a id="7576" class="Keyword">where</a>
   <a id="7585" class="Keyword">open</a> <a id="7590" href="Ordinals.OperationsByCases.html#8059" class="Module">addition</a>
   <a id="7602" class="Keyword">open</a> <a id="7607" href="Ordinals.OperationsByCases.html#7323" class="Module">addition-by-fixed-ordinal</a>

<a id="Eq-double-dagger"></a><a id="7634" href="Ordinals.Exponentiation.PaperJournal.html#7634" class="Function">Eq-double-dagger</a> <a id="7651" class="Symbol">:</a> <a id="7653" class="Symbol">(</a><a id="7654" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7662" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7664" class="Symbol">→</a> <a id="7666" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7674" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7676" class="Symbol">→</a> <a id="7678" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7686" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7687" class="Symbol">)</a> <a id="7689" class="Symbol">→</a> <a id="7691" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7693" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="7695" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7697" href="Ordinals.Exponentiation.PaperJournal.html#7634" class="Function">Eq-double-dagger</a> <a id="7714" class="Symbol">=</a> <a id="7716" href="Ordinals.Exponentiation.Taboos.html#14815" class="Function">exp-full-specification</a>

<a id="Lemma-11"></a><a id="7740" href="Ordinals.Exponentiation.PaperJournal.html#7740" class="Function">Lemma-11</a> <a id="7749" class="Symbol">:</a> <a id="7751" class="Symbol">(</a><a id="7752" href="Ordinals.Exponentiation.PaperJournal.html#7752" class="Bound">α</a> <a id="7754" class="Symbol">:</a> <a id="7756" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7764" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7765" class="Symbol">)</a> <a id="7767" class="Symbol">(</a><a id="7768" href="Ordinals.Exponentiation.PaperJournal.html#7768" class="Bound">exp-α</a> <a id="7774" class="Symbol">:</a> <a id="7776" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7784" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7786" class="Symbol">→</a> <a id="7788" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7796" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7797" class="Symbol">)</a>
         <a id="7808" class="Symbol">→</a> <a id="7810" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="7833" href="Ordinals.Exponentiation.PaperJournal.html#7752" class="Bound">α</a> <a id="7835" href="Ordinals.Exponentiation.PaperJournal.html#7768" class="Bound">exp-α</a>
         <a id="7850" class="Symbol">→</a> <a id="7852" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="7875" href="Ordinals.Exponentiation.PaperJournal.html#7752" class="Bound">α</a> <a id="7877" href="Ordinals.Exponentiation.PaperJournal.html#7768" class="Bound">exp-α</a>
         <a id="7892" class="Symbol">→</a> <a id="7894" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a>  <a id="7917" href="Ordinals.Exponentiation.PaperJournal.html#7752" class="Bound">α</a> <a id="7919" href="Ordinals.Exponentiation.PaperJournal.html#7768" class="Bound">exp-α</a>
         <a id="7934" class="Symbol">→</a> <a id="7936" class="Symbol">(</a><a id="7937" href="Ordinals.Exponentiation.PaperJournal.html#7768" class="Bound">exp-α</a> <a id="7943" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="7946" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7948" href="Ordinals.Exponentiation.PaperJournal.html#7752" class="Bound">α</a><a id="7949" class="Symbol">)</a>
         <a id="7960" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7962" class="Symbol">(</a><a id="7963" href="Ordinals.Exponentiation.PaperJournal.html#7768" class="Bound">exp-α</a> <a id="7969" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="7972" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7974" href="Ordinals.Exponentiation.PaperJournal.html#7752" class="Bound">α</a> <a id="7976" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7979" href="Ordinals.Exponentiation.PaperJournal.html#7752" class="Bound">α</a><a id="7980" class="Symbol">)</a>
         <a id="7991" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7993" class="Symbol">((</a><a id="7995" href="Ordinals.Exponentiation.PaperJournal.html#7752" class="Bound">α</a> <a id="7997" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="7999" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="8001" class="Symbol">)</a> <a id="8003" class="Symbol">→</a> <a id="8005" href="Ordinals.OrdinalOfOrdinals.html#20563" class="Function">is-monotone-⊴</a> <a id="8019" href="Ordinals.Exponentiation.PaperJournal.html#7768" class="Bound">exp-α</a><a id="8024" class="Symbol">)</a>
<a id="8026" href="Ordinals.Exponentiation.PaperJournal.html#7740" class="Function">Lemma-11</a> <a id="8035" href="Ordinals.Exponentiation.PaperJournal.html#8035" class="Bound">α</a> <a id="8037" href="Ordinals.Exponentiation.PaperJournal.html#8037" class="Bound">exp-α</a> <a id="8043" href="Ordinals.Exponentiation.PaperJournal.html#8043" class="Bound">exp-spec-zero</a> <a id="8057" href="Ordinals.Exponentiation.PaperJournal.html#8057" class="Bound">exp-spec-succ</a> <a id="8071" href="Ordinals.Exponentiation.PaperJournal.html#8071" class="Bound">exp-spec-sup</a> <a id="8084" class="Symbol">=</a>
   <a id="8089" href="Ordinals.Exponentiation.Specification.html#4041" class="Function">𝟙ₒ-neutral-exp</a> <a id="8104" href="Ordinals.Exponentiation.PaperJournal.html#8035" class="Bound">α</a> <a id="8106" href="Ordinals.Exponentiation.PaperJournal.html#8037" class="Bound">exp-α</a> <a id="8112" href="Ordinals.Exponentiation.PaperJournal.html#8043" class="Bound">exp-spec-zero</a> <a id="8126" href="Ordinals.Exponentiation.PaperJournal.html#8057" class="Bound">exp-spec-succ</a>
 <a id="8141" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8143" href="Ordinals.Exponentiation.Specification.html#4317" class="Function">exp-𝟚ₒ-is-×ₒ</a> <a id="8156" href="Ordinals.Exponentiation.PaperJournal.html#8035" class="Bound">α</a> <a id="8158" href="Ordinals.Exponentiation.PaperJournal.html#8037" class="Bound">exp-α</a> <a id="8164" href="Ordinals.Exponentiation.PaperJournal.html#8043" class="Bound">exp-spec-zero</a> <a id="8178" href="Ordinals.Exponentiation.PaperJournal.html#8057" class="Bound">exp-spec-succ</a>
 <a id="8193" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8195" class="Symbol">(λ</a> <a id="8198" href="Ordinals.Exponentiation.PaperJournal.html#8198" class="Bound">α-nonzero</a> <a id="8208" class="Symbol">→</a> <a id="8210" href="Ordinals.SupremaPreservation.html#6766" class="Function">is-monotone-if-preserves-inhabited-suprema</a>
                   <a id="8272" href="Ordinals.Exponentiation.PaperJournal.html#8037" class="Bound">exp-α</a> <a id="8278" class="Symbol">(</a><a id="8279" href="Ordinals.Exponentiation.PaperJournal.html#8071" class="Bound">exp-spec-sup</a> <a id="8292" href="Ordinals.Exponentiation.PaperJournal.html#8198" class="Bound">α-nonzero</a><a id="8301" class="Symbol">))</a>

<a id="Proposition-12"></a><a id="8305" href="Ordinals.Exponentiation.PaperJournal.html#8305" class="Function">Proposition-12</a>
 <a id="8321" class="Symbol">:</a> <a id="8323" class="Symbol">(</a><a id="8324" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8326" href="Ordinals.Exponentiation.PaperJournal.html#8326" class="Bound">exp</a> <a id="8330" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8332" class="Symbol">(</a><a id="8333" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8341" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8343" class="Symbol">→</a> <a id="8345" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8353" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8355" class="Symbol">→</a> <a id="8357" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8365" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8366" class="Symbol">)</a> <a id="8368" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8370" href="Ordinals.Exponentiation.Taboos.html#14815" class="Function">exp-full-specification</a> <a id="8393" href="Ordinals.Exponentiation.PaperJournal.html#8326" class="Bound">exp</a><a id="8396" class="Symbol">)</a>
 <a id="8399" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="8401" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="8404" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="8406" href="Ordinals.Exponentiation.PaperJournal.html#8305" class="Function">Proposition-12</a> <a id="8421" class="Symbol">=</a>
   <a id="8426" class="Symbol">(λ</a> <a id="8429" class="Symbol">(</a><a id="8430" href="Ordinals.Exponentiation.PaperJournal.html#8430" class="Bound">exp</a> <a id="8434" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8436" class="Symbol">(</a><a id="8437" href="Ordinals.Exponentiation.PaperJournal.html#8437" class="Bound">exp-zero</a> <a id="8446" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8448" href="Ordinals.Exponentiation.PaperJournal.html#8448" class="Bound">exp-succ</a> <a id="8457" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8459" href="Ordinals.Exponentiation.PaperJournal.html#8459" class="Bound">exp-sup</a><a id="8466" class="Symbol">))</a> <a id="8469" class="Symbol">→</a>
    <a id="8475" href="Ordinals.Exponentiation.Taboos.html#12743" class="Function">exponentiation-defined-everywhere-implies-EM</a>
     <a id="8525" href="Ordinals.Exponentiation.PaperJournal.html#8430" class="Bound">exp</a>
     <a id="8534" href="Ordinals.Exponentiation.PaperJournal.html#8437" class="Bound">exp-zero</a>
     <a id="8548" href="Ordinals.Exponentiation.PaperJournal.html#8448" class="Bound">exp-succ</a>
     <a id="8562" class="Symbol">(λ</a> <a id="8565" href="Ordinals.Exponentiation.PaperJournal.html#8565" class="Bound">α</a> <a id="8567" class="Symbol">→</a> <a id="8569" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="8573" class="Symbol">(</a><a id="8574" href="Ordinals.Exponentiation.PaperJournal.html#8459" class="Bound">exp-sup</a> <a id="8582" href="Ordinals.Exponentiation.PaperJournal.html#8565" class="Bound">α</a><a id="8583" class="Symbol">)))</a>
 <a id="8588" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8590" href="Ordinals.Exponentiation.Taboos.html#16664" class="Function">EM-gives-full-exponentiation</a>

<a id="Eq-double-dagger&#39;"></a><a id="8620" href="Ordinals.Exponentiation.PaperJournal.html#8620" class="Function">Eq-double-dagger&#39;</a> <a id="8638" class="Symbol">:</a> <a id="8640" class="Symbol">(</a><a id="8641" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8649" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8651" class="Symbol">→</a> <a id="8653" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8661" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8663" class="Symbol">→</a> <a id="8665" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8673" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8674" class="Symbol">)</a> <a id="8676" class="Symbol">→</a> <a id="8678" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8680" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="8682" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="8684" href="Ordinals.Exponentiation.PaperJournal.html#8620" class="Function">Eq-double-dagger&#39;</a> <a id="8702" class="Symbol">{</a><a id="8703" href="Ordinals.Exponentiation.PaperJournal.html#8703" class="Bound">𝓤</a><a id="8704" class="Symbol">}</a> <a id="8706" href="Ordinals.Exponentiation.PaperJournal.html#8706" class="Bound">exp</a> <a id="8710" class="Symbol">=</a>
   <a id="8715" class="Symbol">((</a><a id="8717" href="Ordinals.Exponentiation.PaperJournal.html#8717" class="Bound">α</a> <a id="8719" class="Symbol">:</a> <a id="8721" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8729" href="Ordinals.Exponentiation.PaperJournal.html#8703" class="Bound">𝓤</a><a id="8730" class="Symbol">)</a> <a id="8732" class="Symbol">→</a> <a id="8734" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="8737" class="Symbol">{</a><a id="8738" href="Ordinals.Exponentiation.PaperJournal.html#8703" class="Bound">𝓤</a><a id="8739" class="Symbol">}</a> <a id="8741" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8743" href="Ordinals.Exponentiation.PaperJournal.html#8717" class="Bound">α</a> <a id="8745" class="Symbol">→</a> <a id="8747" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="8770" href="Ordinals.Exponentiation.PaperJournal.html#8717" class="Bound">α</a> <a id="8772" class="Symbol">(</a><a id="8773" href="Ordinals.Exponentiation.PaperJournal.html#8706" class="Bound">exp</a> <a id="8777" href="Ordinals.Exponentiation.PaperJournal.html#8717" class="Bound">α</a><a id="8778" class="Symbol">))</a>
 <a id="8782" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8784" class="Symbol">((</a><a id="8786" href="Ordinals.Exponentiation.PaperJournal.html#8786" class="Bound">α</a> <a id="8788" class="Symbol">:</a> <a id="8790" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8798" href="Ordinals.Exponentiation.PaperJournal.html#8703" class="Bound">𝓤</a><a id="8799" class="Symbol">)</a> <a id="8801" class="Symbol">→</a> <a id="8803" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="8806" class="Symbol">{</a><a id="8807" href="Ordinals.Exponentiation.PaperJournal.html#8703" class="Bound">𝓤</a><a id="8808" class="Symbol">}</a> <a id="8810" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8812" href="Ordinals.Exponentiation.PaperJournal.html#8786" class="Bound">α</a> <a id="8814" class="Symbol">→</a> <a id="8816" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="8852" href="Ordinals.Exponentiation.PaperJournal.html#8786" class="Bound">α</a> <a id="8854" class="Symbol">(</a><a id="8855" href="Ordinals.Exponentiation.PaperJournal.html#8706" class="Bound">exp</a> <a id="8859" href="Ordinals.Exponentiation.PaperJournal.html#8786" class="Bound">α</a><a id="8860" class="Symbol">))</a>

<a id="8864" class="Markup">\end{code}</a><a id="8874" class="Background">

Section 3. Abstract Algebraic Exponentiation

</a><a id="8922" class="Markup">\begin{code}</a>

<a id="Definition-13"></a><a id="8936" href="Ordinals.Exponentiation.PaperJournal.html#8936" class="Function">Definition-13</a> <a id="8950" class="Symbol">:</a> <a id="8952" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8960" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8962" class="Symbol">→</a> <a id="8964" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8972" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8974" class="Symbol">→</a> <a id="8976" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8984" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="8986" href="Ordinals.Exponentiation.PaperJournal.html#8936" class="Function">Definition-13</a> <a id="9000" href="Ordinals.Exponentiation.PaperJournal.html#9000" class="Bound">α</a> <a id="9002" href="Ordinals.Exponentiation.PaperJournal.html#9002" class="Bound">β</a> <a id="9004" class="Symbol">=</a> <a id="9006" href="Ordinals.Exponentiation.PaperJournal.html#9000" class="Bound">α</a> <a id="9008" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9011" href="Ordinals.Exponentiation.PaperJournal.html#9002" class="Bound">β</a>

<a id="Proposition-14"></a><a id="9014" href="Ordinals.Exponentiation.PaperJournal.html#9014" class="Function">Proposition-14</a> <a id="9029" class="Symbol">:</a> <a id="9031" class="Symbol">(</a><a id="9032" href="Ordinals.Exponentiation.PaperJournal.html#9032" class="Bound">α</a> <a id="9034" href="Ordinals.Exponentiation.PaperJournal.html#9034" class="Bound">β</a> <a id="9036" class="Symbol">:</a> <a id="9038" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9046" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9047" class="Symbol">)</a>
                 <a id="9066" class="Symbol">(</a><a id="9067" href="Ordinals.Exponentiation.PaperJournal.html#9067" class="Bound">a</a> <a id="9069" class="Symbol">:</a> <a id="9071" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9073" href="Ordinals.Exponentiation.PaperJournal.html#9032" class="Bound">α</a> <a id="9075" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9076" class="Symbol">)</a> <a id="9078" class="Symbol">(</a><a id="9079" href="Ordinals.Exponentiation.PaperJournal.html#9079" class="Bound">b</a> <a id="9081" class="Symbol">:</a> <a id="9083" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9085" href="Ordinals.Exponentiation.PaperJournal.html#9034" class="Bound">β</a> <a id="9087" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9088" class="Symbol">)</a> <a id="9090" class="Symbol">(</a><a id="9091" href="Ordinals.Exponentiation.PaperJournal.html#9091" class="Bound">e</a> <a id="9093" class="Symbol">:</a> <a id="9095" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9097" href="Ordinals.Exponentiation.PaperJournal.html#9032" class="Bound">α</a> <a id="9099" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9102" class="Symbol">(</a><a id="9103" href="Ordinals.Exponentiation.PaperJournal.html#9034" class="Bound">β</a> <a id="9105" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9107" href="Ordinals.Exponentiation.PaperJournal.html#9079" class="Bound">b</a><a id="9108" class="Symbol">)</a> <a id="9110" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9111" class="Symbol">)</a>
               <a id="9128" class="Symbol">→</a> <a id="9130" href="Ordinals.Exponentiation.PaperJournal.html#9032" class="Bound">α</a> <a id="9132" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9135" href="Ordinals.Exponentiation.PaperJournal.html#9034" class="Bound">β</a> <a id="9137" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9139" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="9148" href="Ordinals.Exponentiation.PaperJournal.html#9032" class="Bound">α</a> <a id="9150" href="Ordinals.Exponentiation.PaperJournal.html#9034" class="Bound">β</a> <a id="9152" class="Symbol">{</a><a id="9153" href="Ordinals.Exponentiation.PaperJournal.html#9079" class="Bound">b</a><a id="9154" class="Symbol">}</a> <a id="9156" class="Symbol">(</a><a id="9157" href="Ordinals.Exponentiation.PaperJournal.html#9091" class="Bound">e</a> <a id="9159" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9161" href="Ordinals.Exponentiation.PaperJournal.html#9067" class="Bound">a</a><a id="9162" class="Symbol">)</a>
                 <a id="9181" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9183" href="Ordinals.Exponentiation.PaperJournal.html#9032" class="Bound">α</a> <a id="9185" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9188" class="Symbol">(</a><a id="9189" href="Ordinals.Exponentiation.PaperJournal.html#9034" class="Bound">β</a> <a id="9191" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9193" href="Ordinals.Exponentiation.PaperJournal.html#9079" class="Bound">b</a><a id="9194" class="Symbol">)</a> <a id="9196" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9199" class="Symbol">(</a><a id="9200" href="Ordinals.Exponentiation.PaperJournal.html#9032" class="Bound">α</a> <a id="9202" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9204" href="Ordinals.Exponentiation.PaperJournal.html#9067" class="Bound">a</a><a id="9205" class="Symbol">)</a> <a id="9207" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9210" class="Symbol">(</a><a id="9211" href="Ordinals.Exponentiation.PaperJournal.html#9032" class="Bound">α</a> <a id="9213" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9216" class="Symbol">(</a><a id="9217" href="Ordinals.Exponentiation.PaperJournal.html#9034" class="Bound">β</a> <a id="9219" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9221" href="Ordinals.Exponentiation.PaperJournal.html#9079" class="Bound">b</a><a id="9222" class="Symbol">)</a> <a id="9224" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9226" href="Ordinals.Exponentiation.PaperJournal.html#9091" class="Bound">e</a><a id="9227" class="Symbol">)</a>
<a id="9229" href="Ordinals.Exponentiation.PaperJournal.html#9014" class="Function">Proposition-14</a> <a id="9244" href="Ordinals.Exponentiation.PaperJournal.html#9244" class="Bound">α</a> <a id="9246" href="Ordinals.Exponentiation.PaperJournal.html#9246" class="Bound">β</a> <a id="9248" href="Ordinals.Exponentiation.PaperJournal.html#9248" class="Bound">a</a> <a id="9250" href="Ordinals.Exponentiation.PaperJournal.html#9250" class="Bound">b</a> <a id="9252" href="Ordinals.Exponentiation.PaperJournal.html#9252" class="Bound">e</a> <a id="9254" class="Symbol">=</a> <a id="9256" href="Ordinals.Exponentiation.Supremum.html#21911" class="Function">^ₒ-↓-×ₒ-to-^ₒ</a> <a id="9270" href="Ordinals.Exponentiation.PaperJournal.html#9244" class="Bound">α</a> <a id="9272" href="Ordinals.Exponentiation.PaperJournal.html#9246" class="Bound">β</a>

<a id="Proposition-15"></a><a id="9275" href="Ordinals.Exponentiation.PaperJournal.html#9275" class="Function">Proposition-15</a> <a id="9290" class="Symbol">:</a> <a id="9292" class="Symbol">(</a><a id="9293" href="Ordinals.Exponentiation.PaperJournal.html#9293" class="Bound">α</a> <a id="9295" href="Ordinals.Exponentiation.PaperJournal.html#9295" class="Bound">β</a> <a id="9297" href="Ordinals.Exponentiation.PaperJournal.html#9297" class="Bound">γ</a> <a id="9299" class="Symbol">:</a> <a id="9301" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9309" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9310" class="Symbol">)</a>
               <a id="9327" class="Symbol">→</a> <a id="9329" class="Symbol">(</a><a id="9330" href="Ordinals.Exponentiation.PaperJournal.html#9295" class="Bound">β</a> <a id="9332" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9334" href="Ordinals.Exponentiation.PaperJournal.html#9297" class="Bound">γ</a> <a id="9336" class="Symbol">→</a> <a id="9338" href="Ordinals.Exponentiation.PaperJournal.html#9293" class="Bound">α</a> <a id="9340" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9343" href="Ordinals.Exponentiation.PaperJournal.html#9295" class="Bound">β</a> <a id="9345" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9347" href="Ordinals.Exponentiation.PaperJournal.html#9293" class="Bound">α</a> <a id="9349" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9352" href="Ordinals.Exponentiation.PaperJournal.html#9297" class="Bound">γ</a><a id="9353" class="Symbol">)</a>
               <a id="9370" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9372" class="Symbol">(</a><a id="9373" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="9376" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="9378" href="Ordinals.Exponentiation.PaperJournal.html#9293" class="Bound">α</a> <a id="9380" class="Symbol">→</a> <a id="9382" href="Ordinals.Exponentiation.PaperJournal.html#9295" class="Bound">β</a> <a id="9384" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="9386" href="Ordinals.Exponentiation.PaperJournal.html#9297" class="Bound">γ</a> <a id="9388" class="Symbol">→</a> <a id="9390" href="Ordinals.Exponentiation.PaperJournal.html#9293" class="Bound">α</a> <a id="9392" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9395" href="Ordinals.Exponentiation.PaperJournal.html#9295" class="Bound">β</a> <a id="9397" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="9399" href="Ordinals.Exponentiation.PaperJournal.html#9293" class="Bound">α</a> <a id="9401" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9404" href="Ordinals.Exponentiation.PaperJournal.html#9297" class="Bound">γ</a><a id="9405" class="Symbol">)</a>
<a id="9407" href="Ordinals.Exponentiation.PaperJournal.html#9275" class="Function">Proposition-15</a> <a id="9422" href="Ordinals.Exponentiation.PaperJournal.html#9422" class="Bound">α</a> <a id="9424" href="Ordinals.Exponentiation.PaperJournal.html#9424" class="Bound">β</a> <a id="9426" href="Ordinals.Exponentiation.PaperJournal.html#9426" class="Bound">γ</a> <a id="9428" class="Symbol">=</a>   <a id="9432" href="Ordinals.Exponentiation.Supremum.html#8337" class="Function">^ₒ-monotone-in-exponent</a> <a id="9456" href="Ordinals.Exponentiation.PaperJournal.html#9422" class="Bound">α</a> <a id="9458" href="Ordinals.Exponentiation.PaperJournal.html#9424" class="Bound">β</a> <a id="9460" href="Ordinals.Exponentiation.PaperJournal.html#9426" class="Bound">γ</a>
                       <a id="9485" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9487" href="Ordinals.Exponentiation.Supremum.html#24060" class="Function">^ₒ-order-preserving-in-exponent</a> <a id="9519" href="Ordinals.Exponentiation.PaperJournal.html#9422" class="Bound">α</a> <a id="9521" href="Ordinals.Exponentiation.PaperJournal.html#9424" class="Bound">β</a> <a id="9523" href="Ordinals.Exponentiation.PaperJournal.html#9426" class="Bound">γ</a>

<a id="Theorem-16"></a><a id="9526" href="Ordinals.Exponentiation.PaperJournal.html#9526" class="Function">Theorem-16</a> <a id="9537" class="Symbol">:</a> <a id="9539" class="Symbol">(</a><a id="9540" href="Ordinals.Exponentiation.PaperJournal.html#9540" class="Bound">α</a> <a id="9542" class="Symbol">:</a> <a id="9544" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9552" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9553" class="Symbol">)</a> <a id="9555" class="Symbol">→</a> <a id="9557" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="9560" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9562" href="Ordinals.Exponentiation.PaperJournal.html#9540" class="Bound">α</a>
           <a id="9575" class="Symbol">→</a> <a id="9577" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="9600" href="Ordinals.Exponentiation.PaperJournal.html#9540" class="Bound">α</a> <a id="9602" class="Symbol">(</a><a id="9603" href="Ordinals.Exponentiation.PaperJournal.html#9540" class="Bound">α</a> <a id="9605" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="9608" class="Symbol">)</a>
           <a id="9621" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9623" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="9646" href="Ordinals.Exponentiation.PaperJournal.html#9540" class="Bound">α</a> <a id="9648" class="Symbol">(</a><a id="9649" href="Ordinals.Exponentiation.PaperJournal.html#9540" class="Bound">α</a> <a id="9651" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="9654" class="Symbol">)</a>
           <a id="9667" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9669" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="9705" href="Ordinals.Exponentiation.PaperJournal.html#9540" class="Bound">α</a> <a id="9707" class="Symbol">(</a><a id="9708" href="Ordinals.Exponentiation.PaperJournal.html#9540" class="Bound">α</a> <a id="9710" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="9713" class="Symbol">)</a>
           <a id="9726" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9728" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="9750" href="Ordinals.Exponentiation.PaperJournal.html#9540" class="Bound">α</a> <a id="9752" class="Symbol">(</a><a id="9753" href="Ordinals.Exponentiation.PaperJournal.html#9540" class="Bound">α</a> <a id="9755" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="9758" class="Symbol">)</a>
<a id="9760" href="Ordinals.Exponentiation.PaperJournal.html#9526" class="Function">Theorem-16</a> <a id="9771" class="Symbol">{</a><a id="9772" href="Ordinals.Exponentiation.PaperJournal.html#9772" class="Bound">𝓤</a><a id="9773" class="Symbol">}</a> <a id="9775" href="Ordinals.Exponentiation.PaperJournal.html#9775" class="Bound">α</a> <a id="9777" href="Ordinals.Exponentiation.PaperJournal.html#9777" class="Bound">α-pos</a> <a id="9783" class="Symbol">=</a>   <a id="9787" href="Ordinals.Exponentiation.Supremum.html#5879" class="Function">^ₒ-satisfies-zero-specification</a> <a id="9819" class="Symbol">{</a><a id="9820" href="Ordinals.Exponentiation.PaperJournal.html#9772" class="Bound">𝓤</a><a id="9821" class="Symbol">}</a> <a id="9823" class="Symbol">{</a><a id="9824" href="Ordinals.Exponentiation.PaperJournal.html#9772" class="Bound">𝓤</a><a id="9825" class="Symbol">}</a> <a id="9827" href="Ordinals.Exponentiation.PaperJournal.html#9775" class="Bound">α</a>
                         <a id="9854" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9856" href="Ordinals.Exponentiation.Supremum.html#6794" class="Function">^ₒ-satisfies-succ-specification</a> <a id="9888" class="Symbol">{</a><a id="9889" href="Ordinals.Exponentiation.PaperJournal.html#9772" class="Bound">𝓤</a><a id="9890" class="Symbol">}</a> <a id="9892" class="Symbol">{</a><a id="9893" href="Ordinals.Exponentiation.PaperJournal.html#9772" class="Bound">𝓤</a><a id="9894" class="Symbol">}</a> <a id="9896" href="Ordinals.Exponentiation.PaperJournal.html#9775" class="Bound">α</a> <a id="9898" href="Ordinals.Exponentiation.PaperJournal.html#9777" class="Bound">α-pos</a>
                         <a id="9929" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9931" href="Ordinals.Exponentiation.Supremum.html#12090" class="Function">^ₒ-satisfies-zero-sup-combined-specification</a> <a id="9976" href="Ordinals.Exponentiation.PaperJournal.html#9775" class="Bound">α</a>
                         <a id="10003" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10005" href="Ordinals.Exponentiation.Supremum.html#11223" class="Function">^ₒ-satisfies-sup-specification</a> <a id="10036" href="Ordinals.Exponentiation.PaperJournal.html#9775" class="Bound">α</a>

<a id="Proposition-17"></a><a id="10039" href="Ordinals.Exponentiation.PaperJournal.html#10039" class="Function">Proposition-17</a> <a id="10054" class="Symbol">:</a> <a id="10056" class="Symbol">{</a><a id="10057" href="Ordinals.Exponentiation.PaperJournal.html#10057" class="Bound">𝓤</a> <a id="10059" href="Ordinals.Exponentiation.PaperJournal.html#10059" class="Bound">𝓥</a> <a id="10061" class="Symbol">:</a> <a id="10063" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="10071" class="Symbol">}</a> <a id="10073" class="Symbol">(</a><a id="10074" href="Ordinals.Exponentiation.PaperJournal.html#10074" class="Bound">α</a> <a id="10076" class="Symbol">:</a> <a id="10078" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10086" href="Ordinals.Exponentiation.PaperJournal.html#10057" class="Bound">𝓤</a><a id="10087" class="Symbol">)</a> <a id="10089" class="Symbol">(</a><a id="10090" href="Ordinals.Exponentiation.PaperJournal.html#10090" class="Bound">β</a> <a id="10092" href="Ordinals.Exponentiation.PaperJournal.html#10092" class="Bound">γ</a> <a id="10094" class="Symbol">:</a> <a id="10096" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10104" href="Ordinals.Exponentiation.PaperJournal.html#10059" class="Bound">𝓥</a><a id="10105" class="Symbol">)</a>
               <a id="10122" class="Symbol">→</a> <a id="10124" href="Ordinals.Exponentiation.PaperJournal.html#10074" class="Bound">α</a> <a id="10126" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10129" class="Symbol">(</a><a id="10130" href="Ordinals.Exponentiation.PaperJournal.html#10090" class="Bound">β</a> <a id="10132" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10135" href="Ordinals.Exponentiation.PaperJournal.html#10092" class="Bound">γ</a><a id="10136" class="Symbol">)</a> <a id="10138" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10140" class="Symbol">(</a><a id="10141" href="Ordinals.Exponentiation.PaperJournal.html#10074" class="Bound">α</a> <a id="10143" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10146" href="Ordinals.Exponentiation.PaperJournal.html#10090" class="Bound">β</a><a id="10147" class="Symbol">)</a> <a id="10149" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10152" class="Symbol">(</a><a id="10153" href="Ordinals.Exponentiation.PaperJournal.html#10074" class="Bound">α</a> <a id="10155" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10158" href="Ordinals.Exponentiation.PaperJournal.html#10092" class="Bound">γ</a><a id="10159" class="Symbol">)</a>
<a id="10161" href="Ordinals.Exponentiation.PaperJournal.html#10039" class="Function">Proposition-17</a> <a id="10176" class="Symbol">=</a> <a id="10178" href="Ordinals.Exponentiation.Supremum.html#15444" class="Function">^ₒ-by-+ₒ</a>

<a id="Proposition-18"></a><a id="10188" href="Ordinals.Exponentiation.PaperJournal.html#10188" class="Function">Proposition-18</a> <a id="10203" class="Symbol">:</a> <a id="10205" class="Symbol">{</a><a id="10206" href="Ordinals.Exponentiation.PaperJournal.html#10206" class="Bound">𝓤</a> <a id="10208" href="Ordinals.Exponentiation.PaperJournal.html#10208" class="Bound">𝓥</a> <a id="10210" class="Symbol">:</a> <a id="10212" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="10220" class="Symbol">}</a> <a id="10222" class="Symbol">(</a><a id="10223" href="Ordinals.Exponentiation.PaperJournal.html#10223" class="Bound">α</a> <a id="10225" class="Symbol">:</a> <a id="10227" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10235" href="Ordinals.Exponentiation.PaperJournal.html#10206" class="Bound">𝓤</a><a id="10236" class="Symbol">)</a> <a id="10238" class="Symbol">(</a><a id="10239" href="Ordinals.Exponentiation.PaperJournal.html#10239" class="Bound">β</a> <a id="10241" href="Ordinals.Exponentiation.PaperJournal.html#10241" class="Bound">γ</a> <a id="10243" class="Symbol">:</a> <a id="10245" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10253" href="Ordinals.Exponentiation.PaperJournal.html#10208" class="Bound">𝓥</a><a id="10254" class="Symbol">)</a>
               <a id="10271" class="Symbol">→</a> <a id="10273" class="Symbol">(</a><a id="10274" href="Ordinals.Exponentiation.PaperJournal.html#10223" class="Bound">α</a> <a id="10276" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10279" href="Ordinals.Exponentiation.PaperJournal.html#10239" class="Bound">β</a><a id="10280" class="Symbol">)</a> <a id="10282" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10285" href="Ordinals.Exponentiation.PaperJournal.html#10241" class="Bound">γ</a> <a id="10287" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10289" href="Ordinals.Exponentiation.PaperJournal.html#10223" class="Bound">α</a> <a id="10291" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10294" class="Symbol">(</a><a id="10295" href="Ordinals.Exponentiation.PaperJournal.html#10239" class="Bound">β</a> <a id="10297" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10300" href="Ordinals.Exponentiation.PaperJournal.html#10241" class="Bound">γ</a><a id="10301" class="Symbol">)</a>
<a id="10303" href="Ordinals.Exponentiation.PaperJournal.html#10188" class="Function">Proposition-18</a> <a id="10318" href="Ordinals.Exponentiation.PaperJournal.html#10318" class="Bound">α</a> <a id="10320" href="Ordinals.Exponentiation.PaperJournal.html#10320" class="Bound">β</a> <a id="10322" href="Ordinals.Exponentiation.PaperJournal.html#10322" class="Bound">γ</a> <a id="10324" class="Symbol">=</a> <a id="10326" class="Symbol">(</a><a id="10327" href="Ordinals.Exponentiation.Supremum.html#19013" class="Function">^ₒ-by-×ₒ</a> <a id="10336" href="Ordinals.Exponentiation.PaperJournal.html#10318" class="Bound">α</a> <a id="10338" href="Ordinals.Exponentiation.PaperJournal.html#10320" class="Bound">β</a> <a id="10340" href="Ordinals.Exponentiation.PaperJournal.html#10322" class="Bound">γ</a><a id="10341" class="Symbol">)</a> <a id="10343" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="10347" class="Markup">\end{code}</a><a id="10357" class="Background">

Section 4. Decreasing Lists: A Constructive Formulation
           of Sierpiński&#39;s Definition

</a><a id="10454" class="Markup">\begin{code}</a>

<a id="Definition-19"></a><a id="10468" href="Ordinals.Exponentiation.PaperJournal.html#10468" class="Function">Definition-19</a> <a id="10482" class="Symbol">:</a> <a id="10484" class="Symbol">(</a><a id="10485" href="Ordinals.Exponentiation.PaperJournal.html#10485" class="Bound">α</a> <a id="10487" class="Symbol">:</a> <a id="10489" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10497" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10498" class="Symbol">)</a> <a id="10500" class="Symbol">(</a><a id="10501" href="Ordinals.Exponentiation.PaperJournal.html#10501" class="Bound">β</a> <a id="10503" class="Symbol">:</a> <a id="10505" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10513" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10514" class="Symbol">)</a> <a id="10516" class="Symbol">→</a> <a id="10518" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10520" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10522" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10524" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="10526" href="Ordinals.Exponentiation.PaperJournal.html#10468" class="Function">Definition-19</a> <a id="10540" href="Ordinals.Exponentiation.PaperJournal.html#10540" class="Bound">α</a> <a id="10542" href="Ordinals.Exponentiation.PaperJournal.html#10542" class="Bound">β</a> <a id="10544" class="Symbol">=</a> <a id="10546" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="10556" href="Ordinals.Exponentiation.PaperJournal.html#10540" class="Bound">α</a> <a id="10558" href="Ordinals.Exponentiation.PaperJournal.html#10542" class="Bound">β</a>

<a id="Remark-20"></a><a id="10561" href="Ordinals.Exponentiation.PaperJournal.html#10561" class="Function">Remark-20</a> <a id="10571" class="Symbol">:</a> <a id="10573" class="Symbol">(</a><a id="10574" href="Ordinals.Exponentiation.PaperJournal.html#10574" class="Bound">α</a> <a id="10576" class="Symbol">:</a> <a id="10578" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10586" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10587" class="Symbol">)</a> <a id="10589" class="Symbol">(</a><a id="10590" href="Ordinals.Exponentiation.PaperJournal.html#10590" class="Bound">β</a> <a id="10592" class="Symbol">:</a> <a id="10594" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10602" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10603" class="Symbol">)</a>
            <a id="10617" class="Symbol">(</a><a id="10618" href="Ordinals.Exponentiation.PaperJournal.html#10618" class="Bound">(</a><a id="10619" href="Ordinals.Exponentiation.PaperJournal.html#10619" class="Bound">l</a> <a id="10621" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10623" href="Ordinals.Exponentiation.PaperJournal.html#10623" class="Bound">p</a><a id="10624" href="Ordinals.Exponentiation.PaperJournal.html#10618" class="Bound">)</a> <a id="10626" href="Ordinals.Exponentiation.PaperJournal.html#10626" class="Bound">(</a><a id="10627" href="Ordinals.Exponentiation.PaperJournal.html#10627" class="Bound">l&#39;</a> <a id="10630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10632" href="Ordinals.Exponentiation.PaperJournal.html#10632" class="Bound">q</a><a id="10633" href="Ordinals.Exponentiation.PaperJournal.html#10626" class="Bound">)</a> <a id="10635" class="Symbol">:</a> <a id="10637" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="10647" href="Ordinals.Exponentiation.PaperJournal.html#10574" class="Bound">α</a> <a id="10649" href="Ordinals.Exponentiation.PaperJournal.html#10590" class="Bound">β</a><a id="10650" class="Symbol">)</a>
          <a id="10662" class="Symbol">→</a> <a id="10664" href="Ordinals.Exponentiation.PaperJournal.html#10619" class="Bound">l</a> <a id="10666" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10668" href="Ordinals.Exponentiation.PaperJournal.html#10627" class="Bound">l&#39;</a>
          <a id="10681" class="Symbol">→</a> <a id="10683" class="Symbol">(</a><a id="10684" href="Ordinals.Exponentiation.PaperJournal.html#10619" class="Bound">l</a> <a id="10686" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10688" href="Ordinals.Exponentiation.PaperJournal.html#10623" class="Bound">p</a><a id="10689" class="Symbol">)</a> <a id="10691" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10693" class="Symbol">(</a><a id="10694" href="Ordinals.Exponentiation.PaperJournal.html#10627" class="Bound">l&#39;</a> <a id="10697" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10699" href="Ordinals.Exponentiation.PaperJournal.html#10632" class="Bound">q</a><a id="10700" class="Symbol">)</a>
<a id="10702" href="Ordinals.Exponentiation.PaperJournal.html#10561" class="Function">Remark-20</a> <a id="10712" href="Ordinals.Exponentiation.PaperJournal.html#10712" class="Bound">α</a> <a id="10714" href="Ordinals.Exponentiation.PaperJournal.html#10714" class="Bound">β</a> <a id="10716" class="Symbol">_</a> <a id="10718" class="Symbol">_</a> <a id="10720" class="Symbol">=</a> <a id="10722" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="10737" href="Ordinals.Exponentiation.PaperJournal.html#10712" class="Bound">α</a> <a id="10739" href="Ordinals.Exponentiation.PaperJournal.html#10714" class="Bound">β</a>

<a id="Proposition-21-i"></a><a id="10742" href="Ordinals.Exponentiation.PaperJournal.html#10742" class="Function">Proposition-21-i</a>
 <a id="10760" class="Symbol">:</a> <a id="10762" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="10765" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="10768" class="Symbol">→</a> <a id="10770" class="Symbol">((</a><a id="10772" href="Ordinals.Exponentiation.PaperJournal.html#10772" class="Bound">α</a> <a id="10774" class="Symbol">:</a> <a id="10776" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10784" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10785" class="Symbol">)</a> <a id="10787" class="Symbol">(</a><a id="10788" href="Ordinals.Exponentiation.PaperJournal.html#10788" class="Bound">x</a> <a id="10790" class="Symbol">:</a> <a id="10792" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10794" href="Ordinals.Exponentiation.PaperJournal.html#10772" class="Bound">α</a> <a id="10796" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10797" class="Symbol">)</a> <a id="10799" class="Symbol">→</a> <a id="10801" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="10810" href="Ordinals.Exponentiation.PaperJournal.html#10772" class="Bound">α</a> <a id="10812" href="Ordinals.Exponentiation.PaperJournal.html#10788" class="Bound">x</a>
    <a id="10818" class="Symbol">→</a> <a id="10820" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="10834" class="Symbol">(</a><a id="10835" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="10849" href="Ordinals.Exponentiation.PaperJournal.html#10772" class="Bound">α</a> <a id="10851" class="Symbol">(λ</a> <a id="10854" href="Ordinals.Exponentiation.PaperJournal.html#10854" class="Bound">-</a> <a id="10856" class="Symbol">→</a> <a id="10858" href="Ordinals.Exponentiation.PaperJournal.html#10788" class="Bound">x</a> <a id="10860" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10863" href="Ordinals.Exponentiation.PaperJournal.html#10772" class="Bound">α</a> <a id="10865" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10867" href="Ordinals.Exponentiation.PaperJournal.html#10854" class="Bound">-</a><a id="10868" class="Symbol">)))</a>
<a id="10872" href="Ordinals.Exponentiation.PaperJournal.html#10742" class="Function">Proposition-21-i</a> <a id="10889" class="Symbol">=</a> <a id="10891" href="Ordinals.Exponentiation.Taboos.html#19660" class="Function">EM-implies-subtype-of-positive-elements-an-ordinal</a>

<a id="Proposition-21-ii"></a><a id="10943" href="Ordinals.Exponentiation.PaperJournal.html#10943" class="Function">Proposition-21-ii</a>
 <a id="10962" class="Symbol">:</a> <a id="10964" class="Symbol">((</a><a id="10966" href="Ordinals.Exponentiation.PaperJournal.html#10966" class="Bound">α</a> <a id="10968" class="Symbol">:</a> <a id="10970" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10978" class="Symbol">(</a><a id="10979" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10981" href="MLTT.Universes.html#4052" class="Function Operator">⁺⁺</a><a id="10983" class="Symbol">))</a> <a id="10986" class="Symbol">(</a><a id="10987" href="Ordinals.Exponentiation.PaperJournal.html#10987" class="Bound">x</a> <a id="10989" class="Symbol">:</a> <a id="10991" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10993" href="Ordinals.Exponentiation.PaperJournal.html#10966" class="Bound">α</a> <a id="10995" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10996" class="Symbol">)</a> <a id="10998" class="Symbol">→</a> <a id="11000" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="11009" href="Ordinals.Exponentiation.PaperJournal.html#10966" class="Bound">α</a> <a id="11011" href="Ordinals.Exponentiation.PaperJournal.html#10987" class="Bound">x</a>
    <a id="11017" class="Symbol">→</a> <a id="11019" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="11033" class="Symbol">(</a><a id="11034" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="11048" href="Ordinals.Exponentiation.PaperJournal.html#10966" class="Bound">α</a> <a id="11050" class="Symbol">(λ</a> <a id="11053" href="Ordinals.Exponentiation.PaperJournal.html#11053" class="Bound">-</a> <a id="11055" class="Symbol">→</a> <a id="11057" href="Ordinals.Exponentiation.PaperJournal.html#10987" class="Bound">x</a> <a id="11059" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="11062" href="Ordinals.Exponentiation.PaperJournal.html#10966" class="Bound">α</a> <a id="11064" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="11066" href="Ordinals.Exponentiation.PaperJournal.html#11053" class="Bound">-</a><a id="11067" class="Symbol">)))</a>
 <a id="11072" class="Symbol">→</a> <a id="11074" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="11077" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="11079" href="Ordinals.Exponentiation.PaperJournal.html#10943" class="Function">Proposition-21-ii</a> <a id="11097" class="Symbol">=</a> <a id="11099" href="Ordinals.Exponentiation.Taboos.html#17748" class="Function">subtype-of-positive-elements-an-ordinal-implies-EM</a>

<a id="Lemma-22-i"></a><a id="11151" href="Ordinals.Exponentiation.PaperJournal.html#11151" class="Function">Lemma-22-i</a> <a id="11162" class="Symbol">:</a> <a id="11164" class="Symbol">(</a><a id="11165" href="Ordinals.Exponentiation.PaperJournal.html#11165" class="Bound">α</a> <a id="11167" class="Symbol">:</a> <a id="11169" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11177" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11178" class="Symbol">)</a>
           <a id="11191" class="Symbol">→</a> <a id="11193" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="11224" href="Ordinals.Exponentiation.PaperJournal.html#11165" class="Bound">α</a> <a id="11226" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="11228" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14126" class="Function">is-decomposable-into-one-plus</a> <a id="11258" href="Ordinals.Exponentiation.PaperJournal.html#11165" class="Bound">α</a>
<a id="11260" href="Ordinals.Exponentiation.PaperJournal.html#11151" class="Function">Lemma-22-i</a> <a id="11271" href="Ordinals.Exponentiation.PaperJournal.html#11271" class="Bound">α</a> <a id="11273" class="Symbol">=</a>   <a id="11277" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17800" class="Function">trichotomous-least-to-decomposable</a> <a id="11312" href="Ordinals.Exponentiation.PaperJournal.html#11271" class="Bound">α</a>
               <a id="11329" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11331" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15172" class="Function">decomposable-to-trichotomous-least</a> <a id="11366" href="Ordinals.Exponentiation.PaperJournal.html#11271" class="Bound">α</a>

<a id="Lemma-22-ii"></a><a id="11369" href="Ordinals.Exponentiation.PaperJournal.html#11369" class="Function">Lemma-22-ii</a> <a id="11381" class="Symbol">:</a> <a id="11383" class="Symbol">(</a><a id="11384" href="Ordinals.Exponentiation.PaperJournal.html#11384" class="Bound">α</a> <a id="11386" class="Symbol">:</a> <a id="11388" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11396" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11397" class="Symbol">)</a>
              <a id="11413" class="Symbol">(</a><a id="11414" href="Ordinals.Exponentiation.PaperJournal.html#11414" class="Bound">(</a><a id="11415" href="Ordinals.Exponentiation.PaperJournal.html#11415" class="Bound">a₀</a> <a id="11418" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11420" href="Ordinals.Exponentiation.PaperJournal.html#11420" class="Bound">a₀-tri</a><a id="11426" href="Ordinals.Exponentiation.PaperJournal.html#11414" class="Bound">)</a> <a id="11428" class="Symbol">:</a> <a id="11430" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="11461" href="Ordinals.Exponentiation.PaperJournal.html#11384" class="Bound">α</a><a id="11462" class="Symbol">)</a>
              <a id="11478" class="Symbol">(</a><a id="11479" href="Ordinals.Exponentiation.PaperJournal.html#11479" class="Bound">β</a> <a id="11481" class="Symbol">:</a> <a id="11483" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11491" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11492" class="Symbol">)</a>
            <a id="11506" class="Symbol">→</a> <a id="11508" href="Ordinals.Exponentiation.PaperJournal.html#11384" class="Bound">α</a> <a id="11510" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11512" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="11515" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11518" href="Ordinals.Exponentiation.PaperJournal.html#11479" class="Bound">β</a>
            <a id="11532" class="Symbol">→</a> <a id="11534" class="Symbol">(</a><a id="11535" href="Ordinals.Exponentiation.PaperJournal.html#11479" class="Bound">β</a> <a id="11537" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11539" href="Ordinals.Exponentiation.PaperJournal.html#11384" class="Bound">α</a> <a id="11541" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="11544" href="Ordinals.Exponentiation.PaperJournal.html#11415" class="Bound">a₀</a> <a id="11547" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11549" href="Ordinals.Exponentiation.PaperJournal.html#11420" class="Bound">a₀-tri</a> <a id="11556" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="11557" class="Symbol">)</a>
            <a id="11571" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11573" class="Symbol">(</a><a id="11574" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11576" href="Ordinals.Exponentiation.PaperJournal.html#11384" class="Bound">α</a> <a id="11578" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="11581" href="Ordinals.Exponentiation.PaperJournal.html#11415" class="Bound">a₀</a> <a id="11584" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11586" href="Ordinals.Exponentiation.PaperJournal.html#11420" class="Bound">a₀-tri</a> <a id="11593" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="11595" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="11597" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11599" class="Symbol">(</a><a id="11600" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11602" href="Ordinals.Exponentiation.PaperJournal.html#11602" class="Bound">a</a> <a id="11604" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11606" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11608" href="Ordinals.Exponentiation.PaperJournal.html#11384" class="Bound">α</a> <a id="11610" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="11612" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11614" href="Ordinals.Exponentiation.PaperJournal.html#11415" class="Bound">a₀</a> <a id="11617" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="11620" href="Ordinals.Exponentiation.PaperJournal.html#11384" class="Bound">α</a> <a id="11622" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="11624" href="Ordinals.Exponentiation.PaperJournal.html#11602" class="Bound">a</a><a id="11625" class="Symbol">))</a>
<a id="11628" href="Ordinals.Exponentiation.PaperJournal.html#11369" class="Function">Lemma-22-ii</a> <a id="11640" href="Ordinals.Exponentiation.PaperJournal.html#11640" class="Bound">α</a> <a id="11642" class="Symbol">(</a><a id="11643" href="Ordinals.Exponentiation.PaperJournal.html#11643" class="Bound">a₀</a> <a id="11646" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11648" href="Ordinals.Exponentiation.PaperJournal.html#11648" class="Bound">a₀-tri</a><a id="11654" class="Symbol">)</a> <a id="11656" href="Ordinals.Exponentiation.PaperJournal.html#11656" class="Bound">β</a> <a id="11658" href="Ordinals.Exponentiation.PaperJournal.html#11658" class="Bound">p</a> <a id="11660" class="Symbol">=</a>
   <a id="11665" href="Ordinals.AdditionProperties.html#9708" class="Function">+ₒ-left-cancellable</a> <a id="11685" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="11688" href="Ordinals.Exponentiation.PaperJournal.html#11656" class="Bound">β</a> <a id="11690" class="Symbol">(</a><a id="11691" href="Ordinals.Exponentiation.PaperJournal.html#11640" class="Bound">α</a> <a id="11693" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="11696" href="Ordinals.Exponentiation.PaperJournal.html#11643" class="Bound">a₀</a> <a id="11699" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11701" href="Ordinals.Exponentiation.PaperJournal.html#11648" class="Bound">a₀-tri</a> <a id="11708" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="11709" class="Symbol">)</a> <a id="11711" class="Symbol">(</a><a id="11712" href="Ordinals.Exponentiation.PaperJournal.html#11658" class="Bound">p</a> <a id="11714" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="11717" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11719" href="Ordinals.Exponentiation.PaperJournal.html#11786" class="Function">q</a><a id="11720" class="Symbol">)</a>
 <a id="11723" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11725" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19245" class="Function">⁺-is-subtype-of-positive-elements</a> <a id="11759" href="Ordinals.Exponentiation.PaperJournal.html#11640" class="Bound">α</a> <a id="11761" class="Symbol">(</a><a id="11762" href="Ordinals.Exponentiation.PaperJournal.html#11643" class="Bound">a₀</a> <a id="11765" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11767" href="Ordinals.Exponentiation.PaperJournal.html#11648" class="Bound">a₀-tri</a><a id="11773" class="Symbol">)</a>
  <a id="11777" class="Keyword">where</a>
   <a id="11786" href="Ordinals.Exponentiation.PaperJournal.html#11786" class="Function">q</a> <a id="11788" class="Symbol">:</a> <a id="11790" href="Ordinals.Exponentiation.PaperJournal.html#11640" class="Bound">α</a> <a id="11792" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11794" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="11797" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11800" href="Ordinals.Exponentiation.PaperJournal.html#11640" class="Bound">α</a> <a id="11802" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="11805" href="Ordinals.Exponentiation.PaperJournal.html#11643" class="Bound">a₀</a> <a id="11808" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11810" href="Ordinals.Exponentiation.PaperJournal.html#11648" class="Bound">a₀-tri</a> <a id="11817" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a>
   <a id="11822" href="Ordinals.Exponentiation.PaperJournal.html#11786" class="Function">q</a> <a id="11824" class="Symbol">=</a> <a id="11826" href="Ordinals.Exponentiation.PaperJournal.html#11640" class="Bound">α</a> <a id="11828" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">⁺[</a> <a id="11831" href="Ordinals.Exponentiation.PaperJournal.html#11643" class="Bound">a₀</a> <a id="11834" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11836" href="Ordinals.Exponentiation.PaperJournal.html#11648" class="Bound">a₀-tri</a> <a id="11843" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">]-part-of-decomposition</a>

<a id="Definition-23"></a><a id="11868" href="Ordinals.Exponentiation.PaperJournal.html#11868" class="Function">Definition-23</a> <a id="11882" class="Symbol">:</a> <a id="11884" class="Symbol">(</a><a id="11885" href="Ordinals.Exponentiation.PaperJournal.html#11885" class="Bound">α</a> <a id="11887" class="Symbol">:</a> <a id="11889" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11897" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11898" class="Symbol">)</a> <a id="11900" class="Symbol">(</a><a id="11901" href="Ordinals.Exponentiation.PaperJournal.html#11901" class="Bound">β</a> <a id="11903" class="Symbol">:</a> <a id="11905" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11913" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11914" class="Symbol">)</a>
              <a id="11930" class="Symbol">→</a> <a id="11932" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="11963" href="Ordinals.Exponentiation.PaperJournal.html#11885" class="Bound">α</a>
              <a id="11979" class="Symbol">→</a> <a id="11981" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11989" class="Symbol">(</a><a id="11990" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11992" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11994" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11995" class="Symbol">)</a>
<a id="11997" href="Ordinals.Exponentiation.PaperJournal.html#11868" class="Function">Definition-23</a> <a id="12011" href="Ordinals.Exponentiation.PaperJournal.html#12011" class="Bound">α</a> <a id="12013" href="Ordinals.Exponentiation.PaperJournal.html#12013" class="Bound">β</a> <a id="12015" href="Ordinals.Exponentiation.PaperJournal.html#12015" class="Bound">h</a> <a id="12017" class="Symbol">=</a> <a id="12019" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="12035" href="Ordinals.Exponentiation.PaperJournal.html#12011" class="Bound">α</a> <a id="12037" href="Ordinals.Exponentiation.PaperJournal.html#12015" class="Bound">h</a> <a id="12039" href="Ordinals.Exponentiation.PaperJournal.html#12013" class="Bound">β</a>

<a id="12042" class="Keyword">module</a> <a id="fixed-assumptions-1"></a><a id="12049" href="Ordinals.Exponentiation.PaperJournal.html#12049" class="Module">fixed-assumptions-1</a>
        <a id="12077" class="Symbol">(</a><a id="12078" href="Ordinals.Exponentiation.PaperJournal.html#12078" class="Bound">α</a> <a id="12080" class="Symbol">:</a> <a id="12082" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12090" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12091" class="Symbol">)</a>
        <a id="12101" class="Symbol">(</a><a id="12102" href="Ordinals.Exponentiation.PaperJournal.html#12102" class="Bound">h</a> <a id="12104" class="Symbol">:</a> <a id="12106" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="12137" href="Ordinals.Exponentiation.PaperJournal.html#12078" class="Bound">α</a><a id="12138" class="Symbol">)</a>
       <a id="12147" class="Keyword">where</a>

 <a id="fixed-assumptions-1.α⁺"></a><a id="12155" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="12158" class="Symbol">=</a> <a id="12160" href="Ordinals.Exponentiation.PaperJournal.html#12078" class="Bound">α</a> <a id="12162" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="12165" href="Ordinals.Exponentiation.PaperJournal.html#12102" class="Bound">h</a> <a id="12167" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a>

 <a id="fixed-assumptions-1.NB[α⁺-eq]"></a><a id="12171" href="Ordinals.Exponentiation.PaperJournal.html#12171" class="Function">NB[α⁺-eq]</a> <a id="12181" class="Symbol">:</a> <a id="12183" href="Ordinals.Exponentiation.PaperJournal.html#12078" class="Bound">α</a> <a id="12185" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12187" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="12190" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12193" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a>
 <a id="12197" href="Ordinals.Exponentiation.PaperJournal.html#12171" class="Function">NB[α⁺-eq]</a> <a id="12207" class="Symbol">=</a> <a id="12209" href="Ordinals.Exponentiation.PaperJournal.html#12078" class="Bound">α</a> <a id="12211" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">⁺[</a> <a id="12214" href="Ordinals.Exponentiation.PaperJournal.html#12102" class="Bound">h</a> <a id="12216" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">]-part-of-decomposition</a>

 <a id="fixed-assumptions-1.exp[α,_]"></a><a id="12242" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,_]</a> <a id="12251" class="Symbol">:</a> <a id="12253" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12261" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="12263" class="Symbol">→</a> <a id="12265" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12273" class="Symbol">(</a><a id="12274" href="Ordinals.Exponentiation.PaperJournal.html#12090" class="Bound">𝓤</a> <a id="12276" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12278" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="12279" class="Symbol">)</a>
 <a id="12282" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="12289" href="Ordinals.Exponentiation.PaperJournal.html#12289" class="Bound">γ</a> <a id="12291" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="12293" class="Symbol">=</a> <a id="12295" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="12311" href="Ordinals.Exponentiation.PaperJournal.html#12078" class="Bound">α</a> <a id="12313" href="Ordinals.Exponentiation.PaperJournal.html#12102" class="Bound">h</a> <a id="12315" href="Ordinals.Exponentiation.PaperJournal.html#12289" class="Bound">γ</a>

 <a id="fixed-assumptions-1.Proposition-24"></a><a id="12319" href="Ordinals.Exponentiation.PaperJournal.html#12319" class="Function">Proposition-24</a> <a id="12334" class="Symbol">:</a> <a id="12336" class="Symbol">(</a><a id="12337" href="Ordinals.Exponentiation.PaperJournal.html#12337" class="Bound">β</a> <a id="12339" class="Symbol">:</a> <a id="12341" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12349" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12350" class="Symbol">)</a> <a id="12352" class="Symbol">→</a> <a id="12354" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="12385" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="12392" href="Ordinals.Exponentiation.PaperJournal.html#12337" class="Bound">β</a> <a id="12394" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a>
 <a id="12397" href="Ordinals.Exponentiation.PaperJournal.html#12319" class="Function">Proposition-24</a> <a id="12412" href="Ordinals.Exponentiation.PaperJournal.html#12412" class="Bound">β</a> <a id="12414" class="Symbol">=</a> <a id="12416" href="Ordinals.Exponentiation.DecreasingList.html#20824" class="Function">exponentiationᴸ-has-trichotomous-least-element</a> <a id="12463" href="Ordinals.Exponentiation.PaperJournal.html#12078" class="Bound">α</a> <a id="12465" href="Ordinals.Exponentiation.PaperJournal.html#12102" class="Bound">h</a> <a id="12467" href="Ordinals.Exponentiation.PaperJournal.html#12412" class="Bound">β</a>

 <a id="fixed-assumptions-1.Lemma-25-i"></a><a id="12471" href="Ordinals.Exponentiation.PaperJournal.html#12471" class="Function">Lemma-25-i</a> <a id="12482" class="Symbol">:</a> <a id="12484" class="Symbol">(</a><a id="12485" href="Ordinals.Exponentiation.PaperJournal.html#12485" class="Bound">β</a> <a id="12487" class="Symbol">:</a> <a id="12489" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12497" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12498" class="Symbol">)</a> <a id="12500" class="Symbol">(</a><a id="12501" href="Ordinals.Exponentiation.PaperJournal.html#12501" class="Bound">γ</a> <a id="12503" class="Symbol">:</a> <a id="12505" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12513" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="12514" class="Symbol">)</a>
              <a id="12530" class="Symbol">(</a><a id="12531" href="Ordinals.Exponentiation.PaperJournal.html#12531" class="Bound">f</a> <a id="12533" class="Symbol">:</a> <a id="12535" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12537" href="Ordinals.Exponentiation.PaperJournal.html#12485" class="Bound">β</a> <a id="12539" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="12541" class="Symbol">→</a> <a id="12543" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12545" href="Ordinals.Exponentiation.PaperJournal.html#12501" class="Bound">γ</a> <a id="12547" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12548" class="Symbol">)</a>
            <a id="12562" class="Symbol">→</a> <a id="12564" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="12584" href="Ordinals.Exponentiation.PaperJournal.html#12485" class="Bound">β</a> <a id="12586" href="Ordinals.Exponentiation.PaperJournal.html#12501" class="Bound">γ</a> <a id="12588" href="Ordinals.Exponentiation.PaperJournal.html#12531" class="Bound">f</a>
            <a id="12602" class="Symbol">→</a> <a id="12604" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12606" href="Ordinals.Exponentiation.PaperJournal.html#12606" class="Bound">f̅</a> <a id="12609" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12611" class="Symbol">(</a><a id="12612" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12614" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="12621" href="Ordinals.Exponentiation.PaperJournal.html#12485" class="Bound">β</a> <a id="12623" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="12625" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="12627" class="Symbol">→</a> <a id="12629" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12631" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="12638" href="Ordinals.Exponentiation.PaperJournal.html#12501" class="Bound">γ</a> <a id="12640" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="12642" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12643" class="Symbol">)</a>
                  <a id="12663" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12665" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="12685" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="12692" href="Ordinals.Exponentiation.PaperJournal.html#12485" class="Bound">β</a> <a id="12694" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="12696" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="12703" href="Ordinals.Exponentiation.PaperJournal.html#12501" class="Bound">γ</a> <a id="12705" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="12707" href="Ordinals.Exponentiation.PaperJournal.html#12606" class="Bound">f̅</a>
 <a id="12711" href="Ordinals.Exponentiation.PaperJournal.html#12471" class="Function">Lemma-25-i</a> <a id="12722" href="Ordinals.Exponentiation.PaperJournal.html#12722" class="Bound">β</a> <a id="12724" href="Ordinals.Exponentiation.PaperJournal.html#12724" class="Bound">γ</a> <a id="12726" href="Ordinals.Exponentiation.PaperJournal.html#12726" class="Bound">f</a> <a id="12728" href="Ordinals.Exponentiation.PaperJournal.html#12728" class="Bound">f-order-pres</a> <a id="12741" class="Symbol">=</a>
    <a id="12747" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="12756" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="12759" href="Ordinals.Exponentiation.PaperJournal.html#12722" class="Bound">β</a> <a id="12761" href="Ordinals.Exponentiation.PaperJournal.html#12724" class="Bound">γ</a> <a id="12763" href="Ordinals.Exponentiation.PaperJournal.html#12726" class="Bound">f</a> <a id="12765" href="Ordinals.Exponentiation.PaperJournal.html#12728" class="Bound">f-order-pres</a>
  <a id="12780" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12782" href="Ordinals.Exponentiation.DecreasingList.html#22365" class="Function">expᴸ-map-is-order-preserving</a> <a id="12811" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="12814" href="Ordinals.Exponentiation.PaperJournal.html#12722" class="Bound">β</a> <a id="12816" href="Ordinals.Exponentiation.PaperJournal.html#12724" class="Bound">γ</a> <a id="12818" href="Ordinals.Exponentiation.PaperJournal.html#12726" class="Bound">f</a> <a id="12820" href="Ordinals.Exponentiation.PaperJournal.html#12728" class="Bound">f-order-pres</a>

 <a id="fixed-assumptions-1.Lemma-25-ii"></a><a id="12835" href="Ordinals.Exponentiation.PaperJournal.html#12835" class="Function">Lemma-25-ii</a> <a id="12847" class="Symbol">:</a> <a id="12849" class="Symbol">(</a><a id="12850" href="Ordinals.Exponentiation.PaperJournal.html#12850" class="Bound">β</a> <a id="12852" class="Symbol">:</a> <a id="12854" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12862" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12863" class="Symbol">)</a> <a id="12865" class="Symbol">(</a><a id="12866" href="Ordinals.Exponentiation.PaperJournal.html#12866" class="Bound">γ</a> <a id="12868" class="Symbol">:</a> <a id="12870" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12878" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="12879" class="Symbol">)</a>
             <a id="12894" class="Symbol">→</a> <a id="12896" href="Ordinals.Exponentiation.PaperJournal.html#12850" class="Bound">β</a> <a id="12898" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12900" href="Ordinals.Exponentiation.PaperJournal.html#12866" class="Bound">γ</a> <a id="12902" class="Symbol">→</a> <a id="12904" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="12911" href="Ordinals.Exponentiation.PaperJournal.html#12850" class="Bound">β</a> <a id="12913" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="12915" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12917" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="12924" href="Ordinals.Exponentiation.PaperJournal.html#12866" class="Bound">γ</a> <a id="12926" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a>
 <a id="12929" href="Ordinals.Exponentiation.PaperJournal.html#12835" class="Function">Lemma-25-ii</a> <a id="12941" href="Ordinals.Exponentiation.PaperJournal.html#12941" class="Bound">β</a> <a id="12943" href="Ordinals.Exponentiation.PaperJournal.html#12943" class="Bound">γ</a> <a id="12945" class="Symbol">(</a><a id="12946" href="Ordinals.Exponentiation.PaperJournal.html#12946" class="Bound">f</a> <a id="12948" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12950" class="Symbol">(</a><a id="12951" href="Ordinals.Exponentiation.PaperJournal.html#12951" class="Bound">f-init-seg</a> <a id="12962" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12964" href="Ordinals.Exponentiation.PaperJournal.html#12964" class="Bound">f-order-pres</a><a id="12976" class="Symbol">))</a> <a id="12979" class="Symbol">=</a>
    <a id="12985" href="Ordinals.Exponentiation.DecreasingList.html#22205" class="Function">expᴸ-map</a> <a id="12994" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="12997" href="Ordinals.Exponentiation.PaperJournal.html#12941" class="Bound">β</a> <a id="12999" href="Ordinals.Exponentiation.PaperJournal.html#12943" class="Bound">γ</a> <a id="13001" href="Ordinals.Exponentiation.PaperJournal.html#12946" class="Bound">f</a> <a id="13003" href="Ordinals.Exponentiation.PaperJournal.html#12964" class="Bound">f-order-pres</a>
  <a id="13018" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13020" href="Ordinals.Exponentiation.DecreasingList.html#28460" class="Function">expᴸ-map-is-simulation</a> <a id="13043" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13046" href="Ordinals.Exponentiation.PaperJournal.html#12941" class="Bound">β</a> <a id="13048" href="Ordinals.Exponentiation.PaperJournal.html#12943" class="Bound">γ</a> <a id="13050" href="Ordinals.Exponentiation.PaperJournal.html#12946" class="Bound">f</a> <a id="13052" href="Ordinals.Exponentiation.PaperJournal.html#12964" class="Bound">f-order-pres</a> <a id="13065" href="Ordinals.Exponentiation.PaperJournal.html#12951" class="Bound">f-init-seg</a>

<a id="13077" class="Keyword">module</a> <a id="fixed-assumptions-2"></a><a id="13084" href="Ordinals.Exponentiation.PaperJournal.html#13084" class="Module">fixed-assumptions-2</a>
        <a id="13112" class="Symbol">(</a><a id="13113" href="Ordinals.Exponentiation.PaperJournal.html#13113" class="Bound">α</a> <a id="13115" class="Symbol">:</a> <a id="13117" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13125" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13126" class="Symbol">)</a>
        <a id="13136" class="Symbol">(</a><a id="13137" href="Ordinals.Exponentiation.PaperJournal.html#13137" class="Bound">h</a> <a id="13139" class="Symbol">:</a> <a id="13141" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="13172" href="Ordinals.Exponentiation.PaperJournal.html#13113" class="Bound">α</a><a id="13173" class="Symbol">)</a>
        <a id="13183" class="Symbol">(</a><a id="13184" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13186" class="Symbol">:</a> <a id="13188" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13196" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="13197" class="Symbol">)</a>
       <a id="13206" class="Keyword">where</a>

 <a id="13214" class="Keyword">open</a> <a id="13219" href="Ordinals.Exponentiation.PaperJournal.html#12049" class="Module">fixed-assumptions-1</a> <a id="13239" href="Ordinals.Exponentiation.PaperJournal.html#13113" class="Bound">α</a> <a id="13241" href="Ordinals.Exponentiation.PaperJournal.html#13137" class="Bound">h</a>

 <a id="fixed-assumptions-2.Eq-4"></a><a id="13245" href="Ordinals.Exponentiation.PaperJournal.html#13245" class="Function">Eq-4</a> <a id="13250" class="Symbol">:</a> <a id="13252" class="Symbol">(</a><a id="13253" href="Ordinals.Exponentiation.PaperJournal.html#13253" class="Bound">b</a> <a id="13255" class="Symbol">:</a> <a id="13257" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13259" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13261" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13262" class="Symbol">)</a> <a id="13264" class="Symbol">→</a> <a id="13266" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="13273" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13275" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13277" href="Ordinals.Exponentiation.PaperJournal.html#13253" class="Bound">b</a> <a id="13279" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="13281" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13283" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="13290" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13292" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a>
 <a id="13295" href="Ordinals.Exponentiation.PaperJournal.html#13245" class="Function">Eq-4</a> <a id="13300" class="Symbol">=</a> <a id="13302" href="Ordinals.Exponentiation.DecreasingList.html#34179" class="Function">expᴸ-segment-inclusion-⊴</a> <a id="13327" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13330" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a>

 <a id="fixed-assumptions-2.ι"></a><a id="13334" href="Ordinals.Exponentiation.PaperJournal.html#13334" class="Function">ι</a> <a id="13336" class="Symbol">=</a> <a id="13338" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a> <a id="13361" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13364" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a>
 <a id="fixed-assumptions-2.ι-list"></a><a id="13367" href="Ordinals.Exponentiation.PaperJournal.html#13367" class="Function">ι-list</a> <a id="13374" class="Symbol">=</a> <a id="13376" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="13404" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13407" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a>

 <a id="fixed-assumptions-2.Eq-5"></a><a id="13411" href="Ordinals.Exponentiation.PaperJournal.html#13411" class="Function">Eq-5</a> <a id="13416" class="Symbol">:</a> <a id="13418" class="Symbol">(</a><a id="13419" href="Ordinals.Exponentiation.PaperJournal.html#13419" class="Bound">a</a> <a id="13421" class="Symbol">:</a> <a id="13423" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13425" href="Ordinals.Exponentiation.PaperJournal.html#13113" class="Bound">α</a> <a id="13427" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="13430" href="Ordinals.Exponentiation.PaperJournal.html#13137" class="Bound">h</a> <a id="13432" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="13434" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13435" class="Symbol">)</a> <a id="13437" class="Symbol">(</a><a id="13438" href="Ordinals.Exponentiation.PaperJournal.html#13438" class="Bound">b</a> <a id="13440" class="Symbol">:</a> <a id="13442" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13444" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13446" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13447" class="Symbol">)</a>
      <a id="13455" class="Symbol">→</a> <a id="13457" class="Symbol">(</a><a id="13458" href="Ordinals.Exponentiation.PaperJournal.html#13458" class="Bound">l</a> <a id="13460" class="Symbol">:</a> <a id="13462" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13464" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="13471" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13473" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="13475" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13476" class="Symbol">)</a>
      <a id="13484" class="Symbol">→</a> <a id="13486" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="13504" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13507" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13509" class="Symbol">((</a><a id="13511" href="Ordinals.Exponentiation.PaperJournal.html#13419" class="Bound">a</a> <a id="13513" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13515" href="Ordinals.Exponentiation.PaperJournal.html#13438" class="Bound">b</a><a id="13516" class="Symbol">)</a> <a id="13518" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13520" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13524" href="Ordinals.Exponentiation.PaperJournal.html#13458" class="Bound">l</a><a id="13525" class="Symbol">)</a>
      <a id="13533" class="Symbol">→</a> <a id="13535" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13537" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="13553" href="Ordinals.Exponentiation.PaperJournal.html#13113" class="Bound">α</a> <a id="13555" href="Ordinals.Exponentiation.PaperJournal.html#13137" class="Bound">h</a> <a id="13557" class="Symbol">(</a><a id="13558" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13560" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13562" href="Ordinals.Exponentiation.PaperJournal.html#13438" class="Bound">b</a><a id="13563" class="Symbol">)</a> <a id="13565" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="13568" href="Ordinals.Exponentiation.PaperJournal.html#13411" class="Function">Eq-5</a> <a id="13573" href="Ordinals.Exponentiation.PaperJournal.html#13573" class="Bound">a</a> <a id="13575" href="Ordinals.Exponentiation.PaperJournal.html#13575" class="Bound">b</a> <a id="13577" href="Ordinals.Exponentiation.PaperJournal.html#13577" class="Bound">l</a> <a id="13579" href="Ordinals.Exponentiation.PaperJournal.html#13579" class="Bound">δ</a> <a id="13581" class="Symbol">=</a> <a id="13583" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="13593" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13596" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13598" href="Ordinals.Exponentiation.PaperJournal.html#13573" class="Bound">a</a> <a id="13600" href="Ordinals.Exponentiation.PaperJournal.html#13575" class="Bound">b</a> <a id="13602" class="Symbol">(</a><a id="13603" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13607" href="Ordinals.Exponentiation.PaperJournal.html#13577" class="Bound">l</a><a id="13608" class="Symbol">)</a> <a id="13610" href="Ordinals.Exponentiation.PaperJournal.html#13579" class="Bound">δ</a>

 <a id="fixed-assumptions-2.τ"></a><a id="13614" href="Ordinals.Exponentiation.PaperJournal.html#13614" class="Function">τ</a> <a id="13616" class="Symbol">=</a> <a id="13618" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="13628" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13631" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a>

 <a id="fixed-assumptions-2.Eq-5-addendum-i"></a><a id="13635" href="Ordinals.Exponentiation.PaperJournal.html#13635" class="Function">Eq-5-addendum-i</a>
  <a id="13653" class="Symbol">:</a> <a id="13655" class="Symbol">(</a><a id="13656" href="Ordinals.Exponentiation.PaperJournal.html#13656" class="Bound">a</a> <a id="13658" class="Symbol">:</a> <a id="13660" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13662" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13665" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13666" class="Symbol">)</a> <a id="13668" class="Symbol">(</a><a id="13669" href="Ordinals.Exponentiation.PaperJournal.html#13669" class="Bound">b</a> <a id="13671" class="Symbol">:</a> <a id="13673" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13675" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13677" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13678" class="Symbol">)</a>
    <a id="13684" class="Symbol">(</a><a id="13685" href="Ordinals.Exponentiation.PaperJournal.html#13685" class="Bound">l₁</a> <a id="13688" href="Ordinals.Exponentiation.PaperJournal.html#13688" class="Bound">l₂</a> <a id="13691" class="Symbol">:</a> <a id="13693" href="MLTT.List.html#488" class="Datatype">List</a> <a id="13698" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13700" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13703" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13706" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13708" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13709" class="Symbol">)</a>
    <a id="13715" class="Symbol">(</a><a id="13716" href="Ordinals.Exponentiation.PaperJournal.html#13716" class="Bound">δ₁</a> <a id="13719" class="Symbol">:</a> <a id="13721" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="13739" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13742" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13744" class="Symbol">((</a><a id="13746" href="Ordinals.Exponentiation.PaperJournal.html#13656" class="Bound">a</a> <a id="13748" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13750" href="Ordinals.Exponentiation.PaperJournal.html#13669" class="Bound">b</a><a id="13751" class="Symbol">)</a> <a id="13753" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13755" href="Ordinals.Exponentiation.PaperJournal.html#13685" class="Bound">l₁</a><a id="13757" class="Symbol">))</a>
    <a id="13764" class="Symbol">(</a><a id="13765" href="Ordinals.Exponentiation.PaperJournal.html#13765" class="Bound">δ₂</a> <a id="13768" class="Symbol">:</a> <a id="13770" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="13788" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13791" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13793" class="Symbol">((</a><a id="13795" href="Ordinals.Exponentiation.PaperJournal.html#13656" class="Bound">a</a> <a id="13797" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13799" href="Ordinals.Exponentiation.PaperJournal.html#13669" class="Bound">b</a><a id="13800" class="Symbol">)</a> <a id="13802" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="13804" href="Ordinals.Exponentiation.PaperJournal.html#13688" class="Bound">l₂</a><a id="13806" class="Symbol">))</a>
  <a id="13811" class="Symbol">→</a> <a id="13813" href="Ordinals.Exponentiation.PaperJournal.html#13685" class="Bound">l₁</a> <a id="13816" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="13823" class="Symbol">(</a><a id="13824" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13827" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13830" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a><a id="13831" class="Symbol">)</a> <a id="13833" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="13835" href="Ordinals.Exponentiation.PaperJournal.html#13688" class="Bound">l₂</a>
  <a id="13840" class="Symbol">→</a> <a id="13842" href="Ordinals.Exponentiation.PaperJournal.html#13614" class="Function">τ</a> <a id="13844" href="Ordinals.Exponentiation.PaperJournal.html#13656" class="Bound">a</a> <a id="13846" href="Ordinals.Exponentiation.PaperJournal.html#13669" class="Bound">b</a> <a id="13848" href="Ordinals.Exponentiation.PaperJournal.html#13685" class="Bound">l₁</a> <a id="13851" href="Ordinals.Exponentiation.PaperJournal.html#13716" class="Bound">δ₁</a> <a id="13854" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13857" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="13864" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13866" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13868" href="Ordinals.Exponentiation.PaperJournal.html#13669" class="Bound">b</a> <a id="13870" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="13872" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13874" href="Ordinals.Exponentiation.PaperJournal.html#13614" class="Function">τ</a> <a id="13876" href="Ordinals.Exponentiation.PaperJournal.html#13656" class="Bound">a</a> <a id="13878" href="Ordinals.Exponentiation.PaperJournal.html#13669" class="Bound">b</a> <a id="13880" href="Ordinals.Exponentiation.PaperJournal.html#13688" class="Bound">l₂</a> <a id="13883" href="Ordinals.Exponentiation.PaperJournal.html#13765" class="Bound">δ₂</a>
 <a id="13887" href="Ordinals.Exponentiation.PaperJournal.html#13635" class="Function">Eq-5-addendum-i</a> <a id="13903" href="Ordinals.Exponentiation.PaperJournal.html#13903" class="Bound">a</a> <a id="13905" href="Ordinals.Exponentiation.PaperJournal.html#13905" class="Bound">b</a> <a id="13907" href="Ordinals.Exponentiation.PaperJournal.html#13907" class="Bound">l₁</a> <a id="13910" href="Ordinals.Exponentiation.PaperJournal.html#13910" class="Bound">l₂</a> <a id="13913" href="Ordinals.Exponentiation.PaperJournal.html#13913" class="Bound">δ₁</a> <a id="13916" href="Ordinals.Exponentiation.PaperJournal.html#13916" class="Bound">δ₂</a> <a id="13919" class="Symbol">=</a> <a id="13921" href="Ordinals.Exponentiation.DecreasingList.html#36214" class="Function">expᴸ-tail-is-order-preserving</a> <a id="13951" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13954" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="13956" href="Ordinals.Exponentiation.PaperJournal.html#13903" class="Bound">a</a> <a id="13958" href="Ordinals.Exponentiation.PaperJournal.html#13905" class="Bound">b</a> <a id="13960" href="Ordinals.Exponentiation.PaperJournal.html#13913" class="Bound">δ₁</a> <a id="13963" href="Ordinals.Exponentiation.PaperJournal.html#13916" class="Bound">δ₂</a>

 <a id="fixed-assumptions-2.Eq-5-addendum-ii"></a><a id="13968" href="Ordinals.Exponentiation.PaperJournal.html#13968" class="Function">Eq-5-addendum-ii</a> <a id="13985" class="Symbol">:</a> <a id="13987" class="Symbol">(</a><a id="13988" href="Ordinals.Exponentiation.PaperJournal.html#13988" class="Bound">a</a> <a id="13990" class="Symbol">:</a> <a id="13992" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13994" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="13997" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13998" class="Symbol">)</a> <a id="14000" class="Symbol">(</a><a id="14001" href="Ordinals.Exponentiation.PaperJournal.html#14001" class="Bound">b</a> <a id="14003" class="Symbol">:</a> <a id="14005" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14007" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14009" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14010" class="Symbol">)</a>
                    <a id="14032" class="Symbol">(</a><a id="14033" href="Ordinals.Exponentiation.PaperJournal.html#14033" class="Bound">l</a> <a id="14035" class="Symbol">:</a> <a id="14037" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14042" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14044" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14047" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14050" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14052" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14053" class="Symbol">)</a>
                    <a id="14075" class="Symbol">{</a><a id="14076" href="Ordinals.Exponentiation.PaperJournal.html#14076" class="Bound">δ</a> <a id="14078" class="Symbol">:</a> <a id="14080" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="14098" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14101" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14103" class="Symbol">((</a><a id="14105" href="Ordinals.Exponentiation.PaperJournal.html#13988" class="Bound">a</a> <a id="14107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14109" href="Ordinals.Exponentiation.PaperJournal.html#14001" class="Bound">b</a><a id="14110" class="Symbol">)</a> <a id="14112" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14114" href="Ordinals.Exponentiation.PaperJournal.html#14033" class="Bound">l</a><a id="14115" class="Symbol">)}</a>
                    <a id="14138" class="Symbol">{</a><a id="14139" href="Ordinals.Exponentiation.PaperJournal.html#14139" class="Bound">ε</a> <a id="14141" class="Symbol">:</a> <a id="14143" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="14161" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14164" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14166" href="Ordinals.Exponentiation.PaperJournal.html#14033" class="Bound">l</a><a id="14167" class="Symbol">}</a>
                  <a id="14187" class="Symbol">→</a> <a id="14189" href="Ordinals.Exponentiation.PaperJournal.html#13334" class="Function">ι</a> <a id="14191" href="Ordinals.Exponentiation.PaperJournal.html#14001" class="Bound">b</a> <a id="14193" class="Symbol">(</a><a id="14194" href="Ordinals.Exponentiation.PaperJournal.html#13614" class="Function">τ</a> <a id="14196" href="Ordinals.Exponentiation.PaperJournal.html#13988" class="Bound">a</a> <a id="14198" href="Ordinals.Exponentiation.PaperJournal.html#14001" class="Bound">b</a> <a id="14200" href="Ordinals.Exponentiation.PaperJournal.html#14033" class="Bound">l</a> <a id="14202" href="Ordinals.Exponentiation.PaperJournal.html#14076" class="Bound">δ</a><a id="14203" class="Symbol">)</a> <a id="14205" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14207" class="Symbol">(</a><a id="14208" href="Ordinals.Exponentiation.PaperJournal.html#14033" class="Bound">l</a> <a id="14210" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14212" href="Ordinals.Exponentiation.PaperJournal.html#14139" class="Bound">ε</a><a id="14213" class="Symbol">)</a>
 <a id="14216" href="Ordinals.Exponentiation.PaperJournal.html#13968" class="Function">Eq-5-addendum-ii</a> <a id="14233" href="Ordinals.Exponentiation.PaperJournal.html#14233" class="Bound">a</a> <a id="14235" href="Ordinals.Exponentiation.PaperJournal.html#14235" class="Bound">b</a> <a id="14237" class="Symbol">=</a> <a id="14239" href="Ordinals.Exponentiation.DecreasingList.html#37953" class="Function">expᴸ-tail-section-of-expᴸ-segment-inclusion</a> <a id="14283" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14286" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14288" href="Ordinals.Exponentiation.PaperJournal.html#14233" class="Bound">a</a> <a id="14290" href="Ordinals.Exponentiation.PaperJournal.html#14235" class="Bound">b</a>

 <a id="fixed-assumptions-2.Eq-5-addendum-iii"></a><a id="14294" href="Ordinals.Exponentiation.PaperJournal.html#14294" class="Function">Eq-5-addendum-iii</a> <a id="14312" class="Symbol">:</a> <a id="14314" class="Symbol">(</a><a id="14315" href="Ordinals.Exponentiation.PaperJournal.html#14315" class="Bound">a</a> <a id="14317" class="Symbol">:</a> <a id="14319" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14321" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14324" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14325" class="Symbol">)</a> <a id="14327" class="Symbol">(</a><a id="14328" href="Ordinals.Exponentiation.PaperJournal.html#14328" class="Bound">b</a> <a id="14330" class="Symbol">:</a> <a id="14332" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14334" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14336" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14337" class="Symbol">)</a>
                     <a id="14360" class="Symbol">(</a><a id="14361" href="Ordinals.Exponentiation.PaperJournal.html#14361" class="Bound">l</a> <a id="14363" class="Symbol">:</a> <a id="14365" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14370" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14372" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14375" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14378" class="Symbol">(</a><a id="14379" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14381" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14383" href="Ordinals.Exponentiation.PaperJournal.html#14328" class="Bound">b</a><a id="14384" class="Symbol">)</a> <a id="14386" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14387" class="Symbol">)</a>
                     <a id="14410" class="Symbol">{</a><a id="14411" href="Ordinals.Exponentiation.PaperJournal.html#14411" class="Bound">δ</a> <a id="14413" class="Symbol">:</a> <a id="14415" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="14433" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14436" class="Symbol">(</a><a id="14437" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14439" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14441" href="Ordinals.Exponentiation.PaperJournal.html#14328" class="Bound">b</a><a id="14442" class="Symbol">)</a> <a id="14444" href="Ordinals.Exponentiation.PaperJournal.html#14361" class="Bound">l</a><a id="14445" class="Symbol">}</a>
                     <a id="14468" class="Symbol">{</a><a id="14469" href="Ordinals.Exponentiation.PaperJournal.html#14469" class="Bound">ε</a> <a id="14471" class="Symbol">:</a> <a id="14473" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="14491" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14494" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14496" class="Symbol">((</a><a id="14498" href="Ordinals.Exponentiation.PaperJournal.html#14315" class="Bound">a</a> <a id="14500" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14502" href="Ordinals.Exponentiation.PaperJournal.html#14328" class="Bound">b</a><a id="14503" class="Symbol">)</a> <a id="14505" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14507" href="Ordinals.Exponentiation.PaperJournal.html#13367" class="Function">ι-list</a> <a id="14514" href="Ordinals.Exponentiation.PaperJournal.html#14328" class="Bound">b</a> <a id="14516" href="Ordinals.Exponentiation.PaperJournal.html#14361" class="Bound">l</a><a id="14517" class="Symbol">)}</a>
                   <a id="14539" class="Symbol">→</a> <a id="14541" href="Ordinals.Exponentiation.PaperJournal.html#13614" class="Function">τ</a> <a id="14543" href="Ordinals.Exponentiation.PaperJournal.html#14315" class="Bound">a</a> <a id="14545" href="Ordinals.Exponentiation.PaperJournal.html#14328" class="Bound">b</a> <a id="14547" class="Symbol">(</a><a id="14548" href="Ordinals.Exponentiation.PaperJournal.html#13367" class="Function">ι-list</a> <a id="14555" href="Ordinals.Exponentiation.PaperJournal.html#14328" class="Bound">b</a> <a id="14557" href="Ordinals.Exponentiation.PaperJournal.html#14361" class="Bound">l</a><a id="14558" class="Symbol">)</a> <a id="14560" href="Ordinals.Exponentiation.PaperJournal.html#14469" class="Bound">ε</a> <a id="14562" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14564" class="Symbol">(</a><a id="14565" href="Ordinals.Exponentiation.PaperJournal.html#14361" class="Bound">l</a> <a id="14567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14569" href="Ordinals.Exponentiation.PaperJournal.html#14411" class="Bound">δ</a><a id="14570" class="Symbol">)</a>
 <a id="14573" href="Ordinals.Exponentiation.PaperJournal.html#14294" class="Function">Eq-5-addendum-iii</a> <a id="14591" href="Ordinals.Exponentiation.PaperJournal.html#14591" class="Bound">a</a> <a id="14593" href="Ordinals.Exponentiation.PaperJournal.html#14593" class="Bound">b</a> <a id="14595" href="Ordinals.Exponentiation.PaperJournal.html#14595" class="Bound">l</a> <a id="14597" class="Symbol">{</a><a id="14598" href="Ordinals.Exponentiation.PaperJournal.html#14598" class="Bound">δ</a><a id="14599" class="Symbol">}</a> <a id="14601" class="Symbol">=</a>
  <a id="14605" href="Ordinals.Exponentiation.DecreasingList.html#38886" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail</a> <a id="14649" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14652" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14654" href="Ordinals.Exponentiation.PaperJournal.html#14591" class="Bound">a</a> <a id="14656" href="Ordinals.Exponentiation.PaperJournal.html#14593" class="Bound">b</a> <a id="14658" href="Ordinals.Exponentiation.PaperJournal.html#14595" class="Bound">l</a> <a id="14660" href="Ordinals.Exponentiation.PaperJournal.html#14598" class="Bound">δ</a>

 <a id="fixed-assumptions-2.Proposition-26-i"></a><a id="14664" href="Ordinals.Exponentiation.PaperJournal.html#14664" class="Function">Proposition-26-i</a>
  <a id="14683" class="Symbol">:</a> <a id="14685" class="Symbol">(</a><a id="14686" href="Ordinals.Exponentiation.PaperJournal.html#14686" class="Bound">a</a> <a id="14688" class="Symbol">:</a> <a id="14690" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14692" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14695" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14696" class="Symbol">)</a> <a id="14698" class="Symbol">(</a><a id="14699" href="Ordinals.Exponentiation.PaperJournal.html#14699" class="Bound">b</a> <a id="14701" class="Symbol">:</a> <a id="14703" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14705" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14707" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14708" class="Symbol">)</a> <a id="14710" class="Symbol">(</a><a id="14711" href="Ordinals.Exponentiation.PaperJournal.html#14711" class="Bound">l</a> <a id="14713" class="Symbol">:</a> <a id="14715" href="MLTT.List.html#488" class="Datatype">List</a> <a id="14720" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14722" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14725" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14728" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14730" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14731" class="Symbol">)</a>
    <a id="14737" class="Symbol">(</a><a id="14738" href="Ordinals.Exponentiation.PaperJournal.html#14738" class="Bound">δ</a> <a id="14740" class="Symbol">:</a> <a id="14742" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="14760" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14763" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14765" class="Symbol">((</a><a id="14767" href="Ordinals.Exponentiation.PaperJournal.html#14686" class="Bound">a</a> <a id="14769" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14771" href="Ordinals.Exponentiation.PaperJournal.html#14699" class="Bound">b</a><a id="14772" class="Symbol">)</a> <a id="14774" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14776" href="Ordinals.Exponentiation.PaperJournal.html#14711" class="Bound">l</a><a id="14777" class="Symbol">))</a>
  <a id="14782" class="Symbol">→</a> <a id="14784" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="14791" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14793" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="14795" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14797" class="Symbol">((</a><a id="14799" href="Ordinals.Exponentiation.PaperJournal.html#14686" class="Bound">a</a> <a id="14801" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14803" href="Ordinals.Exponentiation.PaperJournal.html#14699" class="Bound">b</a> <a id="14805" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="14807" href="Ordinals.Exponentiation.PaperJournal.html#14711" class="Bound">l</a><a id="14808" class="Symbol">)</a> <a id="14810" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14812" href="Ordinals.Exponentiation.PaperJournal.html#14738" class="Bound">δ</a><a id="14813" class="Symbol">)</a>
    <a id="14819" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14821" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="14828" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14830" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14832" href="Ordinals.Exponentiation.PaperJournal.html#14699" class="Bound">b</a> <a id="14834" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="14836" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14839" class="Symbol">(</a><a id="14840" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14843" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14846" class="Symbol">(</a><a id="14847" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14850" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14852" href="Ordinals.Exponentiation.PaperJournal.html#14686" class="Bound">a</a><a id="14853" class="Symbol">))</a> <a id="14856" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14859" class="Symbol">(</a><a id="14860" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="14867" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14869" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14871" href="Ordinals.Exponentiation.PaperJournal.html#14699" class="Bound">b</a> <a id="14873" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="14875" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14877" href="Ordinals.Exponentiation.PaperJournal.html#13614" class="Function">τ</a> <a id="14879" href="Ordinals.Exponentiation.PaperJournal.html#14686" class="Bound">a</a> <a id="14881" href="Ordinals.Exponentiation.PaperJournal.html#14699" class="Bound">b</a> <a id="14883" href="Ordinals.Exponentiation.PaperJournal.html#14711" class="Bound">l</a> <a id="14885" href="Ordinals.Exponentiation.PaperJournal.html#14738" class="Bound">δ</a><a id="14886" class="Symbol">)</a>
 <a id="14889" href="Ordinals.Exponentiation.PaperJournal.html#14664" class="Function">Proposition-26-i</a> <a id="14906" class="Symbol">=</a> <a id="14908" href="Ordinals.Exponentiation.DecreasingList.html#51115" class="Function">expᴸ-↓-cons</a> <a id="14920" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14923" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a>

 <a id="fixed-assumptions-2.Proposition-26-ii"></a><a id="14927" href="Ordinals.Exponentiation.PaperJournal.html#14927" class="Function">Proposition-26-ii</a>
  <a id="14947" class="Symbol">:</a> <a id="14949" class="Symbol">(</a><a id="14950" href="Ordinals.Exponentiation.PaperJournal.html#14950" class="Bound">a</a> <a id="14952" class="Symbol">:</a> <a id="14954" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14956" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="14959" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14960" class="Symbol">)</a> <a id="14962" class="Symbol">(</a><a id="14963" href="Ordinals.Exponentiation.PaperJournal.html#14963" class="Bound">b</a> <a id="14965" class="Symbol">:</a> <a id="14967" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14969" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14971" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14972" class="Symbol">)</a> <a id="14974" class="Symbol">(</a><a id="14975" href="Ordinals.Exponentiation.PaperJournal.html#14975" class="Bound">l</a> <a id="14977" class="Symbol">:</a> <a id="14979" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14981" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="14988" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="14990" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14992" href="Ordinals.Exponentiation.PaperJournal.html#14963" class="Bound">b</a> <a id="14994" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="14996" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14997" class="Symbol">)</a>
  <a id="15001" class="Symbol">→</a> <a id="15003" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="15010" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="15012" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="15014" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15016" href="Ordinals.Exponentiation.DecreasingList.html#32380" class="Function">extended-expᴸ-segment-inclusion</a> <a id="15048" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="15051" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="15053" href="Ordinals.Exponentiation.PaperJournal.html#14963" class="Bound">b</a> <a id="15055" href="Ordinals.Exponentiation.PaperJournal.html#14975" class="Bound">l</a> <a id="15057" href="Ordinals.Exponentiation.PaperJournal.html#14950" class="Bound">a</a>
    <a id="15063" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15065" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="15072" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="15074" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15076" href="Ordinals.Exponentiation.PaperJournal.html#14963" class="Bound">b</a> <a id="15078" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="15080" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15083" class="Symbol">(</a><a id="15084" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15087" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15090" class="Symbol">(</a><a id="15091" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="15094" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15096" href="Ordinals.Exponentiation.PaperJournal.html#14950" class="Bound">a</a><a id="15097" class="Symbol">))</a> <a id="15100" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15103" class="Symbol">(</a><a id="15104" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="15111" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a> <a id="15113" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15115" href="Ordinals.Exponentiation.PaperJournal.html#14963" class="Bound">b</a> <a id="15117" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="15119" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15121" href="Ordinals.Exponentiation.PaperJournal.html#14975" class="Bound">l</a><a id="15122" class="Symbol">)</a>
 <a id="15125" href="Ordinals.Exponentiation.PaperJournal.html#14927" class="Function">Proposition-26-ii</a> <a id="15143" class="Symbol">=</a> <a id="15145" href="Ordinals.Exponentiation.DecreasingList.html#51473" class="Function">expᴸ-↓-cons&#39;</a> <a id="15158" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a> <a id="15161" href="Ordinals.Exponentiation.PaperJournal.html#13184" class="Bound">β</a>

<a id="15164" class="Keyword">module</a> <a id="fixed-assumptions-3"></a><a id="15171" href="Ordinals.Exponentiation.PaperJournal.html#15171" class="Module">fixed-assumptions-3</a>
        <a id="15199" class="Symbol">(</a><a id="15200" href="Ordinals.Exponentiation.PaperJournal.html#15200" class="Bound">α</a> <a id="15202" class="Symbol">:</a> <a id="15204" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15212" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15213" class="Symbol">)</a>
        <a id="15223" class="Symbol">(</a><a id="15224" href="Ordinals.Exponentiation.PaperJournal.html#15224" class="Bound">h</a> <a id="15226" class="Symbol">:</a> <a id="15228" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="15259" href="Ordinals.Exponentiation.PaperJournal.html#15200" class="Bound">α</a><a id="15260" class="Symbol">)</a>
        <a id="15270" class="Symbol">(</a><a id="15271" href="Ordinals.Exponentiation.PaperJournal.html#15271" class="Bound">β</a> <a id="15273" class="Symbol">:</a> <a id="15275" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15283" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="15284" class="Symbol">)</a>
       <a id="15293" class="Keyword">where</a>

 <a id="15301" class="Keyword">open</a> <a id="15306" href="Ordinals.Exponentiation.PaperJournal.html#12049" class="Module">fixed-assumptions-1</a> <a id="15326" href="Ordinals.Exponentiation.PaperJournal.html#15200" class="Bound">α</a> <a id="15328" href="Ordinals.Exponentiation.PaperJournal.html#15224" class="Bound">h</a>

 <a id="fixed-assumptions-3.Theorem-27"></a><a id="15332" href="Ordinals.Exponentiation.PaperJournal.html#15332" class="Function">Theorem-27</a> <a id="15343" class="Symbol">:</a> <a id="15345" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="15368" href="Ordinals.Exponentiation.PaperJournal.html#15200" class="Bound">α</a> <a id="15370" class="Symbol">(λ</a> <a id="15373" href="Ordinals.Exponentiation.PaperJournal.html#15373" class="Bound">-</a> <a id="15375" class="Symbol">→</a> <a id="15377" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="15384" href="Ordinals.Exponentiation.PaperJournal.html#15373" class="Bound">-</a> <a id="15386" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a><a id="15387" class="Symbol">)</a>
            <a id="15401" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15403" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="15426" href="Ordinals.Exponentiation.PaperJournal.html#15200" class="Bound">α</a> <a id="15428" class="Symbol">(λ</a> <a id="15431" href="Ordinals.Exponentiation.PaperJournal.html#15431" class="Bound">-</a> <a id="15433" class="Symbol">→</a> <a id="15435" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="15442" href="Ordinals.Exponentiation.PaperJournal.html#15431" class="Bound">-</a> <a id="15444" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a><a id="15445" class="Symbol">)</a>
            <a id="15459" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15461" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="15497" href="Ordinals.Exponentiation.PaperJournal.html#15200" class="Bound">α</a> <a id="15499" class="Symbol">(λ</a> <a id="15502" href="Ordinals.Exponentiation.PaperJournal.html#15502" class="Bound">-</a> <a id="15504" class="Symbol">→</a> <a id="15506" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="15513" href="Ordinals.Exponentiation.PaperJournal.html#15502" class="Bound">-</a> <a id="15515" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a><a id="15516" class="Symbol">)</a>
            <a id="15530" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15532" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="15554" href="Ordinals.Exponentiation.PaperJournal.html#15200" class="Bound">α</a> <a id="15556" class="Symbol">(λ</a> <a id="15559" href="Ordinals.Exponentiation.PaperJournal.html#15559" class="Bound">-</a> <a id="15561" class="Symbol">→</a> <a id="15563" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="15570" href="Ordinals.Exponentiation.PaperJournal.html#15559" class="Bound">-</a> <a id="15572" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a><a id="15573" class="Symbol">)</a>
 <a id="15576" href="Ordinals.Exponentiation.PaperJournal.html#15332" class="Function">Theorem-27</a> <a id="15587" class="Symbol">=</a>   <a id="15591" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#2743" class="Function">expᴸ-satisfies-zero-specification</a> <a id="15625" class="Symbol">{</a><a id="15626" href="Ordinals.Exponentiation.PaperJournal.html#15212" class="Bound">𝓤</a><a id="15627" class="Symbol">}</a> <a id="15629" class="Symbol">{</a><a id="15630" href="Ordinals.Exponentiation.PaperJournal.html#15212" class="Bound">𝓤</a><a id="15631" class="Symbol">}</a> <a id="15633" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a>
              <a id="15650" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15652" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
                 <a id="15681" class="Symbol">(λ</a> <a id="15684" href="Ordinals.Exponentiation.PaperJournal.html#15684" class="Bound">-</a> <a id="15686" class="Symbol">→</a> <a id="15688" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="15711" href="Ordinals.Exponentiation.PaperJournal.html#15684" class="Bound">-</a> <a id="15713" class="Symbol">(λ</a> <a id="15716" href="Ordinals.Exponentiation.PaperJournal.html#15716" class="Bound">-</a> <a id="15718" class="Symbol">→</a> <a id="15720" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="15727" href="Ordinals.Exponentiation.PaperJournal.html#15716" class="Bound">-</a> <a id="15729" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a><a id="15730" class="Symbol">))</a>
                 <a id="15750" href="Ordinals.Exponentiation.PaperJournal.html#12171" class="Function">NB[α⁺-eq]</a>
                 <a id="15777" class="Symbol">(</a><a id="15778" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25570" class="Function">expᴸ-satisfies-succ-specification</a> <a id="15812" class="Symbol">{</a><a id="15813" href="Ordinals.Exponentiation.PaperJournal.html#15212" class="Bound">𝓤</a><a id="15814" class="Symbol">}</a> <a id="15816" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a><a id="15818" class="Symbol">)</a>
              <a id="15834" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15836" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
                 <a id="15865" class="Symbol">(λ</a> <a id="15868" href="Ordinals.Exponentiation.PaperJournal.html#15868" class="Bound">-</a> <a id="15870" class="Symbol">→</a> <a id="15872" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="15908" href="Ordinals.Exponentiation.PaperJournal.html#15868" class="Bound">-</a> <a id="15910" class="Symbol">(λ</a> <a id="15913" href="Ordinals.Exponentiation.PaperJournal.html#15913" class="Bound">-</a> <a id="15915" class="Symbol">→</a> <a id="15917" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="15924" href="Ordinals.Exponentiation.PaperJournal.html#15913" class="Bound">-</a> <a id="15926" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a><a id="15927" class="Symbol">))</a>
                 <a id="15947" href="Ordinals.Exponentiation.PaperJournal.html#12171" class="Function">NB[α⁺-eq]</a>
                 <a id="15974" class="Symbol">(</a><a id="15975" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36972" class="Function">expᴸ-satisfies-zero-sup-combined-specification</a> <a id="16022" class="Symbol">{</a><a id="16023" href="Ordinals.Exponentiation.PaperJournal.html#15212" class="Bound">𝓤</a><a id="16024" class="Symbol">}</a> <a id="16026" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a><a id="16028" class="Symbol">)</a>
              <a id="16044" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16046" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
                 <a id="16075" class="Symbol">(λ</a> <a id="16078" href="Ordinals.Exponentiation.PaperJournal.html#16078" class="Bound">-</a> <a id="16080" class="Symbol">→</a> <a id="16082" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="16104" href="Ordinals.Exponentiation.PaperJournal.html#16078" class="Bound">-</a> <a id="16106" class="Symbol">(λ</a> <a id="16109" href="Ordinals.Exponentiation.PaperJournal.html#16109" class="Bound">-</a> <a id="16111" class="Symbol">→</a> <a id="16113" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="16120" href="Ordinals.Exponentiation.PaperJournal.html#16109" class="Bound">-</a> <a id="16122" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a><a id="16123" class="Symbol">))</a>
                 <a id="16143" href="Ordinals.Exponentiation.PaperJournal.html#12171" class="Function">NB[α⁺-eq]</a>
                 <a id="16170" class="Symbol">(</a><a id="16171" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#32259" class="Function">expᴸ-satisfies-sup-specification</a> <a id="16204" class="Symbol">{</a><a id="16205" href="Ordinals.Exponentiation.PaperJournal.html#15212" class="Bound">𝓤</a><a id="16206" class="Symbol">}</a> <a id="16208" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a><a id="16210" class="Symbol">)</a>


 <a id="fixed-assumptions-3.Proposition-28"></a><a id="16215" href="Ordinals.Exponentiation.PaperJournal.html#16215" class="Function">Proposition-28</a> <a id="16230" class="Symbol">:</a> <a id="16232" class="Symbol">(</a><a id="16233" href="Ordinals.Exponentiation.PaperJournal.html#16233" class="Bound">β</a> <a id="16235" href="Ordinals.Exponentiation.PaperJournal.html#16235" class="Bound">γ</a> <a id="16237" class="Symbol">:</a> <a id="16239" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16247" href="Ordinals.Exponentiation.PaperJournal.html#15283" class="Bound">𝓥</a><a id="16248" class="Symbol">)</a>
                <a id="16266" class="Symbol">→</a> <a id="16268" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="16275" href="Ordinals.Exponentiation.PaperJournal.html#16233" class="Bound">β</a> <a id="16277" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16280" href="Ordinals.Exponentiation.PaperJournal.html#16235" class="Bound">γ</a> <a id="16282" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="16284" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16286" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="16293" href="Ordinals.Exponentiation.PaperJournal.html#16233" class="Bound">β</a> <a id="16295" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="16297" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16300" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="16307" href="Ordinals.Exponentiation.PaperJournal.html#16235" class="Bound">γ</a> <a id="16309" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a>
 <a id="16312" href="Ordinals.Exponentiation.PaperJournal.html#16215" class="Function">Proposition-28</a> <a id="16327" class="Symbol">=</a> <a id="16329" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25230" class="Function">expᴸ-by-+ₒ</a> <a id="16340" href="Ordinals.Exponentiation.PaperJournal.html#12155" class="Function">α⁺</a>

 <a id="fixed-assumptions-3.Proposition-29"></a><a id="16345" href="Ordinals.Exponentiation.PaperJournal.html#16345" class="Function">Proposition-29</a> <a id="16360" class="Symbol">:</a> <a id="16362" class="Symbol">(</a><a id="16363" href="Ordinals.Exponentiation.PaperJournal.html#16363" class="Bound">β</a> <a id="16365" class="Symbol">:</a> <a id="16367" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16375" href="Ordinals.Exponentiation.PaperJournal.html#15283" class="Bound">𝓥</a><a id="16376" class="Symbol">)</a>
                <a id="16394" class="Symbol">→</a> <a id="16396" href="Ordinals.Exponentiation.PaperJournal.html#2867" class="Function">has-decidable-equality</a> <a id="16419" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16421" href="Ordinals.Exponentiation.PaperJournal.html#15200" class="Bound">α</a> <a id="16423" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
                <a id="16441" class="Symbol">→</a> <a id="16443" href="Ordinals.Exponentiation.PaperJournal.html#2867" class="Function">has-decidable-equality</a> <a id="16466" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16468" href="Ordinals.Exponentiation.PaperJournal.html#16363" class="Bound">β</a> <a id="16470" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
                <a id="16488" class="Symbol">→</a> <a id="16490" href="Ordinals.Exponentiation.PaperJournal.html#2867" class="Function">has-decidable-equality</a> <a id="16513" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16515" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">exp[α,</a> <a id="16522" href="Ordinals.Exponentiation.PaperJournal.html#16363" class="Bound">β</a> <a id="16524" href="Ordinals.Exponentiation.PaperJournal.html#12242" class="Function Operator">]</a> <a id="16526" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="16529" href="Ordinals.Exponentiation.PaperJournal.html#16345" class="Function">Proposition-29</a> <a id="16544" href="Ordinals.Exponentiation.PaperJournal.html#16544" class="Bound">β</a> <a id="16546" class="Symbol">=</a> <a id="16548" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2235" class="Function">exponentiationᴸ-preserves-discreteness</a> <a id="16587" href="Ordinals.Exponentiation.PaperJournal.html#15200" class="Bound">α</a> <a id="16589" href="Ordinals.Exponentiation.PaperJournal.html#16544" class="Bound">β</a> <a id="16591" href="Ordinals.Exponentiation.PaperJournal.html#15224" class="Bound">h</a>

<a id="16594" class="Keyword">private</a>
 <a id="tri-least"></a><a id="16603" href="Ordinals.Exponentiation.PaperJournal.html#16603" class="Function">tri-least</a> <a id="16613" class="Symbol">:</a> <a id="16615" class="Symbol">(</a><a id="16616" href="Ordinals.Exponentiation.PaperJournal.html#16616" class="Bound">α</a> <a id="16618" class="Symbol">:</a> <a id="16620" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16628" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16629" class="Symbol">)</a>
           <a id="16642" class="Symbol">→</a> <a id="16644" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="16654" href="Ordinals.Exponentiation.PaperJournal.html#16616" class="Bound">α</a>
           <a id="16667" class="Symbol">→</a> <a id="16669" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="16685" href="Ordinals.Exponentiation.PaperJournal.html#16616" class="Bound">α</a>
           <a id="16698" class="Symbol">→</a> <a id="16700" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="16731" href="Ordinals.Exponentiation.PaperJournal.html#16616" class="Bound">α</a>
 <a id="16734" href="Ordinals.Exponentiation.PaperJournal.html#16603" class="Function">tri-least</a> <a id="16744" href="Ordinals.Exponentiation.PaperJournal.html#16744" class="Bound">α</a> <a id="16746" class="Symbol">(</a><a id="16747" href="Ordinals.Exponentiation.PaperJournal.html#16747" class="Bound">⊥</a> <a id="16749" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16751" href="Ordinals.Exponentiation.PaperJournal.html#16751" class="Bound">⊥-is-least</a><a id="16761" class="Symbol">)</a> <a id="16763" href="Ordinals.Exponentiation.PaperJournal.html#16763" class="Bound">t</a> <a id="16765" class="Symbol">=</a>
  <a id="16769" href="Ordinals.Exponentiation.PaperJournal.html#16747" class="Bound">⊥</a> <a id="16771" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="16775" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13515" class="Function">is-trichotomous-and-least-implies-is-trichotomous-least</a> <a id="16831" href="Ordinals.Exponentiation.PaperJournal.html#16744" class="Bound">α</a> <a id="16833" href="Ordinals.Exponentiation.PaperJournal.html#16747" class="Bound">⊥</a> <a id="16835" class="Symbol">(</a><a id="16836" href="Ordinals.Exponentiation.PaperJournal.html#16763" class="Bound">t</a> <a id="16838" href="Ordinals.Exponentiation.PaperJournal.html#16747" class="Bound">⊥</a><a id="16839" class="Symbol">)</a> <a id="16841" href="Ordinals.Exponentiation.PaperJournal.html#16751" class="Bound">⊥-is-least</a>

<a id="Proposition-30"></a><a id="16853" href="Ordinals.Exponentiation.PaperJournal.html#16853" class="Function">Proposition-30</a>
 <a id="16869" class="Symbol">:</a> <a id="16871" class="Symbol">(</a><a id="16872" href="Ordinals.Exponentiation.PaperJournal.html#16872" class="Bound">α</a> <a id="16874" class="Symbol">:</a> <a id="16876" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16884" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16885" class="Symbol">)</a> <a id="16887" class="Symbol">(</a><a id="16888" href="Ordinals.Exponentiation.PaperJournal.html#16888" class="Bound">β</a> <a id="16890" class="Symbol">:</a> <a id="16892" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16900" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="16901" class="Symbol">)</a> <a id="16903" class="Symbol">(</a><a id="16904" href="Ordinals.Exponentiation.PaperJournal.html#16904" class="Bound">h</a> <a id="16906" class="Symbol">:</a> <a id="16908" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="16918" href="Ordinals.Exponentiation.PaperJournal.html#16872" class="Bound">α</a><a id="16919" class="Symbol">)</a>
 <a id="16922" class="Symbol">→</a> <a id="16924" class="Symbol">(</a><a id="16925" href="Ordinals.Exponentiation.PaperJournal.html#16925" class="Bound">t</a> <a id="16927" class="Symbol">:</a> <a id="16929" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="16945" href="Ordinals.Exponentiation.PaperJournal.html#16872" class="Bound">α</a><a id="16946" class="Symbol">)</a>
 <a id="16949" class="Symbol">→</a> <a id="16951" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="16967" href="Ordinals.Exponentiation.PaperJournal.html#16888" class="Bound">β</a>
 <a id="16970" class="Symbol">→</a> <a id="16972" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="16988" class="Symbol">(</a><a id="16989" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="17005" href="Ordinals.Exponentiation.PaperJournal.html#16872" class="Bound">α</a> <a id="17007" class="Symbol">(</a><a id="17008" href="Ordinals.Exponentiation.PaperJournal.html#16603" class="Function">tri-least</a> <a id="17018" href="Ordinals.Exponentiation.PaperJournal.html#16872" class="Bound">α</a> <a id="17020" href="Ordinals.Exponentiation.PaperJournal.html#16904" class="Bound">h</a> <a id="17022" href="Ordinals.Exponentiation.PaperJournal.html#16925" class="Bound">t</a><a id="17023" class="Symbol">)</a> <a id="17025" href="Ordinals.Exponentiation.PaperJournal.html#16888" class="Bound">β</a><a id="17026" class="Symbol">)</a>
<a id="17028" href="Ordinals.Exponentiation.PaperJournal.html#16853" class="Function">Proposition-30</a> <a id="17043" class="Symbol">=</a> <a id="17045" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5046" class="Function">exponentiationᴸ-preserves-trichotomy</a>

<a id="17083" class="Markup">\end{code}</a><a id="17093" class="Background">

Section 5. Abstract and Concrete Exponentiation

</a><a id="17144" class="Markup">\begin{code}</a>

<a id="Theorem-31"></a><a id="17158" href="Ordinals.Exponentiation.PaperJournal.html#17158" class="Function">Theorem-31</a> <a id="17169" class="Symbol">:</a> <a id="17171" class="Symbol">(</a><a id="17172" href="Ordinals.Exponentiation.PaperJournal.html#17172" class="Bound">α</a> <a id="17174" href="Ordinals.Exponentiation.PaperJournal.html#17174" class="Bound">β</a> <a id="17176" class="Symbol">:</a> <a id="17178" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17186" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17187" class="Symbol">)</a> <a id="17189" class="Symbol">(</a><a id="17190" href="Ordinals.Exponentiation.PaperJournal.html#17190" class="Bound">h</a> <a id="17192" class="Symbol">:</a> <a id="17194" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="17225" href="Ordinals.Exponentiation.PaperJournal.html#17172" class="Bound">α</a><a id="17226" class="Symbol">)</a>
           <a id="17239" class="Symbol">→</a> <a id="17241" href="Ordinals.Exponentiation.PaperJournal.html#17172" class="Bound">α</a> <a id="17243" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17246" href="Ordinals.Exponentiation.PaperJournal.html#17174" class="Bound">β</a> <a id="17248" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17250" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="17266" href="Ordinals.Exponentiation.PaperJournal.html#17172" class="Bound">α</a> <a id="17268" href="Ordinals.Exponentiation.PaperJournal.html#17190" class="Bound">h</a> <a id="17270" href="Ordinals.Exponentiation.PaperJournal.html#17174" class="Bound">β</a>
<a id="17272" href="Ordinals.Exponentiation.PaperJournal.html#17158" class="Function">Theorem-31</a> <a id="17283" href="Ordinals.Exponentiation.PaperJournal.html#17283" class="Bound">α</a> <a id="17285" href="Ordinals.Exponentiation.PaperJournal.html#17285" class="Bound">β</a> <a id="17287" href="Ordinals.Exponentiation.PaperJournal.html#17287" class="Bound">h</a> <a id="17289" class="Symbol">=</a> <a id="17291" class="Symbol">(</a><a id="17292" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="17327" href="Ordinals.Exponentiation.PaperJournal.html#17283" class="Bound">α</a> <a id="17329" href="Ordinals.Exponentiation.PaperJournal.html#17285" class="Bound">β</a> <a id="17331" href="Ordinals.Exponentiation.PaperJournal.html#17287" class="Bound">h</a><a id="17332" class="Symbol">)</a> <a id="17334" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="Corollary-32-i"></a><a id="17338" href="Ordinals.Exponentiation.PaperJournal.html#17338" class="Function">Corollary-32-i</a> <a id="17353" class="Symbol">:</a> <a id="17355" class="Symbol">(</a><a id="17356" href="Ordinals.Exponentiation.PaperJournal.html#17356" class="Bound">α</a> <a id="17358" href="Ordinals.Exponentiation.PaperJournal.html#17358" class="Bound">β</a> <a id="17360" class="Symbol">:</a> <a id="17362" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17370" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17371" class="Symbol">)</a>
               <a id="17388" class="Symbol">→</a> <a id="17390" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="17421" href="Ordinals.Exponentiation.PaperJournal.html#17356" class="Bound">α</a>
               <a id="17438" class="Symbol">→</a> <a id="17440" href="Ordinals.Exponentiation.PaperJournal.html#2867" class="Function">has-decidable-equality</a> <a id="17463" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17465" href="Ordinals.Exponentiation.PaperJournal.html#17356" class="Bound">α</a> <a id="17467" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
               <a id="17484" class="Symbol">→</a> <a id="17486" href="Ordinals.Exponentiation.PaperJournal.html#2867" class="Function">has-decidable-equality</a> <a id="17509" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17511" href="Ordinals.Exponentiation.PaperJournal.html#17358" class="Bound">β</a> <a id="17513" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
               <a id="17530" class="Symbol">→</a> <a id="17532" href="Ordinals.Exponentiation.PaperJournal.html#2867" class="Function">has-decidable-equality</a> <a id="17555" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17557" href="Ordinals.Exponentiation.PaperJournal.html#17356" class="Bound">α</a> <a id="17559" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17562" href="Ordinals.Exponentiation.PaperJournal.html#17358" class="Bound">β</a> <a id="17564" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="17566" href="Ordinals.Exponentiation.PaperJournal.html#17338" class="Function">Corollary-32-i</a> <a id="17581" class="Symbol">=</a>
 <a id="17584" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2911" class="Function">^ₒ-preserves-discreteness-for-base-with-trichotomous-least-element</a>

<a id="Corollary-32-ii"></a><a id="17652" href="Ordinals.Exponentiation.PaperJournal.html#17652" class="Function">Corollary-32-ii</a> <a id="17668" class="Symbol">:</a> <a id="17670" class="Symbol">(</a><a id="17671" href="Ordinals.Exponentiation.PaperJournal.html#17671" class="Bound">α</a> <a id="17673" href="Ordinals.Exponentiation.PaperJournal.html#17673" class="Bound">β</a> <a id="17675" class="Symbol">:</a> <a id="17677" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17685" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17686" class="Symbol">)</a>
                <a id="17704" class="Symbol">→</a> <a id="17706" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="17716" href="Ordinals.Exponentiation.PaperJournal.html#17671" class="Bound">α</a>
                <a id="17734" class="Symbol">→</a> <a id="17736" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="17752" href="Ordinals.Exponentiation.PaperJournal.html#17671" class="Bound">α</a>
                <a id="17770" class="Symbol">→</a> <a id="17772" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="17788" href="Ordinals.Exponentiation.PaperJournal.html#17673" class="Bound">β</a>
                <a id="17806" class="Symbol">→</a> <a id="17808" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="17824" class="Symbol">(</a><a id="17825" href="Ordinals.Exponentiation.PaperJournal.html#17671" class="Bound">α</a> <a id="17827" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17830" href="Ordinals.Exponentiation.PaperJournal.html#17673" class="Bound">β</a><a id="17831" class="Symbol">)</a>
<a id="17833" href="Ordinals.Exponentiation.PaperJournal.html#17652" class="Function">Corollary-32-ii</a> <a id="17849" class="Symbol">=</a> <a id="17851" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5758" class="Function">^ₒ-preserves-trichotomy</a>

<a id="17876" class="Keyword">module</a> <a id="fixed-assumptions-4"></a><a id="17883" href="Ordinals.Exponentiation.PaperJournal.html#17883" class="Module">fixed-assumptions-4</a>
        <a id="17911" class="Symbol">(</a><a id="17912" href="Ordinals.Exponentiation.PaperJournal.html#17912" class="Bound">α</a> <a id="17914" href="Ordinals.Exponentiation.PaperJournal.html#17914" class="Bound">β</a> <a id="17916" href="Ordinals.Exponentiation.PaperJournal.html#17916" class="Bound">γ</a> <a id="17918" class="Symbol">:</a> <a id="17920" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17928" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17929" class="Symbol">)</a>
        <a id="17939" class="Symbol">(</a><a id="17940" href="Ordinals.Exponentiation.PaperJournal.html#17940" class="Bound">h</a> <a id="17942" class="Symbol">:</a> <a id="17944" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="17975" href="Ordinals.Exponentiation.PaperJournal.html#17912" class="Bound">α</a><a id="17976" class="Symbol">)</a>
       <a id="17985" class="Keyword">where</a>

 <a id="17993" class="Keyword">private</a>
  <a id="fixed-assumptions-4.h&#39;"></a><a id="18003" href="Ordinals.Exponentiation.PaperJournal.html#18003" class="Function">h&#39;</a> <a id="18006" class="Symbol">:</a> <a id="18008" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="18039" class="Symbol">(</a><a id="18040" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="18056" href="Ordinals.Exponentiation.PaperJournal.html#17912" class="Bound">α</a> <a id="18058" href="Ordinals.Exponentiation.PaperJournal.html#17940" class="Bound">h</a> <a id="18060" href="Ordinals.Exponentiation.PaperJournal.html#17914" class="Bound">β</a><a id="18061" class="Symbol">)</a>
  <a id="18065" href="Ordinals.Exponentiation.PaperJournal.html#18003" class="Function">h&#39;</a> <a id="18068" class="Symbol">=</a> <a id="18070" href="Ordinals.Exponentiation.DecreasingList.html#20824" class="Function">exponentiationᴸ-has-trichotomous-least-element</a> <a id="18117" href="Ordinals.Exponentiation.PaperJournal.html#17912" class="Bound">α</a> <a id="18119" href="Ordinals.Exponentiation.PaperJournal.html#17940" class="Bound">h</a> <a id="18121" href="Ordinals.Exponentiation.PaperJournal.html#17914" class="Bound">β</a>

 <a id="fixed-assumptions-4.Corollary-33"></a><a id="18125" href="Ordinals.Exponentiation.PaperJournal.html#18125" class="Function">Corollary-33</a>
  <a id="18140" class="Symbol">:</a> <a id="18142" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="18158" href="Ordinals.Exponentiation.PaperJournal.html#17912" class="Bound">α</a> <a id="18160" href="Ordinals.Exponentiation.PaperJournal.html#17940" class="Bound">h</a> <a id="18162" class="Symbol">(</a><a id="18163" href="Ordinals.Exponentiation.PaperJournal.html#17914" class="Bound">β</a> <a id="18165" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18168" href="Ordinals.Exponentiation.PaperJournal.html#17916" class="Bound">γ</a><a id="18169" class="Symbol">)</a> <a id="18171" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18173" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="18189" class="Symbol">(</a><a id="18190" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="18206" href="Ordinals.Exponentiation.PaperJournal.html#17912" class="Bound">α</a> <a id="18208" href="Ordinals.Exponentiation.PaperJournal.html#17940" class="Bound">h</a> <a id="18210" href="Ordinals.Exponentiation.PaperJournal.html#17914" class="Bound">β</a><a id="18211" class="Symbol">)</a> <a id="18213" href="Ordinals.Exponentiation.PaperJournal.html#18003" class="Function">h&#39;</a> <a id="18216" href="Ordinals.Exponentiation.PaperJournal.html#17916" class="Bound">γ</a>
 <a id="18219" href="Ordinals.Exponentiation.PaperJournal.html#18125" class="Function">Corollary-33</a> <a id="18232" class="Symbol">=</a> <a id="18234" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9551" class="Function">exponentiationᴸ-by-×ₒ</a> <a id="18256" href="Ordinals.Exponentiation.PaperJournal.html#17912" class="Bound">α</a> <a id="18258" href="Ordinals.Exponentiation.PaperJournal.html#17940" class="Bound">h</a> <a id="18260" href="Ordinals.Exponentiation.PaperJournal.html#17914" class="Bound">β</a> <a id="18262" href="Ordinals.Exponentiation.PaperJournal.html#17916" class="Bound">γ</a>

<a id="18265" class="Keyword">module</a> <a id="fixed-assumptions-5"></a><a id="18272" href="Ordinals.Exponentiation.PaperJournal.html#18272" class="Module">fixed-assumptions-5</a>
        <a id="18300" class="Symbol">(</a><a id="18301" href="Ordinals.Exponentiation.PaperJournal.html#18301" class="Bound">α</a> <a id="18303" class="Symbol">:</a> <a id="18305" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18313" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18314" class="Symbol">)</a>
       <a id="18323" class="Keyword">where</a>

 <a id="18331" class="Keyword">open</a> <a id="18336" href="Ordinals.Exponentiation.RelatingConstructions.html#8402" class="Module">denotations</a> <a id="18348" href="Ordinals.Exponentiation.PaperJournal.html#18301" class="Bound">α</a>

 <a id="fixed-assumptions-5.Definition-34"></a><a id="18352" href="Ordinals.Exponentiation.PaperJournal.html#18352" class="Function">Definition-34</a> <a id="18366" class="Symbol">:</a> <a id="18368" class="Symbol">(</a><a id="18369" href="Ordinals.Exponentiation.PaperJournal.html#18369" class="Bound">β</a> <a id="18371" class="Symbol">:</a> <a id="18373" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18381" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="18382" class="Symbol">)</a> <a id="18384" class="Symbol">→</a> <a id="18386" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="18396" href="Ordinals.Exponentiation.PaperJournal.html#18301" class="Bound">α</a> <a id="18398" href="Ordinals.Exponentiation.PaperJournal.html#18369" class="Bound">β</a> <a id="18400" class="Symbol">→</a> <a id="18402" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18404" href="Ordinals.Exponentiation.PaperJournal.html#18301" class="Bound">α</a> <a id="18406" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18409" href="Ordinals.Exponentiation.PaperJournal.html#18369" class="Bound">β</a> <a id="18411" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="18414" href="Ordinals.Exponentiation.PaperJournal.html#18352" class="Function">Definition-34</a> <a id="18428" href="Ordinals.Exponentiation.PaperJournal.html#18428" class="Bound">β</a> <a id="18430" href="Ordinals.Exponentiation.PaperJournal.html#18430" class="Bound">l</a> <a id="18432" class="Symbol">=</a> <a id="18434" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟦</a> <a id="18436" href="Ordinals.Exponentiation.PaperJournal.html#18430" class="Bound">l</a> <a id="18438" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟧⟨</a> <a id="18441" href="Ordinals.Exponentiation.PaperJournal.html#18428" class="Bound">β</a> <a id="18443" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟩</a>

 <a id="18447" class="Comment">-- Remark-35: By inspection of the definition of denotation.</a>

 <a id="fixed-assumptions-5.Proposition-36"></a><a id="18510" href="Ordinals.Exponentiation.PaperJournal.html#18510" class="Function">Proposition-36</a> <a id="18525" class="Symbol">:</a> <a id="18527" class="Symbol">(</a><a id="18528" href="Ordinals.Exponentiation.PaperJournal.html#18528" class="Bound">β</a> <a id="18530" class="Symbol">:</a> <a id="18532" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18540" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="18541" class="Symbol">)</a> <a id="18543" class="Symbol">→</a> <a id="18545" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="18559" class="Symbol">(λ</a> <a id="18562" href="Ordinals.Exponentiation.PaperJournal.html#18562" class="Bound">l</a> <a id="18564" class="Symbol">→</a> <a id="18566" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟦</a> <a id="18568" href="Ordinals.Exponentiation.PaperJournal.html#18562" class="Bound">l</a> <a id="18570" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟧⟨</a> <a id="18573" href="Ordinals.Exponentiation.PaperJournal.html#18528" class="Bound">β</a> <a id="18575" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟩</a><a id="18576" class="Symbol">)</a>
 <a id="18579" href="Ordinals.Exponentiation.PaperJournal.html#18510" class="Function">Proposition-36</a> <a id="18594" class="Symbol">=</a> <a id="18596" href="Ordinals.Exponentiation.RelatingConstructions.html#9795" class="Function">⟦⟧-is-surjection</a>

<a id="18614" class="Keyword">module</a> <a id="fixed-assumptions-6"></a><a id="18621" href="Ordinals.Exponentiation.PaperJournal.html#18621" class="Module">fixed-assumptions-6</a>
        <a id="18649" class="Symbol">(</a><a id="18650" href="Ordinals.Exponentiation.PaperJournal.html#18650" class="Bound">α</a> <a id="18652" class="Symbol">:</a> <a id="18654" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18662" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18663" class="Symbol">)</a>
        <a id="18673" class="Symbol">(</a><a id="18674" href="Ordinals.Exponentiation.PaperJournal.html#18674" class="Bound">h</a> <a id="18676" class="Symbol">:</a> <a id="18678" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="18709" href="Ordinals.Exponentiation.PaperJournal.html#18650" class="Bound">α</a><a id="18710" class="Symbol">)</a>
        <a id="18720" class="Symbol">(</a><a id="18721" href="Ordinals.Exponentiation.PaperJournal.html#18721" class="Bound">β</a> <a id="18723" class="Symbol">:</a> <a id="18725" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18733" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18734" class="Symbol">)</a>
       <a id="18743" class="Keyword">where</a>

 <a id="18751" class="Keyword">open</a> <a id="18756" href="Ordinals.Exponentiation.RelatingConstructions.html#8402" class="Module">denotations</a>

 <a id="18770" class="Keyword">private</a>
  <a id="fixed-assumptions-6.α⁺"></a><a id="18780" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a> <a id="18783" class="Symbol">=</a> <a id="18785" href="Ordinals.Exponentiation.PaperJournal.html#18650" class="Bound">α</a> <a id="18787" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="18790" href="Ordinals.Exponentiation.PaperJournal.html#18674" class="Bound">h</a> <a id="18792" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a>

  <a id="fixed-assumptions-6.NB"></a><a id="18797" href="Ordinals.Exponentiation.PaperJournal.html#18797" class="Function">NB</a> <a id="18800" class="Symbol">:</a> <a id="18802" href="Ordinals.Exponentiation.PaperJournal.html#18650" class="Bound">α</a> <a id="18804" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18806" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18809" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18812" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a>
  <a id="18817" href="Ordinals.Exponentiation.PaperJournal.html#18797" class="Function">NB</a> <a id="18820" class="Symbol">=</a> <a id="18822" href="Ordinals.Exponentiation.PaperJournal.html#18650" class="Bound">α</a> <a id="18824" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">⁺[</a> <a id="18827" href="Ordinals.Exponentiation.PaperJournal.html#18674" class="Bound">h</a> <a id="18829" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">]-part-of-decomposition</a>

 <a id="fixed-assumptions-6.con-to-abs"></a><a id="18855" href="Ordinals.Exponentiation.PaperJournal.html#18855" class="Function">con-to-abs</a> <a id="18866" class="Symbol">:</a> <a id="18868" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18870" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="18878" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a> <a id="18881" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="18883" href="Ordinals.Exponentiation.PaperJournal.html#18721" class="Bound">β</a> <a id="18885" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="18887" class="Symbol">→</a> <a id="18889" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18891" class="Symbol">(</a><a id="18892" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18895" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18898" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a><a id="18900" class="Symbol">)</a> <a id="18902" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18905" href="Ordinals.Exponentiation.PaperJournal.html#18721" class="Bound">β</a> <a id="18907" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="18910" href="Ordinals.Exponentiation.PaperJournal.html#18855" class="Function">con-to-abs</a> <a id="18921" class="Symbol">=</a> <a id="18923" href="Ordinals.Exponentiation.RelatingConstructions.html#14578" class="Function">induced-map</a> <a id="18935" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a> <a id="18938" href="Ordinals.Exponentiation.PaperJournal.html#18721" class="Bound">β</a>

 <a id="fixed-assumptions-6.Lemma-38"></a><a id="18942" href="Ordinals.Exponentiation.PaperJournal.html#18942" class="Function">Lemma-38</a> <a id="18951" class="Symbol">:</a> <a id="18953" href="Ordinals.Exponentiation.PaperJournal.html#18855" class="Function">con-to-abs</a> <a id="18964" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="18966" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="18978" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a> <a id="18981" href="Ordinals.Exponentiation.PaperJournal.html#18721" class="Bound">β</a>

 <a id="fixed-assumptions-6.Lemma-39"></a><a id="18985" href="Ordinals.Exponentiation.PaperJournal.html#18985" class="Function">Lemma-39</a> <a id="18994" class="Symbol">:</a> <a id="18996" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="19007" class="Symbol">(</a><a id="19008" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="19011" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19014" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a><a id="19016" class="Symbol">)</a> <a id="19018" href="Ordinals.Exponentiation.PaperJournal.html#18721" class="Bound">β</a> <a id="19020" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="19022" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="19034" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a> <a id="19037" href="Ordinals.Exponentiation.PaperJournal.html#18721" class="Bound">β</a> <a id="19039" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19041" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="19051" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a> <a id="19054" href="Ordinals.Exponentiation.PaperJournal.html#18721" class="Bound">β</a>

 <a id="fixed-assumptions-6.Theorem-37"></a><a id="19058" href="Ordinals.Exponentiation.PaperJournal.html#19058" class="Function">Theorem-37</a> <a id="19069" class="Symbol">:</a> <a id="19071" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="19082" class="Symbol">(</a><a id="19083" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="19086" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19089" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a><a id="19091" class="Symbol">)</a> <a id="19093" href="Ordinals.Exponentiation.PaperJournal.html#18721" class="Bound">β</a> <a id="19095" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="19097" href="Ordinals.Exponentiation.PaperJournal.html#18855" class="Function">con-to-abs</a> <a id="19108" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19110" class="Symbol">(</a><a id="19111" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="19121" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a> <a id="19124" href="Ordinals.Exponentiation.PaperJournal.html#18721" class="Bound">β</a><a id="19125" class="Symbol">)</a>
 <a id="19128" href="Ordinals.Exponentiation.PaperJournal.html#19058" class="Function">Theorem-37</a> <a id="19139" href="Ordinals.Exponentiation.PaperJournal.html#19139" class="Bound">l</a> <a id="19141" class="Symbol">=</a> <a id="19143" class="Symbol">(</a><a id="19144" href="Ordinals.Exponentiation.PaperJournal.html#18985" class="Function">Lemma-39</a> <a id="19153" href="Ordinals.Exponentiation.PaperJournal.html#19139" class="Bound">l</a><a id="19154" class="Symbol">)</a> <a id="19156" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="19158" class="Symbol">(</a><a id="19159" href="Ordinals.Exponentiation.PaperJournal.html#18942" class="Function">Lemma-38</a> <a id="19168" class="Symbol">(</a><a id="19169" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="19179" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a> <a id="19182" href="Ordinals.Exponentiation.PaperJournal.html#18721" class="Bound">β</a> <a id="19184" href="Ordinals.Exponentiation.PaperJournal.html#19139" class="Bound">l</a><a id="19185" class="Symbol">)</a> <a id="19187" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="19189" class="Symbol">)</a>

 <a id="19193" href="Ordinals.Exponentiation.PaperJournal.html#18942" class="Function">Lemma-38</a> <a id="19202" class="Symbol">=</a> <a id="19204" href="Ordinals.Exponentiation.RelatingConstructions.html#14796" class="Function">induced-map-is-denotation&#39;</a> <a id="19231" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a> <a id="19234" href="Ordinals.Exponentiation.PaperJournal.html#18721" class="Bound">β</a>

 <a id="19238" href="Ordinals.Exponentiation.PaperJournal.html#18985" class="Function">Lemma-39</a> <a id="19247" class="Symbol">=</a> <a id="19249" href="Ordinals.Exponentiation.RelatingConstructions.html#21928" class="Function">denotations-are-related-via-normalization</a> <a id="19291" href="Ordinals.Exponentiation.PaperJournal.html#18780" class="Function">α⁺</a> <a id="19294" href="Ordinals.Exponentiation.PaperJournal.html#18721" class="Bound">β</a>

 <a id="19298" class="Comment">-- Remark-40: No formalizable content</a>

<a id="Definition-41"></a><a id="19337" href="Ordinals.Exponentiation.PaperJournal.html#19337" class="Function">Definition-41</a> <a id="19351" class="Symbol">:</a> <a id="19353" class="Symbol">(</a><a id="19354" href="Ordinals.Exponentiation.PaperJournal.html#19354" class="Bound">α</a> <a id="19356" href="Ordinals.Exponentiation.PaperJournal.html#19356" class="Bound">β</a> <a id="19358" class="Symbol">:</a> <a id="19360" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19368" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="19369" class="Symbol">)</a> <a id="19371" class="Symbol">→</a> <a id="19373" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19375" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="19377" href="Ordinals.Exponentiation.PaperJournal.html#19337" class="Function">Definition-41</a> <a id="19391" href="Ordinals.Exponentiation.PaperJournal.html#19391" class="Bound">α</a> <a id="19393" href="Ordinals.Exponentiation.PaperJournal.html#19393" class="Bound">β</a> <a id="19395" class="Symbol">=</a> <a id="19397" href="Ordinals.Exponentiation.Grayson.html#6375" class="Function">GraysonList</a> <a id="19409" class="Symbol">(</a><a id="19410" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="19427" href="Ordinals.Exponentiation.PaperJournal.html#19391" class="Bound">α</a><a id="19428" class="Symbol">)</a> <a id="19430" class="Symbol">(</a><a id="19431" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="19448" href="Ordinals.Exponentiation.PaperJournal.html#19393" class="Bound">β</a><a id="19449" class="Symbol">)</a>

<a id="Proposition-42-i"></a><a id="19452" href="Ordinals.Exponentiation.PaperJournal.html#19452" class="Function">Proposition-42-i</a>
 <a id="19470" class="Symbol">:</a> <a id="19472" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="19475" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="19478" class="Symbol">→</a> <a id="19480" class="Symbol">(</a><a id="19481" href="Ordinals.Exponentiation.PaperJournal.html#19481" class="Bound">α</a> <a id="19483" href="Ordinals.Exponentiation.PaperJournal.html#19483" class="Bound">β</a> <a id="19485" class="Symbol">:</a> <a id="19487" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19495" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="19496" class="Symbol">)</a>
 <a id="19499" class="Symbol">→</a> <a id="19501" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="19515" class="Symbol">(</a><a id="19516" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="19530" class="Symbol">(</a><a id="19531" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="19548" href="Ordinals.Exponentiation.PaperJournal.html#19481" class="Bound">α</a><a id="19549" class="Symbol">)</a> <a id="19551" class="Symbol">(</a><a id="19552" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="19569" href="Ordinals.Exponentiation.PaperJournal.html#19483" class="Bound">β</a><a id="19570" class="Symbol">))</a>
<a id="19573" href="Ordinals.Exponentiation.PaperJournal.html#19452" class="Function">Proposition-42-i</a> <a id="19590" class="Symbol">=</a> <a id="19592" href="Ordinals.Exponentiation.Grayson.html#28421" class="Function">EM-implies-GraysonList-is-ordinal</a>

<a id="Proposition-42-ii"></a><a id="19627" href="Ordinals.Exponentiation.PaperJournal.html#19627" class="Function">Proposition-42-ii</a>
 <a id="19646" class="Symbol">:</a> <a id="19648" class="Symbol">((</a><a id="19650" href="Ordinals.Exponentiation.PaperJournal.html#19650" class="Bound">α</a> <a id="19652" href="Ordinals.Exponentiation.PaperJournal.html#19652" class="Bound">β</a> <a id="19654" class="Symbol">:</a> <a id="19656" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19664" class="Symbol">(</a><a id="19665" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19667" href="MLTT.Universes.html#4052" class="Function Operator">⁺⁺</a><a id="19669" class="Symbol">))</a>
   <a id="19675" class="Symbol">→</a> <a id="19677" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="19687" href="Ordinals.Exponentiation.PaperJournal.html#19650" class="Bound">α</a>
   <a id="19692" class="Symbol">→</a> <a id="19694" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="19708" class="Symbol">(</a><a id="19709" href="Ordinals.Exponentiation.Grayson.html#6732" class="Function">Grayson-order</a> <a id="19723" class="Symbol">(</a><a id="19724" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="19741" href="Ordinals.Exponentiation.PaperJournal.html#19650" class="Bound">α</a><a id="19742" class="Symbol">)</a> <a id="19744" class="Symbol">(</a><a id="19745" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="19762" href="Ordinals.Exponentiation.PaperJournal.html#19652" class="Bound">β</a><a id="19763" class="Symbol">)))</a>
 <a id="19768" class="Symbol">→</a> <a id="19770" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="19773" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="19775" href="Ordinals.Exponentiation.PaperJournal.html#19627" class="Function">Proposition-42-ii</a> <a id="19793" class="Symbol">=</a> <a id="19795" href="Ordinals.Exponentiation.Grayson.html#20052" class="Function">GraysonList-always-ordinal-implies-EM</a>

<a id="19834" class="Markup">\end{code}</a><a id="19844" class="Background">

Section 6. Abstract Cancellation Arithmetic

</a><a id="19891" class="Markup">\begin{code}</a>

<a id="Eq-6"></a><a id="19905" href="Ordinals.Exponentiation.PaperJournal.html#19905" class="Function">Eq-6</a> <a id="19910" class="Symbol">:</a> <a id="19912" class="Symbol">(</a><a id="19913" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="19916" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19919" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="19921" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19923" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="19924" class="Symbol">)</a>  <a id="19927" href="MLTT.Sigma.html#558" class="Function Operator">×</a>  <a id="19930" class="Symbol">(</a><a id="19931" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="19934" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19937" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="19939" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19941" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="19942" class="Symbol">)</a>  <a id="19945" href="MLTT.Sigma.html#558" class="Function Operator">×</a>  <a id="19948" class="Symbol">(</a><a id="19949" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="19952" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19955" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="19957" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19959" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="19960" class="Symbol">)</a>
     <a id="19967" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19969" class="Symbol">(</a><a id="19970" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="19973" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19976" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="19978" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19980" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="19981" class="Symbol">)</a>  <a id="19984" href="MLTT.Sigma.html#558" class="Function Operator">×</a>  <a id="19987" class="Symbol">(</a><a id="19988" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="19991" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19994" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="19996" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19998" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="19999" class="Symbol">)</a>  <a id="20002" href="MLTT.Sigma.html#558" class="Function Operator">×</a>  <a id="20005" class="Symbol">(</a><a id="20006" href="Ordinals.Arithmetic.html#2770" class="Function">𝟛ₒ</a> <a id="20009" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20012" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="20014" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20016" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="20017" class="Symbol">)</a>
<a id="20019" href="Ordinals.Exponentiation.PaperJournal.html#19905" class="Function">Eq-6</a> <a id="20024" class="Symbol">=</a> <a id="20026" href="Ordinals.AdditionProperties.html#32670" class="Function">𝟘ₒ+ₒω-is-ω</a> <a id="20037" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20039" href="Ordinals.MultiplicationProperties.html#37327" class="Function">𝟙ₒ×ₒω-is-ω</a> <a id="20050" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20052" href="Ordinals.Exponentiation.PaperJournal.html#20102" class="Function">[1]</a>
     <a id="20061" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20063" href="Ordinals.AdditionProperties.html#32727" class="Function">𝟙ₒ+ₒω-is-ω</a> <a id="20074" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20076" href="Ordinals.MultiplicationProperties.html#37387" class="Function">𝟚ₒ×ₒω-is-ω</a> <a id="20087" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20089" href="Ordinals.Exponentiation.PaperJournal.html#20177" class="Function">[2]</a>
 <a id="20094" class="Keyword">where</a>
  <a id="20102" href="Ordinals.Exponentiation.PaperJournal.html#20102" class="Function">[1]</a> <a id="20106" class="Symbol">=</a> <a id="20108" class="Symbol">(</a><a id="20109" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20112" class="Symbol">(</a><a id="20113" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">_^ₒ</a> <a id="20117" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="20118" class="Symbol">)</a> <a id="20120" class="Symbol">(</a><a id="20121" href="Ordinals.Fin.html#5168" class="Function">Fin-ordinal-two</a> <a id="20137" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="20140" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20142" class="Symbol">)</a> <a id="20144" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20146" class="Symbol">(</a><a id="20147" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">Fin-ordinal-</a> <a id="20160" class="Number">2</a> <a id="20162" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">^ₒω-is-ω</a> <a id="20171" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="20172" class="Symbol">))</a>
  <a id="20177" href="Ordinals.Exponentiation.PaperJournal.html#20177" class="Function">[2]</a> <a id="20181" class="Symbol">=</a> <a id="20183" class="Symbol">(</a><a id="20184" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20187" class="Symbol">(</a><a id="20188" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">_^ₒ</a> <a id="20192" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="20193" class="Symbol">)</a> <a id="20195" class="Symbol">(</a><a id="20196" href="Ordinals.Fin.html#5276" class="Function">Fin-ordinal-three</a> <a id="20214" href="Ordinals.Exponentiation.PaperJournal.html#1077" class="Bound">ua</a> <a id="20217" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20219" class="Symbol">)</a> <a id="20221" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20223" class="Symbol">(</a><a id="20224" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">Fin-ordinal-</a> <a id="20237" class="Number">3</a> <a id="20239" href="Ordinals.Exponentiation.Miscellaneous.html#1103" class="Function Operator">^ₒω-is-ω</a> <a id="20248" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="20249" class="Symbol">))</a>

<a id="Eq-6-addendum-i"></a><a id="20253" href="Ordinals.Exponentiation.PaperJournal.html#20253" class="Function">Eq-6-addendum-i</a> <a id="20269" class="Symbol">:</a> <a id="20271" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20273" class="Symbol">((</a><a id="20275" href="Ordinals.Exponentiation.PaperJournal.html#20275" class="Bound">α</a> <a id="20277" href="Ordinals.Exponentiation.PaperJournal.html#20277" class="Bound">β</a> <a id="20279" href="Ordinals.Exponentiation.PaperJournal.html#20279" class="Bound">γ</a> <a id="20281" class="Symbol">:</a> <a id="20283" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20291" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="20293" class="Symbol">)</a> <a id="20295" class="Symbol">→</a> <a id="20297" href="Ordinals.Exponentiation.PaperJournal.html#20275" class="Bound">α</a> <a id="20299" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20302" href="Ordinals.Exponentiation.PaperJournal.html#20279" class="Bound">γ</a> <a id="20304" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20306" href="Ordinals.Exponentiation.PaperJournal.html#20277" class="Bound">β</a> <a id="20308" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20311" href="Ordinals.Exponentiation.PaperJournal.html#20279" class="Bound">γ</a> <a id="20313" class="Symbol">→</a> <a id="20315" href="Ordinals.Exponentiation.PaperJournal.html#20275" class="Bound">α</a> <a id="20317" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20319" href="Ordinals.Exponentiation.PaperJournal.html#20277" class="Bound">β</a><a id="20320" class="Symbol">)</a>
<a id="20322" href="Ordinals.Exponentiation.PaperJournal.html#20253" class="Function">Eq-6-addendum-i</a> <a id="20338" class="Symbol">=</a> <a id="20340" href="Ordinals.ArithmeticReflection.html#2214" class="Function">no-right-cancellation-+ₒ</a>

<a id="Eq-6-addendum-ii"></a><a id="20366" href="Ordinals.Exponentiation.PaperJournal.html#20366" class="Function">Eq-6-addendum-ii</a> <a id="20383" class="Symbol">:</a> <a id="20385" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20387" class="Symbol">((</a><a id="20389" href="Ordinals.Exponentiation.PaperJournal.html#20389" class="Bound">α</a> <a id="20391" href="Ordinals.Exponentiation.PaperJournal.html#20391" class="Bound">β</a> <a id="20393" href="Ordinals.Exponentiation.PaperJournal.html#20393" class="Bound">γ</a> <a id="20395" class="Symbol">:</a> <a id="20397" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20405" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="20407" class="Symbol">)</a> <a id="20409" class="Symbol">→</a> <a id="20411" href="Ordinals.Exponentiation.PaperJournal.html#20389" class="Bound">α</a> <a id="20413" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20416" href="Ordinals.Exponentiation.PaperJournal.html#20393" class="Bound">γ</a> <a id="20418" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20420" href="Ordinals.Exponentiation.PaperJournal.html#20391" class="Bound">β</a> <a id="20422" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20425" href="Ordinals.Exponentiation.PaperJournal.html#20393" class="Bound">γ</a> <a id="20427" class="Symbol">→</a> <a id="20429" href="Ordinals.Exponentiation.PaperJournal.html#20389" class="Bound">α</a> <a id="20431" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20433" href="Ordinals.Exponentiation.PaperJournal.html#20391" class="Bound">β</a><a id="20434" class="Symbol">)</a>
<a id="20436" href="Ordinals.Exponentiation.PaperJournal.html#20366" class="Function">Eq-6-addendum-ii</a> <a id="20453" class="Symbol">=</a> <a id="20455" href="Ordinals.ArithmeticReflection.html#2683" class="Function">no-right-cancellation-×ₒ</a>

<a id="Eq-6-addendum-iii"></a><a id="20481" href="Ordinals.Exponentiation.PaperJournal.html#20481" class="Function">Eq-6-addendum-iii</a> <a id="20499" class="Symbol">:</a> <a id="20501" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20503" class="Symbol">((</a><a id="20505" href="Ordinals.Exponentiation.PaperJournal.html#20505" class="Bound">α</a> <a id="20507" href="Ordinals.Exponentiation.PaperJournal.html#20507" class="Bound">β</a> <a id="20509" href="Ordinals.Exponentiation.PaperJournal.html#20509" class="Bound">γ</a> <a id="20511" class="Symbol">:</a> <a id="20513" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20521" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="20523" class="Symbol">)</a> <a id="20525" class="Symbol">→</a> <a id="20527" href="Ordinals.Exponentiation.PaperJournal.html#20505" class="Bound">α</a> <a id="20529" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20532" href="Ordinals.Exponentiation.PaperJournal.html#20509" class="Bound">γ</a> <a id="20534" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20536" href="Ordinals.Exponentiation.PaperJournal.html#20507" class="Bound">β</a> <a id="20538" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20541" href="Ordinals.Exponentiation.PaperJournal.html#20509" class="Bound">γ</a> <a id="20543" class="Symbol">→</a> <a id="20545" href="Ordinals.Exponentiation.PaperJournal.html#20505" class="Bound">α</a> <a id="20547" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20549" href="Ordinals.Exponentiation.PaperJournal.html#20507" class="Bound">β</a><a id="20550" class="Symbol">)</a>
<a id="20552" href="Ordinals.Exponentiation.PaperJournal.html#20481" class="Function">Eq-6-addendum-iii</a> <a id="20570" class="Symbol">=</a> <a id="20572" href="Ordinals.ArithmeticReflection.html#3152" class="Function">no-right-cancellation-^ₒ</a>

<a id="Lemma-43"></a><a id="20598" href="Ordinals.Exponentiation.PaperJournal.html#20598" class="Function">Lemma-43</a> <a id="20607" class="Symbol">:</a> <a id="20609" class="Symbol">(</a><a id="20610" href="Ordinals.Exponentiation.PaperJournal.html#20610" class="Bound">α</a> <a id="20612" href="Ordinals.Exponentiation.PaperJournal.html#20612" class="Bound">β</a> <a id="20614" class="Symbol">:</a> <a id="20616" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20624" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20625" class="Symbol">)</a>
         <a id="20636" class="Symbol">→</a> <a id="20638" href="Ordinals.Exponentiation.PaperJournal.html#20612" class="Bound">β</a> <a id="20640" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="20642" href="Ordinals.Exponentiation.PaperJournal.html#20610" class="Bound">α</a> <a id="20644" class="Symbol">→</a> <a id="20646" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20648" class="Symbol">(</a><a id="20649" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20651" href="Ordinals.Exponentiation.PaperJournal.html#20651" class="Bound">f</a> <a id="20653" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20655" class="Symbol">(</a><a id="20656" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20658" href="Ordinals.Exponentiation.PaperJournal.html#20610" class="Bound">α</a> <a id="20660" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="20662" class="Symbol">→</a> <a id="20664" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20666" href="Ordinals.Exponentiation.PaperJournal.html#20612" class="Bound">β</a> <a id="20668" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="20669" class="Symbol">)</a> <a id="20671" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20673" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="20693" href="Ordinals.Exponentiation.PaperJournal.html#20610" class="Bound">α</a> <a id="20695" href="Ordinals.Exponentiation.PaperJournal.html#20612" class="Bound">β</a> <a id="20697" href="Ordinals.Exponentiation.PaperJournal.html#20651" class="Bound">f</a><a id="20698" class="Symbol">)</a>
<a id="20700" href="Ordinals.Exponentiation.PaperJournal.html#20598" class="Function">Lemma-43</a> <a id="20709" href="Ordinals.Exponentiation.PaperJournal.html#20709" class="Bound">α</a> <a id="20711" href="Ordinals.Exponentiation.PaperJournal.html#20711" class="Bound">β</a> <a id="20713" href="Ordinals.Exponentiation.PaperJournal.html#20713" class="Bound">l</a> <a id="20715" href="Ordinals.Exponentiation.PaperJournal.html#20715" class="Bound">𝕗</a> <a id="20717" class="Symbol">=</a> <a id="20719" href="Ordinals.OrdinalOfOrdinals.html#23783" class="Function">order-preserving-gives-not-⊲</a> <a id="20748" href="Ordinals.Exponentiation.PaperJournal.html#20709" class="Bound">α</a> <a id="20750" href="Ordinals.Exponentiation.PaperJournal.html#20711" class="Bound">β</a> <a id="20752" href="Ordinals.Exponentiation.PaperJournal.html#20715" class="Bound">𝕗</a> <a id="20754" href="Ordinals.Exponentiation.PaperJournal.html#20713" class="Bound">l</a>

<a id="Lemma-44"></a><a id="20757" href="Ordinals.Exponentiation.PaperJournal.html#20757" class="Function">Lemma-44</a> <a id="20766" class="Symbol">:</a> <a id="20768" class="Symbol">(</a><a id="20769" href="Ordinals.Exponentiation.PaperJournal.html#20769" class="Bound">α</a> <a id="20771" href="Ordinals.Exponentiation.PaperJournal.html#20771" class="Bound">β</a> <a id="20773" href="Ordinals.Exponentiation.PaperJournal.html#20773" class="Bound">γ</a> <a id="20775" class="Symbol">:</a> <a id="20777" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20785" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20786" class="Symbol">)</a>
         <a id="20797" class="Symbol">→</a> <a id="20799" class="Symbol">(</a><a id="20800" href="Ordinals.Exponentiation.PaperJournal.html#20769" class="Bound">α</a> <a id="20802" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="20804" href="Ordinals.Exponentiation.PaperJournal.html#20771" class="Bound">β</a> <a id="20806" class="Symbol">→</a> <a id="20808" href="Ordinals.Exponentiation.PaperJournal.html#20769" class="Bound">α</a> <a id="20810" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="20814" href="Ordinals.Exponentiation.PaperJournal.html#20771" class="Bound">β</a><a id="20815" class="Symbol">)</a>
         <a id="20826" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="20828" class="Symbol">(</a><a id="20829" href="Ordinals.Exponentiation.PaperJournal.html#20769" class="Bound">α</a> <a id="20831" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="20833" href="Ordinals.Exponentiation.PaperJournal.html#20771" class="Bound">β</a> <a id="20835" class="Symbol">→</a> <a id="20837" href="Ordinals.Exponentiation.PaperJournal.html#20769" class="Bound">α</a> <a id="20839" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="20843" href="Ordinals.Exponentiation.PaperJournal.html#20771" class="Bound">β</a><a id="20844" class="Symbol">)</a>
         <a id="20855" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="20857" class="Symbol">(</a><a id="20858" href="Ordinals.Exponentiation.PaperJournal.html#20769" class="Bound">α</a> <a id="20860" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="20864" href="Ordinals.Exponentiation.PaperJournal.html#20771" class="Bound">β</a> <a id="20866" class="Symbol">→</a> <a id="20868" href="Ordinals.Exponentiation.PaperJournal.html#20769" class="Bound">α</a> <a id="20870" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="20874" href="Ordinals.Exponentiation.PaperJournal.html#20771" class="Bound">β</a><a id="20875" class="Symbol">)</a>
         <a id="20886" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="20888" class="Symbol">(</a><a id="20889" href="Ordinals.Exponentiation.PaperJournal.html#20769" class="Bound">α</a> <a id="20891" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="20895" href="Ordinals.Exponentiation.PaperJournal.html#20771" class="Bound">β</a> <a id="20897" class="Symbol">→</a> <a id="20899" href="Ordinals.Exponentiation.PaperJournal.html#20771" class="Bound">β</a> <a id="20901" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="20905" href="Ordinals.Exponentiation.PaperJournal.html#20773" class="Bound">γ</a> <a id="20907" class="Symbol">→</a> <a id="20909" href="Ordinals.Exponentiation.PaperJournal.html#20769" class="Bound">α</a> <a id="20911" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="20915" href="Ordinals.Exponentiation.PaperJournal.html#20773" class="Bound">γ</a><a id="20916" class="Symbol">)</a>
         <a id="20927" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="20929" class="Symbol">(</a><a id="20930" href="Ordinals.Exponentiation.PaperJournal.html#20769" class="Bound">α</a> <a id="20932" href="Ordinals.ArithmeticReflection.html#4569" class="Function Operator">≤ᶜˡ</a> <a id="20936" href="Ordinals.Exponentiation.PaperJournal.html#20771" class="Bound">β</a> <a id="20938" class="Symbol">→</a> <a id="20940" href="Ordinals.Exponentiation.PaperJournal.html#20771" class="Bound">β</a> <a id="20942" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="20946" href="Ordinals.Exponentiation.PaperJournal.html#20773" class="Bound">γ</a> <a id="20948" class="Symbol">→</a> <a id="20950" href="Ordinals.Exponentiation.PaperJournal.html#20769" class="Bound">α</a> <a id="20952" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="20956" href="Ordinals.Exponentiation.PaperJournal.html#20773" class="Bound">γ</a><a id="20957" class="Symbol">)</a>
         <a id="20968" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="20970" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20972" class="Symbol">(</a><a id="20973" href="Ordinals.Exponentiation.PaperJournal.html#20769" class="Bound">α</a> <a id="20975" href="Ordinals.ArithmeticReflection.html#4670" class="Function Operator">&lt;ᶜˡ</a> <a id="20979" href="Ordinals.Exponentiation.PaperJournal.html#20769" class="Bound">α</a><a id="20980" class="Symbol">)</a>
<a id="20982" href="Ordinals.Exponentiation.PaperJournal.html#20757" class="Function">Lemma-44</a> <a id="20991" href="Ordinals.Exponentiation.PaperJournal.html#20991" class="Bound">α</a> <a id="20993" href="Ordinals.Exponentiation.PaperJournal.html#20993" class="Bound">β</a> <a id="20995" href="Ordinals.Exponentiation.PaperJournal.html#20995" class="Bound">γ</a> <a id="20997" class="Symbol">=</a>
   <a id="21002" href="Ordinals.ArithmeticReflection.html#4904" class="Function">⊴-gives-≤ᶜˡ</a> <a id="21014" href="Ordinals.Exponentiation.PaperJournal.html#20991" class="Bound">α</a> <a id="21016" href="Ordinals.Exponentiation.PaperJournal.html#20993" class="Bound">β</a>
 <a id="21019" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21021" href="Ordinals.ArithmeticReflection.html#5736" class="Function">⊲-gives-&lt;ᶜˡ</a> <a id="21033" href="Ordinals.Exponentiation.PaperJournal.html#20991" class="Bound">α</a> <a id="21035" href="Ordinals.Exponentiation.PaperJournal.html#20993" class="Bound">β</a>
 <a id="21038" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21040" href="Ordinals.ArithmeticReflection.html#4837" class="Function">&lt;ᶜˡ-gives-≤ᶜˡ</a> <a id="21054" href="Ordinals.Exponentiation.PaperJournal.html#20991" class="Bound">α</a> <a id="21056" href="Ordinals.Exponentiation.PaperJournal.html#20993" class="Bound">β</a>
 <a id="21059" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21061" href="Ordinals.ArithmeticReflection.html#5210" class="Function">&lt;ᶜˡ-≤ᶜˡ-to-&lt;ᶜˡ</a> <a id="21076" href="Ordinals.Exponentiation.PaperJournal.html#20991" class="Bound">α</a> <a id="21078" href="Ordinals.Exponentiation.PaperJournal.html#20993" class="Bound">β</a> <a id="21080" href="Ordinals.Exponentiation.PaperJournal.html#20995" class="Bound">γ</a>
 <a id="21083" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21085" href="Ordinals.ArithmeticReflection.html#5425" class="Function">≤ᶜˡ-&lt;ᶜˡ-to-&lt;ᶜˡ</a> <a id="21100" href="Ordinals.Exponentiation.PaperJournal.html#20991" class="Bound">α</a> <a id="21102" href="Ordinals.Exponentiation.PaperJournal.html#20993" class="Bound">β</a> <a id="21104" href="Ordinals.Exponentiation.PaperJournal.html#20995" class="Bound">γ</a>
 <a id="21107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21109" href="Ordinals.ArithmeticReflection.html#6067" class="Function">&lt;ᶜˡ-irrefl</a> <a id="21120" href="Ordinals.Exponentiation.PaperJournal.html#20991" class="Bound">α</a>

<a id="Definition-45"></a><a id="21123" href="Ordinals.Exponentiation.PaperJournal.html#21123" class="Function">Definition-45</a> <a id="21137" class="Symbol">:</a> <a id="21139" class="Symbol">(</a><a id="21140" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21148" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21150" class="Symbol">→</a> <a id="21152" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21160" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21161" class="Symbol">)</a> <a id="21163" class="Symbol">→</a> <a id="21165" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21167" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21169" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="21171" href="Ordinals.Exponentiation.PaperJournal.html#21123" class="Function">Definition-45</a> <a id="21185" class="Symbol">{</a><a id="21186" href="Ordinals.Exponentiation.PaperJournal.html#21186" class="Bound">𝓤</a><a id="21187" class="Symbol">}</a> <a id="21189" href="Ordinals.Exponentiation.PaperJournal.html#21189" class="Bound">F</a> <a id="21191" class="Symbol">=</a> <a id="21193" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21195" href="Ordinals.Exponentiation.PaperJournal.html#21195" class="Bound">S</a> <a id="21197" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21199" class="Symbol">(</a><a id="21200" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21208" href="Ordinals.Exponentiation.PaperJournal.html#21186" class="Bound">𝓤</a> <a id="21210" class="Symbol">→</a> <a id="21212" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21220" href="Ordinals.Exponentiation.PaperJournal.html#21186" class="Bound">𝓤</a><a id="21221" class="Symbol">)</a> <a id="21223" href="MLTT.Sigma.html#423" class="Function">,</a>
                      <a id="21247" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21249" href="Ordinals.Exponentiation.PaperJournal.html#21249" class="Bound">Z</a> <a id="21251" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21253" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21261" href="Ordinals.Exponentiation.PaperJournal.html#21186" class="Bound">𝓤</a> <a id="21263" href="MLTT.Sigma.html#423" class="Function">,</a>
                         <a id="21290" class="Symbol">((</a><a id="21292" href="Ordinals.Exponentiation.PaperJournal.html#21292" class="Bound">β</a> <a id="21294" class="Symbol">:</a> <a id="21296" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21304" href="Ordinals.Exponentiation.PaperJournal.html#21186" class="Bound">𝓤</a><a id="21305" class="Symbol">)</a> <a id="21307" class="Symbol">→</a> <a id="21309" href="Ordinals.Exponentiation.PaperJournal.html#21189" class="Bound">F</a> <a id="21311" class="Symbol">(</a><a id="21312" href="Ordinals.Exponentiation.PaperJournal.html#21292" class="Bound">β</a> <a id="21314" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21317" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="21319" class="Symbol">)</a> <a id="21321" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21323" href="Ordinals.Exponentiation.PaperJournal.html#21195" class="Bound">S</a> <a id="21325" class="Symbol">(</a><a id="21326" href="Ordinals.Exponentiation.PaperJournal.html#21189" class="Bound">F</a> <a id="21328" href="Ordinals.Exponentiation.PaperJournal.html#21292" class="Bound">β</a><a id="21329" class="Symbol">))</a>
                       <a id="21355" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="21357" class="Symbol">({</a><a id="21359" href="Ordinals.Exponentiation.PaperJournal.html#21359" class="Bound">I</a> <a id="21361" class="Symbol">:</a> <a id="21363" href="Ordinals.Exponentiation.PaperJournal.html#21186" class="Bound">𝓤</a> <a id="21365" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21367" class="Symbol">}</a> <a id="21369" class="Symbol">(</a><a id="21370" href="Ordinals.Exponentiation.PaperJournal.html#21370" class="Bound">L</a> <a id="21372" class="Symbol">:</a> <a id="21374" href="Ordinals.Exponentiation.PaperJournal.html#21359" class="Bound">I</a> <a id="21376" class="Symbol">→</a> <a id="21378" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21386" href="Ordinals.Exponentiation.PaperJournal.html#21186" class="Bound">𝓤</a><a id="21387" class="Symbol">)</a>
                            <a id="21417" class="Symbol">→</a> <a id="21419" href="Ordinals.Exponentiation.PaperJournal.html#21189" class="Bound">F</a> <a id="21421" class="Symbol">(</a><a id="21422" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="21426" href="Ordinals.Exponentiation.PaperJournal.html#21370" class="Bound">L</a><a id="21427" class="Symbol">)</a> <a id="21429" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21431" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="21444" class="Symbol">(</a><a id="21445" href="Ordinals.Exponentiation.PaperJournal.html#21189" class="Bound">F</a> <a id="21447" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21449" href="Ordinals.Exponentiation.PaperJournal.html#21370" class="Bound">L</a><a id="21450" class="Symbol">)</a> <a id="21452" href="Ordinals.Exponentiation.PaperJournal.html#21249" class="Bound">Z</a><a id="21453" class="Symbol">)</a>

<a id="Remark-46"></a><a id="21456" href="Ordinals.Exponentiation.PaperJournal.html#21456" class="Function">Remark-46</a> <a id="21466" class="Symbol">:</a> <a id="21468" class="Symbol">(</a><a id="21469" href="Ordinals.Exponentiation.PaperJournal.html#21469" class="Bound">F</a> <a id="21471" class="Symbol">:</a> <a id="21473" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21481" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21483" class="Symbol">→</a> <a id="21485" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21493" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21494" class="Symbol">)</a>
          <a id="21506" class="Symbol">→</a> <a id="21508" class="Symbol">(</a><a id="21509" href="Ordinals.Exponentiation.PaperJournal.html#21509" class="Bound">(</a><a id="21510" href="Ordinals.Exponentiation.PaperJournal.html#21510" class="Bound">S</a> <a id="21512" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21514" href="Ordinals.Exponentiation.PaperJournal.html#21514" class="Bound">Z</a> <a id="21516" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21518" href="Ordinals.Exponentiation.PaperJournal.html#21509" class="Bound">_)</a> <a id="21521" class="Symbol">:</a> <a id="21523" href="Ordinals.Exponentiation.PaperJournal.html#21123" class="Function">Definition-45</a> <a id="21537" href="Ordinals.Exponentiation.PaperJournal.html#21469" class="Bound">F</a><a id="21538" class="Symbol">)</a>
          <a id="21550" class="Symbol">→</a> <a id="21552" href="Ordinals.Exponentiation.PaperJournal.html#21469" class="Bound">F</a> <a id="21554" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21556" href="Ordinals.OperationsByCases.html#2737" class="Function">canonical-spec-by-cases</a> <a id="21580" href="Ordinals.Exponentiation.PaperJournal.html#21510" class="Bound">S</a> <a id="21582" href="Ordinals.Exponentiation.PaperJournal.html#21514" class="Bound">Z</a>
<a id="21584" href="Ordinals.Exponentiation.PaperJournal.html#21456" class="Function">Remark-46</a> <a id="21594" href="Ordinals.Exponentiation.PaperJournal.html#21594" class="Bound">F</a> <a id="21596" class="Symbol">(</a><a id="21597" href="Ordinals.Exponentiation.PaperJournal.html#21597" class="Bound">S</a> <a id="21599" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21601" href="Ordinals.Exponentiation.PaperJournal.html#21601" class="Bound">Z</a> <a id="21603" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21605" href="Ordinals.Exponentiation.PaperJournal.html#21605" class="Bound">F-succ</a> <a id="21612" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21614" href="Ordinals.Exponentiation.PaperJournal.html#21614" class="Bound">F-sup</a><a id="21619" class="Symbol">)</a> <a id="21621" class="Symbol">=</a>
 <a id="21624" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="21632" href="Ordinals.Exponentiation.PaperJournal.html#1317" class="Function">fe&#39;</a> <a id="21636" href="Ordinals.OperationsByCases.html#3862" class="Function">presentation-by-transfinite-recursion</a>
  <a id="21676" class="Keyword">where</a>
   <a id="21685" class="Keyword">open</a> <a id="21690" href="Ordinals.OperationsByCases.html#3010" class="Module">operation-by-cases-framework</a> <a id="21719" href="Ordinals.Exponentiation.PaperJournal.html#21594" class="Bound">F</a> <a id="21721" href="Ordinals.Exponentiation.PaperJournal.html#21597" class="Bound">S</a> <a id="21723" href="Ordinals.Exponentiation.PaperJournal.html#21601" class="Bound">Z</a> <a id="21725" href="Ordinals.Exponentiation.PaperJournal.html#21605" class="Bound">F-succ</a> <a id="21732" href="Ordinals.Exponentiation.PaperJournal.html#21614" class="Bound">F-sup</a>

<a id="21739" class="Keyword">module</a> <a id="fixed-assumptions-7"></a><a id="21746" href="Ordinals.Exponentiation.PaperJournal.html#21746" class="Module">fixed-assumptions-7</a>
        <a id="21774" class="Symbol">(</a><a id="21775" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="21777" class="Symbol">:</a> <a id="21779" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21787" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21789" class="Symbol">→</a> <a id="21791" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21799" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21800" class="Symbol">)</a>
        <a id="21810" class="Symbol">(</a><a id="21811" href="Ordinals.Exponentiation.PaperJournal.html#21811" class="Bound">S</a> <a id="21813" class="Symbol">:</a> <a id="21815" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21823" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21825" class="Symbol">→</a> <a id="21827" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21835" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21836" class="Symbol">)</a>
        <a id="21846" class="Symbol">(</a><a id="21847" href="Ordinals.Exponentiation.PaperJournal.html#21847" class="Bound">Z</a> <a id="21849" class="Symbol">:</a> <a id="21851" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21859" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21860" class="Symbol">)</a>
        <a id="21870" class="Symbol">(</a><a id="21871" href="Ordinals.Exponentiation.PaperJournal.html#21871" class="Bound">F-succ</a> <a id="21878" class="Symbol">:</a> <a id="21880" class="Symbol">(</a><a id="21881" href="Ordinals.Exponentiation.PaperJournal.html#21881" class="Bound">β</a> <a id="21883" class="Symbol">:</a> <a id="21885" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21893" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21894" class="Symbol">)</a> <a id="21896" class="Symbol">→</a> <a id="21898" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="21900" class="Symbol">(</a><a id="21901" href="Ordinals.Exponentiation.PaperJournal.html#21881" class="Bound">β</a> <a id="21903" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21906" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="21908" class="Symbol">)</a> <a id="21910" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21912" href="Ordinals.Exponentiation.PaperJournal.html#21811" class="Bound">S</a> <a id="21914" class="Symbol">(</a><a id="21915" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="21917" href="Ordinals.Exponentiation.PaperJournal.html#21881" class="Bound">β</a><a id="21918" class="Symbol">))</a>
        <a id="21929" class="Symbol">(</a><a id="21930" href="Ordinals.Exponentiation.PaperJournal.html#21930" class="Bound">F-sup</a> <a id="21936" class="Symbol">:</a> <a id="21938" class="Symbol">{</a><a id="21939" href="Ordinals.Exponentiation.PaperJournal.html#21939" class="Bound">I</a> <a id="21941" class="Symbol">:</a> <a id="21943" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21945" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21947" class="Symbol">}</a> <a id="21949" class="Symbol">(</a><a id="21950" href="Ordinals.Exponentiation.PaperJournal.html#21950" class="Bound">L</a> <a id="21952" class="Symbol">:</a> <a id="21954" href="Ordinals.Exponentiation.PaperJournal.html#21939" class="Bound">I</a> <a id="21956" class="Symbol">→</a> <a id="21958" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21966" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21967" class="Symbol">)</a>
               <a id="21984" class="Symbol">→</a> <a id="21986" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="21988" class="Symbol">(</a><a id="21989" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="21993" href="Ordinals.Exponentiation.PaperJournal.html#21950" class="Bound">L</a><a id="21994" class="Symbol">)</a> <a id="21996" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21998" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="22011" class="Symbol">(</a><a id="22012" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22014" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="22016" href="Ordinals.Exponentiation.PaperJournal.html#21950" class="Bound">L</a><a id="22017" class="Symbol">)</a> <a id="22019" href="Ordinals.Exponentiation.PaperJournal.html#21847" class="Bound">Z</a><a id="22020" class="Symbol">)</a>
       <a id="22029" class="Keyword">where</a>

 <a id="fixed-assumptions-7.Assumption-1"></a><a id="22037" href="Ordinals.Exponentiation.PaperJournal.html#22037" class="Function">Assumption-1</a> <a id="22050" class="Symbol">:</a> <a id="22052" href="Ordinals.Exponentiation.PaperJournal.html#21787" class="Bound">𝓤</a> <a id="22054" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="22056" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="22059" href="Ordinals.Exponentiation.PaperJournal.html#22037" class="Function">Assumption-1</a> <a id="22072" class="Symbol">=</a> <a id="22074" href="Ordinals.ArithmeticReflection.html#8315" class="Function">framework.Assumption-1</a> <a id="22097" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22099" href="Ordinals.Exponentiation.PaperJournal.html#21811" class="Bound">S</a> <a id="22101" href="Ordinals.Exponentiation.PaperJournal.html#21847" class="Bound">Z</a> <a id="22103" href="Ordinals.Exponentiation.PaperJournal.html#21871" class="Bound">F-succ</a> <a id="22110" href="Ordinals.Exponentiation.PaperJournal.html#21930" class="Bound">F-sup</a>

 <a id="fixed-assumptions-7.Assumption-2"></a><a id="22118" href="Ordinals.Exponentiation.PaperJournal.html#22118" class="Function">Assumption-2</a> <a id="22131" class="Symbol">:</a> <a id="22133" href="Ordinals.Exponentiation.PaperJournal.html#21787" class="Bound">𝓤</a> <a id="22135" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="22137" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="22140" href="Ordinals.Exponentiation.PaperJournal.html#22118" class="Function">Assumption-2</a> <a id="22153" class="Symbol">=</a> <a id="22155" href="Ordinals.ArithmeticReflection.html#8423" class="Function">framework.Assumption-2</a> <a id="22178" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22180" href="Ordinals.Exponentiation.PaperJournal.html#21811" class="Bound">S</a> <a id="22182" href="Ordinals.Exponentiation.PaperJournal.html#21847" class="Bound">Z</a> <a id="22184" href="Ordinals.Exponentiation.PaperJournal.html#21871" class="Bound">F-succ</a> <a id="22191" href="Ordinals.Exponentiation.PaperJournal.html#21930" class="Bound">F-sup</a>

 <a id="fixed-assumptions-7.Assumption-3"></a><a id="22199" href="Ordinals.Exponentiation.PaperJournal.html#22199" class="Function">Assumption-3</a> <a id="22212" class="Symbol">:</a> <a id="22214" href="Ordinals.Exponentiation.PaperJournal.html#21787" class="Bound">𝓤</a> <a id="22216" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="22218" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="22221" href="Ordinals.Exponentiation.PaperJournal.html#22199" class="Function">Assumption-3</a> <a id="22234" class="Symbol">=</a> <a id="22236" href="Ordinals.ArithmeticReflection.html#8522" class="Function">framework.Assumption-3</a> <a id="22259" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22261" href="Ordinals.Exponentiation.PaperJournal.html#21811" class="Bound">S</a> <a id="22263" href="Ordinals.Exponentiation.PaperJournal.html#21847" class="Bound">Z</a> <a id="22265" href="Ordinals.Exponentiation.PaperJournal.html#21871" class="Bound">F-succ</a> <a id="22272" href="Ordinals.Exponentiation.PaperJournal.html#21930" class="Bound">F-sup</a>

 <a id="22280" class="Keyword">open</a> <a id="22285" href="Ordinals.ArithmeticReflection.html#8029" class="Module">framework</a> <a id="22295" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22297" href="Ordinals.Exponentiation.PaperJournal.html#21811" class="Bound">S</a> <a id="22299" href="Ordinals.Exponentiation.PaperJournal.html#21847" class="Bound">Z</a> <a id="22301" href="Ordinals.Exponentiation.PaperJournal.html#21871" class="Bound">F-succ</a> <a id="22308" href="Ordinals.Exponentiation.PaperJournal.html#21930" class="Bound">F-sup</a>
  <a id="22316" class="Keyword">hiding</a> <a id="22323" class="Symbol">(</a><a id="22324" href="Ordinals.ArithmeticReflection.html#8315" class="Function">Assumption-1</a><a id="22336" class="Symbol">;</a> <a id="22338" href="Ordinals.ArithmeticReflection.html#8423" class="Function">Assumption-2</a><a id="22350" class="Symbol">;</a> <a id="22352" href="Ordinals.ArithmeticReflection.html#8522" class="Function">Assumption-3</a><a id="22364" class="Symbol">)</a>

 <a id="fixed-assumptions-7.Lemma-47"></a><a id="22368" href="Ordinals.Exponentiation.PaperJournal.html#22368" class="Function">Lemma-47</a> <a id="22377" class="Symbol">:</a> <a id="22379" class="Symbol">(</a><a id="22380" href="Ordinals.Exponentiation.PaperJournal.html#22380" class="Bound">β</a> <a id="22382" href="Ordinals.Exponentiation.PaperJournal.html#22382" class="Bound">γ</a> <a id="22384" class="Symbol">:</a> <a id="22386" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22394" href="Ordinals.Exponentiation.PaperJournal.html#21787" class="Bound">𝓤</a><a id="22395" class="Symbol">)</a> <a id="22397" class="Symbol">→</a> <a id="22399" href="Ordinals.Exponentiation.PaperJournal.html#22380" class="Bound">β</a> <a id="22401" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="22403" href="Ordinals.Exponentiation.PaperJournal.html#22382" class="Bound">γ</a> <a id="22405" class="Symbol">→</a> <a id="22407" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22409" href="Ordinals.Exponentiation.PaperJournal.html#22380" class="Bound">β</a> <a id="22411" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="22413" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22415" href="Ordinals.Exponentiation.PaperJournal.html#22382" class="Bound">γ</a>
 <a id="22418" href="Ordinals.Exponentiation.PaperJournal.html#22368" class="Function">Lemma-47</a> <a id="22427" class="Symbol">=</a> <a id="22429" href="Ordinals.SupremaPreservation.html#6106" class="Function">is-monotone-if-preserves-suprema-up-to-join</a> <a id="22473" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22475" href="Ordinals.Exponentiation.PaperJournal.html#21847" class="Bound">Z</a> <a id="22477" href="Ordinals.Exponentiation.PaperJournal.html#21930" class="Bound">F-sup</a>

 <a id="fixed-assumptions-7.Lemma-48"></a><a id="22485" href="Ordinals.Exponentiation.PaperJournal.html#22485" class="Function">Lemma-48</a> <a id="22494" class="Symbol">:</a> <a id="22496" href="Ordinals.Exponentiation.PaperJournal.html#22118" class="Function">Assumption-2</a> <a id="22509" class="Symbol">→</a> <a id="22511" class="Symbol">(</a><a id="22512" href="Ordinals.Exponentiation.PaperJournal.html#22512" class="Bound">β</a> <a id="22514" href="Ordinals.Exponentiation.PaperJournal.html#22514" class="Bound">γ</a> <a id="22516" class="Symbol">:</a> <a id="22518" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22526" href="Ordinals.Exponentiation.PaperJournal.html#21787" class="Bound">𝓤</a><a id="22527" class="Symbol">)</a> <a id="22529" class="Symbol">→</a> <a id="22531" href="Ordinals.Exponentiation.PaperJournal.html#22512" class="Bound">β</a> <a id="22533" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22535" href="Ordinals.Exponentiation.PaperJournal.html#22514" class="Bound">γ</a> <a id="22537" class="Symbol">→</a> <a id="22539" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22541" href="Ordinals.Exponentiation.PaperJournal.html#22512" class="Bound">β</a> <a id="22543" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22545" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22547" href="Ordinals.Exponentiation.PaperJournal.html#22514" class="Bound">γ</a>
 <a id="22550" href="Ordinals.Exponentiation.PaperJournal.html#22485" class="Function">Lemma-48</a> <a id="22559" class="Symbol">=</a> <a id="22561" href="Ordinals.ArithmeticReflection.html#8711" class="Function">F-preserves-⊲</a>

 <a id="fixed-assumptions-7.Lemma-49"></a><a id="22577" href="Ordinals.Exponentiation.PaperJournal.html#22577" class="Function">Lemma-49</a> <a id="22586" class="Symbol">:</a> <a id="22588" class="Symbol">(</a><a id="22589" href="Ordinals.Exponentiation.PaperJournal.html#22589" class="Bound">β</a> <a id="22591" href="Ordinals.Exponentiation.PaperJournal.html#22591" class="Bound">γ</a> <a id="22593" class="Symbol">:</a> <a id="22595" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22603" href="Ordinals.Exponentiation.PaperJournal.html#21787" class="Bound">𝓤</a><a id="22604" class="Symbol">)</a>
          <a id="22616" class="Symbol">→</a> <a id="22618" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22620" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="22623" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="22625" href="Ordinals.Exponentiation.PaperJournal.html#22589" class="Bound">β</a>
          <a id="22637" class="Symbol">→</a> <a id="22639" href="Ordinals.Exponentiation.PaperJournal.html#22589" class="Bound">β</a> <a id="22641" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22643" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22645" href="Ordinals.Exponentiation.PaperJournal.html#22591" class="Bound">γ</a>
          <a id="22657" class="Symbol">→</a> <a id="22659" href="Ordinals.Exponentiation.PaperJournal.html#22037" class="Function">Assumption-1</a>
          <a id="22682" class="Symbol">→</a> <a id="22684" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="22686" href="Ordinals.Exponentiation.PaperJournal.html#22686" class="Bound">γ&#39;</a> <a id="22689" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="22691" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22699" href="Ordinals.Exponentiation.PaperJournal.html#21787" class="Bound">𝓤</a> <a id="22701" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="22703" class="Symbol">(</a><a id="22704" href="Ordinals.Exponentiation.PaperJournal.html#22686" class="Bound">γ&#39;</a> <a id="22707" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22709" href="Ordinals.Exponentiation.PaperJournal.html#22591" class="Bound">γ</a><a id="22710" class="Symbol">)</a> <a id="22712" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="22714" class="Symbol">(</a><a id="22715" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22717" href="Ordinals.Exponentiation.PaperJournal.html#22686" class="Bound">γ&#39;</a> <a id="22720" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="22722" href="Ordinals.Exponentiation.PaperJournal.html#22589" class="Bound">β</a><a id="22723" class="Symbol">)</a> <a id="22725" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="22727" class="Symbol">(</a><a id="22728" href="Ordinals.Exponentiation.PaperJournal.html#22589" class="Bound">β</a> <a id="22730" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22732" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="22734" class="Symbol">(</a><a id="22735" href="Ordinals.Exponentiation.PaperJournal.html#22686" class="Bound">γ&#39;</a> <a id="22738" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22741" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="22743" class="Symbol">))</a>
 <a id="22747" href="Ordinals.Exponentiation.PaperJournal.html#22577" class="Function">Lemma-49</a> <a id="22756" href="Ordinals.Exponentiation.PaperJournal.html#22756" class="Bound">β</a> <a id="22758" href="Ordinals.Exponentiation.PaperJournal.html#22758" class="Bound">γ</a> <a id="22760" href="Ordinals.Exponentiation.PaperJournal.html#22760" class="Bound">l₀</a> <a id="22763" href="Ordinals.Exponentiation.PaperJournal.html#22763" class="Bound">l₁</a> <a id="22766" href="Ordinals.Exponentiation.PaperJournal.html#22766" class="Bound">asm-1</a> <a id="22772" class="Symbol">=</a> <a id="22774" href="Ordinals.ArithmeticReflection.html#10962" class="Function">F-tightening-bounds</a> <a id="22794" href="Ordinals.Exponentiation.PaperJournal.html#22766" class="Bound">asm-1</a> <a id="22800" href="Ordinals.Exponentiation.PaperJournal.html#22756" class="Bound">β</a> <a id="22802" href="Ordinals.Exponentiation.PaperJournal.html#22760" class="Bound">l₀</a> <a id="22805" href="Ordinals.Exponentiation.PaperJournal.html#22758" class="Bound">γ</a> <a id="22807" href="Ordinals.Exponentiation.PaperJournal.html#22763" class="Bound">l₁</a>

 <a id="22812" class="Keyword">open</a> <a id="22817" href="Ordinals.ArithmeticReflection.html#6820" class="Module">uo-order</a>

 <a id="fixed-assumptions-7.Lemma-50"></a><a id="22828" href="Ordinals.Exponentiation.PaperJournal.html#22828" class="Function">Lemma-50</a> <a id="22837" class="Symbol">:</a> <a id="22839" class="Symbol">(</a><a id="22840" href="Ordinals.Exponentiation.PaperJournal.html#22840" class="Bound">A</a> <a id="22842" class="Symbol">:</a> <a id="22844" href="Ordinals.Exponentiation.PaperJournal.html#21787" class="Bound">𝓤</a> <a id="22846" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22848" class="Symbol">)(</a><a id="22850" href="Ordinals.Exponentiation.PaperJournal.html#22850" class="Bound Operator">_≺_</a> <a id="22854" class="Symbol">:</a> <a id="22856" href="Ordinals.Exponentiation.PaperJournal.html#22840" class="Bound">A</a> <a id="22858" class="Symbol">→</a> <a id="22860" href="Ordinals.Exponentiation.PaperJournal.html#22840" class="Bound">A</a> <a id="22862" class="Symbol">→</a> <a id="22864" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22866" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22868" class="Symbol">)</a>
          <a id="22880" class="Symbol">→</a> <a id="22882" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="22898" href="Ordinals.Exponentiation.PaperJournal.html#22850" class="Bound Operator">_≺_</a>
          <a id="22912" class="Symbol">→</a> <a id="22914" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="22930" class="Symbol">(</a><a id="22931" href="Ordinals.ArithmeticReflection.html#6884" class="Function Operator">_≺ᵤₒ_</a> <a id="22937" href="Ordinals.Exponentiation.PaperJournal.html#22840" class="Bound">A</a> <a id="22939" href="Ordinals.Exponentiation.PaperJournal.html#22850" class="Bound Operator">_≺_</a><a id="22942" class="Symbol">)</a>
 <a id="22945" href="Ordinals.Exponentiation.PaperJournal.html#22828" class="Function">Lemma-50</a> <a id="22954" class="Symbol">=</a> <a id="22956" href="Ordinals.ArithmeticReflection.html#6989" class="Function">≺ᵤₒ-is-well-founded</a>

 <a id="fixed-assumptions-7.Lemma-51"></a><a id="22978" href="Ordinals.Exponentiation.PaperJournal.html#22978" class="Function">Lemma-51</a> <a id="22987" class="Symbol">:</a> <a id="22989" href="Ordinals.Exponentiation.PaperJournal.html#22037" class="Function">Assumption-1</a>
          <a id="23012" class="Symbol">→</a> <a id="23014" href="Ordinals.Exponentiation.PaperJournal.html#22118" class="Function">Assumption-2</a>
          <a id="23037" class="Symbol">→</a> <a id="23039" href="Ordinals.Exponentiation.PaperJournal.html#22199" class="Function">Assumption-3</a>
          <a id="23062" class="Symbol">→</a> <a id="23064" class="Symbol">(</a><a id="23065" href="Ordinals.Exponentiation.PaperJournal.html#23065" class="Bound">β</a> <a id="23067" href="Ordinals.Exponentiation.PaperJournal.html#23067" class="Bound">γ</a> <a id="23069" href="Ordinals.Exponentiation.PaperJournal.html#23069" class="Bound">δ</a> <a id="23071" class="Symbol">:</a> <a id="23073" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23081" href="Ordinals.Exponentiation.PaperJournal.html#21787" class="Bound">𝓤</a><a id="23082" class="Symbol">)</a>
          <a id="23094" class="Symbol">→</a> <a id="23096" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="23098" href="Ordinals.Exponentiation.PaperJournal.html#23065" class="Bound">β</a> <a id="23100" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23102" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="23104" href="Ordinals.Exponentiation.PaperJournal.html#23067" class="Bound">γ</a> <a id="23106" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23109" href="Ordinals.Exponentiation.PaperJournal.html#23069" class="Bound">δ</a>
          <a id="23121" class="Symbol">→</a> <a id="23123" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="23125" href="Ordinals.Exponentiation.PaperJournal.html#23067" class="Bound">γ</a> <a id="23127" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23130" href="Ordinals.Exponentiation.PaperJournal.html#23069" class="Bound">δ</a> <a id="23132" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="23134" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="23136" class="Symbol">(</a><a id="23137" href="Ordinals.Exponentiation.PaperJournal.html#23067" class="Bound">γ</a> <a id="23139" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23142" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="23144" class="Symbol">)</a>
          <a id="23156" class="Symbol">→</a> <a id="23158" href="Ordinals.Exponentiation.PaperJournal.html#23065" class="Bound">β</a> <a id="23160" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23162" href="Ordinals.Exponentiation.PaperJournal.html#23067" class="Bound">γ</a>
 <a id="23165" href="Ordinals.Exponentiation.PaperJournal.html#22978" class="Function">Lemma-51</a> <a id="23174" class="Symbol">_</a> <a id="23176" class="Symbol">=</a> <a id="23178" href="Ordinals.ArithmeticReflection.html#14953" class="Function">F-reflects-⊴&#39;</a>

 <a id="fixed-assumptions-7.Corollary-52"></a><a id="23194" href="Ordinals.Exponentiation.PaperJournal.html#23194" class="Function">Corollary-52</a> <a id="23207" class="Symbol">:</a> <a id="23209" href="Ordinals.Exponentiation.PaperJournal.html#22037" class="Function">Assumption-1</a>
              <a id="23236" class="Symbol">→</a> <a id="23238" href="Ordinals.Exponentiation.PaperJournal.html#22118" class="Function">Assumption-2</a>
              <a id="23265" class="Symbol">→</a> <a id="23267" href="Ordinals.Exponentiation.PaperJournal.html#22199" class="Function">Assumption-3</a>
              <a id="23294" class="Symbol">→</a> <a id="23296" class="Symbol">(</a><a id="23297" href="Ordinals.Exponentiation.PaperJournal.html#23297" class="Bound">β</a> <a id="23299" href="Ordinals.Exponentiation.PaperJournal.html#23299" class="Bound">γ</a> <a id="23301" class="Symbol">:</a> <a id="23303" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23311" href="Ordinals.Exponentiation.PaperJournal.html#21787" class="Bound">𝓤</a><a id="23312" class="Symbol">)</a>
              <a id="23328" class="Symbol">→</a> <a id="23330" class="Symbol">(</a><a id="23331" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="23333" href="Ordinals.Exponentiation.PaperJournal.html#23297" class="Bound">β</a> <a id="23335" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23337" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="23339" href="Ordinals.Exponentiation.PaperJournal.html#23299" class="Bound">γ</a> <a id="23341" class="Symbol">→</a> <a id="23343" href="Ordinals.Exponentiation.PaperJournal.html#23297" class="Bound">β</a> <a id="23345" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23347" href="Ordinals.Exponentiation.PaperJournal.html#23299" class="Bound">γ</a><a id="23348" class="Symbol">)</a>
              <a id="23364" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="23366" class="Symbol">(</a><a id="23367" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="23369" href="Ordinals.Exponentiation.PaperJournal.html#23297" class="Bound">β</a> <a id="23371" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23373" href="Ordinals.Exponentiation.PaperJournal.html#21775" class="Bound">F</a> <a id="23375" href="Ordinals.Exponentiation.PaperJournal.html#23299" class="Bound">γ</a> <a id="23377" class="Symbol">→</a> <a id="23379" href="Ordinals.Exponentiation.PaperJournal.html#23297" class="Bound">β</a> <a id="23381" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23383" href="Ordinals.Exponentiation.PaperJournal.html#23299" class="Bound">γ</a><a id="23384" class="Symbol">)</a>
 <a id="23387" href="Ordinals.Exponentiation.PaperJournal.html#23194" class="Function">Corollary-52</a> <a id="23400" href="Ordinals.Exponentiation.PaperJournal.html#23400" class="Bound">asm-1</a> <a id="23406" href="Ordinals.Exponentiation.PaperJournal.html#23406" class="Bound">asm-2</a> <a id="23412" href="Ordinals.Exponentiation.PaperJournal.html#23412" class="Bound">asm-3</a> <a id="23418" href="Ordinals.Exponentiation.PaperJournal.html#23418" class="Bound">β</a> <a id="23420" href="Ordinals.Exponentiation.PaperJournal.html#23420" class="Bound">γ</a> <a id="23422" class="Symbol">=</a>
    <a id="23428" href="Ordinals.ArithmeticReflection.html#19363" class="Function">framework-with-assumptions.F-reflects-⊴</a> <a id="23468" href="Ordinals.Exponentiation.PaperJournal.html#23406" class="Bound">asm-2</a> <a id="23474" href="Ordinals.Exponentiation.PaperJournal.html#23412" class="Bound">asm-3</a> <a id="23480" href="Ordinals.Exponentiation.PaperJournal.html#23418" class="Bound">β</a> <a id="23482" href="Ordinals.Exponentiation.PaperJournal.html#23420" class="Bound">γ</a>
  <a id="23486" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23488" href="Ordinals.ArithmeticReflection.html#19649" class="Function">framework-with-assumptions.F-left-cancellable</a> <a id="23534" href="Ordinals.Exponentiation.PaperJournal.html#23406" class="Bound">asm-2</a> <a id="23540" href="Ordinals.Exponentiation.PaperJournal.html#23412" class="Bound">asm-3</a>

<a id="Theorem-53"></a><a id="23547" href="Ordinals.Exponentiation.PaperJournal.html#23547" class="Function">Theorem-53</a> <a id="23558" class="Symbol">:</a> <a id="23560" class="Symbol">(</a><a id="23561" href="Ordinals.Exponentiation.PaperJournal.html#23561" class="Bound">α</a> <a id="23563" class="Symbol">:</a> <a id="23565" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23573" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="23574" class="Symbol">)</a>
           <a id="23587" class="Symbol">→</a> <a id="23589" href="Ordinals.OrdinalOfOrdinals.html#1364" class="Function">is-⊴-reflecting</a> <a id="23605" class="Symbol">(</a><a id="23606" href="Ordinals.Exponentiation.PaperJournal.html#23561" class="Bound">α</a> <a id="23608" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="23611" class="Symbol">)</a> <a id="23613" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="23615" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="23632" class="Symbol">(</a><a id="23633" href="Ordinals.Exponentiation.PaperJournal.html#23561" class="Bound">α</a> <a id="23635" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="23638" class="Symbol">)</a>
           <a id="23651" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="23653" class="Symbol">(</a><a id="23654" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23657" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23659" href="Ordinals.Exponentiation.PaperJournal.html#23561" class="Bound">α</a> <a id="23661" class="Symbol">→</a> <a id="23663" href="Ordinals.OrdinalOfOrdinals.html#1364" class="Function">is-⊴-reflecting</a> <a id="23679" class="Symbol">(</a><a id="23680" href="Ordinals.Exponentiation.PaperJournal.html#23561" class="Bound">α</a> <a id="23682" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="23685" class="Symbol">)</a> <a id="23687" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="23689" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="23706" class="Symbol">(</a><a id="23707" href="Ordinals.Exponentiation.PaperJournal.html#23561" class="Bound">α</a> <a id="23709" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="23712" class="Symbol">))</a>
           <a id="23726" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="23728" class="Symbol">(</a><a id="23729" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23732" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23734" href="Ordinals.Exponentiation.PaperJournal.html#23561" class="Bound">α</a> <a id="23736" class="Symbol">→</a> <a id="23738" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="23769" href="Ordinals.Exponentiation.PaperJournal.html#23561" class="Bound">α</a>
               <a id="23786" class="Symbol">→</a> <a id="23788" href="Ordinals.OrdinalOfOrdinals.html#1364" class="Function">is-⊴-reflecting</a> <a id="23804" class="Symbol">(</a><a id="23805" href="Ordinals.Exponentiation.PaperJournal.html#23561" class="Bound">α</a> <a id="23807" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="23810" class="Symbol">)</a> <a id="23812" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="23814" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="23831" class="Symbol">(</a><a id="23832" href="Ordinals.Exponentiation.PaperJournal.html#23561" class="Bound">α</a> <a id="23834" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="23837" class="Symbol">))</a>
<a id="23840" href="Ordinals.Exponentiation.PaperJournal.html#23547" class="Function">Theorem-53</a> <a id="23851" href="Ordinals.Exponentiation.PaperJournal.html#23851" class="Bound">α</a> <a id="23853" class="Symbol">=</a>
   <a id="23858" href="Ordinals.ArithmeticReflection.html#20951" class="Function">+ₒ-reflects-⊴</a> <a id="23872" href="Ordinals.Exponentiation.PaperJournal.html#23851" class="Bound">α</a> <a id="23874" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23876" href="Ordinals.ArithmeticReflection.html#21023" class="Function">+ₒ-left-cancellable&#39;</a> <a id="23897" href="Ordinals.Exponentiation.PaperJournal.html#23851" class="Bound">α</a>
 <a id="23900" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23902" class="Symbol">(λ</a> <a id="23905" href="Ordinals.Exponentiation.PaperJournal.html#23905" class="Bound">l</a> <a id="23907" class="Symbol">→</a> <a id="23909" class="Keyword">let</a> <a id="23913" href="Ordinals.Exponentiation.PaperJournal.html#23913" class="Bound">l&#39;</a> <a id="23916" class="Symbol">=</a> <a id="23918" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="23933" class="Symbol">(</a><a id="23934" href="Ordinals.Propositions.html#3171" class="Function">at-least-𝟙₀-iff-greater-than-𝟘ₒ</a> <a id="23966" href="Ordinals.Exponentiation.PaperJournal.html#23851" class="Bound">α</a><a id="23967" class="Symbol">)</a> <a id="23969" href="Ordinals.Exponentiation.PaperJournal.html#23905" class="Bound">l</a>
          <a id="23981" class="Keyword">in</a> <a id="23984" href="Ordinals.ArithmeticReflection.html#22241" class="Function">×ₒ-reflects-⊴</a> <a id="23998" href="Ordinals.Exponentiation.PaperJournal.html#23851" class="Bound">α</a> <a id="24000" href="Ordinals.Exponentiation.PaperJournal.html#23913" class="Bound">l&#39;</a> <a id="24003" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24005" href="Ordinals.ArithmeticReflection.html#22326" class="Function">×ₒ-left-cancellable&#39;</a> <a id="24026" href="Ordinals.Exponentiation.PaperJournal.html#23851" class="Bound">α</a> <a id="24028" href="Ordinals.Exponentiation.PaperJournal.html#23913" class="Bound">l&#39;</a><a id="24030" class="Symbol">)</a>
 <a id="24033" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24035" class="Symbol">(λ</a> <a id="24038" href="Ordinals.Exponentiation.PaperJournal.html#24038" class="Bound">l</a> <a id="24040" href="Ordinals.Exponentiation.PaperJournal.html#24040" class="Bound">t</a> <a id="24042" class="Symbol">→</a> <a id="24044" href="Ordinals.ArithmeticReflection.html#25420" class="Function">^ₒ-reflects-⊴</a> <a id="24058" href="Ordinals.Exponentiation.PaperJournal.html#23851" class="Bound">α</a> <a id="24060" href="Ordinals.Exponentiation.PaperJournal.html#24038" class="Bound">l</a> <a id="24062" href="Ordinals.Exponentiation.PaperJournal.html#24040" class="Bound">t</a> <a id="24064" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24066" href="Ordinals.ArithmeticReflection.html#25546" class="Function">^ₒ-left-cancellable</a> <a id="24086" href="Ordinals.Exponentiation.PaperJournal.html#23851" class="Bound">α</a> <a id="24088" href="Ordinals.Exponentiation.PaperJournal.html#24038" class="Bound">l</a> <a id="24090" href="Ordinals.Exponentiation.PaperJournal.html#24040" class="Bound">t</a><a id="24091" class="Symbol">)</a>

<a id="Proposition-54-i"></a><a id="24094" href="Ordinals.Exponentiation.PaperJournal.html#24094" class="Function">Proposition-54-i</a> <a id="24111" class="Symbol">:</a> <a id="24113" class="Symbol">(</a><a id="24114" href="Ordinals.Exponentiation.PaperJournal.html#24114" class="Bound">α</a> <a id="24116" href="Ordinals.Exponentiation.PaperJournal.html#24116" class="Bound">β</a> <a id="24118" href="Ordinals.Exponentiation.PaperJournal.html#24118" class="Bound">γ</a> <a id="24120" class="Symbol">:</a> <a id="24122" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24130" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="24131" class="Symbol">)</a>
                 <a id="24150" class="Symbol">→</a> <a id="24152" class="Symbol">(</a><a id="24153" href="Ordinals.Exponentiation.PaperJournal.html#24153" class="Bound">(</a><a id="24154" href="Ordinals.Exponentiation.PaperJournal.html#24154" class="Bound">f</a> <a id="24156" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24158" href="Ordinals.Exponentiation.PaperJournal.html#24153" class="Bound">_)</a> <a id="24161" class="Symbol">:</a> <a id="24163" href="Ordinals.Exponentiation.PaperJournal.html#24114" class="Bound">α</a> <a id="24165" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24168" href="Ordinals.Exponentiation.PaperJournal.html#24116" class="Bound">β</a> <a id="24170" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24172" href="Ordinals.Exponentiation.PaperJournal.html#24114" class="Bound">α</a> <a id="24174" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24177" href="Ordinals.Exponentiation.PaperJournal.html#24118" class="Bound">γ</a><a id="24178" class="Symbol">)</a>
                 <a id="24197" class="Symbol">→</a> <a id="24199" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24201" href="Ordinals.Exponentiation.PaperJournal.html#24201" class="Bound">(</a><a id="24202" href="Ordinals.Exponentiation.PaperJournal.html#24202" class="Bound">h</a> <a id="24204" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24206" href="Ordinals.Exponentiation.PaperJournal.html#24201" class="Bound">_)</a> <a id="24209" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24211" href="Ordinals.Exponentiation.PaperJournal.html#24116" class="Bound">β</a> <a id="24213" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24215" href="Ordinals.Exponentiation.PaperJournal.html#24118" class="Bound">γ</a> <a id="24217" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24219" class="Symbol">((</a><a id="24221" href="Ordinals.Exponentiation.PaperJournal.html#24221" class="Bound">a</a> <a id="24223" class="Symbol">:</a> <a id="24225" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24227" href="Ordinals.Exponentiation.PaperJournal.html#24114" class="Bound">α</a> <a id="24229" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24230" class="Symbol">)</a> <a id="24232" class="Symbol">→</a> <a id="24234" href="Ordinals.Exponentiation.PaperJournal.html#24154" class="Bound">f</a> <a id="24236" class="Symbol">(</a><a id="24237" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24241" href="Ordinals.Exponentiation.PaperJournal.html#24221" class="Bound">a</a><a id="24242" class="Symbol">)</a> <a id="24244" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24246" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24250" href="Ordinals.Exponentiation.PaperJournal.html#24221" class="Bound">a</a><a id="24251" class="Symbol">)</a>
                       <a id="24276" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="24278" class="Symbol">((</a><a id="24280" href="Ordinals.Exponentiation.PaperJournal.html#24280" class="Bound">b</a> <a id="24282" class="Symbol">:</a> <a id="24284" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24286" href="Ordinals.Exponentiation.PaperJournal.html#24116" class="Bound">β</a> <a id="24288" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24289" class="Symbol">)</a> <a id="24291" class="Symbol">→</a> <a id="24293" href="Ordinals.Exponentiation.PaperJournal.html#24154" class="Bound">f</a> <a id="24295" class="Symbol">(</a><a id="24296" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24300" href="Ordinals.Exponentiation.PaperJournal.html#24280" class="Bound">b</a><a id="24301" class="Symbol">)</a> <a id="24303" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24305" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24309" class="Symbol">(</a><a id="24310" href="Ordinals.Exponentiation.PaperJournal.html#24202" class="Bound">h</a> <a id="24312" href="Ordinals.Exponentiation.PaperJournal.html#24280" class="Bound">b</a><a id="24313" class="Symbol">))</a>
<a id="24316" href="Ordinals.Exponentiation.PaperJournal.html#24094" class="Function">Proposition-54-i</a> <a id="24333" class="Symbol">=</a> <a id="24335" href="Ordinals.ArithmeticReflection.html#25956" class="Function">+ₒ-simulation-behaviour</a>

<a id="Proposition-54-ii"></a><a id="24360" href="Ordinals.Exponentiation.PaperJournal.html#24360" class="Function">Proposition-54-ii</a>
 <a id="24379" class="Symbol">:</a> <a id="24381" class="Symbol">(</a><a id="24382" href="Ordinals.Exponentiation.PaperJournal.html#24382" class="Bound">α</a> <a id="24384" href="Ordinals.Exponentiation.PaperJournal.html#24384" class="Bound">β</a> <a id="24386" href="Ordinals.Exponentiation.PaperJournal.html#24386" class="Bound">γ</a> <a id="24388" class="Symbol">:</a> <a id="24390" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24398" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="24399" class="Symbol">)</a>
 <a id="24402" class="Symbol">→</a> <a id="24404" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="24407" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="24409" href="Ordinals.Exponentiation.PaperJournal.html#24382" class="Bound">α</a>
 <a id="24412" class="Symbol">→</a> <a id="24414" class="Symbol">(</a><a id="24415" href="Ordinals.Exponentiation.PaperJournal.html#24415" class="Bound">(</a><a id="24416" href="Ordinals.Exponentiation.PaperJournal.html#24416" class="Bound">f</a> <a id="24418" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24420" href="Ordinals.Exponentiation.PaperJournal.html#24415" class="Bound">_)</a> <a id="24423" class="Symbol">:</a> <a id="24425" href="Ordinals.Exponentiation.PaperJournal.html#24382" class="Bound">α</a> <a id="24427" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24430" href="Ordinals.Exponentiation.PaperJournal.html#24384" class="Bound">β</a> <a id="24432" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24434" href="Ordinals.Exponentiation.PaperJournal.html#24382" class="Bound">α</a> <a id="24436" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24439" href="Ordinals.Exponentiation.PaperJournal.html#24386" class="Bound">γ</a><a id="24440" class="Symbol">)</a>
 <a id="24443" class="Symbol">→</a> <a id="24445" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24447" href="Ordinals.Exponentiation.PaperJournal.html#24447" class="Bound">(</a><a id="24448" href="Ordinals.Exponentiation.PaperJournal.html#24448" class="Bound">h</a> <a id="24450" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24452" href="Ordinals.Exponentiation.PaperJournal.html#24447" class="Bound">_)</a> <a id="24455" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24457" href="Ordinals.Exponentiation.PaperJournal.html#24384" class="Bound">β</a> <a id="24459" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24461" href="Ordinals.Exponentiation.PaperJournal.html#24386" class="Bound">γ</a> <a id="24463" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24465" class="Symbol">((</a><a id="24467" href="Ordinals.Exponentiation.PaperJournal.html#24467" class="Bound">a</a> <a id="24469" class="Symbol">:</a> <a id="24471" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24473" href="Ordinals.Exponentiation.PaperJournal.html#24382" class="Bound">α</a> <a id="24475" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24476" class="Symbol">)</a> <a id="24478" class="Symbol">(</a><a id="24479" href="Ordinals.Exponentiation.PaperJournal.html#24479" class="Bound">b</a> <a id="24481" class="Symbol">:</a> <a id="24483" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24485" href="Ordinals.Exponentiation.PaperJournal.html#24384" class="Bound">β</a> <a id="24487" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24488" class="Symbol">)</a> <a id="24490" class="Symbol">→</a> <a id="24492" href="Ordinals.Exponentiation.PaperJournal.html#24416" class="Bound">f</a> <a id="24494" class="Symbol">(</a><a id="24495" href="Ordinals.Exponentiation.PaperJournal.html#24467" class="Bound">a</a> <a id="24497" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24499" href="Ordinals.Exponentiation.PaperJournal.html#24479" class="Bound">b</a><a id="24500" class="Symbol">)</a> <a id="24502" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24504" class="Symbol">(</a><a id="24505" href="Ordinals.Exponentiation.PaperJournal.html#24467" class="Bound">a</a> <a id="24507" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24509" href="Ordinals.Exponentiation.PaperJournal.html#24448" class="Bound">h</a> <a id="24511" href="Ordinals.Exponentiation.PaperJournal.html#24479" class="Bound">b</a><a id="24512" class="Symbol">))</a>
<a id="24515" href="Ordinals.Exponentiation.PaperJournal.html#24360" class="Function">Proposition-54-ii</a> <a id="24533" class="Symbol">=</a> <a id="24535" href="Ordinals.ArithmeticReflection.html#26679" class="Function">×ₒ-simulation-behaviour</a>

<a id="Proposition-54-iii"></a><a id="24560" href="Ordinals.Exponentiation.PaperJournal.html#24560" class="Function">Proposition-54-iii</a>
 <a id="24580" class="Symbol">:</a> <a id="24582" class="Symbol">(</a><a id="24583" href="Ordinals.Exponentiation.PaperJournal.html#24583" class="Bound">α</a> <a id="24585" href="Ordinals.Exponentiation.PaperJournal.html#24585" class="Bound">β</a> <a id="24587" href="Ordinals.Exponentiation.PaperJournal.html#24587" class="Bound">γ</a> <a id="24589" class="Symbol">:</a> <a id="24591" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24599" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="24600" class="Symbol">)</a>
 <a id="24603" class="Symbol">→</a> <a id="24605" class="Symbol">(</a><a id="24606" href="Ordinals.Exponentiation.PaperJournal.html#24606" class="Bound">t</a> <a id="24608" class="Symbol">:</a> <a id="24610" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="24641" href="Ordinals.Exponentiation.PaperJournal.html#24583" class="Bound">α</a><a id="24642" class="Symbol">)</a>
 <a id="24645" class="Symbol">→</a> <a id="24647" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="24650" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24652" href="Ordinals.Exponentiation.PaperJournal.html#24583" class="Bound">α</a>
 <a id="24655" class="Symbol">→</a> <a id="24657" class="Symbol">(</a><a id="24658" href="Ordinals.Exponentiation.PaperJournal.html#24658" class="Bound">(</a><a id="24659" href="Ordinals.Exponentiation.PaperJournal.html#24659" class="Bound">f</a> <a id="24661" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24663" href="Ordinals.Exponentiation.PaperJournal.html#24658" class="Bound">_)</a> <a id="24666" class="Symbol">:</a> <a id="24668" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="24684" href="Ordinals.Exponentiation.PaperJournal.html#24583" class="Bound">α</a> <a id="24686" href="Ordinals.Exponentiation.PaperJournal.html#24606" class="Bound">t</a> <a id="24688" href="Ordinals.Exponentiation.PaperJournal.html#24585" class="Bound">β</a> <a id="24690" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24692" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="24708" href="Ordinals.Exponentiation.PaperJournal.html#24583" class="Bound">α</a> <a id="24710" href="Ordinals.Exponentiation.PaperJournal.html#24606" class="Bound">t</a> <a id="24712" href="Ordinals.Exponentiation.PaperJournal.html#24587" class="Bound">γ</a><a id="24713" class="Symbol">)</a>
 <a id="24716" class="Symbol">→</a> <a id="24718" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24720" href="Ordinals.Exponentiation.PaperJournal.html#24720" class="Bound">(</a><a id="24721" href="Ordinals.Exponentiation.PaperJournal.html#24721" class="Bound">h</a> <a id="24723" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24725" href="Ordinals.Exponentiation.PaperJournal.html#24720" class="Bound">_)</a> <a id="24728" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24730" href="Ordinals.Exponentiation.PaperJournal.html#24585" class="Bound">β</a> <a id="24732" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24734" href="Ordinals.Exponentiation.PaperJournal.html#24587" class="Bound">γ</a> <a id="24736" href="MLTT.Sigma.html#423" class="Function">,</a>
     <a id="24743" class="Symbol">((</a><a id="24745" href="Ordinals.Exponentiation.PaperJournal.html#24745" class="Bound">ℓ</a> <a id="24747" class="Symbol">:</a> <a id="24749" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24751" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="24767" href="Ordinals.Exponentiation.PaperJournal.html#24583" class="Bound">α</a> <a id="24769" href="Ordinals.Exponentiation.PaperJournal.html#24606" class="Bound">t</a> <a id="24771" href="Ordinals.Exponentiation.PaperJournal.html#24585" class="Bound">β</a> <a id="24773" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24774" class="Symbol">)</a>
               <a id="24791" class="Symbol">→</a> <a id="24793" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="24808" class="Symbol">_</a> <a id="24810" class="Symbol">_</a> <a id="24812" class="Symbol">(</a><a id="24813" href="Ordinals.Exponentiation.PaperJournal.html#24659" class="Bound">f</a> <a id="24815" href="Ordinals.Exponentiation.PaperJournal.html#24745" class="Bound">ℓ</a><a id="24816" class="Symbol">)</a>
                 <a id="24835" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24837" href="MLTT.List.html#2334" class="Function">map</a> <a id="24841" class="Symbol">(λ</a> <a id="24844" class="Symbol">(</a><a id="24845" href="Ordinals.Exponentiation.PaperJournal.html#24845" class="Bound">a</a> <a id="24847" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24849" href="Ordinals.Exponentiation.PaperJournal.html#24849" class="Bound">b</a><a id="24850" class="Symbol">)</a> <a id="24852" class="Symbol">→</a> <a id="24854" class="Symbol">(</a><a id="24855" href="Ordinals.Exponentiation.PaperJournal.html#24845" class="Bound">a</a> <a id="24857" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24859" href="Ordinals.Exponentiation.PaperJournal.html#24721" class="Bound">h</a> <a id="24861" href="Ordinals.Exponentiation.PaperJournal.html#24849" class="Bound">b</a><a id="24862" class="Symbol">))</a> <a id="24865" class="Symbol">(</a><a id="24866" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="24881" class="Symbol">_</a> <a id="24883" class="Symbol">_</a> <a id="24885" href="Ordinals.Exponentiation.PaperJournal.html#24745" class="Bound">ℓ</a><a id="24886" class="Symbol">))</a>
<a id="24889" href="Ordinals.Exponentiation.PaperJournal.html#24560" class="Function">Proposition-54-iii</a> <a id="24908" class="Symbol">=</a> <a id="24910" href="Ordinals.ArithmeticReflection.html#27395" class="Function">exponentiationᴸ-simulation-behaviour</a>

<a id="24948" class="Markup">\end{code}</a><a id="24958" class="Background">

Section 7. Constructive Taboos

</a><a id="24992" class="Markup">\begin{code}</a>

<a id="Proposition-55"></a><a id="25006" href="Ordinals.Exponentiation.PaperJournal.html#25006" class="Function">Proposition-55</a>
 <a id="25022" class="Symbol">:</a> <a id="25024" class="Symbol">(((</a><a id="25027" href="Ordinals.Exponentiation.PaperJournal.html#25027" class="Bound">α</a> <a id="25029" href="Ordinals.Exponentiation.PaperJournal.html#25029" class="Bound">β</a> <a id="25031" href="Ordinals.Exponentiation.PaperJournal.html#25031" class="Bound">γ</a> <a id="25033" class="Symbol">:</a> <a id="25035" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="25043" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="25044" class="Symbol">)</a> <a id="25046" class="Symbol">→</a> <a id="25048" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="25079" href="Ordinals.Exponentiation.PaperJournal.html#25027" class="Bound">α</a>
                         <a id="25106" class="Symbol">→</a> <a id="25108" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="25139" href="Ordinals.Exponentiation.PaperJournal.html#25029" class="Bound">β</a>
                         <a id="25166" class="Symbol">→</a> <a id="25168" href="Ordinals.Exponentiation.PaperJournal.html#25027" class="Bound">α</a> <a id="25170" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="25172" href="Ordinals.Exponentiation.PaperJournal.html#25029" class="Bound">β</a> <a id="25174" class="Symbol">→</a> <a id="25176" href="Ordinals.Exponentiation.PaperJournal.html#25027" class="Bound">α</a> <a id="25178" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25181" href="Ordinals.Exponentiation.PaperJournal.html#25031" class="Bound">γ</a> <a id="25183" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="25185" href="Ordinals.Exponentiation.PaperJournal.html#25029" class="Bound">β</a> <a id="25187" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25190" href="Ordinals.Exponentiation.PaperJournal.html#25031" class="Bound">γ</a><a id="25191" class="Symbol">)</a>
   <a id="25196" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="25198" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="25201" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="25202" class="Symbol">)</a>
 <a id="25205" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="25207" class="Symbol">(((</a><a id="25210" href="Ordinals.Exponentiation.PaperJournal.html#25210" class="Bound">α</a> <a id="25212" href="Ordinals.Exponentiation.PaperJournal.html#25212" class="Bound">β</a> <a id="25214" href="Ordinals.Exponentiation.PaperJournal.html#25214" class="Bound">γ</a> <a id="25216" class="Symbol">:</a> <a id="25218" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="25226" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="25227" class="Symbol">)</a> <a id="25229" class="Symbol">→</a> <a id="25231" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="25262" href="Ordinals.Exponentiation.PaperJournal.html#25210" class="Bound">α</a>
                         <a id="25289" class="Symbol">→</a> <a id="25291" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="25322" href="Ordinals.Exponentiation.PaperJournal.html#25212" class="Bound">β</a>
                         <a id="25349" class="Symbol">→</a> <a id="25351" href="Ordinals.Exponentiation.PaperJournal.html#25210" class="Bound">α</a> <a id="25353" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="25355" href="Ordinals.Exponentiation.PaperJournal.html#25212" class="Bound">β</a> <a id="25357" class="Symbol">→</a> <a id="25359" href="Ordinals.Exponentiation.PaperJournal.html#25210" class="Bound">α</a> <a id="25361" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25364" href="Ordinals.Exponentiation.PaperJournal.html#25214" class="Bound">γ</a> <a id="25366" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="25368" href="Ordinals.Exponentiation.PaperJournal.html#25212" class="Bound">β</a> <a id="25370" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25373" href="Ordinals.Exponentiation.PaperJournal.html#25214" class="Bound">γ</a><a id="25374" class="Symbol">)</a>
   <a id="25379" class="Symbol">→</a> <a id="25381" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="25384" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="25385" class="Symbol">)</a>
 <a id="25388" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="25390" class="Symbol">(((</a><a id="25393" href="Ordinals.Exponentiation.PaperJournal.html#25393" class="Bound">α</a> <a id="25395" href="Ordinals.Exponentiation.PaperJournal.html#25395" class="Bound">β</a> <a id="25397" class="Symbol">:</a> <a id="25399" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="25407" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="25408" class="Symbol">)</a> <a id="25410" class="Symbol">→</a> <a id="25412" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="25443" href="Ordinals.Exponentiation.PaperJournal.html#25393" class="Bound">α</a>
                       <a id="25468" class="Symbol">→</a> <a id="25470" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="25501" href="Ordinals.Exponentiation.PaperJournal.html#25395" class="Bound">β</a>
                       <a id="25526" class="Symbol">→</a> <a id="25528" href="Ordinals.Exponentiation.PaperJournal.html#25393" class="Bound">α</a> <a id="25530" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="25532" href="Ordinals.Exponentiation.PaperJournal.html#25395" class="Bound">β</a> <a id="25534" class="Symbol">→</a> <a id="25536" href="Ordinals.Exponentiation.PaperJournal.html#25393" class="Bound">α</a> <a id="25538" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25541" href="Ordinals.Exponentiation.PaperJournal.html#25393" class="Bound">α</a> <a id="25543" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="25545" href="Ordinals.Exponentiation.PaperJournal.html#25395" class="Bound">β</a> <a id="25547" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25550" href="Ordinals.Exponentiation.PaperJournal.html#25395" class="Bound">β</a><a id="25551" class="Symbol">)</a>
   <a id="25556" class="Symbol">→</a> <a id="25558" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="25561" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="25562" class="Symbol">)</a>
<a id="25564" href="Ordinals.Exponentiation.PaperJournal.html#25006" class="Function">Proposition-55</a> <a id="25579" class="Symbol">=</a>   <a id="25583" class="Symbol">(</a>  <a id="25586" href="Ordinals.Exponentiation.Taboos.html#9899" class="Function">^ₒ-monotone-in-base-implies-EM</a>
                   <a id="25636" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25638" class="Symbol">(λ</a> <a id="25641" href="Ordinals.Exponentiation.PaperJournal.html#25641" class="Bound">em</a> <a id="25644" href="Ordinals.Exponentiation.PaperJournal.html#25644" class="Bound">α</a> <a id="25646" href="Ordinals.Exponentiation.PaperJournal.html#25646" class="Bound">β</a> <a id="25648" href="Ordinals.Exponentiation.PaperJournal.html#25648" class="Bound">γ</a> <a id="25650" href="Ordinals.Exponentiation.PaperJournal.html#25650" class="Bound">_</a> <a id="25652" href="Ordinals.Exponentiation.PaperJournal.html#25652" class="Bound">_</a> <a id="25654" class="Symbol">→</a> <a id="25656" href="Ordinals.Exponentiation.Taboos.html#10324" class="Function">EM-implies-exp-monotone-in-base</a> <a id="25688" href="Ordinals.Exponentiation.PaperJournal.html#25641" class="Bound">em</a> <a id="25691" href="Ordinals.Exponentiation.PaperJournal.html#25644" class="Bound">α</a> <a id="25693" href="Ordinals.Exponentiation.PaperJournal.html#25646" class="Bound">β</a> <a id="25695" href="Ordinals.Exponentiation.PaperJournal.html#25648" class="Bound">γ</a><a id="25696" class="Symbol">))</a>
                 <a id="25716" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25718" href="Ordinals.Exponentiation.Taboos.html#9434" class="Function">^ₒ-weakly-monotone-in-base-implies-EM</a>
                 <a id="25773" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25775" href="Ordinals.Exponentiation.Taboos.html#2711" class="Function">×ₒ-weakly-monotone-in-both-arguments-implies-EM</a>

<a id="Lemma-56"></a><a id="25824" href="Ordinals.Exponentiation.PaperJournal.html#25824" class="Function">Lemma-56</a> <a id="25833" class="Symbol">:</a> <a id="25835" class="Symbol">(</a><a id="25836" href="Ordinals.Exponentiation.PaperJournal.html#25836" class="Bound">P</a> <a id="25838" class="Symbol">:</a> <a id="25840" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25842" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="25845" class="Symbol">)</a> <a id="25847" class="Symbol">(</a><a id="25848" href="Ordinals.Exponentiation.PaperJournal.html#25848" class="Bound">i</a> <a id="25850" class="Symbol">:</a> <a id="25852" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="25860" href="Ordinals.Exponentiation.PaperJournal.html#25836" class="Bound">P</a><a id="25861" class="Symbol">)</a>
         <a id="25872" class="Symbol">→</a> <a id="25874" class="Keyword">let</a> <a id="25878" href="Ordinals.Exponentiation.PaperJournal.html#25878" class="Bound">Pₒ</a> <a id="25881" class="Symbol">=</a> <a id="25883" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="25896" href="Ordinals.Exponentiation.PaperJournal.html#25836" class="Bound">P</a> <a id="25898" href="Ordinals.Exponentiation.PaperJournal.html#25848" class="Bound">i</a> <a id="25900" class="Keyword">in</a>
           <a id="25914" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="25917" class="Symbol">{</a><a id="25918" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="25919" class="Symbol">}</a> <a id="25921" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25924" href="Ordinals.Exponentiation.PaperJournal.html#25878" class="Bound">Pₒ</a> <a id="25927" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25929" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="25932" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25935" href="Ordinals.Exponentiation.PaperJournal.html#25878" class="Bound">Pₒ</a>
<a id="25938" href="Ordinals.Exponentiation.PaperJournal.html#25824" class="Function">Lemma-56</a> <a id="25947" class="Symbol">=</a> <a id="25949" href="Ordinals.Exponentiation.Taboos.html#20417" class="Function">^ₒ-𝟚ₒ-by-prop</a>

<a id="Lemma-57"></a><a id="25964" href="Ordinals.Exponentiation.PaperJournal.html#25964" class="Function">Lemma-57</a>
 <a id="25974" class="Symbol">:</a> <a id="25976" class="Symbol">((</a><a id="25978" href="Ordinals.Exponentiation.PaperJournal.html#25978" class="Bound">α</a> <a id="25980" href="Ordinals.Exponentiation.PaperJournal.html#25980" class="Bound">β</a> <a id="25982" class="Symbol">:</a> <a id="25984" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="25992" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="25993" class="Symbol">)</a> <a id="25995" class="Symbol">(</a><a id="25996" href="Ordinals.Exponentiation.PaperJournal.html#25996" class="Bound">f</a> <a id="25998" class="Symbol">:</a> <a id="26000" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26002" href="Ordinals.Exponentiation.PaperJournal.html#25978" class="Bound">α</a> <a id="26004" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="26006" class="Symbol">→</a> <a id="26008" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26010" href="Ordinals.Exponentiation.PaperJournal.html#25980" class="Bound">β</a> <a id="26012" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="26013" class="Symbol">)</a> <a id="26015" class="Symbol">→</a> <a id="26017" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="26037" href="Ordinals.Exponentiation.PaperJournal.html#25978" class="Bound">α</a> <a id="26039" href="Ordinals.Exponentiation.PaperJournal.html#25980" class="Bound">β</a> <a id="26041" href="Ordinals.Exponentiation.PaperJournal.html#25996" class="Bound">f</a> <a id="26043" class="Symbol">→</a> <a id="26045" href="Ordinals.Exponentiation.PaperJournal.html#25978" class="Bound">α</a> <a id="26047" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26049" href="Ordinals.Exponentiation.PaperJournal.html#25980" class="Bound">β</a><a id="26050" class="Symbol">)</a>
 <a id="26053" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="26055" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="26058" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="26060" href="Ordinals.Exponentiation.PaperJournal.html#25964" class="Function">Lemma-57</a> <a id="26069" class="Symbol">=</a>   <a id="26073" href="Ordinals.OrdinalOfOrdinals.html#25875" class="Function">order-preserving-gives-≼-implies-EM</a> <a id="26109" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26111" href="Ordinals.Exponentiation.PaperJournal.html#26177" class="Function">H₁</a>
           <a id="26125" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26127" href="Ordinals.Exponentiation.PaperJournal.html#26253" class="Function">H₂</a> <a id="26130" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26132" href="Ordinals.OrdinalOfOrdinals.html#24806" class="Function">EM-implies-order-preserving-gives-≼</a>
 <a id="26169" class="Keyword">where</a>
  <a id="26177" href="Ordinals.Exponentiation.PaperJournal.html#26177" class="Function">H₁</a> <a id="26180" class="Symbol">=</a> <a id="26182" class="Symbol">λ</a> <a id="26184" href="Ordinals.Exponentiation.PaperJournal.html#26184" class="Bound">h</a> <a id="26186" href="Ordinals.Exponentiation.PaperJournal.html#26186" class="Bound">α</a> <a id="26188" href="Ordinals.Exponentiation.PaperJournal.html#26188" class="Bound">β</a> <a id="26190" class="Symbol">(</a><a id="26191" href="Ordinals.Exponentiation.PaperJournal.html#26191" class="Bound">f</a> <a id="26193" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26195" href="Ordinals.Exponentiation.PaperJournal.html#26195" class="Bound">f-order-pres</a><a id="26207" class="Symbol">)</a> <a id="26209" class="Symbol">→</a> <a id="26211" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="26221" href="Ordinals.Exponentiation.PaperJournal.html#26186" class="Bound">α</a> <a id="26223" href="Ordinals.Exponentiation.PaperJournal.html#26188" class="Bound">β</a> <a id="26225" class="Symbol">(</a><a id="26226" href="Ordinals.Exponentiation.PaperJournal.html#26184" class="Bound">h</a> <a id="26228" href="Ordinals.Exponentiation.PaperJournal.html#26186" class="Bound">α</a> <a id="26230" href="Ordinals.Exponentiation.PaperJournal.html#26188" class="Bound">β</a>  <a id="26233" href="Ordinals.Exponentiation.PaperJournal.html#26191" class="Bound">f</a>   <a id="26237" href="Ordinals.Exponentiation.PaperJournal.html#26195" class="Bound">f-order-pres</a><a id="26249" class="Symbol">)</a>
  <a id="26253" href="Ordinals.Exponentiation.PaperJournal.html#26253" class="Function">H₂</a> <a id="26256" class="Symbol">=</a> <a id="26258" class="Symbol">λ</a> <a id="26260" href="Ordinals.Exponentiation.PaperJournal.html#26260" class="Bound">h</a> <a id="26262" href="Ordinals.Exponentiation.PaperJournal.html#26262" class="Bound">α</a> <a id="26264" href="Ordinals.Exponentiation.PaperJournal.html#26264" class="Bound">β</a>  <a id="26267" href="Ordinals.Exponentiation.PaperJournal.html#26267" class="Bound">f</a>   <a id="26271" href="Ordinals.Exponentiation.PaperJournal.html#26271" class="Bound">f-order-pres</a>  <a id="26285" class="Symbol">→</a> <a id="26287" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="26297" href="Ordinals.Exponentiation.PaperJournal.html#26262" class="Bound">α</a> <a id="26299" href="Ordinals.Exponentiation.PaperJournal.html#26264" class="Bound">β</a> <a id="26301" class="Symbol">(</a><a id="26302" href="Ordinals.Exponentiation.PaperJournal.html#26260" class="Bound">h</a> <a id="26304" href="Ordinals.Exponentiation.PaperJournal.html#26262" class="Bound">α</a> <a id="26306" href="Ordinals.Exponentiation.PaperJournal.html#26264" class="Bound">β</a> <a id="26308" class="Symbol">(</a><a id="26309" href="Ordinals.Exponentiation.PaperJournal.html#26267" class="Bound">f</a> <a id="26311" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26313" href="Ordinals.Exponentiation.PaperJournal.html#26271" class="Bound">f-order-pres</a><a id="26325" class="Symbol">))</a>

<a id="Proposition-58-i"></a><a id="26329" href="Ordinals.Exponentiation.PaperJournal.html#26329" class="Function">Proposition-58-i</a> <a id="26346" class="Symbol">:</a> <a id="26348" class="Symbol">((</a><a id="26350" href="Ordinals.Exponentiation.PaperJournal.html#26350" class="Bound">α</a> <a id="26352" href="Ordinals.Exponentiation.PaperJournal.html#26352" class="Bound">β</a> <a id="26354" class="Symbol">:</a> <a id="26356" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26364" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="26365" class="Symbol">)</a> <a id="26367" class="Symbol">→</a> <a id="26369" href="Ordinals.Exponentiation.PaperJournal.html#26352" class="Bound">β</a> <a id="26371" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26373" href="Ordinals.Exponentiation.PaperJournal.html#26350" class="Bound">α</a> <a id="26375" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26378" href="Ordinals.Exponentiation.PaperJournal.html#26352" class="Bound">β</a><a id="26379" class="Symbol">)</a> <a id="26381" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="26383" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="26386" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="26388" href="Ordinals.Exponentiation.PaperJournal.html#26329" class="Function">Proposition-58-i</a> <a id="26405" class="Symbol">=</a>   <a id="26409" href="Ordinals.AdditionProperties.html#31116" class="Function">+ₒ-as-large-as-right-summand-implies-EM</a>
                   <a id="26468" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26470" href="Ordinals.AdditionProperties.html#31377" class="Function">EM-implies-+ₒ-as-large-as-right-summand</a>

<a id="Proposition-58-i&#39;"></a><a id="26511" href="Ordinals.Exponentiation.PaperJournal.html#26511" class="Function">Proposition-58-i&#39;</a> <a id="26529" class="Symbol">:</a> <a id="26531" class="Symbol">((</a><a id="26533" href="Ordinals.Exponentiation.PaperJournal.html#26533" class="Bound">α</a> <a id="26535" href="Ordinals.Exponentiation.PaperJournal.html#26535" class="Bound">β</a> <a id="26537" class="Symbol">:</a> <a id="26539" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26547" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="26548" class="Symbol">)</a> <a id="26550" class="Symbol">→</a> <a id="26552" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="26583" href="Ordinals.Exponentiation.PaperJournal.html#26533" class="Bound">α</a>
                                       <a id="26624" class="Symbol">→</a> <a id="26626" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="26657" href="Ordinals.Exponentiation.PaperJournal.html#26535" class="Bound">β</a>
                                       <a id="26698" class="Symbol">→</a> <a id="26700" href="Ordinals.Exponentiation.PaperJournal.html#26535" class="Bound">β</a> <a id="26702" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26704" href="Ordinals.Exponentiation.PaperJournal.html#26533" class="Bound">α</a> <a id="26706" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26709" href="Ordinals.Exponentiation.PaperJournal.html#26535" class="Bound">β</a><a id="26710" class="Symbol">)</a>
                  <a id="26730" class="Symbol">→</a> <a id="26732" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="26735" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="26737" href="Ordinals.Exponentiation.PaperJournal.html#26511" class="Function">Proposition-58-i&#39;</a> <a id="26755" href="Ordinals.Exponentiation.PaperJournal.html#26755" class="Bound">hyp</a> <a id="26759" href="Ordinals.Exponentiation.PaperJournal.html#26759" class="Bound">P</a> <a id="26761" href="Ordinals.Exponentiation.PaperJournal.html#26761" class="Bound">P-is-prop</a> <a id="26771" class="Symbol">=</a>
 <a id="26774" href="Ordinals.AdditionProperties.html#31016" class="Function">decidability</a>
  <a id="26789" class="Symbol">(</a><a id="26790" href="Ordinals.Exponentiation.PaperJournal.html#26755" class="Bound">hyp</a> <a id="26794" href="Ordinals.AdditionProperties.html#30186" class="Function">α</a> <a id="26796" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a> <a id="26798" class="Symbol">(</a><a id="26799" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15172" class="Function">decomposable-to-trichotomous-least</a> <a id="26834" href="Ordinals.AdditionProperties.html#30186" class="Function">α</a> <a id="26836" class="Symbol">(</a><a id="26837" href="Ordinals.AdditionProperties.html#30154" class="Function">Pₒ</a> <a id="26840" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26842" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="26846" class="Symbol">))</a>
           <a id="26860" class="Symbol">(</a><a id="26861" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15172" class="Function">decomposable-to-trichotomous-least</a> <a id="26896" href="Ordinals.AdditionProperties.html#30188" class="Function">β</a> <a id="26898" class="Symbol">(</a><a id="26899" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="26902" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26904" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="26908" class="Symbol">)))</a>
  <a id="26914" class="Keyword">where</a>
   <a id="26923" class="Keyword">open</a> <a id="26928" href="Ordinals.AdditionProperties.html#30057" class="Module">+ₒ-inflationary-counterexample</a> <a id="26959" href="Ordinals.Exponentiation.PaperJournal.html#26759" class="Bound">P</a> <a id="26961" href="Ordinals.Exponentiation.PaperJournal.html#26761" class="Bound">P-is-prop</a>

<a id="Proposition-58-ii"></a><a id="26972" href="Ordinals.Exponentiation.PaperJournal.html#26972" class="Function">Proposition-58-ii</a> <a id="26990" class="Symbol">:</a> <a id="26992" class="Symbol">((</a><a id="26994" href="Ordinals.Exponentiation.PaperJournal.html#26994" class="Bound">α</a> <a id="26996" href="Ordinals.Exponentiation.PaperJournal.html#26996" class="Bound">β</a> <a id="26998" class="Symbol">:</a> <a id="27000" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27008" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27009" class="Symbol">)</a> <a id="27011" class="Symbol">→</a> <a id="27013" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="27016" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="27018" href="Ordinals.Exponentiation.PaperJournal.html#26994" class="Bound">α</a> <a id="27020" class="Symbol">→</a> <a id="27022" href="Ordinals.Exponentiation.PaperJournal.html#26996" class="Bound">β</a> <a id="27024" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="27026" href="Ordinals.Exponentiation.PaperJournal.html#26994" class="Bound">α</a> <a id="27028" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="27031" href="Ordinals.Exponentiation.PaperJournal.html#26996" class="Bound">β</a><a id="27032" class="Symbol">)</a> <a id="27034" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="27036" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="27039" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="27041" href="Ordinals.Exponentiation.PaperJournal.html#26972" class="Function">Proposition-58-ii</a> <a id="27059" class="Symbol">=</a>  <a id="27062" href="Ordinals.MultiplicationProperties.html#36577" class="Function">×ₒ-as-large-as-right-factor-implies-EM</a>
                   <a id="27120" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27122" href="Ordinals.MultiplicationProperties.html#36778" class="Function">EM-implies-×ₒ-as-large-as-right-factor</a>

<a id="Proposition-58-ii&#39;"></a><a id="27162" href="Ordinals.Exponentiation.PaperJournal.html#27162" class="Function">Proposition-58-ii&#39;</a> <a id="27181" class="Symbol">:</a> <a id="27183" class="Symbol">((</a><a id="27185" href="Ordinals.Exponentiation.PaperJournal.html#27185" class="Bound">α</a> <a id="27187" href="Ordinals.Exponentiation.PaperJournal.html#27187" class="Bound">β</a> <a id="27189" class="Symbol">:</a> <a id="27191" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27199" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27200" class="Symbol">)</a> <a id="27202" class="Symbol">→</a> <a id="27204" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="27235" href="Ordinals.Exponentiation.PaperJournal.html#27185" class="Bound">α</a>
                                        <a id="27277" class="Symbol">→</a> <a id="27279" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="27310" href="Ordinals.Exponentiation.PaperJournal.html#27187" class="Bound">β</a>
                                        <a id="27352" class="Symbol">→</a> <a id="27354" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="27357" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="27359" href="Ordinals.Exponentiation.PaperJournal.html#27185" class="Bound">α</a> <a id="27361" class="Symbol">→</a> <a id="27363" href="Ordinals.Exponentiation.PaperJournal.html#27187" class="Bound">β</a> <a id="27365" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="27367" href="Ordinals.Exponentiation.PaperJournal.html#27185" class="Bound">α</a> <a id="27369" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="27372" href="Ordinals.Exponentiation.PaperJournal.html#27187" class="Bound">β</a><a id="27373" class="Symbol">)</a>
                   <a id="27394" class="Symbol">→</a> <a id="27396" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="27399" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="27401" href="Ordinals.Exponentiation.PaperJournal.html#27162" class="Function">Proposition-58-ii&#39;</a> <a id="27420" class="Symbol">=</a> <a id="27422" href="Ordinals.MultiplicationProperties.html#34342" class="Function">×ₒ-as-large-as-right-factor-implies-EM&#39;</a>

<a id="Proposition-58-iii"></a><a id="27463" href="Ordinals.Exponentiation.PaperJournal.html#27463" class="Function">Proposition-58-iii</a> <a id="27482" class="Symbol">:</a> <a id="27484" class="Symbol">((</a><a id="27486" href="Ordinals.Exponentiation.PaperJournal.html#27486" class="Bound">β</a> <a id="27488" class="Symbol">:</a> <a id="27490" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27498" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27499" class="Symbol">)</a> <a id="27501" class="Symbol">→</a> <a id="27503" href="Ordinals.Exponentiation.PaperJournal.html#27486" class="Bound">β</a> <a id="27505" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="27507" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="27510" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="27513" href="Ordinals.Exponentiation.PaperJournal.html#27486" class="Bound">β</a><a id="27514" class="Symbol">)</a> <a id="27516" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="27518" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="27521" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="27523" href="Ordinals.Exponentiation.PaperJournal.html#27463" class="Function">Proposition-58-iii</a> <a id="27542" class="Symbol">=</a> <a id="27544" href="Ordinals.Exponentiation.Taboos.html#28148" class="Function">𝟚ₒ^ₒ-as-large-as-exponent-implies-EM</a>
                     <a id="27602" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27604" class="Symbol">(λ</a> <a id="27607" href="Ordinals.Exponentiation.PaperJournal.html#27607" class="Bound">em</a> <a id="27610" href="Ordinals.Exponentiation.PaperJournal.html#27610" class="Bound">β</a> <a id="27612" class="Symbol">→</a> <a id="27614" href="Ordinals.Exponentiation.Taboos.html#29042" class="Function">EM-implies-^ₒ-as-large-as-exponent</a>
                                  <a id="27683" href="Ordinals.Exponentiation.PaperJournal.html#27607" class="Bound">em</a> <a id="27686" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="27689" href="Ordinals.Exponentiation.PaperJournal.html#27610" class="Bound">β</a> <a id="27691" class="Symbol">(</a><a id="27692" href="Ordinals.AdditionProperties.html#14397" class="Function">successor-increasing</a> <a id="27713" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="27715" class="Symbol">))</a>

<a id="Proposition-58-iii&#39;"></a><a id="27719" href="Ordinals.Exponentiation.PaperJournal.html#27719" class="Function">Proposition-58-iii&#39;</a>
 <a id="27740" class="Symbol">:</a> <a id="27742" class="Symbol">((</a><a id="27744" href="Ordinals.Exponentiation.PaperJournal.html#27744" class="Bound">β</a> <a id="27746" class="Symbol">:</a> <a id="27748" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27756" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27757" class="Symbol">)</a> <a id="27759" class="Symbol">→</a> <a id="27761" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="27792" href="Ordinals.Exponentiation.PaperJournal.html#27744" class="Bound">β</a> <a id="27794" class="Symbol">→</a> <a id="27796" href="Ordinals.Exponentiation.PaperJournal.html#27744" class="Bound">β</a> <a id="27798" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="27800" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="27803" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="27806" href="Ordinals.Exponentiation.PaperJournal.html#27744" class="Bound">β</a><a id="27807" class="Symbol">)</a> <a id="27809" class="Symbol">→</a> <a id="27811" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="27814" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="27816" href="Ordinals.Exponentiation.PaperJournal.html#27719" class="Function">Proposition-58-iii&#39;</a> <a id="27836" class="Symbol">=</a> <a id="27838" href="Ordinals.Exponentiation.Taboos.html#22762" class="Function">𝟚ₒ^ₒ-as-large-as-exponent-implies-EM&#39;</a>

<a id="Proposition-58-iv"></a><a id="27877" href="Ordinals.Exponentiation.PaperJournal.html#27877" class="Function">Proposition-58-iv</a>
 <a id="27896" class="Symbol">:</a> <a id="27898" class="Symbol">((</a><a id="27900" href="Ordinals.Exponentiation.PaperJournal.html#27900" class="Bound">α</a> <a id="27902" href="Ordinals.Exponentiation.PaperJournal.html#27902" class="Bound">β</a> <a id="27904" class="Symbol">:</a> <a id="27906" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27914" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27915" class="Symbol">)</a> <a id="27917" class="Symbol">→</a> <a id="27919" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="27922" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="27924" href="Ordinals.Exponentiation.PaperJournal.html#27900" class="Bound">α</a> <a id="27926" class="Symbol">→</a> <a id="27928" href="Ordinals.Exponentiation.PaperJournal.html#27902" class="Bound">β</a> <a id="27930" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="27932" href="Ordinals.Exponentiation.PaperJournal.html#27900" class="Bound">α</a> <a id="27934" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="27937" href="Ordinals.Exponentiation.PaperJournal.html#27902" class="Bound">β</a><a id="27938" class="Symbol">)</a> <a id="27940" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="27942" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="27945" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="27947" href="Ordinals.Exponentiation.PaperJournal.html#27877" class="Function">Proposition-58-iv</a> <a id="27965" class="Symbol">=</a>   <a id="27969" href="Ordinals.Exponentiation.Taboos.html#28734" class="Function">^ₒ-as-large-as-exponent-implies-EM</a>
                    <a id="28024" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28026" href="Ordinals.Exponentiation.Taboos.html#29042" class="Function">EM-implies-^ₒ-as-large-as-exponent</a>

<a id="Proposition-58-iv&#39;"></a><a id="28062" href="Ordinals.Exponentiation.PaperJournal.html#28062" class="Function">Proposition-58-iv&#39;</a>
 <a id="28082" class="Symbol">:</a> <a id="28084" class="Symbol">((</a><a id="28086" href="Ordinals.Exponentiation.PaperJournal.html#28086" class="Bound">α</a> <a id="28088" href="Ordinals.Exponentiation.PaperJournal.html#28088" class="Bound">β</a> <a id="28090" class="Symbol">:</a> <a id="28092" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28100" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28101" class="Symbol">)</a> <a id="28103" class="Symbol">→</a> <a id="28105" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="28108" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="28110" href="Ordinals.Exponentiation.PaperJournal.html#28086" class="Bound">α</a>
                      <a id="28134" class="Symbol">→</a> <a id="28136" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="28167" href="Ordinals.Exponentiation.PaperJournal.html#28086" class="Bound">α</a>
                      <a id="28191" class="Symbol">→</a> <a id="28193" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="28224" href="Ordinals.Exponentiation.PaperJournal.html#28088" class="Bound">β</a> <a id="28226" class="Symbol">→</a> <a id="28228" href="Ordinals.Exponentiation.PaperJournal.html#28088" class="Bound">β</a> <a id="28230" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="28232" href="Ordinals.Exponentiation.PaperJournal.html#28086" class="Bound">α</a> <a id="28234" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="28237" href="Ordinals.Exponentiation.PaperJournal.html#28088" class="Bound">β</a><a id="28238" class="Symbol">)</a>
 <a id="28241" class="Symbol">→</a> <a id="28243" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="28246" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="28248" href="Ordinals.Exponentiation.PaperJournal.html#28062" class="Function">Proposition-58-iv&#39;</a> <a id="28267" class="Symbol">=</a>   <a id="28271" href="Ordinals.Exponentiation.Taboos.html#28331" class="Function">^ₒ-as-large-as-exponent-implies-EM&#39;</a>

<a id="28308" class="Markup">\end{code}</a><a id="28318" class="Background">

Section 8. Approximating subtraction, division and logarithm operations

</a><a id="28393" class="Markup">\begin{code}</a>

<a id="Definition-59"></a><a id="28407" href="Ordinals.Exponentiation.PaperJournal.html#28407" class="Function">Definition-59</a> <a id="28421" class="Symbol">:</a> <a id="28423" class="Symbol">(</a><a id="28424" href="Ordinals.Exponentiation.PaperJournal.html#28424" class="Bound">P</a> <a id="28426" class="Symbol">:</a> <a id="28428" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28436" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28438" class="Symbol">→</a> <a id="28440" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28442" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28444" class="Symbol">)</a> <a id="28446" class="Symbol">→</a> <a id="28448" class="Symbol">(</a><a id="28449" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28451" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="28453" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="28455" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28457" href="MLTT.Universes.html#3986" class="Function Operator">̇</a><a id="28458" class="Symbol">)</a> <a id="28460" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28462" class="Symbol">(</a><a id="28463" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28465" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="28467" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="28469" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28471" href="MLTT.Universes.html#3986" class="Function Operator">̇</a><a id="28472" class="Symbol">)</a> <a id="28474" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28476" class="Symbol">(</a><a id="28477" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28479" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="28481" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="28483" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28485" href="MLTT.Universes.html#3986" class="Function Operator">̇</a><a id="28486" class="Symbol">)</a>
<a id="28488" href="Ordinals.Exponentiation.PaperJournal.html#28407" class="Function">Definition-59</a> <a id="28502" href="Ordinals.Exponentiation.PaperJournal.html#28502" class="Bound">P</a> <a id="28504" class="Symbol">=</a> <a id="28506" href="Ordinals.BoundedOperations.html#2749" class="Function">bounded</a> <a id="28514" href="Ordinals.Exponentiation.PaperJournal.html#28502" class="Bound">P</a> <a id="28516" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28518" href="Ordinals.BoundedOperations.html#2757" class="Function">antitone</a> <a id="28527" href="Ordinals.Exponentiation.PaperJournal.html#28502" class="Bound">P</a> <a id="28529" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28531" href="Ordinals.BoundedOperations.html#2766" class="Function">closed-under-suprema</a> <a id="28552" href="Ordinals.Exponentiation.PaperJournal.html#28502" class="Bound">P</a>

<a id="Proposition-60"></a><a id="28555" href="Ordinals.Exponentiation.PaperJournal.html#28555" class="Function">Proposition-60</a> <a id="28570" class="Symbol">:</a> <a id="28572" class="Symbol">(</a><a id="28573" href="Ordinals.Exponentiation.PaperJournal.html#28573" class="Bound">P</a> <a id="28575" class="Symbol">:</a> <a id="28577" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28585" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28587" class="Symbol">→</a> <a id="28589" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28591" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28593" class="Symbol">)</a>
               <a id="28610" class="Symbol">→</a> <a id="28612" href="Ordinals.BoundedOperations.html#2757" class="Function">antitone</a> <a id="28621" href="Ordinals.Exponentiation.PaperJournal.html#28573" class="Bound">P</a>
               <a id="28638" class="Symbol">→</a> <a id="28640" href="Ordinals.BoundedOperations.html#2749" class="Function">bounded</a> <a id="28648" href="Ordinals.Exponentiation.PaperJournal.html#28573" class="Bound">P</a>
               <a id="28665" class="Symbol">→</a> <a id="28667" href="UF.Subsingletons.html#520" class="Function">is-prop-valued-family</a> <a id="28689" href="Ordinals.Exponentiation.PaperJournal.html#28573" class="Bound">P</a>
               <a id="28706" class="Symbol">→</a> <a id="28708" href="Ordinals.BoundedOperations.html#2766" class="Function">closed-under-suprema</a> <a id="28729" href="Ordinals.Exponentiation.PaperJournal.html#28573" class="Bound">P</a>
               <a id="28746" class="Symbol">→</a> <a id="28748" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28750" href="Ordinals.Exponentiation.PaperJournal.html#28750" class="Bound">γ</a> <a id="28752" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28754" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28762" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28764" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28766" href="Ordinals.Exponentiation.PaperJournal.html#28750" class="Bound">γ</a> <a id="28768" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="28788" href="Ordinals.Exponentiation.PaperJournal.html#28573" class="Bound">P</a>
<a id="28790" href="Ordinals.Exponentiation.PaperJournal.html#28555" class="Function">Proposition-60</a> <a id="28805" href="Ordinals.Exponentiation.PaperJournal.html#28805" class="Bound">P</a> <a id="28807" href="Ordinals.Exponentiation.PaperJournal.html#28807" class="Bound">at</a> <a id="28810" href="Ordinals.Exponentiation.PaperJournal.html#28810" class="Bound">b</a> <a id="28812" href="Ordinals.Exponentiation.PaperJournal.html#28812" class="Bound">p</a> <a id="28814" class="Symbol">=</a> <a id="28816" href="Ordinals.BoundedOperations.html#3003" class="Function">greatest-ordinal-satisfying-predicate</a> <a id="28854" href="Ordinals.Exponentiation.PaperJournal.html#28805" class="Bound">P</a> <a id="28856" href="Ordinals.Exponentiation.PaperJournal.html#28812" class="Bound">p</a> <a id="28858" href="Ordinals.Exponentiation.PaperJournal.html#28810" class="Bound">b</a> <a id="28860" href="Ordinals.Exponentiation.PaperJournal.html#28807" class="Bound">at</a>

<a id="Theorem-61-i"></a><a id="28864" href="Ordinals.Exponentiation.PaperJournal.html#28864" class="Function">Theorem-61-i</a> <a id="28877" class="Symbol">:</a> <a id="28879" class="Symbol">(</a><a id="28880" href="Ordinals.Exponentiation.PaperJournal.html#28880" class="Bound">t</a> <a id="28882" class="Symbol">:</a> <a id="28884" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28892" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28894" class="Symbol">→</a> <a id="28896" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28904" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28905" class="Symbol">)</a>
             <a id="28920" class="Symbol">→</a> <a id="28922" class="Symbol">(</a><a id="28923" href="Ordinals.Exponentiation.PaperJournal.html#28923" class="Bound">δ₀</a> <a id="28926" class="Symbol">:</a> <a id="28928" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28936" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28937" class="Symbol">)</a>
             <a id="28952" class="Symbol">→</a> <a id="28954" class="Symbol">({</a><a id="28956" href="Ordinals.Exponentiation.PaperJournal.html#28956" class="Bound">I</a> <a id="28958" class="Symbol">:</a> <a id="28960" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28962" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28964" class="Symbol">}</a> <a id="28966" class="Symbol">(</a><a id="28967" href="Ordinals.Exponentiation.PaperJournal.html#28967" class="Bound">F</a> <a id="28969" class="Symbol">:</a> <a id="28971" href="Ordinals.Exponentiation.PaperJournal.html#28956" class="Bound">I</a> <a id="28973" class="Symbol">→</a> <a id="28975" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28983" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28984" class="Symbol">)</a> <a id="28986" class="Symbol">→</a> <a id="28988" href="Ordinals.Exponentiation.PaperJournal.html#28880" class="Bound">t</a> <a id="28990" class="Symbol">(</a><a id="28991" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="28995" href="Ordinals.Exponentiation.PaperJournal.html#28967" class="Bound">F</a><a id="28996" class="Symbol">)</a> <a id="28998" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29000" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="29013" class="Symbol">(</a><a id="29014" href="Ordinals.Exponentiation.PaperJournal.html#28880" class="Bound">t</a> <a id="29016" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="29018" href="Ordinals.Exponentiation.PaperJournal.html#28967" class="Bound">F</a><a id="29019" class="Symbol">)</a> <a id="29021" href="Ordinals.Exponentiation.PaperJournal.html#28923" class="Bound">δ₀</a><a id="29023" class="Symbol">)</a>
             <a id="29038" class="Symbol">→</a> <a id="29040" class="Symbol">(</a><a id="29041" href="Ordinals.Exponentiation.PaperJournal.html#29041" class="Bound">δ</a> <a id="29043" class="Symbol">:</a> <a id="29045" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29053" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29054" class="Symbol">)</a>
             <a id="29069" class="Symbol">→</a> <a id="29071" href="Ordinals.Exponentiation.PaperJournal.html#28923" class="Bound">δ₀</a> <a id="29074" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29076" href="Ordinals.Exponentiation.PaperJournal.html#29041" class="Bound">δ</a>
             <a id="29091" class="Symbol">→</a> <a id="29093" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29095" href="Ordinals.Exponentiation.PaperJournal.html#29095" class="Bound">γ</a> <a id="29097" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29099" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29107" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29109" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29111" href="Ordinals.Exponentiation.PaperJournal.html#29095" class="Bound">γ</a> <a id="29113" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="29133" class="Symbol">(λ</a> <a id="29136" href="Ordinals.Exponentiation.PaperJournal.html#29136" class="Bound">-</a> <a id="29138" class="Symbol">→</a> <a id="29140" class="Symbol">(</a><a id="29141" href="Ordinals.Exponentiation.PaperJournal.html#28880" class="Bound">t</a> <a id="29143" href="Ordinals.Exponentiation.PaperJournal.html#29136" class="Bound">-</a> <a id="29145" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29147" href="Ordinals.Exponentiation.PaperJournal.html#29041" class="Bound">δ</a><a id="29148" class="Symbol">)</a> <a id="29150" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29152" class="Symbol">(</a><a id="29153" href="Ordinals.Exponentiation.PaperJournal.html#29136" class="Bound">-</a> <a id="29155" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29157" href="Ordinals.Exponentiation.PaperJournal.html#29041" class="Bound">δ</a><a id="29158" class="Symbol">))</a>
<a id="29161" href="Ordinals.Exponentiation.PaperJournal.html#28864" class="Function">Theorem-61-i</a> <a id="29174" href="Ordinals.Exponentiation.PaperJournal.html#29174" class="Bound">t</a> <a id="29176" href="Ordinals.Exponentiation.PaperJournal.html#29176" class="Bound">δ₀</a> <a id="29179" href="Ordinals.Exponentiation.PaperJournal.html#29179" class="Bound">t-sup</a> <a id="29185" href="Ordinals.Exponentiation.PaperJournal.html#29185" class="Bound">δ</a> <a id="29187" href="Ordinals.Exponentiation.PaperJournal.html#29187" class="Bound">l</a> <a id="29189" class="Symbol">=</a> <a id="29191" href="Ordinals.BoundedOperations.html#8874" class="Function">Enderton-like.enderton-like</a> <a id="29219" href="Ordinals.Exponentiation.PaperJournal.html#29174" class="Bound">t</a> <a id="29221" href="Ordinals.Exponentiation.PaperJournal.html#29176" class="Bound">δ₀</a> <a id="29224" href="Ordinals.Exponentiation.PaperJournal.html#29185" class="Bound">δ</a> <a id="29226" href="Ordinals.Exponentiation.PaperJournal.html#29187" class="Bound">l</a> <a id="29228" href="Ordinals.Exponentiation.PaperJournal.html#29179" class="Bound">t-sup</a>

<a id="Theorem-61-ii"></a><a id="29235" href="Ordinals.Exponentiation.PaperJournal.html#29235" class="Function">Theorem-61-ii</a> <a id="29249" class="Symbol">:</a> <a id="29251" class="Symbol">(</a><a id="29252" href="Ordinals.Exponentiation.PaperJournal.html#29252" class="Bound">t</a> <a id="29254" class="Symbol">:</a> <a id="29256" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29264" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29266" class="Symbol">→</a> <a id="29268" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29276" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29277" class="Symbol">)</a>
              <a id="29293" class="Symbol">→</a> <a id="29295" class="Symbol">(</a><a id="29296" href="Ordinals.Exponentiation.PaperJournal.html#29296" class="Bound">δ₀</a> <a id="29299" class="Symbol">:</a> <a id="29301" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29309" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29310" class="Symbol">)</a>
              <a id="29326" class="Symbol">→</a> <a id="29328" class="Symbol">({</a><a id="29330" href="Ordinals.Exponentiation.PaperJournal.html#29330" class="Bound">I</a> <a id="29332" class="Symbol">:</a> <a id="29334" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29336" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29338" class="Symbol">}</a> <a id="29340" class="Symbol">(</a><a id="29341" href="Ordinals.Exponentiation.PaperJournal.html#29341" class="Bound">F</a> <a id="29343" class="Symbol">:</a> <a id="29345" href="Ordinals.Exponentiation.PaperJournal.html#29330" class="Bound">I</a> <a id="29347" class="Symbol">→</a> <a id="29349" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29357" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29358" class="Symbol">)</a> <a id="29360" class="Symbol">→</a> <a id="29362" href="Ordinals.Exponentiation.PaperJournal.html#29252" class="Bound">t</a> <a id="29364" class="Symbol">(</a><a id="29365" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="29369" href="Ordinals.Exponentiation.PaperJournal.html#29341" class="Bound">F</a><a id="29370" class="Symbol">)</a> <a id="29372" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29374" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="29387" class="Symbol">(</a><a id="29388" href="Ordinals.Exponentiation.PaperJournal.html#29252" class="Bound">t</a> <a id="29390" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="29392" href="Ordinals.Exponentiation.PaperJournal.html#29341" class="Bound">F</a><a id="29393" class="Symbol">)</a> <a id="29395" href="Ordinals.Exponentiation.PaperJournal.html#29296" class="Bound">δ₀</a><a id="29397" class="Symbol">)</a>
              <a id="29413" class="Symbol">→</a> <a id="29415" class="Symbol">((</a><a id="29417" href="Ordinals.Exponentiation.PaperJournal.html#29417" class="Bound">α</a> <a id="29419" class="Symbol">:</a> <a id="29421" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29429" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29430" class="Symbol">)</a> <a id="29432" class="Symbol">→</a> <a id="29434" href="Ordinals.Exponentiation.PaperJournal.html#29417" class="Bound">α</a> <a id="29436" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29438" href="Ordinals.Exponentiation.PaperJournal.html#29252" class="Bound">t</a> <a id="29440" href="Ordinals.Exponentiation.PaperJournal.html#29417" class="Bound">α</a><a id="29441" class="Symbol">)</a>
              <a id="29457" class="Symbol">→</a> <a id="29459" class="Symbol">(</a><a id="29460" href="Ordinals.Exponentiation.PaperJournal.html#29460" class="Bound">δ</a> <a id="29462" class="Symbol">:</a> <a id="29464" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29472" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29473" class="Symbol">)</a>
              <a id="29489" class="Symbol">→</a> <a id="29491" href="Ordinals.Exponentiation.PaperJournal.html#29296" class="Bound">δ₀</a> <a id="29494" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29496" href="Ordinals.Exponentiation.PaperJournal.html#29460" class="Bound">δ</a>
              <a id="29512" class="Symbol">→</a> <a id="29514" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29516" href="Ordinals.Exponentiation.PaperJournal.html#29516" class="Bound">γ</a> <a id="29518" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29520" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29528" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29530" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29532" href="Ordinals.Exponentiation.PaperJournal.html#29516" class="Bound">γ</a> <a id="29534" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29536" href="Ordinals.Exponentiation.PaperJournal.html#29460" class="Bound">δ</a> <a id="29538" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29540" href="Ordinals.Exponentiation.PaperJournal.html#29516" class="Bound">γ</a> <a id="29542" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="29562" class="Symbol">(λ</a> <a id="29565" href="Ordinals.Exponentiation.PaperJournal.html#29565" class="Bound">-</a> <a id="29567" class="Symbol">→</a> <a id="29569" class="Symbol">(</a><a id="29570" href="Ordinals.Exponentiation.PaperJournal.html#29252" class="Bound">t</a> <a id="29572" href="Ordinals.Exponentiation.PaperJournal.html#29565" class="Bound">-</a> <a id="29574" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29576" href="Ordinals.Exponentiation.PaperJournal.html#29460" class="Bound">δ</a><a id="29577" class="Symbol">))</a>
<a id="29580" href="Ordinals.Exponentiation.PaperJournal.html#29235" class="Function">Theorem-61-ii</a> <a id="29594" href="Ordinals.Exponentiation.PaperJournal.html#29594" class="Bound">t</a> <a id="29596" href="Ordinals.Exponentiation.PaperJournal.html#29596" class="Bound">δ₀</a> <a id="29599" href="Ordinals.Exponentiation.PaperJournal.html#29599" class="Bound">t-sup</a> <a id="29605" href="Ordinals.Exponentiation.PaperJournal.html#29605" class="Bound">t-infl</a> <a id="29612" href="Ordinals.Exponentiation.PaperJournal.html#29612" class="Bound">δ</a> <a id="29614" href="Ordinals.Exponentiation.PaperJournal.html#29614" class="Bound">l</a> <a id="29616" class="Symbol">=</a>
 <a id="29619" href="Ordinals.BoundedOperations.html#11128" class="Function">Enderton-like-inflationary.enderton-like-inflationary</a> <a id="29673" href="Ordinals.Exponentiation.PaperJournal.html#29594" class="Bound">t</a> <a id="29675" href="Ordinals.Exponentiation.PaperJournal.html#29596" class="Bound">δ₀</a> <a id="29678" href="Ordinals.Exponentiation.PaperJournal.html#29612" class="Bound">δ</a> <a id="29680" href="Ordinals.Exponentiation.PaperJournal.html#29614" class="Bound">l</a> <a id="29682" href="Ordinals.Exponentiation.PaperJournal.html#29599" class="Bound">t-sup</a> <a id="29688" href="Ordinals.Exponentiation.PaperJournal.html#29605" class="Bound">t-infl</a>

<a id="Proposition-62"></a><a id="29696" href="Ordinals.Exponentiation.PaperJournal.html#29696" class="Function">Proposition-62</a>
 <a id="29712" class="Symbol">:</a> <a id="29714" class="Symbol">(</a><a id="29715" href="Ordinals.Exponentiation.PaperJournal.html#29715" class="Bound">α</a> <a id="29717" href="Ordinals.Exponentiation.PaperJournal.html#29717" class="Bound">β</a> <a id="29719" class="Symbol">:</a> <a id="29721" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29729" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29730" class="Symbol">)</a>
 <a id="29733" class="Symbol">→</a> <a id="29735" class="Symbol">(</a><a id="29736" href="Ordinals.Exponentiation.PaperJournal.html#29715" class="Bound">α</a> <a id="29738" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29740" href="Ordinals.Exponentiation.PaperJournal.html#29717" class="Bound">β</a> <a id="29742" class="Symbol">→</a> <a id="29744" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29746" href="Ordinals.Exponentiation.PaperJournal.html#29746" class="Bound">γˢ</a> <a id="29749" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29751" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29759" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29761" href="MLTT.Sigma.html#423" class="Function">,</a>
              <a id="29777" href="Ordinals.Exponentiation.PaperJournal.html#29746" class="Bound">γˢ</a> <a id="29780" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="29800" class="Symbol">(λ</a> <a id="29803" href="Ordinals.Exponentiation.PaperJournal.html#29803" class="Bound">-</a> <a id="29805" class="Symbol">→</a> <a id="29807" class="Symbol">(</a><a id="29808" href="Ordinals.Exponentiation.PaperJournal.html#29715" class="Bound">α</a> <a id="29810" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="29813" href="Ordinals.Exponentiation.PaperJournal.html#29803" class="Bound">-</a> <a id="29815" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29817" href="Ordinals.Exponentiation.PaperJournal.html#29717" class="Bound">β</a><a id="29818" class="Symbol">)</a> <a id="29820" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29822" class="Symbol">(</a><a id="29823" href="Ordinals.Exponentiation.PaperJournal.html#29803" class="Bound">-</a> <a id="29825" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29827" href="Ordinals.Exponentiation.PaperJournal.html#29717" class="Bound">β</a><a id="29828" class="Symbol">)))</a>
 <a id="29833" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29835" class="Symbol">(</a><a id="29836" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29838" href="Ordinals.Exponentiation.PaperJournal.html#29838" class="Bound">γᵈ</a> <a id="29841" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29843" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29851" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29853" href="MLTT.Sigma.html#423" class="Function">,</a>
      <a id="29861" href="Ordinals.Exponentiation.PaperJournal.html#29838" class="Bound">γᵈ</a> <a id="29864" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="29884" class="Symbol">(λ</a> <a id="29887" href="Ordinals.Exponentiation.PaperJournal.html#29887" class="Bound">-</a> <a id="29889" class="Symbol">→</a> <a id="29891" class="Symbol">(</a><a id="29892" href="Ordinals.Exponentiation.PaperJournal.html#29715" class="Bound">α</a> <a id="29894" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29897" href="Ordinals.Exponentiation.PaperJournal.html#29887" class="Bound">-</a> <a id="29899" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29901" href="Ordinals.Exponentiation.PaperJournal.html#29717" class="Bound">β</a><a id="29902" class="Symbol">)</a> <a id="29904" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29906" class="Symbol">(</a><a id="29907" href="Ordinals.Exponentiation.PaperJournal.html#29887" class="Bound">-</a> <a id="29909" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29911" href="Ordinals.Exponentiation.PaperJournal.html#29717" class="Bound">β</a><a id="29912" class="Symbol">)))</a>
 <a id="29917" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29919" class="Symbol">(</a><a id="29920" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="29923" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29925" href="Ordinals.Exponentiation.PaperJournal.html#29717" class="Bound">β</a> <a id="29927" class="Symbol">→</a> <a id="29929" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29931" href="Ordinals.Exponentiation.PaperJournal.html#29931" class="Bound">γˡ</a> <a id="29934" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29936" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29944" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29946" href="MLTT.Sigma.html#423" class="Function">,</a>
               <a id="29963" href="Ordinals.Exponentiation.PaperJournal.html#29931" class="Bound">γˡ</a> <a id="29966" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="29986" class="Symbol">(λ</a> <a id="29989" href="Ordinals.Exponentiation.PaperJournal.html#29989" class="Bound">-</a> <a id="29991" class="Symbol">→</a> <a id="29993" class="Symbol">(</a><a id="29994" href="Ordinals.Exponentiation.PaperJournal.html#29715" class="Bound">α</a> <a id="29996" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29999" href="Ordinals.Exponentiation.PaperJournal.html#29989" class="Bound">-</a> <a id="30001" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30003" href="Ordinals.Exponentiation.PaperJournal.html#29717" class="Bound">β</a><a id="30004" class="Symbol">)</a> <a id="30006" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="30008" class="Symbol">(</a><a id="30009" href="Ordinals.Exponentiation.PaperJournal.html#29989" class="Bound">-</a> <a id="30011" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30013" href="Ordinals.Exponentiation.PaperJournal.html#29717" class="Bound">β</a><a id="30014" class="Symbol">)))</a>
<a id="30018" href="Ordinals.Exponentiation.PaperJournal.html#29696" class="Function">Proposition-62</a> <a id="30033" href="Ordinals.Exponentiation.PaperJournal.html#30033" class="Bound">α</a> <a id="30035" href="Ordinals.Exponentiation.PaperJournal.html#30035" class="Bound">β</a> <a id="30037" class="Symbol">=</a>
   <a id="30042" href="Ordinals.BoundedOperations.html#12633" class="Function">approximate-subtraction</a> <a id="30066" href="Ordinals.Exponentiation.PaperJournal.html#30033" class="Bound">α</a> <a id="30068" href="Ordinals.Exponentiation.PaperJournal.html#30035" class="Bound">β</a>
 <a id="30071" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30073" href="Ordinals.BoundedOperations.html#13018" class="Function">approximate-division</a> <a id="30094" href="Ordinals.Exponentiation.PaperJournal.html#30033" class="Bound">α</a> <a id="30096" href="Ordinals.Exponentiation.PaperJournal.html#30035" class="Bound">β</a>
 <a id="30099" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30101" href="Ordinals.BoundedOperations.html#13570" class="Function">aproximate-logarithm</a> <a id="30122" href="Ordinals.Exponentiation.PaperJournal.html#30033" class="Bound">α</a> <a id="30124" href="Ordinals.Exponentiation.PaperJournal.html#30035" class="Bound">β</a>

<a id="Proposition-63-i"></a><a id="30127" href="Ordinals.Exponentiation.PaperJournal.html#30127" class="Function">Proposition-63-i</a>
 <a id="30145" class="Symbol">:</a> <a id="30147" class="Symbol">((</a><a id="30149" href="Ordinals.Exponentiation.PaperJournal.html#30149" class="Bound">α</a> <a id="30151" href="Ordinals.Exponentiation.PaperJournal.html#30151" class="Bound">β</a> <a id="30153" class="Symbol">:</a> <a id="30155" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="30163" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="30164" class="Symbol">)</a> <a id="30166" class="Symbol">→</a> <a id="30168" href="Ordinals.Exponentiation.PaperJournal.html#30149" class="Bound">α</a> <a id="30170" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30172" href="Ordinals.Exponentiation.PaperJournal.html#30151" class="Bound">β</a>
     <a id="30179" class="Symbol">→</a> <a id="30181" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="30183" href="Ordinals.Exponentiation.PaperJournal.html#30183" class="Bound">γ</a> <a id="30185" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="30187" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="30195" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30197" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="30199" class="Symbol">(</a><a id="30200" href="Ordinals.Exponentiation.PaperJournal.html#30183" class="Bound">γ</a> <a id="30202" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30204" href="Ordinals.Exponentiation.PaperJournal.html#30151" class="Bound">β</a><a id="30205" class="Symbol">)</a> <a id="30207" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="30209" class="Symbol">(</a><a id="30210" href="Ordinals.Exponentiation.PaperJournal.html#30183" class="Bound">γ</a> <a id="30212" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="30232" class="Symbol">(λ</a> <a id="30235" href="Ordinals.Exponentiation.PaperJournal.html#30235" class="Bound">-</a> <a id="30237" class="Symbol">→</a> <a id="30239" class="Symbol">(</a><a id="30240" href="Ordinals.Exponentiation.PaperJournal.html#30149" class="Bound">α</a> <a id="30242" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30245" href="Ordinals.Exponentiation.PaperJournal.html#30235" class="Bound">-</a> <a id="30247" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30249" href="Ordinals.Exponentiation.PaperJournal.html#30151" class="Bound">β</a><a id="30250" class="Symbol">))))</a>
 <a id="30256" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="30258" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="30261" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="30263" href="Ordinals.Exponentiation.PaperJournal.html#30127" class="Function">Proposition-63-i</a> <a id="30280" class="Symbol">=</a>
   <a id="30285" href="Ordinals.BoundedOperations.html#14152" class="Function">approximate-subtraction-variation-implies-EM</a>
 <a id="30331" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30333" href="Ordinals.BoundedOperations.html#14817" class="Function">EM-implies-approximate-subtraction-variation</a>

<a id="Proposition-63-ii"></a><a id="30379" href="Ordinals.Exponentiation.PaperJournal.html#30379" class="Function">Proposition-63-ii</a>
 <a id="30398" class="Symbol">:</a> <a id="30400" class="Symbol">((</a><a id="30402" href="Ordinals.Exponentiation.PaperJournal.html#30402" class="Bound">α</a> <a id="30404" href="Ordinals.Exponentiation.PaperJournal.html#30404" class="Bound">β</a> <a id="30406" class="Symbol">:</a> <a id="30408" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="30416" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="30417" class="Symbol">)</a> <a id="30419" class="Symbol">→</a> <a id="30421" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="30424" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="30426" href="Ordinals.Exponentiation.PaperJournal.html#30402" class="Bound">α</a>
   <a id="30431" class="Symbol">→</a> <a id="30433" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="30435" href="Ordinals.Exponentiation.PaperJournal.html#30435" class="Bound">γ</a> <a id="30437" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="30439" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="30447" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30449" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="30451" class="Symbol">(</a><a id="30452" href="Ordinals.Exponentiation.PaperJournal.html#30435" class="Bound">γ</a> <a id="30454" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30456" href="Ordinals.Exponentiation.PaperJournal.html#30404" class="Bound">β</a><a id="30457" class="Symbol">)</a> <a id="30459" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="30461" class="Symbol">(</a><a id="30462" href="Ordinals.Exponentiation.PaperJournal.html#30435" class="Bound">γ</a> <a id="30464" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="30484" class="Symbol">(λ</a> <a id="30487" href="Ordinals.Exponentiation.PaperJournal.html#30487" class="Bound">-</a> <a id="30489" class="Symbol">→</a> <a id="30491" class="Symbol">(</a><a id="30492" href="Ordinals.Exponentiation.PaperJournal.html#30402" class="Bound">α</a> <a id="30494" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30497" href="Ordinals.Exponentiation.PaperJournal.html#30487" class="Bound">-</a> <a id="30499" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30501" href="Ordinals.Exponentiation.PaperJournal.html#30404" class="Bound">β</a><a id="30502" class="Symbol">))))</a>
 <a id="30508" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="30510" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="30513" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="30515" href="Ordinals.Exponentiation.PaperJournal.html#30379" class="Function">Proposition-63-ii</a> <a id="30533" class="Symbol">=</a>
   <a id="30538" href="Ordinals.BoundedOperations.html#15443" class="Function">approximate-division-variation-implies-EM</a>
 <a id="30581" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30583" href="Ordinals.BoundedOperations.html#16107" class="Function">EM-implies-approximate-division-variation</a>

<a id="Proposition-63-iii"></a><a id="30626" href="Ordinals.Exponentiation.PaperJournal.html#30626" class="Function">Proposition-63-iii</a>
 <a id="30646" class="Symbol">:</a> <a id="30648" class="Symbol">((</a><a id="30650" href="Ordinals.Exponentiation.PaperJournal.html#30650" class="Bound">α</a> <a id="30652" href="Ordinals.Exponentiation.PaperJournal.html#30652" class="Bound">β</a> <a id="30654" class="Symbol">:</a> <a id="30656" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="30664" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="30665" class="Symbol">)</a> <a id="30667" class="Symbol">→</a> <a id="30669" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="30672" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30674" href="Ordinals.Exponentiation.PaperJournal.html#30652" class="Bound">β</a> <a id="30676" class="Symbol">→</a> <a id="30678" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="30681" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="30683" href="Ordinals.Exponentiation.PaperJournal.html#30650" class="Bound">α</a>
   <a id="30688" class="Symbol">→</a> <a id="30690" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="30692" href="Ordinals.Exponentiation.PaperJournal.html#30692" class="Bound">γ</a> <a id="30694" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="30696" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="30704" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30706" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="30708" class="Symbol">(</a><a id="30709" href="Ordinals.Exponentiation.PaperJournal.html#30692" class="Bound">γ</a> <a id="30711" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30713" href="Ordinals.Exponentiation.PaperJournal.html#30652" class="Bound">β</a><a id="30714" class="Symbol">)</a> <a id="30716" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="30718" class="Symbol">(</a><a id="30719" href="Ordinals.Exponentiation.PaperJournal.html#30692" class="Bound">γ</a> <a id="30721" href="Ordinals.BoundedOperations.html#1914" class="Function Operator">greatest-satisfying</a> <a id="30741" class="Symbol">(λ</a> <a id="30744" href="Ordinals.Exponentiation.PaperJournal.html#30744" class="Bound">-</a> <a id="30746" class="Symbol">→</a> <a id="30748" class="Symbol">(</a><a id="30749" href="Ordinals.Exponentiation.PaperJournal.html#30650" class="Bound">α</a> <a id="30751" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="30754" href="Ordinals.Exponentiation.PaperJournal.html#30744" class="Bound">-</a> <a id="30756" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30758" href="Ordinals.Exponentiation.PaperJournal.html#30652" class="Bound">β</a><a id="30759" class="Symbol">))))</a>
 <a id="30765" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="30767" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="30770" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="30772" href="Ordinals.Exponentiation.PaperJournal.html#30626" class="Function">Proposition-63-iii</a> <a id="30791" class="Symbol">=</a>
   <a id="30796" href="Ordinals.BoundedOperations.html#16519" class="Function">approximate-logarithm-variation-implies-EM</a>
 <a id="30840" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30842" href="Ordinals.BoundedOperations.html#17253" class="Function">EM-implies-approximate-logarithm-variation</a>

<a id="30886" class="Markup">\end{code}</a><a id="30896" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Exponentiation.PropertiesViaTransport.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Exponentiation.PropertiesViaTransport</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg, Chuangjie Xu,
December 2024

We record various properties of the abstract and concrete constructions of
ordinal exponentiation using transport and the equivalence proved in
Ordinals.Exponentiation.RelatingConstructions.

</a><a id="277" class="Markup">\begin{code}</a>

<a id="291" class="Symbol">{-#</a> <a id="295" class="Keyword">OPTIONS</a> <a id="303" class="Pragma">--safe</a> <a id="310" class="Pragma">--without-K</a> <a id="322" class="Pragma">--lossy-unification</a> <a id="342" class="Symbol">#-}</a>

<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="UF.Size.html" class="Module">UF.Size</a>

<a id="419" class="Keyword">module</a> <a id="426" href="Ordinals.Exponentiation.PropertiesViaTransport.html" class="Module">Ordinals.Exponentiation.PropertiesViaTransport</a>
       <a id="480" class="Symbol">(</a><a id="481" href="Ordinals.Exponentiation.PropertiesViaTransport.html#481" class="Bound">ua</a> <a id="484" class="Symbol">:</a> <a id="486" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="496" class="Symbol">)</a>
       <a id="505" class="Symbol">(</a><a id="506" href="Ordinals.Exponentiation.PropertiesViaTransport.html#506" class="Bound">pt</a> <a id="509" class="Symbol">:</a> <a id="511" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="542" class="Symbol">)</a>
       <a id="551" class="Symbol">(</a><a id="552" href="Ordinals.Exponentiation.PropertiesViaTransport.html#552" class="Bound">sr</a> <a id="555" class="Symbol">:</a> <a id="557" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="573" href="Ordinals.Exponentiation.PropertiesViaTransport.html#506" class="Bound">pt</a><a id="575" class="Symbol">)</a>
       <a id="584" class="Keyword">where</a>

<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="639" class="Keyword">private</a>
 <a id="fe"></a><a id="648" href="Ordinals.Exponentiation.PropertiesViaTransport.html#648" class="Function">fe</a> <a id="651" class="Symbol">:</a> <a id="653" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="661" href="Ordinals.Exponentiation.PropertiesViaTransport.html#648" class="Function">fe</a> <a id="664" class="Symbol">=</a> <a id="666" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="690" href="Ordinals.Exponentiation.PropertiesViaTransport.html#481" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="695" href="Ordinals.Exponentiation.PropertiesViaTransport.html#695" class="Function">fe&#39;</a> <a id="699" class="Symbol">:</a> <a id="701" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="710" href="Ordinals.Exponentiation.PropertiesViaTransport.html#695" class="Function">fe&#39;</a> <a id="714" class="Symbol">{</a><a id="715" href="Ordinals.Exponentiation.PropertiesViaTransport.html#715" class="Bound">𝓤</a><a id="716" class="Symbol">}</a> <a id="718" class="Symbol">{</a><a id="719" href="Ordinals.Exponentiation.PropertiesViaTransport.html#719" class="Bound">𝓥</a><a id="720" class="Symbol">}</a> <a id="722" class="Symbol">=</a> <a id="724" href="Ordinals.Exponentiation.PropertiesViaTransport.html#648" class="Function">fe</a> <a id="727" href="Ordinals.Exponentiation.PropertiesViaTransport.html#715" class="Bound">𝓤</a> <a id="729" href="Ordinals.Exponentiation.PropertiesViaTransport.html#719" class="Bound">𝓥</a>

<a id="732" class="Keyword">open</a> <a id="737" class="Keyword">import</a> <a id="744" href="MLTT.List.html" class="Module">MLTT.List</a>
<a id="754" class="Keyword">open</a> <a id="759" class="Keyword">import</a> <a id="766" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="780" class="Keyword">open</a> <a id="785" class="Keyword">import</a> <a id="792" href="UF.Base.html" class="Module">UF.Base</a>
<a id="800" class="Keyword">open</a> <a id="805" class="Keyword">import</a> <a id="812" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>

<a id="837" class="Keyword">open</a> <a id="842" class="Keyword">import</a> <a id="849" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="869" href="Ordinals.Exponentiation.PropertiesViaTransport.html#648" class="Function">fe</a>
<a id="872" class="Keyword">open</a> <a id="877" class="Keyword">import</a> <a id="884" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="901" class="Keyword">open</a> <a id="906" class="Keyword">import</a> <a id="913" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="940" href="Ordinals.Exponentiation.PropertiesViaTransport.html#481" class="Bound">ua</a>
<a id="943" class="Keyword">open</a> <a id="948" class="Keyword">import</a> <a id="955" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="969" class="Keyword">open</a> <a id="974" class="Keyword">import</a> <a id="981" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="1002" class="Keyword">open</a> <a id="1007" class="Keyword">import</a> <a id="1014" href="Ordinals.Exponentiation.DecreasingList.html" class="Module">Ordinals.Exponentiation.DecreasingList</a> <a id="1053" href="Ordinals.Exponentiation.PropertiesViaTransport.html#481" class="Bound">ua</a> <a id="1056" href="Ordinals.Exponentiation.PropertiesViaTransport.html#506" class="Bound">pt</a>
<a id="1059" class="Keyword">open</a> <a id="1064" class="Keyword">import</a> <a id="1071" href="Ordinals.Exponentiation.RelatingConstructions.html" class="Module">Ordinals.Exponentiation.RelatingConstructions</a> <a id="1117" href="Ordinals.Exponentiation.PropertiesViaTransport.html#481" class="Bound">ua</a> <a id="1120" href="Ordinals.Exponentiation.PropertiesViaTransport.html#506" class="Bound">pt</a> <a id="1123" href="Ordinals.Exponentiation.PropertiesViaTransport.html#552" class="Bound">sr</a>
<a id="1126" class="Keyword">open</a> <a id="1131" class="Keyword">import</a> <a id="1138" href="Ordinals.Exponentiation.Specification.html" class="Module">Ordinals.Exponentiation.Specification</a> <a id="1176" href="Ordinals.Exponentiation.PropertiesViaTransport.html#481" class="Bound">ua</a> <a id="1179" href="Ordinals.Exponentiation.PropertiesViaTransport.html#506" class="Bound">pt</a> <a id="1182" href="Ordinals.Exponentiation.PropertiesViaTransport.html#552" class="Bound">sr</a>
<a id="1185" class="Keyword">open</a> <a id="1190" class="Keyword">import</a> <a id="1197" href="Ordinals.Exponentiation.Supremum.html" class="Module">Ordinals.Exponentiation.Supremum</a> <a id="1230" href="Ordinals.Exponentiation.PropertiesViaTransport.html#481" class="Bound">ua</a> <a id="1233" href="Ordinals.Exponentiation.PropertiesViaTransport.html#506" class="Bound">pt</a> <a id="1236" href="Ordinals.Exponentiation.PropertiesViaTransport.html#552" class="Bound">sr</a>
<a id="1239" class="Keyword">open</a> <a id="1244" class="Keyword">import</a> <a id="1251" href="Ordinals.Exponentiation.TrichotomousLeastElement.html" class="Module">Ordinals.Exponentiation.TrichotomousLeastElement</a> <a id="1300" href="Ordinals.Exponentiation.PropertiesViaTransport.html#481" class="Bound">ua</a>

<a id="1304" class="Keyword">open</a> <a id="1309" class="Keyword">import</a> <a id="1316" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html" class="Module">DiscreteGraphicMonoids.ListsWithoutRepetitions</a> <a id="1363" href="Ordinals.Exponentiation.PropertiesViaTransport.html#695" class="Function">fe&#39;</a>
             <a id="1380" class="Keyword">using</a> <a id="1386" class="Symbol">(</a><a id="1387" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11941" class="Function">List-is-discrete</a><a id="1403" class="Symbol">)</a>
<a id="1405" class="Keyword">open</a> <a id="1410" class="Keyword">import</a> <a id="1417" href="TypeTopology.SigmaDiscrete.html" class="Module">TypeTopology.SigmaDiscrete</a>
             <a id="1457" class="Keyword">using</a> <a id="1463" class="Symbol">(</a><a id="1464" href="TypeTopology.SigmaDiscrete.html#1545" class="Function">×-is-discrete</a><a id="1477" class="Symbol">)</a>

<a id="1480" class="Markup">\end{code}</a><a id="1490" class="Background">

The exponentiation constructions inherit decidability properties from α and β.

</a><a id="1572" class="Markup">\begin{code}</a>

<a id="expᴸ-preserves-discreteness"></a><a id="1586" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1586" class="Function">expᴸ-preserves-discreteness</a> <a id="1614" class="Symbol">:</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1617" class="Bound">α</a> <a id="1619" class="Symbol">:</a> <a id="1621" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1629" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1630" class="Symbol">)</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1633" class="Bound">β</a> <a id="1635" class="Symbol">:</a> <a id="1637" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1645" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1646" class="Symbol">)</a>
                            <a id="1676" class="Symbol">→</a> <a id="1678" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="1690" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1692" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1617" class="Bound">α</a> <a id="1694" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
                            <a id="1724" class="Symbol">→</a> <a id="1726" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="1738" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1740" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1633" class="Bound">β</a> <a id="1742" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
                            <a id="1772" class="Symbol">→</a> <a id="1774" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="1786" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1788" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="1796" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1617" class="Bound">α</a> <a id="1798" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="1800" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1633" class="Bound">β</a> <a id="1802" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="1804" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1586" class="Function">expᴸ-preserves-discreteness</a> <a id="1832" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1832" class="Bound">α</a> <a id="1834" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1834" class="Bound">β</a> <a id="1836" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1836" class="Bound">α-is-disc</a> <a id="1846" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1846" class="Bound">β-is-disc</a> <a id="1856" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1856" class="Bound">l</a><a id="1857" class="Symbol">@(</a><a id="1859" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1859" class="Bound">xs</a> <a id="1862" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1864" class="Symbol">_)</a> <a id="1867" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1867" class="Bound">l&#39;</a><a id="1869" class="Symbol">@(</a><a id="1871" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1871" class="Bound">ys</a> <a id="1874" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1876" class="Symbol">_)</a> <a id="1879" class="Symbol">=</a>
 <a id="1882" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2071" class="Function">III</a> <a id="1886" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1977" class="Function">II</a>
  <a id="1891" class="Keyword">where</a>
   <a id="1900" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1900" class="Function">I</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1919" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1832" class="Bound">α</a> <a id="1921" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1923" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1925" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1927" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1834" class="Bound">β</a> <a id="1929" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1930" class="Symbol">)</a>
   <a id="1935" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1900" class="Function">I</a> <a id="1937" class="Symbol">=</a> <a id="1939" href="TypeTopology.SigmaDiscrete.html#1545" class="Function">×-is-discrete</a> <a id="1953" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1836" class="Bound">α-is-disc</a> <a id="1963" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1846" class="Bound">β-is-disc</a>

   <a id="1977" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1977" class="Function">II</a> <a id="1980" class="Symbol">:</a> <a id="1982" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1995" class="Symbol">(</a><a id="1996" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1859" class="Bound">xs</a> <a id="1999" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2001" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1871" class="Bound">ys</a><a id="2003" class="Symbol">)</a>
   <a id="2008" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1977" class="Function">II</a> <a id="2011" class="Symbol">=</a> <a id="2013" href="DiscreteGraphicMonoids.ListsWithoutRepetitions.html#11941" class="Function">List-is-discrete</a> <a id="2030" class="Symbol">⦃</a> <a id="2032" href="UF.DiscreteAndSeparated.html#25144" class="InductiveConstructor">discrete-gives-discrete&#39;</a> <a id="2057" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1900" class="Function">I</a> <a id="2059" class="Symbol">⦄</a> <a id="2061" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1859" class="Bound">xs</a> <a id="2064" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1871" class="Bound">ys</a>

   <a id="2071" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2071" class="Function">III</a> <a id="2075" class="Symbol">:</a> <a id="2077" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2090" class="Symbol">(</a><a id="2091" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1859" class="Bound">xs</a> <a id="2094" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2096" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1871" class="Bound">ys</a><a id="2098" class="Symbol">)</a> <a id="2100" class="Symbol">→</a> <a id="2102" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2115" class="Symbol">(</a><a id="2116" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1856" class="Bound">l</a> <a id="2118" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2120" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1867" class="Bound">l&#39;</a><a id="2122" class="Symbol">)</a>
   <a id="2127" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2071" class="Function">III</a> <a id="2131" class="Symbol">(</a><a id="2132" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>  <a id="2137" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2137" class="Bound">eq</a><a id="2139" class="Symbol">)</a> <a id="2141" class="Symbol">=</a> <a id="2143" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2147" class="Symbol">(</a><a id="2148" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="2163" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1832" class="Bound">α</a> <a id="2165" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1834" class="Bound">β</a> <a id="2167" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2137" class="Bound">eq</a><a id="2169" class="Symbol">)</a>
   <a id="2174" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2071" class="Function">III</a> <a id="2178" class="Symbol">(</a><a id="2179" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2183" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2183" class="Bound">neq</a><a id="2186" class="Symbol">)</a> <a id="2188" class="Symbol">=</a> <a id="2190" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2194" class="Symbol">(λ</a> <a id="2197" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2197" class="Bound">p</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2183" class="Bound">neq</a> <a id="2205" class="Symbol">(</a><a id="2206" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Ordinals.Exponentiation.DecreasingList.html#10253" class="Function">DecrList₂-list</a> <a id="2225" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1832" class="Bound">α</a> <a id="2227" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1834" class="Bound">β</a><a id="2228" class="Symbol">)</a> <a id="2230" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2197" class="Bound">p</a><a id="2231" class="Symbol">))</a>

<a id="exponentiationᴸ-preserves-discreteness"></a><a id="2235" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2235" class="Function">exponentiationᴸ-preserves-discreteness</a> <a id="2274" class="Symbol">:</a> <a id="2276" class="Symbol">(</a><a id="2277" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2277" class="Bound">α</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2289" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2290" class="Symbol">)</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2293" class="Bound">β</a> <a id="2295" class="Symbol">:</a> <a id="2297" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2305" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2306" class="Symbol">)</a>
                                         <a id="2349" class="Symbol">(</a><a id="2350" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2350" class="Bound">h</a> <a id="2352" class="Symbol">:</a> <a id="2354" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="2385" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2277" class="Bound">α</a><a id="2386" class="Symbol">)</a>
                                       <a id="2427" class="Symbol">→</a> <a id="2429" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="2441" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2443" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2277" class="Bound">α</a> <a id="2445" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
                                       <a id="2486" class="Symbol">→</a> <a id="2488" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="2500" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2502" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2293" class="Bound">β</a> <a id="2504" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
                                       <a id="2545" class="Symbol">→</a> <a id="2547" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="2559" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2561" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="2577" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2277" class="Bound">α</a> <a id="2579" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2350" class="Bound">h</a> <a id="2581" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2293" class="Bound">β</a> <a id="2583" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="2585" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2235" class="Function">exponentiationᴸ-preserves-discreteness</a> <a id="2624" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2624" class="Bound">α</a> <a id="2626" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2626" class="Bound">β</a> <a id="2628" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2628" class="Bound">h</a><a id="2629" class="Symbol">@(</a><a id="2631" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2631" class="Bound">⊥</a> <a id="2633" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2635" class="Symbol">_)</a> <a id="2638" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2638" class="Bound">α-is-discrete</a> <a id="2652" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2652" class="Bound">β-is-discrete</a> <a id="2666" class="Symbol">=</a>
 <a id="2669" href="Ordinals.Exponentiation.PropertiesViaTransport.html#1586" class="Function">expᴸ-preserves-discreteness</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2624" class="Bound">α</a> <a id="2700" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="2703" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2628" class="Bound">h</a> <a id="2705" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="2706" class="Symbol">)</a> <a id="2708" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2626" class="Bound">β</a> <a id="2710" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2750" class="Function">α⁺-is-discrete</a> <a id="2725" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2652" class="Bound">β-is-discrete</a>
  <a id="2741" class="Keyword">where</a>
   <a id="2750" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2750" class="Function">α⁺-is-discrete</a> <a id="2765" class="Symbol">:</a> <a id="2767" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="2779" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2781" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2624" class="Bound">α</a> <a id="2783" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="2786" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2628" class="Bound">h</a> <a id="2788" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="2790" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="2795" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2750" class="Function">α⁺-is-discrete</a> <a id="2810" class="Symbol">=</a> <a id="2812" href="UF.DiscreteAndSeparated.html#4127" class="Function">subtype-is-discrete</a>
                     <a id="2853" class="Symbol">(</a><a id="2854" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="2870" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2624" class="Bound">α</a> <a id="2872" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2631" class="Bound">⊥</a><a id="2873" class="Symbol">)</a>
                     <a id="2896" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2638" class="Bound">α-is-discrete</a>

<a id="^ₒ-preserves-discreteness-for-base-with-trichotomous-least-element"></a><a id="2911" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2911" class="Function">^ₒ-preserves-discreteness-for-base-with-trichotomous-least-element</a>
 <a id="2979" class="Symbol">:</a> <a id="2981" class="Symbol">(</a><a id="2982" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2982" class="Bound">α</a> <a id="2984" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2984" class="Bound">β</a> <a id="2986" class="Symbol">:</a> <a id="2988" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2996" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2997" class="Symbol">)</a>
 <a id="3000" class="Symbol">→</a> <a id="3002" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="3033" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2982" class="Bound">α</a>
 <a id="3036" class="Symbol">→</a> <a id="3038" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="3050" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3052" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2982" class="Bound">α</a> <a id="3054" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="3057" class="Symbol">→</a> <a id="3059" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="3071" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3073" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2984" class="Bound">β</a> <a id="3075" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="3078" class="Symbol">→</a> <a id="3080" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="3092" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3094" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2982" class="Bound">α</a> <a id="3096" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3099" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2984" class="Bound">β</a> <a id="3101" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="3103" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2911" class="Function">^ₒ-preserves-discreteness-for-base-with-trichotomous-least-element</a>
 <a id="3171" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3171" class="Bound">α</a> <a id="3173" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3173" class="Bound">β</a> <a id="3175" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3175" class="Bound">h</a> <a id="3177" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3177" class="Bound">α-disc</a> <a id="3184" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3184" class="Bound">β-disc</a> <a id="3191" class="Symbol">=</a>
  <a id="3195" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3205" class="Symbol">(λ</a> <a id="3208" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3208" class="Bound">-</a> <a id="3210" class="Symbol">→</a> <a id="3212" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="3224" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3226" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3208" class="Bound">-</a> <a id="3228" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3229" class="Symbol">)</a>
            <a id="3243" class="Symbol">(</a><a id="3244" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="3279" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3171" class="Bound">α</a> <a id="3281" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3173" class="Bound">β</a> <a id="3283" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3175" class="Bound">h</a><a id="3284" class="Symbol">)</a>
            <a id="3298" class="Symbol">(</a><a id="3299" href="Ordinals.Exponentiation.PropertiesViaTransport.html#2235" class="Function">exponentiationᴸ-preserves-discreteness</a> <a id="3338" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3171" class="Bound">α</a> <a id="3340" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3173" class="Bound">β</a> <a id="3342" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3175" class="Bound">h</a> <a id="3344" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3177" class="Bound">α-disc</a> <a id="3351" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3184" class="Bound">β-disc</a><a id="3357" class="Symbol">)</a>

<a id="expᴸ-preserves-trichotomy"></a><a id="3360" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3360" class="Function">expᴸ-preserves-trichotomy</a> <a id="3386" class="Symbol">:</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3389" class="Bound">α</a> <a id="3391" class="Symbol">:</a> <a id="3393" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3401" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3402" class="Symbol">)</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3405" class="Bound">β</a> <a id="3407" class="Symbol">:</a> <a id="3409" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3417" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3418" class="Symbol">)</a>
                          <a id="3446" class="Symbol">→</a> <a id="3448" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="3464" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3389" class="Bound">α</a>
                          <a id="3492" class="Symbol">→</a> <a id="3494" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="3510" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3405" class="Bound">β</a>
                          <a id="3538" class="Symbol">→</a> <a id="3540" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="3565" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3389" class="Bound">α</a> <a id="3567" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="3569" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3405" class="Bound">β</a><a id="3570" class="Symbol">)</a>
<a id="3572" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3360" class="Function">expᴸ-preserves-trichotomy</a> <a id="3598" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3598" class="Bound">α</a> <a id="3600" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3600" class="Bound">β</a> <a id="3602" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3602" class="Bound">tri-α</a> <a id="3608" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3608" class="Bound">tri-β</a> <a id="3614" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3614" class="Bound">l</a><a id="3615" class="Symbol">@(</a><a id="3617" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3617" class="Bound">xs</a> <a id="3620" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3622" class="Symbol">_)</a> <a id="3625" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3625" class="Bound">l&#39;</a><a id="3627" class="Symbol">@(</a><a id="3629" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3629" class="Bound">ys</a> <a id="3632" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3634" class="Symbol">_)</a> <a id="3637" class="Symbol">=</a>
 <a id="3640" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4540" class="Function">κ</a> <a id="3642" class="Symbol">(</a><a id="3643" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3663" class="Function">tri</a> <a id="3647" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3617" class="Bound">xs</a> <a id="3650" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3629" class="Bound">ys</a><a id="3652" class="Symbol">)</a>
 <a id="3655" class="Keyword">where</a>
  <a id="3663" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3663" class="Function">tri</a> <a id="3667" class="Symbol">:</a> <a id="3669" class="Symbol">(</a><a id="3670" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3670" class="Bound">xs</a> <a id="3673" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3673" class="Bound">ys</a> <a id="3676" class="Symbol">:</a> <a id="3678" href="MLTT.List.html#488" class="Datatype">List</a> <a id="3683" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a>  <a id="3686" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3598" class="Bound">α</a> <a id="3688" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3691" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3600" class="Bound">β</a> <a id="3693" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3694" class="Symbol">)</a>
      <a id="3702" class="Symbol">→</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3670" class="Bound">xs</a> <a id="3708" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3598" class="Bound">α</a> <a id="3718" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3721" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3600" class="Bound">β</a><a id="3722" class="Symbol">)</a> <a id="3724" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="3726" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3673" class="Bound">ys</a><a id="3728" class="Symbol">)</a> <a id="3730" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3670" class="Bound">xs</a> <a id="3736" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3738" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3673" class="Bound">ys</a><a id="3740" class="Symbol">)</a> <a id="3742" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3744" class="Symbol">(</a><a id="3745" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3673" class="Bound">ys</a> <a id="3748" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3598" class="Bound">α</a> <a id="3758" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3761" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3600" class="Bound">β</a><a id="3762" class="Symbol">)</a> <a id="3764" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="3766" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3670" class="Bound">xs</a><a id="3768" class="Symbol">)</a>
  <a id="3772" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3663" class="Function">tri</a> <a id="3776" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="3779" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="3782" class="Symbol">=</a> <a id="3784" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3788" class="Symbol">(</a><a id="3789" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3793" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3797" class="Symbol">)</a>
  <a id="3801" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3663" class="Function">tri</a> <a id="3805" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3809" class="Bound">x</a> <a id="3811" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3813" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3813" class="Bound">ys</a><a id="3815" class="Symbol">)</a> <a id="3817" class="Symbol">=</a> <a id="3819" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3823" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a>
  <a id="3832" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3663" class="Function">tri</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3837" class="Bound">x</a> <a id="3839" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3841" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3841" class="Bound">xs</a><a id="3843" class="Symbol">)</a> <a id="3845" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="3848" class="Symbol">=</a> <a id="3850" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3854" class="Symbol">(</a><a id="3855" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3859" href="Ordinals.Exponentiation.DecreasingList.html#1280" class="InductiveConstructor">[]-lex</a><a id="3865" class="Symbol">)</a>
  <a id="3869" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3663" class="Function">tri</a> <a id="3873" class="Symbol">((</a><a id="3875" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3875" class="Bound">a</a> <a id="3877" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3879" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3879" class="Bound">b</a><a id="3880" class="Symbol">)</a> <a id="3882" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3884" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3884" class="Bound">xs</a><a id="3886" class="Symbol">)</a> <a id="3888" class="Symbol">((</a><a id="3890" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3890" class="Bound">a&#39;</a> <a id="3893" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3895" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3895" class="Bound">b&#39;</a><a id="3897" class="Symbol">)</a> <a id="3899" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="3901" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3901" class="Bound">ys</a><a id="3903" class="Symbol">)</a> <a id="3905" class="Symbol">=</a>
   <a id="3910" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3992" class="Function">ϕ</a> <a id="3912" class="Symbol">(</a><a id="3913" href="Ordinals.Arithmetic.html#2486" class="Function">×ₒ-is-trichotomous</a> <a id="3932" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3598" class="Bound">α</a> <a id="3934" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3600" class="Bound">β</a> <a id="3936" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3602" class="Bound">tri-α</a> <a id="3942" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3608" class="Bound">tri-β</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3875" class="Bound">a</a> <a id="3951" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3953" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3879" class="Bound">b</a><a id="3954" class="Symbol">)</a> <a id="3956" class="Symbol">(</a><a id="3957" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3890" class="Bound">a&#39;</a> <a id="3960" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3962" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3895" class="Bound">b&#39;</a><a id="3964" class="Symbol">))</a> <a id="3967" class="Symbol">(</a><a id="3968" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3663" class="Function">tri</a> <a id="3972" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3884" class="Bound">xs</a> <a id="3975" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3901" class="Bound">ys</a><a id="3977" class="Symbol">)</a>
   <a id="3982" class="Keyword">where</a>
    <a id="3992" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3992" class="Function">ϕ</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="4010" class="Symbol">(</a><a id="4011" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="4028" class="Symbol">(</a><a id="4029" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3598" class="Bound">α</a> <a id="4031" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4034" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3600" class="Bound">β</a><a id="4035" class="Symbol">))</a> <a id="4038" class="Symbol">(</a><a id="4039" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3875" class="Bound">a</a> <a id="4041" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4043" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3879" class="Bound">b</a><a id="4044" class="Symbol">)</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3890" class="Bound">a&#39;</a> <a id="4050" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4052" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3895" class="Bound">b&#39;</a><a id="4054" class="Symbol">)</a>
      <a id="4062" class="Symbol">→</a> <a id="4064" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">lex-for-ordinal</a> <a id="4095" class="Symbol">(</a><a id="4096" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3598" class="Bound">α</a> <a id="4098" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4101" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3600" class="Bound">β</a><a id="4102" class="Symbol">))</a> <a id="4105" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3884" class="Bound">xs</a> <a id="4108" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3901" class="Bound">ys</a>
      <a id="4117" class="Symbol">→</a> <a id="4119" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">lex-for-ordinal</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3598" class="Bound">α</a> <a id="4153" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4156" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3600" class="Bound">β</a><a id="4157" class="Symbol">))</a>
                      <a id="4182" class="Symbol">((</a><a id="4184" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3875" class="Bound">a</a> <a id="4186" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4188" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3879" class="Bound">b</a><a id="4189" class="Symbol">)</a> <a id="4191" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4193" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3884" class="Bound">xs</a><a id="4195" class="Symbol">)</a>
                      <a id="4219" class="Symbol">((</a><a id="4221" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3890" class="Bound">a&#39;</a> <a id="4224" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4226" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3895" class="Bound">b&#39;</a><a id="4228" class="Symbol">)</a> <a id="4230" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="4232" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3901" class="Bound">ys</a><a id="4234" class="Symbol">)</a>
    <a id="4240" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3992" class="Function">ϕ</a> <a id="4242" class="Symbol">(</a><a id="4243" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4247" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4247" class="Bound">p</a><a id="4248" class="Symbol">)</a>       <a id="4256" class="Symbol">_</a>              <a id="4271" class="Symbol">=</a> <a id="4273" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4277" class="Symbol">(</a><a id="4278" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="4287" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4247" class="Bound">p</a><a id="4288" class="Symbol">)</a>
    <a id="4294" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3992" class="Function">ϕ</a> <a id="4296" class="Symbol">(</a><a id="4297" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4301" class="Symbol">(</a><a id="4302" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4306" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4306" class="Bound">r</a><a id="4307" class="Symbol">))</a> <a id="4310" class="Symbol">(</a><a id="4311" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4315" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4315" class="Bound">ps</a><a id="4317" class="Symbol">)</a>       <a id="4325" class="Symbol">=</a> <a id="4327" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="4341" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4306" class="Bound">r</a> <a id="4343" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4315" class="Bound">ps</a><a id="4345" class="Symbol">)</a>
    <a id="4351" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3992" class="Function">ϕ</a> <a id="4353" class="Symbol">(</a><a id="4354" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4358" class="Symbol">(</a><a id="4359" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4363" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4363" class="Bound">r</a><a id="4364" class="Symbol">))</a> <a id="4367" class="Symbol">(</a><a id="4368" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4372" class="Symbol">(</a><a id="4373" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4377" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4377" class="Bound">rs</a><a id="4379" class="Symbol">))</a> <a id="4382" class="Symbol">=</a> <a id="4384" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4388" class="Symbol">(</a><a id="4389" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4393" class="Symbol">(</a><a id="4394" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="4398" href="MLTT.List.html#534" class="InductiveConstructor Operator">_∷_</a> <a id="4402" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4363" class="Bound">r</a> <a id="4404" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4377" class="Bound">rs</a><a id="4406" class="Symbol">))</a>
    <a id="4413" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3992" class="Function">ϕ</a> <a id="4415" class="Symbol">(</a><a id="4416" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4420" class="Symbol">(</a><a id="4421" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4425" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4425" class="Bound">r</a><a id="4426" class="Symbol">))</a> <a id="4429" class="Symbol">(</a><a id="4430" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4434" class="Symbol">(</a><a id="4435" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4439" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4439" class="Bound">qs</a><a id="4441" class="Symbol">))</a> <a id="4444" class="Symbol">=</a> <a id="4446" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4450" class="Symbol">(</a><a id="4451" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4455" class="Symbol">(</a><a id="4456" href="Ordinals.Exponentiation.DecreasingList.html#1401" class="InductiveConstructor">tail-lex</a> <a id="4465" class="Symbol">(</a><a id="4466" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4425" class="Bound">r</a> <a id="4468" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4470" class="Symbol">)</a> <a id="4472" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4439" class="Bound">qs</a><a id="4474" class="Symbol">))</a>
    <a id="4481" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3992" class="Function">ϕ</a> <a id="4483" class="Symbol">(</a><a id="4484" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4488" class="Symbol">(</a><a id="4489" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4493" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4493" class="Bound">q</a><a id="4494" class="Symbol">))</a> <a id="4497" class="Symbol">_</a>              <a id="4512" class="Symbol">=</a> <a id="4514" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4518" class="Symbol">(</a><a id="4519" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4523" class="Symbol">(</a><a id="4524" href="Ordinals.Exponentiation.DecreasingList.html#1330" class="InductiveConstructor">head-lex</a> <a id="4533" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4493" class="Bound">q</a><a id="4534" class="Symbol">))</a>

  <a id="4540" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4540" class="Function">κ</a> <a id="4542" class="Symbol">:</a> <a id="4544" class="Symbol">(</a><a id="4545" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3617" class="Bound">xs</a> <a id="4548" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="4555" class="Symbol">(</a><a id="4556" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3598" class="Bound">α</a> <a id="4558" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4561" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3600" class="Bound">β</a><a id="4562" class="Symbol">)</a> <a id="4564" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="4566" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3629" class="Bound">ys</a><a id="4568" class="Symbol">)</a> <a id="4570" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3617" class="Bound">xs</a> <a id="4576" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4578" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3629" class="Bound">ys</a><a id="4580" class="Symbol">)</a> <a id="4582" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4584" class="Symbol">(</a><a id="4585" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3629" class="Bound">ys</a> <a id="4588" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">≺⟨List</a> <a id="4595" class="Symbol">(</a><a id="4596" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3598" class="Bound">α</a> <a id="4598" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4601" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3600" class="Bound">β</a><a id="4602" class="Symbol">)</a> <a id="4604" href="Ordinals.Exponentiation.DecreasingList.html#1485" class="Function">⟩</a> <a id="4606" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3617" class="Bound">xs</a><a id="4608" class="Symbol">)</a>
    <a id="4614" class="Symbol">→</a> <a id="4616" class="Symbol">(</a><a id="4617" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3614" class="Bound">l</a> <a id="4619" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4622" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="4630" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3598" class="Bound">α</a> <a id="4632" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="4634" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3600" class="Bound">β</a> <a id="4636" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4638" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3625" class="Bound">l&#39;</a><a id="4640" class="Symbol">)</a> <a id="4642" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4644" class="Symbol">(</a><a id="4645" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3614" class="Bound">l</a> <a id="4647" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4649" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3625" class="Bound">l&#39;</a><a id="4651" class="Symbol">)</a> <a id="4653" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4655" class="Symbol">(</a><a id="4656" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3625" class="Bound">l&#39;</a> <a id="4659" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4662" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="4670" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3598" class="Bound">α</a> <a id="4672" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="4674" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3600" class="Bound">β</a> <a id="4676" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4678" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3614" class="Bound">l</a><a id="4679" class="Symbol">)</a>
  <a id="4683" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4540" class="Function">κ</a> <a id="4685" class="Symbol">(</a><a id="4686" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4690" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4690" class="Bound">p</a><a id="4691" class="Symbol">)</a> <a id="4693" class="Symbol">=</a> <a id="4695" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4699" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4690" class="Bound">p</a>
  <a id="4703" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4540" class="Function">κ</a> <a id="4705" class="Symbol">(</a><a id="4706" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4710" class="Symbol">(</a><a id="4711" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4715" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4715" class="Bound">e</a><a id="4716" class="Symbol">))</a> <a id="4719" class="Symbol">=</a> <a id="4721" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4725" class="Symbol">(</a><a id="4726" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4730" class="Symbol">(</a><a id="4731" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="4746" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3598" class="Bound">α</a> <a id="4748" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3600" class="Bound">β</a> <a id="4750" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4715" class="Bound">e</a><a id="4751" class="Symbol">))</a>
  <a id="4756" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4540" class="Function">κ</a> <a id="4758" class="Symbol">(</a><a id="4759" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4763" class="Symbol">(</a><a id="4764" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4768" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4768" class="Bound">q</a><a id="4769" class="Symbol">))</a> <a id="4772" class="Symbol">=</a> <a id="4774" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4778" class="Symbol">(</a><a id="4779" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4783" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4768" class="Bound">q</a><a id="4784" class="Symbol">)</a>

<a id="4787" class="Keyword">private</a>
 <a id="tri-least"></a><a id="4796" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4796" class="Function">tri-least</a> <a id="4806" class="Symbol">:</a> <a id="4808" class="Symbol">(</a><a id="4809" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4809" class="Bound">α</a> <a id="4811" class="Symbol">:</a> <a id="4813" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4821" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4822" class="Symbol">)</a>
           <a id="4835" class="Symbol">→</a> <a id="4837" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="4847" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4809" class="Bound">α</a>
           <a id="4860" class="Symbol">→</a> <a id="4862" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="4878" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4809" class="Bound">α</a>
           <a id="4891" class="Symbol">→</a> <a id="4893" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="4924" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4809" class="Bound">α</a>
 <a id="4927" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4796" class="Function">tri-least</a> <a id="4937" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4937" class="Bound">α</a> <a id="4939" class="Symbol">(</a><a id="4940" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4940" class="Bound">⊥</a> <a id="4942" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4944" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4944" class="Bound">⊥-is-least</a><a id="4954" class="Symbol">)</a> <a id="4956" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4956" class="Bound">t</a> <a id="4958" class="Symbol">=</a>
  <a id="4962" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4940" class="Bound">⊥</a> <a id="4964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="4968" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13515" class="Function">is-trichotomous-and-least-implies-is-trichotomous-least</a> <a id="5024" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4937" class="Bound">α</a> <a id="5026" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4940" class="Bound">⊥</a> <a id="5028" class="Symbol">(</a><a id="5029" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4956" class="Bound">t</a> <a id="5031" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4940" class="Bound">⊥</a><a id="5032" class="Symbol">)</a> <a id="5034" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4944" class="Bound">⊥-is-least</a>

<a id="exponentiationᴸ-preserves-trichotomy"></a><a id="5046" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5046" class="Function">exponentiationᴸ-preserves-trichotomy</a>
 <a id="5084" class="Symbol">:</a> <a id="5086" class="Symbol">(</a><a id="5087" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5087" class="Bound">α</a> <a id="5089" class="Symbol">:</a> <a id="5091" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5099" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5100" class="Symbol">)</a> <a id="5102" class="Symbol">(</a><a id="5103" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5103" class="Bound">β</a> <a id="5105" class="Symbol">:</a> <a id="5107" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5115" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5116" class="Symbol">)</a>
 <a id="5119" class="Symbol">→</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5122" class="Bound">h</a> <a id="5124" class="Symbol">:</a> <a id="5126" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="5136" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5087" class="Bound">α</a><a id="5137" class="Symbol">)</a>
 <a id="5140" class="Symbol">→</a> <a id="5142" class="Symbol">(</a><a id="5143" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5143" class="Bound">t</a> <a id="5145" class="Symbol">:</a> <a id="5147" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="5163" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5087" class="Bound">α</a><a id="5164" class="Symbol">)</a>
 <a id="5167" class="Symbol">→</a> <a id="5169" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="5185" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5103" class="Bound">β</a>
 <a id="5188" class="Symbol">→</a> <a id="5190" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="5223" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5087" class="Bound">α</a> <a id="5225" class="Symbol">(</a><a id="5226" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4796" class="Function">tri-least</a> <a id="5236" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5087" class="Bound">α</a> <a id="5238" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5122" class="Bound">h</a> <a id="5240" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5143" class="Bound">t</a><a id="5241" class="Symbol">)</a> <a id="5243" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5103" class="Bound">β</a><a id="5244" class="Symbol">)</a>
<a id="5246" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5046" class="Function">exponentiationᴸ-preserves-trichotomy</a> <a id="5283" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5283" class="Bound">α</a> <a id="5285" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5285" class="Bound">β</a> <a id="5287" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5287" class="Bound">h</a> <a id="5289" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5289" class="Bound">tri-α</a> <a id="5295" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5295" class="Bound">tri-β</a> <a id="5301" class="Symbol">=</a>
 <a id="5304" href="Ordinals.Exponentiation.PropertiesViaTransport.html#3360" class="Function">expᴸ-preserves-trichotomy</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5283" class="Bound">α</a> <a id="5333" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="5336" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5368" class="Function">h&#39;</a> <a id="5339" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="5340" class="Symbol">)</a> <a id="5342" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5285" class="Bound">β</a> <a id="5344" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5437" class="Function">tri-α⁺</a> <a id="5351" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5295" class="Bound">tri-β</a>
  <a id="5359" class="Keyword">where</a>
   <a id="5368" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5368" class="Function">h&#39;</a> <a id="5371" class="Symbol">:</a> <a id="5373" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="5404" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5283" class="Bound">α</a>
   <a id="5409" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5368" class="Function">h&#39;</a> <a id="5412" class="Symbol">=</a> <a id="5414" href="Ordinals.Exponentiation.PropertiesViaTransport.html#4796" class="Function">tri-least</a> <a id="5424" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5283" class="Bound">α</a> <a id="5426" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5287" class="Bound">h</a> <a id="5428" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5289" class="Bound">tri-α</a>
   <a id="5437" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5437" class="Function">tri-α⁺</a> <a id="5444" class="Symbol">:</a> <a id="5446" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="5462" class="Symbol">(</a><a id="5463" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5283" class="Bound">α</a> <a id="5465" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="5468" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5368" class="Function">h&#39;</a> <a id="5471" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="5472" class="Symbol">)</a>
   <a id="5477" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5437" class="Function">tri-α⁺</a> <a id="5484" class="Symbol">(</a><a id="5485" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5485" class="Bound">x</a> <a id="5487" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5489" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5489" class="Bound">p</a><a id="5490" class="Symbol">)</a> <a id="5492" class="Symbol">(</a><a id="5493" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5493" class="Bound">y</a> <a id="5495" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5497" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5497" class="Bound">q</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">=</a> <a id="5502" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5531" class="Function">κ</a> <a id="5504" class="Symbol">(</a><a id="5505" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5289" class="Bound">tri-α</a> <a id="5511" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5485" class="Bound">x</a> <a id="5513" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5493" class="Bound">y</a><a id="5514" class="Symbol">)</a>
    <a id="5520" class="Keyword">where</a>
     <a id="5531" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5531" class="Function">κ</a> <a id="5533" class="Symbol">:</a> <a id="5535" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="5549" class="Symbol">(</a><a id="5550" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="5567" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5283" class="Bound">α</a><a id="5568" class="Symbol">)</a> <a id="5570" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5485" class="Bound">x</a> <a id="5572" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5493" class="Bound">y</a>
       <a id="5581" class="Symbol">→</a> <a id="5583" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="5597" class="Symbol">(</a><a id="5598" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="5615" class="Symbol">(</a><a id="5616" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5283" class="Bound">α</a> <a id="5618" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="5621" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5368" class="Function">h&#39;</a> <a id="5624" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="5625" class="Symbol">))</a> <a id="5628" class="Symbol">(</a><a id="5629" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5485" class="Bound">x</a> <a id="5631" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5633" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5489" class="Bound">p</a><a id="5634" class="Symbol">)</a> <a id="5636" class="Symbol">(</a><a id="5637" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5493" class="Bound">y</a> <a id="5639" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5641" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5497" class="Bound">q</a><a id="5642" class="Symbol">)</a>
     <a id="5649" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5531" class="Function">κ</a> <a id="5651" class="Symbol">(</a><a id="5652" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5656" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5656" class="Bound">l</a><a id="5657" class="Symbol">)</a>       <a id="5665" class="Symbol">=</a> <a id="5667" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5671" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5656" class="Bound">l</a>
     <a id="5678" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5531" class="Function">κ</a> <a id="5680" class="Symbol">(</a><a id="5681" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5685" class="Symbol">(</a><a id="5686" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5690" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5690" class="Bound">e</a><a id="5691" class="Symbol">))</a> <a id="5694" class="Symbol">=</a> <a id="5696" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5700" class="Symbol">(</a><a id="5701" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5705" class="Symbol">(</a><a id="5706" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19441" class="Function">to-⁺-＝</a> <a id="5713" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5283" class="Bound">α</a> <a id="5715" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5368" class="Function">h&#39;</a> <a id="5718" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5690" class="Bound">e</a><a id="5719" class="Symbol">))</a>
     <a id="5727" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5531" class="Function">κ</a> <a id="5729" class="Symbol">(</a><a id="5730" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5734" class="Symbol">(</a><a id="5735" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5739" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5739" class="Bound">k</a><a id="5740" class="Symbol">))</a> <a id="5743" class="Symbol">=</a> <a id="5745" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5749" class="Symbol">(</a><a id="5750" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5754" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5739" class="Bound">k</a><a id="5755" class="Symbol">)</a>

<a id="^ₒ-preserves-trichotomy"></a><a id="5758" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5758" class="Function">^ₒ-preserves-trichotomy</a> <a id="5782" class="Symbol">:</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5785" class="Bound">α</a> <a id="5787" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5787" class="Bound">β</a> <a id="5789" class="Symbol">:</a> <a id="5791" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5799" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5800" class="Symbol">)</a>
                        <a id="5826" class="Symbol">→</a> <a id="5828" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="5838" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5785" class="Bound">α</a>
                        <a id="5864" class="Symbol">→</a> <a id="5866" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="5882" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5785" class="Bound">α</a>
                        <a id="5908" class="Symbol">→</a> <a id="5910" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="5926" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5787" class="Bound">β</a>
                        <a id="5952" class="Symbol">→</a> <a id="5954" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="5970" class="Symbol">(</a><a id="5971" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5785" class="Bound">α</a> <a id="5973" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5976" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5787" class="Bound">β</a><a id="5977" class="Symbol">)</a>
<a id="5979" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5758" class="Function">^ₒ-preserves-trichotomy</a>
 <a id="6004" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6004" class="Bound">α</a> <a id="6006" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6006" class="Bound">β</a> <a id="6008" class="Symbol">(</a><a id="6009" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6009" class="Bound">⊥</a> <a id="6011" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6013" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6013" class="Bound">p</a><a id="6014" class="Symbol">)</a> <a id="6016" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6016" class="Bound">tri-α</a> <a id="6022" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6022" class="Bound">tri-β</a> <a id="6028" class="Symbol">=</a>
  <a id="6032" href="MLTT.Id.html#734" class="Function">transport</a> <a id="6042" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a>
   <a id="6061" class="Symbol">(</a><a id="6062" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="6097" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6004" class="Bound">α</a> <a id="6099" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6006" class="Bound">β</a> <a id="6101" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6183" class="Function">h</a><a id="6102" class="Symbol">)</a>
   <a id="6107" class="Symbol">(</a><a id="6108" href="Ordinals.Exponentiation.PropertiesViaTransport.html#5046" class="Function">exponentiationᴸ-preserves-trichotomy</a> <a id="6145" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6004" class="Bound">α</a> <a id="6147" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6006" class="Bound">β</a> <a id="6149" class="Symbol">(</a><a id="6150" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6009" class="Bound">⊥</a> <a id="6152" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6154" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6013" class="Bound">p</a><a id="6155" class="Symbol">)</a> <a id="6157" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6016" class="Bound">tri-α</a> <a id="6163" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6022" class="Bound">tri-β</a><a id="6168" class="Symbol">)</a>
   <a id="6173" class="Keyword">where</a>
    <a id="6183" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6183" class="Function">h</a> <a id="6185" class="Symbol">:</a> <a id="6187" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="6218" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6004" class="Bound">α</a>
    <a id="6224" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6183" class="Function">h</a> <a id="6226" class="Symbol">=</a> <a id="6228" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6009" class="Bound">⊥</a> <a id="6230" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
        <a id="6240" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13515" class="Function">is-trichotomous-and-least-implies-is-trichotomous-least</a> <a id="6296" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6004" class="Bound">α</a> <a id="6298" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6009" class="Bound">⊥</a> <a id="6300" class="Symbol">(</a><a id="6301" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6016" class="Bound">tri-α</a> <a id="6307" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6009" class="Bound">⊥</a><a id="6308" class="Symbol">)</a> <a id="6310" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6013" class="Bound">p</a>

<a id="6313" class="Markup">\end{code}</a><a id="6323" class="Background">

Added 11 April 2025.

If the base ordinal has a trichotomous least element, then so does α ^ₒ β.

</a><a id="6423" class="Markup">\begin{code}</a>

<a id="^ₒ-has-trichotomous-least-element"></a><a id="6437" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6437" class="Function">^ₒ-has-trichotomous-least-element</a> <a id="6471" class="Symbol">:</a> <a id="6473" class="Symbol">(</a><a id="6474" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6474" class="Bound">α</a> <a id="6476" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6476" class="Bound">β</a> <a id="6478" class="Symbol">:</a> <a id="6480" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6488" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6489" class="Symbol">)</a>
                                  <a id="6525" class="Symbol">→</a> <a id="6527" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="6558" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6474" class="Bound">α</a>
                                  <a id="6594" class="Symbol">→</a> <a id="6596" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="6627" class="Symbol">(</a><a id="6628" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6474" class="Bound">α</a> <a id="6630" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6633" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6476" class="Bound">β</a><a id="6634" class="Symbol">)</a>
<a id="6636" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6437" class="Function">^ₒ-has-trichotomous-least-element</a> <a id="6670" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6670" class="Bound">α</a> <a id="6672" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6672" class="Bound">β</a> <a id="6674" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6674" class="Bound">h</a> <a id="6676" class="Symbol">=</a>
 <a id="6679" href="MLTT.Id.html#734" class="Function">transport</a>
  <a id="6691" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a>
  <a id="6724" class="Symbol">(</a><a id="6725" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="6760" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6670" class="Bound">α</a> <a id="6762" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6672" class="Bound">β</a> <a id="6764" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6674" class="Bound">h</a><a id="6765" class="Symbol">)</a>
  <a id="6769" class="Symbol">(</a><a id="6770" href="Ordinals.Exponentiation.DecreasingList.html#20824" class="Function">exponentiationᴸ-has-trichotomous-least-element</a> <a id="6817" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6670" class="Bound">α</a> <a id="6819" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6674" class="Bound">h</a> <a id="6821" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6672" class="Bound">β</a><a id="6822" class="Symbol">)</a>

<a id="6825" class="Markup">\end{code}</a><a id="6835" class="Background">

Since the abstract construction satisfies the ordinal specifications, so does
the concrete construction.

</a><a id="6943" class="Markup">\begin{code}</a>

<a id="6957" class="Keyword">module</a> <a id="6964" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6964" class="Module">_</a>
        <a id="6974" class="Symbol">(</a><a id="6975" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="6977" class="Symbol">:</a> <a id="6979" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6987" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6988" class="Symbol">)</a>
        <a id="6998" class="Symbol">(</a><a id="6999" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="7001" class="Symbol">:</a> <a id="7003" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="7034" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a><a id="7035" class="Symbol">)</a>
       <a id="7044" class="Keyword">where</a>

 <a id="7052" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7052" class="Function">exponentiationᴸ-satisfies-zero-specification</a>
  <a id="7099" class="Symbol">:</a> <a id="7101" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="7124" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="7126" class="Symbol">(</a><a id="7127" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="7143" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="7145" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="7146" class="Symbol">)</a>
 <a id="7149" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7052" class="Function">exponentiationᴸ-satisfies-zero-specification</a> <a id="7194" class="Symbol">=</a>
  <a id="7198" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="7210" class="Symbol">(</a><a id="7211" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="7234" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a><a id="7235" class="Symbol">)</a>
              <a id="7251" class="Symbol">(</a><a id="7252" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="7260" href="Ordinals.Exponentiation.PropertiesViaTransport.html#695" class="Function">fe&#39;</a> <a id="7264" class="Symbol">(λ</a> <a id="7267" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7267" class="Bound">β</a> <a id="7269" class="Symbol">→</a> <a id="7271" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="7306" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="7308" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7267" class="Bound">β</a> <a id="7310" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="7311" class="Symbol">))</a>
              <a id="7328" class="Symbol">(</a><a id="7329" href="Ordinals.Exponentiation.Supremum.html#5879" class="Function">^ₒ-satisfies-zero-specification</a> <a id="7361" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a><a id="7362" class="Symbol">)</a>

 <a id="7366" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7366" class="Function">exponentiationᴸ-satisfies-succ-specification</a>
  <a id="7413" class="Symbol">:</a> <a id="7415" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="7438" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="7440" class="Symbol">(</a><a id="7441" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="7457" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="7459" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="7460" class="Symbol">)</a>
 <a id="7463" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7366" class="Function">exponentiationᴸ-satisfies-succ-specification</a> <a id="7508" class="Symbol">=</a>
  <a id="7512" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="7524" class="Symbol">(</a><a id="7525" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="7548" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a><a id="7549" class="Symbol">)</a>
              <a id="7565" class="Symbol">(</a><a id="7566" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="7574" href="Ordinals.Exponentiation.PropertiesViaTransport.html#695" class="Function">fe&#39;</a> <a id="7578" class="Symbol">(λ</a> <a id="7581" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7581" class="Bound">β</a> <a id="7583" class="Symbol">→</a> <a id="7585" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="7620" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="7622" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7581" class="Bound">β</a> <a id="7624" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="7625" class="Symbol">))</a>
              <a id="7642" class="Symbol">(</a><a id="7643" href="Ordinals.Exponentiation.Supremum.html#6794" class="Function">^ₒ-satisfies-succ-specification</a> <a id="7675" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a>
                <a id="7693" class="Symbol">(</a><a id="7694" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19711" class="Function">trichotomous-least-element-gives-𝟙ₒ-⊴</a> <a id="7732" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="7734" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="7735" class="Symbol">))</a>

 <a id="7740" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7740" class="Function">exponentiationᴸ-satisfies-sup-specification</a>
  <a id="7786" class="Symbol">:</a> <a id="7788" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="7810" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="7812" class="Symbol">(</a><a id="7813" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="7829" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="7831" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="7832" class="Symbol">)</a>
 <a id="7835" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7740" class="Function">exponentiationᴸ-satisfies-sup-specification</a> <a id="7879" class="Symbol">=</a>
  <a id="7883" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="7895" class="Symbol">(</a><a id="7896" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="7918" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a><a id="7919" class="Symbol">)</a>
              <a id="7935" class="Symbol">(</a><a id="7936" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="7944" href="Ordinals.Exponentiation.PropertiesViaTransport.html#695" class="Function">fe&#39;</a> <a id="7948" class="Symbol">(λ</a> <a id="7951" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7951" class="Bound">β</a> <a id="7953" class="Symbol">→</a> <a id="7955" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="7990" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="7992" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7951" class="Bound">β</a> <a id="7994" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="7995" class="Symbol">))</a>
              <a id="8012" class="Symbol">(</a><a id="8013" href="Ordinals.Exponentiation.Supremum.html#11223" class="Function">^ₒ-satisfies-sup-specification</a> <a id="8044" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a><a id="8045" class="Symbol">)</a>

<a id="8048" class="Markup">\end{code}</a><a id="8058" class="Background">

Further properties whose direct proofs would require combinatorics of decreasing
lists can also be derived via transport.

</a><a id="8183" class="Markup">\begin{code}</a>

 <a id="8198" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8198" class="Function">exponentiationᴸ-monotone-in-exponent</a> <a id="8235" class="Symbol">:</a>
  <a id="8239" class="Symbol">(</a><a id="8240" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8240" class="Bound">β</a> <a id="8242" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8242" class="Bound">γ</a> <a id="8244" class="Symbol">:</a> <a id="8246" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8254" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6987" class="Bound">𝓤</a><a id="8255" class="Symbol">)</a> <a id="8257" class="Symbol">→</a> <a id="8259" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8240" class="Bound">β</a> <a id="8261" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8263" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8242" class="Bound">γ</a> <a id="8265" class="Symbol">→</a> <a id="8267" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="8283" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8285" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="8287" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8240" class="Bound">β</a> <a id="8289" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8291" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="8307" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8309" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="8311" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8242" class="Bound">γ</a>
 <a id="8314" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8198" class="Function">exponentiationᴸ-monotone-in-exponent</a> <a id="8351" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8351" class="Bound">β</a> <a id="8353" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8353" class="Bound">γ</a> <a id="8355" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8355" class="Bound">l</a> <a id="8357" class="Symbol">=</a>
  <a id="8361" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="8372" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴_</a>
   <a id="8379" class="Symbol">((</a><a id="8381" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="8416" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8418" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8351" class="Bound">β</a> <a id="8420" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="8421" class="Symbol">)</a> <a id="8423" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8425" class="Symbol">)</a>
   <a id="8430" class="Symbol">((</a><a id="8432" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="8467" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8469" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8353" class="Bound">γ</a> <a id="8471" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="8472" class="Symbol">)</a> <a id="8474" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8476" class="Symbol">)</a>
   <a id="8481" class="Symbol">(</a><a id="8482" href="Ordinals.Exponentiation.Supremum.html#8337" class="Function">^ₒ-monotone-in-exponent</a> <a id="8506" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8508" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8351" class="Bound">β</a> <a id="8510" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8353" class="Bound">γ</a> <a id="8512" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8355" class="Bound">l</a><a id="8513" class="Symbol">)</a>

 <a id="8517" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8517" class="Function">𝟙ₒ-neutral-exponentiationᴸ</a> <a id="8544" class="Symbol">:</a> <a id="8546" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="8562" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8564" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="8566" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="8569" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8571" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a>
 <a id="8574" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8517" class="Function">𝟙ₒ-neutral-exponentiationᴸ</a> <a id="8601" class="Symbol">=</a>
  <a id="8605" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
   <a id="8620" class="Symbol">(</a><a id="8621" href="MLTT.Id.html#193" class="Datatype Operator">_＝</a> <a id="8624" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a><a id="8625" class="Symbol">)</a>
   <a id="8630" class="Symbol">(</a><a id="8631" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="8666" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8668" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="8671" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="8672" class="Symbol">)</a>
   <a id="8677" class="Symbol">(</a><a id="8678" href="Ordinals.Exponentiation.Supremum.html#14098" class="Function">𝟙ₒ-neutral-^ₒ</a> <a id="8692" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8694" class="Symbol">(</a><a id="8695" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19711" class="Function">trichotomous-least-element-gives-𝟙ₒ-⊴</a> <a id="8733" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8735" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="8736" class="Symbol">))</a>

 <a id="8741" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8741" class="Function">exponentiationᴸ-by-𝟚ₒ-is-×ₒ</a> <a id="8769" class="Symbol">:</a> <a id="8771" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="8787" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8789" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="8791" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="8794" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8796" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8798" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="8801" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a>
 <a id="8804" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8741" class="Function">exponentiationᴸ-by-𝟚ₒ-is-×ₒ</a> <a id="8832" class="Symbol">=</a>
  <a id="8836" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
   <a id="8851" class="Symbol">(</a><a id="8852" href="MLTT.Id.html#193" class="Datatype Operator">_＝</a> <a id="8855" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8857" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="8860" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a><a id="8861" class="Symbol">)</a>
   <a id="8866" class="Symbol">(</a><a id="8867" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="8902" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8904" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="8907" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="8908" class="Symbol">)</a>
   <a id="8913" class="Symbol">(</a><a id="8914" href="Ordinals.Exponentiation.Supremum.html#14315" class="Function">^ₒ-𝟚ₒ-is-×ₒ</a> <a id="8926" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8928" class="Symbol">(</a><a id="8929" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19711" class="Function">trichotomous-least-element-gives-𝟙ₒ-⊴</a> <a id="8967" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="8969" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="8970" class="Symbol">))</a>

 <a id="8975" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8975" class="Function">exponentiationᴸ-by-+ₒ</a>
  <a id="8999" class="Symbol">:</a> <a id="9001" class="Symbol">(</a><a id="9002" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9002" class="Bound">β</a> <a id="9004" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9004" class="Bound">γ</a> <a id="9006" class="Symbol">:</a> <a id="9008" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9016" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6987" class="Bound">𝓤</a><a id="9017" class="Symbol">)</a>
  <a id="9021" class="Symbol">→</a> <a id="9023" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="9039" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9041" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="9043" class="Symbol">(</a><a id="9044" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9002" class="Bound">β</a> <a id="9046" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9049" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9004" class="Bound">γ</a><a id="9050" class="Symbol">)</a>
    <a id="9056" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9058" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="9074" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9076" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="9078" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9002" class="Bound">β</a> <a id="9080" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9083" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="9099" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9101" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="9103" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9004" class="Bound">γ</a>
 <a id="9106" href="Ordinals.Exponentiation.PropertiesViaTransport.html#8975" class="Function">exponentiationᴸ-by-+ₒ</a> <a id="9128" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9128" class="Bound">β</a> <a id="9130" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9130" class="Bound">γ</a> <a id="9132" class="Symbol">=</a>
  <a id="9136" href="UF.Base.html#1790" class="Function">transport₂</a>
   <a id="9150" href="MLTT.Id.html#193" class="Datatype Operator">_＝_</a>
    <a id="9158" class="Symbol">(</a><a id="9159" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="9194" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9196" class="Symbol">(</a><a id="9197" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9128" class="Bound">β</a> <a id="9199" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9202" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9130" class="Bound">γ</a><a id="9203" class="Symbol">)</a> <a id="9205" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="9207" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="9209" class="Symbol">)</a>
    <a id="9215" class="Symbol">(</a><a id="9216" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="9220" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ_</a>
         <a id="9234" class="Symbol">((</a><a id="9236" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="9271" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9273" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9128" class="Bound">β</a> <a id="9275" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="9276" class="Symbol">)</a> <a id="9278" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="9280" class="Symbol">)</a>
         <a id="9291" class="Symbol">((</a><a id="9293" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="9328" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9330" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9130" class="Bound">γ</a> <a id="9332" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="9333" class="Symbol">)</a> <a id="9335" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="9337" class="Symbol">))</a>
    <a id="9344" class="Symbol">(</a><a id="9345" href="Ordinals.Exponentiation.Supremum.html#15444" class="Function">^ₒ-by-+ₒ</a> <a id="9354" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9356" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9128" class="Bound">β</a> <a id="9358" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9130" class="Bound">γ</a><a id="9359" class="Symbol">)</a>

 <a id="9363" class="Keyword">module</a> <a id="9370" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9370" class="Module">_</a>
         <a id="9381" class="Symbol">(</a><a id="9382" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9382" class="Bound">β</a> <a id="9384" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9384" class="Bound">γ</a> <a id="9386" class="Symbol">:</a> <a id="9388" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9396" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6987" class="Bound">𝓤</a><a id="9397" class="Symbol">)</a>
        <a id="9407" class="Keyword">where</a>

  <a id="9416" class="Keyword">private</a>
   <a id="9427" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9427" class="Function">h&#39;</a> <a id="9430" class="Symbol">:</a> <a id="9432" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="9463" class="Symbol">(</a><a id="9464" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="9480" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9482" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="9484" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9382" class="Bound">β</a><a id="9485" class="Symbol">)</a>
   <a id="9490" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9427" class="Function">h&#39;</a> <a id="9493" class="Symbol">=</a> <a id="9495" href="Ordinals.Exponentiation.DecreasingList.html#20824" class="Function">exponentiationᴸ-has-trichotomous-least-element</a> <a id="9542" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9544" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="9546" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9382" class="Bound">β</a>

  <a id="9551" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9551" class="Function">exponentiationᴸ-by-×ₒ</a>
   <a id="9576" class="Symbol">:</a> <a id="9578" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="9594" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9596" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="9598" class="Symbol">(</a><a id="9599" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9382" class="Bound">β</a> <a id="9601" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9604" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9384" class="Bound">γ</a><a id="9605" class="Symbol">)</a> <a id="9607" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9609" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="9625" class="Symbol">(</a><a id="9626" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="9642" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9644" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="9646" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9382" class="Bound">β</a><a id="9647" class="Symbol">)</a> <a id="9649" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9427" class="Function">h&#39;</a> <a id="9652" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9384" class="Bound">γ</a>
  <a id="9656" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9551" class="Function">exponentiationᴸ-by-×ₒ</a> <a id="9678" class="Symbol">=</a>
   <a id="9683" href="UF.Base.html#1790" class="Function">transport₂</a>
    <a id="9698" href="MLTT.Id.html#193" class="Datatype Operator">_＝_</a>
     <a id="9707" class="Symbol">(</a><a id="9708" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="9743" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9745" class="Symbol">(</a><a id="9746" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9382" class="Bound">β</a> <a id="9748" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9751" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9384" class="Bound">γ</a><a id="9752" class="Symbol">)</a> <a id="9754" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="9756" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="9758" class="Symbol">)</a>
     <a id="9765" class="Symbol">((</a><a id="9767" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="9802" class="Symbol">(</a><a id="9803" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="9819" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9821" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="9823" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9382" class="Bound">β</a><a id="9824" class="Symbol">)</a> <a id="9826" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9384" class="Bound">γ</a> <a id="9828" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9427" class="Function">h&#39;</a>
        <a id="9839" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9841" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9844" class="Symbol">(</a><a id="9845" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">_^ₒ</a> <a id="9849" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9384" class="Bound">γ</a><a id="9850" class="Symbol">)</a> <a id="9852" class="Symbol">(</a><a id="9853" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="9888" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9890" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9382" class="Bound">β</a> <a id="9892" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a><a id="9893" class="Symbol">))</a> <a id="9896" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="9898" class="Symbol">)</a>
     <a id="9905" class="Symbol">(</a><a id="9906" href="Ordinals.Exponentiation.Supremum.html#19013" class="Function">^ₒ-by-×ₒ</a> <a id="9915" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="9917" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9382" class="Bound">β</a> <a id="9919" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9384" class="Bound">γ</a><a id="9920" class="Symbol">)</a>

 <a id="9924" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9924" class="Function">exponentiationᴸ-order-preserving-in-exponent</a>
  <a id="9971" class="Symbol">:</a> <a id="9973" class="Symbol">(</a><a id="9974" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9974" class="Bound">β</a> <a id="9976" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9976" class="Bound">γ</a> <a id="9978" class="Symbol">:</a> <a id="9980" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9988" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6987" class="Bound">𝓤</a><a id="9989" class="Symbol">)</a>
  <a id="9993" class="Symbol">→</a> <a id="9995" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="9998" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="10000" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a>
  <a id="10004" class="Symbol">→</a> <a id="10006" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9974" class="Bound">β</a> <a id="10008" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="10010" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9976" class="Bound">γ</a> <a id="10012" class="Symbol">→</a> <a id="10014" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="10030" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="10032" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="10034" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9974" class="Bound">β</a> <a id="10036" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="10038" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="10054" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="10056" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="10058" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9976" class="Bound">γ</a>
 <a id="10061" href="Ordinals.Exponentiation.PropertiesViaTransport.html#9924" class="Function">exponentiationᴸ-order-preserving-in-exponent</a> <a id="10106" href="Ordinals.Exponentiation.PropertiesViaTransport.html#10106" class="Bound">β</a> <a id="10108" href="Ordinals.Exponentiation.PropertiesViaTransport.html#10108" class="Bound">γ</a> <a id="10110" href="Ordinals.Exponentiation.PropertiesViaTransport.html#10110" class="Bound">l</a> <a id="10112" href="Ordinals.Exponentiation.PropertiesViaTransport.html#10112" class="Bound">k</a> <a id="10114" class="Symbol">=</a>
  <a id="10118" href="UF.Base.html#1790" class="Function">transport₂</a>
   <a id="10132" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a>
   <a id="10139" class="Symbol">(</a><a id="10140" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="10175" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="10177" href="Ordinals.Exponentiation.PropertiesViaTransport.html#10106" class="Bound">β</a> <a id="10179" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="10181" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10183" class="Symbol">)</a>
   <a id="10188" class="Symbol">(</a><a id="10189" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="10224" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="10226" href="Ordinals.Exponentiation.PropertiesViaTransport.html#10108" class="Bound">γ</a> <a id="10228" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6999" class="Bound">h</a> <a id="10230" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10232" class="Symbol">)</a>
   <a id="10237" class="Symbol">(</a><a id="10238" href="Ordinals.Exponentiation.Supremum.html#24060" class="Function">^ₒ-order-preserving-in-exponent</a> <a id="10270" href="Ordinals.Exponentiation.PropertiesViaTransport.html#6975" class="Bound">α</a> <a id="10272" href="Ordinals.Exponentiation.PropertiesViaTransport.html#10106" class="Bound">β</a> <a id="10274" href="Ordinals.Exponentiation.PropertiesViaTransport.html#10108" class="Bound">γ</a> <a id="10276" href="Ordinals.Exponentiation.PropertiesViaTransport.html#10110" class="Bound">l</a> <a id="10278" href="Ordinals.Exponentiation.PropertiesViaTransport.html#10112" class="Bound">k</a><a id="10279" class="Symbol">)</a>

<a id="10282" class="Markup">\end{code}</a><a id="10292" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Exponentiation.RelatingConstructions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Exponentiation.RelatingConstructions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg, Chuangjie Xu,
23 May 2024 with additions and refactorings in December 2024.

We relate the abstract and concrete constructions of ordinal exponentiation.

</a><a id="211" class="Markup">\begin{code}</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--safe</a> <a id="244" class="Pragma">--without-K</a> <a id="256" class="Pragma">--lossy-unification</a> <a id="276" class="Symbol">#-}</a>

<a id="281" class="Keyword">open</a> <a id="286" class="Keyword">import</a> <a id="293" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="UF.Size.html" class="Module">UF.Size</a>

<a id="353" class="Keyword">module</a> <a id="360" href="Ordinals.Exponentiation.RelatingConstructions.html" class="Module">Ordinals.Exponentiation.RelatingConstructions</a>
       <a id="413" class="Symbol">(</a><a id="414" href="Ordinals.Exponentiation.RelatingConstructions.html#414" class="Bound">ua</a> <a id="417" class="Symbol">:</a> <a id="419" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="429" class="Symbol">)</a>
       <a id="438" class="Symbol">(</a><a id="439" href="Ordinals.Exponentiation.RelatingConstructions.html#439" class="Bound">pt</a> <a id="442" class="Symbol">:</a> <a id="444" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="475" class="Symbol">)</a>
       <a id="484" class="Symbol">(</a><a id="485" href="Ordinals.Exponentiation.RelatingConstructions.html#485" class="Bound">sr</a> <a id="488" class="Symbol">:</a> <a id="490" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="506" href="Ordinals.Exponentiation.RelatingConstructions.html#439" class="Bound">pt</a><a id="508" class="Symbol">)</a>
       <a id="517" class="Keyword">where</a>

<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="572" class="Keyword">private</a>
 <a id="fe"></a><a id="581" href="Ordinals.Exponentiation.RelatingConstructions.html#581" class="Function">fe</a> <a id="584" class="Symbol">:</a> <a id="586" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="594" href="Ordinals.Exponentiation.RelatingConstructions.html#581" class="Function">fe</a> <a id="597" class="Symbol">=</a> <a id="599" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="623" href="Ordinals.Exponentiation.RelatingConstructions.html#414" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="628" href="Ordinals.Exponentiation.RelatingConstructions.html#628" class="Function">fe&#39;</a> <a id="632" class="Symbol">:</a> <a id="634" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="643" href="Ordinals.Exponentiation.RelatingConstructions.html#628" class="Function">fe&#39;</a> <a id="647" class="Symbol">{</a><a id="648" href="Ordinals.Exponentiation.RelatingConstructions.html#648" class="Bound">𝓤</a><a id="649" class="Symbol">}</a> <a id="651" class="Symbol">{</a><a id="652" href="Ordinals.Exponentiation.RelatingConstructions.html#652" class="Bound">𝓥</a><a id="653" class="Symbol">}</a> <a id="655" class="Symbol">=</a> <a id="657" href="Ordinals.Exponentiation.RelatingConstructions.html#581" class="Function">fe</a> <a id="660" href="Ordinals.Exponentiation.RelatingConstructions.html#648" class="Bound">𝓤</a> <a id="662" href="Ordinals.Exponentiation.RelatingConstructions.html#652" class="Bound">𝓥</a>

<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="MLTT.List.html" class="Module">MLTT.List</a>
<a id="687" class="Keyword">open</a> <a id="692" class="Keyword">import</a> <a id="699" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="712" class="Keyword">open</a> <a id="717" class="Keyword">import</a> <a id="724" href="UF.Base.html" class="Module">UF.Base</a>
<a id="732" class="Keyword">open</a> <a id="737" class="Keyword">import</a> <a id="744" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="766" href="Ordinals.Exponentiation.RelatingConstructions.html#439" class="Bound">pt</a>

<a id="770" class="Keyword">open</a> <a id="775" class="Keyword">import</a> <a id="782" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="810" href="Ordinals.Exponentiation.RelatingConstructions.html#414" class="Bound">ua</a>
<a id="813" class="Keyword">open</a> <a id="818" class="Keyword">import</a> <a id="825" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="845" href="Ordinals.Exponentiation.RelatingConstructions.html#581" class="Function">fe</a>
<a id="848" class="Keyword">open</a> <a id="853" class="Keyword">import</a> <a id="860" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="881" class="Keyword">open</a> <a id="886" class="Keyword">import</a> <a id="893" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="907" class="Keyword">open</a> <a id="912" class="Keyword">import</a> <a id="919" href="Ordinals.MultiplicationProperties.html" class="Module">Ordinals.MultiplicationProperties</a> <a id="953" href="Ordinals.Exponentiation.RelatingConstructions.html#414" class="Bound">ua</a>
<a id="956" class="Keyword">open</a> <a id="961" class="Keyword">import</a> <a id="968" href="Ordinals.OperationsByCases.html" class="Module">Ordinals.OperationsByCases</a> <a id="995" href="Ordinals.Exponentiation.RelatingConstructions.html#414" class="Bound">ua</a> <a id="998" href="Ordinals.Exponentiation.RelatingConstructions.html#439" class="Bound">pt</a> <a id="1001" href="Ordinals.Exponentiation.RelatingConstructions.html#485" class="Bound">sr</a>
<a id="1004" class="Keyword">open</a> <a id="1009" class="Keyword">import</a> <a id="1016" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1043" href="Ordinals.Exponentiation.RelatingConstructions.html#414" class="Bound">ua</a>
<a id="1046" class="Keyword">open</a> <a id="1051" class="Keyword">import</a> <a id="1058" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="1092" href="Ordinals.Exponentiation.RelatingConstructions.html#414" class="Bound">ua</a>
<a id="1095" class="Keyword">open</a> <a id="1100" class="Keyword">import</a> <a id="1107" href="Ordinals.Propositions.html" class="Module">Ordinals.Propositions</a> <a id="1129" href="Ordinals.Exponentiation.RelatingConstructions.html#414" class="Bound">ua</a>
<a id="1132" class="Keyword">open</a> <a id="1137" class="Keyword">import</a> <a id="1144" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="1158" class="Keyword">open</a> <a id="1163" class="Keyword">import</a> <a id="1170" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="1191" class="Keyword">open</a> <a id="1196" class="Keyword">import</a> <a id="1203" href="Ordinals.Exponentiation.DecreasingList.html" class="Module">Ordinals.Exponentiation.DecreasingList</a> <a id="1242" href="Ordinals.Exponentiation.RelatingConstructions.html#414" class="Bound">ua</a> <a id="1245" href="Ordinals.Exponentiation.RelatingConstructions.html#439" class="Bound">pt</a>
<a id="1248" class="Keyword">open</a> <a id="1253" class="Keyword">import</a> <a id="1260" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html" class="Module">Ordinals.Exponentiation.DecreasingListProperties-Concrete</a> <a id="1318" href="Ordinals.Exponentiation.RelatingConstructions.html#414" class="Bound">ua</a> <a id="1321" href="Ordinals.Exponentiation.RelatingConstructions.html#439" class="Bound">pt</a> <a id="1324" href="Ordinals.Exponentiation.RelatingConstructions.html#485" class="Bound">sr</a>
<a id="1327" class="Keyword">open</a> <a id="1332" class="Keyword">import</a> <a id="1339" href="Ordinals.Exponentiation.Specification.html" class="Module">Ordinals.Exponentiation.Specification</a> <a id="1377" href="Ordinals.Exponentiation.RelatingConstructions.html#414" class="Bound">ua</a> <a id="1380" href="Ordinals.Exponentiation.RelatingConstructions.html#439" class="Bound">pt</a> <a id="1383" href="Ordinals.Exponentiation.RelatingConstructions.html#485" class="Bound">sr</a>
<a id="1386" class="Keyword">open</a> <a id="1391" class="Keyword">import</a> <a id="1398" href="Ordinals.Exponentiation.Supremum.html" class="Module">Ordinals.Exponentiation.Supremum</a> <a id="1431" href="Ordinals.Exponentiation.RelatingConstructions.html#414" class="Bound">ua</a> <a id="1434" href="Ordinals.Exponentiation.RelatingConstructions.html#439" class="Bound">pt</a> <a id="1437" href="Ordinals.Exponentiation.RelatingConstructions.html#485" class="Bound">sr</a>
<a id="1440" class="Keyword">open</a> <a id="1445" class="Keyword">import</a> <a id="1452" href="Ordinals.Exponentiation.TrichotomousLeastElement.html" class="Module">Ordinals.Exponentiation.TrichotomousLeastElement</a> <a id="1501" href="Ordinals.Exponentiation.RelatingConstructions.html#414" class="Bound">ua</a>

<a id="1505" class="Keyword">open</a> <a id="1510" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="1534" href="Ordinals.Exponentiation.RelatingConstructions.html#439" class="Bound">pt</a>
<a id="1537" class="Keyword">open</a> <a id="1542" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="1550" href="Ordinals.Exponentiation.RelatingConstructions.html#439" class="Bound">pt</a> <a id="1553" href="Ordinals.Exponentiation.RelatingConstructions.html#485" class="Bound">sr</a>

<a id="1557" class="Markup">\end{code}</a><a id="1567" class="Background">

Our first main result is that the abstract and concrete constructions coincide
for base ordinals with a trichotomous least element.

</a><a id="1702" class="Markup">\begin{code}</a>

<a id="exponentiation-constructions-agree&#39;"></a><a id="1716" href="Ordinals.Exponentiation.RelatingConstructions.html#1716" class="Function">exponentiation-constructions-agree&#39;</a> <a id="1752" class="Symbol">:</a> <a id="1754" class="Symbol">(</a><a id="1755" href="Ordinals.Exponentiation.RelatingConstructions.html#1755" class="Bound">α</a> <a id="1757" href="Ordinals.Exponentiation.RelatingConstructions.html#1757" class="Bound">β</a> <a id="1759" class="Symbol">:</a> <a id="1761" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1769" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1770" class="Symbol">)</a>
                                    <a id="1808" class="Symbol">→</a> <a id="1810" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="1818" href="Ordinals.Exponentiation.RelatingConstructions.html#1755" class="Bound">α</a> <a id="1820" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="1822" href="Ordinals.Exponentiation.RelatingConstructions.html#1757" class="Bound">β</a> <a id="1824" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="1830" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="1833" href="Ordinals.Exponentiation.RelatingConstructions.html#1755" class="Bound">α</a><a id="1834" class="Symbol">)</a> <a id="1836" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="1839" href="Ordinals.Exponentiation.RelatingConstructions.html#1757" class="Bound">β</a>
<a id="1841" href="Ordinals.Exponentiation.RelatingConstructions.html#1716" class="Function">exponentiation-constructions-agree&#39;</a> <a id="1877" class="Symbol">{</a><a id="1878" href="Ordinals.Exponentiation.RelatingConstructions.html#1878" class="Bound">𝓤</a><a id="1879" class="Symbol">}</a> <a id="1881" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="1883" class="Symbol">=</a>
 <a id="1886" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="1914" class="Symbol">(λ</a> <a id="1917" href="Ordinals.Exponentiation.RelatingConstructions.html#1917" class="Bound">β</a> <a id="1919" class="Symbol">→</a> <a id="1921" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="1929" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="1931" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="1933" href="Ordinals.Exponentiation.RelatingConstructions.html#1917" class="Bound">β</a> <a id="1935" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1937" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="1940" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="1943" href="Ordinals.Exponentiation.RelatingConstructions.html#1917" class="Bound">β</a><a id="1944" class="Symbol">)</a> <a id="1946" href="Ordinals.Exponentiation.RelatingConstructions.html#1976" class="Function">I</a>
  <a id="1950" class="Keyword">where</a>
   <a id="1959" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="1962" class="Symbol">=</a> <a id="1964" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="1967" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="1970" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a>

   <a id="1976" href="Ordinals.Exponentiation.RelatingConstructions.html#1976" class="Function">I</a> <a id="1978" class="Symbol">:</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Ordinals.Exponentiation.RelatingConstructions.html#1981" class="Bound">β</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1993" href="Ordinals.Exponentiation.RelatingConstructions.html#1878" class="Bound">𝓤</a><a id="1994" class="Symbol">)</a>
     <a id="2001" class="Symbol">→</a> <a id="2003" class="Symbol">((</a><a id="2005" href="Ordinals.Exponentiation.RelatingConstructions.html#2005" class="Bound">b</a> <a id="2007" class="Symbol">:</a> <a id="2009" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2011" href="Ordinals.Exponentiation.RelatingConstructions.html#1981" class="Bound">β</a> <a id="2013" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2014" class="Symbol">)</a> <a id="2016" class="Symbol">→</a> <a id="2018" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2026" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2028" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2030" class="Symbol">(</a><a id="2031" href="Ordinals.Exponentiation.RelatingConstructions.html#1981" class="Bound">β</a> <a id="2033" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2035" href="Ordinals.Exponentiation.RelatingConstructions.html#2005" class="Bound">b</a><a id="2036" class="Symbol">)</a> <a id="2038" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2040" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2043" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Ordinals.Exponentiation.RelatingConstructions.html#1981" class="Bound">β</a> <a id="2049" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2051" href="Ordinals.Exponentiation.RelatingConstructions.html#2005" class="Bound">b</a><a id="2052" class="Symbol">))</a>
     <a id="2060" class="Symbol">→</a> <a id="2062" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2070" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2072" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2074" href="Ordinals.Exponentiation.RelatingConstructions.html#1981" class="Bound">β</a> <a id="2076" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2078" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2081" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2084" href="Ordinals.Exponentiation.RelatingConstructions.html#1981" class="Bound">β</a>
   <a id="2089" href="Ordinals.Exponentiation.RelatingConstructions.html#1976" class="Function">I</a> <a id="2091" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2093" href="Ordinals.Exponentiation.RelatingConstructions.html#2093" class="Bound">IH</a> <a id="2096" class="Symbol">=</a> <a id="2098" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2117" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2119" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2121" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a><a id="2122" class="Symbol">)</a> <a id="2124" class="Symbol">(</a><a id="2125" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2128" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2131" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a><a id="2132" class="Symbol">)</a>
             <a id="2147" class="Symbol">(</a><a id="2148" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2162" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2164" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2166" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a><a id="2167" class="Symbol">)</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2173" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2176" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a><a id="2177" class="Symbol">)</a> <a id="2179" href="Ordinals.Exponentiation.RelatingConstructions.html#2248" class="Function">II</a><a id="2181" class="Symbol">)</a>
             <a id="2196" class="Symbol">(</a><a id="2197" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2206" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2209" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a><a id="2210" class="Symbol">)</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2221" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2223" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2225" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a><a id="2226" class="Symbol">)</a> <a id="2228" href="Ordinals.Exponentiation.RelatingConstructions.html#3453" class="Function">III</a><a id="2231" class="Symbol">)</a>
    <a id="2237" class="Keyword">where</a>
     <a id="2248" href="Ordinals.Exponentiation.RelatingConstructions.html#2248" class="Function">II</a> <a id="2251" class="Symbol">:</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Ordinals.Exponentiation.RelatingConstructions.html#2254" class="Bound">y</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2260" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2268" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2270" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2272" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2274" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">→</a> <a id="2279" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2287" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2289" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2291" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2293" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2295" href="Ordinals.Exponentiation.RelatingConstructions.html#2254" class="Bound">y</a> <a id="2297" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="2299" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2302" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2305" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a>
     <a id="2312" href="Ordinals.Exponentiation.RelatingConstructions.html#2248" class="Function">II</a> <a id="2315" class="Symbol">(</a><a id="2316" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="2319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2321" href="Ordinals.Exponentiation.RelatingConstructions.html#2321" class="Bound">δ</a><a id="2322" class="Symbol">)</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="2331" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2334" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2336" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
      <a id="2344" class="Symbol">(</a><a id="2345" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2353" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2355" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2357" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2359" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2361" class="Symbol">(</a><a id="2362" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="2365" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2367" href="Ordinals.Exponentiation.RelatingConstructions.html#2321" class="Bound">δ</a><a id="2368" class="Symbol">)</a> <a id="2370" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2373" href="Ordinals.Exponentiation.DecreasingList.html#19891" class="Function">expᴸ-↓-⊥&#39;</a> <a id="2383" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2385" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2387" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="2396" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                       <a id="2421" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Ordinals.Exponentiation.Supremum.html#21645" class="Function">^ₒ-↓-⊥</a> <a id="2432" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2435" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a><a id="2436" class="Symbol">)</a> <a id="2438" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2441" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="2450" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2453" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2456" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2458" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2460" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="2465" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2468" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a>      <a id="2475" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="2476" class="Symbol">)</a>
     <a id="2483" href="Ordinals.Exponentiation.RelatingConstructions.html#2248" class="Function">II</a> <a id="2486" class="Symbol">(((</a><a id="2489" href="Ordinals.Exponentiation.RelatingConstructions.html#2489" class="Bound">a</a> <a id="2491" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2493" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="2494" class="Symbol">)</a> <a id="2496" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2498" href="Ordinals.Exponentiation.RelatingConstructions.html#2498" class="Bound">l</a><a id="2499" class="Symbol">)</a> <a id="2501" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2503" href="Ordinals.Exponentiation.RelatingConstructions.html#2503" class="Bound">δ</a><a id="2504" class="Symbol">)</a> <a id="2506" class="Symbol">=</a> <a id="2508" href="Ordinals.Exponentiation.RelatingConstructions.html#3059" class="Function">e&#39;</a> <a id="2511" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
      <a id="2519" class="Symbol">(</a><a id="2520" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2528" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2530" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2532" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2534" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2536" class="Symbol">((</a><a id="2538" href="Ordinals.Exponentiation.RelatingConstructions.html#2489" class="Bound">a</a> <a id="2540" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2542" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a> <a id="2544" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="2546" href="Ordinals.Exponentiation.RelatingConstructions.html#2498" class="Bound">l</a><a id="2547" class="Symbol">)</a> <a id="2549" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2551" href="Ordinals.Exponentiation.RelatingConstructions.html#2503" class="Bound">δ</a><a id="2552" class="Symbol">)</a>                       <a id="2576" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2579" href="Ordinals.Exponentiation.RelatingConstructions.html#3100" class="Function">II₁</a> <a id="2583" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="2592" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2600" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2602" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2607" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2609" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="2610" class="Symbol">)</a> <a id="2612" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2615" href="Ordinals.Exponentiation.RelatingConstructions.html#2962" class="Function">αₐ</a> <a id="2618" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2630" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2632" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2634" class="Symbol">(</a><a id="2635" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2637" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2639" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="2640" class="Symbol">)</a> <a id="2642" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2644" href="Ordinals.Exponentiation.RelatingConstructions.html#2990" class="Function">l&#39;</a><a id="2646" class="Symbol">)</a> <a id="2648" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2651" href="Ordinals.Exponentiation.RelatingConstructions.html#3139" class="Function">II₂</a> <a id="2655" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="2664" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2667" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2673" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2675" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="2676" class="Symbol">)</a> <a id="2678" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2681" href="Ordinals.Exponentiation.RelatingConstructions.html#2962" class="Function">αₐ</a> <a id="2684" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2687" class="Symbol">(</a><a id="2688" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="2696" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2698" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="2700" class="Symbol">(</a><a id="2701" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2703" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2705" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="2706" class="Symbol">)</a> <a id="2708" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2710" href="Ordinals.Exponentiation.RelatingConstructions.html#2990" class="Function">l&#39;</a><a id="2712" class="Symbol">)</a>       <a id="2720" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2723" href="Ordinals.Exponentiation.RelatingConstructions.html#3228" class="Function">II₃</a> <a id="2727" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="2736" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2739" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2742" class="Symbol">(</a><a id="2743" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2745" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2747" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="2748" class="Symbol">)</a> <a id="2750" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2753" href="Ordinals.Exponentiation.RelatingConstructions.html#2962" class="Function">αₐ</a> <a id="2756" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2759" class="Symbol">(</a><a id="2760" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2763" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2769" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2771" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="2772" class="Symbol">)</a> <a id="2774" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2776" href="Ordinals.Exponentiation.RelatingConstructions.html#3026" class="Function">e</a><a id="2777" class="Symbol">)</a>              <a id="2792" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2795" href="Ordinals.Exponentiation.RelatingConstructions.html#3316" class="Function">II₄</a> <a id="2799" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="2808" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2811" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2817" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2819" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="2820" class="Symbol">)</a> <a id="2822" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2825" class="Symbol">(</a><a id="2826" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2829" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2831" class="Symbol">(</a><a id="2832" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2836" href="Ordinals.Exponentiation.RelatingConstructions.html#2489" class="Bound">a</a><a id="2837" class="Symbol">))</a> <a id="2840" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2847" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2853" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2855" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="2856" class="Symbol">)</a> <a id="2858" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2860" href="Ordinals.Exponentiation.RelatingConstructions.html#3026" class="Function">e</a><a id="2861" class="Symbol">)</a>  <a id="2864" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2867" href="Ordinals.Exponentiation.RelatingConstructions.html#3417" class="Function">II₅</a> <a id="2871" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="2880" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="2883" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2886" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="2888" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2890" href="Ordinals.Exponentiation.RelatingConstructions.html#3059" class="Function">e&#39;</a>                                            <a id="2936" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="2937" class="Symbol">)</a>
        <a id="2947" class="Keyword">where</a>
         <a id="2962" href="Ordinals.Exponentiation.RelatingConstructions.html#2962" class="Function">αₐ</a> <a id="2965" class="Symbol">=</a> <a id="2967" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2970" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="2976" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2978" href="Ordinals.Exponentiation.RelatingConstructions.html#2489" class="Bound">a</a><a id="2979" class="Symbol">)</a>
         <a id="2990" href="Ordinals.Exponentiation.RelatingConstructions.html#2990" class="Function">l&#39;</a> <a id="2993" class="Symbol">=</a> <a id="2995" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="3005" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="3007" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3009" href="Ordinals.Exponentiation.RelatingConstructions.html#2489" class="Bound">a</a> <a id="3011" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a> <a id="3013" href="Ordinals.Exponentiation.RelatingConstructions.html#2498" class="Bound">l</a> <a id="3015" href="Ordinals.Exponentiation.RelatingConstructions.html#2503" class="Bound">δ</a>
         <a id="3026" href="Ordinals.Exponentiation.RelatingConstructions.html#3026" class="Function">e</a>  <a id="3029" class="Symbol">=</a> <a id="3031" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Ordinals.Exponentiation.RelatingConstructions.html#2093" class="Bound">IH</a> <a id="3044" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="3045" class="Symbol">)</a> <a id="3047" href="Ordinals.Exponentiation.RelatingConstructions.html#2990" class="Function">l&#39;</a>
         <a id="3059" href="Ordinals.Exponentiation.RelatingConstructions.html#3059" class="Function">e&#39;</a> <a id="3062" class="Symbol">=</a> <a id="3064" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="3073" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3076" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3078" class="Symbol">(</a><a id="3079" href="Ordinals.Exponentiation.RelatingConstructions.html#3026" class="Function">e</a> <a id="3081" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3083" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3087" href="Ordinals.Exponentiation.RelatingConstructions.html#2489" class="Bound">a</a><a id="3088" class="Symbol">)</a>

         <a id="3100" href="Ordinals.Exponentiation.RelatingConstructions.html#3100" class="Function">II₁</a> <a id="3104" class="Symbol">=</a> <a id="3106" href="Ordinals.Exponentiation.DecreasingList.html#51115" class="Function">expᴸ-↓-cons</a> <a id="3118" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="3120" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3122" href="Ordinals.Exponentiation.RelatingConstructions.html#2489" class="Bound">a</a> <a id="3124" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a> <a id="3126" href="Ordinals.Exponentiation.RelatingConstructions.html#2498" class="Bound">l</a> <a id="3128" href="Ordinals.Exponentiation.RelatingConstructions.html#2503" class="Bound">δ</a>
         <a id="3139" href="Ordinals.Exponentiation.RelatingConstructions.html#3139" class="Function">II₂</a> <a id="3143" class="Symbol">=</a> <a id="3145" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3148" class="Symbol">(λ</a> <a id="3151" href="Ordinals.Exponentiation.RelatingConstructions.html#3151" class="Bound">-</a> <a id="3153" class="Symbol">→</a> <a id="3155" href="Ordinals.Exponentiation.RelatingConstructions.html#3151" class="Bound">-</a> <a id="3157" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3160" href="Ordinals.Exponentiation.RelatingConstructions.html#2962" class="Function">αₐ</a> <a id="3163" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3166" class="Symbol">(</a><a id="3167" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="3175" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="3177" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="3179" class="Symbol">(</a><a id="3180" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3182" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3184" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="3185" class="Symbol">)</a> <a id="3187" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3189" href="Ordinals.Exponentiation.RelatingConstructions.html#2990" class="Function">l&#39;</a><a id="3191" class="Symbol">))</a>
                  <a id="3212" class="Symbol">(</a><a id="3213" href="Ordinals.Exponentiation.RelatingConstructions.html#2093" class="Bound">IH</a> <a id="3216" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="3217" class="Symbol">)</a>
         <a id="3228" href="Ordinals.Exponentiation.RelatingConstructions.html#3228" class="Function">II₃</a> <a id="3232" class="Symbol">=</a> <a id="3234" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3241" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3244" class="Symbol">(</a><a id="3245" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3247" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3249" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="3250" class="Symbol">)</a> <a id="3252" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3255" href="Ordinals.Exponentiation.RelatingConstructions.html#2962" class="Function">αₐ</a> <a id="3258" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="3261" class="Symbol">)</a>
                  <a id="3281" class="Symbol">(</a><a id="3282" href="Ordinals.OrdinalOfOrdinals.html#27262" class="Function">Idtofunₒ-↓-lemma</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Ordinals.Exponentiation.RelatingConstructions.html#2093" class="Bound">IH</a> <a id="3303" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="3304" class="Symbol">))</a>
         <a id="3316" href="Ordinals.Exponentiation.RelatingConstructions.html#3316" class="Function">II₄</a> <a id="3320" class="Symbol">=</a> <a id="3322" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3325" class="Symbol">(λ</a> <a id="3328" href="Ordinals.Exponentiation.RelatingConstructions.html#3328" class="Bound">-</a> <a id="3330" class="Symbol">→</a> <a id="3332" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3335" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3338" class="Symbol">(</a><a id="3339" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3341" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3343" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="3344" class="Symbol">)</a> <a id="3346" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3349" href="Ordinals.Exponentiation.RelatingConstructions.html#3328" class="Bound">-</a> <a id="3351" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3354" class="Symbol">(</a><a id="3355" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3358" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3361" class="Symbol">(</a><a id="3362" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3364" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3366" href="Ordinals.Exponentiation.RelatingConstructions.html#2493" class="Bound">b</a><a id="3367" class="Symbol">)</a> <a id="3369" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3371" href="Ordinals.Exponentiation.RelatingConstructions.html#3026" class="Function">e</a><a id="3372" class="Symbol">))</a>
                  <a id="3393" class="Symbol">(</a><a id="3394" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="3405" href="Ordinals.Exponentiation.RelatingConstructions.html#2489" class="Bound">a</a><a id="3406" class="Symbol">)</a>
         <a id="3417" href="Ordinals.Exponentiation.RelatingConstructions.html#3417" class="Function">II₅</a> <a id="3421" class="Symbol">=</a> <a id="3423" class="Symbol">(</a><a id="3424" href="Ordinals.Exponentiation.Supremum.html#21911" class="Function">^ₒ-↓-×ₒ-to-^ₒ</a> <a id="3438" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3441" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a><a id="3442" class="Symbol">)</a> <a id="3444" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

     <a id="3453" href="Ordinals.Exponentiation.RelatingConstructions.html#3453" class="Function">III</a> <a id="3457" class="Symbol">:</a> <a id="3459" class="Symbol">(</a><a id="3460" href="Ordinals.Exponentiation.RelatingConstructions.html#3460" class="Bound">y</a> <a id="3462" class="Symbol">:</a> <a id="3464" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3466" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3469" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3472" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3474" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3475" class="Symbol">)</a> <a id="3477" class="Symbol">→</a> <a id="3479" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3482" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3485" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3487" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3489" href="Ordinals.Exponentiation.RelatingConstructions.html#3460" class="Bound">y</a> <a id="3491" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="3493" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="3501" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="3503" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="3505" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a>
     <a id="3512" href="Ordinals.Exponentiation.RelatingConstructions.html#3453" class="Function">III</a> <a id="3516" href="Ordinals.Exponentiation.RelatingConstructions.html#3516" class="Bound">y</a> <a id="3518" class="Symbol">=</a> <a id="3520" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a>
              <a id="3541" class="Symbol">(</a><a id="3542" href="Ordinals.OrdinalOfOrdinals.html#7941" class="Function">⊲-is-prop-valued</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3563" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3566" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3568" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3570" href="Ordinals.Exponentiation.RelatingConstructions.html#3516" class="Bound">y</a><a id="3571" class="Symbol">)</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="3582" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="3584" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="3586" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a><a id="3587" class="Symbol">))</a>
              <a id="3604" href="Ordinals.Exponentiation.RelatingConstructions.html#3652" class="Function">IV</a>
              <a id="3621" class="Symbol">(</a><a id="3622" href="Ordinals.Exponentiation.Supremum.html#22480" class="Function">^ₒ-↓</a> <a id="3627" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3630" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a><a id="3631" class="Symbol">)</a>
      <a id="3639" class="Keyword">where</a>
       <a id="3652" href="Ordinals.Exponentiation.RelatingConstructions.html#3652" class="Function">IV</a> <a id="3655" class="Symbol">:</a> <a id="3657" class="Symbol">(</a><a id="3658" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3661" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3664" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3666" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3668" href="Ordinals.Exponentiation.RelatingConstructions.html#3516" class="Bound">y</a> <a id="3670" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3672" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="3674" class="Symbol">)</a>
           <a id="3687" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3689" class="Symbol">(</a><a id="3690" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3692" href="Ordinals.Exponentiation.RelatingConstructions.html#3692" class="Bound">b</a> <a id="3694" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3696" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3698" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3700" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3702" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3704" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3706" href="Ordinals.Exponentiation.RelatingConstructions.html#3706" class="Bound">e</a> <a id="3708" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3710" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3712" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3715" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3721" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3723" href="Ordinals.Exponentiation.RelatingConstructions.html#3692" class="Bound">b</a><a id="3724" class="Symbol">)</a> <a id="3726" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3728" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3730" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3732" href="Ordinals.Exponentiation.RelatingConstructions.html#3732" class="Bound">x</a> <a id="3734" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3736" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3738" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3741" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3743" href="MLTT.Sigma.html#423" class="Function">,</a>
               <a id="3760" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3763" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3766" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3768" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3770" href="Ordinals.Exponentiation.RelatingConstructions.html#3516" class="Bound">y</a> <a id="3772" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3774" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3777" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3783" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3785" href="Ordinals.Exponentiation.RelatingConstructions.html#3692" class="Bound">b</a><a id="3786" class="Symbol">)</a> <a id="3788" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3791" class="Symbol">(</a><a id="3792" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3795" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3797" href="Ordinals.Exponentiation.RelatingConstructions.html#3732" class="Bound">x</a><a id="3798" class="Symbol">)</a> <a id="3800" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3807" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3810" class="Symbol">(</a><a id="3811" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3813" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3815" href="Ordinals.Exponentiation.RelatingConstructions.html#3692" class="Bound">b</a><a id="3816" class="Symbol">)</a> <a id="3818" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3820" href="Ordinals.Exponentiation.RelatingConstructions.html#3706" class="Bound">e</a><a id="3821" class="Symbol">))</a>
           <a id="3835" class="Symbol">→</a> <a id="3837" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3840" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3843" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3845" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3847" href="Ordinals.Exponentiation.RelatingConstructions.html#3516" class="Bound">y</a> <a id="3849" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="3851" class="Symbol">(</a><a id="3852" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="3860" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="3862" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="3864" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a><a id="3865" class="Symbol">)</a>
       <a id="3874" href="Ordinals.Exponentiation.RelatingConstructions.html#3652" class="Function">IV</a> <a id="3877" class="Symbol">(</a><a id="3878" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3882" href="Ordinals.Exponentiation.RelatingConstructions.html#3882" class="Bound">p</a><a id="3883" class="Symbol">)</a> <a id="3885" class="Symbol">=</a> <a id="3887" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a> <a id="3894" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="3896" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3898" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
        <a id="3908" class="Symbol">(</a><a id="3909" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="3912" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3915" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="3917" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3919" href="Ordinals.Exponentiation.RelatingConstructions.html#3516" class="Bound">y</a>           <a id="3931" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3934" href="Ordinals.Exponentiation.RelatingConstructions.html#3882" class="Bound">p</a> <a id="3936" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="3947" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                    <a id="3969" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3972" class="Symbol">(</a><a id="3973" href="Ordinals.Exponentiation.DecreasingList.html#19426" class="Function">expᴸ-↓-⊥</a> <a id="3982" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="3984" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a><a id="3985" class="Symbol">)</a> <a id="3987" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3990" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="4001" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="4009" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="4011" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="4013" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4015" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4017" href="Ordinals.Exponentiation.DecreasingList.html#19374" class="Function">expᴸ-⊥</a> <a id="4024" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="4026" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4028" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="4029" class="Symbol">)</a>
       <a id="4038" href="Ordinals.Exponentiation.RelatingConstructions.html#3652" class="Function">IV</a> <a id="4041" class="Symbol">(</a><a id="4042" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a> <a id="4049" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4051" href="Ordinals.Exponentiation.RelatingConstructions.html#4051" class="Bound">e</a> <a id="4053" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4055" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4059" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4061" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4063" href="Ordinals.Exponentiation.RelatingConstructions.html#4063" class="Bound">p</a><a id="4064" class="Symbol">))</a> <a id="4067" class="Symbol">=</a> <a id="4069" href="Ordinals.Exponentiation.RelatingConstructions.html#4787" class="Function">l₂</a> <a id="4072" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
        <a id="4082" class="Symbol">(</a><a id="4083" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4086" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4089" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4091" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4093" href="Ordinals.Exponentiation.RelatingConstructions.html#3516" class="Bound">y</a>                                          <a id="4136" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4139" href="Ordinals.Exponentiation.RelatingConstructions.html#4063" class="Bound">p</a>   <a id="4143" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="4154" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4157" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4160" class="Symbol">(</a><a id="4161" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4163" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4165" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4166" class="Symbol">)</a> <a id="4168" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4171" class="Symbol">(</a><a id="4172" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4175" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4177" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4181" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4182" class="Symbol">)</a> <a id="4184" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4191" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4194" class="Symbol">(</a><a id="4195" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4197" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4199" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4200" class="Symbol">)</a> <a id="4202" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4204" href="Ordinals.Exponentiation.RelatingConstructions.html#4051" class="Bound">e</a><a id="4205" class="Symbol">)</a> <a id="4207" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4210" href="Ordinals.Exponentiation.RelatingConstructions.html#4850" class="Function">IV₁</a> <a id="4214" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="4225" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4228" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4234" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4236" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4237" class="Symbol">)</a> <a id="4239" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4242" class="Symbol">(</a><a id="4243" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4246" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4248" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4249" class="Symbol">)</a> <a id="4251" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4254" class="Symbol">(</a><a id="4255" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4258" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4264" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4266" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4267" class="Symbol">)</a> <a id="4269" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4271" href="Ordinals.Exponentiation.RelatingConstructions.html#4051" class="Bound">e</a><a id="4272" class="Symbol">)</a>     <a id="4278" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4281" href="Ordinals.Exponentiation.RelatingConstructions.html#4955" class="Function">IV₂</a> <a id="4285" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="4296" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4299" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4302" class="Symbol">(</a><a id="4303" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4305" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4307" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4308" class="Symbol">)</a> <a id="4310" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4313" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="4316" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4319" class="Symbol">(</a><a id="4320" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4323" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4326" class="Symbol">(</a><a id="4327" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4329" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4331" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4332" class="Symbol">)</a> <a id="4334" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4336" href="Ordinals.Exponentiation.RelatingConstructions.html#4051" class="Bound">e</a><a id="4337" class="Symbol">)</a>           <a id="4349" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4352" href="Ordinals.Exponentiation.RelatingConstructions.html#5028" class="Function">IV₃</a> <a id="4356" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="4367" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="4370" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4373" class="Symbol">(</a><a id="4374" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4377" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4380" class="Symbol">(</a><a id="4381" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4383" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4385" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4386" class="Symbol">)</a> <a id="4388" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4390" href="Ordinals.Exponentiation.RelatingConstructions.html#4051" class="Bound">e</a><a id="4391" class="Symbol">)</a>                            <a id="4420" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4423" href="Ordinals.Exponentiation.RelatingConstructions.html#5102" class="Function">IV₄</a> <a id="4427" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="4438" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4441" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4444" class="Symbol">(</a><a id="4445" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4447" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4449" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4450" class="Symbol">)</a> <a id="4452" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4454" href="Ordinals.Exponentiation.RelatingConstructions.html#4051" class="Bound">e</a>                                    <a id="4491" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4494" href="Ordinals.Exponentiation.RelatingConstructions.html#5153" class="Function">IV₅</a> <a id="4498" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="4509" class="Symbol">(</a><a id="4510" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="4518" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="4520" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="4522" class="Symbol">(</a><a id="4523" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4525" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4527" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4528" class="Symbol">))</a> <a id="4531" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4533" href="Ordinals.Exponentiation.RelatingConstructions.html#4752" class="Function">l₁</a>                           <a id="4562" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4565" href="Ordinals.Exponentiation.RelatingConstructions.html#5195" class="Function">IV₆</a> <a id="4569" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="4580" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="4588" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="4590" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="4592" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4594" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4596" href="Ordinals.Exponentiation.RelatingConstructions.html#4787" class="Function">l₂</a>                                   <a id="4633" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="4634" class="Symbol">)</a>
        <a id="4644" class="Keyword">where</a>
         <a id="4659" href="Ordinals.Exponentiation.RelatingConstructions.html#4659" class="Function">σ</a> <a id="4661" class="Symbol">:</a> <a id="4663" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="4671" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="4673" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="4675" class="Symbol">(</a><a id="4676" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4678" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4680" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4681" class="Symbol">)</a> <a id="4683" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="4685" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="4693" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="4695" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="4697" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a>
         <a id="4708" href="Ordinals.Exponentiation.RelatingConstructions.html#4659" class="Function">σ</a> <a id="4710" class="Symbol">=</a> <a id="4712" href="Ordinals.Exponentiation.DecreasingList.html#34179" class="Function">expᴸ-segment-inclusion-⊴</a> <a id="4737" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="4739" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4741" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a>
         <a id="4752" href="Ordinals.Exponentiation.RelatingConstructions.html#4752" class="Function">l₁</a> <a id="4755" class="Symbol">=</a> <a id="4757" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="4766" class="Symbol">(</a><a id="4767" href="Ordinals.Exponentiation.RelatingConstructions.html#2093" class="Bound">IH</a> <a id="4770" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a> <a id="4772" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4774" class="Symbol">)</a> <a id="4776" href="Ordinals.Exponentiation.RelatingConstructions.html#4051" class="Bound">e</a>
         <a id="4787" href="Ordinals.Exponentiation.RelatingConstructions.html#4787" class="Function">l₂</a> <a id="4790" class="Symbol">=</a> <a id="4792" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="4794" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="4802" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="4804" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="4806" class="Symbol">(</a><a id="4807" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4809" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4811" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4812" class="Symbol">)</a> <a id="4814" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="4816" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="4824" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="4826" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="4828" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4830" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="4833" href="Ordinals.Exponentiation.RelatingConstructions.html#4659" class="Function">σ</a> <a id="4835" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="4837" href="Ordinals.Exponentiation.RelatingConstructions.html#4752" class="Function">l₁</a>

         <a id="4850" href="Ordinals.Exponentiation.RelatingConstructions.html#4850" class="Function">IV₁</a> <a id="4854" class="Symbol">=</a> <a id="4856" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4859" class="Symbol">(λ</a> <a id="4862" href="Ordinals.Exponentiation.RelatingConstructions.html#4862" class="Bound">-</a> <a id="4864" class="Symbol">→</a> <a id="4866" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4869" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4875" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4877" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4878" class="Symbol">)</a> <a id="4880" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4883" href="Ordinals.Exponentiation.RelatingConstructions.html#4862" class="Bound">-</a> <a id="4885" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4892" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4898" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4900" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4901" class="Symbol">)</a> <a id="4903" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4905" href="Ordinals.Exponentiation.RelatingConstructions.html#4051" class="Bound">e</a><a id="4906" class="Symbol">))</a>
                  <a id="4927" class="Symbol">((</a><a id="4929" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="4939" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4940" class="Symbol">)</a> <a id="4942" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4944" class="Symbol">)</a>
         <a id="4955" href="Ordinals.Exponentiation.RelatingConstructions.html#4955" class="Function">IV₂</a> <a id="4959" class="Symbol">=</a> <a id="4961" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4964" class="Symbol">(λ</a> <a id="4967" href="Ordinals.Exponentiation.RelatingConstructions.html#4967" class="Bound">-</a> <a id="4969" class="Symbol">→</a> <a id="4971" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4974" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4977" class="Symbol">(</a><a id="4978" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="4980" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4982" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="4983" class="Symbol">)</a> <a id="4985" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4988" href="Ordinals.Exponentiation.RelatingConstructions.html#4967" class="Bound">-</a> <a id="4990" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4993" class="Symbol">(</a><a id="4994" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="4997" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5003" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5005" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="5006" class="Symbol">)</a> <a id="5008" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5010" href="Ordinals.Exponentiation.RelatingConstructions.html#4051" class="Bound">e</a><a id="5011" class="Symbol">))</a> <a id="5014" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a>
         <a id="5028" href="Ordinals.Exponentiation.RelatingConstructions.html#5028" class="Function">IV₃</a> <a id="5032" class="Symbol">=</a> <a id="5034" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5037" class="Symbol">(</a><a id="5038" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="5042" class="Symbol">(</a><a id="5043" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="5046" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5049" class="Symbol">(</a><a id="5050" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5052" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5054" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="5055" class="Symbol">)</a> <a id="5057" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5059" href="Ordinals.Exponentiation.RelatingConstructions.html#4051" class="Bound">e</a><a id="5060" class="Symbol">))</a> <a id="5063" class="Symbol">(</a><a id="5064" href="Ordinals.MultiplicationProperties.html#1188" class="Function">×ₒ-𝟘ₒ-right</a> <a id="5076" class="Symbol">(</a><a id="5077" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="5080" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5083" class="Symbol">(</a><a id="5084" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5086" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5088" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="5089" class="Symbol">)))</a>
         <a id="5102" href="Ordinals.Exponentiation.RelatingConstructions.html#5102" class="Function">IV₄</a> <a id="5106" class="Symbol">=</a> <a id="5108" href="Ordinals.AdditionProperties.html#1029" class="Function">𝟘ₒ-left-neutral</a> <a id="5124" class="Symbol">(</a><a id="5125" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="5128" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5134" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5136" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="5137" class="Symbol">)</a> <a id="5139" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5141" href="Ordinals.Exponentiation.RelatingConstructions.html#4051" class="Bound">e</a><a id="5142" class="Symbol">)</a>
         <a id="5153" href="Ordinals.Exponentiation.RelatingConstructions.html#5153" class="Function">IV₅</a> <a id="5157" class="Symbol">=</a> <a id="5159" href="Ordinals.OrdinalOfOrdinals.html#27262" class="Function">Idtofunₒ-↓-lemma</a> <a id="5176" class="Symbol">(</a><a id="5177" href="Ordinals.Exponentiation.RelatingConstructions.html#2093" class="Bound">IH</a> <a id="5180" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a> <a id="5182" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5184" class="Symbol">)</a>
         <a id="5195" href="Ordinals.Exponentiation.RelatingConstructions.html#5195" class="Function">IV₆</a> <a id="5199" class="Symbol">=</a> <a id="5201" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="5224" class="Symbol">(</a><a id="5225" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="5233" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="5235" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="5237" class="Symbol">(</a><a id="5238" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5240" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5242" href="Ordinals.Exponentiation.RelatingConstructions.html#4047" class="Bound">b</a><a id="5243" class="Symbol">))</a> <a id="5246" class="Symbol">(</a><a id="5247" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="5255" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="5257" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="5259" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a><a id="5260" class="Symbol">)</a> <a id="5262" href="Ordinals.Exponentiation.RelatingConstructions.html#4659" class="Function">σ</a> <a id="5264" href="Ordinals.Exponentiation.RelatingConstructions.html#4752" class="Function">l₁</a>
       <a id="5274" href="Ordinals.Exponentiation.RelatingConstructions.html#3652" class="Function">IV</a> <a id="5277" class="Symbol">(</a><a id="5278" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5282" class="Symbol">(</a><a id="5283" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a> <a id="5285" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5287" href="Ordinals.Exponentiation.RelatingConstructions.html#5287" class="Bound">e</a> <a id="5289" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5291" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5295" href="Ordinals.Exponentiation.RelatingConstructions.html#5295" class="Bound">a</a> <a id="5297" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5299" href="Ordinals.Exponentiation.RelatingConstructions.html#5299" class="Bound">p</a><a id="5300" class="Symbol">))</a> <a id="5303" class="Symbol">=</a> <a id="5305" href="Ordinals.Exponentiation.RelatingConstructions.html#5834" class="Function">l₂</a> <a id="5308" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
        <a id="5318" class="Symbol">(</a><a id="5319" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="5322" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5325" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5327" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5329" href="Ordinals.Exponentiation.RelatingConstructions.html#3516" class="Bound">y</a>                                             <a id="5375" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5378" href="Ordinals.Exponentiation.RelatingConstructions.html#5299" class="Bound">p</a>   <a id="5382" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="5393" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="5396" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5399" class="Symbol">(</a><a id="5400" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5402" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5404" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a><a id="5405" class="Symbol">)</a> <a id="5407" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5410" class="Symbol">(</a><a id="5411" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="5414" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5416" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5420" href="Ordinals.Exponentiation.RelatingConstructions.html#5295" class="Bound">a</a><a id="5421" class="Symbol">)</a> <a id="5423" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5426" class="Symbol">(</a><a id="5427" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="5430" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5433" class="Symbol">(</a><a id="5434" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5436" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5438" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a><a id="5439" class="Symbol">)</a> <a id="5441" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5443" href="Ordinals.Exponentiation.RelatingConstructions.html#5287" class="Bound">e</a><a id="5444" class="Symbol">)</a>    <a id="5449" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5452" href="Ordinals.Exponentiation.RelatingConstructions.html#5892" class="Function">IV₁</a> <a id="5456" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="5467" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="5470" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5473" class="Symbol">(</a><a id="5474" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5476" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5478" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a><a id="5479" class="Symbol">)</a> <a id="5481" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5484" href="Ordinals.Exponentiation.RelatingConstructions.html#5771" class="Function">αₐ</a> <a id="5487" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5490" class="Symbol">(</a><a id="5491" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="5494" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5497" class="Symbol">(</a><a id="5498" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5500" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5502" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a><a id="5503" class="Symbol">)</a> <a id="5505" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5507" href="Ordinals.Exponentiation.RelatingConstructions.html#5287" class="Bound">e</a><a id="5508" class="Symbol">)</a>              <a id="5523" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5526" href="Ordinals.Exponentiation.RelatingConstructions.html#5998" class="Function">IV₂</a> <a id="5530" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="5541" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="5544" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5550" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5552" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a><a id="5553" class="Symbol">)</a> <a id="5555" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5558" href="Ordinals.Exponentiation.RelatingConstructions.html#5771" class="Function">αₐ</a> <a id="5561" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5564" class="Symbol">(</a><a id="5565" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="5573" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="5575" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="5577" class="Symbol">(</a><a id="5578" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5580" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5582" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a><a id="5583" class="Symbol">)</a> <a id="5585" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5587" href="Ordinals.Exponentiation.RelatingConstructions.html#5799" class="Function">l₁</a><a id="5589" class="Symbol">)</a>       <a id="5597" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5600" href="Ordinals.Exponentiation.RelatingConstructions.html#6089" class="Function">IV₃</a> <a id="5604" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="5615" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="5623" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="5625" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="5627" class="Symbol">(</a><a id="5628" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5630" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5632" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a><a id="5633" class="Symbol">)</a> <a id="5635" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5638" href="Ordinals.Exponentiation.RelatingConstructions.html#5771" class="Function">αₐ</a> <a id="5641" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5644" class="Symbol">(</a><a id="5645" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="5653" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="5655" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="5657" class="Symbol">(</a><a id="5658" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5660" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5662" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a><a id="5663" class="Symbol">)</a> <a id="5665" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5667" href="Ordinals.Exponentiation.RelatingConstructions.html#5799" class="Function">l₁</a><a id="5669" class="Symbol">)</a> <a id="5671" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5674" href="Ordinals.Exponentiation.RelatingConstructions.html#6163" class="Function">IV₄</a> <a id="5678" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="5689" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="5697" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="5699" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="5701" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5703" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5705" href="Ordinals.Exponentiation.RelatingConstructions.html#5834" class="Function">l₂</a>                                      <a id="5745" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="5746" class="Symbol">)</a>
        <a id="5756" class="Keyword">where</a>
         <a id="5771" href="Ordinals.Exponentiation.RelatingConstructions.html#5771" class="Function">αₐ</a> <a id="5774" class="Symbol">=</a> <a id="5776" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="5779" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5782" class="Symbol">(</a><a id="5783" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="5785" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5787" href="Ordinals.Exponentiation.RelatingConstructions.html#5295" class="Bound">a</a><a id="5788" class="Symbol">)</a>
         <a id="5799" href="Ordinals.Exponentiation.RelatingConstructions.html#5799" class="Function">l₁</a> <a id="5802" class="Symbol">=</a> <a id="5804" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="5813" class="Symbol">(</a><a id="5814" href="Ordinals.Exponentiation.RelatingConstructions.html#2093" class="Bound">IH</a> <a id="5817" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a> <a id="5819" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5821" class="Symbol">)</a> <a id="5823" href="Ordinals.Exponentiation.RelatingConstructions.html#5287" class="Bound">e</a>
         <a id="5834" href="Ordinals.Exponentiation.RelatingConstructions.html#5834" class="Function">l₂</a> <a id="5837" class="Symbol">=</a> <a id="5839" href="Ordinals.Exponentiation.DecreasingList.html#32380" class="Function">extended-expᴸ-segment-inclusion</a> <a id="5871" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="5873" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5875" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a> <a id="5877" href="Ordinals.Exponentiation.RelatingConstructions.html#5799" class="Function">l₁</a> <a id="5880" href="Ordinals.Exponentiation.RelatingConstructions.html#5295" class="Bound">a</a>

         <a id="5892" href="Ordinals.Exponentiation.RelatingConstructions.html#5892" class="Function">IV₁</a> <a id="5896" class="Symbol">=</a> <a id="5898" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5901" class="Symbol">(λ</a> <a id="5904" href="Ordinals.Exponentiation.RelatingConstructions.html#5904" class="Bound">-</a> <a id="5906" class="Symbol">→</a> <a id="5908" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="5911" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5914" class="Symbol">(</a><a id="5915" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5917" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5919" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a><a id="5920" class="Symbol">)</a> <a id="5922" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5925" href="Ordinals.Exponentiation.RelatingConstructions.html#5904" class="Bound">-</a> <a id="5927" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5930" class="Symbol">(</a><a id="5931" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="5934" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5937" class="Symbol">(</a><a id="5938" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="5940" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5942" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a><a id="5943" class="Symbol">)</a> <a id="5945" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5947" href="Ordinals.Exponentiation.RelatingConstructions.html#5287" class="Bound">e</a><a id="5948" class="Symbol">))</a>
                  <a id="5969" class="Symbol">((</a><a id="5971" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="5982" href="Ordinals.Exponentiation.RelatingConstructions.html#5295" class="Bound">a</a><a id="5983" class="Symbol">)</a> <a id="5985" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5987" class="Symbol">)</a>
         <a id="5998" href="Ordinals.Exponentiation.RelatingConstructions.html#5998" class="Function">IV₂</a> <a id="6002" class="Symbol">=</a> <a id="6004" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6007" class="Symbol">(</a><a id="6008" href="Ordinals.Exponentiation.RelatingConstructions.html#1959" class="Function">α&#39;</a> <a id="6011" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6014" class="Symbol">(</a><a id="6015" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="6017" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6019" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a><a id="6020" class="Symbol">)</a> <a id="6022" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6025" href="Ordinals.Exponentiation.RelatingConstructions.html#5771" class="Function">αₐ</a> <a id="6028" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="6031" class="Symbol">)</a>
                  <a id="6051" class="Symbol">(</a><a id="6052" href="Ordinals.OrdinalOfOrdinals.html#27262" class="Function">Idtofunₒ-↓-lemma</a> <a id="6069" class="Symbol">(</a><a id="6070" href="Ordinals.Exponentiation.RelatingConstructions.html#2093" class="Bound">IH</a> <a id="6073" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a> <a id="6075" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="6077" class="Symbol">))</a>
         <a id="6089" href="Ordinals.Exponentiation.RelatingConstructions.html#6089" class="Function">IV₃</a> <a id="6093" class="Symbol">=</a> <a id="6095" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6098" class="Symbol">(λ</a> <a id="6101" href="Ordinals.Exponentiation.RelatingConstructions.html#6101" class="Bound">-</a> <a id="6103" class="Symbol">→</a> <a id="6105" href="Ordinals.Exponentiation.RelatingConstructions.html#6101" class="Bound">-</a> <a id="6107" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6110" href="Ordinals.Exponentiation.RelatingConstructions.html#5771" class="Function">αₐ</a> <a id="6113" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="6125" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="6127" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="6129" class="Symbol">(</a><a id="6130" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="6132" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6134" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a><a id="6135" class="Symbol">)</a> <a id="6137" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6139" href="Ordinals.Exponentiation.RelatingConstructions.html#5799" class="Function">l₁</a><a id="6141" class="Symbol">))</a> <a id="6144" class="Symbol">(</a><a id="6145" href="Ordinals.Exponentiation.RelatingConstructions.html#2093" class="Bound">IH</a> <a id="6148" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a> <a id="6150" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="6152" class="Symbol">)</a>
         <a id="6163" href="Ordinals.Exponentiation.RelatingConstructions.html#6163" class="Function">IV₄</a> <a id="6167" class="Symbol">=</a> <a id="6169" href="Ordinals.Exponentiation.DecreasingList.html#51473" class="Function">expᴸ-↓-cons&#39;</a> <a id="6182" href="Ordinals.Exponentiation.RelatingConstructions.html#1881" class="Bound">α</a> <a id="6184" href="Ordinals.Exponentiation.RelatingConstructions.html#2091" class="Bound">β</a> <a id="6186" href="Ordinals.Exponentiation.RelatingConstructions.html#5295" class="Bound">a</a> <a id="6188" href="Ordinals.Exponentiation.RelatingConstructions.html#5283" class="Bound">b</a> <a id="6190" href="Ordinals.Exponentiation.RelatingConstructions.html#5799" class="Function">l₁</a> <a id="6193" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="exponentiation-constructions-agree"></a><a id="6197" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a>
 <a id="6233" class="Symbol">:</a> <a id="6235" class="Symbol">(</a><a id="6236" href="Ordinals.Exponentiation.RelatingConstructions.html#6236" class="Bound">α</a> <a id="6238" href="Ordinals.Exponentiation.RelatingConstructions.html#6238" class="Bound">β</a> <a id="6240" class="Symbol">:</a> <a id="6242" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6251" class="Symbol">)</a> <a id="6253" class="Symbol">(</a><a id="6254" href="Ordinals.Exponentiation.RelatingConstructions.html#6254" class="Bound">h</a> <a id="6256" class="Symbol">:</a> <a id="6258" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="6289" href="Ordinals.Exponentiation.RelatingConstructions.html#6236" class="Bound">α</a><a id="6290" class="Symbol">)</a>
 <a id="6293" class="Symbol">→</a> <a id="6295" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="6311" href="Ordinals.Exponentiation.RelatingConstructions.html#6236" class="Bound">α</a> <a id="6313" href="Ordinals.Exponentiation.RelatingConstructions.html#6254" class="Bound">h</a> <a id="6315" href="Ordinals.Exponentiation.RelatingConstructions.html#6238" class="Bound">β</a> <a id="6317" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6319" href="Ordinals.Exponentiation.RelatingConstructions.html#6236" class="Bound">α</a> <a id="6321" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6324" href="Ordinals.Exponentiation.RelatingConstructions.html#6238" class="Bound">β</a>
<a id="6326" href="Ordinals.Exponentiation.RelatingConstructions.html#6197" class="Function">exponentiation-constructions-agree</a> <a id="6361" href="Ordinals.Exponentiation.RelatingConstructions.html#6361" class="Bound">α</a> <a id="6363" href="Ordinals.Exponentiation.RelatingConstructions.html#6363" class="Bound">β</a> <a id="6365" href="Ordinals.Exponentiation.RelatingConstructions.html#6365" class="Bound">h</a> <a id="6367" class="Symbol">=</a>
 <a id="6370" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="6386" href="Ordinals.Exponentiation.RelatingConstructions.html#6361" class="Bound">α</a> <a id="6388" href="Ordinals.Exponentiation.RelatingConstructions.html#6365" class="Bound">h</a> <a id="6390" href="Ordinals.Exponentiation.RelatingConstructions.html#6363" class="Bound">β</a> <a id="6392" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="6401" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="6409" href="Ordinals.Exponentiation.RelatingConstructions.html#6497" class="Function">α⁺</a> <a id="6412" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="6414" href="Ordinals.Exponentiation.RelatingConstructions.html#6363" class="Bound">β</a>        <a id="6423" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6426" href="Ordinals.Exponentiation.RelatingConstructions.html#6514" class="Function">I</a> <a id="6428" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="6431" class="Symbol">(</a><a id="6432" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6435" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6438" href="Ordinals.Exponentiation.RelatingConstructions.html#6497" class="Function">α⁺</a><a id="6440" class="Symbol">)</a> <a id="6442" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6445" href="Ordinals.Exponentiation.RelatingConstructions.html#6363" class="Bound">β</a>       <a id="6453" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6456" href="Ordinals.Exponentiation.RelatingConstructions.html#6562" class="Function">II</a> <a id="6459" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="6462" href="Ordinals.Exponentiation.RelatingConstructions.html#6361" class="Bound">α</a> <a id="6464" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6467" href="Ordinals.Exponentiation.RelatingConstructions.html#6363" class="Bound">β</a>                <a id="6484" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="6488" class="Keyword">where</a>
   <a id="6497" href="Ordinals.Exponentiation.RelatingConstructions.html#6497" class="Function">α⁺</a> <a id="6500" class="Symbol">=</a> <a id="6502" href="Ordinals.Exponentiation.RelatingConstructions.html#6361" class="Bound">α</a> <a id="6504" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="6507" href="Ordinals.Exponentiation.RelatingConstructions.html#6365" class="Bound">h</a> <a id="6509" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a>
   <a id="6514" href="Ordinals.Exponentiation.RelatingConstructions.html#6514" class="Function">I</a> <a id="6516" class="Symbol">=</a> <a id="6518" href="Ordinals.Exponentiation.RelatingConstructions.html#1716" class="Function">exponentiation-constructions-agree&#39;</a> <a id="6554" href="Ordinals.Exponentiation.RelatingConstructions.html#6497" class="Function">α⁺</a> <a id="6557" href="Ordinals.Exponentiation.RelatingConstructions.html#6363" class="Bound">β</a>
   <a id="6562" href="Ordinals.Exponentiation.RelatingConstructions.html#6562" class="Function">II</a> <a id="6565" class="Symbol">=</a> <a id="6567" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6570" class="Symbol">(</a><a id="6571" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">_^ₒ</a> <a id="6575" href="Ordinals.Exponentiation.RelatingConstructions.html#6363" class="Bound">β</a><a id="6576" class="Symbol">)</a> <a id="6578" class="Symbol">((</a><a id="6580" href="Ordinals.Exponentiation.RelatingConstructions.html#6361" class="Bound">α</a> <a id="6582" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">⁺[</a> <a id="6585" href="Ordinals.Exponentiation.RelatingConstructions.html#6365" class="Bound">h</a> <a id="6587" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">]-part-of-decomposition</a><a id="6610" class="Symbol">)</a> <a id="6612" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="6614" class="Symbol">)</a>

<a id="6617" class="Markup">\end{code}</a><a id="6627" class="Background">

An alternative proof added on 29 January 2025 by Tom de Jong.

</a><a id="6692" class="Markup">\begin{code}</a>

<a id="exponentiation-constructions-agree&#39;-bis"></a><a id="6706" href="Ordinals.Exponentiation.RelatingConstructions.html#6706" class="Function">exponentiation-constructions-agree&#39;-bis</a>
 <a id="6747" class="Symbol">:</a> <a id="6749" class="Symbol">(</a><a id="6750" href="Ordinals.Exponentiation.RelatingConstructions.html#6750" class="Bound">α</a> <a id="6752" href="Ordinals.Exponentiation.RelatingConstructions.html#6752" class="Bound">β</a> <a id="6754" class="Symbol">:</a> <a id="6756" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6764" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6765" class="Symbol">)</a> <a id="6767" class="Symbol">→</a> <a id="6769" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="6777" href="Ordinals.Exponentiation.RelatingConstructions.html#6750" class="Bound">α</a> <a id="6779" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="6781" href="Ordinals.Exponentiation.RelatingConstructions.html#6752" class="Bound">β</a> <a id="6783" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6785" class="Symbol">(</a><a id="6786" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6789" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6792" href="Ordinals.Exponentiation.RelatingConstructions.html#6750" class="Bound">α</a><a id="6793" class="Symbol">)</a> <a id="6795" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6798" href="Ordinals.Exponentiation.RelatingConstructions.html#6752" class="Bound">β</a>
<a id="6800" href="Ordinals.Exponentiation.RelatingConstructions.html#6706" class="Function">exponentiation-constructions-agree&#39;-bis</a> <a id="6840" href="Ordinals.Exponentiation.RelatingConstructions.html#6840" class="Bound">α</a> <a id="6842" class="Symbol">=</a>
 <a id="6845" href="UF.Base.html#12002" class="Function">happly</a> <a id="6852" class="Symbol">(</a><a id="6853" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6856" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6860" class="Symbol">(</a><a id="6861" href="Ordinals.OperationsByCases.html#12016" class="Function">exponentiation-is-uniquely-specified</a> <a id="6898" class="Symbol">(</a><a id="6899" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6902" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6905" href="Ordinals.Exponentiation.RelatingConstructions.html#6840" class="Bound">α</a><a id="6906" class="Symbol">)</a> <a id="6908" href="Ordinals.Exponentiation.RelatingConstructions.html#6926" class="Function">I</a> <a id="6910" href="Ordinals.Exponentiation.RelatingConstructions.html#7058" class="Function">II</a><a id="6912" class="Symbol">))</a>
  <a id="6917" class="Keyword">where</a>
   <a id="6926" href="Ordinals.Exponentiation.RelatingConstructions.html#6926" class="Function">I</a> <a id="6928" class="Symbol">=</a> <a id="6930" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="6938" href="Ordinals.Exponentiation.RelatingConstructions.html#6840" class="Bound">α</a> <a id="6940" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="6942" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
       <a id="6951" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#25570" class="Function">expᴸ-satisfies-succ-specification</a> <a id="6985" href="Ordinals.Exponentiation.RelatingConstructions.html#6840" class="Bound">α</a> <a id="6987" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
       <a id="6996" class="Symbol">(λ</a> <a id="6999" class="Symbol">{</a><a id="7000" href="Ordinals.Exponentiation.RelatingConstructions.html#7000" class="Bound">I</a><a id="7001" class="Symbol">}</a> <a id="7003" class="Symbol">→</a> <a id="7005" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html#36972" class="Function">expᴸ-satisfies-zero-sup-combined-specification</a> <a id="7052" href="Ordinals.Exponentiation.RelatingConstructions.html#6840" class="Bound">α</a><a id="7053" class="Symbol">)</a>
   <a id="7058" href="Ordinals.Exponentiation.RelatingConstructions.html#7058" class="Function">II</a> <a id="7061" class="Symbol">=</a> <a id="7063" class="Symbol">(</a><a id="7064" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="7067" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7070" href="Ordinals.Exponentiation.RelatingConstructions.html#6840" class="Bound">α</a><a id="7071" class="Symbol">)</a> <a id="7073" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a> <a id="7077" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
        <a id="7087" class="Symbol">(</a><a id="7088" href="Ordinals.Exponentiation.Supremum.html#6794" class="Function">^ₒ-satisfies-succ-specification</a> <a id="7120" class="Symbol">(</a><a id="7121" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="7124" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7127" href="Ordinals.Exponentiation.RelatingConstructions.html#6840" class="Bound">α</a><a id="7128" class="Symbol">)</a> <a id="7130" class="Symbol">(</a><a id="7131" href="Ordinals.AdditionProperties.html#4922" class="Function">+ₒ-left-⊴</a> <a id="7141" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="7144" href="Ordinals.Exponentiation.RelatingConstructions.html#6840" class="Bound">α</a><a id="7145" class="Symbol">))</a> <a id="7148" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
        <a id="7158" class="Symbol">(λ</a> <a id="7161" class="Symbol">{</a><a id="7162" href="Ordinals.Exponentiation.RelatingConstructions.html#7162" class="Bound">I</a><a id="7163" class="Symbol">}</a> <a id="7165" class="Symbol">→</a> <a id="7167" href="Ordinals.Exponentiation.Supremum.html#12090" class="Function">^ₒ-satisfies-zero-sup-combined-specification</a> <a id="7212" class="Symbol">(</a><a id="7213" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="7216" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7219" href="Ordinals.Exponentiation.RelatingConstructions.html#6840" class="Bound">α</a><a id="7220" class="Symbol">))</a>

<a id="exponentiation-constructions-agree-bis"></a><a id="7224" href="Ordinals.Exponentiation.RelatingConstructions.html#7224" class="Function">exponentiation-constructions-agree-bis</a>
 <a id="7264" class="Symbol">:</a> <a id="7266" class="Symbol">(</a><a id="7267" href="Ordinals.Exponentiation.RelatingConstructions.html#7267" class="Bound">α</a> <a id="7269" href="Ordinals.Exponentiation.RelatingConstructions.html#7269" class="Bound">β</a> <a id="7271" class="Symbol">:</a> <a id="7273" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7281" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7282" class="Symbol">)</a> <a id="7284" class="Symbol">(</a><a id="7285" href="Ordinals.Exponentiation.RelatingConstructions.html#7285" class="Bound">h</a> <a id="7287" class="Symbol">:</a> <a id="7289" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="7320" href="Ordinals.Exponentiation.RelatingConstructions.html#7267" class="Bound">α</a><a id="7321" class="Symbol">)</a>
 <a id="7324" class="Symbol">→</a> <a id="7326" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="7342" href="Ordinals.Exponentiation.RelatingConstructions.html#7267" class="Bound">α</a> <a id="7344" href="Ordinals.Exponentiation.RelatingConstructions.html#7285" class="Bound">h</a> <a id="7346" href="Ordinals.Exponentiation.RelatingConstructions.html#7269" class="Bound">β</a> <a id="7348" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7350" href="Ordinals.Exponentiation.RelatingConstructions.html#7267" class="Bound">α</a> <a id="7352" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7355" href="Ordinals.Exponentiation.RelatingConstructions.html#7269" class="Bound">β</a>
<a id="7357" href="Ordinals.Exponentiation.RelatingConstructions.html#7224" class="Function">exponentiation-constructions-agree-bis</a> <a id="7396" href="Ordinals.Exponentiation.RelatingConstructions.html#7396" class="Bound">α</a> <a id="7398" href="Ordinals.Exponentiation.RelatingConstructions.html#7398" class="Bound">β</a> <a id="7400" href="Ordinals.Exponentiation.RelatingConstructions.html#7400" class="Bound">h</a> <a id="7402" class="Symbol">=</a>
 <a id="7405" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="7421" href="Ordinals.Exponentiation.RelatingConstructions.html#7396" class="Bound">α</a> <a id="7423" href="Ordinals.Exponentiation.RelatingConstructions.html#7400" class="Bound">h</a> <a id="7425" href="Ordinals.Exponentiation.RelatingConstructions.html#7398" class="Bound">β</a> <a id="7427" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="7436" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="7444" href="Ordinals.Exponentiation.RelatingConstructions.html#7532" class="Function">α⁺</a> <a id="7447" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="7449" href="Ordinals.Exponentiation.RelatingConstructions.html#7398" class="Bound">β</a>        <a id="7458" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7461" href="Ordinals.Exponentiation.RelatingConstructions.html#7549" class="Function">I</a> <a id="7463" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="7466" class="Symbol">(</a><a id="7467" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="7470" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7473" href="Ordinals.Exponentiation.RelatingConstructions.html#7532" class="Function">α⁺</a><a id="7475" class="Symbol">)</a> <a id="7477" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7480" href="Ordinals.Exponentiation.RelatingConstructions.html#7398" class="Bound">β</a>       <a id="7488" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7491" href="Ordinals.Exponentiation.RelatingConstructions.html#7601" class="Function">II</a> <a id="7494" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="7497" href="Ordinals.Exponentiation.RelatingConstructions.html#7396" class="Bound">α</a> <a id="7499" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7502" href="Ordinals.Exponentiation.RelatingConstructions.html#7398" class="Bound">β</a>                <a id="7519" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="7523" class="Keyword">where</a>
   <a id="7532" href="Ordinals.Exponentiation.RelatingConstructions.html#7532" class="Function">α⁺</a> <a id="7535" class="Symbol">=</a> <a id="7537" href="Ordinals.Exponentiation.RelatingConstructions.html#7396" class="Bound">α</a> <a id="7539" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="7542" href="Ordinals.Exponentiation.RelatingConstructions.html#7400" class="Bound">h</a> <a id="7544" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a>
   <a id="7549" href="Ordinals.Exponentiation.RelatingConstructions.html#7549" class="Function">I</a> <a id="7551" class="Symbol">=</a> <a id="7553" href="Ordinals.Exponentiation.RelatingConstructions.html#6706" class="Function">exponentiation-constructions-agree&#39;-bis</a> <a id="7593" href="Ordinals.Exponentiation.RelatingConstructions.html#7532" class="Function">α⁺</a> <a id="7596" href="Ordinals.Exponentiation.RelatingConstructions.html#7398" class="Bound">β</a>
   <a id="7601" href="Ordinals.Exponentiation.RelatingConstructions.html#7601" class="Function">II</a> <a id="7604" class="Symbol">=</a> <a id="7606" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7609" class="Symbol">(</a><a id="7610" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">_^ₒ</a> <a id="7614" href="Ordinals.Exponentiation.RelatingConstructions.html#7398" class="Bound">β</a><a id="7615" class="Symbol">)</a> <a id="7617" class="Symbol">((</a><a id="7619" href="Ordinals.Exponentiation.RelatingConstructions.html#7396" class="Bound">α</a> <a id="7621" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">⁺[</a> <a id="7624" href="Ordinals.Exponentiation.RelatingConstructions.html#7400" class="Bound">h</a> <a id="7626" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">]-part-of-decomposition</a><a id="7649" class="Symbol">)</a> <a id="7651" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="7653" class="Symbol">)</a>

<a id="7656" class="Markup">\end{code}</a><a id="7666" class="Background">

There is a canonical function f_β : DecrList₂ α β → α ^ₒ β defined by
transfinite induction on β as

  f_β []            := ⊥
  f_β ((a , b) ∷ l) := [inr b , f_{β ↓ b} l&#39; , a]

where
  l&#39; : DecrList₂ α (β ↓ b)
is obtained from l and the fact that the list (a , b) ∷ l is decreasing in the
second component.

We show that this map is a surjection, which motivates and allows us to think of
lists in DecrList₂ α β as concrete representations of (abstract) elements of
α ^ₒ β. Put differently, such a list denotes the abstract element.

We furthermore state and prove precisely how this canonical function f_β relates
to the simulation induced by the identification
  exponentiationᴸ α h β ＝ α ^ₒ β
obtained above.

</a><a id="8381" class="Markup">\begin{code}</a>

<a id="8395" class="Keyword">module</a> <a id="denotations"></a><a id="8402" href="Ordinals.Exponentiation.RelatingConstructions.html#8402" class="Module">denotations</a>
        <a id="8422" class="Symbol">(</a><a id="8423" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="8425" class="Symbol">:</a> <a id="8427" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8435" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8436" class="Symbol">)</a>
       <a id="8445" class="Keyword">where</a>

 <a id="8453" class="Keyword">abstract</a>
  <a id="8464" class="Keyword">private</a>
   <a id="denotations.denotation-body"></a><a id="8475" href="Ordinals.Exponentiation.RelatingConstructions.html#8475" class="Function">denotation-body</a> <a id="8491" class="Symbol">:</a> <a id="8493" class="Symbol">(</a><a id="8494" href="Ordinals.Exponentiation.RelatingConstructions.html#8494" class="Bound">β</a> <a id="8496" class="Symbol">:</a> <a id="8498" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8506" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8507" class="Symbol">)</a>
                   <a id="8528" class="Symbol">→</a> <a id="8530" class="Symbol">((</a><a id="8532" href="Ordinals.Exponentiation.RelatingConstructions.html#8532" class="Bound">b</a> <a id="8534" class="Symbol">:</a> <a id="8536" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8538" href="Ordinals.Exponentiation.RelatingConstructions.html#8494" class="Bound">β</a> <a id="8540" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8541" class="Symbol">)</a> <a id="8543" class="Symbol">→</a> <a id="8545" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="8555" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="8557" class="Symbol">(</a><a id="8558" href="Ordinals.Exponentiation.RelatingConstructions.html#8494" class="Bound">β</a> <a id="8560" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8562" href="Ordinals.Exponentiation.RelatingConstructions.html#8532" class="Bound">b</a><a id="8563" class="Symbol">)</a> <a id="8565" class="Symbol">→</a> <a id="8567" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8569" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="8571" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="8574" class="Symbol">(</a><a id="8575" href="Ordinals.Exponentiation.RelatingConstructions.html#8494" class="Bound">β</a> <a id="8577" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8579" href="Ordinals.Exponentiation.RelatingConstructions.html#8532" class="Bound">b</a><a id="8580" class="Symbol">)</a> <a id="8582" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8583" class="Symbol">)</a>
                   <a id="8604" class="Symbol">→</a> <a id="8606" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="8616" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="8618" href="Ordinals.Exponentiation.RelatingConstructions.html#8494" class="Bound">β</a> <a id="8620" class="Symbol">→</a> <a id="8622" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8624" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="8626" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="8629" href="Ordinals.Exponentiation.RelatingConstructions.html#8494" class="Bound">β</a> <a id="8631" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="8636" href="Ordinals.Exponentiation.RelatingConstructions.html#8475" class="Function">denotation-body</a> <a id="8652" href="Ordinals.Exponentiation.RelatingConstructions.html#8652" class="Bound">β</a> <a id="8654" href="Ordinals.Exponentiation.RelatingConstructions.html#8654" class="Bound">r</a> <a id="8656" class="Symbol">(</a><a id="8657" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="8660" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8662" href="Ordinals.Exponentiation.RelatingConstructions.html#8662" class="Bound">δ</a><a id="8663" class="Symbol">)</a> <a id="8665" class="Symbol">=</a> <a id="8667" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="8672" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="8674" href="Ordinals.Exponentiation.RelatingConstructions.html#8652" class="Bound">β</a>
   <a id="8679" href="Ordinals.Exponentiation.RelatingConstructions.html#8475" class="Function">denotation-body</a> <a id="8695" href="Ordinals.Exponentiation.RelatingConstructions.html#8695" class="Bound">β</a> <a id="8697" href="Ordinals.Exponentiation.RelatingConstructions.html#8697" class="Bound">r</a> <a id="8699" class="Symbol">(((</a><a id="8702" href="Ordinals.Exponentiation.RelatingConstructions.html#8702" class="Bound">a</a> <a id="8704" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8706" href="Ordinals.Exponentiation.RelatingConstructions.html#8706" class="Bound">b</a><a id="8707" class="Symbol">)</a> <a id="8709" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="8711" href="Ordinals.Exponentiation.RelatingConstructions.html#8711" class="Bound">l</a><a id="8712" class="Symbol">)</a> <a id="8714" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8716" href="Ordinals.Exponentiation.RelatingConstructions.html#8716" class="Bound">δ</a><a id="8717" class="Symbol">)</a> <a id="8719" class="Symbol">=</a> <a id="8721" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="8730" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="8732" href="Ordinals.Exponentiation.RelatingConstructions.html#8695" class="Bound">β</a>
                                              <a id="8780" class="Symbol">(</a><a id="8781" href="Ordinals.Exponentiation.RelatingConstructions.html#8697" class="Bound">r</a> <a id="8783" href="Ordinals.Exponentiation.RelatingConstructions.html#8706" class="Bound">b</a> <a id="8785" class="Symbol">(</a><a id="8786" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="8796" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="8798" href="Ordinals.Exponentiation.RelatingConstructions.html#8695" class="Bound">β</a> <a id="8800" href="Ordinals.Exponentiation.RelatingConstructions.html#8702" class="Bound">a</a> <a id="8802" href="Ordinals.Exponentiation.RelatingConstructions.html#8706" class="Bound">b</a> <a id="8804" href="Ordinals.Exponentiation.RelatingConstructions.html#8711" class="Bound">l</a> <a id="8806" href="Ordinals.Exponentiation.RelatingConstructions.html#8716" class="Bound">δ</a><a id="8807" class="Symbol">)</a> <a id="8809" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8811" href="Ordinals.Exponentiation.RelatingConstructions.html#8702" class="Bound">a</a><a id="8812" class="Symbol">)</a>

  <a id="denotations.denotation"></a><a id="8817" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="8828" class="Symbol">:</a> <a id="8830" class="Symbol">(</a><a id="8831" href="Ordinals.Exponentiation.RelatingConstructions.html#8831" class="Bound">β</a> <a id="8833" class="Symbol">:</a> <a id="8835" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8843" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8844" class="Symbol">)</a> <a id="8846" class="Symbol">→</a> <a id="8848" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="8858" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="8860" href="Ordinals.Exponentiation.RelatingConstructions.html#8831" class="Bound">β</a> <a id="8862" class="Symbol">→</a> <a id="8864" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8866" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="8868" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="8871" href="Ordinals.Exponentiation.RelatingConstructions.html#8831" class="Bound">β</a> <a id="8873" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="8877" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="8888" class="Symbol">=</a>
   <a id="8893" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="8921" class="Symbol">(λ</a> <a id="8924" href="Ordinals.Exponentiation.RelatingConstructions.html#8924" class="Bound">β</a> <a id="8926" class="Symbol">→</a> <a id="8928" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="8938" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="8940" href="Ordinals.Exponentiation.RelatingConstructions.html#8924" class="Bound">β</a> <a id="8942" class="Symbol">→</a> <a id="8944" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8946" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="8948" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="8951" href="Ordinals.Exponentiation.RelatingConstructions.html#8924" class="Bound">β</a> <a id="8953" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8954" class="Symbol">)</a> <a id="8956" href="Ordinals.Exponentiation.RelatingConstructions.html#8475" class="Function">denotation-body</a>

  <a id="8975" class="Keyword">syntax</a> <a id="8982" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="8993" class="Bound">β</a> <a id="8995" class="Bound">l</a> <a id="8997" class="Symbol">=</a> <a id="8999" class="Function">⟦</a> <a id="9001" class="Bound">l</a> <a id="9003" class="Function">⟧⟨</a> <a id="9006" class="Bound">β</a> <a id="9008" class="Function">⟩</a>

  <a id="denotations.denotation-behaviour"></a><a id="9013" href="Ordinals.Exponentiation.RelatingConstructions.html#9013" class="Function">denotation-behaviour</a>
   <a id="9037" class="Symbol">:</a> <a id="9039" class="Symbol">(</a><a id="9040" href="Ordinals.Exponentiation.RelatingConstructions.html#9040" class="Bound">β</a> <a id="9042" class="Symbol">:</a> <a id="9044" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9052" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9053" class="Symbol">)</a>
   <a id="9058" class="Symbol">→</a> <a id="9060" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="9071" href="Ordinals.Exponentiation.RelatingConstructions.html#9040" class="Bound">β</a> <a id="9073" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9075" href="Ordinals.Exponentiation.RelatingConstructions.html#8475" class="Function">denotation-body</a> <a id="9091" href="Ordinals.Exponentiation.RelatingConstructions.html#9040" class="Bound">β</a> <a id="9093" class="Symbol">(λ</a> <a id="9096" href="Ordinals.Exponentiation.RelatingConstructions.html#9096" class="Bound">b</a> <a id="9098" class="Symbol">→</a> <a id="9100" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="9111" class="Symbol">(</a><a id="9112" href="Ordinals.Exponentiation.RelatingConstructions.html#9040" class="Bound">β</a> <a id="9114" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9116" href="Ordinals.Exponentiation.RelatingConstructions.html#9096" class="Bound">b</a><a id="9117" class="Symbol">))</a>
  <a id="9122" href="Ordinals.Exponentiation.RelatingConstructions.html#9013" class="Function">denotation-behaviour</a> <a id="9143" class="Symbol">=</a>
   <a id="9148" href="Ordinals.OrdinalOfOrdinals.html#27595" class="Function">transfinite-induction-on-OO-behaviour</a>
    <a id="9190" class="Symbol">(λ</a> <a id="9193" href="Ordinals.Exponentiation.RelatingConstructions.html#9193" class="Bound">β</a> <a id="9195" class="Symbol">→</a> <a id="9197" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="9207" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="9209" href="Ordinals.Exponentiation.RelatingConstructions.html#9193" class="Bound">β</a> <a id="9211" class="Symbol">→</a> <a id="9213" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9215" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="9217" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9220" href="Ordinals.Exponentiation.RelatingConstructions.html#9193" class="Bound">β</a> <a id="9222" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9223" class="Symbol">)</a>
    <a id="9229" href="Ordinals.Exponentiation.RelatingConstructions.html#8475" class="Function">denotation-body</a>

  <a id="denotations.⟦⟧-behaviour-cons"></a><a id="9248" href="Ordinals.Exponentiation.RelatingConstructions.html#9248" class="Function">⟦⟧-behaviour-cons</a> <a id="9266" class="Symbol">:</a> <a id="9268" class="Symbol">(</a><a id="9269" href="Ordinals.Exponentiation.RelatingConstructions.html#9269" class="Bound">β</a> <a id="9271" class="Symbol">:</a> <a id="9273" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9281" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9282" class="Symbol">)</a>
                      <a id="9306" class="Symbol">(</a><a id="9307" href="Ordinals.Exponentiation.RelatingConstructions.html#9307" class="Bound">a</a> <a id="9309" class="Symbol">:</a> <a id="9311" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9313" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="9315" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9316" class="Symbol">)</a> <a id="9318" class="Symbol">(</a><a id="9319" href="Ordinals.Exponentiation.RelatingConstructions.html#9319" class="Bound">b</a> <a id="9321" class="Symbol">:</a> <a id="9323" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9325" href="Ordinals.Exponentiation.RelatingConstructions.html#9269" class="Bound">β</a> <a id="9327" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9328" class="Symbol">)</a>
                      <a id="9352" class="Symbol">(</a><a id="9353" href="Ordinals.Exponentiation.RelatingConstructions.html#9353" class="Bound">l</a> <a id="9355" class="Symbol">:</a> <a id="9357" href="MLTT.List.html#488" class="Datatype">List</a> <a id="9362" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9364" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="9366" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9369" href="Ordinals.Exponentiation.RelatingConstructions.html#9269" class="Bound">β</a> <a id="9371" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9372" class="Symbol">)</a>
                      <a id="9396" class="Symbol">(</a><a id="9397" href="Ordinals.Exponentiation.RelatingConstructions.html#9397" class="Bound">δ</a> <a id="9399" class="Symbol">:</a> <a id="9401" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="9419" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="9421" href="Ordinals.Exponentiation.RelatingConstructions.html#9269" class="Bound">β</a> <a id="9423" class="Symbol">((</a><a id="9425" href="Ordinals.Exponentiation.RelatingConstructions.html#9307" class="Bound">a</a> <a id="9427" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9429" href="Ordinals.Exponentiation.RelatingConstructions.html#9319" class="Bound">b</a><a id="9430" class="Symbol">)</a> <a id="9432" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9434" href="Ordinals.Exponentiation.RelatingConstructions.html#9353" class="Bound">l</a><a id="9435" class="Symbol">))</a>
                    <a id="9458" class="Symbol">→</a> <a id="9460" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟦</a> <a id="9462" class="Symbol">((</a><a id="9464" href="Ordinals.Exponentiation.RelatingConstructions.html#9307" class="Bound">a</a> <a id="9466" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9468" href="Ordinals.Exponentiation.RelatingConstructions.html#9319" class="Bound">b</a><a id="9469" class="Symbol">)</a> <a id="9471" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9473" href="Ordinals.Exponentiation.RelatingConstructions.html#9353" class="Bound">l</a><a id="9474" class="Symbol">)</a> <a id="9476" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9478" href="Ordinals.Exponentiation.RelatingConstructions.html#9397" class="Bound">δ</a> <a id="9480" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟧⟨</a> <a id="9483" href="Ordinals.Exponentiation.RelatingConstructions.html#9269" class="Bound">β</a> <a id="9485" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟩</a>
                      <a id="9509" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9511" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="9520" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="9522" href="Ordinals.Exponentiation.RelatingConstructions.html#9269" class="Bound">β</a> <a id="9524" class="Symbol">(</a><a id="9525" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟦</a> <a id="9527" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="9537" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="9539" href="Ordinals.Exponentiation.RelatingConstructions.html#9269" class="Bound">β</a> <a id="9541" href="Ordinals.Exponentiation.RelatingConstructions.html#9307" class="Bound">a</a> <a id="9543" href="Ordinals.Exponentiation.RelatingConstructions.html#9319" class="Bound">b</a> <a id="9545" href="Ordinals.Exponentiation.RelatingConstructions.html#9353" class="Bound">l</a> <a id="9547" href="Ordinals.Exponentiation.RelatingConstructions.html#9397" class="Bound">δ</a> <a id="9549" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟧⟨</a> <a id="9552" href="Ordinals.Exponentiation.RelatingConstructions.html#9269" class="Bound">β</a> <a id="9554" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9556" href="Ordinals.Exponentiation.RelatingConstructions.html#9319" class="Bound">b</a> <a id="9558" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟩</a> <a id="9560" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9562" href="Ordinals.Exponentiation.RelatingConstructions.html#9307" class="Bound">a</a><a id="9563" class="Symbol">)</a>
  <a id="9567" href="Ordinals.Exponentiation.RelatingConstructions.html#9248" class="Function">⟦⟧-behaviour-cons</a> <a id="9585" href="Ordinals.Exponentiation.RelatingConstructions.html#9585" class="Bound">β</a> <a id="9587" href="Ordinals.Exponentiation.RelatingConstructions.html#9587" class="Bound">a</a> <a id="9589" href="Ordinals.Exponentiation.RelatingConstructions.html#9589" class="Bound">b</a> <a id="9591" href="Ordinals.Exponentiation.RelatingConstructions.html#9591" class="Bound">l</a> <a id="9593" href="Ordinals.Exponentiation.RelatingConstructions.html#9593" class="Bound">δ</a> <a id="9595" class="Symbol">=</a>
   <a id="9600" href="UF.Base.html#12002" class="Function">happly</a> <a id="9607" class="Symbol">(</a><a id="9608" href="Ordinals.Exponentiation.RelatingConstructions.html#9013" class="Function">denotation-behaviour</a> <a id="9629" href="Ordinals.Exponentiation.RelatingConstructions.html#9585" class="Bound">β</a><a id="9630" class="Symbol">)</a> <a id="9632" class="Symbol">(((</a><a id="9635" href="Ordinals.Exponentiation.RelatingConstructions.html#9587" class="Bound">a</a> <a id="9637" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9639" href="Ordinals.Exponentiation.RelatingConstructions.html#9589" class="Bound">b</a><a id="9640" class="Symbol">)</a> <a id="9642" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="9644" href="Ordinals.Exponentiation.RelatingConstructions.html#9591" class="Bound">l</a><a id="9645" class="Symbol">)</a> <a id="9647" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9649" href="Ordinals.Exponentiation.RelatingConstructions.html#9593" class="Bound">δ</a><a id="9650" class="Symbol">)</a>

  <a id="denotations.⟦⟧-behaviour-[]"></a><a id="9655" href="Ordinals.Exponentiation.RelatingConstructions.html#9655" class="Function">⟦⟧-behaviour-[]</a> <a id="9671" class="Symbol">:</a> <a id="9673" class="Symbol">(</a><a id="9674" href="Ordinals.Exponentiation.RelatingConstructions.html#9674" class="Bound">β</a> <a id="9676" class="Symbol">:</a> <a id="9678" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9686" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9687" class="Symbol">)</a> <a id="9689" class="Symbol">→</a> <a id="9691" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟦</a> <a id="9693" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="9696" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9698" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="9706" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟧⟨</a> <a id="9709" href="Ordinals.Exponentiation.RelatingConstructions.html#9674" class="Bound">β</a> <a id="9711" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟩</a> <a id="9713" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9715" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="9720" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="9722" href="Ordinals.Exponentiation.RelatingConstructions.html#9674" class="Bound">β</a>
  <a id="9726" href="Ordinals.Exponentiation.RelatingConstructions.html#9655" class="Function">⟦⟧-behaviour-[]</a> <a id="9742" href="Ordinals.Exponentiation.RelatingConstructions.html#9742" class="Bound">β</a> <a id="9744" class="Symbol">=</a> <a id="9746" href="UF.Base.html#12002" class="Function">happly</a> <a id="9753" class="Symbol">(</a><a id="9754" href="Ordinals.Exponentiation.RelatingConstructions.html#9013" class="Function">denotation-behaviour</a> <a id="9775" href="Ordinals.Exponentiation.RelatingConstructions.html#9742" class="Bound">β</a><a id="9776" class="Symbol">)</a> <a id="9778" class="Symbol">(</a><a id="9779" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="9782" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9784" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="9791" class="Symbol">)</a>

 <a id="denotations.⟦⟧-is-surjection"></a><a id="9795" href="Ordinals.Exponentiation.RelatingConstructions.html#9795" class="Function">⟦⟧-is-surjection</a> <a id="9812" class="Symbol">:</a> <a id="9814" class="Symbol">(</a><a id="9815" href="Ordinals.Exponentiation.RelatingConstructions.html#9815" class="Bound">β</a> <a id="9817" class="Symbol">:</a> <a id="9819" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9827" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9828" class="Symbol">)</a> <a id="9830" class="Symbol">→</a> <a id="9832" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="9846" class="Symbol">(</a><a id="9847" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="9858" href="Ordinals.Exponentiation.RelatingConstructions.html#9815" class="Bound">β</a><a id="9859" class="Symbol">)</a>
 <a id="9862" href="Ordinals.Exponentiation.RelatingConstructions.html#9795" class="Function">⟦⟧-is-surjection</a> <a id="9879" class="Symbol">=</a>
  <a id="9883" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="9911" class="Symbol">(λ</a> <a id="9914" href="Ordinals.Exponentiation.RelatingConstructions.html#9914" class="Bound">β</a> <a id="9916" class="Symbol">→</a> <a id="9918" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="9932" class="Symbol">(</a><a id="9933" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="9944" href="Ordinals.Exponentiation.RelatingConstructions.html#9914" class="Bound">β</a><a id="9945" class="Symbol">))</a> <a id="9948" href="Ordinals.Exponentiation.RelatingConstructions.html#9961" class="Function">I</a>
  <a id="9952" class="Keyword">where</a>
   <a id="9961" href="Ordinals.Exponentiation.RelatingConstructions.html#9961" class="Function">I</a> <a id="9963" class="Symbol">:</a> <a id="9965" class="Symbol">(</a><a id="9966" href="Ordinals.Exponentiation.RelatingConstructions.html#9966" class="Bound">β</a> <a id="9968" class="Symbol">:</a> <a id="9970" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9978" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9979" class="Symbol">)</a>
     <a id="9986" class="Symbol">→</a> <a id="9988" class="Symbol">((</a><a id="9990" href="Ordinals.Exponentiation.RelatingConstructions.html#9990" class="Bound">b</a> <a id="9992" class="Symbol">:</a> <a id="9994" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9996" href="Ordinals.Exponentiation.RelatingConstructions.html#9966" class="Bound">β</a> <a id="9998" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9999" class="Symbol">)</a> <a id="10001" class="Symbol">→</a> <a id="10003" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="10017" class="Symbol">(</a><a id="10018" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="10029" class="Symbol">(</a><a id="10030" href="Ordinals.Exponentiation.RelatingConstructions.html#9966" class="Bound">β</a> <a id="10032" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10034" href="Ordinals.Exponentiation.RelatingConstructions.html#9990" class="Bound">b</a><a id="10035" class="Symbol">)))</a>
     <a id="10044" class="Symbol">→</a> <a id="10046" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="10060" class="Symbol">(</a><a id="10061" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="10072" href="Ordinals.Exponentiation.RelatingConstructions.html#9966" class="Bound">β</a><a id="10073" class="Symbol">)</a>
   <a id="10078" href="Ordinals.Exponentiation.RelatingConstructions.html#9961" class="Function">I</a> <a id="10080" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10082" href="Ordinals.Exponentiation.RelatingConstructions.html#10082" class="Bound">IH</a> <a id="10085" class="Symbol">=</a>
    <a id="10091" href="Ordinals.Exponentiation.Supremum.html#4556" class="Function">^ₒ-induction</a> <a id="10104" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10106" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a>
     <a id="10113" class="Symbol">(λ</a> <a id="10116" class="Symbol">(</a><a id="10117" href="Ordinals.Exponentiation.RelatingConstructions.html#10117" class="Bound">e</a> <a id="10119" class="Symbol">:</a> <a id="10121" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10123" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10125" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10128" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10130" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10131" class="Symbol">)</a> <a id="10133" class="Symbol">→</a> <a id="10135" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="10137" href="Ordinals.Exponentiation.RelatingConstructions.html#10137" class="Bound">l</a> <a id="10139" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="10141" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="10151" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10153" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10155" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="10157" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟦</a> <a id="10159" href="Ordinals.Exponentiation.RelatingConstructions.html#10137" class="Bound">l</a> <a id="10161" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟧⟨</a> <a id="10164" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10166" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟩</a> <a id="10168" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10170" href="Ordinals.Exponentiation.RelatingConstructions.html#10117" class="Bound">e</a><a id="10171" class="Symbol">)</a>
     <a id="10178" class="Symbol">(λ</a> <a id="10181" href="Ordinals.Exponentiation.RelatingConstructions.html#10181" class="Bound">e</a> <a id="10183" class="Symbol">→</a> <a id="10185" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="10194" class="Symbol">)</a>
     <a id="10201" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="10203" class="Symbol">(</a><a id="10204" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="10207" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10209" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="10216" class="Symbol">)</a> <a id="10218" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10220" href="Ordinals.Exponentiation.RelatingConstructions.html#9655" class="Function">⟦⟧-behaviour-[]</a> <a id="10236" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10238" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>
     <a id="10245" href="Ordinals.Exponentiation.RelatingConstructions.html#10267" class="Function">II</a>
      <a id="10254" class="Keyword">where</a>
       <a id="10267" href="Ordinals.Exponentiation.RelatingConstructions.html#10267" class="Function">II</a> <a id="10270" class="Symbol">:</a> <a id="10272" class="Symbol">(</a><a id="10273" href="Ordinals.Exponentiation.RelatingConstructions.html#10273" class="Bound">b</a> <a id="10275" class="Symbol">:</a> <a id="10277" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10279" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10281" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10282" class="Symbol">)</a> <a id="10284" class="Symbol">(</a><a id="10285" href="Ordinals.Exponentiation.RelatingConstructions.html#10285" class="Bound">y</a> <a id="10287" class="Symbol">:</a> <a id="10289" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10291" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10293" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10296" class="Symbol">(</a><a id="10297" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10299" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10301" href="Ordinals.Exponentiation.RelatingConstructions.html#10273" class="Bound">b</a><a id="10302" class="Symbol">)</a> <a id="10304" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10307" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10309" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10310" class="Symbol">)</a>
         <a id="10321" class="Symbol">→</a> <a id="10323" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="10332" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10334" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10336" href="Ordinals.Exponentiation.RelatingConstructions.html#10285" class="Bound">y</a> <a id="10338" href="UF.ImageAndSurjection.html#678" class="Function Operator">∈image</a> <a id="10345" class="Symbol">(</a><a id="10346" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="10357" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a><a id="10358" class="Symbol">)</a>
       <a id="10367" href="Ordinals.Exponentiation.RelatingConstructions.html#10267" class="Function">II</a> <a id="10370" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a> <a id="10372" class="Symbol">(</a><a id="10373" href="Ordinals.Exponentiation.RelatingConstructions.html#10373" class="Bound">e</a> <a id="10375" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10377" href="Ordinals.Exponentiation.RelatingConstructions.html#10377" class="Bound">a</a><a id="10378" class="Symbol">)</a> <a id="10380" class="Symbol">=</a> <a id="10382" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="10393" href="Ordinals.Exponentiation.RelatingConstructions.html#10429" class="Function">III</a> <a id="10397" class="Symbol">(</a><a id="10398" href="Ordinals.Exponentiation.RelatingConstructions.html#10082" class="Bound">IH</a> <a id="10401" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a> <a id="10403" href="Ordinals.Exponentiation.RelatingConstructions.html#10373" class="Bound">e</a><a id="10404" class="Symbol">)</a>
        <a id="10414" class="Keyword">where</a>
         <a id="10429" href="Ordinals.Exponentiation.RelatingConstructions.html#10429" class="Function">III</a> <a id="10433" class="Symbol">:</a> <a id="10435" class="Symbol">(</a><a id="10436" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10438" href="Ordinals.Exponentiation.RelatingConstructions.html#10438" class="Bound">ℓ</a> <a id="10440" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10442" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="10452" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10454" class="Symbol">(</a><a id="10455" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10457" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10459" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a><a id="10460" class="Symbol">)</a> <a id="10462" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10464" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟦</a> <a id="10466" href="Ordinals.Exponentiation.RelatingConstructions.html#10438" class="Bound">ℓ</a> <a id="10468" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟧⟨</a> <a id="10471" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10473" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10475" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a> <a id="10477" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟩</a> <a id="10479" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10481" href="Ordinals.Exponentiation.RelatingConstructions.html#10373" class="Bound">e</a><a id="10482" class="Symbol">)</a>
             <a id="10497" class="Symbol">→</a> <a id="10499" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10501" href="Ordinals.Exponentiation.RelatingConstructions.html#10501" class="Bound">l</a> <a id="10503" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10505" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="10515" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10517" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10519" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10521" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟦</a> <a id="10523" href="Ordinals.Exponentiation.RelatingConstructions.html#10501" class="Bound">l</a> <a id="10525" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟧⟨</a> <a id="10528" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10530" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟩</a> <a id="10532" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10534" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="10543" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10545" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10547" class="Symbol">(</a><a id="10548" href="Ordinals.Exponentiation.RelatingConstructions.html#10373" class="Bound">e</a> <a id="10550" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10552" href="Ordinals.Exponentiation.RelatingConstructions.html#10377" class="Bound">a</a><a id="10553" class="Symbol">)</a>
         <a id="10564" href="Ordinals.Exponentiation.RelatingConstructions.html#10429" class="Function">III</a> <a id="10568" class="Symbol">((</a><a id="10570" href="Ordinals.Exponentiation.RelatingConstructions.html#10570" class="Bound">ℓ</a> <a id="10572" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10574" href="Ordinals.Exponentiation.RelatingConstructions.html#10574" class="Bound">δ</a><a id="10575" class="Symbol">)</a> <a id="10577" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10579" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="10583" class="Symbol">)</a> <a id="10585" class="Symbol">=</a> <a id="10587" class="Symbol">(((</a><a id="10590" href="Ordinals.Exponentiation.RelatingConstructions.html#10377" class="Bound">a</a> <a id="10592" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10594" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a><a id="10595" class="Symbol">)</a> <a id="10597" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10599" href="Ordinals.Exponentiation.RelatingConstructions.html#10640" class="Function">ℓ&#39;</a><a id="10601" class="Symbol">)</a> <a id="10603" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10605" href="Ordinals.Exponentiation.RelatingConstructions.html#10724" class="Function">ε</a><a id="10606" class="Symbol">)</a> <a id="10608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10610" href="Ordinals.Exponentiation.RelatingConstructions.html#10853" class="Function">IV</a>
          <a id="10623" class="Keyword">where</a>
           <a id="10640" href="Ordinals.Exponentiation.RelatingConstructions.html#10640" class="Function">ℓ&#39;</a> <a id="10643" class="Symbol">:</a> <a id="10645" href="MLTT.List.html#488" class="Datatype">List</a> <a id="10650" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10652" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10654" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10657" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10659" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
           <a id="10672" href="Ordinals.Exponentiation.RelatingConstructions.html#10640" class="Function">ℓ&#39;</a> <a id="10675" class="Symbol">=</a> <a id="10677" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="10705" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10707" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10709" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a> <a id="10711" href="Ordinals.Exponentiation.RelatingConstructions.html#10570" class="Bound">ℓ</a>
           <a id="10724" href="Ordinals.Exponentiation.RelatingConstructions.html#10724" class="Function">ε</a> <a id="10726" class="Symbol">:</a> <a id="10728" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="10746" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10748" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10750" class="Symbol">((</a><a id="10752" href="Ordinals.Exponentiation.RelatingConstructions.html#10377" class="Bound">a</a> <a id="10754" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10756" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a><a id="10757" class="Symbol">)</a> <a id="10759" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10761" href="Ordinals.Exponentiation.RelatingConstructions.html#10640" class="Function">ℓ&#39;</a><a id="10763" class="Symbol">)</a>
           <a id="10776" href="Ordinals.Exponentiation.RelatingConstructions.html#10724" class="Function">ε</a> <a id="10778" class="Symbol">=</a> <a id="10780" href="Ordinals.Exponentiation.DecreasingList.html#30960" class="Function">extended-expᴸ-segment-inclusion-is-decreasing-pr₂</a> <a id="10830" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10832" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10834" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a> <a id="10836" href="Ordinals.Exponentiation.RelatingConstructions.html#10570" class="Bound">ℓ</a> <a id="10838" href="Ordinals.Exponentiation.RelatingConstructions.html#10377" class="Bound">a</a> <a id="10840" href="Ordinals.Exponentiation.RelatingConstructions.html#10574" class="Bound">δ</a>
           <a id="10853" href="Ordinals.Exponentiation.RelatingConstructions.html#10853" class="Function">IV</a> <a id="10856" class="Symbol">=</a> <a id="10858" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟦</a> <a id="10860" class="Symbol">((</a><a id="10862" href="Ordinals.Exponentiation.RelatingConstructions.html#10377" class="Bound">a</a> <a id="10864" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10866" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a><a id="10867" class="Symbol">)</a> <a id="10869" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="10871" href="Ordinals.Exponentiation.RelatingConstructions.html#10640" class="Function">ℓ&#39;</a><a id="10873" class="Symbol">)</a> <a id="10875" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10877" href="Ordinals.Exponentiation.RelatingConstructions.html#10724" class="Function">ε</a> <a id="10879" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟧⟨</a> <a id="10882" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10884" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟩</a>                            <a id="10913" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10916" href="Ordinals.Exponentiation.RelatingConstructions.html#11106" class="Function">IV₁</a> <a id="10920" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="10938" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="10947" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10949" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10951" class="Symbol">(</a><a id="10952" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟦</a> <a id="10954" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="10964" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="10966" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10968" href="Ordinals.Exponentiation.RelatingConstructions.html#10377" class="Bound">a</a> <a id="10970" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a> <a id="10972" href="Ordinals.Exponentiation.RelatingConstructions.html#10640" class="Function">ℓ&#39;</a> <a id="10975" href="Ordinals.Exponentiation.RelatingConstructions.html#10724" class="Function">ε</a> <a id="10977" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟧⟨</a> <a id="10980" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="10982" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10984" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a> <a id="10986" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟩</a> <a id="10988" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10990" href="Ordinals.Exponentiation.RelatingConstructions.html#10377" class="Bound">a</a><a id="10991" class="Symbol">)</a> <a id="10993" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10996" href="Ordinals.Exponentiation.RelatingConstructions.html#11154" class="Function">IV₂</a> <a id="11000" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="11018" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="11027" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="11029" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="11031" class="Symbol">(</a><a id="11032" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟦</a> <a id="11034" href="Ordinals.Exponentiation.RelatingConstructions.html#10570" class="Bound">ℓ</a> <a id="11036" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11038" href="Ordinals.Exponentiation.RelatingConstructions.html#10574" class="Bound">δ</a> <a id="11040" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟧⟨</a> <a id="11043" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="11045" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11047" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a> <a id="11049" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">⟩</a> <a id="11051" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11053" href="Ordinals.Exponentiation.RelatingConstructions.html#10377" class="Bound">a</a><a id="11054" class="Symbol">)</a>                  <a id="11073" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
            <a id="11087" class="Keyword">where</a>
             <a id="11106" href="Ordinals.Exponentiation.RelatingConstructions.html#11106" class="Function">IV₁</a> <a id="11110" class="Symbol">=</a> <a id="11112" href="Ordinals.Exponentiation.RelatingConstructions.html#9248" class="Function">⟦⟧-behaviour-cons</a> <a id="11130" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="11132" href="Ordinals.Exponentiation.RelatingConstructions.html#10377" class="Bound">a</a> <a id="11134" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a> <a id="11136" href="Ordinals.Exponentiation.RelatingConstructions.html#10640" class="Function">ℓ&#39;</a> <a id="11139" href="Ordinals.Exponentiation.RelatingConstructions.html#10724" class="Function">ε</a>
             <a id="11154" href="Ordinals.Exponentiation.RelatingConstructions.html#11154" class="Function">IV₂</a> <a id="11158" class="Symbol">=</a> <a id="11160" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11163" class="Symbol">(λ</a> <a id="11166" href="Ordinals.Exponentiation.RelatingConstructions.html#11166" class="Bound">-</a> <a id="11168" class="Symbol">→</a> <a id="11170" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="11179" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="11181" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="11183" class="Symbol">(</a><a id="11184" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="11195" class="Symbol">(</a><a id="11196" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="11198" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11200" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a><a id="11201" class="Symbol">)</a> <a id="11203" href="Ordinals.Exponentiation.RelatingConstructions.html#11166" class="Bound">-</a> <a id="11205" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11207" href="Ordinals.Exponentiation.RelatingConstructions.html#10377" class="Bound">a</a><a id="11208" class="Symbol">))</a>
                      <a id="11233" class="Symbol">(</a><a id="11234" href="Ordinals.Exponentiation.DecreasingList.html#38886" class="Function">expᴸ-segment-inclusion-section-of-expᴸ-tail</a> <a id="11278" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="11280" href="Ordinals.Exponentiation.RelatingConstructions.html#10080" class="Bound">β</a> <a id="11282" href="Ordinals.Exponentiation.RelatingConstructions.html#10377" class="Bound">a</a> <a id="11284" href="Ordinals.Exponentiation.RelatingConstructions.html#10370" class="Bound">b</a> <a id="11286" href="Ordinals.Exponentiation.RelatingConstructions.html#10570" class="Bound">ℓ</a> <a id="11288" href="Ordinals.Exponentiation.RelatingConstructions.html#10574" class="Bound">δ</a><a id="11289" class="Symbol">)</a>

<a id="11292" class="Markup">\end{code}</a><a id="11302" class="Background">

The equality exponentiationᴸ α β ＝ α ^ₒ β, for α decomposable as α = 𝟙ₒ +ₒ α⁺,
induces a simulation, and in particular a map

  g_β : DecrList α⁺ β → α ^ₒ β.

Put differently, for an arbitrary ordinal α, and writing α&#39; = 𝟙ₒ +ₒ α, we obtain
a map

  g_β : DecrList α β → α&#39; ^ₒ β

We now show that this function is closely related to the above denotation
function, although this requires a new denotation function which has codomain
α&#39; ^ₒ β.

</a><a id="11745" class="Markup">\begin{code}</a>

 <a id="11760" class="Keyword">private</a>
  <a id="denotations.α&#39;"></a><a id="11770" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="11773" class="Symbol">:</a> <a id="11775" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11783" href="Ordinals.Exponentiation.RelatingConstructions.html#8435" class="Bound">𝓤</a>
  <a id="11787" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="11790" class="Symbol">=</a> <a id="11792" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="11795" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11798" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a>

 <a id="11802" class="Keyword">abstract</a>
  <a id="11813" class="Keyword">private</a>
   <a id="denotations.denotation-body&#39;"></a><a id="11824" href="Ordinals.Exponentiation.RelatingConstructions.html#11824" class="Function">denotation-body&#39;</a> <a id="11841" class="Symbol">:</a> <a id="11843" class="Symbol">(</a><a id="11844" href="Ordinals.Exponentiation.RelatingConstructions.html#11844" class="Bound">β</a> <a id="11846" class="Symbol">:</a> <a id="11848" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11856" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11857" class="Symbol">)</a>
                    <a id="11879" class="Symbol">→</a> <a id="11881" class="Symbol">((</a><a id="11883" href="Ordinals.Exponentiation.RelatingConstructions.html#11883" class="Bound">b</a> <a id="11885" class="Symbol">:</a> <a id="11887" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11889" href="Ordinals.Exponentiation.RelatingConstructions.html#11844" class="Bound">β</a> <a id="11891" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11892" class="Symbol">)</a> <a id="11894" class="Symbol">→</a> <a id="11896" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="11906" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="11908" class="Symbol">(</a><a id="11909" href="Ordinals.Exponentiation.RelatingConstructions.html#11844" class="Bound">β</a> <a id="11911" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11913" href="Ordinals.Exponentiation.RelatingConstructions.html#11883" class="Bound">b</a><a id="11914" class="Symbol">)</a> <a id="11916" class="Symbol">→</a> <a id="11918" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11920" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="11923" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="11926" class="Symbol">(</a><a id="11927" href="Ordinals.Exponentiation.RelatingConstructions.html#11844" class="Bound">β</a> <a id="11929" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11931" href="Ordinals.Exponentiation.RelatingConstructions.html#11883" class="Bound">b</a><a id="11932" class="Symbol">)</a> <a id="11934" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11935" class="Symbol">)</a>
                    <a id="11957" class="Symbol">→</a> <a id="11959" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="11969" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="11971" href="Ordinals.Exponentiation.RelatingConstructions.html#11844" class="Bound">β</a> <a id="11973" class="Symbol">→</a> <a id="11975" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11977" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="11980" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="11983" href="Ordinals.Exponentiation.RelatingConstructions.html#11844" class="Bound">β</a> <a id="11985" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="11990" href="Ordinals.Exponentiation.RelatingConstructions.html#11824" class="Function">denotation-body&#39;</a> <a id="12007" href="Ordinals.Exponentiation.RelatingConstructions.html#12007" class="Bound">β</a> <a id="12009" href="Ordinals.Exponentiation.RelatingConstructions.html#12009" class="Bound">r</a> <a id="12011" class="Symbol">(</a><a id="12012" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="12015" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12017" href="Ordinals.Exponentiation.RelatingConstructions.html#12017" class="Bound">δ</a><a id="12018" class="Symbol">)</a> <a id="12020" class="Symbol">=</a> <a id="12022" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="12027" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="12030" href="Ordinals.Exponentiation.RelatingConstructions.html#12007" class="Bound">β</a>
   <a id="12035" href="Ordinals.Exponentiation.RelatingConstructions.html#11824" class="Function">denotation-body&#39;</a> <a id="12052" href="Ordinals.Exponentiation.RelatingConstructions.html#12052" class="Bound">β</a> <a id="12054" href="Ordinals.Exponentiation.RelatingConstructions.html#12054" class="Bound">r</a> <a id="12056" class="Symbol">(((</a><a id="12059" href="Ordinals.Exponentiation.RelatingConstructions.html#12059" class="Bound">a</a> <a id="12061" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12063" href="Ordinals.Exponentiation.RelatingConstructions.html#12063" class="Bound">b</a><a id="12064" class="Symbol">)</a> <a id="12066" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12068" href="Ordinals.Exponentiation.RelatingConstructions.html#12068" class="Bound">l</a><a id="12069" class="Symbol">)</a> <a id="12071" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12073" href="Ordinals.Exponentiation.RelatingConstructions.html#12073" class="Bound">δ</a><a id="12074" class="Symbol">)</a> <a id="12076" class="Symbol">=</a>
    <a id="12082" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="12091" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="12094" href="Ordinals.Exponentiation.RelatingConstructions.html#12052" class="Bound">β</a> <a id="12096" class="Symbol">(</a><a id="12097" href="Ordinals.Exponentiation.RelatingConstructions.html#12054" class="Bound">r</a> <a id="12099" href="Ordinals.Exponentiation.RelatingConstructions.html#12063" class="Bound">b</a> <a id="12101" class="Symbol">(</a><a id="12102" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="12112" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="12114" href="Ordinals.Exponentiation.RelatingConstructions.html#12052" class="Bound">β</a> <a id="12116" href="Ordinals.Exponentiation.RelatingConstructions.html#12059" class="Bound">a</a> <a id="12118" href="Ordinals.Exponentiation.RelatingConstructions.html#12063" class="Bound">b</a> <a id="12120" href="Ordinals.Exponentiation.RelatingConstructions.html#12068" class="Bound">l</a> <a id="12122" href="Ordinals.Exponentiation.RelatingConstructions.html#12073" class="Bound">δ</a><a id="12123" class="Symbol">)</a> <a id="12125" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12127" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12131" href="Ordinals.Exponentiation.RelatingConstructions.html#12059" class="Bound">a</a><a id="12132" class="Symbol">)</a>

  <a id="denotations.denotation&#39;"></a><a id="12137" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="12149" class="Symbol">:</a> <a id="12151" class="Symbol">(</a><a id="12152" href="Ordinals.Exponentiation.RelatingConstructions.html#12152" class="Bound">β</a> <a id="12154" class="Symbol">:</a> <a id="12156" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12164" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12165" class="Symbol">)</a> <a id="12167" class="Symbol">→</a> <a id="12169" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="12179" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="12181" href="Ordinals.Exponentiation.RelatingConstructions.html#12152" class="Bound">β</a> <a id="12183" class="Symbol">→</a> <a id="12185" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12187" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="12190" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="12193" href="Ordinals.Exponentiation.RelatingConstructions.html#12152" class="Bound">β</a> <a id="12195" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="12199" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="12211" class="Symbol">=</a>
   <a id="12216" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a>
    <a id="12248" class="Symbol">(λ</a> <a id="12251" href="Ordinals.Exponentiation.RelatingConstructions.html#12251" class="Bound">β</a> <a id="12253" class="Symbol">→</a> <a id="12255" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="12265" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="12267" href="Ordinals.Exponentiation.RelatingConstructions.html#12251" class="Bound">β</a> <a id="12269" class="Symbol">→</a> <a id="12271" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12273" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="12276" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="12279" href="Ordinals.Exponentiation.RelatingConstructions.html#12251" class="Bound">β</a> <a id="12281" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12282" class="Symbol">)</a>
    <a id="12288" href="Ordinals.Exponentiation.RelatingConstructions.html#11824" class="Function">denotation-body&#39;</a>

  <a id="12308" class="Keyword">syntax</a> <a id="12315" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="12327" class="Bound">β</a> <a id="12329" class="Bound">l</a> <a id="12331" class="Symbol">=</a> <a id="12333" class="Function">⟦</a> <a id="12335" class="Bound">l</a> <a id="12337" class="Function">⟧&#39;⟨</a> <a id="12341" class="Bound">β</a> <a id="12343" class="Function">⟩</a>

  <a id="denotations.denotation&#39;-behaviour"></a><a id="12348" href="Ordinals.Exponentiation.RelatingConstructions.html#12348" class="Function">denotation&#39;-behaviour</a>
   <a id="12373" class="Symbol">:</a> <a id="12375" class="Symbol">(</a><a id="12376" href="Ordinals.Exponentiation.RelatingConstructions.html#12376" class="Bound">β</a> <a id="12378" class="Symbol">:</a> <a id="12380" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12388" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12389" class="Symbol">)</a>
   <a id="12394" class="Symbol">→</a> <a id="12396" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="12408" href="Ordinals.Exponentiation.RelatingConstructions.html#12376" class="Bound">β</a> <a id="12410" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12412" href="Ordinals.Exponentiation.RelatingConstructions.html#11824" class="Function">denotation-body&#39;</a> <a id="12429" href="Ordinals.Exponentiation.RelatingConstructions.html#12376" class="Bound">β</a> <a id="12431" class="Symbol">(λ</a> <a id="12434" href="Ordinals.Exponentiation.RelatingConstructions.html#12434" class="Bound">b</a> <a id="12436" class="Symbol">→</a> <a id="12438" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="12450" class="Symbol">(</a><a id="12451" href="Ordinals.Exponentiation.RelatingConstructions.html#12376" class="Bound">β</a> <a id="12453" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12455" href="Ordinals.Exponentiation.RelatingConstructions.html#12434" class="Bound">b</a><a id="12456" class="Symbol">))</a>
  <a id="12461" href="Ordinals.Exponentiation.RelatingConstructions.html#12348" class="Function">denotation&#39;-behaviour</a> <a id="12483" class="Symbol">=</a>
   <a id="12488" href="Ordinals.OrdinalOfOrdinals.html#27595" class="Function">transfinite-induction-on-OO-behaviour</a>
    <a id="12530" class="Symbol">(λ</a> <a id="12533" href="Ordinals.Exponentiation.RelatingConstructions.html#12533" class="Bound">β</a> <a id="12535" class="Symbol">→</a> <a id="12537" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="12547" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="12549" href="Ordinals.Exponentiation.RelatingConstructions.html#12533" class="Bound">β</a> <a id="12551" class="Symbol">→</a> <a id="12553" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12555" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="12558" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="12561" href="Ordinals.Exponentiation.RelatingConstructions.html#12533" class="Bound">β</a> <a id="12563" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12564" class="Symbol">)</a>
    <a id="12570" href="Ordinals.Exponentiation.RelatingConstructions.html#11824" class="Function">denotation-body&#39;</a>

  <a id="denotations.⟦⟧&#39;-behaviour-cons"></a><a id="12590" href="Ordinals.Exponentiation.RelatingConstructions.html#12590" class="Function">⟦⟧&#39;-behaviour-cons</a>
   <a id="12612" class="Symbol">:</a> <a id="12614" class="Symbol">(</a><a id="12615" href="Ordinals.Exponentiation.RelatingConstructions.html#12615" class="Bound">β</a> <a id="12617" class="Symbol">:</a> <a id="12619" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12627" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12628" class="Symbol">)</a>
     <a id="12635" class="Symbol">(</a><a id="12636" href="Ordinals.Exponentiation.RelatingConstructions.html#12636" class="Bound">a</a> <a id="12638" class="Symbol">:</a> <a id="12640" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12642" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="12644" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12645" class="Symbol">)</a> <a id="12647" class="Symbol">(</a><a id="12648" href="Ordinals.Exponentiation.RelatingConstructions.html#12648" class="Bound">b</a> <a id="12650" class="Symbol">:</a> <a id="12652" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12654" href="Ordinals.Exponentiation.RelatingConstructions.html#12615" class="Bound">β</a> <a id="12656" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12657" class="Symbol">)</a>
     <a id="12664" class="Symbol">(</a><a id="12665" href="Ordinals.Exponentiation.RelatingConstructions.html#12665" class="Bound">l</a> <a id="12667" class="Symbol">:</a> <a id="12669" href="MLTT.List.html#488" class="Datatype">List</a> <a id="12674" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12676" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="12678" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12681" href="Ordinals.Exponentiation.RelatingConstructions.html#12615" class="Bound">β</a> <a id="12683" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12684" class="Symbol">)</a>
     <a id="12691" class="Symbol">(</a><a id="12692" href="Ordinals.Exponentiation.RelatingConstructions.html#12692" class="Bound">δ</a> <a id="12694" class="Symbol">:</a> <a id="12696" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="12714" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="12716" href="Ordinals.Exponentiation.RelatingConstructions.html#12615" class="Bound">β</a> <a id="12718" class="Symbol">((</a><a id="12720" href="Ordinals.Exponentiation.RelatingConstructions.html#12636" class="Bound">a</a> <a id="12722" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12724" href="Ordinals.Exponentiation.RelatingConstructions.html#12648" class="Bound">b</a><a id="12725" class="Symbol">)</a> <a id="12727" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12729" href="Ordinals.Exponentiation.RelatingConstructions.html#12665" class="Bound">l</a><a id="12730" class="Symbol">))</a>
   <a id="12736" class="Symbol">→</a> <a id="12738" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟦</a> <a id="12740" class="Symbol">((</a><a id="12742" href="Ordinals.Exponentiation.RelatingConstructions.html#12636" class="Bound">a</a> <a id="12744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12746" href="Ordinals.Exponentiation.RelatingConstructions.html#12648" class="Bound">b</a><a id="12747" class="Symbol">)</a> <a id="12749" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12751" href="Ordinals.Exponentiation.RelatingConstructions.html#12665" class="Bound">l</a><a id="12752" class="Symbol">)</a> <a id="12754" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12756" href="Ordinals.Exponentiation.RelatingConstructions.html#12692" class="Bound">δ</a> <a id="12758" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟧&#39;⟨</a> <a id="12762" href="Ordinals.Exponentiation.RelatingConstructions.html#12615" class="Bound">β</a> <a id="12764" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟩</a>
     <a id="12771" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12773" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="12782" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="12785" href="Ordinals.Exponentiation.RelatingConstructions.html#12615" class="Bound">β</a> <a id="12787" class="Symbol">(</a><a id="12788" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟦</a> <a id="12790" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="12800" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="12802" href="Ordinals.Exponentiation.RelatingConstructions.html#12615" class="Bound">β</a> <a id="12804" href="Ordinals.Exponentiation.RelatingConstructions.html#12636" class="Bound">a</a> <a id="12806" href="Ordinals.Exponentiation.RelatingConstructions.html#12648" class="Bound">b</a> <a id="12808" href="Ordinals.Exponentiation.RelatingConstructions.html#12665" class="Bound">l</a> <a id="12810" href="Ordinals.Exponentiation.RelatingConstructions.html#12692" class="Bound">δ</a> <a id="12812" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟧&#39;⟨</a> <a id="12816" href="Ordinals.Exponentiation.RelatingConstructions.html#12615" class="Bound">β</a> <a id="12818" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12820" href="Ordinals.Exponentiation.RelatingConstructions.html#12648" class="Bound">b</a> <a id="12822" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟩</a> <a id="12824" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12826" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12830" href="Ordinals.Exponentiation.RelatingConstructions.html#12636" class="Bound">a</a><a id="12831" class="Symbol">)</a>
  <a id="12835" href="Ordinals.Exponentiation.RelatingConstructions.html#12590" class="Function">⟦⟧&#39;-behaviour-cons</a> <a id="12854" href="Ordinals.Exponentiation.RelatingConstructions.html#12854" class="Bound">β</a> <a id="12856" href="Ordinals.Exponentiation.RelatingConstructions.html#12856" class="Bound">a</a> <a id="12858" href="Ordinals.Exponentiation.RelatingConstructions.html#12858" class="Bound">b</a> <a id="12860" href="Ordinals.Exponentiation.RelatingConstructions.html#12860" class="Bound">l</a> <a id="12862" href="Ordinals.Exponentiation.RelatingConstructions.html#12862" class="Bound">δ</a> <a id="12864" class="Symbol">=</a>
   <a id="12869" href="UF.Base.html#12002" class="Function">happly</a> <a id="12876" class="Symbol">(</a><a id="12877" href="Ordinals.Exponentiation.RelatingConstructions.html#12348" class="Function">denotation&#39;-behaviour</a> <a id="12899" href="Ordinals.Exponentiation.RelatingConstructions.html#12854" class="Bound">β</a><a id="12900" class="Symbol">)</a> <a id="12902" class="Symbol">(((</a><a id="12905" href="Ordinals.Exponentiation.RelatingConstructions.html#12856" class="Bound">a</a> <a id="12907" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12909" href="Ordinals.Exponentiation.RelatingConstructions.html#12858" class="Bound">b</a><a id="12910" class="Symbol">)</a> <a id="12912" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="12914" href="Ordinals.Exponentiation.RelatingConstructions.html#12860" class="Bound">l</a><a id="12915" class="Symbol">)</a> <a id="12917" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12919" href="Ordinals.Exponentiation.RelatingConstructions.html#12862" class="Bound">δ</a><a id="12920" class="Symbol">)</a>

  <a id="denotations.⟦⟧&#39;-behaviour-[]"></a><a id="12925" href="Ordinals.Exponentiation.RelatingConstructions.html#12925" class="Function">⟦⟧&#39;-behaviour-[]</a> <a id="12942" class="Symbol">:</a> <a id="12944" class="Symbol">(</a><a id="12945" href="Ordinals.Exponentiation.RelatingConstructions.html#12945" class="Bound">β</a> <a id="12947" class="Symbol">:</a> <a id="12949" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12957" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12958" class="Symbol">)</a> <a id="12960" class="Symbol">→</a> <a id="12962" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟦</a> <a id="12964" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="12967" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12969" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="12977" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟧&#39;⟨</a> <a id="12981" href="Ordinals.Exponentiation.RelatingConstructions.html#12945" class="Bound">β</a> <a id="12983" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟩</a> <a id="12985" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12987" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="12992" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="12995" href="Ordinals.Exponentiation.RelatingConstructions.html#12945" class="Bound">β</a>
  <a id="12999" href="Ordinals.Exponentiation.RelatingConstructions.html#12925" class="Function">⟦⟧&#39;-behaviour-[]</a> <a id="13016" href="Ordinals.Exponentiation.RelatingConstructions.html#13016" class="Bound">β</a> <a id="13018" class="Symbol">=</a> <a id="13020" href="UF.Base.html#12002" class="Function">happly</a> <a id="13027" class="Symbol">(</a><a id="13028" href="Ordinals.Exponentiation.RelatingConstructions.html#12348" class="Function">denotation&#39;-behaviour</a> <a id="13050" href="Ordinals.Exponentiation.RelatingConstructions.html#13016" class="Bound">β</a><a id="13051" class="Symbol">)</a> <a id="13053" class="Symbol">(</a><a id="13054" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="13057" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13059" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="13066" class="Symbol">)</a>

<a id="13069" class="Markup">\end{code}</a><a id="13079" class="Background">

Looking at ⟦⟧&#39;-behaviour-cons, one may wonder about the case where we don&#39;t have
(inr a) in the right component, but rather (inl ⋆). This is handled via the
following observation, which corresponds to the fact that if an ordinal γ has a
trichotomous (in particular, detachable) least element then elements of
DecrList₂ γ β can be &quot;normalized&quot; by removing entries which list the least
element of α (see the end of this file).

</a><a id="13507" class="Markup">\begin{code}</a>

 <a id="denotations.^ₒ-skip-least"></a><a id="13522" href="Ordinals.Exponentiation.RelatingConstructions.html#13522" class="Function">^ₒ-skip-least</a> <a id="13536" class="Symbol">:</a> <a id="13538" class="Symbol">(</a><a id="13539" href="Ordinals.Exponentiation.RelatingConstructions.html#13539" class="Bound">β</a> <a id="13541" class="Symbol">:</a> <a id="13543" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13551" href="Ordinals.Exponentiation.RelatingConstructions.html#8435" class="Bound">𝓤</a><a id="13552" class="Symbol">)</a> <a id="13554" class="Symbol">(</a><a id="13555" href="Ordinals.Exponentiation.RelatingConstructions.html#13555" class="Bound">b</a> <a id="13557" class="Symbol">:</a> <a id="13559" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13561" href="Ordinals.Exponentiation.RelatingConstructions.html#13539" class="Bound">β</a> <a id="13563" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13564" class="Symbol">)</a> <a id="13566" class="Symbol">(</a><a id="13567" href="Ordinals.Exponentiation.RelatingConstructions.html#13567" class="Bound">e</a> <a id="13569" class="Symbol">:</a> <a id="13571" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13573" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="13576" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13579" class="Symbol">(</a><a id="13580" href="Ordinals.Exponentiation.RelatingConstructions.html#13539" class="Bound">β</a> <a id="13582" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13584" href="Ordinals.Exponentiation.RelatingConstructions.html#13555" class="Bound">b</a> <a id="13586" class="Symbol">)</a> <a id="13588" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13589" class="Symbol">)</a>
               <a id="13606" class="Symbol">→</a> <a id="13608" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="13611" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13614" href="Ordinals.Exponentiation.RelatingConstructions.html#13539" class="Bound">β</a> <a id="13616" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13618" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="13627" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="13630" href="Ordinals.Exponentiation.RelatingConstructions.html#13539" class="Bound">β</a> <a id="13632" class="Symbol">(</a><a id="13633" href="Ordinals.Exponentiation.RelatingConstructions.html#13567" class="Bound">e</a> <a id="13635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13637" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13641" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="13642" class="Symbol">)</a> <a id="13644" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13646" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="13649" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13652" class="Symbol">(</a><a id="13653" href="Ordinals.Exponentiation.RelatingConstructions.html#13539" class="Bound">β</a> <a id="13655" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13657" href="Ordinals.Exponentiation.RelatingConstructions.html#13555" class="Bound">b</a><a id="13658" class="Symbol">)</a> <a id="13660" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13662" href="Ordinals.Exponentiation.RelatingConstructions.html#13567" class="Bound">e</a>
 <a id="13665" href="Ordinals.Exponentiation.RelatingConstructions.html#13522" class="Function">^ₒ-skip-least</a> <a id="13679" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="13681" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a> <a id="13683" href="Ordinals.Exponentiation.RelatingConstructions.html#13683" class="Bound">e</a> <a id="13685" class="Symbol">=</a>
  <a id="13689" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="13692" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13695" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="13697" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13699" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="13708" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="13711" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="13713" class="Symbol">(</a><a id="13714" href="Ordinals.Exponentiation.RelatingConstructions.html#13683" class="Bound">e</a> <a id="13716" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13718" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13722" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="13723" class="Symbol">)</a>                       <a id="13747" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13750" href="Ordinals.Exponentiation.RelatingConstructions.html#14107" class="Function">I</a>   <a id="13754" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="13758" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="13761" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13764" class="Symbol">(</a><a id="13765" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="13767" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13769" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="13770" class="Symbol">)</a> <a id="13772" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13775" class="Symbol">(</a><a id="13776" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="13779" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13782" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="13784" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13786" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13790" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="13791" class="Symbol">)</a> <a id="13793" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13796" class="Symbol">(</a><a id="13797" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="13800" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13803" class="Symbol">(</a><a id="13804" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="13806" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13808" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="13809" class="Symbol">)</a> <a id="13811" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13813" href="Ordinals.Exponentiation.RelatingConstructions.html#13683" class="Bound">e</a><a id="13814" class="Symbol">)</a> <a id="13816" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13819" href="Ordinals.Exponentiation.RelatingConstructions.html#14136" class="Function">II</a>  <a id="13823" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="13827" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="13830" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13833" class="Symbol">(</a><a id="13834" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="13836" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13838" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="13839" class="Symbol">)</a> <a id="13841" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13844" class="Symbol">(</a><a id="13845" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="13848" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13850" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="13851" class="Symbol">)</a> <a id="13853" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13856" class="Symbol">(</a><a id="13857" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="13860" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13863" class="Symbol">(</a><a id="13864" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="13866" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13868" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="13869" class="Symbol">)</a> <a id="13871" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13873" href="Ordinals.Exponentiation.RelatingConstructions.html#13683" class="Bound">e</a><a id="13874" class="Symbol">)</a>          <a id="13885" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13888" href="Ordinals.Exponentiation.RelatingConstructions.html#14231" class="Function">III</a> <a id="13892" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="13896" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="13899" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13902" class="Symbol">(</a><a id="13903" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="13905" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13907" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="13908" class="Symbol">)</a> <a id="13910" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13913" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="13916" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13919" class="Symbol">(</a><a id="13920" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="13923" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13926" class="Symbol">(</a><a id="13927" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="13929" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13931" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="13932" class="Symbol">)</a> <a id="13934" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13936" href="Ordinals.Exponentiation.RelatingConstructions.html#13683" class="Bound">e</a><a id="13937" class="Symbol">)</a>                <a id="13954" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13957" href="Ordinals.Exponentiation.RelatingConstructions.html#14299" class="Function">IV</a>  <a id="13961" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="13965" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="13968" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13971" class="Symbol">(</a><a id="13972" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="13975" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13978" class="Symbol">(</a><a id="13979" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="13981" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13983" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="13984" class="Symbol">)</a> <a id="13986" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13988" href="Ordinals.Exponentiation.RelatingConstructions.html#13683" class="Bound">e</a><a id="13989" class="Symbol">)</a>                                 <a id="14023" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14026" href="Ordinals.Exponentiation.RelatingConstructions.html#14368" class="Function">V</a>   <a id="14030" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="14034" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="14037" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14040" class="Symbol">(</a><a id="14041" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="14043" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14045" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="14046" class="Symbol">)</a> <a id="14048" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14050" href="Ordinals.Exponentiation.RelatingConstructions.html#13683" class="Bound">e</a>                                         <a id="14092" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="14097" class="Keyword">where</a>
    <a id="14107" href="Ordinals.Exponentiation.RelatingConstructions.html#14107" class="Function">I</a>   <a id="14111" class="Symbol">=</a> <a id="14113" href="Ordinals.Exponentiation.Supremum.html#21911" class="Function">^ₒ-↓-×ₒ-to-^ₒ</a> <a id="14127" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="14130" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a>
    <a id="14136" href="Ordinals.Exponentiation.RelatingConstructions.html#14136" class="Function">II</a>  <a id="14140" class="Symbol">=</a> <a id="14142" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14145" class="Symbol">(λ</a> <a id="14148" href="Ordinals.Exponentiation.RelatingConstructions.html#14148" class="Bound">-</a> <a id="14150" class="Symbol">→</a> <a id="14152" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="14155" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14158" class="Symbol">(</a><a id="14159" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="14161" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14163" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="14164" class="Symbol">)</a> <a id="14166" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14169" href="Ordinals.Exponentiation.RelatingConstructions.html#14148" class="Bound">-</a> <a id="14171" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14174" class="Symbol">(</a><a id="14175" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="14178" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14181" class="Symbol">(</a><a id="14182" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="14184" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14186" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="14187" class="Symbol">)</a> <a id="14189" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14191" href="Ordinals.Exponentiation.RelatingConstructions.html#13683" class="Bound">e</a><a id="14192" class="Symbol">))</a>
             <a id="14208" class="Symbol">((</a><a id="14210" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="14220" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14221" class="Symbol">)</a> <a id="14223" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14225" class="Symbol">)</a>
    <a id="14231" href="Ordinals.Exponentiation.RelatingConstructions.html#14231" class="Function">III</a> <a id="14235" class="Symbol">=</a> <a id="14237" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14240" class="Symbol">(λ</a> <a id="14243" href="Ordinals.Exponentiation.RelatingConstructions.html#14243" class="Bound">-</a> <a id="14245" class="Symbol">→</a> <a id="14247" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="14250" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14253" class="Symbol">(</a><a id="14254" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="14256" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14258" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="14259" class="Symbol">)</a> <a id="14261" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14264" href="Ordinals.Exponentiation.RelatingConstructions.html#14243" class="Bound">-</a> <a id="14266" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14269" class="Symbol">(</a><a id="14270" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="14273" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14276" class="Symbol">(</a><a id="14277" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="14279" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14281" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="14282" class="Symbol">)</a> <a id="14284" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14286" href="Ordinals.Exponentiation.RelatingConstructions.html#13683" class="Bound">e</a><a id="14287" class="Symbol">))</a> <a id="14290" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a>
    <a id="14299" href="Ordinals.Exponentiation.RelatingConstructions.html#14299" class="Function">IV</a>  <a id="14303" class="Symbol">=</a> <a id="14305" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14308" class="Symbol">(</a><a id="14309" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="14313" class="Symbol">(</a><a id="14314" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="14317" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14320" class="Symbol">(</a><a id="14321" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="14323" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14325" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="14326" class="Symbol">)</a> <a id="14328" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14330" href="Ordinals.Exponentiation.RelatingConstructions.html#13683" class="Bound">e</a><a id="14331" class="Symbol">))</a> <a id="14334" class="Symbol">(</a><a id="14335" href="Ordinals.MultiplicationProperties.html#1188" class="Function">×ₒ-𝟘ₒ-right</a> <a id="14347" class="Symbol">(</a><a id="14348" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="14351" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14354" class="Symbol">(</a><a id="14355" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="14357" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14359" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="14360" class="Symbol">)))</a>
    <a id="14368" href="Ordinals.Exponentiation.RelatingConstructions.html#14368" class="Function">V</a>   <a id="14372" class="Symbol">=</a> <a id="14374" href="Ordinals.AdditionProperties.html#1029" class="Function">𝟘ₒ-left-neutral</a> <a id="14390" class="Symbol">(</a><a id="14391" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="14394" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14397" class="Symbol">(</a><a id="14398" href="Ordinals.Exponentiation.RelatingConstructions.html#13679" class="Bound">β</a> <a id="14400" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14402" href="Ordinals.Exponentiation.RelatingConstructions.html#13681" class="Bound">b</a><a id="14403" class="Symbol">)</a> <a id="14405" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14407" href="Ordinals.Exponentiation.RelatingConstructions.html#13683" class="Bound">e</a><a id="14408" class="Symbol">)</a>

 <a id="denotations.induced-simulation"></a><a id="14412" href="Ordinals.Exponentiation.RelatingConstructions.html#14412" class="Function">induced-simulation</a> <a id="14431" class="Symbol">:</a> <a id="14433" class="Symbol">(</a><a id="14434" href="Ordinals.Exponentiation.RelatingConstructions.html#14434" class="Bound">β</a> <a id="14436" class="Symbol">:</a> <a id="14438" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14446" href="Ordinals.Exponentiation.RelatingConstructions.html#8435" class="Bound">𝓤</a><a id="14447" class="Symbol">)</a> <a id="14449" class="Symbol">→</a> <a id="14451" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="14459" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="14461" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="14463" href="Ordinals.Exponentiation.RelatingConstructions.html#14434" class="Bound">β</a> <a id="14465" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14467" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="14470" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14473" href="Ordinals.Exponentiation.RelatingConstructions.html#14434" class="Bound">β</a>
 <a id="14476" href="Ordinals.Exponentiation.RelatingConstructions.html#14412" class="Function">induced-simulation</a> <a id="14495" href="Ordinals.Exponentiation.RelatingConstructions.html#14495" class="Bound">β</a> <a id="14497" class="Symbol">=</a>
  <a id="14501" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="14508" class="Symbol">(</a><a id="14509" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="14517" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="14519" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="14521" href="Ordinals.Exponentiation.RelatingConstructions.html#14495" class="Bound">β</a><a id="14522" class="Symbol">)</a> <a id="14524" class="Symbol">(</a><a id="14525" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="14528" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14531" href="Ordinals.Exponentiation.RelatingConstructions.html#14495" class="Bound">β</a><a id="14532" class="Symbol">)</a> <a id="14534" class="Symbol">(</a><a id="14535" href="Ordinals.Exponentiation.RelatingConstructions.html#1716" class="Function">exponentiation-constructions-agree&#39;</a> <a id="14571" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="14573" href="Ordinals.Exponentiation.RelatingConstructions.html#14495" class="Bound">β</a><a id="14574" class="Symbol">)</a>

 <a id="denotations.induced-map"></a><a id="14578" href="Ordinals.Exponentiation.RelatingConstructions.html#14578" class="Function">induced-map</a> <a id="14590" class="Symbol">:</a> <a id="14592" class="Symbol">(</a><a id="14593" href="Ordinals.Exponentiation.RelatingConstructions.html#14593" class="Bound">β</a> <a id="14595" class="Symbol">:</a> <a id="14597" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14605" href="Ordinals.Exponentiation.RelatingConstructions.html#8435" class="Bound">𝓤</a><a id="14606" class="Symbol">)</a> <a id="14608" class="Symbol">→</a> <a id="14610" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14612" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="14620" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="14622" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="14624" href="Ordinals.Exponentiation.RelatingConstructions.html#14593" class="Bound">β</a> <a id="14626" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="14628" class="Symbol">→</a> <a id="14630" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14632" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="14635" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14638" href="Ordinals.Exponentiation.RelatingConstructions.html#14593" class="Bound">β</a> <a id="14640" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="14643" href="Ordinals.Exponentiation.RelatingConstructions.html#14578" class="Function">induced-map</a> <a id="14655" href="Ordinals.Exponentiation.RelatingConstructions.html#14655" class="Bound">β</a> <a id="14657" class="Symbol">=</a> <a id="14659" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="14661" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="14669" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="14671" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="14673" href="Ordinals.Exponentiation.RelatingConstructions.html#14655" class="Bound">β</a> <a id="14675" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="14677" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="14680" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14683" href="Ordinals.Exponentiation.RelatingConstructions.html#14655" class="Bound">β</a> <a id="14685" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="14688" href="Ordinals.Exponentiation.RelatingConstructions.html#14412" class="Function">induced-simulation</a> <a id="14707" href="Ordinals.Exponentiation.RelatingConstructions.html#14655" class="Bound">β</a> <a id="14709" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

 <a id="14713" class="Keyword">private</a>
  <a id="denotations.NB"></a><a id="14723" href="Ordinals.Exponentiation.RelatingConstructions.html#14723" class="Function">NB</a> <a id="14726" class="Symbol">:</a> <a id="14728" class="Symbol">(</a><a id="14729" href="Ordinals.Exponentiation.RelatingConstructions.html#14729" class="Bound">β</a> <a id="14731" class="Symbol">:</a> <a id="14733" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14741" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="14742" class="Symbol">)</a> <a id="14744" class="Symbol">→</a> <a id="14746" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14748" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="14756" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="14758" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="14760" href="Ordinals.Exponentiation.RelatingConstructions.html#14729" class="Bound">β</a> <a id="14762" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="14764" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14766" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="14776" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="14778" href="Ordinals.Exponentiation.RelatingConstructions.html#14729" class="Bound">β</a>
  <a id="14782" href="Ordinals.Exponentiation.RelatingConstructions.html#14723" class="Function">NB</a> <a id="14785" href="Ordinals.Exponentiation.RelatingConstructions.html#14785" class="Bound">β</a> <a id="14787" class="Symbol">=</a> <a id="14789" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="denotations.induced-map-is-denotation&#39;"></a><a id="14796" href="Ordinals.Exponentiation.RelatingConstructions.html#14796" class="Function">induced-map-is-denotation&#39;</a> <a id="14823" class="Symbol">:</a> <a id="14825" class="Symbol">(</a><a id="14826" href="Ordinals.Exponentiation.RelatingConstructions.html#14826" class="Bound">β</a> <a id="14828" class="Symbol">:</a> <a id="14830" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14838" href="Ordinals.Exponentiation.RelatingConstructions.html#8435" class="Bound">𝓤</a><a id="14839" class="Symbol">)</a> <a id="14841" class="Symbol">→</a> <a id="14843" href="Ordinals.Exponentiation.RelatingConstructions.html#14578" class="Function">induced-map</a> <a id="14855" href="Ordinals.Exponentiation.RelatingConstructions.html#14826" class="Bound">β</a> <a id="14857" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="14859" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="14871" href="Ordinals.Exponentiation.RelatingConstructions.html#14826" class="Bound">β</a>
 <a id="14874" href="Ordinals.Exponentiation.RelatingConstructions.html#14796" class="Function">induced-map-is-denotation&#39;</a> <a id="14901" class="Symbol">=</a>
  <a id="14905" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="14933" class="Symbol">(λ</a> <a id="14936" href="Ordinals.Exponentiation.RelatingConstructions.html#14936" class="Bound">β</a> <a id="14938" class="Symbol">→</a> <a id="14940" href="Ordinals.Exponentiation.RelatingConstructions.html#14976" class="Function">f</a> <a id="14942" href="Ordinals.Exponentiation.RelatingConstructions.html#14936" class="Bound">β</a> <a id="14944" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="14946" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="14958" href="Ordinals.Exponentiation.RelatingConstructions.html#14936" class="Bound">β</a><a id="14959" class="Symbol">)</a> <a id="14961" href="Ordinals.Exponentiation.RelatingConstructions.html#14997" class="Function">I</a>
   <a id="14966" class="Keyword">where</a>
    <a id="14976" href="Ordinals.Exponentiation.RelatingConstructions.html#14976" class="Function">f</a> <a id="14978" class="Symbol">=</a> <a id="14980" href="Ordinals.Exponentiation.RelatingConstructions.html#14578" class="Function">induced-map</a>

    <a id="14997" href="Ordinals.Exponentiation.RelatingConstructions.html#14997" class="Function">I</a> <a id="14999" class="Symbol">:</a> <a id="15001" class="Symbol">(</a><a id="15002" href="Ordinals.Exponentiation.RelatingConstructions.html#15002" class="Bound">β</a> <a id="15004" class="Symbol">:</a> <a id="15006" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15014" href="Ordinals.Exponentiation.RelatingConstructions.html#8435" class="Bound">𝓤</a><a id="15015" class="Symbol">)</a>
      <a id="15023" class="Symbol">→</a> <a id="15025" class="Symbol">((</a><a id="15027" href="Ordinals.Exponentiation.RelatingConstructions.html#15027" class="Bound">b</a> <a id="15029" class="Symbol">:</a> <a id="15031" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15033" href="Ordinals.Exponentiation.RelatingConstructions.html#15002" class="Bound">β</a> <a id="15035" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="15036" class="Symbol">)</a> <a id="15038" class="Symbol">→</a> <a id="15040" href="Ordinals.Exponentiation.RelatingConstructions.html#14976" class="Function">f</a> <a id="15042" class="Symbol">(</a><a id="15043" href="Ordinals.Exponentiation.RelatingConstructions.html#15002" class="Bound">β</a> <a id="15045" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15047" href="Ordinals.Exponentiation.RelatingConstructions.html#15027" class="Bound">b</a><a id="15048" class="Symbol">)</a> <a id="15050" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="15052" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="15064" class="Symbol">(</a><a id="15065" href="Ordinals.Exponentiation.RelatingConstructions.html#15002" class="Bound">β</a> <a id="15067" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15069" href="Ordinals.Exponentiation.RelatingConstructions.html#15027" class="Bound">b</a><a id="15070" class="Symbol">))</a>
      <a id="15079" class="Symbol">→</a> <a id="15081" href="Ordinals.Exponentiation.RelatingConstructions.html#14976" class="Function">f</a> <a id="15083" href="Ordinals.Exponentiation.RelatingConstructions.html#15002" class="Bound">β</a> <a id="15085" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="15087" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="15099" href="Ordinals.Exponentiation.RelatingConstructions.html#15002" class="Bound">β</a>
    <a id="15105" href="Ordinals.Exponentiation.RelatingConstructions.html#14997" class="Function">I</a> <a id="15107" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a> <a id="15109" href="Ordinals.Exponentiation.RelatingConstructions.html#15109" class="Bound">IH</a> <a id="15112" class="Symbol">(</a><a id="15113" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15116" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15118" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="15125" class="Symbol">)</a> <a id="15127" class="Symbol">=</a>
     <a id="15134" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="15139" class="Symbol">(</a><a id="15140" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="15143" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15146" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a><a id="15147" class="Symbol">)</a> <a id="15149" class="Symbol">(</a><a id="15150" href="Ordinals.Exponentiation.RelatingConstructions.html#14976" class="Function">f</a> <a id="15152" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a> <a id="15154" class="Symbol">(</a><a id="15155" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15158" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15160" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="15167" class="Symbol">))</a> <a id="15170" class="Symbol">(</a><a id="15171" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟦</a> <a id="15173" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15176" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15178" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="15186" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟧&#39;⟨</a> <a id="15190" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a> <a id="15192" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟩</a><a id="15193" class="Symbol">)</a> <a id="15195" href="Ordinals.Exponentiation.RelatingConstructions.html#15217" class="Function">II</a>
      <a id="15204" class="Keyword">where</a>
       <a id="15217" href="Ordinals.Exponentiation.RelatingConstructions.html#15217" class="Function">II</a> <a id="15220" class="Symbol">=</a> <a id="15222" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="15225" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15228" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a> <a id="15230" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15232" href="Ordinals.Exponentiation.RelatingConstructions.html#14976" class="Function">f</a> <a id="15234" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a> <a id="15236" class="Symbol">(</a><a id="15237" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15240" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15242" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="15249" class="Symbol">)</a>     <a id="15255" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15258" href="Ordinals.Exponentiation.RelatingConstructions.html#15516" class="Function">e₁</a> <a id="15261" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="15275" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="15283" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="15285" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="15287" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a> <a id="15289" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15291" class="Symbol">(</a><a id="15292" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15295" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15297" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="15304" class="Symbol">)</a>   <a id="15308" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15311" href="Ordinals.Exponentiation.DecreasingList.html#19426" class="Function">expᴸ-↓-⊥</a> <a id="15320" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="15322" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a> <a id="15324" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="15338" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                               <a id="15371" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15374" class="Symbol">(</a><a id="15375" href="Ordinals.Exponentiation.Supremum.html#21645" class="Function">^ₒ-↓-⊥</a> <a id="15382" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="15385" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a><a id="15386" class="Symbol">)</a> <a id="15388" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="15391" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="15405" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="15408" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15411" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a> <a id="15413" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15415" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="15420" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="15423" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a>              <a id="15438" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15441" href="Ordinals.Exponentiation.RelatingConstructions.html#15654" class="Function">e₂</a> <a id="15444" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="15458" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="15461" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15464" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a> <a id="15466" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15468" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟦</a> <a id="15470" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15473" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15475" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="15483" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟧&#39;⟨</a> <a id="15487" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a> <a id="15489" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟩</a> <a id="15491" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
        <a id="15501" class="Keyword">where</a>
         <a id="15516" href="Ordinals.Exponentiation.RelatingConstructions.html#15516" class="Function">e₁</a> <a id="15519" class="Symbol">=</a> <a id="15521" class="Symbol">(</a><a id="15522" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="15545" class="Symbol">(</a><a id="15546" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="15554" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="15556" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="15558" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a><a id="15559" class="Symbol">)</a> <a id="15561" class="Symbol">(</a><a id="15562" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="15565" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15568" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a><a id="15569" class="Symbol">)</a>
                <a id="15587" class="Symbol">(</a><a id="15588" href="Ordinals.Exponentiation.RelatingConstructions.html#14412" class="Function">induced-simulation</a> <a id="15607" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a><a id="15608" class="Symbol">)</a>
                <a id="15626" class="Symbol">(</a><a id="15627" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="15630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15632" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="15639" class="Symbol">))</a> <a id="15642" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
         <a id="15654" href="Ordinals.Exponentiation.RelatingConstructions.html#15654" class="Function">e₂</a> <a id="15657" class="Symbol">=</a> <a id="15659" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15662" class="Symbol">(</a><a id="15663" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="15666" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15669" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a> <a id="15671" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="15673" class="Symbol">)</a> <a id="15675" class="Symbol">((</a><a id="15677" href="Ordinals.Exponentiation.RelatingConstructions.html#12925" class="Function">⟦⟧&#39;-behaviour-[]</a> <a id="15694" href="Ordinals.Exponentiation.RelatingConstructions.html#15107" class="Bound">β</a><a id="15695" class="Symbol">)</a> <a id="15697" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="15699" class="Symbol">)</a>
    <a id="15705" href="Ordinals.Exponentiation.RelatingConstructions.html#14997" class="Function">I</a> <a id="15707" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="15709" href="Ordinals.Exponentiation.RelatingConstructions.html#15709" class="Bound">IH</a> <a id="15712" class="Symbol">(((</a><a id="15715" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a> <a id="15717" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15719" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="15720" class="Symbol">)</a> <a id="15722" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15724" href="Ordinals.Exponentiation.RelatingConstructions.html#15724" class="Bound">l</a><a id="15725" class="Symbol">)</a> <a id="15727" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15729" href="Ordinals.Exponentiation.RelatingConstructions.html#15729" class="Bound">δ</a><a id="15730" class="Symbol">)</a> <a id="15732" class="Symbol">=</a>
     <a id="15739" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="15744" class="Symbol">(</a><a id="15745" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="15748" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15751" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a><a id="15752" class="Symbol">)</a> <a id="15754" class="Symbol">(</a><a id="15755" href="Ordinals.Exponentiation.RelatingConstructions.html#14976" class="Function">f</a> <a id="15757" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="15759" class="Symbol">((</a><a id="15761" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a> <a id="15763" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15765" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a> <a id="15767" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15769" href="Ordinals.Exponentiation.RelatingConstructions.html#15724" class="Bound">l</a><a id="15770" class="Symbol">)</a> <a id="15772" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15774" href="Ordinals.Exponentiation.RelatingConstructions.html#15729" class="Bound">δ</a><a id="15775" class="Symbol">))</a> <a id="15778" class="Symbol">(</a><a id="15779" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟦</a> <a id="15781" class="Symbol">(</a><a id="15782" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a> <a id="15784" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15786" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a> <a id="15788" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15790" href="Ordinals.Exponentiation.RelatingConstructions.html#15724" class="Bound">l</a><a id="15791" class="Symbol">)</a> <a id="15793" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15795" href="Ordinals.Exponentiation.RelatingConstructions.html#15729" class="Bound">δ</a> <a id="15797" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟧&#39;⟨</a> <a id="15801" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="15803" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟩</a><a id="15804" class="Symbol">)</a> <a id="15806" href="Ordinals.Exponentiation.RelatingConstructions.html#15828" class="Function">II</a>
      <a id="15815" class="Keyword">where</a>
       <a id="15828" href="Ordinals.Exponentiation.RelatingConstructions.html#15828" class="Function">II</a> <a id="15831" class="Symbol">=</a>
        <a id="15841" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="15844" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15847" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="15849" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15851" href="Ordinals.Exponentiation.RelatingConstructions.html#14976" class="Function">f</a> <a id="15853" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="15855" class="Symbol">(((</a><a id="15858" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a> <a id="15860" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15862" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="15863" class="Symbol">)</a> <a id="15865" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15867" href="Ordinals.Exponentiation.RelatingConstructions.html#15724" class="Bound">l</a><a id="15868" class="Symbol">)</a> <a id="15870" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15872" href="Ordinals.Exponentiation.RelatingConstructions.html#15729" class="Bound">δ</a><a id="15873" class="Symbol">)</a>                              <a id="15904" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15907" href="Ordinals.Exponentiation.RelatingConstructions.html#16628" class="Function">e₁</a> <a id="15910" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="15920" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="15928" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="15930" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="15932" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="15934" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15936" class="Symbol">(((</a><a id="15939" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a> <a id="15941" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15943" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="15944" class="Symbol">)</a> <a id="15946" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="15948" href="Ordinals.Exponentiation.RelatingConstructions.html#15724" class="Bound">l</a><a id="15949" class="Symbol">)</a> <a id="15951" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15953" href="Ordinals.Exponentiation.RelatingConstructions.html#15729" class="Bound">δ</a><a id="15954" class="Symbol">)</a>                            <a id="15983" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15986" href="Ordinals.Exponentiation.RelatingConstructions.html#16774" class="Function">e₂</a> <a id="15989" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="15999" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="16007" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="16009" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="16011" class="Symbol">(</a><a id="16012" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16014" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16016" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16017" class="Symbol">)</a> <a id="16019" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16022" href="Ordinals.Exponentiation.RelatingConstructions.html#16563" class="Function">αₐ</a> <a id="16025" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16028" class="Symbol">(</a><a id="16029" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="16037" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="16039" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="16041" class="Symbol">(</a><a id="16042" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16044" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16046" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16047" class="Symbol">)</a> <a id="16049" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16051" href="Ordinals.Exponentiation.RelatingConstructions.html#16592" class="Function">ℓ</a><a id="16052" class="Symbol">)</a>         <a id="16062" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16065" href="Ordinals.Exponentiation.RelatingConstructions.html#16813" class="Function">e₃</a> <a id="16068" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="16078" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="16081" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16084" class="Symbol">(</a><a id="16085" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16087" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16089" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16090" class="Symbol">)</a> <a id="16092" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16095" href="Ordinals.Exponentiation.RelatingConstructions.html#16563" class="Function">αₐ</a> <a id="16098" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16101" class="Symbol">(</a><a id="16102" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="16110" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="16112" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="16114" class="Symbol">(</a><a id="16115" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16117" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16119" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16120" class="Symbol">)</a> <a id="16122" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16124" href="Ordinals.Exponentiation.RelatingConstructions.html#16592" class="Function">ℓ</a><a id="16125" class="Symbol">)</a>               <a id="16141" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16144" href="Ordinals.Exponentiation.RelatingConstructions.html#16942" class="Function">e₄</a> <a id="16147" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="16157" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="16160" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16163" class="Symbol">(</a><a id="16164" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16166" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16168" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16169" class="Symbol">)</a> <a id="16171" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16174" href="Ordinals.Exponentiation.RelatingConstructions.html#16563" class="Function">αₐ</a> <a id="16177" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16180" class="Symbol">(</a><a id="16181" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="16184" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16187" class="Symbol">(</a><a id="16188" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16190" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16192" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16193" class="Symbol">)</a> <a id="16195" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16197" href="Ordinals.Exponentiation.RelatingConstructions.html#14976" class="Function">f</a> <a id="16199" class="Symbol">(</a><a id="16200" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16202" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16204" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16205" class="Symbol">)</a> <a id="16207" href="Ordinals.Exponentiation.RelatingConstructions.html#16592" class="Function">ℓ</a><a id="16208" class="Symbol">)</a>           <a id="16220" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16223" href="Ordinals.Exponentiation.RelatingConstructions.html#17138" class="Function">e₅</a> <a id="16226" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="16236" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="16239" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16242" class="Symbol">(</a><a id="16243" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16245" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16247" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16248" class="Symbol">)</a> <a id="16250" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16253" class="Symbol">(</a><a id="16254" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="16257" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16259" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16263" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a><a id="16264" class="Symbol">)</a> <a id="16266" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16269" class="Symbol">(</a><a id="16270" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="16273" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16276" class="Symbol">(</a><a id="16277" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16279" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16281" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16282" class="Symbol">)</a> <a id="16284" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16286" href="Ordinals.Exponentiation.RelatingConstructions.html#14976" class="Function">f</a> <a id="16288" class="Symbol">(</a><a id="16289" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16291" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16293" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16294" class="Symbol">)</a> <a id="16296" href="Ordinals.Exponentiation.RelatingConstructions.html#16592" class="Function">ℓ</a><a id="16297" class="Symbol">)</a> <a id="16299" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16302" href="Ordinals.Exponentiation.RelatingConstructions.html#17249" class="Function">e₆</a> <a id="16305" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="16315" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="16318" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16321" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16323" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16325" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="16334" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="16337" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16339" class="Symbol">(</a><a id="16340" href="Ordinals.Exponentiation.RelatingConstructions.html#14976" class="Function">f</a> <a id="16342" class="Symbol">(</a><a id="16343" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16345" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16347" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16348" class="Symbol">)</a> <a id="16350" href="Ordinals.Exponentiation.RelatingConstructions.html#16592" class="Function">ℓ</a> <a id="16352" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16354" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16358" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a><a id="16359" class="Symbol">)</a>                  <a id="16378" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16381" href="Ordinals.Exponentiation.RelatingConstructions.html#17288" class="Function">e₇</a> <a id="16384" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="16394" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="16397" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16400" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16402" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16404" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="16413" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="16416" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16418" class="Symbol">(</a><a id="16419" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟦</a> <a id="16421" href="Ordinals.Exponentiation.RelatingConstructions.html#16592" class="Function">ℓ</a> <a id="16423" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟧&#39;⟨</a> <a id="16427" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16429" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16431" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a> <a id="16433" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟩</a> <a id="16435" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16437" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16441" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a><a id="16442" class="Symbol">)</a>              <a id="16457" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16460" href="Ordinals.Exponentiation.RelatingConstructions.html#17359" class="Function">e₈</a> <a id="16463" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="16473" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="16476" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16479" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16481" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16483" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟦</a> <a id="16485" class="Symbol">((</a><a id="16487" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a> <a id="16489" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16491" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16492" class="Symbol">)</a> <a id="16494" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16496" href="Ordinals.Exponentiation.RelatingConstructions.html#15724" class="Bound">l</a><a id="16497" class="Symbol">)</a> <a id="16499" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16501" href="Ordinals.Exponentiation.RelatingConstructions.html#15729" class="Bound">δ</a> <a id="16503" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟧&#39;⟨</a> <a id="16507" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16509" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">⟩</a>                          <a id="16536" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
         <a id="16547" class="Keyword">where</a>
          <a id="16563" href="Ordinals.Exponentiation.RelatingConstructions.html#16563" class="Function">αₐ</a> <a id="16566" class="Symbol">=</a> <a id="16568" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16571" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16574" class="Symbol">(</a><a id="16575" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="16577" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16579" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a><a id="16580" class="Symbol">)</a>
          <a id="16592" href="Ordinals.Exponentiation.RelatingConstructions.html#16592" class="Function">ℓ</a> <a id="16594" class="Symbol">=</a> <a id="16596" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="16606" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="16608" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16610" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a> <a id="16612" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a> <a id="16614" href="Ordinals.Exponentiation.RelatingConstructions.html#15724" class="Bound">l</a> <a id="16616" href="Ordinals.Exponentiation.RelatingConstructions.html#15729" class="Bound">δ</a>
          <a id="16628" href="Ordinals.Exponentiation.RelatingConstructions.html#16628" class="Function">e₁</a> <a id="16631" class="Symbol">=</a> <a id="16633" class="Symbol">(</a><a id="16634" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="16657" class="Symbol">(</a><a id="16658" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="16666" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="16668" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="16670" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a><a id="16671" class="Symbol">)</a> <a id="16673" class="Symbol">(</a><a id="16674" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="16677" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16680" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a><a id="16681" class="Symbol">)</a>
                 <a id="16700" class="Symbol">(</a><a id="16701" href="Ordinals.Exponentiation.RelatingConstructions.html#14412" class="Function">induced-simulation</a> <a id="16720" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a><a id="16721" class="Symbol">)</a>
                 <a id="16740" class="Symbol">(((</a><a id="16743" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a> <a id="16745" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16747" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16748" class="Symbol">)</a> <a id="16750" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="16752" href="Ordinals.Exponentiation.RelatingConstructions.html#15724" class="Bound">l</a><a id="16753" class="Symbol">)</a> <a id="16755" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16757" href="Ordinals.Exponentiation.RelatingConstructions.html#15729" class="Bound">δ</a><a id="16758" class="Symbol">))</a> <a id="16761" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
          <a id="16774" href="Ordinals.Exponentiation.RelatingConstructions.html#16774" class="Function">e₂</a> <a id="16777" class="Symbol">=</a> <a id="16779" href="Ordinals.Exponentiation.DecreasingList.html#51115" class="Function">expᴸ-↓-cons</a> <a id="16791" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="16793" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16795" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a> <a id="16797" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a> <a id="16799" href="Ordinals.Exponentiation.RelatingConstructions.html#15724" class="Bound">l</a> <a id="16801" href="Ordinals.Exponentiation.RelatingConstructions.html#15729" class="Bound">δ</a>
          <a id="16813" href="Ordinals.Exponentiation.RelatingConstructions.html#16813" class="Function">e₃</a> <a id="16816" class="Symbol">=</a> <a id="16818" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16821" class="Symbol">(λ</a> <a id="16824" href="Ordinals.Exponentiation.RelatingConstructions.html#16824" class="Bound">-</a> <a id="16826" class="Symbol">→</a> <a id="16828" href="Ordinals.Exponentiation.RelatingConstructions.html#16824" class="Bound">-</a> <a id="16830" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16833" href="Ordinals.Exponentiation.RelatingConstructions.html#16563" class="Function">αₐ</a> <a id="16836" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16839" class="Symbol">(</a><a id="16840" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="16848" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="16850" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="16852" class="Symbol">(</a><a id="16853" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16855" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16857" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16858" class="Symbol">)</a> <a id="16860" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16862" href="Ordinals.Exponentiation.RelatingConstructions.html#16592" class="Function">ℓ</a><a id="16863" class="Symbol">))</a>
                  <a id="16884" class="Symbol">(</a><a id="16885" href="Ordinals.Exponentiation.RelatingConstructions.html#1716" class="Function">exponentiation-constructions-agree&#39;</a> <a id="16921" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="16923" class="Symbol">(</a><a id="16924" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16926" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16928" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16929" class="Symbol">))</a>
          <a id="16942" href="Ordinals.Exponentiation.RelatingConstructions.html#16942" class="Function">e₄</a> <a id="16945" class="Symbol">=</a> <a id="16947" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16950" class="Symbol">(</a><a id="16951" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="16954" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16957" class="Symbol">(</a><a id="16958" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="16960" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16962" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="16963" class="Symbol">)</a> <a id="16965" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16968" href="Ordinals.Exponentiation.RelatingConstructions.html#16563" class="Function">αₐ</a> <a id="16971" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="16974" class="Symbol">)</a>
                  <a id="16994" class="Symbol">(</a><a id="16995" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="17018" class="Symbol">(</a><a id="17019" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="17027" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="17029" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="17031" class="Symbol">(</a><a id="17032" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="17034" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17036" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="17037" class="Symbol">))</a> <a id="17040" class="Symbol">(</a><a id="17041" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="17044" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17047" class="Symbol">(</a><a id="17048" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="17050" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17052" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="17053" class="Symbol">))</a>
                    <a id="17076" class="Symbol">(</a><a id="17077" href="Ordinals.Exponentiation.RelatingConstructions.html#14412" class="Function">induced-simulation</a> <a id="17096" class="Symbol">(</a><a id="17097" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="17099" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17101" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="17102" class="Symbol">))</a>
                    <a id="17125" href="Ordinals.Exponentiation.RelatingConstructions.html#16592" class="Function">ℓ</a><a id="17126" class="Symbol">)</a>
          <a id="17138" href="Ordinals.Exponentiation.RelatingConstructions.html#17138" class="Function">e₅</a> <a id="17141" class="Symbol">=</a> <a id="17143" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17146" class="Symbol">(λ</a> <a id="17149" href="Ordinals.Exponentiation.RelatingConstructions.html#17149" class="Bound">-</a> <a id="17151" class="Symbol">→</a> <a id="17153" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="17156" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17159" class="Symbol">(</a><a id="17160" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="17162" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17164" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="17165" class="Symbol">)</a> <a id="17167" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="17170" href="Ordinals.Exponentiation.RelatingConstructions.html#17149" class="Bound">-</a> <a id="17172" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17175" class="Symbol">(</a><a id="17176" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="17179" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17182" class="Symbol">(</a><a id="17183" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="17185" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17187" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="17188" class="Symbol">)</a> <a id="17190" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17192" href="Ordinals.Exponentiation.RelatingConstructions.html#14976" class="Function">f</a> <a id="17194" class="Symbol">(</a><a id="17195" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="17197" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17199" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a><a id="17200" class="Symbol">)</a> <a id="17202" href="Ordinals.Exponentiation.RelatingConstructions.html#16592" class="Function">ℓ</a><a id="17203" class="Symbol">))</a>
                  <a id="17224" class="Symbol">(</a><a id="17225" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="17236" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a><a id="17237" class="Symbol">)</a>
          <a id="17249" href="Ordinals.Exponentiation.RelatingConstructions.html#17249" class="Function">e₆</a> <a id="17252" class="Symbol">=</a> <a id="17254" class="Symbol">(</a><a id="17255" href="Ordinals.Exponentiation.Supremum.html#21911" class="Function">^ₒ-↓-×ₒ-to-^ₒ</a> <a id="17269" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="17272" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a><a id="17273" class="Symbol">)</a> <a id="17275" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
          <a id="17288" href="Ordinals.Exponentiation.RelatingConstructions.html#17288" class="Function">e₇</a> <a id="17291" class="Symbol">=</a> <a id="17293" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17296" class="Symbol">(λ</a> <a id="17299" href="Ordinals.Exponentiation.RelatingConstructions.html#17299" class="Bound">-</a> <a id="17301" class="Symbol">→</a> <a id="17303" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="17306" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17309" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="17311" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17313" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="17322" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="17325" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="17327" class="Symbol">(</a><a id="17328" href="Ordinals.Exponentiation.RelatingConstructions.html#17299" class="Bound">-</a> <a id="17330" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17332" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17336" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a><a id="17337" class="Symbol">))</a> <a id="17340" class="Symbol">(</a><a id="17341" href="Ordinals.Exponentiation.RelatingConstructions.html#15709" class="Bound">IH</a> <a id="17344" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a> <a id="17346" href="Ordinals.Exponentiation.RelatingConstructions.html#16592" class="Function">ℓ</a><a id="17347" class="Symbol">)</a>
          <a id="17359" href="Ordinals.Exponentiation.RelatingConstructions.html#17359" class="Function">e₈</a> <a id="17362" class="Symbol">=</a> <a id="17364" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17367" class="Symbol">(</a><a id="17368" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="17371" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17374" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="17376" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="17378" class="Symbol">)</a> <a id="17380" class="Symbol">((</a><a id="17382" href="Ordinals.Exponentiation.RelatingConstructions.html#12590" class="Function">⟦⟧&#39;-behaviour-cons</a> <a id="17401" href="Ordinals.Exponentiation.RelatingConstructions.html#15707" class="Bound">β</a> <a id="17403" href="Ordinals.Exponentiation.RelatingConstructions.html#15715" class="Bound">a</a> <a id="17405" href="Ordinals.Exponentiation.RelatingConstructions.html#15719" class="Bound">b</a> <a id="17407" href="Ordinals.Exponentiation.RelatingConstructions.html#15724" class="Bound">l</a> <a id="17409" href="Ordinals.Exponentiation.RelatingConstructions.html#15729" class="Bound">δ</a><a id="17410" class="Symbol">)</a> <a id="17412" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="17414" class="Symbol">)</a>

 <a id="denotations.denotation&#39;-is-simulation"></a><a id="17418" href="Ordinals.Exponentiation.RelatingConstructions.html#17418" class="Function">denotation&#39;-is-simulation</a>
  <a id="17446" class="Symbol">:</a> <a id="17448" class="Symbol">(</a><a id="17449" href="Ordinals.Exponentiation.RelatingConstructions.html#17449" class="Bound">β</a> <a id="17451" class="Symbol">:</a> <a id="17453" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17461" href="Ordinals.Exponentiation.RelatingConstructions.html#8435" class="Bound">𝓤</a><a id="17462" class="Symbol">)</a> <a id="17464" class="Symbol">→</a> <a id="17466" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="17480" class="Symbol">(</a><a id="17481" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="17489" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="17491" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="17493" href="Ordinals.Exponentiation.RelatingConstructions.html#17449" class="Bound">β</a><a id="17494" class="Symbol">)</a> <a id="17496" class="Symbol">(</a><a id="17497" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="17500" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17503" href="Ordinals.Exponentiation.RelatingConstructions.html#17449" class="Bound">β</a><a id="17504" class="Symbol">)</a> <a id="17506" class="Symbol">(</a><a id="17507" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="17519" href="Ordinals.Exponentiation.RelatingConstructions.html#17449" class="Bound">β</a><a id="17520" class="Symbol">)</a>
 <a id="17523" href="Ordinals.Exponentiation.RelatingConstructions.html#17418" class="Function">denotation&#39;-is-simulation</a> <a id="17549" href="Ordinals.Exponentiation.RelatingConstructions.html#17549" class="Bound">β</a> <a id="17551" class="Symbol">=</a>
  <a id="17555" href="MLTT.Id.html#734" class="Function">transport</a> <a id="17565" class="Symbol">(</a><a id="17566" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="17580" class="Symbol">(</a><a id="17581" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="17589" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="17591" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="17593" href="Ordinals.Exponentiation.RelatingConstructions.html#17549" class="Bound">β</a><a id="17594" class="Symbol">)</a> <a id="17596" class="Symbol">(</a><a id="17597" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="17600" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17603" href="Ordinals.Exponentiation.RelatingConstructions.html#17549" class="Bound">β</a><a id="17604" class="Symbol">))</a>
            <a id="17619" class="Symbol">(</a><a id="17620" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="17628" href="Ordinals.Exponentiation.RelatingConstructions.html#628" class="Function">fe&#39;</a> <a id="17632" class="Symbol">(</a><a id="17633" href="Ordinals.Exponentiation.RelatingConstructions.html#14796" class="Function">induced-map-is-denotation&#39;</a> <a id="17660" href="Ordinals.Exponentiation.RelatingConstructions.html#17549" class="Bound">β</a><a id="17661" class="Symbol">))</a>
            <a id="17676" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[</a> <a id="17678" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="17686" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="17688" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="17690" href="Ordinals.Exponentiation.RelatingConstructions.html#17549" class="Bound">β</a> <a id="17692" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">,</a> <a id="17694" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="17697" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17700" href="Ordinals.Exponentiation.RelatingConstructions.html#17549" class="Bound">β</a> <a id="17702" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">]⟨</a> <a id="17705" href="Ordinals.Exponentiation.RelatingConstructions.html#14412" class="Function">induced-simulation</a> <a id="17724" href="Ordinals.Exponentiation.RelatingConstructions.html#17549" class="Bound">β</a> <a id="17726" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">⟩-is-simulation</a>

 <a id="denotations.denotation&#39;-⊴"></a><a id="17744" href="Ordinals.Exponentiation.RelatingConstructions.html#17744" class="Function">denotation&#39;-⊴</a> <a id="17758" class="Symbol">:</a> <a id="17760" class="Symbol">(</a><a id="17761" href="Ordinals.Exponentiation.RelatingConstructions.html#17761" class="Bound">β</a> <a id="17763" class="Symbol">:</a> <a id="17765" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17773" href="Ordinals.Exponentiation.RelatingConstructions.html#8435" class="Bound">𝓤</a><a id="17774" class="Symbol">)</a> <a id="17776" class="Symbol">→</a> <a id="17778" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="17786" href="Ordinals.Exponentiation.RelatingConstructions.html#8423" class="Bound">α</a> <a id="17788" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="17790" href="Ordinals.Exponentiation.RelatingConstructions.html#17761" class="Bound">β</a> <a id="17792" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17794" href="Ordinals.Exponentiation.RelatingConstructions.html#11770" class="Function">α&#39;</a> <a id="17797" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17800" href="Ordinals.Exponentiation.RelatingConstructions.html#17761" class="Bound">β</a>
 <a id="17803" href="Ordinals.Exponentiation.RelatingConstructions.html#17744" class="Function">denotation&#39;-⊴</a> <a id="17817" href="Ordinals.Exponentiation.RelatingConstructions.html#17817" class="Bound">β</a> <a id="17819" class="Symbol">=</a> <a id="17821" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="17833" href="Ordinals.Exponentiation.RelatingConstructions.html#17817" class="Bound">β</a> <a id="17835" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17837" href="Ordinals.Exponentiation.RelatingConstructions.html#17418" class="Function">denotation&#39;-is-simulation</a> <a id="17863" href="Ordinals.Exponentiation.RelatingConstructions.html#17817" class="Bound">β</a>

<a id="17866" class="Markup">\end{code}</a><a id="17876" class="Background">

Indeed, the denotation maps are related via a normalization function.

</a><a id="17949" class="Markup">\begin{code}</a>

<a id="17963" class="Keyword">module</a> <a id="17970" href="Ordinals.Exponentiation.RelatingConstructions.html#17970" class="Module">_</a>
        <a id="17980" class="Symbol">(</a><a id="17981" href="Ordinals.Exponentiation.RelatingConstructions.html#17981" class="Bound">α</a> <a id="17983" class="Symbol">:</a> <a id="17985" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17993" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17994" class="Symbol">)</a>
        <a id="18004" class="Symbol">(</a><a id="18005" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18007" class="Symbol">:</a> <a id="18009" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18017" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="18018" class="Symbol">)</a>
       <a id="18027" class="Keyword">where</a>

 <a id="18035" class="Keyword">private</a>
  <a id="18045" href="Ordinals.Exponentiation.RelatingConstructions.html#18045" class="Function">α&#39;</a> <a id="18048" class="Symbol">=</a> <a id="18050" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18053" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18056" href="Ordinals.Exponentiation.RelatingConstructions.html#17981" class="Bound">α</a>

 <a id="18060" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="18075" class="Symbol">:</a> <a id="18077" href="MLTT.List.html#488" class="Datatype">List</a> <a id="18082" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18084" href="Ordinals.Exponentiation.RelatingConstructions.html#18045" class="Function">α&#39;</a> <a id="18087" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18090" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18092" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="18094" class="Symbol">→</a> <a id="18096" href="MLTT.List.html#488" class="Datatype">List</a> <a id="18101" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18103" href="Ordinals.Exponentiation.RelatingConstructions.html#17981" class="Bound">α</a> <a id="18105" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18108" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18110" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="18113" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="18128" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>                <a id="18146" class="Symbol">=</a> <a id="18148" href="MLTT.List.html#521" class="InductiveConstructor">[]</a>
 <a id="18152" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="18167" class="Symbol">((</a><a id="18169" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18173" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="18175" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18177" href="Ordinals.Exponentiation.RelatingConstructions.html#18177" class="Bound">b</a><a id="18178" class="Symbol">)</a> <a id="18180" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18182" href="Ordinals.Exponentiation.RelatingConstructions.html#18182" class="Bound">l</a><a id="18183" class="Symbol">)</a> <a id="18185" class="Symbol">=</a> <a id="18187" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="18202" href="Ordinals.Exponentiation.RelatingConstructions.html#18182" class="Bound">l</a>
 <a id="18205" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="18220" class="Symbol">((</a><a id="18222" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18226" href="Ordinals.Exponentiation.RelatingConstructions.html#18226" class="Bound">a</a> <a id="18228" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18230" href="Ordinals.Exponentiation.RelatingConstructions.html#18230" class="Bound">b</a><a id="18231" class="Symbol">)</a> <a id="18233" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18235" href="Ordinals.Exponentiation.RelatingConstructions.html#18235" class="Bound">l</a><a id="18236" class="Symbol">)</a> <a id="18238" class="Symbol">=</a> <a id="18240" class="Symbol">(</a><a id="18241" href="Ordinals.Exponentiation.RelatingConstructions.html#18226" class="Bound">a</a> <a id="18243" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18245" href="Ordinals.Exponentiation.RelatingConstructions.html#18230" class="Bound">b</a><a id="18246" class="Symbol">)</a> <a id="18248" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18250" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="18265" href="Ordinals.Exponentiation.RelatingConstructions.html#18235" class="Bound">l</a>

 <a id="18269" href="Ordinals.Exponentiation.RelatingConstructions.html#18269" class="Function">normalize-list-preserves-decreasing-pr₂</a>
  <a id="18311" class="Symbol">:</a> <a id="18313" class="Symbol">(</a><a id="18314" href="Ordinals.Exponentiation.RelatingConstructions.html#18314" class="Bound">l</a> <a id="18316" class="Symbol">:</a> <a id="18318" href="MLTT.List.html#488" class="Datatype">List</a> <a id="18323" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18325" href="Ordinals.Exponentiation.RelatingConstructions.html#18045" class="Function">α&#39;</a> <a id="18328" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18331" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18333" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18334" class="Symbol">)</a>
  <a id="18338" class="Symbol">→</a> <a id="18340" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="18358" href="Ordinals.Exponentiation.RelatingConstructions.html#18045" class="Function">α&#39;</a> <a id="18361" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18363" href="Ordinals.Exponentiation.RelatingConstructions.html#18314" class="Bound">l</a>
  <a id="18367" class="Symbol">→</a> <a id="18369" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="18387" href="Ordinals.Exponentiation.RelatingConstructions.html#17981" class="Bound">α</a> <a id="18389" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18391" class="Symbol">(</a><a id="18392" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="18407" href="Ordinals.Exponentiation.RelatingConstructions.html#18314" class="Bound">l</a><a id="18408" class="Symbol">)</a>
 <a id="18411" href="Ordinals.Exponentiation.RelatingConstructions.html#18269" class="Function">normalize-list-preserves-decreasing-pr₂</a> <a id="18451" class="Symbol">=</a>
  <a id="18455" href="MLTT.List.html#691" class="Function">course-of-values-induction-on-length</a>
   <a id="18495" class="Symbol">(λ</a> <a id="18498" href="Ordinals.Exponentiation.RelatingConstructions.html#18498" class="Bound">l</a> <a id="18500" class="Symbol">→</a> <a id="18502" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="18520" href="Ordinals.Exponentiation.RelatingConstructions.html#18045" class="Function">α&#39;</a> <a id="18523" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18525" href="Ordinals.Exponentiation.RelatingConstructions.html#18498" class="Bound">l</a> <a id="18527" class="Symbol">→</a> <a id="18529" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="18547" href="Ordinals.Exponentiation.RelatingConstructions.html#17981" class="Bound">α</a> <a id="18549" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18551" class="Symbol">(</a><a id="18552" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="18567" href="Ordinals.Exponentiation.RelatingConstructions.html#18498" class="Bound">l</a><a id="18568" class="Symbol">))</a>
   <a id="18574" href="Ordinals.Exponentiation.RelatingConstructions.html#18657" class="Function">ind</a>
    <a id="18582" class="Keyword">where</a>
     <a id="18593" class="Keyword">open</a> <a id="18598" class="Keyword">import</a> <a id="18605" href="Naturals.Order.html" class="Module">Naturals.Order</a>
     <a id="18625" class="Keyword">open</a> <a id="18630" class="Keyword">import</a> <a id="18637" href="Notation.Order.html" class="Module">Notation.Order</a>
     <a id="18657" href="Ordinals.Exponentiation.RelatingConstructions.html#18657" class="Function">ind</a> <a id="18661" class="Symbol">:</a> <a id="18663" class="Symbol">(</a><a id="18664" href="Ordinals.Exponentiation.RelatingConstructions.html#18664" class="Bound">l</a> <a id="18666" class="Symbol">:</a> <a id="18668" href="MLTT.List.html#488" class="Datatype">List</a> <a id="18673" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18675" href="Ordinals.Exponentiation.RelatingConstructions.html#18045" class="Function">α&#39;</a> <a id="18678" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18681" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18683" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18684" class="Symbol">)</a>
       <a id="18693" class="Symbol">→</a> <a id="18695" class="Symbol">((</a><a id="18697" href="Ordinals.Exponentiation.RelatingConstructions.html#18697" class="Bound">l&#39;</a> <a id="18700" class="Symbol">:</a> <a id="18702" href="MLTT.List.html#488" class="Datatype">List</a> <a id="18707" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18709" href="Ordinals.Exponentiation.RelatingConstructions.html#18045" class="Function">α&#39;</a> <a id="18712" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18715" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18717" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18718" class="Symbol">)</a>
             <a id="18733" class="Symbol">→</a> <a id="18735" href="MLTT.List.html#602" class="Function">length</a> <a id="18742" href="Ordinals.Exponentiation.RelatingConstructions.html#18697" class="Bound">l&#39;</a> <a id="18745" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="18747" href="MLTT.List.html#602" class="Function">length</a> <a id="18754" href="Ordinals.Exponentiation.RelatingConstructions.html#18664" class="Bound">l</a>
             <a id="18769" class="Symbol">→</a> <a id="18771" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="18789" href="Ordinals.Exponentiation.RelatingConstructions.html#18045" class="Function">α&#39;</a> <a id="18792" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18794" href="Ordinals.Exponentiation.RelatingConstructions.html#18697" class="Bound">l&#39;</a>
             <a id="18810" class="Symbol">→</a> <a id="18812" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="18830" href="Ordinals.Exponentiation.RelatingConstructions.html#17981" class="Bound">α</a> <a id="18832" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18834" class="Symbol">(</a><a id="18835" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="18850" href="Ordinals.Exponentiation.RelatingConstructions.html#18697" class="Bound">l&#39;</a><a id="18852" class="Symbol">))</a>
       <a id="18862" class="Symbol">→</a> <a id="18864" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="18882" href="Ordinals.Exponentiation.RelatingConstructions.html#18045" class="Function">α&#39;</a> <a id="18885" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18887" href="Ordinals.Exponentiation.RelatingConstructions.html#18664" class="Bound">l</a>
       <a id="18896" class="Symbol">→</a> <a id="18898" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="18916" href="Ordinals.Exponentiation.RelatingConstructions.html#17981" class="Bound">α</a> <a id="18918" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="18920" class="Symbol">(</a><a id="18921" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="18936" href="Ordinals.Exponentiation.RelatingConstructions.html#18664" class="Bound">l</a><a id="18937" class="Symbol">)</a>
     <a id="18944" href="Ordinals.Exponentiation.RelatingConstructions.html#18657" class="Function">ind</a> <a id="18948" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="18951" href="Ordinals.Exponentiation.RelatingConstructions.html#18951" class="Bound">IH</a> <a id="18954" href="Ordinals.Exponentiation.RelatingConstructions.html#18954" class="Bound">δ</a> <a id="18956" class="Symbol">=</a> <a id="18958" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a>
     <a id="18971" href="Ordinals.Exponentiation.RelatingConstructions.html#18657" class="Function">ind</a> <a id="18975" class="Symbol">((</a><a id="18977" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18981" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="18983" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18985" href="Ordinals.Exponentiation.RelatingConstructions.html#18985" class="Bound">b</a><a id="18986" class="Symbol">)</a> <a id="18988" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="18990" href="Ordinals.Exponentiation.RelatingConstructions.html#18990" class="Bound">l</a><a id="18991" class="Symbol">)</a> <a id="18993" href="Ordinals.Exponentiation.RelatingConstructions.html#18993" class="Bound">IH</a> <a id="18996" href="Ordinals.Exponentiation.RelatingConstructions.html#18996" class="Bound">δ</a> <a id="18998" class="Symbol">=</a>
      <a id="19006" href="Ordinals.Exponentiation.RelatingConstructions.html#18993" class="Bound">IH</a> <a id="19009" href="Ordinals.Exponentiation.RelatingConstructions.html#18990" class="Bound">l</a> <a id="19011" class="Symbol">(</a><a id="19012" href="Naturals.Order.html#3664" class="Function">&lt;-succ</a> <a id="19019" class="Symbol">(</a><a id="19020" href="MLTT.List.html#602" class="Function">length</a> <a id="19027" href="Ordinals.Exponentiation.RelatingConstructions.html#18990" class="Bound">l</a><a id="19028" class="Symbol">))</a>
           <a id="19042" class="Symbol">(</a><a id="19043" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="19066" href="Ordinals.Exponentiation.RelatingConstructions.html#18045" class="Function">α&#39;</a> <a id="19069" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="19071" class="Symbol">(</a><a id="19072" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19076" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="19078" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19080" href="Ordinals.Exponentiation.RelatingConstructions.html#18985" class="Bound">b</a><a id="19081" class="Symbol">)</a> <a id="19083" href="Ordinals.Exponentiation.RelatingConstructions.html#18996" class="Bound">δ</a><a id="19084" class="Symbol">)</a>
     <a id="19091" href="Ordinals.Exponentiation.RelatingConstructions.html#18657" class="Function">ind</a> <a id="19095" class="Symbol">((</a><a id="19097" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19101" href="Ordinals.Exponentiation.RelatingConstructions.html#19101" class="Bound">a</a> <a id="19103" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19105" href="Ordinals.Exponentiation.RelatingConstructions.html#19105" class="Bound">b</a><a id="19106" class="Symbol">)</a> <a id="19108" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19110" href="MLTT.List.html#521" class="InductiveConstructor">[]</a><a id="19112" class="Symbol">)</a> <a id="19114" href="Ordinals.Exponentiation.RelatingConstructions.html#19114" class="Bound">IH</a> <a id="19117" href="Ordinals.Exponentiation.RelatingConstructions.html#19117" class="Bound">δ</a> <a id="19119" class="Symbol">=</a> <a id="19121" href="Ordinals.Exponentiation.DecreasingList.html#4468" class="InductiveConstructor">sing-decr</a>
     <a id="19136" href="Ordinals.Exponentiation.RelatingConstructions.html#18657" class="Function">ind</a> <a id="19140" class="Symbol">((</a><a id="19142" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19146" href="Ordinals.Exponentiation.RelatingConstructions.html#19146" class="Bound">a</a> <a id="19148" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19150" href="Ordinals.Exponentiation.RelatingConstructions.html#19150" class="Bound">b</a><a id="19151" class="Symbol">)</a> <a id="19153" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19155" class="Symbol">(</a><a id="19156" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19160" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>  <a id="19163" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19165" href="Ordinals.Exponentiation.RelatingConstructions.html#19165" class="Bound">b&#39;</a><a id="19167" class="Symbol">)</a> <a id="19169" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19171" href="Ordinals.Exponentiation.RelatingConstructions.html#19171" class="Bound">l</a><a id="19172" class="Symbol">)</a> <a id="19174" href="Ordinals.Exponentiation.RelatingConstructions.html#19174" class="Bound">IH</a> <a id="19177" href="Ordinals.Exponentiation.RelatingConstructions.html#19177" class="Bound">δ</a> <a id="19179" class="Symbol">=</a>
      <a id="19187" href="Ordinals.Exponentiation.RelatingConstructions.html#19174" class="Bound">IH</a> <a id="19190" class="Symbol">((</a><a id="19192" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19196" href="Ordinals.Exponentiation.RelatingConstructions.html#19146" class="Bound">a</a> <a id="19198" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19200" href="Ordinals.Exponentiation.RelatingConstructions.html#19150" class="Bound">b</a><a id="19201" class="Symbol">)</a> <a id="19203" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19205" href="Ordinals.Exponentiation.RelatingConstructions.html#19171" class="Bound">l</a><a id="19206" class="Symbol">)</a>
         <a id="19217" class="Symbol">(</a><a id="19218" href="Naturals.Order.html#3664" class="Function">&lt;-succ</a> <a id="19225" class="Symbol">(</a><a id="19226" href="MLTT.List.html#602" class="Function">length</a> <a id="19233" href="Ordinals.Exponentiation.RelatingConstructions.html#19171" class="Bound">l</a><a id="19234" class="Symbol">))</a>
         <a id="19246" class="Symbol">(</a><a id="19247" href="Ordinals.Exponentiation.DecreasingList.html#9862" class="Function">is-decreasing-pr₂-skip</a> <a id="19270" href="Ordinals.Exponentiation.RelatingConstructions.html#18045" class="Function">α&#39;</a> <a id="19273" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="19275" class="Symbol">(</a><a id="19276" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19280" href="Ordinals.Exponentiation.RelatingConstructions.html#19146" class="Bound">a</a> <a id="19282" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19284" href="Ordinals.Exponentiation.RelatingConstructions.html#19150" class="Bound">b</a><a id="19285" class="Symbol">)</a> <a id="19287" class="Symbol">(</a><a id="19288" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19292" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="19294" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19296" href="Ordinals.Exponentiation.RelatingConstructions.html#19165" class="Bound">b&#39;</a><a id="19298" class="Symbol">)</a> <a id="19300" href="Ordinals.Exponentiation.RelatingConstructions.html#19177" class="Bound">δ</a><a id="19301" class="Symbol">)</a>
     <a id="19308" href="Ordinals.Exponentiation.RelatingConstructions.html#18657" class="Function">ind</a> <a id="19312" class="Symbol">((</a><a id="19314" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19318" href="Ordinals.Exponentiation.RelatingConstructions.html#19318" class="Bound">a</a> <a id="19320" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19322" href="Ordinals.Exponentiation.RelatingConstructions.html#19322" class="Bound">b</a><a id="19323" class="Symbol">)</a> <a id="19325" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19327" class="Symbol">(</a><a id="19328" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19332" href="Ordinals.Exponentiation.RelatingConstructions.html#19332" class="Bound">a&#39;</a> <a id="19335" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19337" href="Ordinals.Exponentiation.RelatingConstructions.html#19337" class="Bound">b&#39;</a><a id="19339" class="Symbol">)</a> <a id="19341" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19343" href="Ordinals.Exponentiation.RelatingConstructions.html#19343" class="Bound">l</a><a id="19344" class="Symbol">)</a> <a id="19346" href="Ordinals.Exponentiation.RelatingConstructions.html#19346" class="Bound">IH</a> <a id="19349" href="Ordinals.Exponentiation.RelatingConstructions.html#19349" class="Bound">𝕕</a><a id="19350" class="Symbol">@(</a><a id="19352" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="19362" href="Ordinals.Exponentiation.RelatingConstructions.html#19362" class="Bound">u</a> <a id="19364" href="Ordinals.Exponentiation.RelatingConstructions.html#19364" class="Bound">δ</a><a id="19365" class="Symbol">)</a> <a id="19367" class="Symbol">=</a>
      <a id="19375" href="Ordinals.Exponentiation.DecreasingList.html#4512" class="InductiveConstructor">many-decr</a> <a id="19385" href="Ordinals.Exponentiation.RelatingConstructions.html#19362" class="Bound">u</a>
       <a id="19394" class="Symbol">(</a><a id="19395" href="Ordinals.Exponentiation.RelatingConstructions.html#19346" class="Bound">IH</a> <a id="19398" class="Symbol">(</a><a id="19399" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19403" href="Ordinals.Exponentiation.RelatingConstructions.html#19332" class="Bound">a&#39;</a> <a id="19406" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19408" href="Ordinals.Exponentiation.RelatingConstructions.html#19337" class="Bound">b&#39;</a> <a id="19411" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="19413" href="Ordinals.Exponentiation.RelatingConstructions.html#19343" class="Bound">l</a><a id="19414" class="Symbol">)</a>
           <a id="19427" class="Symbol">(</a><a id="19428" href="Naturals.Order.html#3664" class="Function">&lt;-succ</a> <a id="19435" class="Symbol">(</a><a id="19436" href="MLTT.List.html#602" class="Function">length</a> <a id="19443" href="Ordinals.Exponentiation.RelatingConstructions.html#19343" class="Bound">l</a><a id="19444" class="Symbol">))</a>
           <a id="19458" class="Symbol">(</a><a id="19459" href="Ordinals.Exponentiation.DecreasingList.html#9630" class="Function">tail-is-decreasing-pr₂</a> <a id="19482" href="Ordinals.Exponentiation.RelatingConstructions.html#18045" class="Function">α&#39;</a> <a id="19485" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="19487" class="Symbol">(</a><a id="19488" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19492" href="Ordinals.Exponentiation.RelatingConstructions.html#19318" class="Bound">a</a> <a id="19494" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19496" href="Ordinals.Exponentiation.RelatingConstructions.html#19322" class="Bound">b</a><a id="19497" class="Symbol">)</a> <a id="19499" href="Ordinals.Exponentiation.RelatingConstructions.html#19349" class="Bound">𝕕</a><a id="19500" class="Symbol">))</a>


 <a id="19506" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="19516" class="Symbol">:</a> <a id="19518" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="19528" href="Ordinals.Exponentiation.RelatingConstructions.html#18045" class="Function">α&#39;</a> <a id="19531" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a> <a id="19533" class="Symbol">→</a> <a id="19535" href="Ordinals.Exponentiation.DecreasingList.html#10174" class="Function">DecrList₂</a> <a id="19545" href="Ordinals.Exponentiation.RelatingConstructions.html#17981" class="Bound">α</a> <a id="19547" href="Ordinals.Exponentiation.RelatingConstructions.html#18005" class="Bound">β</a>
 <a id="19550" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="19560" class="Symbol">(</a><a id="19561" href="Ordinals.Exponentiation.RelatingConstructions.html#19561" class="Bound">l</a> <a id="19563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19565" href="Ordinals.Exponentiation.RelatingConstructions.html#19565" class="Bound">δ</a><a id="19566" class="Symbol">)</a> <a id="19568" class="Symbol">=</a> <a id="19570" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="19585" href="Ordinals.Exponentiation.RelatingConstructions.html#19561" class="Bound">l</a> <a id="19587" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                     <a id="19610" href="Ordinals.Exponentiation.RelatingConstructions.html#18269" class="Function">normalize-list-preserves-decreasing-pr₂</a> <a id="19650" href="Ordinals.Exponentiation.RelatingConstructions.html#19561" class="Bound">l</a> <a id="19652" href="Ordinals.Exponentiation.RelatingConstructions.html#19565" class="Bound">δ</a>

<a id="19655" class="Markup">\end{code}</a><a id="19665" class="Background">

Below, we need the following technical lemmas which say that normalization
commutes with the expᴸ-tail and expᴸ-segment-inclusion functions.

For expᴸ-tail, this means that the normalization of the decreasing list
(inl ⋆ , b) ∷ l in DecrList₂ α β coincides with the normalization of l in
DecrList₂ α (β ↓ b) after embedding it back into DecrList₂ α β.

</a><a id="20020" class="Markup">\begin{code}</a>

<a id="normalize-expᴸ-tail"></a><a id="20034" href="Ordinals.Exponentiation.RelatingConstructions.html#20034" class="Function">normalize-expᴸ-tail</a>
 <a id="20055" class="Symbol">:</a> <a id="20057" class="Symbol">(</a><a id="20058" href="Ordinals.Exponentiation.RelatingConstructions.html#20058" class="Bound">α</a> <a id="20060" class="Symbol">:</a> <a id="20062" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20070" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20071" class="Symbol">)</a> <a id="20073" class="Symbol">(</a><a id="20074" href="Ordinals.Exponentiation.RelatingConstructions.html#20074" class="Bound">β</a> <a id="20076" class="Symbol">:</a> <a id="20078" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20086" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="20087" class="Symbol">)</a>
   <a id="20092" class="Symbol">{</a><a id="20093" href="Ordinals.Exponentiation.RelatingConstructions.html#20093" class="Bound">a</a> <a id="20095" class="Symbol">:</a> <a id="20097" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20099" href="Ordinals.Exponentiation.RelatingConstructions.html#20058" class="Bound">α</a> <a id="20101" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="20102" class="Symbol">}</a> <a id="20104" class="Symbol">{</a><a id="20105" href="Ordinals.Exponentiation.RelatingConstructions.html#20105" class="Bound">b</a> <a id="20107" class="Symbol">:</a> <a id="20109" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20111" href="Ordinals.Exponentiation.RelatingConstructions.html#20074" class="Bound">β</a> <a id="20113" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="20114" class="Symbol">}</a> <a id="20116" class="Symbol">{</a><a id="20117" href="Ordinals.Exponentiation.RelatingConstructions.html#20117" class="Bound">l</a> <a id="20119" class="Symbol">:</a> <a id="20121" href="MLTT.List.html#488" class="Datatype">List</a> <a id="20126" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20128" class="Symbol">(</a><a id="20129" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20132" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20135" href="Ordinals.Exponentiation.RelatingConstructions.html#20058" class="Bound">α</a><a id="20136" class="Symbol">)</a> <a id="20138" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20141" href="Ordinals.Exponentiation.RelatingConstructions.html#20074" class="Bound">β</a> <a id="20143" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="20144" class="Symbol">}</a>
   <a id="20149" class="Symbol">{</a><a id="20150" href="Ordinals.Exponentiation.RelatingConstructions.html#20150" class="Bound">δ</a> <a id="20152" class="Symbol">:</a> <a id="20154" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="20172" class="Symbol">(</a><a id="20173" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20176" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20179" href="Ordinals.Exponentiation.RelatingConstructions.html#20058" class="Bound">α</a><a id="20180" class="Symbol">)</a> <a id="20182" href="Ordinals.Exponentiation.RelatingConstructions.html#20074" class="Bound">β</a> <a id="20184" class="Symbol">((</a><a id="20186" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20190" href="Ordinals.Exponentiation.RelatingConstructions.html#20093" class="Bound">a</a> <a id="20192" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20194" href="Ordinals.Exponentiation.RelatingConstructions.html#20105" class="Bound">b</a><a id="20195" class="Symbol">)</a> <a id="20197" class="InductiveConstructor Operator">∷</a> <a id="20199" href="Ordinals.Exponentiation.RelatingConstructions.html#20117" class="Bound">l</a><a id="20200" class="Symbol">)}</a>
 <a id="20204" class="Symbol">→</a> <a id="20206" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="20216" href="Ordinals.Exponentiation.RelatingConstructions.html#20058" class="Bound">α</a> <a id="20218" class="Symbol">(</a><a id="20219" href="Ordinals.Exponentiation.RelatingConstructions.html#20074" class="Bound">β</a> <a id="20221" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20223" href="Ordinals.Exponentiation.RelatingConstructions.html#20105" class="Bound">b</a><a id="20224" class="Symbol">)</a> <a id="20226" class="Symbol">(</a><a id="20227" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="20237" class="Symbol">(</a><a id="20238" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20241" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20244" href="Ordinals.Exponentiation.RelatingConstructions.html#20058" class="Bound">α</a><a id="20245" class="Symbol">)</a> <a id="20247" href="Ordinals.Exponentiation.RelatingConstructions.html#20074" class="Bound">β</a> <a id="20249" class="Symbol">(</a><a id="20250" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20254" href="Ordinals.Exponentiation.RelatingConstructions.html#20093" class="Bound">a</a><a id="20255" class="Symbol">)</a> <a id="20257" href="Ordinals.Exponentiation.RelatingConstructions.html#20105" class="Bound">b</a> <a id="20259" href="Ordinals.Exponentiation.RelatingConstructions.html#20117" class="Bound">l</a> <a id="20261" href="Ordinals.Exponentiation.RelatingConstructions.html#20150" class="Bound">δ</a><a id="20262" class="Symbol">)</a>
   <a id="20267" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20269" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="20279" href="Ordinals.Exponentiation.RelatingConstructions.html#20058" class="Bound">α</a> <a id="20281" href="Ordinals.Exponentiation.RelatingConstructions.html#20074" class="Bound">β</a> <a id="20283" href="Ordinals.Exponentiation.RelatingConstructions.html#20093" class="Bound">a</a> <a id="20285" href="Ordinals.Exponentiation.RelatingConstructions.html#20105" class="Bound">b</a>
       <a id="20294" class="Symbol">(</a><a id="20295" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="20310" href="Ordinals.Exponentiation.RelatingConstructions.html#20058" class="Bound">α</a> <a id="20312" href="Ordinals.Exponentiation.RelatingConstructions.html#20074" class="Bound">β</a> <a id="20314" href="Ordinals.Exponentiation.RelatingConstructions.html#20117" class="Bound">l</a><a id="20315" class="Symbol">)</a>
       <a id="20324" class="Symbol">(</a><a id="20325" href="Ordinals.Exponentiation.RelatingConstructions.html#18269" class="Function">normalize-list-preserves-decreasing-pr₂</a> <a id="20365" href="Ordinals.Exponentiation.RelatingConstructions.html#20058" class="Bound">α</a> <a id="20367" href="Ordinals.Exponentiation.RelatingConstructions.html#20074" class="Bound">β</a> <a id="20369" class="Symbol">(</a><a id="20370" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20374" href="Ordinals.Exponentiation.RelatingConstructions.html#20093" class="Bound">a</a> <a id="20376" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20378" href="Ordinals.Exponentiation.RelatingConstructions.html#20105" class="Bound">b</a> <a id="20380" class="InductiveConstructor Operator">∷</a> <a id="20382" href="Ordinals.Exponentiation.RelatingConstructions.html#20117" class="Bound">l</a><a id="20383" class="Symbol">)</a> <a id="20385" href="Ordinals.Exponentiation.RelatingConstructions.html#20150" class="Bound">δ</a><a id="20386" class="Symbol">)</a>
<a id="20388" href="Ordinals.Exponentiation.RelatingConstructions.html#20034" class="Function">normalize-expᴸ-tail</a> <a id="20408" href="Ordinals.Exponentiation.RelatingConstructions.html#20408" class="Bound">α</a> <a id="20410" href="Ordinals.Exponentiation.RelatingConstructions.html#20410" class="Bound">β</a> <a id="20412" class="Symbol">{</a><a id="20413" href="Ordinals.Exponentiation.RelatingConstructions.html#20413" class="Bound">a</a><a id="20414" class="Symbol">}</a> <a id="20416" class="Symbol">{</a><a id="20417" href="Ordinals.Exponentiation.RelatingConstructions.html#20417" class="Bound">b</a><a id="20418" class="Symbol">}</a> <a id="20420" class="Symbol">{</a><a id="20421" href="Ordinals.Exponentiation.RelatingConstructions.html#20421" class="Bound">l</a><a id="20422" class="Symbol">}</a> <a id="20424" class="Symbol">=</a> <a id="20426" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="20441" href="Ordinals.Exponentiation.RelatingConstructions.html#20408" class="Bound">α</a> <a id="20443" class="Symbol">(</a><a id="20444" href="Ordinals.Exponentiation.RelatingConstructions.html#20410" class="Bound">β</a> <a id="20446" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20448" href="Ordinals.Exponentiation.RelatingConstructions.html#20417" class="Bound">b</a><a id="20449" class="Symbol">)</a> <a id="20451" class="Symbol">(</a><a id="20452" href="Ordinals.Exponentiation.RelatingConstructions.html#20489" class="Function">lemma</a> <a id="20458" href="Ordinals.Exponentiation.RelatingConstructions.html#20421" class="Bound">l</a><a id="20459" class="Symbol">)</a>
  <a id="20463" class="Keyword">where</a>
   <a id="20472" href="Ordinals.Exponentiation.RelatingConstructions.html#20472" class="Function">α&#39;</a> <a id="20475" class="Symbol">=</a> <a id="20477" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20480" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20483" href="Ordinals.Exponentiation.RelatingConstructions.html#20408" class="Bound">α</a>

   <a id="20489" href="Ordinals.Exponentiation.RelatingConstructions.html#20489" class="Function">lemma</a> <a id="20495" class="Symbol">:</a> <a id="20497" class="Symbol">(</a><a id="20498" href="Ordinals.Exponentiation.RelatingConstructions.html#20498" class="Bound">l</a> <a id="20500" class="Symbol">:</a> <a id="20502" href="MLTT.List.html#488" class="Datatype">List</a> <a id="20507" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20509" href="Ordinals.Exponentiation.RelatingConstructions.html#20472" class="Function">α&#39;</a> <a id="20512" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20515" href="Ordinals.Exponentiation.RelatingConstructions.html#20410" class="Bound">β</a> <a id="20517" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="20518" class="Symbol">)</a>
           <a id="20531" class="Symbol">{</a><a id="20532" href="Ordinals.Exponentiation.RelatingConstructions.html#20532" class="Bound">δ</a> <a id="20534" class="Symbol">:</a> <a id="20536" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="20554" href="Ordinals.Exponentiation.RelatingConstructions.html#20472" class="Function">α&#39;</a> <a id="20557" href="Ordinals.Exponentiation.RelatingConstructions.html#20410" class="Bound">β</a> <a id="20559" class="Symbol">(</a><a id="20560" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20564" href="Ordinals.Exponentiation.RelatingConstructions.html#20413" class="Bound">a</a> <a id="20566" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20568" href="Ordinals.Exponentiation.RelatingConstructions.html#20417" class="Bound">b</a> <a id="20570" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20572" href="Ordinals.Exponentiation.RelatingConstructions.html#20498" class="Bound">l</a><a id="20573" class="Symbol">)}</a>
           <a id="20587" class="Symbol">{</a><a id="20588" href="Ordinals.Exponentiation.RelatingConstructions.html#20588" class="Bound">ε</a> <a id="20590" class="Symbol">:</a> <a id="20592" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="20610" href="Ordinals.Exponentiation.RelatingConstructions.html#20408" class="Bound">α</a> <a id="20612" href="Ordinals.Exponentiation.RelatingConstructions.html#20410" class="Bound">β</a> <a id="20614" class="Symbol">(</a><a id="20615" href="Ordinals.Exponentiation.RelatingConstructions.html#20413" class="Bound">a</a> <a id="20617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20619" href="Ordinals.Exponentiation.RelatingConstructions.html#20417" class="Bound">b</a> <a id="20621" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20623" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="20638" href="Ordinals.Exponentiation.RelatingConstructions.html#20408" class="Bound">α</a> <a id="20640" href="Ordinals.Exponentiation.RelatingConstructions.html#20410" class="Bound">β</a> <a id="20642" href="Ordinals.Exponentiation.RelatingConstructions.html#20498" class="Bound">l</a><a id="20643" class="Symbol">)}</a>
         <a id="20655" class="Symbol">→</a> <a id="20657" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="20672" href="Ordinals.Exponentiation.RelatingConstructions.html#20408" class="Bound">α</a> <a id="20674" class="Symbol">(</a><a id="20675" href="Ordinals.Exponentiation.RelatingConstructions.html#20410" class="Bound">β</a> <a id="20677" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20679" href="Ordinals.Exponentiation.RelatingConstructions.html#20417" class="Bound">b</a><a id="20680" class="Symbol">)</a> <a id="20682" class="Symbol">(</a><a id="20683" href="Ordinals.Exponentiation.DecreasingList.html#34889" class="Function">expᴸ-tail-list</a> <a id="20698" href="Ordinals.Exponentiation.RelatingConstructions.html#20472" class="Function">α&#39;</a> <a id="20701" href="Ordinals.Exponentiation.RelatingConstructions.html#20410" class="Bound">β</a> <a id="20703" class="Symbol">(</a><a id="20704" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20708" href="Ordinals.Exponentiation.RelatingConstructions.html#20413" class="Bound">a</a><a id="20709" class="Symbol">)</a> <a id="20711" href="Ordinals.Exponentiation.RelatingConstructions.html#20417" class="Bound">b</a> <a id="20713" href="Ordinals.Exponentiation.RelatingConstructions.html#20498" class="Bound">l</a> <a id="20715" href="Ordinals.Exponentiation.RelatingConstructions.html#20532" class="Bound">δ</a><a id="20716" class="Symbol">)</a>
           <a id="20729" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20731" href="Ordinals.Exponentiation.DecreasingList.html#34889" class="Function">expᴸ-tail-list</a> <a id="20746" href="Ordinals.Exponentiation.RelatingConstructions.html#20408" class="Bound">α</a> <a id="20748" href="Ordinals.Exponentiation.RelatingConstructions.html#20410" class="Bound">β</a> <a id="20750" href="Ordinals.Exponentiation.RelatingConstructions.html#20413" class="Bound">a</a> <a id="20752" href="Ordinals.Exponentiation.RelatingConstructions.html#20417" class="Bound">b</a> <a id="20754" class="Symbol">(</a><a id="20755" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="20770" href="Ordinals.Exponentiation.RelatingConstructions.html#20408" class="Bound">α</a> <a id="20772" href="Ordinals.Exponentiation.RelatingConstructions.html#20410" class="Bound">β</a> <a id="20774" href="Ordinals.Exponentiation.RelatingConstructions.html#20498" class="Bound">l</a><a id="20775" class="Symbol">)</a> <a id="20777" href="Ordinals.Exponentiation.RelatingConstructions.html#20588" class="Bound">ε</a>
   <a id="20782" href="Ordinals.Exponentiation.RelatingConstructions.html#20489" class="Function">lemma</a> <a id="20788" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="20791" class="Symbol">=</a> <a id="20793" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="20801" href="Ordinals.Exponentiation.RelatingConstructions.html#20489" class="Function">lemma</a> <a id="20807" class="Symbol">(</a><a id="20808" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20812" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>  <a id="20815" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20817" href="Ordinals.Exponentiation.RelatingConstructions.html#20817" class="Bound">b&#39;</a> <a id="20820" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20822" href="Ordinals.Exponentiation.RelatingConstructions.html#20822" class="Bound">l</a><a id="20823" class="Symbol">)</a> <a id="20825" class="Symbol">=</a> <a id="20827" href="Ordinals.Exponentiation.RelatingConstructions.html#20489" class="Function">lemma</a> <a id="20833" href="Ordinals.Exponentiation.RelatingConstructions.html#20822" class="Bound">l</a>
   <a id="20838" href="Ordinals.Exponentiation.RelatingConstructions.html#20489" class="Function">lemma</a> <a id="20844" class="Symbol">(</a><a id="20845" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20849" href="Ordinals.Exponentiation.RelatingConstructions.html#20849" class="Bound">a&#39;</a> <a id="20852" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20854" href="Ordinals.Exponentiation.RelatingConstructions.html#20854" class="Bound">b&#39;</a> <a id="20857" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="20859" href="Ordinals.Exponentiation.RelatingConstructions.html#20859" class="Bound">l</a><a id="20860" class="Symbol">)</a> <a id="20862" class="Symbol">=</a> <a id="20864" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="20868" href="MLTT.List.html#534" class="InductiveConstructor Operator">_∷_</a>
                                 <a id="20905" class="Symbol">(</a><a id="20906" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20909" class="Symbol">(</a><a id="20910" href="Ordinals.Exponentiation.RelatingConstructions.html#20849" class="Bound">a&#39;</a> <a id="20913" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,_</a><a id="20915" class="Symbol">)</a> <a id="20917" class="Symbol">(</a><a id="20918" href="Ordinals.OrdinalOfOrdinals.html#6234" class="Function">segment-inclusion-lc</a> <a id="20939" href="Ordinals.Exponentiation.RelatingConstructions.html#20410" class="Bound">β</a> <a id="20941" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="20945" class="Symbol">))</a>
                                 <a id="20981" class="Symbol">(</a><a id="20982" href="Ordinals.Exponentiation.RelatingConstructions.html#20489" class="Function">lemma</a> <a id="20988" href="Ordinals.Exponentiation.RelatingConstructions.html#20859" class="Bound">l</a><a id="20989" class="Symbol">)</a>

<a id="normalize-expᴸ-segment-inclusion"></a><a id="20992" href="Ordinals.Exponentiation.RelatingConstructions.html#20992" class="Function">normalize-expᴸ-segment-inclusion</a>
 <a id="21026" class="Symbol">:</a> <a id="21028" class="Symbol">(</a><a id="21029" href="Ordinals.Exponentiation.RelatingConstructions.html#21029" class="Bound">α</a> <a id="21031" class="Symbol">:</a> <a id="21033" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21041" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21042" class="Symbol">)</a> <a id="21044" class="Symbol">(</a><a id="21045" href="Ordinals.Exponentiation.RelatingConstructions.html#21045" class="Bound">β</a> <a id="21047" class="Symbol">:</a> <a id="21049" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21057" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="21058" class="Symbol">)</a>
   <a id="21063" class="Symbol">{</a><a id="21064" href="Ordinals.Exponentiation.RelatingConstructions.html#21064" class="Bound">b</a> <a id="21066" class="Symbol">:</a> <a id="21068" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21070" href="Ordinals.Exponentiation.RelatingConstructions.html#21045" class="Bound">β</a> <a id="21072" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21073" class="Symbol">}</a> <a id="21075" class="Symbol">{</a><a id="21076" href="Ordinals.Exponentiation.RelatingConstructions.html#21076" class="Bound">l</a> <a id="21078" class="Symbol">:</a> <a id="21080" href="MLTT.List.html#488" class="Datatype">List</a> <a id="21085" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21087" class="Symbol">(</a><a id="21088" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21091" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21094" href="Ordinals.Exponentiation.RelatingConstructions.html#21029" class="Bound">α</a><a id="21095" class="Symbol">)</a> <a id="21097" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21100" href="Ordinals.Exponentiation.RelatingConstructions.html#21045" class="Bound">β</a> <a id="21102" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21103" class="Symbol">}</a>
   <a id="21108" class="Symbol">{</a><a id="21109" href="Ordinals.Exponentiation.RelatingConstructions.html#21109" class="Bound">δ</a> <a id="21111" class="Symbol">:</a> <a id="21113" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="21131" class="Symbol">(</a><a id="21132" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21135" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21138" href="Ordinals.Exponentiation.RelatingConstructions.html#21029" class="Bound">α</a><a id="21139" class="Symbol">)</a> <a id="21141" href="Ordinals.Exponentiation.RelatingConstructions.html#21045" class="Bound">β</a> <a id="21143" class="Symbol">((</a><a id="21145" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21149" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21150" class="Symbol">)</a> <a id="21152" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21154" href="Ordinals.Exponentiation.RelatingConstructions.html#21064" class="Bound">b</a> <a id="21156" class="InductiveConstructor Operator">∷</a> <a id="21158" href="Ordinals.Exponentiation.RelatingConstructions.html#21076" class="Bound">l</a><a id="21159" class="Symbol">)}</a>
 <a id="21163" class="Symbol">→</a> <a id="21165" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="21175" href="Ordinals.Exponentiation.RelatingConstructions.html#21029" class="Bound">α</a> <a id="21177" href="Ordinals.Exponentiation.RelatingConstructions.html#21045" class="Bound">β</a> <a id="21179" class="Symbol">(((</a><a id="21182" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21186" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="21188" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21190" href="Ordinals.Exponentiation.RelatingConstructions.html#21064" class="Bound">b</a><a id="21191" class="Symbol">)</a> <a id="21193" class="InductiveConstructor Operator">∷</a> <a id="21195" href="Ordinals.Exponentiation.RelatingConstructions.html#21076" class="Bound">l</a><a id="21196" class="Symbol">)</a> <a id="21198" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21200" href="Ordinals.Exponentiation.RelatingConstructions.html#21109" class="Bound">δ</a><a id="21201" class="Symbol">)</a>
   <a id="21206" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21208" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a> <a id="21231" href="Ordinals.Exponentiation.RelatingConstructions.html#21029" class="Bound">α</a> <a id="21233" href="Ordinals.Exponentiation.RelatingConstructions.html#21045" class="Bound">β</a> <a id="21235" href="Ordinals.Exponentiation.RelatingConstructions.html#21064" class="Bound">b</a>
       <a id="21244" class="Symbol">(</a><a id="21245" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="21255" href="Ordinals.Exponentiation.RelatingConstructions.html#21029" class="Bound">α</a> <a id="21257" class="Symbol">(</a><a id="21258" href="Ordinals.Exponentiation.RelatingConstructions.html#21045" class="Bound">β</a> <a id="21260" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21262" href="Ordinals.Exponentiation.RelatingConstructions.html#21064" class="Bound">b</a><a id="21263" class="Symbol">)</a>
       <a id="21272" class="Symbol">(</a><a id="21273" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="21283" class="Symbol">(</a><a id="21284" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21287" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21290" href="Ordinals.Exponentiation.RelatingConstructions.html#21029" class="Bound">α</a><a id="21291" class="Symbol">)</a> <a id="21293" href="Ordinals.Exponentiation.RelatingConstructions.html#21045" class="Bound">β</a> <a id="21295" class="Symbol">(</a><a id="21296" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21300" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21301" class="Symbol">)</a> <a id="21303" href="Ordinals.Exponentiation.RelatingConstructions.html#21064" class="Bound">b</a> <a id="21305" href="Ordinals.Exponentiation.RelatingConstructions.html#21076" class="Bound">l</a> <a id="21307" href="Ordinals.Exponentiation.RelatingConstructions.html#21109" class="Bound">δ</a><a id="21308" class="Symbol">))</a>
<a id="21311" href="Ordinals.Exponentiation.RelatingConstructions.html#20992" class="Function">normalize-expᴸ-segment-inclusion</a> <a id="21344" href="Ordinals.Exponentiation.RelatingConstructions.html#21344" class="Bound">α</a> <a id="21346" href="Ordinals.Exponentiation.RelatingConstructions.html#21346" class="Bound">β</a> <a id="21348" class="Symbol">{</a><a id="21349" href="Ordinals.Exponentiation.RelatingConstructions.html#21349" class="Bound">b</a><a id="21350" class="Symbol">}</a> <a id="21352" class="Symbol">{</a><a id="21353" href="Ordinals.Exponentiation.RelatingConstructions.html#21353" class="Bound">l</a><a id="21354" class="Symbol">}</a> <a id="21356" class="Symbol">=</a> <a id="21358" href="Ordinals.Exponentiation.DecreasingList.html#10322" class="Function">to-DecrList₂-＝</a> <a id="21373" href="Ordinals.Exponentiation.RelatingConstructions.html#21344" class="Bound">α</a> <a id="21375" href="Ordinals.Exponentiation.RelatingConstructions.html#21346" class="Bound">β</a> <a id="21377" class="Symbol">(</a><a id="21378" href="Ordinals.Exponentiation.RelatingConstructions.html#21414" class="Function">lemma</a> <a id="21384" href="Ordinals.Exponentiation.RelatingConstructions.html#21353" class="Bound">l</a><a id="21385" class="Symbol">)</a>
 <a id="21388" class="Keyword">where</a>
   <a id="21397" href="Ordinals.Exponentiation.RelatingConstructions.html#21397" class="Function">α&#39;</a> <a id="21400" class="Symbol">=</a> <a id="21402" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21405" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21408" href="Ordinals.Exponentiation.RelatingConstructions.html#21344" class="Bound">α</a>

   <a id="21414" href="Ordinals.Exponentiation.RelatingConstructions.html#21414" class="Function">lemma</a> <a id="21420" class="Symbol">:</a> <a id="21422" class="Symbol">(</a><a id="21423" href="Ordinals.Exponentiation.RelatingConstructions.html#21423" class="Bound">l</a> <a id="21425" class="Symbol">:</a> <a id="21427" href="MLTT.List.html#488" class="Datatype">List</a> <a id="21432" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21434" href="Ordinals.Exponentiation.RelatingConstructions.html#21397" class="Function">α&#39;</a> <a id="21437" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21440" href="Ordinals.Exponentiation.RelatingConstructions.html#21346" class="Bound">β</a> <a id="21442" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21443" class="Symbol">)</a> <a id="21445" class="Symbol">{</a><a id="21446" href="Ordinals.Exponentiation.RelatingConstructions.html#21446" class="Bound">δ</a> <a id="21448" class="Symbol">:</a> <a id="21450" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="21468" href="Ordinals.Exponentiation.RelatingConstructions.html#21397" class="Function">α&#39;</a> <a id="21471" href="Ordinals.Exponentiation.RelatingConstructions.html#21346" class="Bound">β</a> <a id="21473" class="Symbol">((</a><a id="21475" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21479" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21480" class="Symbol">)</a> <a id="21482" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21484" href="Ordinals.Exponentiation.RelatingConstructions.html#21349" class="Bound">b</a> <a id="21486" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21488" href="Ordinals.Exponentiation.RelatingConstructions.html#21423" class="Bound">l</a><a id="21489" class="Symbol">)}</a>
         <a id="21501" class="Symbol">→</a>  <a id="21504" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="21519" href="Ordinals.Exponentiation.RelatingConstructions.html#21344" class="Bound">α</a> <a id="21521" href="Ordinals.Exponentiation.RelatingConstructions.html#21346" class="Bound">β</a> <a id="21523" class="Symbol">((</a><a id="21525" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21529" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="21531" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21533" href="Ordinals.Exponentiation.RelatingConstructions.html#21349" class="Bound">b</a><a id="21534" class="Symbol">)</a> <a id="21536" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21538" href="Ordinals.Exponentiation.RelatingConstructions.html#21423" class="Bound">l</a><a id="21539" class="Symbol">)</a> <a id="21541" href="MLTT.Id.html#193" class="Datatype Operator">＝</a>
              <a id="21557" href="Ordinals.Exponentiation.DecreasingList.html#30492" class="Function">expᴸ-segment-inclusion-list</a> <a id="21585" href="Ordinals.Exponentiation.RelatingConstructions.html#21344" class="Bound">α</a> <a id="21587" href="Ordinals.Exponentiation.RelatingConstructions.html#21346" class="Bound">β</a> <a id="21589" href="Ordinals.Exponentiation.RelatingConstructions.html#21349" class="Bound">b</a>
               <a id="21606" class="Symbol">(</a><a id="21607" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="21622" href="Ordinals.Exponentiation.RelatingConstructions.html#21344" class="Bound">α</a> <a id="21624" class="Symbol">(</a><a id="21625" href="Ordinals.Exponentiation.RelatingConstructions.html#21346" class="Bound">β</a> <a id="21627" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21629" href="Ordinals.Exponentiation.RelatingConstructions.html#21349" class="Bound">b</a><a id="21630" class="Symbol">)</a>
                <a id="21648" class="Symbol">(</a><a id="21649" href="Ordinals.Exponentiation.DecreasingList.html#34889" class="Function">expᴸ-tail-list</a> <a id="21664" href="Ordinals.Exponentiation.RelatingConstructions.html#21397" class="Function">α&#39;</a> <a id="21667" href="Ordinals.Exponentiation.RelatingConstructions.html#21346" class="Bound">β</a> <a id="21669" class="Symbol">(</a><a id="21670" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21674" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21675" class="Symbol">)</a> <a id="21677" href="Ordinals.Exponentiation.RelatingConstructions.html#21349" class="Bound">b</a> <a id="21679" href="Ordinals.Exponentiation.RelatingConstructions.html#21423" class="Bound">l</a> <a id="21681" href="Ordinals.Exponentiation.RelatingConstructions.html#21446" class="Bound">δ</a><a id="21682" class="Symbol">))</a>
   <a id="21688" href="Ordinals.Exponentiation.RelatingConstructions.html#21414" class="Function">lemma</a> <a id="21694" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="21697" class="Symbol">=</a> <a id="21699" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="21707" href="Ordinals.Exponentiation.RelatingConstructions.html#21414" class="Function">lemma</a> <a id="21713" class="Symbol">(</a><a id="21714" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21718" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="21720" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21722" href="Ordinals.Exponentiation.RelatingConstructions.html#21722" class="Bound">b&#39;</a> <a id="21725" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21727" href="Ordinals.Exponentiation.RelatingConstructions.html#21727" class="Bound">l</a><a id="21728" class="Symbol">)</a> <a id="21730" class="Symbol">=</a> <a id="21732" href="Ordinals.Exponentiation.RelatingConstructions.html#21414" class="Function">lemma</a> <a id="21738" href="Ordinals.Exponentiation.RelatingConstructions.html#21727" class="Bound">l</a>
   <a id="21743" href="Ordinals.Exponentiation.RelatingConstructions.html#21414" class="Function">lemma</a> <a id="21749" class="Symbol">(</a><a id="21750" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21754" href="Ordinals.Exponentiation.RelatingConstructions.html#21754" class="Bound">a</a> <a id="21756" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21758" href="Ordinals.Exponentiation.RelatingConstructions.html#21758" class="Bound">b&#39;</a> <a id="21761" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="21763" href="Ordinals.Exponentiation.RelatingConstructions.html#21763" class="Bound">l</a><a id="21764" class="Symbol">)</a> <a id="21766" class="Symbol">=</a> <a id="21768" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21771" class="Symbol">((</a><a id="21773" href="Ordinals.Exponentiation.RelatingConstructions.html#21754" class="Bound">a</a> <a id="21775" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21777" href="Ordinals.Exponentiation.RelatingConstructions.html#21758" class="Bound">b&#39;</a><a id="21779" class="Symbol">)</a> <a id="21781" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷_</a><a id="21783" class="Symbol">)</a> <a id="21785" class="Symbol">(</a><a id="21786" href="Ordinals.Exponentiation.RelatingConstructions.html#21414" class="Function">lemma</a> <a id="21792" href="Ordinals.Exponentiation.RelatingConstructions.html#21763" class="Bound">l</a><a id="21793" class="Symbol">)</a>

<a id="21796" class="Markup">\end{code}</a><a id="21806" class="Background">

We are now ready to prove that the denotation functions are related via
normalization.

</a><a id="21896" class="Markup">\begin{code}</a>

<a id="21910" class="Keyword">open</a> <a id="21915" href="Ordinals.Exponentiation.RelatingConstructions.html#8402" class="Module">denotations</a>

<a id="denotations-are-related-via-normalization"></a><a id="21928" href="Ordinals.Exponentiation.RelatingConstructions.html#21928" class="Function">denotations-are-related-via-normalization</a>
 <a id="21971" class="Symbol">:</a> <a id="21973" class="Symbol">(</a><a id="21974" href="Ordinals.Exponentiation.RelatingConstructions.html#21974" class="Bound">α</a> <a id="21976" href="Ordinals.Exponentiation.RelatingConstructions.html#21976" class="Bound">β</a> <a id="21978" class="Symbol">:</a> <a id="21980" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21988" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21989" class="Symbol">)</a>
 <a id="21992" class="Symbol">→</a> <a id="21994" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="22005" class="Symbol">(</a><a id="22006" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="22009" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22012" href="Ordinals.Exponentiation.RelatingConstructions.html#21974" class="Bound">α</a><a id="22013" class="Symbol">)</a> <a id="22015" href="Ordinals.Exponentiation.RelatingConstructions.html#21976" class="Bound">β</a> <a id="22017" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="22019" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="22031" href="Ordinals.Exponentiation.RelatingConstructions.html#21974" class="Bound">α</a> <a id="22033" href="Ordinals.Exponentiation.RelatingConstructions.html#21976" class="Bound">β</a> <a id="22035" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="22037" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="22047" href="Ordinals.Exponentiation.RelatingConstructions.html#21974" class="Bound">α</a> <a id="22049" href="Ordinals.Exponentiation.RelatingConstructions.html#21976" class="Bound">β</a>
<a id="22051" href="Ordinals.Exponentiation.RelatingConstructions.html#21928" class="Function">denotations-are-related-via-normalization</a> <a id="22093" class="Symbol">{</a><a id="22094" href="Ordinals.Exponentiation.RelatingConstructions.html#22094" class="Bound">𝓤</a><a id="22095" class="Symbol">}</a> <a id="22097" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="22099" class="Symbol">=</a>
 <a id="22102" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a>
  <a id="22132" class="Symbol">(λ</a> <a id="22135" href="Ordinals.Exponentiation.RelatingConstructions.html#22135" class="Bound">β</a> <a id="22137" class="Symbol">→</a> <a id="22139" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="22150" class="Symbol">(</a><a id="22151" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="22154" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22157" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a><a id="22158" class="Symbol">)</a> <a id="22160" href="Ordinals.Exponentiation.RelatingConstructions.html#22135" class="Bound">β</a> <a id="22162" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="22164" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="22176" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="22178" href="Ordinals.Exponentiation.RelatingConstructions.html#22135" class="Bound">β</a> <a id="22180" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="22182" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="22192" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="22194" href="Ordinals.Exponentiation.RelatingConstructions.html#22135" class="Bound">β</a><a id="22195" class="Symbol">)</a>
  <a id="22199" class="Symbol">(λ</a> <a id="22202" href="Ordinals.Exponentiation.RelatingConstructions.html#22202" class="Bound">β</a> <a id="22204" href="Ordinals.Exponentiation.RelatingConstructions.html#22204" class="Bound">IH</a> <a id="22207" class="Symbol">(</a><a id="22208" href="Ordinals.Exponentiation.RelatingConstructions.html#22208" class="Bound">l</a> <a id="22210" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22212" href="Ordinals.Exponentiation.RelatingConstructions.html#22212" class="Bound">δ</a><a id="22213" class="Symbol">)</a> <a id="22215" class="Symbol">→</a> <a id="22217" href="Ordinals.Exponentiation.RelatingConstructions.html#22262" class="Function">ind</a> <a id="22221" href="Ordinals.Exponentiation.RelatingConstructions.html#22202" class="Bound">β</a> <a id="22223" href="Ordinals.Exponentiation.RelatingConstructions.html#22204" class="Bound">IH</a> <a id="22226" href="Ordinals.Exponentiation.RelatingConstructions.html#22208" class="Bound">l</a> <a id="22228" href="Ordinals.Exponentiation.RelatingConstructions.html#22212" class="Bound">δ</a><a id="22229" class="Symbol">)</a>
   <a id="22234" class="Keyword">where</a>
    <a id="22244" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="22247" class="Symbol">=</a> <a id="22249" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="22252" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22255" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a>

    <a id="22262" href="Ordinals.Exponentiation.RelatingConstructions.html#22262" class="Function">ind</a> <a id="22266" class="Symbol">:</a> <a id="22268" class="Symbol">(</a><a id="22269" href="Ordinals.Exponentiation.RelatingConstructions.html#22269" class="Bound">β</a> <a id="22271" class="Symbol">:</a> <a id="22273" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22281" href="Ordinals.Exponentiation.RelatingConstructions.html#22094" class="Bound">𝓤</a><a id="22282" class="Symbol">)</a>
        <a id="22292" class="Symbol">→</a> <a id="22294" class="Symbol">((</a><a id="22296" href="Ordinals.Exponentiation.RelatingConstructions.html#22296" class="Bound">b</a> <a id="22298" class="Symbol">:</a> <a id="22300" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22302" href="Ordinals.Exponentiation.RelatingConstructions.html#22269" class="Bound">β</a> <a id="22304" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="22305" class="Symbol">)</a> <a id="22307" class="Symbol">→</a> <a id="22309" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="22320" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="22323" class="Symbol">(</a><a id="22324" href="Ordinals.Exponentiation.RelatingConstructions.html#22269" class="Bound">β</a> <a id="22326" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22328" href="Ordinals.Exponentiation.RelatingConstructions.html#22296" class="Bound">b</a><a id="22329" class="Symbol">)</a>
                         <a id="22356" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="22358" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="22370" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="22372" class="Symbol">(</a><a id="22373" href="Ordinals.Exponentiation.RelatingConstructions.html#22269" class="Bound">β</a> <a id="22375" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22377" href="Ordinals.Exponentiation.RelatingConstructions.html#22296" class="Bound">b</a><a id="22378" class="Symbol">)</a> <a id="22380" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="22382" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="22392" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="22394" class="Symbol">(</a><a id="22395" href="Ordinals.Exponentiation.RelatingConstructions.html#22269" class="Bound">β</a> <a id="22397" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22399" href="Ordinals.Exponentiation.RelatingConstructions.html#22296" class="Bound">b</a><a id="22400" class="Symbol">))</a>
        <a id="22411" class="Symbol">→</a> <a id="22413" class="Symbol">(</a><a id="22414" href="Ordinals.Exponentiation.RelatingConstructions.html#22414" class="Bound">l</a> <a id="22416" class="Symbol">:</a> <a id="22418" href="MLTT.List.html#488" class="Datatype">List</a> <a id="22423" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22425" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="22428" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="22431" href="Ordinals.Exponentiation.RelatingConstructions.html#22269" class="Bound">β</a> <a id="22433" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="22434" class="Symbol">)</a> <a id="22436" class="Symbol">(</a><a id="22437" href="Ordinals.Exponentiation.RelatingConstructions.html#22437" class="Bound">δ</a> <a id="22439" class="Symbol">:</a> <a id="22441" href="Ordinals.Exponentiation.DecreasingList.html#9246" class="Function">is-decreasing-pr₂</a> <a id="22459" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="22462" href="Ordinals.Exponentiation.RelatingConstructions.html#22269" class="Bound">β</a> <a id="22464" href="Ordinals.Exponentiation.RelatingConstructions.html#22414" class="Bound">l</a><a id="22465" class="Symbol">)</a>
        <a id="22475" class="Symbol">→</a> <a id="22477" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="22488" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="22491" href="Ordinals.Exponentiation.RelatingConstructions.html#22269" class="Bound">β</a> <a id="22493" class="Symbol">(</a><a id="22494" href="Ordinals.Exponentiation.RelatingConstructions.html#22414" class="Bound">l</a> <a id="22496" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22498" href="Ordinals.Exponentiation.RelatingConstructions.html#22437" class="Bound">δ</a><a id="22499" class="Symbol">)</a> <a id="22501" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22503" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="22515" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="22517" href="Ordinals.Exponentiation.RelatingConstructions.html#22269" class="Bound">β</a> <a id="22519" class="Symbol">(</a><a id="22520" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="22530" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="22532" href="Ordinals.Exponentiation.RelatingConstructions.html#22269" class="Bound">β</a> <a id="22534" class="Symbol">(</a><a id="22535" href="Ordinals.Exponentiation.RelatingConstructions.html#22414" class="Bound">l</a> <a id="22537" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22539" href="Ordinals.Exponentiation.RelatingConstructions.html#22437" class="Bound">δ</a><a id="22540" class="Symbol">))</a>
    <a id="22547" href="Ordinals.Exponentiation.RelatingConstructions.html#22262" class="Function">ind</a> <a id="22551" href="Ordinals.Exponentiation.RelatingConstructions.html#22551" class="Bound">β</a> <a id="22553" href="Ordinals.Exponentiation.RelatingConstructions.html#22553" class="Bound">IH</a> <a id="22556" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="22559" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a> <a id="22567" class="Symbol">=</a>
     <a id="22574" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="22585" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="22588" href="Ordinals.Exponentiation.RelatingConstructions.html#22551" class="Bound">β</a> <a id="22590" class="Symbol">(</a><a id="22591" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="22594" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22596" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="22603" class="Symbol">)</a>                 <a id="22621" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22624" href="Ordinals.Exponentiation.RelatingConstructions.html#22762" class="Function">I</a>  <a id="22627" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="22634" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="22639" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="22642" href="Ordinals.Exponentiation.RelatingConstructions.html#22551" class="Bound">β</a>                                      <a id="22681" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22684" href="Ordinals.Exponentiation.RelatingConstructions.html#22795" class="Function">II</a> <a id="22687" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="22694" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="22706" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="22708" href="Ordinals.Exponentiation.RelatingConstructions.html#22551" class="Bound">β</a> <a id="22710" class="Symbol">(</a><a id="22711" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="22721" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="22723" href="Ordinals.Exponentiation.RelatingConstructions.html#22551" class="Bound">β</a> <a id="22725" class="Symbol">(</a><a id="22726" href="MLTT.List.html#521" class="InductiveConstructor">[]</a> <a id="22729" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22731" href="Ordinals.Exponentiation.DecreasingList.html#4439" class="InductiveConstructor">[]-decr</a><a id="22738" class="Symbol">))</a> <a id="22741" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
      <a id="22749" class="Keyword">where</a>
       <a id="22762" href="Ordinals.Exponentiation.RelatingConstructions.html#22762" class="Function">I</a>  <a id="22765" class="Symbol">=</a> <a id="22767" href="Ordinals.Exponentiation.RelatingConstructions.html#9655" class="Function">⟦⟧-behaviour-[]</a> <a id="22783" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="22786" href="Ordinals.Exponentiation.RelatingConstructions.html#22551" class="Bound">β</a>
       <a id="22795" href="Ordinals.Exponentiation.RelatingConstructions.html#22795" class="Function">II</a> <a id="22798" class="Symbol">=</a> <a id="22800" class="Symbol">(</a><a id="22801" href="Ordinals.Exponentiation.RelatingConstructions.html#12925" class="Function">⟦⟧&#39;-behaviour-[]</a> <a id="22818" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="22820" href="Ordinals.Exponentiation.RelatingConstructions.html#22551" class="Bound">β</a><a id="22821" class="Symbol">)</a> <a id="22823" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
    <a id="22830" href="Ordinals.Exponentiation.RelatingConstructions.html#22262" class="Function">ind</a> <a id="22834" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="22836" href="Ordinals.Exponentiation.RelatingConstructions.html#22836" class="Bound">IH</a> <a id="22839" class="Symbol">((</a><a id="22841" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22845" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="22847" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22849" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="22850" class="Symbol">)</a> <a id="22852" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22854" href="Ordinals.Exponentiation.RelatingConstructions.html#22854" class="Bound">l</a><a id="22855" class="Symbol">)</a> <a id="22857" href="Ordinals.Exponentiation.RelatingConstructions.html#22857" class="Bound">δ</a> <a id="22859" class="Symbol">=</a>
     <a id="22866" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="22877" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="22880" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="22882" class="Symbol">(((</a><a id="22885" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22889" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="22891" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22893" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="22894" class="Symbol">)</a> <a id="22896" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="22898" href="Ordinals.Exponentiation.RelatingConstructions.html#22854" class="Bound">l</a><a id="22899" class="Symbol">)</a> <a id="22901" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22903" href="Ordinals.Exponentiation.RelatingConstructions.html#22857" class="Bound">δ</a><a id="22904" class="Symbol">)</a>               <a id="22920" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22923" href="Ordinals.Exponentiation.RelatingConstructions.html#23226" class="Function">I</a>   <a id="22927" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="22934" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="22943" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="22946" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="22948" class="Symbol">(</a><a id="22949" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="22960" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="22963" class="Symbol">(</a><a id="22964" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="22966" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22968" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="22969" class="Symbol">)</a> <a id="22971" href="Ordinals.Exponentiation.RelatingConstructions.html#23145" class="Function">ℓ</a> <a id="22973" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22975" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22979" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="22980" class="Symbol">)</a>       <a id="22988" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22991" href="Ordinals.Exponentiation.RelatingConstructions.html#23353" class="Function">II</a>  <a id="22995" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="23002" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="23014" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23016" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23018" class="Symbol">(</a><a id="23019" href="Ordinals.Exponentiation.RelatingConstructions.html#23185" class="Function">ι</a> <a id="23021" class="Symbol">(</a><a id="23022" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="23032" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23034" class="Symbol">(</a><a id="23035" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23037" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23039" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="23040" class="Symbol">)</a> <a id="23042" href="Ordinals.Exponentiation.RelatingConstructions.html#23145" class="Function">ℓ</a><a id="23043" class="Symbol">))</a>           <a id="23056" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23059" href="Ordinals.Exponentiation.RelatingConstructions.html#23277" class="Function">III</a> <a id="23063" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="23070" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="23082" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23084" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23086" class="Symbol">(</a><a id="23087" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="23097" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23099" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23101" class="Symbol">((</a><a id="23103" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23107" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="23109" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23111" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a> <a id="23113" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="23115" href="Ordinals.Exponentiation.RelatingConstructions.html#22854" class="Bound">l</a><a id="23116" class="Symbol">)</a> <a id="23118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23120" href="Ordinals.Exponentiation.RelatingConstructions.html#22857" class="Bound">δ</a><a id="23121" class="Symbol">))</a> <a id="23124" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
      <a id="23132" class="Keyword">where</a>
       <a id="23145" href="Ordinals.Exponentiation.RelatingConstructions.html#23145" class="Function">ℓ</a> <a id="23147" class="Symbol">=</a> <a id="23149" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="23159" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="23162" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23164" class="Symbol">(</a><a id="23165" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23169" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="23170" class="Symbol">)</a> <a id="23172" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a> <a id="23174" href="Ordinals.Exponentiation.RelatingConstructions.html#22854" class="Bound">l</a> <a id="23176" href="Ordinals.Exponentiation.RelatingConstructions.html#22857" class="Bound">δ</a>
       <a id="23185" href="Ordinals.Exponentiation.RelatingConstructions.html#23185" class="Function">ι</a> <a id="23187" class="Symbol">=</a> <a id="23189" href="Ordinals.Exponentiation.DecreasingList.html#30214" class="Function">expᴸ-segment-inclusion</a> <a id="23212" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23214" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23216" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a>

       <a id="23226" href="Ordinals.Exponentiation.RelatingConstructions.html#23226" class="Function">I</a>   <a id="23230" class="Symbol">=</a> <a id="23232" href="Ordinals.Exponentiation.RelatingConstructions.html#9248" class="Function">⟦⟧-behaviour-cons</a> <a id="23250" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="23253" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a>  <a id="23256" class="Symbol">(</a><a id="23257" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23261" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="23262" class="Symbol">)</a> <a id="23264" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a> <a id="23266" href="Ordinals.Exponentiation.RelatingConstructions.html#22854" class="Bound">l</a> <a id="23268" href="Ordinals.Exponentiation.RelatingConstructions.html#22857" class="Bound">δ</a>
       <a id="23277" href="Ordinals.Exponentiation.RelatingConstructions.html#23277" class="Function">III</a> <a id="23281" class="Symbol">=</a> <a id="23283" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23286" class="Symbol">(</a><a id="23287" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="23299" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23301" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a><a id="23302" class="Symbol">)</a> <a id="23304" class="Symbol">(</a><a id="23305" href="Ordinals.Exponentiation.RelatingConstructions.html#20992" class="Function">normalize-expᴸ-segment-inclusion</a> <a id="23338" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23340" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23342" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="23344" class="Symbol">)</a>
       <a id="23353" href="Ordinals.Exponentiation.RelatingConstructions.html#23353" class="Function">II</a>  <a id="23357" class="Symbol">=</a> <a id="23359" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="23364" class="Symbol">(</a><a id="23365" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="23368" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23371" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a><a id="23372" class="Symbol">)</a> <a id="23374" class="Symbol">_</a> <a id="23376" class="Symbol">_</a> <a id="23378" href="Ordinals.Exponentiation.RelatingConstructions.html#23405" class="Function">II&#39;</a>
        <a id="23390" class="Keyword">where</a>
         <a id="23405" href="Ordinals.Exponentiation.RelatingConstructions.html#23405" class="Function">II&#39;</a> <a id="23409" class="Symbol">=</a>
          <a id="23421" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="23424" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23427" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23429" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23431" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="23440" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="23443" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23445" class="Symbol">(</a><a id="23446" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="23457" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="23460" class="Symbol">(</a><a id="23461" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23463" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23465" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="23466" class="Symbol">)</a> <a id="23468" href="Ordinals.Exponentiation.RelatingConstructions.html#23145" class="Function">ℓ</a> <a id="23470" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23472" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23476" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="23477" class="Symbol">)</a>     <a id="23483" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23486" href="Ordinals.Exponentiation.RelatingConstructions.html#23838" class="Function">II₁</a> <a id="23490" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="23502" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="23505" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23508" class="Symbol">(</a><a id="23509" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23511" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23513" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="23514" class="Symbol">)</a> <a id="23516" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23518" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="23529" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="23532" class="Symbol">(</a><a id="23533" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23535" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23537" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="23538" class="Symbol">)</a> <a id="23540" href="Ordinals.Exponentiation.RelatingConstructions.html#23145" class="Function">ℓ</a>                       <a id="23564" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23567" href="Ordinals.Exponentiation.RelatingConstructions.html#23902" class="Function">II₂</a> <a id="23571" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="23583" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="23586" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23589" class="Symbol">(</a><a id="23590" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23592" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23594" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="23595" class="Symbol">)</a> <a id="23597" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23599" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="23611" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23613" class="Symbol">(</a><a id="23614" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23616" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23618" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="23619" class="Symbol">)</a> <a id="23621" class="Symbol">(</a><a id="23622" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="23632" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23634" class="Symbol">(</a><a id="23635" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23637" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23639" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="23640" class="Symbol">)</a> <a id="23642" href="Ordinals.Exponentiation.RelatingConstructions.html#23145" class="Function">ℓ</a><a id="23643" class="Symbol">)</a> <a id="23645" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23648" href="Ordinals.Exponentiation.RelatingConstructions.html#23951" class="Function">II₃</a> <a id="23652" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="23664" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="23672" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23674" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="23676" class="Symbol">(</a><a id="23677" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23679" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23681" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="23682" class="Symbol">)</a> <a id="23684" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23686" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="23696" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23698" class="Symbol">(</a><a id="23699" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23701" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23703" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="23704" class="Symbol">)</a> <a id="23706" href="Ordinals.Exponentiation.RelatingConstructions.html#23145" class="Function">ℓ</a>                   <a id="23726" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23729" href="Ordinals.Exponentiation.RelatingConstructions.html#24126" class="Function">II₄</a> <a id="23733" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="23745" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="23748" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23751" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23753" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23755" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="23767" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23769" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23771" class="Symbol">(</a><a id="23772" href="Ordinals.Exponentiation.RelatingConstructions.html#23185" class="Function">ι</a> <a id="23774" class="Symbol">(</a><a id="23775" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="23785" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23787" class="Symbol">(</a><a id="23788" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23790" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23792" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="23793" class="Symbol">)</a> <a id="23795" href="Ordinals.Exponentiation.RelatingConstructions.html#23145" class="Function">ℓ</a><a id="23796" class="Symbol">))</a>         <a id="23807" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
           <a id="23820" class="Keyword">where</a>
            <a id="23838" href="Ordinals.Exponentiation.RelatingConstructions.html#23838" class="Function">II₁</a> <a id="23842" class="Symbol">=</a> <a id="23844" href="Ordinals.Exponentiation.RelatingConstructions.html#13522" class="Function">^ₒ-skip-least</a> <a id="23858" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23860" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23862" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a> <a id="23864" class="Symbol">(</a><a id="23865" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="23876" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="23879" class="Symbol">(</a><a id="23880" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23882" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23884" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="23885" class="Symbol">)</a> <a id="23887" href="Ordinals.Exponentiation.RelatingConstructions.html#23145" class="Function">ℓ</a><a id="23888" class="Symbol">)</a>
            <a id="23902" href="Ordinals.Exponentiation.RelatingConstructions.html#23902" class="Function">II₂</a> <a id="23906" class="Symbol">=</a> <a id="23908" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23911" class="Symbol">(</a><a id="23912" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="23915" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23918" class="Symbol">(</a><a id="23919" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23921" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23923" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="23924" class="Symbol">)</a> <a id="23926" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="23928" class="Symbol">)</a> <a id="23930" class="Symbol">(</a><a id="23931" href="Ordinals.Exponentiation.RelatingConstructions.html#22836" class="Bound">IH</a> <a id="23934" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a> <a id="23936" href="Ordinals.Exponentiation.RelatingConstructions.html#23145" class="Function">ℓ</a><a id="23937" class="Symbol">)</a>
            <a id="23951" href="Ordinals.Exponentiation.RelatingConstructions.html#23951" class="Function">II₃</a> <a id="23955" class="Symbol">=</a> <a id="23957" class="Symbol">(</a><a id="23958" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="23981" class="Symbol">(</a><a id="23982" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="23990" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="23992" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="23994" class="Symbol">(</a><a id="23995" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="23997" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23999" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="24000" class="Symbol">))</a> <a id="24003" class="Symbol">(</a><a id="24004" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="24007" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="24010" class="Symbol">(</a><a id="24011" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="24013" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24015" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="24016" class="Symbol">))</a>
                    <a id="24039" class="Symbol">(</a><a id="24040" href="Ordinals.Exponentiation.RelatingConstructions.html#17744" class="Function">denotation&#39;-⊴</a>  <a id="24055" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24057" class="Symbol">(</a><a id="24058" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="24060" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24062" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="24063" class="Symbol">))</a>
                    <a id="24086" class="Symbol">(</a><a id="24087" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="24097" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24099" class="Symbol">(</a><a id="24100" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="24102" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24104" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="24105" class="Symbol">)</a> <a id="24107" href="Ordinals.Exponentiation.RelatingConstructions.html#23145" class="Function">ℓ</a><a id="24108" class="Symbol">))</a> <a id="24111" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
            <a id="24126" href="Ordinals.Exponentiation.RelatingConstructions.html#24126" class="Function">II₄</a> <a id="24130" class="Symbol">=</a> <a id="24132" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="24155" class="Symbol">(</a><a id="24156" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="24164" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24166" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="24168" class="Symbol">(</a><a id="24169" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="24171" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24173" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="24174" class="Symbol">))</a> <a id="24177" class="Symbol">(</a><a id="24178" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="24181" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="24184" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a><a id="24185" class="Symbol">)</a>
                   <a id="24206" class="Symbol">(</a><a id="24207" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="24215" class="Symbol">(</a><a id="24216" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="24224" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24226" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="24228" class="Symbol">(</a><a id="24229" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="24231" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24233" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="24234" class="Symbol">))</a> <a id="24237" class="Symbol">(</a><a id="24238" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">expᴸ[𝟙+</a> <a id="24246" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24248" href="Ordinals.Exponentiation.DecreasingList.html#18687" class="Function Operator">]</a> <a id="24250" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a><a id="24251" class="Symbol">)</a> <a id="24253" class="Symbol">(</a><a id="24254" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="24257" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="24260" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a><a id="24261" class="Symbol">)</a>
                     <a id="24284" class="Symbol">(</a><a id="24285" href="Ordinals.Exponentiation.DecreasingList.html#34179" class="Function">expᴸ-segment-inclusion-⊴</a> <a id="24310" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24312" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="24314" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="24315" class="Symbol">)</a>
                     <a id="24338" class="Symbol">(</a><a id="24339" href="Ordinals.Exponentiation.RelatingConstructions.html#17744" class="Function">denotation&#39;-⊴</a> <a id="24353" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24355" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a><a id="24356" class="Symbol">))</a>
                   <a id="24378" class="Symbol">(</a><a id="24379" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="24389" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24391" class="Symbol">(</a><a id="24392" href="Ordinals.Exponentiation.RelatingConstructions.html#22834" class="Bound">β</a> <a id="24394" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24396" href="Ordinals.Exponentiation.RelatingConstructions.html#22849" class="Bound">b</a><a id="24397" class="Symbol">)</a> <a id="24399" href="Ordinals.Exponentiation.RelatingConstructions.html#23145" class="Function">ℓ</a><a id="24400" class="Symbol">)</a>
    <a id="24406" href="Ordinals.Exponentiation.RelatingConstructions.html#22262" class="Function">ind</a> <a id="24410" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24412" href="Ordinals.Exponentiation.RelatingConstructions.html#24412" class="Bound">IH</a> <a id="24415" class="Symbol">((</a><a id="24417" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24421" href="Ordinals.Exponentiation.RelatingConstructions.html#24421" class="Bound">a</a> <a id="24423" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24425" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a><a id="24426" class="Symbol">)</a> <a id="24428" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24430" href="Ordinals.Exponentiation.RelatingConstructions.html#24430" class="Bound">l</a><a id="24431" class="Symbol">)</a> <a id="24433" href="Ordinals.Exponentiation.RelatingConstructions.html#24433" class="Bound">δ</a> <a id="24435" class="Symbol">=</a>
     <a id="24442" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="24453" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="24456" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24458" class="Symbol">(((</a><a id="24461" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24465" href="Ordinals.Exponentiation.RelatingConstructions.html#24421" class="Bound">a</a> <a id="24467" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24469" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a><a id="24470" class="Symbol">)</a> <a id="24472" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24474" href="Ordinals.Exponentiation.RelatingConstructions.html#24430" class="Bound">l</a><a id="24475" class="Symbol">)</a> <a id="24477" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24479" href="Ordinals.Exponentiation.RelatingConstructions.html#24433" class="Bound">δ</a><a id="24480" class="Symbol">)</a>                        <a id="24505" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24508" href="Ordinals.Exponentiation.RelatingConstructions.html#25024" class="Function">I</a>   <a id="24512" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="24519" href="Ordinals.Exponentiation.RelatingConstructions.html#24834" class="Function">ϕ</a> <a id="24521" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="24524" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24526" class="Symbol">(</a><a id="24527" href="Ordinals.Exponentiation.RelatingConstructions.html#8817" class="Function">denotation</a> <a id="24538" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="24541" class="Symbol">(</a><a id="24542" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24544" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24546" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a><a id="24547" class="Symbol">)</a> <a id="24549" href="Ordinals.Exponentiation.RelatingConstructions.html#24927" class="Function">ℓ</a> <a id="24551" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24553" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24557" href="Ordinals.Exponentiation.RelatingConstructions.html#24421" class="Bound">a</a><a id="24558" class="Symbol">)</a>                       <a id="24582" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24585" href="Ordinals.Exponentiation.RelatingConstructions.html#25074" class="Function">II</a>  <a id="24589" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="24596" href="Ordinals.Exponentiation.RelatingConstructions.html#24834" class="Function">ϕ</a> <a id="24598" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="24601" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24603" class="Symbol">(</a><a id="24604" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="24616" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24618" class="Symbol">(</a><a id="24619" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24621" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24623" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a><a id="24624" class="Symbol">)</a> <a id="24626" class="Symbol">(</a><a id="24627" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="24637" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24639" class="Symbol">(</a><a id="24640" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24642" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24644" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a><a id="24645" class="Symbol">)</a> <a id="24647" href="Ordinals.Exponentiation.RelatingConstructions.html#24927" class="Function">ℓ</a><a id="24648" class="Symbol">)</a> <a id="24650" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24652" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24656" href="Ordinals.Exponentiation.RelatingConstructions.html#24421" class="Bound">a</a><a id="24657" class="Symbol">)</a> <a id="24659" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24662" href="Ordinals.Exponentiation.RelatingConstructions.html#25133" class="Function">III</a> <a id="24666" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="24673" href="Ordinals.Exponentiation.RelatingConstructions.html#24834" class="Function">ϕ</a> <a id="24675" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="24678" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24680" class="Symbol">(</a><a id="24681" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="24693" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24695" class="Symbol">(</a><a id="24696" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24698" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24700" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a><a id="24701" class="Symbol">)</a> <a id="24703" href="Ordinals.Exponentiation.RelatingConstructions.html#24968" class="Function">ℓ&#39;</a> <a id="24706" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24708" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24712" href="Ordinals.Exponentiation.RelatingConstructions.html#24421" class="Bound">a</a><a id="24713" class="Symbol">)</a>                      <a id="24736" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24739" href="Ordinals.Exponentiation.RelatingConstructions.html#25247" class="Function">IV</a>  <a id="24743" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="24750" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="24762" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24764" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24766" class="Symbol">(</a><a id="24767" href="Ordinals.Exponentiation.RelatingConstructions.html#19506" class="Function">normalize</a> <a id="24777" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24779" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24781" class="Symbol">((</a><a id="24783" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24787" href="Ordinals.Exponentiation.RelatingConstructions.html#24421" class="Bound">a</a> <a id="24789" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24791" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a> <a id="24793" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24795" href="Ordinals.Exponentiation.RelatingConstructions.html#24430" class="Bound">l</a><a id="24796" class="Symbol">)</a> <a id="24798" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24800" href="Ordinals.Exponentiation.RelatingConstructions.html#24433" class="Bound">δ</a><a id="24801" class="Symbol">))</a>          <a id="24813" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
      <a id="24821" class="Keyword">where</a>
       <a id="24834" href="Ordinals.Exponentiation.RelatingConstructions.html#24834" class="Function">ϕ</a> <a id="24836" class="Symbol">=</a> <a id="24838" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a>
       <a id="24854" href="Ordinals.Exponentiation.RelatingConstructions.html#24854" class="Function">ε</a> <a id="24856" class="Symbol">=</a> <a id="24858" href="Ordinals.Exponentiation.RelatingConstructions.html#18269" class="Function">normalize-list-preserves-decreasing-pr₂</a> <a id="24898" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24900" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24902" class="Symbol">(</a><a id="24903" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24907" href="Ordinals.Exponentiation.RelatingConstructions.html#24421" class="Bound">a</a> <a id="24909" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24911" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a> <a id="24913" href="MLTT.List.html#534" class="InductiveConstructor Operator">∷</a> <a id="24915" href="Ordinals.Exponentiation.RelatingConstructions.html#24430" class="Bound">l</a><a id="24916" class="Symbol">)</a> <a id="24918" href="Ordinals.Exponentiation.RelatingConstructions.html#24433" class="Bound">δ</a>
       <a id="24927" href="Ordinals.Exponentiation.RelatingConstructions.html#24927" class="Function">ℓ</a>  <a id="24930" class="Symbol">=</a> <a id="24932" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="24942" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="24945" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24947" class="Symbol">(</a><a id="24948" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24952" href="Ordinals.Exponentiation.RelatingConstructions.html#24421" class="Bound">a</a><a id="24953" class="Symbol">)</a> <a id="24955" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a> <a id="24957" href="Ordinals.Exponentiation.RelatingConstructions.html#24430" class="Bound">l</a> <a id="24959" href="Ordinals.Exponentiation.RelatingConstructions.html#24433" class="Bound">δ</a>
       <a id="24968" href="Ordinals.Exponentiation.RelatingConstructions.html#24968" class="Function">ℓ&#39;</a> <a id="24971" class="Symbol">=</a> <a id="24973" href="Ordinals.Exponentiation.DecreasingList.html#35988" class="Function">expᴸ-tail</a> <a id="24983" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="24985" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="24987" href="Ordinals.Exponentiation.RelatingConstructions.html#24421" class="Bound">a</a> <a id="24989" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a> <a id="24991" class="Symbol">(</a><a id="24992" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="25007" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="25009" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="25011" href="Ordinals.Exponentiation.RelatingConstructions.html#24430" class="Bound">l</a><a id="25012" class="Symbol">)</a> <a id="25014" href="Ordinals.Exponentiation.RelatingConstructions.html#24854" class="Function">ε</a>

       <a id="25024" href="Ordinals.Exponentiation.RelatingConstructions.html#25024" class="Function">I</a>   <a id="25028" class="Symbol">=</a> <a id="25030" href="Ordinals.Exponentiation.RelatingConstructions.html#9248" class="Function">⟦⟧-behaviour-cons</a> <a id="25048" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="25051" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="25053" class="Symbol">(</a><a id="25054" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25058" href="Ordinals.Exponentiation.RelatingConstructions.html#24421" class="Bound">a</a><a id="25059" class="Symbol">)</a> <a id="25061" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a> <a id="25063" href="Ordinals.Exponentiation.RelatingConstructions.html#24430" class="Bound">l</a> <a id="25065" href="Ordinals.Exponentiation.RelatingConstructions.html#24433" class="Bound">δ</a>
       <a id="25074" href="Ordinals.Exponentiation.RelatingConstructions.html#25074" class="Function">II</a>  <a id="25078" class="Symbol">=</a> <a id="25080" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="25083" class="Symbol">(λ</a> <a id="25086" href="Ordinals.Exponentiation.RelatingConstructions.html#25086" class="Bound">-</a> <a id="25088" class="Symbol">→</a> <a id="25090" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="25099" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="25102" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="25104" class="Symbol">(</a><a id="25105" href="Ordinals.Exponentiation.RelatingConstructions.html#25086" class="Bound">-</a> <a id="25107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25109" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25113" href="Ordinals.Exponentiation.RelatingConstructions.html#24421" class="Bound">a</a><a id="25114" class="Symbol">))</a> <a id="25117" class="Symbol">(</a><a id="25118" href="Ordinals.Exponentiation.RelatingConstructions.html#24412" class="Bound">IH</a> <a id="25121" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a> <a id="25123" href="Ordinals.Exponentiation.RelatingConstructions.html#24927" class="Function">ℓ</a><a id="25124" class="Symbol">)</a>
       <a id="25133" href="Ordinals.Exponentiation.RelatingConstructions.html#25133" class="Function">III</a> <a id="25137" class="Symbol">=</a> <a id="25139" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="25142" class="Symbol">(λ</a> <a id="25145" href="Ordinals.Exponentiation.RelatingConstructions.html#25145" class="Bound">-</a> <a id="25147" class="Symbol">→</a> <a id="25149" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="25158" href="Ordinals.Exponentiation.RelatingConstructions.html#22244" class="Function">α&#39;</a> <a id="25161" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="25163" class="Symbol">(</a><a id="25164" href="Ordinals.Exponentiation.RelatingConstructions.html#12137" class="Function">denotation&#39;</a> <a id="25176" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="25178" class="Symbol">(</a><a id="25179" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="25181" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25183" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a><a id="25184" class="Symbol">)</a> <a id="25186" href="Ordinals.Exponentiation.RelatingConstructions.html#25145" class="Bound">-</a> <a id="25188" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25190" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25194" href="Ordinals.Exponentiation.RelatingConstructions.html#24421" class="Bound">a</a><a id="25195" class="Symbol">))</a>
                <a id="25214" class="Symbol">(</a><a id="25215" href="Ordinals.Exponentiation.RelatingConstructions.html#20034" class="Function">normalize-expᴸ-tail</a> <a id="25235" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="25237" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a><a id="25238" class="Symbol">)</a>
       <a id="25247" href="Ordinals.Exponentiation.RelatingConstructions.html#25247" class="Function">IV</a>  <a id="25251" class="Symbol">=</a> <a id="25253" class="Symbol">(</a><a id="25254" href="Ordinals.Exponentiation.RelatingConstructions.html#12590" class="Function">⟦⟧&#39;-behaviour-cons</a> <a id="25273" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="25275" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="25277" href="Ordinals.Exponentiation.RelatingConstructions.html#24421" class="Bound">a</a> <a id="25279" href="Ordinals.Exponentiation.RelatingConstructions.html#24425" class="Bound">b</a> <a id="25281" class="Symbol">(</a><a id="25282" href="Ordinals.Exponentiation.RelatingConstructions.html#18060" class="Function">normalize-list</a> <a id="25297" href="Ordinals.Exponentiation.RelatingConstructions.html#22097" class="Bound">α</a> <a id="25299" href="Ordinals.Exponentiation.RelatingConstructions.html#24410" class="Bound">β</a> <a id="25301" href="Ordinals.Exponentiation.RelatingConstructions.html#24430" class="Bound">l</a><a id="25302" class="Symbol">)</a> <a id="25304" href="Ordinals.Exponentiation.RelatingConstructions.html#24854" class="Function">ε</a><a id="25305" class="Symbol">)</a> <a id="25307" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="25311" class="Markup">\end{code}</a><a id="25321" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Exponentiation.Specification.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Exponentiation.Specification</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg, Chuangjie Xu
6 November 2024
Refactored between November 2024 and January 2025.
Revised October 2026.

We define types expressing what ordinal exponentiation should be for zero,
successor and supremum exponents, and we record a few properties that follow
immediately follow from those specifications.

</a><a id="358" class="Markup">\begin{code}</a>

<a id="372" class="Symbol">{-#</a> <a id="376" class="Keyword">OPTIONS</a> <a id="384" class="Pragma">--safe</a> <a id="391" class="Pragma">--without-K</a> <a id="403" class="Symbol">#-}</a>

<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="UF.Size.html" class="Module">UF.Size</a>
<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="480" class="Keyword">module</a> <a id="487" href="Ordinals.Exponentiation.Specification.html" class="Module">Ordinals.Exponentiation.Specification</a>
       <a id="532" class="Symbol">(</a><a id="533" href="Ordinals.Exponentiation.Specification.html#533" class="Bound">ua</a> <a id="536" class="Symbol">:</a> <a id="538" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="548" class="Symbol">)</a>
       <a id="557" class="Symbol">(</a><a id="558" href="Ordinals.Exponentiation.Specification.html#558" class="Bound">pt</a> <a id="561" class="Symbol">:</a> <a id="563" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="594" class="Symbol">)</a>
       <a id="603" class="Symbol">(</a><a id="604" href="Ordinals.Exponentiation.Specification.html#604" class="Bound">sr</a> <a id="607" class="Symbol">:</a> <a id="609" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="625" href="Ordinals.Exponentiation.Specification.html#558" class="Bound">pt</a><a id="627" class="Symbol">)</a>
       <a id="636" class="Keyword">where</a>

<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="720" class="Keyword">open</a> <a id="725" class="Keyword">import</a> <a id="732" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="749" class="Keyword">open</a> <a id="754" class="Keyword">import</a> <a id="761" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="810" class="Keyword">open</a> <a id="815" class="Keyword">import</a> <a id="822" href="UF.UniverseEmbedding.html" class="Module">UF.UniverseEmbedding</a>

<a id="844" class="Keyword">private</a>
 <a id="fe"></a><a id="853" href="Ordinals.Exponentiation.Specification.html#853" class="Function">fe</a> <a id="856" class="Symbol">:</a> <a id="858" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="866" href="Ordinals.Exponentiation.Specification.html#853" class="Function">fe</a> <a id="869" class="Symbol">=</a> <a id="871" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="895" href="Ordinals.Exponentiation.Specification.html#533" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="900" href="Ordinals.Exponentiation.Specification.html#900" class="Function">fe&#39;</a> <a id="904" class="Symbol">:</a> <a id="906" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="915" href="Ordinals.Exponentiation.Specification.html#900" class="Function">fe&#39;</a> <a id="919" class="Symbol">=</a> <a id="921" href="UF.UA-FunExt.html#2582" class="Function">Univalence-gives-Fun-Ext</a> <a id="946" href="Ordinals.Exponentiation.Specification.html#533" class="Bound">ua</a>

<a id="950" class="Keyword">open</a> <a id="955" class="Keyword">import</a> <a id="962" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="990" href="Ordinals.Exponentiation.Specification.html#533" class="Bound">ua</a>
<a id="993" class="Keyword">open</a> <a id="998" class="Keyword">import</a> <a id="1005" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="1025" href="Ordinals.Exponentiation.Specification.html#853" class="Function">fe</a>
<a id="1028" class="Keyword">open</a> <a id="1033" class="Keyword">import</a> <a id="1040" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="1054" class="Keyword">open</a> <a id="1059" class="Keyword">import</a> <a id="1066" href="Ordinals.MultiplicationProperties.html" class="Module">Ordinals.MultiplicationProperties</a> <a id="1100" href="Ordinals.Exponentiation.Specification.html#533" class="Bound">ua</a>
<a id="1103" class="Keyword">open</a> <a id="1108" class="Keyword">import</a> <a id="1115" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1142" href="Ordinals.Exponentiation.Specification.html#533" class="Bound">ua</a>
<a id="1145" class="Keyword">open</a> <a id="1150" class="Keyword">import</a> <a id="1157" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="1191" href="Ordinals.Exponentiation.Specification.html#533" class="Bound">ua</a>
<a id="1194" class="Keyword">open</a> <a id="1199" class="Keyword">import</a> <a id="1206" href="Ordinals.SupremaPreservation.html" class="Module">Ordinals.SupremaPreservation</a> <a id="1235" href="Ordinals.Exponentiation.Specification.html#533" class="Bound">ua</a> <a id="1238" href="Ordinals.Exponentiation.Specification.html#558" class="Bound">pt</a> <a id="1241" href="Ordinals.Exponentiation.Specification.html#604" class="Bound">sr</a>
<a id="1244" class="Keyword">open</a> <a id="1249" class="Keyword">import</a> <a id="1256" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="1270" class="Keyword">open</a> <a id="1275" class="Keyword">import</a> <a id="1282" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="1303" class="Keyword">open</a> <a id="1308" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="1332" href="Ordinals.Exponentiation.Specification.html#558" class="Bound">pt</a>
<a id="1335" class="Keyword">open</a> <a id="1340" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="1348" href="Ordinals.Exponentiation.Specification.html#558" class="Bound">pt</a> <a id="1351" href="Ordinals.Exponentiation.Specification.html#604" class="Bound">sr</a>

<a id="1355" class="Markup">\end{code}</a><a id="1365" class="Background">

In what follows F should be thought of as implementing ordinal exponentiation
with base α, i.e. F β produces the ordinal α^β.

The three requirements below, together with 𝟘ₒ^β ＝ 𝟘₀ for β ≠ 𝟘₀, classically
*define* ordinal exponentiation.

</a><a id="1606" class="Markup">\begin{code}</a>

<a id="1620" class="Keyword">module</a> <a id="1627" href="Ordinals.Exponentiation.Specification.html#1627" class="Module">_</a>
        <a id="1637" class="Symbol">{</a><a id="1638" href="Ordinals.Exponentiation.Specification.html#1638" class="Bound">𝓤</a> <a id="1640" href="Ordinals.Exponentiation.Specification.html#1640" class="Bound">𝓥</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1652" class="Symbol">}</a>
        <a id="1662" class="Symbol">(</a><a id="1663" href="Ordinals.Exponentiation.Specification.html#1663" class="Bound">α</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1675" href="Ordinals.Exponentiation.Specification.html#1638" class="Bound">𝓤</a><a id="1676" class="Symbol">)</a>
        <a id="1686" class="Symbol">(</a><a id="1687" href="Ordinals.Exponentiation.Specification.html#1687" class="Bound">F</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1699" href="Ordinals.Exponentiation.Specification.html#1640" class="Bound">𝓥</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Ordinals.Exponentiation.Specification.html#1638" class="Bound">𝓤</a> <a id="1714" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1716" href="Ordinals.Exponentiation.Specification.html#1640" class="Bound">𝓥</a><a id="1717" class="Symbol">))</a>
       <a id="1727" class="Keyword">where</a>

 <a id="1735" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="1758" class="Symbol">:</a> <a id="1760" class="Symbol">(</a><a id="1761" href="Ordinals.Exponentiation.Specification.html#1638" class="Bound">𝓤</a> <a id="1763" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1765" href="Ordinals.Exponentiation.Specification.html#1640" class="Bound">𝓥</a><a id="1766" class="Symbol">)</a> <a id="1768" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1770" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1773" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="1796" class="Symbol">=</a> <a id="1798" href="Ordinals.Exponentiation.Specification.html#1687" class="Bound">F</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1804" class="Symbol">{</a><a id="1805" href="Ordinals.Exponentiation.Specification.html#1640" class="Bound">𝓥</a><a id="1806" class="Symbol">})</a> <a id="1809" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1811" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

 <a id="1816" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="1839" class="Symbol">:</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Ordinals.Exponentiation.Specification.html#1638" class="Bound">𝓤</a> <a id="1844" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1846" href="Ordinals.Exponentiation.Specification.html#1640" class="Bound">𝓥</a><a id="1847" class="Symbol">)</a> <a id="1849" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1851" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1854" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="1877" class="Symbol">=</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Ordinals.Exponentiation.Specification.html#1880" class="Bound">β</a> <a id="1882" class="Symbol">:</a> <a id="1884" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1892" href="Ordinals.Exponentiation.Specification.html#1640" class="Bound">𝓥</a><a id="1893" class="Symbol">)</a> <a id="1895" class="Symbol">→</a> <a id="1897" href="Ordinals.Exponentiation.Specification.html#1687" class="Bound">F</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Ordinals.Exponentiation.Specification.html#1880" class="Bound">β</a> <a id="1902" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="1905" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="1907" class="Symbol">)</a> <a id="1909" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1911" class="Symbol">(</a><a id="1912" href="Ordinals.Exponentiation.Specification.html#1687" class="Bound">F</a> <a id="1914" href="Ordinals.Exponentiation.Specification.html#1880" class="Bound">β</a> <a id="1916" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="1919" href="Ordinals.Exponentiation.Specification.html#1663" class="Bound">α</a><a id="1920" class="Symbol">)</a>

 <a id="1924" href="Ordinals.Exponentiation.Specification.html#1924" class="Function">exp-specification-sup-generalized</a> <a id="1958" class="Symbol">:</a> <a id="1960" class="Symbol">(</a><a id="1961" href="Ordinals.Exponentiation.Specification.html#1638" class="Bound">𝓤</a> <a id="1963" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1965" href="Ordinals.Exponentiation.Specification.html#1640" class="Bound">𝓥</a><a id="1966" class="Symbol">)</a> <a id="1968" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1970" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1973" href="Ordinals.Exponentiation.Specification.html#1924" class="Function">exp-specification-sup-generalized</a> <a id="2007" class="Symbol">=</a>
  <a id="2011" href="Ordinals.Exponentiation.Specification.html#1663" class="Bound">α</a> <a id="2013" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2015" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2018" class="Symbol">→</a> <a id="2020" class="Symbol">{</a><a id="2021" href="Ordinals.Exponentiation.Specification.html#2021" class="Bound">I</a> <a id="2023" class="Symbol">:</a> <a id="2025" href="Ordinals.Exponentiation.Specification.html#1640" class="Bound">𝓥</a> <a id="2027" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="2030" class="Symbol">}</a> <a id="2032" class="Symbol">→</a> <a id="2034" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="2036" href="Ordinals.Exponentiation.Specification.html#2021" class="Bound">I</a> <a id="2038" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="2040" class="Symbol">→</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Ordinals.Exponentiation.Specification.html#2043" class="Bound">β</a> <a id="2045" class="Symbol">:</a> <a id="2047" href="Ordinals.Exponentiation.Specification.html#2021" class="Bound">I</a> <a id="2049" class="Symbol">→</a> <a id="2051" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2059" href="Ordinals.Exponentiation.Specification.html#1640" class="Bound">𝓥</a><a id="2060" class="Symbol">)</a>
         <a id="2071" class="Symbol">→</a> <a id="2073" href="Ordinals.Exponentiation.Specification.html#1687" class="Bound">F</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2080" href="Ordinals.Exponentiation.Specification.html#2043" class="Bound">β</a><a id="2081" class="Symbol">)</a> <a id="2083" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2085" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2089" class="Symbol">(λ</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Ordinals.Exponentiation.Specification.html#2093" class="Bound">i</a> <a id="2095" class="Symbol">:</a> <a id="2097" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="2102" href="Ordinals.Exponentiation.Specification.html#1638" class="Bound">𝓤</a> <a id="2104" href="Ordinals.Exponentiation.Specification.html#2021" class="Bound">I</a><a id="2105" class="Symbol">)</a> <a id="2107" class="Symbol">→</a> <a id="2109" href="Ordinals.Exponentiation.Specification.html#1687" class="Bound">F</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Ordinals.Exponentiation.Specification.html#2043" class="Bound">β</a> <a id="2114" class="Symbol">(</a><a id="2115" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="2121" href="Ordinals.Exponentiation.Specification.html#2093" class="Bound">i</a><a id="2122" class="Symbol">)))</a>

<a id="2127" class="Keyword">module</a> <a id="2134" href="Ordinals.Exponentiation.Specification.html#2134" class="Module">_</a>
        <a id="2144" class="Symbol">(</a><a id="2145" href="Ordinals.Exponentiation.Specification.html#2145" class="Bound">α</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2157" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2158" class="Symbol">)</a>
        <a id="2168" class="Symbol">(</a><a id="2169" href="Ordinals.Exponentiation.Specification.html#2169" class="Bound">F</a> <a id="2171" class="Symbol">:</a> <a id="2173" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2181" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2183" class="Symbol">→</a> <a id="2185" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2193" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2194" class="Symbol">)</a>
       <a id="2203" class="Keyword">where</a>

 <a id="2211" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="2233" class="Symbol">:</a> <a id="2235" href="Ordinals.Exponentiation.Specification.html#2157" class="Bound">𝓤</a> <a id="2237" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2239" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2242" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="2264" class="Symbol">=</a> <a id="2266" href="Ordinals.Exponentiation.Specification.html#2145" class="Bound">α</a> <a id="2268" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2270" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="Ordinals.SupremaPreservation.html#2400" class="Function">preserves-inhabited-suprema</a> <a id="2303" href="Ordinals.Exponentiation.Specification.html#2169" class="Bound">F</a>

 <a id="2307" href="Ordinals.Exponentiation.Specification.html#2307" class="Function">exp-specification-sup-from-generalized</a> <a id="2346" class="Symbol">:</a> <a id="2348" href="Ordinals.Exponentiation.Specification.html#1924" class="Function">exp-specification-sup-generalized</a> <a id="2382" href="Ordinals.Exponentiation.Specification.html#2145" class="Bound">α</a> <a id="2384" href="Ordinals.Exponentiation.Specification.html#2169" class="Bound">F</a>
                                        <a id="2426" class="Symbol">→</a> <a id="2428" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a>
 <a id="2451" href="Ordinals.Exponentiation.Specification.html#2307" class="Function">exp-specification-sup-from-generalized</a> <a id="2490" href="Ordinals.Exponentiation.Specification.html#2490" class="Bound">σ</a> <a id="2492" href="Ordinals.Exponentiation.Specification.html#2492" class="Bound">l</a> <a id="2494" class="Symbol">{</a><a id="2495" href="Ordinals.Exponentiation.Specification.html#2495" class="Bound">I</a><a id="2496" class="Symbol">}</a> <a id="2498" href="Ordinals.Exponentiation.Specification.html#2498" class="Bound">I-inh</a> <a id="2504" href="Ordinals.Exponentiation.Specification.html#2504" class="Bound">β</a> <a id="2506" class="Symbol">=</a> <a id="2508" href="Ordinals.Exponentiation.Specification.html#2490" class="Bound">σ</a> <a id="2510" href="Ordinals.Exponentiation.Specification.html#2492" class="Bound">l</a> <a id="2512" href="Ordinals.Exponentiation.Specification.html#2498" class="Bound">I-inh</a> <a id="2518" href="Ordinals.Exponentiation.Specification.html#2504" class="Bound">β</a> <a id="2520" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2522" href="Ordinals.Exponentiation.Specification.html#2535" class="Function">e</a>
  <a id="2526" class="Keyword">where</a>
   <a id="2535" href="Ordinals.Exponentiation.Specification.html#2535" class="Function">e</a> <a id="2537" class="Symbol">:</a> <a id="2539" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Ordinals.Exponentiation.Specification.html#2169" class="Bound">F</a> <a id="2546" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2548" href="Ordinals.Exponentiation.Specification.html#2504" class="Bound">β</a> <a id="2550" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2552" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a><a id="2557" class="Symbol">)</a> <a id="2559" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2561" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2565" class="Symbol">(</a><a id="2566" href="Ordinals.Exponentiation.Specification.html#2169" class="Bound">F</a> <a id="2568" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2570" href="Ordinals.Exponentiation.Specification.html#2504" class="Bound">β</a><a id="2571" class="Symbol">)</a>
   <a id="2576" href="Ordinals.Exponentiation.Specification.html#2535" class="Function">e</a> <a id="2578" class="Symbol">=</a> <a id="2580" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="2590" class="Symbol">_</a> <a id="2592" class="Symbol">_</a>
        <a id="2602" class="Symbol">(</a><a id="2603" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40428" class="Function">sup-composition-⊴</a> <a id="2621" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Ordinals.Exponentiation.Specification.html#2169" class="Bound">F</a> <a id="2630" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2632" href="Ordinals.Exponentiation.Specification.html#2504" class="Bound">β</a><a id="2633" class="Symbol">))</a>
        <a id="2644" class="Symbol">(</a><a id="2645" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40428" class="Function">sup-composition-⊴</a> <a id="2663" class="Symbol">(</a><a id="2664" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="2669" href="Ordinals.Exponentiation.Specification.html#2157" class="Bound">𝓤</a><a id="2670" class="Symbol">)</a> <a id="2672" class="Symbol">(</a><a id="2673" href="Ordinals.Exponentiation.Specification.html#2169" class="Bound">F</a> <a id="2675" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2677" href="Ordinals.Exponentiation.Specification.html#2504" class="Bound">β</a> <a id="2679" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2681" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a><a id="2686" class="Symbol">))</a>

<a id="2690" class="Markup">\end{code}</a><a id="2700" class="Background">

Added 29 January 2025 by Tom de Jong.
Minor changes 15 May 2025 by Fredrik Nordvall Forsberg.
Revised 14-16 October 2026 by Tom de Jong, following
an observation by Nicolai Kraus.

</a><a id="2883" class="Markup">\begin{code}</a>

 <a id="2898" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="2934" class="Symbol">:</a> <a id="2936" href="Ordinals.Exponentiation.Specification.html#2157" class="Bound">𝓤</a> <a id="2938" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2940" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2943" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="2979" class="Symbol">=</a> <a id="2981" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="3010" href="Ordinals.Exponentiation.Specification.html#2169" class="Bound">F</a> <a id="3012" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

 <a id="3017" href="Ordinals.Exponentiation.Specification.html#3017" class="Function">exp-specification-sup-from-zero-sup-combined</a>
  <a id="3064" class="Symbol">:</a> <a id="3066" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a>
  <a id="3104" class="Symbol">→</a> <a id="3106" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a>
 <a id="3129" href="Ordinals.Exponentiation.Specification.html#3017" class="Function">exp-specification-sup-from-zero-sup-combined</a> <a id="3174" href="Ordinals.Exponentiation.Specification.html#3174" class="Bound">σ</a> <a id="3176" class="Symbol">_</a> <a id="3178" class="Symbol">=</a>
  <a id="3182" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Notation.General.html#2824" class="Function">rl-implication</a> <a id="3202" class="Symbol">(</a><a id="3203" href="Ordinals.SupremaPreservation.html#8803" class="Function">preservation-of-suprema-equivalence</a> <a id="3239" href="Ordinals.Exponentiation.Specification.html#2169" class="Bound">F</a> <a id="3241" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="3243" class="Symbol">)</a> <a id="3245" href="Ordinals.Exponentiation.Specification.html#3174" class="Bound">σ</a><a id="3246" class="Symbol">)</a>

 <a id="3250" href="Ordinals.Exponentiation.Specification.html#3250" class="Function">exp-specification-zero-sup-combined-from-sup</a>
  <a id="3297" class="Symbol">:</a> <a id="3299" href="Ordinals.Exponentiation.Specification.html#2145" class="Bound">α</a> <a id="3301" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3303" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
  <a id="3308" class="Symbol">→</a> <a id="3310" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="3333" href="Ordinals.Exponentiation.Specification.html#2145" class="Bound">α</a> <a id="3335" href="Ordinals.Exponentiation.Specification.html#2169" class="Bound">F</a> <a id="3337" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3339" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a>
  <a id="3363" class="Symbol">→</a> <a id="3365" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a>
 <a id="3402" href="Ordinals.Exponentiation.Specification.html#3250" class="Function">exp-specification-zero-sup-combined-from-sup</a> <a id="3447" href="Ordinals.Exponentiation.Specification.html#3447" class="Bound">α-nonzero</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Ordinals.Exponentiation.Specification.html#3458" class="Bound">σ₀</a> <a id="3461" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3463" href="Ordinals.Exponentiation.Specification.html#3463" class="Bound">σₛ</a><a id="3465" class="Symbol">)</a> <a id="3467" class="Symbol">=</a>
  <a id="3471" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="3486" class="Symbol">(</a><a id="3487" href="Ordinals.SupremaPreservation.html#8803" class="Function">preservation-of-suprema-equivalence</a> <a id="3523" href="Ordinals.Exponentiation.Specification.html#2169" class="Bound">F</a> <a id="3525" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="3527" class="Symbol">)</a>
                 <a id="3546" class="Symbol">(</a><a id="3547" href="Ordinals.Exponentiation.Specification.html#3458" class="Bound">σ₀</a> <a id="3550" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3552" class="Symbol">(</a><a id="3553" href="Ordinals.Exponentiation.Specification.html#3463" class="Bound">σₛ</a> <a id="3556" href="Ordinals.Exponentiation.Specification.html#3447" class="Bound">α-nonzero</a><a id="3565" class="Symbol">))</a>

<a id="3569" class="Markup">\end{code}</a><a id="3579" class="Background">

In Ordinals.OperationsByCases, it is shown that the the combined zero supremum
specification together with the successor specification uniquely specifies
exponentiation with a nonzero base.

The following special cases follow directly from the specification.

</a><a id="3841" class="Markup">\begin{code}</a>

<a id="3855" class="Keyword">module</a> <a id="3862" href="Ordinals.Exponentiation.Specification.html#3862" class="Module">_</a>
        <a id="3872" class="Symbol">(</a><a id="3873" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a> <a id="3875" class="Symbol">:</a> <a id="3877" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3885" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3886" class="Symbol">)</a>
        <a id="3896" class="Symbol">(</a><a id="3897" href="Ordinals.Exponentiation.Specification.html#3897" class="Bound">exp-α</a> <a id="3903" class="Symbol">:</a> <a id="3905" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3913" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3915" class="Symbol">→</a> <a id="3917" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3925" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3926" class="Symbol">)</a>
        <a id="3936" class="Symbol">(</a><a id="3937" href="Ordinals.Exponentiation.Specification.html#3937" class="Bound">exp-zero</a> <a id="3946" class="Symbol">:</a> <a id="3948" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="3971" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a> <a id="3973" href="Ordinals.Exponentiation.Specification.html#3897" class="Bound">exp-α</a><a id="3978" class="Symbol">)</a>
        <a id="3988" class="Symbol">(</a><a id="3989" href="Ordinals.Exponentiation.Specification.html#3989" class="Bound">exp-succ</a> <a id="3998" class="Symbol">:</a> <a id="4000" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="4023" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a> <a id="4025" href="Ordinals.Exponentiation.Specification.html#3897" class="Bound">exp-α</a><a id="4030" class="Symbol">)</a>
 <a id="4033" class="Keyword">where</a>

 <a id="4041" href="Ordinals.Exponentiation.Specification.html#4041" class="Function">𝟙ₒ-neutral-exp</a> <a id="4056" class="Symbol">:</a> <a id="4058" href="Ordinals.Exponentiation.Specification.html#3897" class="Bound">exp-α</a> <a id="4064" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4067" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4069" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a>
 <a id="4072" href="Ordinals.Exponentiation.Specification.html#4041" class="Function">𝟙ₒ-neutral-exp</a> <a id="4087" class="Symbol">=</a>
  <a id="4091" href="Ordinals.Exponentiation.Specification.html#3897" class="Bound">exp-α</a> <a id="4097" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>             <a id="4112" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4115" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4118" class="Symbol">(</a><a id="4119" href="Ordinals.Exponentiation.Specification.html#3897" class="Bound">exp-α</a><a id="4124" class="Symbol">)</a> <a id="4126" class="Symbol">(</a><a id="4127" href="Ordinals.AdditionProperties.html#1029" class="Function">𝟘ₒ-left-neutral</a> <a id="4143" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4146" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4148" class="Symbol">)</a>  <a id="4151" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4155" href="Ordinals.Exponentiation.Specification.html#3897" class="Bound">exp-α</a> <a id="4161" class="Symbol">(</a><a id="4162" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="4165" class="Symbol">{</a><a id="4166" href="Ordinals.Exponentiation.Specification.html#3885" class="Bound">𝓤</a><a id="4167" class="Symbol">}</a> <a id="4169" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4172" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="4174" class="Symbol">)</a> <a id="4176" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4179" href="Ordinals.Exponentiation.Specification.html#3989" class="Bound">exp-succ</a> <a id="4188" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="4191" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4195" href="Ordinals.Exponentiation.Specification.html#3897" class="Bound">exp-α</a> <a id="4201" class="Symbol">(</a><a id="4202" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="4204" class="Symbol">)</a> <a id="4206" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4209" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a>      <a id="4216" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4219" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ</a> <a id="4227" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a><a id="4228" class="Symbol">)</a> <a id="4230" href="Ordinals.Exponentiation.Specification.html#3937" class="Bound">exp-zero</a> <a id="4239" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4243" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4246" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4249" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a>              <a id="4264" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4267" href="Ordinals.MultiplicationProperties.html#1544" class="Function">𝟙ₒ-left-neutral-×ₒ</a> <a id="4286" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a> <a id="4288" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4292" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a>                    <a id="4313" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="4317" href="Ordinals.Exponentiation.Specification.html#4317" class="Function">exp-𝟚ₒ-is-×ₒ</a> <a id="4330" class="Symbol">:</a> <a id="4332" href="Ordinals.Exponentiation.Specification.html#3897" class="Bound">exp-α</a> <a id="4338" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="4341" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4343" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a> <a id="4345" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4348" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a>
 <a id="4351" href="Ordinals.Exponentiation.Specification.html#4317" class="Function">exp-𝟚ₒ-is-×ₒ</a> <a id="4364" class="Symbol">=</a>
  <a id="4368" href="Ordinals.Exponentiation.Specification.html#3897" class="Bound">exp-α</a> <a id="4374" class="Symbol">(</a><a id="4375" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4378" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4381" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="4383" class="Symbol">)</a> <a id="4385" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4388" href="Ordinals.Exponentiation.Specification.html#3989" class="Bound">exp-succ</a> <a id="4397" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4400" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4404" href="Ordinals.Exponentiation.Specification.html#3897" class="Bound">exp-α</a> <a id="4410" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4413" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4416" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a>    <a id="4421" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4424" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ</a> <a id="4432" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a><a id="4433" class="Symbol">)</a> <a id="4435" href="Ordinals.Exponentiation.Specification.html#4041" class="Function">𝟙ₒ-neutral-exp</a> <a id="4450" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4454" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a> <a id="4456" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4459" href="Ordinals.Exponentiation.Specification.html#3873" class="Bound">α</a>           <a id="4471" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="4474" class="Markup">\end{code}</a><a id="4484" class="Background">

The specification for suprema implies monotonicity.

</a><a id="4539" class="Markup">\begin{code}</a>

<a id="exp-is-monotone-in-exponent"></a><a id="4553" href="Ordinals.Exponentiation.Specification.html#4553" class="Function">exp-is-monotone-in-exponent</a> <a id="4581" class="Symbol">:</a> <a id="4583" class="Symbol">(</a><a id="4584" href="Ordinals.Exponentiation.Specification.html#4584" class="Bound">α</a> <a id="4586" class="Symbol">:</a> <a id="4588" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4596" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4597" class="Symbol">)</a>
                              <a id="4629" class="Symbol">(</a><a id="4630" href="Ordinals.Exponentiation.Specification.html#4630" class="Bound">exp-α</a> <a id="4636" class="Symbol">:</a> <a id="4638" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4646" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4648" class="Symbol">→</a> <a id="4650" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4658" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4659" class="Symbol">)</a>
                            <a id="4689" class="Symbol">→</a> <a id="4691" class="Symbol">(</a><a id="4692" href="Ordinals.Exponentiation.Specification.html#4584" class="Bound">α</a> <a id="4694" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="4696" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="4698" class="Symbol">)</a>
                            <a id="4728" class="Symbol">→</a> <a id="4730" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="4752" href="Ordinals.Exponentiation.Specification.html#4584" class="Bound">α</a> <a id="4754" href="Ordinals.Exponentiation.Specification.html#4630" class="Bound">exp-α</a>
                            <a id="4788" class="Symbol">→</a> <a id="4790" href="Ordinals.OrdinalOfOrdinals.html#20563" class="Function">is-monotone-⊴</a> <a id="4804" href="Ordinals.Exponentiation.Specification.html#4630" class="Bound">exp-α</a>
<a id="4810" href="Ordinals.Exponentiation.Specification.html#4553" class="Function">exp-is-monotone-in-exponent</a> <a id="4838" href="Ordinals.Exponentiation.Specification.html#4838" class="Bound">α</a> <a id="4840" href="Ordinals.Exponentiation.Specification.html#4840" class="Bound">exp-α</a> <a id="4846" href="Ordinals.Exponentiation.Specification.html#4846" class="Bound">ν</a> <a id="4848" href="Ordinals.Exponentiation.Specification.html#4848" class="Bound">exp-sup</a> <a id="4856" class="Symbol">=</a>
 <a id="4859" href="Ordinals.SupremaPreservation.html#6766" class="Function">is-monotone-if-preserves-inhabited-suprema</a> <a id="4902" href="Ordinals.Exponentiation.Specification.html#4840" class="Bound">exp-α</a> <a id="4908" class="Symbol">(</a><a id="4909" href="Ordinals.Exponentiation.Specification.html#4848" class="Bound">exp-sup</a> <a id="4917" href="Ordinals.Exponentiation.Specification.html#4846" class="Bound">ν</a><a id="4918" class="Symbol">)</a>

<a id="4921" class="Markup">\end{code}</a><a id="4931" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Exponentiation.Supremum.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Exponentiation.Supremum</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg, Chuangjie Xu,
April 2024. Major additions and refactorings in September—December 2024.

We give an abstract construction of ordinal exponentiation using suprema of
ordinals.

</a><a id="231" class="Markup">\begin{code}</a>

<a id="245" class="Symbol">{-#</a> <a id="249" class="Keyword">OPTIONS</a> <a id="257" class="Pragma">--safe</a> <a id="264" class="Pragma">--without-K</a> <a id="276" class="Pragma">--lossy-unification</a> <a id="296" class="Symbol">#-}</a>

<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="UF.Size.html" class="Module">UF.Size</a>

<a id="373" class="Keyword">module</a> <a id="380" href="Ordinals.Exponentiation.Supremum.html" class="Module">Ordinals.Exponentiation.Supremum</a>
       <a id="420" class="Symbol">(</a><a id="421" href="Ordinals.Exponentiation.Supremum.html#421" class="Bound">ua</a> <a id="424" class="Symbol">:</a> <a id="426" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="436" class="Symbol">)</a>
       <a id="445" class="Symbol">(</a><a id="446" href="Ordinals.Exponentiation.Supremum.html#446" class="Bound">pt</a> <a id="449" class="Symbol">:</a> <a id="451" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="482" class="Symbol">)</a>
       <a id="491" class="Symbol">(</a><a id="492" href="Ordinals.Exponentiation.Supremum.html#492" class="Bound">sr</a> <a id="495" class="Symbol">:</a> <a id="497" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="513" href="Ordinals.Exponentiation.Supremum.html#446" class="Bound">pt</a><a id="515" class="Symbol">)</a>
       <a id="524" class="Keyword">where</a>

<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="579" class="Keyword">private</a>
 <a id="fe"></a><a id="588" href="Ordinals.Exponentiation.Supremum.html#588" class="Function">fe</a> <a id="591" class="Symbol">:</a> <a id="593" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="601" href="Ordinals.Exponentiation.Supremum.html#588" class="Function">fe</a> <a id="604" class="Symbol">=</a> <a id="606" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="630" href="Ordinals.Exponentiation.Supremum.html#421" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="635" href="Ordinals.Exponentiation.Supremum.html#635" class="Function">fe&#39;</a> <a id="639" class="Symbol">:</a> <a id="641" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="650" href="Ordinals.Exponentiation.Supremum.html#635" class="Function">fe&#39;</a> <a id="654" class="Symbol">{</a><a id="655" href="Ordinals.Exponentiation.Supremum.html#655" class="Bound">𝓤</a><a id="656" class="Symbol">}</a> <a id="658" class="Symbol">{</a><a id="659" href="Ordinals.Exponentiation.Supremum.html#659" class="Bound">𝓥</a><a id="660" class="Symbol">}</a> <a id="662" class="Symbol">=</a> <a id="664" href="Ordinals.Exponentiation.Supremum.html#588" class="Function">fe</a> <a id="667" href="Ordinals.Exponentiation.Supremum.html#655" class="Bound">𝓤</a> <a id="669" href="Ordinals.Exponentiation.Supremum.html#659" class="Bound">𝓥</a>

<a id="672" class="Keyword">open</a> <a id="677" class="Keyword">import</a> <a id="684" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="UF.Base.html" class="Module">UF.Base</a>
<a id="718" class="Keyword">open</a> <a id="723" class="Keyword">import</a> <a id="730" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="752" href="Ordinals.Exponentiation.Supremum.html#446" class="Bound">pt</a>
<a id="755" class="Keyword">open</a> <a id="760" class="Keyword">import</a> <a id="767" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="784" class="Keyword">open</a> <a id="789" class="Keyword">import</a> <a id="796" href="UF.UniverseEmbedding.html" class="Module">UF.UniverseEmbedding</a>

<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="858" href="Ordinals.Exponentiation.Supremum.html#421" class="Bound">ua</a>
<a id="861" class="Keyword">open</a> <a id="866" class="Keyword">import</a> <a id="873" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="893" href="Ordinals.Exponentiation.Supremum.html#588" class="Function">fe</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Ordinals.Exponentiation.Specification.html" class="Module">Ordinals.Exponentiation.Specification</a> <a id="946" href="Ordinals.Exponentiation.Supremum.html#421" class="Bound">ua</a> <a id="949" href="Ordinals.Exponentiation.Supremum.html#446" class="Bound">pt</a> <a id="952" href="Ordinals.Exponentiation.Supremum.html#492" class="Bound">sr</a>
<a id="955" class="Keyword">open</a> <a id="960" class="Keyword">import</a> <a id="967" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="981" class="Keyword">open</a> <a id="986" class="Keyword">import</a> <a id="993" href="Ordinals.MultiplicationProperties.html" class="Module">Ordinals.MultiplicationProperties</a> <a id="1027" href="Ordinals.Exponentiation.Supremum.html#421" class="Bound">ua</a>
<a id="1030" class="Keyword">open</a> <a id="1035" class="Keyword">import</a> <a id="1042" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1069" href="Ordinals.Exponentiation.Supremum.html#421" class="Bound">ua</a>
<a id="1072" class="Keyword">open</a> <a id="1077" class="Keyword">import</a> <a id="1084" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="1118" href="Ordinals.Exponentiation.Supremum.html#421" class="Bound">ua</a>
<a id="1121" class="Keyword">open</a> <a id="1126" class="Keyword">import</a> <a id="1133" href="Ordinals.Propositions.html" class="Module">Ordinals.Propositions</a> <a id="1155" href="Ordinals.Exponentiation.Supremum.html#421" class="Bound">ua</a>
<a id="1158" class="Keyword">open</a> <a id="1163" class="Keyword">import</a> <a id="1170" href="Ordinals.SupremaPreservation.html" class="Module">Ordinals.SupremaPreservation</a> <a id="1199" href="Ordinals.Exponentiation.Supremum.html#421" class="Bound">ua</a> <a id="1202" href="Ordinals.Exponentiation.Supremum.html#446" class="Bound">pt</a> <a id="1205" href="Ordinals.Exponentiation.Supremum.html#492" class="Bound">sr</a>
<a id="1208" class="Keyword">open</a> <a id="1213" class="Keyword">import</a> <a id="1220" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="1234" class="Keyword">open</a> <a id="1239" class="Keyword">import</a> <a id="1246" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="1267" class="Keyword">open</a> <a id="1272" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="1296" href="Ordinals.Exponentiation.Supremum.html#446" class="Bound">pt</a>
<a id="1299" class="Keyword">open</a> <a id="1304" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="1312" href="Ordinals.Exponentiation.Supremum.html#446" class="Bound">pt</a> <a id="1315" href="Ordinals.Exponentiation.Supremum.html#492" class="Bound">sr</a>

<a id="1319" class="Markup">\end{code}</a><a id="1329" class="Background">

We define
  α ^ₒ β = sup {1 + ⟨ β ⟩} (inl _ ↦ 𝟙ₒ; inr b ↦ α ^ₒ (β ↓ b) ×ₒ α)
by transfinite recursion on β.

As we will show, this gives a well defined ordinal exponentiation function
whenever α ⊵ 𝟙ₒ. Moreover, many desirable properties also hold in the absence of
this assumption)

</a><a id="1614" class="Markup">\begin{code}</a>

<a id="exp-bundled"></a><a id="1628" href="Ordinals.Exponentiation.Supremum.html#1628" class="Function">exp-bundled</a> <a id="1640" class="Symbol">:</a>
   <a id="1645" class="Symbol">(</a><a id="1646" href="Ordinals.Exponentiation.Supremum.html#1646" class="Bound">α</a> <a id="1648" class="Symbol">:</a> <a id="1650" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1658" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1659" class="Symbol">)</a>
 <a id="1662" class="Symbol">→</a> <a id="1664" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1666" href="Ordinals.Exponentiation.Supremum.html#1666" class="Bound">f</a> <a id="1668" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1679" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1681" class="Symbol">→</a> <a id="1683" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1691" class="Symbol">(</a><a id="1692" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1694" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1696" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1697" class="Symbol">))</a> <a id="1700" href="MLTT.Sigma.html#423" class="Function">,</a>
     <a id="1707" class="Symbol">((</a><a id="1709" href="Ordinals.Exponentiation.Supremum.html#1709" class="Bound">β</a> <a id="1711" class="Symbol">:</a> <a id="1713" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1721" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1722" class="Symbol">)</a>
       <a id="1731" class="Symbol">→</a> <a id="1733" href="Ordinals.Exponentiation.Supremum.html#1666" class="Bound">f</a> <a id="1735" href="Ordinals.Exponentiation.Supremum.html#1709" class="Bound">β</a> <a id="1737" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1739" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="1743" class="Symbol">{</a><a id="1744" class="Argument">I</a> <a id="1746" class="Symbol">=</a> <a id="1748" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1750" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1752" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1754" href="Ordinals.Exponentiation.Supremum.html#1709" class="Bound">β</a> <a id="1756" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1757" class="Symbol">}</a> <a id="1759" class="Symbol">(</a><a id="1760" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="1766" class="Symbol">(λ</a> <a id="1769" href="Ordinals.Exponentiation.Supremum.html#1769" class="Bound">_</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="1775" class="Symbol">)</a> <a id="1777" class="Symbol">(λ</a> <a id="1780" href="Ordinals.Exponentiation.Supremum.html#1780" class="Bound">b</a> <a id="1782" class="Symbol">→</a> <a id="1784" href="Ordinals.Exponentiation.Supremum.html#1666" class="Bound">f</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Ordinals.Exponentiation.Supremum.html#1709" class="Bound">β</a> <a id="1789" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="1791" href="Ordinals.Exponentiation.Supremum.html#1780" class="Bound">b</a><a id="1792" class="Symbol">)</a> <a id="1794" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="1797" href="Ordinals.Exponentiation.Supremum.html#1646" class="Bound">α</a><a id="1798" class="Symbol">)))</a>
<a id="1802" href="Ordinals.Exponentiation.Supremum.html#1628" class="Function">exp-bundled</a> <a id="1814" class="Symbol">{</a><a id="1815" href="Ordinals.Exponentiation.Supremum.html#1815" class="Bound">𝓤</a><a id="1816" class="Symbol">}</a> <a id="1818" class="Symbol">{</a><a id="1819" href="Ordinals.Exponentiation.Supremum.html#1819" class="Bound">𝓥</a><a id="1820" class="Symbol">}</a> <a id="1822" href="Ordinals.Exponentiation.Supremum.html#1822" class="Bound">α</a> <a id="1824" class="Symbol">=</a>
 <a id="1827" href="Ordinals.OrdinalOfOrdinals.html#28393" class="Function">transfinite-recursion-on-OO-bundled</a>
  <a id="1865" class="Symbol">(</a><a id="1866" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1874" class="Symbol">(</a><a id="1875" href="Ordinals.Exponentiation.Supremum.html#1815" class="Bound">𝓤</a> <a id="1877" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1879" href="Ordinals.Exponentiation.Supremum.html#1819" class="Bound">𝓥</a><a id="1880" class="Symbol">))</a>
  <a id="1885" class="Symbol">(λ</a> <a id="1888" href="Ordinals.Exponentiation.Supremum.html#1888" class="Bound">β</a> <a id="1890" href="Ordinals.Exponentiation.Supremum.html#1890" class="Bound">ih</a> <a id="1893" class="Symbol">→</a> <a id="1895" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="1899" class="Symbol">{</a><a id="1900" class="Argument">I</a> <a id="1902" class="Symbol">=</a> <a id="1904" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1906" class="Symbol">{</a><a id="1907" href="Ordinals.Exponentiation.Supremum.html#1815" class="Bound">𝓤</a><a id="1908" class="Symbol">}</a> <a id="1910" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1912" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1914" href="Ordinals.Exponentiation.Supremum.html#1888" class="Bound">β</a> <a id="1916" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1917" class="Symbol">}</a> <a id="1919" class="Symbol">(</a><a id="1920" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="1926" class="Symbol">(λ</a> <a id="1929" href="Ordinals.Exponentiation.Supremum.html#1929" class="Bound">_</a> <a id="1931" class="Symbol">→</a> <a id="1933" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="1935" class="Symbol">)</a> <a id="1937" class="Symbol">λ</a> <a id="1939" href="Ordinals.Exponentiation.Supremum.html#1939" class="Bound">b</a> <a id="1941" class="Symbol">→</a> <a id="1943" href="Ordinals.Exponentiation.Supremum.html#1890" class="Bound">ih</a> <a id="1946" href="Ordinals.Exponentiation.Supremum.html#1939" class="Bound">b</a> <a id="1948" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="1951" href="Ordinals.Exponentiation.Supremum.html#1822" class="Bound">α</a><a id="1952" class="Symbol">))</a>

<a id="1956" class="Keyword">abstract</a>
 <a id="_^ₒ_"></a><a id="1966" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">_^ₒ_</a> <a id="1971" class="Symbol">:</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Ordinals.Exponentiation.Supremum.html#1974" class="Bound">α</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1986" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1987" class="Symbol">)</a> <a id="1989" class="Symbol">→</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Ordinals.Exponentiation.Supremum.html#1992" class="Bound">β</a> <a id="1994" class="Symbol">:</a> <a id="1996" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2004" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2005" class="Symbol">)</a> <a id="2007" class="Symbol">→</a> <a id="2009" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2017" class="Symbol">(</a><a id="2018" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2020" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2022" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2023" class="Symbol">)</a>
 <a id="2026" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">_^ₒ_</a> <a id="2031" href="Ordinals.Exponentiation.Supremum.html#2031" class="Bound">α</a> <a id="2033" class="Symbol">=</a> <a id="2035" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Ordinals.Exponentiation.Supremum.html#1628" class="Function">exp-bundled</a> <a id="2052" href="Ordinals.Exponentiation.Supremum.html#2031" class="Bound">α</a><a id="2053" class="Symbol">)</a>

 <a id="2057" class="Keyword">infixr</a> <a id="2064" class="Number">8</a> <a id="2066" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">_^ₒ_</a>

 <a id="^ₒ-behaviour"></a><a id="2073" href="Ordinals.Exponentiation.Supremum.html#2073" class="Function">^ₒ-behaviour</a> <a id="2086" class="Symbol">:</a>
    <a id="2092" class="Symbol">(</a><a id="2093" href="Ordinals.Exponentiation.Supremum.html#2093" class="Bound">α</a> <a id="2095" class="Symbol">:</a> <a id="2097" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2105" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2106" class="Symbol">)</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Ordinals.Exponentiation.Supremum.html#2109" class="Bound">β</a> <a id="2111" class="Symbol">:</a> <a id="2113" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2121" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2122" class="Symbol">)</a>
  <a id="2126" class="Symbol">→</a> <a id="2128" href="Ordinals.Exponentiation.Supremum.html#2093" class="Bound">α</a> <a id="2130" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2133" href="Ordinals.Exponentiation.Supremum.html#2109" class="Bound">β</a>
    <a id="2139" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2141" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2145" class="Symbol">{</a><a id="2146" class="Argument">I</a> <a id="2148" class="Symbol">=</a> <a id="2150" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2152" class="Symbol">{</a><a id="2153" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2154" class="Symbol">}</a> <a id="2156" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2158" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2160" href="Ordinals.Exponentiation.Supremum.html#2109" class="Bound">β</a> <a id="2162" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2163" class="Symbol">}</a> <a id="2165" class="Symbol">(</a><a id="2166" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="2172" class="Symbol">(λ</a> <a id="2175" href="Ordinals.Exponentiation.Supremum.html#2175" class="Bound">_</a> <a id="2177" class="Symbol">→</a> <a id="2179" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="2181" class="Symbol">)</a> <a id="2183" class="Symbol">(λ</a> <a id="2186" href="Ordinals.Exponentiation.Supremum.html#2186" class="Bound">b</a> <a id="2188" class="Symbol">→</a> <a id="2190" href="Ordinals.Exponentiation.Supremum.html#2093" class="Bound">α</a> <a id="2192" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2195" class="Symbol">(</a><a id="2196" href="Ordinals.Exponentiation.Supremum.html#2109" class="Bound">β</a> <a id="2198" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2200" href="Ordinals.Exponentiation.Supremum.html#2186" class="Bound">b</a><a id="2201" class="Symbol">)</a> <a id="2203" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2206" href="Ordinals.Exponentiation.Supremum.html#2093" class="Bound">α</a><a id="2207" class="Symbol">))</a>
 <a id="2211" href="Ordinals.Exponentiation.Supremum.html#2073" class="Function">^ₒ-behaviour</a> <a id="2224" href="Ordinals.Exponentiation.Supremum.html#2224" class="Bound">α</a> <a id="2226" class="Symbol">=</a> <a id="2228" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Ordinals.Exponentiation.Supremum.html#1628" class="Function">exp-bundled</a> <a id="2245" href="Ordinals.Exponentiation.Supremum.html#2224" class="Bound">α</a><a id="2246" class="Symbol">)</a>

 <a id="2250" class="Keyword">module</a> <a id="2257" href="Ordinals.Exponentiation.Supremum.html#2257" class="Module">_</a>
  <a id="2261" class="Symbol">(</a><a id="2262" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="2264" class="Symbol">:</a> <a id="2266" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2274" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2275" class="Symbol">)</a>
  <a id="2279" class="Symbol">(</a><a id="2280" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="2282" class="Symbol">:</a> <a id="2284" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2292" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2293" class="Symbol">)</a>
  <a id="2297" class="Keyword">where</a>

  <a id="2306" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="2316" class="Symbol">:</a> <a id="2318" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2320" class="Symbol">{</a><a id="2321" href="Ordinals.Exponentiation.Supremum.html#2274" class="Bound">𝓤</a><a id="2322" class="Symbol">}</a> <a id="2324" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2326" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2328" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="2330" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2332" class="Symbol">→</a> <a id="2334" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Ordinals.Exponentiation.Supremum.html#2274" class="Bound">𝓤</a> <a id="2345" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2347" href="Ordinals.Exponentiation.Supremum.html#2292" class="Bound">𝓥</a><a id="2348" class="Symbol">)</a>
  <a id="2352" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="2370" class="Symbol">(λ</a> <a id="2373" href="Ordinals.Exponentiation.Supremum.html#2373" class="Bound">_</a> <a id="2375" class="Symbol">→</a> <a id="2377" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="2379" class="Symbol">)</a> <a id="2381" class="Symbol">(λ</a> <a id="2384" href="Ordinals.Exponentiation.Supremum.html#2384" class="Bound">b</a> <a id="2386" class="Symbol">→</a> <a id="2388" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="2390" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="2396" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2398" href="Ordinals.Exponentiation.Supremum.html#2384" class="Bound">b</a><a id="2399" class="Symbol">)</a> <a id="2401" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2404" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a><a id="2405" class="Symbol">)</a>

  <a id="2410" href="Ordinals.Exponentiation.Supremum.html#2410" class="Function">^ₒ-is-upper-bound</a> <a id="2428" class="Symbol">:</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Ordinals.Exponentiation.Supremum.html#2431" class="Bound">x</a> <a id="2433" class="Symbol">:</a> <a id="2435" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2437" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2439" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2441" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="2443" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2444" class="Symbol">)</a> <a id="2446" class="Symbol">→</a> <a id="2448" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="2458" href="Ordinals.Exponentiation.Supremum.html#2431" class="Bound">x</a> <a id="2460" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2462" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="2464" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2467" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a>
  <a id="2471" href="Ordinals.Exponentiation.Supremum.html#2410" class="Function">^ₒ-is-upper-bound</a> <a id="2489" href="Ordinals.Exponentiation.Supremum.html#2489" class="Bound">x</a> <a id="2491" class="Symbol">=</a>
   <a id="2496" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
    <a id="2512" class="Symbol">(</a><a id="2513" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="2523" href="Ordinals.Exponentiation.Supremum.html#2489" class="Bound">x</a> <a id="2525" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="2527" class="Symbol">)</a>
    <a id="2533" class="Symbol">(</a><a id="2534" href="Ordinals.Exponentiation.Supremum.html#2073" class="Function">^ₒ-behaviour</a> <a id="2547" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="2549" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a><a id="2550" class="Symbol">)</a>
    <a id="2556" class="Symbol">(</a><a id="2557" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="2576" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="2586" href="Ordinals.Exponentiation.Supremum.html#2489" class="Bound">x</a><a id="2587" class="Symbol">)</a>

  <a id="2592" href="Ordinals.Exponentiation.Supremum.html#2592" class="Function">^ₒ-is-upper-bound₁</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2616" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2618" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="2620" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2623" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a>
  <a id="2627" href="Ordinals.Exponentiation.Supremum.html#2592" class="Function">^ₒ-is-upper-bound₁</a> <a id="2646" class="Symbol">=</a> <a id="2648" href="Ordinals.Exponentiation.Supremum.html#2410" class="Function">^ₒ-is-upper-bound</a> <a id="2666" class="Symbol">(</a><a id="2667" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2671" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2672" class="Symbol">)</a>

  <a id="2677" href="Ordinals.Exponentiation.Supremum.html#2677" class="Function">^ₒ-is-upper-bound₂</a> <a id="2696" class="Symbol">:</a> <a id="2698" class="Symbol">{</a><a id="2699" href="Ordinals.Exponentiation.Supremum.html#2699" class="Bound">b</a> <a id="2701" class="Symbol">:</a> <a id="2703" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2705" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="2707" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2708" class="Symbol">}</a> <a id="2710" class="Symbol">→</a> <a id="2712" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="2714" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2717" class="Symbol">(</a><a id="2718" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="2720" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2722" href="Ordinals.Exponentiation.Supremum.html#2699" class="Bound">b</a><a id="2723" class="Symbol">)</a> <a id="2725" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2728" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="2730" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2732" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="2734" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2737" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a>
  <a id="2741" href="Ordinals.Exponentiation.Supremum.html#2677" class="Function">^ₒ-is-upper-bound₂</a> <a id="2760" class="Symbol">{</a><a id="2761" href="Ordinals.Exponentiation.Supremum.html#2761" class="Bound">b</a><a id="2762" class="Symbol">}</a> <a id="2764" class="Symbol">=</a> <a id="2766" href="Ordinals.Exponentiation.Supremum.html#2410" class="Function">^ₒ-is-upper-bound</a> <a id="2784" class="Symbol">(</a><a id="2785" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2789" href="Ordinals.Exponentiation.Supremum.html#2761" class="Bound">b</a><a id="2790" class="Symbol">)</a>

  <a id="2795" href="Ordinals.Exponentiation.Supremum.html#2795" class="Function">^ₒ-is-lower-bound-of-upper-bounds</a> <a id="2829" class="Symbol">:</a>
     <a id="2836" class="Symbol">(</a><a id="2837" href="Ordinals.Exponentiation.Supremum.html#2837" class="Bound">γ</a> <a id="2839" class="Symbol">:</a> <a id="2841" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Ordinals.Exponentiation.Supremum.html#2274" class="Bound">𝓤</a> <a id="2852" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2854" href="Ordinals.Exponentiation.Supremum.html#2292" class="Bound">𝓥</a><a id="2855" class="Symbol">))</a>
   <a id="2861" class="Symbol">→</a> <a id="2863" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2866" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2868" href="Ordinals.Exponentiation.Supremum.html#2837" class="Bound">γ</a>
   <a id="2873" class="Symbol">→</a> <a id="2875" class="Symbol">((</a><a id="2877" href="Ordinals.Exponentiation.Supremum.html#2877" class="Bound">b</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2883" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="2885" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2886" class="Symbol">)</a> <a id="2888" class="Symbol">→</a> <a id="2890" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="2892" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="2898" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2900" href="Ordinals.Exponentiation.Supremum.html#2877" class="Bound">b</a><a id="2901" class="Symbol">)</a> <a id="2903" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2906" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="2908" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2910" href="Ordinals.Exponentiation.Supremum.html#2837" class="Bound">γ</a><a id="2911" class="Symbol">)</a>
   <a id="2916" class="Symbol">→</a> <a id="2918" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="2920" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="2923" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="2925" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2927" href="Ordinals.Exponentiation.Supremum.html#2837" class="Bound">γ</a>
  <a id="2931" href="Ordinals.Exponentiation.Supremum.html#2795" class="Function">^ₒ-is-lower-bound-of-upper-bounds</a> <a id="2965" href="Ordinals.Exponentiation.Supremum.html#2965" class="Bound">γ</a> <a id="2967" href="Ordinals.Exponentiation.Supremum.html#2967" class="Bound">l₁</a> <a id="2970" href="Ordinals.Exponentiation.Supremum.html#2970" class="Bound">l₂</a> <a id="2973" class="Symbol">=</a>
   <a id="2978" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="2990" class="Symbol">(</a><a id="2991" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="2994" href="Ordinals.Exponentiation.Supremum.html#2965" class="Bound">γ</a><a id="2995" class="Symbol">)</a>
    <a id="3001" class="Symbol">(</a><a id="3002" href="Ordinals.Exponentiation.Supremum.html#2073" class="Function">^ₒ-behaviour</a> <a id="3015" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="3017" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a><a id="3018" class="Symbol">)</a>
    <a id="3024" class="Symbol">(</a><a id="3025" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a>
      <a id="3066" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="3076" href="Ordinals.Exponentiation.Supremum.html#2965" class="Bound">γ</a> <a id="3078" class="Symbol">(</a><a id="3079" href="MLTT.Plus.html#187" class="Function">dep-cases</a> <a id="3089" class="Symbol">(λ</a> <a id="3092" href="Ordinals.Exponentiation.Supremum.html#3092" class="Bound">_</a> <a id="3094" class="Symbol">→</a> <a id="3096" href="Ordinals.Exponentiation.Supremum.html#2967" class="Bound">l₁</a><a id="3098" class="Symbol">)</a> <a id="3100" href="Ordinals.Exponentiation.Supremum.html#2970" class="Bound">l₂</a><a id="3102" class="Symbol">))</a>

<a id="3106" class="Markup">\end{code}</a><a id="3116" class="Background">

Since ^ₒ is defined as a supremum which in turn can be realized as a quotient,
it enjoyes an induction principle which we formulate and prove below.

</a><a id="3268" class="Markup">\begin{code}</a>

  <a id="3284" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="3289" class="Symbol">:</a> <a id="3291" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3293" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="3295" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3298" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3300" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="3304" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="3309" class="Symbol">=</a> <a id="3311" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="3313" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3316" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="3318" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="3320" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3323" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3325" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="3328" href="Ordinals.Exponentiation.Supremum.html#2592" class="Function">^ₒ-is-upper-bound₁</a> <a id="3347" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="3349" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="3354" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="3363" class="Symbol">:</a> <a id="3365" class="Symbol">{</a><a id="3366" href="Ordinals.Exponentiation.Supremum.html#3366" class="Bound">b</a> <a id="3368" class="Symbol">:</a> <a id="3370" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3372" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3374" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3375" class="Symbol">}</a> <a id="3377" class="Symbol">→</a> <a id="3379" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3381" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="3383" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3389" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3391" href="Ordinals.Exponentiation.Supremum.html#3366" class="Bound">b</a><a id="3392" class="Symbol">)</a> <a id="3394" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3397" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="3399" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3401" class="Symbol">→</a> <a id="3403" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3405" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="3407" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3410" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3412" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="3416" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="3425" class="Symbol">{</a><a id="3426" href="Ordinals.Exponentiation.Supremum.html#3426" class="Bound">b</a><a id="3427" class="Symbol">}</a> <a id="3429" class="Symbol">=</a> <a id="3431" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="3433" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="3435" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3438" class="Symbol">(</a><a id="3439" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3441" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3443" href="Ordinals.Exponentiation.Supremum.html#3426" class="Bound">b</a><a id="3444" class="Symbol">)</a> <a id="3446" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3449" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="3451" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="3453" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="3455" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3458" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3460" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="3463" href="Ordinals.Exponentiation.Supremum.html#2677" class="Function">^ₒ-is-upper-bound₂</a> <a id="3482" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

  <a id="3487" class="Keyword">private</a>
   <a id="3498" href="Ordinals.Exponentiation.Supremum.html#3498" class="Function">ι</a> <a id="3500" class="Symbol">:</a> <a id="3502" class="Symbol">(</a><a id="3503" href="Ordinals.Exponentiation.Supremum.html#3503" class="Bound">x</a> <a id="3505" class="Symbol">:</a> <a id="3507" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="3509" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3511" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3513" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3515" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3516" class="Symbol">)</a> <a id="3518" class="Symbol">→</a> <a id="3520" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3522" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="3532" href="Ordinals.Exponentiation.Supremum.html#3503" class="Bound">x</a> <a id="3534" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3536" class="Symbol">→</a> <a id="3538" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3540" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="3542" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3545" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3547" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="3552" href="Ordinals.Exponentiation.Supremum.html#3498" class="Function">ι</a> <a id="3554" href="Ordinals.Exponentiation.Supremum.html#3554" class="Bound">x</a> <a id="3556" class="Symbol">=</a> <a id="3558" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="3560" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="3570" href="Ordinals.Exponentiation.Supremum.html#3554" class="Bound">x</a> <a id="3572" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="3574" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="3576" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3579" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3581" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="3584" href="Ordinals.Exponentiation.Supremum.html#2410" class="Function">^ₒ-is-upper-bound</a> <a id="3602" href="Ordinals.Exponentiation.Supremum.html#3554" class="Bound">x</a> <a id="3604" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

   <a id="3610" href="Ordinals.Exponentiation.Supremum.html#3610" class="Function">ι-is-jointly-surjective</a> <a id="3634" class="Symbol">:</a>
      <a id="3642" class="Symbol">(</a><a id="3643" href="Ordinals.Exponentiation.Supremum.html#3643" class="Bound">e</a> <a id="3645" class="Symbol">:</a> <a id="3647" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3649" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="3651" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="3654" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3656" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3657" class="Symbol">)</a>
     <a id="3664" class="Symbol">→</a> <a id="3666" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="3668" href="Ordinals.Exponentiation.Supremum.html#3668" class="Bound">x</a> <a id="3670" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="3672" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="3674" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3676" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3678" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3680" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3682" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="3684" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3686" href="Ordinals.Exponentiation.Supremum.html#3686" class="Bound">y</a> <a id="3688" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3690" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3692" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="3702" href="Ordinals.Exponentiation.Supremum.html#3668" class="Bound">x</a> <a id="3704" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3706" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3708" href="Ordinals.Exponentiation.Supremum.html#3498" class="Function">ι</a> <a id="3710" href="Ordinals.Exponentiation.Supremum.html#3668" class="Bound">x</a> <a id="3712" href="Ordinals.Exponentiation.Supremum.html#3686" class="Bound">y</a> <a id="3714" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3716" href="Ordinals.Exponentiation.Supremum.html#3643" class="Bound">e</a>
   <a id="3721" href="Ordinals.Exponentiation.Supremum.html#3610" class="Function">ι-is-jointly-surjective</a> <a id="3745" href="Ordinals.Exponentiation.Supremum.html#3745" class="Bound">e</a> <a id="3747" class="Symbol">=</a> <a id="3749" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="3760" href="Ordinals.Exponentiation.Supremum.html#4251" class="Function">II</a> <a id="3763" href="Ordinals.Exponentiation.Supremum.html#4421" class="Function">III</a>
    <a id="3771" class="Keyword">where</a>
     <a id="3782" href="Ordinals.Exponentiation.Supremum.html#3782" class="Function">σ</a> <a id="3784" class="Symbol">=</a> <a id="3786" class="Symbol">λ</a> <a id="3788" class="Symbol">(</a><a id="3789" href="Ordinals.Exponentiation.Supremum.html#3789" class="Bound">x</a> <a id="3791" class="Symbol">:</a> <a id="3793" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="3795" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3797" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3799" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3801" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3802" class="Symbol">)</a>
           <a id="3815" class="Symbol">→</a> <a id="3817" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="3819" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="3829" href="Ordinals.Exponentiation.Supremum.html#3789" class="Bound">x</a> <a id="3831" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="3833" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="3837" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="3847" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="3850" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="3869" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="3879" href="Ordinals.Exponentiation.Supremum.html#3789" class="Bound">x</a> <a id="3881" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

     <a id="3889" href="Ordinals.Exponentiation.Supremum.html#3889" class="Function">I</a> <a id="3891" class="Symbol">:</a> <a id="3893" class="Symbol">{</a><a id="3894" href="Ordinals.Exponentiation.Supremum.html#3894" class="Bound">γ</a> <a id="3896" class="Symbol">:</a> <a id="3898" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3906" class="Symbol">(</a><a id="3907" href="Ordinals.Exponentiation.Supremum.html#2274" class="Bound">𝓤</a> <a id="3909" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3911" href="Ordinals.Exponentiation.Supremum.html#2292" class="Bound">𝓥</a><a id="3912" class="Symbol">)}</a> <a id="3915" class="Symbol">(</a><a id="3916" href="Ordinals.Exponentiation.Supremum.html#3916" class="Bound">e</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3922" href="Ordinals.Exponentiation.Supremum.html#3894" class="Bound">γ</a> <a id="3924" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3925" class="Symbol">)</a>
         <a id="3936" class="Symbol">(</a><a id="3937" href="Ordinals.Exponentiation.Supremum.html#3937" class="Bound">p</a> <a id="3939" class="Symbol">:</a> <a id="3941" href="Ordinals.Exponentiation.Supremum.html#3894" class="Bound">γ</a> <a id="3943" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3945" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="3949" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a><a id="3958" class="Symbol">)</a> <a id="3960" class="Symbol">{</a><a id="3961" href="Ordinals.Exponentiation.Supremum.html#3961" class="Bound">x</a> <a id="3963" class="Symbol">:</a> <a id="3965" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="3967" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3969" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3971" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="3973" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3974" class="Symbol">}</a> <a id="3976" class="Symbol">{</a><a id="3977" href="Ordinals.Exponentiation.Supremum.html#3977" class="Bound">y</a> <a id="3979" class="Symbol">:</a> <a id="3981" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3983" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="3993" href="Ordinals.Exponentiation.Supremum.html#3961" class="Bound">x</a> <a id="3995" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3996" class="Symbol">}</a>
       <a id="4005" class="Symbol">→</a> <a id="4007" href="Ordinals.Exponentiation.Supremum.html#3782" class="Function">σ</a> <a id="4009" href="Ordinals.Exponentiation.Supremum.html#3961" class="Bound">x</a> <a id="4011" href="Ordinals.Exponentiation.Supremum.html#3977" class="Bound">y</a> <a id="4013" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4015" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="4023" class="Symbol">(</a><a id="4024" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4027" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="4031" href="Ordinals.Exponentiation.Supremum.html#3937" class="Bound">p</a><a id="4032" class="Symbol">)</a> <a id="4034" href="Ordinals.Exponentiation.Supremum.html#3916" class="Bound">e</a>
       <a id="4043" class="Symbol">→</a> <a id="4045" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="4047" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="4057" href="Ordinals.Exponentiation.Supremum.html#3961" class="Bound">x</a> <a id="4059" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="4061" href="Ordinals.Exponentiation.Supremum.html#3894" class="Bound">γ</a> <a id="4063" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a>
            <a id="4078" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="4090" class="Symbol">(</a><a id="4091" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="4101" href="Ordinals.Exponentiation.Supremum.html#3961" class="Bound">x</a> <a id="4103" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="4105" class="Symbol">)</a> <a id="4107" href="Ordinals.Exponentiation.Supremum.html#3937" class="Bound">p</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="4129" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="4139" href="Ordinals.Exponentiation.Supremum.html#3961" class="Bound">x</a><a id="4140" class="Symbol">)</a> <a id="4142" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="4144" href="Ordinals.Exponentiation.Supremum.html#3977" class="Bound">y</a>
         <a id="4155" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4157" href="Ordinals.Exponentiation.Supremum.html#3916" class="Bound">e</a>
     <a id="4164" href="Ordinals.Exponentiation.Supremum.html#3889" class="Function">I</a> <a id="4166" class="Symbol">_</a> <a id="4168" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4173" class="Symbol">=</a> <a id="4175" href="MLTT.Pi.html#444" class="Function">id</a>

     <a id="4184" href="Ordinals.Exponentiation.Supremum.html#4184" class="Function">p</a> <a id="4186" class="Symbol">=</a> <a id="4188" href="Ordinals.Exponentiation.Supremum.html#2073" class="Function">^ₒ-behaviour</a> <a id="4201" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="4203" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a>
     <a id="4210" href="Ordinals.Exponentiation.Supremum.html#4210" class="Function">q</a> <a id="4212" class="Symbol">=</a> <a id="4214" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4217" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="4221" href="Ordinals.Exponentiation.Supremum.html#4184" class="Function">p</a>
     <a id="4228" href="Ordinals.Exponentiation.Supremum.html#4228" class="Function">e&#39;</a> <a id="4231" class="Symbol">=</a> <a id="4233" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="4241" href="Ordinals.Exponentiation.Supremum.html#4210" class="Function">q</a> <a id="4243" href="Ordinals.Exponentiation.Supremum.html#3745" class="Bound">e</a>

     <a id="4251" href="Ordinals.Exponentiation.Supremum.html#4251" class="Function">II</a> <a id="4254" class="Symbol">:</a> <a id="4256" class="Symbol">(</a><a id="4257" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4259" href="Ordinals.Exponentiation.Supremum.html#4259" class="Bound">x</a> <a id="4261" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4263" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="4265" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4267" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4269" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="4271" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4273" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4275" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4277" href="Ordinals.Exponentiation.Supremum.html#4277" class="Bound">y</a> <a id="4279" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4281" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4283" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="4293" href="Ordinals.Exponentiation.Supremum.html#4259" class="Bound">x</a> <a id="4295" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4297" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4299" href="Ordinals.Exponentiation.Supremum.html#3782" class="Function">σ</a> <a id="4301" href="Ordinals.Exponentiation.Supremum.html#4259" class="Bound">x</a> <a id="4303" href="Ordinals.Exponentiation.Supremum.html#4277" class="Bound">y</a> <a id="4305" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4307" href="Ordinals.Exponentiation.Supremum.html#4228" class="Function">e&#39;</a><a id="4309" class="Symbol">)</a>
        <a id="4319" class="Symbol">→</a> <a id="4321" class="Symbol">(</a><a id="4322" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4324" href="Ordinals.Exponentiation.Supremum.html#4324" class="Bound">x</a> <a id="4326" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4328" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="4330" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4332" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4334" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="4336" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4338" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4340" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4342" href="Ordinals.Exponentiation.Supremum.html#4342" class="Bound">y</a> <a id="4344" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4346" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4348" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="4358" href="Ordinals.Exponentiation.Supremum.html#4324" class="Bound">x</a> <a id="4360" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4362" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4364" href="Ordinals.Exponentiation.Supremum.html#3498" class="Function">ι</a> <a id="4366" href="Ordinals.Exponentiation.Supremum.html#4324" class="Bound">x</a> <a id="4368" href="Ordinals.Exponentiation.Supremum.html#4342" class="Bound">y</a> <a id="4370" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4372" href="Ordinals.Exponentiation.Supremum.html#3745" class="Bound">e</a><a id="4373" class="Symbol">)</a>
     <a id="4380" href="Ordinals.Exponentiation.Supremum.html#4251" class="Function">II</a> <a id="4383" class="Symbol">(</a><a id="4384" href="Ordinals.Exponentiation.Supremum.html#4384" class="Bound">x</a> <a id="4386" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4388" href="Ordinals.Exponentiation.Supremum.html#4388" class="Bound">y</a> <a id="4390" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4392" href="Ordinals.Exponentiation.Supremum.html#4392" class="Bound">eq</a><a id="4394" class="Symbol">)</a> <a id="4396" class="Symbol">=</a> <a id="4398" href="Ordinals.Exponentiation.Supremum.html#4384" class="Bound">x</a> <a id="4400" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4402" href="Ordinals.Exponentiation.Supremum.html#4388" class="Bound">y</a> <a id="4404" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4406" href="Ordinals.Exponentiation.Supremum.html#3889" class="Function">I</a> <a id="4408" href="Ordinals.Exponentiation.Supremum.html#3745" class="Bound">e</a> <a id="4410" href="Ordinals.Exponentiation.Supremum.html#4184" class="Function">p</a> <a id="4412" href="Ordinals.Exponentiation.Supremum.html#4392" class="Bound">eq</a>

     <a id="4421" href="Ordinals.Exponentiation.Supremum.html#4421" class="Function">III</a> <a id="4425" class="Symbol">:</a> <a id="4427" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="4429" href="Ordinals.Exponentiation.Supremum.html#4429" class="Bound">x</a> <a id="4431" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="4433" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="4435" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4437" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4439" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="4441" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4443" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="4445" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4447" href="Ordinals.Exponentiation.Supremum.html#4447" class="Bound">y</a> <a id="4449" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4451" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4453" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="4463" href="Ordinals.Exponentiation.Supremum.html#4429" class="Bound">x</a> <a id="4465" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4467" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4469" href="Ordinals.Exponentiation.Supremum.html#3782" class="Function">σ</a> <a id="4471" href="Ordinals.Exponentiation.Supremum.html#4429" class="Bound">x</a> <a id="4473" href="Ordinals.Exponentiation.Supremum.html#4447" class="Bound">y</a> <a id="4475" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4477" href="Ordinals.Exponentiation.Supremum.html#4228" class="Function">e&#39;</a>
     <a id="4485" href="Ordinals.Exponentiation.Supremum.html#4421" class="Function">III</a> <a id="4489" class="Symbol">=</a> <a id="4491" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37457" class="Function">sup-is-upper-bound-jointly-surjective</a> <a id="4529" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="4539" class="Symbol">(</a><a id="4540" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="4548" href="Ordinals.Exponentiation.Supremum.html#4210" class="Function">q</a> <a id="4550" href="Ordinals.Exponentiation.Supremum.html#3745" class="Bound">e</a><a id="4551" class="Symbol">)</a>

  <a id="4556" href="Ordinals.Exponentiation.Supremum.html#4556" class="Function">^ₒ-induction</a> <a id="4569" class="Symbol">:</a> <a id="4571" class="Symbol">{</a><a id="4572" href="Ordinals.Exponentiation.Supremum.html#4572" class="Bound">𝓦</a> <a id="4574" class="Symbol">:</a> <a id="4576" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4584" class="Symbol">}</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Ordinals.Exponentiation.Supremum.html#4587" class="Bound">P</a> <a id="4589" class="Symbol">:</a> <a id="4591" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4593" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="4595" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4598" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="4600" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4602" class="Symbol">→</a> <a id="4604" href="Ordinals.Exponentiation.Supremum.html#4572" class="Bound">𝓦</a> <a id="4606" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="4609" class="Symbol">)</a>
               <a id="4626" class="Symbol">→</a> <a id="4628" class="Symbol">((</a><a id="4630" href="Ordinals.Exponentiation.Supremum.html#4630" class="Bound">e</a> <a id="4632" class="Symbol">:</a> <a id="4634" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4636" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="4638" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4641" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="4643" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4644" class="Symbol">)</a> <a id="4646" class="Symbol">→</a> <a id="4648" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4656" class="Symbol">(</a><a id="4657" href="Ordinals.Exponentiation.Supremum.html#4587" class="Bound">P</a> <a id="4659" href="Ordinals.Exponentiation.Supremum.html#4630" class="Bound">e</a><a id="4660" class="Symbol">))</a>
               <a id="4678" class="Symbol">→</a> <a id="4680" href="Ordinals.Exponentiation.Supremum.html#4587" class="Bound">P</a> <a id="4682" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a>
               <a id="4702" class="Symbol">→</a> <a id="4704" class="Symbol">((</a><a id="4706" href="Ordinals.Exponentiation.Supremum.html#4706" class="Bound">b</a> <a id="4708" class="Symbol">:</a> <a id="4710" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4712" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="4714" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4715" class="Symbol">)</a> <a id="4717" class="Symbol">(</a><a id="4718" href="Ordinals.Exponentiation.Supremum.html#4718" class="Bound">y</a> <a id="4720" class="Symbol">:</a> <a id="4722" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4724" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="4726" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="4732" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4734" href="Ordinals.Exponentiation.Supremum.html#4706" class="Bound">b</a><a id="4735" class="Symbol">)</a> <a id="4737" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4740" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="4742" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4743" class="Symbol">)</a> <a id="4745" class="Symbol">→</a> <a id="4747" href="Ordinals.Exponentiation.Supremum.html#4587" class="Bound">P</a> <a id="4749" class="Symbol">(</a><a id="4750" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="4759" href="Ordinals.Exponentiation.Supremum.html#4718" class="Bound">y</a><a id="4760" class="Symbol">))</a>
               <a id="4778" class="Symbol">→</a> <a id="4780" class="Symbol">(</a><a id="4781" href="Ordinals.Exponentiation.Supremum.html#4781" class="Bound">e</a> <a id="4783" class="Symbol">:</a> <a id="4785" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4787" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="4789" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4792" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="4794" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4795" class="Symbol">)</a> <a id="4797" class="Symbol">→</a> <a id="4799" href="Ordinals.Exponentiation.Supremum.html#4587" class="Bound">P</a> <a id="4801" href="Ordinals.Exponentiation.Supremum.html#4781" class="Bound">e</a>
  <a id="4805" href="Ordinals.Exponentiation.Supremum.html#4556" class="Function">^ₒ-induction</a> <a id="4818" href="Ordinals.Exponentiation.Supremum.html#4818" class="Bound">P</a> <a id="4820" href="Ordinals.Exponentiation.Supremum.html#4820" class="Bound">P-is-prop-valued</a> <a id="4837" href="Ordinals.Exponentiation.Supremum.html#4837" class="Bound">P-⊥</a> <a id="4841" href="Ordinals.Exponentiation.Supremum.html#4841" class="Bound">P-component</a> <a id="4853" class="Symbol">=</a>
   <a id="4858" href="UF.ImageAndSurjection.html#5341" class="Function">surjection-induction</a> <a id="4879" href="Ordinals.Exponentiation.Supremum.html#4933" class="Function">σ</a> <a id="4881" href="Ordinals.Exponentiation.Supremum.html#5015" class="Function">σ-is-surjection</a> <a id="4897" href="Ordinals.Exponentiation.Supremum.html#4818" class="Bound">P</a> <a id="4899" href="Ordinals.Exponentiation.Supremum.html#4820" class="Bound">P-is-prop-valued</a> <a id="4916" href="Ordinals.Exponentiation.Supremum.html#5169" class="Function">ρ</a>
    <a id="4922" class="Keyword">where</a>
     <a id="4933" href="Ordinals.Exponentiation.Supremum.html#4933" class="Function">σ</a> <a id="4935" class="Symbol">:</a> <a id="4937" class="Symbol">(</a><a id="4938" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4940" href="Ordinals.Exponentiation.Supremum.html#4940" class="Bound">x</a> <a id="4942" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4944" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="4946" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4948" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4950" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="4952" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4954" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4956" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4958" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="4968" href="Ordinals.Exponentiation.Supremum.html#4940" class="Bound">x</a> <a id="4970" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4971" class="Symbol">)</a> <a id="4973" class="Symbol">→</a> <a id="4975" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4977" href="Ordinals.Exponentiation.Supremum.html#2262" class="Bound">α</a> <a id="4979" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="4982" href="Ordinals.Exponentiation.Supremum.html#2280" class="Bound">β</a> <a id="4984" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
     <a id="4991" href="Ordinals.Exponentiation.Supremum.html#4933" class="Function">σ</a> <a id="4993" class="Symbol">(</a><a id="4994" href="Ordinals.Exponentiation.Supremum.html#4994" class="Bound">x</a> <a id="4996" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4998" href="Ordinals.Exponentiation.Supremum.html#4998" class="Bound">y</a><a id="4999" class="Symbol">)</a> <a id="5001" class="Symbol">=</a> <a id="5003" href="Ordinals.Exponentiation.Supremum.html#3498" class="Function">ι</a> <a id="5005" href="Ordinals.Exponentiation.Supremum.html#4994" class="Bound">x</a> <a id="5007" href="Ordinals.Exponentiation.Supremum.html#4998" class="Bound">y</a>

     <a id="5015" href="Ordinals.Exponentiation.Supremum.html#5015" class="Function">σ-is-surjection</a> <a id="5031" class="Symbol">:</a> <a id="5033" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="5047" href="Ordinals.Exponentiation.Supremum.html#4933" class="Function">σ</a>
     <a id="5054" href="Ordinals.Exponentiation.Supremum.html#5015" class="Function">σ-is-surjection</a> <a id="5070" href="Ordinals.Exponentiation.Supremum.html#5070" class="Bound">e</a> <a id="5072" class="Symbol">=</a>
      <a id="5080" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a>
       <a id="5098" class="Symbol">(λ</a> <a id="5101" class="Symbol">(</a><a id="5102" href="Ordinals.Exponentiation.Supremum.html#5102" class="Bound">x</a> <a id="5104" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5106" href="Ordinals.Exponentiation.Supremum.html#5106" class="Bound">y</a> <a id="5108" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5110" href="Ordinals.Exponentiation.Supremum.html#5110" class="Bound">p</a><a id="5111" class="Symbol">)</a> <a id="5113" class="Symbol">→</a> <a id="5115" class="Symbol">(</a><a id="5116" href="Ordinals.Exponentiation.Supremum.html#5102" class="Bound">x</a> <a id="5118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5120" href="Ordinals.Exponentiation.Supremum.html#5106" class="Bound">y</a><a id="5121" class="Symbol">)</a> <a id="5123" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5125" href="Ordinals.Exponentiation.Supremum.html#5110" class="Bound">p</a><a id="5126" class="Symbol">)</a>
       <a id="5135" class="Symbol">(</a><a id="5136" href="Ordinals.Exponentiation.Supremum.html#3610" class="Function">ι-is-jointly-surjective</a> <a id="5160" href="Ordinals.Exponentiation.Supremum.html#5070" class="Bound">e</a><a id="5161" class="Symbol">)</a>

     <a id="5169" href="Ordinals.Exponentiation.Supremum.html#5169" class="Function">ρ</a> <a id="5171" class="Symbol">:</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Ordinals.Exponentiation.Supremum.html#5174" class="Bound">(</a><a id="5175" href="Ordinals.Exponentiation.Supremum.html#5175" class="Bound">x</a> <a id="5177" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5179" href="Ordinals.Exponentiation.Supremum.html#5179" class="Bound">y</a><a id="5180" href="Ordinals.Exponentiation.Supremum.html#5174" class="Bound">)</a> <a id="5182" class="Symbol">:</a> <a id="5184" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="5191" href="Ordinals.Exponentiation.Supremum.html#4933" class="Function">σ</a><a id="5192" class="Symbol">)</a> <a id="5194" class="Symbol">→</a> <a id="5196" href="Ordinals.Exponentiation.Supremum.html#4818" class="Bound">P</a> <a id="5198" class="Symbol">(</a><a id="5199" href="Ordinals.Exponentiation.Supremum.html#3498" class="Function">ι</a> <a id="5201" href="Ordinals.Exponentiation.Supremum.html#5175" class="Bound">x</a> <a id="5203" href="Ordinals.Exponentiation.Supremum.html#5179" class="Bound">y</a><a id="5204" class="Symbol">)</a>
     <a id="5211" href="Ordinals.Exponentiation.Supremum.html#5169" class="Function">ρ</a> <a id="5213" class="Symbol">(</a><a id="5214" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5218" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="5220" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5222" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5223" class="Symbol">)</a> <a id="5225" class="Symbol">=</a> <a id="5227" href="Ordinals.Exponentiation.Supremum.html#4837" class="Bound">P-⊥</a>
     <a id="5236" href="Ordinals.Exponentiation.Supremum.html#5169" class="Function">ρ</a> <a id="5238" class="Symbol">(</a><a id="5239" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5243" href="Ordinals.Exponentiation.Supremum.html#5243" class="Bound">b</a> <a id="5245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5247" href="Ordinals.Exponentiation.Supremum.html#5247" class="Bound">y</a><a id="5248" class="Symbol">)</a> <a id="5250" class="Symbol">=</a> <a id="5252" href="Ordinals.Exponentiation.Supremum.html#4841" class="Bound">P-component</a> <a id="5264" href="Ordinals.Exponentiation.Supremum.html#5243" class="Bound">b</a> <a id="5266" href="Ordinals.Exponentiation.Supremum.html#5247" class="Bound">y</a>

<a id="5269" class="Markup">\end{code}</a><a id="5279" class="Background">

We introduce a more descriptive name for the fact that our exponentiation
function is always at least 𝟙ₒ and derive the corollary that 𝟘ₒ is strictly
below any exponentiated ordinal.

</a><a id="5465" class="Markup">\begin{code}</a>

<a id="^ₒ-has-least-element"></a><a id="5479" href="Ordinals.Exponentiation.Supremum.html#5479" class="Function">^ₒ-has-least-element</a> <a id="5500" class="Symbol">:</a> <a id="5502" class="Symbol">(</a><a id="5503" href="Ordinals.Exponentiation.Supremum.html#5503" class="Bound">α</a> <a id="5505" class="Symbol">:</a> <a id="5507" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5515" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5516" class="Symbol">)</a> <a id="5518" class="Symbol">(</a><a id="5519" href="Ordinals.Exponentiation.Supremum.html#5519" class="Bound">β</a> <a id="5521" class="Symbol">:</a> <a id="5523" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5531" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5532" class="Symbol">)</a> <a id="5534" class="Symbol">→</a> <a id="5536" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="5539" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="5541" href="Ordinals.Exponentiation.Supremum.html#5503" class="Bound">α</a> <a id="5543" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5546" href="Ordinals.Exponentiation.Supremum.html#5519" class="Bound">β</a>
<a id="5548" href="Ordinals.Exponentiation.Supremum.html#5479" class="Function">^ₒ-has-least-element</a> <a id="5569" class="Symbol">=</a> <a id="5571" href="Ordinals.Exponentiation.Supremum.html#2592" class="Function">^ₒ-is-upper-bound₁</a>

<a id="^ₒ-is-positive"></a><a id="5591" href="Ordinals.Exponentiation.Supremum.html#5591" class="Function">^ₒ-is-positive</a> <a id="5606" class="Symbol">:</a> <a id="5608" class="Symbol">(</a><a id="5609" href="Ordinals.Exponentiation.Supremum.html#5609" class="Bound">α</a> <a id="5611" class="Symbol">:</a> <a id="5613" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5621" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5622" class="Symbol">)</a> <a id="5624" class="Symbol">(</a><a id="5625" href="Ordinals.Exponentiation.Supremum.html#5625" class="Bound">β</a> <a id="5627" class="Symbol">:</a> <a id="5629" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5637" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5638" class="Symbol">)</a> <a id="5640" class="Symbol">→</a> <a id="5642" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="5645" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="5647" href="Ordinals.Exponentiation.Supremum.html#5609" class="Bound">α</a> <a id="5649" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5652" href="Ordinals.Exponentiation.Supremum.html#5625" class="Bound">β</a>
<a id="5654" href="Ordinals.Exponentiation.Supremum.html#5591" class="Function">^ₒ-is-positive</a> <a id="5669" href="Ordinals.Exponentiation.Supremum.html#5669" class="Bound">α</a> <a id="5671" href="Ordinals.Exponentiation.Supremum.html#5671" class="Bound">β</a> <a id="5673" class="Symbol">=</a>
 <a id="5676" href="Ordinals.OrdinalOfOrdinals.html#20368" class="Function">⊲-⊴-gives-⊲</a> <a id="5688" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="5691" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="5694" class="Symbol">(</a><a id="5695" href="Ordinals.Exponentiation.Supremum.html#5669" class="Bound">α</a> <a id="5697" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="5700" href="Ordinals.Exponentiation.Supremum.html#5671" class="Bound">β</a><a id="5701" class="Symbol">)</a> <a id="5703" href="Ordinals.Propositions.html#2937" class="Function">𝟘ₒ-⊲-𝟙ₒ</a> <a id="5711" class="Symbol">(</a><a id="5712" href="Ordinals.Exponentiation.Supremum.html#5479" class="Function">^ₒ-has-least-element</a> <a id="5733" href="Ordinals.Exponentiation.Supremum.html#5669" class="Bound">α</a> <a id="5735" href="Ordinals.Exponentiation.Supremum.html#5671" class="Bound">β</a><a id="5736" class="Symbol">)</a>

<a id="5739" class="Markup">\end{code}</a><a id="5749" class="Background">

The exponentiation function meets the zero specification as formulated in
Ordinals.Exponentiation.Specification.

</a><a id="5865" class="Markup">\begin{code}</a>

<a id="^ₒ-satisfies-zero-specification"></a><a id="5879" href="Ordinals.Exponentiation.Supremum.html#5879" class="Function">^ₒ-satisfies-zero-specification</a> <a id="5911" class="Symbol">:</a> <a id="5913" class="Symbol">{</a><a id="5914" href="Ordinals.Exponentiation.Supremum.html#5914" class="Bound">𝓤</a> <a id="5916" href="Ordinals.Exponentiation.Supremum.html#5916" class="Bound">𝓥</a> <a id="5918" class="Symbol">:</a> <a id="5920" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5928" class="Symbol">}</a> <a id="5930" class="Symbol">(</a><a id="5931" href="Ordinals.Exponentiation.Supremum.html#5931" class="Bound">α</a> <a id="5933" class="Symbol">:</a> <a id="5935" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5943" href="Ordinals.Exponentiation.Supremum.html#5914" class="Bound">𝓤</a><a id="5944" class="Symbol">)</a>
                                <a id="5978" class="Symbol">→</a> <a id="5980" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="6003" class="Symbol">{</a><a id="6004" href="Ordinals.Exponentiation.Supremum.html#5914" class="Bound">𝓤</a><a id="6005" class="Symbol">}</a> <a id="6007" class="Symbol">{</a><a id="6008" href="Ordinals.Exponentiation.Supremum.html#5916" class="Bound">𝓥</a><a id="6009" class="Symbol">}</a> <a id="6011" href="Ordinals.Exponentiation.Supremum.html#5931" class="Bound">α</a> <a id="6013" class="Symbol">(</a><a id="6014" href="Ordinals.Exponentiation.Supremum.html#5931" class="Bound">α</a> <a id="6016" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="6019" class="Symbol">)</a>
<a id="6021" href="Ordinals.Exponentiation.Supremum.html#5879" class="Function">^ₒ-satisfies-zero-specification</a> <a id="6053" class="Symbol">{</a><a id="6054" href="Ordinals.Exponentiation.Supremum.html#6054" class="Bound">𝓤</a><a id="6055" class="Symbol">}</a> <a id="6057" class="Symbol">{</a><a id="6058" href="Ordinals.Exponentiation.Supremum.html#6058" class="Bound">𝓥</a><a id="6059" class="Symbol">}</a> <a id="6061" href="Ordinals.Exponentiation.Supremum.html#6061" class="Bound">α</a> <a id="6063" class="Symbol">=</a> <a id="6065" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="6075" class="Symbol">(</a><a id="6076" href="Ordinals.Exponentiation.Supremum.html#6061" class="Bound">α</a> <a id="6078" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6081" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="6083" class="Symbol">)</a> <a id="6085" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6088" href="Ordinals.Exponentiation.Supremum.html#6102" class="Function">I</a> <a id="6090" href="Ordinals.Exponentiation.Supremum.html#6194" class="Function">II</a>
 <a id="6094" class="Keyword">where</a>
  <a id="6102" href="Ordinals.Exponentiation.Supremum.html#6102" class="Function">I</a> <a id="6104" class="Symbol">:</a> <a id="6106" href="Ordinals.Exponentiation.Supremum.html#6061" class="Bound">α</a> <a id="6108" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6111" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="6114" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6116" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
  <a id="6121" href="Ordinals.Exponentiation.Supremum.html#6102" class="Function">I</a> <a id="6123" class="Symbol">=</a> <a id="6125" href="Ordinals.Exponentiation.Supremum.html#2795" class="Function">^ₒ-is-lower-bound-of-upper-bounds</a> <a id="6159" href="Ordinals.Exponentiation.Supremum.html#6061" class="Bound">α</a> <a id="6161" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="6164" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6167" class="Symbol">(</a><a id="6168" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="6175" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="6177" class="Symbol">)</a> <a id="6179" href="MLTT.Empty.html#219" class="Function">𝟘-induction</a>

  <a id="6194" href="Ordinals.Exponentiation.Supremum.html#6194" class="Function">II</a> <a id="6197" class="Symbol">:</a> <a id="6199" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6202" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6204" href="Ordinals.Exponentiation.Supremum.html#6061" class="Bound">α</a> <a id="6206" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6209" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
  <a id="6214" href="Ordinals.Exponentiation.Supremum.html#6194" class="Function">II</a> <a id="6217" class="Symbol">=</a> <a id="6219" href="Ordinals.Exponentiation.Supremum.html#5479" class="Function">^ₒ-has-least-element</a> <a id="6240" href="Ordinals.Exponentiation.Supremum.html#6061" class="Bound">α</a> <a id="6242" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>

<a id="6246" class="Markup">\end{code}</a><a id="6256" class="Background">

The exponentiation function meets the successor specification (as formulated in
Ordinals.Exponentiation.Specification) for base ordinals α ⊵ 𝟙ₒ.

The proof relies on the following general lemma.

</a><a id="6454" class="Markup">\begin{code}</a>

<a id="^ₒ-×ₒ-right-⊴"></a><a id="6468" href="Ordinals.Exponentiation.Supremum.html#6468" class="Function">^ₒ-×ₒ-right-⊴</a> <a id="6482" class="Symbol">:</a> <a id="6484" class="Symbol">(</a><a id="6485" href="Ordinals.Exponentiation.Supremum.html#6485" class="Bound">α</a> <a id="6487" class="Symbol">:</a> <a id="6489" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6497" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6498" class="Symbol">)</a> <a id="6500" class="Symbol">(</a><a id="6501" href="Ordinals.Exponentiation.Supremum.html#6501" class="Bound">β</a> <a id="6503" class="Symbol">:</a> <a id="6505" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6513" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6514" class="Symbol">)</a> <a id="6516" class="Symbol">(</a><a id="6517" href="Ordinals.Exponentiation.Supremum.html#6517" class="Bound">γ</a> <a id="6519" class="Symbol">:</a> <a id="6521" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6529" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="6530" class="Symbol">)</a>
              <a id="6546" class="Symbol">→</a> <a id="6548" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6551" class="Symbol">{</a><a id="6552" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="6553" class="Symbol">}</a> <a id="6555" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6557" href="Ordinals.Exponentiation.Supremum.html#6517" class="Bound">γ</a>
              <a id="6573" class="Symbol">→</a> <a id="6575" href="Ordinals.Exponentiation.Supremum.html#6485" class="Bound">α</a> <a id="6577" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6580" href="Ordinals.Exponentiation.Supremum.html#6501" class="Bound">β</a> <a id="6582" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6584" href="Ordinals.Exponentiation.Supremum.html#6485" class="Bound">α</a> <a id="6586" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6589" href="Ordinals.Exponentiation.Supremum.html#6501" class="Bound">β</a> <a id="6591" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6594" href="Ordinals.Exponentiation.Supremum.html#6517" class="Bound">γ</a>
<a id="6596" href="Ordinals.Exponentiation.Supremum.html#6468" class="Function">^ₒ-×ₒ-right-⊴</a> <a id="6610" href="Ordinals.Exponentiation.Supremum.html#6610" class="Bound">α</a> <a id="6612" href="Ordinals.Exponentiation.Supremum.html#6612" class="Bound">β</a> <a id="6614" href="Ordinals.Exponentiation.Supremum.html#6614" class="Bound">γ</a> <a id="6616" href="Ordinals.Exponentiation.Supremum.html#6616" class="Bound">l</a> <a id="6618" class="Symbol">=</a>
 <a id="6621" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="6629" class="Symbol">(</a><a id="6630" href="Ordinals.Exponentiation.Supremum.html#6610" class="Bound">α</a> <a id="6632" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6635" href="Ordinals.Exponentiation.Supremum.html#6612" class="Bound">β</a><a id="6636" class="Symbol">)</a> <a id="6638" class="Symbol">(</a><a id="6639" href="Ordinals.Exponentiation.Supremum.html#6610" class="Bound">α</a> <a id="6641" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6644" href="Ordinals.Exponentiation.Supremum.html#6612" class="Bound">β</a> <a id="6646" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6649" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="6651" class="Symbol">)</a> <a id="6653" class="Symbol">(</a><a id="6654" href="Ordinals.Exponentiation.Supremum.html#6610" class="Bound">α</a> <a id="6656" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6659" href="Ordinals.Exponentiation.Supremum.html#6612" class="Bound">β</a> <a id="6661" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6664" href="Ordinals.Exponentiation.Supremum.html#6614" class="Bound">γ</a><a id="6665" class="Symbol">)</a>
  <a id="6669" class="Symbol">(</a><a id="6670" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="6677" class="Symbol">(</a><a id="6678" href="Ordinals.Exponentiation.Supremum.html#6610" class="Bound">α</a> <a id="6680" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6683" href="Ordinals.Exponentiation.Supremum.html#6612" class="Bound">β</a><a id="6684" class="Symbol">)</a> <a id="6686" class="Symbol">(</a><a id="6687" href="Ordinals.Exponentiation.Supremum.html#6610" class="Bound">α</a> <a id="6689" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6692" href="Ordinals.Exponentiation.Supremum.html#6612" class="Bound">β</a> <a id="6694" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6697" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="6699" class="Symbol">)</a> <a id="6701" class="Symbol">((</a><a id="6703" href="Ordinals.MultiplicationProperties.html#2193" class="Function">𝟙ₒ-right-neutral-×ₒ</a> <a id="6723" class="Symbol">(</a><a id="6724" href="Ordinals.Exponentiation.Supremum.html#6610" class="Bound">α</a> <a id="6726" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6729" href="Ordinals.Exponentiation.Supremum.html#6612" class="Bound">β</a><a id="6730" class="Symbol">))</a> <a id="6733" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="6735" class="Symbol">))</a>
  <a id="6740" class="Symbol">(</a><a id="6741" href="Ordinals.MultiplicationProperties.html#9191" class="Function">×ₒ-right-monotone-⊴</a> <a id="6761" class="Symbol">(</a><a id="6762" href="Ordinals.Exponentiation.Supremum.html#6610" class="Bound">α</a> <a id="6764" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="6767" href="Ordinals.Exponentiation.Supremum.html#6612" class="Bound">β</a><a id="6768" class="Symbol">)</a> <a id="6770" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6773" href="Ordinals.Exponentiation.Supremum.html#6614" class="Bound">γ</a> <a id="6775" class="Symbol">(</a><a id="6776" href="Ordinals.Propositions.html#2741" class="Function">𝟙ₒ-⊴-shift</a> <a id="6787" href="Ordinals.Exponentiation.Supremum.html#6614" class="Bound">γ</a> <a id="6789" href="Ordinals.Exponentiation.Supremum.html#6616" class="Bound">l</a><a id="6790" class="Symbol">))</a>

<a id="^ₒ-satisfies-succ-specification"></a><a id="6794" href="Ordinals.Exponentiation.Supremum.html#6794" class="Function">^ₒ-satisfies-succ-specification</a> <a id="6826" class="Symbol">:</a> <a id="6828" class="Symbol">{</a><a id="6829" href="Ordinals.Exponentiation.Supremum.html#6829" class="Bound">𝓤</a> <a id="6831" href="Ordinals.Exponentiation.Supremum.html#6831" class="Bound">𝓥</a> <a id="6833" class="Symbol">:</a> <a id="6835" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6843" class="Symbol">}</a> <a id="6845" class="Symbol">(</a><a id="6846" href="Ordinals.Exponentiation.Supremum.html#6846" class="Bound">α</a> <a id="6848" class="Symbol">:</a> <a id="6850" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6858" href="Ordinals.Exponentiation.Supremum.html#6829" class="Bound">𝓤</a><a id="6859" class="Symbol">)</a>
                                <a id="6893" class="Symbol">→</a> <a id="6895" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6898" class="Symbol">{</a><a id="6899" href="Ordinals.Exponentiation.Supremum.html#6829" class="Bound">𝓤</a><a id="6900" class="Symbol">}</a> <a id="6902" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6904" href="Ordinals.Exponentiation.Supremum.html#6846" class="Bound">α</a>
                                <a id="6938" class="Symbol">→</a> <a id="6940" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="6963" class="Symbol">{</a><a id="6964" href="Ordinals.Exponentiation.Supremum.html#6829" class="Bound">𝓤</a><a id="6965" class="Symbol">}</a> <a id="6967" class="Symbol">{</a><a id="6968" href="Ordinals.Exponentiation.Supremum.html#6831" class="Bound">𝓥</a><a id="6969" class="Symbol">}</a> <a id="6971" href="Ordinals.Exponentiation.Supremum.html#6846" class="Bound">α</a> <a id="6973" class="Symbol">(</a><a id="6974" href="Ordinals.Exponentiation.Supremum.html#6846" class="Bound">α</a> <a id="6976" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="6979" class="Symbol">)</a>
<a id="6981" href="Ordinals.Exponentiation.Supremum.html#6794" class="Function">^ₒ-satisfies-succ-specification</a> <a id="7013" class="Symbol">{</a><a id="7014" href="Ordinals.Exponentiation.Supremum.html#7014" class="Bound">𝓤</a><a id="7015" class="Symbol">}</a> <a id="7017" class="Symbol">{</a><a id="7018" href="Ordinals.Exponentiation.Supremum.html#7018" class="Bound">𝓥</a><a id="7019" class="Symbol">}</a> <a id="7021" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7023" href="Ordinals.Exponentiation.Supremum.html#7023" class="Bound">l</a> <a id="7025" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7027" class="Symbol">=</a>
 <a id="7030" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="7040" class="Symbol">(</a><a id="7041" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7043" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7046" class="Symbol">(</a><a id="7047" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7049" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7052" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="7054" class="Symbol">))</a> <a id="7057" class="Symbol">(</a><a id="7058" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7060" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7063" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7065" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7068" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a><a id="7069" class="Symbol">)</a> <a id="7071" href="Ordinals.Exponentiation.Supremum.html#7087" class="Function">I</a> <a id="7073" href="Ordinals.Exponentiation.Supremum.html#7927" class="Function">II</a>
  <a id="7078" class="Keyword">where</a>
   <a id="7087" href="Ordinals.Exponentiation.Supremum.html#7087" class="Function">I</a> <a id="7089" class="Symbol">:</a> <a id="7091" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7093" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7099" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7102" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="7104" class="Symbol">)</a> <a id="7106" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="7108" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7110" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7113" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7115" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7118" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a>
   <a id="7123" href="Ordinals.Exponentiation.Supremum.html#7087" class="Function">I</a> <a id="7125" class="Symbol">=</a> <a id="7127" href="Ordinals.Exponentiation.Supremum.html#2795" class="Function">^ₒ-is-lower-bound-of-upper-bounds</a> <a id="7161" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7163" class="Symbol">(</a><a id="7164" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7166" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7169" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="7171" class="Symbol">)</a> <a id="7173" class="Symbol">(</a><a id="7174" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7176" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7179" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7181" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7184" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a><a id="7185" class="Symbol">)</a> <a id="7187" href="Ordinals.Exponentiation.Supremum.html#7208" class="Function">I₁</a> <a id="7190" href="Ordinals.Exponentiation.Supremum.html#7350" class="Function">I₂</a>
    <a id="7197" class="Keyword">where</a>
     <a id="7208" href="Ordinals.Exponentiation.Supremum.html#7208" class="Function">I₁</a> <a id="7211" class="Symbol">:</a> <a id="7213" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="7216" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="7218" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7220" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7223" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7225" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7228" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a>
     <a id="7235" href="Ordinals.Exponentiation.Supremum.html#7208" class="Function">I₁</a> <a id="7238" class="Symbol">=</a> <a id="7240" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="7248" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="7251" class="Symbol">(</a><a id="7252" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7254" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7257" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a><a id="7258" class="Symbol">)</a> <a id="7260" class="Symbol">(</a><a id="7261" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7263" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7266" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7268" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7271" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a><a id="7272" class="Symbol">)</a>
           <a id="7285" class="Symbol">(</a><a id="7286" href="Ordinals.Exponentiation.Supremum.html#2592" class="Function">^ₒ-is-upper-bound₁</a> <a id="7305" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7307" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a><a id="7308" class="Symbol">)</a>
           <a id="7321" class="Symbol">(</a><a id="7322" href="Ordinals.Exponentiation.Supremum.html#6468" class="Function">^ₒ-×ₒ-right-⊴</a> <a id="7336" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7338" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7340" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7342" href="Ordinals.Exponentiation.Supremum.html#7023" class="Bound">l</a><a id="7343" class="Symbol">)</a>
     <a id="7350" href="Ordinals.Exponentiation.Supremum.html#7350" class="Function">I₂</a> <a id="7353" class="Symbol">:</a> <a id="7355" class="Symbol">(</a><a id="7356" href="Ordinals.Exponentiation.Supremum.html#7356" class="Bound">x</a> <a id="7358" class="Symbol">:</a> <a id="7360" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7362" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7364" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7367" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="7370" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7371" class="Symbol">)</a> <a id="7373" class="Symbol">→</a> <a id="7375" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7377" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7380" class="Symbol">((</a><a id="7382" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7384" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7387" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="7389" class="Symbol">)</a> <a id="7391" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7393" href="Ordinals.Exponentiation.Supremum.html#7356" class="Bound">x</a><a id="7394" class="Symbol">)</a> <a id="7396" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7399" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7401" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="7403" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7405" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7408" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7410" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7413" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a>
     <a id="7420" href="Ordinals.Exponentiation.Supremum.html#7350" class="Function">I₂</a> <a id="7423" class="Symbol">(</a><a id="7424" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7428" href="Ordinals.Exponentiation.Supremum.html#7428" class="Bound">b</a><a id="7429" class="Symbol">)</a> <a id="7431" class="Symbol">=</a> <a id="7433" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a>
                   <a id="7460" class="Symbol">(</a><a id="7461" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7463" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7466" class="Symbol">((</a><a id="7468" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7470" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7473" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="7475" class="Symbol">)</a> <a id="7477" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7479" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7483" href="Ordinals.Exponentiation.Supremum.html#7428" class="Bound">b</a><a id="7484" class="Symbol">)</a> <a id="7486" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7489" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a><a id="7490" class="Symbol">)</a>
                   <a id="7511" class="Symbol">(</a><a id="7512" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7514" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7517" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a><a id="7518" class="Symbol">)</a>
                   <a id="7539" class="Symbol">(</a><a id="7540" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7542" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7545" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7547" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7550" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a><a id="7551" class="Symbol">)</a>
                   <a id="7572" class="Symbol">(</a><a id="7573" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7583" class="Symbol">(</a><a id="7584" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="7587" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7589" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7592" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a><a id="7593" class="Symbol">)</a>
                     <a id="7616" class="Symbol">(</a><a id="7617" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7620" class="Symbol">(λ</a> <a id="7623" href="Ordinals.Exponentiation.Supremum.html#7623" class="Bound">-</a> <a id="7625" class="Symbol">→</a> <a id="7627" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7629" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7632" href="Ordinals.Exponentiation.Supremum.html#7623" class="Bound">-</a> <a id="7634" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7637" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a><a id="7638" class="Symbol">)</a> <a id="7640" class="Symbol">(</a><a id="7641" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="7651" href="Ordinals.Exponentiation.Supremum.html#7428" class="Bound">b</a><a id="7652" class="Symbol">))</a>
                     <a id="7676" class="Symbol">(</a><a id="7677" href="Ordinals.Exponentiation.Supremum.html#2677" class="Function">^ₒ-is-upper-bound₂</a> <a id="7696" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7698" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a><a id="7699" class="Symbol">))</a>
                   <a id="7721" class="Symbol">(</a><a id="7722" href="Ordinals.Exponentiation.Supremum.html#6468" class="Function">^ₒ-×ₒ-right-⊴</a> <a id="7736" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7738" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7740" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7742" href="Ordinals.Exponentiation.Supremum.html#7023" class="Bound">l</a><a id="7743" class="Symbol">)</a>
     <a id="7750" href="Ordinals.Exponentiation.Supremum.html#7350" class="Function">I₂</a> <a id="7753" class="Symbol">(</a><a id="7754" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7758" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7759" class="Symbol">)</a> <a id="7761" class="Symbol">=</a> <a id="7763" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a>
                   <a id="7789" class="Symbol">(</a><a id="7790" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7792" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7795" class="Symbol">((</a><a id="7797" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7799" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7802" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="7804" class="Symbol">)</a> <a id="7806" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7808" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7812" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7813" class="Symbol">)</a> <a id="7815" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7818" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a><a id="7819" class="Symbol">)</a>
                   <a id="7840" class="Symbol">(</a><a id="7841" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7843" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7846" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7848" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7851" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a><a id="7852" class="Symbol">)</a>
                   <a id="7873" class="Symbol">(</a><a id="7874" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7877" class="Symbol">(λ</a> <a id="7880" href="Ordinals.Exponentiation.Supremum.html#7880" class="Bound">-</a> <a id="7882" class="Symbol">→</a> <a id="7884" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7886" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7889" href="Ordinals.Exponentiation.Supremum.html#7880" class="Bound">-</a> <a id="7891" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7894" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a><a id="7895" class="Symbol">)</a> <a id="7897" class="Symbol">(</a><a id="7898" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="7920" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a><a id="7921" class="Symbol">))</a>
   <a id="7927" href="Ordinals.Exponentiation.Supremum.html#7927" class="Function">II</a> <a id="7930" class="Symbol">:</a> <a id="7932" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7934" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7937" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7939" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7942" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7944" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="7946" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7948" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7951" class="Symbol">(</a><a id="7952" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="7954" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7957" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="7959" class="Symbol">)</a>
   <a id="7964" href="Ordinals.Exponentiation.Supremum.html#7927" class="Function">II</a> <a id="7967" class="Symbol">=</a> <a id="7969" href="MLTT.Id.html#734" class="Function">transport</a>
         <a id="7988" class="Symbol">(</a><a id="7989" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="7992" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="7994" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7997" class="Symbol">(</a><a id="7998" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="8000" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8003" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="8005" class="Symbol">))</a>
         <a id="8017" class="Symbol">(</a><a id="8018" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8021" class="Symbol">(λ</a> <a id="8024" href="Ordinals.Exponentiation.Supremum.html#8024" class="Bound">-</a> <a id="8026" class="Symbol">→</a> <a id="8028" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="8030" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="8033" href="Ordinals.Exponentiation.Supremum.html#8024" class="Bound">-</a> <a id="8035" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="8038" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a><a id="8039" class="Symbol">)</a> <a id="8041" class="Symbol">(</a><a id="8042" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="8064" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a><a id="8065" class="Symbol">))</a>
         <a id="8077" class="Symbol">(</a><a id="8078" href="Ordinals.Exponentiation.Supremum.html#2677" class="Function">^ₒ-is-upper-bound₂</a> <a id="8097" href="Ordinals.Exponentiation.Supremum.html#7021" class="Bound">α</a> <a id="8099" class="Symbol">(</a><a id="8100" href="Ordinals.Exponentiation.Supremum.html#7025" class="Bound">β</a> <a id="8102" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8105" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="8107" class="Symbol">))</a>

<a id="8111" class="Markup">\end{code}</a><a id="8121" class="Background">

The exponentiation function meets the supremum specification (as formulated in
Ordinals.Exponentiation.Specification).

The proof relies on the following monotonicity property of the exponentiation.

</a><a id="8323" class="Markup">\begin{code}</a>

<a id="^ₒ-monotone-in-exponent"></a><a id="8337" href="Ordinals.Exponentiation.Supremum.html#8337" class="Function">^ₒ-monotone-in-exponent</a> <a id="8361" class="Symbol">:</a> <a id="8363" class="Symbol">(</a><a id="8364" href="Ordinals.Exponentiation.Supremum.html#8364" class="Bound">α</a> <a id="8366" class="Symbol">:</a> <a id="8368" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8376" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8377" class="Symbol">)</a> <a id="8379" class="Symbol">(</a><a id="8380" href="Ordinals.Exponentiation.Supremum.html#8380" class="Bound">β</a> <a id="8382" href="Ordinals.Exponentiation.Supremum.html#8382" class="Bound">γ</a> <a id="8384" class="Symbol">:</a> <a id="8386" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8394" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8395" class="Symbol">)</a>
                        <a id="8421" class="Symbol">→</a> <a id="8423" href="Ordinals.Exponentiation.Supremum.html#8380" class="Bound">β</a> <a id="8425" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8427" href="Ordinals.Exponentiation.Supremum.html#8382" class="Bound">γ</a> <a id="8429" class="Symbol">→</a> <a id="8431" href="Ordinals.Exponentiation.Supremum.html#8364" class="Bound">α</a> <a id="8433" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="8436" href="Ordinals.Exponentiation.Supremum.html#8380" class="Bound">β</a> <a id="8438" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8440" href="Ordinals.Exponentiation.Supremum.html#8364" class="Bound">α</a> <a id="8442" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="8445" href="Ordinals.Exponentiation.Supremum.html#8382" class="Bound">γ</a>
<a id="8447" href="Ordinals.Exponentiation.Supremum.html#8337" class="Function">^ₒ-monotone-in-exponent</a> <a id="8471" class="Symbol">{</a><a id="8472" href="Ordinals.Exponentiation.Supremum.html#8472" class="Bound">𝓤</a><a id="8473" class="Symbol">}</a> <a id="8475" class="Symbol">{</a><a id="8476" href="Ordinals.Exponentiation.Supremum.html#8476" class="Bound">𝓥</a><a id="8477" class="Symbol">}</a> <a id="8479" href="Ordinals.Exponentiation.Supremum.html#8479" class="Bound">α</a> <a id="8481" href="Ordinals.Exponentiation.Supremum.html#8481" class="Bound">β</a> <a id="8483" href="Ordinals.Exponentiation.Supremum.html#8483" class="Bound">γ</a> <a id="8485" href="Ordinals.Exponentiation.Supremum.html#8485" class="Bound">𝕗</a><a id="8486" class="Symbol">@(</a><a id="8488" href="Ordinals.Exponentiation.Supremum.html#8488" class="Bound">f</a> <a id="8490" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8492" class="Symbol">_)</a> <a id="8495" class="Symbol">=</a>
 <a id="8498" href="UF.Base.html#2167" class="Function">transport₂⁻¹</a> <a id="8511" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴_</a>
  <a id="8517" class="Symbol">(</a><a id="8518" href="Ordinals.Exponentiation.Supremum.html#2073" class="Function">^ₒ-behaviour</a> <a id="8531" href="Ordinals.Exponentiation.Supremum.html#8479" class="Bound">α</a> <a id="8533" href="Ordinals.Exponentiation.Supremum.html#8481" class="Bound">β</a><a id="8534" class="Symbol">)</a> <a id="8536" class="Symbol">(</a><a id="8537" href="Ordinals.Exponentiation.Supremum.html#2073" class="Function">^ₒ-behaviour</a> <a id="8550" href="Ordinals.Exponentiation.Supremum.html#8479" class="Bound">α</a> <a id="8552" href="Ordinals.Exponentiation.Supremum.html#8483" class="Bound">γ</a><a id="8553" class="Symbol">)</a>
  <a id="8557" class="Symbol">(</a><a id="8558" href="MLTT.Id.html#734" class="Function">transport</a> <a id="8568" class="Symbol">(λ</a> <a id="8571" href="Ordinals.Exponentiation.Supremum.html#8571" class="Bound">-</a> <a id="8573" class="Symbol">→</a> <a id="8575" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8579" href="Ordinals.Exponentiation.Supremum.html#8571" class="Bound">-</a> <a id="8581" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8583" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8587" href="Ordinals.Exponentiation.Supremum.html#8650" class="Function">G</a><a id="8588" class="Symbol">)</a> <a id="8590" href="Ordinals.Exponentiation.Supremum.html#8869" class="Function">I</a> <a id="8592" class="Symbol">(</a><a id="8593" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40428" class="Function">sup-composition-⊴</a> <a id="8611" href="Ordinals.Exponentiation.Supremum.html#8672" class="Function">f&#39;</a> <a id="8614" href="Ordinals.Exponentiation.Supremum.html#8650" class="Function">G</a><a id="8615" class="Symbol">))</a>
  <a id="8620" class="Keyword">where</a>
   <a id="8629" href="Ordinals.Exponentiation.Supremum.html#8629" class="Function">F</a> <a id="8631" class="Symbol">=</a> <a id="8633" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="8643" href="Ordinals.Exponentiation.Supremum.html#8479" class="Bound">α</a> <a id="8645" href="Ordinals.Exponentiation.Supremum.html#8481" class="Bound">β</a>
   <a id="8650" href="Ordinals.Exponentiation.Supremum.html#8650" class="Function">G</a> <a id="8652" class="Symbol">=</a> <a id="8654" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="8664" href="Ordinals.Exponentiation.Supremum.html#8479" class="Bound">α</a> <a id="8666" href="Ordinals.Exponentiation.Supremum.html#8483" class="Bound">γ</a>

   <a id="8672" href="Ordinals.Exponentiation.Supremum.html#8672" class="Function">f&#39;</a> <a id="8675" class="Symbol">:</a> <a id="8677" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8679" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8681" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8683" href="Ordinals.Exponentiation.Supremum.html#8481" class="Bound">β</a> <a id="8685" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="8687" class="Symbol">→</a> <a id="8689" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8691" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8693" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8695" href="Ordinals.Exponentiation.Supremum.html#8483" class="Bound">γ</a> <a id="8697" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="8702" href="Ordinals.Exponentiation.Supremum.html#8672" class="Function">f&#39;</a> <a id="8705" class="Symbol">=</a> <a id="8707" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="8713" class="Symbol">(λ</a> <a id="8716" href="Ordinals.Exponentiation.Supremum.html#8716" class="Bound">_</a> <a id="8718" class="Symbol">→</a> <a id="8720" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8724" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8725" class="Symbol">)</a> <a id="8727" class="Symbol">(λ</a> <a id="8730" href="Ordinals.Exponentiation.Supremum.html#8730" class="Bound">b</a> <a id="8732" class="Symbol">→</a> <a id="8734" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8738" class="Symbol">(</a><a id="8739" href="Ordinals.Exponentiation.Supremum.html#8488" class="Bound">f</a> <a id="8741" href="Ordinals.Exponentiation.Supremum.html#8730" class="Bound">b</a><a id="8742" class="Symbol">))</a>

   <a id="8749" href="Ordinals.Exponentiation.Supremum.html#8749" class="Function">initial-segments-agree</a> <a id="8772" class="Symbol">:</a> <a id="8774" class="Symbol">(</a><a id="8775" href="Ordinals.Exponentiation.Supremum.html#8775" class="Bound">b</a> <a id="8777" class="Symbol">:</a> <a id="8779" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8781" href="Ordinals.Exponentiation.Supremum.html#8481" class="Bound">β</a> <a id="8783" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8784" class="Symbol">)</a> <a id="8786" class="Symbol">→</a> <a id="8788" href="Ordinals.Exponentiation.Supremum.html#8481" class="Bound">β</a> <a id="8790" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8792" href="Ordinals.Exponentiation.Supremum.html#8775" class="Bound">b</a> <a id="8794" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8796" href="Ordinals.Exponentiation.Supremum.html#8483" class="Bound">γ</a> <a id="8798" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8800" href="Ordinals.Exponentiation.Supremum.html#8488" class="Bound">f</a> <a id="8802" href="Ordinals.Exponentiation.Supremum.html#8775" class="Bound">b</a>
   <a id="8807" href="Ordinals.Exponentiation.Supremum.html#8749" class="Function">initial-segments-agree</a> <a id="8830" href="Ordinals.Exponentiation.Supremum.html#8830" class="Bound">b</a> <a id="8832" class="Symbol">=</a> <a id="8834" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="8857" href="Ordinals.Exponentiation.Supremum.html#8481" class="Bound">β</a> <a id="8859" href="Ordinals.Exponentiation.Supremum.html#8483" class="Bound">γ</a> <a id="8861" href="Ordinals.Exponentiation.Supremum.html#8485" class="Bound">𝕗</a> <a id="8863" href="Ordinals.Exponentiation.Supremum.html#8830" class="Bound">b</a>

   <a id="8869" href="Ordinals.Exponentiation.Supremum.html#8869" class="Function">I</a> <a id="8871" class="Symbol">:</a> <a id="8873" href="Ordinals.Exponentiation.Supremum.html#8650" class="Function">G</a> <a id="8875" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8877" href="Ordinals.Exponentiation.Supremum.html#8672" class="Function">f&#39;</a> <a id="8880" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8882" href="Ordinals.Exponentiation.Supremum.html#8629" class="Function">F</a>
   <a id="8887" href="Ordinals.Exponentiation.Supremum.html#8869" class="Function">I</a> <a id="8889" class="Symbol">=</a> <a id="8891" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="8899" href="Ordinals.Exponentiation.Supremum.html#635" class="Function">fe&#39;</a> <a id="8903" href="Ordinals.Exponentiation.Supremum.html#8921" class="Function">II</a>
    <a id="8910" class="Keyword">where</a>
     <a id="8921" href="Ordinals.Exponentiation.Supremum.html#8921" class="Function">II</a> <a id="8924" class="Symbol">:</a> <a id="8926" class="Symbol">(</a><a id="8927" href="Ordinals.Exponentiation.Supremum.html#8927" class="Bound">x</a> <a id="8929" class="Symbol">:</a> <a id="8931" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8933" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8935" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8937" href="Ordinals.Exponentiation.Supremum.html#8481" class="Bound">β</a> <a id="8939" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8940" class="Symbol">)</a> <a id="8942" class="Symbol">→</a> <a id="8944" href="Ordinals.Exponentiation.Supremum.html#8650" class="Function">G</a> <a id="8946" class="Symbol">(</a><a id="8947" href="Ordinals.Exponentiation.Supremum.html#8672" class="Function">f&#39;</a> <a id="8950" href="Ordinals.Exponentiation.Supremum.html#8927" class="Bound">x</a><a id="8951" class="Symbol">)</a> <a id="8953" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8955" href="Ordinals.Exponentiation.Supremum.html#8629" class="Function">F</a> <a id="8957" href="Ordinals.Exponentiation.Supremum.html#8927" class="Bound">x</a>
     <a id="8964" href="Ordinals.Exponentiation.Supremum.html#8921" class="Function">II</a> <a id="8967" class="Symbol">(</a><a id="8968" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8972" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8973" class="Symbol">)</a> <a id="8975" class="Symbol">=</a> <a id="8977" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="8987" href="Ordinals.Exponentiation.Supremum.html#8921" class="Function">II</a> <a id="8990" class="Symbol">(</a><a id="8991" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8995" href="Ordinals.Exponentiation.Supremum.html#8995" class="Bound">b</a><a id="8996" class="Symbol">)</a> <a id="8998" class="Symbol">=</a> <a id="9000" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9003" class="Symbol">(λ</a> <a id="9006" href="Ordinals.Exponentiation.Supremum.html#9006" class="Bound">-</a> <a id="9008" class="Symbol">→</a> <a id="9010" href="Ordinals.Exponentiation.Supremum.html#8479" class="Bound">α</a> <a id="9012" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9015" href="Ordinals.Exponentiation.Supremum.html#9006" class="Bound">-</a> <a id="9017" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9020" href="Ordinals.Exponentiation.Supremum.html#8479" class="Bound">α</a><a id="9021" class="Symbol">)</a> <a id="9023" class="Symbol">(</a><a id="9024" href="Ordinals.Exponentiation.Supremum.html#8749" class="Function">initial-segments-agree</a> <a id="9047" href="Ordinals.Exponentiation.Supremum.html#8995" class="Bound">b</a> <a id="9049" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="9051" class="Symbol">)</a>

<a id="^ₒ-monotone-in-exponent&#39;"></a><a id="9054" href="Ordinals.Exponentiation.Supremum.html#9054" class="Function">^ₒ-monotone-in-exponent&#39;</a> <a id="9079" class="Symbol">:</a> <a id="9081" class="Symbol">(</a><a id="9082" href="Ordinals.Exponentiation.Supremum.html#9082" class="Bound">α</a> <a id="9084" class="Symbol">:</a> <a id="9086" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9094" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9095" class="Symbol">)</a>
                         <a id="9122" class="Symbol">→</a> <a id="9124" href="Ordinals.Maps.html#590" class="Function">is-monotone</a> <a id="9136" class="Symbol">(</a><a id="9137" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="9140" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9141" class="Symbol">)</a> <a id="9143" class="Symbol">(</a><a id="9144" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="9147" class="Symbol">(</a><a id="9148" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9150" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9152" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9153" class="Symbol">))</a> <a id="9156" class="Symbol">(</a><a id="9157" href="Ordinals.Exponentiation.Supremum.html#9082" class="Bound">α</a> <a id="9159" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="9162" class="Symbol">)</a>
<a id="9164" href="Ordinals.Exponentiation.Supremum.html#9054" class="Function">^ₒ-monotone-in-exponent&#39;</a> <a id="9189" class="Symbol">{</a><a id="9190" href="Ordinals.Exponentiation.Supremum.html#9190" class="Bound">𝓤</a><a id="9191" class="Symbol">}</a> <a id="9193" class="Symbol">{</a><a id="9194" href="Ordinals.Exponentiation.Supremum.html#9194" class="Bound">𝓥</a><a id="9195" class="Symbol">}</a> <a id="9197" href="Ordinals.Exponentiation.Supremum.html#9197" class="Bound">α</a> <a id="9199" class="Symbol">=</a>
 <a id="9202" href="Ordinals.OrdinalOfOrdinals.html#20887" class="Function">from-is-monotone-⊴</a> <a id="9221" class="Symbol">(</a><a id="9222" href="Ordinals.Exponentiation.Supremum.html#9197" class="Bound">α</a> <a id="9224" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="9227" class="Symbol">)</a> <a id="9229" class="Symbol">(</a><a id="9230" href="Ordinals.Exponentiation.Supremum.html#8337" class="Function">^ₒ-monotone-in-exponent</a> <a id="9254" href="Ordinals.Exponentiation.Supremum.html#9197" class="Bound">α</a><a id="9255" class="Symbol">)</a>

<a id="^ₒ-satisfies-sup-specification-generalized"></a><a id="9258" href="Ordinals.Exponentiation.Supremum.html#9258" class="Function">^ₒ-satisfies-sup-specification-generalized</a> <a id="9301" class="Symbol">:</a>
   <a id="9306" class="Symbol">{</a><a id="9307" href="Ordinals.Exponentiation.Supremum.html#9307" class="Bound">𝓤</a> <a id="9309" href="Ordinals.Exponentiation.Supremum.html#9309" class="Bound">𝓥</a> <a id="9311" class="Symbol">:</a> <a id="9313" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="9321" class="Symbol">}</a> <a id="9323" class="Symbol">(</a><a id="9324" href="Ordinals.Exponentiation.Supremum.html#9324" class="Bound">α</a> <a id="9326" class="Symbol">:</a> <a id="9328" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9336" href="Ordinals.Exponentiation.Supremum.html#9307" class="Bound">𝓤</a><a id="9337" class="Symbol">)</a>
 <a id="9340" class="Symbol">→</a> <a id="9342" href="Ordinals.Exponentiation.Specification.html#1924" class="Function">exp-specification-sup-generalized</a> <a id="9376" class="Symbol">{</a><a id="9377" href="Ordinals.Exponentiation.Supremum.html#9307" class="Bound">𝓤</a><a id="9378" class="Symbol">}</a> <a id="9380" class="Symbol">{</a><a id="9381" href="Ordinals.Exponentiation.Supremum.html#9309" class="Bound">𝓥</a><a id="9382" class="Symbol">}</a> <a id="9384" href="Ordinals.Exponentiation.Supremum.html#9324" class="Bound">α</a> <a id="9386" class="Symbol">(</a><a id="9387" href="Ordinals.Exponentiation.Supremum.html#9324" class="Bound">α</a> <a id="9389" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="9392" class="Symbol">)</a>
<a id="9394" href="Ordinals.Exponentiation.Supremum.html#9258" class="Function">^ₒ-satisfies-sup-specification-generalized</a> <a id="9437" class="Symbol">{</a><a id="9438" href="Ordinals.Exponentiation.Supremum.html#9438" class="Bound">𝓤</a><a id="9439" class="Symbol">}</a> <a id="9441" class="Symbol">{</a><a id="9442" href="Ordinals.Exponentiation.Supremum.html#9442" class="Bound">𝓥</a><a id="9443" class="Symbol">}</a> <a id="9445" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="9447" class="Symbol">_</a> <a id="9449" class="Symbol">{</a><a id="9450" href="Ordinals.Exponentiation.Supremum.html#9450" class="Bound">S</a><a id="9451" class="Symbol">}</a> <a id="9453" href="Ordinals.Exponentiation.Supremum.html#9453" class="Bound">S-inh</a> <a id="9459" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="9461" class="Symbol">=</a>
 <a id="9464" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="9474" class="Symbol">(</a><a id="9475" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="9477" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9480" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9484" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a><a id="9485" class="Symbol">)</a> <a id="9487" class="Symbol">(</a><a id="9488" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9492" class="Symbol">(λ</a> <a id="9495" href="Ordinals.Exponentiation.Supremum.html#9495" class="Bound">-</a> <a id="9497" class="Symbol">→</a> <a id="9499" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="9501" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9504" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="9506" class="Symbol">(</a><a id="9507" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="9513" href="Ordinals.Exponentiation.Supremum.html#9495" class="Bound">-</a><a id="9514" class="Symbol">)))</a> <a id="9518" href="Ordinals.Exponentiation.Supremum.html#9799" class="Function">I</a> <a id="9520" href="Ordinals.Exponentiation.Supremum.html#9534" class="Function">II</a>
  <a id="9525" class="Keyword">where</a>
   <a id="9534" href="Ordinals.Exponentiation.Supremum.html#9534" class="Function">II</a> <a id="9537" class="Symbol">:</a> <a id="9539" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9543" class="Symbol">(λ</a> <a id="9546" href="Ordinals.Exponentiation.Supremum.html#9546" class="Bound">-</a> <a id="9548" class="Symbol">→</a> <a id="9550" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="9552" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9555" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="9557" class="Symbol">(</a><a id="9558" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="9564" href="Ordinals.Exponentiation.Supremum.html#9546" class="Bound">-</a><a id="9565" class="Symbol">))</a> <a id="9568" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9570" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="9572" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9575" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9579" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a>
   <a id="9584" href="Ordinals.Exponentiation.Supremum.html#9534" class="Function">II</a> <a id="9587" class="Symbol">=</a> <a id="9589" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a>
         <a id="9633" class="Symbol">(λ</a> <a id="9636" href="Ordinals.Exponentiation.Supremum.html#9636" class="Bound">-</a> <a id="9638" class="Symbol">→</a> <a id="9640" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="9642" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9645" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="9647" class="Symbol">(</a><a id="9648" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="9654" href="Ordinals.Exponentiation.Supremum.html#9636" class="Bound">-</a><a id="9655" class="Symbol">))</a>
         <a id="9667" class="Symbol">(</a><a id="9668" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="9670" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9673" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9677" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a><a id="9678" class="Symbol">)</a>
         <a id="9689" class="Symbol">(λ</a> <a id="9692" href="Ordinals.Exponentiation.Supremum.html#9692" class="Bound">i</a> <a id="9694" class="Symbol">→</a> <a id="9696" href="Ordinals.Exponentiation.Supremum.html#8337" class="Function">^ₒ-monotone-in-exponent</a> <a id="9720" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="9722" class="Symbol">(</a><a id="9723" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="9725" class="Symbol">(</a><a id="9726" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="9732" href="Ordinals.Exponentiation.Supremum.html#9692" class="Bound">i</a><a id="9733" class="Symbol">))</a> <a id="9736" class="Symbol">(</a><a id="9737" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9741" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a><a id="9742" class="Symbol">)</a>
                 <a id="9761" class="Symbol">(</a><a id="9762" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="9781" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="9783" class="Symbol">(</a><a id="9784" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="9790" href="Ordinals.Exponentiation.Supremum.html#9692" class="Bound">i</a><a id="9791" class="Symbol">)))</a>

   <a id="9799" href="Ordinals.Exponentiation.Supremum.html#9799" class="Function">I</a> <a id="9801" class="Symbol">:</a> <a id="9803" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="9805" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9808" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9812" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="9814" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9816" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9820" class="Symbol">(λ</a> <a id="9823" href="Ordinals.Exponentiation.Supremum.html#9823" class="Bound">-</a> <a id="9825" class="Symbol">→</a> <a id="9827" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="9829" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9832" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="9834" class="Symbol">(</a><a id="9835" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="9841" href="Ordinals.Exponentiation.Supremum.html#9823" class="Bound">-</a><a id="9842" class="Symbol">))</a>
   <a id="9848" href="Ordinals.Exponentiation.Supremum.html#9799" class="Function">I</a> <a id="9850" class="Symbol">=</a> <a id="9852" href="Ordinals.Exponentiation.Supremum.html#2795" class="Function">^ₒ-is-lower-bound-of-upper-bounds</a>
        <a id="9894" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a>
        <a id="9904" class="Symbol">(</a><a id="9905" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9909" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a><a id="9910" class="Symbol">)</a>
        <a id="9920" class="Symbol">(</a><a id="9921" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="9925" class="Symbol">(λ</a> <a id="9928" href="Ordinals.Exponentiation.Supremum.html#9928" class="Bound">-</a> <a id="9930" class="Symbol">→</a> <a id="9932" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="9934" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9937" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="9939" class="Symbol">(</a><a id="9940" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="9946" href="Ordinals.Exponentiation.Supremum.html#9928" class="Bound">-</a><a id="9947" class="Symbol">)))</a>
        <a id="9959" href="Ordinals.Exponentiation.Supremum.html#9988" class="Function">I₁</a>
        <a id="9970" href="Ordinals.Exponentiation.Supremum.html#10420" class="Function">I₂</a>
    <a id="9977" class="Keyword">where</a>
     <a id="9988" href="Ordinals.Exponentiation.Supremum.html#9988" class="Function">I₁</a> <a id="9991" class="Symbol">:</a> <a id="9993" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="9996" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9998" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10002" class="Symbol">(λ</a> <a id="10005" href="Ordinals.Exponentiation.Supremum.html#10005" class="Bound">-</a> <a id="10007" class="Symbol">→</a> <a id="10009" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10011" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10014" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10016" class="Symbol">(</a><a id="10017" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="10023" href="Ordinals.Exponentiation.Supremum.html#10005" class="Bound">-</a><a id="10024" class="Symbol">))</a>
     <a id="10032" href="Ordinals.Exponentiation.Supremum.html#9988" class="Function">I₁</a> <a id="10035" class="Symbol">=</a> <a id="10037" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="10044" class="Symbol">(</a><a id="10045" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a> <a id="10062" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="10065" class="Symbol">(</a><a id="10066" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10070" class="Symbol">(λ</a> <a id="10073" href="Ordinals.Exponentiation.Supremum.html#10073" class="Bound">-</a> <a id="10075" class="Symbol">→</a> <a id="10077" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10079" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10082" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10084" class="Symbol">(</a><a id="10085" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="10091" href="Ordinals.Exponentiation.Supremum.html#10073" class="Bound">-</a><a id="10092" class="Symbol">))))</a> <a id="10097" href="Ordinals.Exponentiation.Supremum.html#10126" class="Function">I₁&#39;</a> <a id="10101" href="Ordinals.Exponentiation.Supremum.html#9453" class="Bound">S-inh</a>
      <a id="10113" class="Keyword">where</a>
       <a id="10126" href="Ordinals.Exponentiation.Supremum.html#10126" class="Function">I₁&#39;</a> <a id="10130" class="Symbol">:</a> <a id="10132" href="Ordinals.Exponentiation.Supremum.html#9450" class="Bound">S</a> <a id="10134" class="Symbol">→</a> <a id="10136" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="10139" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10141" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10145" class="Symbol">(λ</a> <a id="10148" href="Ordinals.Exponentiation.Supremum.html#10148" class="Bound">-</a> <a id="10150" class="Symbol">→</a> <a id="10152" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10154" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10157" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10159" class="Symbol">(</a><a id="10160" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="10166" href="Ordinals.Exponentiation.Supremum.html#10148" class="Bound">-</a><a id="10167" class="Symbol">))</a>
       <a id="10177" href="Ordinals.Exponentiation.Supremum.html#10126" class="Function">I₁&#39;</a> <a id="10181" href="Ordinals.Exponentiation.Supremum.html#10181" class="Bound">s₀</a> <a id="10184" class="Symbol">=</a> <a id="10186" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a>
                 <a id="10211" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
                 <a id="10231" class="Symbol">(</a><a id="10232" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10234" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10237" class="Symbol">(</a><a id="10238" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10240" href="Ordinals.Exponentiation.Supremum.html#10181" class="Bound">s₀</a><a id="10242" class="Symbol">))</a>
                 <a id="10262" class="Symbol">(</a><a id="10263" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10267" class="Symbol">(λ</a> <a id="10270" href="Ordinals.Exponentiation.Supremum.html#10270" class="Bound">-</a> <a id="10272" class="Symbol">→</a> <a id="10274" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10276" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10279" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10281" class="Symbol">(</a><a id="10282" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="10288" href="Ordinals.Exponentiation.Supremum.html#10270" class="Bound">-</a><a id="10289" class="Symbol">)))</a>
                 <a id="10310" class="Symbol">(</a><a id="10311" href="Ordinals.Exponentiation.Supremum.html#2592" class="Function">^ₒ-is-upper-bound₁</a> <a id="10330" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10332" class="Symbol">(</a><a id="10333" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10335" href="Ordinals.Exponentiation.Supremum.html#10181" class="Bound">s₀</a><a id="10337" class="Symbol">))</a>
                 <a id="10357" class="Symbol">(</a><a id="10358" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="10377" class="Symbol">(λ</a> <a id="10380" href="Ordinals.Exponentiation.Supremum.html#10380" class="Bound">-</a> <a id="10382" class="Symbol">→</a> <a id="10384" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10386" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10389" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10391" class="Symbol">(</a><a id="10392" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="10398" href="Ordinals.Exponentiation.Supremum.html#10380" class="Bound">-</a><a id="10399" class="Symbol">))</a> <a id="10402" class="Symbol">(</a><a id="10403" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="10408" href="Ordinals.Exponentiation.Supremum.html#9438" class="Bound">𝓤</a> <a id="10410" href="Ordinals.Exponentiation.Supremum.html#10181" class="Bound">s₀</a><a id="10412" class="Symbol">))</a>
     <a id="10420" href="Ordinals.Exponentiation.Supremum.html#10420" class="Function">I₂</a> <a id="10423" class="Symbol">:</a> <a id="10425" class="Symbol">(</a><a id="10426" href="Ordinals.Exponentiation.Supremum.html#10426" class="Bound">y</a> <a id="10428" class="Symbol">:</a> <a id="10430" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10432" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10436" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10438" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10439" class="Symbol">)</a>
        <a id="10449" class="Symbol">→</a> <a id="10451" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10453" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10456" class="Symbol">(</a><a id="10457" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10461" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10463" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10465" href="Ordinals.Exponentiation.Supremum.html#10426" class="Bound">y</a><a id="10466" class="Symbol">)</a> <a id="10468" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10471" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10473" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10475" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10479" class="Symbol">(λ</a> <a id="10482" href="Ordinals.Exponentiation.Supremum.html#10482" class="Bound">-</a> <a id="10484" class="Symbol">→</a> <a id="10486" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10488" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10491" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10493" class="Symbol">(</a><a id="10494" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="10500" href="Ordinals.Exponentiation.Supremum.html#10482" class="Bound">-</a><a id="10501" class="Symbol">))</a>
     <a id="10509" href="Ordinals.Exponentiation.Supremum.html#10420" class="Function">I₂</a> <a id="10512" href="Ordinals.Exponentiation.Supremum.html#10512" class="Bound">y</a> <a id="10514" class="Symbol">=</a> <a id="10516" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a>
             <a id="10536" class="Symbol">(</a><a id="10537" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a>
               <a id="10569" class="Symbol">(</a><a id="10570" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10572" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10575" class="Symbol">(</a><a id="10576" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10580" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10582" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10584" href="Ordinals.Exponentiation.Supremum.html#10512" class="Bound">y</a><a id="10585" class="Symbol">)</a> <a id="10587" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10590" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a><a id="10591" class="Symbol">)</a>
               <a id="10608" class="Symbol">(</a><a id="10609" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10613" class="Symbol">(λ</a> <a id="10616" href="Ordinals.Exponentiation.Supremum.html#10616" class="Bound">-</a> <a id="10618" class="Symbol">→</a> <a id="10620" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10622" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10625" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10627" class="Symbol">(</a><a id="10628" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="10634" href="Ordinals.Exponentiation.Supremum.html#10616" class="Bound">-</a><a id="10635" class="Symbol">))))</a>
             <a id="10653" href="Ordinals.Exponentiation.Supremum.html#10755" class="Function">I₂&#39;</a>
             <a id="10670" class="Symbol">(</a><a id="10671" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39693" class="Function">initial-segment-of-sup-is-initial-segment-of-some-component</a> <a id="10731" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10733" href="Ordinals.Exponentiation.Supremum.html#10512" class="Bound">y</a><a id="10734" class="Symbol">)</a>
      <a id="10742" class="Keyword">where</a>
       <a id="10755" href="Ordinals.Exponentiation.Supremum.html#10755" class="Function">I₂&#39;</a> <a id="10759" class="Symbol">:</a> <a id="10761" class="Symbol">(</a><a id="10762" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10764" href="Ordinals.Exponentiation.Supremum.html#10764" class="Bound">s</a> <a id="10766" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10768" href="Ordinals.Exponentiation.Supremum.html#9450" class="Bound">S</a> <a id="10770" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10772" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10774" href="Ordinals.Exponentiation.Supremum.html#10774" class="Bound">x</a> <a id="10776" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10778" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10780" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10782" href="Ordinals.Exponentiation.Supremum.html#10764" class="Bound">s</a> <a id="10784" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="10786" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10788" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10792" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10794" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10796" href="Ordinals.Exponentiation.Supremum.html#10512" class="Bound">y</a> <a id="10798" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10800" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10802" href="Ordinals.Exponentiation.Supremum.html#10764" class="Bound">s</a> <a id="10804" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10806" href="Ordinals.Exponentiation.Supremum.html#10774" class="Bound">x</a><a id="10807" class="Symbol">)</a>
           <a id="10820" class="Symbol">→</a> <a id="10822" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10824" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10827" class="Symbol">(</a><a id="10828" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10832" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10834" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10836" href="Ordinals.Exponentiation.Supremum.html#10512" class="Bound">y</a><a id="10837" class="Symbol">)</a> <a id="10839" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10842" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10844" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10846" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10850" class="Symbol">(λ</a> <a id="10853" href="Ordinals.Exponentiation.Supremum.html#10853" class="Bound">-</a> <a id="10855" class="Symbol">→</a> <a id="10857" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10859" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10862" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10864" class="Symbol">(</a><a id="10865" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="10871" href="Ordinals.Exponentiation.Supremum.html#10853" class="Bound">-</a><a id="10872" class="Symbol">))</a>
       <a id="10882" href="Ordinals.Exponentiation.Supremum.html#10755" class="Function">I₂&#39;</a> <a id="10886" class="Symbol">(</a><a id="10887" href="Ordinals.Exponentiation.Supremum.html#10887" class="Bound">s</a> <a id="10889" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10891" href="Ordinals.Exponentiation.Supremum.html#10891" class="Bound">x</a> <a id="10893" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10895" href="Ordinals.Exponentiation.Supremum.html#10895" class="Bound">p</a><a id="10896" class="Symbol">)</a> <a id="10898" class="Symbol">=</a>
        <a id="10908" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
         <a id="10929" class="Symbol">(</a><a id="10930" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="10933" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="10937" class="Symbol">(λ</a> <a id="10940" href="Ordinals.Exponentiation.Supremum.html#10940" class="Bound">-</a> <a id="10942" class="Symbol">→</a> <a id="10944" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10946" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10949" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="10951" class="Symbol">(</a><a id="10952" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="10958" href="Ordinals.Exponentiation.Supremum.html#10940" class="Bound">-</a><a id="10959" class="Symbol">)))</a>
         <a id="10972" class="Symbol">(</a><a id="10973" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10976" class="Symbol">(λ</a> <a id="10979" href="Ordinals.Exponentiation.Supremum.html#10979" class="Bound">-</a> <a id="10981" class="Symbol">→</a> <a id="10983" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="10985" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10988" href="Ordinals.Exponentiation.Supremum.html#10979" class="Bound">-</a> <a id="10990" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10993" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a><a id="10994" class="Symbol">)</a> <a id="10996" href="Ordinals.Exponentiation.Supremum.html#10895" class="Bound">p</a><a id="10997" class="Symbol">)</a>
         <a id="11008" class="Symbol">(</a><a id="11009" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a>
          <a id="11027" class="Symbol">(</a><a id="11028" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="11030" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="11033" class="Symbol">(</a><a id="11034" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="11036" href="Ordinals.Exponentiation.Supremum.html#10887" class="Bound">s</a> <a id="11038" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11040" href="Ordinals.Exponentiation.Supremum.html#10891" class="Bound">x</a><a id="11041" class="Symbol">)</a> <a id="11043" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11046" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a><a id="11047" class="Symbol">)</a>
          <a id="11059" class="Symbol">(</a><a id="11060" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="11062" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="11065" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="11067" href="Ordinals.Exponentiation.Supremum.html#10887" class="Bound">s</a><a id="11068" class="Symbol">)</a>
          <a id="11080" class="Symbol">(</a><a id="11081" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11085" class="Symbol">(λ</a> <a id="11088" href="Ordinals.Exponentiation.Supremum.html#11088" class="Bound">-</a> <a id="11090" class="Symbol">→</a> <a id="11092" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="11094" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="11097" class="Symbol">(</a><a id="11098" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="11100" class="Symbol">(</a><a id="11101" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="11107" href="Ordinals.Exponentiation.Supremum.html#11088" class="Bound">-</a><a id="11108" class="Symbol">))))</a>
          <a id="11123" class="Symbol">(</a><a id="11124" href="Ordinals.Exponentiation.Supremum.html#2677" class="Function">^ₒ-is-upper-bound₂</a> <a id="11143" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="11145" class="Symbol">(</a><a id="11146" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="11148" href="Ordinals.Exponentiation.Supremum.html#10887" class="Bound">s</a><a id="11149" class="Symbol">))</a>
          <a id="11162" class="Symbol">(</a><a id="11163" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="11182" class="Symbol">(λ</a> <a id="11185" href="Ordinals.Exponentiation.Supremum.html#11185" class="Bound">-</a> <a id="11187" class="Symbol">→</a> <a id="11189" href="Ordinals.Exponentiation.Supremum.html#9445" class="Bound">α</a> <a id="11191" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="11194" class="Symbol">(</a><a id="11195" href="Ordinals.Exponentiation.Supremum.html#9459" class="Bound">F</a> <a id="11197" class="Symbol">(</a><a id="11198" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="11204" href="Ordinals.Exponentiation.Supremum.html#11185" class="Bound">-</a><a id="11205" class="Symbol">)))</a> <a id="11209" class="Symbol">(</a><a id="11210" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="11215" href="Ordinals.Exponentiation.Supremum.html#9438" class="Bound">𝓤</a> <a id="11217" href="Ordinals.Exponentiation.Supremum.html#10887" class="Bound">s</a><a id="11218" class="Symbol">)))</a>

<a id="^ₒ-satisfies-sup-specification"></a><a id="11223" href="Ordinals.Exponentiation.Supremum.html#11223" class="Function">^ₒ-satisfies-sup-specification</a> <a id="11254" class="Symbol">:</a> <a id="11256" class="Symbol">(</a><a id="11257" href="Ordinals.Exponentiation.Supremum.html#11257" class="Bound">α</a> <a id="11259" class="Symbol">:</a> <a id="11261" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11269" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11270" class="Symbol">)</a>
                               <a id="11303" class="Symbol">→</a> <a id="11305" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="11327" href="Ordinals.Exponentiation.Supremum.html#11257" class="Bound">α</a> <a id="11329" class="Symbol">(</a><a id="11330" href="Ordinals.Exponentiation.Supremum.html#11257" class="Bound">α</a> <a id="11332" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="11335" class="Symbol">)</a>
<a id="11337" href="Ordinals.Exponentiation.Supremum.html#11223" class="Function">^ₒ-satisfies-sup-specification</a> <a id="11368" href="Ordinals.Exponentiation.Supremum.html#11368" class="Bound">α</a> <a id="11370" class="Symbol">=</a>
 <a id="11373" href="Ordinals.Exponentiation.Specification.html#2307" class="Function">exp-specification-sup-from-generalized</a>
  <a id="11414" href="Ordinals.Exponentiation.Supremum.html#11368" class="Bound">α</a> <a id="11416" class="Symbol">(</a><a id="11417" href="Ordinals.Exponentiation.Supremum.html#11368" class="Bound">α</a> <a id="11419" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="11422" class="Symbol">)</a> <a id="11424" class="Symbol">(</a><a id="11425" href="Ordinals.Exponentiation.Supremum.html#9258" class="Function">^ₒ-satisfies-sup-specification-generalized</a> <a id="11468" href="Ordinals.Exponentiation.Supremum.html#11368" class="Bound">α</a><a id="11469" class="Symbol">)</a>

<a id="11472" class="Markup">\end{code}</a><a id="11482" class="Background">

Added 29 January 2025 by Tom de Jong.

^ₒ also satisfies the combined zero and supremum specification.
This follows from ^ₒ-satisfies-sup-specification and the zero specification, but
it can also be proved directly, which is what did previously and still record
here.

</a><a id="11753" class="Markup">\begin{code}</a>

<a id="^ₒ-satisfies-zero-sup-combined-specification&#39;"></a><a id="11767" href="Ordinals.Exponentiation.Supremum.html#11767" class="Function">^ₒ-satisfies-zero-sup-combined-specification&#39;</a>
 <a id="11814" class="Symbol">:</a> <a id="11816" class="Symbol">(</a><a id="11817" href="Ordinals.Exponentiation.Supremum.html#11817" class="Bound">α</a> <a id="11819" class="Symbol">:</a> <a id="11821" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11829" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11830" class="Symbol">)</a> <a id="11832" class="Symbol">→</a> <a id="11834" href="Ordinals.Exponentiation.Supremum.html#11817" class="Bound">α</a> <a id="11836" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="11838" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
 <a id="11842" class="Symbol">→</a> <a id="11844" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="11880" href="Ordinals.Exponentiation.Supremum.html#11817" class="Bound">α</a> <a id="11882" class="Symbol">(</a><a id="11883" href="Ordinals.Exponentiation.Supremum.html#11817" class="Bound">α</a> <a id="11885" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="11888" class="Symbol">)</a>
<a id="11890" href="Ordinals.Exponentiation.Supremum.html#11767" class="Function">^ₒ-satisfies-zero-sup-combined-specification&#39;</a> <a id="11936" href="Ordinals.Exponentiation.Supremum.html#11936" class="Bound">α</a> <a id="11938" href="Ordinals.Exponentiation.Supremum.html#11938" class="Bound">α-nonzero</a> <a id="11948" class="Symbol">=</a>
 <a id="11951" href="Ordinals.SupremaPreservation.html#4541" class="Function">preserves-suprema-up-to-join-criterion</a> <a id="11990" class="Symbol">(</a><a id="11991" href="Ordinals.Exponentiation.Supremum.html#11936" class="Bound">α</a> <a id="11993" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="11996" class="Symbol">)</a> <a id="11998" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
  <a id="12003" class="Symbol">((</a><a id="12005" href="Ordinals.Exponentiation.Supremum.html#11223" class="Function">^ₒ-satisfies-sup-specification</a> <a id="12036" href="Ordinals.Exponentiation.Supremum.html#11936" class="Bound">α</a> <a id="12038" href="Ordinals.Exponentiation.Supremum.html#11938" class="Bound">α-nonzero</a><a id="12047" class="Symbol">)</a> <a id="12049" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="12054" href="Ordinals.Exponentiation.Supremum.html#5879" class="Function">^ₒ-satisfies-zero-specification</a> <a id="12086" href="Ordinals.Exponentiation.Supremum.html#11936" class="Bound">α</a><a id="12087" class="Symbol">)</a>

<a id="^ₒ-satisfies-zero-sup-combined-specification"></a><a id="12090" href="Ordinals.Exponentiation.Supremum.html#12090" class="Function">^ₒ-satisfies-zero-sup-combined-specification</a>
 <a id="12136" class="Symbol">:</a> <a id="12138" class="Symbol">(</a><a id="12139" href="Ordinals.Exponentiation.Supremum.html#12139" class="Bound">α</a> <a id="12141" class="Symbol">:</a> <a id="12143" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12151" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12152" class="Symbol">)</a>
 <a id="12155" class="Symbol">→</a> <a id="12157" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="12193" href="Ordinals.Exponentiation.Supremum.html#12139" class="Bound">α</a> <a id="12195" class="Symbol">(</a><a id="12196" href="Ordinals.Exponentiation.Supremum.html#12139" class="Bound">α</a> <a id="12198" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="12201" class="Symbol">)</a>
<a id="12203" href="Ordinals.Exponentiation.Supremum.html#12090" class="Function">^ₒ-satisfies-zero-sup-combined-specification</a> <a id="12248" class="Symbol">{</a><a id="12249" href="Ordinals.Exponentiation.Supremum.html#12249" class="Bound">𝓤</a><a id="12250" class="Symbol">}</a> <a id="12252" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="12254" class="Symbol">{</a><a id="12255" href="Ordinals.Exponentiation.Supremum.html#12255" class="Bound">S</a><a id="12256" class="Symbol">}</a> <a id="12258" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12260" class="Symbol">=</a>
 <a id="12263" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="12273" class="Symbol">(</a><a id="12274" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="12276" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="12279" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12283" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a><a id="12284" class="Symbol">)</a> <a id="12286" class="Symbol">(</a><a id="12287" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12291" class="Symbol">(</a><a id="12292" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="12298" class="Symbol">(λ</a> <a id="12301" href="Ordinals.Exponentiation.Supremum.html#12301" class="Bound">_</a> <a id="12303" class="Symbol">→</a> <a id="12305" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="12307" class="Symbol">)</a> <a id="12309" class="Symbol">(λ</a> <a id="12312" href="Ordinals.Exponentiation.Supremum.html#12312" class="Bound">s</a> <a id="12314" class="Symbol">→</a> <a id="12316" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="12318" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="12321" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12323" href="Ordinals.Exponentiation.Supremum.html#12312" class="Bound">s</a><a id="12324" class="Symbol">)))</a> <a id="12328" href="Ordinals.Exponentiation.Supremum.html#12413" class="Function">I</a> <a id="12330" href="Ordinals.Exponentiation.Supremum.html#13384" class="Function">II</a>
  <a id="12335" class="Keyword">where</a>
   <a id="12344" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a> <a id="12346" class="Symbol">:</a> <a id="12348" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="12349" class="Symbol">{</a><a id="12350" href="Ordinals.Exponentiation.Supremum.html#12249" class="Bound">𝓤</a><a id="12351" class="Symbol">}</a> <a id="12353" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12355" href="Ordinals.Exponentiation.Supremum.html#12255" class="Bound">S</a> <a id="12357" class="Symbol">→</a> <a id="12359" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12367" href="Ordinals.Exponentiation.Supremum.html#12249" class="Bound">𝓤</a>
   <a id="12372" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a> <a id="12374" class="Symbol">=</a> <a id="12376" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="12382" class="Symbol">(λ</a> <a id="12385" href="Ordinals.Exponentiation.Supremum.html#12385" class="Bound">_</a> <a id="12387" class="Symbol">→</a> <a id="12389" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="12391" class="Symbol">)</a> <a id="12393" class="Symbol">(λ</a> <a id="12396" href="Ordinals.Exponentiation.Supremum.html#12396" class="Bound">s</a> <a id="12398" class="Symbol">→</a> <a id="12400" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="12402" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="12405" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12407" href="Ordinals.Exponentiation.Supremum.html#12396" class="Bound">s</a><a id="12408" class="Symbol">)</a>
   <a id="12413" href="Ordinals.Exponentiation.Supremum.html#12413" class="Function">I</a> <a id="12415" class="Symbol">:</a> <a id="12417" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="12419" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="12422" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12426" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12428" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12430" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12434" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a>
   <a id="12439" href="Ordinals.Exponentiation.Supremum.html#12413" class="Function">I</a> <a id="12441" class="Symbol">=</a> <a id="12443" href="Ordinals.Exponentiation.Supremum.html#2795" class="Function">^ₒ-is-lower-bound-of-upper-bounds</a> <a id="12477" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="12479" class="Symbol">(</a><a id="12480" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12484" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a><a id="12485" class="Symbol">)</a> <a id="12487" class="Symbol">(</a><a id="12488" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12492" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a><a id="12493" class="Symbol">)</a> <a id="12495" href="Ordinals.Exponentiation.Supremum.html#12516" class="Function">I₁</a> <a id="12498" href="Ordinals.Exponentiation.Supremum.html#12576" class="Function">I₂</a>
    <a id="12505" class="Keyword">where</a>
     <a id="12516" href="Ordinals.Exponentiation.Supremum.html#12516" class="Function">I₁</a> <a id="12519" class="Symbol">:</a> <a id="12521" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="12524" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12526" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12530" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a>
     <a id="12537" href="Ordinals.Exponentiation.Supremum.html#12516" class="Function">I₁</a> <a id="12540" class="Symbol">=</a> <a id="12542" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="12561" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a> <a id="12563" class="Symbol">(</a><a id="12564" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12568" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="12569" class="Symbol">)</a>
     <a id="12576" href="Ordinals.Exponentiation.Supremum.html#12576" class="Function">I₂</a> <a id="12579" class="Symbol">:</a> <a id="12581" class="Symbol">(</a><a id="12582" href="Ordinals.Exponentiation.Supremum.html#12582" class="Bound">y</a> <a id="12584" class="Symbol">:</a> <a id="12586" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12588" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12592" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12594" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12595" class="Symbol">)</a> <a id="12597" class="Symbol">→</a> <a id="12599" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="12601" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="12604" class="Symbol">(</a><a id="12605" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12609" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12611" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12613" href="Ordinals.Exponentiation.Supremum.html#12582" class="Bound">y</a><a id="12614" class="Symbol">)</a> <a id="12616" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12619" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="12621" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12623" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12627" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a>
     <a id="12634" href="Ordinals.Exponentiation.Supremum.html#12576" class="Function">I₂</a> <a id="12637" href="Ordinals.Exponentiation.Supremum.html#12637" class="Bound">y</a> <a id="12639" class="Symbol">=</a> <a id="12641" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a>
             <a id="12661" class="Symbol">(</a><a id="12662" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a> <a id="12679" class="Symbol">(</a><a id="12680" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="12682" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="12685" class="Symbol">(</a><a id="12686" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12690" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12692" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12694" href="Ordinals.Exponentiation.Supremum.html#12637" class="Bound">y</a><a id="12695" class="Symbol">)</a> <a id="12697" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12700" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a><a id="12701" class="Symbol">)</a> <a id="12703" class="Symbol">(</a><a id="12704" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12708" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a><a id="12709" class="Symbol">))</a>
             <a id="12725" href="Ordinals.Exponentiation.Supremum.html#12902" class="Function">I₃</a>
             <a id="12741" class="Symbol">(</a><a id="12742" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37457" class="Function">sup-is-upper-bound-jointly-surjective</a> <a id="12780" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12782" href="Ordinals.Exponentiation.Supremum.html#12637" class="Bound">y</a><a id="12783" class="Symbol">)</a>
      <a id="12791" class="Keyword">where</a>
       <a id="12804" href="Ordinals.Exponentiation.Supremum.html#12804" class="Function">ι</a> <a id="12806" class="Symbol">:</a> <a id="12808" class="Symbol">{</a><a id="12809" href="Ordinals.Exponentiation.Supremum.html#12809" class="Bound">s</a> <a id="12811" class="Symbol">:</a> <a id="12813" href="Ordinals.Exponentiation.Supremum.html#12255" class="Bound">S</a><a id="12814" class="Symbol">}</a> <a id="12816" class="Symbol">→</a> <a id="12818" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12820" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12822" href="Ordinals.Exponentiation.Supremum.html#12809" class="Bound">s</a> <a id="12824" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="12826" class="Symbol">→</a> <a id="12828" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12830" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12834" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12836" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
       <a id="12845" href="Ordinals.Exponentiation.Supremum.html#12804" class="Function">ι</a> <a id="12847" class="Symbol">{</a><a id="12848" href="Ordinals.Exponentiation.Supremum.html#12848" class="Bound">s</a><a id="12849" class="Symbol">}</a> <a id="12851" class="Symbol">=</a> <a id="12853" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="12855" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12857" href="Ordinals.Exponentiation.Supremum.html#12848" class="Bound">s</a> <a id="12859" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="12861" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12865" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12867" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="12870" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="12889" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12891" href="Ordinals.Exponentiation.Supremum.html#12848" class="Bound">s</a> <a id="12893" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
       <a id="12902" href="Ordinals.Exponentiation.Supremum.html#12902" class="Function">I₃</a> <a id="12905" class="Symbol">:</a> <a id="12907" class="Symbol">(</a><a id="12908" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12910" href="Ordinals.Exponentiation.Supremum.html#12910" class="Bound">s</a> <a id="12912" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12914" href="Ordinals.Exponentiation.Supremum.html#12255" class="Bound">S</a> <a id="12916" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12918" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12920" href="Ordinals.Exponentiation.Supremum.html#12920" class="Bound">x</a> <a id="12922" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12924" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12926" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12928" href="Ordinals.Exponentiation.Supremum.html#12910" class="Bound">s</a> <a id="12930" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="12932" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12934" href="Ordinals.Exponentiation.Supremum.html#12804" class="Function">ι</a> <a id="12936" href="Ordinals.Exponentiation.Supremum.html#12920" class="Bound">x</a> <a id="12938" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12940" href="Ordinals.Exponentiation.Supremum.html#12637" class="Bound">y</a><a id="12941" class="Symbol">)</a>
          <a id="12953" class="Symbol">→</a> <a id="12955" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="12957" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="12960" class="Symbol">(</a><a id="12961" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12965" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="12967" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12969" href="Ordinals.Exponentiation.Supremum.html#12637" class="Bound">y</a><a id="12970" class="Symbol">)</a> <a id="12972" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12975" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="12977" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12979" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12983" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a>
       <a id="12992" href="Ordinals.Exponentiation.Supremum.html#12902" class="Function">I₃</a> <a id="12995" class="Symbol">(</a><a id="12996" href="Ordinals.Exponentiation.Supremum.html#12996" class="Bound">s</a> <a id="12998" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13000" href="Ordinals.Exponentiation.Supremum.html#13000" class="Bound">x</a> <a id="13002" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13004" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="13008" class="Symbol">)</a> <a id="13010" class="Symbol">=</a> <a id="13012" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="13024" class="Symbol">(</a><a id="13025" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="13028" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="13032" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a><a id="13033" class="Symbol">)</a> <a id="13035" href="Ordinals.Exponentiation.Supremum.html#13062" class="Function">e</a> <a id="13037" href="Ordinals.Exponentiation.Supremum.html#13199" class="Function">l</a>
        <a id="13047" class="Keyword">where</a>
         <a id="13062" href="Ordinals.Exponentiation.Supremum.html#13062" class="Function">e</a> <a id="13064" class="Symbol">:</a> <a id="13066" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13068" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13071" class="Symbol">(</a><a id="13072" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="13076" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="13078" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13080" href="Ordinals.Exponentiation.Supremum.html#12637" class="Bound">y</a><a id="13081" class="Symbol">)</a> <a id="13083" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13086" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13088" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13090" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13092" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13095" class="Symbol">(</a><a id="13096" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="13098" href="Ordinals.Exponentiation.Supremum.html#12996" class="Bound">s</a> <a id="13100" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13102" href="Ordinals.Exponentiation.Supremum.html#13000" class="Bound">x</a><a id="13103" class="Symbol">)</a> <a id="13105" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13108" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a>
         <a id="13119" href="Ordinals.Exponentiation.Supremum.html#13062" class="Function">e</a> <a id="13121" class="Symbol">=</a> <a id="13123" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13126" class="Symbol">(λ</a> <a id="13129" href="Ordinals.Exponentiation.Supremum.html#13129" class="Bound">-</a> <a id="13131" class="Symbol">→</a> <a id="13133" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13135" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13138" href="Ordinals.Exponentiation.Supremum.html#13129" class="Bound">-</a> <a id="13140" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13143" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a><a id="13144" class="Symbol">)</a> <a id="13146" class="Symbol">(</a><a id="13147" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39449" class="Function">initial-segment-of-sup-at-component</a> <a id="13183" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="13185" href="Ordinals.Exponentiation.Supremum.html#12996" class="Bound">s</a> <a id="13187" href="Ordinals.Exponentiation.Supremum.html#13000" class="Bound">x</a><a id="13188" class="Symbol">)</a>
         <a id="13199" href="Ordinals.Exponentiation.Supremum.html#13199" class="Function">l</a> <a id="13201" class="Symbol">:</a> <a id="13203" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13205" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13208" class="Symbol">(</a><a id="13209" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="13211" href="Ordinals.Exponentiation.Supremum.html#12996" class="Bound">s</a> <a id="13213" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13215" href="Ordinals.Exponentiation.Supremum.html#13000" class="Bound">x</a><a id="13216" class="Symbol">)</a> <a id="13218" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13221" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13223" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13225" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="13229" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a>
         <a id="13240" href="Ordinals.Exponentiation.Supremum.html#13199" class="Function">l</a> <a id="13242" class="Symbol">=</a> <a id="13244" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="13252" class="Symbol">(</a><a id="13253" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13255" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13258" class="Symbol">(</a><a id="13259" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="13261" href="Ordinals.Exponentiation.Supremum.html#12996" class="Bound">s</a> <a id="13263" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13265" href="Ordinals.Exponentiation.Supremum.html#13000" class="Bound">x</a><a id="13266" class="Symbol">)</a> <a id="13268" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13271" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a><a id="13272" class="Symbol">)</a> <a id="13274" class="Symbol">(</a><a id="13275" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13277" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13280" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="13282" href="Ordinals.Exponentiation.Supremum.html#12996" class="Bound">s</a><a id="13283" class="Symbol">)</a> <a id="13285" class="Symbol">(</a><a id="13286" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="13290" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a><a id="13291" class="Symbol">)</a>
              <a id="13307" class="Symbol">(</a><a id="13308" href="Ordinals.Exponentiation.Supremum.html#2677" class="Function">^ₒ-is-upper-bound₂</a> <a id="13327" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13329" class="Symbol">(</a><a id="13330" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="13332" href="Ordinals.Exponentiation.Supremum.html#12996" class="Bound">s</a><a id="13333" class="Symbol">))</a>
              <a id="13350" class="Symbol">(</a><a id="13351" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="13370" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a> <a id="13372" class="Symbol">(</a><a id="13373" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13377" href="Ordinals.Exponentiation.Supremum.html#12996" class="Bound">s</a><a id="13378" class="Symbol">))</a>
   <a id="13384" href="Ordinals.Exponentiation.Supremum.html#13384" class="Function">II</a> <a id="13387" class="Symbol">:</a> <a id="13389" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="13393" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a> <a id="13395" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13397" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13399" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13402" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="13406" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a>
   <a id="13411" href="Ordinals.Exponentiation.Supremum.html#13384" class="Function">II</a> <a id="13414" class="Symbol">=</a> <a id="13416" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="13451" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a> <a id="13453" class="Symbol">(</a><a id="13454" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13456" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13459" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="13463" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a><a id="13464" class="Symbol">)</a> <a id="13466" href="Ordinals.Exponentiation.Supremum.html#13485" class="Function">II&#39;</a>
    <a id="13474" class="Keyword">where</a>
     <a id="13485" href="Ordinals.Exponentiation.Supremum.html#13485" class="Function">II&#39;</a> <a id="13489" class="Symbol">:</a> <a id="13491" class="Symbol">(</a><a id="13492" href="Ordinals.Exponentiation.Supremum.html#13492" class="Bound">x</a> <a id="13494" class="Symbol">:</a> <a id="13496" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="13498" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13500" href="Ordinals.Exponentiation.Supremum.html#12255" class="Bound">S</a><a id="13501" class="Symbol">)</a> <a id="13503" class="Symbol">→</a> <a id="13505" href="Ordinals.Exponentiation.Supremum.html#12344" class="Function">G</a> <a id="13507" href="Ordinals.Exponentiation.Supremum.html#13492" class="Bound">x</a> <a id="13509" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="13511" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13513" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="13516" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="13520" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a>
     <a id="13527" href="Ordinals.Exponentiation.Supremum.html#13485" class="Function">II&#39;</a> <a id="13531" class="Symbol">(</a><a id="13532" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13536" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="13537" class="Symbol">)</a> <a id="13539" class="Symbol">=</a> <a id="13541" href="Ordinals.Exponentiation.Supremum.html#5479" class="Function">^ₒ-has-least-element</a> <a id="13562" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13564" class="Symbol">(</a><a id="13565" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="13569" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a><a id="13570" class="Symbol">)</a>
     <a id="13577" href="Ordinals.Exponentiation.Supremum.html#13485" class="Function">II&#39;</a> <a id="13581" class="Symbol">(</a><a id="13582" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13586" href="Ordinals.Exponentiation.Supremum.html#13586" class="Bound">s</a><a id="13587" class="Symbol">)</a> <a id="13589" class="Symbol">=</a> <a id="13591" href="Ordinals.Exponentiation.Supremum.html#8337" class="Function">^ₒ-monotone-in-exponent</a> <a id="13615" href="Ordinals.Exponentiation.Supremum.html#12252" class="Bound">α</a> <a id="13617" class="Symbol">(</a><a id="13618" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="13620" href="Ordinals.Exponentiation.Supremum.html#13586" class="Bound">s</a><a id="13621" class="Symbol">)</a> <a id="13623" class="Symbol">(</a><a id="13624" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="13628" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a><a id="13629" class="Symbol">)</a>
                    <a id="13651" class="Symbol">(</a><a id="13652" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="13671" href="Ordinals.Exponentiation.Supremum.html#12258" class="Bound">F</a> <a id="13673" href="Ordinals.Exponentiation.Supremum.html#13586" class="Bound">s</a><a id="13674" class="Symbol">)</a>

<a id="^ₒ-satisfies-sup-specification&#39;"></a><a id="13677" href="Ordinals.Exponentiation.Supremum.html#13677" class="Function">^ₒ-satisfies-sup-specification&#39;</a> <a id="13709" class="Symbol">:</a> <a id="13711" class="Symbol">(</a><a id="13712" href="Ordinals.Exponentiation.Supremum.html#13712" class="Bound">α</a> <a id="13714" class="Symbol">:</a> <a id="13716" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13724" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13725" class="Symbol">)</a>
                                <a id="13759" class="Symbol">→</a> <a id="13761" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="13783" href="Ordinals.Exponentiation.Supremum.html#13712" class="Bound">α</a> <a id="13785" class="Symbol">(</a><a id="13786" href="Ordinals.Exponentiation.Supremum.html#13712" class="Bound">α</a> <a id="13788" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="13791" class="Symbol">)</a>
<a id="13793" href="Ordinals.Exponentiation.Supremum.html#13677" class="Function">^ₒ-satisfies-sup-specification&#39;</a> <a id="13825" href="Ordinals.Exponentiation.Supremum.html#13825" class="Bound">α</a> <a id="13827" class="Symbol">=</a>
 <a id="13830" href="Ordinals.Exponentiation.Specification.html#3017" class="Function">exp-specification-sup-from-zero-sup-combined</a> <a id="13875" href="Ordinals.Exponentiation.Supremum.html#13825" class="Bound">α</a>
  <a id="13879" class="Symbol">(</a><a id="13880" href="Ordinals.Exponentiation.Supremum.html#13825" class="Bound">α</a> <a id="13882" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="13885" class="Symbol">)</a>
  <a id="13889" class="Symbol">(</a><a id="13890" href="Ordinals.Exponentiation.Supremum.html#12090" class="Function">^ₒ-satisfies-zero-sup-combined-specification</a> <a id="13935" href="Ordinals.Exponentiation.Supremum.html#13825" class="Bound">α</a><a id="13936" class="Symbol">)</a>

<a id="13939" class="Markup">\end{code}</a><a id="13949" class="Background">

Exponentiating by 𝟙ₒ and 𝟚ₒ behaves as expected (and this behaviour follows
abstractly from the zero and successor specifications).

</a><a id="14084" class="Markup">\begin{code}</a>

<a id="𝟙ₒ-neutral-^ₒ"></a><a id="14098" href="Ordinals.Exponentiation.Supremum.html#14098" class="Function">𝟙ₒ-neutral-^ₒ</a> <a id="14112" class="Symbol">:</a> <a id="14114" class="Symbol">(</a><a id="14115" href="Ordinals.Exponentiation.Supremum.html#14115" class="Bound">α</a> <a id="14117" class="Symbol">:</a> <a id="14119" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14127" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14128" class="Symbol">)</a> <a id="14130" class="Symbol">→</a> <a id="14132" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14135" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14137" href="Ordinals.Exponentiation.Supremum.html#14115" class="Bound">α</a> <a id="14139" class="Symbol">→</a> <a id="14141" href="Ordinals.Exponentiation.Supremum.html#14115" class="Bound">α</a> <a id="14143" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14146" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14149" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14151" href="Ordinals.Exponentiation.Supremum.html#14115" class="Bound">α</a>
<a id="14153" href="Ordinals.Exponentiation.Supremum.html#14098" class="Function">𝟙ₒ-neutral-^ₒ</a> <a id="14167" href="Ordinals.Exponentiation.Supremum.html#14167" class="Bound">α</a> <a id="14169" href="Ordinals.Exponentiation.Supremum.html#14169" class="Bound">l</a> <a id="14171" class="Symbol">=</a> <a id="14173" href="Ordinals.Exponentiation.Specification.html#4041" class="Function">𝟙ₒ-neutral-exp</a> <a id="14188" href="Ordinals.Exponentiation.Supremum.html#14167" class="Bound">α</a> <a id="14190" class="Symbol">(</a><a id="14191" href="Ordinals.Exponentiation.Supremum.html#14167" class="Bound">α</a> <a id="14193" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="14196" class="Symbol">)</a>
                     <a id="14219" class="Symbol">(</a><a id="14220" href="Ordinals.Exponentiation.Supremum.html#5879" class="Function">^ₒ-satisfies-zero-specification</a> <a id="14252" href="Ordinals.Exponentiation.Supremum.html#14167" class="Bound">α</a><a id="14253" class="Symbol">)</a>
                     <a id="14276" class="Symbol">(</a><a id="14277" href="Ordinals.Exponentiation.Supremum.html#6794" class="Function">^ₒ-satisfies-succ-specification</a> <a id="14309" href="Ordinals.Exponentiation.Supremum.html#14167" class="Bound">α</a> <a id="14311" href="Ordinals.Exponentiation.Supremum.html#14169" class="Bound">l</a><a id="14312" class="Symbol">)</a>

<a id="^ₒ-𝟚ₒ-is-×ₒ"></a><a id="14315" href="Ordinals.Exponentiation.Supremum.html#14315" class="Function">^ₒ-𝟚ₒ-is-×ₒ</a> <a id="14327" class="Symbol">:</a> <a id="14329" class="Symbol">(</a><a id="14330" href="Ordinals.Exponentiation.Supremum.html#14330" class="Bound">α</a> <a id="14332" class="Symbol">:</a> <a id="14334" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14342" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14343" class="Symbol">)</a> <a id="14345" class="Symbol">→</a> <a id="14347" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14350" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14352" href="Ordinals.Exponentiation.Supremum.html#14330" class="Bound">α</a> <a id="14354" class="Symbol">→</a> <a id="14356" href="Ordinals.Exponentiation.Supremum.html#14330" class="Bound">α</a> <a id="14358" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14361" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="14364" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14366" href="Ordinals.Exponentiation.Supremum.html#14330" class="Bound">α</a> <a id="14368" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14371" href="Ordinals.Exponentiation.Supremum.html#14330" class="Bound">α</a>
<a id="14373" href="Ordinals.Exponentiation.Supremum.html#14315" class="Function">^ₒ-𝟚ₒ-is-×ₒ</a> <a id="14385" href="Ordinals.Exponentiation.Supremum.html#14385" class="Bound">α</a> <a id="14387" href="Ordinals.Exponentiation.Supremum.html#14387" class="Bound">l</a> <a id="14389" class="Symbol">=</a> <a id="14391" href="Ordinals.Exponentiation.Specification.html#4317" class="Function">exp-𝟚ₒ-is-×ₒ</a> <a id="14404" href="Ordinals.Exponentiation.Supremum.html#14385" class="Bound">α</a> <a id="14406" class="Symbol">(</a><a id="14407" href="Ordinals.Exponentiation.Supremum.html#14385" class="Bound">α</a> <a id="14409" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="14412" class="Symbol">)</a>
                   <a id="14433" class="Symbol">(</a><a id="14434" href="Ordinals.Exponentiation.Supremum.html#5879" class="Function">^ₒ-satisfies-zero-specification</a> <a id="14466" href="Ordinals.Exponentiation.Supremum.html#14385" class="Bound">α</a><a id="14467" class="Symbol">)</a>
                   <a id="14488" class="Symbol">(</a><a id="14489" href="Ordinals.Exponentiation.Supremum.html#6794" class="Function">^ₒ-satisfies-succ-specification</a> <a id="14521" href="Ordinals.Exponentiation.Supremum.html#14385" class="Bound">α</a> <a id="14523" href="Ordinals.Exponentiation.Supremum.html#14387" class="Bound">l</a><a id="14524" class="Symbol">)</a>

<a id="14527" class="Markup">\end{code}</a><a id="14537" class="Background">

More generally, we have
  α ^ₒ (β +ₒ γ) ＝ α ^ₒ β ×ₒ α ^ₒ γ,
the proof of which makes use of the following general lemma which folds the
product into the supremum.

</a><a id="14703" class="Markup">\begin{code}</a>

<a id="×ₒ-^ₒ-lemma"></a><a id="14717" href="Ordinals.Exponentiation.Supremum.html#14717" class="Function">×ₒ-^ₒ-lemma</a> <a id="14729" class="Symbol">:</a>
   <a id="14734" class="Symbol">(</a><a id="14735" href="Ordinals.Exponentiation.Supremum.html#14735" class="Bound">α</a> <a id="14737" class="Symbol">:</a> <a id="14739" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14747" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14748" class="Symbol">)</a> <a id="14750" class="Symbol">(</a><a id="14751" href="Ordinals.Exponentiation.Supremum.html#14751" class="Bound">β</a> <a id="14753" class="Symbol">:</a> <a id="14755" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14763" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="14764" class="Symbol">)</a> <a id="14766" class="Symbol">(</a><a id="14767" href="Ordinals.Exponentiation.Supremum.html#14767" class="Bound">γ</a> <a id="14769" class="Symbol">:</a> <a id="14771" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14779" class="Symbol">(</a><a id="14780" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14782" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14784" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="14785" class="Symbol">))</a>
 <a id="14789" class="Symbol">→</a> <a id="14791" href="Ordinals.Exponentiation.Supremum.html#14767" class="Bound">γ</a> <a id="14793" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14796" href="Ordinals.Exponentiation.Supremum.html#14735" class="Bound">α</a> <a id="14798" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14801" href="Ordinals.Exponentiation.Supremum.html#14751" class="Bound">β</a>
   <a id="14806" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14808" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="14812" class="Symbol">(</a><a id="14813" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="14819" class="Symbol">(λ</a> <a id="14822" class="Symbol">(</a><a id="14823" href="Ordinals.Exponentiation.Supremum.html#14823" class="Bound">_</a> <a id="14825" class="Symbol">:</a> <a id="14827" href="MLTT.Unit.html#129" class="Record">𝟙</a>  <a id="14830" class="Symbol">{</a><a id="14831" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14832" class="Symbol">})</a> <a id="14835" class="Symbol">→</a> <a id="14837" href="Ordinals.Exponentiation.Supremum.html#14767" class="Bound">γ</a><a id="14838" class="Symbol">)</a> <a id="14840" class="Symbol">(λ</a> <a id="14843" class="Symbol">(</a><a id="14844" href="Ordinals.Exponentiation.Supremum.html#14844" class="Bound">b</a> <a id="14846" class="Symbol">:</a> <a id="14848" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14850" href="Ordinals.Exponentiation.Supremum.html#14751" class="Bound">β</a> <a id="14852" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14853" class="Symbol">)</a> <a id="14855" class="Symbol">→</a> <a id="14857" href="Ordinals.Exponentiation.Supremum.html#14767" class="Bound">γ</a> <a id="14859" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14862" href="Ordinals.Exponentiation.Supremum.html#14735" class="Bound">α</a> <a id="14864" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14867" class="Symbol">(</a><a id="14868" href="Ordinals.Exponentiation.Supremum.html#14751" class="Bound">β</a> <a id="14870" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14872" href="Ordinals.Exponentiation.Supremum.html#14844" class="Bound">b</a><a id="14873" class="Symbol">)</a> <a id="14875" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14878" href="Ordinals.Exponentiation.Supremum.html#14735" class="Bound">α</a><a id="14879" class="Symbol">))</a>
<a id="14882" href="Ordinals.Exponentiation.Supremum.html#14717" class="Function">×ₒ-^ₒ-lemma</a> <a id="14894" class="Symbol">{</a><a id="14895" href="Ordinals.Exponentiation.Supremum.html#14895" class="Bound">𝓤</a><a id="14896" class="Symbol">}</a> <a id="14898" class="Symbol">{</a><a id="14899" href="Ordinals.Exponentiation.Supremum.html#14899" class="Bound">𝓥</a><a id="14900" class="Symbol">}</a> <a id="14902" href="Ordinals.Exponentiation.Supremum.html#14902" class="Bound">α</a> <a id="14904" href="Ordinals.Exponentiation.Supremum.html#14904" class="Bound">β</a> <a id="14906" href="Ordinals.Exponentiation.Supremum.html#14906" class="Bound">γ</a> <a id="14908" class="Symbol">=</a>
 <a id="14911" href="Ordinals.Exponentiation.Supremum.html#14906" class="Bound">γ</a> <a id="14913" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14916" href="Ordinals.Exponentiation.Supremum.html#14902" class="Bound">α</a> <a id="14918" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="14921" href="Ordinals.Exponentiation.Supremum.html#14904" class="Bound">β</a>                        <a id="14946" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14949" href="Ordinals.Exponentiation.Supremum.html#15184" class="Function">I</a>   <a id="14953" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="14956" href="Ordinals.Exponentiation.Supremum.html#14906" class="Bound">γ</a> <a id="14958" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14961" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="14965" class="Symbol">(</a><a id="14966" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="14976" href="Ordinals.Exponentiation.Supremum.html#14902" class="Bound">α</a> <a id="14978" href="Ordinals.Exponentiation.Supremum.html#14904" class="Bound">β</a><a id="14979" class="Symbol">)</a>           <a id="14991" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14994" href="Ordinals.Exponentiation.Supremum.html#15223" class="Function">II</a>  <a id="14998" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="15001" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="15005" class="Symbol">(λ</a> <a id="15008" href="Ordinals.Exponentiation.Supremum.html#15008" class="Bound">-</a> <a id="15010" class="Symbol">→</a> <a id="15012" href="Ordinals.Exponentiation.Supremum.html#14906" class="Bound">γ</a> <a id="15014" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15017" class="Symbol">(</a><a id="15018" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="15028" href="Ordinals.Exponentiation.Supremum.html#14902" class="Bound">α</a> <a id="15030" href="Ordinals.Exponentiation.Supremum.html#14904" class="Bound">β</a> <a id="15032" href="Ordinals.Exponentiation.Supremum.html#15008" class="Bound">-</a><a id="15033" class="Symbol">))</a> <a id="15036" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15039" href="Ordinals.Exponentiation.Supremum.html#15273" class="Function">III</a> <a id="15043" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="15046" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="15050" href="Ordinals.Exponentiation.Supremum.html#15094" class="Function">F</a>                              <a id="15081" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="15085" class="Keyword">where</a>
   <a id="15094" href="Ordinals.Exponentiation.Supremum.html#15094" class="Function">F</a> <a id="15096" class="Symbol">:</a> <a id="15098" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="15100" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="15102" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15104" href="Ordinals.Exponentiation.Supremum.html#14904" class="Bound">β</a> <a id="15106" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="15108" class="Symbol">→</a> <a id="15110" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15118" class="Symbol">(</a><a id="15119" href="Ordinals.Exponentiation.Supremum.html#14895" class="Bound">𝓤</a> <a id="15121" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15123" href="Ordinals.Exponentiation.Supremum.html#14899" class="Bound">𝓥</a><a id="15124" class="Symbol">)</a>
   <a id="15129" href="Ordinals.Exponentiation.Supremum.html#15094" class="Function">F</a> <a id="15131" class="Symbol">=</a> <a id="15133" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="15139" class="Symbol">(λ</a> <a id="15142" href="Ordinals.Exponentiation.Supremum.html#15142" class="Bound">_</a> <a id="15144" class="Symbol">→</a> <a id="15146" href="Ordinals.Exponentiation.Supremum.html#14906" class="Bound">γ</a><a id="15147" class="Symbol">)</a> <a id="15149" class="Symbol">(λ</a> <a id="15152" href="Ordinals.Exponentiation.Supremum.html#15152" class="Bound">b</a> <a id="15154" class="Symbol">→</a> <a id="15156" href="Ordinals.Exponentiation.Supremum.html#14906" class="Bound">γ</a> <a id="15158" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15161" href="Ordinals.Exponentiation.Supremum.html#14902" class="Bound">α</a> <a id="15163" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15166" class="Symbol">(</a><a id="15167" href="Ordinals.Exponentiation.Supremum.html#14904" class="Bound">β</a> <a id="15169" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15171" href="Ordinals.Exponentiation.Supremum.html#15152" class="Bound">b</a><a id="15172" class="Symbol">)</a> <a id="15174" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15177" href="Ordinals.Exponentiation.Supremum.html#14902" class="Bound">α</a><a id="15178" class="Symbol">)</a>

   <a id="15184" href="Ordinals.Exponentiation.Supremum.html#15184" class="Function">I</a>   <a id="15188" class="Symbol">=</a> <a id="15190" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15193" class="Symbol">(</a><a id="15194" href="Ordinals.Exponentiation.Supremum.html#14906" class="Bound">γ</a> <a id="15196" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="15199" class="Symbol">)</a> <a id="15201" class="Symbol">(</a><a id="15202" href="Ordinals.Exponentiation.Supremum.html#2073" class="Function">^ₒ-behaviour</a> <a id="15215" href="Ordinals.Exponentiation.Supremum.html#14902" class="Bound">α</a> <a id="15217" href="Ordinals.Exponentiation.Supremum.html#14904" class="Bound">β</a><a id="15218" class="Symbol">)</a>
   <a id="15223" href="Ordinals.Exponentiation.Supremum.html#15223" class="Function">II</a>  <a id="15227" class="Symbol">=</a> <a id="15229" href="Ordinals.MultiplicationProperties.html#11301" class="Function">×ₒ-is-continuous</a> <a id="15246" href="Ordinals.Exponentiation.Supremum.html#446" class="Bound">pt</a> <a id="15249" href="Ordinals.Exponentiation.Supremum.html#492" class="Bound">sr</a> <a id="15252" href="Ordinals.Exponentiation.Supremum.html#14906" class="Bound">γ</a> <a id="15254" class="Symbol">(</a><a id="15255" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="15265" href="Ordinals.Exponentiation.Supremum.html#14902" class="Bound">α</a> <a id="15267" href="Ordinals.Exponentiation.Supremum.html#14904" class="Bound">β</a><a id="15268" class="Symbol">)</a>
   <a id="15273" href="Ordinals.Exponentiation.Supremum.html#15273" class="Function">III</a> <a id="15277" class="Symbol">=</a> <a id="15279" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15282" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="15286" class="Symbol">(</a><a id="15287" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="15295" href="Ordinals.Exponentiation.Supremum.html#635" class="Function">fe&#39;</a> <a id="15299" href="Ordinals.Exponentiation.Supremum.html#15317" class="Function">h</a><a id="15300" class="Symbol">)</a>
    <a id="15306" class="Keyword">where</a>
     <a id="15317" href="Ordinals.Exponentiation.Supremum.html#15317" class="Function">h</a> <a id="15319" class="Symbol">:</a> <a id="15321" class="Symbol">(λ</a> <a id="15324" href="Ordinals.Exponentiation.Supremum.html#15324" class="Bound">-</a> <a id="15326" class="Symbol">→</a> <a id="15328" href="Ordinals.Exponentiation.Supremum.html#14906" class="Bound">γ</a> <a id="15330" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15333" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="15343" href="Ordinals.Exponentiation.Supremum.html#14902" class="Bound">α</a> <a id="15345" href="Ordinals.Exponentiation.Supremum.html#14904" class="Bound">β</a> <a id="15347" href="Ordinals.Exponentiation.Supremum.html#15324" class="Bound">-</a><a id="15348" class="Symbol">)</a> <a id="15350" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="15352" href="Ordinals.Exponentiation.Supremum.html#15094" class="Function">F</a>
     <a id="15359" href="Ordinals.Exponentiation.Supremum.html#15317" class="Function">h</a> <a id="15361" class="Symbol">(</a><a id="15362" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15366" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15367" class="Symbol">)</a> <a id="15369" class="Symbol">=</a> <a id="15371" href="Ordinals.MultiplicationProperties.html#2193" class="Function">𝟙ₒ-right-neutral-×ₒ</a> <a id="15391" href="Ordinals.Exponentiation.Supremum.html#14906" class="Bound">γ</a>
     <a id="15398" href="Ordinals.Exponentiation.Supremum.html#15317" class="Function">h</a> <a id="15400" class="Symbol">(</a><a id="15401" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15405" href="Ordinals.Exponentiation.Supremum.html#15405" class="Bound">b</a><a id="15406" class="Symbol">)</a> <a id="15408" class="Symbol">=</a> <a id="15410" class="Symbol">(</a><a id="15411" href="Ordinals.MultiplicationProperties.html#3079" class="Function">×ₒ-assoc</a> <a id="15420" href="Ordinals.Exponentiation.Supremum.html#14906" class="Bound">γ</a> <a id="15422" class="Symbol">(</a><a id="15423" href="Ordinals.Exponentiation.Supremum.html#14902" class="Bound">α</a> <a id="15425" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15428" class="Symbol">(</a><a id="15429" href="Ordinals.Exponentiation.Supremum.html#14904" class="Bound">β</a> <a id="15431" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15433" href="Ordinals.Exponentiation.Supremum.html#15405" class="Bound">b</a><a id="15434" class="Symbol">))</a> <a id="15437" href="Ordinals.Exponentiation.Supremum.html#14902" class="Bound">α</a><a id="15438" class="Symbol">)</a> <a id="15440" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="^ₒ-by-+ₒ"></a><a id="15444" href="Ordinals.Exponentiation.Supremum.html#15444" class="Function">^ₒ-by-+ₒ</a> <a id="15453" class="Symbol">:</a> <a id="15455" class="Symbol">{</a><a id="15456" href="Ordinals.Exponentiation.Supremum.html#15456" class="Bound">𝓤</a> <a id="15458" href="Ordinals.Exponentiation.Supremum.html#15458" class="Bound">𝓥</a> <a id="15460" class="Symbol">:</a> <a id="15462" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="15470" class="Symbol">}</a> <a id="15472" class="Symbol">(</a><a id="15473" href="Ordinals.Exponentiation.Supremum.html#15473" class="Bound">α</a> <a id="15475" class="Symbol">:</a> <a id="15477" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15485" href="Ordinals.Exponentiation.Supremum.html#15456" class="Bound">𝓤</a><a id="15486" class="Symbol">)</a> <a id="15488" class="Symbol">(</a><a id="15489" href="Ordinals.Exponentiation.Supremum.html#15489" class="Bound">β</a> <a id="15491" href="Ordinals.Exponentiation.Supremum.html#15491" class="Bound">γ</a> <a id="15493" class="Symbol">:</a> <a id="15495" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15503" href="Ordinals.Exponentiation.Supremum.html#15458" class="Bound">𝓥</a><a id="15504" class="Symbol">)</a>
         <a id="15515" class="Symbol">→</a> <a id="15517" href="Ordinals.Exponentiation.Supremum.html#15473" class="Bound">α</a> <a id="15519" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15522" class="Symbol">(</a><a id="15523" href="Ordinals.Exponentiation.Supremum.html#15489" class="Bound">β</a> <a id="15525" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15528" href="Ordinals.Exponentiation.Supremum.html#15491" class="Bound">γ</a><a id="15529" class="Symbol">)</a> <a id="15531" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15533" href="Ordinals.Exponentiation.Supremum.html#15473" class="Bound">α</a> <a id="15535" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15538" href="Ordinals.Exponentiation.Supremum.html#15489" class="Bound">β</a> <a id="15540" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15543" href="Ordinals.Exponentiation.Supremum.html#15473" class="Bound">α</a> <a id="15545" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15548" href="Ordinals.Exponentiation.Supremum.html#15491" class="Bound">γ</a>
<a id="15550" href="Ordinals.Exponentiation.Supremum.html#15444" class="Function">^ₒ-by-+ₒ</a> <a id="15559" class="Symbol">{</a><a id="15560" href="Ordinals.Exponentiation.Supremum.html#15560" class="Bound">𝓤</a><a id="15561" class="Symbol">}</a> <a id="15563" class="Symbol">{</a><a id="15564" href="Ordinals.Exponentiation.Supremum.html#15564" class="Bound">𝓥</a><a id="15565" class="Symbol">}</a> <a id="15567" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15569" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="15571" class="Symbol">=</a>
 <a id="15574" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="15602" class="Symbol">(λ</a> <a id="15605" href="Ordinals.Exponentiation.Supremum.html#15605" class="Bound">γ</a> <a id="15607" class="Symbol">→</a> <a id="15609" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15611" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15614" class="Symbol">(</a><a id="15615" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="15617" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15620" href="Ordinals.Exponentiation.Supremum.html#15605" class="Bound">γ</a><a id="15621" class="Symbol">)</a> <a id="15623" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15625" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15627" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15630" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="15632" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15635" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15637" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15640" href="Ordinals.Exponentiation.Supremum.html#15605" class="Bound">γ</a><a id="15641" class="Symbol">)</a> <a id="15643" href="Ordinals.Exponentiation.Supremum.html#15656" class="Function">I</a>
  <a id="15647" class="Keyword">where</a>
   <a id="15656" href="Ordinals.Exponentiation.Supremum.html#15656" class="Function">I</a> <a id="15658" class="Symbol">:</a> <a id="15660" class="Symbol">(</a><a id="15661" href="Ordinals.Exponentiation.Supremum.html#15661" class="Bound">γ</a> <a id="15663" class="Symbol">:</a> <a id="15665" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15673" href="Ordinals.Exponentiation.Supremum.html#15564" class="Bound">𝓥</a><a id="15674" class="Symbol">)</a>
     <a id="15681" class="Symbol">→</a> <a id="15683" class="Symbol">((</a><a id="15685" href="Ordinals.Exponentiation.Supremum.html#15685" class="Bound">c</a> <a id="15687" class="Symbol">:</a> <a id="15689" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15691" href="Ordinals.Exponentiation.Supremum.html#15661" class="Bound">γ</a> <a id="15693" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="15694" class="Symbol">)</a> <a id="15696" class="Symbol">→</a> <a id="15698" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15700" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15703" class="Symbol">(</a><a id="15704" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="15706" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15709" class="Symbol">(</a><a id="15710" href="Ordinals.Exponentiation.Supremum.html#15661" class="Bound">γ</a> <a id="15712" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15714" href="Ordinals.Exponentiation.Supremum.html#15685" class="Bound">c</a><a id="15715" class="Symbol">))</a> <a id="15718" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15720" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15722" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15725" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="15727" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15730" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15732" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15735" class="Symbol">(</a><a id="15736" href="Ordinals.Exponentiation.Supremum.html#15661" class="Bound">γ</a> <a id="15738" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15740" href="Ordinals.Exponentiation.Supremum.html#15685" class="Bound">c</a><a id="15741" class="Symbol">))</a>
     <a id="15749" class="Symbol">→</a> <a id="15751" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15753" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15756" class="Symbol">(</a><a id="15757" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="15759" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15762" href="Ordinals.Exponentiation.Supremum.html#15661" class="Bound">γ</a><a id="15763" class="Symbol">)</a> <a id="15765" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15767" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15769" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15772" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="15774" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15777" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15779" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15782" href="Ordinals.Exponentiation.Supremum.html#15661" class="Bound">γ</a>
   <a id="15787" href="Ordinals.Exponentiation.Supremum.html#15656" class="Function">I</a> <a id="15789" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a> <a id="15791" href="Ordinals.Exponentiation.Supremum.html#15791" class="Bound">IH</a> <a id="15794" class="Symbol">=</a> <a id="15796" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15798" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15801" class="Symbol">(</a><a id="15802" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="15804" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15807" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a><a id="15808" class="Symbol">)</a>    <a id="15813" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15816" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="15826" class="Symbol">(</a><a id="15827" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15829" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15832" class="Symbol">(</a><a id="15833" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="15835" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15838" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a><a id="15839" class="Symbol">))</a> <a id="15842" class="Symbol">(</a><a id="15843" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="15847" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a><a id="15848" class="Symbol">)</a> <a id="15850" href="Ordinals.Exponentiation.Supremum.html#16403" class="Function">II</a> <a id="15853" href="Ordinals.Exponentiation.Supremum.html#17145" class="Function">III</a> <a id="15857" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="15871" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="15875" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a>            <a id="15888" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15891" class="Symbol">(</a><a id="15892" href="Ordinals.Exponentiation.Supremum.html#14717" class="Function">×ₒ-^ₒ-lemma</a> <a id="15904" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15906" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a> <a id="15908" class="Symbol">(</a><a id="15909" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15911" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15914" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a><a id="15915" class="Symbol">))</a> <a id="15918" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="15921" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="15935" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15937" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15940" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="15942" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15945" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="15947" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="15950" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a> <a id="15952" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="15958" class="Keyword">where</a>
     <a id="15969" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a> <a id="15971" class="Symbol">:</a> <a id="15973" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="15975" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="15977" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15979" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a> <a id="15981" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="15983" class="Symbol">→</a> <a id="15985" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15993" class="Symbol">(</a><a id="15994" href="Ordinals.Exponentiation.Supremum.html#15560" class="Bound">𝓤</a> <a id="15996" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15998" href="Ordinals.Exponentiation.Supremum.html#15564" class="Bound">𝓥</a><a id="15999" class="Symbol">)</a>
     <a id="16006" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a> <a id="16008" class="Symbol">=</a> <a id="16010" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="16016" class="Symbol">(λ</a> <a id="16019" href="Ordinals.Exponentiation.Supremum.html#16019" class="Bound">_</a> <a id="16021" class="Symbol">→</a> <a id="16023" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16025" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16028" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a><a id="16029" class="Symbol">)</a> <a id="16031" class="Symbol">(λ</a> <a id="16034" href="Ordinals.Exponentiation.Supremum.html#16034" class="Bound">c</a> <a id="16036" class="Symbol">→</a> <a id="16038" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16040" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16043" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="16045" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16048" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16050" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16053" class="Symbol">(</a><a id="16054" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a> <a id="16056" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16058" href="Ordinals.Exponentiation.Supremum.html#16034" class="Bound">c</a><a id="16059" class="Symbol">)</a> <a id="16061" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16064" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a><a id="16065" class="Symbol">)</a>

     <a id="16073" href="Ordinals.Exponentiation.Supremum.html#16073" class="Function">eq</a> <a id="16076" class="Symbol">:</a> <a id="16078" class="Symbol">(</a><a id="16079" href="Ordinals.Exponentiation.Supremum.html#16079" class="Bound">c</a> <a id="16081" class="Symbol">:</a> <a id="16083" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16085" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a> <a id="16087" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="16088" class="Symbol">)</a>
        <a id="16098" class="Symbol">→</a> <a id="16100" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16102" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16105" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="16107" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16110" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16112" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16115" class="Symbol">(</a><a id="16116" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a> <a id="16118" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16120" href="Ordinals.Exponentiation.Supremum.html#16079" class="Bound">c</a><a id="16121" class="Symbol">)</a> <a id="16123" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16126" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16128" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16130" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16132" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16135" class="Symbol">((</a><a id="16137" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="16139" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16142" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a><a id="16143" class="Symbol">)</a> <a id="16145" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16147" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16151" href="Ordinals.Exponentiation.Supremum.html#16079" class="Bound">c</a><a id="16152" class="Symbol">)</a> <a id="16154" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16157" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a>
     <a id="16164" href="Ordinals.Exponentiation.Supremum.html#16073" class="Function">eq</a> <a id="16167" href="Ordinals.Exponentiation.Supremum.html#16167" class="Bound">c</a> <a id="16169" class="Symbol">=</a> <a id="16171" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16173" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16176" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="16178" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16181" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16183" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16186" class="Symbol">(</a><a id="16187" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a> <a id="16189" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16191" href="Ordinals.Exponentiation.Supremum.html#16167" class="Bound">c</a><a id="16192" class="Symbol">)</a> <a id="16194" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16197" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a>  <a id="16200" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16203" href="Ordinals.Exponentiation.Supremum.html#16319" class="Function">e₁</a> <a id="16206" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="16220" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16222" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16225" class="Symbol">(</a><a id="16226" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="16228" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16231" class="Symbol">(</a><a id="16232" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a> <a id="16234" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16236" href="Ordinals.Exponentiation.Supremum.html#16167" class="Bound">c</a><a id="16237" class="Symbol">))</a> <a id="16240" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16243" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a>     <a id="16249" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16252" href="Ordinals.Exponentiation.Supremum.html#16354" class="Function">e₂</a> <a id="16255" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="16269" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16271" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16274" class="Symbol">((</a><a id="16276" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="16278" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16281" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a><a id="16282" class="Symbol">)</a> <a id="16284" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16286" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16290" href="Ordinals.Exponentiation.Supremum.html#16167" class="Bound">c</a><a id="16291" class="Symbol">)</a> <a id="16293" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16296" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16298" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
      <a id="16306" class="Keyword">where</a>
       <a id="16319" href="Ordinals.Exponentiation.Supremum.html#16319" class="Function">e₁</a> <a id="16322" class="Symbol">=</a> <a id="16324" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16327" class="Symbol">(</a><a id="16328" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ</a> <a id="16332" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a><a id="16333" class="Symbol">)</a> <a id="16335" class="Symbol">((</a><a id="16337" href="Ordinals.Exponentiation.Supremum.html#15791" class="Bound">IH</a> <a id="16340" href="Ordinals.Exponentiation.Supremum.html#16167" class="Bound">c</a><a id="16341" class="Symbol">)</a> <a id="16343" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="16345" class="Symbol">)</a>
       <a id="16354" href="Ordinals.Exponentiation.Supremum.html#16354" class="Function">e₂</a> <a id="16357" class="Symbol">=</a> <a id="16359" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16362" class="Symbol">(λ</a> <a id="16365" href="Ordinals.Exponentiation.Supremum.html#16365" class="Bound">-</a> <a id="16367" class="Symbol">→</a> <a id="16369" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16371" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16374" href="Ordinals.Exponentiation.Supremum.html#16365" class="Bound">-</a> <a id="16376" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16379" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a><a id="16380" class="Symbol">)</a> <a id="16382" class="Symbol">(</a><a id="16383" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="16394" href="Ordinals.Exponentiation.Supremum.html#16167" class="Bound">c</a><a id="16395" class="Symbol">)</a>

     <a id="16403" href="Ordinals.Exponentiation.Supremum.html#16403" class="Function">II</a> <a id="16406" class="Symbol">:</a> <a id="16408" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16410" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16413" class="Symbol">(</a><a id="16414" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="16416" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16419" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a><a id="16420" class="Symbol">)</a> <a id="16422" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16424" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="16428" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a>
     <a id="16435" href="Ordinals.Exponentiation.Supremum.html#16403" class="Function">II</a> <a id="16438" class="Symbol">=</a> <a id="16440" href="Ordinals.Exponentiation.Supremum.html#2795" class="Function">^ₒ-is-lower-bound-of-upper-bounds</a> <a id="16474" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16476" class="Symbol">(</a><a id="16477" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="16479" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16482" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a><a id="16483" class="Symbol">)</a> <a id="16485" class="Symbol">(</a><a id="16486" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="16490" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a><a id="16491" class="Symbol">)</a>
            <a id="16505" href="Ordinals.Exponentiation.Supremum.html#16534" class="Function">II₁</a> <a id="16509" href="Ordinals.Exponentiation.Supremum.html#16689" class="Function">II₂</a>
       <a id="16520" class="Keyword">where</a>
        <a id="16534" href="Ordinals.Exponentiation.Supremum.html#16534" class="Function">II₁</a> <a id="16538" class="Symbol">:</a> <a id="16540" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16543" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16545" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="16549" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a>
        <a id="16559" href="Ordinals.Exponentiation.Supremum.html#16534" class="Function">II₁</a> <a id="16563" class="Symbol">=</a> <a id="16565" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="16573" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16576" class="Symbol">(</a><a id="16577" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16579" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16582" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a><a id="16583" class="Symbol">)</a> <a id="16585" class="Symbol">(</a><a id="16586" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="16590" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a><a id="16591" class="Symbol">)</a>
               <a id="16608" class="Symbol">(</a><a id="16609" href="Ordinals.Exponentiation.Supremum.html#5479" class="Function">^ₒ-has-least-element</a> <a id="16630" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16632" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a><a id="16633" class="Symbol">)</a>
               <a id="16650" class="Symbol">(</a><a id="16651" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="16670" class="Symbol">_</a> <a id="16672" class="Symbol">(</a><a id="16673" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16677" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="16678" class="Symbol">))</a>
        <a id="16689" href="Ordinals.Exponentiation.Supremum.html#16689" class="Function">II₂</a> <a id="16693" class="Symbol">:</a> <a id="16695" class="Symbol">(</a><a id="16696" href="Ordinals.Exponentiation.Supremum.html#16696" class="Bound">x</a> <a id="16698" class="Symbol">:</a> <a id="16700" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16702" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="16704" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16707" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a> <a id="16709" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="16710" class="Symbol">)</a> <a id="16712" class="Symbol">→</a> <a id="16714" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16716" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16719" class="Symbol">(</a><a id="16720" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="16722" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16725" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a> <a id="16727" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16729" href="Ordinals.Exponentiation.Supremum.html#16696" class="Bound">x</a><a id="16730" class="Symbol">)</a> <a id="16732" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16735" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16737" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16739" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="16743" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a>
        <a id="16753" href="Ordinals.Exponentiation.Supremum.html#16689" class="Function">II₂</a> <a id="16757" class="Symbol">(</a><a id="16758" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16762" href="Ordinals.Exponentiation.Supremum.html#16762" class="Bound">b</a><a id="16763" class="Symbol">)</a> <a id="16765" class="Symbol">=</a> <a id="16767" href="MLTT.Id.html#734" class="Function">transport</a>
                       <a id="16800" class="Symbol">(</a><a id="16801" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="16804" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="16808" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a><a id="16809" class="Symbol">)</a>
                       <a id="16834" class="Symbol">(</a><a id="16835" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16838" class="Symbol">(λ</a> <a id="16841" href="Ordinals.Exponentiation.Supremum.html#16841" class="Bound">-</a> <a id="16843" class="Symbol">→</a> <a id="16845" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16847" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16850" href="Ordinals.Exponentiation.Supremum.html#16841" class="Bound">-</a> <a id="16852" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16855" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a><a id="16856" class="Symbol">)</a> <a id="16858" class="Symbol">(</a><a id="16859" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="16869" href="Ordinals.Exponentiation.Supremum.html#16762" class="Bound">b</a><a id="16870" class="Symbol">))</a>
                       <a id="16896" class="Symbol">(</a><a id="16897" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="16905" class="Symbol">(</a><a id="16906" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16908" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16911" class="Symbol">(</a><a id="16912" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="16914" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16916" href="Ordinals.Exponentiation.Supremum.html#16762" class="Bound">b</a><a id="16917" class="Symbol">)</a> <a id="16919" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16922" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a><a id="16923" class="Symbol">)</a> <a id="16925" class="Symbol">(</a><a id="16926" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16928" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="16931" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a><a id="16932" class="Symbol">)</a> <a id="16934" class="Symbol">(</a><a id="16935" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="16939" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a><a id="16940" class="Symbol">)</a>
                         <a id="16967" class="Symbol">(</a><a id="16968" href="Ordinals.Exponentiation.Supremum.html#2677" class="Function">^ₒ-is-upper-bound₂</a> <a id="16987" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="16989" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a><a id="16990" class="Symbol">)</a>
                         <a id="17017" class="Symbol">(</a><a id="17018" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="17037" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a> <a id="17039" class="Symbol">(</a><a id="17040" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17044" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="17045" class="Symbol">)))</a>
        <a id="17057" href="Ordinals.Exponentiation.Supremum.html#16689" class="Function">II₂</a> <a id="17061" class="Symbol">(</a><a id="17062" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17066" href="Ordinals.Exponentiation.Supremum.html#17066" class="Bound">c</a><a id="17067" class="Symbol">)</a> <a id="17069" class="Symbol">=</a>
         <a id="17080" href="MLTT.Id.html#734" class="Function">transport</a> <a id="17090" class="Symbol">(</a><a id="17091" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="17094" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="17098" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a><a id="17099" class="Symbol">)</a> <a id="17101" class="Symbol">(</a><a id="17102" href="Ordinals.Exponentiation.Supremum.html#16073" class="Function">eq</a> <a id="17105" href="Ordinals.Exponentiation.Supremum.html#17066" class="Bound">c</a><a id="17106" class="Symbol">)</a> <a id="17108" class="Symbol">(</a><a id="17109" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="17128" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a> <a id="17130" class="Symbol">(</a><a id="17131" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17135" href="Ordinals.Exponentiation.Supremum.html#17066" class="Bound">c</a><a id="17136" class="Symbol">))</a>

     <a id="17145" href="Ordinals.Exponentiation.Supremum.html#17145" class="Function">III</a> <a id="17149" class="Symbol">:</a> <a id="17151" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="17155" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a> <a id="17157" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17159" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="17161" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17164" class="Symbol">(</a><a id="17165" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="17167" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17170" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a><a id="17171" class="Symbol">)</a>
     <a id="17178" href="Ordinals.Exponentiation.Supremum.html#17145" class="Function">III</a> <a id="17182" class="Symbol">=</a> <a id="17184" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="17219" class="Symbol">_</a> <a id="17221" class="Symbol">(</a><a id="17222" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="17224" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17227" class="Symbol">(</a><a id="17228" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="17230" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17233" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a><a id="17234" class="Symbol">))</a> <a id="17237" href="Ordinals.Exponentiation.Supremum.html#17261" class="Function">III&#39;</a>
      <a id="17248" class="Keyword">where</a>
       <a id="17261" href="Ordinals.Exponentiation.Supremum.html#17261" class="Function">III&#39;</a> <a id="17266" class="Symbol">:</a> <a id="17268" class="Symbol">(</a><a id="17269" href="Ordinals.Exponentiation.Supremum.html#17269" class="Bound">x</a> <a id="17271" class="Symbol">:</a> <a id="17273" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="17275" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="17277" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17279" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a> <a id="17281" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="17282" class="Symbol">)</a> <a id="17284" class="Symbol">→</a> <a id="17286" href="Ordinals.Exponentiation.Supremum.html#15969" class="Function">F</a> <a id="17288" href="Ordinals.Exponentiation.Supremum.html#17269" class="Bound">x</a> <a id="17290" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17292" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="17294" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17297" class="Symbol">(</a><a id="17298" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="17300" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17303" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a><a id="17304" class="Symbol">)</a>
       <a id="17313" href="Ordinals.Exponentiation.Supremum.html#17261" class="Function">III&#39;</a> <a id="17318" class="Symbol">(</a><a id="17319" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17323" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="17324" class="Symbol">)</a> <a id="17326" class="Symbol">=</a> <a id="17328" href="Ordinals.Exponentiation.Supremum.html#8337" class="Function">^ₒ-monotone-in-exponent</a> <a id="17352" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="17354" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="17356" class="Symbol">(</a><a id="17357" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="17359" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17362" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a><a id="17363" class="Symbol">)</a> <a id="17365" class="Symbol">(</a><a id="17366" href="Ordinals.AdditionProperties.html#4922" class="Function">+ₒ-left-⊴</a> <a id="17376" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="17378" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a><a id="17379" class="Symbol">)</a>
       <a id="17388" href="Ordinals.Exponentiation.Supremum.html#17261" class="Function">III&#39;</a> <a id="17393" class="Symbol">(</a><a id="17394" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17398" href="Ordinals.Exponentiation.Supremum.html#17398" class="Bound">c</a><a id="17399" class="Symbol">)</a> <a id="17401" class="Symbol">=</a>
        <a id="17411" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="17423" class="Symbol">(</a><a id="17424" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="17427" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="17429" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="17432" class="Symbol">(</a><a id="17433" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="17435" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17438" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a><a id="17439" class="Symbol">))</a> <a id="17442" class="Symbol">(</a><a id="17443" href="Ordinals.Exponentiation.Supremum.html#16073" class="Function">eq</a> <a id="17446" href="Ordinals.Exponentiation.Supremum.html#17398" class="Bound">c</a><a id="17447" class="Symbol">)</a> <a id="17449" class="Symbol">(</a><a id="17450" href="Ordinals.Exponentiation.Supremum.html#2677" class="Function">^ₒ-is-upper-bound₂</a> <a id="17469" href="Ordinals.Exponentiation.Supremum.html#15567" class="Bound">α</a> <a id="17471" class="Symbol">(</a><a id="17472" href="Ordinals.Exponentiation.Supremum.html#15569" class="Bound">β</a> <a id="17474" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17477" href="Ordinals.Exponentiation.Supremum.html#15789" class="Bound">γ</a><a id="17478" class="Symbol">))</a>

<a id="17482" class="Markup">\end{code}</a><a id="17492" class="Background">

The general lemma
  α ^ₒ (β +ₒ γ) ＝ α ^ₒ β ×ₒ α ^ₒ γ
has the successor specification
  α ^ₒ (β +ₒ 𝟙ₒ) = α ^ₒ β ×ₒ α
as a special case, but deriving it like this forces the universe parameters to
be less general compared to the direct proof given above in
^ₒ-satisifies-succ-specification.

The proof above of 𝟙ₒ-neutral-^ₒ goes via
^ₒ-satisifies-succ-specification, so in order to avoid an implicit
dependency on that proof, we reprove it from scratch here.

</a><a id="17953" class="Markup">\begin{code}</a>

<a id="^ₒ-satisfies-succ-specification&#39;"></a><a id="17967" href="Ordinals.Exponentiation.Supremum.html#17967" class="Function">^ₒ-satisfies-succ-specification&#39;</a> <a id="18000" class="Symbol">:</a> <a id="18002" class="Symbol">(</a><a id="18003" href="Ordinals.Exponentiation.Supremum.html#18003" class="Bound">α</a> <a id="18005" class="Symbol">:</a> <a id="18007" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18015" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18016" class="Symbol">)</a>
                                 <a id="18051" class="Symbol">→</a> <a id="18053" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18056" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18058" href="Ordinals.Exponentiation.Supremum.html#18003" class="Bound">α</a>
                                 <a id="18093" class="Symbol">→</a> <a id="18095" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="18118" class="Symbol">{</a><a id="18119" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18120" class="Symbol">}</a> <a id="18122" class="Symbol">{</a><a id="18123" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18124" class="Symbol">}</a> <a id="18126" href="Ordinals.Exponentiation.Supremum.html#18003" class="Bound">α</a> <a id="18128" class="Symbol">(</a><a id="18129" href="Ordinals.Exponentiation.Supremum.html#18003" class="Bound">α</a> <a id="18131" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="18134" class="Symbol">)</a>
<a id="18136" href="Ordinals.Exponentiation.Supremum.html#17967" class="Function">^ₒ-satisfies-succ-specification&#39;</a> <a id="18169" class="Symbol">{</a><a id="18170" href="Ordinals.Exponentiation.Supremum.html#18170" class="Bound">𝓤</a><a id="18171" class="Symbol">}</a> <a id="18173" href="Ordinals.Exponentiation.Supremum.html#18173" class="Bound">α</a> <a id="18175" href="Ordinals.Exponentiation.Supremum.html#18175" class="Bound">l</a> <a id="18177" href="Ordinals.Exponentiation.Supremum.html#18177" class="Bound">β</a> <a id="18179" class="Symbol">=</a>
 <a id="18182" href="Ordinals.Exponentiation.Supremum.html#18173" class="Bound">α</a> <a id="18184" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18187" class="Symbol">(</a><a id="18188" href="Ordinals.Exponentiation.Supremum.html#18177" class="Bound">β</a> <a id="18190" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18193" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="18195" class="Symbol">)</a>    <a id="18200" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18203" href="Ordinals.Exponentiation.Supremum.html#15444" class="Function">^ₒ-by-+ₒ</a> <a id="18212" href="Ordinals.Exponentiation.Supremum.html#18173" class="Bound">α</a> <a id="18214" href="Ordinals.Exponentiation.Supremum.html#18177" class="Bound">β</a> <a id="18216" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18219" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="18222" href="Ordinals.Exponentiation.Supremum.html#18173" class="Bound">α</a> <a id="18224" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18227" href="Ordinals.Exponentiation.Supremum.html#18177" class="Bound">β</a> <a id="18229" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18232" href="Ordinals.Exponentiation.Supremum.html#18173" class="Bound">α</a> <a id="18234" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18237" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18240" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18243" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18246" class="Symbol">(</a><a id="18247" href="Ordinals.Exponentiation.Supremum.html#18173" class="Bound">α</a> <a id="18249" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18252" href="Ordinals.Exponentiation.Supremum.html#18177" class="Bound">β</a> <a id="18254" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="18257" class="Symbol">)</a> <a id="18259" class="Symbol">(</a><a id="18260" href="Ordinals.Exponentiation.Supremum.html#18314" class="Function">𝟙ₒ-neutral-^ₒ&#39;</a> <a id="18275" href="Ordinals.Exponentiation.Supremum.html#18173" class="Bound">α</a> <a id="18277" href="Ordinals.Exponentiation.Supremum.html#18175" class="Bound">l</a><a id="18278" class="Symbol">)</a> <a id="18280" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="18283" href="Ordinals.Exponentiation.Supremum.html#18173" class="Bound">α</a> <a id="18285" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18288" href="Ordinals.Exponentiation.Supremum.html#18177" class="Bound">β</a> <a id="18290" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18293" href="Ordinals.Exponentiation.Supremum.html#18173" class="Bound">α</a>       <a id="18301" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="18305" class="Keyword">where</a>
   <a id="18314" href="Ordinals.Exponentiation.Supremum.html#18314" class="Function">𝟙ₒ-neutral-^ₒ&#39;</a> <a id="18329" class="Symbol">:</a> <a id="18331" class="Symbol">(</a><a id="18332" href="Ordinals.Exponentiation.Supremum.html#18332" class="Bound">α</a> <a id="18334" class="Symbol">:</a> <a id="18336" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18344" href="Ordinals.Exponentiation.Supremum.html#18170" class="Bound">𝓤</a><a id="18345" class="Symbol">)</a> <a id="18347" class="Symbol">→</a> <a id="18349" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18352" class="Symbol">{</a><a id="18353" href="Ordinals.Exponentiation.Supremum.html#18170" class="Bound">𝓤</a><a id="18354" class="Symbol">}</a> <a id="18356" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18358" href="Ordinals.Exponentiation.Supremum.html#18332" class="Bound">α</a> <a id="18360" class="Symbol">→</a> <a id="18362" href="Ordinals.Exponentiation.Supremum.html#18332" class="Bound">α</a> <a id="18364" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18367" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18370" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18372" href="Ordinals.Exponentiation.Supremum.html#18332" class="Bound">α</a>
   <a id="18377" href="Ordinals.Exponentiation.Supremum.html#18314" class="Function">𝟙ₒ-neutral-^ₒ&#39;</a> <a id="18392" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18394" href="Ordinals.Exponentiation.Supremum.html#18394" class="Bound">l</a> <a id="18396" class="Symbol">=</a> <a id="18398" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="18408" class="Symbol">(</a><a id="18409" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18411" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18414" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="18416" class="Symbol">)</a> <a id="18418" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18420" href="Ordinals.Exponentiation.Supremum.html#18668" class="Function">II</a> <a id="18423" href="Ordinals.Exponentiation.Supremum.html#18849" class="Function">III</a>
    <a id="18431" class="Keyword">where</a>
     <a id="18442" href="Ordinals.Exponentiation.Supremum.html#18442" class="Function">I</a> <a id="18444" class="Symbol">=</a> <a id="18446" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18448" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18451" class="Symbol">(</a><a id="18452" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18455" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18457" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="18458" class="Symbol">)</a> <a id="18460" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18463" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18465" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18468" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18471" class="Symbol">(λ</a> <a id="18474" href="Ordinals.Exponentiation.Supremum.html#18474" class="Bound">-</a> <a id="18476" class="Symbol">→</a> <a id="18478" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18480" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18483" href="Ordinals.Exponentiation.Supremum.html#18474" class="Bound">-</a> <a id="18485" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18488" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a><a id="18489" class="Symbol">)</a> <a id="18491" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="18496" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="18507" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18509" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18512" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18515" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18518" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a>       <a id="18526" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18529" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18532" class="Symbol">(</a><a id="18533" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ</a> <a id="18537" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a><a id="18538" class="Symbol">)</a> <a id="18540" class="Symbol">(</a><a id="18541" href="Ordinals.Exponentiation.Supremum.html#5879" class="Function">^ₒ-satisfies-zero-specification</a> <a id="18573" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a><a id="18574" class="Symbol">)</a> <a id="18576" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="18587" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18590" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18593" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a>            <a id="18606" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18609" href="Ordinals.MultiplicationProperties.html#1544" class="Function">𝟙ₒ-left-neutral-×ₒ</a> <a id="18628" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18630" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="18641" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a>                  <a id="18660" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

     <a id="18668" href="Ordinals.Exponentiation.Supremum.html#18668" class="Function">II</a> <a id="18671" class="Symbol">:</a> <a id="18673" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18675" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18678" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18681" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18683" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a>
     <a id="18690" href="Ordinals.Exponentiation.Supremum.html#18668" class="Function">II</a> <a id="18693" class="Symbol">=</a> <a id="18695" href="Ordinals.Exponentiation.Supremum.html#2795" class="Function">^ₒ-is-lower-bound-of-upper-bounds</a> <a id="18729" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18731" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18734" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18736" href="Ordinals.Exponentiation.Supremum.html#18394" class="Bound">l</a> <a id="18738" class="Symbol">(λ</a> <a id="18741" href="Ordinals.Exponentiation.Supremum.html#18741" class="Bound">_</a> <a id="18743" class="Symbol">→</a> <a id="18745" href="Ordinals.Exponentiation.Supremum.html#18769" class="Function">II&#39;</a><a id="18748" class="Symbol">)</a>
      <a id="18756" class="Keyword">where</a>
       <a id="18769" href="Ordinals.Exponentiation.Supremum.html#18769" class="Function">II&#39;</a> <a id="18773" class="Symbol">:</a> <a id="18775" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18777" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18780" class="Symbol">(</a><a id="18781" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18784" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18786" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="18787" class="Symbol">)</a> <a id="18789" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18792" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18794" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18796" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a>
       <a id="18805" href="Ordinals.Exponentiation.Supremum.html#18769" class="Function">II&#39;</a> <a id="18809" class="Symbol">=</a> <a id="18811" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="18823" class="Symbol">(</a><a id="18824" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="18827" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a><a id="18828" class="Symbol">)</a> <a id="18830" href="Ordinals.Exponentiation.Supremum.html#18442" class="Function">I</a> <a id="18832" class="Symbol">(</a><a id="18833" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="18840" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a><a id="18841" class="Symbol">)</a>

     <a id="18849" href="Ordinals.Exponentiation.Supremum.html#18849" class="Function">III</a> <a id="18853" class="Symbol">:</a> <a id="18855" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18857" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18859" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18861" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18864" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
     <a id="18872" href="Ordinals.Exponentiation.Supremum.html#18849" class="Function">III</a> <a id="18876" class="Symbol">=</a> <a id="18878" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18888" class="Symbol">(</a><a id="18889" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="18892" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18894" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="18897" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="18899" class="Symbol">)</a> <a id="18901" href="Ordinals.Exponentiation.Supremum.html#18442" class="Function">I</a> <a id="18903" class="Symbol">(</a><a id="18904" href="Ordinals.Exponentiation.Supremum.html#2677" class="Function">^ₒ-is-upper-bound₂</a> <a id="18923" href="Ordinals.Exponentiation.Supremum.html#18392" class="Bound">α</a> <a id="18925" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="18927" class="Symbol">)</a>

<a id="18930" class="Markup">\end{code}</a><a id="18940" class="Background">

Exponentiating by a product is iterated exponentiation:

</a><a id="18999" class="Markup">\begin{code}</a>

<a id="^ₒ-by-×ₒ"></a><a id="19013" href="Ordinals.Exponentiation.Supremum.html#19013" class="Function">^ₒ-by-×ₒ</a> <a id="19022" class="Symbol">:</a> <a id="19024" class="Symbol">{</a><a id="19025" href="Ordinals.Exponentiation.Supremum.html#19025" class="Bound">𝓤</a> <a id="19027" href="Ordinals.Exponentiation.Supremum.html#19027" class="Bound">𝓥</a> <a id="19029" class="Symbol">:</a> <a id="19031" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="19039" class="Symbol">}</a> <a id="19041" class="Symbol">(</a><a id="19042" href="Ordinals.Exponentiation.Supremum.html#19042" class="Bound">α</a> <a id="19044" class="Symbol">:</a> <a id="19046" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19054" href="Ordinals.Exponentiation.Supremum.html#19025" class="Bound">𝓤</a><a id="19055" class="Symbol">)</a> <a id="19057" class="Symbol">(</a><a id="19058" href="Ordinals.Exponentiation.Supremum.html#19058" class="Bound">β</a> <a id="19060" href="Ordinals.Exponentiation.Supremum.html#19060" class="Bound">γ</a> <a id="19062" class="Symbol">:</a> <a id="19064" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19072" href="Ordinals.Exponentiation.Supremum.html#19027" class="Bound">𝓥</a><a id="19073" class="Symbol">)</a>
         <a id="19084" class="Symbol">→</a> <a id="19086" href="Ordinals.Exponentiation.Supremum.html#19042" class="Bound">α</a> <a id="19088" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19091" class="Symbol">(</a><a id="19092" href="Ordinals.Exponentiation.Supremum.html#19058" class="Bound">β</a> <a id="19094" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19097" href="Ordinals.Exponentiation.Supremum.html#19060" class="Bound">γ</a><a id="19098" class="Symbol">)</a> <a id="19100" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19102" class="Symbol">(</a><a id="19103" href="Ordinals.Exponentiation.Supremum.html#19042" class="Bound">α</a> <a id="19105" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19108" href="Ordinals.Exponentiation.Supremum.html#19058" class="Bound">β</a><a id="19109" class="Symbol">)</a> <a id="19111" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19114" href="Ordinals.Exponentiation.Supremum.html#19060" class="Bound">γ</a>
<a id="19116" href="Ordinals.Exponentiation.Supremum.html#19013" class="Function">^ₒ-by-×ₒ</a> <a id="19125" class="Symbol">{</a><a id="19126" href="Ordinals.Exponentiation.Supremum.html#19126" class="Bound">𝓤</a><a id="19127" class="Symbol">}</a> <a id="19129" class="Symbol">{</a><a id="19130" href="Ordinals.Exponentiation.Supremum.html#19130" class="Bound">𝓥</a><a id="19131" class="Symbol">}</a> <a id="19133" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19135" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="19137" class="Symbol">=</a>
 <a id="19140" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="19168" class="Symbol">(λ</a> <a id="19171" href="Ordinals.Exponentiation.Supremum.html#19171" class="Bound">γ</a> <a id="19173" class="Symbol">→</a> <a id="19175" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19177" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19180" class="Symbol">(</a><a id="19181" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="19183" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19186" href="Ordinals.Exponentiation.Supremum.html#19171" class="Bound">γ</a><a id="19187" class="Symbol">)</a> <a id="19189" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19191" class="Symbol">(</a><a id="19192" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19194" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19197" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19198" class="Symbol">)</a> <a id="19200" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19203" href="Ordinals.Exponentiation.Supremum.html#19171" class="Bound">γ</a><a id="19204" class="Symbol">)</a> <a id="19206" href="Ordinals.Exponentiation.Supremum.html#19219" class="Function">I</a>
  <a id="19210" class="Keyword">where</a>
   <a id="19219" href="Ordinals.Exponentiation.Supremum.html#19219" class="Function">I</a> <a id="19221" class="Symbol">:</a> <a id="19223" class="Symbol">(</a><a id="19224" href="Ordinals.Exponentiation.Supremum.html#19224" class="Bound">γ</a> <a id="19226" class="Symbol">:</a> <a id="19228" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19236" href="Ordinals.Exponentiation.Supremum.html#19130" class="Bound">𝓥</a><a id="19237" class="Symbol">)</a>
     <a id="19244" class="Symbol">→</a> <a id="19246" class="Symbol">((</a><a id="19248" href="Ordinals.Exponentiation.Supremum.html#19248" class="Bound">c</a> <a id="19250" class="Symbol">:</a> <a id="19252" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19254" href="Ordinals.Exponentiation.Supremum.html#19224" class="Bound">γ</a> <a id="19256" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="19257" class="Symbol">)</a> <a id="19259" class="Symbol">→</a> <a id="19261" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19263" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19266" class="Symbol">(</a><a id="19267" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="19269" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19272" class="Symbol">(</a><a id="19273" href="Ordinals.Exponentiation.Supremum.html#19224" class="Bound">γ</a> <a id="19275" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19277" href="Ordinals.Exponentiation.Supremum.html#19248" class="Bound">c</a><a id="19278" class="Symbol">))</a> <a id="19281" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19283" class="Symbol">(</a><a id="19284" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19286" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19289" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19290" class="Symbol">)</a> <a id="19292" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19295" class="Symbol">(</a><a id="19296" href="Ordinals.Exponentiation.Supremum.html#19224" class="Bound">γ</a> <a id="19298" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19300" href="Ordinals.Exponentiation.Supremum.html#19248" class="Bound">c</a><a id="19301" class="Symbol">))</a>
     <a id="19309" class="Symbol">→</a> <a id="19311" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19313" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19316" class="Symbol">(</a><a id="19317" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="19319" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19322" href="Ordinals.Exponentiation.Supremum.html#19224" class="Bound">γ</a><a id="19323" class="Symbol">)</a> <a id="19325" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19327" class="Symbol">(</a><a id="19328" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19330" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19333" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19334" class="Symbol">)</a> <a id="19336" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19339" href="Ordinals.Exponentiation.Supremum.html#19224" class="Bound">γ</a>
   <a id="19344" href="Ordinals.Exponentiation.Supremum.html#19219" class="Function">I</a> <a id="19346" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="19348" href="Ordinals.Exponentiation.Supremum.html#19348" class="Bound">IH</a> <a id="19351" class="Symbol">=</a> <a id="19353" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="19363" class="Symbol">(</a><a id="19364" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19366" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19369" class="Symbol">(</a><a id="19370" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="19372" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19375" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="19376" class="Symbol">))</a> <a id="19379" class="Symbol">((</a><a id="19381" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19383" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19386" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19387" class="Symbol">)</a> <a id="19389" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19392" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="19393" class="Symbol">)</a> <a id="19395" href="Ordinals.Exponentiation.Supremum.html#19417" class="Function">II</a> <a id="19398" href="Ordinals.Exponentiation.Supremum.html#20665" class="Function">III</a>
    <a id="19406" class="Keyword">where</a>
     <a id="19417" href="Ordinals.Exponentiation.Supremum.html#19417" class="Function">II</a> <a id="19420" class="Symbol">:</a> <a id="19422" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19424" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19427" class="Symbol">(</a><a id="19428" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="19430" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19433" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="19434" class="Symbol">)</a> <a id="19436" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="19438" class="Symbol">(</a><a id="19439" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19441" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19444" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19445" class="Symbol">)</a> <a id="19447" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19450" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a>
     <a id="19457" href="Ordinals.Exponentiation.Supremum.html#19417" class="Function">II</a> <a id="19460" class="Symbol">=</a> <a id="19462" href="Ordinals.Exponentiation.Supremum.html#2795" class="Function">^ₒ-is-lower-bound-of-upper-bounds</a> <a id="19496" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19498" class="Symbol">(</a><a id="19499" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="19501" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19504" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="19505" class="Symbol">)</a> <a id="19507" class="Symbol">((</a><a id="19509" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19511" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19514" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19515" class="Symbol">)</a> <a id="19517" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19520" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="19521" class="Symbol">)</a>
           <a id="19534" class="Symbol">(</a><a id="19535" href="Ordinals.Exponentiation.Supremum.html#2592" class="Function">^ₒ-is-upper-bound₁</a> <a id="19554" class="Symbol">(</a><a id="19555" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19557" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19560" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19561" class="Symbol">)</a> <a id="19563" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="19564" class="Symbol">)</a>
           <a id="19577" href="Ordinals.Exponentiation.Supremum.html#19600" class="Function">II&#39;</a>
      <a id="19587" class="Keyword">where</a>
       <a id="19600" href="Ordinals.Exponentiation.Supremum.html#19600" class="Function">II&#39;</a> <a id="19604" class="Symbol">:</a> <a id="19606" class="Symbol">(</a><a id="19607" href="Ordinals.Exponentiation.Supremum.html#19607" class="Bound">x</a> <a id="19609" class="Symbol">:</a> <a id="19611" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19613" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="19615" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19618" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="19620" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="19621" class="Symbol">)</a> <a id="19623" class="Symbol">→</a> <a id="19625" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19627" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19630" class="Symbol">(</a><a id="19631" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="19633" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19636" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="19638" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19640" href="Ordinals.Exponentiation.Supremum.html#19607" class="Bound">x</a><a id="19641" class="Symbol">)</a> <a id="19643" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19646" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19648" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="19650" class="Symbol">(</a><a id="19651" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19653" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19656" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19657" class="Symbol">)</a> <a id="19659" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19662" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a>
       <a id="19671" href="Ordinals.Exponentiation.Supremum.html#19600" class="Function">II&#39;</a> <a id="19675" class="Symbol">(</a><a id="19676" href="Ordinals.Exponentiation.Supremum.html#19676" class="Bound">b</a> <a id="19678" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19680" href="Ordinals.Exponentiation.Supremum.html#19680" class="Bound">c</a><a id="19681" class="Symbol">)</a> <a id="19683" class="Symbol">=</a>
        <a id="19693" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="19705" class="Symbol">(</a><a id="19706" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="19709" class="Symbol">(</a><a id="19710" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19712" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19715" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19716" class="Symbol">)</a> <a id="19718" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19721" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="19722" class="Symbol">)</a> <a id="19724" href="Ordinals.Exponentiation.Supremum.html#20099" class="Function">eq</a>
         <a id="19736" class="Symbol">(</a><a id="19737" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a>
           <a id="19756" class="Symbol">((</a><a id="19758" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19760" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19763" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19764" class="Symbol">)</a> <a id="19766" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19769" class="Symbol">(</a><a id="19770" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="19772" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19774" href="Ordinals.Exponentiation.Supremum.html#19680" class="Bound">c</a><a id="19775" class="Symbol">)</a> <a id="19777" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19780" class="Symbol">(</a><a id="19781" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19783" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19786" class="Symbol">(</a><a id="19787" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="19789" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19791" href="Ordinals.Exponentiation.Supremum.html#19676" class="Bound">b</a><a id="19792" class="Symbol">)</a> <a id="19794" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19797" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a><a id="19798" class="Symbol">))</a>
           <a id="19812" class="Symbol">((</a><a id="19814" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19816" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19819" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19820" class="Symbol">)</a> <a id="19822" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19825" class="Symbol">(</a><a id="19826" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="19828" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19830" href="Ordinals.Exponentiation.Supremum.html#19680" class="Bound">c</a><a id="19831" class="Symbol">)</a> <a id="19833" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19836" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19838" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19841" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19842" class="Symbol">)</a>
           <a id="19855" class="Symbol">((</a><a id="19857" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19859" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19862" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19863" class="Symbol">)</a> <a id="19865" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19868" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="19869" class="Symbol">)</a>
           <a id="19882" class="Symbol">(</a><a id="19883" href="Ordinals.MultiplicationProperties.html#9191" class="Function">×ₒ-right-monotone-⊴</a>
             <a id="19916" class="Symbol">((</a><a id="19918" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19920" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19923" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19924" class="Symbol">)</a> <a id="19926" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19929" class="Symbol">(</a><a id="19930" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="19932" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19934" href="Ordinals.Exponentiation.Supremum.html#19680" class="Bound">c</a><a id="19935" class="Symbol">))</a>
             <a id="19951" class="Symbol">(</a><a id="19952" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19954" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19957" class="Symbol">(</a><a id="19958" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="19960" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19962" href="Ordinals.Exponentiation.Supremum.html#19676" class="Bound">b</a><a id="19963" class="Symbol">)</a> <a id="19965" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19968" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a><a id="19969" class="Symbol">)</a>
             <a id="19984" class="Symbol">(</a><a id="19985" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="19987" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="19990" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="19991" class="Symbol">)</a>
             <a id="20006" class="Symbol">(</a><a id="20007" href="Ordinals.Exponentiation.Supremum.html#2677" class="Function">^ₒ-is-upper-bound₂</a> <a id="20026" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20028" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="20029" class="Symbol">))</a>
           <a id="20043" class="Symbol">(</a><a id="20044" href="Ordinals.Exponentiation.Supremum.html#2677" class="Function">^ₒ-is-upper-bound₂</a> <a id="20063" class="Symbol">(</a><a id="20064" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20066" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20069" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="20070" class="Symbol">)</a> <a id="20072" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="20073" class="Symbol">))</a>
        <a id="20084" class="Keyword">where</a>
         <a id="20099" href="Ordinals.Exponentiation.Supremum.html#20099" class="Function">eq</a> <a id="20102" class="Symbol">=</a> <a id="20104" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20106" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20109" class="Symbol">(</a><a id="20110" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20112" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20115" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="20117" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20119" class="Symbol">(</a><a id="20120" href="Ordinals.Exponentiation.Supremum.html#19676" class="Bound">b</a> <a id="20122" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20124" href="Ordinals.Exponentiation.Supremum.html#19680" class="Bound">c</a><a id="20125" class="Symbol">))</a> <a id="20128" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20131" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a>               <a id="20147" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20150" href="Ordinals.Exponentiation.Supremum.html#20436" class="Function">e₁</a> <a id="20153" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="20169" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20171" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20174" class="Symbol">(</a><a id="20175" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20177" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20180" class="Symbol">(</a><a id="20181" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="20183" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20185" href="Ordinals.Exponentiation.Supremum.html#19680" class="Bound">c</a><a id="20186" class="Symbol">)</a> <a id="20188" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20191" class="Symbol">(</a><a id="20192" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20194" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20196" href="Ordinals.Exponentiation.Supremum.html#19676" class="Bound">b</a><a id="20197" class="Symbol">))</a> <a id="20200" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20203" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a>        <a id="20212" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20215" href="Ordinals.Exponentiation.Supremum.html#20486" class="Function">e₂</a> <a id="20218" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="20234" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20236" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20239" class="Symbol">(</a><a id="20240" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20242" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20245" class="Symbol">(</a><a id="20246" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="20248" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20250" href="Ordinals.Exponentiation.Supremum.html#19680" class="Bound">c</a><a id="20251" class="Symbol">))</a> <a id="20254" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20257" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20259" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20262" class="Symbol">(</a><a id="20263" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20265" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20267" href="Ordinals.Exponentiation.Supremum.html#19676" class="Bound">b</a><a id="20268" class="Symbol">)</a> <a id="20270" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20273" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a>   <a id="20277" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20280" href="Ordinals.Exponentiation.Supremum.html#20549" class="Function">e₃</a> <a id="20283" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="20299" class="Symbol">(</a><a id="20300" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20302" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20305" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="20306" class="Symbol">)</a> <a id="20308" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20311" class="Symbol">(</a><a id="20312" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="20314" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20316" href="Ordinals.Exponentiation.Supremum.html#19680" class="Bound">c</a><a id="20317" class="Symbol">)</a> <a id="20319" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20322" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20324" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20327" class="Symbol">(</a><a id="20328" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20330" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20332" href="Ordinals.Exponentiation.Supremum.html#19676" class="Bound">b</a><a id="20333" class="Symbol">)</a> <a id="20335" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20338" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a>   <a id="20342" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20345" href="Ordinals.Exponentiation.Supremum.html#20606" class="Function">e₄</a> <a id="20348" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="20364" class="Symbol">(</a><a id="20365" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20367" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20370" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="20371" class="Symbol">)</a> <a id="20373" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20376" class="Symbol">(</a><a id="20377" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="20379" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20381" href="Ordinals.Exponentiation.Supremum.html#19680" class="Bound">c</a><a id="20382" class="Symbol">)</a> <a id="20384" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20387" class="Symbol">(</a><a id="20388" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20390" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20393" class="Symbol">(</a><a id="20394" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20396" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20398" href="Ordinals.Exponentiation.Supremum.html#19676" class="Bound">b</a><a id="20399" class="Symbol">)</a> <a id="20401" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20404" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a><a id="20405" class="Symbol">)</a> <a id="20407" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
          <a id="20419" class="Keyword">where</a>
           <a id="20436" href="Ordinals.Exponentiation.Supremum.html#20436" class="Function">e₁</a> <a id="20439" class="Symbol">=</a> <a id="20441" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20444" class="Symbol">(λ</a> <a id="20447" href="Ordinals.Exponentiation.Supremum.html#20447" class="Bound">-</a> <a id="20449" class="Symbol">→</a> <a id="20451" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20453" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20456" href="Ordinals.Exponentiation.Supremum.html#20447" class="Bound">-</a> <a id="20458" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20461" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a><a id="20462" class="Symbol">)</a> <a id="20464" class="Symbol">(</a><a id="20465" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="20470" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20472" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="20473" class="Symbol">)</a>
           <a id="20486" href="Ordinals.Exponentiation.Supremum.html#20486" class="Function">e₂</a> <a id="20489" class="Symbol">=</a> <a id="20491" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20494" class="Symbol">(</a><a id="20495" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ</a> <a id="20499" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a><a id="20500" class="Symbol">)</a> <a id="20502" class="Symbol">(</a><a id="20503" href="Ordinals.Exponentiation.Supremum.html#15444" class="Function">^ₒ-by-+ₒ</a> <a id="20512" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20514" class="Symbol">(</a><a id="20515" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20517" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20520" class="Symbol">(</a><a id="20521" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="20523" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20525" href="Ordinals.Exponentiation.Supremum.html#19680" class="Bound">c</a><a id="20526" class="Symbol">))</a> <a id="20529" class="Symbol">(</a><a id="20530" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20532" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20534" href="Ordinals.Exponentiation.Supremum.html#19676" class="Bound">b</a><a id="20535" class="Symbol">))</a>
           <a id="20549" href="Ordinals.Exponentiation.Supremum.html#20549" class="Function">e₃</a> <a id="20552" class="Symbol">=</a> <a id="20554" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20557" class="Symbol">(λ</a> <a id="20560" href="Ordinals.Exponentiation.Supremum.html#20560" class="Bound">-</a> <a id="20562" class="Symbol">→</a> <a id="20564" href="Ordinals.Exponentiation.Supremum.html#20560" class="Bound">-</a> <a id="20566" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20569" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20571" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20574" class="Symbol">(</a><a id="20575" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20577" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20579" href="Ordinals.Exponentiation.Supremum.html#19676" class="Bound">b</a><a id="20580" class="Symbol">)</a> <a id="20582" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20585" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a><a id="20586" class="Symbol">)</a> <a id="20588" class="Symbol">(</a><a id="20589" href="Ordinals.Exponentiation.Supremum.html#19348" class="Bound">IH</a> <a id="20592" href="Ordinals.Exponentiation.Supremum.html#19680" class="Bound">c</a><a id="20593" class="Symbol">)</a>
           <a id="20606" href="Ordinals.Exponentiation.Supremum.html#20606" class="Function">e₄</a> <a id="20609" class="Symbol">=</a> <a id="20611" href="Ordinals.MultiplicationProperties.html#3079" class="Function">×ₒ-assoc</a> <a id="20620" class="Symbol">((</a><a id="20622" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20624" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20627" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="20628" class="Symbol">)</a> <a id="20630" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20633" class="Symbol">(</a><a id="20634" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="20636" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20638" href="Ordinals.Exponentiation.Supremum.html#19680" class="Bound">c</a><a id="20639" class="Symbol">))</a> <a id="20642" class="Symbol">(</a><a id="20643" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20645" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20648" class="Symbol">(</a><a id="20649" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20651" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20653" href="Ordinals.Exponentiation.Supremum.html#19676" class="Bound">b</a><a id="20654" class="Symbol">))</a> <a id="20657" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a>

     <a id="20665" href="Ordinals.Exponentiation.Supremum.html#20665" class="Function">III</a> <a id="20669" class="Symbol">:</a> <a id="20671" class="Symbol">(</a><a id="20672" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20674" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20677" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="20678" class="Symbol">)</a> <a id="20680" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20683" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="20685" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="20687" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20689" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20692" class="Symbol">(</a><a id="20693" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20695" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20698" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="20699" class="Symbol">)</a>
     <a id="20706" href="Ordinals.Exponentiation.Supremum.html#20665" class="Function">III</a> <a id="20710" class="Symbol">=</a> <a id="20712" href="Ordinals.Exponentiation.Supremum.html#2795" class="Function">^ₒ-is-lower-bound-of-upper-bounds</a> <a id="20746" class="Symbol">(</a><a id="20747" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20749" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20752" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="20753" class="Symbol">)</a> <a id="20755" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="20757" class="Symbol">(</a><a id="20758" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20760" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20763" class="Symbol">(</a><a id="20764" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20766" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20769" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="20770" class="Symbol">))</a>
            <a id="20785" class="Symbol">(</a><a id="20786" href="Ordinals.Exponentiation.Supremum.html#2592" class="Function">^ₒ-is-upper-bound₁</a> <a id="20805" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20807" class="Symbol">(</a><a id="20808" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20810" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20813" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="20814" class="Symbol">))</a>
            <a id="20829" href="Ordinals.Exponentiation.Supremum.html#20853" class="Function">III&#39;</a>
      <a id="20840" class="Keyword">where</a>
       <a id="20853" href="Ordinals.Exponentiation.Supremum.html#20853" class="Function">III&#39;</a> <a id="20858" class="Symbol">:</a> <a id="20860" class="Symbol">(</a><a id="20861" href="Ordinals.Exponentiation.Supremum.html#20861" class="Bound">c</a> <a id="20863" class="Symbol">:</a> <a id="20865" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20867" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="20869" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="20870" class="Symbol">)</a> <a id="20872" class="Symbol">→</a> <a id="20874" class="Symbol">(</a><a id="20875" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20877" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20880" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="20881" class="Symbol">)</a> <a id="20883" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20886" class="Symbol">(</a><a id="20887" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="20889" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20891" href="Ordinals.Exponentiation.Supremum.html#20861" class="Bound">c</a><a id="20892" class="Symbol">)</a> <a id="20894" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20897" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20899" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20902" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20904" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="20906" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20908" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20911" class="Symbol">(</a><a id="20912" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20914" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20917" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="20918" class="Symbol">)</a>
       <a id="20927" href="Ordinals.Exponentiation.Supremum.html#20853" class="Function">III&#39;</a> <a id="20932" href="Ordinals.Exponentiation.Supremum.html#20932" class="Bound">c</a> <a id="20934" class="Symbol">=</a>
        <a id="20944" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="20956" class="Symbol">(</a><a id="20957" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="20960" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="20962" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20965" class="Symbol">(</a><a id="20966" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="20968" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20971" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="20972" class="Symbol">))</a> <a id="20975" href="Ordinals.Exponentiation.Supremum.html#21188" class="Function">eq</a>
         <a id="20987" class="Symbol">(</a><a id="20988" href="Ordinals.Exponentiation.Supremum.html#8337" class="Function">^ₒ-monotone-in-exponent</a> <a id="21012" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="21014" class="Symbol">(</a><a id="21015" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="21017" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21020" class="Symbol">((</a><a id="21022" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="21024" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21026" href="Ordinals.Exponentiation.Supremum.html#20932" class="Bound">c</a><a id="21027" class="Symbol">)</a> <a id="21029" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21032" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="21034" class="Symbol">))</a> <a id="21037" class="Symbol">(</a><a id="21038" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="21040" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21043" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a><a id="21044" class="Symbol">)</a>
           <a id="21057" class="Symbol">(</a><a id="21058" href="Ordinals.MultiplicationProperties.html#9191" class="Function">×ₒ-right-monotone-⊴</a> <a id="21078" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="21080" class="Symbol">((</a><a id="21082" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="21084" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21086" href="Ordinals.Exponentiation.Supremum.html#20932" class="Bound">c</a><a id="21087" class="Symbol">)</a> <a id="21089" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21092" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="21094" class="Symbol">)</a> <a id="21096" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a>
             <a id="21111" class="Symbol">(</a><a id="21112" href="Ordinals.AdditionProperties.html#14730" class="Function">upper-bound-of-successors-of-initial-segments</a> <a id="21158" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="21160" href="Ordinals.Exponentiation.Supremum.html#20932" class="Bound">c</a><a id="21161" class="Symbol">)))</a>
        <a id="21173" class="Keyword">where</a>
         <a id="21188" href="Ordinals.Exponentiation.Supremum.html#21188" class="Function">eq</a> <a id="21191" class="Symbol">=</a> <a id="21193" class="Symbol">(</a><a id="21194" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="21196" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="21199" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="21200" class="Symbol">)</a> <a id="21202" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="21205" class="Symbol">(</a><a id="21206" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="21208" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21210" href="Ordinals.Exponentiation.Supremum.html#20932" class="Bound">c</a><a id="21211" class="Symbol">)</a> <a id="21213" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21216" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="21218" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="21221" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="21223" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21226" href="Ordinals.Exponentiation.Supremum.html#21408" class="Function">e₁</a> <a id="21229" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="21245" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="21247" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="21250" class="Symbol">(</a><a id="21251" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="21253" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21256" class="Symbol">(</a><a id="21257" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="21259" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21261" href="Ordinals.Exponentiation.Supremum.html#20932" class="Bound">c</a><a id="21262" class="Symbol">))</a> <a id="21265" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21268" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="21270" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="21273" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="21275" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21278" href="Ordinals.Exponentiation.Supremum.html#21452" class="Function">e₂</a> <a id="21281" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="21297" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="21299" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="21302" class="Symbol">(</a><a id="21303" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="21305" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21308" class="Symbol">(</a><a id="21309" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="21311" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21313" href="Ordinals.Exponentiation.Supremum.html#20932" class="Bound">c</a><a id="21314" class="Symbol">)</a> <a id="21316" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21319" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="21320" class="Symbol">)</a>      <a id="21327" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21330" href="Ordinals.Exponentiation.Supremum.html#21501" class="Function">e₃</a> <a id="21333" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="21349" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="21351" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="21354" class="Symbol">(</a><a id="21355" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="21357" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21360" class="Symbol">((</a><a id="21362" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="21364" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21366" href="Ordinals.Exponentiation.Supremum.html#20932" class="Bound">c</a><a id="21367" class="Symbol">)</a> <a id="21369" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21372" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="21374" class="Symbol">))</a>   <a id="21379" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
          <a id="21391" class="Keyword">where</a>
           <a id="21408" href="Ordinals.Exponentiation.Supremum.html#21408" class="Function">e₁</a> <a id="21411" class="Symbol">=</a> <a id="21413" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21416" class="Symbol">(</a><a id="21417" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ</a> <a id="21421" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="21423" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="21426" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="21427" class="Symbol">)</a> <a id="21429" class="Symbol">((</a><a id="21431" href="Ordinals.Exponentiation.Supremum.html#19348" class="Bound">IH</a> <a id="21434" href="Ordinals.Exponentiation.Supremum.html#20932" class="Bound">c</a><a id="21435" class="Symbol">)</a> <a id="21437" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="21439" class="Symbol">)</a>
           <a id="21452" href="Ordinals.Exponentiation.Supremum.html#21452" class="Function">e₂</a> <a id="21455" class="Symbol">=</a> <a id="21457" class="Symbol">(</a><a id="21458" href="Ordinals.Exponentiation.Supremum.html#15444" class="Function">^ₒ-by-+ₒ</a> <a id="21467" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="21469" class="Symbol">(</a><a id="21470" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="21472" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21475" class="Symbol">(</a><a id="21476" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="21478" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21480" href="Ordinals.Exponentiation.Supremum.html#20932" class="Bound">c</a><a id="21481" class="Symbol">))</a> <a id="21484" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a><a id="21485" class="Symbol">)</a> <a id="21487" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
           <a id="21501" href="Ordinals.Exponentiation.Supremum.html#21501" class="Function">e₃</a> <a id="21504" class="Symbol">=</a> <a id="21506" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21509" class="Symbol">(</a><a id="21510" href="Ordinals.Exponentiation.Supremum.html#19133" class="Bound">α</a> <a id="21512" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="21515" class="Symbol">)</a> <a id="21517" class="Symbol">(</a><a id="21518" href="Ordinals.MultiplicationProperties.html#10752" class="Function">×ₒ-successor</a> <a id="21531" href="Ordinals.Exponentiation.Supremum.html#19135" class="Bound">β</a> <a id="21533" class="Symbol">(</a><a id="21534" href="Ordinals.Exponentiation.Supremum.html#19346" class="Bound">γ</a> <a id="21536" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21538" href="Ordinals.Exponentiation.Supremum.html#20932" class="Bound">c</a><a id="21539" class="Symbol">)</a> <a id="21541" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="21543" class="Symbol">)</a>

<a id="21546" class="Markup">\end{code}</a><a id="21556" class="Background">

The following characterizes initial segments of exponentiated ordinals.

</a><a id="21631" class="Markup">\begin{code}</a>

<a id="^ₒ-↓-⊥"></a><a id="21645" href="Ordinals.Exponentiation.Supremum.html#21645" class="Function">^ₒ-↓-⊥</a> <a id="21652" class="Symbol">:</a> <a id="21654" class="Symbol">(</a><a id="21655" href="Ordinals.Exponentiation.Supremum.html#21655" class="Bound">α</a> <a id="21657" class="Symbol">:</a> <a id="21659" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21667" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21668" class="Symbol">)</a> <a id="21670" class="Symbol">(</a><a id="21671" href="Ordinals.Exponentiation.Supremum.html#21671" class="Bound">β</a> <a id="21673" class="Symbol">:</a> <a id="21675" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21683" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="21684" class="Symbol">)</a>
       <a id="21693" class="Symbol">→</a> <a id="21695" href="Ordinals.Exponentiation.Supremum.html#21655" class="Bound">α</a> <a id="21697" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="21700" href="Ordinals.Exponentiation.Supremum.html#21671" class="Bound">β</a> <a id="21702" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21704" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="21709" href="Ordinals.Exponentiation.Supremum.html#21655" class="Bound">α</a> <a id="21711" href="Ordinals.Exponentiation.Supremum.html#21671" class="Bound">β</a> <a id="21713" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21715" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
<a id="21718" href="Ordinals.Exponentiation.Supremum.html#21645" class="Function">^ₒ-↓-⊥</a> <a id="21725" href="Ordinals.Exponentiation.Supremum.html#21725" class="Bound">α</a> <a id="21727" href="Ordinals.Exponentiation.Supremum.html#21727" class="Bound">β</a> <a id="21729" class="Symbol">=</a> <a id="21731" href="Ordinals.Exponentiation.Supremum.html#21725" class="Bound">α</a> <a id="21733" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="21736" href="Ordinals.Exponentiation.Supremum.html#21727" class="Bound">β</a> <a id="21738" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21740" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="21745" href="Ordinals.Exponentiation.Supremum.html#21725" class="Bound">α</a> <a id="21747" href="Ordinals.Exponentiation.Supremum.html#21727" class="Bound">β</a> <a id="21749" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21752" href="Ordinals.Exponentiation.Supremum.html#21839" class="Function">I</a> <a id="21754" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="21769" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21772" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21774" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>            <a id="21787" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21790" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="21795" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="21810" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                <a id="21828" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
 <a id="21831" class="Keyword">where</a>
  <a id="21839" href="Ordinals.Exponentiation.Supremum.html#21839" class="Function">I</a> <a id="21841" class="Symbol">=</a> <a id="21843" class="Symbol">(</a><a id="21844" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="21867" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21870" class="Symbol">(</a><a id="21871" href="Ordinals.Exponentiation.Supremum.html#21725" class="Bound">α</a> <a id="21873" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="21876" href="Ordinals.Exponentiation.Supremum.html#21727" class="Bound">β</a><a id="21877" class="Symbol">)</a> <a id="21879" class="Symbol">(</a><a id="21880" href="Ordinals.Exponentiation.Supremum.html#2592" class="Function">^ₒ-is-upper-bound₁</a> <a id="21899" href="Ordinals.Exponentiation.Supremum.html#21725" class="Bound">α</a> <a id="21901" href="Ordinals.Exponentiation.Supremum.html#21727" class="Bound">β</a><a id="21902" class="Symbol">)</a> <a id="21904" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21905" class="Symbol">)</a> <a id="21907" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="^ₒ-↓-×ₒ-to-^ₒ"></a><a id="21911" href="Ordinals.Exponentiation.Supremum.html#21911" class="Function">^ₒ-↓-×ₒ-to-^ₒ</a> <a id="21925" class="Symbol">:</a> <a id="21927" class="Symbol">(</a><a id="21928" href="Ordinals.Exponentiation.Supremum.html#21928" class="Bound">α</a> <a id="21930" href="Ordinals.Exponentiation.Supremum.html#21930" class="Bound">β</a> <a id="21932" class="Symbol">:</a> <a id="21934" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21942" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21943" class="Symbol">)</a>
                <a id="21961" class="Symbol">{</a><a id="21962" href="Ordinals.Exponentiation.Supremum.html#21962" class="Bound">b</a> <a id="21964" class="Symbol">:</a> <a id="21966" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21968" href="Ordinals.Exponentiation.Supremum.html#21930" class="Bound">β</a> <a id="21970" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21971" class="Symbol">}</a> <a id="21973" class="Symbol">{</a><a id="21974" href="Ordinals.Exponentiation.Supremum.html#21974" class="Bound">e</a> <a id="21976" class="Symbol">:</a> <a id="21978" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21980" href="Ordinals.Exponentiation.Supremum.html#21928" class="Bound">α</a> <a id="21982" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="21985" class="Symbol">(</a><a id="21986" href="Ordinals.Exponentiation.Supremum.html#21930" class="Bound">β</a> <a id="21988" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21990" href="Ordinals.Exponentiation.Supremum.html#21962" class="Bound">b</a><a id="21991" class="Symbol">)</a> <a id="21993" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21994" class="Symbol">}</a> <a id="21996" class="Symbol">{</a><a id="21997" href="Ordinals.Exponentiation.Supremum.html#21997" class="Bound">a</a> <a id="21999" class="Symbol">:</a> <a id="22001" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22003" href="Ordinals.Exponentiation.Supremum.html#21928" class="Bound">α</a> <a id="22005" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="22006" class="Symbol">}</a>
              <a id="22022" class="Symbol">→</a> <a id="22024" href="Ordinals.Exponentiation.Supremum.html#21928" class="Bound">α</a> <a id="22026" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22029" href="Ordinals.Exponentiation.Supremum.html#21930" class="Bound">β</a> <a id="22031" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22033" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="22042" href="Ordinals.Exponentiation.Supremum.html#21928" class="Bound">α</a> <a id="22044" href="Ordinals.Exponentiation.Supremum.html#21930" class="Bound">β</a> <a id="22046" class="Symbol">(</a><a id="22047" href="Ordinals.Exponentiation.Supremum.html#21974" class="Bound">e</a> <a id="22049" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22051" href="Ordinals.Exponentiation.Supremum.html#21997" class="Bound">a</a><a id="22052" class="Symbol">)</a>
                <a id="22070" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22072" href="Ordinals.Exponentiation.Supremum.html#21928" class="Bound">α</a> <a id="22074" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22077" class="Symbol">(</a><a id="22078" href="Ordinals.Exponentiation.Supremum.html#21930" class="Bound">β</a> <a id="22080" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22082" href="Ordinals.Exponentiation.Supremum.html#21962" class="Bound">b</a><a id="22083" class="Symbol">)</a> <a id="22085" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="22088" class="Symbol">(</a><a id="22089" href="Ordinals.Exponentiation.Supremum.html#21928" class="Bound">α</a> <a id="22091" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22093" href="Ordinals.Exponentiation.Supremum.html#21997" class="Bound">a</a><a id="22094" class="Symbol">)</a> <a id="22096" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22099" class="Symbol">(</a><a id="22100" href="Ordinals.Exponentiation.Supremum.html#21928" class="Bound">α</a> <a id="22102" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22105" class="Symbol">(</a><a id="22106" href="Ordinals.Exponentiation.Supremum.html#21930" class="Bound">β</a> <a id="22108" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22110" href="Ordinals.Exponentiation.Supremum.html#21962" class="Bound">b</a><a id="22111" class="Symbol">)</a> <a id="22113" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22115" href="Ordinals.Exponentiation.Supremum.html#21974" class="Bound">e</a><a id="22116" class="Symbol">)</a>
<a id="22118" href="Ordinals.Exponentiation.Supremum.html#21911" class="Function">^ₒ-↓-×ₒ-to-^ₒ</a> <a id="22132" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a> <a id="22134" href="Ordinals.Exponentiation.Supremum.html#22134" class="Bound">β</a> <a id="22136" class="Symbol">{</a><a id="22137" href="Ordinals.Exponentiation.Supremum.html#22137" class="Bound">b</a><a id="22138" class="Symbol">}</a> <a id="22140" class="Symbol">{</a><a id="22141" href="Ordinals.Exponentiation.Supremum.html#22141" class="Bound">e</a><a id="22142" class="Symbol">}</a> <a id="22144" class="Symbol">{</a><a id="22145" href="Ordinals.Exponentiation.Supremum.html#22145" class="Bound">a</a><a id="22146" class="Symbol">}</a> <a id="22148" class="Symbol">=</a>
 <a id="22151" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a> <a id="22153" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22156" href="Ordinals.Exponentiation.Supremum.html#22134" class="Bound">β</a> <a id="22158" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22160" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="22169" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a> <a id="22171" href="Ordinals.Exponentiation.Supremum.html#22134" class="Bound">β</a> <a id="22173" class="Symbol">(</a><a id="22174" href="Ordinals.Exponentiation.Supremum.html#22141" class="Bound">e</a> <a id="22176" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22178" href="Ordinals.Exponentiation.Supremum.html#22145" class="Bound">a</a><a id="22179" class="Symbol">)</a>                 <a id="22197" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22200" href="Ordinals.Exponentiation.Supremum.html#22319" class="Function">I</a> <a id="22202" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="22205" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a> <a id="22207" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22210" class="Symbol">(</a><a id="22211" href="Ordinals.Exponentiation.Supremum.html#22134" class="Bound">β</a> <a id="22213" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22215" href="Ordinals.Exponentiation.Supremum.html#22137" class="Bound">b</a><a id="22216" class="Symbol">)</a> <a id="22218" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="22221" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a> <a id="22223" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22225" class="Symbol">(</a><a id="22226" href="Ordinals.Exponentiation.Supremum.html#22141" class="Bound">e</a> <a id="22228" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22230" href="Ordinals.Exponentiation.Supremum.html#22145" class="Bound">a</a><a id="22231" class="Symbol">)</a>                   <a id="22251" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22254" href="Ordinals.Exponentiation.Supremum.html#22452" class="Function">II</a> <a id="22257" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="22260" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a> <a id="22262" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22265" class="Symbol">(</a><a id="22266" href="Ordinals.Exponentiation.Supremum.html#22134" class="Bound">β</a> <a id="22268" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22270" href="Ordinals.Exponentiation.Supremum.html#22137" class="Bound">b</a><a id="22271" class="Symbol">)</a> <a id="22273" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="22276" class="Symbol">(</a><a id="22277" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a> <a id="22279" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22281" href="Ordinals.Exponentiation.Supremum.html#22145" class="Bound">a</a><a id="22282" class="Symbol">)</a> <a id="22284" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22287" class="Symbol">(</a><a id="22288" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a> <a id="22290" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22293" class="Symbol">(</a><a id="22294" href="Ordinals.Exponentiation.Supremum.html#22134" class="Bound">β</a> <a id="22296" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22298" href="Ordinals.Exponentiation.Supremum.html#22137" class="Bound">b</a><a id="22299" class="Symbol">)</a> <a id="22301" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22303" href="Ordinals.Exponentiation.Supremum.html#22141" class="Bound">e</a><a id="22304" class="Symbol">)</a> <a id="22306" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="22310" class="Keyword">where</a>
   <a id="22319" href="Ordinals.Exponentiation.Supremum.html#22319" class="Function">I</a> <a id="22321" class="Symbol">=</a> <a id="22323" class="Symbol">(</a><a id="22324" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a>
         <a id="22356" class="Symbol">(</a><a id="22357" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a> <a id="22359" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22362" class="Symbol">(</a><a id="22363" href="Ordinals.Exponentiation.Supremum.html#22134" class="Bound">β</a> <a id="22365" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22367" href="Ordinals.Exponentiation.Supremum.html#22137" class="Bound">b</a><a id="22368" class="Symbol">)</a> <a id="22370" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="22373" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a><a id="22374" class="Symbol">)</a>
         <a id="22385" class="Symbol">(</a><a id="22386" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a> <a id="22388" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22391" href="Ordinals.Exponentiation.Supremum.html#22134" class="Bound">β</a><a id="22392" class="Symbol">)</a>
         <a id="22403" class="Symbol">(</a><a id="22404" href="Ordinals.Exponentiation.Supremum.html#2677" class="Function">^ₒ-is-upper-bound₂</a> <a id="22423" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a> <a id="22425" href="Ordinals.Exponentiation.Supremum.html#22134" class="Bound">β</a><a id="22426" class="Symbol">)</a>
         <a id="22437" class="Symbol">(</a><a id="22438" href="Ordinals.Exponentiation.Supremum.html#22141" class="Bound">e</a> <a id="22440" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22442" href="Ordinals.Exponentiation.Supremum.html#22145" class="Bound">a</a><a id="22443" class="Symbol">))</a> <a id="22446" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
   <a id="22452" href="Ordinals.Exponentiation.Supremum.html#22452" class="Function">II</a> <a id="22455" class="Symbol">=</a> <a id="22457" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="22462" class="Symbol">(</a><a id="22463" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a> <a id="22465" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22468" class="Symbol">(</a><a id="22469" href="Ordinals.Exponentiation.Supremum.html#22134" class="Bound">β</a> <a id="22471" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22473" href="Ordinals.Exponentiation.Supremum.html#22137" class="Bound">b</a><a id="22474" class="Symbol">))</a> <a id="22477" href="Ordinals.Exponentiation.Supremum.html#22132" class="Bound">α</a>

<a id="^ₒ-↓"></a><a id="22480" href="Ordinals.Exponentiation.Supremum.html#22480" class="Function">^ₒ-↓</a> <a id="22485" class="Symbol">:</a>
   <a id="22490" class="Symbol">(</a><a id="22491" href="Ordinals.Exponentiation.Supremum.html#22491" class="Bound">α</a> <a id="22493" href="Ordinals.Exponentiation.Supremum.html#22493" class="Bound">β</a> <a id="22495" class="Symbol">:</a> <a id="22497" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22505" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="22506" class="Symbol">)</a> <a id="22508" class="Symbol">{</a><a id="22509" href="Ordinals.Exponentiation.Supremum.html#22509" class="Bound">x</a> <a id="22511" class="Symbol">:</a> <a id="22513" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22515" href="Ordinals.Exponentiation.Supremum.html#22491" class="Bound">α</a> <a id="22517" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22520" href="Ordinals.Exponentiation.Supremum.html#22493" class="Bound">β</a> <a id="22522" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="22523" class="Symbol">}</a>
 <a id="22526" class="Symbol">→</a> <a id="22528" class="Symbol">(</a><a id="22529" href="Ordinals.Exponentiation.Supremum.html#22491" class="Bound">α</a> <a id="22531" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22534" href="Ordinals.Exponentiation.Supremum.html#22493" class="Bound">β</a> <a id="22536" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22538" href="Ordinals.Exponentiation.Supremum.html#22509" class="Bound">x</a> <a id="22540" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22542" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="22544" class="Symbol">)</a>
 <a id="22547" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="22549" class="Symbol">(</a><a id="22550" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22552" href="Ordinals.Exponentiation.Supremum.html#22552" class="Bound">b</a> <a id="22554" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22556" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22558" href="Ordinals.Exponentiation.Supremum.html#22493" class="Bound">β</a> <a id="22560" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22562" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22564" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22566" href="Ordinals.Exponentiation.Supremum.html#22566" class="Bound">e</a> <a id="22568" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22570" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22572" href="Ordinals.Exponentiation.Supremum.html#22491" class="Bound">α</a> <a id="22574" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22577" class="Symbol">(</a><a id="22578" href="Ordinals.Exponentiation.Supremum.html#22493" class="Bound">β</a> <a id="22580" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22582" href="Ordinals.Exponentiation.Supremum.html#22552" class="Bound">b</a><a id="22583" class="Symbol">)</a> <a id="22585" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22587" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22589" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22591" href="Ordinals.Exponentiation.Supremum.html#22591" class="Bound">a</a> <a id="22593" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22595" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22597" href="Ordinals.Exponentiation.Supremum.html#22491" class="Bound">α</a> <a id="22599" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22601" href="MLTT.Sigma.html#423" class="Function">,</a>
     <a id="22608" href="Ordinals.Exponentiation.Supremum.html#22491" class="Bound">α</a> <a id="22610" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22613" href="Ordinals.Exponentiation.Supremum.html#22493" class="Bound">β</a> <a id="22615" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22617" href="Ordinals.Exponentiation.Supremum.html#22509" class="Bound">x</a> <a id="22619" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22621" href="Ordinals.Exponentiation.Supremum.html#22491" class="Bound">α</a> <a id="22623" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22626" class="Symbol">(</a><a id="22627" href="Ordinals.Exponentiation.Supremum.html#22493" class="Bound">β</a> <a id="22629" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22631" href="Ordinals.Exponentiation.Supremum.html#22552" class="Bound">b</a><a id="22632" class="Symbol">)</a> <a id="22634" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="22637" class="Symbol">(</a><a id="22638" href="Ordinals.Exponentiation.Supremum.html#22491" class="Bound">α</a> <a id="22640" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22642" href="Ordinals.Exponentiation.Supremum.html#22591" class="Bound">a</a><a id="22643" class="Symbol">)</a> <a id="22645" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22648" class="Symbol">(</a><a id="22649" href="Ordinals.Exponentiation.Supremum.html#22491" class="Bound">α</a> <a id="22651" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22654" class="Symbol">(</a><a id="22655" href="Ordinals.Exponentiation.Supremum.html#22493" class="Bound">β</a> <a id="22657" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22659" href="Ordinals.Exponentiation.Supremum.html#22552" class="Bound">b</a><a id="22660" class="Symbol">)</a> <a id="22662" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22664" href="Ordinals.Exponentiation.Supremum.html#22566" class="Bound">e</a><a id="22665" class="Symbol">))</a>
<a id="22668" href="Ordinals.Exponentiation.Supremum.html#22480" class="Function">^ₒ-↓</a> <a id="22673" class="Symbol">{</a><a id="22674" href="Ordinals.Exponentiation.Supremum.html#22674" class="Bound">𝓤</a><a id="22675" class="Symbol">}</a> <a id="22677" href="Ordinals.Exponentiation.Supremum.html#22677" class="Bound">α</a> <a id="22679" href="Ordinals.Exponentiation.Supremum.html#22679" class="Bound">β</a> <a id="22681" class="Symbol">{</a><a id="22682" href="Ordinals.Exponentiation.Supremum.html#22682" class="Bound">x</a><a id="22683" class="Symbol">}</a> <a id="22685" class="Symbol">=</a>
 <a id="22688" href="Ordinals.Exponentiation.Supremum.html#4556" class="Function">^ₒ-induction</a> <a id="22701" href="Ordinals.Exponentiation.Supremum.html#22677" class="Bound">α</a> <a id="22703" href="Ordinals.Exponentiation.Supremum.html#22679" class="Bound">β</a> <a id="22705" href="Ordinals.Exponentiation.Supremum.html#22824" class="Function">P</a>
  <a id="22709" class="Symbol">(λ</a> <a id="22712" href="Ordinals.Exponentiation.Supremum.html#22712" class="Bound">_</a> <a id="22714" class="Symbol">→</a> <a id="22716" href="UF.PropTrunc.html#573" class="Function">∥∥-is-prop</a><a id="22726" class="Symbol">)</a>
  <a id="22730" class="Symbol">(</a><a id="22731" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="22733" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22737" class="Symbol">(</a><a id="22738" href="Ordinals.Exponentiation.Supremum.html#21645" class="Function">^ₒ-↓-⊥</a> <a id="22745" href="Ordinals.Exponentiation.Supremum.html#22677" class="Bound">α</a> <a id="22747" href="Ordinals.Exponentiation.Supremum.html#22679" class="Bound">β</a><a id="22748" class="Symbol">)</a> <a id="22750" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="22751" class="Symbol">)</a>
  <a id="22755" class="Symbol">(λ</a> <a id="22758" href="Ordinals.Exponentiation.Supremum.html#22758" class="Bound">b</a> <a id="22760" class="Symbol">(</a><a id="22761" href="Ordinals.Exponentiation.Supremum.html#22761" class="Bound">e</a> <a id="22763" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22765" href="Ordinals.Exponentiation.Supremum.html#22765" class="Bound">a</a><a id="22766" class="Symbol">)</a> <a id="22768" class="Symbol">→</a> <a id="22770" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="22772" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22776" class="Symbol">(</a><a id="22777" href="Ordinals.Exponentiation.Supremum.html#22758" class="Bound">b</a> <a id="22779" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22781" href="Ordinals.Exponentiation.Supremum.html#22761" class="Bound">e</a> <a id="22783" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22785" href="Ordinals.Exponentiation.Supremum.html#22765" class="Bound">a</a> <a id="22787" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22789" href="Ordinals.Exponentiation.Supremum.html#21911" class="Function">^ₒ-↓-×ₒ-to-^ₒ</a> <a id="22803" href="Ordinals.Exponentiation.Supremum.html#22677" class="Bound">α</a> <a id="22805" href="Ordinals.Exponentiation.Supremum.html#22679" class="Bound">β</a><a id="22806" class="Symbol">)</a> <a id="22808" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="22809" class="Symbol">)</a>
  <a id="22813" href="Ordinals.Exponentiation.Supremum.html#22682" class="Bound">x</a>
 <a id="22816" class="Keyword">where</a>
  <a id="22824" href="Ordinals.Exponentiation.Supremum.html#22824" class="Function">P</a> <a id="22826" class="Symbol">:</a> <a id="22828" class="Symbol">(</a><a id="22829" href="Ordinals.Exponentiation.Supremum.html#22829" class="Bound">x</a> <a id="22831" class="Symbol">:</a> <a id="22833" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22835" href="Ordinals.Exponentiation.Supremum.html#22677" class="Bound">α</a> <a id="22837" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22840" href="Ordinals.Exponentiation.Supremum.html#22679" class="Bound">β</a> <a id="22842" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="22843" class="Symbol">)</a> <a id="22845" class="Symbol">→</a> <a id="22847" href="Ordinals.Exponentiation.Supremum.html#22674" class="Bound">𝓤</a> <a id="22849" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="22851" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="22855" href="Ordinals.Exponentiation.Supremum.html#22824" class="Function">P</a> <a id="22857" href="Ordinals.Exponentiation.Supremum.html#22857" class="Bound">x</a> <a id="22859" class="Symbol">=</a> <a id="22861" class="Symbol">(</a><a id="22862" href="Ordinals.Exponentiation.Supremum.html#22677" class="Bound">α</a> <a id="22864" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22867" href="Ordinals.Exponentiation.Supremum.html#22679" class="Bound">β</a> <a id="22869" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22871" href="Ordinals.Exponentiation.Supremum.html#22857" class="Bound">x</a> <a id="22873" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22875" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="22877" class="Symbol">)</a>
      <a id="22885" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="22887" class="Symbol">(</a><a id="22888" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22890" href="Ordinals.Exponentiation.Supremum.html#22890" class="Bound">b</a> <a id="22892" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22894" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22896" href="Ordinals.Exponentiation.Supremum.html#22679" class="Bound">β</a> <a id="22898" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22900" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22902" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22904" href="Ordinals.Exponentiation.Supremum.html#22904" class="Bound">e</a> <a id="22906" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22908" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22910" href="Ordinals.Exponentiation.Supremum.html#22677" class="Bound">α</a> <a id="22912" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22915" class="Symbol">(</a><a id="22916" href="Ordinals.Exponentiation.Supremum.html#22679" class="Bound">β</a> <a id="22918" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22920" href="Ordinals.Exponentiation.Supremum.html#22890" class="Bound">b</a><a id="22921" class="Symbol">)</a> <a id="22923" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22925" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22927" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22929" href="Ordinals.Exponentiation.Supremum.html#22929" class="Bound">a</a> <a id="22931" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22933" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22935" href="Ordinals.Exponentiation.Supremum.html#22677" class="Bound">α</a> <a id="22937" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22939" href="MLTT.Sigma.html#423" class="Function">,</a>
          <a id="22951" href="Ordinals.Exponentiation.Supremum.html#22677" class="Bound">α</a> <a id="22953" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22956" href="Ordinals.Exponentiation.Supremum.html#22679" class="Bound">β</a> <a id="22958" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22960" href="Ordinals.Exponentiation.Supremum.html#22857" class="Bound">x</a> <a id="22962" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22964" href="Ordinals.Exponentiation.Supremum.html#22677" class="Bound">α</a> <a id="22966" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22969" class="Symbol">(</a><a id="22970" href="Ordinals.Exponentiation.Supremum.html#22679" class="Bound">β</a> <a id="22972" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22974" href="Ordinals.Exponentiation.Supremum.html#22890" class="Bound">b</a><a id="22975" class="Symbol">)</a> <a id="22977" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="22980" class="Symbol">(</a><a id="22981" href="Ordinals.Exponentiation.Supremum.html#22677" class="Bound">α</a> <a id="22983" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22985" href="Ordinals.Exponentiation.Supremum.html#22929" class="Bound">a</a><a id="22986" class="Symbol">)</a> <a id="22988" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22991" class="Symbol">(</a><a id="22992" href="Ordinals.Exponentiation.Supremum.html#22677" class="Bound">α</a> <a id="22994" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22997" class="Symbol">(</a><a id="22998" href="Ordinals.Exponentiation.Supremum.html#22679" class="Bound">β</a> <a id="23000" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23002" href="Ordinals.Exponentiation.Supremum.html#22890" class="Bound">b</a><a id="23003" class="Symbol">)</a> <a id="23005" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23007" href="Ordinals.Exponentiation.Supremum.html#22904" class="Bound">e</a><a id="23008" class="Symbol">))</a>

<a id="23012" class="Markup">\end{code}</a><a id="23022" class="Background">

Finally, using the above characterization of initial segments, we show that ^ₒ
is (strictly) order preserving in the exponent (provided that the base is
strictly greater than 𝟙ₒ).

</a><a id="23205" class="Markup">\begin{code}</a>

<a id="^ₒ-⊲-lemma"></a><a id="23219" href="Ordinals.Exponentiation.Supremum.html#23219" class="Function">^ₒ-⊲-lemma</a> <a id="23230" class="Symbol">:</a> <a id="23232" class="Symbol">(</a><a id="23233" href="Ordinals.Exponentiation.Supremum.html#23233" class="Bound">α</a> <a id="23235" href="Ordinals.Exponentiation.Supremum.html#23235" class="Bound">β</a> <a id="23237" class="Symbol">:</a> <a id="23239" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23247" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="23248" class="Symbol">)</a>
           <a id="23261" class="Symbol">→</a> <a id="23263" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23266" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="23268" href="Ordinals.Exponentiation.Supremum.html#23233" class="Bound">α</a>
           <a id="23281" class="Symbol">→</a> <a id="23283" class="Symbol">{</a><a id="23284" href="Ordinals.Exponentiation.Supremum.html#23284" class="Bound">b</a> <a id="23286" class="Symbol">:</a> <a id="23288" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23290" href="Ordinals.Exponentiation.Supremum.html#23235" class="Bound">β</a> <a id="23292" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23293" class="Symbol">}</a> <a id="23295" class="Symbol">→</a> <a id="23297" href="Ordinals.Exponentiation.Supremum.html#23233" class="Bound">α</a> <a id="23299" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23302" class="Symbol">(</a><a id="23303" href="Ordinals.Exponentiation.Supremum.html#23235" class="Bound">β</a> <a id="23305" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23307" href="Ordinals.Exponentiation.Supremum.html#23284" class="Bound">b</a><a id="23308" class="Symbol">)</a> <a id="23310" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="23312" href="Ordinals.Exponentiation.Supremum.html#23233" class="Bound">α</a> <a id="23314" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23317" href="Ordinals.Exponentiation.Supremum.html#23235" class="Bound">β</a>
<a id="23319" href="Ordinals.Exponentiation.Supremum.html#23219" class="Function">^ₒ-⊲-lemma</a> <a id="23330" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23332" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23334" class="Symbol">(</a><a id="23335" href="Ordinals.Exponentiation.Supremum.html#23335" class="Bound">a₁</a> <a id="23338" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23340" href="Ordinals.Exponentiation.Supremum.html#23340" class="Bound">p</a><a id="23341" class="Symbol">)</a> <a id="23343" class="Symbol">{</a><a id="23344" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="23345" class="Symbol">}</a> <a id="23347" class="Symbol">=</a> <a id="23349" href="Ordinals.Exponentiation.Supremum.html#23413" class="Function">e</a> <a id="23351" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23353" class="Symbol">(</a><a id="23354" href="Ordinals.Exponentiation.Supremum.html#23458" class="Function">q</a> <a id="23356" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="23358" class="Symbol">)</a>
 <a id="23361" class="Keyword">where</a>
  <a id="23369" href="Ordinals.Exponentiation.Supremum.html#23369" class="Function">⊥</a> <a id="23371" class="Symbol">:</a> <a id="23373" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23375" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23377" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23380" class="Symbol">(</a><a id="23381" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23383" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23385" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="23386" class="Symbol">)</a> <a id="23388" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="23392" href="Ordinals.Exponentiation.Supremum.html#23369" class="Function">⊥</a> <a id="23394" class="Symbol">=</a> <a id="23396" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="23401" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23403" class="Symbol">(</a><a id="23404" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23406" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23408" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="23409" class="Symbol">)</a>
  <a id="23413" href="Ordinals.Exponentiation.Supremum.html#23413" class="Function">e</a> <a id="23415" class="Symbol">:</a> <a id="23417" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23419" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23421" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23424" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23426" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="23430" href="Ordinals.Exponentiation.Supremum.html#23413" class="Function">e</a> <a id="23432" class="Symbol">=</a> <a id="23434" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="23443" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23445" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23447" class="Symbol">(</a><a id="23448" href="Ordinals.Exponentiation.Supremum.html#23369" class="Function">⊥</a> <a id="23450" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23452" href="Ordinals.Exponentiation.Supremum.html#23335" class="Bound">a₁</a><a id="23454" class="Symbol">)</a>
  <a id="23458" href="Ordinals.Exponentiation.Supremum.html#23458" class="Function">q</a> <a id="23460" class="Symbol">=</a> <a id="23462" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23464" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23467" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23469" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23471" href="Ordinals.Exponentiation.Supremum.html#23413" class="Function">e</a>                                     <a id="23509" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23512" href="Ordinals.Exponentiation.Supremum.html#23834" class="Function">I</a>   <a id="23516" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="23524" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23526" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23529" class="Symbol">(</a><a id="23530" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23532" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23534" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="23535" class="Symbol">)</a> <a id="23537" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23540" class="Symbol">(</a><a id="23541" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23543" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23545" href="Ordinals.Exponentiation.Supremum.html#23335" class="Bound">a₁</a><a id="23547" class="Symbol">)</a> <a id="23549" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23552" class="Symbol">(</a><a id="23553" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23555" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23558" class="Symbol">(</a><a id="23559" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23561" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23563" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="23564" class="Symbol">)</a> <a id="23566" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23568" href="Ordinals.Exponentiation.Supremum.html#23369" class="Function">⊥</a><a id="23569" class="Symbol">)</a> <a id="23571" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23574" href="Ordinals.Exponentiation.Supremum.html#23862" class="Function">II</a>  <a id="23578" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="23586" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23588" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23591" class="Symbol">(</a><a id="23592" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23594" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23596" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="23597" class="Symbol">)</a> <a id="23599" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23602" class="Symbol">(</a><a id="23603" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23605" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23607" href="Ordinals.Exponentiation.Supremum.html#23335" class="Bound">a₁</a><a id="23609" class="Symbol">)</a> <a id="23611" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23614" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                 <a id="23633" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23636" href="Ordinals.Exponentiation.Supremum.html#23925" class="Function">III</a> <a id="23640" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="23648" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23650" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23653" class="Symbol">(</a><a id="23654" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23656" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23658" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="23659" class="Symbol">)</a> <a id="23661" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23664" class="Symbol">(</a><a id="23665" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23667" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23669" href="Ordinals.Exponentiation.Supremum.html#23335" class="Bound">a₁</a><a id="23671" class="Symbol">)</a>                       <a id="23695" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23698" href="Ordinals.Exponentiation.Supremum.html#23979" class="Function">IV</a>  <a id="23702" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="23710" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23712" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23715" class="Symbol">(</a><a id="23716" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23718" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23720" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="23721" class="Symbol">)</a> <a id="23723" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23726" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>                             <a id="23757" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23760" href="Ordinals.Exponentiation.Supremum.html#24018" class="Function">V</a>   <a id="23764" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="23772" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23774" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23777" class="Symbol">(</a><a id="23778" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23780" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23782" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="23783" class="Symbol">)</a>                                   <a id="23819" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="23824" class="Keyword">where</a>
    <a id="23834" href="Ordinals.Exponentiation.Supremum.html#23834" class="Function">I</a>   <a id="23838" class="Symbol">=</a> <a id="23840" href="Ordinals.Exponentiation.Supremum.html#21911" class="Function">^ₒ-↓-×ₒ-to-^ₒ</a> <a id="23854" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23856" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a>
    <a id="23862" href="Ordinals.Exponentiation.Supremum.html#23862" class="Function">II</a>  <a id="23866" class="Symbol">=</a> <a id="23868" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23871" class="Symbol">(</a><a id="23872" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23874" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23877" class="Symbol">(</a><a id="23878" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23880" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23882" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="23883" class="Symbol">)</a> <a id="23885" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23888" class="Symbol">(</a><a id="23889" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23891" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23893" href="Ordinals.Exponentiation.Supremum.html#23335" class="Bound">a₁</a><a id="23895" class="Symbol">)</a> <a id="23897" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="23900" class="Symbol">)</a> <a id="23902" class="Symbol">(</a><a id="23903" href="Ordinals.Exponentiation.Supremum.html#21645" class="Function">^ₒ-↓-⊥</a> <a id="23910" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23912" class="Symbol">(</a><a id="23913" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23915" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23917" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="23918" class="Symbol">))</a>
    <a id="23925" href="Ordinals.Exponentiation.Supremum.html#23925" class="Function">III</a> <a id="23929" class="Symbol">=</a> <a id="23931" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="23948" class="Symbol">(</a><a id="23949" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23951" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23954" class="Symbol">(</a><a id="23955" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23957" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23959" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="23960" class="Symbol">)</a> <a id="23962" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23965" class="Symbol">(</a><a id="23966" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23968" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23970" href="Ordinals.Exponentiation.Supremum.html#23335" class="Bound">a₁</a><a id="23972" class="Symbol">))</a>
    <a id="23979" href="Ordinals.Exponentiation.Supremum.html#23979" class="Function">IV</a>  <a id="23983" class="Symbol">=</a> <a id="23985" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23988" class="Symbol">(</a><a id="23989" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="23991" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23994" class="Symbol">(</a><a id="23995" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="23997" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23999" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="24000" class="Symbol">)</a> <a id="24002" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="24005" class="Symbol">)</a> <a id="24007" class="Symbol">(</a><a id="24008" href="Ordinals.Exponentiation.Supremum.html#23340" class="Bound">p</a> <a id="24010" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24012" class="Symbol">)</a>
    <a id="24018" href="Ordinals.Exponentiation.Supremum.html#24018" class="Function">V</a>   <a id="24022" class="Symbol">=</a> <a id="24024" href="Ordinals.MultiplicationProperties.html#2193" class="Function">𝟙ₒ-right-neutral-×ₒ</a> <a id="24044" class="Symbol">(</a><a id="24045" href="Ordinals.Exponentiation.Supremum.html#23330" class="Bound">α</a> <a id="24047" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="24050" class="Symbol">(</a><a id="24051" href="Ordinals.Exponentiation.Supremum.html#23332" class="Bound">β</a> <a id="24053" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24055" href="Ordinals.Exponentiation.Supremum.html#23344" class="Bound">b</a><a id="24056" class="Symbol">))</a>

<a id="^ₒ-order-preserving-in-exponent"></a><a id="24060" href="Ordinals.Exponentiation.Supremum.html#24060" class="Function">^ₒ-order-preserving-in-exponent</a> <a id="24092" class="Symbol">:</a> <a id="24094" class="Symbol">(</a><a id="24095" href="Ordinals.Exponentiation.Supremum.html#24095" class="Bound">α</a> <a id="24097" href="Ordinals.Exponentiation.Supremum.html#24097" class="Bound">β</a> <a id="24099" href="Ordinals.Exponentiation.Supremum.html#24099" class="Bound">γ</a> <a id="24101" class="Symbol">:</a> <a id="24103" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24111" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="24112" class="Symbol">)</a>
                                <a id="24146" class="Symbol">→</a> <a id="24148" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24151" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="24153" href="Ordinals.Exponentiation.Supremum.html#24095" class="Bound">α</a>
                                <a id="24187" class="Symbol">→</a> <a id="24189" href="Ordinals.Exponentiation.Supremum.html#24097" class="Bound">β</a> <a id="24191" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="24193" href="Ordinals.Exponentiation.Supremum.html#24099" class="Bound">γ</a> <a id="24195" class="Symbol">→</a> <a id="24197" href="Ordinals.Exponentiation.Supremum.html#24095" class="Bound">α</a> <a id="24199" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="24202" href="Ordinals.Exponentiation.Supremum.html#24097" class="Bound">β</a> <a id="24204" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="24206" href="Ordinals.Exponentiation.Supremum.html#24095" class="Bound">α</a> <a id="24208" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="24211" href="Ordinals.Exponentiation.Supremum.html#24099" class="Bound">γ</a>
<a id="24213" href="Ordinals.Exponentiation.Supremum.html#24060" class="Function">^ₒ-order-preserving-in-exponent</a> <a id="24245" href="Ordinals.Exponentiation.Supremum.html#24245" class="Bound">α</a> <a id="24247" href="Ordinals.Exponentiation.Supremum.html#24247" class="Bound">β</a> <a id="24249" href="Ordinals.Exponentiation.Supremum.html#24249" class="Bound">γ</a> <a id="24251" href="Ordinals.Exponentiation.Supremum.html#24251" class="Bound">h</a> <a id="24253" class="Symbol">(</a><a id="24254" href="Ordinals.Exponentiation.Supremum.html#24254" class="Bound">c</a> <a id="24256" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24258" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="24262" class="Symbol">)</a> <a id="24264" class="Symbol">=</a> <a id="24266" href="Ordinals.Exponentiation.Supremum.html#23219" class="Function">^ₒ-⊲-lemma</a> <a id="24277" href="Ordinals.Exponentiation.Supremum.html#24245" class="Bound">α</a> <a id="24279" href="Ordinals.Exponentiation.Supremum.html#24249" class="Bound">γ</a> <a id="24281" href="Ordinals.Exponentiation.Supremum.html#24251" class="Bound">h</a>

<a id="24284" class="Markup">\end{code}</a><a id="24294" class="Background">

Added 11 April 2025.

Provided α and β have least elements, trichotomy of the least element of α ^ₒ β
implies trichotomy of the least element of α.

This provides the converse to ^ₒ-has-trichotomous-least-element from
Ordinals.Exponentiation.PropertiesViaTransport.

</a><a id="24563" class="Markup">\begin{code}</a>

<a id="24577" class="Keyword">open</a> <a id="24582" class="Keyword">import</a> <a id="24589" href="Ordinals.Exponentiation.TrichotomousLeastElement.html" class="Module">Ordinals.Exponentiation.TrichotomousLeastElement</a> <a id="24638" href="Ordinals.Exponentiation.Supremum.html#421" class="Bound">ua</a>

<a id="^ₒ-reflects-trichotomous-least-in-base"></a><a id="24642" href="Ordinals.Exponentiation.Supremum.html#24642" class="Function">^ₒ-reflects-trichotomous-least-in-base</a>
 <a id="24682" class="Symbol">:</a> <a id="24684" class="Symbol">(</a><a id="24685" href="Ordinals.Exponentiation.Supremum.html#24685" class="Bound">α</a> <a id="24687" href="Ordinals.Exponentiation.Supremum.html#24687" class="Bound">β</a> <a id="24689" class="Symbol">:</a> <a id="24691" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24699" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="24700" class="Symbol">)</a> <a id="24702" class="Symbol">(</a><a id="24703" href="Ordinals.Exponentiation.Supremum.html#24703" class="Bound">a₀</a> <a id="24706" class="Symbol">:</a> <a id="24708" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24710" href="Ordinals.Exponentiation.Supremum.html#24685" class="Bound">α</a> <a id="24712" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24713" class="Symbol">)</a>
 <a id="24716" class="Symbol">→</a> <a id="24718" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="24727" href="Ordinals.Exponentiation.Supremum.html#24685" class="Bound">α</a> <a id="24729" href="Ordinals.Exponentiation.Supremum.html#24703" class="Bound">a₀</a>
 <a id="24733" class="Symbol">→</a> <a id="24735" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24738" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24740" href="Ordinals.Exponentiation.Supremum.html#24687" class="Bound">β</a>
 <a id="24743" class="Symbol">→</a> <a id="24745" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="24767" class="Symbol">(</a><a id="24768" href="Ordinals.Exponentiation.Supremum.html#24685" class="Bound">α</a> <a id="24770" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="24773" href="Ordinals.Exponentiation.Supremum.html#24687" class="Bound">β</a><a id="24774" class="Symbol">)</a> <a id="24776" class="Symbol">(</a><a id="24777" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="24782" href="Ordinals.Exponentiation.Supremum.html#24685" class="Bound">α</a> <a id="24784" href="Ordinals.Exponentiation.Supremum.html#24687" class="Bound">β</a><a id="24785" class="Symbol">)</a>
 <a id="24788" class="Symbol">→</a> <a id="24790" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="24812" href="Ordinals.Exponentiation.Supremum.html#24685" class="Bound">α</a> <a id="24814" href="Ordinals.Exponentiation.Supremum.html#24703" class="Bound">a₀</a>
<a id="24817" href="Ordinals.Exponentiation.Supremum.html#24642" class="Function">^ₒ-reflects-trichotomous-least-in-base</a> <a id="24856" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="24858" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="24860" href="Ordinals.Exponentiation.Supremum.html#24860" class="Bound">a₀</a> <a id="24863" href="Ordinals.Exponentiation.Supremum.html#24863" class="Bound">a₀-is-least</a> <a id="24875" class="Symbol">(</a><a id="24876" href="Ordinals.Exponentiation.Supremum.html#24876" class="Bound">f</a> <a id="24878" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24880" href="Ordinals.Exponentiation.Supremum.html#24880" class="Bound">f-sim</a><a id="24885" class="Symbol">)</a> <a id="24887" class="Symbol">=</a> <a id="24889" href="Ordinals.Exponentiation.Supremum.html#26105" class="Function">III</a>
 <a id="24894" class="Keyword">where</a>
  <a id="24902" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a> <a id="24905" class="Symbol">:</a> <a id="24907" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24909" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="24911" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="24915" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a> <a id="24918" class="Symbol">=</a> <a id="24920" href="Ordinals.Exponentiation.Supremum.html#24876" class="Bound">f</a> <a id="24922" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="24926" href="Ordinals.Exponentiation.Supremum.html#24926" class="Function">b₀-eq</a> <a id="24932" class="Symbol">:</a> <a id="24934" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="24936" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24938" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a> <a id="24941" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24943" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
  <a id="24948" href="Ordinals.Exponentiation.Supremum.html#24926" class="Function">b₀-eq</a> <a id="24954" class="Symbol">=</a> <a id="24956" class="Symbol">(</a><a id="24957" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="24980" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24983" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="24985" class="Symbol">(</a><a id="24986" href="Ordinals.Exponentiation.Supremum.html#24876" class="Bound">f</a> <a id="24988" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24990" href="Ordinals.Exponentiation.Supremum.html#24880" class="Bound">f-sim</a><a id="24995" class="Symbol">)</a> <a id="24997" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24998" class="Symbol">)</a> <a id="25000" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="25003" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25005" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a>

  <a id="25013" href="Ordinals.Exponentiation.Supremum.html#25013" class="Function">I</a> <a id="25015" class="Symbol">:</a> <a id="25017" class="Symbol">(</a><a id="25018" href="Ordinals.Exponentiation.Supremum.html#25018" class="Bound">a</a> <a id="25020" class="Symbol">:</a> <a id="25022" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="25024" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25026" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="25027" class="Symbol">)</a>
    <a id="25033" class="Symbol">→</a> <a id="25035" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25037" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25040" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25042" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25044" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="25053" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25055" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25057" class="Symbol">(</a><a id="25058" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="25063" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25065" class="Symbol">(</a><a id="25066" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25068" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25070" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="25072" class="Symbol">)</a> <a id="25074" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25076" href="Ordinals.Exponentiation.Supremum.html#25018" class="Bound">a</a><a id="25077" class="Symbol">)</a> <a id="25079" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25081" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25083" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25085" href="Ordinals.Exponentiation.Supremum.html#25018" class="Bound">a</a>
  <a id="25089" href="Ordinals.Exponentiation.Supremum.html#25013" class="Function">I</a> <a id="25091" href="Ordinals.Exponentiation.Supremum.html#25091" class="Bound">a</a> <a id="25093" class="Symbol">=</a> <a id="25095" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25097" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25100" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25102" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25104" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="25113" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25115" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25117" class="Symbol">(</a><a id="25118" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="25123" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25125" class="Symbol">(</a><a id="25126" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25128" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25130" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="25132" class="Symbol">)</a> <a id="25134" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25136" href="Ordinals.Exponentiation.Supremum.html#25091" class="Bound">a</a><a id="25137" class="Symbol">)</a>                   <a id="25157" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25160" href="Ordinals.Exponentiation.Supremum.html#25640" class="Function">I₁</a> <a id="25163" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="25173" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25175" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25178" class="Symbol">(</a><a id="25179" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25181" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25183" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="25185" class="Symbol">)</a> <a id="25187" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25190" class="Symbol">(</a><a id="25191" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25193" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25195" href="Ordinals.Exponentiation.Supremum.html#25091" class="Bound">a</a><a id="25196" class="Symbol">)</a> <a id="25198" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25201" class="Symbol">(</a><a id="25202" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25204" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25207" class="Symbol">(</a><a id="25208" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25210" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25212" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="25214" class="Symbol">)</a> <a id="25216" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25218" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="25223" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25225" class="Symbol">(</a><a id="25226" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25228" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25230" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="25232" class="Symbol">))</a> <a id="25235" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25238" href="Ordinals.Exponentiation.Supremum.html#25667" class="Function">I₂</a> <a id="25241" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="25251" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25253" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25256" class="Symbol">(</a><a id="25257" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25259" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25261" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="25263" class="Symbol">)</a> <a id="25265" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25268" class="Symbol">(</a><a id="25269" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25271" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25273" href="Ordinals.Exponentiation.Supremum.html#25091" class="Bound">a</a><a id="25274" class="Symbol">)</a> <a id="25276" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25279" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                                <a id="25313" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25316" href="Ordinals.Exponentiation.Supremum.html#25730" class="Function">I₃</a> <a id="25319" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="25329" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25331" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25334" class="Symbol">(</a><a id="25335" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25337" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25339" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="25341" class="Symbol">)</a> <a id="25343" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25346" class="Symbol">(</a><a id="25347" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25349" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25351" href="Ordinals.Exponentiation.Supremum.html#25091" class="Bound">a</a><a id="25352" class="Symbol">)</a>                                      <a id="25391" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25394" href="Ordinals.Exponentiation.Supremum.html#25783" class="Function">I₄</a> <a id="25397" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="25407" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25409" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25412" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="25415" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25418" class="Symbol">(</a><a id="25419" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25421" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25423" href="Ordinals.Exponentiation.Supremum.html#25091" class="Bound">a</a><a id="25424" class="Symbol">)</a>                                            <a id="25469" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25472" href="Ordinals.Exponentiation.Supremum.html#25827" class="Function">I₅</a> <a id="25475" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="25485" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="25488" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25491" class="Symbol">(</a><a id="25492" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25494" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25496" href="Ordinals.Exponentiation.Supremum.html#25091" class="Bound">a</a><a id="25497" class="Symbol">)</a>                                                 <a id="25547" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25550" href="Ordinals.Exponentiation.Supremum.html#25889" class="Function">I₆</a> <a id="25553" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="25563" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25565" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25567" href="Ordinals.Exponentiation.Supremum.html#25091" class="Bound">a</a>                                                         <a id="25625" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="25630" class="Keyword">where</a>
    <a id="25640" href="Ordinals.Exponentiation.Supremum.html#25640" class="Function">I₁</a> <a id="25643" class="Symbol">=</a> <a id="25645" href="Ordinals.Exponentiation.Supremum.html#21911" class="Function">^ₒ-↓-×ₒ-to-^ₒ</a> <a id="25659" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25661" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a>
    <a id="25667" href="Ordinals.Exponentiation.Supremum.html#25667" class="Function">I₂</a> <a id="25670" class="Symbol">=</a> <a id="25672" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="25675" class="Symbol">(</a><a id="25676" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25678" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25681" class="Symbol">(</a><a id="25682" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25684" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25686" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="25688" class="Symbol">)</a> <a id="25690" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25693" class="Symbol">(</a><a id="25694" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25696" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25698" href="Ordinals.Exponentiation.Supremum.html#25091" class="Bound">a</a><a id="25699" class="Symbol">)</a> <a id="25701" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="25704" class="Symbol">)</a> <a id="25706" class="Symbol">(</a><a id="25707" href="Ordinals.Exponentiation.Supremum.html#21645" class="Function">^ₒ-↓-⊥</a> <a id="25714" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25716" class="Symbol">(</a><a id="25717" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25719" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25721" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="25723" class="Symbol">))</a>
    <a id="25730" href="Ordinals.Exponentiation.Supremum.html#25730" class="Function">I₃</a> <a id="25733" class="Symbol">=</a> <a id="25735" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="25752" class="Symbol">(</a><a id="25753" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25755" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25758" class="Symbol">(</a><a id="25759" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25761" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25763" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="25765" class="Symbol">)</a> <a id="25767" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25770" class="Symbol">(</a><a id="25771" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25773" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25775" href="Ordinals.Exponentiation.Supremum.html#25091" class="Bound">a</a><a id="25776" class="Symbol">))</a>
    <a id="25783" href="Ordinals.Exponentiation.Supremum.html#25783" class="Function">I₄</a> <a id="25786" class="Symbol">=</a> <a id="25788" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="25791" class="Symbol">(λ</a> <a id="25794" href="Ordinals.Exponentiation.Supremum.html#25794" class="Bound">-</a> <a id="25796" class="Symbol">→</a> <a id="25798" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25800" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="25803" href="Ordinals.Exponentiation.Supremum.html#25794" class="Bound">-</a> <a id="25805" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25808" class="Symbol">(</a><a id="25809" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25811" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25813" href="Ordinals.Exponentiation.Supremum.html#25091" class="Bound">a</a><a id="25814" class="Symbol">))</a> <a id="25817" href="Ordinals.Exponentiation.Supremum.html#24926" class="Function">b₀-eq</a>
    <a id="25827" href="Ordinals.Exponentiation.Supremum.html#25827" class="Function">I₅</a> <a id="25830" class="Symbol">=</a> <a id="25832" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="25835" class="Symbol">(</a><a id="25836" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ</a> <a id="25840" class="Symbol">(</a><a id="25841" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25843" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25845" href="Ordinals.Exponentiation.Supremum.html#25091" class="Bound">a</a><a id="25846" class="Symbol">))</a> <a id="25849" class="Symbol">(</a><a id="25850" href="Ordinals.Exponentiation.Supremum.html#5879" class="Function">^ₒ-satisfies-zero-specification</a> <a id="25882" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a><a id="25883" class="Symbol">)</a>
    <a id="25889" href="Ordinals.Exponentiation.Supremum.html#25889" class="Function">I₆</a> <a id="25892" class="Symbol">=</a> <a id="25894" href="Ordinals.MultiplicationProperties.html#1544" class="Function">𝟙ₒ-left-neutral-×ₒ</a> <a id="25913" class="Symbol">(</a><a id="25914" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25916" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25918" href="Ordinals.Exponentiation.Supremum.html#25091" class="Bound">a</a><a id="25919" class="Symbol">)</a>

  <a id="25924" href="Ordinals.Exponentiation.Supremum.html#25924" class="Function">II</a> <a id="25927" class="Symbol">=</a> <a id="25929" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25931" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25933" href="Ordinals.Exponentiation.Supremum.html#24860" class="Bound">a₀</a>            <a id="25947" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25950" href="Ordinals.Exponentiation.Supremum.html#26040" class="Function">II&#39;</a> <a id="25954" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="25963" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                <a id="25981" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25984" href="Ordinals.Exponentiation.Supremum.html#21645" class="Function">^ₒ-↓-⊥</a> <a id="25991" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="25993" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="25995" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="25998" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="26007" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26009" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="26012" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26014" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26016" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="26021" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26023" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26025" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="26030" class="Keyword">where</a>
    <a id="26040" href="Ordinals.Exponentiation.Supremum.html#26040" class="Function">II&#39;</a> <a id="26044" class="Symbol">=</a> <a id="26046" href="Ordinals.AdditionProperties.html#13156" class="Function">initial-segment-of-least-element-is-𝟘ₒ</a> <a id="26085" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26087" href="Ordinals.Exponentiation.Supremum.html#24860" class="Bound">a₀</a> <a id="26090" href="Ordinals.Exponentiation.Supremum.html#24863" class="Bound">a₀-is-least</a>

  <a id="26105" href="Ordinals.Exponentiation.Supremum.html#26105" class="Function">III</a> <a id="26109" class="Symbol">:</a> <a id="26111" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="26133" class="Symbol">(</a><a id="26134" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26136" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="26139" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a><a id="26140" class="Symbol">)</a> <a id="26142" class="Symbol">(</a><a id="26143" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="26148" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26150" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a><a id="26151" class="Symbol">)</a>
      <a id="26159" class="Symbol">→</a> <a id="26161" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="26183" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26185" href="Ordinals.Exponentiation.Supremum.html#24860" class="Bound">a₀</a>
  <a id="26190" href="Ordinals.Exponentiation.Supremum.html#26105" class="Function">III</a> <a id="26194" href="Ordinals.Exponentiation.Supremum.html#26194" class="Bound">τ</a> <a id="26196" href="Ordinals.Exponentiation.Supremum.html#26196" class="Bound">a</a> <a id="26198" class="Symbol">=</a> <a id="26200" href="Ordinals.Exponentiation.Supremum.html#26261" class="Function">III&#39;</a> <a id="26205" href="Ordinals.Exponentiation.Supremum.html#26196" class="Bound">a</a> <a id="26207" class="Symbol">(</a><a id="26208" href="Ordinals.Exponentiation.Supremum.html#26194" class="Bound">τ</a> <a id="26210" class="Symbol">(</a><a id="26211" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="26220" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26222" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26224" class="Symbol">(</a><a id="26225" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="26230" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26232" class="Symbol">(</a><a id="26233" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26235" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26237" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="26239" class="Symbol">)</a> <a id="26241" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26243" href="Ordinals.Exponentiation.Supremum.html#26196" class="Bound">a</a><a id="26244" class="Symbol">)))</a>
   <a id="26251" class="Keyword">where</a>
    <a id="26261" href="Ordinals.Exponentiation.Supremum.html#26261" class="Function">III&#39;</a> <a id="26266" class="Symbol">:</a> <a id="26268" class="Symbol">(</a><a id="26269" href="Ordinals.Exponentiation.Supremum.html#26269" class="Bound">a</a> <a id="26271" class="Symbol">:</a> <a id="26273" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26275" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26277" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="26278" class="Symbol">)</a>
         <a id="26289" class="Symbol">→</a> <a id="26291" class="Symbol">(</a><a id="26292" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="26297" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26299" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26301" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26303" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="26312" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26314" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26316" class="Symbol">(</a><a id="26317" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="26322" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26324" class="Symbol">(</a><a id="26325" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26327" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26329" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="26331" class="Symbol">)</a> <a id="26333" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26335" href="Ordinals.Exponentiation.Supremum.html#26269" class="Bound">a</a><a id="26336" class="Symbol">))</a>
           <a id="26350" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="26352" class="Symbol">(</a><a id="26353" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="26358" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26360" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26362" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="26365" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26367" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="26370" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26372" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="26374" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="26383" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26385" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26387" class="Symbol">(</a><a id="26388" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="26393" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26395" class="Symbol">(</a><a id="26396" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26398" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26400" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="26402" class="Symbol">)</a> <a id="26404" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26406" href="Ordinals.Exponentiation.Supremum.html#26269" class="Bound">a</a><a id="26407" class="Symbol">))</a>
         <a id="26419" class="Symbol">→</a> <a id="26421" class="Symbol">(</a><a id="26422" href="Ordinals.Exponentiation.Supremum.html#24860" class="Bound">a₀</a> <a id="26425" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26427" href="Ordinals.Exponentiation.Supremum.html#26269" class="Bound">a</a><a id="26428" class="Symbol">)</a> <a id="26430" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="26432" class="Symbol">(</a><a id="26433" href="Ordinals.Exponentiation.Supremum.html#24860" class="Bound">a₀</a> <a id="26436" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="26439" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26441" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="26443" href="Ordinals.Exponentiation.Supremum.html#26269" class="Bound">a</a><a id="26444" class="Symbol">)</a>
    <a id="26450" href="Ordinals.Exponentiation.Supremum.html#26261" class="Function">III&#39;</a> <a id="26455" href="Ordinals.Exponentiation.Supremum.html#26455" class="Bound">a</a> <a id="26457" class="Symbol">(</a><a id="26458" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26462" href="Ordinals.Exponentiation.Supremum.html#26462" class="Bound">e</a><a id="26463" class="Symbol">)</a> <a id="26465" class="Symbol">=</a> <a id="26467" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26471" class="Symbol">(</a><a id="26472" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="26477" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26479" href="Ordinals.Exponentiation.Supremum.html#24860" class="Bound">a₀</a> <a id="26482" href="Ordinals.Exponentiation.Supremum.html#26455" class="Bound">a</a> <a id="26484" href="Ordinals.Exponentiation.Supremum.html#26505" class="Function">e&#39;</a><a id="26486" class="Symbol">)</a>
     <a id="26493" class="Keyword">where</a>
      <a id="26505" href="Ordinals.Exponentiation.Supremum.html#26505" class="Function">e&#39;</a> <a id="26508" class="Symbol">=</a> <a id="26510" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26512" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26514" href="Ordinals.Exponentiation.Supremum.html#24860" class="Bound">a₀</a>                                      <a id="26554" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26557" href="Ordinals.Exponentiation.Supremum.html#25924" class="Function">II</a> <a id="26560" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="26573" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26575" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="26578" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26580" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26582" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="26587" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26589" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a>                           <a id="26617" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26620" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="26623" class="Symbol">(</a><a id="26624" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26626" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="26629" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26631" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="26633" class="Symbol">)</a> <a id="26635" href="Ordinals.Exponentiation.Supremum.html#26462" class="Bound">e</a> <a id="26637" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="26650" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26652" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="26655" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26657" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26659" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="26668" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26670" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26672" class="Symbol">(</a><a id="26673" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="26678" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26680" class="Symbol">(</a><a id="26681" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a> <a id="26683" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26685" href="Ordinals.Exponentiation.Supremum.html#24902" class="Function">b₀</a><a id="26687" class="Symbol">)</a> <a id="26689" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26691" href="Ordinals.Exponentiation.Supremum.html#26455" class="Bound">a</a><a id="26692" class="Symbol">)</a> <a id="26694" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26697" href="Ordinals.Exponentiation.Supremum.html#25013" class="Function">I</a> <a id="26699" href="Ordinals.Exponentiation.Supremum.html#26455" class="Bound">a</a> <a id="26701" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="26714" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26716" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26718" href="Ordinals.Exponentiation.Supremum.html#26455" class="Bound">a</a>                                       <a id="26758" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="26764" href="Ordinals.Exponentiation.Supremum.html#26261" class="Function">III&#39;</a> <a id="26769" href="Ordinals.Exponentiation.Supremum.html#26769" class="Bound">a</a> <a id="26771" class="Symbol">(</a><a id="26772" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26776" href="Ordinals.Exponentiation.Supremum.html#26776" class="Bound">l</a><a id="26777" class="Symbol">)</a> <a id="26779" class="Symbol">=</a> <a id="26781" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26785" class="Symbol">(</a><a id="26786" href="Ordinals.OrdinalOfOrdinals.html#10601" class="Function">↓-reflects-order</a> <a id="26803" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26805" href="Ordinals.Exponentiation.Supremum.html#24860" class="Bound">a₀</a> <a id="26808" href="Ordinals.Exponentiation.Supremum.html#26769" class="Bound">a</a>
                           <a id="26837" class="Symbol">(</a><a id="26838" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="26849" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="26853" class="Symbol">(</a><a id="26854" href="Ordinals.Exponentiation.Supremum.html#25924" class="Function">II</a> <a id="26857" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="26859" class="Symbol">)</a> <a id="26861" class="Symbol">(</a><a id="26862" href="Ordinals.Exponentiation.Supremum.html#25013" class="Function">I</a> <a id="26864" href="Ordinals.Exponentiation.Supremum.html#26769" class="Bound">a</a><a id="26865" class="Symbol">)</a>
                            <a id="26895" class="Symbol">(</a><a id="26896" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="26914" class="Symbol">(</a><a id="26915" href="Ordinals.Exponentiation.Supremum.html#24856" class="Bound">α</a> <a id="26917" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="26920" href="Ordinals.Exponentiation.Supremum.html#24858" class="Bound">β</a><a id="26921" class="Symbol">)</a> <a id="26923" class="Symbol">_</a> <a id="26925" class="Symbol">_</a> <a id="26927" href="Ordinals.Exponentiation.Supremum.html#26776" class="Bound">l</a><a id="26928" class="Symbol">)))</a>

<a id="26933" class="Markup">\end{code}</a><a id="26943" class="Background">

In particular, we can fix β ＝ 𝟙ₒ.

</a><a id="26980" class="Markup">\begin{code}</a>

<a id="^ₒ-reflects-trichotomous-least-in-base&#39;"></a><a id="26994" href="Ordinals.Exponentiation.Supremum.html#26994" class="Function">^ₒ-reflects-trichotomous-least-in-base&#39;</a>
 <a id="27035" class="Symbol">:</a> <a id="27037" class="Symbol">(</a><a id="27038" href="Ordinals.Exponentiation.Supremum.html#27038" class="Bound">α</a> <a id="27040" class="Symbol">:</a> <a id="27042" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27050" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27051" class="Symbol">)</a> <a id="27053" class="Symbol">(</a><a id="27054" href="Ordinals.Exponentiation.Supremum.html#27054" class="Bound">a₀</a> <a id="27057" class="Symbol">:</a> <a id="27059" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27061" href="Ordinals.Exponentiation.Supremum.html#27038" class="Bound">α</a> <a id="27063" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="27064" class="Symbol">)</a>
 <a id="27067" class="Symbol">→</a> <a id="27069" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="27078" href="Ordinals.Exponentiation.Supremum.html#27038" class="Bound">α</a> <a id="27080" href="Ordinals.Exponentiation.Supremum.html#27054" class="Bound">a₀</a>
 <a id="27084" class="Symbol">→</a> <a id="27086" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="27108" class="Symbol">(</a><a id="27109" href="Ordinals.Exponentiation.Supremum.html#27038" class="Bound">α</a> <a id="27111" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="27114" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="27116" class="Symbol">)</a> <a id="27118" class="Symbol">(</a><a id="27119" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="27124" href="Ordinals.Exponentiation.Supremum.html#27038" class="Bound">α</a> <a id="27126" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="27128" class="Symbol">)</a>
 <a id="27131" class="Symbol">→</a> <a id="27133" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="27155" href="Ordinals.Exponentiation.Supremum.html#27038" class="Bound">α</a> <a id="27157" href="Ordinals.Exponentiation.Supremum.html#27054" class="Bound">a₀</a>
<a id="27160" href="Ordinals.Exponentiation.Supremum.html#26994" class="Function">^ₒ-reflects-trichotomous-least-in-base&#39;</a> <a id="27200" href="Ordinals.Exponentiation.Supremum.html#27200" class="Bound">α</a> <a id="27202" href="Ordinals.Exponentiation.Supremum.html#27202" class="Bound">a₀</a> <a id="27205" href="Ordinals.Exponentiation.Supremum.html#27205" class="Bound">l</a> <a id="27207" href="Ordinals.Exponentiation.Supremum.html#27207" class="Bound">t</a> <a id="27209" class="Symbol">=</a>
 <a id="27212" href="Ordinals.Exponentiation.Supremum.html#24642" class="Function">^ₒ-reflects-trichotomous-least-in-base</a> <a id="27251" href="Ordinals.Exponentiation.Supremum.html#27200" class="Bound">α</a> <a id="27253" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="27256" href="Ordinals.Exponentiation.Supremum.html#27202" class="Bound">a₀</a> <a id="27259" href="Ordinals.Exponentiation.Supremum.html#27205" class="Bound">l</a> <a id="27261" class="Symbol">(</a><a id="27262" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="27269" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="27271" class="Symbol">)</a> <a id="27273" href="Ordinals.Exponentiation.Supremum.html#27207" class="Bound">t</a>

<a id="27276" class="Markup">\end{code}</a><a id="27286" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Exponentiation.Taboos.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Exponentiation.Taboos</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg, Chuangjie Xu
December 2024 (with results potentially going back to November 2023)
With additions from 8 January 2025.

Taboos involving ordinal exponentiation.

</a><a id="217" class="Markup">\begin{code}</a>

<a id="231" class="Symbol">{-#</a> <a id="235" class="Keyword">OPTIONS</a> <a id="243" class="Pragma">--safe</a> <a id="250" class="Pragma">--without-K</a> <a id="262" class="Pragma">--lossy-unification</a> <a id="282" class="Pragma">--no-exact-split</a> <a id="299" class="Symbol">#-}</a>

<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="UF.Size.html" class="Module">UF.Size</a>

<a id="376" class="Keyword">module</a> <a id="383" href="Ordinals.Exponentiation.Taboos.html" class="Module">Ordinals.Exponentiation.Taboos</a>
       <a id="421" class="Symbol">(</a><a id="422" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a> <a id="425" class="Symbol">:</a> <a id="427" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="437" class="Symbol">)</a>
       <a id="446" class="Symbol">(</a><a id="447" href="Ordinals.Exponentiation.Taboos.html#447" class="Bound">pt</a> <a id="450" class="Symbol">:</a> <a id="452" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="483" class="Symbol">)</a>
       <a id="492" class="Symbol">(</a><a id="493" href="Ordinals.Exponentiation.Taboos.html#493" class="Bound">sr</a> <a id="496" class="Symbol">:</a> <a id="498" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="514" href="Ordinals.Exponentiation.Taboos.html#447" class="Bound">pt</a><a id="516" class="Symbol">)</a>
       <a id="525" class="Keyword">where</a>

<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="579" class="Keyword">open</a> <a id="584" class="Keyword">import</a> <a id="591" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="609" class="Keyword">private</a>
 <a id="fe"></a><a id="618" href="Ordinals.Exponentiation.Taboos.html#618" class="Function">fe</a> <a id="621" class="Symbol">:</a> <a id="623" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="631" href="Ordinals.Exponentiation.Taboos.html#618" class="Function">fe</a> <a id="634" class="Symbol">=</a> <a id="636" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="660" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="665" href="Ordinals.Exponentiation.Taboos.html#665" class="Function">fe&#39;</a> <a id="669" class="Symbol">:</a> <a id="671" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="680" href="Ordinals.Exponentiation.Taboos.html#665" class="Function">fe&#39;</a> <a id="684" class="Symbol">{</a><a id="685" href="Ordinals.Exponentiation.Taboos.html#685" class="Bound">𝓤</a><a id="686" class="Symbol">}</a> <a id="688" class="Symbol">{</a><a id="689" href="Ordinals.Exponentiation.Taboos.html#689" class="Bound">𝓥</a><a id="690" class="Symbol">}</a> <a id="692" class="Symbol">=</a> <a id="694" href="Ordinals.Exponentiation.Taboos.html#618" class="Function">fe</a> <a id="697" href="Ordinals.Exponentiation.Taboos.html#685" class="Bound">𝓤</a> <a id="699" href="Ordinals.Exponentiation.Taboos.html#689" class="Bound">𝓥</a>

 <a id="pe"></a><a id="703" href="Ordinals.Exponentiation.Taboos.html#703" class="Function">pe</a> <a id="706" class="Symbol">:</a> <a id="708" href="UF.Subsingletons.html#7428" class="Function">Prop-Ext</a>
 <a id="718" href="Ordinals.Exponentiation.Taboos.html#703" class="Function">pe</a> <a id="721" class="Symbol">=</a> <a id="723" href="UF.Univalence.html#11461" class="Function">Univalence-gives-Prop-Ext</a> <a id="749" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a>

<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="778" class="Keyword">open</a> <a id="783" class="Keyword">import</a> <a id="790" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>

<a id="812" class="Keyword">open</a> <a id="817" class="Keyword">import</a> <a id="824" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="852" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a>
<a id="855" class="Keyword">open</a> <a id="860" class="Keyword">import</a> <a id="867" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="887" href="Ordinals.Exponentiation.Taboos.html#618" class="Function">fe</a>
<a id="890" class="Keyword">open</a> <a id="895" class="Keyword">import</a> <a id="902" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="923" class="Keyword">open</a> <a id="928" class="Keyword">import</a> <a id="935" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="949" class="Keyword">open</a> <a id="954" class="Keyword">import</a> <a id="961" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="978" class="Keyword">open</a> <a id="983" class="Keyword">import</a> <a id="990" href="Ordinals.MultiplicationProperties.html" class="Module">Ordinals.MultiplicationProperties</a> <a id="1024" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a>
<a id="1027" class="Keyword">open</a> <a id="1032" class="Keyword">import</a> <a id="1039" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1066" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a>
<a id="1069" class="Keyword">open</a> <a id="1074" class="Keyword">import</a> <a id="1081" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="1115" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a>
<a id="1118" class="Keyword">open</a> <a id="1123" class="Keyword">import</a> <a id="1130" href="Ordinals.Propositions.html" class="Module">Ordinals.Propositions</a> <a id="1152" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a>
<a id="1155" class="Keyword">open</a> <a id="1160" class="Keyword">import</a> <a id="1167" href="Ordinals.SupremaPreservation.html" class="Module">Ordinals.SupremaPreservation</a> <a id="1196" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a> <a id="1199" href="Ordinals.Exponentiation.Taboos.html#447" class="Bound">pt</a> <a id="1202" href="Ordinals.Exponentiation.Taboos.html#493" class="Bound">sr</a>
<a id="1205" class="Keyword">open</a> <a id="1210" class="Keyword">import</a> <a id="1217" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="1231" class="Keyword">open</a> <a id="1236" class="Keyword">import</a> <a id="1243" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="1264" class="Keyword">open</a> <a id="1269" class="Keyword">import</a> <a id="1276" href="Ordinals.Exponentiation.DecreasingList.html" class="Module">Ordinals.Exponentiation.DecreasingList</a> <a id="1315" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a> <a id="1318" href="Ordinals.Exponentiation.Taboos.html#447" class="Bound">pt</a>
<a id="1321" class="Keyword">open</a> <a id="1326" class="Keyword">import</a> <a id="1333" href="Ordinals.Exponentiation.PropertiesViaTransport.html" class="Module">Ordinals.Exponentiation.PropertiesViaTransport</a> <a id="1380" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a> <a id="1383" href="Ordinals.Exponentiation.Taboos.html#447" class="Bound">pt</a> <a id="1386" href="Ordinals.Exponentiation.Taboos.html#493" class="Bound">sr</a>
<a id="1389" class="Keyword">open</a> <a id="1394" class="Keyword">import</a> <a id="1401" href="Ordinals.Exponentiation.Specification.html" class="Module">Ordinals.Exponentiation.Specification</a> <a id="1439" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a> <a id="1442" href="Ordinals.Exponentiation.Taboos.html#447" class="Bound">pt</a> <a id="1445" href="Ordinals.Exponentiation.Taboos.html#493" class="Bound">sr</a>
<a id="1448" class="Keyword">open</a> <a id="1453" class="Keyword">import</a> <a id="1460" href="Ordinals.Exponentiation.Supremum.html" class="Module">Ordinals.Exponentiation.Supremum</a> <a id="1493" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a> <a id="1496" href="Ordinals.Exponentiation.Taboos.html#447" class="Bound">pt</a> <a id="1499" href="Ordinals.Exponentiation.Taboos.html#493" class="Bound">sr</a>
<a id="1502" class="Keyword">open</a> <a id="1507" class="Keyword">import</a> <a id="1514" href="Ordinals.Exponentiation.TrichotomousLeastElement.html" class="Module">Ordinals.Exponentiation.TrichotomousLeastElement</a> <a id="1563" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a>

<a id="1567" class="Keyword">open</a> <a id="1572" class="Keyword">import</a> <a id="1579" href="UF.Base.html" class="Module">UF.Base</a>
<a id="1587" class="Keyword">open</a> <a id="1592" class="Keyword">import</a> <a id="1599" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="1617" class="Keyword">open</a> <a id="1622" class="Keyword">import</a> <a id="1629" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="1638" class="Keyword">open</a> <a id="1643" class="Keyword">import</a> <a id="1650" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>

<a id="1672" class="Keyword">open</a> <a id="1677" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="1701" href="Ordinals.Exponentiation.Taboos.html#447" class="Bound">pt</a>
<a id="1704" class="Keyword">open</a> <a id="1709" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="1717" href="Ordinals.Exponentiation.Taboos.html#447" class="Bound">pt</a> <a id="1720" href="Ordinals.Exponentiation.Taboos.html#493" class="Bound">sr</a>

<a id="1724" class="Markup">\end{code}</a><a id="1734" class="Background">

We will show that, constructively, exponentiation is not in general monotone in
the base. More precisely, the statement
  α ⊴ β → α ^ₒ γ ⊴ α ^ₒ γ (for all ordinals α, β and γ)
implies excluded middle.

Moreover, we can even strengthen the hypothesis to have a strict inequality,
i.e. the weaker statement
  α ⊲ β → α ^ₒ γ ⊴ α ^ₒ γ (for all ordinals α, β and γ)
already implies excluded middle.

Since our concrete exponentiation is only well defined for bases α with a
trichotomous least element, we further add this assumption to the statement (and
still derive excluded middle from it).

Furthermore, we can actually fix γ := 𝟚ₒ in the statement.
Since α ^ₒ 𝟚ₒ ＝ α ×ₒ α for any (reasonable) notion of ordinal exponentiation, we
see that the taboo applies to any such notion and we formalize this as
exponentiation-weakly-monotone-in-base-implies-EM below.

In particular we can reduce the derivation of excluded middle from a statement
about multiplication:

</a><a id="2697" class="Markup">\begin{code}</a>

<a id="×ₒ-weakly-monotone-in-both-arguments-implies-EM"></a><a id="2711" href="Ordinals.Exponentiation.Taboos.html#2711" class="Function">×ₒ-weakly-monotone-in-both-arguments-implies-EM</a>
 <a id="2760" class="Symbol">:</a> <a id="2762" class="Symbol">((</a><a id="2764" href="Ordinals.Exponentiation.Taboos.html#2764" class="Bound">α</a> <a id="2766" href="Ordinals.Exponentiation.Taboos.html#2766" class="Bound">β</a> <a id="2768" class="Symbol">:</a> <a id="2770" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2778" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2779" class="Symbol">)</a> <a id="2781" class="Symbol">→</a> <a id="2783" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="2814" href="Ordinals.Exponentiation.Taboos.html#2764" class="Bound">α</a>
                      <a id="2838" class="Symbol">→</a> <a id="2840" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="2871" href="Ordinals.Exponentiation.Taboos.html#2766" class="Bound">β</a>
                      <a id="2895" class="Symbol">→</a> <a id="2897" href="Ordinals.Exponentiation.Taboos.html#2764" class="Bound">α</a> <a id="2899" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="2901" href="Ordinals.Exponentiation.Taboos.html#2766" class="Bound">β</a> <a id="2903" class="Symbol">→</a> <a id="2905" href="Ordinals.Exponentiation.Taboos.html#2764" class="Bound">α</a> <a id="2907" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2910" href="Ordinals.Exponentiation.Taboos.html#2764" class="Bound">α</a> <a id="2912" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2914" href="Ordinals.Exponentiation.Taboos.html#2766" class="Bound">β</a> <a id="2916" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2919" href="Ordinals.Exponentiation.Taboos.html#2766" class="Bound">β</a><a id="2920" class="Symbol">)</a>
 <a id="2923" class="Symbol">→</a> <a id="2925" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="2928" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="2930" href="Ordinals.Exponentiation.Taboos.html#2711" class="Function">×ₒ-weakly-monotone-in-both-arguments-implies-EM</a> <a id="2978" class="Symbol">{</a><a id="2979" href="Ordinals.Exponentiation.Taboos.html#2979" class="Bound">𝓤</a><a id="2980" class="Symbol">}</a> <a id="2982" href="Ordinals.Exponentiation.Taboos.html#2982" class="Bound">assumption</a> <a id="2993" href="Ordinals.Exponentiation.Taboos.html#2993" class="Bound">P</a> <a id="2995" href="Ordinals.Exponentiation.Taboos.html#2995" class="Bound">P-is-prop</a> <a id="3005" class="Symbol">=</a>
 <a id="3008" href="Ordinals.Exponentiation.Taboos.html#8000" class="Function">IV</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Ordinals.Exponentiation.Taboos.html#3980" class="Function">f</a> <a id="3014" href="Ordinals.Exponentiation.Taboos.html#3938" class="Function">x</a><a id="3015" class="Symbol">)</a> <a id="3017" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="3024" class="Keyword">where</a>
   <a id="3033" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="3035" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="3037" href="Ordinals.Exponentiation.Taboos.html#3037" class="Function">Pₒ</a> <a id="3040" class="Symbol">:</a> <a id="3042" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3050" href="Ordinals.Exponentiation.Taboos.html#2979" class="Bound">𝓤</a>
   <a id="3055" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="3057" class="Symbol">=</a> <a id="3059" href="Ordinals.Arithmetic.html#5264" class="Function Operator">[</a> <a id="3061" class="Number">2</a> <a id="3063" href="Ordinals.Arithmetic.html#5264" class="Function Operator">]ₒ</a>
   <a id="3069" href="Ordinals.Exponentiation.Taboos.html#3037" class="Function">Pₒ</a> <a id="3072" class="Symbol">=</a> <a id="3074" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="3087" href="Ordinals.Exponentiation.Taboos.html#2993" class="Bound">P</a> <a id="3089" href="Ordinals.Exponentiation.Taboos.html#2995" class="Bound">P-is-prop</a>
   <a id="3102" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="3104" class="Symbol">=</a> <a id="3106" href="Ordinals.Arithmetic.html#5264" class="Function Operator">[</a> <a id="3108" class="Number">3</a> <a id="3110" href="Ordinals.Arithmetic.html#5264" class="Function Operator">]ₒ</a> <a id="3113" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3116" href="Ordinals.Exponentiation.Taboos.html#3037" class="Function">Pₒ</a>

   <a id="3123" class="Keyword">pattern</a> <a id="3131" href="Ordinals.Exponentiation.Taboos.html#3131" class="InductiveConstructor">⊥β</a> <a id="3134" class="Symbol">=</a> <a id="3136" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3140" class="Symbol">(</a><a id="3141" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3145" class="Symbol">(</a><a id="3146" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3150" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3151" class="Symbol">))</a>

   <a id="3158" href="Ordinals.Exponentiation.Taboos.html#3158" class="Function">I</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="3164" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="3166" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a>
   <a id="3171" href="Ordinals.Exponentiation.Taboos.html#3158" class="Function">I</a> <a id="3173" class="Symbol">=</a> <a id="3175" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3179" class="Symbol">(</a><a id="3180" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3184" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3185" class="Symbol">)</a> <a id="3187" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3189" class="Symbol">((</a><a id="3191" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="3213" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a><a id="3214" class="Symbol">)</a> <a id="3216" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3219" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3221" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="3231" class="Symbol">(</a><a id="3232" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3236" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3237" class="Symbol">))</a>

   <a id="3244" href="Ordinals.Exponentiation.Taboos.html#3244" class="Function">α-has-trichotomous-least-element</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="3310" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a>
   <a id="3315" href="Ordinals.Exponentiation.Taboos.html#3244" class="Function">α-has-trichotomous-least-element</a> <a id="3348" class="Symbol">=</a> <a id="3350" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3354" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3356" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3358" href="Ordinals.Exponentiation.Taboos.html#3375" class="Function">h</a>
    <a id="3364" class="Keyword">where</a>
     <a id="3375" href="Ordinals.Exponentiation.Taboos.html#3375" class="Function">h</a> <a id="3377" class="Symbol">:</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Ordinals.Exponentiation.Taboos.html#3380" class="Bound">x</a> <a id="3382" class="Symbol">:</a> <a id="3384" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3386" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="3388" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3389" class="Symbol">)</a> <a id="3391" class="Symbol">→</a> <a id="3393" class="Symbol">(</a><a id="3394" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3398" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3400" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3402" href="Ordinals.Exponentiation.Taboos.html#3380" class="Bound">x</a><a id="3403" class="Symbol">)</a> <a id="3405" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3407" class="Symbol">(</a><a id="3408" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3412" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3414" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3417" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="3419" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3421" href="Ordinals.Exponentiation.Taboos.html#3380" class="Bound">x</a><a id="3422" class="Symbol">)</a>
     <a id="3429" href="Ordinals.Exponentiation.Taboos.html#3375" class="Function">h</a> <a id="3431" class="Symbol">(</a><a id="3432" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3436" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3437" class="Symbol">)</a> <a id="3439" class="Symbol">=</a> <a id="3441" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3445" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="3455" href="Ordinals.Exponentiation.Taboos.html#3375" class="Function">h</a> <a id="3457" class="Symbol">(</a><a id="3458" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3462" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3463" class="Symbol">)</a> <a id="3465" class="Symbol">=</a> <a id="3467" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3471" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

   <a id="3477" href="Ordinals.Exponentiation.Taboos.html#3477" class="Function">β-has-trichotomous-least-element</a> <a id="3510" class="Symbol">:</a> <a id="3512" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="3543" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a>
   <a id="3548" href="Ordinals.Exponentiation.Taboos.html#3477" class="Function">β-has-trichotomous-least-element</a> <a id="3581" class="Symbol">=</a> <a id="3583" href="Ordinals.Exponentiation.Taboos.html#3131" class="InductiveConstructor">⊥β</a> <a id="3586" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3588" href="Ordinals.Exponentiation.Taboos.html#3605" class="Function">h</a>
    <a id="3594" class="Keyword">where</a>
     <a id="3605" href="Ordinals.Exponentiation.Taboos.html#3605" class="Function">h</a> <a id="3607" class="Symbol">:</a> <a id="3609" class="Symbol">(</a><a id="3610" href="Ordinals.Exponentiation.Taboos.html#3610" class="Bound">y</a> <a id="3612" class="Symbol">:</a> <a id="3614" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3616" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="3618" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3619" class="Symbol">)</a> <a id="3621" class="Symbol">→</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Ordinals.Exponentiation.Taboos.html#3131" class="InductiveConstructor">⊥β</a> <a id="3627" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3629" href="Ordinals.Exponentiation.Taboos.html#3610" class="Bound">y</a><a id="3630" class="Symbol">)</a> <a id="3632" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3634" class="Symbol">(</a><a id="3635" href="Ordinals.Exponentiation.Taboos.html#3131" class="InductiveConstructor">⊥β</a> <a id="3638" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3641" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="3643" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3645" href="Ordinals.Exponentiation.Taboos.html#3610" class="Bound">y</a><a id="3646" class="Symbol">)</a>
     <a id="3653" href="Ordinals.Exponentiation.Taboos.html#3605" class="Function">h</a> <a id="3655" href="Ordinals.Exponentiation.Taboos.html#3131" class="InductiveConstructor">⊥β</a>                  <a id="3675" class="Symbol">=</a> <a id="3677" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3681" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="3691" href="Ordinals.Exponentiation.Taboos.html#3605" class="Function">h</a> <a id="3693" class="Symbol">(</a><a id="3694" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3698" class="Symbol">(</a><a id="3699" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3703" class="Symbol">(</a><a id="3704" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3708" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3709" class="Symbol">)))</a> <a id="3713" class="Symbol">=</a> <a id="3715" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3719" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
     <a id="3726" href="Ordinals.Exponentiation.Taboos.html#3605" class="Function">h</a> <a id="3728" class="Symbol">(</a><a id="3729" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3733" class="Symbol">(</a><a id="3734" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3738" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3739" class="Symbol">))</a>       <a id="3748" class="Symbol">=</a> <a id="3750" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3754" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
     <a id="3761" href="Ordinals.Exponentiation.Taboos.html#3605" class="Function">h</a> <a id="3763" class="Symbol">(</a><a id="3764" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3768" href="Ordinals.Exponentiation.Taboos.html#3768" class="Bound">p</a><a id="3769" class="Symbol">)</a>             <a id="3783" class="Symbol">=</a> <a id="3785" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3789" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

   <a id="3795" href="Ordinals.Exponentiation.Taboos.html#3795" class="Function">II</a> <a id="3798" class="Symbol">:</a> <a id="3800" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="3802" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3805" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="3807" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3809" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="3811" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3814" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a>
   <a id="3819" href="Ordinals.Exponentiation.Taboos.html#3795" class="Function">II</a> <a id="3822" class="Symbol">=</a> <a id="3824" href="Ordinals.Exponentiation.Taboos.html#2982" class="Bound">assumption</a> <a id="3835" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="3837" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a>
         <a id="3848" href="Ordinals.Exponentiation.Taboos.html#3244" class="Function">α-has-trichotomous-least-element</a>
         <a id="3890" href="Ordinals.Exponentiation.Taboos.html#3477" class="Function">β-has-trichotomous-least-element</a>
         <a id="3932" href="Ordinals.Exponentiation.Taboos.html#3158" class="Function">I</a>

   <a id="3938" href="Ordinals.Exponentiation.Taboos.html#3938" class="Function">x</a> <a id="3940" class="Symbol">:</a> <a id="3942" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3944" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="3946" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3949" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="3951" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="3956" href="Ordinals.Exponentiation.Taboos.html#3938" class="Function">x</a> <a id="3958" class="Symbol">=</a> <a id="3960" class="Symbol">(</a><a id="3961" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3965" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3967" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3969" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3973" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3974" class="Symbol">)</a>

   <a id="3980" href="Ordinals.Exponentiation.Taboos.html#3980" class="Function">f</a> <a id="3982" class="Symbol">:</a> <a id="3984" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3986" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="3988" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3991" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="3993" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3999" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="4001" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4004" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="4006" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="4011" href="Ordinals.Exponentiation.Taboos.html#3980" class="Function">f</a> <a id="4013" class="Symbol">=</a> <a id="4015" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="4017" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="4019" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4022" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="4024" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="4026" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="4028" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4031" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="4033" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="4036" href="Ordinals.Exponentiation.Taboos.html#3795" class="Function">II</a> <a id="4039" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

   <a id="4045" class="Keyword">pattern</a> <a id="4053" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="4056" class="Symbol">=</a> <a id="4058" class="Symbol">(</a><a id="4059" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4063" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4067" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4071" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4072" class="Symbol">)</a>
   <a id="4077" class="Keyword">pattern</a> <a id="4085" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="4088" class="Symbol">=</a> <a id="4090" class="Symbol">(</a><a id="4091" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4095" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4097" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4099" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4103" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4104" class="Symbol">)</a>
   <a id="4109" class="Keyword">pattern</a> <a id="4117" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="4120" class="Symbol">=</a> <a id="4122" class="Symbol">(</a><a id="4123" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4127" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4129" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4131" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4135" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4136" class="Symbol">)</a>
   <a id="4141" class="Keyword">pattern</a> <a id="4149" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="4152" class="Symbol">=</a> <a id="4154" class="Symbol">(</a><a id="4155" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4159" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="4161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4163" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4167" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4168" class="Symbol">)</a>

   <a id="4174" href="Ordinals.Exponentiation.Taboos.html#4174" class="Function">f&#39;</a> <a id="4177" class="Symbol">:</a> <a id="4179" href="Ordinals.Exponentiation.Taboos.html#2993" class="Bound">P</a> <a id="4181" class="Symbol">→</a> <a id="4183" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4185" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="4187" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4190" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="4192" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4194" class="Symbol">→</a> <a id="4196" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4198" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="4200" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4203" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="4205" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="4210" href="Ordinals.Exponentiation.Taboos.html#4174" class="Function">f&#39;</a> <a id="4213" href="Ordinals.Exponentiation.Taboos.html#4213" class="Bound">p</a> <a id="4215" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="4218" class="Symbol">=</a> <a id="4220" class="Symbol">(</a><a id="4221" href="Ordinals.Exponentiation.Taboos.html#3131" class="InductiveConstructor">⊥β</a> <a id="4224" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4226" href="Ordinals.Exponentiation.Taboos.html#3131" class="InductiveConstructor">⊥β</a><a id="4228" class="Symbol">)</a>
   <a id="4233" href="Ordinals.Exponentiation.Taboos.html#4174" class="Function">f&#39;</a> <a id="4236" href="Ordinals.Exponentiation.Taboos.html#4236" class="Bound">p</a> <a id="4238" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="4241" class="Symbol">=</a> <a id="4243" class="Symbol">(</a><a id="4244" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4248" class="Symbol">(</a><a id="4249" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4253" class="Symbol">(</a><a id="4254" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4258" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4259" class="Symbol">))</a> <a id="4262" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4264" href="Ordinals.Exponentiation.Taboos.html#3131" class="InductiveConstructor">⊥β</a><a id="4266" class="Symbol">)</a>
   <a id="4271" href="Ordinals.Exponentiation.Taboos.html#4174" class="Function">f&#39;</a> <a id="4274" href="Ordinals.Exponentiation.Taboos.html#4274" class="Bound">p</a> <a id="4276" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="4279" class="Symbol">=</a> <a id="4281" class="Symbol">(</a><a id="4282" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4286" class="Symbol">(</a><a id="4287" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4291" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4292" class="Symbol">)</a> <a id="4294" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4296" href="Ordinals.Exponentiation.Taboos.html#3131" class="InductiveConstructor">⊥β</a><a id="4298" class="Symbol">)</a>
   <a id="4303" href="Ordinals.Exponentiation.Taboos.html#4174" class="Function">f&#39;</a> <a id="4306" href="Ordinals.Exponentiation.Taboos.html#4306" class="Bound">p</a> <a id="4308" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="4311" class="Symbol">=</a> <a id="4313" class="Symbol">(</a><a id="4314" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4318" href="Ordinals.Exponentiation.Taboos.html#4306" class="Bound">p</a> <a id="4320" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4322" href="Ordinals.Exponentiation.Taboos.html#3131" class="InductiveConstructor">⊥β</a><a id="4324" class="Symbol">)</a>

   <a id="4330" href="Ordinals.Exponentiation.Taboos.html#4330" class="Function">f&#39;-simulation</a> <a id="4344" class="Symbol">:</a> <a id="4346" class="Symbol">(</a><a id="4347" href="Ordinals.Exponentiation.Taboos.html#4347" class="Bound">p</a> <a id="4349" class="Symbol">:</a> <a id="4351" href="Ordinals.Exponentiation.Taboos.html#2993" class="Bound">P</a><a id="4352" class="Symbol">)</a> <a id="4354" class="Symbol">→</a> <a id="4356" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="4370" class="Symbol">(</a><a id="4371" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="4373" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4376" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a><a id="4377" class="Symbol">)</a> <a id="4379" class="Symbol">(</a><a id="4380" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="4382" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4385" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a><a id="4386" class="Symbol">)</a> <a id="4388" class="Symbol">(</a><a id="4389" href="Ordinals.Exponentiation.Taboos.html#4174" class="Function">f&#39;</a> <a id="4392" href="Ordinals.Exponentiation.Taboos.html#4347" class="Bound">p</a><a id="4393" class="Symbol">)</a>
   <a id="4398" href="Ordinals.Exponentiation.Taboos.html#4330" class="Function">f&#39;-simulation</a> <a id="4412" href="Ordinals.Exponentiation.Taboos.html#4412" class="Bound">p</a> <a id="4414" class="Symbol">=</a> <a id="4416" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="4431" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4433" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a>
    <a id="4451" class="Keyword">where</a>
     <a id="4462" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="4477" class="Symbol">:</a> <a id="4479" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="4498" class="Symbol">(</a><a id="4499" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="4501" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4504" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a><a id="4505" class="Symbol">)</a> <a id="4507" class="Symbol">(</a><a id="4508" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="4510" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4513" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a><a id="4514" class="Symbol">)</a> <a id="4516" class="Symbol">(</a><a id="4517" href="Ordinals.Exponentiation.Taboos.html#4174" class="Function">f&#39;</a> <a id="4520" href="Ordinals.Exponentiation.Taboos.html#4412" class="Bound">p</a><a id="4521" class="Symbol">)</a>
     <a id="4528" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="4543" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Ordinals.Exponentiation.Taboos.html#4547" class="Bound">y</a> <a id="4549" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4551" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4555" class="Symbol">(</a><a id="4556" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4560" class="Symbol">(</a><a id="4561" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4565" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4566" class="Symbol">)))</a> <a id="4570" class="Symbol">(</a><a id="4571" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4575" href="Ordinals.Exponentiation.Taboos.html#4575" class="Bound">l</a><a id="4576" class="Symbol">)</a> <a id="4578" class="Symbol">=</a> <a id="4580" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4587" href="Ordinals.Exponentiation.Taboos.html#4575" class="Bound">l</a>
     <a id="4594" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="4609" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="4612" class="Symbol">(</a><a id="4613" href="Ordinals.Exponentiation.Taboos.html#4613" class="Bound">y</a> <a id="4615" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4617" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4621" class="Symbol">(</a><a id="4622" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4626" class="Symbol">(</a><a id="4627" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4631" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4632" class="Symbol">)))</a> <a id="4636" class="Symbol">(</a><a id="4637" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4641" href="Ordinals.Exponentiation.Taboos.html#4641" class="Bound">l</a><a id="4642" class="Symbol">)</a> <a id="4644" class="Symbol">=</a> <a id="4646" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4653" href="Ordinals.Exponentiation.Taboos.html#4641" class="Bound">l</a>
     <a id="4660" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="4675" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Ordinals.Exponentiation.Taboos.html#4679" class="Bound">y</a> <a id="4681" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4683" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4687" class="Symbol">(</a><a id="4688" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4692" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4693" class="Symbol">))</a>       <a id="4702" class="Symbol">(</a><a id="4703" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4707" href="Ordinals.Exponentiation.Taboos.html#4707" class="Bound">l</a><a id="4708" class="Symbol">)</a> <a id="4710" class="Symbol">=</a> <a id="4712" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4719" href="Ordinals.Exponentiation.Taboos.html#4707" class="Bound">l</a>
     <a id="4726" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="4741" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Ordinals.Exponentiation.Taboos.html#4745" class="Bound">y</a> <a id="4747" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4749" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4753" href="Ordinals.Exponentiation.Taboos.html#4753" class="Bound">q</a><a id="4754" class="Symbol">)</a>             <a id="4768" class="Symbol">(</a><a id="4769" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4773" href="Ordinals.Exponentiation.Taboos.html#4773" class="Bound">l</a><a id="4774" class="Symbol">)</a> <a id="4776" class="Symbol">=</a> <a id="4778" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4785" href="Ordinals.Exponentiation.Taboos.html#4773" class="Bound">l</a>
     <a id="4792" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="4807" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="4810" class="Symbol">(</a><a id="4811" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4815" class="Symbol">(</a><a id="4816" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4820" class="Symbol">(</a><a id="4821" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4825" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4826" class="Symbol">))</a> <a id="4829" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4831" class="Symbol">_)</a> <a id="4834" class="Symbol">(</a><a id="4835" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4839" class="Symbol">(</a><a id="4840" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4845" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4847" href="Ordinals.Exponentiation.Taboos.html#4847" class="Bound">l</a><a id="4848" class="Symbol">))</a> <a id="4851" class="Symbol">=</a> <a id="4853" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4860" href="Ordinals.Exponentiation.Taboos.html#4847" class="Bound">l</a>
     <a id="4867" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="4882" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="4885" class="Symbol">(</a><a id="4886" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4890" class="Symbol">(</a><a id="4891" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4895" class="Symbol">(</a><a id="4896" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4900" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4901" class="Symbol">))</a> <a id="4904" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4906" class="Symbol">_)</a> <a id="4909" class="Symbol">(</a><a id="4910" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4914" class="Symbol">(</a><a id="4915" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4920" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4922" href="Ordinals.Exponentiation.Taboos.html#4922" class="Bound">l</a><a id="4923" class="Symbol">))</a> <a id="4926" class="Symbol">=</a> <a id="4928" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4935" href="Ordinals.Exponentiation.Taboos.html#4922" class="Bound">l</a>
     <a id="4942" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="4957" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="4960" class="Symbol">(</a><a id="4961" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4965" class="Symbol">(</a><a id="4966" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4970" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4971" class="Symbol">)</a> <a id="4973" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4975" class="Symbol">_)</a>       <a id="4984" class="Symbol">(</a><a id="4985" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4989" class="Symbol">(</a><a id="4990" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4995" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4997" href="Ordinals.Exponentiation.Taboos.html#4997" class="Bound">l</a><a id="4998" class="Symbol">))</a> <a id="5001" class="Symbol">=</a> <a id="5003" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5010" href="Ordinals.Exponentiation.Taboos.html#4997" class="Bound">l</a>
     <a id="5017" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5032" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="5035" class="Symbol">(</a><a id="5036" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5040" href="Ordinals.Exponentiation.Taboos.html#5040" class="Bound">q</a> <a id="5042" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5044" class="Symbol">_)</a>             <a id="5059" class="Symbol">(</a><a id="5060" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5064" class="Symbol">(</a><a id="5065" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5070" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5072" href="Ordinals.Exponentiation.Taboos.html#5072" class="Bound">l</a><a id="5073" class="Symbol">))</a> <a id="5076" class="Symbol">=</a> <a id="5078" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5085" href="Ordinals.Exponentiation.Taboos.html#5072" class="Bound">l</a>
     <a id="5092" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5107" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Ordinals.Exponentiation.Taboos.html#5111" class="Bound">y</a> <a id="5113" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5115" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5119" class="Symbol">(</a><a id="5120" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5124" class="Symbol">(</a><a id="5125" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5129" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5130" class="Symbol">)))</a> <a id="5134" class="Symbol">(</a><a id="5135" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5139" href="Ordinals.Exponentiation.Taboos.html#5139" class="Bound">l</a><a id="5140" class="Symbol">)</a> <a id="5142" class="Symbol">=</a> <a id="5144" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5151" href="Ordinals.Exponentiation.Taboos.html#5139" class="Bound">l</a>
     <a id="5158" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5173" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="5176" class="Symbol">(</a><a id="5177" href="Ordinals.Exponentiation.Taboos.html#5177" class="Bound">y</a> <a id="5179" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5181" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5185" class="Symbol">(</a><a id="5186" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5190" class="Symbol">(</a><a id="5191" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5195" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5196" class="Symbol">)))</a> <a id="5200" class="Symbol">(</a><a id="5201" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5205" href="Ordinals.Exponentiation.Taboos.html#5205" class="Bound">l</a><a id="5206" class="Symbol">)</a> <a id="5208" class="Symbol">=</a> <a id="5210" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5217" href="Ordinals.Exponentiation.Taboos.html#5205" class="Bound">l</a>
     <a id="5224" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5239" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="5242" class="Symbol">(</a><a id="5243" href="Ordinals.Exponentiation.Taboos.html#5243" class="Bound">y</a> <a id="5245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5247" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5251" class="Symbol">(</a><a id="5252" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5256" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5257" class="Symbol">))</a>       <a id="5266" class="Symbol">(</a><a id="5267" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5271" href="Ordinals.Exponentiation.Taboos.html#5271" class="Bound">l</a><a id="5272" class="Symbol">)</a> <a id="5274" class="Symbol">=</a> <a id="5276" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5283" href="Ordinals.Exponentiation.Taboos.html#5271" class="Bound">l</a>
     <a id="5290" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5305" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="5308" class="Symbol">(</a><a id="5309" href="Ordinals.Exponentiation.Taboos.html#5309" class="Bound">y</a> <a id="5311" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5313" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5317" href="Ordinals.Exponentiation.Taboos.html#5317" class="Bound">q</a><a id="5318" class="Symbol">)</a>             <a id="5332" class="Symbol">(</a><a id="5333" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5337" href="Ordinals.Exponentiation.Taboos.html#5337" class="Bound">l</a><a id="5338" class="Symbol">)</a> <a id="5340" class="Symbol">=</a> <a id="5342" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5349" href="Ordinals.Exponentiation.Taboos.html#5337" class="Bound">l</a>
     <a id="5356" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5371" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="5374" class="Symbol">(</a><a id="5375" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5379" class="Symbol">(</a><a id="5380" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5384" class="Symbol">(</a><a id="5385" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5389" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5390" class="Symbol">))</a> <a id="5393" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5395" href="Ordinals.Exponentiation.Taboos.html#5395" class="Bound">z</a><a id="5396" class="Symbol">)</a> <a id="5398" class="Symbol">(</a><a id="5399" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5403" class="Symbol">(</a><a id="5404" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5409" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5411" href="Ordinals.Exponentiation.Taboos.html#5411" class="Bound">l</a><a id="5412" class="Symbol">))</a> <a id="5415" class="Symbol">=</a>
      <a id="5423" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="5426" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5428" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5432" class="Symbol">(</a><a id="5433" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5438" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5440" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5441" class="Symbol">)</a> <a id="5443" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5445" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="5455" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5470" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="5473" class="Symbol">(</a><a id="5474" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5478" class="Symbol">(</a><a id="5479" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5483" class="Symbol">(</a><a id="5484" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5488" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5489" class="Symbol">))</a> <a id="5492" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5494" class="Symbol">_)</a> <a id="5497" class="Symbol">(</a><a id="5498" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5502" class="Symbol">(</a><a id="5503" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5508" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5510" href="Ordinals.Exponentiation.Taboos.html#5510" class="Bound">l</a><a id="5511" class="Symbol">))</a> <a id="5514" class="Symbol">=</a> <a id="5516" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5523" href="Ordinals.Exponentiation.Taboos.html#5510" class="Bound">l</a>
     <a id="5530" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5545" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="5548" class="Symbol">(</a><a id="5549" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5553" class="Symbol">(</a><a id="5554" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5558" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5559" class="Symbol">)</a> <a id="5561" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5563" class="Symbol">_)</a>       <a id="5572" class="Symbol">(</a><a id="5573" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5577" class="Symbol">(</a><a id="5578" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5583" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5585" href="Ordinals.Exponentiation.Taboos.html#5585" class="Bound">l</a><a id="5586" class="Symbol">))</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5598" href="Ordinals.Exponentiation.Taboos.html#5585" class="Bound">l</a>
     <a id="5605" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5620" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="5623" class="Symbol">(</a><a id="5624" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5628" href="Ordinals.Exponentiation.Taboos.html#5628" class="Bound">q</a> <a id="5630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5632" class="Symbol">_)</a>             <a id="5647" class="Symbol">(</a><a id="5648" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5652" class="Symbol">(</a><a id="5653" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5658" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5660" href="Ordinals.Exponentiation.Taboos.html#5660" class="Bound">l</a><a id="5661" class="Symbol">))</a> <a id="5664" class="Symbol">=</a> <a id="5666" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5673" href="Ordinals.Exponentiation.Taboos.html#5660" class="Bound">l</a>
     <a id="5680" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5695" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="5698" class="Symbol">(</a><a id="5699" href="Ordinals.Exponentiation.Taboos.html#5699" class="Bound">y</a> <a id="5701" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5703" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5707" class="Symbol">(</a><a id="5708" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5712" class="Symbol">(</a><a id="5713" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5717" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5718" class="Symbol">)))</a> <a id="5722" class="Symbol">(</a><a id="5723" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5727" href="Ordinals.Exponentiation.Taboos.html#5727" class="Bound">l</a><a id="5728" class="Symbol">)</a> <a id="5730" class="Symbol">=</a> <a id="5732" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5739" href="Ordinals.Exponentiation.Taboos.html#5727" class="Bound">l</a>
     <a id="5746" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5761" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="5764" class="Symbol">(</a><a id="5765" href="Ordinals.Exponentiation.Taboos.html#5765" class="Bound">y</a> <a id="5767" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5769" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5773" class="Symbol">(</a><a id="5774" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5778" class="Symbol">(</a><a id="5779" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5783" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5784" class="Symbol">)))</a> <a id="5788" class="Symbol">(</a><a id="5789" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5793" href="Ordinals.Exponentiation.Taboos.html#5793" class="Bound">l</a><a id="5794" class="Symbol">)</a> <a id="5796" class="Symbol">=</a> <a id="5798" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5805" href="Ordinals.Exponentiation.Taboos.html#5793" class="Bound">l</a>
     <a id="5812" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5827" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="5830" class="Symbol">(</a><a id="5831" href="Ordinals.Exponentiation.Taboos.html#5831" class="Bound">y</a> <a id="5833" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5835" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5839" class="Symbol">(</a><a id="5840" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5844" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5845" class="Symbol">))</a>       <a id="5854" class="Symbol">(</a><a id="5855" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5859" href="Ordinals.Exponentiation.Taboos.html#5859" class="Bound">l</a><a id="5860" class="Symbol">)</a> <a id="5862" class="Symbol">=</a> <a id="5864" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5871" href="Ordinals.Exponentiation.Taboos.html#5859" class="Bound">l</a>
     <a id="5878" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5893" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="5896" class="Symbol">(</a><a id="5897" href="Ordinals.Exponentiation.Taboos.html#5897" class="Bound">y</a> <a id="5899" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5901" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5905" href="Ordinals.Exponentiation.Taboos.html#5905" class="Bound">q</a><a id="5906" class="Symbol">)</a>             <a id="5920" class="Symbol">(</a><a id="5921" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5925" href="Ordinals.Exponentiation.Taboos.html#5925" class="Bound">l</a><a id="5926" class="Symbol">)</a> <a id="5928" class="Symbol">=</a> <a id="5930" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5937" href="Ordinals.Exponentiation.Taboos.html#5925" class="Bound">l</a>
     <a id="5944" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="5959" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="5962" class="Symbol">(</a><a id="5963" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5967" class="Symbol">(</a><a id="5968" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5972" class="Symbol">(</a><a id="5973" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5977" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5978" class="Symbol">))</a> <a id="5981" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5983" href="Ordinals.Exponentiation.Taboos.html#5983" class="Bound">z</a><a id="5984" class="Symbol">)</a> <a id="5986" class="Symbol">(</a><a id="5987" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5991" class="Symbol">(</a><a id="5992" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5997" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5999" href="Ordinals.Exponentiation.Taboos.html#5999" class="Bound">l</a><a id="6000" class="Symbol">))</a> <a id="6003" class="Symbol">=</a>
      <a id="6011" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="6014" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6016" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6020" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="6022" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6024" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="6034" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="6049" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="6052" class="Symbol">(</a><a id="6053" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6057" class="Symbol">(</a><a id="6058" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6062" class="Symbol">(</a><a id="6063" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6067" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6068" class="Symbol">))</a> <a id="6071" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6073" href="Ordinals.Exponentiation.Taboos.html#6073" class="Bound">z</a><a id="6074" class="Symbol">)</a> <a id="6076" class="Symbol">(</a><a id="6077" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6081" class="Symbol">(</a><a id="6082" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6087" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6089" href="Ordinals.Exponentiation.Taboos.html#6089" class="Bound">l</a><a id="6090" class="Symbol">))</a> <a id="6093" class="Symbol">=</a>
      <a id="6101" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="6104" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6106" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6110" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="6112" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6114" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="6124" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="6139" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="6142" class="Symbol">(</a><a id="6143" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6147" class="Symbol">(</a><a id="6148" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6152" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6153" class="Symbol">)</a> <a id="6155" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6157" class="Symbol">_)</a>       <a id="6166" class="Symbol">(</a><a id="6167" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6171" class="Symbol">(</a><a id="6172" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6177" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6179" href="Ordinals.Exponentiation.Taboos.html#6179" class="Bound">l</a><a id="6180" class="Symbol">))</a> <a id="6183" class="Symbol">=</a> <a id="6185" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6192" href="Ordinals.Exponentiation.Taboos.html#6179" class="Bound">l</a>
     <a id="6199" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="6214" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="6217" class="Symbol">(</a><a id="6218" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6222" href="Ordinals.Exponentiation.Taboos.html#6222" class="Bound">q</a> <a id="6224" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6226" class="Symbol">_)</a>             <a id="6241" class="Symbol">(</a><a id="6242" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6246" class="Symbol">(</a><a id="6247" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6252" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6254" href="Ordinals.Exponentiation.Taboos.html#6254" class="Bound">l</a><a id="6255" class="Symbol">))</a> <a id="6258" class="Symbol">=</a> <a id="6260" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6267" href="Ordinals.Exponentiation.Taboos.html#6254" class="Bound">l</a>
     <a id="6274" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="6289" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="6292" class="Symbol">(</a><a id="6293" href="Ordinals.Exponentiation.Taboos.html#6293" class="Bound">y</a> <a id="6295" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6297" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6301" class="Symbol">(</a><a id="6302" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6306" class="Symbol">(</a><a id="6307" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6311" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6312" class="Symbol">)))</a> <a id="6316" class="Symbol">(</a><a id="6317" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6321" href="Ordinals.Exponentiation.Taboos.html#6321" class="Bound">l</a><a id="6322" class="Symbol">)</a> <a id="6324" class="Symbol">=</a> <a id="6326" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6333" href="Ordinals.Exponentiation.Taboos.html#6321" class="Bound">l</a>
     <a id="6340" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="6355" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="6358" class="Symbol">(</a><a id="6359" href="Ordinals.Exponentiation.Taboos.html#6359" class="Bound">y</a> <a id="6361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6363" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6367" class="Symbol">(</a><a id="6368" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6372" class="Symbol">(</a><a id="6373" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6377" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6378" class="Symbol">)))</a> <a id="6382" class="Symbol">(</a><a id="6383" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6387" href="Ordinals.Exponentiation.Taboos.html#6387" class="Bound">l</a><a id="6388" class="Symbol">)</a> <a id="6390" class="Symbol">=</a> <a id="6392" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6399" href="Ordinals.Exponentiation.Taboos.html#6387" class="Bound">l</a>
     <a id="6406" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="6421" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="6424" class="Symbol">(</a><a id="6425" href="Ordinals.Exponentiation.Taboos.html#6425" class="Bound">y</a> <a id="6427" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6429" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6433" class="Symbol">(</a><a id="6434" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6438" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6439" class="Symbol">))</a>       <a id="6448" class="Symbol">(</a><a id="6449" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6453" href="Ordinals.Exponentiation.Taboos.html#6453" class="Bound">l</a><a id="6454" class="Symbol">)</a> <a id="6456" class="Symbol">=</a> <a id="6458" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6465" href="Ordinals.Exponentiation.Taboos.html#6453" class="Bound">l</a>
     <a id="6472" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="6487" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="6490" class="Symbol">(</a><a id="6491" href="Ordinals.Exponentiation.Taboos.html#6491" class="Bound">y</a> <a id="6493" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6495" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6499" href="Ordinals.Exponentiation.Taboos.html#6499" class="Bound">q</a><a id="6500" class="Symbol">)</a>             <a id="6514" class="Symbol">(</a><a id="6515" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6519" href="Ordinals.Exponentiation.Taboos.html#6519" class="Bound">l</a><a id="6520" class="Symbol">)</a> <a id="6522" class="Symbol">=</a> <a id="6524" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6531" href="Ordinals.Exponentiation.Taboos.html#6519" class="Bound">l</a>
     <a id="6538" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="6553" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="6556" class="Symbol">(</a><a id="6557" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6561" class="Symbol">(</a><a id="6562" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6566" class="Symbol">(</a><a id="6567" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6571" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6572" class="Symbol">))</a> <a id="6575" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6577" href="Ordinals.Exponentiation.Taboos.html#6577" class="Bound">z</a><a id="6578" class="Symbol">)</a> <a id="6580" class="Symbol">(</a><a id="6581" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6585" class="Symbol">(</a><a id="6586" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6591" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6593" href="Ordinals.Exponentiation.Taboos.html#6593" class="Bound">l</a><a id="6594" class="Symbol">))</a> <a id="6597" class="Symbol">=</a>
      <a id="6605" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="6608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6610" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6614" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="6616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6618" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="6628" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="6643" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="6646" class="Symbol">(</a><a id="6647" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6651" class="Symbol">(</a><a id="6652" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6656" class="Symbol">(</a><a id="6657" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6661" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6662" class="Symbol">))</a> <a id="6665" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6667" href="Ordinals.Exponentiation.Taboos.html#6667" class="Bound">z</a><a id="6668" class="Symbol">)</a> <a id="6670" class="Symbol">(</a><a id="6671" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6675" class="Symbol">(</a><a id="6676" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6681" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6683" href="Ordinals.Exponentiation.Taboos.html#6683" class="Bound">l</a><a id="6684" class="Symbol">))</a> <a id="6687" class="Symbol">=</a>
      <a id="6695" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="6698" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6700" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6704" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="6706" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6708" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="6718" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="6733" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="6736" class="Symbol">(</a><a id="6737" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6741" class="Symbol">(</a><a id="6742" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6746" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6747" class="Symbol">)</a> <a id="6749" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6751" href="Ordinals.Exponentiation.Taboos.html#6751" class="Bound">z</a><a id="6752" class="Symbol">)</a> <a id="6754" class="Symbol">(</a><a id="6755" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6759" class="Symbol">(</a><a id="6760" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6765" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6767" href="Ordinals.Exponentiation.Taboos.html#6767" class="Bound">l</a><a id="6768" class="Symbol">))</a> <a id="6771" class="Symbol">=</a>
      <a id="6779" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="6782" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6784" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6788" class="Symbol">(</a><a id="6789" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6794" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6796" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6797" class="Symbol">)</a> <a id="6799" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6801" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="6811" href="Ordinals.Exponentiation.Taboos.html#4462" class="Function">f&#39;-initial-seg</a> <a id="6826" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="6829" class="Symbol">(</a><a id="6830" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6834" href="Ordinals.Exponentiation.Taboos.html#6834" class="Bound">q</a> <a id="6836" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6838" class="Symbol">_)</a>             <a id="6853" class="Symbol">(</a><a id="6854" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6858" class="Symbol">(</a><a id="6859" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6864" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6866" href="Ordinals.Exponentiation.Taboos.html#6866" class="Bound">l</a><a id="6867" class="Symbol">))</a> <a id="6870" class="Symbol">=</a> <a id="6872" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6879" href="Ordinals.Exponentiation.Taboos.html#6866" class="Bound">l</a>

     <a id="6887" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="6901" class="Symbol">:</a> <a id="6903" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="6923" class="Symbol">(</a><a id="6924" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="6926" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6929" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a><a id="6930" class="Symbol">)</a> <a id="6932" class="Symbol">(</a><a id="6933" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="6935" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6938" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a><a id="6939" class="Symbol">)</a> <a id="6941" class="Symbol">(</a><a id="6942" href="Ordinals.Exponentiation.Taboos.html#4174" class="Function">f&#39;</a> <a id="6945" href="Ordinals.Exponentiation.Taboos.html#4412" class="Bound">p</a><a id="6946" class="Symbol">)</a>
     <a id="6953" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="6967" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="6970" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="6973" href="Ordinals.Exponentiation.Taboos.html#6973" class="Bound">l</a> <a id="6975" class="Symbol">=</a> <a id="6977" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6984" class="Symbol">(</a><a id="6985" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="6991" href="MLTT.Pi.html#444" class="Function">id</a> <a id="6994" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6998" href="Ordinals.Exponentiation.Taboos.html#6973" class="Bound">l</a><a id="6999" class="Symbol">)</a>
     <a id="7006" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7020" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="7023" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="7026" href="Ordinals.Exponentiation.Taboos.html#7026" class="Bound">l</a> <a id="7028" class="Symbol">=</a> <a id="7030" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7034" class="Symbol">(</a><a id="7035" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7040" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7042" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7043" class="Symbol">)</a>
     <a id="7050" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7064" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="7067" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="7070" href="Ordinals.Exponentiation.Taboos.html#7070" class="Bound">l</a> <a id="7072" class="Symbol">=</a> <a id="7074" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7078" class="Symbol">(</a><a id="7079" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7086" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7087" class="Symbol">)</a>
     <a id="7094" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7108" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="7111" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="7114" href="Ordinals.Exponentiation.Taboos.html#7114" class="Bound">l</a> <a id="7116" class="Symbol">=</a> <a id="7118" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7122" class="Symbol">(</a><a id="7123" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7128" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7130" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7131" class="Symbol">)</a>
     <a id="7138" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7152" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="7155" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="7158" href="Ordinals.Exponentiation.Taboos.html#7158" class="Bound">l</a> <a id="7160" class="Symbol">=</a> <a id="7162" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7169" class="Symbol">(</a><a id="7170" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="7176" href="MLTT.Pi.html#444" class="Function">id</a> <a id="7179" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7183" href="Ordinals.Exponentiation.Taboos.html#7158" class="Bound">l</a><a id="7184" class="Symbol">)</a>
     <a id="7191" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7205" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="7208" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="7211" href="Ordinals.Exponentiation.Taboos.html#7211" class="Bound">l</a> <a id="7213" class="Symbol">=</a> <a id="7215" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7222" class="Symbol">(</a><a id="7223" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="7229" href="MLTT.Pi.html#444" class="Function">id</a> <a id="7232" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7236" href="Ordinals.Exponentiation.Taboos.html#7211" class="Bound">l</a><a id="7237" class="Symbol">)</a>
     <a id="7244" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7258" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="7261" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="7264" href="Ordinals.Exponentiation.Taboos.html#7264" class="Bound">l</a> <a id="7266" class="Symbol">=</a> <a id="7268" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7272" class="Symbol">(</a><a id="7273" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7280" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7281" class="Symbol">)</a>
     <a id="7288" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7302" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="7305" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="7308" href="Ordinals.Exponentiation.Taboos.html#7308" class="Bound">l</a> <a id="7310" class="Symbol">=</a> <a id="7312" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7316" class="Symbol">(</a><a id="7317" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7322" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7324" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7325" class="Symbol">)</a>
     <a id="7332" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7346" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="7349" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="7352" href="Ordinals.Exponentiation.Taboos.html#7352" class="Bound">l</a> <a id="7354" class="Symbol">=</a> <a id="7356" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7363" class="Symbol">(</a><a id="7364" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="7370" href="MLTT.Pi.html#444" class="Function">id</a> <a id="7373" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7377" href="Ordinals.Exponentiation.Taboos.html#7352" class="Bound">l</a><a id="7378" class="Symbol">)</a>
     <a id="7385" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7399" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="7402" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="7405" class="Symbol">(</a><a id="7406" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7410" href="Ordinals.Exponentiation.Taboos.html#7410" class="Bound">l</a><a id="7411" class="Symbol">)</a> <a id="7413" class="Symbol">=</a> <a id="7415" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7422" href="Ordinals.Exponentiation.Taboos.html#7410" class="Bound">l</a>
     <a id="7429" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7443" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="7446" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="7449" class="Symbol">(</a><a id="7450" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7454" class="Symbol">(</a><a id="7455" href="Ordinals.Exponentiation.Taboos.html#7455" class="Bound">e</a> <a id="7457" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7459" href="Ordinals.Exponentiation.Taboos.html#7459" class="Bound">l</a><a id="7460" class="Symbol">))</a> <a id="7463" class="Symbol">=</a> <a id="7465" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7472" class="Symbol">(</a><a id="7473" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="7483" class="Symbol">(</a><a id="7484" href="Ordinals.Exponentiation.Taboos.html#7455" class="Bound">e</a> <a id="7486" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="7488" class="Symbol">))</a>
     <a id="7496" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7510" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="7513" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="7516" href="Ordinals.Exponentiation.Taboos.html#7516" class="Bound">l</a> <a id="7518" class="Symbol">=</a> <a id="7520" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7527" class="Symbol">(</a><a id="7528" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="7534" href="MLTT.Pi.html#444" class="Function">id</a> <a id="7537" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7541" href="Ordinals.Exponentiation.Taboos.html#7516" class="Bound">l</a><a id="7542" class="Symbol">)</a>
     <a id="7549" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7563" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="7566" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="7569" href="Ordinals.Exponentiation.Taboos.html#7569" class="Bound">l</a> <a id="7571" class="Symbol">=</a> <a id="7573" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7577" class="Symbol">(</a><a id="7578" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7583" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7585" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7586" class="Symbol">)</a>
     <a id="7593" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7607" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="7610" href="Ordinals.Exponentiation.Taboos.html#4053" class="InductiveConstructor">₀α</a> <a id="7613" href="Ordinals.Exponentiation.Taboos.html#7613" class="Bound">l</a> <a id="7615" class="Symbol">=</a> <a id="7617" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7624" class="Symbol">(</a><a id="7625" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="7631" href="MLTT.Pi.html#444" class="Function">id</a> <a id="7634" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7638" href="Ordinals.Exponentiation.Taboos.html#7613" class="Bound">l</a><a id="7639" class="Symbol">)</a>
     <a id="7646" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7660" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="7663" href="Ordinals.Exponentiation.Taboos.html#4085" class="InductiveConstructor">₁α</a> <a id="7666" href="Ordinals.Exponentiation.Taboos.html#7666" class="Bound">l</a> <a id="7668" class="Symbol">=</a> <a id="7670" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7677" class="Symbol">(</a><a id="7678" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="7684" href="MLTT.Pi.html#444" class="Function">id</a> <a id="7687" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7691" href="Ordinals.Exponentiation.Taboos.html#7666" class="Bound">l</a><a id="7692" class="Symbol">)</a>
     <a id="7699" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7713" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="7716" href="Ordinals.Exponentiation.Taboos.html#4117" class="InductiveConstructor">₂α</a> <a id="7719" href="Ordinals.Exponentiation.Taboos.html#7719" class="Bound">l</a> <a id="7721" class="Symbol">=</a> <a id="7723" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7730" class="Symbol">(</a><a id="7731" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="7737" href="MLTT.Pi.html#444" class="Function">id</a> <a id="7740" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7744" href="Ordinals.Exponentiation.Taboos.html#7719" class="Bound">l</a><a id="7745" class="Symbol">)</a>
     <a id="7752" href="Ordinals.Exponentiation.Taboos.html#6887" class="Function">f&#39;-order-pres</a> <a id="7766" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="7769" href="Ordinals.Exponentiation.Taboos.html#4149" class="InductiveConstructor">₃α</a> <a id="7772" href="Ordinals.Exponentiation.Taboos.html#7772" class="Bound">l</a> <a id="7774" class="Symbol">=</a> <a id="7776" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7783" class="Symbol">(</a><a id="7784" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="7790" href="MLTT.Pi.html#444" class="Function">id</a> <a id="7793" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7797" href="Ordinals.Exponentiation.Taboos.html#7772" class="Bound">l</a><a id="7798" class="Symbol">)</a>

   <a id="7804" href="Ordinals.Exponentiation.Taboos.html#7804" class="Function">III</a> <a id="7808" class="Symbol">:</a> <a id="7810" class="Symbol">(</a><a id="7811" href="Ordinals.Exponentiation.Taboos.html#7811" class="Bound">p</a> <a id="7813" class="Symbol">:</a> <a id="7815" href="Ordinals.Exponentiation.Taboos.html#2993" class="Bound">P</a><a id="7816" class="Symbol">)</a> <a id="7818" class="Symbol">→</a> <a id="7820" href="Ordinals.Exponentiation.Taboos.html#3980" class="Function">f</a> <a id="7822" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7824" href="Ordinals.Exponentiation.Taboos.html#4174" class="Function">f&#39;</a> <a id="7827" href="Ordinals.Exponentiation.Taboos.html#7811" class="Bound">p</a>
   <a id="7832" href="Ordinals.Exponentiation.Taboos.html#7804" class="Function">III</a> <a id="7836" href="Ordinals.Exponentiation.Taboos.html#7836" class="Bound">p</a> <a id="7838" class="Symbol">=</a> <a id="7840" href="Ordinals.Maps.html#10322" class="Function">at-most-one-simulation</a> <a id="7863" class="Symbol">(</a><a id="7864" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="7866" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7869" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a><a id="7870" class="Symbol">)</a> <a id="7872" class="Symbol">(</a><a id="7873" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="7875" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7878" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a><a id="7879" class="Symbol">)</a>
            <a id="7893" href="Ordinals.Exponentiation.Taboos.html#3980" class="Function">f</a>
            <a id="7907" class="Symbol">(</a><a id="7908" href="Ordinals.Exponentiation.Taboos.html#4174" class="Function">f&#39;</a> <a id="7911" href="Ordinals.Exponentiation.Taboos.html#7836" class="Bound">p</a><a id="7912" class="Symbol">)</a>
            <a id="7926" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[</a> <a id="7928" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="7930" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7933" href="Ordinals.Exponentiation.Taboos.html#3033" class="Function">α</a> <a id="7935" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">,</a> <a id="7937" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="7939" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="7942" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="7944" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">]⟨</a> <a id="7947" href="Ordinals.Exponentiation.Taboos.html#3795" class="Function">II</a> <a id="7950" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">⟩-is-simulation</a>
            <a id="7978" class="Symbol">(</a><a id="7979" href="Ordinals.Exponentiation.Taboos.html#4330" class="Function">f&#39;-simulation</a> <a id="7993" href="Ordinals.Exponentiation.Taboos.html#7836" class="Bound">p</a><a id="7994" class="Symbol">)</a>

   <a id="8000" href="Ordinals.Exponentiation.Taboos.html#8000" class="Function">IV</a> <a id="8003" class="Symbol">:</a> <a id="8005" class="Symbol">(</a><a id="8006" href="Ordinals.Exponentiation.Taboos.html#8006" class="Bound">y</a> <a id="8008" class="Symbol">:</a> <a id="8010" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8012" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="8014" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="8017" href="Ordinals.Exponentiation.Taboos.html#3035" class="Function">β</a> <a id="8019" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8020" class="Symbol">)</a> <a id="8022" class="Symbol">→</a> <a id="8024" href="Ordinals.Exponentiation.Taboos.html#3980" class="Function">f</a> <a id="8026" href="Ordinals.Exponentiation.Taboos.html#3938" class="Function">x</a> <a id="8028" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8030" href="Ordinals.Exponentiation.Taboos.html#8006" class="Bound">y</a> <a id="8032" class="Symbol">→</a> <a id="8034" href="Ordinals.Exponentiation.Taboos.html#2993" class="Bound">P</a> <a id="8036" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8038" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8040" href="Ordinals.Exponentiation.Taboos.html#2993" class="Bound">P</a>
   <a id="8045" href="Ordinals.Exponentiation.Taboos.html#8000" class="Function">IV</a> <a id="8048" class="Symbol">(</a><a id="8049" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8053" href="Ordinals.Exponentiation.Taboos.html#8053" class="Bound">p</a> <a id="8055" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8057" href="Ordinals.Exponentiation.Taboos.html#8057" class="Bound">y&#39;</a><a id="8059" class="Symbol">)</a> <a id="8061" href="Ordinals.Exponentiation.Taboos.html#8061" class="Bound">r</a> <a id="8063" class="Symbol">=</a> <a id="8065" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8069" href="Ordinals.Exponentiation.Taboos.html#8053" class="Bound">p</a>
   <a id="8074" href="Ordinals.Exponentiation.Taboos.html#8000" class="Function">IV</a> <a id="8077" class="Symbol">(</a><a id="8078" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8082" href="Ordinals.Exponentiation.Taboos.html#8082" class="Bound">y</a> <a id="8084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8086" href="Ordinals.Exponentiation.Taboos.html#8086" class="Bound">y&#39;</a><a id="8088" class="Symbol">)</a> <a id="8090" href="Ordinals.Exponentiation.Taboos.html#8090" class="Bound">r</a> <a id="8092" class="Symbol">=</a> <a id="8094" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8098" class="Symbol">(λ</a> <a id="8101" href="Ordinals.Exponentiation.Taboos.html#8101" class="Bound">p</a> <a id="8103" class="Symbol">→</a> <a id="8105" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="8115" class="Symbol">(</a><a id="8116" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8119" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="8123" class="Symbol">(</a><a id="8124" href="Ordinals.Exponentiation.Taboos.html#8146" class="Function">V</a> <a id="8126" href="Ordinals.Exponentiation.Taboos.html#8101" class="Bound">p</a><a id="8127" class="Symbol">)))</a>
    <a id="8135" class="Keyword">where</a>
     <a id="8146" href="Ordinals.Exponentiation.Taboos.html#8146" class="Function">V</a> <a id="8148" class="Symbol">:</a> <a id="8150" class="Symbol">(</a><a id="8151" href="Ordinals.Exponentiation.Taboos.html#8151" class="Bound">p</a> <a id="8153" class="Symbol">:</a> <a id="8155" href="Ordinals.Exponentiation.Taboos.html#2993" class="Bound">P</a><a id="8156" class="Symbol">)</a> <a id="8158" class="Symbol">→</a> <a id="8160" class="Symbol">(</a><a id="8161" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8165" href="Ordinals.Exponentiation.Taboos.html#8082" class="Bound">y</a> <a id="8167" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8169" href="Ordinals.Exponentiation.Taboos.html#8086" class="Bound">y&#39;</a><a id="8171" class="Symbol">)</a> <a id="8173" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8175" class="Symbol">(</a><a id="8176" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8180" href="Ordinals.Exponentiation.Taboos.html#8151" class="Bound">p</a> <a id="8182" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8184" href="Ordinals.Exponentiation.Taboos.html#3131" class="InductiveConstructor">⊥β</a><a id="8186" class="Symbol">)</a>
     <a id="8193" href="Ordinals.Exponentiation.Taboos.html#8146" class="Function">V</a> <a id="8195" href="Ordinals.Exponentiation.Taboos.html#8195" class="Bound">p</a> <a id="8197" class="Symbol">=</a> <a id="8199" class="Symbol">(</a><a id="8200" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8204" href="Ordinals.Exponentiation.Taboos.html#8082" class="Bound">y</a> <a id="8206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8208" href="Ordinals.Exponentiation.Taboos.html#8086" class="Bound">y&#39;</a><a id="8210" class="Symbol">)</a> <a id="8212" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8215" href="Ordinals.Exponentiation.Taboos.html#8090" class="Bound">r</a> <a id="8217" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="8220" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="8233" href="Ordinals.Exponentiation.Taboos.html#3980" class="Function">f</a> <a id="8235" href="Ordinals.Exponentiation.Taboos.html#3938" class="Function">x</a>          <a id="8246" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8249" href="Ordinals.Exponentiation.Taboos.html#7804" class="Function">III</a> <a id="8253" href="Ordinals.Exponentiation.Taboos.html#8195" class="Bound">p</a> <a id="8255" href="Ordinals.Exponentiation.Taboos.html#3938" class="Function">x</a> <a id="8257" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="8270" class="Symbol">(</a><a id="8271" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8275" href="Ordinals.Exponentiation.Taboos.html#8195" class="Bound">p</a> <a id="8277" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8279" href="Ordinals.Exponentiation.Taboos.html#3131" class="InductiveConstructor">⊥β</a><a id="8281" class="Symbol">)</a> <a id="8283" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="8286" class="Markup">\end{code}</a><a id="8296" class="Background">

As announced, we get excluded middle from (weak) monotonicity of exponentiation
in the base.

</a><a id="8392" class="Markup">\begin{code}</a>

<a id="exponentiation-weakly-monotone-in-base-implies-EM"></a><a id="8406" href="Ordinals.Exponentiation.Taboos.html#8406" class="Function">exponentiation-weakly-monotone-in-base-implies-EM</a>
 <a id="8457" class="Symbol">:</a> <a id="8459" class="Symbol">(</a><a id="8460" href="Ordinals.Exponentiation.Taboos.html#8460" class="Bound">exp</a> <a id="8464" class="Symbol">:</a> <a id="8466" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8474" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8476" class="Symbol">→</a> <a id="8478" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8486" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8488" class="Symbol">→</a> <a id="8490" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8498" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8499" class="Symbol">)</a>
 <a id="8502" class="Symbol">→</a> <a id="8504" class="Symbol">((</a><a id="8506" href="Ordinals.Exponentiation.Taboos.html#8506" class="Bound">α</a> <a id="8508" class="Symbol">:</a> <a id="8510" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8518" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8519" class="Symbol">)</a> <a id="8521" class="Symbol">→</a> <a id="8523" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="8554" href="Ordinals.Exponentiation.Taboos.html#8506" class="Bound">α</a>
                    <a id="8576" class="Symbol">→</a> <a id="8578" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="8601" href="Ordinals.Exponentiation.Taboos.html#8506" class="Bound">α</a> <a id="8603" class="Symbol">(</a><a id="8604" href="Ordinals.Exponentiation.Taboos.html#8460" class="Bound">exp</a> <a id="8608" href="Ordinals.Exponentiation.Taboos.html#8506" class="Bound">α</a><a id="8609" class="Symbol">))</a>
 <a id="8613" class="Symbol">→</a> <a id="8615" class="Symbol">((</a><a id="8617" href="Ordinals.Exponentiation.Taboos.html#8617" class="Bound">α</a> <a id="8619" class="Symbol">:</a> <a id="8621" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8629" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8630" class="Symbol">)</a> <a id="8632" class="Symbol">→</a> <a id="8634" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="8665" href="Ordinals.Exponentiation.Taboos.html#8617" class="Bound">α</a>
                    <a id="8687" class="Symbol">→</a> <a id="8689" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="8712" href="Ordinals.Exponentiation.Taboos.html#8617" class="Bound">α</a> <a id="8714" class="Symbol">(</a><a id="8715" href="Ordinals.Exponentiation.Taboos.html#8460" class="Bound">exp</a> <a id="8719" href="Ordinals.Exponentiation.Taboos.html#8617" class="Bound">α</a><a id="8720" class="Symbol">))</a>
 <a id="8724" class="Symbol">→</a> <a id="8726" class="Symbol">((</a><a id="8728" href="Ordinals.Exponentiation.Taboos.html#8728" class="Bound">α</a> <a id="8730" href="Ordinals.Exponentiation.Taboos.html#8730" class="Bound">β</a> <a id="8732" href="Ordinals.Exponentiation.Taboos.html#8732" class="Bound">γ</a> <a id="8734" class="Symbol">:</a> <a id="8736" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8744" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8745" class="Symbol">)</a> <a id="8747" class="Symbol">→</a> <a id="8749" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="8780" href="Ordinals.Exponentiation.Taboos.html#8728" class="Bound">α</a>
                        <a id="8806" class="Symbol">→</a> <a id="8808" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="8839" href="Ordinals.Exponentiation.Taboos.html#8730" class="Bound">β</a>
                        <a id="8865" class="Symbol">→</a> <a id="8867" href="Ordinals.Exponentiation.Taboos.html#8728" class="Bound">α</a> <a id="8869" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="8871" href="Ordinals.Exponentiation.Taboos.html#8730" class="Bound">β</a> <a id="8873" class="Symbol">→</a> <a id="8875" class="Symbol">(</a><a id="8876" href="Ordinals.Exponentiation.Taboos.html#8460" class="Bound">exp</a> <a id="8880" href="Ordinals.Exponentiation.Taboos.html#8728" class="Bound">α</a> <a id="8882" href="Ordinals.Exponentiation.Taboos.html#8732" class="Bound">γ</a> <a id="8884" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8886" href="Ordinals.Exponentiation.Taboos.html#8460" class="Bound">exp</a> <a id="8890" href="Ordinals.Exponentiation.Taboos.html#8730" class="Bound">β</a> <a id="8892" href="Ordinals.Exponentiation.Taboos.html#8732" class="Bound">γ</a><a id="8893" class="Symbol">))</a>
 <a id="8897" class="Symbol">→</a> <a id="8899" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="8902" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="8904" href="Ordinals.Exponentiation.Taboos.html#8406" class="Function">exponentiation-weakly-monotone-in-base-implies-EM</a> <a id="8954" class="Symbol">{</a><a id="8955" href="Ordinals.Exponentiation.Taboos.html#8955" class="Bound">𝓤</a><a id="8956" class="Symbol">}</a> <a id="8958" href="Ordinals.Exponentiation.Taboos.html#8958" class="Bound">exp</a> <a id="8962" href="Ordinals.Exponentiation.Taboos.html#8962" class="Bound">exp-zero</a> <a id="8971" href="Ordinals.Exponentiation.Taboos.html#8971" class="Bound">exp-succ</a> <a id="8980" href="Ordinals.Exponentiation.Taboos.html#8980" class="Bound">H</a> <a id="8982" class="Symbol">=</a>
 <a id="8985" href="Ordinals.Exponentiation.Taboos.html#2711" class="Function">×ₒ-weakly-monotone-in-both-arguments-implies-EM</a> <a id="9033" href="Ordinals.Exponentiation.Taboos.html#9046" class="Function">I</a>
  <a id="9037" class="Keyword">where</a>
   <a id="9046" href="Ordinals.Exponentiation.Taboos.html#9046" class="Function">I</a> <a id="9048" class="Symbol">:</a> <a id="9050" class="Symbol">(</a><a id="9051" href="Ordinals.Exponentiation.Taboos.html#9051" class="Bound">α</a> <a id="9053" href="Ordinals.Exponentiation.Taboos.html#9053" class="Bound">β</a> <a id="9055" class="Symbol">:</a> <a id="9057" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9065" href="Ordinals.Exponentiation.Taboos.html#8955" class="Bound">𝓤</a><a id="9066" class="Symbol">)</a>
     <a id="9073" class="Symbol">→</a> <a id="9075" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="9106" href="Ordinals.Exponentiation.Taboos.html#9051" class="Bound">α</a>
     <a id="9113" class="Symbol">→</a> <a id="9115" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="9146" href="Ordinals.Exponentiation.Taboos.html#9053" class="Bound">β</a>
     <a id="9153" class="Symbol">→</a> <a id="9155" href="Ordinals.Exponentiation.Taboos.html#9051" class="Bound">α</a> <a id="9157" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="9159" href="Ordinals.Exponentiation.Taboos.html#9053" class="Bound">β</a> <a id="9161" class="Symbol">→</a> <a id="9163" href="Ordinals.Exponentiation.Taboos.html#9051" class="Bound">α</a> <a id="9165" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9168" href="Ordinals.Exponentiation.Taboos.html#9051" class="Bound">α</a> <a id="9170" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9172" href="Ordinals.Exponentiation.Taboos.html#9053" class="Bound">β</a> <a id="9174" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9177" href="Ordinals.Exponentiation.Taboos.html#9053" class="Bound">β</a>
   <a id="9182" href="Ordinals.Exponentiation.Taboos.html#9046" class="Function">I</a> <a id="9184" href="Ordinals.Exponentiation.Taboos.html#9184" class="Bound">α</a> <a id="9186" href="Ordinals.Exponentiation.Taboos.html#9186" class="Bound">β</a> <a id="9188" href="Ordinals.Exponentiation.Taboos.html#9188" class="Bound">h</a> <a id="9190" href="Ordinals.Exponentiation.Taboos.html#9190" class="Bound">h&#39;</a> <a id="9193" href="Ordinals.Exponentiation.Taboos.html#9193" class="Bound">s</a> <a id="9195" class="Symbol">=</a> <a id="9197" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="9208" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴_</a> <a id="9212" href="Ordinals.Exponentiation.Taboos.html#9252" class="Function">II</a> <a id="9215" href="Ordinals.Exponentiation.Taboos.html#9343" class="Function">III</a> <a id="9219" class="Symbol">(</a><a id="9220" href="Ordinals.Exponentiation.Taboos.html#8980" class="Bound">H</a> <a id="9222" href="Ordinals.Exponentiation.Taboos.html#9184" class="Bound">α</a> <a id="9224" href="Ordinals.Exponentiation.Taboos.html#9186" class="Bound">β</a> <a id="9226" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="9229" href="Ordinals.Exponentiation.Taboos.html#9188" class="Bound">h</a> <a id="9231" href="Ordinals.Exponentiation.Taboos.html#9190" class="Bound">h&#39;</a> <a id="9234" href="Ordinals.Exponentiation.Taboos.html#9193" class="Bound">s</a><a id="9235" class="Symbol">)</a>
    <a id="9241" class="Keyword">where</a>
     <a id="9252" href="Ordinals.Exponentiation.Taboos.html#9252" class="Function">II</a> <a id="9255" class="Symbol">:</a> <a id="9257" href="Ordinals.Exponentiation.Taboos.html#8958" class="Bound">exp</a> <a id="9261" href="Ordinals.Exponentiation.Taboos.html#9184" class="Bound">α</a> <a id="9263" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="9266" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9268" href="Ordinals.Exponentiation.Taboos.html#9184" class="Bound">α</a> <a id="9270" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9273" href="Ordinals.Exponentiation.Taboos.html#9184" class="Bound">α</a>
     <a id="9280" href="Ordinals.Exponentiation.Taboos.html#9252" class="Function">II</a> <a id="9283" class="Symbol">=</a> <a id="9285" href="Ordinals.Exponentiation.Specification.html#4317" class="Function">exp-𝟚ₒ-is-×ₒ</a> <a id="9298" href="Ordinals.Exponentiation.Taboos.html#9184" class="Bound">α</a> <a id="9300" class="Symbol">(</a><a id="9301" href="Ordinals.Exponentiation.Taboos.html#8958" class="Bound">exp</a> <a id="9305" href="Ordinals.Exponentiation.Taboos.html#9184" class="Bound">α</a><a id="9306" class="Symbol">)</a> <a id="9308" class="Symbol">(</a><a id="9309" href="Ordinals.Exponentiation.Taboos.html#8962" class="Bound">exp-zero</a> <a id="9318" href="Ordinals.Exponentiation.Taboos.html#9184" class="Bound">α</a> <a id="9320" href="Ordinals.Exponentiation.Taboos.html#9188" class="Bound">h</a><a id="9321" class="Symbol">)</a> <a id="9323" class="Symbol">(</a><a id="9324" href="Ordinals.Exponentiation.Taboos.html#8971" class="Bound">exp-succ</a> <a id="9333" href="Ordinals.Exponentiation.Taboos.html#9184" class="Bound">α</a> <a id="9335" href="Ordinals.Exponentiation.Taboos.html#9188" class="Bound">h</a><a id="9336" class="Symbol">)</a>
     <a id="9343" href="Ordinals.Exponentiation.Taboos.html#9343" class="Function">III</a> <a id="9347" class="Symbol">:</a> <a id="9349" href="Ordinals.Exponentiation.Taboos.html#8958" class="Bound">exp</a> <a id="9353" href="Ordinals.Exponentiation.Taboos.html#9186" class="Bound">β</a> <a id="9355" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="9358" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9360" href="Ordinals.Exponentiation.Taboos.html#9186" class="Bound">β</a> <a id="9362" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9365" href="Ordinals.Exponentiation.Taboos.html#9186" class="Bound">β</a>
     <a id="9372" href="Ordinals.Exponentiation.Taboos.html#9343" class="Function">III</a> <a id="9376" class="Symbol">=</a> <a id="9378" href="Ordinals.Exponentiation.Specification.html#4317" class="Function">exp-𝟚ₒ-is-×ₒ</a> <a id="9391" href="Ordinals.Exponentiation.Taboos.html#9186" class="Bound">β</a> <a id="9393" class="Symbol">(</a><a id="9394" href="Ordinals.Exponentiation.Taboos.html#8958" class="Bound">exp</a> <a id="9398" href="Ordinals.Exponentiation.Taboos.html#9186" class="Bound">β</a><a id="9399" class="Symbol">)</a> <a id="9401" class="Symbol">(</a><a id="9402" href="Ordinals.Exponentiation.Taboos.html#8962" class="Bound">exp-zero</a> <a id="9411" href="Ordinals.Exponentiation.Taboos.html#9186" class="Bound">β</a> <a id="9413" href="Ordinals.Exponentiation.Taboos.html#9190" class="Bound">h&#39;</a><a id="9415" class="Symbol">)</a> <a id="9417" class="Symbol">(</a><a id="9418" href="Ordinals.Exponentiation.Taboos.html#8971" class="Bound">exp-succ</a> <a id="9427" href="Ordinals.Exponentiation.Taboos.html#9186" class="Bound">β</a> <a id="9429" href="Ordinals.Exponentiation.Taboos.html#9190" class="Bound">h&#39;</a><a id="9431" class="Symbol">)</a>

<a id="^ₒ-weakly-monotone-in-base-implies-EM"></a><a id="9434" href="Ordinals.Exponentiation.Taboos.html#9434" class="Function">^ₒ-weakly-monotone-in-base-implies-EM</a>
 <a id="9473" class="Symbol">:</a> <a id="9475" class="Symbol">((</a><a id="9477" href="Ordinals.Exponentiation.Taboos.html#9477" class="Bound">α</a> <a id="9479" href="Ordinals.Exponentiation.Taboos.html#9479" class="Bound">β</a> <a id="9481" href="Ordinals.Exponentiation.Taboos.html#9481" class="Bound">γ</a> <a id="9483" class="Symbol">:</a> <a id="9485" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9493" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9494" class="Symbol">)</a> <a id="9496" class="Symbol">→</a> <a id="9498" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="9529" href="Ordinals.Exponentiation.Taboos.html#9477" class="Bound">α</a>
                        <a id="9555" class="Symbol">→</a> <a id="9557" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="9588" href="Ordinals.Exponentiation.Taboos.html#9479" class="Bound">β</a>
                        <a id="9614" class="Symbol">→</a> <a id="9616" href="Ordinals.Exponentiation.Taboos.html#9477" class="Bound">α</a> <a id="9618" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="9620" href="Ordinals.Exponentiation.Taboos.html#9479" class="Bound">β</a> <a id="9622" class="Symbol">→</a> <a id="9624" href="Ordinals.Exponentiation.Taboos.html#9477" class="Bound">α</a> <a id="9626" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9629" href="Ordinals.Exponentiation.Taboos.html#9481" class="Bound">γ</a> <a id="9631" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9633" href="Ordinals.Exponentiation.Taboos.html#9479" class="Bound">β</a> <a id="9635" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="9638" href="Ordinals.Exponentiation.Taboos.html#9481" class="Bound">γ</a><a id="9639" class="Symbol">)</a>
 <a id="9642" class="Symbol">→</a> <a id="9644" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="9647" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="9649" href="Ordinals.Exponentiation.Taboos.html#9434" class="Function">^ₒ-weakly-monotone-in-base-implies-EM</a> <a id="9687" class="Symbol">{</a><a id="9688" href="Ordinals.Exponentiation.Taboos.html#9688" class="Bound">𝓤</a><a id="9689" class="Symbol">}</a> <a id="9691" class="Symbol">=</a>
 <a id="9694" href="Ordinals.Exponentiation.Taboos.html#8406" class="Function">exponentiation-weakly-monotone-in-base-implies-EM</a> <a id="9744" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">_^ₒ_</a>
  <a id="9751" class="Symbol">(λ</a> <a id="9754" href="Ordinals.Exponentiation.Taboos.html#9754" class="Bound">α</a> <a id="9756" href="Ordinals.Exponentiation.Taboos.html#9756" class="Bound">h</a> <a id="9758" class="Symbol">→</a> <a id="9760" href="Ordinals.Exponentiation.Supremum.html#5879" class="Function">^ₒ-satisfies-zero-specification</a> <a id="9792" href="Ordinals.Exponentiation.Taboos.html#9754" class="Bound">α</a><a id="9793" class="Symbol">)</a>
  <a id="9797" class="Symbol">(λ</a> <a id="9800" href="Ordinals.Exponentiation.Taboos.html#9800" class="Bound">α</a> <a id="9802" href="Ordinals.Exponentiation.Taboos.html#9802" class="Bound">h</a> <a id="9804" class="Symbol">→</a> <a id="9806" href="Ordinals.Exponentiation.Supremum.html#6794" class="Function">^ₒ-satisfies-succ-specification</a> <a id="9838" href="Ordinals.Exponentiation.Taboos.html#9800" class="Bound">α</a>
             <a id="9853" class="Symbol">(</a><a id="9854" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19711" class="Function">trichotomous-least-element-gives-𝟙ₒ-⊴</a> <a id="9892" href="Ordinals.Exponentiation.Taboos.html#9800" class="Bound">α</a> <a id="9894" href="Ordinals.Exponentiation.Taboos.html#9802" class="Bound">h</a><a id="9895" class="Symbol">))</a>

<a id="^ₒ-monotone-in-base-implies-EM"></a><a id="9899" href="Ordinals.Exponentiation.Taboos.html#9899" class="Function">^ₒ-monotone-in-base-implies-EM</a>
 <a id="9931" class="Symbol">:</a> <a id="9933" class="Symbol">((</a><a id="9935" href="Ordinals.Exponentiation.Taboos.html#9935" class="Bound">α</a> <a id="9937" href="Ordinals.Exponentiation.Taboos.html#9937" class="Bound">β</a> <a id="9939" href="Ordinals.Exponentiation.Taboos.html#9939" class="Bound">γ</a> <a id="9941" class="Symbol">:</a> <a id="9943" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9951" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9952" class="Symbol">)</a> <a id="9954" class="Symbol">→</a> <a id="9956" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="9987" href="Ordinals.Exponentiation.Taboos.html#9935" class="Bound">α</a>
                        <a id="10013" class="Symbol">→</a> <a id="10015" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="10046" href="Ordinals.Exponentiation.Taboos.html#9937" class="Bound">β</a>
                        <a id="10072" class="Symbol">→</a> <a id="10074" href="Ordinals.Exponentiation.Taboos.html#9935" class="Bound">α</a> <a id="10076" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10078" href="Ordinals.Exponentiation.Taboos.html#9937" class="Bound">β</a> <a id="10080" class="Symbol">→</a> <a id="10082" href="Ordinals.Exponentiation.Taboos.html#9935" class="Bound">α</a> <a id="10084" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10087" href="Ordinals.Exponentiation.Taboos.html#9939" class="Bound">γ</a> <a id="10089" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10091" href="Ordinals.Exponentiation.Taboos.html#9937" class="Bound">β</a> <a id="10093" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10096" href="Ordinals.Exponentiation.Taboos.html#9939" class="Bound">γ</a><a id="10097" class="Symbol">)</a>
 <a id="10100" class="Symbol">→</a> <a id="10102" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="10105" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="10107" href="Ordinals.Exponentiation.Taboos.html#9899" class="Function">^ₒ-monotone-in-base-implies-EM</a> <a id="10138" href="Ordinals.Exponentiation.Taboos.html#10138" class="Bound">m</a> <a id="10140" class="Symbol">=</a>
 <a id="10143" href="Ordinals.Exponentiation.Taboos.html#9434" class="Function">^ₒ-weakly-monotone-in-base-implies-EM</a>
  <a id="10183" class="Symbol">(λ</a> <a id="10186" href="Ordinals.Exponentiation.Taboos.html#10186" class="Bound">α</a> <a id="10188" href="Ordinals.Exponentiation.Taboos.html#10188" class="Bound">β</a> <a id="10190" href="Ordinals.Exponentiation.Taboos.html#10190" class="Bound">γ</a> <a id="10192" href="Ordinals.Exponentiation.Taboos.html#10192" class="Bound">h</a> <a id="10194" href="Ordinals.Exponentiation.Taboos.html#10194" class="Bound">h&#39;</a> <a id="10197" href="Ordinals.Exponentiation.Taboos.html#10197" class="Bound">i</a> <a id="10199" class="Symbol">→</a> <a id="10201" href="Ordinals.Exponentiation.Taboos.html#10138" class="Bound">m</a> <a id="10203" href="Ordinals.Exponentiation.Taboos.html#10186" class="Bound">α</a> <a id="10205" href="Ordinals.Exponentiation.Taboos.html#10188" class="Bound">β</a> <a id="10207" href="Ordinals.Exponentiation.Taboos.html#10190" class="Bound">γ</a> <a id="10209" href="Ordinals.Exponentiation.Taboos.html#10192" class="Bound">h</a> <a id="10211" href="Ordinals.Exponentiation.Taboos.html#10194" class="Bound">h&#39;</a> <a id="10214" class="Symbol">(</a><a id="10215" href="Ordinals.OrdinalOfOrdinals.html#20175" class="Function">⊲-gives-⊴</a> <a id="10225" href="Ordinals.Exponentiation.Taboos.html#10186" class="Bound">α</a> <a id="10227" href="Ordinals.Exponentiation.Taboos.html#10188" class="Bound">β</a> <a id="10229" href="Ordinals.Exponentiation.Taboos.html#10197" class="Bound">i</a><a id="10230" class="Symbol">))</a>

<a id="10234" class="Markup">\end{code}</a><a id="10244" class="Background">

Classically, exponentiation is of course monotone in the base.

</a><a id="10310" class="Markup">\begin{code}</a>

<a id="EM-implies-exp-monotone-in-base"></a><a id="10324" href="Ordinals.Exponentiation.Taboos.html#10324" class="Function">EM-implies-exp-monotone-in-base</a>
 <a id="10357" class="Symbol">:</a> <a id="10359" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="10362" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="10365" class="Symbol">→</a> <a id="10367" class="Symbol">(</a><a id="10368" href="Ordinals.Exponentiation.Taboos.html#10368" class="Bound">α</a> <a id="10370" href="Ordinals.Exponentiation.Taboos.html#10370" class="Bound">β</a> <a id="10372" href="Ordinals.Exponentiation.Taboos.html#10372" class="Bound">γ</a> <a id="10374" class="Symbol">:</a> <a id="10376" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10384" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10385" class="Symbol">)</a> <a id="10387" class="Symbol">→</a> <a id="10389" href="Ordinals.Exponentiation.Taboos.html#10368" class="Bound">α</a> <a id="10391" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10393" href="Ordinals.Exponentiation.Taboos.html#10370" class="Bound">β</a> <a id="10395" class="Symbol">→</a> <a id="10397" href="Ordinals.Exponentiation.Taboos.html#10368" class="Bound">α</a> <a id="10399" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10402" href="Ordinals.Exponentiation.Taboos.html#10372" class="Bound">γ</a> <a id="10404" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10406" href="Ordinals.Exponentiation.Taboos.html#10370" class="Bound">β</a> <a id="10408" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10411" href="Ordinals.Exponentiation.Taboos.html#10372" class="Bound">γ</a>
<a id="10413" href="Ordinals.Exponentiation.Taboos.html#10324" class="Function">EM-implies-exp-monotone-in-base</a> <a id="10445" class="Symbol">{</a><a id="10446" href="Ordinals.Exponentiation.Taboos.html#10446" class="Bound">𝓤</a><a id="10447" class="Symbol">}</a> <a id="10449" href="Ordinals.Exponentiation.Taboos.html#10449" class="Bound">em</a> <a id="10452" href="Ordinals.Exponentiation.Taboos.html#10452" class="Bound">α</a> <a id="10454" href="Ordinals.Exponentiation.Taboos.html#10454" class="Bound">β</a> <a id="10456" href="Ordinals.Exponentiation.Taboos.html#10456" class="Bound">γ</a> <a id="10458" href="Ordinals.Exponentiation.Taboos.html#10458" class="Bound">l</a> <a id="10460" class="Symbol">=</a>
 <a id="10463" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="10491" class="Symbol">_</a> <a id="10493" href="Ordinals.Exponentiation.Taboos.html#10506" class="Function">I</a> <a id="10495" href="Ordinals.Exponentiation.Taboos.html#10456" class="Bound">γ</a>
 <a id="10498" class="Keyword">where</a>
  <a id="10506" href="Ordinals.Exponentiation.Taboos.html#10506" class="Function">I</a> <a id="10508" class="Symbol">:</a> <a id="10510" class="Symbol">(</a><a id="10511" href="Ordinals.Exponentiation.Taboos.html#10511" class="Bound">γ</a> <a id="10513" class="Symbol">:</a> <a id="10515" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10523" href="Ordinals.Exponentiation.Taboos.html#10446" class="Bound">𝓤</a><a id="10524" class="Symbol">)</a>
    <a id="10530" class="Symbol">→</a> <a id="10532" class="Symbol">((</a><a id="10534" href="Ordinals.Exponentiation.Taboos.html#10534" class="Bound">c</a> <a id="10536" class="Symbol">:</a> <a id="10538" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10540" href="Ordinals.Exponentiation.Taboos.html#10511" class="Bound">γ</a> <a id="10542" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10543" class="Symbol">)</a> <a id="10545" class="Symbol">→</a> <a id="10547" class="Symbol">(</a><a id="10548" href="Ordinals.Exponentiation.Taboos.html#10452" class="Bound">α</a> <a id="10550" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10553" class="Symbol">(</a><a id="10554" href="Ordinals.Exponentiation.Taboos.html#10511" class="Bound">γ</a> <a id="10556" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10558" href="Ordinals.Exponentiation.Taboos.html#10534" class="Bound">c</a><a id="10559" class="Symbol">)</a> <a id="10561" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10563" href="Ordinals.Exponentiation.Taboos.html#10454" class="Bound">β</a> <a id="10565" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10568" class="Symbol">(</a><a id="10569" href="Ordinals.Exponentiation.Taboos.html#10511" class="Bound">γ</a> <a id="10571" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10573" href="Ordinals.Exponentiation.Taboos.html#10534" class="Bound">c</a><a id="10574" class="Symbol">)))</a>
    <a id="10582" class="Symbol">→</a> <a id="10584" class="Symbol">(</a><a id="10585" href="Ordinals.Exponentiation.Taboos.html#10452" class="Bound">α</a> <a id="10587" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10590" href="Ordinals.Exponentiation.Taboos.html#10511" class="Bound">γ</a> <a id="10592" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10594" href="Ordinals.Exponentiation.Taboos.html#10454" class="Bound">β</a> <a id="10596" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10599" href="Ordinals.Exponentiation.Taboos.html#10511" class="Bound">γ</a><a id="10600" class="Symbol">)</a>
  <a id="10604" href="Ordinals.Exponentiation.Taboos.html#10506" class="Function">I</a> <a id="10606" href="Ordinals.Exponentiation.Taboos.html#10606" class="Bound">γ</a> <a id="10608" href="Ordinals.Exponentiation.Taboos.html#10608" class="Bound">IH</a> <a id="10611" class="Symbol">=</a> <a id="10613" href="UF.Base.html#2167" class="Function">transport₂⁻¹</a> <a id="10626" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴_</a> <a id="10630" class="Symbol">(</a><a id="10631" href="Ordinals.Exponentiation.Supremum.html#2073" class="Function">^ₒ-behaviour</a> <a id="10644" href="Ordinals.Exponentiation.Taboos.html#10452" class="Bound">α</a> <a id="10646" href="Ordinals.Exponentiation.Taboos.html#10606" class="Bound">γ</a><a id="10647" class="Symbol">)</a> <a id="10649" class="Symbol">(</a><a id="10650" href="Ordinals.Exponentiation.Supremum.html#2073" class="Function">^ₒ-behaviour</a> <a id="10663" href="Ordinals.Exponentiation.Taboos.html#10454" class="Bound">β</a> <a id="10665" href="Ordinals.Exponentiation.Taboos.html#10606" class="Bound">γ</a><a id="10666" class="Symbol">)</a>
            <a id="10680" class="Symbol">(</a><a id="10681" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40659" class="Function">sup-monotone</a>
             <a id="10707" class="Symbol">(</a><a id="10708" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="10714" class="Symbol">(λ</a> <a id="10717" href="Ordinals.Exponentiation.Taboos.html#10717" class="Bound">_</a> <a id="10719" class="Symbol">→</a> <a id="10721" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="10723" class="Symbol">)</a> <a id="10725" class="Symbol">(λ</a> <a id="10728" href="Ordinals.Exponentiation.Taboos.html#10728" class="Bound">c</a> <a id="10730" class="Symbol">→</a> <a id="10732" href="Ordinals.Exponentiation.Taboos.html#10452" class="Bound">α</a> <a id="10734" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10737" class="Symbol">(</a><a id="10738" href="Ordinals.Exponentiation.Taboos.html#10606" class="Bound">γ</a> <a id="10740" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10742" href="Ordinals.Exponentiation.Taboos.html#10728" class="Bound">c</a><a id="10743" class="Symbol">)</a> <a id="10745" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10748" href="Ordinals.Exponentiation.Taboos.html#10452" class="Bound">α</a><a id="10749" class="Symbol">))</a>
             <a id="10765" class="Symbol">(</a><a id="10766" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="10772" class="Symbol">(λ</a> <a id="10775" href="Ordinals.Exponentiation.Taboos.html#10775" class="Bound">_</a> <a id="10777" class="Symbol">→</a> <a id="10779" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="10781" class="Symbol">)</a> <a id="10783" class="Symbol">(λ</a> <a id="10786" href="Ordinals.Exponentiation.Taboos.html#10786" class="Bound">c</a> <a id="10788" class="Symbol">→</a> <a id="10790" href="Ordinals.Exponentiation.Taboos.html#10454" class="Bound">β</a> <a id="10792" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10795" class="Symbol">(</a><a id="10796" href="Ordinals.Exponentiation.Taboos.html#10606" class="Bound">γ</a> <a id="10798" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10800" href="Ordinals.Exponentiation.Taboos.html#10786" class="Bound">c</a><a id="10801" class="Symbol">)</a> <a id="10803" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10806" href="Ordinals.Exponentiation.Taboos.html#10454" class="Bound">β</a><a id="10807" class="Symbol">))</a>
             <a id="10823" href="Ordinals.Exponentiation.Taboos.html#10839" class="Function">κ</a><a id="10824" class="Symbol">)</a>
   <a id="10829" class="Keyword">where</a>
    <a id="10839" href="Ordinals.Exponentiation.Taboos.html#10839" class="Function">κ</a> <a id="10841" class="Symbol">:</a> <a id="10843" class="Symbol">(</a><a id="10844" href="Ordinals.Exponentiation.Taboos.html#10844" class="Bound">i</a> <a id="10846" class="Symbol">:</a> <a id="10848" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10850" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10852" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10854" href="Ordinals.Exponentiation.Taboos.html#10606" class="Bound">γ</a> <a id="10856" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10857" class="Symbol">)</a>
      <a id="10865" class="Symbol">→</a> <a id="10867" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="10873" class="Symbol">(λ</a> <a id="10876" href="Ordinals.Exponentiation.Taboos.html#10876" class="Bound">_</a> <a id="10878" class="Symbol">→</a> <a id="10880" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="10882" class="Symbol">)</a> <a id="10884" class="Symbol">(λ</a> <a id="10887" href="Ordinals.Exponentiation.Taboos.html#10887" class="Bound">c</a> <a id="10889" class="Symbol">→</a> <a id="10891" href="Ordinals.Exponentiation.Taboos.html#10452" class="Bound">α</a> <a id="10893" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10896" class="Symbol">(</a><a id="10897" href="Ordinals.Exponentiation.Taboos.html#10606" class="Bound">γ</a> <a id="10899" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10901" href="Ordinals.Exponentiation.Taboos.html#10887" class="Bound">c</a><a id="10902" class="Symbol">)</a> <a id="10904" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10907" href="Ordinals.Exponentiation.Taboos.html#10452" class="Bound">α</a><a id="10908" class="Symbol">)</a> <a id="10910" href="Ordinals.Exponentiation.Taboos.html#10844" class="Bound">i</a>
      <a id="10918" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="10920" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="10926" class="Symbol">(λ</a> <a id="10929" href="Ordinals.Exponentiation.Taboos.html#10929" class="Bound">_</a> <a id="10931" class="Symbol">→</a> <a id="10933" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="10935" class="Symbol">)</a> <a id="10937" class="Symbol">(λ</a> <a id="10940" href="Ordinals.Exponentiation.Taboos.html#10940" class="Bound">c</a> <a id="10942" class="Symbol">→</a> <a id="10944" href="Ordinals.Exponentiation.Taboos.html#10454" class="Bound">β</a> <a id="10946" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="10949" class="Symbol">(</a><a id="10950" href="Ordinals.Exponentiation.Taboos.html#10606" class="Bound">γ</a> <a id="10952" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10954" href="Ordinals.Exponentiation.Taboos.html#10940" class="Bound">c</a><a id="10955" class="Symbol">)</a> <a id="10957" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10960" href="Ordinals.Exponentiation.Taboos.html#10454" class="Bound">β</a><a id="10961" class="Symbol">)</a> <a id="10963" href="Ordinals.Exponentiation.Taboos.html#10844" class="Bound">i</a>
    <a id="10969" href="Ordinals.Exponentiation.Taboos.html#10839" class="Function">κ</a> <a id="10971" class="Symbol">(</a><a id="10972" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10976" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10977" class="Symbol">)</a> <a id="10979" class="Symbol">=</a> <a id="10981" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="10988" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
    <a id="10995" href="Ordinals.Exponentiation.Taboos.html#10839" class="Function">κ</a> <a id="10997" class="Symbol">(</a><a id="10998" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11002" href="Ordinals.Exponentiation.Taboos.html#11002" class="Bound">c</a><a id="11003" class="Symbol">)</a> <a id="11005" class="Symbol">=</a> <a id="11007" href="Ordinals.MultiplicationProperties.html#17050" class="Function">EM-implies-induced-⊴-on-×ₒ</a> <a id="11034" href="Ordinals.Exponentiation.Taboos.html#10449" class="Bound">em</a> <a id="11037" class="Symbol">(</a><a id="11038" href="Ordinals.Exponentiation.Taboos.html#10452" class="Bound">α</a> <a id="11040" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="11043" class="Symbol">(</a><a id="11044" href="Ordinals.Exponentiation.Taboos.html#10606" class="Bound">γ</a> <a id="11046" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11048" href="Ordinals.Exponentiation.Taboos.html#11002" class="Bound">c</a><a id="11049" class="Symbol">))</a> <a id="11052" href="Ordinals.Exponentiation.Taboos.html#10452" class="Bound">α</a>
                                              <a id="11100" class="Symbol">(</a><a id="11101" href="Ordinals.Exponentiation.Taboos.html#10454" class="Bound">β</a> <a id="11103" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="11106" class="Symbol">(</a><a id="11107" href="Ordinals.Exponentiation.Taboos.html#10606" class="Bound">γ</a> <a id="11109" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11111" href="Ordinals.Exponentiation.Taboos.html#11002" class="Bound">c</a><a id="11112" class="Symbol">))</a> <a id="11115" href="Ordinals.Exponentiation.Taboos.html#10454" class="Bound">β</a>
                                              <a id="11163" class="Symbol">(</a><a id="11164" href="Ordinals.Exponentiation.Taboos.html#10608" class="Bound">IH</a> <a id="11167" href="Ordinals.Exponentiation.Taboos.html#11002" class="Bound">c</a><a id="11168" class="Symbol">)</a> <a id="11170" href="Ordinals.Exponentiation.Taboos.html#10458" class="Bound">l</a>

<a id="11173" class="Markup">\end{code}</a><a id="11183" class="Background">

The below shows that constructively we cannot expect to have an operation
  exp : Ordinal 𝓤 → Ordinal 𝓤 → Ordinal 𝓤
that behaves like exponentiation for *all* bases α and exponents β.

In Ordinals.Exponentiation.Supremum we construct an operation _^ₒ_ that is well
behaved for all bases α ⊵ 𝟙₀ and all exponents β.

</a><a id="11501" class="Markup">\begin{code}</a>

<a id="11515" class="Keyword">module</a> <a id="11522" href="Ordinals.Exponentiation.Taboos.html#11522" class="Module">_</a> <a id="11524" class="Symbol">(</a><a id="11525" href="Ordinals.Exponentiation.Taboos.html#11525" class="Bound">exp</a> <a id="11529" class="Symbol">:</a> <a id="11531" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11539" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11541" class="Symbol">→</a> <a id="11543" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11551" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11553" class="Symbol">→</a> <a id="11555" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11563" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11564" class="Symbol">)</a> <a id="11566" class="Keyword">where</a>

 <a id="11574" href="Ordinals.Exponentiation.Taboos.html#11574" class="Function">exponentiation-defined-everywhere-implies-EM&#39;</a>
  <a id="11622" class="Symbol">:</a> <a id="11624" class="Symbol">((</a><a id="11626" href="Ordinals.Exponentiation.Taboos.html#11626" class="Bound">α</a> <a id="11628" class="Symbol">:</a> <a id="11630" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11638" href="Ordinals.Exponentiation.Taboos.html#11539" class="Bound">𝓤</a><a id="11639" class="Symbol">)</a> <a id="11641" class="Symbol">→</a> <a id="11643" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="11666" href="Ordinals.Exponentiation.Taboos.html#11626" class="Bound">α</a> <a id="11668" class="Symbol">(</a><a id="11669" href="Ordinals.Exponentiation.Taboos.html#11525" class="Bound">exp</a> <a id="11673" href="Ordinals.Exponentiation.Taboos.html#11626" class="Bound">α</a><a id="11674" class="Symbol">))</a>
  <a id="11679" class="Symbol">→</a> <a id="11681" class="Symbol">((</a><a id="11683" href="Ordinals.Exponentiation.Taboos.html#11683" class="Bound">α</a> <a id="11685" class="Symbol">:</a> <a id="11687" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11695" href="Ordinals.Exponentiation.Taboos.html#11539" class="Bound">𝓤</a><a id="11696" class="Symbol">)</a> <a id="11698" class="Symbol">→</a> <a id="11700" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="11723" href="Ordinals.Exponentiation.Taboos.html#11683" class="Bound">α</a> <a id="11725" class="Symbol">(</a><a id="11726" href="Ordinals.Exponentiation.Taboos.html#11525" class="Bound">exp</a> <a id="11730" href="Ordinals.Exponentiation.Taboos.html#11683" class="Bound">α</a><a id="11731" class="Symbol">))</a>
  <a id="11736" class="Symbol">→</a> <a id="11738" class="Symbol">((</a><a id="11740" href="Ordinals.Exponentiation.Taboos.html#11740" class="Bound">α</a> <a id="11742" class="Symbol">:</a> <a id="11744" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11752" href="Ordinals.Exponentiation.Taboos.html#11539" class="Bound">𝓤</a><a id="11753" class="Symbol">)</a> <a id="11755" class="Symbol">→</a> <a id="11757" href="Ordinals.Exponentiation.Taboos.html#11740" class="Bound">α</a> <a id="11759" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="11761" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="11764" class="Symbol">→</a> <a id="11766" href="Ordinals.OrdinalOfOrdinals.html#20563" class="Function">is-monotone-⊴</a> <a id="11780" class="Symbol">(</a><a id="11781" href="Ordinals.Exponentiation.Taboos.html#11525" class="Bound">exp</a> <a id="11785" href="Ordinals.Exponentiation.Taboos.html#11740" class="Bound">α</a><a id="11786" class="Symbol">))</a>
  <a id="11791" class="Symbol">→</a> <a id="11793" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="11796" href="Ordinals.Exponentiation.Taboos.html#11539" class="Bound">𝓤</a>
 <a id="11799" href="Ordinals.Exponentiation.Taboos.html#11574" class="Function">exponentiation-defined-everywhere-implies-EM&#39;</a> <a id="11845" href="Ordinals.Exponentiation.Taboos.html#11845" class="Bound">exp-zero</a> <a id="11854" href="Ordinals.Exponentiation.Taboos.html#11854" class="Bound">exp-succ</a> <a id="11863" href="Ordinals.Exponentiation.Taboos.html#11863" class="Bound">exp-mon</a> <a id="11871" href="Ordinals.Exponentiation.Taboos.html#11871" class="Bound">P</a> <a id="11873" href="Ordinals.Exponentiation.Taboos.html#11873" class="Bound">P-is-prop</a> <a id="11883" class="Symbol">=</a>
  <a id="11887" href="Ordinals.Exponentiation.Taboos.html#12346" class="Function">III</a> <a id="11891" class="Symbol">(</a><a id="11892" href="Ordinals.Exponentiation.Taboos.html#12320" class="Function">f</a> <a id="11894" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="11896" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11898" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="11902" class="Symbol">)</a>
   <a id="11907" class="Keyword">where</a>
    <a id="11917" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a> <a id="11919" class="Symbol">:</a> <a id="11921" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11929" href="Ordinals.Exponentiation.Taboos.html#11539" class="Bound">𝓤</a>
    <a id="11935" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a> <a id="11937" class="Symbol">=</a> <a id="11939" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="11952" href="Ordinals.Exponentiation.Taboos.html#11871" class="Bound">P</a> <a id="11954" href="Ordinals.Exponentiation.Taboos.html#11873" class="Bound">P-is-prop</a> <a id="11964" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11967" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

    <a id="11975" href="Ordinals.Exponentiation.Taboos.html#11975" class="Function">α-not-zero</a> <a id="11986" class="Symbol">:</a> <a id="11988" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11990" class="Symbol">(</a><a id="11991" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a> <a id="11993" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11995" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="11997" class="Symbol">)</a>
    <a id="12003" href="Ordinals.Exponentiation.Taboos.html#11975" class="Function">α-not-zero</a> <a id="12014" href="Ordinals.Exponentiation.Taboos.html#12014" class="Bound">e</a> <a id="12016" class="Symbol">=</a> <a id="12018" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12025" class="Symbol">(</a><a id="12026" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="12034" class="Symbol">(</a><a id="12035" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12038" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="12042" href="Ordinals.Exponentiation.Taboos.html#12014" class="Bound">e</a><a id="12043" class="Symbol">)</a> <a id="12045" class="Symbol">(</a><a id="12046" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12050" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="12051" class="Symbol">))</a>

    <a id="12059" href="Ordinals.Exponentiation.Taboos.html#12059" class="Function">eq₁</a> <a id="12063" class="Symbol">:</a> <a id="12065" href="Ordinals.Exponentiation.Taboos.html#11525" class="Bound">exp</a> <a id="12069" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a> <a id="12071" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="12074" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12076" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
    <a id="12083" href="Ordinals.Exponentiation.Taboos.html#12059" class="Function">eq₁</a> <a id="12087" class="Symbol">=</a> <a id="12089" href="Ordinals.Exponentiation.Taboos.html#11845" class="Bound">exp-zero</a> <a id="12098" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a>
    <a id="12104" href="Ordinals.Exponentiation.Taboos.html#12104" class="Function">eq₂</a> <a id="12108" class="Symbol">:</a> <a id="12110" href="Ordinals.Exponentiation.Taboos.html#11525" class="Bound">exp</a> <a id="12114" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a> <a id="12116" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="12119" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12121" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a>
    <a id="12127" href="Ordinals.Exponentiation.Taboos.html#12104" class="Function">eq₂</a> <a id="12131" class="Symbol">=</a> <a id="12133" href="Ordinals.Exponentiation.Specification.html#4041" class="Function">𝟙ₒ-neutral-exp</a> <a id="12148" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a> <a id="12150" class="Symbol">(</a><a id="12151" href="Ordinals.Exponentiation.Taboos.html#11525" class="Bound">exp</a> <a id="12155" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a><a id="12156" class="Symbol">)</a> <a id="12158" class="Symbol">(</a><a id="12159" href="Ordinals.Exponentiation.Taboos.html#11845" class="Bound">exp-zero</a> <a id="12168" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a><a id="12169" class="Symbol">)</a> <a id="12171" class="Symbol">(</a><a id="12172" href="Ordinals.Exponentiation.Taboos.html#11854" class="Bound">exp-succ</a> <a id="12181" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a><a id="12182" class="Symbol">)</a>

    <a id="12189" href="Ordinals.Exponentiation.Taboos.html#12189" class="Function">I</a> <a id="12191" class="Symbol">:</a> <a id="12193" href="Ordinals.Exponentiation.Taboos.html#11525" class="Bound">exp</a> <a id="12197" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a> <a id="12199" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="12202" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12204" href="Ordinals.Exponentiation.Taboos.html#11525" class="Bound">exp</a> <a id="12208" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a> <a id="12210" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
    <a id="12217" href="Ordinals.Exponentiation.Taboos.html#12189" class="Function">I</a> <a id="12219" class="Symbol">=</a> <a id="12221" href="Ordinals.Exponentiation.Taboos.html#11863" class="Bound">exp-mon</a> <a id="12229" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a> <a id="12231" href="Ordinals.Exponentiation.Taboos.html#11975" class="Function">α-not-zero</a> <a id="12242" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="12245" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="12248" class="Symbol">(</a><a id="12249" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="12260" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="12262" class="Symbol">)</a>

    <a id="12269" href="Ordinals.Exponentiation.Taboos.html#12269" class="Function">II</a> <a id="12272" class="Symbol">:</a> <a id="12274" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="12277" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12279" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a>
    <a id="12285" href="Ordinals.Exponentiation.Taboos.html#12269" class="Function">II</a> <a id="12288" class="Symbol">=</a> <a id="12290" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="12301" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴_</a> <a id="12305" href="Ordinals.Exponentiation.Taboos.html#12059" class="Function">eq₁</a> <a id="12309" href="Ordinals.Exponentiation.Taboos.html#12104" class="Function">eq₂</a> <a id="12313" href="Ordinals.Exponentiation.Taboos.html#12189" class="Function">I</a>

    <a id="12320" href="Ordinals.Exponentiation.Taboos.html#12320" class="Function">f</a> <a id="12322" class="Symbol">=</a> <a id="12324" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="12326" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="12329" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="12331" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a> <a id="12333" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="12336" href="Ordinals.Exponentiation.Taboos.html#12269" class="Function">II</a> <a id="12339" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

    <a id="12346" href="Ordinals.Exponentiation.Taboos.html#12346" class="Function">III</a> <a id="12350" class="Symbol">:</a> <a id="12352" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12354" href="Ordinals.Exponentiation.Taboos.html#12354" class="Bound">a</a> <a id="12356" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12358" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12360" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a> <a id="12362" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="12364" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12366" class="Symbol">(</a><a id="12367" href="Ordinals.Exponentiation.Taboos.html#12320" class="Function">f</a> <a id="12369" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="12371" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12373" href="Ordinals.Exponentiation.Taboos.html#12354" class="Bound">a</a><a id="12374" class="Symbol">)</a> <a id="12376" class="Symbol">→</a> <a id="12378" href="Ordinals.Exponentiation.Taboos.html#11871" class="Bound">P</a> <a id="12380" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12382" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12384" href="Ordinals.Exponentiation.Taboos.html#11871" class="Bound">P</a>
    <a id="12390" href="Ordinals.Exponentiation.Taboos.html#12346" class="Function">III</a> <a id="12394" class="Symbol">(</a><a id="12395" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12399" href="Ordinals.Exponentiation.Taboos.html#12399" class="Bound">p</a> <a id="12401" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12403" class="Symbol">_)</a> <a id="12406" class="Symbol">=</a> <a id="12408" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12412" href="Ordinals.Exponentiation.Taboos.html#12399" class="Bound">p</a>
    <a id="12418" href="Ordinals.Exponentiation.Taboos.html#12346" class="Function">III</a> <a id="12422" class="Symbol">(</a><a id="12423" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12427" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="12429" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12431" href="Ordinals.Exponentiation.Taboos.html#12431" class="Bound">r</a><a id="12432" class="Symbol">)</a> <a id="12434" class="Symbol">=</a> <a id="12436" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12440" class="Symbol">(λ</a> <a id="12443" href="Ordinals.Exponentiation.Taboos.html#12443" class="Bound">p</a> <a id="12445" class="Symbol">→</a> <a id="12447" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12454" class="Symbol">(</a><a id="12455" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12459" class="Symbol">(</a><a id="12460" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="12464" class="Symbol">(</a><a id="12465" href="Ordinals.Exponentiation.Taboos.html#12490" class="Function">h</a> <a id="12467" href="Ordinals.Exponentiation.Taboos.html#12443" class="Bound">p</a><a id="12468" class="Symbol">))))</a>
     <a id="12478" class="Keyword">where</a>
      <a id="12490" href="Ordinals.Exponentiation.Taboos.html#12490" class="Function">h</a> <a id="12492" class="Symbol">:</a> <a id="12494" class="Symbol">(</a><a id="12495" href="Ordinals.Exponentiation.Taboos.html#12495" class="Bound">p</a> <a id="12497" class="Symbol">:</a> <a id="12499" href="Ordinals.Exponentiation.Taboos.html#11871" class="Bound">P</a><a id="12500" class="Symbol">)</a> <a id="12502" class="Symbol">→</a> <a id="12504" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12506" href="Ordinals.Exponentiation.Taboos.html#12506" class="Bound">u</a> <a id="12508" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12510" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="12512" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12514" href="Ordinals.Exponentiation.Taboos.html#12506" class="Bound">u</a> <a id="12516" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12519" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="12522" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12524" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="12526" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12528" class="Symbol">(</a><a id="12529" href="Ordinals.Exponentiation.Taboos.html#12320" class="Function">f</a> <a id="12531" href="Ordinals.Exponentiation.Taboos.html#12506" class="Bound">u</a> <a id="12533" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12535" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12539" href="Ordinals.Exponentiation.Taboos.html#12495" class="Bound">p</a><a id="12540" class="Symbol">)</a>
      <a id="12548" href="Ordinals.Exponentiation.Taboos.html#12490" class="Function">h</a> <a id="12550" href="Ordinals.Exponentiation.Taboos.html#12550" class="Bound">p</a> <a id="12552" class="Symbol">=</a> <a id="12554" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="12587" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="12590" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a>
             <a id="12605" href="Ordinals.Exponentiation.Taboos.html#12320" class="Function">f</a>
             <a id="12620" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[</a> <a id="12622" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="12625" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">,</a> <a id="12627" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a> <a id="12629" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">]⟨</a> <a id="12632" href="Ordinals.Exponentiation.Taboos.html#12269" class="Function">II</a> <a id="12635" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">⟩-is-simulation</a>
             <a id="12664" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
             <a id="12679" class="Symbol">(</a><a id="12680" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12684" href="Ordinals.Exponentiation.Taboos.html#12550" class="Bound">p</a><a id="12685" class="Symbol">)</a>
             <a id="12700" class="Symbol">(</a><a id="12701" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="12713" class="Symbol">(λ</a> <a id="12716" href="Ordinals.Exponentiation.Taboos.html#12716" class="Bound">-</a> <a id="12718" class="Symbol">→</a> <a id="12720" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12724" href="Ordinals.Exponentiation.Taboos.html#12550" class="Bound">p</a> <a id="12726" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12729" href="Ordinals.Exponentiation.Taboos.html#11917" class="Function">α</a> <a id="12731" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12733" href="Ordinals.Exponentiation.Taboos.html#12716" class="Bound">-</a><a id="12734" class="Symbol">)</a> <a id="12736" href="Ordinals.Exponentiation.Taboos.html#12431" class="Bound">r</a> <a id="12738" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="12739" class="Symbol">)</a>

 <a id="12743" href="Ordinals.Exponentiation.Taboos.html#12743" class="Function">exponentiation-defined-everywhere-implies-EM</a>
  <a id="12790" class="Symbol">:</a> <a id="12792" class="Symbol">((</a><a id="12794" href="Ordinals.Exponentiation.Taboos.html#12794" class="Bound">α</a> <a id="12796" class="Symbol">:</a> <a id="12798" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12806" href="Ordinals.Exponentiation.Taboos.html#11539" class="Bound">𝓤</a><a id="12807" class="Symbol">)</a> <a id="12809" class="Symbol">→</a> <a id="12811" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="12834" href="Ordinals.Exponentiation.Taboos.html#12794" class="Bound">α</a> <a id="12836" class="Symbol">(</a><a id="12837" href="Ordinals.Exponentiation.Taboos.html#11525" class="Bound">exp</a> <a id="12841" href="Ordinals.Exponentiation.Taboos.html#12794" class="Bound">α</a><a id="12842" class="Symbol">))</a>
  <a id="12847" class="Symbol">→</a> <a id="12849" class="Symbol">((</a><a id="12851" href="Ordinals.Exponentiation.Taboos.html#12851" class="Bound">α</a> <a id="12853" class="Symbol">:</a> <a id="12855" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12863" href="Ordinals.Exponentiation.Taboos.html#11539" class="Bound">𝓤</a><a id="12864" class="Symbol">)</a> <a id="12866" class="Symbol">→</a> <a id="12868" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="12891" href="Ordinals.Exponentiation.Taboos.html#12851" class="Bound">α</a> <a id="12893" class="Symbol">(</a><a id="12894" href="Ordinals.Exponentiation.Taboos.html#11525" class="Bound">exp</a> <a id="12898" href="Ordinals.Exponentiation.Taboos.html#12851" class="Bound">α</a><a id="12899" class="Symbol">))</a>
  <a id="12904" class="Symbol">→</a> <a id="12906" class="Symbol">((</a><a id="12908" href="Ordinals.Exponentiation.Taboos.html#12908" class="Bound">α</a> <a id="12910" class="Symbol">:</a> <a id="12912" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12920" href="Ordinals.Exponentiation.Taboos.html#11539" class="Bound">𝓤</a><a id="12921" class="Symbol">)</a> <a id="12923" class="Symbol">→</a> <a id="12925" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="12947" href="Ordinals.Exponentiation.Taboos.html#12908" class="Bound">α</a> <a id="12949" class="Symbol">(</a><a id="12950" href="Ordinals.Exponentiation.Taboos.html#11525" class="Bound">exp</a> <a id="12954" href="Ordinals.Exponentiation.Taboos.html#12908" class="Bound">α</a><a id="12955" class="Symbol">))</a>
  <a id="12960" class="Symbol">→</a> <a id="12962" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="12965" href="Ordinals.Exponentiation.Taboos.html#11539" class="Bound">𝓤</a>
 <a id="12968" href="Ordinals.Exponentiation.Taboos.html#12743" class="Function">exponentiation-defined-everywhere-implies-EM</a> <a id="13013" href="Ordinals.Exponentiation.Taboos.html#13013" class="Bound">exp-zero</a> <a id="13022" href="Ordinals.Exponentiation.Taboos.html#13022" class="Bound">exp-succ</a> <a id="13031" href="Ordinals.Exponentiation.Taboos.html#13031" class="Bound">exp-sup</a> <a id="13039" class="Symbol">=</a>
  <a id="13043" href="Ordinals.Exponentiation.Taboos.html#11574" class="Function">exponentiation-defined-everywhere-implies-EM&#39;</a>
   <a id="13092" href="Ordinals.Exponentiation.Taboos.html#13013" class="Bound">exp-zero</a>
   <a id="13104" href="Ordinals.Exponentiation.Taboos.html#13022" class="Bound">exp-succ</a>
   <a id="13116" class="Symbol">(λ</a> <a id="13119" href="Ordinals.Exponentiation.Taboos.html#13119" class="Bound">α</a> <a id="13121" href="Ordinals.Exponentiation.Taboos.html#13121" class="Bound">ν</a> <a id="13123" class="Symbol">→</a> <a id="13125" href="Ordinals.SupremaPreservation.html#6766" class="Function">is-monotone-if-preserves-inhabited-suprema</a> <a id="13168" class="Symbol">(</a><a id="13169" href="Ordinals.Exponentiation.Taboos.html#11525" class="Bound">exp</a> <a id="13173" href="Ordinals.Exponentiation.Taboos.html#13119" class="Bound">α</a><a id="13174" class="Symbol">)</a> <a id="13176" class="Symbol">(</a><a id="13177" href="Ordinals.Exponentiation.Taboos.html#13031" class="Bound">exp-sup</a> <a id="13185" href="Ordinals.Exponentiation.Taboos.html#13119" class="Bound">α</a> <a id="13187" href="Ordinals.Exponentiation.Taboos.html#13121" class="Bound">ν</a><a id="13188" class="Symbol">))</a>

<a id="13192" class="Markup">\end{code}</a><a id="13202" class="Background">

And conversely, as is well known, excluded middle gives an exponentiation
function that is defined everywhere.

Below, we use excluded middle to decide if an ordinal α is zero or not, and if
not, to construct α&#39; such that α = 𝟙ₒ +ₒ α&#39;. From there, we can use our concrete
construction from Ordinals.Exponentiation.DecreasingList, but other choices are
also possible, including, for example, using the abstract construction from
Ordinals.Exponentiation.Supremum.

</a><a id="13667" class="Markup">\begin{code}</a>

<a id="𝟘^_"></a><a id="13681" href="Ordinals.Exponentiation.Taboos.html#13681" class="Function Operator">𝟘^_</a> <a id="13685" class="Symbol">:</a> <a id="13687" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13695" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13697" class="Symbol">→</a> <a id="13699" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13707" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="13709" href="Ordinals.Exponentiation.Taboos.html#13681" class="Function Operator">𝟘^_</a> <a id="13713" class="Symbol">{</a><a id="13714" href="Ordinals.Exponentiation.Taboos.html#13714" class="Bound">𝓤</a><a id="13715" class="Symbol">}</a> <a id="13717" href="Ordinals.Exponentiation.Taboos.html#13717" class="Bound">β</a> <a id="13719" class="Symbol">=</a> <a id="13721" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="13734" class="Symbol">(</a><a id="13735" href="Ordinals.Exponentiation.Taboos.html#13717" class="Bound">β</a> <a id="13737" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="13740" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="13742" class="Symbol">{</a><a id="13743" href="Ordinals.Exponentiation.Taboos.html#13714" class="Bound">𝓤</a><a id="13744" class="Symbol">})</a> <a id="13747" class="Symbol">(</a><a id="13748" href="Ordinals.Equivalence.html#8761" class="Function">≃ₒ-is-prop-valued</a> <a id="13766" href="Ordinals.Exponentiation.Taboos.html#665" class="Function">fe&#39;</a> <a id="13770" href="Ordinals.Exponentiation.Taboos.html#13717" class="Bound">β</a> <a id="13772" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="13774" class="Symbol">)</a>

<a id="𝟘^-zero-spec"></a><a id="13777" href="Ordinals.Exponentiation.Taboos.html#13777" class="Function">𝟘^-zero-spec</a> <a id="13790" class="Symbol">:</a> <a id="13792" href="Ordinals.Exponentiation.Taboos.html#13681" class="Function Operator">𝟘^</a> <a id="13795" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="13798" class="Symbol">{</a><a id="13799" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13800" class="Symbol">}</a> <a id="13802" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13804" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
<a id="13807" href="Ordinals.Exponentiation.Taboos.html#13777" class="Function">𝟘^-zero-spec</a> <a id="13820" class="Symbol">{</a><a id="13821" href="Ordinals.Exponentiation.Taboos.html#13821" class="Bound">𝓤</a><a id="13822" class="Symbol">}</a> <a id="13824" class="Symbol">=</a> <a id="13826" href="Ordinals.Propositions.html#1234" class="Function">prop-ordinal-＝</a>
                    <a id="13861" class="Symbol">(</a><a id="13862" href="Ordinals.Equivalence.html#8761" class="Function">≃ₒ-is-prop-valued</a> <a id="13880" href="Ordinals.Exponentiation.Taboos.html#665" class="Function">fe&#39;</a> <a id="13884" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="13887" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="13889" class="Symbol">)</a> <a id="13891" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>
                    <a id="13921" class="Symbol">(λ</a> <a id="13924" href="Ordinals.Exponentiation.Taboos.html#13924" class="Bound">_</a> <a id="13926" class="Symbol">→</a> <a id="13928" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="13929" class="Symbol">)</a> <a id="13931" class="Symbol">(λ</a> <a id="13934" href="Ordinals.Exponentiation.Taboos.html#13934" class="Bound">_</a> <a id="13936" class="Symbol">→</a> <a id="13938" class="Symbol">(</a><a id="13939" href="Ordinals.Equivalence.html#3431" class="Function">≃ₒ-refl</a> <a id="13947" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="13949" class="Symbol">))</a>

<a id="𝟘^-succ-spec"></a><a id="13953" href="Ordinals.Exponentiation.Taboos.html#13953" class="Function">𝟘^-succ-spec</a> <a id="13966" class="Symbol">:</a> <a id="13968" class="Symbol">(</a><a id="13969" href="Ordinals.Exponentiation.Taboos.html#13969" class="Bound">β</a> <a id="13971" class="Symbol">:</a> <a id="13973" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13981" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13982" class="Symbol">)</a> <a id="13984" class="Symbol">→</a> <a id="13986" href="Ordinals.Exponentiation.Taboos.html#13681" class="Function Operator">𝟘^</a> <a id="13989" class="Symbol">(</a><a id="13990" href="Ordinals.Exponentiation.Taboos.html#13969" class="Bound">β</a> <a id="13992" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="13995" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="13997" class="Symbol">)</a> <a id="13999" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14001" class="Symbol">(</a><a id="14002" href="Ordinals.Exponentiation.Taboos.html#13681" class="Function Operator">𝟘^</a> <a id="14005" href="Ordinals.Exponentiation.Taboos.html#13969" class="Bound">β</a><a id="14006" class="Symbol">)</a> <a id="14008" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14011" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="14014" class="Symbol">{</a><a id="14015" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14016" class="Symbol">}</a>
<a id="14018" href="Ordinals.Exponentiation.Taboos.html#13953" class="Function">𝟘^-succ-spec</a> <a id="14031" class="Symbol">{</a><a id="14032" href="Ordinals.Exponentiation.Taboos.html#14032" class="Bound">𝓤</a><a id="14033" class="Symbol">}</a> <a id="14035" href="Ordinals.Exponentiation.Taboos.html#14035" class="Bound">β</a> <a id="14037" class="Symbol">=</a> <a id="14039" href="Ordinals.Exponentiation.Taboos.html#14143" class="Function">eq</a> <a id="14042" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14044" href="Ordinals.MultiplicationProperties.html#1188" class="Function">×ₒ-𝟘ₒ-right</a> <a id="14056" class="Symbol">(</a><a id="14057" href="Ordinals.Exponentiation.Taboos.html#13681" class="Function Operator">𝟘^</a> <a id="14060" href="Ordinals.Exponentiation.Taboos.html#14035" class="Bound">β</a><a id="14061" class="Symbol">)</a> <a id="14063" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
 <a id="14067" class="Keyword">where</a>
  <a id="14075" href="Ordinals.Exponentiation.Taboos.html#14075" class="Function">f</a> <a id="14077" class="Symbol">:</a> <a id="14079" class="Symbol">(</a><a id="14080" href="Ordinals.Exponentiation.Taboos.html#14035" class="Bound">β</a> <a id="14082" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14085" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14087" class="Symbol">)</a> <a id="14089" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="14092" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="14095" class="Symbol">→</a> <a id="14097" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="14101" href="Ordinals.Exponentiation.Taboos.html#14075" class="Function">f</a> <a id="14103" href="Ordinals.Exponentiation.Taboos.html#14103" class="Bound">e</a> <a id="14105" class="Symbol">=</a> <a id="14107" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="14117" class="Symbol">(</a><a id="14118" href="Ordinals.Exponentiation.Taboos.html#14035" class="Bound">β</a> <a id="14120" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14123" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14125" class="Symbol">)</a> <a id="14127" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="14130" href="Ordinals.Exponentiation.Taboos.html#14103" class="Bound">e</a> <a id="14132" class="Symbol">(</a><a id="14133" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14137" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14138" class="Symbol">)</a>

  <a id="14143" href="Ordinals.Exponentiation.Taboos.html#14143" class="Function">eq</a> <a id="14146" class="Symbol">:</a>  <a id="14149" href="Ordinals.Exponentiation.Taboos.html#13681" class="Function Operator">𝟘^</a> <a id="14152" class="Symbol">(</a><a id="14153" href="Ordinals.Exponentiation.Taboos.html#14035" class="Bound">β</a> <a id="14155" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14158" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14160" class="Symbol">)</a> <a id="14162" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14164" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
  <a id="14169" href="Ordinals.Exponentiation.Taboos.html#14143" class="Function">eq</a> <a id="14172" class="Symbol">=</a> <a id="14174" href="Ordinals.Propositions.html#1234" class="Function">prop-ordinal-＝</a>
        <a id="14197" class="Symbol">(</a><a id="14198" href="Ordinals.Equivalence.html#8761" class="Function">≃ₒ-is-prop-valued</a> <a id="14216" href="Ordinals.Exponentiation.Taboos.html#665" class="Function">fe&#39;</a> <a id="14220" class="Symbol">(</a><a id="14221" href="Ordinals.Exponentiation.Taboos.html#14035" class="Bound">β</a> <a id="14223" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14226" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14228" class="Symbol">)</a> <a id="14230" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="14232" class="Symbol">)</a> <a id="14234" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>
        <a id="14252" href="Ordinals.Exponentiation.Taboos.html#14075" class="Function">f</a> <a id="14254" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

<a id="𝟘^-sup-spec"></a><a id="14262" href="Ordinals.Exponentiation.Taboos.html#14262" class="Function">𝟘^-sup-spec</a> <a id="14274" class="Symbol">:</a> <a id="14276" class="Symbol">(</a><a id="14277" href="Ordinals.Exponentiation.Taboos.html#14277" class="Bound">β</a> <a id="14279" class="Symbol">:</a> <a id="14281" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14289" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14290" class="Symbol">)</a> <a id="14292" class="Symbol">→</a> <a id="14294" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="14296" class="Symbol">(</a><a id="14297" href="Ordinals.Exponentiation.Taboos.html#14277" class="Bound">β</a> <a id="14299" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14301" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="14303" class="Symbol">)</a> <a id="14305" class="Symbol">→</a> <a id="14307" class="Symbol">(</a><a id="14308" href="Ordinals.Exponentiation.Taboos.html#13681" class="Function Operator">𝟘^</a> <a id="14311" href="Ordinals.Exponentiation.Taboos.html#14277" class="Bound">β</a><a id="14312" class="Symbol">)</a> <a id="14314" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14316" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
<a id="14319" href="Ordinals.Exponentiation.Taboos.html#14262" class="Function">𝟘^-sup-spec</a> <a id="14331" href="Ordinals.Exponentiation.Taboos.html#14331" class="Bound">β</a> <a id="14333" href="Ordinals.Exponentiation.Taboos.html#14333" class="Bound">β-ne</a> <a id="14338" class="Symbol">=</a> <a id="14340" href="Ordinals.Propositions.html#1234" class="Function">prop-ordinal-＝</a>
                      <a id="14377" class="Symbol">(</a><a id="14378" href="Ordinals.Equivalence.html#8761" class="Function">≃ₒ-is-prop-valued</a> <a id="14396" href="Ordinals.Exponentiation.Taboos.html#665" class="Function">fe&#39;</a> <a id="14400" href="Ordinals.Exponentiation.Taboos.html#14331" class="Bound">β</a> <a id="14402" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="14404" class="Symbol">)</a> <a id="14406" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>
                      <a id="14438" class="Symbol">(λ</a> <a id="14441" href="Ordinals.Exponentiation.Taboos.html#14441" class="Bound">e</a> <a id="14443" class="Symbol">→</a> <a id="14445" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="14452" class="Symbol">(</a><a id="14453" href="Ordinals.Exponentiation.Taboos.html#14333" class="Bound">β-ne</a> <a id="14458" class="Symbol">(</a><a id="14459" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="14467" class="Symbol">(</a><a id="14468" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a> <a id="14471" class="Symbol">_)</a> <a id="14474" href="Ordinals.Exponentiation.Taboos.html#665" class="Function">fe&#39;</a> <a id="14478" class="Symbol">_</a> <a id="14480" class="Symbol">_</a> <a id="14482" href="Ordinals.Exponentiation.Taboos.html#14441" class="Bound">e</a><a id="14483" class="Symbol">)))</a>
                      <a id="14509" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

<a id="14517" class="Markup">\end{code}</a><a id="14527" class="Background">

We now explicitly include a zero case in the supremum specification:

</a><a id="14599" class="Markup">\begin{code}</a>

<a id="exp-specification-sup-revised"></a><a id="14613" href="Ordinals.Exponentiation.Taboos.html#14613" class="Function">exp-specification-sup-revised</a> <a id="14643" class="Symbol">:</a> <a id="14645" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14653" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14655" class="Symbol">→</a> <a id="14657" class="Symbol">(</a><a id="14658" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14666" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14668" class="Symbol">→</a> <a id="14670" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14678" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14679" class="Symbol">)</a> <a id="14681" class="Symbol">→</a> <a id="14683" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14685" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="14687" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="14689" href="Ordinals.Exponentiation.Taboos.html#14613" class="Function">exp-specification-sup-revised</a> <a id="14719" class="Symbol">{</a><a id="14720" href="Ordinals.Exponentiation.Taboos.html#14720" class="Bound">𝓤</a><a id="14721" class="Symbol">}</a> <a id="14723" href="Ordinals.Exponentiation.Taboos.html#14723" class="Bound">α</a> <a id="14725" href="Ordinals.Exponentiation.Taboos.html#14725" class="Bound">exp</a> <a id="14729" class="Symbol">=</a>
   <a id="14734" href="Ordinals.Exponentiation.Specification.html#2211" class="Function">exp-specification-sup</a> <a id="14756" href="Ordinals.Exponentiation.Taboos.html#14723" class="Bound">α</a> <a id="14758" href="Ordinals.Exponentiation.Taboos.html#14725" class="Bound">exp</a>
 <a id="14763" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14765" class="Symbol">(</a><a id="14766" href="Ordinals.Exponentiation.Taboos.html#14723" class="Bound">α</a> <a id="14768" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14770" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="14773" class="Symbol">→</a> <a id="14775" class="Symbol">(</a><a id="14776" href="Ordinals.Exponentiation.Taboos.html#14776" class="Bound">β</a> <a id="14778" class="Symbol">:</a> <a id="14780" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14788" href="Ordinals.Exponentiation.Taboos.html#14720" class="Bound">𝓤</a><a id="14789" class="Symbol">)</a> <a id="14791" class="Symbol">→</a> <a id="14793" href="Ordinals.Exponentiation.Taboos.html#14776" class="Bound">β</a> <a id="14795" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="14797" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="14800" class="Symbol">→</a> <a id="14802" href="Ordinals.Exponentiation.Taboos.html#14725" class="Bound">exp</a> <a id="14806" href="Ordinals.Exponentiation.Taboos.html#14776" class="Bound">β</a> <a id="14808" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14810" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="14812" class="Symbol">)</a>

<a id="exp-full-specification"></a><a id="14815" href="Ordinals.Exponentiation.Taboos.html#14815" class="Function">exp-full-specification</a> <a id="14838" class="Symbol">:</a> <a id="14840" class="Symbol">(</a><a id="14841" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14849" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14851" class="Symbol">→</a> <a id="14853" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14861" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14863" class="Symbol">→</a> <a id="14865" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14873" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14874" class="Symbol">)</a> <a id="14876" class="Symbol">→</a> <a id="14878" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14880" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="14882" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="14884" href="Ordinals.Exponentiation.Taboos.html#14815" class="Function">exp-full-specification</a> <a id="14907" class="Symbol">{</a><a id="14908" href="Ordinals.Exponentiation.Taboos.html#14908" class="Bound">𝓤</a><a id="14909" class="Symbol">}</a> <a id="14911" href="Ordinals.Exponentiation.Taboos.html#14911" class="Bound">exp</a> <a id="14915" class="Symbol">=</a>
   <a id="14920" class="Symbol">((</a><a id="14922" href="Ordinals.Exponentiation.Taboos.html#14922" class="Bound">α</a> <a id="14924" class="Symbol">:</a> <a id="14926" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14934" href="Ordinals.Exponentiation.Taboos.html#14908" class="Bound">𝓤</a><a id="14935" class="Symbol">)</a> <a id="14937" class="Symbol">→</a> <a id="14939" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="14962" href="Ordinals.Exponentiation.Taboos.html#14922" class="Bound">α</a> <a id="14964" class="Symbol">(</a><a id="14965" href="Ordinals.Exponentiation.Taboos.html#14911" class="Bound">exp</a> <a id="14969" href="Ordinals.Exponentiation.Taboos.html#14922" class="Bound">α</a><a id="14970" class="Symbol">))</a>
 <a id="14974" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14976" class="Symbol">((</a><a id="14978" href="Ordinals.Exponentiation.Taboos.html#14978" class="Bound">α</a> <a id="14980" class="Symbol">:</a> <a id="14982" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14990" href="Ordinals.Exponentiation.Taboos.html#14908" class="Bound">𝓤</a><a id="14991" class="Symbol">)</a> <a id="14993" class="Symbol">→</a> <a id="14995" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="15018" href="Ordinals.Exponentiation.Taboos.html#14978" class="Bound">α</a> <a id="15020" class="Symbol">(</a><a id="15021" href="Ordinals.Exponentiation.Taboos.html#14911" class="Bound">exp</a> <a id="15025" href="Ordinals.Exponentiation.Taboos.html#14978" class="Bound">α</a><a id="15026" class="Symbol">))</a>
 <a id="15030" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15032" class="Symbol">((</a><a id="15034" href="Ordinals.Exponentiation.Taboos.html#15034" class="Bound">α</a> <a id="15036" class="Symbol">:</a> <a id="15038" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15046" href="Ordinals.Exponentiation.Taboos.html#14908" class="Bound">𝓤</a><a id="15047" class="Symbol">)</a> <a id="15049" class="Symbol">→</a> <a id="15051" href="Ordinals.Exponentiation.Taboos.html#14613" class="Function">exp-specification-sup-revised</a> <a id="15081" href="Ordinals.Exponentiation.Taboos.html#15034" class="Bound">α</a> <a id="15083" class="Symbol">(</a><a id="15084" href="Ordinals.Exponentiation.Taboos.html#14911" class="Bound">exp</a> <a id="15088" href="Ordinals.Exponentiation.Taboos.html#15034" class="Bound">α</a><a id="15089" class="Symbol">))</a>

<a id="Has-trichotomous-least-element-or-is-zero-gives-full-exponentiation"></a><a id="15093" href="Ordinals.Exponentiation.Taboos.html#15093" class="Function">Has-trichotomous-least-element-or-is-zero-gives-full-exponentiation</a>
 <a id="15162" class="Symbol">:</a> <a id="15164" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20272" class="Function">Has-trichotomous-least-element-or-is-zero</a>
 <a id="15207" class="Symbol">→</a> <a id="15209" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15211" href="Ordinals.Exponentiation.Taboos.html#15211" class="Bound">exp</a> <a id="15215" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15217" class="Symbol">(</a><a id="15218" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15226" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15228" class="Symbol">→</a> <a id="15230" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15238" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15240" class="Symbol">→</a> <a id="15242" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15251" class="Symbol">)</a> <a id="15253" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15255" href="Ordinals.Exponentiation.Taboos.html#14815" class="Function">exp-full-specification</a> <a id="15278" href="Ordinals.Exponentiation.Taboos.html#15211" class="Bound">exp</a>
<a id="15282" href="Ordinals.Exponentiation.Taboos.html#15093" class="Function">Has-trichotomous-least-element-or-is-zero-gives-full-exponentiation</a> <a id="15350" class="Symbol">{</a><a id="15351" href="Ordinals.Exponentiation.Taboos.html#15351" class="Bound">𝓤</a><a id="15352" class="Symbol">}</a> <a id="15354" href="Ordinals.Exponentiation.Taboos.html#15354" class="Bound">κ</a> <a id="15356" class="Symbol">=</a>
 <a id="15359" href="Ordinals.Exponentiation.Taboos.html#15583" class="Function">exp</a> <a id="15363" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15365" href="Ordinals.Exponentiation.Taboos.html#16529" class="Function">exp-spec</a>
  <a id="15376" class="Keyword">where</a>
   <a id="15385" href="Ordinals.Exponentiation.Taboos.html#15385" class="Function">exp-aux</a> <a id="15393" class="Symbol">:</a> <a id="15395" class="Symbol">(</a><a id="15396" href="Ordinals.Exponentiation.Taboos.html#15396" class="Bound">α</a> <a id="15398" class="Symbol">:</a> <a id="15400" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15408" href="Ordinals.Exponentiation.Taboos.html#15351" class="Bound">𝓤</a><a id="15409" class="Symbol">)</a>
           <a id="15422" class="Symbol">→</a> <a id="15424" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20118" class="Function">has-trichotomous-least-element-or-is-zero</a> <a id="15466" href="Ordinals.Exponentiation.Taboos.html#15396" class="Bound">α</a>
           <a id="15479" class="Symbol">→</a> <a id="15481" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15489" href="Ordinals.Exponentiation.Taboos.html#15351" class="Bound">𝓤</a> <a id="15491" class="Symbol">→</a> <a id="15493" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15501" href="Ordinals.Exponentiation.Taboos.html#15351" class="Bound">𝓤</a>
   <a id="15506" href="Ordinals.Exponentiation.Taboos.html#15385" class="Function">exp-aux</a> <a id="15514" href="Ordinals.Exponentiation.Taboos.html#15514" class="Bound">α</a> <a id="15516" class="Symbol">(</a><a id="15517" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15521" href="Ordinals.Exponentiation.Taboos.html#15521" class="Bound">h</a><a id="15522" class="Symbol">)</a> <a id="15524" href="Ordinals.Exponentiation.Taboos.html#15524" class="Bound">β</a> <a id="15526" class="Symbol">=</a> <a id="15528" href="Ordinals.Exponentiation.DecreasingList.html#19020" class="Function">exponentiationᴸ</a> <a id="15544" href="Ordinals.Exponentiation.Taboos.html#15514" class="Bound">α</a> <a id="15546" href="Ordinals.Exponentiation.Taboos.html#15521" class="Bound">h</a> <a id="15548" href="Ordinals.Exponentiation.Taboos.html#15524" class="Bound">β</a>
   <a id="15553" href="Ordinals.Exponentiation.Taboos.html#15385" class="Function">exp-aux</a> <a id="15561" href="Ordinals.Exponentiation.Taboos.html#15561" class="Bound">α</a> <a id="15563" class="Symbol">(</a><a id="15564" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15568" class="Symbol">_)</a> <a id="15571" href="Ordinals.Exponentiation.Taboos.html#15571" class="Bound">β</a> <a id="15573" class="Symbol">=</a> <a id="15575" href="Ordinals.Exponentiation.Taboos.html#13681" class="Function Operator">𝟘^</a> <a id="15578" href="Ordinals.Exponentiation.Taboos.html#15571" class="Bound">β</a>
   <a id="15583" href="Ordinals.Exponentiation.Taboos.html#15583" class="Function">exp</a> <a id="15587" class="Symbol">:</a> <a id="15589" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15597" href="Ordinals.Exponentiation.Taboos.html#15351" class="Bound">𝓤</a> <a id="15599" class="Symbol">→</a> <a id="15601" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15609" href="Ordinals.Exponentiation.Taboos.html#15351" class="Bound">𝓤</a> <a id="15611" class="Symbol">→</a> <a id="15613" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15621" href="Ordinals.Exponentiation.Taboos.html#15351" class="Bound">𝓤</a>
   <a id="15626" href="Ordinals.Exponentiation.Taboos.html#15583" class="Function">exp</a> <a id="15630" href="Ordinals.Exponentiation.Taboos.html#15630" class="Bound">α</a> <a id="15632" class="Symbol">=</a> <a id="15634" href="Ordinals.Exponentiation.Taboos.html#15385" class="Function">exp-aux</a> <a id="15642" href="Ordinals.Exponentiation.Taboos.html#15630" class="Bound">α</a> <a id="15644" class="Symbol">(</a><a id="15645" href="Ordinals.Exponentiation.Taboos.html#15354" class="Bound">κ</a> <a id="15647" href="Ordinals.Exponentiation.Taboos.html#15630" class="Bound">α</a><a id="15648" class="Symbol">)</a>

   <a id="15654" href="Ordinals.Exponentiation.Taboos.html#15654" class="Function">spec₀</a> <a id="15660" class="Symbol">:</a> <a id="15662" class="Symbol">(</a><a id="15663" href="Ordinals.Exponentiation.Taboos.html#15663" class="Bound">α</a> <a id="15665" class="Symbol">:</a> <a id="15667" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15675" href="Ordinals.Exponentiation.Taboos.html#15351" class="Bound">𝓤</a><a id="15676" class="Symbol">)</a> <a id="15678" class="Symbol">(</a><a id="15679" href="Ordinals.Exponentiation.Taboos.html#15679" class="Bound">κ</a> <a id="15681" class="Symbol">:</a> <a id="15683" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20118" class="Function">has-trichotomous-least-element-or-is-zero</a> <a id="15725" href="Ordinals.Exponentiation.Taboos.html#15663" class="Bound">α</a><a id="15726" class="Symbol">)</a>
         <a id="15737" class="Symbol">→</a> <a id="15739" href="Ordinals.Exponentiation.Specification.html#1735" class="Function">exp-specification-zero</a> <a id="15762" href="Ordinals.Exponentiation.Taboos.html#15663" class="Bound">α</a> <a id="15764" class="Symbol">(</a><a id="15765" href="Ordinals.Exponentiation.Taboos.html#15385" class="Function">exp-aux</a> <a id="15773" href="Ordinals.Exponentiation.Taboos.html#15663" class="Bound">α</a> <a id="15775" href="Ordinals.Exponentiation.Taboos.html#15679" class="Bound">κ</a><a id="15776" class="Symbol">)</a>
   <a id="15781" href="Ordinals.Exponentiation.Taboos.html#15654" class="Function">spec₀</a> <a id="15787" href="Ordinals.Exponentiation.Taboos.html#15787" class="Bound">α</a> <a id="15789" class="Symbol">(</a><a id="15790" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15794" href="Ordinals.Exponentiation.Taboos.html#15794" class="Bound">h</a><a id="15795" class="Symbol">)</a>    <a id="15800" class="Symbol">=</a> <a id="15802" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7052" class="Function">exponentiationᴸ-satisfies-zero-specification</a> <a id="15847" href="Ordinals.Exponentiation.Taboos.html#15787" class="Bound">α</a> <a id="15849" href="Ordinals.Exponentiation.Taboos.html#15794" class="Bound">h</a>
   <a id="15854" href="Ordinals.Exponentiation.Taboos.html#15654" class="Function">spec₀</a> <a id="15860" href="Ordinals.Exponentiation.Taboos.html#15860" class="Bound">α</a> <a id="15862" class="Symbol">(</a><a id="15863" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15867" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="15871" class="Symbol">)</a> <a id="15873" class="Symbol">=</a> <a id="15875" href="Ordinals.Exponentiation.Taboos.html#13777" class="Function">𝟘^-zero-spec</a>

   <a id="15892" href="Ordinals.Exponentiation.Taboos.html#15892" class="Function">spec₊</a> <a id="15898" class="Symbol">:</a> <a id="15900" class="Symbol">(</a><a id="15901" href="Ordinals.Exponentiation.Taboos.html#15901" class="Bound">α</a> <a id="15903" class="Symbol">:</a> <a id="15905" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15913" href="Ordinals.Exponentiation.Taboos.html#15351" class="Bound">𝓤</a><a id="15914" class="Symbol">)</a> <a id="15916" class="Symbol">(</a><a id="15917" href="Ordinals.Exponentiation.Taboos.html#15917" class="Bound">κ</a> <a id="15919" class="Symbol">:</a> <a id="15921" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20118" class="Function">has-trichotomous-least-element-or-is-zero</a> <a id="15963" href="Ordinals.Exponentiation.Taboos.html#15901" class="Bound">α</a><a id="15964" class="Symbol">)</a>
         <a id="15975" class="Symbol">→</a> <a id="15977" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="16000" href="Ordinals.Exponentiation.Taboos.html#15901" class="Bound">α</a> <a id="16002" class="Symbol">(</a><a id="16003" href="Ordinals.Exponentiation.Taboos.html#15385" class="Function">exp-aux</a> <a id="16011" href="Ordinals.Exponentiation.Taboos.html#15901" class="Bound">α</a> <a id="16013" href="Ordinals.Exponentiation.Taboos.html#15917" class="Bound">κ</a><a id="16014" class="Symbol">)</a>
   <a id="16019" href="Ordinals.Exponentiation.Taboos.html#15892" class="Function">spec₊</a> <a id="16025" href="Ordinals.Exponentiation.Taboos.html#16025" class="Bound">α</a> <a id="16027" class="Symbol">(</a><a id="16028" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16032" href="Ordinals.Exponentiation.Taboos.html#16032" class="Bound">h</a><a id="16033" class="Symbol">)</a>    <a id="16038" class="Symbol">=</a> <a id="16040" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7366" class="Function">exponentiationᴸ-satisfies-succ-specification</a> <a id="16085" href="Ordinals.Exponentiation.Taboos.html#16025" class="Bound">α</a> <a id="16087" href="Ordinals.Exponentiation.Taboos.html#16032" class="Bound">h</a>
   <a id="16092" href="Ordinals.Exponentiation.Taboos.html#15892" class="Function">spec₊</a> <a id="16098" href="Ordinals.Exponentiation.Taboos.html#16098" class="Bound">α</a> <a id="16100" class="Symbol">(</a><a id="16101" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16105" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16109" class="Symbol">)</a> <a id="16111" class="Symbol">=</a> <a id="16113" href="Ordinals.Exponentiation.Taboos.html#13953" class="Function">𝟘^-succ-spec</a>

   <a id="16130" href="Ordinals.Exponentiation.Taboos.html#16130" class="Function">specₛ</a> <a id="16136" class="Symbol">:</a> <a id="16138" class="Symbol">(</a><a id="16139" href="Ordinals.Exponentiation.Taboos.html#16139" class="Bound">α</a> <a id="16141" class="Symbol">:</a> <a id="16143" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16151" href="Ordinals.Exponentiation.Taboos.html#15351" class="Bound">𝓤</a><a id="16152" class="Symbol">)</a> <a id="16154" class="Symbol">(</a><a id="16155" href="Ordinals.Exponentiation.Taboos.html#16155" class="Bound">κ</a> <a id="16157" class="Symbol">:</a> <a id="16159" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20118" class="Function">has-trichotomous-least-element-or-is-zero</a> <a id="16201" href="Ordinals.Exponentiation.Taboos.html#16139" class="Bound">α</a><a id="16202" class="Symbol">)</a>
         <a id="16213" class="Symbol">→</a> <a id="16215" href="Ordinals.Exponentiation.Taboos.html#14613" class="Function">exp-specification-sup-revised</a> <a id="16245" href="Ordinals.Exponentiation.Taboos.html#16139" class="Bound">α</a> <a id="16247" class="Symbol">(</a><a id="16248" href="Ordinals.Exponentiation.Taboos.html#15385" class="Function">exp-aux</a> <a id="16256" href="Ordinals.Exponentiation.Taboos.html#16139" class="Bound">α</a> <a id="16258" href="Ordinals.Exponentiation.Taboos.html#16155" class="Bound">κ</a><a id="16259" class="Symbol">)</a>
   <a id="16264" href="Ordinals.Exponentiation.Taboos.html#16130" class="Function">specₛ</a> <a id="16270" href="Ordinals.Exponentiation.Taboos.html#16270" class="Bound">α</a> <a id="16272" class="Symbol">(</a><a id="16273" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16277" href="Ordinals.Exponentiation.Taboos.html#16277" class="Bound">h</a><a id="16278" class="Symbol">@(</a><a id="16280" href="Ordinals.Exponentiation.Taboos.html#16280" class="Bound">x₀</a> <a id="16283" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16285" class="Symbol">_))</a> <a id="16289" class="Symbol">=</a> <a id="16291" href="Ordinals.Exponentiation.PropertiesViaTransport.html#7740" class="Function">exponentiationᴸ-satisfies-sup-specification</a> <a id="16335" href="Ordinals.Exponentiation.Taboos.html#16270" class="Bound">α</a> <a id="16337" href="Ordinals.Exponentiation.Taboos.html#16277" class="Bound">h</a> <a id="16339" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                              <a id="16371" class="Symbol">(λ</a> <a id="16374" href="Ordinals.Exponentiation.Taboos.html#16374" class="Bound">α-is-zero</a> <a id="16384" class="Symbol">→</a> <a id="16386" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16393" class="Symbol">(</a><a id="16394" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="16403" href="Ordinals.Exponentiation.Taboos.html#16374" class="Bound">α-is-zero</a> <a id="16413" href="Ordinals.Exponentiation.Taboos.html#16280" class="Bound">x₀</a><a id="16415" class="Symbol">))</a>
   <a id="16421" href="Ordinals.Exponentiation.Taboos.html#16130" class="Function">specₛ</a> <a id="16427" href="Ordinals.Exponentiation.Taboos.html#16427" class="Bound">α</a> <a id="16429" class="Symbol">(</a><a id="16430" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16434" href="Ordinals.Exponentiation.Taboos.html#16434" class="Bound">r</a><a id="16435" class="Symbol">)</a> <a id="16437" class="Symbol">=</a> <a id="16439" class="Symbol">(λ</a> <a id="16442" href="Ordinals.Exponentiation.Taboos.html#16442" class="Bound">α-is-nonzero</a> <a id="16455" class="Symbol">→</a> <a id="16457" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16464" class="Symbol">(</a><a id="16465" href="Ordinals.Exponentiation.Taboos.html#16442" class="Bound">α-is-nonzero</a> <a id="16478" href="Ordinals.Exponentiation.Taboos.html#16434" class="Bound">r</a><a id="16479" class="Symbol">))</a> <a id="16482" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                     <a id="16505" class="Symbol">(λ</a> <a id="16508" href="Ordinals.Exponentiation.Taboos.html#16508" class="Bound">_</a> <a id="16510" class="Symbol">→</a> <a id="16512" href="Ordinals.Exponentiation.Taboos.html#14262" class="Function">𝟘^-sup-spec</a><a id="16523" class="Symbol">)</a>

   <a id="16529" href="Ordinals.Exponentiation.Taboos.html#16529" class="Function">exp-spec</a> <a id="16538" class="Symbol">:</a> <a id="16540" href="Ordinals.Exponentiation.Taboos.html#14815" class="Function">exp-full-specification</a> <a id="16563" href="Ordinals.Exponentiation.Taboos.html#15583" class="Function">exp</a>
   <a id="16570" href="Ordinals.Exponentiation.Taboos.html#16529" class="Function">exp-spec</a> <a id="16579" class="Symbol">=</a>
    <a id="16585" class="Symbol">(λ</a> <a id="16588" href="Ordinals.Exponentiation.Taboos.html#16588" class="Bound">α</a> <a id="16590" class="Symbol">→</a> <a id="16592" href="Ordinals.Exponentiation.Taboos.html#15654" class="Function">spec₀</a> <a id="16598" href="Ordinals.Exponentiation.Taboos.html#16588" class="Bound">α</a> <a id="16600" class="Symbol">(</a><a id="16601" href="Ordinals.Exponentiation.Taboos.html#15354" class="Bound">κ</a> <a id="16603" href="Ordinals.Exponentiation.Taboos.html#16588" class="Bound">α</a><a id="16604" class="Symbol">))</a> <a id="16607" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
    <a id="16613" class="Symbol">(λ</a> <a id="16616" href="Ordinals.Exponentiation.Taboos.html#16616" class="Bound">α</a> <a id="16618" class="Symbol">→</a> <a id="16620" href="Ordinals.Exponentiation.Taboos.html#15892" class="Function">spec₊</a> <a id="16626" href="Ordinals.Exponentiation.Taboos.html#16616" class="Bound">α</a> <a id="16628" class="Symbol">(</a><a id="16629" href="Ordinals.Exponentiation.Taboos.html#15354" class="Bound">κ</a> <a id="16631" href="Ordinals.Exponentiation.Taboos.html#16616" class="Bound">α</a><a id="16632" class="Symbol">))</a> <a id="16635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
    <a id="16641" class="Symbol">(λ</a> <a id="16644" href="Ordinals.Exponentiation.Taboos.html#16644" class="Bound">α</a> <a id="16646" class="Symbol">→</a> <a id="16648" href="Ordinals.Exponentiation.Taboos.html#16130" class="Function">specₛ</a> <a id="16654" href="Ordinals.Exponentiation.Taboos.html#16644" class="Bound">α</a> <a id="16656" class="Symbol">(</a><a id="16657" href="Ordinals.Exponentiation.Taboos.html#15354" class="Bound">κ</a> <a id="16659" href="Ordinals.Exponentiation.Taboos.html#16644" class="Bound">α</a><a id="16660" class="Symbol">))</a>

<a id="EM-gives-full-exponentiation"></a><a id="16664" href="Ordinals.Exponentiation.Taboos.html#16664" class="Function">EM-gives-full-exponentiation</a>
 <a id="16694" class="Symbol">:</a> <a id="16696" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="16699" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="16702" class="Symbol">→</a> <a id="16704" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16706" href="Ordinals.Exponentiation.Taboos.html#16706" class="Bound">exp</a> <a id="16710" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16712" class="Symbol">(</a><a id="16713" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16721" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16723" class="Symbol">→</a> <a id="16725" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16733" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16735" class="Symbol">→</a> <a id="16737" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16745" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16746" class="Symbol">)</a> <a id="16748" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16750" href="Ordinals.Exponentiation.Taboos.html#14815" class="Function">exp-full-specification</a> <a id="16773" href="Ordinals.Exponentiation.Taboos.html#16706" class="Bound">exp</a>
<a id="16777" href="Ordinals.Exponentiation.Taboos.html#16664" class="Function">EM-gives-full-exponentiation</a> <a id="16806" href="Ordinals.Exponentiation.Taboos.html#16806" class="Bound">em</a> <a id="16809" class="Symbol">=</a>
 <a id="16812" href="Ordinals.Exponentiation.Taboos.html#15093" class="Function">Has-trichotomous-least-element-or-is-zero-gives-full-exponentiation</a>
  <a id="16882" class="Symbol">(</a><a id="16883" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20434" class="Function">EM-gives-Has-trichotomous-least-element-or-is-zero</a> <a id="16934" href="Ordinals.Exponentiation.Taboos.html#447" class="Bound">pt</a> <a id="16937" href="Ordinals.Exponentiation.Taboos.html#16806" class="Bound">em</a><a id="16939" class="Symbol">)</a>

<a id="16942" class="Markup">\end{code}</a><a id="16952" class="Background">

Our development of a concrete representation of exponentials only works
for base α which has a trichotomous least element, in which case the
subtype of positive elements again is an ordinal. Here we show that
one cannot avoid the restriction to a *trichotomous* least element
constructively: if the subtype of positive elements of α were an
ordinal for every (very large) ordinal α, then excluded middle would
hold. To derive the taboo, we consider the very large ordinal of large
ordinals OO (𝓤 ⁺), which has a least element 𝟘ₒ. The two (large)
ordinals Ωₒ and 𝟚ₒ are positive in OO (𝓤 ⁺), and have the same
positive predecessors. Hence if the subtype of positive elements would
have an extensional order relation, we would have Ωₒ ＝ 𝟚ₒ, which is
equivalent to excluded middle.

</a><a id="17734" class="Markup">\begin{code}</a>

<a id="subtype-of-positive-elements-an-ordinal-implies-EM"></a><a id="17748" href="Ordinals.Exponentiation.Taboos.html#17748" class="Function">subtype-of-positive-elements-an-ordinal-implies-EM</a>
 <a id="17800" class="Symbol">:</a> <a id="17802" class="Symbol">((</a><a id="17804" href="Ordinals.Exponentiation.Taboos.html#17804" class="Bound">α</a> <a id="17806" class="Symbol">:</a> <a id="17808" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17816" class="Symbol">(</a><a id="17817" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17819" href="MLTT.Universes.html#4052" class="Function Operator">⁺⁺</a><a id="17821" class="Symbol">))</a> <a id="17824" class="Symbol">(</a><a id="17825" href="Ordinals.Exponentiation.Taboos.html#17825" class="Bound">x</a> <a id="17827" class="Symbol">:</a> <a id="17829" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17831" href="Ordinals.Exponentiation.Taboos.html#17804" class="Bound">α</a> <a id="17833" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="17834" class="Symbol">)</a>
    <a id="17840" class="Symbol">→</a> <a id="17842" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="17851" href="Ordinals.Exponentiation.Taboos.html#17804" class="Bound">α</a> <a id="17853" href="Ordinals.Exponentiation.Taboos.html#17825" class="Bound">x</a>
    <a id="17859" class="Symbol">→</a> <a id="17861" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="17875" class="Symbol">(</a><a id="17876" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="17890" href="Ordinals.Exponentiation.Taboos.html#17804" class="Bound">α</a> <a id="17892" class="Symbol">(λ</a> <a id="17895" href="Ordinals.Exponentiation.Taboos.html#17895" class="Bound">-</a> <a id="17897" class="Symbol">→</a> <a id="17899" href="Ordinals.Exponentiation.Taboos.html#17825" class="Bound">x</a> <a id="17901" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="17904" href="Ordinals.Exponentiation.Taboos.html#17804" class="Bound">α</a> <a id="17906" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="17908" href="Ordinals.Exponentiation.Taboos.html#17895" class="Bound">-</a><a id="17909" class="Symbol">)))</a>
 <a id="17914" class="Symbol">→</a> <a id="17916" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="17919" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="17921" href="Ordinals.Exponentiation.Taboos.html#17748" class="Function">subtype-of-positive-elements-an-ordinal-implies-EM</a> <a id="17972" class="Symbol">{</a><a id="17973" href="Ordinals.Exponentiation.Taboos.html#17973" class="Bound">𝓤</a><a id="17974" class="Symbol">}</a> <a id="17976" href="Ordinals.Exponentiation.Taboos.html#17976" class="Bound">hyp</a> <a id="17980" class="Symbol">=</a> <a id="17982" href="Ordinals.Exponentiation.Taboos.html#19426" class="Function">III</a>
 <a id="17987" class="Keyword">where</a>
  <a id="17995" class="Keyword">open</a> <a id="18000" class="Keyword">import</a> <a id="18007" href="Ordinals.OrdinalOfTruthValues.html" class="Module">Ordinals.OrdinalOfTruthValues</a> <a id="18037" href="Ordinals.Exponentiation.Taboos.html#618" class="Function">fe</a> <a id="18040" href="Ordinals.Exponentiation.Taboos.html#17973" class="Bound">𝓤</a> <a id="18042" href="Ordinals.Exponentiation.Taboos.html#703" class="Function">pe</a>
  <a id="18047" class="Keyword">open</a> <a id="18052" class="Keyword">import</a> <a id="18059" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>

  <a id="18086" href="Ordinals.Exponentiation.Taboos.html#18086" class="Function Operator">_&lt;_</a> <a id="18090" class="Symbol">=</a> <a id="18092" class="Symbol">(</a><a id="18093" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="18107" class="Symbol">(</a><a id="18108" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="18111" class="Symbol">(</a><a id="18112" href="Ordinals.Exponentiation.Taboos.html#17973" class="Bound">𝓤</a> <a id="18114" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="18115" class="Symbol">))</a> <a id="18118" class="Symbol">(λ</a> <a id="18121" href="Ordinals.Exponentiation.Taboos.html#18121" class="Bound">-</a> <a id="18123" class="Symbol">→</a> <a id="18125" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18128" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="18131" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="18134" class="Symbol">(</a><a id="18135" href="Ordinals.Exponentiation.Taboos.html#17973" class="Bound">𝓤</a> <a id="18137" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="18138" class="Symbol">)</a> <a id="18140" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="18142" href="Ordinals.Exponentiation.Taboos.html#18121" class="Bound">-</a><a id="18143" class="Symbol">))</a>

  <a id="18149" href="Ordinals.Exponentiation.Taboos.html#18149" class="Function">hyp&#39;</a> <a id="18154" class="Symbol">:</a> <a id="18156" href="Ordinals.Notions.html#6498" class="Function">is-extensional&#39;</a> <a id="18172" href="Ordinals.Exponentiation.Taboos.html#18086" class="Function Operator">_&lt;_</a>
  <a id="18178" href="Ordinals.Exponentiation.Taboos.html#18149" class="Function">hyp&#39;</a> <a id="18183" class="Symbol">=</a> <a id="18185" href="Ordinals.Notions.html#6593" class="Function">extensional-gives-extensional&#39;</a> <a id="18216" href="Ordinals.Exponentiation.Taboos.html#18086" class="Function Operator">_&lt;_</a>
          <a id="18230" class="Symbol">(</a><a id="18231" href="Ordinals.Notions.html#7496" class="Function">extensionality</a> <a id="18246" href="Ordinals.Exponentiation.Taboos.html#18086" class="Function Operator">_&lt;_</a> <a id="18250" class="Symbol">(</a><a id="18251" href="Ordinals.Exponentiation.Taboos.html#17976" class="Bound">hyp</a> <a id="18255" class="Symbol">(</a><a id="18256" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="18259" class="Symbol">(</a><a id="18260" href="Ordinals.Exponentiation.Taboos.html#17973" class="Bound">𝓤</a> <a id="18262" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="18263" class="Symbol">))</a> <a id="18266" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18269" href="Ordinals.AdditionProperties.html#13009" class="Function">𝟘ₒ-least</a><a id="18277" class="Symbol">))</a>

  <a id="18283" href="Ordinals.Exponentiation.Taboos.html#18283" class="Function">Positive-Ord</a> <a id="18296" class="Symbol">=</a> <a id="18298" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18300" href="Ordinals.Exponentiation.Taboos.html#18300" class="Bound">α</a> <a id="18302" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18304" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18312" class="Symbol">(</a><a id="18313" href="Ordinals.Exponentiation.Taboos.html#17973" class="Bound">𝓤</a> <a id="18315" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="18316" class="Symbol">)</a> <a id="18318" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18320" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18323" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="18325" href="Ordinals.Exponentiation.Taboos.html#18300" class="Bound">α</a>

  <a id="18330" href="Ordinals.Exponentiation.Taboos.html#18330" class="Function">Ωₚ</a> <a id="18333" class="Symbol">:</a> <a id="18335" href="Ordinals.Exponentiation.Taboos.html#18283" class="Function">Positive-Ord</a>
  <a id="18350" href="Ordinals.Exponentiation.Taboos.html#18330" class="Function">Ωₚ</a> <a id="18353" class="Symbol">=</a> <a id="18355" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="18358" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18360" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="18362" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18364" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="18372" class="Symbol">(</a><a id="18373" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a> <a id="18376" class="Symbol">(</a><a id="18377" href="Ordinals.Exponentiation.Taboos.html#17973" class="Bound">𝓤</a> <a id="18379" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="18380" class="Symbol">))</a> <a id="18383" href="Ordinals.Exponentiation.Taboos.html#665" class="Function">fe&#39;</a> <a id="18387" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18390" class="Symbol">(</a><a id="18391" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="18394" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18396" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="18397" class="Symbol">)</a> <a id="18399" class="Symbol">(</a><a id="18400" href="Ordinals.Equivalence.html#4823" class="Function">≃ₒ-trans</a> <a id="18409" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18412" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18415" class="Symbol">(</a><a id="18416" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="18419" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18421" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="18422" class="Symbol">)</a> <a id="18424" href="Ordinals.Exponentiation.Taboos.html#18509" class="Function">II</a> <a id="18427" href="Ordinals.Exponentiation.Taboos.html#18443" class="Function">I</a><a id="18428" class="Symbol">)</a>
   <a id="18433" class="Keyword">where</a>
    <a id="18443" href="Ordinals.Exponentiation.Taboos.html#18443" class="Function">I</a> <a id="18445" class="Symbol">:</a> <a id="18447" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18450" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="18453" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="18456" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18458" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
    <a id="18464" href="Ordinals.Exponentiation.Taboos.html#18443" class="Function">I</a> <a id="18466" class="Symbol">=</a> <a id="18468" href="Ordinals.Equivalence.html#4680" class="Function">≃ₒ-sym</a> <a id="18475" class="Symbol">(</a><a id="18476" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="18479" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18481" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="18482" class="Symbol">)</a> <a id="18484" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18487" class="Symbol">(</a><a id="18488" href="Ordinals.OrdinalOfTruthValues.html#2575" class="Function">Ωₒ↓-is-id</a> <a id="18498" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a> <a id="18501" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="18502" class="Symbol">)</a>

    <a id="18509" href="Ordinals.Exponentiation.Taboos.html#18509" class="Function">II</a> <a id="18512" class="Symbol">:</a> <a id="18514" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18517" class="Symbol">{</a><a id="18518" href="Ordinals.Exponentiation.Taboos.html#17973" class="Bound">𝓤</a> <a id="18520" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="18521" class="Symbol">}</a> <a id="18523" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="18526" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18529" class="Symbol">{</a><a id="18530" href="Ordinals.Exponentiation.Taboos.html#17973" class="Bound">𝓤</a><a id="18531" class="Symbol">}</a>
    <a id="18537" href="Ordinals.Exponentiation.Taboos.html#18509" class="Function">II</a> <a id="18540" class="Symbol">=</a> <a id="18542" href="Ordinals.Propositions.html#2627" class="Function">only-one-𝟘ₒ</a>

  <a id="18557" href="Ordinals.Exponentiation.Taboos.html#18557" class="Function">𝟚ₚ</a> <a id="18560" class="Symbol">:</a> <a id="18562" href="Ordinals.Exponentiation.Taboos.html#18283" class="Function">Positive-Ord</a>
  <a id="18577" href="Ordinals.Exponentiation.Taboos.html#18557" class="Function">𝟚ₚ</a> <a id="18580" class="Symbol">=</a> <a id="18582" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="18585" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18587" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18591" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="18593" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18595" class="Symbol">(</a><a id="18596" href="Ordinals.Propositions.html#1732" class="Function">prop-ordinal-↓</a> <a id="18611" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="18621" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="18623" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="18626" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18628" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="18638" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="18639" class="Symbol">)</a>

  <a id="18644" href="Ordinals.Exponentiation.Taboos.html#18644" class="Function">I</a> <a id="18646" class="Symbol">:</a> <a id="18648" class="Symbol">(</a><a id="18649" href="Ordinals.Exponentiation.Taboos.html#18649" class="Bound">γ</a> <a id="18651" class="Symbol">:</a> <a id="18653" href="Ordinals.Exponentiation.Taboos.html#18283" class="Function">Positive-Ord</a><a id="18665" class="Symbol">)</a> <a id="18667" class="Symbol">→</a> <a id="18669" class="Symbol">(</a><a id="18670" href="Ordinals.Exponentiation.Taboos.html#18649" class="Bound">γ</a> <a id="18672" href="Ordinals.Exponentiation.Taboos.html#18086" class="Function Operator">&lt;</a> <a id="18674" href="Ordinals.Exponentiation.Taboos.html#18330" class="Function">Ωₚ</a> <a id="18677" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="18679" href="Ordinals.Exponentiation.Taboos.html#18649" class="Bound">γ</a> <a id="18681" href="Ordinals.Exponentiation.Taboos.html#18086" class="Function Operator">&lt;</a> <a id="18683" href="Ordinals.Exponentiation.Taboos.html#18557" class="Function">𝟚ₚ</a><a id="18685" class="Symbol">)</a>
  <a id="18689" href="Ordinals.Exponentiation.Taboos.html#18644" class="Function">I</a> <a id="18691" class="Symbol">(</a><a id="18692" href="Ordinals.Exponentiation.Taboos.html#18692" class="Bound">γ</a> <a id="18694" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18696" href="Ordinals.Exponentiation.Taboos.html#18696" class="Bound">u</a><a id="18697" class="Symbol">@(</a><a id="18699" href="Ordinals.Exponentiation.Taboos.html#18699" class="Bound">c</a> <a id="18701" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18703" class="Symbol">_))</a> <a id="18707" class="Symbol">=</a> <a id="18709" href="Ordinals.Exponentiation.Taboos.html#18730" class="Function">I₁</a> <a id="18712" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18714" href="Ordinals.Exponentiation.Taboos.html#19280" class="Function">I₂</a>
   <a id="18720" class="Keyword">where</a>
    <a id="18730" href="Ordinals.Exponentiation.Taboos.html#18730" class="Function">I₁</a> <a id="18733" class="Symbol">:</a> <a id="18735" class="Symbol">((</a><a id="18737" href="Ordinals.Exponentiation.Taboos.html#18692" class="Bound">γ</a> <a id="18739" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18741" href="Ordinals.Exponentiation.Taboos.html#18696" class="Bound">u</a><a id="18742" class="Symbol">)</a> <a id="18744" href="Ordinals.Exponentiation.Taboos.html#18086" class="Function Operator">&lt;</a> <a id="18746" href="Ordinals.Exponentiation.Taboos.html#18330" class="Function">Ωₚ</a><a id="18748" class="Symbol">)</a> <a id="18750" class="Symbol">→</a> <a id="18752" class="Symbol">((</a><a id="18754" href="Ordinals.Exponentiation.Taboos.html#18692" class="Bound">γ</a> <a id="18756" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18758" href="Ordinals.Exponentiation.Taboos.html#18696" class="Bound">u</a><a id="18759" class="Symbol">)</a> <a id="18761" href="Ordinals.Exponentiation.Taboos.html#18086" class="Function Operator">&lt;</a> <a id="18763" href="Ordinals.Exponentiation.Taboos.html#18557" class="Function">𝟚ₚ</a><a id="18765" class="Symbol">)</a>
    <a id="18771" href="Ordinals.Exponentiation.Taboos.html#18730" class="Function">I₁</a> <a id="18774" class="Symbol">(</a><a id="18775" href="Ordinals.Exponentiation.Taboos.html#18775" class="Bound">P</a> <a id="18777" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18779" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="18783" class="Symbol">)</a> <a id="18785" class="Symbol">=</a>
     <a id="18792" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18796" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="18798" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18800" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="18808" class="Symbol">(</a><a id="18809" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a> <a id="18812" class="Symbol">(</a><a id="18813" href="Ordinals.Exponentiation.Taboos.html#17973" class="Bound">𝓤</a> <a id="18815" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="18816" class="Symbol">))</a> <a id="18819" href="Ordinals.Exponentiation.Taboos.html#665" class="Function">fe&#39;</a> <a id="18823" class="Symbol">_</a> <a id="18825" class="Symbol">_</a> <a id="18827" class="Symbol">(</a><a id="18828" href="Ordinals.Equivalence.html#4823" class="Function">≃ₒ-trans</a> <a id="18837" class="Symbol">(</a><a id="18838" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="18841" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18843" href="Ordinals.Exponentiation.Taboos.html#18775" class="Bound">P</a><a id="18844" class="Symbol">)</a> <a id="18846" href="Ordinals.Exponentiation.Taboos.html#18888" class="Function">Pₒ</a> <a id="18849" class="Symbol">(</a><a id="18850" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="18853" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18855" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18859" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="18860" class="Symbol">)</a> <a id="18862" href="Ordinals.Exponentiation.Taboos.html#18942" class="Function">e₁</a> <a id="18865" href="Ordinals.Exponentiation.Taboos.html#18997" class="Function">e₂</a><a id="18867" class="Symbol">)</a>
      <a id="18875" class="Keyword">where</a>
       <a id="18888" href="Ordinals.Exponentiation.Taboos.html#18888" class="Function">Pₒ</a> <a id="18891" class="Symbol">=</a> <a id="18893" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="18906" class="Symbol">(</a><a id="18907" href="Ordinals.Exponentiation.Taboos.html#18775" class="Bound">P</a> <a id="18909" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="18914" class="Symbol">)</a> <a id="18916" class="Symbol">(</a><a id="18917" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="18931" href="Ordinals.Exponentiation.Taboos.html#18775" class="Bound">P</a><a id="18932" class="Symbol">)</a>

       <a id="18942" href="Ordinals.Exponentiation.Taboos.html#18942" class="Function">e₁</a> <a id="18945" class="Symbol">:</a> <a id="18947" class="Symbol">(</a><a id="18948" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="18951" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18953" href="Ordinals.Exponentiation.Taboos.html#18775" class="Bound">P</a><a id="18954" class="Symbol">)</a> <a id="18956" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="18959" href="Ordinals.Exponentiation.Taboos.html#18888" class="Function">Pₒ</a>
       <a id="18969" href="Ordinals.Exponentiation.Taboos.html#18942" class="Function">e₁</a> <a id="18972" class="Symbol">=</a> <a id="18974" href="Ordinals.OrdinalOfTruthValues.html#2575" class="Function">Ωₒ↓-is-id</a> <a id="18984" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a> <a id="18987" href="Ordinals.Exponentiation.Taboos.html#18775" class="Bound">P</a>

       <a id="18997" href="Ordinals.Exponentiation.Taboos.html#18997" class="Function">e₂</a> <a id="19000" class="Symbol">:</a> <a id="19002" href="Ordinals.Exponentiation.Taboos.html#18888" class="Function">Pₒ</a> <a id="19005" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="19008" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="19011" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19013" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19017" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
       <a id="19026" href="Ordinals.Exponentiation.Taboos.html#18997" class="Function">e₂</a> <a id="19029" class="Symbol">=</a> <a id="19031" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="19043" class="Symbol">(</a><a id="19044" href="Ordinals.Exponentiation.Taboos.html#18888" class="Function">Pₒ</a> <a id="19047" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ_</a><a id="19050" class="Symbol">)</a> <a id="19052" class="Symbol">(</a><a id="19053" href="Ordinals.AdditionProperties.html#13926" class="Function">successor-lemma-right</a> <a id="19075" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="19077" class="Symbol">)</a>
                        <a id="19103" class="Symbol">(</a><a id="19104" href="Ordinals.Propositions.html#918" class="Function">prop-ordinal-≃ₒ</a> <a id="19120" class="Symbol">(</a><a id="19121" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="19135" href="Ordinals.Exponentiation.Taboos.html#18775" class="Bound">P</a><a id="19136" class="Symbol">)</a> <a id="19138" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>
                                         <a id="19189" class="Symbol">(λ</a> <a id="19192" href="Ordinals.Exponentiation.Taboos.html#19192" class="Bound">_</a> <a id="19194" class="Symbol">→</a> <a id="19196" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="19197" class="Symbol">)</a>
                                         <a id="19240" class="Symbol">(λ</a> <a id="19243" href="Ordinals.Exponentiation.Taboos.html#19243" class="Bound">_</a> <a id="19245" class="Symbol">→</a> <a id="19247" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="19257" class="Symbol">(</a><a id="19258" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="19261" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19263" href="Ordinals.Exponentiation.Taboos.html#18775" class="Bound">P</a><a id="19264" class="Symbol">)</a> <a id="19266" href="Ordinals.Exponentiation.Taboos.html#18888" class="Function">Pₒ</a> <a id="19269" href="Ordinals.Exponentiation.Taboos.html#18942" class="Function">e₁</a> <a id="19272" href="Ordinals.Exponentiation.Taboos.html#18699" class="Bound">c</a><a id="19273" class="Symbol">))</a>
    <a id="19280" href="Ordinals.Exponentiation.Taboos.html#19280" class="Function">I₂</a> <a id="19283" class="Symbol">:</a> <a id="19285" class="Symbol">((</a><a id="19287" href="Ordinals.Exponentiation.Taboos.html#18692" class="Bound">γ</a> <a id="19289" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19291" href="Ordinals.Exponentiation.Taboos.html#18696" class="Bound">u</a><a id="19292" class="Symbol">)</a> <a id="19294" href="Ordinals.Exponentiation.Taboos.html#18086" class="Function Operator">&lt;</a> <a id="19296" href="Ordinals.Exponentiation.Taboos.html#18557" class="Function">𝟚ₚ</a><a id="19298" class="Symbol">)</a> <a id="19300" class="Symbol">→</a> <a id="19302" class="Symbol">((</a><a id="19304" href="Ordinals.Exponentiation.Taboos.html#18692" class="Bound">γ</a> <a id="19306" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19308" href="Ordinals.Exponentiation.Taboos.html#18696" class="Bound">u</a><a id="19309" class="Symbol">)</a> <a id="19311" href="Ordinals.Exponentiation.Taboos.html#18086" class="Function Operator">&lt;</a> <a id="19313" href="Ordinals.Exponentiation.Taboos.html#18330" class="Function">Ωₚ</a><a id="19315" class="Symbol">)</a>
    <a id="19321" href="Ordinals.Exponentiation.Taboos.html#19280" class="Function">I₂</a> <a id="19324" href="Ordinals.Exponentiation.Taboos.html#19324" class="Bound">l</a> <a id="19326" class="Symbol">=</a> <a id="19328" href="Ordinals.OrdinalOfOrdinals.html#20368" class="Function">⊲-⊴-gives-⊲</a> <a id="19340" href="Ordinals.Exponentiation.Taboos.html#18692" class="Bound">γ</a> <a id="19342" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="19345" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="19348" href="Ordinals.Exponentiation.Taboos.html#19324" class="Bound">l</a> <a id="19350" class="Symbol">(</a><a id="19351" href="Ordinals.OrdinalOfTruthValues.html#1837" class="Function">𝟚ₒ-leq-Ωₒ</a> <a id="19361" href="Ordinals.Exponentiation.Taboos.html#422" class="Bound">ua</a><a id="19363" class="Symbol">)</a>

  <a id="19368" href="Ordinals.Exponentiation.Taboos.html#19368" class="Function">II</a> <a id="19371" class="Symbol">:</a> <a id="19373" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="19375" href="Ordinals.Exponentiation.Taboos.html#17973" class="Bound">𝓤</a> <a id="19377" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19379" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19381" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="19384" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="19388" href="Ordinals.Exponentiation.Taboos.html#19368" class="Function">II</a> <a id="19391" class="Symbol">=</a> <a id="19393" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19396" class="Symbol">(</a><a id="19397" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="19401" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19403" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="19406" class="Symbol">)</a> <a id="19408" class="Symbol">(</a><a id="19409" href="Ordinals.Exponentiation.Taboos.html#18149" class="Function">hyp&#39;</a> <a id="19414" href="Ordinals.Exponentiation.Taboos.html#18330" class="Function">Ωₚ</a> <a id="19417" href="Ordinals.Exponentiation.Taboos.html#18557" class="Function">𝟚ₚ</a> <a id="19420" href="Ordinals.Exponentiation.Taboos.html#18644" class="Function">I</a><a id="19421" class="Symbol">)</a>

  <a id="19426" href="Ordinals.Exponentiation.Taboos.html#19426" class="Function">III</a> <a id="19430" class="Symbol">:</a> <a id="19432" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="19435" href="Ordinals.Exponentiation.Taboos.html#17973" class="Bound">𝓤</a>
  <a id="19439" href="Ordinals.Exponentiation.Taboos.html#19426" class="Function">III</a> <a id="19443" class="Symbol">=</a> <a id="19445" href="UF.SubtypeClassifier.html#6876" class="Function">Ω-discrete-gives-EM</a> <a id="19465" href="Ordinals.Exponentiation.Taboos.html#665" class="Function">fe&#39;</a> <a id="19469" href="Ordinals.Exponentiation.Taboos.html#703" class="Function">pe</a>
         <a id="19481" class="Symbol">(</a><a id="19482" href="UF.DiscreteAndSeparated.html#22647" class="Function">equiv-to-discrete</a>
           <a id="19511" class="Symbol">(</a><a id="19512" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="19519" class="Symbol">(</a><a id="19520" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="19522" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19524" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="19525" class="Symbol">)</a> <a id="19527" class="Symbol">(</a><a id="19528" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="19530" href="Ordinals.Exponentiation.Taboos.html#17973" class="Bound">𝓤</a><a id="19531" class="Symbol">)</a> <a id="19533" class="Symbol">(</a><a id="19534" href="Ordinals.Exponentiation.Taboos.html#19368" class="Function">II</a> <a id="19537" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="19539" class="Symbol">))</a>
           <a id="19553" class="Symbol">(</a><a id="19554" href="UF.DiscreteAndSeparated.html#3705" class="Function">+-is-discrete</a> <a id="19568" href="UF.DiscreteAndSeparated.html#2121" class="Function">𝟙-is-discrete</a> <a id="19582" href="UF.DiscreteAndSeparated.html#2121" class="Function">𝟙-is-discrete</a><a id="19595" class="Symbol">))</a>

<a id="19599" class="Markup">\end{code}</a><a id="19609" class="Background">

The converse holds too of course.

</a><a id="19646" class="Markup">\begin{code}</a>

<a id="EM-implies-subtype-of-positive-elements-an-ordinal"></a><a id="19660" href="Ordinals.Exponentiation.Taboos.html#19660" class="Function">EM-implies-subtype-of-positive-elements-an-ordinal</a>
 <a id="19712" class="Symbol">:</a> <a id="19714" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="19717" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="19720" class="Symbol">→</a> <a id="19722" class="Symbol">((</a><a id="19724" href="Ordinals.Exponentiation.Taboos.html#19724" class="Bound">α</a> <a id="19726" class="Symbol">:</a> <a id="19728" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19736" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="19737" class="Symbol">)</a> <a id="19739" class="Symbol">(</a><a id="19740" href="Ordinals.Exponentiation.Taboos.html#19740" class="Bound">x</a> <a id="19742" class="Symbol">:</a> <a id="19744" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19746" href="Ordinals.Exponentiation.Taboos.html#19724" class="Bound">α</a> <a id="19748" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="19749" class="Symbol">)</a>
    <a id="19755" class="Symbol">→</a> <a id="19757" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="19766" href="Ordinals.Exponentiation.Taboos.html#19724" class="Bound">α</a> <a id="19768" href="Ordinals.Exponentiation.Taboos.html#19740" class="Bound">x</a>
    <a id="19774" class="Symbol">→</a> <a id="19776" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="19790" class="Symbol">(</a><a id="19791" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="19805" href="Ordinals.Exponentiation.Taboos.html#19724" class="Bound">α</a> <a id="19807" class="Symbol">(λ</a> <a id="19810" href="Ordinals.Exponentiation.Taboos.html#19810" class="Bound">-</a> <a id="19812" class="Symbol">→</a> <a id="19814" href="Ordinals.Exponentiation.Taboos.html#19740" class="Bound">x</a> <a id="19816" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="19819" href="Ordinals.Exponentiation.Taboos.html#19724" class="Bound">α</a> <a id="19821" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="19823" href="Ordinals.Exponentiation.Taboos.html#19810" class="Bound">-</a><a id="19824" class="Symbol">)))</a>
<a id="19828" href="Ordinals.Exponentiation.Taboos.html#19660" class="Function">EM-implies-subtype-of-positive-elements-an-ordinal</a> <a id="19879" class="Symbol">{</a><a id="19880" href="Ordinals.Exponentiation.Taboos.html#19880" class="Bound">𝓤</a><a id="19881" class="Symbol">}</a> <a id="19883" href="Ordinals.Exponentiation.Taboos.html#19883" class="Bound">em</a> <a id="19886" href="Ordinals.Exponentiation.Taboos.html#19886" class="Bound">α</a> <a id="19888" href="Ordinals.Exponentiation.Taboos.html#19888" class="Bound">x</a> <a id="19890" href="Ordinals.Exponentiation.Taboos.html#19890" class="Bound">x-least</a> <a id="19898" class="Symbol">=</a>
   <a id="19903" href="Ordinals.Type.html#7764" class="Function">subtype-order-is-prop-valued</a> <a id="19932" href="Ordinals.Exponentiation.Taboos.html#19886" class="Bound">α</a> <a id="19934" href="Ordinals.Exponentiation.Taboos.html#20091" class="Function">P</a>
 <a id="19937" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19939" href="Ordinals.Type.html#7896" class="Function">subtype-order-is-well-founded</a> <a id="19969" href="Ordinals.Exponentiation.Taboos.html#19886" class="Bound">α</a> <a id="19971" href="Ordinals.Exponentiation.Taboos.html#20091" class="Function">P</a>
 <a id="19974" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19976" href="Ordinals.Type.html#8476" class="Function">EM-implies-subtype-order-is-extensional</a> <a id="20016" href="Ordinals.Exponentiation.Taboos.html#19886" class="Bound">α</a> <a id="20018" href="Ordinals.Exponentiation.Taboos.html#20091" class="Function">P</a> <a id="20020" href="Ordinals.Exponentiation.Taboos.html#19883" class="Bound">em</a> <a id="20023" class="Symbol">(</a><a id="20024" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="20040" href="Ordinals.Exponentiation.Taboos.html#19886" class="Bound">α</a> <a id="20042" href="Ordinals.Exponentiation.Taboos.html#19888" class="Bound">x</a><a id="20043" class="Symbol">)</a>
 <a id="20046" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20048" href="Ordinals.Type.html#8340" class="Function">subtype-order-is-transitive</a> <a id="20076" href="Ordinals.Exponentiation.Taboos.html#19886" class="Bound">α</a> <a id="20078" href="Ordinals.Exponentiation.Taboos.html#20091" class="Function">P</a>
  <a id="20082" class="Keyword">where</a>
   <a id="20091" href="Ordinals.Exponentiation.Taboos.html#20091" class="Function">P</a> <a id="20093" class="Symbol">:</a> <a id="20095" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20097" href="Ordinals.Exponentiation.Taboos.html#19886" class="Bound">α</a> <a id="20099" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="20101" class="Symbol">→</a> <a id="20103" href="Ordinals.Exponentiation.Taboos.html#19880" class="Bound">𝓤</a> <a id="20105" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="20110" href="Ordinals.Exponentiation.Taboos.html#20091" class="Function">P</a> <a id="20112" href="Ordinals.Exponentiation.Taboos.html#20112" class="Bound">y</a> <a id="20114" class="Symbol">=</a> <a id="20116" href="Ordinals.Exponentiation.Taboos.html#19888" class="Bound">x</a> <a id="20118" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="20121" href="Ordinals.Exponentiation.Taboos.html#19886" class="Bound">α</a> <a id="20123" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="20125" href="Ordinals.Exponentiation.Taboos.html#20112" class="Bound">y</a>

<a id="20128" class="Markup">\end{code}</a><a id="20138" class="Background">

The following is an example of an equation that does not follow from
the specification of exponentiation, since we cannot determine if a
given proposition is zero, a successor, or a supremum. Nevertheless,
it is true, and it can be used to derive a taboo below.

</a><a id="20403" class="Markup">\begin{code}</a>

<a id="^ₒ-𝟚ₒ-by-prop"></a><a id="20417" href="Ordinals.Exponentiation.Taboos.html#20417" class="Function">^ₒ-𝟚ₒ-by-prop</a> <a id="20431" class="Symbol">:</a> <a id="20433" class="Symbol">(</a><a id="20434" href="Ordinals.Exponentiation.Taboos.html#20434" class="Bound">P</a> <a id="20436" class="Symbol">:</a> <a id="20438" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20440" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="20443" class="Symbol">)</a> <a id="20445" class="Symbol">(</a><a id="20446" href="Ordinals.Exponentiation.Taboos.html#20446" class="Bound">i</a> <a id="20448" class="Symbol">:</a> <a id="20450" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="20458" href="Ordinals.Exponentiation.Taboos.html#20434" class="Bound">P</a><a id="20459" class="Symbol">)</a>
              <a id="20475" class="Symbol">→</a> <a id="20477" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="20480" class="Symbol">{</a><a id="20481" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20482" class="Symbol">}</a> <a id="20484" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20487" class="Symbol">(</a><a id="20488" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="20501" href="Ordinals.Exponentiation.Taboos.html#20434" class="Bound">P</a> <a id="20503" href="Ordinals.Exponentiation.Taboos.html#20446" class="Bound">i</a><a id="20504" class="Symbol">)</a> <a id="20506" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20508" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20511" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20514" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="20527" href="Ordinals.Exponentiation.Taboos.html#20434" class="Bound">P</a> <a id="20529" href="Ordinals.Exponentiation.Taboos.html#20446" class="Bound">i</a>
<a id="20531" href="Ordinals.Exponentiation.Taboos.html#20417" class="Function">^ₒ-𝟚ₒ-by-prop</a> <a id="20545" class="Symbol">{</a><a id="20546" href="Ordinals.Exponentiation.Taboos.html#20546" class="Bound">𝓤</a><a id="20547" class="Symbol">}</a> <a id="20549" href="Ordinals.Exponentiation.Taboos.html#20549" class="Bound">P</a> <a id="20551" href="Ordinals.Exponentiation.Taboos.html#20551" class="Bound">i</a> <a id="20553" class="Symbol">=</a> <a id="20555" href="Ordinals.Exponentiation.Taboos.html#20691" class="Function">I</a> <a id="20557" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20559" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="20569" class="Symbol">(</a><a id="20570" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="20574" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a><a id="20575" class="Symbol">)</a> <a id="20577" class="Symbol">(</a><a id="20578" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20581" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20584" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a><a id="20586" class="Symbol">)</a> <a id="20588" href="Ordinals.Exponentiation.Taboos.html#21249" class="Function">III</a> <a id="20592" href="Ordinals.Exponentiation.Taboos.html#22373" class="Function">V</a>
 <a id="20595" class="Keyword">where</a>
  <a id="20603" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="20605" class="Symbol">:</a> <a id="20607" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="20609" class="Symbol">{</a><a id="20610" href="Ordinals.Exponentiation.Taboos.html#20546" class="Bound">𝓤</a><a id="20611" class="Symbol">}</a> <a id="20613" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="20615" href="Ordinals.Exponentiation.Taboos.html#20549" class="Bound">P</a> <a id="20617" class="Symbol">→</a> <a id="20619" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20627" href="Ordinals.Exponentiation.Taboos.html#20546" class="Bound">𝓤</a>
  <a id="20631" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="20633" class="Symbol">(</a><a id="20634" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20638" class="Symbol">_)</a> <a id="20641" class="Symbol">=</a> <a id="20643" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
  <a id="20648" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="20650" class="Symbol">(</a><a id="20651" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20655" class="Symbol">_)</a> <a id="20658" class="Symbol">=</a> <a id="20660" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a>

  <a id="20666" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a> <a id="20669" class="Symbol">=</a> <a id="20671" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="20684" href="Ordinals.Exponentiation.Taboos.html#20549" class="Bound">P</a> <a id="20686" href="Ordinals.Exponentiation.Taboos.html#20551" class="Bound">i</a>

  <a id="20691" href="Ordinals.Exponentiation.Taboos.html#20691" class="Function">I</a> <a id="20693" class="Symbol">:</a> <a id="20695" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="20698" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20701" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a> <a id="20704" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20706" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="20710" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a>
  <a id="20714" href="Ordinals.Exponentiation.Taboos.html#20691" class="Function">I</a> <a id="20716" class="Symbol">=</a> <a id="20718" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="20730" class="Symbol">(</a><a id="20731" href="MLTT.Id.html#193" class="Datatype Operator">_＝</a> <a id="20734" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="20738" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a><a id="20739" class="Symbol">)</a> <a id="20741" class="Symbol">(</a><a id="20742" href="Ordinals.Exponentiation.Supremum.html#2073" class="Function">^ₒ-behaviour</a> <a id="20755" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="20758" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a><a id="20760" class="Symbol">)</a> <a id="20762" class="Symbol">(</a><a id="20763" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20766" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="20770" class="Symbol">(</a><a id="20771" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="20779" href="Ordinals.Exponentiation.Taboos.html#665" class="Function">fe&#39;</a> <a id="20783" href="Ordinals.Exponentiation.Taboos.html#20800" class="Function">e</a><a id="20784" class="Symbol">))</a>
   <a id="20790" class="Keyword">where</a>
    <a id="20800" href="Ordinals.Exponentiation.Taboos.html#20800" class="Function">e</a> <a id="20802" class="Symbol">:</a> <a id="20804" href="Ordinals.Exponentiation.Supremum.html#2306" class="Function">^ₒ-family</a> <a id="20814" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="20817" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a> <a id="20820" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="20822" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a>
    <a id="20828" href="Ordinals.Exponentiation.Taboos.html#20800" class="Function">e</a> <a id="20830" class="Symbol">(</a><a id="20831" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20835" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="20836" class="Symbol">)</a> <a id="20838" class="Symbol">=</a> <a id="20840" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="20849" href="Ordinals.Exponentiation.Taboos.html#20800" class="Function">e</a> <a id="20851" class="Symbol">(</a><a id="20852" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20856" href="Ordinals.Exponentiation.Taboos.html#20856" class="Bound">p</a><a id="20857" class="Symbol">)</a> <a id="20859" class="Symbol">=</a> <a id="20861" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="20864" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20867" class="Symbol">(</a><a id="20868" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a> <a id="20871" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20873" href="Ordinals.Exponentiation.Taboos.html#20856" class="Bound">p</a><a id="20874" class="Symbol">)</a> <a id="20876" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20879" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="20882" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20885" href="Ordinals.Exponentiation.Taboos.html#21055" class="Function">e₁</a> <a id="20888" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="20906" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="20909" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="20912" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="20915" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20918" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a>       <a id="20927" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20930" href="Ordinals.Exponentiation.Taboos.html#21112" class="Function">e₂</a> <a id="20933" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="20951" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="20954" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20957" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a>             <a id="20972" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20975" href="Ordinals.MultiplicationProperties.html#1544" class="Function">𝟙ₒ-left-neutral-×ₒ</a> <a id="20994" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="20997" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="21015" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a>                   <a id="21036" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="21043" class="Keyword">where</a>
      <a id="21055" href="Ordinals.Exponentiation.Taboos.html#21055" class="Function">e₁</a> <a id="21058" class="Symbol">=</a> <a id="21060" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21063" class="Symbol">(λ</a> <a id="21066" href="Ordinals.Exponentiation.Taboos.html#21066" class="Bound">-</a> <a id="21068" class="Symbol">→</a> <a id="21070" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="21073" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="21076" href="Ordinals.Exponentiation.Taboos.html#21066" class="Bound">-</a> <a id="21078" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21081" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a><a id="21083" class="Symbol">)</a> <a id="21085" class="Symbol">(</a><a id="21086" href="Ordinals.Propositions.html#1732" class="Function">prop-ordinal-↓</a> <a id="21101" href="Ordinals.Exponentiation.Taboos.html#20551" class="Bound">i</a> <a id="21103" href="Ordinals.Exponentiation.Taboos.html#20856" class="Bound">p</a><a id="21104" class="Symbol">)</a>
      <a id="21112" href="Ordinals.Exponentiation.Taboos.html#21112" class="Function">e₂</a> <a id="21115" class="Symbol">=</a> <a id="21117" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21120" class="Symbol">(</a><a id="21121" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ</a> <a id="21125" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a><a id="21127" class="Symbol">)</a> <a id="21129" class="Symbol">(</a><a id="21130" href="Ordinals.Exponentiation.Supremum.html#5879" class="Function">^ₒ-satisfies-zero-specification</a> <a id="21162" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a><a id="21164" class="Symbol">)</a>

  <a id="21169" href="Ordinals.Exponentiation.Taboos.html#21169" class="Function">II</a> <a id="21172" class="Symbol">:</a> <a id="21174" class="Symbol">(</a><a id="21175" href="Ordinals.Exponentiation.Taboos.html#21175" class="Bound">p</a> <a id="21177" class="Symbol">:</a> <a id="21179" href="Ordinals.Exponentiation.Taboos.html#20549" class="Bound">P</a><a id="21180" class="Symbol">)</a> <a id="21182" class="Symbol">→</a> <a id="21184" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21187" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21190" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a> <a id="21193" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21195" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a>
  <a id="21200" href="Ordinals.Exponentiation.Taboos.html#21169" class="Function">II</a> <a id="21203" href="Ordinals.Exponentiation.Taboos.html#21203" class="Bound">p</a> <a id="21205" class="Symbol">=</a> <a id="21207" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21210" class="Symbol">(</a><a id="21211" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21214" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="21217" class="Symbol">)</a> <a id="21219" class="Symbol">(</a><a id="21220" href="Ordinals.Propositions.html#3017" class="Function">holds-gives-equal-𝟙ₒ</a> <a id="21241" href="Ordinals.Exponentiation.Taboos.html#20551" class="Bound">i</a> <a id="21243" href="Ordinals.Exponentiation.Taboos.html#21203" class="Bound">p</a><a id="21244" class="Symbol">)</a>

  <a id="21249" href="Ordinals.Exponentiation.Taboos.html#21249" class="Function">III</a> <a id="21253" class="Symbol">:</a> <a id="21255" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="21259" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="21261" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="21263" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21266" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21269" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a>
  <a id="21274" href="Ordinals.Exponentiation.Taboos.html#21249" class="Function">III</a> <a id="21278" class="Symbol">=</a> <a id="21280" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="21315" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="21317" class="Symbol">(</a><a id="21318" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21321" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21324" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a><a id="21326" class="Symbol">)</a> <a id="21328" href="Ordinals.Exponentiation.Taboos.html#21346" class="Function">III&#39;</a>
   <a id="21336" class="Keyword">where</a>
    <a id="21346" href="Ordinals.Exponentiation.Taboos.html#21346" class="Function">III&#39;</a> <a id="21351" class="Symbol">:</a> <a id="21353" class="Symbol">(</a><a id="21354" href="Ordinals.Exponentiation.Taboos.html#21354" class="Bound">x</a> <a id="21356" class="Symbol">:</a> <a id="21358" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="21360" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21362" href="Ordinals.Exponentiation.Taboos.html#20549" class="Bound">P</a><a id="21363" class="Symbol">)</a> <a id="21365" class="Symbol">→</a> <a id="21367" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="21369" href="Ordinals.Exponentiation.Taboos.html#21354" class="Bound">x</a> <a id="21371" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="21373" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21376" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21379" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a>
    <a id="21386" href="Ordinals.Exponentiation.Taboos.html#21346" class="Function">III&#39;</a> <a id="21391" class="Symbol">(</a><a id="21392" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21396" class="Symbol">_)</a> <a id="21399" class="Symbol">=</a> <a id="21401" href="Ordinals.AdditionProperties.html#4922" class="Function">+ₒ-left-⊴</a> <a id="21411" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21414" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a>
    <a id="21421" href="Ordinals.Exponentiation.Taboos.html#21346" class="Function">III&#39;</a> <a id="21426" class="Symbol">(</a><a id="21427" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21431" href="Ordinals.Exponentiation.Taboos.html#21431" class="Bound">p</a><a id="21432" class="Symbol">)</a> <a id="21434" class="Symbol">=</a> <a id="21436" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="21443" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="21446" class="Symbol">(</a><a id="21447" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21450" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21453" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a><a id="21455" class="Symbol">)</a> <a id="21457" class="Symbol">(</a><a id="21458" href="Ordinals.Exponentiation.Taboos.html#21169" class="Function">II</a> <a id="21461" href="Ordinals.Exponentiation.Taboos.html#21431" class="Bound">p</a> <a id="21463" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="21465" class="Symbol">)</a>

  <a id="21470" href="Ordinals.Exponentiation.Taboos.html#21470" class="Function">IV</a> <a id="21473" class="Symbol">:</a> <a id="21475" class="Symbol">(</a><a id="21476" href="Ordinals.Exponentiation.Taboos.html#21476" class="Bound">x</a> <a id="21478" class="Symbol">:</a> <a id="21480" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="21482" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21484" href="Ordinals.Exponentiation.Taboos.html#20549" class="Bound">P</a> <a id="21486" class="Symbol">)</a> <a id="21488" class="Symbol">→</a> <a id="21490" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21493" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21496" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a> <a id="21499" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21501" href="Ordinals.Exponentiation.Taboos.html#21476" class="Bound">x</a> <a id="21503" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21505" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="21509" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a>
  <a id="21513" href="Ordinals.Exponentiation.Taboos.html#21470" class="Function">IV</a> <a id="21516" class="Symbol">(</a><a id="21517" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21521" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21522" class="Symbol">)</a> <a id="21524" class="Symbol">=</a>
   <a id="21529" class="Symbol">(</a><a id="21530" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="21532" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21535" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="21537" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="21541" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="21543" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="21546" href="Ordinals.Exponentiation.Taboos.html#21740" class="Function">f₁</a> <a id="21549" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="21551" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21552" class="Symbol">)</a> <a id="21554" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
    <a id="21560" class="Symbol">(</a><a id="21561" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21564" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21567" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a> <a id="21570" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21572" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21576" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>               <a id="21592" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21595" class="Symbol">(</a><a id="21596" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="21606" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21607" class="Symbol">)</a> <a id="21609" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21612" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="21619" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21622" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21624" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>                         <a id="21650" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21653" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="21676" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21679" class="Symbol">_</a> <a id="21681" href="Ordinals.Exponentiation.Taboos.html#21740" class="Function">f₁</a> <a id="21684" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="21686" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="21693" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="21697" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="21699" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21701" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="21703" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21706" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="21708" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="21712" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="21714" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="21717" href="Ordinals.Exponentiation.Taboos.html#21740" class="Function">f₁</a> <a id="21720" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="21722" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="21724" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="21725" class="Symbol">)</a>
   <a id="21730" class="Keyword">where</a>
    <a id="21740" href="Ordinals.Exponentiation.Taboos.html#21740" class="Function">f₁</a> <a id="21743" class="Symbol">:</a> <a id="21745" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21748" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="21750" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="21754" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a>
    <a id="21760" href="Ordinals.Exponentiation.Taboos.html#21740" class="Function">f₁</a> <a id="21763" class="Symbol">=</a> <a id="21765" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="21784" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="21786" class="Symbol">(</a><a id="21787" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21791" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21792" class="Symbol">)</a>
  <a id="21796" href="Ordinals.Exponentiation.Taboos.html#21470" class="Function">IV</a> <a id="21799" class="Symbol">(</a><a id="21800" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21804" href="Ordinals.Exponentiation.Taboos.html#21804" class="Bound">p</a><a id="21805" class="Symbol">)</a> <a id="21807" class="Symbol">=</a>
   <a id="21812" class="Symbol">(</a><a id="21813" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="21815" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="21818" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="21820" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="21824" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="21826" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="21829" href="Ordinals.Exponentiation.Taboos.html#22316" class="Function">f₂</a> <a id="21832" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="21834" class="Symbol">(</a><a id="21835" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21839" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21840" class="Symbol">))</a> <a id="21843" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
    <a id="21849" class="Symbol">(</a><a id="21850" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21853" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21856" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a> <a id="21859" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21861" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21865" href="Ordinals.Exponentiation.Taboos.html#21804" class="Bound">p</a>                     <a id="21887" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21890" class="Symbol">(</a><a id="21891" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="21902" href="Ordinals.Exponentiation.Taboos.html#21804" class="Bound">p</a><a id="21903" class="Symbol">)</a> <a id="21905" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21908" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="21915" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21918" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21921" class="Symbol">(</a><a id="21922" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a> <a id="21925" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21927" href="Ordinals.Exponentiation.Taboos.html#21804" class="Bound">p</a><a id="21928" class="Symbol">)</a>                       <a id="21952" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21955" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21958" class="Symbol">(</a><a id="21959" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21962" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="21965" class="Symbol">)</a> <a id="21967" class="Symbol">(</a><a id="21968" href="Ordinals.Propositions.html#1732" class="Function">prop-ordinal-↓</a> <a id="21983" href="Ordinals.Exponentiation.Taboos.html#20551" class="Bound">i</a> <a id="21985" href="Ordinals.Exponentiation.Taboos.html#21804" class="Bound">p</a><a id="21986" class="Symbol">)</a> <a id="21988" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="21995" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="21998" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22001" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                             <a id="22032" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22035" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22038" class="Symbol">(</a><a id="22039" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="22042" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="22045" class="Symbol">)</a> <a id="22047" class="Symbol">(</a><a id="22048" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="22053" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="22055" class="Symbol">)</a> <a id="22057" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="22064" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="22067" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22070" class="Symbol">(</a><a id="22071" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="22074" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22076" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="22077" class="Symbol">)</a>                       <a id="22101" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22104" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="22115" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="22117" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="22124" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="22127" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22129" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22133" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>                           <a id="22161" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22164" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="22187" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="22190" class="Symbol">(</a><a id="22191" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="22195" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a><a id="22196" class="Symbol">)</a>
                                               <a id="22245" href="Ordinals.Exponentiation.Taboos.html#22316" class="Function">f₂</a> <a id="22248" class="Symbol">(</a><a id="22249" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22253" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="22254" class="Symbol">)</a> <a id="22256" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="22263" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="22267" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="22269" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22271" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="22273" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="22276" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="22278" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="22282" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="22284" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="22287" href="Ordinals.Exponentiation.Taboos.html#22316" class="Function">f₂</a> <a id="22290" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="22292" class="Symbol">(</a><a id="22293" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22297" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="22298" class="Symbol">)</a> <a id="22300" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="22301" class="Symbol">)</a>
   <a id="22306" class="Keyword">where</a>
    <a id="22316" href="Ordinals.Exponentiation.Taboos.html#22316" class="Function">f₂</a> <a id="22319" class="Symbol">:</a> <a id="22321" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="22324" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="22326" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="22330" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a>
    <a id="22336" href="Ordinals.Exponentiation.Taboos.html#22316" class="Function">f₂</a> <a id="22339" class="Symbol">=</a> <a id="22341" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="22360" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a> <a id="22362" class="Symbol">(</a><a id="22363" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22367" href="Ordinals.Exponentiation.Taboos.html#21804" class="Bound">p</a><a id="22368" class="Symbol">)</a>

  <a id="22373" href="Ordinals.Exponentiation.Taboos.html#22373" class="Function">V</a> <a id="22375" class="Symbol">:</a> <a id="22377" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="22380" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22383" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a> <a id="22386" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="22388" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="22392" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a>
  <a id="22396" href="Ordinals.Exponentiation.Taboos.html#22373" class="Function">V</a> <a id="22398" class="Symbol">=</a> <a id="22400" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="22405" class="Symbol">(</a><a id="22406" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="22409" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22412" href="Ordinals.Exponentiation.Taboos.html#20666" class="Function">Pₒ</a><a id="22414" class="Symbol">)</a> <a id="22416" class="Symbol">(</a><a id="22417" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="22421" href="Ordinals.Exponentiation.Taboos.html#20603" class="Function">F</a><a id="22422" class="Symbol">)</a> <a id="22424" href="Ordinals.Exponentiation.Taboos.html#21470" class="Function">IV</a>

<a id="22428" class="Markup">\end{code}</a><a id="22438" class="Background">

Added 8 January 2025.

Classically, whenever the base α is greater than 𝟙₀, α ^ₒ β is at
least as large as the exponent β. However, this is a constructive
taboo.

Refactored to use a counterexample with a trichotomous least element
(i.e., of the form `𝟙ₒ +ₒ γ`) by Fredrik Nordvall Forsberg 5 October 2026.

</a><a id="22748" class="Markup">\begin{code}</a>

<a id="𝟚ₒ^ₒ-as-large-as-exponent-implies-EM&#39;"></a><a id="22762" href="Ordinals.Exponentiation.Taboos.html#22762" class="Function">𝟚ₒ^ₒ-as-large-as-exponent-implies-EM&#39;</a>
 <a id="22801" class="Symbol">:</a> <a id="22803" class="Symbol">((</a><a id="22805" href="Ordinals.Exponentiation.Taboos.html#22805" class="Bound">β</a> <a id="22807" class="Symbol">:</a> <a id="22809" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22817" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="22818" class="Symbol">)</a> <a id="22820" class="Symbol">→</a> <a id="22822" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="22853" href="Ordinals.Exponentiation.Taboos.html#22805" class="Bound">β</a> <a id="22855" class="Symbol">→</a> <a id="22857" href="Ordinals.Exponentiation.Taboos.html#22805" class="Bound">β</a> <a id="22859" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="22861" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="22864" class="Symbol">{</a><a id="22865" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="22866" class="Symbol">}</a> <a id="22868" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="22871" href="Ordinals.Exponentiation.Taboos.html#22805" class="Bound">β</a><a id="22872" class="Symbol">)</a>
 <a id="22875" class="Symbol">→</a> <a id="22877" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="22880" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="22882" href="Ordinals.Exponentiation.Taboos.html#22762" class="Function">𝟚ₒ^ₒ-as-large-as-exponent-implies-EM&#39;</a> <a id="22920" href="Ordinals.Exponentiation.Taboos.html#22920" class="Bound">hyp</a> <a id="22924" href="Ordinals.Exponentiation.Taboos.html#22924" class="Bound">P</a> <a id="22926" href="Ordinals.Exponentiation.Taboos.html#22926" class="Bound">P-is-prop</a> <a id="22936" class="Symbol">=</a> <a id="22938" href="Ordinals.Exponentiation.Taboos.html#24525" class="Function">X</a> <a id="22940" class="Symbol">(</a><a id="22941" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a> <a id="22943" class="Symbol">(</a><a id="22944" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22948" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="22949" class="Symbol">))</a> <a id="22952" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="22958" class="Keyword">where</a>
  <a id="22966" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a> <a id="22969" class="Symbol">=</a> <a id="22971" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="22984" href="Ordinals.Exponentiation.Taboos.html#22924" class="Bound">P</a> <a id="22986" href="Ordinals.Exponentiation.Taboos.html#22926" class="Bound">P-is-prop</a>
  <a id="22998" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="23000" class="Symbol">=</a> <a id="23002" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23005" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23008" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a> <a id="23011" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23014" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

  <a id="23020" href="Ordinals.Exponentiation.Taboos.html#23020" class="Function">𝟚ₒ-positive</a> <a id="23032" class="Symbol">:</a> <a id="23034" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23037" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23039" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a>
  <a id="23044" href="Ordinals.Exponentiation.Taboos.html#23020" class="Function">𝟚ₒ-positive</a> <a id="23056" class="Symbol">=</a> <a id="23058" href="Ordinals.OrdinalOfOrdinals.html#20175" class="Function">⊲-gives-⊴</a> <a id="23068" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23071" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23074" class="Symbol">(</a><a id="23075" href="Ordinals.AdditionProperties.html#14397" class="Function">successor-increasing</a> <a id="23096" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="23098" class="Symbol">)</a>

  <a id="23103" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="23105" class="Symbol">=</a> <a id="23107" class="Symbol">(</a><a id="23108" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23111" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23114" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23117" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23120" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a><a id="23122" class="Symbol">)</a> <a id="23124" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23127" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a>

  <a id="23133" href="Ordinals.Exponentiation.Taboos.html#23133" class="Function">I</a> <a id="23135" class="Symbol">:</a> <a id="23137" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23140" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23143" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="23145" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23147" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a>
  <a id="23151" href="Ordinals.Exponentiation.Taboos.html#23133" class="Function">I</a> <a id="23153" class="Symbol">=</a> <a id="23155" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23158" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23161" class="Symbol">(</a><a id="23162" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23165" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23168" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a> <a id="23171" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23174" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="23176" class="Symbol">)</a> <a id="23178" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23181" href="Ordinals.Exponentiation.Taboos.html#23538" class="Function">I₀</a> <a id="23184" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="23186" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23189" class="Symbol">(</a><a id="23190" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ</a> <a id="23194" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a><a id="23196" class="Symbol">)</a> <a id="23198" class="Symbol">(</a><a id="23199" href="Ordinals.Exponentiation.Supremum.html#15444" class="Function">^ₒ-by-+ₒ</a> <a id="23208" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23211" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23214" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a><a id="23216" class="Symbol">)</a> <a id="23218" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="23226" class="Symbol">(</a><a id="23227" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23230" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23233" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="23235" class="Symbol">)</a> <a id="23237" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23240" class="Symbol">(</a><a id="23241" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23244" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="23247" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a><a id="23249" class="Symbol">)</a> <a id="23251" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23254" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23257" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23260" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="23264" class="Symbol">(λ</a> <a id="23267" href="Ordinals.Exponentiation.Taboos.html#23267" class="Bound">x</a> <a id="23269" href="Ordinals.Exponentiation.Taboos.html#23269" class="Bound">y</a> <a id="23271" class="Symbol">→</a> <a id="23273" href="Ordinals.Exponentiation.Taboos.html#23267" class="Bound">x</a> <a id="23275" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23278" href="Ordinals.Exponentiation.Taboos.html#23269" class="Bound">y</a> <a id="23280" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23283" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a><a id="23285" class="Symbol">)</a>
                                             <a id="23332" class="Symbol">(</a><a id="23333" href="Ordinals.Exponentiation.Supremum.html#14098" class="Function">𝟙ₒ-neutral-^ₒ</a> <a id="23347" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23350" href="Ordinals.Exponentiation.Taboos.html#23020" class="Function">𝟚ₒ-positive</a><a id="23361" class="Symbol">)</a>
                                             <a id="23408" class="Symbol">(</a><a id="23409" href="Ordinals.Exponentiation.Taboos.html#20417" class="Function">^ₒ-𝟚ₒ-by-prop</a> <a id="23423" href="Ordinals.Exponentiation.Taboos.html#22924" class="Bound">P</a> <a id="23425" href="Ordinals.Exponentiation.Taboos.html#22926" class="Bound">P-is-prop</a><a id="23434" class="Symbol">)</a> <a id="23436" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="23444" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23447" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23450" class="Symbol">(</a><a id="23451" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23454" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23457" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a><a id="23459" class="Symbol">)</a> <a id="23461" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23464" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23467" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23470" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23473" class="Symbol">(</a><a id="23474" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ</a> <a id="23478" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a><a id="23480" class="Symbol">)</a> <a id="23482" class="Symbol">(</a><a id="23483" href="Ordinals.Exponentiation.Taboos.html#23605" class="Function">I₂</a> <a id="23486" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="23488" href="Ordinals.Exponentiation.Taboos.html#23647" class="Function">I₃</a><a id="23490" class="Symbol">)</a> <a id="23492" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="23500" class="Symbol">(</a><a id="23501" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23504" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23507" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23510" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23513" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a><a id="23515" class="Symbol">)</a> <a id="23517" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23520" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23523" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="23528" class="Keyword">where</a>
    <a id="23538" href="Ordinals.Exponentiation.Taboos.html#23538" class="Function">I₀</a> <a id="23541" class="Symbol">=</a> <a id="23543" href="Ordinals.Exponentiation.Supremum.html#6794" class="Function">^ₒ-satisfies-succ-specification</a> <a id="23575" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23578" href="Ordinals.Exponentiation.Taboos.html#23020" class="Function">𝟚ₒ-positive</a> <a id="23590" class="Symbol">(</a><a id="23591" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23594" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23597" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a><a id="23599" class="Symbol">)</a>
    <a id="23605" href="Ordinals.Exponentiation.Taboos.html#23605" class="Function">I₂</a> <a id="23608" class="Symbol">=</a> <a id="23610" href="Ordinals.MultiplicationProperties.html#4405" class="Function">×ₒ-distributes-+ₒ-right</a> <a id="23634" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23637" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23640" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a>
    <a id="23647" href="Ordinals.Exponentiation.Taboos.html#23647" class="Function">I₃</a> <a id="23650" class="Symbol">=</a> <a id="23652" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23655" class="Symbol">(</a><a id="23656" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="23660" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="23663" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23666" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a><a id="23668" class="Symbol">)</a> <a id="23670" class="Symbol">(</a><a id="23671" href="Ordinals.MultiplicationProperties.html#2193" class="Function">𝟙ₒ-right-neutral-×ₒ</a> <a id="23691" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a><a id="23693" class="Symbol">)</a>

  <a id="23698" href="Ordinals.Exponentiation.Taboos.html#23698" class="Function">II</a> <a id="23701" class="Symbol">:</a> <a id="23703" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="23705" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23707" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a>
  <a id="23711" href="Ordinals.Exponentiation.Taboos.html#23698" class="Function">II</a> <a id="23714" class="Symbol">=</a> <a id="23716" href="MLTT.Id.html#734" class="Function">transport</a> <a id="23726" class="Symbol">(</a><a id="23727" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="23729" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="23731" class="Symbol">)</a> <a id="23733" href="Ordinals.Exponentiation.Taboos.html#23133" class="Function">I</a> <a id="23735" class="Symbol">(</a><a id="23736" href="Ordinals.Exponentiation.Taboos.html#22920" class="Bound">hyp</a> <a id="23740" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="23742" class="Symbol">(</a><a id="23743" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15172" class="Function">decomposable-to-trichotomous-least</a> <a id="23778" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a>
                                  <a id="23814" class="Symbol">(</a><a id="23815" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a> <a id="23818" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23821" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23824" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23826" href="Ordinals.AdditionProperties.html#2514" class="Function">+ₒ-assoc</a> <a id="23835" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="23838" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a> <a id="23841" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="23843" class="Symbol">)))</a>

  <a id="23850" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a> <a id="23852" class="Symbol">:</a> <a id="23854" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23856" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="23858" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="23860" class="Symbol">→</a> <a id="23862" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23864" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="23866" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="23870" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a> <a id="23872" class="Symbol">=</a> <a id="23874" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="23876" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="23878" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="23880" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="23882" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="23885" href="Ordinals.Exponentiation.Taboos.html#23698" class="Function">II</a> <a id="23888" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
  <a id="23892" href="Ordinals.Exponentiation.Taboos.html#23892" class="Function">f-sim</a> <a id="23898" class="Symbol">:</a> <a id="23900" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="23914" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="23916" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="23918" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a>
  <a id="23922" href="Ordinals.Exponentiation.Taboos.html#23892" class="Function">f-sim</a> <a id="23928" class="Symbol">=</a> <a id="23930" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[</a> <a id="23932" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="23934" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">,</a> <a id="23936" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="23938" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">]⟨</a> <a id="23941" href="Ordinals.Exponentiation.Taboos.html#23698" class="Function">II</a> <a id="23944" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">⟩-is-simulation</a>

  <a id="23963" href="Ordinals.Exponentiation.Taboos.html#23963" class="Function">f-least</a> <a id="23971" class="Symbol">:</a> <a id="23973" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a> <a id="23975" class="Symbol">(</a><a id="23976" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23980" class="Symbol">(</a><a id="23981" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23985" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="23986" class="Symbol">))</a> <a id="23989" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23991" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23995" class="Symbol">(</a><a id="23996" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24000" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24001" class="Symbol">)</a> <a id="24003" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24005" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24009" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="24013" href="Ordinals.Exponentiation.Taboos.html#23963" class="Function">f-least</a> <a id="24021" class="Symbol">=</a> <a id="24023" href="Ordinals.Maps.html#12299" class="Function">simulations-preserve-least</a>
            <a id="24062" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="24064" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="24066" class="Symbol">(</a><a id="24067" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24071" class="Symbol">(</a><a id="24072" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24076" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24077" class="Symbol">))</a> <a id="24080" class="Symbol">(</a><a id="24081" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24085" class="Symbol">(</a><a id="24086" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24090" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24091" class="Symbol">)</a> <a id="24093" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24095" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24099" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24100" class="Symbol">)</a> <a id="24102" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a> <a id="24104" href="Ordinals.Exponentiation.Taboos.html#23892" class="Function">f-sim</a>
            <a id="24122" class="Symbol">(</a><a id="24123" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="24144" class="Symbol">(</a><a id="24145" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24148" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24151" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a><a id="24153" class="Symbol">)</a> <a id="24155" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24158" class="Symbol">(</a><a id="24159" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24163" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24164" class="Symbol">)</a>
             <a id="24179" class="Symbol">(</a><a id="24180" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="24201" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24204" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a> <a id="24207" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="24209" class="Symbol">(</a><a id="24210" href="Ordinals.Propositions.html#1922" class="Function">prop-ordinal-least</a> <a id="24229" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="24239" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24240" class="Symbol">)))</a>
            <a id="24256" class="Symbol">(</a><a id="24257" href="Ordinals.MultiplicationProperties.html#13694" class="Function">×ₒ-least</a> <a id="24266" class="Symbol">(</a><a id="24267" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="24270" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24273" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="24276" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24279" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a><a id="24281" class="Symbol">)</a> <a id="24283" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="24286" class="Symbol">(</a><a id="24287" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24291" class="Symbol">(</a><a id="24292" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24296" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24297" class="Symbol">))</a> <a id="24300" class="Symbol">(</a><a id="24301" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24305" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24306" class="Symbol">)</a>
             <a id="24321" class="Symbol">(</a><a id="24322" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="24343" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="24346" class="Symbol">(</a><a id="24347" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="24350" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24353" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a><a id="24355" class="Symbol">)</a> <a id="24357" class="Symbol">(</a><a id="24358" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24362" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24363" class="Symbol">)</a>
              <a id="24379" class="Symbol">(</a><a id="24380" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="24401" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24404" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24407" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="24409" class="Symbol">(</a><a id="24410" href="Ordinals.Propositions.html#1922" class="Function">prop-ordinal-least</a> <a id="24429" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="24439" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24440" class="Symbol">)))</a>
             <a id="24457" class="Symbol">(</a><a id="24458" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="24479" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24482" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="24485" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="24487" class="Symbol">(</a><a id="24488" href="Ordinals.Propositions.html#1922" class="Function">prop-ordinal-least</a> <a id="24507" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="24517" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24518" class="Symbol">)))</a>

  <a id="24525" href="Ordinals.Exponentiation.Taboos.html#24525" class="Function">X</a> <a id="24527" class="Symbol">:</a> <a id="24529" class="Symbol">(</a><a id="24530" href="Ordinals.Exponentiation.Taboos.html#24530" class="Bound">x</a> <a id="24532" class="Symbol">:</a> <a id="24534" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24536" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="24538" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24539" class="Symbol">)</a> <a id="24541" class="Symbol">→</a> <a id="24543" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a> <a id="24545" class="Symbol">(</a><a id="24546" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24550" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24551" class="Symbol">)</a> <a id="24553" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24555" href="Ordinals.Exponentiation.Taboos.html#24530" class="Bound">x</a> <a id="24557" class="Symbol">→</a> <a id="24559" href="Ordinals.Exponentiation.Taboos.html#22924" class="Bound">P</a> <a id="24561" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="24563" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24565" href="Ordinals.Exponentiation.Taboos.html#22924" class="Bound">P</a>
  <a id="24569" href="Ordinals.Exponentiation.Taboos.html#24525" class="Function">X</a> <a id="24571" class="Symbol">(</a><a id="24572" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24576" class="Symbol">(_</a> <a id="24579" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24581" href="Ordinals.Exponentiation.Taboos.html#24581" class="Bound">p</a><a id="24582" class="Symbol">)</a> <a id="24584" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24586" class="Symbol">_)</a> <a id="24589" href="Ordinals.Exponentiation.Taboos.html#24589" class="Bound">r</a> <a id="24591" class="Symbol">=</a> <a id="24593" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24597" href="Ordinals.Exponentiation.Taboos.html#24581" class="Bound">p</a>
  <a id="24601" href="Ordinals.Exponentiation.Taboos.html#24525" class="Function">X</a> <a id="24603" class="Symbol">(</a><a id="24604" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24608" class="Symbol">(</a><a id="24609" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24613" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24614" class="Symbol">)</a> <a id="24616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24618" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24622" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24623" class="Symbol">)</a> <a id="24625" href="Ordinals.Exponentiation.Taboos.html#24625" class="Bound">r</a> <a id="24627" class="Symbol">=</a>
   <a id="24632" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24639" class="Symbol">(</a><a id="24640" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="24650" class="Symbol">(</a><a id="24651" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="24670" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="24672" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="24674" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a> <a id="24676" href="Ordinals.Exponentiation.Taboos.html#23892" class="Function">f-sim</a> <a id="24682" class="Symbol">(</a><a id="24683" href="Ordinals.Exponentiation.Taboos.html#23963" class="Function">f-least</a> <a id="24691" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24693" href="Ordinals.Exponentiation.Taboos.html#24625" class="Bound">r</a> <a id="24695" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24697" class="Symbol">)))</a>
  <a id="24703" href="Ordinals.Exponentiation.Taboos.html#24525" class="Function">X</a> <a id="24705" class="Symbol">(</a><a id="24706" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24710" class="Symbol">(</a><a id="24711" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24715" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24716" class="Symbol">)</a> <a id="24718" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24720" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24724" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24725" class="Symbol">)</a> <a id="24727" href="Ordinals.Exponentiation.Taboos.html#24727" class="Bound">r</a> <a id="24729" class="Symbol">=</a> <a id="24731" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24735" href="Ordinals.Exponentiation.Taboos.html#24751" class="Function">IV</a>
   <a id="24741" class="Keyword">where</a>
    <a id="24751" href="Ordinals.Exponentiation.Taboos.html#24751" class="Function">IV</a> <a id="24754" class="Symbol">:</a> <a id="24756" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24758" href="Ordinals.Exponentiation.Taboos.html#22924" class="Bound">P</a>
    <a id="24764" href="Ordinals.Exponentiation.Taboos.html#24751" class="Function">IV</a> <a id="24767" href="Ordinals.Exponentiation.Taboos.html#24767" class="Bound">p</a> <a id="24769" class="Symbol">=</a> <a id="24771" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="24781" class="Symbol">(</a><a id="24782" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="24801" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="24803" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="24805" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a> <a id="24807" href="Ordinals.Exponentiation.Taboos.html#23892" class="Function">f-sim</a> <a id="24813" class="Symbol">(</a><a id="24814" href="Ordinals.Exponentiation.Taboos.html#24842" class="Function">V</a> <a id="24816" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24818" href="Ordinals.Exponentiation.Taboos.html#24727" class="Bound">r</a> <a id="24820" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24822" class="Symbol">))</a>
     <a id="24830" class="Keyword">where</a>
      <a id="24842" href="Ordinals.Exponentiation.Taboos.html#24842" class="Function">V</a> <a id="24844" class="Symbol">:</a> <a id="24846" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a> <a id="24848" class="Symbol">(</a><a id="24849" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24853" class="Symbol">(</a><a id="24854" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24858" href="Ordinals.Exponentiation.Taboos.html#24767" class="Bound">p</a><a id="24859" class="Symbol">))</a> <a id="24862" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24864" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24868" class="Symbol">(</a><a id="24869" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24873" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24874" class="Symbol">)</a> <a id="24876" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24878" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24882" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
      <a id="24890" href="Ordinals.Exponentiation.Taboos.html#24842" class="Function">V</a> <a id="24892" class="Symbol">=</a> <a id="24894" href="Ordinals.Maps.html#10322" class="Function">at-most-one-simulation</a> <a id="24917" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="24919" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="24921" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a> <a id="24923" href="Ordinals.Exponentiation.Taboos.html#24972" class="Function">g</a> <a id="24925" href="Ordinals.Exponentiation.Taboos.html#23892" class="Function">f-sim</a> <a id="24931" href="Ordinals.Exponentiation.Taboos.html#25134" class="Function">g-sim</a> <a id="24937" class="Symbol">(</a><a id="24938" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24942" class="Symbol">(</a><a id="24943" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24947" href="Ordinals.Exponentiation.Taboos.html#24767" class="Bound">p</a><a id="24948" class="Symbol">))</a>
       <a id="24958" class="Keyword">where</a>
        <a id="24972" href="Ordinals.Exponentiation.Taboos.html#24972" class="Function">g</a> <a id="24974" class="Symbol">:</a> <a id="24976" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24978" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="24980" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="24982" class="Symbol">→</a> <a id="24984" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24986" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="24988" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
        <a id="24998" href="Ordinals.Exponentiation.Taboos.html#24972" class="Function">g</a> <a id="25000" class="Symbol">(</a><a id="25001" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25005" class="Symbol">(</a><a id="25006" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25010" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25011" class="Symbol">))</a> <a id="25014" class="Symbol">=</a> <a id="25016" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25020" class="Symbol">(</a><a id="25021" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25025" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25026" class="Symbol">)</a> <a id="25028" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25030" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25034" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
        <a id="25044" href="Ordinals.Exponentiation.Taboos.html#24972" class="Function">g</a> <a id="25046" class="Symbol">(</a><a id="25047" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25051" class="Symbol">(</a><a id="25052" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25056" href="Ordinals.Exponentiation.Taboos.html#25056" class="Bound">p</a><a id="25057" class="Symbol">))</a> <a id="25060" class="Symbol">=</a> <a id="25062" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25066" class="Symbol">(</a><a id="25067" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25071" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25072" class="Symbol">)</a> <a id="25074" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25076" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25080" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
        <a id="25090" href="Ordinals.Exponentiation.Taboos.html#24972" class="Function">g</a> <a id="25092" class="Symbol">(</a><a id="25093" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25097" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25098" class="Symbol">)</a> <a id="25100" class="Symbol">=</a> <a id="25102" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25106" class="Symbol">(</a><a id="25107" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25111" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="25113" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25115" href="Ordinals.Exponentiation.Taboos.html#24767" class="Bound">p</a><a id="25116" class="Symbol">)</a> <a id="25118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25120" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25124" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
        <a id="25134" href="Ordinals.Exponentiation.Taboos.html#25134" class="Function">g-sim</a> <a id="25140" class="Symbol">:</a> <a id="25142" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="25156" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="25158" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="25160" href="Ordinals.Exponentiation.Taboos.html#24972" class="Function">g</a>
        <a id="25170" href="Ordinals.Exponentiation.Taboos.html#25134" class="Function">g-sim</a> <a id="25176" class="Symbol">=</a> <a id="25178" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="25196" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25198" href="Ordinals.Exponentiation.Taboos.html#26932" class="Function">g-order-preserving</a>
         <a id="25226" class="Keyword">where</a>
          <a id="25242" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="25260" class="Symbol">:</a> <a id="25262" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="25281" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="25283" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="25285" href="Ordinals.Exponentiation.Taboos.html#24972" class="Function">g</a>
          <a id="25297" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="25315" class="Symbol">(</a><a id="25316" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25320" class="Symbol">(</a><a id="25321" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25325" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25326" class="Symbol">))</a> <a id="25329" class="Symbol">(</a><a id="25330" href="Ordinals.Exponentiation.Taboos.html#25330" class="Bound">y</a> <a id="25332" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25334" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25338" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25339" class="Symbol">)</a> <a id="25341" class="Symbol">(</a><a id="25342" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25346" href="Ordinals.Exponentiation.Taboos.html#25346" class="Bound">l</a><a id="25347" class="Symbol">)</a> <a id="25349" class="Symbol">=</a> <a id="25351" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25358" href="Ordinals.Exponentiation.Taboos.html#25346" class="Bound">l</a>
          <a id="25370" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="25388" class="Symbol">(</a><a id="25389" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25393" class="Symbol">(</a><a id="25394" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25398" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25399" class="Symbol">))</a> <a id="25402" class="Symbol">(</a><a id="25403" href="Ordinals.Exponentiation.Taboos.html#25403" class="Bound">y</a> <a id="25405" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25407" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25411" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25412" class="Symbol">)</a> <a id="25414" class="Symbol">(</a><a id="25415" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25419" href="Ordinals.Exponentiation.Taboos.html#25419" class="Bound">l</a><a id="25420" class="Symbol">)</a> <a id="25422" class="Symbol">=</a> <a id="25424" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25431" href="Ordinals.Exponentiation.Taboos.html#25419" class="Bound">l</a>
          <a id="25443" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="25461" class="Symbol">(</a><a id="25462" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25466" class="Symbol">(</a><a id="25467" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25471" href="Ordinals.Exponentiation.Taboos.html#25471" class="Bound">p</a><a id="25472" class="Symbol">))</a> <a id="25475" class="Symbol">(</a><a id="25476" href="Ordinals.Exponentiation.Taboos.html#25476" class="Bound">y</a> <a id="25478" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25480" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25484" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25485" class="Symbol">)</a> <a id="25487" class="Symbol">(</a><a id="25488" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25492" href="Ordinals.Exponentiation.Taboos.html#25492" class="Bound">l</a><a id="25493" class="Symbol">)</a> <a id="25495" class="Symbol">=</a> <a id="25497" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25504" href="Ordinals.Exponentiation.Taboos.html#25492" class="Bound">l</a>
          <a id="25516" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="25534" class="Symbol">(</a><a id="25535" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25539" class="Symbol">(</a><a id="25540" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25544" href="Ordinals.Exponentiation.Taboos.html#25544" class="Bound">p</a><a id="25545" class="Symbol">))</a> <a id="25548" class="Symbol">(</a><a id="25549" href="Ordinals.Exponentiation.Taboos.html#25549" class="Bound">y</a> <a id="25551" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25553" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25557" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25558" class="Symbol">)</a> <a id="25560" class="Symbol">(</a><a id="25561" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25565" href="Ordinals.Exponentiation.Taboos.html#25565" class="Bound">l</a><a id="25566" class="Symbol">)</a> <a id="25568" class="Symbol">=</a> <a id="25570" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25577" href="Ordinals.Exponentiation.Taboos.html#25565" class="Bound">l</a>
          <a id="25589" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="25607" class="Symbol">(</a><a id="25608" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25612" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25613" class="Symbol">)</a> <a id="25615" class="Symbol">(</a><a id="25616" href="Ordinals.Exponentiation.Taboos.html#25616" class="Bound">y</a> <a id="25618" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25620" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25624" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25625" class="Symbol">)</a> <a id="25627" class="Symbol">(</a><a id="25628" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25632" href="Ordinals.Exponentiation.Taboos.html#25632" class="Bound">l</a><a id="25633" class="Symbol">)</a> <a id="25635" class="Symbol">=</a> <a id="25637" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25644" href="Ordinals.Exponentiation.Taboos.html#25632" class="Bound">l</a>
          <a id="25656" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="25674" class="Symbol">(</a><a id="25675" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25679" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25680" class="Symbol">)</a> <a id="25682" class="Symbol">(</a><a id="25683" href="Ordinals.Exponentiation.Taboos.html#25683" class="Bound">y</a> <a id="25685" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25687" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25691" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25692" class="Symbol">)</a> <a id="25694" class="Symbol">(</a><a id="25695" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25699" href="Ordinals.Exponentiation.Taboos.html#25699" class="Bound">l</a><a id="25700" class="Symbol">)</a> <a id="25702" class="Symbol">=</a> <a id="25704" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25711" href="Ordinals.Exponentiation.Taboos.html#25699" class="Bound">l</a>
          <a id="25723" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="25741" class="Symbol">(</a><a id="25742" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25746" class="Symbol">(</a><a id="25747" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25751" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25752" class="Symbol">))</a> <a id="25755" class="Symbol">(</a><a id="25756" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25760" class="Symbol">(</a><a id="25761" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25765" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25766" class="Symbol">)</a> <a id="25768" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25770" class="DottedPattern Symbol">._</a><a id="25772" class="Symbol">)</a> <a id="25774" class="Symbol">(</a><a id="25775" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25779" class="Symbol">(</a><a id="25780" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25785" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25787" href="Ordinals.Exponentiation.Taboos.html#25787" class="Bound">l</a><a id="25788" class="Symbol">))</a> <a id="25791" class="Symbol">=</a>
           <a id="25804" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25811" href="Ordinals.Exponentiation.Taboos.html#25787" class="Bound">l</a>
          <a id="25823" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="25841" class="Symbol">(</a><a id="25842" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25846" class="Symbol">(</a><a id="25847" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25851" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25852" class="Symbol">))</a> <a id="25855" class="Symbol">(</a><a id="25856" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25860" class="Symbol">(</a><a id="25861" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25865" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25866" class="Symbol">)</a> <a id="25868" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25870" class="DottedPattern Symbol">._</a><a id="25872" class="Symbol">)</a> <a id="25874" class="Symbol">(</a><a id="25875" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25879" class="Symbol">(</a><a id="25880" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25885" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25887" href="Ordinals.Exponentiation.Taboos.html#25887" class="Bound">l</a><a id="25888" class="Symbol">))</a> <a id="25891" class="Symbol">=</a>
           <a id="25904" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25911" href="Ordinals.Exponentiation.Taboos.html#25887" class="Bound">l</a>
          <a id="25923" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="25941" class="Symbol">(</a><a id="25942" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25946" class="Symbol">(</a><a id="25947" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25951" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25952" class="Symbol">))</a> <a id="25955" class="Symbol">(</a><a id="25956" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25960" class="Symbol">_</a> <a id="25962" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25964" class="DottedPattern Symbol">._</a><a id="25966" class="Symbol">)</a> <a id="25968" class="Symbol">(</a><a id="25969" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25973" class="Symbol">(</a><a id="25974" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25979" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25981" href="Ordinals.Exponentiation.Taboos.html#25981" class="Bound">l</a><a id="25982" class="Symbol">))</a> <a id="25985" class="Symbol">=</a> <a id="25987" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25994" href="Ordinals.Exponentiation.Taboos.html#25981" class="Bound">l</a>
          <a id="26006" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="26024" class="Symbol">(</a><a id="26025" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26029" class="Symbol">(</a><a id="26030" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26034" href="Ordinals.Exponentiation.Taboos.html#26034" class="Bound">p</a><a id="26035" class="Symbol">))</a> <a id="26038" class="Symbol">(</a><a id="26039" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26043" class="Symbol">(</a><a id="26044" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26048" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26049" class="Symbol">)</a> <a id="26051" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26053" class="DottedPattern Symbol">._</a><a id="26055" class="Symbol">)</a> <a id="26057" class="Symbol">(</a><a id="26058" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26062" class="Symbol">(</a><a id="26063" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="26068" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26070" href="Ordinals.Exponentiation.Taboos.html#26070" class="Bound">l</a><a id="26071" class="Symbol">))</a> <a id="26074" class="Symbol">=</a>
           <a id="26087" class="Symbol">(</a><a id="26088" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26092" class="Symbol">(</a><a id="26093" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26097" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26098" class="Symbol">))</a> <a id="26101" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26103" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="26105" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26107" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
          <a id="26122" href="Ordinals.Exponentiation.Taboos.html#25242" class="CatchallClause Function">g-initial-segment</a><a id="26139" class="CatchallClause"> </a><a id="26140" class="CatchallClause Symbol">(</a><a id="26141" href="MLTT.Plus-Type.html#169" class="CatchallClause InductiveConstructor">inl</a><a id="26144" class="CatchallClause"> </a><a id="26145" class="CatchallClause Symbol">(</a><a id="26146" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26149" class="CatchallClause"> </a><a id="26150" href="Ordinals.Exponentiation.Taboos.html#26150" class="CatchallClause Bound">p</a><a id="26151" class="CatchallClause Symbol">))</a><a id="26153" class="CatchallClause"> </a><a id="26154" class="CatchallClause Symbol">(</a><a id="26155" href="MLTT.Plus-Type.html#169" class="CatchallClause InductiveConstructor">inl</a><a id="26158" class="CatchallClause"> </a><a id="26159" class="CatchallClause Symbol">(</a><a id="26160" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26163" class="CatchallClause"> </a><a id="26164" class="CatchallClause Symbol">_)</a><a id="26166" class="CatchallClause"> </a><a id="26167" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26168" class="CatchallClause"> </a><a id="26169" href="Ordinals.Exponentiation.Taboos.html#26169" class="CatchallClause Bound">y&#39;</a><a id="26171" class="CatchallClause Symbol">)</a><a id="26172" class="CatchallClause"> </a><a id="26173" class="CatchallClause Symbol">(</a><a id="26174" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26177" class="CatchallClause"> </a><a id="26178" class="CatchallClause Symbol">(</a><a id="26179" href="Ordinals.Exponentiation.Taboos.html#26179" class="CatchallClause Bound">r</a><a id="26180" class="CatchallClause"> </a><a id="26181" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26182" class="CatchallClause"> </a><a id="26183" href="Ordinals.Exponentiation.Taboos.html#26183" class="CatchallClause Bound">l</a><a id="26184" class="CatchallClause Symbol">))</a> <a id="26187" class="Symbol">=</a>
           <a id="26200" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="26207" href="Ordinals.Exponentiation.Taboos.html#26183" class="Bound">l</a>
          <a id="26219" href="Ordinals.Exponentiation.Taboos.html#25242" class="CatchallClause Function">g-initial-segment</a><a id="26236" class="CatchallClause"> </a><a id="26237" class="CatchallClause Symbol">(</a><a id="26238" href="MLTT.Plus-Type.html#169" class="CatchallClause InductiveConstructor">inl</a><a id="26241" class="CatchallClause"> </a><a id="26242" class="CatchallClause Symbol">(</a><a id="26243" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26246" class="CatchallClause"> </a><a id="26247" href="Ordinals.Exponentiation.Taboos.html#26247" class="CatchallClause Bound">p</a><a id="26248" class="CatchallClause Symbol">))</a><a id="26250" class="CatchallClause"> </a><a id="26251" class="CatchallClause Symbol">(</a><a id="26252" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26255" class="CatchallClause"> </a><a id="26256" href="Ordinals.Exponentiation.Taboos.html#26256" class="CatchallClause Bound">x</a><a id="26257" class="CatchallClause"> </a><a id="26258" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26259" class="CatchallClause"> </a><a id="26260" href="Ordinals.Exponentiation.Taboos.html#26260" class="CatchallClause Bound">y&#39;</a><a id="26262" class="CatchallClause Symbol">)</a><a id="26263" class="CatchallClause"> </a><a id="26264" class="CatchallClause Symbol">(</a><a id="26265" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26268" class="CatchallClause"> </a><a id="26269" class="CatchallClause Symbol">(</a><a id="26270" href="Ordinals.Exponentiation.Taboos.html#26270" class="CatchallClause Bound">r</a><a id="26271" class="CatchallClause"> </a><a id="26272" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26273" class="CatchallClause"> </a><a id="26274" href="Ordinals.Exponentiation.Taboos.html#26274" class="CatchallClause Bound">l</a><a id="26275" class="CatchallClause Symbol">))</a> <a id="26278" class="Symbol">=</a> <a id="26280" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="26287" href="Ordinals.Exponentiation.Taboos.html#26274" class="Bound">l</a>
          <a id="26299" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="26317" class="Symbol">(</a><a id="26318" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26322" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26323" class="Symbol">)</a> <a id="26325" class="Symbol">(</a><a id="26326" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26330" class="Symbol">(</a><a id="26331" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26335" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26336" class="Symbol">)</a> <a id="26338" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26340" class="DottedPattern Symbol">._</a><a id="26342" class="Symbol">)</a> <a id="26344" class="Symbol">(</a><a id="26345" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26349" class="Symbol">(</a><a id="26350" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="26355" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26357" href="Ordinals.Exponentiation.Taboos.html#26357" class="Bound">l</a><a id="26358" class="Symbol">))</a> <a id="26361" class="Symbol">=</a>
           <a id="26374" class="Symbol">(</a><a id="26375" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26379" class="Symbol">(</a><a id="26380" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26384" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26385" class="Symbol">))</a> <a id="26388" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26390" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="26392" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26394" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
          <a id="26409" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="26427" class="Symbol">(</a><a id="26428" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26432" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26433" class="Symbol">)</a> <a id="26435" class="Symbol">(</a><a id="26436" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26440" class="Symbol">(</a><a id="26441" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26445" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26446" class="Symbol">)</a> <a id="26448" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26450" class="DottedPattern Symbol">._</a><a id="26452" class="Symbol">)</a> <a id="26454" class="Symbol">(</a><a id="26455" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26459" class="Symbol">(</a><a id="26460" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="26465" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26467" href="Ordinals.Exponentiation.Taboos.html#26467" class="Bound">l</a><a id="26468" class="Symbol">))</a> <a id="26471" class="Symbol">=</a>
           <a id="26484" class="Symbol">(</a><a id="26485" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26489" class="Symbol">(</a><a id="26490" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26494" href="Ordinals.Exponentiation.Taboos.html#24767" class="Bound">p</a><a id="26495" class="Symbol">))</a> <a id="26498" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26500" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="26502" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26504" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
          <a id="26519" href="Ordinals.Exponentiation.Taboos.html#25242" class="Function">g-initial-segment</a> <a id="26537" class="Symbol">(</a><a id="26538" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26542" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26543" class="Symbol">)</a> <a id="26545" class="Symbol">(</a><a id="26546" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26550" class="Symbol">(</a><a id="26551" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26555" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="26557" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26559" href="Ordinals.Exponentiation.Taboos.html#26559" class="Bound">p&#39;</a><a id="26561" class="Symbol">)</a> <a id="26563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26565" class="DottedPattern Symbol">._</a><a id="26567" class="Symbol">)</a> <a id="26569" class="Symbol">(</a><a id="26570" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26574" class="Symbol">(</a><a id="26575" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="26580" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26582" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26586" href="Ordinals.Exponentiation.Taboos.html#26586" class="Bound">l</a><a id="26587" class="Symbol">))</a> <a id="26590" class="Symbol">=</a>
           <a id="26603" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="26610" href="Ordinals.Exponentiation.Taboos.html#26586" class="Bound">l</a>
          <a id="26622" href="Ordinals.Exponentiation.Taboos.html#25242" class="CatchallClause Function">g-initial-segment</a><a id="26639" class="CatchallClause"> </a><a id="26640" class="CatchallClause Symbol">(</a><a id="26641" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26644" class="CatchallClause"> </a><a id="26645" href="MLTT.Unit.html#162" class="CatchallClause InductiveConstructor">⋆</a><a id="26646" class="CatchallClause Symbol">)</a><a id="26647" class="CatchallClause"> </a><a id="26648" class="CatchallClause Symbol">(</a><a id="26649" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26652" class="CatchallClause"> </a><a id="26653" class="CatchallClause Symbol">(</a><a id="26654" href="MLTT.Plus-Type.html#169" class="CatchallClause InductiveConstructor">inl</a><a id="26657" class="CatchallClause"> </a><a id="26658" href="MLTT.Unit.html#162" class="CatchallClause InductiveConstructor">⋆</a><a id="26659" class="CatchallClause"> </a><a id="26660" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26661" class="CatchallClause"> </a><a id="26662" href="Ordinals.Exponentiation.Taboos.html#26662" class="CatchallClause Bound">p&#39;</a><a id="26664" class="CatchallClause Symbol">)</a><a id="26665" class="CatchallClause"> </a><a id="26666" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26667" class="CatchallClause"> </a><a id="26668" class="CatchallClause Symbol">_)</a><a id="26670" class="CatchallClause"> </a><a id="26671" class="CatchallClause Symbol">(</a><a id="26672" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26675" class="CatchallClause"> </a><a id="26676" class="CatchallClause Symbol">(_</a><a id="26678" class="CatchallClause"> </a><a id="26679" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26680" class="CatchallClause"> </a><a id="26681" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26684" class="CatchallClause"> </a><a id="26685" class="CatchallClause Symbol">(_</a><a id="26687" class="CatchallClause"> </a><a id="26688" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26689" class="CatchallClause"> </a><a id="26690" href="Ordinals.Exponentiation.Taboos.html#26690" class="CatchallClause Bound">l</a><a id="26691" class="CatchallClause Symbol">)))</a> <a id="26695" class="Symbol">=</a>
           <a id="26708" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="26715" href="Ordinals.Exponentiation.Taboos.html#26690" class="Bound">l</a>
          <a id="26727" href="Ordinals.Exponentiation.Taboos.html#25242" class="CatchallClause Function">g-initial-segment</a><a id="26744" class="CatchallClause"> </a><a id="26745" class="CatchallClause Symbol">(</a><a id="26746" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26749" class="CatchallClause"> </a><a id="26750" href="MLTT.Unit.html#162" class="CatchallClause InductiveConstructor">⋆</a><a id="26751" class="CatchallClause Symbol">)</a><a id="26752" class="CatchallClause"> </a><a id="26753" class="CatchallClause Symbol">(</a><a id="26754" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26757" class="CatchallClause"> </a><a id="26758" class="CatchallClause Symbol">(</a><a id="26759" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26762" class="CatchallClause"> </a><a id="26763" href="MLTT.Unit.html#162" class="CatchallClause InductiveConstructor">⋆</a><a id="26764" class="CatchallClause"> </a><a id="26765" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26766" class="CatchallClause"> </a><a id="26767" href="Ordinals.Exponentiation.Taboos.html#26767" class="CatchallClause Bound">p&#39;</a><a id="26769" class="CatchallClause Symbol">)</a><a id="26770" class="CatchallClause"> </a><a id="26771" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26772" class="CatchallClause"> </a><a id="26773" class="CatchallClause Symbol">_)</a><a id="26775" class="CatchallClause"> </a><a id="26776" class="CatchallClause Symbol">(</a><a id="26777" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26780" class="CatchallClause"> </a><a id="26781" class="CatchallClause Symbol">(_</a><a id="26783" class="CatchallClause"> </a><a id="26784" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26785" class="CatchallClause"> </a><a id="26786" href="MLTT.Plus-Type.html#169" class="CatchallClause InductiveConstructor">inl</a><a id="26789" class="CatchallClause"> </a><a id="26790" href="Ordinals.Exponentiation.Taboos.html#26790" class="CatchallClause Bound">l</a><a id="26791" class="CatchallClause Symbol">))</a> <a id="26794" class="Symbol">=</a>
           <a id="26807" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="26814" href="Ordinals.Exponentiation.Taboos.html#26790" class="Bound">l</a>
          <a id="26826" href="Ordinals.Exponentiation.Taboos.html#25242" class="CatchallClause Function">g-initial-segment</a><a id="26843" class="CatchallClause"> </a><a id="26844" class="CatchallClause Symbol">(</a><a id="26845" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26848" class="CatchallClause"> </a><a id="26849" href="MLTT.Unit.html#162" class="CatchallClause InductiveConstructor">⋆</a><a id="26850" class="CatchallClause Symbol">)</a><a id="26851" class="CatchallClause"> </a><a id="26852" class="CatchallClause Symbol">(</a><a id="26853" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26856" class="CatchallClause"> </a><a id="26857" class="CatchallClause Symbol">(</a><a id="26858" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26861" class="CatchallClause"> </a><a id="26862" href="MLTT.Unit.html#162" class="CatchallClause InductiveConstructor">⋆</a><a id="26863" class="CatchallClause"> </a><a id="26864" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26865" class="CatchallClause"> </a><a id="26866" href="Ordinals.Exponentiation.Taboos.html#26866" class="CatchallClause Bound">p&#39;</a><a id="26868" class="CatchallClause Symbol">)</a><a id="26869" class="CatchallClause"> </a><a id="26870" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26871" class="CatchallClause"> </a><a id="26872" class="CatchallClause Symbol">_)</a><a id="26874" class="CatchallClause"> </a><a id="26875" class="CatchallClause Symbol">(</a><a id="26876" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26879" class="CatchallClause"> </a><a id="26880" class="CatchallClause Symbol">(_</a><a id="26882" class="CatchallClause"> </a><a id="26883" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26884" class="CatchallClause"> </a><a id="26885" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="26888" class="CatchallClause"> </a><a id="26889" class="CatchallClause Symbol">(</a><a id="26890" href="Ordinals.Exponentiation.Taboos.html#26890" class="CatchallClause Bound">r</a><a id="26891" class="CatchallClause"> </a><a id="26892" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="26893" class="CatchallClause"> </a><a id="26894" href="Ordinals.Exponentiation.Taboos.html#26894" class="CatchallClause Bound">l</a><a id="26895" class="CatchallClause Symbol">)))</a> <a id="26899" class="Symbol">=</a>
           <a id="26912" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="26919" href="Ordinals.Exponentiation.Taboos.html#26894" class="Bound">l</a>

          <a id="26932" href="Ordinals.Exponentiation.Taboos.html#26932" class="Function">g-order-preserving</a> <a id="26951" class="Symbol">:</a> <a id="26953" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="26973" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="26975" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="26977" href="Ordinals.Exponentiation.Taboos.html#24972" class="Function">g</a>
          <a id="26989" href="Ordinals.Exponentiation.Taboos.html#26932" class="Function">g-order-preserving</a> <a id="27008" class="Symbol">(</a><a id="27009" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27013" class="Symbol">(</a><a id="27014" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27018" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27019" class="Symbol">))</a> <a id="27022" class="Symbol">(</a><a id="27023" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27027" class="Symbol">(</a><a id="27028" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27032" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27033" class="Symbol">))</a> <a id="27036" href="Ordinals.Exponentiation.Taboos.html#27036" class="Bound">l</a> <a id="27038" class="Symbol">=</a> <a id="27040" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="27047" href="Ordinals.Exponentiation.Taboos.html#27036" class="Bound">l</a>
          <a id="27059" href="Ordinals.Exponentiation.Taboos.html#26932" class="Function">g-order-preserving</a> <a id="27078" class="Symbol">(</a><a id="27079" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27083" class="Symbol">(</a><a id="27084" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27088" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27089" class="Symbol">))</a> <a id="27092" class="Symbol">(</a><a id="27093" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27097" class="Symbol">(</a><a id="27098" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27102" href="Ordinals.Exponentiation.Taboos.html#27102" class="Bound">p</a><a id="27103" class="Symbol">))</a> <a id="27106" href="Ordinals.Exponentiation.Taboos.html#27106" class="Bound">l</a> <a id="27108" class="Symbol">=</a> <a id="27110" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27114" class="Symbol">(</a><a id="27115" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="27120" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27122" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27123" class="Symbol">)</a>
          <a id="27135" href="Ordinals.Exponentiation.Taboos.html#26932" class="Function">g-order-preserving</a> <a id="27154" class="Symbol">(</a><a id="27155" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27159" class="Symbol">(</a><a id="27160" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27164" href="Ordinals.Exponentiation.Taboos.html#27164" class="Bound">p</a><a id="27165" class="Symbol">))</a> <a id="27168" class="Symbol">(</a><a id="27169" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27173" class="Symbol">(</a><a id="27174" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27178" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27179" class="Symbol">))</a> <a id="27182" href="Ordinals.Exponentiation.Taboos.html#27182" class="Bound">l</a> <a id="27184" class="Symbol">=</a> <a id="27186" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="27193" href="Ordinals.Exponentiation.Taboos.html#27182" class="Bound">l</a>
          <a id="27205" href="Ordinals.Exponentiation.Taboos.html#26932" class="Function">g-order-preserving</a> <a id="27224" class="Symbol">(</a><a id="27225" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27229" class="Symbol">(</a><a id="27230" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27234" href="Ordinals.Exponentiation.Taboos.html#27234" class="Bound">p</a><a id="27235" class="Symbol">))</a> <a id="27238" class="Symbol">(</a><a id="27239" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27243" class="Symbol">(</a><a id="27244" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27248" href="Ordinals.Exponentiation.Taboos.html#27248" class="Bound">p&#39;</a><a id="27250" class="Symbol">))</a> <a id="27253" href="Ordinals.Exponentiation.Taboos.html#27253" class="Bound">l</a> <a id="27255" class="Symbol">=</a>
           <a id="27268" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="27275" class="Symbol">(</a><a id="27276" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="27283" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a> <a id="27286" href="Ordinals.Exponentiation.Taboos.html#27234" class="Bound">p</a> <a id="27288" class="Symbol">(</a><a id="27289" href="MLTT.Id.html#734" class="Function">transport</a> <a id="27299" class="Symbol">(</a><a id="27300" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="27317" href="Ordinals.Exponentiation.Taboos.html#22966" class="Function">Pₒ</a> <a id="27320" href="Ordinals.Exponentiation.Taboos.html#27234" class="Bound">p</a><a id="27321" class="Symbol">)</a> <a id="27323" class="Symbol">(</a><a id="27324" href="Ordinals.Exponentiation.Taboos.html#22926" class="Bound">P-is-prop</a> <a id="27334" href="Ordinals.Exponentiation.Taboos.html#27248" class="Bound">p&#39;</a> <a id="27337" href="Ordinals.Exponentiation.Taboos.html#27234" class="Bound">p</a><a id="27338" class="Symbol">)</a> <a id="27340" href="Ordinals.Exponentiation.Taboos.html#27253" class="Bound">l</a><a id="27341" class="Symbol">))</a>
          <a id="27354" href="Ordinals.Exponentiation.Taboos.html#26932" class="Function">g-order-preserving</a> <a id="27373" class="Symbol">(</a><a id="27374" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27378" class="Symbol">(</a><a id="27379" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27383" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27384" class="Symbol">))</a> <a id="27387" class="Symbol">(</a><a id="27388" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27392" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27393" class="Symbol">)</a> <a id="27395" href="Ordinals.Exponentiation.Taboos.html#27395" class="Bound">l</a> <a id="27397" class="Symbol">=</a> <a id="27399" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27403" class="Symbol">(</a><a id="27404" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="27409" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27411" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27412" class="Symbol">)</a>
          <a id="27424" href="Ordinals.Exponentiation.Taboos.html#26932" class="Function">g-order-preserving</a> <a id="27443" class="Symbol">(</a><a id="27444" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27448" class="Symbol">(</a><a id="27449" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27453" href="Ordinals.Exponentiation.Taboos.html#27453" class="Bound">p</a><a id="27454" class="Symbol">))</a> <a id="27457" class="Symbol">(</a><a id="27458" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27462" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27463" class="Symbol">)</a> <a id="27465" href="Ordinals.Exponentiation.Taboos.html#27465" class="Bound">l</a> <a id="27467" class="Symbol">=</a> <a id="27469" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27473" class="Symbol">(</a><a id="27474" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="27479" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27481" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27482" class="Symbol">)</a>
          <a id="27494" href="Ordinals.Exponentiation.Taboos.html#26932" class="Function">g-order-preserving</a> <a id="27513" class="Symbol">(</a><a id="27514" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27518" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27519" class="Symbol">)</a> <a id="27521" class="Symbol">(</a><a id="27522" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27526" href="Ordinals.Exponentiation.Taboos.html#27526" class="Bound">x&#39;</a><a id="27528" class="Symbol">)</a> <a id="27530" href="Ordinals.Exponentiation.Taboos.html#27530" class="Bound">l</a> <a id="27532" class="Symbol">=</a> <a id="27534" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="27541" href="Ordinals.Exponentiation.Taboos.html#27530" class="Bound">l</a>
          <a id="27553" href="Ordinals.Exponentiation.Taboos.html#26932" class="Function">g-order-preserving</a> <a id="27572" class="Symbol">(</a><a id="27573" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27577" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27578" class="Symbol">)</a> <a id="27580" class="Symbol">(</a><a id="27581" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27585" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27586" class="Symbol">)</a> <a id="27588" href="Ordinals.Exponentiation.Taboos.html#27588" class="Bound">l</a> <a id="27590" class="Symbol">=</a> <a id="27592" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="27599" href="Ordinals.Exponentiation.Taboos.html#27588" class="Bound">l</a>
  <a id="27603" href="Ordinals.Exponentiation.Taboos.html#24525" class="CatchallClause Function">X</a><a id="27604" class="CatchallClause"> </a><a id="27605" class="CatchallClause Symbol">(</a><a id="27606" href="MLTT.Plus-Type.html#169" class="CatchallClause InductiveConstructor">inl</a><a id="27609" class="CatchallClause"> </a><a id="27610" href="Ordinals.Exponentiation.Taboos.html#27610" class="CatchallClause Bound">x</a><a id="27611" class="CatchallClause"> </a><a id="27612" href="MLTT.Sigma.html#395" class="CatchallClause InductiveConstructor Operator">,</a><a id="27613" class="CatchallClause"> </a><a id="27614" href="MLTT.Plus-Type.html#186" class="CatchallClause InductiveConstructor">inr</a><a id="27617" class="CatchallClause"> </a><a id="27618" href="MLTT.Unit.html#162" class="CatchallClause InductiveConstructor">⋆</a><a id="27619" class="CatchallClause Symbol">)</a><a id="27620" class="CatchallClause"> </a><a id="27621" href="Ordinals.Exponentiation.Taboos.html#27621" class="CatchallClause Bound">r</a> <a id="27623" class="Symbol">=</a> <a id="27625" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27629" class="Symbol">(</a><a id="27630" href="Ordinals.Exponentiation.Taboos.html#27900" class="Function">VII</a> <a id="27634" href="Ordinals.Exponentiation.Taboos.html#27651" class="Function">VI</a><a id="27636" class="Symbol">)</a>
   <a id="27641" class="Keyword">where</a>
    <a id="27651" href="Ordinals.Exponentiation.Taboos.html#27651" class="Function">VI</a> <a id="27654" class="Symbol">:</a> <a id="27656" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27658" href="Ordinals.Exponentiation.Taboos.html#27658" class="Bound">y</a> <a id="27660" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27662" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27664" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="27666" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="27668" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27670" class="Symbol">(</a><a id="27671" href="Ordinals.Exponentiation.Taboos.html#27658" class="Bound">y</a> <a id="27673" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="27676" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="27678" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="27680" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27684" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27685" class="Symbol">)</a> <a id="27687" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="27689" class="Symbol">(</a><a id="27690" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a> <a id="27692" href="Ordinals.Exponentiation.Taboos.html#27658" class="Bound">y</a> <a id="27694" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27696" class="Symbol">(</a><a id="27697" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27701" class="Symbol">(</a><a id="27702" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27706" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27707" class="Symbol">)</a> <a id="27709" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27711" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27715" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27716" class="Symbol">))</a>
    <a id="27723" href="Ordinals.Exponentiation.Taboos.html#27651" class="Function">VI</a> <a id="27726" class="Symbol">=</a> <a id="27728" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="27761" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="27763" href="Ordinals.Exponentiation.Taboos.html#23103" class="Function">γ</a> <a id="27765" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a> <a id="27767" href="Ordinals.Exponentiation.Taboos.html#23892" class="Function">f-sim</a>
          <a id="27783" class="Symbol">(</a><a id="27784" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27788" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27789" class="Symbol">)</a>
          <a id="27801" class="Symbol">(</a><a id="27802" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27806" class="Symbol">(</a><a id="27807" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27811" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27812" class="Symbol">)</a> <a id="27814" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27816" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27820" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27821" class="Symbol">)</a>
          <a id="27833" class="Symbol">(</a><a id="27834" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27838" class="Symbol">(</a><a id="27839" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="27851" class="Symbol">(</a><a id="27852" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="27869" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="27872" class="Symbol">(</a><a id="27873" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27877" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27878" class="Symbol">))</a> <a id="27881" class="Symbol">(</a><a id="27882" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="27885" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="27889" href="Ordinals.Exponentiation.Taboos.html#27621" class="Bound">r</a><a id="27890" class="Symbol">)</a> <a id="27892" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27893" class="Symbol">))</a>
    <a id="27900" href="Ordinals.Exponentiation.Taboos.html#27900" class="Function">VII</a> <a id="27904" class="Symbol">:</a> <a id="27906" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27908" href="Ordinals.Exponentiation.Taboos.html#27908" class="Bound">y</a> <a id="27910" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27912" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27914" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="27916" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="27918" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27920" class="Symbol">(</a><a id="27921" href="Ordinals.Exponentiation.Taboos.html#27908" class="Bound">y</a> <a id="27923" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="27926" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="27928" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="27930" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27934" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27935" class="Symbol">)</a> <a id="27937" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="27939" class="Symbol">(</a><a id="27940" href="Ordinals.Exponentiation.Taboos.html#23850" class="Function">f</a> <a id="27942" href="Ordinals.Exponentiation.Taboos.html#27908" class="Bound">y</a> <a id="27944" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27946" class="Symbol">(</a><a id="27947" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27951" class="Symbol">(</a><a id="27952" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27956" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27957" class="Symbol">)</a> <a id="27959" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27961" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27965" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27966" class="Symbol">))</a> <a id="27969" class="Symbol">→</a> <a id="27971" href="Ordinals.Exponentiation.Taboos.html#22924" class="Bound">P</a>
    <a id="27977" href="Ordinals.Exponentiation.Taboos.html#27900" class="Function">VII</a> <a id="27981" class="Symbol">(</a><a id="27982" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27986" class="Symbol">(</a><a id="27987" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27991" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="27992" class="Symbol">)</a> <a id="27994" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27996" href="Ordinals.Exponentiation.Taboos.html#27996" class="Bound">l</a> <a id="27998" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28000" href="Ordinals.Exponentiation.Taboos.html#28000" class="Bound">q</a><a id="28001" class="Symbol">)</a> <a id="28003" class="Symbol">=</a> <a id="28005" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="28012" class="Symbol">(</a><a id="28013" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="28023" class="Symbol">(</a><a id="28024" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="28031" class="Symbol">(</a><a id="28032" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="28035" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28039" class="Symbol">(</a><a id="28040" href="Ordinals.Exponentiation.Taboos.html#23963" class="Function">f-least</a> <a id="28048" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="28051" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="28053" href="Ordinals.Exponentiation.Taboos.html#28000" class="Bound">q</a><a id="28054" class="Symbol">))))</a>
    <a id="28063" href="Ordinals.Exponentiation.Taboos.html#27900" class="Function">VII</a> <a id="28067" class="Symbol">(</a><a id="28068" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="28072" class="Symbol">(</a><a id="28073" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="28077" href="Ordinals.Exponentiation.Taboos.html#28077" class="Bound">p</a><a id="28078" class="Symbol">)</a> <a id="28080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28082" href="Ordinals.Exponentiation.Taboos.html#28082" class="Bound">l</a> <a id="28084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28086" href="Ordinals.Exponentiation.Taboos.html#28086" class="Bound">q</a><a id="28087" class="Symbol">)</a> <a id="28089" class="Symbol">=</a> <a id="28091" href="Ordinals.Exponentiation.Taboos.html#28077" class="Bound">p</a>
    <a id="28097" href="Ordinals.Exponentiation.Taboos.html#27900" class="Function">VII</a> <a id="28101" class="Symbol">(</a><a id="28102" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="28106" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="28108" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28110" href="Ordinals.Exponentiation.Taboos.html#28110" class="Bound">l</a> <a id="28112" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28114" href="Ordinals.Exponentiation.Taboos.html#28114" class="Bound">q</a><a id="28115" class="Symbol">)</a> <a id="28117" class="Symbol">=</a> <a id="28119" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="28126" class="Symbol">(</a><a id="28127" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="28134" href="Ordinals.Exponentiation.Taboos.html#22998" class="Function">β</a> <a id="28136" class="Symbol">(</a><a id="28137" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="28141" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="28142" class="Symbol">)</a> <a id="28144" href="Ordinals.Exponentiation.Taboos.html#28110" class="Bound">l</a><a id="28145" class="Symbol">)</a>

<a id="𝟚ₒ^ₒ-as-large-as-exponent-implies-EM"></a><a id="28148" href="Ordinals.Exponentiation.Taboos.html#28148" class="Function">𝟚ₒ^ₒ-as-large-as-exponent-implies-EM</a>
 <a id="28186" class="Symbol">:</a> <a id="28188" class="Symbol">((</a><a id="28190" href="Ordinals.Exponentiation.Taboos.html#28190" class="Bound">β</a> <a id="28192" class="Symbol">:</a> <a id="28194" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28202" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28203" class="Symbol">)</a> <a id="28205" class="Symbol">→</a> <a id="28207" href="Ordinals.Exponentiation.Taboos.html#28190" class="Bound">β</a> <a id="28209" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="28211" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="28214" class="Symbol">{</a><a id="28215" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28216" class="Symbol">}</a> <a id="28218" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="28221" href="Ordinals.Exponentiation.Taboos.html#28190" class="Bound">β</a><a id="28222" class="Symbol">)</a>
 <a id="28225" class="Symbol">→</a> <a id="28227" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="28230" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="28232" href="Ordinals.Exponentiation.Taboos.html#28148" class="Function">𝟚ₒ^ₒ-as-large-as-exponent-implies-EM</a> <a id="28269" href="Ordinals.Exponentiation.Taboos.html#28269" class="Bound">hyp</a> <a id="28273" class="Symbol">=</a>
 <a id="28276" href="Ordinals.Exponentiation.Taboos.html#22762" class="Function">𝟚ₒ^ₒ-as-large-as-exponent-implies-EM&#39;</a> <a id="28314" class="Symbol">(λ</a> <a id="28317" href="Ordinals.Exponentiation.Taboos.html#28317" class="Bound">β</a> <a id="28319" href="Ordinals.Exponentiation.Taboos.html#28319" class="Bound">_</a> <a id="28321" class="Symbol">→</a> <a id="28323" href="Ordinals.Exponentiation.Taboos.html#28269" class="Bound">hyp</a> <a id="28327" href="Ordinals.Exponentiation.Taboos.html#28317" class="Bound">β</a><a id="28328" class="Symbol">)</a>

<a id="^ₒ-as-large-as-exponent-implies-EM&#39;"></a><a id="28331" href="Ordinals.Exponentiation.Taboos.html#28331" class="Function">^ₒ-as-large-as-exponent-implies-EM&#39;</a>
 <a id="28368" class="Symbol">:</a> <a id="28370" class="Symbol">((</a><a id="28372" href="Ordinals.Exponentiation.Taboos.html#28372" class="Bound">α</a> <a id="28374" href="Ordinals.Exponentiation.Taboos.html#28374" class="Bound">β</a> <a id="28376" class="Symbol">:</a> <a id="28378" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28386" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28387" class="Symbol">)</a> <a id="28389" class="Symbol">→</a> <a id="28391" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="28393" class="Symbol">{</a><a id="28394" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28395" class="Symbol">}</a> <a id="28397" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="28399" href="Ordinals.Exponentiation.Taboos.html#28372" class="Bound">α</a>
                      <a id="28423" class="Symbol">→</a> <a id="28425" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="28456" href="Ordinals.Exponentiation.Taboos.html#28372" class="Bound">α</a>
                      <a id="28480" class="Symbol">→</a> <a id="28482" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="28513" href="Ordinals.Exponentiation.Taboos.html#28374" class="Bound">β</a> <a id="28515" class="Symbol">→</a> <a id="28517" href="Ordinals.Exponentiation.Taboos.html#28374" class="Bound">β</a> <a id="28519" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="28521" href="Ordinals.Exponentiation.Taboos.html#28372" class="Bound">α</a> <a id="28523" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="28526" href="Ordinals.Exponentiation.Taboos.html#28374" class="Bound">β</a><a id="28527" class="Symbol">)</a>
 <a id="28530" class="Symbol">→</a> <a id="28532" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="28535" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="28537" href="Ordinals.Exponentiation.Taboos.html#28331" class="Function">^ₒ-as-large-as-exponent-implies-EM&#39;</a> <a id="28573" href="Ordinals.Exponentiation.Taboos.html#28573" class="Bound">hyp</a> <a id="28577" class="Symbol">=</a>
 <a id="28580" href="Ordinals.Exponentiation.Taboos.html#22762" class="Function">𝟚ₒ^ₒ-as-large-as-exponent-implies-EM&#39;</a>
  <a id="28620" class="Symbol">(λ</a> <a id="28623" href="Ordinals.Exponentiation.Taboos.html#28623" class="Bound">β</a> <a id="28625" class="Symbol">→</a> <a id="28627" href="Ordinals.Exponentiation.Taboos.html#28573" class="Bound">hyp</a> <a id="28631" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="28634" href="Ordinals.Exponentiation.Taboos.html#28623" class="Bound">β</a> <a id="28636" class="Symbol">(</a><a id="28637" href="Ordinals.AdditionProperties.html#14397" class="Function">successor-increasing</a> <a id="28658" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="28660" class="Symbol">)</a>
                  <a id="28680" class="Symbol">(</a><a id="28681" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15172" class="Function">decomposable-to-trichotomous-least</a> <a id="28716" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="28719" class="Symbol">(</a><a id="28720" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="28723" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28725" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="28729" class="Symbol">)))</a>

<a id="^ₒ-as-large-as-exponent-implies-EM"></a><a id="28734" href="Ordinals.Exponentiation.Taboos.html#28734" class="Function">^ₒ-as-large-as-exponent-implies-EM</a>
 <a id="28770" class="Symbol">:</a> <a id="28772" class="Symbol">((</a><a id="28774" href="Ordinals.Exponentiation.Taboos.html#28774" class="Bound">α</a> <a id="28776" href="Ordinals.Exponentiation.Taboos.html#28776" class="Bound">β</a> <a id="28778" class="Symbol">:</a> <a id="28780" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28788" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28789" class="Symbol">)</a> <a id="28791" class="Symbol">→</a> <a id="28793" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="28795" class="Symbol">{</a><a id="28796" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28797" class="Symbol">}</a> <a id="28799" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="28801" href="Ordinals.Exponentiation.Taboos.html#28774" class="Bound">α</a>
                      <a id="28825" class="Symbol">→</a> <a id="28827" href="Ordinals.Exponentiation.Taboos.html#28776" class="Bound">β</a> <a id="28829" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="28831" href="Ordinals.Exponentiation.Taboos.html#28774" class="Bound">α</a> <a id="28833" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="28836" href="Ordinals.Exponentiation.Taboos.html#28776" class="Bound">β</a><a id="28837" class="Symbol">)</a>
 <a id="28840" class="Symbol">→</a> <a id="28842" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="28845" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="28847" href="Ordinals.Exponentiation.Taboos.html#28734" class="Function">^ₒ-as-large-as-exponent-implies-EM</a> <a id="28882" href="Ordinals.Exponentiation.Taboos.html#28882" class="Bound">hyp</a> <a id="28886" class="Symbol">=</a>
 <a id="28889" href="Ordinals.Exponentiation.Taboos.html#28331" class="Function">^ₒ-as-large-as-exponent-implies-EM&#39;</a> <a id="28925" class="Symbol">(λ</a> <a id="28928" href="Ordinals.Exponentiation.Taboos.html#28928" class="Bound">α</a> <a id="28930" href="Ordinals.Exponentiation.Taboos.html#28930" class="Bound">β</a> <a id="28932" href="Ordinals.Exponentiation.Taboos.html#28932" class="Bound">l</a> <a id="28934" href="Ordinals.Exponentiation.Taboos.html#28934" class="Bound">_</a> <a id="28936" href="Ordinals.Exponentiation.Taboos.html#28936" class="Bound">_</a> <a id="28938" class="Symbol">→</a> <a id="28940" href="Ordinals.Exponentiation.Taboos.html#28882" class="Bound">hyp</a> <a id="28944" href="Ordinals.Exponentiation.Taboos.html#28928" class="Bound">α</a> <a id="28946" href="Ordinals.Exponentiation.Taboos.html#28930" class="Bound">β</a> <a id="28948" href="Ordinals.Exponentiation.Taboos.html#28932" class="Bound">l</a><a id="28949" class="Symbol">)</a>

<a id="28952" class="Markup">\end{code}</a><a id="28962" class="Background">

We record that, in fact, β ⊴ α ^ₒ β iff excluded middle holds.

</a><a id="29028" class="Markup">\begin{code}</a>

<a id="EM-implies-^ₒ-as-large-as-exponent"></a><a id="29042" href="Ordinals.Exponentiation.Taboos.html#29042" class="Function">EM-implies-^ₒ-as-large-as-exponent</a>
 <a id="29078" class="Symbol">:</a> <a id="29080" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="29083" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="29086" class="Symbol">→</a> <a id="29088" class="Symbol">(</a><a id="29089" href="Ordinals.Exponentiation.Taboos.html#29089" class="Bound">α</a> <a id="29091" href="Ordinals.Exponentiation.Taboos.html#29091" class="Bound">β</a> <a id="29093" class="Symbol">:</a> <a id="29095" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29103" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29104" class="Symbol">)</a> <a id="29106" class="Symbol">→</a> <a id="29108" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="29110" class="Symbol">{</a><a id="29111" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29112" class="Symbol">}</a> <a id="29114" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="29116" href="Ordinals.Exponentiation.Taboos.html#29089" class="Bound">α</a> <a id="29118" class="Symbol">→</a> <a id="29120" href="Ordinals.Exponentiation.Taboos.html#29091" class="Bound">β</a> <a id="29122" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29124" href="Ordinals.Exponentiation.Taboos.html#29089" class="Bound">α</a> <a id="29126" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29129" href="Ordinals.Exponentiation.Taboos.html#29091" class="Bound">β</a>
<a id="29131" href="Ordinals.Exponentiation.Taboos.html#29042" class="Function">EM-implies-^ₒ-as-large-as-exponent</a> <a id="29166" href="Ordinals.Exponentiation.Taboos.html#29166" class="Bound">em</a> <a id="29169" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29171" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29173" class="Symbol">(</a><a id="29174" href="Ordinals.Exponentiation.Taboos.html#29174" class="Bound">a₁</a> <a id="29177" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29179" href="Ordinals.Exponentiation.Taboos.html#29179" class="Bound">p</a><a id="29180" class="Symbol">)</a> <a id="29182" class="Symbol">=</a>
 <a id="29185" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="29195" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29197" class="Symbol">(</a><a id="29198" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29200" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29203" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a><a id="29204" class="Symbol">)</a>
           <a id="29217" class="Symbol">(</a><a id="29218" href="Ordinals.OrdinalOfOrdinals.html#24806" class="Function">EM-implies-order-preserving-gives-≼</a> <a id="29254" href="Ordinals.Exponentiation.Taboos.html#29166" class="Bound">em</a> <a id="29257" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29259" class="Symbol">(</a><a id="29260" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29262" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29265" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a><a id="29266" class="Symbol">)</a> <a id="29268" class="Symbol">(</a><a id="29269" href="Ordinals.Exponentiation.Taboos.html#29288" class="Function">f</a> <a id="29271" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29273" href="Ordinals.Exponentiation.Taboos.html#29363" class="Function">I</a><a id="29274" class="Symbol">))</a>
  <a id="29279" class="Keyword">where</a>
   <a id="29288" href="Ordinals.Exponentiation.Taboos.html#29288" class="Function">f</a> <a id="29290" class="Symbol">:</a> <a id="29292" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29294" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29296" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="29298" class="Symbol">→</a> <a id="29300" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29302" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29304" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29307" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29309" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="29314" href="Ordinals.Exponentiation.Taboos.html#29288" class="Function">f</a> <a id="29316" href="Ordinals.Exponentiation.Taboos.html#29316" class="Bound">b</a> <a id="29318" class="Symbol">=</a> <a id="29320" href="Ordinals.Exponentiation.Supremum.html#3354" class="Function">×ₒ-to-^ₒ</a> <a id="29329" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29331" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29333" class="Symbol">{</a><a id="29334" href="Ordinals.Exponentiation.Taboos.html#29316" class="Bound">b</a><a id="29335" class="Symbol">}</a> <a id="29337" class="Symbol">(</a><a id="29338" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="29343" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29345" class="Symbol">(</a><a id="29346" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29348" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29350" href="Ordinals.Exponentiation.Taboos.html#29316" class="Bound">b</a><a id="29351" class="Symbol">)</a> <a id="29353" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29355" href="Ordinals.Exponentiation.Taboos.html#29174" class="Bound">a₁</a><a id="29357" class="Symbol">)</a>

   <a id="29363" href="Ordinals.Exponentiation.Taboos.html#29363" class="Function">I</a> <a id="29365" class="Symbol">:</a> <a id="29367" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="29387" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29389" class="Symbol">(</a><a id="29390" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29392" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29395" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a><a id="29396" class="Symbol">)</a> <a id="29398" href="Ordinals.Exponentiation.Taboos.html#29288" class="Function">f</a>
   <a id="29403" href="Ordinals.Exponentiation.Taboos.html#29363" class="Function">I</a> <a id="29405" href="Ordinals.Exponentiation.Taboos.html#29405" class="Bound">b</a> <a id="29407" href="Ordinals.Exponentiation.Taboos.html#29407" class="Bound">b&#39;</a> <a id="29410" href="Ordinals.Exponentiation.Taboos.html#29410" class="Bound">l</a> <a id="29412" class="Symbol">=</a> <a id="29414" href="Ordinals.OrdinalOfOrdinals.html#10601" class="Function">↓-reflects-order</a> <a id="29431" class="Symbol">(</a><a id="29432" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29434" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29437" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a><a id="29438" class="Symbol">)</a> <a id="29440" class="Symbol">(</a><a id="29441" href="Ordinals.Exponentiation.Taboos.html#29288" class="Function">f</a> <a id="29443" href="Ordinals.Exponentiation.Taboos.html#29405" class="Bound">b</a><a id="29444" class="Symbol">)</a> <a id="29446" class="Symbol">(</a><a id="29447" href="Ordinals.Exponentiation.Taboos.html#29288" class="Function">f</a> <a id="29449" href="Ordinals.Exponentiation.Taboos.html#29407" class="Bound">b&#39;</a><a id="29451" class="Symbol">)</a> <a id="29453" href="Ordinals.Exponentiation.Taboos.html#30386" class="Function">III&#39;</a>
    <a id="29462" class="Keyword">where</a>
     <a id="29473" href="Ordinals.Exponentiation.Taboos.html#29473" class="Function">II</a> <a id="29476" class="Symbol">:</a> <a id="29478" class="Symbol">(</a><a id="29479" href="Ordinals.Exponentiation.Taboos.html#29479" class="Bound">b</a> <a id="29481" class="Symbol">:</a> <a id="29483" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29485" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29487" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="29488" class="Symbol">)</a> <a id="29490" class="Symbol">→</a> <a id="29492" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29494" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29497" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29499" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29501" href="Ordinals.Exponentiation.Taboos.html#29288" class="Function">f</a> <a id="29503" href="Ordinals.Exponentiation.Taboos.html#29479" class="Bound">b</a> <a id="29505" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29507" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29509" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29512" class="Symbol">(</a><a id="29513" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29515" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29517" href="Ordinals.Exponentiation.Taboos.html#29479" class="Bound">b</a><a id="29518" class="Symbol">)</a>
     <a id="29525" href="Ordinals.Exponentiation.Taboos.html#29473" class="Function">II</a> <a id="29528" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a> <a id="29530" class="Symbol">=</a>
      <a id="29538" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29540" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29543" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29545" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29547" href="Ordinals.Exponentiation.Taboos.html#29288" class="Function">f</a> <a id="29549" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a>                                                <a id="29598" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="29601" href="Ordinals.Exponentiation.Taboos.html#29921" class="Function">II₀</a> <a id="29605" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="29613" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29615" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29618" class="Symbol">(</a><a id="29619" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29621" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29623" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a><a id="29624" class="Symbol">)</a> <a id="29626" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29629" class="Symbol">(</a><a id="29630" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29632" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29634" href="Ordinals.Exponentiation.Taboos.html#29174" class="Bound">a₁</a><a id="29636" class="Symbol">)</a> <a id="29638" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="29641" class="Symbol">(</a><a id="29642" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29644" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29647" class="Symbol">(</a><a id="29648" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29650" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29652" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a><a id="29653" class="Symbol">)</a> <a id="29655" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29657" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="29662" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29664" class="Symbol">(</a><a id="29665" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29667" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29669" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a><a id="29670" class="Symbol">))</a> <a id="29673" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="29676" href="Ordinals.Exponentiation.Taboos.html#29979" class="Function">II₁</a> <a id="29680" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="29688" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29690" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29693" class="Symbol">(</a><a id="29694" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29696" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29698" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a><a id="29699" class="Symbol">)</a> <a id="29701" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29704" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="29707" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="29710" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                                    <a id="29748" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="29751" href="Ordinals.Exponentiation.Taboos.html#30060" class="Function">II₂</a> <a id="29755" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="29763" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29765" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29768" class="Symbol">(</a><a id="29769" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29771" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29773" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a><a id="29774" class="Symbol">)</a> <a id="29776" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29779" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>                                          <a id="29823" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="29826" href="Ordinals.Exponentiation.Taboos.html#30112" class="Function">II₃</a> <a id="29830" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="29838" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29840" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="29843" class="Symbol">(</a><a id="29844" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29846" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29848" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a><a id="29849" class="Symbol">)</a>                                                <a id="29898" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
       <a id="29907" class="Keyword">where</a>
        <a id="29921" href="Ordinals.Exponentiation.Taboos.html#29921" class="Function">II₀</a> <a id="29925" class="Symbol">=</a> <a id="29927" href="Ordinals.Exponentiation.Supremum.html#21911" class="Function">^ₒ-↓-×ₒ-to-^ₒ</a> <a id="29941" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29943" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29945" class="Symbol">{</a><a id="29946" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a><a id="29947" class="Symbol">}</a> <a id="29949" class="Symbol">{</a><a id="29950" href="Ordinals.Exponentiation.Supremum.html#3284" class="Function">^ₒ-⊥</a> <a id="29955" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="29957" class="Symbol">(</a><a id="29958" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="29960" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29962" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a><a id="29963" class="Symbol">)}</a> <a id="29966" class="Symbol">{</a><a id="29967" href="Ordinals.Exponentiation.Taboos.html#29174" class="Bound">a₁</a><a id="29969" class="Symbol">}</a>
        <a id="29979" href="Ordinals.Exponentiation.Taboos.html#29979" class="Function">II₁</a> <a id="29983" class="Symbol">=</a> <a id="29985" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="29989" class="Symbol">(λ</a> <a id="29992" href="Ordinals.Exponentiation.Taboos.html#29992" class="Bound">-₁</a> <a id="29995" href="Ordinals.Exponentiation.Taboos.html#29995" class="Bound">-₂</a> <a id="29998" class="Symbol">→</a> <a id="30000" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="30002" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="30005" class="Symbol">(</a><a id="30006" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="30008" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30010" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a><a id="30011" class="Symbol">)</a> <a id="30013" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30016" href="Ordinals.Exponentiation.Taboos.html#29992" class="Bound">-₁</a> <a id="30019" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="30022" href="Ordinals.Exponentiation.Taboos.html#29995" class="Bound">-₂</a><a id="30024" class="Symbol">)</a> <a id="30026" class="Symbol">(</a><a id="30027" href="Ordinals.Exponentiation.Taboos.html#29179" class="Bound">p</a> <a id="30029" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="30031" class="Symbol">)</a> <a id="30033" class="Symbol">(</a><a id="30034" href="Ordinals.Exponentiation.Supremum.html#21645" class="Function">^ₒ-↓-⊥</a> <a id="30041" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="30043" class="Symbol">(</a><a id="30044" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="30046" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30048" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a><a id="30049" class="Symbol">))</a>
        <a id="30060" href="Ordinals.Exponentiation.Taboos.html#30060" class="Function">II₂</a> <a id="30064" class="Symbol">=</a> <a id="30066" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="30083" class="Symbol">(</a><a id="30084" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="30086" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="30089" class="Symbol">(</a><a id="30090" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="30092" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30094" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a><a id="30095" class="Symbol">)</a> <a id="30097" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30100" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="30102" class="Symbol">)</a>
        <a id="30112" href="Ordinals.Exponentiation.Taboos.html#30112" class="Function">II₃</a> <a id="30116" class="Symbol">=</a> <a id="30118" href="Ordinals.MultiplicationProperties.html#2193" class="Function">𝟙ₒ-right-neutral-×ₒ</a> <a id="30138" class="Symbol">(</a><a id="30139" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="30141" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="30144" class="Symbol">(</a><a id="30145" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="30147" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30149" href="Ordinals.Exponentiation.Taboos.html#29528" class="Bound">b</a><a id="30150" class="Symbol">))</a>

     <a id="30159" href="Ordinals.Exponentiation.Taboos.html#30159" class="Function">III</a> <a id="30163" class="Symbol">:</a> <a id="30165" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="30167" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="30170" class="Symbol">(</a><a id="30171" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="30173" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30175" href="Ordinals.Exponentiation.Taboos.html#29405" class="Bound">b</a><a id="30176" class="Symbol">)</a> <a id="30178" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="30180" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="30182" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="30185" class="Symbol">(</a><a id="30186" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="30188" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30190" href="Ordinals.Exponentiation.Taboos.html#29407" class="Bound">b&#39;</a><a id="30192" class="Symbol">)</a>
     <a id="30199" href="Ordinals.Exponentiation.Taboos.html#30159" class="Function">III</a> <a id="30203" class="Symbol">=</a> <a id="30205" href="Ordinals.Exponentiation.Supremum.html#24060" class="Function">^ₒ-order-preserving-in-exponent</a> <a id="30237" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="30239" class="Symbol">(</a><a id="30240" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="30242" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30244" href="Ordinals.Exponentiation.Taboos.html#29405" class="Bound">b</a><a id="30245" class="Symbol">)</a> <a id="30247" class="Symbol">(</a><a id="30248" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="30250" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30252" href="Ordinals.Exponentiation.Taboos.html#29407" class="Bound">b&#39;</a><a id="30254" class="Symbol">)</a>
                                           <a id="30299" class="Symbol">(</a><a id="30300" href="Ordinals.Exponentiation.Taboos.html#29174" class="Bound">a₁</a> <a id="30303" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30305" href="Ordinals.Exponentiation.Taboos.html#29179" class="Bound">p</a><a id="30306" class="Symbol">)</a>
                                           <a id="30351" class="Symbol">(</a><a id="30352" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="30370" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="30372" href="Ordinals.Exponentiation.Taboos.html#29405" class="Bound">b</a> <a id="30374" href="Ordinals.Exponentiation.Taboos.html#29407" class="Bound">b&#39;</a> <a id="30377" href="Ordinals.Exponentiation.Taboos.html#29410" class="Bound">l</a><a id="30378" class="Symbol">)</a>

     <a id="30386" href="Ordinals.Exponentiation.Taboos.html#30386" class="Function">III&#39;</a> <a id="30391" class="Symbol">:</a> <a id="30393" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="30395" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="30398" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="30400" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30402" href="Ordinals.Exponentiation.Taboos.html#29288" class="Function">f</a> <a id="30404" href="Ordinals.Exponentiation.Taboos.html#29405" class="Bound">b</a> <a id="30406" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="30408" href="Ordinals.Exponentiation.Taboos.html#29169" class="Bound">α</a> <a id="30410" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="30413" href="Ordinals.Exponentiation.Taboos.html#29171" class="Bound">β</a> <a id="30415" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30417" href="Ordinals.Exponentiation.Taboos.html#29288" class="Function">f</a> <a id="30419" href="Ordinals.Exponentiation.Taboos.html#29407" class="Bound">b&#39;</a>
     <a id="30427" href="Ordinals.Exponentiation.Taboos.html#30386" class="Function">III&#39;</a> <a id="30432" class="Symbol">=</a> <a id="30434" href="UF.Base.html#2167" class="Function">transport₂⁻¹</a> <a id="30447" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="30451" class="Symbol">(</a><a id="30452" href="Ordinals.Exponentiation.Taboos.html#29473" class="Function">II</a> <a id="30455" href="Ordinals.Exponentiation.Taboos.html#29405" class="Bound">b</a><a id="30456" class="Symbol">)</a> <a id="30458" class="Symbol">(</a><a id="30459" href="Ordinals.Exponentiation.Taboos.html#29473" class="Function">II</a> <a id="30462" href="Ordinals.Exponentiation.Taboos.html#29407" class="Bound">b&#39;</a><a id="30464" class="Symbol">)</a> <a id="30466" href="Ordinals.Exponentiation.Taboos.html#30159" class="Function">III</a>

<a id="30471" class="Markup">\end{code}</a><a id="30481" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Exponentiation.TrichotomousLeastElement.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Exponentiation.TrichotomousLeastElement</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg, Chuangjie Xu,
26 November and 11 December 2024.

The main purpose of this file is to show that an ordinal α has a trichotomous
least element if and only if it can be decomposed as 𝟙ₒ +ₒ α&#39; for a necessarily
unique ordinal α&#39;.

The relevance of this result for our work lies in the fact that our concrete
construction of ordinal exponentiation only considers base ordinals with a
trichotomous least element.

</a><a id="464" class="Markup">\begin{code}</a>

<a id="478" class="Symbol">{-#</a> <a id="482" class="Keyword">OPTIONS</a> <a id="490" class="Pragma">--safe</a> <a id="497" class="Pragma">--without-K</a> <a id="509" class="Pragma">--lossy-unification</a> <a id="529" class="Symbol">#-}</a>

<a id="534" class="Keyword">open</a> <a id="539" class="Keyword">import</a> <a id="546" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="561" class="Keyword">module</a> <a id="568" href="Ordinals.Exponentiation.TrichotomousLeastElement.html" class="Module">Ordinals.Exponentiation.TrichotomousLeastElement</a>
       <a id="624" class="Symbol">(</a><a id="625" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#625" class="Bound">ua</a> <a id="628" class="Symbol">:</a> <a id="630" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="640" class="Symbol">)</a>
       <a id="649" class="Keyword">where</a>

<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="UF.Base.html" class="Module">UF.Base</a>
<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="727" class="Keyword">open</a> <a id="732" class="Keyword">import</a> <a id="739" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="749" class="Keyword">open</a> <a id="754" class="Keyword">import</a> <a id="761" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="798" class="Keyword">open</a> <a id="803" class="Keyword">import</a> <a id="810" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="834" class="Keyword">open</a> <a id="839" class="Keyword">import</a> <a id="846" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="859" class="Keyword">open</a> <a id="864" class="Keyword">import</a> <a id="871" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>

<a id="885" class="Keyword">private</a>
 <a id="fe"></a><a id="894" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#894" class="Function">fe</a> <a id="897" class="Symbol">:</a> <a id="899" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="907" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#894" class="Function">fe</a> <a id="910" class="Symbol">=</a> <a id="912" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="936" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#625" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="941" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#941" class="Function">fe&#39;</a> <a id="945" class="Symbol">:</a> <a id="947" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="956" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#941" class="Function">fe&#39;</a> <a id="960" class="Symbol">{</a><a id="961" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#961" class="Bound">𝓤</a><a id="962" class="Symbol">}</a> <a id="964" class="Symbol">{</a><a id="965" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#965" class="Bound">𝓥</a><a id="966" class="Symbol">}</a> <a id="968" class="Symbol">=</a> <a id="970" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#894" class="Function">fe</a> <a id="973" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#961" class="Bound">𝓤</a> <a id="975" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#965" class="Bound">𝓥</a>

 <a id="pe"></a><a id="979" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#979" class="Function">pe</a> <a id="982" class="Symbol">:</a> <a id="984" href="UF.Subsingletons.html#7428" class="Function">Prop-Ext</a>
 <a id="994" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#979" class="Function">pe</a> <a id="997" class="Symbol">=</a> <a id="999" href="UF.Univalence.html#11461" class="Function">Univalence-gives-Prop-Ext</a> <a id="1025" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#625" class="Bound">ua</a>

<a id="1029" class="Keyword">open</a> <a id="1034" class="Keyword">import</a> <a id="1041" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="1062" class="Keyword">open</a> <a id="1067" class="Keyword">import</a> <a id="1074" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="1088" class="Keyword">open</a> <a id="1093" class="Keyword">import</a> <a id="1100" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="1120" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#894" class="Function">fe</a>
<a id="1123" class="Keyword">open</a> <a id="1128" class="Keyword">import</a> <a id="1135" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="1163" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#625" class="Bound">ua</a>
<a id="1166" class="Keyword">open</a> <a id="1171" class="Keyword">import</a> <a id="1178" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="1199" class="Keyword">open</a> <a id="1204" class="Keyword">import</a> <a id="1211" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="1225" class="Keyword">open</a> <a id="1230" class="Keyword">import</a> <a id="1237" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="1254" class="Keyword">open</a> <a id="1259" class="Keyword">import</a> <a id="1266" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1293" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#625" class="Bound">ua</a>
<a id="1296" class="Keyword">open</a> <a id="1301" class="Keyword">import</a> <a id="1308" href="Ordinals.Propositions.html" class="Module">Ordinals.Propositions</a> <a id="1330" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#625" class="Bound">ua</a>
<a id="1333" class="Keyword">open</a> <a id="1338" class="Keyword">import</a> <a id="1345" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="1359" class="Keyword">open</a> <a id="1364" class="Keyword">import</a> <a id="1371" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="1392" class="Markup">\end{code}</a><a id="1402" class="Background">

Let α be an ordinal. Its order relation ≺ is locally trichotomous at
an element x if x ≺ y or x = y or y ≺ x for all y : α. Abusing
terminology, we will also say that x is trichotomous in α.

</a><a id="1596" class="Markup">\begin{code}</a>

<a id="is-locally-trichotomous-at"></a><a id="1610" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1610" class="Function">is-locally-trichotomous-at</a> <a id="1637" class="Symbol">:</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1640" class="Bound">α</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1652" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1653" class="Symbol">)</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1659" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1640" class="Bound">α</a> <a id="1661" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1663" class="Symbol">→</a> <a id="1665" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1667" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1669" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1610" class="Function">is-locally-trichotomous-at</a> <a id="1696" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1696" class="Bound">α</a> <a id="1698" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1698" class="Bound">x</a> <a id="1700" class="Symbol">=</a> <a id="1702" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="1744" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1696" class="Bound">α</a><a id="1745" class="Symbol">)</a> <a id="1747" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1698" class="Bound">x</a>

<a id="locally-trichotomous-at-is-prop"></a><a id="1750" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1750" class="Function">locally-trichotomous-at-is-prop</a> <a id="1782" class="Symbol">:</a> <a id="1784" class="Symbol">(</a><a id="1785" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1785" class="Bound">α</a> <a id="1787" class="Symbol">:</a> <a id="1789" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1797" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1798" class="Symbol">)</a> <a id="1800" class="Symbol">→</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1803" class="Bound">x</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1809" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1785" class="Bound">α</a> <a id="1811" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1812" class="Symbol">)</a>
                                <a id="1846" class="Symbol">→</a> <a id="1848" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1610" class="Function">is-locally-trichotomous-at</a> <a id="1884" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1785" class="Bound">α</a> <a id="1886" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1803" class="Bound">x</a><a id="1887" class="Symbol">)</a>
<a id="1889" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1750" class="Function">locally-trichotomous-at-is-prop</a> <a id="1921" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1921" class="Bound">α</a> <a id="1923" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1923" class="Bound">x</a> <a id="1925" class="Symbol">=</a>
 <a id="1928" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="1938" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#941" class="Function">fe&#39;</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Ordinals.Notions.html#15290" class="Function">in-trichotomy-is-prop</a> <a id="1965" class="Symbol">(</a><a id="1966" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="1983" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1921" class="Bound">α</a><a id="1984" class="Symbol">)</a> <a id="1986" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#894" class="Function">fe</a>
                                      <a id="2027" class="Symbol">(</a><a id="2028" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="2044" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1921" class="Bound">α</a><a id="2045" class="Symbol">)</a>
                                      <a id="2085" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1923" class="Bound">x</a><a id="2086" class="Symbol">)</a>
<a id="2088" class="Markup">\end{code}</a><a id="2098" class="Background">

We say α is decomposed at x if there is an e: α = β + 𝟙 + γ for some
ordinals β and γ such that e maps x to in(⋆). Since such β and γ are
necessarily unique, if they exist, there is no difference between
formulating this property using Σ or ∃. We use Σ, for convenience.

</a><a id="2372" class="Markup">\begin{code}</a>

<a id="is-decomposed-at"></a><a id="2386" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2386" class="Function">is-decomposed-at</a> <a id="2403" class="Symbol">:</a> <a id="2405" class="Symbol">(</a><a id="2406" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2406" class="Bound">α</a> <a id="2408" class="Symbol">:</a> <a id="2410" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2418" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2419" class="Symbol">)</a> <a id="2421" class="Symbol">→</a> <a id="2423" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2425" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2406" class="Bound">α</a> <a id="2427" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2429" class="Symbol">→</a> <a id="2431" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2433" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2435" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2437" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2386" class="Function">is-decomposed-at</a> <a id="2454" class="Symbol">{</a><a id="2455" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2455" class="Bound">𝓤</a><a id="2456" class="Symbol">}</a> <a id="2458" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2458" class="Bound">α</a> <a id="2460" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2460" class="Bound">x</a> <a id="2462" class="Symbol">=</a>
  <a id="2466" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2468" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2468" class="Bound">β</a> <a id="2470" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2472" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2480" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2455" class="Bound">𝓤</a> <a id="2482" href="MLTT.Sigma.html#423" class="Function">,</a>
  <a id="2486" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2488" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2488" class="Bound">γ</a> <a id="2490" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2492" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2500" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2455" class="Bound">𝓤</a> <a id="2502" href="MLTT.Sigma.html#423" class="Function">,</a>
  <a id="2506" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2508" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2508" class="Bound">e</a> <a id="2510" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2512" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2458" class="Bound">α</a> <a id="2514" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2516" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2468" class="Bound">β</a> <a id="2518" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2525" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2528" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2488" class="Bound">γ</a><a id="2529" class="Symbol">)</a> <a id="2531" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2533" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="2542" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2508" class="Bound">e</a> <a id="2544" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2460" class="Bound">x</a> <a id="2546" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2548" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2552" class="Symbol">(</a><a id="2553" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2557" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2558" class="Symbol">)</a>

<a id="is-decomposed-at-is-prop"></a><a id="2561" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2561" class="Function">is-decomposed-at-is-prop</a> <a id="2586" class="Symbol">:</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2589" class="Bound">α</a> <a id="2591" class="Symbol">:</a> <a id="2593" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2601" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2602" class="Symbol">)</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2605" class="Bound">x</a> <a id="2607" class="Symbol">:</a> <a id="2609" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2611" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2589" class="Bound">α</a> <a id="2613" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2614" class="Symbol">)</a>
                         <a id="2641" class="Symbol">→</a> <a id="2643" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2651" class="Symbol">(</a><a id="2652" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2386" class="Function">is-decomposed-at</a> <a id="2669" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2589" class="Bound">α</a> <a id="2671" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2605" class="Bound">x</a><a id="2672" class="Symbol">)</a>
<a id="2674" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2561" class="Function">is-decomposed-at-is-prop</a> <a id="2699" class="Symbol">{</a><a id="2700" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2700" class="Bound">𝓤</a><a id="2701" class="Symbol">}</a> <a id="2703" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2703" class="Bound">α</a> <a id="2705" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2705" class="Bound">x</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2708" class="Bound">β</a> <a id="2710" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2712" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2712" class="Bound">γ</a> <a id="2714" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2716" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2716" class="Bound">e</a> <a id="2718" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2720" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2720" class="Bound">p</a><a id="2721" class="Symbol">)</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2724" class="Bound">β&#39;</a> <a id="2727" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2729" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2729" class="Bound">γ&#39;</a> <a id="2732" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2734" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2734" class="Bound">e&#39;</a> <a id="2737" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2739" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2739" class="Bound">p&#39;</a><a id="2741" class="Symbol">)</a> <a id="2743" class="Symbol">=</a>
 <a id="2746" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
  <a id="2761" class="Symbol">(λ</a> <a id="2764" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2764" class="Bound">β</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2767" class="Bound">γ</a> <a id="2769" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2771" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2771" class="Bound">e</a> <a id="2773" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2775" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2775" class="Bound">p</a><a id="2776" class="Symbol">)</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2779" class="Bound">γ&#39;</a> <a id="2782" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2784" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2784" class="Bound">e&#39;</a> <a id="2787" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2789" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2789" class="Bound">p&#39;</a><a id="2791" class="Symbol">)</a> <a id="2793" class="Symbol">→</a>
    <a id="2799" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="2812" class="Symbol">(λ</a> <a id="2815" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2815" class="Bound">γ</a> <a id="2817" class="Symbol">→</a> <a id="2819" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a>
                          <a id="2855" class="Symbol">(</a><a id="2856" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="2886" class="Symbol">(</a><a id="2887" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#625" class="Bound">ua</a> <a id="2890" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2700" class="Bound">𝓤</a><a id="2891" class="Symbol">)</a> <a id="2893" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#941" class="Function">fe&#39;</a><a id="2896" class="Symbol">)</a>
                          <a id="2924" class="Symbol">(λ</a> <a id="2927" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2927" class="Bound">e</a> <a id="2929" class="Symbol">→</a> <a id="2931" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="2954" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#894" class="Function">fe</a> <a id="2957" class="Symbol">(</a><a id="2958" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2764" class="Bound">β</a> <a id="2960" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2963" class="Symbol">(</a><a id="2964" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2967" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2970" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2815" class="Bound">γ</a><a id="2971" class="Symbol">))))</a>
                  <a id="2994" class="Symbol">(</a><a id="2995" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3898" class="Function">III</a> <a id="2999" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2764" class="Bound">β</a> <a id="3001" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2767" class="Bound">γ</a> <a id="3003" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2779" class="Bound">γ&#39;</a> <a id="3006" class="Symbol">(</a><a id="3007" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2771" class="Bound">e</a> <a id="3009" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3012" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3014" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2784" class="Bound">e&#39;</a><a id="3016" class="Symbol">)))</a>
    <a id="3024" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3468" class="Function">II</a>
 <a id="3028" class="Keyword">where</a>
  <a id="3036" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3036" class="Function">I</a> <a id="3038" class="Symbol">:</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3041" class="Bound">δ</a> <a id="3043" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3043" class="Bound">ε</a> <a id="3045" class="Symbol">:</a> <a id="3047" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3055" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3056" class="Symbol">)</a> <a id="3058" class="Symbol">→</a> <a id="3060" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3041" class="Bound">δ</a> <a id="3062" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3069" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3072" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3043" class="Bound">ε</a><a id="3073" class="Symbol">)</a> <a id="3075" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3077" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3081" class="Symbol">(</a><a id="3082" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3086" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3087" class="Symbol">)</a> <a id="3089" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3091" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3041" class="Bound">δ</a>
  <a id="3095" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3036" class="Function">I</a> <a id="3097" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3097" class="Bound">δ</a> <a id="3099" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3099" class="Bound">ε</a> <a id="3101" class="Symbol">=</a> <a id="3103" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3097" class="Bound">δ</a> <a id="3105" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3112" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3115" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3099" class="Bound">ε</a><a id="3116" class="Symbol">)</a> <a id="3118" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3120" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3124" class="Symbol">(</a><a id="3125" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3129" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3130" class="Symbol">)</a> <a id="3132" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3135" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="3146" class="Symbol">(</a><a id="3147" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3151" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3152" class="Symbol">)</a> <a id="3154" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3157" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="3169" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3097" class="Bound">δ</a> <a id="3171" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3174" class="Symbol">(</a><a id="3175" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3178" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3181" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3099" class="Bound">ε</a> <a id="3183" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3185" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3189" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3190" class="Symbol">)</a>       <a id="3198" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3201" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3204" class="Symbol">(</a><a id="3205" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3097" class="Bound">δ</a> <a id="3207" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="3210" class="Symbol">)</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="3223" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3224" class="Symbol">)</a> <a id="3226" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3229" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="3241" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3097" class="Bound">δ</a> <a id="3243" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3250" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3252" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3253" class="Symbol">)</a>                <a id="3270" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3273" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3276" class="Symbol">(</a><a id="3277" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3097" class="Bound">δ</a> <a id="3279" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="3282" class="Symbol">)</a>
                                              <a id="3330" class="Symbol">(</a><a id="3331" href="Ordinals.Propositions.html#1732" class="Function">prop-ordinal-↓</a> <a id="3346" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="3356" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3357" class="Symbol">)</a> <a id="3359" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="3371" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3097" class="Bound">δ</a> <a id="3373" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3376" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>                      <a id="3400" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3403" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="3420" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3097" class="Bound">δ</a> <a id="3422" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="3434" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3097" class="Bound">δ</a>                            <a id="3463" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="3468" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3468" class="Function">II</a> <a id="3471" class="Symbol">=</a> <a id="3473" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2708" class="Bound">β</a>                                <a id="3506" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3509" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3036" class="Function">I</a> <a id="3511" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2708" class="Bound">β</a> <a id="3513" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2712" class="Bound">γ</a> <a id="3515" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3518" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="3527" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2708" class="Bound">β</a> <a id="3529" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3532" class="Symbol">(</a><a id="3533" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3536" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3539" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2712" class="Bound">γ</a><a id="3540" class="Symbol">)</a> <a id="3542" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3544" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3548" class="Symbol">(</a><a id="3549" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3553" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3554" class="Symbol">)</a>     <a id="3560" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3563" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3566" class="Symbol">(</a><a id="3567" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2708" class="Bound">β</a> <a id="3569" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3572" class="Symbol">(</a><a id="3573" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3576" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3579" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2712" class="Bound">γ</a><a id="3580" class="Symbol">)</a> <a id="3582" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="3584" class="Symbol">)</a> <a id="3586" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2720" class="Bound">p</a> <a id="3588" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3591" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="3600" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2708" class="Bound">β</a> <a id="3602" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3609" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3612" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2712" class="Bound">γ</a><a id="3613" class="Symbol">)</a> <a id="3615" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3617" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="3626" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2716" class="Bound">e</a> <a id="3628" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2705" class="Bound">x</a>    <a id="3633" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Ordinals.OrdinalOfOrdinals.html#27262" class="Function">Idtofunₒ-↓-lemma</a> <a id="3654" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2716" class="Bound">e</a><a id="3655" class="Symbol">)</a> <a id="3657" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3660" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="3669" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2703" class="Bound">α</a> <a id="3671" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3673" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2705" class="Bound">x</a>                            <a id="3702" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3705" href="Ordinals.OrdinalOfOrdinals.html#27262" class="Function">Idtofunₒ-↓-lemma</a> <a id="3722" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2734" class="Bound">e&#39;</a> <a id="3725" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="3734" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2724" class="Bound">β&#39;</a> <a id="3737" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3740" class="Symbol">(</a><a id="3741" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3744" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3747" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2729" class="Bound">γ&#39;</a><a id="3749" class="Symbol">)</a> <a id="3751" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3753" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="3762" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2734" class="Bound">e&#39;</a> <a id="3765" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2705" class="Bound">x</a> <a id="3767" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3770" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3773" class="Symbol">(</a><a id="3774" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2724" class="Bound">β&#39;</a> <a id="3777" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3784" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3787" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2729" class="Bound">γ&#39;</a><a id="3789" class="Symbol">)</a> <a id="3791" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="3793" class="Symbol">)</a> <a id="3795" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2739" class="Bound">p&#39;</a> <a id="3798" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="3807" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2724" class="Bound">β&#39;</a> <a id="3810" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3813" class="Symbol">(</a><a id="3814" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3817" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3820" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2729" class="Bound">γ&#39;</a><a id="3822" class="Symbol">)</a> <a id="3824" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3826" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3830" class="Symbol">(</a><a id="3831" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3835" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3836" class="Symbol">)</a>   <a id="3840" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3843" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3036" class="Function">I</a> <a id="3845" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2724" class="Bound">β&#39;</a> <a id="3848" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2729" class="Bound">γ&#39;</a> <a id="3851" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="3860" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2724" class="Bound">β&#39;</a>                               <a id="3893" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="3898" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3898" class="Function">III</a> <a id="3902" class="Symbol">:</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3905" class="Bound">β</a> <a id="3907" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3907" class="Bound">γ</a> <a id="3909" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3909" class="Bound">γ&#39;</a> <a id="3912" class="Symbol">:</a> <a id="3914" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3922" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2700" class="Bound">𝓤</a><a id="3923" class="Symbol">)</a> <a id="3925" class="Symbol">→</a> <a id="3927" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3905" class="Bound">β</a> <a id="3929" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3932" class="Symbol">(</a><a id="3933" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3936" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3939" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3907" class="Bound">γ</a><a id="3940" class="Symbol">)</a> <a id="3942" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3944" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3905" class="Bound">β</a> <a id="3946" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3949" class="Symbol">(</a><a id="3950" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3953" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3956" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3909" class="Bound">γ&#39;</a><a id="3958" class="Symbol">)</a> <a id="3960" class="Symbol">→</a> <a id="3962" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3907" class="Bound">γ</a> <a id="3964" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3966" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3909" class="Bound">γ&#39;</a>
  <a id="3971" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3898" class="Function">III</a> <a id="3975" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3975" class="Bound">β</a> <a id="3977" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3977" class="Bound">γ</a> <a id="3979" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3979" class="Bound">γ&#39;</a> <a id="3982" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3982" class="Bound">r</a> <a id="3984" class="Symbol">=</a> <a id="3986" href="Ordinals.AdditionProperties.html#9708" class="Function">+ₒ-left-cancellable</a> <a id="4006" class="Symbol">(</a><a id="4007" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3975" class="Bound">β</a> <a id="4009" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4012" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="4014" class="Symbol">)</a> <a id="4016" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3977" class="Bound">γ</a> <a id="4018" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3979" class="Bound">γ&#39;</a> <a id="4021" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4037" class="Function">r&#39;</a>
   <a id="4027" class="Keyword">where</a>
    <a id="4037" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4037" class="Function">r&#39;</a> <a id="4040" class="Symbol">=</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3975" class="Bound">β</a> <a id="4045" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4048" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="4050" class="Symbol">)</a> <a id="4052" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4055" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3977" class="Bound">γ</a>  <a id="4058" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4061" href="Ordinals.AdditionProperties.html#2514" class="Function">+ₒ-assoc</a> <a id="4070" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3975" class="Bound">β</a> <a id="4072" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4075" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3977" class="Bound">γ</a> <a id="4077" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="4088" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3975" class="Bound">β</a> <a id="4090" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4093" class="Symbol">(</a><a id="4094" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4097" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4100" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3977" class="Bound">γ</a><a id="4101" class="Symbol">)</a>  <a id="4104" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4107" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3982" class="Bound">r</a> <a id="4109" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="4120" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3975" class="Bound">β</a> <a id="4122" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4125" class="Symbol">(</a><a id="4126" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4129" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4132" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3979" class="Bound">γ&#39;</a><a id="4134" class="Symbol">)</a> <a id="4136" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4139" href="Ordinals.AdditionProperties.html#2514" class="Function">+ₒ-assoc</a> <a id="4148" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3975" class="Bound">β</a> <a id="4150" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4153" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3979" class="Bound">γ&#39;</a> <a id="4156" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="4159" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="4170" class="Symbol">(</a><a id="4171" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3975" class="Bound">β</a> <a id="4173" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4176" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="4178" class="Symbol">)</a> <a id="4180" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4183" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#3979" class="Bound">γ&#39;</a> <a id="4186" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="4189" class="Markup">\end{code}</a><a id="4199" class="Background">

An element x is trichotomous in ordinal α iff α is decomposed at x.

</a><a id="4270" class="Markup">\begin{code}</a>

<a id="decomposed-at-to-trichotomy"></a><a id="4284" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4284" class="Function">decomposed-at-to-trichotomy</a> <a id="4312" class="Symbol">:</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4315" class="Bound">α</a> <a id="4317" class="Symbol">:</a> <a id="4319" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4327" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4328" class="Symbol">)</a> <a id="4330" class="Symbol">(</a><a id="4331" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4331" class="Bound">x</a> <a id="4333" class="Symbol">:</a> <a id="4335" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4337" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4315" class="Bound">α</a> <a id="4339" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4340" class="Symbol">)</a>
                            <a id="4370" class="Symbol">→</a> <a id="4372" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2386" class="Function">is-decomposed-at</a> <a id="4389" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4315" class="Bound">α</a> <a id="4391" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4331" class="Bound">x</a>
                            <a id="4421" class="Symbol">→</a> <a id="4423" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1610" class="Function">is-locally-trichotomous-at</a> <a id="4450" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4315" class="Bound">α</a> <a id="4452" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4331" class="Bound">x</a>
<a id="4454" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4284" class="Function">decomposed-at-to-trichotomy</a> <a id="4482" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4482" class="Bound">α</a> <a id="4484" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4484" class="Bound">x</a> <a id="4486" class="Symbol">(</a><a id="4487" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4487" class="Bound">β</a> <a id="4489" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4491" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4491" class="Bound">γ</a> <a id="4493" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4495" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4495" class="Bound">e</a> <a id="4497" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4499" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4499" class="Bound">p</a><a id="4500" class="Symbol">)</a> <a id="4502" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4502" class="Bound">y</a> <a id="4504" class="Symbol">=</a> <a id="4506" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4868" class="Function">III</a> <a id="4510" class="Symbol">(</a><a id="4511" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4738" class="Function">II</a> <a id="4514" class="Symbol">(</a><a id="4515" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4530" class="Function">f</a> <a id="4517" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4502" class="Bound">y</a><a id="4518" class="Symbol">))</a>
 <a id="4522" class="Keyword">where</a>
  <a id="4530" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4530" class="Function">f</a> <a id="4532" class="Symbol">=</a> <a id="4534" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="4543" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4495" class="Bound">e</a>
  <a id="4547" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4547" class="Function">f-equiv</a> <a id="4555" class="Symbol">=</a> <a id="4557" href="Ordinals.Equivalence.html#16905" class="Function">Idtofunₒ-is-order-equiv</a> <a id="4581" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4495" class="Bound">e</a>

  <a id="4586" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4586" class="Function">I</a> <a id="4588" class="Symbol">:</a> <a id="4590" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1610" class="Function">is-locally-trichotomous-at</a> <a id="4617" class="Symbol">(</a><a id="4618" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4487" class="Bound">β</a> <a id="4620" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4623" class="Symbol">(</a><a id="4624" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4627" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4630" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4491" class="Bound">γ</a><a id="4631" class="Symbol">))</a> <a id="4634" class="Symbol">(</a><a id="4635" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4639" class="Symbol">(</a><a id="4640" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4644" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4645" class="Symbol">))</a>
  <a id="4650" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4586" class="Function">I</a> <a id="4652" class="Symbol">(</a><a id="4653" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4657" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4657" class="Bound">b</a><a id="4658" class="Symbol">)</a> <a id="4660" class="Symbol">=</a> <a id="4662" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4666" class="Symbol">(</a><a id="4667" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4671" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4672" class="Symbol">)</a>
  <a id="4676" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4586" class="Function">I</a> <a id="4678" class="Symbol">(</a><a id="4679" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4683" class="Symbol">(</a><a id="4684" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4688" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4689" class="Symbol">))</a> <a id="4692" class="Symbol">=</a> <a id="4694" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4698" class="Symbol">(</a><a id="4699" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4703" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="4707" class="Symbol">)</a>
  <a id="4711" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4586" class="Function">I</a> <a id="4713" class="Symbol">(</a><a id="4714" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4718" class="Symbol">(</a><a id="4719" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4723" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4723" class="Bound">c</a><a id="4724" class="Symbol">))</a> <a id="4727" class="Symbol">=</a> <a id="4729" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4733" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="4738" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4738" class="Function">II</a> <a id="4741" class="Symbol">:</a> <a id="4743" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1610" class="Function">is-locally-trichotomous-at</a> <a id="4770" class="Symbol">(</a><a id="4771" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4487" class="Bound">β</a> <a id="4773" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4776" class="Symbol">(</a><a id="4777" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4780" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4783" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4491" class="Bound">γ</a><a id="4784" class="Symbol">))</a> <a id="4787" class="Symbol">(</a><a id="4788" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4530" class="Function">f</a> <a id="4790" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4484" class="Bound">x</a><a id="4791" class="Symbol">)</a>
  <a id="4795" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4738" class="Function">II</a> <a id="4798" class="Symbol">=</a> <a id="4800" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4810" class="Symbol">(</a><a id="4811" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1610" class="Function">is-locally-trichotomous-at</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4487" class="Bound">β</a> <a id="4841" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4844" class="Symbol">(</a><a id="4845" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4848" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4851" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4491" class="Bound">γ</a><a id="4852" class="Symbol">)))</a> <a id="4856" class="Symbol">(</a><a id="4857" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4499" class="Bound">p</a> <a id="4859" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4861" class="Symbol">)</a> <a id="4863" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4586" class="Function">I</a>

  <a id="4868" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4868" class="Function">III</a> <a id="4872" class="Symbol">:</a> <a id="4874" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="4906" class="Symbol">(</a><a id="4907" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4487" class="Bound">β</a> <a id="4909" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4912" class="Symbol">(</a><a id="4913" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4916" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4919" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4491" class="Bound">γ</a><a id="4920" class="Symbol">)))</a> <a id="4924" class="Symbol">(</a><a id="4925" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4530" class="Function">f</a> <a id="4927" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4484" class="Bound">x</a><a id="4928" class="Symbol">)</a> <a id="4930" class="Symbol">(</a><a id="4931" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4530" class="Function">f</a> <a id="4933" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4502" class="Bound">y</a><a id="4934" class="Symbol">)</a>
      <a id="4942" class="Symbol">→</a> <a id="4944" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="4958" class="Symbol">(</a><a id="4959" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="4976" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4482" class="Bound">α</a><a id="4977" class="Symbol">)</a> <a id="4979" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4484" class="Bound">x</a> <a id="4981" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4502" class="Bound">y</a>
  <a id="4985" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4868" class="Function">III</a> <a id="4989" class="Symbol">=</a> <a id="4991" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5096" class="Function">f-order-reflecting</a> <a id="5020" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4484" class="Bound">x</a> <a id="5022" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4502" class="Bound">y</a><a id="5023" class="Symbol">)</a>
                 <a id="5042" class="Symbol">(</a><a id="5043" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="5052" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5256" class="Function">f-lc</a> <a id="5057" class="Symbol">(</a><a id="5058" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5096" class="Function">f-order-reflecting</a> <a id="5077" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4502" class="Bound">y</a> <a id="5079" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4484" class="Bound">x</a><a id="5080" class="Symbol">))</a>
   <a id="5086" class="Keyword">where</a>
    <a id="5096" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5096" class="Function">f-order-reflecting</a> <a id="5115" class="Symbol">:</a> <a id="5117" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="5137" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4482" class="Bound">α</a> <a id="5139" class="Symbol">(</a><a id="5140" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4487" class="Bound">β</a> <a id="5142" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5145" class="Symbol">(</a><a id="5146" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="5149" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5152" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4491" class="Bound">γ</a><a id="5153" class="Symbol">))</a> <a id="5156" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4530" class="Function">f</a>
    <a id="5162" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5096" class="Function">f-order-reflecting</a> <a id="5181" class="Symbol">=</a>
     <a id="5188" href="Ordinals.Equivalence.html#6794" class="Function">order-equivs-are-order-reflecting</a> <a id="5222" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4482" class="Bound">α</a> <a id="5224" class="Symbol">(</a><a id="5225" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4487" class="Bound">β</a> <a id="5227" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="5234" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5237" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4491" class="Bound">γ</a><a id="5238" class="Symbol">))</a> <a id="5241" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4530" class="Function">f</a> <a id="5243" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4547" class="Function">f-equiv</a>

    <a id="5256" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5256" class="Function">f-lc</a> <a id="5261" class="Symbol">:</a> <a id="5263" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="5280" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4530" class="Function">f</a>
    <a id="5286" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5256" class="Function">f-lc</a> <a id="5291" class="Symbol">=</a> <a id="5293" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a> <a id="5307" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4530" class="Function">f</a> <a id="5309" class="Symbol">(</a><a id="5310" href="Ordinals.Equivalence.html#1877" class="Function">order-equivs-are-equivs</a> <a id="5334" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4482" class="Bound">α</a> <a id="5336" class="Symbol">(</a><a id="5337" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4487" class="Bound">β</a> <a id="5339" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5342" class="Symbol">(</a><a id="5343" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="5346" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5349" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4491" class="Bound">γ</a><a id="5350" class="Symbol">))</a> <a id="5353" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4547" class="Function">f-equiv</a><a id="5360" class="Symbol">)</a>

<a id="trichotomy-to-decomposed-at"></a><a id="5363" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5363" class="Function">trichotomy-to-decomposed-at</a> <a id="5391" class="Symbol">:</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5394" class="Bound">α</a> <a id="5396" class="Symbol">:</a> <a id="5398" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5406" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5407" class="Symbol">)</a> <a id="5409" class="Symbol">(</a><a id="5410" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5410" class="Bound">x</a> <a id="5412" class="Symbol">:</a> <a id="5414" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5416" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5394" class="Bound">α</a> <a id="5418" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5419" class="Symbol">)</a>
                            <a id="5449" class="Symbol">→</a> <a id="5451" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1610" class="Function">is-locally-trichotomous-at</a> <a id="5478" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5394" class="Bound">α</a> <a id="5480" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5410" class="Bound">x</a>
                            <a id="5510" class="Symbol">→</a> <a id="5512" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2386" class="Function">is-decomposed-at</a> <a id="5529" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5394" class="Bound">α</a> <a id="5531" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5410" class="Bound">x</a>
<a id="5533" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5363" class="Function">trichotomy-to-decomposed-at</a> <a id="5561" class="Symbol">{</a><a id="5562" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5562" class="Bound">𝓤</a><a id="5563" class="Symbol">}</a> <a id="5565" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="5567" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="5569" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5569" class="Bound">tri</a> <a id="5573" class="Symbol">=</a> <a id="5575" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="5577" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5579" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a> <a id="5581" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5583" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11420" class="Function">p</a> <a id="5585" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5587" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11776" class="Function">p-spec</a>
 <a id="5595" class="Keyword">where</a>
  <a id="5603" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">_&lt;_</a> <a id="5607" class="Symbol">=</a> <a id="5609" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="5626" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a>

  <a id="5631" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="5633" class="Symbol">:</a> <a id="5635" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5643" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5562" class="Bound">𝓤</a>
  <a id="5647" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="5649" class="Symbol">=</a> <a id="5651" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5748" class="Function">⟨β⟩</a> <a id="5655" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5657" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5792" class="Function Operator">_&lt;&#39;_</a> <a id="5662" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
      <a id="5670" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5853" class="Function">&lt;&#39;-propvalued</a> <a id="5684" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5686" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5951" class="Function">&lt;&#39;-well-founded</a> <a id="5702" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5704" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6151" class="Function">&lt;&#39;-extensional</a> <a id="5719" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5721" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6055" class="Function">&lt;&#39;-transitive</a>
   <a id="5738" class="Keyword">where</a>
    <a id="5748" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5748" class="Function">⟨β⟩</a> <a id="5752" class="Symbol">:</a> <a id="5754" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5562" class="Bound">𝓤</a> <a id="5756" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="5762" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5748" class="Function">⟨β⟩</a> <a id="5766" class="Symbol">=</a> <a id="5768" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5770" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5770" class="Bound">y</a> <a id="5772" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5774" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5776" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="5778" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="5780" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5782" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5770" class="Bound">y</a> <a id="5784" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="5786" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a>
    <a id="5792" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5792" class="Function Operator">_&lt;&#39;_</a> <a id="5797" class="Symbol">:</a> <a id="5799" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5748" class="Function">⟨β⟩</a> <a id="5803" class="Symbol">→</a> <a id="5805" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5748" class="Function">⟨β⟩</a> <a id="5809" class="Symbol">→</a> <a id="5811" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5562" class="Bound">𝓤</a> <a id="5813" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="5819" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5792" class="Function Operator">_&lt;&#39;_</a> <a id="5824" class="Symbol">=</a> <a id="5826" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="5840" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">_&lt;</a> <a id="5846" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="5847" class="Symbol">)</a>
    <a id="5853" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5853" class="Function">&lt;&#39;-propvalued</a> <a id="5867" class="Symbol">:</a> <a id="5869" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="5884" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5792" class="Function Operator">_&lt;&#39;_</a>
    <a id="5893" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5853" class="Function">&lt;&#39;-propvalued</a> <a id="5907" class="Symbol">=</a> <a id="5909" href="Ordinals.Type.html#7764" class="Function">subtype-order-is-prop-valued</a> <a id="5938" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="5940" class="Symbol">(</a><a id="5941" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">_&lt;</a> <a id="5944" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="5945" class="Symbol">)</a>
    <a id="5951" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5951" class="Function">&lt;&#39;-well-founded</a> <a id="5967" class="Symbol">:</a> <a id="5969" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="5985" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5792" class="Function Operator">_&lt;&#39;_</a>
    <a id="5994" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5951" class="Function">&lt;&#39;-well-founded</a> <a id="6010" class="Symbol">=</a> <a id="6012" href="Ordinals.Type.html#7896" class="Function">subtype-order-is-well-founded</a> <a id="6042" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="6044" class="Symbol">(</a><a id="6045" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">_&lt;</a> <a id="6048" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="6049" class="Symbol">)</a>
    <a id="6055" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6055" class="Function">&lt;&#39;-transitive</a> <a id="6069" class="Symbol">:</a> <a id="6071" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="6085" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5792" class="Function Operator">_&lt;&#39;_</a>
    <a id="6094" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6055" class="Function">&lt;&#39;-transitive</a> <a id="6108" class="Symbol">=</a> <a id="6110" href="Ordinals.Type.html#8340" class="Function">subtype-order-is-transitive</a> <a id="6138" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="6140" class="Symbol">(</a><a id="6141" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">_&lt;</a> <a id="6144" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="6145" class="Symbol">)</a>
    <a id="6151" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6151" class="Function">&lt;&#39;-extensional</a> <a id="6166" class="Symbol">:</a> <a id="6168" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="6183" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5792" class="Function Operator">_&lt;&#39;_</a>
    <a id="6192" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6151" class="Function">&lt;&#39;-extensional</a> <a id="6207" class="Symbol">(</a><a id="6208" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6208" class="Bound">y</a> <a id="6210" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6212" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6212" class="Bound">k</a><a id="6213" class="Symbol">)</a> <a id="6215" class="Symbol">(</a><a id="6216" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6216" class="Bound">y&#39;</a> <a id="6219" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6221" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6221" class="Bound">k&#39;</a><a id="6223" class="Symbol">)</a> <a id="6225" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6225" class="Bound">f</a> <a id="6227" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6227" class="Bound">g</a> <a id="6229" class="Symbol">=</a>
     <a id="6236" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="6249" class="Symbol">(λ</a> <a id="6252" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6252" class="Bound">a</a> <a id="6254" class="Symbol">→</a> <a id="6256" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="6272" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="6274" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6252" class="Bound">a</a> <a id="6276" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="6277" class="Symbol">)</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="6295" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="6297" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6208" class="Bound">y</a> <a id="6299" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6216" class="Bound">y&#39;</a> <a id="6302" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6326" class="Function">u</a> <a id="6304" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6416" class="Function">v</a><a id="6305" class="Symbol">)</a>
      <a id="6313" class="Keyword">where</a>
       <a id="6326" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6326" class="Function">u</a> <a id="6328" class="Symbol">:</a> <a id="6330" class="Symbol">(</a><a id="6331" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6331" class="Bound">a</a> <a id="6333" class="Symbol">:</a> <a id="6335" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6337" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="6339" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6340" class="Symbol">)</a> <a id="6342" class="Symbol">→</a> <a id="6344" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6331" class="Bound">a</a> <a id="6346" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="6348" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6208" class="Bound">y</a> <a id="6350" class="Symbol">→</a> <a id="6352" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6331" class="Bound">a</a> <a id="6354" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="6356" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6216" class="Bound">y&#39;</a>
       <a id="6366" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6326" class="Function">u</a> <a id="6368" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6368" class="Bound">a</a> <a id="6370" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6370" class="Bound">l</a> <a id="6372" class="Symbol">=</a> <a id="6374" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6225" class="Bound">f</a> <a id="6376" class="Symbol">(</a><a id="6377" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6368" class="Bound">a</a> <a id="6379" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6381" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="6394" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="6396" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6368" class="Bound">a</a> <a id="6398" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6208" class="Bound">y</a> <a id="6400" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="6402" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6370" class="Bound">l</a> <a id="6404" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6212" class="Bound">k</a><a id="6405" class="Symbol">)</a> <a id="6407" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6370" class="Bound">l</a>
       <a id="6416" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6416" class="Function">v</a> <a id="6418" class="Symbol">:</a> <a id="6420" class="Symbol">(</a><a id="6421" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6421" class="Bound">a</a> <a id="6423" class="Symbol">:</a> <a id="6425" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6427" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="6429" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6430" class="Symbol">)</a> <a id="6432" class="Symbol">→</a> <a id="6434" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6421" class="Bound">a</a> <a id="6436" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="6438" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6216" class="Bound">y&#39;</a> <a id="6441" class="Symbol">→</a> <a id="6443" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6421" class="Bound">a</a> <a id="6445" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="6447" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6208" class="Bound">y</a>
       <a id="6456" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6416" class="Function">v</a> <a id="6458" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6458" class="Bound">a</a> <a id="6460" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6460" class="Bound">l</a> <a id="6462" class="Symbol">=</a> <a id="6464" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6227" class="Bound">g</a> <a id="6466" class="Symbol">(</a><a id="6467" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6458" class="Bound">a</a> <a id="6469" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6471" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="6484" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="6486" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6458" class="Bound">a</a> <a id="6488" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6216" class="Bound">y&#39;</a> <a id="6491" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="6493" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6460" class="Bound">l</a> <a id="6495" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6221" class="Bound">k&#39;</a><a id="6497" class="Symbol">)</a> <a id="6499" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6460" class="Bound">l</a>

  <a id="6504" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a> <a id="6506" class="Symbol">:</a> <a id="6508" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6516" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5562" class="Bound">𝓤</a>
  <a id="6520" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a> <a id="6522" class="Symbol">=</a> <a id="6524" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6621" class="Function">⟨γ⟩</a> <a id="6528" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6530" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6665" class="Function Operator">_&lt;″_</a> <a id="6535" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
      <a id="6543" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6733" class="Function">&lt;″-propvalued</a> <a id="6557" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6559" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6838" class="Function">&lt;″-well-founded</a> <a id="6575" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6577" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7052" class="Function">&lt;″-extensional</a> <a id="6592" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6594" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6949" class="Function">&lt;″-transitive</a>
   <a id="6611" class="Keyword">where</a>
    <a id="6621" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6621" class="Function">⟨γ⟩</a> <a id="6625" class="Symbol">:</a> <a id="6627" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5562" class="Bound">𝓤</a> <a id="6629" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="6635" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6621" class="Function">⟨γ⟩</a> <a id="6639" class="Symbol">=</a> <a id="6641" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6643" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6643" class="Bound">y</a> <a id="6645" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6647" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6649" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="6651" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="6653" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6655" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="6657" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="6659" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6643" class="Bound">y</a>
    <a id="6665" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6665" class="Function Operator">_&lt;″_</a> <a id="6670" class="Symbol">:</a> <a id="6672" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6621" class="Function">⟨γ⟩</a> <a id="6676" class="Symbol">→</a> <a id="6678" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6621" class="Function">⟨γ⟩</a> <a id="6682" class="Symbol">→</a> <a id="6684" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5562" class="Bound">𝓤</a> <a id="6686" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="6692" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6665" class="Function Operator">_&lt;″_</a> <a id="6697" class="Symbol">=</a> <a id="6699" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="6713" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="6715" class="Symbol">(λ</a> <a id="6718" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6718" class="Bound">-</a> <a id="6720" class="Symbol">→</a> <a id="6722" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="6724" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="6726" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6718" class="Bound">-</a><a id="6727" class="Symbol">)</a>
    <a id="6733" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6733" class="Function">&lt;″-propvalued</a> <a id="6747" class="Symbol">:</a> <a id="6749" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="6764" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6665" class="Function Operator">_&lt;″_</a>
    <a id="6773" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6733" class="Function">&lt;″-propvalued</a> <a id="6787" class="Symbol">=</a> <a id="6789" href="Ordinals.Type.html#7764" class="Function">subtype-order-is-prop-valued</a> <a id="6818" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="6820" class="Symbol">(λ</a> <a id="6823" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6823" class="Bound">-</a> <a id="6825" class="Symbol">→</a> <a id="6827" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="6829" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="6831" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6823" class="Bound">-</a><a id="6832" class="Symbol">)</a>
    <a id="6838" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6838" class="Function">&lt;″-well-founded</a> <a id="6854" class="Symbol">:</a> <a id="6856" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="6872" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6665" class="Function Operator">_&lt;″_</a>
    <a id="6881" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6838" class="Function">&lt;″-well-founded</a> <a id="6897" class="Symbol">=</a> <a id="6899" href="Ordinals.Type.html#7896" class="Function">subtype-order-is-well-founded</a> <a id="6929" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="6931" class="Symbol">(λ</a> <a id="6934" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6934" class="Bound">-</a> <a id="6936" class="Symbol">→</a> <a id="6938" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="6940" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="6942" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6934" class="Bound">-</a><a id="6943" class="Symbol">)</a>
    <a id="6949" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6949" class="Function">&lt;″-transitive</a> <a id="6963" class="Symbol">:</a> <a id="6965" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="6979" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6665" class="Function Operator">_&lt;″_</a>
    <a id="6988" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6949" class="Function">&lt;″-transitive</a> <a id="7002" class="Symbol">=</a> <a id="7004" href="Ordinals.Type.html#8340" class="Function">subtype-order-is-transitive</a> <a id="7032" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="7034" class="Symbol">(λ</a> <a id="7037" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7037" class="Bound">-</a> <a id="7039" class="Symbol">→</a> <a id="7041" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="7043" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="7045" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7037" class="Bound">-</a><a id="7046" class="Symbol">)</a>
    <a id="7052" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7052" class="Function">&lt;″-extensional</a> <a id="7067" class="Symbol">:</a> <a id="7069" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="7084" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6665" class="Function Operator">_&lt;″_</a>
    <a id="7093" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7052" class="Function">&lt;″-extensional</a> <a id="7108" class="Symbol">(</a><a id="7109" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7109" class="Bound">y</a> <a id="7111" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7113" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7113" class="Bound">k</a><a id="7114" class="Symbol">)</a> <a id="7116" class="Symbol">(</a><a id="7117" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7117" class="Bound">y&#39;</a> <a id="7120" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7122" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7122" class="Bound">k&#39;</a><a id="7124" class="Symbol">)</a> <a id="7126" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7126" class="Bound">f</a> <a id="7128" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7128" class="Bound">g</a> <a id="7130" class="Symbol">=</a>
     <a id="7137" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="7150" class="Symbol">(</a><a id="7151" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="7167" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="7169" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="7170" class="Symbol">)</a> <a id="7172" class="Symbol">(</a><a id="7173" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="7188" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="7190" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7109" class="Bound">y</a> <a id="7192" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7117" class="Bound">y&#39;</a> <a id="7195" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7219" class="Function">u</a> <a id="7197" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7473" class="Function">v</a><a id="7198" class="Symbol">)</a>
      <a id="7206" class="Keyword">where</a>
       <a id="7219" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7219" class="Function">u</a> <a id="7221" class="Symbol">:</a> <a id="7223" class="Symbol">(</a><a id="7224" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7224" class="Bound">a</a> <a id="7226" class="Symbol">:</a> <a id="7228" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7230" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="7232" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7233" class="Symbol">)</a> <a id="7235" class="Symbol">→</a> <a id="7237" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7224" class="Bound">a</a> <a id="7239" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="7241" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7109" class="Bound">y</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7224" class="Bound">a</a> <a id="7247" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="7249" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7117" class="Bound">y&#39;</a>
       <a id="7259" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7219" class="Function">u</a> <a id="7261" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7261" class="Bound">a</a> <a id="7263" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7263" class="Bound">l</a> <a id="7265" class="Symbol">=</a> <a id="7267" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7301" class="Function">u&#39;</a> <a id="7270" class="Symbol">(</a><a id="7271" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5569" class="Bound">tri</a> <a id="7275" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7261" class="Bound">a</a><a id="7276" class="Symbol">)</a>
        <a id="7286" class="Keyword">where</a>
         <a id="7301" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7301" class="Function">u&#39;</a> <a id="7304" class="Symbol">:</a> <a id="7306" class="Symbol">(</a><a id="7307" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="7309" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="7311" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7261" class="Bound">a</a><a id="7312" class="Symbol">)</a> <a id="7314" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7316" class="Symbol">(</a><a id="7317" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="7319" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7321" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7261" class="Bound">a</a><a id="7322" class="Symbol">)</a> <a id="7324" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7326" class="Symbol">(</a><a id="7327" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7261" class="Bound">a</a> <a id="7329" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="7331" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="7332" class="Symbol">)</a> <a id="7334" class="Symbol">→</a> <a id="7336" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7261" class="Bound">a</a> <a id="7338" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="7340" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7117" class="Bound">y&#39;</a>
         <a id="7352" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7301" class="Function">u&#39;</a> <a id="7355" class="Symbol">(</a><a id="7356" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7360" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7360" class="Bound">v</a><a id="7361" class="Symbol">)</a> <a id="7363" class="Symbol">=</a> <a id="7365" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7126" class="Bound">f</a> <a id="7367" class="Symbol">(</a><a id="7368" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7261" class="Bound">a</a> <a id="7370" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7372" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7360" class="Bound">v</a><a id="7373" class="Symbol">)</a> <a id="7375" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7263" class="Bound">l</a>
         <a id="7386" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7301" class="Function">u&#39;</a> <a id="7389" class="Symbol">(</a><a id="7390" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7394" class="Symbol">(</a><a id="7395" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7399" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="7403" class="Symbol">))</a> <a id="7406" class="Symbol">=</a> <a id="7408" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7122" class="Bound">k&#39;</a>
         <a id="7420" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7301" class="Function">u&#39;</a> <a id="7423" class="Symbol">(</a><a id="7424" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7428" class="Symbol">(</a><a id="7429" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7433" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7433" class="Bound">v</a><a id="7434" class="Symbol">))</a> <a id="7437" class="Symbol">=</a> <a id="7439" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="7452" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="7454" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7261" class="Bound">a</a> <a id="7456" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="7458" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7117" class="Bound">y&#39;</a> <a id="7461" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7433" class="Bound">v</a> <a id="7463" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7122" class="Bound">k&#39;</a>
       <a id="7473" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7473" class="Function">v</a> <a id="7475" class="Symbol">:</a> <a id="7477" class="Symbol">(</a><a id="7478" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7478" class="Bound">a</a> <a id="7480" class="Symbol">:</a> <a id="7482" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7484" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="7486" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7487" class="Symbol">)</a> <a id="7489" class="Symbol">→</a> <a id="7491" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7478" class="Bound">a</a> <a id="7493" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="7495" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7117" class="Bound">y&#39;</a> <a id="7498" class="Symbol">→</a> <a id="7500" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7478" class="Bound">a</a> <a id="7502" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="7504" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7109" class="Bound">y</a>
       <a id="7513" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7473" class="Function">v</a> <a id="7515" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7515" class="Bound">a</a> <a id="7517" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7517" class="Bound">l</a> <a id="7519" class="Symbol">=</a> <a id="7521" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7555" class="Function">v&#39;</a> <a id="7524" class="Symbol">(</a><a id="7525" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5569" class="Bound">tri</a> <a id="7529" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7515" class="Bound">a</a><a id="7530" class="Symbol">)</a>
        <a id="7540" class="Keyword">where</a>
         <a id="7555" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7555" class="Function">v&#39;</a> <a id="7558" class="Symbol">:</a> <a id="7560" class="Symbol">(</a><a id="7561" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="7563" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="7565" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7515" class="Bound">a</a><a id="7566" class="Symbol">)</a> <a id="7568" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7570" class="Symbol">(</a><a id="7571" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="7573" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7575" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7515" class="Bound">a</a><a id="7576" class="Symbol">)</a> <a id="7578" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7580" class="Symbol">(</a><a id="7581" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7515" class="Bound">a</a> <a id="7583" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="7585" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="7586" class="Symbol">)</a> <a id="7588" class="Symbol">→</a> <a id="7590" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7515" class="Bound">a</a> <a id="7592" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="7594" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7109" class="Bound">y</a>
         <a id="7605" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7555" class="Function">v&#39;</a> <a id="7608" class="Symbol">(</a><a id="7609" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7613" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7613" class="Bound">u</a><a id="7614" class="Symbol">)</a> <a id="7616" class="Symbol">=</a> <a id="7618" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7128" class="Bound">g</a> <a id="7620" class="Symbol">(</a><a id="7621" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7515" class="Bound">a</a> <a id="7623" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7625" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7613" class="Bound">u</a><a id="7626" class="Symbol">)</a> <a id="7628" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7517" class="Bound">l</a>
         <a id="7639" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7555" class="Function">v&#39;</a> <a id="7642" class="Symbol">(</a><a id="7643" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7647" class="Symbol">(</a><a id="7648" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7652" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="7656" class="Symbol">))</a> <a id="7659" class="Symbol">=</a> <a id="7661" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7113" class="Bound">k</a>
         <a id="7672" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7555" class="Function">v&#39;</a> <a id="7675" class="Symbol">(</a><a id="7676" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7680" class="Symbol">(</a><a id="7681" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7685" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7685" class="Bound">u</a><a id="7686" class="Symbol">))</a> <a id="7689" class="Symbol">=</a> <a id="7691" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="7704" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="7706" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7515" class="Bound">a</a> <a id="7708" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="7710" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7109" class="Bound">y</a> <a id="7712" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7685" class="Bound">u</a> <a id="7714" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7113" class="Bound">k</a>

  <a id="7719" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7719" class="Function">f&#39;</a> <a id="7722" class="Symbol">:</a> <a id="7724" class="Symbol">(</a><a id="7725" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7725" class="Bound">a</a> <a id="7727" class="Symbol">:</a> <a id="7729" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7731" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="7733" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7734" class="Symbol">)</a> <a id="7736" class="Symbol">→</a> <a id="7738" class="Symbol">(</a><a id="7739" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="7741" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="7743" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7725" class="Bound">a</a><a id="7744" class="Symbol">)</a> <a id="7746" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7748" class="Symbol">(</a><a id="7749" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="7751" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7753" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7725" class="Bound">a</a><a id="7754" class="Symbol">)</a> <a id="7756" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7758" class="Symbol">(</a><a id="7759" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7725" class="Bound">a</a> <a id="7761" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="7763" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="7764" class="Symbol">)</a> <a id="7766" class="Symbol">→</a> <a id="7768" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7770" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="7772" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7775" class="Symbol">(</a><a id="7776" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="7779" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7782" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a><a id="7783" class="Symbol">)</a> <a id="7785" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="7789" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7719" class="Function">f&#39;</a> <a id="7792" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7792" class="Bound">a</a> <a id="7794" class="Symbol">(</a><a id="7795" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7799" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7799" class="Bound">l</a><a id="7800" class="Symbol">)</a> <a id="7802" class="Symbol">=</a> <a id="7804" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7808" class="Symbol">(</a><a id="7809" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7813" class="Symbol">(</a><a id="7814" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7792" class="Bound">a</a> <a id="7816" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7818" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7799" class="Bound">l</a><a id="7819" class="Symbol">))</a>
  <a id="7824" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7719" class="Function">f&#39;</a> <a id="7827" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7827" class="Bound">a</a> <a id="7829" class="Symbol">(</a><a id="7830" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7834" class="Symbol">(</a><a id="7835" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7839" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7839" class="Bound">e</a><a id="7840" class="Symbol">))</a> <a id="7843" class="Symbol">=</a> <a id="7845" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7849" class="Symbol">(</a><a id="7850" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7854" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7855" class="Symbol">)</a>
  <a id="7859" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7719" class="Function">f&#39;</a> <a id="7862" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7862" class="Bound">a</a> <a id="7864" class="Symbol">(</a><a id="7865" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7869" class="Symbol">(</a><a id="7870" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7874" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7874" class="Bound">l</a><a id="7875" class="Symbol">))</a> <a id="7878" class="Symbol">=</a> <a id="7880" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7884" class="Symbol">(</a><a id="7885" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7862" class="Bound">a</a> <a id="7887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7889" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7874" class="Bound">l</a><a id="7890" class="Symbol">)</a>
  <a id="7894" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7894" class="Function">f</a> <a id="7896" class="Symbol">:</a> <a id="7898" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7900" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="7902" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7904" class="Symbol">→</a> <a id="7906" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7908" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="7910" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7913" class="Symbol">(</a><a id="7914" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="7917" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7920" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a><a id="7921" class="Symbol">)</a> <a id="7923" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="7927" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7894" class="Function">f</a> <a id="7929" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7929" class="Bound">a</a> <a id="7931" class="Symbol">=</a> <a id="7933" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7719" class="Function">f&#39;</a> <a id="7936" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7929" class="Bound">a</a> <a id="7938" class="Symbol">(</a><a id="7939" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5569" class="Bound">tri</a> <a id="7943" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7929" class="Bound">a</a><a id="7944" class="Symbol">)</a>

  <a id="7949" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a> <a id="7951" class="Symbol">:</a> <a id="7953" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7955" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="7957" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7960" class="Symbol">(</a><a id="7961" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="7964" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7967" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a><a id="7968" class="Symbol">)</a> <a id="7970" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7972" class="Symbol">→</a> <a id="7974" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7976" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="7978" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="7982" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a> <a id="7984" class="Symbol">(</a><a id="7985" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7989" class="Symbol">(</a><a id="7990" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7990" class="Bound">a</a> <a id="7992" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7994" class="Symbol">_))</a> <a id="7998" class="Symbol">=</a> <a id="8000" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7990" class="Bound">a</a>
  <a id="8004" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a> <a id="8006" class="Symbol">(</a><a id="8007" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8011" class="Symbol">(</a><a id="8012" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8016" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8017" class="Symbol">))</a> <a id="8020" class="Symbol">=</a> <a id="8022" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a>
  <a id="8026" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a> <a id="8028" class="Symbol">(</a><a id="8029" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8033" class="Symbol">(</a><a id="8034" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8038" class="Symbol">(</a><a id="8039" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8039" class="Bound">a</a> <a id="8041" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8043" class="Symbol">_)))</a> <a id="8048" class="Symbol">=</a> <a id="8050" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8039" class="Bound">a</a>

  <a id="8055" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8055" class="Function">f-equiv</a> <a id="8063" class="Symbol">:</a> <a id="8065" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="8080" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="8082" class="Symbol">(</a><a id="8083" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="8085" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8088" class="Symbol">(</a><a id="8089" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="8092" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8095" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a><a id="8096" class="Symbol">))</a> <a id="8099" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7894" class="Function">f</a>
  <a id="8103" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8055" class="Function">f-equiv</a> <a id="8111" class="Symbol">=</a> <a id="8113" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8225" class="Function">f-order-preserving</a> <a id="8132" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
            <a id="8146" class="Symbol">(</a><a id="8147" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="8164" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7894" class="Function">f</a> <a id="8166" class="Symbol">(</a><a id="8167" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a> <a id="8169" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8171" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10226" class="Function">η</a> <a id="8173" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8175" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10490" class="Function">ϵ</a><a id="8176" class="Symbol">))</a> <a id="8179" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
            <a id="8193" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9462" class="Function">g-order-preserving</a>
   <a id="8215" class="Keyword">where</a>
    <a id="8225" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8225" class="Function">f-order-preserving</a> <a id="8244" class="Symbol">:</a> <a id="8246" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="8266" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="8268" class="Symbol">(</a><a id="8269" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="8271" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8274" class="Symbol">(</a><a id="8275" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="8278" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8281" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a><a id="8282" class="Symbol">))</a> <a id="8285" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7894" class="Function">f</a>
    <a id="8291" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8225" class="Function">f-order-preserving</a> <a id="8310" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8310" class="Bound">a</a> <a id="8312" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8312" class="Bound">b</a> <a id="8314" class="Symbol">=</a> <a id="8316" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8373" class="Function">f-order-preserving&#39;</a> <a id="8336" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8310" class="Bound">a</a> <a id="8338" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8312" class="Bound">b</a> <a id="8340" class="Symbol">(</a><a id="8341" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5569" class="Bound">tri</a> <a id="8345" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8310" class="Bound">a</a><a id="8346" class="Symbol">)</a> <a id="8348" class="Symbol">(</a><a id="8349" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5569" class="Bound">tri</a> <a id="8353" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8312" class="Bound">b</a><a id="8354" class="Symbol">)</a>
     <a id="8361" class="Keyword">where</a>
      <a id="8373" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8373" class="Function">f-order-preserving&#39;</a> <a id="8393" class="Symbol">:</a> <a id="8395" class="Symbol">(</a><a id="8396" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8396" class="Bound">a</a> <a id="8398" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8398" class="Bound">b</a> <a id="8400" class="Symbol">:</a> <a id="8402" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8404" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="8406" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8407" class="Symbol">)</a>
                          <a id="8435" class="Symbol">→</a> <a id="8437" class="Symbol">(</a><a id="8438" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8438" class="Bound">tri-a</a> <a id="8444" class="Symbol">:</a> <a id="8446" class="Symbol">(</a><a id="8447" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="8449" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="8451" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8396" class="Bound">a</a><a id="8452" class="Symbol">)</a> <a id="8454" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8456" class="Symbol">(</a><a id="8457" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="8459" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8461" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8396" class="Bound">a</a><a id="8462" class="Symbol">)</a> <a id="8464" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8466" class="Symbol">(</a><a id="8467" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8396" class="Bound">a</a> <a id="8469" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="8471" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="8472" class="Symbol">))</a>
                          <a id="8501" class="Symbol">→</a> <a id="8503" class="Symbol">(</a><a id="8504" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8504" class="Bound">tri-b</a> <a id="8510" class="Symbol">:</a> <a id="8512" class="Symbol">(</a><a id="8513" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="8515" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="8517" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8398" class="Bound">b</a><a id="8518" class="Symbol">)</a> <a id="8520" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8522" class="Symbol">(</a><a id="8523" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="8525" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8527" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8398" class="Bound">b</a><a id="8528" class="Symbol">)</a> <a id="8530" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8532" class="Symbol">(</a><a id="8533" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8398" class="Bound">b</a> <a id="8535" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="8537" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="8538" class="Symbol">))</a>
                          <a id="8567" class="Symbol">→</a> <a id="8569" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8396" class="Bound">a</a> <a id="8571" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="8573" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8398" class="Bound">b</a> <a id="8575" class="Symbol">→</a> <a id="8577" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7719" class="Function">f&#39;</a> <a id="8580" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8396" class="Bound">a</a> <a id="8582" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8438" class="Bound">tri-a</a> <a id="8588" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8591" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="8593" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8596" class="Symbol">(</a><a id="8597" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="8600" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8603" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a><a id="8604" class="Symbol">)</a> <a id="8606" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8608" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7719" class="Function">f&#39;</a> <a id="8611" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8398" class="Bound">b</a> <a id="8613" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8504" class="Bound">tri-b</a>
      <a id="8625" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8373" class="Function">f-order-preserving&#39;</a> <a id="8645" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8645" class="Bound">a</a> <a id="8647" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8647" class="Bound">b</a> <a id="8649" class="Symbol">(</a><a id="8650" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8654" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8654" class="Bound">l</a><a id="8655" class="Symbol">)</a>          <a id="8666" class="Symbol">(</a><a id="8667" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8671" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8671" class="Bound">u</a><a id="8672" class="Symbol">)</a>          <a id="8683" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8683" class="Bound">v</a> <a id="8685" class="Symbol">=</a> <a id="8687" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8683" class="Bound">v</a>
      <a id="8695" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8373" class="Function">f-order-preserving&#39;</a> <a id="8715" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8715" class="Bound">a</a> <a id="8717" class="Symbol">_</a> <a id="8719" class="Symbol">(</a><a id="8720" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8724" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8724" class="Bound">l</a><a id="8725" class="Symbol">)</a>          <a id="8736" class="Symbol">(</a><a id="8737" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8741" class="Symbol">(</a><a id="8742" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8746" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="8750" class="Symbol">))</a> <a id="8753" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8753" class="Bound">v</a> <a id="8755" class="Symbol">=</a>
       <a id="8764" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8771" class="Symbol">(</a><a id="8772" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="8779" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="8781" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8715" class="Bound">a</a> <a id="8783" class="Symbol">(</a><a id="8784" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="8797" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="8799" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8715" class="Bound">a</a> <a id="8801" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="8803" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8715" class="Bound">a</a> <a id="8805" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8753" class="Bound">v</a> <a id="8807" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8724" class="Bound">l</a><a id="8808" class="Symbol">))</a>
      <a id="8817" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8373" class="Function">f-order-preserving&#39;</a> <a id="8837" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8837" class="Bound">a</a> <a id="8839" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8839" class="Bound">b</a> <a id="8841" class="Symbol">(</a><a id="8842" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8846" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8846" class="Bound">l</a><a id="8847" class="Symbol">)</a>          <a id="8858" class="Symbol">(</a><a id="8859" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8863" class="Symbol">(</a><a id="8864" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8868" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8868" class="Bound">u</a><a id="8869" class="Symbol">))</a>    <a id="8875" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8875" class="Bound">v</a> <a id="8877" class="Symbol">=</a>
       <a id="8886" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8893" class="Symbol">(</a><a id="8894" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="8901" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="8903" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8837" class="Bound">a</a> <a id="8905" class="Symbol">(</a><a id="8906" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="8919" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="8921" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8837" class="Bound">a</a> <a id="8923" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="8925" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8837" class="Bound">a</a> <a id="8927" class="Symbol">(</a><a id="8928" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="8941" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="8943" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8837" class="Bound">a</a> <a id="8945" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8839" class="Bound">b</a> <a id="8947" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="8949" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8875" class="Bound">v</a> <a id="8951" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8868" class="Bound">u</a><a id="8952" class="Symbol">)</a> <a id="8954" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8846" class="Bound">l</a><a id="8955" class="Symbol">))</a>
      <a id="8964" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8373" class="Function">f-order-preserving&#39;</a> <a id="8984" class="Symbol">_</a> <a id="8986" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8986" class="Bound">b</a> <a id="8988" class="Symbol">(</a><a id="8989" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8993" class="Symbol">(</a><a id="8994" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8998" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="9002" class="Symbol">))</a> <a id="9005" class="Symbol">(</a><a id="9006" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9010" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9010" class="Bound">u</a><a id="9011" class="Symbol">)</a>          <a id="9022" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9022" class="Bound">v</a> <a id="9024" class="Symbol">=</a> <a id="9026" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
      <a id="9034" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8373" class="Function">f-order-preserving&#39;</a> <a id="9054" class="Symbol">_</a> <a id="9056" class="Symbol">_</a> <a id="9058" class="Symbol">(</a><a id="9059" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9063" class="Symbol">(</a><a id="9064" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9068" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="9072" class="Symbol">))</a> <a id="9075" class="Symbol">(</a><a id="9076" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9080" class="Symbol">(</a><a id="9081" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9085" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="9089" class="Symbol">))</a> <a id="9092" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9092" class="Bound">v</a> <a id="9094" class="Symbol">=</a>
       <a id="9103" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9110" class="Symbol">(</a><a id="9111" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="9118" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="9120" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="9122" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9092" class="Bound">v</a><a id="9123" class="Symbol">)</a>
      <a id="9131" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8373" class="Function">f-order-preserving&#39;</a> <a id="9151" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9151" class="Bound">a</a> <a id="9153" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9153" class="Bound">b</a> <a id="9155" class="Symbol">(</a><a id="9156" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9160" class="Symbol">(</a><a id="9161" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9165" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="9169" class="Symbol">))</a> <a id="9172" class="Symbol">(</a><a id="9173" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9177" class="Symbol">(</a><a id="9178" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9182" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9182" class="Bound">u</a><a id="9183" class="Symbol">))</a>    <a id="9189" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9189" class="Bound">v</a> <a id="9191" class="Symbol">=</a>
       <a id="9200" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9207" class="Symbol">(</a><a id="9208" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="9215" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="9217" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9151" class="Bound">a</a> <a id="9219" class="Symbol">(</a><a id="9220" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="9233" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="9235" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9151" class="Bound">a</a> <a id="9237" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9153" class="Bound">b</a> <a id="9239" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9151" class="Bound">a</a> <a id="9241" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9189" class="Bound">v</a> <a id="9243" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9182" class="Bound">u</a><a id="9244" class="Symbol">))</a>
      <a id="9253" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8373" class="Function">f-order-preserving&#39;</a> <a id="9273" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9273" class="Bound">a</a> <a id="9275" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9275" class="Bound">b</a> <a id="9277" class="Symbol">(</a><a id="9278" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9282" class="Symbol">(</a><a id="9283" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9287" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9287" class="Bound">l</a><a id="9288" class="Symbol">))</a>    <a id="9294" class="Symbol">(</a><a id="9295" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9299" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9299" class="Bound">u</a><a id="9300" class="Symbol">)</a>          <a id="9311" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9311" class="Bound">v</a> <a id="9313" class="Symbol">=</a> <a id="9315" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
      <a id="9323" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8373" class="Function">f-order-preserving&#39;</a> <a id="9343" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9343" class="Bound">a</a> <a id="9345" class="Symbol">_</a> <a id="9347" class="Symbol">(</a><a id="9348" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9352" class="Symbol">(</a><a id="9353" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9357" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9357" class="Bound">l</a><a id="9358" class="Symbol">))</a>    <a id="9364" class="Symbol">(</a><a id="9365" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9369" class="Symbol">(</a><a id="9370" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9374" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="9378" class="Symbol">))</a> <a id="9381" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9381" class="Bound">v</a> <a id="9383" class="Symbol">=</a> <a id="9385" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
      <a id="9393" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8373" class="Function">f-order-preserving&#39;</a> <a id="9413" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9413" class="Bound">a</a> <a id="9415" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9415" class="Bound">b</a> <a id="9417" class="Symbol">(</a><a id="9418" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9422" class="Symbol">(</a><a id="9423" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9427" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9427" class="Bound">l</a><a id="9428" class="Symbol">))</a>    <a id="9434" class="Symbol">(</a><a id="9435" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9439" class="Symbol">(</a><a id="9440" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9444" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9444" class="Bound">u</a><a id="9445" class="Symbol">))</a>    <a id="9451" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9451" class="Bound">v</a> <a id="9453" class="Symbol">=</a> <a id="9455" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9451" class="Bound">v</a>

    <a id="9462" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9462" class="Function">g-order-preserving</a> <a id="9481" class="Symbol">:</a> <a id="9483" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="9503" class="Symbol">(</a><a id="9504" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="9506" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9509" class="Symbol">(</a><a id="9510" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="9513" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9516" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a><a id="9517" class="Symbol">))</a> <a id="9520" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="9522" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a>
    <a id="9528" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9462" class="Function">g-order-preserving</a> <a id="9547" class="Symbol">(</a><a id="9548" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9552" class="Symbol">(</a><a id="9553" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9553" class="Bound">a</a> <a id="9555" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9557" class="Symbol">_))</a>       <a id="9567" class="Symbol">(</a><a id="9568" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9572" class="Symbol">(</a><a id="9573" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9573" class="Bound">b</a> <a id="9575" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9577" class="Symbol">_))</a>       <a id="9587" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9587" class="Bound">v</a> <a id="9589" class="Symbol">=</a> <a id="9591" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9587" class="Bound">v</a>
    <a id="9597" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9462" class="Function">g-order-preserving</a> <a id="9616" class="Symbol">(</a><a id="9617" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9621" class="Symbol">(</a><a id="9622" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9622" class="Bound">a</a> <a id="9624" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9626" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9626" class="Bound">l</a><a id="9627" class="Symbol">))</a>       <a id="9636" class="Symbol">(</a><a id="9637" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9641" class="Symbol">(</a><a id="9642" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9646" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="9647" class="Symbol">))</a>       <a id="9656" class="Symbol">_</a> <a id="9658" class="Symbol">=</a> <a id="9660" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9626" class="Bound">l</a>
    <a id="9666" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9462" class="Function">g-order-preserving</a> <a id="9685" class="Symbol">(</a><a id="9686" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9690" class="Symbol">(</a><a id="9691" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9691" class="Bound">a</a> <a id="9693" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9695" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9695" class="Bound">l</a><a id="9696" class="Symbol">))</a>       <a id="9705" class="Symbol">(</a><a id="9706" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9710" class="Symbol">(</a><a id="9711" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9715" class="Symbol">(</a><a id="9716" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9716" class="Bound">b</a> <a id="9718" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9720" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9720" class="Bound">u</a><a id="9721" class="Symbol">)))</a> <a id="9725" class="Symbol">_</a> <a id="9727" class="Symbol">=</a>
     <a id="9734" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="9747" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="9749" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9691" class="Bound">a</a> <a id="9751" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="9753" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9716" class="Bound">b</a> <a id="9755" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9695" class="Bound">l</a> <a id="9757" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9720" class="Bound">u</a>
    <a id="9763" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9462" class="Function">g-order-preserving</a> <a id="9782" class="Symbol">(</a><a id="9783" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9787" class="Symbol">(</a><a id="9788" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9792" class="Symbol">_))</a>       <a id="9802" class="Symbol">(</a><a id="9803" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9807" class="Symbol">(</a><a id="9808" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9808" class="Bound">b</a> <a id="9810" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9812" class="Symbol">_))</a>       <a id="9822" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9822" class="Bound">v</a> <a id="9824" class="Symbol">=</a>
     <a id="9831" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9838" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9822" class="Bound">v</a>
    <a id="9844" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9462" class="Function">g-order-preserving</a> <a id="9863" class="Symbol">(</a><a id="9864" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9868" class="Symbol">(</a><a id="9869" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9873" class="Symbol">_))</a>       <a id="9883" class="Symbol">(</a><a id="9884" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9888" class="Symbol">(</a><a id="9889" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9893" class="Symbol">_))</a>       <a id="9903" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9903" class="Bound">v</a> <a id="9905" class="Symbol">=</a>
     <a id="9912" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9919" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9903" class="Bound">v</a>
    <a id="9925" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9462" class="Function">g-order-preserving</a> <a id="9944" class="Symbol">(</a><a id="9945" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9949" class="Symbol">(</a><a id="9950" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9954" class="Symbol">_))</a>       <a id="9964" class="Symbol">(</a><a id="9965" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9969" class="Symbol">(</a><a id="9970" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9974" class="Symbol">(</a><a id="9975" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9975" class="Bound">b</a> <a id="9977" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9979" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9979" class="Bound">u</a><a id="9980" class="Symbol">)))</a> <a id="9984" class="Symbol">_</a> <a id="9986" class="Symbol">=</a> <a id="9988" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9979" class="Bound">u</a>
    <a id="9994" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9462" class="Function">g-order-preserving</a> <a id="10013" class="Symbol">(</a><a id="10014" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10018" class="Symbol">(</a><a id="10019" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10023" class="Symbol">(</a><a id="10024" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10024" class="Bound">a</a> <a id="10026" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10028" class="Symbol">_)))</a> <a id="10033" class="Symbol">(</a><a id="10034" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10038" class="Symbol">(</a><a id="10039" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10039" class="Bound">b</a> <a id="10041" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10043" class="Symbol">_))</a>       <a id="10053" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10053" class="Bound">v</a> <a id="10055" class="Symbol">=</a>
     <a id="10062" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10069" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10053" class="Bound">v</a>
    <a id="10075" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9462" class="Function">g-order-preserving</a> <a id="10094" class="Symbol">(</a><a id="10095" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10099" class="Symbol">(</a><a id="10100" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10104" class="Symbol">(</a><a id="10105" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10105" class="Bound">a</a> <a id="10107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10109" class="Symbol">_)))</a> <a id="10114" class="Symbol">(</a><a id="10115" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10119" class="Symbol">(</a><a id="10120" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10124" class="Symbol">_))</a>       <a id="10134" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10134" class="Bound">v</a> <a id="10136" class="Symbol">=</a>
     <a id="10143" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10150" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10134" class="Bound">v</a>
    <a id="10156" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#9462" class="Function">g-order-preserving</a> <a id="10175" class="Symbol">(</a><a id="10176" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10180" class="Symbol">(</a><a id="10181" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10185" class="Symbol">(</a><a id="10186" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10186" class="Bound">a</a> <a id="10188" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10190" class="Symbol">_)))</a> <a id="10195" class="Symbol">(</a><a id="10196" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10200" class="Symbol">(</a><a id="10201" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10205" class="Symbol">(</a><a id="10206" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10206" class="Bound">b</a> <a id="10208" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10210" class="Symbol">_)))</a> <a id="10215" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10215" class="Bound">v</a> <a id="10217" class="Symbol">=</a> <a id="10219" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10215" class="Bound">v</a>

    <a id="10226" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10226" class="Function">η</a> <a id="10228" class="Symbol">:</a> <a id="10230" class="Symbol">(</a><a id="10231" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10231" class="Bound">a</a> <a id="10233" class="Symbol">:</a> <a id="10235" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10237" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="10239" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10240" class="Symbol">)</a> <a id="10242" class="Symbol">→</a> <a id="10244" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a> <a id="10246" class="Symbol">(</a><a id="10247" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7894" class="Function">f</a> <a id="10249" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10231" class="Bound">a</a><a id="10250" class="Symbol">)</a> <a id="10252" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10254" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10231" class="Bound">a</a>
    <a id="10260" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10226" class="Function">η</a> <a id="10262" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10262" class="Bound">a</a> <a id="10264" class="Symbol">=</a> <a id="10266" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10296" class="Function">η&#39;</a> <a id="10269" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10262" class="Bound">a</a> <a id="10271" class="Symbol">(</a><a id="10272" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5569" class="Bound">tri</a> <a id="10276" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10262" class="Bound">a</a><a id="10277" class="Symbol">)</a>
     <a id="10284" class="Keyword">where</a>
      <a id="10296" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10296" class="Function">η&#39;</a> <a id="10299" class="Symbol">:</a> <a id="10301" class="Symbol">(</a><a id="10302" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10302" class="Bound">a</a> <a id="10304" class="Symbol">:</a> <a id="10306" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10308" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="10310" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10311" class="Symbol">)</a>
         <a id="10322" class="Symbol">→</a> <a id="10324" class="Symbol">(</a><a id="10325" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10325" class="Bound">tri-a</a> <a id="10331" class="Symbol">:</a> <a id="10333" class="Symbol">(</a><a id="10334" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="10336" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="10338" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10302" class="Bound">a</a><a id="10339" class="Symbol">)</a> <a id="10341" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10343" class="Symbol">(</a><a id="10344" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="10346" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10348" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10302" class="Bound">a</a><a id="10349" class="Symbol">)</a> <a id="10351" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10353" class="Symbol">(</a><a id="10354" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10302" class="Bound">a</a> <a id="10356" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="10358" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="10359" class="Symbol">))</a>
         <a id="10371" class="Symbol">→</a> <a id="10373" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a> <a id="10375" class="Symbol">(</a><a id="10376" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7719" class="Function">f&#39;</a> <a id="10379" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10302" class="Bound">a</a> <a id="10381" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10325" class="Bound">tri-a</a><a id="10386" class="Symbol">)</a> <a id="10388" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10390" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10302" class="Bound">a</a>
      <a id="10398" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10296" class="Function">η&#39;</a> <a id="10401" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10401" class="Bound">a</a> <a id="10403" class="Symbol">(</a><a id="10404" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10408" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10408" class="Bound">u</a><a id="10409" class="Symbol">)</a> <a id="10411" class="Symbol">=</a> <a id="10413" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
      <a id="10424" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10296" class="Function">η&#39;</a> <a id="10427" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10427" class="Bound">a</a> <a id="10429" class="Symbol">(</a><a id="10430" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10434" class="Symbol">(</a><a id="10435" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10439" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="10443" class="Symbol">))</a> <a id="10446" class="Symbol">=</a> <a id="10448" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
      <a id="10459" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10296" class="Function">η&#39;</a> <a id="10462" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10462" class="Bound">a</a> <a id="10464" class="Symbol">(</a><a id="10465" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10469" class="Symbol">(</a><a id="10470" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10474" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10474" class="Bound">u</a><a id="10475" class="Symbol">))</a> <a id="10478" class="Symbol">=</a> <a id="10480" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="10490" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10490" class="Function">ϵ</a> <a id="10492" class="Symbol">:</a> <a id="10494" class="Symbol">(</a><a id="10495" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10495" class="Bound">w</a> <a id="10497" class="Symbol">:</a> <a id="10499" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10501" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="10503" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10506" class="Symbol">(</a><a id="10507" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="10510" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10513" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a><a id="10514" class="Symbol">)</a> <a id="10516" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10517" class="Symbol">)</a> <a id="10519" class="Symbol">→</a> <a id="10521" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7894" class="Function">f</a> <a id="10523" class="Symbol">(</a><a id="10524" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a> <a id="10526" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10495" class="Bound">w</a><a id="10527" class="Symbol">)</a> <a id="10529" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10531" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10495" class="Bound">w</a>
    <a id="10537" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10490" class="Function">ϵ</a> <a id="10539" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10539" class="Bound">w</a> <a id="10541" class="Symbol">=</a> <a id="10543" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10577" class="Function">ϵ&#39;</a> <a id="10546" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10539" class="Bound">w</a> <a id="10548" class="Symbol">(</a><a id="10549" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5569" class="Bound">tri</a> <a id="10553" class="Symbol">(</a><a id="10554" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a> <a id="10556" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10539" class="Bound">w</a><a id="10557" class="Symbol">))</a>
     <a id="10565" class="Keyword">where</a>
      <a id="10577" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10577" class="Function">ϵ&#39;</a> <a id="10580" class="Symbol">:</a> <a id="10582" class="Symbol">(</a><a id="10583" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10583" class="Bound">w</a> <a id="10585" class="Symbol">:</a> <a id="10587" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10589" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="10591" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10594" class="Symbol">(</a><a id="10595" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="10598" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10601" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a><a id="10602" class="Symbol">)</a> <a id="10604" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10605" class="Symbol">)</a>
         <a id="10616" class="Symbol">→</a> <a id="10618" class="Symbol">(</a><a id="10619" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10619" class="Bound">tri-gw</a> <a id="10626" class="Symbol">:</a> <a id="10628" class="Symbol">(</a><a id="10629" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="10631" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="10633" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a> <a id="10635" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10583" class="Bound">w</a><a id="10636" class="Symbol">)</a> <a id="10638" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10640" class="Symbol">(</a><a id="10641" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="10643" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10645" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a> <a id="10647" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10583" class="Bound">w</a><a id="10648" class="Symbol">)</a> <a id="10650" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10652" class="Symbol">(</a><a id="10653" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a> <a id="10655" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10583" class="Bound">w</a> <a id="10657" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="10659" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="10660" class="Symbol">))</a>
         <a id="10672" class="Symbol">→</a> <a id="10674" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7719" class="Function">f&#39;</a> <a id="10677" class="Symbol">(</a><a id="10678" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7949" class="Function">g</a> <a id="10680" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10583" class="Bound">w</a><a id="10681" class="Symbol">)</a> <a id="10683" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10619" class="Bound">tri-gw</a> <a id="10690" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10692" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10583" class="Bound">w</a>
      <a id="10700" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10577" class="Function">ϵ&#39;</a> <a id="10703" class="Symbol">(</a><a id="10704" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10708" class="Symbol">(</a><a id="10709" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10709" class="Bound">a</a> <a id="10711" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10713" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10713" class="Bound">u</a><a id="10714" class="Symbol">))</a> <a id="10717" class="Symbol">(</a><a id="10718" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10722" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10722" class="Bound">v</a><a id="10723" class="Symbol">)</a> <a id="10725" class="Symbol">=</a> <a id="10727" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10734" class="Symbol">(</a><a id="10735" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="10742" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="10744" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="10746" class="Symbol">(</a><a id="10747" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="10760" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="10762" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="10764" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10709" class="Bound">a</a> <a id="10766" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="10768" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10722" class="Bound">v</a> <a id="10770" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10713" class="Bound">u</a><a id="10771" class="Symbol">))</a>
      <a id="10780" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10577" class="Function">ϵ&#39;</a> <a id="10783" class="Symbol">(</a><a id="10784" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10788" class="Symbol">(</a><a id="10789" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10789" class="Bound">a</a> <a id="10791" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10793" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10793" class="Bound">u</a><a id="10794" class="Symbol">))</a> <a id="10797" class="Symbol">(</a><a id="10798" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10802" class="Symbol">(</a><a id="10803" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10807" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="10811" class="Symbol">))</a> <a id="10814" class="Symbol">=</a> <a id="10816" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10823" class="Symbol">(</a><a id="10824" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="10831" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="10833" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="10835" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10793" class="Bound">u</a><a id="10836" class="Symbol">)</a>
      <a id="10844" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10577" class="Function">ϵ&#39;</a> <a id="10847" class="Symbol">(</a><a id="10848" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10852" class="Symbol">(</a><a id="10853" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10853" class="Bound">a</a> <a id="10855" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10857" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10857" class="Bound">u</a><a id="10858" class="Symbol">))</a> <a id="10861" class="Symbol">(</a><a id="10862" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10866" class="Symbol">(</a><a id="10867" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10871" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10871" class="Bound">v</a><a id="10872" class="Symbol">))</a> <a id="10875" class="Symbol">=</a>
       <a id="10884" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10887" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10891" class="Symbol">(</a><a id="10892" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="10905" class="Symbol">(λ</a> <a id="10908" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10908" class="Bound">z</a> <a id="10910" class="Symbol">→</a> <a id="10912" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="10928" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="10930" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10908" class="Bound">z</a> <a id="10932" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="10933" class="Symbol">)</a> <a id="10935" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="10939" class="Symbol">)</a>
      <a id="10947" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10577" class="Function">ϵ&#39;</a> <a id="10950" class="Symbol">(</a><a id="10951" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10955" class="Symbol">(</a><a id="10956" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10960" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10961" class="Symbol">))</a> <a id="10964" class="Symbol">(</a><a id="10965" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10969" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10969" class="Bound">v</a><a id="10970" class="Symbol">)</a> <a id="10972" class="Symbol">=</a> <a id="10974" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10981" class="Symbol">(</a><a id="10982" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="10989" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="10991" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="10993" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10969" class="Bound">v</a><a id="10994" class="Symbol">)</a>
      <a id="11002" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10577" class="Function">ϵ&#39;</a> <a id="11005" class="Symbol">(</a><a id="11006" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11010" class="Symbol">(</a><a id="11011" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11015" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11016" class="Symbol">))</a> <a id="11019" class="Symbol">(</a><a id="11020" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11024" class="Symbol">(</a><a id="11025" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11029" class="Symbol">_))</a> <a id="11033" class="Symbol">=</a> <a id="11035" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
      <a id="11046" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10577" class="Function">ϵ&#39;</a> <a id="11049" class="Symbol">(</a><a id="11050" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11054" class="Symbol">(</a><a id="11055" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11059" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11060" class="Symbol">))</a> <a id="11063" class="Symbol">(</a><a id="11064" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11068" class="Symbol">(</a><a id="11069" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11073" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11073" class="Bound">v</a><a id="11074" class="Symbol">))</a> <a id="11077" class="Symbol">=</a> <a id="11079" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11086" class="Symbol">(</a><a id="11087" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="11094" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="11096" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11098" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11073" class="Bound">v</a><a id="11099" class="Symbol">)</a>
      <a id="11107" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10577" class="Function">ϵ&#39;</a> <a id="11110" class="Symbol">(</a><a id="11111" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11115" class="Symbol">(</a><a id="11116" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11120" class="Symbol">(</a><a id="11121" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11121" class="Bound">b</a> <a id="11123" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11125" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11125" class="Bound">u</a><a id="11126" class="Symbol">)))</a> <a id="11130" class="Symbol">(</a><a id="11131" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11135" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11135" class="Bound">v</a><a id="11136" class="Symbol">)</a> <a id="11138" class="Symbol">=</a>
       <a id="11147" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11150" class="Symbol">(</a><a id="11151" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11155" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11157" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a><a id="11160" class="Symbol">)</a> <a id="11162" class="Symbol">(</a><a id="11163" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="11176" class="Symbol">(</a><a id="11177" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="11193" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="11195" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="11196" class="Symbol">)</a> <a id="11198" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="11202" class="Symbol">)</a>
      <a id="11210" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10577" class="Function">ϵ&#39;</a> <a id="11213" class="Symbol">(</a><a id="11214" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11218" class="Symbol">(</a><a id="11219" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11223" class="Symbol">(_</a> <a id="11226" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11228" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11228" class="Bound">u</a><a id="11229" class="Symbol">)))</a> <a id="11233" class="Symbol">(</a><a id="11234" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11238" class="Symbol">(</a><a id="11239" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11243" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="11247" class="Symbol">))</a> <a id="11250" class="Symbol">=</a> <a id="11252" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11259" class="Symbol">(</a><a id="11260" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="11267" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="11269" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11271" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11228" class="Bound">u</a><a id="11272" class="Symbol">)</a>
      <a id="11280" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#10577" class="Function">ϵ&#39;</a> <a id="11283" class="Symbol">(</a><a id="11284" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11288" class="Symbol">(</a><a id="11289" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11293" class="Symbol">(</a><a id="11294" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11294" class="Bound">b</a> <a id="11296" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11298" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11298" class="Bound">u</a><a id="11299" class="Symbol">)))</a> <a id="11303" class="Symbol">(</a><a id="11304" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11308" class="Symbol">(</a><a id="11309" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11313" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11313" class="Bound">v</a><a id="11314" class="Symbol">))</a> <a id="11317" class="Symbol">=</a>
       <a id="11326" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11333" class="Symbol">(</a><a id="11334" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="11341" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="11343" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11345" class="Symbol">(</a><a id="11346" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="11359" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="11361" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11363" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11294" class="Bound">b</a> <a id="11365" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11367" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11298" class="Bound">u</a> <a id="11369" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11313" class="Bound">v</a><a id="11370" class="Symbol">))</a>

  <a id="11376" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11376" class="Function">e</a> <a id="11378" class="Symbol">:</a> <a id="11380" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="11382" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="11385" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="11387" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11390" class="Symbol">(</a><a id="11391" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="11394" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11397" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a><a id="11398" class="Symbol">)</a>
  <a id="11402" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11376" class="Function">e</a> <a id="11404" class="Symbol">=</a> <a id="11406" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7894" class="Function">f</a> <a id="11408" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11410" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#8055" class="Function">f-equiv</a>
  <a id="11420" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11420" class="Function">p</a> <a id="11422" class="Symbol">:</a> <a id="11424" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="11426" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11428" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="11430" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11433" class="Symbol">(</a><a id="11434" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="11437" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11440" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a><a id="11441" class="Symbol">)</a>
  <a id="11445" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11420" class="Function">p</a> <a id="11447" class="Symbol">=</a> <a id="11449" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="11457" class="Symbol">(</a><a id="11458" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#625" class="Bound">ua</a> <a id="11461" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5562" class="Bound">𝓤</a><a id="11462" class="Symbol">)</a> <a id="11464" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#941" class="Function">fe&#39;</a> <a id="11468" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="11470" class="Symbol">(</a><a id="11471" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5631" class="Function">β</a> <a id="11473" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11476" class="Symbol">(</a><a id="11477" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="11480" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11483" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#6504" class="Function">γ</a><a id="11484" class="Symbol">))</a> <a id="11487" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11376" class="Function">e</a>

  <a id="11492" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11492" class="Function">f-spec</a> <a id="11499" class="Symbol">:</a> <a id="11501" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7894" class="Function">f</a> <a id="11503" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11505" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11507" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11511" class="Symbol">(</a><a id="11512" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11516" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11517" class="Symbol">)</a>
  <a id="11521" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11492" class="Function">f-spec</a> <a id="11528" class="Symbol">=</a> <a id="11530" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11559" class="Function">f-spec&#39;</a> <a id="11538" class="Symbol">(</a><a id="11539" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5569" class="Bound">tri</a> <a id="11543" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="11544" class="Symbol">)</a>
   <a id="11549" class="Keyword">where</a>
    <a id="11559" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11559" class="Function">f-spec&#39;</a> <a id="11567" class="Symbol">:</a> <a id="11569" class="Symbol">(</a><a id="11570" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11570" class="Bound">tri-x</a> <a id="11576" class="Symbol">:</a> <a id="11578" class="Symbol">(</a><a id="11579" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11581" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="11583" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="11584" class="Symbol">)</a> <a id="11586" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11588" class="Symbol">(</a><a id="11589" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11591" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11593" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="11594" class="Symbol">)</a> <a id="11596" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11598" class="Symbol">(</a><a id="11599" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11601" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5603" class="Function Operator">&lt;</a> <a id="11603" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a><a id="11604" class="Symbol">))</a>
            <a id="11619" class="Symbol">→</a> <a id="11621" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7719" class="Function">f&#39;</a> <a id="11624" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11626" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11570" class="Bound">tri-x</a> <a id="11632" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11634" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11638" class="Symbol">(</a><a id="11639" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11643" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11644" class="Symbol">)</a>
    <a id="11650" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11559" class="Function">f-spec&#39;</a> <a id="11658" class="Symbol">(</a><a id="11659" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11663" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11663" class="Bound">l</a><a id="11664" class="Symbol">)</a> <a id="11666" class="Symbol">=</a> <a id="11668" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11675" class="Symbol">(</a><a id="11676" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="11683" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="11685" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11687" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11663" class="Bound">l</a><a id="11688" class="Symbol">)</a>
    <a id="11694" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11559" class="Function">f-spec&#39;</a> <a id="11702" class="Symbol">(</a><a id="11703" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11707" class="Symbol">(</a><a id="11708" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11712" class="Symbol">_))</a> <a id="11716" class="Symbol">=</a> <a id="11718" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="11727" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11559" class="Function">f-spec&#39;</a> <a id="11735" class="Symbol">(</a><a id="11736" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11740" class="Symbol">(</a><a id="11741" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11745" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11745" class="Bound">l</a><a id="11746" class="Symbol">))</a> <a id="11749" class="Symbol">=</a> <a id="11751" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11758" class="Symbol">(</a><a id="11759" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="11766" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5565" class="Bound">α</a> <a id="11768" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11770" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11745" class="Bound">l</a><a id="11771" class="Symbol">)</a>

  <a id="11776" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11776" class="Function">p-spec</a> <a id="11783" class="Symbol">=</a> <a id="11785" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="11794" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11420" class="Function">p</a> <a id="11796" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11798" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11801" href="UF.Base.html#12002" class="Function">happly</a> <a id="11808" class="Symbol">(</a><a id="11809" href="Ordinals.Equivalence.html#17443" class="Function">Idtofunₒ-eqtoidₒ</a> <a id="11826" class="Symbol">(</a><a id="11827" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#625" class="Bound">ua</a> <a id="11830" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5562" class="Bound">𝓤</a><a id="11831" class="Symbol">)</a> <a id="11833" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#941" class="Function">fe&#39;</a> <a id="11837" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11376" class="Function">e</a><a id="11838" class="Symbol">)</a> <a id="11840" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a> <a id="11842" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="11855" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#7894" class="Function">f</a> <a id="11857" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5567" class="Bound">x</a>          <a id="11868" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11871" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#11492" class="Function">f-spec</a> <a id="11878" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="11891" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11895" class="Symbol">(</a><a id="11896" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11900" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11901" class="Symbol">)</a>  <a id="11904" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="11907" class="Markup">\end{code}</a><a id="11917" class="Background">

Now we are interested in elements x of α which are both trichotomous
and the least element of α. These two properties can be combined into
a single property as follows: for each y : α, either x ＝ y or x ≺ y.

</a><a id="12128" class="Markup">\begin{code}</a>

<a id="is-trichotomous-least"></a><a id="12142" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="12164" class="Symbol">:</a> <a id="12166" class="Symbol">(</a><a id="12167" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12167" class="Bound">α</a> <a id="12169" class="Symbol">:</a> <a id="12171" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12179" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12180" class="Symbol">)</a> <a id="12182" class="Symbol">→</a> <a id="12184" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12186" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12167" class="Bound">α</a> <a id="12188" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="12190" class="Symbol">→</a> <a id="12192" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12194" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="12196" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="12218" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12218" class="Bound">α</a> <a id="12220" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12220" class="Bound">x</a> <a id="12222" class="Symbol">=</a> <a id="12224" class="Symbol">(</a><a id="12225" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12225" class="Bound">y</a> <a id="12227" class="Symbol">:</a> <a id="12229" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12231" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12218" class="Bound">α</a> <a id="12233" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12234" class="Symbol">)</a> <a id="12236" class="Symbol">→</a> <a id="12238" class="Symbol">(</a><a id="12239" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12220" class="Bound">x</a> <a id="12241" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12243" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12225" class="Bound">y</a><a id="12244" class="Symbol">)</a> <a id="12246" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12248" class="Symbol">(</a><a id="12249" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12220" class="Bound">x</a> <a id="12251" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12254" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12218" class="Bound">α</a> <a id="12256" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12258" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12225" class="Bound">y</a><a id="12259" class="Symbol">)</a>

<a id="being-trichotomous-least-is-prop"></a><a id="12262" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12262" class="Function">being-trichotomous-least-is-prop</a>
 <a id="12296" class="Symbol">:</a> <a id="12298" class="Symbol">(</a><a id="12299" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12299" class="Bound">α</a> <a id="12301" class="Symbol">:</a> <a id="12303" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12311" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12312" class="Symbol">)</a> <a id="12314" class="Symbol">(</a><a id="12315" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12315" class="Bound">x</a> <a id="12317" class="Symbol">:</a> <a id="12319" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12321" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12299" class="Bound">α</a> <a id="12323" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12324" class="Symbol">)</a> <a id="12326" class="Symbol">→</a> <a id="12328" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12336" class="Symbol">(</a><a id="12337" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="12359" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12299" class="Bound">α</a> <a id="12361" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12315" class="Bound">x</a><a id="12362" class="Symbol">)</a>
<a id="12364" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12262" class="Function">being-trichotomous-least-is-prop</a> <a id="12397" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12397" class="Bound">α</a> <a id="12399" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12399" class="Bound">x</a> <a id="12401" class="Symbol">=</a>
 <a id="12404" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="12414" class="Symbol">(</a><a id="12415" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#894" class="Function">fe</a> <a id="12418" class="Symbol">_</a> <a id="12420" class="Symbol">_)</a> <a id="12423" class="Symbol">(λ</a> <a id="12426" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12426" class="Bound">y</a> <a id="12428" class="Symbol">→</a> <a id="12430" href="UF.Subsingletons.html#9969" class="Function">+-is-prop</a> <a id="12440" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12485" class="Function">I</a> <a id="12442" class="Symbol">(</a><a id="12443" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="12459" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12397" class="Bound">α</a> <a id="12461" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12399" class="Bound">x</a> <a id="12463" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12426" class="Bound">y</a><a id="12464" class="Symbol">)</a> <a id="12466" class="Symbol">(</a><a id="12467" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12541" class="Function">II</a> <a id="12470" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12426" class="Bound">y</a><a id="12471" class="Symbol">))</a>
  <a id="12476" class="Keyword">where</a>
   <a id="12485" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12485" class="Function">I</a> <a id="12487" class="Symbol">:</a> <a id="12489" href="UF.Sets.html#709" class="Function">is-set</a> <a id="12496" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12498" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12397" class="Bound">α</a> <a id="12500" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="12505" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12485" class="Function">I</a> <a id="12507" class="Symbol">=</a> <a id="12509" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="12532" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#894" class="Function">fe</a> <a id="12535" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12397" class="Bound">α</a>

   <a id="12541" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12541" class="Function">II</a> <a id="12544" class="Symbol">:</a> <a id="12546" class="Symbol">(</a><a id="12547" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12547" class="Bound">y</a> <a id="12549" class="Symbol">:</a> <a id="12551" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12553" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12397" class="Bound">α</a> <a id="12555" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12556" class="Symbol">)</a> <a id="12558" class="Symbol">→</a> <a id="12560" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12399" class="Bound">x</a> <a id="12562" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12564" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12547" class="Bound">y</a> <a id="12566" class="Symbol">→</a> <a id="12568" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12570" class="Symbol">(</a><a id="12571" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12399" class="Bound">x</a> <a id="12573" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12576" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12397" class="Bound">α</a> <a id="12578" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12580" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12547" class="Bound">y</a><a id="12581" class="Symbol">)</a>
   <a id="12586" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12541" class="Function">II</a> <a id="12589" class="Symbol">_</a> <a id="12591" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12596" class="Symbol">=</a> <a id="12598" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="12605" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12397" class="Bound">α</a> <a id="12607" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12399" class="Bound">x</a>

<a id="12610" class="Markup">\end{code}</a><a id="12620" class="Background">

We prove that indeed being trichotomous least is equivalent to being
trichotomous and least.

</a><a id="12716" class="Markup">\begin{code}</a>

<a id="is-trichotomous-least-implies-is-least"></a><a id="12730" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12730" class="Function">is-trichotomous-least-implies-is-least</a> <a id="12769" class="Symbol">:</a> <a id="12771" class="Symbol">(</a><a id="12772" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12772" class="Bound">α</a> <a id="12774" class="Symbol">:</a> <a id="12776" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12784" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12785" class="Symbol">)</a> <a id="12787" class="Symbol">(</a><a id="12788" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12788" class="Bound">x</a> <a id="12790" class="Symbol">:</a> <a id="12792" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12794" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12772" class="Bound">α</a> <a id="12796" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12797" class="Symbol">)</a>
                                       <a id="12838" class="Symbol">→</a> <a id="12840" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="12862" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12772" class="Bound">α</a> <a id="12864" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12788" class="Bound">x</a>
                                       <a id="12905" class="Symbol">→</a> <a id="12907" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="12916" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12772" class="Bound">α</a> <a id="12918" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12788" class="Bound">x</a>
<a id="12920" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12730" class="Function">is-trichotomous-least-implies-is-least</a> <a id="12959" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12959" class="Bound">α</a> <a id="12961" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12961" class="Bound">x</a> <a id="12963" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12963" class="Bound">tri-least</a> <a id="12973" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12973" class="Bound">y</a> <a id="12975" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12975" class="Bound">z</a> <a id="12977" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12977" class="Bound">l</a> <a id="12979" class="Symbol">=</a> <a id="12981" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13006" class="Function">I</a> <a id="12983" class="Symbol">(</a><a id="12984" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12963" class="Bound">tri-least</a> <a id="12994" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12975" class="Bound">z</a><a id="12995" class="Symbol">)</a>
 <a id="12998" class="Keyword">where</a>
  <a id="13006" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13006" class="Function">I</a> <a id="13008" class="Symbol">:</a> <a id="13010" class="Symbol">(</a><a id="13011" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12961" class="Bound">x</a> <a id="13013" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13015" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12975" class="Bound">z</a><a id="13016" class="Symbol">)</a> <a id="13018" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13020" class="Symbol">(</a><a id="13021" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12961" class="Bound">x</a> <a id="13023" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13026" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12959" class="Bound">α</a> <a id="13028" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13030" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12975" class="Bound">z</a><a id="13031" class="Symbol">)</a> <a id="13033" class="Symbol">→</a> <a id="13035" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12975" class="Bound">z</a> <a id="13037" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13040" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12959" class="Bound">α</a> <a id="13042" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13044" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12973" class="Bound">y</a>
  <a id="13048" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13006" class="Function">I</a> <a id="13050" class="Symbol">(</a><a id="13051" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13055" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="13059" class="Symbol">)</a> <a id="13061" class="Symbol">=</a> <a id="13063" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13070" class="Symbol">(</a><a id="13071" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="13078" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12959" class="Bound">α</a> <a id="13080" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12961" class="Bound">x</a> <a id="13082" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12977" class="Bound">l</a><a id="13083" class="Symbol">)</a>
  <a id="13087" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13006" class="Function">I</a> <a id="13089" class="Symbol">(</a><a id="13090" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13094" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13094" class="Bound">u</a><a id="13095" class="Symbol">)</a> <a id="13097" class="Symbol">=</a> <a id="13099" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13106" class="Symbol">(</a><a id="13107" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="13114" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12959" class="Bound">α</a> <a id="13116" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12961" class="Bound">x</a> <a id="13118" class="Symbol">(</a><a id="13119" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="13132" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12959" class="Bound">α</a> <a id="13134" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12961" class="Bound">x</a> <a id="13136" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12975" class="Bound">z</a> <a id="13138" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12961" class="Bound">x</a> <a id="13140" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13094" class="Bound">u</a> <a id="13142" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12977" class="Bound">l</a><a id="13143" class="Symbol">))</a>

<a id="is-trichotomous-least-implies-is-locally-trichotomous"></a><a id="13147" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13147" class="Function">is-trichotomous-least-implies-is-locally-trichotomous</a>
  <a id="13203" class="Symbol">:</a> <a id="13205" class="Symbol">(</a><a id="13206" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13206" class="Bound">α</a> <a id="13208" class="Symbol">:</a> <a id="13210" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13218" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13219" class="Symbol">)</a> <a id="13221" class="Symbol">(</a><a id="13222" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13222" class="Bound">x</a> <a id="13224" class="Symbol">:</a> <a id="13226" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13228" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13206" class="Bound">α</a> <a id="13230" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13231" class="Symbol">)</a>
  <a id="13235" class="Symbol">→</a> <a id="13237" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="13259" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13206" class="Bound">α</a> <a id="13261" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13222" class="Bound">x</a>
  <a id="13265" class="Symbol">→</a> <a id="13267" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1610" class="Function">is-locally-trichotomous-at</a> <a id="13294" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13206" class="Bound">α</a> <a id="13296" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13222" class="Bound">x</a>
<a id="13298" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13147" class="Function">is-trichotomous-least-implies-is-locally-trichotomous</a> <a id="13352" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13352" class="Bound">α</a> <a id="13354" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13354" class="Bound">x</a> <a id="13356" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13356" class="Bound">tri-least</a> <a id="13366" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13366" class="Bound">y</a> <a id="13368" class="Symbol">=</a>
 <a id="13371" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13398" class="Function">I</a> <a id="13373" class="Symbol">(</a><a id="13374" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13356" class="Bound">tri-least</a> <a id="13384" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13366" class="Bound">y</a><a id="13385" class="Symbol">)</a>
  <a id="13389" class="Keyword">where</a>
   <a id="13398" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13398" class="Function">I</a> <a id="13400" class="Symbol">:</a> <a id="13402" class="Symbol">(</a><a id="13403" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13354" class="Bound">x</a> <a id="13405" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13407" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13366" class="Bound">y</a><a id="13408" class="Symbol">)</a> <a id="13410" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13412" class="Symbol">(</a><a id="13413" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13354" class="Bound">x</a> <a id="13415" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13418" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13352" class="Bound">α</a> <a id="13420" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13422" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13366" class="Bound">y</a><a id="13423" class="Symbol">)</a> <a id="13425" class="Symbol">→</a> <a id="13427" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="13441" class="Symbol">(</a><a id="13442" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="13459" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13352" class="Bound">α</a><a id="13460" class="Symbol">)</a> <a id="13462" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13354" class="Bound">x</a> <a id="13464" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13366" class="Bound">y</a>
   <a id="13469" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13398" class="Function">I</a> <a id="13471" class="Symbol">(</a><a id="13472" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13476" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13476" class="Bound">e</a><a id="13477" class="Symbol">)</a> <a id="13479" class="Symbol">=</a> <a id="13481" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13485" class="Symbol">(</a><a id="13486" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13490" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13476" class="Bound">e</a><a id="13491" class="Symbol">)</a>
   <a id="13496" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13398" class="Function">I</a> <a id="13498" class="Symbol">(</a><a id="13499" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13503" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13503" class="Bound">u</a><a id="13504" class="Symbol">)</a> <a id="13506" class="Symbol">=</a> <a id="13508" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13512" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13503" class="Bound">u</a>

<a id="is-trichotomous-and-least-implies-is-trichotomous-least"></a><a id="13515" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13515" class="Function">is-trichotomous-and-least-implies-is-trichotomous-least</a>
  <a id="13573" class="Symbol">:</a> <a id="13575" class="Symbol">(</a><a id="13576" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13576" class="Bound">α</a> <a id="13578" class="Symbol">:</a> <a id="13580" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13588" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13589" class="Symbol">)</a> <a id="13591" class="Symbol">(</a><a id="13592" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13592" class="Bound">x</a> <a id="13594" class="Symbol">:</a> <a id="13596" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13598" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13576" class="Bound">α</a> <a id="13600" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13601" class="Symbol">)</a>
  <a id="13605" class="Symbol">→</a> <a id="13607" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1610" class="Function">is-locally-trichotomous-at</a> <a id="13634" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13576" class="Bound">α</a> <a id="13636" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13592" class="Bound">x</a>
  <a id="13640" class="Symbol">→</a> <a id="13642" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="13651" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13576" class="Bound">α</a> <a id="13653" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13592" class="Bound">x</a>
  <a id="13657" class="Symbol">→</a> <a id="13659" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="13681" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13576" class="Bound">α</a> <a id="13683" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13592" class="Bound">x</a>
<a id="13685" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13515" class="Function">is-trichotomous-and-least-implies-is-trichotomous-least</a> <a id="13741" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13741" class="Bound">α</a> <a id="13743" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13743" class="Bound">x</a> <a id="13745" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13745" class="Bound">tri</a> <a id="13749" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13749" class="Bound">least</a> <a id="13755" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13755" class="Bound">y</a> <a id="13757" class="Symbol">=</a>
 <a id="13760" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13781" class="Function">I</a> <a id="13762" class="Symbol">(</a><a id="13763" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13745" class="Bound">tri</a> <a id="13767" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13755" class="Bound">y</a><a id="13768" class="Symbol">)</a>
  <a id="13772" class="Keyword">where</a>
   <a id="13781" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13781" class="Function">I</a> <a id="13783" class="Symbol">:</a> <a id="13785" class="Symbol">(</a><a id="13786" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13743" class="Bound">x</a> <a id="13788" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13791" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13741" class="Bound">α</a> <a id="13793" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13795" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13755" class="Bound">y</a><a id="13796" class="Symbol">)</a> <a id="13798" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13800" class="Symbol">(</a><a id="13801" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13743" class="Bound">x</a> <a id="13803" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13805" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13755" class="Bound">y</a><a id="13806" class="Symbol">)</a> <a id="13808" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13810" class="Symbol">(</a><a id="13811" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13755" class="Bound">y</a> <a id="13813" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13816" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13741" class="Bound">α</a> <a id="13818" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13820" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13743" class="Bound">x</a><a id="13821" class="Symbol">)</a> <a id="13823" class="Symbol">→</a> <a id="13825" class="Symbol">(</a><a id="13826" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13743" class="Bound">x</a> <a id="13828" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13830" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13755" class="Bound">y</a><a id="13831" class="Symbol">)</a> <a id="13833" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13835" class="Symbol">(</a><a id="13836" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13743" class="Bound">x</a> <a id="13838" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13841" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13741" class="Bound">α</a> <a id="13843" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13845" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13755" class="Bound">y</a><a id="13846" class="Symbol">)</a>
   <a id="13851" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13781" class="Function">I</a> <a id="13853" class="Symbol">(</a><a id="13854" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13858" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13858" class="Bound">u</a><a id="13859" class="Symbol">)</a> <a id="13861" class="Symbol">=</a> <a id="13863" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13867" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13858" class="Bound">u</a>
   <a id="13872" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13781" class="Function">I</a> <a id="13874" class="Symbol">(</a><a id="13875" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13879" class="Symbol">(</a><a id="13880" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13884" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13884" class="Bound">e</a><a id="13885" class="Symbol">))</a> <a id="13888" class="Symbol">=</a> <a id="13890" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13894" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13884" class="Bound">e</a>
   <a id="13899" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13781" class="Function">I</a> <a id="13901" class="Symbol">(</a><a id="13902" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13906" class="Symbol">(</a><a id="13907" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13911" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13911" class="Bound">u</a><a id="13912" class="Symbol">))</a> <a id="13915" class="Symbol">=</a> <a id="13917" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13924" class="Symbol">(</a><a id="13925" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="13932" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13741" class="Bound">α</a> <a id="13934" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13755" class="Bound">y</a> <a id="13936" class="Symbol">(</a><a id="13937" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13749" class="Bound">least</a> <a id="13943" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13755" class="Bound">y</a> <a id="13945" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13755" class="Bound">y</a> <a id="13947" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13911" class="Bound">u</a><a id="13948" class="Symbol">))</a>

<a id="13952" class="Markup">\end{code}</a><a id="13962" class="Background">

We now show that α having a trichotomous least element is equivalent to α being
decomposable as α = 𝟙 + α&#39; for some necessarily unique ordinal α&#39;.

</a><a id="14112" class="Markup">\begin{code}</a>

<a id="is-decomposable-into-one-plus"></a><a id="14126" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14126" class="Function">is-decomposable-into-one-plus</a> <a id="14156" class="Symbol">:</a> <a id="14158" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14166" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14168" class="Symbol">→</a> <a id="14170" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14172" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="14174" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="14176" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14126" class="Function">is-decomposable-into-one-plus</a> <a id="14206" class="Symbol">{</a><a id="14207" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14207" class="Bound">𝓤</a><a id="14208" class="Symbol">}</a> <a id="14210" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14210" class="Bound">α</a> <a id="14212" class="Symbol">=</a> <a id="14214" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14216" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14216" class="Bound">α&#39;</a> <a id="14219" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14221" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14229" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14207" class="Bound">𝓤</a> <a id="14231" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14233" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14210" class="Bound">α</a> <a id="14235" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14237" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14240" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14243" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14216" class="Bound">α&#39;</a>

<a id="has-trichotomous-least-element"></a><a id="14247" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="14278" class="Symbol">:</a> <a id="14280" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14288" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14290" class="Symbol">→</a> <a id="14292" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14294" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="14296" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="14327" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14327" class="Bound">α</a> <a id="14329" class="Symbol">=</a> <a id="14331" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14333" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14333" class="Bound">x</a> <a id="14335" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14337" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14339" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14327" class="Bound">α</a> <a id="14341" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="14343" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14345" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="14367" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14327" class="Bound">α</a> <a id="14369" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14333" class="Bound">x</a>

<a id="being-decomposable-into-one-plus-is-prop"></a><a id="14372" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14372" class="Function">being-decomposable-into-one-plus-is-prop</a>
 <a id="14414" class="Symbol">:</a> <a id="14416" class="Symbol">(</a><a id="14417" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14417" class="Bound">α</a> <a id="14419" class="Symbol">:</a> <a id="14421" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14429" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14430" class="Symbol">)</a> <a id="14432" class="Symbol">→</a> <a id="14434" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="14442" class="Symbol">(</a><a id="14443" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14126" class="Function">is-decomposable-into-one-plus</a> <a id="14473" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14417" class="Bound">α</a><a id="14474" class="Symbol">)</a>
<a id="14476" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14372" class="Function">being-decomposable-into-one-plus-is-prop</a> <a id="14517" class="Symbol">{</a><a id="14518" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14518" class="Bound">𝓤</a><a id="14519" class="Symbol">}</a> <a id="14521" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14521" class="Bound">α</a> <a id="14523" class="Symbol">(</a><a id="14524" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14524" class="Bound">α&#39;</a> <a id="14527" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14529" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14529" class="Bound">p</a><a id="14530" class="Symbol">)</a> <a id="14532" class="Symbol">(</a><a id="14533" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14533" class="Bound">α″</a> <a id="14536" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14538" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14538" class="Bound">q</a><a id="14539" class="Symbol">)</a> <a id="14541" class="Symbol">=</a> <a id="14543" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14616" class="Function">II</a>
 <a id="14547" class="Keyword">where</a>
  <a id="14555" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14555" class="Function">I</a> <a id="14557" class="Symbol">:</a> <a id="14559" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14524" class="Bound">α&#39;</a> <a id="14562" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14564" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14533" class="Bound">α″</a>
  <a id="14569" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14555" class="Function">I</a> <a id="14571" class="Symbol">=</a> <a id="14573" href="Ordinals.AdditionProperties.html#9708" class="Function">+ₒ-left-cancellable</a> <a id="14593" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14596" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14524" class="Bound">α&#39;</a> <a id="14599" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14533" class="Bound">α″</a> <a id="14602" class="Symbol">(</a><a id="14603" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14529" class="Bound">p</a> <a id="14605" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="14608" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14610" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14538" class="Bound">q</a><a id="14611" class="Symbol">)</a>

  <a id="14616" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14616" class="Function">II</a> <a id="14619" class="Symbol">:</a> <a id="14621" class="Symbol">(</a><a id="14622" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14524" class="Bound">α&#39;</a> <a id="14625" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14627" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14529" class="Bound">p</a><a id="14628" class="Symbol">)</a> <a id="14630" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14632" class="Symbol">(</a><a id="14633" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14533" class="Bound">α″</a> <a id="14636" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14638" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14538" class="Bound">q</a><a id="14639" class="Symbol">)</a>
  <a id="14643" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14616" class="Function">II</a> <a id="14646" class="Symbol">=</a> <a id="14648" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="14661" class="Symbol">(λ</a> <a id="14664" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14664" class="Bound">γ</a> <a id="14666" class="Symbol">→</a> <a id="14668" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="14698" class="Symbol">(</a><a id="14699" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#625" class="Bound">ua</a> <a id="14702" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14518" class="Bound">𝓤</a><a id="14703" class="Symbol">)</a> <a id="14705" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#941" class="Function">fe&#39;</a><a id="14708" class="Symbol">)</a> <a id="14710" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14555" class="Function">I</a>

<a id="having-trichotomous-least-element-is-prop"></a><a id="14713" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14713" class="Function">having-trichotomous-least-element-is-prop</a>
 <a id="14756" class="Symbol">:</a> <a id="14758" class="Symbol">(</a><a id="14759" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14759" class="Bound">α</a> <a id="14761" class="Symbol">:</a> <a id="14763" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14771" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14772" class="Symbol">)</a> <a id="14774" class="Symbol">→</a> <a id="14776" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="14784" class="Symbol">(</a><a id="14785" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="14816" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14759" class="Bound">α</a><a id="14817" class="Symbol">)</a>
<a id="14819" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14713" class="Function">having-trichotomous-least-element-is-prop</a> <a id="14861" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14861" class="Bound">α</a> <a id="14863" class="Symbol">(</a><a id="14864" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14864" class="Bound">x</a> <a id="14866" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14868" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14868" class="Bound">p</a><a id="14869" class="Symbol">)</a> <a id="14871" class="Symbol">(</a><a id="14872" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14872" class="Bound">y</a> <a id="14874" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14876" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14876" class="Bound">q</a><a id="14877" class="Symbol">)</a> <a id="14879" class="Symbol">=</a> <a id="14881" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15075" class="Function">II</a>
 <a id="14885" class="Keyword">where</a>
  <a id="14893" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14893" class="Function">I</a> <a id="14895" class="Symbol">:</a> <a id="14897" class="Symbol">((</a><a id="14899" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14864" class="Bound">x</a> <a id="14901" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14903" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14872" class="Bound">y</a><a id="14904" class="Symbol">)</a> <a id="14906" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14908" class="Symbol">(</a><a id="14909" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14864" class="Bound">x</a> <a id="14911" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14914" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14861" class="Bound">α</a> <a id="14916" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14918" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14872" class="Bound">y</a><a id="14919" class="Symbol">))</a> <a id="14922" class="Symbol">→</a> <a id="14924" class="Symbol">((</a><a id="14926" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14872" class="Bound">y</a> <a id="14928" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14930" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14864" class="Bound">x</a><a id="14931" class="Symbol">)</a> <a id="14933" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14935" class="Symbol">(</a><a id="14936" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14872" class="Bound">y</a> <a id="14938" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14941" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14861" class="Bound">α</a> <a id="14943" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14945" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14864" class="Bound">x</a><a id="14946" class="Symbol">))</a> <a id="14949" class="Symbol">→</a> <a id="14951" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14864" class="Bound">x</a> <a id="14953" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14955" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14872" class="Bound">y</a>
  <a id="14959" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14893" class="Function">I</a> <a id="14961" class="Symbol">(</a><a id="14962" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14966" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14966" class="Bound">e</a><a id="14967" class="Symbol">)</a> <a id="14969" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14969" class="Bound">q&#39;</a> <a id="14972" class="Symbol">=</a> <a id="14974" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14966" class="Bound">e</a>
  <a id="14978" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14893" class="Function">I</a> <a id="14980" class="Symbol">(</a><a id="14981" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14985" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14985" class="Bound">u</a><a id="14986" class="Symbol">)</a> <a id="14988" class="Symbol">(</a><a id="14989" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14993" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14993" class="Bound">e</a><a id="14994" class="Symbol">)</a> <a id="14996" class="Symbol">=</a> <a id="14998" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14993" class="Bound">e</a> <a id="15000" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
  <a id="15005" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14893" class="Function">I</a> <a id="15007" class="Symbol">(</a><a id="15008" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15012" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15012" class="Bound">u</a><a id="15013" class="Symbol">)</a> <a id="15015" class="Symbol">(</a><a id="15016" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15020" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15020" class="Bound">v</a><a id="15021" class="Symbol">)</a> <a id="15023" class="Symbol">=</a> <a id="15025" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="15032" class="Symbol">(</a><a id="15033" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="15040" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14861" class="Bound">α</a> <a id="15042" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14864" class="Bound">x</a> <a id="15044" class="Symbol">(</a><a id="15045" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="15058" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14861" class="Bound">α</a> <a id="15060" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14864" class="Bound">x</a> <a id="15062" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14872" class="Bound">y</a> <a id="15064" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14864" class="Bound">x</a> <a id="15066" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15012" class="Bound">u</a> <a id="15068" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15020" class="Bound">v</a><a id="15069" class="Symbol">))</a>

  <a id="15075" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15075" class="Function">II</a> <a id="15078" class="Symbol">:</a> <a id="15080" class="Symbol">(</a><a id="15081" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14864" class="Bound">x</a> <a id="15083" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15085" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14868" class="Bound">p</a><a id="15086" class="Symbol">)</a> <a id="15088" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15090" class="Symbol">(</a><a id="15091" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14872" class="Bound">y</a> <a id="15093" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15095" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14876" class="Bound">q</a><a id="15096" class="Symbol">)</a>
  <a id="15100" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15075" class="Function">II</a> <a id="15103" class="Symbol">=</a> <a id="15105" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="15118" class="Symbol">(</a><a id="15119" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12262" class="Function">being-trichotomous-least-is-prop</a> <a id="15152" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14861" class="Bound">α</a><a id="15153" class="Symbol">)</a> <a id="15155" class="Symbol">(</a><a id="15156" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14893" class="Function">I</a> <a id="15158" class="Symbol">(</a><a id="15159" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14868" class="Bound">p</a> <a id="15161" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14872" class="Bound">y</a><a id="15162" class="Symbol">)</a> <a id="15164" class="Symbol">(</a><a id="15165" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14876" class="Bound">q</a> <a id="15167" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14864" class="Bound">x</a><a id="15168" class="Symbol">))</a>

<a id="decomposable-to-trichotomous-least"></a><a id="15172" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15172" class="Function">decomposable-to-trichotomous-least</a>
  <a id="15209" class="Symbol">:</a> <a id="15211" class="Symbol">(</a><a id="15212" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15212" class="Bound">α</a> <a id="15214" class="Symbol">:</a> <a id="15216" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15224" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15225" class="Symbol">)</a>
  <a id="15229" class="Symbol">→</a> <a id="15231" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14126" class="Function">is-decomposable-into-one-plus</a> <a id="15261" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15212" class="Bound">α</a>
  <a id="15265" class="Symbol">→</a> <a id="15267" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="15298" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15212" class="Bound">α</a>
<a id="15300" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15172" class="Function">decomposable-to-trichotomous-least</a> <a id="15335" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15335" class="Bound">α</a> <a id="15337" class="Symbol">(</a><a id="15338" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15338" class="Bound">γ</a> <a id="15340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15342" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="15346" class="Symbol">)</a> <a id="15348" class="Symbol">=</a> <a id="15350" class="Symbol">(</a><a id="15351" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15355" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15357" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15359" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16065" class="Function">III</a><a id="15362" class="Symbol">)</a>
 <a id="15365" class="Keyword">where</a>
  <a id="15373" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15373" class="Function">I</a> <a id="15375" class="Symbol">:</a> <a id="15377" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="15386" class="Symbol">(</a><a id="15387" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15390" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15393" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15338" class="Bound">γ</a><a id="15394" class="Symbol">)</a> <a id="15396" class="Symbol">(</a><a id="15397" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15401" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15402" class="Symbol">)</a>
  <a id="15406" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15373" class="Function">I</a> <a id="15408" class="Symbol">_</a> <a id="15410" class="Symbol">(</a><a id="15411" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15415" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15416" class="Symbol">)</a> <a id="15418" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15418" class="Bound">l</a> <a id="15420" class="Symbol">=</a> <a id="15422" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="15429" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15418" class="Bound">l</a>
  <a id="15433" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15373" class="Function">I</a> <a id="15435" class="Symbol">_</a> <a id="15437" class="Symbol">(</a><a id="15438" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15442" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15442" class="Bound">c</a><a id="15443" class="Symbol">)</a> <a id="15445" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15445" class="Bound">l</a> <a id="15447" class="Symbol">=</a> <a id="15449" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="15456" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15445" class="Bound">l</a>

  <a id="15461" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15461" class="Function">II</a> <a id="15464" class="Symbol">:</a> <a id="15466" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1610" class="Function">is-locally-trichotomous-at</a> <a id="15493" class="Symbol">(</a><a id="15494" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15497" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15500" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15338" class="Bound">γ</a><a id="15501" class="Symbol">)</a> <a id="15503" class="Symbol">(</a><a id="15504" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15508" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15509" class="Symbol">)</a>
  <a id="15513" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15461" class="Function">II</a> <a id="15516" class="Symbol">=</a> <a id="15518" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#4284" class="Function">decomposed-at-to-trichotomy</a> <a id="15546" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15335" class="Bound">α</a> <a id="15548" class="Symbol">(</a><a id="15549" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15553" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15554" class="Symbol">)</a> <a id="15556" class="Symbol">(</a><a id="15557" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="15560" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15562" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15338" class="Bound">γ</a> <a id="15564" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15566" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15591" class="Function">p</a> <a id="15568" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15570" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15665" class="Function">p-spec</a><a id="15576" class="Symbol">)</a>
   <a id="15581" class="Keyword">where</a>
    <a id="15591" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15591" class="Function">p</a> <a id="15593" class="Symbol">:</a> <a id="15595" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15598" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15601" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15338" class="Bound">γ</a> <a id="15603" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15605" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="15608" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15611" class="Symbol">(</a><a id="15612" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15615" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15618" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15338" class="Bound">γ</a><a id="15619" class="Symbol">)</a>
    <a id="15625" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15591" class="Function">p</a> <a id="15627" class="Symbol">=</a> <a id="15629" class="Symbol">(</a><a id="15630" href="Ordinals.AdditionProperties.html#1029" class="Function">𝟘ₒ-left-neutral</a> <a id="15646" class="Symbol">(</a><a id="15647" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15650" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15653" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15338" class="Bound">γ</a><a id="15654" class="Symbol">))</a> <a id="15657" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

    <a id="15665" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15665" class="Function">p-spec</a> <a id="15672" class="Symbol">:</a> <a id="15674" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="15683" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15591" class="Function">p</a> <a id="15685" class="Symbol">(</a><a id="15686" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15690" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15691" class="Symbol">)</a> <a id="15693" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15695" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15699" class="Symbol">(</a><a id="15700" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15704" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15705" class="Symbol">)</a>
    <a id="15711" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15665" class="Function">p-spec</a> <a id="15718" class="Symbol">=</a> <a id="15720" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="15725" class="Symbol">(</a><a id="15726" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="15729" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15732" class="Symbol">(</a><a id="15733" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15736" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15739" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15338" class="Bound">γ</a><a id="15740" class="Symbol">))</a> <a id="15743" class="Symbol">(</a><a id="15744" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="15753" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15591" class="Function">p</a> <a id="15755" class="Symbol">(</a><a id="15756" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15760" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15761" class="Symbol">))</a> <a id="15764" class="Symbol">(</a><a id="15765" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15769" class="Symbol">(</a><a id="15770" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15774" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15775" class="Symbol">))</a> <a id="15778" class="Symbol">(</a><a id="15779" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15802" class="Function">e</a> <a id="15781" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="15783" class="Symbol">)</a>
     <a id="15790" class="Keyword">where</a>
      <a id="15802" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15802" class="Function">e</a> <a id="15804" class="Symbol">=</a> <a id="15806" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="15809" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15812" class="Symbol">(</a><a id="15813" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15816" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15819" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15338" class="Bound">γ</a><a id="15820" class="Symbol">)</a> <a id="15822" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15824" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15828" class="Symbol">(</a><a id="15829" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15833" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15834" class="Symbol">)</a>        <a id="15843" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15846" class="Symbol">(</a><a id="15847" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="15858" class="Symbol">(</a><a id="15859" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15863" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15864" class="Symbol">))</a> <a id="15867" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="15870" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="15882" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="15885" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15888" class="Symbol">(</a><a id="15889" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15892" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15895" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15338" class="Bound">γ</a> <a id="15897" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15899" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15903" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15904" class="Symbol">)</a>              <a id="15919" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15922" href="Ordinals.AdditionProperties.html#1029" class="Function">𝟘ₒ-left-neutral</a> <a id="15938" class="Symbol">_</a> <a id="15940" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="15952" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15955" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="15958" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15338" class="Bound">γ</a> <a id="15960" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15962" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15966" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>                      <a id="15989" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15992" href="Ordinals.OrdinalOfOrdinals.html#27262" class="Function">Idtofunₒ-↓-lemma</a> <a id="16009" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15591" class="Function">p</a> <a id="16011" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="16023" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="16026" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16029" class="Symbol">(</a><a id="16030" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16033" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16036" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15338" class="Bound">γ</a><a id="16037" class="Symbol">)</a> <a id="16039" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16041" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="16050" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15591" class="Function">p</a> <a id="16052" class="Symbol">(</a><a id="16053" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16057" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="16058" class="Symbol">)</a> <a id="16060" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="16065" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16065" class="Function">III</a> <a id="16069" class="Symbol">:</a> <a id="16071" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="16093" class="Symbol">(</a><a id="16094" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16097" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16100" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15338" class="Bound">γ</a><a id="16101" class="Symbol">)</a> <a id="16103" class="Symbol">(</a><a id="16104" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16108" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="16109" class="Symbol">)</a>
  <a id="16113" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16065" class="Function">III</a> <a id="16117" class="Symbol">=</a> <a id="16119" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13515" class="Function">is-trichotomous-and-least-implies-is-trichotomous-least</a> <a id="16175" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15335" class="Bound">α</a> <a id="16177" class="Symbol">(</a><a id="16178" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16182" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="16183" class="Symbol">)</a> <a id="16185" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15461" class="Function">II</a> <a id="16188" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15373" class="Function">I</a>

<a id="16191" class="Markup">\end{code}</a><a id="16201" class="Background">

In the converse direction, our strategy is to reuse our previous
result that trichotomous elements x : α decomposes α as α = β + 𝟙 + γ;
we show that if x is also least, then in fact β = 𝟘.

</a><a id="16393" class="Markup">\begin{code}</a>

<a id="is-least-and-decomposable-implies-nothing-below"></a><a id="16407" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16407" class="Function">is-least-and-decomposable-implies-nothing-below</a>
 <a id="16456" class="Symbol">:</a> <a id="16458" class="Symbol">(</a><a id="16459" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16459" class="Bound">α</a> <a id="16461" class="Symbol">:</a> <a id="16463" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16471" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16472" class="Symbol">)</a> <a id="16474" class="Symbol">(</a><a id="16475" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16475" class="Bound">x</a> <a id="16477" class="Symbol">:</a> <a id="16479" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16481" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16459" class="Bound">α</a> <a id="16483" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="16484" class="Symbol">)</a>
 <a id="16487" class="Symbol">→</a> <a id="16489" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="16498" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16459" class="Bound">α</a> <a id="16500" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16475" class="Bound">x</a>
 <a id="16503" class="Symbol">→</a> <a id="16505" class="Symbol">(</a><a id="16506" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16506" class="Bound">(</a><a id="16507" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16507" class="Bound">β</a> <a id="16509" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16511" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16511" class="Bound">γ</a> <a id="16513" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16515" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16515" class="Bound">e</a> <a id="16517" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16519" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16519" class="Bound">p</a><a id="16520" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16506" class="Bound">)</a> <a id="16522" class="Symbol">:</a> <a id="16524" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2386" class="Function">is-decomposed-at</a> <a id="16541" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16459" class="Bound">α</a> <a id="16543" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16475" class="Bound">x</a><a id="16544" class="Symbol">)</a>
 <a id="16547" class="Symbol">→</a> <a id="16549" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16507" class="Bound">β</a> <a id="16551" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16553" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
<a id="16556" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16407" class="Function">is-least-and-decomposable-implies-nothing-below</a> <a id="16604" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16604" class="Bound">α</a> <a id="16606" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16606" class="Bound">x</a> <a id="16608" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16608" class="Bound">least</a> <a id="16614" class="Symbol">(</a><a id="16615" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="16617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16619" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16619" class="Bound">γ</a> <a id="16621" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16623" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16623" class="Bound">e</a> <a id="16625" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16627" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16627" class="Bound">p</a><a id="16628" class="Symbol">)</a> <a id="16630" class="Symbol">=</a>
 <a id="16633" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="16643" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="16645" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="16648" class="Symbol">(</a><a id="16649" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="16659" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="16661" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="16664" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17753" class="Function">II</a><a id="16666" class="Symbol">)</a> <a id="16668" class="Symbol">(</a><a id="16669" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="16679" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="16682" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="16684" class="Symbol">(</a><a id="16685" href="Ordinals.AdditionProperties.html#13009" class="Function">𝟘ₒ-least</a> <a id="16694" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a><a id="16695" class="Symbol">))</a>
  <a id="16700" class="Keyword">where</a>
   <a id="16709" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16709" class="Function">e-sim</a> <a id="16715" class="Symbol">:</a> <a id="16717" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="16731" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16604" class="Bound">α</a> <a id="16733" class="Symbol">(</a><a id="16734" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="16736" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16739" class="Symbol">(</a><a id="16740" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16743" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16746" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16619" class="Bound">γ</a><a id="16747" class="Symbol">))</a> <a id="16750" class="Symbol">(</a><a id="16751" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="16760" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16623" class="Bound">e</a><a id="16761" class="Symbol">)</a>
   <a id="16766" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16709" class="Function">e-sim</a> <a id="16772" class="Symbol">=</a> <a id="16774" href="Ordinals.Equivalence.html#5122" class="Function">order-equivs-are-simulations</a>
            <a id="16815" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16604" class="Bound">α</a> <a id="16817" class="Symbol">(</a><a id="16818" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="16820" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16823" class="Symbol">(</a><a id="16824" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16827" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16830" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16619" class="Bound">γ</a><a id="16831" class="Symbol">))</a>
            <a id="16846" class="Symbol">(</a><a id="16847" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="16856" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16623" class="Bound">e</a><a id="16857" class="Symbol">)</a> <a id="16859" class="Symbol">(</a><a id="16860" href="Ordinals.Equivalence.html#16905" class="Function">Idtofunₒ-is-order-equiv</a> <a id="16884" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16623" class="Bound">e</a><a id="16885" class="Symbol">)</a>
   <a id="16890" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16890" class="Function">e-equiv</a> <a id="16898" class="Symbol">:</a> <a id="16900" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="16909" class="Symbol">(</a><a id="16910" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="16919" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16623" class="Bound">e</a><a id="16920" class="Symbol">)</a>
   <a id="16925" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16890" class="Function">e-equiv</a> <a id="16933" class="Symbol">=</a> <a id="16935" href="Ordinals.Equivalence.html#1877" class="Function">order-equivs-are-equivs</a> <a id="16959" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16604" class="Bound">α</a> <a id="16961" class="Symbol">(</a><a id="16962" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="16964" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16967" class="Symbol">(</a><a id="16968" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16971" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="16974" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16619" class="Bound">γ</a><a id="16975" class="Symbol">))</a>
                                     <a id="17015" class="Symbol">(</a><a id="17016" href="Ordinals.Equivalence.html#16905" class="Function">Idtofunₒ-is-order-equiv</a> <a id="17040" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16623" class="Bound">e</a><a id="17041" class="Symbol">)</a>
   <a id="17046" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17046" class="Function">e⁻¹</a> <a id="17050" class="Symbol">:</a> <a id="17052" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17054" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="17056" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17059" class="Symbol">(</a><a id="17060" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="17063" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17066" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16619" class="Bound">γ</a><a id="17067" class="Symbol">)</a> <a id="17069" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="17071" class="Symbol">→</a> <a id="17073" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17075" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16604" class="Bound">α</a> <a id="17077" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="17082" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17046" class="Function">e⁻¹</a> <a id="17086" class="Symbol">=</a> <a id="17088" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="17096" class="Symbol">(</a><a id="17097" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="17106" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16623" class="Bound">e</a><a id="17107" class="Symbol">)</a> <a id="17109" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16890" class="Function">e-equiv</a>

   <a id="17121" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17121" class="Function">I</a> <a id="17123" class="Symbol">:</a> <a id="17125" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="17127" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17129" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="17131" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="17136" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17121" class="Function">I</a> <a id="17138" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17138" class="Bound">b</a> <a id="17140" class="Symbol">=</a> <a id="17142" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="17149" class="Symbol">(</a><a id="17150" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="17152" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17155" class="Symbol">(</a><a id="17156" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="17159" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17162" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16619" class="Bound">γ</a><a id="17163" class="Symbol">))</a> <a id="17166" class="Symbol">(</a><a id="17167" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17171" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17138" class="Bound">b</a><a id="17172" class="Symbol">)</a> <a id="17174" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17633" class="Function">u&#39;&#39;&#39;</a>
    <a id="17183" class="Keyword">where</a>
     <a id="17194" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17194" class="Function">u</a> <a id="17196" class="Symbol">:</a> <a id="17198" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16606" class="Bound">x</a> <a id="17200" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="17203" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16604" class="Bound">α</a> <a id="17205" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="17207" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17046" class="Function">e⁻¹</a> <a id="17211" class="Symbol">(</a><a id="17212" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17216" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17138" class="Bound">b</a><a id="17217" class="Symbol">)</a>
     <a id="17224" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17194" class="Function">u</a> <a id="17226" class="Symbol">=</a> <a id="17228" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16608" class="Bound">least</a> <a id="17234" class="Symbol">(</a><a id="17235" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17046" class="Function">e⁻¹</a> <a id="17239" class="Symbol">(</a><a id="17240" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17244" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17138" class="Bound">b</a><a id="17245" class="Symbol">))</a>

     <a id="17254" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17254" class="Function">u&#39;</a> <a id="17257" class="Symbol">:</a> <a id="17259" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="17268" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16623" class="Bound">e</a> <a id="17270" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16606" class="Bound">x</a> <a id="17272" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="17275" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="17277" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17280" class="Symbol">(</a><a id="17281" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="17284" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17287" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16619" class="Bound">γ</a><a id="17288" class="Symbol">)</a> <a id="17290" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="17292" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="17301" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16623" class="Bound">e</a> <a id="17303" class="Symbol">(</a><a id="17304" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17046" class="Function">e⁻¹</a> <a id="17308" class="Symbol">(</a><a id="17309" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17313" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17138" class="Bound">b</a><a id="17314" class="Symbol">))</a>
     <a id="17322" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17254" class="Function">u&#39;</a> <a id="17325" class="Symbol">=</a> <a id="17327" href="Ordinals.Maps.html#9696" class="Function">simulations-are-monotone</a> <a id="17352" class="Symbol">_</a> <a id="17354" class="Symbol">_</a> <a id="17356" class="Symbol">(</a><a id="17357" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="17366" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16623" class="Bound">e</a><a id="17367" class="Symbol">)</a> <a id="17369" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16709" class="Function">e-sim</a> <a id="17375" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16606" class="Bound">x</a> <a id="17377" class="Symbol">(</a><a id="17378" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17046" class="Function">e⁻¹</a> <a id="17382" class="Symbol">(</a><a id="17383" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17387" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17138" class="Bound">b</a><a id="17388" class="Symbol">))</a> <a id="17391" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17194" class="Function">u</a>

     <a id="17399" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17399" class="Function">u&#39;&#39;</a> <a id="17403" class="Symbol">:</a> <a id="17405" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17409" class="Symbol">(</a><a id="17410" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17414" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="17415" class="Symbol">)</a> <a id="17417" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="17420" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="17422" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17425" class="Symbol">(</a><a id="17426" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="17429" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17432" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16619" class="Bound">γ</a><a id="17433" class="Symbol">)</a> <a id="17435" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="17437" class="Symbol">(</a><a id="17438" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17442" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17138" class="Bound">b</a><a id="17443" class="Symbol">)</a>
     <a id="17450" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17399" class="Function">u&#39;&#39;</a> <a id="17454" class="Symbol">=</a> <a id="17456" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="17467" class="Symbol">(λ</a> <a id="17470" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17470" class="Bound">-</a> <a id="17472" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17472" class="Bound">-&#39;</a> <a id="17475" class="Symbol">→</a> <a id="17477" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17470" class="Bound">-</a> <a id="17479" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="17482" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="17484" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17487" class="Symbol">(</a><a id="17488" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="17491" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17494" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16619" class="Bound">γ</a><a id="17495" class="Symbol">)</a> <a id="17497" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="17499" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17472" class="Bound">-&#39;</a><a id="17501" class="Symbol">)</a>
                      <a id="17525" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16627" class="Bound">p</a>
                      <a id="17549" class="Symbol">(</a><a id="17550" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="17572" class="Symbol">(</a><a id="17573" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="17582" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16623" class="Bound">e</a><a id="17583" class="Symbol">)</a> <a id="17585" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16890" class="Function">e-equiv</a> <a id="17593" class="Symbol">(</a><a id="17594" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17598" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17138" class="Bound">b</a><a id="17599" class="Symbol">))</a>
                      <a id="17624" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17254" class="Function">u&#39;</a>

     <a id="17633" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17633" class="Function">u&#39;&#39;&#39;</a> <a id="17638" class="Symbol">:</a> <a id="17640" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17644" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17138" class="Bound">b</a> <a id="17646" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="17649" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="17651" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17654" class="Symbol">(</a><a id="17655" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="17658" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17661" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16619" class="Bound">γ</a><a id="17662" class="Symbol">)</a> <a id="17664" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="17666" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17670" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17138" class="Bound">b</a>
     <a id="17677" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17633" class="Function">u&#39;&#39;&#39;</a> <a id="17682" class="Symbol">=</a> <a id="17684" href="Ordinals.Type.html#7021" class="Function">≺-≼-gives-≺</a> <a id="17696" class="Symbol">(</a><a id="17697" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="17699" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17702" class="Symbol">(</a><a id="17703" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="17706" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="17709" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16619" class="Bound">γ</a><a id="17710" class="Symbol">))</a> <a id="17713" class="Symbol">(</a><a id="17714" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17718" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17138" class="Bound">b</a><a id="17719" class="Symbol">)</a> <a id="17721" class="Symbol">(</a><a id="17722" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17726" class="Symbol">(</a><a id="17727" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17731" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="17732" class="Symbol">))</a> <a id="17735" class="Symbol">(</a><a id="17736" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17740" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17138" class="Bound">b</a><a id="17741" class="Symbol">)</a> <a id="17743" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="17745" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17399" class="Function">u&#39;&#39;</a>

   <a id="17753" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17753" class="Function">II</a> <a id="17756" class="Symbol">:</a> <a id="17758" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16615" class="Bound">β</a> <a id="17760" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="17762" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
   <a id="17768" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17753" class="Function">II</a> <a id="17771" class="Symbol">=</a> <a id="17773" href="Ordinals.OrdinalOfOrdinals.html#16341" class="Function">to-≼</a> <a id="17778" class="Symbol">(λ</a> <a id="17781" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17781" class="Bound">b</a> <a id="17783" class="Symbol">→</a> <a id="17785" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="17792" class="Symbol">(</a><a id="17793" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17121" class="Function">I</a> <a id="17795" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17781" class="Bound">b</a><a id="17796" class="Symbol">))</a>

<a id="trichotomous-least-to-decomposable"></a><a id="17800" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17800" class="Function">trichotomous-least-to-decomposable</a>
  <a id="17837" class="Symbol">:</a> <a id="17839" class="Symbol">(</a><a id="17840" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17840" class="Bound">α</a> <a id="17842" class="Symbol">:</a> <a id="17844" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17852" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17853" class="Symbol">)</a>
  <a id="17857" class="Symbol">→</a> <a id="17859" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="17890" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17840" class="Bound">α</a>
  <a id="17894" class="Symbol">→</a> <a id="17896" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14126" class="Function">is-decomposable-into-one-plus</a> <a id="17926" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17840" class="Bound">α</a>
<a id="17928" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17800" class="Function">trichotomous-least-to-decomposable</a> <a id="17963" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17963" class="Bound">α</a> <a id="17965" class="Symbol">(</a><a id="17966" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17966" class="Bound">x</a> <a id="17968" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17970" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17970" class="Bound">tri-least</a><a id="17979" class="Symbol">)</a> <a id="17981" class="Symbol">=</a> <a id="17983" class="Symbol">(</a><a id="17984" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18285" class="Function">γ</a> <a id="17986" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17988" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18434" class="Function">III</a><a id="17991" class="Symbol">)</a>
 <a id="17994" class="Keyword">where</a>
  <a id="18002" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18002" class="Function">tri</a> <a id="18006" class="Symbol">:</a> <a id="18008" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#1610" class="Function">is-locally-trichotomous-at</a> <a id="18035" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17963" class="Bound">α</a> <a id="18037" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17966" class="Bound">x</a>
  <a id="18041" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18002" class="Function">tri</a> <a id="18045" class="Symbol">=</a> <a id="18047" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#13147" class="Function">is-trichotomous-least-implies-is-locally-trichotomous</a> <a id="18101" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17963" class="Bound">α</a> <a id="18103" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17966" class="Bound">x</a> <a id="18105" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17970" class="Bound">tri-least</a>
  <a id="18117" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18117" class="Function">least</a> <a id="18123" class="Symbol">:</a> <a id="18125" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="18134" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17963" class="Bound">α</a> <a id="18136" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17966" class="Bound">x</a>
  <a id="18140" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18117" class="Function">least</a> <a id="18146" class="Symbol">=</a> <a id="18148" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12730" class="Function">is-trichotomous-least-implies-is-least</a> <a id="18187" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17963" class="Bound">α</a> <a id="18189" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17966" class="Bound">x</a> <a id="18191" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17970" class="Bound">tri-least</a>

  <a id="18204" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18204" class="Function">I</a> <a id="18206" class="Symbol">:</a> <a id="18208" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#2386" class="Function">is-decomposed-at</a> <a id="18225" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17963" class="Bound">α</a> <a id="18227" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17966" class="Bound">x</a>
  <a id="18231" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18204" class="Function">I</a> <a id="18233" class="Symbol">=</a> <a id="18235" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#5363" class="Function">trichotomy-to-decomposed-at</a> <a id="18263" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17963" class="Bound">α</a> <a id="18265" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17966" class="Bound">x</a> <a id="18267" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18002" class="Function">tri</a>
  <a id="18273" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18273" class="Function">β</a> <a id="18275" class="Symbol">=</a> <a id="18277" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18281" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18204" class="Function">I</a>
  <a id="18285" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18285" class="Function">γ</a> <a id="18287" class="Symbol">=</a> <a id="18289" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18293" class="Symbol">(</a><a id="18294" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="18298" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18204" class="Function">I</a><a id="18299" class="Symbol">)</a>
  <a id="18303" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18303" class="Function">e</a> <a id="18305" class="Symbol">=</a> <a id="18307" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18311" class="Symbol">(</a><a id="18312" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="18316" class="Symbol">(</a><a id="18317" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="18321" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18204" class="Function">I</a><a id="18322" class="Symbol">))</a>
  <a id="18327" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18327" class="Function">p</a> <a id="18329" class="Symbol">=</a> <a id="18331" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="18335" class="Symbol">(</a><a id="18336" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="18340" class="Symbol">(</a><a id="18341" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="18345" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18204" class="Function">I</a><a id="18346" class="Symbol">))</a>

  <a id="18352" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18352" class="Function">II</a> <a id="18355" class="Symbol">:</a> <a id="18357" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18273" class="Function">β</a> <a id="18359" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18361" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
  <a id="18366" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18352" class="Function">II</a> <a id="18369" class="Symbol">=</a> <a id="18371" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#16407" class="Function">is-least-and-decomposable-implies-nothing-below</a> <a id="18419" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17963" class="Bound">α</a> <a id="18421" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17966" class="Bound">x</a> <a id="18423" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18117" class="Function">least</a> <a id="18429" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18204" class="Function">I</a>

  <a id="18434" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18434" class="Function">III</a> <a id="18438" class="Symbol">=</a> <a id="18440" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17963" class="Bound">α</a>               <a id="18456" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18459" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18303" class="Function">e</a> <a id="18461" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="18471" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18273" class="Function">β</a> <a id="18473" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18476" class="Symbol">(</a><a id="18477" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18480" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18483" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18285" class="Function">γ</a><a id="18484" class="Symbol">)</a>  <a id="18487" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18490" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18493" class="Symbol">(</a><a id="18494" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="18498" class="Symbol">(</a><a id="18499" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18502" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18505" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18285" class="Function">γ</a><a id="18506" class="Symbol">))</a> <a id="18509" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18352" class="Function">II</a> <a id="18512" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="18522" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18525" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18528" class="Symbol">(</a><a id="18529" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18532" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18535" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18285" class="Function">γ</a><a id="18536" class="Symbol">)</a> <a id="18538" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18541" href="Ordinals.AdditionProperties.html#1029" class="Function">𝟘ₒ-left-neutral</a> <a id="18557" class="Symbol">(</a><a id="18558" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18561" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18564" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18285" class="Function">γ</a><a id="18565" class="Symbol">)</a> <a id="18567" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="18577" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="18580" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18583" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18285" class="Function">γ</a>         <a id="18593" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="18596" class="Markup">\end{code}</a><a id="18606" class="Background">

The following provides an interface to the subordinal of positive elements in
case we are given an ordinal with a trichotomous least element.

</a><a id="18751" class="Markup">\begin{code}</a>

<a id="_⁺[_]"></a><a id="18765" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">_⁺[_]</a> <a id="18771" class="Symbol">:</a> <a id="18773" class="Symbol">(</a><a id="18774" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18774" class="Bound">α</a> <a id="18776" class="Symbol">:</a> <a id="18778" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18786" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18787" class="Symbol">)</a> <a id="18789" class="Symbol">→</a> <a id="18791" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="18822" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18774" class="Bound">α</a> <a id="18824" class="Symbol">→</a> <a id="18826" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18834" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="18836" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18836" class="Bound">α</a> <a id="18838" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="18841" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18841" class="Bound">d⊥</a> <a id="18844" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="18846" class="Symbol">=</a> <a id="18848" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18852" class="Symbol">(</a><a id="18853" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17800" class="Function">trichotomous-least-to-decomposable</a> <a id="18888" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18836" class="Bound">α</a> <a id="18890" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18841" class="Bound">d⊥</a><a id="18892" class="Symbol">)</a>

<a id="_⁺[_]-part-of-decomposition"></a><a id="18895" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">_⁺[_]-part-of-decomposition</a> <a id="18923" class="Symbol">:</a> <a id="18925" class="Symbol">(</a><a id="18926" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18926" class="Bound">α</a> <a id="18928" class="Symbol">:</a> <a id="18930" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18938" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18939" class="Symbol">)</a>
                            <a id="18969" class="Symbol">→</a> <a id="18971" class="Symbol">(</a><a id="18972" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18972" class="Bound">d⊥</a> <a id="18975" class="Symbol">:</a> <a id="18977" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="19008" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18926" class="Bound">α</a><a id="19009" class="Symbol">)</a>
                            <a id="19039" class="Symbol">→</a> <a id="19041" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18926" class="Bound">α</a> <a id="19043" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19045" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="19048" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19051" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18926" class="Bound">α</a> <a id="19053" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="19056" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18972" class="Bound">d⊥</a> <a id="19059" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a>
<a id="19061" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19061" class="Bound">α</a> <a id="19063" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">⁺[</a> <a id="19066" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19066" class="Bound">d⊥</a> <a id="19069" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">]-part-of-decomposition</a> <a id="19093" class="Symbol">=</a> <a id="19095" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="19099" class="Symbol">(</a><a id="19100" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#17800" class="Function">trichotomous-least-to-decomposable</a> <a id="19135" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19061" class="Bound">α</a> <a id="19137" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19066" class="Bound">d⊥</a><a id="19139" class="Symbol">)</a>

<a id="19142" class="Keyword">module</a> <a id="19149" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19149" class="Module">_</a>
        <a id="19159" class="Symbol">(</a><a id="19160" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19160" class="Bound">α</a> <a id="19162" class="Symbol">:</a> <a id="19164" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19172" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="19173" class="Symbol">)</a>
        <a id="19183" class="Symbol">(</a><a id="19184" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19184" class="Bound">h</a><a id="19185" class="Symbol">@(</a><a id="19187" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19187" class="Bound">⊥</a> <a id="19189" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19191" class="Symbol">_)</a> <a id="19194" class="Symbol">:</a> <a id="19196" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="19227" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19160" class="Bound">α</a><a id="19228" class="Symbol">)</a>
       <a id="19237" class="Keyword">where</a>

 <a id="19245" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19245" class="Function">⁺-is-subtype-of-positive-elements</a> <a id="19279" class="Symbol">:</a> <a id="19281" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19283" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19160" class="Bound">α</a> <a id="19285" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="19288" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19184" class="Bound">h</a> <a id="19290" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="19292" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="19294" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19296" class="Symbol">(</a><a id="19297" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19299" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19299" class="Bound">a</a> <a id="19301" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19303" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19305" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19160" class="Bound">α</a> <a id="19307" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="19309" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19311" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19187" class="Bound">⊥</a> <a id="19313" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="19316" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19160" class="Bound">α</a> <a id="19318" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="19320" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19299" class="Bound">a</a><a id="19321" class="Symbol">)</a>
 <a id="19324" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19245" class="Function">⁺-is-subtype-of-positive-elements</a> <a id="19358" class="Symbol">=</a> <a id="19360" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="19367" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19367" class="Function">⁺-underlying-element</a> <a id="19388" class="Symbol">:</a> <a id="19390" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19392" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19160" class="Bound">α</a> <a id="19394" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="19397" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19184" class="Bound">h</a> <a id="19399" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="19401" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="19403" class="Symbol">→</a> <a id="19405" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19407" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19160" class="Bound">α</a> <a id="19409" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
 <a id="19412" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19367" class="Function">⁺-underlying-element</a> <a id="19433" class="Symbol">=</a> <a id="19435" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="19441" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19441" class="Function">to-⁺-＝</a> <a id="19448" class="Symbol">:</a> <a id="19450" class="Symbol">{</a><a id="19451" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19451" class="Bound">x</a> <a id="19453" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19453" class="Bound">y</a> <a id="19455" class="Symbol">:</a> <a id="19457" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19459" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19160" class="Bound">α</a> <a id="19461" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="19464" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19184" class="Bound">h</a> <a id="19466" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a> <a id="19468" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="19469" class="Symbol">}</a>
         <a id="19480" class="Symbol">→</a> <a id="19482" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19367" class="Function">⁺-underlying-element</a> <a id="19503" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19451" class="Bound">x</a> <a id="19505" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19507" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19367" class="Function">⁺-underlying-element</a> <a id="19528" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19453" class="Bound">y</a>
         <a id="19539" class="Symbol">→</a> <a id="19541" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19451" class="Bound">x</a> <a id="19543" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19545" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19453" class="Bound">y</a>
 <a id="19548" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19441" class="Function">to-⁺-＝</a> <a id="19555" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19555" class="Bound">e</a> <a id="19557" class="Symbol">=</a> <a id="19559" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="19572" class="Symbol">(</a><a id="19573" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="19589" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19160" class="Bound">α</a> <a id="19591" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19187" class="Bound">⊥</a><a id="19592" class="Symbol">)</a> <a id="19594" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19555" class="Bound">e</a>

<a id="19597" class="Markup">\end{code}</a><a id="19607" class="Background">

We record that any ordinal with a trichotomous least element is at
least as big as 𝟙ₒ.

</a><a id="19697" class="Markup">\begin{code}</a>

<a id="trichotomous-least-element-gives-𝟙ₒ-⊴"></a><a id="19711" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19711" class="Function">trichotomous-least-element-gives-𝟙ₒ-⊴</a> <a id="19749" class="Symbol">:</a> <a id="19751" class="Symbol">(</a><a id="19752" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19752" class="Bound">α</a> <a id="19754" class="Symbol">:</a> <a id="19756" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19764" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="19765" class="Symbol">)</a>
                                      <a id="19805" class="Symbol">→</a> <a id="19807" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="19838" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19752" class="Bound">α</a>
                                      <a id="19878" class="Symbol">→</a> <a id="19880" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="19883" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="19885" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19752" class="Bound">α</a>
<a id="19887" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19711" class="Function">trichotomous-least-element-gives-𝟙ₒ-⊴</a> <a id="19925" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19925" class="Bound">α</a> <a id="19927" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19927" class="Bound">h</a> <a id="19929" class="Symbol">=</a>
 <a id="19932" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="19944" class="Symbol">(</a><a id="19945" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="19948" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="19950" class="Symbol">)</a> <a id="19952" class="Symbol">(</a><a id="19953" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19925" class="Bound">α</a> <a id="19955" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">⁺[</a> <a id="19958" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19927" class="Bound">h</a> <a id="19960" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18895" class="Function Operator">]-part-of-decomposition</a><a id="19983" class="Symbol">)</a> <a id="19985" class="Symbol">(</a><a id="19986" href="Ordinals.AdditionProperties.html#4922" class="Function">+ₒ-left-⊴</a> <a id="19996" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="19999" class="Symbol">(</a><a id="20000" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19925" class="Bound">α</a> <a id="20002" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">⁺[</a> <a id="20005" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#19927" class="Bound">h</a> <a id="20007" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#18765" class="Function Operator">]</a><a id="20008" class="Symbol">))</a>

<a id="20012" class="Markup">\end{code}</a><a id="20022" class="Background">

Classically, any ordinal is either 𝟘ₒ, or it has a trichotomous least element.

</a><a id="20104" class="Markup">\begin{code}</a>

<a id="has-trichotomous-least-element-or-is-zero"></a><a id="20118" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20118" class="Function">has-trichotomous-least-element-or-is-zero</a> <a id="20160" class="Symbol">:</a> <a id="20162" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20170" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20172" class="Symbol">→</a> <a id="20174" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20176" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="20178" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="20180" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20118" class="Function">has-trichotomous-least-element-or-is-zero</a> <a id="20222" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20222" class="Bound">α</a> <a id="20224" class="Symbol">=</a>
 <a id="20227" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="20258" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20222" class="Bound">α</a> <a id="20260" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="20262" class="Symbol">(</a><a id="20263" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20222" class="Bound">α</a> <a id="20265" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20267" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="20269" class="Symbol">)</a>

<a id="Has-trichotomous-least-element-or-is-zero"></a><a id="20272" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20272" class="Function">Has-trichotomous-least-element-or-is-zero</a> <a id="20314" class="Symbol">:</a> <a id="20316" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20318" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="20320" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="20322" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20272" class="Function">Has-trichotomous-least-element-or-is-zero</a> <a id="20364" class="Symbol">{</a><a id="20365" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20365" class="Bound">𝓤</a><a id="20366" class="Symbol">}</a> <a id="20368" class="Symbol">=</a>
 <a id="20371" class="Symbol">(</a><a id="20372" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20372" class="Bound">α</a> <a id="20374" class="Symbol">:</a> <a id="20376" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20384" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20365" class="Bound">𝓤</a><a id="20385" class="Symbol">)</a> <a id="20387" class="Symbol">→</a> <a id="20389" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20118" class="Function">has-trichotomous-least-element-or-is-zero</a> <a id="20431" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20372" class="Bound">α</a>

<a id="EM-gives-Has-trichotomous-least-element-or-is-zero"></a><a id="20434" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20434" class="Function">EM-gives-Has-trichotomous-least-element-or-is-zero</a>
 <a id="20486" class="Symbol">:</a> <a id="20488" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a>
 <a id="20521" class="Symbol">→</a> <a id="20523" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="20526" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="20529" class="Symbol">→</a> <a id="20531" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20272" class="Function">Has-trichotomous-least-element-or-is-zero</a> <a id="20573" class="Symbol">{</a><a id="20574" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20575" class="Symbol">}</a>
<a id="20577" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20434" class="Function">EM-gives-Has-trichotomous-least-element-or-is-zero</a> <a id="20628" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20628" class="Bound">pt</a> <a id="20631" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20631" class="Bound">em</a> <a id="20634" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="20636" class="Symbol">=</a>
 <a id="20639" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21156" class="Function">II</a> <a id="20642" class="Symbol">(</a><a id="20643" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20631" class="Bound">em</a> <a id="20646" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="20648" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20650" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="20652" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="20654" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="20656" href="UF.PropTrunc.html#573" class="Function">∥∥-is-prop</a><a id="20666" class="Symbol">)</a>
  <a id="20670" class="Keyword">where</a>
   <a id="20679" class="Keyword">open</a> <a id="20684" class="Keyword">import</a> <a id="20691" href="Ordinals.WellOrderingTaboo.html" class="Module">Ordinals.WellOrderingTaboo</a> <a id="20718" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#941" class="Function">fe&#39;</a> <a id="20722" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#979" class="Function">pe</a>
   <a id="20728" class="Keyword">open</a> <a id="20733" href="Ordinals.WellOrderingTaboo.html#14069" class="Module">ClassicalWellOrder</a> <a id="20752" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20628" class="Bound">pt</a>
   <a id="20758" class="Keyword">open</a> <a id="20763" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="20787" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20628" class="Bound">pt</a>

   <a id="20794" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20794" class="Function">has-minimal</a> <a id="20806" class="Symbol">=</a> <a id="20808" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20810" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20810" class="Bound">x₀</a> <a id="20813" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20815" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20817" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="20819" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="20821" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20823" class="Symbol">((</a><a id="20825" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20825" class="Bound">x</a> <a id="20827" class="Symbol">:</a> <a id="20829" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20831" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="20833" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="20834" class="Symbol">)</a> <a id="20836" class="Symbol">→</a> <a id="20838" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20840" class="Symbol">(</a><a id="20841" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20825" class="Bound">x</a> <a id="20843" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="20846" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="20848" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="20850" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20810" class="Bound">x₀</a><a id="20852" class="Symbol">))</a>

   <a id="20859" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20859" class="Function">I</a> <a id="20861" class="Symbol">:</a> <a id="20863" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="20865" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20867" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="20869" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="20871" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="20873" class="Symbol">→</a> <a id="20875" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20794" class="Function">has-minimal</a>
   <a id="20890" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20859" class="Function">I</a> <a id="20892" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20892" class="Bound">i</a> <a id="20894" class="Symbol">=</a> <a id="20896" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="20900" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20945" class="Function">I&#39;</a> <a id="20903" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20905" class="Symbol">(λ</a> <a id="20908" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20908" class="Bound">x</a> <a id="20910" class="Symbol">→</a> <a id="20912" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="20916" class="Symbol">(</a><a id="20917" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="20921" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20945" class="Function">I&#39;</a><a id="20923" class="Symbol">)</a> <a id="20925" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20908" class="Bound">x</a> <a id="20927" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="20928" class="Symbol">)</a>
    <a id="20934" class="Keyword">where</a>
     <a id="20945" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20945" class="Function">I&#39;</a> <a id="20948" class="Symbol">:</a> <a id="20950" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20952" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20952" class="Bound">x₀</a> <a id="20955" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20957" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20959" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="20961" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="20963" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20965" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="20967" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="20969" class="Symbol">((</a><a id="20971" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20971" class="Bound">x</a> <a id="20973" class="Symbol">:</a> <a id="20975" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20977" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="20979" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="20980" class="Symbol">)</a> <a id="20982" class="Symbol">→</a> <a id="20984" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="20986" class="Symbol">→</a> <a id="20988" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20990" class="Symbol">(</a><a id="20991" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20971" class="Bound">x</a> <a id="20993" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="20996" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="20998" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21000" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20952" class="Bound">x₀</a><a id="21002" class="Symbol">))</a>
     <a id="21010" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20945" class="Function">I&#39;</a> <a id="21013" class="Symbol">=</a> <a id="21015" href="Ordinals.WellOrderingTaboo.html#17194" class="Function">well-order-gives-minimal</a> <a id="21040" class="Symbol">(</a><a id="21041" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="21058" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a><a id="21059" class="Symbol">)</a> <a id="21061" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20631" class="Bound">em</a> <a id="21064" class="Symbol">(</a><a id="21065" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="21081" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a><a id="21082" class="Symbol">)</a>
           <a id="21095" class="Symbol">(λ</a> <a id="21098" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21098" class="Bound">_</a> <a id="21100" class="Symbol">→</a> <a id="21102" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="21103" class="Symbol">)</a> <a id="21105" class="Symbol">(λ</a> <a id="21108" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21108" class="Bound">_</a> <a id="21110" class="Symbol">→</a> <a id="21112" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a><a id="21121" class="Symbol">)</a> <a id="21123" class="Symbol">(</a><a id="21124" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="21135" class="Symbol">(λ</a> <a id="21138" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21138" class="Bound">x</a> <a id="21140" class="Symbol">→</a> <a id="21142" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21138" class="Bound">x</a> <a id="21144" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21146" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="21147" class="Symbol">)</a> <a id="21149" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20892" class="Bound">i</a><a id="21150" class="Symbol">)</a>

   <a id="21156" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21156" class="Function">II</a> <a id="21159" class="Symbol">:</a> <a id="21161" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="21174" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="21176" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21178" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="21180" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21182" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="21184" class="Symbol">→</a> <a id="21186" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20118" class="Function">has-trichotomous-least-element-or-is-zero</a> <a id="21228" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a>
   <a id="21233" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21156" class="Function">II</a> <a id="21236" class="Symbol">(</a><a id="21237" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>  <a id="21242" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21242" class="Bound">i</a><a id="21243" class="Symbol">)</a> <a id="21245" class="Symbol">=</a> <a id="21247" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21251" class="Symbol">(</a><a id="21252" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21528" class="Function">x₀</a> <a id="21255" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                      <a id="21279" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21580" class="Function">τ</a> <a id="21281" class="Symbol">(</a><a id="21282" href="Ordinals.WellOrderingTaboo.html#16384" class="Function">classical-well-orders-are-uniquely-trichotomous</a>
                          <a id="21356" class="Symbol">(</a><a id="21357" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="21374" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a><a id="21375" class="Symbol">)</a>
                          <a id="21403" class="Symbol">(</a><a id="21404" href="Ordinals.WellOrderingTaboo.html#18410" class="Function">inductive-well-order-is-classical</a>
                            <a id="21466" class="Symbol">(</a><a id="21467" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="21484" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a><a id="21485" class="Symbol">)</a> <a id="21487" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20631" class="Bound">em</a> <a id="21490" class="Symbol">(</a><a id="21491" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="21507" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a><a id="21508" class="Symbol">))))</a>
    <a id="21517" class="Keyword">where</a>
     <a id="21528" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21528" class="Function">x₀</a> <a id="21531" class="Symbol">=</a> <a id="21533" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="21537" class="Symbol">(</a><a id="21538" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20859" class="Function">I</a> <a id="21540" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21242" class="Bound">i</a><a id="21541" class="Symbol">)</a>
     <a id="21548" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21548" class="Function">x₀-is-minimal</a> <a id="21562" class="Symbol">=</a> <a id="21564" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="21568" class="Symbol">(</a><a id="21569" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20859" class="Function">I</a> <a id="21571" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21242" class="Bound">i</a><a id="21572" class="Symbol">)</a>

     <a id="21580" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21580" class="Function">τ</a> <a id="21582" class="Symbol">:</a> <a id="21584" class="Symbol">((</a><a id="21586" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21586" class="Bound">x</a> <a id="21588" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21588" class="Bound">y</a> <a id="21590" class="Symbol">:</a> <a id="21592" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21594" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="21596" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21597" class="Symbol">)</a> <a id="21599" class="Symbol">→</a> <a id="21601" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="21614" class="Symbol">((</a><a id="21616" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21586" class="Bound">x</a> <a id="21618" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21621" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="21623" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21625" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21588" class="Bound">y</a><a id="21626" class="Symbol">)</a> <a id="21628" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21630" class="Symbol">(</a><a id="21631" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21586" class="Bound">x</a> <a id="21633" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21635" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21588" class="Bound">y</a><a id="21636" class="Symbol">)</a> <a id="21638" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21640" class="Symbol">(</a><a id="21641" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21588" class="Bound">y</a> <a id="21643" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21646" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="21648" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21650" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21586" class="Bound">x</a><a id="21651" class="Symbol">)))</a>
       <a id="21662" class="Symbol">→</a> <a id="21664" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#12142" class="Function">is-trichotomous-least</a> <a id="21686" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="21688" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21528" class="Function">x₀</a>
     <a id="21696" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21580" class="Function">τ</a> <a id="21698" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21698" class="Bound">σ</a> <a id="21700" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21700" class="Bound">x</a> <a id="21702" class="Symbol">=</a> <a id="21704" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21743" class="Function">κ</a> <a id="21706" class="Symbol">(</a><a id="21707" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="21714" class="Symbol">(</a><a id="21715" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21698" class="Bound">σ</a> <a id="21717" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21528" class="Function">x₀</a> <a id="21720" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21700" class="Bound">x</a><a id="21721" class="Symbol">))</a>
      <a id="21730" class="Keyword">where</a>
       <a id="21743" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21743" class="Function">κ</a> <a id="21745" class="Symbol">:</a> <a id="21747" class="Symbol">(</a><a id="21748" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21528" class="Function">x₀</a> <a id="21751" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21754" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="21756" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21758" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21700" class="Bound">x</a><a id="21759" class="Symbol">)</a> <a id="21761" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21763" class="Symbol">(</a><a id="21764" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21528" class="Function">x₀</a> <a id="21767" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21769" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21700" class="Bound">x</a><a id="21770" class="Symbol">)</a> <a id="21772" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21774" class="Symbol">(</a><a id="21775" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21700" class="Bound">x</a> <a id="21777" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21780" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="21782" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21784" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21528" class="Function">x₀</a><a id="21786" class="Symbol">)</a>
         <a id="21797" class="Symbol">→</a> <a id="21799" class="Symbol">(</a><a id="21800" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21528" class="Function">x₀</a> <a id="21803" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21805" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21700" class="Bound">x</a><a id="21806" class="Symbol">)</a> <a id="21808" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21810" class="Symbol">(</a><a id="21811" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21528" class="Function">x₀</a> <a id="21814" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="21817" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="21819" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="21821" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21700" class="Bound">x</a><a id="21822" class="Symbol">)</a>
       <a id="21831" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21743" class="Function">κ</a> <a id="21833" class="Symbol">(</a><a id="21834" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21838" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21838" class="Bound">u</a><a id="21839" class="Symbol">)</a>       <a id="21847" class="Symbol">=</a> <a id="21849" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21853" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21838" class="Bound">u</a>
       <a id="21862" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21743" class="Function">κ</a> <a id="21864" class="Symbol">(</a><a id="21865" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21869" class="Symbol">(</a><a id="21870" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21874" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21874" class="Bound">e</a><a id="21875" class="Symbol">))</a> <a id="21878" class="Symbol">=</a> <a id="21880" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21884" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21874" class="Bound">e</a>
       <a id="21893" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21743" class="Function">κ</a> <a id="21895" class="Symbol">(</a><a id="21896" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21900" class="Symbol">(</a><a id="21901" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21905" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21905" class="Bound">v</a><a id="21906" class="Symbol">))</a> <a id="21909" class="Symbol">=</a> <a id="21911" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="21918" class="Symbol">(</a><a id="21919" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21548" class="Function">x₀-is-minimal</a> <a id="21933" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21700" class="Bound">x</a> <a id="21935" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21905" class="Bound">v</a><a id="21936" class="Symbol">)</a>
   <a id="21941" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21156" class="Function">II</a> <a id="21944" class="Symbol">(</a><a id="21945" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21949" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21949" class="Bound">ni</a><a id="21951" class="Symbol">)</a> <a id="21953" class="Symbol">=</a> <a id="21955" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21959" class="Symbol">(</a><a id="21960" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="21970" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="21972" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
                       <a id="21998" class="Symbol">(</a><a id="21999" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="22004" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="22006" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="22009" class="Symbol">λ</a> <a id="22011" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#22011" class="Bound">x</a> <a id="22013" class="Symbol">→</a> <a id="22015" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="22022" class="Symbol">(</a><a id="22023" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#21949" class="Bound">ni</a> <a id="22026" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="22028" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#22011" class="Bound">x</a> <a id="22030" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="22031" class="Symbol">))</a>
                       <a id="22057" class="Symbol">(</a><a id="22058" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="22068" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="22071" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a> <a id="22073" class="Symbol">(</a><a id="22074" href="Ordinals.AdditionProperties.html#13009" class="Function">𝟘ₒ-least</a> <a id="22083" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#20634" class="Bound">α</a><a id="22084" class="Symbol">)))</a>

<a id="22089" class="Markup">\end{code}</a><a id="22099" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Exponentiation.index.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Exponentiation.index</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, Nicolai Kraus, Fredrik Nordvall Forsberg, Chuangjie Xu,
November 2023 — January 2025
With additions in April 2025, notably (9) below.

</a><a id="149" class="Markup">\begin{code}</a>

<a id="163" class="Symbol">{-#</a> <a id="167" class="Keyword">OPTIONS</a> <a id="175" class="Pragma">--safe</a> <a id="182" class="Pragma">--without-K</a> <a id="194" class="Symbol">#-}</a>

<a id="199" class="Keyword">module</a> <a id="206" href="Ordinals.Exponentiation.index.html" class="Module">Ordinals.Exponentiation.index</a> <a id="236" class="Keyword">where</a>

<a id="243" class="Markup">\end{code}</a><a id="253" class="Background">

OVERVIEW
========

1.  Specification of ordinal exponentiation.
2.  An abstract construction of ordinal exponentiation using suprema of
    ordinals.
3.  A concrete construction of ordinal exponentiation using decreasing lists.
4.  Direct proofs of a few properties of the concrete construction of
    exponentiation, including that the construction meets the specification.
5.  Relating the abstract and concrete constructions with an equivalence for
    base ordinals with a trichotomous least element.
6.  Properties of both the abstract and concrete constructions (via transport
    and the above equivalence).
7.  Auxiliary result that an ordinal α has a trichotomous least element if and
    only if it can be decomposed as 𝟙ₒ +ₒ α&#39; for a necessarily unique ordinal α&#39;.
8.  Constructive taboos involving ordinal exponentiation.
9.  An implementation of Robin Grayson&#39;s variant of the decreasing list
    construction of exponentials and a proof that it is not, in general, an
    ordinal.
10. Miscellaneous properties of exponentiation.

</a><a id="1299" class="Markup">\begin{code}</a>

<a id="1313" class="Keyword">import</a> <a id="1320" href="Ordinals.Exponentiation.Specification.html" class="Module">Ordinals.Exponentiation.Specification</a>                     <a id="1378" class="Comment">-- (1)</a>
<a id="1385" class="Keyword">import</a> <a id="1392" href="Ordinals.Exponentiation.Supremum.html" class="Module">Ordinals.Exponentiation.Supremum</a>                          <a id="1450" class="Comment">-- (2)</a>
<a id="1457" class="Keyword">import</a> <a id="1464" href="Ordinals.Exponentiation.DecreasingList.html" class="Module">Ordinals.Exponentiation.DecreasingList</a>                    <a id="1522" class="Comment">-- (3)</a>
<a id="1529" class="Keyword">import</a> <a id="1536" href="Ordinals.Exponentiation.DecreasingListProperties-Concrete.html" class="Module">Ordinals.Exponentiation.DecreasingListProperties-Concrete</a> <a id="1594" class="Comment">-- (4)</a>
<a id="1601" class="Keyword">import</a> <a id="1608" href="Ordinals.Exponentiation.RelatingConstructions.html" class="Module">Ordinals.Exponentiation.RelatingConstructions</a>             <a id="1666" class="Comment">-- (5)</a>
<a id="1673" class="Keyword">import</a> <a id="1680" href="Ordinals.Exponentiation.PropertiesViaTransport.html" class="Module">Ordinals.Exponentiation.PropertiesViaTransport</a>            <a id="1738" class="Comment">-- (6)</a>
<a id="1745" class="Keyword">import</a> <a id="1752" href="Ordinals.Exponentiation.TrichotomousLeastElement.html" class="Module">Ordinals.Exponentiation.TrichotomousLeastElement</a>          <a id="1810" class="Comment">-- (7)</a>
<a id="1817" class="Keyword">import</a> <a id="1824" href="Ordinals.Exponentiation.Taboos.html" class="Module">Ordinals.Exponentiation.Taboos</a>                            <a id="1882" class="Comment">-- (8)</a>
<a id="1889" class="Keyword">import</a> <a id="1896" href="Ordinals.Exponentiation.Grayson.html" class="Module">Ordinals.Exponentiation.Grayson</a>                           <a id="1954" class="Comment">-- (9)</a>
<a id="1961" class="Keyword">import</a> <a id="1968" href="Ordinals.Exponentiation.Miscellaneous.html" class="Module">Ordinals.Exponentiation.Miscellaneous</a>                     <a id="2026" class="Comment">-- (10)</a>

<a id="2035" class="Markup">\end{code}</a><a id="2045" class="Background">

The following file acts as an index for the paper &quot;Ordinal Exponentiation in
Homotopy Type Theory&quot;.

</a><a id="2148" class="Markup">\begin{code}</a>

<a id="2162" class="Keyword">import</a> <a id="2169" href="Ordinals.Exponentiation.Paper.html" class="Module">Ordinals.Exponentiation.Paper</a>

<a id="2200" class="Markup">\end{code}</a><a id="2210" class="Background">

And the following file acts as an index for the paper &quot;Constructive Ordinal
Exponentiation&quot;.

</a><a id="2306" class="Markup">\begin{code}</a>

<a id="2320" class="Keyword">import</a> <a id="2327" href="Ordinals.Exponentiation.PaperJournal.html" class="Module">Ordinals.Exponentiation.PaperJournal</a>

<a id="2365" class="Markup">\end{code}</a><a id="2375" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Fin.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Fin</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Alice Laroche, 25th September 2023
With additions by Fredrik Nordvall Forsberg on 9 October 2025

Fin n is an ordinal

</a><a id="120" class="Markup">\begin{code}</a>

<a id="134" class="Symbol">{-#</a> <a id="138" class="Keyword">OPTIONS</a> <a id="146" class="Pragma">--safe</a> <a id="153" class="Pragma">--without-K</a> <a id="165" class="Pragma">--lossy-unification</a> <a id="185" class="Symbol">#-}</a>

<a id="190" class="Keyword">module</a> <a id="197" href="Ordinals.Fin.html" class="Module">Ordinals.Fin</a> <a id="210" class="Keyword">where</a>

<a id="217" class="Keyword">open</a> <a id="222" class="Keyword">import</a> <a id="229" href="Fin.Embeddings.html" class="Module">Fin.Embeddings</a>
<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Fin.Order.html" class="Module">Fin.Order</a>
<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Fin.Type.html" class="Module">Fin.Type</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="312" class="Keyword">hiding</a> <a id="319" class="Symbol">(</a><a id="320" href="MLTT.NaturalNumbers.html#266" class="Function Operator">_^_</a><a id="323" class="Symbol">)</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="358" class="Keyword">open</a> <a id="363" class="Keyword">import</a> <a id="370" href="Naturals.Addition.html" class="Module">Naturals.Addition</a> <a id="388" class="Keyword">renaming</a> <a id="397" class="Symbol">(</a><a id="398" href="Naturals.Addition.html#227" class="Primitive Operator">_+_</a> <a id="402" class="Symbol">to</a> <a id="405" class="Primitive Operator">_+ℕ_</a><a id="409" class="Symbol">)</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Naturals.Multiplication.html" class="Module">Naturals.Multiplication</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Naturals.Exponentiation.html" class="Module">Naturals.Exponentiation</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="598" class="Keyword">open</a> <a id="603" class="Keyword">import</a> <a id="610" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="UF.Base.html" class="Module">UF.Base</a>
<a id="644" class="Keyword">open</a> <a id="649" class="Keyword">import</a> <a id="656" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="687" class="Keyword">open</a> <a id="692" class="Keyword">import</a> <a id="699" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="712" class="Keyword">open</a> <a id="717" class="Keyword">import</a> <a id="724" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="739" class="Keyword">import</a> <a id="746" href="Naturals.Order.html" class="Module">Naturals.Order</a> <a id="761" class="Symbol">as</a> <a id="764" class="Module">ℕ</a>

<a id="&lt;-is-prop-valued"></a><a id="767" href="Ordinals.Fin.html#767" class="Function">&lt;-is-prop-valued</a> <a id="784" class="Symbol">:</a> <a id="786" class="Symbol">(</a><a id="787" href="Ordinals.Fin.html#787" class="Bound">n</a> <a id="789" class="Symbol">:</a> <a id="791" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="792" class="Symbol">)</a> <a id="794" class="Symbol">→</a> <a id="796" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="811" class="Symbol">{</a><a id="812" class="Argument">X</a> <a id="814" class="Symbol">=</a> <a id="816" href="Fin.Type.html#157" class="Function">Fin</a> <a id="820" href="Ordinals.Fin.html#787" class="Bound">n</a><a id="821" class="Symbol">}</a> <a id="823" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a>
<a id="827" href="Ordinals.Fin.html#767" class="Function">&lt;-is-prop-valued</a> <a id="844" href="Ordinals.Fin.html#844" class="Bound">n</a> <a id="846" href="Ordinals.Fin.html#846" class="Bound">i</a> <a id="848" href="Ordinals.Fin.html#848" class="Bound">j</a> <a id="850" class="Symbol">=</a> <a id="852" href="Naturals.Order.html#4807" class="Function">ℕ.&lt;-is-prop-valued</a> <a id="871" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="873" href="Ordinals.Fin.html#846" class="Bound">i</a> <a id="875" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a> <a id="877" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="879" href="Ordinals.Fin.html#848" class="Bound">j</a> <a id="881" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a>

<a id="&lt;-is-well-founded"></a><a id="884" href="Ordinals.Fin.html#884" class="Function">&lt;-is-well-founded</a> <a id="902" class="Symbol">:</a> <a id="904" class="Symbol">(</a><a id="905" href="Ordinals.Fin.html#905" class="Bound">n</a> <a id="907" class="Symbol">:</a> <a id="909" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="910" class="Symbol">)</a> <a id="912" class="Symbol">→</a> <a id="914" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="930" class="Symbol">{</a><a id="931" class="Argument">X</a> <a id="933" class="Symbol">=</a> <a id="935" href="Fin.Type.html#157" class="Function">Fin</a> <a id="939" href="Ordinals.Fin.html#905" class="Bound">n</a><a id="940" class="Symbol">}</a> <a id="942" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a>
<a id="946" href="Ordinals.Fin.html#884" class="Function">&lt;-is-well-founded</a> <a id="964" href="Ordinals.Fin.html#964" class="Bound">n</a> <a id="966" href="Ordinals.Fin.html#966" class="Bound">i</a> <a id="968" class="Symbol">=</a> <a id="970" href="Ordinals.Fin.html#1016" class="Function">recurs</a> <a id="977" class="Symbol">(</a><a id="978" href="Naturals.Order.html#5684" class="Function">ℕ.&lt;-is-well-founded</a> <a id="998" class="Symbol">(</a><a id="999" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="1001" href="Ordinals.Fin.html#966" class="Bound">i</a> <a id="1003" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a><a id="1004" class="Symbol">))</a>
 <a id="1008" class="Keyword">where</a>
  <a id="1016" href="Ordinals.Fin.html#1016" class="Function">recurs</a> <a id="1023" class="Symbol">:</a> <a id="1025" class="Symbol">{</a><a id="1026" href="Ordinals.Fin.html#1026" class="Bound">i</a> <a id="1028" class="Symbol">:</a> <a id="1030" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1034" href="Ordinals.Fin.html#964" class="Bound">n</a><a id="1035" class="Symbol">}</a>
         <a id="1046" class="Symbol">→</a> <a id="1048" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="1062" class="Symbol">{</a><a id="1063" class="Argument">X</a> <a id="1065" class="Symbol">=</a> <a id="1067" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1068" class="Symbol">}</a> <a id="1070" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="1077" href="Ordinals.Fin.html#1026" class="Bound">i</a> <a id="1079" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a><a id="1080" class="Symbol">)</a>
         <a id="1091" class="Symbol">→</a> <a id="1093" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="1107" class="Symbol">{</a><a id="1108" class="Argument">X</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1116" href="Ordinals.Fin.html#964" class="Bound">n</a><a id="1117" class="Symbol">}</a> <a id="1119" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a> <a id="1123" href="Ordinals.Fin.html#1026" class="Bound">i</a>
  <a id="1127" href="Ordinals.Fin.html#1016" class="Function">recurs</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="1139" href="Ordinals.Fin.html#1139" class="Bound">rec₁</a><a id="1143" class="Symbol">)</a> <a id="1145" class="Symbol">=</a> <a id="1147" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="1151" class="Symbol">(λ</a> <a id="1154" href="Ordinals.Fin.html#1154" class="Bound">j</a> <a id="1156" href="Ordinals.Fin.html#1156" class="Bound">r</a> <a id="1158" class="Symbol">→</a> <a id="1160" href="Ordinals.Fin.html#1016" class="Function">recurs</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Ordinals.Fin.html#1139" class="Bound">rec₁</a> <a id="1173" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="1175" href="Ordinals.Fin.html#1154" class="Bound">j</a> <a id="1177" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a> <a id="1179" href="Ordinals.Fin.html#1156" class="Bound">r</a><a id="1180" class="Symbol">))</a>

<a id="&lt;-is-extensional"></a><a id="1184" href="Ordinals.Fin.html#1184" class="Function">&lt;-is-extensional</a> <a id="1201" class="Symbol">:</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Ordinals.Fin.html#1204" class="Bound">n</a> <a id="1206" class="Symbol">:</a> <a id="1208" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="1228" class="Symbol">{</a><a id="1229" class="Argument">X</a> <a id="1231" class="Symbol">=</a> <a id="1233" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1237" href="Ordinals.Fin.html#1204" class="Bound">n</a><a id="1238" class="Symbol">}</a> <a id="1240" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a>
<a id="1244" href="Ordinals.Fin.html#1184" class="Function">&lt;-is-extensional</a> <a id="1261" class="Number">0</a> <a id="1263" href="Ordinals.Fin.html#1263" class="Bound">x</a> <a id="1265" href="Ordinals.Fin.html#1265" class="Bound">y</a> <a id="1267" href="Ordinals.Fin.html#1267" class="Bound">i≼j</a> <a id="1271" href="Ordinals.Fin.html#1271" class="Bound">j≼i</a> <a id="1275" class="Symbol">=</a> <a id="1277" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1284" href="Ordinals.Fin.html#1263" class="Bound">x</a>
<a id="1286" href="Ordinals.Fin.html#1184" class="Function">&lt;-is-extensional</a> <a id="1303" class="Symbol">(</a><a id="1304" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1309" href="Ordinals.Fin.html#1309" class="Bound">n</a><a id="1310" class="Symbol">)</a> <a id="1312" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="1314" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="1316" href="Ordinals.Fin.html#1316" class="Bound">i≼j</a> <a id="1320" href="Ordinals.Fin.html#1320" class="Bound">j≼i</a> <a id="1324" class="Symbol">=</a> <a id="1326" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1331" href="Ordinals.Fin.html#1184" class="Function">&lt;-is-extensional</a> <a id="1348" class="Symbol">(</a><a id="1349" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1354" href="Ordinals.Fin.html#1354" class="Bound">n</a><a id="1355" class="Symbol">)</a> <a id="1357" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1364" href="Ordinals.Fin.html#1364" class="Bound">x</a><a id="1365" class="Symbol">)</a> <a id="1367" href="Ordinals.Fin.html#1367" class="Bound">i≼j</a> <a id="1371" href="Ordinals.Fin.html#1371" class="Bound">j≼i</a> <a id="1375" class="Symbol">=</a> <a id="1377" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Ordinals.Fin.html#1371" class="Bound">j≼i</a> <a id="1389" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="1391" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="1392" class="Symbol">)</a>
<a id="1394" href="Ordinals.Fin.html#1184" class="Function">&lt;-is-extensional</a> <a id="1411" class="Symbol">(</a><a id="1412" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1417" href="Ordinals.Fin.html#1417" class="Bound">n</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1425" href="Ordinals.Fin.html#1425" class="Bound">i</a><a id="1426" class="Symbol">)</a> <a id="1428" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="1430" href="Ordinals.Fin.html#1430" class="Bound">i≼j</a> <a id="1434" href="Ordinals.Fin.html#1434" class="Bound">j≼i</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1447" class="Symbol">(</a><a id="1448" href="Ordinals.Fin.html#1430" class="Bound">i≼j</a> <a id="1452" href="Fin.Type.html#635" class="InductiveConstructor">𝟎</a> <a id="1454" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="1455" class="Symbol">)</a>
<a id="1457" href="Ordinals.Fin.html#1184" class="Function">&lt;-is-extensional</a> <a id="1474" class="Symbol">(</a><a id="1475" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1480" href="Ordinals.Fin.html#1480" class="Bound">n</a><a id="1481" class="Symbol">)</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1488" href="Ordinals.Fin.html#1488" class="Bound">i</a><a id="1489" class="Symbol">)</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1496" href="Ordinals.Fin.html#1496" class="Bound">j</a><a id="1497" class="Symbol">)</a> <a id="1499" href="Ordinals.Fin.html#1499" class="Bound">i≼j</a> <a id="1503" href="Ordinals.Fin.html#1503" class="Bound">j≼i</a> <a id="1507" class="Symbol">=</a>
 <a id="1510" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1513" href="Fin.Type.html#657" class="InductiveConstructor">suc</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Ordinals.Fin.html#1184" class="Function">&lt;-is-extensional</a> <a id="1535" href="Ordinals.Fin.html#1480" class="Bound">n</a> <a id="1537" href="Ordinals.Fin.html#1488" class="Bound">i</a> <a id="1539" href="Ordinals.Fin.html#1496" class="Bound">j</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Ordinals.Fin.html#1499" class="Bound">i≼j</a> <a id="1546" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1548" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">(</a><a id="1554" href="Ordinals.Fin.html#1503" class="Bound">j≼i</a> <a id="1558" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1560" href="Fin.Type.html#657" class="InductiveConstructor">suc</a><a id="1563" class="Symbol">))</a>

<a id="&lt;-trans"></a><a id="1567" href="Ordinals.Fin.html#1567" class="Function">&lt;-trans</a> <a id="1575" class="Symbol">:</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Ordinals.Fin.html#1578" class="Bound">n</a> <a id="1580" class="Symbol">:</a> <a id="1582" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1583" class="Symbol">)</a> <a id="1585" class="Symbol">→</a> <a id="1587" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="1601" class="Symbol">{</a><a id="1602" class="Argument">X</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1610" href="Ordinals.Fin.html#1578" class="Bound">n</a><a id="1611" class="Symbol">}</a> <a id="1613" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a>
<a id="1617" href="Ordinals.Fin.html#1567" class="Function">&lt;-trans</a> <a id="1625" href="Ordinals.Fin.html#1625" class="Bound">n</a> <a id="1627" href="Ordinals.Fin.html#1627" class="Bound">i</a> <a id="1629" href="Ordinals.Fin.html#1629" class="Bound">j</a> <a id="1631" href="Ordinals.Fin.html#1631" class="Bound">k</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="Naturals.Order.html#5007" class="Function">ℕ.&lt;-trans</a> <a id="1645" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="1647" href="Ordinals.Fin.html#1627" class="Bound">i</a> <a id="1649" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a> <a id="1651" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="1653" href="Ordinals.Fin.html#1629" class="Bound">j</a> <a id="1655" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a> <a id="1657" href="Fin.Embeddings.html#377" class="Function Operator">⟦</a> <a id="1659" href="Ordinals.Fin.html#1631" class="Bound">k</a> <a id="1661" href="Fin.Embeddings.html#377" class="Function Operator">⟧</a>

<a id="&lt;-is-well-order"></a><a id="1664" href="Ordinals.Fin.html#1664" class="Function">&lt;-is-well-order</a> <a id="1680" class="Symbol">:</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Ordinals.Fin.html#1683" class="Bound">n</a> <a id="1685" class="Symbol">:</a> <a id="1687" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1688" class="Symbol">)</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="1706" class="Symbol">{</a><a id="1707" class="Argument">X</a> <a id="1709" class="Symbol">=</a> <a id="1711" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1715" href="Ordinals.Fin.html#1683" class="Bound">n</a><a id="1716" class="Symbol">}</a> <a id="1718" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a>
<a id="1722" href="Ordinals.Fin.html#1664" class="Function">&lt;-is-well-order</a> <a id="1738" href="Ordinals.Fin.html#1738" class="Bound">n</a> <a id="1740" class="Symbol">=</a> <a id="1742" href="Ordinals.Fin.html#767" class="Function">&lt;-is-prop-valued</a> <a id="1759" href="Ordinals.Fin.html#1738" class="Bound">n</a>
                  <a id="1779" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1781" href="Ordinals.Fin.html#884" class="Function">&lt;-is-well-founded</a> <a id="1799" href="Ordinals.Fin.html#1738" class="Bound">n</a>
                  <a id="1819" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1821" href="Ordinals.Fin.html#1184" class="Function">&lt;-is-extensional</a> <a id="1838" href="Ordinals.Fin.html#1738" class="Bound">n</a>
                  <a id="1858" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1860" href="Ordinals.Fin.html#1567" class="Function">&lt;-trans</a> <a id="1868" href="Ordinals.Fin.html#1738" class="Bound">n</a>

<a id="Fin-ordinal"></a><a id="1871" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1883" class="Symbol">:</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Ordinals.Fin.html#1886" class="Bound">n</a> <a id="1888" class="Symbol">:</a> <a id="1890" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1891" class="Symbol">)</a> <a id="1893" class="Symbol">→</a> <a id="1895" href="Ordinals.Type.html#666" class="Function">Ord</a>
<a id="1899" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1911" href="Ordinals.Fin.html#1911" class="Bound">n</a> <a id="1913" class="Symbol">=</a> <a id="1915" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1919" href="Ordinals.Fin.html#1911" class="Bound">n</a> <a id="1921" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1923" href="Notation.Order.html#272" class="Field Operator">_&lt;_</a> <a id="1927" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1929" href="Ordinals.Fin.html#1664" class="Function">&lt;-is-well-order</a> <a id="1945" href="Ordinals.Fin.html#1911" class="Bound">n</a>

<a id="1948" class="Markup">\end{code}</a><a id="1958" class="Background">

Added 9 October 2025 by Fredrik Nordvall Forsberg.

The construction of finite ordinals, from natural numbers to ordinals, preserves
many arithmetical operations.

</a><a id="2124" class="Markup">\begin{code}</a>

<a id="2138" class="Keyword">module</a> <a id="2145" href="Ordinals.Fin.html#2145" class="Module">_</a> <a id="2147" class="Symbol">(</a><a id="2148" href="Ordinals.Fin.html#2148" class="Bound">ua</a> <a id="2151" class="Symbol">:</a> <a id="2153" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="2163" class="Symbol">)</a> <a id="2165" class="Keyword">where</a>

 <a id="2173" class="Keyword">private</a>
  <a id="2183" href="Ordinals.Fin.html#2183" class="Function">fe</a> <a id="2186" class="Symbol">:</a> <a id="2188" href="UF.FunExt.html#996" class="Function">FunExt</a>
  <a id="2197" href="Ordinals.Fin.html#2183" class="Function">fe</a> <a id="2200" class="Symbol">=</a> <a id="2202" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="2226" href="Ordinals.Fin.html#2148" class="Bound">ua</a>

  <a id="2232" href="Ordinals.Fin.html#2232" class="Function">fe&#39;</a> <a id="2236" class="Symbol">:</a> <a id="2238" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
  <a id="2248" href="Ordinals.Fin.html#2232" class="Function">fe&#39;</a> <a id="2252" class="Symbol">{</a><a id="2253" href="Ordinals.Fin.html#2253" class="Bound">𝓤</a><a id="2254" class="Symbol">}</a> <a id="2256" class="Symbol">{</a><a id="2257" href="Ordinals.Fin.html#2257" class="Bound">𝓥</a><a id="2258" class="Symbol">}</a> <a id="2260" class="Symbol">=</a> <a id="2262" href="Ordinals.Fin.html#2183" class="Function">fe</a> <a id="2265" href="Ordinals.Fin.html#2253" class="Bound">𝓤</a> <a id="2267" href="Ordinals.Fin.html#2257" class="Bound">𝓥</a>

 <a id="2271" class="Keyword">open</a> <a id="2276" class="Keyword">import</a> <a id="2283" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="2303" href="Ordinals.Fin.html#2183" class="Function">fe</a>
 <a id="2307" class="Keyword">open</a> <a id="2312" class="Keyword">import</a> <a id="2319" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="2347" href="Ordinals.Fin.html#2148" class="Bound">ua</a>
 <a id="2351" class="Keyword">open</a> <a id="2356" class="Keyword">import</a> <a id="2363" href="Ordinals.MultiplicationProperties.html" class="Module">Ordinals.MultiplicationProperties</a> <a id="2397" href="Ordinals.Fin.html#2148" class="Bound">ua</a>
 <a id="2401" class="Keyword">open</a> <a id="2406" class="Keyword">import</a> <a id="2413" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="2440" href="Ordinals.Fin.html#2148" class="Bound">ua</a>

 <a id="2445" href="Ordinals.Fin.html#2445" class="Function">Fin-ordinal-zero</a> <a id="2462" class="Symbol">:</a> <a id="2464" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2476" class="Number">0</a> <a id="2478" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2480" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
 <a id="2484" href="Ordinals.Fin.html#2445" class="Function">Fin-ordinal-zero</a> <a id="2501" class="Symbol">=</a>
  <a id="2505" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="2513" class="Symbol">(</a><a id="2514" href="Ordinals.Fin.html#2148" class="Bound">ua</a> <a id="2517" class="Symbol">_)</a> <a id="2520" href="Ordinals.Fin.html#2232" class="Function">fe&#39;</a> <a id="2524" class="Symbol">(</a><a id="2525" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2537" class="Number">0</a><a id="2538" class="Symbol">)</a> <a id="2540" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
          <a id="2553" class="Symbol">(</a><a id="2554" href="MLTT.Pi.html#444" class="Function">id</a> <a id="2557" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="2560" class="Symbol">(λ</a> <a id="2563" href="Ordinals.Fin.html#2563" class="Bound">x</a> <a id="2565" href="Ordinals.Fin.html#2565" class="Bound">y</a> <a id="2567" href="Ordinals.Fin.html#2567" class="Bound">l</a> <a id="2569" class="Symbol">→</a> <a id="2571" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2578" href="Ordinals.Fin.html#2563" class="Bound">x</a><a id="2579" class="Symbol">)</a> <a id="2581" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2583" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="2595" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="2597" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2599" class="Symbol">(λ</a> <a id="2602" href="Ordinals.Fin.html#2602" class="Bound">x</a> <a id="2604" href="Ordinals.Fin.html#2604" class="Bound">y</a> <a id="2606" href="Ordinals.Fin.html#2606" class="Bound">l</a> <a id="2608" class="Symbol">→</a> <a id="2610" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2617" href="Ordinals.Fin.html#2602" class="Bound">x</a><a id="2618" class="Symbol">))</a>

 <a id="2623" href="Ordinals.Fin.html#2623" class="Function">Fin-ordinal-succ</a> <a id="2640" class="Symbol">:</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Ordinals.Fin.html#2643" class="Bound">n</a> <a id="2645" class="Symbol">:</a> <a id="2647" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2648" class="Symbol">)</a> <a id="2650" class="Symbol">→</a> <a id="2652" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2664" class="Symbol">(</a><a id="2665" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2670" href="Ordinals.Fin.html#2643" class="Bound">n</a><a id="2671" class="Symbol">)</a> <a id="2673" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2675" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2678" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2681" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2693" href="Ordinals.Fin.html#2643" class="Bound">n</a>
 <a id="2696" href="Ordinals.Fin.html#2623" class="Function">Fin-ordinal-succ</a> <a id="2713" href="Ordinals.Fin.html#2713" class="Bound">n</a> <a id="2715" class="Symbol">=</a> <a id="2717" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="2725" class="Symbol">(</a><a id="2726" href="Ordinals.Fin.html#2148" class="Bound">ua</a> <a id="2729" class="Symbol">_)</a> <a id="2732" href="Ordinals.Fin.html#2232" class="Function">fe&#39;</a> <a id="2736" href="Ordinals.Fin.html#2771" class="Function">α</a> <a id="2738" href="Ordinals.Fin.html#2799" class="Function">β</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Ordinals.Fin.html#2827" class="Function">f</a> <a id="2743" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2745" href="Ordinals.Fin.html#3639" class="Function">f-order-equiv</a><a id="2758" class="Symbol">)</a>
  <a id="2762" class="Keyword">where</a>
   <a id="2771" href="Ordinals.Fin.html#2771" class="Function">α</a> <a id="2773" class="Symbol">=</a> <a id="2775" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2787" class="Symbol">(</a><a id="2788" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2793" href="Ordinals.Fin.html#2713" class="Bound">n</a><a id="2794" class="Symbol">)</a>
   <a id="2799" href="Ordinals.Fin.html#2799" class="Function">β</a> <a id="2801" class="Symbol">=</a> <a id="2803" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2806" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2809" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2821" href="Ordinals.Fin.html#2713" class="Bound">n</a>

   <a id="2827" href="Ordinals.Fin.html#2827" class="Function">f</a> <a id="2829" class="Symbol">:</a> <a id="2831" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2835" href="Ordinals.Fin.html#2713" class="Bound">n</a> <a id="2837" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2839" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2845" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2847" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2851" href="Ordinals.Fin.html#2713" class="Bound">n</a>
   <a id="2856" href="Ordinals.Fin.html#2827" class="Function">f</a> <a id="2858" class="Symbol">=</a> <a id="2860" href="MLTT.Plus-Properties.html#279" class="Function">+-commutative</a>

   <a id="2878" href="Ordinals.Fin.html#2878" class="Function">f-equiv</a> <a id="2886" class="Symbol">:</a> <a id="2888" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2897" href="Ordinals.Fin.html#2827" class="Function">f</a>
   <a id="2902" href="Ordinals.Fin.html#2878" class="Function">f-equiv</a> <a id="2910" class="Symbol">=</a> <a id="2912" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="2929" href="Ordinals.Fin.html#2827" class="Function">f</a> <a id="2931" class="Symbol">(</a><a id="2932" href="Ordinals.Fin.html#2958" class="Function">g</a> <a id="2934" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2936" href="Ordinals.Fin.html#3013" class="Function">ε</a> <a id="2938" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2940" href="Ordinals.Fin.html#3086" class="Function">η</a><a id="2941" class="Symbol">)</a>
    <a id="2947" class="Keyword">where</a>
     <a id="2958" href="Ordinals.Fin.html#2958" class="Function">g</a> <a id="2960" class="Symbol">:</a> <a id="2962" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2964" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2966" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2970" href="Ordinals.Fin.html#2713" class="Bound">n</a> <a id="2972" class="Symbol">→</a> <a id="2974" href="Fin.Type.html#157" class="Function">Fin</a> <a id="2978" href="Ordinals.Fin.html#2713" class="Bound">n</a> <a id="2980" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2982" href="MLTT.Unit.html#129" class="Record">𝟙</a>
     <a id="2989" href="Ordinals.Fin.html#2958" class="Function">g</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="MLTT.Plus-Properties.html#279" class="Function">+-commutative</a>

     <a id="3013" href="Ordinals.Fin.html#3013" class="Function">ε</a> <a id="3015" class="Symbol">:</a> <a id="3017" class="Symbol">∀</a> <a id="3019" href="Ordinals.Fin.html#3019" class="Bound">x</a> <a id="3021" class="Symbol">→</a> <a id="3023" href="Ordinals.Fin.html#2958" class="Function">g</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Ordinals.Fin.html#2827" class="Function">f</a> <a id="3028" href="Ordinals.Fin.html#3019" class="Bound">x</a><a id="3029" class="Symbol">)</a> <a id="3031" href="MLTT.Id.html#193" class="Datatype Operator">＝</a>  <a id="3034" href="Ordinals.Fin.html#3019" class="Bound">x</a>
     <a id="3041" href="Ordinals.Fin.html#3013" class="Function">ε</a> <a id="3043" class="Symbol">(</a><a id="3044" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3048" href="Ordinals.Fin.html#3048" class="Bound">x</a><a id="3049" class="Symbol">)</a> <a id="3051" class="Symbol">=</a> <a id="3053" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="3063" href="Ordinals.Fin.html#3013" class="Function">ε</a> <a id="3065" class="Symbol">(</a><a id="3066" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3070" href="Ordinals.Fin.html#3070" class="Bound">x</a><a id="3071" class="Symbol">)</a> <a id="3073" class="Symbol">=</a> <a id="3075" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

     <a id="3086" href="Ordinals.Fin.html#3086" class="Function">η</a> <a id="3088" class="Symbol">:</a> <a id="3090" class="Symbol">∀</a> <a id="3092" href="Ordinals.Fin.html#3092" class="Bound">x</a> <a id="3094" class="Symbol">→</a> <a id="3096" href="Ordinals.Fin.html#2827" class="Function">f</a> <a id="3098" class="Symbol">(</a><a id="3099" href="Ordinals.Fin.html#2958" class="Function">g</a> <a id="3101" href="Ordinals.Fin.html#3092" class="Bound">x</a><a id="3102" class="Symbol">)</a> <a id="3104" href="MLTT.Id.html#193" class="Datatype Operator">＝</a>  <a id="3107" href="Ordinals.Fin.html#3092" class="Bound">x</a>
     <a id="3114" href="Ordinals.Fin.html#3086" class="Function">η</a> <a id="3116" class="Symbol">(</a><a id="3117" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3121" href="Ordinals.Fin.html#3121" class="Bound">x</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">=</a> <a id="3126" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="3136" href="Ordinals.Fin.html#3086" class="Function">η</a> <a id="3138" class="Symbol">(</a><a id="3139" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3143" href="Ordinals.Fin.html#3143" class="Bound">x</a><a id="3144" class="Symbol">)</a> <a id="3146" class="Symbol">=</a> <a id="3148" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="3157" href="Ordinals.Fin.html#3157" class="Function">f-order-preserving</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="3198" href="Ordinals.Fin.html#2771" class="Function">α</a> <a id="3200" href="Ordinals.Fin.html#2799" class="Function">β</a> <a id="3202" href="Ordinals.Fin.html#2827" class="Function">f</a>
   <a id="3207" href="Ordinals.Fin.html#3157" class="Function">f-order-preserving</a> <a id="3226" class="Symbol">(</a><a id="3227" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3231" href="Ordinals.Fin.html#3231" class="Bound">n</a><a id="3232" class="Symbol">)</a> <a id="3234" class="Symbol">(</a><a id="3235" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3239" href="Ordinals.Fin.html#3239" class="Bound">m</a><a id="3240" class="Symbol">)</a> <a id="3242" href="Ordinals.Fin.html#3242" class="Bound">l</a> <a id="3244" class="Symbol">=</a> <a id="3246" href="Ordinals.Fin.html#3242" class="Bound">l</a>
   <a id="3251" href="Ordinals.Fin.html#3157" class="Function">f-order-preserving</a> <a id="3270" class="Symbol">(</a><a id="3271" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3275" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3276" class="Symbol">)</a> <a id="3278" class="Symbol">(</a><a id="3279" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3283" href="Ordinals.Fin.html#3283" class="Bound">m</a><a id="3284" class="Symbol">)</a> <a id="3286" href="Ordinals.Fin.html#3286" class="Bound">l</a> <a id="3288" class="Symbol">=</a> <a id="3290" href="Ordinals.Fin.html#3286" class="Bound">l</a>
   <a id="3295" href="Ordinals.Fin.html#3157" class="Function">f-order-preserving</a> <a id="3314" class="Symbol">(</a><a id="3315" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3319" href="Ordinals.Fin.html#3319" class="Bound">n</a><a id="3320" class="Symbol">)</a> <a id="3322" class="Symbol">(</a><a id="3323" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3327" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3328" class="Symbol">)</a> <a id="3330" href="Ordinals.Fin.html#3330" class="Bound">l</a> <a id="3332" class="Symbol">=</a> <a id="3334" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3341" href="Ordinals.Fin.html#3330" class="Bound">l</a>
   <a id="3346" href="Ordinals.Fin.html#3157" class="Function">f-order-preserving</a> <a id="3365" class="Symbol">(</a><a id="3366" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3370" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3371" class="Symbol">)</a> <a id="3373" class="Symbol">(</a><a id="3374" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3378" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3379" class="Symbol">)</a> <a id="3381" href="Ordinals.Fin.html#3381" class="Bound">l</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3392" href="Ordinals.Fin.html#3381" class="Bound">l</a>

   <a id="3398" href="Ordinals.Fin.html#3398" class="Function">f-order-reflecting</a> <a id="3417" class="Symbol">:</a> <a id="3419" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="3439" href="Ordinals.Fin.html#2771" class="Function">α</a> <a id="3441" href="Ordinals.Fin.html#2799" class="Function">β</a> <a id="3443" href="Ordinals.Fin.html#2827" class="Function">f</a>
   <a id="3448" href="Ordinals.Fin.html#3398" class="Function">f-order-reflecting</a> <a id="3467" class="Symbol">(</a><a id="3468" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3472" href="Ordinals.Fin.html#3472" class="Bound">n</a><a id="3473" class="Symbol">)</a> <a id="3475" class="Symbol">(</a><a id="3476" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3480" href="Ordinals.Fin.html#3480" class="Bound">m</a><a id="3481" class="Symbol">)</a> <a id="3483" href="Ordinals.Fin.html#3483" class="Bound">l</a> <a id="3485" class="Symbol">=</a> <a id="3487" href="Ordinals.Fin.html#3483" class="Bound">l</a>
   <a id="3492" href="Ordinals.Fin.html#3398" class="Function">f-order-reflecting</a> <a id="3511" class="Symbol">(</a><a id="3512" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3516" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3517" class="Symbol">)</a> <a id="3519" class="Symbol">(</a><a id="3520" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3524" href="Ordinals.Fin.html#3524" class="Bound">m</a><a id="3525" class="Symbol">)</a> <a id="3527" href="Ordinals.Fin.html#3527" class="Bound">l</a> <a id="3529" class="Symbol">=</a> <a id="3531" href="Ordinals.Fin.html#3527" class="Bound">l</a>
   <a id="3536" href="Ordinals.Fin.html#3398" class="Function">f-order-reflecting</a> <a id="3555" class="Symbol">(</a><a id="3556" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3560" href="Ordinals.Fin.html#3560" class="Bound">n</a><a id="3561" class="Symbol">)</a> <a id="3563" class="Symbol">(</a><a id="3564" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3568" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3569" class="Symbol">)</a> <a id="3571" href="Ordinals.Fin.html#3571" class="Bound">l</a> <a id="3573" class="Symbol">=</a> <a id="3575" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3582" href="Ordinals.Fin.html#3571" class="Bound">l</a>
   <a id="3587" href="Ordinals.Fin.html#3398" class="Function">f-order-reflecting</a> <a id="3606" class="Symbol">(</a><a id="3607" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3611" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3612" class="Symbol">)</a> <a id="3614" class="Symbol">(</a><a id="3615" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3619" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3620" class="Symbol">)</a> <a id="3622" href="Ordinals.Fin.html#3622" class="Bound">l</a> <a id="3624" class="Symbol">=</a> <a id="3626" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3633" href="Ordinals.Fin.html#3622" class="Bound">l</a>

   <a id="3639" href="Ordinals.Fin.html#3639" class="Function">f-order-equiv</a> <a id="3653" class="Symbol">:</a> <a id="3655" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="3670" href="Ordinals.Fin.html#2771" class="Function">α</a> <a id="3672" href="Ordinals.Fin.html#2799" class="Function">β</a> <a id="3674" href="Ordinals.Fin.html#2827" class="Function">f</a>
   <a id="3679" href="Ordinals.Fin.html#3639" class="Function">f-order-equiv</a> <a id="3693" class="Symbol">=</a> <a id="3695" href="Ordinals.Equivalence.html#6145" class="Function">order-preserving-reflecting-equivs-are-order-equivs</a>
                    <a id="3767" href="Ordinals.Fin.html#2771" class="Function">α</a> <a id="3769" href="Ordinals.Fin.html#2799" class="Function">β</a> <a id="3771" href="Ordinals.Fin.html#2827" class="Function">f</a> <a id="3773" href="Ordinals.Fin.html#2878" class="Function">f-equiv</a> <a id="3781" href="Ordinals.Fin.html#3157" class="Function">f-order-preserving</a> <a id="3800" href="Ordinals.Fin.html#3398" class="Function">f-order-reflecting</a>

<a id="3820" class="Markup">\end{code}</a><a id="3830" class="Background">

The construction of finite ordinals preserves addition.

</a><a id="3889" class="Markup">\begin{code}</a>

 <a id="3904" href="Ordinals.Fin.html#3904" class="Function">Fin-ordinal-+ₒ</a> <a id="3919" class="Symbol">:</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Ordinals.Fin.html#3922" class="Bound">n</a> <a id="3924" href="Ordinals.Fin.html#3924" class="Bound">m</a> <a id="3926" class="Symbol">:</a> <a id="3928" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3929" class="Symbol">)</a>
                <a id="3947" class="Symbol">→</a> <a id="3949" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="3961" class="Symbol">(</a><a id="3962" href="Ordinals.Fin.html#3922" class="Bound">n</a> <a id="3964" href="Ordinals.Fin.html#405" class="Primitive Operator">+ℕ</a> <a id="3967" href="Ordinals.Fin.html#3924" class="Bound">m</a><a id="3968" class="Symbol">)</a> <a id="3970" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3972" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="3984" href="Ordinals.Fin.html#3922" class="Bound">n</a> <a id="3986" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3989" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="4001" href="Ordinals.Fin.html#3924" class="Bound">m</a>
 <a id="4004" href="Ordinals.Fin.html#3904" class="Function">Fin-ordinal-+ₒ</a> <a id="4019" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="4024" href="Ordinals.Fin.html#4024" class="Bound">m</a> <a id="4026" class="Symbol">=</a>
  <a id="4030" href="Ordinals.Fin.html#4207" class="Function">F</a> <a id="4032" class="Symbol">(</a><a id="4033" class="Number">0</a> <a id="4035" href="Ordinals.Fin.html#405" class="Primitive Operator">+ℕ</a> <a id="4038" href="Ordinals.Fin.html#4024" class="Bound">m</a><a id="4039" class="Symbol">)</a>    <a id="4044" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4047" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4050" href="Ordinals.Fin.html#4207" class="Function">F</a> <a id="4052" class="Symbol">(</a><a id="4053" href="Naturals.Addition.html#414" class="Function">zero-left-neutral</a> <a id="4071" href="Ordinals.Fin.html#4024" class="Bound">m</a><a id="4072" class="Symbol">)</a> <a id="4074" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4078" href="Ordinals.Fin.html#4207" class="Function">F</a> <a id="4080" href="Ordinals.Fin.html#4024" class="Bound">m</a>           <a id="4092" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4095" href="Ordinals.AdditionProperties.html#1029" class="Function">𝟘ₒ-left-neutral</a> <a id="4111" class="Symbol">(</a><a id="4112" href="Ordinals.Fin.html#4207" class="Function">F</a> <a id="4114" href="Ordinals.Fin.html#4024" class="Bound">m</a><a id="4115" class="Symbol">)</a> <a id="4117" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="4120" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4124" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="4127" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4130" href="Ordinals.Fin.html#4207" class="Function">F</a> <a id="4132" href="Ordinals.Fin.html#4024" class="Bound">m</a>     <a id="4138" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4141" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4144" class="Symbol">(</a><a id="4145" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="4149" href="Ordinals.Fin.html#4207" class="Function">F</a> <a id="4151" href="Ordinals.Fin.html#4024" class="Bound">m</a><a id="4152" class="Symbol">)</a> <a id="4154" href="Ordinals.Fin.html#2445" class="Function">Fin-ordinal-zero</a> <a id="4171" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="4174" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4178" href="Ordinals.Fin.html#4207" class="Function">F</a> <a id="4180" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="4185" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4188" href="Ordinals.Fin.html#4207" class="Function">F</a> <a id="4190" href="Ordinals.Fin.html#4024" class="Bound">m</a> <a id="4192" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="4197" class="Keyword">where</a>
    <a id="4207" href="Ordinals.Fin.html#4207" class="Function">F</a> <a id="4209" class="Symbol">=</a> <a id="4211" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a>
 <a id="4224" href="Ordinals.Fin.html#3904" class="Function">Fin-ordinal-+ₒ</a> <a id="4239" class="Symbol">(</a><a id="4240" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4245" href="Ordinals.Fin.html#4245" class="Bound">n</a><a id="4246" class="Symbol">)</a> <a id="4248" href="Ordinals.Fin.html#4248" class="Bound">m</a> <a id="4250" class="Symbol">=</a>
  <a id="4254" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4256" class="Symbol">(</a><a id="4257" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4262" href="Ordinals.Fin.html#4245" class="Bound">n</a> <a id="4264" href="Ordinals.Fin.html#405" class="Primitive Operator">+ℕ</a> <a id="4267" href="Ordinals.Fin.html#4248" class="Bound">m</a><a id="4268" class="Symbol">)</a>    <a id="4273" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4276" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4279" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4281" class="Symbol">(</a><a id="4282" href="Naturals.Addition.html#2815" class="Function">succ-left</a> <a id="4292" href="Ordinals.Fin.html#4245" class="Bound">n</a> <a id="4294" href="Ordinals.Fin.html#4248" class="Bound">m</a><a id="4295" class="Symbol">)</a> <a id="4297" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4301" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4303" class="Symbol">(</a><a id="4304" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4309" class="Symbol">(</a><a id="4310" href="Ordinals.Fin.html#4245" class="Bound">n</a> <a id="4312" href="Ordinals.Fin.html#405" class="Primitive Operator">+ℕ</a> <a id="4315" href="Ordinals.Fin.html#4248" class="Bound">m</a><a id="4316" class="Symbol">))</a>  <a id="4320" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4323" href="Ordinals.Fin.html#2623" class="Function">Fin-ordinal-succ</a> <a id="4340" class="Symbol">(</a><a id="4341" href="Ordinals.Fin.html#4245" class="Bound">n</a> <a id="4343" href="Ordinals.Fin.html#405" class="Primitive Operator">+ℕ</a> <a id="4346" href="Ordinals.Fin.html#4248" class="Bound">m</a><a id="4347" class="Symbol">)</a> <a id="4349" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4353" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4356" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4359" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4361" class="Symbol">(</a><a id="4362" href="Ordinals.Fin.html#4245" class="Bound">n</a> <a id="4364" href="Ordinals.Fin.html#405" class="Primitive Operator">+ℕ</a> <a id="4367" href="Ordinals.Fin.html#4248" class="Bound">m</a><a id="4368" class="Symbol">)</a>   <a id="4372" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4375" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4382" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="4385" class="Symbol">)</a> <a id="4387" class="Symbol">(</a><a id="4388" href="Ordinals.Fin.html#3904" class="Function">Fin-ordinal-+ₒ</a> <a id="4403" href="Ordinals.Fin.html#4245" class="Bound">n</a> <a id="4405" href="Ordinals.Fin.html#4248" class="Bound">m</a><a id="4406" class="Symbol">)</a> <a id="4408" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4412" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4415" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4418" class="Symbol">(</a><a id="4419" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4421" href="Ordinals.Fin.html#4245" class="Bound">n</a> <a id="4423" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4426" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4428" href="Ordinals.Fin.html#4248" class="Bound">m</a><a id="4429" class="Symbol">)</a> <a id="4431" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4434" href="Ordinals.AdditionProperties.html#2514" class="Function">+ₒ-assoc</a> <a id="4443" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4446" class="Symbol">(</a><a id="4447" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4449" href="Ordinals.Fin.html#4245" class="Bound">n</a><a id="4450" class="Symbol">)</a> <a id="4452" class="Symbol">(</a><a id="4453" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4455" href="Ordinals.Fin.html#4248" class="Bound">m</a><a id="4456" class="Symbol">)</a> <a id="4458" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="4461" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4465" class="Symbol">(</a><a id="4466" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4469" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4472" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4474" href="Ordinals.Fin.html#4245" class="Bound">n</a><a id="4475" class="Symbol">)</a> <a id="4477" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4480" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4482" href="Ordinals.Fin.html#4248" class="Bound">m</a> <a id="4484" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4487" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4490" class="Symbol">(</a><a id="4491" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="4495" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4497" href="Ordinals.Fin.html#4248" class="Bound">m</a><a id="4498" class="Symbol">)</a> <a id="4500" class="Symbol">(</a><a id="4501" href="Ordinals.Fin.html#2623" class="Function">Fin-ordinal-succ</a> <a id="4518" href="Ordinals.Fin.html#4245" class="Bound">n</a> <a id="4520" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4522" class="Symbol">)</a> <a id="4524" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4528" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4530" class="Symbol">(</a><a id="4531" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4536" href="Ordinals.Fin.html#4245" class="Bound">n</a><a id="4537" class="Symbol">)</a> <a id="4539" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4542" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4544" href="Ordinals.Fin.html#4248" class="Bound">m</a>  <a id="4547" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="4552" class="Keyword">where</a>
    <a id="4562" href="Ordinals.Fin.html#4562" class="Function">F</a> <a id="4564" class="Symbol">=</a> <a id="4566" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a>

 <a id="4580" href="Ordinals.Fin.html#4580" class="Function">Fin-ordinal-one</a> <a id="4596" class="Symbol">:</a> <a id="4598" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="4610" class="Number">1</a> <a id="4612" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4614" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
 <a id="4618" href="Ordinals.Fin.html#4580" class="Function">Fin-ordinal-one</a> <a id="4634" class="Symbol">=</a> <a id="4636" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="4648" class="Number">1</a>       <a id="4656" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4659" href="Ordinals.Fin.html#2623" class="Function">Fin-ordinal-succ</a> <a id="4676" class="Number">0</a> <a id="4678" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="4699" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4702" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4705" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="4717" class="Number">0</a> <a id="4719" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4722" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4725" class="Symbol">(</a><a id="4726" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4729" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="4732" class="Symbol">)</a> <a id="4734" href="Ordinals.Fin.html#2445" class="Function">Fin-ordinal-zero</a> <a id="4751" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="4772" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="4775" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4778" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>            <a id="4792" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4795" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="4812" href="Ordinals.Arithmetic.html#1388" class="Function">𝟙₀</a> <a id="4815" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="4836" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>                  <a id="4856" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="4860" href="Ordinals.Fin.html#4860" class="Function">Fin-ordinal-succ&#39;</a> <a id="4878" class="Symbol">:</a> <a id="4880" class="Symbol">(</a><a id="4881" href="Ordinals.Fin.html#4881" class="Bound">n</a> <a id="4883" class="Symbol">:</a> <a id="4885" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4886" class="Symbol">)</a> <a id="4888" class="Symbol">→</a> <a id="4890" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="4902" class="Symbol">(</a><a id="4903" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4908" href="Ordinals.Fin.html#4881" class="Bound">n</a><a id="4909" class="Symbol">)</a> <a id="4911" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4913" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="4925" href="Ordinals.Fin.html#4881" class="Bound">n</a> <a id="4927" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4930" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
 <a id="4934" href="Ordinals.Fin.html#4860" class="Function">Fin-ordinal-succ&#39;</a> <a id="4952" href="Ordinals.Fin.html#4952" class="Bound">n</a> <a id="4954" class="Symbol">=</a>
  <a id="4958" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="4970" class="Symbol">(</a><a id="4971" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4976" href="Ordinals.Fin.html#4952" class="Bound">n</a><a id="4977" class="Symbol">)</a>           <a id="4989" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="4999" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="5011" class="Symbol">(</a><a id="5012" href="Ordinals.Fin.html#4952" class="Bound">n</a> <a id="5014" href="Ordinals.Fin.html#405" class="Primitive Operator">+ℕ</a> <a id="5017" class="Number">1</a><a id="5018" class="Symbol">)</a>           <a id="5030" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5033" href="Ordinals.Fin.html#3904" class="Function">Fin-ordinal-+ₒ</a> <a id="5048" href="Ordinals.Fin.html#4952" class="Bound">n</a> <a id="5050" class="Number">1</a> <a id="5052" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="5056" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="5068" href="Ordinals.Fin.html#4952" class="Bound">n</a> <a id="5070" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5073" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="5085" class="Number">1</a> <a id="5087" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5090" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5093" class="Symbol">(</a><a id="5094" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="5106" href="Ordinals.Fin.html#4952" class="Bound">n</a> <a id="5108" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="5111" class="Symbol">)</a> <a id="5113" href="Ordinals.Fin.html#4580" class="Function">Fin-ordinal-one</a> <a id="5129" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="5133" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="5145" href="Ordinals.Fin.html#4952" class="Bound">n</a> <a id="5147" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5150" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>            <a id="5164" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="5168" href="Ordinals.Fin.html#5168" class="Function">Fin-ordinal-two</a> <a id="5184" class="Symbol">:</a> <a id="5186" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="5198" class="Number">2</a> <a id="5200" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5202" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a>
 <a id="5206" href="Ordinals.Fin.html#5168" class="Function">Fin-ordinal-two</a> <a id="5222" class="Symbol">=</a> <a id="5224" href="Ordinals.Fin.html#4860" class="Function">Fin-ordinal-succ&#39;</a> <a id="5242" class="Number">1</a> <a id="5244" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5246" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5249" class="Symbol">(</a><a id="5250" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="5254" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="5256" class="Symbol">)</a> <a id="5258" href="Ordinals.Fin.html#4580" class="Function">Fin-ordinal-one</a>

 <a id="5276" href="Ordinals.Fin.html#5276" class="Function">Fin-ordinal-three</a> <a id="5294" class="Symbol">:</a> <a id="5296" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="5308" class="Number">3</a> <a id="5310" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5312" href="Ordinals.Arithmetic.html#2770" class="Function">𝟛ₒ</a>
 <a id="5316" href="Ordinals.Fin.html#5276" class="Function">Fin-ordinal-three</a> <a id="5334" class="Symbol">=</a> <a id="5336" href="Ordinals.Fin.html#4860" class="Function">Fin-ordinal-succ&#39;</a> <a id="5354" class="Number">2</a> <a id="5356" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5358" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5361" class="Symbol">(</a><a id="5362" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="5366" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="5368" class="Symbol">)</a> <a id="5370" href="Ordinals.Fin.html#5168" class="Function">Fin-ordinal-two</a>

<a id="5387" class="Markup">\end{code}</a><a id="5397" class="Background">

The construction of finite ordinals preserves multiplication.

</a><a id="5462" class="Markup">\begin{code}</a>

 <a id="5477" href="Ordinals.Fin.html#5477" class="Function">Fin-ordinal-×ₒ</a> <a id="5492" class="Symbol">:</a> <a id="5494" class="Symbol">(</a><a id="5495" href="Ordinals.Fin.html#5495" class="Bound">n</a> <a id="5497" href="Ordinals.Fin.html#5497" class="Bound">m</a> <a id="5499" class="Symbol">:</a> <a id="5501" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5502" class="Symbol">)</a>
                <a id="5520" class="Symbol">→</a> <a id="5522" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="5534" class="Symbol">(</a><a id="5535" href="Ordinals.Fin.html#5495" class="Bound">n</a> <a id="5537" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5539" href="Ordinals.Fin.html#5497" class="Bound">m</a><a id="5540" class="Symbol">)</a> <a id="5542" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5544" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="5556" href="Ordinals.Fin.html#5495" class="Bound">n</a> <a id="5558" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5561" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="5573" href="Ordinals.Fin.html#5497" class="Bound">m</a>
 <a id="5576" href="Ordinals.Fin.html#5477" class="Function">Fin-ordinal-×ₒ</a> <a id="5591" href="Ordinals.Fin.html#5591" class="Bound">n</a> <a id="5593" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="5598" class="Symbol">=</a> <a id="5600" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="5612" class="Symbol">(λ</a> <a id="5615" href="Ordinals.Fin.html#5615" class="Bound">-</a> <a id="5617" class="Symbol">→</a> <a id="5619" href="Ordinals.Fin.html#5615" class="Bound">-</a> <a id="5621" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5623" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="5635" href="Ordinals.Fin.html#5591" class="Bound">n</a> <a id="5637" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5640" href="Ordinals.Fin.html#5615" class="Bound">-</a><a id="5641" class="Symbol">)</a>
                                     <a id="5680" href="Ordinals.Fin.html#2445" class="Function">Fin-ordinal-zero</a>
                                     <a id="5734" class="Symbol">(</a><a id="5735" href="Ordinals.MultiplicationProperties.html#1188" class="Function">×ₒ-𝟘ₒ-right</a> <a id="5747" class="Symbol">(</a><a id="5748" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="5760" href="Ordinals.Fin.html#5591" class="Bound">n</a><a id="5761" class="Symbol">)</a> <a id="5763" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5765" class="Symbol">)</a>
 <a id="5768" href="Ordinals.Fin.html#5477" class="Function">Fin-ordinal-×ₒ</a> <a id="5783" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="5785" class="Symbol">(</a><a id="5786" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5791" href="Ordinals.Fin.html#5791" class="Bound">m</a><a id="5792" class="Symbol">)</a> <a id="5794" class="Symbol">=</a>
  <a id="5798" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="5800" class="Symbol">(</a><a id="5801" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="5803" href="Ordinals.Fin.html#405" class="Primitive Operator">+ℕ</a> <a id="5806" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="5808" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5810" href="Ordinals.Fin.html#5791" class="Bound">m</a><a id="5811" class="Symbol">)</a>          <a id="5822" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5825" href="Ordinals.Fin.html#3904" class="Function">Fin-ordinal-+ₒ</a> <a id="5840" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="5845" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5847" href="Ordinals.Fin.html#5791" class="Bound">m</a><a id="5848" class="Symbol">)</a> <a id="5850" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="5854" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="5856" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="5858" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5861" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="5863" class="Symbol">(</a><a id="5864" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="5866" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="5868" href="Ordinals.Fin.html#5791" class="Bound">m</a><a id="5869" class="Symbol">)</a>        <a id="5878" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5881" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5884" class="Symbol">(</a><a id="5885" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="5887" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="5889" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="5892" class="Symbol">)</a> <a id="5894" class="Symbol">(</a><a id="5895" href="Ordinals.Fin.html#5477" class="Function">Fin-ordinal-×ₒ</a> <a id="5910" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="5912" href="Ordinals.Fin.html#5791" class="Bound">m</a><a id="5913" class="Symbol">)</a> <a id="5915" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="5919" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="5921" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="5923" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5926" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="5928" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="5930" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5933" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="5935" href="Ordinals.Fin.html#5791" class="Bound">m</a>       <a id="5943" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5946" href="Ordinals.Fin.html#6152" class="Function">I</a> <a id="5948" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="5952" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="5954" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="5956" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5959" href="Ordinals.Arithmetic.html#1388" class="Function">𝟙₀</a> <a id="5962" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5965" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="5967" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="5969" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="5972" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="5974" href="Ordinals.Fin.html#5791" class="Bound">m</a> <a id="5976" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5979" href="Ordinals.MultiplicationProperties.html#4405" class="Function">×ₒ-distributes-+ₒ-right</a> <a id="6003" class="Symbol">(</a><a id="6004" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="6006" href="Ordinals.Fin.html#5783" class="Bound">n</a><a id="6007" class="Symbol">)</a> <a id="6009" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6012" class="Symbol">(</a><a id="6013" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="6015" href="Ordinals.Fin.html#5791" class="Bound">m</a><a id="6016" class="Symbol">)</a> <a id="6018" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="6021" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="6025" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="6027" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="6029" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6032" class="Symbol">(</a><a id="6033" href="Ordinals.Arithmetic.html#1388" class="Function">𝟙₀</a> <a id="6036" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6039" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="6041" href="Ordinals.Fin.html#5791" class="Bound">m</a><a id="6042" class="Symbol">)</a>      <a id="6049" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6052" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6055" class="Symbol">(</a><a id="6056" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="6058" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="6060" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="6063" class="Symbol">)</a> <a id="6065" class="Symbol">(</a><a id="6066" href="Ordinals.Fin.html#2623" class="Function">Fin-ordinal-succ</a> <a id="6083" href="Ordinals.Fin.html#5791" class="Bound">m</a> <a id="6085" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="6087" class="Symbol">)</a> <a id="6089" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="6093" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="6095" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="6097" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6100" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="6102" class="Symbol">(</a><a id="6103" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6108" href="Ordinals.Fin.html#5791" class="Bound">m</a><a id="6109" class="Symbol">)</a>       <a id="6117" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="6122" class="Keyword">where</a>
    <a id="6132" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="6134" class="Symbol">=</a> <a id="6136" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a>
    <a id="6152" href="Ordinals.Fin.html#6152" class="Function">I</a> <a id="6154" class="Symbol">=</a> <a id="6156" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6159" class="Symbol">(</a><a id="6160" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="6164" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="6166" href="Ordinals.Fin.html#5783" class="Bound">n</a> <a id="6168" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6171" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="6173" href="Ordinals.Fin.html#5791" class="Bound">m</a><a id="6174" class="Symbol">)</a> <a id="6176" class="Symbol">(</a><a id="6177" href="Ordinals.MultiplicationProperties.html#2193" class="Function">𝟙ₒ-right-neutral-×ₒ</a> <a id="6197" class="Symbol">(</a><a id="6198" href="Ordinals.Fin.html#6132" class="Function">F</a> <a id="6200" href="Ordinals.Fin.html#5783" class="Bound">n</a><a id="6201" class="Symbol">)</a> <a id="6203" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="6205" class="Symbol">)</a>

<a id="6208" class="Markup">\end{code}</a><a id="6218" class="Background">

The construction of finite ordinals is order preserving.

</a><a id="6278" class="Markup">\begin{code}</a>

 <a id="6293" href="Ordinals.Fin.html#6293" class="Function">Fin-ordinal-preserves-≤</a> <a id="6317" class="Symbol">:</a> <a id="6319" class="Symbol">{</a><a id="6320" href="Ordinals.Fin.html#6320" class="Bound">n</a> <a id="6322" href="Ordinals.Fin.html#6322" class="Bound">m</a> <a id="6324" class="Symbol">:</a> <a id="6326" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6327" class="Symbol">}</a> <a id="6329" class="Symbol">→</a> <a id="6331" href="Ordinals.Fin.html#6320" class="Bound">n</a> <a id="6333" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="6335" href="Ordinals.Fin.html#6322" class="Bound">m</a> <a id="6337" class="Symbol">→</a> <a id="6339" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="6351" href="Ordinals.Fin.html#6320" class="Bound">n</a> <a id="6353" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6355" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="6367" href="Ordinals.Fin.html#6322" class="Bound">m</a>
 <a id="6370" href="Ordinals.Fin.html#6293" class="Function">Fin-ordinal-preserves-≤</a> <a id="6394" class="Symbol">{</a><a id="6395" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="6399" class="Symbol">}</a> <a id="6401" class="Symbol">{</a><a id="6402" href="Ordinals.Fin.html#6402" class="Bound">m</a><a id="6403" class="Symbol">}</a> <a id="6405" href="Ordinals.Fin.html#6405" class="Bound">l</a> <a id="6407" class="Symbol">=</a>
  <a id="6411" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="6423" class="Symbol">(</a><a id="6424" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="6427" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="6439" href="Ordinals.Fin.html#6402" class="Bound">m</a><a id="6440" class="Symbol">)</a> <a id="6442" href="Ordinals.Fin.html#2445" class="Function">Fin-ordinal-zero</a> <a id="6459" class="Symbol">(</a><a id="6460" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="6471" class="Symbol">(</a><a id="6472" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="6484" href="Ordinals.Fin.html#6402" class="Bound">m</a><a id="6485" class="Symbol">))</a>
 <a id="6489" href="Ordinals.Fin.html#6293" class="Function">Fin-ordinal-preserves-≤</a> <a id="6513" class="Symbol">{</a><a id="6514" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6519" href="Ordinals.Fin.html#6519" class="Bound">n</a><a id="6520" class="Symbol">}</a> <a id="6522" class="Symbol">{</a><a id="6523" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="6527" class="Symbol">}</a>   <a id="6531" href="Ordinals.Fin.html#6531" class="Bound">l</a> <a id="6533" class="Symbol">=</a> <a id="6535" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6542" href="Ordinals.Fin.html#6531" class="Bound">l</a>
 <a id="6545" href="Ordinals.Fin.html#6293" class="Function">Fin-ordinal-preserves-≤</a> <a id="6569" class="Symbol">{</a><a id="6570" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6575" href="Ordinals.Fin.html#6575" class="Bound">n</a><a id="6576" class="Symbol">}</a> <a id="6578" class="Symbol">{</a><a id="6579" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6584" href="Ordinals.Fin.html#6584" class="Bound">m</a><a id="6585" class="Symbol">}</a> <a id="6587" href="Ordinals.Fin.html#6587" class="Bound">l</a> <a id="6589" class="Symbol">=</a>
  <a id="6593" href="UF.Base.html#2167" class="Function">transport₂⁻¹</a> <a id="6606" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴_</a> <a id="6610" class="Symbol">(</a><a id="6611" href="Ordinals.Fin.html#2623" class="Function">Fin-ordinal-succ</a> <a id="6628" href="Ordinals.Fin.html#6575" class="Bound">n</a><a id="6629" class="Symbol">)</a>
                   <a id="6650" class="Symbol">(</a><a id="6651" href="Ordinals.Fin.html#2623" class="Function">Fin-ordinal-succ</a> <a id="6668" href="Ordinals.Fin.html#6584" class="Bound">m</a><a id="6669" class="Symbol">)</a>
                   <a id="6690" class="Symbol">(</a><a id="6691" href="Ordinals.AdditionProperties.html#7514" class="Function">+ₒ-right-monotone-⊴</a> <a id="6711" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6714" class="Symbol">(</a><a id="6715" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="6727" href="Ordinals.Fin.html#6575" class="Bound">n</a><a id="6728" class="Symbol">)</a>
                                           <a id="6773" class="Symbol">(</a><a id="6774" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="6786" href="Ordinals.Fin.html#6584" class="Bound">m</a><a id="6787" class="Symbol">)</a>
                                           <a id="6832" class="Symbol">(</a><a id="6833" href="Ordinals.Fin.html#6293" class="Function">Fin-ordinal-preserves-≤</a> <a id="6857" href="Ordinals.Fin.html#6587" class="Bound">l</a><a id="6858" class="Symbol">))</a>

 <a id="6863" href="Ordinals.Fin.html#6863" class="Function">Fin-ordinal-succ-positive</a> <a id="6889" class="Symbol">:</a> <a id="6891" class="Symbol">(</a><a id="6892" href="Ordinals.Fin.html#6892" class="Bound">n</a> <a id="6894" class="Symbol">:</a> <a id="6896" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6897" class="Symbol">)</a> <a id="6899" class="Symbol">→</a> <a id="6901" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="6904" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6906" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="6918" class="Symbol">(</a><a id="6919" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6924" href="Ordinals.Fin.html#6892" class="Bound">n</a><a id="6925" class="Symbol">)</a>
 <a id="6928" href="Ordinals.Fin.html#6863" class="Function">Fin-ordinal-succ-positive</a> <a id="6954" href="Ordinals.Fin.html#6954" class="Bound">n</a> <a id="6956" class="Symbol">=</a>
  <a id="6960" href="MLTT.Id.html#734" class="Function">transport</a> <a id="6970" class="Symbol">(</a><a id="6971" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="6974" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="6986" class="Symbol">(</a><a id="6987" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6992" href="Ordinals.Fin.html#6954" class="Bound">n</a><a id="6993" class="Symbol">))</a> <a id="6996" href="Ordinals.Fin.html#4580" class="Function">Fin-ordinal-one</a> <a id="7012" class="Symbol">(</a><a id="7013" href="Ordinals.Fin.html#6293" class="Function">Fin-ordinal-preserves-≤</a> <a id="7037" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="7038" class="Symbol">)</a>

<a id="7041" class="Markup">\end{code}</a><a id="7051" class="Background">

The construction of finite ordinals preserves exponentiation whenever the base
is positive.

</a><a id="7146" class="Markup">\begin{code}</a>

 <a id="7161" class="Keyword">open</a> <a id="7166" class="Keyword">import</a> <a id="7173" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
 <a id="7187" class="Keyword">open</a> <a id="7192" class="Keyword">import</a> <a id="7199" href="UF.Size.html" class="Module">UF.Size</a>

 <a id="7209" class="Keyword">module</a> <a id="7216" href="Ordinals.Fin.html#7216" class="Module">_</a> <a id="7218" class="Symbol">(</a><a id="7219" href="Ordinals.Fin.html#7219" class="Bound">pt</a> <a id="7222" class="Symbol">:</a> <a id="7224" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="7255" class="Symbol">)</a>
          <a id="7267" class="Symbol">(</a><a id="7268" href="Ordinals.Fin.html#7268" class="Bound">sr</a> <a id="7271" class="Symbol">:</a> <a id="7273" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="7289" href="Ordinals.Fin.html#7219" class="Bound">pt</a><a id="7291" class="Symbol">)</a>
        <a id="7301" class="Keyword">where</a>

  <a id="7310" class="Keyword">open</a> <a id="7315" class="Keyword">import</a> <a id="7322" href="Ordinals.Exponentiation.Supremum.html" class="Module">Ordinals.Exponentiation.Supremum</a> <a id="7355" href="Ordinals.Fin.html#2148" class="Bound">ua</a> <a id="7358" href="Ordinals.Fin.html#7219" class="Bound">pt</a> <a id="7361" href="Ordinals.Fin.html#7268" class="Bound">sr</a>

  <a id="7367" href="Ordinals.Fin.html#7367" class="Function">Fin-ordinal-^ₒ</a> <a id="7382" class="Symbol">:</a> <a id="7384" class="Symbol">(</a><a id="7385" href="Ordinals.Fin.html#7385" class="Bound">n</a> <a id="7387" href="Ordinals.Fin.html#7387" class="Bound">m</a> <a id="7389" class="Symbol">:</a> <a id="7391" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7392" class="Symbol">)</a>
                 <a id="7411" class="Symbol">→</a> <a id="7413" class="Keyword">let</a> <a id="7417" href="Ordinals.Fin.html#7417" class="Bound">n&#39;</a> <a id="7420" class="Symbol">=</a> <a id="7422" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7427" href="Ordinals.Fin.html#7385" class="Bound">n</a>
                   <a id="7448" class="Keyword">in</a> <a id="7451" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="7463" class="Symbol">(</a><a id="7464" href="Ordinals.Fin.html#7417" class="Bound">n&#39;</a> <a id="7467" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="7469" href="Ordinals.Fin.html#7387" class="Bound">m</a><a id="7470" class="Symbol">)</a> <a id="7472" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7474" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="7486" href="Ordinals.Fin.html#7417" class="Bound">n&#39;</a> <a id="7489" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7492" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="7504" href="Ordinals.Fin.html#7387" class="Bound">m</a>
  <a id="7508" href="Ordinals.Fin.html#7367" class="Function">Fin-ordinal-^ₒ</a> <a id="7523" href="Ordinals.Fin.html#7523" class="Bound">n</a> <a id="7525" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="7530" class="Symbol">=</a>
   <a id="7535" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="7547" class="Symbol">(</a><a id="7548" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7553" href="Ordinals.Fin.html#7523" class="Bound">n</a> <a id="7555" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="7557" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="7561" class="Symbol">)</a>             <a id="7575" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
   <a id="7586" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="7598" class="Number">1</a>                            <a id="7627" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7630" href="Ordinals.Fin.html#4580" class="Function">Fin-ordinal-one</a> <a id="7646" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="7651" href="Ordinals.Arithmetic.html#1388" class="Function">𝟙₀</a>                                       <a id="7692" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7695" href="Ordinals.Fin.html#7812" class="Function">I</a> <a id="7697" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="7702" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="7714" class="Symbol">(</a><a id="7715" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7720" href="Ordinals.Fin.html#7523" class="Bound">n</a><a id="7721" class="Symbol">)</a> <a id="7723" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7726" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>               <a id="7743" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7746" href="Ordinals.Fin.html#7879" class="Function">II</a> <a id="7749" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="7754" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="7766" class="Symbol">(</a><a id="7767" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7772" href="Ordinals.Fin.html#7523" class="Bound">n</a><a id="7773" class="Symbol">)</a> <a id="7775" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="7778" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="7790" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="7795" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="7801" class="Keyword">where</a>
     <a id="7812" href="Ordinals.Fin.html#7812" class="Function">I</a> <a id="7814" class="Symbol">=</a> <a id="7816" href="Ordinals.Exponentiation.Supremum.html#5879" class="Function">^ₒ-satisfies-zero-specification</a> <a id="7848" class="Symbol">(</a><a id="7849" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="7861" class="Symbol">(</a><a id="7862" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7867" href="Ordinals.Fin.html#7523" class="Bound">n</a><a id="7868" class="Symbol">))</a> <a id="7871" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
     <a id="7879" href="Ordinals.Fin.html#7879" class="Function">II</a> <a id="7882" class="Symbol">=</a> <a id="7884" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7887" class="Symbol">(</a><a id="7888" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="7900" class="Symbol">(</a><a id="7901" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7906" href="Ordinals.Fin.html#7523" class="Bound">n</a><a id="7907" class="Symbol">)</a> <a id="7909" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="7912" class="Symbol">)</a> <a id="7914" class="Symbol">(</a><a id="7915" href="Ordinals.Fin.html#2445" class="Function">Fin-ordinal-zero</a> <a id="7932" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="7934" class="Symbol">)</a>
  <a id="7938" href="Ordinals.Fin.html#7367" class="Function">Fin-ordinal-^ₒ</a> <a id="7953" href="Ordinals.Fin.html#7953" class="Bound">n</a> <a id="7955" class="Symbol">(</a><a id="7956" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7961" href="Ordinals.Fin.html#7961" class="Bound">m</a><a id="7962" class="Symbol">)</a> <a id="7964" class="Symbol">=</a>
   <a id="7969" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="7981" class="Symbol">(</a><a id="7982" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="7985" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="7987" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7992" href="Ordinals.Fin.html#7961" class="Bound">m</a><a id="7993" class="Symbol">)</a>                        <a id="8018" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
   <a id="8029" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8041" class="Symbol">(</a><a id="8042" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="8045" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8047" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="8050" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="8052" href="Ordinals.Fin.html#7961" class="Bound">m</a><a id="8053" class="Symbol">)</a>                        <a id="8078" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8081" href="Ordinals.Fin.html#8415" class="Function">I</a> <a id="8083" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="8088" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8100" class="Symbol">(</a><a id="8101" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="8104" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="8106" href="Ordinals.Fin.html#7961" class="Bound">m</a> <a id="8108" href="Naturals.Multiplication.html#471" class="Primitive Operator">*</a> <a id="8110" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a><a id="8112" class="Symbol">)</a>                        <a id="8137" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8140" href="Ordinals.Fin.html#8472" class="Function">II</a> <a id="8143" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="8148" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8160" class="Symbol">(</a><a id="8161" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="8164" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="8166" href="Ordinals.Fin.html#7961" class="Bound">m</a><a id="8167" class="Symbol">)</a> <a id="8169" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="8172" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8184" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a>           <a id="8197" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8200" href="Ordinals.Fin.html#8509" class="Function">III</a> <a id="8204" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="8209" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8221" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="8224" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="8227" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8239" href="Ordinals.Fin.html#7961" class="Bound">m</a> <a id="8241" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="8244" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8256" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="8259" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8262" href="Ordinals.Fin.html#8565" class="Function">IV</a> <a id="8265" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="8270" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8282" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="8285" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="8288" class="Symbol">(</a><a id="8289" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8301" href="Ordinals.Fin.html#7961" class="Bound">m</a> <a id="8303" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="8306" href="Ordinals.Arithmetic.html#1388" class="Function">𝟙₀</a><a id="8308" class="Symbol">)</a>           <a id="8320" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8323" href="Ordinals.Fin.html#8757" class="Function">V</a> <a id="8325" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="8330" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8342" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="8345" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ</a> <a id="8348" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8360" class="Symbol">(</a><a id="8361" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8366" href="Ordinals.Fin.html#7961" class="Bound">m</a><a id="8367" class="Symbol">)</a>            <a id="8380" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="8386" class="Keyword">where</a>
     <a id="8397" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="8400" class="Symbol">=</a> <a id="8402" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8407" href="Ordinals.Fin.html#7953" class="Bound">n</a>

     <a id="8415" href="Ordinals.Fin.html#8415" class="Function">I</a> <a id="8417" class="Symbol">=</a> <a id="8419" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8422" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8434" class="Symbol">(</a><a id="8435" href="Naturals.Multiplication.html#2461" class="Function">mult-commutativity</a> <a id="8454" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="8457" class="Symbol">(</a><a id="8458" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="8461" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="8463" href="Ordinals.Fin.html#7961" class="Bound">m</a><a id="8464" class="Symbol">))</a>
     <a id="8472" href="Ordinals.Fin.html#8472" class="Function">II</a> <a id="8475" class="Symbol">=</a> <a id="8477" href="Ordinals.Fin.html#5477" class="Function">Fin-ordinal-×ₒ</a> <a id="8492" class="Symbol">(</a><a id="8493" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="8496" href="Naturals.Exponentiation.html#250" class="Function Operator">^</a> <a id="8498" href="Ordinals.Fin.html#7961" class="Bound">m</a><a id="8499" class="Symbol">)</a> <a id="8501" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a>
     <a id="8509" href="Ordinals.Fin.html#8509" class="Function">III</a> <a id="8513" class="Symbol">=</a> <a id="8515" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8518" class="Symbol">(</a><a id="8519" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ</a> <a id="8523" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8535" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a><a id="8537" class="Symbol">)</a> <a id="8539" class="Symbol">(</a><a id="8540" href="Ordinals.Fin.html#7367" class="Function">Fin-ordinal-^ₒ</a> <a id="8555" href="Ordinals.Fin.html#7953" class="Bound">n</a> <a id="8557" href="Ordinals.Fin.html#7961" class="Bound">m</a><a id="8558" class="Symbol">)</a>
     <a id="8565" href="Ordinals.Fin.html#8565" class="Function">IV</a> <a id="8568" class="Symbol">=</a> <a id="8570" href="Ordinals.Exponentiation.Supremum.html#6794" class="Function">^ₒ-satisfies-succ-specification</a> <a id="8602" class="Symbol">(</a><a id="8603" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8615" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a><a id="8617" class="Symbol">)</a>
                                          <a id="8661" class="Symbol">(</a><a id="8662" href="Ordinals.Fin.html#6863" class="Function">Fin-ordinal-succ-positive</a> <a id="8688" href="Ordinals.Fin.html#7953" class="Bound">n</a><a id="8689" class="Symbol">)</a>
                                          <a id="8733" class="Symbol">(</a><a id="8734" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8746" href="Ordinals.Fin.html#7961" class="Bound">m</a><a id="8747" class="Symbol">)</a> <a id="8749" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
     <a id="8757" href="Ordinals.Fin.html#8757" class="Function">V</a> <a id="8759" class="Symbol">=</a> <a id="8761" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8764" class="Symbol">(</a><a id="8765" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="8777" href="Ordinals.Fin.html#8397" class="Function">n&#39;</a> <a id="8780" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a><a id="8783" class="Symbol">)</a> <a id="8785" class="Symbol">(</a><a id="8786" href="Ordinals.Fin.html#4860" class="Function">Fin-ordinal-succ&#39;</a> <a id="8804" href="Ordinals.Fin.html#7961" class="Bound">m</a> <a id="8806" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8808" class="Symbol">)</a>

<a id="8811" class="Markup">\end{code}</a><a id="8821" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.LexicographicOrder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.LexicographicOrder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 20-21 December 2012.

If X and Y come with orders, both denoted by ≤, then the lexicographic
order on X × Y is defined by

  (x , y) ≤ (x&#39; , y&#39;) ↔ x ≤ x&#39; ∧ (x ＝ x&#39; → y ≤ y&#39;).

More generally, we can consider the lexicographic product of two
binary relations R on X and S on Y, which is a relation on X × Y, or
even on (Σ x ꞉ X , Y x) if Y and S depend on X.

</a><a id="376" class="Markup">\begin{code}</a>

<a id="390" class="Symbol">{-#</a> <a id="394" class="Keyword">OPTIONS</a> <a id="402" class="Pragma">--safe</a> <a id="409" class="Pragma">--without-K</a> <a id="421" class="Symbol">#-}</a>

<a id="426" class="Keyword">module</a> <a id="433" href="Ordinals.LexicographicOrder.html" class="Module">Ordinals.LexicographicOrder</a> <a id="461" class="Keyword">where</a>

<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="lex-order"></a><a id="494" href="Ordinals.LexicographicOrder.html#494" class="Function">lex-order</a> <a id="504" class="Symbol">:</a> <a id="506" class="Symbol">∀</a> <a id="508" class="Symbol">{</a><a id="509" href="Ordinals.LexicographicOrder.html#509" class="Bound">𝓣</a><a id="510" class="Symbol">}</a> <a id="512" class="Symbol">{</a><a id="513" href="Ordinals.LexicographicOrder.html#513" class="Bound">X</a> <a id="515" class="Symbol">:</a> <a id="517" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="519" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="521" class="Symbol">}</a> <a id="523" class="Symbol">{</a><a id="524" href="Ordinals.LexicographicOrder.html#524" class="Bound">Y</a> <a id="526" class="Symbol">:</a> <a id="528" href="Ordinals.LexicographicOrder.html#513" class="Bound">X</a> <a id="530" class="Symbol">→</a> <a id="532" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="534" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="536" class="Symbol">}</a>
          <a id="548" class="Symbol">→</a>  <a id="551" class="Symbol">(</a><a id="552" href="Ordinals.LexicographicOrder.html#513" class="Bound">X</a> <a id="554" class="Symbol">→</a> <a id="556" href="Ordinals.LexicographicOrder.html#513" class="Bound">X</a> <a id="558" class="Symbol">→</a> <a id="560" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="562" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="564" class="Symbol">)</a>
          <a id="576" class="Symbol">→</a> <a id="578" class="Symbol">({</a><a id="580" href="Ordinals.LexicographicOrder.html#580" class="Bound">x</a> <a id="582" class="Symbol">:</a> <a id="584" href="Ordinals.LexicographicOrder.html#513" class="Bound">X</a><a id="585" class="Symbol">}</a> <a id="587" class="Symbol">→</a> <a id="589" href="Ordinals.LexicographicOrder.html#524" class="Bound">Y</a> <a id="591" href="Ordinals.LexicographicOrder.html#580" class="Bound">x</a> <a id="593" class="Symbol">→</a> <a id="595" href="Ordinals.LexicographicOrder.html#524" class="Bound">Y</a> <a id="597" href="Ordinals.LexicographicOrder.html#580" class="Bound">x</a> <a id="599" class="Symbol">→</a> <a id="601" href="Ordinals.LexicographicOrder.html#509" class="Bound">𝓣</a> <a id="603" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="605" class="Symbol">)</a>
          <a id="617" class="Symbol">→</a> <a id="619" class="Symbol">(</a><a id="620" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="622" href="Ordinals.LexicographicOrder.html#524" class="Bound">Y</a> <a id="624" class="Symbol">→</a> <a id="626" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="628" href="Ordinals.LexicographicOrder.html#524" class="Bound">Y</a> <a id="630" class="Symbol">→</a> <a id="632" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="634" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="636" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="638" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="640" href="Ordinals.LexicographicOrder.html#509" class="Bound">𝓣</a> <a id="642" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="644" class="Symbol">)</a>
<a id="646" href="Ordinals.LexicographicOrder.html#494" class="Function">lex-order</a> <a id="656" href="Ordinals.LexicographicOrder.html#656" class="Bound Operator">_≤_</a> <a id="660" href="Ordinals.LexicographicOrder.html#660" class="Bound Operator">_≼_</a> <a id="664" class="Symbol">(</a><a id="665" href="Ordinals.LexicographicOrder.html#665" class="Bound">x</a> <a id="667" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="669" href="Ordinals.LexicographicOrder.html#669" class="Bound">y</a><a id="670" class="Symbol">)</a> <a id="672" class="Symbol">(</a><a id="673" href="Ordinals.LexicographicOrder.html#673" class="Bound">x&#39;</a> <a id="676" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="678" href="Ordinals.LexicographicOrder.html#678" class="Bound">y&#39;</a><a id="680" class="Symbol">)</a> <a id="682" class="Symbol">=</a> <a id="684" class="Symbol">(</a><a id="685" href="Ordinals.LexicographicOrder.html#665" class="Bound">x</a> <a id="687" href="Ordinals.LexicographicOrder.html#656" class="Bound Operator">≤</a> <a id="689" href="Ordinals.LexicographicOrder.html#673" class="Bound">x&#39;</a><a id="691" class="Symbol">)</a>
                                    <a id="729" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="731" class="Symbol">((</a><a id="733" href="Ordinals.LexicographicOrder.html#733" class="Bound">r</a> <a id="735" class="Symbol">:</a> <a id="737" href="Ordinals.LexicographicOrder.html#665" class="Bound">x</a> <a id="739" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="741" href="Ordinals.LexicographicOrder.html#673" class="Bound">x&#39;</a><a id="743" class="Symbol">)</a> <a id="745" class="Symbol">→</a> <a id="747" href="MLTT.Id.html#734" class="Function">transport</a> <a id="757" class="Symbol">_</a> <a id="759" href="Ordinals.LexicographicOrder.html#733" class="Bound">r</a> <a id="761" href="Ordinals.LexicographicOrder.html#669" class="Bound">y</a> <a id="763" href="Ordinals.LexicographicOrder.html#660" class="Bound Operator">≼</a> <a id="765" href="Ordinals.LexicographicOrder.html#678" class="Bound">y&#39;</a><a id="767" class="Symbol">)</a>

<a id="770" class="Markup">\end{code}</a><a id="780" class="Background">

Added 14th June 2018, from 2013 in another development.

However, for a strict order, it makes sense to define

  (x , y) &lt; (x&#39; , y&#39;) ↔ x &lt; x&#39; ∨ (x ＝ x&#39; ∧ y &lt; y&#39;).

</a><a id="947" class="Markup">\begin{code}</a>

<a id="slex-order"></a><a id="961" href="Ordinals.LexicographicOrder.html#961" class="Function">slex-order</a> <a id="972" class="Symbol">:</a> <a id="974" class="Symbol">{</a><a id="975" href="Ordinals.LexicographicOrder.html#975" class="Bound">X</a> <a id="977" class="Symbol">:</a> <a id="979" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="981" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="983" class="Symbol">}</a> <a id="985" class="Symbol">{</a><a id="986" href="Ordinals.LexicographicOrder.html#986" class="Bound">Y</a> <a id="988" class="Symbol">:</a> <a id="990" href="Ordinals.LexicographicOrder.html#975" class="Bound">X</a> <a id="992" class="Symbol">→</a> <a id="994" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="996" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="998" class="Symbol">}</a>
           <a id="1011" class="Symbol">→</a>  <a id="1014" class="Symbol">(</a><a id="1015" href="Ordinals.LexicographicOrder.html#975" class="Bound">X</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Ordinals.LexicographicOrder.html#975" class="Bound">X</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1025" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1027" class="Symbol">)</a>
           <a id="1040" class="Symbol">→</a> <a id="1042" class="Symbol">({</a><a id="1044" href="Ordinals.LexicographicOrder.html#1044" class="Bound">x</a> <a id="1046" class="Symbol">:</a> <a id="1048" href="Ordinals.LexicographicOrder.html#975" class="Bound">X</a><a id="1049" class="Symbol">}</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="Ordinals.LexicographicOrder.html#986" class="Bound">Y</a> <a id="1055" href="Ordinals.LexicographicOrder.html#1044" class="Bound">x</a> <a id="1057" class="Symbol">→</a> <a id="1059" href="Ordinals.LexicographicOrder.html#986" class="Bound">Y</a> <a id="1061" href="Ordinals.LexicographicOrder.html#1044" class="Bound">x</a> <a id="1063" class="Symbol">→</a> <a id="1065" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="1067" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1069" class="Symbol">)</a>
           <a id="1082" class="Symbol">→</a> <a id="1084" class="Symbol">(</a><a id="1085" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1087" href="Ordinals.LexicographicOrder.html#986" class="Bound">Y</a> <a id="1089" class="Symbol">→</a> <a id="1091" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1093" href="Ordinals.LexicographicOrder.html#986" class="Bound">Y</a> <a id="1095" class="Symbol">→</a> <a id="1097" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1099" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1101" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1103" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1105" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="1107" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1109" class="Symbol">)</a>
<a id="1111" href="Ordinals.LexicographicOrder.html#961" class="Function">slex-order</a> <a id="1122" href="Ordinals.LexicographicOrder.html#1122" class="Bound Operator">_&lt;_</a> <a id="1126" href="Ordinals.LexicographicOrder.html#1126" class="Bound Operator">_≺_</a> <a id="1130" class="Symbol">(</a><a id="1131" href="Ordinals.LexicographicOrder.html#1131" class="Bound">x</a> <a id="1133" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1135" href="Ordinals.LexicographicOrder.html#1135" class="Bound">y</a><a id="1136" class="Symbol">)</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Ordinals.LexicographicOrder.html#1139" class="Bound">x&#39;</a> <a id="1142" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1144" href="Ordinals.LexicographicOrder.html#1144" class="Bound">y&#39;</a><a id="1146" class="Symbol">)</a> <a id="1148" class="Symbol">=</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Ordinals.LexicographicOrder.html#1131" class="Bound">x</a> <a id="1153" href="Ordinals.LexicographicOrder.html#1122" class="Bound Operator">&lt;</a> <a id="1155" href="Ordinals.LexicographicOrder.html#1139" class="Bound">x&#39;</a><a id="1157" class="Symbol">)</a>
                                     <a id="1196" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1198" class="Symbol">(</a><a id="1199" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1201" href="Ordinals.LexicographicOrder.html#1201" class="Bound">r</a> <a id="1203" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1205" href="Ordinals.LexicographicOrder.html#1131" class="Bound">x</a> <a id="1207" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1209" href="Ordinals.LexicographicOrder.html#1139" class="Bound">x&#39;</a> <a id="1212" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1214" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1224" class="Symbol">_</a> <a id="1226" href="Ordinals.LexicographicOrder.html#1201" class="Bound">r</a> <a id="1228" href="Ordinals.LexicographicOrder.html#1135" class="Bound">y</a> <a id="1230" href="Ordinals.LexicographicOrder.html#1126" class="Bound Operator">≺</a> <a id="1232" href="Ordinals.LexicographicOrder.html#1144" class="Bound">y&#39;</a><a id="1234" class="Symbol">)</a>

<a id="1237" class="Markup">\end{code}</a><a id="1247" class="Background">

Usually in such a context, a ≤ b is defined to be ¬ (b &lt; a).

The negation of the strict lexicographic product is, then,

 ¬ (x &lt; x&#39;) ∧ ¬ (x ＝ x&#39; ∧ y &lt; y&#39;) by constructive de Morgan,
↔ x ≤ x&#39; ∧ ¬ (x ＝ x&#39; ∧ y &lt; y&#39;)    by definition of ≤,
↔ x&#39; ≤ x ∧ ((x ＝ x&#39; → ¬ (y &lt; y&#39;)) by (un)currying,
↔ x&#39; ≤ x ∧ ((x ＝ x&#39; → y&#39; ≤ y)     by definition of ≤.

What this means is that the non-strict lexicographic product of the
induced non-strict order is induced by the strict lexicographic
product of the strict orders. This works a little more generally as
follows.

</a><a id="1802" class="Markup">\begin{code}</a>

<a id="1816" class="Keyword">module</a> <a id="lexicographic-commutation"></a><a id="1823" href="Ordinals.LexicographicOrder.html#1823" class="Module">lexicographic-commutation</a>
         <a id="1858" class="Symbol">{</a><a id="1859" href="Ordinals.LexicographicOrder.html#1859" class="Bound">X</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1865" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1867" class="Symbol">}</a>
         <a id="1878" class="Symbol">{</a><a id="1879" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="1881" class="Symbol">:</a> <a id="1883" href="Ordinals.LexicographicOrder.html#1859" class="Bound">X</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1889" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1891" class="Symbol">}</a>
         <a id="1902" class="Symbol">(</a><a id="1903" href="Ordinals.LexicographicOrder.html#1903" class="Bound Operator">_&lt;_</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Ordinals.LexicographicOrder.html#1859" class="Bound">X</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Ordinals.LexicographicOrder.html#1859" class="Bound">X</a> <a id="1915" class="Symbol">→</a> <a id="1917" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1919" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1921" class="Symbol">)</a>
         <a id="1932" class="Symbol">(</a><a id="1933" href="Ordinals.LexicographicOrder.html#1933" class="Bound Operator">_≺_</a> <a id="1937" class="Symbol">:</a> <a id="1939" class="Symbol">{</a><a id="1940" href="Ordinals.LexicographicOrder.html#1940" class="Bound">x</a> <a id="1942" class="Symbol">:</a> <a id="1944" href="Ordinals.LexicographicOrder.html#1859" class="Bound">X</a><a id="1945" class="Symbol">}</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="1951" href="Ordinals.LexicographicOrder.html#1940" class="Bound">x</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="1957" href="Ordinals.LexicographicOrder.html#1940" class="Bound">x</a> <a id="1959" class="Symbol">→</a> <a id="1961" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="1963" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1965" class="Symbol">)</a>
         <a id="1976" class="Symbol">(</a><a id="1977" href="Ordinals.LexicographicOrder.html#1977" class="Bound">R</a> <a id="1979" class="Symbol">:</a> <a id="1981" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="1983" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1985" class="Symbol">)</a>
 <a id="1988" class="Keyword">where</a>
  <a id="lexicographic-commutation.not"></a><a id="1996" href="Ordinals.LexicographicOrder.html#1996" class="Function">not</a> <a id="2000" class="Symbol">:</a> <a id="2002" class="Symbol">∀</a> <a id="2004" class="Symbol">{</a><a id="2005" href="Ordinals.LexicographicOrder.html#2005" class="Bound">𝓤</a><a id="2006" class="Symbol">}</a> <a id="2008" class="Symbol">→</a> <a id="2010" href="Ordinals.LexicographicOrder.html#2005" class="Bound">𝓤</a> <a id="2012" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2014" class="Symbol">→</a> <a id="2016" href="Ordinals.LexicographicOrder.html#1961" class="Bound">𝓣</a> <a id="2018" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2020" href="Ordinals.LexicographicOrder.html#2005" class="Bound">𝓤</a> <a id="2022" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="2026" href="Ordinals.LexicographicOrder.html#1996" class="Function">not</a> <a id="2030" href="Ordinals.LexicographicOrder.html#2030" class="Bound">A</a> <a id="2032" class="Symbol">=</a> <a id="2034" href="Ordinals.LexicographicOrder.html#2030" class="Bound">A</a> <a id="2036" class="Symbol">→</a> <a id="2038" href="Ordinals.LexicographicOrder.html#1977" class="Bound">R</a>

  <a id="lexicographic-commutation._⊏_"></a><a id="2043" href="Ordinals.LexicographicOrder.html#2043" class="Function Operator">_⊏_</a> <a id="2047" class="Symbol">:</a> <a id="2049" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2051" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="2053" class="Symbol">→</a> <a id="2055" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2057" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="2059" class="Symbol">→</a> <a id="2061" href="Ordinals.LexicographicOrder.html#1961" class="Bound">𝓣</a> <a id="2063" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2065" href="Ordinals.LexicographicOrder.html#1863" class="Bound">𝓤</a> <a id="2067" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2069" href="Ordinals.LexicographicOrder.html#1917" class="Bound">𝓦</a> <a id="2071" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="2075" href="Ordinals.LexicographicOrder.html#2043" class="Function Operator">_⊏_</a> <a id="2079" class="Symbol">=</a> <a id="2081" href="Ordinals.LexicographicOrder.html#961" class="Function">slex-order</a> <a id="2092" href="Ordinals.LexicographicOrder.html#1903" class="Bound Operator">_&lt;_</a> <a id="2096" href="Ordinals.LexicographicOrder.html#1933" class="Bound Operator">_≺_</a>

  <a id="lexicographic-commutation._≤_"></a><a id="2103" href="Ordinals.LexicographicOrder.html#2103" class="Function Operator">_≤_</a> <a id="2107" class="Symbol">:</a> <a id="2109" href="Ordinals.LexicographicOrder.html#1859" class="Bound">X</a> <a id="2111" class="Symbol">→</a> <a id="2113" href="Ordinals.LexicographicOrder.html#1859" class="Bound">X</a> <a id="2115" class="Symbol">→</a> <a id="2117" href="Ordinals.LexicographicOrder.html#1917" class="Bound">𝓦</a> <a id="2119" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2121" href="Ordinals.LexicographicOrder.html#1961" class="Bound">𝓣</a> <a id="2123" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="2127" href="Ordinals.LexicographicOrder.html#2127" class="Bound">x</a> <a id="2129" href="Ordinals.LexicographicOrder.html#2103" class="Function Operator">≤</a> <a id="2131" href="Ordinals.LexicographicOrder.html#2131" class="Bound">x&#39;</a> <a id="2134" class="Symbol">=</a> <a id="2136" href="Ordinals.LexicographicOrder.html#1996" class="Function">not</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Ordinals.LexicographicOrder.html#2131" class="Bound">x&#39;</a> <a id="2144" href="Ordinals.LexicographicOrder.html#1903" class="Bound Operator">&lt;</a> <a id="2146" href="Ordinals.LexicographicOrder.html#2127" class="Bound">x</a><a id="2147" class="Symbol">)</a>

  <a id="lexicographic-commutation._≼_"></a><a id="2152" href="Ordinals.LexicographicOrder.html#2152" class="Function Operator">_≼_</a> <a id="2156" class="Symbol">:</a> <a id="2158" class="Symbol">{</a><a id="2159" href="Ordinals.LexicographicOrder.html#2159" class="Bound">x</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Ordinals.LexicographicOrder.html#1859" class="Bound">X</a><a id="2164" class="Symbol">}</a> <a id="2166" class="Symbol">→</a> <a id="2168" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="2170" href="Ordinals.LexicographicOrder.html#2159" class="Bound">x</a> <a id="2172" class="Symbol">→</a> <a id="2174" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="2176" href="Ordinals.LexicographicOrder.html#2159" class="Bound">x</a> <a id="2178" class="Symbol">→</a> <a id="2180" href="Ordinals.LexicographicOrder.html#1961" class="Bound">𝓣</a> <a id="2182" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="2186" href="Ordinals.LexicographicOrder.html#2186" class="Bound">y</a> <a id="2188" href="Ordinals.LexicographicOrder.html#2152" class="Function Operator">≼</a> <a id="2190" href="Ordinals.LexicographicOrder.html#2190" class="Bound">y&#39;</a> <a id="2193" class="Symbol">=</a> <a id="2195" href="Ordinals.LexicographicOrder.html#1996" class="Function">not</a> <a id="2199" class="Symbol">(</a><a id="2200" href="Ordinals.LexicographicOrder.html#2190" class="Bound">y&#39;</a> <a id="2203" href="Ordinals.LexicographicOrder.html#1933" class="Bound Operator">≺</a> <a id="2205" href="Ordinals.LexicographicOrder.html#2186" class="Bound">y</a><a id="2206" class="Symbol">)</a>

  <a id="lexicographic-commutation._⊑_"></a><a id="2211" href="Ordinals.LexicographicOrder.html#2211" class="Function Operator">_⊑_</a> <a id="2215" class="Symbol">:</a> <a id="2217" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2219" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2225" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Ordinals.LexicographicOrder.html#1961" class="Bound">𝓣</a> <a id="2231" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2233" href="Ordinals.LexicographicOrder.html#1863" class="Bound">𝓤</a> <a id="2235" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2237" href="Ordinals.LexicographicOrder.html#1917" class="Bound">𝓦</a> <a id="2239" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="2243" href="Ordinals.LexicographicOrder.html#2211" class="Function Operator">_⊑_</a> <a id="2247" class="Symbol">=</a> <a id="2249" href="Ordinals.LexicographicOrder.html#494" class="Function">lex-order</a> <a id="2259" href="Ordinals.LexicographicOrder.html#2103" class="Function Operator">_≤_</a> <a id="2263" href="Ordinals.LexicographicOrder.html#2152" class="Function Operator">_≼_</a>

  <a id="lexicographic-commutation.forth"></a><a id="2270" href="Ordinals.LexicographicOrder.html#2270" class="Function">forth</a> <a id="2276" class="Symbol">:</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Ordinals.LexicographicOrder.html#2279" class="Bound">x</a> <a id="2281" href="Ordinals.LexicographicOrder.html#2281" class="Bound">x&#39;</a> <a id="2284" class="Symbol">:</a> <a id="2286" href="Ordinals.LexicographicOrder.html#1859" class="Bound">X</a><a id="2287" class="Symbol">)</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Ordinals.LexicographicOrder.html#2290" class="Bound">y</a> <a id="2292" class="Symbol">:</a> <a id="2294" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="2296" href="Ordinals.LexicographicOrder.html#2279" class="Bound">x</a><a id="2297" class="Symbol">)</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Ordinals.LexicographicOrder.html#2300" class="Bound">y&#39;</a> <a id="2303" class="Symbol">:</a> <a id="2305" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="2307" href="Ordinals.LexicographicOrder.html#2281" class="Bound">x&#39;</a><a id="2309" class="Symbol">)</a>
        <a id="2319" class="Symbol">→</a> <a id="2321" href="Ordinals.LexicographicOrder.html#1996" class="Function">not</a> <a id="2325" class="Symbol">((</a><a id="2327" href="Ordinals.LexicographicOrder.html#2279" class="Bound">x</a> <a id="2329" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2331" href="Ordinals.LexicographicOrder.html#2290" class="Bound">y</a><a id="2332" class="Symbol">)</a> <a id="2334" href="Ordinals.LexicographicOrder.html#2043" class="Function Operator">⊏</a> <a id="2336" class="Symbol">(</a><a id="2337" href="Ordinals.LexicographicOrder.html#2281" class="Bound">x&#39;</a> <a id="2340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2342" href="Ordinals.LexicographicOrder.html#2300" class="Bound">y&#39;</a><a id="2344" class="Symbol">))</a>
        <a id="2355" class="Symbol">→</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Ordinals.LexicographicOrder.html#2281" class="Bound">x&#39;</a> <a id="2361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2363" href="Ordinals.LexicographicOrder.html#2300" class="Bound">y&#39;</a><a id="2365" class="Symbol">)</a> <a id="2367" href="Ordinals.LexicographicOrder.html#2211" class="Function Operator">⊑</a> <a id="2369" class="Symbol">(</a><a id="2370" href="Ordinals.LexicographicOrder.html#2279" class="Bound">x</a> <a id="2372" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2374" href="Ordinals.LexicographicOrder.html#2290" class="Bound">y</a><a id="2375" class="Symbol">)</a>
  <a id="2379" href="Ordinals.LexicographicOrder.html#2270" class="Function">forth</a> <a id="2385" href="Ordinals.LexicographicOrder.html#2385" class="Bound">x</a> <a id="2387" href="Ordinals.LexicographicOrder.html#2387" class="Bound">x&#39;</a> <a id="2390" href="Ordinals.LexicographicOrder.html#2390" class="Bound">y</a> <a id="2392" href="Ordinals.LexicographicOrder.html#2392" class="Bound">y&#39;</a> <a id="2395" href="Ordinals.LexicographicOrder.html#2395" class="Bound">f</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="Ordinals.LexicographicOrder.html#2418" class="Function">g</a> <a id="2401" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2403" href="Ordinals.LexicographicOrder.html#2460" class="Function">h</a>
   <a id="2408" class="Keyword">where</a>
    <a id="2418" href="Ordinals.LexicographicOrder.html#2418" class="Function">g</a> <a id="2420" class="Symbol">:</a> <a id="2422" href="Ordinals.LexicographicOrder.html#1996" class="Function">not</a> <a id="2426" class="Symbol">(</a><a id="2427" href="Ordinals.LexicographicOrder.html#2385" class="Bound">x</a> <a id="2429" href="Ordinals.LexicographicOrder.html#1903" class="Bound Operator">&lt;</a> <a id="2431" href="Ordinals.LexicographicOrder.html#2387" class="Bound">x&#39;</a><a id="2433" class="Symbol">)</a>
    <a id="2439" href="Ordinals.LexicographicOrder.html#2418" class="Function">g</a> <a id="2441" href="Ordinals.LexicographicOrder.html#2441" class="Bound">l</a> <a id="2443" class="Symbol">=</a> <a id="2445" href="Ordinals.LexicographicOrder.html#2395" class="Bound">f</a> <a id="2447" class="Symbol">(</a><a id="2448" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2452" href="Ordinals.LexicographicOrder.html#2441" class="Bound">l</a><a id="2453" class="Symbol">)</a>

    <a id="2460" href="Ordinals.LexicographicOrder.html#2460" class="Function">h</a> <a id="2462" class="Symbol">:</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Ordinals.LexicographicOrder.html#2465" class="Bound">r</a> <a id="2467" class="Symbol">:</a> <a id="2469" href="Ordinals.LexicographicOrder.html#2387" class="Bound">x&#39;</a> <a id="2472" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2474" href="Ordinals.LexicographicOrder.html#2385" class="Bound">x</a><a id="2475" class="Symbol">)</a> <a id="2477" class="Symbol">→</a> <a id="2479" href="Ordinals.LexicographicOrder.html#1996" class="Function">not</a> <a id="2483" class="Symbol">(</a><a id="2484" href="Ordinals.LexicographicOrder.html#2390" class="Bound">y</a> <a id="2486" href="Ordinals.LexicographicOrder.html#1933" class="Bound Operator">≺</a> <a id="2488" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2498" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="2500" href="Ordinals.LexicographicOrder.html#2465" class="Bound">r</a> <a id="2502" href="Ordinals.LexicographicOrder.html#2392" class="Bound">y&#39;</a><a id="2504" class="Symbol">)</a>
    <a id="2510" href="Ordinals.LexicographicOrder.html#2460" class="Function">h</a> <a id="2512" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2517" href="Ordinals.LexicographicOrder.html#2517" class="Bound">l</a> <a id="2519" class="Symbol">=</a> <a id="2521" href="Ordinals.LexicographicOrder.html#2395" class="Bound">f</a> <a id="2523" class="Symbol">(</a><a id="2524" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2528" class="Symbol">(</a><a id="2529" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2534" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2536" href="Ordinals.LexicographicOrder.html#2517" class="Bound">l</a><a id="2537" class="Symbol">))</a>

  <a id="lexicographic-commutation.back"></a><a id="2543" href="Ordinals.LexicographicOrder.html#2543" class="Function">back</a> <a id="2548" class="Symbol">:</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Ordinals.LexicographicOrder.html#2551" class="Bound">x</a> <a id="2553" href="Ordinals.LexicographicOrder.html#2553" class="Bound">x&#39;</a> <a id="2556" class="Symbol">:</a> <a id="2558" href="Ordinals.LexicographicOrder.html#1859" class="Bound">X</a><a id="2559" class="Symbol">)</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Ordinals.LexicographicOrder.html#2562" class="Bound">y</a> <a id="2564" class="Symbol">:</a> <a id="2566" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="2568" href="Ordinals.LexicographicOrder.html#2551" class="Bound">x</a><a id="2569" class="Symbol">)</a> <a id="2571" class="Symbol">(</a><a id="2572" href="Ordinals.LexicographicOrder.html#2572" class="Bound">y&#39;</a> <a id="2575" class="Symbol">:</a> <a id="2577" href="Ordinals.LexicographicOrder.html#1879" class="Bound">Y</a> <a id="2579" href="Ordinals.LexicographicOrder.html#2553" class="Bound">x&#39;</a><a id="2581" class="Symbol">)</a>
       <a id="2590" class="Symbol">→</a> <a id="2592" class="Symbol">(</a><a id="2593" href="Ordinals.LexicographicOrder.html#2553" class="Bound">x&#39;</a> <a id="2596" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2598" href="Ordinals.LexicographicOrder.html#2572" class="Bound">y&#39;</a><a id="2600" class="Symbol">)</a> <a id="2602" href="Ordinals.LexicographicOrder.html#2211" class="Function Operator">⊑</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Ordinals.LexicographicOrder.html#2551" class="Bound">x</a> <a id="2607" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2609" href="Ordinals.LexicographicOrder.html#2562" class="Bound">y</a><a id="2610" class="Symbol">)</a>
       <a id="2619" class="Symbol">→</a> <a id="2621" href="Ordinals.LexicographicOrder.html#1996" class="Function">not</a> <a id="2625" class="Symbol">((</a><a id="2627" href="Ordinals.LexicographicOrder.html#2551" class="Bound">x</a> <a id="2629" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2631" href="Ordinals.LexicographicOrder.html#2562" class="Bound">y</a><a id="2632" class="Symbol">)</a> <a id="2634" href="Ordinals.LexicographicOrder.html#2043" class="Function Operator">⊏</a> <a id="2636" class="Symbol">(</a><a id="2637" href="Ordinals.LexicographicOrder.html#2553" class="Bound">x&#39;</a> <a id="2640" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2642" href="Ordinals.LexicographicOrder.html#2572" class="Bound">y&#39;</a><a id="2644" class="Symbol">))</a>
  <a id="2649" href="Ordinals.LexicographicOrder.html#2543" class="Function">back</a> <a id="2654" href="Ordinals.LexicographicOrder.html#2654" class="Bound">x</a> <a id="2656" href="Ordinals.LexicographicOrder.html#2656" class="Bound">x&#39;</a> <a id="2659" href="Ordinals.LexicographicOrder.html#2659" class="Bound">y</a> <a id="2661" href="Ordinals.LexicographicOrder.html#2661" class="Bound">y&#39;</a> <a id="2664" class="Symbol">(</a><a id="2665" href="Ordinals.LexicographicOrder.html#2665" class="Bound">g</a> <a id="2667" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2669" href="Ordinals.LexicographicOrder.html#2669" class="Bound">h</a><a id="2670" class="Symbol">)</a> <a id="2672" class="Symbol">(</a><a id="2673" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2677" href="Ordinals.LexicographicOrder.html#2677" class="Bound">l</a><a id="2678" class="Symbol">)</a> <a id="2680" class="Symbol">=</a> <a id="2682" href="Ordinals.LexicographicOrder.html#2665" class="Bound">g</a> <a id="2684" href="Ordinals.LexicographicOrder.html#2677" class="Bound">l</a>
  <a id="2688" href="Ordinals.LexicographicOrder.html#2543" class="Function">back</a> <a id="2693" href="Ordinals.LexicographicOrder.html#2693" class="Bound">x</a> <a id="2695" class="Symbol">_</a>  <a id="2698" href="Ordinals.LexicographicOrder.html#2698" class="Bound">y</a> <a id="2700" href="Ordinals.LexicographicOrder.html#2700" class="Bound">y&#39;</a> <a id="2703" class="Symbol">(</a><a id="2704" href="Ordinals.LexicographicOrder.html#2704" class="Bound">g</a> <a id="2706" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2708" href="Ordinals.LexicographicOrder.html#2708" class="Bound">h</a><a id="2709" class="Symbol">)</a> <a id="2711" class="Symbol">(</a><a id="2712" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2716" class="Symbol">(</a><a id="2717" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2722" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2724" href="Ordinals.LexicographicOrder.html#2724" class="Bound">l</a><a id="2725" class="Symbol">))</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="Ordinals.LexicographicOrder.html#2708" class="Bound">h</a> <a id="2732" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2737" href="Ordinals.LexicographicOrder.html#2724" class="Bound">l</a>

<a id="2740" class="Markup">\end{code}</a><a id="2750" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Maps.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Maps</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, August 2018

Various maps of ordinals, including equivalences.

</a><a id="81" class="Markup">\begin{code}</a>

<a id="95" class="Symbol">{-#</a> <a id="99" class="Keyword">OPTIONS</a> <a id="107" class="Pragma">--safe</a> <a id="114" class="Pragma">--without-K</a> <a id="126" class="Symbol">#-}</a>


<a id="132" class="Keyword">module</a> <a id="139" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a> <a id="153" class="Keyword">where</a>

<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="185" class="Keyword">open</a> <a id="190" class="Keyword">import</a> <a id="197" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="214" class="Keyword">open</a> <a id="219" class="Keyword">import</a> <a id="226" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>
<a id="272" class="Keyword">open</a> <a id="277" class="Keyword">import</a> <a id="284" href="UF.Base.html" class="Module">UF.Base</a>
<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="427" class="Markup">\end{code}</a><a id="437" class="Background">

Maps of ordinals. A simulation gives a notion of embedding of
ordinals, making them into a poset, as proved below.

</a><a id="555" class="Markup">\begin{code}</a>

<a id="is-order-preserving"></a><a id="569" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a>
 <a id="is-monotone"></a><a id="590" href="Ordinals.Maps.html#590" class="Function">is-monotone</a>
 <a id="is-order-reflecting"></a><a id="603" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a>
 <a id="is-order-embedding"></a><a id="624" href="Ordinals.Maps.html#624" class="Function">is-order-embedding</a>
 <a id="is-initial-segment"></a><a id="644" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a>
 <a id="is-simulation"></a><a id="664" href="Ordinals.Maps.html#664" class="Function">is-simulation</a>       <a id="684" class="Symbol">:</a> <a id="686" class="Symbol">(</a><a id="687" href="Ordinals.Maps.html#687" class="Bound">α</a> <a id="689" class="Symbol">:</a> <a id="691" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="699" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="700" class="Symbol">)</a> <a id="702" class="Symbol">(</a><a id="703" href="Ordinals.Maps.html#703" class="Bound">β</a> <a id="705" class="Symbol">:</a> <a id="707" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="715" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="716" class="Symbol">)</a> <a id="718" class="Symbol">→</a> <a id="720" class="Symbol">(</a><a id="721" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="723" href="Ordinals.Maps.html#687" class="Bound">α</a> <a id="725" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="727" class="Symbol">→</a> <a id="729" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="731" href="Ordinals.Maps.html#703" class="Bound">β</a> <a id="733" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="734" class="Symbol">)</a> <a id="736" class="Symbol">→</a> <a id="738" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="740" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="742" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="744" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

<a id="747" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="767" href="Ordinals.Maps.html#767" class="Bound">α</a> <a id="769" href="Ordinals.Maps.html#769" class="Bound">β</a> <a id="771" href="Ordinals.Maps.html#771" class="Bound">f</a> <a id="773" class="Symbol">=</a> <a id="775" class="Symbol">(</a><a id="776" href="Ordinals.Maps.html#776" class="Bound">x</a> <a id="778" href="Ordinals.Maps.html#778" class="Bound">y</a> <a id="780" class="Symbol">:</a> <a id="782" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="784" href="Ordinals.Maps.html#767" class="Bound">α</a> <a id="786" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="787" class="Symbol">)</a> <a id="789" class="Symbol">→</a> <a id="791" href="Ordinals.Maps.html#776" class="Bound">x</a> <a id="793" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="796" href="Ordinals.Maps.html#767" class="Bound">α</a> <a id="798" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="800" href="Ordinals.Maps.html#778" class="Bound">y</a> <a id="802" class="Symbol">→</a> <a id="804" href="Ordinals.Maps.html#771" class="Bound">f</a> <a id="806" href="Ordinals.Maps.html#776" class="Bound">x</a> <a id="808" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="811" href="Ordinals.Maps.html#769" class="Bound">β</a> <a id="813" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="815" href="Ordinals.Maps.html#771" class="Bound">f</a> <a id="817" href="Ordinals.Maps.html#778" class="Bound">y</a>

<a id="820" href="Ordinals.Maps.html#590" class="Function">is-monotone</a>         <a id="840" href="Ordinals.Maps.html#840" class="Bound">α</a> <a id="842" href="Ordinals.Maps.html#842" class="Bound">β</a> <a id="844" href="Ordinals.Maps.html#844" class="Bound">f</a> <a id="846" class="Symbol">=</a> <a id="848" class="Symbol">(</a><a id="849" href="Ordinals.Maps.html#849" class="Bound">x</a> <a id="851" href="Ordinals.Maps.html#851" class="Bound">y</a> <a id="853" class="Symbol">:</a> <a id="855" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="857" href="Ordinals.Maps.html#840" class="Bound">α</a> <a id="859" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="860" class="Symbol">)</a> <a id="862" class="Symbol">→</a> <a id="864" href="Ordinals.Maps.html#849" class="Bound">x</a> <a id="866" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="869" href="Ordinals.Maps.html#840" class="Bound">α</a> <a id="871" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="873" href="Ordinals.Maps.html#851" class="Bound">y</a> <a id="875" class="Symbol">→</a> <a id="877" href="Ordinals.Maps.html#844" class="Bound">f</a> <a id="879" href="Ordinals.Maps.html#849" class="Bound">x</a> <a id="881" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="884" href="Ordinals.Maps.html#842" class="Bound">β</a> <a id="886" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="888" href="Ordinals.Maps.html#844" class="Bound">f</a> <a id="890" href="Ordinals.Maps.html#851" class="Bound">y</a>

<a id="893" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="913" href="Ordinals.Maps.html#913" class="Bound">α</a> <a id="915" href="Ordinals.Maps.html#915" class="Bound">β</a> <a id="917" href="Ordinals.Maps.html#917" class="Bound">f</a> <a id="919" class="Symbol">=</a> <a id="921" class="Symbol">(</a><a id="922" href="Ordinals.Maps.html#922" class="Bound">x</a> <a id="924" href="Ordinals.Maps.html#924" class="Bound">y</a> <a id="926" class="Symbol">:</a> <a id="928" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="930" href="Ordinals.Maps.html#913" class="Bound">α</a> <a id="932" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="933" class="Symbol">)</a> <a id="935" class="Symbol">→</a> <a id="937" href="Ordinals.Maps.html#917" class="Bound">f</a> <a id="939" href="Ordinals.Maps.html#922" class="Bound">x</a> <a id="941" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="944" href="Ordinals.Maps.html#915" class="Bound">β</a> <a id="946" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="948" href="Ordinals.Maps.html#917" class="Bound">f</a> <a id="950" href="Ordinals.Maps.html#924" class="Bound">y</a> <a id="952" class="Symbol">→</a> <a id="954" href="Ordinals.Maps.html#922" class="Bound">x</a> <a id="956" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="959" href="Ordinals.Maps.html#913" class="Bound">α</a> <a id="961" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="963" href="Ordinals.Maps.html#924" class="Bound">y</a>

<a id="966" href="Ordinals.Maps.html#624" class="Function">is-order-embedding</a>  <a id="986" href="Ordinals.Maps.html#986" class="Bound">α</a> <a id="988" href="Ordinals.Maps.html#988" class="Bound">β</a> <a id="990" href="Ordinals.Maps.html#990" class="Bound">f</a> <a id="992" class="Symbol">=</a> <a id="994" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="1014" href="Ordinals.Maps.html#986" class="Bound">α</a> <a id="1016" href="Ordinals.Maps.html#988" class="Bound">β</a> <a id="1018" href="Ordinals.Maps.html#990" class="Bound">f</a> <a id="1020" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1022" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="1042" href="Ordinals.Maps.html#986" class="Bound">α</a> <a id="1044" href="Ordinals.Maps.html#988" class="Bound">β</a> <a id="1046" href="Ordinals.Maps.html#990" class="Bound">f</a>

<a id="1049" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a>  <a id="1069" href="Ordinals.Maps.html#1069" class="Bound">α</a> <a id="1071" href="Ordinals.Maps.html#1071" class="Bound">β</a> <a id="1073" href="Ordinals.Maps.html#1073" class="Bound">f</a> <a id="1075" class="Symbol">=</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Ordinals.Maps.html#1078" class="Bound">x</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1084" href="Ordinals.Maps.html#1069" class="Bound">α</a> <a id="1086" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1087" class="Symbol">)</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Ordinals.Maps.html#1090" class="Bound">y</a> <a id="1092" class="Symbol">:</a> <a id="1094" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1096" href="Ordinals.Maps.html#1071" class="Bound">β</a> <a id="1098" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1099" class="Symbol">)</a>
                          <a id="1127" class="Symbol">→</a> <a id="1129" href="Ordinals.Maps.html#1090" class="Bound">y</a> <a id="1131" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="1134" href="Ordinals.Maps.html#1071" class="Bound">β</a> <a id="1136" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="1138" href="Ordinals.Maps.html#1073" class="Bound">f</a> <a id="1140" href="Ordinals.Maps.html#1078" class="Bound">x</a>
                          <a id="1168" class="Symbol">→</a> <a id="1170" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1172" href="Ordinals.Maps.html#1172" class="Bound">x&#39;</a> <a id="1175" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1177" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1179" href="Ordinals.Maps.html#1069" class="Bound">α</a> <a id="1181" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1183" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Ordinals.Maps.html#1172" class="Bound">x&#39;</a> <a id="1189" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="1192" href="Ordinals.Maps.html#1069" class="Bound">α</a> <a id="1194" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="1196" href="Ordinals.Maps.html#1078" class="Bound">x</a><a id="1197" class="Symbol">)</a> <a id="1199" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Ordinals.Maps.html#1073" class="Bound">f</a> <a id="1204" href="Ordinals.Maps.html#1172" class="Bound">x&#39;</a> <a id="1207" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1209" href="Ordinals.Maps.html#1090" class="Bound">y</a><a id="1210" class="Symbol">)</a>

<a id="1213" href="Ordinals.Maps.html#664" class="Function">is-simulation</a>       <a id="1233" href="Ordinals.Maps.html#1233" class="Bound">α</a> <a id="1235" href="Ordinals.Maps.html#1235" class="Bound">β</a> <a id="1237" href="Ordinals.Maps.html#1237" class="Bound">f</a> <a id="1239" class="Symbol">=</a> <a id="1241" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="1260" href="Ordinals.Maps.html#1233" class="Bound">α</a> <a id="1262" href="Ordinals.Maps.html#1235" class="Bound">β</a> <a id="1264" href="Ordinals.Maps.html#1237" class="Bound">f</a> <a id="1266" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1268" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="1288" href="Ordinals.Maps.html#1233" class="Bound">α</a> <a id="1290" href="Ordinals.Maps.html#1235" class="Bound">β</a> <a id="1292" href="Ordinals.Maps.html#1237" class="Bound">f</a>

<a id="simulations-are-order-preserving"></a><a id="1295" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="1328" class="Symbol">:</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Ordinals.Maps.html#1331" class="Bound">α</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1343" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1344" class="Symbol">)</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Ordinals.Maps.html#1347" class="Bound">β</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1359" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1360" class="Symbol">)</a>
                                   <a id="1397" class="Symbol">(</a><a id="1398" href="Ordinals.Maps.html#1398" class="Bound">f</a> <a id="1400" class="Symbol">:</a> <a id="1402" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1404" href="Ordinals.Maps.html#1331" class="Bound">α</a> <a id="1406" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1408" class="Symbol">→</a> <a id="1410" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1412" href="Ordinals.Maps.html#1347" class="Bound">β</a> <a id="1414" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1415" class="Symbol">)</a>
                                 <a id="1450" class="Symbol">→</a> <a id="1452" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="1466" href="Ordinals.Maps.html#1331" class="Bound">α</a> <a id="1468" href="Ordinals.Maps.html#1347" class="Bound">β</a> <a id="1470" href="Ordinals.Maps.html#1398" class="Bound">f</a>
                                 <a id="1505" class="Symbol">→</a> <a id="1507" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="1527" href="Ordinals.Maps.html#1331" class="Bound">α</a> <a id="1529" href="Ordinals.Maps.html#1347" class="Bound">β</a> <a id="1531" href="Ordinals.Maps.html#1398" class="Bound">f</a>
<a id="1533" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="1566" href="Ordinals.Maps.html#1566" class="Bound">α</a> <a id="1568" href="Ordinals.Maps.html#1568" class="Bound">β</a> <a id="1570" href="Ordinals.Maps.html#1570" class="Bound">f</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Ordinals.Maps.html#1573" class="Bound">i</a> <a id="1575" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1577" href="Ordinals.Maps.html#1577" class="Bound">p</a><a id="1578" class="Symbol">)</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Ordinals.Maps.html#1577" class="Bound">p</a>

<a id="simulations-are-initial-segments"></a><a id="1585" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="1618" class="Symbol">:</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Ordinals.Maps.html#1621" class="Bound">α</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1633" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">(</a><a id="1637" href="Ordinals.Maps.html#1637" class="Bound">β</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1649" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1650" class="Symbol">)</a>
                                   <a id="1687" class="Symbol">(</a><a id="1688" href="Ordinals.Maps.html#1688" class="Bound">f</a> <a id="1690" class="Symbol">:</a> <a id="1692" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1694" href="Ordinals.Maps.html#1621" class="Bound">α</a> <a id="1696" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1698" class="Symbol">→</a> <a id="1700" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1702" href="Ordinals.Maps.html#1637" class="Bound">β</a> <a id="1704" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1705" class="Symbol">)</a>
                                 <a id="1740" class="Symbol">→</a> <a id="1742" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="1756" href="Ordinals.Maps.html#1621" class="Bound">α</a> <a id="1758" href="Ordinals.Maps.html#1637" class="Bound">β</a> <a id="1760" href="Ordinals.Maps.html#1688" class="Bound">f</a>
                                 <a id="1795" class="Symbol">→</a> <a id="1797" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="1816" href="Ordinals.Maps.html#1621" class="Bound">α</a> <a id="1818" href="Ordinals.Maps.html#1637" class="Bound">β</a> <a id="1820" href="Ordinals.Maps.html#1688" class="Bound">f</a>
<a id="1822" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="1855" href="Ordinals.Maps.html#1855" class="Bound">α</a> <a id="1857" href="Ordinals.Maps.html#1857" class="Bound">β</a> <a id="1859" href="Ordinals.Maps.html#1859" class="Bound">f</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Ordinals.Maps.html#1862" class="Bound">i</a> <a id="1864" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1866" href="Ordinals.Maps.html#1866" class="Bound">p</a><a id="1867" class="Symbol">)</a> <a id="1869" class="Symbol">=</a> <a id="1871" href="Ordinals.Maps.html#1862" class="Bound">i</a>

<a id="being-order-preserving-is-prop"></a><a id="1874" href="Ordinals.Maps.html#1874" class="Function">being-order-preserving-is-prop</a> <a id="1905" class="Symbol">:</a> <a id="1907" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                               <a id="1946" class="Symbol">→</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Ordinals.Maps.html#1949" class="Bound">α</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1961" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1962" class="Symbol">)</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Ordinals.Maps.html#1965" class="Bound">β</a> <a id="1967" class="Symbol">:</a> <a id="1969" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1977" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1978" class="Symbol">)</a>
                                 <a id="2013" class="Symbol">(</a><a id="2014" href="Ordinals.Maps.html#2014" class="Bound">f</a> <a id="2016" class="Symbol">:</a> <a id="2018" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2020" href="Ordinals.Maps.html#1949" class="Bound">α</a> <a id="2022" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2024" class="Symbol">→</a> <a id="2026" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2028" href="Ordinals.Maps.html#1965" class="Bound">β</a> <a id="2030" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2031" class="Symbol">)</a>
                               <a id="2064" class="Symbol">→</a> <a id="2066" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="2095" href="Ordinals.Maps.html#1949" class="Bound">α</a> <a id="2097" href="Ordinals.Maps.html#1965" class="Bound">β</a> <a id="2099" href="Ordinals.Maps.html#2014" class="Bound">f</a><a id="2100" class="Symbol">)</a>
<a id="2102" href="Ordinals.Maps.html#1874" class="Function">being-order-preserving-is-prop</a> <a id="2133" href="Ordinals.Maps.html#2133" class="Bound">fe</a> <a id="2136" href="Ordinals.Maps.html#2136" class="Bound">α</a> <a id="2138" href="Ordinals.Maps.html#2138" class="Bound">β</a> <a id="2140" href="Ordinals.Maps.html#2140" class="Bound">f</a> <a id="2142" class="Symbol">=</a>
 <a id="2145" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="2156" href="Ordinals.Maps.html#2133" class="Bound">fe</a> <a id="2159" class="Symbol">(λ</a> <a id="2162" href="Ordinals.Maps.html#2162" class="Bound">x</a> <a id="2164" href="Ordinals.Maps.html#2164" class="Bound">y</a> <a id="2166" href="Ordinals.Maps.html#2166" class="Bound">l</a> <a id="2168" class="Symbol">→</a> <a id="2170" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="2186" href="Ordinals.Maps.html#2138" class="Bound">β</a> <a id="2188" class="Symbol">(</a><a id="2189" href="Ordinals.Maps.html#2140" class="Bound">f</a> <a id="2191" href="Ordinals.Maps.html#2162" class="Bound">x</a><a id="2192" class="Symbol">)</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Ordinals.Maps.html#2140" class="Bound">f</a> <a id="2197" href="Ordinals.Maps.html#2164" class="Bound">y</a><a id="2198" class="Symbol">))</a>

<a id="being-order-reflecting-is-prop"></a><a id="2202" href="Ordinals.Maps.html#2202" class="Function">being-order-reflecting-is-prop</a> <a id="2233" class="Symbol">:</a> <a id="2235" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                               <a id="2274" class="Symbol">→</a> <a id="2276" class="Symbol">(</a><a id="2277" href="Ordinals.Maps.html#2277" class="Bound">α</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2289" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2290" class="Symbol">)</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Ordinals.Maps.html#2293" class="Bound">β</a> <a id="2295" class="Symbol">:</a> <a id="2297" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2305" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2306" class="Symbol">)</a>
                                 <a id="2341" class="Symbol">(</a><a id="2342" href="Ordinals.Maps.html#2342" class="Bound">f</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2348" href="Ordinals.Maps.html#2277" class="Bound">α</a> <a id="2350" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2352" class="Symbol">→</a> <a id="2354" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2356" href="Ordinals.Maps.html#2293" class="Bound">β</a> <a id="2358" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2359" class="Symbol">)</a>
                               <a id="2392" class="Symbol">→</a> <a id="2394" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2402" class="Symbol">(</a><a id="2403" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="2423" href="Ordinals.Maps.html#2277" class="Bound">α</a> <a id="2425" href="Ordinals.Maps.html#2293" class="Bound">β</a> <a id="2427" href="Ordinals.Maps.html#2342" class="Bound">f</a><a id="2428" class="Symbol">)</a>
<a id="2430" href="Ordinals.Maps.html#2202" class="Function">being-order-reflecting-is-prop</a> <a id="2461" href="Ordinals.Maps.html#2461" class="Bound">fe</a> <a id="2464" href="Ordinals.Maps.html#2464" class="Bound">α</a> <a id="2466" href="Ordinals.Maps.html#2466" class="Bound">β</a> <a id="2468" href="Ordinals.Maps.html#2468" class="Bound">f</a> <a id="2470" class="Symbol">=</a>
  <a id="2474" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="2485" href="Ordinals.Maps.html#2461" class="Bound">fe</a> <a id="2488" class="Symbol">(λ</a> <a id="2491" href="Ordinals.Maps.html#2491" class="Bound">x</a> <a id="2493" href="Ordinals.Maps.html#2493" class="Bound">y</a> <a id="2495" href="Ordinals.Maps.html#2495" class="Bound">l</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="2515" href="Ordinals.Maps.html#2464" class="Bound">α</a> <a id="2517" href="Ordinals.Maps.html#2491" class="Bound">x</a> <a id="2519" href="Ordinals.Maps.html#2493" class="Bound">y</a><a id="2520" class="Symbol">)</a>

<a id="being-order-embedding-is-prop"></a><a id="2523" href="Ordinals.Maps.html#2523" class="Function">being-order-embedding-is-prop</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                              <a id="2593" class="Symbol">→</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Ordinals.Maps.html#2596" class="Bound">α</a> <a id="2598" class="Symbol">:</a> <a id="2600" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2608" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2609" class="Symbol">)</a> <a id="2611" class="Symbol">(</a><a id="2612" href="Ordinals.Maps.html#2612" class="Bound">β</a> <a id="2614" class="Symbol">:</a> <a id="2616" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2624" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2625" class="Symbol">)</a>
                                <a id="2659" class="Symbol">(</a><a id="2660" href="Ordinals.Maps.html#2660" class="Bound">f</a> <a id="2662" class="Symbol">:</a> <a id="2664" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2666" href="Ordinals.Maps.html#2596" class="Bound">α</a> <a id="2668" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2670" class="Symbol">→</a> <a id="2672" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2674" href="Ordinals.Maps.html#2612" class="Bound">β</a> <a id="2676" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2677" class="Symbol">)</a>
                              <a id="2709" class="Symbol">→</a> <a id="2711" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Ordinals.Maps.html#624" class="Function">is-order-embedding</a> <a id="2739" href="Ordinals.Maps.html#2596" class="Bound">α</a> <a id="2741" href="Ordinals.Maps.html#2612" class="Bound">β</a> <a id="2743" href="Ordinals.Maps.html#2660" class="Bound">f</a><a id="2744" class="Symbol">)</a>
<a id="2746" href="Ordinals.Maps.html#2523" class="Function">being-order-embedding-is-prop</a> <a id="2776" href="Ordinals.Maps.html#2776" class="Bound">fe</a> <a id="2779" href="Ordinals.Maps.html#2779" class="Bound">α</a> <a id="2781" href="Ordinals.Maps.html#2781" class="Bound">β</a> <a id="2783" href="Ordinals.Maps.html#2783" class="Bound">f</a> <a id="2785" class="Symbol">=</a>
 <a id="2788" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
  <a id="2800" class="Symbol">(</a><a id="2801" href="Ordinals.Maps.html#1874" class="Function">being-order-preserving-is-prop</a> <a id="2832" href="Ordinals.Maps.html#2776" class="Bound">fe</a> <a id="2835" href="Ordinals.Maps.html#2779" class="Bound">α</a> <a id="2837" href="Ordinals.Maps.html#2781" class="Bound">β</a> <a id="2839" href="Ordinals.Maps.html#2783" class="Bound">f</a><a id="2840" class="Symbol">)</a>
  <a id="2844" class="Symbol">(</a><a id="2845" href="Ordinals.Maps.html#2202" class="Function">being-order-reflecting-is-prop</a> <a id="2876" href="Ordinals.Maps.html#2776" class="Bound">fe</a> <a id="2879" href="Ordinals.Maps.html#2779" class="Bound">α</a> <a id="2881" href="Ordinals.Maps.html#2781" class="Bound">β</a> <a id="2883" href="Ordinals.Maps.html#2783" class="Bound">f</a><a id="2884" class="Symbol">)</a>

<a id="order-reflecting-gives-inverse-order-preserving"></a><a id="2887" href="Ordinals.Maps.html#2887" class="Function">order-reflecting-gives-inverse-order-preserving</a> <a id="2935" class="Symbol">:</a>
   <a id="2940" class="Symbol">(</a><a id="2941" href="Ordinals.Maps.html#2941" class="Bound">α</a> <a id="2943" class="Symbol">:</a> <a id="2945" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2953" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2954" class="Symbol">)</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Ordinals.Maps.html#2957" class="Bound">β</a> <a id="2959" class="Symbol">:</a> <a id="2961" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2969" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2970" class="Symbol">)</a>
   <a id="2975" class="Symbol">(</a><a id="2976" href="Ordinals.Maps.html#2976" class="Bound">f</a> <a id="2978" class="Symbol">:</a> <a id="2980" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2982" href="Ordinals.Maps.html#2941" class="Bound">α</a> <a id="2984" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2986" class="Symbol">→</a> <a id="2988" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2990" href="Ordinals.Maps.html#2957" class="Bound">β</a> <a id="2992" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2993" class="Symbol">)</a>
 <a id="2996" class="Symbol">→</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Ordinals.Maps.html#2999" class="Bound">e</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3012" href="Ordinals.Maps.html#2976" class="Bound">f</a><a id="3013" class="Symbol">)</a>
 <a id="3016" class="Symbol">→</a> <a id="3018" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="3038" href="Ordinals.Maps.html#2941" class="Bound">α</a> <a id="3040" href="Ordinals.Maps.html#2957" class="Bound">β</a> <a id="3042" href="Ordinals.Maps.html#2976" class="Bound">f</a>
 <a id="3045" class="Symbol">→</a> <a id="3047" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="3067" href="Ordinals.Maps.html#2957" class="Bound">β</a> <a id="3069" href="Ordinals.Maps.html#2941" class="Bound">α</a> <a id="3071" class="Symbol">(</a><a id="3072" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="3080" href="Ordinals.Maps.html#2976" class="Bound">f</a> <a id="3082" href="Ordinals.Maps.html#2999" class="Bound">e</a><a id="3083" class="Symbol">)</a>
<a id="3085" href="Ordinals.Maps.html#2887" class="Function">order-reflecting-gives-inverse-order-preserving</a> <a id="3133" href="Ordinals.Maps.html#3133" class="Bound">α</a> <a id="3135" href="Ordinals.Maps.html#3135" class="Bound">β</a> <a id="3137" href="Ordinals.Maps.html#3137" class="Bound">f</a> <a id="3139" href="Ordinals.Maps.html#3139" class="Bound">e</a> <a id="3141" href="Ordinals.Maps.html#3141" class="Bound">r</a> <a id="3143" href="Ordinals.Maps.html#3143" class="Bound">x</a> <a id="3145" href="Ordinals.Maps.html#3145" class="Bound">y</a> <a id="3147" href="Ordinals.Maps.html#3147" class="Bound">l</a> <a id="3149" class="Symbol">=</a> <a id="3151" href="Ordinals.Maps.html#3424" class="Function">m</a>
 <a id="3154" class="Keyword">where</a>
  <a id="3162" href="Ordinals.Maps.html#3162" class="Function">g</a> <a id="3164" class="Symbol">:</a> <a id="3166" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3168" href="Ordinals.Maps.html#3135" class="Bound">β</a> <a id="3170" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3172" class="Symbol">→</a> <a id="3174" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3176" href="Ordinals.Maps.html#3133" class="Bound">α</a> <a id="3178" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="3182" href="Ordinals.Maps.html#3162" class="Function">g</a> <a id="3184" class="Symbol">=</a> <a id="3186" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="3194" href="Ordinals.Maps.html#3137" class="Bound">f</a> <a id="3196" href="Ordinals.Maps.html#3139" class="Bound">e</a>

  <a id="3201" href="Ordinals.Maps.html#3201" class="Function">l&#39;</a> <a id="3204" class="Symbol">:</a> <a id="3206" href="Ordinals.Maps.html#3137" class="Bound">f</a> <a id="3208" class="Symbol">(</a><a id="3209" href="Ordinals.Maps.html#3162" class="Function">g</a> <a id="3211" href="Ordinals.Maps.html#3143" class="Bound">x</a><a id="3212" class="Symbol">)</a> <a id="3214" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3217" href="Ordinals.Maps.html#3135" class="Bound">β</a> <a id="3219" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3221" href="Ordinals.Maps.html#3137" class="Bound">f</a> <a id="3223" class="Symbol">(</a><a id="3224" href="Ordinals.Maps.html#3162" class="Function">g</a> <a id="3226" href="Ordinals.Maps.html#3145" class="Bound">y</a><a id="3227" class="Symbol">)</a>
  <a id="3231" href="Ordinals.Maps.html#3201" class="Function">l&#39;</a> <a id="3234" class="Symbol">=</a> <a id="3236" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="3247" class="Symbol">(λ</a> <a id="3250" href="Ordinals.Maps.html#3250" class="Bound">x</a> <a id="3252" href="Ordinals.Maps.html#3252" class="Bound">y</a> <a id="3254" class="Symbol">→</a> <a id="3256" href="Ordinals.Maps.html#3250" class="Bound">x</a> <a id="3258" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3261" href="Ordinals.Maps.html#3135" class="Bound">β</a> <a id="3263" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3265" href="Ordinals.Maps.html#3252" class="Bound">y</a><a id="3266" class="Symbol">)</a>
        <a id="3276" class="Symbol">((</a><a id="3278" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="3300" href="Ordinals.Maps.html#3137" class="Bound">f</a> <a id="3302" href="Ordinals.Maps.html#3139" class="Bound">e</a> <a id="3304" href="Ordinals.Maps.html#3143" class="Bound">x</a><a id="3305" class="Symbol">)</a><a id="3306" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3308" class="Symbol">)</a>
        <a id="3318" class="Symbol">((</a><a id="3320" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="3342" href="Ordinals.Maps.html#3137" class="Bound">f</a> <a id="3344" href="Ordinals.Maps.html#3139" class="Bound">e</a> <a id="3346" href="Ordinals.Maps.html#3145" class="Bound">y</a><a id="3347" class="Symbol">)</a><a id="3348" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3350" class="Symbol">)</a> <a id="3352" href="Ordinals.Maps.html#3147" class="Bound">l</a>

  <a id="3357" href="Ordinals.Maps.html#3357" class="Function">s</a> <a id="3359" class="Symbol">:</a> <a id="3361" href="Ordinals.Maps.html#3137" class="Bound">f</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Ordinals.Maps.html#3162" class="Function">g</a> <a id="3366" href="Ordinals.Maps.html#3143" class="Bound">x</a><a id="3367" class="Symbol">)</a> <a id="3369" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3372" href="Ordinals.Maps.html#3135" class="Bound">β</a> <a id="3374" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3376" href="Ordinals.Maps.html#3137" class="Bound">f</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Ordinals.Maps.html#3162" class="Function">g</a> <a id="3381" href="Ordinals.Maps.html#3145" class="Bound">y</a><a id="3382" class="Symbol">)</a> <a id="3384" class="Symbol">→</a> <a id="3386" href="Ordinals.Maps.html#3162" class="Function">g</a> <a id="3388" href="Ordinals.Maps.html#3143" class="Bound">x</a> <a id="3390" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3393" href="Ordinals.Maps.html#3133" class="Bound">α</a> <a id="3395" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3397" href="Ordinals.Maps.html#3162" class="Function">g</a> <a id="3399" href="Ordinals.Maps.html#3145" class="Bound">y</a>
  <a id="3403" href="Ordinals.Maps.html#3357" class="Function">s</a> <a id="3405" class="Symbol">=</a> <a id="3407" href="Ordinals.Maps.html#3141" class="Bound">r</a> <a id="3409" class="Symbol">(</a><a id="3410" href="Ordinals.Maps.html#3162" class="Function">g</a> <a id="3412" href="Ordinals.Maps.html#3143" class="Bound">x</a><a id="3413" class="Symbol">)</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Ordinals.Maps.html#3162" class="Function">g</a> <a id="3418" href="Ordinals.Maps.html#3145" class="Bound">y</a><a id="3419" class="Symbol">)</a>

  <a id="3424" href="Ordinals.Maps.html#3424" class="Function">m</a> <a id="3426" class="Symbol">:</a> <a id="3428" href="Ordinals.Maps.html#3162" class="Function">g</a> <a id="3430" href="Ordinals.Maps.html#3143" class="Bound">x</a> <a id="3432" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3435" href="Ordinals.Maps.html#3133" class="Bound">α</a> <a id="3437" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3439" href="Ordinals.Maps.html#3162" class="Function">g</a> <a id="3441" href="Ordinals.Maps.html#3145" class="Bound">y</a>
  <a id="3445" href="Ordinals.Maps.html#3424" class="Function">m</a> <a id="3447" class="Symbol">=</a> <a id="3449" href="Ordinals.Maps.html#3357" class="Function">s</a> <a id="3451" href="Ordinals.Maps.html#3201" class="Function">l&#39;</a>

<a id="inverse-order-reflecting-gives-order-preserving"></a><a id="3455" href="Ordinals.Maps.html#3455" class="Function">inverse-order-reflecting-gives-order-preserving</a> <a id="3503" class="Symbol">:</a>
   <a id="3508" class="Symbol">(</a><a id="3509" href="Ordinals.Maps.html#3509" class="Bound">α</a> <a id="3511" class="Symbol">:</a> <a id="3513" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3521" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3522" class="Symbol">)</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Ordinals.Maps.html#3525" class="Bound">β</a> <a id="3527" class="Symbol">:</a> <a id="3529" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3537" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3538" class="Symbol">)</a>
   <a id="3543" class="Symbol">(</a><a id="3544" href="Ordinals.Maps.html#3544" class="Bound">f</a> <a id="3546" class="Symbol">:</a> <a id="3548" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3550" href="Ordinals.Maps.html#3509" class="Bound">α</a> <a id="3552" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3554" class="Symbol">→</a> <a id="3556" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3558" href="Ordinals.Maps.html#3525" class="Bound">β</a> <a id="3560" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3561" class="Symbol">)</a>
   <a id="3566" class="Symbol">(</a><a id="3567" href="Ordinals.Maps.html#3567" class="Bound">e</a> <a id="3569" class="Symbol">:</a> <a id="3571" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3580" href="Ordinals.Maps.html#3544" class="Bound">f</a><a id="3581" class="Symbol">)</a>
 <a id="3584" class="Symbol">→</a> <a id="3586" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="3606" href="Ordinals.Maps.html#3525" class="Bound">β</a> <a id="3608" href="Ordinals.Maps.html#3509" class="Bound">α</a> <a id="3610" class="Symbol">(</a><a id="3611" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="3619" href="Ordinals.Maps.html#3544" class="Bound">f</a> <a id="3621" href="Ordinals.Maps.html#3567" class="Bound">e</a><a id="3622" class="Symbol">)</a>
 <a id="3625" class="Symbol">→</a> <a id="3627" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="3647" href="Ordinals.Maps.html#3509" class="Bound">α</a> <a id="3649" href="Ordinals.Maps.html#3525" class="Bound">β</a> <a id="3651" href="Ordinals.Maps.html#3544" class="Bound">f</a>
<a id="3653" href="Ordinals.Maps.html#3455" class="Function">inverse-order-reflecting-gives-order-preserving</a> <a id="3701" href="Ordinals.Maps.html#3701" class="Bound">α</a> <a id="3703" href="Ordinals.Maps.html#3703" class="Bound">β</a> <a id="3705" href="Ordinals.Maps.html#3705" class="Bound">f</a> <a id="3707" href="Ordinals.Maps.html#3707" class="Bound">e</a> <a id="3709" href="Ordinals.Maps.html#3709" class="Bound">q</a> <a id="3711" href="Ordinals.Maps.html#3711" class="Bound">x</a> <a id="3713" href="Ordinals.Maps.html#3713" class="Bound">y</a> <a id="3715" href="Ordinals.Maps.html#3715" class="Bound">l</a> <a id="3717" class="Symbol">=</a> <a id="3719" href="Ordinals.Maps.html#3821" class="Function">r</a>
 <a id="3722" class="Keyword">where</a>
  <a id="3730" href="Ordinals.Maps.html#3730" class="Function">g</a> <a id="3732" class="Symbol">:</a> <a id="3734" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3736" href="Ordinals.Maps.html#3703" class="Bound">β</a> <a id="3738" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3740" class="Symbol">→</a> <a id="3742" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3744" href="Ordinals.Maps.html#3701" class="Bound">α</a> <a id="3746" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="3750" href="Ordinals.Maps.html#3730" class="Function">g</a> <a id="3752" class="Symbol">=</a> <a id="3754" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="3762" href="Ordinals.Maps.html#3705" class="Bound">f</a> <a id="3764" href="Ordinals.Maps.html#3707" class="Bound">e</a>

  <a id="3769" href="Ordinals.Maps.html#3769" class="Function">s</a> <a id="3771" class="Symbol">:</a> <a id="3773" href="Ordinals.Maps.html#3730" class="Function">g</a> <a id="3775" class="Symbol">(</a><a id="3776" href="Ordinals.Maps.html#3705" class="Bound">f</a> <a id="3778" href="Ordinals.Maps.html#3711" class="Bound">x</a><a id="3779" class="Symbol">)</a> <a id="3781" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3784" href="Ordinals.Maps.html#3701" class="Bound">α</a> <a id="3786" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3788" href="Ordinals.Maps.html#3730" class="Function">g</a> <a id="3790" class="Symbol">(</a><a id="3791" href="Ordinals.Maps.html#3705" class="Bound">f</a> <a id="3793" href="Ordinals.Maps.html#3713" class="Bound">y</a><a id="3794" class="Symbol">)</a>
  <a id="3798" href="Ordinals.Maps.html#3769" class="Function">s</a> <a id="3800" class="Symbol">=</a> <a id="3802" href="Ordinals.Maps.html#3709" class="Bound">q</a> <a id="3804" class="Symbol">(</a><a id="3805" href="Ordinals.Maps.html#3705" class="Bound">f</a> <a id="3807" href="Ordinals.Maps.html#3711" class="Bound">x</a><a id="3808" class="Symbol">)</a> <a id="3810" class="Symbol">(</a><a id="3811" href="Ordinals.Maps.html#3705" class="Bound">f</a> <a id="3813" href="Ordinals.Maps.html#3713" class="Bound">y</a><a id="3814" class="Symbol">)</a> <a id="3816" href="Ordinals.Maps.html#3715" class="Bound">l</a>

  <a id="3821" href="Ordinals.Maps.html#3821" class="Function">r</a> <a id="3823" class="Symbol">:</a> <a id="3825" href="Ordinals.Maps.html#3711" class="Bound">x</a> <a id="3827" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3830" href="Ordinals.Maps.html#3701" class="Bound">α</a> <a id="3832" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3834" href="Ordinals.Maps.html#3713" class="Bound">y</a>
  <a id="3838" href="Ordinals.Maps.html#3821" class="Function">r</a> <a id="3840" class="Symbol">=</a> <a id="3842" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="3853" class="Symbol">(λ</a> <a id="3856" href="Ordinals.Maps.html#3856" class="Bound">x</a> <a id="3858" href="Ordinals.Maps.html#3858" class="Bound">y</a> <a id="3860" class="Symbol">→</a> <a id="3862" href="Ordinals.Maps.html#3856" class="Bound">x</a> <a id="3864" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3867" href="Ordinals.Maps.html#3701" class="Bound">α</a> <a id="3869" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3871" href="Ordinals.Maps.html#3858" class="Bound">y</a><a id="3872" class="Symbol">)</a>
       <a id="3881" class="Symbol">(</a><a id="3882" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="3907" href="Ordinals.Maps.html#3705" class="Bound">f</a> <a id="3909" href="Ordinals.Maps.html#3707" class="Bound">e</a> <a id="3911" href="Ordinals.Maps.html#3711" class="Bound">x</a><a id="3912" class="Symbol">)</a>
       <a id="3921" class="Symbol">(</a><a id="3922" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="3947" href="Ordinals.Maps.html#3705" class="Bound">f</a> <a id="3949" href="Ordinals.Maps.html#3707" class="Bound">e</a> <a id="3951" href="Ordinals.Maps.html#3713" class="Bound">y</a><a id="3952" class="Symbol">)</a> <a id="3954" href="Ordinals.Maps.html#3769" class="Function">s</a>

<a id="simulations-are-lc"></a><a id="3957" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="3976" class="Symbol">:</a> <a id="3978" class="Symbol">(</a><a id="3979" href="Ordinals.Maps.html#3979" class="Bound">α</a> <a id="3981" class="Symbol">:</a> <a id="3983" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3991" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3992" class="Symbol">)</a> <a id="3994" class="Symbol">(</a><a id="3995" href="Ordinals.Maps.html#3995" class="Bound">β</a> <a id="3997" class="Symbol">:</a> <a id="3999" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4007" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4008" class="Symbol">)</a>
                     <a id="4031" class="Symbol">(</a><a id="4032" href="Ordinals.Maps.html#4032" class="Bound">f</a> <a id="4034" class="Symbol">:</a> <a id="4036" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4038" href="Ordinals.Maps.html#3979" class="Bound">α</a> <a id="4040" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4042" class="Symbol">→</a> <a id="4044" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4046" href="Ordinals.Maps.html#3995" class="Bound">β</a> <a id="4048" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4049" class="Symbol">)</a>
                   <a id="4070" class="Symbol">→</a> <a id="4072" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="4086" href="Ordinals.Maps.html#3979" class="Bound">α</a> <a id="4088" href="Ordinals.Maps.html#3995" class="Bound">β</a> <a id="4090" href="Ordinals.Maps.html#4032" class="Bound">f</a>
                   <a id="4111" class="Symbol">→</a> <a id="4113" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="4130" href="Ordinals.Maps.html#4032" class="Bound">f</a>
<a id="4132" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="4151" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4153" href="Ordinals.Maps.html#4153" class="Bound">β</a> <a id="4155" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Ordinals.Maps.html#4158" class="Bound">i</a> <a id="4160" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4162" href="Ordinals.Maps.html#4162" class="Bound">p</a><a id="4163" class="Symbol">)</a> <a id="4165" class="Symbol">=</a> <a id="4167" href="Ordinals.Maps.html#5164" class="Function">γ</a>
 <a id="4170" class="Keyword">where</a>
  <a id="4178" href="Ordinals.Maps.html#4178" class="Function">φ</a> <a id="4180" class="Symbol">:</a> <a id="4182" class="Symbol">∀</a> <a id="4184" href="Ordinals.Maps.html#4184" class="Bound">x</a> <a id="4186" href="Ordinals.Maps.html#4186" class="Bound">y</a>
    <a id="4192" class="Symbol">→</a> <a id="4194" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="4208" class="Symbol">(</a><a id="4209" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="4226" href="Ordinals.Maps.html#4151" class="Bound">α</a><a id="4227" class="Symbol">)</a> <a id="4229" href="Ordinals.Maps.html#4184" class="Bound">x</a>
    <a id="4235" class="Symbol">→</a> <a id="4237" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="4251" class="Symbol">(</a><a id="4252" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="4269" href="Ordinals.Maps.html#4151" class="Bound">α</a><a id="4270" class="Symbol">)</a> <a id="4272" href="Ordinals.Maps.html#4186" class="Bound">y</a>
    <a id="4278" class="Symbol">→</a> <a id="4280" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4282" href="Ordinals.Maps.html#4184" class="Bound">x</a> <a id="4284" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4286" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4288" href="Ordinals.Maps.html#4186" class="Bound">y</a>
    <a id="4294" class="Symbol">→</a> <a id="4296" href="Ordinals.Maps.html#4184" class="Bound">x</a> <a id="4298" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4300" href="Ordinals.Maps.html#4186" class="Bound">y</a>
  <a id="4304" href="Ordinals.Maps.html#4178" class="Function">φ</a> <a id="4306" href="Ordinals.Maps.html#4306" class="Bound">x</a> <a id="4308" href="Ordinals.Maps.html#4308" class="Bound">y</a> <a id="4310" class="Symbol">(</a><a id="4311" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="4315" href="Ordinals.Maps.html#4315" class="Bound">s</a><a id="4316" class="Symbol">)</a> <a id="4318" class="Symbol">(</a><a id="4319" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="4323" href="Ordinals.Maps.html#4323" class="Bound">t</a><a id="4324" class="Symbol">)</a> <a id="4326" href="Ordinals.Maps.html#4326" class="Bound">r</a> <a id="4328" class="Symbol">=</a> <a id="4330" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="4345" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4347" href="Ordinals.Maps.html#4306" class="Bound">x</a> <a id="4349" href="Ordinals.Maps.html#4308" class="Bound">y</a> <a id="4351" href="Ordinals.Maps.html#4368" class="Function">g</a> <a id="4353" href="Ordinals.Maps.html#4769" class="Function">h</a>
   <a id="4358" class="Keyword">where</a>
    <a id="4368" href="Ordinals.Maps.html#4368" class="Function">g</a> <a id="4370" class="Symbol">:</a> <a id="4372" class="Symbol">(</a><a id="4373" href="Ordinals.Maps.html#4373" class="Bound">u</a> <a id="4375" class="Symbol">:</a> <a id="4377" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4379" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4381" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4382" class="Symbol">)</a> <a id="4384" class="Symbol">→</a> <a id="4386" href="Ordinals.Maps.html#4373" class="Bound">u</a> <a id="4388" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4391" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4393" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4395" href="Ordinals.Maps.html#4306" class="Bound">x</a> <a id="4397" class="Symbol">→</a> <a id="4399" href="Ordinals.Maps.html#4373" class="Bound">u</a> <a id="4401" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4404" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4406" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4408" href="Ordinals.Maps.html#4308" class="Bound">y</a>
    <a id="4414" href="Ordinals.Maps.html#4368" class="Function">g</a> <a id="4416" href="Ordinals.Maps.html#4416" class="Bound">u</a> <a id="4418" href="Ordinals.Maps.html#4418" class="Bound">l</a> <a id="4420" class="Symbol">=</a> <a id="4422" href="Ordinals.Maps.html#4689" class="Function">d</a>
     <a id="4429" class="Keyword">where</a>
      <a id="4441" href="Ordinals.Maps.html#4441" class="Function">a</a> <a id="4443" class="Symbol">:</a> <a id="4445" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4447" href="Ordinals.Maps.html#4416" class="Bound">u</a> <a id="4449" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4452" href="Ordinals.Maps.html#4153" class="Bound">β</a> <a id="4454" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4456" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4458" href="Ordinals.Maps.html#4308" class="Bound">y</a>
      <a id="4466" href="Ordinals.Maps.html#4441" class="Function">a</a> <a id="4468" class="Symbol">=</a> <a id="4470" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4480" class="Symbol">(λ</a> <a id="4483" href="Ordinals.Maps.html#4483" class="Bound">-</a> <a id="4485" class="Symbol">→</a> <a id="4487" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4489" href="Ordinals.Maps.html#4416" class="Bound">u</a> <a id="4491" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4494" href="Ordinals.Maps.html#4153" class="Bound">β</a> <a id="4496" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4498" href="Ordinals.Maps.html#4483" class="Bound">-</a><a id="4499" class="Symbol">)</a> <a id="4501" href="Ordinals.Maps.html#4326" class="Bound">r</a> <a id="4503" class="Symbol">(</a><a id="4504" href="Ordinals.Maps.html#4162" class="Bound">p</a> <a id="4506" href="Ordinals.Maps.html#4416" class="Bound">u</a> <a id="4508" href="Ordinals.Maps.html#4306" class="Bound">x</a> <a id="4510" href="Ordinals.Maps.html#4418" class="Bound">l</a><a id="4511" class="Symbol">)</a>

      <a id="4520" href="Ordinals.Maps.html#4520" class="Function">b</a> <a id="4522" class="Symbol">:</a> <a id="4524" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4526" href="Ordinals.Maps.html#4526" class="Bound">v</a> <a id="4528" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4530" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4532" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4534" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4536" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4538" class="Symbol">(</a><a id="4539" href="Ordinals.Maps.html#4526" class="Bound">v</a> <a id="4541" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4544" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4546" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4548" href="Ordinals.Maps.html#4308" class="Bound">y</a><a id="4549" class="Symbol">)</a> <a id="4551" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4556" href="Ordinals.Maps.html#4526" class="Bound">v</a> <a id="4558" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4560" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4562" href="Ordinals.Maps.html#4416" class="Bound">u</a><a id="4563" class="Symbol">)</a>
      <a id="4571" href="Ordinals.Maps.html#4520" class="Function">b</a> <a id="4573" class="Symbol">=</a> <a id="4575" href="Ordinals.Maps.html#4158" class="Bound">i</a> <a id="4577" href="Ordinals.Maps.html#4308" class="Bound">y</a> <a id="4579" class="Symbol">(</a><a id="4580" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4582" href="Ordinals.Maps.html#4416" class="Bound">u</a><a id="4583" class="Symbol">)</a> <a id="4585" href="Ordinals.Maps.html#4441" class="Function">a</a>

      <a id="4594" href="Ordinals.Maps.html#4594" class="Function">c</a> <a id="4596" class="Symbol">:</a> <a id="4598" href="Ordinals.Maps.html#4416" class="Bound">u</a> <a id="4600" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4602" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4606" href="Ordinals.Maps.html#4520" class="Function">b</a>
      <a id="4614" href="Ordinals.Maps.html#4594" class="Function">c</a> <a id="4616" class="Symbol">=</a> <a id="4618" href="Ordinals.Maps.html#4178" class="Function">φ</a> <a id="4620" href="Ordinals.Maps.html#4416" class="Bound">u</a> <a id="4622" class="Symbol">(</a><a id="4623" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4627" href="Ordinals.Maps.html#4520" class="Function">b</a><a id="4628" class="Symbol">)</a> <a id="4630" class="Symbol">(</a><a id="4631" href="Ordinals.Maps.html#4315" class="Bound">s</a> <a id="4633" href="Ordinals.Maps.html#4416" class="Bound">u</a> <a id="4635" href="Ordinals.Maps.html#4418" class="Bound">l</a><a id="4636" class="Symbol">)</a> <a id="4638" class="Symbol">(</a><a id="4639" href="Ordinals.Maps.html#4323" class="Bound">t</a> <a id="4641" class="Symbol">(</a><a id="4642" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4646" href="Ordinals.Maps.html#4520" class="Function">b</a><a id="4647" class="Symbol">)</a> <a id="4649" class="Symbol">(</a><a id="4650" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4654" class="Symbol">(</a><a id="4655" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4659" href="Ordinals.Maps.html#4520" class="Function">b</a><a id="4660" class="Symbol">)))</a> <a id="4664" class="Symbol">((</a><a id="4666" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4670" class="Symbol">(</a><a id="4671" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4675" href="Ordinals.Maps.html#4520" class="Function">b</a><a id="4676" class="Symbol">))</a><a id="4678" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4680" class="Symbol">)</a>

      <a id="4689" href="Ordinals.Maps.html#4689" class="Function">d</a> <a id="4691" class="Symbol">:</a> <a id="4693" href="Ordinals.Maps.html#4416" class="Bound">u</a> <a id="4695" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4698" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4700" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4702" href="Ordinals.Maps.html#4308" class="Bound">y</a>
      <a id="4710" href="Ordinals.Maps.html#4689" class="Function">d</a> <a id="4712" class="Symbol">=</a> <a id="4714" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4724" class="Symbol">(λ</a> <a id="4727" href="Ordinals.Maps.html#4727" class="Bound">-</a> <a id="4729" class="Symbol">→</a> <a id="4731" href="Ordinals.Maps.html#4727" class="Bound">-</a> <a id="4733" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4736" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4738" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4740" href="Ordinals.Maps.html#4308" class="Bound">y</a><a id="4741" class="Symbol">)</a> <a id="4743" class="Symbol">(</a><a id="4744" href="Ordinals.Maps.html#4594" class="Function">c</a> <a id="4746" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4748" class="Symbol">)</a> <a id="4750" class="Symbol">(</a><a id="4751" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4755" class="Symbol">(</a><a id="4756" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4760" href="Ordinals.Maps.html#4520" class="Function">b</a><a id="4761" class="Symbol">))</a>

    <a id="4769" href="Ordinals.Maps.html#4769" class="Function">h</a> <a id="4771" class="Symbol">:</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Ordinals.Maps.html#4774" class="Bound">u</a> <a id="4776" class="Symbol">:</a> <a id="4778" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4780" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4782" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4783" class="Symbol">)</a> <a id="4785" class="Symbol">→</a> <a id="4787" href="Ordinals.Maps.html#4774" class="Bound">u</a> <a id="4789" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4792" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4794" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4796" href="Ordinals.Maps.html#4308" class="Bound">y</a> <a id="4798" class="Symbol">→</a> <a id="4800" href="Ordinals.Maps.html#4774" class="Bound">u</a> <a id="4802" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4805" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4807" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4809" href="Ordinals.Maps.html#4306" class="Bound">x</a>
    <a id="4815" href="Ordinals.Maps.html#4769" class="Function">h</a> <a id="4817" href="Ordinals.Maps.html#4817" class="Bound">u</a> <a id="4819" href="Ordinals.Maps.html#4819" class="Bound">l</a> <a id="4821" class="Symbol">=</a> <a id="4823" href="Ordinals.Maps.html#5091" class="Function">d</a>
     <a id="4830" class="Keyword">where</a>
      <a id="4842" href="Ordinals.Maps.html#4842" class="Function">a</a> <a id="4844" class="Symbol">:</a> <a id="4846" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4848" href="Ordinals.Maps.html#4817" class="Bound">u</a> <a id="4850" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4853" href="Ordinals.Maps.html#4153" class="Bound">β</a> <a id="4855" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4857" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4859" href="Ordinals.Maps.html#4306" class="Bound">x</a>
      <a id="4867" href="Ordinals.Maps.html#4842" class="Function">a</a> <a id="4869" class="Symbol">=</a> <a id="4871" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4881" class="Symbol">(λ</a> <a id="4884" href="Ordinals.Maps.html#4884" class="Bound">-</a> <a id="4886" class="Symbol">→</a> <a id="4888" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4890" href="Ordinals.Maps.html#4817" class="Bound">u</a> <a id="4892" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4895" href="Ordinals.Maps.html#4153" class="Bound">β</a> <a id="4897" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4899" href="Ordinals.Maps.html#4884" class="Bound">-</a><a id="4900" class="Symbol">)</a> <a id="4902" class="Symbol">(</a><a id="4903" href="Ordinals.Maps.html#4326" class="Bound">r</a> <a id="4905" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4907" class="Symbol">)</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Ordinals.Maps.html#4162" class="Bound">p</a> <a id="4912" href="Ordinals.Maps.html#4817" class="Bound">u</a> <a id="4914" href="Ordinals.Maps.html#4308" class="Bound">y</a> <a id="4916" href="Ordinals.Maps.html#4819" class="Bound">l</a><a id="4917" class="Symbol">)</a>

      <a id="4926" href="Ordinals.Maps.html#4926" class="Function">b</a> <a id="4928" class="Symbol">:</a> <a id="4930" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4932" href="Ordinals.Maps.html#4932" class="Bound">v</a> <a id="4934" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4936" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4938" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4940" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4942" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4944" class="Symbol">(</a><a id="4945" href="Ordinals.Maps.html#4932" class="Bound">v</a> <a id="4947" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4950" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="4952" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4954" href="Ordinals.Maps.html#4306" class="Bound">x</a><a id="4955" class="Symbol">)</a> <a id="4957" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4959" class="Symbol">(</a><a id="4960" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4962" href="Ordinals.Maps.html#4932" class="Bound">v</a> <a id="4964" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4966" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4968" href="Ordinals.Maps.html#4817" class="Bound">u</a><a id="4969" class="Symbol">)</a>
      <a id="4977" href="Ordinals.Maps.html#4926" class="Function">b</a> <a id="4979" class="Symbol">=</a> <a id="4981" href="Ordinals.Maps.html#4158" class="Bound">i</a> <a id="4983" href="Ordinals.Maps.html#4306" class="Bound">x</a> <a id="4985" class="Symbol">(</a><a id="4986" href="Ordinals.Maps.html#4155" class="Bound">f</a> <a id="4988" href="Ordinals.Maps.html#4817" class="Bound">u</a><a id="4989" class="Symbol">)</a> <a id="4991" href="Ordinals.Maps.html#4842" class="Function">a</a>

      <a id="5000" href="Ordinals.Maps.html#5000" class="Function">c</a> <a id="5002" class="Symbol">:</a> <a id="5004" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5008" href="Ordinals.Maps.html#4926" class="Function">b</a> <a id="5010" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5012" href="Ordinals.Maps.html#4817" class="Bound">u</a>
      <a id="5020" href="Ordinals.Maps.html#5000" class="Function">c</a> <a id="5022" class="Symbol">=</a> <a id="5024" href="Ordinals.Maps.html#4178" class="Function">φ</a> <a id="5026" class="Symbol">(</a><a id="5027" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5031" href="Ordinals.Maps.html#4926" class="Function">b</a><a id="5032" class="Symbol">)</a> <a id="5034" href="Ordinals.Maps.html#4817" class="Bound">u</a> <a id="5036" class="Symbol">(</a><a id="5037" href="Ordinals.Maps.html#4315" class="Bound">s</a> <a id="5039" class="Symbol">(</a><a id="5040" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5044" href="Ordinals.Maps.html#4926" class="Function">b</a><a id="5045" class="Symbol">)</a> <a id="5047" class="Symbol">(</a><a id="5048" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5052" class="Symbol">(</a><a id="5053" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="5057" href="Ordinals.Maps.html#4926" class="Function">b</a><a id="5058" class="Symbol">)))</a> <a id="5062" class="Symbol">(</a><a id="5063" href="Ordinals.Maps.html#4323" class="Bound">t</a> <a id="5065" href="Ordinals.Maps.html#4817" class="Bound">u</a> <a id="5067" href="Ordinals.Maps.html#4819" class="Bound">l</a><a id="5068" class="Symbol">)</a> <a id="5070" class="Symbol">(</a><a id="5071" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="5075" class="Symbol">(</a><a id="5076" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="5080" href="Ordinals.Maps.html#4926" class="Function">b</a><a id="5081" class="Symbol">))</a>

      <a id="5091" href="Ordinals.Maps.html#5091" class="Function">d</a> <a id="5093" class="Symbol">:</a> <a id="5095" href="Ordinals.Maps.html#4817" class="Bound">u</a> <a id="5097" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="5100" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="5102" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="5104" href="Ordinals.Maps.html#4306" class="Bound">x</a>
      <a id="5112" href="Ordinals.Maps.html#5091" class="Function">d</a> <a id="5114" class="Symbol">=</a> <a id="5116" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5126" class="Symbol">(λ</a> <a id="5129" href="Ordinals.Maps.html#5129" class="Bound">-</a> <a id="5131" class="Symbol">→</a> <a id="5133" href="Ordinals.Maps.html#5129" class="Bound">-</a> <a id="5135" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="5138" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="5140" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="5142" href="Ordinals.Maps.html#4306" class="Bound">x</a><a id="5143" class="Symbol">)</a> <a id="5145" href="Ordinals.Maps.html#5000" class="Function">c</a> <a id="5147" class="Symbol">(</a><a id="5148" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5152" class="Symbol">(</a><a id="5153" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="5157" href="Ordinals.Maps.html#4926" class="Function">b</a><a id="5158" class="Symbol">))</a>

  <a id="5164" href="Ordinals.Maps.html#5164" class="Function">γ</a> <a id="5166" class="Symbol">:</a> <a id="5168" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="5185" href="Ordinals.Maps.html#4155" class="Bound">f</a>
  <a id="5189" href="Ordinals.Maps.html#5164" class="Function">γ</a> <a id="5191" class="Symbol">{</a><a id="5192" href="Ordinals.Maps.html#5192" class="Bound">x</a><a id="5193" class="Symbol">}</a> <a id="5195" class="Symbol">{</a><a id="5196" href="Ordinals.Maps.html#5196" class="Bound">y</a><a id="5197" class="Symbol">}</a> <a id="5199" class="Symbol">=</a> <a id="5201" href="Ordinals.Maps.html#4178" class="Function">φ</a> <a id="5203" href="Ordinals.Maps.html#5192" class="Bound">x</a> <a id="5205" href="Ordinals.Maps.html#5196" class="Bound">y</a> <a id="5207" class="Symbol">(</a><a id="5208" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="5225" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="5227" href="Ordinals.Maps.html#5192" class="Bound">x</a><a id="5228" class="Symbol">)</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="5248" href="Ordinals.Maps.html#4151" class="Bound">α</a> <a id="5250" href="Ordinals.Maps.html#5196" class="Bound">y</a><a id="5251" class="Symbol">)</a>

<a id="simulations-are-embeddings"></a><a id="5254" href="Ordinals.Maps.html#5254" class="Function">simulations-are-embeddings</a> <a id="5281" class="Symbol">:</a> <a id="5283" href="UF.FunExt.html#996" class="Function">FunExt</a>
                           <a id="5317" class="Symbol">→</a> <a id="5319" class="Symbol">(</a><a id="5320" href="Ordinals.Maps.html#5320" class="Bound">α</a> <a id="5322" class="Symbol">:</a> <a id="5324" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5332" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5333" class="Symbol">)</a> <a id="5335" class="Symbol">(</a><a id="5336" href="Ordinals.Maps.html#5336" class="Bound">β</a> <a id="5338" class="Symbol">:</a> <a id="5340" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5348" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5349" class="Symbol">)</a>
                             <a id="5380" class="Symbol">(</a><a id="5381" href="Ordinals.Maps.html#5381" class="Bound">f</a> <a id="5383" class="Symbol">:</a> <a id="5385" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5387" href="Ordinals.Maps.html#5320" class="Bound">α</a> <a id="5389" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="5391" class="Symbol">→</a> <a id="5393" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5395" href="Ordinals.Maps.html#5336" class="Bound">β</a> <a id="5397" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5398" class="Symbol">)</a>
                           <a id="5427" class="Symbol">→</a> <a id="5429" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="5443" href="Ordinals.Maps.html#5320" class="Bound">α</a> <a id="5445" href="Ordinals.Maps.html#5336" class="Bound">β</a> <a id="5447" href="Ordinals.Maps.html#5381" class="Bound">f</a>
                           <a id="5476" class="Symbol">→</a> <a id="5478" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="5491" href="Ordinals.Maps.html#5381" class="Bound">f</a>
<a id="5493" href="Ordinals.Maps.html#5254" class="Function">simulations-are-embeddings</a> <a id="5520" href="Ordinals.Maps.html#5520" class="Bound">fe</a> <a id="5523" href="Ordinals.Maps.html#5523" class="Bound">α</a> <a id="5525" href="Ordinals.Maps.html#5525" class="Bound">β</a> <a id="5527" href="Ordinals.Maps.html#5527" class="Bound">f</a> <a id="5529" href="Ordinals.Maps.html#5529" class="Bound">s</a> <a id="5531" class="Symbol">=</a> <a id="5533" href="UF.Embeddings.html#10595" class="Function">lc-maps-into-sets-are-embeddings</a> <a id="5566" href="Ordinals.Maps.html#5527" class="Bound">f</a>
                                         <a id="5609" class="Symbol">(</a><a id="5610" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="5629" href="Ordinals.Maps.html#5523" class="Bound">α</a> <a id="5631" href="Ordinals.Maps.html#5525" class="Bound">β</a> <a id="5633" href="Ordinals.Maps.html#5527" class="Bound">f</a> <a id="5635" href="Ordinals.Maps.html#5529" class="Bound">s</a><a id="5636" class="Symbol">)</a>
                                         <a id="5679" class="Symbol">(</a><a id="5680" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="5703" href="Ordinals.Maps.html#5520" class="Bound">fe</a> <a id="5706" href="Ordinals.Maps.html#5525" class="Bound">β</a><a id="5707" class="Symbol">)</a>

<a id="being-initial-segment-is-prop"></a><a id="5710" href="Ordinals.Maps.html#5710" class="Function">being-initial-segment-is-prop</a> <a id="5740" class="Symbol">:</a> <a id="5742" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                              <a id="5780" class="Symbol">→</a> <a id="5782" class="Symbol">(</a><a id="5783" href="Ordinals.Maps.html#5783" class="Bound">α</a> <a id="5785" class="Symbol">:</a> <a id="5787" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5795" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5796" class="Symbol">)</a> <a id="5798" class="Symbol">(</a><a id="5799" href="Ordinals.Maps.html#5799" class="Bound">β</a> <a id="5801" class="Symbol">:</a> <a id="5803" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5811" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5812" class="Symbol">)</a>
                                <a id="5846" class="Symbol">(</a><a id="5847" href="Ordinals.Maps.html#5847" class="Bound">f</a> <a id="5849" class="Symbol">:</a> <a id="5851" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5853" href="Ordinals.Maps.html#5783" class="Bound">α</a> <a id="5855" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="5857" class="Symbol">→</a> <a id="5859" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5861" href="Ordinals.Maps.html#5799" class="Bound">β</a> <a id="5863" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5864" class="Symbol">)</a>
                              <a id="5896" class="Symbol">→</a> <a id="5898" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="5918" href="Ordinals.Maps.html#5783" class="Bound">α</a> <a id="5920" href="Ordinals.Maps.html#5799" class="Bound">β</a> <a id="5922" href="Ordinals.Maps.html#5847" class="Bound">f</a>
                              <a id="5954" class="Symbol">→</a> <a id="5956" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5964" class="Symbol">(</a><a id="5965" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="5984" href="Ordinals.Maps.html#5783" class="Bound">α</a> <a id="5986" href="Ordinals.Maps.html#5799" class="Bound">β</a> <a id="5988" href="Ordinals.Maps.html#5847" class="Bound">f</a><a id="5989" class="Symbol">)</a>
<a id="5991" href="Ordinals.Maps.html#5710" class="Function">being-initial-segment-is-prop</a> <a id="6021" href="Ordinals.Maps.html#6021" class="Bound">fe</a> <a id="6024" href="Ordinals.Maps.html#6024" class="Bound">α</a> <a id="6026" href="Ordinals.Maps.html#6026" class="Bound">β</a> <a id="6028" href="Ordinals.Maps.html#6028" class="Bound">f</a> <a id="6030" href="Ordinals.Maps.html#6030" class="Bound">p</a> <a id="6032" class="Symbol">=</a> <a id="6034" href="UF.Subsingletons.html#2431" class="Function">prop-criterion</a> <a id="6049" href="Ordinals.Maps.html#6062" class="Function">γ</a>
  <a id="6053" class="Keyword">where</a>
   <a id="6062" href="Ordinals.Maps.html#6062" class="Function">γ</a> <a id="6064" class="Symbol">:</a> <a id="6066" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="6085" href="Ordinals.Maps.html#6024" class="Bound">α</a> <a id="6087" href="Ordinals.Maps.html#6026" class="Bound">β</a> <a id="6089" href="Ordinals.Maps.html#6028" class="Bound">f</a> <a id="6091" class="Symbol">→</a> <a id="6093" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6101" class="Symbol">(</a><a id="6102" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="6121" href="Ordinals.Maps.html#6024" class="Bound">α</a> <a id="6123" href="Ordinals.Maps.html#6026" class="Bound">β</a> <a id="6125" href="Ordinals.Maps.html#6028" class="Bound">f</a><a id="6126" class="Symbol">)</a>
   <a id="6131" href="Ordinals.Maps.html#6062" class="Function">γ</a> <a id="6133" href="Ordinals.Maps.html#6133" class="Bound">i</a> <a id="6135" class="Symbol">=</a> <a id="6137" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="6148" href="Ordinals.Maps.html#6021" class="Bound">fe</a> <a id="6151" href="Ordinals.Maps.html#6168" class="Function">φ</a>
    <a id="6157" class="Keyword">where</a>
     <a id="6168" href="Ordinals.Maps.html#6168" class="Function">φ</a> <a id="6170" class="Symbol">:</a> <a id="6172" class="Symbol">∀</a> <a id="6174" href="Ordinals.Maps.html#6174" class="Bound">x</a> <a id="6176" href="Ordinals.Maps.html#6176" class="Bound">y</a>
       <a id="6185" class="Symbol">→</a> <a id="6187" href="Ordinals.Maps.html#6176" class="Bound">y</a> <a id="6189" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="6192" href="Ordinals.Maps.html#6026" class="Bound">β</a> <a id="6194" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="6196" href="Ordinals.Maps.html#6028" class="Bound">f</a> <a id="6198" href="Ordinals.Maps.html#6174" class="Bound">x</a>
       <a id="6207" class="Symbol">→</a> <a id="6209" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6217" class="Symbol">(</a><a id="6218" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6220" href="Ordinals.Maps.html#6220" class="Bound">x&#39;</a> <a id="6223" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6225" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6227" href="Ordinals.Maps.html#6024" class="Bound">α</a> <a id="6229" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="6231" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6233" class="Symbol">(</a><a id="6234" href="Ordinals.Maps.html#6220" class="Bound">x&#39;</a> <a id="6237" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="6240" href="Ordinals.Maps.html#6024" class="Bound">α</a> <a id="6242" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="6244" href="Ordinals.Maps.html#6174" class="Bound">x</a><a id="6245" class="Symbol">)</a> <a id="6247" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6249" class="Symbol">(</a><a id="6250" href="Ordinals.Maps.html#6028" class="Bound">f</a> <a id="6252" href="Ordinals.Maps.html#6220" class="Bound">x&#39;</a> <a id="6255" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6257" href="Ordinals.Maps.html#6176" class="Bound">y</a><a id="6258" class="Symbol">))</a>
     <a id="6266" href="Ordinals.Maps.html#6168" class="Function">φ</a> <a id="6268" href="Ordinals.Maps.html#6268" class="Bound">x</a> <a id="6270" href="Ordinals.Maps.html#6270" class="Bound">y</a> <a id="6272" href="Ordinals.Maps.html#6272" class="Bound">l</a> <a id="6274" class="Symbol">(</a><a id="6275" href="Ordinals.Maps.html#6275" class="Bound">x&#39;</a> <a id="6278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6280" class="Symbol">(</a><a id="6281" href="Ordinals.Maps.html#6281" class="Bound">m</a> <a id="6283" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6285" href="Ordinals.Maps.html#6285" class="Bound">r</a><a id="6286" class="Symbol">))</a> <a id="6289" class="Symbol">(</a><a id="6290" href="Ordinals.Maps.html#6290" class="Bound">x&#39;&#39;</a> <a id="6294" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6296" class="Symbol">(</a><a id="6297" href="Ordinals.Maps.html#6297" class="Bound">m&#39;</a> <a id="6300" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6302" href="Ordinals.Maps.html#6302" class="Bound">r&#39;</a><a id="6304" class="Symbol">))</a> <a id="6307" class="Symbol">=</a> <a id="6309" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="6316" class="Symbol">(</a><a id="6317" href="Ordinals.Maps.html#6440" class="Function">a</a> <a id="6319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6321" href="Ordinals.Maps.html#6663" class="Function">b</a><a id="6322" class="Symbol">)</a>
      <a id="6330" class="Keyword">where</a>
       <a id="6343" href="Ordinals.Maps.html#6343" class="Function">c</a> <a id="6345" class="Symbol">:</a> <a id="6347" href="Ordinals.Maps.html#6028" class="Bound">f</a> <a id="6349" href="Ordinals.Maps.html#6275" class="Bound">x&#39;</a> <a id="6352" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6354" href="Ordinals.Maps.html#6028" class="Bound">f</a> <a id="6356" href="Ordinals.Maps.html#6290" class="Bound">x&#39;&#39;</a>
       <a id="6367" href="Ordinals.Maps.html#6343" class="Function">c</a> <a id="6369" class="Symbol">=</a> <a id="6371" href="Ordinals.Maps.html#6285" class="Bound">r</a> <a id="6373" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="6375" href="Ordinals.Maps.html#6302" class="Bound">r&#39;</a> <a id="6378" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

       <a id="6389" href="Ordinals.Maps.html#6389" class="Function">j</a> <a id="6391" class="Symbol">:</a> <a id="6393" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="6407" href="Ordinals.Maps.html#6024" class="Bound">α</a> <a id="6409" href="Ordinals.Maps.html#6026" class="Bound">β</a> <a id="6411" href="Ordinals.Maps.html#6028" class="Bound">f</a>
       <a id="6420" href="Ordinals.Maps.html#6389" class="Function">j</a> <a id="6422" class="Symbol">=</a> <a id="6424" class="Symbol">(</a><a id="6425" href="Ordinals.Maps.html#6133" class="Bound">i</a> <a id="6427" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6429" href="Ordinals.Maps.html#6030" class="Bound">p</a><a id="6430" class="Symbol">)</a>

       <a id="6440" href="Ordinals.Maps.html#6440" class="Function">a</a> <a id="6442" class="Symbol">:</a> <a id="6444" href="Ordinals.Maps.html#6275" class="Bound">x&#39;</a> <a id="6447" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6449" href="Ordinals.Maps.html#6290" class="Bound">x&#39;&#39;</a>
       <a id="6460" href="Ordinals.Maps.html#6440" class="Function">a</a> <a id="6462" class="Symbol">=</a> <a id="6464" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="6483" href="Ordinals.Maps.html#6024" class="Bound">α</a> <a id="6485" href="Ordinals.Maps.html#6026" class="Bound">β</a> <a id="6487" href="Ordinals.Maps.html#6028" class="Bound">f</a> <a id="6489" href="Ordinals.Maps.html#6389" class="Function">j</a> <a id="6491" href="Ordinals.Maps.html#6343" class="Function">c</a>

       <a id="6501" href="Ordinals.Maps.html#6501" class="Function">k</a> <a id="6503" class="Symbol">:</a> <a id="6505" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6513" class="Symbol">((</a><a id="6515" href="Ordinals.Maps.html#6290" class="Bound">x&#39;&#39;</a> <a id="6519" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="6522" href="Ordinals.Maps.html#6024" class="Bound">α</a> <a id="6524" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="6526" href="Ordinals.Maps.html#6268" class="Bound">x</a><a id="6527" class="Symbol">)</a> <a id="6529" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6531" class="Symbol">(</a><a id="6532" href="Ordinals.Maps.html#6028" class="Bound">f</a> <a id="6534" href="Ordinals.Maps.html#6290" class="Bound">x&#39;&#39;</a> <a id="6538" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6540" href="Ordinals.Maps.html#6270" class="Bound">y</a><a id="6541" class="Symbol">))</a>
       <a id="6551" href="Ordinals.Maps.html#6501" class="Function">k</a> <a id="6553" class="Symbol">=</a> <a id="6555" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
            <a id="6577" class="Symbol">(</a><a id="6578" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="6594" href="Ordinals.Maps.html#6024" class="Bound">α</a> <a id="6596" href="Ordinals.Maps.html#6290" class="Bound">x&#39;&#39;</a> <a id="6600" href="Ordinals.Maps.html#6268" class="Bound">x</a><a id="6601" class="Symbol">)</a>
            <a id="6615" class="Symbol">(</a><a id="6616" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="6639" class="Symbol">(λ</a> <a id="6642" href="Ordinals.Maps.html#6642" class="Bound">_</a> <a id="6644" href="Ordinals.Maps.html#6644" class="Bound">_</a> <a id="6646" class="Symbol">→</a> <a id="6648" href="Ordinals.Maps.html#6021" class="Bound">fe</a><a id="6650" class="Symbol">)</a> <a id="6652" href="Ordinals.Maps.html#6026" class="Bound">β</a><a id="6653" class="Symbol">)</a>

       <a id="6663" href="Ordinals.Maps.html#6663" class="Function">b</a> <a id="6665" class="Symbol">:</a> <a id="6667" href="MLTT.Id.html#734" class="Function">transport</a> <a id="6677" class="Symbol">(λ</a> <a id="6680" href="Ordinals.Maps.html#6680" class="Bound">-</a> <a id="6682" class="Symbol">→</a>  <a id="6685" class="Symbol">(</a><a id="6686" href="Ordinals.Maps.html#6680" class="Bound">-</a> <a id="6688" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="6691" href="Ordinals.Maps.html#6024" class="Bound">α</a> <a id="6693" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="6695" href="Ordinals.Maps.html#6268" class="Bound">x</a><a id="6696" class="Symbol">)</a> <a id="6698" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6700" class="Symbol">(</a><a id="6701" href="Ordinals.Maps.html#6028" class="Bound">f</a> <a id="6703" href="Ordinals.Maps.html#6680" class="Bound">-</a> <a id="6705" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6707" href="Ordinals.Maps.html#6270" class="Bound">y</a><a id="6708" class="Symbol">))</a> <a id="6711" href="Ordinals.Maps.html#6440" class="Function">a</a> <a id="6713" class="Symbol">(</a><a id="6714" href="Ordinals.Maps.html#6281" class="Bound">m</a> <a id="6716" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6718" href="Ordinals.Maps.html#6285" class="Bound">r</a><a id="6719" class="Symbol">)</a> <a id="6721" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6723" class="Symbol">(</a><a id="6724" href="Ordinals.Maps.html#6297" class="Bound">m&#39;</a> <a id="6727" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6729" href="Ordinals.Maps.html#6302" class="Bound">r&#39;</a><a id="6731" class="Symbol">)</a>
       <a id="6740" href="Ordinals.Maps.html#6663" class="Function">b</a> <a id="6742" class="Symbol">=</a> <a id="6744" href="Ordinals.Maps.html#6501" class="Function">k</a> <a id="6746" class="Symbol">_</a> <a id="6748" class="Symbol">_</a>

<a id="being-simulation-is-prop"></a><a id="6751" href="Ordinals.Maps.html#6751" class="Function">being-simulation-is-prop</a> <a id="6776" class="Symbol">:</a> <a id="6778" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                         <a id="6811" class="Symbol">→</a> <a id="6813" class="Symbol">(</a><a id="6814" href="Ordinals.Maps.html#6814" class="Bound">α</a> <a id="6816" class="Symbol">:</a> <a id="6818" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6826" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6827" class="Symbol">)</a> <a id="6829" class="Symbol">(</a><a id="6830" href="Ordinals.Maps.html#6830" class="Bound">β</a> <a id="6832" class="Symbol">:</a> <a id="6834" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6842" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6843" class="Symbol">)</a>
                           <a id="6872" class="Symbol">(</a><a id="6873" href="Ordinals.Maps.html#6873" class="Bound">f</a> <a id="6875" class="Symbol">:</a> <a id="6877" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6879" href="Ordinals.Maps.html#6814" class="Bound">α</a> <a id="6881" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="6883" class="Symbol">→</a> <a id="6885" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6887" href="Ordinals.Maps.html#6830" class="Bound">β</a> <a id="6889" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6890" class="Symbol">)</a>
                         <a id="6917" class="Symbol">→</a> <a id="6919" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6927" class="Symbol">(</a><a id="6928" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="6942" href="Ordinals.Maps.html#6814" class="Bound">α</a> <a id="6944" href="Ordinals.Maps.html#6830" class="Bound">β</a> <a id="6946" href="Ordinals.Maps.html#6873" class="Bound">f</a><a id="6947" class="Symbol">)</a>
<a id="6949" href="Ordinals.Maps.html#6751" class="Function">being-simulation-is-prop</a> <a id="6974" href="Ordinals.Maps.html#6974" class="Bound">fe</a> <a id="6977" href="Ordinals.Maps.html#6977" class="Bound">α</a> <a id="6979" href="Ordinals.Maps.html#6979" class="Bound">β</a> <a id="6981" href="Ordinals.Maps.html#6981" class="Bound">f</a> <a id="6983" class="Symbol">=</a>
 <a id="6986" href="UF.Subsingletons.html#4435" class="Function">×-prop-criterion</a>
  <a id="7005" class="Symbol">(</a><a id="7006" href="Ordinals.Maps.html#5710" class="Function">being-initial-segment-is-prop</a> <a id="7036" href="Ordinals.Maps.html#6974" class="Bound">fe</a> <a id="7039" href="Ordinals.Maps.html#6977" class="Bound">α</a> <a id="7041" href="Ordinals.Maps.html#6979" class="Bound">β</a> <a id="7043" href="Ordinals.Maps.html#6981" class="Bound">f</a> <a id="7045" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="7050" class="Symbol">(λ</a> <a id="7053" href="Ordinals.Maps.html#7053" class="Bound">_</a> <a id="7055" class="Symbol">→</a> <a id="7057" href="Ordinals.Maps.html#1874" class="Function">being-order-preserving-is-prop</a> <a id="7088" href="Ordinals.Maps.html#6974" class="Bound">fe</a> <a id="7091" href="Ordinals.Maps.html#6977" class="Bound">α</a> <a id="7093" href="Ordinals.Maps.html#6979" class="Bound">β</a> <a id="7095" href="Ordinals.Maps.html#6981" class="Bound">f</a><a id="7096" class="Symbol">))</a>

<a id="lc-initial-segments-are-order-reflecting"></a><a id="7100" href="Ordinals.Maps.html#7100" class="Function">lc-initial-segments-are-order-reflecting</a> <a id="7141" class="Symbol">:</a> <a id="7143" class="Symbol">(</a><a id="7144" href="Ordinals.Maps.html#7144" class="Bound">α</a> <a id="7146" class="Symbol">:</a> <a id="7148" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7156" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7157" class="Symbol">)</a> <a id="7159" class="Symbol">(</a><a id="7160" href="Ordinals.Maps.html#7160" class="Bound">β</a> <a id="7162" class="Symbol">:</a> <a id="7164" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7172" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7173" class="Symbol">)</a>
                                           <a id="7218" class="Symbol">(</a><a id="7219" href="Ordinals.Maps.html#7219" class="Bound">f</a> <a id="7221" class="Symbol">:</a> <a id="7223" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7225" href="Ordinals.Maps.html#7144" class="Bound">α</a> <a id="7227" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7229" class="Symbol">→</a> <a id="7231" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7233" href="Ordinals.Maps.html#7160" class="Bound">β</a> <a id="7235" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7236" class="Symbol">)</a>
                                         <a id="7279" class="Symbol">→</a> <a id="7281" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="7300" href="Ordinals.Maps.html#7144" class="Bound">α</a> <a id="7302" href="Ordinals.Maps.html#7160" class="Bound">β</a> <a id="7304" href="Ordinals.Maps.html#7219" class="Bound">f</a>
                                         <a id="7347" class="Symbol">→</a> <a id="7349" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="7366" href="Ordinals.Maps.html#7219" class="Bound">f</a>
                                         <a id="7409" class="Symbol">→</a> <a id="7411" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="7431" href="Ordinals.Maps.html#7144" class="Bound">α</a> <a id="7433" href="Ordinals.Maps.html#7160" class="Bound">β</a> <a id="7435" href="Ordinals.Maps.html#7219" class="Bound">f</a>
<a id="7437" href="Ordinals.Maps.html#7100" class="Function">lc-initial-segments-are-order-reflecting</a> <a id="7478" href="Ordinals.Maps.html#7478" class="Bound">α</a> <a id="7480" href="Ordinals.Maps.html#7480" class="Bound">β</a> <a id="7482" href="Ordinals.Maps.html#7482" class="Bound">f</a> <a id="7484" href="Ordinals.Maps.html#7484" class="Bound">i</a> <a id="7486" href="Ordinals.Maps.html#7486" class="Bound">c</a> <a id="7488" href="Ordinals.Maps.html#7488" class="Bound">x</a> <a id="7490" href="Ordinals.Maps.html#7490" class="Bound">y</a> <a id="7492" href="Ordinals.Maps.html#7492" class="Bound">l</a> <a id="7494" class="Symbol">=</a> <a id="7496" href="Ordinals.Maps.html#7576" class="Function">m</a>
 <a id="7499" class="Keyword">where</a>
  <a id="7507" href="Ordinals.Maps.html#7507" class="Function">a</a> <a id="7509" class="Symbol">:</a> <a id="7511" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7513" href="Ordinals.Maps.html#7513" class="Bound">x&#39;</a> <a id="7516" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7518" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7520" href="Ordinals.Maps.html#7478" class="Bound">α</a> <a id="7522" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7524" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7526" class="Symbol">(</a><a id="7527" href="Ordinals.Maps.html#7513" class="Bound">x&#39;</a> <a id="7530" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="7533" href="Ordinals.Maps.html#7478" class="Bound">α</a> <a id="7535" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="7537" href="Ordinals.Maps.html#7490" class="Bound">y</a><a id="7538" class="Symbol">)</a> <a id="7540" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7542" class="Symbol">(</a><a id="7543" href="Ordinals.Maps.html#7482" class="Bound">f</a> <a id="7545" href="Ordinals.Maps.html#7513" class="Bound">x&#39;</a> <a id="7548" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7550" href="Ordinals.Maps.html#7482" class="Bound">f</a> <a id="7552" href="Ordinals.Maps.html#7488" class="Bound">x</a><a id="7553" class="Symbol">)</a>
  <a id="7557" href="Ordinals.Maps.html#7507" class="Function">a</a> <a id="7559" class="Symbol">=</a> <a id="7561" href="Ordinals.Maps.html#7484" class="Bound">i</a> <a id="7563" href="Ordinals.Maps.html#7490" class="Bound">y</a> <a id="7565" class="Symbol">(</a><a id="7566" href="Ordinals.Maps.html#7482" class="Bound">f</a> <a id="7568" href="Ordinals.Maps.html#7488" class="Bound">x</a><a id="7569" class="Symbol">)</a> <a id="7571" href="Ordinals.Maps.html#7492" class="Bound">l</a>

  <a id="7576" href="Ordinals.Maps.html#7576" class="Function">m</a> <a id="7578" class="Symbol">:</a> <a id="7580" href="Ordinals.Maps.html#7488" class="Bound">x</a> <a id="7582" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="7585" href="Ordinals.Maps.html#7478" class="Bound">α</a> <a id="7587" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="7589" href="Ordinals.Maps.html#7490" class="Bound">y</a>
  <a id="7593" href="Ordinals.Maps.html#7576" class="Function">m</a> <a id="7595" class="Symbol">=</a> <a id="7597" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7607" class="Symbol">(λ</a> <a id="7610" href="Ordinals.Maps.html#7610" class="Bound">-</a> <a id="7612" class="Symbol">→</a> <a id="7614" href="Ordinals.Maps.html#7610" class="Bound">-</a> <a id="7616" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="7619" href="Ordinals.Maps.html#7478" class="Bound">α</a> <a id="7621" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="7623" href="Ordinals.Maps.html#7490" class="Bound">y</a><a id="7624" class="Symbol">)</a> <a id="7626" class="Symbol">(</a><a id="7627" href="Ordinals.Maps.html#7486" class="Bound">c</a> <a id="7629" class="Symbol">(</a><a id="7630" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7634" class="Symbol">(</a><a id="7635" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7639" href="Ordinals.Maps.html#7507" class="Function">a</a><a id="7640" class="Symbol">)))</a> <a id="7644" class="Symbol">(</a><a id="7645" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7649" class="Symbol">(</a><a id="7650" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7654" href="Ordinals.Maps.html#7507" class="Function">a</a><a id="7655" class="Symbol">))</a>

<a id="simulations-are-order-reflecting"></a><a id="7659" href="Ordinals.Maps.html#7659" class="Function">simulations-are-order-reflecting</a> <a id="7692" class="Symbol">:</a> <a id="7694" class="Symbol">(</a><a id="7695" href="Ordinals.Maps.html#7695" class="Bound">α</a> <a id="7697" class="Symbol">:</a> <a id="7699" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7707" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7708" class="Symbol">)</a> <a id="7710" class="Symbol">(</a><a id="7711" href="Ordinals.Maps.html#7711" class="Bound">β</a> <a id="7713" class="Symbol">:</a> <a id="7715" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7723" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7724" class="Symbol">)</a>
                                   <a id="7761" class="Symbol">(</a><a id="7762" href="Ordinals.Maps.html#7762" class="Bound">f</a> <a id="7764" class="Symbol">:</a> <a id="7766" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7768" href="Ordinals.Maps.html#7695" class="Bound">α</a> <a id="7770" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7772" class="Symbol">→</a> <a id="7774" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7776" href="Ordinals.Maps.html#7711" class="Bound">β</a> <a id="7778" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7779" class="Symbol">)</a>
                                 <a id="7814" class="Symbol">→</a> <a id="7816" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="7830" href="Ordinals.Maps.html#7695" class="Bound">α</a> <a id="7832" href="Ordinals.Maps.html#7711" class="Bound">β</a> <a id="7834" href="Ordinals.Maps.html#7762" class="Bound">f</a>
                                 <a id="7869" class="Symbol">→</a> <a id="7871" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="7891" href="Ordinals.Maps.html#7695" class="Bound">α</a> <a id="7893" href="Ordinals.Maps.html#7711" class="Bound">β</a> <a id="7895" href="Ordinals.Maps.html#7762" class="Bound">f</a>
<a id="7897" href="Ordinals.Maps.html#7659" class="Function">simulations-are-order-reflecting</a> <a id="7930" href="Ordinals.Maps.html#7930" class="Bound">α</a> <a id="7932" href="Ordinals.Maps.html#7932" class="Bound">β</a> <a id="7934" href="Ordinals.Maps.html#7934" class="Bound">f</a> <a id="7936" class="Symbol">(</a><a id="7937" href="Ordinals.Maps.html#7937" class="Bound">i</a> <a id="7939" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7941" href="Ordinals.Maps.html#7941" class="Bound">p</a><a id="7942" class="Symbol">)</a> <a id="7944" class="Symbol">=</a>
 <a id="7947" href="Ordinals.Maps.html#7100" class="Function">lc-initial-segments-are-order-reflecting</a> <a id="7988" href="Ordinals.Maps.html#7930" class="Bound">α</a> <a id="7990" href="Ordinals.Maps.html#7932" class="Bound">β</a> <a id="7992" href="Ordinals.Maps.html#7934" class="Bound">f</a> <a id="7994" href="Ordinals.Maps.html#7937" class="Bound">i</a>
  <a id="7998" class="Symbol">(</a><a id="7999" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="8018" href="Ordinals.Maps.html#7930" class="Bound">α</a> <a id="8020" href="Ordinals.Maps.html#7932" class="Bound">β</a> <a id="8022" href="Ordinals.Maps.html#7934" class="Bound">f</a> <a id="8024" class="Symbol">(</a><a id="8025" href="Ordinals.Maps.html#7937" class="Bound">i</a> <a id="8027" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8029" href="Ordinals.Maps.html#7941" class="Bound">p</a><a id="8030" class="Symbol">))</a>

<a id="simulation-into-trichotomous-gives-trichotomous"></a><a id="8034" href="Ordinals.Maps.html#8034" class="Function">simulation-into-trichotomous-gives-trichotomous</a> <a id="8082" class="Symbol">:</a>
   <a id="8087" class="Symbol">(</a><a id="8088" href="Ordinals.Maps.html#8088" class="Bound">α</a> <a id="8090" href="Ordinals.Maps.html#8090" class="Bound">β</a> <a id="8092" class="Symbol">:</a> <a id="8094" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8102" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8103" class="Symbol">)</a> <a id="8105" class="Symbol">(</a><a id="8106" href="Ordinals.Maps.html#8106" class="Bound">f</a> <a id="8108" class="Symbol">:</a> <a id="8110" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8112" href="Ordinals.Maps.html#8088" class="Bound">α</a> <a id="8114" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="8116" class="Symbol">→</a> <a id="8118" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8120" href="Ordinals.Maps.html#8090" class="Bound">β</a> <a id="8122" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8123" class="Symbol">)</a>
 <a id="8126" class="Symbol">→</a> <a id="8128" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="8142" href="Ordinals.Maps.html#8088" class="Bound">α</a> <a id="8144" href="Ordinals.Maps.html#8090" class="Bound">β</a> <a id="8146" href="Ordinals.Maps.html#8106" class="Bound">f</a>
 <a id="8149" class="Symbol">→</a> <a id="8151" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="8167" href="Ordinals.Maps.html#8090" class="Bound">β</a>
 <a id="8170" class="Symbol">→</a> <a id="8172" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="8188" href="Ordinals.Maps.html#8088" class="Bound">α</a>
<a id="8190" href="Ordinals.Maps.html#8034" class="Function">simulation-into-trichotomous-gives-trichotomous</a> <a id="8238" href="Ordinals.Maps.html#8238" class="Bound">α</a> <a id="8240" href="Ordinals.Maps.html#8240" class="Bound">β</a> <a id="8242" href="Ordinals.Maps.html#8242" class="Bound">f</a> <a id="8244" href="Ordinals.Maps.html#8244" class="Bound">s</a> <a id="8246" href="Ordinals.Maps.html#8246" class="Bound">tβ</a> <a id="8249" href="Ordinals.Maps.html#8249" class="Bound">x</a> <a id="8251" href="Ordinals.Maps.html#8251" class="Bound">y</a> <a id="8253" class="Symbol">=</a> <a id="8255" href="Ordinals.Maps.html#8422" class="Function">γ</a> <a id="8257" class="Symbol">(</a><a id="8258" href="Ordinals.Maps.html#8246" class="Bound">tβ</a> <a id="8261" class="Symbol">(</a><a id="8262" href="Ordinals.Maps.html#8242" class="Bound">f</a> <a id="8264" href="Ordinals.Maps.html#8249" class="Bound">x</a><a id="8265" class="Symbol">)</a> <a id="8267" class="Symbol">(</a><a id="8268" href="Ordinals.Maps.html#8242" class="Bound">f</a> <a id="8270" href="Ordinals.Maps.html#8251" class="Bound">y</a><a id="8271" class="Symbol">))</a>
 <a id="8275" class="Keyword">where</a>
  <a id="8283" href="Ordinals.Maps.html#8283" class="Function">r</a> <a id="8285" class="Symbol">:</a> <a id="8287" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="8307" href="Ordinals.Maps.html#8238" class="Bound">α</a> <a id="8309" href="Ordinals.Maps.html#8240" class="Bound">β</a> <a id="8311" href="Ordinals.Maps.html#8242" class="Bound">f</a>
  <a id="8315" href="Ordinals.Maps.html#8283" class="Function">r</a> <a id="8317" class="Symbol">=</a> <a id="8319" href="Ordinals.Maps.html#7659" class="Function">simulations-are-order-reflecting</a> <a id="8352" href="Ordinals.Maps.html#8238" class="Bound">α</a> <a id="8354" href="Ordinals.Maps.html#8240" class="Bound">β</a> <a id="8356" href="Ordinals.Maps.html#8242" class="Bound">f</a> <a id="8358" href="Ordinals.Maps.html#8244" class="Bound">s</a>

  <a id="8363" href="Ordinals.Maps.html#8363" class="Function">c</a> <a id="8365" class="Symbol">:</a> <a id="8367" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="8384" href="Ordinals.Maps.html#8242" class="Bound">f</a>
  <a id="8388" href="Ordinals.Maps.html#8363" class="Function">c</a> <a id="8390" class="Symbol">=</a> <a id="8392" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="8411" href="Ordinals.Maps.html#8238" class="Bound">α</a> <a id="8413" href="Ordinals.Maps.html#8240" class="Bound">β</a> <a id="8415" href="Ordinals.Maps.html#8242" class="Bound">f</a> <a id="8417" href="Ordinals.Maps.html#8244" class="Bound">s</a>

  <a id="8422" href="Ordinals.Maps.html#8422" class="Function">γ</a> <a id="8424" class="Symbol">:</a> <a id="8426" class="Symbol">(</a><a id="8427" href="Ordinals.Maps.html#8242" class="Bound">f</a> <a id="8429" href="Ordinals.Maps.html#8249" class="Bound">x</a> <a id="8431" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8434" href="Ordinals.Maps.html#8240" class="Bound">β</a> <a id="8436" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8438" href="Ordinals.Maps.html#8242" class="Bound">f</a> <a id="8440" href="Ordinals.Maps.html#8251" class="Bound">y</a><a id="8441" class="Symbol">)</a> <a id="8443" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8445" class="Symbol">(</a><a id="8446" href="Ordinals.Maps.html#8242" class="Bound">f</a> <a id="8448" href="Ordinals.Maps.html#8249" class="Bound">x</a> <a id="8450" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8452" href="Ordinals.Maps.html#8242" class="Bound">f</a> <a id="8454" href="Ordinals.Maps.html#8251" class="Bound">y</a><a id="8455" class="Symbol">)</a> <a id="8457" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8459" class="Symbol">(</a><a id="8460" href="Ordinals.Maps.html#8242" class="Bound">f</a> <a id="8462" href="Ordinals.Maps.html#8251" class="Bound">y</a> <a id="8464" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8467" href="Ordinals.Maps.html#8240" class="Bound">β</a> <a id="8469" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8471" href="Ordinals.Maps.html#8242" class="Bound">f</a> <a id="8473" href="Ordinals.Maps.html#8249" class="Bound">x</a><a id="8474" class="Symbol">)</a>
    <a id="8480" class="Symbol">→</a> <a id="8482" class="Symbol">(</a><a id="8483" href="Ordinals.Maps.html#8249" class="Bound">x</a> <a id="8485" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8488" href="Ordinals.Maps.html#8238" class="Bound">α</a> <a id="8490" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8492" href="Ordinals.Maps.html#8251" class="Bound">y</a><a id="8493" class="Symbol">)</a> <a id="8495" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8497" class="Symbol">(</a><a id="8498" href="Ordinals.Maps.html#8249" class="Bound">x</a> <a id="8500" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8502" href="Ordinals.Maps.html#8251" class="Bound">y</a><a id="8503" class="Symbol">)</a> <a id="8505" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8507" class="Symbol">(</a><a id="8508" href="Ordinals.Maps.html#8251" class="Bound">y</a> <a id="8510" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8513" href="Ordinals.Maps.html#8238" class="Bound">α</a> <a id="8515" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8517" href="Ordinals.Maps.html#8249" class="Bound">x</a><a id="8518" class="Symbol">)</a>
  <a id="8522" href="Ordinals.Maps.html#8422" class="Function">γ</a> <a id="8524" class="Symbol">(</a><a id="8525" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8529" href="Ordinals.Maps.html#8529" class="Bound">l</a><a id="8530" class="Symbol">)</a>       <a id="8538" class="Symbol">=</a> <a id="8540" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8544" class="Symbol">(</a><a id="8545" href="Ordinals.Maps.html#8283" class="Function">r</a> <a id="8547" href="Ordinals.Maps.html#8249" class="Bound">x</a> <a id="8549" href="Ordinals.Maps.html#8251" class="Bound">y</a> <a id="8551" href="Ordinals.Maps.html#8529" class="Bound">l</a><a id="8552" class="Symbol">)</a>
  <a id="8556" href="Ordinals.Maps.html#8422" class="Function">γ</a> <a id="8558" class="Symbol">(</a><a id="8559" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8563" class="Symbol">(</a><a id="8564" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8568" href="Ordinals.Maps.html#8568" class="Bound">e</a><a id="8569" class="Symbol">))</a> <a id="8572" class="Symbol">=</a> <a id="8574" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8578" class="Symbol">(</a><a id="8579" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8583" class="Symbol">(</a><a id="8584" href="Ordinals.Maps.html#8363" class="Function">c</a> <a id="8586" href="Ordinals.Maps.html#8568" class="Bound">e</a><a id="8587" class="Symbol">))</a>
  <a id="8592" href="Ordinals.Maps.html#8422" class="Function">γ</a> <a id="8594" class="Symbol">(</a><a id="8595" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8599" class="Symbol">(</a><a id="8600" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8604" href="Ordinals.Maps.html#8604" class="Bound">l</a><a id="8605" class="Symbol">))</a> <a id="8608" class="Symbol">=</a> <a id="8610" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8614" class="Symbol">(</a><a id="8615" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8619" class="Symbol">(</a><a id="8620" href="Ordinals.Maps.html#8283" class="Function">r</a> <a id="8622" href="Ordinals.Maps.html#8251" class="Bound">y</a> <a id="8624" href="Ordinals.Maps.html#8249" class="Bound">x</a> <a id="8626" href="Ordinals.Maps.html#8604" class="Bound">l</a><a id="8627" class="Symbol">))</a>

<a id="order-embeddings-are-lc"></a><a id="8631" href="Ordinals.Maps.html#8631" class="Function">order-embeddings-are-lc</a> <a id="8655" class="Symbol">:</a> <a id="8657" class="Symbol">(</a><a id="8658" href="Ordinals.Maps.html#8658" class="Bound">α</a> <a id="8660" class="Symbol">:</a> <a id="8662" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8670" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8671" class="Symbol">)</a> <a id="8673" class="Symbol">(</a><a id="8674" href="Ordinals.Maps.html#8674" class="Bound">β</a> <a id="8676" class="Symbol">:</a> <a id="8678" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8686" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8687" class="Symbol">)</a> <a id="8689" class="Symbol">(</a><a id="8690" href="Ordinals.Maps.html#8690" class="Bound">f</a> <a id="8692" class="Symbol">:</a> <a id="8694" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8696" href="Ordinals.Maps.html#8658" class="Bound">α</a> <a id="8698" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="8700" class="Symbol">→</a> <a id="8702" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8704" href="Ordinals.Maps.html#8674" class="Bound">β</a> <a id="8706" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8707" class="Symbol">)</a>
                        <a id="8733" class="Symbol">→</a> <a id="8735" href="Ordinals.Maps.html#624" class="Function">is-order-embedding</a> <a id="8754" href="Ordinals.Maps.html#8658" class="Bound">α</a> <a id="8756" href="Ordinals.Maps.html#8674" class="Bound">β</a> <a id="8758" href="Ordinals.Maps.html#8690" class="Bound">f</a>
                        <a id="8784" class="Symbol">→</a> <a id="8786" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="8803" href="Ordinals.Maps.html#8690" class="Bound">f</a>
<a id="8805" href="Ordinals.Maps.html#8631" class="Function">order-embeddings-are-lc</a> <a id="8829" href="Ordinals.Maps.html#8829" class="Bound">α</a> <a id="8831" href="Ordinals.Maps.html#8831" class="Bound">β</a> <a id="8833" href="Ordinals.Maps.html#8833" class="Bound">f</a> <a id="8835" class="Symbol">(</a><a id="8836" href="Ordinals.Maps.html#8836" class="Bound">p</a> <a id="8838" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8840" href="Ordinals.Maps.html#8840" class="Bound">r</a><a id="8841" class="Symbol">)</a> <a id="8843" class="Symbol">{</a><a id="8844" href="Ordinals.Maps.html#8844" class="Bound">x</a><a id="8845" class="Symbol">}</a> <a id="8847" class="Symbol">{</a><a id="8848" href="Ordinals.Maps.html#8848" class="Bound">y</a><a id="8849" class="Symbol">}</a> <a id="8851" href="Ordinals.Maps.html#8851" class="Bound">s</a> <a id="8853" class="Symbol">=</a> <a id="8855" href="Ordinals.Maps.html#9226" class="Function">γ</a>
 <a id="8858" class="Keyword">where</a>
  <a id="8866" href="Ordinals.Maps.html#8866" class="Function">a</a> <a id="8868" class="Symbol">:</a> <a id="8870" class="Symbol">(</a><a id="8871" href="Ordinals.Maps.html#8871" class="Bound">u</a> <a id="8873" class="Symbol">:</a> <a id="8875" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8877" href="Ordinals.Maps.html#8829" class="Bound">α</a> <a id="8879" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8880" class="Symbol">)</a> <a id="8882" class="Symbol">→</a> <a id="8884" href="Ordinals.Maps.html#8871" class="Bound">u</a> <a id="8886" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8889" href="Ordinals.Maps.html#8829" class="Bound">α</a> <a id="8891" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8893" href="Ordinals.Maps.html#8844" class="Bound">x</a> <a id="8895" class="Symbol">→</a> <a id="8897" href="Ordinals.Maps.html#8871" class="Bound">u</a> <a id="8899" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8902" href="Ordinals.Maps.html#8829" class="Bound">α</a> <a id="8904" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8906" href="Ordinals.Maps.html#8848" class="Bound">y</a>
  <a id="8910" href="Ordinals.Maps.html#8866" class="Function">a</a> <a id="8912" href="Ordinals.Maps.html#8912" class="Bound">u</a> <a id="8914" href="Ordinals.Maps.html#8914" class="Bound">l</a> <a id="8916" class="Symbol">=</a> <a id="8918" href="Ordinals.Maps.html#8840" class="Bound">r</a> <a id="8920" href="Ordinals.Maps.html#8912" class="Bound">u</a> <a id="8922" href="Ordinals.Maps.html#8848" class="Bound">y</a> <a id="8924" href="Ordinals.Maps.html#8979" class="Function">j</a>
   <a id="8929" class="Keyword">where</a>
    <a id="8939" href="Ordinals.Maps.html#8939" class="Function">i</a> <a id="8941" class="Symbol">:</a> <a id="8943" href="Ordinals.Maps.html#8833" class="Bound">f</a> <a id="8945" href="Ordinals.Maps.html#8912" class="Bound">u</a> <a id="8947" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8950" href="Ordinals.Maps.html#8831" class="Bound">β</a> <a id="8952" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8954" href="Ordinals.Maps.html#8833" class="Bound">f</a> <a id="8956" href="Ordinals.Maps.html#8844" class="Bound">x</a>
    <a id="8962" href="Ordinals.Maps.html#8939" class="Function">i</a> <a id="8964" class="Symbol">=</a> <a id="8966" href="Ordinals.Maps.html#8836" class="Bound">p</a> <a id="8968" href="Ordinals.Maps.html#8912" class="Bound">u</a> <a id="8970" href="Ordinals.Maps.html#8844" class="Bound">x</a> <a id="8972" href="Ordinals.Maps.html#8914" class="Bound">l</a>

    <a id="8979" href="Ordinals.Maps.html#8979" class="Function">j</a> <a id="8981" class="Symbol">:</a> <a id="8983" href="Ordinals.Maps.html#8833" class="Bound">f</a> <a id="8985" href="Ordinals.Maps.html#8912" class="Bound">u</a> <a id="8987" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8990" href="Ordinals.Maps.html#8831" class="Bound">β</a> <a id="8992" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8994" href="Ordinals.Maps.html#8833" class="Bound">f</a> <a id="8996" href="Ordinals.Maps.html#8848" class="Bound">y</a>
    <a id="9002" href="Ordinals.Maps.html#8979" class="Function">j</a> <a id="9004" class="Symbol">=</a> <a id="9006" href="MLTT.Id.html#734" class="Function">transport</a> <a id="9016" class="Symbol">(λ</a> <a id="9019" href="Ordinals.Maps.html#9019" class="Bound">-</a> <a id="9021" class="Symbol">→</a> <a id="9023" href="Ordinals.Maps.html#8833" class="Bound">f</a> <a id="9025" href="Ordinals.Maps.html#8912" class="Bound">u</a> <a id="9027" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9030" href="Ordinals.Maps.html#8831" class="Bound">β</a> <a id="9032" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9034" href="Ordinals.Maps.html#9019" class="Bound">-</a><a id="9035" class="Symbol">)</a> <a id="9037" href="Ordinals.Maps.html#8851" class="Bound">s</a> <a id="9039" href="Ordinals.Maps.html#8939" class="Function">i</a>

  <a id="9044" href="Ordinals.Maps.html#9044" class="Function">b</a> <a id="9046" class="Symbol">:</a> <a id="9048" class="Symbol">(</a><a id="9049" href="Ordinals.Maps.html#9049" class="Bound">u</a> <a id="9051" class="Symbol">:</a> <a id="9053" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9055" href="Ordinals.Maps.html#8829" class="Bound">α</a> <a id="9057" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9058" class="Symbol">)</a> <a id="9060" class="Symbol">→</a> <a id="9062" href="Ordinals.Maps.html#9049" class="Bound">u</a> <a id="9064" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9067" href="Ordinals.Maps.html#8829" class="Bound">α</a> <a id="9069" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9071" href="Ordinals.Maps.html#8848" class="Bound">y</a> <a id="9073" class="Symbol">→</a> <a id="9075" href="Ordinals.Maps.html#9049" class="Bound">u</a> <a id="9077" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9080" href="Ordinals.Maps.html#8829" class="Bound">α</a> <a id="9082" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9084" href="Ordinals.Maps.html#8844" class="Bound">x</a>
  <a id="9088" href="Ordinals.Maps.html#9044" class="Function">b</a> <a id="9090" href="Ordinals.Maps.html#9090" class="Bound">u</a> <a id="9092" href="Ordinals.Maps.html#9092" class="Bound">l</a> <a id="9094" class="Symbol">=</a> <a id="9096" href="Ordinals.Maps.html#8840" class="Bound">r</a> <a id="9098" href="Ordinals.Maps.html#9090" class="Bound">u</a> <a id="9100" href="Ordinals.Maps.html#8844" class="Bound">x</a> <a id="9102" href="Ordinals.Maps.html#9157" class="Function">j</a>
   <a id="9107" class="Keyword">where</a>
    <a id="9117" href="Ordinals.Maps.html#9117" class="Function">i</a> <a id="9119" class="Symbol">:</a> <a id="9121" href="Ordinals.Maps.html#8833" class="Bound">f</a> <a id="9123" href="Ordinals.Maps.html#9090" class="Bound">u</a> <a id="9125" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9128" href="Ordinals.Maps.html#8831" class="Bound">β</a> <a id="9130" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9132" href="Ordinals.Maps.html#8833" class="Bound">f</a> <a id="9134" href="Ordinals.Maps.html#8848" class="Bound">y</a>
    <a id="9140" href="Ordinals.Maps.html#9117" class="Function">i</a> <a id="9142" class="Symbol">=</a> <a id="9144" href="Ordinals.Maps.html#8836" class="Bound">p</a> <a id="9146" href="Ordinals.Maps.html#9090" class="Bound">u</a> <a id="9148" href="Ordinals.Maps.html#8848" class="Bound">y</a> <a id="9150" href="Ordinals.Maps.html#9092" class="Bound">l</a>

    <a id="9157" href="Ordinals.Maps.html#9157" class="Function">j</a> <a id="9159" class="Symbol">:</a> <a id="9161" href="Ordinals.Maps.html#8833" class="Bound">f</a> <a id="9163" href="Ordinals.Maps.html#9090" class="Bound">u</a> <a id="9165" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9168" href="Ordinals.Maps.html#8831" class="Bound">β</a> <a id="9170" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9172" href="Ordinals.Maps.html#8833" class="Bound">f</a> <a id="9174" href="Ordinals.Maps.html#8844" class="Bound">x</a>

    <a id="9181" href="Ordinals.Maps.html#9157" class="Function">j</a> <a id="9183" class="Symbol">=</a> <a id="9185" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="9197" class="Symbol">(λ</a> <a id="9200" href="Ordinals.Maps.html#9200" class="Bound">-</a> <a id="9202" class="Symbol">→</a> <a id="9204" href="Ordinals.Maps.html#8833" class="Bound">f</a> <a id="9206" href="Ordinals.Maps.html#9090" class="Bound">u</a> <a id="9208" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9211" href="Ordinals.Maps.html#8831" class="Bound">β</a> <a id="9213" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9215" href="Ordinals.Maps.html#9200" class="Bound">-</a><a id="9216" class="Symbol">)</a> <a id="9218" href="Ordinals.Maps.html#8851" class="Bound">s</a> <a id="9220" href="Ordinals.Maps.html#9117" class="Function">i</a>


  <a id="9226" href="Ordinals.Maps.html#9226" class="Function">γ</a> <a id="9228" class="Symbol">:</a> <a id="9230" href="Ordinals.Maps.html#8844" class="Bound">x</a> <a id="9232" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9234" href="Ordinals.Maps.html#8848" class="Bound">y</a>
  <a id="9238" href="Ordinals.Maps.html#9226" class="Function">γ</a> <a id="9240" class="Symbol">=</a> <a id="9242" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="9257" href="Ordinals.Maps.html#8829" class="Bound">α</a> <a id="9259" href="Ordinals.Maps.html#8844" class="Bound">x</a> <a id="9261" href="Ordinals.Maps.html#8848" class="Bound">y</a> <a id="9263" href="Ordinals.Maps.html#8866" class="Function">a</a> <a id="9265" href="Ordinals.Maps.html#9044" class="Function">b</a>

<a id="order-embedings-are-embeddings"></a><a id="9268" href="Ordinals.Maps.html#9268" class="Function">order-embedings-are-embeddings</a> <a id="9299" class="Symbol">:</a> <a id="9301" href="UF.FunExt.html#996" class="Function">FunExt</a>
                               <a id="9339" class="Symbol">→</a> <a id="9341" class="Symbol">(</a><a id="9342" href="Ordinals.Maps.html#9342" class="Bound">α</a> <a id="9344" class="Symbol">:</a> <a id="9346" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9354" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9355" class="Symbol">)</a> <a id="9357" class="Symbol">(</a><a id="9358" href="Ordinals.Maps.html#9358" class="Bound">β</a> <a id="9360" class="Symbol">:</a> <a id="9362" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9370" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9371" class="Symbol">)</a>
                                 <a id="9406" class="Symbol">(</a><a id="9407" href="Ordinals.Maps.html#9407" class="Bound">f</a> <a id="9409" class="Symbol">:</a> <a id="9411" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9413" href="Ordinals.Maps.html#9342" class="Bound">α</a> <a id="9415" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9417" class="Symbol">→</a> <a id="9419" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9421" href="Ordinals.Maps.html#9358" class="Bound">β</a> <a id="9423" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9424" class="Symbol">)</a>
                               <a id="9457" class="Symbol">→</a> <a id="9459" href="Ordinals.Maps.html#624" class="Function">is-order-embedding</a> <a id="9478" href="Ordinals.Maps.html#9342" class="Bound">α</a> <a id="9480" href="Ordinals.Maps.html#9358" class="Bound">β</a> <a id="9482" href="Ordinals.Maps.html#9407" class="Bound">f</a>
                               <a id="9515" class="Symbol">→</a> <a id="9517" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="9530" href="Ordinals.Maps.html#9407" class="Bound">f</a>
<a id="9532" href="Ordinals.Maps.html#9268" class="Function">order-embedings-are-embeddings</a> <a id="9563" href="Ordinals.Maps.html#9563" class="Bound">fe</a> <a id="9566" href="Ordinals.Maps.html#9566" class="Bound">α</a> <a id="9568" href="Ordinals.Maps.html#9568" class="Bound">β</a> <a id="9570" href="Ordinals.Maps.html#9570" class="Bound">f</a> <a id="9572" class="Symbol">(</a><a id="9573" href="Ordinals.Maps.html#9573" class="Bound">p</a> <a id="9575" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9577" href="Ordinals.Maps.html#9577" class="Bound">r</a><a id="9578" class="Symbol">)</a> <a id="9580" class="Symbol">=</a>
  <a id="9584" href="UF.Embeddings.html#10595" class="Function">lc-maps-into-sets-are-embeddings</a> <a id="9617" href="Ordinals.Maps.html#9570" class="Bound">f</a>
   <a id="9622" class="Symbol">(</a><a id="9623" href="Ordinals.Maps.html#8631" class="Function">order-embeddings-are-lc</a> <a id="9647" href="Ordinals.Maps.html#9566" class="Bound">α</a> <a id="9649" href="Ordinals.Maps.html#9568" class="Bound">β</a> <a id="9651" href="Ordinals.Maps.html#9570" class="Bound">f</a> <a id="9653" class="Symbol">(</a><a id="9654" href="Ordinals.Maps.html#9573" class="Bound">p</a> <a id="9656" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9658" href="Ordinals.Maps.html#9577" class="Bound">r</a><a id="9659" class="Symbol">))</a>
   <a id="9665" class="Symbol">(</a><a id="9666" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="9689" href="Ordinals.Maps.html#9563" class="Bound">fe</a> <a id="9692" href="Ordinals.Maps.html#9568" class="Bound">β</a><a id="9693" class="Symbol">)</a>

<a id="simulations-are-monotone"></a><a id="9696" href="Ordinals.Maps.html#9696" class="Function">simulations-are-monotone</a> <a id="9721" class="Symbol">:</a> <a id="9723" class="Symbol">(</a><a id="9724" href="Ordinals.Maps.html#9724" class="Bound">α</a> <a id="9726" class="Symbol">:</a> <a id="9728" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9736" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9737" class="Symbol">)</a> <a id="9739" class="Symbol">(</a><a id="9740" href="Ordinals.Maps.html#9740" class="Bound">β</a> <a id="9742" class="Symbol">:</a> <a id="9744" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9752" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9753" class="Symbol">)</a>
                           <a id="9782" class="Symbol">(</a><a id="9783" href="Ordinals.Maps.html#9783" class="Bound">f</a> <a id="9785" class="Symbol">:</a> <a id="9787" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9789" href="Ordinals.Maps.html#9724" class="Bound">α</a> <a id="9791" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9793" class="Symbol">→</a> <a id="9795" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9797" href="Ordinals.Maps.html#9740" class="Bound">β</a> <a id="9799" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9800" class="Symbol">)</a>
                         <a id="9827" class="Symbol">→</a> <a id="9829" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="9843" href="Ordinals.Maps.html#9724" class="Bound">α</a> <a id="9845" href="Ordinals.Maps.html#9740" class="Bound">β</a> <a id="9847" href="Ordinals.Maps.html#9783" class="Bound">f</a>
                         <a id="9874" class="Symbol">→</a> <a id="9876" href="Ordinals.Maps.html#590" class="Function">is-monotone</a> <a id="9888" href="Ordinals.Maps.html#9724" class="Bound">α</a> <a id="9890" href="Ordinals.Maps.html#9740" class="Bound">β</a> <a id="9892" href="Ordinals.Maps.html#9783" class="Bound">f</a>
<a id="9894" href="Ordinals.Maps.html#9696" class="Function">simulations-are-monotone</a> <a id="9919" href="Ordinals.Maps.html#9919" class="Bound">α</a> <a id="9921" href="Ordinals.Maps.html#9921" class="Bound">β</a> <a id="9923" href="Ordinals.Maps.html#9923" class="Bound">f</a> <a id="9925" class="Symbol">(</a><a id="9926" href="Ordinals.Maps.html#9926" class="Bound">i</a> <a id="9928" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9930" href="Ordinals.Maps.html#9930" class="Bound">p</a><a id="9931" class="Symbol">)</a> <a id="9933" class="Symbol">=</a> <a id="9935" href="Ordinals.Maps.html#9946" class="Function">φ</a>
 <a id="9938" class="Keyword">where</a>
  <a id="9946" href="Ordinals.Maps.html#9946" class="Function">φ</a> <a id="9948" class="Symbol">:</a> <a id="9950" class="Symbol">(</a><a id="9951" href="Ordinals.Maps.html#9951" class="Bound">x</a> <a id="9953" href="Ordinals.Maps.html#9953" class="Bound">y</a> <a id="9955" class="Symbol">:</a> <a id="9957" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9959" href="Ordinals.Maps.html#9919" class="Bound">α</a> <a id="9961" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9962" class="Symbol">)</a>
    <a id="9968" class="Symbol">→</a> <a id="9970" class="Symbol">((</a><a id="9972" href="Ordinals.Maps.html#9972" class="Bound">z</a> <a id="9974" class="Symbol">:</a> <a id="9976" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9978" href="Ordinals.Maps.html#9919" class="Bound">α</a> <a id="9980" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9981" class="Symbol">)</a> <a id="9983" class="Symbol">→</a> <a id="9985" href="Ordinals.Maps.html#9972" class="Bound">z</a> <a id="9987" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9990" href="Ordinals.Maps.html#9919" class="Bound">α</a> <a id="9992" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9994" href="Ordinals.Maps.html#9951" class="Bound">x</a> <a id="9996" class="Symbol">→</a> <a id="9998" href="Ordinals.Maps.html#9972" class="Bound">z</a> <a id="10000" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10003" href="Ordinals.Maps.html#9919" class="Bound">α</a> <a id="10005" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10007" href="Ordinals.Maps.html#9953" class="Bound">y</a><a id="10008" class="Symbol">)</a>
    <a id="10014" class="Symbol">→</a> <a id="10016" class="Symbol">(</a><a id="10017" href="Ordinals.Maps.html#10017" class="Bound">t</a> <a id="10019" class="Symbol">:</a> <a id="10021" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10023" href="Ordinals.Maps.html#9921" class="Bound">β</a> <a id="10025" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10026" class="Symbol">)</a> <a id="10028" class="Symbol">→</a> <a id="10030" href="Ordinals.Maps.html#10017" class="Bound">t</a> <a id="10032" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10035" href="Ordinals.Maps.html#9921" class="Bound">β</a> <a id="10037" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10039" href="Ordinals.Maps.html#9923" class="Bound">f</a> <a id="10041" href="Ordinals.Maps.html#9951" class="Bound">x</a> <a id="10043" class="Symbol">→</a> <a id="10045" href="Ordinals.Maps.html#10017" class="Bound">t</a> <a id="10047" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10050" href="Ordinals.Maps.html#9921" class="Bound">β</a> <a id="10052" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10054" href="Ordinals.Maps.html#9923" class="Bound">f</a> <a id="10056" href="Ordinals.Maps.html#9953" class="Bound">y</a>
  <a id="10060" href="Ordinals.Maps.html#9946" class="Function">φ</a> <a id="10062" href="Ordinals.Maps.html#10062" class="Bound">x</a> <a id="10064" href="Ordinals.Maps.html#10064" class="Bound">y</a> <a id="10066" href="Ordinals.Maps.html#10066" class="Bound">ψ</a> <a id="10068" href="Ordinals.Maps.html#10068" class="Bound">t</a> <a id="10070" href="Ordinals.Maps.html#10070" class="Bound">l</a> <a id="10072" class="Symbol">=</a> <a id="10074" href="MLTT.Id.html#734" class="Function">transport</a> <a id="10084" class="Symbol">(λ</a> <a id="10087" href="Ordinals.Maps.html#10087" class="Bound">-</a> <a id="10089" class="Symbol">→</a> <a id="10091" href="Ordinals.Maps.html#10087" class="Bound">-</a> <a id="10093" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10096" href="Ordinals.Maps.html#9921" class="Bound">β</a> <a id="10098" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10100" href="Ordinals.Maps.html#9923" class="Bound">f</a> <a id="10102" href="Ordinals.Maps.html#10064" class="Bound">y</a><a id="10103" class="Symbol">)</a> <a id="10105" href="Ordinals.Maps.html#10207" class="Function">b</a> <a id="10107" href="Ordinals.Maps.html#10286" class="Function">d</a>
   <a id="10112" class="Keyword">where</a>
    <a id="10122" href="Ordinals.Maps.html#10122" class="Function">z</a> <a id="10124" class="Symbol">:</a> <a id="10126" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10128" href="Ordinals.Maps.html#9919" class="Bound">α</a> <a id="10130" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="10136" href="Ordinals.Maps.html#10122" class="Function">z</a> <a id="10138" class="Symbol">=</a> <a id="10140" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10144" class="Symbol">(</a><a id="10145" href="Ordinals.Maps.html#9926" class="Bound">i</a> <a id="10147" href="Ordinals.Maps.html#10062" class="Bound">x</a> <a id="10149" href="Ordinals.Maps.html#10068" class="Bound">t</a> <a id="10151" href="Ordinals.Maps.html#10070" class="Bound">l</a><a id="10152" class="Symbol">)</a>

    <a id="10159" href="Ordinals.Maps.html#10159" class="Function">a</a> <a id="10161" class="Symbol">:</a> <a id="10163" href="Ordinals.Maps.html#10122" class="Function">z</a> <a id="10165" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10168" href="Ordinals.Maps.html#9919" class="Bound">α</a> <a id="10170" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10172" href="Ordinals.Maps.html#10062" class="Bound">x</a>
    <a id="10178" href="Ordinals.Maps.html#10159" class="Function">a</a> <a id="10180" class="Symbol">=</a> <a id="10182" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10186" class="Symbol">(</a><a id="10187" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10191" class="Symbol">(</a><a id="10192" href="Ordinals.Maps.html#9926" class="Bound">i</a> <a id="10194" href="Ordinals.Maps.html#10062" class="Bound">x</a> <a id="10196" href="Ordinals.Maps.html#10068" class="Bound">t</a> <a id="10198" href="Ordinals.Maps.html#10070" class="Bound">l</a><a id="10199" class="Symbol">))</a>

    <a id="10207" href="Ordinals.Maps.html#10207" class="Function">b</a> <a id="10209" class="Symbol">:</a> <a id="10211" href="Ordinals.Maps.html#9923" class="Bound">f</a> <a id="10213" href="Ordinals.Maps.html#10122" class="Function">z</a> <a id="10215" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10217" href="Ordinals.Maps.html#10068" class="Bound">t</a>
    <a id="10223" href="Ordinals.Maps.html#10207" class="Function">b</a> <a id="10225" class="Symbol">=</a> <a id="10227" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10231" class="Symbol">(</a><a id="10232" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10236" class="Symbol">(</a><a id="10237" href="Ordinals.Maps.html#9926" class="Bound">i</a> <a id="10239" href="Ordinals.Maps.html#10062" class="Bound">x</a> <a id="10241" href="Ordinals.Maps.html#10068" class="Bound">t</a> <a id="10243" href="Ordinals.Maps.html#10070" class="Bound">l</a><a id="10244" class="Symbol">))</a>

    <a id="10252" href="Ordinals.Maps.html#10252" class="Function">c</a> <a id="10254" class="Symbol">:</a> <a id="10256" href="Ordinals.Maps.html#10122" class="Function">z</a> <a id="10258" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10261" href="Ordinals.Maps.html#9919" class="Bound">α</a> <a id="10263" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10265" href="Ordinals.Maps.html#10064" class="Bound">y</a>
    <a id="10271" href="Ordinals.Maps.html#10252" class="Function">c</a> <a id="10273" class="Symbol">=</a> <a id="10275" href="Ordinals.Maps.html#10066" class="Bound">ψ</a> <a id="10277" href="Ordinals.Maps.html#10122" class="Function">z</a> <a id="10279" href="Ordinals.Maps.html#10159" class="Function">a</a>

    <a id="10286" href="Ordinals.Maps.html#10286" class="Function">d</a> <a id="10288" class="Symbol">:</a> <a id="10290" href="Ordinals.Maps.html#9923" class="Bound">f</a> <a id="10292" href="Ordinals.Maps.html#10122" class="Function">z</a> <a id="10294" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10297" href="Ordinals.Maps.html#9921" class="Bound">β</a> <a id="10299" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10301" href="Ordinals.Maps.html#9923" class="Bound">f</a> <a id="10303" href="Ordinals.Maps.html#10064" class="Bound">y</a>
    <a id="10309" href="Ordinals.Maps.html#10286" class="Function">d</a> <a id="10311" class="Symbol">=</a> <a id="10313" href="Ordinals.Maps.html#9930" class="Bound">p</a> <a id="10315" href="Ordinals.Maps.html#10122" class="Function">z</a> <a id="10317" href="Ordinals.Maps.html#10064" class="Bound">y</a> <a id="10319" href="Ordinals.Maps.html#10252" class="Function">c</a>

<a id="at-most-one-simulation"></a><a id="10322" href="Ordinals.Maps.html#10322" class="Function">at-most-one-simulation</a> <a id="10345" class="Symbol">:</a> <a id="10347" class="Symbol">(</a><a id="10348" href="Ordinals.Maps.html#10348" class="Bound">α</a> <a id="10350" class="Symbol">:</a> <a id="10352" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10360" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10361" class="Symbol">)</a> <a id="10363" class="Symbol">(</a><a id="10364" href="Ordinals.Maps.html#10364" class="Bound">β</a> <a id="10366" class="Symbol">:</a> <a id="10368" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10376" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10377" class="Symbol">)</a>
                         <a id="10404" class="Symbol">(</a><a id="10405" href="Ordinals.Maps.html#10405" class="Bound">f</a> <a id="10407" href="Ordinals.Maps.html#10407" class="Bound">f&#39;</a> <a id="10410" class="Symbol">:</a> <a id="10412" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10414" href="Ordinals.Maps.html#10348" class="Bound">α</a> <a id="10416" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="10418" class="Symbol">→</a> <a id="10420" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10422" href="Ordinals.Maps.html#10364" class="Bound">β</a> <a id="10424" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10425" class="Symbol">)</a>
                       <a id="10450" class="Symbol">→</a> <a id="10452" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="10466" href="Ordinals.Maps.html#10348" class="Bound">α</a> <a id="10468" href="Ordinals.Maps.html#10364" class="Bound">β</a> <a id="10470" href="Ordinals.Maps.html#10405" class="Bound">f</a>
                       <a id="10495" class="Symbol">→</a> <a id="10497" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="10511" href="Ordinals.Maps.html#10348" class="Bound">α</a> <a id="10513" href="Ordinals.Maps.html#10364" class="Bound">β</a> <a id="10515" href="Ordinals.Maps.html#10407" class="Bound">f&#39;</a>
                       <a id="10541" class="Symbol">→</a> <a id="10543" href="Ordinals.Maps.html#10405" class="Bound">f</a> <a id="10545" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="10547" href="Ordinals.Maps.html#10407" class="Bound">f&#39;</a>
<a id="10550" href="Ordinals.Maps.html#10322" class="Function">at-most-one-simulation</a> <a id="10573" href="Ordinals.Maps.html#10573" class="Bound">α</a> <a id="10575" href="Ordinals.Maps.html#10575" class="Bound">β</a> <a id="10577" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="10579" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="10582" class="Symbol">(</a><a id="10583" href="Ordinals.Maps.html#10583" class="Bound">i</a> <a id="10585" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10587" href="Ordinals.Maps.html#10587" class="Bound">p</a><a id="10588" class="Symbol">)</a> <a id="10590" class="Symbol">(</a><a id="10591" href="Ordinals.Maps.html#10591" class="Bound">i&#39;</a> <a id="10594" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10596" href="Ordinals.Maps.html#10596" class="Bound">p&#39;</a><a id="10598" class="Symbol">)</a> <a id="10600" href="Ordinals.Maps.html#10600" class="Bound">x</a> <a id="10602" class="Symbol">=</a> <a id="10604" href="Ordinals.Maps.html#11569" class="Function">γ</a>
 <a id="10607" class="Keyword">where</a>
  <a id="10615" href="Ordinals.Maps.html#10615" class="Function">φ</a> <a id="10617" class="Symbol">:</a> <a id="10619" class="Symbol">∀</a> <a id="10621" href="Ordinals.Maps.html#10621" class="Bound">x</a>
    <a id="10627" class="Symbol">→</a> <a id="10629" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="10643" class="Symbol">(</a><a id="10644" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="10661" href="Ordinals.Maps.html#10573" class="Bound">α</a><a id="10662" class="Symbol">)</a> <a id="10664" href="Ordinals.Maps.html#10621" class="Bound">x</a>
    <a id="10670" class="Symbol">→</a> <a id="10672" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="10674" href="Ordinals.Maps.html#10621" class="Bound">x</a> <a id="10676" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10678" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="10681" href="Ordinals.Maps.html#10621" class="Bound">x</a>
  <a id="10685" href="Ordinals.Maps.html#10615" class="Function">φ</a> <a id="10687" href="Ordinals.Maps.html#10687" class="Bound">x</a> <a id="10689" class="Symbol">(</a><a id="10690" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="10694" href="Ordinals.Maps.html#10694" class="Bound">u</a><a id="10695" class="Symbol">)</a> <a id="10697" class="Symbol">=</a> <a id="10699" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="10714" href="Ordinals.Maps.html#10575" class="Bound">β</a> <a id="10716" class="Symbol">(</a><a id="10717" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="10719" href="Ordinals.Maps.html#10687" class="Bound">x</a><a id="10720" class="Symbol">)</a> <a id="10722" class="Symbol">(</a><a id="10723" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="10726" href="Ordinals.Maps.html#10687" class="Bound">x</a><a id="10727" class="Symbol">)</a> <a id="10729" href="Ordinals.Maps.html#10811" class="Function">a</a> <a id="10731" href="Ordinals.Maps.html#11196" class="Function">b</a>
   <a id="10736" class="Keyword">where</a>
    <a id="10746" href="Ordinals.Maps.html#10746" class="Function">IH</a> <a id="10749" class="Symbol">:</a> <a id="10751" class="Symbol">∀</a> <a id="10753" href="Ordinals.Maps.html#10753" class="Bound">y</a> <a id="10755" class="Symbol">→</a> <a id="10757" href="Ordinals.Maps.html#10753" class="Bound">y</a> <a id="10759" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10762" href="Ordinals.Maps.html#10573" class="Bound">α</a> <a id="10764" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10766" href="Ordinals.Maps.html#10687" class="Bound">x</a> <a id="10768" class="Symbol">→</a> <a id="10770" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="10772" href="Ordinals.Maps.html#10753" class="Bound">y</a> <a id="10774" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10776" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="10779" href="Ordinals.Maps.html#10753" class="Bound">y</a>
    <a id="10785" href="Ordinals.Maps.html#10746" class="Function">IH</a> <a id="10788" href="Ordinals.Maps.html#10788" class="Bound">y</a> <a id="10790" href="Ordinals.Maps.html#10790" class="Bound">l</a> <a id="10792" class="Symbol">=</a> <a id="10794" href="Ordinals.Maps.html#10615" class="Function">φ</a> <a id="10796" href="Ordinals.Maps.html#10788" class="Bound">y</a> <a id="10798" class="Symbol">(</a><a id="10799" href="Ordinals.Maps.html#10694" class="Bound">u</a> <a id="10801" href="Ordinals.Maps.html#10788" class="Bound">y</a> <a id="10803" href="Ordinals.Maps.html#10790" class="Bound">l</a><a id="10804" class="Symbol">)</a>

    <a id="10811" href="Ordinals.Maps.html#10811" class="Function">a</a> <a id="10813" class="Symbol">:</a> <a id="10815" class="Symbol">(</a><a id="10816" href="Ordinals.Maps.html#10816" class="Bound">z</a> <a id="10818" class="Symbol">:</a> <a id="10820" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10822" href="Ordinals.Maps.html#10575" class="Bound">β</a> <a id="10824" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10825" class="Symbol">)</a> <a id="10827" class="Symbol">→</a> <a id="10829" href="Ordinals.Maps.html#10816" class="Bound">z</a> <a id="10831" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10834" href="Ordinals.Maps.html#10575" class="Bound">β</a> <a id="10836" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10838" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="10840" href="Ordinals.Maps.html#10687" class="Bound">x</a> <a id="10842" class="Symbol">→</a> <a id="10844" href="Ordinals.Maps.html#10816" class="Bound">z</a> <a id="10846" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10849" href="Ordinals.Maps.html#10575" class="Bound">β</a> <a id="10851" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10853" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="10856" href="Ordinals.Maps.html#10687" class="Bound">x</a>
    <a id="10862" href="Ordinals.Maps.html#10811" class="Function">a</a> <a id="10864" href="Ordinals.Maps.html#10864" class="Bound">z</a> <a id="10866" href="Ordinals.Maps.html#10866" class="Bound">l</a> <a id="10868" class="Symbol">=</a> <a id="10870" href="MLTT.Id.html#734" class="Function">transport</a> <a id="10880" class="Symbol">(λ</a> <a id="10883" href="Ordinals.Maps.html#10883" class="Bound">-</a> <a id="10885" class="Symbol">→</a> <a id="10887" href="Ordinals.Maps.html#10883" class="Bound">-</a> <a id="10889" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10892" href="Ordinals.Maps.html#10575" class="Bound">β</a> <a id="10894" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10896" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="10899" href="Ordinals.Maps.html#10687" class="Bound">x</a><a id="10900" class="Symbol">)</a> <a id="10902" href="Ordinals.Maps.html#11083" class="Function">t</a> <a id="10904" href="Ordinals.Maps.html#11024" class="Function">m</a>
     <a id="10911" class="Keyword">where</a>
      <a id="10923" href="Ordinals.Maps.html#10923" class="Function">s</a> <a id="10925" class="Symbol">:</a> <a id="10927" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10929" href="Ordinals.Maps.html#10929" class="Bound">y</a> <a id="10931" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10933" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10935" href="Ordinals.Maps.html#10573" class="Bound">α</a> <a id="10937" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="10939" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10941" class="Symbol">(</a><a id="10942" href="Ordinals.Maps.html#10929" class="Bound">y</a> <a id="10944" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10947" href="Ordinals.Maps.html#10573" class="Bound">α</a> <a id="10949" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10951" href="Ordinals.Maps.html#10687" class="Bound">x</a><a id="10952" class="Symbol">)</a> <a id="10954" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10956" class="Symbol">(</a><a id="10957" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="10959" href="Ordinals.Maps.html#10929" class="Bound">y</a> <a id="10961" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10963" href="Ordinals.Maps.html#10864" class="Bound">z</a><a id="10964" class="Symbol">)</a>
      <a id="10972" href="Ordinals.Maps.html#10923" class="Function">s</a> <a id="10974" class="Symbol">=</a> <a id="10976" href="Ordinals.Maps.html#10583" class="Bound">i</a> <a id="10978" href="Ordinals.Maps.html#10687" class="Bound">x</a> <a id="10980" href="Ordinals.Maps.html#10864" class="Bound">z</a> <a id="10982" href="Ordinals.Maps.html#10866" class="Bound">l</a>

      <a id="10991" href="Ordinals.Maps.html#10991" class="Function">y</a> <a id="10993" class="Symbol">:</a> <a id="10995" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10997" href="Ordinals.Maps.html#10573" class="Bound">α</a> <a id="10999" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
      <a id="11007" href="Ordinals.Maps.html#10991" class="Function">y</a> <a id="11009" class="Symbol">=</a> <a id="11011" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11015" href="Ordinals.Maps.html#10923" class="Function">s</a>

      <a id="11024" href="Ordinals.Maps.html#11024" class="Function">m</a> <a id="11026" class="Symbol">:</a> <a id="11028" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="11031" href="Ordinals.Maps.html#10991" class="Function">y</a> <a id="11033" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="11036" href="Ordinals.Maps.html#10575" class="Bound">β</a> <a id="11038" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="11040" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="11043" href="Ordinals.Maps.html#10687" class="Bound">x</a>
      <a id="11051" href="Ordinals.Maps.html#11024" class="Function">m</a> <a id="11053" class="Symbol">=</a> <a id="11055" href="Ordinals.Maps.html#10596" class="Bound">p&#39;</a> <a id="11058" href="Ordinals.Maps.html#10991" class="Function">y</a> <a id="11060" href="Ordinals.Maps.html#10687" class="Bound">x</a> <a id="11062" class="Symbol">(</a><a id="11063" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11067" class="Symbol">(</a><a id="11068" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11072" href="Ordinals.Maps.html#10923" class="Function">s</a><a id="11073" class="Symbol">))</a>

      <a id="11083" href="Ordinals.Maps.html#11083" class="Function">t</a> <a id="11085" class="Symbol">:</a> <a id="11087" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="11090" href="Ordinals.Maps.html#10991" class="Function">y</a> <a id="11092" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11094" href="Ordinals.Maps.html#10864" class="Bound">z</a>
      <a id="11102" href="Ordinals.Maps.html#11083" class="Function">t</a> <a id="11104" class="Symbol">=</a> <a id="11106" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="11109" href="Ordinals.Maps.html#10991" class="Function">y</a>  <a id="11112" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11115" class="Symbol">(</a><a id="11116" href="Ordinals.Maps.html#10746" class="Function">IH</a> <a id="11119" href="Ordinals.Maps.html#10991" class="Function">y</a> <a id="11121" class="Symbol">(</a><a id="11122" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11126" class="Symbol">(</a><a id="11127" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11131" href="Ordinals.Maps.html#10923" class="Function">s</a><a id="11132" class="Symbol">)))</a><a id="11135" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="11138" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="11150" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="11152" href="Ordinals.Maps.html#10991" class="Function">y</a>   <a id="11156" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11159" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11163" class="Symbol">(</a><a id="11164" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11168" href="Ordinals.Maps.html#10923" class="Function">s</a><a id="11169" class="Symbol">)</a> <a id="11171" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="11183" href="Ordinals.Maps.html#10864" class="Bound">z</a>     <a id="11189" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

    <a id="11196" href="Ordinals.Maps.html#11196" class="Function">b</a> <a id="11198" class="Symbol">:</a> <a id="11200" class="Symbol">(</a><a id="11201" href="Ordinals.Maps.html#11201" class="Bound">z</a> <a id="11203" class="Symbol">:</a> <a id="11205" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11207" href="Ordinals.Maps.html#10575" class="Bound">β</a> <a id="11209" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11210" class="Symbol">)</a> <a id="11212" class="Symbol">→</a> <a id="11214" href="Ordinals.Maps.html#11201" class="Bound">z</a> <a id="11216" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="11219" href="Ordinals.Maps.html#10575" class="Bound">β</a> <a id="11221" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="11223" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="11226" href="Ordinals.Maps.html#10687" class="Bound">x</a> <a id="11228" class="Symbol">→</a> <a id="11230" href="Ordinals.Maps.html#11201" class="Bound">z</a> <a id="11232" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="11235" href="Ordinals.Maps.html#10575" class="Bound">β</a> <a id="11237" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="11239" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="11241" href="Ordinals.Maps.html#10687" class="Bound">x</a>
    <a id="11247" href="Ordinals.Maps.html#11196" class="Function">b</a> <a id="11249" href="Ordinals.Maps.html#11249" class="Bound">z</a> <a id="11251" href="Ordinals.Maps.html#11251" class="Bound">l</a> <a id="11253" class="Symbol">=</a> <a id="11255" href="MLTT.Id.html#734" class="Function">transport</a> <a id="11265" class="Symbol">(λ</a> <a id="11268" href="Ordinals.Maps.html#11268" class="Bound">-</a> <a id="11270" class="Symbol">→</a> <a id="11272" href="Ordinals.Maps.html#11268" class="Bound">-</a> <a id="11274" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="11277" href="Ordinals.Maps.html#10575" class="Bound">β</a> <a id="11279" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="11281" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="11283" href="Ordinals.Maps.html#10687" class="Bound">x</a><a id="11284" class="Symbol">)</a> <a id="11286" href="Ordinals.Maps.html#11466" class="Function">t</a> <a id="11288" href="Ordinals.Maps.html#11410" class="Function">m</a>
     <a id="11295" class="Keyword">where</a>
      <a id="11307" href="Ordinals.Maps.html#11307" class="Function">s</a> <a id="11309" class="Symbol">:</a> <a id="11311" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11313" href="Ordinals.Maps.html#11313" class="Bound">y</a> <a id="11315" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11317" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11319" href="Ordinals.Maps.html#10573" class="Bound">α</a> <a id="11321" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="11323" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11325" class="Symbol">(</a><a id="11326" href="Ordinals.Maps.html#11313" class="Bound">y</a> <a id="11328" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="11331" href="Ordinals.Maps.html#10573" class="Bound">α</a> <a id="11333" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="11335" href="Ordinals.Maps.html#10687" class="Bound">x</a><a id="11336" class="Symbol">)</a> <a id="11338" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11340" class="Symbol">(</a><a id="11341" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="11344" href="Ordinals.Maps.html#11313" class="Bound">y</a> <a id="11346" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11348" href="Ordinals.Maps.html#11249" class="Bound">z</a><a id="11349" class="Symbol">)</a>
      <a id="11357" href="Ordinals.Maps.html#11307" class="Function">s</a> <a id="11359" class="Symbol">=</a> <a id="11361" href="Ordinals.Maps.html#10591" class="Bound">i&#39;</a> <a id="11364" href="Ordinals.Maps.html#10687" class="Bound">x</a> <a id="11366" href="Ordinals.Maps.html#11249" class="Bound">z</a> <a id="11368" href="Ordinals.Maps.html#11251" class="Bound">l</a>

      <a id="11377" href="Ordinals.Maps.html#11377" class="Function">y</a> <a id="11379" class="Symbol">:</a> <a id="11381" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11383" href="Ordinals.Maps.html#10573" class="Bound">α</a> <a id="11385" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
      <a id="11393" href="Ordinals.Maps.html#11377" class="Function">y</a> <a id="11395" class="Symbol">=</a> <a id="11397" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11401" href="Ordinals.Maps.html#11307" class="Function">s</a>

      <a id="11410" href="Ordinals.Maps.html#11410" class="Function">m</a> <a id="11412" class="Symbol">:</a> <a id="11414" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="11416" href="Ordinals.Maps.html#11377" class="Function">y</a> <a id="11418" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="11421" href="Ordinals.Maps.html#10575" class="Bound">β</a> <a id="11423" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="11425" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="11427" href="Ordinals.Maps.html#10687" class="Bound">x</a>
      <a id="11435" href="Ordinals.Maps.html#11410" class="Function">m</a> <a id="11437" class="Symbol">=</a> <a id="11439" href="Ordinals.Maps.html#10587" class="Bound">p</a> <a id="11441" href="Ordinals.Maps.html#11377" class="Function">y</a> <a id="11443" href="Ordinals.Maps.html#10687" class="Bound">x</a> <a id="11445" class="Symbol">(</a><a id="11446" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11450" class="Symbol">(</a><a id="11451" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11455" href="Ordinals.Maps.html#11307" class="Function">s</a><a id="11456" class="Symbol">))</a>

      <a id="11466" href="Ordinals.Maps.html#11466" class="Function">t</a> <a id="11468" class="Symbol">:</a> <a id="11470" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="11472" href="Ordinals.Maps.html#11377" class="Function">y</a> <a id="11474" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11476" href="Ordinals.Maps.html#11249" class="Bound">z</a>
      <a id="11484" href="Ordinals.Maps.html#11466" class="Function">t</a> <a id="11486" class="Symbol">=</a> <a id="11488" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="11490" href="Ordinals.Maps.html#11377" class="Function">y</a>  <a id="11493" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11496" href="Ordinals.Maps.html#10746" class="Function">IH</a> <a id="11499" href="Ordinals.Maps.html#11377" class="Function">y</a> <a id="11501" class="Symbol">(</a><a id="11502" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11506" class="Symbol">(</a><a id="11507" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11511" href="Ordinals.Maps.html#11307" class="Function">s</a><a id="11512" class="Symbol">))</a> <a id="11515" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="11527" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="11530" href="Ordinals.Maps.html#11377" class="Function">y</a> <a id="11532" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11535" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11539" class="Symbol">(</a><a id="11540" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11544" href="Ordinals.Maps.html#11307" class="Function">s</a><a id="11545" class="Symbol">)</a> <a id="11547" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="11559" href="Ordinals.Maps.html#11249" class="Bound">z</a>    <a id="11564" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="11569" href="Ordinals.Maps.html#11569" class="Function">γ</a> <a id="11571" class="Symbol">:</a> <a id="11573" href="Ordinals.Maps.html#10577" class="Bound">f</a> <a id="11575" href="Ordinals.Maps.html#10600" class="Bound">x</a> <a id="11577" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11579" href="Ordinals.Maps.html#10579" class="Bound">f&#39;</a> <a id="11582" href="Ordinals.Maps.html#10600" class="Bound">x</a>
  <a id="11586" href="Ordinals.Maps.html#11569" class="Function">γ</a> <a id="11588" class="Symbol">=</a> <a id="11590" href="Ordinals.Maps.html#10615" class="Function">φ</a> <a id="11592" href="Ordinals.Maps.html#10600" class="Bound">x</a> <a id="11594" class="Symbol">(</a><a id="11595" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="11612" href="Ordinals.Maps.html#10573" class="Bound">α</a> <a id="11614" href="Ordinals.Maps.html#10600" class="Bound">x</a><a id="11615" class="Symbol">)</a>

<a id="11618" class="Markup">\end{code}</a><a id="11628" class="Background">

Added 29th March 2022.

Simulations preserve least elements.

</a><a id="11692" class="Markup">\begin{code}</a>

<a id="initial-segments-preserve-least"></a><a id="11706" href="Ordinals.Maps.html#11706" class="Function">initial-segments-preserve-least</a> <a id="11738" class="Symbol">:</a>
   <a id="11743" class="Symbol">(</a><a id="11744" href="Ordinals.Maps.html#11744" class="Bound">α</a> <a id="11746" class="Symbol">:</a> <a id="11748" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11756" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11757" class="Symbol">)</a> <a id="11759" class="Symbol">(</a><a id="11760" href="Ordinals.Maps.html#11760" class="Bound">β</a> <a id="11762" class="Symbol">:</a> <a id="11764" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11772" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11773" class="Symbol">)</a>
   <a id="11778" class="Symbol">(</a><a id="11779" href="Ordinals.Maps.html#11779" class="Bound">x</a> <a id="11781" class="Symbol">:</a> <a id="11783" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11785" href="Ordinals.Maps.html#11744" class="Bound">α</a> <a id="11787" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11788" class="Symbol">)</a> <a id="11790" class="Symbol">(</a><a id="11791" href="Ordinals.Maps.html#11791" class="Bound">y</a> <a id="11793" class="Symbol">:</a> <a id="11795" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11797" href="Ordinals.Maps.html#11760" class="Bound">β</a> <a id="11799" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11800" class="Symbol">)</a>
   <a id="11805" class="Symbol">(</a><a id="11806" href="Ordinals.Maps.html#11806" class="Bound">f</a> <a id="11808" class="Symbol">:</a> <a id="11810" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11812" href="Ordinals.Maps.html#11744" class="Bound">α</a> <a id="11814" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="11816" class="Symbol">→</a> <a id="11818" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11820" href="Ordinals.Maps.html#11760" class="Bound">β</a> <a id="11822" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11823" class="Symbol">)</a>
 <a id="11826" class="Symbol">→</a> <a id="11828" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="11847" href="Ordinals.Maps.html#11744" class="Bound">α</a> <a id="11849" href="Ordinals.Maps.html#11760" class="Bound">β</a> <a id="11851" href="Ordinals.Maps.html#11806" class="Bound">f</a>
 <a id="11854" class="Symbol">→</a> <a id="11856" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="11865" href="Ordinals.Maps.html#11744" class="Bound">α</a> <a id="11867" href="Ordinals.Maps.html#11779" class="Bound">x</a>
 <a id="11870" class="Symbol">→</a> <a id="11872" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="11881" href="Ordinals.Maps.html#11760" class="Bound">β</a> <a id="11883" href="Ordinals.Maps.html#11791" class="Bound">y</a>
 <a id="11886" class="Symbol">→</a> <a id="11888" href="Ordinals.Maps.html#11806" class="Bound">f</a> <a id="11890" href="Ordinals.Maps.html#11779" class="Bound">x</a> <a id="11892" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11894" href="Ordinals.Maps.html#11791" class="Bound">y</a>
<a id="11896" href="Ordinals.Maps.html#11706" class="Function">initial-segments-preserve-least</a> <a id="11928" href="Ordinals.Maps.html#11928" class="Bound">α</a> <a id="11930" href="Ordinals.Maps.html#11930" class="Bound">β</a> <a id="11932" href="Ordinals.Maps.html#11932" class="Bound">x</a> <a id="11934" href="Ordinals.Maps.html#11934" class="Bound">y</a> <a id="11936" href="Ordinals.Maps.html#11936" class="Bound">f</a> <a id="11938" href="Ordinals.Maps.html#11938" class="Bound">i</a> <a id="11940" href="Ordinals.Maps.html#11940" class="Bound">m</a> <a id="11942" href="Ordinals.Maps.html#11942" class="Bound">n</a> <a id="11944" class="Symbol">=</a> <a id="11946" href="Ordinals.Maps.html#12253" class="Function">c</a>
 <a id="11949" class="Keyword">where</a>
  <a id="11957" href="Ordinals.Maps.html#11957" class="Function">a</a> <a id="11959" class="Symbol">:</a> <a id="11961" href="Ordinals.Maps.html#11936" class="Bound">f</a> <a id="11963" href="Ordinals.Maps.html#11932" class="Bound">x</a> <a id="11965" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="11968" href="Ordinals.Maps.html#11930" class="Bound">β</a> <a id="11970" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="11972" href="Ordinals.Maps.html#11934" class="Bound">y</a>
  <a id="11976" href="Ordinals.Maps.html#11957" class="Function">a</a> <a id="11978" href="Ordinals.Maps.html#11978" class="Bound">u</a> <a id="11980" href="Ordinals.Maps.html#11980" class="Bound">l</a> <a id="11982" class="Symbol">=</a> <a id="11984" href="Ordinals.Maps.html#12166" class="Function">IV</a>
   <a id="11990" class="Keyword">where</a>
    <a id="12000" href="Ordinals.Maps.html#12000" class="Function">x&#39;</a> <a id="12003" class="Symbol">:</a> <a id="12005" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12007" href="Ordinals.Maps.html#11928" class="Bound">α</a> <a id="12009" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="12015" href="Ordinals.Maps.html#12000" class="Function">x&#39;</a> <a id="12018" class="Symbol">=</a> <a id="12020" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12024" class="Symbol">(</a><a id="12025" href="Ordinals.Maps.html#11938" class="Bound">i</a> <a id="12027" href="Ordinals.Maps.html#11932" class="Bound">x</a> <a id="12029" href="Ordinals.Maps.html#11978" class="Bound">u</a> <a id="12031" href="Ordinals.Maps.html#11980" class="Bound">l</a><a id="12032" class="Symbol">)</a>

    <a id="12039" href="Ordinals.Maps.html#12039" class="Function">I</a> <a id="12041" class="Symbol">:</a> <a id="12043" href="Ordinals.Maps.html#12000" class="Function">x&#39;</a> <a id="12046" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12049" href="Ordinals.Maps.html#11928" class="Bound">α</a> <a id="12051" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12053" href="Ordinals.Maps.html#11932" class="Bound">x</a>
    <a id="12059" href="Ordinals.Maps.html#12039" class="Function">I</a> <a id="12061" class="Symbol">=</a> <a id="12063" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12067" class="Symbol">(</a><a id="12068" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="12072" class="Symbol">(</a><a id="12073" href="Ordinals.Maps.html#11938" class="Bound">i</a> <a id="12075" href="Ordinals.Maps.html#11932" class="Bound">x</a> <a id="12077" href="Ordinals.Maps.html#11978" class="Bound">u</a> <a id="12079" href="Ordinals.Maps.html#11980" class="Bound">l</a><a id="12080" class="Symbol">))</a>

    <a id="12088" href="Ordinals.Maps.html#12088" class="Function">II</a> <a id="12091" class="Symbol">:</a> <a id="12093" href="Ordinals.Maps.html#11932" class="Bound">x</a> <a id="12095" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="12098" href="Ordinals.Maps.html#11928" class="Bound">α</a> <a id="12100" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="12102" href="Ordinals.Maps.html#12000" class="Function">x&#39;</a>
    <a id="12109" href="Ordinals.Maps.html#12088" class="Function">II</a> <a id="12112" class="Symbol">=</a> <a id="12114" href="Ordinals.Maps.html#11940" class="Bound">m</a> <a id="12116" href="Ordinals.Maps.html#12000" class="Function">x&#39;</a>

    <a id="12124" href="Ordinals.Maps.html#12124" class="Function">III</a> <a id="12128" class="Symbol">:</a> <a id="12130" href="Ordinals.Maps.html#12000" class="Function">x&#39;</a> <a id="12133" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12136" href="Ordinals.Maps.html#11928" class="Bound">α</a> <a id="12138" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12140" href="Ordinals.Maps.html#12000" class="Function">x&#39;</a>
    <a id="12147" href="Ordinals.Maps.html#12124" class="Function">III</a> <a id="12151" class="Symbol">=</a> <a id="12153" href="Ordinals.Maps.html#12088" class="Function">II</a> <a id="12156" href="Ordinals.Maps.html#12000" class="Function">x&#39;</a> <a id="12159" href="Ordinals.Maps.html#12039" class="Function">I</a>

    <a id="12166" href="Ordinals.Maps.html#12166" class="Function">IV</a> <a id="12169" class="Symbol">:</a> <a id="12171" href="Ordinals.Maps.html#11978" class="Bound">u</a> <a id="12173" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="12176" href="Ordinals.Maps.html#11930" class="Bound">β</a> <a id="12178" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="12180" href="Ordinals.Maps.html#11934" class="Bound">y</a>
    <a id="12186" href="Ordinals.Maps.html#12166" class="Function">IV</a> <a id="12189" class="Symbol">=</a> <a id="12191" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12198" class="Symbol">(</a><a id="12199" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="12206" href="Ordinals.Maps.html#11928" class="Bound">α</a> <a id="12208" href="Ordinals.Maps.html#12000" class="Function">x&#39;</a> <a id="12211" href="Ordinals.Maps.html#12124" class="Function">III</a><a id="12214" class="Symbol">)</a>

  <a id="12219" href="Ordinals.Maps.html#12219" class="Function">b</a> <a id="12221" class="Symbol">:</a> <a id="12223" href="Ordinals.Maps.html#11934" class="Bound">y</a> <a id="12225" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="12228" href="Ordinals.Maps.html#11930" class="Bound">β</a> <a id="12230" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="12232" href="Ordinals.Maps.html#11936" class="Bound">f</a> <a id="12234" href="Ordinals.Maps.html#11932" class="Bound">x</a>
  <a id="12238" href="Ordinals.Maps.html#12219" class="Function">b</a> <a id="12240" class="Symbol">=</a> <a id="12242" href="Ordinals.Maps.html#11942" class="Bound">n</a> <a id="12244" class="Symbol">(</a><a id="12245" href="Ordinals.Maps.html#11936" class="Bound">f</a> <a id="12247" href="Ordinals.Maps.html#11932" class="Bound">x</a><a id="12248" class="Symbol">)</a>

  <a id="12253" href="Ordinals.Maps.html#12253" class="Function">c</a> <a id="12255" class="Symbol">:</a> <a id="12257" href="Ordinals.Maps.html#11936" class="Bound">f</a> <a id="12259" href="Ordinals.Maps.html#11932" class="Bound">x</a> <a id="12261" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12263" href="Ordinals.Maps.html#11934" class="Bound">y</a>
  <a id="12267" href="Ordinals.Maps.html#12253" class="Function">c</a> <a id="12269" class="Symbol">=</a> <a id="12271" href="Ordinals.Type.html#4360" class="Function">Antisymmetry</a> <a id="12284" href="Ordinals.Maps.html#11930" class="Bound">β</a> <a id="12286" class="Symbol">(</a><a id="12287" href="Ordinals.Maps.html#11936" class="Bound">f</a> <a id="12289" href="Ordinals.Maps.html#11932" class="Bound">x</a><a id="12290" class="Symbol">)</a> <a id="12292" href="Ordinals.Maps.html#11934" class="Bound">y</a> <a id="12294" href="Ordinals.Maps.html#11957" class="Function">a</a> <a id="12296" href="Ordinals.Maps.html#12219" class="Function">b</a>

<a id="simulations-preserve-least"></a><a id="12299" href="Ordinals.Maps.html#12299" class="Function">simulations-preserve-least</a> <a id="12326" class="Symbol">:</a> <a id="12328" class="Symbol">(</a><a id="12329" href="Ordinals.Maps.html#12329" class="Bound">α</a> <a id="12331" class="Symbol">:</a> <a id="12333" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12341" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12342" class="Symbol">)</a> <a id="12344" class="Symbol">(</a><a id="12345" href="Ordinals.Maps.html#12345" class="Bound">β</a> <a id="12347" class="Symbol">:</a> <a id="12349" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12357" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12358" class="Symbol">)</a>
                             <a id="12389" class="Symbol">(</a><a id="12390" href="Ordinals.Maps.html#12390" class="Bound">x</a> <a id="12392" class="Symbol">:</a> <a id="12394" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12396" href="Ordinals.Maps.html#12329" class="Bound">α</a> <a id="12398" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12399" class="Symbol">)</a> <a id="12401" class="Symbol">(</a><a id="12402" href="Ordinals.Maps.html#12402" class="Bound">y</a> <a id="12404" class="Symbol">:</a> <a id="12406" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12408" href="Ordinals.Maps.html#12345" class="Bound">β</a> <a id="12410" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12411" class="Symbol">)</a>
                             <a id="12442" class="Symbol">(</a><a id="12443" href="Ordinals.Maps.html#12443" class="Bound">f</a> <a id="12445" class="Symbol">:</a> <a id="12447" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12449" href="Ordinals.Maps.html#12329" class="Bound">α</a> <a id="12451" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="12453" class="Symbol">→</a> <a id="12455" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12457" href="Ordinals.Maps.html#12345" class="Bound">β</a> <a id="12459" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12460" class="Symbol">)</a>
                           <a id="12489" class="Symbol">→</a> <a id="12491" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="12505" href="Ordinals.Maps.html#12329" class="Bound">α</a> <a id="12507" href="Ordinals.Maps.html#12345" class="Bound">β</a> <a id="12509" href="Ordinals.Maps.html#12443" class="Bound">f</a>
                           <a id="12538" class="Symbol">→</a> <a id="12540" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="12549" href="Ordinals.Maps.html#12329" class="Bound">α</a> <a id="12551" href="Ordinals.Maps.html#12390" class="Bound">x</a>
                           <a id="12580" class="Symbol">→</a> <a id="12582" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="12591" href="Ordinals.Maps.html#12345" class="Bound">β</a> <a id="12593" href="Ordinals.Maps.html#12402" class="Bound">y</a>
                           <a id="12622" class="Symbol">→</a> <a id="12624" href="Ordinals.Maps.html#12443" class="Bound">f</a> <a id="12626" href="Ordinals.Maps.html#12390" class="Bound">x</a> <a id="12628" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12630" href="Ordinals.Maps.html#12402" class="Bound">y</a>
<a id="12632" href="Ordinals.Maps.html#12299" class="Function">simulations-preserve-least</a> <a id="12659" href="Ordinals.Maps.html#12659" class="Bound">α</a> <a id="12661" href="Ordinals.Maps.html#12661" class="Bound">β</a> <a id="12663" href="Ordinals.Maps.html#12663" class="Bound">x</a> <a id="12665" href="Ordinals.Maps.html#12665" class="Bound">y</a> <a id="12667" href="Ordinals.Maps.html#12667" class="Bound">f</a> <a id="12669" class="Symbol">(</a><a id="12670" href="Ordinals.Maps.html#12670" class="Bound">i</a> <a id="12672" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12674" class="Symbol">_)</a> <a id="12677" class="Symbol">=</a>
 <a id="12680" href="Ordinals.Maps.html#11706" class="Function">initial-segments-preserve-least</a> <a id="12712" href="Ordinals.Maps.html#12659" class="Bound">α</a> <a id="12714" href="Ordinals.Maps.html#12661" class="Bound">β</a> <a id="12716" href="Ordinals.Maps.html#12663" class="Bound">x</a> <a id="12718" href="Ordinals.Maps.html#12665" class="Bound">y</a> <a id="12720" href="Ordinals.Maps.html#12667" class="Bound">f</a> <a id="12722" href="Ordinals.Maps.html#12670" class="Bound">i</a>

<a id="12725" class="Markup">\end{code}</a><a id="12735" class="Background">

Added in March 2022 by Tom de Jong:

Notice that we defined &quot;is-initial-segment&quot; using Σ (rather than ∃).
This is fine, because if f is a simulation from α to β, then for
every x : ⟨ α ⟩ and y : ⟨ β ⟩ with y ≺⟨ β ⟩ f x, the type
(Σ x&#39; ꞉ ⟨ α ⟩ , (x&#39; ≺⟨ α ⟩ x) × (f x&#39; ＝ y)) is a proposition. It
follows (see the proof above) that being a simulation is property.

However, for some purposes, notably for constructing suprema of
ordinals in Ordinals.OrdinalOfOrdinalsSuprema, it is useful to formulate the
notion of initial segment and the notion of simulation using ∃, rather
than Σ.

Using the techniques that were used above to prove that being a simulation is
property, we show the definition of simulation with ∃ to be equivalent to the
original one.

</a><a id="13491" class="Markup">\begin{code}</a>

<a id="13505" class="Keyword">open</a> <a id="13510" class="Keyword">import</a> <a id="13517" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>

<a id="13531" class="Keyword">module</a> <a id="13538" href="Ordinals.Maps.html#13538" class="Module">_</a> <a id="13540" class="Symbol">(</a><a id="13541" href="Ordinals.Maps.html#13541" class="Bound">pt</a> <a id="13544" class="Symbol">:</a> <a id="13546" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="13577" class="Symbol">)</a>
         <a id="13588" class="Symbol">(</a><a id="13589" href="Ordinals.Maps.html#13589" class="Bound">fe</a> <a id="13592" class="Symbol">:</a> <a id="13594" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="13600" class="Symbol">)</a>
       <a id="13609" class="Keyword">where</a>

 <a id="13617" class="Keyword">open</a> <a id="13622" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="13646" href="Ordinals.Maps.html#13541" class="Bound">pt</a>

 <a id="13651" href="Ordinals.Maps.html#13651" class="Function">is-initial-segment&#39;</a> <a id="13671" class="Symbol">:</a> <a id="13673" class="Symbol">(</a><a id="13674" href="Ordinals.Maps.html#13674" class="Bound">α</a> <a id="13676" class="Symbol">:</a> <a id="13678" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13686" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13687" class="Symbol">)</a> <a id="13689" class="Symbol">(</a><a id="13690" href="Ordinals.Maps.html#13690" class="Bound">β</a> <a id="13692" class="Symbol">:</a> <a id="13694" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13702" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="13703" class="Symbol">)</a> <a id="13705" class="Symbol">→</a> <a id="13707" class="Symbol">(</a><a id="13708" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13710" href="Ordinals.Maps.html#13674" class="Bound">α</a> <a id="13712" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="13714" class="Symbol">→</a> <a id="13716" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13718" href="Ordinals.Maps.html#13690" class="Bound">β</a> <a id="13720" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13721" class="Symbol">)</a> <a id="13723" class="Symbol">→</a> <a id="13725" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13727" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13729" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13731" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="13734" href="Ordinals.Maps.html#13651" class="Function">is-initial-segment&#39;</a> <a id="13754" href="Ordinals.Maps.html#13754" class="Bound">α</a> <a id="13756" href="Ordinals.Maps.html#13756" class="Bound">β</a> <a id="13758" href="Ordinals.Maps.html#13758" class="Bound">f</a> <a id="13760" class="Symbol">=</a> <a id="13762" class="Symbol">(</a><a id="13763" href="Ordinals.Maps.html#13763" class="Bound">x</a> <a id="13765" class="Symbol">:</a> <a id="13767" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13769" href="Ordinals.Maps.html#13754" class="Bound">α</a> <a id="13771" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13772" class="Symbol">)</a> <a id="13774" class="Symbol">(</a><a id="13775" href="Ordinals.Maps.html#13775" class="Bound">y</a> <a id="13777" class="Symbol">:</a> <a id="13779" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13781" href="Ordinals.Maps.html#13756" class="Bound">β</a> <a id="13783" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13784" class="Symbol">)</a>
                           <a id="13813" class="Symbol">→</a> <a id="13815" href="Ordinals.Maps.html#13775" class="Bound">y</a> <a id="13817" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13820" href="Ordinals.Maps.html#13756" class="Bound">β</a> <a id="13822" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13824" href="Ordinals.Maps.html#13758" class="Bound">f</a> <a id="13826" href="Ordinals.Maps.html#13763" class="Bound">x</a>
                           <a id="13855" class="Symbol">→</a> <a id="13857" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="13859" href="Ordinals.Maps.html#13859" class="Bound">x&#39;</a> <a id="13862" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="13864" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13866" href="Ordinals.Maps.html#13754" class="Bound">α</a> <a id="13868" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="13870" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="13872" class="Symbol">(</a><a id="13873" href="Ordinals.Maps.html#13859" class="Bound">x&#39;</a> <a id="13876" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13879" href="Ordinals.Maps.html#13754" class="Bound">α</a> <a id="13881" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13883" href="Ordinals.Maps.html#13763" class="Bound">x</a><a id="13884" class="Symbol">)</a> <a id="13886" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13888" class="Symbol">(</a><a id="13889" href="Ordinals.Maps.html#13758" class="Bound">f</a> <a id="13891" href="Ordinals.Maps.html#13859" class="Bound">x&#39;</a> <a id="13894" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13896" href="Ordinals.Maps.html#13775" class="Bound">y</a><a id="13897" class="Symbol">)</a>

 <a id="13901" href="Ordinals.Maps.html#13901" class="Function">is-simulation&#39;</a> <a id="13916" class="Symbol">:</a> <a id="13918" class="Symbol">(</a><a id="13919" href="Ordinals.Maps.html#13919" class="Bound">α</a> <a id="13921" class="Symbol">:</a> <a id="13923" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13931" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13932" class="Symbol">)</a> <a id="13934" class="Symbol">(</a><a id="13935" href="Ordinals.Maps.html#13935" class="Bound">β</a> <a id="13937" class="Symbol">:</a> <a id="13939" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13947" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="13948" class="Symbol">)</a> <a id="13950" class="Symbol">→</a> <a id="13952" class="Symbol">(</a><a id="13953" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13955" href="Ordinals.Maps.html#13919" class="Bound">α</a> <a id="13957" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="13959" class="Symbol">→</a> <a id="13961" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13963" href="Ordinals.Maps.html#13935" class="Bound">β</a> <a id="13965" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13966" class="Symbol">)</a> <a id="13968" class="Symbol">→</a> <a id="13970" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13972" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13974" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13976" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="13979" href="Ordinals.Maps.html#13901" class="Function">is-simulation&#39;</a> <a id="13994" href="Ordinals.Maps.html#13994" class="Bound">α</a> <a id="13996" href="Ordinals.Maps.html#13996" class="Bound">β</a> <a id="13998" href="Ordinals.Maps.html#13998" class="Bound">f</a> <a id="14000" class="Symbol">=</a> <a id="14002" href="Ordinals.Maps.html#13651" class="Function">is-initial-segment&#39;</a> <a id="14022" href="Ordinals.Maps.html#13994" class="Bound">α</a> <a id="14024" href="Ordinals.Maps.html#13996" class="Bound">β</a> <a id="14026" href="Ordinals.Maps.html#13998" class="Bound">f</a> <a id="14028" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14030" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="14050" href="Ordinals.Maps.html#13994" class="Bound">α</a> <a id="14052" href="Ordinals.Maps.html#13996" class="Bound">β</a> <a id="14054" href="Ordinals.Maps.html#13998" class="Bound">f</a>

 <a id="14058" href="Ordinals.Maps.html#14058" class="Function">simulations-are-lc&#39;</a> <a id="14078" class="Symbol">:</a> <a id="14080" class="Symbol">(</a><a id="14081" href="Ordinals.Maps.html#14081" class="Bound">α</a> <a id="14083" class="Symbol">:</a> <a id="14085" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14093" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14094" class="Symbol">)</a> <a id="14096" class="Symbol">(</a><a id="14097" href="Ordinals.Maps.html#14097" class="Bound">β</a> <a id="14099" class="Symbol">:</a> <a id="14101" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14109" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="14110" class="Symbol">)</a>
                       <a id="14135" class="Symbol">(</a><a id="14136" href="Ordinals.Maps.html#14136" class="Bound">f</a> <a id="14138" class="Symbol">:</a> <a id="14140" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14142" href="Ordinals.Maps.html#14081" class="Bound">α</a> <a id="14144" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="14146" class="Symbol">→</a> <a id="14148" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14150" href="Ordinals.Maps.html#14097" class="Bound">β</a> <a id="14152" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14153" class="Symbol">)</a>
                     <a id="14176" class="Symbol">→</a> <a id="14178" href="Ordinals.Maps.html#13901" class="Function">is-simulation&#39;</a> <a id="14193" href="Ordinals.Maps.html#14081" class="Bound">α</a> <a id="14195" href="Ordinals.Maps.html#14097" class="Bound">β</a> <a id="14197" href="Ordinals.Maps.html#14136" class="Bound">f</a>
                     <a id="14220" class="Symbol">→</a> <a id="14222" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="14239" href="Ordinals.Maps.html#14136" class="Bound">f</a>
 <a id="14242" href="Ordinals.Maps.html#14058" class="Function">simulations-are-lc&#39;</a> <a id="14262" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14264" href="Ordinals.Maps.html#14264" class="Bound">β</a> <a id="14266" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="14268" class="Symbol">(</a><a id="14269" href="Ordinals.Maps.html#14269" class="Bound">i</a> <a id="14271" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14273" href="Ordinals.Maps.html#14273" class="Bound">p</a><a id="14274" class="Symbol">)</a> <a id="14276" class="Symbol">=</a> <a id="14278" href="Ordinals.Maps.html#15307" class="Function">γ</a>
  <a id="14282" class="Keyword">where</a>
   <a id="14291" href="Ordinals.Maps.html#14291" class="Function">φ</a> <a id="14293" class="Symbol">:</a> <a id="14295" class="Symbol">∀</a> <a id="14297" href="Ordinals.Maps.html#14297" class="Bound">x</a> <a id="14299" href="Ordinals.Maps.html#14299" class="Bound">y</a>
     <a id="14306" class="Symbol">→</a> <a id="14308" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="14322" class="Symbol">(</a><a id="14323" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="14340" href="Ordinals.Maps.html#14262" class="Bound">α</a><a id="14341" class="Symbol">)</a> <a id="14343" href="Ordinals.Maps.html#14297" class="Bound">x</a>
     <a id="14350" class="Symbol">→</a> <a id="14352" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="14366" class="Symbol">(</a><a id="14367" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="14384" href="Ordinals.Maps.html#14262" class="Bound">α</a><a id="14385" class="Symbol">)</a> <a id="14387" href="Ordinals.Maps.html#14299" class="Bound">y</a>
     <a id="14394" class="Symbol">→</a> <a id="14396" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="14398" href="Ordinals.Maps.html#14297" class="Bound">x</a> <a id="14400" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14402" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="14404" href="Ordinals.Maps.html#14299" class="Bound">y</a>
     <a id="14411" class="Symbol">→</a> <a id="14413" href="Ordinals.Maps.html#14297" class="Bound">x</a> <a id="14415" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14417" href="Ordinals.Maps.html#14299" class="Bound">y</a>
   <a id="14422" href="Ordinals.Maps.html#14291" class="Function">φ</a> <a id="14424" href="Ordinals.Maps.html#14424" class="Bound">x</a> <a id="14426" href="Ordinals.Maps.html#14426" class="Bound">y</a> <a id="14428" class="Symbol">(</a><a id="14429" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="14433" href="Ordinals.Maps.html#14433" class="Bound">s</a><a id="14434" class="Symbol">)</a> <a id="14436" class="Symbol">(</a><a id="14437" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="14441" href="Ordinals.Maps.html#14441" class="Bound">t</a><a id="14442" class="Symbol">)</a> <a id="14444" href="Ordinals.Maps.html#14444" class="Bound">r</a> <a id="14446" class="Symbol">=</a> <a id="14448" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="14463" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14465" href="Ordinals.Maps.html#14424" class="Bound">x</a> <a id="14467" href="Ordinals.Maps.html#14426" class="Bound">y</a> <a id="14469" href="Ordinals.Maps.html#14488" class="Function">g</a> <a id="14471" href="Ordinals.Maps.html#14901" class="Function">h</a>
    <a id="14477" class="Keyword">where</a>
     <a id="14488" href="Ordinals.Maps.html#14488" class="Function">g</a> <a id="14490" class="Symbol">:</a> <a id="14492" class="Symbol">(</a><a id="14493" href="Ordinals.Maps.html#14493" class="Bound">u</a> <a id="14495" class="Symbol">:</a> <a id="14497" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14499" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14501" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14502" class="Symbol">)</a> <a id="14504" class="Symbol">→</a> <a id="14506" href="Ordinals.Maps.html#14493" class="Bound">u</a> <a id="14508" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14511" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14513" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14515" href="Ordinals.Maps.html#14424" class="Bound">x</a> <a id="14517" class="Symbol">→</a> <a id="14519" href="Ordinals.Maps.html#14493" class="Bound">u</a> <a id="14521" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14524" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14526" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14528" href="Ordinals.Maps.html#14426" class="Bound">y</a>
     <a id="14535" href="Ordinals.Maps.html#14488" class="Function">g</a> <a id="14537" href="Ordinals.Maps.html#14537" class="Bound">u</a> <a id="14539" href="Ordinals.Maps.html#14539" class="Bound">l</a> <a id="14541" class="Symbol">=</a> <a id="14543" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="14550" class="Symbol">(</a><a id="14551" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="14567" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14569" href="Ordinals.Maps.html#14537" class="Bound">u</a> <a id="14571" href="Ordinals.Maps.html#14426" class="Bound">y</a><a id="14572" class="Symbol">)</a> <a id="14574" href="Ordinals.Maps.html#14690" class="Function">b</a> <a id="14576" class="Symbol">(</a><a id="14577" href="Ordinals.Maps.html#14269" class="Bound">i</a> <a id="14579" href="Ordinals.Maps.html#14426" class="Bound">y</a> <a id="14581" class="Symbol">(</a><a id="14582" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="14584" href="Ordinals.Maps.html#14537" class="Bound">u</a><a id="14585" class="Symbol">)</a> <a id="14587" href="Ordinals.Maps.html#14609" class="Function">a</a><a id="14588" class="Symbol">)</a>
      <a id="14596" class="Keyword">where</a>
       <a id="14609" href="Ordinals.Maps.html#14609" class="Function">a</a> <a id="14611" class="Symbol">:</a> <a id="14613" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="14615" href="Ordinals.Maps.html#14537" class="Bound">u</a> <a id="14617" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14620" href="Ordinals.Maps.html#14264" class="Bound">β</a> <a id="14622" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14624" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="14626" href="Ordinals.Maps.html#14426" class="Bound">y</a>
       <a id="14635" href="Ordinals.Maps.html#14609" class="Function">a</a> <a id="14637" class="Symbol">=</a> <a id="14639" href="MLTT.Id.html#734" class="Function">transport</a> <a id="14649" class="Symbol">(λ</a> <a id="14652" href="Ordinals.Maps.html#14652" class="Bound">-</a> <a id="14654" class="Symbol">→</a> <a id="14656" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="14658" href="Ordinals.Maps.html#14537" class="Bound">u</a> <a id="14660" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14663" href="Ordinals.Maps.html#14264" class="Bound">β</a> <a id="14665" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14667" href="Ordinals.Maps.html#14652" class="Bound">-</a><a id="14668" class="Symbol">)</a> <a id="14670" href="Ordinals.Maps.html#14444" class="Bound">r</a> <a id="14672" class="Symbol">(</a><a id="14673" href="Ordinals.Maps.html#14273" class="Bound">p</a> <a id="14675" href="Ordinals.Maps.html#14537" class="Bound">u</a> <a id="14677" href="Ordinals.Maps.html#14424" class="Bound">x</a> <a id="14679" href="Ordinals.Maps.html#14539" class="Bound">l</a><a id="14680" class="Symbol">)</a>

       <a id="14690" href="Ordinals.Maps.html#14690" class="Function">b</a> <a id="14692" class="Symbol">:</a> <a id="14694" class="Symbol">(</a><a id="14695" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14697" href="Ordinals.Maps.html#14697" class="Bound">v</a> <a id="14699" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14701" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14703" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14705" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="14707" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14709" class="Symbol">(</a><a id="14710" href="Ordinals.Maps.html#14697" class="Bound">v</a> <a id="14712" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14715" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14717" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14719" href="Ordinals.Maps.html#14426" class="Bound">y</a><a id="14720" class="Symbol">)</a> <a id="14722" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14724" class="Symbol">(</a><a id="14725" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="14727" href="Ordinals.Maps.html#14697" class="Bound">v</a> <a id="14729" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14731" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="14733" href="Ordinals.Maps.html#14537" class="Bound">u</a><a id="14734" class="Symbol">))</a>
         <a id="14746" class="Symbol">→</a> <a id="14748" href="Ordinals.Maps.html#14537" class="Bound">u</a> <a id="14750" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14753" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14755" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14757" href="Ordinals.Maps.html#14426" class="Bound">y</a>
       <a id="14766" href="Ordinals.Maps.html#14690" class="Function">b</a> <a id="14768" class="Symbol">(</a><a id="14769" href="Ordinals.Maps.html#14769" class="Bound">v</a> <a id="14771" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14773" href="Ordinals.Maps.html#14773" class="Bound">k</a> <a id="14775" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14777" href="Ordinals.Maps.html#14777" class="Bound">e</a><a id="14778" class="Symbol">)</a> <a id="14780" class="Symbol">=</a> <a id="14782" href="MLTT.Id.html#734" class="Function">transport</a> <a id="14792" class="Symbol">(λ</a> <a id="14795" href="Ordinals.Maps.html#14795" class="Bound">-</a> <a id="14797" class="Symbol">→</a> <a id="14799" href="Ordinals.Maps.html#14795" class="Bound">-</a> <a id="14801" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14804" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14806" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14808" href="Ordinals.Maps.html#14426" class="Bound">y</a><a id="14809" class="Symbol">)</a> <a id="14811" class="Symbol">(</a><a id="14812" href="Ordinals.Maps.html#14843" class="Function">c</a> <a id="14814" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14816" class="Symbol">)</a> <a id="14818" href="Ordinals.Maps.html#14773" class="Bound">k</a>
        <a id="14828" class="Keyword">where</a>
         <a id="14843" href="Ordinals.Maps.html#14843" class="Function">c</a> <a id="14845" class="Symbol">:</a> <a id="14847" href="Ordinals.Maps.html#14537" class="Bound">u</a> <a id="14849" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14851" href="Ordinals.Maps.html#14769" class="Bound">v</a>
         <a id="14862" href="Ordinals.Maps.html#14843" class="Function">c</a> <a id="14864" class="Symbol">=</a> <a id="14866" href="Ordinals.Maps.html#14291" class="Function">φ</a> <a id="14868" href="Ordinals.Maps.html#14537" class="Bound">u</a> <a id="14870" href="Ordinals.Maps.html#14769" class="Bound">v</a> <a id="14872" class="Symbol">(</a><a id="14873" href="Ordinals.Maps.html#14433" class="Bound">s</a> <a id="14875" href="Ordinals.Maps.html#14537" class="Bound">u</a> <a id="14877" href="Ordinals.Maps.html#14539" class="Bound">l</a><a id="14878" class="Symbol">)</a> <a id="14880" class="Symbol">(</a><a id="14881" href="Ordinals.Maps.html#14441" class="Bound">t</a> <a id="14883" href="Ordinals.Maps.html#14769" class="Bound">v</a> <a id="14885" href="Ordinals.Maps.html#14773" class="Bound">k</a><a id="14886" class="Symbol">)</a> <a id="14888" class="Symbol">(</a><a id="14889" href="Ordinals.Maps.html#14777" class="Bound">e</a> <a id="14891" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14893" class="Symbol">)</a>

     <a id="14901" href="Ordinals.Maps.html#14901" class="Function">h</a> <a id="14903" class="Symbol">:</a> <a id="14905" class="Symbol">(</a><a id="14906" href="Ordinals.Maps.html#14906" class="Bound">u</a> <a id="14908" class="Symbol">:</a> <a id="14910" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14912" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14914" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14915" class="Symbol">)</a> <a id="14917" class="Symbol">→</a> <a id="14919" href="Ordinals.Maps.html#14906" class="Bound">u</a> <a id="14921" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14924" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14926" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14928" href="Ordinals.Maps.html#14426" class="Bound">y</a> <a id="14930" class="Symbol">→</a> <a id="14932" href="Ordinals.Maps.html#14906" class="Bound">u</a> <a id="14934" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14937" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14939" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14941" href="Ordinals.Maps.html#14424" class="Bound">x</a>
     <a id="14948" href="Ordinals.Maps.html#14901" class="Function">h</a> <a id="14950" href="Ordinals.Maps.html#14950" class="Bound">u</a> <a id="14952" href="Ordinals.Maps.html#14952" class="Bound">l</a> <a id="14954" class="Symbol">=</a> <a id="14956" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="14963" class="Symbol">(</a><a id="14964" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="14980" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="14982" href="Ordinals.Maps.html#14950" class="Bound">u</a> <a id="14984" href="Ordinals.Maps.html#14424" class="Bound">x</a><a id="14985" class="Symbol">)</a> <a id="14987" href="Ordinals.Maps.html#15108" class="Function">b</a> <a id="14989" class="Symbol">(</a><a id="14990" href="Ordinals.Maps.html#14269" class="Bound">i</a> <a id="14992" href="Ordinals.Maps.html#14424" class="Bound">x</a> <a id="14994" class="Symbol">(</a><a id="14995" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="14997" href="Ordinals.Maps.html#14950" class="Bound">u</a><a id="14998" class="Symbol">)</a> <a id="15000" href="Ordinals.Maps.html#15022" class="Function">a</a><a id="15001" class="Symbol">)</a>
      <a id="15009" class="Keyword">where</a>
       <a id="15022" href="Ordinals.Maps.html#15022" class="Function">a</a> <a id="15024" class="Symbol">:</a> <a id="15026" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="15028" href="Ordinals.Maps.html#14950" class="Bound">u</a> <a id="15030" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15033" href="Ordinals.Maps.html#14264" class="Bound">β</a> <a id="15035" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="15037" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="15039" href="Ordinals.Maps.html#14424" class="Bound">x</a>
       <a id="15048" href="Ordinals.Maps.html#15022" class="Function">a</a> <a id="15050" class="Symbol">=</a> <a id="15052" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15062" class="Symbol">(λ</a> <a id="15065" href="Ordinals.Maps.html#15065" class="Bound">-</a> <a id="15067" class="Symbol">→</a> <a id="15069" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="15071" href="Ordinals.Maps.html#14950" class="Bound">u</a> <a id="15073" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15076" href="Ordinals.Maps.html#14264" class="Bound">β</a> <a id="15078" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="15080" href="Ordinals.Maps.html#15065" class="Bound">-</a><a id="15081" class="Symbol">)</a> <a id="15083" class="Symbol">(</a><a id="15084" href="Ordinals.Maps.html#14444" class="Bound">r</a> <a id="15086" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="15088" class="Symbol">)</a> <a id="15090" class="Symbol">(</a><a id="15091" href="Ordinals.Maps.html#14273" class="Bound">p</a> <a id="15093" href="Ordinals.Maps.html#14950" class="Bound">u</a> <a id="15095" href="Ordinals.Maps.html#14426" class="Bound">y</a> <a id="15097" href="Ordinals.Maps.html#14952" class="Bound">l</a><a id="15098" class="Symbol">)</a>

       <a id="15108" href="Ordinals.Maps.html#15108" class="Function">b</a> <a id="15110" class="Symbol">:</a> <a id="15112" class="Symbol">(</a><a id="15113" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15115" href="Ordinals.Maps.html#15115" class="Bound">v</a> <a id="15117" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15119" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15121" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="15123" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="15125" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15127" class="Symbol">(</a><a id="15128" href="Ordinals.Maps.html#15115" class="Bound">v</a> <a id="15130" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15133" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="15135" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="15137" href="Ordinals.Maps.html#14424" class="Bound">x</a><a id="15138" class="Symbol">)</a> <a id="15140" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15142" class="Symbol">(</a><a id="15143" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="15145" href="Ordinals.Maps.html#15115" class="Bound">v</a> <a id="15147" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15149" href="Ordinals.Maps.html#14266" class="Bound">f</a> <a id="15151" href="Ordinals.Maps.html#14950" class="Bound">u</a><a id="15152" class="Symbol">))</a>
         <a id="15164" class="Symbol">→</a> <a id="15166" href="Ordinals.Maps.html#14950" class="Bound">u</a> <a id="15168" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15171" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="15173" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="15175" href="Ordinals.Maps.html#14424" class="Bound">x</a>
       <a id="15184" href="Ordinals.Maps.html#15108" class="Function">b</a> <a id="15186" class="Symbol">(</a><a id="15187" href="Ordinals.Maps.html#15187" class="Bound">v</a> <a id="15189" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15191" href="Ordinals.Maps.html#15191" class="Bound">k</a> <a id="15193" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15195" href="Ordinals.Maps.html#15195" class="Bound">e</a><a id="15196" class="Symbol">)</a> <a id="15198" class="Symbol">=</a> <a id="15200" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15210" class="Symbol">(λ</a> <a id="15213" href="Ordinals.Maps.html#15213" class="Bound">-</a> <a id="15215" class="Symbol">→</a> <a id="15217" href="Ordinals.Maps.html#15213" class="Bound">-</a> <a id="15219" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15222" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="15224" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="15226" href="Ordinals.Maps.html#14424" class="Bound">x</a><a id="15227" class="Symbol">)</a> <a id="15229" href="Ordinals.Maps.html#15256" class="Function">c</a> <a id="15231" href="Ordinals.Maps.html#15191" class="Bound">k</a>
        <a id="15241" class="Keyword">where</a>
         <a id="15256" href="Ordinals.Maps.html#15256" class="Function">c</a> <a id="15258" class="Symbol">:</a> <a id="15260" href="Ordinals.Maps.html#15187" class="Bound">v</a> <a id="15262" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15264" href="Ordinals.Maps.html#14950" class="Bound">u</a>
         <a id="15275" href="Ordinals.Maps.html#15256" class="Function">c</a> <a id="15277" class="Symbol">=</a> <a id="15279" href="Ordinals.Maps.html#14291" class="Function">φ</a> <a id="15281" href="Ordinals.Maps.html#15187" class="Bound">v</a> <a id="15283" href="Ordinals.Maps.html#14950" class="Bound">u</a> <a id="15285" class="Symbol">(</a><a id="15286" href="Ordinals.Maps.html#14433" class="Bound">s</a> <a id="15288" href="Ordinals.Maps.html#15187" class="Bound">v</a> <a id="15290" href="Ordinals.Maps.html#15191" class="Bound">k</a><a id="15291" class="Symbol">)</a> <a id="15293" class="Symbol">(</a><a id="15294" href="Ordinals.Maps.html#14441" class="Bound">t</a> <a id="15296" href="Ordinals.Maps.html#14950" class="Bound">u</a> <a id="15298" href="Ordinals.Maps.html#14952" class="Bound">l</a><a id="15299" class="Symbol">)</a> <a id="15301" href="Ordinals.Maps.html#15195" class="Bound">e</a>

   <a id="15307" href="Ordinals.Maps.html#15307" class="Function">γ</a> <a id="15309" class="Symbol">:</a> <a id="15311" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="15328" href="Ordinals.Maps.html#14266" class="Bound">f</a>
   <a id="15333" href="Ordinals.Maps.html#15307" class="Function">γ</a> <a id="15335" class="Symbol">{</a><a id="15336" href="Ordinals.Maps.html#15336" class="Bound">x</a><a id="15337" class="Symbol">}</a> <a id="15339" class="Symbol">{</a><a id="15340" href="Ordinals.Maps.html#15340" class="Bound">y</a><a id="15341" class="Symbol">}</a> <a id="15343" class="Symbol">=</a> <a id="15345" href="Ordinals.Maps.html#14291" class="Function">φ</a> <a id="15347" href="Ordinals.Maps.html#15336" class="Bound">x</a> <a id="15349" href="Ordinals.Maps.html#15340" class="Bound">y</a> <a id="15351" class="Symbol">(</a><a id="15352" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="15369" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="15371" href="Ordinals.Maps.html#15336" class="Bound">x</a><a id="15372" class="Symbol">)</a> <a id="15374" class="Symbol">(</a><a id="15375" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="15392" href="Ordinals.Maps.html#14262" class="Bound">α</a> <a id="15394" href="Ordinals.Maps.html#15340" class="Bound">y</a><a id="15395" class="Symbol">)</a>

 <a id="15399" href="Ordinals.Maps.html#15399" class="Function">simulation-prime</a> <a id="15416" class="Symbol">:</a> <a id="15418" class="Symbol">(</a><a id="15419" href="Ordinals.Maps.html#15419" class="Bound">α</a> <a id="15421" class="Symbol">:</a> <a id="15423" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15431" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15432" class="Symbol">)</a> <a id="15434" class="Symbol">(</a><a id="15435" href="Ordinals.Maps.html#15435" class="Bound">β</a> <a id="15437" class="Symbol">:</a> <a id="15439" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15447" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="15448" class="Symbol">)</a>
                    <a id="15470" class="Symbol">(</a><a id="15471" href="Ordinals.Maps.html#15471" class="Bound">f</a> <a id="15473" class="Symbol">:</a> <a id="15475" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15477" href="Ordinals.Maps.html#15419" class="Bound">α</a> <a id="15479" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="15481" class="Symbol">→</a> <a id="15483" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15485" href="Ordinals.Maps.html#15435" class="Bound">β</a> <a id="15487" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="15488" class="Symbol">)</a>
                  <a id="15508" class="Symbol">→</a> <a id="15510" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="15524" href="Ordinals.Maps.html#15419" class="Bound">α</a> <a id="15526" href="Ordinals.Maps.html#15435" class="Bound">β</a> <a id="15528" href="Ordinals.Maps.html#15471" class="Bound">f</a>
                  <a id="15548" class="Symbol">→</a> <a id="15550" href="Ordinals.Maps.html#13901" class="Function">is-simulation&#39;</a> <a id="15565" href="Ordinals.Maps.html#15419" class="Bound">α</a> <a id="15567" href="Ordinals.Maps.html#15435" class="Bound">β</a> <a id="15569" href="Ordinals.Maps.html#15471" class="Bound">f</a>
 <a id="15572" href="Ordinals.Maps.html#15399" class="Function">simulation-prime</a> <a id="15589" href="Ordinals.Maps.html#15589" class="Bound">α</a> <a id="15591" href="Ordinals.Maps.html#15591" class="Bound">β</a> <a id="15593" href="Ordinals.Maps.html#15593" class="Bound">f</a> <a id="15595" class="Symbol">(</a><a id="15596" href="Ordinals.Maps.html#15596" class="Bound">i</a> <a id="15598" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15600" href="Ordinals.Maps.html#15600" class="Bound">p</a><a id="15601" class="Symbol">)</a> <a id="15603" class="Symbol">=</a> <a id="15605" class="Symbol">(</a><a id="15606" href="Ordinals.Maps.html#15624" class="Function">j</a> <a id="15608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15610" href="Ordinals.Maps.html#15600" class="Bound">p</a><a id="15611" class="Symbol">)</a>
  <a id="15615" class="Keyword">where</a>
   <a id="15624" href="Ordinals.Maps.html#15624" class="Function">j</a> <a id="15626" class="Symbol">:</a> <a id="15628" href="Ordinals.Maps.html#13651" class="Function">is-initial-segment&#39;</a> <a id="15648" href="Ordinals.Maps.html#15589" class="Bound">α</a> <a id="15650" href="Ordinals.Maps.html#15591" class="Bound">β</a> <a id="15652" href="Ordinals.Maps.html#15593" class="Bound">f</a>
   <a id="15657" href="Ordinals.Maps.html#15624" class="Function">j</a> <a id="15659" href="Ordinals.Maps.html#15659" class="Bound">x</a> <a id="15661" href="Ordinals.Maps.html#15661" class="Bound">y</a> <a id="15663" href="Ordinals.Maps.html#15663" class="Bound">l</a> <a id="15665" class="Symbol">=</a> <a id="15667" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="15669" href="Ordinals.Maps.html#15596" class="Bound">i</a> <a id="15671" href="Ordinals.Maps.html#15659" class="Bound">x</a> <a id="15673" href="Ordinals.Maps.html#15661" class="Bound">y</a> <a id="15675" href="Ordinals.Maps.html#15663" class="Bound">l</a> <a id="15677" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>

 <a id="15681" href="Ordinals.Maps.html#15681" class="Function">simulation-unprime</a> <a id="15700" class="Symbol">:</a> <a id="15702" class="Symbol">(</a><a id="15703" href="Ordinals.Maps.html#15703" class="Bound">α</a> <a id="15705" class="Symbol">:</a> <a id="15707" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15715" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15716" class="Symbol">)</a> <a id="15718" class="Symbol">(</a><a id="15719" href="Ordinals.Maps.html#15719" class="Bound">β</a> <a id="15721" class="Symbol">:</a> <a id="15723" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15731" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="15732" class="Symbol">)</a>
                      <a id="15756" class="Symbol">(</a><a id="15757" href="Ordinals.Maps.html#15757" class="Bound">f</a> <a id="15759" class="Symbol">:</a> <a id="15761" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15763" href="Ordinals.Maps.html#15703" class="Bound">α</a> <a id="15765" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="15767" class="Symbol">→</a> <a id="15769" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15771" href="Ordinals.Maps.html#15719" class="Bound">β</a> <a id="15773" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="15774" class="Symbol">)</a>
                    <a id="15796" class="Symbol">→</a> <a id="15798" href="Ordinals.Maps.html#13901" class="Function">is-simulation&#39;</a> <a id="15813" href="Ordinals.Maps.html#15703" class="Bound">α</a> <a id="15815" href="Ordinals.Maps.html#15719" class="Bound">β</a> <a id="15817" href="Ordinals.Maps.html#15757" class="Bound">f</a>
                    <a id="15839" class="Symbol">→</a> <a id="15841" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="15855" href="Ordinals.Maps.html#15703" class="Bound">α</a> <a id="15857" href="Ordinals.Maps.html#15719" class="Bound">β</a> <a id="15859" href="Ordinals.Maps.html#15757" class="Bound">f</a>
 <a id="15862" href="Ordinals.Maps.html#15681" class="Function">simulation-unprime</a> <a id="15881" href="Ordinals.Maps.html#15881" class="Bound">α</a> <a id="15883" href="Ordinals.Maps.html#15883" class="Bound">β</a> <a id="15885" href="Ordinals.Maps.html#15885" class="Bound">f</a> <a id="15887" class="Symbol">(</a><a id="15888" href="Ordinals.Maps.html#15888" class="Bound">i</a> <a id="15890" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15892" href="Ordinals.Maps.html#15892" class="Bound">p</a><a id="15893" class="Symbol">)</a> <a id="15895" class="Symbol">=</a> <a id="15897" class="Symbol">(</a><a id="15898" href="Ordinals.Maps.html#15916" class="Function">j</a> <a id="15900" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15902" href="Ordinals.Maps.html#15892" class="Bound">p</a><a id="15903" class="Symbol">)</a>
  <a id="15907" class="Keyword">where</a>
   <a id="15916" href="Ordinals.Maps.html#15916" class="Function">j</a> <a id="15918" class="Symbol">:</a> <a id="15920" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="15939" href="Ordinals.Maps.html#15881" class="Bound">α</a> <a id="15941" href="Ordinals.Maps.html#15883" class="Bound">β</a> <a id="15943" href="Ordinals.Maps.html#15885" class="Bound">f</a>
   <a id="15948" href="Ordinals.Maps.html#15916" class="Function">j</a> <a id="15950" href="Ordinals.Maps.html#15950" class="Bound">x</a> <a id="15952" href="Ordinals.Maps.html#15952" class="Bound">y</a> <a id="15954" href="Ordinals.Maps.html#15954" class="Bound">l</a> <a id="15956" class="Symbol">=</a> <a id="15958" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="15965" href="Ordinals.Maps.html#15997" class="Function">prp</a> <a id="15969" href="MLTT.Pi.html#444" class="Function">id</a> <a id="15972" class="Symbol">(</a><a id="15973" href="Ordinals.Maps.html#15888" class="Bound">i</a> <a id="15975" href="Ordinals.Maps.html#15950" class="Bound">x</a> <a id="15977" href="Ordinals.Maps.html#15952" class="Bound">y</a> <a id="15979" href="Ordinals.Maps.html#15954" class="Bound">l</a><a id="15980" class="Symbol">)</a>
    <a id="15986" class="Keyword">where</a>
     <a id="15997" href="Ordinals.Maps.html#15997" class="Function">prp</a> <a id="16001" class="Symbol">:</a> <a id="16003" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16011" class="Symbol">(</a><a id="16012" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16014" href="Ordinals.Maps.html#16014" class="Bound">x&#39;</a> <a id="16017" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16019" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16021" href="Ordinals.Maps.html#15881" class="Bound">α</a> <a id="16023" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="16025" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16027" class="Symbol">(</a><a id="16028" href="Ordinals.Maps.html#16014" class="Bound">x&#39;</a> <a id="16031" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="16034" href="Ordinals.Maps.html#15881" class="Bound">α</a> <a id="16036" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="16038" href="Ordinals.Maps.html#15950" class="Bound">x</a><a id="16039" class="Symbol">)</a> <a id="16041" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16043" class="Symbol">(</a><a id="16044" href="Ordinals.Maps.html#15885" class="Bound">f</a> <a id="16046" href="Ordinals.Maps.html#16014" class="Bound">x&#39;</a> <a id="16049" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16051" href="Ordinals.Maps.html#15952" class="Bound">y</a><a id="16052" class="Symbol">))</a>
     <a id="16060" href="Ordinals.Maps.html#15997" class="Function">prp</a> <a id="16064" class="Symbol">(</a><a id="16065" href="Ordinals.Maps.html#16065" class="Bound">z</a> <a id="16067" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16069" href="Ordinals.Maps.html#16069" class="Bound">l</a> <a id="16071" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16073" href="Ordinals.Maps.html#16073" class="Bound">e</a><a id="16074" class="Symbol">)</a> <a id="16076" class="Symbol">(</a><a id="16077" href="Ordinals.Maps.html#16077" class="Bound">z&#39;</a> <a id="16080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16082" href="Ordinals.Maps.html#16082" class="Bound">l&#39;</a> <a id="16085" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16087" href="Ordinals.Maps.html#16087" class="Bound">e&#39;</a><a id="16089" class="Symbol">)</a> <a id="16091" class="Symbol">=</a> <a id="16093" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="16106" href="Ordinals.Maps.html#16133" class="Function">⦅1⦆</a> <a id="16110" href="Ordinals.Maps.html#16280" class="Function">⦅2⦆</a>
      <a id="16120" class="Keyword">where</a>
       <a id="16133" href="Ordinals.Maps.html#16133" class="Function">⦅1⦆</a> <a id="16137" class="Symbol">:</a> <a id="16139" class="Symbol">(</a><a id="16140" href="Ordinals.Maps.html#16140" class="Bound">x&#39;</a> <a id="16143" class="Symbol">:</a> <a id="16145" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16147" href="Ordinals.Maps.html#15881" class="Bound">α</a> <a id="16149" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="16150" class="Symbol">)</a> <a id="16152" class="Symbol">→</a> <a id="16154" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16162" class="Symbol">((</a><a id="16164" href="Ordinals.Maps.html#16140" class="Bound">x&#39;</a> <a id="16167" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="16170" href="Ordinals.Maps.html#15881" class="Bound">α</a> <a id="16172" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="16174" href="Ordinals.Maps.html#15950" class="Bound">x</a><a id="16175" class="Symbol">)</a> <a id="16177" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16179" class="Symbol">(</a><a id="16180" href="Ordinals.Maps.html#15885" class="Bound">f</a> <a id="16182" href="Ordinals.Maps.html#16140" class="Bound">x&#39;</a> <a id="16185" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16187" href="Ordinals.Maps.html#15952" class="Bound">y</a><a id="16188" class="Symbol">))</a>
       <a id="16198" href="Ordinals.Maps.html#16133" class="Function">⦅1⦆</a> <a id="16202" href="Ordinals.Maps.html#16202" class="Bound">x&#39;</a> <a id="16205" class="Symbol">=</a> <a id="16207" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="16217" class="Symbol">(</a><a id="16218" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="16234" href="Ordinals.Maps.html#15881" class="Bound">α</a> <a id="16236" href="Ordinals.Maps.html#16202" class="Bound">x&#39;</a> <a id="16239" href="Ordinals.Maps.html#15950" class="Bound">x</a><a id="16240" class="Symbol">)</a> <a id="16242" class="Symbol">(</a><a id="16243" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="16266" href="Ordinals.Maps.html#13589" class="Bound">fe</a> <a id="16269" href="Ordinals.Maps.html#15883" class="Bound">β</a><a id="16270" class="Symbol">)</a>

       <a id="16280" href="Ordinals.Maps.html#16280" class="Function">⦅2⦆</a> <a id="16284" class="Symbol">:</a> <a id="16286" href="Ordinals.Maps.html#16065" class="Bound">z</a> <a id="16288" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16290" href="Ordinals.Maps.html#16077" class="Bound">z&#39;</a>
       <a id="16300" href="Ordinals.Maps.html#16280" class="Function">⦅2⦆</a> <a id="16304" class="Symbol">=</a> <a id="16306" href="Ordinals.Maps.html#14058" class="Function">simulations-are-lc&#39;</a> <a id="16326" href="Ordinals.Maps.html#15881" class="Bound">α</a> <a id="16328" href="Ordinals.Maps.html#15883" class="Bound">β</a> <a id="16330" href="Ordinals.Maps.html#15885" class="Bound">f</a> <a id="16332" class="Symbol">(</a><a id="16333" href="Ordinals.Maps.html#15888" class="Bound">i</a> <a id="16335" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16337" href="Ordinals.Maps.html#15892" class="Bound">p</a><a id="16338" class="Symbol">)</a> <a id="16340" class="Symbol">(</a><a id="16341" href="Ordinals.Maps.html#16073" class="Bound">e</a> <a id="16343" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="16345" href="Ordinals.Maps.html#16087" class="Bound">e&#39;</a> <a id="16348" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="16350" class="Symbol">)</a>
<a id="16352" class="Markup">\end{code}</a><a id="16362" class="Background">

Added 11 December 2024 by Tom de Jong.

</a><a id="16404" class="Markup">\begin{code}</a>

<a id="order-reflecting-partial-surjections-are-initial-segments"></a><a id="16418" href="Ordinals.Maps.html#16418" class="Function">order-reflecting-partial-surjections-are-initial-segments</a>
 <a id="16477" class="Symbol">:</a> <a id="16479" class="Symbol">(</a><a id="16480" href="Ordinals.Maps.html#16480" class="Bound">α</a> <a id="16482" class="Symbol">:</a> <a id="16484" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16492" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16493" class="Symbol">)</a> <a id="16495" class="Symbol">(</a><a id="16496" href="Ordinals.Maps.html#16496" class="Bound">β</a> <a id="16498" class="Symbol">:</a> <a id="16500" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16508" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="16509" class="Symbol">)</a> <a id="16511" class="Symbol">(</a><a id="16512" href="Ordinals.Maps.html#16512" class="Bound">f</a> <a id="16514" class="Symbol">:</a> <a id="16516" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16518" href="Ordinals.Maps.html#16480" class="Bound">α</a> <a id="16520" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="16522" class="Symbol">→</a> <a id="16524" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16526" href="Ordinals.Maps.html#16496" class="Bound">β</a> <a id="16528" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="16529" class="Symbol">)</a>
 <a id="16532" class="Symbol">→</a> <a id="16534" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="16554" href="Ordinals.Maps.html#16480" class="Bound">α</a> <a id="16556" href="Ordinals.Maps.html#16496" class="Bound">β</a> <a id="16558" href="Ordinals.Maps.html#16512" class="Bound">f</a>
 <a id="16561" class="Symbol">→</a> <a id="16563" class="Symbol">((</a><a id="16565" href="Ordinals.Maps.html#16565" class="Bound">a</a> <a id="16567" class="Symbol">:</a> <a id="16569" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16571" href="Ordinals.Maps.html#16480" class="Bound">α</a> <a id="16573" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="16574" class="Symbol">)</a> <a id="16576" class="Symbol">(</a><a id="16577" href="Ordinals.Maps.html#16577" class="Bound">b</a> <a id="16579" class="Symbol">:</a> <a id="16581" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16583" href="Ordinals.Maps.html#16496" class="Bound">β</a> <a id="16585" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="16586" class="Symbol">)</a> <a id="16588" class="Symbol">→</a> <a id="16590" href="Ordinals.Maps.html#16577" class="Bound">b</a> <a id="16592" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="16595" href="Ordinals.Maps.html#16496" class="Bound">β</a> <a id="16597" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="16599" href="Ordinals.Maps.html#16512" class="Bound">f</a> <a id="16601" href="Ordinals.Maps.html#16565" class="Bound">a</a> <a id="16603" class="Symbol">→</a> <a id="16605" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16607" href="Ordinals.Maps.html#16607" class="Bound">a&#39;</a> <a id="16610" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16612" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16614" href="Ordinals.Maps.html#16480" class="Bound">α</a> <a id="16616" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="16618" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16620" href="Ordinals.Maps.html#16512" class="Bound">f</a> <a id="16622" href="Ordinals.Maps.html#16607" class="Bound">a&#39;</a> <a id="16625" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16627" href="Ordinals.Maps.html#16577" class="Bound">b</a><a id="16628" class="Symbol">)</a>
 <a id="16631" class="Symbol">→</a> <a id="16633" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="16652" href="Ordinals.Maps.html#16480" class="Bound">α</a> <a id="16654" href="Ordinals.Maps.html#16496" class="Bound">β</a> <a id="16656" href="Ordinals.Maps.html#16512" class="Bound">f</a>
<a id="16658" href="Ordinals.Maps.html#16418" class="Function">order-reflecting-partial-surjections-are-initial-segments</a>
 <a id="16717" href="Ordinals.Maps.html#16717" class="Bound">α</a> <a id="16719" href="Ordinals.Maps.html#16719" class="Bound">β</a> <a id="16721" href="Ordinals.Maps.html#16721" class="Bound">f</a> <a id="16723" href="Ordinals.Maps.html#16723" class="Bound">f-order-reflec</a> <a id="16738" href="Ordinals.Maps.html#16738" class="Bound">σ</a> <a id="16740" href="Ordinals.Maps.html#16740" class="Bound">a</a> <a id="16742" href="Ordinals.Maps.html#16742" class="Bound">b</a> <a id="16744" href="Ordinals.Maps.html#16744" class="Bound">l</a> <a id="16746" class="Symbol">=</a> <a id="16748" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16752" class="Symbol">(</a><a id="16753" href="Ordinals.Maps.html#16738" class="Bound">σ</a> <a id="16755" href="Ordinals.Maps.html#16740" class="Bound">a</a> <a id="16757" href="Ordinals.Maps.html#16742" class="Bound">b</a> <a id="16759" href="Ordinals.Maps.html#16744" class="Bound">l</a><a id="16760" class="Symbol">)</a> <a id="16762" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16764" href="Ordinals.Maps.html#16860" class="Function">k</a> <a id="16766" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16768" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16772" class="Symbol">(</a><a id="16773" href="Ordinals.Maps.html#16738" class="Bound">σ</a> <a id="16775" href="Ordinals.Maps.html#16740" class="Bound">a</a> <a id="16777" href="Ordinals.Maps.html#16742" class="Bound">b</a> <a id="16779" href="Ordinals.Maps.html#16744" class="Bound">l</a><a id="16780" class="Symbol">)</a>
 <a id="16783" class="Keyword">where</a>
  <a id="16791" href="Ordinals.Maps.html#16791" class="Function">a&#39;</a> <a id="16794" class="Symbol">:</a> <a id="16796" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16798" href="Ordinals.Maps.html#16717" class="Bound">α</a> <a id="16800" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="16804" href="Ordinals.Maps.html#16791" class="Function">a&#39;</a> <a id="16807" class="Symbol">=</a> <a id="16809" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16813" class="Symbol">(</a><a id="16814" href="Ordinals.Maps.html#16738" class="Bound">σ</a> <a id="16816" href="Ordinals.Maps.html#16740" class="Bound">a</a> <a id="16818" href="Ordinals.Maps.html#16742" class="Bound">b</a> <a id="16820" href="Ordinals.Maps.html#16744" class="Bound">l</a><a id="16821" class="Symbol">)</a>
  <a id="16825" href="Ordinals.Maps.html#16825" class="Function">e</a> <a id="16827" class="Symbol">:</a> <a id="16829" href="Ordinals.Maps.html#16721" class="Bound">f</a> <a id="16831" href="Ordinals.Maps.html#16791" class="Function">a&#39;</a> <a id="16834" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16836" href="Ordinals.Maps.html#16742" class="Bound">b</a>
  <a id="16840" href="Ordinals.Maps.html#16825" class="Function">e</a> <a id="16842" class="Symbol">=</a> <a id="16844" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16848" class="Symbol">(</a><a id="16849" href="Ordinals.Maps.html#16738" class="Bound">σ</a> <a id="16851" href="Ordinals.Maps.html#16740" class="Bound">a</a> <a id="16853" href="Ordinals.Maps.html#16742" class="Bound">b</a> <a id="16855" href="Ordinals.Maps.html#16744" class="Bound">l</a><a id="16856" class="Symbol">)</a>
  <a id="16860" href="Ordinals.Maps.html#16860" class="Function">k</a> <a id="16862" class="Symbol">:</a> <a id="16864" href="Ordinals.Maps.html#16791" class="Function">a&#39;</a> <a id="16867" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="16870" href="Ordinals.Maps.html#16717" class="Bound">α</a> <a id="16872" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="16874" href="Ordinals.Maps.html#16740" class="Bound">a</a>
  <a id="16878" href="Ordinals.Maps.html#16860" class="Function">k</a> <a id="16880" class="Symbol">=</a> <a id="16882" href="Ordinals.Maps.html#16723" class="Bound">f-order-reflec</a> <a id="16897" href="Ordinals.Maps.html#16791" class="Function">a&#39;</a> <a id="16900" href="Ordinals.Maps.html#16740" class="Bound">a</a> <a id="16902" class="Symbol">(</a><a id="16903" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="16915" class="Symbol">(λ</a> <a id="16918" href="Ordinals.Maps.html#16918" class="Bound">-</a> <a id="16920" class="Symbol">→</a> <a id="16922" href="Ordinals.Maps.html#16918" class="Bound">-</a> <a id="16924" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="16927" href="Ordinals.Maps.html#16719" class="Bound">β</a> <a id="16929" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="16931" href="Ordinals.Maps.html#16721" class="Bound">f</a> <a id="16933" href="Ordinals.Maps.html#16740" class="Bound">a</a><a id="16934" class="Symbol">)</a> <a id="16936" href="Ordinals.Maps.html#16825" class="Function">e</a> <a id="16938" href="Ordinals.Maps.html#16744" class="Bound">l</a><a id="16939" class="Symbol">)</a>

<a id="order-preserving-and-reflecting-partial-surjections-are-simulations"></a><a id="16942" href="Ordinals.Maps.html#16942" class="Function">order-preserving-and-reflecting-partial-surjections-are-simulations</a> <a id="17010" class="Symbol">:</a>
   <a id="17015" class="Symbol">(</a><a id="17016" href="Ordinals.Maps.html#17016" class="Bound">α</a> <a id="17018" class="Symbol">:</a> <a id="17020" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17028" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17029" class="Symbol">)</a> <a id="17031" class="Symbol">(</a><a id="17032" href="Ordinals.Maps.html#17032" class="Bound">β</a> <a id="17034" class="Symbol">:</a> <a id="17036" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17044" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="17045" class="Symbol">)</a> <a id="17047" class="Symbol">(</a><a id="17048" href="Ordinals.Maps.html#17048" class="Bound">f</a> <a id="17050" class="Symbol">:</a> <a id="17052" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17054" href="Ordinals.Maps.html#17016" class="Bound">α</a> <a id="17056" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="17058" class="Symbol">→</a> <a id="17060" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17062" href="Ordinals.Maps.html#17032" class="Bound">β</a> <a id="17064" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="17065" class="Symbol">)</a>
 <a id="17068" class="Symbol">→</a> <a id="17070" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="17090" href="Ordinals.Maps.html#17016" class="Bound">α</a> <a id="17092" href="Ordinals.Maps.html#17032" class="Bound">β</a> <a id="17094" href="Ordinals.Maps.html#17048" class="Bound">f</a>
 <a id="17097" class="Symbol">→</a> <a id="17099" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="17119" href="Ordinals.Maps.html#17016" class="Bound">α</a> <a id="17121" href="Ordinals.Maps.html#17032" class="Bound">β</a> <a id="17123" href="Ordinals.Maps.html#17048" class="Bound">f</a>
 <a id="17126" class="Symbol">→</a> <a id="17128" class="Symbol">((</a><a id="17130" href="Ordinals.Maps.html#17130" class="Bound">a</a> <a id="17132" class="Symbol">:</a> <a id="17134" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17136" href="Ordinals.Maps.html#17016" class="Bound">α</a> <a id="17138" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="17139" class="Symbol">)</a> <a id="17141" class="Symbol">(</a><a id="17142" href="Ordinals.Maps.html#17142" class="Bound">b</a> <a id="17144" class="Symbol">:</a> <a id="17146" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17148" href="Ordinals.Maps.html#17032" class="Bound">β</a> <a id="17150" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="17151" class="Symbol">)</a> <a id="17153" class="Symbol">→</a> <a id="17155" href="Ordinals.Maps.html#17142" class="Bound">b</a> <a id="17157" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="17160" href="Ordinals.Maps.html#17032" class="Bound">β</a> <a id="17162" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="17164" href="Ordinals.Maps.html#17048" class="Bound">f</a> <a id="17166" href="Ordinals.Maps.html#17130" class="Bound">a</a> <a id="17168" class="Symbol">→</a> <a id="17170" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17172" href="Ordinals.Maps.html#17172" class="Bound">a&#39;</a> <a id="17175" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17177" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17179" href="Ordinals.Maps.html#17016" class="Bound">α</a> <a id="17181" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="17183" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17185" href="Ordinals.Maps.html#17048" class="Bound">f</a> <a id="17187" href="Ordinals.Maps.html#17172" class="Bound">a&#39;</a> <a id="17190" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17192" href="Ordinals.Maps.html#17142" class="Bound">b</a><a id="17193" class="Symbol">)</a>
 <a id="17196" class="Symbol">→</a> <a id="17198" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="17212" href="Ordinals.Maps.html#17016" class="Bound">α</a> <a id="17214" href="Ordinals.Maps.html#17032" class="Bound">β</a> <a id="17216" href="Ordinals.Maps.html#17048" class="Bound">f</a>
<a id="17218" href="Ordinals.Maps.html#16942" class="Function">order-preserving-and-reflecting-partial-surjections-are-simulations</a>
 <a id="17287" href="Ordinals.Maps.html#17287" class="Bound">α</a> <a id="17289" href="Ordinals.Maps.html#17289" class="Bound">β</a> <a id="17291" href="Ordinals.Maps.html#17291" class="Bound">f</a> <a id="17293" href="Ordinals.Maps.html#17293" class="Bound">f-op</a> <a id="17298" href="Ordinals.Maps.html#17298" class="Bound">f-or</a> <a id="17303" href="Ordinals.Maps.html#17303" class="Bound">σ</a> <a id="17305" class="Symbol">=</a>
  <a id="17309" href="Ordinals.Maps.html#16418" class="Function">order-reflecting-partial-surjections-are-initial-segments</a> <a id="17367" href="Ordinals.Maps.html#17287" class="Bound">α</a> <a id="17369" href="Ordinals.Maps.html#17289" class="Bound">β</a> <a id="17371" href="Ordinals.Maps.html#17291" class="Bound">f</a> <a id="17373" href="Ordinals.Maps.html#17298" class="Bound">f-or</a> <a id="17378" href="Ordinals.Maps.html#17303" class="Bound">σ</a> <a id="17380" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="17384" href="Ordinals.Maps.html#17293" class="Bound">f-op</a>

<a id="17390" class="Markup">\end{code}</a><a id="17400" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.MultiplicationProperties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.MultiplicationProperties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Fredrik Nordvall Forsberg, 13 November 2023.
In collaboration with Tom de Jong, Nicolai Kraus and Chuangjie Xu.

Minor updates 9 and 11 September, 1 November 2024 and 15 July 2025.

We prove several properties of ordinal multiplication, including that it
preserves suprema of ordinals and that it enjoys a left-cancellation property.

</a><a id="336" class="Markup">\begin{code}</a>

<a id="350" class="Symbol">{-#</a> <a id="354" class="Keyword">OPTIONS</a> <a id="362" class="Pragma">--safe</a> <a id="369" class="Pragma">--without-K</a> <a id="381" class="Pragma">--lossy-unification</a> <a id="401" class="Symbol">#-}</a>

<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="433" class="Keyword">module</a> <a id="440" href="Ordinals.MultiplicationProperties.html" class="Module">Ordinals.MultiplicationProperties</a>
       <a id="481" class="Symbol">(</a><a id="482" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a> <a id="485" class="Symbol">:</a> <a id="487" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="497" class="Symbol">)</a>
       <a id="506" class="Keyword">where</a>

<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="UF.Base.html" class="Module">UF.Base</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>

<a id="697" class="Keyword">private</a>
 <a id="fe"></a><a id="706" href="Ordinals.MultiplicationProperties.html#706" class="Function">fe</a> <a id="709" class="Symbol">:</a> <a id="711" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="719" href="Ordinals.MultiplicationProperties.html#706" class="Function">fe</a> <a id="722" class="Symbol">=</a> <a id="724" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="748" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="753" href="Ordinals.MultiplicationProperties.html#753" class="Function">fe&#39;</a> <a id="757" class="Symbol">:</a> <a id="759" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="768" href="Ordinals.MultiplicationProperties.html#753" class="Function">fe&#39;</a> <a id="772" class="Symbol">{</a><a id="773" href="Ordinals.MultiplicationProperties.html#773" class="Bound">𝓤</a><a id="774" class="Symbol">}</a> <a id="776" class="Symbol">{</a><a id="777" href="Ordinals.MultiplicationProperties.html#777" class="Bound">𝓥</a><a id="778" class="Symbol">}</a> <a id="780" class="Symbol">=</a> <a id="782" href="Ordinals.MultiplicationProperties.html#706" class="Function">fe</a> <a id="785" href="Ordinals.MultiplicationProperties.html#773" class="Bound">𝓤</a> <a id="787" href="Ordinals.MultiplicationProperties.html#777" class="Bound">𝓥</a>

<a id="790" class="Keyword">open</a> <a id="795" class="Keyword">import</a> <a id="802" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="815" class="Keyword">open</a> <a id="820" class="Keyword">import</a> <a id="827" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>

<a id="849" class="Keyword">open</a> <a id="854" class="Keyword">import</a> <a id="861" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="889" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a>
<a id="892" class="Keyword">open</a> <a id="897" class="Keyword">import</a> <a id="904" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="924" href="Ordinals.MultiplicationProperties.html#706" class="Function">fe</a>
<a id="927" class="Keyword">open</a> <a id="932" class="Keyword">import</a> <a id="939" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="960" class="Keyword">open</a> <a id="965" class="Keyword">import</a> <a id="972" href="Ordinals.Exponentiation.TrichotomousLeastElement.html" class="Module">Ordinals.Exponentiation.TrichotomousLeastElement</a> <a id="1021" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a>
<a id="1024" class="Keyword">open</a> <a id="1029" class="Keyword">import</a> <a id="1036" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="1050" class="Keyword">open</a> <a id="1055" class="Keyword">import</a> <a id="1062" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1089" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a>
<a id="1092" class="Keyword">open</a> <a id="1097" class="Keyword">import</a> <a id="1104" href="Ordinals.Propositions.html" class="Module">Ordinals.Propositions</a> <a id="1126" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a>
<a id="1129" class="Keyword">open</a> <a id="1134" class="Keyword">import</a> <a id="1141" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="1155" class="Keyword">open</a> <a id="1160" class="Keyword">import</a> <a id="1167" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="×ₒ-𝟘ₒ-right"></a><a id="1188" href="Ordinals.MultiplicationProperties.html#1188" class="Function">×ₒ-𝟘ₒ-right</a> <a id="1200" class="Symbol">:</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Ordinals.MultiplicationProperties.html#1203" class="Bound">α</a> <a id="1205" class="Symbol">:</a> <a id="1207" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1215" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1216" class="Symbol">)</a> <a id="1218" class="Symbol">→</a> <a id="1220" href="Ordinals.MultiplicationProperties.html#1203" class="Bound">α</a> <a id="1222" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="1225" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1228" class="Symbol">{</a><a id="1229" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1230" class="Symbol">}</a> <a id="1232" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1234" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
<a id="1237" href="Ordinals.MultiplicationProperties.html#1188" class="Function">×ₒ-𝟘ₒ-right</a> <a id="1249" href="Ordinals.MultiplicationProperties.html#1249" class="Bound">α</a> <a id="1251" class="Symbol">=</a> <a id="1253" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="1263" class="Symbol">_</a> <a id="1265" class="Symbol">_</a>
                 <a id="1284" class="Symbol">(</a><a id="1285" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Ordinals.MultiplicationProperties.html#1249" class="Bound">α</a> <a id="1293" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="1296" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="1298" class="Symbol">)</a> <a id="1300" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1303" class="Symbol">(λ</a> <a id="1306" class="Symbol">(</a><a id="1307" href="Ordinals.MultiplicationProperties.html#1307" class="Bound">a</a> <a id="1309" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1311" href="Ordinals.MultiplicationProperties.html#1311" class="Bound">b</a><a id="1312" class="Symbol">)</a> <a id="1314" class="Symbol">→</a> <a id="1316" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1323" href="Ordinals.MultiplicationProperties.html#1311" class="Bound">b</a><a id="1324" class="Symbol">))</a>
                 <a id="1344" class="Symbol">(</a><a id="1345" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Ordinals.MultiplicationProperties.html#1249" class="Bound">α</a> <a id="1359" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="1362" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="1364" class="Symbol">))</a>

<a id="×ₒ-𝟘ₒ-left"></a><a id="1368" href="Ordinals.MultiplicationProperties.html#1368" class="Function">×ₒ-𝟘ₒ-left</a> <a id="1379" class="Symbol">:</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Ordinals.MultiplicationProperties.html#1382" class="Bound">α</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1394" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1395" class="Symbol">)</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1402" class="Symbol">{</a><a id="1403" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1404" class="Symbol">}</a> <a id="1406" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="1409" href="Ordinals.MultiplicationProperties.html#1382" class="Bound">α</a> <a id="1411" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1413" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
<a id="1416" href="Ordinals.MultiplicationProperties.html#1368" class="Function">×ₒ-𝟘ₒ-left</a> <a id="1427" href="Ordinals.MultiplicationProperties.html#1427" class="Bound">α</a> <a id="1429" class="Symbol">=</a> <a id="1431" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="1441" class="Symbol">_</a> <a id="1443" class="Symbol">_</a>
                <a id="1461" class="Symbol">(</a><a id="1462" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1471" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="1474" href="Ordinals.MultiplicationProperties.html#1427" class="Bound">α</a><a id="1475" class="Symbol">)</a> <a id="1477" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1480" class="Symbol">(λ</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Ordinals.MultiplicationProperties.html#1484" class="Bound">b</a> <a id="1486" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1488" href="Ordinals.MultiplicationProperties.html#1488" class="Bound">a</a><a id="1489" class="Symbol">)</a> <a id="1491" class="Symbol">→</a> <a id="1493" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1500" href="Ordinals.MultiplicationProperties.html#1484" class="Bound">b</a><a id="1501" class="Symbol">))</a>
                <a id="1520" class="Symbol">(</a><a id="1521" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1536" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="1539" href="Ordinals.MultiplicationProperties.html#1427" class="Bound">α</a><a id="1540" class="Symbol">))</a>

<a id="𝟙ₒ-left-neutral-×ₒ"></a><a id="1544" href="Ordinals.MultiplicationProperties.html#1544" class="Function">𝟙ₒ-left-neutral-×ₒ</a> <a id="1563" class="Symbol">:</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Ordinals.MultiplicationProperties.html#1566" class="Bound">α</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1578" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1579" class="Symbol">)</a> <a id="1581" class="Symbol">→</a> <a id="1583" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="1586" class="Symbol">{</a><a id="1587" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1588" class="Symbol">}</a> <a id="1590" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="1593" href="Ordinals.MultiplicationProperties.html#1566" class="Bound">α</a> <a id="1595" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1597" href="Ordinals.MultiplicationProperties.html#1566" class="Bound">α</a>
<a id="1599" href="Ordinals.MultiplicationProperties.html#1544" class="Function">𝟙ₒ-left-neutral-×ₒ</a> <a id="1618" class="Symbol">{</a><a id="1619" href="Ordinals.MultiplicationProperties.html#1619" class="Bound">𝓤</a><a id="1620" class="Symbol">}</a> <a id="1622" href="Ordinals.MultiplicationProperties.html#1622" class="Bound">α</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a> <a id="1638" class="Symbol">_)</a> <a id="1641" href="Ordinals.MultiplicationProperties.html#753" class="Function">fe&#39;</a> <a id="1645" class="Symbol">_</a> <a id="1647" class="Symbol">_</a>
                            <a id="1677" class="Symbol">(</a><a id="1678" href="Ordinals.MultiplicationProperties.html#1774" class="Function">f</a> <a id="1680" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1682" href="Ordinals.MultiplicationProperties.html#1848" class="Function">f-order-preserving</a> <a id="1701" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                             <a id="1732" href="Ordinals.MultiplicationProperties.html#2003" class="Function">f-is-equiv</a> <a id="1743" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1745" href="Ordinals.MultiplicationProperties.html#2098" class="Function">g-order-preserving</a><a id="1763" class="Symbol">)</a>
 <a id="1766" class="Keyword">where</a>
  <a id="1774" href="Ordinals.MultiplicationProperties.html#1774" class="Function">f</a> <a id="1776" class="Symbol">:</a> <a id="1778" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1780" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1782" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1784" href="Ordinals.MultiplicationProperties.html#1622" class="Bound">α</a> <a id="1786" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1788" class="Symbol">→</a> <a id="1790" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1792" href="Ordinals.MultiplicationProperties.html#1622" class="Bound">α</a> <a id="1794" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="1798" href="Ordinals.MultiplicationProperties.html#1774" class="Function">f</a> <a id="1800" class="Symbol">=</a> <a id="1802" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

  <a id="1809" href="Ordinals.MultiplicationProperties.html#1809" class="Function">g</a> <a id="1811" class="Symbol">:</a> <a id="1813" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1815" href="Ordinals.MultiplicationProperties.html#1622" class="Bound">α</a> <a id="1817" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1819" class="Symbol">→</a> <a id="1821" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1823" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1825" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1827" href="Ordinals.MultiplicationProperties.html#1622" class="Bound">α</a> <a id="1829" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="1833" href="Ordinals.MultiplicationProperties.html#1809" class="Function">g</a> <a id="1835" class="Symbol">=</a> <a id="1837" class="Symbol">(</a> <a id="1839" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="1841" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,_</a><a id="1843" class="Symbol">)</a>

  <a id="1848" href="Ordinals.MultiplicationProperties.html#1848" class="Function">f-order-preserving</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="1893" class="Symbol">{</a><a id="1894" href="Ordinals.MultiplicationProperties.html#1619" class="Bound">𝓤</a><a id="1895" class="Symbol">}</a> <a id="1897" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="1900" href="Ordinals.MultiplicationProperties.html#1622" class="Bound">α</a><a id="1901" class="Symbol">)</a> <a id="1903" href="Ordinals.MultiplicationProperties.html#1622" class="Bound">α</a> <a id="1905" href="Ordinals.MultiplicationProperties.html#1774" class="Function">f</a>
  <a id="1909" href="Ordinals.MultiplicationProperties.html#1848" class="Function">f-order-preserving</a> <a id="1928" href="Ordinals.MultiplicationProperties.html#1928" class="Bound">x</a> <a id="1930" href="Ordinals.MultiplicationProperties.html#1930" class="Bound">y</a> <a id="1932" class="Symbol">(</a><a id="1933" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1937" href="Ordinals.MultiplicationProperties.html#1937" class="Bound">p</a><a id="1938" class="Symbol">)</a>       <a id="1946" class="Symbol">=</a> <a id="1948" href="Ordinals.MultiplicationProperties.html#1937" class="Bound">p</a>
  <a id="1952" href="Ordinals.MultiplicationProperties.html#1848" class="Function">f-order-preserving</a> <a id="1971" href="Ordinals.MultiplicationProperties.html#1971" class="Bound">x</a> <a id="1973" href="Ordinals.MultiplicationProperties.html#1973" class="Bound">y</a> <a id="1975" class="Symbol">(</a><a id="1976" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Ordinals.MultiplicationProperties.html#1981" class="Bound">e</a> <a id="1983" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1985" href="Ordinals.MultiplicationProperties.html#1985" class="Bound">q</a><a id="1986" class="Symbol">))</a> <a id="1989" class="Symbol">=</a> <a id="1991" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1998" href="Ordinals.MultiplicationProperties.html#1985" class="Bound">q</a>

  <a id="2003" href="Ordinals.MultiplicationProperties.html#2003" class="Function">f-is-equiv</a> <a id="2014" class="Symbol">:</a> <a id="2016" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2025" href="Ordinals.MultiplicationProperties.html#1774" class="Function">f</a>
  <a id="2029" href="Ordinals.MultiplicationProperties.html#2003" class="Function">f-is-equiv</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="2059" href="Ordinals.MultiplicationProperties.html#1774" class="Function">f</a> <a id="2061" class="Symbol">(</a><a id="2062" href="Ordinals.MultiplicationProperties.html#1809" class="Function">g</a> <a id="2064" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2066" class="Symbol">(λ</a> <a id="2069" href="Ordinals.MultiplicationProperties.html#2069" class="Bound">_</a> <a id="2071" class="Symbol">→</a> <a id="2073" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2077" class="Symbol">)</a> <a id="2079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2081" class="Symbol">(λ</a> <a id="2084" href="Ordinals.MultiplicationProperties.html#2084" class="Bound">_</a> <a id="2086" class="Symbol">→</a> <a id="2088" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2092" class="Symbol">))</a>

  <a id="2098" href="Ordinals.MultiplicationProperties.html#2098" class="Function">g-order-preserving</a> <a id="2117" class="Symbol">:</a> <a id="2119" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="2139" href="Ordinals.MultiplicationProperties.html#1622" class="Bound">α</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2145" class="Symbol">{</a><a id="2146" href="Ordinals.MultiplicationProperties.html#1619" class="Bound">𝓤</a><a id="2147" class="Symbol">}</a> <a id="2149" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2152" href="Ordinals.MultiplicationProperties.html#1622" class="Bound">α</a><a id="2153" class="Symbol">)</a> <a id="2155" href="Ordinals.MultiplicationProperties.html#1809" class="Function">g</a>
  <a id="2159" href="Ordinals.MultiplicationProperties.html#2098" class="Function">g-order-preserving</a> <a id="2178" href="Ordinals.MultiplicationProperties.html#2178" class="Bound">x</a> <a id="2180" href="Ordinals.MultiplicationProperties.html#2180" class="Bound">y</a> <a id="2182" href="Ordinals.MultiplicationProperties.html#2182" class="Bound">p</a> <a id="2184" class="Symbol">=</a> <a id="2186" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2190" href="Ordinals.MultiplicationProperties.html#2182" class="Bound">p</a>

<a id="𝟙ₒ-right-neutral-×ₒ"></a><a id="2193" href="Ordinals.MultiplicationProperties.html#2193" class="Function">𝟙ₒ-right-neutral-×ₒ</a> <a id="2213" class="Symbol">:</a> <a id="2215" class="Symbol">(</a><a id="2216" href="Ordinals.MultiplicationProperties.html#2216" class="Bound">α</a> <a id="2218" class="Symbol">:</a> <a id="2220" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2228" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2229" class="Symbol">)</a> <a id="2231" class="Symbol">→</a> <a id="2233" href="Ordinals.MultiplicationProperties.html#2216" class="Bound">α</a> <a id="2235" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2238" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2241" class="Symbol">{</a><a id="2242" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2243" class="Symbol">}</a> <a id="2245" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2247" href="Ordinals.MultiplicationProperties.html#2216" class="Bound">α</a>
<a id="2249" href="Ordinals.MultiplicationProperties.html#2193" class="Function">𝟙ₒ-right-neutral-×ₒ</a> <a id="2269" class="Symbol">{</a><a id="2270" href="Ordinals.MultiplicationProperties.html#2270" class="Bound">𝓤</a><a id="2271" class="Symbol">}</a> <a id="2273" href="Ordinals.MultiplicationProperties.html#2273" class="Bound">α</a> <a id="2275" class="Symbol">=</a> <a id="2277" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="2285" class="Symbol">(</a><a id="2286" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a> <a id="2289" class="Symbol">_)</a> <a id="2292" href="Ordinals.MultiplicationProperties.html#753" class="Function">fe&#39;</a> <a id="2296" class="Symbol">_</a> <a id="2298" class="Symbol">_</a>
                             <a id="2329" class="Symbol">(</a><a id="2330" href="Ordinals.MultiplicationProperties.html#2427" class="Function">f</a> <a id="2332" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2334" href="Ordinals.MultiplicationProperties.html#2501" class="Function">f-order-preserving</a> <a id="2353" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                              <a id="2385" href="Ordinals.MultiplicationProperties.html#2662" class="Function">f-is-equiv</a> <a id="2396" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2398" href="Ordinals.MultiplicationProperties.html#2757" class="Function">g-order-preserving</a><a id="2416" class="Symbol">)</a>
 <a id="2419" class="Keyword">where</a>
  <a id="2427" href="Ordinals.MultiplicationProperties.html#2427" class="Function">f</a> <a id="2429" class="Symbol">:</a> <a id="2431" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2433" href="Ordinals.MultiplicationProperties.html#2273" class="Bound">α</a> <a id="2435" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2437" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2439" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2441" class="Symbol">→</a> <a id="2443" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2445" href="Ordinals.MultiplicationProperties.html#2273" class="Bound">α</a> <a id="2447" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="2451" href="Ordinals.MultiplicationProperties.html#2427" class="Function">f</a> <a id="2453" class="Symbol">=</a> <a id="2455" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

  <a id="2462" href="Ordinals.MultiplicationProperties.html#2462" class="Function">g</a> <a id="2464" class="Symbol">:</a> <a id="2466" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2468" href="Ordinals.MultiplicationProperties.html#2273" class="Bound">α</a> <a id="2470" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2472" class="Symbol">→</a> <a id="2474" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2476" href="Ordinals.MultiplicationProperties.html#2273" class="Bound">α</a> <a id="2478" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2480" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2482" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="2486" href="Ordinals.MultiplicationProperties.html#2462" class="Function">g</a> <a id="2488" class="Symbol">=</a> <a id="2490" class="Symbol">(</a><a id="2491" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">_,</a> <a id="2494" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2496" class="Symbol">)</a>

  <a id="2501" href="Ordinals.MultiplicationProperties.html#2501" class="Function">f-order-preserving</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Ordinals.MultiplicationProperties.html#2273" class="Bound">α</a> <a id="2545" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2548" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2551" class="Symbol">{</a><a id="2552" href="Ordinals.MultiplicationProperties.html#2270" class="Bound">𝓤</a><a id="2553" class="Symbol">})</a> <a id="2556" href="Ordinals.MultiplicationProperties.html#2273" class="Bound">α</a> <a id="2558" href="Ordinals.MultiplicationProperties.html#2427" class="Function">f</a>
  <a id="2562" href="Ordinals.MultiplicationProperties.html#2501" class="Function">f-order-preserving</a> <a id="2581" href="Ordinals.MultiplicationProperties.html#2581" class="Bound">x</a> <a id="2583" href="Ordinals.MultiplicationProperties.html#2583" class="Bound">y</a> <a id="2585" class="Symbol">(</a><a id="2586" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2590" href="Ordinals.MultiplicationProperties.html#2590" class="Bound">p</a><a id="2591" class="Symbol">)</a>          <a id="2602" class="Symbol">=</a> <a id="2604" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2611" href="Ordinals.MultiplicationProperties.html#2590" class="Bound">p</a>
  <a id="2615" href="Ordinals.MultiplicationProperties.html#2501" class="Function">f-order-preserving</a> <a id="2634" href="Ordinals.MultiplicationProperties.html#2634" class="Bound">x</a> <a id="2636" href="Ordinals.MultiplicationProperties.html#2636" class="Bound">y</a> <a id="2638" class="Symbol">(</a><a id="2639" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2643" class="Symbol">(</a><a id="2644" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2651" href="Ordinals.MultiplicationProperties.html#2651" class="Bound">p</a><a id="2652" class="Symbol">))</a> <a id="2655" class="Symbol">=</a> <a id="2657" href="Ordinals.MultiplicationProperties.html#2651" class="Bound">p</a>

  <a id="2662" href="Ordinals.MultiplicationProperties.html#2662" class="Function">f-is-equiv</a> <a id="2673" class="Symbol">:</a> <a id="2675" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2684" href="Ordinals.MultiplicationProperties.html#2427" class="Function">f</a>
  <a id="2688" href="Ordinals.MultiplicationProperties.html#2662" class="Function">f-is-equiv</a> <a id="2699" class="Symbol">=</a> <a id="2701" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="2718" href="Ordinals.MultiplicationProperties.html#2427" class="Function">f</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Ordinals.MultiplicationProperties.html#2462" class="Function">g</a> <a id="2723" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2725" class="Symbol">(λ</a> <a id="2728" href="Ordinals.MultiplicationProperties.html#2728" class="Bound">_</a> <a id="2730" class="Symbol">→</a> <a id="2732" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2736" class="Symbol">)</a> <a id="2738" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2740" class="Symbol">(λ</a> <a id="2743" href="Ordinals.MultiplicationProperties.html#2743" class="Bound">_</a> <a id="2745" class="Symbol">→</a> <a id="2747" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2751" class="Symbol">))</a>

  <a id="2757" href="Ordinals.MultiplicationProperties.html#2757" class="Function">g-order-preserving</a> <a id="2776" class="Symbol">:</a> <a id="2778" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="2798" href="Ordinals.MultiplicationProperties.html#2273" class="Bound">α</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Ordinals.MultiplicationProperties.html#2273" class="Bound">α</a> <a id="2803" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="2806" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2809" class="Symbol">{</a><a id="2810" href="Ordinals.MultiplicationProperties.html#2270" class="Bound">𝓤</a><a id="2811" class="Symbol">})</a> <a id="2814" href="Ordinals.MultiplicationProperties.html#2462" class="Function">g</a>
  <a id="2818" href="Ordinals.MultiplicationProperties.html#2757" class="Function">g-order-preserving</a> <a id="2837" href="Ordinals.MultiplicationProperties.html#2837" class="Bound">x</a> <a id="2839" href="Ordinals.MultiplicationProperties.html#2839" class="Bound">y</a> <a id="2841" href="Ordinals.MultiplicationProperties.html#2841" class="Bound">p</a> <a id="2843" class="Symbol">=</a> <a id="2845" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2849" class="Symbol">(</a><a id="2850" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2855" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2857" href="Ordinals.MultiplicationProperties.html#2841" class="Bound">p</a><a id="2858" class="Symbol">)</a>

<a id="2861" class="Markup">\end{code}</a><a id="2871" class="Background">

Because we use --lossy-unification to speed up typechecking we have to
explicitly mention the universes in the lemma below; using them as variables (as
usual) results in a unification error.

</a><a id="3065" class="Markup">\begin{code}</a>

<a id="×ₒ-assoc"></a><a id="3079" href="Ordinals.MultiplicationProperties.html#3079" class="Function">×ₒ-assoc</a> <a id="3088" class="Symbol">:</a> <a id="3090" class="Symbol">{</a><a id="3091" href="Ordinals.MultiplicationProperties.html#3091" class="Bound">𝓤</a> <a id="3093" href="Ordinals.MultiplicationProperties.html#3093" class="Bound">𝓥</a> <a id="3095" href="Ordinals.MultiplicationProperties.html#3095" class="Bound">𝓦</a> <a id="3097" class="Symbol">:</a> <a id="3099" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3107" class="Symbol">}</a>
           <a id="3120" class="Symbol">(</a><a id="3121" href="Ordinals.MultiplicationProperties.html#3121" class="Bound">α</a> <a id="3123" class="Symbol">:</a> <a id="3125" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3133" href="Ordinals.MultiplicationProperties.html#3091" class="Bound">𝓤</a><a id="3134" class="Symbol">)</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Ordinals.MultiplicationProperties.html#3137" class="Bound">β</a> <a id="3139" class="Symbol">:</a> <a id="3141" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3149" href="Ordinals.MultiplicationProperties.html#3093" class="Bound">𝓥</a><a id="3150" class="Symbol">)</a> <a id="3152" class="Symbol">(</a><a id="3153" href="Ordinals.MultiplicationProperties.html#3153" class="Bound">γ</a> <a id="3155" class="Symbol">:</a> <a id="3157" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3165" href="Ordinals.MultiplicationProperties.html#3095" class="Bound">𝓦</a><a id="3166" class="Symbol">)</a>
         <a id="3177" class="Symbol">→</a> <a id="3179" class="Symbol">(</a><a id="3180" href="Ordinals.MultiplicationProperties.html#3121" class="Bound">α</a> <a id="3182" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3185" href="Ordinals.MultiplicationProperties.html#3137" class="Bound">β</a><a id="3186" class="Symbol">)</a> <a id="3188" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3191" href="Ordinals.MultiplicationProperties.html#3153" class="Bound">γ</a> <a id="3193" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3195" href="Ordinals.MultiplicationProperties.html#3121" class="Bound">α</a> <a id="3197" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Ordinals.MultiplicationProperties.html#3137" class="Bound">β</a> <a id="3203" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3206" href="Ordinals.MultiplicationProperties.html#3153" class="Bound">γ</a><a id="3207" class="Symbol">)</a>
<a id="3209" href="Ordinals.MultiplicationProperties.html#3079" class="Function">×ₒ-assoc</a> <a id="3218" href="Ordinals.MultiplicationProperties.html#3218" class="Bound">α</a> <a id="3220" href="Ordinals.MultiplicationProperties.html#3220" class="Bound">β</a> <a id="3222" href="Ordinals.MultiplicationProperties.html#3222" class="Bound">γ</a> <a id="3224" class="Symbol">=</a>
 <a id="3227" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="3235" class="Symbol">(</a><a id="3236" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a> <a id="3239" class="Symbol">_)</a> <a id="3242" href="Ordinals.MultiplicationProperties.html#753" class="Function">fe&#39;</a> <a id="3246" class="Symbol">((</a><a id="3248" href="Ordinals.MultiplicationProperties.html#3218" class="Bound">α</a>  <a id="3251" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3254" href="Ordinals.MultiplicationProperties.html#3220" class="Bound">β</a><a id="3255" class="Symbol">)</a> <a id="3257" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3260" href="Ordinals.MultiplicationProperties.html#3222" class="Bound">γ</a><a id="3261" class="Symbol">)</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Ordinals.MultiplicationProperties.html#3218" class="Bound">α</a>  <a id="3267" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Ordinals.MultiplicationProperties.html#3220" class="Bound">β</a> <a id="3273" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3276" href="Ordinals.MultiplicationProperties.html#3222" class="Bound">γ</a><a id="3277" class="Symbol">))</a>
  <a id="3282" class="Symbol">(</a><a id="3283" href="Ordinals.MultiplicationProperties.html#3436" class="Function">f</a> <a id="3285" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3287" href="Ordinals.Equivalence.html#6145" class="Function">order-preserving-reflecting-equivs-are-order-equivs</a>
   <a id="3342" class="Symbol">((</a><a id="3344" href="Ordinals.MultiplicationProperties.html#3218" class="Bound">α</a>  <a id="3347" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3350" href="Ordinals.MultiplicationProperties.html#3220" class="Bound">β</a><a id="3351" class="Symbol">)</a> <a id="3353" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3356" href="Ordinals.MultiplicationProperties.html#3222" class="Bound">γ</a><a id="3357" class="Symbol">)</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Ordinals.MultiplicationProperties.html#3218" class="Bound">α</a>  <a id="3363" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Ordinals.MultiplicationProperties.html#3220" class="Bound">β</a> <a id="3369" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3372" href="Ordinals.MultiplicationProperties.html#3222" class="Bound">γ</a><a id="3373" class="Symbol">))</a>
   <a id="3379" href="Ordinals.MultiplicationProperties.html#3436" class="Function">f</a> <a id="3381" href="Ordinals.MultiplicationProperties.html#3598" class="Function">f-equiv</a> <a id="3389" href="Ordinals.MultiplicationProperties.html#3689" class="Function">f-preserves-order</a> <a id="3407" href="Ordinals.MultiplicationProperties.html#3952" class="Function">f-reflects-order</a><a id="3423" class="Symbol">)</a>
  <a id="3427" class="Keyword">where</a>
   <a id="3436" href="Ordinals.MultiplicationProperties.html#3436" class="Function">f</a> <a id="3438" class="Symbol">:</a> <a id="3440" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3442" class="Symbol">(</a><a id="3443" href="Ordinals.MultiplicationProperties.html#3218" class="Bound">α</a> <a id="3445" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3448" href="Ordinals.MultiplicationProperties.html#3220" class="Bound">β</a><a id="3449" class="Symbol">)</a> <a id="3451" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3454" href="Ordinals.MultiplicationProperties.html#3222" class="Bound">γ</a> <a id="3456" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3462" href="Ordinals.MultiplicationProperties.html#3218" class="Bound">α</a> <a id="3464" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Ordinals.MultiplicationProperties.html#3220" class="Bound">β</a> <a id="3470" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3473" href="Ordinals.MultiplicationProperties.html#3222" class="Bound">γ</a><a id="3474" class="Symbol">)</a> <a id="3476" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="3481" href="Ordinals.MultiplicationProperties.html#3436" class="Function">f</a> <a id="3483" class="Symbol">((</a><a id="3485" href="Ordinals.MultiplicationProperties.html#3485" class="Bound">a</a> <a id="3487" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3489" href="Ordinals.MultiplicationProperties.html#3489" class="Bound">b</a><a id="3490" class="Symbol">)</a> <a id="3492" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3494" href="Ordinals.MultiplicationProperties.html#3494" class="Bound">c</a><a id="3495" class="Symbol">)</a> <a id="3497" class="Symbol">=</a> <a id="3499" class="Symbol">(</a><a id="3500" href="Ordinals.MultiplicationProperties.html#3485" class="Bound">a</a> <a id="3502" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3504" class="Symbol">(</a><a id="3505" href="Ordinals.MultiplicationProperties.html#3489" class="Bound">b</a> <a id="3507" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3509" href="Ordinals.MultiplicationProperties.html#3494" class="Bound">c</a><a id="3510" class="Symbol">))</a>

   <a id="3517" href="Ordinals.MultiplicationProperties.html#3517" class="Function">g</a> <a id="3519" class="Symbol">:</a> <a id="3521" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3523" href="Ordinals.MultiplicationProperties.html#3218" class="Bound">α</a> <a id="3525" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Ordinals.MultiplicationProperties.html#3220" class="Bound">β</a> <a id="3531" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3534" href="Ordinals.MultiplicationProperties.html#3222" class="Bound">γ</a><a id="3535" class="Symbol">)</a> <a id="3537" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3539" class="Symbol">→</a> <a id="3541" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3543" class="Symbol">(</a><a id="3544" href="Ordinals.MultiplicationProperties.html#3218" class="Bound">α</a> <a id="3546" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3549" href="Ordinals.MultiplicationProperties.html#3220" class="Bound">β</a><a id="3550" class="Symbol">)</a> <a id="3552" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3555" href="Ordinals.MultiplicationProperties.html#3222" class="Bound">γ</a> <a id="3557" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="3562" href="Ordinals.MultiplicationProperties.html#3517" class="Function">g</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Ordinals.MultiplicationProperties.html#3565" class="Bound">a</a> <a id="3567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3569" class="Symbol">(</a><a id="3570" href="Ordinals.MultiplicationProperties.html#3570" class="Bound">b</a> <a id="3572" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3574" href="Ordinals.MultiplicationProperties.html#3574" class="Bound">c</a><a id="3575" class="Symbol">))</a> <a id="3578" class="Symbol">=</a> <a id="3580" class="Symbol">((</a><a id="3582" href="Ordinals.MultiplicationProperties.html#3565" class="Bound">a</a> <a id="3584" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3586" href="Ordinals.MultiplicationProperties.html#3570" class="Bound">b</a><a id="3587" class="Symbol">)</a> <a id="3589" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3591" href="Ordinals.MultiplicationProperties.html#3574" class="Bound">c</a><a id="3592" class="Symbol">)</a>

   <a id="3598" href="Ordinals.MultiplicationProperties.html#3598" class="Function">f-equiv</a> <a id="3606" class="Symbol">:</a> <a id="3608" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3617" href="Ordinals.MultiplicationProperties.html#3436" class="Function">f</a>
   <a id="3622" href="Ordinals.MultiplicationProperties.html#3598" class="Function">f-equiv</a> <a id="3630" class="Symbol">=</a> <a id="3632" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="3649" href="Ordinals.MultiplicationProperties.html#3436" class="Function">f</a> <a id="3651" class="Symbol">(</a><a id="3652" href="Ordinals.MultiplicationProperties.html#3517" class="Function">g</a> <a id="3654" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3656" class="Symbol">(λ</a> <a id="3659" href="Ordinals.MultiplicationProperties.html#3659" class="Bound">x</a> <a id="3661" class="Symbol">→</a> <a id="3663" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3667" class="Symbol">)</a> <a id="3669" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3671" class="Symbol">(λ</a> <a id="3674" href="Ordinals.MultiplicationProperties.html#3674" class="Bound">x</a> <a id="3676" class="Symbol">→</a> <a id="3678" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3682" class="Symbol">))</a>

   <a id="3689" href="Ordinals.MultiplicationProperties.html#3689" class="Function">f-preserves-order</a> <a id="3707" class="Symbol">:</a> <a id="3709" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a>  <a id="3730" class="Symbol">((</a><a id="3732" href="Ordinals.MultiplicationProperties.html#3218" class="Bound">α</a>  <a id="3735" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3738" href="Ordinals.MultiplicationProperties.html#3220" class="Bound">β</a><a id="3739" class="Symbol">)</a> <a id="3741" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3744" href="Ordinals.MultiplicationProperties.html#3222" class="Bound">γ</a><a id="3745" class="Symbol">)</a> <a id="3747" class="Symbol">(</a><a id="3748" href="Ordinals.MultiplicationProperties.html#3218" class="Bound">α</a>  <a id="3751" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3754" class="Symbol">(</a><a id="3755" href="Ordinals.MultiplicationProperties.html#3220" class="Bound">β</a> <a id="3757" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3760" href="Ordinals.MultiplicationProperties.html#3222" class="Bound">γ</a><a id="3761" class="Symbol">))</a> <a id="3764" href="Ordinals.MultiplicationProperties.html#3436" class="Function">f</a>
   <a id="3769" href="Ordinals.MultiplicationProperties.html#3689" class="Function">f-preserves-order</a> <a id="3787" class="Symbol">_</a> <a id="3789" class="Symbol">_</a> <a id="3791" class="Symbol">(</a><a id="3792" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3796" href="Ordinals.MultiplicationProperties.html#3796" class="Bound">p</a><a id="3797" class="Symbol">)</a> <a id="3799" class="Symbol">=</a> <a id="3801" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3805" class="Symbol">(</a><a id="3806" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3810" href="Ordinals.MultiplicationProperties.html#3796" class="Bound">p</a><a id="3811" class="Symbol">)</a>
   <a id="3816" href="Ordinals.MultiplicationProperties.html#3689" class="Function">f-preserves-order</a> <a id="3834" class="Symbol">_</a> <a id="3836" class="Symbol">_</a> <a id="3838" class="Symbol">(</a><a id="3839" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Ordinals.MultiplicationProperties.html#3844" class="Bound">r</a> <a id="3846" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3848" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3852" href="Ordinals.MultiplicationProperties.html#3852" class="Bound">p</a><a id="3853" class="Symbol">))</a> <a id="3856" class="Symbol">=</a> <a id="3858" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3862" class="Symbol">(</a><a id="3863" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3867" class="Symbol">(</a><a id="3868" href="Ordinals.MultiplicationProperties.html#3844" class="Bound">r</a> <a id="3870" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3872" href="Ordinals.MultiplicationProperties.html#3852" class="Bound">p</a><a id="3873" class="Symbol">))</a>
   <a id="3879" href="Ordinals.MultiplicationProperties.html#3689" class="Function">f-preserves-order</a> <a id="3897" class="Symbol">_</a> <a id="3899" class="Symbol">_</a> <a id="3901" class="Symbol">(</a><a id="3902" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3906" class="Symbol">(</a><a id="3907" href="Ordinals.MultiplicationProperties.html#3907" class="Bound">r</a> <a id="3909" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3911" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3915" class="Symbol">(</a><a id="3916" href="Ordinals.MultiplicationProperties.html#3916" class="Bound">u</a> <a id="3918" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3920" href="Ordinals.MultiplicationProperties.html#3920" class="Bound">q</a><a id="3921" class="Symbol">)))</a> <a id="3925" class="Symbol">=</a> <a id="3927" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3931" class="Symbol">(</a><a id="3932" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="3939" href="Ordinals.MultiplicationProperties.html#3916" class="Bound">u</a> <a id="3941" href="Ordinals.MultiplicationProperties.html#3907" class="Bound">r</a> <a id="3943" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3945" href="Ordinals.MultiplicationProperties.html#3920" class="Bound">q</a><a id="3946" class="Symbol">)</a>

   <a id="3952" href="Ordinals.MultiplicationProperties.html#3952" class="Function">f-reflects-order</a> <a id="3969" class="Symbol">:</a> <a id="3971" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="3991" class="Symbol">((</a><a id="3993" href="Ordinals.MultiplicationProperties.html#3218" class="Bound">α</a>  <a id="3996" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="3999" href="Ordinals.MultiplicationProperties.html#3220" class="Bound">β</a><a id="4000" class="Symbol">)</a> <a id="4002" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4005" href="Ordinals.MultiplicationProperties.html#3222" class="Bound">γ</a><a id="4006" class="Symbol">)</a> <a id="4008" class="Symbol">(</a><a id="4009" href="Ordinals.MultiplicationProperties.html#3218" class="Bound">α</a>  <a id="4012" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4015" class="Symbol">(</a><a id="4016" href="Ordinals.MultiplicationProperties.html#3220" class="Bound">β</a> <a id="4018" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4021" href="Ordinals.MultiplicationProperties.html#3222" class="Bound">γ</a><a id="4022" class="Symbol">))</a> <a id="4025" href="Ordinals.MultiplicationProperties.html#3436" class="Function">f</a>
   <a id="4030" href="Ordinals.MultiplicationProperties.html#3952" class="Function">f-reflects-order</a> <a id="4047" class="Symbol">_</a> <a id="4049" class="Symbol">_</a> <a id="4051" class="Symbol">(</a><a id="4052" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4056" class="Symbol">(</a><a id="4057" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4061" href="Ordinals.MultiplicationProperties.html#4061" class="Bound">p</a><a id="4062" class="Symbol">))</a> <a id="4065" class="Symbol">=</a> <a id="4067" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4071" href="Ordinals.MultiplicationProperties.html#4061" class="Bound">p</a>
   <a id="4076" href="Ordinals.MultiplicationProperties.html#3952" class="Function">f-reflects-order</a> <a id="4093" class="Symbol">_</a> <a id="4095" class="Symbol">_</a> <a id="4097" class="Symbol">(</a><a id="4098" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4102" class="Symbol">(</a><a id="4103" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Ordinals.MultiplicationProperties.html#4108" class="Bound">r</a> <a id="4110" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4112" href="Ordinals.MultiplicationProperties.html#4112" class="Bound">q</a><a id="4113" class="Symbol">)))</a> <a id="4117" class="Symbol">=</a> <a id="4119" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4123" class="Symbol">(</a><a id="4124" href="Ordinals.MultiplicationProperties.html#4108" class="Bound">r</a> <a id="4126" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4128" class="Symbol">(</a><a id="4129" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4133" href="Ordinals.MultiplicationProperties.html#4112" class="Bound">q</a><a id="4134" class="Symbol">))</a>
   <a id="4140" href="Ordinals.MultiplicationProperties.html#3952" class="Function">f-reflects-order</a> <a id="4157" class="Symbol">_</a> <a id="4159" class="Symbol">_</a> <a id="4161" class="Symbol">(</a><a id="4162" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4166" class="Symbol">(</a><a id="4167" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4172" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4174" href="Ordinals.MultiplicationProperties.html#4174" class="Bound">q</a><a id="4175" class="Symbol">))</a> <a id="4178" class="Symbol">=</a> <a id="4180" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4184" class="Symbol">(</a><a id="4185" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4190" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4192" class="Symbol">(</a><a id="4193" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4197" class="Symbol">(</a><a id="4198" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4203" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4205" href="Ordinals.MultiplicationProperties.html#4174" class="Bound">q</a><a id="4206" class="Symbol">)))</a>

<a id="4211" class="Markup">\end{code}</a><a id="4221" class="Background">

The lemma below is as general as possible in terms of universe parameters
because addition requires its arguments to come from the same universe, at least
at present.

</a><a id="4391" class="Markup">\begin{code}</a>

<a id="×ₒ-distributes-+ₒ-right"></a><a id="4405" href="Ordinals.MultiplicationProperties.html#4405" class="Function">×ₒ-distributes-+ₒ-right</a> <a id="4429" class="Symbol">:</a> <a id="4431" class="Symbol">(</a><a id="4432" href="Ordinals.MultiplicationProperties.html#4432" class="Bound">α</a> <a id="4434" class="Symbol">:</a> <a id="4436" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4444" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4445" class="Symbol">)</a> <a id="4447" class="Symbol">(</a><a id="4448" href="Ordinals.MultiplicationProperties.html#4448" class="Bound">β</a> <a id="4450" href="Ordinals.MultiplicationProperties.html#4450" class="Bound">γ</a> <a id="4452" class="Symbol">:</a> <a id="4454" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4462" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4463" class="Symbol">)</a>
                        <a id="4489" class="Symbol">→</a> <a id="4491" href="Ordinals.MultiplicationProperties.html#4432" class="Bound">α</a> <a id="4493" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4496" class="Symbol">(</a><a id="4497" href="Ordinals.MultiplicationProperties.html#4448" class="Bound">β</a> <a id="4499" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4502" href="Ordinals.MultiplicationProperties.html#4450" class="Bound">γ</a><a id="4503" class="Symbol">)</a> <a id="4505" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4507" class="Symbol">(</a><a id="4508" href="Ordinals.MultiplicationProperties.html#4432" class="Bound">α</a> <a id="4510" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4513" href="Ordinals.MultiplicationProperties.html#4448" class="Bound">β</a><a id="4514" class="Symbol">)</a> <a id="4516" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4519" class="Symbol">(</a><a id="4520" href="Ordinals.MultiplicationProperties.html#4432" class="Bound">α</a> <a id="4522" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4525" href="Ordinals.MultiplicationProperties.html#4450" class="Bound">γ</a><a id="4526" class="Symbol">)</a>
<a id="4528" href="Ordinals.MultiplicationProperties.html#4405" class="Function">×ₒ-distributes-+ₒ-right</a> <a id="4552" href="Ordinals.MultiplicationProperties.html#4552" class="Bound">α</a> <a id="4554" href="Ordinals.MultiplicationProperties.html#4554" class="Bound">β</a> <a id="4556" href="Ordinals.MultiplicationProperties.html#4556" class="Bound">γ</a> <a id="4558" class="Symbol">=</a> <a id="4560" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a> <a id="4572" class="Symbol">_)</a> <a id="4575" href="Ordinals.MultiplicationProperties.html#753" class="Function">fe&#39;</a> <a id="4579" class="Symbol">_</a> <a id="4581" class="Symbol">_</a>
                                 <a id="4616" class="Symbol">(</a><a id="4617" href="Ordinals.MultiplicationProperties.html#4718" class="Function">f</a> <a id="4619" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4621" href="Ordinals.MultiplicationProperties.html#4942" class="Function">f-order-preserving</a> <a id="4640" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="4676" href="Ordinals.MultiplicationProperties.html#5580" class="Function">f-is-equiv</a> <a id="4687" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4689" href="Ordinals.MultiplicationProperties.html#5805" class="Function">g-order-preserving</a><a id="4707" class="Symbol">)</a>
 <a id="4710" class="Keyword">where</a>
  <a id="4718" href="Ordinals.MultiplicationProperties.html#4718" class="Function">f</a> <a id="4720" class="Symbol">:</a> <a id="4722" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4724" href="Ordinals.MultiplicationProperties.html#4552" class="Bound">α</a> <a id="4726" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Ordinals.MultiplicationProperties.html#4554" class="Bound">β</a> <a id="4732" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4735" href="Ordinals.MultiplicationProperties.html#4556" class="Bound">γ</a><a id="4736" class="Symbol">)</a> <a id="4738" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4740" class="Symbol">→</a> <a id="4742" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Ordinals.MultiplicationProperties.html#4552" class="Bound">α</a> <a id="4747" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4750" href="Ordinals.MultiplicationProperties.html#4554" class="Bound">β</a><a id="4751" class="Symbol">)</a> <a id="4753" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Ordinals.MultiplicationProperties.html#4552" class="Bound">α</a> <a id="4759" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4762" href="Ordinals.MultiplicationProperties.html#4556" class="Bound">γ</a><a id="4763" class="Symbol">)</a> <a id="4765" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="4769" href="Ordinals.MultiplicationProperties.html#4718" class="Function">f</a> <a id="4771" class="Symbol">(</a><a id="4772" href="Ordinals.MultiplicationProperties.html#4772" class="Bound">a</a> <a id="4774" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4776" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4780" href="Ordinals.MultiplicationProperties.html#4780" class="Bound">b</a><a id="4781" class="Symbol">)</a> <a id="4783" class="Symbol">=</a> <a id="4785" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4789" class="Symbol">(</a><a id="4790" href="Ordinals.MultiplicationProperties.html#4772" class="Bound">a</a> <a id="4792" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4794" href="Ordinals.MultiplicationProperties.html#4780" class="Bound">b</a><a id="4795" class="Symbol">)</a>
  <a id="4799" href="Ordinals.MultiplicationProperties.html#4718" class="Function">f</a> <a id="4801" class="Symbol">(</a><a id="4802" href="Ordinals.MultiplicationProperties.html#4802" class="Bound">a</a> <a id="4804" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4806" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4810" href="Ordinals.MultiplicationProperties.html#4810" class="Bound">c</a><a id="4811" class="Symbol">)</a> <a id="4813" class="Symbol">=</a> <a id="4815" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4819" class="Symbol">(</a><a id="4820" href="Ordinals.MultiplicationProperties.html#4802" class="Bound">a</a> <a id="4822" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4824" href="Ordinals.MultiplicationProperties.html#4810" class="Bound">c</a><a id="4825" class="Symbol">)</a>

  <a id="4830" href="Ordinals.MultiplicationProperties.html#4830" class="Function">g</a> <a id="4832" class="Symbol">:</a> <a id="4834" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4836" class="Symbol">(</a><a id="4837" href="Ordinals.MultiplicationProperties.html#4552" class="Bound">α</a> <a id="4839" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4842" href="Ordinals.MultiplicationProperties.html#4554" class="Bound">β</a><a id="4843" class="Symbol">)</a> <a id="4845" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4848" class="Symbol">(</a><a id="4849" href="Ordinals.MultiplicationProperties.html#4552" class="Bound">α</a> <a id="4851" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4854" href="Ordinals.MultiplicationProperties.html#4556" class="Bound">γ</a><a id="4855" class="Symbol">)</a> <a id="4857" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4859" class="Symbol">→</a> <a id="4861" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4863" href="Ordinals.MultiplicationProperties.html#4552" class="Bound">α</a> <a id="4865" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="4868" class="Symbol">(</a><a id="4869" href="Ordinals.MultiplicationProperties.html#4554" class="Bound">β</a> <a id="4871" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4874" href="Ordinals.MultiplicationProperties.html#4556" class="Bound">γ</a><a id="4875" class="Symbol">)</a> <a id="4877" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="4881" href="Ordinals.MultiplicationProperties.html#4830" class="Function">g</a> <a id="4883" class="Symbol">(</a><a id="4884" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Ordinals.MultiplicationProperties.html#4889" class="Bound">a</a> <a id="4891" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4893" href="Ordinals.MultiplicationProperties.html#4893" class="Bound">b</a><a id="4894" class="Symbol">))</a> <a id="4897" class="Symbol">=</a> <a id="4899" href="Ordinals.MultiplicationProperties.html#4889" class="Bound">a</a> <a id="4901" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4903" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4907" href="Ordinals.MultiplicationProperties.html#4893" class="Bound">b</a>
  <a id="4911" href="Ordinals.MultiplicationProperties.html#4830" class="Function">g</a> <a id="4913" class="Symbol">(</a><a id="4914" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Ordinals.MultiplicationProperties.html#4919" class="Bound">a</a> <a id="4921" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4923" href="Ordinals.MultiplicationProperties.html#4923" class="Bound">c</a><a id="4924" class="Symbol">))</a> <a id="4927" class="Symbol">=</a> <a id="4929" href="Ordinals.MultiplicationProperties.html#4919" class="Bound">a</a> <a id="4931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4933" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4937" href="Ordinals.MultiplicationProperties.html#4923" class="Bound">c</a>

  <a id="4942" href="Ordinals.MultiplicationProperties.html#4942" class="Function">f-order-preserving</a> <a id="4961" class="Symbol">:</a> <a id="4963" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="4983" class="Symbol">_</a> <a id="4985" class="Symbol">_</a> <a id="4987" href="Ordinals.MultiplicationProperties.html#4718" class="Function">f</a>
  <a id="4991" href="Ordinals.MultiplicationProperties.html#4942" class="Function">f-order-preserving</a> <a id="5010" class="Symbol">(</a><a id="5011" href="Ordinals.MultiplicationProperties.html#5011" class="Bound">a</a> <a id="5013" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5015" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5019" href="Ordinals.MultiplicationProperties.html#5019" class="Bound">b</a><a id="5020" class="Symbol">)</a> <a id="5022" class="Symbol">(</a><a id="5023" href="Ordinals.MultiplicationProperties.html#5023" class="Bound">a&#39;</a> <a id="5026" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5028" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5032" href="Ordinals.MultiplicationProperties.html#5032" class="Bound">b&#39;</a><a id="5034" class="Symbol">)</a> <a id="5036" class="Symbol">(</a><a id="5037" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5041" href="Ordinals.MultiplicationProperties.html#5041" class="Bound">p</a><a id="5042" class="Symbol">)</a> <a id="5044" class="Symbol">=</a> <a id="5046" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5050" href="Ordinals.MultiplicationProperties.html#5041" class="Bound">p</a>
  <a id="5054" href="Ordinals.MultiplicationProperties.html#4942" class="Function">f-order-preserving</a> <a id="5073" class="Symbol">(</a><a id="5074" href="Ordinals.MultiplicationProperties.html#5074" class="Bound">a</a> <a id="5076" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5078" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5082" href="Ordinals.MultiplicationProperties.html#5082" class="Bound">b</a><a id="5083" class="Symbol">)</a> <a id="5085" class="Symbol">(</a><a id="5086" href="Ordinals.MultiplicationProperties.html#5086" class="Bound">a&#39;</a> <a id="5089" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5091" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5095" href="Ordinals.MultiplicationProperties.html#5095" class="Bound">c&#39;</a><a id="5097" class="Symbol">)</a> <a id="5099" class="Symbol">(</a><a id="5100" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5104" href="Ordinals.MultiplicationProperties.html#5104" class="Bound">p</a><a id="5105" class="Symbol">)</a> <a id="5107" class="Symbol">=</a> <a id="5109" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="5113" href="Ordinals.MultiplicationProperties.html#4942" class="Function">f-order-preserving</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Ordinals.MultiplicationProperties.html#5133" class="Bound">a</a> <a id="5135" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5137" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5141" href="Ordinals.MultiplicationProperties.html#5141" class="Bound">c</a><a id="5142" class="Symbol">)</a> <a id="5144" class="Symbol">(</a><a id="5145" href="Ordinals.MultiplicationProperties.html#5145" class="Bound">a&#39;</a> <a id="5148" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5150" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5154" href="Ordinals.MultiplicationProperties.html#5154" class="Bound">c&#39;</a><a id="5156" class="Symbol">)</a> <a id="5158" class="Symbol">(</a><a id="5159" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5163" href="Ordinals.MultiplicationProperties.html#5163" class="Bound">p</a><a id="5164" class="Symbol">)</a> <a id="5166" class="Symbol">=</a> <a id="5168" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5172" href="Ordinals.MultiplicationProperties.html#5163" class="Bound">p</a>
  <a id="5176" href="Ordinals.MultiplicationProperties.html#4942" class="Function">f-order-preserving</a> <a id="5195" class="Symbol">(</a><a id="5196" href="Ordinals.MultiplicationProperties.html#5196" class="Bound">a</a> <a id="5198" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5200" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5204" href="Ordinals.MultiplicationProperties.html#5204" class="Bound">b</a><a id="5205" class="Symbol">)</a> <a id="5207" class="Symbol">(</a><a id="5208" href="Ordinals.MultiplicationProperties.html#5208" class="Bound">a&#39;</a> <a id="5211" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5213" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5217" class="DottedPattern Symbol">.</a><a id="5218" href="Ordinals.MultiplicationProperties.html#5204" class="DottedPattern Bound">b</a><a id="5219" class="Symbol">)</a> <a id="5221" class="Symbol">(</a><a id="5222" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5226" class="Symbol">(</a><a id="5227" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5232" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5234" href="Ordinals.MultiplicationProperties.html#5234" class="Bound">q</a><a id="5235" class="Symbol">))</a> <a id="5238" class="Symbol">=</a> <a id="5240" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5244" class="Symbol">(</a><a id="5245" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5250" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5252" href="Ordinals.MultiplicationProperties.html#5234" class="Bound">q</a><a id="5253" class="Symbol">)</a>
  <a id="5257" href="Ordinals.MultiplicationProperties.html#4942" class="Function">f-order-preserving</a> <a id="5276" class="Symbol">(</a><a id="5277" href="Ordinals.MultiplicationProperties.html#5277" class="Bound">a</a> <a id="5279" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5281" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5285" href="Ordinals.MultiplicationProperties.html#5285" class="Bound">c</a><a id="5286" class="Symbol">)</a> <a id="5288" class="Symbol">(</a><a id="5289" href="Ordinals.MultiplicationProperties.html#5289" class="Bound">a&#39;</a> <a id="5292" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5294" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5298" class="DottedPattern Symbol">.</a><a id="5299" href="Ordinals.MultiplicationProperties.html#5285" class="DottedPattern Bound">c</a><a id="5300" class="Symbol">)</a> <a id="5302" class="Symbol">(</a><a id="5303" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5307" class="Symbol">(</a><a id="5308" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5313" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5315" href="Ordinals.MultiplicationProperties.html#5315" class="Bound">q</a><a id="5316" class="Symbol">))</a> <a id="5319" class="Symbol">=</a> <a id="5321" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5325" class="Symbol">(</a><a id="5326" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5331" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5333" href="Ordinals.MultiplicationProperties.html#5315" class="Bound">q</a><a id="5334" class="Symbol">)</a>
  <a id="5338" href="Ordinals.MultiplicationProperties.html#4942" class="Function">f-order-preserving</a> <a id="5357" class="Symbol">(</a><a id="5358" href="Ordinals.MultiplicationProperties.html#5358" class="Bound">a</a> <a id="5360" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5362" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5366" href="Ordinals.MultiplicationProperties.html#5366" class="Bound">b</a><a id="5367" class="Symbol">)</a> <a id="5369" class="Symbol">(</a><a id="5370" href="Ordinals.MultiplicationProperties.html#5370" class="Bound">a&#39;</a> <a id="5373" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5375" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5379" href="Ordinals.MultiplicationProperties.html#5379" class="Bound">c&#39;</a><a id="5381" class="Symbol">)</a> <a id="5383" class="Symbol">(</a><a id="5384" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5388" class="Symbol">(</a><a id="5389" href="Ordinals.MultiplicationProperties.html#5389" class="Bound">e</a> <a id="5391" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5393" href="Ordinals.MultiplicationProperties.html#5393" class="Bound">q</a><a id="5394" class="Symbol">))</a> <a id="5397" class="Symbol">=</a>
   <a id="5402" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5409" class="Symbol">(</a><a id="5410" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="5420" href="Ordinals.MultiplicationProperties.html#5389" class="Bound">e</a><a id="5421" class="Symbol">)</a>
  <a id="5425" href="Ordinals.MultiplicationProperties.html#4942" class="Function">f-order-preserving</a> <a id="5444" class="Symbol">(</a><a id="5445" href="Ordinals.MultiplicationProperties.html#5445" class="Bound">a</a> <a id="5447" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5449" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5453" href="Ordinals.MultiplicationProperties.html#5453" class="Bound">c</a><a id="5454" class="Symbol">)</a> <a id="5456" class="Symbol">(</a><a id="5457" href="Ordinals.MultiplicationProperties.html#5457" class="Bound">a&#39;</a> <a id="5460" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5462" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5466" href="Ordinals.MultiplicationProperties.html#5466" class="Bound">b&#39;</a><a id="5468" class="Symbol">)</a> <a id="5470" class="Symbol">(</a><a id="5471" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5475" href="Ordinals.MultiplicationProperties.html#5475" class="Bound">p</a><a id="5476" class="Symbol">)</a> <a id="5478" class="Symbol">=</a> <a id="5480" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5487" href="Ordinals.MultiplicationProperties.html#5475" class="Bound">p</a>
  <a id="5491" href="Ordinals.MultiplicationProperties.html#4942" class="Function">f-order-preserving</a> <a id="5510" class="Symbol">(</a><a id="5511" href="Ordinals.MultiplicationProperties.html#5511" class="Bound">a</a> <a id="5513" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5515" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5519" href="Ordinals.MultiplicationProperties.html#5519" class="Bound">c</a><a id="5520" class="Symbol">)</a> <a id="5522" class="Symbol">(</a><a id="5523" href="Ordinals.MultiplicationProperties.html#5523" class="Bound">a&#39;</a> <a id="5526" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5528" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5532" href="Ordinals.MultiplicationProperties.html#5532" class="Bound">b&#39;</a><a id="5534" class="Symbol">)</a> <a id="5536" class="Symbol">(</a><a id="5537" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5541" class="Symbol">(</a><a id="5542" href="Ordinals.MultiplicationProperties.html#5542" class="Bound">e</a> <a id="5544" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5546" href="Ordinals.MultiplicationProperties.html#5546" class="Bound">q</a><a id="5547" class="Symbol">))</a> <a id="5550" class="Symbol">=</a>
   <a id="5555" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5562" class="Symbol">(</a><a id="5563" href="MLTT.Plus-Properties.html#562" class="Function">+disjoint&#39;</a> <a id="5574" href="Ordinals.MultiplicationProperties.html#5542" class="Bound">e</a><a id="5575" class="Symbol">)</a>

  <a id="5580" href="Ordinals.MultiplicationProperties.html#5580" class="Function">f-is-equiv</a> <a id="5591" class="Symbol">:</a> <a id="5593" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5602" href="Ordinals.MultiplicationProperties.html#4718" class="Function">f</a>
  <a id="5606" href="Ordinals.MultiplicationProperties.html#5580" class="Function">f-is-equiv</a> <a id="5617" class="Symbol">=</a> <a id="5619" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="5636" href="Ordinals.MultiplicationProperties.html#4718" class="Function">f</a> <a id="5638" class="Symbol">(</a><a id="5639" href="Ordinals.MultiplicationProperties.html#4830" class="Function">g</a> <a id="5641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5643" href="Ordinals.MultiplicationProperties.html#5663" class="Function">η</a> <a id="5645" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5647" href="Ordinals.MultiplicationProperties.html#5733" class="Function">ε</a><a id="5648" class="Symbol">)</a>
   <a id="5653" class="Keyword">where</a>
    <a id="5663" href="Ordinals.MultiplicationProperties.html#5663" class="Function">η</a> <a id="5665" class="Symbol">:</a> <a id="5667" href="Ordinals.MultiplicationProperties.html#4830" class="Function">g</a> <a id="5669" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5671" href="Ordinals.MultiplicationProperties.html#4718" class="Function">f</a> <a id="5673" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5675" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="5682" href="Ordinals.MultiplicationProperties.html#5663" class="Function">η</a> <a id="5684" class="Symbol">(</a><a id="5685" href="Ordinals.MultiplicationProperties.html#5685" class="Bound">a</a> <a id="5687" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5689" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5693" href="Ordinals.MultiplicationProperties.html#5693" class="Bound">b</a><a id="5694" class="Symbol">)</a> <a id="5696" class="Symbol">=</a> <a id="5698" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="5707" href="Ordinals.MultiplicationProperties.html#5663" class="Function">η</a> <a id="5709" class="Symbol">(</a><a id="5710" href="Ordinals.MultiplicationProperties.html#5710" class="Bound">a</a> <a id="5712" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5714" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5718" href="Ordinals.MultiplicationProperties.html#5718" class="Bound">c</a><a id="5719" class="Symbol">)</a> <a id="5721" class="Symbol">=</a> <a id="5723" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="5733" href="Ordinals.MultiplicationProperties.html#5733" class="Function">ε</a> <a id="5735" class="Symbol">:</a> <a id="5737" href="Ordinals.MultiplicationProperties.html#4718" class="Function">f</a> <a id="5739" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5741" href="Ordinals.MultiplicationProperties.html#4830" class="Function">g</a> <a id="5743" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5745" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="5752" href="Ordinals.MultiplicationProperties.html#5733" class="Function">ε</a> <a id="5754" class="Symbol">(</a><a id="5755" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5759" class="Symbol">(</a><a id="5760" href="Ordinals.MultiplicationProperties.html#5760" class="Bound">a</a> <a id="5762" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5764" href="Ordinals.MultiplicationProperties.html#5764" class="Bound">b</a><a id="5765" class="Symbol">))</a> <a id="5768" class="Symbol">=</a> <a id="5770" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="5779" href="Ordinals.MultiplicationProperties.html#5733" class="Function">ε</a> <a id="5781" class="Symbol">(</a><a id="5782" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5786" class="Symbol">(</a><a id="5787" href="Ordinals.MultiplicationProperties.html#5787" class="Bound">a</a> <a id="5789" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5791" href="Ordinals.MultiplicationProperties.html#5791" class="Bound">c</a><a id="5792" class="Symbol">))</a> <a id="5795" class="Symbol">=</a> <a id="5797" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="5805" href="Ordinals.MultiplicationProperties.html#5805" class="Function">g-order-preserving</a> <a id="5824" class="Symbol">:</a> <a id="5826" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="5846" class="Symbol">_</a> <a id="5848" class="Symbol">_</a> <a id="5850" href="Ordinals.MultiplicationProperties.html#4830" class="Function">g</a>
  <a id="5854" href="Ordinals.MultiplicationProperties.html#5805" class="Function">g-order-preserving</a> <a id="5873" class="Symbol">(</a><a id="5874" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5878" class="Symbol">(</a><a id="5879" href="Ordinals.MultiplicationProperties.html#5879" class="Bound">a</a> <a id="5881" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5883" href="Ordinals.MultiplicationProperties.html#5883" class="Bound">b</a><a id="5884" class="Symbol">))</a> <a id="5887" class="Symbol">(</a><a id="5888" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5892" class="Symbol">(</a><a id="5893" href="Ordinals.MultiplicationProperties.html#5893" class="Bound">a&#39;</a> <a id="5896" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5898" href="Ordinals.MultiplicationProperties.html#5898" class="Bound">b&#39;</a><a id="5900" class="Symbol">))</a> <a id="5903" class="Symbol">(</a><a id="5904" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5908" href="Ordinals.MultiplicationProperties.html#5908" class="Bound">p</a><a id="5909" class="Symbol">)</a> <a id="5911" class="Symbol">=</a> <a id="5913" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5917" href="Ordinals.MultiplicationProperties.html#5908" class="Bound">p</a>
  <a id="5921" href="Ordinals.MultiplicationProperties.html#5805" class="Function">g-order-preserving</a> <a id="5940" class="Symbol">(</a><a id="5941" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5945" class="Symbol">(</a><a id="5946" href="Ordinals.MultiplicationProperties.html#5946" class="Bound">a</a> <a id="5948" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5950" href="Ordinals.MultiplicationProperties.html#5950" class="Bound">b</a><a id="5951" class="Symbol">))</a> <a id="5954" class="Symbol">(</a><a id="5955" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5959" class="Symbol">(</a><a id="5960" href="Ordinals.MultiplicationProperties.html#5960" class="Bound">a&#39;</a> <a id="5963" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5965" class="DottedPattern Symbol">.</a><a id="5966" href="Ordinals.MultiplicationProperties.html#5950" class="DottedPattern Bound">b</a><a id="5967" class="Symbol">))</a> <a id="5970" class="Symbol">(</a><a id="5971" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5975" class="Symbol">(</a><a id="5976" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5981" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5983" href="Ordinals.MultiplicationProperties.html#5983" class="Bound">q</a><a id="5984" class="Symbol">))</a> <a id="5987" class="Symbol">=</a>
   <a id="5992" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5996" class="Symbol">(</a><a id="5997" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6002" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6004" href="Ordinals.MultiplicationProperties.html#5983" class="Bound">q</a><a id="6005" class="Symbol">)</a>
  <a id="6009" href="Ordinals.MultiplicationProperties.html#5805" class="Function">g-order-preserving</a> <a id="6028" class="Symbol">(</a><a id="6029" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6033" class="Symbol">(</a><a id="6034" href="Ordinals.MultiplicationProperties.html#6034" class="Bound">a</a> <a id="6036" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6038" href="Ordinals.MultiplicationProperties.html#6038" class="Bound">b</a><a id="6039" class="Symbol">))</a> <a id="6042" class="Symbol">(</a><a id="6043" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6047" class="Symbol">(</a><a id="6048" href="Ordinals.MultiplicationProperties.html#6048" class="Bound">a&#39;</a> <a id="6051" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6053" href="Ordinals.MultiplicationProperties.html#6053" class="Bound">c&#39;</a><a id="6055" class="Symbol">))</a> <a id="6058" href="Ordinals.MultiplicationProperties.html#6058" class="Bound">p</a> <a id="6060" class="Symbol">=</a> <a id="6062" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6066" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="6070" href="Ordinals.MultiplicationProperties.html#5805" class="Function">g-order-preserving</a> <a id="6089" class="Symbol">(</a><a id="6090" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6094" class="Symbol">(</a><a id="6095" href="Ordinals.MultiplicationProperties.html#6095" class="Bound">a</a> <a id="6097" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6099" href="Ordinals.MultiplicationProperties.html#6099" class="Bound">c</a><a id="6100" class="Symbol">))</a> <a id="6103" class="Symbol">(</a><a id="6104" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6108" href="Ordinals.MultiplicationProperties.html#6108" class="Bound">b&#39;</a><a id="6110" class="Symbol">)</a>        <a id="6119" href="Ordinals.MultiplicationProperties.html#6119" class="Bound">p</a>       <a id="6127" class="Symbol">=</a> <a id="6129" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6136" href="Ordinals.MultiplicationProperties.html#6119" class="Bound">p</a>
  <a id="6140" href="Ordinals.MultiplicationProperties.html#5805" class="Function">g-order-preserving</a> <a id="6159" class="Symbol">(</a><a id="6160" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6164" class="Symbol">(</a><a id="6165" href="Ordinals.MultiplicationProperties.html#6165" class="Bound">a</a> <a id="6167" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6169" href="Ordinals.MultiplicationProperties.html#6169" class="Bound">c</a><a id="6170" class="Symbol">))</a> <a id="6173" class="Symbol">(</a><a id="6174" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6178" class="Symbol">(</a><a id="6179" href="Ordinals.MultiplicationProperties.html#6179" class="Bound">a&#39;</a> <a id="6182" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6184" href="Ordinals.MultiplicationProperties.html#6184" class="Bound">c&#39;</a><a id="6186" class="Symbol">))</a> <a id="6189" class="Symbol">(</a><a id="6190" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6194" href="Ordinals.MultiplicationProperties.html#6194" class="Bound">p</a><a id="6195" class="Symbol">)</a> <a id="6197" class="Symbol">=</a> <a id="6199" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6203" href="Ordinals.MultiplicationProperties.html#6194" class="Bound">p</a>
  <a id="6207" href="Ordinals.MultiplicationProperties.html#5805" class="Function">g-order-preserving</a> <a id="6226" class="Symbol">(</a><a id="6227" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6231" class="Symbol">(</a><a id="6232" href="Ordinals.MultiplicationProperties.html#6232" class="Bound">a</a> <a id="6234" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6236" href="Ordinals.MultiplicationProperties.html#6236" class="Bound">c</a><a id="6237" class="Symbol">))</a> <a id="6240" class="Symbol">(</a><a id="6241" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6245" class="Symbol">(</a><a id="6246" href="Ordinals.MultiplicationProperties.html#6246" class="Bound">a&#39;</a> <a id="6249" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6251" href="Ordinals.MultiplicationProperties.html#6251" class="Bound">c&#39;</a><a id="6253" class="Symbol">))</a> <a id="6256" class="Symbol">(</a><a id="6257" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6261" class="Symbol">(</a><a id="6262" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6267" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6269" href="Ordinals.MultiplicationProperties.html#6269" class="Bound">q</a><a id="6270" class="Symbol">))</a> <a id="6273" class="Symbol">=</a>
   <a id="6278" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6282" class="Symbol">(</a><a id="6283" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6288" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6290" href="Ordinals.MultiplicationProperties.html#6269" class="Bound">q</a><a id="6291" class="Symbol">)</a>

<a id="6294" class="Markup">\end{code}</a><a id="6304" class="Background">

The following characterizes the initial segments of a product and is rather
useful when working with simulations between products.

</a><a id="6438" class="Markup">\begin{code}</a>

<a id="×ₒ-↓"></a><a id="6452" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="6457" class="Symbol">:</a> <a id="6459" class="Symbol">(</a><a id="6460" href="Ordinals.MultiplicationProperties.html#6460" class="Bound">α</a> <a id="6462" href="Ordinals.MultiplicationProperties.html#6462" class="Bound">β</a> <a id="6464" class="Symbol">:</a> <a id="6466" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6474" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6475" class="Symbol">)</a>
     <a id="6482" class="Symbol">→</a> <a id="6484" class="Symbol">{</a><a id="6485" href="Ordinals.MultiplicationProperties.html#6485" class="Bound">a</a> <a id="6487" class="Symbol">:</a> <a id="6489" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6491" href="Ordinals.MultiplicationProperties.html#6460" class="Bound">α</a> <a id="6493" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6494" class="Symbol">}</a> <a id="6496" class="Symbol">{</a><a id="6497" href="Ordinals.MultiplicationProperties.html#6497" class="Bound">b</a> <a id="6499" class="Symbol">:</a> <a id="6501" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6503" href="Ordinals.MultiplicationProperties.html#6462" class="Bound">β</a> <a id="6505" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6506" class="Symbol">}</a>
     <a id="6513" class="Symbol">→</a> <a id="6515" class="Symbol">(</a><a id="6516" href="Ordinals.MultiplicationProperties.html#6460" class="Bound">α</a> <a id="6518" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6521" href="Ordinals.MultiplicationProperties.html#6462" class="Bound">β</a><a id="6522" class="Symbol">)</a> <a id="6524" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6526" class="Symbol">(</a><a id="6527" href="Ordinals.MultiplicationProperties.html#6485" class="Bound">a</a> <a id="6529" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6531" href="Ordinals.MultiplicationProperties.html#6497" class="Bound">b</a><a id="6532" class="Symbol">)</a> <a id="6534" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6536" class="Symbol">(</a><a id="6537" href="Ordinals.MultiplicationProperties.html#6460" class="Bound">α</a> <a id="6539" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6542" class="Symbol">(</a><a id="6543" href="Ordinals.MultiplicationProperties.html#6462" class="Bound">β</a> <a id="6545" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6547" href="Ordinals.MultiplicationProperties.html#6497" class="Bound">b</a><a id="6548" class="Symbol">))</a> <a id="6551" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6554" class="Symbol">(</a><a id="6555" href="Ordinals.MultiplicationProperties.html#6460" class="Bound">α</a> <a id="6557" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6559" href="Ordinals.MultiplicationProperties.html#6485" class="Bound">a</a><a id="6560" class="Symbol">)</a>
<a id="6562" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="6567" href="Ordinals.MultiplicationProperties.html#6567" class="Bound">α</a> <a id="6569" href="Ordinals.MultiplicationProperties.html#6569" class="Bound">β</a> <a id="6571" class="Symbol">{</a><a id="6572" href="Ordinals.MultiplicationProperties.html#6572" class="Bound">a</a><a id="6573" class="Symbol">}</a> <a id="6575" class="Symbol">{</a><a id="6576" href="Ordinals.MultiplicationProperties.html#6576" class="Bound">b</a><a id="6577" class="Symbol">}</a> <a id="6579" class="Symbol">=</a> <a id="6581" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="6589" class="Symbol">(</a><a id="6590" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a> <a id="6593" class="Symbol">_)</a> <a id="6596" href="Ordinals.MultiplicationProperties.html#753" class="Function">fe&#39;</a> <a id="6600" class="Symbol">_</a> <a id="6602" class="Symbol">_</a> <a id="6604" class="Symbol">(</a><a id="6605" href="Ordinals.MultiplicationProperties.html#6715" class="Function">f</a> <a id="6607" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6609" href="Ordinals.MultiplicationProperties.html#7008" class="Function">f-order-preserving</a> <a id="6628" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                           <a id="6673" href="Ordinals.MultiplicationProperties.html#7974" class="Function">f-is-equiv</a> <a id="6684" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6686" href="Ordinals.MultiplicationProperties.html#8214" class="Function">g-order-preserving</a><a id="6704" class="Symbol">)</a>
 <a id="6707" class="Keyword">where</a>
  <a id="6715" href="Ordinals.MultiplicationProperties.html#6715" class="Function">f</a> <a id="6717" class="Symbol">:</a> <a id="6719" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6721" class="Symbol">(</a><a id="6722" href="Ordinals.MultiplicationProperties.html#6567" class="Bound">α</a> <a id="6724" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6727" href="Ordinals.MultiplicationProperties.html#6569" class="Bound">β</a><a id="6728" class="Symbol">)</a> <a id="6730" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6732" class="Symbol">(</a><a id="6733" href="Ordinals.MultiplicationProperties.html#6572" class="Bound">a</a> <a id="6735" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6737" href="Ordinals.MultiplicationProperties.html#6576" class="Bound">b</a><a id="6738" class="Symbol">)</a> <a id="6740" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="6742" class="Symbol">→</a> <a id="6744" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6746" class="Symbol">(</a><a id="6747" href="Ordinals.MultiplicationProperties.html#6567" class="Bound">α</a> <a id="6749" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6752" class="Symbol">(</a><a id="6753" href="Ordinals.MultiplicationProperties.html#6569" class="Bound">β</a> <a id="6755" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6757" href="Ordinals.MultiplicationProperties.html#6576" class="Bound">b</a><a id="6758" class="Symbol">))</a> <a id="6761" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6764" class="Symbol">(</a><a id="6765" href="Ordinals.MultiplicationProperties.html#6567" class="Bound">α</a> <a id="6767" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6769" href="Ordinals.MultiplicationProperties.html#6572" class="Bound">a</a><a id="6770" class="Symbol">)</a> <a id="6772" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="6776" href="Ordinals.MultiplicationProperties.html#6715" class="Function">f</a> <a id="6778" class="Symbol">((</a><a id="6780" href="Ordinals.MultiplicationProperties.html#6780" class="Bound">x</a> <a id="6782" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6784" href="Ordinals.MultiplicationProperties.html#6784" class="Bound">y</a><a id="6785" class="Symbol">)</a> <a id="6787" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6789" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6793" href="Ordinals.MultiplicationProperties.html#6793" class="Bound">p</a><a id="6794" class="Symbol">)</a> <a id="6796" class="Symbol">=</a> <a id="6798" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Ordinals.MultiplicationProperties.html#6780" class="Bound">x</a> <a id="6805" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6807" class="Symbol">(</a><a id="6808" href="Ordinals.MultiplicationProperties.html#6784" class="Bound">y</a> <a id="6810" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6812" href="Ordinals.MultiplicationProperties.html#6793" class="Bound">p</a><a id="6813" class="Symbol">))</a>
  <a id="6818" href="Ordinals.MultiplicationProperties.html#6715" class="Function">f</a> <a id="6820" class="Symbol">((</a><a id="6822" href="Ordinals.MultiplicationProperties.html#6822" class="Bound">x</a> <a id="6824" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6826" href="Ordinals.MultiplicationProperties.html#6826" class="Bound">y</a><a id="6827" class="Symbol">)</a> <a id="6829" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6831" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6835" class="Symbol">(</a><a id="6836" href="Ordinals.MultiplicationProperties.html#6836" class="Bound">r</a> <a id="6838" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6840" href="Ordinals.MultiplicationProperties.html#6840" class="Bound">q</a><a id="6841" class="Symbol">))</a> <a id="6844" class="Symbol">=</a> <a id="6846" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6850" class="Symbol">(</a><a id="6851" href="Ordinals.MultiplicationProperties.html#6822" class="Bound">x</a> <a id="6853" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6855" href="Ordinals.MultiplicationProperties.html#6840" class="Bound">q</a><a id="6856" class="Symbol">)</a>

  <a id="6861" href="Ordinals.MultiplicationProperties.html#6861" class="Function">g</a> <a id="6863" class="Symbol">:</a> <a id="6865" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6867" class="Symbol">(</a><a id="6868" href="Ordinals.MultiplicationProperties.html#6567" class="Bound">α</a> <a id="6870" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6873" class="Symbol">(</a><a id="6874" href="Ordinals.MultiplicationProperties.html#6569" class="Bound">β</a> <a id="6876" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6878" href="Ordinals.MultiplicationProperties.html#6576" class="Bound">b</a><a id="6879" class="Symbol">))</a> <a id="6882" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6885" class="Symbol">(</a><a id="6886" href="Ordinals.MultiplicationProperties.html#6567" class="Bound">α</a> <a id="6888" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6890" href="Ordinals.MultiplicationProperties.html#6572" class="Bound">a</a><a id="6891" class="Symbol">)</a> <a id="6893" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="6895" class="Symbol">→</a> <a id="6897" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6899" class="Symbol">(</a><a id="6900" href="Ordinals.MultiplicationProperties.html#6567" class="Bound">α</a> <a id="6902" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="6905" href="Ordinals.MultiplicationProperties.html#6569" class="Bound">β</a><a id="6906" class="Symbol">)</a> <a id="6908" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6910" class="Symbol">(</a><a id="6911" href="Ordinals.MultiplicationProperties.html#6572" class="Bound">a</a> <a id="6913" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6915" href="Ordinals.MultiplicationProperties.html#6576" class="Bound">b</a><a id="6916" class="Symbol">)</a> <a id="6918" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="6922" href="Ordinals.MultiplicationProperties.html#6861" class="Function">g</a> <a id="6924" class="Symbol">(</a><a id="6925" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6929" class="Symbol">(</a><a id="6930" href="Ordinals.MultiplicationProperties.html#6930" class="Bound">x</a> <a id="6932" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6934" href="Ordinals.MultiplicationProperties.html#6934" class="Bound">y</a> <a id="6936" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6938" href="Ordinals.MultiplicationProperties.html#6938" class="Bound">p</a><a id="6939" class="Symbol">))</a> <a id="6942" class="Symbol">=</a> <a id="6944" class="Symbol">(</a><a id="6945" href="Ordinals.MultiplicationProperties.html#6930" class="Bound">x</a> <a id="6947" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6949" href="Ordinals.MultiplicationProperties.html#6934" class="Bound">y</a><a id="6950" class="Symbol">)</a> <a id="6952" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6954" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6958" href="Ordinals.MultiplicationProperties.html#6938" class="Bound">p</a>
  <a id="6962" href="Ordinals.MultiplicationProperties.html#6861" class="Function">g</a> <a id="6964" class="Symbol">(</a><a id="6965" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6969" class="Symbol">(</a><a id="6970" href="Ordinals.MultiplicationProperties.html#6970" class="Bound">x</a> <a id="6972" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6974" href="Ordinals.MultiplicationProperties.html#6974" class="Bound">q</a><a id="6975" class="Symbol">))</a> <a id="6978" class="Symbol">=</a> <a id="6980" class="Symbol">(</a><a id="6981" href="Ordinals.MultiplicationProperties.html#6970" class="Bound">x</a> <a id="6983" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6985" href="Ordinals.MultiplicationProperties.html#6576" class="Bound">b</a><a id="6986" class="Symbol">)</a> <a id="6988" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6990" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6994" class="Symbol">(</a><a id="6995" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7000" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7002" href="Ordinals.MultiplicationProperties.html#6974" class="Bound">q</a><a id="7003" class="Symbol">)</a>

  <a id="7008" href="Ordinals.MultiplicationProperties.html#7008" class="Function">f-order-preserving</a> <a id="7027" class="Symbol">:</a> <a id="7029" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="7049" class="Symbol">_</a> <a id="7051" class="Symbol">_</a> <a id="7053" href="Ordinals.MultiplicationProperties.html#6715" class="Function">f</a>
  <a id="7057" href="Ordinals.MultiplicationProperties.html#7008" class="Function">f-order-preserving</a> <a id="7076" class="Symbol">((</a><a id="7078" href="Ordinals.MultiplicationProperties.html#7078" class="Bound">x</a> <a id="7080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7082" href="Ordinals.MultiplicationProperties.html#7082" class="Bound">y</a><a id="7083" class="Symbol">)</a> <a id="7085" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7087" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7091" href="Ordinals.MultiplicationProperties.html#7091" class="Bound">p</a><a id="7092" class="Symbol">)</a> <a id="7094" class="Symbol">((</a><a id="7096" href="Ordinals.MultiplicationProperties.html#7096" class="Bound">x&#39;</a> <a id="7099" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7101" href="Ordinals.MultiplicationProperties.html#7101" class="Bound">y&#39;</a><a id="7103" class="Symbol">)</a> <a id="7105" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7107" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7111" href="Ordinals.MultiplicationProperties.html#7111" class="Bound">p&#39;</a><a id="7113" class="Symbol">)</a> <a id="7115" class="Symbol">(</a><a id="7116" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7120" href="Ordinals.MultiplicationProperties.html#7120" class="Bound">l</a><a id="7121" class="Symbol">)</a> <a id="7123" class="Symbol">=</a> <a id="7125" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7129" href="Ordinals.MultiplicationProperties.html#7120" class="Bound">l</a>
  <a id="7133" href="Ordinals.MultiplicationProperties.html#7008" class="Function">f-order-preserving</a> <a id="7152" class="Symbol">((</a><a id="7154" href="Ordinals.MultiplicationProperties.html#7154" class="Bound">x</a> <a id="7156" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7158" href="Ordinals.MultiplicationProperties.html#7158" class="Bound">y</a><a id="7159" class="Symbol">)</a> <a id="7161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7163" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7167" href="Ordinals.MultiplicationProperties.html#7167" class="Bound">p</a><a id="7168" class="Symbol">)</a> <a id="7170" class="Symbol">((</a><a id="7172" href="Ordinals.MultiplicationProperties.html#7172" class="Bound">x&#39;</a> <a id="7175" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7177" class="Symbol">_)</a>  <a id="7181" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7183" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7187" href="Ordinals.MultiplicationProperties.html#7187" class="Bound">p&#39;</a><a id="7189" class="Symbol">)</a> <a id="7191" class="Symbol">(</a><a id="7192" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7196" class="Symbol">(</a><a id="7197" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7202" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7204" href="Ordinals.MultiplicationProperties.html#7204" class="Bound">l</a><a id="7205" class="Symbol">))</a> <a id="7208" class="Symbol">=</a>
   <a id="7213" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7217" class="Symbol">((</a><a id="7219" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7222" class="Symbol">(</a><a id="7223" href="Ordinals.MultiplicationProperties.html#7158" class="Bound">y</a> <a id="7225" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,_</a><a id="7227" class="Symbol">)</a> <a id="7229" class="Symbol">(</a><a id="7230" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="7246" href="Ordinals.MultiplicationProperties.html#6569" class="Bound">β</a> <a id="7248" class="Symbol">_</a> <a id="7250" class="Symbol">_</a> <a id="7252" href="Ordinals.MultiplicationProperties.html#7167" class="Bound">p</a> <a id="7254" href="Ordinals.MultiplicationProperties.html#7187" class="Bound">p&#39;</a><a id="7256" class="Symbol">))</a> <a id="7259" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7261" href="Ordinals.MultiplicationProperties.html#7204" class="Bound">l</a><a id="7262" class="Symbol">)</a>
  <a id="7266" href="Ordinals.MultiplicationProperties.html#7008" class="Function">f-order-preserving</a> <a id="7285" class="Symbol">((</a><a id="7287" href="Ordinals.MultiplicationProperties.html#7287" class="Bound">x</a> <a id="7289" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7291" href="Ordinals.MultiplicationProperties.html#7291" class="Bound">y</a><a id="7292" class="Symbol">)</a> <a id="7294" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7296" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7300" href="Ordinals.MultiplicationProperties.html#7300" class="Bound">p</a><a id="7301" class="Symbol">)</a> <a id="7303" class="Symbol">((</a><a id="7305" href="Ordinals.MultiplicationProperties.html#7305" class="Bound">x&#39;</a> <a id="7308" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7310" href="Ordinals.MultiplicationProperties.html#7310" class="Bound">y&#39;</a><a id="7312" class="Symbol">)</a> <a id="7314" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7316" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7320" class="Symbol">(</a><a id="7321" href="Ordinals.MultiplicationProperties.html#7321" class="Bound">r&#39;</a> <a id="7324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7326" href="Ordinals.MultiplicationProperties.html#7326" class="Bound">q&#39;</a><a id="7328" class="Symbol">))</a> <a id="7331" href="Ordinals.MultiplicationProperties.html#7331" class="Bound">l</a> <a id="7333" class="Symbol">=</a> <a id="7335" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="7339" href="Ordinals.MultiplicationProperties.html#7008" class="Function">f-order-preserving</a> <a id="7358" class="Symbol">((</a><a id="7360" href="Ordinals.MultiplicationProperties.html#7360" class="Bound">x</a> <a id="7362" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7364" href="Ordinals.MultiplicationProperties.html#7364" class="Bound">y</a><a id="7365" class="Symbol">)</a> <a id="7367" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7369" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7373" class="Symbol">(</a><a id="7374" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7379" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7381" href="Ordinals.MultiplicationProperties.html#7381" class="Bound">q</a><a id="7382" class="Symbol">))</a> <a id="7385" class="Symbol">((</a><a id="7387" href="Ordinals.MultiplicationProperties.html#7387" class="Bound">x&#39;</a> <a id="7390" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7392" href="Ordinals.MultiplicationProperties.html#7392" class="Bound">y&#39;</a><a id="7394" class="Symbol">)</a> <a id="7396" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7398" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7402" href="Ordinals.MultiplicationProperties.html#7402" class="Bound">p&#39;</a><a id="7404" class="Symbol">)</a> <a id="7406" class="Symbol">(</a><a id="7407" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7411" href="Ordinals.MultiplicationProperties.html#7411" class="Bound">l</a><a id="7412" class="Symbol">)</a> <a id="7414" class="Symbol">=</a>
   <a id="7419" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7426" class="Symbol">(</a><a id="7427" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="7434" href="Ordinals.MultiplicationProperties.html#6569" class="Bound">β</a> <a id="7436" href="Ordinals.MultiplicationProperties.html#7364" class="Bound">y</a> <a id="7438" class="Symbol">(</a><a id="7439" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="7452" href="Ordinals.MultiplicationProperties.html#6569" class="Bound">β</a> <a id="7454" class="Symbol">_</a> <a id="7456" class="Symbol">_</a> <a id="7458" class="Symbol">_</a> <a id="7460" href="Ordinals.MultiplicationProperties.html#7411" class="Bound">l</a> <a id="7462" href="Ordinals.MultiplicationProperties.html#7402" class="Bound">p&#39;</a><a id="7464" class="Symbol">))</a>
  <a id="7469" href="Ordinals.MultiplicationProperties.html#7008" class="Function">f-order-preserving</a> <a id="7488" class="Symbol">((</a><a id="7490" href="Ordinals.MultiplicationProperties.html#7490" class="Bound">x</a> <a id="7492" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7494" href="Ordinals.MultiplicationProperties.html#7494" class="Bound">y</a><a id="7495" class="Symbol">)</a> <a id="7497" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7499" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7503" class="Symbol">(</a><a id="7504" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7509" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7511" href="Ordinals.MultiplicationProperties.html#7511" class="Bound">q</a><a id="7512" class="Symbol">))</a>
                     <a id="7536" class="Symbol">((</a><a id="7538" href="Ordinals.MultiplicationProperties.html#7538" class="Bound">x&#39;</a> <a id="7541" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7543" class="Symbol">_)</a>  <a id="7547" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7549" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7553" href="Ordinals.MultiplicationProperties.html#7553" class="Bound">p&#39;</a><a id="7555" class="Symbol">)</a> <a id="7557" class="Symbol">(</a><a id="7558" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7562" class="Symbol">(</a><a id="7563" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7568" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7570" href="Ordinals.MultiplicationProperties.html#7570" class="Bound">l</a><a id="7571" class="Symbol">))</a> <a id="7574" class="Symbol">=</a> <a id="7576" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>
                                                              <a id="7645" class="Symbol">(</a><a id="7646" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="7653" href="Ordinals.MultiplicationProperties.html#6569" class="Bound">β</a> <a id="7655" href="Ordinals.MultiplicationProperties.html#7494" class="Bound">y</a> <a id="7657" href="Ordinals.MultiplicationProperties.html#7553" class="Bound">p&#39;</a><a id="7659" class="Symbol">)</a>
  <a id="7663" href="Ordinals.MultiplicationProperties.html#7008" class="Function">f-order-preserving</a> <a id="7682" class="Symbol">((</a><a id="7684" href="Ordinals.MultiplicationProperties.html#7684" class="Bound">x</a> <a id="7686" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7688" href="Ordinals.MultiplicationProperties.html#7688" class="Bound">y</a><a id="7689" class="Symbol">)</a> <a id="7691" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7693" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7697" class="Symbol">(</a><a id="7698" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7703" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7705" href="Ordinals.MultiplicationProperties.html#7705" class="Bound">q</a><a id="7706" class="Symbol">))</a>
                     <a id="7730" class="Symbol">((</a><a id="7732" href="Ordinals.MultiplicationProperties.html#7732" class="Bound">x&#39;</a> <a id="7735" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7737" class="Symbol">_)</a>  <a id="7741" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7743" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7747" class="Symbol">(</a><a id="7748" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7753" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7755" href="Ordinals.MultiplicationProperties.html#7755" class="Bound">q&#39;</a><a id="7757" class="Symbol">))</a> <a id="7760" class="Symbol">(</a><a id="7761" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7765" href="Ordinals.MultiplicationProperties.html#7765" class="Bound">l</a><a id="7766" class="Symbol">)</a> <a id="7768" class="Symbol">=</a> <a id="7770" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>
                                                              <a id="7839" class="Symbol">(</a><a id="7840" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="7847" href="Ordinals.MultiplicationProperties.html#6569" class="Bound">β</a> <a id="7849" href="Ordinals.MultiplicationProperties.html#7688" class="Bound">y</a> <a id="7851" href="Ordinals.MultiplicationProperties.html#7765" class="Bound">l</a><a id="7852" class="Symbol">)</a>
  <a id="7856" href="Ordinals.MultiplicationProperties.html#7008" class="Function">f-order-preserving</a> <a id="7875" class="Symbol">((</a><a id="7877" href="Ordinals.MultiplicationProperties.html#7877" class="Bound">x</a> <a id="7879" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7881" href="Ordinals.MultiplicationProperties.html#7881" class="Bound">y</a><a id="7882" class="Symbol">)</a> <a id="7884" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7886" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7890" class="Symbol">(</a><a id="7891" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7896" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7898" href="Ordinals.MultiplicationProperties.html#7898" class="Bound">q</a><a id="7899" class="Symbol">))</a>
                     <a id="7923" class="Symbol">((</a><a id="7925" href="Ordinals.MultiplicationProperties.html#7925" class="Bound">x&#39;</a> <a id="7928" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7930" class="Symbol">_)</a>  <a id="7934" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7936" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7940" class="Symbol">(</a><a id="7941" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7946" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7948" href="Ordinals.MultiplicationProperties.html#7948" class="Bound">q&#39;</a><a id="7950" class="Symbol">))</a> <a id="7953" class="Symbol">(</a><a id="7954" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7958" class="Symbol">(_</a> <a id="7961" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7963" href="Ordinals.MultiplicationProperties.html#7963" class="Bound">l</a><a id="7964" class="Symbol">))</a> <a id="7967" class="Symbol">=</a> <a id="7969" href="Ordinals.MultiplicationProperties.html#7963" class="Bound">l</a>

  <a id="7974" href="Ordinals.MultiplicationProperties.html#7974" class="Function">f-is-equiv</a> <a id="7985" class="Symbol">:</a> <a id="7987" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="7996" href="Ordinals.MultiplicationProperties.html#6715" class="Function">f</a>
  <a id="8000" href="Ordinals.MultiplicationProperties.html#7974" class="Function">f-is-equiv</a> <a id="8011" class="Symbol">=</a> <a id="8013" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="8030" href="Ordinals.MultiplicationProperties.html#6715" class="Function">f</a> <a id="8032" class="Symbol">(</a><a id="8033" href="Ordinals.MultiplicationProperties.html#6861" class="Function">g</a> <a id="8035" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8037" href="Ordinals.MultiplicationProperties.html#8057" class="Function">η</a> <a id="8039" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8041" href="Ordinals.MultiplicationProperties.html#8148" class="Function">ε</a><a id="8042" class="Symbol">)</a>
   <a id="8047" class="Keyword">where</a>
    <a id="8057" href="Ordinals.MultiplicationProperties.html#8057" class="Function">η</a> <a id="8059" class="Symbol">:</a> <a id="8061" href="Ordinals.MultiplicationProperties.html#6861" class="Function">g</a> <a id="8063" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8065" href="Ordinals.MultiplicationProperties.html#6715" class="Function">f</a> <a id="8067" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="8069" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="8076" href="Ordinals.MultiplicationProperties.html#8057" class="Function">η</a> <a id="8078" class="Symbol">((</a><a id="8080" href="Ordinals.MultiplicationProperties.html#8080" class="Bound">x</a> <a id="8082" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8084" href="Ordinals.MultiplicationProperties.html#8084" class="Bound">y</a><a id="8085" class="Symbol">)</a> <a id="8087" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8089" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8093" href="Ordinals.MultiplicationProperties.html#8093" class="Bound">p</a><a id="8094" class="Symbol">)</a> <a id="8096" class="Symbol">=</a> <a id="8098" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="8107" href="Ordinals.MultiplicationProperties.html#8057" class="Function">η</a> <a id="8109" class="Symbol">((</a><a id="8111" href="Ordinals.MultiplicationProperties.html#8111" class="Bound">x</a> <a id="8113" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8115" href="Ordinals.MultiplicationProperties.html#8115" class="Bound">y</a><a id="8116" class="Symbol">)</a> <a id="8118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8120" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8124" class="Symbol">(</a><a id="8125" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8130" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8132" href="Ordinals.MultiplicationProperties.html#8132" class="Bound">q</a><a id="8133" class="Symbol">))</a> <a id="8136" class="Symbol">=</a> <a id="8138" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="8148" href="Ordinals.MultiplicationProperties.html#8148" class="Function">ε</a> <a id="8150" class="Symbol">:</a> <a id="8152" href="Ordinals.MultiplicationProperties.html#6715" class="Function">f</a> <a id="8154" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8156" href="Ordinals.MultiplicationProperties.html#6861" class="Function">g</a> <a id="8158" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="8160" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="8167" href="Ordinals.MultiplicationProperties.html#8148" class="Function">ε</a> <a id="8169" class="Symbol">(</a><a id="8170" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8174" class="Symbol">(</a><a id="8175" href="Ordinals.MultiplicationProperties.html#8175" class="Bound">x</a> <a id="8177" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8179" href="Ordinals.MultiplicationProperties.html#8179" class="Bound">y</a><a id="8180" class="Symbol">))</a> <a id="8183" class="Symbol">=</a> <a id="8185" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="8194" href="Ordinals.MultiplicationProperties.html#8148" class="Function">ε</a> <a id="8196" class="Symbol">(</a><a id="8197" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8201" href="Ordinals.MultiplicationProperties.html#8201" class="Bound">x</a><a id="8202" class="Symbol">)</a> <a id="8204" class="Symbol">=</a> <a id="8206" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="8214" href="Ordinals.MultiplicationProperties.html#8214" class="Function">g-order-preserving</a> <a id="8233" class="Symbol">:</a> <a id="8235" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="8255" class="Symbol">_</a> <a id="8257" class="Symbol">_</a> <a id="8259" href="Ordinals.MultiplicationProperties.html#6861" class="Function">g</a>
  <a id="8263" href="Ordinals.MultiplicationProperties.html#8214" class="Function">g-order-preserving</a> <a id="8282" class="Symbol">(</a><a id="8283" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8287" class="Symbol">(</a><a id="8288" href="Ordinals.MultiplicationProperties.html#8288" class="Bound">x</a> <a id="8290" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8292" href="Ordinals.MultiplicationProperties.html#8292" class="Bound">y</a> <a id="8294" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8296" href="Ordinals.MultiplicationProperties.html#8296" class="Bound">p</a><a id="8297" class="Symbol">))</a> <a id="8300" class="Symbol">(</a><a id="8301" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8305" class="Symbol">(</a><a id="8306" href="Ordinals.MultiplicationProperties.html#8306" class="Bound">x&#39;</a> <a id="8309" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8311" href="Ordinals.MultiplicationProperties.html#8311" class="Bound">y&#39;</a> <a id="8314" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8316" href="Ordinals.MultiplicationProperties.html#8316" class="Bound">p&#39;</a><a id="8318" class="Symbol">))</a> <a id="8321" class="Symbol">(</a><a id="8322" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8326" href="Ordinals.MultiplicationProperties.html#8326" class="Bound">l</a><a id="8327" class="Symbol">)</a> <a id="8329" class="Symbol">=</a> <a id="8331" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8335" href="Ordinals.MultiplicationProperties.html#8326" class="Bound">l</a>
  <a id="8339" href="Ordinals.MultiplicationProperties.html#8214" class="Function">g-order-preserving</a> <a id="8358" class="Symbol">(</a><a id="8359" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8363" class="Symbol">(</a><a id="8364" href="Ordinals.MultiplicationProperties.html#8364" class="Bound">x</a> <a id="8366" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8368" href="Ordinals.MultiplicationProperties.html#8368" class="Bound">y</a> <a id="8370" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8372" href="Ordinals.MultiplicationProperties.html#8372" class="Bound">p</a><a id="8373" class="Symbol">))</a> <a id="8376" class="Symbol">(</a><a id="8377" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8381" class="Symbol">(</a><a id="8382" href="Ordinals.MultiplicationProperties.html#8382" class="Bound">x&#39;</a> <a id="8385" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8387" href="Ordinals.MultiplicationProperties.html#8387" class="Bound">y&#39;</a> <a id="8390" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8392" href="Ordinals.MultiplicationProperties.html#8392" class="Bound">p&#39;</a><a id="8394" class="Symbol">))</a> <a id="8397" class="Symbol">(</a><a id="8398" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8402" class="Symbol">(</a><a id="8403" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8408" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8410" href="Ordinals.MultiplicationProperties.html#8410" class="Bound">l</a><a id="8411" class="Symbol">))</a> <a id="8414" class="Symbol">=</a>
   <a id="8419" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8423" class="Symbol">(</a><a id="8424" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8429" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8431" href="Ordinals.MultiplicationProperties.html#8410" class="Bound">l</a><a id="8432" class="Symbol">)</a>
  <a id="8436" href="Ordinals.MultiplicationProperties.html#8214" class="Function">g-order-preserving</a> <a id="8455" class="Symbol">(</a><a id="8456" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8460" class="Symbol">(</a><a id="8461" href="Ordinals.MultiplicationProperties.html#8461" class="Bound">x</a> <a id="8463" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8465" href="Ordinals.MultiplicationProperties.html#8465" class="Bound">y</a> <a id="8467" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8469" href="Ordinals.MultiplicationProperties.html#8469" class="Bound">p</a><a id="8470" class="Symbol">))</a> <a id="8473" class="Symbol">(</a><a id="8474" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8478" class="Symbol">(</a><a id="8479" href="Ordinals.MultiplicationProperties.html#8479" class="Bound">x&#39;</a> <a id="8482" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8484" href="Ordinals.MultiplicationProperties.html#8484" class="Bound">q&#39;</a><a id="8486" class="Symbol">))</a> <a id="8489" class="Symbol">_</a> <a id="8491" class="Symbol">=</a> <a id="8493" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8497" href="Ordinals.MultiplicationProperties.html#8469" class="Bound">p</a>
  <a id="8501" href="Ordinals.MultiplicationProperties.html#8214" class="Function">g-order-preserving</a> <a id="8520" class="Symbol">(</a><a id="8521" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8525" class="Symbol">(</a><a id="8526" href="Ordinals.MultiplicationProperties.html#8526" class="Bound">x</a> <a id="8528" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8530" href="Ordinals.MultiplicationProperties.html#8530" class="Bound">q</a><a id="8531" class="Symbol">))</a>     <a id="8538" class="Symbol">(</a><a id="8539" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8543" href="Ordinals.MultiplicationProperties.html#8543" class="Bound">y&#39;</a><a id="8545" class="Symbol">)</a>        <a id="8554" href="Ordinals.MultiplicationProperties.html#8554" class="Bound">l</a> <a id="8556" class="Symbol">=</a> <a id="8558" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8565" href="Ordinals.MultiplicationProperties.html#8554" class="Bound">l</a>
  <a id="8569" href="Ordinals.MultiplicationProperties.html#8214" class="Function">g-order-preserving</a> <a id="8588" class="Symbol">(</a><a id="8589" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8593" class="Symbol">(</a><a id="8594" href="Ordinals.MultiplicationProperties.html#8594" class="Bound">x</a> <a id="8596" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8598" href="Ordinals.MultiplicationProperties.html#8598" class="Bound">q</a><a id="8599" class="Symbol">))</a>     <a id="8606" class="Symbol">(</a><a id="8607" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8611" class="Symbol">(</a><a id="8612" href="Ordinals.MultiplicationProperties.html#8612" class="Bound">x&#39;</a> <a id="8615" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8617" href="Ordinals.MultiplicationProperties.html#8617" class="Bound">q&#39;</a><a id="8619" class="Symbol">))</a> <a id="8622" href="Ordinals.MultiplicationProperties.html#8622" class="Bound">l</a> <a id="8624" class="Symbol">=</a> <a id="8626" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8630" class="Symbol">(</a><a id="8631" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8636" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8638" href="Ordinals.MultiplicationProperties.html#8622" class="Bound">l</a><a id="8639" class="Symbol">)</a>

<a id="8642" class="Markup">\end{code}</a><a id="8652" class="Background">

We now prove several useful facts about (bounded) simulations between products.

</a><a id="8735" class="Markup">\begin{code}</a>

<a id="×ₒ-increasing-on-right"></a><a id="8749" href="Ordinals.MultiplicationProperties.html#8749" class="Function">×ₒ-increasing-on-right</a> <a id="8772" class="Symbol">:</a> <a id="8774" class="Symbol">(</a><a id="8775" href="Ordinals.MultiplicationProperties.html#8775" class="Bound">α</a> <a id="8777" href="Ordinals.MultiplicationProperties.html#8777" class="Bound">β</a> <a id="8779" href="Ordinals.MultiplicationProperties.html#8779" class="Bound">γ</a> <a id="8781" class="Symbol">:</a> <a id="8783" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8791" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8792" class="Symbol">)</a>
                       <a id="8817" class="Symbol">→</a> <a id="8819" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="8822" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="8824" href="Ordinals.MultiplicationProperties.html#8775" class="Bound">α</a>
                       <a id="8849" class="Symbol">→</a> <a id="8851" href="Ordinals.MultiplicationProperties.html#8777" class="Bound">β</a> <a id="8853" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="8855" href="Ordinals.MultiplicationProperties.html#8779" class="Bound">γ</a>
                       <a id="8880" class="Symbol">→</a> <a id="8882" class="Symbol">(</a><a id="8883" href="Ordinals.MultiplicationProperties.html#8775" class="Bound">α</a> <a id="8885" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="8888" href="Ordinals.MultiplicationProperties.html#8777" class="Bound">β</a><a id="8889" class="Symbol">)</a> <a id="8891" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="8893" class="Symbol">(</a><a id="8894" href="Ordinals.MultiplicationProperties.html#8775" class="Bound">α</a> <a id="8896" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="8899" href="Ordinals.MultiplicationProperties.html#8779" class="Bound">γ</a><a id="8900" class="Symbol">)</a>
<a id="8902" href="Ordinals.MultiplicationProperties.html#8749" class="Function">×ₒ-increasing-on-right</a> <a id="8925" href="Ordinals.MultiplicationProperties.html#8925" class="Bound">α</a> <a id="8927" href="Ordinals.MultiplicationProperties.html#8927" class="Bound">β</a> <a id="8929" href="Ordinals.MultiplicationProperties.html#8929" class="Bound">γ</a> <a id="8931" class="Symbol">(</a><a id="8932" href="Ordinals.MultiplicationProperties.html#8932" class="Bound">a</a> <a id="8934" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8936" href="Ordinals.MultiplicationProperties.html#8936" class="Bound">p</a><a id="8937" class="Symbol">)</a> <a id="8939" class="Symbol">(</a><a id="8940" href="Ordinals.MultiplicationProperties.html#8940" class="Bound">c</a> <a id="8942" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8944" href="Ordinals.MultiplicationProperties.html#8944" class="Bound">q</a><a id="8945" class="Symbol">)</a> <a id="8947" class="Symbol">=</a> <a id="8949" class="Symbol">(</a><a id="8950" href="Ordinals.MultiplicationProperties.html#8932" class="Bound">a</a> <a id="8952" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8954" href="Ordinals.MultiplicationProperties.html#8940" class="Bound">c</a><a id="8955" class="Symbol">)</a> <a id="8957" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8959" href="Ordinals.MultiplicationProperties.html#8970" class="Function">I</a>
 <a id="8962" class="Keyword">where</a>
  <a id="8970" href="Ordinals.MultiplicationProperties.html#8970" class="Function">I</a> <a id="8972" class="Symbol">=</a> <a id="8974" href="Ordinals.MultiplicationProperties.html#8925" class="Bound">α</a> <a id="8976" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="8979" href="Ordinals.MultiplicationProperties.html#8927" class="Bound">β</a>                    <a id="9000" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9003" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="9020" class="Symbol">(</a><a id="9021" href="Ordinals.MultiplicationProperties.html#8925" class="Bound">α</a> <a id="9023" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9026" href="Ordinals.MultiplicationProperties.html#8927" class="Bound">β</a><a id="9027" class="Symbol">)</a> <a id="9029" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="9032" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="9040" class="Symbol">(</a><a id="9041" href="Ordinals.MultiplicationProperties.html#8925" class="Bound">α</a> <a id="9043" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9046" href="Ordinals.MultiplicationProperties.html#8927" class="Bound">β</a><a id="9047" class="Symbol">)</a> <a id="9049" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9052" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>            <a id="9066" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9069" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="9073" class="Symbol">(λ</a> <a id="9076" href="Ordinals.MultiplicationProperties.html#9076" class="Bound">-₁</a> <a id="9079" href="Ordinals.MultiplicationProperties.html#9079" class="Bound">-₂</a> <a id="9082" class="Symbol">→</a> <a id="9084" class="Symbol">(</a><a id="9085" href="Ordinals.MultiplicationProperties.html#8925" class="Bound">α</a> <a id="9087" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9090" href="Ordinals.MultiplicationProperties.html#9076" class="Bound">-₁</a><a id="9092" class="Symbol">)</a> <a id="9094" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9097" href="Ordinals.MultiplicationProperties.html#9079" class="Bound">-₂</a><a id="9099" class="Symbol">)</a> <a id="9101" href="Ordinals.MultiplicationProperties.html#8944" class="Bound">q</a> <a id="9103" href="Ordinals.MultiplicationProperties.html#8936" class="Bound">p</a> <a id="9105" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="9113" class="Symbol">(</a><a id="9114" href="Ordinals.MultiplicationProperties.html#8925" class="Bound">α</a> <a id="9116" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9119" class="Symbol">(</a><a id="9120" href="Ordinals.MultiplicationProperties.html#8929" class="Bound">γ</a> <a id="9122" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9124" href="Ordinals.MultiplicationProperties.html#8940" class="Bound">c</a><a id="9125" class="Symbol">))</a> <a id="9128" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9131" class="Symbol">(</a><a id="9132" href="Ordinals.MultiplicationProperties.html#8925" class="Bound">α</a> <a id="9134" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9136" href="Ordinals.MultiplicationProperties.html#8932" class="Bound">a</a><a id="9137" class="Symbol">)</a> <a id="9139" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9142" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="9147" href="Ordinals.MultiplicationProperties.html#8925" class="Bound">α</a> <a id="9149" href="Ordinals.MultiplicationProperties.html#8929" class="Bound">γ</a> <a id="9151" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="9154" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="9162" class="Symbol">(</a><a id="9163" href="Ordinals.MultiplicationProperties.html#8925" class="Bound">α</a> <a id="9165" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9168" href="Ordinals.MultiplicationProperties.html#8929" class="Bound">γ</a><a id="9169" class="Symbol">)</a> <a id="9171" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9173" class="Symbol">(</a><a id="9174" href="Ordinals.MultiplicationProperties.html#8932" class="Bound">a</a> <a id="9176" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9178" href="Ordinals.MultiplicationProperties.html#8940" class="Bound">c</a><a id="9179" class="Symbol">)</a>        <a id="9188" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="×ₒ-right-monotone-⊴"></a><a id="9191" href="Ordinals.MultiplicationProperties.html#9191" class="Function">×ₒ-right-monotone-⊴</a> <a id="9211" class="Symbol">:</a> <a id="9213" class="Symbol">(</a><a id="9214" href="Ordinals.MultiplicationProperties.html#9214" class="Bound">α</a> <a id="9216" class="Symbol">:</a> <a id="9218" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9226" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9227" class="Symbol">)</a> <a id="9229" class="Symbol">(</a><a id="9230" href="Ordinals.MultiplicationProperties.html#9230" class="Bound">β</a> <a id="9232" class="Symbol">:</a> <a id="9234" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9242" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9243" class="Symbol">)</a> <a id="9245" class="Symbol">(</a><a id="9246" href="Ordinals.MultiplicationProperties.html#9246" class="Bound">γ</a> <a id="9248" class="Symbol">:</a> <a id="9250" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9258" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="9259" class="Symbol">)</a>
                    <a id="9281" class="Symbol">→</a> <a id="9283" href="Ordinals.MultiplicationProperties.html#9230" class="Bound">β</a> <a id="9285" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9287" href="Ordinals.MultiplicationProperties.html#9246" class="Bound">γ</a>
                    <a id="9309" class="Symbol">→</a> <a id="9311" class="Symbol">(</a><a id="9312" href="Ordinals.MultiplicationProperties.html#9214" class="Bound">α</a> <a id="9314" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9317" href="Ordinals.MultiplicationProperties.html#9230" class="Bound">β</a><a id="9318" class="Symbol">)</a> <a id="9320" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9322" class="Symbol">(</a><a id="9323" href="Ordinals.MultiplicationProperties.html#9214" class="Bound">α</a> <a id="9325" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9328" href="Ordinals.MultiplicationProperties.html#9246" class="Bound">γ</a><a id="9329" class="Symbol">)</a>
<a id="9331" href="Ordinals.MultiplicationProperties.html#9191" class="Function">×ₒ-right-monotone-⊴</a> <a id="9351" href="Ordinals.MultiplicationProperties.html#9351" class="Bound">α</a> <a id="9353" href="Ordinals.MultiplicationProperties.html#9353" class="Bound">β</a> <a id="9355" href="Ordinals.MultiplicationProperties.html#9355" class="Bound">γ</a> <a id="9357" class="Symbol">(</a><a id="9358" href="Ordinals.MultiplicationProperties.html#9358" class="Bound">g</a> <a id="9360" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9362" href="Ordinals.MultiplicationProperties.html#9362" class="Bound">sim-g</a><a id="9367" class="Symbol">)</a> <a id="9369" class="Symbol">=</a> <a id="9371" href="Ordinals.MultiplicationProperties.html#9468" class="Function">f</a> <a id="9373" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9375" href="Ordinals.MultiplicationProperties.html#9523" class="Function">f-initial-segment</a> <a id="9393" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                            <a id="9439" href="Ordinals.MultiplicationProperties.html#9942" class="Function">f-order-preserving</a>
 <a id="9459" class="Keyword">where</a>
   <a id="9468" href="Ordinals.MultiplicationProperties.html#9468" class="Function">f</a> <a id="9470" class="Symbol">:</a> <a id="9472" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9474" href="Ordinals.MultiplicationProperties.html#9351" class="Bound">α</a> <a id="9476" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9479" href="Ordinals.MultiplicationProperties.html#9353" class="Bound">β</a> <a id="9481" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9483" class="Symbol">→</a> <a id="9485" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9487" href="Ordinals.MultiplicationProperties.html#9351" class="Bound">α</a> <a id="9489" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9492" href="Ordinals.MultiplicationProperties.html#9355" class="Bound">γ</a> <a id="9494" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="9499" href="Ordinals.MultiplicationProperties.html#9468" class="Function">f</a> <a id="9501" class="Symbol">(</a><a id="9502" href="Ordinals.MultiplicationProperties.html#9502" class="Bound">a</a> <a id="9504" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9506" href="Ordinals.MultiplicationProperties.html#9506" class="Bound">b</a><a id="9507" class="Symbol">)</a> <a id="9509" class="Symbol">=</a> <a id="9511" href="Ordinals.MultiplicationProperties.html#9502" class="Bound">a</a> <a id="9513" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9515" href="Ordinals.MultiplicationProperties.html#9358" class="Bound">g</a> <a id="9517" href="Ordinals.MultiplicationProperties.html#9506" class="Bound">b</a>

   <a id="9523" href="Ordinals.MultiplicationProperties.html#9523" class="Function">f-initial-segment</a> <a id="9541" class="Symbol">:</a> <a id="9543" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="9562" class="Symbol">(</a><a id="9563" href="Ordinals.MultiplicationProperties.html#9351" class="Bound">α</a> <a id="9565" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9568" href="Ordinals.MultiplicationProperties.html#9353" class="Bound">β</a><a id="9569" class="Symbol">)</a> <a id="9571" class="Symbol">(</a><a id="9572" href="Ordinals.MultiplicationProperties.html#9351" class="Bound">α</a> <a id="9574" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9577" href="Ordinals.MultiplicationProperties.html#9355" class="Bound">γ</a><a id="9578" class="Symbol">)</a> <a id="9580" href="Ordinals.MultiplicationProperties.html#9468" class="Function">f</a>
   <a id="9585" href="Ordinals.MultiplicationProperties.html#9523" class="Function">f-initial-segment</a> <a id="9603" class="Symbol">(</a><a id="9604" href="Ordinals.MultiplicationProperties.html#9604" class="Bound">a</a> <a id="9606" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9608" href="Ordinals.MultiplicationProperties.html#9608" class="Bound">b</a><a id="9609" class="Symbol">)</a> <a id="9611" class="Symbol">(</a><a id="9612" href="Ordinals.MultiplicationProperties.html#9612" class="Bound">a&#39;</a> <a id="9615" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9617" href="Ordinals.MultiplicationProperties.html#9617" class="Bound">c&#39;</a><a id="9619" class="Symbol">)</a> <a id="9621" class="Symbol">(</a><a id="9622" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9626" href="Ordinals.MultiplicationProperties.html#9626" class="Bound">l</a><a id="9627" class="Symbol">)</a> <a id="9629" class="Symbol">=</a> <a id="9631" class="Symbol">(</a><a id="9632" href="Ordinals.MultiplicationProperties.html#9612" class="Bound">a&#39;</a> <a id="9635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9637" href="Ordinals.MultiplicationProperties.html#9790" class="Function">b&#39;</a><a id="9639" class="Symbol">)</a> <a id="9641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9643" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9647" href="Ordinals.MultiplicationProperties.html#9806" class="Function">k</a> <a id="9649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9651" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9654" class="Symbol">(</a><a id="9655" href="Ordinals.MultiplicationProperties.html#9612" class="Bound">a&#39;</a> <a id="9658" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,_</a><a id="9660" class="Symbol">)</a> <a id="9662" href="Ordinals.MultiplicationProperties.html#9827" class="Function">q</a>
    <a id="9668" class="Keyword">where</a>
     <a id="9679" href="Ordinals.MultiplicationProperties.html#9679" class="Function">I</a> <a id="9681" class="Symbol">:</a> <a id="9683" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9685" href="Ordinals.MultiplicationProperties.html#9685" class="Bound">b&#39;</a> <a id="9688" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9690" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9692" href="Ordinals.MultiplicationProperties.html#9353" class="Bound">β</a> <a id="9694" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9696" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9698" href="Ordinals.MultiplicationProperties.html#9685" class="Bound">b&#39;</a> <a id="9701" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9704" href="Ordinals.MultiplicationProperties.html#9353" class="Bound">β</a> <a id="9706" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9708" href="Ordinals.MultiplicationProperties.html#9608" class="Bound">b</a> <a id="9710" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9712" class="Symbol">(</a><a id="9713" href="Ordinals.MultiplicationProperties.html#9358" class="Bound">g</a> <a id="9715" href="Ordinals.MultiplicationProperties.html#9685" class="Bound">b&#39;</a> <a id="9718" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9720" href="Ordinals.MultiplicationProperties.html#9617" class="Bound">c&#39;</a><a id="9722" class="Symbol">)</a>
     <a id="9729" href="Ordinals.MultiplicationProperties.html#9679" class="Function">I</a> <a id="9731" class="Symbol">=</a> <a id="9733" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="9766" href="Ordinals.MultiplicationProperties.html#9353" class="Bound">β</a> <a id="9768" href="Ordinals.MultiplicationProperties.html#9355" class="Bound">γ</a> <a id="9770" href="Ordinals.MultiplicationProperties.html#9358" class="Bound">g</a> <a id="9772" href="Ordinals.MultiplicationProperties.html#9362" class="Bound">sim-g</a> <a id="9778" href="Ordinals.MultiplicationProperties.html#9608" class="Bound">b</a> <a id="9780" href="Ordinals.MultiplicationProperties.html#9617" class="Bound">c&#39;</a> <a id="9783" href="Ordinals.MultiplicationProperties.html#9626" class="Bound">l</a>
     <a id="9790" href="Ordinals.MultiplicationProperties.html#9790" class="Function">b&#39;</a> <a id="9793" class="Symbol">=</a> <a id="9795" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9799" href="Ordinals.MultiplicationProperties.html#9679" class="Function">I</a>
     <a id="9806" href="Ordinals.MultiplicationProperties.html#9806" class="Function">k</a> <a id="9808" class="Symbol">=</a> <a id="9810" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9814" class="Symbol">(</a><a id="9815" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9819" href="Ordinals.MultiplicationProperties.html#9679" class="Function">I</a><a id="9820" class="Symbol">)</a>
     <a id="9827" href="Ordinals.MultiplicationProperties.html#9827" class="Function">q</a> <a id="9829" class="Symbol">=</a> <a id="9831" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9835" class="Symbol">(</a><a id="9836" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9840" href="Ordinals.MultiplicationProperties.html#9679" class="Function">I</a><a id="9841" class="Symbol">)</a>
   <a id="9846" href="Ordinals.MultiplicationProperties.html#9523" class="Function">f-initial-segment</a> <a id="9864" class="Symbol">(</a><a id="9865" href="Ordinals.MultiplicationProperties.html#9865" class="Bound">a</a> <a id="9867" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9869" href="Ordinals.MultiplicationProperties.html#9869" class="Bound">b</a><a id="9870" class="Symbol">)</a> <a id="9872" class="Symbol">(</a><a id="9873" href="Ordinals.MultiplicationProperties.html#9873" class="Bound">a&#39;</a> <a id="9876" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9878" href="Ordinals.MultiplicationProperties.html#9878" class="Bound">c&#39;</a><a id="9880" class="Symbol">)</a> <a id="9882" class="Symbol">(</a><a id="9883" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9887" class="Symbol">(</a><a id="9888" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9893" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9895" href="Ordinals.MultiplicationProperties.html#9895" class="Bound">q</a><a id="9896" class="Symbol">))</a> <a id="9899" class="Symbol">=</a>
    <a id="9905" class="Symbol">(</a><a id="9906" href="Ordinals.MultiplicationProperties.html#9873" class="Bound">a&#39;</a> <a id="9909" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9911" href="Ordinals.MultiplicationProperties.html#9869" class="Bound">b</a><a id="9912" class="Symbol">)</a> <a id="9914" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9916" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9920" class="Symbol">(</a><a id="9921" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9926" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9928" href="Ordinals.MultiplicationProperties.html#9895" class="Bound">q</a><a id="9929" class="Symbol">)</a> <a id="9931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9933" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="9942" href="Ordinals.MultiplicationProperties.html#9942" class="Function">f-order-preserving</a> <a id="9961" class="Symbol">:</a> <a id="9963" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="9983" class="Symbol">(</a><a id="9984" href="Ordinals.MultiplicationProperties.html#9351" class="Bound">α</a> <a id="9986" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9989" href="Ordinals.MultiplicationProperties.html#9353" class="Bound">β</a><a id="9990" class="Symbol">)</a> <a id="9992" class="Symbol">(</a><a id="9993" href="Ordinals.MultiplicationProperties.html#9351" class="Bound">α</a> <a id="9995" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="9998" href="Ordinals.MultiplicationProperties.html#9355" class="Bound">γ</a><a id="9999" class="Symbol">)</a> <a id="10001" href="Ordinals.MultiplicationProperties.html#9468" class="Function">f</a>
   <a id="10006" href="Ordinals.MultiplicationProperties.html#9942" class="Function">f-order-preserving</a> <a id="10025" class="Symbol">(</a><a id="10026" href="Ordinals.MultiplicationProperties.html#10026" class="Bound">a</a> <a id="10028" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10030" href="Ordinals.MultiplicationProperties.html#10030" class="Bound">b</a><a id="10031" class="Symbol">)</a> <a id="10033" class="Symbol">(</a><a id="10034" href="Ordinals.MultiplicationProperties.html#10034" class="Bound">a&#39;</a> <a id="10037" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10039" href="Ordinals.MultiplicationProperties.html#10039" class="Bound">b&#39;</a><a id="10041" class="Symbol">)</a> <a id="10043" class="Symbol">(</a><a id="10044" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10048" href="Ordinals.MultiplicationProperties.html#10048" class="Bound">p</a><a id="10049" class="Symbol">)</a> <a id="10051" class="Symbol">=</a>
    <a id="10057" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10061" class="Symbol">(</a><a id="10062" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="10095" href="Ordinals.MultiplicationProperties.html#9353" class="Bound">β</a> <a id="10097" href="Ordinals.MultiplicationProperties.html#9355" class="Bound">γ</a> <a id="10099" href="Ordinals.MultiplicationProperties.html#9358" class="Bound">g</a> <a id="10101" href="Ordinals.MultiplicationProperties.html#9362" class="Bound">sim-g</a> <a id="10107" href="Ordinals.MultiplicationProperties.html#10030" class="Bound">b</a> <a id="10109" href="Ordinals.MultiplicationProperties.html#10039" class="Bound">b&#39;</a> <a id="10112" href="Ordinals.MultiplicationProperties.html#10048" class="Bound">p</a><a id="10113" class="Symbol">)</a>
   <a id="10118" href="Ordinals.MultiplicationProperties.html#9942" class="Function">f-order-preserving</a> <a id="10137" class="Symbol">(</a><a id="10138" href="Ordinals.MultiplicationProperties.html#10138" class="Bound">a</a> <a id="10140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10142" href="Ordinals.MultiplicationProperties.html#10142" class="Bound">b</a><a id="10143" class="Symbol">)</a> <a id="10145" class="Symbol">(</a><a id="10146" href="Ordinals.MultiplicationProperties.html#10146" class="Bound">a&#39;</a> <a id="10149" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10151" href="Ordinals.MultiplicationProperties.html#10151" class="Bound">b&#39;</a><a id="10153" class="Symbol">)</a> <a id="10155" class="Symbol">(</a><a id="10156" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10160" class="Symbol">(</a><a id="10161" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10166" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10168" href="Ordinals.MultiplicationProperties.html#10168" class="Bound">q</a><a id="10169" class="Symbol">))</a> <a id="10172" class="Symbol">=</a> <a id="10174" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10178" class="Symbol">(</a><a id="10179" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10184" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10186" href="Ordinals.MultiplicationProperties.html#10168" class="Bound">q</a><a id="10187" class="Symbol">)</a>

<a id="×ₒ-≼-left"></a><a id="10190" href="Ordinals.MultiplicationProperties.html#10190" class="Function">×ₒ-≼-left</a> <a id="10200" class="Symbol">:</a> <a id="10202" class="Symbol">(</a><a id="10203" href="Ordinals.MultiplicationProperties.html#10203" class="Bound">α</a> <a id="10205" class="Symbol">:</a> <a id="10207" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10215" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10216" class="Symbol">)</a> <a id="10218" class="Symbol">(</a><a id="10219" href="Ordinals.MultiplicationProperties.html#10219" class="Bound">β</a> <a id="10221" class="Symbol">:</a> <a id="10223" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10231" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10232" class="Symbol">)</a>
            <a id="10246" class="Symbol">{</a><a id="10247" href="Ordinals.MultiplicationProperties.html#10247" class="Bound">a</a> <a id="10249" href="Ordinals.MultiplicationProperties.html#10249" class="Bound">a&#39;</a> <a id="10252" class="Symbol">:</a> <a id="10254" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10256" href="Ordinals.MultiplicationProperties.html#10203" class="Bound">α</a> <a id="10258" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10259" class="Symbol">}</a> <a id="10261" class="Symbol">{</a><a id="10262" href="Ordinals.MultiplicationProperties.html#10262" class="Bound">b</a> <a id="10264" class="Symbol">:</a> <a id="10266" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10268" href="Ordinals.MultiplicationProperties.html#10219" class="Bound">β</a> <a id="10270" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10271" class="Symbol">}</a>
          <a id="10283" class="Symbol">→</a> <a id="10285" href="Ordinals.MultiplicationProperties.html#10247" class="Bound">a</a> <a id="10287" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="10290" href="Ordinals.MultiplicationProperties.html#10203" class="Bound">α</a> <a id="10292" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="10294" href="Ordinals.MultiplicationProperties.html#10249" class="Bound">a&#39;</a>
          <a id="10307" class="Symbol">→</a> <a id="10309" class="Symbol">(</a><a id="10310" href="Ordinals.MultiplicationProperties.html#10247" class="Bound">a</a> <a id="10312" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10314" href="Ordinals.MultiplicationProperties.html#10262" class="Bound">b</a><a id="10315" class="Symbol">)</a> <a id="10317" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="10320" href="Ordinals.MultiplicationProperties.html#10203" class="Bound">α</a> <a id="10322" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10325" href="Ordinals.MultiplicationProperties.html#10219" class="Bound">β</a> <a id="10327" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="10329" class="Symbol">(</a><a id="10330" href="Ordinals.MultiplicationProperties.html#10249" class="Bound">a&#39;</a> <a id="10333" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10335" href="Ordinals.MultiplicationProperties.html#10262" class="Bound">b</a><a id="10336" class="Symbol">)</a>
<a id="10338" href="Ordinals.MultiplicationProperties.html#10190" class="Function">×ₒ-≼-left</a> <a id="10348" href="Ordinals.MultiplicationProperties.html#10348" class="Bound">α</a> <a id="10350" href="Ordinals.MultiplicationProperties.html#10350" class="Bound">β</a> <a id="10352" href="Ordinals.MultiplicationProperties.html#10352" class="Bound">p</a> <a id="10354" class="Symbol">(</a><a id="10355" href="Ordinals.MultiplicationProperties.html#10355" class="Bound">a₀</a> <a id="10358" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10360" href="Ordinals.MultiplicationProperties.html#10360" class="Bound">b₀</a><a id="10362" class="Symbol">)</a> <a id="10364" class="Symbol">(</a><a id="10365" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10369" href="Ordinals.MultiplicationProperties.html#10369" class="Bound">r</a><a id="10370" class="Symbol">)</a> <a id="10372" class="Symbol">=</a> <a id="10374" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10378" href="Ordinals.MultiplicationProperties.html#10369" class="Bound">r</a>
<a id="10380" href="Ordinals.MultiplicationProperties.html#10190" class="Function">×ₒ-≼-left</a> <a id="10390" href="Ordinals.MultiplicationProperties.html#10390" class="Bound">α</a> <a id="10392" href="Ordinals.MultiplicationProperties.html#10392" class="Bound">β</a> <a id="10394" href="Ordinals.MultiplicationProperties.html#10394" class="Bound">p</a> <a id="10396" class="Symbol">(</a><a id="10397" href="Ordinals.MultiplicationProperties.html#10397" class="Bound">a₀</a> <a id="10400" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10402" href="Ordinals.MultiplicationProperties.html#10402" class="Bound">b₀</a><a id="10404" class="Symbol">)</a> <a id="10406" class="Symbol">(</a><a id="10407" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10411" class="Symbol">(</a><a id="10412" href="Ordinals.MultiplicationProperties.html#10412" class="Bound">eq</a> <a id="10415" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10417" href="Ordinals.MultiplicationProperties.html#10417" class="Bound">r</a><a id="10418" class="Symbol">))</a> <a id="10421" class="Symbol">=</a> <a id="10423" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10427" class="Symbol">(</a><a id="10428" href="Ordinals.MultiplicationProperties.html#10412" class="Bound">eq</a> <a id="10431" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10433" href="Ordinals.MultiplicationProperties.html#10394" class="Bound">p</a> <a id="10435" href="Ordinals.MultiplicationProperties.html#10397" class="Bound">a₀</a> <a id="10438" href="Ordinals.MultiplicationProperties.html#10417" class="Bound">r</a><a id="10439" class="Symbol">)</a>

<a id="10442" class="Markup">\end{code}</a><a id="10452" class="Background">

Multiplication satisfies the expected recursive equations (which
classically define ordinal multiplication): zero is fixed by multiplication
(this is ×ₒ-𝟘ₒ-right above), multiplication for successors is repeated addition
and multiplication preserves suprema (i.e. it is continuous).

</a><a id="10738" class="Markup">\begin{code}</a>

<a id="×ₒ-successor"></a><a id="10752" href="Ordinals.MultiplicationProperties.html#10752" class="Function">×ₒ-successor</a> <a id="10765" class="Symbol">:</a> <a id="10767" class="Symbol">(</a><a id="10768" href="Ordinals.MultiplicationProperties.html#10768" class="Bound">α</a> <a id="10770" href="Ordinals.MultiplicationProperties.html#10770" class="Bound">β</a> <a id="10772" class="Symbol">:</a> <a id="10774" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10782" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10783" class="Symbol">)</a> <a id="10785" class="Symbol">→</a> <a id="10787" href="Ordinals.MultiplicationProperties.html#10768" class="Bound">α</a> <a id="10789" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10792" class="Symbol">(</a><a id="10793" href="Ordinals.MultiplicationProperties.html#10770" class="Bound">β</a> <a id="10795" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10798" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="10800" class="Symbol">)</a> <a id="10802" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10804" class="Symbol">(</a><a id="10805" href="Ordinals.MultiplicationProperties.html#10768" class="Bound">α</a> <a id="10807" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10810" href="Ordinals.MultiplicationProperties.html#10770" class="Bound">β</a><a id="10811" class="Symbol">)</a> <a id="10813" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10816" href="Ordinals.MultiplicationProperties.html#10768" class="Bound">α</a>
<a id="10818" href="Ordinals.MultiplicationProperties.html#10752" class="Function">×ₒ-successor</a> <a id="10831" href="Ordinals.MultiplicationProperties.html#10831" class="Bound">α</a> <a id="10833" href="Ordinals.MultiplicationProperties.html#10833" class="Bound">β</a> <a id="10835" class="Symbol">=</a>
  <a id="10839" href="Ordinals.MultiplicationProperties.html#10831" class="Bound">α</a> <a id="10841" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10844" class="Symbol">(</a><a id="10845" href="Ordinals.MultiplicationProperties.html#10833" class="Bound">β</a> <a id="10847" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10850" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="10852" class="Symbol">)</a>          <a id="10863" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10866" href="Ordinals.MultiplicationProperties.html#4405" class="Function">×ₒ-distributes-+ₒ-right</a> <a id="10890" href="Ordinals.MultiplicationProperties.html#10831" class="Bound">α</a> <a id="10892" href="Ordinals.MultiplicationProperties.html#10833" class="Bound">β</a> <a id="10894" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="10897" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="10901" class="Symbol">((</a><a id="10903" href="Ordinals.MultiplicationProperties.html#10831" class="Bound">α</a> <a id="10905" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10908" href="Ordinals.MultiplicationProperties.html#10833" class="Bound">β</a><a id="10909" class="Symbol">)</a> <a id="10911" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10914" class="Symbol">(</a><a id="10915" href="Ordinals.MultiplicationProperties.html#10831" class="Bound">α</a> <a id="10917" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10920" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="10922" class="Symbol">))</a> <a id="10925" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10928" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10931" class="Symbol">((</a><a id="10933" href="Ordinals.MultiplicationProperties.html#10831" class="Bound">α</a> <a id="10935" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10938" href="Ordinals.MultiplicationProperties.html#10833" class="Bound">β</a><a id="10939" class="Symbol">)</a> <a id="10941" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="10944" class="Symbol">)</a> <a id="10946" class="Symbol">(</a><a id="10947" href="Ordinals.MultiplicationProperties.html#2193" class="Function">𝟙ₒ-right-neutral-×ₒ</a> <a id="10967" href="Ordinals.MultiplicationProperties.html#10831" class="Bound">α</a><a id="10968" class="Symbol">)</a>  <a id="10971" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="10975" class="Symbol">(</a><a id="10976" href="Ordinals.MultiplicationProperties.html#10831" class="Bound">α</a> <a id="10978" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="10981" href="Ordinals.MultiplicationProperties.html#10833" class="Bound">β</a><a id="10982" class="Symbol">)</a> <a id="10984" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10987" href="Ordinals.MultiplicationProperties.html#10831" class="Bound">α</a>           <a id="10999" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="11002" class="Keyword">open</a> <a id="11007" class="Keyword">import</a> <a id="11014" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="11027" class="Keyword">open</a> <a id="11032" class="Keyword">import</a> <a id="11039" href="UF.Size.html" class="Module">UF.Size</a>

<a id="11048" class="Keyword">module</a> <a id="11055" href="Ordinals.MultiplicationProperties.html#11055" class="Module">_</a> <a id="11057" class="Symbol">(</a><a id="11058" href="Ordinals.MultiplicationProperties.html#11058" class="Bound">pt</a> <a id="11061" class="Symbol">:</a> <a id="11063" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="11094" class="Symbol">)</a>
         <a id="11105" class="Symbol">(</a><a id="11106" href="Ordinals.MultiplicationProperties.html#11106" class="Bound">sr</a> <a id="11109" class="Symbol">:</a> <a id="11111" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="11127" href="Ordinals.MultiplicationProperties.html#11058" class="Bound">pt</a><a id="11129" class="Symbol">)</a>
       <a id="11138" class="Keyword">where</a>

 <a id="11146" class="Keyword">open</a> <a id="11151" class="Keyword">import</a> <a id="11158" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="11192" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a>
 <a id="11196" class="Keyword">open</a> <a id="11201" class="Keyword">import</a> <a id="11208" href="Ordinals.SupremaPreservation.html" class="Module">Ordinals.SupremaPreservation</a> <a id="11237" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a> <a id="11240" href="Ordinals.MultiplicationProperties.html#11058" class="Bound">pt</a> <a id="11243" href="Ordinals.MultiplicationProperties.html#11106" class="Bound">sr</a>
 <a id="11247" class="Keyword">open</a> <a id="11252" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="11260" href="Ordinals.MultiplicationProperties.html#11058" class="Bound">pt</a> <a id="11263" href="Ordinals.MultiplicationProperties.html#11106" class="Bound">sr</a>
 <a id="11267" class="Keyword">open</a> <a id="11272" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="11296" href="Ordinals.MultiplicationProperties.html#11058" class="Bound">pt</a>

 <a id="11301" href="Ordinals.MultiplicationProperties.html#11301" class="Function">×ₒ-is-continuous</a> <a id="11318" class="Symbol">:</a> <a id="11320" class="Symbol">(</a><a id="11321" href="Ordinals.MultiplicationProperties.html#11321" class="Bound">α</a> <a id="11323" class="Symbol">:</a> <a id="11325" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11333" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11334" class="Symbol">)</a> <a id="11336" class="Symbol">→</a> <a id="11338" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="11352" class="Symbol">(</a><a id="11353" href="Ordinals.MultiplicationProperties.html#11321" class="Bound">α</a> <a id="11355" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="11358" class="Symbol">)</a>
 <a id="11361" href="Ordinals.MultiplicationProperties.html#11301" class="Function">×ₒ-is-continuous</a> <a id="11378" class="Symbol">{</a><a id="11379" href="Ordinals.MultiplicationProperties.html#11379" class="Bound">𝓤</a><a id="11380" class="Symbol">}</a> <a id="11382" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11384" class="Symbol">{</a><a id="11385" href="Ordinals.MultiplicationProperties.html#11385" class="Bound">I</a><a id="11386" class="Symbol">}</a> <a id="11388" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="11390" class="Symbol">=</a>
  <a id="11394" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="11404" class="Symbol">(</a><a id="11405" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11407" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11410" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11414" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a><a id="11415" class="Symbol">)</a> <a id="11417" class="Symbol">(</a><a id="11418" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11422" class="Symbol">(λ</a> <a id="11425" href="Ordinals.MultiplicationProperties.html#11425" class="Bound">i</a> <a id="11427" class="Symbol">→</a> <a id="11429" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11431" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11434" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="11436" href="Ordinals.MultiplicationProperties.html#11425" class="Bound">i</a><a id="11437" class="Symbol">))</a> <a id="11440" href="Ordinals.MultiplicationProperties.html#11663" class="Function">⦅1⦆</a> <a id="11444" href="Ordinals.MultiplicationProperties.html#11461" class="Function">⦅2⦆</a>
   <a id="11451" class="Keyword">where</a>
    <a id="11461" href="Ordinals.MultiplicationProperties.html#11461" class="Function">⦅2⦆</a> <a id="11465" class="Symbol">:</a> <a id="11467" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11471" class="Symbol">(λ</a> <a id="11474" href="Ordinals.MultiplicationProperties.html#11474" class="Bound">i</a> <a id="11476" class="Symbol">→</a> <a id="11478" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11480" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11483" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="11485" href="Ordinals.MultiplicationProperties.html#11474" class="Bound">i</a><a id="11486" class="Symbol">)</a> <a id="11488" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11490" class="Symbol">(</a><a id="11491" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11493" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11496" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11500" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a><a id="11501" class="Symbol">)</a>
    <a id="11507" href="Ordinals.MultiplicationProperties.html#11461" class="Function">⦅2⦆</a> <a id="11511" class="Symbol">=</a> <a id="11513" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="11548" class="Symbol">(λ</a> <a id="11551" href="Ordinals.MultiplicationProperties.html#11551" class="Bound">i</a> <a id="11553" class="Symbol">→</a> <a id="11555" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11557" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11560" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="11562" href="Ordinals.MultiplicationProperties.html#11551" class="Bound">i</a><a id="11563" class="Symbol">)</a> <a id="11565" class="Symbol">(</a><a id="11566" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11568" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11571" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11575" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a><a id="11576" class="Symbol">)</a>
           <a id="11589" class="Symbol">(λ</a> <a id="11592" href="Ordinals.MultiplicationProperties.html#11592" class="Bound">i</a> <a id="11594" class="Symbol">→</a> <a id="11596" href="Ordinals.MultiplicationProperties.html#9191" class="Function">×ₒ-right-monotone-⊴</a> <a id="11616" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11618" class="Symbol">(</a><a id="11619" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="11621" href="Ordinals.MultiplicationProperties.html#11592" class="Bound">i</a><a id="11622" class="Symbol">)</a> <a id="11624" class="Symbol">(</a><a id="11625" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11629" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a><a id="11630" class="Symbol">)</a> <a id="11632" class="Symbol">(</a><a id="11633" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="11652" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="11654" href="Ordinals.MultiplicationProperties.html#11592" class="Bound">i</a><a id="11655" class="Symbol">))</a>

    <a id="11663" href="Ordinals.MultiplicationProperties.html#11663" class="Function">⦅1⦆</a> <a id="11667" class="Symbol">:</a> <a id="11669" class="Symbol">(</a><a id="11670" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11672" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11675" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11679" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a><a id="11680" class="Symbol">)</a> <a id="11682" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="11684" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11688" class="Symbol">(λ</a> <a id="11691" href="Ordinals.MultiplicationProperties.html#11691" class="Bound">i</a> <a id="11693" class="Symbol">→</a> <a id="11695" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11697" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11700" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="11702" href="Ordinals.MultiplicationProperties.html#11691" class="Bound">i</a><a id="11703" class="Symbol">)</a>
    <a id="11709" href="Ordinals.MultiplicationProperties.html#11663" class="Function">⦅1⦆</a> <a id="11713" class="Symbol">=</a> <a id="11715" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="11725" class="Symbol">(</a><a id="11726" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11728" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11731" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11735" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a><a id="11736" class="Symbol">)</a> <a id="11738" class="Symbol">(</a><a id="11739" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11743" class="Symbol">(λ</a> <a id="11746" href="Ordinals.MultiplicationProperties.html#11746" class="Bound">i</a> <a id="11748" class="Symbol">→</a> <a id="11750" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11752" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11755" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="11757" href="Ordinals.MultiplicationProperties.html#11746" class="Bound">i</a><a id="11758" class="Symbol">))</a> <a id="11761" href="Ordinals.MultiplicationProperties.html#11784" class="Function">⦅1⦆-I</a>
     <a id="11772" class="Keyword">where</a>
      <a id="11784" href="Ordinals.MultiplicationProperties.html#11784" class="Function">⦅1⦆-I</a> <a id="11790" class="Symbol">:</a> <a id="11792" class="Symbol">(</a><a id="11793" href="Ordinals.MultiplicationProperties.html#11793" class="Bound">γ</a> <a id="11795" class="Symbol">:</a> <a id="11797" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11805" href="Ordinals.MultiplicationProperties.html#11379" class="Bound">𝓤</a><a id="11806" class="Symbol">)</a> <a id="11808" class="Symbol">→</a> <a id="11810" href="Ordinals.MultiplicationProperties.html#11793" class="Bound">γ</a> <a id="11812" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="11814" class="Symbol">(</a><a id="11815" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11817" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11820" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11824" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a><a id="11825" class="Symbol">)</a> <a id="11827" class="Symbol">→</a> <a id="11829" href="Ordinals.MultiplicationProperties.html#11793" class="Bound">γ</a> <a id="11831" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="11833" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11837" class="Symbol">(λ</a> <a id="11840" href="Ordinals.MultiplicationProperties.html#11840" class="Bound">i</a> <a id="11842" class="Symbol">→</a> <a id="11844" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11846" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11849" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="11851" href="Ordinals.MultiplicationProperties.html#11840" class="Bound">i</a><a id="11852" class="Symbol">)</a>
      <a id="11860" href="Ordinals.MultiplicationProperties.html#11784" class="Function">⦅1⦆-I</a> <a id="11866" class="Symbol">_</a> <a id="11868" class="Symbol">((</a><a id="11870" href="Ordinals.MultiplicationProperties.html#11870" class="Bound">a</a> <a id="11872" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11874" href="Ordinals.MultiplicationProperties.html#11874" class="Bound">y</a><a id="11875" class="Symbol">)</a> <a id="11877" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11879" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="11883" class="Symbol">)</a> <a id="11885" class="Symbol">=</a> <a id="11887" href="Ordinals.MultiplicationProperties.html#12715" class="Function">⦅1⦆-III</a>
       <a id="11902" class="Keyword">where</a>
        <a id="11916" href="Ordinals.MultiplicationProperties.html#11916" class="Function">⦅1⦆-II</a> <a id="11923" class="Symbol">:</a> <a id="11925" class="Symbol">(</a><a id="11926" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11928" href="Ordinals.MultiplicationProperties.html#11928" class="Bound">i</a> <a id="11930" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11932" href="Ordinals.MultiplicationProperties.html#11385" class="Bound">I</a> <a id="11934" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11936" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11938" href="Ordinals.MultiplicationProperties.html#11938" class="Bound">b</a> <a id="11940" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11942" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11944" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="11946" href="Ordinals.MultiplicationProperties.html#11928" class="Bound">i</a> <a id="11948" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="11950" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11952" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11956" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="11958" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11960" href="Ordinals.MultiplicationProperties.html#11874" class="Bound">y</a> <a id="11962" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11964" class="Symbol">(</a><a id="11965" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="11967" href="Ordinals.MultiplicationProperties.html#11928" class="Bound">i</a><a id="11968" class="Symbol">)</a> <a id="11970" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11972" href="Ordinals.MultiplicationProperties.html#11938" class="Bound">b</a><a id="11973" class="Symbol">)</a>
               <a id="11990" class="Symbol">→</a> <a id="11992" class="Symbol">((</a><a id="11994" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="11996" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11999" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12003" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a><a id="12004" class="Symbol">)</a> <a id="12006" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12008" class="Symbol">(</a><a id="12009" href="Ordinals.MultiplicationProperties.html#11870" class="Bound">a</a> <a id="12011" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12013" href="Ordinals.MultiplicationProperties.html#11874" class="Bound">y</a><a id="12014" class="Symbol">))</a> <a id="12017" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="12019" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12023" class="Symbol">(λ</a> <a id="12026" href="Ordinals.MultiplicationProperties.html#12026" class="Bound">j</a> <a id="12028" class="Symbol">→</a> <a id="12030" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12032" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12035" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="12037" href="Ordinals.MultiplicationProperties.html#12026" class="Bound">j</a><a id="12038" class="Symbol">)</a>
        <a id="12048" href="Ordinals.MultiplicationProperties.html#11916" class="Function">⦅1⦆-II</a> <a id="12055" class="Symbol">(</a><a id="12056" href="Ordinals.MultiplicationProperties.html#12056" class="Bound">i</a> <a id="12058" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12060" href="Ordinals.MultiplicationProperties.html#12060" class="Bound">b</a> <a id="12062" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12064" href="Ordinals.MultiplicationProperties.html#12064" class="Bound">e</a><a id="12065" class="Symbol">)</a> <a id="12067" class="Symbol">=</a> <a id="12069" href="Ordinals.MultiplicationProperties.html#12109" class="Function">σ</a> <a id="12071" class="Symbol">(</a><a id="12072" href="Ordinals.MultiplicationProperties.html#11870" class="Bound">a</a> <a id="12074" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12076" href="Ordinals.MultiplicationProperties.html#12060" class="Bound">b</a><a id="12077" class="Symbol">)</a> <a id="12079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12081" href="Ordinals.MultiplicationProperties.html#12240" class="Function">eq</a>
         <a id="12093" class="Keyword">where</a>
          <a id="12109" href="Ordinals.MultiplicationProperties.html#12109" class="Function">σ</a> <a id="12111" class="Symbol">:</a> <a id="12113" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12115" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12117" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12120" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="12122" href="Ordinals.MultiplicationProperties.html#12056" class="Bound">i</a> <a id="12124" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="12126" class="Symbol">→</a> <a id="12128" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12130" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12134" class="Symbol">(λ</a> <a id="12137" href="Ordinals.MultiplicationProperties.html#12137" class="Bound">j</a> <a id="12139" class="Symbol">→</a> <a id="12141" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12143" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12146" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="12148" href="Ordinals.MultiplicationProperties.html#12137" class="Bound">j</a><a id="12149" class="Symbol">)</a> <a id="12151" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
          <a id="12163" href="Ordinals.MultiplicationProperties.html#12109" class="Function">σ</a> <a id="12165" class="Symbol">=</a> <a id="12167" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="12169" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12171" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12174" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="12176" href="Ordinals.MultiplicationProperties.html#12056" class="Bound">i</a> <a id="12178" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="12180" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12184" class="Symbol">(λ</a> <a id="12187" href="Ordinals.MultiplicationProperties.html#12187" class="Bound">j</a> <a id="12189" class="Symbol">→</a> <a id="12191" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12193" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12196" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="12198" href="Ordinals.MultiplicationProperties.html#12187" class="Bound">j</a><a id="12199" class="Symbol">)</a> <a id="12201" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="12204" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="12223" class="Symbol">_</a> <a id="12225" href="Ordinals.MultiplicationProperties.html#12056" class="Bound">i</a> <a id="12227" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

          <a id="12240" href="Ordinals.MultiplicationProperties.html#12240" class="Function">eq</a> <a id="12243" class="Symbol">=</a> <a id="12245" class="Symbol">(</a><a id="12246" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12248" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12251" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12255" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a><a id="12256" class="Symbol">)</a> <a id="12258" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12260" class="Symbol">(</a><a id="12261" href="Ordinals.MultiplicationProperties.html#11870" class="Bound">a</a> <a id="12263" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12265" href="Ordinals.MultiplicationProperties.html#11874" class="Bound">y</a><a id="12266" class="Symbol">)</a>           <a id="12278" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12281" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="12286" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12288" class="Symbol">(</a><a id="12289" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12293" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a><a id="12294" class="Symbol">)</a> <a id="12296" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="12313" class="Symbol">(</a><a id="12314" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12316" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12319" class="Symbol">(</a><a id="12320" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12324" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="12326" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12328" href="Ordinals.MultiplicationProperties.html#11874" class="Bound">y</a><a id="12329" class="Symbol">))</a> <a id="12332" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12335" class="Symbol">(</a><a id="12336" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12338" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12340" href="Ordinals.MultiplicationProperties.html#11870" class="Bound">a</a><a id="12341" class="Symbol">)</a>    <a id="12346" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12349" href="Ordinals.MultiplicationProperties.html#12560" class="Function">eq₁</a> <a id="12353" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="12370" class="Symbol">(</a><a id="12371" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12373" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12376" class="Symbol">(</a><a id="12377" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="12379" href="Ordinals.MultiplicationProperties.html#12056" class="Bound">i</a> <a id="12381" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12383" href="Ordinals.MultiplicationProperties.html#12060" class="Bound">b</a><a id="12384" class="Symbol">))</a> <a id="12387" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12390" class="Symbol">(</a><a id="12391" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12393" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12395" href="Ordinals.MultiplicationProperties.html#11870" class="Bound">a</a><a id="12396" class="Symbol">)</a>      <a id="12403" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12406" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="12411" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12413" class="Symbol">(</a><a id="12414" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="12416" href="Ordinals.MultiplicationProperties.html#12056" class="Bound">i</a><a id="12417" class="Symbol">)</a> <a id="12419" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="12422" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="12439" class="Symbol">(</a><a id="12440" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12442" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12445" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="12447" href="Ordinals.MultiplicationProperties.html#12056" class="Bound">i</a><a id="12448" class="Symbol">)</a> <a id="12450" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12452" class="Symbol">(</a><a id="12453" href="Ordinals.MultiplicationProperties.html#11870" class="Bound">a</a> <a id="12455" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12457" href="Ordinals.MultiplicationProperties.html#12060" class="Bound">b</a><a id="12458" class="Symbol">)</a>             <a id="12472" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12475" href="Ordinals.MultiplicationProperties.html#12613" class="Function">eq₂</a> <a id="12479" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="12496" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12500" class="Symbol">(λ</a> <a id="12503" href="Ordinals.MultiplicationProperties.html#12503" class="Bound">j</a> <a id="12505" class="Symbol">→</a> <a id="12507" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12509" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12512" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="12514" href="Ordinals.MultiplicationProperties.html#12503" class="Bound">j</a><a id="12515" class="Symbol">)</a> <a id="12517" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12519" href="Ordinals.MultiplicationProperties.html#12109" class="Function">σ</a> <a id="12521" class="Symbol">(</a><a id="12522" href="Ordinals.MultiplicationProperties.html#11870" class="Bound">a</a> <a id="12524" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12526" href="Ordinals.MultiplicationProperties.html#12060" class="Bound">b</a><a id="12527" class="Symbol">)</a> <a id="12529" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
           <a id="12542" class="Keyword">where</a>
            <a id="12560" href="Ordinals.MultiplicationProperties.html#12560" class="Function">eq₁</a> <a id="12564" class="Symbol">=</a> <a id="12566" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12569" class="Symbol">(λ</a> <a id="12572" href="Ordinals.MultiplicationProperties.html#12572" class="Bound">-</a> <a id="12574" class="Symbol">→</a> <a id="12576" class="Symbol">((</a><a id="12578" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12580" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12583" href="Ordinals.MultiplicationProperties.html#12572" class="Bound">-</a><a id="12584" class="Symbol">)</a> <a id="12586" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="12589" class="Symbol">(</a><a id="12590" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12592" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12594" href="Ordinals.MultiplicationProperties.html#11870" class="Bound">a</a><a id="12595" class="Symbol">)))</a> <a id="12599" href="Ordinals.MultiplicationProperties.html#12064" class="Bound">e</a>
            <a id="12613" href="Ordinals.MultiplicationProperties.html#12613" class="Function">eq₂</a> <a id="12617" class="Symbol">=</a> <a id="12619" class="Symbol">(</a><a id="12620" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39449" class="Function">initial-segment-of-sup-at-component</a>
                   <a id="12675" class="Symbol">(λ</a> <a id="12678" href="Ordinals.MultiplicationProperties.html#12678" class="Bound">j</a> <a id="12680" class="Symbol">→</a> <a id="12682" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12684" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12687" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="12689" href="Ordinals.MultiplicationProperties.html#12678" class="Bound">j</a><a id="12690" class="Symbol">)</a> <a id="12692" href="Ordinals.MultiplicationProperties.html#12056" class="Bound">i</a> <a id="12694" class="Symbol">(</a><a id="12695" href="Ordinals.MultiplicationProperties.html#11870" class="Bound">a</a> <a id="12697" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12699" href="Ordinals.MultiplicationProperties.html#12060" class="Bound">b</a><a id="12700" class="Symbol">))</a> <a id="12703" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

        <a id="12715" href="Ordinals.MultiplicationProperties.html#12715" class="Function">⦅1⦆-III</a> <a id="12723" class="Symbol">:</a> <a id="12725" class="Symbol">((</a><a id="12727" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12729" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12732" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12736" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a><a id="12737" class="Symbol">)</a> <a id="12739" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12741" class="Symbol">(</a><a id="12742" href="Ordinals.MultiplicationProperties.html#11870" class="Bound">a</a> <a id="12744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12746" href="Ordinals.MultiplicationProperties.html#11874" class="Bound">y</a><a id="12747" class="Symbol">))</a> <a id="12750" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="12752" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="12756" class="Symbol">(λ</a> <a id="12759" href="Ordinals.MultiplicationProperties.html#12759" class="Bound">i</a> <a id="12761" class="Symbol">→</a> <a id="12763" href="Ordinals.MultiplicationProperties.html#11382" class="Bound">α</a> <a id="12765" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="12768" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="12770" href="Ordinals.MultiplicationProperties.html#12759" class="Bound">i</a><a id="12771" class="Symbol">)</a>
        <a id="12781" href="Ordinals.MultiplicationProperties.html#12715" class="Function">⦅1⦆-III</a> <a id="12789" class="Symbol">=</a> <a id="12791" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="12798" class="Symbol">(</a><a id="12799" href="Ordinals.OrdinalOfOrdinals.html#7941" class="Function">⊲-is-prop-valued</a> <a id="12816" class="Symbol">_</a> <a id="12818" class="Symbol">_)</a> <a id="12821" href="Ordinals.MultiplicationProperties.html#11916" class="Function">⦅1⦆-II</a>
                   <a id="12847" class="Symbol">(</a><a id="12848" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39693" class="Function">initial-segment-of-sup-is-initial-segment-of-some-component</a>
                     <a id="12929" href="Ordinals.MultiplicationProperties.html#11388" class="Bound">β</a> <a id="12931" href="Ordinals.MultiplicationProperties.html#11874" class="Bound">y</a><a id="12932" class="Symbol">)</a>

<a id="12935" class="Markup">\end{code}</a><a id="12945" class="Background">

In OperationsByCases, it is shown that the equations for successor and suprema
uniquely specify the multiplication operation and lead to a definition by
transfinite recursion.

Added 17 September 2024 by Fredrik Nordvall Forsberg:

Multiplication being monotone in the left argument is a constructive taboo.

Addition 22 November 2024: monotonicity in the left argument is
equivalent to Excluded Middle.

</a><a id="13352" class="Markup">\begin{code}</a>

<a id="×ₒ-minimal"></a><a id="13366" href="Ordinals.MultiplicationProperties.html#13366" class="Function">×ₒ-minimal</a> <a id="13377" class="Symbol">:</a> <a id="13379" class="Symbol">(</a><a id="13380" href="Ordinals.MultiplicationProperties.html#13380" class="Bound">α</a> <a id="13382" class="Symbol">:</a> <a id="13384" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13392" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13393" class="Symbol">)</a> <a id="13395" class="Symbol">(</a><a id="13396" href="Ordinals.MultiplicationProperties.html#13396" class="Bound">β</a> <a id="13398" class="Symbol">:</a> <a id="13400" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13408" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="13409" class="Symbol">)</a> <a id="13411" class="Symbol">(</a><a id="13412" href="Ordinals.MultiplicationProperties.html#13412" class="Bound">a₀</a> <a id="13415" class="Symbol">:</a> <a id="13417" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13419" href="Ordinals.MultiplicationProperties.html#13380" class="Bound">α</a> <a id="13421" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13422" class="Symbol">)</a> <a id="13424" class="Symbol">(</a><a id="13425" href="Ordinals.MultiplicationProperties.html#13425" class="Bound">b₀</a> <a id="13428" class="Symbol">:</a> <a id="13430" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13432" href="Ordinals.MultiplicationProperties.html#13396" class="Bound">β</a> <a id="13434" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13435" class="Symbol">)</a>
           <a id="13448" class="Symbol">→</a> <a id="13450" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="13459" href="Ordinals.MultiplicationProperties.html#13380" class="Bound">α</a> <a id="13461" href="Ordinals.MultiplicationProperties.html#13412" class="Bound">a₀</a> <a id="13464" class="Symbol">→</a> <a id="13466" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="13475" href="Ordinals.MultiplicationProperties.html#13396" class="Bound">β</a> <a id="13477" href="Ordinals.MultiplicationProperties.html#13425" class="Bound">b₀</a> <a id="13480" class="Symbol">→</a> <a id="13482" href="Ordinals.Type.html#5444" class="Function">is-minimal</a> <a id="13493" class="Symbol">(</a><a id="13494" href="Ordinals.MultiplicationProperties.html#13380" class="Bound">α</a> <a id="13496" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13499" href="Ordinals.MultiplicationProperties.html#13396" class="Bound">β</a><a id="13500" class="Symbol">)</a> <a id="13502" class="Symbol">(</a><a id="13503" href="Ordinals.MultiplicationProperties.html#13412" class="Bound">a₀</a> <a id="13506" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13508" href="Ordinals.MultiplicationProperties.html#13425" class="Bound">b₀</a><a id="13510" class="Symbol">)</a>
<a id="13512" href="Ordinals.MultiplicationProperties.html#13366" class="Function">×ₒ-minimal</a> <a id="13523" href="Ordinals.MultiplicationProperties.html#13523" class="Bound">α</a> <a id="13525" href="Ordinals.MultiplicationProperties.html#13525" class="Bound">β</a> <a id="13527" href="Ordinals.MultiplicationProperties.html#13527" class="Bound">a₀</a> <a id="13530" href="Ordinals.MultiplicationProperties.html#13530" class="Bound">b₀</a> <a id="13533" href="Ordinals.MultiplicationProperties.html#13533" class="Bound">a₀-least</a> <a id="13542" href="Ordinals.MultiplicationProperties.html#13542" class="Bound">b₀-least</a> <a id="13551" class="Symbol">(</a><a id="13552" href="Ordinals.MultiplicationProperties.html#13552" class="Bound">a</a> <a id="13554" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13556" href="Ordinals.MultiplicationProperties.html#13556" class="Bound">b</a><a id="13557" class="Symbol">)</a> <a id="13559" class="Symbol">(</a><a id="13560" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13564" href="Ordinals.MultiplicationProperties.html#13564" class="Bound">l</a><a id="13565" class="Symbol">)</a>
 <a id="13568" class="Symbol">=</a> <a id="13570" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="13577" href="Ordinals.MultiplicationProperties.html#13525" class="Bound">β</a> <a id="13579" href="Ordinals.MultiplicationProperties.html#13556" class="Bound">b</a> <a id="13581" class="Symbol">(</a><a id="13582" href="Ordinals.MultiplicationProperties.html#13542" class="Bound">b₀-least</a> <a id="13591" href="Ordinals.MultiplicationProperties.html#13556" class="Bound">b</a> <a id="13593" href="Ordinals.MultiplicationProperties.html#13556" class="Bound">b</a> <a id="13595" href="Ordinals.MultiplicationProperties.html#13564" class="Bound">l</a><a id="13596" class="Symbol">)</a>
<a id="13598" href="Ordinals.MultiplicationProperties.html#13366" class="Function">×ₒ-minimal</a> <a id="13609" href="Ordinals.MultiplicationProperties.html#13609" class="Bound">α</a> <a id="13611" href="Ordinals.MultiplicationProperties.html#13611" class="Bound">β</a> <a id="13613" href="Ordinals.MultiplicationProperties.html#13613" class="Bound">a₀</a> <a id="13616" href="Ordinals.MultiplicationProperties.html#13616" class="Bound">b₀</a> <a id="13619" href="Ordinals.MultiplicationProperties.html#13619" class="Bound">a₀-least</a> <a id="13628" href="Ordinals.MultiplicationProperties.html#13628" class="Bound">b₀-least</a> <a id="13637" class="Symbol">(</a><a id="13638" href="Ordinals.MultiplicationProperties.html#13638" class="Bound">a</a> <a id="13640" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13642" href="Ordinals.MultiplicationProperties.html#13642" class="Bound">b</a><a id="13643" class="Symbol">)</a> <a id="13645" class="Symbol">(</a><a id="13646" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13650" class="Symbol">(</a><a id="13651" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13656" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13658" href="Ordinals.MultiplicationProperties.html#13658" class="Bound">l</a><a id="13659" class="Symbol">))</a>
 <a id="13663" class="Symbol">=</a> <a id="13665" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="13672" href="Ordinals.MultiplicationProperties.html#13609" class="Bound">α</a> <a id="13674" href="Ordinals.MultiplicationProperties.html#13638" class="Bound">a</a> <a id="13676" class="Symbol">(</a><a id="13677" href="Ordinals.MultiplicationProperties.html#13619" class="Bound">a₀-least</a> <a id="13686" href="Ordinals.MultiplicationProperties.html#13638" class="Bound">a</a> <a id="13688" href="Ordinals.MultiplicationProperties.html#13638" class="Bound">a</a> <a id="13690" href="Ordinals.MultiplicationProperties.html#13658" class="Bound">l</a><a id="13691" class="Symbol">)</a>

<a id="×ₒ-least"></a><a id="13694" href="Ordinals.MultiplicationProperties.html#13694" class="Function">×ₒ-least</a> <a id="13703" class="Symbol">:</a> <a id="13705" class="Symbol">(</a><a id="13706" href="Ordinals.MultiplicationProperties.html#13706" class="Bound">α</a> <a id="13708" class="Symbol">:</a> <a id="13710" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13718" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13719" class="Symbol">)</a> <a id="13721" class="Symbol">(</a><a id="13722" href="Ordinals.MultiplicationProperties.html#13722" class="Bound">β</a> <a id="13724" class="Symbol">:</a> <a id="13726" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13734" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="13735" class="Symbol">)</a> <a id="13737" class="Symbol">(</a><a id="13738" href="Ordinals.MultiplicationProperties.html#13738" class="Bound">a₀</a> <a id="13741" class="Symbol">:</a> <a id="13743" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13745" href="Ordinals.MultiplicationProperties.html#13706" class="Bound">α</a> <a id="13747" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13748" class="Symbol">)</a> <a id="13750" class="Symbol">(</a><a id="13751" href="Ordinals.MultiplicationProperties.html#13751" class="Bound">b₀</a> <a id="13754" class="Symbol">:</a> <a id="13756" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13758" href="Ordinals.MultiplicationProperties.html#13722" class="Bound">β</a> <a id="13760" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="13761" class="Symbol">)</a>
         <a id="13772" class="Symbol">→</a> <a id="13774" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="13783" href="Ordinals.MultiplicationProperties.html#13706" class="Bound">α</a> <a id="13785" href="Ordinals.MultiplicationProperties.html#13738" class="Bound">a₀</a> <a id="13788" class="Symbol">→</a> <a id="13790" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="13799" href="Ordinals.MultiplicationProperties.html#13722" class="Bound">β</a> <a id="13801" href="Ordinals.MultiplicationProperties.html#13751" class="Bound">b₀</a> <a id="13804" class="Symbol">→</a> <a id="13806" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="13815" class="Symbol">(</a><a id="13816" href="Ordinals.MultiplicationProperties.html#13706" class="Bound">α</a> <a id="13818" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13821" href="Ordinals.MultiplicationProperties.html#13722" class="Bound">β</a><a id="13822" class="Symbol">)</a> <a id="13824" class="Symbol">(</a><a id="13825" href="Ordinals.MultiplicationProperties.html#13738" class="Bound">a₀</a> <a id="13828" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13830" href="Ordinals.MultiplicationProperties.html#13751" class="Bound">b₀</a><a id="13832" class="Symbol">)</a>
<a id="13834" href="Ordinals.MultiplicationProperties.html#13694" class="Function">×ₒ-least</a> <a id="13843" href="Ordinals.MultiplicationProperties.html#13843" class="Bound">α</a> <a id="13845" href="Ordinals.MultiplicationProperties.html#13845" class="Bound">β</a>  <a id="13848" href="Ordinals.MultiplicationProperties.html#13848" class="Bound">a₀</a> <a id="13851" href="Ordinals.MultiplicationProperties.html#13851" class="Bound">b₀</a> <a id="13854" href="Ordinals.MultiplicationProperties.html#13854" class="Bound">a₀-least</a> <a id="13863" href="Ordinals.MultiplicationProperties.html#13863" class="Bound">b₀-least</a> <a id="13872" class="Symbol">=</a>
 <a id="13875" href="Ordinals.Type.html#5534" class="Function">minimal-is-least</a> <a id="13892" class="Symbol">(</a><a id="13893" href="Ordinals.MultiplicationProperties.html#13843" class="Bound">α</a> <a id="13895" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="13898" href="Ordinals.MultiplicationProperties.html#13845" class="Bound">β</a><a id="13899" class="Symbol">)</a> <a id="13901" class="Symbol">(</a><a id="13902" href="Ordinals.MultiplicationProperties.html#13848" class="Bound">a₀</a> <a id="13905" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13907" href="Ordinals.MultiplicationProperties.html#13851" class="Bound">b₀</a><a id="13909" class="Symbol">)</a> <a id="13911" class="Symbol">(</a><a id="13912" href="Ordinals.MultiplicationProperties.html#13366" class="Function">×ₒ-minimal</a> <a id="13923" href="Ordinals.MultiplicationProperties.html#13843" class="Bound">α</a> <a id="13925" href="Ordinals.MultiplicationProperties.html#13845" class="Bound">β</a> <a id="13927" href="Ordinals.MultiplicationProperties.html#13848" class="Bound">a₀</a> <a id="13930" href="Ordinals.MultiplicationProperties.html#13851" class="Bound">b₀</a> <a id="13933" href="Ordinals.MultiplicationProperties.html#13854" class="Bound">a₀-least</a> <a id="13942" href="Ordinals.MultiplicationProperties.html#13863" class="Bound">b₀-least</a><a id="13950" class="Symbol">)</a>

<a id="×ₒ-left-monotonicity-implies-EM"></a><a id="13953" href="Ordinals.MultiplicationProperties.html#13953" class="Function">×ₒ-left-monotonicity-implies-EM</a>
  <a id="13987" class="Symbol">:</a> <a id="13989" class="Symbol">((</a><a id="13991" href="Ordinals.MultiplicationProperties.html#13991" class="Bound">α</a> <a id="13993" href="Ordinals.MultiplicationProperties.html#13993" class="Bound">β</a> <a id="13995" class="Symbol">:</a> <a id="13997" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14005" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14006" class="Symbol">)</a> <a id="14008" class="Symbol">(</a><a id="14009" href="Ordinals.MultiplicationProperties.html#14009" class="Bound">γ</a> <a id="14011" class="Symbol">:</a> <a id="14013" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14021" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="14022" class="Symbol">)</a> <a id="14024" class="Symbol">→</a> <a id="14026" href="Ordinals.MultiplicationProperties.html#13991" class="Bound">α</a> <a id="14028" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14030" href="Ordinals.MultiplicationProperties.html#13993" class="Bound">β</a> <a id="14032" class="Symbol">→</a> <a id="14034" href="Ordinals.MultiplicationProperties.html#13991" class="Bound">α</a> <a id="14036" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14039" href="Ordinals.MultiplicationProperties.html#14009" class="Bound">γ</a> <a id="14041" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14043" href="Ordinals.MultiplicationProperties.html#13993" class="Bound">β</a> <a id="14045" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14048" href="Ordinals.MultiplicationProperties.html#14009" class="Bound">γ</a><a id="14049" class="Symbol">)</a>
  <a id="14053" class="Symbol">→</a> <a id="14055" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="14058" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="14060" href="Ordinals.MultiplicationProperties.html#13953" class="Function">×ₒ-left-monotonicity-implies-EM</a> <a id="14092" href="Ordinals.MultiplicationProperties.html#14092" class="Bound">hyp</a> <a id="14096" href="Ordinals.MultiplicationProperties.html#14096" class="Bound">P</a> <a id="14098" href="Ordinals.MultiplicationProperties.html#14098" class="Bound">isprop-P</a> <a id="14107" class="Symbol">=</a> <a id="14109" href="Ordinals.MultiplicationProperties.html#15075" class="Function">III</a> <a id="14113" class="Symbol">(</a><a id="14114" href="Ordinals.MultiplicationProperties.html#14415" class="Function">f</a> <a id="14116" class="Symbol">(</a><a id="14117" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14119" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14121" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14125" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14126" class="Symbol">))</a> <a id="14129" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="14135" class="Keyword">where</a>
  <a id="14143" href="Ordinals.MultiplicationProperties.html#14143" class="Function">α</a> <a id="14145" class="Symbol">=</a> <a id="14147" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
  <a id="14152" href="Ordinals.MultiplicationProperties.html#14152" class="Function">Pₒ</a> <a id="14155" class="Symbol">=</a> <a id="14157" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="14170" href="Ordinals.MultiplicationProperties.html#14096" class="Bound">P</a> <a id="14172" href="Ordinals.MultiplicationProperties.html#14098" class="Bound">isprop-P</a>
  <a id="14183" href="Ordinals.MultiplicationProperties.html#14183" class="Function">β</a> <a id="14185" class="Symbol">=</a> <a id="14187" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14190" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="14193" href="Ordinals.MultiplicationProperties.html#14152" class="Function">Pₒ</a>
  <a id="14198" href="Ordinals.MultiplicationProperties.html#14198" class="Function">γ</a> <a id="14200" class="Symbol">=</a> <a id="14202" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a>

  <a id="14208" href="Ordinals.MultiplicationProperties.html#14208" class="Function">I</a> <a id="14210" class="Symbol">:</a> <a id="14212" href="Ordinals.MultiplicationProperties.html#14143" class="Function">α</a> <a id="14214" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14216" href="Ordinals.MultiplicationProperties.html#14183" class="Function">β</a>
  <a id="14220" href="Ordinals.MultiplicationProperties.html#14208" class="Function">I</a> <a id="14222" class="Symbol">=</a> <a id="14224" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="14234" href="Ordinals.MultiplicationProperties.html#14143" class="Function">α</a> <a id="14236" href="Ordinals.MultiplicationProperties.html#14183" class="Function">β</a>
       <a id="14245" class="Symbol">(</a><a id="14246" href="MLTT.Id.html#734" class="Function">transport</a>
         <a id="14265" class="Symbol">(</a><a id="14266" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">_≼</a> <a id="14269" href="Ordinals.MultiplicationProperties.html#14183" class="Function">β</a><a id="14270" class="Symbol">)</a>
         <a id="14281" class="Symbol">(</a><a id="14282" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="14299" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="14301" class="Symbol">)</a>
         <a id="14312" class="Symbol">(</a><a id="14313" href="Ordinals.AdditionProperties.html#6772" class="Function">+ₒ-right-monotone</a> <a id="14331" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14334" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="14337" href="Ordinals.MultiplicationProperties.html#14152" class="Function">Pₒ</a>
         <a id="14349" class="Symbol">(</a><a id="14350" href="Ordinals.AdditionProperties.html#13009" class="Function">𝟘ₒ-least</a> <a id="14359" href="Ordinals.MultiplicationProperties.html#14152" class="Function">Pₒ</a><a id="14361" class="Symbol">)))</a>

  <a id="14368" href="Ordinals.MultiplicationProperties.html#14368" class="Function">II</a> <a id="14371" class="Symbol">:</a> <a id="14373" class="Symbol">(</a><a id="14374" href="Ordinals.MultiplicationProperties.html#14143" class="Function">α</a> <a id="14376" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14379" href="Ordinals.MultiplicationProperties.html#14198" class="Function">γ</a><a id="14380" class="Symbol">)</a> <a id="14382" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14384" class="Symbol">(</a><a id="14385" href="Ordinals.MultiplicationProperties.html#14183" class="Function">β</a> <a id="14387" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14390" href="Ordinals.MultiplicationProperties.html#14198" class="Function">γ</a><a id="14391" class="Symbol">)</a>
  <a id="14395" href="Ordinals.MultiplicationProperties.html#14368" class="Function">II</a> <a id="14398" class="Symbol">=</a> <a id="14400" href="Ordinals.MultiplicationProperties.html#14092" class="Bound">hyp</a> <a id="14404" href="Ordinals.MultiplicationProperties.html#14143" class="Function">α</a> <a id="14406" href="Ordinals.MultiplicationProperties.html#14183" class="Function">β</a> <a id="14408" href="Ordinals.MultiplicationProperties.html#14198" class="Function">γ</a> <a id="14410" href="Ordinals.MultiplicationProperties.html#14208" class="Function">I</a>

  <a id="14415" href="Ordinals.MultiplicationProperties.html#14415" class="Function">f</a> <a id="14417" class="Symbol">=</a> <a id="14419" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="14423" href="Ordinals.MultiplicationProperties.html#14368" class="Function">II</a>
  <a id="14428" href="Ordinals.MultiplicationProperties.html#14428" class="Function">f-sim</a> <a id="14434" class="Symbol">=</a> <a id="14436" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="14440" href="Ordinals.MultiplicationProperties.html#14368" class="Function">II</a>

  <a id="14446" href="Ordinals.MultiplicationProperties.html#14446" class="Function">f-preserves-least</a> <a id="14464" class="Symbol">:</a> <a id="14466" href="Ordinals.MultiplicationProperties.html#14415" class="Function">f</a> <a id="14468" class="Symbol">(</a><a id="14469" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14471" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14473" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14477" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14478" class="Symbol">)</a> <a id="14480" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14482" class="Symbol">(</a><a id="14483" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14487" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14489" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14491" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14495" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14496" class="Symbol">)</a>
  <a id="14500" href="Ordinals.MultiplicationProperties.html#14446" class="Function">f-preserves-least</a> <a id="14518" class="Symbol">=</a> <a id="14520" href="Ordinals.Maps.html#12299" class="Function">simulations-preserve-least</a> <a id="14547" class="Symbol">(</a><a id="14548" href="Ordinals.MultiplicationProperties.html#14143" class="Function">α</a> <a id="14550" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14553" href="Ordinals.MultiplicationProperties.html#14198" class="Function">γ</a><a id="14554" class="Symbol">)</a> <a id="14556" class="Symbol">(</a><a id="14557" href="Ordinals.MultiplicationProperties.html#14183" class="Function">β</a> <a id="14559" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="14562" href="Ordinals.MultiplicationProperties.html#14198" class="Function">γ</a><a id="14563" class="Symbol">)</a>
                        <a id="14589" class="Symbol">(</a><a id="14590" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14592" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14594" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14598" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14599" class="Symbol">)</a>
                        <a id="14625" class="Symbol">(</a><a id="14626" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14630" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14632" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14634" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14638" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14639" class="Symbol">)</a>
                        <a id="14665" href="Ordinals.MultiplicationProperties.html#14415" class="Function">f</a> <a id="14667" href="Ordinals.MultiplicationProperties.html#14428" class="Function">f-sim</a>
                        <a id="14697" class="Symbol">(</a><a id="14698" href="Ordinals.MultiplicationProperties.html#13694" class="Function">×ₒ-least</a> <a id="14707" href="Ordinals.MultiplicationProperties.html#14143" class="Function">α</a> <a id="14709" href="Ordinals.MultiplicationProperties.html#14198" class="Function">γ</a> <a id="14711" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14713" class="Symbol">(</a><a id="14714" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14718" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14719" class="Symbol">)</a>
                          <a id="14747" href="Ordinals.MultiplicationProperties.html#15017" class="Function">⋆-least</a>
                          <a id="14781" class="Symbol">(</a><a id="14782" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="14803" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14806" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14809" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14811" href="Ordinals.MultiplicationProperties.html#15017" class="Function">⋆-least</a><a id="14818" class="Symbol">))</a>
                        <a id="14845" class="Symbol">(</a><a id="14846" href="Ordinals.MultiplicationProperties.html#13694" class="Function">×ₒ-least</a> <a id="14855" href="Ordinals.MultiplicationProperties.html#14183" class="Function">β</a> <a id="14857" href="Ordinals.MultiplicationProperties.html#14198" class="Function">γ</a> <a id="14859" class="Symbol">(</a><a id="14860" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14864" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14865" class="Symbol">)</a> <a id="14867" class="Symbol">(</a><a id="14868" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14872" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="14873" class="Symbol">)</a>
                         <a id="14900" class="Symbol">(</a><a id="14901" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="14922" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14925" href="Ordinals.MultiplicationProperties.html#14152" class="Function">Pₒ</a> <a id="14928" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14930" href="Ordinals.MultiplicationProperties.html#15017" class="Function">⋆-least</a><a id="14937" class="Symbol">)</a>
                         <a id="14964" class="Symbol">(</a><a id="14965" href="Ordinals.AdditionProperties.html#19213" class="Function">left-preserves-least</a> <a id="14986" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14989" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="14992" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14994" href="Ordinals.MultiplicationProperties.html#15017" class="Function">⋆-least</a><a id="15001" class="Symbol">))</a>
   <a id="15007" class="Keyword">where</a>
    <a id="15017" href="Ordinals.MultiplicationProperties.html#15017" class="Function">⋆-least</a> <a id="15025" class="Symbol">:</a> <a id="15027" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="15036" class="Symbol">(</a><a id="15037" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15040" class="Symbol">{</a><a id="15041" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15042" class="Symbol">})</a> <a id="15045" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
    <a id="15051" href="Ordinals.MultiplicationProperties.html#15017" class="Function">⋆-least</a> <a id="15059" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15061" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15063" class="Symbol">=</a> <a id="15065" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

  <a id="15075" href="Ordinals.MultiplicationProperties.html#15075" class="Function">III</a> <a id="15079" class="Symbol">:</a> <a id="15081" class="Symbol">(</a><a id="15082" href="Ordinals.MultiplicationProperties.html#15082" class="Bound">x</a> <a id="15084" class="Symbol">:</a> <a id="15086" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15088" href="Ordinals.MultiplicationProperties.html#14183" class="Function">β</a> <a id="15090" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15093" href="Ordinals.MultiplicationProperties.html#14198" class="Function">γ</a> <a id="15095" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="15096" class="Symbol">)</a> <a id="15098" class="Symbol">→</a> <a id="15100" href="Ordinals.MultiplicationProperties.html#14415" class="Function">f</a> <a id="15102" class="Symbol">(</a><a id="15103" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15105" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15107" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15111" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15112" class="Symbol">)</a> <a id="15114" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15116" href="Ordinals.MultiplicationProperties.html#15082" class="Bound">x</a> <a id="15118" class="Symbol">→</a> <a id="15120" href="Ordinals.MultiplicationProperties.html#14096" class="Bound">P</a> <a id="15122" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="15124" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="15126" href="Ordinals.MultiplicationProperties.html#14096" class="Bound">P</a>
  <a id="15130" href="Ordinals.MultiplicationProperties.html#15075" class="Function">III</a> <a id="15134" class="Symbol">(</a><a id="15135" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15139" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15141" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15143" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15147" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15148" class="Symbol">)</a> <a id="15150" href="Ordinals.MultiplicationProperties.html#15150" class="Bound">r</a> <a id="15152" class="Symbol">=</a> <a id="15154" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="15161" class="Symbol">(</a><a id="15162" href="MLTT.Plus-Properties.html#562" class="Function">+disjoint&#39;</a> <a id="15173" href="Ordinals.MultiplicationProperties.html#15308" class="Function">III₂</a><a id="15177" class="Symbol">)</a>
   <a id="15182" class="Keyword">where</a>
    <a id="15192" href="Ordinals.MultiplicationProperties.html#15192" class="Function">III₁</a> <a id="15197" class="Symbol">=</a> <a id="15199" href="Ordinals.MultiplicationProperties.html#14415" class="Function">f</a> <a id="15201" class="Symbol">(</a><a id="15202" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15204" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15206" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15210" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15211" class="Symbol">)</a>   <a id="15215" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15218" href="Ordinals.MultiplicationProperties.html#15150" class="Bound">r</a> <a id="15220" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="15233" class="Symbol">(</a><a id="15234" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15238" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15240" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15242" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15246" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15247" class="Symbol">)</a> <a id="15249" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15252" href="Ordinals.MultiplicationProperties.html#14446" class="Function">f-preserves-least</a> <a id="15270" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="15273" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="15286" href="Ordinals.MultiplicationProperties.html#14415" class="Function">f</a> <a id="15288" class="Symbol">(</a><a id="15289" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15291" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15293" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15297" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15298" class="Symbol">)</a>   <a id="15302" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="15308" href="Ordinals.MultiplicationProperties.html#15308" class="Function">III₂</a> <a id="15313" class="Symbol">:</a> <a id="15315" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15319" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15321" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15323" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15327" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
    <a id="15333" href="Ordinals.MultiplicationProperties.html#15308" class="Function">III₂</a> <a id="15338" class="Symbol">=</a> <a id="15340" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15343" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15347" class="Symbol">(</a><a id="15348" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="15367" class="Symbol">_</a> <a id="15369" class="Symbol">_</a> <a id="15371" href="Ordinals.MultiplicationProperties.html#14415" class="Function">f</a> <a id="15373" href="Ordinals.MultiplicationProperties.html#14428" class="Function">f-sim</a> <a id="15379" href="Ordinals.MultiplicationProperties.html#15192" class="Function">III₁</a><a id="15383" class="Symbol">)</a>
  <a id="15387" href="Ordinals.MultiplicationProperties.html#15075" class="Function">III</a> <a id="15391" class="Symbol">(</a><a id="15392" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15396" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15398" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15400" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15404" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15405" class="Symbol">)</a> <a id="15407" href="Ordinals.MultiplicationProperties.html#15407" class="Bound">r</a> <a id="15409" class="Symbol">=</a> <a id="15411" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15415" class="Symbol">(λ</a> <a id="15418" href="Ordinals.MultiplicationProperties.html#15418" class="Bound">p</a> <a id="15420" class="Symbol">→</a> <a id="15422" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="15429" class="Symbol">(</a><a id="15430" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="15440" class="Symbol">(</a><a id="15441" href="Ordinals.MultiplicationProperties.html#16246" class="Function">III₆</a> <a id="15446" href="Ordinals.MultiplicationProperties.html#15418" class="Bound">p</a><a id="15447" class="Symbol">)))</a>
   <a id="15454" class="Keyword">where</a>
    <a id="15464" href="Ordinals.MultiplicationProperties.html#15464" class="Function">III₃</a> <a id="15469" class="Symbol">:</a> <a id="15471" class="Symbol">(</a><a id="15472" href="Ordinals.MultiplicationProperties.html#15472" class="Bound">p</a> <a id="15474" class="Symbol">:</a> <a id="15476" href="Ordinals.MultiplicationProperties.html#14096" class="Bound">P</a><a id="15477" class="Symbol">)</a>
         <a id="15488" class="Symbol">→</a> <a id="15490" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15492" href="Ordinals.MultiplicationProperties.html#15492" class="Bound">x</a> <a id="15494" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15496" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15498" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15501" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15504" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="15507" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="15509" href="MLTT.Sigma.html#423" class="Function">,</a>
             <a id="15524" class="Symbol">(</a><a id="15525" href="Ordinals.MultiplicationProperties.html#15492" class="Bound">x</a> <a id="15527" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15530" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15533" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15536" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="15539" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="15541" class="Symbol">(</a><a id="15542" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15544" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15546" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15550" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15551" class="Symbol">))</a> <a id="15554" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15556" class="Symbol">(</a><a id="15557" href="Ordinals.MultiplicationProperties.html#14415" class="Function">f</a> <a id="15559" href="Ordinals.MultiplicationProperties.html#15492" class="Bound">x</a> <a id="15561" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15563" class="Symbol">(</a><a id="15564" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15568" href="Ordinals.MultiplicationProperties.html#15472" class="Bound">p</a> <a id="15570" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15572" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15576" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15577" class="Symbol">))</a>
    <a id="15584" href="Ordinals.MultiplicationProperties.html#15464" class="Function">III₃</a> <a id="15589" href="Ordinals.MultiplicationProperties.html#15589" class="Bound">p</a> <a id="15591" class="Symbol">=</a> <a id="15593" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="15626" class="Symbol">(</a><a id="15627" href="Ordinals.MultiplicationProperties.html#14143" class="Function">α</a> <a id="15629" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15632" href="Ordinals.MultiplicationProperties.html#14198" class="Function">γ</a><a id="15633" class="Symbol">)</a> <a id="15635" class="Symbol">(</a><a id="15636" href="Ordinals.MultiplicationProperties.html#14183" class="Function">β</a> <a id="15638" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15641" href="Ordinals.MultiplicationProperties.html#14198" class="Function">γ</a><a id="15642" class="Symbol">)</a> <a id="15644" href="Ordinals.MultiplicationProperties.html#14415" class="Function">f</a> <a id="15646" href="Ordinals.MultiplicationProperties.html#14428" class="Function">f-sim</a>
               <a id="15667" class="Symbol">(</a><a id="15668" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15670" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15672" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15676" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15677" class="Symbol">)</a> <a id="15679" class="Symbol">(</a><a id="15680" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15684" href="Ordinals.MultiplicationProperties.html#15589" class="Bound">p</a> <a id="15686" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15688" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15692" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15693" class="Symbol">)</a>
               <a id="15710" class="Symbol">(</a><a id="15711" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="15723" class="Symbol">(λ</a> <a id="15726" href="Ordinals.MultiplicationProperties.html#15726" class="Bound">-</a> <a id="15728" class="Symbol">→</a> <a id="15730" class="Symbol">(</a><a id="15731" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15735" href="Ordinals.MultiplicationProperties.html#15589" class="Bound">p</a> <a id="15737" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15739" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15743" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15744" class="Symbol">)</a> <a id="15746" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15749" href="Ordinals.MultiplicationProperties.html#14183" class="Function">β</a> <a id="15751" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15754" href="Ordinals.MultiplicationProperties.html#14198" class="Function">γ</a> <a id="15756" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="15758" href="Ordinals.MultiplicationProperties.html#15726" class="Bound">-</a> <a id="15760" class="Symbol">)</a> <a id="15762" href="Ordinals.MultiplicationProperties.html#15407" class="Bound">r</a> <a id="15764" class="Symbol">(</a><a id="15765" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15769" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15770" class="Symbol">))</a>
    <a id="15777" href="Ordinals.MultiplicationProperties.html#15777" class="Function">III₄</a> <a id="15782" class="Symbol">:</a> <a id="15784" class="Symbol">(</a><a id="15785" href="Ordinals.MultiplicationProperties.html#15785" class="Bound">p</a> <a id="15787" class="Symbol">:</a> <a id="15789" href="Ordinals.MultiplicationProperties.html#14096" class="Bound">P</a><a id="15790" class="Symbol">)</a>
         <a id="15801" class="Symbol">→</a> <a id="15803" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15805" href="Ordinals.MultiplicationProperties.html#15805" class="Bound">x</a> <a id="15807" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15809" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15811" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15814" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15817" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="15820" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="15822" href="MLTT.Sigma.html#423" class="Function">,</a>
             <a id="15837" class="Symbol">(</a><a id="15838" href="Ordinals.MultiplicationProperties.html#15805" class="Bound">x</a> <a id="15840" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15843" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="15846" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="15849" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="15852" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="15854" class="Symbol">(</a><a id="15855" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15857" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15859" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15863" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15864" class="Symbol">))</a> <a id="15867" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15869" class="Symbol">(</a><a id="15870" href="Ordinals.MultiplicationProperties.html#14415" class="Function">f</a> <a id="15872" href="Ordinals.MultiplicationProperties.html#15805" class="Bound">x</a> <a id="15874" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15876" class="Symbol">(</a><a id="15877" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15881" href="Ordinals.MultiplicationProperties.html#15785" class="Bound">p</a> <a id="15883" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15885" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15889" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15890" class="Symbol">))</a>
         <a id="15902" class="Symbol">→</a> <a id="15904" href="Ordinals.MultiplicationProperties.html#14415" class="Function">f</a> <a id="15906" class="Symbol">(</a><a id="15907" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15909" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15911" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15915" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15916" class="Symbol">)</a> <a id="15918" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15920" class="Symbol">(</a><a id="15921" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15925" href="Ordinals.MultiplicationProperties.html#15785" class="Bound">p</a> <a id="15927" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15929" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15933" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15934" class="Symbol">)</a>
    <a id="15940" href="Ordinals.MultiplicationProperties.html#15777" class="Function">III₄</a> <a id="15945" href="Ordinals.MultiplicationProperties.html#15945" class="Bound">p</a> <a id="15947" class="Symbol">((</a><a id="15949" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15951" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15953" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15957" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15958" class="Symbol">)</a> <a id="15960" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15962" href="Ordinals.MultiplicationProperties.html#15962" class="Bound">l</a> <a id="15964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15966" href="Ordinals.MultiplicationProperties.html#15966" class="Bound">q</a><a id="15967" class="Symbol">)</a> <a id="15969" class="Symbol">=</a> <a id="15971" href="Ordinals.MultiplicationProperties.html#15966" class="Bound">q</a>
    <a id="15977" href="Ordinals.MultiplicationProperties.html#15777" class="Function">III₄</a> <a id="15982" href="Ordinals.MultiplicationProperties.html#15982" class="Bound">p</a> <a id="15984" class="Symbol">((</a><a id="15986" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15988" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15990" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15994" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15995" class="Symbol">)</a> <a id="15997" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15999" href="Ordinals.MultiplicationProperties.html#15999" class="Bound">l</a> <a id="16001" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16003" href="Ordinals.MultiplicationProperties.html#16003" class="Bound">q</a><a id="16004" class="Symbol">)</a> <a id="16006" class="Symbol">=</a> <a id="16008" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16015" class="Symbol">(</a><a id="16016" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="16023" class="Symbol">(</a><a id="16024" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="16027" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16030" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a><a id="16032" class="Symbol">)</a> <a id="16034" class="Symbol">(</a><a id="16035" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="16037" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16039" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16043" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="16044" class="Symbol">)</a> <a id="16046" href="Ordinals.MultiplicationProperties.html#15999" class="Bound">l</a><a id="16047" class="Symbol">)</a>

    <a id="16054" href="Ordinals.MultiplicationProperties.html#16054" class="Function">III₅</a> <a id="16059" class="Symbol">:</a> <a id="16061" class="Symbol">(</a><a id="16062" href="Ordinals.MultiplicationProperties.html#16062" class="Bound">p</a> <a id="16064" class="Symbol">:</a> <a id="16066" href="Ordinals.MultiplicationProperties.html#14096" class="Bound">P</a><a id="16067" class="Symbol">)</a> <a id="16069" class="Symbol">→</a> <a id="16071" class="Symbol">(</a><a id="16072" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16076" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="16078" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16080" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16084" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="16085" class="Symbol">)</a> <a id="16087" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16089" class="Symbol">(</a><a id="16090" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16094" href="Ordinals.MultiplicationProperties.html#16062" class="Bound">p</a> <a id="16096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16098" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16102" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="16103" class="Symbol">)</a>
    <a id="16109" href="Ordinals.MultiplicationProperties.html#16054" class="Function">III₅</a> <a id="16114" href="Ordinals.MultiplicationProperties.html#16114" class="Bound">p</a> <a id="16116" class="Symbol">=</a> <a id="16118" class="Symbol">(</a><a id="16119" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16123" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="16125" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16127" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16131" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="16132" class="Symbol">)</a> <a id="16134" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16137" href="Ordinals.MultiplicationProperties.html#14446" class="Function">f-preserves-least</a> <a id="16155" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="16158" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="16173" href="Ordinals.MultiplicationProperties.html#14415" class="Function">f</a> <a id="16175" class="Symbol">(</a><a id="16176" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="16178" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16180" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16184" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="16185" class="Symbol">)</a>   <a id="16189" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16192" href="Ordinals.MultiplicationProperties.html#15777" class="Function">III₄</a> <a id="16197" href="Ordinals.MultiplicationProperties.html#16114" class="Bound">p</a> <a id="16199" class="Symbol">(</a><a id="16200" href="Ordinals.MultiplicationProperties.html#15464" class="Function">III₃</a> <a id="16205" href="Ordinals.MultiplicationProperties.html#16114" class="Bound">p</a><a id="16206" class="Symbol">)</a> <a id="16208" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="16223" class="Symbol">(</a><a id="16224" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16228" href="Ordinals.MultiplicationProperties.html#16114" class="Bound">p</a> <a id="16230" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16232" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16236" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="16237" class="Symbol">)</a> <a id="16239" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

    <a id="16246" href="Ordinals.MultiplicationProperties.html#16246" class="Function">III₆</a> <a id="16251" class="Symbol">:</a> <a id="16253" class="Symbol">(</a><a id="16254" href="Ordinals.MultiplicationProperties.html#16254" class="Bound">p</a> <a id="16256" class="Symbol">:</a> <a id="16258" href="Ordinals.MultiplicationProperties.html#14096" class="Bound">P</a><a id="16259" class="Symbol">)</a> <a id="16261" class="Symbol">→</a> <a id="16263" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16267" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="16269" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16271" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16275" href="Ordinals.MultiplicationProperties.html#16254" class="Bound">p</a>
    <a id="16281" href="Ordinals.MultiplicationProperties.html#16246" class="Function">III₆</a> <a id="16286" href="Ordinals.MultiplicationProperties.html#16286" class="Bound">p</a> <a id="16288" class="Symbol">=</a> <a id="16290" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16293" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16297" class="Symbol">(</a><a id="16298" href="Ordinals.MultiplicationProperties.html#16054" class="Function">III₅</a> <a id="16303" href="Ordinals.MultiplicationProperties.html#16286" class="Bound">p</a><a id="16304" class="Symbol">)</a>

  <a id="16309" href="Ordinals.MultiplicationProperties.html#15075" class="Function">III</a> <a id="16313" class="Symbol">(</a><a id="16314" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16318" href="Ordinals.MultiplicationProperties.html#16318" class="Bound">p</a> <a id="16320" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16322" href="Ordinals.MultiplicationProperties.html#16322" class="Bound">c</a><a id="16323" class="Symbol">)</a> <a id="16325" href="Ordinals.MultiplicationProperties.html#16325" class="Bound">r</a> <a id="16327" class="Symbol">=</a> <a id="16329" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16333" href="Ordinals.MultiplicationProperties.html#16318" class="Bound">p</a>

<a id="EM-implies-×ₒ-left-monotonicity"></a><a id="16336" href="Ordinals.MultiplicationProperties.html#16336" class="Function">EM-implies-×ₒ-left-monotonicity</a>
 <a id="16369" class="Symbol">:</a> <a id="16371" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="16374" class="Symbol">(</a><a id="16375" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16377" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="16379" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="16380" class="Symbol">)</a>
 <a id="16383" class="Symbol">→</a> <a id="16385" class="Symbol">(</a><a id="16386" href="Ordinals.MultiplicationProperties.html#16386" class="Bound">α</a> <a id="16388" href="Ordinals.MultiplicationProperties.html#16388" class="Bound">β</a> <a id="16390" class="Symbol">:</a> <a id="16392" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16400" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16401" class="Symbol">)</a> <a id="16403" class="Symbol">(</a><a id="16404" href="Ordinals.MultiplicationProperties.html#16404" class="Bound">γ</a> <a id="16406" class="Symbol">:</a> <a id="16408" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16416" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="16417" class="Symbol">)</a> <a id="16419" class="Symbol">→</a> <a id="16421" href="Ordinals.MultiplicationProperties.html#16386" class="Bound">α</a> <a id="16423" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16425" href="Ordinals.MultiplicationProperties.html#16388" class="Bound">β</a> <a id="16427" class="Symbol">→</a> <a id="16429" class="Symbol">(</a><a id="16430" href="Ordinals.MultiplicationProperties.html#16386" class="Bound">α</a> <a id="16432" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16435" href="Ordinals.MultiplicationProperties.html#16404" class="Bound">γ</a><a id="16436" class="Symbol">)</a> <a id="16438" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16440" class="Symbol">(</a><a id="16441" href="Ordinals.MultiplicationProperties.html#16388" class="Bound">β</a> <a id="16443" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16446" href="Ordinals.MultiplicationProperties.html#16404" class="Bound">γ</a><a id="16447" class="Symbol">)</a>
<a id="16449" href="Ordinals.MultiplicationProperties.html#16336" class="Function">EM-implies-×ₒ-left-monotonicity</a> <a id="16481" href="Ordinals.MultiplicationProperties.html#16481" class="Bound">em</a> <a id="16484" href="Ordinals.MultiplicationProperties.html#16484" class="Bound">α</a> <a id="16486" href="Ordinals.MultiplicationProperties.html#16486" class="Bound">β</a> <a id="16488" href="Ordinals.MultiplicationProperties.html#16488" class="Bound">γ</a> <a id="16490" class="Symbol">(</a><a id="16491" href="Ordinals.MultiplicationProperties.html#16491" class="Bound">g</a> <a id="16493" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16495" href="Ordinals.MultiplicationProperties.html#16495" class="Bound">g-sim</a><a id="16500" class="Symbol">)</a>
 <a id="16503" class="Symbol">=</a> <a id="16505" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="16515" class="Symbol">(</a><a id="16516" href="Ordinals.MultiplicationProperties.html#16484" class="Bound">α</a> <a id="16518" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16521" href="Ordinals.MultiplicationProperties.html#16488" class="Bound">γ</a><a id="16522" class="Symbol">)</a> <a id="16524" class="Symbol">(</a><a id="16525" href="Ordinals.MultiplicationProperties.html#16486" class="Bound">β</a> <a id="16527" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16530" href="Ordinals.MultiplicationProperties.html#16488" class="Bound">γ</a><a id="16531" class="Symbol">)</a>
             <a id="16546" class="Symbol">(</a><a id="16547" href="Ordinals.OrdinalOfOrdinals.html#24806" class="Function">EM-implies-order-preserving-gives-≼</a> <a id="16583" href="Ordinals.MultiplicationProperties.html#16481" class="Bound">em</a> <a id="16586" class="Symbol">(</a><a id="16587" href="Ordinals.MultiplicationProperties.html#16484" class="Bound">α</a> <a id="16589" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16592" href="Ordinals.MultiplicationProperties.html#16488" class="Bound">γ</a><a id="16593" class="Symbol">)</a>
                                                     <a id="16648" class="Symbol">(</a><a id="16649" href="Ordinals.MultiplicationProperties.html#16486" class="Bound">β</a> <a id="16651" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16654" href="Ordinals.MultiplicationProperties.html#16488" class="Bound">γ</a><a id="16655" class="Symbol">)</a>
                                                     <a id="16710" class="Symbol">(</a><a id="16711" href="Ordinals.MultiplicationProperties.html#16747" class="Function">f</a> <a id="16713" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16715" href="Ordinals.MultiplicationProperties.html#16805" class="Function">f-order-preserving</a><a id="16733" class="Symbol">))</a>
  <a id="16738" class="Keyword">where</a>
   <a id="16747" href="Ordinals.MultiplicationProperties.html#16747" class="Function">f</a> <a id="16749" class="Symbol">:</a> <a id="16751" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a>  <a id="16754" href="Ordinals.MultiplicationProperties.html#16484" class="Bound">α</a> <a id="16756" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16759" href="Ordinals.MultiplicationProperties.html#16488" class="Bound">γ</a> <a id="16761" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="16763" class="Symbol">→</a> <a id="16765" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16767" href="Ordinals.MultiplicationProperties.html#16486" class="Bound">β</a> <a id="16769" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16772" href="Ordinals.MultiplicationProperties.html#16488" class="Bound">γ</a> <a id="16774" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="16779" href="Ordinals.MultiplicationProperties.html#16747" class="Function">f</a> <a id="16781" class="Symbol">(</a><a id="16782" href="Ordinals.MultiplicationProperties.html#16782" class="Bound">a</a> <a id="16784" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16786" href="Ordinals.MultiplicationProperties.html#16786" class="Bound">c</a><a id="16787" class="Symbol">)</a> <a id="16789" class="Symbol">=</a> <a id="16791" class="Symbol">(</a><a id="16792" href="Ordinals.MultiplicationProperties.html#16491" class="Bound">g</a> <a id="16794" href="Ordinals.MultiplicationProperties.html#16782" class="Bound">a</a> <a id="16796" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16798" href="Ordinals.MultiplicationProperties.html#16786" class="Bound">c</a><a id="16799" class="Symbol">)</a>

   <a id="16805" href="Ordinals.MultiplicationProperties.html#16805" class="Function">f-order-preserving</a> <a id="16824" class="Symbol">:</a> <a id="16826" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="16846" class="Symbol">(</a><a id="16847" href="Ordinals.MultiplicationProperties.html#16484" class="Bound">α</a> <a id="16849" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16852" href="Ordinals.MultiplicationProperties.html#16488" class="Bound">γ</a><a id="16853" class="Symbol">)</a> <a id="16855" class="Symbol">(</a><a id="16856" href="Ordinals.MultiplicationProperties.html#16486" class="Bound">β</a> <a id="16858" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="16861" href="Ordinals.MultiplicationProperties.html#16488" class="Bound">γ</a><a id="16862" class="Symbol">)</a> <a id="16864" href="Ordinals.MultiplicationProperties.html#16747" class="Function">f</a>
   <a id="16869" href="Ordinals.MultiplicationProperties.html#16805" class="Function">f-order-preserving</a> <a id="16888" class="Symbol">(</a><a id="16889" href="Ordinals.MultiplicationProperties.html#16889" class="Bound">a</a> <a id="16891" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16893" href="Ordinals.MultiplicationProperties.html#16893" class="Bound">c</a><a id="16894" class="Symbol">)</a> <a id="16896" class="Symbol">(</a><a id="16897" href="Ordinals.MultiplicationProperties.html#16897" class="Bound">a&#39;</a> <a id="16900" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16902" href="Ordinals.MultiplicationProperties.html#16902" class="Bound">c&#39;</a><a id="16904" class="Symbol">)</a> <a id="16906" class="Symbol">(</a><a id="16907" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16911" href="Ordinals.MultiplicationProperties.html#16911" class="Bound">l</a><a id="16912" class="Symbol">)</a> <a id="16914" class="Symbol">=</a> <a id="16916" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16920" href="Ordinals.MultiplicationProperties.html#16911" class="Bound">l</a>
   <a id="16925" href="Ordinals.MultiplicationProperties.html#16805" class="Function">f-order-preserving</a> <a id="16944" class="Symbol">(</a><a id="16945" href="Ordinals.MultiplicationProperties.html#16945" class="Bound">a</a> <a id="16947" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16949" href="Ordinals.MultiplicationProperties.html#16949" class="Bound">c</a><a id="16950" class="Symbol">)</a> <a id="16952" class="Symbol">(</a><a id="16953" href="Ordinals.MultiplicationProperties.html#16953" class="Bound">a&#39;</a> <a id="16956" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16958" href="Ordinals.MultiplicationProperties.html#16949" class="Bound">c</a><a id="16959" class="Symbol">)</a> <a id="16961" class="Symbol">(</a><a id="16962" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16966" class="Symbol">(</a><a id="16967" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="16972" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16974" href="Ordinals.MultiplicationProperties.html#16974" class="Bound">l</a><a id="16975" class="Symbol">))</a>
    <a id="16982" class="Symbol">=</a> <a id="16984" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16988" class="Symbol">(</a><a id="16989" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="16994" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16996" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="17029" href="Ordinals.MultiplicationProperties.html#16484" class="Bound">α</a> <a id="17031" href="Ordinals.MultiplicationProperties.html#16486" class="Bound">β</a> <a id="17033" href="Ordinals.MultiplicationProperties.html#16491" class="Bound">g</a> <a id="17035" href="Ordinals.MultiplicationProperties.html#16495" class="Bound">g-sim</a> <a id="17041" href="Ordinals.MultiplicationProperties.html#16945" class="Bound">a</a> <a id="17043" href="Ordinals.MultiplicationProperties.html#16953" class="Bound">a&#39;</a> <a id="17046" href="Ordinals.MultiplicationProperties.html#16974" class="Bound">l</a><a id="17047" class="Symbol">)</a>

<a id="EM-implies-induced-⊴-on-×ₒ"></a><a id="17050" href="Ordinals.MultiplicationProperties.html#17050" class="Function">EM-implies-induced-⊴-on-×ₒ</a> <a id="17077" class="Symbol">:</a> <a id="17079" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="17082" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                           <a id="17111" class="Symbol">→</a> <a id="17113" class="Symbol">(</a><a id="17114" href="Ordinals.MultiplicationProperties.html#17114" class="Bound">α</a> <a id="17116" href="Ordinals.MultiplicationProperties.html#17116" class="Bound">β</a> <a id="17118" href="Ordinals.MultiplicationProperties.html#17118" class="Bound">γ</a> <a id="17120" href="Ordinals.MultiplicationProperties.html#17120" class="Bound">δ</a> <a id="17122" class="Symbol">:</a> <a id="17124" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="17132" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17133" class="Symbol">)</a>
                           <a id="17162" class="Symbol">→</a> <a id="17164" href="Ordinals.MultiplicationProperties.html#17114" class="Bound">α</a> <a id="17166" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17168" href="Ordinals.MultiplicationProperties.html#17118" class="Bound">γ</a> <a id="17170" class="Symbol">→</a> <a id="17172" href="Ordinals.MultiplicationProperties.html#17116" class="Bound">β</a> <a id="17174" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17176" href="Ordinals.MultiplicationProperties.html#17120" class="Bound">δ</a> <a id="17178" class="Symbol">→</a> <a id="17180" class="Symbol">(</a><a id="17181" href="Ordinals.MultiplicationProperties.html#17114" class="Bound">α</a> <a id="17183" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="17186" href="Ordinals.MultiplicationProperties.html#17116" class="Bound">β</a><a id="17187" class="Symbol">)</a> <a id="17189" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="17191" class="Symbol">(</a><a id="17192" href="Ordinals.MultiplicationProperties.html#17118" class="Bound">γ</a> <a id="17194" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="17197" href="Ordinals.MultiplicationProperties.html#17120" class="Bound">δ</a><a id="17198" class="Symbol">)</a>
<a id="17200" href="Ordinals.MultiplicationProperties.html#17050" class="Function">EM-implies-induced-⊴-on-×ₒ</a> <a id="17227" href="Ordinals.MultiplicationProperties.html#17227" class="Bound">em</a> <a id="17230" href="Ordinals.MultiplicationProperties.html#17230" class="Bound">α</a> <a id="17232" href="Ordinals.MultiplicationProperties.html#17232" class="Bound">β</a> <a id="17234" href="Ordinals.MultiplicationProperties.html#17234" class="Bound">γ</a> <a id="17236" href="Ordinals.MultiplicationProperties.html#17236" class="Bound">δ</a> <a id="17238" href="Ordinals.MultiplicationProperties.html#17238" class="Bound">𝕗</a> <a id="17240" href="Ordinals.MultiplicationProperties.html#17240" class="Bound">𝕘</a> <a id="17242" class="Symbol">=</a>
 <a id="17245" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="17253" class="Symbol">(</a><a id="17254" href="Ordinals.MultiplicationProperties.html#17230" class="Bound">α</a> <a id="17256" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="17259" href="Ordinals.MultiplicationProperties.html#17232" class="Bound">β</a><a id="17260" class="Symbol">)</a> <a id="17262" class="Symbol">(</a><a id="17263" href="Ordinals.MultiplicationProperties.html#17230" class="Bound">α</a> <a id="17265" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="17268" href="Ordinals.MultiplicationProperties.html#17236" class="Bound">δ</a><a id="17269" class="Symbol">)</a> <a id="17271" class="Symbol">(</a><a id="17272" href="Ordinals.MultiplicationProperties.html#17234" class="Bound">γ</a> <a id="17274" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="17277" href="Ordinals.MultiplicationProperties.html#17236" class="Bound">δ</a><a id="17278" class="Symbol">)</a>
         <a id="17289" class="Symbol">(</a><a id="17290" href="Ordinals.MultiplicationProperties.html#9191" class="Function">×ₒ-right-monotone-⊴</a> <a id="17310" href="Ordinals.MultiplicationProperties.html#17230" class="Bound">α</a> <a id="17312" href="Ordinals.MultiplicationProperties.html#17232" class="Bound">β</a> <a id="17314" href="Ordinals.MultiplicationProperties.html#17236" class="Bound">δ</a> <a id="17316" href="Ordinals.MultiplicationProperties.html#17240" class="Bound">𝕘</a><a id="17317" class="Symbol">)</a>
         <a id="17328" class="Symbol">(</a><a id="17329" href="Ordinals.MultiplicationProperties.html#16336" class="Function">EM-implies-×ₒ-left-monotonicity</a> <a id="17361" href="Ordinals.MultiplicationProperties.html#17227" class="Bound">em</a> <a id="17364" href="Ordinals.MultiplicationProperties.html#17230" class="Bound">α</a> <a id="17366" href="Ordinals.MultiplicationProperties.html#17234" class="Bound">γ</a> <a id="17368" href="Ordinals.MultiplicationProperties.html#17236" class="Bound">δ</a> <a id="17370" href="Ordinals.MultiplicationProperties.html#17238" class="Bound">𝕗</a><a id="17371" class="Symbol">)</a>

<a id="17374" class="Markup">\end{code}</a><a id="17384" class="Background">

To prove that multiplication is left cancellable, we require the following
technical lemma: if α &gt; 𝟘, then every simulation from α ×ₒ β to α ×ₒ γ + α ↓ a₁
firstly never hits the second summand, and secondly, in the first component, it
decomposes as the identity on the first component and a function β → γ on the
second component, viz. one that is independent of the first component. The
inspiration for this lemma is the lemma simulation-product-decomposition below,
which only deals with simulations f : α ×ₒ β ⊴ α ×ₒ γ (ie, with α ↓ a₁ = 𝟘ₒ in
the context of the current lemma). However the more general statement seems to
be necessary for proving left cancellability with respect to ⊴, rather than
just with respect to ＝.

</a><a id="18113" class="Markup">\begin{code}</a>

<a id="simulation-product-decomposition-generalized"></a><a id="18127" href="Ordinals.MultiplicationProperties.html#18127" class="Function">simulation-product-decomposition-generalized</a>
 <a id="18173" class="Symbol">:</a> <a id="18175" class="Symbol">(</a><a id="18176" href="Ordinals.MultiplicationProperties.html#18176" class="Bound">α</a> <a id="18178" class="Symbol">:</a> <a id="18180" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18188" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18189" class="Symbol">)</a>
 <a id="18192" class="Symbol">→</a> <a id="18194" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="18197" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="18199" href="Ordinals.MultiplicationProperties.html#18176" class="Bound">α</a>
 <a id="18202" class="Symbol">→</a> <a id="18204" class="Symbol">(</a><a id="18205" href="Ordinals.MultiplicationProperties.html#18205" class="Bound">β</a> <a id="18207" href="Ordinals.MultiplicationProperties.html#18207" class="Bound">γ</a> <a id="18209" class="Symbol">:</a> <a id="18211" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18219" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18220" class="Symbol">)</a>
 <a id="18223" class="Symbol">→</a> <a id="18225" class="Symbol">(</a><a id="18226" href="Ordinals.MultiplicationProperties.html#18226" class="Bound">a₁</a> <a id="18229" class="Symbol">:</a> <a id="18231" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18233" href="Ordinals.MultiplicationProperties.html#18176" class="Bound">α</a> <a id="18235" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18236" class="Symbol">)</a>
 <a id="18239" class="Symbol">→</a> <a id="18241" class="Symbol">(</a><a id="18242" href="Ordinals.MultiplicationProperties.html#18242" class="Bound">(</a><a id="18243" href="Ordinals.MultiplicationProperties.html#18243" class="Bound">f</a> <a id="18245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18247" href="Ordinals.MultiplicationProperties.html#18242" class="Bound">_)</a> <a id="18250" class="Symbol">:</a> <a id="18252" href="Ordinals.MultiplicationProperties.html#18176" class="Bound">α</a> <a id="18254" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18257" href="Ordinals.MultiplicationProperties.html#18205" class="Bound">β</a> <a id="18259" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18261" href="Ordinals.MultiplicationProperties.html#18176" class="Bound">α</a> <a id="18263" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18266" href="Ordinals.MultiplicationProperties.html#18207" class="Bound">γ</a> <a id="18268" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18271" class="Symbol">(</a><a id="18272" href="Ordinals.MultiplicationProperties.html#18176" class="Bound">α</a> <a id="18274" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18276" href="Ordinals.MultiplicationProperties.html#18226" class="Bound">a₁</a><a id="18278" class="Symbol">))</a>
 <a id="18282" class="Symbol">→</a> <a id="18284" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18286" href="Ordinals.MultiplicationProperties.html#18286" class="Bound">g</a> <a id="18288" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18290" class="Symbol">(</a><a id="18291" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18293" href="Ordinals.MultiplicationProperties.html#18205" class="Bound">β</a> <a id="18295" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="18297" class="Symbol">→</a> <a id="18299" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18301" href="Ordinals.MultiplicationProperties.html#18207" class="Bound">γ</a> <a id="18303" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18304" class="Symbol">)</a> <a id="18306" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18308" class="Symbol">((</a><a id="18310" href="Ordinals.MultiplicationProperties.html#18310" class="Bound">a</a> <a id="18312" class="Symbol">:</a> <a id="18314" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18316" href="Ordinals.MultiplicationProperties.html#18176" class="Bound">α</a> <a id="18318" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18319" class="Symbol">)</a> <a id="18321" class="Symbol">(</a><a id="18322" href="Ordinals.MultiplicationProperties.html#18322" class="Bound">b</a> <a id="18324" class="Symbol">:</a> <a id="18326" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18328" href="Ordinals.MultiplicationProperties.html#18205" class="Bound">β</a> <a id="18330" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18331" class="Symbol">)</a> <a id="18333" class="Symbol">→</a> <a id="18335" href="Ordinals.MultiplicationProperties.html#18243" class="Bound">f</a> <a id="18337" class="Symbol">(</a><a id="18338" href="Ordinals.MultiplicationProperties.html#18310" class="Bound">a</a> <a id="18340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18342" href="Ordinals.MultiplicationProperties.html#18322" class="Bound">b</a><a id="18343" class="Symbol">)</a> <a id="18345" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18347" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18351" class="Symbol">(</a><a id="18352" href="Ordinals.MultiplicationProperties.html#18310" class="Bound">a</a> <a id="18354" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18356" href="Ordinals.MultiplicationProperties.html#18286" class="Bound">g</a> <a id="18358" href="Ordinals.MultiplicationProperties.html#18322" class="Bound">b</a><a id="18359" class="Symbol">))</a>
<a id="18362" href="Ordinals.MultiplicationProperties.html#18127" class="Function">simulation-product-decomposition-generalized</a> <a id="18407" class="Symbol">{</a><a id="18408" href="Ordinals.MultiplicationProperties.html#18408" class="Bound">𝓤</a><a id="18409" class="Symbol">}</a> <a id="18411" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18413" class="Symbol">(</a><a id="18414" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="18417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18419" href="Ordinals.MultiplicationProperties.html#18419" class="Bound">a₀-least</a><a id="18427" class="Symbol">)</a> <a id="18429" class="Symbol">=</a> <a id="18431" href="Ordinals.MultiplicationProperties.html#24055" class="Function">II</a>
 <a id="18435" class="Keyword">where</a>
  <a id="18443" href="Ordinals.MultiplicationProperties.html#18443" class="Function">P</a> <a id="18445" class="Symbol">:</a> <a id="18447" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18455" href="Ordinals.MultiplicationProperties.html#18408" class="Bound">𝓤</a> <a id="18457" class="Symbol">→</a> <a id="18459" href="Ordinals.MultiplicationProperties.html#18408" class="Bound">𝓤</a> <a id="18461" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="18463" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="18467" href="Ordinals.MultiplicationProperties.html#18443" class="Function">P</a> <a id="18469" href="Ordinals.MultiplicationProperties.html#18469" class="Bound">β</a> <a id="18471" class="Symbol">=</a>   <a id="18475" class="Symbol">(</a><a id="18476" href="Ordinals.MultiplicationProperties.html#18476" class="Bound">γ</a> <a id="18478" class="Symbol">:</a> <a id="18480" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18488" href="Ordinals.MultiplicationProperties.html#18408" class="Bound">𝓤</a><a id="18489" class="Symbol">)</a> <a id="18491" class="Symbol">(</a><a id="18492" href="Ordinals.MultiplicationProperties.html#18492" class="Bound">a₁</a> <a id="18495" class="Symbol">:</a> <a id="18497" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18499" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18501" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18502" class="Symbol">)</a>
          <a id="18514" class="Symbol">(</a><a id="18515" href="Ordinals.MultiplicationProperties.html#18515" class="Bound">(</a><a id="18516" href="Ordinals.MultiplicationProperties.html#18516" class="Bound">f</a> <a id="18518" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18520" href="Ordinals.MultiplicationProperties.html#18515" class="Bound">_)</a> <a id="18523" class="Symbol">:</a> <a id="18525" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18527" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18530" href="Ordinals.MultiplicationProperties.html#18469" class="Bound">β</a> <a id="18532" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18534" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18536" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18539" href="Ordinals.MultiplicationProperties.html#18476" class="Bound">γ</a> <a id="18541" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18544" class="Symbol">(</a><a id="18545" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18547" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18549" href="Ordinals.MultiplicationProperties.html#18492" class="Bound">a₁</a><a id="18551" class="Symbol">))</a>
        <a id="18562" class="Symbol">→</a> <a id="18564" class="Symbol">(</a><a id="18565" href="Ordinals.MultiplicationProperties.html#18565" class="Bound">b</a> <a id="18567" class="Symbol">:</a> <a id="18569" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18571" href="Ordinals.MultiplicationProperties.html#18469" class="Bound">β</a> <a id="18573" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18574" class="Symbol">)</a> <a id="18576" class="Symbol">→</a> <a id="18578" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18580" href="Ordinals.MultiplicationProperties.html#18580" class="Bound">c</a> <a id="18582" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18584" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18586" href="Ordinals.MultiplicationProperties.html#18476" class="Bound">γ</a> <a id="18588" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="18590" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18592" class="Symbol">((</a><a id="18594" href="Ordinals.MultiplicationProperties.html#18594" class="Bound">a</a> <a id="18596" class="Symbol">:</a> <a id="18598" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18600" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18602" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18603" class="Symbol">)</a> <a id="18605" class="Symbol">→</a> <a id="18607" href="Ordinals.MultiplicationProperties.html#18516" class="Bound">f</a> <a id="18609" class="Symbol">(</a><a id="18610" href="Ordinals.MultiplicationProperties.html#18594" class="Bound">a</a> <a id="18612" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18614" href="Ordinals.MultiplicationProperties.html#18565" class="Bound">b</a><a id="18615" class="Symbol">)</a> <a id="18617" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18619" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18623" class="Symbol">(</a><a id="18624" href="Ordinals.MultiplicationProperties.html#18594" class="Bound">a</a> <a id="18626" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18628" href="Ordinals.MultiplicationProperties.html#18580" class="Bound">c</a><a id="18629" class="Symbol">))</a>

  <a id="18635" href="Ordinals.MultiplicationProperties.html#18635" class="Function">P₀</a> <a id="18638" class="Symbol">:</a> <a id="18640" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18648" href="Ordinals.MultiplicationProperties.html#18408" class="Bound">𝓤</a> <a id="18650" class="Symbol">→</a> <a id="18652" href="Ordinals.MultiplicationProperties.html#18408" class="Bound">𝓤</a> <a id="18654" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="18656" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="18660" href="Ordinals.MultiplicationProperties.html#18635" class="Function">P₀</a> <a id="18663" href="Ordinals.MultiplicationProperties.html#18663" class="Bound">β</a> <a id="18665" class="Symbol">=</a>   <a id="18669" class="Symbol">(</a><a id="18670" href="Ordinals.MultiplicationProperties.html#18670" class="Bound">a₁</a> <a id="18673" class="Symbol">:</a> <a id="18675" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18677" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18679" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18680" class="Symbol">)</a> <a id="18682" class="Symbol">(</a><a id="18683" href="Ordinals.MultiplicationProperties.html#18683" class="Bound">γ</a> <a id="18685" class="Symbol">:</a> <a id="18687" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18695" href="Ordinals.MultiplicationProperties.html#18408" class="Bound">𝓤</a><a id="18696" class="Symbol">)</a>
           <a id="18709" class="Symbol">(</a><a id="18710" href="Ordinals.MultiplicationProperties.html#18710" class="Bound">(</a><a id="18711" href="Ordinals.MultiplicationProperties.html#18711" class="Bound">f</a> <a id="18713" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18715" href="Ordinals.MultiplicationProperties.html#18710" class="Bound">_)</a> <a id="18718" class="Symbol">:</a> <a id="18720" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18722" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18725" href="Ordinals.MultiplicationProperties.html#18663" class="Bound">β</a> <a id="18727" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18729" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18731" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18734" href="Ordinals.MultiplicationProperties.html#18683" class="Bound">γ</a> <a id="18736" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18739" class="Symbol">(</a><a id="18740" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18742" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18744" href="Ordinals.MultiplicationProperties.html#18670" class="Bound">a₁</a><a id="18746" class="Symbol">))</a>
           <a id="18760" class="Symbol">(</a><a id="18761" href="Ordinals.MultiplicationProperties.html#18761" class="Bound">b</a> <a id="18763" class="Symbol">:</a> <a id="18765" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18767" href="Ordinals.MultiplicationProperties.html#18663" class="Bound">β</a> <a id="18769" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18770" class="Symbol">)</a>
           <a id="18783" class="Symbol">(</a><a id="18784" href="Ordinals.MultiplicationProperties.html#18784" class="Bound">x</a> <a id="18786" class="Symbol">:</a> <a id="18788" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18790" class="Symbol">(</a><a id="18791" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18793" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18796" href="Ordinals.MultiplicationProperties.html#18683" class="Bound">γ</a><a id="18797" class="Symbol">)</a> <a id="18799" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18802" class="Symbol">(</a><a id="18803" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18805" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18807" href="Ordinals.MultiplicationProperties.html#18670" class="Bound">a₁</a><a id="18809" class="Symbol">)</a> <a id="18811" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18812" class="Symbol">)</a>
         <a id="18823" class="Symbol">→</a> <a id="18825" href="Ordinals.MultiplicationProperties.html#18711" class="Bound">f</a> <a id="18827" class="Symbol">(</a><a id="18828" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="18831" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18833" href="Ordinals.MultiplicationProperties.html#18761" class="Bound">b</a><a id="18834" class="Symbol">)</a> <a id="18836" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18838" href="Ordinals.MultiplicationProperties.html#18784" class="Bound">x</a>
         <a id="18849" class="Symbol">→</a> <a id="18851" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18853" href="Ordinals.MultiplicationProperties.html#18853" class="Bound">c</a> <a id="18855" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18857" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18859" href="Ordinals.MultiplicationProperties.html#18683" class="Bound">γ</a> <a id="18861" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="18863" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18865" href="Ordinals.MultiplicationProperties.html#18711" class="Bound">f</a> <a id="18867" class="Symbol">(</a><a id="18868" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="18871" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18873" href="Ordinals.MultiplicationProperties.html#18761" class="Bound">b</a><a id="18874" class="Symbol">)</a> <a id="18876" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18878" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18882" class="Symbol">(</a><a id="18883" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="18886" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18888" href="Ordinals.MultiplicationProperties.html#18853" class="Bound">c</a><a id="18889" class="Symbol">)</a>

  <a id="18894" href="Ordinals.MultiplicationProperties.html#18894" class="Function">I</a> <a id="18896" class="Symbol">:</a> <a id="18898" class="Symbol">(</a><a id="18899" href="Ordinals.MultiplicationProperties.html#18899" class="Bound">β</a> <a id="18901" href="Ordinals.MultiplicationProperties.html#18901" class="Bound">γ</a> <a id="18903" class="Symbol">:</a> <a id="18905" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18913" href="Ordinals.MultiplicationProperties.html#18408" class="Bound">𝓤</a><a id="18914" class="Symbol">)</a> <a id="18916" class="Symbol">(</a><a id="18917" href="Ordinals.MultiplicationProperties.html#18917" class="Bound">a₁</a> <a id="18920" class="Symbol">:</a> <a id="18922" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18924" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18926" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18927" class="Symbol">)</a>
      <a id="18935" class="Symbol">(</a><a id="18936" href="Ordinals.MultiplicationProperties.html#18936" class="Bound">(</a><a id="18937" href="Ordinals.MultiplicationProperties.html#18937" class="Bound">f</a> <a id="18939" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18941" href="Ordinals.MultiplicationProperties.html#18936" class="Bound">_)</a> <a id="18944" class="Symbol">:</a> <a id="18946" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18948" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18951" href="Ordinals.MultiplicationProperties.html#18899" class="Bound">β</a> <a id="18953" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18955" class="Symbol">(</a><a id="18956" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18958" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="18961" href="Ordinals.MultiplicationProperties.html#18901" class="Bound">γ</a><a id="18962" class="Symbol">)</a> <a id="18964" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="18967" class="Symbol">(</a><a id="18968" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="18970" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18972" href="Ordinals.MultiplicationProperties.html#18917" class="Bound">a₁</a><a id="18974" class="Symbol">))</a>
      <a id="18983" class="Symbol">(</a><a id="18984" href="Ordinals.MultiplicationProperties.html#18984" class="Bound">b</a> <a id="18986" class="Symbol">:</a> <a id="18988" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18990" href="Ordinals.MultiplicationProperties.html#18899" class="Bound">β</a> <a id="18992" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18993" class="Symbol">)</a>
    <a id="18999" class="Symbol">→</a> <a id="19001" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19003" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19006" class="Symbol">(</a><a id="19007" href="Ordinals.MultiplicationProperties.html#18899" class="Bound">β</a> <a id="19009" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19011" href="Ordinals.MultiplicationProperties.html#18984" class="Bound">b</a><a id="19012" class="Symbol">)</a> <a id="19014" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19016" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19018" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19021" href="Ordinals.MultiplicationProperties.html#18901" class="Bound">γ</a> <a id="19023" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19026" class="Symbol">(</a><a id="19027" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19029" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19031" href="Ordinals.MultiplicationProperties.html#18917" class="Bound">a₁</a><a id="19033" class="Symbol">)</a> <a id="19035" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19037" href="Ordinals.MultiplicationProperties.html#18937" class="Bound">f</a> <a id="19039" class="Symbol">(</a><a id="19040" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="19043" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19045" href="Ordinals.MultiplicationProperties.html#18984" class="Bound">b</a><a id="19046" class="Symbol">)</a>
  <a id="19050" href="Ordinals.MultiplicationProperties.html#18894" class="Function">I</a> <a id="19052" href="Ordinals.MultiplicationProperties.html#19052" class="Bound">β</a> <a id="19054" href="Ordinals.MultiplicationProperties.html#19054" class="Bound">γ</a> <a id="19056" href="Ordinals.MultiplicationProperties.html#19056" class="Bound">a₁</a> <a id="19059" href="Ordinals.MultiplicationProperties.html#19059" class="Bound">𝕗</a><a id="19060" class="Symbol">@(</a><a id="19062" href="Ordinals.MultiplicationProperties.html#19062" class="Bound">f</a> <a id="19064" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19066" href="Ordinals.MultiplicationProperties.html#19066" class="Bound">f-sim</a><a id="19071" class="Symbol">)</a> <a id="19073" href="Ordinals.MultiplicationProperties.html#19073" class="Bound">b</a> <a id="19075" class="Symbol">=</a>
   <a id="19080" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19082" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19085" class="Symbol">(</a><a id="19086" href="Ordinals.MultiplicationProperties.html#19052" class="Bound">β</a> <a id="19088" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19090" href="Ordinals.MultiplicationProperties.html#19073" class="Bound">b</a><a id="19091" class="Symbol">)</a>                      <a id="19114" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19117" href="Ordinals.MultiplicationProperties.html#19275" class="Function">I₁</a> <a id="19120" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="19125" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19127" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19130" class="Symbol">(</a><a id="19131" href="Ordinals.MultiplicationProperties.html#19052" class="Bound">β</a> <a id="19133" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19135" href="Ordinals.MultiplicationProperties.html#19073" class="Bound">b</a><a id="19136" class="Symbol">)</a> <a id="19138" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19141" class="Symbol">(</a><a id="19142" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19144" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19146" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a><a id="19148" class="Symbol">)</a>          <a id="19159" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19162" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="19167" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19169" href="Ordinals.MultiplicationProperties.html#19052" class="Bound">β</a> <a id="19171" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="19174" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="19179" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19181" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19184" href="Ordinals.MultiplicationProperties.html#19052" class="Bound">β</a> <a id="19186" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19188" class="Symbol">(</a><a id="19189" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="19192" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19194" href="Ordinals.MultiplicationProperties.html#19073" class="Bound">b</a><a id="19195" class="Symbol">)</a>                 <a id="19213" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19216" href="Ordinals.MultiplicationProperties.html#19379" class="Function">I₂</a> <a id="19219" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="19224" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19226" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19229" href="Ordinals.MultiplicationProperties.html#19054" class="Bound">γ</a> <a id="19231" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19234" class="Symbol">(</a><a id="19235" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19237" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19239" href="Ordinals.MultiplicationProperties.html#19056" class="Bound">a₁</a><a id="19241" class="Symbol">)</a> <a id="19243" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19245" href="Ordinals.MultiplicationProperties.html#19062" class="Bound">f</a> <a id="19247" class="Symbol">(</a><a id="19248" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="19251" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19253" href="Ordinals.MultiplicationProperties.html#19073" class="Bound">b</a><a id="19254" class="Symbol">)</a>   <a id="19258" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="19264" class="Keyword">where</a>
     <a id="19275" href="Ordinals.MultiplicationProperties.html#19275" class="Function">I₁</a> <a id="19278" class="Symbol">=</a> <a id="19280" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a>
             <a id="19310" class="Symbol">(</a><a id="19311" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19313" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19316" class="Symbol">(</a><a id="19317" href="Ordinals.MultiplicationProperties.html#19052" class="Bound">β</a> <a id="19319" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19321" href="Ordinals.MultiplicationProperties.html#19073" class="Bound">b</a><a id="19322" class="Symbol">))</a> <a id="19325" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="19328" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="19330" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19333" class="Symbol">(</a><a id="19334" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19336" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19339" class="Symbol">(</a><a id="19340" href="Ordinals.MultiplicationProperties.html#19052" class="Bound">β</a> <a id="19342" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19344" href="Ordinals.MultiplicationProperties.html#19073" class="Bound">b</a><a id="19345" class="Symbol">)</a> <a id="19347" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="19350" class="Symbol">)</a>
             <a id="19365" href="Ordinals.MultiplicationProperties.html#18419" class="Bound">a₀-least</a>
     <a id="19379" href="Ordinals.MultiplicationProperties.html#19379" class="Function">I₂</a> <a id="19382" class="Symbol">=</a> <a id="19384" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="19407" class="Symbol">_</a> <a id="19409" class="Symbol">_</a> <a id="19411" href="Ordinals.MultiplicationProperties.html#19059" class="Bound">𝕗</a> <a id="19413" class="Symbol">(</a><a id="19414" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="19417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19419" href="Ordinals.MultiplicationProperties.html#19073" class="Bound">b</a><a id="19420" class="Symbol">)</a>

  <a id="19425" href="Ordinals.MultiplicationProperties.html#19425" class="Function">𝕘₁</a> <a id="19428" class="Symbol">:</a> <a id="19430" class="Symbol">(</a><a id="19431" href="Ordinals.MultiplicationProperties.html#19431" class="Bound">β</a> <a id="19433" class="Symbol">:</a> <a id="19435" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="19443" href="Ordinals.MultiplicationProperties.html#18408" class="Bound">𝓤</a><a id="19444" class="Symbol">)</a>
     <a id="19451" class="Symbol">→</a> <a id="19453" class="Symbol">((</a><a id="19455" href="Ordinals.MultiplicationProperties.html#19455" class="Bound">b</a> <a id="19457" class="Symbol">:</a> <a id="19459" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19461" href="Ordinals.MultiplicationProperties.html#19431" class="Bound">β</a> <a id="19463" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="19464" class="Symbol">)</a> <a id="19466" class="Symbol">→</a> <a id="19468" href="Ordinals.MultiplicationProperties.html#18443" class="Function">P</a> <a id="19470" class="Symbol">(</a><a id="19471" href="Ordinals.MultiplicationProperties.html#19431" class="Bound">β</a> <a id="19473" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19475" href="Ordinals.MultiplicationProperties.html#19455" class="Bound">b</a><a id="19476" class="Symbol">))</a>
     <a id="19484" class="Symbol">→</a> <a id="19486" href="Ordinals.MultiplicationProperties.html#18635" class="Function">P₀</a> <a id="19489" href="Ordinals.MultiplicationProperties.html#19431" class="Bound">β</a>
  <a id="19493" href="Ordinals.MultiplicationProperties.html#19425" class="Function">𝕘₁</a> <a id="19496" href="Ordinals.MultiplicationProperties.html#19496" class="Bound">β</a> <a id="19498" href="Ordinals.MultiplicationProperties.html#19498" class="Bound">IH</a> <a id="19501" href="Ordinals.MultiplicationProperties.html#19501" class="Bound">a₁</a> <a id="19504" href="Ordinals.MultiplicationProperties.html#19504" class="Bound">γ</a> <a id="19506" href="Ordinals.MultiplicationProperties.html#19506" class="Bound">𝕗</a><a id="19507" class="Symbol">@(</a><a id="19509" href="Ordinals.MultiplicationProperties.html#19509" class="Bound">f</a> <a id="19511" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19513" class="Symbol">_)</a> <a id="19516" href="Ordinals.MultiplicationProperties.html#19516" class="Bound">b</a> <a id="19518" class="Symbol">(</a><a id="19519" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19523" class="Symbol">(</a><a id="19524" href="Ordinals.MultiplicationProperties.html#19524" class="Bound">a&#39;</a> <a id="19527" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19529" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a><a id="19530" class="Symbol">))</a> <a id="19533" href="Ordinals.MultiplicationProperties.html#19533" class="Bound">e</a> <a id="19535" class="Symbol">=</a> <a id="19537" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a> <a id="19539" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19541" href="Ordinals.MultiplicationProperties.html#20746" class="Function">III</a>
    <a id="19549" class="Keyword">where</a>
     <a id="19560" href="Ordinals.MultiplicationProperties.html#19560" class="Function">eq</a> <a id="19563" class="Symbol">=</a> <a id="19565" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19567" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19570" class="Symbol">(</a><a id="19571" href="Ordinals.MultiplicationProperties.html#19496" class="Bound">β</a> <a id="19573" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19575" href="Ordinals.MultiplicationProperties.html#19516" class="Bound">b</a><a id="19576" class="Symbol">)</a>                      <a id="19599" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19602" href="Ordinals.MultiplicationProperties.html#18894" class="Function">I</a> <a id="19604" href="Ordinals.MultiplicationProperties.html#19496" class="Bound">β</a> <a id="19606" href="Ordinals.MultiplicationProperties.html#19504" class="Bound">γ</a> <a id="19608" href="Ordinals.MultiplicationProperties.html#19501" class="Bound">a₁</a> <a id="19611" href="Ordinals.MultiplicationProperties.html#19506" class="Bound">𝕗</a> <a id="19613" href="Ordinals.MultiplicationProperties.html#19516" class="Bound">b</a> <a id="19615" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="19627" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19629" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19632" href="Ordinals.MultiplicationProperties.html#19504" class="Bound">γ</a> <a id="19634" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19637" class="Symbol">(</a><a id="19638" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19640" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19642" href="Ordinals.MultiplicationProperties.html#19501" class="Bound">a₁</a><a id="19644" class="Symbol">)</a> <a id="19646" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19648" href="Ordinals.MultiplicationProperties.html#19509" class="Bound">f</a> <a id="19650" class="Symbol">(</a><a id="19651" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="19654" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19656" href="Ordinals.MultiplicationProperties.html#19516" class="Bound">b</a><a id="19657" class="Symbol">)</a>   <a id="19661" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19664" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19667" class="Symbol">((</a><a id="19669" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19671" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19674" href="Ordinals.MultiplicationProperties.html#19504" class="Bound">γ</a> <a id="19676" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19679" class="Symbol">(</a><a id="19680" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19682" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19684" href="Ordinals.MultiplicationProperties.html#19501" class="Bound">a₁</a><a id="19686" class="Symbol">))</a> <a id="19689" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="19691" class="Symbol">)</a> <a id="19693" href="Ordinals.MultiplicationProperties.html#19533" class="Bound">e</a> <a id="19695" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="19707" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19709" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19712" href="Ordinals.MultiplicationProperties.html#19504" class="Bound">γ</a> <a id="19714" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19717" class="Symbol">(</a><a id="19718" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19720" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19722" href="Ordinals.MultiplicationProperties.html#19501" class="Bound">a₁</a><a id="19724" class="Symbol">)</a> <a id="19726" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19728" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19732" class="Symbol">(</a><a id="19733" href="Ordinals.MultiplicationProperties.html#19524" class="Bound">a&#39;</a> <a id="19736" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19738" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a><a id="19739" class="Symbol">)</a> <a id="19741" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19744" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="19754" class="Symbol">(</a><a id="19755" href="Ordinals.MultiplicationProperties.html#19524" class="Bound">a&#39;</a> <a id="19758" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19760" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a><a id="19761" class="Symbol">)</a> <a id="19763" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="19766" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="19778" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19780" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19783" href="Ordinals.MultiplicationProperties.html#19504" class="Bound">γ</a> <a id="19785" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19787" class="Symbol">(</a><a id="19788" href="Ordinals.MultiplicationProperties.html#19524" class="Bound">a&#39;</a> <a id="19791" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19793" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a><a id="19794" class="Symbol">)</a>                 <a id="19812" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19815" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="19820" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19822" href="Ordinals.MultiplicationProperties.html#19504" class="Bound">γ</a> <a id="19824" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="19836" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19838" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19841" class="Symbol">(</a><a id="19842" href="Ordinals.MultiplicationProperties.html#19504" class="Bound">γ</a> <a id="19844" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19846" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a><a id="19847" class="Symbol">)</a> <a id="19849" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19852" class="Symbol">(</a><a id="19853" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19855" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19857" href="Ordinals.MultiplicationProperties.html#19524" class="Bound">a&#39;</a><a id="19859" class="Symbol">)</a>          <a id="19870" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

     <a id="19878" href="Ordinals.MultiplicationProperties.html#19878" class="Function">𝕗&#39;</a> <a id="19881" class="Symbol">:</a>  <a id="19884" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19886" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19889" class="Symbol">(</a><a id="19890" href="Ordinals.MultiplicationProperties.html#19496" class="Bound">β</a> <a id="19892" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19894" href="Ordinals.MultiplicationProperties.html#19516" class="Bound">b</a><a id="19895" class="Symbol">)</a> <a id="19897" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="19899" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19901" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="19904" class="Symbol">(</a><a id="19905" href="Ordinals.MultiplicationProperties.html#19504" class="Bound">γ</a> <a id="19907" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19909" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a><a id="19910" class="Symbol">)</a> <a id="19912" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="19915" class="Symbol">(</a><a id="19916" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="19918" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19920" href="Ordinals.MultiplicationProperties.html#19524" class="Bound">a&#39;</a><a id="19922" class="Symbol">)</a>
     <a id="19929" href="Ordinals.MultiplicationProperties.html#19929" class="Function">f&#39;</a> <a id="19932" class="Symbol">=</a> <a id="19934" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="19943" href="Ordinals.MultiplicationProperties.html#19560" class="Function">eq</a>
     <a id="19951" href="Ordinals.MultiplicationProperties.html#19878" class="Function">𝕗&#39;</a> <a id="19954" class="Symbol">=</a> <a id="19956" href="Ordinals.MultiplicationProperties.html#19929" class="Function">f&#39;</a> <a id="19959" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19961" href="Ordinals.Equivalence.html#17217" class="Function">Idtofunₒ-is-simulation</a> <a id="19984" href="Ordinals.MultiplicationProperties.html#19560" class="Function">eq</a>

     <a id="19993" href="Ordinals.MultiplicationProperties.html#19993" class="Function">𝕗&#39;⁻¹</a> <a id="19998" class="Symbol">:</a> <a id="20000" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="20002" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20005" class="Symbol">(</a><a id="20006" href="Ordinals.MultiplicationProperties.html#19504" class="Bound">γ</a> <a id="20008" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20010" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a><a id="20011" class="Symbol">)</a> <a id="20013" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="20016" class="Symbol">(</a><a id="20017" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="20019" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20021" href="Ordinals.MultiplicationProperties.html#19524" class="Bound">a&#39;</a><a id="20023" class="Symbol">)</a> <a id="20025" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="20027" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="20029" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20032" class="Symbol">(</a><a id="20033" href="Ordinals.MultiplicationProperties.html#19496" class="Bound">β</a> <a id="20035" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20037" href="Ordinals.MultiplicationProperties.html#19516" class="Bound">b</a><a id="20038" class="Symbol">)</a>
     <a id="20045" href="Ordinals.MultiplicationProperties.html#20045" class="Function">f&#39;⁻¹</a> <a id="20050" class="Symbol">=</a> <a id="20052" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="20061" class="Symbol">(</a><a id="20062" href="Ordinals.MultiplicationProperties.html#19560" class="Function">eq</a> <a id="20065" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20067" class="Symbol">)</a>
     <a id="20074" href="Ordinals.MultiplicationProperties.html#19993" class="Function">𝕗&#39;⁻¹</a> <a id="20079" class="Symbol">=</a> <a id="20081" href="Ordinals.MultiplicationProperties.html#20045" class="Function">f&#39;⁻¹</a> <a id="20086" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20088" href="Ordinals.Equivalence.html#17217" class="Function">Idtofunₒ-is-simulation</a> <a id="20111" class="Symbol">(</a><a id="20112" href="Ordinals.MultiplicationProperties.html#19560" class="Function">eq</a> <a id="20115" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20117" class="Symbol">)</a>

     <a id="20125" href="Ordinals.MultiplicationProperties.html#20125" class="Function">II</a> <a id="20128" class="Symbol">:</a> <a id="20130" href="Ordinals.MultiplicationProperties.html#19524" class="Bound">a&#39;</a> <a id="20133" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20135" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a>
     <a id="20143" href="Ordinals.MultiplicationProperties.html#20125" class="Function">II</a> <a id="20146" class="Symbol">=</a> <a id="20148" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="20163" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="20165" href="Ordinals.MultiplicationProperties.html#19524" class="Bound">a&#39;</a> <a id="20168" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a>
           <a id="20182" class="Symbol">(λ</a> <a id="20185" href="Ordinals.MultiplicationProperties.html#20185" class="Bound">x</a> <a id="20187" href="Ordinals.MultiplicationProperties.html#20187" class="Bound">l</a> <a id="20189" class="Symbol">→</a> <a id="20191" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="20198" class="Symbol">(</a><a id="20199" href="Ordinals.MultiplicationProperties.html#20291" class="Function">II₁</a> <a id="20203" href="Ordinals.MultiplicationProperties.html#20185" class="Bound">x</a> <a id="20205" href="Ordinals.MultiplicationProperties.html#20187" class="Bound">l</a><a id="20206" class="Symbol">))</a>
           <a id="20220" class="Symbol">(λ</a> <a id="20223" href="Ordinals.MultiplicationProperties.html#20223" class="Bound">x</a> <a id="20225" href="Ordinals.MultiplicationProperties.html#20225" class="Bound">l</a> <a id="20227" class="Symbol">→</a> <a id="20229" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="20236" class="Symbol">(</a><a id="20237" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="20249" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="20253" href="Ordinals.MultiplicationProperties.html#18419" class="Bound">a₀-least</a> <a id="20262" class="Symbol">(</a><a id="20263" href="Ordinals.MultiplicationProperties.html#20223" class="Bound">x</a> <a id="20265" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20267" href="Ordinals.MultiplicationProperties.html#20225" class="Bound">l</a><a id="20268" class="Symbol">)))</a>
      <a id="20278" class="Keyword">where</a>
       <a id="20291" href="Ordinals.MultiplicationProperties.html#20291" class="Function">II₁</a> <a id="20295" class="Symbol">:</a> <a id="20297" class="Symbol">(</a><a id="20298" href="Ordinals.MultiplicationProperties.html#20298" class="Bound">x</a> <a id="20300" class="Symbol">:</a> <a id="20302" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20304" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="20306" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="20307" class="Symbol">)</a> <a id="20309" class="Symbol">→</a> <a id="20311" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20313" class="Symbol">(</a><a id="20314" href="Ordinals.MultiplicationProperties.html#20298" class="Bound">x</a> <a id="20316" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="20319" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="20321" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="20323" href="Ordinals.MultiplicationProperties.html#19524" class="Bound">a&#39;</a><a id="20325" class="Symbol">)</a>
       <a id="20334" href="Ordinals.MultiplicationProperties.html#20291" class="Function">II₁</a> <a id="20338" href="Ordinals.MultiplicationProperties.html#20338" class="Bound">x</a> <a id="20340" href="Ordinals.MultiplicationProperties.html#20340" class="Bound">l</a> <a id="20342" class="Symbol">=</a> <a id="20344" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="20354" href="Ordinals.MultiplicationProperties.html#20549" class="Function">II₂</a>
        <a id="20366" class="Keyword">where</a>
         <a id="20381" href="Ordinals.MultiplicationProperties.html#20381" class="Function">y</a> <a id="20383" class="Symbol">:</a> <a id="20385" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20387" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="20389" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20392" class="Symbol">(</a><a id="20393" href="Ordinals.MultiplicationProperties.html#19496" class="Bound">β</a> <a id="20395" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20397" href="Ordinals.MultiplicationProperties.html#19516" class="Bound">b</a><a id="20398" class="Symbol">)</a> <a id="20400" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
         <a id="20411" href="Ordinals.MultiplicationProperties.html#20381" class="Function">y</a> <a id="20413" class="Symbol">=</a> <a id="20415" href="Ordinals.MultiplicationProperties.html#20045" class="Function">f&#39;⁻¹</a> <a id="20420" class="Symbol">(</a><a id="20421" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20425" class="Symbol">(</a><a id="20426" href="Ordinals.MultiplicationProperties.html#20338" class="Bound">x</a> <a id="20428" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20430" href="Ordinals.MultiplicationProperties.html#20340" class="Bound">l</a><a id="20431" class="Symbol">))</a>
         <a id="20443" href="Ordinals.MultiplicationProperties.html#20443" class="Function">y₁</a> <a id="20446" class="Symbol">=</a> <a id="20448" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="20452" href="Ordinals.MultiplicationProperties.html#20381" class="Function">y</a>
         <a id="20463" href="Ordinals.MultiplicationProperties.html#20463" class="Function">y₂</a> <a id="20466" class="Symbol">=</a> <a id="20468" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="20472" href="Ordinals.MultiplicationProperties.html#20381" class="Function">y</a>

         <a id="20484" href="Ordinals.MultiplicationProperties.html#20484" class="Function">z</a> <a id="20486" class="Symbol">:</a> <a id="20488" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20490" href="Ordinals.MultiplicationProperties.html#19504" class="Bound">γ</a> <a id="20492" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20494" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a> <a id="20496" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
         <a id="20507" href="Ordinals.MultiplicationProperties.html#20484" class="Function">z</a> <a id="20509" class="Symbol">=</a> <a id="20511" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="20515" class="Symbol">(</a><a id="20516" href="Ordinals.MultiplicationProperties.html#19498" class="Bound">IH</a> <a id="20519" href="Ordinals.MultiplicationProperties.html#19516" class="Bound">b</a> <a id="20521" class="Symbol">(</a><a id="20522" href="Ordinals.MultiplicationProperties.html#19504" class="Bound">γ</a> <a id="20524" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20526" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a><a id="20527" class="Symbol">)</a> <a id="20529" href="Ordinals.MultiplicationProperties.html#19524" class="Bound">a&#39;</a> <a id="20532" href="Ordinals.MultiplicationProperties.html#19878" class="Function">𝕗&#39;</a> <a id="20535" href="Ordinals.MultiplicationProperties.html#20463" class="Function">y₂</a><a id="20537" class="Symbol">)</a>

         <a id="20549" href="Ordinals.MultiplicationProperties.html#20549" class="Function">II₂</a> <a id="20553" class="Symbol">=</a> <a id="20555" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20559" class="Symbol">(</a><a id="20560" href="Ordinals.MultiplicationProperties.html#20443" class="Function">y₁</a> <a id="20563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20565" href="Ordinals.MultiplicationProperties.html#20484" class="Function">z</a><a id="20566" class="Symbol">)</a>            <a id="20579" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20582" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="20586" class="Symbol">(</a><a id="20587" href="Ordinals.MultiplicationProperties.html#19498" class="Bound">IH</a> <a id="20590" href="Ordinals.MultiplicationProperties.html#19516" class="Bound">b</a> <a id="20592" class="Symbol">(</a><a id="20593" href="Ordinals.MultiplicationProperties.html#19504" class="Bound">γ</a> <a id="20595" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20597" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a><a id="20598" class="Symbol">)</a> <a id="20600" href="Ordinals.MultiplicationProperties.html#19524" class="Bound">a&#39;</a> <a id="20603" href="Ordinals.MultiplicationProperties.html#19878" class="Function">𝕗&#39;</a> <a id="20606" href="Ordinals.MultiplicationProperties.html#20463" class="Function">y₂</a><a id="20608" class="Symbol">)</a> <a id="20610" href="Ordinals.MultiplicationProperties.html#20443" class="Function">y₁</a> <a id="20613" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="20616" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="20633" href="Ordinals.MultiplicationProperties.html#19929" class="Function">f&#39;</a> <a id="20636" class="Symbol">(</a><a id="20637" href="Ordinals.MultiplicationProperties.html#20045" class="Function">f&#39;⁻¹</a> <a id="20642" class="Symbol">(</a><a id="20643" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20647" class="Symbol">(</a><a id="20648" href="Ordinals.MultiplicationProperties.html#20338" class="Bound">x</a> <a id="20650" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20652" href="Ordinals.MultiplicationProperties.html#20340" class="Bound">l</a><a id="20653" class="Symbol">)))</a> <a id="20657" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20660" href="Ordinals.Equivalence.html#16628" class="Function">Idtofunₒ-retraction</a> <a id="20680" href="Ordinals.MultiplicationProperties.html#19560" class="Function">eq</a> <a id="20683" class="Symbol">(</a><a id="20684" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20688" class="Symbol">(</a><a id="20689" href="Ordinals.MultiplicationProperties.html#20338" class="Bound">x</a> <a id="20691" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20693" href="Ordinals.MultiplicationProperties.html#20340" class="Bound">l</a><a id="20694" class="Symbol">))</a> <a id="20697" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="20714" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20718" class="Symbol">(</a><a id="20719" href="Ordinals.MultiplicationProperties.html#20338" class="Bound">x</a> <a id="20721" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20723" href="Ordinals.MultiplicationProperties.html#20340" class="Bound">l</a><a id="20724" class="Symbol">)</a>             <a id="20738" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

     <a id="20746" href="Ordinals.MultiplicationProperties.html#20746" class="Function">III</a> <a id="20750" class="Symbol">=</a> <a id="20752" href="Ordinals.MultiplicationProperties.html#19509" class="Bound">f</a> <a id="20754" class="Symbol">(</a><a id="20755" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="20758" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20760" href="Ordinals.MultiplicationProperties.html#19516" class="Bound">b</a><a id="20761" class="Symbol">)</a>   <a id="20765" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20768" href="Ordinals.MultiplicationProperties.html#19533" class="Bound">e</a> <a id="20770" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="20783" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20787" class="Symbol">(</a><a id="20788" href="Ordinals.MultiplicationProperties.html#19524" class="Bound">a&#39;</a> <a id="20791" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20793" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a><a id="20794" class="Symbol">)</a> <a id="20796" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20799" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20802" class="Symbol">(λ</a> <a id="20805" href="Ordinals.MultiplicationProperties.html#20805" class="Bound">-</a> <a id="20807" class="Symbol">→</a> <a id="20809" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20813" class="Symbol">(</a><a id="20814" href="Ordinals.MultiplicationProperties.html#20805" class="Bound">-</a> <a id="20816" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20818" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a><a id="20819" class="Symbol">))</a> <a id="20822" href="Ordinals.MultiplicationProperties.html#20125" class="Function">II</a> <a id="20825" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="20838" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20842" class="Symbol">(</a><a id="20843" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="20846" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20848" href="Ordinals.MultiplicationProperties.html#19529" class="Bound">c</a><a id="20849" class="Symbol">)</a> <a id="20851" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="20856" href="Ordinals.MultiplicationProperties.html#19425" class="Function">𝕘₁</a> <a id="20859" href="Ordinals.MultiplicationProperties.html#20859" class="Bound">β</a> <a id="20861" class="Symbol">_</a> <a id="20863" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a> <a id="20866" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a> <a id="20868" href="Ordinals.MultiplicationProperties.html#20868" class="Bound">𝕗</a><a id="20869" class="Symbol">@(</a><a id="20871" href="Ordinals.MultiplicationProperties.html#20871" class="Bound">f</a> <a id="20873" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20875" href="Ordinals.MultiplicationProperties.html#20875" class="Bound">f-sim</a><a id="20880" class="Symbol">)</a> <a id="20882" href="Ordinals.MultiplicationProperties.html#20882" class="Bound">b</a> <a id="20884" class="Symbol">(</a><a id="20885" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20889" class="Symbol">(</a><a id="20890" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a> <a id="20892" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20894" href="Ordinals.MultiplicationProperties.html#20894" class="Bound">p</a><a id="20895" class="Symbol">))</a> <a id="20898" href="Ordinals.MultiplicationProperties.html#20898" class="Bound">e</a> <a id="20900" class="Symbol">=</a> <a id="20902" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="20909" class="Symbol">(</a><a id="20910" href="Ordinals.MultiplicationProperties.html#22465" class="Function">ν</a> <a id="20912" class="Symbol">(</a><a id="20913" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a> <a id="20916" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20918" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="20922" class="Symbol">))</a>
   <a id="20928" class="Keyword">where</a>
    <a id="20938" href="Ordinals.MultiplicationProperties.html#20938" class="Function">eq-I</a> <a id="20943" class="Symbol">=</a> <a id="20945" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="20947" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="20950" class="Symbol">(</a><a id="20951" href="Ordinals.MultiplicationProperties.html#20859" class="Bound">β</a> <a id="20953" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20955" href="Ordinals.MultiplicationProperties.html#20882" class="Bound">b</a><a id="20956" class="Symbol">)</a>                     <a id="20978" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20981" href="Ordinals.MultiplicationProperties.html#18894" class="Function">I</a> <a id="20983" href="Ordinals.MultiplicationProperties.html#20859" class="Bound">β</a> <a id="20985" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a> <a id="20987" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a> <a id="20990" href="Ordinals.MultiplicationProperties.html#20868" class="Bound">𝕗</a> <a id="20992" href="Ordinals.MultiplicationProperties.html#20882" class="Bound">b</a> <a id="20994" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="21007" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21009" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21012" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a> <a id="21014" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21017" class="Symbol">(</a><a id="21018" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21020" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21022" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a><a id="21024" class="Symbol">)</a> <a id="21026" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21028" href="Ordinals.MultiplicationProperties.html#20871" class="Bound">f</a> <a id="21030" class="Symbol">(</a><a id="21031" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="21034" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21036" href="Ordinals.MultiplicationProperties.html#20882" class="Bound">b</a><a id="21037" class="Symbol">)</a>  <a id="21040" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21043" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21046" class="Symbol">((</a><a id="21048" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21050" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21053" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a> <a id="21055" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21058" class="Symbol">(</a><a id="21059" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21061" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21063" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a><a id="21065" class="Symbol">))</a> <a id="21068" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="21070" class="Symbol">)</a> <a id="21072" href="Ordinals.MultiplicationProperties.html#20898" class="Bound">e</a> <a id="21074" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="21087" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21089" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21092" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a> <a id="21094" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21097" class="Symbol">(</a><a id="21098" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21100" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21102" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a><a id="21104" class="Symbol">)</a> <a id="21106" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21108" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21112" class="Symbol">(</a><a id="21113" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a> <a id="21115" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21117" href="Ordinals.MultiplicationProperties.html#20894" class="Bound">p</a><a id="21118" class="Symbol">)</a> <a id="21120" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21123" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="21134" class="Symbol">(</a><a id="21135" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a> <a id="21137" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21139" href="Ordinals.MultiplicationProperties.html#20894" class="Bound">p</a><a id="21140" class="Symbol">)</a> <a id="21142" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21145" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="21158" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21160" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21163" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a> <a id="21165" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21168" class="Symbol">(</a><a id="21169" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21171" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21173" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a> <a id="21176" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21178" class="Symbol">(</a><a id="21179" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a> <a id="21181" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21183" href="Ordinals.MultiplicationProperties.html#20894" class="Bound">p</a><a id="21184" class="Symbol">))</a>     <a id="21191" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21194" href="Ordinals.MultiplicationProperties.html#21265" class="Function">eq-I₁</a> <a id="21200" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="21213" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21215" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21218" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a>  <a id="21221" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21224" class="Symbol">(</a><a id="21225" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21227" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21229" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a><a id="21230" class="Symbol">)</a>               <a id="21246" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="21253" class="Keyword">where</a>
      <a id="21265" href="Ordinals.MultiplicationProperties.html#21265" class="Function">eq-I₁</a> <a id="21271" class="Symbol">=</a> <a id="21273" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21276" class="Symbol">((</a><a id="21278" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21280" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21283" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a><a id="21284" class="Symbol">)</a> <a id="21286" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="21289" class="Symbol">)</a> <a id="21291" class="Symbol">(</a><a id="21292" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a>  <a id="21304" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21306" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a> <a id="21309" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a> <a id="21311" href="Ordinals.MultiplicationProperties.html#20894" class="Bound">p</a><a id="21312" class="Symbol">)</a>

    <a id="21319" href="Ordinals.MultiplicationProperties.html#21319" class="Function">eq-II</a> <a id="21325" class="Symbol">=</a> <a id="21327" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21329" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21332" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a> <a id="21334" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21337" class="Symbol">((</a><a id="21339" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21341" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21343" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a><a id="21344" class="Symbol">)</a> <a id="21346" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21349" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a><a id="21350" class="Symbol">)</a> <a id="21352" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21355" href="Ordinals.AdditionProperties.html#2514" class="Function">+ₒ-assoc</a> <a id="21364" class="Symbol">(</a><a id="21365" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21367" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21370" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a><a id="21371" class="Symbol">)</a> <a id="21373" class="Symbol">(</a><a id="21374" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21376" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21378" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a><a id="21379" class="Symbol">)</a> <a id="21381" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21383" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21386" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="21400" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21402" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21405" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a> <a id="21407" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21410" class="Symbol">(</a><a id="21411" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21413" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21415" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a><a id="21416" class="Symbol">)</a> <a id="21418" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21421" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a>   <a id="21425" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21428" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21431" class="Symbol">(</a><a id="21432" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="21436" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a><a id="21437" class="Symbol">)</a> <a id="21439" href="Ordinals.MultiplicationProperties.html#20938" class="Function">eq-I</a> <a id="21444" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21447" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="21461" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21463" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21466" class="Symbol">(</a><a id="21467" href="Ordinals.MultiplicationProperties.html#20859" class="Bound">β</a> <a id="21469" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21471" href="Ordinals.MultiplicationProperties.html#20882" class="Bound">b</a><a id="21472" class="Symbol">)</a> <a id="21474" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21477" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a>        <a id="21486" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21489" href="Ordinals.MultiplicationProperties.html#10752" class="Function">×ₒ-successor</a> <a id="21502" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21504" class="Symbol">(</a><a id="21505" href="Ordinals.MultiplicationProperties.html#20859" class="Bound">β</a> <a id="21507" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21509" href="Ordinals.MultiplicationProperties.html#20882" class="Bound">b</a><a id="21510" class="Symbol">)</a> <a id="21512" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21515" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="21529" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21531" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21534" class="Symbol">((</a><a id="21536" href="Ordinals.MultiplicationProperties.html#20859" class="Bound">β</a> <a id="21538" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21540" href="Ordinals.MultiplicationProperties.html#20882" class="Bound">b</a><a id="21541" class="Symbol">)</a> <a id="21543" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21546" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="21548" class="Symbol">)</a>      <a id="21555" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

    <a id="21562" href="Ordinals.MultiplicationProperties.html#21562" class="Function">ineq-I</a> <a id="21569" class="Symbol">:</a> <a id="21571" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21573" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21576" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a> <a id="21578" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21581" class="Symbol">((</a><a id="21583" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21585" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21587" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a><a id="21588" class="Symbol">)</a> <a id="21590" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21593" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a><a id="21594" class="Symbol">)</a> <a id="21596" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="21598" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21600" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21603" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a> <a id="21605" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21608" class="Symbol">(</a><a id="21609" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21611" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21613" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a><a id="21615" class="Symbol">)</a>
    <a id="21621" href="Ordinals.MultiplicationProperties.html#21562" class="Function">ineq-I</a> <a id="21628" class="Symbol">=</a> <a id="21630" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
              <a id="21656" class="Symbol">(λ</a> <a id="21659" href="Ordinals.MultiplicationProperties.html#21659" class="Bound">-</a> <a id="21661" class="Symbol">→</a> <a id="21663" href="Ordinals.MultiplicationProperties.html#21659" class="Bound">-</a> <a id="21665" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="21667" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21669" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21672" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a> <a id="21674" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21677" class="Symbol">(</a><a id="21678" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21680" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21682" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a><a id="21684" class="Symbol">))</a>
              <a id="21701" href="Ordinals.MultiplicationProperties.html#21319" class="Function">eq-II</a>
              <a id="21721" class="Symbol">(</a><a id="21722" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a>
               <a id="21745" class="Symbol">(</a><a id="21746" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21748" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21751" class="Symbol">((</a><a id="21753" href="Ordinals.MultiplicationProperties.html#20859" class="Bound">β</a> <a id="21755" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21757" href="Ordinals.MultiplicationProperties.html#20882" class="Bound">b</a><a id="21758" class="Symbol">)</a> <a id="21760" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21763" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="21765" class="Symbol">))</a>
               <a id="21783" class="Symbol">(</a><a id="21784" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21786" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21789" href="Ordinals.MultiplicationProperties.html#20859" class="Bound">β</a><a id="21790" class="Symbol">)</a>
               <a id="21807" class="Symbol">(</a><a id="21808" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21810" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="21813" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a> <a id="21815" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21818" class="Symbol">(</a><a id="21819" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21821" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21823" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a><a id="21825" class="Symbol">))</a>
               <a id="21843" class="Symbol">(</a><a id="21844" href="Ordinals.MultiplicationProperties.html#9191" class="Function">×ₒ-right-monotone-⊴</a> <a id="21864" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21866" class="Symbol">((</a><a id="21868" href="Ordinals.MultiplicationProperties.html#20859" class="Bound">β</a> <a id="21870" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21872" href="Ordinals.MultiplicationProperties.html#20882" class="Bound">b</a><a id="21873" class="Symbol">)</a> <a id="21875" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21878" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="21880" class="Symbol">)</a> <a id="21882" href="Ordinals.MultiplicationProperties.html#20859" class="Bound">β</a>
                 <a id="21901" class="Symbol">(</a><a id="21902" href="Ordinals.AdditionProperties.html#14730" class="Function">upper-bound-of-successors-of-initial-segments</a> <a id="21948" href="Ordinals.MultiplicationProperties.html#20859" class="Bound">β</a> <a id="21950" href="Ordinals.MultiplicationProperties.html#20882" class="Bound">b</a><a id="21951" class="Symbol">))</a>
               <a id="21969" href="Ordinals.MultiplicationProperties.html#20868" class="Bound">𝕗</a><a id="21970" class="Symbol">)</a>

    <a id="21977" href="Ordinals.MultiplicationProperties.html#21977" class="Function">ineq-II</a> <a id="21985" class="Symbol">:</a> <a id="21987" class="Symbol">(</a><a id="21988" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="21990" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21992" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a><a id="21993" class="Symbol">)</a> <a id="21995" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="21998" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22000" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="22002" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22004" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22006" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a>
    <a id="22013" href="Ordinals.MultiplicationProperties.html#21977" class="Function">ineq-II</a> <a id="22021" class="Symbol">=</a> <a id="22023" href="Ordinals.AdditionProperties.html#12629" class="Function">+ₒ-left-reflects-⊴</a> <a id="22042" class="Symbol">(</a><a id="22043" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22045" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="22048" href="Ordinals.MultiplicationProperties.html#20866" class="Bound">γ</a><a id="22049" class="Symbol">)</a> <a id="22051" class="Symbol">((</a><a id="22053" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22055" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22057" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a><a id="22058" class="Symbol">)</a> <a id="22060" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22063" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a><a id="22064" class="Symbol">)</a> <a id="22066" class="Symbol">(</a><a id="22067" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22069" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22071" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a><a id="22073" class="Symbol">)</a> <a id="22075" href="Ordinals.MultiplicationProperties.html#21562" class="Function">ineq-I</a>

    <a id="22087" href="Ordinals.MultiplicationProperties.html#22087" class="Function">h</a> <a id="22089" class="Symbol">:</a> <a id="22091" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22093" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22095" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22097" class="Symbol">→</a> <a id="22099" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22101" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22103" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22105" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a> <a id="22108" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="22114" href="Ordinals.MultiplicationProperties.html#22087" class="Function">h</a> <a id="22116" href="Ordinals.MultiplicationProperties.html#22116" class="Bound">a</a> <a id="22118" class="Symbol">=</a> <a id="22120" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="22122" class="Symbol">(</a><a id="22123" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22125" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22127" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a><a id="22128" class="Symbol">)</a> <a id="22130" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22133" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22135" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a>  <a id="22138" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22140" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22142" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a> <a id="22145" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="22148" href="Ordinals.MultiplicationProperties.html#21977" class="Function">ineq-II</a> <a id="22156" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="22158" class="Symbol">(</a><a id="22159" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22163" href="Ordinals.MultiplicationProperties.html#22116" class="Bound">a</a><a id="22164" class="Symbol">)</a>

    <a id="22171" href="Ordinals.MultiplicationProperties.html#22171" class="Function">h-order-preserving</a> <a id="22190" class="Symbol">:</a> <a id="22192" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="22212" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22214" class="Symbol">(</a><a id="22215" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22217" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22219" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a><a id="22221" class="Symbol">)</a> <a id="22223" href="Ordinals.MultiplicationProperties.html#22087" class="Function">h</a>
    <a id="22229" href="Ordinals.MultiplicationProperties.html#22171" class="Function">h-order-preserving</a> <a id="22248" href="Ordinals.MultiplicationProperties.html#22248" class="Bound">a</a> <a id="22250" href="Ordinals.MultiplicationProperties.html#22250" class="Bound">a&#39;</a> <a id="22253" href="Ordinals.MultiplicationProperties.html#22253" class="Bound">l</a> <a id="22255" class="Symbol">=</a>
     <a id="22262" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a>
      <a id="22301" class="Symbol">((</a><a id="22303" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22305" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22307" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a><a id="22308" class="Symbol">)</a> <a id="22310" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22313" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a><a id="22314" class="Symbol">)</a>
      <a id="22322" class="Symbol">(</a><a id="22323" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22325" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22327" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a><a id="22329" class="Symbol">)</a>
      <a id="22337" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="22339" class="Symbol">(</a><a id="22340" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22342" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22344" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a><a id="22345" class="Symbol">)</a> <a id="22347" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22350" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22352" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a>  <a id="22355" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22357" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22359" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a> <a id="22362" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="22365" href="Ordinals.MultiplicationProperties.html#21977" class="Function">ineq-II</a> <a id="22373" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
      <a id="22381" class="Symbol">(</a><a id="22382" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[</a> <a id="22384" class="Symbol">(</a><a id="22385" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22387" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22389" href="Ordinals.MultiplicationProperties.html#20890" class="Bound">x</a><a id="22390" class="Symbol">)</a> <a id="22392" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22395" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22397" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">,</a>  <a id="22400" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22402" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22404" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a> <a id="22407" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">]⟨</a> <a id="22410" href="Ordinals.MultiplicationProperties.html#21977" class="Function">ineq-II</a> <a id="22418" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">⟩-is-simulation</a><a id="22433" class="Symbol">)</a>
      <a id="22441" class="Symbol">(</a><a id="22442" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22446" href="Ordinals.MultiplicationProperties.html#22248" class="Bound">a</a><a id="22447" class="Symbol">)</a> <a id="22449" class="Symbol">(</a><a id="22450" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22454" href="Ordinals.MultiplicationProperties.html#22250" class="Bound">a&#39;</a><a id="22456" class="Symbol">)</a> <a id="22458" href="Ordinals.MultiplicationProperties.html#22253" class="Bound">l</a>

    <a id="22465" href="Ordinals.MultiplicationProperties.html#22465" class="Function">ν</a> <a id="22467" class="Symbol">:</a> <a id="22469" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="22471" class="Symbol">(</a><a id="22472" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22474" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22476" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a> <a id="22479" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22481" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a><a id="22482" class="Symbol">)</a>
    <a id="22488" href="Ordinals.MultiplicationProperties.html#22465" class="Function">ν</a> <a id="22490" class="Symbol">=</a> <a id="22492" href="Ordinals.OrdinalOfOrdinals.html#23783" class="Function">order-preserving-gives-not-⊲</a> <a id="22521" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22523" class="Symbol">(</a><a id="22524" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22526" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22528" href="Ordinals.MultiplicationProperties.html#20863" class="Bound">a₁</a><a id="22530" class="Symbol">)</a>
         <a id="22541" class="Symbol">(</a><a id="22542" href="Ordinals.MultiplicationProperties.html#22087" class="Function">h</a> <a id="22544" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22546" href="Ordinals.MultiplicationProperties.html#22171" class="Function">h-order-preserving</a><a id="22564" class="Symbol">)</a>

  <a id="22569" href="Ordinals.MultiplicationProperties.html#22569" class="Function">𝕘₂</a> <a id="22572" class="Symbol">:</a> <a id="22574" class="Symbol">(</a><a id="22575" href="Ordinals.MultiplicationProperties.html#22575" class="Bound">β</a> <a id="22577" class="Symbol">:</a> <a id="22579" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22587" href="Ordinals.MultiplicationProperties.html#18408" class="Bound">𝓤</a><a id="22588" class="Symbol">)</a>
     <a id="22595" class="Symbol">→</a> <a id="22597" class="Symbol">((</a><a id="22599" href="Ordinals.MultiplicationProperties.html#22599" class="Bound">b</a> <a id="22601" class="Symbol">:</a> <a id="22603" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22605" href="Ordinals.MultiplicationProperties.html#22575" class="Bound">β</a> <a id="22607" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="22608" class="Symbol">)</a> <a id="22610" class="Symbol">→</a> <a id="22612" href="Ordinals.MultiplicationProperties.html#18443" class="Function">P</a> <a id="22614" class="Symbol">(</a><a id="22615" href="Ordinals.MultiplicationProperties.html#22575" class="Bound">β</a> <a id="22617" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22619" href="Ordinals.MultiplicationProperties.html#22599" class="Bound">b</a><a id="22620" class="Symbol">))</a>
     <a id="22628" class="Symbol">→</a> <a id="22630" href="Ordinals.MultiplicationProperties.html#18443" class="Function">P</a> <a id="22632" href="Ordinals.MultiplicationProperties.html#22575" class="Bound">β</a>
  <a id="22636" href="Ordinals.MultiplicationProperties.html#22569" class="Function">𝕘₂</a> <a id="22639" href="Ordinals.MultiplicationProperties.html#22639" class="Bound">β</a> <a id="22641" href="Ordinals.MultiplicationProperties.html#22641" class="Bound">IH</a> <a id="22644" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="22646" href="Ordinals.MultiplicationProperties.html#22646" class="Bound">a₁</a> <a id="22649" href="Ordinals.MultiplicationProperties.html#22649" class="Bound">𝕗</a><a id="22650" class="Symbol">@(</a><a id="22652" href="Ordinals.MultiplicationProperties.html#22652" class="Bound">f</a> <a id="22654" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22656" href="Ordinals.MultiplicationProperties.html#22656" class="Bound">f-sim</a><a id="22661" class="Symbol">)</a> <a id="22663" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a> <a id="22665" class="Symbol">=</a> <a id="22667" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a> <a id="22669" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22671" href="Ordinals.MultiplicationProperties.html#22863" class="Function">c-satisfies-equation</a>
   <a id="22695" class="Keyword">where</a>
    <a id="22705" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a> <a id="22707" class="Symbol">:</a> <a id="22709" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22711" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="22713" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="22719" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a> <a id="22721" class="Symbol">=</a> <a id="22723" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="22727" class="Symbol">(</a><a id="22728" href="Ordinals.MultiplicationProperties.html#19425" class="Function">𝕘₁</a> <a id="22731" href="Ordinals.MultiplicationProperties.html#22639" class="Bound">β</a> <a id="22733" href="Ordinals.MultiplicationProperties.html#22641" class="Bound">IH</a> <a id="22736" href="Ordinals.MultiplicationProperties.html#22646" class="Bound">a₁</a> <a id="22739" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="22741" href="Ordinals.MultiplicationProperties.html#22649" class="Bound">𝕗</a> <a id="22743" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a> <a id="22745" class="Symbol">(</a><a id="22746" href="Ordinals.MultiplicationProperties.html#22652" class="Bound">f</a> <a id="22748" class="Symbol">(</a><a id="22749" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="22752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22754" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a><a id="22755" class="Symbol">))</a> <a id="22758" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="22762" class="Symbol">)</a>

    <a id="22769" href="Ordinals.MultiplicationProperties.html#22769" class="Function">c-spec</a> <a id="22776" class="Symbol">:</a> <a id="22778" href="Ordinals.MultiplicationProperties.html#22652" class="Bound">f</a> <a id="22780" class="Symbol">(</a><a id="22781" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="22784" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22786" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a><a id="22787" class="Symbol">)</a> <a id="22789" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22791" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22795" class="Symbol">(</a><a id="22796" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="22799" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22801" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a><a id="22802" class="Symbol">)</a>
    <a id="22808" href="Ordinals.MultiplicationProperties.html#22769" class="Function">c-spec</a> <a id="22815" class="Symbol">=</a> <a id="22817" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="22821" class="Symbol">(</a><a id="22822" href="Ordinals.MultiplicationProperties.html#19425" class="Function">𝕘₁</a> <a id="22825" href="Ordinals.MultiplicationProperties.html#22639" class="Bound">β</a> <a id="22827" href="Ordinals.MultiplicationProperties.html#22641" class="Bound">IH</a> <a id="22830" href="Ordinals.MultiplicationProperties.html#22646" class="Bound">a₁</a> <a id="22833" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="22835" href="Ordinals.MultiplicationProperties.html#22649" class="Bound">𝕗</a> <a id="22837" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a> <a id="22839" class="Symbol">(</a><a id="22840" href="Ordinals.MultiplicationProperties.html#22652" class="Bound">f</a> <a id="22842" class="Symbol">(</a><a id="22843" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="22846" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22848" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a><a id="22849" class="Symbol">))</a> <a id="22852" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="22856" class="Symbol">)</a>

    <a id="22863" href="Ordinals.MultiplicationProperties.html#22863" class="Function">c-satisfies-equation</a> <a id="22884" class="Symbol">:</a> <a id="22886" class="Symbol">(</a><a id="22887" href="Ordinals.MultiplicationProperties.html#22887" class="Bound">a</a> <a id="22889" class="Symbol">:</a> <a id="22891" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22893" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22895" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="22896" class="Symbol">)</a> <a id="22898" class="Symbol">→</a> <a id="22900" href="Ordinals.MultiplicationProperties.html#22652" class="Bound">f</a> <a id="22902" class="Symbol">(</a><a id="22903" href="Ordinals.MultiplicationProperties.html#22887" class="Bound">a</a> <a id="22905" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22907" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a><a id="22908" class="Symbol">)</a> <a id="22910" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22912" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22916" class="Symbol">(</a><a id="22917" href="Ordinals.MultiplicationProperties.html#22887" class="Bound">a</a> <a id="22919" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22921" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a><a id="22922" class="Symbol">)</a>
    <a id="22928" href="Ordinals.MultiplicationProperties.html#22863" class="Function">c-satisfies-equation</a> <a id="22949" href="Ordinals.MultiplicationProperties.html#22949" class="Bound">a</a> <a id="22951" class="Symbol">=</a> <a id="22953" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="22958" class="Symbol">(</a><a id="22959" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22961" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="22964" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="22966" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="22969" class="Symbol">(</a><a id="22970" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="22972" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22974" href="Ordinals.MultiplicationProperties.html#22646" class="Bound">a₁</a><a id="22976" class="Symbol">))</a> <a id="22979" class="Symbol">_</a> <a id="22981" class="Symbol">_</a> <a id="22983" href="Ordinals.MultiplicationProperties.html#23541" class="Function">eq-II</a>
     <a id="22994" class="Keyword">where</a>
      <a id="23006" href="Ordinals.MultiplicationProperties.html#23006" class="Function">eq-I</a> <a id="23011" class="Symbol">=</a> <a id="23013" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23015" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23018" class="Symbol">(</a><a id="23019" href="Ordinals.MultiplicationProperties.html#22639" class="Bound">β</a> <a id="23021" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23023" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a><a id="23024" class="Symbol">)</a>                      <a id="23047" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23050" href="Ordinals.MultiplicationProperties.html#18894" class="Function">I</a> <a id="23052" href="Ordinals.MultiplicationProperties.html#22639" class="Bound">β</a> <a id="23054" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23056" href="Ordinals.MultiplicationProperties.html#22646" class="Bound">a₁</a> <a id="23059" href="Ordinals.MultiplicationProperties.html#22649" class="Bound">𝕗</a> <a id="23061" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a> <a id="23063" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="23078" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23080" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23083" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23085" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23088" class="Symbol">(</a><a id="23089" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23091" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23093" href="Ordinals.MultiplicationProperties.html#22646" class="Bound">a₁</a><a id="23095" class="Symbol">)</a> <a id="23097" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23099" href="Ordinals.MultiplicationProperties.html#22652" class="Bound">f</a> <a id="23101" class="Symbol">(</a><a id="23102" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="23105" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23107" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a><a id="23108" class="Symbol">)</a>   <a id="23112" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23115" href="Ordinals.MultiplicationProperties.html#23386" class="Function">eq-I₁</a> <a id="23121" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="23136" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23138" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23141" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23143" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23146" class="Symbol">(</a><a id="23147" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23149" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23151" href="Ordinals.MultiplicationProperties.html#22646" class="Bound">a₁</a><a id="23153" class="Symbol">)</a> <a id="23155" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23157" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23161" class="Symbol">(</a><a id="23162" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="23165" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23167" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a><a id="23168" class="Symbol">)</a> <a id="23170" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23173" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="23183" class="Symbol">(</a><a id="23184" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="23187" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23189" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a><a id="23190" class="Symbol">)</a> <a id="23192" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="23195" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="23210" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23212" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23215" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23217" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23219" class="Symbol">(</a><a id="23220" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a> <a id="23223" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23225" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a><a id="23226" class="Symbol">)</a>                 <a id="23244" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23247" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="23252" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23254" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23256" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="23271" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23273" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23276" class="Symbol">(</a><a id="23277" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23279" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23281" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a><a id="23282" class="Symbol">)</a> <a id="23284" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23287" class="Symbol">(</a><a id="23288" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23290" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23292" href="Ordinals.MultiplicationProperties.html#18414" class="Bound">a₀</a><a id="23294" class="Symbol">)</a>          <a id="23305" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23308" href="Ordinals.MultiplicationProperties.html#23440" class="Function">eq-I₂</a> <a id="23314" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="23329" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23331" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23334" class="Symbol">(</a><a id="23335" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23337" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23339" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a><a id="23340" class="Symbol">)</a>                      <a id="23363" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
       <a id="23372" class="Keyword">where</a>
        <a id="23386" href="Ordinals.MultiplicationProperties.html#23386" class="Function">eq-I₁</a> <a id="23392" class="Symbol">=</a> <a id="23394" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23397" class="Symbol">(((</a><a id="23400" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23402" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23405" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a><a id="23406" class="Symbol">)</a> <a id="23408" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23411" class="Symbol">(</a><a id="23412" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23414" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23416" href="Ordinals.MultiplicationProperties.html#22646" class="Bound">a₁</a><a id="23418" class="Symbol">))</a> <a id="23421" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="23423" class="Symbol">)</a> <a id="23425" href="Ordinals.MultiplicationProperties.html#22769" class="Function">c-spec</a>
        <a id="23440" href="Ordinals.MultiplicationProperties.html#23440" class="Function">eq-I₂</a> <a id="23446" class="Symbol">=</a> <a id="23448" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23451" class="Symbol">((</a><a id="23453" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23455" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23458" class="Symbol">(</a><a id="23459" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23461" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23463" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a><a id="23464" class="Symbol">))</a> <a id="23467" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="23470" class="Symbol">)</a> <a id="23472" href="Ordinals.MultiplicationProperties.html#18419" class="Bound">a₀-least</a> <a id="23481" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
                <a id="23500" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="23502" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="23519" class="Symbol">(</a><a id="23520" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23522" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23525" class="Symbol">(</a><a id="23526" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23528" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23530" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a><a id="23531" class="Symbol">))</a>

      <a id="23541" href="Ordinals.MultiplicationProperties.html#23541" class="Function">eq-II</a> <a id="23547" class="Symbol">=</a> <a id="23549" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23551" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23554" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23556" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23559" class="Symbol">(</a><a id="23560" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23562" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23564" href="Ordinals.MultiplicationProperties.html#22646" class="Bound">a₁</a><a id="23566" class="Symbol">)</a> <a id="23568" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23570" href="Ordinals.MultiplicationProperties.html#22652" class="Bound">f</a> <a id="23572" class="Symbol">(</a><a id="23573" href="Ordinals.MultiplicationProperties.html#22949" class="Bound">a</a> <a id="23575" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23577" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a><a id="23578" class="Symbol">)</a>   <a id="23582" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23585" href="Ordinals.MultiplicationProperties.html#23933" class="Function">eq-II₁</a> <a id="23592" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="23608" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23610" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23613" href="Ordinals.MultiplicationProperties.html#22639" class="Bound">β</a> <a id="23615" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23617" class="Symbol">(</a><a id="23618" href="Ordinals.MultiplicationProperties.html#22949" class="Bound">a</a> <a id="23620" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23622" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a><a id="23623" class="Symbol">)</a>                 <a id="23641" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23644" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="23649" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23651" href="Ordinals.MultiplicationProperties.html#22639" class="Bound">β</a> <a id="23653" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="23669" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23671" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23674" class="Symbol">(</a><a id="23675" href="Ordinals.MultiplicationProperties.html#22639" class="Bound">β</a> <a id="23677" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23679" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a><a id="23680" class="Symbol">)</a> <a id="23682" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23685" class="Symbol">(</a><a id="23686" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23688" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23690" href="Ordinals.MultiplicationProperties.html#22949" class="Bound">a</a><a id="23691" class="Symbol">)</a>          <a id="23702" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23705" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23708" class="Symbol">(</a><a id="23709" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="23713" class="Symbol">(</a><a id="23714" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23716" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23718" href="Ordinals.MultiplicationProperties.html#22949" class="Bound">a</a><a id="23719" class="Symbol">))</a> <a id="23722" href="Ordinals.MultiplicationProperties.html#23006" class="Function">eq-I</a> <a id="23727" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="23743" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23745" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23748" class="Symbol">(</a><a id="23749" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23751" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23753" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a><a id="23754" class="Symbol">)</a> <a id="23756" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23759" class="Symbol">(</a><a id="23760" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23762" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23764" href="Ordinals.MultiplicationProperties.html#22949" class="Bound">a</a><a id="23765" class="Symbol">)</a>          <a id="23776" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23779" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="23784" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23786" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23788" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="23791" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="23807" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23809" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23812" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23814" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23816" class="Symbol">(</a><a id="23817" href="Ordinals.MultiplicationProperties.html#22949" class="Bound">a</a> <a id="23819" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23821" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a><a id="23822" class="Symbol">)</a>                 <a id="23840" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23843" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="23853" class="Symbol">(</a><a id="23854" href="Ordinals.MultiplicationProperties.html#22949" class="Bound">a</a> <a id="23856" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23858" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a><a id="23859" class="Symbol">)</a> <a id="23861" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="23877" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23879" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="23882" href="Ordinals.MultiplicationProperties.html#22644" class="Bound">γ</a> <a id="23884" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="23887" class="Symbol">(</a><a id="23888" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="23890" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23892" href="Ordinals.MultiplicationProperties.html#22646" class="Bound">a₁</a><a id="23894" class="Symbol">)</a> <a id="23896" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23898" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23902" class="Symbol">(</a><a id="23903" href="Ordinals.MultiplicationProperties.html#22949" class="Bound">a</a> <a id="23905" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23907" href="Ordinals.MultiplicationProperties.html#22705" class="Function">c</a><a id="23908" class="Symbol">)</a> <a id="23910" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
       <a id="23919" class="Keyword">where</a>
        <a id="23933" href="Ordinals.MultiplicationProperties.html#23933" class="Function">eq-II₁</a> <a id="23940" class="Symbol">=</a> <a id="23942" class="Symbol">(</a><a id="23943" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="23966" class="Symbol">_</a> <a id="23968" class="Symbol">_</a> <a id="23970" href="Ordinals.MultiplicationProperties.html#22649" class="Bound">𝕗</a> <a id="23972" class="Symbol">(</a><a id="23973" href="Ordinals.MultiplicationProperties.html#22949" class="Bound">a</a> <a id="23975" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23977" href="Ordinals.MultiplicationProperties.html#22663" class="Bound">b</a><a id="23978" class="Symbol">))</a> <a id="23981" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

  <a id="23987" href="Ordinals.MultiplicationProperties.html#23987" class="Function">𝕘</a> <a id="23989" class="Symbol">:</a> <a id="23991" class="Symbol">(</a><a id="23992" href="Ordinals.MultiplicationProperties.html#23992" class="Bound">β</a> <a id="23994" class="Symbol">:</a> <a id="23996" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24004" href="Ordinals.MultiplicationProperties.html#18408" class="Bound">𝓤</a><a id="24005" class="Symbol">)</a> <a id="24007" class="Symbol">→</a> <a id="24009" href="Ordinals.MultiplicationProperties.html#18443" class="Function">P</a> <a id="24011" href="Ordinals.MultiplicationProperties.html#23992" class="Bound">β</a>
  <a id="24015" href="Ordinals.MultiplicationProperties.html#23987" class="Function">𝕘</a> <a id="24017" class="Symbol">=</a> <a id="24019" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="24047" href="Ordinals.MultiplicationProperties.html#18443" class="Function">P</a> <a id="24049" href="Ordinals.MultiplicationProperties.html#22569" class="Function">𝕘₂</a>

  <a id="24055" href="Ordinals.MultiplicationProperties.html#24055" class="Function">II</a> <a id="24058" class="Symbol">:</a> <a id="24060" class="Symbol">(</a><a id="24061" href="Ordinals.MultiplicationProperties.html#24061" class="Bound">β</a> <a id="24063" href="Ordinals.MultiplicationProperties.html#24063" class="Bound">γ</a> <a id="24065" class="Symbol">:</a> <a id="24067" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24075" href="Ordinals.MultiplicationProperties.html#18408" class="Bound">𝓤</a><a id="24076" class="Symbol">)</a>
     <a id="24083" class="Symbol">→</a> <a id="24085" class="Symbol">(</a><a id="24086" href="Ordinals.MultiplicationProperties.html#24086" class="Bound">a₁</a> <a id="24089" class="Symbol">:</a> <a id="24091" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24093" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="24095" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24096" class="Symbol">)</a>
     <a id="24103" class="Symbol">→</a> <a id="24105" class="Symbol">(</a><a id="24106" href="Ordinals.MultiplicationProperties.html#24106" class="Bound">(</a><a id="24107" href="Ordinals.MultiplicationProperties.html#24107" class="Bound">f</a> <a id="24109" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24111" href="Ordinals.MultiplicationProperties.html#24106" class="Bound">_)</a> <a id="24114" class="Symbol">:</a> <a id="24116" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="24118" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24121" href="Ordinals.MultiplicationProperties.html#24061" class="Bound">β</a> <a id="24123" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24125" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="24127" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24130" href="Ordinals.MultiplicationProperties.html#24063" class="Bound">γ</a> <a id="24132" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24135" class="Symbol">(</a><a id="24136" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="24138" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24140" href="Ordinals.MultiplicationProperties.html#24086" class="Bound">a₁</a><a id="24142" class="Symbol">))</a>
     <a id="24150" class="Symbol">→</a> <a id="24152" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24154" href="Ordinals.MultiplicationProperties.html#24154" class="Bound">g</a> <a id="24156" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24158" class="Symbol">(</a><a id="24159" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24161" href="Ordinals.MultiplicationProperties.html#24061" class="Bound">β</a> <a id="24163" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="24165" class="Symbol">→</a> <a id="24167" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24169" href="Ordinals.MultiplicationProperties.html#24063" class="Bound">γ</a> <a id="24171" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24172" class="Symbol">)</a> <a id="24174" href="MLTT.Sigma.html#423" class="Function">,</a>
        <a id="24184" class="Symbol">((</a><a id="24186" href="Ordinals.MultiplicationProperties.html#24186" class="Bound">a</a> <a id="24188" class="Symbol">:</a> <a id="24190" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24192" href="Ordinals.MultiplicationProperties.html#18411" class="Bound">α</a> <a id="24194" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24195" class="Symbol">)</a> <a id="24197" class="Symbol">(</a><a id="24198" href="Ordinals.MultiplicationProperties.html#24198" class="Bound">b</a> <a id="24200" class="Symbol">:</a> <a id="24202" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24204" href="Ordinals.MultiplicationProperties.html#24061" class="Bound">β</a> <a id="24206" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24207" class="Symbol">)</a> <a id="24209" class="Symbol">→</a> <a id="24211" href="Ordinals.MultiplicationProperties.html#24107" class="Bound">f</a> <a id="24213" class="Symbol">(</a><a id="24214" href="Ordinals.MultiplicationProperties.html#24186" class="Bound">a</a> <a id="24216" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24218" href="Ordinals.MultiplicationProperties.html#24198" class="Bound">b</a><a id="24219" class="Symbol">)</a> <a id="24221" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24223" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24227" class="Symbol">(</a><a id="24228" href="Ordinals.MultiplicationProperties.html#24186" class="Bound">a</a> <a id="24230" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24232" href="Ordinals.MultiplicationProperties.html#24154" class="Bound">g</a> <a id="24234" href="Ordinals.MultiplicationProperties.html#24198" class="Bound">b</a><a id="24235" class="Symbol">))</a>
  <a id="24240" href="Ordinals.MultiplicationProperties.html#24055" class="Function">II</a> <a id="24243" href="Ordinals.MultiplicationProperties.html#24243" class="Bound">β</a> <a id="24245" href="Ordinals.MultiplicationProperties.html#24245" class="Bound">γ</a> <a id="24247" href="Ordinals.MultiplicationProperties.html#24247" class="Bound">a₁</a> <a id="24250" href="Ordinals.MultiplicationProperties.html#24250" class="Bound">𝕗</a> <a id="24252" class="Symbol">=</a> <a id="24254" class="Symbol">(λ</a>   <a id="24259" href="Ordinals.MultiplicationProperties.html#24259" class="Bound">b</a> <a id="24261" class="Symbol">→</a> <a id="24263" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24267" class="Symbol">(</a><a id="24268" href="Ordinals.MultiplicationProperties.html#23987" class="Function">𝕘</a> <a id="24270" href="Ordinals.MultiplicationProperties.html#24243" class="Bound">β</a> <a id="24272" href="Ordinals.MultiplicationProperties.html#24245" class="Bound">γ</a> <a id="24274" href="Ordinals.MultiplicationProperties.html#24247" class="Bound">a₁</a> <a id="24277" href="Ordinals.MultiplicationProperties.html#24250" class="Bound">𝕗</a> <a id="24279" href="Ordinals.MultiplicationProperties.html#24259" class="Bound">b</a><a id="24280" class="Symbol">))</a> <a id="24283" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                <a id="24301" class="Symbol">(λ</a> <a id="24304" href="Ordinals.MultiplicationProperties.html#24304" class="Bound">a</a> <a id="24306" href="Ordinals.MultiplicationProperties.html#24306" class="Bound">b</a> <a id="24308" class="Symbol">→</a> <a id="24310" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24314" class="Symbol">(</a><a id="24315" href="Ordinals.MultiplicationProperties.html#23987" class="Function">𝕘</a> <a id="24317" href="Ordinals.MultiplicationProperties.html#24243" class="Bound">β</a> <a id="24319" href="Ordinals.MultiplicationProperties.html#24245" class="Bound">γ</a> <a id="24321" href="Ordinals.MultiplicationProperties.html#24247" class="Bound">a₁</a> <a id="24324" href="Ordinals.MultiplicationProperties.html#24250" class="Bound">𝕗</a> <a id="24326" href="Ordinals.MultiplicationProperties.html#24306" class="Bound">b</a><a id="24327" class="Symbol">)</a> <a id="24329" href="Ordinals.MultiplicationProperties.html#24304" class="Bound">a</a><a id="24330" class="Symbol">)</a>

<a id="×ₒ-left-cancellable-⊴-generalized"></a><a id="24333" href="Ordinals.MultiplicationProperties.html#24333" class="Function">×ₒ-left-cancellable-⊴-generalized</a> <a id="24367" class="Symbol">:</a> <a id="24369" class="Symbol">(</a><a id="24370" href="Ordinals.MultiplicationProperties.html#24370" class="Bound">α</a> <a id="24372" href="Ordinals.MultiplicationProperties.html#24372" class="Bound">β</a> <a id="24374" href="Ordinals.MultiplicationProperties.html#24374" class="Bound">γ</a> <a id="24376" class="Symbol">:</a> <a id="24378" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24386" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="24387" class="Symbol">)</a> <a id="24389" class="Symbol">(</a><a id="24390" href="Ordinals.MultiplicationProperties.html#24390" class="Bound">a₁</a> <a id="24393" class="Symbol">:</a> <a id="24395" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24397" href="Ordinals.MultiplicationProperties.html#24370" class="Bound">α</a> <a id="24399" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24400" class="Symbol">)</a>
                                  <a id="24436" class="Symbol">→</a> <a id="24438" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="24441" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="24443" href="Ordinals.MultiplicationProperties.html#24370" class="Bound">α</a>
                                  <a id="24479" class="Symbol">→</a> <a id="24481" href="Ordinals.MultiplicationProperties.html#24370" class="Bound">α</a> <a id="24483" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24486" href="Ordinals.MultiplicationProperties.html#24372" class="Bound">β</a> <a id="24488" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24490" class="Symbol">(</a><a id="24491" href="Ordinals.MultiplicationProperties.html#24370" class="Bound">α</a> <a id="24493" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="24496" href="Ordinals.MultiplicationProperties.html#24374" class="Bound">γ</a><a id="24497" class="Symbol">)</a> <a id="24499" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="24502" class="Symbol">(</a><a id="24503" href="Ordinals.MultiplicationProperties.html#24370" class="Bound">α</a> <a id="24505" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24507" href="Ordinals.MultiplicationProperties.html#24390" class="Bound">a₁</a><a id="24509" class="Symbol">)</a>
                                  <a id="24545" class="Symbol">→</a> <a id="24547" href="Ordinals.MultiplicationProperties.html#24372" class="Bound">β</a> <a id="24549" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24551" href="Ordinals.MultiplicationProperties.html#24374" class="Bound">γ</a>
<a id="24553" href="Ordinals.MultiplicationProperties.html#24333" class="Function">×ₒ-left-cancellable-⊴-generalized</a> <a id="24587" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="24589" href="Ordinals.MultiplicationProperties.html#24589" class="Bound">β</a> <a id="24591" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a> <a id="24593" href="Ordinals.MultiplicationProperties.html#24593" class="Bound">a₁</a> <a id="24596" href="Ordinals.MultiplicationProperties.html#24596" class="Bound">p</a><a id="24597" class="Symbol">@(</a><a id="24599" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="24602" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24604" href="Ordinals.MultiplicationProperties.html#24604" class="Bound">a₀-least</a><a id="24612" class="Symbol">)</a> <a id="24614" href="Ordinals.MultiplicationProperties.html#24614" class="Bound">𝕗</a><a id="24615" class="Symbol">@(</a><a id="24617" href="Ordinals.MultiplicationProperties.html#24617" class="Bound">f</a> <a id="24619" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24621" href="Ordinals.MultiplicationProperties.html#24621" class="Bound">f-sim</a><a id="24626" class="Symbol">)</a> <a id="24628" class="Symbol">=</a>
 <a id="24631" class="Symbol">(</a><a id="24632" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a> <a id="24634" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24636" href="Ordinals.MultiplicationProperties.html#25528" class="Function">g-is-initial-segment</a> <a id="24657" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24659" href="Ordinals.MultiplicationProperties.html#24929" class="Function">g-is-order-preserving</a><a id="24680" class="Symbol">)</a>
 <a id="24683" class="Keyword">where</a>
  <a id="24691" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a> <a id="24693" class="Symbol">:</a> <a id="24695" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24697" href="Ordinals.MultiplicationProperties.html#24589" class="Bound">β</a> <a id="24699" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="24701" class="Symbol">→</a> <a id="24703" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24705" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a> <a id="24707" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="24711" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a> <a id="24713" class="Symbol">=</a> <a id="24715" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24719" class="Symbol">(</a><a id="24720" href="Ordinals.MultiplicationProperties.html#18127" class="Function">simulation-product-decomposition-generalized</a> <a id="24765" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="24767" href="Ordinals.MultiplicationProperties.html#24596" class="Bound">p</a> <a id="24769" href="Ordinals.MultiplicationProperties.html#24589" class="Bound">β</a> <a id="24771" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a> <a id="24773" href="Ordinals.MultiplicationProperties.html#24593" class="Bound">a₁</a> <a id="24776" href="Ordinals.MultiplicationProperties.html#24614" class="Bound">𝕗</a><a id="24777" class="Symbol">)</a>

  <a id="24782" href="Ordinals.MultiplicationProperties.html#24782" class="Function">g-property</a> <a id="24793" class="Symbol">:</a> <a id="24795" class="Symbol">(</a><a id="24796" href="Ordinals.MultiplicationProperties.html#24796" class="Bound">a</a> <a id="24798" class="Symbol">:</a> <a id="24800" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24802" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="24804" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24805" class="Symbol">)</a> <a id="24807" class="Symbol">(</a><a id="24808" href="Ordinals.MultiplicationProperties.html#24808" class="Bound">b</a> <a id="24810" class="Symbol">:</a> <a id="24812" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24814" href="Ordinals.MultiplicationProperties.html#24589" class="Bound">β</a> <a id="24816" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24817" class="Symbol">)</a> <a id="24819" class="Symbol">→</a> <a id="24821" href="Ordinals.MultiplicationProperties.html#24617" class="Bound">f</a> <a id="24823" class="Symbol">(</a><a id="24824" href="Ordinals.MultiplicationProperties.html#24796" class="Bound">a</a> <a id="24826" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24828" href="Ordinals.MultiplicationProperties.html#24808" class="Bound">b</a><a id="24829" class="Symbol">)</a> <a id="24831" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24833" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24837" class="Symbol">(</a><a id="24838" href="Ordinals.MultiplicationProperties.html#24796" class="Bound">a</a> <a id="24840" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24842" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a> <a id="24844" href="Ordinals.MultiplicationProperties.html#24808" class="Bound">b</a><a id="24845" class="Symbol">)</a>
  <a id="24849" href="Ordinals.MultiplicationProperties.html#24782" class="Function">g-property</a> <a id="24860" class="Symbol">=</a> <a id="24862" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24866" class="Symbol">(</a><a id="24867" href="Ordinals.MultiplicationProperties.html#18127" class="Function">simulation-product-decomposition-generalized</a> <a id="24912" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="24914" href="Ordinals.MultiplicationProperties.html#24596" class="Bound">p</a> <a id="24916" href="Ordinals.MultiplicationProperties.html#24589" class="Bound">β</a> <a id="24918" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a> <a id="24920" href="Ordinals.MultiplicationProperties.html#24593" class="Bound">a₁</a> <a id="24923" href="Ordinals.MultiplicationProperties.html#24614" class="Bound">𝕗</a><a id="24924" class="Symbol">)</a>

  <a id="24929" href="Ordinals.MultiplicationProperties.html#24929" class="Function">g-is-order-preserving</a> <a id="24951" class="Symbol">:</a> <a id="24953" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="24973" href="Ordinals.MultiplicationProperties.html#24589" class="Bound">β</a> <a id="24975" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a> <a id="24977" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a>
  <a id="24981" href="Ordinals.MultiplicationProperties.html#24929" class="Function">g-is-order-preserving</a> <a id="25003" href="Ordinals.MultiplicationProperties.html#25003" class="Bound">b</a> <a id="25005" href="Ordinals.MultiplicationProperties.html#25005" class="Bound">b&#39;</a> <a id="25008" href="Ordinals.MultiplicationProperties.html#25008" class="Bound">l</a> <a id="25010" class="Symbol">=</a> <a id="25012" href="Ordinals.MultiplicationProperties.html#25397" class="Function">III</a> <a id="25016" href="Ordinals.MultiplicationProperties.html#25170" class="Function">II</a>
   <a id="25022" class="Keyword">where</a>
    <a id="25032" href="Ordinals.MultiplicationProperties.html#25032" class="Function">I</a> <a id="25034" class="Symbol">:</a> <a id="25036" href="Ordinals.MultiplicationProperties.html#24617" class="Bound">f</a> <a id="25038" class="Symbol">(</a><a id="25039" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25042" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25044" href="Ordinals.MultiplicationProperties.html#25003" class="Bound">b</a><a id="25045" class="Symbol">)</a> <a id="25047" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="25050" class="Symbol">(</a><a id="25051" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25053" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25056" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a><a id="25057" class="Symbol">)</a> <a id="25059" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25062" class="Symbol">(</a><a id="25063" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25065" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25067" href="Ordinals.MultiplicationProperties.html#24593" class="Bound">a₁</a><a id="25069" class="Symbol">)</a> <a id="25071" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="25073" href="Ordinals.MultiplicationProperties.html#24617" class="Bound">f</a> <a id="25075" class="Symbol">(</a><a id="25076" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25081" href="Ordinals.MultiplicationProperties.html#25005" class="Bound">b&#39;</a><a id="25083" class="Symbol">)</a>
    <a id="25089" href="Ordinals.MultiplicationProperties.html#25032" class="Function">I</a> <a id="25091" class="Symbol">=</a> <a id="25093" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="25126" class="Symbol">_</a> <a id="25128" class="Symbol">_</a> <a id="25130" href="Ordinals.MultiplicationProperties.html#24617" class="Bound">f</a> <a id="25132" href="Ordinals.MultiplicationProperties.html#24621" class="Bound">f-sim</a> <a id="25138" class="Symbol">(</a><a id="25139" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25142" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25144" href="Ordinals.MultiplicationProperties.html#25003" class="Bound">b</a><a id="25145" class="Symbol">)</a> <a id="25147" class="Symbol">(</a><a id="25148" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25151" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25153" href="Ordinals.MultiplicationProperties.html#25005" class="Bound">b&#39;</a><a id="25155" class="Symbol">)</a> <a id="25157" class="Symbol">(</a><a id="25158" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25162" href="Ordinals.MultiplicationProperties.html#25008" class="Bound">l</a><a id="25163" class="Symbol">)</a>

    <a id="25170" href="Ordinals.MultiplicationProperties.html#25170" class="Function">II</a> <a id="25173" class="Symbol">:</a> <a id="25175" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25179" class="Symbol">(</a><a id="25180" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25183" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25185" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a> <a id="25187" href="Ordinals.MultiplicationProperties.html#25003" class="Bound">b</a><a id="25188" class="Symbol">)</a> <a id="25190" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="25193" class="Symbol">(</a><a id="25194" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25196" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25199" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a><a id="25200" class="Symbol">)</a> <a id="25202" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25205" class="Symbol">(</a><a id="25206" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25208" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25210" href="Ordinals.MultiplicationProperties.html#24593" class="Bound">a₁</a><a id="25212" class="Symbol">)</a> <a id="25214" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="25216" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25220" class="Symbol">(</a><a id="25221" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25224" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25226" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a> <a id="25228" href="Ordinals.MultiplicationProperties.html#25005" class="Bound">b&#39;</a><a id="25230" class="Symbol">)</a>
    <a id="25236" href="Ordinals.MultiplicationProperties.html#25170" class="Function">II</a> <a id="25239" class="Symbol">=</a> <a id="25241" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="25252" class="Symbol">(λ</a> <a id="25255" href="Ordinals.MultiplicationProperties.html#25255" class="Bound">x</a> <a id="25257" href="Ordinals.MultiplicationProperties.html#25257" class="Bound">y</a> <a id="25259" class="Symbol">→</a> <a id="25261" href="Ordinals.MultiplicationProperties.html#25255" class="Bound">x</a> <a id="25263" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="25266" class="Symbol">((</a><a id="25268" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25270" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25273" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a><a id="25274" class="Symbol">)</a> <a id="25276" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25279" class="Symbol">(</a><a id="25280" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25282" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25284" href="Ordinals.MultiplicationProperties.html#24593" class="Bound">a₁</a><a id="25286" class="Symbol">))</a><a id="25288" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="25290" href="Ordinals.MultiplicationProperties.html#25257" class="Bound">y</a><a id="25291" class="Symbol">)</a>
                    <a id="25313" class="Symbol">(</a><a id="25314" href="Ordinals.MultiplicationProperties.html#24782" class="Function">g-property</a> <a id="25325" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25328" href="Ordinals.MultiplicationProperties.html#25003" class="Bound">b</a><a id="25329" class="Symbol">)</a>
                    <a id="25351" class="Symbol">(</a><a id="25352" href="Ordinals.MultiplicationProperties.html#24782" class="Function">g-property</a> <a id="25363" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25366" href="Ordinals.MultiplicationProperties.html#25005" class="Bound">b&#39;</a><a id="25368" class="Symbol">)</a>
                    <a id="25390" href="Ordinals.MultiplicationProperties.html#25032" class="Function">I</a>

    <a id="25397" href="Ordinals.MultiplicationProperties.html#25397" class="Function">III</a> <a id="25401" class="Symbol">:</a> <a id="25403" class="Symbol">(</a><a id="25404" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25407" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25409" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a> <a id="25411" href="Ordinals.MultiplicationProperties.html#25003" class="Bound">b</a><a id="25412" class="Symbol">)</a> <a id="25414" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="25417" class="Symbol">(</a><a id="25418" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25420" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25423" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a><a id="25424" class="Symbol">)</a> <a id="25426" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="25428" class="Symbol">(</a><a id="25429" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25432" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25434" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a> <a id="25436" href="Ordinals.MultiplicationProperties.html#25005" class="Bound">b&#39;</a><a id="25438" class="Symbol">)</a> <a id="25440" class="Symbol">→</a> <a id="25442" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a> <a id="25444" href="Ordinals.MultiplicationProperties.html#25003" class="Bound">b</a> <a id="25446" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="25449" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a> <a id="25451" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="25453" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a> <a id="25455" href="Ordinals.MultiplicationProperties.html#25005" class="Bound">b&#39;</a>
    <a id="25462" href="Ordinals.MultiplicationProperties.html#25397" class="Function">III</a> <a id="25466" class="Symbol">(</a><a id="25467" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25471" href="Ordinals.MultiplicationProperties.html#25471" class="Bound">p</a><a id="25472" class="Symbol">)</a> <a id="25474" class="Symbol">=</a> <a id="25476" href="Ordinals.MultiplicationProperties.html#25471" class="Bound">p</a>
    <a id="25482" href="Ordinals.MultiplicationProperties.html#25397" class="Function">III</a> <a id="25486" class="Symbol">(</a><a id="25487" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25491" class="Symbol">(</a><a id="25492" href="Ordinals.MultiplicationProperties.html#25492" class="Bound">r</a> <a id="25494" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25496" href="Ordinals.MultiplicationProperties.html#25496" class="Bound">q</a><a id="25497" class="Symbol">))</a> <a id="25500" class="Symbol">=</a> <a id="25502" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25509" class="Symbol">(</a><a id="25510" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="25517" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25519" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25522" href="Ordinals.MultiplicationProperties.html#25496" class="Bound">q</a><a id="25523" class="Symbol">)</a>

  <a id="25528" href="Ordinals.MultiplicationProperties.html#25528" class="Function">g-is-initial-segment</a> <a id="25549" class="Symbol">:</a> <a id="25551" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="25570" href="Ordinals.MultiplicationProperties.html#24589" class="Bound">β</a> <a id="25572" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a> <a id="25574" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a>
  <a id="25578" href="Ordinals.MultiplicationProperties.html#25528" class="Function">g-is-initial-segment</a> <a id="25599" href="Ordinals.MultiplicationProperties.html#25599" class="Bound">b</a> <a id="25601" href="Ordinals.MultiplicationProperties.html#25601" class="Bound">c</a> <a id="25603" href="Ordinals.MultiplicationProperties.html#25603" class="Bound">l</a> <a id="25605" class="Symbol">=</a> <a id="25607" href="Ordinals.MultiplicationProperties.html#26087" class="Function">b&#39;</a> <a id="25610" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25612" href="Ordinals.MultiplicationProperties.html#26151" class="Function">II</a> <a id="25615" href="Ordinals.MultiplicationProperties.html#26108" class="Function">k</a> <a id="25617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25619" href="Ordinals.MultiplicationProperties.html#26289" class="Function">III</a>
   <a id="25626" class="Keyword">where</a>
    <a id="25636" href="Ordinals.MultiplicationProperties.html#25636" class="Function">l₁</a> <a id="25639" class="Symbol">:</a> <a id="25641" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25645" class="Symbol">(</a><a id="25646" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25651" href="Ordinals.MultiplicationProperties.html#25601" class="Bound">c</a><a id="25652" class="Symbol">)</a> <a id="25654" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="25657" class="Symbol">(</a><a id="25658" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25660" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25663" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a><a id="25664" class="Symbol">)</a> <a id="25666" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25669" class="Symbol">(</a><a id="25670" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25672" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25674" href="Ordinals.MultiplicationProperties.html#24593" class="Bound">a₁</a><a id="25676" class="Symbol">)</a> <a id="25678" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="25680" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25684" class="Symbol">(</a><a id="25685" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25688" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25690" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a> <a id="25692" href="Ordinals.MultiplicationProperties.html#25599" class="Bound">b</a><a id="25693" class="Symbol">)</a>
    <a id="25699" href="Ordinals.MultiplicationProperties.html#25636" class="Function">l₁</a> <a id="25702" class="Symbol">=</a> <a id="25704" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25708" href="Ordinals.MultiplicationProperties.html#25603" class="Bound">l</a>

    <a id="25715" href="Ordinals.MultiplicationProperties.html#25715" class="Function">l₂</a> <a id="25718" class="Symbol">:</a> <a id="25720" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25724" class="Symbol">(</a><a id="25725" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25730" href="Ordinals.MultiplicationProperties.html#25601" class="Bound">c</a><a id="25731" class="Symbol">)</a> <a id="25733" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="25736" class="Symbol">(</a><a id="25737" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25739" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25742" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a><a id="25743" class="Symbol">)</a> <a id="25745" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25748" class="Symbol">(</a><a id="25749" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25751" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25753" href="Ordinals.MultiplicationProperties.html#24593" class="Bound">a₁</a><a id="25755" class="Symbol">)</a> <a id="25757" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="25759" href="Ordinals.MultiplicationProperties.html#24617" class="Bound">f</a> <a id="25761" class="Symbol">(</a><a id="25762" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25765" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25767" href="Ordinals.MultiplicationProperties.html#25599" class="Bound">b</a><a id="25768" class="Symbol">)</a>
    <a id="25774" href="Ordinals.MultiplicationProperties.html#25715" class="Function">l₂</a> <a id="25777" class="Symbol">=</a> <a id="25779" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="25791" class="Symbol">(λ</a> <a id="25794" href="Ordinals.MultiplicationProperties.html#25794" class="Bound">-</a> <a id="25796" class="Symbol">→</a> <a id="25798" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25802" class="Symbol">(</a><a id="25803" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25806" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25808" href="Ordinals.MultiplicationProperties.html#25601" class="Bound">c</a><a id="25809" class="Symbol">)</a> <a id="25811" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="25814" class="Symbol">((</a><a id="25816" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25818" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25821" href="Ordinals.MultiplicationProperties.html#24591" class="Bound">γ</a><a id="25822" class="Symbol">)</a> <a id="25824" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="25827" class="Symbol">(</a><a id="25828" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25830" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25832" href="Ordinals.MultiplicationProperties.html#24593" class="Bound">a₁</a><a id="25834" class="Symbol">))</a><a id="25836" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="25838" href="Ordinals.MultiplicationProperties.html#25794" class="Bound">-</a><a id="25839" class="Symbol">)</a>
                     <a id="25862" class="Symbol">(</a><a id="25863" href="Ordinals.MultiplicationProperties.html#24782" class="Function">g-property</a> <a id="25874" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25877" href="Ordinals.MultiplicationProperties.html#25599" class="Bound">b</a><a id="25878" class="Symbol">)</a>
                     <a id="25901" href="Ordinals.MultiplicationProperties.html#25636" class="Function">l₁</a>

    <a id="25909" href="Ordinals.MultiplicationProperties.html#25909" class="Function">σ</a> <a id="25911" class="Symbol">:</a> <a id="25913" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25915" href="Ordinals.MultiplicationProperties.html#25915" class="Bound">y</a> <a id="25917" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25919" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="25921" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25923" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25926" href="Ordinals.MultiplicationProperties.html#24589" class="Bound">β</a> <a id="25928" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="25930" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25932" class="Symbol">(</a><a id="25933" href="Ordinals.MultiplicationProperties.html#25915" class="Bound">y</a> <a id="25935" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="25938" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="25940" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="25943" href="Ordinals.MultiplicationProperties.html#24589" class="Bound">β</a> <a id="25945" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="25947" class="Symbol">(</a><a id="25948" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25951" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25953" href="Ordinals.MultiplicationProperties.html#25599" class="Bound">b</a><a id="25954" class="Symbol">))</a> <a id="25957" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="25959" class="Symbol">(</a><a id="25960" href="Ordinals.MultiplicationProperties.html#24617" class="Bound">f</a> <a id="25962" href="Ordinals.MultiplicationProperties.html#25915" class="Bound">y</a> <a id="25964" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25966" class="Symbol">(</a><a id="25967" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25971" class="Symbol">(</a><a id="25972" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="25975" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25977" href="Ordinals.MultiplicationProperties.html#25601" class="Bound">c</a><a id="25978" class="Symbol">)))</a>
    <a id="25986" href="Ordinals.MultiplicationProperties.html#25909" class="Function">σ</a> <a id="25988" class="Symbol">=</a> <a id="25990" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="26023" class="Symbol">_</a> <a id="26025" class="Symbol">_</a> <a id="26027" href="Ordinals.MultiplicationProperties.html#24617" class="Bound">f</a> <a id="26029" href="Ordinals.MultiplicationProperties.html#24621" class="Bound">f-sim</a> <a id="26035" class="Symbol">(</a><a id="26036" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="26039" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26041" href="Ordinals.MultiplicationProperties.html#25599" class="Bound">b</a><a id="26042" class="Symbol">)</a> <a id="26044" class="Symbol">(</a><a id="26045" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26049" class="Symbol">(</a><a id="26050" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="26053" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26055" href="Ordinals.MultiplicationProperties.html#25601" class="Bound">c</a><a id="26056" class="Symbol">))</a> <a id="26059" href="Ordinals.MultiplicationProperties.html#25715" class="Function">l₂</a>
    <a id="26066" href="Ordinals.MultiplicationProperties.html#26066" class="Function">a&#39;</a> <a id="26069" class="Symbol">=</a> <a id="26071" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="26075" class="Symbol">(</a><a id="26076" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="26080" href="Ordinals.MultiplicationProperties.html#25909" class="Function">σ</a><a id="26081" class="Symbol">)</a>
    <a id="26087" href="Ordinals.MultiplicationProperties.html#26087" class="Function">b&#39;</a> <a id="26090" class="Symbol">=</a> <a id="26092" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="26096" class="Symbol">(</a><a id="26097" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="26101" href="Ordinals.MultiplicationProperties.html#25909" class="Function">σ</a><a id="26102" class="Symbol">)</a>
    <a id="26108" href="Ordinals.MultiplicationProperties.html#26108" class="Function">k</a>  <a id="26111" class="Symbol">=</a> <a id="26113" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="26117" class="Symbol">(</a><a id="26118" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="26122" href="Ordinals.MultiplicationProperties.html#25909" class="Function">σ</a><a id="26123" class="Symbol">)</a>
    <a id="26129" href="Ordinals.MultiplicationProperties.html#26129" class="Function">e</a>  <a id="26132" class="Symbol">=</a> <a id="26134" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="26138" class="Symbol">(</a><a id="26139" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="26143" href="Ordinals.MultiplicationProperties.html#25909" class="Function">σ</a><a id="26144" class="Symbol">)</a>

    <a id="26151" href="Ordinals.MultiplicationProperties.html#26151" class="Function">II</a> <a id="26154" class="Symbol">:</a> <a id="26156" class="Symbol">(</a><a id="26157" href="Ordinals.MultiplicationProperties.html#26066" class="Function">a&#39;</a> <a id="26160" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26162" href="Ordinals.MultiplicationProperties.html#26087" class="Function">b&#39;</a><a id="26164" class="Symbol">)</a> <a id="26166" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="26169" href="Ordinals.MultiplicationProperties.html#24587" class="Bound">α</a> <a id="26171" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="26174" href="Ordinals.MultiplicationProperties.html#24589" class="Bound">β</a> <a id="26176" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="26178" class="Symbol">(</a><a id="26179" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="26182" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26184" href="Ordinals.MultiplicationProperties.html#25599" class="Bound">b</a><a id="26185" class="Symbol">)</a> <a id="26187" class="Symbol">→</a> <a id="26189" href="Ordinals.MultiplicationProperties.html#26087" class="Function">b&#39;</a> <a id="26192" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="26195" href="Ordinals.MultiplicationProperties.html#24589" class="Bound">β</a> <a id="26197" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="26199" href="Ordinals.MultiplicationProperties.html#25599" class="Bound">b</a>
    <a id="26205" href="Ordinals.MultiplicationProperties.html#26151" class="Function">II</a> <a id="26208" class="Symbol">(</a><a id="26209" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26213" href="Ordinals.MultiplicationProperties.html#26213" class="Bound">p</a><a id="26214" class="Symbol">)</a> <a id="26216" class="Symbol">=</a> <a id="26218" href="Ordinals.MultiplicationProperties.html#26213" class="Bound">p</a>
    <a id="26224" href="Ordinals.MultiplicationProperties.html#26151" class="Function">II</a> <a id="26227" class="Symbol">(</a><a id="26228" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26232" class="Symbol">(</a><a id="26233" href="Ordinals.MultiplicationProperties.html#26233" class="Bound">r</a> <a id="26235" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26237" href="Ordinals.MultiplicationProperties.html#26237" class="Bound">q</a><a id="26238" class="Symbol">))</a> <a id="26241" class="Symbol">=</a> <a id="26243" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="26250" class="Symbol">(</a><a id="26251" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="26260" class="Symbol">(</a><a id="26261" href="Ordinals.MultiplicationProperties.html#24604" class="Bound">a₀-least</a> <a id="26270" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="26272" class="Symbol">)</a> <a id="26274" class="Symbol">(</a><a id="26275" href="Ordinals.MultiplicationProperties.html#26066" class="Function">a&#39;</a> <a id="26278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26280" href="Ordinals.MultiplicationProperties.html#26237" class="Bound">q</a><a id="26281" class="Symbol">))</a>

    <a id="26289" href="Ordinals.MultiplicationProperties.html#26289" class="Function">III</a> <a id="26293" class="Symbol">:</a> <a id="26295" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a> <a id="26297" href="Ordinals.MultiplicationProperties.html#26087" class="Function">b&#39;</a> <a id="26300" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26302" href="Ordinals.MultiplicationProperties.html#25601" class="Bound">c</a>
    <a id="26308" href="Ordinals.MultiplicationProperties.html#26289" class="Function">III</a> <a id="26312" class="Symbol">=</a> <a id="26314" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="26317" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="26321" class="Symbol">(</a><a id="26322" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="26329" class="Symbol">(</a><a id="26330" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26334" class="Symbol">(</a><a id="26335" href="Ordinals.MultiplicationProperties.html#26066" class="Function">a&#39;</a> <a id="26338" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26340" href="Ordinals.MultiplicationProperties.html#24691" class="Function">g</a> <a id="26342" href="Ordinals.MultiplicationProperties.html#26087" class="Function">b&#39;</a><a id="26344" class="Symbol">)</a> <a id="26346" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26349" href="Ordinals.MultiplicationProperties.html#24782" class="Function">g-property</a> <a id="26360" href="Ordinals.MultiplicationProperties.html#26066" class="Function">a&#39;</a> <a id="26363" href="Ordinals.MultiplicationProperties.html#26087" class="Function">b&#39;</a> <a id="26366" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="26369" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="26397" href="Ordinals.MultiplicationProperties.html#24617" class="Bound">f</a> <a id="26399" class="Symbol">(</a><a id="26400" href="Ordinals.MultiplicationProperties.html#26066" class="Function">a&#39;</a> <a id="26403" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26405" href="Ordinals.MultiplicationProperties.html#26087" class="Function">b&#39;</a><a id="26407" class="Symbol">)</a>     <a id="26413" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26416" href="Ordinals.MultiplicationProperties.html#26129" class="Function">e</a> <a id="26418" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="26446" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26450" class="Symbol">(</a><a id="26451" href="Ordinals.MultiplicationProperties.html#24599" class="Bound">a₀</a> <a id="26454" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26456" href="Ordinals.MultiplicationProperties.html#25601" class="Bound">c</a><a id="26457" class="Symbol">)</a>    <a id="26462" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="26463" class="Symbol">))</a>

<a id="×ₒ-left-cancellable-⊴"></a><a id="26467" href="Ordinals.MultiplicationProperties.html#26467" class="Function">×ₒ-left-cancellable-⊴</a> <a id="26489" class="Symbol">:</a> <a id="26491" class="Symbol">(</a><a id="26492" href="Ordinals.MultiplicationProperties.html#26492" class="Bound">α</a> <a id="26494" href="Ordinals.MultiplicationProperties.html#26494" class="Bound">β</a> <a id="26496" href="Ordinals.MultiplicationProperties.html#26496" class="Bound">γ</a> <a id="26498" class="Symbol">:</a> <a id="26500" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26508" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="26509" class="Symbol">)</a>
                      <a id="26533" class="Symbol">→</a> <a id="26535" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="26538" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="26540" href="Ordinals.MultiplicationProperties.html#26492" class="Bound">α</a>
                      <a id="26564" class="Symbol">→</a> <a id="26566" class="Symbol">(</a><a id="26567" href="Ordinals.MultiplicationProperties.html#26492" class="Bound">α</a> <a id="26569" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="26572" href="Ordinals.MultiplicationProperties.html#26494" class="Bound">β</a><a id="26573" class="Symbol">)</a> <a id="26575" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26577" class="Symbol">(</a><a id="26578" href="Ordinals.MultiplicationProperties.html#26492" class="Bound">α</a> <a id="26580" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="26583" href="Ordinals.MultiplicationProperties.html#26496" class="Bound">γ</a><a id="26584" class="Symbol">)</a>
                      <a id="26608" class="Symbol">→</a> <a id="26610" href="Ordinals.MultiplicationProperties.html#26494" class="Bound">β</a> <a id="26612" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26614" href="Ordinals.MultiplicationProperties.html#26496" class="Bound">γ</a>
<a id="26616" href="Ordinals.MultiplicationProperties.html#26467" class="Function">×ₒ-left-cancellable-⊴</a> <a id="26638" href="Ordinals.MultiplicationProperties.html#26638" class="Bound">α</a> <a id="26640" href="Ordinals.MultiplicationProperties.html#26640" class="Bound">β</a> <a id="26642" href="Ordinals.MultiplicationProperties.html#26642" class="Bound">γ</a> <a id="26644" href="Ordinals.MultiplicationProperties.html#26644" class="Bound">p</a><a id="26645" class="Symbol">@(</a><a id="26647" href="Ordinals.MultiplicationProperties.html#26647" class="Bound">a₀</a> <a id="26650" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26652" href="Ordinals.MultiplicationProperties.html#26652" class="Bound">a₀-least</a><a id="26660" class="Symbol">)</a> <a id="26662" href="Ordinals.MultiplicationProperties.html#26662" class="Bound">𝕗</a> <a id="26664" class="Symbol">=</a>
 <a id="26667" href="Ordinals.MultiplicationProperties.html#24333" class="Function">×ₒ-left-cancellable-⊴-generalized</a> <a id="26701" href="Ordinals.MultiplicationProperties.html#26638" class="Bound">α</a> <a id="26703" href="Ordinals.MultiplicationProperties.html#26640" class="Bound">β</a> <a id="26705" href="Ordinals.MultiplicationProperties.html#26642" class="Bound">γ</a> <a id="26707" href="Ordinals.MultiplicationProperties.html#26647" class="Bound">a₀</a> <a id="26710" href="Ordinals.MultiplicationProperties.html#26644" class="Bound">p</a>
  <a id="26714" class="Symbol">(</a><a id="26715" href="MLTT.Id.html#734" class="Function">transport</a> <a id="26725" class="Symbol">(</a><a id="26726" href="Ordinals.MultiplicationProperties.html#26638" class="Bound">α</a> <a id="26728" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="26731" href="Ordinals.MultiplicationProperties.html#26640" class="Bound">β</a> <a id="26733" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="26735" class="Symbol">)</a>
             <a id="26750" class="Symbol">(</a><a id="26751" href="Ordinals.MultiplicationProperties.html#26638" class="Bound">α</a> <a id="26753" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="26756" href="Ordinals.MultiplicationProperties.html#26642" class="Bound">γ</a>             <a id="26770" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26773" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="26790" class="Symbol">(</a><a id="26791" href="Ordinals.MultiplicationProperties.html#26638" class="Bound">α</a> <a id="26793" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="26796" href="Ordinals.MultiplicationProperties.html#26642" class="Bound">γ</a><a id="26797" class="Symbol">)</a> <a id="26799" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="26802" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="26818" href="Ordinals.MultiplicationProperties.html#26638" class="Bound">α</a> <a id="26820" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="26823" href="Ordinals.MultiplicationProperties.html#26642" class="Bound">γ</a> <a id="26825" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26828" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>       <a id="26837" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26840" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="26843" class="Symbol">((</a><a id="26845" href="Ordinals.MultiplicationProperties.html#26638" class="Bound">α</a> <a id="26847" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="26850" href="Ordinals.MultiplicationProperties.html#26642" class="Bound">γ</a><a id="26851" class="Symbol">)</a> <a id="26853" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="26856" class="Symbol">)</a> <a id="26858" href="Ordinals.MultiplicationProperties.html#26652" class="Bound">a₀-least</a> <a id="26867" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="26883" href="Ordinals.MultiplicationProperties.html#26638" class="Bound">α</a> <a id="26885" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="26888" href="Ordinals.MultiplicationProperties.html#26642" class="Bound">γ</a> <a id="26890" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26893" class="Symbol">(</a><a id="26894" href="Ordinals.MultiplicationProperties.html#26638" class="Bound">α</a> <a id="26896" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26898" href="Ordinals.MultiplicationProperties.html#26647" class="Bound">a₀</a><a id="26900" class="Symbol">)</a> <a id="26902" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="26903" class="Symbol">)</a>
             <a id="26918" href="Ordinals.MultiplicationProperties.html#26662" class="Bound">𝕗</a><a id="26919" class="Symbol">)</a>

<a id="26922" class="Markup">\end{code}</a><a id="26932" class="Background">

The following result states that multiplication for ordinals can be cancelled on
the left. Interestingly, Andrew Swan [Swa18] proved that the corresponding
result for sets is not provable constructively already for α = 𝟚: there are
toposes where the statement

  𝟚 × X ≃ 𝟚 × Y → X ≃ Y

is not true for certain objects X and Y in the topos.

[Swa18] Andrew Swan. On Dividing by Two in Constructive Mathematics
        2018. https://arxiv.org/abs/1804.04490

</a><a id="27391" class="Markup">\begin{code}</a>

<a id="×ₒ-left-cancellable"></a><a id="27405" href="Ordinals.MultiplicationProperties.html#27405" class="Function">×ₒ-left-cancellable</a> <a id="27425" class="Symbol">:</a> <a id="27427" class="Symbol">(</a><a id="27428" href="Ordinals.MultiplicationProperties.html#27428" class="Bound">α</a> <a id="27430" href="Ordinals.MultiplicationProperties.html#27430" class="Bound">β</a> <a id="27432" href="Ordinals.MultiplicationProperties.html#27432" class="Bound">γ</a> <a id="27434" class="Symbol">:</a> <a id="27436" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27444" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27445" class="Symbol">)</a>
                    <a id="27467" class="Symbol">→</a> <a id="27469" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="27472" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="27474" href="Ordinals.MultiplicationProperties.html#27428" class="Bound">α</a>
                    <a id="27496" class="Symbol">→</a> <a id="27498" class="Symbol">(</a><a id="27499" href="Ordinals.MultiplicationProperties.html#27428" class="Bound">α</a> <a id="27501" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="27504" href="Ordinals.MultiplicationProperties.html#27430" class="Bound">β</a><a id="27505" class="Symbol">)</a> <a id="27507" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27509" class="Symbol">(</a><a id="27510" href="Ordinals.MultiplicationProperties.html#27428" class="Bound">α</a> <a id="27512" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="27515" href="Ordinals.MultiplicationProperties.html#27432" class="Bound">γ</a><a id="27516" class="Symbol">)</a>
                    <a id="27538" class="Symbol">→</a> <a id="27540" href="Ordinals.MultiplicationProperties.html#27430" class="Bound">β</a> <a id="27542" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27544" href="Ordinals.MultiplicationProperties.html#27432" class="Bound">γ</a>
<a id="27546" href="Ordinals.MultiplicationProperties.html#27405" class="Function">×ₒ-left-cancellable</a> <a id="27566" class="Symbol">{</a><a id="27567" class="Argument">𝓤</a> <a id="27569" class="Symbol">=</a> <a id="27571" href="Ordinals.MultiplicationProperties.html#27571" class="Bound">𝓤</a><a id="27572" class="Symbol">}</a> <a id="27574" href="Ordinals.MultiplicationProperties.html#27574" class="Bound">α</a> <a id="27576" href="Ordinals.MultiplicationProperties.html#27576" class="Bound">β</a> <a id="27578" href="Ordinals.MultiplicationProperties.html#27578" class="Bound">γ</a> <a id="27580" href="Ordinals.MultiplicationProperties.html#27580" class="Bound">p</a> <a id="27582" href="Ordinals.MultiplicationProperties.html#27582" class="Bound">e</a> <a id="27584" class="Symbol">=</a> <a id="27586" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="27596" href="Ordinals.MultiplicationProperties.html#27576" class="Bound">β</a> <a id="27598" href="Ordinals.MultiplicationProperties.html#27578" class="Bound">γ</a> <a id="27600" class="Symbol">(</a><a id="27601" href="Ordinals.MultiplicationProperties.html#27634" class="Function">f</a> <a id="27603" href="Ordinals.MultiplicationProperties.html#27576" class="Bound">β</a> <a id="27605" href="Ordinals.MultiplicationProperties.html#27578" class="Bound">γ</a> <a id="27607" href="Ordinals.MultiplicationProperties.html#27582" class="Bound">e</a><a id="27608" class="Symbol">)</a> <a id="27610" class="Symbol">(</a><a id="27611" href="Ordinals.MultiplicationProperties.html#27634" class="Function">f</a> <a id="27613" href="Ordinals.MultiplicationProperties.html#27578" class="Bound">γ</a> <a id="27615" href="Ordinals.MultiplicationProperties.html#27576" class="Bound">β</a> <a id="27617" class="Symbol">(</a><a id="27618" href="Ordinals.MultiplicationProperties.html#27582" class="Bound">e</a> <a id="27620" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="27622" class="Symbol">))</a>
 <a id="27626" class="Keyword">where</a>
  <a id="27634" href="Ordinals.MultiplicationProperties.html#27634" class="Function">f</a> <a id="27636" class="Symbol">:</a> <a id="27638" class="Symbol">(</a><a id="27639" href="Ordinals.MultiplicationProperties.html#27639" class="Bound">β</a> <a id="27641" href="Ordinals.MultiplicationProperties.html#27641" class="Bound">γ</a> <a id="27643" class="Symbol">:</a> <a id="27645" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27653" href="Ordinals.MultiplicationProperties.html#27571" class="Bound">𝓤</a><a id="27654" class="Symbol">)</a> <a id="27656" class="Symbol">→</a> <a id="27658" class="Symbol">(</a><a id="27659" href="Ordinals.MultiplicationProperties.html#27574" class="Bound">α</a> <a id="27661" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="27664" href="Ordinals.MultiplicationProperties.html#27639" class="Bound">β</a><a id="27665" class="Symbol">)</a> <a id="27667" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27669" class="Symbol">(</a><a id="27670" href="Ordinals.MultiplicationProperties.html#27574" class="Bound">α</a> <a id="27672" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="27675" href="Ordinals.MultiplicationProperties.html#27641" class="Bound">γ</a><a id="27676" class="Symbol">)</a> <a id="27678" class="Symbol">→</a> <a id="27680" href="Ordinals.MultiplicationProperties.html#27639" class="Bound">β</a> <a id="27682" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="27684" href="Ordinals.MultiplicationProperties.html#27641" class="Bound">γ</a>
  <a id="27688" href="Ordinals.MultiplicationProperties.html#27634" class="Function">f</a> <a id="27690" href="Ordinals.MultiplicationProperties.html#27690" class="Bound">β</a> <a id="27692" href="Ordinals.MultiplicationProperties.html#27692" class="Bound">γ</a> <a id="27694" href="Ordinals.MultiplicationProperties.html#27694" class="Bound">e</a> <a id="27696" class="Symbol">=</a> <a id="27698" href="Ordinals.MultiplicationProperties.html#26467" class="Function">×ₒ-left-cancellable-⊴</a> <a id="27720" href="Ordinals.MultiplicationProperties.html#27574" class="Bound">α</a> <a id="27722" href="Ordinals.MultiplicationProperties.html#27690" class="Bound">β</a> <a id="27724" href="Ordinals.MultiplicationProperties.html#27692" class="Bound">γ</a> <a id="27726" href="Ordinals.MultiplicationProperties.html#27580" class="Bound">p</a> <a id="27728" class="Symbol">(</a><a id="27729" href="Ordinals.OrdinalOfOrdinals.html#2938" class="Function">≃ₒ-to-⊴</a> <a id="27737" class="Symbol">(</a><a id="27738" href="Ordinals.MultiplicationProperties.html#27574" class="Bound">α</a> <a id="27740" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="27743" href="Ordinals.MultiplicationProperties.html#27690" class="Bound">β</a><a id="27744" class="Symbol">)</a> <a id="27746" class="Symbol">(</a><a id="27747" href="Ordinals.MultiplicationProperties.html#27574" class="Bound">α</a> <a id="27749" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="27752" href="Ordinals.MultiplicationProperties.html#27692" class="Bound">γ</a><a id="27753" class="Symbol">)</a>
                                                   <a id="27806" class="Symbol">(</a><a id="27807" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="27815" class="Symbol">(</a><a id="27816" href="Ordinals.MultiplicationProperties.html#27574" class="Bound">α</a> <a id="27818" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="27821" href="Ordinals.MultiplicationProperties.html#27690" class="Bound">β</a><a id="27822" class="Symbol">)</a> <a id="27824" class="Symbol">(</a><a id="27825" href="Ordinals.MultiplicationProperties.html#27574" class="Bound">α</a> <a id="27827" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="27830" href="Ordinals.MultiplicationProperties.html#27692" class="Bound">γ</a><a id="27831" class="Symbol">)</a> <a id="27833" href="Ordinals.MultiplicationProperties.html#27694" class="Bound">e</a><a id="27834" class="Symbol">))</a>

<a id="27838" class="Markup">\end{code}</a><a id="27848" class="Background">

As mentioned above, the generalized decomposition lemma for simulation from a
product was inspired by the following less general lemma for which we give both
an indirect and a direct proof (with more general universe levels).

</a><a id="28077" class="Markup">\begin{code}</a>

<a id="simulation-product-decomposition&#39;"></a><a id="28091" href="Ordinals.MultiplicationProperties.html#28091" class="Function">simulation-product-decomposition&#39;</a> <a id="28125" class="Symbol">:</a> <a id="28127" class="Symbol">(</a><a id="28128" href="Ordinals.MultiplicationProperties.html#28128" class="Bound">α</a> <a id="28130" href="Ordinals.MultiplicationProperties.html#28130" class="Bound">β</a> <a id="28132" href="Ordinals.MultiplicationProperties.html#28132" class="Bound">γ</a> <a id="28134" class="Symbol">:</a> <a id="28136" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28144" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28145" class="Symbol">)</a>
                                    <a id="28183" class="Symbol">(</a><a id="28184" href="Ordinals.MultiplicationProperties.html#28184" class="Bound">(</a><a id="28185" href="Ordinals.MultiplicationProperties.html#28185" class="Bound">a₀</a> <a id="28188" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28190" href="Ordinals.MultiplicationProperties.html#28190" class="Bound">a₀-least</a><a id="28198" href="Ordinals.MultiplicationProperties.html#28184" class="Bound">)</a> <a id="28200" class="Symbol">:</a> <a id="28202" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="28205" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="28207" href="Ordinals.MultiplicationProperties.html#28128" class="Bound">α</a><a id="28208" class="Symbol">)</a>
                                    <a id="28246" class="Symbol">(</a><a id="28247" href="Ordinals.MultiplicationProperties.html#28247" class="Bound">(</a><a id="28248" href="Ordinals.MultiplicationProperties.html#28248" class="Bound">f</a> <a id="28250" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28252" href="Ordinals.MultiplicationProperties.html#28247" class="Bound">_)</a> <a id="28255" class="Symbol">:</a> <a id="28257" class="Symbol">(</a><a id="28258" href="Ordinals.MultiplicationProperties.html#28128" class="Bound">α</a> <a id="28260" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="28263" href="Ordinals.MultiplicationProperties.html#28130" class="Bound">β</a><a id="28264" class="Symbol">)</a> <a id="28266" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="28268" class="Symbol">(</a><a id="28269" href="Ordinals.MultiplicationProperties.html#28128" class="Bound">α</a> <a id="28271" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="28274" href="Ordinals.MultiplicationProperties.html#28132" class="Bound">γ</a><a id="28275" class="Symbol">))</a>
                                    <a id="28314" class="Symbol">(</a><a id="28315" href="Ordinals.MultiplicationProperties.html#28315" class="Bound">a</a> <a id="28317" class="Symbol">:</a> <a id="28319" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28321" href="Ordinals.MultiplicationProperties.html#28128" class="Bound">α</a> <a id="28323" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="28324" class="Symbol">)</a> <a id="28326" class="Symbol">(</a><a id="28327" href="Ordinals.MultiplicationProperties.html#28327" class="Bound">b</a> <a id="28329" class="Symbol">:</a> <a id="28331" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28333" href="Ordinals.MultiplicationProperties.html#28130" class="Bound">β</a> <a id="28335" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="28336" class="Symbol">)</a>
                                  <a id="28372" class="Symbol">→</a> <a id="28374" href="Ordinals.MultiplicationProperties.html#28248" class="Bound">f</a> <a id="28376" class="Symbol">(</a><a id="28377" href="Ordinals.MultiplicationProperties.html#28315" class="Bound">a</a> <a id="28379" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28381" href="Ordinals.MultiplicationProperties.html#28327" class="Bound">b</a><a id="28382" class="Symbol">)</a> <a id="28384" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28386" class="Symbol">(</a><a id="28387" href="Ordinals.MultiplicationProperties.html#28315" class="Bound">a</a> <a id="28389" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28391" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="28395" class="Symbol">(</a><a id="28396" href="Ordinals.MultiplicationProperties.html#28248" class="Bound">f</a> <a id="28398" class="Symbol">(</a><a id="28399" href="Ordinals.MultiplicationProperties.html#28185" class="Bound">a₀</a> <a id="28402" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28404" href="Ordinals.MultiplicationProperties.html#28327" class="Bound">b</a><a id="28405" class="Symbol">)))</a>
<a id="28409" href="Ordinals.MultiplicationProperties.html#28091" class="Function">simulation-product-decomposition&#39;</a> <a id="28443" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28445" href="Ordinals.MultiplicationProperties.html#28445" class="Bound">β</a> <a id="28447" href="Ordinals.MultiplicationProperties.html#28447" class="Bound">γ</a> <a id="28449" class="Symbol">(</a><a id="28450" href="Ordinals.MultiplicationProperties.html#28450" class="Bound">a₀</a> <a id="28453" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28455" href="Ordinals.MultiplicationProperties.html#28455" class="Bound">a₀-least</a><a id="28463" class="Symbol">)</a> <a id="28465" href="Ordinals.MultiplicationProperties.html#28465" class="Bound">𝕗</a><a id="28466" class="Symbol">@(</a><a id="28468" href="Ordinals.MultiplicationProperties.html#28468" class="Bound">f</a> <a id="28470" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28472" href="Ordinals.MultiplicationProperties.html#28472" class="Bound">f-sim</a><a id="28477" class="Symbol">)</a> <a id="28479" href="Ordinals.MultiplicationProperties.html#28479" class="Bound">a</a> <a id="28481" class="Symbol">=</a> <a id="28483" href="Ordinals.MultiplicationProperties.html#29122" class="Function">III</a>
  <a id="28489" class="Keyword">where</a>
   <a id="28498" href="Ordinals.MultiplicationProperties.html#28498" class="Function">𝕗&#39;</a> <a id="28501" class="Symbol">:</a> <a id="28503" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28505" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="28508" href="Ordinals.MultiplicationProperties.html#28445" class="Bound">β</a> <a id="28510" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="28512" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28514" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="28517" href="Ordinals.MultiplicationProperties.html#28447" class="Bound">γ</a> <a id="28519" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="28522" class="Symbol">(</a><a id="28523" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28525" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28527" href="Ordinals.MultiplicationProperties.html#28479" class="Bound">a</a><a id="28528" class="Symbol">)</a>
   <a id="28533" href="Ordinals.MultiplicationProperties.html#28498" class="Function">𝕗&#39;</a> <a id="28536" class="Symbol">=</a> <a id="28538" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="28546" class="Symbol">(</a><a id="28547" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28549" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="28552" href="Ordinals.MultiplicationProperties.html#28445" class="Bound">β</a><a id="28553" class="Symbol">)</a> <a id="28555" class="Symbol">(</a><a id="28556" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28558" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="28561" href="Ordinals.MultiplicationProperties.html#28447" class="Bound">γ</a><a id="28562" class="Symbol">)</a> <a id="28564" class="Symbol">(</a><a id="28565" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28567" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="28570" href="Ordinals.MultiplicationProperties.html#28447" class="Bound">γ</a> <a id="28572" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="28575" class="Symbol">(</a><a id="28576" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28578" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28580" href="Ordinals.MultiplicationProperties.html#28479" class="Bound">a</a><a id="28581" class="Symbol">))</a>
                <a id="28600" href="Ordinals.MultiplicationProperties.html#28465" class="Bound">𝕗</a>
                <a id="28618" class="Symbol">(</a><a id="28619" href="Ordinals.AdditionProperties.html#4922" class="Function">+ₒ-left-⊴</a> <a id="28629" class="Symbol">(</a><a id="28630" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28632" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="28635" href="Ordinals.MultiplicationProperties.html#28447" class="Bound">γ</a><a id="28636" class="Symbol">)</a> <a id="28638" class="Symbol">(</a><a id="28639" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28641" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28643" href="Ordinals.MultiplicationProperties.html#28479" class="Bound">a</a><a id="28644" class="Symbol">))</a>
   <a id="28650" href="Ordinals.MultiplicationProperties.html#28650" class="Function">f&#39;</a> <a id="28653" class="Symbol">=</a> <a id="28655" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="28657" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28659" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="28662" href="Ordinals.MultiplicationProperties.html#28445" class="Bound">β</a> <a id="28664" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="28666" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28668" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="28671" href="Ordinals.MultiplicationProperties.html#28447" class="Bound">γ</a> <a id="28673" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="28676" class="Symbol">(</a><a id="28677" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28679" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28681" href="Ordinals.MultiplicationProperties.html#28479" class="Bound">a</a><a id="28682" class="Symbol">)</a> <a id="28684" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="28687" href="Ordinals.MultiplicationProperties.html#28498" class="Function">𝕗&#39;</a> <a id="28690" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

   <a id="28696" href="Ordinals.MultiplicationProperties.html#28696" class="Function">I</a> <a id="28698" class="Symbol">:</a> <a id="28700" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28702" href="Ordinals.MultiplicationProperties.html#28702" class="Bound">g</a> <a id="28704" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28706" class="Symbol">(</a><a id="28707" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28709" href="Ordinals.MultiplicationProperties.html#28445" class="Bound">β</a> <a id="28711" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="28713" class="Symbol">→</a> <a id="28715" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28717" href="Ordinals.MultiplicationProperties.html#28447" class="Bound">γ</a> <a id="28719" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="28720" class="Symbol">)</a> <a id="28722" href="MLTT.Sigma.html#423" class="Function">,</a>
        <a id="28732" class="Symbol">((</a><a id="28734" href="Ordinals.MultiplicationProperties.html#28734" class="Bound">a&#39;</a> <a id="28737" class="Symbol">:</a> <a id="28739" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28741" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28743" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="28744" class="Symbol">)</a> <a id="28746" class="Symbol">(</a><a id="28747" href="Ordinals.MultiplicationProperties.html#28747" class="Bound">b</a> <a id="28749" class="Symbol">:</a> <a id="28751" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28753" href="Ordinals.MultiplicationProperties.html#28445" class="Bound">β</a> <a id="28755" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="28756" class="Symbol">)</a> <a id="28758" class="Symbol">→</a> <a id="28760" href="Ordinals.MultiplicationProperties.html#28650" class="Function">f&#39;</a> <a id="28763" class="Symbol">(</a><a id="28764" href="Ordinals.MultiplicationProperties.html#28734" class="Bound">a&#39;</a> <a id="28767" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28769" href="Ordinals.MultiplicationProperties.html#28747" class="Bound">b</a><a id="28770" class="Symbol">)</a> <a id="28772" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28774" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="28778" class="Symbol">(</a><a id="28779" href="Ordinals.MultiplicationProperties.html#28734" class="Bound">a&#39;</a> <a id="28782" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28784" href="Ordinals.MultiplicationProperties.html#28702" class="Bound">g</a> <a id="28786" href="Ordinals.MultiplicationProperties.html#28747" class="Bound">b</a><a id="28787" class="Symbol">))</a>
   <a id="28793" href="Ordinals.MultiplicationProperties.html#28696" class="Function">I</a> <a id="28795" class="Symbol">=</a> <a id="28797" href="Ordinals.MultiplicationProperties.html#18127" class="Function">simulation-product-decomposition-generalized</a> <a id="28842" href="Ordinals.MultiplicationProperties.html#28443" class="Bound">α</a> <a id="28844" class="Symbol">(</a><a id="28845" href="Ordinals.MultiplicationProperties.html#28450" class="Bound">a₀</a> <a id="28848" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28850" href="Ordinals.MultiplicationProperties.html#28455" class="Bound">a₀-least</a><a id="28858" class="Symbol">)</a> <a id="28860" href="Ordinals.MultiplicationProperties.html#28445" class="Bound">β</a> <a id="28862" href="Ordinals.MultiplicationProperties.html#28447" class="Bound">γ</a> <a id="28864" href="Ordinals.MultiplicationProperties.html#28479" class="Bound">a</a> <a id="28866" href="Ordinals.MultiplicationProperties.html#28498" class="Function">𝕗&#39;</a>

   <a id="28873" href="Ordinals.MultiplicationProperties.html#28873" class="Function">g</a> <a id="28875" class="Symbol">=</a> <a id="28877" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28881" href="Ordinals.MultiplicationProperties.html#28696" class="Function">I</a>
   <a id="28886" href="Ordinals.MultiplicationProperties.html#28886" class="Function">g-property</a> <a id="28897" class="Symbol">=</a> <a id="28899" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="28903" href="Ordinals.MultiplicationProperties.html#28696" class="Function">I</a>

   <a id="28909" href="Ordinals.MultiplicationProperties.html#28909" class="Function">II</a> <a id="28912" class="Symbol">:</a> <a id="28914" class="Symbol">(</a><a id="28915" href="Ordinals.MultiplicationProperties.html#28915" class="Bound">b</a> <a id="28917" class="Symbol">:</a> <a id="28919" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28921" href="Ordinals.MultiplicationProperties.html#28445" class="Bound">β</a> <a id="28923" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="28924" class="Symbol">)</a> <a id="28926" class="Symbol">→</a> <a id="28928" href="Ordinals.MultiplicationProperties.html#28873" class="Function">g</a> <a id="28930" href="Ordinals.MultiplicationProperties.html#28915" class="Bound">b</a> <a id="28932" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28934" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="28938" class="Symbol">(</a><a id="28939" href="Ordinals.MultiplicationProperties.html#28468" class="Bound">f</a> <a id="28941" class="Symbol">(</a><a id="28942" href="Ordinals.MultiplicationProperties.html#28450" class="Bound">a₀</a> <a id="28945" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28947" href="Ordinals.MultiplicationProperties.html#28915" class="Bound">b</a><a id="28948" class="Symbol">))</a>
   <a id="28954" href="Ordinals.MultiplicationProperties.html#28909" class="Function">II</a> <a id="28957" href="Ordinals.MultiplicationProperties.html#28957" class="Bound">b</a> <a id="28959" class="Symbol">=</a> <a id="28961" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="28964" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="28968" class="Symbol">(</a><a id="28969" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="28976" class="Symbol">(</a><a id="28977" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="28981" class="Symbol">(</a><a id="28982" href="Ordinals.MultiplicationProperties.html#28450" class="Bound">a₀</a> <a id="28985" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28987" href="Ordinals.MultiplicationProperties.html#28873" class="Function">g</a> <a id="28989" href="Ordinals.MultiplicationProperties.html#28957" class="Bound">b</a><a id="28990" class="Symbol">)</a>   <a id="28994" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="28997" class="Symbol">(</a><a id="28998" href="Ordinals.MultiplicationProperties.html#28886" class="Function">g-property</a> <a id="29009" href="Ordinals.MultiplicationProperties.html#28450" class="Bound">a₀</a> <a id="29012" href="Ordinals.MultiplicationProperties.html#28957" class="Bound">b</a><a id="29013" class="Symbol">)</a> <a id="29015" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="29018" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="29046" href="Ordinals.MultiplicationProperties.html#28650" class="Function">f&#39;</a> <a id="29049" class="Symbol">(</a><a id="29050" href="Ordinals.MultiplicationProperties.html#28450" class="Bound">a₀</a> <a id="29053" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29055" href="Ordinals.MultiplicationProperties.html#28957" class="Bound">b</a><a id="29056" class="Symbol">)</a>      <a id="29063" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
                          <a id="29097" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="29101" class="Symbol">(</a><a id="29102" href="Ordinals.MultiplicationProperties.html#28468" class="Bound">f</a> <a id="29104" class="Symbol">(</a><a id="29105" href="Ordinals.MultiplicationProperties.html#28450" class="Bound">a₀</a> <a id="29108" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29110" href="Ordinals.MultiplicationProperties.html#28957" class="Bound">b</a><a id="29111" class="Symbol">))</a> <a id="29114" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="29115" class="Symbol">))</a>

   <a id="29122" href="Ordinals.MultiplicationProperties.html#29122" class="Function">III</a> <a id="29126" class="Symbol">:</a> <a id="29128" class="Symbol">(</a><a id="29129" href="Ordinals.MultiplicationProperties.html#29129" class="Bound">b</a> <a id="29131" class="Symbol">:</a> <a id="29133" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29135" href="Ordinals.MultiplicationProperties.html#28445" class="Bound">β</a> <a id="29137" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="29138" class="Symbol">)</a>
       <a id="29147" class="Symbol">→</a> <a id="29149" href="Ordinals.MultiplicationProperties.html#28468" class="Bound">f</a> <a id="29151" class="Symbol">(</a><a id="29152" href="Ordinals.MultiplicationProperties.html#28479" class="Bound">a</a> <a id="29154" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29156" href="Ordinals.MultiplicationProperties.html#29129" class="Bound">b</a><a id="29157" class="Symbol">)</a> <a id="29159" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29161" href="Ordinals.MultiplicationProperties.html#28479" class="Bound">a</a> <a id="29163" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29165" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29169" class="Symbol">(</a><a id="29170" href="Ordinals.MultiplicationProperties.html#28468" class="Bound">f</a> <a id="29172" class="Symbol">(</a><a id="29173" href="Ordinals.MultiplicationProperties.html#28450" class="Bound">a₀</a> <a id="29176" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29178" href="Ordinals.MultiplicationProperties.html#29129" class="Bound">b</a><a id="29179" class="Symbol">))</a>
   <a id="29185" href="Ordinals.MultiplicationProperties.html#29122" class="Function">III</a> <a id="29189" href="Ordinals.MultiplicationProperties.html#29189" class="Bound">b</a> <a id="29191" class="Symbol">=</a>
    <a id="29197" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="29204" class="Symbol">(</a><a id="29205" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="29209" class="Symbol">(</a><a id="29210" href="Ordinals.MultiplicationProperties.html#28468" class="Bound">f</a> <a id="29212" class="Symbol">(</a><a id="29213" href="Ordinals.MultiplicationProperties.html#28479" class="Bound">a</a> <a id="29215" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29217" href="Ordinals.MultiplicationProperties.html#29189" class="Bound">b</a><a id="29218" class="Symbol">))</a>            <a id="29232" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="29235" href="Ordinals.MultiplicationProperties.html#28886" class="Function">g-property</a> <a id="29246" href="Ordinals.MultiplicationProperties.html#28479" class="Bound">a</a> <a id="29248" href="Ordinals.MultiplicationProperties.html#29189" class="Bound">b</a> <a id="29250" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="29264" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="29268" class="Symbol">(</a><a id="29269" href="Ordinals.MultiplicationProperties.html#28479" class="Bound">a</a> <a id="29271" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29273" href="Ordinals.MultiplicationProperties.html#28873" class="Function">g</a> <a id="29275" href="Ordinals.MultiplicationProperties.html#29189" class="Bound">b</a><a id="29276" class="Symbol">)</a>              <a id="29291" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="29294" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="29297" class="Symbol">(λ</a> <a id="29300" href="Ordinals.MultiplicationProperties.html#29300" class="Bound">-</a> <a id="29302" class="Symbol">→</a> <a id="29304" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="29308" class="Symbol">(</a><a id="29309" href="Ordinals.MultiplicationProperties.html#28479" class="Bound">a</a> <a id="29311" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29313" href="Ordinals.MultiplicationProperties.html#29300" class="Bound">-</a><a id="29314" class="Symbol">))</a> <a id="29317" class="Symbol">(</a><a id="29318" href="Ordinals.MultiplicationProperties.html#28909" class="Function">II</a> <a id="29321" href="Ordinals.MultiplicationProperties.html#29189" class="Bound">b</a><a id="29322" class="Symbol">)</a> <a id="29324" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="29338" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="29342" class="Symbol">(</a><a id="29343" href="Ordinals.MultiplicationProperties.html#28479" class="Bound">a</a> <a id="29345" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29347" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29351" class="Symbol">(</a><a id="29352" href="Ordinals.MultiplicationProperties.html#28468" class="Bound">f</a> <a id="29354" class="Symbol">(</a><a id="29355" href="Ordinals.MultiplicationProperties.html#28450" class="Bound">a₀</a> <a id="29358" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29360" href="Ordinals.MultiplicationProperties.html#29189" class="Bound">b</a><a id="29361" class="Symbol">)))</a> <a id="29365" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="29366" class="Symbol">)</a>

<a id="simulation-product-decomposition"></a><a id="29369" href="Ordinals.MultiplicationProperties.html#29369" class="Function">simulation-product-decomposition</a>
 <a id="29403" class="Symbol">:</a> <a id="29405" class="Symbol">(</a><a id="29406" href="Ordinals.MultiplicationProperties.html#29406" class="Bound">α</a> <a id="29408" class="Symbol">:</a> <a id="29410" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29418" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29419" class="Symbol">)</a> <a id="29421" class="Symbol">(</a><a id="29422" href="Ordinals.MultiplicationProperties.html#29422" class="Bound">β</a> <a id="29424" href="Ordinals.MultiplicationProperties.html#29424" class="Bound">γ</a> <a id="29426" class="Symbol">:</a> <a id="29428" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29436" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="29437" class="Symbol">)</a>
   <a id="29442" class="Symbol">(</a><a id="29443" href="Ordinals.MultiplicationProperties.html#29443" class="Bound">(</a><a id="29444" href="Ordinals.MultiplicationProperties.html#29444" class="Bound">a₀</a> <a id="29447" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29449" href="Ordinals.MultiplicationProperties.html#29449" class="Bound">a₀-least</a><a id="29457" href="Ordinals.MultiplicationProperties.html#29443" class="Bound">)</a> <a id="29459" class="Symbol">:</a> <a id="29461" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="29464" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="29466" href="Ordinals.MultiplicationProperties.html#29406" class="Bound">α</a><a id="29467" class="Symbol">)</a>
   <a id="29472" class="Symbol">(</a><a id="29473" href="Ordinals.MultiplicationProperties.html#29473" class="Bound">(</a><a id="29474" href="Ordinals.MultiplicationProperties.html#29474" class="Bound">f</a> <a id="29476" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29478" href="Ordinals.MultiplicationProperties.html#29473" class="Bound">_)</a> <a id="29481" class="Symbol">:</a> <a id="29483" class="Symbol">(</a><a id="29484" href="Ordinals.MultiplicationProperties.html#29406" class="Bound">α</a> <a id="29486" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29489" href="Ordinals.MultiplicationProperties.html#29422" class="Bound">β</a><a id="29490" class="Symbol">)</a> <a id="29492" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29494" class="Symbol">(</a><a id="29495" href="Ordinals.MultiplicationProperties.html#29406" class="Bound">α</a> <a id="29497" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29500" href="Ordinals.MultiplicationProperties.html#29424" class="Bound">γ</a><a id="29501" class="Symbol">))</a>
 <a id="29505" class="Symbol">→</a> <a id="29507" class="Symbol">(</a><a id="29508" href="Ordinals.MultiplicationProperties.html#29508" class="Bound">a</a> <a id="29510" class="Symbol">:</a> <a id="29512" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29514" href="Ordinals.MultiplicationProperties.html#29406" class="Bound">α</a> <a id="29516" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="29517" class="Symbol">)</a> <a id="29519" class="Symbol">(</a><a id="29520" href="Ordinals.MultiplicationProperties.html#29520" class="Bound">b</a> <a id="29522" class="Symbol">:</a> <a id="29524" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29526" href="Ordinals.MultiplicationProperties.html#29422" class="Bound">β</a> <a id="29528" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="29529" class="Symbol">)</a> <a id="29531" class="Symbol">→</a> <a id="29533" href="Ordinals.MultiplicationProperties.html#29474" class="Bound">f</a> <a id="29535" class="Symbol">(</a><a id="29536" href="Ordinals.MultiplicationProperties.html#29508" class="Bound">a</a> <a id="29538" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29540" href="Ordinals.MultiplicationProperties.html#29520" class="Bound">b</a><a id="29541" class="Symbol">)</a> <a id="29543" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29545" class="Symbol">(</a><a id="29546" href="Ordinals.MultiplicationProperties.html#29508" class="Bound">a</a> <a id="29548" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29550" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29554" class="Symbol">(</a><a id="29555" href="Ordinals.MultiplicationProperties.html#29474" class="Bound">f</a> <a id="29557" class="Symbol">(</a><a id="29558" href="Ordinals.MultiplicationProperties.html#29444" class="Bound">a₀</a> <a id="29561" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29563" href="Ordinals.MultiplicationProperties.html#29520" class="Bound">b</a><a id="29564" class="Symbol">)))</a>
<a id="29568" href="Ordinals.MultiplicationProperties.html#29369" class="Function">simulation-product-decomposition</a> <a id="29601" class="Symbol">{</a><a id="29602" href="Ordinals.MultiplicationProperties.html#29602" class="Bound">𝓤</a><a id="29603" class="Symbol">}</a> <a id="29605" class="Symbol">{</a><a id="29606" href="Ordinals.MultiplicationProperties.html#29606" class="Bound">𝓥</a><a id="29607" class="Symbol">}</a> <a id="29609" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="29611" href="Ordinals.MultiplicationProperties.html#29611" class="Bound">β</a> <a id="29613" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="29615" class="Symbol">(</a><a id="29616" href="Ordinals.MultiplicationProperties.html#29616" class="Bound">a₀</a> <a id="29619" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29621" href="Ordinals.MultiplicationProperties.html#29621" class="Bound">a₀-least</a><a id="29629" class="Symbol">)</a>
                                 <a id="29664" class="Symbol">(</a><a id="29665" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="29667" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29669" href="Ordinals.MultiplicationProperties.html#29669" class="Bound">sim</a><a id="29672" class="Symbol">@(</a><a id="29674" href="Ordinals.MultiplicationProperties.html#29674" class="Bound">init-seg</a> <a id="29683" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29685" href="Ordinals.MultiplicationProperties.html#29685" class="Bound">order-pres</a><a id="29695" class="Symbol">))</a> <a id="29698" href="Ordinals.MultiplicationProperties.html#29698" class="Bound">a</a> <a id="29700" href="Ordinals.MultiplicationProperties.html#29700" class="Bound">b</a> <a id="29702" class="Symbol">=</a> <a id="29704" href="Ordinals.MultiplicationProperties.html#29852" class="Function">I</a>
 <a id="29707" class="Keyword">where</a>
  <a id="29715" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="29718" class="Symbol">:</a> <a id="29720" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29722" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="29724" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29727" href="Ordinals.MultiplicationProperties.html#29611" class="Bound">β</a> <a id="29729" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="29731" class="Symbol">→</a> <a id="29733" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29735" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="29737" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29740" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="29742" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="29746" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="29749" class="Symbol">(</a><a id="29750" href="Ordinals.MultiplicationProperties.html#29750" class="Bound">a</a> <a id="29752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29754" href="Ordinals.MultiplicationProperties.html#29754" class="Bound">b</a><a id="29755" class="Symbol">)</a> <a id="29757" class="Symbol">=</a> <a id="29759" class="Symbol">(</a><a id="29760" href="Ordinals.MultiplicationProperties.html#29750" class="Bound">a</a> <a id="29762" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29764" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29768" class="Symbol">(</a><a id="29769" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="29771" class="Symbol">(</a><a id="29772" href="Ordinals.MultiplicationProperties.html#29616" class="Bound">a₀</a> <a id="29775" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29777" href="Ordinals.MultiplicationProperties.html#29754" class="Bound">b</a><a id="29778" class="Symbol">)))</a>

  <a id="29785" href="Ordinals.MultiplicationProperties.html#29785" class="Function">P</a> <a id="29787" class="Symbol">:</a> <a id="29789" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29791" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="29793" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29796" href="Ordinals.MultiplicationProperties.html#29611" class="Bound">β</a> <a id="29798" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="29800" class="Symbol">→</a> <a id="29802" href="Ordinals.MultiplicationProperties.html#29602" class="Bound">𝓤</a> <a id="29804" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="29806" href="Ordinals.MultiplicationProperties.html#29606" class="Bound">𝓥</a> <a id="29808" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="29812" href="Ordinals.MultiplicationProperties.html#29785" class="Function">P</a> <a id="29814" class="Symbol">(</a><a id="29815" href="Ordinals.MultiplicationProperties.html#29815" class="Bound">a</a> <a id="29817" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29819" href="Ordinals.MultiplicationProperties.html#29819" class="Bound">b</a><a id="29820" class="Symbol">)</a> <a id="29822" class="Symbol">=</a> <a id="29824" class="Symbol">(</a><a id="29825" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="29827" class="Symbol">(</a><a id="29828" href="Ordinals.MultiplicationProperties.html#29815" class="Bound">a</a> <a id="29830" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29832" href="Ordinals.MultiplicationProperties.html#29819" class="Bound">b</a><a id="29833" class="Symbol">))</a> <a id="29836" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29838" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="29841" class="Symbol">(</a><a id="29842" href="Ordinals.MultiplicationProperties.html#29815" class="Bound">a</a> <a id="29844" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29846" href="Ordinals.MultiplicationProperties.html#29819" class="Bound">b</a><a id="29847" class="Symbol">)</a>

  <a id="29852" href="Ordinals.MultiplicationProperties.html#29852" class="Function">I</a> <a id="29854" class="Symbol">:</a> <a id="29856" href="Ordinals.MultiplicationProperties.html#29785" class="Function">P</a> <a id="29858" class="Symbol">(</a><a id="29859" href="Ordinals.MultiplicationProperties.html#29698" class="Bound">a</a> <a id="29861" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29863" href="Ordinals.MultiplicationProperties.html#29700" class="Bound">b</a><a id="29864" class="Symbol">)</a>
  <a id="29868" href="Ordinals.MultiplicationProperties.html#29852" class="Function">I</a> <a id="29870" class="Symbol">=</a> <a id="29872" href="Ordinals.Type.html#2158" class="Function">Transfinite-induction</a> <a id="29894" class="Symbol">(</a><a id="29895" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="29897" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29900" href="Ordinals.MultiplicationProperties.html#29611" class="Bound">β</a><a id="29901" class="Symbol">)</a> <a id="29903" href="Ordinals.MultiplicationProperties.html#29785" class="Function">P</a> <a id="29905" href="Ordinals.MultiplicationProperties.html#29929" class="Function">II</a> <a id="29908" class="Symbol">(</a><a id="29909" href="Ordinals.MultiplicationProperties.html#29698" class="Bound">a</a> <a id="29911" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29913" href="Ordinals.MultiplicationProperties.html#29700" class="Bound">b</a><a id="29914" class="Symbol">)</a>
   <a id="29919" class="Keyword">where</a>
    <a id="29929" href="Ordinals.MultiplicationProperties.html#29929" class="Function">II</a> <a id="29932" class="Symbol">:</a> <a id="29934" class="Symbol">(</a><a id="29935" href="Ordinals.MultiplicationProperties.html#29935" class="Bound">x</a> <a id="29937" class="Symbol">:</a> <a id="29939" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29941" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="29943" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29946" href="Ordinals.MultiplicationProperties.html#29611" class="Bound">β</a> <a id="29948" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="29949" class="Symbol">)</a>
       <a id="29958" class="Symbol">→</a> <a id="29960" class="Symbol">((</a><a id="29962" href="Ordinals.MultiplicationProperties.html#29962" class="Bound">y</a> <a id="29964" class="Symbol">:</a> <a id="29966" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29968" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="29970" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29973" href="Ordinals.MultiplicationProperties.html#29611" class="Bound">β</a> <a id="29975" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="29976" class="Symbol">)</a> <a id="29978" class="Symbol">→</a> <a id="29980" href="Ordinals.MultiplicationProperties.html#29962" class="Bound">y</a> <a id="29982" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="29985" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="29987" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="29990" href="Ordinals.MultiplicationProperties.html#29611" class="Bound">β</a> <a id="29992" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="29994" href="Ordinals.MultiplicationProperties.html#29935" class="Bound">x</a> <a id="29996" class="Symbol">→</a> <a id="29998" href="Ordinals.MultiplicationProperties.html#29785" class="Function">P</a> <a id="30000" href="Ordinals.MultiplicationProperties.html#29962" class="Bound">y</a><a id="30001" class="Symbol">)</a>
       <a id="30010" class="Symbol">→</a> <a id="30012" href="Ordinals.MultiplicationProperties.html#29785" class="Function">P</a> <a id="30014" href="Ordinals.MultiplicationProperties.html#29935" class="Bound">x</a>
    <a id="30020" href="Ordinals.MultiplicationProperties.html#29929" class="Function">II</a> <a id="30023" class="Symbol">(</a><a id="30024" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="30026" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30028" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="30029" class="Symbol">)</a> <a id="30031" href="Ordinals.MultiplicationProperties.html#30031" class="Bound">IH</a> <a id="30034" class="Symbol">=</a> <a id="30036" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="30051" class="Symbol">(</a><a id="30052" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="30054" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30057" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a><a id="30058" class="Symbol">)</a> <a id="30060" class="Symbol">(</a><a id="30061" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="30063" class="Symbol">(</a><a id="30064" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="30066" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30068" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="30069" class="Symbol">))</a> <a id="30072" class="Symbol">(</a><a id="30073" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="30076" class="Symbol">(</a><a id="30077" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="30079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30081" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="30082" class="Symbol">))</a> <a id="30085" href="Ordinals.MultiplicationProperties.html#30109" class="Function">III</a> <a id="30089" href="Ordinals.MultiplicationProperties.html#31478" class="Function">IV</a>
     <a id="30097" class="Keyword">where</a>
      <a id="30109" href="Ordinals.MultiplicationProperties.html#30109" class="Function">III</a> <a id="30113" class="Symbol">:</a> <a id="30115" class="Symbol">(</a><a id="30116" href="Ordinals.MultiplicationProperties.html#30116" class="Bound">u</a> <a id="30118" class="Symbol">:</a> <a id="30120" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30122" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="30124" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30127" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="30129" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="30130" class="Symbol">)</a> <a id="30132" class="Symbol">→</a> <a id="30134" href="Ordinals.MultiplicationProperties.html#30116" class="Bound">u</a> <a id="30136" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="30139" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="30141" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30144" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="30146" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="30148" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="30150" class="Symbol">(</a><a id="30151" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="30153" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30155" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="30156" class="Symbol">)</a> <a id="30158" class="Symbol">→</a> <a id="30160" href="Ordinals.MultiplicationProperties.html#30116" class="Bound">u</a> <a id="30162" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="30165" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="30167" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30170" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="30172" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="30174" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="30177" class="Symbol">(</a><a id="30178" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="30180" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30182" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="30183" class="Symbol">)</a>
      <a id="30191" href="Ordinals.MultiplicationProperties.html#30109" class="Function">III</a> <a id="30195" class="Symbol">(</a><a id="30196" href="Ordinals.MultiplicationProperties.html#30196" class="Bound">a&#39;</a> <a id="30199" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30201" href="Ordinals.MultiplicationProperties.html#30201" class="Bound">c&#39;</a><a id="30203" class="Symbol">)</a> <a id="30205" href="Ordinals.MultiplicationProperties.html#30205" class="Bound">p</a> <a id="30207" class="Symbol">=</a> <a id="30209" href="MLTT.Id.html#734" class="Function">transport</a> <a id="30219" class="Symbol">(λ</a> <a id="30222" href="Ordinals.MultiplicationProperties.html#30222" class="Bound">-</a> <a id="30224" class="Symbol">→</a> <a id="30226" href="Ordinals.MultiplicationProperties.html#30222" class="Bound">-</a> <a id="30228" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="30231" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="30233" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30236" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="30238" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="30240" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="30243" class="Symbol">(</a><a id="30244" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="30246" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30248" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="30249" class="Symbol">))</a> <a id="30252" href="Ordinals.MultiplicationProperties.html#30626" class="Function">III₂</a> <a id="30257" class="Symbol">(</a><a id="30258" href="Ordinals.MultiplicationProperties.html#30708" class="Function">III₃</a> <a id="30263" href="Ordinals.MultiplicationProperties.html#30531" class="Function">p&#39;</a><a id="30265" class="Symbol">)</a>
       <a id="30274" class="Keyword">where</a>
        <a id="30288" href="Ordinals.MultiplicationProperties.html#30288" class="Function">III₁</a> <a id="30293" class="Symbol">:</a> <a id="30295" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="30297" href="Ordinals.MultiplicationProperties.html#30297" class="Bound">(</a><a id="30298" href="Ordinals.MultiplicationProperties.html#30298" class="Bound">a&#39;&#39;</a> <a id="30302" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30304" href="Ordinals.MultiplicationProperties.html#30304" class="Bound">b&#39;</a><a id="30306" href="Ordinals.MultiplicationProperties.html#30297" class="Bound">)</a> <a id="30308" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="30310" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30312" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="30314" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30317" href="Ordinals.MultiplicationProperties.html#29611" class="Bound">β</a> <a id="30319" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="30321" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="30323" class="Symbol">(</a><a id="30324" href="Ordinals.MultiplicationProperties.html#30298" class="Bound">a&#39;&#39;</a> <a id="30328" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30330" href="Ordinals.MultiplicationProperties.html#30304" class="Bound">b&#39;</a><a id="30332" class="Symbol">)</a> <a id="30334" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="30337" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="30339" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30342" href="Ordinals.MultiplicationProperties.html#29611" class="Bound">β</a> <a id="30344" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="30346" class="Symbol">(</a><a id="30347" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="30349" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30351" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="30352" class="Symbol">)</a>
                                         <a id="30395" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="30397" class="Symbol">(</a><a id="30398" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="30400" class="Symbol">(</a><a id="30401" href="Ordinals.MultiplicationProperties.html#30298" class="Bound">a&#39;&#39;</a> <a id="30405" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30407" href="Ordinals.MultiplicationProperties.html#30304" class="Bound">b&#39;</a><a id="30409" class="Symbol">)</a> <a id="30411" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30413" href="Ordinals.MultiplicationProperties.html#30196" class="Bound">a&#39;</a> <a id="30416" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30418" href="Ordinals.MultiplicationProperties.html#30201" class="Bound">c&#39;</a><a id="30420" class="Symbol">)</a>
        <a id="30430" href="Ordinals.MultiplicationProperties.html#30288" class="Function">III₁</a> <a id="30435" class="Symbol">=</a> <a id="30437" href="Ordinals.MultiplicationProperties.html#29674" class="Bound">init-seg</a> <a id="30446" class="Symbol">(</a><a id="30447" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="30449" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30451" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="30452" class="Symbol">)</a> <a id="30454" class="Symbol">(</a><a id="30455" href="Ordinals.MultiplicationProperties.html#30196" class="Bound">a&#39;</a> <a id="30458" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30460" href="Ordinals.MultiplicationProperties.html#30201" class="Bound">c&#39;</a><a id="30462" class="Symbol">)</a> <a id="30464" href="Ordinals.MultiplicationProperties.html#30205" class="Bound">p</a>
        <a id="30474" href="Ordinals.MultiplicationProperties.html#30474" class="Function">a&#39;&#39;</a> <a id="30478" class="Symbol">=</a> <a id="30480" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30484" class="Symbol">(</a><a id="30485" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30489" href="Ordinals.MultiplicationProperties.html#30288" class="Function">III₁</a><a id="30493" class="Symbol">)</a>
        <a id="30503" href="Ordinals.MultiplicationProperties.html#30503" class="Function">b&#39;</a> <a id="30506" class="Symbol">=</a> <a id="30508" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30512" class="Symbol">(</a><a id="30513" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30517" href="Ordinals.MultiplicationProperties.html#30288" class="Function">III₁</a><a id="30521" class="Symbol">)</a>
        <a id="30531" href="Ordinals.MultiplicationProperties.html#30531" class="Function">p&#39;</a> <a id="30534" class="Symbol">=</a> <a id="30536" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30540" class="Symbol">(</a><a id="30541" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30545" href="Ordinals.MultiplicationProperties.html#30288" class="Function">III₁</a><a id="30549" class="Symbol">)</a>
        <a id="30559" href="Ordinals.MultiplicationProperties.html#30559" class="Function">eq</a> <a id="30562" class="Symbol">:</a> <a id="30564" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="30566" class="Symbol">(</a><a id="30567" href="Ordinals.MultiplicationProperties.html#30474" class="Function">a&#39;&#39;</a> <a id="30571" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30573" href="Ordinals.MultiplicationProperties.html#30503" class="Function">b&#39;</a><a id="30575" class="Symbol">)</a> <a id="30577" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30579" class="Symbol">(</a><a id="30580" href="Ordinals.MultiplicationProperties.html#30196" class="Bound">a&#39;</a> <a id="30583" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30585" href="Ordinals.MultiplicationProperties.html#30201" class="Bound">c&#39;</a><a id="30587" class="Symbol">)</a>
        <a id="30597" href="Ordinals.MultiplicationProperties.html#30559" class="Function">eq</a> <a id="30600" class="Symbol">=</a> <a id="30602" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30606" class="Symbol">(</a><a id="30607" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30611" href="Ordinals.MultiplicationProperties.html#30288" class="Function">III₁</a><a id="30615" class="Symbol">)</a>

        <a id="30626" href="Ordinals.MultiplicationProperties.html#30626" class="Function">III₂</a> <a id="30631" class="Symbol">:</a> <a id="30633" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="30636" class="Symbol">(</a><a id="30637" href="Ordinals.MultiplicationProperties.html#30474" class="Function">a&#39;&#39;</a> <a id="30641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30643" href="Ordinals.MultiplicationProperties.html#30503" class="Function">b&#39;</a><a id="30645" class="Symbol">)</a> <a id="30647" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30649" class="Symbol">(</a><a id="30650" href="Ordinals.MultiplicationProperties.html#30196" class="Bound">a&#39;</a> <a id="30653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30655" href="Ordinals.MultiplicationProperties.html#30201" class="Bound">c&#39;</a><a id="30657" class="Symbol">)</a>
        <a id="30667" href="Ordinals.MultiplicationProperties.html#30626" class="Function">III₂</a> <a id="30672" class="Symbol">=</a> <a id="30674" href="Ordinals.MultiplicationProperties.html#30031" class="Bound">IH</a> <a id="30677" class="Symbol">(</a><a id="30678" href="Ordinals.MultiplicationProperties.html#30474" class="Function">a&#39;&#39;</a> <a id="30682" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30684" href="Ordinals.MultiplicationProperties.html#30503" class="Function">b&#39;</a><a id="30686" class="Symbol">)</a> <a id="30688" href="Ordinals.MultiplicationProperties.html#30531" class="Function">p&#39;</a> <a id="30691" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="30694" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30696" href="Ordinals.MultiplicationProperties.html#30559" class="Function">eq</a>

        <a id="30708" href="Ordinals.MultiplicationProperties.html#30708" class="Function">III₃</a> <a id="30713" class="Symbol">:</a> <a id="30715" class="Symbol">(</a><a id="30716" href="Ordinals.MultiplicationProperties.html#30474" class="Function">a&#39;&#39;</a> <a id="30720" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30722" href="Ordinals.MultiplicationProperties.html#30503" class="Function">b&#39;</a><a id="30724" class="Symbol">)</a> <a id="30726" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="30729" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="30731" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30734" href="Ordinals.MultiplicationProperties.html#29611" class="Bound">β</a> <a id="30736" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="30738" class="Symbol">(</a><a id="30739" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="30741" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30743" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="30744" class="Symbol">)</a>
             <a id="30759" class="Symbol">→</a> <a id="30761" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="30764" class="Symbol">(</a><a id="30765" href="Ordinals.MultiplicationProperties.html#30474" class="Function">a&#39;&#39;</a> <a id="30769" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30771" href="Ordinals.MultiplicationProperties.html#30503" class="Function">b&#39;</a><a id="30773" class="Symbol">)</a> <a id="30775" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="30778" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="30780" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="30783" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="30785" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="30787" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="30790" class="Symbol">(</a><a id="30791" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="30793" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30795" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="30796" class="Symbol">)</a>
        <a id="30806" href="Ordinals.MultiplicationProperties.html#30708" class="Function">III₃</a> <a id="30811" class="Symbol">(</a><a id="30812" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30816" href="Ordinals.MultiplicationProperties.html#30816" class="Bound">q</a><a id="30817" class="Symbol">)</a> <a id="30819" class="Symbol">=</a> <a id="30821" href="Ordinals.MultiplicationProperties.html#31029" class="Function">h</a> <a id="30823" class="Symbol">(</a><a id="30824" href="Ordinals.MultiplicationProperties.html#29685" class="Bound">order-pres</a> <a id="30835" class="Symbol">(</a><a id="30836" href="Ordinals.MultiplicationProperties.html#30889" class="Function">a₀&#39;</a> <a id="30840" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30842" href="Ordinals.MultiplicationProperties.html#30503" class="Function">b&#39;</a><a id="30844" class="Symbol">)</a> <a id="30846" class="Symbol">(</a><a id="30847" href="Ordinals.MultiplicationProperties.html#29616" class="Bound">a₀</a> <a id="30850" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30852" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="30853" class="Symbol">)</a> <a id="30855" class="Symbol">(</a><a id="30856" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30860" href="Ordinals.MultiplicationProperties.html#30816" class="Bound">q</a><a id="30861" class="Symbol">))</a>
         <a id="30873" class="Keyword">where</a>
          <a id="30889" href="Ordinals.MultiplicationProperties.html#30889" class="Function">a₀&#39;</a> <a id="30893" class="Symbol">:</a> <a id="30895" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30897" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="30899" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
          <a id="30911" href="Ordinals.MultiplicationProperties.html#30889" class="Function">a₀&#39;</a> <a id="30915" class="Symbol">=</a> <a id="30917" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30921" class="Symbol">(</a><a id="30922" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="30924" class="Symbol">(</a><a id="30925" href="Ordinals.MultiplicationProperties.html#29616" class="Bound">a₀</a> <a id="30928" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30930" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="30931" class="Symbol">))</a>

          <a id="30945" href="Ordinals.MultiplicationProperties.html#30945" class="Function">ih</a> <a id="30948" class="Symbol">:</a> <a id="30950" class="Symbol">(</a><a id="30951" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="30953" class="Symbol">(</a><a id="30954" href="Ordinals.MultiplicationProperties.html#30889" class="Function">a₀&#39;</a> <a id="30958" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30960" href="Ordinals.MultiplicationProperties.html#30503" class="Function">b&#39;</a><a id="30962" class="Symbol">))</a> <a id="30965" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30967" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="30970" class="Symbol">(</a><a id="30971" href="Ordinals.MultiplicationProperties.html#30889" class="Function">a₀&#39;</a> <a id="30975" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30977" href="Ordinals.MultiplicationProperties.html#30503" class="Function">b&#39;</a><a id="30979" class="Symbol">)</a>
          <a id="30991" href="Ordinals.MultiplicationProperties.html#30945" class="Function">ih</a> <a id="30994" class="Symbol">=</a> <a id="30996" href="Ordinals.MultiplicationProperties.html#30031" class="Bound">IH</a> <a id="30999" class="Symbol">(</a><a id="31000" href="Ordinals.MultiplicationProperties.html#30889" class="Function">a₀&#39;</a> <a id="31004" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31006" href="Ordinals.MultiplicationProperties.html#30503" class="Function">b&#39;</a><a id="31008" class="Symbol">)</a> <a id="31010" class="Symbol">(</a><a id="31011" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31015" href="Ordinals.MultiplicationProperties.html#30816" class="Bound">q</a><a id="31016" class="Symbol">)</a>

          <a id="31029" href="Ordinals.MultiplicationProperties.html#31029" class="Function">h</a> <a id="31031" class="Symbol">:</a> <a id="31033" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a>  <a id="31036" class="Symbol">(</a><a id="31037" href="Ordinals.MultiplicationProperties.html#30889" class="Function">a₀&#39;</a> <a id="31041" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31043" href="Ordinals.MultiplicationProperties.html#30503" class="Function">b&#39;</a><a id="31045" class="Symbol">)</a> <a id="31047" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="31050" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="31052" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="31055" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="31057" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="31059" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a>  <a id="31062" class="Symbol">(</a><a id="31063" href="Ordinals.MultiplicationProperties.html#29616" class="Bound">a₀</a> <a id="31066" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31068" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="31069" class="Symbol">)</a>
            <a id="31083" class="Symbol">→</a> <a id="31085" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="31088" class="Symbol">(</a><a id="31089" href="Ordinals.MultiplicationProperties.html#30474" class="Function">a&#39;&#39;</a> <a id="31093" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31095" href="Ordinals.MultiplicationProperties.html#30503" class="Function">b&#39;</a><a id="31097" class="Symbol">)</a> <a id="31099" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="31102" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="31104" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="31107" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="31109" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="31111" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="31114" class="Symbol">(</a><a id="31115" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="31117" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31119" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="31120" class="Symbol">)</a>
          <a id="31132" href="Ordinals.MultiplicationProperties.html#31029" class="Function">h</a> <a id="31134" class="Symbol">(</a><a id="31135" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31139" href="Ordinals.MultiplicationProperties.html#31139" class="Bound">r</a><a id="31140" class="Symbol">)</a> <a id="31142" class="Symbol">=</a> <a id="31144" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31148" class="Symbol">(</a><a id="31149" href="MLTT.Id.html#734" class="Function">transport</a> <a id="31159" class="Symbol">(λ</a> <a id="31162" href="Ordinals.MultiplicationProperties.html#31162" class="Bound">-</a> <a id="31164" class="Symbol">→</a> <a id="31166" href="Ordinals.MultiplicationProperties.html#31162" class="Bound">-</a> <a id="31168" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="31171" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="31173" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="31175" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="31179" class="Symbol">(</a><a id="31180" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="31182" class="Symbol">(</a><a id="31183" href="Ordinals.MultiplicationProperties.html#29616" class="Bound">a₀</a> <a id="31186" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31188" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="31189" class="Symbol">)))</a>
                                     <a id="31230" class="Symbol">(</a><a id="31231" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="31234" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="31238" href="Ordinals.MultiplicationProperties.html#30945" class="Function">ih</a><a id="31240" class="Symbol">)</a> <a id="31242" href="Ordinals.MultiplicationProperties.html#31139" class="Bound">r</a><a id="31243" class="Symbol">)</a>
          <a id="31255" href="Ordinals.MultiplicationProperties.html#31029" class="Function">h</a> <a id="31257" class="Symbol">(</a><a id="31258" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31262" class="Symbol">(_</a> <a id="31265" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31267" href="Ordinals.MultiplicationProperties.html#31267" class="Bound">r</a><a id="31268" class="Symbol">))</a> <a id="31271" class="Symbol">=</a> <a id="31273" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="31280" class="Symbol">(</a><a id="31281" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="31288" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="31290" href="Ordinals.MultiplicationProperties.html#30889" class="Function">a₀&#39;</a> <a id="31294" class="Symbol">(</a><a id="31295" href="MLTT.Id.html#734" class="Function">transport</a> <a id="31305" class="Symbol">(λ</a> <a id="31308" href="Ordinals.MultiplicationProperties.html#31308" class="Bound">-</a> <a id="31310" class="Symbol">→</a> <a id="31312" href="Ordinals.MultiplicationProperties.html#31308" class="Bound">-</a> <a id="31314" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="31317" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="31319" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="31321" href="Ordinals.MultiplicationProperties.html#30889" class="Function">a₀&#39;</a><a id="31324" class="Symbol">)</a>
                                                            <a id="31386" class="Symbol">(</a><a id="31387" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="31390" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31394" href="Ordinals.MultiplicationProperties.html#30945" class="Function">ih</a><a id="31396" class="Symbol">)</a> <a id="31398" href="Ordinals.MultiplicationProperties.html#31267" class="Bound">r</a><a id="31399" class="Symbol">))</a>
        <a id="31410" href="Ordinals.MultiplicationProperties.html#30708" class="Function">III₃</a> <a id="31415" class="Symbol">(</a><a id="31416" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31420" class="Symbol">(</a><a id="31421" href="Ordinals.MultiplicationProperties.html#31421" class="Bound">e</a> <a id="31423" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31425" href="Ordinals.MultiplicationProperties.html#31425" class="Bound">q</a><a id="31426" class="Symbol">))</a> <a id="31429" class="Symbol">=</a> <a id="31431" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31435" class="Symbol">(</a><a id="31436" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="31439" class="Symbol">(λ</a> <a id="31442" href="Ordinals.MultiplicationProperties.html#31442" class="Bound">-</a> <a id="31444" class="Symbol">→</a> <a id="31446" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="31450" class="Symbol">(</a><a id="31451" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="31453" class="Symbol">(</a><a id="31454" href="Ordinals.MultiplicationProperties.html#29616" class="Bound">a₀</a> <a id="31457" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31459" href="Ordinals.MultiplicationProperties.html#31442" class="Bound">-</a><a id="31460" class="Symbol">)))</a> <a id="31464" href="Ordinals.MultiplicationProperties.html#31421" class="Bound">e</a> <a id="31466" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31468" href="Ordinals.MultiplicationProperties.html#31425" class="Bound">q</a><a id="31469" class="Symbol">)</a>

      <a id="31478" href="Ordinals.MultiplicationProperties.html#31478" class="Function">IV</a> <a id="31481" class="Symbol">:</a> <a id="31483" class="Symbol">(</a><a id="31484" href="Ordinals.MultiplicationProperties.html#31484" class="Bound">u</a> <a id="31486" class="Symbol">:</a> <a id="31488" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31490" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="31492" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="31495" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="31497" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="31498" class="Symbol">)</a> <a id="31500" class="Symbol">→</a> <a id="31502" href="Ordinals.MultiplicationProperties.html#31484" class="Bound">u</a> <a id="31504" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="31507" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="31509" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="31512" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="31514" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="31516" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="31519" class="Symbol">(</a><a id="31520" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="31522" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31524" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="31525" class="Symbol">)</a> <a id="31527" class="Symbol">→</a> <a id="31529" href="Ordinals.MultiplicationProperties.html#31484" class="Bound">u</a> <a id="31531" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="31534" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="31536" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="31539" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="31541" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="31543" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a>  <a id="31546" class="Symbol">(</a><a id="31547" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="31549" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31551" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="31552" class="Symbol">)</a>
      <a id="31560" href="Ordinals.MultiplicationProperties.html#31478" class="Function">IV</a> <a id="31563" class="Symbol">(</a><a id="31564" href="Ordinals.MultiplicationProperties.html#31564" class="Bound">a&#39;</a> <a id="31567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31569" href="Ordinals.MultiplicationProperties.html#31569" class="Bound">c&#39;</a><a id="31571" class="Symbol">)</a> <a id="31573" class="Symbol">(</a><a id="31574" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31578" href="Ordinals.MultiplicationProperties.html#31578" class="Bound">p</a><a id="31579" class="Symbol">)</a> <a id="31581" class="Symbol">=</a> <a id="31583" href="Ordinals.MultiplicationProperties.html#31712" class="Function">l₂</a> <a id="31586" class="Symbol">(</a><a id="31587" href="Ordinals.MultiplicationProperties.html#31564" class="Bound">a&#39;</a> <a id="31590" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31592" href="Ordinals.MultiplicationProperties.html#31569" class="Bound">c&#39;</a><a id="31594" class="Symbol">)</a> <a id="31596" class="Symbol">(</a><a id="31597" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31601" href="Ordinals.MultiplicationProperties.html#31578" class="Bound">p</a><a id="31602" class="Symbol">)</a>
       <a id="31611" class="Keyword">where</a>
        <a id="31625" href="Ordinals.MultiplicationProperties.html#31625" class="Function">l₁</a> <a id="31628" class="Symbol">:</a> <a id="31630" href="Ordinals.MultiplicationProperties.html#29616" class="Bound">a₀</a> <a id="31633" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="31636" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="31638" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="31640" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a>
        <a id="31650" href="Ordinals.MultiplicationProperties.html#31625" class="Function">l₁</a> <a id="31653" href="Ordinals.MultiplicationProperties.html#31653" class="Bound">x</a> <a id="31655" href="Ordinals.MultiplicationProperties.html#31655" class="Bound">p</a> <a id="31657" class="Symbol">=</a> <a id="31659" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="31666" class="Symbol">(</a><a id="31667" href="MLTT.Id.html#734" class="Function">transport</a> <a id="31677" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="31681" class="Symbol">(</a><a id="31682" href="Ordinals.MultiplicationProperties.html#29621" class="Bound">a₀-least</a> <a id="31691" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="31693" class="Symbol">)</a> <a id="31695" class="Symbol">(</a><a id="31696" href="Ordinals.MultiplicationProperties.html#31653" class="Bound">x</a> <a id="31698" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31700" href="Ordinals.MultiplicationProperties.html#31655" class="Bound">p</a><a id="31701" class="Symbol">))</a>
        <a id="31712" href="Ordinals.MultiplicationProperties.html#31712" class="Function">l₂</a> <a id="31715" class="Symbol">:</a> <a id="31717" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="31719" class="Symbol">(</a><a id="31720" href="Ordinals.MultiplicationProperties.html#29616" class="Bound">a₀</a> <a id="31723" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31725" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="31726" class="Symbol">)</a> <a id="31728" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="31731" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="31733" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="31736" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="31738" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="31740" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="31742" class="Symbol">(</a><a id="31743" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="31745" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31747" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="31748" class="Symbol">)</a>
        <a id="31758" href="Ordinals.MultiplicationProperties.html#31712" class="Function">l₂</a> <a id="31761" class="Symbol">=</a> <a id="31763" href="Ordinals.Maps.html#9696" class="Function">simulations-are-monotone</a> <a id="31788" class="Symbol">_</a> <a id="31790" class="Symbol">_</a>
              <a id="31806" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="31808" href="Ordinals.MultiplicationProperties.html#29669" class="Bound">sim</a> <a id="31812" class="Symbol">(</a><a id="31813" href="Ordinals.MultiplicationProperties.html#29616" class="Bound">a₀</a> <a id="31816" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31818" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="31819" class="Symbol">)</a> <a id="31821" class="Symbol">(</a><a id="31822" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="31824" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31826" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="31827" class="Symbol">)</a> <a id="31829" class="Symbol">(</a><a id="31830" href="Ordinals.MultiplicationProperties.html#10190" class="Function">×ₒ-≼-left</a> <a id="31840" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="31842" href="Ordinals.MultiplicationProperties.html#29611" class="Bound">β</a> <a id="31844" href="Ordinals.MultiplicationProperties.html#31625" class="Function">l₁</a><a id="31846" class="Symbol">)</a>
      <a id="31854" href="Ordinals.MultiplicationProperties.html#31478" class="Function">IV</a> <a id="31857" class="Symbol">(</a><a id="31858" href="Ordinals.MultiplicationProperties.html#31858" class="Bound">a&#39;</a> <a id="31861" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31863" href="Ordinals.MultiplicationProperties.html#31863" class="Bound">c&#39;</a><a id="31865" class="Symbol">)</a> <a id="31867" class="Symbol">(</a><a id="31868" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31872" class="Symbol">(</a><a id="31873" href="Ordinals.MultiplicationProperties.html#31873" class="Bound">r</a> <a id="31875" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31877" href="Ordinals.MultiplicationProperties.html#31877" class="Bound">q</a><a id="31878" class="Symbol">))</a> <a id="31881" class="Symbol">=</a>
       <a id="31890" href="MLTT.Id.html#734" class="Function">transport</a> <a id="31900" class="Symbol">(λ</a> <a id="31903" href="Ordinals.MultiplicationProperties.html#31903" class="Bound">-</a> <a id="31905" class="Symbol">→</a> <a id="31907" href="Ordinals.MultiplicationProperties.html#31903" class="Bound">-</a> <a id="31909" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="31912" href="Ordinals.MultiplicationProperties.html#29609" class="Bound">α</a> <a id="31914" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="31917" href="Ordinals.MultiplicationProperties.html#29613" class="Bound">γ</a> <a id="31919" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="31921" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a>  <a id="31924" class="Symbol">(</a><a id="31925" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="31927" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31929" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="31930" class="Symbol">))</a> <a id="31933" href="Ordinals.MultiplicationProperties.html#32023" class="Function">eq</a>
                 <a id="31953" class="Symbol">(</a><a id="31954" href="Ordinals.MultiplicationProperties.html#29685" class="Bound">order-pres</a> <a id="31965" class="Symbol">(</a><a id="31966" href="Ordinals.MultiplicationProperties.html#31858" class="Bound">a&#39;</a> <a id="31969" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31971" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="31972" class="Symbol">)</a> <a id="31974" class="Symbol">(</a><a id="31975" href="Ordinals.MultiplicationProperties.html#30024" class="Bound">a</a> <a id="31977" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31979" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="31980" class="Symbol">)</a> <a id="31982" class="Symbol">(</a><a id="31983" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31987" class="Symbol">(</a><a id="31988" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="31993" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31995" href="Ordinals.MultiplicationProperties.html#31877" class="Bound">q</a><a id="31996" class="Symbol">)))</a>
        <a id="32008" class="Keyword">where</a>
         <a id="32023" href="Ordinals.MultiplicationProperties.html#32023" class="Function">eq</a> <a id="32026" class="Symbol">=</a> <a id="32028" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a>  <a id="32031" class="Symbol">(</a><a id="32032" href="Ordinals.MultiplicationProperties.html#31858" class="Bound">a&#39;</a> <a id="32035" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32037" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="32038" class="Symbol">)</a>             <a id="32052" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="32055" href="Ordinals.MultiplicationProperties.html#30031" class="Bound">IH</a> <a id="32058" class="Symbol">(</a><a id="32059" href="Ordinals.MultiplicationProperties.html#31858" class="Bound">a&#39;</a> <a id="32062" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32064" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="32065" class="Symbol">)</a> <a id="32067" class="Symbol">(</a><a id="32068" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="32072" class="Symbol">(</a><a id="32073" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="32078" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32080" href="Ordinals.MultiplicationProperties.html#31877" class="Bound">q</a><a id="32081" class="Symbol">))</a> <a id="32084" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="32100" href="Ordinals.MultiplicationProperties.html#29715" class="Function">f&#39;</a> <a id="32103" class="Symbol">(</a><a id="32104" href="Ordinals.MultiplicationProperties.html#31858" class="Bound">a&#39;</a> <a id="32107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32109" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="32110" class="Symbol">)</a>             <a id="32124" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
              <a id="32146" class="Symbol">(</a><a id="32147" href="Ordinals.MultiplicationProperties.html#31858" class="Bound">a&#39;</a> <a id="32150" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32152" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="32156" class="Symbol">(</a><a id="32157" href="Ordinals.MultiplicationProperties.html#29665" class="Bound">f</a> <a id="32159" class="Symbol">(</a><a id="32160" href="Ordinals.MultiplicationProperties.html#29616" class="Bound">a₀</a> <a id="32163" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32165" href="Ordinals.MultiplicationProperties.html#30028" class="Bound">b</a><a id="32166" class="Symbol">)))</a> <a id="32170" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="32173" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="32176" class="Symbol">(</a><a id="32177" href="Ordinals.MultiplicationProperties.html#31858" class="Bound">a&#39;</a> <a id="32180" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,_</a><a id="32182" class="Symbol">)</a> <a id="32184" class="Symbol">(</a><a id="32185" href="Ordinals.MultiplicationProperties.html#31873" class="Bound">r</a> <a id="32187" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="32189" class="Symbol">)</a> <a id="32191" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="32207" class="Symbol">(</a><a id="32208" href="Ordinals.MultiplicationProperties.html#31858" class="Bound">a&#39;</a> <a id="32211" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32213" href="Ordinals.MultiplicationProperties.html#31863" class="Bound">c&#39;</a><a id="32215" class="Symbol">)</a>               <a id="32231" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
<a id="32233" class="Markup">\end{code}</a><a id="32243" class="Background">

Using similar techniques, we can also prove that multiplication is
left cancellable with respect to ⊲.

</a><a id="32349" class="Markup">\begin{code}</a>

<a id="simulation-product-decomposition-leftover-empty"></a><a id="32363" href="Ordinals.MultiplicationProperties.html#32363" class="Function">simulation-product-decomposition-leftover-empty</a>
 <a id="32412" class="Symbol">:</a> <a id="32414" class="Symbol">(</a><a id="32415" href="Ordinals.MultiplicationProperties.html#32415" class="Bound">α</a> <a id="32417" href="Ordinals.MultiplicationProperties.html#32417" class="Bound">β</a> <a id="32419" href="Ordinals.MultiplicationProperties.html#32419" class="Bound">γ</a> <a id="32421" class="Symbol">:</a> <a id="32423" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="32431" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="32432" class="Symbol">)</a>
 <a id="32435" class="Symbol">→</a> <a id="32437" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="32440" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="32442" href="Ordinals.MultiplicationProperties.html#32415" class="Bound">α</a>
 <a id="32445" class="Symbol">→</a> <a id="32447" class="Symbol">(</a><a id="32448" href="Ordinals.MultiplicationProperties.html#32448" class="Bound">a</a> <a id="32450" class="Symbol">:</a> <a id="32452" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32454" href="Ordinals.MultiplicationProperties.html#32415" class="Bound">α</a> <a id="32456" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32457" class="Symbol">)</a>
 <a id="32460" class="Symbol">→</a> <a id="32462" class="Symbol">(</a><a id="32463" href="Ordinals.MultiplicationProperties.html#32415" class="Bound">α</a> <a id="32465" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="32468" href="Ordinals.MultiplicationProperties.html#32417" class="Bound">β</a><a id="32469" class="Symbol">)</a> <a id="32471" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32473" class="Symbol">(</a><a id="32474" href="Ordinals.MultiplicationProperties.html#32415" class="Bound">α</a> <a id="32476" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="32479" href="Ordinals.MultiplicationProperties.html#32419" class="Bound">γ</a> <a id="32481" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="32484" class="Symbol">(</a><a id="32485" href="Ordinals.MultiplicationProperties.html#32415" class="Bound">α</a> <a id="32487" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32489" href="Ordinals.MultiplicationProperties.html#32448" class="Bound">a</a><a id="32490" class="Symbol">))</a>
 <a id="32494" class="Symbol">→</a> <a id="32496" class="Symbol">(</a><a id="32497" href="Ordinals.MultiplicationProperties.html#32415" class="Bound">α</a> <a id="32499" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="32502" href="Ordinals.MultiplicationProperties.html#32417" class="Bound">β</a><a id="32503" class="Symbol">)</a> <a id="32505" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32507" class="Symbol">(</a><a id="32508" href="Ordinals.MultiplicationProperties.html#32415" class="Bound">α</a> <a id="32510" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="32513" href="Ordinals.MultiplicationProperties.html#32419" class="Bound">γ</a><a id="32514" class="Symbol">)</a>
<a id="32516" href="Ordinals.MultiplicationProperties.html#32363" class="Function">simulation-product-decomposition-leftover-empty</a> <a id="32564" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="32566" href="Ordinals.MultiplicationProperties.html#32566" class="Bound">β</a> <a id="32568" href="Ordinals.MultiplicationProperties.html#32568" class="Bound">γ</a> <a id="32570" class="Symbol">(</a><a id="32571" href="Ordinals.MultiplicationProperties.html#32571" class="Bound">a₀</a> <a id="32574" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32576" href="Ordinals.MultiplicationProperties.html#32576" class="Bound">p</a><a id="32577" class="Symbol">)</a> <a id="32579" href="Ordinals.MultiplicationProperties.html#32579" class="Bound">a</a> <a id="32581" href="Ordinals.MultiplicationProperties.html#32581" class="Bound">e</a> <a id="32583" class="Symbol">=</a> <a id="32585" href="Ordinals.MultiplicationProperties.html#33515" class="Function">II</a>
 <a id="32589" class="Keyword">where</a>
  <a id="32597" href="Ordinals.MultiplicationProperties.html#32597" class="Function">a-least</a> <a id="32605" class="Symbol">:</a> <a id="32607" class="Symbol">(</a><a id="32608" href="Ordinals.MultiplicationProperties.html#32608" class="Bound">x</a> <a id="32610" class="Symbol">:</a> <a id="32612" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32614" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="32616" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32617" class="Symbol">)</a> <a id="32619" class="Symbol">→</a> <a id="32621" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="32623" class="Symbol">(</a><a id="32624" href="Ordinals.MultiplicationProperties.html#32608" class="Bound">x</a> <a id="32626" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="32629" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="32631" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="32633" href="Ordinals.MultiplicationProperties.html#32579" class="Bound">a</a><a id="32634" class="Symbol">)</a>
  <a id="32638" href="Ordinals.MultiplicationProperties.html#32597" class="Function">a-least</a> <a id="32646" href="Ordinals.MultiplicationProperties.html#32646" class="Bound">x</a> <a id="32648" href="Ordinals.MultiplicationProperties.html#32648" class="Bound">l</a> <a id="32650" class="Symbol">=</a> <a id="32652" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="32662" class="Symbol">(</a><a id="32663" href="Ordinals.MultiplicationProperties.html#33120" class="Function">ν</a> <a id="32665" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="32667" class="Symbol">)</a>
   <a id="32672" class="Keyword">where</a>
    <a id="32682" href="Ordinals.MultiplicationProperties.html#32682" class="Function">𝕗</a> <a id="32684" class="Symbol">:</a> <a id="32686" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="32688" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="32691" href="Ordinals.MultiplicationProperties.html#32566" class="Bound">β</a> <a id="32693" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="32695" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="32697" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="32700" href="Ordinals.MultiplicationProperties.html#32568" class="Bound">γ</a> <a id="32702" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="32705" class="Symbol">(</a><a id="32706" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="32708" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32710" href="Ordinals.MultiplicationProperties.html#32579" class="Bound">a</a><a id="32711" class="Symbol">)</a>
    <a id="32717" href="Ordinals.MultiplicationProperties.html#32717" class="Function">f</a> <a id="32719" class="Symbol">=</a> <a id="32721" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="32730" href="Ordinals.MultiplicationProperties.html#32581" class="Bound">e</a>
    <a id="32736" href="Ordinals.MultiplicationProperties.html#32682" class="Function">𝕗</a> <a id="32738" class="Symbol">=</a> <a id="32740" href="Ordinals.MultiplicationProperties.html#32717" class="Function">f</a> <a id="32742" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32744" href="Ordinals.Equivalence.html#17217" class="Function">Idtofunₒ-is-simulation</a> <a id="32767" href="Ordinals.MultiplicationProperties.html#32581" class="Bound">e</a>

    <a id="32774" href="Ordinals.MultiplicationProperties.html#32774" class="Function">𝕗⁻¹</a> <a id="32778" class="Symbol">:</a> <a id="32780" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="32782" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="32785" href="Ordinals.MultiplicationProperties.html#32568" class="Bound">γ</a> <a id="32787" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="32790" class="Symbol">(</a><a id="32791" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="32793" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32795" href="Ordinals.MultiplicationProperties.html#32579" class="Bound">a</a><a id="32796" class="Symbol">)</a> <a id="32798" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="32800" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="32802" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="32805" href="Ordinals.MultiplicationProperties.html#32566" class="Bound">β</a>
    <a id="32811" href="Ordinals.MultiplicationProperties.html#32811" class="Function">f⁻¹</a> <a id="32815" class="Symbol">=</a> <a id="32817" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="32826" class="Symbol">(</a><a id="32827" href="Ordinals.MultiplicationProperties.html#32581" class="Bound">e</a> <a id="32829" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="32831" class="Symbol">)</a>
    <a id="32837" href="Ordinals.MultiplicationProperties.html#32774" class="Function">𝕗⁻¹</a> <a id="32841" class="Symbol">=</a> <a id="32843" href="Ordinals.MultiplicationProperties.html#32811" class="Function">f⁻¹</a> <a id="32847" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32849" href="Ordinals.Equivalence.html#17217" class="Function">Idtofunₒ-is-simulation</a> <a id="32872" class="Symbol">(</a><a id="32873" href="Ordinals.MultiplicationProperties.html#32581" class="Bound">e</a> <a id="32875" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="32877" class="Symbol">)</a>

    <a id="32884" href="Ordinals.MultiplicationProperties.html#32884" class="Function">f-decomposition</a>
     <a id="32905" class="Symbol">:</a> <a id="32907" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="32909" href="Ordinals.MultiplicationProperties.html#32909" class="Bound">g</a> <a id="32911" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="32913" class="Symbol">(</a><a id="32914" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32916" href="Ordinals.MultiplicationProperties.html#32566" class="Bound">β</a> <a id="32918" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="32920" class="Symbol">→</a> <a id="32922" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32924" href="Ordinals.MultiplicationProperties.html#32568" class="Bound">γ</a> <a id="32926" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32927" class="Symbol">)</a> <a id="32929" href="MLTT.Sigma.html#423" class="Function">,</a>
        <a id="32939" class="Symbol">((</a><a id="32941" href="Ordinals.MultiplicationProperties.html#32941" class="Bound">a</a> <a id="32943" class="Symbol">:</a> <a id="32945" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32947" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="32949" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32950" class="Symbol">)</a> <a id="32952" class="Symbol">(</a><a id="32953" href="Ordinals.MultiplicationProperties.html#32953" class="Bound">b</a> <a id="32955" class="Symbol">:</a> <a id="32957" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32959" href="Ordinals.MultiplicationProperties.html#32566" class="Bound">β</a> <a id="32961" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32962" class="Symbol">)</a> <a id="32964" class="Symbol">→</a> <a id="32966" href="Ordinals.MultiplicationProperties.html#32717" class="Function">f</a> <a id="32968" class="Symbol">(</a><a id="32969" href="Ordinals.MultiplicationProperties.html#32941" class="Bound">a</a> <a id="32971" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32973" href="Ordinals.MultiplicationProperties.html#32953" class="Bound">b</a><a id="32974" class="Symbol">)</a> <a id="32976" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32978" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="32982" class="Symbol">(</a><a id="32983" href="Ordinals.MultiplicationProperties.html#32941" class="Bound">a</a> <a id="32985" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32987" href="Ordinals.MultiplicationProperties.html#32909" class="Bound">g</a> <a id="32989" href="Ordinals.MultiplicationProperties.html#32953" class="Bound">b</a><a id="32990" class="Symbol">)</a> <a id="32992" class="Symbol">)</a>
    <a id="32998" href="Ordinals.MultiplicationProperties.html#32884" class="Function">f-decomposition</a> <a id="33014" class="Symbol">=</a>
      <a id="33022" href="Ordinals.MultiplicationProperties.html#18127" class="Function">simulation-product-decomposition-generalized</a> <a id="33067" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="33069" class="Symbol">(</a><a id="33070" href="Ordinals.MultiplicationProperties.html#32571" class="Bound">a₀</a> <a id="33073" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33075" href="Ordinals.MultiplicationProperties.html#32576" class="Bound">p</a><a id="33076" class="Symbol">)</a> <a id="33078" href="Ordinals.MultiplicationProperties.html#32566" class="Bound">β</a> <a id="33080" href="Ordinals.MultiplicationProperties.html#32568" class="Bound">γ</a> <a id="33082" href="Ordinals.MultiplicationProperties.html#32579" class="Bound">a</a> <a id="33084" href="Ordinals.MultiplicationProperties.html#32682" class="Function">𝕗</a>

    <a id="33091" href="Ordinals.MultiplicationProperties.html#33091" class="Function">g</a> <a id="33093" class="Symbol">=</a> <a id="33095" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="33099" href="Ordinals.MultiplicationProperties.html#32884" class="Function">f-decomposition</a>

    <a id="33120" href="Ordinals.MultiplicationProperties.html#33120" class="Function">ν</a> <a id="33122" class="Symbol">=</a> <a id="33124" class="Symbol">(</a><a id="33125" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33129" class="Symbol">(</a><a id="33130" href="Ordinals.MultiplicationProperties.html#32646" class="Bound">x</a> <a id="33132" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33134" href="Ordinals.MultiplicationProperties.html#32648" class="Bound">l</a><a id="33135" class="Symbol">))</a>         <a id="33146" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="33149" class="Symbol">(</a><a id="33150" href="Ordinals.Equivalence.html#16628" class="Function">Idtofunₒ-retraction</a> <a id="33170" href="Ordinals.MultiplicationProperties.html#32581" class="Bound">e</a> <a id="33172" class="Symbol">(</a><a id="33173" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33177" class="Symbol">(</a><a id="33178" href="Ordinals.MultiplicationProperties.html#32646" class="Bound">x</a> <a id="33180" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33182" href="Ordinals.MultiplicationProperties.html#32648" class="Bound">l</a><a id="33183" class="Symbol">)))</a> <a id="33187" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="33190" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="33200" href="Ordinals.MultiplicationProperties.html#32717" class="Function">f</a> <a id="33202" class="Symbol">(</a><a id="33203" href="Ordinals.MultiplicationProperties.html#32811" class="Function">f⁻¹</a> <a id="33207" class="Symbol">(</a><a id="33208" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33212" class="Symbol">(</a><a id="33213" href="Ordinals.MultiplicationProperties.html#32646" class="Bound">x</a> <a id="33215" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33217" href="Ordinals.MultiplicationProperties.html#32648" class="Bound">l</a><a id="33218" class="Symbol">)))</a> <a id="33222" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="33225" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="33229" class="Symbol">(</a><a id="33230" href="Ordinals.MultiplicationProperties.html#32884" class="Function">f-decomposition</a><a id="33245" class="Symbol">)</a> <a id="33247" href="Ordinals.MultiplicationProperties.html#33304" class="Function">x&#39;</a> <a id="33250" href="Ordinals.MultiplicationProperties.html#33339" class="Function">y&#39;</a> <a id="33253" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="33263" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33267" class="Symbol">(</a><a id="33268" href="Ordinals.MultiplicationProperties.html#33304" class="Function">x&#39;</a> <a id="33271" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33273" href="Ordinals.MultiplicationProperties.html#33091" class="Function">g</a> <a id="33275" href="Ordinals.MultiplicationProperties.html#33339" class="Function">y&#39;</a><a id="33277" class="Symbol">)</a>       <a id="33285" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="33292" class="Keyword">where</a>
      <a id="33304" href="Ordinals.MultiplicationProperties.html#33304" class="Function">x&#39;</a> <a id="33307" class="Symbol">=</a> <a id="33309" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="33313" class="Symbol">(</a><a id="33314" href="Ordinals.MultiplicationProperties.html#32811" class="Function">f⁻¹</a> <a id="33318" class="Symbol">(</a><a id="33319" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33323" class="Symbol">(</a><a id="33324" href="Ordinals.MultiplicationProperties.html#32646" class="Bound">x</a> <a id="33326" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33328" href="Ordinals.MultiplicationProperties.html#32648" class="Bound">l</a><a id="33329" class="Symbol">)))</a>
      <a id="33339" href="Ordinals.MultiplicationProperties.html#33339" class="Function">y&#39;</a> <a id="33342" class="Symbol">=</a> <a id="33344" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="33348" class="Symbol">(</a><a id="33349" href="Ordinals.MultiplicationProperties.html#32811" class="Function">f⁻¹</a> <a id="33353" class="Symbol">(</a><a id="33354" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33358" class="Symbol">(</a><a id="33359" href="Ordinals.MultiplicationProperties.html#32646" class="Bound">x</a> <a id="33361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33363" href="Ordinals.MultiplicationProperties.html#32648" class="Bound">l</a><a id="33364" class="Symbol">)))</a>

  <a id="33371" href="Ordinals.MultiplicationProperties.html#33371" class="Function">I</a> <a id="33373" class="Symbol">:</a> <a id="33375" href="Ordinals.MultiplicationProperties.html#32579" class="Bound">a</a> <a id="33377" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33379" href="Ordinals.MultiplicationProperties.html#32571" class="Bound">a₀</a>
  <a id="33384" href="Ordinals.MultiplicationProperties.html#33371" class="Function">I</a> <a id="33386" class="Symbol">=</a> <a id="33388" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="33403" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="33405" href="Ordinals.MultiplicationProperties.html#32579" class="Bound">a</a> <a id="33407" href="Ordinals.MultiplicationProperties.html#32571" class="Bound">a₀</a> <a id="33410" class="Symbol">(λ</a> <a id="33413" href="Ordinals.MultiplicationProperties.html#33413" class="Bound">x</a> <a id="33415" href="Ordinals.MultiplicationProperties.html#33415" class="Bound">l</a> <a id="33417" class="Symbol">→</a> <a id="33419" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="33426" class="Symbol">(</a><a id="33427" href="Ordinals.MultiplicationProperties.html#32597" class="Function">a-least</a> <a id="33435" href="Ordinals.MultiplicationProperties.html#33413" class="Bound">x</a> <a id="33437" href="Ordinals.MultiplicationProperties.html#33415" class="Bound">l</a><a id="33438" class="Symbol">))</a>
                            <a id="33469" class="Symbol">(λ</a> <a id="33472" href="Ordinals.MultiplicationProperties.html#33472" class="Bound">x</a> <a id="33474" href="Ordinals.MultiplicationProperties.html#33474" class="Bound">l</a> <a id="33476" class="Symbol">→</a> <a id="33478" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="33485" class="Symbol">(</a><a id="33486" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="33495" class="Symbol">(</a><a id="33496" href="Ordinals.MultiplicationProperties.html#32576" class="Bound">p</a> <a id="33498" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="33500" class="Symbol">)</a> <a id="33502" class="Symbol">(</a><a id="33503" href="Ordinals.MultiplicationProperties.html#33472" class="Bound">x</a> <a id="33505" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33507" href="Ordinals.MultiplicationProperties.html#33474" class="Bound">l</a><a id="33508" class="Symbol">)))</a>

  <a id="33515" href="Ordinals.MultiplicationProperties.html#33515" class="Function">II</a> <a id="33518" class="Symbol">=</a> <a id="33520" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="33522" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="33525" href="Ordinals.MultiplicationProperties.html#32566" class="Bound">β</a>            <a id="33538" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="33541" href="Ordinals.MultiplicationProperties.html#32581" class="Bound">e</a> <a id="33543" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="33552" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="33554" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="33557" href="Ordinals.MultiplicationProperties.html#32568" class="Bound">γ</a> <a id="33559" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="33562" class="Symbol">(</a><a id="33563" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="33565" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33567" href="Ordinals.MultiplicationProperties.html#32579" class="Bound">a</a><a id="33568" class="Symbol">)</a> <a id="33570" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="33573" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="33576" class="Symbol">((</a><a id="33578" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="33580" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="33583" href="Ordinals.MultiplicationProperties.html#32568" class="Bound">γ</a><a id="33584" class="Symbol">)</a> <a id="33586" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="33589" class="Symbol">)</a> <a id="33591" class="Symbol">(</a><a id="33592" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="33595" class="Symbol">(</a><a id="33596" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="33598" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="33600" class="Symbol">)</a> <a id="33602" href="Ordinals.MultiplicationProperties.html#33371" class="Function">I</a> <a id="33604" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33606" href="Ordinals.MultiplicationProperties.html#32576" class="Bound">p</a> <a id="33608" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="33610" class="Symbol">)</a> <a id="33612" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="33621" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="33623" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="33626" href="Ordinals.MultiplicationProperties.html#32568" class="Bound">γ</a> <a id="33628" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="33631" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>      <a id="33639" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="33642" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="33659" class="Symbol">(</a><a id="33660" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="33662" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="33665" href="Ordinals.MultiplicationProperties.html#32568" class="Bound">γ</a><a id="33666" class="Symbol">)</a> <a id="33668" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="33677" href="Ordinals.MultiplicationProperties.html#32564" class="Bound">α</a> <a id="33679" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="33682" href="Ordinals.MultiplicationProperties.html#32568" class="Bound">γ</a>            <a id="33695" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="×ₒ-left-cancellable-⊲"></a><a id="33698" href="Ordinals.MultiplicationProperties.html#33698" class="Function">×ₒ-left-cancellable-⊲</a> <a id="33720" class="Symbol">:</a> <a id="33722" class="Symbol">(</a><a id="33723" href="Ordinals.MultiplicationProperties.html#33723" class="Bound">α</a> <a id="33725" href="Ordinals.MultiplicationProperties.html#33725" class="Bound">β</a> <a id="33727" href="Ordinals.MultiplicationProperties.html#33727" class="Bound">γ</a> <a id="33729" class="Symbol">:</a> <a id="33731" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="33739" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="33740" class="Symbol">)</a>
                      <a id="33764" class="Symbol">→</a> <a id="33766" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="33769" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="33771" href="Ordinals.MultiplicationProperties.html#33723" class="Bound">α</a>
                      <a id="33795" class="Symbol">→</a> <a id="33797" href="Ordinals.MultiplicationProperties.html#33723" class="Bound">α</a> <a id="33799" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="33802" href="Ordinals.MultiplicationProperties.html#33725" class="Bound">β</a> <a id="33804" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="33806" href="Ordinals.MultiplicationProperties.html#33723" class="Bound">α</a> <a id="33808" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="33811" href="Ordinals.MultiplicationProperties.html#33727" class="Bound">γ</a>
                      <a id="33835" class="Symbol">→</a> <a id="33837" href="Ordinals.MultiplicationProperties.html#33725" class="Bound">β</a> <a id="33839" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="33841" href="Ordinals.MultiplicationProperties.html#33727" class="Bound">γ</a>
<a id="33843" href="Ordinals.MultiplicationProperties.html#33698" class="Function">×ₒ-left-cancellable-⊲</a> <a id="33865" href="Ordinals.MultiplicationProperties.html#33865" class="Bound">α</a> <a id="33867" href="Ordinals.MultiplicationProperties.html#33867" class="Bound">β</a> <a id="33869" href="Ordinals.MultiplicationProperties.html#33869" class="Bound">γ</a> <a id="33871" href="Ordinals.MultiplicationProperties.html#33871" class="Bound">α-positive</a> <a id="33882" class="Symbol">((</a><a id="33884" href="Ordinals.MultiplicationProperties.html#33884" class="Bound">a</a> <a id="33886" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33888" href="Ordinals.MultiplicationProperties.html#33888" class="Bound">c</a><a id="33889" class="Symbol">)</a> <a id="33891" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33893" href="Ordinals.MultiplicationProperties.html#33893" class="Bound">p</a><a id="33894" class="Symbol">)</a> <a id="33896" class="Symbol">=</a> <a id="33898" href="Ordinals.MultiplicationProperties.html#33888" class="Bound">c</a> <a id="33900" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33902" href="Ordinals.MultiplicationProperties.html#34086" class="Function">III</a>
 <a id="33907" class="Keyword">where</a>
  <a id="33915" href="Ordinals.MultiplicationProperties.html#33915" class="Function">I</a> <a id="33917" class="Symbol">:</a> <a id="33919" href="Ordinals.MultiplicationProperties.html#33865" class="Bound">α</a> <a id="33921" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="33924" href="Ordinals.MultiplicationProperties.html#33867" class="Bound">β</a> <a id="33926" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33928" href="Ordinals.MultiplicationProperties.html#33865" class="Bound">α</a> <a id="33930" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="33933" class="Symbol">(</a><a id="33934" href="Ordinals.MultiplicationProperties.html#33869" class="Bound">γ</a> <a id="33936" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33938" href="Ordinals.MultiplicationProperties.html#33888" class="Bound">c</a><a id="33939" class="Symbol">)</a> <a id="33941" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="33944" class="Symbol">(</a><a id="33945" href="Ordinals.MultiplicationProperties.html#33865" class="Bound">α</a> <a id="33947" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33949" href="Ordinals.MultiplicationProperties.html#33884" class="Bound">a</a><a id="33950" class="Symbol">)</a>
  <a id="33954" href="Ordinals.MultiplicationProperties.html#33915" class="Function">I</a> <a id="33956" class="Symbol">=</a> <a id="33958" href="Ordinals.MultiplicationProperties.html#33893" class="Bound">p</a> <a id="33960" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33962" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="33967" href="Ordinals.MultiplicationProperties.html#33865" class="Bound">α</a> <a id="33969" href="Ordinals.MultiplicationProperties.html#33869" class="Bound">γ</a>

  <a id="33974" href="Ordinals.MultiplicationProperties.html#33974" class="Function">II</a> <a id="33977" class="Symbol">:</a> <a id="33979" href="Ordinals.MultiplicationProperties.html#33865" class="Bound">α</a> <a id="33981" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="33984" href="Ordinals.MultiplicationProperties.html#33867" class="Bound">β</a> <a id="33986" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33988" href="Ordinals.MultiplicationProperties.html#33865" class="Bound">α</a> <a id="33990" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="33993" class="Symbol">(</a><a id="33994" href="Ordinals.MultiplicationProperties.html#33869" class="Bound">γ</a> <a id="33996" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33998" href="Ordinals.MultiplicationProperties.html#33888" class="Bound">c</a><a id="33999" class="Symbol">)</a>
  <a id="34003" href="Ordinals.MultiplicationProperties.html#33974" class="Function">II</a> <a id="34006" class="Symbol">=</a> <a id="34008" href="Ordinals.MultiplicationProperties.html#32363" class="Function">simulation-product-decomposition-leftover-empty</a> <a id="34056" href="Ordinals.MultiplicationProperties.html#33865" class="Bound">α</a> <a id="34058" href="Ordinals.MultiplicationProperties.html#33867" class="Bound">β</a> <a id="34060" class="Symbol">(</a><a id="34061" href="Ordinals.MultiplicationProperties.html#33869" class="Bound">γ</a> <a id="34063" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="34065" href="Ordinals.MultiplicationProperties.html#33888" class="Bound">c</a><a id="34066" class="Symbol">)</a> <a id="34068" href="Ordinals.MultiplicationProperties.html#33871" class="Bound">α-positive</a> <a id="34079" href="Ordinals.MultiplicationProperties.html#33884" class="Bound">a</a> <a id="34081" href="Ordinals.MultiplicationProperties.html#33915" class="Function">I</a>

  <a id="34086" href="Ordinals.MultiplicationProperties.html#34086" class="Function">III</a> <a id="34090" class="Symbol">:</a> <a id="34092" href="Ordinals.MultiplicationProperties.html#33867" class="Bound">β</a> <a id="34094" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34096" href="Ordinals.MultiplicationProperties.html#33869" class="Bound">γ</a> <a id="34098" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="34100" href="Ordinals.MultiplicationProperties.html#33888" class="Bound">c</a>
  <a id="34104" href="Ordinals.MultiplicationProperties.html#34086" class="Function">III</a> <a id="34108" class="Symbol">=</a> <a id="34110" href="Ordinals.MultiplicationProperties.html#27405" class="Function">×ₒ-left-cancellable</a> <a id="34130" href="Ordinals.MultiplicationProperties.html#33865" class="Bound">α</a> <a id="34132" href="Ordinals.MultiplicationProperties.html#33867" class="Bound">β</a> <a id="34134" class="Symbol">(</a><a id="34135" href="Ordinals.MultiplicationProperties.html#33869" class="Bound">γ</a> <a id="34137" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="34139" href="Ordinals.MultiplicationProperties.html#33888" class="Bound">c</a><a id="34140" class="Symbol">)</a> <a id="34142" href="Ordinals.MultiplicationProperties.html#33871" class="Bound">α-positive</a> <a id="34153" href="Ordinals.MultiplicationProperties.html#33974" class="Function">II</a>

<a id="34157" class="Markup">\end{code}</a><a id="34167" class="Background">

Added 15 July 2025 by Tom de Jong.

Updated 6 October 2026 by Tom de Jong to reflect that we can even restrict to
ordinals with a trichotomous least element.

</a><a id="34328" class="Markup">\begin{code}</a>

<a id="×ₒ-as-large-as-right-factor-implies-EM&#39;"></a><a id="34342" href="Ordinals.MultiplicationProperties.html#34342" class="Function">×ₒ-as-large-as-right-factor-implies-EM&#39;</a>
 <a id="34383" class="Symbol">:</a> <a id="34385" class="Symbol">((</a><a id="34387" href="Ordinals.MultiplicationProperties.html#34387" class="Bound">α</a> <a id="34389" href="Ordinals.MultiplicationProperties.html#34389" class="Bound">β</a> <a id="34391" class="Symbol">:</a> <a id="34393" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="34401" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="34402" class="Symbol">)</a> <a id="34404" class="Symbol">→</a> <a id="34406" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="34437" href="Ordinals.MultiplicationProperties.html#34387" class="Bound">α</a>
                      <a id="34461" class="Symbol">→</a> <a id="34463" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#14247" class="Function">has-trichotomous-least-element</a> <a id="34494" href="Ordinals.MultiplicationProperties.html#34389" class="Bound">β</a>
                      <a id="34518" class="Symbol">→</a> <a id="34520" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="34523" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="34525" href="Ordinals.MultiplicationProperties.html#34387" class="Bound">α</a> <a id="34527" class="Symbol">→</a> <a id="34529" href="Ordinals.MultiplicationProperties.html#34389" class="Bound">β</a> <a id="34531" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="34533" href="Ordinals.MultiplicationProperties.html#34387" class="Bound">α</a> <a id="34535" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="34538" href="Ordinals.MultiplicationProperties.html#34389" class="Bound">β</a><a id="34539" class="Symbol">)</a>
 <a id="34542" class="Symbol">→</a> <a id="34544" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="34547" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="34549" href="Ordinals.MultiplicationProperties.html#34342" class="Function">×ₒ-as-large-as-right-factor-implies-EM&#39;</a> <a id="34589" href="Ordinals.MultiplicationProperties.html#34589" class="Bound">hyp</a> <a id="34593" href="Ordinals.MultiplicationProperties.html#34593" class="Bound">P</a> <a id="34595" href="Ordinals.MultiplicationProperties.html#34595" class="Bound">P-is-prop</a> <a id="34605" class="Symbol">=</a> <a id="34607" href="Ordinals.MultiplicationProperties.html#36382" class="Function">IV</a> <a id="34610" class="Symbol">(</a><a id="34611" href="Ordinals.MultiplicationProperties.html#34889" class="Function">f</a> <a id="34613" class="Symbol">(</a><a id="34614" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="34618" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="34619" class="Symbol">))</a> <a id="34622" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="34628" class="Keyword">where</a>
  <a id="34636" href="Ordinals.MultiplicationProperties.html#34636" class="Function">Pₒ</a> <a id="34639" class="Symbol">=</a> <a id="34641" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="34654" href="Ordinals.MultiplicationProperties.html#34593" class="Bound">P</a> <a id="34656" href="Ordinals.MultiplicationProperties.html#34595" class="Bound">P-is-prop</a>
  <a id="34668" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="34670" class="Symbol">=</a> <a id="34672" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="34675" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="34678" href="Ordinals.MultiplicationProperties.html#34636" class="Function">Pₒ</a>
  <a id="34683" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="34685" class="Symbol">=</a> <a id="34687" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a>
  <a id="34692" href="Ordinals.MultiplicationProperties.html#34692" class="Function">𝕗</a> <a id="34694" class="Symbol">:</a> <a id="34696" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="34698" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="34700" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="34702" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="34705" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a>
  <a id="34709" href="Ordinals.MultiplicationProperties.html#34692" class="Function">𝕗</a> <a id="34711" class="Symbol">=</a> <a id="34713" href="Ordinals.MultiplicationProperties.html#34589" class="Bound">hyp</a> <a id="34717" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="34719" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a>
          <a id="34731" class="Symbol">(</a><a id="34732" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15172" class="Function">decomposable-to-trichotomous-least</a> <a id="34767" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="34769" class="Symbol">(</a><a id="34770" href="Ordinals.MultiplicationProperties.html#34636" class="Function">Pₒ</a> <a id="34773" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34775" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="34779" class="Symbol">))</a>
          <a id="34792" class="Symbol">(</a><a id="34793" href="Ordinals.Exponentiation.TrichotomousLeastElement.html#15172" class="Function">decomposable-to-trichotomous-least</a> <a id="34828" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="34830" class="Symbol">(</a><a id="34831" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="34834" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34836" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="34840" class="Symbol">))</a>
          <a id="34853" class="Symbol">(</a><a id="34854" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="34858" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="34860" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34862" class="Symbol">(</a><a id="34863" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="34868" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="34871" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="34873" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="34883" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="34884" class="Symbol">))</a>
  <a id="34889" href="Ordinals.MultiplicationProperties.html#34889" class="Function">f</a> <a id="34891" class="Symbol">=</a> <a id="34893" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="34895" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="34897" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="34899" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="34901" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="34904" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="34906" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="34909" href="Ordinals.MultiplicationProperties.html#34692" class="Function">𝕗</a> <a id="34911" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
  <a id="34915" href="Ordinals.MultiplicationProperties.html#34915" class="Function">f-is-sim</a> <a id="34924" class="Symbol">:</a> <a id="34926" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="34940" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="34942" class="Symbol">(</a><a id="34943" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="34945" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="34948" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a><a id="34949" class="Symbol">)</a> <a id="34951" href="Ordinals.MultiplicationProperties.html#34889" class="Function">f</a>
  <a id="34955" href="Ordinals.MultiplicationProperties.html#34915" class="Function">f-is-sim</a> <a id="34964" class="Symbol">=</a> <a id="34966" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[</a> <a id="34968" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="34970" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">,</a> <a id="34972" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="34974" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="34977" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="34979" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">]⟨</a> <a id="34982" href="Ordinals.MultiplicationProperties.html#34692" class="Function">𝕗</a> <a id="34984" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">⟩-is-simulation</a>

  <a id="35003" href="Ordinals.MultiplicationProperties.html#35003" class="Function">I</a> <a id="35005" class="Symbol">:</a> <a id="35007" class="Symbol">(</a><a id="35008" href="Ordinals.MultiplicationProperties.html#35008" class="Bound">p</a> <a id="35010" class="Symbol">:</a> <a id="35012" href="Ordinals.MultiplicationProperties.html#34593" class="Bound">P</a><a id="35013" class="Symbol">)</a> <a id="35015" class="Symbol">→</a> <a id="35017" href="Ordinals.MultiplicationProperties.html#34889" class="Function">f</a> <a id="35019" class="Symbol">(</a><a id="35020" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35024" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35025" class="Symbol">)</a> <a id="35027" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35029" class="Symbol">(</a><a id="35030" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35034" href="Ordinals.MultiplicationProperties.html#35008" class="Bound">p</a> <a id="35036" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35038" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="35042" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35043" class="Symbol">)</a>
  <a id="35047" href="Ordinals.MultiplicationProperties.html#35003" class="Function">I</a> <a id="35049" href="Ordinals.MultiplicationProperties.html#35049" class="Bound">p</a> <a id="35051" class="Symbol">=</a> <a id="35053" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="35058" class="Symbol">(</a><a id="35059" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35061" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="35064" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a><a id="35065" class="Symbol">)</a> <a id="35067" class="Symbol">(</a><a id="35068" href="Ordinals.MultiplicationProperties.html#34889" class="Function">f</a> <a id="35070" class="Symbol">(</a><a id="35071" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35075" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35076" class="Symbol">))</a> <a id="35079" class="Symbol">(</a><a id="35080" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35084" href="Ordinals.MultiplicationProperties.html#35049" class="Bound">p</a> <a id="35086" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35088" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="35092" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35093" class="Symbol">)</a> <a id="35095" href="Ordinals.MultiplicationProperties.html#35110" class="Function">e</a>
   <a id="35100" class="Keyword">where</a>
    <a id="35110" href="Ordinals.MultiplicationProperties.html#35110" class="Function">e</a> <a id="35112" class="Symbol">=</a> <a id="35114" class="Symbol">(</a><a id="35115" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35117" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="35120" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a><a id="35121" class="Symbol">)</a> <a id="35123" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35125" href="Ordinals.MultiplicationProperties.html#34889" class="Function">f</a> <a id="35127" class="Symbol">(</a><a id="35128" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35132" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35133" class="Symbol">)</a>            <a id="35146" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="35149" href="Ordinals.MultiplicationProperties.html#35462" class="Function">e₁</a> <a id="35152" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="35162" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="35164" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35166" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35170" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>                       <a id="35194" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="35197" href="Ordinals.MultiplicationProperties.html#35522" class="Function">e₂</a> <a id="35200" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="35210" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>                              <a id="35242" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="35245" href="Ordinals.MultiplicationProperties.html#35590" class="Function">e₃</a> <a id="35248" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="35258" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35260" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35262" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35266" href="Ordinals.MultiplicationProperties.html#35049" class="Bound">p</a>                       <a id="35290" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="35293" href="Ordinals.MultiplicationProperties.html#35700" class="Function">e₄</a> <a id="35296" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="35306" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35308" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="35311" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="35314" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="35317" class="Symbol">(</a><a id="35318" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35320" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35322" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35326" href="Ordinals.MultiplicationProperties.html#35049" class="Bound">p</a><a id="35327" class="Symbol">)</a>          <a id="35338" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="35341" href="Ordinals.MultiplicationProperties.html#35794" class="Function">e₅</a> <a id="35344" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="35354" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35356" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="35359" class="Symbol">(</a><a id="35360" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="35362" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35364" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="35368" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35369" class="Symbol">)</a> <a id="35371" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="35374" class="Symbol">(</a><a id="35375" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35377" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35379" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35383" href="Ordinals.MultiplicationProperties.html#35049" class="Bound">p</a><a id="35384" class="Symbol">)</a> <a id="35386" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="35389" href="Ordinals.MultiplicationProperties.html#6452" class="Function">×ₒ-↓</a> <a id="35394" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35396" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="35398" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="35401" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="35411" class="Symbol">(</a><a id="35412" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35414" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="35417" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a><a id="35418" class="Symbol">)</a> <a id="35420" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35422" class="Symbol">(</a><a id="35423" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35427" href="Ordinals.MultiplicationProperties.html#35049" class="Bound">p</a> <a id="35429" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35431" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="35435" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35436" class="Symbol">)</a>      <a id="35443" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="35450" class="Keyword">where</a>
      <a id="35462" href="Ordinals.MultiplicationProperties.html#35462" class="Function">e₁</a> <a id="35465" class="Symbol">=</a> <a id="35467" class="Symbol">(</a><a id="35468" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="35491" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="35493" class="Symbol">(</a><a id="35494" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35496" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="35499" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a><a id="35500" class="Symbol">)</a> <a id="35502" href="Ordinals.MultiplicationProperties.html#34692" class="Function">𝕗</a> <a id="35504" class="Symbol">(</a><a id="35505" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35509" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35510" class="Symbol">))</a> <a id="35513" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
      <a id="35522" href="Ordinals.MultiplicationProperties.html#35522" class="Function">e₂</a> <a id="35525" class="Symbol">=</a> <a id="35527" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="35538" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="35540" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="35543" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="35545" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="35548" class="Symbol">(</a><a id="35549" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="35552" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="35555" class="Symbol">)</a> <a id="35557" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="35562" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="35564" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="35581" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
      <a id="35590" href="Ordinals.MultiplicationProperties.html#35590" class="Function">e₃</a> <a id="35593" class="Symbol">=</a> <a id="35595" class="Symbol">(</a><a id="35596" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="35613" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="35615" class="Symbol">)</a> <a id="35617" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
           <a id="35631" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="35633" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="35636" class="Symbol">(</a><a id="35637" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="35640" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="35643" class="Symbol">)</a> <a id="35645" class="Symbol">((</a><a id="35647" href="Ordinals.Propositions.html#1732" class="Function">prop-ordinal-↓</a> <a id="35662" href="Ordinals.MultiplicationProperties.html#34595" class="Bound">P-is-prop</a> <a id="35672" href="Ordinals.MultiplicationProperties.html#35049" class="Bound">p</a><a id="35673" class="Symbol">)</a> <a id="35675" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="35677" class="Symbol">)</a> <a id="35679" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="35681" href="Ordinals.AdditionProperties.html#5036" class="Function">+ₒ-↓-right</a> <a id="35692" href="Ordinals.MultiplicationProperties.html#35049" class="Bound">p</a>
      <a id="35700" href="Ordinals.MultiplicationProperties.html#35700" class="Function">e₄</a> <a id="35703" class="Symbol">=</a> <a id="35705" class="Symbol">(</a><a id="35706" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="35709" class="Symbol">(</a><a id="35710" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="35714" class="Symbol">(</a><a id="35715" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35717" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35719" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35723" href="Ordinals.MultiplicationProperties.html#35049" class="Bound">p</a><a id="35724" class="Symbol">))</a> <a id="35727" class="Symbol">(</a><a id="35728" href="Ordinals.MultiplicationProperties.html#1188" class="Function">×ₒ-𝟘ₒ-right</a> <a id="35740" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a><a id="35741" class="Symbol">)</a>
           <a id="35754" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="35756" href="Ordinals.AdditionProperties.html#1029" class="Function">𝟘ₒ-left-neutral</a> <a id="35772" class="Symbol">(</a><a id="35773" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35775" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35777" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35781" href="Ordinals.MultiplicationProperties.html#35049" class="Bound">p</a><a id="35782" class="Symbol">))</a> <a id="35785" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
      <a id="35794" href="Ordinals.MultiplicationProperties.html#35794" class="Function">e₅</a> <a id="35797" class="Symbol">=</a> <a id="35799" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="35802" class="Symbol">(λ</a> <a id="35805" href="Ordinals.MultiplicationProperties.html#35805" class="Bound">-</a> <a id="35807" class="Symbol">→</a> <a id="35809" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35811" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="35814" href="Ordinals.MultiplicationProperties.html#35805" class="Bound">-</a> <a id="35816" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="35819" class="Symbol">(</a><a id="35820" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35822" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35824" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35828" href="Ordinals.MultiplicationProperties.html#35049" class="Bound">p</a><a id="35829" class="Symbol">))</a> <a id="35832" class="Symbol">(</a><a id="35833" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="35838" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="35841" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="35843" href="Ordinals.AdditionProperties.html#4030" class="Function">+ₒ-↓-left</a> <a id="35853" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35854" class="Symbol">)</a>
  <a id="35858" href="Ordinals.MultiplicationProperties.html#35858" class="Function">II</a> <a id="35861" class="Symbol">:</a> <a id="35863" class="Symbol">(</a><a id="35864" href="Ordinals.MultiplicationProperties.html#35864" class="Bound">x</a> <a id="35866" class="Symbol">:</a> <a id="35868" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="35870" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="35872" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="35873" class="Symbol">)</a> <a id="35875" class="Symbol">→</a> <a id="35877" href="Ordinals.MultiplicationProperties.html#34889" class="Function">f</a> <a id="35879" class="Symbol">(</a><a id="35880" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35884" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35885" class="Symbol">)</a> <a id="35887" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35889" class="Symbol">(</a><a id="35890" href="Ordinals.MultiplicationProperties.html#35864" class="Bound">x</a> <a id="35892" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35894" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35898" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35899" class="Symbol">)</a> <a id="35901" class="Symbol">→</a> <a id="35903" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="35905" href="Ordinals.MultiplicationProperties.html#34593" class="Bound">P</a>
  <a id="35909" href="Ordinals.MultiplicationProperties.html#35858" class="Function">II</a> <a id="35912" href="Ordinals.MultiplicationProperties.html#35912" class="Bound">x</a> <a id="35914" href="Ordinals.MultiplicationProperties.html#35914" class="Bound">e</a> <a id="35916" href="Ordinals.MultiplicationProperties.html#35916" class="Bound">p</a> <a id="35918" class="Symbol">=</a> <a id="35920" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="35930" class="Symbol">(</a><a id="35931" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="35934" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="35938" class="Symbol">((</a><a id="35940" href="Ordinals.MultiplicationProperties.html#35003" class="Function">I</a> <a id="35942" href="Ordinals.MultiplicationProperties.html#35916" class="Bound">p</a><a id="35943" class="Symbol">)</a> <a id="35945" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="35948" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="35950" href="Ordinals.MultiplicationProperties.html#35914" class="Bound">e</a><a id="35951" class="Symbol">))</a>
  <a id="35956" href="Ordinals.MultiplicationProperties.html#35956" class="Function">III</a> <a id="35960" class="Symbol">:</a> <a id="35962" href="Ordinals.MultiplicationProperties.html#34889" class="Function">f</a> <a id="35964" class="Symbol">(</a><a id="35965" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35969" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35970" class="Symbol">)</a> <a id="35972" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="35974" class="Symbol">(</a><a id="35975" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="35979" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="35981" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35983" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="35987" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="35988" class="Symbol">)</a>
  <a id="35992" href="Ordinals.MultiplicationProperties.html#35956" class="Function">III</a> <a id="35996" href="Ordinals.MultiplicationProperties.html#35996" class="Bound">h</a> <a id="35998" class="Symbol">=</a> <a id="36000" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="36010" class="Symbol">(</a><a id="36011" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="36030" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="36032" class="Symbol">(</a><a id="36033" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="36035" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="36038" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a><a id="36039" class="Symbol">)</a> <a id="36041" href="Ordinals.MultiplicationProperties.html#34889" class="Function">f</a> <a id="36043" href="Ordinals.MultiplicationProperties.html#34915" class="Function">f-is-sim</a> <a id="36052" class="Symbol">(</a><a id="36053" href="Ordinals.MultiplicationProperties.html#36077" class="Function">e</a> <a id="36055" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="36057" href="Ordinals.MultiplicationProperties.html#35996" class="Bound">h</a> <a id="36059" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="36061" class="Symbol">))</a>
   <a id="36067" class="Keyword">where</a>
    <a id="36077" href="Ordinals.MultiplicationProperties.html#36077" class="Function">e</a> <a id="36079" class="Symbol">:</a> <a id="36081" href="Ordinals.MultiplicationProperties.html#34889" class="Function">f</a> <a id="36083" class="Symbol">(</a><a id="36084" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36088" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="36089" class="Symbol">)</a> <a id="36091" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36093" class="Symbol">(</a><a id="36094" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36098" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="36100" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36102" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36106" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="36107" class="Symbol">)</a>
    <a id="36113" href="Ordinals.MultiplicationProperties.html#36077" class="Function">e</a> <a id="36115" class="Symbol">=</a> <a id="36117" href="Ordinals.Maps.html#12299" class="Function">simulations-preserve-least</a>
         <a id="36153" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="36155" class="Symbol">(</a><a id="36156" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="36158" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="36161" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a><a id="36162" class="Symbol">)</a> <a id="36164" class="Symbol">(</a><a id="36165" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36169" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="36170" class="Symbol">)</a> <a id="36172" class="Symbol">(</a><a id="36173" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36177" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="36179" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36181" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36185" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="36186" class="Symbol">)</a> <a id="36188" href="Ordinals.MultiplicationProperties.html#34889" class="Function">f</a> <a id="36190" href="Ordinals.MultiplicationProperties.html#34915" class="Function">f-is-sim</a>
         <a id="36208" href="Ordinals.MultiplicationProperties.html#36309" class="Function">β-least</a>
         <a id="36225" class="Symbol">(</a><a id="36226" href="Ordinals.MultiplicationProperties.html#13694" class="Function">×ₒ-least</a> <a id="36235" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="36237" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="36239" class="Symbol">(</a><a id="36240" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36244" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="36245" class="Symbol">)</a> <a id="36247" class="Symbol">(</a><a id="36248" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36252" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="36253" class="Symbol">)</a> <a id="36255" class="Symbol">(</a><a id="36256" href="Ordinals.AdditionProperties.html#32008" class="Function">+ₒ-least</a> <a id="36265" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="36268" href="Ordinals.MultiplicationProperties.html#34636" class="Function">Pₒ</a> <a id="36271" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="36273" href="Ordinals.Propositions.html#2074" class="Function">𝟙ₒ-least</a><a id="36281" class="Symbol">)</a> <a id="36283" href="Ordinals.MultiplicationProperties.html#36309" class="Function">β-least</a><a id="36290" class="Symbol">)</a>
     <a id="36297" class="Keyword">where</a>
      <a id="36309" href="Ordinals.MultiplicationProperties.html#36309" class="Function">β-least</a> <a id="36317" class="Symbol">:</a> <a id="36319" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="36328" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="36330" class="Symbol">(</a><a id="36331" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36335" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="36336" class="Symbol">)</a>
      <a id="36344" href="Ordinals.MultiplicationProperties.html#36309" class="Function">β-least</a> <a id="36352" class="Symbol">=</a> <a id="36354" href="Ordinals.AdditionProperties.html#32008" class="Function">+ₒ-least</a> <a id="36363" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="36366" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="36369" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="36371" href="Ordinals.Propositions.html#2074" class="Function">𝟙ₒ-least</a>
  <a id="36382" href="Ordinals.MultiplicationProperties.html#36382" class="Function">IV</a> <a id="36385" class="Symbol">:</a> <a id="36387" class="Symbol">(</a><a id="36388" href="Ordinals.MultiplicationProperties.html#36388" class="Bound">x</a> <a id="36390" class="Symbol">:</a> <a id="36392" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="36394" href="Ordinals.MultiplicationProperties.html#34668" class="Function">α</a> <a id="36396" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="36399" href="Ordinals.MultiplicationProperties.html#34683" class="Function">β</a> <a id="36401" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="36402" class="Symbol">)</a> <a id="36404" class="Symbol">→</a> <a id="36406" href="Ordinals.MultiplicationProperties.html#34889" class="Function">f</a> <a id="36408" class="Symbol">(</a><a id="36409" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="36413" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="36414" class="Symbol">)</a> <a id="36416" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36418" href="Ordinals.MultiplicationProperties.html#36388" class="Bound">x</a> <a id="36420" class="Symbol">→</a> <a id="36422" href="Ordinals.MultiplicationProperties.html#34593" class="Bound">P</a> <a id="36424" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="36426" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="36428" href="Ordinals.MultiplicationProperties.html#34593" class="Bound">P</a>
  <a id="36432" href="Ordinals.MultiplicationProperties.html#36382" class="Function">IV</a> <a id="36435" class="Symbol">(</a><a id="36436" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36440" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="36442" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36444" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36448" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="36449" class="Symbol">)</a> <a id="36451" href="Ordinals.MultiplicationProperties.html#36451" class="Bound">e</a> <a id="36453" class="Symbol">=</a> <a id="36455" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="36462" class="Symbol">(</a><a id="36463" href="Ordinals.MultiplicationProperties.html#35956" class="Function">III</a> <a id="36467" href="Ordinals.MultiplicationProperties.html#36451" class="Bound">e</a><a id="36468" class="Symbol">)</a>
  <a id="36472" href="Ordinals.MultiplicationProperties.html#36382" class="Function">IV</a> <a id="36475" class="Symbol">(</a><a id="36476" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="36480" href="Ordinals.MultiplicationProperties.html#36480" class="Bound">p</a> <a id="36482" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36484" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36488" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="36489" class="Symbol">)</a> <a id="36491" href="Ordinals.MultiplicationProperties.html#36491" class="Bound">e</a> <a id="36493" class="Symbol">=</a> <a id="36495" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36499" href="Ordinals.MultiplicationProperties.html#36480" class="Bound">p</a>
  <a id="36503" href="Ordinals.MultiplicationProperties.html#36382" class="Function">IV</a> <a id="36506" class="Symbol">(</a><a id="36507" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36511" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="36513" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36515" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="36519" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="36520" class="Symbol">)</a> <a id="36522" href="Ordinals.MultiplicationProperties.html#36522" class="Bound">e</a> <a id="36524" class="Symbol">=</a> <a id="36526" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="36530" class="Symbol">(</a><a id="36531" href="Ordinals.MultiplicationProperties.html#35858" class="Function">II</a> <a id="36534" class="Symbol">(</a><a id="36535" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36539" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="36540" class="Symbol">)</a> <a id="36542" href="Ordinals.MultiplicationProperties.html#36522" class="Bound">e</a><a id="36543" class="Symbol">)</a>
  <a id="36547" href="Ordinals.MultiplicationProperties.html#36382" class="Function">IV</a> <a id="36550" class="Symbol">(</a><a id="36551" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="36555" href="Ordinals.MultiplicationProperties.html#36555" class="Bound">p</a> <a id="36557" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36559" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="36563" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="36564" class="Symbol">)</a> <a id="36566" href="Ordinals.MultiplicationProperties.html#36566" class="Bound">e</a> <a id="36568" class="Symbol">=</a> <a id="36570" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36574" href="Ordinals.MultiplicationProperties.html#36555" class="Bound">p</a>

<a id="×ₒ-as-large-as-right-factor-implies-EM"></a><a id="36577" href="Ordinals.MultiplicationProperties.html#36577" class="Function">×ₒ-as-large-as-right-factor-implies-EM</a>
 <a id="36617" class="Symbol">:</a> <a id="36619" class="Symbol">((</a><a id="36621" href="Ordinals.MultiplicationProperties.html#36621" class="Bound">α</a> <a id="36623" href="Ordinals.MultiplicationProperties.html#36623" class="Bound">β</a> <a id="36625" class="Symbol">:</a> <a id="36627" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="36635" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="36636" class="Symbol">)</a> <a id="36638" class="Symbol">→</a> <a id="36640" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="36643" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="36645" href="Ordinals.MultiplicationProperties.html#36621" class="Bound">α</a> <a id="36647" class="Symbol">→</a> <a id="36649" href="Ordinals.MultiplicationProperties.html#36623" class="Bound">β</a> <a id="36651" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="36653" href="Ordinals.MultiplicationProperties.html#36621" class="Bound">α</a> <a id="36655" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="36658" href="Ordinals.MultiplicationProperties.html#36623" class="Bound">β</a><a id="36659" class="Symbol">)</a> <a id="36661" class="Symbol">→</a> <a id="36663" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="36666" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="36668" href="Ordinals.MultiplicationProperties.html#36577" class="Function">×ₒ-as-large-as-right-factor-implies-EM</a>  <a id="36708" href="Ordinals.MultiplicationProperties.html#36708" class="Bound">hyp</a> <a id="36712" class="Symbol">=</a>
 <a id="36715" href="Ordinals.MultiplicationProperties.html#34342" class="Function">×ₒ-as-large-as-right-factor-implies-EM&#39;</a> <a id="36755" class="Symbol">(λ</a> <a id="36758" href="Ordinals.MultiplicationProperties.html#36758" class="Bound">α</a> <a id="36760" href="Ordinals.MultiplicationProperties.html#36760" class="Bound">β</a> <a id="36762" href="Ordinals.MultiplicationProperties.html#36762" class="Bound">_</a> <a id="36764" href="Ordinals.MultiplicationProperties.html#36764" class="Bound">_</a> <a id="36766" class="Symbol">→</a> <a id="36768" href="Ordinals.MultiplicationProperties.html#36708" class="Bound">hyp</a> <a id="36772" href="Ordinals.MultiplicationProperties.html#36758" class="Bound">α</a> <a id="36774" href="Ordinals.MultiplicationProperties.html#36760" class="Bound">β</a><a id="36775" class="Symbol">)</a>

<a id="EM-implies-×ₒ-as-large-as-right-factor"></a><a id="36778" href="Ordinals.MultiplicationProperties.html#36778" class="Function">EM-implies-×ₒ-as-large-as-right-factor</a>
 <a id="36818" class="Symbol">:</a> <a id="36820" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="36823" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="36826" class="Symbol">→</a> <a id="36828" class="Symbol">(</a><a id="36829" href="Ordinals.MultiplicationProperties.html#36829" class="Bound">α</a> <a id="36831" href="Ordinals.MultiplicationProperties.html#36831" class="Bound">β</a> <a id="36833" class="Symbol">:</a> <a id="36835" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="36843" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="36844" class="Symbol">)</a> <a id="36846" class="Symbol">→</a> <a id="36848" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="36851" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="36853" href="Ordinals.MultiplicationProperties.html#36829" class="Bound">α</a> <a id="36855" class="Symbol">→</a> <a id="36857" href="Ordinals.MultiplicationProperties.html#36831" class="Bound">β</a> <a id="36859" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="36861" href="Ordinals.MultiplicationProperties.html#36829" class="Bound">α</a> <a id="36863" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="36866" href="Ordinals.MultiplicationProperties.html#36831" class="Bound">β</a>
<a id="36868" href="Ordinals.MultiplicationProperties.html#36778" class="Function">EM-implies-×ₒ-as-large-as-right-factor</a> <a id="36907" href="Ordinals.MultiplicationProperties.html#36907" class="Bound">em</a> <a id="36910" href="Ordinals.MultiplicationProperties.html#36910" class="Bound">α</a> <a id="36912" href="Ordinals.MultiplicationProperties.html#36912" class="Bound">β</a> <a id="36914" class="Symbol">(</a><a id="36915" href="Ordinals.MultiplicationProperties.html#36915" class="Bound">a₀</a> <a id="36918" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36920" class="Symbol">_)</a> <a id="36923" class="Symbol">=</a>
 <a id="36926" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="36936" href="Ordinals.MultiplicationProperties.html#36912" class="Bound">β</a> <a id="36938" class="Symbol">(</a><a id="36939" href="Ordinals.MultiplicationProperties.html#36910" class="Bound">α</a> <a id="36941" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="36944" href="Ordinals.MultiplicationProperties.html#36912" class="Bound">β</a><a id="36945" class="Symbol">)</a>
             <a id="36960" class="Symbol">(</a><a id="36961" href="Ordinals.OrdinalOfOrdinals.html#24806" class="Function">EM-implies-order-preserving-gives-≼</a> <a id="36997" href="Ordinals.MultiplicationProperties.html#36907" class="Bound">em</a> <a id="37000" href="Ordinals.MultiplicationProperties.html#36912" class="Bound">β</a> <a id="37002" class="Symbol">(</a><a id="37003" href="Ordinals.MultiplicationProperties.html#36910" class="Bound">α</a> <a id="37005" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="37008" href="Ordinals.MultiplicationProperties.html#36912" class="Bound">β</a><a id="37009" class="Symbol">)</a> <a id="37011" class="Symbol">(</a><a id="37012" href="Ordinals.MultiplicationProperties.html#37031" class="Function">f</a> <a id="37014" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37016" href="Ordinals.MultiplicationProperties.html#37075" class="Function">I</a><a id="37017" class="Symbol">))</a>
  <a id="37022" class="Keyword">where</a>
   <a id="37031" href="Ordinals.MultiplicationProperties.html#37031" class="Function">f</a> <a id="37033" class="Symbol">:</a> <a id="37035" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37037" href="Ordinals.MultiplicationProperties.html#36912" class="Bound">β</a> <a id="37039" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="37041" class="Symbol">→</a> <a id="37043" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37045" href="Ordinals.MultiplicationProperties.html#36910" class="Bound">α</a> <a id="37047" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="37050" href="Ordinals.MultiplicationProperties.html#36912" class="Bound">β</a> <a id="37052" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="37057" href="Ordinals.MultiplicationProperties.html#37031" class="Function">f</a> <a id="37059" href="Ordinals.MultiplicationProperties.html#37059" class="Bound">b</a> <a id="37061" class="Symbol">=</a> <a id="37063" class="Symbol">(</a><a id="37064" href="Ordinals.MultiplicationProperties.html#36915" class="Bound">a₀</a> <a id="37067" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37069" href="Ordinals.MultiplicationProperties.html#37059" class="Bound">b</a><a id="37070" class="Symbol">)</a>
   <a id="37075" href="Ordinals.MultiplicationProperties.html#37075" class="Function">I</a> <a id="37077" class="Symbol">:</a> <a id="37079" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="37099" href="Ordinals.MultiplicationProperties.html#36912" class="Bound">β</a> <a id="37101" class="Symbol">(</a><a id="37102" href="Ordinals.MultiplicationProperties.html#36910" class="Bound">α</a> <a id="37104" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="37107" href="Ordinals.MultiplicationProperties.html#36912" class="Bound">β</a><a id="37108" class="Symbol">)</a> <a id="37110" href="Ordinals.MultiplicationProperties.html#37031" class="Function">f</a>
   <a id="37115" href="Ordinals.MultiplicationProperties.html#37075" class="Function">I</a> <a id="37117" href="Ordinals.MultiplicationProperties.html#37117" class="Bound">b</a> <a id="37119" href="Ordinals.MultiplicationProperties.html#37119" class="Bound">b&#39;</a> <a id="37122" href="Ordinals.MultiplicationProperties.html#37122" class="Bound">l</a> <a id="37124" class="Symbol">=</a> <a id="37126" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="37130" href="Ordinals.MultiplicationProperties.html#37122" class="Bound">l</a>

<a id="37133" class="Markup">\end{code}</a><a id="37143" class="Background">

Added in September 2025 by Fredrik Nordvall Forsberg.
Moved here from ArithmeticReflection by Tom de Jong in October 2025.

Some special cases of multiplication by ω.

</a><a id="37313" class="Markup">\begin{code}</a>

<a id="𝟙ₒ×ₒω-is-ω"></a><a id="37327" href="Ordinals.MultiplicationProperties.html#37327" class="Function">𝟙ₒ×ₒω-is-ω</a> <a id="37338" class="Symbol">:</a> <a id="37340" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="37343" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="37346" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="37348" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37350" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>
<a id="37352" href="Ordinals.MultiplicationProperties.html#37327" class="Function">𝟙ₒ×ₒω-is-ω</a> <a id="37363" class="Symbol">=</a> <a id="37365" href="Ordinals.MultiplicationProperties.html#1544" class="Function">𝟙ₒ-left-neutral-×ₒ</a> <a id="37384" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>

<a id="𝟚ₒ×ₒω-is-ω"></a><a id="37387" href="Ordinals.MultiplicationProperties.html#37387" class="Function">𝟚ₒ×ₒω-is-ω</a> <a id="37398" class="Symbol">:</a> <a id="37400" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="37403" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="37406" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="37408" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37410" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>
<a id="37412" href="Ordinals.MultiplicationProperties.html#37387" class="Function">𝟚ₒ×ₒω-is-ω</a> <a id="37423" class="Symbol">=</a> <a id="37425" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="37433" class="Symbol">(</a><a id="37434" href="Ordinals.MultiplicationProperties.html#482" class="Bound">ua</a> <a id="37437" class="Symbol">_)</a> <a id="37440" href="Ordinals.MultiplicationProperties.html#753" class="Function">fe&#39;</a> <a id="37444" class="Symbol">(</a><a id="37445" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="37448" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="37451" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="37452" class="Symbol">)</a> <a id="37454" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="37456" href="Ordinals.MultiplicationProperties.html#41218" class="Function">h</a>
 <a id="37459" class="Keyword">where</a>
  <a id="37467" class="Keyword">open</a> <a id="37472" class="Keyword">import</a> <a id="37479" href="Naturals.Addition.html" class="Module">Naturals.Addition</a> <a id="37497" class="Keyword">hiding</a> <a id="37504" class="Symbol">(</a><a id="37505" href="Naturals.Addition.html#227" class="Primitive Operator">_+_</a><a id="37508" class="Symbol">)</a>
  <a id="37512" class="Keyword">open</a> <a id="37517" class="Keyword">import</a> <a id="37524" href="Naturals.Division.html" class="Module">Naturals.Division</a>
  <a id="37544" class="Keyword">open</a> <a id="37549" class="Keyword">import</a> <a id="37556" href="Naturals.Order.html" class="Module">Naturals.Order</a>
  <a id="37573" class="Keyword">open</a> <a id="37578" class="Keyword">import</a> <a id="37585" href="Naturals.Double.html" class="Module">Naturals.Double</a>

  <a id="37604" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="37606" class="Symbol">:</a> <a id="37608" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37610" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="37613" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="37615" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="37617" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="37619" class="Symbol">→</a> <a id="37621" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
  <a id="37625" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="37627" class="Symbol">(</a><a id="37628" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="37632" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="37634" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37636" href="Ordinals.MultiplicationProperties.html#37636" class="Bound">n</a><a id="37637" class="Symbol">)</a> <a id="37639" class="Symbol">=</a> <a id="37641" href="Naturals.Double.html#190" class="Function">double</a> <a id="37648" href="Ordinals.MultiplicationProperties.html#37636" class="Bound">n</a>
  <a id="37652" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="37654" class="Symbol">(</a><a id="37655" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="37659" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="37661" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37663" href="Ordinals.MultiplicationProperties.html#37663" class="Bound">n</a><a id="37664" class="Symbol">)</a> <a id="37666" class="Symbol">=</a> <a id="37668" href="Naturals.Double.html#267" class="Function">sdouble</a> <a id="37676" href="Ordinals.MultiplicationProperties.html#37663" class="Bound">n</a>

  <a id="37681" href="Ordinals.MultiplicationProperties.html#37681" class="Function">g&#39;</a> <a id="37684" class="Symbol">:</a> <a id="37686" class="Symbol">(</a><a id="37687" href="Ordinals.MultiplicationProperties.html#37687" class="Bound">n</a> <a id="37689" class="Symbol">:</a> <a id="37691" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="37692" class="Symbol">)</a> <a id="37694" class="Symbol">→</a> <a id="37696" href="Naturals.Division.html#6866" class="Function">division-theorem</a> <a id="37713" href="Ordinals.MultiplicationProperties.html#37687" class="Bound">n</a> <a id="37715" class="Number">1</a> <a id="37717" class="Symbol">→</a> <a id="37719" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37721" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="37724" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="37726" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="37728" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
  <a id="37732" href="Ordinals.MultiplicationProperties.html#37681" class="Function">g&#39;</a> <a id="37735" href="Ordinals.MultiplicationProperties.html#37735" class="Bound">n</a> <a id="37737" class="Symbol">(</a><a id="37738" href="Ordinals.MultiplicationProperties.html#37738" class="Bound">k</a> <a id="37740" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37742" class="Number">0</a> <a id="37744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37746" href="Ordinals.MultiplicationProperties.html#37746" class="Bound">p</a> <a id="37748" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37750" href="Ordinals.MultiplicationProperties.html#37750" class="Bound">l</a><a id="37751" class="Symbol">)</a> <a id="37753" class="Symbol">=</a> <a id="37755" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="37759" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="37761" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37763" href="Ordinals.MultiplicationProperties.html#37738" class="Bound">k</a>
  <a id="37767" href="Ordinals.MultiplicationProperties.html#37681" class="Function">g&#39;</a> <a id="37770" href="Ordinals.MultiplicationProperties.html#37770" class="Bound">n</a> <a id="37772" class="Symbol">(</a><a id="37773" href="Ordinals.MultiplicationProperties.html#37773" class="Bound">k</a> <a id="37775" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37777" class="Number">1</a> <a id="37779" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37781" href="Ordinals.MultiplicationProperties.html#37781" class="Bound">p</a> <a id="37783" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37785" href="Ordinals.MultiplicationProperties.html#37785" class="Bound">l</a><a id="37786" class="Symbol">)</a> <a id="37788" class="Symbol">=</a> <a id="37790" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="37794" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="37796" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37798" href="Ordinals.MultiplicationProperties.html#37773" class="Bound">k</a>
  <a id="37802" href="Ordinals.MultiplicationProperties.html#37681" class="Function">g&#39;</a> <a id="37805" href="Ordinals.MultiplicationProperties.html#37805" class="Bound">n</a> <a id="37807" class="Symbol">(</a><a id="37808" href="Ordinals.MultiplicationProperties.html#37808" class="Bound">k</a> <a id="37810" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37812" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="37817" class="Symbol">(</a><a id="37818" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="37823" href="Ordinals.MultiplicationProperties.html#37823" class="Bound">j</a><a id="37824" class="Symbol">)</a> <a id="37826" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37828" href="Ordinals.MultiplicationProperties.html#37828" class="Bound">p</a> <a id="37830" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37832" href="Ordinals.MultiplicationProperties.html#37832" class="Bound">l</a><a id="37833" class="Symbol">)</a> <a id="37835" class="Symbol">=</a> <a id="37837" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="37844" href="Ordinals.MultiplicationProperties.html#37832" class="Bound">l</a>

  <a id="37849" href="Ordinals.MultiplicationProperties.html#37849" class="Function">g</a> <a id="37851" class="Symbol">:</a> <a id="37853" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="37855" class="Symbol">→</a> <a id="37857" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37859" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="37862" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="37864" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="37866" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
  <a id="37870" href="Ordinals.MultiplicationProperties.html#37849" class="Function">g</a> <a id="37872" href="Ordinals.MultiplicationProperties.html#37872" class="Bound">n</a> <a id="37874" class="Symbol">=</a> <a id="37876" href="Ordinals.MultiplicationProperties.html#37681" class="Function">g&#39;</a> <a id="37879" href="Ordinals.MultiplicationProperties.html#37872" class="Bound">n</a> <a id="37881" class="Symbol">(</a><a id="37882" href="Naturals.Division.html#7797" class="Function">division</a> <a id="37891" href="Ordinals.MultiplicationProperties.html#37872" class="Bound">n</a> <a id="37893" class="Number">1</a><a id="37894" class="Symbol">)</a>

  <a id="37899" href="Ordinals.MultiplicationProperties.html#37899" class="Function">f-equiv</a> <a id="37907" class="Symbol">:</a> <a id="37909" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="37918" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a>
  <a id="37922" href="Ordinals.MultiplicationProperties.html#37899" class="Function">f-equiv</a> <a id="37930" class="Symbol">=</a> <a id="37932" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="37949" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="37951" class="Symbol">(</a><a id="37952" href="Ordinals.MultiplicationProperties.html#37849" class="Function">g</a> <a id="37954" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37956" class="Symbol">(</a><a id="37957" href="Ordinals.MultiplicationProperties.html#38863" class="Function">η</a> <a id="37959" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37961" href="Ordinals.MultiplicationProperties.html#39172" class="Function">ϵ</a><a id="37962" class="Symbol">))</a>
   <a id="37968" class="Keyword">where</a>
    <a id="37978" href="Ordinals.MultiplicationProperties.html#37978" class="Function">η&#39;</a> <a id="37981" class="Symbol">:</a> <a id="37983" class="Symbol">(</a><a id="37984" href="Ordinals.MultiplicationProperties.html#37984" class="Bound">x</a> <a id="37986" class="Symbol">:</a> <a id="37988" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37990" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="37993" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="37995" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="37997" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="37998" class="Symbol">)(</a><a id="38000" href="Ordinals.MultiplicationProperties.html#38000" class="Bound">m</a> <a id="38002" class="Symbol">:</a> <a id="38004" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="38005" class="Symbol">)</a> <a id="38007" class="Symbol">→</a> <a id="38009" href="Ordinals.MultiplicationProperties.html#38000" class="Bound">m</a> <a id="38011" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38013" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="38015" href="Ordinals.MultiplicationProperties.html#37984" class="Bound">x</a> <a id="38017" class="Symbol">→</a> <a id="38019" class="Symbol">(</a><a id="38020" href="Ordinals.MultiplicationProperties.html#38020" class="Bound">d</a> <a id="38022" class="Symbol">:</a> <a id="38024" href="Naturals.Division.html#6866" class="Function">division-theorem</a> <a id="38041" href="Ordinals.MultiplicationProperties.html#38000" class="Bound">m</a> <a id="38043" class="Number">1</a><a id="38044" class="Symbol">)</a>
       <a id="38053" class="Symbol">→</a> <a id="38055" href="Ordinals.MultiplicationProperties.html#37681" class="Function">g&#39;</a> <a id="38058" href="Ordinals.MultiplicationProperties.html#38000" class="Bound">m</a> <a id="38060" href="Ordinals.MultiplicationProperties.html#38020" class="Bound">d</a> <a id="38062" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38064" href="Ordinals.MultiplicationProperties.html#37984" class="Bound">x</a>
    <a id="38070" href="Ordinals.MultiplicationProperties.html#37978" class="Function">η&#39;</a> <a id="38073" class="Symbol">(</a><a id="38074" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="38078" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="38080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38082" href="Ordinals.MultiplicationProperties.html#38082" class="Bound">n</a><a id="38083" class="Symbol">)</a> <a id="38085" href="Ordinals.MultiplicationProperties.html#38085" class="Bound">m</a> <a id="38087" href="Ordinals.MultiplicationProperties.html#38087" class="Bound">r</a> <a id="38089" class="Symbol">(</a><a id="38090" href="Ordinals.MultiplicationProperties.html#38090" class="Bound">k</a> <a id="38092" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38094" class="Number">0</a> <a id="38096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38098" href="Ordinals.MultiplicationProperties.html#38098" class="Bound">p</a> <a id="38100" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38102" href="Ordinals.MultiplicationProperties.html#38102" class="Bound">l</a><a id="38103" class="Symbol">)</a> <a id="38105" class="Symbol">=</a> <a id="38107" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="38110" class="Symbol">(</a><a id="38111" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="38115" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="38117" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,_</a><a id="38119" class="Symbol">)</a> <a id="38121" class="Symbol">(</a><a id="38122" href="Naturals.Double.html#884" class="Function">double-lc</a> <a id="38132" href="Ordinals.MultiplicationProperties.html#38152" class="Function">τ</a><a id="38133" class="Symbol">)</a>
     <a id="38140" class="Keyword">where</a>
      <a id="38152" href="Ordinals.MultiplicationProperties.html#38152" class="Function">τ</a> <a id="38154" class="Symbol">:</a> <a id="38156" href="Naturals.Double.html#190" class="Function">double</a> <a id="38163" href="Ordinals.MultiplicationProperties.html#38090" class="Bound">k</a> <a id="38165" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38167" href="Naturals.Double.html#190" class="Function">double</a> <a id="38174" href="Ordinals.MultiplicationProperties.html#38082" class="Bound">n</a>
      <a id="38182" href="Ordinals.MultiplicationProperties.html#38152" class="Function">τ</a> <a id="38184" class="Symbol">=</a> <a id="38186" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="38210" href="Ordinals.MultiplicationProperties.html#38090" class="Bound">k</a> <a id="38212" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="38214" href="Ordinals.MultiplicationProperties.html#38098" class="Bound">p</a> <a id="38216" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="38219" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="38221" href="Ordinals.MultiplicationProperties.html#38087" class="Bound">r</a>
    <a id="38227" href="Ordinals.MultiplicationProperties.html#37978" class="Function">η&#39;</a> <a id="38230" class="Symbol">(</a><a id="38231" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="38235" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="38237" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38239" href="Ordinals.MultiplicationProperties.html#38239" class="Bound">n</a><a id="38240" class="Symbol">)</a> <a id="38242" href="Ordinals.MultiplicationProperties.html#38242" class="Bound">m</a> <a id="38244" href="Ordinals.MultiplicationProperties.html#38244" class="Bound">r</a> <a id="38246" class="Symbol">(</a><a id="38247" href="Ordinals.MultiplicationProperties.html#38247" class="Bound">k</a> <a id="38249" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38251" class="Number">0</a> <a id="38253" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38255" href="Ordinals.MultiplicationProperties.html#38255" class="Bound">p</a> <a id="38257" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38259" href="Ordinals.MultiplicationProperties.html#38259" class="Bound">l</a><a id="38260" class="Symbol">)</a> <a id="38262" class="Symbol">=</a> <a id="38264" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="38271" class="Symbol">(</a><a id="38272" href="Naturals.Double.html#308" class="Function">double-is-not-sdouble</a> <a id="38294" href="Ordinals.MultiplicationProperties.html#38314" class="Function">τ</a><a id="38295" class="Symbol">)</a>
     <a id="38302" class="Keyword">where</a>
      <a id="38314" href="Ordinals.MultiplicationProperties.html#38314" class="Function">τ</a> <a id="38316" class="Symbol">:</a> <a id="38318" href="Naturals.Double.html#190" class="Function">double</a> <a id="38325" href="Ordinals.MultiplicationProperties.html#38247" class="Bound">k</a> <a id="38327" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38329" href="Naturals.Double.html#267" class="Function">sdouble</a> <a id="38337" href="Ordinals.MultiplicationProperties.html#38239" class="Bound">n</a>
      <a id="38345" href="Ordinals.MultiplicationProperties.html#38314" class="Function">τ</a> <a id="38347" class="Symbol">=</a> <a id="38349" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="38373" href="Ordinals.MultiplicationProperties.html#38247" class="Bound">k</a> <a id="38375" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="38377" href="Ordinals.MultiplicationProperties.html#38255" class="Bound">p</a> <a id="38379" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>  <a id="38383" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="38385" href="Ordinals.MultiplicationProperties.html#38244" class="Bound">r</a>
    <a id="38391" href="Ordinals.MultiplicationProperties.html#37978" class="Function">η&#39;</a> <a id="38394" class="Symbol">(</a><a id="38395" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="38399" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="38401" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38403" href="Ordinals.MultiplicationProperties.html#38403" class="Bound">n</a><a id="38404" class="Symbol">)</a> <a id="38406" href="Ordinals.MultiplicationProperties.html#38406" class="Bound">m</a> <a id="38408" href="Ordinals.MultiplicationProperties.html#38408" class="Bound">r</a> <a id="38410" class="Symbol">(</a><a id="38411" href="Ordinals.MultiplicationProperties.html#38411" class="Bound">k</a> <a id="38413" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38415" class="Number">1</a> <a id="38417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38419" href="Ordinals.MultiplicationProperties.html#38419" class="Bound">p</a> <a id="38421" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38423" href="Ordinals.MultiplicationProperties.html#38423" class="Bound">l</a><a id="38424" class="Symbol">)</a> <a id="38426" class="Symbol">=</a> <a id="38428" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="38435" class="Symbol">(</a><a id="38436" href="Naturals.Double.html#308" class="Function">double-is-not-sdouble</a> <a id="38458" href="Ordinals.MultiplicationProperties.html#38478" class="Function">τ</a><a id="38459" class="Symbol">)</a>
     <a id="38466" class="Keyword">where</a>
      <a id="38478" href="Ordinals.MultiplicationProperties.html#38478" class="Function">τ</a> <a id="38480" class="Symbol">:</a> <a id="38482" href="Naturals.Double.html#190" class="Function">double</a> <a id="38489" href="Ordinals.MultiplicationProperties.html#38403" class="Bound">n</a> <a id="38491" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38493" href="Naturals.Double.html#267" class="Function">sdouble</a> <a id="38501" href="Ordinals.MultiplicationProperties.html#38411" class="Bound">k</a>
      <a id="38509" href="Ordinals.MultiplicationProperties.html#38478" class="Function">τ</a> <a id="38511" class="Symbol">=</a> <a id="38513" href="Ordinals.MultiplicationProperties.html#38408" class="Bound">r</a> <a id="38515" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="38518" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="38520" href="Ordinals.MultiplicationProperties.html#38419" class="Bound">p</a> <a id="38522" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="38524" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="38527" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="38532" class="Symbol">(</a><a id="38533" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="38557" href="Ordinals.MultiplicationProperties.html#38411" class="Bound">k</a> <a id="38559" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="38561" class="Symbol">)</a>
    <a id="38567" href="Ordinals.MultiplicationProperties.html#37978" class="Function">η&#39;</a> <a id="38570" class="Symbol">(</a><a id="38571" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="38575" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="38577" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38579" href="Ordinals.MultiplicationProperties.html#38579" class="Bound">n</a><a id="38580" class="Symbol">)</a> <a id="38582" href="Ordinals.MultiplicationProperties.html#38582" class="Bound">m</a> <a id="38584" href="Ordinals.MultiplicationProperties.html#38584" class="Bound">r</a> <a id="38586" class="Symbol">(</a><a id="38587" href="Ordinals.MultiplicationProperties.html#38587" class="Bound">k</a> <a id="38589" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38591" class="Number">1</a> <a id="38593" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38595" href="Ordinals.MultiplicationProperties.html#38595" class="Bound">p</a> <a id="38597" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38599" href="Ordinals.MultiplicationProperties.html#38599" class="Bound">l</a><a id="38600" class="Symbol">)</a> <a id="38602" class="Symbol">=</a> <a id="38604" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="38607" class="Symbol">(</a><a id="38608" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="38612" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="38614" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,_</a><a id="38616" class="Symbol">)</a> <a id="38618" class="Symbol">(</a><a id="38619" href="Naturals.Double.html#1244" class="Function">sdouble-lc</a> <a id="38630" href="Ordinals.MultiplicationProperties.html#38650" class="Function">τ</a><a id="38631" class="Symbol">)</a>
     <a id="38638" class="Keyword">where</a>
      <a id="38650" href="Ordinals.MultiplicationProperties.html#38650" class="Function">τ</a> <a id="38652" class="Symbol">:</a> <a id="38654" href="Naturals.Double.html#267" class="Function">sdouble</a> <a id="38662" href="Ordinals.MultiplicationProperties.html#38587" class="Bound">k</a> <a id="38664" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38666" href="Naturals.Double.html#267" class="Function">sdouble</a> <a id="38674" href="Ordinals.MultiplicationProperties.html#38579" class="Bound">n</a>
      <a id="38682" href="Ordinals.MultiplicationProperties.html#38650" class="Function">τ</a> <a id="38684" class="Symbol">=</a> <a id="38686" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="38689" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="38694" class="Symbol">(</a><a id="38695" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="38719" href="Ordinals.MultiplicationProperties.html#38587" class="Bound">k</a><a id="38720" class="Symbol">)</a> <a id="38722" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="38724" href="Ordinals.MultiplicationProperties.html#38595" class="Bound">p</a> <a id="38726" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="38729" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="38731" href="Ordinals.MultiplicationProperties.html#38584" class="Bound">r</a>

    <a id="38738" href="Ordinals.MultiplicationProperties.html#37978" class="Function">η&#39;</a> <a id="38741" class="Symbol">(</a><a id="38742" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="38746" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="38748" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38750" href="Ordinals.MultiplicationProperties.html#38750" class="Bound">n</a><a id="38751" class="Symbol">)</a> <a id="38753" href="Ordinals.MultiplicationProperties.html#38753" class="Bound">m</a> <a id="38755" href="Ordinals.MultiplicationProperties.html#38755" class="Bound">r</a> <a id="38757" class="Symbol">(</a><a id="38758" href="Ordinals.MultiplicationProperties.html#38758" class="Bound">k</a> <a id="38760" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38762" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="38767" class="Symbol">(</a><a id="38768" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="38773" href="Ordinals.MultiplicationProperties.html#38773" class="Bound">j</a><a id="38774" class="Symbol">)</a> <a id="38776" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38778" href="Ordinals.MultiplicationProperties.html#38778" class="Bound">p</a> <a id="38780" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38782" href="Ordinals.MultiplicationProperties.html#38782" class="Bound">l</a><a id="38783" class="Symbol">)</a> <a id="38785" class="Symbol">=</a> <a id="38787" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="38794" href="Ordinals.MultiplicationProperties.html#38782" class="Bound">l</a>
    <a id="38800" href="Ordinals.MultiplicationProperties.html#37978" class="Function">η&#39;</a> <a id="38803" class="Symbol">(</a><a id="38804" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="38808" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="38810" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38812" href="Ordinals.MultiplicationProperties.html#38812" class="Bound">n</a><a id="38813" class="Symbol">)</a> <a id="38815" href="Ordinals.MultiplicationProperties.html#38815" class="Bound">m</a> <a id="38817" href="Ordinals.MultiplicationProperties.html#38817" class="Bound">r</a> <a id="38819" class="Symbol">(</a><a id="38820" href="Ordinals.MultiplicationProperties.html#38820" class="Bound">k</a> <a id="38822" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38824" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="38829" class="Symbol">(</a><a id="38830" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="38835" href="Ordinals.MultiplicationProperties.html#38835" class="Bound">j</a><a id="38836" class="Symbol">)</a> <a id="38838" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38840" href="Ordinals.MultiplicationProperties.html#38840" class="Bound">p</a> <a id="38842" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38844" href="Ordinals.MultiplicationProperties.html#38844" class="Bound">l</a><a id="38845" class="Symbol">)</a> <a id="38847" class="Symbol">=</a> <a id="38849" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="38856" href="Ordinals.MultiplicationProperties.html#38844" class="Bound">l</a>

    <a id="38863" href="Ordinals.MultiplicationProperties.html#38863" class="Function">η</a> <a id="38865" class="Symbol">:</a> <a id="38867" class="Symbol">(λ</a> <a id="38870" href="Ordinals.MultiplicationProperties.html#38870" class="Bound">x</a> <a id="38872" class="Symbol">→</a> <a id="38874" href="Ordinals.MultiplicationProperties.html#37849" class="Function">g</a> <a id="38876" class="Symbol">(</a><a id="38877" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="38879" href="Ordinals.MultiplicationProperties.html#38870" class="Bound">x</a><a id="38880" class="Symbol">))</a> <a id="38883" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="38885" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="38892" href="Ordinals.MultiplicationProperties.html#38863" class="Function">η</a> <a id="38894" href="Ordinals.MultiplicationProperties.html#38894" class="Bound">x</a> <a id="38896" class="Symbol">=</a> <a id="38898" href="Ordinals.MultiplicationProperties.html#37978" class="Function">η&#39;</a> <a id="38901" href="Ordinals.MultiplicationProperties.html#38894" class="Bound">x</a> <a id="38903" class="Symbol">(</a><a id="38904" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="38906" href="Ordinals.MultiplicationProperties.html#38894" class="Bound">x</a><a id="38907" class="Symbol">)</a> <a id="38909" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="38914" class="Symbol">(</a><a id="38915" href="Naturals.Division.html#7797" class="Function">division</a> <a id="38924" class="Symbol">(</a><a id="38925" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="38927" href="Ordinals.MultiplicationProperties.html#38894" class="Bound">x</a><a id="38928" class="Symbol">)</a> <a id="38930" class="Number">1</a><a id="38931" class="Symbol">)</a>

    <a id="38938" href="Ordinals.MultiplicationProperties.html#38938" class="Function">ϵ&#39;</a> <a id="38941" class="Symbol">:</a> <a id="38943" class="Symbol">(</a><a id="38944" href="Ordinals.MultiplicationProperties.html#38944" class="Bound">n</a> <a id="38946" class="Symbol">:</a> <a id="38948" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="38949" class="Symbol">)</a> <a id="38951" class="Symbol">→</a> <a id="38953" class="Symbol">(</a><a id="38954" href="Ordinals.MultiplicationProperties.html#38954" class="Bound">d</a> <a id="38956" class="Symbol">:</a> <a id="38958" href="Naturals.Division.html#6866" class="Function">division-theorem</a> <a id="38975" href="Ordinals.MultiplicationProperties.html#38944" class="Bound">n</a> <a id="38977" class="Number">1</a><a id="38978" class="Symbol">)</a> <a id="38980" class="Symbol">→</a> <a id="38982" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="38984" class="Symbol">(</a><a id="38985" href="Ordinals.MultiplicationProperties.html#37681" class="Function">g&#39;</a> <a id="38988" href="Ordinals.MultiplicationProperties.html#38944" class="Bound">n</a> <a id="38990" href="Ordinals.MultiplicationProperties.html#38954" class="Bound">d</a><a id="38991" class="Symbol">)</a> <a id="38993" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38995" href="Ordinals.MultiplicationProperties.html#38944" class="Bound">n</a>
    <a id="39001" href="Ordinals.MultiplicationProperties.html#38938" class="Function">ϵ&#39;</a> <a id="39004" href="Ordinals.MultiplicationProperties.html#39004" class="Bound">n</a> <a id="39006" class="Symbol">(</a><a id="39007" href="Ordinals.MultiplicationProperties.html#39007" class="Bound">k</a> <a id="39009" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39011" class="Number">0</a> <a id="39013" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39015" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="39020" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39022" href="Ordinals.MultiplicationProperties.html#39022" class="Bound">l</a><a id="39023" class="Symbol">)</a> <a id="39025" class="Symbol">=</a> <a id="39027" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="39051" href="Ordinals.MultiplicationProperties.html#39007" class="Bound">k</a>
    <a id="39057" href="Ordinals.MultiplicationProperties.html#38938" class="Function">ϵ&#39;</a> <a id="39060" href="Ordinals.MultiplicationProperties.html#39060" class="Bound">n</a> <a id="39062" class="Symbol">(</a><a id="39063" href="Ordinals.MultiplicationProperties.html#39063" class="Bound">k</a> <a id="39065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39067" class="Number">1</a> <a id="39069" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39071" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="39076" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39078" href="Ordinals.MultiplicationProperties.html#39078" class="Bound">l</a><a id="39079" class="Symbol">)</a> <a id="39081" class="Symbol">=</a> <a id="39083" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="39086" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="39091" class="Symbol">(</a><a id="39092" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="39116" href="Ordinals.MultiplicationProperties.html#39063" class="Bound">k</a><a id="39117" class="Symbol">)</a>
    <a id="39123" href="Ordinals.MultiplicationProperties.html#38938" class="Function">ϵ&#39;</a> <a id="39126" href="Ordinals.MultiplicationProperties.html#39126" class="Bound">n</a> <a id="39128" class="Symbol">(</a><a id="39129" href="Ordinals.MultiplicationProperties.html#39129" class="Bound">k</a> <a id="39131" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39133" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="39138" class="Symbol">(</a><a id="39139" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="39144" href="Ordinals.MultiplicationProperties.html#39144" class="Bound">j</a><a id="39145" class="Symbol">)</a> <a id="39147" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39149" href="Ordinals.MultiplicationProperties.html#39149" class="Bound">p</a> <a id="39151" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39153" href="Ordinals.MultiplicationProperties.html#39153" class="Bound">l</a><a id="39154" class="Symbol">)</a> <a id="39156" class="Symbol">=</a> <a id="39158" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="39165" href="Ordinals.MultiplicationProperties.html#39153" class="Bound">l</a>

    <a id="39172" href="Ordinals.MultiplicationProperties.html#39172" class="Function">ϵ</a> <a id="39174" class="Symbol">:</a> <a id="39176" class="Symbol">(λ</a> <a id="39179" href="Ordinals.MultiplicationProperties.html#39179" class="Bound">n</a> <a id="39181" class="Symbol">→</a> <a id="39183" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="39185" class="Symbol">(</a><a id="39186" href="Ordinals.MultiplicationProperties.html#37849" class="Function">g</a> <a id="39188" href="Ordinals.MultiplicationProperties.html#39179" class="Bound">n</a><a id="39189" class="Symbol">))</a> <a id="39192" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="39194" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="39201" href="Ordinals.MultiplicationProperties.html#39172" class="Function">ϵ</a> <a id="39203" href="Ordinals.MultiplicationProperties.html#39203" class="Bound">n</a> <a id="39205" class="Symbol">=</a> <a id="39207" href="Ordinals.MultiplicationProperties.html#38938" class="Function">ϵ&#39;</a> <a id="39210" href="Ordinals.MultiplicationProperties.html#39203" class="Bound">n</a> <a id="39212" class="Symbol">(</a><a id="39213" href="Naturals.Division.html#7797" class="Function">division</a> <a id="39222" href="Ordinals.MultiplicationProperties.html#39203" class="Bound">n</a> <a id="39224" class="Number">1</a><a id="39225" class="Symbol">)</a>

  <a id="39230" href="Ordinals.MultiplicationProperties.html#39230" class="Function">f-preserves-order</a> <a id="39248" class="Symbol">:</a> <a id="39250" class="Symbol">(</a><a id="39251" href="Ordinals.MultiplicationProperties.html#39251" class="Bound">x</a> <a id="39253" href="Ordinals.MultiplicationProperties.html#39253" class="Bound">y</a> <a id="39255" class="Symbol">:</a> <a id="39257" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="39259" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="39262" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="39264" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="39266" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="39267" class="Symbol">)</a> <a id="39269" class="Symbol">→</a> <a id="39271" href="Ordinals.MultiplicationProperties.html#39251" class="Bound">x</a> <a id="39273" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="39276" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="39279" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="39282" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="39284" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="39286" href="Ordinals.MultiplicationProperties.html#39253" class="Bound">y</a> <a id="39288" class="Symbol">→</a> <a id="39290" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="39292" href="Ordinals.MultiplicationProperties.html#39251" class="Bound">x</a> <a id="39294" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="39297" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="39299" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="39301" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="39303" href="Ordinals.MultiplicationProperties.html#39253" class="Bound">y</a>
  <a id="39307" href="Ordinals.MultiplicationProperties.html#39230" class="Function">f-preserves-order</a> <a id="39325" class="Symbol">(</a><a id="39326" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="39330" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="39332" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39334" href="Ordinals.MultiplicationProperties.html#39334" class="Bound">x</a><a id="39335" class="Symbol">)</a> <a id="39337" class="Symbol">(</a><a id="39338" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="39342" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="39344" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39346" href="Ordinals.MultiplicationProperties.html#39346" class="Bound">y</a><a id="39347" class="Symbol">)</a> <a id="39349" class="Symbol">(</a><a id="39350" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="39354" href="Ordinals.MultiplicationProperties.html#39354" class="Bound">p</a><a id="39355" class="Symbol">)</a> <a id="39357" class="Symbol">=</a>
   <a id="39362" href="UF.Base.html#2167" class="Function">transport₂⁻¹</a> <a id="39375" class="Symbol">(λ</a> <a id="39378" href="Ordinals.MultiplicationProperties.html#39378" class="Bound">-</a> <a id="39380" class="Symbol">→</a> <a id="39382" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="39387" href="Ordinals.MultiplicationProperties.html#39378" class="Bound">-</a> <a id="39389" href="Naturals.Order.html#384" class="Function Operator">≤ℕ_</a><a id="39392" class="Symbol">)</a>
                <a id="39410" class="Symbol">(</a><a id="39411" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="39435" href="Ordinals.MultiplicationProperties.html#39334" class="Bound">x</a><a id="39436" class="Symbol">)</a>
                <a id="39454" class="Symbol">(</a><a id="39455" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="39479" href="Ordinals.MultiplicationProperties.html#39346" class="Bound">y</a><a id="39480" class="Symbol">)</a>
                <a id="39498" class="Symbol">(</a><a id="39499" href="Naturals.Order.html#14271" class="Function">≤-adding</a> <a id="39508" href="Ordinals.MultiplicationProperties.html#39334" class="Bound">x</a> <a id="39510" href="Ordinals.MultiplicationProperties.html#39346" class="Bound">y</a> <a id="39512" class="Symbol">(</a><a id="39513" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="39518" href="Ordinals.MultiplicationProperties.html#39334" class="Bound">x</a><a id="39519" class="Symbol">)</a> <a id="39521" href="Ordinals.MultiplicationProperties.html#39346" class="Bound">y</a> <a id="39523" class="Symbol">(</a><a id="39524" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="39532" href="Ordinals.MultiplicationProperties.html#39334" class="Bound">x</a> <a id="39534" class="Symbol">(</a><a id="39535" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="39540" href="Ordinals.MultiplicationProperties.html#39334" class="Bound">x</a><a id="39541" class="Symbol">)</a> <a id="39543" href="Ordinals.MultiplicationProperties.html#39346" class="Bound">y</a> <a id="39545" class="Symbol">(</a><a id="39546" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="39553" href="Ordinals.MultiplicationProperties.html#39334" class="Bound">x</a><a id="39554" class="Symbol">)</a> <a id="39556" href="Ordinals.MultiplicationProperties.html#39354" class="Bound">p</a><a id="39557" class="Symbol">)</a> <a id="39559" href="Ordinals.MultiplicationProperties.html#39354" class="Bound">p</a><a id="39560" class="Symbol">)</a>
  <a id="39564" href="Ordinals.MultiplicationProperties.html#39230" class="Function">f-preserves-order</a> <a id="39582" class="Symbol">(</a><a id="39583" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="39587" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="39589" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39591" href="Ordinals.MultiplicationProperties.html#39591" class="Bound">x</a><a id="39592" class="Symbol">)</a> <a id="39594" class="Symbol">(</a><a id="39595" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="39599" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="39601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39603" href="Ordinals.MultiplicationProperties.html#39603" class="Bound">y</a><a id="39604" class="Symbol">)</a> <a id="39606" class="Symbol">(</a><a id="39607" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="39611" href="Ordinals.MultiplicationProperties.html#39611" class="Bound">p</a><a id="39612" class="Symbol">)</a> <a id="39614" class="Symbol">=</a>
   <a id="39619" href="UF.Base.html#2167" class="Function">transport₂⁻¹</a> <a id="39632" href="Naturals.Order.html#384" class="Function Operator">_≤ℕ_</a> <a id="39637" class="Symbol">(</a><a id="39638" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="39662" href="Ordinals.MultiplicationProperties.html#39591" class="Bound">x</a><a id="39663" class="Symbol">)</a> <a id="39665" class="Symbol">(</a><a id="39666" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="39690" href="Ordinals.MultiplicationProperties.html#39603" class="Bound">y</a><a id="39691" class="Symbol">)</a>
    <a id="39697" class="Symbol">(</a><a id="39698" href="Naturals.Order.html#14271" class="Function">≤-adding</a> <a id="39707" href="Ordinals.MultiplicationProperties.html#39591" class="Bound">x</a> <a id="39709" href="Ordinals.MultiplicationProperties.html#39603" class="Bound">y</a> <a id="39711" href="Ordinals.MultiplicationProperties.html#39591" class="Bound">x</a> <a id="39713" href="Ordinals.MultiplicationProperties.html#39603" class="Bound">y</a> <a id="39715" class="Symbol">(</a><a id="39716" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="39724" href="Ordinals.MultiplicationProperties.html#39591" class="Bound">x</a> <a id="39726" class="Symbol">(</a><a id="39727" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="39732" href="Ordinals.MultiplicationProperties.html#39591" class="Bound">x</a><a id="39733" class="Symbol">)</a> <a id="39735" href="Ordinals.MultiplicationProperties.html#39603" class="Bound">y</a> <a id="39737" class="Symbol">(</a><a id="39738" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="39745" href="Ordinals.MultiplicationProperties.html#39591" class="Bound">x</a><a id="39746" class="Symbol">)</a> <a id="39748" href="Ordinals.MultiplicationProperties.html#39611" class="Bound">p</a><a id="39749" class="Symbol">)</a>
                      <a id="39773" class="Symbol">(</a><a id="39774" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="39782" href="Ordinals.MultiplicationProperties.html#39591" class="Bound">x</a> <a id="39784" class="Symbol">(</a><a id="39785" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="39790" href="Ordinals.MultiplicationProperties.html#39591" class="Bound">x</a><a id="39791" class="Symbol">)</a> <a id="39793" href="Ordinals.MultiplicationProperties.html#39603" class="Bound">y</a> <a id="39795" class="Symbol">(</a><a id="39796" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="39803" href="Ordinals.MultiplicationProperties.html#39591" class="Bound">x</a><a id="39804" class="Symbol">)</a> <a id="39806" href="Ordinals.MultiplicationProperties.html#39611" class="Bound">p</a><a id="39807" class="Symbol">))</a>
  <a id="39812" href="Ordinals.MultiplicationProperties.html#39230" class="Function">f-preserves-order</a> <a id="39830" class="Symbol">(</a><a id="39831" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="39835" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="39837" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39839" href="Ordinals.MultiplicationProperties.html#39839" class="Bound">x</a><a id="39840" class="Symbol">)</a> <a id="39842" class="Symbol">(</a><a id="39843" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="39847" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="39849" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39851" href="Ordinals.MultiplicationProperties.html#39851" class="Bound">y</a><a id="39852" class="Symbol">)</a> <a id="39854" class="Symbol">(</a><a id="39855" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="39859" href="Ordinals.MultiplicationProperties.html#39859" class="Bound">p</a><a id="39860" class="Symbol">)</a> <a id="39862" class="Symbol">=</a>
   <a id="39867" href="UF.Base.html#2167" class="Function">transport₂⁻¹</a> <a id="39880" class="Symbol">(λ</a> <a id="39883" href="Ordinals.MultiplicationProperties.html#39883" class="Bound">-</a> <a id="39885" class="Symbol">→</a> <a id="39887" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="39892" href="Ordinals.MultiplicationProperties.html#39883" class="Bound">-</a> <a id="39894" href="Naturals.Order.html#384" class="Function Operator">≤ℕ_</a><a id="39897" class="Symbol">)</a>
                <a id="39915" class="Symbol">(</a><a id="39916" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="39919" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="39924" class="Symbol">(</a><a id="39925" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="39949" href="Ordinals.MultiplicationProperties.html#39839" class="Bound">x</a><a id="39950" class="Symbol">)</a> <a id="39952" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="39954" href="Naturals.Addition.html#2815" class="Function">succ-left</a> <a id="39964" href="Ordinals.MultiplicationProperties.html#39839" class="Bound">x</a> <a id="39966" href="Ordinals.MultiplicationProperties.html#39839" class="Bound">x</a> <a id="39968" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="39970" class="Symbol">)</a>
                <a id="39988" class="Symbol">(</a><a id="39989" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="40013" href="Ordinals.MultiplicationProperties.html#39851" class="Bound">y</a><a id="40014" class="Symbol">)</a>
                <a id="40032" class="Symbol">(</a><a id="40033" href="Naturals.Order.html#14271" class="Function">≤-adding</a> <a id="40042" class="Symbol">(</a><a id="40043" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="40048" href="Ordinals.MultiplicationProperties.html#39839" class="Bound">x</a><a id="40049" class="Symbol">)</a> <a id="40051" href="Ordinals.MultiplicationProperties.html#39851" class="Bound">y</a> <a id="40053" class="Symbol">(</a><a id="40054" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="40059" href="Ordinals.MultiplicationProperties.html#39839" class="Bound">x</a><a id="40060" class="Symbol">)</a> <a id="40062" href="Ordinals.MultiplicationProperties.html#39851" class="Bound">y</a> <a id="40064" href="Ordinals.MultiplicationProperties.html#39859" class="Bound">p</a> <a id="40066" href="Ordinals.MultiplicationProperties.html#39859" class="Bound">p</a><a id="40067" class="Symbol">)</a>
  <a id="40071" href="Ordinals.MultiplicationProperties.html#39230" class="Function">f-preserves-order</a> <a id="40089" class="Symbol">(</a><a id="40090" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40094" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40098" href="Ordinals.MultiplicationProperties.html#40098" class="Bound">x</a><a id="40099" class="Symbol">)</a> <a id="40101" class="Symbol">(</a><a id="40102" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40106" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40108" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40110" href="Ordinals.MultiplicationProperties.html#40110" class="Bound">y</a><a id="40111" class="Symbol">)</a> <a id="40113" class="Symbol">(</a><a id="40114" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40118" href="Ordinals.MultiplicationProperties.html#40118" class="Bound">p</a><a id="40119" class="Symbol">)</a> <a id="40121" class="Symbol">=</a>
   <a id="40126" href="UF.Base.html#2167" class="Function">transport₂⁻¹</a> <a id="40139" class="Symbol">(λ</a> <a id="40142" href="Ordinals.MultiplicationProperties.html#40142" class="Bound">-</a> <a id="40144" class="Symbol">→</a> <a id="40146" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="40151" href="Ordinals.MultiplicationProperties.html#40142" class="Bound">-</a> <a id="40153" href="Naturals.Order.html#384" class="Function Operator">≤ℕ_</a><a id="40156" class="Symbol">)</a>
                <a id="40174" class="Symbol">(</a><a id="40175" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="40199" href="Ordinals.MultiplicationProperties.html#40098" class="Bound">x</a><a id="40200" class="Symbol">)</a>
                <a id="40218" class="Symbol">(</a><a id="40219" href="Naturals.Double.html#2133" class="Function">double-is-self-addition</a> <a id="40243" href="Ordinals.MultiplicationProperties.html#40110" class="Bound">y</a><a id="40244" class="Symbol">)</a>
                <a id="40262" class="Symbol">(</a><a id="40263" href="Naturals.Order.html#14271" class="Function">≤-adding</a> <a id="40272" href="Ordinals.MultiplicationProperties.html#40098" class="Bound">x</a> <a id="40274" href="Ordinals.MultiplicationProperties.html#40110" class="Bound">y</a> <a id="40276" class="Symbol">(</a><a id="40277" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="40282" href="Ordinals.MultiplicationProperties.html#40098" class="Bound">x</a><a id="40283" class="Symbol">)</a> <a id="40285" href="Ordinals.MultiplicationProperties.html#40110" class="Bound">y</a> <a id="40287" class="Symbol">(</a><a id="40288" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="40296" href="Ordinals.MultiplicationProperties.html#40098" class="Bound">x</a> <a id="40298" class="Symbol">(</a><a id="40299" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="40304" href="Ordinals.MultiplicationProperties.html#40098" class="Bound">x</a><a id="40305" class="Symbol">)</a> <a id="40307" href="Ordinals.MultiplicationProperties.html#40110" class="Bound">y</a> <a id="40309" class="Symbol">(</a><a id="40310" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="40317" href="Ordinals.MultiplicationProperties.html#40098" class="Bound">x</a><a id="40318" class="Symbol">)</a> <a id="40320" href="Ordinals.MultiplicationProperties.html#40118" class="Bound">p</a><a id="40321" class="Symbol">)</a> <a id="40323" href="Ordinals.MultiplicationProperties.html#40118" class="Bound">p</a><a id="40324" class="Symbol">)</a>
  <a id="40328" href="Ordinals.MultiplicationProperties.html#39230" class="Function">f-preserves-order</a> <a id="40346" class="Symbol">(</a><a id="40347" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40351" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40353" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40355" href="Ordinals.MultiplicationProperties.html#40355" class="Bound">x</a><a id="40356" class="Symbol">)</a> <a id="40358" class="Symbol">(</a><a id="40359" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40363" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40365" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40367" href="Ordinals.MultiplicationProperties.html#40367" class="Bound">y</a><a id="40368" class="Symbol">)</a> <a id="40370" class="Symbol">(</a><a id="40371" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40375" class="Symbol">(</a><a id="40376" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="40381" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40383" href="Ordinals.MultiplicationProperties.html#40383" class="Bound">q</a><a id="40384" class="Symbol">))</a> <a id="40387" class="Symbol">=</a> <a id="40389" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="40396" href="Ordinals.MultiplicationProperties.html#40383" class="Bound">q</a>
  <a id="40400" href="Ordinals.MultiplicationProperties.html#39230" class="Function">f-preserves-order</a> <a id="40418" class="Symbol">(</a><a id="40419" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40423" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40425" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40427" href="Ordinals.MultiplicationProperties.html#40427" class="Bound">x</a><a id="40428" class="Symbol">)</a> <a id="40430" class="Symbol">(</a><a id="40431" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40435" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40437" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40439" href="Ordinals.MultiplicationProperties.html#40427" class="Bound">x</a><a id="40440" class="Symbol">)</a> <a id="40442" class="Symbol">(</a><a id="40443" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40447" class="Symbol">(</a><a id="40448" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="40453" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40455" class="Symbol">_))</a> <a id="40459" class="Symbol">=</a> <a id="40461" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="40468" class="Symbol">_</a>
  <a id="40472" href="Ordinals.MultiplicationProperties.html#39230" class="Function">f-preserves-order</a> <a id="40490" class="Symbol">(</a><a id="40491" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40495" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40497" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40499" href="Ordinals.MultiplicationProperties.html#40499" class="Bound">x</a><a id="40500" class="Symbol">)</a> <a id="40502" class="Symbol">(</a><a id="40503" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40507" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40509" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40511" href="Ordinals.MultiplicationProperties.html#40499" class="Bound">x</a><a id="40512" class="Symbol">)</a> <a id="40514" class="Symbol">(</a><a id="40515" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40519" class="Symbol">(</a><a id="40520" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="40525" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40527" href="Ordinals.MultiplicationProperties.html#40527" class="Bound">q</a><a id="40528" class="Symbol">))</a> <a id="40531" class="Symbol">=</a> <a id="40533" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="40540" href="Ordinals.MultiplicationProperties.html#40527" class="Bound">q</a>
  <a id="40544" href="Ordinals.MultiplicationProperties.html#39230" class="Function">f-preserves-order</a> <a id="40562" class="Symbol">(</a><a id="40563" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40567" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40569" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40571" href="Ordinals.MultiplicationProperties.html#40571" class="Bound">x</a><a id="40572" class="Symbol">)</a> <a id="40574" class="Symbol">(</a><a id="40575" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40579" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40581" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40583" href="Ordinals.MultiplicationProperties.html#40571" class="Bound">x</a><a id="40584" class="Symbol">)</a> <a id="40586" class="Symbol">(</a><a id="40587" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40591" class="Symbol">(</a><a id="40592" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="40597" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40599" href="Ordinals.MultiplicationProperties.html#40599" class="Bound">q</a><a id="40600" class="Symbol">))</a> <a id="40603" class="Symbol">=</a> <a id="40605" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="40612" href="Ordinals.MultiplicationProperties.html#40599" class="Bound">q</a>

  <a id="40617" href="Ordinals.MultiplicationProperties.html#40617" class="Function">f-reflects-order</a> <a id="40634" class="Symbol">:</a> <a id="40636" class="Symbol">(</a><a id="40637" href="Ordinals.MultiplicationProperties.html#40637" class="Bound">x</a> <a id="40639" href="Ordinals.MultiplicationProperties.html#40639" class="Bound">y</a> <a id="40641" class="Symbol">:</a> <a id="40643" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="40645" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="40648" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="40650" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="40652" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="40653" class="Symbol">)</a> <a id="40655" class="Symbol">→</a> <a id="40657" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="40659" href="Ordinals.MultiplicationProperties.html#40637" class="Bound">x</a> <a id="40661" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="40664" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="40666" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="40668" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="40670" href="Ordinals.MultiplicationProperties.html#40639" class="Bound">y</a> <a id="40672" class="Symbol">→</a> <a id="40674" href="Ordinals.MultiplicationProperties.html#40637" class="Bound">x</a> <a id="40676" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="40679" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="40682" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="40685" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="40687" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="40689" href="Ordinals.MultiplicationProperties.html#40639" class="Bound">y</a>
  <a id="40693" href="Ordinals.MultiplicationProperties.html#40617" class="Function">f-reflects-order</a> <a id="40710" class="Symbol">(</a><a id="40711" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40715" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40717" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40719" href="Ordinals.MultiplicationProperties.html#40719" class="Bound">x</a><a id="40720" class="Symbol">)</a> <a id="40722" class="Symbol">(</a><a id="40723" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40727" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40729" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40731" href="Ordinals.MultiplicationProperties.html#40731" class="Bound">y</a><a id="40732" class="Symbol">)</a> <a id="40734" href="Ordinals.MultiplicationProperties.html#40734" class="Bound">p</a> <a id="40736" class="Symbol">=</a> <a id="40738" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40742" class="Symbol">(</a><a id="40743" href="Naturals.Double.html#1754" class="Function">double-reflects-&lt;</a> <a id="40761" href="Ordinals.MultiplicationProperties.html#40734" class="Bound">p</a><a id="40762" class="Symbol">)</a>
  <a id="40766" href="Ordinals.MultiplicationProperties.html#40617" class="Function">f-reflects-order</a> <a id="40783" class="Symbol">(</a><a id="40784" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40788" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40790" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40792" href="Ordinals.MultiplicationProperties.html#40792" class="Bound">x</a><a id="40793" class="Symbol">)</a> <a id="40795" class="Symbol">(</a><a id="40796" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40800" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="40802" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40804" href="Ordinals.MultiplicationProperties.html#40804" class="Bound">y</a><a id="40805" class="Symbol">)</a> <a id="40807" href="Ordinals.MultiplicationProperties.html#40807" class="Bound">p</a> <a id="40809" class="Symbol">=</a> <a id="40811" href="Ordinals.MultiplicationProperties.html#40847" class="Function">τ</a> <a id="40813" class="Symbol">(</a><a id="40814" href="Naturals.Order.html#12658" class="Function">&lt;-trichotomous</a> <a id="40829" href="Ordinals.MultiplicationProperties.html#40792" class="Bound">x</a> <a id="40831" href="Ordinals.MultiplicationProperties.html#40804" class="Bound">y</a><a id="40832" class="Symbol">)</a>
   <a id="40837" class="Keyword">where</a>
    <a id="40847" href="Ordinals.MultiplicationProperties.html#40847" class="Function">τ</a> <a id="40849" class="Symbol">:</a> <a id="40851" class="Symbol">(</a><a id="40852" href="Ordinals.MultiplicationProperties.html#40792" class="Bound">x</a> <a id="40854" href="Naturals.Order.html#3542" class="Function Operator">&lt;ℕ</a> <a id="40857" href="Ordinals.MultiplicationProperties.html#40804" class="Bound">y</a><a id="40858" class="Symbol">)</a> <a id="40860" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="40862" class="Symbol">(</a><a id="40863" href="Ordinals.MultiplicationProperties.html#40792" class="Bound">x</a> <a id="40865" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="40867" href="Ordinals.MultiplicationProperties.html#40804" class="Bound">y</a><a id="40868" class="Symbol">)</a> <a id="40870" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="40872" class="Symbol">(</a><a id="40873" href="Ordinals.MultiplicationProperties.html#40804" class="Bound">y</a> <a id="40875" href="Naturals.Order.html#3542" class="Function Operator">&lt;ℕ</a> <a id="40878" href="Ordinals.MultiplicationProperties.html#40792" class="Bound">x</a><a id="40879" class="Symbol">)</a> <a id="40881" class="Symbol">→</a> <a id="40883" class="Symbol">(</a><a id="40884" href="Ordinals.MultiplicationProperties.html#40792" class="Bound">x</a> <a id="40886" href="Naturals.Order.html#3542" class="Function Operator">&lt;ℕ</a> <a id="40889" href="Ordinals.MultiplicationProperties.html#40804" class="Bound">y</a><a id="40890" class="Symbol">)</a> <a id="40892" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="40894" class="Symbol">(</a><a id="40895" href="Ordinals.MultiplicationProperties.html#40792" class="Bound">x</a> <a id="40897" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="40899" href="Ordinals.MultiplicationProperties.html#40804" class="Bound">y</a><a id="40900" class="Symbol">)</a> <a id="40902" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="40904" href="MLTT.Unit.html#129" class="Record">𝟙</a>
    <a id="40910" href="Ordinals.MultiplicationProperties.html#40847" class="Function">τ</a> <a id="40912" class="Symbol">(</a><a id="40913" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40917" href="Ordinals.MultiplicationProperties.html#40917" class="Bound">l</a><a id="40918" class="Symbol">)</a> <a id="40920" class="Symbol">=</a> <a id="40922" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40926" href="Ordinals.MultiplicationProperties.html#40917" class="Bound">l</a>
    <a id="40932" href="Ordinals.MultiplicationProperties.html#40847" class="Function">τ</a> <a id="40934" class="Symbol">(</a><a id="40935" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40939" class="Symbol">(</a><a id="40940" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40944" href="Ordinals.MultiplicationProperties.html#40944" class="Bound">e</a><a id="40945" class="Symbol">))</a> <a id="40948" class="Symbol">=</a> <a id="40950" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40954" class="Symbol">(</a><a id="40955" href="Ordinals.MultiplicationProperties.html#40944" class="Bound">e</a> <a id="40957" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40959" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="40960" class="Symbol">)</a>
    <a id="40966" href="Ordinals.MultiplicationProperties.html#40847" class="Function">τ</a> <a id="40968" class="Symbol">(</a><a id="40969" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40973" class="Symbol">(</a><a id="40974" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40978" href="Ordinals.MultiplicationProperties.html#40978" class="Bound">g</a><a id="40979" class="Symbol">))</a> <a id="40982" class="Symbol">=</a>
     <a id="40989" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="40996" class="Symbol">(</a><a id="40997" href="Naturals.Order.html#15566" class="Function">less-than-not-equal</a> <a id="41017" href="Ordinals.MultiplicationProperties.html#40804" class="Bound">y</a> <a id="41019" href="Ordinals.MultiplicationProperties.html#40804" class="Bound">y</a> <a id="41021" class="Symbol">(</a><a id="41022" href="Naturals.Order.html#13710" class="Function">&lt;-≤-trans</a> <a id="41032" href="Ordinals.MultiplicationProperties.html#40804" class="Bound">y</a> <a id="41034" href="Ordinals.MultiplicationProperties.html#40792" class="Bound">x</a> <a id="41036" href="Ordinals.MultiplicationProperties.html#40804" class="Bound">y</a> <a id="41038" href="Ordinals.MultiplicationProperties.html#40978" class="Bound">g</a> <a id="41040" class="Symbol">(</a><a id="41041" href="Naturals.Double.html#1541" class="Function">double-reflects-≤</a> <a id="41059" href="Ordinals.MultiplicationProperties.html#40807" class="Bound">p</a><a id="41060" class="Symbol">))</a> <a id="41063" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="41067" class="Symbol">)</a>
  <a id="41071" href="Ordinals.MultiplicationProperties.html#40617" class="Function">f-reflects-order</a> <a id="41088" class="Symbol">(</a><a id="41089" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="41093" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="41095" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41097" href="Ordinals.MultiplicationProperties.html#41097" class="Bound">x</a><a id="41098" class="Symbol">)</a> <a id="41100" class="Symbol">(</a><a id="41101" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41105" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="41107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41109" href="Ordinals.MultiplicationProperties.html#41109" class="Bound">y</a><a id="41110" class="Symbol">)</a> <a id="41112" href="Ordinals.MultiplicationProperties.html#41112" class="Bound">p</a> <a id="41114" class="Symbol">=</a> <a id="41116" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41120" class="Symbol">(</a><a id="41121" href="Naturals.Double.html#1541" class="Function">double-reflects-≤</a> <a id="41139" href="Ordinals.MultiplicationProperties.html#41112" class="Bound">p</a><a id="41140" class="Symbol">)</a>
  <a id="41144" href="Ordinals.MultiplicationProperties.html#40617" class="Function">f-reflects-order</a> <a id="41161" class="Symbol">(</a><a id="41162" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="41166" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="41168" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41170" href="Ordinals.MultiplicationProperties.html#41170" class="Bound">x</a><a id="41171" class="Symbol">)</a> <a id="41173" class="Symbol">(</a><a id="41174" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="41178" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="41180" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41182" href="Ordinals.MultiplicationProperties.html#41182" class="Bound">y</a><a id="41183" class="Symbol">)</a> <a id="41185" href="Ordinals.MultiplicationProperties.html#41185" class="Bound">p</a> <a id="41187" class="Symbol">=</a> <a id="41189" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41193" class="Symbol">(</a><a id="41194" href="Naturals.Double.html#1754" class="Function">double-reflects-&lt;</a> <a id="41212" href="Ordinals.MultiplicationProperties.html#41185" class="Bound">p</a><a id="41213" class="Symbol">)</a>

  <a id="41218" href="Ordinals.MultiplicationProperties.html#41218" class="Function">h</a> <a id="41220" class="Symbol">:</a> <a id="41222" class="Symbol">(</a><a id="41223" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="41226" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="41229" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="41230" class="Symbol">)</a> <a id="41232" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="41235" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>
  <a id="41239" href="Ordinals.MultiplicationProperties.html#41218" class="Function">h</a> <a id="41241" class="Symbol">=</a> <a id="41243" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a> <a id="41245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41247" href="Ordinals.Equivalence.html#6145" class="Function">order-preserving-reflecting-equivs-are-order-equivs</a> <a id="41299" class="Symbol">(</a><a id="41300" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="41303" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="41306" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a><a id="41307" class="Symbol">)</a> <a id="41309" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="41311" href="Ordinals.MultiplicationProperties.html#37604" class="Function">f</a>
           <a id="41324" href="Ordinals.MultiplicationProperties.html#37899" class="Function">f-equiv</a> <a id="41332" href="Ordinals.MultiplicationProperties.html#39230" class="Function">f-preserves-order</a> <a id="41350" href="Ordinals.MultiplicationProperties.html#40617" class="Function">f-reflects-order</a>

<a id="41368" class="Markup">\end{code}</a><a id="41378" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Notions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Notions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, April 2013.

Adapted to this development June 2018, with further additions.

Ordinals like in the HoTT book and variations.

</a><a id="142" class="Markup">\begin{code}</a>

<a id="156" class="Symbol">{-#</a> <a id="160" class="Keyword">OPTIONS</a> <a id="168" class="Pragma">--safe</a> <a id="175" class="Pragma">--without-K</a> <a id="187" class="Symbol">#-}</a>

<a id="192" class="Keyword">open</a> <a id="197" class="Keyword">import</a> <a id="204" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a> <a id="225" class="Keyword">using</a> <a id="231" class="Symbol">(</a><a id="232" href="MLTT.Plus-Properties.html#279" class="Function">+-commutative</a><a id="245" class="Symbol">)</a>
<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="272" class="Keyword">open</a> <a id="277" class="Keyword">import</a> <a id="284" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="UF.HedbergApplications.html" class="Module">UF.HedbergApplications</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="469" class="Keyword">open</a> <a id="474" class="Keyword">import</a> <a id="481" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="506" class="Keyword">module</a> <a id="513" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
        <a id="538" class="Symbol">{</a><a id="539" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="541" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="543" class="Symbol">:</a> <a id="545" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="553" class="Symbol">}</a>
        <a id="563" class="Symbol">{</a><a id="564" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="566" class="Symbol">:</a> <a id="568" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="570" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="572" class="Symbol">}</a>
        <a id="582" class="Symbol">(</a><a id="583" href="Ordinals.Notions.html#583" class="Bound Operator">_&lt;_</a> <a id="587" class="Symbol">:</a> <a id="589" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="591" class="Symbol">→</a> <a id="593" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="595" class="Symbol">→</a> <a id="597" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="599" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="601" class="Symbol">)</a>
       <a id="610" class="Keyword">where</a>

<a id="is-prop-valued"></a><a id="617" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="632" class="Symbol">:</a> <a id="634" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="636" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="638" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="640" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="642" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="657" class="Symbol">=</a> <a id="659" class="Symbol">(</a><a id="660" href="Ordinals.Notions.html#660" class="Bound">x</a> <a id="662" href="Ordinals.Notions.html#662" class="Bound">y</a> <a id="664" class="Symbol">:</a> <a id="666" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="667" class="Symbol">)</a> <a id="669" class="Symbol">→</a> <a id="671" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="679" class="Symbol">(</a><a id="680" href="Ordinals.Notions.html#660" class="Bound">x</a> <a id="682" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="684" href="Ordinals.Notions.html#662" class="Bound">y</a><a id="685" class="Symbol">)</a>

<a id="688" class="Keyword">data</a> <a id="is-accessible"></a><a id="693" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="707" class="Symbol">:</a> <a id="709" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="711" class="Symbol">→</a> <a id="713" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="715" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="717" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="719" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="721" class="Keyword">where</a>
 <a id="is-accessible.acc"></a><a id="728" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="732" class="Symbol">:</a> <a id="734" class="Symbol">{</a><a id="735" href="Ordinals.Notions.html#735" class="Bound">x</a> <a id="737" class="Symbol">:</a> <a id="739" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="740" class="Symbol">}</a> <a id="742" class="Symbol">→</a> <a id="744" class="Symbol">((</a><a id="746" href="Ordinals.Notions.html#746" class="Bound">y</a> <a id="748" class="Symbol">:</a> <a id="750" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="751" class="Symbol">)</a> <a id="753" class="Symbol">→</a> <a id="755" href="Ordinals.Notions.html#746" class="Bound">y</a> <a id="757" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="759" href="Ordinals.Notions.html#735" class="Bound">x</a> <a id="761" class="Symbol">→</a> <a id="763" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="777" href="Ordinals.Notions.html#746" class="Bound">y</a><a id="778" class="Symbol">)</a> <a id="780" class="Symbol">→</a> <a id="782" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="796" href="Ordinals.Notions.html#735" class="Bound">x</a>

<a id="accessible-induction"></a><a id="799" href="Ordinals.Notions.html#799" class="Function">accessible-induction</a> <a id="820" class="Symbol">:</a> <a id="822" class="Symbol">(</a><a id="823" href="Ordinals.Notions.html#823" class="Bound">P</a> <a id="825" class="Symbol">:</a> <a id="827" class="Symbol">(</a><a id="828" href="Ordinals.Notions.html#828" class="Bound">x</a> <a id="830" class="Symbol">:</a> <a id="832" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="833" class="Symbol">)</a> <a id="835" class="Symbol">→</a> <a id="837" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="851" href="Ordinals.Notions.html#828" class="Bound">x</a> <a id="853" class="Symbol">→</a> <a id="855" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="857" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="859" class="Symbol">)</a>
                     <a id="882" class="Symbol">→</a> <a id="884" class="Symbol">((</a><a id="886" href="Ordinals.Notions.html#886" class="Bound">x</a> <a id="888" class="Symbol">:</a> <a id="890" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="891" class="Symbol">)</a> <a id="893" class="Symbol">(</a><a id="894" href="Ordinals.Notions.html#894" class="Bound">σ</a> <a id="896" class="Symbol">:</a> <a id="898" class="Symbol">(</a><a id="899" href="Ordinals.Notions.html#899" class="Bound">y</a> <a id="901" class="Symbol">:</a> <a id="903" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">→</a> <a id="908" href="Ordinals.Notions.html#899" class="Bound">y</a> <a id="910" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="912" href="Ordinals.Notions.html#886" class="Bound">x</a> <a id="914" class="Symbol">→</a> <a id="916" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="930" href="Ordinals.Notions.html#899" class="Bound">y</a><a id="931" class="Symbol">)</a>
                         <a id="958" class="Symbol">→</a> <a id="960" class="Symbol">((</a><a id="962" href="Ordinals.Notions.html#962" class="Bound">y</a> <a id="964" class="Symbol">:</a> <a id="966" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">(</a><a id="970" href="Ordinals.Notions.html#970" class="Bound">l</a> <a id="972" class="Symbol">:</a> <a id="974" href="Ordinals.Notions.html#962" class="Bound">y</a> <a id="976" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="978" href="Ordinals.Notions.html#886" class="Bound">x</a><a id="979" class="Symbol">)</a> <a id="981" class="Symbol">→</a> <a id="983" href="Ordinals.Notions.html#823" class="Bound">P</a> <a id="985" href="Ordinals.Notions.html#962" class="Bound">y</a> <a id="987" class="Symbol">(</a><a id="988" href="Ordinals.Notions.html#894" class="Bound">σ</a> <a id="990" href="Ordinals.Notions.html#962" class="Bound">y</a> <a id="992" href="Ordinals.Notions.html#970" class="Bound">l</a><a id="993" class="Symbol">))</a>
                         <a id="1021" class="Symbol">→</a> <a id="1023" href="Ordinals.Notions.html#823" class="Bound">P</a> <a id="1025" href="Ordinals.Notions.html#886" class="Bound">x</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="1032" href="Ordinals.Notions.html#894" class="Bound">σ</a><a id="1033" class="Symbol">))</a>
                     <a id="1057" class="Symbol">→</a> <a id="1059" class="Symbol">(</a><a id="1060" href="Ordinals.Notions.html#1060" class="Bound">x</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="1065" class="Symbol">)</a> <a id="1067" class="Symbol">(</a><a id="1068" href="Ordinals.Notions.html#1068" class="Bound">a</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="1086" href="Ordinals.Notions.html#1060" class="Bound">x</a><a id="1087" class="Symbol">)</a> <a id="1089" class="Symbol">→</a> <a id="1091" href="Ordinals.Notions.html#823" class="Bound">P</a> <a id="1093" href="Ordinals.Notions.html#1060" class="Bound">x</a> <a id="1095" href="Ordinals.Notions.html#1068" class="Bound">a</a>
<a id="1097" href="Ordinals.Notions.html#799" class="Function">accessible-induction</a> <a id="1118" href="Ordinals.Notions.html#1118" class="Bound">P</a> <a id="1120" href="Ordinals.Notions.html#1120" class="Bound">f</a> <a id="1122" class="Symbol">=</a> <a id="1124" href="Ordinals.Notions.html#1137" class="Function">h</a>
  <a id="1128" class="Keyword">where</a>
   <a id="1137" href="Ordinals.Notions.html#1137" class="Function">h</a> <a id="1139" class="Symbol">:</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Ordinals.Notions.html#1142" class="Bound">x</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="1147" class="Symbol">)</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Ordinals.Notions.html#1150" class="Bound">a</a> <a id="1152" class="Symbol">:</a> <a id="1154" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="1168" href="Ordinals.Notions.html#1142" class="Bound">x</a><a id="1169" class="Symbol">)</a> <a id="1171" class="Symbol">→</a> <a id="1173" href="Ordinals.Notions.html#1118" class="Bound">P</a> <a id="1175" href="Ordinals.Notions.html#1142" class="Bound">x</a> <a id="1177" href="Ordinals.Notions.html#1150" class="Bound">a</a>
   <a id="1182" href="Ordinals.Notions.html#1137" class="Function">h</a> <a id="1184" href="Ordinals.Notions.html#1184" class="Bound">x</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="1191" href="Ordinals.Notions.html#1191" class="Bound">σ</a><a id="1192" class="Symbol">)</a> <a id="1194" class="Symbol">=</a> <a id="1196" href="Ordinals.Notions.html#1120" class="Bound">f</a> <a id="1198" href="Ordinals.Notions.html#1184" class="Bound">x</a> <a id="1200" href="Ordinals.Notions.html#1191" class="Bound">σ</a> <a id="1202" class="Symbol">(λ</a> <a id="1205" href="Ordinals.Notions.html#1205" class="Bound">y</a> <a id="1207" href="Ordinals.Notions.html#1207" class="Bound">l</a> <a id="1209" class="Symbol">→</a> <a id="1211" href="Ordinals.Notions.html#1137" class="Function">h</a> <a id="1213" href="Ordinals.Notions.html#1205" class="Bound">y</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Ordinals.Notions.html#1191" class="Bound">σ</a> <a id="1218" href="Ordinals.Notions.html#1205" class="Bound">y</a> <a id="1220" href="Ordinals.Notions.html#1207" class="Bound">l</a><a id="1221" class="Symbol">))</a>

<a id="prev"></a><a id="1225" href="Ordinals.Notions.html#1225" class="Function">prev</a> <a id="1230" class="Symbol">:</a> <a id="1232" class="Symbol">{</a><a id="1233" href="Ordinals.Notions.html#1233" class="Bound">x</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="1238" class="Symbol">}</a>
     <a id="1245" class="Symbol">→</a> <a id="1247" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="1261" href="Ordinals.Notions.html#1233" class="Bound">x</a>
     <a id="1268" class="Symbol">→</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Ordinals.Notions.html#1271" class="Bound">y</a> <a id="1273" class="Symbol">:</a> <a id="1275" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="1276" class="Symbol">)</a> <a id="1278" class="Symbol">→</a> <a id="1280" href="Ordinals.Notions.html#1271" class="Bound">y</a> <a id="1282" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="1284" href="Ordinals.Notions.html#1233" class="Bound">x</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="1302" href="Ordinals.Notions.html#1271" class="Bound">y</a>
<a id="1304" href="Ordinals.Notions.html#1225" class="Function">prev</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="1314" href="Ordinals.Notions.html#1314" class="Bound">a</a><a id="1315" class="Symbol">)</a> <a id="1317" class="Symbol">=</a> <a id="1319" href="Ordinals.Notions.html#1314" class="Bound">a</a>

<a id="prev-behaviour"></a><a id="1322" href="Ordinals.Notions.html#1322" class="Function">prev-behaviour</a> <a id="1337" class="Symbol">:</a> <a id="1339" class="Symbol">(</a><a id="1340" href="Ordinals.Notions.html#1340" class="Bound">x</a> <a id="1342" class="Symbol">:</a> <a id="1344" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="1345" class="Symbol">)</a> <a id="1347" class="Symbol">(</a><a id="1348" href="Ordinals.Notions.html#1348" class="Bound">a</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="1366" href="Ordinals.Notions.html#1340" class="Bound">x</a><a id="1367" class="Symbol">)</a>
               <a id="1384" class="Symbol">→</a> <a id="1386" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Ordinals.Notions.html#1225" class="Function">prev</a> <a id="1396" href="Ordinals.Notions.html#1348" class="Bound">a</a><a id="1397" class="Symbol">)</a> <a id="1399" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1401" href="Ordinals.Notions.html#1348" class="Bound">a</a>
<a id="1403" href="Ordinals.Notions.html#1322" class="Function">prev-behaviour</a> <a id="1418" class="Symbol">=</a> <a id="1420" href="Ordinals.Notions.html#799" class="Function">accessible-induction</a> <a id="1441" class="Symbol">_</a> <a id="1443" class="Symbol">(λ</a> <a id="1446" href="Ordinals.Notions.html#1446" class="Bound">_</a> <a id="1448" href="Ordinals.Notions.html#1448" class="Bound">_</a> <a id="1450" href="Ordinals.Notions.html#1450" class="Bound">_</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1458" class="Symbol">)</a>

<a id="transfinite-induction&#39;"></a><a id="1461" href="Ordinals.Notions.html#1461" class="Function">transfinite-induction&#39;</a> <a id="1484" class="Symbol">:</a>  <a id="1487" class="Symbol">(</a><a id="1488" href="Ordinals.Notions.html#1488" class="Bound">P</a> <a id="1490" class="Symbol">:</a> <a id="1492" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="1494" class="Symbol">→</a> <a id="1496" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1498" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1500" class="Symbol">)</a>
                       <a id="1525" class="Symbol">→</a> <a id="1527" class="Symbol">((</a><a id="1529" href="Ordinals.Notions.html#1529" class="Bound">x</a> <a id="1531" class="Symbol">:</a> <a id="1533" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="1534" class="Symbol">)</a> <a id="1536" class="Symbol">→</a> <a id="1538" class="Symbol">((</a><a id="1540" href="Ordinals.Notions.html#1540" class="Bound">y</a> <a id="1542" class="Symbol">:</a> <a id="1544" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="1545" class="Symbol">)</a> <a id="1547" class="Symbol">→</a> <a id="1549" href="Ordinals.Notions.html#1540" class="Bound">y</a> <a id="1551" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="1553" href="Ordinals.Notions.html#1529" class="Bound">x</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Ordinals.Notions.html#1488" class="Bound">P</a> <a id="1559" href="Ordinals.Notions.html#1540" class="Bound">y</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Ordinals.Notions.html#1488" class="Bound">P</a> <a id="1566" href="Ordinals.Notions.html#1529" class="Bound">x</a><a id="1567" class="Symbol">)</a>
                       <a id="1592" class="Symbol">→</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Ordinals.Notions.html#1595" class="Bound">x</a> <a id="1597" class="Symbol">:</a> <a id="1599" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="1600" class="Symbol">)</a> <a id="1602" class="Symbol">→</a> <a id="1604" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="1618" href="Ordinals.Notions.html#1595" class="Bound">x</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="Ordinals.Notions.html#1488" class="Bound">P</a> <a id="1624" href="Ordinals.Notions.html#1595" class="Bound">x</a>
<a id="1626" href="Ordinals.Notions.html#1461" class="Function">transfinite-induction&#39;</a> <a id="1649" href="Ordinals.Notions.html#1649" class="Bound">P</a> <a id="1651" href="Ordinals.Notions.html#1651" class="Bound">f</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Ordinals.Notions.html#799" class="Function">accessible-induction</a>
                              <a id="1706" class="Symbol">(λ</a> <a id="1709" href="Ordinals.Notions.html#1709" class="Bound">x</a> <a id="1711" href="Ordinals.Notions.html#1711" class="Bound">_</a> <a id="1713" class="Symbol">→</a> <a id="1715" href="Ordinals.Notions.html#1649" class="Bound">P</a> <a id="1717" href="Ordinals.Notions.html#1709" class="Bound">x</a><a id="1718" class="Symbol">)</a>
                              <a id="1750" class="Symbol">(λ</a> <a id="1753" href="Ordinals.Notions.html#1753" class="Bound">x</a> <a id="1755" href="Ordinals.Notions.html#1755" class="Bound">_</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="Ordinals.Notions.html#1651" class="Bound">f</a> <a id="1761" href="Ordinals.Notions.html#1753" class="Bound">x</a><a id="1762" class="Symbol">)</a>

<a id="1765" class="Markup">\end{code}</a><a id="1775" class="Background">

Added 31 October 2022 by Tom de Jong.
We record the (computational) behaviour of transfinite induction for use in
other constructions.

</a><a id="1913" class="Markup">\begin{code}</a>

<a id="transfinite-induction&#39;-behaviour"></a><a id="1927" href="Ordinals.Notions.html#1927" class="Function">transfinite-induction&#39;-behaviour</a> <a id="1960" class="Symbol">:</a>
   <a id="1965" class="Symbol">(</a><a id="1966" href="Ordinals.Notions.html#1966" class="Bound">P</a> <a id="1968" class="Symbol">:</a> <a id="1970" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="1972" class="Symbol">→</a> <a id="1974" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1976" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1978" class="Symbol">)</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Ordinals.Notions.html#1981" class="Bound">f</a> <a id="1983" class="Symbol">:</a> <a id="1985" class="Symbol">(</a><a id="1986" href="Ordinals.Notions.html#1986" class="Bound">x</a> <a id="1988" class="Symbol">:</a> <a id="1990" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="1991" class="Symbol">)</a> <a id="1993" class="Symbol">→</a> <a id="1995" class="Symbol">((</a><a id="1997" href="Ordinals.Notions.html#1997" class="Bound">y</a> <a id="1999" class="Symbol">:</a> <a id="2001" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="2002" class="Symbol">)</a> <a id="2004" class="Symbol">→</a> <a id="2006" href="Ordinals.Notions.html#1997" class="Bound">y</a> <a id="2008" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="2010" href="Ordinals.Notions.html#1986" class="Bound">x</a> <a id="2012" class="Symbol">→</a> <a id="2014" href="Ordinals.Notions.html#1966" class="Bound">P</a> <a id="2016" href="Ordinals.Notions.html#1997" class="Bound">y</a><a id="2017" class="Symbol">)</a> <a id="2019" class="Symbol">→</a> <a id="2021" href="Ordinals.Notions.html#1966" class="Bound">P</a> <a id="2023" href="Ordinals.Notions.html#1986" class="Bound">x</a><a id="2024" class="Symbol">)</a>
   <a id="2029" class="Symbol">(</a><a id="2030" href="Ordinals.Notions.html#2030" class="Bound">x</a> <a id="2032" class="Symbol">:</a> <a id="2034" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="2035" class="Symbol">)</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Ordinals.Notions.html#2038" class="Bound">a</a> <a id="2040" class="Symbol">:</a> <a id="2042" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="2056" href="Ordinals.Notions.html#2030" class="Bound">x</a><a id="2057" class="Symbol">)</a>
 <a id="2060" class="Symbol">→</a> <a id="2062" href="Ordinals.Notions.html#1461" class="Function">transfinite-induction&#39;</a> <a id="2085" href="Ordinals.Notions.html#1966" class="Bound">P</a> <a id="2087" href="Ordinals.Notions.html#1981" class="Bound">f</a> <a id="2089" href="Ordinals.Notions.html#2030" class="Bound">x</a> <a id="2091" href="Ordinals.Notions.html#2038" class="Bound">a</a>
   <a id="2096" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2098" href="Ordinals.Notions.html#1981" class="Bound">f</a> <a id="2100" href="Ordinals.Notions.html#2030" class="Bound">x</a> <a id="2102" class="Symbol">(λ</a> <a id="2105" href="Ordinals.Notions.html#2105" class="Bound">y</a> <a id="2107" href="Ordinals.Notions.html#2107" class="Bound">l</a> <a id="2109" class="Symbol">→</a> <a id="2111" href="Ordinals.Notions.html#1461" class="Function">transfinite-induction&#39;</a> <a id="2134" href="Ordinals.Notions.html#1966" class="Bound">P</a> <a id="2136" href="Ordinals.Notions.html#1981" class="Bound">f</a> <a id="2138" href="Ordinals.Notions.html#2105" class="Bound">y</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Ordinals.Notions.html#1225" class="Function">prev</a> <a id="2146" href="Ordinals.Notions.html#2038" class="Bound">a</a> <a id="2148" href="Ordinals.Notions.html#2105" class="Bound">y</a> <a id="2150" href="Ordinals.Notions.html#2107" class="Bound">l</a><a id="2151" class="Symbol">))</a>
<a id="2154" href="Ordinals.Notions.html#1927" class="Function">transfinite-induction&#39;-behaviour</a> <a id="2187" href="Ordinals.Notions.html#2187" class="Bound">P</a> <a id="2189" href="Ordinals.Notions.html#2189" class="Bound">f</a> <a id="2191" href="Ordinals.Notions.html#2191" class="Bound">x</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="2198" href="Ordinals.Notions.html#2198" class="Bound">σ</a><a id="2199" class="Symbol">)</a> <a id="2201" class="Symbol">=</a> <a id="2203" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="2209" class="Markup">\end{code}</a><a id="2219" class="Background">

End of addition.

</a><a id="2239" class="Markup">\begin{code}</a>

<a id="is-well-founded"></a><a id="2253" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="2269" class="Symbol">:</a> <a id="2271" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="2273" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2275" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="2277" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2279" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="2295" class="Symbol">=</a> <a id="2297" class="Symbol">(</a><a id="2298" href="Ordinals.Notions.html#2298" class="Bound">x</a> <a id="2300" class="Symbol">:</a> <a id="2302" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="2303" class="Symbol">)</a> <a id="2305" class="Symbol">→</a> <a id="2307" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="2321" href="Ordinals.Notions.html#2298" class="Bound">x</a>

<a id="is-Well-founded"></a><a id="2324" href="Ordinals.Notions.html#2324" class="Function">is-Well-founded</a> <a id="2340" class="Symbol">:</a> <a id="2342" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="2344" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2346" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="2348" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2350" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>  <a id="2353" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2355" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2357" href="Ordinals.Notions.html#2324" class="Function">is-Well-founded</a> <a id="2373" class="Symbol">{</a><a id="2374" href="Ordinals.Notions.html#2374" class="Bound">𝓦</a><a id="2375" class="Symbol">}</a> <a id="2377" class="Symbol">=</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Ordinals.Notions.html#2380" class="Bound">P</a> <a id="2382" class="Symbol">:</a> <a id="2384" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="2386" class="Symbol">→</a> <a id="2388" href="Ordinals.Notions.html#2374" class="Bound">𝓦</a> <a id="2390" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2392" class="Symbol">)</a>
                    <a id="2414" class="Symbol">→</a> <a id="2416" class="Symbol">((</a><a id="2418" href="Ordinals.Notions.html#2418" class="Bound">x</a> <a id="2420" class="Symbol">:</a> <a id="2422" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="2423" class="Symbol">)</a> <a id="2425" class="Symbol">→</a> <a id="2427" class="Symbol">((</a><a id="2429" href="Ordinals.Notions.html#2429" class="Bound">x&#39;</a> <a id="2432" class="Symbol">:</a> <a id="2434" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="2435" class="Symbol">)</a> <a id="2437" class="Symbol">→</a> <a id="2439" href="Ordinals.Notions.html#2429" class="Bound">x&#39;</a> <a id="2442" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="2444" href="Ordinals.Notions.html#2418" class="Bound">x</a> <a id="2446" class="Symbol">→</a> <a id="2448" href="Ordinals.Notions.html#2380" class="Bound">P</a> <a id="2450" href="Ordinals.Notions.html#2429" class="Bound">x&#39;</a><a id="2452" class="Symbol">)</a> <a id="2454" class="Symbol">→</a> <a id="2456" href="Ordinals.Notions.html#2380" class="Bound">P</a> <a id="2458" href="Ordinals.Notions.html#2418" class="Bound">x</a><a id="2459" class="Symbol">)</a>
                    <a id="2481" class="Symbol">→</a> <a id="2483" class="Symbol">(</a><a id="2484" href="Ordinals.Notions.html#2484" class="Bound">x</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="2489" class="Symbol">)</a> <a id="2491" class="Symbol">→</a> <a id="2493" href="Ordinals.Notions.html#2380" class="Bound">P</a> <a id="2495" href="Ordinals.Notions.html#2484" class="Bound">x</a>

<a id="transfinite-induction"></a><a id="2498" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="2538" class="Symbol">→</a> <a id="2540" class="Symbol">∀</a> <a id="2542" class="Symbol">{</a><a id="2543" href="Ordinals.Notions.html#2543" class="Bound">𝓦</a><a id="2544" class="Symbol">}</a> <a id="2546" class="Symbol">→</a> <a id="2548" href="Ordinals.Notions.html#2324" class="Function">is-Well-founded</a> <a id="2564" class="Symbol">{</a><a id="2565" href="Ordinals.Notions.html#2543" class="Bound">𝓦</a><a id="2566" class="Symbol">}</a>
<a id="2568" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="2590" href="Ordinals.Notions.html#2590" class="Bound">w</a> <a id="2592" href="Ordinals.Notions.html#2592" class="Bound">P</a> <a id="2594" href="Ordinals.Notions.html#2594" class="Bound">f</a> <a id="2596" href="Ordinals.Notions.html#2596" class="Bound">x</a> <a id="2598" class="Symbol">=</a> <a id="2600" href="Ordinals.Notions.html#1461" class="Function">transfinite-induction&#39;</a> <a id="2623" href="Ordinals.Notions.html#2592" class="Bound">P</a> <a id="2625" href="Ordinals.Notions.html#2594" class="Bound">f</a> <a id="2627" href="Ordinals.Notions.html#2596" class="Bound">x</a> <a id="2629" class="Symbol">(</a><a id="2630" href="Ordinals.Notions.html#2590" class="Bound">w</a> <a id="2632" href="Ordinals.Notions.html#2596" class="Bound">x</a><a id="2633" class="Symbol">)</a>

<a id="transfinite-induction-converse"></a><a id="2636" href="Ordinals.Notions.html#2636" class="Function">transfinite-induction-converse</a> <a id="2667" class="Symbol">:</a> <a id="2669" href="Ordinals.Notions.html#2324" class="Function">is-Well-founded</a> <a id="2685" class="Symbol">{</a><a id="2686" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="2688" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2690" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="2691" class="Symbol">}</a> <a id="2693" class="Symbol">→</a> <a id="2695" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
<a id="2711" href="Ordinals.Notions.html#2636" class="Function">transfinite-induction-converse</a> <a id="2742" href="Ordinals.Notions.html#2742" class="Bound">φ</a> <a id="2744" class="Symbol">=</a> <a id="2746" href="Ordinals.Notions.html#2742" class="Bound">φ</a> <a id="2748" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="2762" class="Symbol">(λ</a> <a id="2765" href="Ordinals.Notions.html#2765" class="Bound">_</a> <a id="2767" class="Symbol">→</a> <a id="2769" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a><a id="2772" class="Symbol">)</a>

<a id="transfinite-recursion"></a><a id="2775" href="Ordinals.Notions.html#2775" class="Function">transfinite-recursion</a> <a id="2797" class="Symbol">:</a> <a id="2799" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
                      <a id="2837" class="Symbol">→</a> <a id="2839" class="Symbol">∀</a> <a id="2841" class="Symbol">{</a><a id="2842" href="Ordinals.Notions.html#2842" class="Bound">𝓦</a><a id="2843" class="Symbol">}</a> <a id="2845" class="Symbol">{</a><a id="2846" href="Ordinals.Notions.html#2846" class="Bound">Y</a> <a id="2848" class="Symbol">:</a> <a id="2850" href="Ordinals.Notions.html#2842" class="Bound">𝓦</a> <a id="2852" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2854" class="Symbol">}</a>
                      <a id="2878" class="Symbol">→</a> <a id="2880" class="Symbol">((</a><a id="2882" href="Ordinals.Notions.html#2882" class="Bound">x</a> <a id="2884" class="Symbol">:</a> <a id="2886" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="2887" class="Symbol">)</a> <a id="2889" class="Symbol">→</a> <a id="2891" class="Symbol">((</a><a id="2893" href="Ordinals.Notions.html#2893" class="Bound">x&#39;</a> <a id="2896" class="Symbol">:</a> <a id="2898" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="2899" class="Symbol">)</a> <a id="2901" class="Symbol">→</a> <a id="2903" href="Ordinals.Notions.html#2893" class="Bound">x&#39;</a> <a id="2906" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="2908" href="Ordinals.Notions.html#2882" class="Bound">x</a> <a id="2910" class="Symbol">→</a> <a id="2912" href="Ordinals.Notions.html#2846" class="Bound">Y</a><a id="2913" class="Symbol">)</a> <a id="2915" class="Symbol">→</a> <a id="2917" href="Ordinals.Notions.html#2846" class="Bound">Y</a><a id="2918" class="Symbol">)</a>
                      <a id="2942" class="Symbol">→</a> <a id="2944" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="2946" class="Symbol">→</a> <a id="2948" href="Ordinals.Notions.html#2846" class="Bound">Y</a>
<a id="2950" href="Ordinals.Notions.html#2775" class="Function">transfinite-recursion</a> <a id="2972" href="Ordinals.Notions.html#2972" class="Bound">w</a> <a id="2974" class="Symbol">{</a><a id="2975" href="Ordinals.Notions.html#2975" class="Bound">𝓦</a><a id="2976" class="Symbol">}</a> <a id="2978" class="Symbol">{</a><a id="2979" href="Ordinals.Notions.html#2979" class="Bound">Y</a><a id="2980" class="Symbol">}</a> <a id="2982" class="Symbol">=</a> <a id="2984" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="3006" href="Ordinals.Notions.html#2972" class="Bound">w</a> <a id="3008" class="Symbol">(λ</a> <a id="3011" href="Ordinals.Notions.html#3011" class="Bound">x</a> <a id="3013" class="Symbol">→</a> <a id="3015" href="Ordinals.Notions.html#2979" class="Bound">Y</a><a id="3016" class="Symbol">)</a>

<a id="accessibility-is-prop"></a><a id="3019" href="Ordinals.Notions.html#3019" class="Function">accessibility-is-prop</a> <a id="3041" class="Symbol">:</a> <a id="3043" href="UF.FunExt.html#996" class="Function">FunExt</a>
                      <a id="3072" class="Symbol">→</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Ordinals.Notions.html#3075" class="Bound">x</a> <a id="3077" class="Symbol">:</a> <a id="3079" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="3080" class="Symbol">)</a> <a id="3082" class="Symbol">→</a> <a id="3084" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="3107" href="Ordinals.Notions.html#3075" class="Bound">x</a><a id="3108" class="Symbol">)</a>
<a id="3110" href="Ordinals.Notions.html#3019" class="Function">accessibility-is-prop</a> <a id="3132" href="Ordinals.Notions.html#3132" class="Bound">fe</a> <a id="3135" class="Symbol">=</a> <a id="3137" href="Ordinals.Notions.html#799" class="Function">accessible-induction</a> <a id="3158" href="Ordinals.Notions.html#3171" class="Function">P</a> <a id="3160" href="Ordinals.Notions.html#3254" class="Function">φ</a>
 <a id="3163" class="Keyword">where</a>
  <a id="3171" href="Ordinals.Notions.html#3171" class="Function">P</a> <a id="3173" class="Symbol">:</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Ordinals.Notions.html#3176" class="Bound">x</a> <a id="3178" class="Symbol">:</a> <a id="3180" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="3181" class="Symbol">)</a> <a id="3183" class="Symbol">→</a> <a id="3185" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="3199" href="Ordinals.Notions.html#3176" class="Bound">x</a> <a id="3201" class="Symbol">→</a> <a id="3203" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="3205" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3207" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="3209" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="3213" href="Ordinals.Notions.html#3171" class="Function">P</a> <a id="3215" href="Ordinals.Notions.html#3215" class="Bound">x</a> <a id="3217" href="Ordinals.Notions.html#3217" class="Bound">a</a> <a id="3219" class="Symbol">=</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Ordinals.Notions.html#3222" class="Bound">b</a> <a id="3224" class="Symbol">:</a> <a id="3226" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="3240" href="Ordinals.Notions.html#3215" class="Bound">x</a><a id="3241" class="Symbol">)</a> <a id="3243" class="Symbol">→</a> <a id="3245" href="Ordinals.Notions.html#3217" class="Bound">a</a> <a id="3247" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3249" href="Ordinals.Notions.html#3222" class="Bound">b</a>

  <a id="3254" href="Ordinals.Notions.html#3254" class="Function">φ</a> <a id="3256" class="Symbol">:</a> <a id="3258" class="Symbol">(</a><a id="3259" href="Ordinals.Notions.html#3259" class="Bound">x</a> <a id="3261" class="Symbol">:</a> <a id="3263" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="3264" class="Symbol">)</a> <a id="3266" class="Symbol">(</a><a id="3267" href="Ordinals.Notions.html#3267" class="Bound">σ</a> <a id="3269" class="Symbol">:</a> <a id="3271" class="Symbol">(</a><a id="3272" href="Ordinals.Notions.html#3272" class="Bound">y</a> <a id="3274" class="Symbol">:</a> <a id="3276" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="3277" class="Symbol">)</a> <a id="3279" class="Symbol">→</a> <a id="3281" href="Ordinals.Notions.html#3272" class="Bound">y</a> <a id="3283" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="3285" href="Ordinals.Notions.html#3259" class="Bound">x</a> <a id="3287" class="Symbol">→</a> <a id="3289" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="3303" href="Ordinals.Notions.html#3272" class="Bound">y</a><a id="3304" class="Symbol">)</a>
    <a id="3310" class="Symbol">→</a> <a id="3312" class="Symbol">((</a><a id="3314" href="Ordinals.Notions.html#3314" class="Bound">y</a> <a id="3316" class="Symbol">:</a> <a id="3318" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="3319" class="Symbol">)</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Ordinals.Notions.html#3322" class="Bound">l</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Ordinals.Notions.html#3314" class="Bound">y</a> <a id="3328" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="3330" href="Ordinals.Notions.html#3259" class="Bound">x</a><a id="3331" class="Symbol">)</a> <a id="3333" class="Symbol">(</a><a id="3334" href="Ordinals.Notions.html#3334" class="Bound">a</a> <a id="3336" class="Symbol">:</a> <a id="3338" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="3352" href="Ordinals.Notions.html#3314" class="Bound">y</a><a id="3353" class="Symbol">)</a> <a id="3355" class="Symbol">→</a> <a id="3357" href="Ordinals.Notions.html#3267" class="Bound">σ</a> <a id="3359" href="Ordinals.Notions.html#3314" class="Bound">y</a> <a id="3361" href="Ordinals.Notions.html#3322" class="Bound">l</a> <a id="3363" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3365" href="Ordinals.Notions.html#3334" class="Bound">a</a><a id="3366" class="Symbol">)</a>
    <a id="3372" class="Symbol">→</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Ordinals.Notions.html#3375" class="Bound">b</a> <a id="3377" class="Symbol">:</a> <a id="3379" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="3393" href="Ordinals.Notions.html#3259" class="Bound">x</a><a id="3394" class="Symbol">)</a> <a id="3396" class="Symbol">→</a> <a id="3398" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="3402" href="Ordinals.Notions.html#3267" class="Bound">σ</a> <a id="3404" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3406" href="Ordinals.Notions.html#3375" class="Bound">b</a>
  <a id="3410" href="Ordinals.Notions.html#3254" class="Function">φ</a> <a id="3412" href="Ordinals.Notions.html#3412" class="Bound">x</a> <a id="3414" href="Ordinals.Notions.html#3414" class="Bound">σ</a> <a id="3416" href="Ordinals.Notions.html#3416" class="Bound">IH</a> <a id="3419" href="Ordinals.Notions.html#3419" class="Bound">b</a> <a id="3421" class="Symbol">=</a> <a id="3423" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="3427" href="Ordinals.Notions.html#3414" class="Bound">σ</a> <a id="3429" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3432" href="Ordinals.Notions.html#3648" class="Function">i</a> <a id="3434" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="3451" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="3455" href="Ordinals.Notions.html#3517" class="Function">τ</a> <a id="3457" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3460" href="Ordinals.Notions.html#1322" class="Function">prev-behaviour</a> <a id="3475" href="Ordinals.Notions.html#3412" class="Bound">x</a> <a id="3477" href="Ordinals.Notions.html#3419" class="Bound">b</a> <a id="3479" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="3496" href="Ordinals.Notions.html#3419" class="Bound">b</a>     <a id="3502" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="3507" class="Keyword">where</a>
    <a id="3517" href="Ordinals.Notions.html#3517" class="Function">τ</a> <a id="3519" class="Symbol">:</a> <a id="3521" class="Symbol">(</a><a id="3522" href="Ordinals.Notions.html#3522" class="Bound">y</a> <a id="3524" class="Symbol">:</a> <a id="3526" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="3527" class="Symbol">)</a> <a id="3529" class="Symbol">→</a> <a id="3531" href="Ordinals.Notions.html#3522" class="Bound">y</a> <a id="3533" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="3535" href="Ordinals.Notions.html#3412" class="Bound">x</a> <a id="3537" class="Symbol">→</a> <a id="3539" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="3553" href="Ordinals.Notions.html#3522" class="Bound">y</a>
    <a id="3559" href="Ordinals.Notions.html#3517" class="Function">τ</a> <a id="3561" class="Symbol">=</a> <a id="3563" href="Ordinals.Notions.html#1225" class="Function">prev</a> <a id="3568" href="Ordinals.Notions.html#3419" class="Bound">b</a>

    <a id="3575" href="Ordinals.Notions.html#3575" class="Function">h</a> <a id="3577" class="Symbol">:</a>  <a id="3580" class="Symbol">(</a><a id="3581" href="Ordinals.Notions.html#3581" class="Bound">y</a> <a id="3583" class="Symbol">:</a> <a id="3585" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="3586" class="Symbol">)</a> <a id="3588" class="Symbol">(</a><a id="3589" href="Ordinals.Notions.html#3589" class="Bound">l</a> <a id="3591" class="Symbol">:</a> <a id="3593" href="Ordinals.Notions.html#3581" class="Bound">y</a> <a id="3595" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="3597" href="Ordinals.Notions.html#3412" class="Bound">x</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Symbol">→</a> <a id="3602" href="Ordinals.Notions.html#3414" class="Bound">σ</a> <a id="3604" href="Ordinals.Notions.html#3581" class="Bound">y</a> <a id="3606" href="Ordinals.Notions.html#3589" class="Bound">l</a> <a id="3608" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3610" href="Ordinals.Notions.html#3517" class="Function">τ</a> <a id="3612" href="Ordinals.Notions.html#3581" class="Bound">y</a> <a id="3614" href="Ordinals.Notions.html#3589" class="Bound">l</a>
    <a id="3620" href="Ordinals.Notions.html#3575" class="Function">h</a> <a id="3622" href="Ordinals.Notions.html#3622" class="Bound">y</a> <a id="3624" href="Ordinals.Notions.html#3624" class="Bound">l</a> <a id="3626" class="Symbol">=</a> <a id="3628" href="Ordinals.Notions.html#3416" class="Bound">IH</a> <a id="3631" href="Ordinals.Notions.html#3622" class="Bound">y</a> <a id="3633" href="Ordinals.Notions.html#3624" class="Bound">l</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Ordinals.Notions.html#3517" class="Function">τ</a> <a id="3638" href="Ordinals.Notions.html#3622" class="Bound">y</a> <a id="3640" href="Ordinals.Notions.html#3624" class="Bound">l</a><a id="3641" class="Symbol">)</a>

    <a id="3648" href="Ordinals.Notions.html#3648" class="Function">i</a> <a id="3650" class="Symbol">=</a> <a id="3652" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3655" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a>
           <a id="3670" class="Symbol">(</a><a id="3671" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Ordinals.Notions.html#3132" class="Bound">fe</a> <a id="3683" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="3685" class="Symbol">(</a><a id="3686" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="3688" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3690" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="3691" class="Symbol">))</a> <a id="3694" class="Symbol">(λ</a> <a id="3697" href="Ordinals.Notions.html#3697" class="Bound">y</a> <a id="3699" class="Symbol">→</a> <a id="3701" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3709" class="Symbol">(</a><a id="3710" href="Ordinals.Notions.html#3132" class="Bound">fe</a> <a id="3713" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="3718" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3720" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="3721" class="Symbol">))</a> <a id="3724" class="Symbol">(</a><a id="3725" href="Ordinals.Notions.html#3575" class="Function">h</a> <a id="3727" href="Ordinals.Notions.html#3697" class="Bound">y</a><a id="3728" class="Symbol">)))</a>

<a id="3733" class="Markup">\end{code}</a><a id="3743" class="Background">

Added 31 October 2022 by Tom de Jong.
We record the (computational) behaviour of transfinite induction/recursion for
use in other constructions.

</a><a id="3891" class="Markup">\begin{code}</a>

<a id="transfinite-induction-behaviour"></a><a id="3905" href="Ordinals.Notions.html#3905" class="Function">transfinite-induction-behaviour</a> <a id="3937" class="Symbol">:</a> <a id="3939" href="UF.FunExt.html#996" class="Function">FunExt</a>
                                <a id="3978" class="Symbol">→</a> <a id="3980" class="Symbol">(</a><a id="3981" href="Ordinals.Notions.html#3981" class="Bound">w</a> <a id="3983" class="Symbol">:</a> <a id="3985" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a><a id="4000" class="Symbol">)</a>
                                  <a id="4036" class="Symbol">{</a><a id="4037" href="Ordinals.Notions.html#4037" class="Bound">𝓦</a> <a id="4039" class="Symbol">:</a> <a id="4041" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4049" class="Symbol">}</a> <a id="4051" class="Symbol">(</a><a id="4052" href="Ordinals.Notions.html#4052" class="Bound">P</a> <a id="4054" class="Symbol">:</a> <a id="4056" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="4058" class="Symbol">→</a> <a id="4060" href="Ordinals.Notions.html#4037" class="Bound">𝓦</a> <a id="4062" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4064" class="Symbol">)</a>
                                  <a id="4100" class="Symbol">(</a><a id="4101" href="Ordinals.Notions.html#4101" class="Bound">f</a> <a id="4103" class="Symbol">:</a> <a id="4105" class="Symbol">(</a><a id="4106" href="Ordinals.Notions.html#4106" class="Bound">x</a> <a id="4108" class="Symbol">:</a> <a id="4110" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="4111" class="Symbol">)</a> <a id="4113" class="Symbol">→</a> <a id="4115" class="Symbol">((</a><a id="4117" href="Ordinals.Notions.html#4117" class="Bound">y</a> <a id="4119" class="Symbol">:</a> <a id="4121" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="4122" class="Symbol">)</a> <a id="4124" class="Symbol">→</a> <a id="4126" href="Ordinals.Notions.html#4117" class="Bound">y</a> <a id="4128" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="4130" href="Ordinals.Notions.html#4106" class="Bound">x</a> <a id="4132" class="Symbol">→</a> <a id="4134" href="Ordinals.Notions.html#4052" class="Bound">P</a> <a id="4136" href="Ordinals.Notions.html#4117" class="Bound">y</a><a id="4137" class="Symbol">)</a> <a id="4139" class="Symbol">→</a> <a id="4141" href="Ordinals.Notions.html#4052" class="Bound">P</a> <a id="4143" href="Ordinals.Notions.html#4106" class="Bound">x</a><a id="4144" class="Symbol">)</a>
                                  <a id="4180" class="Symbol">(</a><a id="4181" href="Ordinals.Notions.html#4181" class="Bound">x</a> <a id="4183" class="Symbol">:</a> <a id="4185" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="4186" class="Symbol">)</a>
                                <a id="4220" class="Symbol">→</a> <a id="4222" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="4244" href="Ordinals.Notions.html#3981" class="Bound">w</a> <a id="4246" href="Ordinals.Notions.html#4052" class="Bound">P</a> <a id="4248" href="Ordinals.Notions.html#4101" class="Bound">f</a> <a id="4250" href="Ordinals.Notions.html#4181" class="Bound">x</a>
                                  <a id="4286" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4288" href="Ordinals.Notions.html#4101" class="Bound">f</a> <a id="4290" href="Ordinals.Notions.html#4181" class="Bound">x</a> <a id="4292" class="Symbol">(λ</a> <a id="4295" href="Ordinals.Notions.html#4295" class="Bound">y</a> <a id="4297" href="Ordinals.Notions.html#4297" class="Bound">l</a> <a id="4299" class="Symbol">→</a> <a id="4301" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="4323" href="Ordinals.Notions.html#3981" class="Bound">w</a> <a id="4325" href="Ordinals.Notions.html#4052" class="Bound">P</a> <a id="4327" href="Ordinals.Notions.html#4101" class="Bound">f</a> <a id="4329" href="Ordinals.Notions.html#4295" class="Bound">y</a><a id="4330" class="Symbol">)</a>
<a id="4332" href="Ordinals.Notions.html#3905" class="Function">transfinite-induction-behaviour</a> <a id="4364" href="Ordinals.Notions.html#4364" class="Bound">fe</a> <a id="4367" href="Ordinals.Notions.html#4367" class="Bound">w</a> <a id="4369" class="Symbol">{</a><a id="4370" href="Ordinals.Notions.html#4370" class="Bound">𝓦</a><a id="4371" class="Symbol">}</a> <a id="4373" href="Ordinals.Notions.html#4373" class="Bound">P</a> <a id="4375" href="Ordinals.Notions.html#4375" class="Bound">f</a> <a id="4377" href="Ordinals.Notions.html#4377" class="Bound">x</a> <a id="4379" class="Symbol">=</a>
 <a id="4382" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="4404" href="Ordinals.Notions.html#4367" class="Bound">w</a> <a id="4406" href="Ordinals.Notions.html#4373" class="Bound">P</a> <a id="4408" href="Ordinals.Notions.html#4375" class="Bound">f</a> <a id="4410" href="Ordinals.Notions.html#4377" class="Bound">x</a>                               <a id="4442" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4445" href="Ordinals.Notions.html#4666" class="Function">I</a>    <a id="4450" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="4453" href="Ordinals.Notions.html#4375" class="Bound">f</a> <a id="4455" href="Ordinals.Notions.html#4377" class="Bound">x</a> <a id="4457" class="Symbol">(λ</a> <a id="4460" href="Ordinals.Notions.html#4460" class="Bound">y</a> <a id="4462" href="Ordinals.Notions.html#4462" class="Bound">l</a> <a id="4464" class="Symbol">→</a> <a id="4466" href="Ordinals.Notions.html#1461" class="Function">transfinite-induction&#39;</a> <a id="4489" href="Ordinals.Notions.html#4373" class="Bound">P</a> <a id="4491" href="Ordinals.Notions.html#4375" class="Bound">f</a> <a id="4493" href="Ordinals.Notions.html#4460" class="Bound">y</a> <a id="4495" class="Symbol">(</a><a id="4496" href="Ordinals.Notions.html#1225" class="Function">prev</a> <a id="4501" class="Symbol">(</a><a id="4502" href="Ordinals.Notions.html#4367" class="Bound">w</a> <a id="4504" href="Ordinals.Notions.html#4377" class="Bound">x</a><a id="4505" class="Symbol">)</a> <a id="4507" href="Ordinals.Notions.html#4460" class="Bound">y</a> <a id="4509" href="Ordinals.Notions.html#4462" class="Bound">l</a><a id="4510" class="Symbol">))</a> <a id="4513" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4516" href="Ordinals.Notions.html#4718" class="Function">II</a>   <a id="4521" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="4524" href="Ordinals.Notions.html#4375" class="Bound">f</a> <a id="4526" href="Ordinals.Notions.html#4377" class="Bound">x</a> <a id="4528" class="Symbol">(λ</a> <a id="4531" href="Ordinals.Notions.html#4531" class="Bound">y</a> <a id="4533" href="Ordinals.Notions.html#4533" class="Bound">l</a> <a id="4535" class="Symbol">→</a> <a id="4537" href="Ordinals.Notions.html#1461" class="Function">transfinite-induction&#39;</a> <a id="4560" href="Ordinals.Notions.html#4373" class="Bound">P</a> <a id="4562" href="Ordinals.Notions.html#4375" class="Bound">f</a> <a id="4564" href="Ordinals.Notions.html#4531" class="Bound">y</a> <a id="4566" class="Symbol">(</a><a id="4567" href="Ordinals.Notions.html#4367" class="Bound">w</a> <a id="4569" href="Ordinals.Notions.html#4531" class="Bound">y</a><a id="4570" class="Symbol">))</a>            <a id="4584" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="4593" href="Ordinals.Notions.html#4375" class="Bound">f</a> <a id="4595" href="Ordinals.Notions.html#4377" class="Bound">x</a> <a id="4597" class="Symbol">(λ</a> <a id="4600" href="Ordinals.Notions.html#4600" class="Bound">y</a> <a id="4602" href="Ordinals.Notions.html#4602" class="Bound">l</a> <a id="4604" class="Symbol">→</a> <a id="4606" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="4628" href="Ordinals.Notions.html#4367" class="Bound">w</a> <a id="4630" href="Ordinals.Notions.html#4373" class="Bound">P</a> <a id="4632" href="Ordinals.Notions.html#4375" class="Bound">f</a> <a id="4634" href="Ordinals.Notions.html#4600" class="Bound">y</a><a id="4635" class="Symbol">)</a>                 <a id="4653" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="4657" class="Keyword">where</a>
   <a id="4666" href="Ordinals.Notions.html#4666" class="Function">I</a> <a id="4668" class="Symbol">=</a> <a id="4670" href="Ordinals.Notions.html#1927" class="Function">transfinite-induction&#39;-behaviour</a> <a id="4703" href="Ordinals.Notions.html#4373" class="Bound">P</a> <a id="4705" href="Ordinals.Notions.html#4375" class="Bound">f</a> <a id="4707" href="Ordinals.Notions.html#4377" class="Bound">x</a> <a id="4709" class="Symbol">(</a><a id="4710" href="Ordinals.Notions.html#4367" class="Bound">w</a> <a id="4712" href="Ordinals.Notions.html#4377" class="Bound">x</a><a id="4713" class="Symbol">)</a>
   <a id="4718" href="Ordinals.Notions.html#4718" class="Function">II</a> <a id="4721" class="Symbol">=</a> <a id="4723" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4726" class="Symbol">(</a><a id="4727" href="Ordinals.Notions.html#4375" class="Bound">f</a> <a id="4729" href="Ordinals.Notions.html#4377" class="Bound">x</a><a id="4730" class="Symbol">)</a> <a id="4732" class="Symbol">(</a><a id="4733" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4741" class="Symbol">(</a><a id="4742" href="Ordinals.Notions.html#4364" class="Bound">fe</a> <a id="4745" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="4750" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4752" href="Ordinals.Notions.html#4370" class="Bound">𝓦</a><a id="4753" class="Symbol">))</a>
                          <a id="4782" class="Symbol">(λ</a> <a id="4785" href="Ordinals.Notions.html#4785" class="Bound">y</a> <a id="4787" class="Symbol">→</a> <a id="4789" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4797" class="Symbol">(</a><a id="4798" href="Ordinals.Notions.html#4364" class="Bound">fe</a> <a id="4801" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="4803" href="Ordinals.Notions.html#4370" class="Bound">𝓦</a><a id="4804" class="Symbol">)</a>
                                         <a id="4847" class="Symbol">(λ</a> <a id="4850" href="Ordinals.Notions.html#4850" class="Bound">l</a> <a id="4852" class="Symbol">→</a> <a id="4854" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4857" class="Symbol">(</a><a id="4858" href="Ordinals.Notions.html#1461" class="Function">transfinite-induction&#39;</a> <a id="4881" href="Ordinals.Notions.html#4373" class="Bound">P</a> <a id="4883" href="Ordinals.Notions.html#4375" class="Bound">f</a> <a id="4885" href="Ordinals.Notions.html#4785" class="Bound">y</a><a id="4886" class="Symbol">)</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Ordinals.Notions.html#4914" class="Function">e</a> <a id="4891" href="Ordinals.Notions.html#4785" class="Bound">y</a> <a id="4893" href="Ordinals.Notions.html#4850" class="Bound">l</a><a id="4894" class="Symbol">))))</a>
    <a id="4903" class="Keyword">where</a>
     <a id="4914" href="Ordinals.Notions.html#4914" class="Function">e</a> <a id="4916" class="Symbol">:</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Ordinals.Notions.html#4919" class="Bound">y</a> <a id="4921" class="Symbol">:</a> <a id="4923" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="4924" class="Symbol">)</a> <a id="4926" class="Symbol">(</a><a id="4927" href="Ordinals.Notions.html#4927" class="Bound">l</a> <a id="4929" class="Symbol">:</a> <a id="4931" href="Ordinals.Notions.html#4919" class="Bound">y</a> <a id="4933" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="4935" href="Ordinals.Notions.html#4377" class="Bound">x</a><a id="4936" class="Symbol">)</a> <a id="4938" class="Symbol">→</a> <a id="4940" href="Ordinals.Notions.html#1225" class="Function">prev</a> <a id="4945" class="Symbol">(</a><a id="4946" href="Ordinals.Notions.html#4367" class="Bound">w</a> <a id="4948" href="Ordinals.Notions.html#4377" class="Bound">x</a><a id="4949" class="Symbol">)</a> <a id="4951" href="Ordinals.Notions.html#4919" class="Bound">y</a> <a id="4953" href="Ordinals.Notions.html#4927" class="Bound">l</a> <a id="4955" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4957" href="Ordinals.Notions.html#4367" class="Bound">w</a> <a id="4959" href="Ordinals.Notions.html#4919" class="Bound">y</a>
     <a id="4966" href="Ordinals.Notions.html#4914" class="Function">e</a> <a id="4968" href="Ordinals.Notions.html#4968" class="Bound">y</a> <a id="4970" href="Ordinals.Notions.html#4970" class="Bound">l</a> <a id="4972" class="Symbol">=</a> <a id="4974" href="Ordinals.Notions.html#3019" class="Function">accessibility-is-prop</a> <a id="4996" href="Ordinals.Notions.html#4364" class="Bound">fe</a> <a id="4999" href="Ordinals.Notions.html#4968" class="Bound">y</a> <a id="5001" class="Symbol">(</a><a id="5002" href="Ordinals.Notions.html#1225" class="Function">prev</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Ordinals.Notions.html#4367" class="Bound">w</a> <a id="5010" href="Ordinals.Notions.html#4377" class="Bound">x</a><a id="5011" class="Symbol">)</a> <a id="5013" href="Ordinals.Notions.html#4968" class="Bound">y</a> <a id="5015" href="Ordinals.Notions.html#4970" class="Bound">l</a><a id="5016" class="Symbol">)</a> <a id="5018" class="Symbol">(</a><a id="5019" href="Ordinals.Notions.html#4367" class="Bound">w</a> <a id="5021" href="Ordinals.Notions.html#4968" class="Bound">y</a><a id="5022" class="Symbol">)</a>

<a id="transfinite-recursion-behaviour"></a><a id="5025" href="Ordinals.Notions.html#5025" class="Function">transfinite-recursion-behaviour</a> <a id="5057" class="Symbol">:</a> <a id="5059" href="UF.FunExt.html#996" class="Function">FunExt</a>
                                <a id="5098" class="Symbol">→</a> <a id="5100" class="Symbol">(</a><a id="5101" href="Ordinals.Notions.html#5101" class="Bound">w</a> <a id="5103" class="Symbol">:</a> <a id="5105" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a><a id="5120" class="Symbol">)</a>
                                  <a id="5156" class="Symbol">{</a><a id="5157" href="Ordinals.Notions.html#5157" class="Bound">𝓦</a> <a id="5159" class="Symbol">:</a> <a id="5161" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5169" class="Symbol">}</a> <a id="5171" class="Symbol">{</a><a id="5172" href="Ordinals.Notions.html#5172" class="Bound">Y</a> <a id="5174" class="Symbol">:</a> <a id="5176" href="Ordinals.Notions.html#5157" class="Bound">𝓦</a> <a id="5178" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5180" class="Symbol">}</a>
                                  <a id="5216" class="Symbol">(</a><a id="5217" href="Ordinals.Notions.html#5217" class="Bound">f</a> <a id="5219" class="Symbol">:</a> <a id="5221" class="Symbol">(</a><a id="5222" href="Ordinals.Notions.html#5222" class="Bound">x</a> <a id="5224" class="Symbol">:</a> <a id="5226" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="5227" class="Symbol">)</a> <a id="5229" class="Symbol">→</a> <a id="5231" class="Symbol">((</a><a id="5233" href="Ordinals.Notions.html#5233" class="Bound">y</a> <a id="5235" class="Symbol">:</a> <a id="5237" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="5238" class="Symbol">)</a> <a id="5240" class="Symbol">→</a> <a id="5242" href="Ordinals.Notions.html#5233" class="Bound">y</a> <a id="5244" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="5246" href="Ordinals.Notions.html#5222" class="Bound">x</a> <a id="5248" class="Symbol">→</a> <a id="5250" href="Ordinals.Notions.html#5172" class="Bound">Y</a><a id="5251" class="Symbol">)</a> <a id="5253" class="Symbol">→</a> <a id="5255" href="Ordinals.Notions.html#5172" class="Bound">Y</a><a id="5256" class="Symbol">)</a>
                                  <a id="5292" class="Symbol">(</a><a id="5293" href="Ordinals.Notions.html#5293" class="Bound">x</a> <a id="5295" class="Symbol">:</a> <a id="5297" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="5298" class="Symbol">)</a>
                                <a id="5332" class="Symbol">→</a> <a id="5334" href="Ordinals.Notions.html#2775" class="Function">transfinite-recursion</a> <a id="5356" href="Ordinals.Notions.html#5101" class="Bound">w</a> <a id="5358" href="Ordinals.Notions.html#5217" class="Bound">f</a> <a id="5360" href="Ordinals.Notions.html#5293" class="Bound">x</a>
                                  <a id="5396" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5398" href="Ordinals.Notions.html#5217" class="Bound">f</a> <a id="5400" href="Ordinals.Notions.html#5293" class="Bound">x</a> <a id="5402" class="Symbol">(λ</a> <a id="5405" href="Ordinals.Notions.html#5405" class="Bound">y</a> <a id="5407" href="Ordinals.Notions.html#5407" class="Bound">_</a> <a id="5409" class="Symbol">→</a> <a id="5411" href="Ordinals.Notions.html#2775" class="Function">transfinite-recursion</a> <a id="5433" href="Ordinals.Notions.html#5101" class="Bound">w</a> <a id="5435" href="Ordinals.Notions.html#5217" class="Bound">f</a> <a id="5437" href="Ordinals.Notions.html#5405" class="Bound">y</a><a id="5438" class="Symbol">)</a>
<a id="5440" href="Ordinals.Notions.html#5025" class="Function">transfinite-recursion-behaviour</a> <a id="5472" href="Ordinals.Notions.html#5472" class="Bound">fe</a> <a id="5475" href="Ordinals.Notions.html#5475" class="Bound">w</a> <a id="5477" class="Symbol">{</a><a id="5478" href="Ordinals.Notions.html#5478" class="Bound">𝓦</a><a id="5479" class="Symbol">}</a> <a id="5481" class="Symbol">{</a><a id="5482" href="Ordinals.Notions.html#5482" class="Bound">Y</a><a id="5483" class="Symbol">}</a> <a id="5485" class="Symbol">=</a>
 <a id="5488" href="Ordinals.Notions.html#3905" class="Function">transfinite-induction-behaviour</a> <a id="5520" href="Ordinals.Notions.html#5472" class="Bound">fe</a> <a id="5523" href="Ordinals.Notions.html#5475" class="Bound">w</a> <a id="5525" class="Symbol">(λ</a> <a id="5528" href="Ordinals.Notions.html#5528" class="Bound">_</a> <a id="5530" class="Symbol">→</a> <a id="5532" href="Ordinals.Notions.html#5482" class="Bound">Y</a><a id="5533" class="Symbol">)</a>

<a id="5536" class="Markup">\end{code}</a><a id="5546" class="Background">

End of addition.

</a><a id="5566" class="Markup">\begin{code}</a>

<a id="is-transitive"></a><a id="5580" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="5594" class="Symbol">:</a> <a id="5596" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="5598" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5600" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="5602" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5604" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="5618" class="Symbol">=</a> <a id="5620" class="Symbol">(</a><a id="5621" href="Ordinals.Notions.html#5621" class="Bound">x</a> <a id="5623" href="Ordinals.Notions.html#5623" class="Bound">y</a> <a id="5625" href="Ordinals.Notions.html#5625" class="Bound">z</a> <a id="5627" class="Symbol">:</a> <a id="5629" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="5630" class="Symbol">)</a> <a id="5632" class="Symbol">→</a> <a id="5634" href="Ordinals.Notions.html#5621" class="Bound">x</a> <a id="5636" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="5638" href="Ordinals.Notions.html#5623" class="Bound">y</a> <a id="5640" class="Symbol">→</a> <a id="5642" href="Ordinals.Notions.html#5623" class="Bound">y</a> <a id="5644" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="5646" href="Ordinals.Notions.html#5625" class="Bound">z</a> <a id="5648" class="Symbol">→</a> <a id="5650" href="Ordinals.Notions.html#5621" class="Bound">x</a> <a id="5652" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="5654" href="Ordinals.Notions.html#5625" class="Bound">z</a>

<a id="is-irreflexive"></a><a id="5657" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="5672" class="Symbol">:</a> <a id="5674" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="5676" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5678" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="5680" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5682" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="5697" class="Symbol">=</a> <a id="5699" class="Symbol">(</a><a id="5700" href="Ordinals.Notions.html#5700" class="Bound">x</a> <a id="5702" class="Symbol">:</a> <a id="5704" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="5705" class="Symbol">)</a> <a id="5707" class="Symbol">→</a> <a id="5709" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5711" class="Symbol">(</a><a id="5712" href="Ordinals.Notions.html#5700" class="Bound">x</a> <a id="5714" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="5716" href="Ordinals.Notions.html#5700" class="Bound">x</a><a id="5717" class="Symbol">)</a>

<a id="is-irreflexive&#39;"></a><a id="5720" href="Ordinals.Notions.html#5720" class="Function">is-irreflexive&#39;</a> <a id="5736" class="Symbol">:</a> <a id="5738" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="5740" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5742" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="5744" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5746" href="Ordinals.Notions.html#5720" class="Function">is-irreflexive&#39;</a> <a id="5762" class="Symbol">=</a> <a id="5764" class="Symbol">{</a><a id="5765" href="Ordinals.Notions.html#5765" class="Bound">x</a> <a id="5767" href="Ordinals.Notions.html#5767" class="Bound">y</a> <a id="5769" class="Symbol">:</a> <a id="5771" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="5772" class="Symbol">}</a> <a id="5774" class="Symbol">→</a> <a id="5776" href="Ordinals.Notions.html#5765" class="Bound">x</a> <a id="5778" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5780" href="Ordinals.Notions.html#5767" class="Bound">y</a> <a id="5782" class="Symbol">→</a> <a id="5784" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5786" class="Symbol">(</a><a id="5787" href="Ordinals.Notions.html#5765" class="Bound">x</a> <a id="5789" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="5791" href="Ordinals.Notions.html#5767" class="Bound">y</a><a id="5792" class="Symbol">)</a>

<a id="is-irreflexive&#39;-if-irreflexive"></a><a id="5795" href="Ordinals.Notions.html#5795" class="Function">is-irreflexive&#39;-if-irreflexive</a> <a id="5826" class="Symbol">:</a> <a id="5828" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="5843" class="Symbol">→</a> <a id="5845" href="Ordinals.Notions.html#5720" class="Function">is-irreflexive&#39;</a>
<a id="5861" href="Ordinals.Notions.html#5795" class="Function">is-irreflexive&#39;-if-irreflexive</a> <a id="5892" href="Ordinals.Notions.html#5892" class="Bound">ir</a> <a id="5895" class="Symbol">{</a><a id="5896" href="Ordinals.Notions.html#5896" class="Bound">x</a><a id="5897" class="Symbol">}</a> <a id="5899" class="Symbol">{_}</a> <a id="5903" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5908" class="Symbol">=</a> <a id="5910" href="Ordinals.Notions.html#5892" class="Bound">ir</a> <a id="5913" href="Ordinals.Notions.html#5896" class="Bound">x</a>

<a id="5916" class="Keyword">private</a>
  <a id="_≼_"></a><a id="5926" href="Ordinals.Notions.html#5926" class="Function Operator">_≼_</a> <a id="5930" class="Symbol">:</a> <a id="5932" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="5934" class="Symbol">→</a> <a id="5936" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="5938" class="Symbol">→</a> <a id="5940" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="5942" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5944" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="5946" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="5950" href="Ordinals.Notions.html#5950" class="Bound">x</a> <a id="5952" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="5954" href="Ordinals.Notions.html#5954" class="Bound">y</a> <a id="5956" class="Symbol">=</a> <a id="5958" class="Symbol">∀</a> <a id="5960" href="Ordinals.Notions.html#5960" class="Bound">u</a> <a id="5962" class="Symbol">→</a> <a id="5964" href="Ordinals.Notions.html#5960" class="Bound">u</a> <a id="5966" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="5968" href="Ordinals.Notions.html#5950" class="Bound">x</a> <a id="5970" class="Symbol">→</a> <a id="5972" href="Ordinals.Notions.html#5960" class="Bound">u</a> <a id="5974" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="5976" href="Ordinals.Notions.html#5954" class="Bound">y</a>

<a id="extensional-po"></a><a id="5979" href="Ordinals.Notions.html#5979" class="Function">extensional-po</a> <a id="5994" class="Symbol">=</a> <a id="5996" href="Ordinals.Notions.html#5926" class="Function Operator">_≼_</a>

<a id="extensional-po-is-prop-valued"></a><a id="6001" href="Ordinals.Notions.html#6001" class="Function">extensional-po-is-prop-valued</a> <a id="6031" class="Symbol">:</a> <a id="6033" href="UF.FunExt.html#996" class="Function">FunExt</a>
                              <a id="6070" class="Symbol">→</a> <a id="6072" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a>
                              <a id="6117" class="Symbol">→</a> <a id="6119" class="Symbol">(</a><a id="6120" href="Ordinals.Notions.html#6120" class="Bound">x</a> <a id="6122" href="Ordinals.Notions.html#6122" class="Bound">y</a> <a id="6124" class="Symbol">:</a> <a id="6126" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="6127" class="Symbol">)</a> <a id="6129" class="Symbol">→</a> <a id="6131" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6139" class="Symbol">(</a><a id="6140" href="Ordinals.Notions.html#6120" class="Bound">x</a> <a id="6142" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="6144" href="Ordinals.Notions.html#6122" class="Bound">y</a><a id="6145" class="Symbol">)</a>
<a id="6147" href="Ordinals.Notions.html#6001" class="Function">extensional-po-is-prop-valued</a> <a id="6177" href="Ordinals.Notions.html#6177" class="Bound">fe</a> <a id="6180" href="Ordinals.Notions.html#6180" class="Bound">isp</a> <a id="6184" href="Ordinals.Notions.html#6184" class="Bound">x</a> <a id="6186" href="Ordinals.Notions.html#6186" class="Bound">y</a> <a id="6188" class="Symbol">=</a>
 <a id="6191" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="6202" class="Symbol">(λ</a> <a id="6205" class="Symbol">{</a><a id="6206" href="Ordinals.Notions.html#6206" class="Bound">𝓤</a><a id="6207" class="Symbol">}</a> <a id="6209" class="Symbol">{</a><a id="6210" href="Ordinals.Notions.html#6210" class="Bound">𝓥</a><a id="6211" class="Symbol">}</a> <a id="6213" class="Symbol">→</a> <a id="6215" href="Ordinals.Notions.html#6177" class="Bound">fe</a> <a id="6218" href="Ordinals.Notions.html#6206" class="Bound">𝓤</a> <a id="6220" href="Ordinals.Notions.html#6210" class="Bound">𝓥</a><a id="6221" class="Symbol">)</a> <a id="6223" class="Symbol">(λ</a> <a id="6226" href="Ordinals.Notions.html#6226" class="Bound">u</a> <a id="6228" href="Ordinals.Notions.html#6228" class="Bound">l</a> <a id="6230" class="Symbol">→</a> <a id="6232" href="Ordinals.Notions.html#6180" class="Bound">isp</a> <a id="6236" href="Ordinals.Notions.html#6226" class="Bound">u</a> <a id="6238" href="Ordinals.Notions.html#6186" class="Bound">y</a><a id="6239" class="Symbol">)</a>

<a id="≼-refl"></a><a id="6242" href="Ordinals.Notions.html#6242" class="Function">≼-refl</a> <a id="6249" class="Symbol">:</a> <a id="6251" class="Symbol">{</a><a id="6252" href="Ordinals.Notions.html#6252" class="Bound">x</a> <a id="6254" class="Symbol">:</a> <a id="6256" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="6257" class="Symbol">}</a> <a id="6259" class="Symbol">→</a> <a id="6261" href="Ordinals.Notions.html#6252" class="Bound">x</a> <a id="6263" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="6265" href="Ordinals.Notions.html#6252" class="Bound">x</a>
<a id="6267" href="Ordinals.Notions.html#6242" class="Function">≼-refl</a> <a id="6274" href="Ordinals.Notions.html#6274" class="Bound">u</a> <a id="6276" href="Ordinals.Notions.html#6276" class="Bound">l</a> <a id="6278" class="Symbol">=</a> <a id="6280" href="Ordinals.Notions.html#6276" class="Bound">l</a>

<a id="≼-refl-＝"></a><a id="6283" href="Ordinals.Notions.html#6283" class="Function">≼-refl-＝</a> <a id="6292" class="Symbol">:</a> <a id="6294" class="Symbol">{</a><a id="6295" href="Ordinals.Notions.html#6295" class="Bound">x</a> <a id="6297" href="Ordinals.Notions.html#6297" class="Bound">y</a> <a id="6299" class="Symbol">:</a> <a id="6301" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="6302" class="Symbol">}</a> <a id="6304" class="Symbol">→</a> <a id="6306" href="Ordinals.Notions.html#6295" class="Bound">x</a> <a id="6308" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6310" href="Ordinals.Notions.html#6297" class="Bound">y</a> <a id="6312" class="Symbol">→</a> <a id="6314" href="Ordinals.Notions.html#6295" class="Bound">x</a> <a id="6316" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="6318" href="Ordinals.Notions.html#6297" class="Bound">y</a>
<a id="6320" href="Ordinals.Notions.html#6283" class="Function">≼-refl-＝</a> <a id="6329" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6334" class="Symbol">=</a> <a id="6336" href="Ordinals.Notions.html#6242" class="Function">≼-refl</a>

<a id="≼-trans"></a><a id="6344" href="Ordinals.Notions.html#6344" class="Function">≼-trans</a> <a id="6352" class="Symbol">:</a> <a id="6354" class="Symbol">{</a><a id="6355" href="Ordinals.Notions.html#6355" class="Bound">x</a> <a id="6357" href="Ordinals.Notions.html#6357" class="Bound">y</a> <a id="6359" href="Ordinals.Notions.html#6359" class="Bound">z</a> <a id="6361" class="Symbol">:</a> <a id="6363" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="6364" class="Symbol">}</a> <a id="6366" class="Symbol">→</a> <a id="6368" href="Ordinals.Notions.html#6355" class="Bound">x</a> <a id="6370" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="6372" href="Ordinals.Notions.html#6357" class="Bound">y</a> <a id="6374" class="Symbol">→</a> <a id="6376" href="Ordinals.Notions.html#6357" class="Bound">y</a> <a id="6378" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="6380" href="Ordinals.Notions.html#6359" class="Bound">z</a> <a id="6382" class="Symbol">→</a> <a id="6384" href="Ordinals.Notions.html#6355" class="Bound">x</a> <a id="6386" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="6388" href="Ordinals.Notions.html#6359" class="Bound">z</a>
<a id="6390" href="Ordinals.Notions.html#6344" class="Function">≼-trans</a> <a id="6398" href="Ordinals.Notions.html#6398" class="Bound">f</a> <a id="6400" href="Ordinals.Notions.html#6400" class="Bound">g</a> <a id="6402" href="Ordinals.Notions.html#6402" class="Bound">u</a> <a id="6404" href="Ordinals.Notions.html#6404" class="Bound">l</a> <a id="6406" class="Symbol">=</a> <a id="6408" href="Ordinals.Notions.html#6400" class="Bound">g</a> <a id="6410" href="Ordinals.Notions.html#6402" class="Bound">u</a> <a id="6412" class="Symbol">(</a><a id="6413" href="Ordinals.Notions.html#6398" class="Bound">f</a> <a id="6415" href="Ordinals.Notions.html#6402" class="Bound">u</a> <a id="6417" href="Ordinals.Notions.html#6404" class="Bound">l</a><a id="6418" class="Symbol">)</a>

<a id="is-extensional"></a><a id="6421" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="6436" class="Symbol">:</a> <a id="6438" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="6440" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6442" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="6444" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="6446" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="6461" class="Symbol">=</a> <a id="6463" class="Symbol">(</a><a id="6464" href="Ordinals.Notions.html#6464" class="Bound">x</a> <a id="6466" href="Ordinals.Notions.html#6466" class="Bound">y</a> <a id="6468" class="Symbol">:</a> <a id="6470" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="6471" class="Symbol">)</a> <a id="6473" class="Symbol">→</a> <a id="6475" href="Ordinals.Notions.html#6464" class="Bound">x</a> <a id="6477" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="6479" href="Ordinals.Notions.html#6466" class="Bound">y</a> <a id="6481" class="Symbol">→</a> <a id="6483" href="Ordinals.Notions.html#6466" class="Bound">y</a> <a id="6485" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="6487" href="Ordinals.Notions.html#6464" class="Bound">x</a> <a id="6489" class="Symbol">→</a> <a id="6491" href="Ordinals.Notions.html#6464" class="Bound">x</a> <a id="6493" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6495" href="Ordinals.Notions.html#6466" class="Bound">y</a>

<a id="is-extensional&#39;"></a><a id="6498" href="Ordinals.Notions.html#6498" class="Function">is-extensional&#39;</a> <a id="6514" class="Symbol">:</a> <a id="6516" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="6518" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6520" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="6522" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="6524" href="Ordinals.Notions.html#6498" class="Function">is-extensional&#39;</a> <a id="6540" class="Symbol">=</a> <a id="6542" class="Symbol">(</a><a id="6543" href="Ordinals.Notions.html#6543" class="Bound">x</a> <a id="6545" href="Ordinals.Notions.html#6545" class="Bound">y</a> <a id="6547" class="Symbol">:</a> <a id="6549" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="6550" class="Symbol">)</a> <a id="6552" class="Symbol">→</a> <a id="6554" class="Symbol">((</a><a id="6556" href="Ordinals.Notions.html#6556" class="Bound">u</a> <a id="6558" class="Symbol">:</a> <a id="6560" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="6561" class="Symbol">)</a> <a id="6563" class="Symbol">→</a> <a id="6565" class="Symbol">(</a><a id="6566" href="Ordinals.Notions.html#6556" class="Bound">u</a> <a id="6568" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="6570" href="Ordinals.Notions.html#6543" class="Bound">x</a><a id="6571" class="Symbol">)</a> <a id="6573" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="6575" class="Symbol">(</a><a id="6576" href="Ordinals.Notions.html#6556" class="Bound">u</a> <a id="6578" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="6580" href="Ordinals.Notions.html#6545" class="Bound">y</a><a id="6581" class="Symbol">))</a> <a id="6584" class="Symbol">→</a> <a id="6586" href="Ordinals.Notions.html#6543" class="Bound">x</a> <a id="6588" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6590" href="Ordinals.Notions.html#6545" class="Bound">y</a>

<a id="extensional-gives-extensional&#39;"></a><a id="6593" href="Ordinals.Notions.html#6593" class="Function">extensional-gives-extensional&#39;</a> <a id="6624" class="Symbol">:</a> <a id="6626" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="6641" class="Symbol">→</a> <a id="6643" href="Ordinals.Notions.html#6498" class="Function">is-extensional&#39;</a>
<a id="6659" href="Ordinals.Notions.html#6593" class="Function">extensional-gives-extensional&#39;</a> <a id="6690" href="Ordinals.Notions.html#6690" class="Bound">e</a> <a id="6692" href="Ordinals.Notions.html#6692" class="Bound">x</a> <a id="6694" href="Ordinals.Notions.html#6694" class="Bound">y</a> <a id="6696" href="Ordinals.Notions.html#6696" class="Bound">f</a> <a id="6698" class="Symbol">=</a> <a id="6700" href="Ordinals.Notions.html#6690" class="Bound">e</a> <a id="6702" href="Ordinals.Notions.html#6692" class="Bound">x</a> <a id="6704" href="Ordinals.Notions.html#6694" class="Bound">y</a>
                                          <a id="6748" class="Symbol">(λ</a> <a id="6751" href="Ordinals.Notions.html#6751" class="Bound">u</a> <a id="6753" href="Ordinals.Notions.html#6753" class="Bound">l</a> <a id="6755" class="Symbol">→</a> <a id="6757" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6761" class="Symbol">(</a><a id="6762" href="Ordinals.Notions.html#6696" class="Bound">f</a> <a id="6764" href="Ordinals.Notions.html#6751" class="Bound">u</a><a id="6765" class="Symbol">)</a> <a id="6767" href="Ordinals.Notions.html#6753" class="Bound">l</a><a id="6768" class="Symbol">)</a>
                                          <a id="6812" class="Symbol">(λ</a> <a id="6815" href="Ordinals.Notions.html#6815" class="Bound">u</a> <a id="6817" href="Ordinals.Notions.html#6817" class="Bound">l</a> <a id="6819" class="Symbol">→</a> <a id="6821" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6825" class="Symbol">(</a><a id="6826" href="Ordinals.Notions.html#6696" class="Bound">f</a> <a id="6828" href="Ordinals.Notions.html#6815" class="Bound">u</a><a id="6829" class="Symbol">)</a> <a id="6831" href="Ordinals.Notions.html#6817" class="Bound">l</a><a id="6832" class="Symbol">)</a>

<a id="extensional&#39;-gives-extensional"></a><a id="6835" href="Ordinals.Notions.html#6835" class="Function">extensional&#39;-gives-extensional</a> <a id="6866" class="Symbol">:</a> <a id="6868" href="Ordinals.Notions.html#6498" class="Function">is-extensional&#39;</a> <a id="6884" class="Symbol">→</a> <a id="6886" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a>
<a id="6901" href="Ordinals.Notions.html#6835" class="Function">extensional&#39;-gives-extensional</a> <a id="6932" href="Ordinals.Notions.html#6932" class="Bound">e&#39;</a> <a id="6935" href="Ordinals.Notions.html#6935" class="Bound">x</a> <a id="6937" href="Ordinals.Notions.html#6937" class="Bound">y</a> <a id="6939" href="Ordinals.Notions.html#6939" class="Bound">g</a> <a id="6941" href="Ordinals.Notions.html#6941" class="Bound">h</a> <a id="6943" class="Symbol">=</a> <a id="6945" href="Ordinals.Notions.html#6932" class="Bound">e&#39;</a> <a id="6948" href="Ordinals.Notions.html#6935" class="Bound">x</a> <a id="6950" href="Ordinals.Notions.html#6937" class="Bound">y</a> <a id="6952" class="Symbol">(λ</a> <a id="6955" href="Ordinals.Notions.html#6955" class="Bound">u</a> <a id="6957" class="Symbol">→</a> <a id="6959" class="Symbol">(</a><a id="6960" href="Ordinals.Notions.html#6939" class="Bound">g</a> <a id="6962" href="Ordinals.Notions.html#6955" class="Bound">u</a> <a id="6964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6966" href="Ordinals.Notions.html#6941" class="Bound">h</a> <a id="6968" href="Ordinals.Notions.html#6955" class="Bound">u</a><a id="6969" class="Symbol">))</a>

<a id="6973" class="Markup">\end{code}</a><a id="6983" class="Background">

The HoTT Book additionally requires that the underlying type is a set
in the following definition, but this actually follows from the
extensionality condition (see below):

</a><a id="7158" class="Markup">\begin{code}</a>

<a id="is-well-order"></a><a id="7172" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="7186" class="Symbol">:</a> <a id="7188" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="7190" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7192" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="7194" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7196" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="7210" class="Symbol">=</a> <a id="7212" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a>
              <a id="7241" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7243" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
              <a id="7273" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7275" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a>
              <a id="7304" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7306" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a>

<a id="prop-valuedness"></a><a id="7321" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="7337" class="Symbol">:</a> <a id="7339" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="7353" class="Symbol">→</a> <a id="7355" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a>
<a id="7370" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="7386" class="Symbol">(</a><a id="7387" href="Ordinals.Notions.html#7387" class="Bound">p</a> <a id="7389" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7391" href="Ordinals.Notions.html#7391" class="Bound">w</a> <a id="7393" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7395" href="Ordinals.Notions.html#7395" class="Bound">e</a> <a id="7397" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7399" href="Ordinals.Notions.html#7399" class="Bound">t</a><a id="7400" class="Symbol">)</a> <a id="7402" class="Symbol">=</a> <a id="7404" href="Ordinals.Notions.html#7387" class="Bound">p</a>

<a id="well-foundedness"></a><a id="7407" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="7424" class="Symbol">:</a> <a id="7426" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="7440" class="Symbol">→</a> <a id="7442" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
<a id="7458" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="7475" class="Symbol">(</a><a id="7476" href="Ordinals.Notions.html#7476" class="Bound">p</a> <a id="7478" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7480" href="Ordinals.Notions.html#7480" class="Bound">w</a> <a id="7482" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7484" href="Ordinals.Notions.html#7484" class="Bound">e</a> <a id="7486" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7488" href="Ordinals.Notions.html#7488" class="Bound">t</a><a id="7489" class="Symbol">)</a> <a id="7491" class="Symbol">=</a> <a id="7493" href="Ordinals.Notions.html#7480" class="Bound">w</a>

<a id="extensionality"></a><a id="7496" href="Ordinals.Notions.html#7496" class="Function">extensionality</a> <a id="7511" class="Symbol">:</a> <a id="7513" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="7527" class="Symbol">→</a> <a id="7529" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a>
<a id="7544" href="Ordinals.Notions.html#7496" class="Function">extensionality</a> <a id="7559" class="Symbol">(</a><a id="7560" href="Ordinals.Notions.html#7560" class="Bound">p</a> <a id="7562" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7564" href="Ordinals.Notions.html#7564" class="Bound">w</a> <a id="7566" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7568" href="Ordinals.Notions.html#7568" class="Bound">e</a> <a id="7570" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7572" href="Ordinals.Notions.html#7572" class="Bound">t</a><a id="7573" class="Symbol">)</a> <a id="7575" class="Symbol">=</a> <a id="7577" href="Ordinals.Notions.html#7568" class="Bound">e</a>

<a id="transitivity"></a><a id="7580" href="Ordinals.Notions.html#7580" class="Function">transitivity</a> <a id="7593" class="Symbol">:</a> <a id="7595" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="7609" class="Symbol">→</a> <a id="7611" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a>
<a id="7625" href="Ordinals.Notions.html#7580" class="Function">transitivity</a> <a id="7638" class="Symbol">(</a><a id="7639" href="Ordinals.Notions.html#7639" class="Bound">p</a> <a id="7641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7643" href="Ordinals.Notions.html#7643" class="Bound">w</a> <a id="7645" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7647" href="Ordinals.Notions.html#7647" class="Bound">e</a> <a id="7649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7651" href="Ordinals.Notions.html#7651" class="Bound">t</a><a id="7652" class="Symbol">)</a> <a id="7654" class="Symbol">=</a> <a id="7656" href="Ordinals.Notions.html#7651" class="Bound">t</a>

<a id="well-foundedness-is-prop"></a><a id="7659" href="Ordinals.Notions.html#7659" class="Function">well-foundedness-is-prop</a> <a id="7684" class="Symbol">:</a> <a id="7686" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="7693" class="Symbol">→</a> <a id="7695" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7703" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
<a id="7719" href="Ordinals.Notions.html#7659" class="Function">well-foundedness-is-prop</a> <a id="7744" href="Ordinals.Notions.html#7744" class="Bound">fe</a> <a id="7747" class="Symbol">=</a> <a id="7749" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="7759" class="Symbol">(</a><a id="7760" href="Ordinals.Notions.html#7744" class="Bound">fe</a> <a id="7763" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="7765" class="Symbol">(</a><a id="7766" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="7768" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7770" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="7771" class="Symbol">))</a>
                               <a id="7805" class="Symbol">(</a><a id="7806" href="Ordinals.Notions.html#3019" class="Function">accessibility-is-prop</a> <a id="7828" href="Ordinals.Notions.html#7744" class="Bound">fe</a><a id="7830" class="Symbol">)</a>

<a id="extensionally-ordered-types-are-sets"></a><a id="7833" href="Ordinals.Notions.html#7833" class="Function">extensionally-ordered-types-are-sets</a> <a id="7870" class="Symbol">:</a> <a id="7872" href="UF.FunExt.html#996" class="Function">FunExt</a>
                                     <a id="7916" class="Symbol">→</a> <a id="7918" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a>
                                     <a id="7970" class="Symbol">→</a> <a id="7972" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a>
                                     <a id="8024" class="Symbol">→</a> <a id="8026" href="UF.Sets.html#709" class="Function">is-set</a> <a id="8033" href="Ordinals.Notions.html#564" class="Bound">X</a>
<a id="8035" href="Ordinals.Notions.html#7833" class="Function">extensionally-ordered-types-are-sets</a> <a id="8072" href="Ordinals.Notions.html#8072" class="Bound">fe</a> <a id="8075" href="Ordinals.Notions.html#8075" class="Bound">isp</a> <a id="8079" class="Symbol">=</a>
 <a id="8082" href="UF.HedbergApplications.html#2298" class="Function">type-with-prop-valued-refl-antisym-rel-is-set</a>
  <a id="8130" href="Ordinals.Notions.html#5926" class="Function Operator">_≼_</a> <a id="8134" class="Symbol">(</a><a id="8135" href="Ordinals.Notions.html#6001" class="Function">extensional-po-is-prop-valued</a> <a id="8165" href="Ordinals.Notions.html#8072" class="Bound">fe</a> <a id="8168" href="Ordinals.Notions.html#8075" class="Bound">isp</a><a id="8171" class="Symbol">)</a> <a id="8173" class="Symbol">(λ</a> <a id="8176" href="Ordinals.Notions.html#8176" class="Bound">x</a> <a id="8178" class="Symbol">→</a> <a id="8180" href="Ordinals.Notions.html#6242" class="Function">≼-refl</a> <a id="8187" class="Symbol">{</a><a id="8188" href="Ordinals.Notions.html#8176" class="Bound">x</a><a id="8189" class="Symbol">})</a>

<a id="well-ordered-types-are-sets"></a><a id="8193" href="Ordinals.Notions.html#8193" class="Function">well-ordered-types-are-sets</a> <a id="8221" class="Symbol">:</a> <a id="8223" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="8230" class="Symbol">→</a> <a id="8232" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="8246" class="Symbol">→</a> <a id="8248" href="UF.Sets.html#709" class="Function">is-set</a> <a id="8255" href="Ordinals.Notions.html#564" class="Bound">X</a>
<a id="8257" href="Ordinals.Notions.html#8193" class="Function">well-ordered-types-are-sets</a> <a id="8285" href="Ordinals.Notions.html#8285" class="Bound">fe</a> <a id="8288" class="Symbol">(</a><a id="8289" href="Ordinals.Notions.html#8289" class="Bound">p</a> <a id="8291" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8293" href="Ordinals.Notions.html#8293" class="Bound">w</a> <a id="8295" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8297" href="Ordinals.Notions.html#8297" class="Bound">e</a> <a id="8299" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8301" href="Ordinals.Notions.html#8301" class="Bound">t</a><a id="8302" class="Symbol">)</a> <a id="8304" class="Symbol">=</a>
 <a id="8307" href="Ordinals.Notions.html#7833" class="Function">extensionally-ordered-types-are-sets</a> <a id="8344" href="Ordinals.Notions.html#8285" class="Bound">fe</a> <a id="8347" href="Ordinals.Notions.html#8289" class="Bound">p</a> <a id="8349" href="Ordinals.Notions.html#8297" class="Bound">e</a>

<a id="extensionality-is-prop"></a><a id="8352" href="Ordinals.Notions.html#8352" class="Function">extensionality-is-prop</a> <a id="8375" class="Symbol">:</a> <a id="8377" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="8384" class="Symbol">→</a> <a id="8386" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="8401" class="Symbol">→</a> <a id="8403" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8411" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a>
<a id="8426" href="Ordinals.Notions.html#8352" class="Function">extensionality-is-prop</a> <a id="8449" href="Ordinals.Notions.html#8449" class="Bound">fe</a> <a id="8452" href="Ordinals.Notions.html#8452" class="Bound">isp</a> <a id="8456" href="Ordinals.Notions.html#8456" class="Bound">e</a> <a id="8458" href="Ordinals.Notions.html#8458" class="Bound">e&#39;</a> <a id="8461" class="Symbol">=</a>
 <a id="8464" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="8472" class="Symbol">(</a><a id="8473" href="Ordinals.Notions.html#8449" class="Bound">fe</a> <a id="8476" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="8478" class="Symbol">(</a><a id="8479" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="8481" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8483" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="8484" class="Symbol">))</a>
   <a id="8490" class="Symbol">(λ</a> <a id="8493" href="Ordinals.Notions.html#8493" class="Bound">x</a> <a id="8495" class="Symbol">→</a> <a id="8497" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="8505" class="Symbol">(</a><a id="8506" href="Ordinals.Notions.html#8449" class="Bound">fe</a> <a id="8509" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="8511" class="Symbol">(</a><a id="8512" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="8514" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8516" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="8517" class="Symbol">))</a>
           <a id="8531" class="Symbol">(λ</a> <a id="8534" href="Ordinals.Notions.html#8534" class="Bound">y</a> <a id="8536" class="Symbol">→</a> <a id="8538" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="8549" class="Symbol">(λ</a> <a id="8552" class="Symbol">{</a><a id="8553" href="Ordinals.Notions.html#8553" class="Bound">𝓤</a><a id="8554" class="Symbol">}</a> <a id="8556" class="Symbol">{</a><a id="8557" href="Ordinals.Notions.html#8557" class="Bound">𝓥</a><a id="8558" class="Symbol">}</a> <a id="8560" class="Symbol">→</a> <a id="8562" href="Ordinals.Notions.html#8449" class="Bound">fe</a> <a id="8565" href="Ordinals.Notions.html#8553" class="Bound">𝓤</a> <a id="8567" href="Ordinals.Notions.html#8557" class="Bound">𝓥</a><a id="8568" class="Symbol">)</a>
                    <a id="8590" class="Symbol">(λ</a> <a id="8593" href="Ordinals.Notions.html#8593" class="Bound">l</a> <a id="8595" href="Ordinals.Notions.html#8595" class="Bound">m</a> <a id="8597" class="Symbol">→</a> <a id="8599" href="Ordinals.Notions.html#7833" class="Function">extensionally-ordered-types-are-sets</a> <a id="8636" href="Ordinals.Notions.html#8449" class="Bound">fe</a> <a id="8639" href="Ordinals.Notions.html#8452" class="Bound">isp</a> <a id="8643" href="Ordinals.Notions.html#8456" class="Bound">e</a><a id="8644" class="Symbol">)</a>
                    <a id="8666" class="Symbol">(</a><a id="8667" href="Ordinals.Notions.html#8456" class="Bound">e</a> <a id="8669" href="Ordinals.Notions.html#8493" class="Bound">x</a> <a id="8671" href="Ordinals.Notions.html#8534" class="Bound">y</a><a id="8672" class="Symbol">)</a>
                    <a id="8694" class="Symbol">(</a><a id="8695" href="Ordinals.Notions.html#8458" class="Bound">e&#39;</a> <a id="8698" href="Ordinals.Notions.html#8493" class="Bound">x</a> <a id="8700" href="Ordinals.Notions.html#8534" class="Bound">y</a><a id="8701" class="Symbol">)))</a>

<a id="transitivity-is-prop"></a><a id="8706" href="Ordinals.Notions.html#8706" class="Function">transitivity-is-prop</a> <a id="8727" class="Symbol">:</a> <a id="8729" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="8736" class="Symbol">→</a> <a id="8738" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="8753" class="Symbol">→</a> <a id="8755" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8763" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a>
<a id="8777" href="Ordinals.Notions.html#8706" class="Function">transitivity-is-prop</a> <a id="8798" href="Ordinals.Notions.html#8798" class="Bound">fe</a> <a id="8801" href="Ordinals.Notions.html#8801" class="Bound">isp</a> <a id="8805" class="Symbol">=</a> <a id="8807" href="UF.Subsingletons-FunExt.html#5828" class="Function">Π₅-is-prop</a> <a id="8818" class="Symbol">(λ</a> <a id="8821" class="Symbol">{</a><a id="8822" href="Ordinals.Notions.html#8822" class="Bound">𝓤</a><a id="8823" class="Symbol">}</a> <a id="8825" class="Symbol">{</a><a id="8826" href="Ordinals.Notions.html#8826" class="Bound">𝓥</a><a id="8827" class="Symbol">}</a> <a id="8829" class="Symbol">→</a> <a id="8831" href="Ordinals.Notions.html#8798" class="Bound">fe</a> <a id="8834" href="Ordinals.Notions.html#8822" class="Bound">𝓤</a> <a id="8836" href="Ordinals.Notions.html#8826" class="Bound">𝓥</a><a id="8837" class="Symbol">)</a>
                               <a id="8870" class="Symbol">(λ</a> <a id="8873" href="Ordinals.Notions.html#8873" class="Bound">x</a> <a id="8875" href="Ordinals.Notions.html#8875" class="Bound">y</a> <a id="8877" href="Ordinals.Notions.html#8877" class="Bound">z</a> <a id="8879" href="Ordinals.Notions.html#8879" class="Bound">l</a> <a id="8881" href="Ordinals.Notions.html#8881" class="Bound">m</a> <a id="8883" class="Symbol">→</a> <a id="8885" href="Ordinals.Notions.html#8801" class="Bound">isp</a> <a id="8889" href="Ordinals.Notions.html#8873" class="Bound">x</a> <a id="8891" href="Ordinals.Notions.html#8877" class="Bound">z</a><a id="8892" class="Symbol">)</a>

<a id="being-well-order-is-prop"></a><a id="8895" href="Ordinals.Notions.html#8895" class="Function">being-well-order-is-prop</a> <a id="8920" class="Symbol">:</a> <a id="8922" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="8929" class="Symbol">→</a> <a id="8931" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8939" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
<a id="8953" href="Ordinals.Notions.html#8895" class="Function">being-well-order-is-prop</a> <a id="8978" href="Ordinals.Notions.html#8978" class="Bound">fe</a> <a id="8981" class="Symbol">=</a> <a id="8983" href="UF.Subsingletons.html#2431" class="Function">prop-criterion</a> <a id="8998" href="Ordinals.Notions.html#9009" class="Function">γ</a>
 <a id="9001" class="Keyword">where</a>
  <a id="9009" href="Ordinals.Notions.html#9009" class="Function">γ</a> <a id="9011" class="Symbol">:</a> <a id="9013" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="9027" class="Symbol">→</a> <a id="9029" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9037" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
  <a id="9053" href="Ordinals.Notions.html#9009" class="Function">γ</a> <a id="9055" href="Ordinals.Notions.html#9055" class="Bound">o</a> <a id="9057" class="Symbol">=</a> <a id="9059" href="UF.Subsingletons.html#10741" class="Function">×₄-is-prop</a> <a id="9070" class="Symbol">(</a><a id="9071" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="9082" class="Symbol">(λ</a> <a id="9085" class="Symbol">{</a><a id="9086" href="Ordinals.Notions.html#9086" class="Bound">𝓤</a><a id="9087" class="Symbol">}</a> <a id="9089" class="Symbol">{</a><a id="9090" href="Ordinals.Notions.html#9090" class="Bound">𝓥</a><a id="9091" class="Symbol">}</a> <a id="9093" class="Symbol">→</a> <a id="9095" href="Ordinals.Notions.html#8978" class="Bound">fe</a> <a id="9098" href="Ordinals.Notions.html#9086" class="Bound">𝓤</a> <a id="9100" href="Ordinals.Notions.html#9090" class="Bound">𝓥</a><a id="9101" class="Symbol">)</a>
                      <a id="9125" class="Symbol">(λ</a> <a id="9128" href="Ordinals.Notions.html#9128" class="Bound">x</a> <a id="9130" href="Ordinals.Notions.html#9130" class="Bound">y</a> <a id="9132" class="Symbol">→</a> <a id="9134" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="9153" class="Symbol">(</a><a id="9154" href="Ordinals.Notions.html#8978" class="Bound">fe</a> <a id="9157" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="9159" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="9160" class="Symbol">)))</a>
                   <a id="9183" class="Symbol">(</a><a id="9184" href="Ordinals.Notions.html#7659" class="Function">well-foundedness-is-prop</a> <a id="9209" href="Ordinals.Notions.html#8978" class="Bound">fe</a><a id="9211" class="Symbol">)</a>
                   <a id="9232" class="Symbol">(</a><a id="9233" href="Ordinals.Notions.html#8352" class="Function">extensionality-is-prop</a> <a id="9256" href="Ordinals.Notions.html#8978" class="Bound">fe</a> <a id="9259" class="Symbol">(</a><a id="9260" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="9276" href="Ordinals.Notions.html#9055" class="Bound">o</a><a id="9277" class="Symbol">))</a>
                   <a id="9299" class="Symbol">(</a><a id="9300" href="Ordinals.Notions.html#8706" class="Function">transitivity-is-prop</a> <a id="9321" href="Ordinals.Notions.html#8978" class="Bound">fe</a> <a id="9324" class="Symbol">(</a><a id="9325" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="9341" href="Ordinals.Notions.html#9055" class="Bound">o</a><a id="9342" class="Symbol">))</a>

<a id="9346" class="Keyword">private</a>
 <a id="_≾_"></a><a id="9355" href="Ordinals.Notions.html#9355" class="Function Operator">_≾_</a> <a id="9359" class="Symbol">:</a> <a id="9361" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="9363" class="Symbol">→</a> <a id="9365" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="9367" class="Symbol">→</a> <a id="9369" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="9371" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="9374" href="Ordinals.Notions.html#9374" class="Bound">x</a> <a id="9376" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="9378" href="Ordinals.Notions.html#9378" class="Bound">y</a> <a id="9380" class="Symbol">=</a> <a id="9382" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9384" class="Symbol">(</a><a id="9385" href="Ordinals.Notions.html#9378" class="Bound">y</a> <a id="9387" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="9389" href="Ordinals.Notions.html#9374" class="Bound">x</a><a id="9390" class="Symbol">)</a>

<a id="≾-is-prop-valued"></a><a id="9393" href="Ordinals.Notions.html#9393" class="Function">≾-is-prop-valued</a> <a id="9410" class="Symbol">:</a> <a id="9412" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9419" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="9421" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="9424" class="Symbol">→</a> <a id="9426" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="9441" class="Symbol">→</a> <a id="9443" class="Symbol">(</a><a id="9444" href="Ordinals.Notions.html#9444" class="Bound">x</a> <a id="9446" href="Ordinals.Notions.html#9446" class="Bound">y</a> <a id="9448" class="Symbol">:</a> <a id="9450" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="9451" class="Symbol">)</a> <a id="9453" class="Symbol">→</a> <a id="9455" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9463" class="Symbol">(</a><a id="9464" href="Ordinals.Notions.html#9444" class="Bound">x</a> <a id="9466" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="9468" href="Ordinals.Notions.html#9446" class="Bound">y</a><a id="9469" class="Symbol">)</a>
<a id="9471" href="Ordinals.Notions.html#9393" class="Function">≾-is-prop-valued</a> <a id="9488" href="Ordinals.Notions.html#9488" class="Bound">fe</a> <a id="9491" href="Ordinals.Notions.html#9491" class="Bound">p</a> <a id="9493" href="Ordinals.Notions.html#9493" class="Bound">x</a> <a id="9495" href="Ordinals.Notions.html#9495" class="Bound">y</a> <a id="9497" class="Symbol">=</a> <a id="9499" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="9519" href="Ordinals.Notions.html#9488" class="Bound">fe</a>

<a id="&lt;-gives-≾"></a><a id="9523" href="Ordinals.Notions.html#9523" class="Function">&lt;-gives-≾</a>  <a id="9534" class="Symbol">:</a> <a id="9536" class="Symbol">(</a><a id="9537" href="Ordinals.Notions.html#9537" class="Bound">x</a> <a id="9539" class="Symbol">:</a> <a id="9541" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="9542" class="Symbol">)</a>
           <a id="9555" class="Symbol">→</a> <a id="9557" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="9571" href="Ordinals.Notions.html#9537" class="Bound">x</a>
          <a id="9583" class="Symbol">→</a> <a id="9585" class="Symbol">(</a><a id="9586" href="Ordinals.Notions.html#9586" class="Bound">y</a> <a id="9588" class="Symbol">:</a> <a id="9590" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="9591" class="Symbol">)</a> <a id="9593" class="Symbol">→</a> <a id="9595" href="Ordinals.Notions.html#9586" class="Bound">y</a> <a id="9597" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="9599" href="Ordinals.Notions.html#9537" class="Bound">x</a> <a id="9601" class="Symbol">→</a> <a id="9603" href="Ordinals.Notions.html#9586" class="Bound">y</a> <a id="9605" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="9607" href="Ordinals.Notions.html#9537" class="Bound">x</a>
<a id="9609" href="Ordinals.Notions.html#9523" class="Function">&lt;-gives-≾</a> <a id="9619" class="Symbol">=</a> <a id="9621" href="Ordinals.Notions.html#1461" class="Function">transfinite-induction&#39;</a>
                     <a id="9665" class="Symbol">(λ</a> <a id="9668" href="Ordinals.Notions.html#9668" class="Bound">x</a> <a id="9670" class="Symbol">→</a> <a id="9672" class="Symbol">(</a><a id="9673" href="Ordinals.Notions.html#9673" class="Bound">y</a> <a id="9675" class="Symbol">:</a> <a id="9677" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="9678" class="Symbol">)</a> <a id="9680" class="Symbol">→</a> <a id="9682" href="Ordinals.Notions.html#9673" class="Bound">y</a> <a id="9684" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="9686" href="Ordinals.Notions.html#9668" class="Bound">x</a> <a id="9688" class="Symbol">→</a> <a id="9690" href="Ordinals.Notions.html#9673" class="Bound">y</a> <a id="9692" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="9694" href="Ordinals.Notions.html#9668" class="Bound">x</a><a id="9695" class="Symbol">)</a>
                     <a id="9718" class="Symbol">(λ</a> <a id="9721" href="Ordinals.Notions.html#9721" class="Bound">x</a> <a id="9723" href="Ordinals.Notions.html#9723" class="Bound">f</a> <a id="9725" href="Ordinals.Notions.html#9725" class="Bound">y</a> <a id="9727" href="Ordinals.Notions.html#9727" class="Bound">l</a> <a id="9729" href="Ordinals.Notions.html#9729" class="Bound">m</a> <a id="9731" class="Symbol">→</a> <a id="9733" href="Ordinals.Notions.html#9723" class="Bound">f</a> <a id="9735" href="Ordinals.Notions.html#9725" class="Bound">y</a> <a id="9737" href="Ordinals.Notions.html#9727" class="Bound">l</a> <a id="9739" href="Ordinals.Notions.html#9721" class="Bound">x</a> <a id="9741" href="Ordinals.Notions.html#9729" class="Bound">m</a> <a id="9743" href="Ordinals.Notions.html#9727" class="Bound">l</a><a id="9744" class="Symbol">)</a>

<a id="≾-refl"></a><a id="9747" href="Ordinals.Notions.html#9747" class="Function">≾-refl</a> <a id="9754" class="Symbol">:</a> <a id="9756" class="Symbol">(</a><a id="9757" href="Ordinals.Notions.html#9757" class="Bound">x</a> <a id="9759" class="Symbol">:</a> <a id="9761" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="9762" class="Symbol">)</a> <a id="9764" class="Symbol">→</a> <a id="9766" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="9780" href="Ordinals.Notions.html#9757" class="Bound">x</a> <a id="9782" class="Symbol">→</a> <a id="9784" href="Ordinals.Notions.html#9757" class="Bound">x</a> <a id="9786" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="9788" href="Ordinals.Notions.html#9757" class="Bound">x</a>
<a id="9790" href="Ordinals.Notions.html#9747" class="Function">≾-refl</a> <a id="9797" href="Ordinals.Notions.html#9797" class="Bound">x</a> <a id="9799" href="Ordinals.Notions.html#9799" class="Bound">a</a> <a id="9801" href="Ordinals.Notions.html#9801" class="Bound">l</a> <a id="9803" class="Symbol">=</a> <a id="9805" href="Ordinals.Notions.html#9523" class="Function">&lt;-gives-≾</a> <a id="9815" href="Ordinals.Notions.html#9797" class="Bound">x</a> <a id="9817" href="Ordinals.Notions.html#9799" class="Bound">a</a> <a id="9819" href="Ordinals.Notions.html#9797" class="Bound">x</a> <a id="9821" href="Ordinals.Notions.html#9801" class="Bound">l</a> <a id="9823" href="Ordinals.Notions.html#9801" class="Bound">l</a>

<a id="irreflexive"></a><a id="9826" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="9838" class="Symbol">:</a> <a id="9840" class="Symbol">(</a><a id="9841" href="Ordinals.Notions.html#9841" class="Bound">x</a> <a id="9843" class="Symbol">:</a> <a id="9845" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="9846" class="Symbol">)</a> <a id="9848" class="Symbol">→</a> <a id="9850" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="9864" href="Ordinals.Notions.html#9841" class="Bound">x</a> <a id="9866" class="Symbol">→</a> <a id="9868" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9870" class="Symbol">(</a><a id="9871" href="Ordinals.Notions.html#9841" class="Bound">x</a> <a id="9873" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="9875" href="Ordinals.Notions.html#9841" class="Bound">x</a><a id="9876" class="Symbol">)</a>
<a id="9878" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="9890" class="Symbol">=</a> <a id="9892" href="Ordinals.Notions.html#9747" class="Function">≾-refl</a>

<a id="&lt;-gives-≠"></a><a id="9900" href="Ordinals.Notions.html#9900" class="Function">&lt;-gives-≠</a> <a id="9910" class="Symbol">:</a> <a id="9912" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
          <a id="9938" class="Symbol">→</a> <a id="9940" class="Symbol">(</a><a id="9941" href="Ordinals.Notions.html#9941" class="Bound">x</a> <a id="9943" href="Ordinals.Notions.html#9943" class="Bound">y</a> <a id="9945" class="Symbol">:</a> <a id="9947" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="9948" class="Symbol">)</a> <a id="9950" class="Symbol">→</a> <a id="9952" href="Ordinals.Notions.html#9941" class="Bound">x</a> <a id="9954" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="9956" href="Ordinals.Notions.html#9943" class="Bound">y</a> <a id="9958" class="Symbol">→</a> <a id="9960" href="Ordinals.Notions.html#9941" class="Bound">x</a> <a id="9962" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9964" href="Ordinals.Notions.html#9943" class="Bound">y</a>
<a id="9966" href="Ordinals.Notions.html#9900" class="Function">&lt;-gives-≠</a> <a id="9976" href="Ordinals.Notions.html#9976" class="Bound">w</a> <a id="9978" href="Ordinals.Notions.html#9978" class="Bound">x</a> <a id="9980" href="Ordinals.Notions.html#9980" class="Bound">y</a> <a id="9982" href="Ordinals.Notions.html#9982" class="Bound">l</a> <a id="9984" href="Ordinals.Notions.html#9984" class="Bound">p</a> <a id="9986" class="Symbol">=</a> <a id="9988" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="10000" href="Ordinals.Notions.html#9980" class="Bound">y</a> <a id="10002" class="Symbol">(</a><a id="10003" href="Ordinals.Notions.html#9976" class="Bound">w</a> <a id="10005" href="Ordinals.Notions.html#9980" class="Bound">y</a><a id="10006" class="Symbol">)</a> <a id="10008" class="Symbol">(</a><a id="10009" href="MLTT.Id.html#734" class="Function">transport</a> <a id="10019" class="Symbol">(</a><a id="10020" href="Ordinals.Notions.html#583" class="Bound Operator">_&lt;</a> <a id="10023" href="Ordinals.Notions.html#9980" class="Bound">y</a><a id="10024" class="Symbol">)</a> <a id="10026" href="Ordinals.Notions.html#9984" class="Bound">p</a> <a id="10028" href="Ordinals.Notions.html#9982" class="Bound">l</a><a id="10029" class="Symbol">)</a>

<a id="&lt;-gives-≼"></a><a id="10032" href="Ordinals.Notions.html#10032" class="Function">&lt;-gives-≼</a> <a id="10042" class="Symbol">:</a> <a id="10044" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="10058" class="Symbol">→</a> <a id="10060" class="Symbol">{</a><a id="10061" href="Ordinals.Notions.html#10061" class="Bound">x</a> <a id="10063" href="Ordinals.Notions.html#10063" class="Bound">y</a> <a id="10065" class="Symbol">:</a> <a id="10067" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="10068" class="Symbol">}</a> <a id="10070" class="Symbol">→</a> <a id="10072" href="Ordinals.Notions.html#10061" class="Bound">x</a> <a id="10074" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="10076" href="Ordinals.Notions.html#10063" class="Bound">y</a> <a id="10078" class="Symbol">→</a> <a id="10080" href="Ordinals.Notions.html#10061" class="Bound">x</a> <a id="10082" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="10084" href="Ordinals.Notions.html#10063" class="Bound">y</a>
<a id="10086" href="Ordinals.Notions.html#10032" class="Function">&lt;-gives-≼</a> <a id="10096" href="Ordinals.Notions.html#10096" class="Bound">t</a> <a id="10098" class="Symbol">{</a><a id="10099" href="Ordinals.Notions.html#10099" class="Bound">x</a><a id="10100" class="Symbol">}</a> <a id="10102" class="Symbol">{</a><a id="10103" href="Ordinals.Notions.html#10103" class="Bound">y</a><a id="10104" class="Symbol">}</a> <a id="10106" href="Ordinals.Notions.html#10106" class="Bound">l</a> <a id="10108" href="Ordinals.Notions.html#10108" class="Bound">u</a> <a id="10110" href="Ordinals.Notions.html#10110" class="Bound">m</a> <a id="10112" class="Symbol">=</a> <a id="10114" href="Ordinals.Notions.html#10096" class="Bound">t</a> <a id="10116" href="Ordinals.Notions.html#10108" class="Bound">u</a> <a id="10118" href="Ordinals.Notions.html#10099" class="Bound">x</a> <a id="10120" href="Ordinals.Notions.html#10103" class="Bound">y</a> <a id="10122" href="Ordinals.Notions.html#10110" class="Bound">m</a> <a id="10124" href="Ordinals.Notions.html#10106" class="Bound">l</a>

<a id="≼-coarser-than-≾"></a><a id="10127" href="Ordinals.Notions.html#10127" class="Function">≼-coarser-than-≾</a> <a id="10144" class="Symbol">:</a> <a id="10146" class="Symbol">(</a><a id="10147" href="Ordinals.Notions.html#10147" class="Bound">y</a> <a id="10149" class="Symbol">:</a> <a id="10151" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="10152" class="Symbol">)</a> <a id="10154" class="Symbol">→</a> <a id="10156" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="10170" href="Ordinals.Notions.html#10147" class="Bound">y</a> <a id="10172" class="Symbol">→</a> <a id="10174" class="Symbol">(</a><a id="10175" href="Ordinals.Notions.html#10175" class="Bound">x</a> <a id="10177" class="Symbol">:</a> <a id="10179" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="10180" class="Symbol">)</a> <a id="10182" class="Symbol">→</a> <a id="10184" href="Ordinals.Notions.html#10175" class="Bound">x</a> <a id="10186" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="10188" href="Ordinals.Notions.html#10147" class="Bound">y</a> <a id="10190" class="Symbol">→</a> <a id="10192" href="Ordinals.Notions.html#10175" class="Bound">x</a> <a id="10194" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="10196" href="Ordinals.Notions.html#10147" class="Bound">y</a>
<a id="10198" href="Ordinals.Notions.html#10127" class="Function">≼-coarser-than-≾</a> <a id="10215" href="Ordinals.Notions.html#10215" class="Bound">y</a> <a id="10217" href="Ordinals.Notions.html#10217" class="Bound">a</a> <a id="10219" href="Ordinals.Notions.html#10219" class="Bound">x</a> <a id="10221" href="Ordinals.Notions.html#10221" class="Bound">f</a> <a id="10223" href="Ordinals.Notions.html#10223" class="Bound">l</a> <a id="10225" class="Symbol">=</a> <a id="10227" href="Ordinals.Notions.html#9747" class="Function">≾-refl</a> <a id="10234" href="Ordinals.Notions.html#10215" class="Bound">y</a> <a id="10236" href="Ordinals.Notions.html#10217" class="Bound">a</a> <a id="10238" class="Symbol">(</a><a id="10239" href="Ordinals.Notions.html#10221" class="Bound">f</a> <a id="10241" href="Ordinals.Notions.html#10215" class="Bound">y</a> <a id="10243" href="Ordinals.Notions.html#10223" class="Bound">l</a><a id="10244" class="Symbol">)</a>

<a id="is-bot"></a><a id="10247" href="Ordinals.Notions.html#10247" class="Function">is-bot</a> <a id="10254" class="Symbol">:</a> <a id="10256" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="10258" class="Symbol">→</a> <a id="10260" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="10262" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10264" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="10266" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="10268" href="Ordinals.Notions.html#10247" class="Function">is-bot</a> <a id="10275" href="Ordinals.Notions.html#10275" class="Bound">x</a> <a id="10277" class="Symbol">=</a> <a id="10279" class="Symbol">(</a><a id="10280" href="Ordinals.Notions.html#10280" class="Bound">y</a> <a id="10282" class="Symbol">:</a> <a id="10284" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="10285" class="Symbol">)</a> <a id="10287" class="Symbol">→</a> <a id="10289" href="Ordinals.Notions.html#10275" class="Bound">x</a> <a id="10291" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="10293" href="Ordinals.Notions.html#10280" class="Bound">y</a>

<a id="is-bot&#39;"></a><a id="10296" href="Ordinals.Notions.html#10296" class="Function">is-bot&#39;</a> <a id="10304" class="Symbol">:</a> <a id="10306" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="10308" class="Symbol">→</a> <a id="10310" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="10312" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10314" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="10316" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="10318" href="Ordinals.Notions.html#10296" class="Function">is-bot&#39;</a> <a id="10326" href="Ordinals.Notions.html#10326" class="Bound">x</a> <a id="10328" class="Symbol">=</a> <a id="10330" class="Symbol">(</a><a id="10331" href="Ordinals.Notions.html#10331" class="Bound">y</a> <a id="10333" class="Symbol">:</a> <a id="10335" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="10336" class="Symbol">)</a> <a id="10338" class="Symbol">→</a> <a id="10340" href="Ordinals.Notions.html#10326" class="Bound">x</a> <a id="10342" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="10344" href="Ordinals.Notions.html#10331" class="Bound">y</a>

<a id="is-bot&#39;-gives-is-bot"></a><a id="10347" href="Ordinals.Notions.html#10347" class="Function">is-bot&#39;-gives-is-bot</a> <a id="10368" class="Symbol">:</a> <a id="10370" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="10386" class="Symbol">→</a> <a id="10388" class="Symbol">(</a><a id="10389" href="Ordinals.Notions.html#10389" class="Bound">x</a> <a id="10391" class="Symbol">:</a> <a id="10393" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="10394" class="Symbol">)</a> <a id="10396" class="Symbol">→</a> <a id="10398" href="Ordinals.Notions.html#10296" class="Function">is-bot&#39;</a> <a id="10406" href="Ordinals.Notions.html#10389" class="Bound">x</a> <a id="10408" class="Symbol">→</a> <a id="10410" href="Ordinals.Notions.html#10247" class="Function">is-bot</a> <a id="10417" href="Ordinals.Notions.html#10389" class="Bound">x</a>
<a id="10419" href="Ordinals.Notions.html#10347" class="Function">is-bot&#39;-gives-is-bot</a> <a id="10440" href="Ordinals.Notions.html#10440" class="Bound">w</a> <a id="10442" href="Ordinals.Notions.html#10442" class="Bound">x</a> <a id="10444" href="Ordinals.Notions.html#10444" class="Bound">i</a> <a id="10446" href="Ordinals.Notions.html#10446" class="Bound">y</a> <a id="10448" class="Symbol">=</a> <a id="10450" href="Ordinals.Notions.html#10127" class="Function">≼-coarser-than-≾</a> <a id="10467" href="Ordinals.Notions.html#10446" class="Bound">y</a> <a id="10469" class="Symbol">(</a><a id="10470" href="Ordinals.Notions.html#10440" class="Bound">w</a> <a id="10472" href="Ordinals.Notions.html#10446" class="Bound">y</a><a id="10473" class="Symbol">)</a> <a id="10475" href="Ordinals.Notions.html#10442" class="Bound">x</a> <a id="10477" class="Symbol">(</a><a id="10478" href="Ordinals.Notions.html#10444" class="Bound">i</a> <a id="10480" href="Ordinals.Notions.html#10446" class="Bound">y</a><a id="10481" class="Symbol">)</a>

<a id="is-bot-gives-is-bot&#39;"></a><a id="10484" href="Ordinals.Notions.html#10484" class="Function">is-bot-gives-is-bot&#39;</a> <a id="10505" class="Symbol">:</a> <a id="10507" class="Symbol">(</a><a id="10508" href="Ordinals.Notions.html#10508" class="Bound">x</a> <a id="10510" class="Symbol">:</a> <a id="10512" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="10513" class="Symbol">)</a> <a id="10515" class="Symbol">→</a> <a id="10517" href="Ordinals.Notions.html#10247" class="Function">is-bot</a> <a id="10524" href="Ordinals.Notions.html#10508" class="Bound">x</a> <a id="10526" class="Symbol">→</a> <a id="10528" href="Ordinals.Notions.html#10296" class="Function">is-bot&#39;</a> <a id="10536" href="Ordinals.Notions.html#10508" class="Bound">x</a>
<a id="10538" href="Ordinals.Notions.html#10484" class="Function">is-bot-gives-is-bot&#39;</a> <a id="10559" href="Ordinals.Notions.html#10559" class="Bound">x</a> <a id="10561" href="Ordinals.Notions.html#10561" class="Bound">i</a> <a id="10563" href="Ordinals.Notions.html#10563" class="Bound">y</a> <a id="10565" href="Ordinals.Notions.html#10565" class="Bound">z</a> <a id="10567" href="Ordinals.Notions.html#10567" class="Bound">l</a> <a id="10569" class="Symbol">=</a> <a id="10571" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10578" class="Symbol">(</a><a id="10579" href="Ordinals.Notions.html#10561" class="Bound">i</a> <a id="10581" href="Ordinals.Notions.html#10565" class="Bound">z</a> <a id="10583" href="Ordinals.Notions.html#10567" class="Bound">l</a><a id="10584" class="Symbol">)</a>

<a id="is-top"></a><a id="10587" href="Ordinals.Notions.html#10587" class="Function">is-top</a> <a id="10594" class="Symbol">:</a> <a id="10596" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="10598" class="Symbol">→</a> <a id="10600" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="10602" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10604" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="10606" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="10608" href="Ordinals.Notions.html#10587" class="Function">is-top</a> <a id="10615" href="Ordinals.Notions.html#10615" class="Bound">x</a> <a id="10617" class="Symbol">=</a> <a id="10619" class="Symbol">(</a><a id="10620" href="Ordinals.Notions.html#10620" class="Bound">y</a> <a id="10622" class="Symbol">:</a> <a id="10624" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="10625" class="Symbol">)</a> <a id="10627" class="Symbol">→</a> <a id="10629" href="Ordinals.Notions.html#10620" class="Bound">y</a> <a id="10631" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="10633" href="Ordinals.Notions.html#10615" class="Bound">x</a>

<a id="is-top&#39;"></a><a id="10636" href="Ordinals.Notions.html#10636" class="Function">is-top&#39;</a> <a id="10644" class="Symbol">:</a> <a id="10646" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="10648" class="Symbol">→</a> <a id="10650" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="10652" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10654" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="10656" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="10658" href="Ordinals.Notions.html#10636" class="Function">is-top&#39;</a> <a id="10666" href="Ordinals.Notions.html#10666" class="Bound">x</a> <a id="10668" class="Symbol">=</a> <a id="10670" class="Symbol">(</a><a id="10671" href="Ordinals.Notions.html#10671" class="Bound">y</a> <a id="10673" class="Symbol">:</a> <a id="10675" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="10676" class="Symbol">)</a> <a id="10678" class="Symbol">→</a> <a id="10680" href="Ordinals.Notions.html#10671" class="Bound">y</a> <a id="10682" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="10684" href="Ordinals.Notions.html#10666" class="Bound">x</a>

<a id="is-top&#39;-gives-is-top"></a><a id="10687" href="Ordinals.Notions.html#10687" class="Function">is-top&#39;-gives-is-top</a> <a id="10708" class="Symbol">:</a> <a id="10710" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="10726" class="Symbol">→</a> <a id="10728" class="Symbol">(</a><a id="10729" href="Ordinals.Notions.html#10729" class="Bound">x</a> <a id="10731" class="Symbol">:</a> <a id="10733" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="10734" class="Symbol">)</a> <a id="10736" class="Symbol">→</a> <a id="10738" href="Ordinals.Notions.html#10636" class="Function">is-top&#39;</a> <a id="10746" href="Ordinals.Notions.html#10729" class="Bound">x</a> <a id="10748" class="Symbol">→</a> <a id="10750" href="Ordinals.Notions.html#10587" class="Function">is-top</a> <a id="10757" href="Ordinals.Notions.html#10729" class="Bound">x</a>
<a id="10759" href="Ordinals.Notions.html#10687" class="Function">is-top&#39;-gives-is-top</a> <a id="10780" href="Ordinals.Notions.html#10780" class="Bound">w</a> <a id="10782" href="Ordinals.Notions.html#10782" class="Bound">x</a> <a id="10784" href="Ordinals.Notions.html#10784" class="Bound">i</a> <a id="10786" href="Ordinals.Notions.html#10786" class="Bound">y</a> <a id="10788" class="Symbol">=</a> <a id="10790" href="Ordinals.Notions.html#10127" class="Function">≼-coarser-than-≾</a> <a id="10807" href="Ordinals.Notions.html#10782" class="Bound">x</a> <a id="10809" class="Symbol">(</a><a id="10810" href="Ordinals.Notions.html#10780" class="Bound">w</a> <a id="10812" href="Ordinals.Notions.html#10782" class="Bound">x</a><a id="10813" class="Symbol">)</a> <a id="10815" href="Ordinals.Notions.html#10786" class="Bound">y</a> <a id="10817" class="Symbol">(</a><a id="10818" href="Ordinals.Notions.html#10784" class="Bound">i</a> <a id="10820" href="Ordinals.Notions.html#10786" class="Bound">y</a><a id="10821" class="Symbol">)</a>

<a id="10824" class="Markup">\end{code}</a><a id="10834" class="Background">

There is no hope of proving the converse constructively, because in
the ordinal of truth values any ¬¬-dense truth-value p satisfies
is-top p, and the only truth-value that satisfies is-top is ⊤. See the
module Ordinals.OrdinalOfTruthValues.

</a><a id="11079" class="Markup">\begin{code}</a>

<a id="has-top"></a><a id="11093" href="Ordinals.Notions.html#11093" class="Function">has-top</a> <a id="11101" class="Symbol">:</a> <a id="11103" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="11105" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11107" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="11109" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="11111" href="Ordinals.Notions.html#11093" class="Function">has-top</a> <a id="11119" class="Symbol">=</a> <a id="11121" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11123" href="Ordinals.Notions.html#11123" class="Bound">x</a> <a id="11125" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11127" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="11129" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11131" href="Ordinals.Notions.html#10587" class="Function">is-top</a> <a id="11138" href="Ordinals.Notions.html#11123" class="Bound">x</a>

<a id="no-minimal-is-empty"></a><a id="11141" href="Ordinals.Notions.html#11141" class="Function">no-minimal-is-empty</a> <a id="11161" class="Symbol">:</a> <a id="11163" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
                    <a id="11199" class="Symbol">→</a> <a id="11201" class="Symbol">∀</a> <a id="11203" class="Symbol">{</a><a id="11204" href="Ordinals.Notions.html#11204" class="Bound">𝓦</a><a id="11205" class="Symbol">}</a> <a id="11207" class="Symbol">(</a><a id="11208" href="Ordinals.Notions.html#11208" class="Bound">A</a> <a id="11210" class="Symbol">:</a> <a id="11212" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="11214" class="Symbol">→</a> <a id="11216" href="Ordinals.Notions.html#11204" class="Bound">𝓦</a> <a id="11218" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11220" class="Symbol">)</a>
                    <a id="11242" class="Symbol">→</a> <a id="11244" class="Symbol">((</a><a id="11246" href="Ordinals.Notions.html#11246" class="Bound">x</a> <a id="11248" class="Symbol">:</a> <a id="11250" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="11251" class="Symbol">)</a> <a id="11253" class="Symbol">→</a> <a id="11255" href="Ordinals.Notions.html#11208" class="Bound">A</a> <a id="11257" href="Ordinals.Notions.html#11246" class="Bound">x</a> <a id="11259" class="Symbol">→</a> <a id="11261" href="MLTT.Negation.html#1107" class="Function">is-nonempty</a> <a id="11273" class="Symbol">(</a><a id="11274" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11276" href="Ordinals.Notions.html#11276" class="Bound">y</a> <a id="11278" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11280" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="11282" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11284" class="Symbol">(</a><a id="11285" href="Ordinals.Notions.html#11276" class="Bound">y</a> <a id="11287" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="11289" href="Ordinals.Notions.html#11246" class="Bound">x</a><a id="11290" class="Symbol">)</a> <a id="11292" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11294" href="Ordinals.Notions.html#11208" class="Bound">A</a> <a id="11296" href="Ordinals.Notions.html#11276" class="Bound">y</a><a id="11297" class="Symbol">))</a>
                    <a id="11320" class="Symbol">→</a> <a id="11322" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="11331" class="Symbol">(</a><a id="11332" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="11334" href="Ordinals.Notions.html#11208" class="Bound">A</a><a id="11335" class="Symbol">)</a>
<a id="11337" href="Ordinals.Notions.html#11141" class="Function">no-minimal-is-empty</a> <a id="11357" href="Ordinals.Notions.html#11357" class="Bound">w</a> <a id="11359" href="Ordinals.Notions.html#11359" class="Bound">A</a> <a id="11361" href="Ordinals.Notions.html#11361" class="Bound">s</a> <a id="11363" class="Symbol">(</a><a id="11364" href="Ordinals.Notions.html#11364" class="Bound">x</a> <a id="11366" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11368" href="Ordinals.Notions.html#11368" class="Bound">a₀</a><a id="11370" class="Symbol">)</a> <a id="11372" class="Symbol">=</a> <a id="11374" href="Ordinals.Notions.html#11756" class="Function">γ</a>
 <a id="11377" class="Keyword">where</a>
  <a id="11385" href="Ordinals.Notions.html#11385" class="Function">g</a> <a id="11387" class="Symbol">:</a> <a id="11389" class="Symbol">(</a><a id="11390" href="Ordinals.Notions.html#11390" class="Bound">x</a> <a id="11392" class="Symbol">:</a> <a id="11394" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="11395" class="Symbol">)</a> <a id="11397" class="Symbol">→</a> <a id="11399" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="11413" href="Ordinals.Notions.html#11390" class="Bound">x</a> <a id="11415" class="Symbol">→</a> <a id="11417" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11419" class="Symbol">(</a><a id="11420" href="Ordinals.Notions.html#11359" class="Bound">A</a> <a id="11422" href="Ordinals.Notions.html#11390" class="Bound">x</a><a id="11423" class="Symbol">)</a>
  <a id="11427" href="Ordinals.Notions.html#11385" class="Function">g</a> <a id="11429" href="Ordinals.Notions.html#11429" class="Bound">x</a> <a id="11431" class="Symbol">(</a><a id="11432" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="11436" href="Ordinals.Notions.html#11436" class="Bound">σ</a><a id="11437" class="Symbol">)</a> <a id="11439" href="Ordinals.Notions.html#11439" class="Bound">ν</a> <a id="11441" class="Symbol">=</a> <a id="11443" href="Ordinals.Notions.html#11637" class="Function">δ</a>
   <a id="11448" class="Keyword">where</a>
    <a id="11458" href="Ordinals.Notions.html#11458" class="Function">h</a> <a id="11460" class="Symbol">:</a> <a id="11462" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="11465" class="Symbol">(</a><a id="11466" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11468" href="Ordinals.Notions.html#11468" class="Bound">y</a> <a id="11470" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11472" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="11474" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11476" class="Symbol">(</a><a id="11477" href="Ordinals.Notions.html#11468" class="Bound">y</a> <a id="11479" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="11481" href="Ordinals.Notions.html#11429" class="Bound">x</a><a id="11482" class="Symbol">)</a> <a id="11484" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11486" href="Ordinals.Notions.html#11359" class="Bound">A</a> <a id="11488" href="Ordinals.Notions.html#11468" class="Bound">y</a><a id="11489" class="Symbol">)</a>
    <a id="11495" href="Ordinals.Notions.html#11458" class="Function">h</a> <a id="11497" class="Symbol">=</a> <a id="11499" href="Ordinals.Notions.html#11361" class="Bound">s</a> <a id="11501" href="Ordinals.Notions.html#11429" class="Bound">x</a> <a id="11503" href="Ordinals.Notions.html#11439" class="Bound">ν</a>

    <a id="11510" href="Ordinals.Notions.html#11510" class="Function">IH</a> <a id="11513" class="Symbol">:</a> <a id="11515" class="Symbol">(</a><a id="11516" href="Ordinals.Notions.html#11516" class="Bound">y</a> <a id="11518" class="Symbol">:</a> <a id="11520" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="11521" class="Symbol">)</a> <a id="11523" class="Symbol">→</a> <a id="11525" href="Ordinals.Notions.html#11516" class="Bound">y</a> <a id="11527" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="11529" href="Ordinals.Notions.html#11429" class="Bound">x</a> <a id="11531" class="Symbol">→</a> <a id="11533" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11535" class="Symbol">(</a><a id="11536" href="Ordinals.Notions.html#11359" class="Bound">A</a> <a id="11538" href="Ordinals.Notions.html#11516" class="Bound">y</a><a id="11539" class="Symbol">)</a>
    <a id="11545" href="Ordinals.Notions.html#11510" class="Function">IH</a> <a id="11548" href="Ordinals.Notions.html#11548" class="Bound">y</a> <a id="11550" href="Ordinals.Notions.html#11550" class="Bound">l</a> <a id="11552" class="Symbol">=</a> <a id="11554" href="Ordinals.Notions.html#11385" class="Function">g</a> <a id="11556" href="Ordinals.Notions.html#11548" class="Bound">y</a> <a id="11558" class="Symbol">(</a><a id="11559" href="Ordinals.Notions.html#11436" class="Bound">σ</a> <a id="11561" href="Ordinals.Notions.html#11548" class="Bound">y</a> <a id="11563" href="Ordinals.Notions.html#11550" class="Bound">l</a><a id="11564" class="Symbol">)</a>

    <a id="11571" href="Ordinals.Notions.html#11571" class="Function">k</a> <a id="11573" class="Symbol">:</a> <a id="11575" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11577" class="Symbol">(</a><a id="11578" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11580" href="Ordinals.Notions.html#11580" class="Bound">y</a> <a id="11582" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11584" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="11586" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11588" class="Symbol">(</a><a id="11589" href="Ordinals.Notions.html#11580" class="Bound">y</a> <a id="11591" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="11593" href="Ordinals.Notions.html#11429" class="Bound">x</a><a id="11594" class="Symbol">)</a> <a id="11596" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11598" href="Ordinals.Notions.html#11359" class="Bound">A</a> <a id="11600" href="Ordinals.Notions.html#11580" class="Bound">y</a><a id="11601" class="Symbol">)</a>
    <a id="11607" href="Ordinals.Notions.html#11571" class="Function">k</a> <a id="11609" class="Symbol">(</a><a id="11610" href="Ordinals.Notions.html#11610" class="Bound">y</a> <a id="11612" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11614" href="Ordinals.Notions.html#11614" class="Bound">l</a> <a id="11616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11618" href="Ordinals.Notions.html#11618" class="Bound">a</a><a id="11619" class="Symbol">)</a> <a id="11621" class="Symbol">=</a> <a id="11623" href="Ordinals.Notions.html#11510" class="Function">IH</a> <a id="11626" href="Ordinals.Notions.html#11610" class="Bound">y</a> <a id="11628" href="Ordinals.Notions.html#11614" class="Bound">l</a> <a id="11630" href="Ordinals.Notions.html#11618" class="Bound">a</a>

    <a id="11637" href="Ordinals.Notions.html#11637" class="Function">δ</a> <a id="11639" class="Symbol">:</a> <a id="11641" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
    <a id="11647" href="Ordinals.Notions.html#11637" class="Function">δ</a> <a id="11649" class="Symbol">=</a> <a id="11651" href="Ordinals.Notions.html#11458" class="Function">h</a> <a id="11653" href="Ordinals.Notions.html#11571" class="Function">k</a>

  <a id="11658" href="Ordinals.Notions.html#11658" class="Function">f</a> <a id="11660" class="Symbol">:</a> <a id="11662" class="Symbol">((</a><a id="11664" href="Ordinals.Notions.html#11664" class="Bound">x</a> <a id="11666" class="Symbol">:</a> <a id="11668" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="11669" class="Symbol">)</a> <a id="11671" class="Symbol">→</a> <a id="11673" href="Ordinals.Notions.html#11359" class="Bound">A</a> <a id="11675" href="Ordinals.Notions.html#11664" class="Bound">x</a> <a id="11677" class="Symbol">→</a> <a id="11679" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="11682" class="Symbol">(</a><a id="11683" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11685" href="Ordinals.Notions.html#11685" class="Bound">y</a> <a id="11687" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11689" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="11691" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11693" class="Symbol">(</a><a id="11694" href="Ordinals.Notions.html#11685" class="Bound">y</a> <a id="11696" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="11698" href="Ordinals.Notions.html#11664" class="Bound">x</a><a id="11699" class="Symbol">)</a> <a id="11701" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11703" href="Ordinals.Notions.html#11359" class="Bound">A</a> <a id="11705" href="Ordinals.Notions.html#11685" class="Bound">y</a><a id="11706" class="Symbol">))</a>
    <a id="11713" class="Symbol">→</a> <a id="11715" class="Symbol">(</a><a id="11716" href="Ordinals.Notions.html#11716" class="Bound">x</a> <a id="11718" class="Symbol">:</a> <a id="11720" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="11721" class="Symbol">)</a> <a id="11723" class="Symbol">→</a> <a id="11725" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11727" class="Symbol">(</a><a id="11728" href="Ordinals.Notions.html#11359" class="Bound">A</a> <a id="11730" href="Ordinals.Notions.html#11716" class="Bound">x</a><a id="11731" class="Symbol">)</a>
  <a id="11735" href="Ordinals.Notions.html#11658" class="Function">f</a> <a id="11737" href="Ordinals.Notions.html#11737" class="Bound">s</a> <a id="11739" href="Ordinals.Notions.html#11739" class="Bound">x</a> <a id="11741" class="Symbol">=</a> <a id="11743" href="Ordinals.Notions.html#11385" class="Function">g</a> <a id="11745" href="Ordinals.Notions.html#11739" class="Bound">x</a> <a id="11747" class="Symbol">(</a><a id="11748" href="Ordinals.Notions.html#11357" class="Bound">w</a> <a id="11750" href="Ordinals.Notions.html#11739" class="Bound">x</a><a id="11751" class="Symbol">)</a>

  <a id="11756" href="Ordinals.Notions.html#11756" class="Function">γ</a> <a id="11758" class="Symbol">:</a> <a id="11760" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="11764" href="Ordinals.Notions.html#11756" class="Function">γ</a> <a id="11766" class="Symbol">=</a> <a id="11768" href="Ordinals.Notions.html#11658" class="Function">f</a> <a id="11770" href="Ordinals.Notions.html#11361" class="Bound">s</a> <a id="11772" href="Ordinals.Notions.html#11364" class="Bound">x</a> <a id="11774" href="Ordinals.Notions.html#11368" class="Bound">a₀</a>

<a id="no-minimal-is-empty&#39;"></a><a id="11778" href="Ordinals.Notions.html#11778" class="Function">no-minimal-is-empty&#39;</a> <a id="11799" class="Symbol">:</a> <a id="11801" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
                     <a id="11838" class="Symbol">→</a> <a id="11840" class="Symbol">∀</a> <a id="11842" class="Symbol">{</a><a id="11843" href="Ordinals.Notions.html#11843" class="Bound">𝓦</a><a id="11844" class="Symbol">}</a> <a id="11846" class="Symbol">(</a><a id="11847" href="Ordinals.Notions.html#11847" class="Bound">A</a> <a id="11849" class="Symbol">:</a> <a id="11851" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="11853" class="Symbol">→</a> <a id="11855" href="Ordinals.Notions.html#11843" class="Bound">𝓦</a> <a id="11857" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11859" class="Symbol">)</a>
                     <a id="11882" class="Symbol">→</a> <a id="11884" class="Symbol">((</a><a id="11886" href="Ordinals.Notions.html#11886" class="Bound">x</a> <a id="11888" class="Symbol">:</a> <a id="11890" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="11891" class="Symbol">)</a> <a id="11893" class="Symbol">→</a> <a id="11895" href="Ordinals.Notions.html#11847" class="Bound">A</a> <a id="11897" href="Ordinals.Notions.html#11886" class="Bound">x</a> <a id="11899" class="Symbol">→</a> <a id="11901" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11903" href="Ordinals.Notions.html#11903" class="Bound">y</a> <a id="11905" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11907" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="11909" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11911" class="Symbol">(</a><a id="11912" href="Ordinals.Notions.html#11903" class="Bound">y</a> <a id="11914" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="11916" href="Ordinals.Notions.html#11886" class="Bound">x</a><a id="11917" class="Symbol">)</a> <a id="11919" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11921" href="Ordinals.Notions.html#11847" class="Bound">A</a> <a id="11923" href="Ordinals.Notions.html#11903" class="Bound">y</a><a id="11924" class="Symbol">)</a>
                     <a id="11947" class="Symbol">→</a> <a id="11949" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="11958" class="Symbol">(</a><a id="11959" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="11961" href="Ordinals.Notions.html#11847" class="Bound">A</a><a id="11962" class="Symbol">)</a>
<a id="11964" href="Ordinals.Notions.html#11778" class="Function">no-minimal-is-empty&#39;</a> <a id="11985" href="Ordinals.Notions.html#11985" class="Bound">w</a> <a id="11987" href="Ordinals.Notions.html#11987" class="Bound">A</a> <a id="11989" href="Ordinals.Notions.html#11989" class="Bound">s</a> <a id="11991" class="Symbol">=</a> <a id="11993" href="Ordinals.Notions.html#11141" class="Function">no-minimal-is-empty</a> <a id="12013" href="Ordinals.Notions.html#11985" class="Bound">w</a> <a id="12015" href="Ordinals.Notions.html#11987" class="Bound">A</a> <a id="12017" class="Symbol">(λ</a> <a id="12020" href="Ordinals.Notions.html#12020" class="Bound">x</a> <a id="12022" href="Ordinals.Notions.html#12022" class="Bound">a</a> <a id="12024" class="Symbol">→</a> <a id="12026" href="MLTT.Negation.html#1646" class="Function">¬¬-intro</a> <a id="12035" class="Symbol">(</a><a id="12036" href="Ordinals.Notions.html#11989" class="Bound">s</a> <a id="12038" href="Ordinals.Notions.html#12020" class="Bound">x</a> <a id="12040" href="Ordinals.Notions.html#12022" class="Bound">a</a><a id="12041" class="Symbol">))</a>

<a id="12045" class="Markup">\end{code}</a><a id="12055" class="Background">


The emptiness of the empty set doesn&#39;t play any special role in the
above argument, and can be replaced by any type - would that be
useful?

</a><a id="12199" class="Markup">\begin{code}</a>

<a id="in-trichotomy"></a><a id="12213" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="12227" class="Symbol">:</a> <a id="12229" class="Symbol">(</a><a id="12230" href="Ordinals.Notions.html#12230" class="Bound">x</a> <a id="12232" href="Ordinals.Notions.html#12232" class="Bound">y</a> <a id="12234" class="Symbol">:</a> <a id="12236" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="12237" class="Symbol">)</a> <a id="12239" class="Symbol">→</a> <a id="12241" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="12243" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12245" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="12247" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="12249" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="12263" href="Ordinals.Notions.html#12263" class="Bound">x</a> <a id="12265" href="Ordinals.Notions.html#12265" class="Bound">y</a> <a id="12267" class="Symbol">=</a> <a id="12269" class="Symbol">(</a><a id="12270" href="Ordinals.Notions.html#12263" class="Bound">x</a> <a id="12272" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="12274" href="Ordinals.Notions.html#12265" class="Bound">y</a><a id="12275" class="Symbol">)</a> <a id="12277" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12279" class="Symbol">(</a><a id="12280" href="Ordinals.Notions.html#12263" class="Bound">x</a> <a id="12282" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12284" href="Ordinals.Notions.html#12265" class="Bound">y</a><a id="12285" class="Symbol">)</a> <a id="12287" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12289" class="Symbol">(</a><a id="12290" href="Ordinals.Notions.html#12265" class="Bound">y</a> <a id="12292" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="12294" href="Ordinals.Notions.html#12263" class="Bound">x</a><a id="12295" class="Symbol">)</a>

<a id="is-trichotomous-element"></a><a id="12298" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="12322" class="Symbol">:</a> <a id="12324" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="12326" class="Symbol">→</a> <a id="12328" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="12330" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12332" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="12334" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="12336" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="12360" href="Ordinals.Notions.html#12360" class="Bound">x</a> <a id="12362" class="Symbol">=</a> <a id="12364" class="Symbol">(</a><a id="12365" href="Ordinals.Notions.html#12365" class="Bound">y</a> <a id="12367" class="Symbol">:</a> <a id="12369" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="12370" class="Symbol">)</a> <a id="12372" class="Symbol">→</a> <a id="12374" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="12388" href="Ordinals.Notions.html#12360" class="Bound">x</a> <a id="12390" href="Ordinals.Notions.html#12365" class="Bound">y</a>

<a id="is-trichotomous-order"></a><a id="12393" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="12415" class="Symbol">:</a> <a id="12417" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="12419" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12421" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="12423" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="12425" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="12447" class="Symbol">=</a> <a id="12449" class="Symbol">(</a><a id="12450" href="Ordinals.Notions.html#12450" class="Bound">x</a> <a id="12452" class="Symbol">:</a> <a id="12454" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="12455" class="Symbol">)</a> <a id="12457" class="Symbol">→</a> <a id="12459" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="12483" href="Ordinals.Notions.html#12450" class="Bound">x</a>

<a id="12486" class="Comment">-- injections into in-trichotomy</a>
<a id="&gt;-implies-in-trichotomy"></a><a id="12519" href="Ordinals.Notions.html#12519" class="Function">&gt;-implies-in-trichotomy</a> <a id="12543" class="Symbol">:</a> <a id="12545" class="Symbol">{</a><a id="12546" href="Ordinals.Notions.html#12546" class="Bound">x</a> <a id="12548" href="Ordinals.Notions.html#12548" class="Bound">y</a> <a id="12550" class="Symbol">:</a> <a id="12552" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="12553" class="Symbol">}</a> <a id="12555" class="Symbol">→</a> <a id="12557" class="Symbol">(</a><a id="12558" href="Ordinals.Notions.html#12546" class="Bound">x</a> <a id="12560" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="12562" href="Ordinals.Notions.html#12548" class="Bound">y</a><a id="12563" class="Symbol">)</a> <a id="12565" class="Symbol">→</a> <a id="12567" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="12581" href="Ordinals.Notions.html#12546" class="Bound">x</a> <a id="12583" href="Ordinals.Notions.html#12548" class="Bound">y</a>
<a id="12585" href="Ordinals.Notions.html#12519" class="Function">&gt;-implies-in-trichotomy</a> <a id="12609" class="Symbol">=</a> <a id="12611" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>

<a id="＝-implies-in-trichotomy"></a><a id="12616" href="Ordinals.Notions.html#12616" class="Function">＝-implies-in-trichotomy</a> <a id="12640" class="Symbol">:</a> <a id="12642" class="Symbol">{</a><a id="12643" href="Ordinals.Notions.html#12643" class="Bound">x</a> <a id="12645" href="Ordinals.Notions.html#12645" class="Bound">y</a> <a id="12647" class="Symbol">:</a> <a id="12649" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="12650" class="Symbol">}</a> <a id="12652" class="Symbol">→</a> <a id="12654" class="Symbol">(</a><a id="12655" href="Ordinals.Notions.html#12643" class="Bound">x</a> <a id="12657" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12659" href="Ordinals.Notions.html#12645" class="Bound">y</a><a id="12660" class="Symbol">)</a> <a id="12662" class="Symbol">→</a> <a id="12664" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="12678" href="Ordinals.Notions.html#12643" class="Bound">x</a> <a id="12680" href="Ordinals.Notions.html#12645" class="Bound">y</a>
<a id="12682" href="Ordinals.Notions.html#12616" class="Function">＝-implies-in-trichotomy</a> <a id="12706" class="Symbol">=</a> <a id="12708" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12712" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12714" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>

<a id="&lt;-implies-in-trichotomy"></a><a id="12719" href="Ordinals.Notions.html#12719" class="Function">&lt;-implies-in-trichotomy</a> <a id="12743" class="Symbol">:</a> <a id="12745" class="Symbol">{</a><a id="12746" href="Ordinals.Notions.html#12746" class="Bound">x</a> <a id="12748" href="Ordinals.Notions.html#12748" class="Bound">y</a> <a id="12750" class="Symbol">:</a> <a id="12752" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="12753" class="Symbol">}</a> <a id="12755" class="Symbol">→</a> <a id="12757" class="Symbol">(</a><a id="12758" href="Ordinals.Notions.html#12748" class="Bound">y</a> <a id="12760" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="12762" href="Ordinals.Notions.html#12746" class="Bound">x</a><a id="12763" class="Symbol">)</a> <a id="12765" class="Symbol">→</a> <a id="12767" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="12781" href="Ordinals.Notions.html#12746" class="Bound">x</a> <a id="12783" href="Ordinals.Notions.html#12748" class="Bound">y</a>
<a id="12785" href="Ordinals.Notions.html#12719" class="Function">&lt;-implies-in-trichotomy</a> <a id="12809" class="Symbol">=</a> <a id="12811" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12815" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12817" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a>

<a id="in-trichotomy-symm"></a><a id="12822" href="Ordinals.Notions.html#12822" class="Function">in-trichotomy-symm</a> <a id="12841" class="Symbol">:</a> <a id="12843" class="Symbol">{</a><a id="12844" href="Ordinals.Notions.html#12844" class="Bound">x</a> <a id="12846" href="Ordinals.Notions.html#12846" class="Bound">y</a> <a id="12848" class="Symbol">:</a> <a id="12850" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="12851" class="Symbol">}</a> <a id="12853" class="Symbol">→</a> <a id="12855" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="12869" href="Ordinals.Notions.html#12844" class="Bound">x</a> <a id="12871" href="Ordinals.Notions.html#12846" class="Bound">y</a> <a id="12873" class="Symbol">→</a> <a id="12875" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="12889" href="Ordinals.Notions.html#12846" class="Bound">y</a> <a id="12891" href="Ordinals.Notions.html#12844" class="Bound">x</a>
<a id="12893" href="Ordinals.Notions.html#12822" class="Function">in-trichotomy-symm</a> <a id="12912" class="Symbol">(</a><a id="12913" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12917" href="Ordinals.Notions.html#12917" class="Bound">x-lt-y</a><a id="12923" class="Symbol">)</a> <a id="12925" class="Symbol">=</a> <a id="12927" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12931" class="Symbol">(</a><a id="12932" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12936" href="Ordinals.Notions.html#12917" class="Bound">x-lt-y</a><a id="12942" class="Symbol">)</a>
<a id="12944" href="Ordinals.Notions.html#12822" class="Function">in-trichotomy-symm</a> <a id="12963" class="Symbol">(</a><a id="12964" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12968" class="Symbol">(</a><a id="12969" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12973" href="Ordinals.Notions.html#12973" class="Bound">x-equiv-y</a><a id="12982" class="Symbol">))</a> <a id="12985" class="Symbol">=</a> <a id="12987" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12991" class="Symbol">(</a><a id="12992" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12996" class="Symbol">(</a><a id="12997" href="Ordinals.Notions.html#12973" class="Bound">x-equiv-y</a> <a id="13007" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13009" class="Symbol">))</a>
<a id="13012" href="Ordinals.Notions.html#12822" class="Function">in-trichotomy-symm</a> <a id="13031" class="Symbol">(</a><a id="13032" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13036" class="Symbol">(</a><a id="13037" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13041" href="Ordinals.Notions.html#13041" class="Bound">y-lt-x</a><a id="13047" class="Symbol">))</a> <a id="13050" class="Symbol">=</a> <a id="13052" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13056" href="Ordinals.Notions.html#13041" class="Bound">y-lt-x</a>

<a id="_&gt;_"></a><a id="13064" href="Ordinals.Notions.html#13064" class="Function Operator">_&gt;_</a> <a id="13068" class="Symbol">:</a> <a id="13070" class="Symbol">(</a><a id="13071" href="Ordinals.Notions.html#13071" class="Bound">x</a> <a id="13073" href="Ordinals.Notions.html#13073" class="Bound">y</a> <a id="13075" class="Symbol">:</a> <a id="13077" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="13078" class="Symbol">)</a> <a id="13080" class="Symbol">→</a> <a id="13082" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="13084" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="13086" href="Ordinals.Notions.html#13086" class="Bound">x</a> <a id="13088" href="Ordinals.Notions.html#13064" class="Function Operator">&gt;</a> <a id="13090" href="Ordinals.Notions.html#13090" class="Bound">y</a> <a id="13092" class="Symbol">=</a> <a id="13094" href="Ordinals.Notions.html#13090" class="Bound">y</a> <a id="13096" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="13098" href="Ordinals.Notions.html#13086" class="Bound">x</a>

<a id="_≦_"></a><a id="13101" href="Ordinals.Notions.html#13101" class="Function Operator">_≦_</a> <a id="13105" class="Symbol">:</a> <a id="13107" class="Symbol">(</a><a id="13108" href="Ordinals.Notions.html#13108" class="Bound">x</a> <a id="13110" href="Ordinals.Notions.html#13110" class="Bound">y</a> <a id="13112" class="Symbol">:</a> <a id="13114" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="13115" class="Symbol">)</a> <a id="13117" class="Symbol">→</a> <a id="13119" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="13121" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13123" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="13125" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="13127" href="Ordinals.Notions.html#13127" class="Bound">x</a> <a id="13129" href="Ordinals.Notions.html#13101" class="Function Operator">≦</a> <a id="13131" href="Ordinals.Notions.html#13131" class="Bound">y</a> <a id="13133" class="Symbol">=</a> <a id="13135" class="Symbol">(</a><a id="13136" href="Ordinals.Notions.html#13127" class="Bound">x</a> <a id="13138" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="13140" href="Ordinals.Notions.html#13131" class="Bound">y</a><a id="13141" class="Symbol">)</a> <a id="13143" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13145" class="Symbol">(</a><a id="13146" href="Ordinals.Notions.html#13131" class="Bound">y</a> <a id="13148" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13150" href="Ordinals.Notions.html#13127" class="Bound">x</a><a id="13151" class="Symbol">)</a>

<a id="_≧_"></a><a id="13154" href="Ordinals.Notions.html#13154" class="Function Operator">_≧_</a> <a id="13158" class="Symbol">:</a> <a id="13160" class="Symbol">(</a><a id="13161" href="Ordinals.Notions.html#13161" class="Bound">x</a> <a id="13163" href="Ordinals.Notions.html#13163" class="Bound">y</a> <a id="13165" class="Symbol">:</a> <a id="13167" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="13168" class="Symbol">)</a> <a id="13170" class="Symbol">→</a> <a id="13172" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="13174" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13176" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="13178" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="13180" href="Ordinals.Notions.html#13180" class="Bound">x</a> <a id="13182" href="Ordinals.Notions.html#13154" class="Function Operator">≧</a> <a id="13184" href="Ordinals.Notions.html#13184" class="Bound">y</a> <a id="13186" class="Symbol">=</a> <a id="13188" class="Symbol">(</a><a id="13189" href="Ordinals.Notions.html#13180" class="Bound">x</a> <a id="13191" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13193" href="Ordinals.Notions.html#13184" class="Bound">y</a><a id="13194" class="Symbol">)</a> <a id="13196" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13198" class="Symbol">(</a><a id="13199" href="Ordinals.Notions.html#13184" class="Bound">y</a> <a id="13201" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="13203" href="Ordinals.Notions.html#13180" class="Bound">x</a><a id="13204" class="Symbol">)</a>

<a id="≧-implies-≦"></a><a id="13207" href="Ordinals.Notions.html#13207" class="Function">≧-implies-≦</a> <a id="13219" class="Symbol">:</a> <a id="13221" class="Symbol">{</a><a id="13222" href="Ordinals.Notions.html#13222" class="Bound">x</a> <a id="13224" href="Ordinals.Notions.html#13224" class="Bound">y</a> <a id="13226" class="Symbol">:</a> <a id="13228" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="13229" class="Symbol">}</a> <a id="13231" class="Symbol">→</a> <a id="13233" href="Ordinals.Notions.html#13222" class="Bound">x</a> <a id="13235" href="Ordinals.Notions.html#13154" class="Function Operator">≧</a> <a id="13237" href="Ordinals.Notions.html#13224" class="Bound">y</a> <a id="13239" class="Symbol">→</a> <a id="13241" href="Ordinals.Notions.html#13224" class="Bound">y</a> <a id="13243" href="Ordinals.Notions.html#13101" class="Function Operator">≦</a> <a id="13245" href="Ordinals.Notions.html#13222" class="Bound">x</a>
<a id="13247" href="Ordinals.Notions.html#13207" class="Function">≧-implies-≦</a> <a id="13259" href="Ordinals.Notions.html#13259" class="Bound">x-geq-y</a> <a id="13267" class="Symbol">=</a> <a id="13269" href="MLTT.Plus-Properties.html#279" class="Function">+-commutative</a> <a id="13283" href="Ordinals.Notions.html#13259" class="Bound">x-geq-y</a>

<a id="≦-implies-≧"></a><a id="13292" href="Ordinals.Notions.html#13292" class="Function">≦-implies-≧</a> <a id="13304" class="Symbol">:</a> <a id="13306" class="Symbol">{</a><a id="13307" href="Ordinals.Notions.html#13307" class="Bound">x</a> <a id="13309" href="Ordinals.Notions.html#13309" class="Bound">y</a> <a id="13311" class="Symbol">:</a> <a id="13313" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="13314" class="Symbol">}</a> <a id="13316" class="Symbol">→</a> <a id="13318" href="Ordinals.Notions.html#13307" class="Bound">x</a> <a id="13320" href="Ordinals.Notions.html#13101" class="Function Operator">≦</a> <a id="13322" href="Ordinals.Notions.html#13309" class="Bound">y</a> <a id="13324" class="Symbol">→</a> <a id="13326" href="Ordinals.Notions.html#13309" class="Bound">y</a> <a id="13328" href="Ordinals.Notions.html#13154" class="Function Operator">≧</a> <a id="13330" href="Ordinals.Notions.html#13307" class="Bound">x</a>
<a id="13332" href="Ordinals.Notions.html#13292" class="Function">≦-implies-≧</a> <a id="13344" href="Ordinals.Notions.html#13344" class="Bound">x-leq-y</a> <a id="13352" class="Symbol">=</a> <a id="13354" href="MLTT.Plus-Properties.html#279" class="Function">+-commutative</a> <a id="13368" href="Ordinals.Notions.html#13344" class="Bound">x-leq-y</a>

<a id="≧-implies-in-trichotomy"></a><a id="13377" href="Ordinals.Notions.html#13377" class="Function">≧-implies-in-trichotomy</a> <a id="13401" class="Symbol">:</a> <a id="13403" class="Symbol">{</a><a id="13404" href="Ordinals.Notions.html#13404" class="Bound">x</a> <a id="13406" href="Ordinals.Notions.html#13406" class="Bound">y</a> <a id="13408" class="Symbol">:</a> <a id="13410" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="13411" class="Symbol">}</a> <a id="13413" class="Symbol">→</a> <a id="13415" href="Ordinals.Notions.html#13404" class="Bound">x</a> <a id="13417" href="Ordinals.Notions.html#13154" class="Function Operator">≧</a> <a id="13419" href="Ordinals.Notions.html#13406" class="Bound">y</a> <a id="13421" class="Symbol">→</a> <a id="13423" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="13437" href="Ordinals.Notions.html#13404" class="Bound">x</a> <a id="13439" href="Ordinals.Notions.html#13406" class="Bound">y</a>
<a id="13441" href="Ordinals.Notions.html#13377" class="Function">≧-implies-in-trichotomy</a> <a id="13465" class="Symbol">=</a> <a id="13467" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a>

<a id="≦-implies-in-trichotomy"></a><a id="13472" href="Ordinals.Notions.html#13472" class="Function">≦-implies-in-trichotomy</a> <a id="13496" class="Symbol">:</a> <a id="13498" class="Symbol">{</a><a id="13499" href="Ordinals.Notions.html#13499" class="Bound">x</a> <a id="13501" href="Ordinals.Notions.html#13501" class="Bound">y</a> <a id="13503" class="Symbol">:</a> <a id="13505" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="13506" class="Symbol">}</a> <a id="13508" class="Symbol">→</a> <a id="13510" href="Ordinals.Notions.html#13499" class="Bound">x</a> <a id="13512" href="Ordinals.Notions.html#13101" class="Function Operator">≦</a> <a id="13514" href="Ordinals.Notions.html#13501" class="Bound">y</a> <a id="13516" class="Symbol">→</a> <a id="13518" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="13532" href="Ordinals.Notions.html#13499" class="Bound">x</a> <a id="13534" href="Ordinals.Notions.html#13501" class="Bound">y</a>
<a id="13536" href="Ordinals.Notions.html#13472" class="Function">≦-implies-in-trichotomy</a> <a id="13560" class="Symbol">=</a> <a id="13562" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="13568" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13572" class="Symbol">(</a><a id="13573" href="Ordinals.Notions.html#12616" class="Function">＝-implies-in-trichotomy</a> <a id="13597" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13599" href="MLTT.Id.html#1054" class="Function Operator">_⁻¹</a><a id="13602" class="Symbol">)</a>

<a id="in-trichotomy-not-&gt;-implies-≦"></a><a id="13605" href="Ordinals.Notions.html#13605" class="Function">in-trichotomy-not-&gt;-implies-≦</a> <a id="13635" class="Symbol">:</a> <a id="13637" class="Symbol">{</a><a id="13638" href="Ordinals.Notions.html#13638" class="Bound">x</a> <a id="13640" href="Ordinals.Notions.html#13640" class="Bound">y</a> <a id="13642" class="Symbol">:</a> <a id="13644" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="13645" class="Symbol">}</a> <a id="13647" class="Symbol">→</a> <a id="13649" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="13663" href="Ordinals.Notions.html#13638" class="Bound">x</a> <a id="13665" href="Ordinals.Notions.html#13640" class="Bound">y</a> <a id="13667" class="Symbol">→</a> <a id="13669" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13671" class="Symbol">(</a><a id="13672" href="Ordinals.Notions.html#13640" class="Bound">y</a> <a id="13674" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="13676" href="Ordinals.Notions.html#13638" class="Bound">x</a><a id="13677" class="Symbol">)</a> <a id="13679" class="Symbol">→</a> <a id="13681" href="Ordinals.Notions.html#13638" class="Bound">x</a> <a id="13683" href="Ordinals.Notions.html#13101" class="Function Operator">≦</a> <a id="13685" href="Ordinals.Notions.html#13640" class="Bound">y</a>
<a id="13687" href="Ordinals.Notions.html#13605" class="Function">in-trichotomy-not-&gt;-implies-≦</a> <a id="13717" class="Symbol">(</a><a id="13718" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13722" href="Ordinals.Notions.html#13722" class="Bound">x-lt-y</a><a id="13728" class="Symbol">)</a> <a id="13730" href="Ordinals.Notions.html#13730" class="Bound">y-not-lt-x</a> <a id="13741" class="Symbol">=</a> <a id="13743" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13747" href="Ordinals.Notions.html#13722" class="Bound">x-lt-y</a>
<a id="13754" href="Ordinals.Notions.html#13605" class="Function">in-trichotomy-not-&gt;-implies-≦</a> <a id="13784" class="Symbol">(</a><a id="13785" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13789" class="Symbol">(</a><a id="13790" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13794" href="Ordinals.Notions.html#13794" class="Bound">x-equals-y</a><a id="13804" class="Symbol">))</a> <a id="13807" href="Ordinals.Notions.html#13807" class="Bound">y-not-lt-x</a> <a id="13818" class="Symbol">=</a> <a id="13820" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13824" class="Symbol">(</a><a id="13825" href="Ordinals.Notions.html#13794" class="Bound">x-equals-y</a> <a id="13836" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13838" class="Symbol">)</a>
<a id="13840" href="Ordinals.Notions.html#13605" class="Function">in-trichotomy-not-&gt;-implies-≦</a> <a id="13870" class="Symbol">(</a><a id="13871" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13875" class="Symbol">(</a><a id="13876" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13880" href="Ordinals.Notions.html#13880" class="Bound">y-lt-x</a><a id="13886" class="Symbol">))</a> <a id="13889" href="Ordinals.Notions.html#13889" class="Bound">y-not-lt-x</a> <a id="13900" class="Symbol">=</a> <a id="13902" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13909" class="Symbol">(</a><a id="13910" href="Ordinals.Notions.html#13889" class="Bound">y-not-lt-x</a> <a id="13921" href="Ordinals.Notions.html#13880" class="Bound">y-lt-x</a><a id="13927" class="Symbol">)</a>

<a id="in-trichotomy-not-&gt;-implies-≧"></a><a id="13930" href="Ordinals.Notions.html#13930" class="Function">in-trichotomy-not-&gt;-implies-≧</a> <a id="13960" class="Symbol">:</a> <a id="13962" class="Symbol">{</a><a id="13963" href="Ordinals.Notions.html#13963" class="Bound">x</a> <a id="13965" href="Ordinals.Notions.html#13965" class="Bound">y</a> <a id="13967" class="Symbol">:</a> <a id="13969" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="13970" class="Symbol">}</a> <a id="13972" class="Symbol">→</a> <a id="13974" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="13988" href="Ordinals.Notions.html#13963" class="Bound">x</a> <a id="13990" href="Ordinals.Notions.html#13965" class="Bound">y</a> <a id="13992" class="Symbol">→</a> <a id="13994" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13996" class="Symbol">(</a><a id="13997" href="Ordinals.Notions.html#13963" class="Bound">x</a> <a id="13999" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="14001" href="Ordinals.Notions.html#13965" class="Bound">y</a><a id="14002" class="Symbol">)</a> <a id="14004" class="Symbol">→</a> <a id="14006" href="Ordinals.Notions.html#13963" class="Bound">x</a> <a id="14008" href="Ordinals.Notions.html#13154" class="Function Operator">≧</a> <a id="14010" href="Ordinals.Notions.html#13965" class="Bound">y</a>
<a id="14012" href="Ordinals.Notions.html#13930" class="Function">in-trichotomy-not-&gt;-implies-≧</a> <a id="14042" href="Ordinals.Notions.html#14042" class="Bound">x-in-trichotomy-y</a> <a id="14060" href="Ordinals.Notions.html#14060" class="Bound">y-not-lt-x</a> <a id="14071" class="Symbol">=</a>
  <a id="14075" href="Ordinals.Notions.html#13292" class="Function">≦-implies-≧</a> <a id="14087" class="Symbol">(</a><a id="14088" href="Ordinals.Notions.html#13605" class="Function">in-trichotomy-not-&gt;-implies-≦</a>
                 <a id="14135" class="Symbol">(</a><a id="14136" href="Ordinals.Notions.html#12822" class="Function">in-trichotomy-symm</a> <a id="14155" href="Ordinals.Notions.html#14042" class="Bound">x-in-trichotomy-y</a><a id="14172" class="Symbol">)</a>
                 <a id="14191" href="Ordinals.Notions.html#14060" class="Bound">y-not-lt-x</a><a id="14201" class="Symbol">)</a>

<a id="≧-&gt;-transitive"></a><a id="14204" href="Ordinals.Notions.html#14204" class="Function">≧-&gt;-transitive</a> <a id="14219" class="Symbol">:</a> <a id="14221" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="14235" class="Symbol">→</a> <a id="14237" class="Symbol">{</a><a id="14238" href="Ordinals.Notions.html#14238" class="Bound">x</a> <a id="14240" href="Ordinals.Notions.html#14240" class="Bound">y</a> <a id="14242" href="Ordinals.Notions.html#14242" class="Bound">z</a> <a id="14244" class="Symbol">:</a> <a id="14246" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="14247" class="Symbol">}</a> <a id="14249" class="Symbol">→</a> <a id="14251" class="Symbol">(</a><a id="14252" href="Ordinals.Notions.html#14238" class="Bound">x</a> <a id="14254" href="Ordinals.Notions.html#13154" class="Function Operator">≧</a> <a id="14256" href="Ordinals.Notions.html#14240" class="Bound">y</a><a id="14257" class="Symbol">)</a> <a id="14259" class="Symbol">→</a> <a id="14261" class="Symbol">(</a><a id="14262" href="Ordinals.Notions.html#14242" class="Bound">z</a> <a id="14264" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="14266" href="Ordinals.Notions.html#14240" class="Bound">y</a><a id="14267" class="Symbol">)</a> <a id="14269" class="Symbol">→</a> <a id="14271" href="Ordinals.Notions.html#14242" class="Bound">z</a> <a id="14273" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="14275" href="Ordinals.Notions.html#14238" class="Bound">x</a>
<a id="14277" href="Ordinals.Notions.html#14204" class="Function">≧-&gt;-transitive</a> <a id="14292" href="Ordinals.Notions.html#14292" class="Bound">wo</a> <a id="14295" class="Symbol">{</a><a id="14296" href="Ordinals.Notions.html#14296" class="Bound">x</a><a id="14297" class="Symbol">}</a> <a id="14299" class="Symbol">{</a><a id="14300" href="Ordinals.Notions.html#14300" class="Bound">y</a><a id="14301" class="Symbol">}</a> <a id="14303" class="Symbol">{</a><a id="14304" href="Ordinals.Notions.html#14304" class="Bound">z</a><a id="14305" class="Symbol">}</a> <a id="14307" class="Symbol">(</a><a id="14308" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14312" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="14316" class="Symbol">)</a> <a id="14318" href="Ordinals.Notions.html#14318" class="Bound">y-gt-z</a> <a id="14325" class="Symbol">=</a> <a id="14327" href="Ordinals.Notions.html#14318" class="Bound">y-gt-z</a>
<a id="14334" href="Ordinals.Notions.html#14204" class="Function">≧-&gt;-transitive</a> <a id="14349" href="Ordinals.Notions.html#14349" class="Bound">wo</a><a id="14351" class="Symbol">@(</a><a id="14353" href="Ordinals.Notions.html#14353" class="Bound">p</a> <a id="14355" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14357" href="Ordinals.Notions.html#14357" class="Bound">w</a> <a id="14359" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14361" href="Ordinals.Notions.html#14361" class="Bound">e</a> <a id="14363" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14365" href="Ordinals.Notions.html#14365" class="Bound">t</a><a id="14366" class="Symbol">)</a> <a id="14368" class="Symbol">{</a><a id="14369" href="Ordinals.Notions.html#14369" class="Bound">x</a><a id="14370" class="Symbol">}</a> <a id="14372" class="Symbol">{</a><a id="14373" href="Ordinals.Notions.html#14373" class="Bound">y</a><a id="14374" class="Symbol">}</a> <a id="14376" class="Symbol">{</a><a id="14377" href="Ordinals.Notions.html#14377" class="Bound">z</a><a id="14378" class="Symbol">}</a> <a id="14380" class="Symbol">(</a><a id="14381" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14385" href="Ordinals.Notions.html#14385" class="Bound">x-gt-y</a><a id="14391" class="Symbol">)</a> <a id="14393" href="Ordinals.Notions.html#14393" class="Bound">y-gt-z</a> <a id="14400" class="Symbol">=</a> <a id="14402" href="Ordinals.Notions.html#14365" class="Bound">t</a> <a id="14404" href="Ordinals.Notions.html#14377" class="Bound">z</a> <a id="14406" href="Ordinals.Notions.html#14373" class="Bound">y</a> <a id="14408" href="Ordinals.Notions.html#14369" class="Bound">x</a> <a id="14410" href="Ordinals.Notions.html#14393" class="Bound">y-gt-z</a> <a id="14417" href="Ordinals.Notions.html#14385" class="Bound">x-gt-y</a>

<a id="&gt;-≧-transitive"></a><a id="14425" href="Ordinals.Notions.html#14425" class="Function">&gt;-≧-transitive</a> <a id="14440" class="Symbol">:</a> <a id="14442" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="14456" class="Symbol">→</a> <a id="14458" class="Symbol">{</a><a id="14459" href="Ordinals.Notions.html#14459" class="Bound">x</a> <a id="14461" href="Ordinals.Notions.html#14461" class="Bound">y</a> <a id="14463" href="Ordinals.Notions.html#14463" class="Bound">z</a> <a id="14465" class="Symbol">:</a> <a id="14467" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="14468" class="Symbol">}</a> <a id="14470" class="Symbol">→</a> <a id="14472" class="Symbol">(</a><a id="14473" href="Ordinals.Notions.html#14461" class="Bound">y</a> <a id="14475" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="14477" href="Ordinals.Notions.html#14459" class="Bound">x</a><a id="14478" class="Symbol">)</a> <a id="14480" class="Symbol">→</a> <a id="14482" class="Symbol">(</a><a id="14483" href="Ordinals.Notions.html#14461" class="Bound">y</a> <a id="14485" href="Ordinals.Notions.html#13154" class="Function Operator">≧</a> <a id="14487" href="Ordinals.Notions.html#14463" class="Bound">z</a><a id="14488" class="Symbol">)</a> <a id="14490" class="Symbol">→</a> <a id="14492" href="Ordinals.Notions.html#14463" class="Bound">z</a> <a id="14494" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="14496" href="Ordinals.Notions.html#14459" class="Bound">x</a>
<a id="14498" href="Ordinals.Notions.html#14425" class="Function">&gt;-≧-transitive</a> <a id="14513" href="Ordinals.Notions.html#14513" class="Bound">wo</a> <a id="14516" class="Symbol">{</a><a id="14517" href="Ordinals.Notions.html#14517" class="Bound">x</a><a id="14518" class="Symbol">}</a> <a id="14520" class="Symbol">{</a><a id="14521" href="Ordinals.Notions.html#14521" class="Bound">y</a><a id="14522" class="Symbol">}</a> <a id="14524" class="Symbol">{</a><a id="14525" class="DottedPattern Symbol">.</a><a id="14526" href="Ordinals.Notions.html#14521" class="DottedPattern Bound">y</a><a id="14527" class="Symbol">}</a> <a id="14529" href="Ordinals.Notions.html#14529" class="Bound">x-gt-y</a> <a id="14536" class="Symbol">(</a><a id="14537" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14541" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="14545" class="Symbol">)</a> <a id="14547" class="Symbol">=</a> <a id="14549" href="Ordinals.Notions.html#14529" class="Bound">x-gt-y</a>
<a id="14556" href="Ordinals.Notions.html#14425" class="Function">&gt;-≧-transitive</a> <a id="14571" href="Ordinals.Notions.html#14571" class="Bound">wo</a><a id="14573" class="Symbol">@(</a><a id="14575" href="Ordinals.Notions.html#14575" class="Bound">p</a> <a id="14577" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14579" href="Ordinals.Notions.html#14579" class="Bound">w</a> <a id="14581" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14583" href="Ordinals.Notions.html#14583" class="Bound">e</a> <a id="14585" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14587" href="Ordinals.Notions.html#14587" class="Bound">t</a><a id="14588" class="Symbol">)</a> <a id="14590" class="Symbol">{</a><a id="14591" href="Ordinals.Notions.html#14591" class="Bound">x</a><a id="14592" class="Symbol">}</a> <a id="14594" class="Symbol">{</a><a id="14595" href="Ordinals.Notions.html#14595" class="Bound">y</a><a id="14596" class="Symbol">}</a> <a id="14598" class="Symbol">{</a><a id="14599" href="Ordinals.Notions.html#14599" class="Bound">z</a><a id="14600" class="Symbol">}</a> <a id="14602" href="Ordinals.Notions.html#14602" class="Bound">x-gt-y</a> <a id="14609" class="Symbol">(</a><a id="14610" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14614" href="Ordinals.Notions.html#14614" class="Bound">y-gt-z</a><a id="14620" class="Symbol">)</a> <a id="14622" class="Symbol">=</a> <a id="14624" href="Ordinals.Notions.html#14587" class="Bound">t</a> <a id="14626" href="Ordinals.Notions.html#14599" class="Bound">z</a> <a id="14628" href="Ordinals.Notions.html#14595" class="Bound">y</a> <a id="14630" href="Ordinals.Notions.html#14591" class="Bound">x</a> <a id="14632" href="Ordinals.Notions.html#14614" class="Bound">y-gt-z</a> <a id="14639" href="Ordinals.Notions.html#14602" class="Bound">x-gt-y</a>

<a id="14647" class="Keyword">module</a> <a id="14654" href="Ordinals.Notions.html#14654" class="Module">_</a> <a id="14656" class="Symbol">(</a><a id="14657" href="Ordinals.Notions.html#14657" class="Bound">fe</a> <a id="14660" class="Symbol">:</a> <a id="14662" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="14668" class="Symbol">)</a> <a id="14670" class="Symbol">(</a><a id="14671" href="Ordinals.Notions.html#14671" class="Bound">wo</a> <a id="14674" class="Symbol">:</a> <a id="14676" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a><a id="14689" class="Symbol">)</a> <a id="14691" class="Keyword">where</a>
  <a id="14699" class="Keyword">private</a>
    <a id="14711" href="Ordinals.Notions.html#14711" class="Function">X-is-set</a> <a id="14720" class="Symbol">:</a> <a id="14722" href="UF.Sets.html#709" class="Function">is-set</a> <a id="14729" href="Ordinals.Notions.html#564" class="Bound">X</a>
    <a id="14735" href="Ordinals.Notions.html#14711" class="Function">X-is-set</a> <a id="14744" class="Symbol">=</a> <a id="14746" href="Ordinals.Notions.html#8193" class="Function">well-ordered-types-are-sets</a> <a id="14774" href="Ordinals.Notions.html#14657" class="Bound">fe</a> <a id="14777" href="Ordinals.Notions.html#14671" class="Bound">wo</a>

  <a id="14783" href="Ordinals.Notions.html#14783" class="Function">≦-is-prop</a> <a id="14793" class="Symbol">:</a> <a id="14795" class="Symbol">(</a><a id="14796" href="Ordinals.Notions.html#14796" class="Bound">x</a> <a id="14798" href="Ordinals.Notions.html#14798" class="Bound">y</a> <a id="14800" class="Symbol">:</a> <a id="14802" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="14803" class="Symbol">)</a> <a id="14805" class="Symbol">→</a> <a id="14807" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="14815" class="Symbol">(</a><a id="14816" href="Ordinals.Notions.html#14796" class="Bound">x</a> <a id="14818" href="Ordinals.Notions.html#13101" class="Function Operator">≦</a> <a id="14820" href="Ordinals.Notions.html#14798" class="Bound">y</a><a id="14821" class="Symbol">)</a>
  <a id="14825" href="Ordinals.Notions.html#14783" class="Function">≦-is-prop</a> <a id="14835" href="Ordinals.Notions.html#14835" class="Bound">x</a> <a id="14837" href="Ordinals.Notions.html#14837" class="Bound">y</a> <a id="14839" class="Symbol">=</a> <a id="14841" href="UF.Subsingletons.html#6119" class="Function">sum-of-contradictory-props</a> <a id="14868" class="Symbol">(</a><a id="14869" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="14885" href="Ordinals.Notions.html#14671" class="Bound">wo</a> <a id="14888" href="Ordinals.Notions.html#14835" class="Bound">x</a> <a id="14890" href="Ordinals.Notions.html#14837" class="Bound">y</a><a id="14891" class="Symbol">)</a>
    <a id="14897" href="Ordinals.Notions.html#14711" class="Function">X-is-set</a>
    <a id="14910" class="Symbol">λ</a> <a id="14912" href="Ordinals.Notions.html#14912" class="Bound">x-lt-y</a> <a id="14919" href="Ordinals.Notions.html#14919" class="Bound">x-equals-y</a> <a id="14930" class="Symbol">→</a> <a id="14932" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="14944" href="Ordinals.Notions.html#14837" class="Bound">y</a> <a id="14946" class="Symbol">(</a><a id="14947" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="14964" href="Ordinals.Notions.html#14671" class="Bound">wo</a> <a id="14967" href="Ordinals.Notions.html#14837" class="Bound">y</a><a id="14968" class="Symbol">)</a>
      <a id="14976" class="Symbol">(</a><a id="14977" href="MLTT.Id.html#734" class="Function">transport</a> <a id="14987" class="Symbol">(</a><a id="14988" href="Ordinals.Notions.html#583" class="Bound Operator">_&lt;</a> <a id="14991" href="Ordinals.Notions.html#14837" class="Bound">y</a><a id="14992" class="Symbol">)</a> <a id="14994" class="Symbol">(</a><a id="14995" href="Ordinals.Notions.html#14919" class="Bound">x-equals-y</a> <a id="15006" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="15008" class="Symbol">)</a> <a id="15010" href="Ordinals.Notions.html#14912" class="Bound">x-lt-y</a><a id="15016" class="Symbol">)</a>

  <a id="15021" href="Ordinals.Notions.html#15021" class="Function">≧-is-prop</a> <a id="15031" class="Symbol">:</a> <a id="15033" class="Symbol">(</a><a id="15034" href="Ordinals.Notions.html#15034" class="Bound">x</a> <a id="15036" href="Ordinals.Notions.html#15036" class="Bound">y</a> <a id="15038" class="Symbol">:</a> <a id="15040" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="15041" class="Symbol">)</a> <a id="15043" class="Symbol">→</a> <a id="15045" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="15053" class="Symbol">(</a><a id="15054" href="Ordinals.Notions.html#15034" class="Bound">x</a> <a id="15056" href="Ordinals.Notions.html#13154" class="Function Operator">≧</a> <a id="15058" href="Ordinals.Notions.html#15036" class="Bound">y</a><a id="15059" class="Symbol">)</a>
  <a id="15063" href="Ordinals.Notions.html#15021" class="Function">≧-is-prop</a> <a id="15073" href="Ordinals.Notions.html#15073" class="Bound">x</a> <a id="15075" href="Ordinals.Notions.html#15075" class="Bound">y</a> <a id="15077" class="Symbol">=</a> <a id="15079" href="UF.Subsingletons.html#6119" class="Function">sum-of-contradictory-props</a>
    <a id="15110" class="Symbol">(</a><a id="15111" href="Ordinals.Notions.html#8193" class="Function">well-ordered-types-are-sets</a> <a id="15139" href="Ordinals.Notions.html#14657" class="Bound">fe</a> <a id="15142" href="Ordinals.Notions.html#14671" class="Bound">wo</a><a id="15144" class="Symbol">)</a>
    <a id="15150" class="Symbol">(</a><a id="15151" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="15167" href="Ordinals.Notions.html#14671" class="Bound">wo</a> <a id="15170" href="Ordinals.Notions.html#15075" class="Bound">y</a> <a id="15172" href="Ordinals.Notions.html#15073" class="Bound">x</a><a id="15173" class="Symbol">)</a>
    <a id="15179" class="Symbol">λ</a> <a id="15181" href="Ordinals.Notions.html#15181" class="Bound">x-equals-y</a> <a id="15192" href="Ordinals.Notions.html#15192" class="Bound">x-gt-y</a> <a id="15199" class="Symbol">→</a> <a id="15201" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="15213" href="Ordinals.Notions.html#15073" class="Bound">x</a> <a id="15215" class="Symbol">(</a><a id="15216" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="15233" href="Ordinals.Notions.html#14671" class="Bound">wo</a> <a id="15236" href="Ordinals.Notions.html#15073" class="Bound">x</a><a id="15237" class="Symbol">)</a>
      <a id="15245" class="Symbol">(</a><a id="15246" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15256" class="Symbol">(</a><a id="15257" href="Ordinals.Notions.html#583" class="Bound Operator">_&lt;</a> <a id="15260" href="Ordinals.Notions.html#15073" class="Bound">x</a><a id="15261" class="Symbol">)</a> <a id="15263" class="Symbol">(</a><a id="15264" href="Ordinals.Notions.html#15181" class="Bound">x-equals-y</a> <a id="15275" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="15277" class="Symbol">)</a> <a id="15279" href="Ordinals.Notions.html#15192" class="Bound">x-gt-y</a><a id="15285" class="Symbol">)</a>

  <a id="15290" href="Ordinals.Notions.html#15290" class="Function">in-trichotomy-is-prop</a> <a id="15312" class="Symbol">:</a> <a id="15314" class="Symbol">(</a><a id="15315" href="Ordinals.Notions.html#15315" class="Bound">x</a> <a id="15317" href="Ordinals.Notions.html#15317" class="Bound">y</a> <a id="15319" class="Symbol">:</a> <a id="15321" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="15322" class="Symbol">)</a> <a id="15324" class="Symbol">→</a> <a id="15326" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="15334" class="Symbol">(</a><a id="15335" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="15349" href="Ordinals.Notions.html#15315" class="Bound">x</a> <a id="15351" href="Ordinals.Notions.html#15317" class="Bound">y</a><a id="15352" class="Symbol">)</a>
  <a id="15356" href="Ordinals.Notions.html#15290" class="Function">in-trichotomy-is-prop</a> <a id="15378" href="Ordinals.Notions.html#15378" class="Bound">x</a> <a id="15380" href="Ordinals.Notions.html#15380" class="Bound">y</a> <a id="15382" class="Symbol">=</a>
    <a id="15388" href="UF.Subsingletons.html#6119" class="Function">sum-of-contradictory-props</a> <a id="15415" class="Symbol">(</a><a id="15416" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="15432" href="Ordinals.Notions.html#14671" class="Bound">wo</a> <a id="15435" href="Ordinals.Notions.html#15378" class="Bound">x</a> <a id="15437" href="Ordinals.Notions.html#15380" class="Bound">y</a><a id="15438" class="Symbol">)</a> <a id="15440" class="Symbol">(</a><a id="15441" href="Ordinals.Notions.html#15021" class="Function">≧-is-prop</a> <a id="15451" href="Ordinals.Notions.html#15378" class="Bound">x</a> <a id="15453" href="Ordinals.Notions.html#15380" class="Bound">y</a><a id="15454" class="Symbol">)</a>
      <a id="15462" class="Symbol">λ</a> <a id="15464" href="Ordinals.Notions.html#15464" class="Bound">x-lt-y</a>  <a id="15472" href="Ordinals.Notions.html#15472" class="Bound">x-geq-y</a> <a id="15480" class="Symbol">→</a> <a id="15482" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="15494" href="Ordinals.Notions.html#15378" class="Bound">x</a> <a id="15496" class="Symbol">(</a><a id="15497" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="15514" href="Ordinals.Notions.html#14671" class="Bound">wo</a> <a id="15517" href="Ordinals.Notions.html#15378" class="Bound">x</a><a id="15518" class="Symbol">)</a>
        <a id="15528" class="Symbol">(</a><a id="15529" href="Ordinals.Notions.html#14204" class="Function">≧-&gt;-transitive</a> <a id="15544" href="Ordinals.Notions.html#14671" class="Bound">wo</a> <a id="15547" href="Ordinals.Notions.html#15472" class="Bound">x-geq-y</a> <a id="15555" href="Ordinals.Notions.html#15464" class="Bound">x-lt-y</a><a id="15561" class="Symbol">)</a>

  <a id="15566" href="Ordinals.Notions.html#15566" class="Function">being-trichotomous-element-is-prop</a> <a id="15601" class="Symbol">:</a> <a id="15603" class="Symbol">(</a><a id="15604" href="Ordinals.Notions.html#15604" class="Bound">x</a> <a id="15606" class="Symbol">:</a> <a id="15608" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="15609" class="Symbol">)</a> <a id="15611" class="Symbol">→</a> <a id="15613" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="15621" class="Symbol">(</a><a id="15622" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="15646" href="Ordinals.Notions.html#15604" class="Bound">x</a><a id="15647" class="Symbol">)</a>
  <a id="15651" href="Ordinals.Notions.html#15566" class="Function">being-trichotomous-element-is-prop</a> <a id="15686" href="Ordinals.Notions.html#15686" class="Bound">x</a> <a id="15688" class="Symbol">=</a>
    <a id="15694" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="15704" class="Symbol">(</a><a id="15705" href="Ordinals.Notions.html#14657" class="Bound">fe</a> <a id="15708" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="15710" class="Symbol">(</a><a id="15711" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="15713" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15715" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="15716" class="Symbol">))</a>
     <a id="15724" class="Symbol">(λ</a> <a id="15727" href="Ordinals.Notions.html#15727" class="Bound">y</a> <a id="15729" class="Symbol">→</a> <a id="15731" href="Ordinals.Notions.html#15290" class="Function">in-trichotomy-is-prop</a> <a id="15753" href="Ordinals.Notions.html#15686" class="Bound">x</a> <a id="15755" href="Ordinals.Notions.html#15727" class="Bound">y</a><a id="15756" class="Symbol">)</a>

  <a id="15761" href="Ordinals.Notions.html#15761" class="Function">trichotomy-is-prop</a> <a id="15780" class="Symbol">:</a> <a id="15782" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="15790" class="Symbol">(</a><a id="15791" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a><a id="15812" class="Symbol">)</a>
  <a id="15816" href="Ordinals.Notions.html#15761" class="Function">trichotomy-is-prop</a> <a id="15835" class="Symbol">=</a> <a id="15837" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="15847" class="Symbol">(</a><a id="15848" href="Ordinals.Notions.html#14657" class="Bound">fe</a> <a id="15851" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="15853" class="Symbol">(</a><a id="15854" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="15856" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15858" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="15859" class="Symbol">))</a>
                         <a id="15887" href="Ordinals.Notions.html#15566" class="Function">being-trichotomous-element-is-prop</a>

<a id="15923" class="Markup">\end{code}</a><a id="15933" class="Background">

Not all ordinals are trichotomous, in the absence of excluded middle
or even just LPO, because ℕ∞ is not discrete unless LPO holds, but its
natural order is well-founded, and types with well-founded trichotomous
relations are discrete (have decidable equality):

</a><a id="16198" class="Markup">\begin{code}</a>

<a id="trichotomous-gives-discrete"></a><a id="16212" href="Ordinals.Notions.html#16212" class="Function">trichotomous-gives-discrete</a> <a id="16240" class="Symbol">:</a> <a id="16242" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
                            <a id="16286" class="Symbol">→</a> <a id="16288" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a>
                            <a id="16338" class="Symbol">→</a> <a id="16340" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="16352" href="Ordinals.Notions.html#564" class="Bound">X</a>
<a id="16354" href="Ordinals.Notions.html#16212" class="Function">trichotomous-gives-discrete</a> <a id="16382" href="Ordinals.Notions.html#16382" class="Bound">w</a> <a id="16384" href="Ordinals.Notions.html#16384" class="Bound">t</a> <a id="16386" href="Ordinals.Notions.html#16386" class="Bound">x</a> <a id="16388" href="Ordinals.Notions.html#16388" class="Bound">y</a> <a id="16390" class="Symbol">=</a> <a id="16392" href="Ordinals.Notions.html#16411" class="Function">f</a> <a id="16394" class="Symbol">(</a><a id="16395" href="Ordinals.Notions.html#16384" class="Bound">t</a> <a id="16397" href="Ordinals.Notions.html#16386" class="Bound">x</a> <a id="16399" href="Ordinals.Notions.html#16388" class="Bound">y</a><a id="16400" class="Symbol">)</a>
 <a id="16403" class="Keyword">where</a>
  <a id="16411" href="Ordinals.Notions.html#16411" class="Function">f</a> <a id="16413" class="Symbol">:</a> <a id="16415" class="Symbol">(</a><a id="16416" href="Ordinals.Notions.html#16386" class="Bound">x</a> <a id="16418" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="16420" href="Ordinals.Notions.html#16388" class="Bound">y</a><a id="16421" class="Symbol">)</a> <a id="16423" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="16425" class="Symbol">(</a><a id="16426" href="Ordinals.Notions.html#16386" class="Bound">x</a> <a id="16428" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16430" href="Ordinals.Notions.html#16388" class="Bound">y</a><a id="16431" class="Symbol">)</a> <a id="16433" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="16435" class="Symbol">(</a><a id="16436" href="Ordinals.Notions.html#16388" class="Bound">y</a> <a id="16438" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="16440" href="Ordinals.Notions.html#16386" class="Bound">x</a><a id="16441" class="Symbol">)</a> <a id="16443" class="Symbol">→</a> <a id="16445" class="Symbol">(</a><a id="16446" href="Ordinals.Notions.html#16386" class="Bound">x</a> <a id="16448" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16450" href="Ordinals.Notions.html#16388" class="Bound">y</a><a id="16451" class="Symbol">)</a> <a id="16453" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="16455" class="Symbol">(</a><a id="16456" href="Ordinals.Notions.html#16386" class="Bound">x</a> <a id="16458" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="16460" href="Ordinals.Notions.html#16388" class="Bound">y</a><a id="16461" class="Symbol">)</a>
  <a id="16465" href="Ordinals.Notions.html#16411" class="Function">f</a> <a id="16467" class="Symbol">(</a><a id="16468" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16472" href="Ordinals.Notions.html#16472" class="Bound">l</a><a id="16473" class="Symbol">)</a>       <a id="16481" class="Symbol">=</a> <a id="16483" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16487" class="Symbol">(</a><a id="16488" href="Ordinals.Notions.html#9900" class="Function">&lt;-gives-≠</a> <a id="16498" href="Ordinals.Notions.html#16382" class="Bound">w</a> <a id="16500" href="Ordinals.Notions.html#16386" class="Bound">x</a> <a id="16502" href="Ordinals.Notions.html#16388" class="Bound">y</a> <a id="16504" href="Ordinals.Notions.html#16472" class="Bound">l</a><a id="16505" class="Symbol">)</a>
  <a id="16509" href="Ordinals.Notions.html#16411" class="Function">f</a> <a id="16511" class="Symbol">(</a><a id="16512" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16516" class="Symbol">(</a><a id="16517" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16521" href="Ordinals.Notions.html#16521" class="Bound">p</a><a id="16522" class="Symbol">))</a> <a id="16525" class="Symbol">=</a> <a id="16527" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16531" href="Ordinals.Notions.html#16521" class="Bound">p</a>
  <a id="16535" href="Ordinals.Notions.html#16411" class="Function">f</a> <a id="16537" class="Symbol">(</a><a id="16538" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16542" class="Symbol">(</a><a id="16543" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16547" href="Ordinals.Notions.html#16547" class="Bound">l</a><a id="16548" class="Symbol">))</a> <a id="16551" class="Symbol">=</a> <a id="16553" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16557" class="Symbol">(</a><a id="16558" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="16564" class="Symbol">(</a><a id="16565" href="Ordinals.Notions.html#9900" class="Function">&lt;-gives-≠</a> <a id="16575" href="Ordinals.Notions.html#16382" class="Bound">w</a> <a id="16577" href="Ordinals.Notions.html#16388" class="Bound">y</a> <a id="16579" href="Ordinals.Notions.html#16386" class="Bound">x</a> <a id="16581" href="Ordinals.Notions.html#16547" class="Bound">l</a><a id="16582" class="Symbol">))</a>

<a id="16586" class="Markup">\end{code}</a><a id="16596" class="Background">

The following proof that excluded middle gives trichotomy, added 11th
Jan 2021, is the same as that in the HoTT book, except that we use
negation instead of the assumption of existence of propositional
truncations to get a proposition to which we can apply excluded
middle.  But notice that, under excluded middle and function
extensionality, double negation is the same thing as propositional
truncation. Notice also we additionally need function extensionality
as an assumption (to know that the negation of a type is a
proposition).

There is also a shorter proof below that uses the existence of
propositional truncations (but seems different to the proof of the
HoTT book).

</a><a id="17278" class="Markup">\begin{code}</a>
<a id="trichotomy"></a><a id="17291" href="Ordinals.Notions.html#17291" class="Function">trichotomy</a> <a id="17302" class="Symbol">:</a> <a id="17304" href="UF.FunExt.html#851" class="Function">funext</a> <a id="17311" class="Symbol">(</a><a id="17312" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="17314" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17316" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="17317" class="Symbol">)</a> <a id="17319" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
           <a id="17333" class="Symbol">→</a> <a id="17335" href="UF.ClassicalLogic.html#1153" class="Function">excluded-middle</a> <a id="17351" class="Symbol">(</a><a id="17352" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="17354" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17356" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="17357" class="Symbol">)</a>
           <a id="17370" class="Symbol">→</a> <a id="17372" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
           <a id="17397" class="Symbol">→</a> <a id="17399" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a>
<a id="17421" href="Ordinals.Notions.html#17291" class="Function">trichotomy</a> <a id="17432" href="Ordinals.Notions.html#17432" class="Bound">fe</a> <a id="17435" href="Ordinals.Notions.html#17435" class="Bound">em</a> <a id="17438" class="Symbol">(</a><a id="17439" href="Ordinals.Notions.html#17439" class="Bound">p</a> <a id="17441" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17443" href="Ordinals.Notions.html#17443" class="Bound">w</a> <a id="17445" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17447" href="Ordinals.Notions.html#17447" class="Bound">e</a> <a id="17449" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17451" href="Ordinals.Notions.html#17451" class="Bound">t</a><a id="17452" class="Symbol">)</a> <a id="17454" class="Symbol">=</a> <a id="17456" href="Ordinals.Notions.html#17528" class="Function">γ</a>
 <a id="17459" class="Keyword">where</a>
  <a id="17467" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="17469" class="Symbol">:</a> <a id="17471" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="17473" class="Symbol">→</a> <a id="17475" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="17477" class="Symbol">→</a> <a id="17479" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="17481" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17483" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="17485" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="17489" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="17491" href="Ordinals.Notions.html#17491" class="Bound">x</a> <a id="17493" href="Ordinals.Notions.html#17493" class="Bound">y</a> <a id="17495" class="Symbol">=</a> <a id="17497" class="Symbol">(</a><a id="17498" href="Ordinals.Notions.html#17491" class="Bound">x</a> <a id="17500" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="17502" href="Ordinals.Notions.html#17493" class="Bound">y</a><a id="17503" class="Symbol">)</a> <a id="17505" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="17507" class="Symbol">(</a><a id="17508" href="Ordinals.Notions.html#17491" class="Bound">x</a> <a id="17510" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17512" href="Ordinals.Notions.html#17493" class="Bound">y</a><a id="17513" class="Symbol">)</a> <a id="17515" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="17517" class="Symbol">(</a><a id="17518" href="Ordinals.Notions.html#17493" class="Bound">y</a> <a id="17520" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="17522" href="Ordinals.Notions.html#17491" class="Bound">x</a><a id="17523" class="Symbol">)</a>

  <a id="17528" href="Ordinals.Notions.html#17528" class="Function">γ</a> <a id="17530" class="Symbol">:</a> <a id="17532" class="Symbol">(</a><a id="17533" href="Ordinals.Notions.html#17533" class="Bound">x</a> <a id="17535" href="Ordinals.Notions.html#17535" class="Bound">y</a> <a id="17537" class="Symbol">:</a> <a id="17539" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="17540" class="Symbol">)</a> <a id="17542" class="Symbol">→</a> <a id="17544" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="17546" href="Ordinals.Notions.html#17533" class="Bound">x</a> <a id="17548" href="Ordinals.Notions.html#17535" class="Bound">y</a>
  <a id="17552" href="Ordinals.Notions.html#17528" class="Function">γ</a> <a id="17554" class="Symbol">=</a> <a id="17556" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="17578" href="Ordinals.Notions.html#17443" class="Bound">w</a> <a id="17580" class="Symbol">(λ</a> <a id="17583" href="Ordinals.Notions.html#17583" class="Bound">x</a> <a id="17585" class="Symbol">→</a> <a id="17587" class="Symbol">∀</a> <a id="17589" href="Ordinals.Notions.html#17589" class="Bound">y</a> <a id="17591" class="Symbol">→</a> <a id="17593" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="17595" href="Ordinals.Notions.html#17583" class="Bound">x</a> <a id="17597" href="Ordinals.Notions.html#17589" class="Bound">y</a><a id="17598" class="Symbol">)</a> <a id="17600" href="Ordinals.Notions.html#17615" class="Function">ϕ</a>
   <a id="17605" class="Keyword">where</a>
    <a id="17615" href="Ordinals.Notions.html#17615" class="Function">ϕ</a> <a id="17617" class="Symbol">:</a> <a id="17619" class="Symbol">(</a><a id="17620" href="Ordinals.Notions.html#17620" class="Bound">x</a> <a id="17622" class="Symbol">:</a> <a id="17624" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="17625" class="Symbol">)</a>
      <a id="17633" class="Symbol">→</a> <a id="17635" class="Symbol">((</a><a id="17637" href="Ordinals.Notions.html#17637" class="Bound">x&#39;</a> <a id="17640" class="Symbol">:</a> <a id="17642" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="17643" class="Symbol">)</a> <a id="17645" class="Symbol">→</a> <a id="17647" href="Ordinals.Notions.html#17637" class="Bound">x&#39;</a> <a id="17650" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="17652" href="Ordinals.Notions.html#17620" class="Bound">x</a> <a id="17654" class="Symbol">→</a> <a id="17656" class="Symbol">(</a><a id="17657" href="Ordinals.Notions.html#17657" class="Bound">y</a> <a id="17659" class="Symbol">:</a> <a id="17661" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="17662" class="Symbol">)</a> <a id="17664" class="Symbol">→</a> <a id="17666" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="17668" href="Ordinals.Notions.html#17637" class="Bound">x&#39;</a> <a id="17671" href="Ordinals.Notions.html#17657" class="Bound">y</a><a id="17672" class="Symbol">)</a>
      <a id="17680" class="Symbol">→</a> <a id="17682" class="Symbol">(</a><a id="17683" href="Ordinals.Notions.html#17683" class="Bound">y</a> <a id="17685" class="Symbol">:</a> <a id="17687" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="17688" class="Symbol">)</a> <a id="17690" class="Symbol">→</a> <a id="17692" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="17694" href="Ordinals.Notions.html#17620" class="Bound">x</a> <a id="17696" href="Ordinals.Notions.html#17683" class="Bound">y</a>
    <a id="17702" href="Ordinals.Notions.html#17615" class="Function">ϕ</a> <a id="17704" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="17706" href="Ordinals.Notions.html#17706" class="Bound">IH-x</a> <a id="17711" class="Symbol">=</a> <a id="17713" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="17735" href="Ordinals.Notions.html#17443" class="Bound">w</a> <a id="17737" class="Symbol">(λ</a> <a id="17740" href="Ordinals.Notions.html#17740" class="Bound">y</a> <a id="17742" class="Symbol">→</a> <a id="17744" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="17746" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="17748" href="Ordinals.Notions.html#17740" class="Bound">y</a><a id="17749" class="Symbol">)</a> <a id="17751" href="Ordinals.Notions.html#17770" class="Function">ψ</a>
     <a id="17758" class="Keyword">where</a>
      <a id="17770" href="Ordinals.Notions.html#17770" class="Function">ψ</a> <a id="17772" class="Symbol">:</a> <a id="17774" class="Symbol">(</a><a id="17775" href="Ordinals.Notions.html#17775" class="Bound">y</a> <a id="17777" class="Symbol">:</a> <a id="17779" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="17780" class="Symbol">)</a>
        <a id="17790" class="Symbol">→</a> <a id="17792" class="Symbol">((</a><a id="17794" href="Ordinals.Notions.html#17794" class="Bound">y&#39;</a> <a id="17797" class="Symbol">:</a> <a id="17799" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="17800" class="Symbol">)</a> <a id="17802" class="Symbol">→</a> <a id="17804" href="Ordinals.Notions.html#17794" class="Bound">y&#39;</a> <a id="17807" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="17809" href="Ordinals.Notions.html#17775" class="Bound">y</a> <a id="17811" class="Symbol">→</a> <a id="17813" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="17815" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="17817" href="Ordinals.Notions.html#17794" class="Bound">y&#39;</a><a id="17819" class="Symbol">)</a>
        <a id="17829" class="Symbol">→</a> <a id="17831" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="17833" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="17835" href="Ordinals.Notions.html#17775" class="Bound">y</a>
      <a id="17843" href="Ordinals.Notions.html#17770" class="Function">ψ</a> <a id="17845" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="17847" href="Ordinals.Notions.html#17847" class="Bound">IH-y</a> <a id="17852" class="Symbol">=</a> <a id="17854" href="Ordinals.Notions.html#19777" class="Function">δ</a>
       <a id="17863" class="Keyword">where</a>
        <a id="17877" href="Ordinals.Notions.html#17877" class="Function">A</a> <a id="17879" class="Symbol">=</a> <a id="17881" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17883" href="Ordinals.Notions.html#17883" class="Bound">x&#39;</a> <a id="17886" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17888" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="17890" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17892" class="Symbol">(</a><a id="17893" href="Ordinals.Notions.html#17883" class="Bound">x&#39;</a> <a id="17896" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="17898" href="Ordinals.Notions.html#17704" class="Bound">x</a><a id="17899" class="Symbol">)</a> <a id="17901" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="17903" class="Symbol">((</a><a id="17905" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="17907" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="17909" href="Ordinals.Notions.html#17883" class="Bound">x&#39;</a><a id="17911" class="Symbol">)</a> <a id="17913" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="17915" class="Symbol">(</a><a id="17916" href="Ordinals.Notions.html#17883" class="Bound">x&#39;</a> <a id="17919" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17921" href="Ordinals.Notions.html#17845" class="Bound">y</a><a id="17922" class="Symbol">))</a>

        <a id="17934" href="Ordinals.Notions.html#17934" class="Function">¬¬A-gives-P</a> <a id="17946" class="Symbol">:</a> <a id="17948" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="17951" href="Ordinals.Notions.html#17877" class="Function">A</a> <a id="17953" class="Symbol">→</a> <a id="17955" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="17957" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="17959" href="Ordinals.Notions.html#17845" class="Bound">y</a>
        <a id="17969" href="Ordinals.Notions.html#17934" class="Function">¬¬A-gives-P</a> <a id="17981" class="Symbol">=</a> <a id="17983" href="Ordinals.Notions.html#18131" class="Function">b</a>
         <a id="17994" class="Keyword">where</a>
          <a id="18010" href="Ordinals.Notions.html#18010" class="Function">a</a> <a id="18012" class="Symbol">:</a> <a id="18014" href="Ordinals.Notions.html#17877" class="Function">A</a> <a id="18016" class="Symbol">→</a> <a id="18018" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="18020" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="18022" href="Ordinals.Notions.html#17704" class="Bound">x</a>
          <a id="18034" href="Ordinals.Notions.html#18010" class="Function">a</a> <a id="18036" class="Symbol">(</a><a id="18037" href="Ordinals.Notions.html#18037" class="Bound">x&#39;</a> <a id="18040" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18042" href="Ordinals.Notions.html#18042" class="Bound">l</a> <a id="18044" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18046" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18050" href="Ordinals.Notions.html#18050" class="Bound">m</a><a id="18051" class="Symbol">)</a> <a id="18053" class="Symbol">=</a> <a id="18055" href="Ordinals.Notions.html#17451" class="Bound">t</a> <a id="18057" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="18059" href="Ordinals.Notions.html#18037" class="Bound">x&#39;</a> <a id="18062" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="18064" href="Ordinals.Notions.html#18050" class="Bound">m</a> <a id="18066" href="Ordinals.Notions.html#18042" class="Bound">l</a>
          <a id="18078" href="Ordinals.Notions.html#18010" class="Function">a</a> <a id="18080" class="Symbol">(</a><a id="18081" href="Ordinals.Notions.html#18081" class="Bound">x&#39;</a> <a id="18084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18086" href="Ordinals.Notions.html#18086" class="Bound">l</a> <a id="18088" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18090" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18094" href="Ordinals.Notions.html#18094" class="Bound">p</a><a id="18095" class="Symbol">)</a> <a id="18097" class="Symbol">=</a> <a id="18099" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18109" class="Symbol">(</a><a id="18110" href="Ordinals.Notions.html#583" class="Bound Operator">_&lt;</a> <a id="18113" href="Ordinals.Notions.html#17704" class="Bound">x</a><a id="18114" class="Symbol">)</a> <a id="18116" href="Ordinals.Notions.html#18094" class="Bound">p</a> <a id="18118" href="Ordinals.Notions.html#18086" class="Bound">l</a>

          <a id="18131" href="Ordinals.Notions.html#18131" class="Function">b</a> <a id="18133" class="Symbol">:</a> <a id="18135" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="18138" href="Ordinals.Notions.html#17877" class="Function">A</a> <a id="18140" class="Symbol">→</a> <a id="18142" class="Symbol">(</a><a id="18143" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="18145" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="18147" href="Ordinals.Notions.html#17845" class="Bound">y</a><a id="18148" class="Symbol">)</a> <a id="18150" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="18152" class="Symbol">(</a><a id="18153" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="18155" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18157" href="Ordinals.Notions.html#17845" class="Bound">y</a><a id="18158" class="Symbol">)</a> <a id="18160" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="18162" class="Symbol">(</a><a id="18163" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="18165" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="18167" href="Ordinals.Notions.html#17704" class="Bound">x</a><a id="18168" class="Symbol">)</a>
          <a id="18180" href="Ordinals.Notions.html#18131" class="Function">b</a> <a id="18182" class="Symbol">=</a> <a id="18184" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18188" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="18190" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18194" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="18196" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a> <a id="18209" class="Symbol">(</a><a id="18210" href="UF.ClassicalLogic.html#1175" class="Function">lower-EM</a> <a id="18219" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="18221" href="Ordinals.Notions.html#17435" class="Bound">em</a><a id="18223" class="Symbol">)</a> <a id="18225" class="Symbol">(</a><a id="18226" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="18228" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="18230" href="Ordinals.Notions.html#17704" class="Bound">x</a><a id="18231" class="Symbol">)</a> <a id="18233" class="Symbol">(</a><a id="18234" href="Ordinals.Notions.html#17439" class="Bound">p</a> <a id="18236" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="18238" href="Ordinals.Notions.html#17704" class="Bound">x</a><a id="18239" class="Symbol">)</a> <a id="18241" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="18243" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="18254" href="Ordinals.Notions.html#18010" class="Function">a</a>

        <a id="18265" href="Ordinals.Notions.html#18265" class="Function">¬A-gives-≼</a> <a id="18276" class="Symbol">:</a> <a id="18278" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18280" href="Ordinals.Notions.html#17877" class="Function">A</a> <a id="18282" class="Symbol">→</a> <a id="18284" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="18286" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="18288" href="Ordinals.Notions.html#17845" class="Bound">y</a>
        <a id="18298" href="Ordinals.Notions.html#18265" class="Function">¬A-gives-≼</a> <a id="18309" href="Ordinals.Notions.html#18309" class="Bound">ν</a> <a id="18311" href="Ordinals.Notions.html#18311" class="Bound">x&#39;</a> <a id="18314" href="Ordinals.Notions.html#18314" class="Bound">l</a> <a id="18316" class="Symbol">=</a> <a id="18318" href="Ordinals.Notions.html#18659" class="Function">d</a>
         <a id="18329" class="Keyword">where</a>
          <a id="18345" href="Ordinals.Notions.html#18345" class="Function">a</a> <a id="18347" class="Symbol">:</a> <a id="18349" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18351" class="Symbol">((</a><a id="18353" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="18355" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="18357" href="Ordinals.Notions.html#18311" class="Bound">x&#39;</a><a id="18359" class="Symbol">)</a> <a id="18361" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="18363" class="Symbol">(</a><a id="18364" href="Ordinals.Notions.html#18311" class="Bound">x&#39;</a> <a id="18367" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18369" href="Ordinals.Notions.html#17845" class="Bound">y</a><a id="18370" class="Symbol">))</a>
          <a id="18383" href="Ordinals.Notions.html#18345" class="Function">a</a> <a id="18385" href="Ordinals.Notions.html#18385" class="Bound">f</a> <a id="18387" class="Symbol">=</a> <a id="18389" href="Ordinals.Notions.html#18309" class="Bound">ν</a> <a id="18391" class="Symbol">(</a><a id="18392" href="Ordinals.Notions.html#18311" class="Bound">x&#39;</a> <a id="18395" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18397" href="Ordinals.Notions.html#18314" class="Bound">l</a> <a id="18399" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18401" href="Ordinals.Notions.html#18385" class="Bound">f</a><a id="18402" class="Symbol">)</a>

          <a id="18415" href="Ordinals.Notions.html#18415" class="Function">b</a> <a id="18417" class="Symbol">:</a> <a id="18419" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="18421" href="Ordinals.Notions.html#18311" class="Bound">x&#39;</a> <a id="18424" href="Ordinals.Notions.html#17845" class="Bound">y</a>
          <a id="18436" href="Ordinals.Notions.html#18415" class="Function">b</a> <a id="18438" class="Symbol">=</a> <a id="18440" href="Ordinals.Notions.html#17706" class="Bound">IH-x</a> <a id="18445" href="Ordinals.Notions.html#18311" class="Bound">x&#39;</a> <a id="18448" href="Ordinals.Notions.html#18314" class="Bound">l</a> <a id="18450" href="Ordinals.Notions.html#17845" class="Bound">y</a>

          <a id="18463" href="Ordinals.Notions.html#18463" class="Function">c</a> <a id="18465" class="Symbol">:</a> <a id="18467" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18469" class="Symbol">((</a><a id="18471" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="18473" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="18475" href="Ordinals.Notions.html#18311" class="Bound">x&#39;</a><a id="18477" class="Symbol">)</a> <a id="18479" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="18481" class="Symbol">(</a><a id="18482" href="Ordinals.Notions.html#18311" class="Bound">x&#39;</a> <a id="18485" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18487" href="Ordinals.Notions.html#17845" class="Bound">y</a><a id="18488" class="Symbol">))</a> <a id="18491" class="Symbol">→</a> <a id="18493" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="18495" href="Ordinals.Notions.html#18311" class="Bound">x&#39;</a> <a id="18498" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="18500" class="Symbol">→</a> <a id="18502" href="Ordinals.Notions.html#18311" class="Bound">x&#39;</a> <a id="18505" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="18507" href="Ordinals.Notions.html#17845" class="Bound">y</a>
          <a id="18519" href="Ordinals.Notions.html#18463" class="Function">c</a> <a id="18521" href="Ordinals.Notions.html#18521" class="Bound">g</a> <a id="18523" class="Symbol">(</a><a id="18524" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18528" href="Ordinals.Notions.html#18528" class="Bound">i</a><a id="18529" class="Symbol">)</a>         <a id="18539" class="Symbol">=</a> <a id="18541" href="Ordinals.Notions.html#18528" class="Bound">i</a>
          <a id="18553" href="Ordinals.Notions.html#18463" class="Function">c</a> <a id="18555" href="Ordinals.Notions.html#18555" class="Bound">g</a> <a id="18557" class="Symbol">(</a><a id="18558" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18562" class="Symbol">(</a><a id="18563" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18567" href="Ordinals.Notions.html#18567" class="Bound">ii</a><a id="18569" class="Symbol">))</a>  <a id="18573" class="Symbol">=</a> <a id="18575" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="18582" class="Symbol">(</a><a id="18583" href="Ordinals.Notions.html#18555" class="Bound">g</a> <a id="18585" class="Symbol">(</a><a id="18586" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18590" href="Ordinals.Notions.html#18567" class="Bound">ii</a><a id="18592" class="Symbol">))</a>
          <a id="18605" href="Ordinals.Notions.html#18463" class="Function">c</a> <a id="18607" href="Ordinals.Notions.html#18607" class="Bound">g</a> <a id="18609" class="Symbol">(</a><a id="18610" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18614" class="Symbol">(</a><a id="18615" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18619" href="Ordinals.Notions.html#18619" class="Bound">iii</a><a id="18622" class="Symbol">))</a> <a id="18625" class="Symbol">=</a> <a id="18627" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="18634" class="Symbol">(</a><a id="18635" href="Ordinals.Notions.html#18607" class="Bound">g</a> <a id="18637" class="Symbol">(</a><a id="18638" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18642" href="Ordinals.Notions.html#18619" class="Bound">iii</a><a id="18645" class="Symbol">))</a>

          <a id="18659" href="Ordinals.Notions.html#18659" class="Function">d</a> <a id="18661" class="Symbol">:</a> <a id="18663" href="Ordinals.Notions.html#18311" class="Bound">x&#39;</a> <a id="18666" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="18668" href="Ordinals.Notions.html#17845" class="Bound">y</a>
          <a id="18680" href="Ordinals.Notions.html#18659" class="Function">d</a> <a id="18682" class="Symbol">=</a> <a id="18684" href="Ordinals.Notions.html#18463" class="Function">c</a> <a id="18686" href="Ordinals.Notions.html#18345" class="Function">a</a> <a id="18688" href="Ordinals.Notions.html#18415" class="Function">b</a>

        <a id="18699" href="Ordinals.Notions.html#18699" class="Function">B</a> <a id="18701" class="Symbol">=</a> <a id="18703" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18705" href="Ordinals.Notions.html#18705" class="Bound">y&#39;</a> <a id="18708" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18710" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="18712" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18714" class="Symbol">(</a><a id="18715" href="Ordinals.Notions.html#18705" class="Bound">y&#39;</a> <a id="18718" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="18720" href="Ordinals.Notions.html#17845" class="Bound">y</a><a id="18721" class="Symbol">)</a> <a id="18723" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="18725" class="Symbol">((</a><a id="18727" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="18729" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="18731" href="Ordinals.Notions.html#18705" class="Bound">y&#39;</a><a id="18733" class="Symbol">)</a> <a id="18735" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="18737" class="Symbol">(</a><a id="18738" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="18740" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18742" href="Ordinals.Notions.html#18705" class="Bound">y&#39;</a><a id="18744" class="Symbol">))</a>

        <a id="18756" href="Ordinals.Notions.html#18756" class="Function">¬¬B-gives-P</a> <a id="18768" class="Symbol">:</a> <a id="18770" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="18773" href="Ordinals.Notions.html#18699" class="Function">B</a> <a id="18775" class="Symbol">→</a> <a id="18777" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="18779" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="18781" href="Ordinals.Notions.html#17845" class="Bound">y</a>
        <a id="18791" href="Ordinals.Notions.html#18756" class="Function">¬¬B-gives-P</a> <a id="18803" class="Symbol">=</a> <a id="18805" href="Ordinals.Notions.html#18958" class="Function">b</a>
         <a id="18816" class="Keyword">where</a>
          <a id="18832" href="Ordinals.Notions.html#18832" class="Function">a</a> <a id="18834" class="Symbol">:</a> <a id="18836" href="Ordinals.Notions.html#18699" class="Function">B</a> <a id="18838" class="Symbol">→</a> <a id="18840" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="18842" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="18844" href="Ordinals.Notions.html#17845" class="Bound">y</a>
          <a id="18856" href="Ordinals.Notions.html#18832" class="Function">a</a> <a id="18858" class="Symbol">(</a><a id="18859" href="Ordinals.Notions.html#18859" class="Bound">y&#39;</a> <a id="18862" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18864" href="Ordinals.Notions.html#18864" class="Bound">l</a> <a id="18866" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18868" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18872" href="Ordinals.Notions.html#18872" class="Bound">m</a><a id="18873" class="Symbol">)</a> <a id="18875" class="Symbol">=</a> <a id="18877" href="Ordinals.Notions.html#17451" class="Bound">t</a> <a id="18879" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="18881" href="Ordinals.Notions.html#18859" class="Bound">y&#39;</a> <a id="18884" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="18886" href="Ordinals.Notions.html#18872" class="Bound">m</a> <a id="18888" href="Ordinals.Notions.html#18864" class="Bound">l</a>
          <a id="18900" href="Ordinals.Notions.html#18832" class="Function">a</a> <a id="18902" class="Symbol">(</a><a id="18903" href="Ordinals.Notions.html#18903" class="Bound">y&#39;</a> <a id="18906" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18908" href="Ordinals.Notions.html#18908" class="Bound">l</a> <a id="18910" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18912" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18916" href="Ordinals.Notions.html#18916" class="Bound">p</a><a id="18917" class="Symbol">)</a> <a id="18919" class="Symbol">=</a> <a id="18921" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18931" class="Symbol">(</a><a id="18932" href="Ordinals.Notions.html#583" class="Bound Operator">_&lt;</a> <a id="18935" href="Ordinals.Notions.html#17845" class="Bound">y</a><a id="18936" class="Symbol">)</a> <a id="18938" class="Symbol">(</a><a id="18939" href="Ordinals.Notions.html#18916" class="Bound">p</a> <a id="18941" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18943" class="Symbol">)</a> <a id="18945" href="Ordinals.Notions.html#18908" class="Bound">l</a>

          <a id="18958" href="Ordinals.Notions.html#18958" class="Function">b</a> <a id="18960" class="Symbol">:</a> <a id="18962" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="18965" href="Ordinals.Notions.html#18699" class="Function">B</a> <a id="18967" class="Symbol">→</a> <a id="18969" class="Symbol">(</a><a id="18970" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="18972" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="18974" href="Ordinals.Notions.html#17845" class="Bound">y</a><a id="18975" class="Symbol">)</a> <a id="18977" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="18979" class="Symbol">(</a><a id="18980" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="18982" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18984" href="Ordinals.Notions.html#17845" class="Bound">y</a><a id="18985" class="Symbol">)</a> <a id="18987" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="18989" class="Symbol">(</a><a id="18990" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="18992" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="18994" href="Ordinals.Notions.html#17704" class="Bound">x</a><a id="18995" class="Symbol">)</a>
          <a id="19007" href="Ordinals.Notions.html#18958" class="Function">b</a> <a id="19009" class="Symbol">=</a> <a id="19011" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19015" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19017" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a> <a id="19030" class="Symbol">(</a><a id="19031" href="UF.ClassicalLogic.html#1175" class="Function">lower-EM</a> <a id="19040" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="19042" href="Ordinals.Notions.html#17435" class="Bound">em</a><a id="19044" class="Symbol">)</a> <a id="19046" class="Symbol">(</a><a id="19047" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19049" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="19051" href="Ordinals.Notions.html#17845" class="Bound">y</a><a id="19052" class="Symbol">)</a> <a id="19054" class="Symbol">(</a><a id="19055" href="Ordinals.Notions.html#17439" class="Bound">p</a> <a id="19057" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19059" href="Ordinals.Notions.html#17845" class="Bound">y</a><a id="19060" class="Symbol">)</a> <a id="19062" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19064" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="19075" href="Ordinals.Notions.html#18832" class="Function">a</a>

        <a id="19086" href="Ordinals.Notions.html#19086" class="Function">¬B-gives-≼</a> <a id="19097" class="Symbol">:</a> <a id="19099" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19101" href="Ordinals.Notions.html#18699" class="Function">B</a> <a id="19103" class="Symbol">→</a> <a id="19105" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="19107" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="19109" href="Ordinals.Notions.html#17704" class="Bound">x</a>
        <a id="19119" href="Ordinals.Notions.html#19086" class="Function">¬B-gives-≼</a> <a id="19130" href="Ordinals.Notions.html#19130" class="Bound">ν</a> <a id="19132" href="Ordinals.Notions.html#19132" class="Bound">y&#39;</a> <a id="19135" href="Ordinals.Notions.html#19135" class="Bound">l</a> <a id="19137" class="Symbol">=</a> <a id="19139" href="Ordinals.Notions.html#19478" class="Function">d</a>
         <a id="19150" class="Keyword">where</a>
          <a id="19166" href="Ordinals.Notions.html#19166" class="Function">a</a> <a id="19168" class="Symbol">:</a> <a id="19170" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19172" class="Symbol">((</a><a id="19174" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19176" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="19178" href="Ordinals.Notions.html#19132" class="Bound">y&#39;</a><a id="19180" class="Symbol">)</a> <a id="19182" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19184" class="Symbol">(</a><a id="19185" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19187" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19189" href="Ordinals.Notions.html#19132" class="Bound">y&#39;</a><a id="19191" class="Symbol">))</a>
          <a id="19204" href="Ordinals.Notions.html#19166" class="Function">a</a> <a id="19206" href="Ordinals.Notions.html#19206" class="Bound">f</a> <a id="19208" class="Symbol">=</a> <a id="19210" href="Ordinals.Notions.html#19130" class="Bound">ν</a> <a id="19212" class="Symbol">(</a><a id="19213" href="Ordinals.Notions.html#19132" class="Bound">y&#39;</a> <a id="19216" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19218" href="Ordinals.Notions.html#19135" class="Bound">l</a> <a id="19220" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19222" href="Ordinals.Notions.html#19206" class="Bound">f</a><a id="19223" class="Symbol">)</a>

          <a id="19236" href="Ordinals.Notions.html#19236" class="Function">b</a> <a id="19238" class="Symbol">:</a> <a id="19240" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="19242" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19244" href="Ordinals.Notions.html#19132" class="Bound">y&#39;</a>
          <a id="19257" href="Ordinals.Notions.html#19236" class="Function">b</a> <a id="19259" class="Symbol">=</a> <a id="19261" href="Ordinals.Notions.html#17847" class="Bound">IH-y</a> <a id="19266" href="Ordinals.Notions.html#19132" class="Bound">y&#39;</a> <a id="19269" href="Ordinals.Notions.html#19135" class="Bound">l</a>

          <a id="19282" href="Ordinals.Notions.html#19282" class="Function">c</a> <a id="19284" class="Symbol">:</a> <a id="19286" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19288" class="Symbol">((</a><a id="19290" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19292" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="19294" href="Ordinals.Notions.html#19132" class="Bound">y&#39;</a><a id="19296" class="Symbol">)</a> <a id="19298" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19300" class="Symbol">(</a><a id="19301" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19303" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19305" href="Ordinals.Notions.html#19132" class="Bound">y&#39;</a><a id="19307" class="Symbol">))</a> <a id="19310" class="Symbol">→</a> <a id="19312" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="19314" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19316" href="Ordinals.Notions.html#19132" class="Bound">y&#39;</a> <a id="19319" class="Symbol">→</a> <a id="19321" href="Ordinals.Notions.html#19132" class="Bound">y&#39;</a> <a id="19324" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="19326" href="Ordinals.Notions.html#17704" class="Bound">x</a>
          <a id="19338" href="Ordinals.Notions.html#19282" class="Function">c</a> <a id="19340" href="Ordinals.Notions.html#19340" class="Bound">g</a> <a id="19342" class="Symbol">(</a><a id="19343" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19347" href="Ordinals.Notions.html#19347" class="Bound">i</a><a id="19348" class="Symbol">)</a>         <a id="19358" class="Symbol">=</a> <a id="19360" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19367" class="Symbol">(</a><a id="19368" href="Ordinals.Notions.html#19340" class="Bound">g</a> <a id="19370" class="Symbol">(</a><a id="19371" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19375" href="Ordinals.Notions.html#19347" class="Bound">i</a><a id="19376" class="Symbol">))</a>
          <a id="19389" href="Ordinals.Notions.html#19282" class="Function">c</a> <a id="19391" href="Ordinals.Notions.html#19391" class="Bound">g</a> <a id="19393" class="Symbol">(</a><a id="19394" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19398" class="Symbol">(</a><a id="19399" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19403" href="Ordinals.Notions.html#19403" class="Bound">ii</a><a id="19405" class="Symbol">))</a>  <a id="19409" class="Symbol">=</a> <a id="19411" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19418" class="Symbol">(</a><a id="19419" href="Ordinals.Notions.html#19391" class="Bound">g</a> <a id="19421" class="Symbol">(</a><a id="19422" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19426" href="Ordinals.Notions.html#19403" class="Bound">ii</a><a id="19428" class="Symbol">))</a>
          <a id="19441" href="Ordinals.Notions.html#19282" class="Function">c</a> <a id="19443" href="Ordinals.Notions.html#19443" class="Bound">g</a> <a id="19445" class="Symbol">(</a><a id="19446" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19450" class="Symbol">(</a><a id="19451" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19455" href="Ordinals.Notions.html#19455" class="Bound">iii</a><a id="19458" class="Symbol">))</a> <a id="19461" class="Symbol">=</a> <a id="19463" href="Ordinals.Notions.html#19455" class="Bound">iii</a>

          <a id="19478" href="Ordinals.Notions.html#19478" class="Function">d</a> <a id="19480" class="Symbol">:</a> <a id="19482" href="Ordinals.Notions.html#19132" class="Bound">y&#39;</a> <a id="19485" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="19487" href="Ordinals.Notions.html#17704" class="Bound">x</a>
          <a id="19499" href="Ordinals.Notions.html#19478" class="Function">d</a> <a id="19501" class="Symbol">=</a> <a id="19503" href="Ordinals.Notions.html#19282" class="Function">c</a> <a id="19505" href="Ordinals.Notions.html#19166" class="Function">a</a> <a id="19507" href="Ordinals.Notions.html#19236" class="Function">b</a>

        <a id="19518" href="Ordinals.Notions.html#19518" class="Function">¬A-and-¬B-give-P</a> <a id="19535" class="Symbol">:</a> <a id="19537" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19539" href="Ordinals.Notions.html#17877" class="Function">A</a> <a id="19541" class="Symbol">→</a> <a id="19543" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19545" href="Ordinals.Notions.html#18699" class="Function">B</a> <a id="19547" class="Symbol">→</a> <a id="19549" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="19551" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19553" href="Ordinals.Notions.html#17845" class="Bound">y</a>
        <a id="19563" href="Ordinals.Notions.html#19518" class="Function">¬A-and-¬B-give-P</a> <a id="19580" href="Ordinals.Notions.html#19580" class="Bound">ν</a> <a id="19582" href="Ordinals.Notions.html#19582" class="Bound">ν&#39;</a> <a id="19585" class="Symbol">=</a> <a id="19587" href="Ordinals.Notions.html#19703" class="Function">b</a>
         <a id="19598" class="Keyword">where</a>
          <a id="19614" href="Ordinals.Notions.html#19614" class="Function">a</a> <a id="19616" class="Symbol">:</a> <a id="19618" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19620" href="Ordinals.Notions.html#17877" class="Function">A</a> <a id="19622" class="Symbol">→</a> <a id="19624" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19626" href="Ordinals.Notions.html#18699" class="Function">B</a> <a id="19628" class="Symbol">→</a> <a id="19630" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19632" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19634" href="Ordinals.Notions.html#17845" class="Bound">y</a>
          <a id="19646" href="Ordinals.Notions.html#19614" class="Function">a</a> <a id="19648" href="Ordinals.Notions.html#19648" class="Bound">ν</a> <a id="19650" href="Ordinals.Notions.html#19650" class="Bound">ν&#39;</a> <a id="19653" class="Symbol">=</a> <a id="19655" href="Ordinals.Notions.html#17447" class="Bound">e</a> <a id="19657" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19659" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="19661" class="Symbol">(</a><a id="19662" href="Ordinals.Notions.html#18265" class="Function">¬A-gives-≼</a> <a id="19673" href="Ordinals.Notions.html#19648" class="Bound">ν</a><a id="19674" class="Symbol">)</a> <a id="19676" class="Symbol">(</a><a id="19677" href="Ordinals.Notions.html#19086" class="Function">¬B-gives-≼</a> <a id="19688" href="Ordinals.Notions.html#19650" class="Bound">ν&#39;</a><a id="19690" class="Symbol">)</a>

          <a id="19703" href="Ordinals.Notions.html#19703" class="Function">b</a> <a id="19705" class="Symbol">:</a> <a id="19707" class="Symbol">(</a><a id="19708" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19710" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="19712" href="Ordinals.Notions.html#17845" class="Bound">y</a><a id="19713" class="Symbol">)</a> <a id="19715" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19717" class="Symbol">(</a><a id="19718" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19720" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19722" href="Ordinals.Notions.html#17845" class="Bound">y</a><a id="19723" class="Symbol">)</a> <a id="19725" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19727" class="Symbol">(</a><a id="19728" href="Ordinals.Notions.html#17845" class="Bound">y</a> <a id="19730" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="19732" href="Ordinals.Notions.html#17704" class="Bound">x</a><a id="19733" class="Symbol">)</a>
          <a id="19745" href="Ordinals.Notions.html#19703" class="Function">b</a> <a id="19747" class="Symbol">=</a> <a id="19749" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19753" class="Symbol">(</a><a id="19754" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19758" class="Symbol">(</a><a id="19759" href="Ordinals.Notions.html#19614" class="Function">a</a> <a id="19761" href="Ordinals.Notions.html#19580" class="Bound">ν</a> <a id="19763" href="Ordinals.Notions.html#19582" class="Bound">ν&#39;</a><a id="19765" class="Symbol">))</a>

        <a id="19777" href="Ordinals.Notions.html#19777" class="Function">δ</a> <a id="19779" class="Symbol">:</a> <a id="19781" href="Ordinals.Notions.html#17467" class="Function">P</a> <a id="19783" href="Ordinals.Notions.html#17704" class="Bound">x</a> <a id="19785" href="Ordinals.Notions.html#17845" class="Bound">y</a>
        <a id="19795" href="Ordinals.Notions.html#19777" class="Function">δ</a> <a id="19797" class="Symbol">=</a> <a id="19799" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="19805" class="Symbol">(</a><a id="19806" href="Ordinals.Notions.html#17435" class="Bound">em</a> <a id="19809" class="Symbol">(</a><a id="19810" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19812" href="Ordinals.Notions.html#17877" class="Function">A</a><a id="19813" class="Symbol">)</a> <a id="19815" class="Symbol">(</a><a id="19816" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="19836" href="Ordinals.Notions.html#17432" class="Bound">fe</a><a id="19838" class="Symbol">))</a>
             <a id="19854" class="Symbol">(λ</a> <a id="19857" class="Symbol">(</a><a id="19858" href="Ordinals.Notions.html#19858" class="Bound">ν</a> <a id="19860" class="Symbol">:</a> <a id="19862" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19864" href="Ordinals.Notions.html#17877" class="Function">A</a><a id="19865" class="Symbol">)</a>
                   <a id="19886" class="Symbol">→</a> <a id="19888" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="19894" class="Symbol">(</a><a id="19895" href="Ordinals.Notions.html#17435" class="Bound">em</a> <a id="19898" class="Symbol">(</a><a id="19899" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19901" href="Ordinals.Notions.html#18699" class="Function">B</a><a id="19902" class="Symbol">)</a> <a id="19904" class="Symbol">(</a><a id="19905" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="19925" href="Ordinals.Notions.html#17432" class="Bound">fe</a><a id="19927" class="Symbol">))</a>
                      <a id="19952" class="Symbol">(</a><a id="19953" href="Ordinals.Notions.html#19518" class="Function">¬A-and-¬B-give-P</a> <a id="19970" href="Ordinals.Notions.html#19858" class="Bound">ν</a><a id="19971" class="Symbol">)</a>
                      <a id="19995" href="Ordinals.Notions.html#18756" class="Function">¬¬B-gives-P</a><a id="20006" class="Symbol">)</a>
             <a id="20021" href="Ordinals.Notions.html#17934" class="Function">¬¬A-gives-P</a>
<a id="20033" class="Markup">\end{code}</a><a id="20043" class="Background">

Added 09-04-2022 -- 04-05-2022 by Ohad Kammar.

We can give a shorter proof using `∃¬-gives-∀` and LEM, by deducing
that in a well-order, for every u and v, either u ≼ v or there is some
i &lt; u for which ¬ (i &lt; v).

Like the HoTT proof, we nest two inductions, the outer one that every
element is trichotomous, and the inner one that the currently
considered outer element u is in trichotomy with the currently
considered inner element v.

The crucial observation (`lemma`) is that, under the outer induction
hypothesis for u, the relations (_≼ u) and (_≦ u) coincide. We prove
this observation by appealing to LEM to get that either u ≼ x or there
is a witness i &lt; u but ¬ (i &lt; x). The former means (by extensionality)
that u ＝ x. In the latter case, the witness i satisfies the induction
hypothesis, and so is in trichotomy with x, which by elimination means
i &gt;= x, so u &gt; i &gt;= x.

With this lemma, we can prove the inner induction step by LEM.  If v ≼
u, then by the lemma v &lt;= u and so they are in trichotomy.  Otherwise,
there is a witness i &lt; v , ¬ (i &lt; u). By the induction hypothesis for
v, we have that i is in trichotomy with u, which by elimination means
i &gt;= u, and so v &gt; i &gt;= u, and so u and v are again in trichotomy.

</a><a id="21279" class="Markup">\begin{code}</a>

<a id="induction-hypothesis"></a><a id="21293" href="Ordinals.Notions.html#21293" class="Function">induction-hypothesis</a> <a id="21314" class="Symbol">:</a> <a id="21316" class="Symbol">(</a><a id="21317" href="Ordinals.Notions.html#21317" class="Bound">P</a> <a id="21319" class="Symbol">:</a> <a id="21321" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="21323" class="Symbol">→</a> <a id="21325" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="21327" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21329" class="Symbol">)</a> <a id="21331" class="Symbol">→</a> <a id="21333" class="Symbol">(</a><a id="21334" href="Ordinals.Notions.html#21334" class="Bound">x</a> <a id="21336" class="Symbol">:</a> <a id="21338" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="21339" class="Symbol">)</a> <a id="21341" class="Symbol">→</a> <a id="21343" class="Symbol">(</a><a id="21344" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="21346" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="21348" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="21350" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="21352" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="21353" class="Symbol">)</a> <a id="21355" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="21357" href="Ordinals.Notions.html#21293" class="Function">induction-hypothesis</a> <a id="21378" href="Ordinals.Notions.html#21378" class="Bound">P</a> <a id="21380" href="Ordinals.Notions.html#21380" class="Bound">x</a> <a id="21382" class="Symbol">=</a> <a id="21384" class="Symbol">(</a><a id="21385" href="Ordinals.Notions.html#21385" class="Bound">y</a> <a id="21387" class="Symbol">:</a> <a id="21389" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="21390" class="Symbol">)</a> <a id="21392" class="Symbol">→</a> <a id="21394" href="Ordinals.Notions.html#21385" class="Bound">y</a> <a id="21396" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="21398" href="Ordinals.Notions.html#21380" class="Bound">x</a> <a id="21400" class="Symbol">→</a> <a id="21402" href="Ordinals.Notions.html#21378" class="Bound">P</a> <a id="21404" href="Ordinals.Notions.html#21385" class="Bound">y</a>

<a id="21407" class="Keyword">module</a> <a id="21414" href="Ordinals.Notions.html#21414" class="Module">_</a>
        <a id="21424" class="Symbol">(</a><a id="21425" href="Ordinals.Notions.html#21425" class="Bound">f-e</a> <a id="21429" class="Symbol">:</a> <a id="21431" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="21438" class="Symbol">)</a>
        <a id="21448" class="Symbol">(</a><a id="21449" href="Ordinals.Notions.html#21449" class="Bound">em</a> <a id="21452" class="Symbol">:</a> <a id="21454" href="UF.ClassicalLogic.html#1463" class="Function">Excluded-Middle</a><a id="21469" class="Symbol">)</a>
       <a id="21478" class="Keyword">where</a>
 <a id="21485" class="Keyword">private</a>
   <a id="21496" href="Ordinals.Notions.html#21496" class="Function">pt</a> <a id="21499" class="Symbol">:</a> <a id="21501" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a>
   <a id="21536" href="Ordinals.Notions.html#21496" class="Function">pt</a> <a id="21539" class="Symbol">=</a> <a id="21541" href="UF.ClassicalLogic.html#4250" class="Function">fe-and-em-give-propositional-truncations</a> <a id="21582" class="Symbol">(λ</a> <a id="21585" href="Ordinals.Notions.html#21585" class="Bound">𝓤</a> <a id="21587" href="Ordinals.Notions.html#21587" class="Bound">𝓥</a> <a id="21589" class="Symbol">→</a> <a id="21591" href="Ordinals.Notions.html#21425" class="Bound">f-e</a> <a id="21595" class="Symbol">{</a><a id="21596" href="Ordinals.Notions.html#21585" class="Bound">𝓤</a><a id="21597" class="Symbol">}</a> <a id="21599" class="Symbol">{</a><a id="21600" href="Ordinals.Notions.html#21587" class="Bound">𝓥</a><a id="21601" class="Symbol">})</a> <a id="21604" href="Ordinals.Notions.html#21449" class="Bound">em</a>

   <a id="21611" href="Ordinals.Notions.html#21611" class="Function">fe</a> <a id="21614" class="Symbol">:</a> <a id="21616" href="UF.FunExt.html#996" class="Function">FunExt</a>
   <a id="21626" href="Ordinals.Notions.html#21611" class="Function">fe</a> <a id="21629" href="Ordinals.Notions.html#21629" class="Bound">𝓤</a> <a id="21631" href="Ordinals.Notions.html#21631" class="Bound">𝓥</a> <a id="21633" class="Symbol">=</a> <a id="21635" href="Ordinals.Notions.html#21425" class="Bound">f-e</a>

   <a id="21643" class="Keyword">open</a> <a id="21648" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="21672" href="Ordinals.Notions.html#21496" class="Function">pt</a>

   <a id="21679" href="Ordinals.Notions.html#21679" class="Function">lem-consequence</a> <a id="21695" class="Symbol">:</a> <a id="21697" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="21711" class="Symbol">→</a> <a id="21713" class="Symbol">(</a><a id="21714" href="Ordinals.Notions.html#21714" class="Bound">u</a> <a id="21716" href="Ordinals.Notions.html#21716" class="Bound">v</a> <a id="21718" class="Symbol">:</a> <a id="21720" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="21721" class="Symbol">)</a> <a id="21723" class="Symbol">→</a> <a id="21725" class="Symbol">(</a><a id="21726" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="21728" href="Ordinals.Notions.html#21728" class="Bound">i</a> <a id="21730" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="21732" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="21734" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="21736" class="Symbol">((</a><a id="21738" href="Ordinals.Notions.html#21728" class="Bound">i</a> <a id="21740" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="21742" href="Ordinals.Notions.html#21714" class="Bound">u</a><a id="21743" class="Symbol">)</a> <a id="21745" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="21747" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21749" class="Symbol">(</a><a id="21750" href="Ordinals.Notions.html#21728" class="Bound">i</a> <a id="21752" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="21754" href="Ordinals.Notions.html#21716" class="Bound">v</a><a id="21755" class="Symbol">)))</a> <a id="21759" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21761" class="Symbol">(</a><a id="21762" href="Ordinals.Notions.html#21714" class="Bound">u</a> <a id="21764" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="21766" href="Ordinals.Notions.html#21716" class="Bound">v</a><a id="21767" class="Symbol">)</a>
   <a id="21772" href="Ordinals.Notions.html#21679" class="Function">lem-consequence</a> <a id="21788" class="Symbol">(</a><a id="21789" href="Ordinals.Notions.html#21789" class="Bound">p</a> <a id="21791" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21793" class="Symbol">_)</a> <a id="21796" href="Ordinals.Notions.html#21796" class="Bound">u</a> <a id="21798" href="Ordinals.Notions.html#21798" class="Bound">v</a> <a id="21800" class="Symbol">=</a> <a id="21802" href="MLTT.Plus.html#583" class="Function">Cases</a>
     <a id="21813" class="Symbol">(</a><a id="21814" href="UF.ClassicalLogic.html#18722" class="Function">∃-not+Π</a> <a id="21822" href="Ordinals.Notions.html#21496" class="Function">pt</a> <a id="21825" href="Ordinals.Notions.html#21449" class="Bound">em</a> <a id="21828" class="Symbol">{</a><a id="21829" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="21831" class="Symbol">(λ</a> <a id="21834" href="Ordinals.Notions.html#21834" class="Bound">i</a> <a id="21836" class="Symbol">→</a> <a id="21838" href="Ordinals.Notions.html#21834" class="Bound">i</a> <a id="21840" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="21842" href="Ordinals.Notions.html#21796" class="Bound">u</a><a id="21843" class="Symbol">)}</a>
        <a id="21854" class="Symbol">(λ</a> <a id="21857" class="Symbol">(</a><a id="21858" href="Ordinals.Notions.html#21858" class="Bound">i</a> <a id="21860" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21862" href="Ordinals.Notions.html#21862" class="Bound">i-lt-u</a><a id="21868" class="Symbol">)</a> <a id="21870" class="Symbol">→</a> <a id="21872" href="Ordinals.Notions.html#21858" class="Bound">i</a> <a id="21874" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="21876" href="Ordinals.Notions.html#21798" class="Bound">v</a><a id="21877" class="Symbol">)</a>
        <a id="21887" class="Symbol">(λ</a> <a id="21890" class="Symbol">(</a><a id="21891" href="Ordinals.Notions.html#21891" class="Bound">i</a> <a id="21893" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21895" href="Ordinals.Notions.html#21895" class="Bound">i-&lt;-u</a><a id="21900" class="Symbol">)</a> <a id="21902" class="Symbol">→</a> <a id="21904" href="Ordinals.Notions.html#21789" class="Bound">p</a> <a id="21906" href="Ordinals.Notions.html#21891" class="Bound">i</a> <a id="21908" href="Ordinals.Notions.html#21798" class="Bound">v</a><a id="21909" class="Symbol">))</a>
     <a id="21917" class="Symbol">(λ</a> <a id="21920" href="Ordinals.Notions.html#21920" class="Bound">witness</a> <a id="21928" class="Symbol">→</a> <a id="21930" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21934" class="Symbol">((</a><a id="21936" href="UF.PropTrunc.html#958" class="Function">∥∥-induction</a> <a id="21949" class="Symbol">(λ</a> <a id="21952" href="Ordinals.Notions.html#21952" class="Bound">s</a> <a id="21954" class="Symbol">→</a> <a id="21956" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="21965" class="Symbol">)</a>
       <a id="21974" class="Symbol">(λ</a> <a id="21977" class="Symbol">((</a><a id="21979" href="Ordinals.Notions.html#21979" class="Bound">i</a> <a id="21981" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21983" href="Ordinals.Notions.html#21983" class="Bound">i-lt-u</a><a id="21989" class="Symbol">)</a> <a id="21991" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21993" href="Ordinals.Notions.html#21993" class="Bound">i-not-lt-v</a><a id="22003" class="Symbol">)</a> <a id="22005" class="Symbol">→</a> <a id="22007" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="22009" href="Ordinals.Notions.html#21979" class="Bound">i</a> <a id="22011" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22013" href="Ordinals.Notions.html#21983" class="Bound">i-lt-u</a> <a id="22020" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22022" href="Ordinals.Notions.html#21993" class="Bound">i-not-lt-v</a> <a id="22033" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="22034" class="Symbol">)</a> <a id="22036" href="Ordinals.Notions.html#21920" class="Bound">witness</a><a id="22043" class="Symbol">)))</a>
     <a id="22052" class="Symbol">λ</a> <a id="22054" href="Ordinals.Notions.html#22054" class="Bound">prf</a> <a id="22058" class="Symbol">→</a> <a id="22060" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22064" class="Symbol">(λ</a> <a id="22067" href="Ordinals.Notions.html#22067" class="Bound">i</a> <a id="22069" href="Ordinals.Notions.html#22069" class="Bound">i-lt-u</a> <a id="22076" class="Symbol">→</a> <a id="22078" href="Ordinals.Notions.html#22054" class="Bound">prf</a> <a id="22082" class="Symbol">(</a><a id="22083" href="Ordinals.Notions.html#22067" class="Bound">i</a> <a id="22085" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22087" href="Ordinals.Notions.html#22069" class="Bound">i-lt-u</a><a id="22093" class="Symbol">))</a>

 <a id="22098" href="Ordinals.Notions.html#22098" class="Function">trichotomy₂</a> <a id="22110" class="Symbol">:</a> <a id="22112" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="22126" class="Symbol">→</a> <a id="22128" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a>
 <a id="22151" href="Ordinals.Notions.html#22098" class="Function">trichotomy₂</a> <a id="22163" href="Ordinals.Notions.html#22163" class="Bound">wo</a><a id="22165" class="Symbol">@(</a><a id="22167" href="Ordinals.Notions.html#22167" class="Bound">p</a> <a id="22169" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22171" href="Ordinals.Notions.html#22171" class="Bound">w</a> <a id="22173" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22175" href="Ordinals.Notions.html#22175" class="Bound">e</a> <a id="22177" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22179" href="Ordinals.Notions.html#22179" class="Bound">t</a><a id="22180" class="Symbol">)</a> <a id="22182" class="Symbol">=</a> <a id="22184" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="22206" href="Ordinals.Notions.html#22171" class="Bound">w</a> <a id="22208" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="22232" href="Ordinals.Notions.html#22245" class="Function">ϕ</a>
  <a id="22236" class="Keyword">where</a>
   <a id="22245" href="Ordinals.Notions.html#22245" class="Function">ϕ</a> <a id="22247" class="Symbol">:</a> <a id="22249" class="Symbol">(</a><a id="22250" href="Ordinals.Notions.html#22250" class="Bound">x</a> <a id="22252" class="Symbol">:</a> <a id="22254" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="22255" class="Symbol">)</a> <a id="22257" class="Symbol">→</a> <a id="22259" href="Ordinals.Notions.html#21293" class="Function">induction-hypothesis</a> <a id="22280" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="22304" href="Ordinals.Notions.html#22250" class="Bound">x</a> <a id="22306" class="Symbol">→</a> <a id="22308" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="22332" href="Ordinals.Notions.html#22250" class="Bound">x</a>
   <a id="22337" href="Ordinals.Notions.html#22245" class="Function">ϕ</a> <a id="22339" href="Ordinals.Notions.html#22339" class="Bound">u</a> <a id="22341" href="Ordinals.Notions.html#22341" class="Bound">ih</a> <a id="22344" class="Symbol">=</a> <a id="22346" class="Comment">-- now we proceed by induction on the inner argument</a>
     <a id="22404" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="22426" href="Ordinals.Notions.html#22171" class="Bound">w</a> <a id="22428" class="Symbol">(</a><a id="22429" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="22443" href="Ordinals.Notions.html#22339" class="Bound">u</a><a id="22444" class="Symbol">)</a> <a id="22446" class="Symbol">λ</a> <a id="22448" href="Ordinals.Notions.html#22448" class="Bound">v</a> <a id="22450" href="Ordinals.Notions.html#22450" class="Bound">innerIH</a> <a id="22458" class="Symbol">→</a>
       <a id="22467" class="Comment">-- use LEM to get either (∃i&lt;v . i≯u) ∨ (v ≼ u)</a>
       <a id="22522" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="22528" class="Symbol">(</a><a id="22529" href="Ordinals.Notions.html#21679" class="Function">lem-consequence</a> <a id="22545" href="Ordinals.Notions.html#22163" class="Bound">wo</a> <a id="22548" href="Ordinals.Notions.html#22448" class="Bound">v</a> <a id="22550" href="Ordinals.Notions.html#22339" class="Bound">u</a><a id="22551" class="Symbol">)</a>
         <a id="22562" class="Symbol">(</a><a id="22563" href="UF.PropTrunc.html#958" class="Function">∥∥-induction</a> <a id="22576" class="Symbol">(λ</a> <a id="22579" href="Ordinals.Notions.html#22579" class="Bound">s</a> <a id="22581" class="Symbol">→</a> <a id="22583" href="Ordinals.Notions.html#15290" class="Function">in-trichotomy-is-prop</a> <a id="22605" href="Ordinals.Notions.html#21611" class="Function">fe</a> <a id="22608" href="Ordinals.Notions.html#22163" class="Bound">wo</a> <a id="22611" href="Ordinals.Notions.html#22339" class="Bound">u</a> <a id="22613" href="Ordinals.Notions.html#22448" class="Bound">v</a><a id="22614" class="Symbol">)</a>
           <a id="22627" class="Symbol">λ</a> <a id="22629" class="Symbol">(</a><a id="22630" href="Ordinals.Notions.html#22630" class="Bound">i</a> <a id="22632" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22634" href="Ordinals.Notions.html#22634" class="Bound">i-lt-v</a> <a id="22641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22643" href="Ordinals.Notions.html#22643" class="Bound">i-not-lt-u</a><a id="22653" class="Symbol">)</a> <a id="22655" class="Symbol">→</a> <a id="22657" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22661" class="Comment">-- show u &lt; v</a>
           <a id="22686" class="Keyword">let</a> <a id="22690" href="Ordinals.Notions.html#22690" class="Bound">u-leq-i</a> <a id="22698" class="Symbol">=</a> <a id="22700" href="Ordinals.Notions.html#13605" class="Function">in-trichotomy-not-&gt;-implies-≦</a> <a id="22730" class="Symbol">((</a><a id="22732" href="Ordinals.Notions.html#22450" class="Bound">innerIH</a> <a id="22740" href="Ordinals.Notions.html#22630" class="Bound">i</a> <a id="22742" href="Ordinals.Notions.html#22634" class="Bound">i-lt-v</a><a id="22748" class="Symbol">))</a> <a id="22751" href="Ordinals.Notions.html#22643" class="Bound">i-not-lt-u</a> <a id="22762" class="Keyword">in</a>
           <a id="22776" href="Ordinals.Notions.html#14425" class="Function">&gt;-≧-transitive</a> <a id="22791" href="Ordinals.Notions.html#22163" class="Bound">wo</a> <a id="22794" href="Ordinals.Notions.html#22634" class="Bound">i-lt-v</a> <a id="22801" class="Symbol">(</a><a id="22802" href="Ordinals.Notions.html#13292" class="Function">≦-implies-≧</a> <a id="22814" href="Ordinals.Notions.html#22690" class="Bound">u-leq-i</a><a id="22821" class="Symbol">))</a>
         <a id="22833" class="Symbol">λ</a> <a id="22835" href="Ordinals.Notions.html#22835" class="Bound">v-below-u</a> <a id="22845" class="Symbol">→</a> <a id="22847" href="Ordinals.Notions.html#12822" class="Function">in-trichotomy-symm</a> <a id="22866" class="Symbol">(</a><a id="22867" href="Ordinals.Notions.html#13472" class="Function">≦-implies-in-trichotomy</a> <a id="22891" class="Symbol">(</a><a id="22892" href="Ordinals.Notions.html#22927" class="Function">lemma</a> <a id="22898" href="Ordinals.Notions.html#22448" class="Bound">v</a> <a id="22900" href="Ordinals.Notions.html#22835" class="Bound">v-below-u</a><a id="22909" class="Symbol">))</a>
    <a id="22916" class="Keyword">where</a>
     <a id="22927" href="Ordinals.Notions.html#22927" class="Function">lemma</a> <a id="22933" class="Symbol">:</a> <a id="22935" class="Symbol">(</a><a id="22936" href="Ordinals.Notions.html#22936" class="Bound">x</a> <a id="22938" class="Symbol">:</a> <a id="22940" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="22941" class="Symbol">)</a> <a id="22943" class="Symbol">→</a> <a id="22945" class="Symbol">(</a><a id="22946" href="Ordinals.Notions.html#22936" class="Bound">x</a> <a id="22948" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="22950" href="Ordinals.Notions.html#22339" class="Bound">u</a><a id="22951" class="Symbol">)</a> <a id="22953" class="Symbol">→</a> <a id="22955" href="Ordinals.Notions.html#22936" class="Bound">x</a> <a id="22957" href="Ordinals.Notions.html#13101" class="Function Operator">≦</a> <a id="22959" href="Ordinals.Notions.html#22339" class="Bound">u</a>
     <a id="22966" href="Ordinals.Notions.html#22927" class="Function">lemma</a> <a id="22972" href="Ordinals.Notions.html#22972" class="Bound">x</a> <a id="22974" href="Ordinals.Notions.html#22974" class="Bound">x-below-u</a> <a id="22984" class="Symbol">=</a> <a id="22986" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="22992" class="Symbol">(</a><a id="22993" href="Ordinals.Notions.html#21679" class="Function">lem-consequence</a> <a id="23009" href="Ordinals.Notions.html#22163" class="Bound">wo</a> <a id="23012" href="Ordinals.Notions.html#22339" class="Bound">u</a> <a id="23014" href="Ordinals.Notions.html#22972" class="Bound">x</a><a id="23015" class="Symbol">)</a>
       <a id="23024" class="Symbol">(</a><a id="23025" href="UF.PropTrunc.html#958" class="Function">∥∥-induction</a> <a id="23038" class="Symbol">(λ</a> <a id="23041" href="Ordinals.Notions.html#23041" class="Bound">s</a> <a id="23043" class="Symbol">→</a> <a id="23045" href="Ordinals.Notions.html#14783" class="Function">≦-is-prop</a> <a id="23055" href="Ordinals.Notions.html#21611" class="Function">fe</a> <a id="23058" href="Ordinals.Notions.html#22163" class="Bound">wo</a> <a id="23061" href="Ordinals.Notions.html#22972" class="Bound">x</a> <a id="23063" href="Ordinals.Notions.html#22339" class="Bound">u</a><a id="23064" class="Symbol">)</a>
         <a id="23075" class="Symbol">λ</a> <a id="23077" class="Symbol">(</a><a id="23078" href="Ordinals.Notions.html#23078" class="Bound">i</a> <a id="23080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23082" href="Ordinals.Notions.html#23082" class="Bound">i-lt-u</a> <a id="23089" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23091" href="Ordinals.Notions.html#23091" class="Bound">i-not-lt-x</a><a id="23101" class="Symbol">)</a> <a id="23103" class="Symbol">→</a> <a id="23105" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23109" class="Comment">-- show x &lt; u</a>
           <a id="23134" class="Keyword">let</a> <a id="23138" href="Ordinals.Notions.html#23138" class="Bound">i-in-trichotomy-x</a> <a id="23156" class="Symbol">=</a> <a id="23158" href="Ordinals.Notions.html#22341" class="Bound">ih</a> <a id="23161" href="Ordinals.Notions.html#23078" class="Bound">i</a> <a id="23163" href="Ordinals.Notions.html#23082" class="Bound">i-lt-u</a> <a id="23170" href="Ordinals.Notions.html#22972" class="Bound">x</a> <a id="23172" class="Keyword">in</a>
           <a id="23186" class="Symbol">(</a><a id="23187" href="Ordinals.Notions.html#14425" class="Function">&gt;-≧-transitive</a> <a id="23202" href="Ordinals.Notions.html#22163" class="Bound">wo</a>
             <a id="23218" href="Ordinals.Notions.html#23082" class="Bound">i-lt-u</a>
             <a id="23238" class="Symbol">(</a><a id="23239" href="Ordinals.Notions.html#13930" class="Function">in-trichotomy-not-&gt;-implies-≧</a> <a id="23269" href="Ordinals.Notions.html#23138" class="Bound">i-in-trichotomy-x</a> <a id="23287" href="Ordinals.Notions.html#23091" class="Bound">i-not-lt-x</a><a id="23297" class="Symbol">)))</a>
       <a id="23308" class="Symbol">λ</a> <a id="23310" href="Ordinals.Notions.html#23310" class="Bound">u-below-x</a> <a id="23320" class="Symbol">→</a> <a id="23322" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23326" class="Symbol">((</a><a id="23328" href="Ordinals.Notions.html#22175" class="Bound">e</a> <a id="23330" href="Ordinals.Notions.html#22972" class="Bound">x</a> <a id="23332" href="Ordinals.Notions.html#22339" class="Bound">u</a> <a id="23334" href="Ordinals.Notions.html#22974" class="Bound">x-below-u</a> <a id="23344" href="Ordinals.Notions.html#23310" class="Bound">u-below-x</a><a id="23353" class="Symbol">)</a> <a id="23355" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="23357" class="Symbol">)</a>
<a id="23359" class="Markup">\end{code}</a><a id="23369" class="Background">

End of proof added by Ohad Kammar.

The following fact and proof were communicated verbally by Paul Blain
Levy to Martin Escardo and Ohad Kammar on 16th November 2022, and it
is written down in Agda by Martin Escardo on the same date:

</a><a id="23607" class="Markup">\begin{code}</a>

<a id="is-decidable-order"></a><a id="23621" href="Ordinals.Notions.html#23621" class="Function">is-decidable-order</a> <a id="23640" class="Symbol">:</a> <a id="23642" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="23644" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="23646" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="23648" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="23650" href="Ordinals.Notions.html#23621" class="Function">is-decidable-order</a> <a id="23669" class="Symbol">=</a> <a id="23671" class="Symbol">(</a><a id="23672" href="Ordinals.Notions.html#23672" class="Bound">x</a> <a id="23674" href="Ordinals.Notions.html#23674" class="Bound">y</a> <a id="23676" class="Symbol">:</a> <a id="23678" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="23679" class="Symbol">)</a> <a id="23681" class="Symbol">→</a> <a id="23683" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23696" class="Symbol">(</a><a id="23697" href="Ordinals.Notions.html#23672" class="Bound">x</a> <a id="23699" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="23701" href="Ordinals.Notions.html#23674" class="Bound">y</a><a id="23702" class="Symbol">)</a>

<a id="trichotomy-from-decidable-order"></a><a id="23705" href="Ordinals.Notions.html#23705" class="Function">trichotomy-from-decidable-order</a> <a id="23737" class="Symbol">:</a> <a id="23739" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a>
                                <a id="23785" class="Symbol">→</a> <a id="23787" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a>
                                <a id="23834" class="Symbol">→</a> <a id="23836" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
                                <a id="23884" class="Symbol">→</a> <a id="23886" href="Ordinals.Notions.html#23621" class="Function">is-decidable-order</a>
                                <a id="23937" class="Symbol">→</a> <a id="23939" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a>
<a id="23961" href="Ordinals.Notions.html#23705" class="Function">trichotomy-from-decidable-order</a> <a id="23993" href="Ordinals.Notions.html#23993" class="Bound">t</a> <a id="23995" href="Ordinals.Notions.html#23995" class="Bound">e</a> <a id="23997" href="Ordinals.Notions.html#23997" class="Bound">w</a> <a id="23999" href="Ordinals.Notions.html#23999" class="Bound">d</a> <a id="24001" class="Symbol">=</a> <a id="24003" href="Ordinals.Notions.html#24075" class="Function">γ</a>
 <a id="24006" class="Keyword">where</a>
  <a id="24014" href="Ordinals.Notions.html#24014" class="Function">T</a> <a id="24016" class="Symbol">:</a> <a id="24018" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="24020" class="Symbol">→</a> <a id="24022" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="24024" class="Symbol">→</a> <a id="24026" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="24028" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="24030" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="24032" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="24036" href="Ordinals.Notions.html#24014" class="Function">T</a> <a id="24038" href="Ordinals.Notions.html#24038" class="Bound">x</a> <a id="24040" href="Ordinals.Notions.html#24040" class="Bound">y</a> <a id="24042" class="Symbol">=</a> <a id="24044" class="Symbol">(</a><a id="24045" href="Ordinals.Notions.html#24038" class="Bound">x</a> <a id="24047" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="24049" href="Ordinals.Notions.html#24040" class="Bound">y</a><a id="24050" class="Symbol">)</a> <a id="24052" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="24054" class="Symbol">(</a><a id="24055" href="Ordinals.Notions.html#24038" class="Bound">x</a> <a id="24057" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24059" href="Ordinals.Notions.html#24040" class="Bound">y</a><a id="24060" class="Symbol">)</a> <a id="24062" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="24064" class="Symbol">(</a><a id="24065" href="Ordinals.Notions.html#24040" class="Bound">y</a> <a id="24067" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="24069" href="Ordinals.Notions.html#24038" class="Bound">x</a><a id="24070" class="Symbol">)</a>

  <a id="24075" href="Ordinals.Notions.html#24075" class="Function">γ</a> <a id="24077" class="Symbol">:</a> <a id="24079" class="Symbol">(</a><a id="24080" href="Ordinals.Notions.html#24080" class="Bound">a</a> <a id="24082" href="Ordinals.Notions.html#24082" class="Bound">b</a> <a id="24084" class="Symbol">:</a> <a id="24086" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="24087" class="Symbol">)</a> <a id="24089" class="Symbol">→</a> <a id="24091" href="Ordinals.Notions.html#24014" class="Function">T</a> <a id="24093" href="Ordinals.Notions.html#24080" class="Bound">a</a> <a id="24095" href="Ordinals.Notions.html#24082" class="Bound">b</a>
  <a id="24099" href="Ordinals.Notions.html#24075" class="Function">γ</a> <a id="24101" class="Symbol">=</a> <a id="24103" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="24125" href="Ordinals.Notions.html#23997" class="Bound">w</a> <a id="24127" class="Symbol">(λ</a> <a id="24130" href="Ordinals.Notions.html#24130" class="Bound">a</a> <a id="24132" class="Symbol">→</a> <a id="24134" class="Symbol">(</a><a id="24135" href="Ordinals.Notions.html#24135" class="Bound">b</a> <a id="24137" class="Symbol">:</a> <a id="24139" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="24140" class="Symbol">)</a> <a id="24142" class="Symbol">→</a> <a id="24144" href="Ordinals.Notions.html#24014" class="Function">T</a> <a id="24146" href="Ordinals.Notions.html#24130" class="Bound">a</a> <a id="24148" href="Ordinals.Notions.html#24135" class="Bound">b</a><a id="24149" class="Symbol">)</a> <a id="24151" href="Ordinals.Notions.html#24166" class="Function">ϕ</a>
   <a id="24156" class="Keyword">where</a>
    <a id="24166" href="Ordinals.Notions.html#24166" class="Function">ϕ</a> <a id="24168" class="Symbol">:</a> <a id="24170" class="Symbol">(</a><a id="24171" href="Ordinals.Notions.html#24171" class="Bound">a</a> <a id="24173" class="Symbol">:</a> <a id="24175" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="24176" class="Symbol">)</a> <a id="24178" class="Symbol">→</a> <a id="24180" class="Symbol">((</a><a id="24182" href="Ordinals.Notions.html#24182" class="Bound">x</a> <a id="24184" class="Symbol">:</a> <a id="24186" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="24187" class="Symbol">)</a> <a id="24189" class="Symbol">→</a> <a id="24191" href="Ordinals.Notions.html#24182" class="Bound">x</a> <a id="24193" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="24195" href="Ordinals.Notions.html#24171" class="Bound">a</a> <a id="24197" class="Symbol">→</a> <a id="24199" class="Symbol">(</a><a id="24200" href="Ordinals.Notions.html#24200" class="Bound">b</a> <a id="24202" class="Symbol">:</a> <a id="24204" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="24205" class="Symbol">)</a> <a id="24207" class="Symbol">→</a> <a id="24209" href="Ordinals.Notions.html#24014" class="Function">T</a> <a id="24211" href="Ordinals.Notions.html#24182" class="Bound">x</a> <a id="24213" href="Ordinals.Notions.html#24200" class="Bound">b</a><a id="24214" class="Symbol">)</a> <a id="24216" class="Symbol">→</a> <a id="24218" class="Symbol">(</a><a id="24219" href="Ordinals.Notions.html#24219" class="Bound">b</a> <a id="24221" class="Symbol">:</a> <a id="24223" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="24224" class="Symbol">)</a> <a id="24226" class="Symbol">→</a> <a id="24228" href="Ordinals.Notions.html#24014" class="Function">T</a> <a id="24230" href="Ordinals.Notions.html#24171" class="Bound">a</a> <a id="24232" href="Ordinals.Notions.html#24219" class="Bound">b</a>
    <a id="24238" href="Ordinals.Notions.html#24166" class="Function">ϕ</a> <a id="24240" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="24242" href="Ordinals.Notions.html#24242" class="Bound">IH-a</a> <a id="24247" class="Symbol">=</a> <a id="24249" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="24271" href="Ordinals.Notions.html#23997" class="Bound">w</a> <a id="24273" class="Symbol">(</a><a id="24274" href="Ordinals.Notions.html#24014" class="Function">T</a> <a id="24276" href="Ordinals.Notions.html#24240" class="Bound">a</a><a id="24277" class="Symbol">)</a> <a id="24279" href="Ordinals.Notions.html#24298" class="Function">ψ</a>
     <a id="24286" class="Keyword">where</a>
      <a id="24298" href="Ordinals.Notions.html#24298" class="Function">ψ</a> <a id="24300" class="Symbol">:</a> <a id="24302" class="Symbol">(</a><a id="24303" href="Ordinals.Notions.html#24303" class="Bound">b</a> <a id="24305" class="Symbol">:</a> <a id="24307" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="24308" class="Symbol">)</a> <a id="24310" class="Symbol">→</a> <a id="24312" class="Symbol">((</a><a id="24314" href="Ordinals.Notions.html#24314" class="Bound">y</a> <a id="24316" class="Symbol">:</a> <a id="24318" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="24319" class="Symbol">)</a> <a id="24321" class="Symbol">→</a> <a id="24323" href="Ordinals.Notions.html#24314" class="Bound">y</a> <a id="24325" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="24327" href="Ordinals.Notions.html#24303" class="Bound">b</a> <a id="24329" class="Symbol">→</a> <a id="24331" href="Ordinals.Notions.html#24014" class="Function">T</a> <a id="24333" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="24335" href="Ordinals.Notions.html#24314" class="Bound">y</a><a id="24336" class="Symbol">)</a> <a id="24338" class="Symbol">→</a> <a id="24340" href="Ordinals.Notions.html#24014" class="Function">T</a> <a id="24342" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="24344" href="Ordinals.Notions.html#24303" class="Bound">b</a>
      <a id="24352" href="Ordinals.Notions.html#24298" class="Function">ψ</a> <a id="24354" href="Ordinals.Notions.html#24354" class="Bound">b</a> <a id="24356" href="Ordinals.Notions.html#24356" class="Bound">IH-b</a> <a id="24361" class="Symbol">=</a> <a id="24363" href="Ordinals.Notions.html#24941" class="Function">III</a>
       <a id="24374" class="Keyword">where</a>
        <a id="24388" href="Ordinals.Notions.html#24388" class="Function">I</a> <a id="24390" class="Symbol">:</a> <a id="24392" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24394" class="Symbol">(</a><a id="24395" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="24397" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="24399" href="Ordinals.Notions.html#24354" class="Bound">b</a><a id="24400" class="Symbol">)</a> <a id="24402" class="Symbol">→</a> <a id="24404" href="Ordinals.Notions.html#24354" class="Bound">b</a> <a id="24406" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="24408" href="Ordinals.Notions.html#24240" class="Bound">a</a>
        <a id="24418" href="Ordinals.Notions.html#24388" class="Function">I</a> <a id="24420" href="Ordinals.Notions.html#24420" class="Bound">ν</a> <a id="24422" href="Ordinals.Notions.html#24422" class="Bound">y</a> <a id="24424" href="Ordinals.Notions.html#24424" class="Bound">l</a> <a id="24426" class="Symbol">=</a> <a id="24428" href="Ordinals.Notions.html#24466" class="Function">f</a> <a id="24430" class="Symbol">(</a><a id="24431" href="Ordinals.Notions.html#24356" class="Bound">IH-b</a> <a id="24436" href="Ordinals.Notions.html#24422" class="Bound">y</a> <a id="24438" href="Ordinals.Notions.html#24424" class="Bound">l</a><a id="24439" class="Symbol">)</a>
         <a id="24450" class="Keyword">where</a>
          <a id="24466" href="Ordinals.Notions.html#24466" class="Function">f</a> <a id="24468" class="Symbol">:</a> <a id="24470" class="Symbol">(</a><a id="24471" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="24473" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="24475" href="Ordinals.Notions.html#24422" class="Bound">y</a><a id="24476" class="Symbol">)</a> <a id="24478" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="24480" class="Symbol">(</a><a id="24481" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="24483" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24485" href="Ordinals.Notions.html#24422" class="Bound">y</a><a id="24486" class="Symbol">)</a> <a id="24488" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="24490" class="Symbol">(</a><a id="24491" href="Ordinals.Notions.html#24422" class="Bound">y</a> <a id="24493" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="24495" href="Ordinals.Notions.html#24240" class="Bound">a</a><a id="24496" class="Symbol">)</a> <a id="24498" class="Symbol">→</a> <a id="24500" href="Ordinals.Notions.html#24422" class="Bound">y</a> <a id="24502" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="24504" href="Ordinals.Notions.html#24240" class="Bound">a</a>
          <a id="24516" href="Ordinals.Notions.html#24466" class="Function">f</a> <a id="24518" class="Symbol">(</a><a id="24519" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24523" href="Ordinals.Notions.html#24523" class="Bound">m</a><a id="24524" class="Symbol">)</a>       <a id="24532" class="Symbol">=</a> <a id="24534" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24541" class="Symbol">(</a><a id="24542" href="Ordinals.Notions.html#24420" class="Bound">ν</a> <a id="24544" class="Symbol">(</a><a id="24545" href="Ordinals.Notions.html#23993" class="Bound">t</a> <a id="24547" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="24549" href="Ordinals.Notions.html#24422" class="Bound">y</a> <a id="24551" href="Ordinals.Notions.html#24354" class="Bound">b</a> <a id="24553" href="Ordinals.Notions.html#24523" class="Bound">m</a> <a id="24555" href="Ordinals.Notions.html#24424" class="Bound">l</a><a id="24556" class="Symbol">))</a>
          <a id="24569" href="Ordinals.Notions.html#24466" class="Function">f</a> <a id="24571" class="Symbol">(</a><a id="24572" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24576" class="Symbol">(</a><a id="24577" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24581" href="Ordinals.Notions.html#24581" class="Bound">p</a><a id="24582" class="Symbol">))</a> <a id="24585" class="Symbol">=</a> <a id="24587" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24594" class="Symbol">(</a><a id="24595" href="Ordinals.Notions.html#24420" class="Bound">ν</a> <a id="24597" class="Symbol">(</a><a id="24598" href="MLTT.Id.html#734" class="Function">transport</a> <a id="24608" class="Symbol">(</a><a id="24609" href="Ordinals.Notions.html#583" class="Bound Operator">_&lt;</a> <a id="24612" href="Ordinals.Notions.html#24354" class="Bound">b</a><a id="24613" class="Symbol">)</a> <a id="24615" class="Symbol">(</a><a id="24616" href="Ordinals.Notions.html#24581" class="Bound">p</a> <a id="24618" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24620" class="Symbol">)</a> <a id="24622" href="Ordinals.Notions.html#24424" class="Bound">l</a><a id="24623" class="Symbol">))</a>
          <a id="24636" href="Ordinals.Notions.html#24466" class="Function">f</a> <a id="24638" class="Symbol">(</a><a id="24639" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24643" class="Symbol">(</a><a id="24644" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24648" href="Ordinals.Notions.html#24648" class="Bound">m</a><a id="24649" class="Symbol">))</a> <a id="24652" class="Symbol">=</a> <a id="24654" href="Ordinals.Notions.html#24648" class="Bound">m</a>

        <a id="24665" href="Ordinals.Notions.html#24665" class="Function">II</a> <a id="24668" class="Symbol">:</a> <a id="24670" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24672" class="Symbol">(</a><a id="24673" href="Ordinals.Notions.html#24354" class="Bound">b</a> <a id="24675" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="24677" href="Ordinals.Notions.html#24240" class="Bound">a</a><a id="24678" class="Symbol">)</a> <a id="24680" class="Symbol">→</a> <a id="24682" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="24684" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="24686" href="Ordinals.Notions.html#24354" class="Bound">b</a>
        <a id="24696" href="Ordinals.Notions.html#24665" class="Function">II</a> <a id="24699" href="Ordinals.Notions.html#24699" class="Bound">ν</a> <a id="24701" href="Ordinals.Notions.html#24701" class="Bound">x</a> <a id="24703" href="Ordinals.Notions.html#24703" class="Bound">l</a> <a id="24705" class="Symbol">=</a> <a id="24707" href="Ordinals.Notions.html#24747" class="Function">g</a> <a id="24709" class="Symbol">(</a><a id="24710" href="Ordinals.Notions.html#24242" class="Bound">IH-a</a> <a id="24715" href="Ordinals.Notions.html#24701" class="Bound">x</a> <a id="24717" href="Ordinals.Notions.html#24703" class="Bound">l</a> <a id="24719" href="Ordinals.Notions.html#24354" class="Bound">b</a><a id="24720" class="Symbol">)</a>
         <a id="24731" class="Keyword">where</a>
          <a id="24747" href="Ordinals.Notions.html#24747" class="Function">g</a> <a id="24749" class="Symbol">:</a> <a id="24751" class="Symbol">(</a><a id="24752" href="Ordinals.Notions.html#24701" class="Bound">x</a> <a id="24754" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="24756" href="Ordinals.Notions.html#24354" class="Bound">b</a><a id="24757" class="Symbol">)</a> <a id="24759" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="24761" class="Symbol">(</a><a id="24762" href="Ordinals.Notions.html#24701" class="Bound">x</a> <a id="24764" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24766" href="Ordinals.Notions.html#24354" class="Bound">b</a><a id="24767" class="Symbol">)</a> <a id="24769" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="24771" class="Symbol">(</a><a id="24772" href="Ordinals.Notions.html#24354" class="Bound">b</a> <a id="24774" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="24776" href="Ordinals.Notions.html#24701" class="Bound">x</a><a id="24777" class="Symbol">)</a> <a id="24779" class="Symbol">→</a> <a id="24781" href="Ordinals.Notions.html#24701" class="Bound">x</a> <a id="24783" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="24785" href="Ordinals.Notions.html#24354" class="Bound">b</a>
          <a id="24797" href="Ordinals.Notions.html#24747" class="Function">g</a> <a id="24799" class="Symbol">(</a><a id="24800" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24804" href="Ordinals.Notions.html#24804" class="Bound">m</a><a id="24805" class="Symbol">)</a>       <a id="24813" class="Symbol">=</a> <a id="24815" href="Ordinals.Notions.html#24804" class="Bound">m</a>
          <a id="24827" href="Ordinals.Notions.html#24747" class="Function">g</a> <a id="24829" class="Symbol">(</a><a id="24830" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24834" class="Symbol">(</a><a id="24835" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24839" href="Ordinals.Notions.html#24839" class="Bound">p</a><a id="24840" class="Symbol">))</a> <a id="24843" class="Symbol">=</a> <a id="24845" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24852" class="Symbol">(</a><a id="24853" href="Ordinals.Notions.html#24699" class="Bound">ν</a> <a id="24855" class="Symbol">(</a><a id="24856" href="MLTT.Id.html#734" class="Function">transport</a> <a id="24866" class="Symbol">(</a><a id="24867" href="Ordinals.Notions.html#583" class="Bound Operator">_&lt;</a> <a id="24870" href="Ordinals.Notions.html#24240" class="Bound">a</a><a id="24871" class="Symbol">)</a> <a id="24873" href="Ordinals.Notions.html#24839" class="Bound">p</a> <a id="24875" href="Ordinals.Notions.html#24703" class="Bound">l</a><a id="24876" class="Symbol">))</a>
          <a id="24889" href="Ordinals.Notions.html#24747" class="Function">g</a> <a id="24891" class="Symbol">(</a><a id="24892" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24896" class="Symbol">(</a><a id="24897" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24901" href="Ordinals.Notions.html#24901" class="Bound">m</a><a id="24902" class="Symbol">))</a> <a id="24905" class="Symbol">=</a> <a id="24907" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24914" class="Symbol">(</a><a id="24915" href="Ordinals.Notions.html#24699" class="Bound">ν</a> <a id="24917" class="Symbol">(</a><a id="24918" href="Ordinals.Notions.html#23993" class="Bound">t</a> <a id="24920" href="Ordinals.Notions.html#24354" class="Bound">b</a> <a id="24922" href="Ordinals.Notions.html#24701" class="Bound">x</a> <a id="24924" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="24926" href="Ordinals.Notions.html#24901" class="Bound">m</a> <a id="24928" href="Ordinals.Notions.html#24703" class="Bound">l</a><a id="24929" class="Symbol">))</a>

        <a id="24941" href="Ordinals.Notions.html#24941" class="Function">III</a> <a id="24945" class="Symbol">:</a> <a id="24947" href="Ordinals.Notions.html#24014" class="Function">T</a> <a id="24949" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="24951" href="Ordinals.Notions.html#24354" class="Bound">b</a>
        <a id="24961" href="Ordinals.Notions.html#24941" class="Function">III</a> <a id="24965" class="Symbol">=</a> <a id="24967" href="Ordinals.Notions.html#25010" class="Function">h</a> <a id="24969" class="Symbol">(</a><a id="24970" href="Ordinals.Notions.html#23999" class="Bound">d</a> <a id="24972" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="24974" href="Ordinals.Notions.html#24354" class="Bound">b</a><a id="24975" class="Symbol">)</a> <a id="24977" class="Symbol">(</a><a id="24978" href="Ordinals.Notions.html#23999" class="Bound">d</a> <a id="24980" href="Ordinals.Notions.html#24354" class="Bound">b</a> <a id="24982" href="Ordinals.Notions.html#24240" class="Bound">a</a><a id="24983" class="Symbol">)</a>
         <a id="24994" class="Keyword">where</a>
          <a id="25010" href="Ordinals.Notions.html#25010" class="Function">h</a> <a id="25012" class="Symbol">:</a> <a id="25014" class="Symbol">(</a><a id="25015" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="25017" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="25019" href="Ordinals.Notions.html#24354" class="Bound">b</a><a id="25020" class="Symbol">)</a> <a id="25022" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="25024" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="25026" class="Symbol">(</a><a id="25027" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="25029" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="25031" href="Ordinals.Notions.html#24354" class="Bound">b</a><a id="25032" class="Symbol">)</a>
            <a id="25046" class="Symbol">→</a> <a id="25048" class="Symbol">(</a><a id="25049" href="Ordinals.Notions.html#24354" class="Bound">b</a> <a id="25051" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="25053" href="Ordinals.Notions.html#24240" class="Bound">a</a><a id="25054" class="Symbol">)</a> <a id="25056" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="25058" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="25060" class="Symbol">(</a><a id="25061" href="Ordinals.Notions.html#24354" class="Bound">b</a> <a id="25063" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="25065" href="Ordinals.Notions.html#24240" class="Bound">a</a><a id="25066" class="Symbol">)</a>
            <a id="25080" class="Symbol">→</a> <a id="25082" class="Symbol">(</a><a id="25083" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="25085" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="25087" href="Ordinals.Notions.html#24354" class="Bound">b</a><a id="25088" class="Symbol">)</a> <a id="25090" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="25092" class="Symbol">(</a><a id="25093" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="25095" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25097" href="Ordinals.Notions.html#24354" class="Bound">b</a><a id="25098" class="Symbol">)</a> <a id="25100" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="25102" class="Symbol">(</a><a id="25103" href="Ordinals.Notions.html#24354" class="Bound">b</a> <a id="25105" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="25107" href="Ordinals.Notions.html#24240" class="Bound">a</a><a id="25108" class="Symbol">)</a>
          <a id="25120" href="Ordinals.Notions.html#25010" class="Function">h</a> <a id="25122" class="Symbol">(</a><a id="25123" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25127" href="Ordinals.Notions.html#25127" class="Bound">l</a><a id="25128" class="Symbol">)</a> <a id="25130" class="Symbol">_</a>       <a id="25138" class="Symbol">=</a> <a id="25140" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25144" href="Ordinals.Notions.html#25127" class="Bound">l</a>
          <a id="25156" href="Ordinals.Notions.html#25010" class="Function">h</a> <a id="25158" class="Symbol">(</a><a id="25159" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25163" href="Ordinals.Notions.html#25163" class="Bound">α</a><a id="25164" class="Symbol">)</a> <a id="25166" class="Symbol">(</a><a id="25167" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25171" href="Ordinals.Notions.html#25171" class="Bound">l</a><a id="25172" class="Symbol">)</a> <a id="25174" class="Symbol">=</a> <a id="25176" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25180" class="Symbol">(</a><a id="25181" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25185" href="Ordinals.Notions.html#25171" class="Bound">l</a><a id="25186" class="Symbol">)</a>
          <a id="25198" href="Ordinals.Notions.html#25010" class="Function">h</a> <a id="25200" class="Symbol">(</a><a id="25201" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25205" href="Ordinals.Notions.html#25205" class="Bound">α</a><a id="25206" class="Symbol">)</a> <a id="25208" class="Symbol">(</a><a id="25209" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25213" href="Ordinals.Notions.html#25213" class="Bound">β</a><a id="25214" class="Symbol">)</a> <a id="25216" class="Symbol">=</a> <a id="25218" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25222" class="Symbol">(</a><a id="25223" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25227" class="Symbol">(</a><a id="25228" href="Ordinals.Notions.html#23995" class="Bound">e</a> <a id="25230" href="Ordinals.Notions.html#24240" class="Bound">a</a> <a id="25232" href="Ordinals.Notions.html#24354" class="Bound">b</a> <a id="25234" class="Symbol">(</a><a id="25235" href="Ordinals.Notions.html#24665" class="Function">II</a> <a id="25238" href="Ordinals.Notions.html#25213" class="Bound">β</a><a id="25239" class="Symbol">)</a> <a id="25241" class="Symbol">(</a><a id="25242" href="Ordinals.Notions.html#24388" class="Function">I</a> <a id="25244" href="Ordinals.Notions.html#25205" class="Bound">α</a><a id="25245" class="Symbol">)))</a>

<a id="trichotomy₃"></a><a id="25250" href="Ordinals.Notions.html#25250" class="Function">trichotomy₃</a> <a id="25262" class="Symbol">:</a> <a id="25264" href="UF.ClassicalLogic.html#1153" class="Function">excluded-middle</a> <a id="25280" href="Ordinals.Notions.html#541" class="Bound">𝓥</a>
            <a id="25294" class="Symbol">→</a> <a id="25296" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
            <a id="25322" class="Symbol">→</a> <a id="25324" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a>
<a id="25346" href="Ordinals.Notions.html#25250" class="Function">trichotomy₃</a> <a id="25358" href="Ordinals.Notions.html#25358" class="Bound">em</a> <a id="25361" class="Symbol">(</a><a id="25362" href="Ordinals.Notions.html#25362" class="Bound">p</a> <a id="25364" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25366" href="Ordinals.Notions.html#25366" class="Bound">w</a> <a id="25368" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25370" href="Ordinals.Notions.html#25370" class="Bound">e</a> <a id="25372" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25374" href="Ordinals.Notions.html#25374" class="Bound">t</a><a id="25375" class="Symbol">)</a> <a id="25377" class="Symbol">=</a> <a id="25379" href="Ordinals.Notions.html#23705" class="Function">trichotomy-from-decidable-order</a>
                                  <a id="25445" href="Ordinals.Notions.html#25374" class="Bound">t</a> <a id="25447" href="Ordinals.Notions.html#25370" class="Bound">e</a> <a id="25449" href="Ordinals.Notions.html#25366" class="Bound">w</a> <a id="25451" class="Symbol">(λ</a> <a id="25454" href="Ordinals.Notions.html#25454" class="Bound">x</a> <a id="25456" href="Ordinals.Notions.html#25456" class="Bound">y</a> <a id="25458" class="Symbol">→</a> <a id="25460" href="Ordinals.Notions.html#25358" class="Bound">em</a> <a id="25463" class="Symbol">(</a><a id="25464" href="Ordinals.Notions.html#25454" class="Bound">x</a> <a id="25466" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="25468" href="Ordinals.Notions.html#25456" class="Bound">y</a><a id="25469" class="Symbol">)</a> <a id="25471" class="Symbol">(</a><a id="25472" href="Ordinals.Notions.html#25362" class="Bound">p</a> <a id="25474" href="Ordinals.Notions.html#25454" class="Bound">x</a> <a id="25476" href="Ordinals.Notions.html#25456" class="Bound">y</a><a id="25477" class="Symbol">))</a>

<a id="decidable-order-from-trichotomy"></a><a id="25481" href="Ordinals.Notions.html#25481" class="Function">decidable-order-from-trichotomy</a> <a id="25513" class="Symbol">:</a> <a id="25515" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a>
                                <a id="25561" class="Symbol">→</a> <a id="25563" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
                                <a id="25611" class="Symbol">→</a> <a id="25613" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a>
                                <a id="25667" class="Symbol">→</a> <a id="25669" href="Ordinals.Notions.html#23621" class="Function">is-decidable-order</a>
<a id="25688" href="Ordinals.Notions.html#25481" class="Function">decidable-order-from-trichotomy</a> <a id="25720" href="Ordinals.Notions.html#25720" class="Bound">t</a> <a id="25722" href="Ordinals.Notions.html#25722" class="Bound">w</a> <a id="25724" href="Ordinals.Notions.html#25724" class="Bound">τ</a> <a id="25726" class="Symbol">=</a> <a id="25728" href="Ordinals.Notions.html#25739" class="Function">γ</a>
 <a id="25731" class="Keyword">where</a>
  <a id="25739" href="Ordinals.Notions.html#25739" class="Function">γ</a> <a id="25741" class="Symbol">:</a> <a id="25743" class="Symbol">(</a><a id="25744" href="Ordinals.Notions.html#25744" class="Bound">x</a> <a id="25746" href="Ordinals.Notions.html#25746" class="Bound">y</a> <a id="25748" class="Symbol">:</a> <a id="25750" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="25751" class="Symbol">)</a> <a id="25753" class="Symbol">→</a> <a id="25755" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="25768" class="Symbol">(</a><a id="25769" href="Ordinals.Notions.html#25744" class="Bound">x</a> <a id="25771" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="25773" href="Ordinals.Notions.html#25746" class="Bound">y</a><a id="25774" class="Symbol">)</a>
  <a id="25778" href="Ordinals.Notions.html#25739" class="Function">γ</a> <a id="25780" href="Ordinals.Notions.html#25780" class="Bound">x</a> <a id="25782" href="Ordinals.Notions.html#25782" class="Bound">y</a> <a id="25784" class="Symbol">=</a> <a id="25786" href="Ordinals.Notions.html#25809" class="Function">f</a> <a id="25788" class="Symbol">(</a><a id="25789" href="Ordinals.Notions.html#25724" class="Bound">τ</a> <a id="25791" href="Ordinals.Notions.html#25780" class="Bound">x</a> <a id="25793" href="Ordinals.Notions.html#25782" class="Bound">y</a><a id="25794" class="Symbol">)</a>
   <a id="25799" class="Keyword">where</a>
    <a id="25809" href="Ordinals.Notions.html#25809" class="Function">f</a> <a id="25811" class="Symbol">:</a> <a id="25813" class="Symbol">(</a><a id="25814" href="Ordinals.Notions.html#25780" class="Bound">x</a> <a id="25816" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="25818" href="Ordinals.Notions.html#25782" class="Bound">y</a><a id="25819" class="Symbol">)</a> <a id="25821" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="25823" class="Symbol">(</a><a id="25824" href="Ordinals.Notions.html#25780" class="Bound">x</a> <a id="25826" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25828" href="Ordinals.Notions.html#25782" class="Bound">y</a><a id="25829" class="Symbol">)</a> <a id="25831" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="25833" class="Symbol">(</a><a id="25834" href="Ordinals.Notions.html#25782" class="Bound">y</a> <a id="25836" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="25838" href="Ordinals.Notions.html#25780" class="Bound">x</a><a id="25839" class="Symbol">)</a> <a id="25841" class="Symbol">→</a> <a id="25843" class="Symbol">(</a><a id="25844" href="Ordinals.Notions.html#25780" class="Bound">x</a> <a id="25846" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="25848" href="Ordinals.Notions.html#25782" class="Bound">y</a><a id="25849" class="Symbol">)</a> <a id="25851" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="25853" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="25855" class="Symbol">(</a><a id="25856" href="Ordinals.Notions.html#25780" class="Bound">x</a> <a id="25858" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="25860" href="Ordinals.Notions.html#25782" class="Bound">y</a><a id="25861" class="Symbol">)</a>
    <a id="25867" href="Ordinals.Notions.html#25809" class="Function">f</a> <a id="25869" class="Symbol">(</a><a id="25870" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25874" href="Ordinals.Notions.html#25874" class="Bound">l</a><a id="25875" class="Symbol">)</a>       <a id="25883" class="Symbol">=</a> <a id="25885" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25889" href="Ordinals.Notions.html#25874" class="Bound">l</a>
    <a id="25895" href="Ordinals.Notions.html#25809" class="Function">f</a> <a id="25897" class="Symbol">(</a><a id="25898" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25902" class="Symbol">(</a><a id="25903" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25907" href="Ordinals.Notions.html#25907" class="Bound">p</a><a id="25908" class="Symbol">))</a> <a id="25911" class="Symbol">=</a> <a id="25913" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25917" class="Symbol">(λ</a> <a id="25920" class="Symbol">(</a><a id="25921" href="Ordinals.Notions.html#25921" class="Bound">m</a> <a id="25923" class="Symbol">:</a> <a id="25925" href="Ordinals.Notions.html#25780" class="Bound">x</a> <a id="25927" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="25929" href="Ordinals.Notions.html#25782" class="Bound">y</a><a id="25930" class="Symbol">)</a> <a id="25932" class="Symbol">→</a> <a id="25934" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="25946" href="Ordinals.Notions.html#25780" class="Bound">x</a> <a id="25948" class="Symbol">(</a><a id="25949" href="Ordinals.Notions.html#25722" class="Bound">w</a> <a id="25951" href="Ordinals.Notions.html#25780" class="Bound">x</a><a id="25952" class="Symbol">)</a> <a id="25954" class="Symbol">(</a><a id="25955" href="MLTT.Id.html#734" class="Function">transport</a> <a id="25965" class="Symbol">(</a><a id="25966" href="Ordinals.Notions.html#25780" class="Bound">x</a> <a id="25968" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;_</a><a id="25970" class="Symbol">)</a> <a id="25972" class="Symbol">(</a><a id="25973" href="Ordinals.Notions.html#25907" class="Bound">p</a> <a id="25975" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="25977" class="Symbol">)</a> <a id="25979" href="Ordinals.Notions.html#25921" class="Bound">m</a><a id="25980" class="Symbol">))</a>
    <a id="25987" href="Ordinals.Notions.html#25809" class="Function">f</a> <a id="25989" class="Symbol">(</a><a id="25990" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25994" class="Symbol">(</a><a id="25995" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25999" href="Ordinals.Notions.html#25999" class="Bound">l</a><a id="26000" class="Symbol">))</a> <a id="26003" class="Symbol">=</a> <a id="26005" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26009" class="Symbol">(λ</a> <a id="26012" class="Symbol">(</a><a id="26013" href="Ordinals.Notions.html#26013" class="Bound">m</a> <a id="26015" class="Symbol">:</a> <a id="26017" href="Ordinals.Notions.html#25780" class="Bound">x</a> <a id="26019" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="26021" href="Ordinals.Notions.html#25782" class="Bound">y</a><a id="26022" class="Symbol">)</a> <a id="26024" class="Symbol">→</a> <a id="26026" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="26038" href="Ordinals.Notions.html#25780" class="Bound">x</a> <a id="26040" class="Symbol">(</a><a id="26041" href="Ordinals.Notions.html#25722" class="Bound">w</a> <a id="26043" href="Ordinals.Notions.html#25780" class="Bound">x</a><a id="26044" class="Symbol">)</a> <a id="26046" class="Symbol">(</a><a id="26047" href="Ordinals.Notions.html#25720" class="Bound">t</a> <a id="26049" href="Ordinals.Notions.html#25780" class="Bound">x</a> <a id="26051" href="Ordinals.Notions.html#25782" class="Bound">y</a> <a id="26053" href="Ordinals.Notions.html#25780" class="Bound">x</a> <a id="26055" href="Ordinals.Notions.html#26013" class="Bound">m</a> <a id="26057" href="Ordinals.Notions.html#25999" class="Bound">l</a><a id="26058" class="Symbol">))</a>

<a id="decidable-order-iff-trichotomy"></a><a id="26062" href="Ordinals.Notions.html#26062" class="Function">decidable-order-iff-trichotomy</a> <a id="26093" class="Symbol">:</a> <a id="26095" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
                               <a id="26140" class="Symbol">→</a> <a id="26142" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="26164" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="26166" href="Ordinals.Notions.html#23621" class="Function">is-decidable-order</a>
<a id="26185" href="Ordinals.Notions.html#26062" class="Function">decidable-order-iff-trichotomy</a> <a id="26216" class="Symbol">(_</a> <a id="26219" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26221" href="Ordinals.Notions.html#26221" class="Bound">w</a> <a id="26223" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26225" href="Ordinals.Notions.html#26225" class="Bound">e</a> <a id="26227" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26229" href="Ordinals.Notions.html#26229" class="Bound">t</a><a id="26230" class="Symbol">)</a> <a id="26232" class="Symbol">=</a>
 <a id="26235" href="Ordinals.Notions.html#25481" class="Function">decidable-order-from-trichotomy</a> <a id="26267" href="Ordinals.Notions.html#26229" class="Bound">t</a> <a id="26269" href="Ordinals.Notions.html#26221" class="Bound">w</a> <a id="26271" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="26274" href="Ordinals.Notions.html#23705" class="Function">trichotomy-from-decidable-order</a> <a id="26306" href="Ordinals.Notions.html#26229" class="Bound">t</a> <a id="26308" href="Ordinals.Notions.html#26225" class="Bound">e</a> <a id="26310" href="Ordinals.Notions.html#26221" class="Bound">w</a>

<a id="26313" class="Markup">\end{code}</a><a id="26323" class="Background">

Paul Levy also remarks that the result can be strengthened as follows:
A transitive well-founded relation is trichotomous iff it is both
extensional and decidable. TODO. Write this down in Agda.

End of 16th November 2022 addition.

Remark (added 30th January 2025). Paul Levy found that this was already
known by Robin Grayson in his 1978 PhD thesis, page 93.
https://ora.ox.ac.uk/objects/uuid:3a88ef78-7a3e-4b98-83ac-467a00cf3311

</a><a id="26758" class="Markup">\begin{code}</a>

<a id="not-&lt;-gives-≼"></a><a id="26772" href="Ordinals.Notions.html#26772" class="Function">not-&lt;-gives-≼</a> <a id="26786" class="Symbol">:</a> <a id="26788" href="UF.FunExt.html#851" class="Function">funext</a> <a id="26795" class="Symbol">(</a><a id="26796" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="26798" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="26800" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="26801" class="Symbol">)</a> <a id="26803" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
              <a id="26820" class="Symbol">→</a> <a id="26822" href="UF.ClassicalLogic.html#1153" class="Function">excluded-middle</a> <a id="26838" class="Symbol">(</a><a id="26839" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="26841" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="26843" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="26844" class="Symbol">)</a>
              <a id="26860" class="Symbol">→</a> <a id="26862" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
              <a id="26890" class="Symbol">→</a> <a id="26892" class="Symbol">(</a><a id="26893" href="Ordinals.Notions.html#26893" class="Bound">x</a> <a id="26895" href="Ordinals.Notions.html#26895" class="Bound">y</a> <a id="26897" class="Symbol">:</a> <a id="26899" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="26900" class="Symbol">)</a> <a id="26902" class="Symbol">→</a> <a id="26904" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="26906" class="Symbol">(</a><a id="26907" href="Ordinals.Notions.html#26893" class="Bound">x</a> <a id="26909" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="26911" href="Ordinals.Notions.html#26895" class="Bound">y</a><a id="26912" class="Symbol">)</a> <a id="26914" class="Symbol">→</a> <a id="26916" href="Ordinals.Notions.html#26895" class="Bound">y</a> <a id="26918" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="26920" href="Ordinals.Notions.html#26893" class="Bound">x</a>
<a id="26922" href="Ordinals.Notions.html#26772" class="Function">not-&lt;-gives-≼</a> <a id="26936" href="Ordinals.Notions.html#26936" class="Bound">fe</a> <a id="26939" href="Ordinals.Notions.html#26939" class="Bound">em</a> <a id="26942" href="Ordinals.Notions.html#26942" class="Bound">wo</a><a id="26944" class="Symbol">@(</a><a id="26946" href="Ordinals.Notions.html#26946" class="Bound">p</a> <a id="26948" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26950" href="Ordinals.Notions.html#26950" class="Bound">w</a> <a id="26952" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26954" href="Ordinals.Notions.html#26954" class="Bound">e</a> <a id="26956" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26958" href="Ordinals.Notions.html#26958" class="Bound">t</a><a id="26959" class="Symbol">)</a> <a id="26961" href="Ordinals.Notions.html#26961" class="Bound">x</a> <a id="26963" href="Ordinals.Notions.html#26963" class="Bound">y</a> <a id="26965" class="Symbol">=</a> <a id="26967" href="Ordinals.Notions.html#27004" class="Function">γ</a> <a id="26969" class="Symbol">(</a><a id="26970" href="Ordinals.Notions.html#17291" class="Function">trichotomy</a> <a id="26981" href="Ordinals.Notions.html#26936" class="Bound">fe</a> <a id="26984" href="Ordinals.Notions.html#26939" class="Bound">em</a> <a id="26987" href="Ordinals.Notions.html#26942" class="Bound">wo</a> <a id="26990" href="Ordinals.Notions.html#26961" class="Bound">x</a> <a id="26992" href="Ordinals.Notions.html#26963" class="Bound">y</a><a id="26993" class="Symbol">)</a>
 <a id="26996" class="Keyword">where</a>
  <a id="27004" href="Ordinals.Notions.html#27004" class="Function">γ</a> <a id="27006" class="Symbol">:</a> <a id="27008" class="Symbol">(</a><a id="27009" href="Ordinals.Notions.html#26961" class="Bound">x</a> <a id="27011" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="27013" href="Ordinals.Notions.html#26963" class="Bound">y</a><a id="27014" class="Symbol">)</a> <a id="27016" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="27018" class="Symbol">(</a><a id="27019" href="Ordinals.Notions.html#26961" class="Bound">x</a> <a id="27021" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27023" href="Ordinals.Notions.html#26963" class="Bound">y</a><a id="27024" class="Symbol">)</a> <a id="27026" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="27028" class="Symbol">(</a><a id="27029" href="Ordinals.Notions.html#26963" class="Bound">y</a> <a id="27031" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="27033" href="Ordinals.Notions.html#26961" class="Bound">x</a><a id="27034" class="Symbol">)</a> <a id="27036" class="Symbol">→</a> <a id="27038" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="27040" class="Symbol">(</a><a id="27041" href="Ordinals.Notions.html#26961" class="Bound">x</a> <a id="27043" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="27045" href="Ordinals.Notions.html#26963" class="Bound">y</a><a id="27046" class="Symbol">)</a> <a id="27048" class="Symbol">→</a> <a id="27050" href="Ordinals.Notions.html#26963" class="Bound">y</a> <a id="27052" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="27054" href="Ordinals.Notions.html#26961" class="Bound">x</a>
  <a id="27058" href="Ordinals.Notions.html#27004" class="Function">γ</a> <a id="27060" class="Symbol">(</a><a id="27061" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27065" href="Ordinals.Notions.html#27065" class="Bound">l</a><a id="27066" class="Symbol">)</a>       <a id="27074" href="Ordinals.Notions.html#27074" class="Bound">ν</a> <a id="27076" class="Symbol">=</a> <a id="27078" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="27085" class="Symbol">(</a><a id="27086" href="Ordinals.Notions.html#27074" class="Bound">ν</a> <a id="27088" href="Ordinals.Notions.html#27065" class="Bound">l</a><a id="27089" class="Symbol">)</a>
  <a id="27093" href="Ordinals.Notions.html#27004" class="Function">γ</a> <a id="27095" class="Symbol">(</a><a id="27096" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27100" class="Symbol">(</a><a id="27101" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27105" href="Ordinals.Notions.html#27105" class="Bound">e</a><a id="27106" class="Symbol">))</a> <a id="27109" href="Ordinals.Notions.html#27109" class="Bound">ν</a> <a id="27111" class="Symbol">=</a> <a id="27113" href="MLTT.Id.html#734" class="Function">transport</a> <a id="27123" class="Symbol">(</a><a id="27124" href="Ordinals.Notions.html#5926" class="Function Operator">_≼</a> <a id="27127" href="Ordinals.Notions.html#26961" class="Bound">x</a><a id="27128" class="Symbol">)</a> <a id="27130" href="Ordinals.Notions.html#27105" class="Bound">e</a> <a id="27132" href="Ordinals.Notions.html#6242" class="Function">≼-refl</a>
  <a id="27141" href="Ordinals.Notions.html#27004" class="Function">γ</a> <a id="27143" class="Symbol">(</a><a id="27144" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27148" class="Symbol">(</a><a id="27149" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27153" href="Ordinals.Notions.html#27153" class="Bound">m</a><a id="27154" class="Symbol">))</a> <a id="27157" href="Ordinals.Notions.html#27157" class="Bound">ν</a> <a id="27159" class="Symbol">=</a> <a id="27161" href="Ordinals.Notions.html#10032" class="Function">&lt;-gives-≼</a> <a id="27171" href="Ordinals.Notions.html#26958" class="Bound">t</a> <a id="27173" href="Ordinals.Notions.html#27153" class="Bound">m</a>

<a id="≼-or-&gt;"></a><a id="27176" href="Ordinals.Notions.html#27176" class="Function">≼-or-&gt;</a> <a id="27183" class="Symbol">:</a> <a id="27185" href="UF.FunExt.html#851" class="Function">funext</a> <a id="27192" class="Symbol">(</a><a id="27193" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="27195" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="27197" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="27198" class="Symbol">)</a> <a id="27200" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
       <a id="27210" class="Symbol">→</a> <a id="27212" href="UF.ClassicalLogic.html#1153" class="Function">excluded-middle</a> <a id="27228" href="Ordinals.Notions.html#541" class="Bound">𝓥</a>
       <a id="27237" class="Symbol">→</a> <a id="27239" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
       <a id="27260" class="Symbol">→</a> <a id="27262" class="Symbol">(</a><a id="27263" href="Ordinals.Notions.html#27263" class="Bound">x</a> <a id="27265" href="Ordinals.Notions.html#27265" class="Bound">y</a> <a id="27267" class="Symbol">:</a> <a id="27269" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="27270" class="Symbol">)</a> <a id="27272" class="Symbol">→</a> <a id="27274" class="Symbol">(</a><a id="27275" href="Ordinals.Notions.html#27263" class="Bound">x</a> <a id="27277" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="27279" href="Ordinals.Notions.html#27265" class="Bound">y</a><a id="27280" class="Symbol">)</a> <a id="27282" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="27284" href="Ordinals.Notions.html#27265" class="Bound">y</a> <a id="27286" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="27288" href="Ordinals.Notions.html#27263" class="Bound">x</a>
<a id="27290" href="Ordinals.Notions.html#27176" class="Function">≼-or-&gt;</a> <a id="27297" href="Ordinals.Notions.html#27297" class="Bound">fe</a> <a id="27300" href="Ordinals.Notions.html#27300" class="Bound">em</a> <a id="27303" href="Ordinals.Notions.html#27303" class="Bound">wo</a><a id="27305" class="Symbol">@(</a><a id="27307" href="Ordinals.Notions.html#27307" class="Bound">p</a> <a id="27309" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27311" href="Ordinals.Notions.html#27311" class="Bound">w</a> <a id="27313" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27315" href="Ordinals.Notions.html#27315" class="Bound">e</a> <a id="27317" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27319" href="Ordinals.Notions.html#27319" class="Bound">t</a><a id="27320" class="Symbol">)</a> <a id="27322" href="Ordinals.Notions.html#27322" class="Bound">x</a> <a id="27324" href="Ordinals.Notions.html#27324" class="Bound">y</a> <a id="27326" class="Symbol">=</a> <a id="27328" href="Ordinals.Notions.html#27363" class="Function">γ</a> <a id="27330" class="Symbol">(</a><a id="27331" href="Ordinals.Notions.html#25250" class="Function">trichotomy₃</a> <a id="27343" href="Ordinals.Notions.html#27300" class="Bound">em</a> <a id="27346" href="Ordinals.Notions.html#27303" class="Bound">wo</a> <a id="27349" href="Ordinals.Notions.html#27322" class="Bound">x</a> <a id="27351" href="Ordinals.Notions.html#27324" class="Bound">y</a><a id="27352" class="Symbol">)</a>
 <a id="27355" class="Keyword">where</a>
  <a id="27363" href="Ordinals.Notions.html#27363" class="Function">γ</a> <a id="27365" class="Symbol">:</a> <a id="27367" class="Symbol">(</a><a id="27368" href="Ordinals.Notions.html#27322" class="Bound">x</a> <a id="27370" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="27372" href="Ordinals.Notions.html#27324" class="Bound">y</a><a id="27373" class="Symbol">)</a> <a id="27375" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="27377" class="Symbol">(</a><a id="27378" href="Ordinals.Notions.html#27322" class="Bound">x</a> <a id="27380" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27382" href="Ordinals.Notions.html#27324" class="Bound">y</a><a id="27383" class="Symbol">)</a> <a id="27385" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="27387" class="Symbol">(</a><a id="27388" href="Ordinals.Notions.html#27324" class="Bound">y</a> <a id="27390" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="27392" href="Ordinals.Notions.html#27322" class="Bound">x</a><a id="27393" class="Symbol">)</a> <a id="27395" class="Symbol">→</a> <a id="27397" class="Symbol">(</a><a id="27398" href="Ordinals.Notions.html#27322" class="Bound">x</a> <a id="27400" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="27402" href="Ordinals.Notions.html#27324" class="Bound">y</a><a id="27403" class="Symbol">)</a> <a id="27405" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="27407" class="Symbol">(</a><a id="27408" href="Ordinals.Notions.html#27324" class="Bound">y</a> <a id="27410" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="27412" href="Ordinals.Notions.html#27322" class="Bound">x</a><a id="27413" class="Symbol">)</a>
  <a id="27417" href="Ordinals.Notions.html#27363" class="Function">γ</a> <a id="27419" class="Symbol">(</a><a id="27420" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27424" href="Ordinals.Notions.html#27424" class="Bound">l</a><a id="27425" class="Symbol">)</a>       <a id="27433" class="Symbol">=</a> <a id="27435" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27439" class="Symbol">(</a><a id="27440" href="Ordinals.Notions.html#10032" class="Function">&lt;-gives-≼</a> <a id="27450" href="Ordinals.Notions.html#27319" class="Bound">t</a> <a id="27452" href="Ordinals.Notions.html#27424" class="Bound">l</a><a id="27453" class="Symbol">)</a>
  <a id="27457" href="Ordinals.Notions.html#27363" class="Function">γ</a> <a id="27459" class="Symbol">(</a><a id="27460" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27464" class="Symbol">(</a><a id="27465" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27469" href="Ordinals.Notions.html#27469" class="Bound">e</a><a id="27470" class="Symbol">))</a> <a id="27473" class="Symbol">=</a> <a id="27475" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27479" class="Symbol">(</a><a id="27480" href="MLTT.Id.html#734" class="Function">transport</a> <a id="27490" class="Symbol">(</a><a id="27491" href="Ordinals.Notions.html#27322" class="Bound">x</a> <a id="27493" href="Ordinals.Notions.html#5926" class="Function Operator">≼_</a><a id="27495" class="Symbol">)</a> <a id="27497" href="Ordinals.Notions.html#27469" class="Bound">e</a> <a id="27499" href="Ordinals.Notions.html#6242" class="Function">≼-refl</a><a id="27505" class="Symbol">)</a>
  <a id="27509" href="Ordinals.Notions.html#27363" class="Function">γ</a> <a id="27511" class="Symbol">(</a><a id="27512" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27516" class="Symbol">(</a><a id="27517" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27521" href="Ordinals.Notions.html#27521" class="Bound">m</a><a id="27522" class="Symbol">))</a> <a id="27525" class="Symbol">=</a> <a id="27527" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27531" href="Ordinals.Notions.html#27521" class="Bound">m</a>

<a id="27534" class="Markup">\end{code}</a><a id="27544" class="Background">

Because we assume function extensionality and excluded middle in this
anonymous submodule, propositional truncations are available, and it
amounts to double negation.

</a><a id="27714" class="Markup">\begin{code}</a>

<a id="≾-gives-≼-under-trichotomy"></a><a id="27728" href="Ordinals.Notions.html#27728" class="Function">≾-gives-≼-under-trichotomy</a> <a id="27755" class="Symbol">:</a> <a id="27757" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a>
                           <a id="27798" class="Symbol">→</a> <a id="27800" class="Symbol">{</a><a id="27801" href="Ordinals.Notions.html#27801" class="Bound">a</a> <a id="27803" href="Ordinals.Notions.html#27803" class="Bound">b</a> <a id="27805" class="Symbol">:</a> <a id="27807" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="27808" class="Symbol">}</a>
                           <a id="27837" class="Symbol">→</a> <a id="27839" class="Symbol">((</a><a id="27841" href="Ordinals.Notions.html#27841" class="Bound">x</a> <a id="27843" class="Symbol">:</a> <a id="27845" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="27846" class="Symbol">)</a> <a id="27848" class="Symbol">→</a> <a id="27850" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="27864" href="Ordinals.Notions.html#27841" class="Bound">x</a> <a id="27866" href="Ordinals.Notions.html#27803" class="Bound">b</a><a id="27867" class="Symbol">)</a>
                           <a id="27896" class="Symbol">→</a> <a id="27898" href="Ordinals.Notions.html#27801" class="Bound">a</a> <a id="27900" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="27902" href="Ordinals.Notions.html#27803" class="Bound">b</a>
                           <a id="27931" class="Symbol">→</a> <a id="27933" href="Ordinals.Notions.html#27801" class="Bound">a</a> <a id="27935" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="27937" href="Ordinals.Notions.html#27803" class="Bound">b</a>
<a id="27939" href="Ordinals.Notions.html#27728" class="Function">≾-gives-≼-under-trichotomy</a> <a id="27966" href="Ordinals.Notions.html#27966" class="Bound">t</a> <a id="27968" class="Symbol">{</a><a id="27969" href="Ordinals.Notions.html#27969" class="Bound">a</a><a id="27970" class="Symbol">}</a> <a id="27972" class="Symbol">{</a><a id="27973" href="Ordinals.Notions.html#27973" class="Bound">b</a><a id="27974" class="Symbol">}</a> <a id="27976" href="Ordinals.Notions.html#27976" class="Bound">τ</a> <a id="27978" href="Ordinals.Notions.html#27978" class="Bound">ν</a> <a id="27980" href="Ordinals.Notions.html#27980" class="Bound">x</a> <a id="27982" class="Symbol">=</a> <a id="27984" href="Ordinals.Notions.html#28001" class="Function">γ</a> <a id="27986" class="Symbol">(</a><a id="27987" href="Ordinals.Notions.html#27976" class="Bound">τ</a> <a id="27989" href="Ordinals.Notions.html#27980" class="Bound">x</a><a id="27990" class="Symbol">)</a>
 <a id="27993" class="Keyword">where</a>
  <a id="28001" href="Ordinals.Notions.html#28001" class="Function">γ</a> <a id="28003" class="Symbol">:</a> <a id="28005" class="Symbol">(</a><a id="28006" href="Ordinals.Notions.html#27980" class="Bound">x</a> <a id="28008" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="28010" href="Ordinals.Notions.html#27973" class="Bound">b</a><a id="28011" class="Symbol">)</a> <a id="28013" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="28015" class="Symbol">(</a><a id="28016" href="Ordinals.Notions.html#27980" class="Bound">x</a> <a id="28018" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28020" href="Ordinals.Notions.html#27973" class="Bound">b</a><a id="28021" class="Symbol">)</a> <a id="28023" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="28025" class="Symbol">(</a><a id="28026" href="Ordinals.Notions.html#27973" class="Bound">b</a> <a id="28028" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="28030" href="Ordinals.Notions.html#27980" class="Bound">x</a><a id="28031" class="Symbol">)</a>
    <a id="28037" class="Symbol">→</a> <a id="28039" href="Ordinals.Notions.html#27980" class="Bound">x</a> <a id="28041" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="28043" href="Ordinals.Notions.html#27969" class="Bound">a</a>
    <a id="28049" class="Symbol">→</a> <a id="28051" href="Ordinals.Notions.html#27980" class="Bound">x</a> <a id="28053" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="28055" href="Ordinals.Notions.html#27973" class="Bound">b</a>
  <a id="28059" href="Ordinals.Notions.html#28001" class="Function">γ</a> <a id="28061" class="Symbol">(</a><a id="28062" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="28066" href="Ordinals.Notions.html#28066" class="Bound">m</a><a id="28067" class="Symbol">)</a>       <a id="28075" href="Ordinals.Notions.html#28075" class="Bound">l</a> <a id="28077" class="Symbol">=</a> <a id="28079" href="Ordinals.Notions.html#28066" class="Bound">m</a>
  <a id="28083" href="Ordinals.Notions.html#28001" class="Function">γ</a> <a id="28085" class="Symbol">(</a><a id="28086" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="28090" class="Symbol">(</a><a id="28091" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="28095" href="Ordinals.Notions.html#28095" class="Bound">p</a><a id="28096" class="Symbol">))</a> <a id="28099" href="Ordinals.Notions.html#28099" class="Bound">l</a> <a id="28101" class="Symbol">=</a> <a id="28103" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="28110" class="Symbol">(</a><a id="28111" href="Ordinals.Notions.html#27978" class="Bound">ν</a> <a id="28113" class="Symbol">(</a><a id="28114" href="MLTT.Id.html#734" class="Function">transport</a> <a id="28124" class="Symbol">(</a><a id="28125" href="Ordinals.Notions.html#583" class="Bound Operator">_&lt;</a> <a id="28128" href="Ordinals.Notions.html#27969" class="Bound">a</a><a id="28129" class="Symbol">)</a> <a id="28131" href="Ordinals.Notions.html#28095" class="Bound">p</a> <a id="28133" href="Ordinals.Notions.html#28099" class="Bound">l</a><a id="28134" class="Symbol">))</a>
  <a id="28139" href="Ordinals.Notions.html#28001" class="Function">γ</a> <a id="28141" class="Symbol">(</a><a id="28142" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="28146" class="Symbol">(</a><a id="28147" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="28151" href="Ordinals.Notions.html#28151" class="Bound">m</a><a id="28152" class="Symbol">))</a> <a id="28155" href="Ordinals.Notions.html#28155" class="Bound">l</a> <a id="28157" class="Symbol">=</a> <a id="28159" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="28166" class="Symbol">(</a><a id="28167" href="Ordinals.Notions.html#27978" class="Bound">ν</a> <a id="28169" class="Symbol">(</a><a id="28170" href="Ordinals.Notions.html#27966" class="Bound">t</a> <a id="28172" href="Ordinals.Notions.html#27973" class="Bound">b</a> <a id="28174" href="Ordinals.Notions.html#27980" class="Bound">x</a> <a id="28176" href="Ordinals.Notions.html#27969" class="Bound">a</a> <a id="28178" href="Ordinals.Notions.html#28151" class="Bound">m</a> <a id="28180" href="Ordinals.Notions.html#28155" class="Bound">l</a><a id="28181" class="Symbol">))</a>

<a id="≾-gives-≼-under-trichotomy&#39;"></a><a id="28185" href="Ordinals.Notions.html#28185" class="Function">≾-gives-≼-under-trichotomy&#39;</a> <a id="28213" class="Symbol">:</a> <a id="28215" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a>
                            <a id="28257" class="Symbol">→</a> <a id="28259" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a>
                            <a id="28309" class="Symbol">→</a> <a id="28311" class="Symbol">{</a><a id="28312" href="Ordinals.Notions.html#28312" class="Bound">a</a> <a id="28314" href="Ordinals.Notions.html#28314" class="Bound">b</a> <a id="28316" class="Symbol">:</a> <a id="28318" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="28319" class="Symbol">}</a> <a id="28321" class="Symbol">→</a> <a id="28323" href="Ordinals.Notions.html#28312" class="Bound">a</a> <a id="28325" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="28327" href="Ordinals.Notions.html#28314" class="Bound">b</a> <a id="28329" class="Symbol">→</a> <a id="28331" href="Ordinals.Notions.html#28312" class="Bound">a</a> <a id="28333" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="28335" href="Ordinals.Notions.html#28314" class="Bound">b</a>
<a id="28337" href="Ordinals.Notions.html#28185" class="Function">≾-gives-≼-under-trichotomy&#39;</a> <a id="28365" href="Ordinals.Notions.html#28365" class="Bound">t</a> <a id="28367" href="Ordinals.Notions.html#28367" class="Bound">τ</a> <a id="28369" class="Symbol">{</a><a id="28370" href="Ordinals.Notions.html#28370" class="Bound">a</a><a id="28371" class="Symbol">}</a> <a id="28373" class="Symbol">{</a><a id="28374" href="Ordinals.Notions.html#28374" class="Bound">b</a><a id="28375" class="Symbol">}</a> <a id="28377" class="Symbol">=</a> <a id="28379" href="Ordinals.Notions.html#27728" class="Function">≾-gives-≼-under-trichotomy</a> <a id="28406" href="Ordinals.Notions.html#28365" class="Bound">t</a> <a id="28408" class="Symbol">(λ</a> <a id="28411" href="Ordinals.Notions.html#28411" class="Bound">x</a> <a id="28413" class="Symbol">→</a> <a id="28415" href="Ordinals.Notions.html#28367" class="Bound">τ</a> <a id="28417" href="Ordinals.Notions.html#28411" class="Bound">x</a> <a id="28419" href="Ordinals.Notions.html#28374" class="Bound">b</a><a id="28420" class="Symbol">)</a>


<a id="28424" class="Keyword">module</a> <a id="28431" href="Ordinals.Notions.html#28431" class="Module">_</a> <a id="28433" class="Symbol">(</a><a id="28434" href="Ordinals.Notions.html#28434" class="Bound">fe</a> <a id="28437" class="Symbol">:</a> <a id="28439" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="28446" class="Symbol">)</a>
         <a id="28457" class="Symbol">(</a><a id="28458" href="Ordinals.Notions.html#28458" class="Bound">em</a> <a id="28461" class="Symbol">:</a> <a id="28463" href="UF.ClassicalLogic.html#1463" class="Function">Excluded-Middle</a><a id="28478" class="Symbol">)</a>
       <a id="28487" class="Keyword">where</a>

 <a id="28495" href="Ordinals.Notions.html#28495" class="Function">nonempty-has-minimal&#39;</a> <a id="28517" class="Symbol">:</a> <a id="28519" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
                       <a id="28556" class="Symbol">→</a> <a id="28558" class="Symbol">(</a><a id="28559" href="Ordinals.Notions.html#28559" class="Bound">A</a> <a id="28561" class="Symbol">:</a> <a id="28563" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="28565" class="Symbol">→</a> <a id="28567" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="28569" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28571" class="Symbol">)</a>
                       <a id="28596" class="Symbol">→</a> <a id="28598" class="Symbol">((</a><a id="28600" href="Ordinals.Notions.html#28600" class="Bound">x</a> <a id="28602" class="Symbol">:</a> <a id="28604" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="28605" class="Symbol">)</a> <a id="28607" class="Symbol">→</a> <a id="28609" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="28617" class="Symbol">(</a><a id="28618" href="Ordinals.Notions.html#28559" class="Bound">A</a> <a id="28620" href="Ordinals.Notions.html#28600" class="Bound">x</a><a id="28621" class="Symbol">))</a>
                       <a id="28647" class="Symbol">→</a> <a id="28649" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="28652" class="Symbol">(</a><a id="28653" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28655" href="Ordinals.Notions.html#28655" class="Bound">x</a> <a id="28657" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28659" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="28661" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28663" href="Ordinals.Notions.html#28559" class="Bound">A</a> <a id="28665" href="Ordinals.Notions.html#28655" class="Bound">x</a><a id="28666" class="Symbol">)</a>
                       <a id="28691" class="Symbol">→</a> <a id="28693" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28695" href="Ordinals.Notions.html#28695" class="Bound">x</a> <a id="28697" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28699" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="28701" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28703" href="Ordinals.Notions.html#28559" class="Bound">A</a> <a id="28705" href="Ordinals.Notions.html#28695" class="Bound">x</a> <a id="28707" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28709" class="Symbol">((</a><a id="28711" href="Ordinals.Notions.html#28711" class="Bound">y</a> <a id="28713" class="Symbol">:</a> <a id="28715" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="28716" class="Symbol">)</a> <a id="28718" class="Symbol">→</a> <a id="28720" href="Ordinals.Notions.html#28559" class="Bound">A</a> <a id="28722" href="Ordinals.Notions.html#28711" class="Bound">y</a> <a id="28724" class="Symbol">→</a> <a id="28726" href="Ordinals.Notions.html#28695" class="Bound">x</a> <a id="28728" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="28730" href="Ordinals.Notions.html#28711" class="Bound">y</a><a id="28731" class="Symbol">)</a>
 <a id="28734" href="Ordinals.Notions.html#28495" class="Function">nonempty-has-minimal&#39;</a> <a id="28756" class="Symbol">{</a><a id="28757" href="Ordinals.Notions.html#28757" class="Bound">𝓦</a><a id="28758" class="Symbol">}</a> <a id="28760" href="Ordinals.Notions.html#28760" class="Bound">W</a><a id="28761" class="Symbol">@(</a><a id="28763" href="Ordinals.Notions.html#28763" class="Bound">p</a> <a id="28765" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28767" href="Ordinals.Notions.html#28767" class="Bound">w</a> <a id="28769" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28771" href="Ordinals.Notions.html#28771" class="Bound">e</a> <a id="28773" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28775" href="Ordinals.Notions.html#28775" class="Bound">t</a><a id="28776" class="Symbol">)</a> <a id="28778" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="28780" href="Ordinals.Notions.html#28780" class="Bound">A-is-prop-valued</a> <a id="28797" href="Ordinals.Notions.html#28797" class="Bound">f</a> <a id="28799" class="Symbol">=</a> <a id="28801" href="Ordinals.Notions.html#30149" class="Function">γ</a> <a id="28803" href="Ordinals.Notions.html#30102" class="Function">δ</a>
  <a id="28807" class="Keyword">where</a>
   <a id="28816" href="Ordinals.Notions.html#28816" class="Function">Δ</a> <a id="28818" class="Symbol">:</a> <a id="28820" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="28822" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="28824" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="28826" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="28828" href="Ordinals.Notions.html#28757" class="Bound">𝓦</a> <a id="28830" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="28835" href="Ordinals.Notions.html#28816" class="Function">Δ</a> <a id="28837" class="Symbol">=</a> <a id="28839" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28841" href="Ordinals.Notions.html#28841" class="Bound">x</a> <a id="28843" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28845" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="28847" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28849" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="28851" href="Ordinals.Notions.html#28841" class="Bound">x</a> <a id="28853" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28855" class="Symbol">((</a><a id="28857" href="Ordinals.Notions.html#28857" class="Bound">y</a> <a id="28859" class="Symbol">:</a> <a id="28861" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="28862" class="Symbol">)</a> <a id="28864" class="Symbol">→</a> <a id="28866" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="28868" href="Ordinals.Notions.html#28857" class="Bound">y</a> <a id="28870" class="Symbol">→</a> <a id="28872" href="Ordinals.Notions.html#28841" class="Bound">x</a> <a id="28874" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="28876" href="Ordinals.Notions.html#28857" class="Bound">y</a><a id="28877" class="Symbol">)</a>

   <a id="28883" href="Ordinals.Notions.html#28883" class="Function">g</a> <a id="28885" class="Symbol">:</a> <a id="28887" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="28889" class="Symbol">((</a><a id="28891" href="Ordinals.Notions.html#28891" class="Bound">x</a> <a id="28893" class="Symbol">:</a> <a id="28895" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="28896" class="Symbol">)</a> <a id="28898" class="Symbol">→</a> <a id="28900" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="28902" href="Ordinals.Notions.html#28891" class="Bound">x</a> <a id="28904" class="Symbol">→</a> <a id="28906" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="28909" class="Symbol">(</a><a id="28910" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28912" href="Ordinals.Notions.html#28912" class="Bound">y</a> <a id="28914" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28916" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="28918" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28920" class="Symbol">(</a><a id="28921" href="Ordinals.Notions.html#28912" class="Bound">y</a> <a id="28923" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="28925" href="Ordinals.Notions.html#28891" class="Bound">x</a><a id="28926" class="Symbol">)</a> <a id="28928" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28930" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="28932" href="Ordinals.Notions.html#28912" class="Bound">y</a><a id="28933" class="Symbol">))</a>
   <a id="28939" href="Ordinals.Notions.html#28883" class="Function">g</a> <a id="28941" class="Symbol">=</a> <a id="28943" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="28958" class="Symbol">(</a><a id="28959" href="Ordinals.Notions.html#11141" class="Function">no-minimal-is-empty</a> <a id="28979" href="Ordinals.Notions.html#28767" class="Bound">w</a> <a id="28981" href="Ordinals.Notions.html#28778" class="Bound">A</a><a id="28982" class="Symbol">)</a> <a id="28984" href="Ordinals.Notions.html#28797" class="Bound">f</a>

   <a id="28990" href="Ordinals.Notions.html#28990" class="Function">h</a> <a id="28992" class="Symbol">:</a> <a id="28994" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="28997" class="Symbol">(</a><a id="28998" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29000" href="Ordinals.Notions.html#29000" class="Bound">x</a> <a id="29002" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29004" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="29006" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29008" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="29010" class="Symbol">(</a><a id="29011" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="29013" href="Ordinals.Notions.html#29000" class="Bound">x</a> <a id="29015" class="Symbol">→</a> <a id="29017" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="29020" class="Symbol">(</a><a id="29021" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29023" href="Ordinals.Notions.html#29023" class="Bound">y</a> <a id="29025" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29027" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="29029" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29031" class="Symbol">(</a><a id="29032" href="Ordinals.Notions.html#29023" class="Bound">y</a> <a id="29034" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="29036" href="Ordinals.Notions.html#29000" class="Bound">x</a><a id="29037" class="Symbol">)</a> <a id="29039" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29041" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="29043" href="Ordinals.Notions.html#29023" class="Bound">y</a><a id="29044" class="Symbol">)))</a>
   <a id="29051" href="Ordinals.Notions.html#28990" class="Function">h</a> <a id="29053" class="Symbol">=</a> <a id="29055" href="MLTT.Negation.html#6828" class="Function">not-Π-implies-not-not-Σ</a>
        <a id="29087" class="Symbol">(λ</a> <a id="29090" href="Ordinals.Notions.html#29090" class="Bound">x</a> <a id="29092" class="Symbol">→</a> <a id="29094" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a> <a id="29107" href="Ordinals.Notions.html#28458" class="Bound">em</a>
                <a id="29126" class="Symbol">(</a><a id="29127" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="29129" href="Ordinals.Notions.html#29090" class="Bound">x</a> <a id="29131" class="Symbol">→</a> <a id="29133" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="29136" class="Symbol">(</a><a id="29137" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29139" href="Ordinals.Notions.html#29139" class="Bound">y</a> <a id="29141" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29143" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="29145" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29147" class="Symbol">(</a><a id="29148" href="Ordinals.Notions.html#29139" class="Bound">y</a> <a id="29150" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="29152" href="Ordinals.Notions.html#29090" class="Bound">x</a><a id="29153" class="Symbol">)</a> <a id="29155" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29157" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="29159" href="Ordinals.Notions.html#29139" class="Bound">y</a><a id="29160" class="Symbol">))</a>
                <a id="29179" class="Symbol">(</a><a id="29180" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="29191" href="Ordinals.Notions.html#28434" class="Bound">fe</a> <a id="29194" class="Symbol">(λ</a> <a id="29197" href="Ordinals.Notions.html#29197" class="Bound">_</a> <a id="29199" href="Ordinals.Notions.html#29199" class="Bound">_</a> <a id="29201" class="Symbol">→</a> <a id="29203" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a><a id="29212" class="Symbol">)))</a>
        <a id="29224" href="Ordinals.Notions.html#28883" class="Function">g</a>

   <a id="29230" href="Ordinals.Notions.html#29230" class="Function">ϕ</a> <a id="29232" class="Symbol">:</a> <a id="29234" class="Symbol">(</a><a id="29235" href="Ordinals.Notions.html#29235" class="Bound">x</a> <a id="29237" class="Symbol">:</a> <a id="29239" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="29240" class="Symbol">)</a>
     <a id="29247" class="Symbol">→</a> <a id="29249" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="29251" class="Symbol">(</a><a id="29252" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="29254" href="Ordinals.Notions.html#29235" class="Bound">x</a> <a id="29256" class="Symbol">→</a> <a id="29258" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="29261" class="Symbol">(</a><a id="29262" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29264" href="Ordinals.Notions.html#29264" class="Bound">y</a> <a id="29266" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29268" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="29270" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29272" class="Symbol">(</a><a id="29273" href="Ordinals.Notions.html#29264" class="Bound">y</a> <a id="29275" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="29277" href="Ordinals.Notions.html#29235" class="Bound">x</a><a id="29278" class="Symbol">)</a> <a id="29280" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29282" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="29284" href="Ordinals.Notions.html#29264" class="Bound">y</a><a id="29285" class="Symbol">))</a>
     <a id="29293" class="Symbol">→</a> <a id="29295" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="29297" href="Ordinals.Notions.html#29235" class="Bound">x</a> <a id="29299" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29301" class="Symbol">((</a><a id="29303" href="Ordinals.Notions.html#29303" class="Bound">y</a> <a id="29305" class="Symbol">:</a> <a id="29307" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="29308" class="Symbol">)</a> <a id="29310" class="Symbol">→</a> <a id="29312" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="29314" href="Ordinals.Notions.html#29303" class="Bound">y</a> <a id="29316" class="Symbol">→</a> <a id="29318" href="Ordinals.Notions.html#29235" class="Bound">x</a> <a id="29320" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="29322" href="Ordinals.Notions.html#29303" class="Bound">y</a><a id="29323" class="Symbol">)</a>
   <a id="29328" href="Ordinals.Notions.html#29230" class="Function">ϕ</a> <a id="29330" href="Ordinals.Notions.html#29330" class="Bound">x</a> <a id="29332" href="Ordinals.Notions.html#29332" class="Bound">ψ</a> <a id="29334" class="Symbol">=</a> <a id="29336" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a> <a id="29349" href="Ordinals.Notions.html#28458" class="Bound">em</a> <a id="29352" class="Symbol">(</a><a id="29353" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="29355" href="Ordinals.Notions.html#29330" class="Bound">x</a><a id="29356" class="Symbol">)</a>
             <a id="29371" class="Symbol">(</a><a id="29372" href="Ordinals.Notions.html#28780" class="Bound">A-is-prop-valued</a> <a id="29389" href="Ordinals.Notions.html#29330" class="Bound">x</a><a id="29390" class="Symbol">)</a>
             <a id="29405" class="Symbol">((λ</a> <a id="29409" href="Ordinals.Notions.html#29409" class="Bound">ν</a> <a id="29411" class="Symbol">→</a> <a id="29413" href="Ordinals.Notions.html#29332" class="Bound">ψ</a> <a id="29415" class="Symbol">(λ</a> <a id="29418" href="Ordinals.Notions.html#29418" class="Bound">a</a> <a id="29420" href="Ordinals.Notions.html#29420" class="Bound">_</a> <a id="29422" class="Symbol">→</a> <a id="29424" href="Ordinals.Notions.html#29409" class="Bound">ν</a> <a id="29426" href="Ordinals.Notions.html#29418" class="Bound">a</a><a id="29427" class="Symbol">)))</a> <a id="29431" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
           <a id="29444" class="Symbol">λ</a> <a id="29446" href="Ordinals.Notions.html#29446" class="Bound">y</a> <a id="29448" href="Ordinals.Notions.html#29448" class="Bound">a</a> <a id="29450" href="Ordinals.Notions.html#29450" class="Bound">l</a> <a id="29452" class="Symbol">→</a> <a id="29454" href="Ordinals.Notions.html#29332" class="Bound">ψ</a> <a id="29456" class="Symbol">(λ</a> <a id="29459" href="Ordinals.Notions.html#29459" class="Bound">_</a> <a id="29461" href="Ordinals.Notions.html#29461" class="Bound">ν</a> <a id="29463" class="Symbol">→</a> <a id="29465" href="Ordinals.Notions.html#29461" class="Bound">ν</a> <a id="29467" class="Symbol">(</a><a id="29468" href="Ordinals.Notions.html#29446" class="Bound">y</a> <a id="29470" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29472" href="Ordinals.Notions.html#29450" class="Bound">l</a> <a id="29474" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29476" href="Ordinals.Notions.html#29448" class="Bound">a</a><a id="29477" class="Symbol">))</a>

   <a id="29484" href="Ordinals.Notions.html#29484" class="Function">ν</a> <a id="29486" class="Symbol">:</a> <a id="29488" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="29491" href="Ordinals.Notions.html#28816" class="Function">Δ</a>
   <a id="29496" href="Ordinals.Notions.html#29484" class="Function">ν</a> <a id="29498" class="Symbol">=</a> <a id="29500" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="29511" class="Symbol">(λ</a> <a id="29514" class="Symbol">(</a><a id="29515" href="Ordinals.Notions.html#29515" class="Bound">x</a> <a id="29517" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29519" href="Ordinals.Notions.html#29519" class="Bound">f</a><a id="29520" class="Symbol">)</a> <a id="29522" class="Symbol">→</a> <a id="29524" href="Ordinals.Notions.html#29515" class="Bound">x</a> <a id="29526" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29528" href="Ordinals.Notions.html#29230" class="Function">ϕ</a> <a id="29530" href="Ordinals.Notions.html#29515" class="Bound">x</a> <a id="29532" href="Ordinals.Notions.html#29519" class="Bound">f</a><a id="29533" class="Symbol">)</a> <a id="29535" href="Ordinals.Notions.html#28990" class="Function">h</a>

   <a id="29541" href="Ordinals.Notions.html#29541" class="Function">j</a> <a id="29543" class="Symbol">:</a> <a id="29545" class="Symbol">(</a><a id="29546" href="Ordinals.Notions.html#29546" class="Bound">x</a> <a id="29548" class="Symbol">:</a> <a id="29550" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="29551" class="Symbol">)</a> <a id="29553" class="Symbol">→</a> <a id="29555" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="29563" class="Symbol">((</a><a id="29565" href="Ordinals.Notions.html#29565" class="Bound">y</a> <a id="29567" class="Symbol">:</a> <a id="29569" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="29570" class="Symbol">)</a> <a id="29572" class="Symbol">→</a> <a id="29574" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="29576" href="Ordinals.Notions.html#29565" class="Bound">y</a> <a id="29578" class="Symbol">→</a> <a id="29580" href="Ordinals.Notions.html#29546" class="Bound">x</a> <a id="29582" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="29584" href="Ordinals.Notions.html#29565" class="Bound">y</a><a id="29585" class="Symbol">)</a>
   <a id="29590" href="Ordinals.Notions.html#29541" class="Function">j</a> <a id="29592" href="Ordinals.Notions.html#29592" class="Bound">x</a> <a id="29594" class="Symbol">=</a> <a id="29596" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="29607" href="Ordinals.Notions.html#28434" class="Bound">fe</a> <a id="29610" class="Symbol">(λ</a> <a id="29613" href="Ordinals.Notions.html#29613" class="Bound">y</a> <a id="29615" href="Ordinals.Notions.html#29615" class="Bound">a</a> <a id="29617" href="Ordinals.Notions.html#29617" class="Bound">l</a> <a id="29619" class="Symbol">→</a> <a id="29621" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a><a id="29630" class="Symbol">)</a>

   <a id="29636" href="Ordinals.Notions.html#29636" class="Function">i</a> <a id="29638" class="Symbol">:</a> <a id="29640" class="Symbol">(</a><a id="29641" href="Ordinals.Notions.html#29641" class="Bound">x</a> <a id="29643" class="Symbol">:</a> <a id="29645" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="29646" class="Symbol">)</a> <a id="29648" class="Symbol">→</a> <a id="29650" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="29658" class="Symbol">(</a><a id="29659" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="29661" href="Ordinals.Notions.html#29641" class="Bound">x</a> <a id="29663" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29665" class="Symbol">((</a><a id="29667" href="Ordinals.Notions.html#29667" class="Bound">y</a> <a id="29669" class="Symbol">:</a> <a id="29671" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="29672" class="Symbol">)</a> <a id="29674" class="Symbol">→</a> <a id="29676" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="29678" href="Ordinals.Notions.html#29667" class="Bound">y</a> <a id="29680" class="Symbol">→</a> <a id="29682" href="Ordinals.Notions.html#29641" class="Bound">x</a> <a id="29684" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="29686" href="Ordinals.Notions.html#29667" class="Bound">y</a><a id="29687" class="Symbol">))</a>
   <a id="29693" href="Ordinals.Notions.html#29636" class="Function">i</a> <a id="29695" href="Ordinals.Notions.html#29695" class="Bound">x</a> <a id="29697" class="Symbol">=</a> <a id="29699" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="29709" class="Symbol">(</a><a id="29710" href="Ordinals.Notions.html#28780" class="Bound">A-is-prop-valued</a> <a id="29727" href="Ordinals.Notions.html#29695" class="Bound">x</a><a id="29728" class="Symbol">)</a> <a id="29730" class="Symbol">(</a><a id="29731" href="Ordinals.Notions.html#29541" class="Function">j</a> <a id="29733" href="Ordinals.Notions.html#29695" class="Bound">x</a><a id="29734" class="Symbol">)</a>

   <a id="29740" href="Ordinals.Notions.html#29740" class="Function">τ</a> <a id="29742" class="Symbol">:</a> <a id="29744" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a>
   <a id="29769" href="Ordinals.Notions.html#29740" class="Function">τ</a> <a id="29771" class="Symbol">=</a> <a id="29773" href="Ordinals.Notions.html#25250" class="Function">trichotomy₃</a> <a id="29785" href="Ordinals.Notions.html#28458" class="Bound">em</a> <a id="29788" href="Ordinals.Notions.html#28760" class="Bound">W</a>

   <a id="29794" href="Ordinals.Notions.html#29794" class="Function">Δ-is-prop</a> <a id="29804" class="Symbol">:</a> <a id="29806" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="29814" href="Ordinals.Notions.html#28816" class="Function">Δ</a>
   <a id="29819" href="Ordinals.Notions.html#29794" class="Function">Δ-is-prop</a> <a id="29829" class="Symbol">(</a><a id="29830" href="Ordinals.Notions.html#29830" class="Bound">x</a> <a id="29832" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29834" href="Ordinals.Notions.html#29834" class="Bound">a</a> <a id="29836" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29838" href="Ordinals.Notions.html#29838" class="Bound">f</a><a id="29839" class="Symbol">)</a> <a id="29841" class="Symbol">(</a><a id="29842" href="Ordinals.Notions.html#29842" class="Bound">x&#39;</a> <a id="29845" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29847" href="Ordinals.Notions.html#29847" class="Bound">a&#39;</a> <a id="29850" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29852" href="Ordinals.Notions.html#29852" class="Bound">f&#39;</a><a id="29854" class="Symbol">)</a> <a id="29856" class="Symbol">=</a> <a id="29858" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="29871" href="Ordinals.Notions.html#29636" class="Function">i</a> <a id="29873" href="Ordinals.Notions.html#29890" class="Function">q</a>
    <a id="29879" class="Keyword">where</a>
     <a id="29890" href="Ordinals.Notions.html#29890" class="Function">q</a> <a id="29892" class="Symbol">:</a> <a id="29894" href="Ordinals.Notions.html#29830" class="Bound">x</a> <a id="29896" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29898" href="Ordinals.Notions.html#29842" class="Bound">x&#39;</a>
     <a id="29906" href="Ordinals.Notions.html#29890" class="Function">q</a> <a id="29908" class="Symbol">=</a> <a id="29910" href="Ordinals.Notions.html#29940" class="Function">k</a> <a id="29912" class="Symbol">(</a><a id="29913" href="Ordinals.Notions.html#29740" class="Function">τ</a> <a id="29915" href="Ordinals.Notions.html#29830" class="Bound">x</a> <a id="29917" href="Ordinals.Notions.html#29842" class="Bound">x&#39;</a><a id="29919" class="Symbol">)</a>
      <a id="29927" class="Keyword">where</a>
       <a id="29940" href="Ordinals.Notions.html#29940" class="Function">k</a> <a id="29942" class="Symbol">:</a> <a id="29944" class="Symbol">(</a><a id="29945" href="Ordinals.Notions.html#29830" class="Bound">x</a> <a id="29947" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="29949" href="Ordinals.Notions.html#29842" class="Bound">x&#39;</a><a id="29951" class="Symbol">)</a> <a id="29953" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="29955" class="Symbol">(</a><a id="29956" href="Ordinals.Notions.html#29830" class="Bound">x</a> <a id="29958" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29960" href="Ordinals.Notions.html#29842" class="Bound">x&#39;</a><a id="29962" class="Symbol">)</a> <a id="29964" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="29966" class="Symbol">(</a><a id="29967" href="Ordinals.Notions.html#29842" class="Bound">x&#39;</a> <a id="29970" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="29972" href="Ordinals.Notions.html#29830" class="Bound">x</a><a id="29973" class="Symbol">)</a> <a id="29975" class="Symbol">→</a> <a id="29977" href="Ordinals.Notions.html#29830" class="Bound">x</a> <a id="29979" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29981" href="Ordinals.Notions.html#29842" class="Bound">x&#39;</a>
       <a id="29991" href="Ordinals.Notions.html#29940" class="Function">k</a> <a id="29993" class="Symbol">(</a><a id="29994" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="29998" href="Ordinals.Notions.html#29998" class="Bound">l</a><a id="29999" class="Symbol">)</a>       <a id="30007" class="Symbol">=</a> <a id="30009" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="30016" class="Symbol">(</a><a id="30017" href="Ordinals.Notions.html#29852" class="Bound">f&#39;</a> <a id="30020" href="Ordinals.Notions.html#29830" class="Bound">x</a> <a id="30022" href="Ordinals.Notions.html#29834" class="Bound">a</a> <a id="30024" href="Ordinals.Notions.html#29998" class="Bound">l</a><a id="30025" class="Symbol">)</a>
       <a id="30034" href="Ordinals.Notions.html#29940" class="Function">k</a> <a id="30036" class="Symbol">(</a><a id="30037" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="30041" class="Symbol">(</a><a id="30042" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30046" href="Ordinals.Notions.html#30046" class="Bound">p</a><a id="30047" class="Symbol">))</a> <a id="30050" class="Symbol">=</a> <a id="30052" href="Ordinals.Notions.html#30046" class="Bound">p</a>
       <a id="30061" href="Ordinals.Notions.html#29940" class="Function">k</a> <a id="30063" class="Symbol">(</a><a id="30064" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="30068" class="Symbol">(</a><a id="30069" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="30073" href="Ordinals.Notions.html#30073" class="Bound">l</a><a id="30074" class="Symbol">))</a> <a id="30077" class="Symbol">=</a> <a id="30079" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="30086" class="Symbol">(</a><a id="30087" href="Ordinals.Notions.html#29838" class="Bound">f</a> <a id="30089" href="Ordinals.Notions.html#29842" class="Bound">x&#39;</a> <a id="30092" href="Ordinals.Notions.html#29847" class="Bound">a&#39;</a> <a id="30095" href="Ordinals.Notions.html#30073" class="Bound">l</a><a id="30096" class="Symbol">)</a>

   <a id="30102" href="Ordinals.Notions.html#30102" class="Function">δ</a> <a id="30104" class="Symbol">:</a> <a id="30106" href="Ordinals.Notions.html#28816" class="Function">Δ</a>
   <a id="30111" href="Ordinals.Notions.html#30102" class="Function">δ</a> <a id="30113" class="Symbol">=</a> <a id="30115" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a> <a id="30128" href="Ordinals.Notions.html#28458" class="Bound">em</a> <a id="30131" href="Ordinals.Notions.html#28816" class="Function">Δ</a> <a id="30133" href="Ordinals.Notions.html#29794" class="Function">Δ-is-prop</a> <a id="30143" href="Ordinals.Notions.html#29484" class="Function">ν</a>

   <a id="30149" href="Ordinals.Notions.html#30149" class="Function">γ</a> <a id="30151" class="Symbol">:</a> <a id="30153" href="Ordinals.Notions.html#28816" class="Function">Δ</a> <a id="30155" class="Symbol">→</a> <a id="30157" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="30159" href="Ordinals.Notions.html#30159" class="Bound">x</a> <a id="30161" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="30163" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="30165" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="30167" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="30169" href="Ordinals.Notions.html#30159" class="Bound">x</a> <a id="30171" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="30173" class="Symbol">((</a><a id="30175" href="Ordinals.Notions.html#30175" class="Bound">y</a> <a id="30177" class="Symbol">:</a> <a id="30179" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="30180" class="Symbol">)</a> <a id="30182" class="Symbol">→</a> <a id="30184" href="Ordinals.Notions.html#28778" class="Bound">A</a> <a id="30186" href="Ordinals.Notions.html#30175" class="Bound">y</a> <a id="30188" class="Symbol">→</a> <a id="30190" href="Ordinals.Notions.html#30159" class="Bound">x</a> <a id="30192" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="30194" href="Ordinals.Notions.html#30175" class="Bound">y</a><a id="30195" class="Symbol">)</a>
   <a id="30200" href="Ordinals.Notions.html#30149" class="Function">γ</a> <a id="30202" class="Symbol">(</a><a id="30203" href="Ordinals.Notions.html#30203" class="Bound">x</a> <a id="30205" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30207" href="Ordinals.Notions.html#30207" class="Bound">a</a> <a id="30209" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30211" href="Ordinals.Notions.html#30211" class="Bound">h</a><a id="30212" class="Symbol">)</a> <a id="30214" class="Symbol">=</a> <a id="30216" href="Ordinals.Notions.html#30203" class="Bound">x</a> <a id="30218" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30220" href="Ordinals.Notions.html#30207" class="Bound">a</a> <a id="30222" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30224" class="Symbol">(λ</a> <a id="30227" href="Ordinals.Notions.html#30227" class="Bound">y</a> <a id="30229" href="Ordinals.Notions.html#30229" class="Bound">a</a> <a id="30231" class="Symbol">→</a> <a id="30233" href="Ordinals.Notions.html#28185" class="Function">≾-gives-≼-under-trichotomy&#39;</a> <a id="30261" href="Ordinals.Notions.html#28775" class="Bound">t</a> <a id="30263" href="Ordinals.Notions.html#29740" class="Function">τ</a> <a id="30265" class="Symbol">{</a><a id="30266" href="Ordinals.Notions.html#30203" class="Bound">x</a><a id="30267" class="Symbol">}</a> <a id="30269" class="Symbol">{</a><a id="30270" href="Ordinals.Notions.html#30227" class="Bound">y</a><a id="30271" class="Symbol">}</a> <a id="30273" class="Symbol">(</a><a id="30274" href="Ordinals.Notions.html#30211" class="Bound">h</a> <a id="30276" href="Ordinals.Notions.html#30227" class="Bound">y</a> <a id="30278" href="Ordinals.Notions.html#30229" class="Bound">a</a><a id="30279" class="Symbol">))</a>

 <a id="30284" class="Keyword">module</a> <a id="30291" href="Ordinals.Notions.html#30291" class="Module">_</a> <a id="30293" class="Symbol">(</a><a id="30294" href="Ordinals.Notions.html#30294" class="Bound">pt</a> <a id="30297" class="Symbol">:</a> <a id="30299" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="30330" class="Symbol">)</a> <a id="30332" class="Keyword">where</a>

  <a id="30341" class="Keyword">open</a> <a id="30346" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="30370" href="Ordinals.Notions.html#30294" class="Bound">pt</a>

  <a id="30376" href="Ordinals.Notions.html#30376" class="Function">nonempty-has-minimal</a> <a id="30397" class="Symbol">:</a> <a id="30399" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
                       <a id="30436" class="Symbol">→</a> <a id="30438" class="Symbol">(</a><a id="30439" href="Ordinals.Notions.html#30439" class="Bound">A</a> <a id="30441" class="Symbol">:</a> <a id="30443" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="30445" class="Symbol">→</a> <a id="30447" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="30449" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="30451" class="Symbol">)</a>
                       <a id="30476" class="Symbol">→</a> <a id="30478" class="Symbol">((</a><a id="30480" href="Ordinals.Notions.html#30480" class="Bound">x</a> <a id="30482" class="Symbol">:</a> <a id="30484" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="30485" class="Symbol">)</a> <a id="30487" class="Symbol">→</a> <a id="30489" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="30497" class="Symbol">(</a><a id="30498" href="Ordinals.Notions.html#30439" class="Bound">A</a> <a id="30500" href="Ordinals.Notions.html#30480" class="Bound">x</a><a id="30501" class="Symbol">))</a>
                       <a id="30527" class="Symbol">→</a> <a id="30529" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="30531" href="Ordinals.Notions.html#30531" class="Bound">x</a> <a id="30533" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="30535" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="30537" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="30539" href="Ordinals.Notions.html#30439" class="Bound">A</a> <a id="30541" href="Ordinals.Notions.html#30531" class="Bound">x</a>
                       <a id="30566" class="Symbol">→</a> <a id="30568" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="30570" href="Ordinals.Notions.html#30570" class="Bound">x</a> <a id="30572" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="30574" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="30576" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="30578" href="Ordinals.Notions.html#30439" class="Bound">A</a> <a id="30580" href="Ordinals.Notions.html#30570" class="Bound">x</a> <a id="30582" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="30584" class="Symbol">((</a><a id="30586" href="Ordinals.Notions.html#30586" class="Bound">y</a> <a id="30588" class="Symbol">:</a> <a id="30590" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="30591" class="Symbol">)</a> <a id="30593" class="Symbol">→</a> <a id="30595" href="Ordinals.Notions.html#30439" class="Bound">A</a> <a id="30597" href="Ordinals.Notions.html#30586" class="Bound">y</a> <a id="30599" class="Symbol">→</a> <a id="30601" href="Ordinals.Notions.html#30570" class="Bound">x</a> <a id="30603" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="30605" href="Ordinals.Notions.html#30586" class="Bound">y</a><a id="30606" class="Symbol">)</a>
  <a id="30610" href="Ordinals.Notions.html#30376" class="Function">nonempty-has-minimal</a> <a id="30631" href="Ordinals.Notions.html#30631" class="Bound">w</a> <a id="30633" href="Ordinals.Notions.html#30633" class="Bound">A</a> <a id="30635" href="Ordinals.Notions.html#30635" class="Bound">i</a> <a id="30637" href="Ordinals.Notions.html#30637" class="Bound">e</a> <a id="30639" class="Symbol">=</a> <a id="30641" href="Ordinals.Notions.html#28495" class="Function">nonempty-has-minimal&#39;</a> <a id="30663" href="Ordinals.Notions.html#30631" class="Bound">w</a> <a id="30665" href="Ordinals.Notions.html#30633" class="Bound">A</a> <a id="30667" href="Ordinals.Notions.html#30635" class="Bound">i</a> <a id="30669" class="Symbol">(</a><a id="30670" href="UF.PropTrunc.html#4599" class="Function">inhabited-is-nonempty</a> <a id="30692" href="Ordinals.Notions.html#30637" class="Bound">e</a><a id="30693" class="Symbol">)</a>

<a id="30696" class="Markup">\end{code}</a><a id="30706" class="Background">

When do we get x ≾ y → x ≼ y (say for ordinals)? When do we get
cotransitivity? Jean S. Josef observed that cotransitivity gives x ≾ y
→ x ≼ y if _&lt;_ is an order. But cotransitivity alone is enough.

Or consider the truncated version of the following, if _&lt;_ is
proposition valued.

</a><a id="30991" class="Markup">\begin{code}</a>

<a id="cotransitive"></a><a id="31005" href="Ordinals.Notions.html#31005" class="Function">cotransitive</a> <a id="31018" class="Symbol">:</a> <a id="31020" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="31022" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="31024" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="31026" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="31028" href="Ordinals.Notions.html#31005" class="Function">cotransitive</a> <a id="31041" class="Symbol">=</a> <a id="31043" class="Symbol">(</a><a id="31044" href="Ordinals.Notions.html#31044" class="Bound">x</a> <a id="31046" href="Ordinals.Notions.html#31046" class="Bound">y</a> <a id="31048" href="Ordinals.Notions.html#31048" class="Bound">z</a> <a id="31050" class="Symbol">:</a> <a id="31052" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="31053" class="Symbol">)</a> <a id="31055" class="Symbol">→</a> <a id="31057" href="Ordinals.Notions.html#31044" class="Bound">x</a> <a id="31059" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="31061" href="Ordinals.Notions.html#31046" class="Bound">y</a> <a id="31063" class="Symbol">→</a> <a id="31065" class="Symbol">(</a><a id="31066" href="Ordinals.Notions.html#31044" class="Bound">x</a> <a id="31068" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="31070" href="Ordinals.Notions.html#31048" class="Bound">z</a><a id="31071" class="Symbol">)</a> <a id="31073" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="31075" class="Symbol">(</a><a id="31076" href="Ordinals.Notions.html#31048" class="Bound">z</a> <a id="31078" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="31080" href="Ordinals.Notions.html#31046" class="Bound">y</a><a id="31081" class="Symbol">)</a>

<a id="cotransitive-≾-gives-≼"></a><a id="31084" href="Ordinals.Notions.html#31084" class="Function">cotransitive-≾-gives-≼</a> <a id="31107" class="Symbol">:</a> <a id="31109" href="Ordinals.Notions.html#31005" class="Function">cotransitive</a> <a id="31122" class="Symbol">→</a> <a id="31124" class="Symbol">(</a><a id="31125" href="Ordinals.Notions.html#31125" class="Bound">x</a> <a id="31127" href="Ordinals.Notions.html#31127" class="Bound">y</a> <a id="31129" class="Symbol">:</a> <a id="31131" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="31132" class="Symbol">)</a> <a id="31134" class="Symbol">→</a> <a id="31136" href="Ordinals.Notions.html#31125" class="Bound">x</a> <a id="31138" href="Ordinals.Notions.html#9355" class="Function Operator">≾</a> <a id="31140" href="Ordinals.Notions.html#31127" class="Bound">y</a> <a id="31142" class="Symbol">→</a> <a id="31144" href="Ordinals.Notions.html#31125" class="Bound">x</a> <a id="31146" href="Ordinals.Notions.html#5926" class="Function Operator">≼</a> <a id="31148" href="Ordinals.Notions.html#31127" class="Bound">y</a>
<a id="31150" href="Ordinals.Notions.html#31084" class="Function">cotransitive-≾-gives-≼</a> <a id="31173" href="Ordinals.Notions.html#31173" class="Bound">c</a> <a id="31175" href="Ordinals.Notions.html#31175" class="Bound">x</a> <a id="31177" href="Ordinals.Notions.html#31177" class="Bound">y</a> <a id="31179" href="Ordinals.Notions.html#31179" class="Bound">n</a> <a id="31181" href="Ordinals.Notions.html#31181" class="Bound">u</a> <a id="31183" href="Ordinals.Notions.html#31183" class="Bound">l</a> <a id="31185" class="Symbol">=</a> <a id="31187" href="Ordinals.Notions.html#31210" class="Function">γ</a> <a id="31189" class="Symbol">(</a><a id="31190" href="Ordinals.Notions.html#31173" class="Bound">c</a> <a id="31192" href="Ordinals.Notions.html#31181" class="Bound">u</a> <a id="31194" href="Ordinals.Notions.html#31175" class="Bound">x</a> <a id="31196" href="Ordinals.Notions.html#31177" class="Bound">y</a> <a id="31198" href="Ordinals.Notions.html#31183" class="Bound">l</a><a id="31199" class="Symbol">)</a>
 <a id="31202" class="Keyword">where</a>
  <a id="31210" href="Ordinals.Notions.html#31210" class="Function">γ</a> <a id="31212" class="Symbol">:</a> <a id="31214" class="Symbol">(</a><a id="31215" href="Ordinals.Notions.html#31181" class="Bound">u</a> <a id="31217" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="31219" href="Ordinals.Notions.html#31177" class="Bound">y</a><a id="31220" class="Symbol">)</a> <a id="31222" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="31224" class="Symbol">(</a><a id="31225" href="Ordinals.Notions.html#31177" class="Bound">y</a> <a id="31227" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="31229" href="Ordinals.Notions.html#31175" class="Bound">x</a><a id="31230" class="Symbol">)</a> <a id="31232" class="Symbol">→</a> <a id="31234" href="Ordinals.Notions.html#31181" class="Bound">u</a> <a id="31236" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="31238" href="Ordinals.Notions.html#31177" class="Bound">y</a>
  <a id="31242" href="Ordinals.Notions.html#31210" class="Function">γ</a> <a id="31244" class="Symbol">(</a><a id="31245" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31249" href="Ordinals.Notions.html#31249" class="Bound">l</a><a id="31250" class="Symbol">)</a> <a id="31252" class="Symbol">=</a> <a id="31254" href="Ordinals.Notions.html#31249" class="Bound">l</a>
  <a id="31258" href="Ordinals.Notions.html#31210" class="Function">γ</a> <a id="31260" class="Symbol">(</a><a id="31261" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31265" href="Ordinals.Notions.html#31265" class="Bound">l</a><a id="31266" class="Symbol">)</a> <a id="31268" class="Symbol">=</a> <a id="31270" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="31277" class="Symbol">(</a><a id="31278" href="Ordinals.Notions.html#31179" class="Bound">n</a> <a id="31280" href="Ordinals.Notions.html#31265" class="Bound">l</a><a id="31281" class="Symbol">)</a>

<a id="tricho-gives-cotrans"></a><a id="31284" href="Ordinals.Notions.html#31284" class="Function">tricho-gives-cotrans</a> <a id="31305" class="Symbol">:</a> <a id="31307" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="31321" class="Symbol">→</a> <a id="31323" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="31345" class="Symbol">→</a> <a id="31347" href="Ordinals.Notions.html#31005" class="Function">cotransitive</a>
<a id="31360" href="Ordinals.Notions.html#31284" class="Function">tricho-gives-cotrans</a> <a id="31381" href="Ordinals.Notions.html#31381" class="Bound">tra</a> <a id="31385" href="Ordinals.Notions.html#31385" class="Bound">tri</a> <a id="31389" href="Ordinals.Notions.html#31389" class="Bound">x</a> <a id="31391" href="Ordinals.Notions.html#31391" class="Bound">y</a> <a id="31393" href="Ordinals.Notions.html#31393" class="Bound">z</a> <a id="31395" href="Ordinals.Notions.html#31395" class="Bound">l</a> <a id="31397" class="Symbol">=</a> <a id="31399" href="Ordinals.Notions.html#31420" class="Function">γ</a> <a id="31401" class="Symbol">(</a><a id="31402" href="Ordinals.Notions.html#31385" class="Bound">tri</a> <a id="31406" href="Ordinals.Notions.html#31393" class="Bound">z</a> <a id="31408" href="Ordinals.Notions.html#31391" class="Bound">y</a><a id="31409" class="Symbol">)</a>
 <a id="31412" class="Keyword">where</a>
  <a id="31420" href="Ordinals.Notions.html#31420" class="Function">γ</a> <a id="31422" class="Symbol">:</a> <a id="31424" class="Symbol">(</a><a id="31425" href="Ordinals.Notions.html#31393" class="Bound">z</a> <a id="31427" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="31429" href="Ordinals.Notions.html#31391" class="Bound">y</a><a id="31430" class="Symbol">)</a> <a id="31432" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="31434" class="Symbol">(</a><a id="31435" href="Ordinals.Notions.html#31393" class="Bound">z</a> <a id="31437" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31439" href="Ordinals.Notions.html#31391" class="Bound">y</a><a id="31440" class="Symbol">)</a> <a id="31442" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="31444" class="Symbol">(</a><a id="31445" href="Ordinals.Notions.html#31391" class="Bound">y</a> <a id="31447" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="31449" href="Ordinals.Notions.html#31393" class="Bound">z</a><a id="31450" class="Symbol">)</a> <a id="31452" class="Symbol">→</a> <a id="31454" class="Symbol">(</a><a id="31455" href="Ordinals.Notions.html#31389" class="Bound">x</a> <a id="31457" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="31459" href="Ordinals.Notions.html#31393" class="Bound">z</a><a id="31460" class="Symbol">)</a> <a id="31462" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="31464" class="Symbol">(</a><a id="31465" href="Ordinals.Notions.html#31393" class="Bound">z</a> <a id="31467" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="31469" href="Ordinals.Notions.html#31391" class="Bound">y</a><a id="31470" class="Symbol">)</a>
  <a id="31474" href="Ordinals.Notions.html#31420" class="Function">γ</a> <a id="31476" class="Symbol">(</a><a id="31477" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31481" href="Ordinals.Notions.html#31481" class="Bound">m</a><a id="31482" class="Symbol">)</a>          <a id="31493" class="Symbol">=</a> <a id="31495" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31499" href="Ordinals.Notions.html#31481" class="Bound">m</a>
  <a id="31503" href="Ordinals.Notions.html#31420" class="Function">γ</a> <a id="31505" class="Symbol">(</a><a id="31506" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31510" class="Symbol">(</a><a id="31511" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31515" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="31519" class="Symbol">))</a> <a id="31522" class="Symbol">=</a> <a id="31524" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31528" href="Ordinals.Notions.html#31395" class="Bound">l</a>
  <a id="31532" href="Ordinals.Notions.html#31420" class="Function">γ</a> <a id="31534" class="Symbol">(</a><a id="31535" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31539" class="Symbol">(</a><a id="31540" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31544" href="Ordinals.Notions.html#31544" class="Bound">m</a><a id="31545" class="Symbol">))</a>    <a id="31551" class="Symbol">=</a> <a id="31553" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31557" class="Symbol">(</a><a id="31558" href="Ordinals.Notions.html#31381" class="Bound">tra</a> <a id="31562" href="Ordinals.Notions.html#31389" class="Bound">x</a> <a id="31564" href="Ordinals.Notions.html#31391" class="Bound">y</a> <a id="31566" href="Ordinals.Notions.html#31393" class="Bound">z</a> <a id="31568" href="Ordinals.Notions.html#31395" class="Bound">l</a> <a id="31570" href="Ordinals.Notions.html#31544" class="Bound">m</a><a id="31571" class="Symbol">)</a>

<a id="em-gives-cotrans"></a><a id="31574" href="Ordinals.Notions.html#31574" class="Function">em-gives-cotrans</a> <a id="31591" class="Symbol">:</a> <a id="31593" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="31600" class="Symbol">→</a> <a id="31602" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="31605" class="Symbol">(</a><a id="31606" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="31608" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="31610" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="31611" class="Symbol">)</a> <a id="31613" class="Symbol">→</a> <a id="31615" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="31629" class="Symbol">→</a> <a id="31631" href="Ordinals.Notions.html#31005" class="Function">cotransitive</a>
<a id="31644" href="Ordinals.Notions.html#31574" class="Function">em-gives-cotrans</a> <a id="31661" href="Ordinals.Notions.html#31661" class="Bound">fe</a> <a id="31664" href="Ordinals.Notions.html#31664" class="Bound">em</a> <a id="31667" href="Ordinals.Notions.html#31667" class="Bound">wo</a><a id="31669" class="Symbol">@(</a><a id="31671" href="Ordinals.Notions.html#31671" class="Bound">p</a> <a id="31673" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31675" href="Ordinals.Notions.html#31675" class="Bound">w</a> <a id="31677" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31679" href="Ordinals.Notions.html#31679" class="Bound">e</a> <a id="31681" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31683" href="Ordinals.Notions.html#31683" class="Bound">t</a><a id="31684" class="Symbol">)</a> <a id="31686" class="Symbol">=</a> <a id="31688" href="Ordinals.Notions.html#31284" class="Function">tricho-gives-cotrans</a> <a id="31709" href="Ordinals.Notions.html#31683" class="Bound">t</a>
                                              <a id="31757" class="Symbol">(</a><a id="31758" href="Ordinals.Notions.html#17291" class="Function">trichotomy</a> <a id="31769" class="Symbol">(</a><a id="31770" href="Ordinals.Notions.html#31661" class="Bound">fe</a> <a id="31773" class="Symbol">(</a><a id="31774" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="31776" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="31778" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="31779" class="Symbol">)</a> <a id="31781" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="31783" class="Symbol">)</a> <a id="31785" href="Ordinals.Notions.html#31664" class="Bound">em</a> <a id="31788" href="Ordinals.Notions.html#31667" class="Bound">wo</a><a id="31790" class="Symbol">)</a>
<a id="31792" class="Markup">\end{code}</a><a id="31802" class="Background">

This is the end of the submodule with the assumption of excluded
middle.

Originally, in 2011 (see my JSL publication), we needed to work with
the following weakening of well-foundedness (transfinite induction for
detachable subsets), but as of Summer 2018, it is not needed any
longer as we are able to show that our compact ordinals are
well-founded in the standard, stronger, sense.

</a><a id="32191" class="Markup">\begin{code}</a>

<a id="is-well-founded₂"></a><a id="32205" href="Ordinals.Notions.html#32205" class="Function">is-well-founded₂</a> <a id="32222" class="Symbol">:</a> <a id="32224" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="32226" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="32228" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="32230" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="32232" href="Ordinals.Notions.html#32205" class="Function">is-well-founded₂</a> <a id="32249" class="Symbol">=</a> <a id="32251" class="Symbol">(</a><a id="32252" href="Ordinals.Notions.html#32252" class="Bound">p</a> <a id="32254" class="Symbol">:</a> <a id="32256" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="32258" class="Symbol">→</a> <a id="32260" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="32261" class="Symbol">)</a> <a id="32263" class="Symbol">→</a> <a id="32265" class="Symbol">((</a><a id="32267" href="Ordinals.Notions.html#32267" class="Bound">x</a> <a id="32269" class="Symbol">:</a> <a id="32271" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="32272" class="Symbol">)</a> <a id="32274" class="Symbol">→</a> <a id="32276" class="Symbol">((</a><a id="32278" href="Ordinals.Notions.html#32278" class="Bound">y</a> <a id="32280" class="Symbol">:</a> <a id="32282" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="32283" class="Symbol">)</a> <a id="32285" class="Symbol">→</a> <a id="32287" href="Ordinals.Notions.html#32278" class="Bound">y</a> <a id="32289" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="32291" href="Ordinals.Notions.html#32267" class="Bound">x</a> <a id="32293" class="Symbol">→</a> <a id="32295" href="Ordinals.Notions.html#32252" class="Bound">p</a> <a id="32297" href="Ordinals.Notions.html#32278" class="Bound">y</a> <a id="32299" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32301" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="32302" class="Symbol">)</a> <a id="32304" class="Symbol">→</a> <a id="32306" href="Ordinals.Notions.html#32252" class="Bound">p</a> <a id="32308" href="Ordinals.Notions.html#32267" class="Bound">x</a> <a id="32310" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32312" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="32313" class="Symbol">)</a>
                               <a id="32346" class="Symbol">→</a> <a id="32348" class="Symbol">(</a><a id="32349" href="Ordinals.Notions.html#32349" class="Bound">x</a> <a id="32351" class="Symbol">:</a> <a id="32353" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="32354" class="Symbol">)</a> <a id="32356" class="Symbol">→</a> <a id="32358" href="Ordinals.Notions.html#32252" class="Bound">p</a> <a id="32360" href="Ordinals.Notions.html#32349" class="Bound">x</a> <a id="32362" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32364" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>

<a id="well-founded-Wellfounded₂"></a><a id="32367" href="Ordinals.Notions.html#32367" class="Function">well-founded-Wellfounded₂</a> <a id="32393" class="Symbol">:</a> <a id="32395" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="32411" class="Symbol">→</a> <a id="32413" href="Ordinals.Notions.html#32205" class="Function">is-well-founded₂</a>
<a id="32430" href="Ordinals.Notions.html#32367" class="Function">well-founded-Wellfounded₂</a> <a id="32456" href="Ordinals.Notions.html#32456" class="Bound">w</a> <a id="32458" href="Ordinals.Notions.html#32458" class="Bound">p</a> <a id="32460" class="Symbol">=</a> <a id="32462" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="32484" href="Ordinals.Notions.html#32456" class="Bound">w</a> <a id="32486" class="Symbol">(λ</a> <a id="32489" href="Ordinals.Notions.html#32489" class="Bound">x</a> <a id="32491" class="Symbol">→</a> <a id="32493" href="Ordinals.Notions.html#32458" class="Bound">p</a> <a id="32495" href="Ordinals.Notions.html#32489" class="Bound">x</a> <a id="32497" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32499" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="32500" class="Symbol">)</a>

<a id="being-well-founded₂-is-prop"></a><a id="32503" href="Ordinals.Notions.html#32503" class="Function">being-well-founded₂-is-prop</a> <a id="32531" class="Symbol">:</a> <a id="32533" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="32540" class="Symbol">→</a> <a id="32542" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="32550" href="Ordinals.Notions.html#32205" class="Function">is-well-founded₂</a>
<a id="32567" href="Ordinals.Notions.html#32503" class="Function">being-well-founded₂-is-prop</a> <a id="32595" href="Ordinals.Notions.html#32595" class="Bound">fe</a> <a id="32598" class="Symbol">=</a> <a id="32600" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="32611" class="Symbol">(λ</a> <a id="32614" class="Symbol">{</a><a id="32615" href="Ordinals.Notions.html#32615" class="Bound">𝓤</a><a id="32616" class="Symbol">}</a> <a id="32618" class="Symbol">{</a><a id="32619" href="Ordinals.Notions.html#32619" class="Bound">𝓥</a><a id="32620" class="Symbol">}</a> <a id="32622" class="Symbol">→</a> <a id="32624" href="Ordinals.Notions.html#32595" class="Bound">fe</a> <a id="32627" href="Ordinals.Notions.html#32615" class="Bound">𝓤</a> <a id="32629" href="Ordinals.Notions.html#32619" class="Bound">𝓥</a><a id="32630" class="Symbol">)</a>
                                   <a id="32667" class="Symbol">(λ</a> <a id="32670" href="Ordinals.Notions.html#32670" class="Bound">p</a> <a id="32672" href="Ordinals.Notions.html#32672" class="Bound">s</a> <a id="32674" href="Ordinals.Notions.html#32674" class="Bound">x</a> <a id="32676" class="Symbol">→</a> <a id="32678" href="UF.DiscreteAndSeparated.html#22921" class="Function">𝟚-is-set</a><a id="32686" class="Symbol">)</a>

<a id="is-well-order₂"></a><a id="32689" href="Ordinals.Notions.html#32689" class="Function">is-well-order₂</a> <a id="32704" class="Symbol">:</a> <a id="32706" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="32708" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="32710" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="32712" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="32714" href="Ordinals.Notions.html#32689" class="Function">is-well-order₂</a> <a id="32729" class="Symbol">=</a> <a id="32731" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="32746" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="32748" href="Ordinals.Notions.html#32205" class="Function">is-well-founded₂</a> <a id="32765" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="32767" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="32782" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="32784" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a>

<a id="is-well-order-gives-is-well-order₂"></a><a id="32799" href="Ordinals.Notions.html#32799" class="Function">is-well-order-gives-is-well-order₂</a> <a id="32834" class="Symbol">:</a> <a id="32836" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="32850" class="Symbol">→</a> <a id="32852" href="Ordinals.Notions.html#32689" class="Function">is-well-order₂</a>
<a id="32867" href="Ordinals.Notions.html#32799" class="Function">is-well-order-gives-is-well-order₂</a> <a id="32902" class="Symbol">(</a><a id="32903" href="Ordinals.Notions.html#32903" class="Bound">p</a> <a id="32905" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32907" href="Ordinals.Notions.html#32907" class="Bound">w</a> <a id="32909" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32911" href="Ordinals.Notions.html#32911" class="Bound">e</a> <a id="32913" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32915" href="Ordinals.Notions.html#32915" class="Bound">t</a><a id="32916" class="Symbol">)</a> <a id="32918" class="Symbol">=</a> <a id="32920" href="Ordinals.Notions.html#32903" class="Bound">p</a> <a id="32922" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32924" class="Symbol">(</a><a id="32925" href="Ordinals.Notions.html#32367" class="Function">well-founded-Wellfounded₂</a> <a id="32951" href="Ordinals.Notions.html#32907" class="Bound">w</a><a id="32952" class="Symbol">)</a> <a id="32954" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32956" href="Ordinals.Notions.html#32911" class="Bound">e</a> <a id="32958" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32960" href="Ordinals.Notions.html#32915" class="Bound">t</a>

<a id="being-well-order₂-is-prop"></a><a id="32963" href="Ordinals.Notions.html#32963" class="Function">being-well-order₂-is-prop</a> <a id="32989" class="Symbol">:</a> <a id="32991" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="32998" class="Symbol">→</a> <a id="33000" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="33015" class="Symbol">→</a> <a id="33017" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="33025" href="Ordinals.Notions.html#32689" class="Function">is-well-order₂</a>
<a id="33040" href="Ordinals.Notions.html#32963" class="Function">being-well-order₂-is-prop</a> <a id="33066" href="Ordinals.Notions.html#33066" class="Bound">fe</a> <a id="33069" href="Ordinals.Notions.html#33069" class="Bound">isp</a> <a id="33073" class="Symbol">=</a> <a id="33075" href="UF.Subsingletons.html#10741" class="Function">×₄-is-prop</a>
                                     <a id="33123" class="Symbol">(</a><a id="33124" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="33135" class="Symbol">(λ</a> <a id="33138" class="Symbol">{</a><a id="33139" href="Ordinals.Notions.html#33139" class="Bound">𝓤</a><a id="33140" class="Symbol">}</a> <a id="33142" class="Symbol">{</a><a id="33143" href="Ordinals.Notions.html#33143" class="Bound">𝓥</a><a id="33144" class="Symbol">}</a> <a id="33146" class="Symbol">→</a> <a id="33148" href="Ordinals.Notions.html#33066" class="Bound">fe</a> <a id="33151" href="Ordinals.Notions.html#33139" class="Bound">𝓤</a> <a id="33153" href="Ordinals.Notions.html#33143" class="Bound">𝓥</a><a id="33154" class="Symbol">)</a>
                                        <a id="33196" class="Symbol">(λ</a> <a id="33199" href="Ordinals.Notions.html#33199" class="Bound">x</a> <a id="33201" href="Ordinals.Notions.html#33201" class="Bound">y</a> <a id="33203" class="Symbol">→</a> <a id="33205" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="33224" class="Symbol">(</a><a id="33225" href="Ordinals.Notions.html#33066" class="Bound">fe</a> <a id="33228" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="33230" href="Ordinals.Notions.html#541" class="Bound">𝓥</a><a id="33231" class="Symbol">)))</a>
                                     <a id="33272" class="Symbol">(</a><a id="33273" href="Ordinals.Notions.html#32503" class="Function">being-well-founded₂-is-prop</a> <a id="33301" href="Ordinals.Notions.html#33066" class="Bound">fe</a><a id="33303" class="Symbol">)</a>
                                     <a id="33342" class="Symbol">(</a><a id="33343" href="Ordinals.Notions.html#8352" class="Function">extensionality-is-prop</a> <a id="33366" href="Ordinals.Notions.html#33066" class="Bound">fe</a> <a id="33369" href="Ordinals.Notions.html#33069" class="Bound">isp</a><a id="33372" class="Symbol">)</a>
                                     <a id="33411" class="Symbol">(</a><a id="33412" href="Ordinals.Notions.html#8706" class="Function">transitivity-is-prop</a> <a id="33433" href="Ordinals.Notions.html#33066" class="Bound">fe</a> <a id="33436" href="Ordinals.Notions.html#33069" class="Bound">isp</a><a id="33439" class="Symbol">)</a>
<a id="33441" class="Markup">\end{code}</a><a id="33451" class="Background">

We don&#39;t truncate the Σ, at least not for the moment, so x &lt;₂ y won&#39;t
be a proposition (i.e. subsingleton) in general. However, given
𝟚-order-separation, this is logically equivalent to a proposition (has
split support).

</a><a id="33675" class="Markup">\begin{code}</a>

<a id="33689" class="Keyword">open</a> <a id="33694" class="Keyword">import</a> <a id="33701" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a>

<a id="_≺₂_"></a><a id="33722" href="Ordinals.Notions.html#33722" class="Function Operator">_≺₂_</a> <a id="33727" class="Symbol">:</a> <a id="33729" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="33731" class="Symbol">→</a> <a id="33733" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="33735" class="Symbol">→</a> <a id="33737" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="33739" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="33741" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="33743" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="33745" href="Ordinals.Notions.html#33745" class="Bound">x</a> <a id="33747" href="Ordinals.Notions.html#33722" class="Function Operator">≺₂</a> <a id="33750" href="Ordinals.Notions.html#33750" class="Bound">y</a> <a id="33752" class="Symbol">=</a> <a id="33754" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33756" href="Ordinals.Notions.html#33756" class="Bound">p</a> <a id="33758" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33760" class="Symbol">(</a><a id="33761" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="33763" class="Symbol">→</a> <a id="33765" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="33766" class="Symbol">)</a> <a id="33768" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33770" class="Symbol">(</a><a id="33771" href="Ordinals.Notions.html#33756" class="Bound">p</a> <a id="33773" href="Ordinals.Notions.html#33745" class="Bound">x</a> <a id="33775" href="MLTT.Two-Properties.html#4922" class="Function Operator">&lt;₂</a> <a id="33778" href="Ordinals.Notions.html#33756" class="Bound">p</a> <a id="33780" href="Ordinals.Notions.html#33750" class="Bound">y</a><a id="33781" class="Symbol">)</a>
                       <a id="33806" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="33808" class="Symbol">((</a><a id="33810" href="Ordinals.Notions.html#33810" class="Bound">u</a> <a id="33812" href="Ordinals.Notions.html#33812" class="Bound">v</a> <a id="33814" class="Symbol">:</a> <a id="33816" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="33817" class="Symbol">)</a> <a id="33819" class="Symbol">→</a> <a id="33821" class="Symbol">(</a><a id="33822" href="Ordinals.Notions.html#33810" class="Bound">u</a> <a id="33824" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="33826" href="Ordinals.Notions.html#33812" class="Bound">v</a> <a id="33828" class="Symbol">→</a> <a id="33830" href="Ordinals.Notions.html#33756" class="Bound">p</a> <a id="33832" href="Ordinals.Notions.html#33810" class="Bound">u</a> <a id="33834" href="MLTT.Two-Properties.html#4980" class="Function Operator">≤₂</a> <a id="33837" href="Ordinals.Notions.html#33756" class="Bound">p</a> <a id="33839" href="Ordinals.Notions.html#33812" class="Bound">v</a><a id="33840" class="Symbol">)</a>
                                    <a id="33878" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="33880" class="Symbol">(</a><a id="33881" href="Ordinals.Notions.html#33756" class="Bound">p</a> <a id="33883" href="Ordinals.Notions.html#33810" class="Bound">u</a> <a id="33885" href="MLTT.Two-Properties.html#4922" class="Function Operator">&lt;₂</a> <a id="33888" href="Ordinals.Notions.html#33756" class="Bound">p</a> <a id="33890" href="Ordinals.Notions.html#33812" class="Bound">v</a> <a id="33892" class="Symbol">→</a> <a id="33894" href="Ordinals.Notions.html#33810" class="Bound">u</a> <a id="33896" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="33898" href="Ordinals.Notions.html#33812" class="Bound">v</a><a id="33899" class="Symbol">))</a>

<a id="≺₂-courser-than-&lt;"></a><a id="33903" href="Ordinals.Notions.html#33903" class="Function">≺₂-courser-than-&lt;</a> <a id="33921" class="Symbol">:</a> <a id="33923" class="Symbol">(</a><a id="33924" href="Ordinals.Notions.html#33924" class="Bound">x</a> <a id="33926" href="Ordinals.Notions.html#33926" class="Bound">y</a> <a id="33928" class="Symbol">:</a> <a id="33930" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="33931" class="Symbol">)</a> <a id="33933" class="Symbol">→</a> <a id="33935" href="Ordinals.Notions.html#33924" class="Bound">x</a> <a id="33937" href="Ordinals.Notions.html#33722" class="Function Operator">≺₂</a> <a id="33940" href="Ordinals.Notions.html#33926" class="Bound">y</a> <a id="33942" class="Symbol">→</a> <a id="33944" href="Ordinals.Notions.html#33924" class="Bound">x</a> <a id="33946" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="33948" href="Ordinals.Notions.html#33926" class="Bound">y</a>
<a id="33950" href="Ordinals.Notions.html#33903" class="Function">≺₂-courser-than-&lt;</a> <a id="33968" href="Ordinals.Notions.html#33968" class="Bound">x</a> <a id="33970" href="Ordinals.Notions.html#33970" class="Bound">y</a> <a id="33972" class="Symbol">(</a><a id="33973" href="Ordinals.Notions.html#33973" class="Bound">p</a> <a id="33975" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33977" href="Ordinals.Notions.html#33977" class="Bound">l</a> <a id="33979" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33981" href="Ordinals.Notions.html#33981" class="Bound">φ</a><a id="33982" class="Symbol">)</a> <a id="33984" class="Symbol">=</a> <a id="33986" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="33990" class="Symbol">(</a><a id="33991" href="Ordinals.Notions.html#33981" class="Bound">φ</a> <a id="33993" href="Ordinals.Notions.html#33968" class="Bound">x</a> <a id="33995" href="Ordinals.Notions.html#33970" class="Bound">y</a><a id="33996" class="Symbol">)</a> <a id="33998" href="Ordinals.Notions.html#33977" class="Bound">l</a>

<a id="𝟚-order-separated"></a><a id="34001" href="Ordinals.Notions.html#34001" class="Function">𝟚-order-separated</a> <a id="34019" class="Symbol">:</a> <a id="34021" href="Ordinals.Notions.html#539" class="Bound">𝓤</a> <a id="34023" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="34025" href="Ordinals.Notions.html#541" class="Bound">𝓥</a> <a id="34027" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="34029" href="Ordinals.Notions.html#34001" class="Function">𝟚-order-separated</a> <a id="34047" class="Symbol">=</a> <a id="34049" class="Symbol">(</a><a id="34050" href="Ordinals.Notions.html#34050" class="Bound">x</a> <a id="34052" href="Ordinals.Notions.html#34052" class="Bound">y</a> <a id="34054" class="Symbol">:</a> <a id="34056" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="34057" class="Symbol">)</a> <a id="34059" class="Symbol">→</a> <a id="34061" href="Ordinals.Notions.html#34050" class="Bound">x</a> <a id="34063" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="34065" href="Ordinals.Notions.html#34052" class="Bound">y</a> <a id="34067" class="Symbol">→</a> <a id="34069" href="Ordinals.Notions.html#34050" class="Bound">x</a> <a id="34071" href="Ordinals.Notions.html#33722" class="Function Operator">≺₂</a> <a id="34074" href="Ordinals.Notions.html#34052" class="Bound">y</a>

<a id="𝟚-order-separated-gives-cotransitive"></a><a id="34077" href="Ordinals.Notions.html#34077" class="Function">𝟚-order-separated-gives-cotransitive</a> <a id="34114" class="Symbol">:</a> <a id="34116" href="Ordinals.Notions.html#34001" class="Function">𝟚-order-separated</a> <a id="34134" class="Symbol">→</a> <a id="34136" href="Ordinals.Notions.html#31005" class="Function">cotransitive</a>
<a id="34149" href="Ordinals.Notions.html#34077" class="Function">𝟚-order-separated-gives-cotransitive</a> <a id="34186" href="Ordinals.Notions.html#34186" class="Bound">s</a> <a id="34188" href="Ordinals.Notions.html#34188" class="Bound">x</a> <a id="34190" href="Ordinals.Notions.html#34190" class="Bound">y</a> <a id="34192" href="Ordinals.Notions.html#34192" class="Bound">z</a> <a id="34194" href="Ordinals.Notions.html#34194" class="Bound">l</a> <a id="34196" class="Symbol">=</a> <a id="34198" href="Ordinals.Notions.html#34219" class="Function">g</a> <a id="34200" class="Symbol">(</a><a id="34201" href="Ordinals.Notions.html#34186" class="Bound">s</a> <a id="34203" href="Ordinals.Notions.html#34188" class="Bound">x</a> <a id="34205" href="Ordinals.Notions.html#34190" class="Bound">y</a> <a id="34207" href="Ordinals.Notions.html#34194" class="Bound">l</a><a id="34208" class="Symbol">)</a>
 <a id="34211" class="Keyword">where</a>
  <a id="34219" href="Ordinals.Notions.html#34219" class="Function">g</a> <a id="34221" class="Symbol">:</a> <a id="34223" class="Symbol">(</a><a id="34224" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="34226" href="Ordinals.Notions.html#34226" class="Bound">p</a> <a id="34228" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="34230" class="Symbol">(</a><a id="34231" href="Ordinals.Notions.html#564" class="Bound">X</a> <a id="34233" class="Symbol">→</a> <a id="34235" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="34236" class="Symbol">)</a> <a id="34238" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="34240" class="Symbol">(</a><a id="34241" href="Ordinals.Notions.html#34226" class="Bound">p</a> <a id="34243" href="Ordinals.Notions.html#34188" class="Bound">x</a> <a id="34245" href="MLTT.Two-Properties.html#4922" class="Function Operator">&lt;₂</a> <a id="34248" href="Ordinals.Notions.html#34226" class="Bound">p</a> <a id="34250" href="Ordinals.Notions.html#34190" class="Bound">y</a><a id="34251" class="Symbol">)</a>
                     <a id="34274" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="34276" class="Symbol">((</a><a id="34278" href="Ordinals.Notions.html#34278" class="Bound">u</a> <a id="34280" href="Ordinals.Notions.html#34280" class="Bound">v</a> <a id="34282" class="Symbol">:</a> <a id="34284" href="Ordinals.Notions.html#564" class="Bound">X</a><a id="34285" class="Symbol">)</a> <a id="34287" class="Symbol">→</a> <a id="34289" class="Symbol">(</a><a id="34290" href="Ordinals.Notions.html#34278" class="Bound">u</a> <a id="34292" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="34294" href="Ordinals.Notions.html#34280" class="Bound">v</a> <a id="34296" class="Symbol">→</a> <a id="34298" href="Ordinals.Notions.html#34226" class="Bound">p</a> <a id="34300" href="Ordinals.Notions.html#34278" class="Bound">u</a> <a id="34302" href="MLTT.Two-Properties.html#4980" class="Function Operator">≤₂</a> <a id="34305" href="Ordinals.Notions.html#34226" class="Bound">p</a> <a id="34307" href="Ordinals.Notions.html#34280" class="Bound">v</a><a id="34308" class="Symbol">)</a>
                                  <a id="34344" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="34346" class="Symbol">(</a><a id="34347" href="Ordinals.Notions.html#34226" class="Bound">p</a> <a id="34349" href="Ordinals.Notions.html#34278" class="Bound">u</a> <a id="34351" href="MLTT.Two-Properties.html#4922" class="Function Operator">&lt;₂</a> <a id="34354" href="Ordinals.Notions.html#34226" class="Bound">p</a> <a id="34356" href="Ordinals.Notions.html#34280" class="Bound">v</a> <a id="34358" class="Symbol">→</a> <a id="34360" href="Ordinals.Notions.html#34278" class="Bound">u</a> <a id="34362" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="34364" href="Ordinals.Notions.html#34280" class="Bound">v</a><a id="34365" class="Symbol">)))</a>
    <a id="34373" class="Symbol">→</a> <a id="34375" class="Symbol">(</a><a id="34376" href="Ordinals.Notions.html#34188" class="Bound">x</a> <a id="34378" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="34380" href="Ordinals.Notions.html#34192" class="Bound">z</a><a id="34381" class="Symbol">)</a> <a id="34383" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="34385" class="Symbol">(</a><a id="34386" href="Ordinals.Notions.html#34192" class="Bound">z</a> <a id="34388" href="Ordinals.Notions.html#583" class="Bound Operator">&lt;</a> <a id="34390" href="Ordinals.Notions.html#34190" class="Bound">y</a><a id="34391" class="Symbol">)</a>
  <a id="34395" href="Ordinals.Notions.html#34219" class="Function">g</a> <a id="34397" class="Symbol">(</a><a id="34398" href="Ordinals.Notions.html#34398" class="Bound">p</a> <a id="34400" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34402" href="Ordinals.Notions.html#34402" class="Bound">m</a> <a id="34404" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34406" href="Ordinals.Notions.html#34406" class="Bound">ϕ</a><a id="34407" class="Symbol">)</a> <a id="34409" class="Symbol">=</a> <a id="34411" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="34417" class="Symbol">(</a><a id="34418" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="34432" class="Symbol">(</a><a id="34433" href="Ordinals.Notions.html#34398" class="Bound">p</a> <a id="34435" href="Ordinals.Notions.html#34192" class="Bound">z</a><a id="34436" class="Symbol">)</a> <a id="34438" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="34439" class="Symbol">)</a>
                   <a id="34460" class="Symbol">(λ</a> <a id="34463" class="Symbol">(</a><a id="34464" href="Ordinals.Notions.html#34464" class="Bound">t</a> <a id="34466" class="Symbol">:</a> <a id="34468" href="Ordinals.Notions.html#34398" class="Bound">p</a> <a id="34470" href="Ordinals.Notions.html#34192" class="Bound">z</a> <a id="34472" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34474" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="34475" class="Symbol">)</a>
                            <a id="34505" class="Symbol">→</a>  <a id="34508" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="34512" class="Symbol">(</a><a id="34513" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="34517" class="Symbol">(</a><a id="34518" href="Ordinals.Notions.html#34406" class="Bound">ϕ</a> <a id="34520" href="Ordinals.Notions.html#34192" class="Bound">z</a> <a id="34522" href="Ordinals.Notions.html#34190" class="Bound">y</a><a id="34523" class="Symbol">)</a> <a id="34525" class="Symbol">(</a><a id="34526" href="MLTT.Two-Properties.html#6641" class="Function">Lemma[a＝₀→b&lt;c→a&lt;c]</a> <a id="34545" href="Ordinals.Notions.html#34464" class="Bound">t</a> <a id="34547" href="Ordinals.Notions.html#34402" class="Bound">m</a><a id="34548" class="Symbol">)))</a>
                   <a id="34571" class="Symbol">(λ</a> <a id="34574" class="Symbol">(</a><a id="34575" href="Ordinals.Notions.html#34575" class="Bound">t</a> <a id="34577" class="Symbol">:</a> <a id="34579" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="34581" class="Symbol">(</a><a id="34582" href="Ordinals.Notions.html#34398" class="Bound">p</a> <a id="34584" href="Ordinals.Notions.html#34192" class="Bound">z</a> <a id="34586" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34588" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="34589" class="Symbol">))</a>
                            <a id="34620" class="Symbol">→</a> <a id="34622" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="34626" class="Symbol">(</a><a id="34627" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="34631" class="Symbol">(</a><a id="34632" href="Ordinals.Notions.html#34406" class="Bound">ϕ</a> <a id="34634" href="Ordinals.Notions.html#34188" class="Bound">x</a> <a id="34636" href="Ordinals.Notions.html#34192" class="Bound">z</a><a id="34637" class="Symbol">)</a> <a id="34639" class="Symbol">(</a><a id="34640" href="MLTT.Two-Properties.html#6840" class="Function">Lemma[a&lt;b→c≠₀→a&lt;c]</a> <a id="34659" href="Ordinals.Notions.html#34402" class="Bound">m</a> <a id="34661" href="Ordinals.Notions.html#34575" class="Bound">t</a><a id="34662" class="Symbol">)))</a>
<a id="34666" class="Markup">\end{code}</a><a id="34676" class="Background">

It seems that this is not going to be useful, because although ℕ∞
satisfies this property, the property doesn&#39;t seem to be preserved by
the lexicographic order (think about this).
</a></pre></body></html>

==> anc/html/Ordinals.Omega.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Omega</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Fredrik Nordvall Forsberg, 9 October 2025

We characterise the initial segments of ω as ω ↓ n = Fin n (as expected).

Hence, in particular, we see that ω = sup (λ n → Fin n), since
α = sup (λ (a : α) → α ↓ a + 1) for all ordinals α, and Fin n + 1 = Fin (n + 1).

</a><a id="264" class="Markup">\begin{code}</a>

<a id="278" class="Symbol">{-#</a> <a id="282" class="Keyword">OPTIONS</a> <a id="290" class="Pragma">--safe</a> <a id="297" class="Pragma">--without-K</a> <a id="309" class="Symbol">#-}</a>

<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="UF.Size.html" class="Module">UF.Size</a>

<a id="386" class="Keyword">module</a> <a id="393" href="Ordinals.Omega.html" class="Module">Ordinals.Omega</a>
        <a id="416" class="Symbol">(</a><a id="417" href="Ordinals.Omega.html#417" class="Bound">ua</a> <a id="420" class="Symbol">:</a> <a id="422" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="432" class="Symbol">)</a>
        <a id="442" class="Symbol">(</a><a id="443" href="Ordinals.Omega.html#443" class="Bound">pt</a> <a id="446" class="Symbol">:</a> <a id="448" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="479" class="Symbol">)</a>
        <a id="489" class="Symbol">(</a><a id="490" href="Ordinals.Omega.html#490" class="Bound">sr</a> <a id="493" class="Symbol">:</a> <a id="495" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="511" href="Ordinals.Omega.html#443" class="Bound">pt</a><a id="513" class="Symbol">)</a>
       <a id="522" class="Keyword">where</a>

<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Fin.Type.html" class="Module">Fin.Type</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Fin.Variation.html" class="Module">Fin.Variation</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="628" class="Keyword">open</a> <a id="633" class="Keyword">import</a> <a id="640" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="UF.Base.html" class="Module">UF.Base</a>
<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="696" class="Keyword">open</a> <a id="701" class="Keyword">import</a> <a id="708" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="718" class="Keyword">open</a> <a id="723" class="Keyword">import</a> <a id="730" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="744" class="Keyword">private</a>
 <a id="fe"></a><a id="753" href="Ordinals.Omega.html#753" class="Function">fe</a> <a id="756" class="Symbol">:</a> <a id="758" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="766" href="Ordinals.Omega.html#753" class="Function">fe</a> <a id="769" class="Symbol">=</a> <a id="771" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="795" href="Ordinals.Omega.html#417" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="800" href="Ordinals.Omega.html#800" class="Function">fe&#39;</a> <a id="804" class="Symbol">:</a> <a id="806" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="815" href="Ordinals.Omega.html#800" class="Function">fe&#39;</a> <a id="819" class="Symbol">{</a><a id="820" href="Ordinals.Omega.html#820" class="Bound">𝓤</a><a id="821" class="Symbol">}</a> <a id="823" class="Symbol">{</a><a id="824" href="Ordinals.Omega.html#824" class="Bound">𝓥</a><a id="825" class="Symbol">}</a> <a id="827" class="Symbol">=</a> <a id="829" href="Ordinals.Omega.html#753" class="Function">fe</a> <a id="832" href="Ordinals.Omega.html#820" class="Bound">𝓤</a> <a id="834" href="Ordinals.Omega.html#824" class="Bound">𝓥</a>

<a id="837" class="Keyword">open</a> <a id="842" class="Keyword">import</a> <a id="849" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="869" href="Ordinals.Omega.html#753" class="Function">fe</a>
<a id="872" class="Keyword">open</a> <a id="877" class="Keyword">import</a> <a id="884" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="912" href="Ordinals.Omega.html#417" class="Bound">ua</a>
<a id="915" class="Keyword">open</a> <a id="920" class="Keyword">import</a> <a id="927" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="948" class="Keyword">open</a> <a id="953" class="Keyword">import</a> <a id="960" href="Ordinals.Fin.html" class="Module">Ordinals.Fin</a>
<a id="973" class="Keyword">open</a> <a id="978" class="Keyword">import</a> <a id="985" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="999" class="Keyword">open</a> <a id="1004" class="Keyword">import</a> <a id="1011" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1038" href="Ordinals.Omega.html#417" class="Bound">ua</a>
<a id="1041" class="Keyword">open</a> <a id="1046" class="Keyword">import</a> <a id="1053" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="1087" href="Ordinals.Omega.html#417" class="Bound">ua</a>

<a id="1091" class="Keyword">open</a> <a id="1096" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="1120" href="Ordinals.Omega.html#443" class="Bound">pt</a>
<a id="1123" class="Keyword">open</a> <a id="1128" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="1136" href="Ordinals.Omega.html#443" class="Bound">pt</a> <a id="1139" href="Ordinals.Omega.html#490" class="Bound">sr</a>

<a id="ω-↓"></a><a id="1143" href="Ordinals.Omega.html#1143" class="Function">ω-↓</a> <a id="1147" class="Symbol">:</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Ordinals.Omega.html#1150" class="Bound">n</a> <a id="1152" class="Symbol">:</a> <a id="1154" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1155" class="Symbol">)</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="1161" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="1163" href="Ordinals.Omega.html#1150" class="Bound">n</a> <a id="1165" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1167" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1179" href="Ordinals.Omega.html#1150" class="Bound">n</a>
<a id="1181" href="Ordinals.Omega.html#1143" class="Function">ω-↓</a> <a id="1185" href="Ordinals.Omega.html#1185" class="Bound">n</a> <a id="1187" class="Symbol">=</a> <a id="1189" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Ordinals.Omega.html#417" class="Bound">ua</a> <a id="1201" class="Symbol">_)</a> <a id="1204" href="Ordinals.Omega.html#800" class="Function">fe&#39;</a> <a id="1208" class="Symbol">(</a><a id="1209" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="1211" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="1213" href="Ordinals.Omega.html#1185" class="Bound">n</a><a id="1214" class="Symbol">)</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1229" href="Ordinals.Omega.html#1185" class="Bound">n</a><a id="1230" class="Symbol">)</a> <a id="1232" class="Symbol">(</a><a id="1233" href="Ordinals.Omega.html#1264" class="Function">f</a> <a id="1235" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1237" href="Ordinals.Omega.html#1635" class="Function">f-is-order-equiv</a><a id="1253" class="Symbol">)</a>
 <a id="1256" class="Keyword">where</a>
  <a id="1264" href="Ordinals.Omega.html#1264" class="Function">f</a> <a id="1266" class="Symbol">:</a> <a id="1268" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1270" href="Ordinals.Omega.html#1270" class="Bound">k</a> <a id="1272" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1274" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1276" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1278" href="Ordinals.Omega.html#1270" class="Bound">k</a> <a id="1280" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="1282" href="Ordinals.Omega.html#1185" class="Bound">n</a> <a id="1284" class="Symbol">→</a> <a id="1286" href="Fin.Type.html#157" class="Function">Fin</a> <a id="1290" href="Ordinals.Omega.html#1185" class="Bound">n</a>
  <a id="1294" href="Ordinals.Omega.html#1264" class="Function">f</a> <a id="1296" class="Symbol">=</a> <a id="1298" href="Fin.Variation.html#467" class="Function">Fin-unprime</a> <a id="1310" href="Ordinals.Omega.html#1185" class="Bound">n</a>

  <a id="1315" href="Ordinals.Omega.html#1315" class="Function">f-order-preserving</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="1359" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="1361" href="Ordinals.Omega.html#1185" class="Bound">n</a><a id="1362" class="Symbol">)</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1377" href="Ordinals.Omega.html#1185" class="Bound">n</a><a id="1378" class="Symbol">)</a> <a id="1380" href="Ordinals.Omega.html#1264" class="Function">f</a>
  <a id="1384" href="Ordinals.Omega.html#1315" class="Function">f-order-preserving</a> <a id="1403" href="Ordinals.Omega.html#1403" class="Bound">k</a> <a id="1405" href="Ordinals.Omega.html#1405" class="Bound">k&#39;</a> <a id="1408" class="Symbol">=</a>
   <a id="1413" href="UF.Base.html#2167" class="Function">transport₂⁻¹</a> <a id="1426" class="Symbol">(λ</a> <a id="1429" href="Ordinals.Omega.html#1429" class="Bound">z</a> <a id="1431" href="Ordinals.Omega.html#1431" class="Bound">w</a> <a id="1433" class="Symbol">→</a> <a id="1435" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1439" href="Ordinals.Omega.html#1429" class="Bound">z</a> <a id="1441" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="1443" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1447" href="Ordinals.Omega.html#1431" class="Bound">w</a><a id="1448" class="Symbol">)</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Fin.Variation.html#812" class="Function">ηFin</a> <a id="1456" href="Ordinals.Omega.html#1185" class="Bound">n</a> <a id="1458" href="Ordinals.Omega.html#1403" class="Bound">k</a><a id="1459" class="Symbol">)</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Fin.Variation.html#812" class="Function">ηFin</a> <a id="1467" href="Ordinals.Omega.html#1185" class="Bound">n</a> <a id="1469" href="Ordinals.Omega.html#1405" class="Bound">k&#39;</a><a id="1471" class="Symbol">)</a>

  <a id="1476" href="Ordinals.Omega.html#1476" class="Function">f-order-reflecting</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Ordinals.Maps.html#603" class="Function">is-order-reflecting</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="1520" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="1522" href="Ordinals.Omega.html#1185" class="Bound">n</a><a id="1523" class="Symbol">)</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1538" href="Ordinals.Omega.html#1185" class="Bound">n</a><a id="1539" class="Symbol">)</a> <a id="1541" href="Ordinals.Omega.html#1264" class="Function">f</a>
  <a id="1545" href="Ordinals.Omega.html#1476" class="Function">f-order-reflecting</a> <a id="1564" href="Ordinals.Omega.html#1564" class="Bound">m</a> <a id="1566" href="Ordinals.Omega.html#1566" class="Bound">m&#39;</a> <a id="1569" class="Symbol">=</a>
   <a id="1574" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="1585" class="Symbol">(λ</a> <a id="1588" href="Ordinals.Omega.html#1588" class="Bound">z</a> <a id="1590" href="Ordinals.Omega.html#1590" class="Bound">w</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1598" href="Ordinals.Omega.html#1588" class="Bound">z</a> <a id="1600" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="1602" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1606" href="Ordinals.Omega.html#1590" class="Bound">w</a><a id="1607" class="Symbol">)</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Fin.Variation.html#812" class="Function">ηFin</a> <a id="1615" href="Ordinals.Omega.html#1185" class="Bound">n</a> <a id="1617" href="Ordinals.Omega.html#1564" class="Bound">m</a><a id="1618" class="Symbol">)</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Fin.Variation.html#812" class="Function">ηFin</a> <a id="1626" href="Ordinals.Omega.html#1185" class="Bound">n</a> <a id="1628" href="Ordinals.Omega.html#1566" class="Bound">m&#39;</a><a id="1630" class="Symbol">)</a>

  <a id="1635" href="Ordinals.Omega.html#1635" class="Function">f-is-order-equiv</a> <a id="1652" class="Symbol">:</a> <a id="1654" href="Ordinals.Equivalence.html#1379" class="Function">is-order-equiv</a> <a id="1669" class="Symbol">(</a><a id="1670" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="1672" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="1674" href="Ordinals.Omega.html#1185" class="Bound">n</a><a id="1675" class="Symbol">)</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1690" href="Ordinals.Omega.html#1185" class="Bound">n</a><a id="1691" class="Symbol">)</a> <a id="1693" href="Ordinals.Omega.html#1264" class="Function">f</a>
  <a id="1697" href="Ordinals.Omega.html#1635" class="Function">f-is-order-equiv</a> <a id="1714" class="Symbol">=</a>
   <a id="1719" href="Ordinals.Equivalence.html#6145" class="Function">order-preserving-reflecting-equivs-are-order-equivs</a>
    <a id="1775" class="Symbol">(</a><a id="1776" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="1778" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="1780" href="Ordinals.Omega.html#1185" class="Bound">n</a><a id="1781" class="Symbol">)</a>
    <a id="1787" class="Symbol">(</a><a id="1788" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1800" href="Ordinals.Omega.html#1185" class="Bound">n</a><a id="1801" class="Symbol">)</a>
    <a id="1807" href="Ordinals.Omega.html#1264" class="Function">f</a>
    <a id="1813" class="Symbol">(</a><a id="1814" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Fin.Variation.html#654" class="Function">Fin-prime</a> <a id="1845" href="Ordinals.Omega.html#1185" class="Bound">n</a><a id="1846" class="Symbol">)</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Fin.Variation.html#1145" class="Function">Fin-prime-is-equiv</a> <a id="1868" href="Ordinals.Omega.html#1185" class="Bound">n</a><a id="1869" class="Symbol">))</a>
    <a id="1876" href="Ordinals.Omega.html#1315" class="Function">f-order-preserving</a>
    <a id="1899" href="Ordinals.Omega.html#1476" class="Function">f-order-reflecting</a>

<a id="ω-is-sup-of-Fin"></a><a id="1919" href="Ordinals.Omega.html#1919" class="Function">ω-is-sup-of-Fin</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="1939" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1941" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="1945" class="Symbol">(λ</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Ordinals.Omega.html#1949" class="Bound">n</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1954" class="Symbol">)</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="1970" href="Ordinals.Omega.html#1949" class="Bound">n</a><a id="1971" class="Symbol">)</a>
<a id="1973" href="Ordinals.Omega.html#1919" class="Function">ω-is-sup-of-Fin</a> <a id="1989" class="Symbol">=</a> <a id="1991" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>                                      <a id="2030" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2033" href="Ordinals.Omega.html#2236" class="Function">I</a> <a id="2035" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                  <a id="2055" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2059" class="Symbol">(λ</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Ordinals.Omega.html#2063" class="Bound">n</a> <a id="2065" class="Symbol">:</a> <a id="2067" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2068" class="Symbol">)</a> <a id="2070" class="Symbol">→</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a> <a id="2075" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2077" href="Ordinals.Omega.html#2063" class="Bound">n</a><a id="2078" class="Symbol">)</a> <a id="2080" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="2083" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="2085" class="Symbol">)</a>        <a id="2094" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2097" href="Ordinals.Omega.html#2293" class="Function">II</a> <a id="2100" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                  <a id="2120" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2124" class="Symbol">(λ</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Ordinals.Omega.html#2128" class="Bound">n</a> <a id="2130" class="Symbol">:</a> <a id="2132" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2133" class="Symbol">)</a> <a id="2135" class="Symbol">→</a> <a id="2137" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2149" class="Symbol">(</a><a id="2150" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2155" href="Ordinals.Omega.html#2128" class="Bound">n</a><a id="2156" class="Symbol">))</a> <a id="2159" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2162" href="Ordinals.Omega.html#2377" class="Function">III</a> <a id="2166" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                  <a id="2186" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2190" class="Symbol">(λ</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Ordinals.Omega.html#2194" class="Bound">n</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2199" class="Symbol">)</a> <a id="2201" class="Symbol">→</a> <a id="2203" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2215" href="Ordinals.Omega.html#2194" class="Bound">n</a><a id="2216" class="Symbol">)</a>        <a id="2225" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
 <a id="2228" class="Keyword">where</a>
  <a id="2236" href="Ordinals.Omega.html#2236" class="Function">I</a> <a id="2238" class="Symbol">=</a> <a id="2240" href="Ordinals.AdditionProperties.html#28427" class="Function">supremum-of-successors-of-initial-segments</a> <a id="2283" href="Ordinals.Omega.html#443" class="Bound">pt</a> <a id="2286" href="Ordinals.Omega.html#490" class="Bound">sr</a> <a id="2289" href="Ordinals.Arithmetic.html#1479" class="Function">ω</a>
  <a id="2293" href="Ordinals.Omega.html#2293" class="Function">II</a> <a id="2296" class="Symbol">=</a> <a id="2298" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2301" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2305" class="Symbol">(</a><a id="2306" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="2314" href="Ordinals.Omega.html#800" class="Function">fe&#39;</a> <a id="2318" class="Symbol">(λ</a> <a id="2321" href="Ordinals.Omega.html#2321" class="Bound">n</a> <a id="2323" class="Symbol">→</a> <a id="2325" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2328" class="Symbol">(</a><a id="2329" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="2333" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="2335" class="Symbol">)</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Ordinals.Omega.html#1143" class="Function">ω-↓</a> <a id="2342" href="Ordinals.Omega.html#2321" class="Bound">n</a><a id="2343" class="Symbol">)</a> <a id="2345" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2347" href="Ordinals.Fin.html#4860" class="Function">Fin-ordinal-succ&#39;</a> <a id="2365" href="Ordinals.Omega.html#417" class="Bound">ua</a> <a id="2368" href="Ordinals.Omega.html#2321" class="Bound">n</a> <a id="2370" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2372" class="Symbol">))</a>
  <a id="2377" href="Ordinals.Omega.html#2377" class="Function">III</a> <a id="2381" class="Symbol">=</a> <a id="2383" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="2393" class="Symbol">_</a> <a id="2395" class="Symbol">_</a> <a id="2397" class="Symbol">(</a><a id="2398" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40428" class="Function">sup-composition-⊴</a> <a id="2416" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2421" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a><a id="2432" class="Symbol">)</a>
                      <a id="2456" class="Symbol">(</a><a id="2457" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40659" class="Function">sup-monotone</a> <a id="2470" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2495" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2497" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="2501" class="Symbol">)</a> <a id="2503" href="Ordinals.Omega.html#2522" class="Function">III&#39;</a><a id="2507" class="Symbol">)</a>
   <a id="2512" class="Keyword">where</a>
    <a id="2522" href="Ordinals.Omega.html#2522" class="Function">III&#39;</a> <a id="2527" class="Symbol">:</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Ordinals.Omega.html#2530" class="Bound">m</a> <a id="2532" class="Symbol">:</a> <a id="2534" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2535" class="Symbol">)</a> <a id="2537" class="Symbol">→</a> <a id="2539" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2551" href="Ordinals.Omega.html#2530" class="Bound">m</a> <a id="2553" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2555" href="Ordinals.Fin.html#1871" class="Function">Fin-ordinal</a> <a id="2567" class="Symbol">(</a><a id="2568" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2573" href="Ordinals.Omega.html#2530" class="Bound">m</a><a id="2574" class="Symbol">)</a>
    <a id="2580" href="Ordinals.Omega.html#2522" class="Function">III&#39;</a> <a id="2585" href="Ordinals.Omega.html#2585" class="Bound">m</a> <a id="2587" class="Symbol">=</a> <a id="2589" href="Ordinals.Fin.html#6293" class="Function">Fin-ordinal-preserves-≤</a> <a id="2613" href="Ordinals.Omega.html#417" class="Bound">ua</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="2624" href="Ordinals.Omega.html#2585" class="Bound">m</a><a id="2625" class="Symbol">)</a>

<a id="2628" class="Markup">\end{code}</a><a id="2638" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.OperationsByCases.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.OperationsByCases</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, 16 October 2026.

We introduce a general scheme (cf. the BoundedOperations file) that captures
addition, multiplication and exponentiation by a fixed ordinal α.
This scheme used to be part of ArithmeticReflection, but was factored out to be
hosted in this separate file.

We consider an operation F : Ordinal 𝓤 → Ordinal 𝓤 together with
  - an ordinal Z : Ordinal 𝓤 (for the zero case)
  - an operation S : Ordinal 𝓤 → Ordinal 𝓤 (for the successor case)
such that
  - F (β +ₒ 𝟙ₒ) ＝ S (F β)         for all β : Ordinal 𝓤,
  - F (sup L)   ＝ Z ∨ sup (F ∘ L) for all L : I → Ordinal 𝓤 with I : 𝓤.

Note that if we take L to be the empty family, then we get
F 𝟘ₒ ＝ Z ∨ 𝟘ₒ ＝ Z, which is why Z is the zero case.

Such an operation F is unique, because it must satisfy the recursive equation
  F β = Z ∨ sup (λ b → S (F (β ↓ b))),
since every ordinal is the supremum of the successors of its initial segments.

As mentioned, examples are addition, multiplication and exponentiation
by a fixed ordinal α. Specifically,
- for F := (-) +ₒ α, we take Z = α  and S β := β +ₒ 𝟙ₒ;
- for F := (-) ×ₒ α, we take Z = 𝟘ₒ and S β := β +ₒ α;
- for F := α ^ₒ (-), we take Z = 𝟙ₒ and S β := β ×ₒ α (given 𝟙ₒ ⊴ α).

In particular, these operations are uniquely specified.

</a><a id="1263" class="Markup">\begin{code}</a>

<a id="1277" class="Symbol">{-#</a> <a id="1281" class="Keyword">OPTIONS</a> <a id="1289" class="Pragma">--safe</a> <a id="1296" class="Pragma">--without-K</a> <a id="1308" class="Symbol">#-}</a>

<a id="1313" class="Keyword">open</a> <a id="1318" class="Keyword">import</a> <a id="1325" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="1339" class="Keyword">open</a> <a id="1344" class="Keyword">import</a> <a id="1351" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="1364" class="Keyword">open</a> <a id="1369" class="Keyword">import</a> <a id="1376" href="UF.Size.html" class="Module">UF.Size</a>

<a id="1385" class="Keyword">module</a> <a id="1392" href="Ordinals.OperationsByCases.html" class="Module">Ordinals.OperationsByCases</a>
       <a id="1426" class="Symbol">(</a><a id="1427" href="Ordinals.OperationsByCases.html#1427" class="Bound">ua</a> <a id="1430" class="Symbol">:</a> <a id="1432" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="1442" class="Symbol">)</a>
       <a id="1451" class="Symbol">(</a><a id="1452" href="Ordinals.OperationsByCases.html#1452" class="Bound">pt</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="1488" class="Symbol">)</a>
       <a id="1497" class="Symbol">(</a><a id="1498" href="Ordinals.OperationsByCases.html#1498" class="Bound">sr</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="1519" href="Ordinals.OperationsByCases.html#1452" class="Bound">pt</a><a id="1521" class="Symbol">)</a>
       <a id="1530" class="Keyword">where</a>

<a id="1537" class="Keyword">open</a> <a id="1542" class="Keyword">import</a> <a id="1549" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="1562" class="Keyword">hiding</a> <a id="1569" class="Symbol">(</a><a id="1570" href="MLTT.Id.html#437" class="Function">J</a><a id="1571" class="Symbol">)</a>
<a id="1573" class="Keyword">open</a> <a id="1578" class="Keyword">import</a> <a id="1585" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="1594" class="Keyword">open</a> <a id="1599" class="Keyword">import</a> <a id="1606" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="1629" class="Keyword">open</a> <a id="1634" class="Keyword">import</a> <a id="1641" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="1651" class="Keyword">open</a> <a id="1656" class="Keyword">import</a> <a id="1663" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="1680" class="Keyword">open</a> <a id="1685" class="Keyword">import</a> <a id="1692" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="1716" class="Keyword">open</a> <a id="1721" class="Keyword">import</a> <a id="1728" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="1742" class="Keyword">private</a>
 <a id="fe"></a><a id="1751" href="Ordinals.OperationsByCases.html#1751" class="Function">fe</a> <a id="1754" class="Symbol">:</a> <a id="1756" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="1764" href="Ordinals.OperationsByCases.html#1751" class="Function">fe</a> <a id="1767" class="Symbol">=</a> <a id="1769" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="1793" href="Ordinals.OperationsByCases.html#1427" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="1798" href="Ordinals.OperationsByCases.html#1798" class="Function">fe&#39;</a> <a id="1802" class="Symbol">:</a> <a id="1804" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="1813" href="Ordinals.OperationsByCases.html#1798" class="Function">fe&#39;</a> <a id="1817" class="Symbol">{</a><a id="1818" href="Ordinals.OperationsByCases.html#1818" class="Bound">𝓤</a><a id="1819" class="Symbol">}</a> <a id="1821" class="Symbol">{</a><a id="1822" href="Ordinals.OperationsByCases.html#1822" class="Bound">𝓥</a><a id="1823" class="Symbol">}</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Ordinals.OperationsByCases.html#1751" class="Function">fe</a> <a id="1830" href="Ordinals.OperationsByCases.html#1818" class="Bound">𝓤</a> <a id="1832" href="Ordinals.OperationsByCases.html#1822" class="Bound">𝓥</a>

<a id="1835" class="Keyword">open</a> <a id="1840" class="Keyword">import</a> <a id="1847" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="1875" href="Ordinals.OperationsByCases.html#1427" class="Bound">ua</a>
<a id="1878" class="Keyword">open</a> <a id="1883" class="Keyword">import</a> <a id="1890" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="1910" href="Ordinals.OperationsByCases.html#1751" class="Function">fe</a>
<a id="1913" class="Keyword">open</a> <a id="1918" class="Keyword">import</a> <a id="1925" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="1946" class="Keyword">open</a> <a id="1951" class="Keyword">import</a> <a id="1958" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1985" href="Ordinals.OperationsByCases.html#1427" class="Bound">ua</a>
<a id="1988" class="Keyword">open</a> <a id="1993" class="Keyword">import</a> <a id="2000" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="2034" href="Ordinals.OperationsByCases.html#1427" class="Bound">ua</a>
<a id="2037" class="Keyword">open</a> <a id="2042" class="Keyword">import</a> <a id="2049" href="Ordinals.SupremaPreservation.html" class="Module">Ordinals.SupremaPreservation</a> <a id="2078" href="Ordinals.OperationsByCases.html#1427" class="Bound">ua</a> <a id="2081" href="Ordinals.OperationsByCases.html#1452" class="Bound">pt</a> <a id="2084" href="Ordinals.OperationsByCases.html#1498" class="Bound">sr</a>
<a id="2087" class="Keyword">open</a> <a id="2092" class="Keyword">import</a> <a id="2099" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="2113" class="Keyword">open</a> <a id="2118" class="Keyword">import</a> <a id="2125" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>

<a id="2146" class="Keyword">open</a> <a id="2151" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="2175" href="Ordinals.OperationsByCases.html#1452" class="Bound">pt</a>
<a id="2178" class="Keyword">open</a> <a id="2183" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="2191" href="Ordinals.OperationsByCases.html#1452" class="Bound">pt</a> <a id="2194" href="Ordinals.OperationsByCases.html#1498" class="Bound">sr</a>

<a id="2198" class="Markup">\end{code}</a><a id="2208" class="Background">

We find it convenient to present Z ∨ sup (F ∘ L) via a single supremum.

</a><a id="2283" class="Markup">\begin{code}</a>

<a id="extended-sup"></a><a id="2297" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="2310" class="Symbol">:</a> <a id="2312" class="Symbol">{</a><a id="2313" href="Ordinals.OperationsByCases.html#2313" class="Bound">I</a> <a id="2315" class="Symbol">:</a> <a id="2317" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2319" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2321" class="Symbol">}</a> <a id="2323" class="Symbol">(</a><a id="2324" href="Ordinals.OperationsByCases.html#2324" class="Bound">L</a> <a id="2326" class="Symbol">:</a> <a id="2328" href="Ordinals.OperationsByCases.html#2313" class="Bound">I</a> <a id="2330" class="Symbol">→</a> <a id="2332" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2340" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2341" class="Symbol">)</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Ordinals.OperationsByCases.html#2344" class="Bound">Z</a> <a id="2346" class="Symbol">:</a> <a id="2348" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2356" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2357" class="Symbol">)</a> <a id="2359" class="Symbol">→</a> <a id="2361" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2369" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="2371" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="2384" class="Symbol">{</a><a id="2385" href="Ordinals.OperationsByCases.html#2385" class="Bound">𝓤</a><a id="2386" class="Symbol">}</a> <a id="2388" class="Symbol">{</a><a id="2389" href="Ordinals.OperationsByCases.html#2389" class="Bound">I</a><a id="2390" class="Symbol">}</a> <a id="2392" href="Ordinals.OperationsByCases.html#2392" class="Bound">L</a> <a id="2394" href="Ordinals.OperationsByCases.html#2394" class="Bound">Z</a> <a id="2396" class="Symbol">=</a> <a id="2398" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2402" class="Symbol">{</a><a id="2403" class="Argument">I</a> <a id="2405" class="Symbol">=</a> <a id="2407" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2409" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2411" href="Ordinals.OperationsByCases.html#2389" class="Bound">I</a><a id="2412" class="Symbol">}</a> <a id="2414" class="Symbol">(</a><a id="2415" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="2421" class="Symbol">(λ</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Ordinals.OperationsByCases.html#2425" class="Bound">_</a> <a id="2427" class="Symbol">:</a> <a id="2429" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="2430" class="Symbol">{</a><a id="2431" href="Ordinals.OperationsByCases.html#2385" class="Bound">𝓤</a><a id="2432" class="Symbol">})</a> <a id="2435" class="Symbol">→</a> <a id="2437" href="Ordinals.OperationsByCases.html#2394" class="Bound">Z</a><a id="2438" class="Symbol">)</a> <a id="2440" href="Ordinals.OperationsByCases.html#2392" class="Bound">L</a><a id="2441" class="Symbol">)</a>

<a id="2444" class="Markup">\end{code}</a><a id="2454" class="Background">

As shown below, Z and S determine F uniquely, because any F which
satisfies the above equations will be equal to the function G defined
by transfinite recursion as
  G β := Z ∨ sup (λ (b : ⟨ β ⟩) → S (G (β ↓ b))).
This map G is called canonical-spec-by-cases below.

</a><a id="2723" class="Markup">\begin{code}</a>

<a id="canonical-spec-by-cases"></a><a id="2737" href="Ordinals.OperationsByCases.html#2737" class="Function">canonical-spec-by-cases</a> <a id="2761" class="Symbol">:</a> <a id="2763" class="Symbol">(</a><a id="2764" href="Ordinals.OperationsByCases.html#2764" class="Bound">S</a> <a id="2766" class="Symbol">:</a> <a id="2768" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2776" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2788" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2789" class="Symbol">)</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Ordinals.OperationsByCases.html#2792" class="Bound">Z</a> <a id="2794" class="Symbol">:</a> <a id="2796" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2804" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2805" class="Symbol">)</a>
                        <a id="2831" class="Symbol">→</a> <a id="2833" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2841" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2843" class="Symbol">→</a> <a id="2845" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2853" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="2855" href="Ordinals.OperationsByCases.html#2737" class="Function">canonical-spec-by-cases</a> <a id="2879" class="Symbol">{</a><a id="2880" href="Ordinals.OperationsByCases.html#2880" class="Bound">𝓤</a><a id="2881" class="Symbol">}</a> <a id="2883" href="Ordinals.OperationsByCases.html#2883" class="Bound">S</a> <a id="2885" href="Ordinals.OperationsByCases.html#2885" class="Bound">Z</a> <a id="2887" class="Symbol">=</a>
 <a id="2890" href="Ordinals.OrdinalOfOrdinals.html#21588" class="Function">transfinite-recursion-on-OO</a> <a id="2918" class="Symbol">(</a><a id="2919" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2927" href="Ordinals.OperationsByCases.html#2880" class="Bound">𝓤</a><a id="2928" class="Symbol">)</a>
                             <a id="2959" class="Symbol">(λ</a> <a id="2962" href="Ordinals.OperationsByCases.html#2962" class="Bound">β</a> <a id="2964" href="Ordinals.OperationsByCases.html#2964" class="Bound">ih</a> <a id="2967" class="Symbol">→</a> <a id="2969" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="2982" class="Symbol">(λ</a> <a id="2985" href="Ordinals.OperationsByCases.html#2985" class="Bound">b</a> <a id="2987" class="Symbol">→</a> <a id="2989" href="Ordinals.OperationsByCases.html#2883" class="Bound">S</a> <a id="2991" class="Symbol">(</a><a id="2992" href="Ordinals.OperationsByCases.html#2964" class="Bound">ih</a> <a id="2995" href="Ordinals.OperationsByCases.html#2985" class="Bound">b</a><a id="2996" class="Symbol">))</a> <a id="2999" href="Ordinals.OperationsByCases.html#2885" class="Bound">Z</a><a id="3000" class="Symbol">)</a>

<a id="3003" class="Keyword">module</a> <a id="operation-by-cases-framework"></a><a id="3010" href="Ordinals.OperationsByCases.html#3010" class="Module">operation-by-cases-framework</a>
        <a id="3047" class="Symbol">(</a><a id="3048" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="3050" class="Symbol">:</a> <a id="3052" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3060" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3062" class="Symbol">→</a> <a id="3064" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3072" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3073" class="Symbol">)</a>
        <a id="3083" class="Symbol">(</a><a id="3084" href="Ordinals.OperationsByCases.html#3084" class="Bound">S</a> <a id="3086" class="Symbol">:</a> <a id="3088" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3096" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3098" class="Symbol">→</a> <a id="3100" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3108" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3109" class="Symbol">)</a>
        <a id="3119" class="Symbol">(</a><a id="3120" href="Ordinals.OperationsByCases.html#3120" class="Bound">Z</a> <a id="3122" class="Symbol">:</a> <a id="3124" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3132" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3133" class="Symbol">)</a>
        <a id="3143" class="Symbol">(</a><a id="3144" href="Ordinals.OperationsByCases.html#3144" class="Bound">F-succ</a> <a id="3151" class="Symbol">:</a> <a id="3153" class="Symbol">(</a><a id="3154" href="Ordinals.OperationsByCases.html#3154" class="Bound">β</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3166" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3167" class="Symbol">)</a> <a id="3169" class="Symbol">→</a> <a id="3171" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Ordinals.OperationsByCases.html#3154" class="Bound">β</a> <a id="3176" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3179" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="3181" class="Symbol">)</a> <a id="3183" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3185" href="Ordinals.OperationsByCases.html#3084" class="Bound">S</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="3190" href="Ordinals.OperationsByCases.html#3154" class="Bound">β</a><a id="3191" class="Symbol">))</a>
        <a id="3202" class="Symbol">(</a><a id="3203" href="Ordinals.OperationsByCases.html#3203" class="Bound">F-sup</a> <a id="3209" class="Symbol">:</a> <a id="3211" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="3240" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="3242" href="Ordinals.OperationsByCases.html#3120" class="Bound">Z</a><a id="3243" class="Symbol">)</a>
       <a id="3252" class="Keyword">where</a>

 <a id="operation-by-cases-framework.recursive-equation"></a><a id="3260" href="Ordinals.OperationsByCases.html#3260" class="Function">recursive-equation</a> <a id="3279" class="Symbol">:</a> <a id="3281" class="Symbol">(</a><a id="3282" href="Ordinals.OperationsByCases.html#3282" class="Bound">β</a> <a id="3284" class="Symbol">:</a> <a id="3286" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3294" href="Ordinals.OperationsByCases.html#3060" class="Bound">𝓤</a><a id="3295" class="Symbol">)</a>
                    <a id="3317" class="Symbol">→</a> <a id="3319" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="3321" href="Ordinals.OperationsByCases.html#3282" class="Bound">β</a> <a id="3323" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3325" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="3338" class="Symbol">(λ</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Ordinals.OperationsByCases.html#3342" class="Bound">b</a> <a id="3344" class="Symbol">:</a> <a id="3346" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3348" href="Ordinals.OperationsByCases.html#3282" class="Bound">β</a> <a id="3350" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3351" class="Symbol">)</a> <a id="3353" class="Symbol">→</a> <a id="3355" href="Ordinals.OperationsByCases.html#3084" class="Bound">S</a> <a id="3357" class="Symbol">(</a><a id="3358" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="3360" class="Symbol">(</a><a id="3361" href="Ordinals.OperationsByCases.html#3282" class="Bound">β</a> <a id="3363" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3365" href="Ordinals.OperationsByCases.html#3342" class="Bound">b</a><a id="3366" class="Symbol">)))</a> <a id="3370" href="Ordinals.OperationsByCases.html#3120" class="Bound">Z</a>
 <a id="3373" href="Ordinals.OperationsByCases.html#3260" class="Function">recursive-equation</a> <a id="3392" href="Ordinals.OperationsByCases.html#3392" class="Bound">β</a> <a id="3394" class="Symbol">=</a> <a id="3396" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="3398" href="Ordinals.OperationsByCases.html#3392" class="Bound">β</a>                                        <a id="3439" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3442" href="Ordinals.OperationsByCases.html#3677" class="Function">I</a> <a id="3444" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="3470" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="3477" class="Symbol">λ</a> <a id="3479" href="Ordinals.OperationsByCases.html#3479" class="Bound">b</a> <a id="3481" class="Symbol">→</a> <a id="3483" class="Symbol">(</a><a id="3484" href="Ordinals.OperationsByCases.html#3392" class="Bound">β</a> <a id="3486" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3488" href="Ordinals.OperationsByCases.html#3479" class="Bound">b</a><a id="3489" class="Symbol">)</a> <a id="3491" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3494" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="3496" class="Symbol">)</a>                <a id="3513" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3516" href="Ordinals.OperationsByCases.html#3744" class="Function">II</a> <a id="3519" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="3545" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="3558" class="Symbol">(</a><a id="3559" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="3561" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3563" class="Symbol">(λ</a> <a id="3566" href="Ordinals.OperationsByCases.html#3566" class="Bound">b</a> <a id="3568" class="Symbol">→</a> <a id="3570" class="Symbol">(</a><a id="3571" href="Ordinals.OperationsByCases.html#3392" class="Bound">β</a> <a id="3573" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3575" href="Ordinals.OperationsByCases.html#3566" class="Bound">b</a><a id="3576" class="Symbol">)</a> <a id="3578" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3581" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="3583" class="Symbol">))</a> <a id="3586" href="Ordinals.OperationsByCases.html#3120" class="Bound">Z</a> <a id="3588" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3591" href="Ordinals.OperationsByCases.html#3789" class="Function">III</a> <a id="3595" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="3621" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="3634" class="Symbol">(λ</a> <a id="3637" href="Ordinals.OperationsByCases.html#3637" class="Bound">b</a> <a id="3639" class="Symbol">→</a> <a id="3641" href="Ordinals.OperationsByCases.html#3084" class="Bound">S</a> <a id="3643" class="Symbol">(</a><a id="3644" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="3646" class="Symbol">(</a><a id="3647" href="Ordinals.OperationsByCases.html#3392" class="Bound">β</a> <a id="3649" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3651" href="Ordinals.OperationsByCases.html#3637" class="Bound">b</a><a id="3652" class="Symbol">)))</a> <a id="3656" href="Ordinals.OperationsByCases.html#3120" class="Bound">Z</a>       <a id="3664" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="3668" class="Keyword">where</a>
   <a id="3677" href="Ordinals.OperationsByCases.html#3677" class="Function">I</a>   <a id="3681" class="Symbol">=</a> <a id="3683" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3686" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Ordinals.AdditionProperties.html#28427" class="Function">supremum-of-successors-of-initial-segments</a> <a id="3732" href="Ordinals.OperationsByCases.html#1452" class="Bound">pt</a> <a id="3735" href="Ordinals.OperationsByCases.html#1498" class="Bound">sr</a> <a id="3738" href="Ordinals.OperationsByCases.html#3392" class="Bound">β</a><a id="3739" class="Symbol">)</a>
   <a id="3744" href="Ordinals.OperationsByCases.html#3744" class="Function">II</a>  <a id="3748" class="Symbol">=</a> <a id="3750" href="Ordinals.OperationsByCases.html#3203" class="Bound">F-sup</a> <a id="3756" class="Symbol">{</a><a id="3757" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3759" href="Ordinals.OperationsByCases.html#3392" class="Bound">β</a> <a id="3761" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3762" class="Symbol">}</a> <a id="3764" class="Symbol">(λ</a> <a id="3767" href="Ordinals.OperationsByCases.html#3767" class="Bound">b</a> <a id="3769" class="Symbol">→</a> <a id="3771" class="Symbol">(</a><a id="3772" href="Ordinals.OperationsByCases.html#3392" class="Bound">β</a> <a id="3774" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3776" href="Ordinals.OperationsByCases.html#3767" class="Bound">b</a><a id="3777" class="Symbol">)</a> <a id="3779" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="3782" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="3784" class="Symbol">)</a>
   <a id="3789" href="Ordinals.OperationsByCases.html#3789" class="Function">III</a> <a id="3793" class="Symbol">=</a> <a id="3795" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3798" class="Symbol">(λ</a> <a id="3801" href="Ordinals.OperationsByCases.html#3801" class="Bound">-</a> <a id="3803" class="Symbol">→</a> <a id="3805" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="3818" href="Ordinals.OperationsByCases.html#3801" class="Bound">-</a> <a id="3820" href="Ordinals.OperationsByCases.html#3120" class="Bound">Z</a><a id="3821" class="Symbol">)</a> <a id="3823" class="Symbol">(</a><a id="3824" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3832" href="Ordinals.OperationsByCases.html#1798" class="Function">fe&#39;</a> <a id="3836" class="Symbol">(λ</a> <a id="3839" href="Ordinals.OperationsByCases.html#3839" class="Bound">b</a> <a id="3841" class="Symbol">→</a> <a id="3843" href="Ordinals.OperationsByCases.html#3144" class="Bound">F-succ</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Ordinals.OperationsByCases.html#3392" class="Bound">β</a> <a id="3853" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3855" href="Ordinals.OperationsByCases.html#3839" class="Bound">b</a><a id="3856" class="Symbol">)))</a>

 <a id="operation-by-cases-framework.presentation-by-transfinite-recursion"></a><a id="3862" href="Ordinals.OperationsByCases.html#3862" class="Function">presentation-by-transfinite-recursion</a>
  <a id="3902" class="Symbol">:</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Ordinals.OperationsByCases.html#3905" class="Bound">β</a> <a id="3907" class="Symbol">:</a> <a id="3909" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3917" href="Ordinals.OperationsByCases.html#3060" class="Bound">𝓤</a><a id="3918" class="Symbol">)</a> <a id="3920" class="Symbol">→</a> <a id="3922" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="3924" href="Ordinals.OperationsByCases.html#3905" class="Bound">β</a> <a id="3926" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3928" href="Ordinals.OperationsByCases.html#2737" class="Function">canonical-spec-by-cases</a> <a id="3952" href="Ordinals.OperationsByCases.html#3084" class="Bound">S</a> <a id="3954" href="Ordinals.OperationsByCases.html#3120" class="Bound">Z</a> <a id="3956" href="Ordinals.OperationsByCases.html#3905" class="Bound">β</a>
 <a id="3959" href="Ordinals.OperationsByCases.html#3862" class="Function">presentation-by-transfinite-recursion</a> <a id="3997" class="Symbol">=</a>
  <a id="4001" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="4029" class="Symbol">(λ</a> <a id="4032" href="Ordinals.OperationsByCases.html#4032" class="Bound">β</a> <a id="4034" class="Symbol">→</a> <a id="4036" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="4038" href="Ordinals.OperationsByCases.html#4032" class="Bound">β</a> <a id="4040" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4042" href="Ordinals.OperationsByCases.html#4062" class="Function">G</a> <a id="4044" href="Ordinals.OperationsByCases.html#4032" class="Bound">β</a><a id="4045" class="Symbol">)</a> <a id="4047" href="Ordinals.OperationsByCases.html#4099" class="Function">I</a>
   <a id="4052" class="Keyword">where</a>
    <a id="4062" href="Ordinals.OperationsByCases.html#4062" class="Function">G</a> <a id="4064" class="Symbol">=</a> <a id="4066" href="Ordinals.OperationsByCases.html#2737" class="Function">canonical-spec-by-cases</a> <a id="4090" href="Ordinals.OperationsByCases.html#3084" class="Bound">S</a> <a id="4092" href="Ordinals.OperationsByCases.html#3120" class="Bound">Z</a>

    <a id="4099" href="Ordinals.OperationsByCases.html#4099" class="Function">I</a> <a id="4101" class="Symbol">:</a> <a id="4103" class="Symbol">(</a><a id="4104" href="Ordinals.OperationsByCases.html#4104" class="Bound">β</a> <a id="4106" class="Symbol">:</a> <a id="4108" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4116" href="Ordinals.OperationsByCases.html#3060" class="Bound">𝓤</a><a id="4117" class="Symbol">)</a> <a id="4119" class="Symbol">→</a> <a id="4121" class="Symbol">((</a><a id="4123" href="Ordinals.OperationsByCases.html#4123" class="Bound">b</a> <a id="4125" class="Symbol">:</a> <a id="4127" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4129" href="Ordinals.OperationsByCases.html#4104" class="Bound">β</a> <a id="4131" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4132" class="Symbol">)</a> <a id="4134" class="Symbol">→</a> <a id="4136" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Ordinals.OperationsByCases.html#4104" class="Bound">β</a> <a id="4141" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4143" href="Ordinals.OperationsByCases.html#4123" class="Bound">b</a><a id="4144" class="Symbol">)</a> <a id="4146" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4148" href="Ordinals.OperationsByCases.html#4062" class="Function">G</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Ordinals.OperationsByCases.html#4104" class="Bound">β</a> <a id="4153" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4155" href="Ordinals.OperationsByCases.html#4123" class="Bound">b</a><a id="4156" class="Symbol">))</a> <a id="4159" class="Symbol">→</a> <a id="4161" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="4163" href="Ordinals.OperationsByCases.html#4104" class="Bound">β</a> <a id="4165" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4167" href="Ordinals.OperationsByCases.html#4062" class="Function">G</a> <a id="4169" href="Ordinals.OperationsByCases.html#4104" class="Bound">β</a>
    <a id="4175" href="Ordinals.OperationsByCases.html#4099" class="Function">I</a> <a id="4177" href="Ordinals.OperationsByCases.html#4177" class="Bound">β</a> <a id="4179" href="Ordinals.OperationsByCases.html#4179" class="Bound">ih</a> <a id="4182" class="Symbol">=</a> <a id="4184" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="4186" href="Ordinals.OperationsByCases.html#4177" class="Bound">β</a>                                            <a id="4231" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4234" href="Ordinals.OperationsByCases.html#4454" class="Function">I₁</a> <a id="4237" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="4252" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="4265" class="Symbol">(λ</a> <a id="4268" class="Symbol">(</a><a id="4269" href="Ordinals.OperationsByCases.html#4269" class="Bound">b</a> <a id="4271" class="Symbol">:</a> <a id="4273" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4275" href="Ordinals.OperationsByCases.html#4177" class="Bound">β</a> <a id="4277" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4278" class="Symbol">)</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="Ordinals.OperationsByCases.html#3084" class="Bound">S</a> <a id="4284" class="Symbol">(</a><a id="4285" href="Ordinals.OperationsByCases.html#3048" class="Bound">F</a> <a id="4287" class="Symbol">(</a><a id="4288" href="Ordinals.OperationsByCases.html#4177" class="Bound">β</a> <a id="4290" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4292" href="Ordinals.OperationsByCases.html#4269" class="Bound">b</a><a id="4293" class="Symbol">)))</a> <a id="4297" href="Ordinals.OperationsByCases.html#3120" class="Bound">Z</a> <a id="4299" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4302" href="Ordinals.OperationsByCases.html#4486" class="Function">I₂</a> <a id="4305" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="4320" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="4333" class="Symbol">(λ</a> <a id="4336" class="Symbol">(</a><a id="4337" href="Ordinals.OperationsByCases.html#4337" class="Bound">b</a> <a id="4339" class="Symbol">:</a> <a id="4341" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4343" href="Ordinals.OperationsByCases.html#4177" class="Bound">β</a> <a id="4345" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4346" class="Symbol">)</a> <a id="4348" class="Symbol">→</a> <a id="4350" href="Ordinals.OperationsByCases.html#3084" class="Bound">S</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Ordinals.OperationsByCases.html#4062" class="Function">G</a> <a id="4355" class="Symbol">(</a><a id="4356" href="Ordinals.OperationsByCases.html#4177" class="Bound">β</a> <a id="4358" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4360" href="Ordinals.OperationsByCases.html#4337" class="Bound">b</a><a id="4361" class="Symbol">)))</a> <a id="4365" href="Ordinals.OperationsByCases.html#3120" class="Bound">Z</a> <a id="4367" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4370" href="Ordinals.OperationsByCases.html#4559" class="Function">I₃</a> <a id="4373" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="4388" href="Ordinals.OperationsByCases.html#4062" class="Function">G</a> <a id="4390" href="Ordinals.OperationsByCases.html#4177" class="Bound">β</a>                                            <a id="4435" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="4442" class="Keyword">where</a>
      <a id="4454" href="Ordinals.OperationsByCases.html#4454" class="Function">I₁</a> <a id="4457" class="Symbol">=</a> <a id="4459" href="Ordinals.OperationsByCases.html#3260" class="Function">recursive-equation</a> <a id="4478" href="Ordinals.OperationsByCases.html#4177" class="Bound">β</a>
      <a id="4486" href="Ordinals.OperationsByCases.html#4486" class="Function">I₂</a> <a id="4489" class="Symbol">=</a> <a id="4491" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4494" class="Symbol">(λ</a> <a id="4497" href="Ordinals.OperationsByCases.html#4497" class="Bound">-</a> <a id="4499" class="Symbol">→</a> <a id="4501" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="4514" href="Ordinals.OperationsByCases.html#4497" class="Bound">-</a> <a id="4516" href="Ordinals.OperationsByCases.html#3120" class="Bound">Z</a><a id="4517" class="Symbol">)</a> <a id="4519" class="Symbol">(</a><a id="4520" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4528" href="Ordinals.OperationsByCases.html#1798" class="Function">fe&#39;</a> <a id="4532" class="Symbol">(λ</a> <a id="4535" href="Ordinals.OperationsByCases.html#4535" class="Bound">b</a> <a id="4537" class="Symbol">→</a> <a id="4539" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4542" href="Ordinals.OperationsByCases.html#3084" class="Bound">S</a> <a id="4544" class="Symbol">(</a><a id="4545" href="Ordinals.OperationsByCases.html#4179" class="Bound">ih</a> <a id="4548" href="Ordinals.OperationsByCases.html#4535" class="Bound">b</a><a id="4549" class="Symbol">)))</a>
      <a id="4559" href="Ordinals.OperationsByCases.html#4559" class="Function">I₃</a> <a id="4562" class="Symbol">=</a> <a id="4564" class="Symbol">(</a><a id="4565" href="Ordinals.OrdinalOfOrdinals.html#28079" class="Function">transfinite-recursion-on-OO-behaviour</a>
             <a id="4616" class="Symbol">(</a><a id="4617" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4625" href="Ordinals.OperationsByCases.html#3060" class="Bound">𝓤</a><a id="4626" class="Symbol">)</a>
             <a id="4641" class="Symbol">(λ</a> <a id="4644" href="Ordinals.OperationsByCases.html#4644" class="Bound">β</a> <a id="4646" href="Ordinals.OperationsByCases.html#4646" class="Bound">ih</a> <a id="4649" class="Symbol">→</a> <a id="4651" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="4664" class="Symbol">(λ</a> <a id="4667" href="Ordinals.OperationsByCases.html#4667" class="Bound">b</a> <a id="4669" class="Symbol">→</a> <a id="4671" href="Ordinals.OperationsByCases.html#3084" class="Bound">S</a> <a id="4673" class="Symbol">(</a><a id="4674" href="Ordinals.OperationsByCases.html#4646" class="Bound">ih</a> <a id="4677" href="Ordinals.OperationsByCases.html#4667" class="Bound">b</a><a id="4678" class="Symbol">))</a> <a id="4681" href="Ordinals.OperationsByCases.html#3120" class="Bound">Z</a><a id="4682" class="Symbol">)</a> <a id="4684" href="Ordinals.OperationsByCases.html#4177" class="Bound">β</a><a id="4685" class="Symbol">)</a> <a id="4687" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="uniquely-specified"></a><a id="4691" href="Ordinals.OperationsByCases.html#4691" class="Function">uniquely-specified</a>
 <a id="4711" class="Symbol">:</a> <a id="4713" class="Symbol">(</a><a id="4714" href="Ordinals.OperationsByCases.html#4714" class="Bound">S</a> <a id="4716" class="Symbol">:</a> <a id="4718" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4726" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4728" class="Symbol">→</a> <a id="4730" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4738" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4739" class="Symbol">)</a> <a id="4741" class="Symbol">(</a><a id="4742" href="Ordinals.OperationsByCases.html#4742" class="Bound">Z</a> <a id="4744" class="Symbol">:</a> <a id="4746" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4754" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4755" class="Symbol">)</a>
 <a id="4758" class="Symbol">→</a> <a id="4760" href="UF.Subsingletons.html#469" class="Function">is-prop</a>
    <a id="4772" class="Symbol">(</a><a id="4773" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4775" href="Ordinals.OperationsByCases.html#4775" class="Bound">G</a> <a id="4777" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4779" class="Symbol">(</a><a id="4780" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4788" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4790" class="Symbol">→</a> <a id="4792" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4800" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4801" class="Symbol">)</a> <a id="4803" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4805" class="Symbol">((</a><a id="4807" href="Ordinals.OperationsByCases.html#4807" class="Bound">β</a> <a id="4809" class="Symbol">:</a> <a id="4811" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4819" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4820" class="Symbol">)</a> <a id="4822" class="Symbol">→</a> <a id="4824" href="Ordinals.OperationsByCases.html#4775" class="Bound">G</a> <a id="4826" class="Symbol">(</a><a id="4827" href="Ordinals.OperationsByCases.html#4807" class="Bound">β</a> <a id="4829" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="4832" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="4834" class="Symbol">)</a> <a id="4836" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4838" href="Ordinals.OperationsByCases.html#4714" class="Bound">S</a> <a id="4840" class="Symbol">(</a><a id="4841" href="Ordinals.OperationsByCases.html#4775" class="Bound">G</a> <a id="4843" href="Ordinals.OperationsByCases.html#4807" class="Bound">β</a><a id="4844" class="Symbol">))</a>
                                   <a id="4882" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4884" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="4913" href="Ordinals.OperationsByCases.html#4775" class="Bound">G</a> <a id="4915" href="Ordinals.OperationsByCases.html#4742" class="Bound">Z</a><a id="4916" class="Symbol">)</a>
<a id="4918" href="Ordinals.OperationsByCases.html#4691" class="Function">uniquely-specified</a> <a id="4937" class="Symbol">{</a><a id="4938" href="Ordinals.OperationsByCases.html#4938" class="Bound">𝓤</a><a id="4939" class="Symbol">}</a> <a id="4941" href="Ordinals.OperationsByCases.html#4941" class="Bound">S</a> <a id="4943" href="Ordinals.OperationsByCases.html#4943" class="Bound">Z</a> <a id="4945" class="Symbol">(</a><a id="4946" href="Ordinals.OperationsByCases.html#4946" class="Bound">F</a> <a id="4948" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4950" href="Ordinals.OperationsByCases.html#4950" class="Bound">F-succ</a> <a id="4957" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4959" href="Ordinals.OperationsByCases.html#4959" class="Bound">F-sup</a><a id="4964" class="Symbol">)</a> <a id="4966" class="Symbol">(</a><a id="4967" href="Ordinals.OperationsByCases.html#4967" class="Bound">G</a> <a id="4969" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4971" href="Ordinals.OperationsByCases.html#4971" class="Bound">G-succ</a> <a id="4978" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4980" href="Ordinals.OperationsByCases.html#4980" class="Bound">G-sup</a><a id="4985" class="Symbol">)</a> <a id="4987" class="Symbol">=</a>
 <a id="4990" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
  <a id="5005" class="Symbol">(λ</a> <a id="5008" href="Ordinals.OperationsByCases.html#5008" class="Bound">H</a> <a id="5010" class="Symbol">→</a> <a id="5012" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
          <a id="5032" class="Symbol">(</a><a id="5033" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5043" href="Ordinals.OperationsByCases.html#1798" class="Function">fe&#39;</a> <a id="5047" class="Symbol">(λ</a> <a id="5050" href="Ordinals.OperationsByCases.html#5050" class="Bound">β</a> <a id="5052" class="Symbol">→</a> <a id="5054" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="5084" class="Symbol">(</a><a id="5085" href="Ordinals.OperationsByCases.html#1427" class="Bound">ua</a> <a id="5088" href="Ordinals.OperationsByCases.html#4938" class="Bound">𝓤</a><a id="5089" class="Symbol">)</a> <a id="5091" href="Ordinals.OperationsByCases.html#1798" class="Function">fe&#39;</a><a id="5094" class="Symbol">))</a>
          <a id="5107" class="Symbol">(</a><a id="5108" href="Ordinals.SupremaPreservation.html#2772" class="Function">preserves-suprema-up-to-join-is-prop</a> <a id="5145" href="Ordinals.OperationsByCases.html#5008" class="Bound">H</a> <a id="5147" href="Ordinals.OperationsByCases.html#4943" class="Bound">Z</a><a id="5148" class="Symbol">))</a>
  <a id="5153" class="Symbol">(</a><a id="5154" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="5162" href="Ordinals.OperationsByCases.html#1798" class="Function">fe&#39;</a> <a id="5166" href="Ordinals.OperationsByCases.html#5182" class="Function">I</a><a id="5167" class="Symbol">)</a>
   <a id="5172" class="Keyword">where</a>
    <a id="5182" href="Ordinals.OperationsByCases.html#5182" class="Function">I</a> <a id="5184" class="Symbol">:</a> <a id="5186" href="Ordinals.OperationsByCases.html#4946" class="Bound">F</a> <a id="5188" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5190" href="Ordinals.OperationsByCases.html#4967" class="Bound">G</a>
    <a id="5196" href="Ordinals.OperationsByCases.html#5182" class="Function">I</a> <a id="5198" href="Ordinals.OperationsByCases.html#5198" class="Bound">β</a> <a id="5200" class="Symbol">=</a> <a id="5202" href="Ordinals.OperationsByCases.html#4946" class="Bound">F</a> <a id="5204" href="Ordinals.OperationsByCases.html#5198" class="Bound">β</a>                           <a id="5232" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5235" href="Ordinals.OperationsByCases.html#5391" class="Function">I₁</a>  <a id="5239" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="5251" href="Ordinals.OperationsByCases.html#2737" class="Function">canonical-spec-by-cases</a> <a id="5275" href="Ordinals.OperationsByCases.html#4941" class="Bound">S</a> <a id="5277" href="Ordinals.OperationsByCases.html#4943" class="Bound">Z</a> <a id="5279" href="Ordinals.OperationsByCases.html#5198" class="Bound">β</a> <a id="5281" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5284" href="Ordinals.OperationsByCases.html#5461" class="Function">I₂</a> <a id="5287" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="5290" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="5302" href="Ordinals.OperationsByCases.html#4967" class="Bound">G</a> <a id="5304" href="Ordinals.OperationsByCases.html#5198" class="Bound">β</a>                           <a id="5332" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="5339" class="Keyword">where</a>
      <a id="5351" class="Keyword">open</a> <a id="5356" href="Ordinals.OperationsByCases.html#3010" class="Module">operation-by-cases-framework</a>
      <a id="5391" href="Ordinals.OperationsByCases.html#5391" class="Function">I₁</a> <a id="5394" class="Symbol">=</a> <a id="5396" href="Ordinals.OperationsByCases.html#3862" class="Function">presentation-by-transfinite-recursion</a> <a id="5434" href="Ordinals.OperationsByCases.html#4946" class="Bound">F</a> <a id="5436" href="Ordinals.OperationsByCases.html#4941" class="Bound">S</a> <a id="5438" href="Ordinals.OperationsByCases.html#4943" class="Bound">Z</a> <a id="5440" href="Ordinals.OperationsByCases.html#4950" class="Bound">F-succ</a> <a id="5447" href="Ordinals.OperationsByCases.html#4959" class="Bound">F-sup</a> <a id="5453" href="Ordinals.OperationsByCases.html#5198" class="Bound">β</a>
      <a id="5461" href="Ordinals.OperationsByCases.html#5461" class="Function">I₂</a> <a id="5464" class="Symbol">=</a> <a id="5466" href="Ordinals.OperationsByCases.html#3862" class="Function">presentation-by-transfinite-recursion</a> <a id="5504" href="Ordinals.OperationsByCases.html#4967" class="Bound">G</a> <a id="5506" href="Ordinals.OperationsByCases.html#4941" class="Bound">S</a> <a id="5508" href="Ordinals.OperationsByCases.html#4943" class="Bound">Z</a> <a id="5510" href="Ordinals.OperationsByCases.html#4971" class="Bound">G-succ</a> <a id="5517" href="Ordinals.OperationsByCases.html#4980" class="Bound">G-sup</a> <a id="5523" href="Ordinals.OperationsByCases.html#5198" class="Bound">β</a>

<a id="5526" class="Markup">\end{code}</a><a id="5536" class="Background">

In case we have a continuous function, we need not consider binary joins with
some ordinal Z since we can take Z ＝ 𝟘ₒ. The following code handles that
special case.

</a><a id="5704" class="Markup">\begin{code}</a>

<a id="5718" class="Keyword">module</a> <a id="operation-by-cases-framework-continuous"></a><a id="5725" href="Ordinals.OperationsByCases.html#5725" class="Module">operation-by-cases-framework-continuous</a>
        <a id="5773" class="Symbol">(</a><a id="5774" href="Ordinals.OperationsByCases.html#5774" class="Bound">F</a> <a id="5776" class="Symbol">:</a> <a id="5778" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5786" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5788" class="Symbol">→</a> <a id="5790" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5798" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5799" class="Symbol">)</a>
        <a id="5809" class="Symbol">(</a><a id="5810" href="Ordinals.OperationsByCases.html#5810" class="Bound">S</a> <a id="5812" class="Symbol">:</a> <a id="5814" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5822" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5824" class="Symbol">→</a> <a id="5826" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5834" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5835" class="Symbol">)</a>
        <a id="5845" class="Symbol">(</a><a id="5846" href="Ordinals.OperationsByCases.html#5846" class="Bound">F-succ</a> <a id="5853" class="Symbol">:</a> <a id="5855" class="Symbol">(</a><a id="5856" href="Ordinals.OperationsByCases.html#5856" class="Bound">β</a> <a id="5858" class="Symbol">:</a> <a id="5860" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5868" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5869" class="Symbol">)</a> <a id="5871" class="Symbol">→</a> <a id="5873" href="Ordinals.OperationsByCases.html#5774" class="Bound">F</a> <a id="5875" class="Symbol">(</a><a id="5876" href="Ordinals.OperationsByCases.html#5856" class="Bound">β</a> <a id="5878" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="5881" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="5883" class="Symbol">)</a> <a id="5885" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5887" href="Ordinals.OperationsByCases.html#5810" class="Bound">S</a> <a id="5889" class="Symbol">(</a><a id="5890" href="Ordinals.OperationsByCases.html#5774" class="Bound">F</a> <a id="5892" href="Ordinals.OperationsByCases.html#5856" class="Bound">β</a><a id="5893" class="Symbol">))</a>
        <a id="5904" class="Symbol">(</a><a id="5905" href="Ordinals.OperationsByCases.html#5905" class="Bound">F-cont</a> <a id="5912" class="Symbol">:</a> <a id="5914" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="5928" href="Ordinals.OperationsByCases.html#5774" class="Bound">F</a><a id="5929" class="Symbol">)</a>
       <a id="5938" class="Keyword">where</a>

 <a id="operation-by-cases-framework-continuous.recursive-equation"></a><a id="5946" href="Ordinals.OperationsByCases.html#5946" class="Function">recursive-equation</a> <a id="5965" class="Symbol">:</a> <a id="5967" class="Symbol">(</a><a id="5968" href="Ordinals.OperationsByCases.html#5968" class="Bound">β</a> <a id="5970" class="Symbol">:</a> <a id="5972" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5980" href="Ordinals.OperationsByCases.html#5786" class="Bound">𝓤</a><a id="5981" class="Symbol">)</a>
                    <a id="6003" class="Symbol">→</a> <a id="6005" href="Ordinals.OperationsByCases.html#5774" class="Bound">F</a> <a id="6007" href="Ordinals.OperationsByCases.html#5968" class="Bound">β</a> <a id="6009" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6011" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6015" class="Symbol">(λ</a> <a id="6018" class="Symbol">(</a><a id="6019" href="Ordinals.OperationsByCases.html#6019" class="Bound">b</a> <a id="6021" class="Symbol">:</a> <a id="6023" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6025" href="Ordinals.OperationsByCases.html#5968" class="Bound">β</a> <a id="6027" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6028" class="Symbol">)</a> <a id="6030" class="Symbol">→</a> <a id="6032" href="Ordinals.OperationsByCases.html#5810" class="Bound">S</a> <a id="6034" class="Symbol">(</a><a id="6035" href="Ordinals.OperationsByCases.html#5774" class="Bound">F</a> <a id="6037" class="Symbol">(</a><a id="6038" href="Ordinals.OperationsByCases.html#5968" class="Bound">β</a> <a id="6040" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6042" href="Ordinals.OperationsByCases.html#6019" class="Bound">b</a><a id="6043" class="Symbol">)))</a>
 <a id="6048" href="Ordinals.OperationsByCases.html#5946" class="Function">recursive-equation</a> <a id="6067" href="Ordinals.OperationsByCases.html#6067" class="Bound">β</a> <a id="6069" class="Symbol">=</a> <a id="6071" href="Ordinals.OperationsByCases.html#5774" class="Bound">F</a> <a id="6073" href="Ordinals.OperationsByCases.html#6067" class="Bound">β</a>                             <a id="6103" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6106" href="Ordinals.OperationsByCases.html#6308" class="Function">I</a> <a id="6108" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="6134" href="Ordinals.OperationsByCases.html#5774" class="Bound">F</a> <a id="6136" class="Symbol">(</a><a id="6137" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6141" class="Symbol">λ</a> <a id="6143" href="Ordinals.OperationsByCases.html#6143" class="Bound">b</a> <a id="6145" class="Symbol">→</a> <a id="6147" class="Symbol">(</a><a id="6148" href="Ordinals.OperationsByCases.html#6067" class="Bound">β</a> <a id="6150" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6152" href="Ordinals.OperationsByCases.html#6143" class="Bound">b</a><a id="6153" class="Symbol">)</a> <a id="6155" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6158" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="6160" class="Symbol">)</a>     <a id="6166" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6169" href="Ordinals.OperationsByCases.html#6375" class="Function">II</a> <a id="6172" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="6198" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6202" class="Symbol">(</a><a id="6203" href="Ordinals.OperationsByCases.html#5774" class="Bound">F</a> <a id="6205" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6207" class="Symbol">(λ</a> <a id="6210" href="Ordinals.OperationsByCases.html#6210" class="Bound">b</a> <a id="6212" class="Symbol">→</a> <a id="6214" class="Symbol">(</a><a id="6215" href="Ordinals.OperationsByCases.html#6067" class="Bound">β</a> <a id="6217" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6219" href="Ordinals.OperationsByCases.html#6210" class="Bound">b</a><a id="6220" class="Symbol">)</a> <a id="6222" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6225" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="6227" class="Symbol">))</a> <a id="6230" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6233" href="Ordinals.OperationsByCases.html#6421" class="Function">III</a> <a id="6237" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="6263" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6267" class="Symbol">(λ</a> <a id="6270" href="Ordinals.OperationsByCases.html#6270" class="Bound">b</a> <a id="6272" class="Symbol">→</a> <a id="6274" href="Ordinals.OperationsByCases.html#5810" class="Bound">S</a> <a id="6276" class="Symbol">(</a><a id="6277" href="Ordinals.OperationsByCases.html#5774" class="Bound">F</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Ordinals.OperationsByCases.html#6067" class="Bound">β</a> <a id="6282" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6284" href="Ordinals.OperationsByCases.html#6270" class="Bound">b</a><a id="6285" class="Symbol">)))</a>       <a id="6295" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="6299" class="Keyword">where</a>
   <a id="6308" href="Ordinals.OperationsByCases.html#6308" class="Function">I</a>   <a id="6312" class="Symbol">=</a> <a id="6314" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6317" href="Ordinals.OperationsByCases.html#5774" class="Bound">F</a> <a id="6319" class="Symbol">(</a><a id="6320" href="Ordinals.AdditionProperties.html#28427" class="Function">supremum-of-successors-of-initial-segments</a> <a id="6363" href="Ordinals.OperationsByCases.html#1452" class="Bound">pt</a> <a id="6366" href="Ordinals.OperationsByCases.html#1498" class="Bound">sr</a> <a id="6369" href="Ordinals.OperationsByCases.html#6067" class="Bound">β</a><a id="6370" class="Symbol">)</a>
   <a id="6375" href="Ordinals.OperationsByCases.html#6375" class="Function">II</a>  <a id="6379" class="Symbol">=</a> <a id="6381" href="Ordinals.OperationsByCases.html#5905" class="Bound">F-cont</a> <a id="6388" class="Symbol">{</a><a id="6389" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6391" href="Ordinals.OperationsByCases.html#6067" class="Bound">β</a> <a id="6393" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6394" class="Symbol">}</a> <a id="6396" class="Symbol">(λ</a> <a id="6399" href="Ordinals.OperationsByCases.html#6399" class="Bound">b</a> <a id="6401" class="Symbol">→</a> <a id="6403" class="Symbol">(</a><a id="6404" href="Ordinals.OperationsByCases.html#6067" class="Bound">β</a> <a id="6406" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6408" href="Ordinals.OperationsByCases.html#6399" class="Bound">b</a><a id="6409" class="Symbol">)</a> <a id="6411" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6414" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="6416" class="Symbol">)</a>
   <a id="6421" href="Ordinals.OperationsByCases.html#6421" class="Function">III</a> <a id="6425" class="Symbol">=</a> <a id="6427" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6430" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6434" class="Symbol">(</a><a id="6435" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="6443" href="Ordinals.OperationsByCases.html#1798" class="Function">fe&#39;</a> <a id="6447" class="Symbol">(λ</a> <a id="6450" href="Ordinals.OperationsByCases.html#6450" class="Bound">b</a> <a id="6452" class="Symbol">→</a> <a id="6454" href="Ordinals.OperationsByCases.html#5846" class="Bound">F-succ</a> <a id="6461" class="Symbol">(</a><a id="6462" href="Ordinals.OperationsByCases.html#6067" class="Bound">β</a> <a id="6464" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6466" href="Ordinals.OperationsByCases.html#6450" class="Bound">b</a><a id="6467" class="Symbol">)))</a>

<a id="uniquely-specified&#39;"></a><a id="6472" href="Ordinals.OperationsByCases.html#6472" class="Function">uniquely-specified&#39;</a>
 <a id="6493" class="Symbol">:</a> <a id="6495" class="Symbol">(</a><a id="6496" href="Ordinals.OperationsByCases.html#6496" class="Bound">S</a> <a id="6498" class="Symbol">:</a> <a id="6500" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6508" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6510" class="Symbol">→</a> <a id="6512" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6520" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6521" class="Symbol">)</a>
 <a id="6524" class="Symbol">→</a> <a id="6526" href="UF.Subsingletons.html#469" class="Function">is-prop</a>
    <a id="6538" class="Symbol">(</a><a id="6539" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6541" href="Ordinals.OperationsByCases.html#6541" class="Bound">G</a> <a id="6543" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6545" class="Symbol">(</a><a id="6546" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6554" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6556" class="Symbol">→</a> <a id="6558" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6567" class="Symbol">)</a> <a id="6569" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6571" class="Symbol">((</a><a id="6573" href="Ordinals.OperationsByCases.html#6573" class="Bound">β</a> <a id="6575" class="Symbol">:</a> <a id="6577" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6585" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6586" class="Symbol">)</a> <a id="6588" class="Symbol">→</a> <a id="6590" href="Ordinals.OperationsByCases.html#6541" class="Bound">G</a> <a id="6592" class="Symbol">(</a><a id="6593" href="Ordinals.OperationsByCases.html#6573" class="Bound">β</a> <a id="6595" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="6598" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="6600" class="Symbol">)</a> <a id="6602" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6604" href="Ordinals.OperationsByCases.html#6496" class="Bound">S</a> <a id="6606" class="Symbol">(</a><a id="6607" href="Ordinals.OperationsByCases.html#6541" class="Bound">G</a> <a id="6609" href="Ordinals.OperationsByCases.html#6573" class="Bound">β</a><a id="6610" class="Symbol">))</a>
                                   <a id="6648" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6650" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="6664" href="Ordinals.OperationsByCases.html#6541" class="Bound">G</a><a id="6665" class="Symbol">)</a>
<a id="6667" href="Ordinals.OperationsByCases.html#6472" class="Function">uniquely-specified&#39;</a> <a id="6687" class="Symbol">{</a><a id="6688" href="Ordinals.OperationsByCases.html#6688" class="Bound">𝓤</a><a id="6689" class="Symbol">}</a> <a id="6691" href="Ordinals.OperationsByCases.html#6691" class="Bound">S</a> <a id="6693" class="Symbol">=</a>
 <a id="6696" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="6710" class="Symbol">(</a><a id="6711" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="6718" class="Symbol">(λ</a> <a id="6721" href="Ordinals.OperationsByCases.html#6721" class="Bound">G</a> <a id="6723" class="Symbol">→</a> <a id="6725" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="6732" class="Symbol">(</a><a id="6733" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="6740" class="Symbol">_)</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Ordinals.OperationsByCases.html#6788" class="Function">I</a> <a id="6746" href="Ordinals.OperationsByCases.html#6721" class="Bound">G</a><a id="6747" class="Symbol">)))</a> <a id="6751" class="Symbol">(</a><a id="6752" href="Ordinals.OperationsByCases.html#4691" class="Function">uniquely-specified</a> <a id="6771" href="Ordinals.OperationsByCases.html#6691" class="Bound">S</a> <a id="6773" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="6775" class="Symbol">)</a>
  <a id="6779" class="Keyword">where</a>
   <a id="6788" href="Ordinals.OperationsByCases.html#6788" class="Function">I</a> <a id="6790" class="Symbol">:</a> <a id="6792" class="Symbol">(</a><a id="6793" href="Ordinals.OperationsByCases.html#6793" class="Bound">G</a> <a id="6795" class="Symbol">:</a> <a id="6797" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6805" href="Ordinals.OperationsByCases.html#6688" class="Bound">𝓤</a> <a id="6807" class="Symbol">→</a> <a id="6809" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6817" href="Ordinals.OperationsByCases.html#6688" class="Bound">𝓤</a><a id="6818" class="Symbol">)</a>
     <a id="6825" class="Symbol">→</a> <a id="6827" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="6841" href="Ordinals.OperationsByCases.html#6793" class="Bound">G</a> <a id="6843" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6845" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="6874" href="Ordinals.OperationsByCases.html#6793" class="Bound">G</a> <a id="6876" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
   <a id="6882" href="Ordinals.OperationsByCases.html#6788" class="Function">I</a> <a id="6884" href="Ordinals.OperationsByCases.html#6884" class="Bound">G</a> <a id="6886" class="Symbol">=</a> <a id="6888" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
          <a id="6940" class="Symbol">(</a><a id="6941" href="Ordinals.SupremaPreservation.html#2151" class="Function">being-continuous-is-prop</a> <a id="6966" href="Ordinals.OperationsByCases.html#6884" class="Bound">G</a><a id="6967" class="Symbol">)</a>
          <a id="6979" class="Symbol">(</a><a id="6980" href="Ordinals.SupremaPreservation.html#2772" class="Function">preserves-suprema-up-to-join-is-prop</a> <a id="7017" href="Ordinals.OperationsByCases.html#6884" class="Bound">G</a> <a id="7019" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="7021" class="Symbol">)</a>
          <a id="7033" class="Symbol">(</a><a id="7034" href="Notation.General.html#2824" class="Function">rl-implication</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Ordinals.SupremaPreservation.html#9384" class="Function">preservation-of-suprema-continuity-equivalence</a> <a id="7097" href="Ordinals.OperationsByCases.html#6884" class="Bound">G</a><a id="7098" class="Symbol">))</a>
          <a id="7111" class="Symbol">(</a><a id="7112" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="7127" class="Symbol">(</a><a id="7128" href="Ordinals.SupremaPreservation.html#9384" class="Function">preservation-of-suprema-continuity-equivalence</a> <a id="7175" href="Ordinals.OperationsByCases.html#6884" class="Bound">G</a><a id="7176" class="Symbol">))</a>

<a id="7180" class="Markup">\end{code}</a><a id="7190" class="Background">

We now instantiate the above with addition.
This used to be part of AdditionProperties (since 22 July 2025).

</a><a id="7302" class="Markup">\begin{code}</a>

<a id="7316" class="Keyword">module</a> <a id="addition-by-fixed-ordinal"></a><a id="7323" href="Ordinals.OperationsByCases.html#7323" class="Module">addition-by-fixed-ordinal</a>
        <a id="7357" class="Symbol">(</a><a id="7358" href="Ordinals.OperationsByCases.html#7358" class="Bound">α</a> <a id="7360" class="Symbol">:</a> <a id="7362" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7370" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7371" class="Symbol">)</a>
       <a id="7380" class="Keyword">where</a>

 <a id="addition-by-fixed-ordinal.succ-equation"></a><a id="7388" href="Ordinals.OperationsByCases.html#7388" class="Function">succ-equation</a> <a id="7402" class="Symbol">:</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7413" href="Ordinals.OperationsByCases.html#7370" class="Bound">𝓤</a> <a id="7415" class="Symbol">→</a> <a id="7417" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7425" href="Ordinals.OperationsByCases.html#7370" class="Bound">𝓤</a><a id="7426" class="Symbol">)</a> <a id="7428" class="Symbol">→</a> <a id="7430" href="Ordinals.OperationsByCases.html#7370" class="Bound">𝓤</a> <a id="7432" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="7434" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="7437" href="Ordinals.OperationsByCases.html#7388" class="Function">succ-equation</a> <a id="7451" href="Ordinals.OperationsByCases.html#7451" class="Bound Operator">α⊕_</a> <a id="7455" class="Symbol">=</a>
  <a id="7459" class="Symbol">(</a><a id="7460" href="Ordinals.OperationsByCases.html#7460" class="Bound">β</a> <a id="7462" class="Symbol">:</a> <a id="7464" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7472" href="Ordinals.OperationsByCases.html#7370" class="Bound">𝓤</a><a id="7473" class="Symbol">)</a> <a id="7475" class="Symbol">→</a> <a id="7477" href="Ordinals.OperationsByCases.html#7451" class="Bound Operator">α⊕</a> <a id="7480" class="Symbol">(</a><a id="7481" href="Ordinals.OperationsByCases.html#7460" class="Bound">β</a> <a id="7483" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7486" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="7488" class="Symbol">)</a> <a id="7490" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7492" class="Symbol">(</a><a id="7493" href="Ordinals.OperationsByCases.html#7451" class="Bound Operator">α⊕</a> <a id="7496" href="Ordinals.OperationsByCases.html#7460" class="Bound">β</a><a id="7497" class="Symbol">)</a> <a id="7499" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="7502" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

 <a id="addition-by-fixed-ordinal.+ₒ-preserves-suprema-up-to-join"></a><a id="7507" href="Ordinals.OperationsByCases.html#7507" class="Function">+ₒ-preserves-suprema-up-to-join</a> <a id="7539" class="Symbol">:</a> <a id="7541" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="7570" class="Symbol">(</a><a id="7571" href="Ordinals.OperationsByCases.html#7358" class="Bound">α</a> <a id="7573" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="7576" class="Symbol">)</a> <a id="7578" href="Ordinals.OperationsByCases.html#7358" class="Bound">α</a>
 <a id="7581" href="Ordinals.OperationsByCases.html#7507" class="Function">+ₒ-preserves-suprema-up-to-join</a> <a id="7613" class="Symbol">=</a>
  <a id="7617" href="Ordinals.SupremaPreservation.html#4541" class="Function">preserves-suprema-up-to-join-criterion</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Ordinals.OperationsByCases.html#7358" class="Bound">α</a> <a id="7659" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="7662" class="Symbol">)</a> <a id="7664" href="Ordinals.OperationsByCases.html#7358" class="Bound">α</a>
   <a id="7669" class="Symbol">(</a><a id="7670" href="Ordinals.AdditionProperties.html#26456" class="Function">+ₒ-preserves-inhabited-suprema</a> <a id="7701" href="Ordinals.OperationsByCases.html#1452" class="Bound">pt</a> <a id="7704" href="Ordinals.OperationsByCases.html#1498" class="Bound">sr</a> <a id="7707" href="Ordinals.OperationsByCases.html#7358" class="Bound">α</a> <a id="7709" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7711" href="Ordinals.AdditionProperties.html#1793" class="Function">𝟘ₒ-right-neutral</a> <a id="7728" href="Ordinals.OperationsByCases.html#7358" class="Bound">α</a><a id="7729" class="Symbol">)</a>

 <a id="addition-by-fixed-ordinal.+ₒ-is-uniquely-specified&#39;"></a><a id="7733" href="Ordinals.OperationsByCases.html#7733" class="Function">+ₒ-is-uniquely-specified&#39;</a>
  <a id="7761" class="Symbol">:</a> <a id="7763" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="7766" href="Ordinals.OperationsByCases.html#7766" class="Bound Operator">α⊕_</a> <a id="7770" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="7772" class="Symbol">(</a><a id="7773" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7781" href="Ordinals.OperationsByCases.html#7370" class="Bound">𝓤</a> <a id="7783" class="Symbol">→</a> <a id="7785" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7793" href="Ordinals.OperationsByCases.html#7370" class="Bound">𝓤</a><a id="7794" class="Symbol">)</a> <a id="7796" href="UF.Subsingletons.html#8541" class="Function">,</a>
     <a id="7803" class="Symbol">(</a><a id="7804" href="Ordinals.OperationsByCases.html#7388" class="Function">succ-equation</a> <a id="7818" href="Ordinals.OperationsByCases.html#7766" class="Bound Operator">α⊕_</a><a id="7821" class="Symbol">)</a> <a id="7823" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7825" class="Symbol">(</a><a id="7826" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="7855" href="Ordinals.OperationsByCases.html#7766" class="Bound Operator">α⊕_</a> <a id="7859" href="Ordinals.OperationsByCases.html#7358" class="Bound">α</a><a id="7860" class="Symbol">)</a>
 <a id="7863" href="Ordinals.OperationsByCases.html#7733" class="Function">+ₒ-is-uniquely-specified&#39;</a> <a id="7889" class="Symbol">=</a>
  <a id="7893" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a>
   <a id="7925" class="Symbol">(</a><a id="7926" href="Ordinals.OperationsByCases.html#7358" class="Bound">α</a> <a id="7928" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a> <a id="7932" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
    <a id="7938" href="Ordinals.AdditionProperties.html#26072" class="Function">+ₒ-commutes-with-successor</a> <a id="7965" href="Ordinals.OperationsByCases.html#7358" class="Bound">α</a> <a id="7967" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
    <a id="7973" class="Symbol">(λ</a> <a id="7976" class="Symbol">{</a><a id="7977" href="Ordinals.OperationsByCases.html#7977" class="Bound">I</a><a id="7978" class="Symbol">}</a> <a id="7980" class="Symbol">→</a> <a id="7982" href="Ordinals.OperationsByCases.html#7507" class="Function">+ₒ-preserves-suprema-up-to-join</a><a id="8013" class="Symbol">))</a>
   <a id="8019" class="Symbol">(</a><a id="8020" href="Ordinals.OperationsByCases.html#4691" class="Function">uniquely-specified</a> <a id="8039" class="Symbol">(</a><a id="8040" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="8044" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="8046" class="Symbol">)</a> <a id="8048" href="Ordinals.OperationsByCases.html#7358" class="Bound">α</a><a id="8049" class="Symbol">)</a>

<a id="8052" class="Keyword">module</a> <a id="addition"></a><a id="8059" href="Ordinals.OperationsByCases.html#8059" class="Module">addition</a> <a id="8068" class="Keyword">where</a>
 <a id="8075" class="Keyword">private</a>

  <a id="addition.successor-equation"></a><a id="8086" href="Ordinals.OperationsByCases.html#8086" class="Function">successor-equation</a> <a id="8105" class="Symbol">:</a> <a id="8107" class="Symbol">(</a><a id="8108" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8116" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8118" class="Symbol">→</a> <a id="8120" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8128" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8130" class="Symbol">→</a> <a id="8132" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8140" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8141" class="Symbol">)</a> <a id="8143" class="Symbol">→</a> <a id="8145" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8147" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="8149" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="8153" href="Ordinals.OperationsByCases.html#8086" class="Function">successor-equation</a> <a id="8172" class="Symbol">{</a><a id="8173" href="Ordinals.OperationsByCases.html#8173" class="Bound">𝓤</a><a id="8174" class="Symbol">}</a> <a id="8176" href="Ordinals.OperationsByCases.html#8176" class="Bound Operator">_⊕_</a> <a id="8180" class="Symbol">=</a>
   <a id="8185" class="Symbol">(</a><a id="8186" href="Ordinals.OperationsByCases.html#8186" class="Bound">α</a> <a id="8188" class="Symbol">:</a> <a id="8190" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8198" href="Ordinals.OperationsByCases.html#8173" class="Bound">𝓤</a><a id="8199" class="Symbol">)</a> <a id="8201" class="Symbol">→</a> <a id="8203" href="Ordinals.OperationsByCases.html#7388" class="Function">succ-equation</a> <a id="8217" href="Ordinals.OperationsByCases.html#8186" class="Bound">α</a> <a id="8219" class="Symbol">(</a><a id="8220" href="Ordinals.OperationsByCases.html#8186" class="Bound">α</a> <a id="8222" href="Ordinals.OperationsByCases.html#8176" class="Bound Operator">⊕_</a><a id="8224" class="Symbol">)</a>
    <a id="8230" class="Keyword">where</a>
     <a id="8241" class="Keyword">open</a> <a id="8246" href="Ordinals.OperationsByCases.html#7323" class="Module">addition-by-fixed-ordinal</a>

  <a id="addition.suprema-equation"></a><a id="8275" href="Ordinals.OperationsByCases.html#8275" class="Function">suprema-equation</a> <a id="8292" class="Symbol">:</a> <a id="8294" class="Symbol">(</a><a id="8295" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8303" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8305" class="Symbol">→</a> <a id="8307" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8315" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8317" class="Symbol">→</a> <a id="8319" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8327" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8328" class="Symbol">)</a> <a id="8330" class="Symbol">→</a> <a id="8332" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8334" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="8336" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="8340" href="Ordinals.OperationsByCases.html#8275" class="Function">suprema-equation</a> <a id="8357" class="Symbol">{</a><a id="8358" href="Ordinals.OperationsByCases.html#8358" class="Bound">𝓤</a><a id="8359" class="Symbol">}</a> <a id="8361" href="Ordinals.OperationsByCases.html#8361" class="Bound Operator">_⊕_</a> <a id="8365" class="Symbol">=</a>
   <a id="8370" class="Symbol">(</a><a id="8371" href="Ordinals.OperationsByCases.html#8371" class="Bound">α</a> <a id="8373" class="Symbol">:</a> <a id="8375" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8383" href="Ordinals.OperationsByCases.html#8358" class="Bound">𝓤</a><a id="8384" class="Symbol">)</a> <a id="8386" class="Symbol">→</a> <a id="8388" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="8417" class="Symbol">(</a><a id="8418" href="Ordinals.OperationsByCases.html#8371" class="Bound">α</a> <a id="8420" href="Ordinals.OperationsByCases.html#8361" class="Bound Operator">⊕_</a><a id="8422" class="Symbol">)</a> <a id="8424" href="Ordinals.OperationsByCases.html#8371" class="Bound">α</a>

 <a id="addition.+ₒ-is-uniquely-specified"></a><a id="8428" href="Ordinals.OperationsByCases.html#8428" class="Function">+ₒ-is-uniquely-specified</a>
  <a id="8455" class="Symbol">:</a> <a id="8457" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="8460" href="Ordinals.OperationsByCases.html#8460" class="Bound Operator">_⊕_</a> <a id="8464" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="8466" class="Symbol">(</a><a id="8467" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8475" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8477" class="Symbol">→</a> <a id="8479" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8487" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8489" class="Symbol">→</a> <a id="8491" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8499" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8500" class="Symbol">)</a> <a id="8502" href="UF.Subsingletons.html#8541" class="Function">,</a>
     <a id="8509" class="Symbol">(</a><a id="8510" href="Ordinals.OperationsByCases.html#8086" class="Function">successor-equation</a> <a id="8529" href="Ordinals.OperationsByCases.html#8460" class="Bound Operator">_⊕_</a><a id="8532" class="Symbol">)</a> <a id="8534" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8536" class="Symbol">(</a><a id="8537" href="Ordinals.OperationsByCases.html#8275" class="Function">suprema-equation</a> <a id="8554" href="Ordinals.OperationsByCases.html#8460" class="Bound Operator">_⊕_</a><a id="8557" class="Symbol">)</a>
 <a id="8560" href="Ordinals.OperationsByCases.html#8428" class="Function">+ₒ-is-uniquely-specified</a> <a id="8585" class="Symbol">{</a><a id="8586" href="Ordinals.OperationsByCases.html#8586" class="Bound">𝓤</a><a id="8587" class="Symbol">}</a> <a id="8589" class="Symbol">=</a>
  <a id="8593" href="UF.Equiv.html#9892" class="Function">equiv-to-singleton</a> <a id="8612" href="Ordinals.OperationsByCases.html#8790" class="Function">e</a> <a id="8614" class="Symbol">(</a><a id="8615" href="UF.Subsingletons-FunExt.html#1136" class="Function">Π-is-singleton</a> <a id="8630" href="Ordinals.OperationsByCases.html#1798" class="Function">fe&#39;</a> <a id="8634" href="Ordinals.OperationsByCases.html#7733" class="Function">+ₒ-is-uniquely-specified&#39;</a><a id="8659" class="Symbol">)</a>
   <a id="8664" class="Keyword">where</a>
    <a id="8674" class="Keyword">open</a> <a id="8679" href="Ordinals.OperationsByCases.html#7323" class="Module">addition-by-fixed-ordinal</a>
    <a id="8709" href="Ordinals.OperationsByCases.html#8709" class="Function">bin-op</a> <a id="8716" class="Symbol">=</a> <a id="8718" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8726" href="Ordinals.OperationsByCases.html#8586" class="Bound">𝓤</a> <a id="8728" class="Symbol">→</a> <a id="8730" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8738" href="Ordinals.OperationsByCases.html#8586" class="Bound">𝓤</a> <a id="8740" class="Symbol">→</a> <a id="8742" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8750" href="Ordinals.OperationsByCases.html#8586" class="Bound">𝓤</a>
    <a id="8756" href="Ordinals.OperationsByCases.html#8756" class="Function">un-op</a> <a id="8762" class="Symbol">=</a> <a id="8764" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8772" href="Ordinals.OperationsByCases.html#8586" class="Bound">𝓤</a> <a id="8774" class="Symbol">→</a> <a id="8776" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8784" href="Ordinals.OperationsByCases.html#8586" class="Bound">𝓤</a>
    <a id="8790" href="Ordinals.OperationsByCases.html#8790" class="Function">e</a> <a id="8792" class="Symbol">=</a>
     <a id="8799" class="Symbol">(</a><a id="8800" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8802" href="Ordinals.OperationsByCases.html#8802" class="Bound">F</a> <a id="8804" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8806" href="Ordinals.OperationsByCases.html#8709" class="Function">bin-op</a> <a id="8813" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8815" class="Symbol">(</a><a id="8816" href="Ordinals.OperationsByCases.html#8086" class="Function">successor-equation</a> <a id="8835" href="Ordinals.OperationsByCases.html#8802" class="Bound">F</a><a id="8836" class="Symbol">)</a> <a id="8838" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8840" class="Symbol">(</a><a id="8841" href="Ordinals.OperationsByCases.html#8275" class="Function">suprema-equation</a> <a id="8858" href="Ordinals.OperationsByCases.html#8802" class="Bound">F</a><a id="8859" class="Symbol">))</a> <a id="8862" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="8865" href="Ordinals.OperationsByCases.html#9168" class="Function">I</a> <a id="8867" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
     <a id="8874" class="Symbol">(</a><a id="8875" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8877" href="Ordinals.OperationsByCases.html#8877" class="Bound">F</a> <a id="8879" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8881" href="Ordinals.OperationsByCases.html#8709" class="Function">bin-op</a> <a id="8888" href="MLTT.Sigma.html#423" class="Function">,</a>
       <a id="8897" class="Symbol">((</a><a id="8899" href="Ordinals.OperationsByCases.html#8899" class="Bound">α</a> <a id="8901" class="Symbol">:</a> <a id="8903" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8911" href="Ordinals.OperationsByCases.html#8586" class="Bound">𝓤</a><a id="8912" class="Symbol">)</a> <a id="8914" class="Symbol">→</a> <a id="8916" href="Ordinals.OperationsByCases.html#7388" class="Function">succ-equation</a> <a id="8930" href="Ordinals.OperationsByCases.html#8899" class="Bound">α</a> <a id="8932" class="Symbol">(</a><a id="8933" href="Ordinals.OperationsByCases.html#8877" class="Bound">F</a> <a id="8935" href="Ordinals.OperationsByCases.html#8899" class="Bound">α</a><a id="8936" class="Symbol">)</a>
                        <a id="8962" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8964" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="8993" class="Symbol">(</a><a id="8994" href="Ordinals.OperationsByCases.html#8877" class="Bound">F</a> <a id="8996" href="Ordinals.OperationsByCases.html#8899" class="Bound">α</a><a id="8997" class="Symbol">)</a> <a id="8999" href="Ordinals.OperationsByCases.html#8899" class="Bound">α</a><a id="9000" class="Symbol">))</a>    <a id="9006" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9009" href="Ordinals.OperationsByCases.html#9211" class="Function">II</a> <a id="9012" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
     <a id="9019" class="Symbol">(</a><a id="9020" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="9022" href="Ordinals.OperationsByCases.html#9022" class="Bound">α</a> <a id="9024" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="9026" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9034" href="Ordinals.OperationsByCases.html#8586" class="Bound">𝓤</a> <a id="9036" href="MLTT.Pi.html#321" class="Function">,</a>
       <a id="9045" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9047" href="Ordinals.OperationsByCases.html#9047" class="Bound">G</a> <a id="9049" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9051" href="Ordinals.OperationsByCases.html#8756" class="Function">un-op</a> <a id="9057" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9059" href="Ordinals.OperationsByCases.html#7388" class="Function">succ-equation</a> <a id="9073" href="Ordinals.OperationsByCases.html#9022" class="Bound">α</a> <a id="9075" href="Ordinals.OperationsByCases.html#9047" class="Bound">G</a>
                        <a id="9101" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9103" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="9132" href="Ordinals.OperationsByCases.html#9047" class="Bound">G</a> <a id="9134" href="Ordinals.OperationsByCases.html#9022" class="Bound">α</a><a id="9135" class="Symbol">)</a>         <a id="9145" href="UF.Equiv.html#2815" class="Function Operator">■</a>
       <a id="9154" class="Keyword">where</a>
        <a id="9168" href="Ordinals.OperationsByCases.html#9168" class="Function">I</a>  <a id="9171" class="Symbol">=</a> <a id="9173" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="9180" class="Symbol">(λ</a> <a id="9183" href="Ordinals.OperationsByCases.html#9183" class="Bound">F</a> <a id="9185" class="Symbol">→</a> <a id="9187" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="9193" href="UF.EquivalenceExamples.html#4102" class="Function">Π×-distr</a><a id="9201" class="Symbol">)</a>
        <a id="9211" href="Ordinals.OperationsByCases.html#9211" class="Function">II</a> <a id="9214" class="Symbol">=</a> <a id="9216" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="9222" href="UF.EquivalenceExamples.html#3884" class="Function">ΠΣ-distr-≃</a>

 <a id="addition.+ₒ-recursive-equation"></a><a id="9235" href="Ordinals.OperationsByCases.html#9235" class="Function">+ₒ-recursive-equation</a> <a id="9257" class="Symbol">:</a> <a id="9259" class="Symbol">(</a><a id="9260" href="Ordinals.OperationsByCases.html#9260" class="Bound">α</a> <a id="9262" href="Ordinals.OperationsByCases.html#9262" class="Bound">β</a> <a id="9264" class="Symbol">:</a> <a id="9266" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9274" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9275" class="Symbol">)</a>
                       <a id="9300" class="Symbol">→</a> <a id="9302" href="Ordinals.OperationsByCases.html#9260" class="Bound">α</a> <a id="9304" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9307" href="Ordinals.OperationsByCases.html#9262" class="Bound">β</a> <a id="9309" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9311" href="Ordinals.OperationsByCases.html#2297" class="Function">extended-sup</a> <a id="9324" class="Symbol">(λ</a> <a id="9327" href="Ordinals.OperationsByCases.html#9327" class="Bound">b</a> <a id="9329" class="Symbol">→</a> <a id="9331" href="Ordinals.OperationsByCases.html#9260" class="Bound">α</a> <a id="9333" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9336" class="Symbol">(</a><a id="9337" href="Ordinals.OperationsByCases.html#9262" class="Bound">β</a> <a id="9339" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9341" href="Ordinals.OperationsByCases.html#9327" class="Bound">b</a><a id="9342" class="Symbol">)</a> <a id="9344" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="9347" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="9349" class="Symbol">)</a> <a id="9351" href="Ordinals.OperationsByCases.html#9260" class="Bound">α</a>
 <a id="9354" href="Ordinals.OperationsByCases.html#9235" class="Function">+ₒ-recursive-equation</a> <a id="9376" href="Ordinals.OperationsByCases.html#9376" class="Bound">α</a> <a id="9378" class="Symbol">=</a> <a id="9380" href="Ordinals.OperationsByCases.html#3260" class="Function">recursive-equation</a>
  <a id="9401" class="Keyword">where</a>
   <a id="9410" class="Keyword">open</a> <a id="9415" href="Ordinals.OperationsByCases.html#7323" class="Module">addition-by-fixed-ordinal</a>
   <a id="9444" class="Keyword">open</a> <a id="9449" href="Ordinals.OperationsByCases.html#3010" class="Module">operation-by-cases-framework</a> <a id="9478" class="Symbol">(</a><a id="9479" href="Ordinals.OperationsByCases.html#9376" class="Bound">α</a> <a id="9481" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ_</a><a id="9484" class="Symbol">)</a> <a id="9486" class="Symbol">(</a><a id="9487" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="9491" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="9493" class="Symbol">)</a> <a id="9495" href="Ordinals.OperationsByCases.html#9376" class="Bound">α</a>
         <a id="9506" class="Symbol">(</a><a id="9507" href="Ordinals.AdditionProperties.html#26072" class="Function">+ₒ-commutes-with-successor</a> <a id="9534" href="Ordinals.OperationsByCases.html#9376" class="Bound">α</a><a id="9535" class="Symbol">)</a>
         <a id="9546" class="Symbol">(</a><a id="9547" href="Ordinals.OperationsByCases.html#7507" class="Function">+ₒ-preserves-suprema-up-to-join</a> <a id="9579" href="Ordinals.OperationsByCases.html#9376" class="Bound">α</a><a id="9580" class="Symbol">)</a>

<a id="9583" class="Markup">\end{code}</a><a id="9593" class="Background">

We now instantiate the above with multiplication.
This used to be part of MultiplicationProperties (since 11 September 2024,
following a question by Martin Escardo).

</a><a id="9762" class="Markup">\begin{code}</a>

<a id="9776" class="Keyword">open</a> <a id="9781" class="Keyword">import</a> <a id="9788" href="Ordinals.MultiplicationProperties.html" class="Module">Ordinals.MultiplicationProperties</a> <a id="9822" href="Ordinals.OperationsByCases.html#1427" class="Bound">ua</a>

<a id="9826" class="Keyword">module</a> <a id="multiplication-by-fixed-ordinal"></a><a id="9833" href="Ordinals.OperationsByCases.html#9833" class="Module">multiplication-by-fixed-ordinal</a>
        <a id="9873" class="Symbol">(</a><a id="9874" href="Ordinals.OperationsByCases.html#9874" class="Bound">α</a> <a id="9876" class="Symbol">:</a> <a id="9878" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9886" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9887" class="Symbol">)</a>
       <a id="9896" class="Keyword">where</a>

 <a id="multiplication-by-fixed-ordinal.succ-equation"></a><a id="9904" href="Ordinals.OperationsByCases.html#9904" class="Function">succ-equation</a> <a id="9918" class="Symbol">:</a> <a id="9920" class="Symbol">(</a><a id="9921" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9929" href="Ordinals.OperationsByCases.html#9886" class="Bound">𝓤</a> <a id="9931" class="Symbol">→</a> <a id="9933" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9941" href="Ordinals.OperationsByCases.html#9886" class="Bound">𝓤</a><a id="9942" class="Symbol">)</a> <a id="9944" class="Symbol">→</a> <a id="9946" href="Ordinals.OperationsByCases.html#9886" class="Bound">𝓤</a> <a id="9948" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="9950" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="9953" href="Ordinals.OperationsByCases.html#9904" class="Function">succ-equation</a> <a id="9967" href="Ordinals.OperationsByCases.html#9967" class="Bound Operator">α⊗_</a> <a id="9971" class="Symbol">=</a>
  <a id="9975" class="Symbol">(</a><a id="9976" href="Ordinals.OperationsByCases.html#9976" class="Bound">β</a> <a id="9978" class="Symbol">:</a> <a id="9980" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9988" href="Ordinals.OperationsByCases.html#9886" class="Bound">𝓤</a><a id="9989" class="Symbol">)</a> <a id="9991" class="Symbol">→</a> <a id="9993" href="Ordinals.OperationsByCases.html#9967" class="Bound Operator">α⊗</a> <a id="9996" class="Symbol">(</a><a id="9997" href="Ordinals.OperationsByCases.html#9976" class="Bound">β</a> <a id="9999" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10002" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a><a id="10004" class="Symbol">)</a> <a id="10006" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10008" class="Symbol">(</a><a id="10009" href="Ordinals.OperationsByCases.html#9967" class="Bound Operator">α⊗</a> <a id="10012" href="Ordinals.OperationsByCases.html#9976" class="Bound">β</a><a id="10013" class="Symbol">)</a> <a id="10015" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="10018" href="Ordinals.OperationsByCases.html#9874" class="Bound">α</a>

 <a id="multiplication-by-fixed-ordinal.×ₒ-is-uniquely-specified&#39;"></a><a id="10022" href="Ordinals.OperationsByCases.html#10022" class="Function">×ₒ-is-uniquely-specified&#39;</a>
  <a id="10050" class="Symbol">:</a> <a id="10052" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="10055" href="Ordinals.OperationsByCases.html#10055" class="Bound Operator">α⊗_</a> <a id="10059" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="10061" class="Symbol">(</a><a id="10062" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10070" href="Ordinals.OperationsByCases.html#9886" class="Bound">𝓤</a> <a id="10072" class="Symbol">→</a> <a id="10074" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10082" href="Ordinals.OperationsByCases.html#9886" class="Bound">𝓤</a><a id="10083" class="Symbol">)</a> <a id="10085" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="10087" class="Symbol">(</a><a id="10088" href="Ordinals.OperationsByCases.html#9904" class="Function">succ-equation</a> <a id="10102" href="Ordinals.OperationsByCases.html#10055" class="Bound Operator">α⊗_</a><a id="10105" class="Symbol">)</a> <a id="10107" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10109" class="Symbol">(</a><a id="10110" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="10124" href="Ordinals.OperationsByCases.html#10055" class="Bound Operator">α⊗_</a><a id="10127" class="Symbol">)</a>
 <a id="10130" href="Ordinals.OperationsByCases.html#10022" class="Function">×ₒ-is-uniquely-specified&#39;</a> <a id="10156" class="Symbol">=</a>
  <a id="10160" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a>
   <a id="10192" class="Symbol">(</a><a id="10193" href="Ordinals.OperationsByCases.html#9874" class="Bound">α</a> <a id="10195" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a> <a id="10199" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10201" href="Ordinals.MultiplicationProperties.html#10752" class="Function">×ₒ-successor</a> <a id="10214" href="Ordinals.OperationsByCases.html#9874" class="Bound">α</a> <a id="10216" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10218" class="Symbol">(λ</a> <a id="10221" class="Symbol">{</a><a id="10222" href="Ordinals.OperationsByCases.html#10222" class="Bound">I</a><a id="10223" class="Symbol">}</a> <a id="10225" class="Symbol">→</a> <a id="10227" href="Ordinals.MultiplicationProperties.html#11301" class="Function">×ₒ-is-continuous</a> <a id="10244" href="Ordinals.OperationsByCases.html#1452" class="Bound">pt</a> <a id="10247" href="Ordinals.OperationsByCases.html#1498" class="Bound">sr</a> <a id="10250" href="Ordinals.OperationsByCases.html#9874" class="Bound">α</a><a id="10251" class="Symbol">))</a>
   <a id="10257" class="Symbol">(</a><a id="10258" href="Ordinals.OperationsByCases.html#6472" class="Function">uniquely-specified&#39;</a> <a id="10278" class="Symbol">(</a><a id="10279" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="10283" href="Ordinals.OperationsByCases.html#9874" class="Bound">α</a><a id="10284" class="Symbol">))</a>

<a id="10288" class="Keyword">module</a> <a id="multiplication"></a><a id="10295" href="Ordinals.OperationsByCases.html#10295" class="Module">multiplication</a> <a id="10310" class="Keyword">where</a>
 <a id="10317" class="Keyword">private</a>

  <a id="multiplication.successor-equation"></a><a id="10328" href="Ordinals.OperationsByCases.html#10328" class="Function">successor-equation</a> <a id="10347" class="Symbol">:</a> <a id="10349" class="Symbol">(</a><a id="10350" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10358" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10360" class="Symbol">→</a> <a id="10362" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10370" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10372" class="Symbol">→</a> <a id="10374" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10382" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10383" class="Symbol">)</a> <a id="10385" class="Symbol">→</a> <a id="10387" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10389" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="10391" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="10395" href="Ordinals.OperationsByCases.html#10328" class="Function">successor-equation</a> <a id="10414" class="Symbol">{</a><a id="10415" href="Ordinals.OperationsByCases.html#10415" class="Bound">𝓤</a><a id="10416" class="Symbol">}</a> <a id="10418" href="Ordinals.OperationsByCases.html#10418" class="Bound Operator">_⊗_</a> <a id="10422" class="Symbol">=</a>
   <a id="10427" class="Symbol">(</a><a id="10428" href="Ordinals.OperationsByCases.html#10428" class="Bound">α</a> <a id="10430" class="Symbol">:</a> <a id="10432" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10440" href="Ordinals.OperationsByCases.html#10415" class="Bound">𝓤</a><a id="10441" class="Symbol">)</a> <a id="10443" class="Symbol">→</a> <a id="10445" href="Ordinals.OperationsByCases.html#9904" class="Function">succ-equation</a> <a id="10459" href="Ordinals.OperationsByCases.html#10428" class="Bound">α</a> <a id="10461" class="Symbol">(</a><a id="10462" href="Ordinals.OperationsByCases.html#10428" class="Bound">α</a> <a id="10464" href="Ordinals.OperationsByCases.html#10418" class="Bound Operator">⊗_</a><a id="10466" class="Symbol">)</a>
    <a id="10472" class="Keyword">where</a>
     <a id="10483" class="Keyword">open</a> <a id="10488" href="Ordinals.OperationsByCases.html#9833" class="Module">multiplication-by-fixed-ordinal</a>

  <a id="multiplication.suprema-equation"></a><a id="10523" href="Ordinals.OperationsByCases.html#10523" class="Function">suprema-equation</a> <a id="10540" class="Symbol">:</a> <a id="10542" class="Symbol">(</a><a id="10543" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10551" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10553" class="Symbol">→</a> <a id="10555" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10563" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10565" class="Symbol">→</a> <a id="10567" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10575" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10576" class="Symbol">)</a> <a id="10578" class="Symbol">→</a> <a id="10580" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10582" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="10584" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="10588" href="Ordinals.OperationsByCases.html#10523" class="Function">suprema-equation</a> <a id="10605" class="Symbol">{</a><a id="10606" href="Ordinals.OperationsByCases.html#10606" class="Bound">𝓤</a><a id="10607" class="Symbol">}</a> <a id="10609" href="Ordinals.OperationsByCases.html#10609" class="Bound Operator">_⊗_</a> <a id="10613" class="Symbol">=</a> <a id="10615" class="Symbol">(</a><a id="10616" href="Ordinals.OperationsByCases.html#10616" class="Bound">α</a> <a id="10618" class="Symbol">:</a> <a id="10620" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10628" href="Ordinals.OperationsByCases.html#10606" class="Bound">𝓤</a><a id="10629" class="Symbol">)</a> <a id="10631" class="Symbol">→</a> <a id="10633" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="10647" class="Symbol">(</a><a id="10648" href="Ordinals.OperationsByCases.html#10616" class="Bound">α</a> <a id="10650" href="Ordinals.OperationsByCases.html#10609" class="Bound Operator">⊗_</a><a id="10652" class="Symbol">)</a>

 <a id="multiplication.×ₒ-is-uniquely-specified"></a><a id="10656" href="Ordinals.OperationsByCases.html#10656" class="Function">×ₒ-is-uniquely-specified</a>
  <a id="10683" class="Symbol">:</a> <a id="10685" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="10688" href="Ordinals.OperationsByCases.html#10688" class="Bound Operator">_⊗_</a> <a id="10692" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="10694" class="Symbol">(</a><a id="10695" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10703" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10705" class="Symbol">→</a> <a id="10707" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10715" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10717" class="Symbol">→</a> <a id="10719" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10727" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10728" class="Symbol">)</a> <a id="10730" href="UF.Subsingletons.html#8541" class="Function">,</a>
     <a id="10737" class="Symbol">(</a><a id="10738" href="Ordinals.OperationsByCases.html#10328" class="Function">successor-equation</a> <a id="10757" href="Ordinals.OperationsByCases.html#10688" class="Bound Operator">_⊗_</a><a id="10760" class="Symbol">)</a> <a id="10762" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10764" class="Symbol">(</a><a id="10765" href="Ordinals.OperationsByCases.html#10523" class="Function">suprema-equation</a> <a id="10782" href="Ordinals.OperationsByCases.html#10688" class="Bound Operator">_⊗_</a><a id="10785" class="Symbol">)</a>
 <a id="10788" href="Ordinals.OperationsByCases.html#10656" class="Function">×ₒ-is-uniquely-specified</a> <a id="10813" class="Symbol">{</a><a id="10814" href="Ordinals.OperationsByCases.html#10814" class="Bound">𝓤</a><a id="10815" class="Symbol">}</a> <a id="10817" class="Symbol">=</a>
  <a id="10821" href="UF.Equiv.html#9892" class="Function">equiv-to-singleton</a> <a id="10840" href="Ordinals.OperationsByCases.html#11024" class="Function">e</a> <a id="10842" class="Symbol">(</a><a id="10843" href="UF.Subsingletons-FunExt.html#1136" class="Function">Π-is-singleton</a> <a id="10858" href="Ordinals.OperationsByCases.html#1798" class="Function">fe&#39;</a> <a id="10862" href="Ordinals.OperationsByCases.html#10022" class="Function">×ₒ-is-uniquely-specified&#39;</a><a id="10887" class="Symbol">)</a>
   <a id="10892" class="Keyword">where</a>
    <a id="10902" class="Keyword">open</a> <a id="10907" href="Ordinals.OperationsByCases.html#9833" class="Module">multiplication-by-fixed-ordinal</a>
    <a id="10943" href="Ordinals.OperationsByCases.html#10943" class="Function">bin-op</a> <a id="10950" class="Symbol">=</a> <a id="10952" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10960" href="Ordinals.OperationsByCases.html#10814" class="Bound">𝓤</a> <a id="10962" class="Symbol">→</a> <a id="10964" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10972" href="Ordinals.OperationsByCases.html#10814" class="Bound">𝓤</a> <a id="10974" class="Symbol">→</a> <a id="10976" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10984" href="Ordinals.OperationsByCases.html#10814" class="Bound">𝓤</a>
    <a id="10990" href="Ordinals.OperationsByCases.html#10990" class="Function">un-op</a> <a id="10996" class="Symbol">=</a> <a id="10998" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11006" href="Ordinals.OperationsByCases.html#10814" class="Bound">𝓤</a> <a id="11008" class="Symbol">→</a> <a id="11010" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11018" href="Ordinals.OperationsByCases.html#10814" class="Bound">𝓤</a>
    <a id="11024" href="Ordinals.OperationsByCases.html#11024" class="Function">e</a> <a id="11026" class="Symbol">=</a>
     <a id="11033" class="Symbol">(</a><a id="11034" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11036" href="Ordinals.OperationsByCases.html#11036" class="Bound">F</a> <a id="11038" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11040" href="Ordinals.OperationsByCases.html#10943" class="Function">bin-op</a> <a id="11047" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11049" href="Ordinals.OperationsByCases.html#10328" class="Function">successor-equation</a> <a id="11068" href="Ordinals.OperationsByCases.html#11036" class="Bound">F</a> <a id="11070" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11072" href="Ordinals.OperationsByCases.html#10523" class="Function">suprema-equation</a> <a id="11089" href="Ordinals.OperationsByCases.html#11036" class="Bound">F</a><a id="11090" class="Symbol">)</a>         <a id="11100" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="11103" href="Ordinals.OperationsByCases.html#11359" class="Function">I</a> <a id="11105" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
     <a id="11112" class="Symbol">(</a><a id="11113" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11115" href="Ordinals.OperationsByCases.html#11115" class="Bound">F</a> <a id="11117" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11119" href="Ordinals.OperationsByCases.html#10943" class="Function">bin-op</a> <a id="11126" href="MLTT.Sigma.html#423" class="Function">,</a>
       <a id="11135" class="Symbol">((</a><a id="11137" href="Ordinals.OperationsByCases.html#11137" class="Bound">α</a> <a id="11139" class="Symbol">:</a> <a id="11141" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11149" href="Ordinals.OperationsByCases.html#10814" class="Bound">𝓤</a><a id="11150" class="Symbol">)</a> <a id="11152" class="Symbol">→</a> <a id="11154" href="Ordinals.OperationsByCases.html#9904" class="Function">succ-equation</a> <a id="11168" href="Ordinals.OperationsByCases.html#11137" class="Bound">α</a> <a id="11170" class="Symbol">(</a><a id="11171" href="Ordinals.OperationsByCases.html#11115" class="Bound">F</a> <a id="11173" href="Ordinals.OperationsByCases.html#11137" class="Bound">α</a><a id="11174" class="Symbol">)</a> <a id="11176" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11178" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="11192" class="Symbol">(</a><a id="11193" href="Ordinals.OperationsByCases.html#11115" class="Bound">F</a> <a id="11195" href="Ordinals.OperationsByCases.html#11137" class="Bound">α</a><a id="11196" class="Symbol">)))</a> <a id="11200" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="11203" href="Ordinals.OperationsByCases.html#11400" class="Function">II</a> <a id="11206" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
     <a id="11213" class="Symbol">(</a><a id="11214" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="11216" href="Ordinals.OperationsByCases.html#11216" class="Bound">α</a> <a id="11218" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="11220" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11228" href="Ordinals.OperationsByCases.html#10814" class="Bound">𝓤</a> <a id="11230" href="MLTT.Pi.html#321" class="Function">,</a> <a id="11232" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11234" href="Ordinals.OperationsByCases.html#11234" class="Bound">G</a> <a id="11236" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11238" href="Ordinals.OperationsByCases.html#10990" class="Function">un-op</a> <a id="11244" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11246" href="Ordinals.OperationsByCases.html#9904" class="Function">succ-equation</a> <a id="11260" href="Ordinals.OperationsByCases.html#11216" class="Bound">α</a> <a id="11262" href="Ordinals.OperationsByCases.html#11234" class="Bound">G</a>
                                    <a id="11300" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11302" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="11316" href="Ordinals.OperationsByCases.html#11234" class="Bound">G</a><a id="11317" class="Symbol">)</a>                  <a id="11336" href="UF.Equiv.html#2815" class="Function Operator">■</a>
       <a id="11345" class="Keyword">where</a>
        <a id="11359" href="Ordinals.OperationsByCases.html#11359" class="Function">I</a>  <a id="11362" class="Symbol">=</a> <a id="11364" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="11371" class="Symbol">λ</a> <a id="11373" href="Ordinals.OperationsByCases.html#11373" class="Bound">F</a> <a id="11375" class="Symbol">→</a> <a id="11377" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="11383" href="UF.EquivalenceExamples.html#4102" class="Function">Π×-distr</a>
        <a id="11400" href="Ordinals.OperationsByCases.html#11400" class="Function">II</a> <a id="11403" class="Symbol">=</a> <a id="11405" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="11411" href="UF.EquivalenceExamples.html#3884" class="Function">ΠΣ-distr-≃</a>

 <a id="multiplication.×ₒ-recursive-equation"></a><a id="11424" href="Ordinals.OperationsByCases.html#11424" class="Function">×ₒ-recursive-equation</a> <a id="11446" class="Symbol">:</a> <a id="11448" class="Symbol">(</a><a id="11449" href="Ordinals.OperationsByCases.html#11449" class="Bound">α</a> <a id="11451" href="Ordinals.OperationsByCases.html#11451" class="Bound">β</a> <a id="11453" class="Symbol">:</a> <a id="11455" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11463" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11464" class="Symbol">)</a>
                       <a id="11489" class="Symbol">→</a> <a id="11491" href="Ordinals.OperationsByCases.html#11449" class="Bound">α</a> <a id="11493" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11496" href="Ordinals.OperationsByCases.html#11451" class="Bound">β</a> <a id="11498" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11500" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="11504" class="Symbol">(λ</a> <a id="11507" href="Ordinals.OperationsByCases.html#11507" class="Bound">b</a> <a id="11509" class="Symbol">→</a> <a id="11511" href="Ordinals.OperationsByCases.html#11449" class="Bound">α</a> <a id="11513" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ</a> <a id="11516" class="Symbol">(</a><a id="11517" href="Ordinals.OperationsByCases.html#11451" class="Bound">β</a> <a id="11519" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11521" href="Ordinals.OperationsByCases.html#11507" class="Bound">b</a><a id="11522" class="Symbol">)</a> <a id="11524" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="11527" href="Ordinals.OperationsByCases.html#11449" class="Bound">α</a><a id="11528" class="Symbol">)</a>
 <a id="11531" href="Ordinals.OperationsByCases.html#11424" class="Function">×ₒ-recursive-equation</a> <a id="11553" href="Ordinals.OperationsByCases.html#11553" class="Bound">α</a> <a id="11555" class="Symbol">=</a> <a id="11557" href="Ordinals.OperationsByCases.html#5946" class="Function">recursive-equation</a>
  <a id="11578" class="Keyword">where</a>
   <a id="11587" class="Keyword">open</a> <a id="11592" href="Ordinals.OperationsByCases.html#5725" class="Module">operation-by-cases-framework-continuous</a> <a id="11632" class="Symbol">(</a><a id="11633" href="Ordinals.OperationsByCases.html#11553" class="Bound">α</a> <a id="11635" href="Ordinals.Arithmetic.html#2246" class="Function Operator">×ₒ_</a><a id="11638" class="Symbol">)</a> <a id="11640" class="Symbol">(</a><a id="11641" href="Ordinals.Arithmetic.html#1823" class="Function Operator">_+ₒ</a> <a id="11645" href="Ordinals.OperationsByCases.html#11553" class="Bound">α</a><a id="11646" class="Symbol">)</a>
         <a id="11657" class="Symbol">(</a><a id="11658" href="Ordinals.MultiplicationProperties.html#10752" class="Function">×ₒ-successor</a> <a id="11671" href="Ordinals.OperationsByCases.html#11553" class="Bound">α</a><a id="11672" class="Symbol">)</a>
         <a id="11683" class="Symbol">(</a><a id="11684" href="Ordinals.MultiplicationProperties.html#11301" class="Function">×ₒ-is-continuous</a> <a id="11701" href="Ordinals.OperationsByCases.html#1452" class="Bound">pt</a> <a id="11704" href="Ordinals.OperationsByCases.html#1498" class="Bound">sr</a> <a id="11707" href="Ordinals.OperationsByCases.html#11553" class="Bound">α</a><a id="11708" class="Symbol">)</a>

<a id="11711" class="Markup">\end{code}</a><a id="11721" class="Background">

Finally, we apply the above to exponentiation by a fixed (positive) ordinal.
This replaces a previous development as part of the file
Exponentiation.Specification.

</a><a id="11888" class="Markup">\begin{code}</a>

<a id="11902" class="Keyword">open</a> <a id="11907" class="Keyword">import</a> <a id="11914" href="Ordinals.Exponentiation.Specification.html" class="Module">Ordinals.Exponentiation.Specification</a> <a id="11952" href="Ordinals.OperationsByCases.html#1427" class="Bound">ua</a> <a id="11955" href="Ordinals.OperationsByCases.html#1452" class="Bound">pt</a> <a id="11958" href="Ordinals.OperationsByCases.html#1498" class="Bound">sr</a>
<a id="11961" class="Keyword">open</a> <a id="11966" class="Keyword">import</a> <a id="11973" href="Ordinals.Exponentiation.Supremum.html" class="Module">Ordinals.Exponentiation.Supremum</a> <a id="12006" href="Ordinals.OperationsByCases.html#1427" class="Bound">ua</a> <a id="12009" href="Ordinals.OperationsByCases.html#1452" class="Bound">pt</a> <a id="12012" href="Ordinals.OperationsByCases.html#1498" class="Bound">sr</a>

<a id="exponentiation-is-uniquely-specified"></a><a id="12016" href="Ordinals.OperationsByCases.html#12016" class="Function">exponentiation-is-uniquely-specified</a>
 <a id="12054" class="Symbol">:</a> <a id="12056" class="Symbol">(</a><a id="12057" href="Ordinals.OperationsByCases.html#12057" class="Bound">α</a> <a id="12059" class="Symbol">:</a> <a id="12061" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12069" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12070" class="Symbol">)</a>
 <a id="12073" class="Symbol">→</a> <a id="12075" href="UF.Subsingletons.html#469" class="Function">is-prop</a>
    <a id="12087" class="Symbol">(</a><a id="12088" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12090" href="Ordinals.OperationsByCases.html#12090" class="Bound">exp</a> <a id="12094" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12096" class="Symbol">(</a><a id="12097" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12105" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12107" class="Symbol">→</a> <a id="12109" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12117" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12118" class="Symbol">)</a> <a id="12120" href="MLTT.Sigma.html#423" class="Function">,</a>
        <a id="12130" class="Symbol">(</a><a id="12131" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="12154" href="Ordinals.OperationsByCases.html#12057" class="Bound">α</a> <a id="12156" href="Ordinals.OperationsByCases.html#12090" class="Bound">exp</a><a id="12159" class="Symbol">)</a>
      <a id="12167" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12169" class="Symbol">(</a><a id="12170" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="12206" href="Ordinals.OperationsByCases.html#12057" class="Bound">α</a> <a id="12208" href="Ordinals.OperationsByCases.html#12090" class="Bound">exp</a><a id="12211" class="Symbol">))</a>
<a id="12214" href="Ordinals.OperationsByCases.html#12016" class="Function">exponentiation-is-uniquely-specified</a> <a id="12251" href="Ordinals.OperationsByCases.html#12251" class="Bound">α</a> <a id="12253" class="Symbol">=</a>
 <a id="12256" href="Ordinals.OperationsByCases.html#4691" class="Function">uniquely-specified</a> <a id="12275" class="Symbol">(</a><a id="12276" href="Ordinals.Arithmetic.html#2246" class="Function Operator">_×ₒ</a> <a id="12280" href="Ordinals.OperationsByCases.html#12251" class="Bound">α</a><a id="12281" class="Symbol">)</a> <a id="12283" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

<a id="^ₒ-is-uniquely-specified"></a><a id="12287" href="Ordinals.OperationsByCases.html#12287" class="Function">^ₒ-is-uniquely-specified</a>
 <a id="12313" class="Symbol">:</a> <a id="12315" class="Symbol">(</a><a id="12316" href="Ordinals.OperationsByCases.html#12316" class="Bound">α</a> <a id="12318" class="Symbol">:</a> <a id="12320" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12328" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12329" class="Symbol">)</a> <a id="12331" class="Symbol">→</a> <a id="12333" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="12336" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12338" href="Ordinals.OperationsByCases.html#12316" class="Bound">α</a>
 <a id="12341" class="Symbol">→</a> <a id="12343" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="12346" href="Ordinals.OperationsByCases.html#12346" class="Bound">exp</a> <a id="12350" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="12352" class="Symbol">(</a><a id="12353" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12361" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12363" class="Symbol">→</a> <a id="12365" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12373" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12374" class="Symbol">)</a> <a id="12376" href="UF.Subsingletons.html#8541" class="Function">,</a>
      <a id="12384" class="Symbol">(</a><a id="12385" href="Ordinals.Exponentiation.Specification.html#1816" class="Function">exp-specification-succ</a> <a id="12408" href="Ordinals.OperationsByCases.html#12316" class="Bound">α</a> <a id="12410" href="Ordinals.OperationsByCases.html#12346" class="Bound">exp</a><a id="12413" class="Symbol">)</a>
    <a id="12419" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12421" class="Symbol">(</a><a id="12422" href="Ordinals.Exponentiation.Specification.html#2898" class="Function">exp-specification-zero-sup-combined</a> <a id="12458" href="Ordinals.OperationsByCases.html#12316" class="Bound">α</a> <a id="12460" href="Ordinals.OperationsByCases.html#12346" class="Bound">exp</a><a id="12463" class="Symbol">)</a>
<a id="12465" href="Ordinals.OperationsByCases.html#12287" class="Function">^ₒ-is-uniquely-specified</a> <a id="12490" href="Ordinals.OperationsByCases.html#12490" class="Bound">α</a> <a id="12492" href="Ordinals.OperationsByCases.html#12492" class="Bound">α-nonzero</a> <a id="12502" class="Symbol">=</a>
 <a id="12505" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a>
  <a id="12536" class="Symbol">(</a><a id="12537" href="Ordinals.OperationsByCases.html#12490" class="Bound">α</a> <a id="12539" href="Ordinals.Exponentiation.Supremum.html#1966" class="Function Operator">^ₒ_</a> <a id="12543" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="12548" href="Ordinals.Exponentiation.Supremum.html#6794" class="Function">^ₒ-satisfies-succ-specification</a> <a id="12580" href="Ordinals.OperationsByCases.html#12490" class="Bound">α</a> <a id="12582" href="Ordinals.OperationsByCases.html#12492" class="Bound">α-nonzero</a> <a id="12592" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="12597" class="Symbol">(λ</a> <a id="12600" class="Symbol">{</a><a id="12601" href="Ordinals.OperationsByCases.html#12601" class="Bound">I</a><a id="12602" class="Symbol">}</a> <a id="12604" class="Symbol">→</a> <a id="12606" href="Ordinals.Exponentiation.Supremum.html#12090" class="Function">^ₒ-satisfies-zero-sup-combined-specification</a> <a id="12651" href="Ordinals.OperationsByCases.html#12490" class="Bound">α</a><a id="12652" class="Symbol">))</a>
  <a id="12657" class="Symbol">(</a><a id="12658" href="Ordinals.OperationsByCases.html#12016" class="Function">exponentiation-is-uniquely-specified</a> <a id="12695" href="Ordinals.OperationsByCases.html#12490" class="Bound">α</a><a id="12696" class="Symbol">)</a>

<a id="12699" class="Markup">\end{code}</a></pre></body></html>

==> anc/html/Ordinals.OrdinalOfOrdinals.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.OrdinalOfOrdinals</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, August 2018

The ordinal of ordinals. Based on the HoTT Book, with a few
modifications in some of the definitions and arguments.

This is an example where we are studying sets only, but the univalence
axiom is used to show that (1) the type of ordinals forms a (large)
set, (2) its order is extensional, (3) hence it is itself a (large)
ordinal, (4) the type of ordinals is locally small.

</a><a id="407" class="Markup">\begin{code}</a>

<a id="421" class="Symbol">{-#</a> <a id="425" class="Keyword">OPTIONS</a> <a id="433" class="Pragma">--safe</a> <a id="440" class="Pragma">--without-K</a> <a id="452" class="Symbol">#-}</a>

<a id="457" class="Keyword">open</a> <a id="462" class="Keyword">import</a> <a id="469" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="484" class="Keyword">module</a> <a id="491" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a>
        <a id="526" class="Symbol">(</a><a id="527" href="Ordinals.OrdinalOfOrdinals.html#527" class="Bound">ua</a> <a id="530" class="Symbol">:</a> <a id="532" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="542" class="Symbol">)</a>
       <a id="551" class="Keyword">where</a>

<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="583" class="Keyword">open</a> <a id="588" class="Keyword">import</a> <a id="595" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="642" class="Keyword">open</a> <a id="647" class="Keyword">import</a> <a id="654" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="697" class="Keyword">open</a> <a id="702" class="Keyword">import</a> <a id="709" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>
<a id="729" class="Keyword">open</a> <a id="734" class="Keyword">import</a> <a id="741" href="Ordinals.WellOrderTransport.html" class="Module">Ordinals.WellOrderTransport</a>
<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="UF.Base.html" class="Module">UF.Base</a>
<a id="789" class="Keyword">open</a> <a id="794" class="Keyword">import</a> <a id="801" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="815" class="Keyword">open</a> <a id="820" class="Keyword">import</a> <a id="827" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="893" class="Keyword">open</a> <a id="898" class="Keyword">import</a> <a id="905" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="922" class="Keyword">open</a> <a id="927" class="Keyword">import</a> <a id="934" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="948" class="Keyword">private</a>
 <a id="fe"></a><a id="957" href="Ordinals.OrdinalOfOrdinals.html#957" class="Function">fe</a> <a id="960" class="Symbol">:</a> <a id="962" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="970" href="Ordinals.OrdinalOfOrdinals.html#957" class="Function">fe</a> <a id="973" class="Symbol">=</a> <a id="975" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="999" href="Ordinals.OrdinalOfOrdinals.html#527" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="1004" href="Ordinals.OrdinalOfOrdinals.html#1004" class="Function">fe&#39;</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="1019" href="Ordinals.OrdinalOfOrdinals.html#1004" class="Function">fe&#39;</a> <a id="1023" class="Symbol">{</a><a id="1024" href="Ordinals.OrdinalOfOrdinals.html#1024" class="Bound">𝓤</a><a id="1025" class="Symbol">}</a> <a id="1027" class="Symbol">{</a><a id="1028" href="Ordinals.OrdinalOfOrdinals.html#1028" class="Bound">𝓥</a><a id="1029" class="Symbol">}</a> <a id="1031" class="Symbol">=</a> <a id="1033" href="Ordinals.OrdinalOfOrdinals.html#957" class="Function">fe</a> <a id="1036" href="Ordinals.OrdinalOfOrdinals.html#1024" class="Bound">𝓤</a> <a id="1038" href="Ordinals.OrdinalOfOrdinals.html#1028" class="Bound">𝓥</a>

<a id="1041" class="Keyword">open</a> <a id="1046" class="Keyword">import</a> <a id="1053" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="1073" href="Ordinals.OrdinalOfOrdinals.html#957" class="Function">fe</a>

<a id="1077" class="Markup">\end{code}</a><a id="1087" class="Background">

The simulations make the ordinals into a poset:

</a><a id="1138" class="Markup">\begin{code}</a>

<a id="_⊴_"></a><a id="1152" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴_</a> <a id="1156" class="Symbol">:</a> <a id="1158" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1166" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1168" class="Symbol">→</a> <a id="1170" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1178" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1180" class="Symbol">→</a> <a id="1182" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1184" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1186" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1188" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1190" href="Ordinals.OrdinalOfOrdinals.html#1190" class="Bound">α</a> <a id="1192" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="1194" href="Ordinals.OrdinalOfOrdinals.html#1194" class="Bound">β</a> <a id="1196" class="Symbol">=</a> <a id="1198" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1200" href="Ordinals.OrdinalOfOrdinals.html#1200" class="Bound">f</a> <a id="1202" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1207" href="Ordinals.OrdinalOfOrdinals.html#1190" class="Bound">α</a> <a id="1209" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1215" href="Ordinals.OrdinalOfOrdinals.html#1194" class="Bound">β</a> <a id="1217" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1218" class="Symbol">)</a> <a id="1220" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1222" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="1236" href="Ordinals.OrdinalOfOrdinals.html#1190" class="Bound">α</a> <a id="1238" href="Ordinals.OrdinalOfOrdinals.html#1194" class="Bound">β</a> <a id="1240" href="Ordinals.OrdinalOfOrdinals.html#1200" class="Bound">f</a>

<a id="is-⊴-preserving"></a><a id="1243" href="Ordinals.OrdinalOfOrdinals.html#1243" class="Function">is-⊴-preserving</a> <a id="1259" class="Symbol">:</a> <a id="1261" class="Symbol">(</a><a id="1262" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1270" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1282" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1283" class="Symbol">)</a> <a id="1285" class="Symbol">→</a> <a id="1287" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1289" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1291" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1293" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1295" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1297" href="Ordinals.OrdinalOfOrdinals.html#1243" class="Function">is-⊴-preserving</a> <a id="1313" class="Symbol">{</a><a id="1314" href="Ordinals.OrdinalOfOrdinals.html#1314" class="Bound">𝓤</a><a id="1315" class="Symbol">}</a> <a id="1317" class="Symbol">{</a><a id="1318" href="Ordinals.OrdinalOfOrdinals.html#1318" class="Bound">𝓥</a><a id="1319" class="Symbol">}</a> <a id="1321" href="Ordinals.OrdinalOfOrdinals.html#1321" class="Bound">f</a> <a id="1323" class="Symbol">=</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Ordinals.OrdinalOfOrdinals.html#1326" class="Bound">α</a> <a id="1328" href="Ordinals.OrdinalOfOrdinals.html#1328" class="Bound">β</a> <a id="1330" class="Symbol">:</a> <a id="1332" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1340" href="Ordinals.OrdinalOfOrdinals.html#1314" class="Bound">𝓤</a><a id="1341" class="Symbol">)</a> <a id="1343" class="Symbol">→</a> <a id="1345" href="Ordinals.OrdinalOfOrdinals.html#1326" class="Bound">α</a> <a id="1347" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="1349" href="Ordinals.OrdinalOfOrdinals.html#1328" class="Bound">β</a> <a id="1351" class="Symbol">→</a> <a id="1353" href="Ordinals.OrdinalOfOrdinals.html#1321" class="Bound">f</a> <a id="1355" href="Ordinals.OrdinalOfOrdinals.html#1326" class="Bound">α</a> <a id="1357" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="1359" href="Ordinals.OrdinalOfOrdinals.html#1321" class="Bound">f</a> <a id="1361" href="Ordinals.OrdinalOfOrdinals.html#1328" class="Bound">β</a>

<a id="is-⊴-reflecting"></a><a id="1364" href="Ordinals.OrdinalOfOrdinals.html#1364" class="Function">is-⊴-reflecting</a> <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1391" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1393" class="Symbol">→</a> <a id="1395" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1403" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1404" class="Symbol">)</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1410" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1412" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1414" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1416" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1418" href="Ordinals.OrdinalOfOrdinals.html#1364" class="Function">is-⊴-reflecting</a> <a id="1434" class="Symbol">{</a><a id="1435" href="Ordinals.OrdinalOfOrdinals.html#1435" class="Bound">𝓤</a><a id="1436" class="Symbol">}</a> <a id="1438" class="Symbol">{</a><a id="1439" href="Ordinals.OrdinalOfOrdinals.html#1439" class="Bound">𝓥</a><a id="1440" class="Symbol">}</a> <a id="1442" href="Ordinals.OrdinalOfOrdinals.html#1442" class="Bound">f</a> <a id="1444" class="Symbol">=</a> <a id="1446" class="Symbol">(</a><a id="1447" href="Ordinals.OrdinalOfOrdinals.html#1447" class="Bound">α</a> <a id="1449" href="Ordinals.OrdinalOfOrdinals.html#1449" class="Bound">β</a> <a id="1451" class="Symbol">:</a> <a id="1453" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1461" href="Ordinals.OrdinalOfOrdinals.html#1435" class="Bound">𝓤</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Ordinals.OrdinalOfOrdinals.html#1442" class="Bound">f</a> <a id="1468" href="Ordinals.OrdinalOfOrdinals.html#1447" class="Bound">α</a> <a id="1470" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="1472" href="Ordinals.OrdinalOfOrdinals.html#1442" class="Bound">f</a> <a id="1474" href="Ordinals.OrdinalOfOrdinals.html#1449" class="Bound">β</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Ordinals.OrdinalOfOrdinals.html#1447" class="Bound">α</a> <a id="1480" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="1482" href="Ordinals.OrdinalOfOrdinals.html#1449" class="Bound">β</a>

<a id="[_,_]⟨_⟩"></a><a id="1485" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[_,_]⟨_⟩</a> <a id="1494" class="Symbol">:</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Ordinals.OrdinalOfOrdinals.html#1497" class="Bound">α</a> <a id="1499" class="Symbol">:</a> <a id="1501" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1509" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1510" class="Symbol">)</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Ordinals.OrdinalOfOrdinals.html#1513" class="Bound">β</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1525" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Ordinals.OrdinalOfOrdinals.html#1497" class="Bound">α</a> <a id="1532" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="1534" href="Ordinals.OrdinalOfOrdinals.html#1513" class="Bound">β</a> <a id="1536" class="Symbol">→</a> <a id="1538" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1540" href="Ordinals.OrdinalOfOrdinals.html#1497" class="Bound">α</a> <a id="1542" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1544" class="Symbol">→</a> <a id="1546" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1548" href="Ordinals.OrdinalOfOrdinals.html#1513" class="Bound">β</a> <a id="1550" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="1552" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="1554" href="Ordinals.OrdinalOfOrdinals.html#1554" class="Bound">α</a> <a id="1556" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="1558" href="Ordinals.OrdinalOfOrdinals.html#1558" class="Bound">β</a> <a id="1560" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="1563" href="Ordinals.OrdinalOfOrdinals.html#1563" class="Bound">f</a> <a id="1565" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="1567" class="Symbol">=</a> <a id="1569" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1573" href="Ordinals.OrdinalOfOrdinals.html#1563" class="Bound">f</a>

<a id="[_,_]⟨_⟩-is-simulation"></a><a id="1576" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[_,_]⟨_⟩-is-simulation</a> <a id="1599" class="Symbol">:</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Ordinals.OrdinalOfOrdinals.html#1602" class="Bound">α</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1614" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1615" class="Symbol">)</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Ordinals.OrdinalOfOrdinals.html#1618" class="Bound">β</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1630" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1631" class="Symbol">)</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Ordinals.OrdinalOfOrdinals.html#1634" class="Bound">f</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Ordinals.OrdinalOfOrdinals.html#1602" class="Bound">α</a> <a id="1640" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="1642" href="Ordinals.OrdinalOfOrdinals.html#1618" class="Bound">β</a><a id="1643" class="Symbol">)</a>
                       <a id="1668" class="Symbol">→</a> <a id="1670" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="1684" href="Ordinals.OrdinalOfOrdinals.html#1602" class="Bound">α</a> <a id="1686" href="Ordinals.OrdinalOfOrdinals.html#1618" class="Bound">β</a> <a id="1688" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="1690" href="Ordinals.OrdinalOfOrdinals.html#1602" class="Bound">α</a> <a id="1692" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="1694" href="Ordinals.OrdinalOfOrdinals.html#1618" class="Bound">β</a> <a id="1696" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="1699" href="Ordinals.OrdinalOfOrdinals.html#1634" class="Bound">f</a> <a id="1701" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
<a id="1703" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[_,_]⟨_⟩-is-simulation</a> <a id="1726" href="Ordinals.OrdinalOfOrdinals.html#1726" class="Bound">α</a> <a id="1728" href="Ordinals.OrdinalOfOrdinals.html#1728" class="Bound">β</a> <a id="1730" href="Ordinals.OrdinalOfOrdinals.html#1730" class="Bound">f</a> <a id="1732" class="Symbol">=</a> <a id="1734" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1738" href="Ordinals.OrdinalOfOrdinals.html#1730" class="Bound">f</a>

<a id="⊴-gives-↪"></a><a id="1741" href="Ordinals.OrdinalOfOrdinals.html#1741" class="Function">⊴-gives-↪</a> <a id="1751" class="Symbol">:</a> <a id="1753" class="Symbol">(</a><a id="1754" href="Ordinals.OrdinalOfOrdinals.html#1754" class="Bound">α</a> <a id="1756" class="Symbol">:</a> <a id="1758" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1766" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1767" class="Symbol">)</a>
            <a id="1781" class="Symbol">(</a><a id="1782" href="Ordinals.OrdinalOfOrdinals.html#1782" class="Bound">β</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1794" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1795" class="Symbol">)</a>
          <a id="1807" class="Symbol">→</a> <a id="1809" href="Ordinals.OrdinalOfOrdinals.html#1754" class="Bound">α</a> <a id="1811" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="1813" href="Ordinals.OrdinalOfOrdinals.html#1782" class="Bound">β</a>
          <a id="1825" class="Symbol">→</a> <a id="1827" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1829" href="Ordinals.OrdinalOfOrdinals.html#1754" class="Bound">α</a> <a id="1831" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="1833" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="1835" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1837" href="Ordinals.OrdinalOfOrdinals.html#1782" class="Bound">β</a> <a id="1839" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="1841" href="Ordinals.OrdinalOfOrdinals.html#1741" class="Function">⊴-gives-↪</a> <a id="1851" href="Ordinals.OrdinalOfOrdinals.html#1851" class="Bound">α</a> <a id="1853" href="Ordinals.OrdinalOfOrdinals.html#1853" class="Bound">β</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Ordinals.OrdinalOfOrdinals.html#1856" class="Bound">f</a> <a id="1858" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1860" href="Ordinals.OrdinalOfOrdinals.html#1860" class="Bound">s</a><a id="1861" class="Symbol">)</a> <a id="1863" class="Symbol">=</a> <a id="1865" href="Ordinals.OrdinalOfOrdinals.html#1856" class="Bound">f</a> <a id="1867" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1869" href="Ordinals.Maps.html#5254" class="Function">simulations-are-embeddings</a> <a id="1896" href="Ordinals.OrdinalOfOrdinals.html#957" class="Function">fe</a> <a id="1899" href="Ordinals.OrdinalOfOrdinals.html#1851" class="Bound">α</a> <a id="1901" href="Ordinals.OrdinalOfOrdinals.html#1853" class="Bound">β</a> <a id="1903" href="Ordinals.OrdinalOfOrdinals.html#1856" class="Bound">f</a> <a id="1905" href="Ordinals.OrdinalOfOrdinals.html#1860" class="Bound">s</a>

<a id="⊴-is-prop-valued"></a><a id="1908" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a> <a id="1925" class="Symbol">:</a> <a id="1927" class="Symbol">(</a><a id="1928" href="Ordinals.OrdinalOfOrdinals.html#1928" class="Bound">α</a> <a id="1930" class="Symbol">:</a> <a id="1932" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1940" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">(</a><a id="1944" href="Ordinals.OrdinalOfOrdinals.html#1944" class="Bound">β</a> <a id="1946" class="Symbol">:</a> <a id="1948" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1956" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1957" class="Symbol">)</a> <a id="1959" class="Symbol">→</a> <a id="1961" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Ordinals.OrdinalOfOrdinals.html#1928" class="Bound">α</a> <a id="1972" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="1974" href="Ordinals.OrdinalOfOrdinals.html#1944" class="Bound">β</a><a id="1975" class="Symbol">)</a>
<a id="1977" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a> <a id="1994" class="Symbol">{</a><a id="1995" href="Ordinals.OrdinalOfOrdinals.html#1995" class="Bound">𝓤</a><a id="1996" class="Symbol">}</a> <a id="1998" class="Symbol">{</a><a id="1999" href="Ordinals.OrdinalOfOrdinals.html#1999" class="Bound">𝓥</a><a id="2000" class="Symbol">}</a> <a id="2002" href="Ordinals.OrdinalOfOrdinals.html#2002" class="Bound">α</a> <a id="2004" href="Ordinals.OrdinalOfOrdinals.html#2004" class="Bound">β</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Ordinals.OrdinalOfOrdinals.html#2007" class="Bound">f</a> <a id="2009" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2011" href="Ordinals.OrdinalOfOrdinals.html#2011" class="Bound">s</a><a id="2012" class="Symbol">)</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Ordinals.OrdinalOfOrdinals.html#2015" class="Bound">g</a> <a id="2017" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2019" href="Ordinals.OrdinalOfOrdinals.html#2019" class="Bound">t</a><a id="2020" class="Symbol">)</a> <a id="2022" class="Symbol">=</a>
 <a id="2025" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
  <a id="2040" class="Symbol">(</a><a id="2041" href="Ordinals.Maps.html#6751" class="Function">being-simulation-is-prop</a> <a id="2066" href="Ordinals.OrdinalOfOrdinals.html#1004" class="Function">fe&#39;</a> <a id="2070" href="Ordinals.OrdinalOfOrdinals.html#2002" class="Bound">α</a> <a id="2072" href="Ordinals.OrdinalOfOrdinals.html#2004" class="Bound">β</a><a id="2073" class="Symbol">)</a>
  <a id="2077" class="Symbol">(</a><a id="2078" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="2086" href="Ordinals.OrdinalOfOrdinals.html#1004" class="Function">fe&#39;</a> <a id="2090" class="Symbol">(</a><a id="2091" href="Ordinals.Maps.html#10322" class="Function">at-most-one-simulation</a> <a id="2114" href="Ordinals.OrdinalOfOrdinals.html#2002" class="Bound">α</a> <a id="2116" href="Ordinals.OrdinalOfOrdinals.html#2004" class="Bound">β</a> <a id="2118" href="Ordinals.OrdinalOfOrdinals.html#2007" class="Bound">f</a> <a id="2120" href="Ordinals.OrdinalOfOrdinals.html#2015" class="Bound">g</a> <a id="2122" href="Ordinals.OrdinalOfOrdinals.html#2011" class="Bound">s</a> <a id="2124" href="Ordinals.OrdinalOfOrdinals.html#2019" class="Bound">t</a><a id="2125" class="Symbol">))</a>

<a id="⊴-refl"></a><a id="2129" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="2136" class="Symbol">:</a> <a id="2138" class="Symbol">(</a><a id="2139" href="Ordinals.OrdinalOfOrdinals.html#2139" class="Bound">α</a> <a id="2141" class="Symbol">:</a> <a id="2143" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2151" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2152" class="Symbol">)</a> <a id="2154" class="Symbol">→</a> <a id="2156" href="Ordinals.OrdinalOfOrdinals.html#2139" class="Bound">α</a> <a id="2158" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2160" href="Ordinals.OrdinalOfOrdinals.html#2139" class="Bound">α</a>
<a id="2162" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="2169" href="Ordinals.OrdinalOfOrdinals.html#2169" class="Bound">α</a> <a id="2171" class="Symbol">=</a> <a id="2173" href="MLTT.Pi.html#444" class="Function">id</a> <a id="2176" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
           <a id="2189" class="Symbol">(λ</a> <a id="2192" href="Ordinals.OrdinalOfOrdinals.html#2192" class="Bound">x</a> <a id="2194" href="Ordinals.OrdinalOfOrdinals.html#2194" class="Bound">z</a> <a id="2196" href="Ordinals.OrdinalOfOrdinals.html#2196" class="Bound">l</a> <a id="2198" class="Symbol">→</a> <a id="2200" href="Ordinals.OrdinalOfOrdinals.html#2194" class="Bound">z</a> <a id="2202" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2204" href="Ordinals.OrdinalOfOrdinals.html#2196" class="Bound">l</a> <a id="2206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2208" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2212" class="Symbol">)</a> <a id="2214" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
           <a id="2227" class="Symbol">(λ</a> <a id="2230" href="Ordinals.OrdinalOfOrdinals.html#2230" class="Bound">x</a> <a id="2232" href="Ordinals.OrdinalOfOrdinals.html#2232" class="Bound">y</a> <a id="2234" href="Ordinals.OrdinalOfOrdinals.html#2234" class="Bound">l</a> <a id="2236" class="Symbol">→</a> <a id="2238" href="Ordinals.OrdinalOfOrdinals.html#2234" class="Bound">l</a><a id="2239" class="Symbol">)</a>

<a id="＝-to-⊴"></a><a id="2242" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="2249" class="Symbol">:</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Ordinals.OrdinalOfOrdinals.html#2252" class="Bound">α</a> <a id="2254" href="Ordinals.OrdinalOfOrdinals.html#2254" class="Bound">β</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2266" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2267" class="Symbol">)</a> <a id="2269" class="Symbol">→</a> <a id="2271" href="Ordinals.OrdinalOfOrdinals.html#2252" class="Bound">α</a> <a id="2273" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2275" href="Ordinals.OrdinalOfOrdinals.html#2254" class="Bound">β</a> <a id="2277" class="Symbol">→</a> <a id="2279" href="Ordinals.OrdinalOfOrdinals.html#2252" class="Bound">α</a> <a id="2281" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2283" href="Ordinals.OrdinalOfOrdinals.html#2254" class="Bound">β</a>
<a id="2285" href="Ordinals.OrdinalOfOrdinals.html#2242" class="Function">＝-to-⊴</a> <a id="2292" href="Ordinals.OrdinalOfOrdinals.html#2292" class="Bound">α</a> <a id="2294" href="Ordinals.OrdinalOfOrdinals.html#2294" class="Bound">β</a> <a id="2296" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2301" class="Symbol">=</a> <a id="2303" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="2310" href="Ordinals.OrdinalOfOrdinals.html#2292" class="Bound">α</a>

<a id="⊴-trans"></a><a id="2313" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="2321" class="Symbol">:</a> <a id="2323" class="Symbol">(</a><a id="2324" href="Ordinals.OrdinalOfOrdinals.html#2324" class="Bound">α</a> <a id="2326" class="Symbol">:</a> <a id="2328" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2336" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2337" class="Symbol">)</a> <a id="2339" class="Symbol">(</a><a id="2340" href="Ordinals.OrdinalOfOrdinals.html#2340" class="Bound">β</a> <a id="2342" class="Symbol">:</a> <a id="2344" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2352" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2353" class="Symbol">)</a> <a id="2355" class="Symbol">(</a><a id="2356" href="Ordinals.OrdinalOfOrdinals.html#2356" class="Bound">γ</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2368" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="2369" class="Symbol">)</a>
        <a id="2379" class="Symbol">→</a> <a id="2381" href="Ordinals.OrdinalOfOrdinals.html#2324" class="Bound">α</a> <a id="2383" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2385" href="Ordinals.OrdinalOfOrdinals.html#2340" class="Bound">β</a> <a id="2387" class="Symbol">→</a> <a id="2389" href="Ordinals.OrdinalOfOrdinals.html#2340" class="Bound">β</a> <a id="2391" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2393" href="Ordinals.OrdinalOfOrdinals.html#2356" class="Bound">γ</a> <a id="2395" class="Symbol">→</a> <a id="2397" href="Ordinals.OrdinalOfOrdinals.html#2324" class="Bound">α</a> <a id="2399" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2401" href="Ordinals.OrdinalOfOrdinals.html#2356" class="Bound">γ</a>
<a id="2403" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="2411" href="Ordinals.OrdinalOfOrdinals.html#2411" class="Bound">α</a> <a id="2413" href="Ordinals.OrdinalOfOrdinals.html#2413" class="Bound">β</a> <a id="2415" href="Ordinals.OrdinalOfOrdinals.html#2415" class="Bound">γ</a> <a id="2417" class="Symbol">(</a><a id="2418" href="Ordinals.OrdinalOfOrdinals.html#2418" class="Bound">f</a> <a id="2420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2422" href="Ordinals.OrdinalOfOrdinals.html#2422" class="Bound">i</a> <a id="2424" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2426" href="Ordinals.OrdinalOfOrdinals.html#2426" class="Bound">p</a><a id="2427" class="Symbol">)</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Ordinals.OrdinalOfOrdinals.html#2430" class="Bound">g</a> <a id="2432" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2434" href="Ordinals.OrdinalOfOrdinals.html#2434" class="Bound">j</a> <a id="2436" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2438" href="Ordinals.OrdinalOfOrdinals.html#2438" class="Bound">q</a><a id="2439" class="Symbol">)</a> <a id="2441" class="Symbol">=</a> <a id="2443" href="Ordinals.OrdinalOfOrdinals.html#2430" class="Bound">g</a> <a id="2445" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2447" href="Ordinals.OrdinalOfOrdinals.html#2418" class="Bound">f</a> <a id="2449" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                        <a id="2491" href="Ordinals.OrdinalOfOrdinals.html#2580" class="Function">k</a> <a id="2493" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                        <a id="2535" class="Symbol">(λ</a> <a id="2538" href="Ordinals.OrdinalOfOrdinals.html#2538" class="Bound">x</a> <a id="2540" href="Ordinals.OrdinalOfOrdinals.html#2540" class="Bound">y</a> <a id="2542" href="Ordinals.OrdinalOfOrdinals.html#2542" class="Bound">l</a> <a id="2544" class="Symbol">→</a> <a id="2546" href="Ordinals.OrdinalOfOrdinals.html#2438" class="Bound">q</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Ordinals.OrdinalOfOrdinals.html#2418" class="Bound">f</a> <a id="2551" href="Ordinals.OrdinalOfOrdinals.html#2538" class="Bound">x</a><a id="2552" class="Symbol">)</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Ordinals.OrdinalOfOrdinals.html#2418" class="Bound">f</a> <a id="2557" href="Ordinals.OrdinalOfOrdinals.html#2540" class="Bound">y</a><a id="2558" class="Symbol">)</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Ordinals.OrdinalOfOrdinals.html#2426" class="Bound">p</a> <a id="2563" href="Ordinals.OrdinalOfOrdinals.html#2538" class="Bound">x</a> <a id="2565" href="Ordinals.OrdinalOfOrdinals.html#2540" class="Bound">y</a> <a id="2567" href="Ordinals.OrdinalOfOrdinals.html#2542" class="Bound">l</a><a id="2568" class="Symbol">))</a>
 <a id="2572" class="Keyword">where</a>
  <a id="2580" href="Ordinals.OrdinalOfOrdinals.html#2580" class="Function">k</a> <a id="2582" class="Symbol">:</a> <a id="2584" class="Symbol">(</a><a id="2585" href="Ordinals.OrdinalOfOrdinals.html#2585" class="Bound">x</a> <a id="2587" class="Symbol">:</a> <a id="2589" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2591" href="Ordinals.OrdinalOfOrdinals.html#2411" class="Bound">α</a> <a id="2593" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2594" class="Symbol">)</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Ordinals.OrdinalOfOrdinals.html#2597" class="Bound">z</a> <a id="2599" class="Symbol">:</a> <a id="2601" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2603" href="Ordinals.OrdinalOfOrdinals.html#2415" class="Bound">γ</a> <a id="2605" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2606" class="Symbol">)</a> <a id="2608" class="Symbol">→</a>  <a id="2611" href="Ordinals.OrdinalOfOrdinals.html#2597" class="Bound">z</a> <a id="2613" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="2616" href="Ordinals.OrdinalOfOrdinals.html#2415" class="Bound">γ</a> <a id="2618" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Ordinals.OrdinalOfOrdinals.html#2430" class="Bound">g</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Ordinals.OrdinalOfOrdinals.html#2418" class="Bound">f</a> <a id="2626" href="Ordinals.OrdinalOfOrdinals.html#2585" class="Bound">x</a><a id="2627" class="Symbol">))</a>
    <a id="2634" class="Symbol">→</a> <a id="2636" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2638" href="Ordinals.OrdinalOfOrdinals.html#2638" class="Bound">x&#39;</a> <a id="2641" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2643" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2645" href="Ordinals.OrdinalOfOrdinals.html#2411" class="Bound">α</a> <a id="2647" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2649" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2651" class="Symbol">(</a><a id="2652" href="Ordinals.OrdinalOfOrdinals.html#2638" class="Bound">x&#39;</a> <a id="2655" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="2658" href="Ordinals.OrdinalOfOrdinals.html#2411" class="Bound">α</a> <a id="2660" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="2662" href="Ordinals.OrdinalOfOrdinals.html#2585" class="Bound">x</a><a id="2663" class="Symbol">)</a> <a id="2665" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Ordinals.OrdinalOfOrdinals.html#2430" class="Bound">g</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Ordinals.OrdinalOfOrdinals.html#2418" class="Bound">f</a> <a id="2673" href="Ordinals.OrdinalOfOrdinals.html#2638" class="Bound">x&#39;</a><a id="2675" class="Symbol">)</a> <a id="2677" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2679" href="Ordinals.OrdinalOfOrdinals.html#2597" class="Bound">z</a><a id="2680" class="Symbol">)</a>
  <a id="2684" href="Ordinals.OrdinalOfOrdinals.html#2580" class="Function">k</a> <a id="2686" href="Ordinals.OrdinalOfOrdinals.html#2686" class="Bound">x</a> <a id="2688" href="Ordinals.OrdinalOfOrdinals.html#2688" class="Bound">z</a> <a id="2690" href="Ordinals.OrdinalOfOrdinals.html#2690" class="Bound">l</a> <a id="2692" class="Symbol">=</a> <a id="2694" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2698" href="Ordinals.OrdinalOfOrdinals.html#2863" class="Function">b</a> <a id="2700" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2702" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2706" class="Symbol">(</a><a id="2707" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2711" href="Ordinals.OrdinalOfOrdinals.html#2863" class="Function">b</a><a id="2712" class="Symbol">)</a> <a id="2714" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2716" class="Symbol">(</a><a id="2717" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2720" href="Ordinals.OrdinalOfOrdinals.html#2430" class="Bound">g</a> <a id="2722" class="Symbol">(</a><a id="2723" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2727" class="Symbol">(</a><a id="2728" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2732" href="Ordinals.OrdinalOfOrdinals.html#2863" class="Function">b</a><a id="2733" class="Symbol">))</a> <a id="2736" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2738" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2742" class="Symbol">(</a><a id="2743" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2747" href="Ordinals.OrdinalOfOrdinals.html#2764" class="Function">a</a><a id="2748" class="Symbol">))</a>
   <a id="2754" class="Keyword">where</a>
    <a id="2764" href="Ordinals.OrdinalOfOrdinals.html#2764" class="Function">a</a> <a id="2766" class="Symbol">:</a> <a id="2768" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2770" href="Ordinals.OrdinalOfOrdinals.html#2770" class="Bound">y</a> <a id="2772" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2774" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2776" href="Ordinals.OrdinalOfOrdinals.html#2413" class="Bound">β</a> <a id="2778" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2780" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Ordinals.OrdinalOfOrdinals.html#2770" class="Bound">y</a> <a id="2785" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="2788" href="Ordinals.OrdinalOfOrdinals.html#2413" class="Bound">β</a> <a id="2790" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="2792" href="Ordinals.OrdinalOfOrdinals.html#2418" class="Bound">f</a> <a id="2794" href="Ordinals.OrdinalOfOrdinals.html#2686" class="Bound">x</a><a id="2795" class="Symbol">)</a> <a id="2797" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2799" class="Symbol">(</a><a id="2800" href="Ordinals.OrdinalOfOrdinals.html#2430" class="Bound">g</a> <a id="2802" href="Ordinals.OrdinalOfOrdinals.html#2770" class="Bound">y</a> <a id="2804" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2806" href="Ordinals.OrdinalOfOrdinals.html#2688" class="Bound">z</a><a id="2807" class="Symbol">)</a>
    <a id="2813" href="Ordinals.OrdinalOfOrdinals.html#2764" class="Function">a</a> <a id="2815" class="Symbol">=</a> <a id="2817" href="Ordinals.OrdinalOfOrdinals.html#2434" class="Bound">j</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Ordinals.OrdinalOfOrdinals.html#2418" class="Bound">f</a> <a id="2822" href="Ordinals.OrdinalOfOrdinals.html#2686" class="Bound">x</a><a id="2823" class="Symbol">)</a> <a id="2825" href="Ordinals.OrdinalOfOrdinals.html#2688" class="Bound">z</a> <a id="2827" href="Ordinals.OrdinalOfOrdinals.html#2690" class="Bound">l</a>

    <a id="2834" href="Ordinals.OrdinalOfOrdinals.html#2834" class="Function">y</a> <a id="2836" class="Symbol">:</a> <a id="2838" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2840" href="Ordinals.OrdinalOfOrdinals.html#2413" class="Bound">β</a> <a id="2842" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="2848" href="Ordinals.OrdinalOfOrdinals.html#2834" class="Function">y</a> <a id="2850" class="Symbol">=</a> <a id="2852" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2856" href="Ordinals.OrdinalOfOrdinals.html#2764" class="Function">a</a>

    <a id="2863" href="Ordinals.OrdinalOfOrdinals.html#2863" class="Function">b</a> <a id="2865" class="Symbol">:</a> <a id="2867" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2869" href="Ordinals.OrdinalOfOrdinals.html#2869" class="Bound">x&#39;</a> <a id="2872" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2874" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2876" href="Ordinals.OrdinalOfOrdinals.html#2411" class="Bound">α</a> <a id="2878" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2880" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2882" class="Symbol">(</a><a id="2883" href="Ordinals.OrdinalOfOrdinals.html#2869" class="Bound">x&#39;</a> <a id="2886" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="2889" href="Ordinals.OrdinalOfOrdinals.html#2411" class="Bound">α</a> <a id="2891" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="2893" href="Ordinals.OrdinalOfOrdinals.html#2686" class="Bound">x</a><a id="2894" class="Symbol">)</a> <a id="2896" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2898" class="Symbol">(</a><a id="2899" href="Ordinals.OrdinalOfOrdinals.html#2418" class="Bound">f</a> <a id="2901" href="Ordinals.OrdinalOfOrdinals.html#2869" class="Bound">x&#39;</a> <a id="2904" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2906" href="Ordinals.OrdinalOfOrdinals.html#2834" class="Function">y</a><a id="2907" class="Symbol">)</a>
    <a id="2913" href="Ordinals.OrdinalOfOrdinals.html#2863" class="Function">b</a> <a id="2915" class="Symbol">=</a> <a id="2917" href="Ordinals.OrdinalOfOrdinals.html#2422" class="Bound">i</a> <a id="2919" href="Ordinals.OrdinalOfOrdinals.html#2686" class="Bound">x</a> <a id="2921" href="Ordinals.OrdinalOfOrdinals.html#2834" class="Function">y</a> <a id="2923" class="Symbol">(</a><a id="2924" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2928" class="Symbol">(</a><a id="2929" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2933" href="Ordinals.OrdinalOfOrdinals.html#2764" class="Function">a</a><a id="2934" class="Symbol">))</a>

<a id="≃ₒ-to-⊴"></a><a id="2938" href="Ordinals.OrdinalOfOrdinals.html#2938" class="Function">≃ₒ-to-⊴</a> <a id="2946" class="Symbol">:</a> <a id="2948" class="Symbol">(</a><a id="2949" href="Ordinals.OrdinalOfOrdinals.html#2949" class="Bound">α</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2961" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2962" class="Symbol">)</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Ordinals.OrdinalOfOrdinals.html#2965" class="Bound">β</a> <a id="2967" class="Symbol">:</a> <a id="2969" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2977" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2978" class="Symbol">)</a> <a id="2980" class="Symbol">→</a> <a id="2982" href="Ordinals.OrdinalOfOrdinals.html#2949" class="Bound">α</a> <a id="2984" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="2987" href="Ordinals.OrdinalOfOrdinals.html#2965" class="Bound">β</a> <a id="2989" class="Symbol">→</a> <a id="2991" href="Ordinals.OrdinalOfOrdinals.html#2949" class="Bound">α</a> <a id="2993" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2995" href="Ordinals.OrdinalOfOrdinals.html#2965" class="Bound">β</a>
<a id="2997" href="Ordinals.OrdinalOfOrdinals.html#2938" class="Function">≃ₒ-to-⊴</a> <a id="3005" href="Ordinals.OrdinalOfOrdinals.html#3005" class="Bound">α</a> <a id="3007" href="Ordinals.OrdinalOfOrdinals.html#3007" class="Bound">β</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Ordinals.OrdinalOfOrdinals.html#3010" class="Bound">f</a> <a id="3012" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3014" href="Ordinals.OrdinalOfOrdinals.html#3014" class="Bound">e</a><a id="3015" class="Symbol">)</a> <a id="3017" class="Symbol">=</a> <a id="3019" class="Symbol">(</a><a id="3020" href="Ordinals.OrdinalOfOrdinals.html#3010" class="Bound">f</a> <a id="3022" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3024" href="Ordinals.Equivalence.html#5122" class="Function">order-equivs-are-simulations</a> <a id="3053" href="Ordinals.OrdinalOfOrdinals.html#3005" class="Bound">α</a> <a id="3055" href="Ordinals.OrdinalOfOrdinals.html#3007" class="Bound">β</a> <a id="3057" href="Ordinals.OrdinalOfOrdinals.html#3010" class="Bound">f</a> <a id="3059" href="Ordinals.OrdinalOfOrdinals.html#3014" class="Bound">e</a><a id="3060" class="Symbol">)</a>

<a id="ordinal-equiv-gives-bisimilarity"></a><a id="3063" href="Ordinals.OrdinalOfOrdinals.html#3063" class="Function">ordinal-equiv-gives-bisimilarity</a> <a id="3096" class="Symbol">:</a> <a id="3098" class="Symbol">(</a><a id="3099" href="Ordinals.OrdinalOfOrdinals.html#3099" class="Bound">α</a> <a id="3101" class="Symbol">:</a> <a id="3103" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3111" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3112" class="Symbol">)</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Ordinals.OrdinalOfOrdinals.html#3115" class="Bound">β</a> <a id="3117" class="Symbol">:</a> <a id="3119" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3127" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3128" class="Symbol">)</a>
                                 <a id="3163" class="Symbol">→</a> <a id="3165" href="Ordinals.OrdinalOfOrdinals.html#3099" class="Bound">α</a> <a id="3167" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="3170" href="Ordinals.OrdinalOfOrdinals.html#3115" class="Bound">β</a>
                                 <a id="3205" class="Symbol">→</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Ordinals.OrdinalOfOrdinals.html#3099" class="Bound">α</a> <a id="3210" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3212" href="Ordinals.OrdinalOfOrdinals.html#3115" class="Bound">β</a><a id="3213" class="Symbol">)</a> <a id="3215" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3217" class="Symbol">(</a><a id="3218" href="Ordinals.OrdinalOfOrdinals.html#3115" class="Bound">β</a> <a id="3220" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3222" href="Ordinals.OrdinalOfOrdinals.html#3099" class="Bound">α</a><a id="3223" class="Symbol">)</a>
<a id="3225" href="Ordinals.OrdinalOfOrdinals.html#3063" class="Function">ordinal-equiv-gives-bisimilarity</a> <a id="3258" href="Ordinals.OrdinalOfOrdinals.html#3258" class="Bound">α</a> <a id="3260" href="Ordinals.OrdinalOfOrdinals.html#3260" class="Bound">β</a> <a id="3262" class="Symbol">(</a><a id="3263" href="Ordinals.OrdinalOfOrdinals.html#3263" class="Bound">f</a> <a id="3265" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3267" href="Ordinals.OrdinalOfOrdinals.html#3267" class="Bound">p</a> <a id="3269" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3271" href="Ordinals.OrdinalOfOrdinals.html#3271" class="Bound">e</a> <a id="3273" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3275" href="Ordinals.OrdinalOfOrdinals.html#3275" class="Bound">q</a><a id="3276" class="Symbol">)</a> <a id="3278" class="Symbol">=</a> <a id="3280" href="Ordinals.OrdinalOfOrdinals.html#3382" class="Function">γ</a>
 <a id="3283" class="Keyword">where</a>
  <a id="3291" href="Ordinals.OrdinalOfOrdinals.html#3291" class="Function">g</a> <a id="3293" class="Symbol">:</a> <a id="3295" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3297" href="Ordinals.OrdinalOfOrdinals.html#3260" class="Bound">β</a> <a id="3299" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3301" class="Symbol">→</a> <a id="3303" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3305" href="Ordinals.OrdinalOfOrdinals.html#3258" class="Bound">α</a> <a id="3307" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="3311" href="Ordinals.OrdinalOfOrdinals.html#3291" class="Function">g</a> <a id="3313" class="Symbol">=</a> <a id="3315" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="3317" href="Ordinals.OrdinalOfOrdinals.html#3263" class="Bound">f</a> <a id="3319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3321" href="Ordinals.OrdinalOfOrdinals.html#3271" class="Bound">e</a> <a id="3323" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>

  <a id="3330" href="Ordinals.OrdinalOfOrdinals.html#3330" class="Function">d</a> <a id="3332" class="Symbol">:</a> <a id="3334" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3343" href="Ordinals.OrdinalOfOrdinals.html#3291" class="Function">g</a>
  <a id="3347" href="Ordinals.OrdinalOfOrdinals.html#3330" class="Function">d</a> <a id="3349" class="Symbol">=</a> <a id="3351" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="3363" class="Symbol">(</a><a id="3364" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Ordinals.OrdinalOfOrdinals.html#3263" class="Bound">f</a> <a id="3373" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3375" href="Ordinals.OrdinalOfOrdinals.html#3271" class="Bound">e</a><a id="3376" class="Symbol">))</a>

  <a id="3382" href="Ordinals.OrdinalOfOrdinals.html#3382" class="Function">γ</a> <a id="3384" class="Symbol">:</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Ordinals.OrdinalOfOrdinals.html#3258" class="Bound">α</a> <a id="3389" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3391" href="Ordinals.OrdinalOfOrdinals.html#3260" class="Bound">β</a><a id="3392" class="Symbol">)</a> <a id="3394" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3396" class="Symbol">(</a><a id="3397" href="Ordinals.OrdinalOfOrdinals.html#3260" class="Bound">β</a> <a id="3399" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3401" href="Ordinals.OrdinalOfOrdinals.html#3258" class="Bound">α</a><a id="3402" class="Symbol">)</a>
  <a id="3406" href="Ordinals.OrdinalOfOrdinals.html#3382" class="Function">γ</a> <a id="3408" class="Symbol">=</a> <a id="3410" class="Symbol">(</a><a id="3411" href="Ordinals.OrdinalOfOrdinals.html#3263" class="Bound">f</a> <a id="3413" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3415" href="Ordinals.Equivalence.html#5122" class="Function">order-equivs-are-simulations</a> <a id="3444" href="Ordinals.OrdinalOfOrdinals.html#3258" class="Bound">α</a> <a id="3446" href="Ordinals.OrdinalOfOrdinals.html#3260" class="Bound">β</a> <a id="3448" href="Ordinals.OrdinalOfOrdinals.html#3263" class="Bound">f</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Ordinals.OrdinalOfOrdinals.html#3267" class="Bound">p</a> <a id="3453" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3455" href="Ordinals.OrdinalOfOrdinals.html#3271" class="Bound">e</a> <a id="3457" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3459" href="Ordinals.OrdinalOfOrdinals.html#3275" class="Bound">q</a><a id="3460" class="Symbol">))</a> <a id="3463" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
      <a id="3471" class="Symbol">(</a><a id="3472" href="Ordinals.OrdinalOfOrdinals.html#3291" class="Function">g</a> <a id="3474" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3476" href="Ordinals.Equivalence.html#5122" class="Function">order-equivs-are-simulations</a> <a id="3505" href="Ordinals.OrdinalOfOrdinals.html#3260" class="Bound">β</a> <a id="3507" href="Ordinals.OrdinalOfOrdinals.html#3258" class="Bound">α</a> <a id="3509" href="Ordinals.OrdinalOfOrdinals.html#3291" class="Function">g</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Ordinals.OrdinalOfOrdinals.html#3275" class="Bound">q</a> <a id="3514" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3516" href="Ordinals.OrdinalOfOrdinals.html#3330" class="Function">d</a> <a id="3518" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3520" href="Ordinals.OrdinalOfOrdinals.html#3267" class="Bound">p</a><a id="3521" class="Symbol">))</a>

<a id="bisimilarity-gives-ordinal-equiv"></a><a id="3525" href="Ordinals.OrdinalOfOrdinals.html#3525" class="Function">bisimilarity-gives-ordinal-equiv</a> <a id="3558" class="Symbol">:</a> <a id="3560" class="Symbol">(</a><a id="3561" href="Ordinals.OrdinalOfOrdinals.html#3561" class="Bound">α</a> <a id="3563" class="Symbol">:</a> <a id="3565" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3573" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3574" class="Symbol">)</a> <a id="3576" class="Symbol">(</a><a id="3577" href="Ordinals.OrdinalOfOrdinals.html#3577" class="Bound">β</a> <a id="3579" class="Symbol">:</a> <a id="3581" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3589" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3590" class="Symbol">)</a>
                                 <a id="3625" class="Symbol">→</a> <a id="3627" href="Ordinals.OrdinalOfOrdinals.html#3561" class="Bound">α</a> <a id="3629" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3631" href="Ordinals.OrdinalOfOrdinals.html#3577" class="Bound">β</a>
                                 <a id="3666" class="Symbol">→</a> <a id="3668" href="Ordinals.OrdinalOfOrdinals.html#3577" class="Bound">β</a> <a id="3670" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3672" href="Ordinals.OrdinalOfOrdinals.html#3561" class="Bound">α</a>
                                 <a id="3707" class="Symbol">→</a> <a id="3709" href="Ordinals.OrdinalOfOrdinals.html#3561" class="Bound">α</a> <a id="3711" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="3714" href="Ordinals.OrdinalOfOrdinals.html#3577" class="Bound">β</a>
<a id="3716" href="Ordinals.OrdinalOfOrdinals.html#3525" class="Function">bisimilarity-gives-ordinal-equiv</a> <a id="3749" href="Ordinals.OrdinalOfOrdinals.html#3749" class="Bound">α</a> <a id="3751" href="Ordinals.OrdinalOfOrdinals.html#3751" class="Bound">β</a> <a id="3753" class="Symbol">(</a><a id="3754" href="Ordinals.OrdinalOfOrdinals.html#3754" class="Bound">f</a> <a id="3756" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3758" href="Ordinals.OrdinalOfOrdinals.html#3758" class="Bound">s</a><a id="3759" class="Symbol">)</a> <a id="3761" class="Symbol">(</a><a id="3762" href="Ordinals.OrdinalOfOrdinals.html#3762" class="Bound">g</a> <a id="3764" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3766" href="Ordinals.OrdinalOfOrdinals.html#3766" class="Bound">t</a><a id="3767" class="Symbol">)</a> <a id="3769" class="Symbol">=</a> <a id="3771" href="Ordinals.OrdinalOfOrdinals.html#4130" class="Function">γ</a>
 <a id="3774" class="Keyword">where</a>
  <a id="3782" href="Ordinals.OrdinalOfOrdinals.html#3782" class="Function">ηs</a> <a id="3785" class="Symbol">:</a> <a id="3787" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="3801" href="Ordinals.OrdinalOfOrdinals.html#3751" class="Bound">β</a> <a id="3803" href="Ordinals.OrdinalOfOrdinals.html#3751" class="Bound">β</a> <a id="3805" class="Symbol">(</a><a id="3806" href="Ordinals.OrdinalOfOrdinals.html#3754" class="Bound">f</a> <a id="3808" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3810" href="Ordinals.OrdinalOfOrdinals.html#3762" class="Bound">g</a><a id="3811" class="Symbol">)</a>
  <a id="3815" href="Ordinals.OrdinalOfOrdinals.html#3782" class="Function">ηs</a> <a id="3818" class="Symbol">=</a> <a id="3820" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3824" class="Symbol">(</a><a id="3825" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="3833" href="Ordinals.OrdinalOfOrdinals.html#3751" class="Bound">β</a> <a id="3835" href="Ordinals.OrdinalOfOrdinals.html#3749" class="Bound">α</a> <a id="3837" href="Ordinals.OrdinalOfOrdinals.html#3751" class="Bound">β</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Ordinals.OrdinalOfOrdinals.html#3762" class="Bound">g</a> <a id="3842" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3844" href="Ordinals.OrdinalOfOrdinals.html#3766" class="Bound">t</a><a id="3845" class="Symbol">)</a> <a id="3847" class="Symbol">(</a><a id="3848" href="Ordinals.OrdinalOfOrdinals.html#3754" class="Bound">f</a> <a id="3850" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3852" href="Ordinals.OrdinalOfOrdinals.html#3758" class="Bound">s</a><a id="3853" class="Symbol">))</a>

  <a id="3859" href="Ordinals.OrdinalOfOrdinals.html#3859" class="Function">η</a> <a id="3861" class="Symbol">:</a> <a id="3863" class="Symbol">(</a><a id="3864" href="Ordinals.OrdinalOfOrdinals.html#3864" class="Bound">y</a> <a id="3866" class="Symbol">:</a> <a id="3868" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3870" href="Ordinals.OrdinalOfOrdinals.html#3751" class="Bound">β</a> <a id="3872" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3873" class="Symbol">)</a> <a id="3875" class="Symbol">→</a> <a id="3877" href="Ordinals.OrdinalOfOrdinals.html#3754" class="Bound">f</a> <a id="3879" class="Symbol">(</a><a id="3880" href="Ordinals.OrdinalOfOrdinals.html#3762" class="Bound">g</a> <a id="3882" href="Ordinals.OrdinalOfOrdinals.html#3864" class="Bound">y</a><a id="3883" class="Symbol">)</a> <a id="3885" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3887" href="Ordinals.OrdinalOfOrdinals.html#3864" class="Bound">y</a>
  <a id="3891" href="Ordinals.OrdinalOfOrdinals.html#3859" class="Function">η</a> <a id="3893" class="Symbol">=</a> <a id="3895" href="Ordinals.Maps.html#10322" class="Function">at-most-one-simulation</a> <a id="3918" href="Ordinals.OrdinalOfOrdinals.html#3751" class="Bound">β</a> <a id="3920" href="Ordinals.OrdinalOfOrdinals.html#3751" class="Bound">β</a> <a id="3922" class="Symbol">(</a><a id="3923" href="Ordinals.OrdinalOfOrdinals.html#3754" class="Bound">f</a> <a id="3925" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3927" href="Ordinals.OrdinalOfOrdinals.html#3762" class="Bound">g</a><a id="3928" class="Symbol">)</a> <a id="3930" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3933" href="Ordinals.OrdinalOfOrdinals.html#3782" class="Function">ηs</a> <a id="3936" class="Symbol">(</a><a id="3937" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3941" class="Symbol">(</a><a id="3942" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="3949" href="Ordinals.OrdinalOfOrdinals.html#3751" class="Bound">β</a><a id="3950" class="Symbol">))</a>

  <a id="3956" href="Ordinals.OrdinalOfOrdinals.html#3956" class="Function">εs</a> <a id="3959" class="Symbol">:</a> <a id="3961" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="3975" href="Ordinals.OrdinalOfOrdinals.html#3749" class="Bound">α</a> <a id="3977" href="Ordinals.OrdinalOfOrdinals.html#3749" class="Bound">α</a> <a id="3979" class="Symbol">(</a><a id="3980" href="Ordinals.OrdinalOfOrdinals.html#3762" class="Bound">g</a> <a id="3982" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3984" href="Ordinals.OrdinalOfOrdinals.html#3754" class="Bound">f</a><a id="3985" class="Symbol">)</a>
  <a id="3989" href="Ordinals.OrdinalOfOrdinals.html#3956" class="Function">εs</a> <a id="3992" class="Symbol">=</a> <a id="3994" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="4007" href="Ordinals.OrdinalOfOrdinals.html#3749" class="Bound">α</a> <a id="4009" href="Ordinals.OrdinalOfOrdinals.html#3751" class="Bound">β</a> <a id="4011" href="Ordinals.OrdinalOfOrdinals.html#3749" class="Bound">α</a> <a id="4013" class="Symbol">(</a><a id="4014" href="Ordinals.OrdinalOfOrdinals.html#3754" class="Bound">f</a> <a id="4016" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4018" href="Ordinals.OrdinalOfOrdinals.html#3758" class="Bound">s</a><a id="4019" class="Symbol">)</a> <a id="4021" class="Symbol">(</a><a id="4022" href="Ordinals.OrdinalOfOrdinals.html#3762" class="Bound">g</a> <a id="4024" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4026" href="Ordinals.OrdinalOfOrdinals.html#3766" class="Bound">t</a><a id="4027" class="Symbol">))</a>

  <a id="4033" href="Ordinals.OrdinalOfOrdinals.html#4033" class="Function">ε</a> <a id="4035" class="Symbol">:</a> <a id="4037" class="Symbol">(</a><a id="4038" href="Ordinals.OrdinalOfOrdinals.html#4038" class="Bound">x</a> <a id="4040" class="Symbol">:</a> <a id="4042" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4044" href="Ordinals.OrdinalOfOrdinals.html#3749" class="Bound">α</a> <a id="4046" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4047" class="Symbol">)</a> <a id="4049" class="Symbol">→</a> <a id="4051" href="Ordinals.OrdinalOfOrdinals.html#3762" class="Bound">g</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Ordinals.OrdinalOfOrdinals.html#3754" class="Bound">f</a> <a id="4056" href="Ordinals.OrdinalOfOrdinals.html#4038" class="Bound">x</a><a id="4057" class="Symbol">)</a> <a id="4059" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4061" href="Ordinals.OrdinalOfOrdinals.html#4038" class="Bound">x</a>
  <a id="4065" href="Ordinals.OrdinalOfOrdinals.html#4033" class="Function">ε</a> <a id="4067" class="Symbol">=</a> <a id="4069" href="Ordinals.Maps.html#10322" class="Function">at-most-one-simulation</a> <a id="4092" href="Ordinals.OrdinalOfOrdinals.html#3749" class="Bound">α</a> <a id="4094" href="Ordinals.OrdinalOfOrdinals.html#3749" class="Bound">α</a> <a id="4096" class="Symbol">(</a><a id="4097" href="Ordinals.OrdinalOfOrdinals.html#3762" class="Bound">g</a> <a id="4099" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4101" href="Ordinals.OrdinalOfOrdinals.html#3754" class="Bound">f</a><a id="4102" class="Symbol">)</a> <a id="4104" href="MLTT.Pi.html#444" class="Function">id</a> <a id="4107" href="Ordinals.OrdinalOfOrdinals.html#3956" class="Function">εs</a> <a id="4110" class="Symbol">(</a><a id="4111" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4115" class="Symbol">(</a><a id="4116" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="4123" href="Ordinals.OrdinalOfOrdinals.html#3749" class="Bound">α</a><a id="4124" class="Symbol">))</a>

  <a id="4130" href="Ordinals.OrdinalOfOrdinals.html#4130" class="Function">γ</a> <a id="4132" class="Symbol">:</a> <a id="4134" href="Ordinals.OrdinalOfOrdinals.html#3749" class="Bound">α</a> <a id="4136" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="4139" href="Ordinals.OrdinalOfOrdinals.html#3751" class="Bound">β</a>
  <a id="4143" href="Ordinals.OrdinalOfOrdinals.html#4130" class="Function">γ</a> <a id="4145" class="Symbol">=</a>  <a id="4148" href="Ordinals.OrdinalOfOrdinals.html#3754" class="Bound">f</a> <a id="4150" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4152" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4156" href="Ordinals.OrdinalOfOrdinals.html#3758" class="Bound">s</a> <a id="4158" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4160" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="4177" href="Ordinals.OrdinalOfOrdinals.html#3754" class="Bound">f</a> <a id="4179" class="Symbol">(</a><a id="4180" href="Ordinals.OrdinalOfOrdinals.html#3762" class="Bound">g</a> <a id="4182" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4184" href="Ordinals.OrdinalOfOrdinals.html#4033" class="Function">ε</a> <a id="4186" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4188" href="Ordinals.OrdinalOfOrdinals.html#3859" class="Function">η</a><a id="4189" class="Symbol">)</a> <a id="4191" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4193" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4197" href="Ordinals.OrdinalOfOrdinals.html#3766" class="Bound">t</a>

<a id="4200" class="Markup">\end{code}</a><a id="4210" class="Background">

A corollary of the above is that the ordinal order _⊴_ is
antisymmetric.

</a><a id="4286" class="Markup">\begin{code}</a>

<a id="⊴-antisym"></a><a id="4300" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="4310" class="Symbol">:</a> <a id="4312" class="Symbol">(</a><a id="4313" href="Ordinals.OrdinalOfOrdinals.html#4313" class="Bound">α</a> <a id="4315" href="Ordinals.OrdinalOfOrdinals.html#4315" class="Bound">β</a> <a id="4317" class="Symbol">:</a> <a id="4319" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4327" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4328" class="Symbol">)</a>
          <a id="4340" class="Symbol">→</a> <a id="4342" href="Ordinals.OrdinalOfOrdinals.html#4313" class="Bound">α</a> <a id="4344" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="4346" href="Ordinals.OrdinalOfOrdinals.html#4315" class="Bound">β</a>
          <a id="4358" class="Symbol">→</a> <a id="4360" href="Ordinals.OrdinalOfOrdinals.html#4315" class="Bound">β</a> <a id="4362" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="4364" href="Ordinals.OrdinalOfOrdinals.html#4313" class="Bound">α</a>
          <a id="4376" class="Symbol">→</a> <a id="4378" href="Ordinals.OrdinalOfOrdinals.html#4313" class="Bound">α</a> <a id="4380" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4382" href="Ordinals.OrdinalOfOrdinals.html#4315" class="Bound">β</a>
<a id="4384" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="4394" href="Ordinals.OrdinalOfOrdinals.html#4394" class="Bound">α</a> <a id="4396" href="Ordinals.OrdinalOfOrdinals.html#4396" class="Bound">β</a> <a id="4398" href="Ordinals.OrdinalOfOrdinals.html#4398" class="Bound">l</a> <a id="4400" href="Ordinals.OrdinalOfOrdinals.html#4400" class="Bound">m</a> <a id="4402" class="Symbol">=</a>
 <a id="4405" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="4413" class="Symbol">(</a><a id="4414" href="Ordinals.OrdinalOfOrdinals.html#527" class="Bound">ua</a> <a id="4417" class="Symbol">_)</a> <a id="4420" href="Ordinals.OrdinalOfOrdinals.html#1004" class="Function">fe&#39;</a> <a id="4424" href="Ordinals.OrdinalOfOrdinals.html#4394" class="Bound">α</a> <a id="4426" href="Ordinals.OrdinalOfOrdinals.html#4396" class="Bound">β</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Ordinals.OrdinalOfOrdinals.html#3525" class="Function">bisimilarity-gives-ordinal-equiv</a> <a id="4462" href="Ordinals.OrdinalOfOrdinals.html#4394" class="Bound">α</a> <a id="4464" href="Ordinals.OrdinalOfOrdinals.html#4396" class="Bound">β</a> <a id="4466" href="Ordinals.OrdinalOfOrdinals.html#4398" class="Bound">l</a> <a id="4468" href="Ordinals.OrdinalOfOrdinals.html#4400" class="Bound">m</a><a id="4469" class="Symbol">)</a>

<a id="4472" class="Markup">\end{code}</a><a id="4482" class="Background">

Any lower set α ↓ a of a point a : ⟨ α ⟩ forms a (sub-)ordinal:

</a><a id="4549" class="Markup">\begin{code}</a>

<a id="_↓_"></a><a id="4563" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">_↓_</a> <a id="4567" class="Symbol">:</a> <a id="4569" class="Symbol">(</a><a id="4570" href="Ordinals.OrdinalOfOrdinals.html#4570" class="Bound">α</a> <a id="4572" class="Symbol">:</a> <a id="4574" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4582" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4583" class="Symbol">)</a> <a id="4585" class="Symbol">→</a> <a id="4587" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4589" href="Ordinals.OrdinalOfOrdinals.html#4570" class="Bound">α</a> <a id="4591" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4593" class="Symbol">→</a> <a id="4595" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4603" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="4605" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="4607" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4609" href="Ordinals.OrdinalOfOrdinals.html#4609" class="Bound">a</a> <a id="4611" class="Symbol">=</a> <a id="4613" class="Symbol">(</a><a id="4614" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4616" href="Ordinals.OrdinalOfOrdinals.html#4616" class="Bound">x</a> <a id="4618" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4620" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4622" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="4624" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4626" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4628" href="Ordinals.OrdinalOfOrdinals.html#4616" class="Bound">x</a> <a id="4630" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4633" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="4635" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4637" href="Ordinals.OrdinalOfOrdinals.html#4609" class="Bound">a</a><a id="4638" class="Symbol">)</a> <a id="4640" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4642" href="Ordinals.OrdinalOfOrdinals.html#4671" class="Function Operator">_&lt;_</a> <a id="4646" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4648" href="Ordinals.OrdinalOfOrdinals.html#4775" class="Function">p</a> <a id="4650" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4652" href="Ordinals.OrdinalOfOrdinals.html#4846" class="Function">w</a> <a id="4654" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4656" href="Ordinals.OrdinalOfOrdinals.html#5088" class="Function">e</a> <a id="4658" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4660" href="Ordinals.OrdinalOfOrdinals.html#5324" class="Function">t</a>
 <a id="4663" class="Keyword">where</a>
  <a id="4671" href="Ordinals.OrdinalOfOrdinals.html#4671" class="Function Operator">_&lt;_</a> <a id="4675" class="Symbol">:</a> <a id="4677" class="Symbol">(</a><a id="4678" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4680" href="Ordinals.OrdinalOfOrdinals.html#4680" class="Bound">x</a> <a id="4682" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4684" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4686" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="4688" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4690" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4692" href="Ordinals.OrdinalOfOrdinals.html#4680" class="Bound">x</a> <a id="4694" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4697" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="4699" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4701" href="Ordinals.OrdinalOfOrdinals.html#4609" class="Bound">a</a><a id="4702" class="Symbol">)</a> <a id="4704" class="Symbol">→</a> <a id="4706" class="Symbol">(</a><a id="4707" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4709" href="Ordinals.OrdinalOfOrdinals.html#4709" class="Bound">x</a> <a id="4711" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4713" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4715" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="4717" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4719" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4721" href="Ordinals.OrdinalOfOrdinals.html#4709" class="Bound">x</a> <a id="4723" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4726" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="4728" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4730" href="Ordinals.OrdinalOfOrdinals.html#4609" class="Bound">a</a><a id="4731" class="Symbol">)</a> <a id="4733" class="Symbol">→</a> <a id="4735" class="Symbol">_</a> <a id="4737" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="4741" class="Symbol">(</a><a id="4742" href="Ordinals.OrdinalOfOrdinals.html#4742" class="Bound">y</a> <a id="4744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4746" class="Symbol">_)</a> <a id="4749" href="Ordinals.OrdinalOfOrdinals.html#4671" class="Function Operator">&lt;</a> <a id="4751" class="Symbol">(</a><a id="4752" href="Ordinals.OrdinalOfOrdinals.html#4752" class="Bound">z</a> <a id="4754" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4756" class="Symbol">_)</a> <a id="4759" class="Symbol">=</a> <a id="4761" href="Ordinals.OrdinalOfOrdinals.html#4742" class="Bound">y</a> <a id="4763" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="4766" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="4768" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="4770" href="Ordinals.OrdinalOfOrdinals.html#4752" class="Bound">z</a>

  <a id="4775" href="Ordinals.OrdinalOfOrdinals.html#4775" class="Function">p</a> <a id="4777" class="Symbol">:</a> <a id="4779" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="4794" href="Ordinals.OrdinalOfOrdinals.html#4671" class="Function Operator">_&lt;_</a>
  <a id="4800" href="Ordinals.OrdinalOfOrdinals.html#4775" class="Function">p</a> <a id="4802" class="Symbol">(</a><a id="4803" href="Ordinals.OrdinalOfOrdinals.html#4803" class="Bound">x</a> <a id="4805" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4807" class="Symbol">_)</a> <a id="4810" class="Symbol">(</a><a id="4811" href="Ordinals.OrdinalOfOrdinals.html#4811" class="Bound">y</a> <a id="4813" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4815" class="Symbol">_)</a>  <a id="4819" class="Symbol">=</a> <a id="4821" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="4837" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="4839" href="Ordinals.OrdinalOfOrdinals.html#4803" class="Bound">x</a> <a id="4841" href="Ordinals.OrdinalOfOrdinals.html#4811" class="Bound">y</a>

  <a id="4846" href="Ordinals.OrdinalOfOrdinals.html#4846" class="Function">w</a> <a id="4848" class="Symbol">:</a> <a id="4850" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="4866" href="Ordinals.OrdinalOfOrdinals.html#4671" class="Function Operator">_&lt;_</a>
  <a id="4872" href="Ordinals.OrdinalOfOrdinals.html#4846" class="Function">w</a> <a id="4874" class="Symbol">(</a><a id="4875" href="Ordinals.OrdinalOfOrdinals.html#4875" class="Bound">x</a> <a id="4877" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4879" href="Ordinals.OrdinalOfOrdinals.html#4879" class="Bound">l</a><a id="4880" class="Symbol">)</a> <a id="4882" class="Symbol">=</a> <a id="4884" href="Ordinals.OrdinalOfOrdinals.html#4926" class="Function">f</a> <a id="4886" href="Ordinals.OrdinalOfOrdinals.html#4875" class="Bound">x</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="4906" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="4908" href="Ordinals.OrdinalOfOrdinals.html#4875" class="Bound">x</a><a id="4909" class="Symbol">)</a> <a id="4911" href="Ordinals.OrdinalOfOrdinals.html#4879" class="Bound">l</a>
   <a id="4916" class="Keyword">where</a>
    <a id="4926" href="Ordinals.OrdinalOfOrdinals.html#4926" class="Function">f</a> <a id="4928" class="Symbol">:</a> <a id="4930" class="Symbol">∀</a> <a id="4932" href="Ordinals.OrdinalOfOrdinals.html#4932" class="Bound">x</a>
      <a id="4940" class="Symbol">→</a> <a id="4942" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="4956" class="Symbol">(</a><a id="4957" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="4974" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a><a id="4975" class="Symbol">)</a> <a id="4977" href="Ordinals.OrdinalOfOrdinals.html#4932" class="Bound">x</a>
      <a id="4985" class="Symbol">→</a> <a id="4987" class="Symbol">∀</a> <a id="4989" href="Ordinals.OrdinalOfOrdinals.html#4989" class="Bound">l</a> <a id="4991" class="Symbol">→</a> <a id="4993" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="5007" href="Ordinals.OrdinalOfOrdinals.html#4671" class="Function Operator">_&lt;_</a> <a id="5011" class="Symbol">(</a><a id="5012" href="Ordinals.OrdinalOfOrdinals.html#4932" class="Bound">x</a> <a id="5014" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5016" href="Ordinals.OrdinalOfOrdinals.html#4989" class="Bound">l</a><a id="5017" class="Symbol">)</a>
    <a id="5023" href="Ordinals.OrdinalOfOrdinals.html#4926" class="Function">f</a> <a id="5025" href="Ordinals.OrdinalOfOrdinals.html#5025" class="Bound">x</a> <a id="5027" class="Symbol">(</a><a id="5028" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="5032" href="Ordinals.OrdinalOfOrdinals.html#5032" class="Bound">s</a><a id="5033" class="Symbol">)</a> <a id="5035" href="Ordinals.OrdinalOfOrdinals.html#5035" class="Bound">l</a> <a id="5037" class="Symbol">=</a> <a id="5039" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="5043" class="Symbol">(λ</a> <a id="5046" href="Ordinals.OrdinalOfOrdinals.html#5046" class="Bound">σ</a> <a id="5048" href="Ordinals.OrdinalOfOrdinals.html#5048" class="Bound">m</a> <a id="5050" class="Symbol">→</a> <a id="5052" href="Ordinals.OrdinalOfOrdinals.html#4926" class="Function">f</a> <a id="5054" class="Symbol">(</a><a id="5055" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5059" href="Ordinals.OrdinalOfOrdinals.html#5046" class="Bound">σ</a><a id="5060" class="Symbol">)</a> <a id="5062" class="Symbol">(</a><a id="5063" href="Ordinals.OrdinalOfOrdinals.html#5032" class="Bound">s</a> <a id="5065" class="Symbol">(</a><a id="5066" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5070" href="Ordinals.OrdinalOfOrdinals.html#5046" class="Bound">σ</a><a id="5071" class="Symbol">)</a> <a id="5073" href="Ordinals.OrdinalOfOrdinals.html#5048" class="Bound">m</a><a id="5074" class="Symbol">)</a> <a id="5076" class="Symbol">(</a><a id="5077" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="5081" href="Ordinals.OrdinalOfOrdinals.html#5046" class="Bound">σ</a><a id="5082" class="Symbol">))</a>

  <a id="5088" href="Ordinals.OrdinalOfOrdinals.html#5088" class="Function">e</a> <a id="5090" class="Symbol">:</a> <a id="5092" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="5107" href="Ordinals.OrdinalOfOrdinals.html#4671" class="Function Operator">_&lt;_</a>
  <a id="5113" href="Ordinals.OrdinalOfOrdinals.html#5088" class="Function">e</a> <a id="5115" class="Symbol">(</a><a id="5116" href="Ordinals.OrdinalOfOrdinals.html#5116" class="Bound">x</a> <a id="5118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5120" href="Ordinals.OrdinalOfOrdinals.html#5120" class="Bound">l</a><a id="5121" class="Symbol">)</a> <a id="5123" class="Symbol">(</a><a id="5124" href="Ordinals.OrdinalOfOrdinals.html#5124" class="Bound">y</a> <a id="5126" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5128" href="Ordinals.OrdinalOfOrdinals.html#5128" class="Bound">m</a><a id="5129" class="Symbol">)</a> <a id="5131" href="Ordinals.OrdinalOfOrdinals.html#5131" class="Bound">f</a> <a id="5133" href="Ordinals.OrdinalOfOrdinals.html#5133" class="Bound">g</a> <a id="5135" class="Symbol">=</a>
    <a id="5141" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
     <a id="5159" class="Symbol">(λ</a> <a id="5162" href="Ordinals.OrdinalOfOrdinals.html#5162" class="Bound">z</a> <a id="5164" class="Symbol">→</a> <a id="5166" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="5182" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="5184" href="Ordinals.OrdinalOfOrdinals.html#5162" class="Bound">z</a> <a id="5186" href="Ordinals.OrdinalOfOrdinals.html#4609" class="Bound">a</a><a id="5187" class="Symbol">)</a>
     <a id="5194" class="Symbol">(</a><a id="5195" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="5210" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="5212" href="Ordinals.OrdinalOfOrdinals.html#5116" class="Bound">x</a> <a id="5214" href="Ordinals.OrdinalOfOrdinals.html#5124" class="Bound">y</a>
       <a id="5223" class="Symbol">(λ</a> <a id="5226" href="Ordinals.OrdinalOfOrdinals.html#5226" class="Bound">u</a> <a id="5228" href="Ordinals.OrdinalOfOrdinals.html#5228" class="Bound">n</a> <a id="5230" class="Symbol">→</a> <a id="5232" href="Ordinals.OrdinalOfOrdinals.html#5131" class="Bound">f</a> <a id="5234" class="Symbol">(</a><a id="5235" href="Ordinals.OrdinalOfOrdinals.html#5226" class="Bound">u</a> <a id="5237" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5239" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="5252" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="5254" href="Ordinals.OrdinalOfOrdinals.html#5226" class="Bound">u</a> <a id="5256" href="Ordinals.OrdinalOfOrdinals.html#5116" class="Bound">x</a> <a id="5258" href="Ordinals.OrdinalOfOrdinals.html#4609" class="Bound">a</a> <a id="5260" href="Ordinals.OrdinalOfOrdinals.html#5228" class="Bound">n</a> <a id="5262" href="Ordinals.OrdinalOfOrdinals.html#5120" class="Bound">l</a><a id="5263" class="Symbol">)</a> <a id="5265" href="Ordinals.OrdinalOfOrdinals.html#5228" class="Bound">n</a><a id="5266" class="Symbol">)</a>
       <a id="5275" class="Symbol">(λ</a> <a id="5278" href="Ordinals.OrdinalOfOrdinals.html#5278" class="Bound">u</a> <a id="5280" href="Ordinals.OrdinalOfOrdinals.html#5280" class="Bound">n</a> <a id="5282" class="Symbol">→</a> <a id="5284" href="Ordinals.OrdinalOfOrdinals.html#5133" class="Bound">g</a> <a id="5286" class="Symbol">(</a><a id="5287" href="Ordinals.OrdinalOfOrdinals.html#5278" class="Bound">u</a> <a id="5289" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5291" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="5304" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="5306" href="Ordinals.OrdinalOfOrdinals.html#5278" class="Bound">u</a> <a id="5308" href="Ordinals.OrdinalOfOrdinals.html#5124" class="Bound">y</a> <a id="5310" href="Ordinals.OrdinalOfOrdinals.html#4609" class="Bound">a</a> <a id="5312" href="Ordinals.OrdinalOfOrdinals.html#5280" class="Bound">n</a> <a id="5314" href="Ordinals.OrdinalOfOrdinals.html#5128" class="Bound">m</a><a id="5315" class="Symbol">)</a> <a id="5317" href="Ordinals.OrdinalOfOrdinals.html#5280" class="Bound">n</a><a id="5318" class="Symbol">))</a>

  <a id="5324" href="Ordinals.OrdinalOfOrdinals.html#5324" class="Function">t</a> <a id="5326" class="Symbol">:</a> <a id="5328" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="5342" href="Ordinals.OrdinalOfOrdinals.html#4671" class="Function Operator">_&lt;_</a>
  <a id="5348" href="Ordinals.OrdinalOfOrdinals.html#5324" class="Function">t</a> <a id="5350" class="Symbol">(</a><a id="5351" href="Ordinals.OrdinalOfOrdinals.html#5351" class="Bound">x</a> <a id="5353" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5355" class="Symbol">_)</a> <a id="5358" class="Symbol">(</a><a id="5359" href="Ordinals.OrdinalOfOrdinals.html#5359" class="Bound">y</a> <a id="5361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5363" class="Symbol">_)</a> <a id="5366" class="Symbol">(</a><a id="5367" href="Ordinals.OrdinalOfOrdinals.html#5367" class="Bound">z</a> <a id="5369" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5371" class="Symbol">_)</a> <a id="5374" class="Symbol">=</a> <a id="5376" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="5389" href="Ordinals.OrdinalOfOrdinals.html#4605" class="Bound">α</a> <a id="5391" href="Ordinals.OrdinalOfOrdinals.html#5351" class="Bound">x</a> <a id="5393" href="Ordinals.OrdinalOfOrdinals.html#5359" class="Bound">y</a> <a id="5395" href="Ordinals.OrdinalOfOrdinals.html#5367" class="Bound">z</a>

<a id="segment-inclusion"></a><a id="5398" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="5416" class="Symbol">:</a> <a id="5418" class="Symbol">(</a><a id="5419" href="Ordinals.OrdinalOfOrdinals.html#5419" class="Bound">α</a> <a id="5421" class="Symbol">:</a> <a id="5423" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5431" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5432" class="Symbol">)</a> <a id="5434" class="Symbol">(</a><a id="5435" href="Ordinals.OrdinalOfOrdinals.html#5435" class="Bound">a</a> <a id="5437" class="Symbol">:</a> <a id="5439" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5441" href="Ordinals.OrdinalOfOrdinals.html#5419" class="Bound">α</a> <a id="5443" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5444" class="Symbol">)</a>
                  <a id="5464" class="Symbol">→</a> <a id="5466" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5468" href="Ordinals.OrdinalOfOrdinals.html#5419" class="Bound">α</a> <a id="5470" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5472" href="Ordinals.OrdinalOfOrdinals.html#5435" class="Bound">a</a> <a id="5474" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="5476" class="Symbol">→</a> <a id="5478" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5480" href="Ordinals.OrdinalOfOrdinals.html#5419" class="Bound">α</a> <a id="5482" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="5484" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="5502" href="Ordinals.OrdinalOfOrdinals.html#5502" class="Bound">α</a> <a id="5504" href="Ordinals.OrdinalOfOrdinals.html#5504" class="Bound">a</a> <a id="5506" class="Symbol">=</a> <a id="5508" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="segment-inclusion-bound"></a><a id="5513" href="Ordinals.OrdinalOfOrdinals.html#5513" class="Function">segment-inclusion-bound</a> <a id="5537" class="Symbol">:</a> <a id="5539" class="Symbol">(</a><a id="5540" href="Ordinals.OrdinalOfOrdinals.html#5540" class="Bound">α</a> <a id="5542" class="Symbol">:</a> <a id="5544" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5552" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5553" class="Symbol">)</a> <a id="5555" class="Symbol">(</a><a id="5556" href="Ordinals.OrdinalOfOrdinals.html#5556" class="Bound">a</a> <a id="5558" class="Symbol">:</a> <a id="5560" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5562" href="Ordinals.OrdinalOfOrdinals.html#5540" class="Bound">α</a> <a id="5564" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5565" class="Symbol">)</a>
                        <a id="5591" class="Symbol">→</a> <a id="5593" class="Symbol">(</a><a id="5594" href="Ordinals.OrdinalOfOrdinals.html#5594" class="Bound">x</a> <a id="5596" class="Symbol">:</a> <a id="5598" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5600" href="Ordinals.OrdinalOfOrdinals.html#5540" class="Bound">α</a> <a id="5602" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5604" href="Ordinals.OrdinalOfOrdinals.html#5556" class="Bound">a</a> <a id="5606" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5607" class="Symbol">)</a>
                        <a id="5633" class="Symbol">→</a> <a id="5635" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="5653" href="Ordinals.OrdinalOfOrdinals.html#5540" class="Bound">α</a> <a id="5655" href="Ordinals.OrdinalOfOrdinals.html#5556" class="Bound">a</a> <a id="5657" href="Ordinals.OrdinalOfOrdinals.html#5594" class="Bound">x</a> <a id="5659" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="5662" href="Ordinals.OrdinalOfOrdinals.html#5540" class="Bound">α</a> <a id="5664" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="5666" href="Ordinals.OrdinalOfOrdinals.html#5556" class="Bound">a</a>
<a id="5668" href="Ordinals.OrdinalOfOrdinals.html#5513" class="Function">segment-inclusion-bound</a> <a id="5692" href="Ordinals.OrdinalOfOrdinals.html#5692" class="Bound">α</a> <a id="5694" href="Ordinals.OrdinalOfOrdinals.html#5694" class="Bound">a</a> <a id="5696" class="Symbol">=</a> <a id="5698" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="segment-inclusion-is-simulation"></a><a id="5703" href="Ordinals.OrdinalOfOrdinals.html#5703" class="Function">segment-inclusion-is-simulation</a> <a id="5735" class="Symbol">:</a> <a id="5737" class="Symbol">(</a><a id="5738" href="Ordinals.OrdinalOfOrdinals.html#5738" class="Bound">α</a> <a id="5740" class="Symbol">:</a> <a id="5742" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5750" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5751" class="Symbol">)</a> <a id="5753" class="Symbol">(</a><a id="5754" href="Ordinals.OrdinalOfOrdinals.html#5754" class="Bound">a</a> <a id="5756" class="Symbol">:</a> <a id="5758" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5760" href="Ordinals.OrdinalOfOrdinals.html#5738" class="Bound">α</a> <a id="5762" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5763" class="Symbol">)</a>
                                <a id="5797" class="Symbol">→</a> <a id="5799" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="5813" class="Symbol">(</a><a id="5814" href="Ordinals.OrdinalOfOrdinals.html#5738" class="Bound">α</a> <a id="5816" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5818" href="Ordinals.OrdinalOfOrdinals.html#5754" class="Bound">a</a><a id="5819" class="Symbol">)</a> <a id="5821" href="Ordinals.OrdinalOfOrdinals.html#5738" class="Bound">α</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="5842" href="Ordinals.OrdinalOfOrdinals.html#5738" class="Bound">α</a> <a id="5844" href="Ordinals.OrdinalOfOrdinals.html#5754" class="Bound">a</a><a id="5845" class="Symbol">)</a>
<a id="5847" href="Ordinals.OrdinalOfOrdinals.html#5703" class="Function">segment-inclusion-is-simulation</a> <a id="5879" href="Ordinals.OrdinalOfOrdinals.html#5879" class="Bound">α</a> <a id="5881" href="Ordinals.OrdinalOfOrdinals.html#5881" class="Bound">a</a> <a id="5883" class="Symbol">=</a> <a id="5885" href="Ordinals.OrdinalOfOrdinals.html#5900" class="Function">i</a> <a id="5887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5889" href="Ordinals.OrdinalOfOrdinals.html#6020" class="Function">p</a>
 <a id="5892" class="Keyword">where</a>
  <a id="5900" href="Ordinals.OrdinalOfOrdinals.html#5900" class="Function">i</a> <a id="5902" class="Symbol">:</a> <a id="5904" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Ordinals.OrdinalOfOrdinals.html#5879" class="Bound">α</a> <a id="5926" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5928" href="Ordinals.OrdinalOfOrdinals.html#5881" class="Bound">a</a><a id="5929" class="Symbol">)</a> <a id="5931" href="Ordinals.OrdinalOfOrdinals.html#5879" class="Bound">α</a> <a id="5933" class="Symbol">(</a><a id="5934" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="5952" href="Ordinals.OrdinalOfOrdinals.html#5879" class="Bound">α</a> <a id="5954" href="Ordinals.OrdinalOfOrdinals.html#5881" class="Bound">a</a><a id="5955" class="Symbol">)</a>
  <a id="5959" href="Ordinals.OrdinalOfOrdinals.html#5900" class="Function">i</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Ordinals.OrdinalOfOrdinals.html#5962" class="Bound">x</a> <a id="5964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5966" href="Ordinals.OrdinalOfOrdinals.html#5966" class="Bound">l</a><a id="5967" class="Symbol">)</a> <a id="5969" href="Ordinals.OrdinalOfOrdinals.html#5969" class="Bound">y</a> <a id="5971" href="Ordinals.OrdinalOfOrdinals.html#5971" class="Bound">m</a> <a id="5973" class="Symbol">=</a> <a id="5975" class="Symbol">(</a><a id="5976" href="Ordinals.OrdinalOfOrdinals.html#5969" class="Bound">y</a> <a id="5978" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5980" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="5993" href="Ordinals.OrdinalOfOrdinals.html#5879" class="Bound">α</a> <a id="5995" href="Ordinals.OrdinalOfOrdinals.html#5969" class="Bound">y</a> <a id="5997" href="Ordinals.OrdinalOfOrdinals.html#5962" class="Bound">x</a> <a id="5999" href="Ordinals.OrdinalOfOrdinals.html#5881" class="Bound">a</a> <a id="6001" href="Ordinals.OrdinalOfOrdinals.html#5971" class="Bound">m</a> <a id="6003" href="Ordinals.OrdinalOfOrdinals.html#5966" class="Bound">l</a><a id="6004" class="Symbol">)</a> <a id="6006" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6008" href="Ordinals.OrdinalOfOrdinals.html#5971" class="Bound">m</a> <a id="6010" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6012" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="6020" href="Ordinals.OrdinalOfOrdinals.html#6020" class="Function">p</a> <a id="6022" class="Symbol">:</a> <a id="6024" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="6044" class="Symbol">(</a><a id="6045" href="Ordinals.OrdinalOfOrdinals.html#5879" class="Bound">α</a> <a id="6047" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6049" href="Ordinals.OrdinalOfOrdinals.html#5881" class="Bound">a</a><a id="6050" class="Symbol">)</a> <a id="6052" href="Ordinals.OrdinalOfOrdinals.html#5879" class="Bound">α</a> <a id="6054" class="Symbol">(</a><a id="6055" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="6073" href="Ordinals.OrdinalOfOrdinals.html#5879" class="Bound">α</a> <a id="6075" href="Ordinals.OrdinalOfOrdinals.html#5881" class="Bound">a</a><a id="6076" class="Symbol">)</a>
  <a id="6080" href="Ordinals.OrdinalOfOrdinals.html#6020" class="Function">p</a> <a id="6082" href="Ordinals.OrdinalOfOrdinals.html#6082" class="Bound">x</a> <a id="6084" href="Ordinals.OrdinalOfOrdinals.html#6084" class="Bound">x&#39;</a> <a id="6087" class="Symbol">=</a> <a id="6089" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="segment-⊴"></a><a id="6093" href="Ordinals.OrdinalOfOrdinals.html#6093" class="Function">segment-⊴</a> <a id="6103" class="Symbol">:</a> <a id="6105" class="Symbol">(</a><a id="6106" href="Ordinals.OrdinalOfOrdinals.html#6106" class="Bound">α</a> <a id="6108" class="Symbol">:</a> <a id="6110" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6118" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6119" class="Symbol">)</a> <a id="6121" class="Symbol">(</a><a id="6122" href="Ordinals.OrdinalOfOrdinals.html#6122" class="Bound">a</a> <a id="6124" class="Symbol">:</a> <a id="6126" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6128" href="Ordinals.OrdinalOfOrdinals.html#6106" class="Bound">α</a> <a id="6130" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6131" class="Symbol">)</a>
          <a id="6143" class="Symbol">→</a> <a id="6145" class="Symbol">(</a><a id="6146" href="Ordinals.OrdinalOfOrdinals.html#6106" class="Bound">α</a> <a id="6148" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6150" href="Ordinals.OrdinalOfOrdinals.html#6122" class="Bound">a</a><a id="6151" class="Symbol">)</a> <a id="6153" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6155" href="Ordinals.OrdinalOfOrdinals.html#6106" class="Bound">α</a>
<a id="6157" href="Ordinals.OrdinalOfOrdinals.html#6093" class="Function">segment-⊴</a> <a id="6167" href="Ordinals.OrdinalOfOrdinals.html#6167" class="Bound">α</a> <a id="6169" href="Ordinals.OrdinalOfOrdinals.html#6169" class="Bound">a</a> <a id="6171" class="Symbol">=</a> <a id="6173" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="6191" href="Ordinals.OrdinalOfOrdinals.html#6167" class="Bound">α</a> <a id="6193" href="Ordinals.OrdinalOfOrdinals.html#6169" class="Bound">a</a> <a id="6195" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6197" href="Ordinals.OrdinalOfOrdinals.html#5703" class="Function">segment-inclusion-is-simulation</a> <a id="6229" href="Ordinals.OrdinalOfOrdinals.html#6167" class="Bound">α</a> <a id="6231" href="Ordinals.OrdinalOfOrdinals.html#6169" class="Bound">a</a>

<a id="segment-inclusion-lc"></a><a id="6234" href="Ordinals.OrdinalOfOrdinals.html#6234" class="Function">segment-inclusion-lc</a> <a id="6255" class="Symbol">:</a> <a id="6257" class="Symbol">(</a><a id="6258" href="Ordinals.OrdinalOfOrdinals.html#6258" class="Bound">α</a> <a id="6260" class="Symbol">:</a> <a id="6262" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6270" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6271" class="Symbol">)</a> <a id="6273" class="Symbol">{</a><a id="6274" href="Ordinals.OrdinalOfOrdinals.html#6274" class="Bound">a</a> <a id="6276" class="Symbol">:</a> <a id="6278" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6280" href="Ordinals.OrdinalOfOrdinals.html#6258" class="Bound">α</a> <a id="6282" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6283" class="Symbol">}</a>
                     <a id="6306" class="Symbol">→</a> <a id="6308" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="6325" class="Symbol">(</a><a id="6326" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="6344" href="Ordinals.OrdinalOfOrdinals.html#6258" class="Bound">α</a> <a id="6346" href="Ordinals.OrdinalOfOrdinals.html#6274" class="Bound">a</a><a id="6347" class="Symbol">)</a>
<a id="6349" href="Ordinals.OrdinalOfOrdinals.html#6234" class="Function">segment-inclusion-lc</a> <a id="6370" href="Ordinals.OrdinalOfOrdinals.html#6370" class="Bound">α</a> <a id="6372" class="Symbol">{</a><a id="6373" href="Ordinals.OrdinalOfOrdinals.html#6373" class="Bound">a</a><a id="6374" class="Symbol">}</a> <a id="6376" class="Symbol">=</a>
 <a id="6379" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="6398" class="Symbol">(</a><a id="6399" href="Ordinals.OrdinalOfOrdinals.html#6370" class="Bound">α</a> <a id="6401" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6403" href="Ordinals.OrdinalOfOrdinals.html#6373" class="Bound">a</a><a id="6404" class="Symbol">)</a> <a id="6406" href="Ordinals.OrdinalOfOrdinals.html#6370" class="Bound">α</a>
  <a id="6410" class="Symbol">(</a><a id="6411" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="6429" href="Ordinals.OrdinalOfOrdinals.html#6370" class="Bound">α</a> <a id="6431" href="Ordinals.OrdinalOfOrdinals.html#6373" class="Bound">a</a><a id="6432" class="Symbol">)</a>
  <a id="6436" class="Symbol">(</a><a id="6437" href="Ordinals.OrdinalOfOrdinals.html#5703" class="Function">segment-inclusion-is-simulation</a> <a id="6469" href="Ordinals.OrdinalOfOrdinals.html#6370" class="Bound">α</a> <a id="6471" href="Ordinals.OrdinalOfOrdinals.html#6373" class="Bound">a</a><a id="6472" class="Symbol">)</a>

<a id="↓-⊴-lc"></a><a id="6475" href="Ordinals.OrdinalOfOrdinals.html#6475" class="Function">↓-⊴-lc</a> <a id="6482" class="Symbol">:</a> <a id="6484" class="Symbol">(</a><a id="6485" href="Ordinals.OrdinalOfOrdinals.html#6485" class="Bound">α</a> <a id="6487" class="Symbol">:</a> <a id="6489" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6497" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6498" class="Symbol">)</a> <a id="6500" class="Symbol">(</a><a id="6501" href="Ordinals.OrdinalOfOrdinals.html#6501" class="Bound">a</a> <a id="6503" href="Ordinals.OrdinalOfOrdinals.html#6503" class="Bound">b</a> <a id="6505" class="Symbol">:</a> <a id="6507" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6509" href="Ordinals.OrdinalOfOrdinals.html#6485" class="Bound">α</a> <a id="6511" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6512" class="Symbol">)</a>
       <a id="6521" class="Symbol">→</a> <a id="6523" class="Symbol">(</a><a id="6524" href="Ordinals.OrdinalOfOrdinals.html#6485" class="Bound">α</a> <a id="6526" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6528" href="Ordinals.OrdinalOfOrdinals.html#6501" class="Bound">a</a><a id="6529" class="Symbol">)</a> <a id="6531" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6533" class="Symbol">(</a><a id="6534" href="Ordinals.OrdinalOfOrdinals.html#6485" class="Bound">α</a> <a id="6536" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6538" href="Ordinals.OrdinalOfOrdinals.html#6503" class="Bound">b</a> <a id="6540" class="Symbol">)</a>
       <a id="6549" class="Symbol">→</a> <a id="6551" href="Ordinals.OrdinalOfOrdinals.html#6501" class="Bound">a</a> <a id="6553" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="6556" href="Ordinals.OrdinalOfOrdinals.html#6485" class="Bound">α</a> <a id="6558" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="6560" href="Ordinals.OrdinalOfOrdinals.html#6503" class="Bound">b</a>
<a id="6562" href="Ordinals.OrdinalOfOrdinals.html#6475" class="Function">↓-⊴-lc</a> <a id="6569" class="Symbol">{</a><a id="6570" href="Ordinals.OrdinalOfOrdinals.html#6570" class="Bound">𝓤</a><a id="6571" class="Symbol">}</a> <a id="6573" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="6575" href="Ordinals.OrdinalOfOrdinals.html#6575" class="Bound">a</a> <a id="6577" href="Ordinals.OrdinalOfOrdinals.html#6577" class="Bound">b</a> <a id="6579" class="Symbol">(</a><a id="6580" href="Ordinals.OrdinalOfOrdinals.html#6580" class="Bound">f</a> <a id="6582" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6584" href="Ordinals.OrdinalOfOrdinals.html#6584" class="Bound">s</a><a id="6585" class="Symbol">)</a> <a id="6587" href="Ordinals.OrdinalOfOrdinals.html#6587" class="Bound">u</a> <a id="6589" href="Ordinals.OrdinalOfOrdinals.html#6589" class="Bound">l</a> <a id="6591" class="Symbol">=</a> <a id="6593" href="Ordinals.OrdinalOfOrdinals.html#7060" class="Function">n</a>
 <a id="6596" class="Keyword">where</a>
  <a id="6604" href="Ordinals.OrdinalOfOrdinals.html#6604" class="Function">h</a> <a id="6606" class="Symbol">:</a> <a id="6608" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="6626" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="6628" href="Ordinals.OrdinalOfOrdinals.html#6575" class="Bound">a</a> <a id="6630" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6632" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="6650" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="6652" href="Ordinals.OrdinalOfOrdinals.html#6577" class="Bound">b</a> <a id="6654" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6656" href="Ordinals.OrdinalOfOrdinals.html#6580" class="Bound">f</a>
  <a id="6660" href="Ordinals.OrdinalOfOrdinals.html#6604" class="Function">h</a> <a id="6662" class="Symbol">=</a> <a id="6664" href="Ordinals.Maps.html#10322" class="Function">at-most-one-simulation</a> <a id="6687" class="Symbol">(</a><a id="6688" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="6690" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6692" href="Ordinals.OrdinalOfOrdinals.html#6575" class="Bound">a</a><a id="6693" class="Symbol">)</a> <a id="6695" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a>
        <a id="6705" class="Symbol">(</a><a id="6706" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="6724" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="6726" href="Ordinals.OrdinalOfOrdinals.html#6575" class="Bound">a</a><a id="6727" class="Symbol">)</a>
        <a id="6737" class="Symbol">(</a><a id="6738" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="6756" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="6758" href="Ordinals.OrdinalOfOrdinals.html#6577" class="Bound">b</a> <a id="6760" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6762" href="Ordinals.OrdinalOfOrdinals.html#6580" class="Bound">f</a><a id="6763" class="Symbol">)</a>
        <a id="6773" class="Symbol">(</a><a id="6774" href="Ordinals.OrdinalOfOrdinals.html#5703" class="Function">segment-inclusion-is-simulation</a> <a id="6806" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="6808" href="Ordinals.OrdinalOfOrdinals.html#6575" class="Bound">a</a><a id="6809" class="Symbol">)</a>
        <a id="6819" class="Symbol">(</a><a id="6820" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6824" class="Symbol">(</a><a id="6825" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="6833" class="Symbol">(</a><a id="6834" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="6836" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6838" href="Ordinals.OrdinalOfOrdinals.html#6575" class="Bound">a</a><a id="6839" class="Symbol">)</a> <a id="6841" class="Symbol">(</a><a id="6842" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="6844" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6846" href="Ordinals.OrdinalOfOrdinals.html#6577" class="Bound">b</a><a id="6847" class="Symbol">)</a> <a id="6849" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a>
                 <a id="6868" class="Symbol">(</a><a id="6869" href="Ordinals.OrdinalOfOrdinals.html#6580" class="Bound">f</a> <a id="6871" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6873" href="Ordinals.OrdinalOfOrdinals.html#6584" class="Bound">s</a><a id="6874" class="Symbol">)</a>
                 <a id="6893" class="Symbol">(</a><a id="6894" href="Ordinals.OrdinalOfOrdinals.html#6093" class="Function">segment-⊴</a> <a id="6904" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="6906" href="Ordinals.OrdinalOfOrdinals.html#6577" class="Bound">b</a><a id="6907" class="Symbol">)))</a>

  <a id="6914" href="Ordinals.OrdinalOfOrdinals.html#6914" class="Function">v</a> <a id="6916" class="Symbol">:</a> <a id="6918" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6920" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="6922" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="6926" href="Ordinals.OrdinalOfOrdinals.html#6914" class="Function">v</a> <a id="6928" class="Symbol">=</a> <a id="6930" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="6948" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="6950" href="Ordinals.OrdinalOfOrdinals.html#6577" class="Bound">b</a> <a id="6952" class="Symbol">(</a><a id="6953" href="Ordinals.OrdinalOfOrdinals.html#6580" class="Bound">f</a> <a id="6955" class="Symbol">(</a><a id="6956" href="Ordinals.OrdinalOfOrdinals.html#6587" class="Bound">u</a> <a id="6958" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6960" href="Ordinals.OrdinalOfOrdinals.html#6589" class="Bound">l</a><a id="6961" class="Symbol">))</a>

  <a id="6967" href="Ordinals.OrdinalOfOrdinals.html#6967" class="Function">m</a> <a id="6969" class="Symbol">:</a> <a id="6971" href="Ordinals.OrdinalOfOrdinals.html#6914" class="Function">v</a> <a id="6973" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="6976" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="6978" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="6980" href="Ordinals.OrdinalOfOrdinals.html#6577" class="Bound">b</a>
  <a id="6984" href="Ordinals.OrdinalOfOrdinals.html#6967" class="Function">m</a> <a id="6986" class="Symbol">=</a> <a id="6988" href="Ordinals.OrdinalOfOrdinals.html#5513" class="Function">segment-inclusion-bound</a> <a id="7012" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="7014" href="Ordinals.OrdinalOfOrdinals.html#6577" class="Bound">b</a> <a id="7016" class="Symbol">(</a><a id="7017" href="Ordinals.OrdinalOfOrdinals.html#6580" class="Bound">f</a> <a id="7019" class="Symbol">(</a><a id="7020" href="Ordinals.OrdinalOfOrdinals.html#6587" class="Bound">u</a> <a id="7022" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7024" href="Ordinals.OrdinalOfOrdinals.html#6589" class="Bound">l</a><a id="7025" class="Symbol">))</a>

  <a id="7031" href="Ordinals.OrdinalOfOrdinals.html#7031" class="Function">q</a> <a id="7033" class="Symbol">:</a> <a id="7035" href="Ordinals.OrdinalOfOrdinals.html#6587" class="Bound">u</a> <a id="7037" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7039" href="Ordinals.OrdinalOfOrdinals.html#6914" class="Function">v</a>
  <a id="7043" href="Ordinals.OrdinalOfOrdinals.html#7031" class="Function">q</a> <a id="7045" class="Symbol">=</a> <a id="7047" href="Ordinals.OrdinalOfOrdinals.html#6604" class="Function">h</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Ordinals.OrdinalOfOrdinals.html#6587" class="Bound">u</a> <a id="7052" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7054" href="Ordinals.OrdinalOfOrdinals.html#6589" class="Bound">l</a><a id="7055" class="Symbol">)</a>

  <a id="7060" href="Ordinals.OrdinalOfOrdinals.html#7060" class="Function">n</a> <a id="7062" class="Symbol">:</a> <a id="7064" href="Ordinals.OrdinalOfOrdinals.html#6587" class="Bound">u</a> <a id="7066" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="7069" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="7071" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="7073" href="Ordinals.OrdinalOfOrdinals.html#6577" class="Bound">b</a>
  <a id="7077" href="Ordinals.OrdinalOfOrdinals.html#7060" class="Function">n</a> <a id="7079" class="Symbol">=</a> <a id="7081" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="7093" class="Symbol">(λ</a> <a id="7096" href="Ordinals.OrdinalOfOrdinals.html#7096" class="Bound">-</a> <a id="7098" class="Symbol">→</a> <a id="7100" href="Ordinals.OrdinalOfOrdinals.html#7096" class="Bound">-</a> <a id="7102" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="7105" href="Ordinals.OrdinalOfOrdinals.html#6573" class="Bound">α</a> <a id="7107" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="7109" href="Ordinals.OrdinalOfOrdinals.html#6577" class="Bound">b</a><a id="7110" class="Symbol">)</a> <a id="7112" href="Ordinals.OrdinalOfOrdinals.html#7031" class="Function">q</a> <a id="7114" href="Ordinals.OrdinalOfOrdinals.html#6967" class="Function">m</a>

<a id="↓-lc"></a><a id="7117" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="7122" class="Symbol">:</a> <a id="7124" class="Symbol">(</a><a id="7125" href="Ordinals.OrdinalOfOrdinals.html#7125" class="Bound">α</a> <a id="7127" class="Symbol">:</a> <a id="7129" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7137" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7138" class="Symbol">)</a> <a id="7140" class="Symbol">(</a><a id="7141" href="Ordinals.OrdinalOfOrdinals.html#7141" class="Bound">a</a> <a id="7143" href="Ordinals.OrdinalOfOrdinals.html#7143" class="Bound">b</a> <a id="7145" class="Symbol">:</a> <a id="7147" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7149" href="Ordinals.OrdinalOfOrdinals.html#7125" class="Bound">α</a> <a id="7151" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7152" class="Symbol">)</a>
     <a id="7159" class="Symbol">→</a> <a id="7161" href="Ordinals.OrdinalOfOrdinals.html#7125" class="Bound">α</a> <a id="7163" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7165" href="Ordinals.OrdinalOfOrdinals.html#7141" class="Bound">a</a> <a id="7167" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7169" href="Ordinals.OrdinalOfOrdinals.html#7125" class="Bound">α</a> <a id="7171" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7173" href="Ordinals.OrdinalOfOrdinals.html#7143" class="Bound">b</a>
     <a id="7180" class="Symbol">→</a> <a id="7182" href="Ordinals.OrdinalOfOrdinals.html#7141" class="Bound">a</a> <a id="7184" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7186" href="Ordinals.OrdinalOfOrdinals.html#7143" class="Bound">b</a>
<a id="7188" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="7193" href="Ordinals.OrdinalOfOrdinals.html#7193" class="Bound">α</a> <a id="7195" href="Ordinals.OrdinalOfOrdinals.html#7195" class="Bound">a</a> <a id="7197" href="Ordinals.OrdinalOfOrdinals.html#7197" class="Bound">b</a> <a id="7199" href="Ordinals.OrdinalOfOrdinals.html#7199" class="Bound">p</a> <a id="7201" class="Symbol">=</a>
 <a id="7204" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="7219" href="Ordinals.OrdinalOfOrdinals.html#7193" class="Bound">α</a> <a id="7221" href="Ordinals.OrdinalOfOrdinals.html#7195" class="Bound">a</a> <a id="7223" href="Ordinals.OrdinalOfOrdinals.html#7197" class="Bound">b</a>
  <a id="7227" class="Symbol">(</a><a id="7228" href="Ordinals.OrdinalOfOrdinals.html#6475" class="Function">↓-⊴-lc</a> <a id="7235" href="Ordinals.OrdinalOfOrdinals.html#7193" class="Bound">α</a> <a id="7237" href="Ordinals.OrdinalOfOrdinals.html#7195" class="Bound">a</a> <a id="7239" href="Ordinals.OrdinalOfOrdinals.html#7197" class="Bound">b</a> <a id="7241" class="Symbol">(</a><a id="7242" href="MLTT.Id.html#734" class="Function">transport</a>   <a id="7254" class="Symbol">(λ</a> <a id="7257" href="Ordinals.OrdinalOfOrdinals.html#7257" class="Bound">-</a> <a id="7259" class="Symbol">→</a> <a id="7261" class="Symbol">(</a><a id="7262" href="Ordinals.OrdinalOfOrdinals.html#7193" class="Bound">α</a> <a id="7264" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7266" href="Ordinals.OrdinalOfOrdinals.html#7195" class="Bound">a</a><a id="7267" class="Symbol">)</a> <a id="7269" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="7271" href="Ordinals.OrdinalOfOrdinals.html#7257" class="Bound">-</a><a id="7272" class="Symbol">)</a> <a id="7274" href="Ordinals.OrdinalOfOrdinals.html#7199" class="Bound">p</a> <a id="7276" class="Symbol">(</a><a id="7277" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="7284" class="Symbol">(</a><a id="7285" href="Ordinals.OrdinalOfOrdinals.html#7193" class="Bound">α</a> <a id="7287" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7289" href="Ordinals.OrdinalOfOrdinals.html#7195" class="Bound">a</a><a id="7290" class="Symbol">))))</a>
  <a id="7297" class="Symbol">(</a><a id="7298" href="Ordinals.OrdinalOfOrdinals.html#6475" class="Function">↓-⊴-lc</a> <a id="7305" href="Ordinals.OrdinalOfOrdinals.html#7193" class="Bound">α</a> <a id="7307" href="Ordinals.OrdinalOfOrdinals.html#7197" class="Bound">b</a> <a id="7309" href="Ordinals.OrdinalOfOrdinals.html#7195" class="Bound">a</a> <a id="7311" class="Symbol">(</a><a id="7312" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="7324" class="Symbol">(λ</a> <a id="7327" href="Ordinals.OrdinalOfOrdinals.html#7327" class="Bound">-</a> <a id="7329" class="Symbol">→</a> <a id="7331" class="Symbol">(</a><a id="7332" href="Ordinals.OrdinalOfOrdinals.html#7193" class="Bound">α</a> <a id="7334" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7336" href="Ordinals.OrdinalOfOrdinals.html#7197" class="Bound">b</a><a id="7337" class="Symbol">)</a> <a id="7339" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="7341" href="Ordinals.OrdinalOfOrdinals.html#7327" class="Bound">-</a><a id="7342" class="Symbol">)</a> <a id="7344" href="Ordinals.OrdinalOfOrdinals.html#7199" class="Bound">p</a> <a id="7346" class="Symbol">(</a><a id="7347" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="7354" class="Symbol">(</a><a id="7355" href="Ordinals.OrdinalOfOrdinals.html#7193" class="Bound">α</a> <a id="7357" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7359" href="Ordinals.OrdinalOfOrdinals.html#7197" class="Bound">b</a><a id="7360" class="Symbol">))))</a>

<a id="↓-is-embedding"></a><a id="7366" href="Ordinals.OrdinalOfOrdinals.html#7366" class="Function">↓-is-embedding</a> <a id="7381" class="Symbol">:</a> <a id="7383" class="Symbol">(</a><a id="7384" href="Ordinals.OrdinalOfOrdinals.html#7384" class="Bound">α</a> <a id="7386" class="Symbol">:</a> <a id="7388" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7396" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7397" class="Symbol">)</a> <a id="7399" class="Symbol">→</a> <a id="7401" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="7414" class="Symbol">(</a><a id="7415" href="Ordinals.OrdinalOfOrdinals.html#7384" class="Bound">α</a> <a id="7417" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="7419" class="Symbol">)</a>
<a id="7421" href="Ordinals.OrdinalOfOrdinals.html#7366" class="Function">↓-is-embedding</a> <a id="7436" href="Ordinals.OrdinalOfOrdinals.html#7436" class="Bound">α</a> <a id="7438" class="Symbol">=</a> <a id="7440" href="UF.Embeddings.html#10595" class="Function">lc-maps-into-sets-are-embeddings</a>
                    <a id="7493" class="Symbol">(</a><a id="7494" href="Ordinals.OrdinalOfOrdinals.html#7436" class="Bound">α</a> <a id="7496" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="7498" class="Symbol">)</a>
                    <a id="7520" class="Symbol">(</a><a id="7521" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="7526" href="Ordinals.OrdinalOfOrdinals.html#7436" class="Bound">α</a> <a id="7528" class="Symbol">_</a> <a id="7530" class="Symbol">_)</a>
                    <a id="7553" class="Symbol">(</a><a id="7554" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="7584" class="Symbol">(</a><a id="7585" href="Ordinals.OrdinalOfOrdinals.html#527" class="Bound">ua</a> <a id="7588" class="Symbol">_)</a> <a id="7591" href="Ordinals.OrdinalOfOrdinals.html#1004" class="Function">fe&#39;</a><a id="7594" class="Symbol">)</a>

<a id="7597" class="Markup">\end{code}</a><a id="7607" class="Background">

We are now ready to make the type of ordinals into an ordinal.

</a><a id="7673" class="Markup">\begin{code}</a>

<a id="_⊲_"></a><a id="7687" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="7691" class="Symbol">:</a> <a id="7693" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7701" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7703" class="Symbol">→</a> <a id="7705" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7713" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7715" class="Symbol">→</a> <a id="7717" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7719" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="7721" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7723" href="Ordinals.OrdinalOfOrdinals.html#7723" class="Bound">α</a> <a id="7725" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="7727" href="Ordinals.OrdinalOfOrdinals.html#7727" class="Bound">β</a> <a id="7729" class="Symbol">=</a> <a id="7731" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7733" href="Ordinals.OrdinalOfOrdinals.html#7733" class="Bound">b</a> <a id="7735" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7737" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7739" href="Ordinals.OrdinalOfOrdinals.html#7727" class="Bound">β</a> <a id="7741" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7743" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7745" href="Ordinals.OrdinalOfOrdinals.html#7723" class="Bound">α</a> <a id="7747" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7749" class="Symbol">(</a><a id="7750" href="Ordinals.OrdinalOfOrdinals.html#7727" class="Bound">β</a> <a id="7752" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7754" href="Ordinals.OrdinalOfOrdinals.html#7733" class="Bound">b</a><a id="7755" class="Symbol">)</a>

<a id="⊲-witness"></a><a id="7758" href="Ordinals.OrdinalOfOrdinals.html#7758" class="Function">⊲-witness</a> <a id="7768" class="Symbol">:</a> <a id="7770" class="Symbol">{</a><a id="7771" href="Ordinals.OrdinalOfOrdinals.html#7771" class="Bound">α</a> <a id="7773" href="Ordinals.OrdinalOfOrdinals.html#7773" class="Bound">β</a> <a id="7775" class="Symbol">:</a> <a id="7777" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7785" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7786" class="Symbol">}</a> <a id="7788" class="Symbol">→</a> <a id="7790" href="Ordinals.OrdinalOfOrdinals.html#7771" class="Bound">α</a> <a id="7792" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="7794" href="Ordinals.OrdinalOfOrdinals.html#7773" class="Bound">β</a> <a id="7796" class="Symbol">→</a> <a id="7798" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7800" href="Ordinals.OrdinalOfOrdinals.html#7773" class="Bound">β</a> <a id="7802" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="7804" href="Ordinals.OrdinalOfOrdinals.html#7758" class="Function">⊲-witness</a> <a id="7814" class="Symbol">=</a> <a id="7816" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="⊲-witness-property"></a><a id="7821" href="Ordinals.OrdinalOfOrdinals.html#7821" class="Function">⊲-witness-property</a> <a id="7840" class="Symbol">:</a> <a id="7842" class="Symbol">{</a><a id="7843" href="Ordinals.OrdinalOfOrdinals.html#7843" class="Bound">α</a> <a id="7845" href="Ordinals.OrdinalOfOrdinals.html#7845" class="Bound">β</a> <a id="7847" class="Symbol">:</a> <a id="7849" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7857" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7858" class="Symbol">}</a> <a id="7860" class="Symbol">(</a><a id="7861" href="Ordinals.OrdinalOfOrdinals.html#7861" class="Bound">l</a> <a id="7863" class="Symbol">:</a> <a id="7865" href="Ordinals.OrdinalOfOrdinals.html#7843" class="Bound">α</a> <a id="7867" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="7869" href="Ordinals.OrdinalOfOrdinals.html#7845" class="Bound">β</a><a id="7870" class="Symbol">)</a>
                   <a id="7891" class="Symbol">→</a> <a id="7893" href="Ordinals.OrdinalOfOrdinals.html#7843" class="Bound">α</a> <a id="7895" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7897" class="Symbol">(</a><a id="7898" href="Ordinals.OrdinalOfOrdinals.html#7845" class="Bound">β</a> <a id="7900" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7902" href="Ordinals.OrdinalOfOrdinals.html#7758" class="Function">⊲-witness</a> <a id="7912" href="Ordinals.OrdinalOfOrdinals.html#7861" class="Bound">l</a><a id="7913" class="Symbol">)</a>
<a id="7915" href="Ordinals.OrdinalOfOrdinals.html#7821" class="Function">⊲-witness-property</a> <a id="7934" class="Symbol">=</a> <a id="7936" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="⊲-is-prop-valued"></a><a id="7941" href="Ordinals.OrdinalOfOrdinals.html#7941" class="Function">⊲-is-prop-valued</a> <a id="7958" class="Symbol">:</a> <a id="7960" class="Symbol">(</a><a id="7961" href="Ordinals.OrdinalOfOrdinals.html#7961" class="Bound">α</a> <a id="7963" href="Ordinals.OrdinalOfOrdinals.html#7963" class="Bound">β</a> <a id="7965" class="Symbol">:</a> <a id="7967" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7975" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7976" class="Symbol">)</a> <a id="7978" class="Symbol">→</a> <a id="7980" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7988" class="Symbol">(</a><a id="7989" href="Ordinals.OrdinalOfOrdinals.html#7961" class="Bound">α</a> <a id="7991" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="7993" href="Ordinals.OrdinalOfOrdinals.html#7963" class="Bound">β</a><a id="7994" class="Symbol">)</a>
<a id="7996" href="Ordinals.OrdinalOfOrdinals.html#7941" class="Function">⊲-is-prop-valued</a> <a id="8013" class="Symbol">{</a><a id="8014" href="Ordinals.OrdinalOfOrdinals.html#8014" class="Bound">𝓤</a><a id="8015" class="Symbol">}</a> <a id="8017" href="Ordinals.OrdinalOfOrdinals.html#8017" class="Bound">α</a> <a id="8019" href="Ordinals.OrdinalOfOrdinals.html#8019" class="Bound">β</a> <a id="8021" class="Symbol">(</a><a id="8022" href="Ordinals.OrdinalOfOrdinals.html#8022" class="Bound">b</a> <a id="8024" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8026" href="Ordinals.OrdinalOfOrdinals.html#8026" class="Bound">p</a><a id="8027" class="Symbol">)</a> <a id="8029" class="Symbol">(</a><a id="8030" href="Ordinals.OrdinalOfOrdinals.html#8030" class="Bound">b&#39;</a> <a id="8033" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8035" href="Ordinals.OrdinalOfOrdinals.html#8035" class="Bound">p&#39;</a><a id="8037" class="Symbol">)</a> <a id="8039" class="Symbol">=</a> <a id="8041" href="Ordinals.OrdinalOfOrdinals.html#8152" class="Function">γ</a>
 <a id="8044" class="Keyword">where</a>
  <a id="8052" href="Ordinals.OrdinalOfOrdinals.html#8052" class="Function">q</a> <a id="8054" class="Symbol">=</a> <a id="8056" class="Symbol">(</a><a id="8057" href="Ordinals.OrdinalOfOrdinals.html#8019" class="Bound">β</a> <a id="8059" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8061" href="Ordinals.OrdinalOfOrdinals.html#8022" class="Bound">b</a><a id="8062" class="Symbol">)</a>  <a id="8065" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8068" href="Ordinals.OrdinalOfOrdinals.html#8026" class="Bound">p</a> <a id="8070" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="8073" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="8082" href="Ordinals.OrdinalOfOrdinals.html#8017" class="Bound">α</a>       <a id="8090" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8093" href="Ordinals.OrdinalOfOrdinals.html#8035" class="Bound">p&#39;</a> <a id="8096" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="8104" class="Symbol">(</a><a id="8105" href="Ordinals.OrdinalOfOrdinals.html#8019" class="Bound">β</a> <a id="8107" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8109" href="Ordinals.OrdinalOfOrdinals.html#8030" class="Bound">b&#39;</a><a id="8111" class="Symbol">)</a> <a id="8113" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="8118" href="Ordinals.OrdinalOfOrdinals.html#8118" class="Function">r</a> <a id="8120" class="Symbol">:</a> <a id="8122" href="Ordinals.OrdinalOfOrdinals.html#8022" class="Bound">b</a> <a id="8124" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8126" href="Ordinals.OrdinalOfOrdinals.html#8030" class="Bound">b&#39;</a>
  <a id="8131" href="Ordinals.OrdinalOfOrdinals.html#8118" class="Function">r</a> <a id="8133" class="Symbol">=</a> <a id="8135" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="8140" href="Ordinals.OrdinalOfOrdinals.html#8019" class="Bound">β</a> <a id="8142" href="Ordinals.OrdinalOfOrdinals.html#8022" class="Bound">b</a> <a id="8144" href="Ordinals.OrdinalOfOrdinals.html#8030" class="Bound">b&#39;</a> <a id="8147" href="Ordinals.OrdinalOfOrdinals.html#8052" class="Function">q</a>

  <a id="8152" href="Ordinals.OrdinalOfOrdinals.html#8152" class="Function">γ</a> <a id="8154" class="Symbol">:</a> <a id="8156" class="Symbol">(</a><a id="8157" href="Ordinals.OrdinalOfOrdinals.html#8022" class="Bound">b</a> <a id="8159" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8161" href="Ordinals.OrdinalOfOrdinals.html#8026" class="Bound">p</a><a id="8162" class="Symbol">)</a> <a id="8164" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8166" class="Symbol">(</a><a id="8167" href="Ordinals.OrdinalOfOrdinals.html#8030" class="Bound">b&#39;</a> <a id="8170" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8172" href="Ordinals.OrdinalOfOrdinals.html#8035" class="Bound">p&#39;</a><a id="8174" class="Symbol">)</a>
  <a id="8178" href="Ordinals.OrdinalOfOrdinals.html#8152" class="Function">γ</a> <a id="8180" class="Symbol">=</a> <a id="8182" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="8195" class="Symbol">(λ</a> <a id="8198" href="Ordinals.OrdinalOfOrdinals.html#8198" class="Bound">x</a> <a id="8200" class="Symbol">→</a> <a id="8202" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="8232" class="Symbol">(</a><a id="8233" href="Ordinals.OrdinalOfOrdinals.html#527" class="Bound">ua</a> <a id="8236" href="Ordinals.OrdinalOfOrdinals.html#8014" class="Bound">𝓤</a><a id="8237" class="Symbol">)</a> <a id="8239" href="Ordinals.OrdinalOfOrdinals.html#1004" class="Function">fe&#39;</a><a id="8242" class="Symbol">)</a> <a id="8244" href="Ordinals.OrdinalOfOrdinals.html#8118" class="Function">r</a>

<a id="8247" class="Markup">\end{code}</a><a id="8257" class="Background">

NB. We could instead define α ⊲ β to mean that we have b with
α ≃ₒ (β ↓ b), or with α ⊴ (β ↓ b) and (β ↓ b) ⊴ α, by antisymmetry,
and these two alternative, equivalent, definitions make ⊲ to have
values in the universe 𝓤 rather than the next universe 𝓤 ⁺.

Added 23 December 2020. The previous observation turns out to be
useful to resize down the relation _⊲_ in certain applications. So we
make it official:

</a><a id="8670" class="Markup">\begin{code}</a>

<a id="_⊲⁻_"></a><a id="8684" href="Ordinals.OrdinalOfOrdinals.html#8684" class="Function Operator">_⊲⁻_</a> <a id="8689" class="Symbol">:</a> <a id="8691" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8699" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8701" class="Symbol">→</a> <a id="8703" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8711" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8713" class="Symbol">→</a> <a id="8715" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8717" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8719" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8721" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="8723" href="Ordinals.OrdinalOfOrdinals.html#8723" class="Bound">α</a> <a id="8725" href="Ordinals.OrdinalOfOrdinals.html#8684" class="Function Operator">⊲⁻</a> <a id="8728" href="Ordinals.OrdinalOfOrdinals.html#8728" class="Bound">β</a> <a id="8730" class="Symbol">=</a> <a id="8732" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8734" href="Ordinals.OrdinalOfOrdinals.html#8734" class="Bound">b</a> <a id="8736" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8738" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8740" href="Ordinals.OrdinalOfOrdinals.html#8728" class="Bound">β</a> <a id="8742" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="8744" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8746" href="Ordinals.OrdinalOfOrdinals.html#8723" class="Bound">α</a> <a id="8748" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="8751" class="Symbol">(</a><a id="8752" href="Ordinals.OrdinalOfOrdinals.html#8728" class="Bound">β</a> <a id="8754" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8756" href="Ordinals.OrdinalOfOrdinals.html#8734" class="Bound">b</a><a id="8757" class="Symbol">)</a>

<a id="⊲-is-equivalent-to-⊲⁻"></a><a id="8760" href="Ordinals.OrdinalOfOrdinals.html#8760" class="Function">⊲-is-equivalent-to-⊲⁻</a> <a id="8782" class="Symbol">:</a> <a id="8784" class="Symbol">(</a><a id="8785" href="Ordinals.OrdinalOfOrdinals.html#8785" class="Bound">α</a> <a id="8787" href="Ordinals.OrdinalOfOrdinals.html#8787" class="Bound">β</a> <a id="8789" class="Symbol">:</a> <a id="8791" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8799" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8800" class="Symbol">)</a> <a id="8802" class="Symbol">→</a> <a id="8804" class="Symbol">(</a><a id="8805" href="Ordinals.OrdinalOfOrdinals.html#8785" class="Bound">α</a> <a id="8807" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="8809" href="Ordinals.OrdinalOfOrdinals.html#8787" class="Bound">β</a><a id="8810" class="Symbol">)</a> <a id="8812" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8814" class="Symbol">(</a><a id="8815" href="Ordinals.OrdinalOfOrdinals.html#8785" class="Bound">α</a> <a id="8817" href="Ordinals.OrdinalOfOrdinals.html#8684" class="Function Operator">⊲⁻</a> <a id="8820" href="Ordinals.OrdinalOfOrdinals.html#8787" class="Bound">β</a><a id="8821" class="Symbol">)</a>
<a id="8823" href="Ordinals.OrdinalOfOrdinals.html#8760" class="Function">⊲-is-equivalent-to-⊲⁻</a> <a id="8845" href="Ordinals.OrdinalOfOrdinals.html#8845" class="Bound">α</a> <a id="8847" href="Ordinals.OrdinalOfOrdinals.html#8847" class="Bound">β</a> <a id="8849" class="Symbol">=</a> <a id="8851" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="8858" class="Symbol">(λ</a> <a id="8861" class="Symbol">(</a><a id="8862" href="Ordinals.OrdinalOfOrdinals.html#8862" class="Bound">b</a> <a id="8864" class="Symbol">:</a> <a id="8866" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8868" href="Ordinals.OrdinalOfOrdinals.html#8847" class="Bound">β</a> <a id="8870" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8871" class="Symbol">)</a> <a id="8873" class="Symbol">→</a> <a id="8875" href="Ordinals.Equivalence.html#11156" class="Function">UAₒ-≃</a> <a id="8881" class="Symbol">(</a><a id="8882" href="Ordinals.OrdinalOfOrdinals.html#527" class="Bound">ua</a> <a id="8885" class="Symbol">_)</a> <a id="8888" href="Ordinals.OrdinalOfOrdinals.html#1004" class="Function">fe&#39;</a> <a id="8892" href="Ordinals.OrdinalOfOrdinals.html#8845" class="Bound">α</a> <a id="8894" class="Symbol">(</a><a id="8895" href="Ordinals.OrdinalOfOrdinals.html#8847" class="Bound">β</a> <a id="8897" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8899" href="Ordinals.OrdinalOfOrdinals.html#8862" class="Bound">b</a><a id="8900" class="Symbol">))</a>
<a id="8903" class="Markup">\end{code}</a><a id="8913" class="Background">

Back to the past.

A lower set of a lower set is a lower set:

</a><a id="8978" class="Markup">\begin{code}</a>

<a id="iterated-↓"></a><a id="8992" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="9003" class="Symbol">:</a> <a id="9005" class="Symbol">(</a><a id="9006" href="Ordinals.OrdinalOfOrdinals.html#9006" class="Bound">α</a> <a id="9008" class="Symbol">:</a> <a id="9010" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9018" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9019" class="Symbol">)</a> <a id="9021" class="Symbol">(</a><a id="9022" href="Ordinals.OrdinalOfOrdinals.html#9022" class="Bound">a</a> <a id="9024" href="Ordinals.OrdinalOfOrdinals.html#9024" class="Bound">b</a> <a id="9026" class="Symbol">:</a> <a id="9028" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9030" href="Ordinals.OrdinalOfOrdinals.html#9006" class="Bound">α</a> <a id="9032" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9033" class="Symbol">)</a> <a id="9035" class="Symbol">(</a><a id="9036" href="Ordinals.OrdinalOfOrdinals.html#9036" class="Bound">l</a> <a id="9038" class="Symbol">:</a> <a id="9040" href="Ordinals.OrdinalOfOrdinals.html#9024" class="Bound">b</a> <a id="9042" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9045" href="Ordinals.OrdinalOfOrdinals.html#9006" class="Bound">α</a> <a id="9047" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9049" href="Ordinals.OrdinalOfOrdinals.html#9022" class="Bound">a</a><a id="9050" class="Symbol">)</a>
           <a id="9063" class="Symbol">→</a> <a id="9065" class="Symbol">((</a><a id="9067" href="Ordinals.OrdinalOfOrdinals.html#9006" class="Bound">α</a> <a id="9069" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9071" href="Ordinals.OrdinalOfOrdinals.html#9022" class="Bound">a</a> <a id="9073" class="Symbol">)</a> <a id="9075" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9077" class="Symbol">(</a><a id="9078" href="Ordinals.OrdinalOfOrdinals.html#9024" class="Bound">b</a> <a id="9080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9082" href="Ordinals.OrdinalOfOrdinals.html#9036" class="Bound">l</a><a id="9083" class="Symbol">))</a> <a id="9086" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9088" class="Symbol">(</a><a id="9089" href="Ordinals.OrdinalOfOrdinals.html#9006" class="Bound">α</a> <a id="9091" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9093" href="Ordinals.OrdinalOfOrdinals.html#9024" class="Bound">b</a><a id="9094" class="Symbol">)</a>
<a id="9096" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="9107" href="Ordinals.OrdinalOfOrdinals.html#9107" class="Bound">α</a> <a id="9109" href="Ordinals.OrdinalOfOrdinals.html#9109" class="Bound">a</a> <a id="9111" href="Ordinals.OrdinalOfOrdinals.html#9111" class="Bound">b</a> <a id="9113" href="Ordinals.OrdinalOfOrdinals.html#9113" class="Bound">l</a> <a id="9115" class="Symbol">=</a> <a id="9117" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="9127" class="Symbol">((</a><a id="9129" href="Ordinals.OrdinalOfOrdinals.html#9107" class="Bound">α</a> <a id="9131" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9133" href="Ordinals.OrdinalOfOrdinals.html#9109" class="Bound">a</a><a id="9134" class="Symbol">)</a> <a id="9136" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9138" class="Symbol">(</a><a id="9139" href="Ordinals.OrdinalOfOrdinals.html#9111" class="Bound">b</a> <a id="9141" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9143" href="Ordinals.OrdinalOfOrdinals.html#9113" class="Bound">l</a><a id="9144" class="Symbol">))</a> <a id="9147" class="Symbol">(</a><a id="9148" href="Ordinals.OrdinalOfOrdinals.html#9107" class="Bound">α</a> <a id="9150" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9152" href="Ordinals.OrdinalOfOrdinals.html#9111" class="Bound">b</a><a id="9153" class="Symbol">)</a>
                      <a id="9177" class="Symbol">(</a><a id="9178" href="Ordinals.OrdinalOfOrdinals.html#9210" class="Function">φ</a> <a id="9180" href="Ordinals.OrdinalOfOrdinals.html#9107" class="Bound">α</a> <a id="9182" href="Ordinals.OrdinalOfOrdinals.html#9109" class="Bound">a</a> <a id="9184" href="Ordinals.OrdinalOfOrdinals.html#9111" class="Bound">b</a> <a id="9186" href="Ordinals.OrdinalOfOrdinals.html#9113" class="Bound">l</a><a id="9187" class="Symbol">)</a> <a id="9189" class="Symbol">(</a><a id="9190" href="Ordinals.OrdinalOfOrdinals.html#9806" class="Function">ψ</a> <a id="9192" href="Ordinals.OrdinalOfOrdinals.html#9107" class="Bound">α</a> <a id="9194" href="Ordinals.OrdinalOfOrdinals.html#9109" class="Bound">a</a> <a id="9196" href="Ordinals.OrdinalOfOrdinals.html#9111" class="Bound">b</a> <a id="9198" href="Ordinals.OrdinalOfOrdinals.html#9113" class="Bound">l</a><a id="9199" class="Symbol">)</a>
 <a id="9202" class="Keyword">where</a>
  <a id="9210" href="Ordinals.OrdinalOfOrdinals.html#9210" class="Function">φ</a> <a id="9212" class="Symbol">:</a> <a id="9214" class="Symbol">(</a><a id="9215" href="Ordinals.OrdinalOfOrdinals.html#9215" class="Bound">α</a> <a id="9217" class="Symbol">:</a> <a id="9219" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9227" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9228" class="Symbol">)</a> <a id="9230" class="Symbol">(</a><a id="9231" href="Ordinals.OrdinalOfOrdinals.html#9231" class="Bound">b</a> <a id="9233" href="Ordinals.OrdinalOfOrdinals.html#9233" class="Bound">u</a> <a id="9235" class="Symbol">:</a> <a id="9237" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9239" href="Ordinals.OrdinalOfOrdinals.html#9215" class="Bound">α</a> <a id="9241" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9242" class="Symbol">)</a> <a id="9244" class="Symbol">(</a><a id="9245" href="Ordinals.OrdinalOfOrdinals.html#9245" class="Bound">l</a> <a id="9247" class="Symbol">:</a> <a id="9249" href="Ordinals.OrdinalOfOrdinals.html#9233" class="Bound">u</a> <a id="9251" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9254" href="Ordinals.OrdinalOfOrdinals.html#9215" class="Bound">α</a> <a id="9256" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9258" href="Ordinals.OrdinalOfOrdinals.html#9231" class="Bound">b</a><a id="9259" class="Symbol">)</a>
    <a id="9265" class="Symbol">→</a> <a id="9267" class="Symbol">((</a><a id="9269" href="Ordinals.OrdinalOfOrdinals.html#9215" class="Bound">α</a> <a id="9271" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9273" href="Ordinals.OrdinalOfOrdinals.html#9231" class="Bound">b</a> <a id="9275" class="Symbol">)</a> <a id="9277" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9279" class="Symbol">(</a><a id="9280" href="Ordinals.OrdinalOfOrdinals.html#9233" class="Bound">u</a> <a id="9282" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9284" href="Ordinals.OrdinalOfOrdinals.html#9245" class="Bound">l</a><a id="9285" class="Symbol">))</a> <a id="9288" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9290" class="Symbol">(</a><a id="9291" href="Ordinals.OrdinalOfOrdinals.html#9215" class="Bound">α</a> <a id="9293" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9295" href="Ordinals.OrdinalOfOrdinals.html#9233" class="Bound">u</a><a id="9296" class="Symbol">)</a>
  <a id="9300" href="Ordinals.OrdinalOfOrdinals.html#9210" class="Function">φ</a> <a id="9302" href="Ordinals.OrdinalOfOrdinals.html#9302" class="Bound">α</a> <a id="9304" href="Ordinals.OrdinalOfOrdinals.html#9304" class="Bound">b</a> <a id="9306" href="Ordinals.OrdinalOfOrdinals.html#9306" class="Bound">u</a> <a id="9308" href="Ordinals.OrdinalOfOrdinals.html#9308" class="Bound">l</a> <a id="9310" class="Symbol">=</a> <a id="9312" href="Ordinals.OrdinalOfOrdinals.html#9335" class="Function">f</a> <a id="9314" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9316" href="Ordinals.OrdinalOfOrdinals.html#9406" class="Function">i</a> <a id="9318" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9320" href="Ordinals.OrdinalOfOrdinals.html#9692" class="Function">p</a>
   <a id="9325" class="Keyword">where</a>
    <a id="9335" href="Ordinals.OrdinalOfOrdinals.html#9335" class="Function">f</a> <a id="9337" class="Symbol">:</a> <a id="9339" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9341" class="Symbol">(</a><a id="9342" href="Ordinals.OrdinalOfOrdinals.html#9302" class="Bound">α</a> <a id="9344" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9346" href="Ordinals.OrdinalOfOrdinals.html#9304" class="Bound">b</a><a id="9347" class="Symbol">)</a> <a id="9349" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9351" class="Symbol">(</a><a id="9352" href="Ordinals.OrdinalOfOrdinals.html#9306" class="Bound">u</a> <a id="9354" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9356" href="Ordinals.OrdinalOfOrdinals.html#9308" class="Bound">l</a><a id="9357" class="Symbol">)</a> <a id="9359" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9361" class="Symbol">→</a> <a id="9363" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9365" href="Ordinals.OrdinalOfOrdinals.html#9302" class="Bound">α</a> <a id="9367" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9369" href="Ordinals.OrdinalOfOrdinals.html#9306" class="Bound">u</a> <a id="9371" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="9377" href="Ordinals.OrdinalOfOrdinals.html#9335" class="Function">f</a> <a id="9379" class="Symbol">((</a><a id="9381" href="Ordinals.OrdinalOfOrdinals.html#9381" class="Bound">x</a> <a id="9383" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9385" href="Ordinals.OrdinalOfOrdinals.html#9385" class="Bound">m</a><a id="9386" class="Symbol">)</a> <a id="9388" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9390" href="Ordinals.OrdinalOfOrdinals.html#9390" class="Bound">n</a><a id="9391" class="Symbol">)</a> <a id="9393" class="Symbol">=</a> <a id="9395" href="Ordinals.OrdinalOfOrdinals.html#9381" class="Bound">x</a> <a id="9397" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9399" href="Ordinals.OrdinalOfOrdinals.html#9390" class="Bound">n</a>

    <a id="9406" href="Ordinals.OrdinalOfOrdinals.html#9406" class="Function">i</a> <a id="9408" class="Symbol">:</a> <a id="9410" class="Symbol">(</a><a id="9411" href="Ordinals.OrdinalOfOrdinals.html#9411" class="Bound">w</a> <a id="9413" class="Symbol">:</a> <a id="9415" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9417" class="Symbol">(</a><a id="9418" href="Ordinals.OrdinalOfOrdinals.html#9302" class="Bound">α</a> <a id="9420" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9422" href="Ordinals.OrdinalOfOrdinals.html#9304" class="Bound">b</a><a id="9423" class="Symbol">)</a> <a id="9425" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9427" class="Symbol">(</a><a id="9428" href="Ordinals.OrdinalOfOrdinals.html#9306" class="Bound">u</a> <a id="9430" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9432" href="Ordinals.OrdinalOfOrdinals.html#9308" class="Bound">l</a><a id="9433" class="Symbol">)</a> <a id="9435" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9436" class="Symbol">)</a> <a id="9438" class="Symbol">(</a><a id="9439" href="Ordinals.OrdinalOfOrdinals.html#9439" class="Bound">t</a> <a id="9441" class="Symbol">:</a> <a id="9443" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9445" href="Ordinals.OrdinalOfOrdinals.html#9302" class="Bound">α</a> <a id="9447" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9449" href="Ordinals.OrdinalOfOrdinals.html#9306" class="Bound">u</a> <a id="9451" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9452" class="Symbol">)</a>
      <a id="9460" class="Symbol">→</a> <a id="9462" href="Ordinals.OrdinalOfOrdinals.html#9439" class="Bound">t</a> <a id="9464" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9467" href="Ordinals.OrdinalOfOrdinals.html#9302" class="Bound">α</a> <a id="9469" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9471" href="Ordinals.OrdinalOfOrdinals.html#9306" class="Bound">u</a> <a id="9473" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9475" href="Ordinals.OrdinalOfOrdinals.html#9335" class="Function">f</a> <a id="9477" href="Ordinals.OrdinalOfOrdinals.html#9411" class="Bound">w</a>
      <a id="9485" class="Symbol">→</a> <a id="9487" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9489" href="Ordinals.OrdinalOfOrdinals.html#9489" class="Bound">w&#39;</a> <a id="9492" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9494" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9496" class="Symbol">(</a><a id="9497" href="Ordinals.OrdinalOfOrdinals.html#9302" class="Bound">α</a> <a id="9499" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9501" href="Ordinals.OrdinalOfOrdinals.html#9304" class="Bound">b</a><a id="9502" class="Symbol">)</a> <a id="9504" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9506" class="Symbol">(</a><a id="9507" href="Ordinals.OrdinalOfOrdinals.html#9306" class="Bound">u</a> <a id="9509" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9511" href="Ordinals.OrdinalOfOrdinals.html#9308" class="Bound">l</a><a id="9512" class="Symbol">)</a> <a id="9514" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9516" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9518" class="Symbol">(</a><a id="9519" href="Ordinals.OrdinalOfOrdinals.html#9489" class="Bound">w&#39;</a> <a id="9522" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9525" class="Symbol">(</a><a id="9526" href="Ordinals.OrdinalOfOrdinals.html#9302" class="Bound">α</a> <a id="9528" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9530" href="Ordinals.OrdinalOfOrdinals.html#9304" class="Bound">b</a><a id="9531" class="Symbol">)</a> <a id="9533" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9535" class="Symbol">(</a><a id="9536" href="Ordinals.OrdinalOfOrdinals.html#9306" class="Bound">u</a> <a id="9538" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9540" href="Ordinals.OrdinalOfOrdinals.html#9308" class="Bound">l</a><a id="9541" class="Symbol">)</a> <a id="9543" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9545" href="Ordinals.OrdinalOfOrdinals.html#9411" class="Bound">w</a><a id="9546" class="Symbol">)</a> <a id="9548" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9550" class="Symbol">(</a><a id="9551" href="Ordinals.OrdinalOfOrdinals.html#9335" class="Function">f</a> <a id="9553" href="Ordinals.OrdinalOfOrdinals.html#9489" class="Bound">w&#39;</a> <a id="9556" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9558" href="Ordinals.OrdinalOfOrdinals.html#9439" class="Bound">t</a><a id="9559" class="Symbol">)</a>
    <a id="9565" href="Ordinals.OrdinalOfOrdinals.html#9406" class="Function">i</a> <a id="9567" class="Symbol">((</a><a id="9569" href="Ordinals.OrdinalOfOrdinals.html#9569" class="Bound">x</a> <a id="9571" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9573" href="Ordinals.OrdinalOfOrdinals.html#9573" class="Bound">m</a><a id="9574" class="Symbol">)</a> <a id="9576" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9578" href="Ordinals.OrdinalOfOrdinals.html#9578" class="Bound">n</a><a id="9579" class="Symbol">)</a> <a id="9581" class="Symbol">(</a><a id="9582" href="Ordinals.OrdinalOfOrdinals.html#9582" class="Bound">x&#39;</a> <a id="9585" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9587" href="Ordinals.OrdinalOfOrdinals.html#9587" class="Bound">m&#39;</a><a id="9589" class="Symbol">)</a> <a id="9591" href="Ordinals.OrdinalOfOrdinals.html#9591" class="Bound">n&#39;</a> <a id="9594" class="Symbol">=</a> <a id="9596" class="Symbol">((</a><a id="9598" href="Ordinals.OrdinalOfOrdinals.html#9582" class="Bound">x&#39;</a> <a id="9601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9603" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="9616" href="Ordinals.OrdinalOfOrdinals.html#9302" class="Bound">α</a> <a id="9618" href="Ordinals.OrdinalOfOrdinals.html#9582" class="Bound">x&#39;</a> <a id="9621" href="Ordinals.OrdinalOfOrdinals.html#9306" class="Bound">u</a> <a id="9623" href="Ordinals.OrdinalOfOrdinals.html#9304" class="Bound">b</a> <a id="9625" href="Ordinals.OrdinalOfOrdinals.html#9587" class="Bound">m&#39;</a> <a id="9628" href="Ordinals.OrdinalOfOrdinals.html#9308" class="Bound">l</a><a id="9629" class="Symbol">)</a> <a id="9631" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9633" href="Ordinals.OrdinalOfOrdinals.html#9587" class="Bound">m&#39;</a><a id="9635" class="Symbol">)</a> <a id="9637" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                    <a id="9675" class="Symbol">(</a><a id="9676" href="Ordinals.OrdinalOfOrdinals.html#9591" class="Bound">n&#39;</a> <a id="9679" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9681" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="9685" class="Symbol">)</a>

    <a id="9692" href="Ordinals.OrdinalOfOrdinals.html#9692" class="Function">p</a> <a id="9694" class="Symbol">:</a> <a id="9696" class="Symbol">(</a><a id="9697" href="Ordinals.OrdinalOfOrdinals.html#9697" class="Bound">w</a> <a id="9699" href="Ordinals.OrdinalOfOrdinals.html#9699" class="Bound">w&#39;</a> <a id="9702" class="Symbol">:</a> <a id="9704" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9706" class="Symbol">(</a><a id="9707" href="Ordinals.OrdinalOfOrdinals.html#9302" class="Bound">α</a> <a id="9709" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9711" href="Ordinals.OrdinalOfOrdinals.html#9304" class="Bound">b</a><a id="9712" class="Symbol">)</a> <a id="9714" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9716" class="Symbol">(</a><a id="9717" href="Ordinals.OrdinalOfOrdinals.html#9306" class="Bound">u</a> <a id="9719" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9721" href="Ordinals.OrdinalOfOrdinals.html#9308" class="Bound">l</a><a id="9722" class="Symbol">)</a> <a id="9724" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9725" class="Symbol">)</a>
      <a id="9733" class="Symbol">→</a> <a id="9735" href="Ordinals.OrdinalOfOrdinals.html#9697" class="Bound">w</a> <a id="9737" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9740" class="Symbol">(</a><a id="9741" href="Ordinals.OrdinalOfOrdinals.html#9302" class="Bound">α</a> <a id="9743" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9745" href="Ordinals.OrdinalOfOrdinals.html#9304" class="Bound">b</a><a id="9746" class="Symbol">)</a> <a id="9748" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9750" class="Symbol">(</a><a id="9751" href="Ordinals.OrdinalOfOrdinals.html#9306" class="Bound">u</a> <a id="9753" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9755" href="Ordinals.OrdinalOfOrdinals.html#9308" class="Bound">l</a><a id="9756" class="Symbol">)</a> <a id="9758" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9760" href="Ordinals.OrdinalOfOrdinals.html#9699" class="Bound">w&#39;</a> <a id="9763" class="Symbol">→</a> <a id="9765" href="Ordinals.OrdinalOfOrdinals.html#9335" class="Function">f</a> <a id="9767" href="Ordinals.OrdinalOfOrdinals.html#9697" class="Bound">w</a> <a id="9769" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9772" href="Ordinals.OrdinalOfOrdinals.html#9302" class="Bound">α</a> <a id="9774" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9776" href="Ordinals.OrdinalOfOrdinals.html#9306" class="Bound">u</a> <a id="9778" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9780" class="Symbol">(</a><a id="9781" href="Ordinals.OrdinalOfOrdinals.html#9335" class="Function">f</a> <a id="9783" href="Ordinals.OrdinalOfOrdinals.html#9699" class="Bound">w&#39;</a><a id="9785" class="Symbol">)</a>
    <a id="9791" href="Ordinals.OrdinalOfOrdinals.html#9692" class="Function">p</a> <a id="9793" href="Ordinals.OrdinalOfOrdinals.html#9793" class="Bound">w</a> <a id="9795" href="Ordinals.OrdinalOfOrdinals.html#9795" class="Bound">w&#39;</a> <a id="9798" class="Symbol">=</a> <a id="9800" href="MLTT.Pi.html#444" class="Function">id</a>

  <a id="9806" href="Ordinals.OrdinalOfOrdinals.html#9806" class="Function">ψ</a> <a id="9808" class="Symbol">:</a> <a id="9810" class="Symbol">(</a><a id="9811" href="Ordinals.OrdinalOfOrdinals.html#9811" class="Bound">α</a> <a id="9813" class="Symbol">:</a> <a id="9815" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9823" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9824" class="Symbol">)</a> <a id="9826" class="Symbol">(</a><a id="9827" href="Ordinals.OrdinalOfOrdinals.html#9827" class="Bound">b</a> <a id="9829" href="Ordinals.OrdinalOfOrdinals.html#9829" class="Bound">u</a> <a id="9831" class="Symbol">:</a> <a id="9833" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9835" href="Ordinals.OrdinalOfOrdinals.html#9811" class="Bound">α</a> <a id="9837" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="9838" class="Symbol">)</a> <a id="9840" class="Symbol">(</a><a id="9841" href="Ordinals.OrdinalOfOrdinals.html#9841" class="Bound">l</a> <a id="9843" class="Symbol">:</a> <a id="9845" href="Ordinals.OrdinalOfOrdinals.html#9829" class="Bound">u</a> <a id="9847" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9850" href="Ordinals.OrdinalOfOrdinals.html#9811" class="Bound">α</a> <a id="9852" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9854" href="Ordinals.OrdinalOfOrdinals.html#9827" class="Bound">b</a><a id="9855" class="Symbol">)</a>
    <a id="9861" class="Symbol">→</a> <a id="9863" class="Symbol">(</a><a id="9864" href="Ordinals.OrdinalOfOrdinals.html#9811" class="Bound">α</a> <a id="9866" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9868" href="Ordinals.OrdinalOfOrdinals.html#9829" class="Bound">u</a><a id="9869" class="Symbol">)</a> <a id="9871" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="9873" class="Symbol">((</a><a id="9875" href="Ordinals.OrdinalOfOrdinals.html#9811" class="Bound">α</a> <a id="9877" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9879" href="Ordinals.OrdinalOfOrdinals.html#9827" class="Bound">b</a> <a id="9881" class="Symbol">)</a> <a id="9883" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9885" class="Symbol">(</a><a id="9886" href="Ordinals.OrdinalOfOrdinals.html#9829" class="Bound">u</a> <a id="9888" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9890" href="Ordinals.OrdinalOfOrdinals.html#9841" class="Bound">l</a><a id="9891" class="Symbol">))</a>
  <a id="9896" href="Ordinals.OrdinalOfOrdinals.html#9806" class="Function">ψ</a> <a id="9898" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="9900" href="Ordinals.OrdinalOfOrdinals.html#9900" class="Bound">b</a> <a id="9902" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="9904" href="Ordinals.OrdinalOfOrdinals.html#9904" class="Bound">l</a> <a id="9906" class="Symbol">=</a> <a id="9908" href="Ordinals.OrdinalOfOrdinals.html#9933" class="Function">f</a> <a id="9910" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9912" class="Symbol">(</a><a id="9913" href="Ordinals.OrdinalOfOrdinals.html#10029" class="Function">i</a> <a id="9915" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9917" href="Ordinals.OrdinalOfOrdinals.html#10426" class="Function">p</a><a id="9918" class="Symbol">)</a>
   <a id="9923" class="Keyword">where</a>
    <a id="9933" href="Ordinals.OrdinalOfOrdinals.html#9933" class="Function">f</a> <a id="9935" class="Symbol">:</a> <a id="9937" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9939" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="9941" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9943" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="9945" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9947" class="Symbol">→</a> <a id="9949" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9951" class="Symbol">(</a><a id="9952" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="9954" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9956" href="Ordinals.OrdinalOfOrdinals.html#9900" class="Bound">b</a><a id="9957" class="Symbol">)</a> <a id="9959" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9961" class="Symbol">(</a><a id="9962" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="9964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9966" href="Ordinals.OrdinalOfOrdinals.html#9904" class="Bound">l</a><a id="9967" class="Symbol">)</a> <a id="9969" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="9975" href="Ordinals.OrdinalOfOrdinals.html#9933" class="Function">f</a> <a id="9977" class="Symbol">(</a><a id="9978" href="Ordinals.OrdinalOfOrdinals.html#9978" class="Bound">x</a> <a id="9980" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9982" href="Ordinals.OrdinalOfOrdinals.html#9982" class="Bound">n</a><a id="9983" class="Symbol">)</a> <a id="9985" class="Symbol">=</a> <a id="9987" class="Symbol">((</a><a id="9989" href="Ordinals.OrdinalOfOrdinals.html#9978" class="Bound">x</a> <a id="9991" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9993" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="10006" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="10008" href="Ordinals.OrdinalOfOrdinals.html#9978" class="Bound">x</a> <a id="10010" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="10012" href="Ordinals.OrdinalOfOrdinals.html#9900" class="Bound">b</a> <a id="10014" href="Ordinals.OrdinalOfOrdinals.html#9982" class="Bound">n</a> <a id="10016" href="Ordinals.OrdinalOfOrdinals.html#9904" class="Bound">l</a><a id="10017" class="Symbol">)</a> <a id="10019" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10021" href="Ordinals.OrdinalOfOrdinals.html#9982" class="Bound">n</a><a id="10022" class="Symbol">)</a>

    <a id="10029" href="Ordinals.OrdinalOfOrdinals.html#10029" class="Function">i</a> <a id="10031" class="Symbol">:</a> <a id="10033" class="Symbol">(</a><a id="10034" href="Ordinals.OrdinalOfOrdinals.html#10034" class="Bound">t</a> <a id="10036" class="Symbol">:</a> <a id="10038" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10040" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="10042" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10044" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="10046" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10047" class="Symbol">)</a>
        <a id="10057" class="Symbol">(</a><a id="10058" href="Ordinals.OrdinalOfOrdinals.html#10058" class="Bound">w</a> <a id="10060" class="Symbol">:</a> <a id="10062" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10064" class="Symbol">(</a><a id="10065" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="10067" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10069" href="Ordinals.OrdinalOfOrdinals.html#9900" class="Bound">b</a><a id="10070" class="Symbol">)</a> <a id="10072" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10074" class="Symbol">(</a><a id="10075" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="10077" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10079" href="Ordinals.OrdinalOfOrdinals.html#9904" class="Bound">l</a><a id="10080" class="Symbol">)</a> <a id="10082" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10083" class="Symbol">)</a>
      <a id="10091" class="Symbol">→</a> <a id="10093" href="Ordinals.OrdinalOfOrdinals.html#10058" class="Bound">w</a> <a id="10095" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10098" class="Symbol">(</a><a id="10099" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="10101" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10103" href="Ordinals.OrdinalOfOrdinals.html#9900" class="Bound">b</a><a id="10104" class="Symbol">)</a> <a id="10106" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10108" class="Symbol">(</a><a id="10109" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="10111" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10113" href="Ordinals.OrdinalOfOrdinals.html#9904" class="Bound">l</a><a id="10114" class="Symbol">)</a> <a id="10116" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10118" href="Ordinals.OrdinalOfOrdinals.html#9933" class="Function">f</a> <a id="10120" href="Ordinals.OrdinalOfOrdinals.html#10034" class="Bound">t</a>
      <a id="10128" class="Symbol">→</a> <a id="10130" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10132" href="Ordinals.OrdinalOfOrdinals.html#10132" class="Bound">t&#39;</a> <a id="10135" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10137" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10139" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="10141" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10143" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="10145" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="10147" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10149" class="Symbol">(</a><a id="10150" href="Ordinals.OrdinalOfOrdinals.html#10132" class="Bound">t&#39;</a> <a id="10153" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10156" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="10158" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10160" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="10162" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10164" href="Ordinals.OrdinalOfOrdinals.html#10034" class="Bound">t</a><a id="10165" class="Symbol">)</a> <a id="10167" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10169" class="Symbol">(</a><a id="10170" href="Ordinals.OrdinalOfOrdinals.html#9933" class="Function">f</a> <a id="10172" href="Ordinals.OrdinalOfOrdinals.html#10132" class="Bound">t&#39;</a> <a id="10175" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10177" href="Ordinals.OrdinalOfOrdinals.html#10058" class="Bound">w</a><a id="10178" class="Symbol">)</a>
    <a id="10184" href="Ordinals.OrdinalOfOrdinals.html#10029" class="Function">i</a> <a id="10186" class="Symbol">(</a><a id="10187" href="Ordinals.OrdinalOfOrdinals.html#10187" class="Bound">x</a> <a id="10189" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10191" href="Ordinals.OrdinalOfOrdinals.html#10191" class="Bound">n</a><a id="10192" class="Symbol">)</a> <a id="10194" class="Symbol">((</a><a id="10196" href="Ordinals.OrdinalOfOrdinals.html#10196" class="Bound">x&#39;</a> <a id="10199" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10201" href="Ordinals.OrdinalOfOrdinals.html#10201" class="Bound">m&#39;</a><a id="10203" class="Symbol">)</a> <a id="10205" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10207" href="Ordinals.OrdinalOfOrdinals.html#10207" class="Bound">n&#39;</a><a id="10209" class="Symbol">)</a> <a id="10211" href="Ordinals.OrdinalOfOrdinals.html#10211" class="Bound">o</a> <a id="10213" class="Symbol">=</a> <a id="10215" class="Symbol">(</a><a id="10216" href="Ordinals.OrdinalOfOrdinals.html#10196" class="Bound">x&#39;</a> <a id="10219" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10221" href="Ordinals.OrdinalOfOrdinals.html#10207" class="Bound">n&#39;</a><a id="10223" class="Symbol">)</a> <a id="10225" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10227" class="Symbol">(</a><a id="10228" href="Ordinals.OrdinalOfOrdinals.html#10211" class="Bound">o</a> <a id="10230" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10232" href="Ordinals.OrdinalOfOrdinals.html#10252" class="Function">r</a><a id="10233" class="Symbol">)</a>
     <a id="10240" class="Keyword">where</a>
      <a id="10252" href="Ordinals.OrdinalOfOrdinals.html#10252" class="Function">r</a> <a id="10254" class="Symbol">:</a> <a id="10256" class="Symbol">((</a><a id="10258" href="Ordinals.OrdinalOfOrdinals.html#10196" class="Bound">x&#39;</a> <a id="10261" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10263" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="10276" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="10278" href="Ordinals.OrdinalOfOrdinals.html#10196" class="Bound">x&#39;</a> <a id="10281" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="10283" href="Ordinals.OrdinalOfOrdinals.html#9900" class="Bound">b</a> <a id="10285" href="Ordinals.OrdinalOfOrdinals.html#10207" class="Bound">n&#39;</a> <a id="10288" href="Ordinals.OrdinalOfOrdinals.html#9904" class="Bound">l</a><a id="10289" class="Symbol">)</a> <a id="10291" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10293" href="Ordinals.OrdinalOfOrdinals.html#10207" class="Bound">n&#39;</a><a id="10295" class="Symbol">)</a> <a id="10297" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10299" class="Symbol">(</a><a id="10300" href="Ordinals.OrdinalOfOrdinals.html#10196" class="Bound">x&#39;</a> <a id="10303" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10305" href="Ordinals.OrdinalOfOrdinals.html#10201" class="Bound">m&#39;</a><a id="10307" class="Symbol">)</a> <a id="10309" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10311" href="Ordinals.OrdinalOfOrdinals.html#10207" class="Bound">n&#39;</a>
      <a id="10320" href="Ordinals.OrdinalOfOrdinals.html#10252" class="Function">r</a> <a id="10322" class="Symbol">=</a> <a id="10324" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10327" class="Symbol">(λ</a> <a id="10330" href="Ordinals.OrdinalOfOrdinals.html#10330" class="Bound">-</a> <a id="10332" class="Symbol">→</a> <a id="10334" class="Symbol">((</a><a id="10336" href="Ordinals.OrdinalOfOrdinals.html#10196" class="Bound">x&#39;</a> <a id="10339" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10341" href="Ordinals.OrdinalOfOrdinals.html#10330" class="Bound">-</a><a id="10342" class="Symbol">)</a> <a id="10344" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10346" href="Ordinals.OrdinalOfOrdinals.html#10207" class="Bound">n&#39;</a><a id="10348" class="Symbol">))</a>
             <a id="10364" class="Symbol">(</a><a id="10365" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="10381" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="10383" href="Ordinals.OrdinalOfOrdinals.html#10196" class="Bound">x&#39;</a> <a id="10386" href="Ordinals.OrdinalOfOrdinals.html#9900" class="Bound">b</a> <a id="10388" class="Symbol">(</a><a id="10389" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="10402" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="10404" href="Ordinals.OrdinalOfOrdinals.html#10196" class="Bound">x&#39;</a> <a id="10407" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="10409" href="Ordinals.OrdinalOfOrdinals.html#9900" class="Bound">b</a> <a id="10411" href="Ordinals.OrdinalOfOrdinals.html#10207" class="Bound">n&#39;</a> <a id="10414" href="Ordinals.OrdinalOfOrdinals.html#9904" class="Bound">l</a><a id="10415" class="Symbol">)</a> <a id="10417" href="Ordinals.OrdinalOfOrdinals.html#10201" class="Bound">m&#39;</a><a id="10419" class="Symbol">)</a>

    <a id="10426" href="Ordinals.OrdinalOfOrdinals.html#10426" class="Function">p</a> <a id="10428" class="Symbol">:</a> <a id="10430" class="Symbol">(</a><a id="10431" href="Ordinals.OrdinalOfOrdinals.html#10431" class="Bound">t</a> <a id="10433" href="Ordinals.OrdinalOfOrdinals.html#10433" class="Bound">t&#39;</a> <a id="10436" class="Symbol">:</a> <a id="10438" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10440" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="10442" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10444" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="10446" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10447" class="Symbol">)</a> <a id="10449" class="Symbol">→</a> <a id="10451" href="Ordinals.OrdinalOfOrdinals.html#10431" class="Bound">t</a> <a id="10453" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10456" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="10458" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10460" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="10462" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10464" href="Ordinals.OrdinalOfOrdinals.html#10433" class="Bound">t&#39;</a> <a id="10467" class="Symbol">→</a> <a id="10469" href="Ordinals.OrdinalOfOrdinals.html#9933" class="Function">f</a> <a id="10471" href="Ordinals.OrdinalOfOrdinals.html#10431" class="Bound">t</a> <a id="10473" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10476" class="Symbol">(</a><a id="10477" href="Ordinals.OrdinalOfOrdinals.html#9898" class="Bound">α</a> <a id="10479" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10481" href="Ordinals.OrdinalOfOrdinals.html#9900" class="Bound">b</a><a id="10482" class="Symbol">)</a> <a id="10484" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10486" class="Symbol">(</a><a id="10487" href="Ordinals.OrdinalOfOrdinals.html#9902" class="Bound">u</a> <a id="10489" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10491" href="Ordinals.OrdinalOfOrdinals.html#9904" class="Bound">l</a><a id="10492" class="Symbol">)</a> <a id="10494" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10496" href="Ordinals.OrdinalOfOrdinals.html#9933" class="Function">f</a> <a id="10498" href="Ordinals.OrdinalOfOrdinals.html#10433" class="Bound">t&#39;</a>
    <a id="10505" href="Ordinals.OrdinalOfOrdinals.html#10426" class="Function">p</a> <a id="10507" href="Ordinals.OrdinalOfOrdinals.html#10507" class="Bound">t</a> <a id="10509" href="Ordinals.OrdinalOfOrdinals.html#10509" class="Bound">t&#39;</a> <a id="10512" class="Symbol">=</a> <a id="10514" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="10518" class="Markup">\end{code}</a><a id="10528" class="Background">

Therefore the map (α ↓ -) reflects and preserves order:

</a><a id="10587" class="Markup">\begin{code}</a>

<a id="↓-reflects-order"></a><a id="10601" href="Ordinals.OrdinalOfOrdinals.html#10601" class="Function">↓-reflects-order</a> <a id="10618" class="Symbol">:</a> <a id="10620" class="Symbol">(</a><a id="10621" href="Ordinals.OrdinalOfOrdinals.html#10621" class="Bound">α</a> <a id="10623" class="Symbol">:</a> <a id="10625" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10633" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10634" class="Symbol">)</a> <a id="10636" class="Symbol">(</a><a id="10637" href="Ordinals.OrdinalOfOrdinals.html#10637" class="Bound">a</a> <a id="10639" href="Ordinals.OrdinalOfOrdinals.html#10639" class="Bound">b</a> <a id="10641" class="Symbol">:</a> <a id="10643" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10645" href="Ordinals.OrdinalOfOrdinals.html#10621" class="Bound">α</a> <a id="10647" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10648" class="Symbol">)</a>
                 <a id="10667" class="Symbol">→</a> <a id="10669" class="Symbol">(</a><a id="10670" href="Ordinals.OrdinalOfOrdinals.html#10621" class="Bound">α</a> <a id="10672" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10674" href="Ordinals.OrdinalOfOrdinals.html#10637" class="Bound">a</a><a id="10675" class="Symbol">)</a> <a id="10677" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="10679" class="Symbol">(</a><a id="10680" href="Ordinals.OrdinalOfOrdinals.html#10621" class="Bound">α</a> <a id="10682" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10684" href="Ordinals.OrdinalOfOrdinals.html#10639" class="Bound">b</a><a id="10685" class="Symbol">)</a>
                 <a id="10704" class="Symbol">→</a> <a id="10706" href="Ordinals.OrdinalOfOrdinals.html#10637" class="Bound">a</a> <a id="10708" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10711" href="Ordinals.OrdinalOfOrdinals.html#10621" class="Bound">α</a> <a id="10713" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10715" href="Ordinals.OrdinalOfOrdinals.html#10639" class="Bound">b</a>
<a id="10717" href="Ordinals.OrdinalOfOrdinals.html#10601" class="Function">↓-reflects-order</a> <a id="10734" href="Ordinals.OrdinalOfOrdinals.html#10734" class="Bound">α</a> <a id="10736" href="Ordinals.OrdinalOfOrdinals.html#10736" class="Bound">a</a> <a id="10738" href="Ordinals.OrdinalOfOrdinals.html#10738" class="Bound">b</a> <a id="10740" class="Symbol">((</a><a id="10742" href="Ordinals.OrdinalOfOrdinals.html#10742" class="Bound">u</a> <a id="10744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10746" href="Ordinals.OrdinalOfOrdinals.html#10746" class="Bound">l</a><a id="10747" class="Symbol">)</a> <a id="10749" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10751" href="Ordinals.OrdinalOfOrdinals.html#10751" class="Bound">p</a><a id="10752" class="Symbol">)</a> <a id="10754" class="Symbol">=</a> <a id="10756" href="Ordinals.OrdinalOfOrdinals.html#10984" class="Function">γ</a>
 <a id="10759" class="Keyword">where</a>
  <a id="10767" href="Ordinals.OrdinalOfOrdinals.html#10767" class="Function">have</a> <a id="10772" class="Symbol">:</a> <a id="10774" href="Notation.General.html#3219" class="Function">type-of</a> <a id="10782" href="Ordinals.OrdinalOfOrdinals.html#10746" class="Bound">l</a> <a id="10784" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10786" class="Symbol">(</a><a id="10787" href="Ordinals.OrdinalOfOrdinals.html#10742" class="Bound">u</a> <a id="10789" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10792" href="Ordinals.OrdinalOfOrdinals.html#10734" class="Bound">α</a> <a id="10794" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10796" href="Ordinals.OrdinalOfOrdinals.html#10738" class="Bound">b</a><a id="10797" class="Symbol">)</a>
  <a id="10801" href="Ordinals.OrdinalOfOrdinals.html#10767" class="Function">have</a> <a id="10806" class="Symbol">=</a> <a id="10808" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="10816" href="Ordinals.OrdinalOfOrdinals.html#10816" class="Function">q</a> <a id="10818" class="Symbol">:</a> <a id="10820" class="Symbol">(</a><a id="10821" href="Ordinals.OrdinalOfOrdinals.html#10734" class="Bound">α</a> <a id="10823" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10825" href="Ordinals.OrdinalOfOrdinals.html#10736" class="Bound">a</a><a id="10826" class="Symbol">)</a> <a id="10828" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10830" class="Symbol">(</a><a id="10831" href="Ordinals.OrdinalOfOrdinals.html#10734" class="Bound">α</a> <a id="10833" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10835" href="Ordinals.OrdinalOfOrdinals.html#10742" class="Bound">u</a><a id="10836" class="Symbol">)</a>
  <a id="10840" href="Ordinals.OrdinalOfOrdinals.html#10816" class="Function">q</a> <a id="10842" class="Symbol">=</a> <a id="10844" class="Symbol">(</a><a id="10845" href="Ordinals.OrdinalOfOrdinals.html#10734" class="Bound">α</a> <a id="10847" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10849" href="Ordinals.OrdinalOfOrdinals.html#10736" class="Bound">a</a><a id="10850" class="Symbol">)</a>             <a id="10864" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10867" href="Ordinals.OrdinalOfOrdinals.html#10751" class="Bound">p</a> <a id="10869" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="10877" class="Symbol">((</a><a id="10879" href="Ordinals.OrdinalOfOrdinals.html#10734" class="Bound">α</a> <a id="10881" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10883" href="Ordinals.OrdinalOfOrdinals.html#10738" class="Bound">b</a><a id="10884" class="Symbol">)</a> <a id="10886" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10888" class="Symbol">(</a><a id="10889" href="Ordinals.OrdinalOfOrdinals.html#10742" class="Bound">u</a> <a id="10891" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10893" href="Ordinals.OrdinalOfOrdinals.html#10746" class="Bound">l</a><a id="10894" class="Symbol">))</a> <a id="10897" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10900" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="10911" href="Ordinals.OrdinalOfOrdinals.html#10734" class="Bound">α</a> <a id="10913" href="Ordinals.OrdinalOfOrdinals.html#10738" class="Bound">b</a> <a id="10915" href="Ordinals.OrdinalOfOrdinals.html#10742" class="Bound">u</a> <a id="10917" href="Ordinals.OrdinalOfOrdinals.html#10746" class="Bound">l</a> <a id="10919" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="10927" class="Symbol">(</a><a id="10928" href="Ordinals.OrdinalOfOrdinals.html#10734" class="Bound">α</a> <a id="10930" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10932" href="Ordinals.OrdinalOfOrdinals.html#10742" class="Bound">u</a><a id="10933" class="Symbol">)</a>             <a id="10947" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="10952" href="Ordinals.OrdinalOfOrdinals.html#10952" class="Function">r</a> <a id="10954" class="Symbol">:</a> <a id="10956" href="Ordinals.OrdinalOfOrdinals.html#10736" class="Bound">a</a> <a id="10958" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10960" href="Ordinals.OrdinalOfOrdinals.html#10742" class="Bound">u</a>
  <a id="10964" href="Ordinals.OrdinalOfOrdinals.html#10952" class="Function">r</a> <a id="10966" class="Symbol">=</a> <a id="10968" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="10973" href="Ordinals.OrdinalOfOrdinals.html#10734" class="Bound">α</a> <a id="10975" href="Ordinals.OrdinalOfOrdinals.html#10736" class="Bound">a</a> <a id="10977" href="Ordinals.OrdinalOfOrdinals.html#10742" class="Bound">u</a> <a id="10979" href="Ordinals.OrdinalOfOrdinals.html#10816" class="Function">q</a>

  <a id="10984" href="Ordinals.OrdinalOfOrdinals.html#10984" class="Function">γ</a> <a id="10986" class="Symbol">:</a> <a id="10988" href="Ordinals.OrdinalOfOrdinals.html#10736" class="Bound">a</a> <a id="10990" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10993" href="Ordinals.OrdinalOfOrdinals.html#10734" class="Bound">α</a> <a id="10995" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10997" href="Ordinals.OrdinalOfOrdinals.html#10738" class="Bound">b</a>
  <a id="11001" href="Ordinals.OrdinalOfOrdinals.html#10984" class="Function">γ</a> <a id="11003" class="Symbol">=</a> <a id="11005" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="11017" class="Symbol">(λ</a> <a id="11020" href="Ordinals.OrdinalOfOrdinals.html#11020" class="Bound">-</a> <a id="11022" class="Symbol">→</a> <a id="11024" href="Ordinals.OrdinalOfOrdinals.html#11020" class="Bound">-</a> <a id="11026" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="11029" href="Ordinals.OrdinalOfOrdinals.html#10734" class="Bound">α</a> <a id="11031" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="11033" href="Ordinals.OrdinalOfOrdinals.html#10738" class="Bound">b</a><a id="11034" class="Symbol">)</a> <a id="11036" href="Ordinals.OrdinalOfOrdinals.html#10952" class="Function">r</a> <a id="11038" href="Ordinals.OrdinalOfOrdinals.html#10746" class="Bound">l</a>

<a id="↓-preserves-order"></a><a id="11041" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="11059" class="Symbol">:</a> <a id="11061" class="Symbol">(</a><a id="11062" href="Ordinals.OrdinalOfOrdinals.html#11062" class="Bound">α</a> <a id="11064" class="Symbol">:</a> <a id="11066" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11074" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11075" class="Symbol">)</a> <a id="11077" class="Symbol">(</a><a id="11078" href="Ordinals.OrdinalOfOrdinals.html#11078" class="Bound">a</a> <a id="11080" href="Ordinals.OrdinalOfOrdinals.html#11080" class="Bound">b</a> <a id="11082" class="Symbol">:</a> <a id="11084" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11086" href="Ordinals.OrdinalOfOrdinals.html#11062" class="Bound">α</a> <a id="11088" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11089" class="Symbol">)</a>
                  <a id="11109" class="Symbol">→</a> <a id="11111" href="Ordinals.OrdinalOfOrdinals.html#11078" class="Bound">a</a> <a id="11113" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="11116" href="Ordinals.OrdinalOfOrdinals.html#11062" class="Bound">α</a> <a id="11118" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="11120" href="Ordinals.OrdinalOfOrdinals.html#11080" class="Bound">b</a>
                  <a id="11140" class="Symbol">→</a> <a id="11142" class="Symbol">(</a><a id="11143" href="Ordinals.OrdinalOfOrdinals.html#11062" class="Bound">α</a> <a id="11145" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11147" href="Ordinals.OrdinalOfOrdinals.html#11078" class="Bound">a</a><a id="11148" class="Symbol">)</a> <a id="11150" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="11152" class="Symbol">(</a><a id="11153" href="Ordinals.OrdinalOfOrdinals.html#11062" class="Bound">α</a> <a id="11155" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11157" href="Ordinals.OrdinalOfOrdinals.html#11080" class="Bound">b</a><a id="11158" class="Symbol">)</a>
<a id="11160" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="11178" href="Ordinals.OrdinalOfOrdinals.html#11178" class="Bound">α</a> <a id="11180" href="Ordinals.OrdinalOfOrdinals.html#11180" class="Bound">a</a> <a id="11182" href="Ordinals.OrdinalOfOrdinals.html#11182" class="Bound">b</a> <a id="11184" href="Ordinals.OrdinalOfOrdinals.html#11184" class="Bound">l</a> <a id="11186" class="Symbol">=</a> <a id="11188" class="Symbol">(</a><a id="11189" href="Ordinals.OrdinalOfOrdinals.html#11180" class="Bound">a</a> <a id="11191" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11193" href="Ordinals.OrdinalOfOrdinals.html#11184" class="Bound">l</a><a id="11194" class="Symbol">)</a> <a id="11196" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11198" class="Symbol">((</a><a id="11200" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="11211" href="Ordinals.OrdinalOfOrdinals.html#11178" class="Bound">α</a> <a id="11213" href="Ordinals.OrdinalOfOrdinals.html#11182" class="Bound">b</a> <a id="11215" href="Ordinals.OrdinalOfOrdinals.html#11180" class="Bound">a</a> <a id="11217" href="Ordinals.OrdinalOfOrdinals.html#11184" class="Bound">l</a><a id="11218" class="Symbol">)</a><a id="11219" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11221" class="Symbol">)</a>

<a id="11224" class="Markup">\end{code}</a><a id="11234" class="Background">

It remains to show that _⊲_ is a well-order:

</a><a id="11282" class="Markup">\begin{code}</a>

<a id="↓-accessible"></a><a id="11296" href="Ordinals.OrdinalOfOrdinals.html#11296" class="Function">↓-accessible</a> <a id="11309" class="Symbol">:</a> <a id="11311" class="Symbol">(</a><a id="11312" href="Ordinals.OrdinalOfOrdinals.html#11312" class="Bound">α</a> <a id="11314" class="Symbol">:</a> <a id="11316" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11324" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11325" class="Symbol">)</a> <a id="11327" class="Symbol">(</a><a id="11328" href="Ordinals.OrdinalOfOrdinals.html#11328" class="Bound">a</a> <a id="11330" class="Symbol">:</a> <a id="11332" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11334" href="Ordinals.OrdinalOfOrdinals.html#11312" class="Bound">α</a> <a id="11336" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11337" class="Symbol">)</a>
             <a id="11352" class="Symbol">→</a> <a id="11354" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="11368" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="11372" class="Symbol">(</a><a id="11373" href="Ordinals.OrdinalOfOrdinals.html#11312" class="Bound">α</a> <a id="11375" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11377" href="Ordinals.OrdinalOfOrdinals.html#11328" class="Bound">a</a><a id="11378" class="Symbol">)</a>
<a id="11380" href="Ordinals.OrdinalOfOrdinals.html#11296" class="Function">↓-accessible</a> <a id="11393" class="Symbol">{</a><a id="11394" href="Ordinals.OrdinalOfOrdinals.html#11394" class="Bound">𝓤</a><a id="11395" class="Symbol">}</a> <a id="11397" href="Ordinals.OrdinalOfOrdinals.html#11397" class="Bound">α</a> <a id="11399" href="Ordinals.OrdinalOfOrdinals.html#11399" class="Bound">a</a> <a id="11401" class="Symbol">=</a> <a id="11403" href="Ordinals.OrdinalOfOrdinals.html#11439" class="Function">f</a> <a id="11405" href="Ordinals.OrdinalOfOrdinals.html#11399" class="Bound">a</a> <a id="11407" class="Symbol">(</a><a id="11408" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="11425" href="Ordinals.OrdinalOfOrdinals.html#11397" class="Bound">α</a> <a id="11427" href="Ordinals.OrdinalOfOrdinals.html#11399" class="Bound">a</a><a id="11428" class="Symbol">)</a>
 <a id="11431" class="Keyword">where</a>
  <a id="11439" href="Ordinals.OrdinalOfOrdinals.html#11439" class="Function">f</a> <a id="11441" class="Symbol">:</a> <a id="11443" class="Symbol">(</a><a id="11444" href="Ordinals.OrdinalOfOrdinals.html#11444" class="Bound">a</a> <a id="11446" class="Symbol">:</a> <a id="11448" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11450" href="Ordinals.OrdinalOfOrdinals.html#11397" class="Bound">α</a> <a id="11452" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11453" class="Symbol">)</a>
    <a id="11459" class="Symbol">→</a> <a id="11461" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="11475" class="Symbol">(</a><a id="11476" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="11493" href="Ordinals.OrdinalOfOrdinals.html#11397" class="Bound">α</a><a id="11494" class="Symbol">)</a> <a id="11496" href="Ordinals.OrdinalOfOrdinals.html#11444" class="Bound">a</a>
    <a id="11502" class="Symbol">→</a> <a id="11504" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="11518" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="11522" class="Symbol">(</a><a id="11523" href="Ordinals.OrdinalOfOrdinals.html#11397" class="Bound">α</a> <a id="11525" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11527" href="Ordinals.OrdinalOfOrdinals.html#11444" class="Bound">a</a><a id="11528" class="Symbol">)</a>
  <a id="11532" href="Ordinals.OrdinalOfOrdinals.html#11439" class="Function">f</a> <a id="11534" href="Ordinals.OrdinalOfOrdinals.html#11534" class="Bound">a</a> <a id="11536" class="Symbol">(</a><a id="11537" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="11541" href="Ordinals.OrdinalOfOrdinals.html#11541" class="Bound">s</a><a id="11542" class="Symbol">)</a> <a id="11544" class="Symbol">=</a> <a id="11546" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="11550" href="Ordinals.OrdinalOfOrdinals.html#11653" class="Function">g</a>
   <a id="11555" class="Keyword">where</a>
    <a id="11565" href="Ordinals.OrdinalOfOrdinals.html#11565" class="Function">IH</a> <a id="11568" class="Symbol">:</a> <a id="11570" class="Symbol">(</a><a id="11571" href="Ordinals.OrdinalOfOrdinals.html#11571" class="Bound">b</a> <a id="11573" class="Symbol">:</a> <a id="11575" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="11577" href="Ordinals.OrdinalOfOrdinals.html#11397" class="Bound">α</a> <a id="11579" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="11580" class="Symbol">)</a> <a id="11582" class="Symbol">→</a> <a id="11584" href="Ordinals.OrdinalOfOrdinals.html#11571" class="Bound">b</a> <a id="11586" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="11589" href="Ordinals.OrdinalOfOrdinals.html#11397" class="Bound">α</a> <a id="11591" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="11593" href="Ordinals.OrdinalOfOrdinals.html#11534" class="Bound">a</a> <a id="11595" class="Symbol">→</a> <a id="11597" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="11611" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="11615" class="Symbol">(</a><a id="11616" href="Ordinals.OrdinalOfOrdinals.html#11397" class="Bound">α</a> <a id="11618" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11620" href="Ordinals.OrdinalOfOrdinals.html#11571" class="Bound">b</a><a id="11621" class="Symbol">)</a>
    <a id="11627" href="Ordinals.OrdinalOfOrdinals.html#11565" class="Function">IH</a> <a id="11630" href="Ordinals.OrdinalOfOrdinals.html#11630" class="Bound">b</a> <a id="11632" href="Ordinals.OrdinalOfOrdinals.html#11632" class="Bound">l</a> <a id="11634" class="Symbol">=</a> <a id="11636" href="Ordinals.OrdinalOfOrdinals.html#11439" class="Function">f</a> <a id="11638" href="Ordinals.OrdinalOfOrdinals.html#11630" class="Bound">b</a> <a id="11640" class="Symbol">(</a><a id="11641" href="Ordinals.OrdinalOfOrdinals.html#11541" class="Bound">s</a> <a id="11643" href="Ordinals.OrdinalOfOrdinals.html#11630" class="Bound">b</a> <a id="11645" href="Ordinals.OrdinalOfOrdinals.html#11632" class="Bound">l</a><a id="11646" class="Symbol">)</a>

    <a id="11653" href="Ordinals.OrdinalOfOrdinals.html#11653" class="Function">g</a> <a id="11655" class="Symbol">:</a> <a id="11657" class="Symbol">(</a><a id="11658" href="Ordinals.OrdinalOfOrdinals.html#11658" class="Bound">β</a> <a id="11660" class="Symbol">:</a> <a id="11662" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11670" href="Ordinals.OrdinalOfOrdinals.html#11394" class="Bound">𝓤</a><a id="11671" class="Symbol">)</a> <a id="11673" class="Symbol">→</a> <a id="11675" href="Ordinals.OrdinalOfOrdinals.html#11658" class="Bound">β</a> <a id="11677" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="11679" class="Symbol">(</a><a id="11680" href="Ordinals.OrdinalOfOrdinals.html#11397" class="Bound">α</a> <a id="11682" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11684" href="Ordinals.OrdinalOfOrdinals.html#11534" class="Bound">a</a><a id="11685" class="Symbol">)</a> <a id="11687" class="Symbol">→</a> <a id="11689" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="11703" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="11707" href="Ordinals.OrdinalOfOrdinals.html#11658" class="Bound">β</a>
    <a id="11713" href="Ordinals.OrdinalOfOrdinals.html#11653" class="Function">g</a> <a id="11715" href="Ordinals.OrdinalOfOrdinals.html#11715" class="Bound">β</a> <a id="11717" class="Symbol">((</a><a id="11719" href="Ordinals.OrdinalOfOrdinals.html#11719" class="Bound">b</a> <a id="11721" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11723" href="Ordinals.OrdinalOfOrdinals.html#11723" class="Bound">l</a><a id="11724" class="Symbol">)</a> <a id="11726" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11728" href="Ordinals.OrdinalOfOrdinals.html#11728" class="Bound">p</a><a id="11729" class="Symbol">)</a> <a id="11731" class="Symbol">=</a> <a id="11733" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="11745" class="Symbol">(</a><a id="11746" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="11760" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a><a id="11763" class="Symbol">)</a> <a id="11765" href="Ordinals.OrdinalOfOrdinals.html#11793" class="Function">q</a> <a id="11767" class="Symbol">(</a><a id="11768" href="Ordinals.OrdinalOfOrdinals.html#11565" class="Function">IH</a> <a id="11771" href="Ordinals.OrdinalOfOrdinals.html#11719" class="Bound">b</a> <a id="11773" href="Ordinals.OrdinalOfOrdinals.html#11723" class="Bound">l</a><a id="11774" class="Symbol">)</a>
     <a id="11781" class="Keyword">where</a>
      <a id="11793" href="Ordinals.OrdinalOfOrdinals.html#11793" class="Function">q</a> <a id="11795" class="Symbol">:</a> <a id="11797" href="Ordinals.OrdinalOfOrdinals.html#11715" class="Bound">β</a> <a id="11799" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11801" class="Symbol">(</a><a id="11802" href="Ordinals.OrdinalOfOrdinals.html#11397" class="Bound">α</a> <a id="11804" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="11806" href="Ordinals.OrdinalOfOrdinals.html#11719" class="Bound">b</a><a id="11807" class="Symbol">)</a>
      <a id="11815" href="Ordinals.OrdinalOfOrdinals.html#11793" class="Function">q</a> <a id="11817" class="Symbol">=</a> <a id="11819" href="Ordinals.OrdinalOfOrdinals.html#11728" class="Bound">p</a> <a id="11821" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11823" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="11834" href="Ordinals.OrdinalOfOrdinals.html#11397" class="Bound">α</a> <a id="11836" href="Ordinals.OrdinalOfOrdinals.html#11534" class="Bound">a</a> <a id="11838" href="Ordinals.OrdinalOfOrdinals.html#11719" class="Bound">b</a> <a id="11840" href="Ordinals.OrdinalOfOrdinals.html#11723" class="Bound">l</a>

<a id="⊲-is-well-founded"></a><a id="11843" href="Ordinals.OrdinalOfOrdinals.html#11843" class="Function">⊲-is-well-founded</a> <a id="11861" class="Symbol">:</a> <a id="11863" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="11879" class="Symbol">(</a><a id="11880" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="11884" class="Symbol">{</a><a id="11885" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11886" class="Symbol">})</a>
<a id="11889" href="Ordinals.OrdinalOfOrdinals.html#11843" class="Function">⊲-is-well-founded</a> <a id="11907" class="Symbol">{</a><a id="11908" href="Ordinals.OrdinalOfOrdinals.html#11908" class="Bound">𝓤</a><a id="11909" class="Symbol">}</a> <a id="11911" href="Ordinals.OrdinalOfOrdinals.html#11911" class="Bound">α</a> <a id="11913" class="Symbol">=</a> <a id="11915" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="11919" href="Ordinals.OrdinalOfOrdinals.html#11930" class="Function">g</a>
 <a id="11922" class="Keyword">where</a>
  <a id="11930" href="Ordinals.OrdinalOfOrdinals.html#11930" class="Function">g</a> <a id="11932" class="Symbol">:</a> <a id="11934" class="Symbol">(</a><a id="11935" href="Ordinals.OrdinalOfOrdinals.html#11935" class="Bound">β</a> <a id="11937" class="Symbol">:</a> <a id="11939" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="11947" href="Ordinals.OrdinalOfOrdinals.html#11908" class="Bound">𝓤</a><a id="11948" class="Symbol">)</a> <a id="11950" class="Symbol">→</a> <a id="11952" href="Ordinals.OrdinalOfOrdinals.html#11935" class="Bound">β</a> <a id="11954" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="11956" href="Ordinals.OrdinalOfOrdinals.html#11911" class="Bound">α</a> <a id="11958" class="Symbol">→</a> <a id="11960" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="11974" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="11978" href="Ordinals.OrdinalOfOrdinals.html#11935" class="Bound">β</a>
  <a id="11982" href="Ordinals.OrdinalOfOrdinals.html#11930" class="Function">g</a> <a id="11984" href="Ordinals.OrdinalOfOrdinals.html#11984" class="Bound">β</a> <a id="11986" class="Symbol">(</a><a id="11987" href="Ordinals.OrdinalOfOrdinals.html#11987" class="Bound">b</a> <a id="11989" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11991" href="Ordinals.OrdinalOfOrdinals.html#11991" class="Bound">p</a><a id="11992" class="Symbol">)</a> <a id="11994" class="Symbol">=</a> <a id="11996" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="12008" class="Symbol">(</a><a id="12009" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12023" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a><a id="12026" class="Symbol">)</a> <a id="12028" href="Ordinals.OrdinalOfOrdinals.html#11991" class="Bound">p</a> <a id="12030" class="Symbol">(</a><a id="12031" href="Ordinals.OrdinalOfOrdinals.html#11296" class="Function">↓-accessible</a> <a id="12044" href="Ordinals.OrdinalOfOrdinals.html#11911" class="Bound">α</a> <a id="12046" href="Ordinals.OrdinalOfOrdinals.html#11987" class="Bound">b</a><a id="12047" class="Symbol">)</a>

<a id="⊲-is-extensional"></a><a id="12050" href="Ordinals.OrdinalOfOrdinals.html#12050" class="Function">⊲-is-extensional</a> <a id="12067" class="Symbol">:</a> <a id="12069" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="12084" class="Symbol">(</a><a id="12085" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="12089" class="Symbol">{</a><a id="12090" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12091" class="Symbol">})</a>
<a id="12094" href="Ordinals.OrdinalOfOrdinals.html#12050" class="Function">⊲-is-extensional</a> <a id="12111" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12113" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12115" href="Ordinals.OrdinalOfOrdinals.html#12115" class="Bound">f</a> <a id="12117" href="Ordinals.OrdinalOfOrdinals.html#12117" class="Bound">g</a> <a id="12119" class="Symbol">=</a> <a id="12121" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="12131" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12133" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a>
                           <a id="12162" class="Symbol">((λ</a> <a id="12166" href="Ordinals.OrdinalOfOrdinals.html#12166" class="Bound">x</a> <a id="12168" class="Symbol">→</a> <a id="12170" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12174" class="Symbol">(</a><a id="12175" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12177" href="Ordinals.OrdinalOfOrdinals.html#12166" class="Bound">x</a><a id="12178" class="Symbol">))</a> <a id="12181" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12183" href="Ordinals.OrdinalOfOrdinals.html#13322" class="Function">i</a> <a id="12185" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12187" href="Ordinals.OrdinalOfOrdinals.html#12776" class="Function">p</a><a id="12188" class="Symbol">)</a>
                           <a id="12217" class="Symbol">((λ</a> <a id="12221" href="Ordinals.OrdinalOfOrdinals.html#12221" class="Bound">y</a> <a id="12223" class="Symbol">→</a> <a id="12225" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12229" class="Symbol">(</a><a id="12230" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="12232" href="Ordinals.OrdinalOfOrdinals.html#12221" class="Bound">y</a><a id="12233" class="Symbol">))</a> <a id="12236" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12238" href="Ordinals.OrdinalOfOrdinals.html#13527" class="Function">j</a> <a id="12240" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12242" href="Ordinals.OrdinalOfOrdinals.html#13049" class="Function">q</a><a id="12243" class="Symbol">)</a>
 <a id="12246" class="Keyword">where</a>
  <a id="12254" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12256" class="Symbol">:</a> <a id="12258" class="Symbol">(</a><a id="12259" href="Ordinals.OrdinalOfOrdinals.html#12259" class="Bound">x</a> <a id="12261" class="Symbol">:</a> <a id="12263" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12265" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12267" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12268" class="Symbol">)</a> <a id="12270" class="Symbol">→</a> <a id="12272" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12274" href="Ordinals.OrdinalOfOrdinals.html#12274" class="Bound">y</a> <a id="12276" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12278" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12280" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12282" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="12284" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12286" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12288" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12290" href="Ordinals.OrdinalOfOrdinals.html#12259" class="Bound">x</a> <a id="12292" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12294" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12296" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12298" href="Ordinals.OrdinalOfOrdinals.html#12274" class="Bound">y</a>
  <a id="12302" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12304" href="Ordinals.OrdinalOfOrdinals.html#12304" class="Bound">x</a> <a id="12306" class="Symbol">=</a> <a id="12308" href="Ordinals.OrdinalOfOrdinals.html#12115" class="Bound">f</a> <a id="12310" class="Symbol">(</a><a id="12311" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12313" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12315" href="Ordinals.OrdinalOfOrdinals.html#12304" class="Bound">x</a><a id="12316" class="Symbol">)</a> <a id="12318" class="Symbol">(</a><a id="12319" href="Ordinals.OrdinalOfOrdinals.html#12304" class="Bound">x</a> <a id="12321" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12323" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12327" class="Symbol">)</a>

  <a id="12332" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="12334" class="Symbol">:</a> <a id="12336" class="Symbol">(</a><a id="12337" href="Ordinals.OrdinalOfOrdinals.html#12337" class="Bound">y</a> <a id="12339" class="Symbol">:</a> <a id="12341" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12343" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12345" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12346" class="Symbol">)</a> <a id="12348" class="Symbol">→</a> <a id="12350" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12352" href="Ordinals.OrdinalOfOrdinals.html#12352" class="Bound">x</a> <a id="12354" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12356" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12358" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12360" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="12362" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12364" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12366" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12368" href="Ordinals.OrdinalOfOrdinals.html#12337" class="Bound">y</a> <a id="12370" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12372" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12374" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12376" href="Ordinals.OrdinalOfOrdinals.html#12352" class="Bound">x</a>
  <a id="12380" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="12382" href="Ordinals.OrdinalOfOrdinals.html#12382" class="Bound">y</a> <a id="12384" class="Symbol">=</a> <a id="12386" href="Ordinals.OrdinalOfOrdinals.html#12117" class="Bound">g</a> <a id="12388" class="Symbol">(</a><a id="12389" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12391" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12393" href="Ordinals.OrdinalOfOrdinals.html#12382" class="Bound">y</a><a id="12394" class="Symbol">)</a> <a id="12396" class="Symbol">(</a><a id="12397" href="Ordinals.OrdinalOfOrdinals.html#12382" class="Bound">y</a> <a id="12399" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12401" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12405" class="Symbol">)</a>

  <a id="12410" href="Ordinals.OrdinalOfOrdinals.html#12410" class="Function">η</a> <a id="12412" class="Symbol">:</a> <a id="12414" class="Symbol">(</a><a id="12415" href="Ordinals.OrdinalOfOrdinals.html#12415" class="Bound">x</a> <a id="12417" class="Symbol">:</a> <a id="12419" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12421" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12423" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12424" class="Symbol">)</a> <a id="12426" class="Symbol">→</a> <a id="12428" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12432" class="Symbol">(</a><a id="12433" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="12435" class="Symbol">(</a><a id="12436" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12440" class="Symbol">(</a><a id="12441" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12443" href="Ordinals.OrdinalOfOrdinals.html#12415" class="Bound">x</a><a id="12444" class="Symbol">)))</a> <a id="12448" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12450" href="Ordinals.OrdinalOfOrdinals.html#12415" class="Bound">x</a>
  <a id="12454" href="Ordinals.OrdinalOfOrdinals.html#12410" class="Function">η</a> <a id="12456" href="Ordinals.OrdinalOfOrdinals.html#12456" class="Bound">x</a> <a id="12458" class="Symbol">=</a> <a id="12460" class="Symbol">(</a><a id="12461" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="12466" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12468" href="Ordinals.OrdinalOfOrdinals.html#12456" class="Bound">x</a> <a id="12470" class="Symbol">(</a><a id="12471" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12475" class="Symbol">(</a><a id="12476" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="12478" class="Symbol">(</a><a id="12479" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12483" class="Symbol">(</a><a id="12484" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12486" href="Ordinals.OrdinalOfOrdinals.html#12456" class="Bound">x</a><a id="12487" class="Symbol">))))</a> <a id="12492" href="Ordinals.OrdinalOfOrdinals.html#12510" class="Function">a</a><a id="12493" class="Symbol">)</a><a id="12494" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
   <a id="12500" class="Keyword">where</a>
    <a id="12510" href="Ordinals.OrdinalOfOrdinals.html#12510" class="Function">a</a> <a id="12512" class="Symbol">:</a> <a id="12514" class="Symbol">(</a><a id="12515" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12517" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12519" href="Ordinals.OrdinalOfOrdinals.html#12456" class="Bound">x</a><a id="12520" class="Symbol">)</a> <a id="12522" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12524" class="Symbol">(</a><a id="12525" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12527" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12529" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12533" class="Symbol">(</a><a id="12534" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="12536" class="Symbol">(</a><a id="12537" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12541" class="Symbol">(</a><a id="12542" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12544" href="Ordinals.OrdinalOfOrdinals.html#12456" class="Bound">x</a><a id="12545" class="Symbol">))))</a>
    <a id="12554" href="Ordinals.OrdinalOfOrdinals.html#12510" class="Function">a</a> <a id="12556" class="Symbol">=</a> <a id="12558" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="12562" class="Symbol">(</a><a id="12563" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12565" href="Ordinals.OrdinalOfOrdinals.html#12456" class="Bound">x</a><a id="12566" class="Symbol">)</a> <a id="12568" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="12570" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="12574" class="Symbol">(</a><a id="12575" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="12577" class="Symbol">(</a><a id="12578" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12582" class="Symbol">(</a><a id="12583" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12585" href="Ordinals.OrdinalOfOrdinals.html#12456" class="Bound">x</a><a id="12586" class="Symbol">)))</a>

  <a id="12593" href="Ordinals.OrdinalOfOrdinals.html#12593" class="Function">ε</a> <a id="12595" class="Symbol">:</a> <a id="12597" class="Symbol">(</a><a id="12598" href="Ordinals.OrdinalOfOrdinals.html#12598" class="Bound">y</a> <a id="12600" class="Symbol">:</a> <a id="12602" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="12604" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12606" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="12607" class="Symbol">)</a> <a id="12609" class="Symbol">→</a> <a id="12611" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12615" class="Symbol">(</a><a id="12616" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12618" class="Symbol">(</a><a id="12619" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12623" class="Symbol">(</a><a id="12624" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="12626" href="Ordinals.OrdinalOfOrdinals.html#12598" class="Bound">y</a><a id="12627" class="Symbol">)))</a> <a id="12631" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12633" href="Ordinals.OrdinalOfOrdinals.html#12598" class="Bound">y</a>
  <a id="12637" href="Ordinals.OrdinalOfOrdinals.html#12593" class="Function">ε</a> <a id="12639" href="Ordinals.OrdinalOfOrdinals.html#12639" class="Bound">y</a> <a id="12641" class="Symbol">=</a> <a id="12643" class="Symbol">(</a><a id="12644" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="12649" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12651" href="Ordinals.OrdinalOfOrdinals.html#12639" class="Bound">y</a> <a id="12653" class="Symbol">(</a><a id="12654" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12658" class="Symbol">(</a><a id="12659" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12661" class="Symbol">(</a><a id="12662" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12666" class="Symbol">(</a><a id="12667" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="12669" href="Ordinals.OrdinalOfOrdinals.html#12639" class="Bound">y</a><a id="12670" class="Symbol">))))</a> <a id="12675" href="Ordinals.OrdinalOfOrdinals.html#12693" class="Function">a</a><a id="12676" class="Symbol">)</a><a id="12677" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
   <a id="12683" class="Keyword">where</a>
    <a id="12693" href="Ordinals.OrdinalOfOrdinals.html#12693" class="Function">a</a> <a id="12695" class="Symbol">:</a> <a id="12697" class="Symbol">(</a><a id="12698" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12700" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12702" href="Ordinals.OrdinalOfOrdinals.html#12639" class="Bound">y</a><a id="12703" class="Symbol">)</a> <a id="12705" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12707" class="Symbol">(</a><a id="12708" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12710" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12712" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12716" class="Symbol">(</a><a id="12717" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12719" class="Symbol">(</a><a id="12720" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12724" class="Symbol">(</a><a id="12725" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="12727" href="Ordinals.OrdinalOfOrdinals.html#12639" class="Bound">y</a><a id="12728" class="Symbol">))))</a>
    <a id="12737" href="Ordinals.OrdinalOfOrdinals.html#12693" class="Function">a</a> <a id="12739" class="Symbol">=</a> <a id="12741" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="12745" class="Symbol">(</a><a id="12746" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="12748" href="Ordinals.OrdinalOfOrdinals.html#12639" class="Bound">y</a><a id="12749" class="Symbol">)</a> <a id="12751" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="12753" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="12757" class="Symbol">(</a><a id="12758" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12760" class="Symbol">(</a><a id="12761" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12765" class="Symbol">(</a><a id="12766" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="12768" href="Ordinals.OrdinalOfOrdinals.html#12639" class="Bound">y</a><a id="12769" class="Symbol">)))</a>

  <a id="12776" href="Ordinals.OrdinalOfOrdinals.html#12776" class="Function">p</a> <a id="12778" class="Symbol">:</a> <a id="12780" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="12800" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12802" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12804" class="Symbol">(λ</a> <a id="12807" href="Ordinals.OrdinalOfOrdinals.html#12807" class="Bound">x</a> <a id="12809" class="Symbol">→</a> <a id="12811" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12815" class="Symbol">(</a><a id="12816" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12818" href="Ordinals.OrdinalOfOrdinals.html#12807" class="Bound">x</a><a id="12819" class="Symbol">))</a>
  <a id="12824" href="Ordinals.OrdinalOfOrdinals.html#12776" class="Function">p</a> <a id="12826" href="Ordinals.OrdinalOfOrdinals.html#12826" class="Bound">x</a> <a id="12828" href="Ordinals.OrdinalOfOrdinals.html#12828" class="Bound">x&#39;</a> <a id="12831" href="Ordinals.OrdinalOfOrdinals.html#12831" class="Bound">l</a> <a id="12833" class="Symbol">=</a> <a id="12835" href="Ordinals.OrdinalOfOrdinals.html#10601" class="Function">↓-reflects-order</a> <a id="12852" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12854" class="Symbol">(</a><a id="12855" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12859" class="Symbol">(</a><a id="12860" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12862" href="Ordinals.OrdinalOfOrdinals.html#12826" class="Bound">x</a><a id="12863" class="Symbol">))</a> <a id="12866" class="Symbol">(</a><a id="12867" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12871" class="Symbol">(</a><a id="12872" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12874" href="Ordinals.OrdinalOfOrdinals.html#12828" class="Bound">x&#39;</a><a id="12876" class="Symbol">))</a> <a id="12879" href="Ordinals.OrdinalOfOrdinals.html#12957" class="Function">b</a>
   <a id="12884" class="Keyword">where</a>
    <a id="12894" href="Ordinals.OrdinalOfOrdinals.html#12894" class="Function">a</a> <a id="12896" class="Symbol">:</a> <a id="12898" class="Symbol">(</a><a id="12899" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12901" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12903" href="Ordinals.OrdinalOfOrdinals.html#12826" class="Bound">x</a><a id="12904" class="Symbol">)</a> <a id="12906" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="12908" class="Symbol">(</a><a id="12909" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12911" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12913" href="Ordinals.OrdinalOfOrdinals.html#12828" class="Bound">x&#39;</a><a id="12915" class="Symbol">)</a>
    <a id="12921" href="Ordinals.OrdinalOfOrdinals.html#12894" class="Function">a</a> <a id="12923" class="Symbol">=</a> <a id="12925" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="12943" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="12945" href="Ordinals.OrdinalOfOrdinals.html#12826" class="Bound">x</a> <a id="12947" href="Ordinals.OrdinalOfOrdinals.html#12828" class="Bound">x&#39;</a> <a id="12950" href="Ordinals.OrdinalOfOrdinals.html#12831" class="Bound">l</a>

    <a id="12957" href="Ordinals.OrdinalOfOrdinals.html#12957" class="Function">b</a> <a id="12959" class="Symbol">:</a> <a id="12961" class="Symbol">(</a><a id="12962" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12964" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12966" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12970" class="Symbol">(</a><a id="12971" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12973" href="Ordinals.OrdinalOfOrdinals.html#12826" class="Bound">x</a><a id="12974" class="Symbol">))</a> <a id="12977" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="12979" class="Symbol">(</a><a id="12980" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="12982" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="12984" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12988" class="Symbol">(</a><a id="12989" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="12991" href="Ordinals.OrdinalOfOrdinals.html#12828" class="Bound">x&#39;</a><a id="12993" class="Symbol">))</a>
    <a id="13000" href="Ordinals.OrdinalOfOrdinals.html#12957" class="Function">b</a> <a id="13002" class="Symbol">=</a> <a id="13004" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="13015" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="13019" class="Symbol">(</a><a id="13020" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13024" class="Symbol">(</a><a id="13025" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="13027" href="Ordinals.OrdinalOfOrdinals.html#12826" class="Bound">x</a><a id="13028" class="Symbol">))</a> <a id="13031" class="Symbol">(</a><a id="13032" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13036" class="Symbol">(</a><a id="13037" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="13039" href="Ordinals.OrdinalOfOrdinals.html#12828" class="Bound">x&#39;</a><a id="13041" class="Symbol">))</a> <a id="13044" href="Ordinals.OrdinalOfOrdinals.html#12894" class="Function">a</a>

  <a id="13049" href="Ordinals.OrdinalOfOrdinals.html#13049" class="Function">q</a> <a id="13051" class="Symbol">:</a> <a id="13053" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="13073" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="13075" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="13077" class="Symbol">(λ</a> <a id="13080" href="Ordinals.OrdinalOfOrdinals.html#13080" class="Bound">y</a> <a id="13082" class="Symbol">→</a> <a id="13084" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13088" class="Symbol">(</a><a id="13089" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13091" href="Ordinals.OrdinalOfOrdinals.html#13080" class="Bound">y</a><a id="13092" class="Symbol">))</a>
  <a id="13097" href="Ordinals.OrdinalOfOrdinals.html#13049" class="Function">q</a> <a id="13099" href="Ordinals.OrdinalOfOrdinals.html#13099" class="Bound">y</a> <a id="13101" href="Ordinals.OrdinalOfOrdinals.html#13101" class="Bound">y&#39;</a> <a id="13104" href="Ordinals.OrdinalOfOrdinals.html#13104" class="Bound">l</a> <a id="13106" class="Symbol">=</a> <a id="13108" href="Ordinals.OrdinalOfOrdinals.html#10601" class="Function">↓-reflects-order</a> <a id="13125" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="13127" class="Symbol">(</a><a id="13128" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13132" class="Symbol">(</a><a id="13133" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13135" href="Ordinals.OrdinalOfOrdinals.html#13099" class="Bound">y</a><a id="13136" class="Symbol">))</a> <a id="13139" class="Symbol">(</a><a id="13140" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13144" class="Symbol">(</a><a id="13145" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13147" href="Ordinals.OrdinalOfOrdinals.html#13101" class="Bound">y&#39;</a><a id="13149" class="Symbol">))</a> <a id="13152" href="Ordinals.OrdinalOfOrdinals.html#13230" class="Function">b</a>
   <a id="13157" class="Keyword">where</a>
    <a id="13167" href="Ordinals.OrdinalOfOrdinals.html#13167" class="Function">a</a> <a id="13169" class="Symbol">:</a> <a id="13171" class="Symbol">(</a><a id="13172" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="13174" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13176" href="Ordinals.OrdinalOfOrdinals.html#13099" class="Bound">y</a><a id="13177" class="Symbol">)</a> <a id="13179" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="13181" class="Symbol">(</a><a id="13182" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="13184" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13186" href="Ordinals.OrdinalOfOrdinals.html#13101" class="Bound">y&#39;</a><a id="13188" class="Symbol">)</a>
    <a id="13194" href="Ordinals.OrdinalOfOrdinals.html#13167" class="Function">a</a> <a id="13196" class="Symbol">=</a> <a id="13198" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="13216" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="13218" href="Ordinals.OrdinalOfOrdinals.html#13099" class="Bound">y</a> <a id="13220" href="Ordinals.OrdinalOfOrdinals.html#13101" class="Bound">y&#39;</a> <a id="13223" href="Ordinals.OrdinalOfOrdinals.html#13104" class="Bound">l</a>

    <a id="13230" href="Ordinals.OrdinalOfOrdinals.html#13230" class="Function">b</a> <a id="13232" class="Symbol">:</a> <a id="13234" class="Symbol">(</a><a id="13235" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="13237" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13239" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13243" class="Symbol">(</a><a id="13244" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13246" href="Ordinals.OrdinalOfOrdinals.html#13099" class="Bound">y</a><a id="13247" class="Symbol">))</a> <a id="13250" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="13252" class="Symbol">(</a><a id="13253" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="13255" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13257" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13261" class="Symbol">(</a><a id="13262" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13264" href="Ordinals.OrdinalOfOrdinals.html#13101" class="Bound">y&#39;</a><a id="13266" class="Symbol">))</a>
    <a id="13273" href="Ordinals.OrdinalOfOrdinals.html#13230" class="Function">b</a> <a id="13275" class="Symbol">=</a> <a id="13277" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="13288" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="13292" class="Symbol">(</a><a id="13293" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13297" class="Symbol">(</a><a id="13298" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13300" href="Ordinals.OrdinalOfOrdinals.html#13099" class="Bound">y</a><a id="13301" class="Symbol">))</a> <a id="13304" class="Symbol">(</a><a id="13305" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13309" class="Symbol">(</a><a id="13310" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13312" href="Ordinals.OrdinalOfOrdinals.html#13101" class="Bound">y&#39;</a><a id="13314" class="Symbol">))</a> <a id="13317" href="Ordinals.OrdinalOfOrdinals.html#13167" class="Function">a</a>

  <a id="13322" href="Ordinals.OrdinalOfOrdinals.html#13322" class="Function">i</a> <a id="13324" class="Symbol">:</a> <a id="13326" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="13345" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="13347" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="13349" class="Symbol">(λ</a> <a id="13352" href="Ordinals.OrdinalOfOrdinals.html#13352" class="Bound">x</a> <a id="13354" class="Symbol">→</a> <a id="13356" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13360" class="Symbol">(</a><a id="13361" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="13363" href="Ordinals.OrdinalOfOrdinals.html#13352" class="Bound">x</a><a id="13364" class="Symbol">))</a>
  <a id="13369" href="Ordinals.OrdinalOfOrdinals.html#13322" class="Function">i</a> <a id="13371" href="Ordinals.OrdinalOfOrdinals.html#13371" class="Bound">x</a> <a id="13373" href="Ordinals.OrdinalOfOrdinals.html#13373" class="Bound">y</a> <a id="13375" href="Ordinals.OrdinalOfOrdinals.html#13375" class="Bound">l</a> <a id="13377" class="Symbol">=</a> <a id="13379" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13383" class="Symbol">(</a><a id="13384" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13386" href="Ordinals.OrdinalOfOrdinals.html#13373" class="Bound">y</a><a id="13387" class="Symbol">)</a> <a id="13389" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13391" href="MLTT.Id.html#734" class="Function">transport</a> <a id="13401" class="Symbol">(λ</a> <a id="13404" href="Ordinals.OrdinalOfOrdinals.html#13404" class="Bound">-</a> <a id="13406" class="Symbol">→</a> <a id="13408" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13412" class="Symbol">(</a><a id="13413" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13415" href="Ordinals.OrdinalOfOrdinals.html#13373" class="Bound">y</a><a id="13416" class="Symbol">)</a> <a id="13418" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13421" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="13423" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13425" href="Ordinals.OrdinalOfOrdinals.html#13404" class="Bound">-</a><a id="13426" class="Symbol">)</a> <a id="13428" class="Symbol">(</a><a id="13429" href="Ordinals.OrdinalOfOrdinals.html#12410" class="Function">η</a> <a id="13431" href="Ordinals.OrdinalOfOrdinals.html#13371" class="Bound">x</a><a id="13432" class="Symbol">)</a> <a id="13434" href="Ordinals.OrdinalOfOrdinals.html#13455" class="Function">a</a> <a id="13436" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13438" href="Ordinals.OrdinalOfOrdinals.html#12593" class="Function">ε</a> <a id="13440" href="Ordinals.OrdinalOfOrdinals.html#13373" class="Bound">y</a>
   <a id="13445" class="Keyword">where</a>
    <a id="13455" href="Ordinals.OrdinalOfOrdinals.html#13455" class="Function">a</a> <a id="13457" class="Symbol">:</a> <a id="13459" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13463" class="Symbol">(</a><a id="13464" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13466" href="Ordinals.OrdinalOfOrdinals.html#13373" class="Bound">y</a><a id="13467" class="Symbol">)</a> <a id="13469" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13472" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="13474" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13476" class="Symbol">(</a><a id="13477" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13481" class="Symbol">(</a><a id="13482" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13484" class="Symbol">(</a><a id="13485" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13489" class="Symbol">(</a><a id="13490" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="13492" href="Ordinals.OrdinalOfOrdinals.html#13371" class="Bound">x</a><a id="13493" class="Symbol">))))</a>
    <a id="13502" href="Ordinals.OrdinalOfOrdinals.html#13455" class="Function">a</a> <a id="13504" class="Symbol">=</a> <a id="13506" href="Ordinals.OrdinalOfOrdinals.html#13049" class="Function">q</a> <a id="13508" href="Ordinals.OrdinalOfOrdinals.html#13373" class="Bound">y</a> <a id="13510" class="Symbol">(</a><a id="13511" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13515" class="Symbol">(</a><a id="13516" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="13518" href="Ordinals.OrdinalOfOrdinals.html#13371" class="Bound">x</a><a id="13519" class="Symbol">))</a> <a id="13522" href="Ordinals.OrdinalOfOrdinals.html#13375" class="Bound">l</a>

  <a id="13527" href="Ordinals.OrdinalOfOrdinals.html#13527" class="Function">j</a> <a id="13529" class="Symbol">:</a> <a id="13531" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="13550" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="13552" href="Ordinals.OrdinalOfOrdinals.html#12111" class="Bound">α</a> <a id="13554" class="Symbol">(λ</a> <a id="13557" href="Ordinals.OrdinalOfOrdinals.html#13557" class="Bound">y</a> <a id="13559" class="Symbol">→</a> <a id="13561" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13565" class="Symbol">(</a><a id="13566" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13568" href="Ordinals.OrdinalOfOrdinals.html#13557" class="Bound">y</a><a id="13569" class="Symbol">))</a>
  <a id="13574" href="Ordinals.OrdinalOfOrdinals.html#13527" class="Function">j</a> <a id="13576" href="Ordinals.OrdinalOfOrdinals.html#13576" class="Bound">y</a> <a id="13578" href="Ordinals.OrdinalOfOrdinals.html#13578" class="Bound">x</a> <a id="13580" href="Ordinals.OrdinalOfOrdinals.html#13580" class="Bound">l</a> <a id="13582" class="Symbol">=</a> <a id="13584" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13588" class="Symbol">(</a><a id="13589" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="13591" href="Ordinals.OrdinalOfOrdinals.html#13578" class="Bound">x</a><a id="13592" class="Symbol">)</a> <a id="13594" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13596" href="MLTT.Id.html#734" class="Function">transport</a> <a id="13606" class="Symbol">(λ</a> <a id="13609" href="Ordinals.OrdinalOfOrdinals.html#13609" class="Bound">-</a> <a id="13611" class="Symbol">→</a> <a id="13613" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13617" class="Symbol">(</a><a id="13618" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="13620" href="Ordinals.OrdinalOfOrdinals.html#13578" class="Bound">x</a><a id="13621" class="Symbol">)</a> <a id="13623" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13626" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="13628" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13630" href="Ordinals.OrdinalOfOrdinals.html#13609" class="Bound">-</a><a id="13631" class="Symbol">)</a> <a id="13633" class="Symbol">(</a><a id="13634" href="Ordinals.OrdinalOfOrdinals.html#12593" class="Function">ε</a> <a id="13636" href="Ordinals.OrdinalOfOrdinals.html#13576" class="Bound">y</a><a id="13637" class="Symbol">)</a> <a id="13639" href="Ordinals.OrdinalOfOrdinals.html#13660" class="Function">a</a> <a id="13641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13643" href="Ordinals.OrdinalOfOrdinals.html#12410" class="Function">η</a> <a id="13645" href="Ordinals.OrdinalOfOrdinals.html#13578" class="Bound">x</a>
   <a id="13650" class="Keyword">where</a>
    <a id="13660" href="Ordinals.OrdinalOfOrdinals.html#13660" class="Function">a</a> <a id="13662" class="Symbol">:</a> <a id="13664" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13668" class="Symbol">(</a><a id="13669" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="13671" href="Ordinals.OrdinalOfOrdinals.html#13578" class="Bound">x</a><a id="13672" class="Symbol">)</a> <a id="13674" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13677" href="Ordinals.OrdinalOfOrdinals.html#12113" class="Bound">β</a> <a id="13679" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13681" class="Symbol">(</a><a id="13682" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13686" class="Symbol">(</a><a id="13687" href="Ordinals.OrdinalOfOrdinals.html#12254" class="Function">φ</a> <a id="13689" class="Symbol">(</a><a id="13690" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13694" class="Symbol">(</a><a id="13695" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13697" href="Ordinals.OrdinalOfOrdinals.html#13576" class="Bound">y</a><a id="13698" class="Symbol">))))</a>
    <a id="13707" href="Ordinals.OrdinalOfOrdinals.html#13660" class="Function">a</a> <a id="13709" class="Symbol">=</a> <a id="13711" href="Ordinals.OrdinalOfOrdinals.html#12776" class="Function">p</a> <a id="13713" href="Ordinals.OrdinalOfOrdinals.html#13578" class="Bound">x</a> <a id="13715" class="Symbol">(</a><a id="13716" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13720" class="Symbol">(</a><a id="13721" href="Ordinals.OrdinalOfOrdinals.html#12332" class="Function">γ</a> <a id="13723" href="Ordinals.OrdinalOfOrdinals.html#13576" class="Bound">y</a><a id="13724" class="Symbol">))</a> <a id="13727" href="Ordinals.OrdinalOfOrdinals.html#13580" class="Bound">l</a>

<a id="⊲-is-transitive"></a><a id="13730" href="Ordinals.OrdinalOfOrdinals.html#13730" class="Function">⊲-is-transitive</a> <a id="13746" class="Symbol">:</a> <a id="13748" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="13762" class="Symbol">(</a><a id="13763" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="13767" class="Symbol">{</a><a id="13768" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13769" class="Symbol">})</a>
<a id="13772" href="Ordinals.OrdinalOfOrdinals.html#13730" class="Function">⊲-is-transitive</a> <a id="13788" class="Symbol">{</a><a id="13789" href="Ordinals.OrdinalOfOrdinals.html#13789" class="Bound">𝓤</a><a id="13790" class="Symbol">}</a> <a id="13792" href="Ordinals.OrdinalOfOrdinals.html#13792" class="Bound">α</a> <a id="13794" href="Ordinals.OrdinalOfOrdinals.html#13794" class="Bound">β</a> <a id="13796" href="Ordinals.OrdinalOfOrdinals.html#13796" class="Bound">φ</a> <a id="13798" class="Symbol">(</a><a id="13799" href="Ordinals.OrdinalOfOrdinals.html#13799" class="Bound">a</a> <a id="13801" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13803" href="Ordinals.OrdinalOfOrdinals.html#13803" class="Bound">p</a><a id="13804" class="Symbol">)</a> <a id="13806" class="Symbol">(</a><a id="13807" href="Ordinals.OrdinalOfOrdinals.html#13807" class="Bound">b</a> <a id="13809" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13811" href="Ordinals.OrdinalOfOrdinals.html#13811" class="Bound">q</a><a id="13812" class="Symbol">)</a> <a id="13814" class="Symbol">=</a> <a id="13816" href="Ordinals.OrdinalOfOrdinals.html#14149" class="Function">γ</a>
 <a id="13819" class="Keyword">where</a>
  <a id="13827" href="Ordinals.OrdinalOfOrdinals.html#13827" class="Function">t</a> <a id="13829" class="Symbol">:</a> <a id="13831" class="Symbol">(</a><a id="13832" href="Ordinals.OrdinalOfOrdinals.html#13832" class="Bound">q</a> <a id="13834" class="Symbol">:</a> <a id="13836" href="Ordinals.OrdinalOfOrdinals.html#13794" class="Bound">β</a> <a id="13838" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13840" class="Symbol">(</a><a id="13841" href="Ordinals.OrdinalOfOrdinals.html#13796" class="Bound">φ</a> <a id="13843" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13845" href="Ordinals.OrdinalOfOrdinals.html#13807" class="Bound">b</a><a id="13846" class="Symbol">))</a> <a id="13849" class="Symbol">→</a> <a id="13851" class="Symbol">(</a><a id="13852" href="Ordinals.OrdinalOfOrdinals.html#13794" class="Bound">β</a> <a id="13854" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13856" href="Ordinals.OrdinalOfOrdinals.html#13799" class="Bound">a</a><a id="13857" class="Symbol">)</a> <a id="13859" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13861" class="Symbol">((</a><a id="13863" href="Ordinals.OrdinalOfOrdinals.html#13796" class="Bound">φ</a> <a id="13865" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13867" href="Ordinals.OrdinalOfOrdinals.html#13807" class="Bound">b</a><a id="13868" class="Symbol">)</a> <a id="13870" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13872" href="MLTT.Id.html#734" class="Function">transport</a> <a id="13882" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="13886" href="Ordinals.OrdinalOfOrdinals.html#13832" class="Bound">q</a> <a id="13888" href="Ordinals.OrdinalOfOrdinals.html#13799" class="Bound">a</a><a id="13889" class="Symbol">)</a>
  <a id="13893" href="Ordinals.OrdinalOfOrdinals.html#13827" class="Function">t</a> <a id="13895" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13900" class="Symbol">=</a> <a id="13902" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="13910" href="Ordinals.OrdinalOfOrdinals.html#13910" class="Function">u</a> <a id="13912" class="Symbol">:</a> <a id="13914" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13916" href="Ordinals.OrdinalOfOrdinals.html#13796" class="Bound">φ</a> <a id="13918" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="13920" href="Ordinals.OrdinalOfOrdinals.html#13807" class="Bound">b</a> <a id="13922" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="13926" href="Ordinals.OrdinalOfOrdinals.html#13910" class="Function">u</a> <a id="13928" class="Symbol">=</a> <a id="13930" href="MLTT.Id.html#734" class="Function">transport</a> <a id="13940" class="Symbol">(</a><a id="13941" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a><a id="13944" class="Symbol">)</a> <a id="13946" href="Ordinals.OrdinalOfOrdinals.html#13811" class="Bound">q</a> <a id="13948" href="Ordinals.OrdinalOfOrdinals.html#13799" class="Bound">a</a>

  <a id="13953" href="Ordinals.OrdinalOfOrdinals.html#13953" class="Function">c</a> <a id="13955" class="Symbol">:</a> <a id="13957" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13959" href="Ordinals.OrdinalOfOrdinals.html#13796" class="Bound">φ</a> <a id="13961" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="13965" href="Ordinals.OrdinalOfOrdinals.html#13953" class="Function">c</a> <a id="13967" class="Symbol">=</a> <a id="13969" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13973" href="Ordinals.OrdinalOfOrdinals.html#13910" class="Function">u</a>

  <a id="13978" href="Ordinals.OrdinalOfOrdinals.html#13978" class="Function">l</a> <a id="13980" class="Symbol">:</a> <a id="13982" href="Ordinals.OrdinalOfOrdinals.html#13953" class="Function">c</a> <a id="13984" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13987" href="Ordinals.OrdinalOfOrdinals.html#13796" class="Bound">φ</a> <a id="13989" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13991" href="Ordinals.OrdinalOfOrdinals.html#13807" class="Bound">b</a>
  <a id="13995" href="Ordinals.OrdinalOfOrdinals.html#13978" class="Function">l</a> <a id="13997" class="Symbol">=</a> <a id="13999" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="14003" href="Ordinals.OrdinalOfOrdinals.html#13910" class="Function">u</a>

  <a id="14008" href="Ordinals.OrdinalOfOrdinals.html#14008" class="Function">r</a> <a id="14010" class="Symbol">:</a> <a id="14012" href="Ordinals.OrdinalOfOrdinals.html#13792" class="Bound">α</a> <a id="14014" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14016" class="Symbol">(</a><a id="14017" href="Ordinals.OrdinalOfOrdinals.html#13796" class="Bound">φ</a> <a id="14019" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14021" href="Ordinals.OrdinalOfOrdinals.html#13953" class="Function">c</a><a id="14022" class="Symbol">)</a>
  <a id="14026" href="Ordinals.OrdinalOfOrdinals.html#14008" class="Function">r</a> <a id="14028" class="Symbol">=</a> <a id="14030" href="Ordinals.OrdinalOfOrdinals.html#13792" class="Bound">α</a>             <a id="14044" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14047" href="Ordinals.OrdinalOfOrdinals.html#13803" class="Bound">p</a> <a id="14049" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="14057" class="Symbol">(</a><a id="14058" href="Ordinals.OrdinalOfOrdinals.html#13794" class="Bound">β</a> <a id="14060" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14062" href="Ordinals.OrdinalOfOrdinals.html#13799" class="Bound">a</a><a id="14063" class="Symbol">)</a>       <a id="14071" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14074" href="Ordinals.OrdinalOfOrdinals.html#13827" class="Function">t</a> <a id="14076" href="Ordinals.OrdinalOfOrdinals.html#13811" class="Bound">q</a> <a id="14078" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="14086" class="Symbol">((</a><a id="14088" href="Ordinals.OrdinalOfOrdinals.html#13796" class="Bound">φ</a> <a id="14090" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14092" href="Ordinals.OrdinalOfOrdinals.html#13807" class="Bound">b</a><a id="14093" class="Symbol">)</a> <a id="14095" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14097" href="Ordinals.OrdinalOfOrdinals.html#13910" class="Function">u</a><a id="14098" class="Symbol">)</a> <a id="14100" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14103" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="14114" href="Ordinals.OrdinalOfOrdinals.html#13796" class="Bound">φ</a> <a id="14116" href="Ordinals.OrdinalOfOrdinals.html#13807" class="Bound">b</a> <a id="14118" href="Ordinals.OrdinalOfOrdinals.html#13953" class="Function">c</a> <a id="14120" href="Ordinals.OrdinalOfOrdinals.html#13978" class="Function">l</a> <a id="14122" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="14130" class="Symbol">(</a><a id="14131" href="Ordinals.OrdinalOfOrdinals.html#13796" class="Bound">φ</a> <a id="14133" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14135" href="Ordinals.OrdinalOfOrdinals.html#13953" class="Function">c</a><a id="14136" class="Symbol">)</a>       <a id="14144" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="14149" href="Ordinals.OrdinalOfOrdinals.html#14149" class="Function">γ</a> <a id="14151" class="Symbol">:</a> <a id="14153" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14155" href="Ordinals.OrdinalOfOrdinals.html#14155" class="Bound">c</a> <a id="14157" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14159" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14161" href="Ordinals.OrdinalOfOrdinals.html#13796" class="Bound">φ</a> <a id="14163" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="14165" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14167" href="Ordinals.OrdinalOfOrdinals.html#13792" class="Bound">α</a> <a id="14169" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14171" class="Symbol">(</a><a id="14172" href="Ordinals.OrdinalOfOrdinals.html#13796" class="Bound">φ</a> <a id="14174" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14176" href="Ordinals.OrdinalOfOrdinals.html#14155" class="Bound">c</a><a id="14177" class="Symbol">)</a>
  <a id="14181" href="Ordinals.OrdinalOfOrdinals.html#14149" class="Function">γ</a> <a id="14183" class="Symbol">=</a> <a id="14185" href="Ordinals.OrdinalOfOrdinals.html#13953" class="Function">c</a> <a id="14187" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14189" href="Ordinals.OrdinalOfOrdinals.html#14008" class="Function">r</a>

<a id="⊲-is-well-order"></a><a id="14192" href="Ordinals.OrdinalOfOrdinals.html#14192" class="Function">⊲-is-well-order</a> <a id="14208" class="Symbol">:</a> <a id="14210" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="14224" class="Symbol">(</a><a id="14225" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="14229" class="Symbol">{</a><a id="14230" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="14231" class="Symbol">})</a>
<a id="14234" href="Ordinals.OrdinalOfOrdinals.html#14192" class="Function">⊲-is-well-order</a> <a id="14250" class="Symbol">=</a> <a id="14252" href="Ordinals.OrdinalOfOrdinals.html#7941" class="Function">⊲-is-prop-valued</a> <a id="14269" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                  <a id="14289" href="Ordinals.OrdinalOfOrdinals.html#11843" class="Function">⊲-is-well-founded</a> <a id="14307" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                  <a id="14327" href="Ordinals.OrdinalOfOrdinals.html#12050" class="Function">⊲-is-extensional</a> <a id="14344" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                  <a id="14364" href="Ordinals.OrdinalOfOrdinals.html#13730" class="Function">⊲-is-transitive</a>
<a id="14380" class="Markup">\end{code}</a><a id="14390" class="Background">

We denote the ordinal of ordinals in the universe 𝓤 by OO 𝓤. It lives
in the next universe 𝓤 ⁺.

</a><a id="14489" class="Markup">\begin{code}</a>

<a id="OO"></a><a id="14503" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="14506" class="Symbol">:</a> <a id="14508" class="Symbol">(</a><a id="14509" href="Ordinals.OrdinalOfOrdinals.html#14509" class="Bound">𝓤</a> <a id="14511" class="Symbol">:</a> <a id="14513" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="14521" class="Symbol">)</a> <a id="14523" class="Symbol">→</a> <a id="14525" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14533" class="Symbol">(</a><a id="14534" href="Ordinals.OrdinalOfOrdinals.html#14509" class="Bound">𝓤</a> <a id="14536" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="14537" class="Symbol">)</a>
<a id="14539" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="14542" href="Ordinals.OrdinalOfOrdinals.html#14542" class="Bound">𝓤</a> <a id="14544" class="Symbol">=</a> <a id="14546" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="14554" href="Ordinals.OrdinalOfOrdinals.html#14542" class="Bound">𝓤</a> <a id="14556" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14558" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="14562" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14564" href="Ordinals.OrdinalOfOrdinals.html#14192" class="Function">⊲-is-well-order</a>

<a id="14581" class="Markup">\end{code}</a><a id="14591" class="Background">

Any ordinal in OO 𝓤 is embedded in OO 𝓤 as an initial segment:

</a><a id="14657" class="Markup">\begin{code}</a>

<a id="ordinals-in-OO-are-embedded-in-OO"></a><a id="14671" href="Ordinals.OrdinalOfOrdinals.html#14671" class="Function">ordinals-in-OO-are-embedded-in-OO</a> <a id="14705" class="Symbol">:</a> <a id="14707" class="Symbol">(</a><a id="14708" href="Ordinals.OrdinalOfOrdinals.html#14708" class="Bound">α</a> <a id="14710" class="Symbol">:</a> <a id="14712" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14714" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="14717" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14719" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="14720" class="Symbol">)</a> <a id="14722" class="Symbol">→</a> <a id="14724" href="Ordinals.OrdinalOfOrdinals.html#14708" class="Bound">α</a> <a id="14726" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14728" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="14731" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="14733" href="Ordinals.OrdinalOfOrdinals.html#14671" class="Function">ordinals-in-OO-are-embedded-in-OO</a> <a id="14767" class="Symbol">{</a><a id="14768" href="Ordinals.OrdinalOfOrdinals.html#14768" class="Bound">𝓤</a><a id="14769" class="Symbol">}</a> <a id="14771" href="Ordinals.OrdinalOfOrdinals.html#14771" class="Bound">α</a> <a id="14773" class="Symbol">=</a> <a id="14775" class="Symbol">(λ</a> <a id="14778" href="Ordinals.OrdinalOfOrdinals.html#14778" class="Bound">x</a> <a id="14780" class="Symbol">→</a> <a id="14782" href="Ordinals.OrdinalOfOrdinals.html#14771" class="Bound">α</a> <a id="14784" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14786" href="Ordinals.OrdinalOfOrdinals.html#14778" class="Bound">x</a><a id="14787" class="Symbol">)</a> <a id="14789" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14791" href="Ordinals.OrdinalOfOrdinals.html#14824" class="Function">i</a> <a id="14793" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14795" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="14813" href="Ordinals.OrdinalOfOrdinals.html#14771" class="Bound">α</a>
 <a id="14816" class="Keyword">where</a>
  <a id="14824" href="Ordinals.OrdinalOfOrdinals.html#14824" class="Function">i</a> <a id="14826" class="Symbol">:</a> <a id="14828" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="14847" href="Ordinals.OrdinalOfOrdinals.html#14771" class="Bound">α</a> <a id="14849" class="Symbol">(</a><a id="14850" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="14853" href="Ordinals.OrdinalOfOrdinals.html#14768" class="Bound">𝓤</a><a id="14854" class="Symbol">)</a> <a id="14856" class="Symbol">(λ</a> <a id="14859" href="Ordinals.OrdinalOfOrdinals.html#14859" class="Bound">x</a> <a id="14861" class="Symbol">→</a> <a id="14863" href="Ordinals.OrdinalOfOrdinals.html#14771" class="Bound">α</a> <a id="14865" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="14867" href="Ordinals.OrdinalOfOrdinals.html#14859" class="Bound">x</a><a id="14868" class="Symbol">)</a>
  <a id="14872" href="Ordinals.OrdinalOfOrdinals.html#14824" class="Function">i</a> <a id="14874" href="Ordinals.OrdinalOfOrdinals.html#14874" class="Bound">x</a> <a id="14876" href="Ordinals.OrdinalOfOrdinals.html#14876" class="Bound">β</a> <a id="14878" class="Symbol">((</a><a id="14880" href="Ordinals.OrdinalOfOrdinals.html#14880" class="Bound">u</a> <a id="14882" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14884" href="Ordinals.OrdinalOfOrdinals.html#14884" class="Bound">l</a><a id="14885" class="Symbol">)</a> <a id="14887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14889" href="Ordinals.OrdinalOfOrdinals.html#14889" class="Bound">p</a><a id="14890" class="Symbol">)</a> <a id="14892" class="Symbol">=</a> <a id="14894" href="Ordinals.OrdinalOfOrdinals.html#14880" class="Bound">u</a> <a id="14896" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14898" href="Ordinals.OrdinalOfOrdinals.html#14884" class="Bound">l</a> <a id="14900" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14902" class="Symbol">((</a><a id="14904" href="Ordinals.OrdinalOfOrdinals.html#14889" class="Bound">p</a> <a id="14906" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14908" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="14919" href="Ordinals.OrdinalOfOrdinals.html#14771" class="Bound">α</a> <a id="14921" href="Ordinals.OrdinalOfOrdinals.html#14874" class="Bound">x</a> <a id="14923" href="Ordinals.OrdinalOfOrdinals.html#14880" class="Bound">u</a> <a id="14925" href="Ordinals.OrdinalOfOrdinals.html#14884" class="Bound">l</a><a id="14926" class="Symbol">)</a><a id="14927" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14929" class="Symbol">)</a>

<a id="OO-⊴-next-OO"></a><a id="14932" href="Ordinals.OrdinalOfOrdinals.html#14932" class="Function">OO-⊴-next-OO</a> <a id="14945" class="Symbol">:</a> <a id="14947" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="14950" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14952" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14954" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="14957" class="Symbol">(</a><a id="14958" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14960" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="14961" class="Symbol">)</a>
<a id="14963" href="Ordinals.OrdinalOfOrdinals.html#14932" class="Function">OO-⊴-next-OO</a> <a id="14976" class="Symbol">{</a><a id="14977" href="Ordinals.OrdinalOfOrdinals.html#14977" class="Bound">𝓤</a><a id="14978" class="Symbol">}</a> <a id="14980" class="Symbol">=</a> <a id="14982" href="Ordinals.OrdinalOfOrdinals.html#14671" class="Function">ordinals-in-OO-are-embedded-in-OO</a> <a id="15016" class="Symbol">(</a><a id="15017" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="15020" href="Ordinals.OrdinalOfOrdinals.html#14977" class="Bound">𝓤</a><a id="15021" class="Symbol">)</a>

<a id="ordinals-are-embedded-in-Ordinal"></a><a id="15024" href="Ordinals.OrdinalOfOrdinals.html#15024" class="Function">ordinals-are-embedded-in-Ordinal</a> <a id="15057" class="Symbol">:</a> <a id="15059" class="Symbol">(</a><a id="15060" href="Ordinals.OrdinalOfOrdinals.html#15060" class="Bound">α</a> <a id="15062" class="Symbol">:</a> <a id="15064" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15072" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15073" class="Symbol">)</a> <a id="15075" class="Symbol">→</a> <a id="15077" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15079" href="Ordinals.OrdinalOfOrdinals.html#15060" class="Bound">α</a> <a id="15081" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="15083" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="15085" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15093" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="15095" href="Ordinals.OrdinalOfOrdinals.html#15024" class="Function">ordinals-are-embedded-in-Ordinal</a> <a id="15128" class="Symbol">{</a><a id="15129" href="Ordinals.OrdinalOfOrdinals.html#15129" class="Bound">𝓤</a><a id="15130" class="Symbol">}</a> <a id="15132" href="Ordinals.OrdinalOfOrdinals.html#15132" class="Bound">α</a> <a id="15134" class="Symbol">=</a> <a id="15136" href="Ordinals.OrdinalOfOrdinals.html#1741" class="Function">⊴-gives-↪</a> <a id="15146" href="Ordinals.OrdinalOfOrdinals.html#15132" class="Bound">α</a> <a id="15148" class="Symbol">(</a><a id="15149" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="15152" href="Ordinals.OrdinalOfOrdinals.html#15129" class="Bound">𝓤</a><a id="15153" class="Symbol">)</a>
                                          <a id="15197" class="Symbol">(</a><a id="15198" href="Ordinals.OrdinalOfOrdinals.html#14671" class="Function">ordinals-in-OO-are-embedded-in-OO</a> <a id="15232" href="Ordinals.OrdinalOfOrdinals.html#15132" class="Bound">α</a><a id="15233" class="Symbol">)</a>

<a id="Ordinal-embedded-in-next-Ordinal"></a><a id="15236" href="Ordinals.OrdinalOfOrdinals.html#15236" class="Function">Ordinal-embedded-in-next-Ordinal</a> <a id="15269" class="Symbol">:</a> <a id="15271" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15279" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15281" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="15283" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="15291" class="Symbol">(</a><a id="15292" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15294" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="15295" class="Symbol">)</a>
<a id="15297" href="Ordinals.OrdinalOfOrdinals.html#15236" class="Function">Ordinal-embedded-in-next-Ordinal</a> <a id="15330" class="Symbol">{</a><a id="15331" href="Ordinals.OrdinalOfOrdinals.html#15331" class="Bound">𝓤</a><a id="15332" class="Symbol">}</a> <a id="15334" class="Symbol">=</a> <a id="15336" href="Ordinals.OrdinalOfOrdinals.html#15024" class="Function">ordinals-are-embedded-in-Ordinal</a> <a id="15369" class="Symbol">(</a><a id="15370" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="15373" href="Ordinals.OrdinalOfOrdinals.html#15331" class="Bound">𝓤</a><a id="15374" class="Symbol">)</a>

<a id="15377" class="Markup">\end{code}</a><a id="15387" class="Background">

Any ordinal in OO 𝓤 is a lower set of OO 𝓤:

</a><a id="15434" class="Markup">\begin{code}</a>

<a id="ordinals-in-OO-are-lowersets-of-OO"></a><a id="15448" href="Ordinals.OrdinalOfOrdinals.html#15448" class="Function">ordinals-in-OO-are-lowersets-of-OO</a> <a id="15483" class="Symbol">:</a> <a id="15485" class="Symbol">(</a><a id="15486" href="Ordinals.OrdinalOfOrdinals.html#15486" class="Bound">α</a> <a id="15488" class="Symbol">:</a> <a id="15490" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15492" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="15495" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15497" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="15498" class="Symbol">)</a> <a id="15500" class="Symbol">→</a> <a id="15502" href="Ordinals.OrdinalOfOrdinals.html#15486" class="Bound">α</a> <a id="15504" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="15507" class="Symbol">(</a><a id="15508" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="15511" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15513" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15515" href="Ordinals.OrdinalOfOrdinals.html#15486" class="Bound">α</a><a id="15516" class="Symbol">)</a>
<a id="15518" href="Ordinals.OrdinalOfOrdinals.html#15448" class="Function">ordinals-in-OO-are-lowersets-of-OO</a> <a id="15553" class="Symbol">{</a><a id="15554" href="Ordinals.OrdinalOfOrdinals.html#15554" class="Bound">𝓤</a><a id="15555" class="Symbol">}</a> <a id="15557" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a> <a id="15559" class="Symbol">=</a> <a id="15561" href="Ordinals.OrdinalOfOrdinals.html#15602" class="Function">f</a> <a id="15563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15565" href="Ordinals.OrdinalOfOrdinals.html#15655" class="Function">p</a> <a id="15567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15569" class="Symbol">((</a><a id="15571" href="Ordinals.OrdinalOfOrdinals.html#15744" class="Function">g</a> <a id="15573" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15575" href="Ordinals.OrdinalOfOrdinals.html#15792" class="Function">η</a><a id="15576" class="Symbol">)</a> <a id="15578" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15580" class="Symbol">(</a><a id="15581" href="Ordinals.OrdinalOfOrdinals.html#15744" class="Function">g</a> <a id="15583" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15585" href="Ordinals.OrdinalOfOrdinals.html#15865" class="Function">ε</a><a id="15586" class="Symbol">))</a> <a id="15589" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15591" href="Ordinals.OrdinalOfOrdinals.html#15911" class="Function">q</a>
 <a id="15594" class="Keyword">where</a>
  <a id="15602" href="Ordinals.OrdinalOfOrdinals.html#15602" class="Function">f</a> <a id="15604" class="Symbol">:</a> <a id="15606" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15608" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a> <a id="15610" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="15612" class="Symbol">→</a> <a id="15614" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15616" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="15619" href="Ordinals.OrdinalOfOrdinals.html#15554" class="Bound">𝓤</a> <a id="15621" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15623" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a> <a id="15625" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="15629" href="Ordinals.OrdinalOfOrdinals.html#15602" class="Function">f</a> <a id="15631" href="Ordinals.OrdinalOfOrdinals.html#15631" class="Bound">x</a> <a id="15633" class="Symbol">=</a> <a id="15635" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a> <a id="15637" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15639" href="Ordinals.OrdinalOfOrdinals.html#15631" class="Bound">x</a> <a id="15641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15643" href="Ordinals.OrdinalOfOrdinals.html#15631" class="Bound">x</a> <a id="15645" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15647" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="15655" href="Ordinals.OrdinalOfOrdinals.html#15655" class="Function">p</a> <a id="15657" class="Symbol">:</a> <a id="15659" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="15679" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a> <a id="15681" class="Symbol">(</a><a id="15682" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="15685" href="Ordinals.OrdinalOfOrdinals.html#15554" class="Bound">𝓤</a> <a id="15687" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15689" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a><a id="15690" class="Symbol">)</a> <a id="15692" href="Ordinals.OrdinalOfOrdinals.html#15602" class="Function">f</a>
  <a id="15696" href="Ordinals.OrdinalOfOrdinals.html#15655" class="Function">p</a> <a id="15698" href="Ordinals.OrdinalOfOrdinals.html#15698" class="Bound">x</a> <a id="15700" href="Ordinals.OrdinalOfOrdinals.html#15700" class="Bound">y</a> <a id="15702" href="Ordinals.OrdinalOfOrdinals.html#15702" class="Bound">l</a> <a id="15704" class="Symbol">=</a> <a id="15706" class="Symbol">(</a><a id="15707" href="Ordinals.OrdinalOfOrdinals.html#15698" class="Bound">x</a> <a id="15709" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15711" href="Ordinals.OrdinalOfOrdinals.html#15702" class="Bound">l</a><a id="15712" class="Symbol">)</a> <a id="15714" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15716" class="Symbol">((</a><a id="15718" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="15729" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a> <a id="15731" href="Ordinals.OrdinalOfOrdinals.html#15700" class="Bound">y</a> <a id="15733" href="Ordinals.OrdinalOfOrdinals.html#15698" class="Bound">x</a> <a id="15735" href="Ordinals.OrdinalOfOrdinals.html#15702" class="Bound">l</a><a id="15736" class="Symbol">)</a><a id="15737" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="15739" class="Symbol">)</a>

  <a id="15744" href="Ordinals.OrdinalOfOrdinals.html#15744" class="Function">g</a> <a id="15746" class="Symbol">:</a> <a id="15748" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15750" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="15753" href="Ordinals.OrdinalOfOrdinals.html#15554" class="Bound">𝓤</a> <a id="15755" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15757" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a> <a id="15759" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="15761" class="Symbol">→</a> <a id="15763" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15765" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a> <a id="15767" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="15771" href="Ordinals.OrdinalOfOrdinals.html#15744" class="Function">g</a> <a id="15773" class="Symbol">(</a><a id="15774" href="Ordinals.OrdinalOfOrdinals.html#15774" class="Bound">β</a> <a id="15776" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15778" href="Ordinals.OrdinalOfOrdinals.html#15778" class="Bound">x</a> <a id="15780" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15782" href="Ordinals.OrdinalOfOrdinals.html#15782" class="Bound">r</a><a id="15783" class="Symbol">)</a> <a id="15785" class="Symbol">=</a> <a id="15787" href="Ordinals.OrdinalOfOrdinals.html#15778" class="Bound">x</a>

  <a id="15792" href="Ordinals.OrdinalOfOrdinals.html#15792" class="Function">η</a> <a id="15794" class="Symbol">:</a> <a id="15796" class="Symbol">(</a><a id="15797" href="Ordinals.OrdinalOfOrdinals.html#15797" class="Bound">σ</a> <a id="15799" class="Symbol">:</a> <a id="15801" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15803" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="15806" href="Ordinals.OrdinalOfOrdinals.html#15554" class="Bound">𝓤</a> <a id="15808" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15810" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a> <a id="15812" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="15813" class="Symbol">)</a> <a id="15815" class="Symbol">→</a> <a id="15817" href="Ordinals.OrdinalOfOrdinals.html#15602" class="Function">f</a> <a id="15819" class="Symbol">(</a><a id="15820" href="Ordinals.OrdinalOfOrdinals.html#15744" class="Function">g</a> <a id="15822" href="Ordinals.OrdinalOfOrdinals.html#15797" class="Bound">σ</a><a id="15823" class="Symbol">)</a> <a id="15825" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15827" href="Ordinals.OrdinalOfOrdinals.html#15797" class="Bound">σ</a>
  <a id="15831" href="Ordinals.OrdinalOfOrdinals.html#15792" class="Function">η</a> <a id="15833" class="Symbol">(</a><a id="15834" class="DottedPattern Symbol">.(</a><a id="15836" href="Ordinals.OrdinalOfOrdinals.html#15557" class="DottedPattern Bound">α</a> <a id="15838" href="Ordinals.OrdinalOfOrdinals.html#4563" class="DottedPattern Function Operator">↓</a> <a id="15840" href="Ordinals.OrdinalOfOrdinals.html#15845" class="DottedPattern Bound">x</a><a id="15841" class="DottedPattern Symbol">)</a> <a id="15843" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15845" href="Ordinals.OrdinalOfOrdinals.html#15845" class="Bound">x</a> <a id="15847" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15849" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="15853" class="Symbol">)</a> <a id="15855" class="Symbol">=</a> <a id="15857" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="15865" href="Ordinals.OrdinalOfOrdinals.html#15865" class="Function">ε</a> <a id="15867" class="Symbol">:</a> <a id="15869" class="Symbol">(</a><a id="15870" href="Ordinals.OrdinalOfOrdinals.html#15870" class="Bound">x</a> <a id="15872" class="Symbol">:</a> <a id="15874" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15876" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a> <a id="15878" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="15879" class="Symbol">)</a> <a id="15881" class="Symbol">→</a> <a id="15883" href="Ordinals.OrdinalOfOrdinals.html#15744" class="Function">g</a> <a id="15885" class="Symbol">(</a><a id="15886" href="Ordinals.OrdinalOfOrdinals.html#15602" class="Function">f</a> <a id="15888" href="Ordinals.OrdinalOfOrdinals.html#15870" class="Bound">x</a><a id="15889" class="Symbol">)</a> <a id="15891" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15893" href="Ordinals.OrdinalOfOrdinals.html#15870" class="Bound">x</a>
  <a id="15897" href="Ordinals.OrdinalOfOrdinals.html#15865" class="Function">ε</a> <a id="15899" href="Ordinals.OrdinalOfOrdinals.html#15899" class="Bound">x</a> <a id="15901" class="Symbol">=</a> <a id="15903" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="15911" href="Ordinals.OrdinalOfOrdinals.html#15911" class="Function">q</a> <a id="15913" class="Symbol">:</a> <a id="15915" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="15935" class="Symbol">(</a><a id="15936" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="15939" href="Ordinals.OrdinalOfOrdinals.html#15554" class="Bound">𝓤</a> <a id="15941" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="15943" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a><a id="15944" class="Symbol">)</a> <a id="15946" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a> <a id="15948" href="Ordinals.OrdinalOfOrdinals.html#15744" class="Function">g</a>
  <a id="15952" href="Ordinals.OrdinalOfOrdinals.html#15911" class="Function">q</a> <a id="15954" class="Symbol">(</a><a id="15955" class="DottedPattern Symbol">.(</a><a id="15957" href="Ordinals.OrdinalOfOrdinals.html#15557" class="DottedPattern Bound">α</a> <a id="15959" href="Ordinals.OrdinalOfOrdinals.html#4563" class="DottedPattern Function Operator">↓</a> <a id="15961" href="Ordinals.OrdinalOfOrdinals.html#15966" class="DottedPattern Bound">x</a><a id="15962" class="DottedPattern Symbol">)</a> <a id="15964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15966" href="Ordinals.OrdinalOfOrdinals.html#15966" class="Bound">x</a> <a id="15968" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15970" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="15974" class="Symbol">)</a> <a id="15976" class="Symbol">(</a><a id="15977" class="DottedPattern Symbol">.(</a><a id="15979" href="Ordinals.OrdinalOfOrdinals.html#15557" class="DottedPattern Bound">α</a> <a id="15981" href="Ordinals.OrdinalOfOrdinals.html#4563" class="DottedPattern Function Operator">↓</a> <a id="15983" href="Ordinals.OrdinalOfOrdinals.html#15989" class="DottedPattern Bound">x&#39;</a><a id="15985" class="DottedPattern Symbol">)</a> <a id="15987" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15989" href="Ordinals.OrdinalOfOrdinals.html#15989" class="Bound">x&#39;</a> <a id="15992" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15994" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="15998" class="Symbol">)</a> <a id="16000" class="Symbol">=</a> <a id="16002" href="Ordinals.OrdinalOfOrdinals.html#10601" class="Function">↓-reflects-order</a> <a id="16019" href="Ordinals.OrdinalOfOrdinals.html#15557" class="Bound">α</a> <a id="16021" href="Ordinals.OrdinalOfOrdinals.html#15966" class="Bound">x</a> <a id="16023" href="Ordinals.OrdinalOfOrdinals.html#15989" class="Bound">x&#39;</a>

<a id="16027" class="Markup">\end{code}</a><a id="16037" class="Background">

Added 19-20 January 2021.

The partial order _⊴_ is equivalent to _≼_.

We first observe that, almost tautologically, the relation α ≼ β is
logically equivalent to the condition (a : ⟨ α ⟩) → (α ↓ a) ⊲ β.

</a><a id="16245" class="Markup">\begin{code}</a>

<a id="_≼_"></a><a id="16259" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">_≼_</a> <a id="_≾_"></a><a id="16263" href="Ordinals.OrdinalOfOrdinals.html#16263" class="Function Operator">_≾_</a> <a id="16267" class="Symbol">:</a> <a id="16269" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16277" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16279" class="Symbol">→</a> <a id="16281" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16289" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16291" class="Symbol">→</a> <a id="16293" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16295" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="16297" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="16299" href="Ordinals.OrdinalOfOrdinals.html#16299" class="Bound">α</a> <a id="16301" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="16303" href="Ordinals.OrdinalOfOrdinals.html#16303" class="Bound">β</a> <a id="16305" class="Symbol">=</a> <a id="16307" href="Ordinals.OrdinalOfOrdinals.html#16299" class="Bound">α</a> <a id="16309" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="16312" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="16315" class="Symbol">_</a> <a id="16317" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="16319" href="Ordinals.OrdinalOfOrdinals.html#16303" class="Bound">β</a>
<a id="16321" href="Ordinals.OrdinalOfOrdinals.html#16321" class="Bound">α</a> <a id="16323" href="Ordinals.OrdinalOfOrdinals.html#16263" class="Function Operator">≾</a> <a id="16325" href="Ordinals.OrdinalOfOrdinals.html#16325" class="Bound">β</a> <a id="16327" class="Symbol">=</a> <a id="16329" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="16331" class="Symbol">(</a><a id="16332" href="Ordinals.OrdinalOfOrdinals.html#16325" class="Bound">β</a> <a id="16334" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="16336" href="Ordinals.OrdinalOfOrdinals.html#16321" class="Bound">α</a><a id="16337" class="Symbol">)</a>


<a id="to-≼"></a><a id="16341" href="Ordinals.OrdinalOfOrdinals.html#16341" class="Function">to-≼</a> <a id="16346" class="Symbol">:</a> <a id="16348" class="Symbol">{</a><a id="16349" href="Ordinals.OrdinalOfOrdinals.html#16349" class="Bound">α</a> <a id="16351" href="Ordinals.OrdinalOfOrdinals.html#16351" class="Bound">β</a> <a id="16353" class="Symbol">:</a> <a id="16355" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16363" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16364" class="Symbol">}</a>
     <a id="16371" class="Symbol">→</a> <a id="16373" class="Symbol">((</a><a id="16375" href="Ordinals.OrdinalOfOrdinals.html#16375" class="Bound">a</a> <a id="16377" class="Symbol">:</a> <a id="16379" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16381" href="Ordinals.OrdinalOfOrdinals.html#16349" class="Bound">α</a> <a id="16383" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="16384" class="Symbol">)</a>
     <a id="16391" class="Symbol">→</a> <a id="16393" class="Symbol">(</a><a id="16394" href="Ordinals.OrdinalOfOrdinals.html#16349" class="Bound">α</a> <a id="16396" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16398" href="Ordinals.OrdinalOfOrdinals.html#16375" class="Bound">a</a><a id="16399" class="Symbol">)</a> <a id="16401" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="16403" href="Ordinals.OrdinalOfOrdinals.html#16351" class="Bound">β</a><a id="16404" class="Symbol">)</a>
     <a id="16411" class="Symbol">→</a> <a id="16413" href="Ordinals.OrdinalOfOrdinals.html#16349" class="Bound">α</a> <a id="16415" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="16417" href="Ordinals.OrdinalOfOrdinals.html#16351" class="Bound">β</a>
<a id="16419" href="Ordinals.OrdinalOfOrdinals.html#16341" class="Function">to-≼</a> <a id="16424" class="Symbol">{</a><a id="16425" href="Ordinals.OrdinalOfOrdinals.html#16425" class="Bound">𝓤</a><a id="16426" class="Symbol">}</a> <a id="16428" class="Symbol">{</a><a id="16429" href="Ordinals.OrdinalOfOrdinals.html#16429" class="Bound">α</a><a id="16430" class="Symbol">}</a> <a id="16432" class="Symbol">{</a><a id="16433" href="Ordinals.OrdinalOfOrdinals.html#16433" class="Bound">β</a><a id="16434" class="Symbol">}</a> <a id="16436" href="Ordinals.OrdinalOfOrdinals.html#16436" class="Bound">ϕ</a> <a id="16438" href="Ordinals.OrdinalOfOrdinals.html#16438" class="Bound">α&#39;</a> <a id="16441" class="Symbol">(</a><a id="16442" href="Ordinals.OrdinalOfOrdinals.html#16442" class="Bound">a</a> <a id="16444" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16446" href="Ordinals.OrdinalOfOrdinals.html#16446" class="Bound">p</a><a id="16447" class="Symbol">)</a> <a id="16449" class="Symbol">=</a> <a id="16451" href="Ordinals.OrdinalOfOrdinals.html#16491" class="Function">m</a>
 <a id="16454" class="Keyword">where</a>
  <a id="16462" href="Ordinals.OrdinalOfOrdinals.html#16462" class="Function">l</a> <a id="16464" class="Symbol">:</a> <a id="16466" class="Symbol">(</a><a id="16467" href="Ordinals.OrdinalOfOrdinals.html#16429" class="Bound">α</a> <a id="16469" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16471" href="Ordinals.OrdinalOfOrdinals.html#16442" class="Bound">a</a><a id="16472" class="Symbol">)</a> <a id="16474" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="16476" href="Ordinals.OrdinalOfOrdinals.html#16433" class="Bound">β</a>
  <a id="16480" href="Ordinals.OrdinalOfOrdinals.html#16462" class="Function">l</a> <a id="16482" class="Symbol">=</a> <a id="16484" href="Ordinals.OrdinalOfOrdinals.html#16436" class="Bound">ϕ</a> <a id="16486" href="Ordinals.OrdinalOfOrdinals.html#16442" class="Bound">a</a>

  <a id="16491" href="Ordinals.OrdinalOfOrdinals.html#16491" class="Function">m</a> <a id="16493" class="Symbol">:</a> <a id="16495" href="Ordinals.OrdinalOfOrdinals.html#16438" class="Bound">α&#39;</a> <a id="16498" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="16500" href="Ordinals.OrdinalOfOrdinals.html#16433" class="Bound">β</a>
  <a id="16504" href="Ordinals.OrdinalOfOrdinals.html#16491" class="Function">m</a> <a id="16506" class="Symbol">=</a> <a id="16508" href="MLTT.Id.html#734" class="Function">transport</a> <a id="16518" class="Symbol">(</a><a id="16519" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲</a> <a id="16522" href="Ordinals.OrdinalOfOrdinals.html#16433" class="Bound">β</a><a id="16523" class="Symbol">)</a> <a id="16525" class="Symbol">(</a><a id="16526" href="Ordinals.OrdinalOfOrdinals.html#16446" class="Bound">p</a> <a id="16528" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="16530" class="Symbol">)</a> <a id="16532" href="Ordinals.OrdinalOfOrdinals.html#16462" class="Function">l</a>

<a id="from-≼"></a><a id="16535" href="Ordinals.OrdinalOfOrdinals.html#16535" class="Function">from-≼</a> <a id="16542" class="Symbol">:</a> <a id="16544" class="Symbol">{</a><a id="16545" href="Ordinals.OrdinalOfOrdinals.html#16545" class="Bound">α</a> <a id="16547" href="Ordinals.OrdinalOfOrdinals.html#16547" class="Bound">β</a> <a id="16549" class="Symbol">:</a> <a id="16551" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16559" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16560" class="Symbol">}</a>
       <a id="16569" class="Symbol">→</a> <a id="16571" href="Ordinals.OrdinalOfOrdinals.html#16545" class="Bound">α</a> <a id="16573" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="16575" href="Ordinals.OrdinalOfOrdinals.html#16547" class="Bound">β</a>
       <a id="16584" class="Symbol">→</a> <a id="16586" class="Symbol">(</a><a id="16587" href="Ordinals.OrdinalOfOrdinals.html#16587" class="Bound">a</a> <a id="16589" class="Symbol">:</a> <a id="16591" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16593" href="Ordinals.OrdinalOfOrdinals.html#16545" class="Bound">α</a> <a id="16595" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="16596" class="Symbol">)</a>
       <a id="16605" class="Symbol">→</a> <a id="16607" class="Symbol">(</a><a id="16608" href="Ordinals.OrdinalOfOrdinals.html#16545" class="Bound">α</a> <a id="16610" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16612" href="Ordinals.OrdinalOfOrdinals.html#16587" class="Bound">a</a><a id="16613" class="Symbol">)</a> <a id="16615" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="16617" href="Ordinals.OrdinalOfOrdinals.html#16547" class="Bound">β</a>
<a id="16619" href="Ordinals.OrdinalOfOrdinals.html#16535" class="Function">from-≼</a> <a id="16626" class="Symbol">{</a><a id="16627" href="Ordinals.OrdinalOfOrdinals.html#16627" class="Bound">𝓤</a><a id="16628" class="Symbol">}</a> <a id="16630" class="Symbol">{</a><a id="16631" href="Ordinals.OrdinalOfOrdinals.html#16631" class="Bound">α</a><a id="16632" class="Symbol">}</a> <a id="16634" class="Symbol">{</a><a id="16635" href="Ordinals.OrdinalOfOrdinals.html#16635" class="Bound">β</a><a id="16636" class="Symbol">}</a> <a id="16638" href="Ordinals.OrdinalOfOrdinals.html#16638" class="Bound">l</a> <a id="16640" href="Ordinals.OrdinalOfOrdinals.html#16640" class="Bound">a</a> <a id="16642" class="Symbol">=</a> <a id="16644" href="Ordinals.OrdinalOfOrdinals.html#16638" class="Bound">l</a> <a id="16646" class="Symbol">(</a><a id="16647" href="Ordinals.OrdinalOfOrdinals.html#16631" class="Bound">α</a> <a id="16649" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16651" href="Ordinals.OrdinalOfOrdinals.html#16640" class="Bound">a</a><a id="16652" class="Symbol">)</a> <a id="16654" href="Ordinals.OrdinalOfOrdinals.html#16665" class="Function">m</a>
 <a id="16657" class="Keyword">where</a>
  <a id="16665" href="Ordinals.OrdinalOfOrdinals.html#16665" class="Function">m</a> <a id="16667" class="Symbol">:</a> <a id="16669" class="Symbol">(</a><a id="16670" href="Ordinals.OrdinalOfOrdinals.html#16631" class="Bound">α</a> <a id="16672" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16674" href="Ordinals.OrdinalOfOrdinals.html#16640" class="Bound">a</a><a id="16675" class="Symbol">)</a> <a id="16677" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="16679" href="Ordinals.OrdinalOfOrdinals.html#16631" class="Bound">α</a>
  <a id="16683" href="Ordinals.OrdinalOfOrdinals.html#16665" class="Function">m</a> <a id="16685" class="Symbol">=</a> <a id="16687" class="Symbol">(</a><a id="16688" href="Ordinals.OrdinalOfOrdinals.html#16640" class="Bound">a</a> <a id="16690" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16692" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16696" class="Symbol">)</a>

<a id="⊴-gives-≼"></a><a id="16699" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="16709" class="Symbol">:</a> <a id="16711" class="Symbol">(</a><a id="16712" href="Ordinals.OrdinalOfOrdinals.html#16712" class="Bound">α</a> <a id="16714" href="Ordinals.OrdinalOfOrdinals.html#16714" class="Bound">β</a> <a id="16716" class="Symbol">:</a> <a id="16718" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="16726" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="16727" class="Symbol">)</a> <a id="16729" class="Symbol">→</a> <a id="16731" href="Ordinals.OrdinalOfOrdinals.html#16712" class="Bound">α</a> <a id="16733" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="16735" href="Ordinals.OrdinalOfOrdinals.html#16714" class="Bound">β</a> <a id="16737" class="Symbol">→</a> <a id="16739" href="Ordinals.OrdinalOfOrdinals.html#16712" class="Bound">α</a> <a id="16741" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="16743" href="Ordinals.OrdinalOfOrdinals.html#16714" class="Bound">β</a>
<a id="16745" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="16755" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="16757" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="16759" class="Symbol">(</a><a id="16760" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="16762" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16764" href="Ordinals.OrdinalOfOrdinals.html#16764" class="Bound">f-is-initial-segment</a> <a id="16785" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16787" href="Ordinals.OrdinalOfOrdinals.html#16787" class="Bound">f-is-order-preserving</a><a id="16808" class="Symbol">)</a> <a id="16810" href="Ordinals.OrdinalOfOrdinals.html#16810" class="Bound">α&#39;</a> <a id="16813" class="Symbol">(</a><a id="16814" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="16816" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16818" href="Ordinals.OrdinalOfOrdinals.html#16818" class="Bound">p</a><a id="16819" class="Symbol">)</a> <a id="16821" class="Symbol">=</a> <a id="16823" href="Ordinals.OrdinalOfOrdinals.html#18591" class="Function">l</a>
 <a id="16826" class="Keyword">where</a>
  <a id="16834" href="Ordinals.OrdinalOfOrdinals.html#16834" class="Function">f-is-simulation</a> <a id="16850" class="Symbol">:</a> <a id="16852" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="16866" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="16868" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="16870" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a>
  <a id="16874" href="Ordinals.OrdinalOfOrdinals.html#16834" class="Function">f-is-simulation</a> <a id="16890" class="Symbol">=</a> <a id="16892" href="Ordinals.OrdinalOfOrdinals.html#16764" class="Bound">f-is-initial-segment</a> <a id="16913" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16915" href="Ordinals.OrdinalOfOrdinals.html#16787" class="Bound">f-is-order-preserving</a>

  <a id="16940" href="Ordinals.OrdinalOfOrdinals.html#16940" class="Function">g</a> <a id="16942" class="Symbol">:</a> <a id="16944" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16946" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="16948" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16950" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="16952" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="16954" class="Symbol">→</a> <a id="16956" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="16958" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="16960" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16962" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="16964" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="16966" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="16970" href="Ordinals.OrdinalOfOrdinals.html#16940" class="Function">g</a> <a id="16972" class="Symbol">(</a><a id="16973" href="Ordinals.OrdinalOfOrdinals.html#16973" class="Bound">x</a> <a id="16975" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16977" href="Ordinals.OrdinalOfOrdinals.html#16977" class="Bound">l</a><a id="16978" class="Symbol">)</a> <a id="16980" class="Symbol">=</a> <a id="16982" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="16984" href="Ordinals.OrdinalOfOrdinals.html#16973" class="Bound">x</a> <a id="16986" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16988" href="Ordinals.OrdinalOfOrdinals.html#16787" class="Bound">f-is-order-preserving</a> <a id="17010" href="Ordinals.OrdinalOfOrdinals.html#16973" class="Bound">x</a> <a id="17012" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="17014" href="Ordinals.OrdinalOfOrdinals.html#16977" class="Bound">l</a>

  <a id="17019" href="Ordinals.OrdinalOfOrdinals.html#17019" class="Function">h</a> <a id="17021" class="Symbol">:</a> <a id="17023" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17025" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="17027" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17029" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="17031" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="17033" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="17035" class="Symbol">→</a> <a id="17037" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17039" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="17041" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17043" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="17045" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="17049" href="Ordinals.OrdinalOfOrdinals.html#17019" class="Function">h</a> <a id="17051" class="Symbol">(</a><a id="17052" href="Ordinals.OrdinalOfOrdinals.html#17052" class="Bound">y</a> <a id="17054" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17056" href="Ordinals.OrdinalOfOrdinals.html#17056" class="Bound">m</a><a id="17057" class="Symbol">)</a> <a id="17059" class="Symbol">=</a> <a id="17061" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17065" href="Ordinals.OrdinalOfOrdinals.html#17094" class="Function">σ</a> <a id="17067" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17069" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17073" class="Symbol">(</a><a id="17074" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17078" href="Ordinals.OrdinalOfOrdinals.html#17094" class="Function">σ</a><a id="17079" class="Symbol">)</a>
   <a id="17084" class="Keyword">where</a>
    <a id="17094" href="Ordinals.OrdinalOfOrdinals.html#17094" class="Function">σ</a> <a id="17096" class="Symbol">:</a> <a id="17098" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17100" href="Ordinals.OrdinalOfOrdinals.html#17100" class="Bound">x</a> <a id="17102" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17104" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17106" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="17108" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="17110" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17112" class="Symbol">(</a><a id="17113" href="Ordinals.OrdinalOfOrdinals.html#17100" class="Bound">x</a> <a id="17115" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="17118" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="17120" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="17122" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a><a id="17123" class="Symbol">)</a> <a id="17125" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="17127" class="Symbol">(</a><a id="17128" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="17130" href="Ordinals.OrdinalOfOrdinals.html#17100" class="Bound">x</a> <a id="17132" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17134" href="Ordinals.OrdinalOfOrdinals.html#17052" class="Bound">y</a><a id="17135" class="Symbol">)</a>
    <a id="17141" href="Ordinals.OrdinalOfOrdinals.html#17094" class="Function">σ</a> <a id="17143" class="Symbol">=</a> <a id="17145" href="Ordinals.OrdinalOfOrdinals.html#16764" class="Bound">f-is-initial-segment</a> <a id="17166" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="17168" href="Ordinals.OrdinalOfOrdinals.html#17052" class="Bound">y</a> <a id="17170" href="Ordinals.OrdinalOfOrdinals.html#17056" class="Bound">m</a>

  <a id="17175" href="Ordinals.OrdinalOfOrdinals.html#17175" class="Function">η</a> <a id="17177" class="Symbol">:</a> <a id="17179" href="Ordinals.OrdinalOfOrdinals.html#17019" class="Function">h</a> <a id="17181" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="17183" href="Ordinals.OrdinalOfOrdinals.html#16940" class="Function">g</a> <a id="17185" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="17187" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="17192" href="Ordinals.OrdinalOfOrdinals.html#17175" class="Function">η</a> <a id="17194" class="Symbol">(</a><a id="17195" href="Ordinals.OrdinalOfOrdinals.html#17195" class="Bound">x</a> <a id="17197" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17199" href="Ordinals.OrdinalOfOrdinals.html#17199" class="Bound">l</a><a id="17200" class="Symbol">)</a> <a id="17202" class="Symbol">=</a> <a id="17204" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="17217" class="Symbol">(λ</a> <a id="17220" href="Ordinals.OrdinalOfOrdinals.html#17220" class="Bound">-</a> <a id="17222" class="Symbol">→</a> <a id="17224" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="17240" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="17242" href="Ordinals.OrdinalOfOrdinals.html#17220" class="Bound">-</a> <a id="17244" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a><a id="17245" class="Symbol">)</a> <a id="17247" href="Ordinals.OrdinalOfOrdinals.html#17491" class="Function">r</a>
   <a id="17252" class="Keyword">where</a>
    <a id="17262" href="Ordinals.OrdinalOfOrdinals.html#17262" class="Function">σ</a> <a id="17264" class="Symbol">:</a> <a id="17266" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17268" href="Ordinals.OrdinalOfOrdinals.html#17268" class="Bound">x&#39;</a> <a id="17271" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17273" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="17275" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="17277" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="17279" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17281" class="Symbol">(</a><a id="17282" href="Ordinals.OrdinalOfOrdinals.html#17268" class="Bound">x&#39;</a> <a id="17285" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="17288" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="17290" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="17292" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a><a id="17293" class="Symbol">)</a> <a id="17295" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="17297" class="Symbol">(</a><a id="17298" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="17300" href="Ordinals.OrdinalOfOrdinals.html#17268" class="Bound">x&#39;</a> <a id="17303" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17305" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="17307" href="Ordinals.OrdinalOfOrdinals.html#17195" class="Bound">x</a><a id="17308" class="Symbol">)</a>
    <a id="17314" href="Ordinals.OrdinalOfOrdinals.html#17262" class="Function">σ</a> <a id="17316" class="Symbol">=</a> <a id="17318" href="Ordinals.OrdinalOfOrdinals.html#16764" class="Bound">f-is-initial-segment</a> <a id="17339" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="17341" class="Symbol">(</a><a id="17342" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="17344" href="Ordinals.OrdinalOfOrdinals.html#17195" class="Bound">x</a><a id="17345" class="Symbol">)</a> <a id="17347" class="Symbol">(</a><a id="17348" href="Ordinals.OrdinalOfOrdinals.html#16787" class="Bound">f-is-order-preserving</a> <a id="17370" href="Ordinals.OrdinalOfOrdinals.html#17195" class="Bound">x</a> <a id="17372" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="17374" href="Ordinals.OrdinalOfOrdinals.html#17199" class="Bound">l</a><a id="17375" class="Symbol">)</a>

    <a id="17382" href="Ordinals.OrdinalOfOrdinals.html#17382" class="Function">x&#39;</a> <a id="17385" class="Symbol">=</a> <a id="17387" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17391" href="Ordinals.OrdinalOfOrdinals.html#17262" class="Function">σ</a>

    <a id="17398" href="Ordinals.OrdinalOfOrdinals.html#17398" class="Function">have</a> <a id="17403" class="Symbol">:</a> <a id="17405" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17409" class="Symbol">(</a><a id="17410" href="Ordinals.OrdinalOfOrdinals.html#17019" class="Function">h</a> <a id="17412" class="Symbol">(</a><a id="17413" href="Ordinals.OrdinalOfOrdinals.html#16940" class="Function">g</a> <a id="17415" class="Symbol">(</a><a id="17416" href="Ordinals.OrdinalOfOrdinals.html#17195" class="Bound">x</a> <a id="17418" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17420" href="Ordinals.OrdinalOfOrdinals.html#17199" class="Bound">l</a><a id="17421" class="Symbol">)))</a> <a id="17425" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17427" href="Ordinals.OrdinalOfOrdinals.html#17382" class="Function">x&#39;</a>
    <a id="17434" href="Ordinals.OrdinalOfOrdinals.html#17398" class="Function">have</a> <a id="17439" class="Symbol">=</a> <a id="17441" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="17451" href="Ordinals.OrdinalOfOrdinals.html#17451" class="Function">s</a> <a id="17453" class="Symbol">:</a> <a id="17455" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="17457" href="Ordinals.OrdinalOfOrdinals.html#17382" class="Function">x&#39;</a> <a id="17460" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17462" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="17464" href="Ordinals.OrdinalOfOrdinals.html#17195" class="Bound">x</a>
    <a id="17470" href="Ordinals.OrdinalOfOrdinals.html#17451" class="Function">s</a> <a id="17472" class="Symbol">=</a> <a id="17474" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17478" class="Symbol">(</a><a id="17479" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17483" href="Ordinals.OrdinalOfOrdinals.html#17262" class="Function">σ</a><a id="17484" class="Symbol">)</a>

    <a id="17491" href="Ordinals.OrdinalOfOrdinals.html#17491" class="Function">r</a> <a id="17493" class="Symbol">:</a> <a id="17495" href="Ordinals.OrdinalOfOrdinals.html#17382" class="Function">x&#39;</a> <a id="17498" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17500" href="Ordinals.OrdinalOfOrdinals.html#17195" class="Bound">x</a>
    <a id="17506" href="Ordinals.OrdinalOfOrdinals.html#17491" class="Function">r</a> <a id="17508" class="Symbol">=</a> <a id="17510" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="17529" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="17531" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="17533" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="17535" href="Ordinals.OrdinalOfOrdinals.html#16834" class="Function">f-is-simulation</a> <a id="17551" href="Ordinals.OrdinalOfOrdinals.html#17451" class="Function">s</a>

  <a id="17556" href="Ordinals.OrdinalOfOrdinals.html#17556" class="Function">ε</a> <a id="17558" class="Symbol">:</a> <a id="17560" href="Ordinals.OrdinalOfOrdinals.html#16940" class="Function">g</a> <a id="17562" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="17564" href="Ordinals.OrdinalOfOrdinals.html#17019" class="Function">h</a> <a id="17566" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="17568" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="17573" href="Ordinals.OrdinalOfOrdinals.html#17556" class="Function">ε</a> <a id="17575" class="Symbol">(</a><a id="17576" href="Ordinals.OrdinalOfOrdinals.html#17576" class="Bound">y</a> <a id="17578" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17580" href="Ordinals.OrdinalOfOrdinals.html#17580" class="Bound">m</a><a id="17581" class="Symbol">)</a> <a id="17583" class="Symbol">=</a> <a id="17585" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="17598" class="Symbol">(λ</a> <a id="17601" href="Ordinals.OrdinalOfOrdinals.html#17601" class="Bound">-</a> <a id="17603" class="Symbol">→</a> <a id="17605" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="17621" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="17623" href="Ordinals.OrdinalOfOrdinals.html#17601" class="Bound">-</a> <a id="17625" class="Symbol">(</a><a id="17626" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="17628" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a><a id="17629" class="Symbol">))</a> <a id="17632" href="Ordinals.OrdinalOfOrdinals.html#17647" class="Function">r</a>
   <a id="17637" class="Keyword">where</a>
    <a id="17647" href="Ordinals.OrdinalOfOrdinals.html#17647" class="Function">r</a> <a id="17649" class="Symbol">:</a> <a id="17651" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="17653" class="Symbol">(</a><a id="17654" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17658" class="Symbol">(</a><a id="17659" href="Ordinals.OrdinalOfOrdinals.html#16764" class="Bound">f-is-initial-segment</a> <a id="17680" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="17682" href="Ordinals.OrdinalOfOrdinals.html#17576" class="Bound">y</a> <a id="17684" href="Ordinals.OrdinalOfOrdinals.html#17580" class="Bound">m</a><a id="17685" class="Symbol">))</a> <a id="17688" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17690" href="Ordinals.OrdinalOfOrdinals.html#17576" class="Bound">y</a>
    <a id="17696" href="Ordinals.OrdinalOfOrdinals.html#17647" class="Function">r</a> <a id="17698" class="Symbol">=</a> <a id="17700" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17704" class="Symbol">(</a><a id="17705" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17709" class="Symbol">(</a><a id="17710" href="Ordinals.OrdinalOfOrdinals.html#16764" class="Bound">f-is-initial-segment</a> <a id="17731" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="17733" href="Ordinals.OrdinalOfOrdinals.html#17576" class="Bound">y</a> <a id="17735" href="Ordinals.OrdinalOfOrdinals.html#17580" class="Bound">m</a><a id="17736" class="Symbol">))</a>

  <a id="17742" href="Ordinals.OrdinalOfOrdinals.html#17742" class="Function">g-is-order-preserving</a> <a id="17764" class="Symbol">:</a> <a id="17766" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="17786" class="Symbol">(</a><a id="17787" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="17789" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17791" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a><a id="17792" class="Symbol">)</a> <a id="17794" class="Symbol">(</a><a id="17795" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="17797" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17799" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="17801" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a><a id="17802" class="Symbol">)</a> <a id="17804" href="Ordinals.OrdinalOfOrdinals.html#16940" class="Function">g</a>
  <a id="17808" href="Ordinals.OrdinalOfOrdinals.html#17742" class="Function">g-is-order-preserving</a> <a id="17830" class="Symbol">(</a><a id="17831" href="Ordinals.OrdinalOfOrdinals.html#17831" class="Bound">x</a> <a id="17833" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17835" class="Symbol">_)</a> <a id="17838" class="Symbol">(</a><a id="17839" href="Ordinals.OrdinalOfOrdinals.html#17839" class="Bound">x&#39;</a> <a id="17842" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17844" class="Symbol">_)</a> <a id="17847" class="Symbol">=</a> <a id="17849" href="Ordinals.OrdinalOfOrdinals.html#16787" class="Bound">f-is-order-preserving</a> <a id="17871" href="Ordinals.OrdinalOfOrdinals.html#17831" class="Bound">x</a> <a id="17873" href="Ordinals.OrdinalOfOrdinals.html#17839" class="Bound">x&#39;</a>

  <a id="17879" href="Ordinals.OrdinalOfOrdinals.html#17879" class="Function">h-is-order-preserving</a> <a id="17901" class="Symbol">:</a> <a id="17903" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="17923" class="Symbol">(</a><a id="17924" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="17926" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17928" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="17930" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a><a id="17931" class="Symbol">)</a> <a id="17933" class="Symbol">(</a><a id="17934" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="17936" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17938" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a><a id="17939" class="Symbol">)</a> <a id="17941" href="Ordinals.OrdinalOfOrdinals.html#17019" class="Function">h</a>
  <a id="17945" href="Ordinals.OrdinalOfOrdinals.html#17879" class="Function">h-is-order-preserving</a> <a id="17967" class="Symbol">(</a><a id="17968" href="Ordinals.OrdinalOfOrdinals.html#17968" class="Bound">y</a> <a id="17970" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17972" href="Ordinals.OrdinalOfOrdinals.html#17972" class="Bound">m</a><a id="17973" class="Symbol">)</a> <a id="17975" class="Symbol">(</a><a id="17976" href="Ordinals.OrdinalOfOrdinals.html#17976" class="Bound">y&#39;</a> <a id="17979" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17981" href="Ordinals.OrdinalOfOrdinals.html#17981" class="Bound">m&#39;</a><a id="17983" class="Symbol">)</a> <a id="17985" href="Ordinals.OrdinalOfOrdinals.html#17985" class="Bound">l</a> <a id="17987" class="Symbol">=</a> <a id="17989" href="Ordinals.OrdinalOfOrdinals.html#18312" class="Function">o</a>
   <a id="17994" class="Keyword">where</a>
    <a id="18004" href="Ordinals.OrdinalOfOrdinals.html#18004" class="Function">have</a> <a id="18009" class="Symbol">:</a> <a id="18011" href="Ordinals.OrdinalOfOrdinals.html#17968" class="Bound">y</a> <a id="18013" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="18016" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="18018" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="18020" href="Ordinals.OrdinalOfOrdinals.html#17976" class="Bound">y&#39;</a>
    <a id="18027" href="Ordinals.OrdinalOfOrdinals.html#18004" class="Function">have</a> <a id="18032" class="Symbol">=</a> <a id="18034" href="Ordinals.OrdinalOfOrdinals.html#17985" class="Bound">l</a>

    <a id="18041" href="Ordinals.OrdinalOfOrdinals.html#18041" class="Function">σ</a>  <a id="18044" class="Symbol">=</a> <a id="18046" href="Ordinals.OrdinalOfOrdinals.html#16764" class="Bound">f-is-initial-segment</a> <a id="18067" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="18069" href="Ordinals.OrdinalOfOrdinals.html#17968" class="Bound">y</a>  <a id="18072" href="Ordinals.OrdinalOfOrdinals.html#17972" class="Bound">m</a>
    <a id="18078" href="Ordinals.OrdinalOfOrdinals.html#18078" class="Function">σ&#39;</a> <a id="18081" class="Symbol">=</a> <a id="18083" href="Ordinals.OrdinalOfOrdinals.html#16764" class="Bound">f-is-initial-segment</a> <a id="18104" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="18106" href="Ordinals.OrdinalOfOrdinals.html#17976" class="Bound">y&#39;</a> <a id="18109" href="Ordinals.OrdinalOfOrdinals.html#17981" class="Bound">m&#39;</a>

    <a id="18117" href="Ordinals.OrdinalOfOrdinals.html#18117" class="Function">x</a>  <a id="18120" class="Symbol">=</a> <a id="18122" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18126" href="Ordinals.OrdinalOfOrdinals.html#18041" class="Function">σ</a>
    <a id="18132" href="Ordinals.OrdinalOfOrdinals.html#18132" class="Function">x&#39;</a> <a id="18135" class="Symbol">=</a> <a id="18137" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18141" href="Ordinals.OrdinalOfOrdinals.html#18078" class="Function">σ&#39;</a>

    <a id="18149" href="Ordinals.OrdinalOfOrdinals.html#18149" class="Function">s</a> <a id="18151" class="Symbol">:</a> <a id="18153" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="18155" href="Ordinals.OrdinalOfOrdinals.html#18117" class="Function">x</a> <a id="18157" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18159" href="Ordinals.OrdinalOfOrdinals.html#17968" class="Bound">y</a>
    <a id="18165" href="Ordinals.OrdinalOfOrdinals.html#18149" class="Function">s</a> <a id="18167" class="Symbol">=</a> <a id="18169" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="18173" class="Symbol">(</a><a id="18174" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="18178" href="Ordinals.OrdinalOfOrdinals.html#18041" class="Function">σ</a><a id="18179" class="Symbol">)</a>

    <a id="18186" href="Ordinals.OrdinalOfOrdinals.html#18186" class="Function">s&#39;</a> <a id="18189" class="Symbol">:</a> <a id="18191" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="18193" href="Ordinals.OrdinalOfOrdinals.html#18132" class="Function">x&#39;</a> <a id="18196" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18198" href="Ordinals.OrdinalOfOrdinals.html#17976" class="Bound">y&#39;</a>
    <a id="18205" href="Ordinals.OrdinalOfOrdinals.html#18186" class="Function">s&#39;</a> <a id="18208" class="Symbol">=</a> <a id="18210" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="18214" class="Symbol">(</a><a id="18215" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="18219" href="Ordinals.OrdinalOfOrdinals.html#18078" class="Function">σ&#39;</a><a id="18221" class="Symbol">)</a>

    <a id="18228" href="Ordinals.OrdinalOfOrdinals.html#18228" class="Function">t</a> <a id="18230" class="Symbol">:</a> <a id="18232" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="18234" href="Ordinals.OrdinalOfOrdinals.html#18117" class="Function">x</a> <a id="18236" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="18239" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="18241" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="18243" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="18245" href="Ordinals.OrdinalOfOrdinals.html#18132" class="Function">x&#39;</a>
    <a id="18252" href="Ordinals.OrdinalOfOrdinals.html#18228" class="Function">t</a> <a id="18254" class="Symbol">=</a> <a id="18256" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="18267" class="Symbol">(λ</a> <a id="18270" href="Ordinals.OrdinalOfOrdinals.html#18270" class="Bound">y</a> <a id="18272" href="Ordinals.OrdinalOfOrdinals.html#18272" class="Bound">y&#39;</a> <a id="18275" class="Symbol">→</a> <a id="18277" href="Ordinals.OrdinalOfOrdinals.html#18270" class="Bound">y</a> <a id="18279" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="18282" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="18284" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="18286" href="Ordinals.OrdinalOfOrdinals.html#18272" class="Bound">y&#39;</a><a id="18288" class="Symbol">)</a> <a id="18290" class="Symbol">(</a><a id="18291" href="Ordinals.OrdinalOfOrdinals.html#18149" class="Function">s</a> <a id="18293" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18295" class="Symbol">)</a> <a id="18297" class="Symbol">(</a><a id="18298" href="Ordinals.OrdinalOfOrdinals.html#18186" class="Function">s&#39;</a> <a id="18301" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18303" class="Symbol">)</a> <a id="18305" href="Ordinals.OrdinalOfOrdinals.html#17985" class="Bound">l</a>

    <a id="18312" href="Ordinals.OrdinalOfOrdinals.html#18312" class="Function">o</a> <a id="18314" class="Symbol">:</a> <a id="18316" href="Ordinals.OrdinalOfOrdinals.html#18117" class="Function">x</a> <a id="18318" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="18321" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="18323" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="18325" href="Ordinals.OrdinalOfOrdinals.html#18132" class="Function">x&#39;</a>
    <a id="18332" href="Ordinals.OrdinalOfOrdinals.html#18312" class="Function">o</a> <a id="18334" class="Symbol">=</a> <a id="18336" href="Ordinals.Maps.html#7659" class="Function">simulations-are-order-reflecting</a> <a id="18369" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="18371" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="18373" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="18375" href="Ordinals.OrdinalOfOrdinals.html#16834" class="Function">f-is-simulation</a> <a id="18391" href="Ordinals.OrdinalOfOrdinals.html#18117" class="Function">x</a> <a id="18393" href="Ordinals.OrdinalOfOrdinals.html#18132" class="Function">x&#39;</a> <a id="18396" href="Ordinals.OrdinalOfOrdinals.html#18228" class="Function">t</a>

  <a id="18401" href="Ordinals.OrdinalOfOrdinals.html#18401" class="Function">q</a> <a id="18403" class="Symbol">:</a> <a id="18405" class="Symbol">(</a><a id="18406" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="18408" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18410" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a><a id="18411" class="Symbol">)</a> <a id="18413" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18415" class="Symbol">(</a><a id="18416" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="18418" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18420" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="18422" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a><a id="18423" class="Symbol">)</a>
  <a id="18427" href="Ordinals.OrdinalOfOrdinals.html#18401" class="Function">q</a> <a id="18429" class="Symbol">=</a> <a id="18431" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="18439" class="Symbol">(</a><a id="18440" href="Ordinals.OrdinalOfOrdinals.html#527" class="Bound">ua</a> <a id="18443" class="Symbol">_)</a> <a id="18446" href="Ordinals.OrdinalOfOrdinals.html#1004" class="Function">fe&#39;</a> <a id="18450" class="Symbol">(</a><a id="18451" href="Ordinals.OrdinalOfOrdinals.html#16755" class="Bound">α</a> <a id="18453" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18455" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a><a id="18456" class="Symbol">)</a> <a id="18458" class="Symbol">(</a><a id="18459" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a> <a id="18461" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18463" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="18465" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a><a id="18466" class="Symbol">)</a>
        <a id="18476" class="Symbol">(</a><a id="18477" href="Ordinals.OrdinalOfOrdinals.html#16940" class="Function">g</a> <a id="18479" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
         <a id="18490" href="Ordinals.OrdinalOfOrdinals.html#17742" class="Function">g-is-order-preserving</a> <a id="18512" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
         <a id="18523" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="18540" href="Ordinals.OrdinalOfOrdinals.html#16940" class="Function">g</a> <a id="18542" class="Symbol">(</a><a id="18543" href="Ordinals.OrdinalOfOrdinals.html#17019" class="Function">h</a> <a id="18545" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18547" href="Ordinals.OrdinalOfOrdinals.html#17175" class="Function">η</a> <a id="18549" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18551" href="Ordinals.OrdinalOfOrdinals.html#17556" class="Function">ε</a><a id="18552" class="Symbol">)</a> <a id="18554" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
         <a id="18565" href="Ordinals.OrdinalOfOrdinals.html#17879" class="Function">h-is-order-preserving</a><a id="18586" class="Symbol">)</a>

  <a id="18591" href="Ordinals.OrdinalOfOrdinals.html#18591" class="Function">l</a> <a id="18593" class="Symbol">:</a> <a id="18595" href="Ordinals.OrdinalOfOrdinals.html#16810" class="Bound">α&#39;</a> <a id="18598" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="18600" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a>
  <a id="18604" href="Ordinals.OrdinalOfOrdinals.html#18591" class="Function">l</a> <a id="18606" class="Symbol">=</a> <a id="18608" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18618" class="Symbol">(</a><a id="18619" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲</a> <a id="18622" href="Ordinals.OrdinalOfOrdinals.html#16757" class="Bound">β</a><a id="18623" class="Symbol">)</a> <a id="18625" class="Symbol">(</a><a id="18626" href="Ordinals.OrdinalOfOrdinals.html#16818" class="Bound">p</a> <a id="18628" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18630" class="Symbol">)</a> <a id="18632" class="Symbol">(</a><a id="18633" href="Ordinals.OrdinalOfOrdinals.html#16760" class="Bound">f</a> <a id="18635" href="Ordinals.OrdinalOfOrdinals.html#16814" class="Bound">a</a> <a id="18637" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18639" href="Ordinals.OrdinalOfOrdinals.html#18401" class="Function">q</a><a id="18640" class="Symbol">)</a>

<a id="18643" class="Markup">\end{code}</a><a id="18653" class="Background">

For the converse of the above, it suffices to show the following:

</a><a id="18722" class="Markup">\begin{code}</a>

<a id="to-⊴"></a><a id="18736" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="18741" class="Symbol">:</a> <a id="18743" class="Symbol">(</a><a id="18744" href="Ordinals.OrdinalOfOrdinals.html#18744" class="Bound">α</a> <a id="18746" href="Ordinals.OrdinalOfOrdinals.html#18746" class="Bound">β</a> <a id="18748" class="Symbol">:</a> <a id="18750" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18758" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18759" class="Symbol">)</a>
     <a id="18766" class="Symbol">→</a> <a id="18768" class="Symbol">((</a><a id="18770" href="Ordinals.OrdinalOfOrdinals.html#18770" class="Bound">a</a> <a id="18772" class="Symbol">:</a> <a id="18774" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18776" href="Ordinals.OrdinalOfOrdinals.html#18744" class="Bound">α</a> <a id="18778" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18779" class="Symbol">)</a> <a id="18781" class="Symbol">→</a> <a id="18783" class="Symbol">(</a><a id="18784" href="Ordinals.OrdinalOfOrdinals.html#18744" class="Bound">α</a> <a id="18786" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18788" href="Ordinals.OrdinalOfOrdinals.html#18770" class="Bound">a</a><a id="18789" class="Symbol">)</a> <a id="18791" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="18793" href="Ordinals.OrdinalOfOrdinals.html#18746" class="Bound">β</a><a id="18794" class="Symbol">)</a>
     <a id="18801" class="Symbol">→</a> <a id="18803" href="Ordinals.OrdinalOfOrdinals.html#18744" class="Bound">α</a> <a id="18805" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18807" href="Ordinals.OrdinalOfOrdinals.html#18746" class="Bound">β</a>
<a id="18809" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="18814" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="18816" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="18818" href="Ordinals.OrdinalOfOrdinals.html#18818" class="Bound">ϕ</a> <a id="18820" class="Symbol">=</a> <a id="18822" href="Ordinals.OrdinalOfOrdinals.html#19915" class="Function">g</a>
 <a id="18825" class="Keyword">where</a>
  <a id="18833" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="18835" class="Symbol">:</a> <a id="18837" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18839" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="18841" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="18843" class="Symbol">→</a> <a id="18845" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18847" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="18849" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="18853" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="18855" href="Ordinals.OrdinalOfOrdinals.html#18855" class="Bound">a</a> <a id="18857" class="Symbol">=</a> <a id="18859" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18863" class="Symbol">(</a><a id="18864" href="Ordinals.OrdinalOfOrdinals.html#18818" class="Bound">ϕ</a> <a id="18866" href="Ordinals.OrdinalOfOrdinals.html#18855" class="Bound">a</a><a id="18867" class="Symbol">)</a>

  <a id="18872" href="Ordinals.OrdinalOfOrdinals.html#18872" class="Function">f-property</a> <a id="18883" class="Symbol">:</a> <a id="18885" class="Symbol">(</a><a id="18886" href="Ordinals.OrdinalOfOrdinals.html#18886" class="Bound">a</a> <a id="18888" class="Symbol">:</a> <a id="18890" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="18892" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="18894" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="18895" class="Symbol">)</a> <a id="18897" class="Symbol">→</a> <a id="18899" class="Symbol">(</a><a id="18900" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="18902" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18904" href="Ordinals.OrdinalOfOrdinals.html#18886" class="Bound">a</a><a id="18905" class="Symbol">)</a> <a id="18907" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18909" class="Symbol">(</a><a id="18910" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="18912" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18914" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="18916" href="Ordinals.OrdinalOfOrdinals.html#18886" class="Bound">a</a><a id="18917" class="Symbol">)</a>
  <a id="18921" href="Ordinals.OrdinalOfOrdinals.html#18872" class="Function">f-property</a> <a id="18932" href="Ordinals.OrdinalOfOrdinals.html#18932" class="Bound">a</a> <a id="18934" class="Symbol">=</a> <a id="18936" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="18940" class="Symbol">(</a><a id="18941" href="Ordinals.OrdinalOfOrdinals.html#18818" class="Bound">ϕ</a> <a id="18943" href="Ordinals.OrdinalOfOrdinals.html#18932" class="Bound">a</a><a id="18944" class="Symbol">)</a>

  <a id="18949" href="Ordinals.OrdinalOfOrdinals.html#18949" class="Function">f-is-order-preserving</a> <a id="18971" class="Symbol">:</a> <a id="18973" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="18993" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="18995" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="18997" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a>
  <a id="19001" href="Ordinals.OrdinalOfOrdinals.html#18949" class="Function">f-is-order-preserving</a> <a id="19023" href="Ordinals.OrdinalOfOrdinals.html#19023" class="Bound">a</a> <a id="19025" href="Ordinals.OrdinalOfOrdinals.html#19025" class="Bound">a&#39;</a> <a id="19028" href="Ordinals.OrdinalOfOrdinals.html#19028" class="Bound">l</a> <a id="19030" class="Symbol">=</a> <a id="19032" href="Ordinals.OrdinalOfOrdinals.html#19198" class="Function">o</a>
   <a id="19037" class="Keyword">where</a>
    <a id="19047" href="Ordinals.OrdinalOfOrdinals.html#19047" class="Function">m</a> <a id="19049" class="Symbol">:</a> <a id="19051" class="Symbol">(</a><a id="19052" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="19054" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19056" href="Ordinals.OrdinalOfOrdinals.html#19023" class="Bound">a</a><a id="19057" class="Symbol">)</a> <a id="19059" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="19061" class="Symbol">(</a><a id="19062" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="19064" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19066" href="Ordinals.OrdinalOfOrdinals.html#19025" class="Bound">a&#39;</a><a id="19068" class="Symbol">)</a>
    <a id="19074" href="Ordinals.OrdinalOfOrdinals.html#19047" class="Function">m</a> <a id="19076" class="Symbol">=</a> <a id="19078" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="19096" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="19098" href="Ordinals.OrdinalOfOrdinals.html#19023" class="Bound">a</a> <a id="19100" href="Ordinals.OrdinalOfOrdinals.html#19025" class="Bound">a&#39;</a> <a id="19103" href="Ordinals.OrdinalOfOrdinals.html#19028" class="Bound">l</a>

    <a id="19110" href="Ordinals.OrdinalOfOrdinals.html#19110" class="Function">n</a> <a id="19112" class="Symbol">:</a> <a id="19114" class="Symbol">(</a><a id="19115" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19117" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19119" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19121" href="Ordinals.OrdinalOfOrdinals.html#19023" class="Bound">a</a><a id="19122" class="Symbol">)</a> <a id="19124" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="19126" class="Symbol">(</a><a id="19127" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19129" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19131" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19133" href="Ordinals.OrdinalOfOrdinals.html#19025" class="Bound">a&#39;</a><a id="19135" class="Symbol">)</a>
    <a id="19141" href="Ordinals.OrdinalOfOrdinals.html#19110" class="Function">n</a> <a id="19143" class="Symbol">=</a> <a id="19145" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="19156" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="19160" class="Symbol">(</a><a id="19161" href="Ordinals.OrdinalOfOrdinals.html#18872" class="Function">f-property</a> <a id="19172" href="Ordinals.OrdinalOfOrdinals.html#19023" class="Bound">a</a><a id="19173" class="Symbol">)</a> <a id="19175" class="Symbol">(</a><a id="19176" href="Ordinals.OrdinalOfOrdinals.html#18872" class="Function">f-property</a> <a id="19187" href="Ordinals.OrdinalOfOrdinals.html#19025" class="Bound">a&#39;</a><a id="19189" class="Symbol">)</a> <a id="19191" href="Ordinals.OrdinalOfOrdinals.html#19047" class="Function">m</a>

    <a id="19198" href="Ordinals.OrdinalOfOrdinals.html#19198" class="Function">o</a> <a id="19200" class="Symbol">:</a> <a id="19202" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19204" href="Ordinals.OrdinalOfOrdinals.html#19023" class="Bound">a</a> <a id="19206" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="19209" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19211" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="19213" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19215" href="Ordinals.OrdinalOfOrdinals.html#19025" class="Bound">a&#39;</a>
    <a id="19222" href="Ordinals.OrdinalOfOrdinals.html#19198" class="Function">o</a> <a id="19224" class="Symbol">=</a> <a id="19226" href="Ordinals.OrdinalOfOrdinals.html#10601" class="Function">↓-reflects-order</a> <a id="19243" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19245" class="Symbol">(</a><a id="19246" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19248" href="Ordinals.OrdinalOfOrdinals.html#19023" class="Bound">a</a><a id="19249" class="Symbol">)</a> <a id="19251" class="Symbol">(</a><a id="19252" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19254" href="Ordinals.OrdinalOfOrdinals.html#19025" class="Bound">a&#39;</a><a id="19256" class="Symbol">)</a> <a id="19258" href="Ordinals.OrdinalOfOrdinals.html#19110" class="Function">n</a>

  <a id="19263" href="Ordinals.OrdinalOfOrdinals.html#19263" class="Function">f-is-initial-segment</a> <a id="19284" class="Symbol">:</a> <a id="19286" class="Symbol">(</a><a id="19287" href="Ordinals.OrdinalOfOrdinals.html#19287" class="Bound">x</a> <a id="19289" class="Symbol">:</a> <a id="19291" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19293" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="19295" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="19296" class="Symbol">)</a> <a id="19298" class="Symbol">(</a><a id="19299" href="Ordinals.OrdinalOfOrdinals.html#19299" class="Bound">y</a> <a id="19301" class="Symbol">:</a> <a id="19303" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19305" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19307" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="19308" class="Symbol">)</a>
                       <a id="19333" class="Symbol">→</a> <a id="19335" href="Ordinals.OrdinalOfOrdinals.html#19299" class="Bound">y</a> <a id="19337" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="19340" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19342" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="19344" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19346" href="Ordinals.OrdinalOfOrdinals.html#19287" class="Bound">x</a>
                       <a id="19371" class="Symbol">→</a> <a id="19373" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19375" href="Ordinals.OrdinalOfOrdinals.html#19375" class="Bound">x&#39;</a> <a id="19378" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19380" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19382" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="19384" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="19386" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19388" class="Symbol">(</a><a id="19389" href="Ordinals.OrdinalOfOrdinals.html#19375" class="Bound">x&#39;</a> <a id="19392" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="19395" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="19397" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="19399" href="Ordinals.OrdinalOfOrdinals.html#19287" class="Bound">x</a><a id="19400" class="Symbol">)</a> <a id="19402" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19404" class="Symbol">(</a><a id="19405" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19407" href="Ordinals.OrdinalOfOrdinals.html#19375" class="Bound">x&#39;</a> <a id="19410" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19412" href="Ordinals.OrdinalOfOrdinals.html#19299" class="Bound">y</a><a id="19413" class="Symbol">)</a>
  <a id="19417" href="Ordinals.OrdinalOfOrdinals.html#19263" class="Function">f-is-initial-segment</a> <a id="19438" href="Ordinals.OrdinalOfOrdinals.html#19438" class="Bound">x</a> <a id="19440" href="Ordinals.OrdinalOfOrdinals.html#19440" class="Bound">y</a> <a id="19442" href="Ordinals.OrdinalOfOrdinals.html#19442" class="Bound">l</a> <a id="19444" class="Symbol">=</a> <a id="19446" href="Ordinals.OrdinalOfOrdinals.html#19621" class="Function">x&#39;</a> <a id="19449" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19451" href="Ordinals.OrdinalOfOrdinals.html#19658" class="Function">o</a> <a id="19453" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19455" class="Symbol">(</a><a id="19456" href="Ordinals.OrdinalOfOrdinals.html#19873" class="Function">q</a> <a id="19458" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="19460" class="Symbol">)</a>
   <a id="19465" class="Keyword">where</a>
    <a id="19475" href="Ordinals.OrdinalOfOrdinals.html#19475" class="Function">m</a> <a id="19477" class="Symbol">:</a> <a id="19479" class="Symbol">(</a><a id="19480" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19482" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19484" href="Ordinals.OrdinalOfOrdinals.html#19440" class="Bound">y</a><a id="19485" class="Symbol">)</a> <a id="19487" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="19489" class="Symbol">(</a><a id="19490" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19492" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19494" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19496" href="Ordinals.OrdinalOfOrdinals.html#19438" class="Bound">x</a><a id="19497" class="Symbol">)</a>
    <a id="19503" href="Ordinals.OrdinalOfOrdinals.html#19475" class="Function">m</a> <a id="19505" class="Symbol">=</a> <a id="19507" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="19525" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19527" href="Ordinals.OrdinalOfOrdinals.html#19440" class="Bound">y</a> <a id="19529" class="Symbol">(</a><a id="19530" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19532" href="Ordinals.OrdinalOfOrdinals.html#19438" class="Bound">x</a><a id="19533" class="Symbol">)</a> <a id="19535" href="Ordinals.OrdinalOfOrdinals.html#19442" class="Bound">l</a>

    <a id="19542" href="Ordinals.OrdinalOfOrdinals.html#19542" class="Function">n</a> <a id="19544" class="Symbol">:</a> <a id="19546" class="Symbol">(</a><a id="19547" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19549" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19551" href="Ordinals.OrdinalOfOrdinals.html#19440" class="Bound">y</a><a id="19552" class="Symbol">)</a> <a id="19554" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="19556" class="Symbol">(</a><a id="19557" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="19559" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19561" href="Ordinals.OrdinalOfOrdinals.html#19438" class="Bound">x</a><a id="19562" class="Symbol">)</a>
    <a id="19568" href="Ordinals.OrdinalOfOrdinals.html#19542" class="Function">n</a> <a id="19570" class="Symbol">=</a> <a id="19572" href="MLTT.Id.html#734" class="Function">transport</a> <a id="19582" class="Symbol">((</a><a id="19584" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19586" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19588" href="Ordinals.OrdinalOfOrdinals.html#19440" class="Bound">y</a><a id="19589" class="Symbol">)</a> <a id="19591" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲_</a><a id="19593" class="Symbol">)</a> <a id="19595" class="Symbol">((</a><a id="19597" href="Ordinals.OrdinalOfOrdinals.html#18872" class="Function">f-property</a> <a id="19608" href="Ordinals.OrdinalOfOrdinals.html#19438" class="Bound">x</a><a id="19609" class="Symbol">)</a><a id="19610" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="19612" class="Symbol">)</a> <a id="19614" href="Ordinals.OrdinalOfOrdinals.html#19475" class="Function">m</a>

    <a id="19621" href="Ordinals.OrdinalOfOrdinals.html#19621" class="Function">x&#39;</a> <a id="19624" class="Symbol">:</a> <a id="19626" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="19628" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="19630" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="19636" href="Ordinals.OrdinalOfOrdinals.html#19621" class="Function">x&#39;</a> <a id="19639" class="Symbol">=</a> <a id="19641" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19645" class="Symbol">(</a><a id="19646" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19650" href="Ordinals.OrdinalOfOrdinals.html#19542" class="Function">n</a><a id="19651" class="Symbol">)</a>

    <a id="19658" href="Ordinals.OrdinalOfOrdinals.html#19658" class="Function">o</a> <a id="19660" class="Symbol">:</a> <a id="19662" href="Ordinals.OrdinalOfOrdinals.html#19621" class="Function">x&#39;</a> <a id="19665" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="19668" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="19670" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="19672" href="Ordinals.OrdinalOfOrdinals.html#19438" class="Bound">x</a>
    <a id="19678" href="Ordinals.OrdinalOfOrdinals.html#19658" class="Function">o</a> <a id="19680" class="Symbol">=</a> <a id="19682" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="19686" class="Symbol">(</a><a id="19687" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19691" href="Ordinals.OrdinalOfOrdinals.html#19542" class="Function">n</a><a id="19692" class="Symbol">)</a>

    <a id="19699" href="Ordinals.OrdinalOfOrdinals.html#19699" class="Function">p</a> <a id="19701" class="Symbol">=</a> <a id="19703" class="Symbol">(</a><a id="19704" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19706" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19708" href="Ordinals.OrdinalOfOrdinals.html#19440" class="Bound">y</a><a id="19709" class="Symbol">)</a>              <a id="19724" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19727" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="19731" href="Ordinals.OrdinalOfOrdinals.html#19542" class="Function">n</a> <a id="19733" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="19743" class="Symbol">((</a><a id="19745" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="19747" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19749" href="Ordinals.OrdinalOfOrdinals.html#19438" class="Bound">x</a><a id="19750" class="Symbol">)</a> <a id="19752" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19754" class="Symbol">(</a><a id="19755" href="Ordinals.OrdinalOfOrdinals.html#19621" class="Function">x&#39;</a> <a id="19758" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19760" href="Ordinals.OrdinalOfOrdinals.html#19658" class="Function">o</a><a id="19761" class="Symbol">))</a> <a id="19764" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19767" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="19778" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="19780" href="Ordinals.OrdinalOfOrdinals.html#19438" class="Bound">x</a> <a id="19782" href="Ordinals.OrdinalOfOrdinals.html#19621" class="Function">x&#39;</a> <a id="19785" href="Ordinals.OrdinalOfOrdinals.html#19658" class="Function">o</a> <a id="19787" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="19797" class="Symbol">(</a><a id="19798" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="19800" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19802" href="Ordinals.OrdinalOfOrdinals.html#19621" class="Function">x&#39;</a><a id="19804" class="Symbol">)</a>             <a id="19818" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19821" href="Ordinals.OrdinalOfOrdinals.html#18872" class="Function">f-property</a> <a id="19832" href="Ordinals.OrdinalOfOrdinals.html#19621" class="Function">x&#39;</a> <a id="19835" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="19845" class="Symbol">(</a><a id="19846" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19848" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="19850" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19852" href="Ordinals.OrdinalOfOrdinals.html#19621" class="Function">x&#39;</a><a id="19854" class="Symbol">)</a>           <a id="19866" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

    <a id="19873" href="Ordinals.OrdinalOfOrdinals.html#19873" class="Function">q</a> <a id="19875" class="Symbol">:</a> <a id="19877" href="Ordinals.OrdinalOfOrdinals.html#19440" class="Bound">y</a> <a id="19879" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19881" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19883" href="Ordinals.OrdinalOfOrdinals.html#19621" class="Function">x&#39;</a>
    <a id="19890" href="Ordinals.OrdinalOfOrdinals.html#19873" class="Function">q</a> <a id="19892" class="Symbol">=</a> <a id="19894" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="19899" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a> <a id="19901" href="Ordinals.OrdinalOfOrdinals.html#19440" class="Bound">y</a> <a id="19903" class="Symbol">(</a><a id="19904" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19906" href="Ordinals.OrdinalOfOrdinals.html#19621" class="Function">x&#39;</a><a id="19908" class="Symbol">)</a> <a id="19910" href="Ordinals.OrdinalOfOrdinals.html#19699" class="Function">p</a>

  <a id="19915" href="Ordinals.OrdinalOfOrdinals.html#19915" class="Function">g</a> <a id="19917" class="Symbol">:</a> <a id="19919" href="Ordinals.OrdinalOfOrdinals.html#18814" class="Bound">α</a> <a id="19921" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="19923" href="Ordinals.OrdinalOfOrdinals.html#18816" class="Bound">β</a>
  <a id="19927" href="Ordinals.OrdinalOfOrdinals.html#19915" class="Function">g</a> <a id="19929" class="Symbol">=</a> <a id="19931" href="Ordinals.OrdinalOfOrdinals.html#18833" class="Function">f</a> <a id="19933" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19935" href="Ordinals.OrdinalOfOrdinals.html#19263" class="Function">f-is-initial-segment</a> <a id="19956" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19958" href="Ordinals.OrdinalOfOrdinals.html#18949" class="Function">f-is-order-preserving</a>

<a id="≼-gives-⊴"></a><a id="19981" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="19991" class="Symbol">:</a> <a id="19993" class="Symbol">(</a><a id="19994" href="Ordinals.OrdinalOfOrdinals.html#19994" class="Bound">α</a> <a id="19996" href="Ordinals.OrdinalOfOrdinals.html#19996" class="Bound">β</a> <a id="19998" class="Symbol">:</a> <a id="20000" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20008" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20009" class="Symbol">)</a> <a id="20011" class="Symbol">→</a> <a id="20013" href="Ordinals.OrdinalOfOrdinals.html#19994" class="Bound">α</a> <a id="20015" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="20017" href="Ordinals.OrdinalOfOrdinals.html#19996" class="Bound">β</a> <a id="20019" class="Symbol">→</a> <a id="20021" href="Ordinals.OrdinalOfOrdinals.html#19994" class="Bound">α</a> <a id="20023" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="20025" href="Ordinals.OrdinalOfOrdinals.html#19996" class="Bound">β</a>
<a id="20027" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="20037" class="Symbol">{</a><a id="20038" href="Ordinals.OrdinalOfOrdinals.html#20038" class="Bound">𝓤</a><a id="20039" class="Symbol">}</a> <a id="20041" href="Ordinals.OrdinalOfOrdinals.html#20041" class="Bound">α</a> <a id="20043" href="Ordinals.OrdinalOfOrdinals.html#20043" class="Bound">β</a> <a id="20045" href="Ordinals.OrdinalOfOrdinals.html#20045" class="Bound">l</a> <a id="20047" class="Symbol">=</a> <a id="20049" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="20054" href="Ordinals.OrdinalOfOrdinals.html#20041" class="Bound">α</a> <a id="20056" href="Ordinals.OrdinalOfOrdinals.html#20043" class="Bound">β</a> <a id="20058" class="Symbol">(</a><a id="20059" href="Ordinals.OrdinalOfOrdinals.html#16535" class="Function">from-≼</a> <a id="20066" href="Ordinals.OrdinalOfOrdinals.html#20045" class="Bound">l</a><a id="20067" class="Symbol">)</a>

<a id="⊲-gives-≼"></a><a id="20070" href="Ordinals.OrdinalOfOrdinals.html#20070" class="Function">⊲-gives-≼</a> <a id="20080" class="Symbol">:</a> <a id="20082" class="Symbol">(</a><a id="20083" href="Ordinals.OrdinalOfOrdinals.html#20083" class="Bound">α</a> <a id="20085" href="Ordinals.OrdinalOfOrdinals.html#20085" class="Bound">β</a> <a id="20087" class="Symbol">:</a> <a id="20089" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20097" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20098" class="Symbol">)</a> <a id="20100" class="Symbol">→</a> <a id="20102" href="Ordinals.OrdinalOfOrdinals.html#20083" class="Bound">α</a> <a id="20104" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="20106" href="Ordinals.OrdinalOfOrdinals.html#20085" class="Bound">β</a> <a id="20108" class="Symbol">→</a> <a id="20110" href="Ordinals.OrdinalOfOrdinals.html#20083" class="Bound">α</a> <a id="20112" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="20114" href="Ordinals.OrdinalOfOrdinals.html#20085" class="Bound">β</a>
<a id="20116" href="Ordinals.OrdinalOfOrdinals.html#20070" class="Function">⊲-gives-≼</a> <a id="20126" class="Symbol">{</a><a id="20127" href="Ordinals.OrdinalOfOrdinals.html#20127" class="Bound">𝓤</a><a id="20128" class="Symbol">}</a> <a id="20130" href="Ordinals.OrdinalOfOrdinals.html#20130" class="Bound">α</a> <a id="20132" href="Ordinals.OrdinalOfOrdinals.html#20132" class="Bound">β</a> <a id="20134" href="Ordinals.OrdinalOfOrdinals.html#20134" class="Bound">l</a> <a id="20136" href="Ordinals.OrdinalOfOrdinals.html#20136" class="Bound">α&#39;</a> <a id="20139" href="Ordinals.OrdinalOfOrdinals.html#20139" class="Bound">m</a> <a id="20141" class="Symbol">=</a> <a id="20143" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="20156" class="Symbol">(</a><a id="20157" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="20160" href="Ordinals.OrdinalOfOrdinals.html#20127" class="Bound">𝓤</a><a id="20161" class="Symbol">)</a> <a id="20163" href="Ordinals.OrdinalOfOrdinals.html#20136" class="Bound">α&#39;</a> <a id="20166" href="Ordinals.OrdinalOfOrdinals.html#20130" class="Bound">α</a> <a id="20168" href="Ordinals.OrdinalOfOrdinals.html#20132" class="Bound">β</a> <a id="20170" href="Ordinals.OrdinalOfOrdinals.html#20139" class="Bound">m</a> <a id="20172" href="Ordinals.OrdinalOfOrdinals.html#20134" class="Bound">l</a>

<a id="⊲-gives-⊴"></a><a id="20175" href="Ordinals.OrdinalOfOrdinals.html#20175" class="Function">⊲-gives-⊴</a> <a id="20185" class="Symbol">:</a> <a id="20187" class="Symbol">(</a><a id="20188" href="Ordinals.OrdinalOfOrdinals.html#20188" class="Bound">α</a> <a id="20190" href="Ordinals.OrdinalOfOrdinals.html#20190" class="Bound">β</a> <a id="20192" class="Symbol">:</a> <a id="20194" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20202" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20203" class="Symbol">)</a> <a id="20205" class="Symbol">→</a> <a id="20207" href="Ordinals.OrdinalOfOrdinals.html#20188" class="Bound">α</a> <a id="20209" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="20211" href="Ordinals.OrdinalOfOrdinals.html#20190" class="Bound">β</a> <a id="20213" class="Symbol">→</a> <a id="20215" href="Ordinals.OrdinalOfOrdinals.html#20188" class="Bound">α</a> <a id="20217" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="20219" href="Ordinals.OrdinalOfOrdinals.html#20190" class="Bound">β</a>
<a id="20221" href="Ordinals.OrdinalOfOrdinals.html#20175" class="Function">⊲-gives-⊴</a> <a id="20231" href="Ordinals.OrdinalOfOrdinals.html#20231" class="Bound">α</a> <a id="20233" href="Ordinals.OrdinalOfOrdinals.html#20233" class="Bound">β</a> <a id="20235" href="Ordinals.OrdinalOfOrdinals.html#20235" class="Bound">l</a> <a id="20237" class="Symbol">=</a> <a id="20239" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="20249" href="Ordinals.OrdinalOfOrdinals.html#20231" class="Bound">α</a> <a id="20251" href="Ordinals.OrdinalOfOrdinals.html#20233" class="Bound">β</a> <a id="20253" class="Symbol">(</a><a id="20254" href="Ordinals.OrdinalOfOrdinals.html#20070" class="Function">⊲-gives-≼</a> <a id="20264" href="Ordinals.OrdinalOfOrdinals.html#20231" class="Bound">α</a> <a id="20266" href="Ordinals.OrdinalOfOrdinals.html#20233" class="Bound">β</a> <a id="20268" href="Ordinals.OrdinalOfOrdinals.html#20235" class="Bound">l</a><a id="20269" class="Symbol">)</a>

<a id="20272" class="Markup">\end{code}</a><a id="20282" class="Background">

Added 9 September 2024 by Tom de Jong and Fredrik Nordvall Forsberg.

</a><a id="20354" class="Markup">\begin{code}</a>

<a id="⊲-⊴-gives-⊲"></a><a id="20368" href="Ordinals.OrdinalOfOrdinals.html#20368" class="Function">⊲-⊴-gives-⊲</a> <a id="20380" class="Symbol">:</a> <a id="20382" class="Symbol">(</a><a id="20383" href="Ordinals.OrdinalOfOrdinals.html#20383" class="Bound">α</a> <a id="20385" href="Ordinals.OrdinalOfOrdinals.html#20385" class="Bound">β</a> <a id="20387" href="Ordinals.OrdinalOfOrdinals.html#20387" class="Bound">γ</a> <a id="20389" class="Symbol">:</a> <a id="20391" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20399" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20400" class="Symbol">)</a> <a id="20402" class="Symbol">→</a> <a id="20404" href="Ordinals.OrdinalOfOrdinals.html#20383" class="Bound">α</a> <a id="20406" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="20408" href="Ordinals.OrdinalOfOrdinals.html#20385" class="Bound">β</a> <a id="20410" class="Symbol">→</a> <a id="20412" href="Ordinals.OrdinalOfOrdinals.html#20385" class="Bound">β</a> <a id="20414" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="20416" href="Ordinals.OrdinalOfOrdinals.html#20387" class="Bound">γ</a> <a id="20418" class="Symbol">→</a> <a id="20420" href="Ordinals.OrdinalOfOrdinals.html#20383" class="Bound">α</a> <a id="20422" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="20424" href="Ordinals.OrdinalOfOrdinals.html#20387" class="Bound">γ</a>
<a id="20426" href="Ordinals.OrdinalOfOrdinals.html#20368" class="Function">⊲-⊴-gives-⊲</a> <a id="20438" href="Ordinals.OrdinalOfOrdinals.html#20438" class="Bound">α</a> <a id="20440" href="Ordinals.OrdinalOfOrdinals.html#20440" class="Bound">β</a> <a id="20442" href="Ordinals.OrdinalOfOrdinals.html#20442" class="Bound">γ</a> <a id="20444" href="Ordinals.OrdinalOfOrdinals.html#20444" class="Bound">l</a> <a id="20446" href="Ordinals.OrdinalOfOrdinals.html#20446" class="Bound">k</a> <a id="20448" class="Symbol">=</a> <a id="20450" href="Ordinals.Notions.html#6344" class="Function">≼-trans</a> <a id="20458" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="20462" class="Symbol">(</a><a id="20463" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="20473" href="Ordinals.OrdinalOfOrdinals.html#20440" class="Bound">β</a> <a id="20475" href="Ordinals.OrdinalOfOrdinals.html#20442" class="Bound">γ</a> <a id="20477" href="Ordinals.OrdinalOfOrdinals.html#20446" class="Bound">k</a><a id="20478" class="Symbol">)</a> <a id="20480" class="Symbol">(</a><a id="20481" href="Ordinals.Notions.html#6242" class="Function">≼-refl</a> <a id="20488" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a><a id="20491" class="Symbol">)</a> <a id="20493" href="Ordinals.OrdinalOfOrdinals.html#20438" class="Bound">α</a> <a id="20495" href="Ordinals.OrdinalOfOrdinals.html#20444" class="Bound">l</a>

<a id="20498" class="Markup">\end{code}</a><a id="20508" class="Background">

Added 15 October 2026 by Tom de Jong.

</a><a id="20549" class="Markup">\begin{code}</a>

<a id="is-monotone-⊴"></a><a id="20563" href="Ordinals.OrdinalOfOrdinals.html#20563" class="Function">is-monotone-⊴</a> <a id="20577" class="Symbol">:</a> <a id="20579" class="Symbol">(</a><a id="20580" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20588" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20590" class="Symbol">→</a> <a id="20592" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20600" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="20601" class="Symbol">)</a> <a id="20603" class="Symbol">→</a> <a id="20605" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20607" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="20609" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="20611" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20613" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="20615" href="Ordinals.OrdinalOfOrdinals.html#20563" class="Function">is-monotone-⊴</a> <a id="20629" class="Symbol">{</a><a id="20630" href="Ordinals.OrdinalOfOrdinals.html#20630" class="Bound">𝓤</a><a id="20631" class="Symbol">}</a> <a id="20633" class="Symbol">{</a><a id="20634" href="Ordinals.OrdinalOfOrdinals.html#20634" class="Bound">𝓥</a><a id="20635" class="Symbol">}</a> <a id="20637" href="Ordinals.OrdinalOfOrdinals.html#20637" class="Bound">F</a> <a id="20639" class="Symbol">=</a> <a id="20641" class="Symbol">(</a><a id="20642" href="Ordinals.OrdinalOfOrdinals.html#20642" class="Bound">α</a> <a id="20644" href="Ordinals.OrdinalOfOrdinals.html#20644" class="Bound">β</a> <a id="20646" class="Symbol">:</a> <a id="20648" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20656" href="Ordinals.OrdinalOfOrdinals.html#20630" class="Bound">𝓤</a><a id="20657" class="Symbol">)</a> <a id="20659" class="Symbol">→</a> <a id="20661" href="Ordinals.OrdinalOfOrdinals.html#20642" class="Bound">α</a> <a id="20663" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="20665" href="Ordinals.OrdinalOfOrdinals.html#20644" class="Bound">β</a> <a id="20667" class="Symbol">→</a> <a id="20669" href="Ordinals.OrdinalOfOrdinals.html#20637" class="Bound">F</a> <a id="20671" href="Ordinals.OrdinalOfOrdinals.html#20642" class="Bound">α</a> <a id="20673" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="20675" href="Ordinals.OrdinalOfOrdinals.html#20637" class="Bound">F</a> <a id="20677" href="Ordinals.OrdinalOfOrdinals.html#20644" class="Bound">β</a>

<a id="to-is-monotone-⊴"></a><a id="20680" href="Ordinals.OrdinalOfOrdinals.html#20680" class="Function">to-is-monotone-⊴</a> <a id="20697" class="Symbol">:</a> <a id="20699" class="Symbol">(</a><a id="20700" href="Ordinals.OrdinalOfOrdinals.html#20700" class="Bound">F</a> <a id="20702" class="Symbol">:</a> <a id="20704" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20712" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20714" class="Symbol">→</a> <a id="20716" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20724" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="20725" class="Symbol">)</a>
                 <a id="20744" class="Symbol">→</a> <a id="20746" href="Ordinals.Maps.html#590" class="Function">is-monotone</a> <a id="20758" class="Symbol">(</a><a id="20759" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="20762" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20763" class="Symbol">)</a> <a id="20765" class="Symbol">(</a><a id="20766" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="20769" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="20770" class="Symbol">)</a> <a id="20772" href="Ordinals.OrdinalOfOrdinals.html#20700" class="Bound">F</a>
                 <a id="20791" class="Symbol">→</a> <a id="20793" href="Ordinals.OrdinalOfOrdinals.html#20563" class="Function">is-monotone-⊴</a> <a id="20807" href="Ordinals.OrdinalOfOrdinals.html#20700" class="Bound">F</a>
<a id="20809" href="Ordinals.OrdinalOfOrdinals.html#20680" class="Function">to-is-monotone-⊴</a> <a id="20826" href="Ordinals.OrdinalOfOrdinals.html#20826" class="Bound">F</a> <a id="20828" href="Ordinals.OrdinalOfOrdinals.html#20828" class="Bound">m</a> <a id="20830" href="Ordinals.OrdinalOfOrdinals.html#20830" class="Bound">α</a> <a id="20832" href="Ordinals.OrdinalOfOrdinals.html#20832" class="Bound">β</a> <a id="20834" href="Ordinals.OrdinalOfOrdinals.html#20834" class="Bound">l</a> <a id="20836" class="Symbol">=</a> <a id="20838" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="20848" class="Symbol">(</a><a id="20849" href="Ordinals.OrdinalOfOrdinals.html#20826" class="Bound">F</a> <a id="20851" href="Ordinals.OrdinalOfOrdinals.html#20830" class="Bound">α</a><a id="20852" class="Symbol">)</a> <a id="20854" class="Symbol">(</a><a id="20855" href="Ordinals.OrdinalOfOrdinals.html#20826" class="Bound">F</a> <a id="20857" href="Ordinals.OrdinalOfOrdinals.html#20832" class="Bound">β</a><a id="20858" class="Symbol">)</a> <a id="20860" class="Symbol">(</a><a id="20861" href="Ordinals.OrdinalOfOrdinals.html#20828" class="Bound">m</a> <a id="20863" href="Ordinals.OrdinalOfOrdinals.html#20830" class="Bound">α</a> <a id="20865" href="Ordinals.OrdinalOfOrdinals.html#20832" class="Bound">β</a> <a id="20867" class="Symbol">(</a><a id="20868" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="20878" href="Ordinals.OrdinalOfOrdinals.html#20830" class="Bound">α</a> <a id="20880" href="Ordinals.OrdinalOfOrdinals.html#20832" class="Bound">β</a> <a id="20882" href="Ordinals.OrdinalOfOrdinals.html#20834" class="Bound">l</a><a id="20883" class="Symbol">))</a>

<a id="from-is-monotone-⊴"></a><a id="20887" href="Ordinals.OrdinalOfOrdinals.html#20887" class="Function">from-is-monotone-⊴</a> <a id="20906" class="Symbol">:</a> <a id="20908" class="Symbol">(</a><a id="20909" href="Ordinals.OrdinalOfOrdinals.html#20909" class="Bound">F</a> <a id="20911" class="Symbol">:</a> <a id="20913" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20921" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20923" class="Symbol">→</a> <a id="20925" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20933" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="20934" class="Symbol">)</a>
                   <a id="20955" class="Symbol">→</a> <a id="20957" href="Ordinals.OrdinalOfOrdinals.html#20563" class="Function">is-monotone-⊴</a> <a id="20971" href="Ordinals.OrdinalOfOrdinals.html#20909" class="Bound">F</a>
                   <a id="20992" class="Symbol">→</a> <a id="20994" href="Ordinals.Maps.html#590" class="Function">is-monotone</a> <a id="21006" class="Symbol">(</a><a id="21007" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="21010" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21011" class="Symbol">)</a> <a id="21013" class="Symbol">(</a><a id="21014" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="21017" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="21018" class="Symbol">)</a> <a id="21020" href="Ordinals.OrdinalOfOrdinals.html#20909" class="Bound">F</a>
<a id="21022" href="Ordinals.OrdinalOfOrdinals.html#20887" class="Function">from-is-monotone-⊴</a> <a id="21041" href="Ordinals.OrdinalOfOrdinals.html#21041" class="Bound">F</a> <a id="21043" href="Ordinals.OrdinalOfOrdinals.html#21043" class="Bound">m</a> <a id="21045" href="Ordinals.OrdinalOfOrdinals.html#21045" class="Bound">α</a> <a id="21047" href="Ordinals.OrdinalOfOrdinals.html#21047" class="Bound">β</a> <a id="21049" href="Ordinals.OrdinalOfOrdinals.html#21049" class="Bound">l</a> <a id="21051" class="Symbol">=</a> <a id="21053" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="21063" class="Symbol">(</a><a id="21064" href="Ordinals.OrdinalOfOrdinals.html#21041" class="Bound">F</a> <a id="21066" href="Ordinals.OrdinalOfOrdinals.html#21045" class="Bound">α</a><a id="21067" class="Symbol">)</a> <a id="21069" class="Symbol">(</a><a id="21070" href="Ordinals.OrdinalOfOrdinals.html#21041" class="Bound">F</a> <a id="21072" href="Ordinals.OrdinalOfOrdinals.html#21047" class="Bound">β</a><a id="21073" class="Symbol">)</a> <a id="21075" class="Symbol">(</a><a id="21076" href="Ordinals.OrdinalOfOrdinals.html#21043" class="Bound">m</a> <a id="21078" href="Ordinals.OrdinalOfOrdinals.html#21045" class="Bound">α</a> <a id="21080" href="Ordinals.OrdinalOfOrdinals.html#21047" class="Bound">β</a> <a id="21082" class="Symbol">(</a><a id="21083" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="21093" href="Ordinals.OrdinalOfOrdinals.html#21045" class="Bound">α</a> <a id="21095" href="Ordinals.OrdinalOfOrdinals.html#21047" class="Bound">β</a> <a id="21097" href="Ordinals.OrdinalOfOrdinals.html#21049" class="Bound">l</a><a id="21098" class="Symbol">))</a>

<a id="21102" class="Markup">\end{code}</a><a id="21112" class="Background">

End of addition.

Transfinite induction on the ordinal of ordinals:

</a><a id="21183" class="Markup">\begin{code}</a>

<a id="transfinite-induction-on-OO"></a><a id="21197" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="21225" class="Symbol">:</a> <a id="21227" class="Symbol">(</a><a id="21228" href="Ordinals.OrdinalOfOrdinals.html#21228" class="Bound">P</a> <a id="21230" class="Symbol">:</a> <a id="21232" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21240" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21242" class="Symbol">→</a> <a id="21244" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21246" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21248" class="Symbol">)</a>
                            <a id="21278" class="Symbol">→</a> <a id="21280" class="Symbol">((</a><a id="21282" href="Ordinals.OrdinalOfOrdinals.html#21282" class="Bound">α</a> <a id="21284" class="Symbol">:</a> <a id="21286" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21294" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21295" class="Symbol">)</a> <a id="21297" class="Symbol">→</a> <a id="21299" class="Symbol">((</a><a id="21301" href="Ordinals.OrdinalOfOrdinals.html#21301" class="Bound">a</a> <a id="21303" class="Symbol">:</a> <a id="21305" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21307" href="Ordinals.OrdinalOfOrdinals.html#21282" class="Bound">α</a> <a id="21309" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21310" class="Symbol">)</a> <a id="21312" class="Symbol">→</a> <a id="21314" href="Ordinals.OrdinalOfOrdinals.html#21228" class="Bound">P</a> <a id="21316" class="Symbol">(</a><a id="21317" href="Ordinals.OrdinalOfOrdinals.html#21282" class="Bound">α</a> <a id="21319" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21321" href="Ordinals.OrdinalOfOrdinals.html#21301" class="Bound">a</a><a id="21322" class="Symbol">))</a> <a id="21325" class="Symbol">→</a> <a id="21327" href="Ordinals.OrdinalOfOrdinals.html#21228" class="Bound">P</a> <a id="21329" href="Ordinals.OrdinalOfOrdinals.html#21282" class="Bound">α</a><a id="21330" class="Symbol">)</a>
                            <a id="21360" class="Symbol">→</a> <a id="21362" class="Symbol">(</a><a id="21363" href="Ordinals.OrdinalOfOrdinals.html#21363" class="Bound">α</a> <a id="21365" class="Symbol">:</a> <a id="21367" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21375" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21376" class="Symbol">)</a> <a id="21378" class="Symbol">→</a> <a id="21380" href="Ordinals.OrdinalOfOrdinals.html#21228" class="Bound">P</a> <a id="21382" href="Ordinals.OrdinalOfOrdinals.html#21363" class="Bound">α</a>
<a id="21384" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="21412" class="Symbol">{</a><a id="21413" href="Ordinals.OrdinalOfOrdinals.html#21413" class="Bound">𝓤</a><a id="21414" class="Symbol">}</a> <a id="21416" class="Symbol">{</a><a id="21417" href="Ordinals.OrdinalOfOrdinals.html#21417" class="Bound">𝓥</a><a id="21418" class="Symbol">}</a> <a id="21420" href="Ordinals.OrdinalOfOrdinals.html#21420" class="Bound">P</a> <a id="21422" href="Ordinals.OrdinalOfOrdinals.html#21422" class="Bound">f</a> <a id="21424" class="Symbol">=</a> <a id="21426" href="Ordinals.Type.html#2158" class="Function">Transfinite-induction</a> <a id="21448" class="Symbol">(</a><a id="21449" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="21452" href="Ordinals.OrdinalOfOrdinals.html#21413" class="Bound">𝓤</a><a id="21453" class="Symbol">)</a> <a id="21455" href="Ordinals.OrdinalOfOrdinals.html#21420" class="Bound">P</a> <a id="21457" href="Ordinals.OrdinalOfOrdinals.html#21469" class="Function">f&#39;</a>
 <a id="21461" class="Keyword">where</a>
  <a id="21469" href="Ordinals.OrdinalOfOrdinals.html#21469" class="Function">f&#39;</a> <a id="21472" class="Symbol">:</a> <a id="21474" class="Symbol">(</a><a id="21475" href="Ordinals.OrdinalOfOrdinals.html#21475" class="Bound">α</a> <a id="21477" class="Symbol">:</a> <a id="21479" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21487" href="Ordinals.OrdinalOfOrdinals.html#21413" class="Bound">𝓤</a><a id="21488" class="Symbol">)</a>
     <a id="21495" class="Symbol">→</a> <a id="21497" class="Symbol">((</a><a id="21499" href="Ordinals.OrdinalOfOrdinals.html#21499" class="Bound">α&#39;</a> <a id="21502" class="Symbol">:</a> <a id="21504" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21512" href="Ordinals.OrdinalOfOrdinals.html#21413" class="Bound">𝓤</a><a id="21513" class="Symbol">)</a> <a id="21515" class="Symbol">→</a> <a id="21517" href="Ordinals.OrdinalOfOrdinals.html#21499" class="Bound">α&#39;</a> <a id="21520" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21522" href="Ordinals.OrdinalOfOrdinals.html#21475" class="Bound">α</a> <a id="21524" class="Symbol">→</a> <a id="21526" href="Ordinals.OrdinalOfOrdinals.html#21420" class="Bound">P</a> <a id="21528" href="Ordinals.OrdinalOfOrdinals.html#21499" class="Bound">α&#39;</a><a id="21530" class="Symbol">)</a>
     <a id="21537" class="Symbol">→</a> <a id="21539" href="Ordinals.OrdinalOfOrdinals.html#21420" class="Bound">P</a> <a id="21541" href="Ordinals.OrdinalOfOrdinals.html#21475" class="Bound">α</a>
  <a id="21545" href="Ordinals.OrdinalOfOrdinals.html#21469" class="Function">f&#39;</a> <a id="21548" href="Ordinals.OrdinalOfOrdinals.html#21548" class="Bound">α</a> <a id="21550" href="Ordinals.OrdinalOfOrdinals.html#21550" class="Bound">g</a> <a id="21552" class="Symbol">=</a> <a id="21554" href="Ordinals.OrdinalOfOrdinals.html#21422" class="Bound">f</a> <a id="21556" href="Ordinals.OrdinalOfOrdinals.html#21548" class="Bound">α</a> <a id="21558" class="Symbol">(λ</a> <a id="21561" href="Ordinals.OrdinalOfOrdinals.html#21561" class="Bound">a</a> <a id="21563" class="Symbol">→</a> <a id="21565" href="Ordinals.OrdinalOfOrdinals.html#21550" class="Bound">g</a> <a id="21567" class="Symbol">(</a><a id="21568" href="Ordinals.OrdinalOfOrdinals.html#21548" class="Bound">α</a> <a id="21570" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="21572" href="Ordinals.OrdinalOfOrdinals.html#21561" class="Bound">a</a><a id="21573" class="Symbol">)</a> <a id="21575" class="Symbol">(</a><a id="21576" href="Ordinals.OrdinalOfOrdinals.html#21561" class="Bound">a</a> <a id="21578" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21580" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="21584" class="Symbol">))</a>

<a id="transfinite-recursion-on-OO"></a><a id="21588" href="Ordinals.OrdinalOfOrdinals.html#21588" class="Function">transfinite-recursion-on-OO</a> <a id="21616" class="Symbol">:</a> <a id="21618" class="Symbol">(</a><a id="21619" href="Ordinals.OrdinalOfOrdinals.html#21619" class="Bound">X</a> <a id="21621" class="Symbol">:</a> <a id="21623" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21625" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21627" class="Symbol">)</a>
                            <a id="21657" class="Symbol">→</a> <a id="21659" class="Symbol">((</a><a id="21661" href="Ordinals.OrdinalOfOrdinals.html#21661" class="Bound">α</a> <a id="21663" class="Symbol">:</a> <a id="21665" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21673" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21674" class="Symbol">)</a> <a id="21676" class="Symbol">→</a> <a id="21678" class="Symbol">(</a><a id="21679" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21681" href="Ordinals.OrdinalOfOrdinals.html#21661" class="Bound">α</a> <a id="21683" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21685" class="Symbol">→</a> <a id="21687" href="Ordinals.OrdinalOfOrdinals.html#21619" class="Bound">X</a><a id="21688" class="Symbol">)</a> <a id="21690" class="Symbol">→</a> <a id="21692" href="Ordinals.OrdinalOfOrdinals.html#21619" class="Bound">X</a><a id="21693" class="Symbol">)</a>
                            <a id="21723" class="Symbol">→</a> <a id="21725" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21733" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21735" class="Symbol">→</a> <a id="21737" href="Ordinals.OrdinalOfOrdinals.html#21619" class="Bound">X</a>
<a id="21739" href="Ordinals.OrdinalOfOrdinals.html#21588" class="Function">transfinite-recursion-on-OO</a> <a id="21767" class="Symbol">{</a><a id="21768" href="Ordinals.OrdinalOfOrdinals.html#21768" class="Bound">𝓤</a><a id="21769" class="Symbol">}</a> <a id="21771" class="Symbol">{</a><a id="21772" href="Ordinals.OrdinalOfOrdinals.html#21772" class="Bound">𝓥</a><a id="21773" class="Symbol">}</a> <a id="21775" href="Ordinals.OrdinalOfOrdinals.html#21775" class="Bound">X</a> <a id="21777" class="Symbol">=</a> <a id="21779" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="21807" class="Symbol">(λ</a> <a id="21810" href="Ordinals.OrdinalOfOrdinals.html#21810" class="Bound">_</a> <a id="21812" class="Symbol">→</a> <a id="21814" href="Ordinals.OrdinalOfOrdinals.html#21775" class="Bound">X</a><a id="21815" class="Symbol">)</a>

<a id="has-minimal-element"></a><a id="21818" href="Ordinals.OrdinalOfOrdinals.html#21818" class="Function">has-minimal-element</a> <a id="21838" class="Symbol">:</a> <a id="21840" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21848" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21850" class="Symbol">→</a> <a id="21852" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21854" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="21856" href="Ordinals.OrdinalOfOrdinals.html#21818" class="Function">has-minimal-element</a> <a id="21876" href="Ordinals.OrdinalOfOrdinals.html#21876" class="Bound">α</a> <a id="21878" class="Symbol">=</a> <a id="21880" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21882" href="Ordinals.OrdinalOfOrdinals.html#21882" class="Bound">a</a> <a id="21884" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21886" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21888" href="Ordinals.OrdinalOfOrdinals.html#21876" class="Bound">α</a> <a id="21890" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="21892" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21894" class="Symbol">((</a><a id="21896" href="Ordinals.OrdinalOfOrdinals.html#21896" class="Bound">x</a> <a id="21898" class="Symbol">:</a> <a id="21900" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21902" href="Ordinals.OrdinalOfOrdinals.html#21876" class="Bound">α</a> <a id="21904" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="21905" class="Symbol">)</a> <a id="21907" class="Symbol">→</a> <a id="21909" href="Ordinals.OrdinalOfOrdinals.html#21882" class="Bound">a</a> <a id="21911" href="Ordinals.Underlying.html#395" class="Function">≾⟨</a> <a id="21914" href="Ordinals.OrdinalOfOrdinals.html#21876" class="Bound">α</a> <a id="21916" href="Ordinals.Underlying.html#395" class="Function">⟩</a> <a id="21918" href="Ordinals.OrdinalOfOrdinals.html#21896" class="Bound">x</a><a id="21919" class="Symbol">)</a>

<a id="has-no-minimal-element"></a><a id="21922" href="Ordinals.OrdinalOfOrdinals.html#21922" class="Function">has-no-minimal-element</a> <a id="21945" class="Symbol">:</a> <a id="21947" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21955" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21957" class="Symbol">→</a> <a id="21959" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21961" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="21963" href="Ordinals.OrdinalOfOrdinals.html#21922" class="Function">has-no-minimal-element</a> <a id="21986" href="Ordinals.OrdinalOfOrdinals.html#21986" class="Bound">α</a> <a id="21988" class="Symbol">=</a> <a id="21990" class="Symbol">((</a><a id="21992" href="Ordinals.OrdinalOfOrdinals.html#21992" class="Bound">a</a> <a id="21994" class="Symbol">:</a> <a id="21996" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="21998" href="Ordinals.OrdinalOfOrdinals.html#21986" class="Bound">α</a> <a id="22000" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="22001" class="Symbol">)</a> <a id="22003" class="Symbol">→</a> <a id="22005" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="22008" class="Symbol">(</a><a id="22009" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22011" href="Ordinals.OrdinalOfOrdinals.html#22011" class="Bound">x</a> <a id="22013" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22015" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22017" href="Ordinals.OrdinalOfOrdinals.html#21986" class="Bound">α</a> <a id="22019" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22021" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22023" href="Ordinals.OrdinalOfOrdinals.html#22011" class="Bound">x</a> <a id="22025" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="22028" href="Ordinals.OrdinalOfOrdinals.html#21986" class="Bound">α</a> <a id="22030" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="22032" href="Ordinals.OrdinalOfOrdinals.html#21992" class="Bound">a</a><a id="22033" class="Symbol">))</a>

<a id="ordinal-with-no-minimal-element-is-empty"></a><a id="22037" href="Ordinals.OrdinalOfOrdinals.html#22037" class="Function">ordinal-with-no-minimal-element-is-empty</a> <a id="22078" class="Symbol">:</a> <a id="22080" class="Symbol">(</a><a id="22081" href="Ordinals.OrdinalOfOrdinals.html#22081" class="Bound">α</a> <a id="22083" class="Symbol">:</a> <a id="22085" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22093" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="22094" class="Symbol">)</a>
                                         <a id="22137" class="Symbol">→</a> <a id="22139" href="Ordinals.OrdinalOfOrdinals.html#21922" class="Function">has-no-minimal-element</a> <a id="22162" href="Ordinals.OrdinalOfOrdinals.html#22081" class="Bound">α</a>
                                         <a id="22205" class="Symbol">→</a> <a id="22207" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="22216" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22218" href="Ordinals.OrdinalOfOrdinals.html#22081" class="Bound">α</a> <a id="22220" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="22222" href="Ordinals.OrdinalOfOrdinals.html#22037" class="Function">ordinal-with-no-minimal-element-is-empty</a> <a id="22263" class="Symbol">{</a><a id="22264" href="Ordinals.OrdinalOfOrdinals.html#22264" class="Bound">𝓤</a><a id="22265" class="Symbol">}</a> <a id="22267" class="Symbol">=</a> <a id="22269" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="22297" href="Ordinals.OrdinalOfOrdinals.html#22310" class="Function">P</a> <a id="22299" href="Ordinals.OrdinalOfOrdinals.html#22383" class="Function">ϕ</a>
 <a id="22302" class="Keyword">where</a>
  <a id="22310" href="Ordinals.OrdinalOfOrdinals.html#22310" class="Function">P</a> <a id="22312" class="Symbol">:</a> <a id="22314" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22322" href="Ordinals.OrdinalOfOrdinals.html#22264" class="Bound">𝓤</a> <a id="22324" class="Symbol">→</a> <a id="22326" href="Ordinals.OrdinalOfOrdinals.html#22264" class="Bound">𝓤</a> <a id="22328" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="22332" href="Ordinals.OrdinalOfOrdinals.html#22310" class="Function">P</a> <a id="22334" href="Ordinals.OrdinalOfOrdinals.html#22334" class="Bound">α</a> <a id="22336" class="Symbol">=</a> <a id="22338" href="Ordinals.OrdinalOfOrdinals.html#21922" class="Function">has-no-minimal-element</a> <a id="22361" href="Ordinals.OrdinalOfOrdinals.html#22334" class="Bound">α</a> <a id="22363" class="Symbol">→</a> <a id="22365" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="22374" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22376" href="Ordinals.OrdinalOfOrdinals.html#22334" class="Bound">α</a> <a id="22378" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>

  <a id="22383" href="Ordinals.OrdinalOfOrdinals.html#22383" class="Function">ϕ</a> <a id="22385" class="Symbol">:</a> <a id="22387" class="Symbol">(</a><a id="22388" href="Ordinals.OrdinalOfOrdinals.html#22388" class="Bound">α</a> <a id="22390" class="Symbol">:</a> <a id="22392" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22400" href="Ordinals.OrdinalOfOrdinals.html#22264" class="Bound">𝓤</a><a id="22401" class="Symbol">)</a> <a id="22403" class="Symbol">→</a> <a id="22405" class="Symbol">((</a><a id="22407" href="Ordinals.OrdinalOfOrdinals.html#22407" class="Bound">a</a> <a id="22409" class="Symbol">:</a> <a id="22411" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22413" href="Ordinals.OrdinalOfOrdinals.html#22388" class="Bound">α</a> <a id="22415" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="22416" class="Symbol">)</a> <a id="22418" class="Symbol">→</a> <a id="22420" href="Ordinals.OrdinalOfOrdinals.html#22310" class="Function">P</a> <a id="22422" class="Symbol">(</a><a id="22423" href="Ordinals.OrdinalOfOrdinals.html#22388" class="Bound">α</a> <a id="22425" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22427" href="Ordinals.OrdinalOfOrdinals.html#22407" class="Bound">a</a><a id="22428" class="Symbol">))</a> <a id="22431" class="Symbol">→</a> <a id="22433" href="Ordinals.OrdinalOfOrdinals.html#22310" class="Function">P</a> <a id="22435" href="Ordinals.OrdinalOfOrdinals.html#22388" class="Bound">α</a>
  <a id="22439" href="Ordinals.OrdinalOfOrdinals.html#22383" class="Function">ϕ</a> <a id="22441" href="Ordinals.OrdinalOfOrdinals.html#22441" class="Bound">α</a> <a id="22443" href="Ordinals.OrdinalOfOrdinals.html#22443" class="Bound">f</a> <a id="22445" href="Ordinals.OrdinalOfOrdinals.html#22445" class="Bound">g</a> <a id="22447" href="Ordinals.OrdinalOfOrdinals.html#22447" class="Bound">x</a> <a id="22449" class="Symbol">=</a> <a id="22451" href="Ordinals.OrdinalOfOrdinals.html#22445" class="Bound">g</a> <a id="22453" href="Ordinals.OrdinalOfOrdinals.html#22447" class="Bound">x</a> <a id="22455" class="Symbol">(</a><a id="22456" href="Ordinals.OrdinalOfOrdinals.html#22443" class="Bound">f</a> <a id="22458" href="Ordinals.OrdinalOfOrdinals.html#22447" class="Bound">x</a> <a id="22460" href="Ordinals.OrdinalOfOrdinals.html#22476" class="Function">h</a><a id="22461" class="Symbol">)</a>
   <a id="22466" class="Keyword">where</a>
    <a id="22476" href="Ordinals.OrdinalOfOrdinals.html#22476" class="Function">h</a> <a id="22478" class="Symbol">:</a> <a id="22480" href="Ordinals.OrdinalOfOrdinals.html#21922" class="Function">has-no-minimal-element</a> <a id="22503" class="Symbol">(</a><a id="22504" href="Ordinals.OrdinalOfOrdinals.html#22441" class="Bound">α</a> <a id="22506" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22508" href="Ordinals.OrdinalOfOrdinals.html#22447" class="Bound">x</a><a id="22509" class="Symbol">)</a>
    <a id="22515" href="Ordinals.OrdinalOfOrdinals.html#22476" class="Function">h</a> <a id="22517" class="Symbol">(</a><a id="22518" href="Ordinals.OrdinalOfOrdinals.html#22518" class="Bound">y</a> <a id="22520" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22522" href="Ordinals.OrdinalOfOrdinals.html#22522" class="Bound">l</a><a id="22523" class="Symbol">)</a> <a id="22525" href="Ordinals.OrdinalOfOrdinals.html#22525" class="Bound">u</a> <a id="22527" class="Symbol">=</a> <a id="22529" href="Ordinals.OrdinalOfOrdinals.html#22445" class="Bound">g</a> <a id="22531" href="Ordinals.OrdinalOfOrdinals.html#22518" class="Bound">y</a> <a id="22533" class="Symbol">(</a><a id="22534" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="22549" href="Ordinals.OrdinalOfOrdinals.html#22571" class="Function">k</a> <a id="22551" href="Ordinals.OrdinalOfOrdinals.html#22525" class="Bound">u</a><a id="22552" class="Symbol">)</a>
     <a id="22559" class="Keyword">where</a>
      <a id="22571" href="Ordinals.OrdinalOfOrdinals.html#22571" class="Function">k</a> <a id="22573" class="Symbol">:</a> <a id="22575" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22577" href="Ordinals.OrdinalOfOrdinals.html#22441" class="Bound">α</a> <a id="22579" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22581" href="Ordinals.OrdinalOfOrdinals.html#22518" class="Bound">y</a> <a id="22583" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="22585" class="Symbol">→</a> <a id="22587" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22589" class="Symbol">(</a><a id="22590" href="Ordinals.OrdinalOfOrdinals.html#22441" class="Bound">α</a> <a id="22592" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22594" href="Ordinals.OrdinalOfOrdinals.html#22447" class="Bound">x</a><a id="22595" class="Symbol">)</a> <a id="22597" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="22599" class="Symbol">(</a><a id="22600" href="Ordinals.OrdinalOfOrdinals.html#22518" class="Bound">y</a> <a id="22602" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22604" href="Ordinals.OrdinalOfOrdinals.html#22522" class="Bound">l</a><a id="22605" class="Symbol">)</a> <a id="22607" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
      <a id="22615" href="Ordinals.OrdinalOfOrdinals.html#22571" class="Function">k</a> <a id="22617" class="Symbol">(</a><a id="22618" href="Ordinals.OrdinalOfOrdinals.html#22618" class="Bound">z</a> <a id="22620" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22622" href="Ordinals.OrdinalOfOrdinals.html#22622" class="Bound">m</a><a id="22623" class="Symbol">)</a> <a id="22625" class="Symbol">=</a> <a id="22627" class="Symbol">(</a><a id="22628" href="Ordinals.OrdinalOfOrdinals.html#22618" class="Bound">z</a> <a id="22630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22632" href="Ordinals.OrdinalOfOrdinals.html#22660" class="Function">o</a><a id="22633" class="Symbol">)</a> <a id="22635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22637" href="Ordinals.OrdinalOfOrdinals.html#22622" class="Bound">m</a>
       <a id="22646" class="Keyword">where</a>
        <a id="22660" href="Ordinals.OrdinalOfOrdinals.html#22660" class="Function">o</a> <a id="22662" class="Symbol">:</a> <a id="22664" href="Ordinals.OrdinalOfOrdinals.html#22618" class="Bound">z</a> <a id="22666" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="22669" href="Ordinals.OrdinalOfOrdinals.html#22441" class="Bound">α</a> <a id="22671" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="22673" href="Ordinals.OrdinalOfOrdinals.html#22447" class="Bound">x</a>
        <a id="22683" href="Ordinals.OrdinalOfOrdinals.html#22660" class="Function">o</a> <a id="22685" class="Symbol">=</a> <a id="22687" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="22700" href="Ordinals.OrdinalOfOrdinals.html#22441" class="Bound">α</a> <a id="22702" href="Ordinals.OrdinalOfOrdinals.html#22618" class="Bound">z</a> <a id="22704" href="Ordinals.OrdinalOfOrdinals.html#22518" class="Bound">y</a> <a id="22706" href="Ordinals.OrdinalOfOrdinals.html#22447" class="Bound">x</a> <a id="22708" href="Ordinals.OrdinalOfOrdinals.html#22622" class="Bound">m</a> <a id="22710" href="Ordinals.OrdinalOfOrdinals.html#22522" class="Bound">l</a>

<a id="non-empty-classically-has-minimal-element"></a><a id="22713" href="Ordinals.OrdinalOfOrdinals.html#22713" class="Function">non-empty-classically-has-minimal-element</a> <a id="22755" class="Symbol">:</a> <a id="22757" class="Symbol">(</a><a id="22758" href="Ordinals.OrdinalOfOrdinals.html#22758" class="Bound">α</a> <a id="22760" class="Symbol">:</a> <a id="22762" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22770" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="22771" class="Symbol">)</a>
                                          <a id="22815" class="Symbol">→</a> <a id="22817" href="MLTT.Negation.html#1107" class="Function">is-nonempty</a> <a id="22829" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="22831" href="Ordinals.OrdinalOfOrdinals.html#22758" class="Bound">α</a> <a id="22833" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
                                          <a id="22877" class="Symbol">→</a> <a id="22879" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="22882" href="Ordinals.OrdinalOfOrdinals.html#21818" class="Function">has-minimal-element</a> <a id="22902" href="Ordinals.OrdinalOfOrdinals.html#22758" class="Bound">α</a>
<a id="22904" href="Ordinals.OrdinalOfOrdinals.html#22713" class="Function">non-empty-classically-has-minimal-element</a> <a id="22946" class="Symbol">{</a><a id="22947" href="Ordinals.OrdinalOfOrdinals.html#22947" class="Bound">𝓤</a><a id="22948" class="Symbol">}</a> <a id="22950" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a> <a id="22952" href="Ordinals.OrdinalOfOrdinals.html#22952" class="Bound">n</a> <a id="22954" class="Symbol">=</a> <a id="22956" href="Ordinals.OrdinalOfOrdinals.html#23318" class="Function">iv</a>
 <a id="22960" class="Keyword">where</a>
  <a id="22968" href="Ordinals.OrdinalOfOrdinals.html#22968" class="Function">i</a> <a id="22970" class="Symbol">:</a> <a id="22972" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="22974" href="Ordinals.OrdinalOfOrdinals.html#21922" class="Function">has-no-minimal-element</a> <a id="22997" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a>
  <a id="23001" href="Ordinals.OrdinalOfOrdinals.html#22968" class="Function">i</a> <a id="23003" class="Symbol">=</a> <a id="23005" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="23020" class="Symbol">(</a><a id="23021" href="Ordinals.OrdinalOfOrdinals.html#22037" class="Function">ordinal-with-no-minimal-element-is-empty</a> <a id="23062" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a><a id="23063" class="Symbol">)</a> <a id="23065" href="Ordinals.OrdinalOfOrdinals.html#22952" class="Bound">n</a>

  <a id="23070" href="Ordinals.OrdinalOfOrdinals.html#23070" class="Function">ii</a> <a id="23073" class="Symbol">:</a> <a id="23075" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="23078" class="Symbol">(</a><a id="23079" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23081" href="Ordinals.OrdinalOfOrdinals.html#23081" class="Bound">a</a> <a id="23083" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23085" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23087" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a> <a id="23089" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="23091" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23093" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="23095" class="Symbol">(</a><a id="23096" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23098" href="Ordinals.OrdinalOfOrdinals.html#23098" class="Bound">x</a> <a id="23100" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23102" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23104" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a> <a id="23106" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="23108" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23110" href="Ordinals.OrdinalOfOrdinals.html#23098" class="Bound">x</a> <a id="23112" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="23115" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a> <a id="23117" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="23119" href="Ordinals.OrdinalOfOrdinals.html#23081" class="Bound">a</a><a id="23120" class="Symbol">))</a>
  <a id="23125" href="Ordinals.OrdinalOfOrdinals.html#23070" class="Function">ii</a> <a id="23128" class="Symbol">=</a> <a id="23130" href="MLTT.Negation.html#6568" class="Function">not-Π-not-not-implies-not-not-Σ-not</a> <a id="23166" href="Ordinals.OrdinalOfOrdinals.html#22968" class="Function">i</a>

  <a id="23171" href="Ordinals.OrdinalOfOrdinals.html#23171" class="Function">iii</a> <a id="23175" class="Symbol">:</a> <a id="23177" class="Symbol">(</a><a id="23178" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23180" href="Ordinals.OrdinalOfOrdinals.html#23180" class="Bound">a</a> <a id="23182" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23184" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23186" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a> <a id="23188" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="23190" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23192" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="23194" class="Symbol">(</a><a id="23195" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23197" href="Ordinals.OrdinalOfOrdinals.html#23197" class="Bound">x</a> <a id="23199" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23201" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23203" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a> <a id="23205" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="23207" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23209" href="Ordinals.OrdinalOfOrdinals.html#23197" class="Bound">x</a> <a id="23211" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="23214" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a> <a id="23216" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="23218" href="Ordinals.OrdinalOfOrdinals.html#23180" class="Bound">a</a><a id="23219" class="Symbol">))</a>
      <a id="23228" class="Symbol">→</a> <a id="23230" class="Symbol">(</a><a id="23231" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23233" href="Ordinals.OrdinalOfOrdinals.html#23233" class="Bound">a</a> <a id="23235" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23237" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23239" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a> <a id="23241" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="23243" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23245" class="Symbol">((</a><a id="23247" href="Ordinals.OrdinalOfOrdinals.html#23247" class="Bound">x</a> <a id="23249" class="Symbol">:</a> <a id="23251" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23253" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a> <a id="23255" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23256" class="Symbol">)</a> <a id="23258" class="Symbol">→</a> <a id="23260" href="Ordinals.OrdinalOfOrdinals.html#23233" class="Bound">a</a> <a id="23262" href="Ordinals.Underlying.html#395" class="Function">≾⟨</a> <a id="23265" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a> <a id="23267" href="Ordinals.Underlying.html#395" class="Function">⟩</a> <a id="23269" href="Ordinals.OrdinalOfOrdinals.html#23247" class="Bound">x</a><a id="23270" class="Symbol">))</a>
  <a id="23275" href="Ordinals.OrdinalOfOrdinals.html#23171" class="Function">iii</a> <a id="23279" class="Symbol">(</a><a id="23280" href="Ordinals.OrdinalOfOrdinals.html#23280" class="Bound">a</a> <a id="23282" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23284" href="Ordinals.OrdinalOfOrdinals.html#23284" class="Bound">n</a><a id="23285" class="Symbol">)</a> <a id="23287" class="Symbol">=</a> <a id="23289" href="Ordinals.OrdinalOfOrdinals.html#23280" class="Bound">a</a> <a id="23291" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23293" href="MLTT.Negation.html#6079" class="Function">not-Σ-implies-Π-not</a> <a id="23313" href="Ordinals.OrdinalOfOrdinals.html#23284" class="Bound">n</a>

  <a id="23318" href="Ordinals.OrdinalOfOrdinals.html#23318" class="Function">iv</a> <a id="23321" class="Symbol">:</a> <a id="23323" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="23326" class="Symbol">(</a><a id="23327" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23329" href="Ordinals.OrdinalOfOrdinals.html#23329" class="Bound">a</a> <a id="23331" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23333" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23335" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a> <a id="23337" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="23339" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23341" class="Symbol">((</a><a id="23343" href="Ordinals.OrdinalOfOrdinals.html#23343" class="Bound">x</a> <a id="23345" class="Symbol">:</a> <a id="23347" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23349" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a> <a id="23351" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23352" class="Symbol">)</a> <a id="23354" class="Symbol">→</a> <a id="23356" href="Ordinals.OrdinalOfOrdinals.html#23329" class="Bound">a</a> <a id="23358" href="Ordinals.Underlying.html#395" class="Function">≾⟨</a> <a id="23361" href="Ordinals.OrdinalOfOrdinals.html#22950" class="Bound">α</a> <a id="23363" href="Ordinals.Underlying.html#395" class="Function">⟩</a> <a id="23365" href="Ordinals.OrdinalOfOrdinals.html#23343" class="Bound">x</a><a id="23366" class="Symbol">))</a>
  <a id="23371" href="Ordinals.OrdinalOfOrdinals.html#23318" class="Function">iv</a> <a id="23374" class="Symbol">=</a> <a id="23376" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="23387" href="Ordinals.OrdinalOfOrdinals.html#23171" class="Function">iii</a> <a id="23391" href="Ordinals.OrdinalOfOrdinals.html#23070" class="Function">ii</a>

<a id="NB-minimal"></a><a id="23395" href="Ordinals.OrdinalOfOrdinals.html#23395" class="Function">NB-minimal</a> <a id="23406" class="Symbol">:</a> <a id="23408" class="Symbol">(</a><a id="23409" href="Ordinals.OrdinalOfOrdinals.html#23409" class="Bound">α</a> <a id="23411" class="Symbol">:</a> <a id="23413" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23421" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="23422" class="Symbol">)</a> <a id="23424" class="Symbol">(</a><a id="23425" href="Ordinals.OrdinalOfOrdinals.html#23425" class="Bound">a</a> <a id="23427" class="Symbol">:</a> <a id="23429" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23431" href="Ordinals.OrdinalOfOrdinals.html#23409" class="Bound">α</a> <a id="23433" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23434" class="Symbol">)</a>
           <a id="23447" class="Symbol">→</a>  <a id="23450" class="Symbol">((</a><a id="23452" href="Ordinals.OrdinalOfOrdinals.html#23452" class="Bound">x</a> <a id="23454" class="Symbol">:</a> <a id="23456" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23458" href="Ordinals.OrdinalOfOrdinals.html#23409" class="Bound">α</a> <a id="23460" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23461" class="Symbol">)</a> <a id="23463" class="Symbol">→</a> <a id="23465" href="Ordinals.OrdinalOfOrdinals.html#23425" class="Bound">a</a> <a id="23467" href="Ordinals.Underlying.html#395" class="Function">≾⟨</a> <a id="23470" href="Ordinals.OrdinalOfOrdinals.html#23409" class="Bound">α</a> <a id="23472" href="Ordinals.Underlying.html#395" class="Function">⟩</a> <a id="23474" href="Ordinals.OrdinalOfOrdinals.html#23452" class="Bound">x</a><a id="23475" class="Symbol">)</a>
           <a id="23488" href="Notation.General.html#2690" class="Function Operator">↔</a>  <a id="23491" class="Symbol">((</a><a id="23493" href="Ordinals.OrdinalOfOrdinals.html#23493" class="Bound">x</a> <a id="23495" class="Symbol">:</a> <a id="23497" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23499" href="Ordinals.OrdinalOfOrdinals.html#23409" class="Bound">α</a> <a id="23501" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23502" class="Symbol">)</a> <a id="23504" class="Symbol">→</a> <a id="23506" href="Ordinals.OrdinalOfOrdinals.html#23425" class="Bound">a</a> <a id="23508" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="23511" href="Ordinals.OrdinalOfOrdinals.html#23409" class="Bound">α</a> <a id="23513" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="23515" href="Ordinals.OrdinalOfOrdinals.html#23493" class="Bound">x</a><a id="23516" class="Symbol">)</a>
<a id="23518" href="Ordinals.OrdinalOfOrdinals.html#23395" class="Function">NB-minimal</a> <a id="23529" href="Ordinals.OrdinalOfOrdinals.html#23529" class="Bound">α</a> <a id="23531" href="Ordinals.OrdinalOfOrdinals.html#23531" class="Bound">a</a> <a id="23533" class="Symbol">=</a> <a id="23535" href="Ordinals.OrdinalOfOrdinals.html#23550" class="Function">f</a> <a id="23537" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23539" href="Ordinals.OrdinalOfOrdinals.html#23642" class="Function">g</a>
 <a id="23542" class="Keyword">where</a>
  <a id="23550" href="Ordinals.OrdinalOfOrdinals.html#23550" class="Function">f</a> <a id="23552" class="Symbol">:</a> <a id="23554" class="Symbol">((</a><a id="23556" href="Ordinals.OrdinalOfOrdinals.html#23556" class="Bound">x</a> <a id="23558" class="Symbol">:</a> <a id="23560" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23562" href="Ordinals.OrdinalOfOrdinals.html#23529" class="Bound">α</a> <a id="23564" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23565" class="Symbol">)</a> <a id="23567" class="Symbol">→</a> <a id="23569" href="Ordinals.OrdinalOfOrdinals.html#23531" class="Bound">a</a> <a id="23571" href="Ordinals.Underlying.html#395" class="Function">≾⟨</a> <a id="23574" href="Ordinals.OrdinalOfOrdinals.html#23529" class="Bound">α</a> <a id="23576" href="Ordinals.Underlying.html#395" class="Function">⟩</a> <a id="23578" href="Ordinals.OrdinalOfOrdinals.html#23556" class="Bound">x</a><a id="23579" class="Symbol">)</a> <a id="23581" class="Symbol">→</a> <a id="23583" class="Symbol">((</a><a id="23585" href="Ordinals.OrdinalOfOrdinals.html#23585" class="Bound">x</a> <a id="23587" class="Symbol">:</a> <a id="23589" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23591" href="Ordinals.OrdinalOfOrdinals.html#23529" class="Bound">α</a> <a id="23593" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23594" class="Symbol">)</a> <a id="23596" class="Symbol">→</a> <a id="23598" href="Ordinals.OrdinalOfOrdinals.html#23531" class="Bound">a</a> <a id="23600" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="23603" href="Ordinals.OrdinalOfOrdinals.html#23529" class="Bound">α</a> <a id="23605" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="23607" href="Ordinals.OrdinalOfOrdinals.html#23585" class="Bound">x</a><a id="23608" class="Symbol">)</a>
  <a id="23612" href="Ordinals.OrdinalOfOrdinals.html#23550" class="Function">f</a> <a id="23614" href="Ordinals.OrdinalOfOrdinals.html#23614" class="Bound">h</a> <a id="23616" href="Ordinals.OrdinalOfOrdinals.html#23616" class="Bound">x</a> <a id="23618" href="Ordinals.OrdinalOfOrdinals.html#23618" class="Bound">u</a> <a id="23620" href="Ordinals.OrdinalOfOrdinals.html#23620" class="Bound">l</a> <a id="23622" class="Symbol">=</a> <a id="23624" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="23631" class="Symbol">(</a><a id="23632" href="Ordinals.OrdinalOfOrdinals.html#23614" class="Bound">h</a> <a id="23634" href="Ordinals.OrdinalOfOrdinals.html#23618" class="Bound">u</a> <a id="23636" href="Ordinals.OrdinalOfOrdinals.html#23620" class="Bound">l</a><a id="23637" class="Symbol">)</a>

  <a id="23642" href="Ordinals.OrdinalOfOrdinals.html#23642" class="Function">g</a> <a id="23644" class="Symbol">:</a> <a id="23646" class="Symbol">((</a><a id="23648" href="Ordinals.OrdinalOfOrdinals.html#23648" class="Bound">x</a> <a id="23650" class="Symbol">:</a> <a id="23652" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23654" href="Ordinals.OrdinalOfOrdinals.html#23529" class="Bound">α</a> <a id="23656" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23657" class="Symbol">)</a> <a id="23659" class="Symbol">→</a> <a id="23661" href="Ordinals.OrdinalOfOrdinals.html#23531" class="Bound">a</a> <a id="23663" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="23666" href="Ordinals.OrdinalOfOrdinals.html#23529" class="Bound">α</a> <a id="23668" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="23670" href="Ordinals.OrdinalOfOrdinals.html#23648" class="Bound">x</a><a id="23671" class="Symbol">)</a> <a id="23673" class="Symbol">→</a> <a id="23675" class="Symbol">((</a><a id="23677" href="Ordinals.OrdinalOfOrdinals.html#23677" class="Bound">x</a> <a id="23679" class="Symbol">:</a> <a id="23681" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23683" href="Ordinals.OrdinalOfOrdinals.html#23529" class="Bound">α</a> <a id="23685" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23686" class="Symbol">)</a> <a id="23688" class="Symbol">→</a> <a id="23690" href="Ordinals.OrdinalOfOrdinals.html#23531" class="Bound">a</a> <a id="23692" href="Ordinals.Underlying.html#395" class="Function">≾⟨</a> <a id="23695" href="Ordinals.OrdinalOfOrdinals.html#23529" class="Bound">α</a> <a id="23697" href="Ordinals.Underlying.html#395" class="Function">⟩</a> <a id="23699" href="Ordinals.OrdinalOfOrdinals.html#23677" class="Bound">x</a><a id="23700" class="Symbol">)</a>
  <a id="23704" href="Ordinals.OrdinalOfOrdinals.html#23642" class="Function">g</a> <a id="23706" href="Ordinals.OrdinalOfOrdinals.html#23706" class="Bound">k</a> <a id="23708" href="Ordinals.OrdinalOfOrdinals.html#23708" class="Bound">x</a> <a id="23710" href="Ordinals.OrdinalOfOrdinals.html#23710" class="Bound">m</a> <a id="23712" class="Symbol">=</a> <a id="23714" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="23721" href="Ordinals.OrdinalOfOrdinals.html#23529" class="Bound">α</a> <a id="23723" href="Ordinals.OrdinalOfOrdinals.html#23708" class="Bound">x</a> <a id="23725" class="Symbol">(</a><a id="23726" href="Ordinals.OrdinalOfOrdinals.html#23706" class="Bound">k</a> <a id="23728" href="Ordinals.OrdinalOfOrdinals.html#23708" class="Bound">x</a> <a id="23730" href="Ordinals.OrdinalOfOrdinals.html#23708" class="Bound">x</a> <a id="23732" href="Ordinals.OrdinalOfOrdinals.html#23710" class="Bound">m</a><a id="23733" class="Symbol">)</a>

<a id="23736" class="Markup">\end{code}</a><a id="23746" class="Background">

Added 2nd May 2022.

</a><a id="23769" class="Markup">\begin{code}</a>

<a id="order-preserving-gives-not-⊲"></a><a id="23783" href="Ordinals.OrdinalOfOrdinals.html#23783" class="Function">order-preserving-gives-not-⊲</a> <a id="23812" class="Symbol">:</a> <a id="23814" class="Symbol">(</a><a id="23815" href="Ordinals.OrdinalOfOrdinals.html#23815" class="Bound">α</a> <a id="23817" href="Ordinals.OrdinalOfOrdinals.html#23817" class="Bound">β</a> <a id="23819" class="Symbol">:</a> <a id="23821" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="23829" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="23830" class="Symbol">)</a>
                             <a id="23861" class="Symbol">→</a> <a id="23863" class="Symbol">(</a><a id="23864" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23866" href="Ordinals.OrdinalOfOrdinals.html#23866" class="Bound">f</a> <a id="23868" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23870" class="Symbol">(</a><a id="23871" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23873" href="Ordinals.OrdinalOfOrdinals.html#23815" class="Bound">α</a> <a id="23875" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="23877" class="Symbol">→</a> <a id="23879" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23881" href="Ordinals.OrdinalOfOrdinals.html#23817" class="Bound">β</a> <a id="23883" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="23884" class="Symbol">)</a> <a id="23886" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23888" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="23908" href="Ordinals.OrdinalOfOrdinals.html#23815" class="Bound">α</a> <a id="23910" href="Ordinals.OrdinalOfOrdinals.html#23817" class="Bound">β</a> <a id="23912" href="Ordinals.OrdinalOfOrdinals.html#23866" class="Bound">f</a><a id="23913" class="Symbol">)</a>
                             <a id="23944" class="Symbol">→</a> <a id="23946" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="23948" class="Symbol">(</a><a id="23949" href="Ordinals.OrdinalOfOrdinals.html#23817" class="Bound">β</a> <a id="23951" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="23953" href="Ordinals.OrdinalOfOrdinals.html#23815" class="Bound">α</a><a id="23954" class="Symbol">)</a>
<a id="23956" href="Ordinals.OrdinalOfOrdinals.html#23783" class="Function">order-preserving-gives-not-⊲</a> <a id="23985" class="Symbol">{</a><a id="23986" href="Ordinals.OrdinalOfOrdinals.html#23986" class="Bound">𝓤</a><a id="23987" class="Symbol">}</a> <a id="23989" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="23991" href="Ordinals.OrdinalOfOrdinals.html#23991" class="Bound">β</a> <a id="23993" href="Ordinals.OrdinalOfOrdinals.html#23993" class="Bound">σ</a> <a id="23995" class="Symbol">(</a><a id="23996" href="Ordinals.OrdinalOfOrdinals.html#23996" class="Bound">x₀</a> <a id="23999" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24001" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="24005" class="Symbol">)</a> <a id="24007" class="Symbol">=</a> <a id="24009" href="Ordinals.OrdinalOfOrdinals.html#24022" class="Function">γ</a> <a id="24011" href="Ordinals.OrdinalOfOrdinals.html#23993" class="Bound">σ</a>
 <a id="24014" class="Keyword">where</a>
  <a id="24022" href="Ordinals.OrdinalOfOrdinals.html#24022" class="Function">γ</a> <a id="24024" class="Symbol">:</a> <a id="24026" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24028" class="Symbol">(</a><a id="24029" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24031" href="Ordinals.OrdinalOfOrdinals.html#24031" class="Bound">f</a> <a id="24033" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24035" class="Symbol">(</a><a id="24036" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24038" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="24040" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="24042" class="Symbol">→</a> <a id="24044" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24046" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="24048" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24050" href="Ordinals.OrdinalOfOrdinals.html#23996" class="Bound">x₀</a> <a id="24053" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24054" class="Symbol">)</a> <a id="24056" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24058" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="24078" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="24080" class="Symbol">(</a><a id="24081" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="24083" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24085" href="Ordinals.OrdinalOfOrdinals.html#23996" class="Bound">x₀</a><a id="24087" class="Symbol">)</a> <a id="24089" href="Ordinals.OrdinalOfOrdinals.html#24031" class="Bound">f</a><a id="24090" class="Symbol">)</a>
  <a id="24094" href="Ordinals.OrdinalOfOrdinals.html#24022" class="Function">γ</a> <a id="24096" class="Symbol">(</a><a id="24097" href="Ordinals.OrdinalOfOrdinals.html#24097" class="Bound">f</a> <a id="24099" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24101" href="Ordinals.OrdinalOfOrdinals.html#24101" class="Bound">fop</a><a id="24104" class="Symbol">)</a> <a id="24106" class="Symbol">=</a> <a id="24108" href="Ordinals.OrdinalOfOrdinals.html#24494" class="Function">κ</a>
   <a id="24113" class="Keyword">where</a>
    <a id="24123" href="Ordinals.OrdinalOfOrdinals.html#24123" class="Function">g</a> <a id="24125" class="Symbol">:</a> <a id="24127" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24129" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="24131" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="24133" class="Symbol">→</a> <a id="24135" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24137" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="24139" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="24145" href="Ordinals.OrdinalOfOrdinals.html#24123" class="Function">g</a> <a id="24147" href="Ordinals.OrdinalOfOrdinals.html#24147" class="Bound">x</a> <a id="24149" class="Symbol">=</a> <a id="24151" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24155" class="Symbol">(</a><a id="24156" href="Ordinals.OrdinalOfOrdinals.html#24097" class="Bound">f</a> <a id="24158" href="Ordinals.OrdinalOfOrdinals.html#24147" class="Bound">x</a><a id="24159" class="Symbol">)</a>

    <a id="24166" href="Ordinals.OrdinalOfOrdinals.html#24166" class="Function">h</a> <a id="24168" class="Symbol">:</a> <a id="24170" class="Symbol">(</a><a id="24171" href="Ordinals.OrdinalOfOrdinals.html#24171" class="Bound">x</a> <a id="24173" class="Symbol">:</a> <a id="24175" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24177" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="24179" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24180" class="Symbol">)</a> <a id="24182" class="Symbol">→</a> <a id="24184" href="Ordinals.OrdinalOfOrdinals.html#24123" class="Function">g</a> <a id="24186" href="Ordinals.OrdinalOfOrdinals.html#24171" class="Bound">x</a> <a id="24188" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="24191" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="24193" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="24195" href="Ordinals.OrdinalOfOrdinals.html#23996" class="Bound">x₀</a>
    <a id="24202" href="Ordinals.OrdinalOfOrdinals.html#24166" class="Function">h</a> <a id="24204" href="Ordinals.OrdinalOfOrdinals.html#24204" class="Bound">x</a> <a id="24206" class="Symbol">=</a> <a id="24208" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24212" class="Symbol">(</a><a id="24213" href="Ordinals.OrdinalOfOrdinals.html#24097" class="Bound">f</a> <a id="24215" href="Ordinals.OrdinalOfOrdinals.html#24204" class="Bound">x</a><a id="24216" class="Symbol">)</a>

    <a id="24223" href="Ordinals.OrdinalOfOrdinals.html#24223" class="Function">δ</a> <a id="24225" class="Symbol">:</a> <a id="24227" class="Symbol">(</a><a id="24228" href="Ordinals.OrdinalOfOrdinals.html#24228" class="Bound">n</a> <a id="24230" class="Symbol">:</a> <a id="24232" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="24233" class="Symbol">)</a> <a id="24235" class="Symbol">→</a> <a id="24237" class="Symbol">(</a><a id="24238" href="Ordinals.OrdinalOfOrdinals.html#24123" class="Function">g</a> <a id="24240" href="MLTT.NaturalNumbers.html#266" class="Function Operator">^</a> <a id="24242" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="24247" href="Ordinals.OrdinalOfOrdinals.html#24228" class="Bound">n</a><a id="24248" class="Symbol">)</a> <a id="24250" href="Ordinals.OrdinalOfOrdinals.html#23996" class="Bound">x₀</a> <a id="24253" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="24256" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="24258" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="24260" class="Symbol">(</a><a id="24261" href="Ordinals.OrdinalOfOrdinals.html#24123" class="Function">g</a> <a id="24263" href="MLTT.NaturalNumbers.html#266" class="Function Operator">^</a> <a id="24265" href="Ordinals.OrdinalOfOrdinals.html#24228" class="Bound">n</a><a id="24266" class="Symbol">)</a> <a id="24268" href="Ordinals.OrdinalOfOrdinals.html#23996" class="Bound">x₀</a>
    <a id="24275" href="Ordinals.OrdinalOfOrdinals.html#24223" class="Function">δ</a> <a id="24277" class="Number">0</a>        <a id="24286" class="Symbol">=</a> <a id="24288" href="Ordinals.OrdinalOfOrdinals.html#24166" class="Function">h</a> <a id="24290" href="Ordinals.OrdinalOfOrdinals.html#23996" class="Bound">x₀</a>
    <a id="24297" href="Ordinals.OrdinalOfOrdinals.html#24223" class="Function">δ</a> <a id="24299" class="Symbol">(</a><a id="24300" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="24305" href="Ordinals.OrdinalOfOrdinals.html#24305" class="Bound">n</a><a id="24306" class="Symbol">)</a> <a id="24308" class="Symbol">=</a> <a id="24310" href="Ordinals.OrdinalOfOrdinals.html#24101" class="Bound">fop</a> <a id="24314" class="Symbol">_</a> <a id="24316" class="Symbol">_</a> <a id="24318" class="Symbol">(</a><a id="24319" href="Ordinals.OrdinalOfOrdinals.html#24223" class="Function">δ</a> <a id="24321" href="Ordinals.OrdinalOfOrdinals.html#24305" class="Bound">n</a><a id="24322" class="Symbol">)</a>

    <a id="24329" href="Ordinals.OrdinalOfOrdinals.html#24329" class="Function">A</a> <a id="24331" class="Symbol">:</a> <a id="24333" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24335" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="24337" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="24339" class="Symbol">→</a> <a id="24341" href="Ordinals.OrdinalOfOrdinals.html#23986" class="Bound">𝓤</a> <a id="24343" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="24349" href="Ordinals.OrdinalOfOrdinals.html#24329" class="Function">A</a> <a id="24351" href="Ordinals.OrdinalOfOrdinals.html#24351" class="Bound">x</a> <a id="24353" class="Symbol">=</a> <a id="24355" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24357" href="Ordinals.OrdinalOfOrdinals.html#24357" class="Bound">n</a> <a id="24359" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24361" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="24363" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24365" class="Symbol">(</a><a id="24366" href="Ordinals.OrdinalOfOrdinals.html#24123" class="Function">g</a> <a id="24368" href="MLTT.NaturalNumbers.html#266" class="Function Operator">^</a> <a id="24370" href="Ordinals.OrdinalOfOrdinals.html#24357" class="Bound">n</a><a id="24371" class="Symbol">)</a> <a id="24373" href="Ordinals.OrdinalOfOrdinals.html#23996" class="Bound">x₀</a> <a id="24376" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24378" href="Ordinals.OrdinalOfOrdinals.html#24351" class="Bound">x</a>

    <a id="24385" href="Ordinals.OrdinalOfOrdinals.html#24385" class="Function">d</a> <a id="24387" class="Symbol">:</a> <a id="24389" class="Symbol">(</a><a id="24390" href="Ordinals.OrdinalOfOrdinals.html#24390" class="Bound">x</a> <a id="24392" class="Symbol">:</a> <a id="24394" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24396" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="24398" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24399" class="Symbol">)</a> <a id="24401" class="Symbol">→</a> <a id="24403" href="Ordinals.OrdinalOfOrdinals.html#24329" class="Function">A</a> <a id="24405" href="Ordinals.OrdinalOfOrdinals.html#24390" class="Bound">x</a> <a id="24407" class="Symbol">→</a> <a id="24409" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24411" href="Ordinals.OrdinalOfOrdinals.html#24411" class="Bound">y</a> <a id="24413" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24415" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24417" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="24419" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="24421" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24423" class="Symbol">(</a><a id="24424" href="Ordinals.OrdinalOfOrdinals.html#24411" class="Bound">y</a> <a id="24426" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="24429" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a> <a id="24431" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="24433" href="Ordinals.OrdinalOfOrdinals.html#24390" class="Bound">x</a><a id="24434" class="Symbol">)</a> <a id="24436" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="24438" href="Ordinals.OrdinalOfOrdinals.html#24329" class="Function">A</a> <a id="24440" href="Ordinals.OrdinalOfOrdinals.html#24411" class="Bound">y</a>
    <a id="24446" href="Ordinals.OrdinalOfOrdinals.html#24385" class="Function">d</a> <a id="24448" href="Ordinals.OrdinalOfOrdinals.html#24448" class="Bound">x</a> <a id="24450" class="Symbol">(</a><a id="24451" href="Ordinals.OrdinalOfOrdinals.html#24451" class="Bound">n</a> <a id="24453" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24455" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="24459" class="Symbol">)</a> <a id="24461" class="Symbol">=</a> <a id="24463" href="Ordinals.OrdinalOfOrdinals.html#24123" class="Function">g</a> <a id="24465" href="Ordinals.OrdinalOfOrdinals.html#24448" class="Bound">x</a> <a id="24467" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24469" href="Ordinals.OrdinalOfOrdinals.html#24223" class="Function">δ</a> <a id="24471" href="Ordinals.OrdinalOfOrdinals.html#24451" class="Bound">n</a> <a id="24473" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24475" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="24480" href="Ordinals.OrdinalOfOrdinals.html#24451" class="Bound">n</a> <a id="24482" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24484" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="24494" href="Ordinals.OrdinalOfOrdinals.html#24494" class="Function">κ</a> <a id="24496" class="Symbol">:</a> <a id="24498" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
    <a id="24504" href="Ordinals.OrdinalOfOrdinals.html#24494" class="Function">κ</a> <a id="24506" class="Symbol">=</a> <a id="24508" href="Ordinals.Notions.html#11778" class="Function">no-minimal-is-empty&#39;</a> <a id="24529" class="Symbol">(</a><a id="24530" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="24547" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a><a id="24548" class="Symbol">)</a> <a id="24550" class="Symbol">(</a><a id="24551" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="24568" href="Ordinals.OrdinalOfOrdinals.html#23989" class="Bound">α</a><a id="24569" class="Symbol">)</a>
         <a id="24580" href="Ordinals.OrdinalOfOrdinals.html#24329" class="Function">A</a> <a id="24582" href="Ordinals.OrdinalOfOrdinals.html#24385" class="Function">d</a> <a id="24584" class="Symbol">(</a><a id="24585" href="Ordinals.OrdinalOfOrdinals.html#23996" class="Bound">x₀</a> <a id="24588" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24590" class="Number">0</a> <a id="24592" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24594" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="24598" class="Symbol">)</a>

<a id="⊴-gives-not-⊲"></a><a id="24601" href="Ordinals.OrdinalOfOrdinals.html#24601" class="Function">⊴-gives-not-⊲</a> <a id="24615" class="Symbol">:</a> <a id="24617" class="Symbol">(</a><a id="24618" href="Ordinals.OrdinalOfOrdinals.html#24618" class="Bound">α</a> <a id="24620" href="Ordinals.OrdinalOfOrdinals.html#24620" class="Bound">β</a> <a id="24622" class="Symbol">:</a> <a id="24624" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24632" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="24633" class="Symbol">)</a> <a id="24635" class="Symbol">→</a> <a id="24637" href="Ordinals.OrdinalOfOrdinals.html#24618" class="Bound">α</a> <a id="24639" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24641" href="Ordinals.OrdinalOfOrdinals.html#24620" class="Bound">β</a> <a id="24643" class="Symbol">→</a> <a id="24645" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24647" class="Symbol">(</a><a id="24648" href="Ordinals.OrdinalOfOrdinals.html#24620" class="Bound">β</a> <a id="24650" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="24652" href="Ordinals.OrdinalOfOrdinals.html#24618" class="Bound">α</a><a id="24653" class="Symbol">)</a>
<a id="24655" href="Ordinals.OrdinalOfOrdinals.html#24601" class="Function">⊴-gives-not-⊲</a> <a id="24669" href="Ordinals.OrdinalOfOrdinals.html#24669" class="Bound">α</a> <a id="24671" href="Ordinals.OrdinalOfOrdinals.html#24671" class="Bound">β</a> <a id="24673" class="Symbol">(</a><a id="24674" href="Ordinals.OrdinalOfOrdinals.html#24674" class="Bound">f</a> <a id="24676" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24678" href="Ordinals.OrdinalOfOrdinals.html#24678" class="Bound">f-sim</a><a id="24683" class="Symbol">)</a> <a id="24685" class="Symbol">=</a>
 <a id="24688" href="Ordinals.OrdinalOfOrdinals.html#23783" class="Function">order-preserving-gives-not-⊲</a> <a id="24717" href="Ordinals.OrdinalOfOrdinals.html#24669" class="Bound">α</a> <a id="24719" href="Ordinals.OrdinalOfOrdinals.html#24671" class="Bound">β</a>
  <a id="24723" class="Symbol">(</a><a id="24724" href="Ordinals.OrdinalOfOrdinals.html#24674" class="Bound">f</a> <a id="24726" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24728" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="24761" href="Ordinals.OrdinalOfOrdinals.html#24669" class="Bound">α</a> <a id="24763" href="Ordinals.OrdinalOfOrdinals.html#24671" class="Bound">β</a> <a id="24765" href="Ordinals.OrdinalOfOrdinals.html#24674" class="Bound">f</a> <a id="24767" href="Ordinals.OrdinalOfOrdinals.html#24678" class="Bound">f-sim</a><a id="24772" class="Symbol">)</a>

<a id="24775" class="Keyword">open</a> <a id="24780" class="Keyword">import</a> <a id="24787" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>

<a id="EM-implies-order-preserving-gives-≼"></a><a id="24806" href="Ordinals.OrdinalOfOrdinals.html#24806" class="Function">EM-implies-order-preserving-gives-≼</a> <a id="24842" class="Symbol">:</a> <a id="24844" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="24847" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                         <a id="24874" class="Symbol">→</a> <a id="24876" class="Symbol">(</a><a id="24877" href="Ordinals.OrdinalOfOrdinals.html#24877" class="Bound">α</a> <a id="24879" href="Ordinals.OrdinalOfOrdinals.html#24879" class="Bound">β</a> <a id="24881" class="Symbol">:</a> <a id="24883" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24891" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="24892" class="Symbol">)</a>
                         <a id="24919" class="Symbol">→</a> <a id="24921" class="Symbol">(</a><a id="24922" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24924" href="Ordinals.OrdinalOfOrdinals.html#24924" class="Bound">f</a> <a id="24926" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24928" class="Symbol">(</a><a id="24929" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24931" href="Ordinals.OrdinalOfOrdinals.html#24877" class="Bound">α</a> <a id="24933" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="24935" class="Symbol">→</a> <a id="24937" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24939" href="Ordinals.OrdinalOfOrdinals.html#24879" class="Bound">β</a> <a id="24941" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24942" class="Symbol">)</a> <a id="24944" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24946" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="24966" href="Ordinals.OrdinalOfOrdinals.html#24877" class="Bound">α</a> <a id="24968" href="Ordinals.OrdinalOfOrdinals.html#24879" class="Bound">β</a> <a id="24970" href="Ordinals.OrdinalOfOrdinals.html#24924" class="Bound">f</a><a id="24971" class="Symbol">)</a>
                         <a id="24998" class="Symbol">→</a> <a id="25000" href="Ordinals.OrdinalOfOrdinals.html#24877" class="Bound">α</a> <a id="25002" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="25004" href="Ordinals.OrdinalOfOrdinals.html#24879" class="Bound">β</a>
<a id="25006" href="Ordinals.OrdinalOfOrdinals.html#24806" class="Function">EM-implies-order-preserving-gives-≼</a> <a id="25042" href="Ordinals.OrdinalOfOrdinals.html#25042" class="Bound">em</a> <a id="25045" href="Ordinals.OrdinalOfOrdinals.html#25045" class="Bound">α</a> <a id="25047" href="Ordinals.OrdinalOfOrdinals.html#25047" class="Bound">β</a> <a id="25049" href="Ordinals.OrdinalOfOrdinals.html#25049" class="Bound">σ</a> <a id="25051" class="Symbol">=</a> <a id="25053" href="Ordinals.OrdinalOfOrdinals.html#25588" class="Function">δ</a>
 <a id="25056" class="Keyword">where</a>
  <a id="25064" href="Ordinals.OrdinalOfOrdinals.html#25064" class="Function">γ</a> <a id="25066" class="Symbol">:</a> <a id="25068" class="Symbol">(∀</a> <a id="25071" href="Ordinals.OrdinalOfOrdinals.html#25071" class="Bound">u</a> <a id="25073" class="Symbol">→</a> <a id="25075" href="Ordinals.OrdinalOfOrdinals.html#25071" class="Bound">u</a> <a id="25077" href="Ordinals.OrdinalOfOrdinals.html#8684" class="Function Operator">⊲⁻</a> <a id="25080" href="Ordinals.OrdinalOfOrdinals.html#25045" class="Bound">α</a> <a id="25082" class="Symbol">→</a> <a id="25084" href="Ordinals.OrdinalOfOrdinals.html#25071" class="Bound">u</a> <a id="25086" href="Ordinals.OrdinalOfOrdinals.html#8684" class="Function Operator">⊲⁻</a> <a id="25089" href="Ordinals.OrdinalOfOrdinals.html#25047" class="Bound">β</a><a id="25090" class="Symbol">)</a> <a id="25092" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="25094" class="Symbol">(</a><a id="25095" href="Ordinals.OrdinalOfOrdinals.html#25047" class="Bound">β</a> <a id="25097" href="Ordinals.OrdinalOfOrdinals.html#8684" class="Function Operator">⊲⁻</a> <a id="25100" href="Ordinals.OrdinalOfOrdinals.html#25045" class="Bound">α</a><a id="25101" class="Symbol">)</a> <a id="25103" class="Symbol">→</a> <a id="25105" href="Ordinals.OrdinalOfOrdinals.html#25045" class="Bound">α</a> <a id="25107" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="25109" href="Ordinals.OrdinalOfOrdinals.html#25047" class="Bound">β</a>
  <a id="25113" href="Ordinals.OrdinalOfOrdinals.html#25064" class="Function">γ</a> <a id="25115" class="Symbol">(</a><a id="25116" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25120" href="Ordinals.OrdinalOfOrdinals.html#25120" class="Bound">l</a><a id="25121" class="Symbol">)</a> <a id="25123" href="Ordinals.OrdinalOfOrdinals.html#25123" class="Bound">γ</a> <a id="25125" href="Ordinals.OrdinalOfOrdinals.html#25125" class="Bound">p</a> <a id="25127" class="Symbol">=</a> <a id="25129" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="25131" href="Ordinals.OrdinalOfOrdinals.html#8760" class="Function">⊲-is-equivalent-to-⊲⁻</a> <a id="25153" href="Ordinals.OrdinalOfOrdinals.html#25123" class="Bound">γ</a> <a id="25155" href="Ordinals.OrdinalOfOrdinals.html#25047" class="Bound">β</a> <a id="25157" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="25161" class="Symbol">(</a><a id="25162" href="Ordinals.OrdinalOfOrdinals.html#25120" class="Bound">l</a> <a id="25164" href="Ordinals.OrdinalOfOrdinals.html#25123" class="Bound">γ</a> <a id="25166" class="Symbol">(</a><a id="25167" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="25169" href="Ordinals.OrdinalOfOrdinals.html#8760" class="Function">⊲-is-equivalent-to-⊲⁻</a> <a id="25191" href="Ordinals.OrdinalOfOrdinals.html#25123" class="Bound">γ</a> <a id="25193" href="Ordinals.OrdinalOfOrdinals.html#25045" class="Bound">α</a> <a id="25195" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="25197" href="Ordinals.OrdinalOfOrdinals.html#25125" class="Bound">p</a><a id="25198" class="Symbol">))</a>
  <a id="25203" href="Ordinals.OrdinalOfOrdinals.html#25064" class="Function">γ</a> <a id="25205" class="Symbol">(</a><a id="25206" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25210" href="Ordinals.OrdinalOfOrdinals.html#25210" class="Bound">m</a><a id="25211" class="Symbol">)</a> <a id="25213" class="Symbol">=</a> <a id="25215" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25222" class="Symbol">(</a><a id="25223" href="Ordinals.OrdinalOfOrdinals.html#23783" class="Function">order-preserving-gives-not-⊲</a> <a id="25252" href="Ordinals.OrdinalOfOrdinals.html#25045" class="Bound">α</a> <a id="25254" href="Ordinals.OrdinalOfOrdinals.html#25047" class="Bound">β</a> <a id="25256" href="Ordinals.OrdinalOfOrdinals.html#25049" class="Bound">σ</a> <a id="25258" class="Symbol">(</a><a id="25259" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="25261" href="Ordinals.OrdinalOfOrdinals.html#8760" class="Function">⊲-is-equivalent-to-⊲⁻</a> <a id="25283" href="Ordinals.OrdinalOfOrdinals.html#25047" class="Bound">β</a> <a id="25285" href="Ordinals.OrdinalOfOrdinals.html#25045" class="Bound">α</a> <a id="25287" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="25291" href="Ordinals.OrdinalOfOrdinals.html#25210" class="Bound">m</a><a id="25292" class="Symbol">))</a>

  <a id="25298" href="Ordinals.OrdinalOfOrdinals.html#25298" class="Function">⊲⁻-is-well-order</a> <a id="25315" class="Symbol">:</a> <a id="25317" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="25331" class="Symbol">{</a><a id="25332" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25334" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="25335" class="Symbol">}</a> <a id="25337" class="Symbol">{</a><a id="25338" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="25339" class="Symbol">}</a> <a id="25341" href="Ordinals.OrdinalOfOrdinals.html#8684" class="Function Operator">_⊲⁻_</a>
  <a id="25348" href="Ordinals.OrdinalOfOrdinals.html#25298" class="Function">⊲⁻-is-well-order</a> <a id="25365" class="Symbol">{</a><a id="25366" href="Ordinals.OrdinalOfOrdinals.html#25366" class="Bound">𝓤</a><a id="25367" class="Symbol">}</a> <a id="25369" class="Symbol">=</a> <a id="25371" href="Ordinals.WellOrderTransport.html#8670" class="Function">order-transfer-lemma₃.well-order→</a> <a id="25405" href="Ordinals.OrdinalOfOrdinals.html#957" class="Function">fe</a> <a id="25408" class="Symbol">(</a><a id="25409" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="25417" href="Ordinals.OrdinalOfOrdinals.html#25366" class="Bound">𝓤</a><a id="25418" class="Symbol">)</a> <a id="25420" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="25424" href="Ordinals.OrdinalOfOrdinals.html#8684" class="Function Operator">_⊲⁻_</a>
                                                           <a id="25488" href="Ordinals.OrdinalOfOrdinals.html#8760" class="Function">⊲-is-equivalent-to-⊲⁻</a>
                                                           <a id="25569" href="Ordinals.OrdinalOfOrdinals.html#14192" class="Function">⊲-is-well-order</a>

  <a id="25588" href="Ordinals.OrdinalOfOrdinals.html#25588" class="Function">δ</a> <a id="25590" class="Symbol">:</a> <a id="25592" href="Ordinals.OrdinalOfOrdinals.html#25045" class="Bound">α</a> <a id="25594" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="25596" href="Ordinals.OrdinalOfOrdinals.html#25047" class="Bound">β</a>
  <a id="25600" href="Ordinals.OrdinalOfOrdinals.html#25588" class="Function">δ</a> <a id="25602" class="Symbol">=</a> <a id="25604" href="Ordinals.OrdinalOfOrdinals.html#25064" class="Function">γ</a> <a id="25606" class="Symbol">(</a><a id="25607" href="Ordinals.Notions.html#27176" class="Function">≼-or-&gt;</a> <a id="25614" href="Ordinals.OrdinalOfOrdinals.html#8684" class="Function Operator">_⊲⁻_</a> <a id="25619" href="Ordinals.OrdinalOfOrdinals.html#1004" class="Function">fe&#39;</a> <a id="25623" href="Ordinals.OrdinalOfOrdinals.html#25042" class="Bound">em</a> <a id="25626" href="Ordinals.OrdinalOfOrdinals.html#25298" class="Function">⊲⁻-is-well-order</a> <a id="25643" href="Ordinals.OrdinalOfOrdinals.html#25045" class="Bound">α</a> <a id="25645" href="Ordinals.OrdinalOfOrdinals.html#25047" class="Bound">β</a><a id="25646" class="Symbol">)</a>

<a id="25649" class="Markup">\end{code}</a><a id="25659" class="Background">

Added 19 November 2024 by Nicolai Kraus, Fredrik Nordvall Forsberg, Chuangjie Xu
and Tom de Jong.

In fact order preserving maps can be upgraded to inequalities if and
only if excluded middle holds.

</a><a id="25861" class="Markup">\begin{code}</a>

<a id="order-preserving-gives-≼-implies-EM"></a><a id="25875" href="Ordinals.OrdinalOfOrdinals.html#25875" class="Function">order-preserving-gives-≼-implies-EM</a> <a id="25911" class="Symbol">:</a>
   <a id="25916" class="Symbol">((</a><a id="25918" href="Ordinals.OrdinalOfOrdinals.html#25918" class="Bound">α</a> <a id="25920" href="Ordinals.OrdinalOfOrdinals.html#25920" class="Bound">β</a> <a id="25922" class="Symbol">:</a> <a id="25924" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="25932" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="25933" class="Symbol">)</a>
         <a id="25944" class="Symbol">→</a> <a id="25946" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25948" href="Ordinals.OrdinalOfOrdinals.html#25948" class="Bound">f</a> <a id="25950" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25952" class="Symbol">(</a><a id="25953" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="25955" href="Ordinals.OrdinalOfOrdinals.html#25918" class="Bound">α</a> <a id="25957" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="25959" class="Symbol">→</a> <a id="25961" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="25963" href="Ordinals.OrdinalOfOrdinals.html#25920" class="Bound">β</a> <a id="25965" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="25966" class="Symbol">)</a> <a id="25968" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25970" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="25990" href="Ordinals.OrdinalOfOrdinals.html#25918" class="Bound">α</a> <a id="25992" href="Ordinals.OrdinalOfOrdinals.html#25920" class="Bound">β</a> <a id="25994" href="Ordinals.OrdinalOfOrdinals.html#25948" class="Bound">f</a>
         <a id="26005" class="Symbol">→</a> <a id="26007" href="Ordinals.OrdinalOfOrdinals.html#25918" class="Bound">α</a> <a id="26009" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="26011" href="Ordinals.OrdinalOfOrdinals.html#25920" class="Bound">β</a><a id="26012" class="Symbol">)</a>
 <a id="26015" class="Symbol">→</a> <a id="26017" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="26020" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="26022" href="Ordinals.OrdinalOfOrdinals.html#25875" class="Function">order-preserving-gives-≼-implies-EM</a> <a id="26058" href="Ordinals.OrdinalOfOrdinals.html#26058" class="Bound">h</a> <a id="26060" href="Ordinals.OrdinalOfOrdinals.html#26060" class="Bound">P</a> <a id="26062" href="Ordinals.OrdinalOfOrdinals.html#26062" class="Bound">P-is-prop</a> <a id="26072" class="Symbol">=</a> <a id="26074" href="Ordinals.OrdinalOfOrdinals.html#26783" class="Function">II</a> <a id="26077" class="Symbol">(</a><a id="26078" href="Ordinals.OrdinalOfOrdinals.html#26383" class="Function">g</a> <a id="26080" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26081" class="Symbol">)</a> <a id="26083" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="26089" class="Keyword">where</a>
  <a id="26097" class="Keyword">open</a> <a id="26102" class="Keyword">import</a> <a id="26109" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>

  <a id="26133" href="Ordinals.OrdinalOfOrdinals.html#26133" class="Function">α</a> <a id="26135" class="Symbol">=</a> <a id="26137" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
  <a id="26142" href="Ordinals.OrdinalOfOrdinals.html#26142" class="Function">Pₒ</a> <a id="26145" class="Symbol">=</a> <a id="26147" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="26160" href="Ordinals.OrdinalOfOrdinals.html#26060" class="Bound">P</a> <a id="26162" href="Ordinals.OrdinalOfOrdinals.html#26062" class="Bound">P-is-prop</a>
  <a id="26174" href="Ordinals.OrdinalOfOrdinals.html#26174" class="Function">β</a> <a id="26176" class="Symbol">=</a> <a id="26178" href="Ordinals.OrdinalOfOrdinals.html#26142" class="Function">Pₒ</a> <a id="26181" href="Ordinals.Arithmetic.html#1823" class="Function Operator">+ₒ</a> <a id="26184" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>

  <a id="26190" href="Ordinals.OrdinalOfOrdinals.html#26190" class="Function">f</a> <a id="26192" class="Symbol">:</a> <a id="26194" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26196" href="Ordinals.OrdinalOfOrdinals.html#26133" class="Function">α</a> <a id="26198" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="26200" class="Symbol">→</a> <a id="26202" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26204" href="Ordinals.OrdinalOfOrdinals.html#26174" class="Function">β</a> <a id="26206" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="26210" href="Ordinals.OrdinalOfOrdinals.html#26190" class="Function">f</a> <a id="26212" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="26214" class="Symbol">=</a> <a id="26216" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26220" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="26225" href="Ordinals.OrdinalOfOrdinals.html#26225" class="Function">f-is-order-preserving</a> <a id="26247" class="Symbol">:</a> <a id="26249" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="26269" href="Ordinals.OrdinalOfOrdinals.html#26133" class="Function">α</a> <a id="26271" href="Ordinals.OrdinalOfOrdinals.html#26174" class="Function">β</a> <a id="26273" href="Ordinals.OrdinalOfOrdinals.html#26190" class="Function">f</a>
  <a id="26277" href="Ordinals.OrdinalOfOrdinals.html#26225" class="Function">f-is-order-preserving</a> <a id="26299" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="26301" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="26303" class="Symbol">=</a> <a id="26305" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

  <a id="26315" href="Ordinals.OrdinalOfOrdinals.html#26315" class="Function">𝕘</a> <a id="26317" class="Symbol">:</a> <a id="26319" href="Ordinals.OrdinalOfOrdinals.html#26133" class="Function">α</a> <a id="26321" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="26323" href="Ordinals.OrdinalOfOrdinals.html#26174" class="Function">β</a>
  <a id="26327" href="Ordinals.OrdinalOfOrdinals.html#26315" class="Function">𝕘</a> <a id="26329" class="Symbol">=</a> <a id="26331" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="26341" href="Ordinals.OrdinalOfOrdinals.html#26133" class="Function">α</a> <a id="26343" href="Ordinals.OrdinalOfOrdinals.html#26174" class="Function">β</a> <a id="26345" class="Symbol">(</a><a id="26346" href="Ordinals.OrdinalOfOrdinals.html#26058" class="Bound">h</a> <a id="26348" href="Ordinals.OrdinalOfOrdinals.html#26133" class="Function">α</a> <a id="26350" href="Ordinals.OrdinalOfOrdinals.html#26174" class="Function">β</a> <a id="26352" class="Symbol">(</a><a id="26353" href="Ordinals.OrdinalOfOrdinals.html#26190" class="Function">f</a> <a id="26355" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26357" href="Ordinals.OrdinalOfOrdinals.html#26225" class="Function">f-is-order-preserving</a><a id="26378" class="Symbol">))</a>
  <a id="26383" href="Ordinals.OrdinalOfOrdinals.html#26383" class="Function">g</a> <a id="26385" class="Symbol">=</a> <a id="26387" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="26389" href="Ordinals.OrdinalOfOrdinals.html#26133" class="Function">α</a> <a id="26391" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="26393" href="Ordinals.OrdinalOfOrdinals.html#26174" class="Function">β</a> <a id="26395" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="26398" href="Ordinals.OrdinalOfOrdinals.html#26315" class="Function">𝕘</a> <a id="26400" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>

  <a id="26405" href="Ordinals.OrdinalOfOrdinals.html#26405" class="Function">inl-p-is-least</a> <a id="26420" class="Symbol">:</a> <a id="26422" class="Symbol">(</a><a id="26423" href="Ordinals.OrdinalOfOrdinals.html#26423" class="Bound">p</a> <a id="26425" class="Symbol">:</a> <a id="26427" href="Ordinals.OrdinalOfOrdinals.html#26060" class="Bound">P</a><a id="26428" class="Symbol">)</a> <a id="26430" class="Symbol">→</a> <a id="26432" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="26441" href="Ordinals.OrdinalOfOrdinals.html#26174" class="Function">β</a> <a id="26443" class="Symbol">(</a><a id="26444" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26448" href="Ordinals.OrdinalOfOrdinals.html#26423" class="Bound">p</a><a id="26449" class="Symbol">)</a>
  <a id="26453" href="Ordinals.OrdinalOfOrdinals.html#26405" class="Function">inl-p-is-least</a> <a id="26468" href="Ordinals.OrdinalOfOrdinals.html#26468" class="Bound">p</a> <a id="26470" class="Symbol">(</a><a id="26471" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26475" class="Symbol">_)</a> <a id="26478" class="Symbol">(</a><a id="26479" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26483" class="Symbol">_)</a> <a id="26486" href="Ordinals.OrdinalOfOrdinals.html#26486" class="Bound">l</a> <a id="26488" class="Symbol">=</a> <a id="26490" href="Ordinals.OrdinalOfOrdinals.html#26486" class="Bound">l</a>
  <a id="26494" href="Ordinals.OrdinalOfOrdinals.html#26405" class="Function">inl-p-is-least</a> <a id="26509" href="Ordinals.OrdinalOfOrdinals.html#26509" class="Bound">p</a> <a id="26511" class="Symbol">(</a><a id="26512" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26516" class="Symbol">_)</a> <a id="26519" class="Symbol">(</a><a id="26520" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26524" class="Symbol">_)</a> <a id="26527" href="Ordinals.OrdinalOfOrdinals.html#26527" class="Bound">l</a> <a id="26529" class="Symbol">=</a> <a id="26531" href="Ordinals.OrdinalOfOrdinals.html#26527" class="Bound">l</a>
  <a id="26535" href="Ordinals.OrdinalOfOrdinals.html#26405" class="Function">inl-p-is-least</a> <a id="26550" href="Ordinals.OrdinalOfOrdinals.html#26550" class="Bound">p</a> <a id="26552" class="Symbol">(</a><a id="26553" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26557" class="Symbol">_)</a> <a id="26560" class="Symbol">(</a><a id="26561" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26565" class="Symbol">_)</a> <a id="26568" href="Ordinals.OrdinalOfOrdinals.html#26568" class="Bound">l</a> <a id="26570" class="Symbol">=</a> <a id="26572" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="26576" href="Ordinals.OrdinalOfOrdinals.html#26405" class="Function">inl-p-is-least</a> <a id="26591" href="Ordinals.OrdinalOfOrdinals.html#26591" class="Bound">p</a> <a id="26593" class="Symbol">(</a><a id="26594" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26598" class="Symbol">_)</a> <a id="26601" class="Symbol">(</a><a id="26602" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26606" class="Symbol">_)</a> <a id="26609" href="Ordinals.OrdinalOfOrdinals.html#26609" class="Bound">l</a> <a id="26611" class="Symbol">=</a> <a id="26613" href="Ordinals.OrdinalOfOrdinals.html#26609" class="Bound">l</a>

  <a id="26618" href="Ordinals.OrdinalOfOrdinals.html#26618" class="Function">I</a> <a id="26620" class="Symbol">:</a> <a id="26622" class="Symbol">(</a><a id="26623" href="Ordinals.OrdinalOfOrdinals.html#26623" class="Bound">p</a> <a id="26625" class="Symbol">:</a> <a id="26627" href="Ordinals.OrdinalOfOrdinals.html#26060" class="Bound">P</a><a id="26628" class="Symbol">)</a> <a id="26630" class="Symbol">→</a> <a id="26632" href="Ordinals.OrdinalOfOrdinals.html#26383" class="Function">g</a> <a id="26634" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="26636" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26638" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26642" href="Ordinals.OrdinalOfOrdinals.html#26623" class="Bound">p</a>
  <a id="26646" href="Ordinals.OrdinalOfOrdinals.html#26618" class="Function">I</a> <a id="26648" href="Ordinals.OrdinalOfOrdinals.html#26648" class="Bound">p</a> <a id="26650" class="Symbol">=</a> <a id="26652" href="Ordinals.Maps.html#12299" class="Function">simulations-preserve-least</a> <a id="26679" href="Ordinals.OrdinalOfOrdinals.html#26133" class="Function">α</a> <a id="26681" href="Ordinals.OrdinalOfOrdinals.html#26174" class="Function">β</a> <a id="26683" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="26685" class="Symbol">(</a><a id="26686" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26690" href="Ordinals.OrdinalOfOrdinals.html#26648" class="Bound">p</a><a id="26691" class="Symbol">)</a>
         <a id="26702" href="Ordinals.OrdinalOfOrdinals.html#26383" class="Function">g</a> <a id="26704" class="Symbol">(</a><a id="26705" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">[</a> <a id="26707" href="Ordinals.OrdinalOfOrdinals.html#26133" class="Function">α</a> <a id="26709" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">,</a> <a id="26711" href="Ordinals.OrdinalOfOrdinals.html#26174" class="Function">β</a> <a id="26713" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">]⟨</a> <a id="26716" href="Ordinals.OrdinalOfOrdinals.html#26315" class="Function">𝕘</a> <a id="26718" href="Ordinals.OrdinalOfOrdinals.html#1576" class="Function Operator">⟩-is-simulation</a><a id="26733" class="Symbol">)</a>
         <a id="26744" class="Symbol">(λ</a> <a id="26747" href="Ordinals.OrdinalOfOrdinals.html#26747" class="Bound">⋆</a> <a id="26749" href="Ordinals.OrdinalOfOrdinals.html#26749" class="Bound">⋆</a> <a id="26751" class="Symbol">→</a> <a id="26753" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="26759" class="Symbol">)</a> <a id="26761" class="Symbol">(</a><a id="26762" href="Ordinals.OrdinalOfOrdinals.html#26405" class="Function">inl-p-is-least</a> <a id="26777" href="Ordinals.OrdinalOfOrdinals.html#26648" class="Bound">p</a><a id="26778" class="Symbol">)</a>

  <a id="26783" href="Ordinals.OrdinalOfOrdinals.html#26783" class="Function">II</a> <a id="26786" class="Symbol">:</a> <a id="26788" class="Symbol">(</a><a id="26789" href="Ordinals.OrdinalOfOrdinals.html#26789" class="Bound">y</a> <a id="26791" class="Symbol">:</a> <a id="26793" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26795" href="Ordinals.OrdinalOfOrdinals.html#26174" class="Function">β</a> <a id="26797" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="26798" class="Symbol">)</a> <a id="26800" class="Symbol">→</a> <a id="26802" href="Ordinals.OrdinalOfOrdinals.html#26383" class="Function">g</a> <a id="26804" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="26806" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26808" href="Ordinals.OrdinalOfOrdinals.html#26789" class="Bound">y</a> <a id="26810" class="Symbol">→</a> <a id="26812" href="Ordinals.OrdinalOfOrdinals.html#26060" class="Bound">P</a> <a id="26814" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="26816" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="26818" href="Ordinals.OrdinalOfOrdinals.html#26060" class="Bound">P</a>
  <a id="26822" href="Ordinals.OrdinalOfOrdinals.html#26783" class="Function">II</a> <a id="26825" class="Symbol">(</a><a id="26826" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26830" href="Ordinals.OrdinalOfOrdinals.html#26830" class="Bound">p</a><a id="26831" class="Symbol">)</a> <a id="26833" href="Ordinals.OrdinalOfOrdinals.html#26833" class="Bound">e</a> <a id="26835" class="Symbol">=</a> <a id="26837" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26841" href="Ordinals.OrdinalOfOrdinals.html#26830" class="Bound">p</a>
  <a id="26845" href="Ordinals.OrdinalOfOrdinals.html#26783" class="Function">II</a> <a id="26848" class="Symbol">(</a><a id="26849" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26853" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26854" class="Symbol">)</a> <a id="26856" href="Ordinals.OrdinalOfOrdinals.html#26856" class="Bound">e</a> <a id="26858" class="Symbol">=</a> <a id="26860" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26864" class="Symbol">(λ</a> <a id="26867" href="Ordinals.OrdinalOfOrdinals.html#26867" class="Bound">p</a> <a id="26869" class="Symbol">→</a> <a id="26871" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="26881" class="Symbol">((</a><a id="26883" href="Ordinals.OrdinalOfOrdinals.html#26618" class="Function">I</a> <a id="26885" href="Ordinals.OrdinalOfOrdinals.html#26867" class="Bound">p</a><a id="26886" class="Symbol">)</a> <a id="26888" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="26891" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="26893" href="Ordinals.OrdinalOfOrdinals.html#26856" class="Bound">e</a><a id="26894" class="Symbol">))</a>

<a id="26898" class="Markup">\end{code}</a><a id="26908" class="Background">

Added 7 November 2022 by Tom de Jong.

A consequence of the above constructions is that a simulation
preserves initial segments in the following sense:

</a><a id="27063" class="Markup">\begin{code}</a>

<a id="simulations-preserve-↓"></a><a id="27077" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="27100" class="Symbol">:</a> <a id="27102" class="Symbol">(</a><a id="27103" href="Ordinals.OrdinalOfOrdinals.html#27103" class="Bound">α</a> <a id="27105" href="Ordinals.OrdinalOfOrdinals.html#27105" class="Bound">β</a> <a id="27107" class="Symbol">:</a> <a id="27109" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27117" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27118" class="Symbol">)</a> <a id="27120" class="Symbol">(</a><a id="27121" href="Ordinals.OrdinalOfOrdinals.html#27121" class="Bound">(</a><a id="27122" href="Ordinals.OrdinalOfOrdinals.html#27122" class="Bound">f</a> <a id="27124" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27126" href="Ordinals.OrdinalOfOrdinals.html#27121" class="Bound">_)</a> <a id="27129" class="Symbol">:</a> <a id="27131" href="Ordinals.OrdinalOfOrdinals.html#27103" class="Bound">α</a> <a id="27133" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="27135" href="Ordinals.OrdinalOfOrdinals.html#27105" class="Bound">β</a><a id="27136" class="Symbol">)</a>
                       <a id="27161" class="Symbol">→</a> <a id="27163" class="Symbol">((</a><a id="27165" href="Ordinals.OrdinalOfOrdinals.html#27165" class="Bound">a</a> <a id="27167" class="Symbol">:</a> <a id="27169" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27171" href="Ordinals.OrdinalOfOrdinals.html#27103" class="Bound">α</a> <a id="27173" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="27174" class="Symbol">)</a> <a id="27176" class="Symbol">→</a> <a id="27178" href="Ordinals.OrdinalOfOrdinals.html#27103" class="Bound">α</a> <a id="27180" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27182" href="Ordinals.OrdinalOfOrdinals.html#27165" class="Bound">a</a> <a id="27184" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27186" href="Ordinals.OrdinalOfOrdinals.html#27105" class="Bound">β</a> <a id="27188" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27190" href="Ordinals.OrdinalOfOrdinals.html#27122" class="Bound">f</a> <a id="27192" href="Ordinals.OrdinalOfOrdinals.html#27165" class="Bound">a</a><a id="27193" class="Symbol">)</a>
<a id="27195" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="27218" href="Ordinals.OrdinalOfOrdinals.html#27218" class="Bound">α</a> <a id="27220" href="Ordinals.OrdinalOfOrdinals.html#27220" class="Bound">β</a> <a id="27222" href="Ordinals.OrdinalOfOrdinals.html#27222" class="Bound">𝕗</a> <a id="27224" href="Ordinals.OrdinalOfOrdinals.html#27224" class="Bound">a</a> <a id="27226" class="Symbol">=</a> <a id="27228" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="27232" class="Symbol">(</a><a id="27233" href="Ordinals.OrdinalOfOrdinals.html#16535" class="Function">from-≼</a> <a id="27240" class="Symbol">(</a><a id="27241" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="27251" href="Ordinals.OrdinalOfOrdinals.html#27218" class="Bound">α</a> <a id="27253" href="Ordinals.OrdinalOfOrdinals.html#27220" class="Bound">β</a> <a id="27255" href="Ordinals.OrdinalOfOrdinals.html#27222" class="Bound">𝕗</a><a id="27256" class="Symbol">)</a> <a id="27258" href="Ordinals.OrdinalOfOrdinals.html#27224" class="Bound">a</a><a id="27259" class="Symbol">)</a>

<a id="Idtofunₒ-↓-lemma"></a><a id="27262" href="Ordinals.OrdinalOfOrdinals.html#27262" class="Function">Idtofunₒ-↓-lemma</a> <a id="27279" class="Symbol">:</a> <a id="27281" class="Symbol">{</a><a id="27282" href="Ordinals.OrdinalOfOrdinals.html#27282" class="Bound">α</a> <a id="27284" href="Ordinals.OrdinalOfOrdinals.html#27284" class="Bound">β</a> <a id="27286" class="Symbol">:</a> <a id="27288" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27296" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27297" class="Symbol">}</a> <a id="27299" class="Symbol">{</a><a id="27300" href="Ordinals.OrdinalOfOrdinals.html#27300" class="Bound">a</a> <a id="27302" class="Symbol">:</a> <a id="27304" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27306" href="Ordinals.OrdinalOfOrdinals.html#27282" class="Bound">α</a> <a id="27308" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="27309" class="Symbol">}</a>
                   <a id="27330" class="Symbol">(</a><a id="27331" href="Ordinals.OrdinalOfOrdinals.html#27331" class="Bound">e</a> <a id="27333" class="Symbol">:</a> <a id="27335" href="Ordinals.OrdinalOfOrdinals.html#27282" class="Bound">α</a> <a id="27337" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27339" href="Ordinals.OrdinalOfOrdinals.html#27284" class="Bound">β</a><a id="27340" class="Symbol">)</a>
                 <a id="27359" class="Symbol">→</a> <a id="27361" href="Ordinals.OrdinalOfOrdinals.html#27282" class="Bound">α</a> <a id="27363" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27365" href="Ordinals.OrdinalOfOrdinals.html#27300" class="Bound">a</a> <a id="27367" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27369" href="Ordinals.OrdinalOfOrdinals.html#27284" class="Bound">β</a> <a id="27371" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27373" href="Ordinals.Equivalence.html#16549" class="Function">Idtofunₒ</a> <a id="27382" href="Ordinals.OrdinalOfOrdinals.html#27331" class="Bound">e</a> <a id="27384" href="Ordinals.OrdinalOfOrdinals.html#27300" class="Bound">a</a>
<a id="27386" href="Ordinals.OrdinalOfOrdinals.html#27262" class="Function">Idtofunₒ-↓-lemma</a> <a id="27403" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="27408" class="Symbol">=</a> <a id="27410" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="27416" class="Markup">\end{code}</a><a id="27426" class="Background">

Added 31 October 2022 by Tom de Jong.

We record the (computational) behaviour of transfinite induction on OO
for use in other constructions.

</a><a id="27571" class="Markup">\begin{code}</a>

<a id="27585" class="Keyword">abstract</a>
 <a id="transfinite-induction-on-OO-behaviour"></a><a id="27595" href="Ordinals.OrdinalOfOrdinals.html#27595" class="Function">transfinite-induction-on-OO-behaviour</a> <a id="27633" class="Symbol">:</a>
    <a id="27639" class="Symbol">(</a><a id="27640" href="Ordinals.OrdinalOfOrdinals.html#27640" class="Bound">P</a> <a id="27642" class="Symbol">:</a> <a id="27644" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27652" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27654" class="Symbol">→</a> <a id="27656" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="27658" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27660" class="Symbol">)</a>
  <a id="27664" class="Symbol">→</a> <a id="27666" class="Symbol">(</a><a id="27667" href="Ordinals.OrdinalOfOrdinals.html#27667" class="Bound">f</a> <a id="27669" class="Symbol">:</a> <a id="27671" class="Symbol">(</a><a id="27672" href="Ordinals.OrdinalOfOrdinals.html#27672" class="Bound">α</a> <a id="27674" class="Symbol">:</a> <a id="27676" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27684" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27685" class="Symbol">)</a> <a id="27687" class="Symbol">→</a> <a id="27689" class="Symbol">((</a><a id="27691" href="Ordinals.OrdinalOfOrdinals.html#27691" class="Bound">a</a> <a id="27693" class="Symbol">:</a> <a id="27695" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27697" href="Ordinals.OrdinalOfOrdinals.html#27672" class="Bound">α</a> <a id="27699" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="27700" class="Symbol">)</a> <a id="27702" class="Symbol">→</a> <a id="27704" href="Ordinals.OrdinalOfOrdinals.html#27640" class="Bound">P</a> <a id="27706" class="Symbol">(</a><a id="27707" href="Ordinals.OrdinalOfOrdinals.html#27672" class="Bound">α</a> <a id="27709" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27711" href="Ordinals.OrdinalOfOrdinals.html#27691" class="Bound">a</a><a id="27712" class="Symbol">))</a> <a id="27715" class="Symbol">→</a> <a id="27717" href="Ordinals.OrdinalOfOrdinals.html#27640" class="Bound">P</a> <a id="27719" href="Ordinals.OrdinalOfOrdinals.html#27672" class="Bound">α</a><a id="27720" class="Symbol">)</a>
  <a id="27724" class="Symbol">→</a> <a id="27726" class="Symbol">(</a><a id="27727" href="Ordinals.OrdinalOfOrdinals.html#27727" class="Bound">α</a> <a id="27729" class="Symbol">:</a> <a id="27731" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27739" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="27740" class="Symbol">)</a>
  <a id="27744" class="Symbol">→</a> <a id="27746" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="27774" href="Ordinals.OrdinalOfOrdinals.html#27640" class="Bound">P</a> <a id="27776" href="Ordinals.OrdinalOfOrdinals.html#27667" class="Bound">f</a> <a id="27778" href="Ordinals.OrdinalOfOrdinals.html#27727" class="Bound">α</a>
    <a id="27784" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27786" href="Ordinals.OrdinalOfOrdinals.html#27667" class="Bound">f</a> <a id="27788" href="Ordinals.OrdinalOfOrdinals.html#27727" class="Bound">α</a> <a id="27790" class="Symbol">(λ</a> <a id="27793" href="Ordinals.OrdinalOfOrdinals.html#27793" class="Bound">a</a> <a id="27795" class="Symbol">→</a> <a id="27797" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="27825" href="Ordinals.OrdinalOfOrdinals.html#27640" class="Bound">P</a> <a id="27827" href="Ordinals.OrdinalOfOrdinals.html#27667" class="Bound">f</a> <a id="27829" class="Symbol">(</a><a id="27830" href="Ordinals.OrdinalOfOrdinals.html#27727" class="Bound">α</a> <a id="27832" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27834" href="Ordinals.OrdinalOfOrdinals.html#27793" class="Bound">a</a><a id="27835" class="Symbol">))</a>
 <a id="27839" href="Ordinals.OrdinalOfOrdinals.html#27595" class="Function">transfinite-induction-on-OO-behaviour</a> <a id="27877" class="Symbol">{</a><a id="27878" href="Ordinals.OrdinalOfOrdinals.html#27878" class="Bound">𝓤</a><a id="27879" class="Symbol">}</a> <a id="27881" class="Symbol">{</a><a id="27882" href="Ordinals.OrdinalOfOrdinals.html#27882" class="Bound">𝓥</a><a id="27883" class="Symbol">}</a> <a id="27885" href="Ordinals.OrdinalOfOrdinals.html#27885" class="Bound">P</a> <a id="27887" href="Ordinals.OrdinalOfOrdinals.html#27887" class="Bound">f</a> <a id="27889" class="Symbol">=</a>
  <a id="27893" href="Ordinals.Type.html#3017" class="Function">Transfinite-induction-behaviour</a> <a id="27925" href="Ordinals.OrdinalOfOrdinals.html#957" class="Function">fe</a> <a id="27928" class="Symbol">(</a><a id="27929" href="Ordinals.OrdinalOfOrdinals.html#14503" class="Function">OO</a> <a id="27932" href="Ordinals.OrdinalOfOrdinals.html#27878" class="Bound">𝓤</a><a id="27933" class="Symbol">)</a> <a id="27935" href="Ordinals.OrdinalOfOrdinals.html#27885" class="Bound">P</a> <a id="27937" href="Ordinals.OrdinalOfOrdinals.html#27953" class="Function">f&#39;</a>
   <a id="27943" class="Keyword">where</a>
    <a id="27953" href="Ordinals.OrdinalOfOrdinals.html#27953" class="Function">f&#39;</a> <a id="27956" class="Symbol">:</a> <a id="27958" class="Symbol">(</a><a id="27959" href="Ordinals.OrdinalOfOrdinals.html#27959" class="Bound">α</a> <a id="27961" class="Symbol">:</a> <a id="27963" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27971" href="Ordinals.OrdinalOfOrdinals.html#27878" class="Bound">𝓤</a><a id="27972" class="Symbol">)</a>
       <a id="27981" class="Symbol">→</a> <a id="27983" class="Symbol">((</a><a id="27985" href="Ordinals.OrdinalOfOrdinals.html#27985" class="Bound">α&#39;</a> <a id="27988" class="Symbol">:</a> <a id="27990" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27998" href="Ordinals.OrdinalOfOrdinals.html#27878" class="Bound">𝓤</a><a id="27999" class="Symbol">)</a> <a id="28001" class="Symbol">→</a> <a id="28003" href="Ordinals.OrdinalOfOrdinals.html#27985" class="Bound">α&#39;</a> <a id="28006" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="28008" href="Ordinals.OrdinalOfOrdinals.html#27959" class="Bound">α</a> <a id="28010" class="Symbol">→</a> <a id="28012" href="Ordinals.OrdinalOfOrdinals.html#27885" class="Bound">P</a> <a id="28014" href="Ordinals.OrdinalOfOrdinals.html#27985" class="Bound">α&#39;</a><a id="28016" class="Symbol">)</a>
       <a id="28025" class="Symbol">→</a> <a id="28027" href="Ordinals.OrdinalOfOrdinals.html#27885" class="Bound">P</a> <a id="28029" href="Ordinals.OrdinalOfOrdinals.html#27959" class="Bound">α</a>
    <a id="28035" href="Ordinals.OrdinalOfOrdinals.html#27953" class="Function">f&#39;</a> <a id="28038" href="Ordinals.OrdinalOfOrdinals.html#28038" class="Bound">α</a> <a id="28040" href="Ordinals.OrdinalOfOrdinals.html#28040" class="Bound">g</a> <a id="28042" class="Symbol">=</a> <a id="28044" href="Ordinals.OrdinalOfOrdinals.html#27887" class="Bound">f</a> <a id="28046" href="Ordinals.OrdinalOfOrdinals.html#28038" class="Bound">α</a> <a id="28048" class="Symbol">(λ</a> <a id="28051" href="Ordinals.OrdinalOfOrdinals.html#28051" class="Bound">a</a> <a id="28053" class="Symbol">→</a> <a id="28055" href="Ordinals.OrdinalOfOrdinals.html#28040" class="Bound">g</a> <a id="28057" class="Symbol">(</a><a id="28058" href="Ordinals.OrdinalOfOrdinals.html#28038" class="Bound">α</a> <a id="28060" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28062" href="Ordinals.OrdinalOfOrdinals.html#28051" class="Bound">a</a><a id="28063" class="Symbol">)</a> <a id="28065" class="Symbol">(</a><a id="28066" href="Ordinals.OrdinalOfOrdinals.html#28051" class="Bound">a</a> <a id="28068" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28070" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="28074" class="Symbol">))</a>

 <a id="transfinite-recursion-on-OO-behaviour"></a><a id="28079" href="Ordinals.OrdinalOfOrdinals.html#28079" class="Function">transfinite-recursion-on-OO-behaviour</a> <a id="28117" class="Symbol">:</a>
    <a id="28123" class="Symbol">(</a><a id="28124" href="Ordinals.OrdinalOfOrdinals.html#28124" class="Bound">X</a> <a id="28126" class="Symbol">:</a> <a id="28128" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28130" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28132" class="Symbol">)</a>
  <a id="28136" class="Symbol">→</a> <a id="28138" class="Symbol">(</a><a id="28139" href="Ordinals.OrdinalOfOrdinals.html#28139" class="Bound">f</a> <a id="28141" class="Symbol">:</a> <a id="28143" class="Symbol">(</a><a id="28144" href="Ordinals.OrdinalOfOrdinals.html#28144" class="Bound">α</a> <a id="28146" class="Symbol">:</a> <a id="28148" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28156" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28157" class="Symbol">)</a> <a id="28159" class="Symbol">→</a> <a id="28161" class="Symbol">(</a><a id="28162" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28164" href="Ordinals.OrdinalOfOrdinals.html#28144" class="Bound">α</a> <a id="28166" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="28168" class="Symbol">→</a> <a id="28170" href="Ordinals.OrdinalOfOrdinals.html#28124" class="Bound">X</a><a id="28171" class="Symbol">)</a> <a id="28173" class="Symbol">→</a> <a id="28175" href="Ordinals.OrdinalOfOrdinals.html#28124" class="Bound">X</a><a id="28176" class="Symbol">)</a>
  <a id="28180" class="Symbol">→</a> <a id="28182" class="Symbol">(</a><a id="28183" href="Ordinals.OrdinalOfOrdinals.html#28183" class="Bound">α</a> <a id="28185" class="Symbol">:</a> <a id="28187" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28195" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28196" class="Symbol">)</a>
  <a id="28200" class="Symbol">→</a> <a id="28202" href="Ordinals.OrdinalOfOrdinals.html#21588" class="Function">transfinite-recursion-on-OO</a> <a id="28230" href="Ordinals.OrdinalOfOrdinals.html#28124" class="Bound">X</a> <a id="28232" href="Ordinals.OrdinalOfOrdinals.html#28139" class="Bound">f</a> <a id="28234" href="Ordinals.OrdinalOfOrdinals.html#28183" class="Bound">α</a>
    <a id="28240" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28242" href="Ordinals.OrdinalOfOrdinals.html#28139" class="Bound">f</a> <a id="28244" href="Ordinals.OrdinalOfOrdinals.html#28183" class="Bound">α</a> <a id="28246" class="Symbol">(λ</a> <a id="28249" href="Ordinals.OrdinalOfOrdinals.html#28249" class="Bound">a</a> <a id="28251" class="Symbol">→</a> <a id="28253" href="Ordinals.OrdinalOfOrdinals.html#21588" class="Function">transfinite-recursion-on-OO</a> <a id="28281" href="Ordinals.OrdinalOfOrdinals.html#28124" class="Bound">X</a> <a id="28283" href="Ordinals.OrdinalOfOrdinals.html#28139" class="Bound">f</a> <a id="28285" class="Symbol">(</a><a id="28286" href="Ordinals.OrdinalOfOrdinals.html#28183" class="Bound">α</a> <a id="28288" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28290" href="Ordinals.OrdinalOfOrdinals.html#28249" class="Bound">a</a><a id="28291" class="Symbol">))</a>
 <a id="28295" href="Ordinals.OrdinalOfOrdinals.html#28079" class="Function">transfinite-recursion-on-OO-behaviour</a> <a id="28333" href="Ordinals.OrdinalOfOrdinals.html#28333" class="Bound">X</a> <a id="28335" href="Ordinals.OrdinalOfOrdinals.html#28335" class="Bound">f</a> <a id="28337" class="Symbol">=</a>
  <a id="28341" href="Ordinals.OrdinalOfOrdinals.html#27595" class="Function">transfinite-induction-on-OO-behaviour</a> <a id="28379" class="Symbol">(λ</a> <a id="28382" href="Ordinals.OrdinalOfOrdinals.html#28382" class="Bound">_</a> <a id="28384" class="Symbol">→</a> <a id="28386" href="Ordinals.OrdinalOfOrdinals.html#28333" class="Bound">X</a><a id="28387" class="Symbol">)</a> <a id="28389" href="Ordinals.OrdinalOfOrdinals.html#28335" class="Bound">f</a>

 <a id="transfinite-recursion-on-OO-bundled"></a><a id="28393" href="Ordinals.OrdinalOfOrdinals.html#28393" class="Function">transfinite-recursion-on-OO-bundled</a> <a id="28429" class="Symbol">:</a>
    <a id="28435" class="Symbol">(</a><a id="28436" href="Ordinals.OrdinalOfOrdinals.html#28436" class="Bound">X</a> <a id="28438" class="Symbol">:</a> <a id="28440" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28442" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28444" class="Symbol">)</a>
  <a id="28448" class="Symbol">→</a> <a id="28450" class="Symbol">(</a><a id="28451" href="Ordinals.OrdinalOfOrdinals.html#28451" class="Bound">f</a> <a id="28453" class="Symbol">:</a> <a id="28455" class="Symbol">(</a><a id="28456" href="Ordinals.OrdinalOfOrdinals.html#28456" class="Bound">α</a> <a id="28458" class="Symbol">:</a> <a id="28460" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28468" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28469" class="Symbol">)</a> <a id="28471" class="Symbol">→</a> <a id="28473" class="Symbol">(</a><a id="28474" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28476" href="Ordinals.OrdinalOfOrdinals.html#28456" class="Bound">α</a> <a id="28478" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="28480" class="Symbol">→</a> <a id="28482" href="Ordinals.OrdinalOfOrdinals.html#28436" class="Bound">X</a><a id="28483" class="Symbol">)</a> <a id="28485" class="Symbol">→</a> <a id="28487" href="Ordinals.OrdinalOfOrdinals.html#28436" class="Bound">X</a><a id="28488" class="Symbol">)</a>
  <a id="28492" class="Symbol">→</a> <a id="28494" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28496" href="Ordinals.OrdinalOfOrdinals.html#28496" class="Bound">r</a> <a id="28498" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28500" class="Symbol">(</a><a id="28501" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28509" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28511" class="Symbol">→</a> <a id="28513" href="Ordinals.OrdinalOfOrdinals.html#28436" class="Bound">X</a><a id="28514" class="Symbol">)</a> <a id="28516" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28518" class="Symbol">((</a><a id="28520" href="Ordinals.OrdinalOfOrdinals.html#28520" class="Bound">α</a> <a id="28522" class="Symbol">:</a> <a id="28524" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28532" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28533" class="Symbol">)</a> <a id="28535" class="Symbol">→</a> <a id="28537" href="Ordinals.OrdinalOfOrdinals.html#28496" class="Bound">r</a> <a id="28539" href="Ordinals.OrdinalOfOrdinals.html#28520" class="Bound">α</a> <a id="28541" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28543" href="Ordinals.OrdinalOfOrdinals.html#28451" class="Bound">f</a> <a id="28545" href="Ordinals.OrdinalOfOrdinals.html#28520" class="Bound">α</a> <a id="28547" class="Symbol">(λ</a> <a id="28550" href="Ordinals.OrdinalOfOrdinals.html#28550" class="Bound">a</a> <a id="28552" class="Symbol">→</a> <a id="28554" href="Ordinals.OrdinalOfOrdinals.html#28496" class="Bound">r</a> <a id="28556" class="Symbol">(</a><a id="28557" href="Ordinals.OrdinalOfOrdinals.html#28520" class="Bound">α</a> <a id="28559" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28561" href="Ordinals.OrdinalOfOrdinals.html#28550" class="Bound">a</a><a id="28562" class="Symbol">)))</a>
 <a id="28567" href="Ordinals.OrdinalOfOrdinals.html#28393" class="Function">transfinite-recursion-on-OO-bundled</a> <a id="28603" href="Ordinals.OrdinalOfOrdinals.html#28603" class="Bound">X</a> <a id="28605" href="Ordinals.OrdinalOfOrdinals.html#28605" class="Bound">f</a> <a id="28607" class="Symbol">=</a>
  <a id="28611" href="Ordinals.OrdinalOfOrdinals.html#21588" class="Function">transfinite-recursion-on-OO</a> <a id="28639" href="Ordinals.OrdinalOfOrdinals.html#28603" class="Bound">X</a> <a id="28641" href="Ordinals.OrdinalOfOrdinals.html#28605" class="Bound">f</a> <a id="28643" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28645" href="Ordinals.OrdinalOfOrdinals.html#28079" class="Function">transfinite-recursion-on-OO-behaviour</a> <a id="28683" href="Ordinals.OrdinalOfOrdinals.html#28603" class="Bound">X</a> <a id="28685" href="Ordinals.OrdinalOfOrdinals.html#28605" class="Bound">f</a>

<a id="28688" class="Markup">\end{code}</a><a id="28698" class="Background">

Added 1st June 2023 by Martin Escardo.

</a><a id="28740" class="Markup">\begin{code}</a>

<a id="definition-by-transfinite-recursion-on-OO"></a><a id="28754" href="Ordinals.OrdinalOfOrdinals.html#28754" class="Function">definition-by-transfinite-recursion-on-OO</a> <a id="28796" class="Symbol">:</a>
   <a id="28801" class="Symbol">(</a><a id="28802" href="Ordinals.OrdinalOfOrdinals.html#28802" class="Bound">X</a> <a id="28804" class="Symbol">:</a> <a id="28806" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28808" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28810" class="Symbol">)</a>
 <a id="28813" class="Symbol">→</a> <a id="28815" class="Symbol">(</a><a id="28816" href="Ordinals.OrdinalOfOrdinals.html#28816" class="Bound">f</a> <a id="28818" class="Symbol">:</a> <a id="28820" class="Symbol">(</a><a id="28821" href="Ordinals.OrdinalOfOrdinals.html#28821" class="Bound">α</a> <a id="28823" class="Symbol">:</a> <a id="28825" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28833" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28834" class="Symbol">)</a> <a id="28836" class="Symbol">→</a> <a id="28838" class="Symbol">(</a><a id="28839" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="28841" href="Ordinals.OrdinalOfOrdinals.html#28821" class="Bound">α</a> <a id="28843" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="28845" class="Symbol">→</a> <a id="28847" href="Ordinals.OrdinalOfOrdinals.html#28802" class="Bound">X</a><a id="28848" class="Symbol">)</a> <a id="28850" class="Symbol">→</a> <a id="28852" href="Ordinals.OrdinalOfOrdinals.html#28802" class="Bound">X</a><a id="28853" class="Symbol">)</a>
 <a id="28856" class="Symbol">→</a> <a id="28858" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28860" href="Ordinals.OrdinalOfOrdinals.html#28860" class="Bound">h</a> <a id="28862" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28864" class="Symbol">(</a><a id="28865" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="28873" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28875" class="Symbol">→</a> <a id="28877" href="Ordinals.OrdinalOfOrdinals.html#28802" class="Bound">X</a><a id="28878" class="Symbol">)</a> <a id="28880" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28882" class="Symbol">(∀</a> <a id="28885" href="Ordinals.OrdinalOfOrdinals.html#28885" class="Bound">α</a> <a id="28887" class="Symbol">→</a> <a id="28889" href="Ordinals.OrdinalOfOrdinals.html#28860" class="Bound">h</a> <a id="28891" href="Ordinals.OrdinalOfOrdinals.html#28885" class="Bound">α</a> <a id="28893" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28895" href="Ordinals.OrdinalOfOrdinals.html#28816" class="Bound">f</a> <a id="28897" href="Ordinals.OrdinalOfOrdinals.html#28885" class="Bound">α</a> <a id="28899" class="Symbol">(λ</a> <a id="28902" href="Ordinals.OrdinalOfOrdinals.html#28902" class="Bound">a</a> <a id="28904" class="Symbol">→</a> <a id="28906" href="Ordinals.OrdinalOfOrdinals.html#28860" class="Bound">h</a> <a id="28908" class="Symbol">(</a><a id="28909" href="Ordinals.OrdinalOfOrdinals.html#28885" class="Bound">α</a> <a id="28911" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28913" href="Ordinals.OrdinalOfOrdinals.html#28902" class="Bound">a</a><a id="28914" class="Symbol">)))</a>
<a id="28918" href="Ordinals.OrdinalOfOrdinals.html#28754" class="Function">definition-by-transfinite-recursion-on-OO</a> <a id="28960" href="Ordinals.OrdinalOfOrdinals.html#28960" class="Bound">X</a> <a id="28962" href="Ordinals.OrdinalOfOrdinals.html#28962" class="Bound">f</a> <a id="28964" class="Symbol">=</a>
 <a id="28967" href="Ordinals.OrdinalOfOrdinals.html#21588" class="Function">transfinite-recursion-on-OO</a> <a id="28995" href="Ordinals.OrdinalOfOrdinals.html#28960" class="Bound">X</a> <a id="28997" href="Ordinals.OrdinalOfOrdinals.html#28962" class="Bound">f</a>  <a id="29000" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="29003" href="Ordinals.OrdinalOfOrdinals.html#28079" class="Function">transfinite-recursion-on-OO-behaviour</a> <a id="29041" href="Ordinals.OrdinalOfOrdinals.html#28960" class="Bound">X</a> <a id="29043" href="Ordinals.OrdinalOfOrdinals.html#28962" class="Bound">f</a>

<a id="definition-by-transfinite-induction-on-OO"></a><a id="29046" href="Ordinals.OrdinalOfOrdinals.html#29046" class="Function">definition-by-transfinite-induction-on-OO</a> <a id="29088" class="Symbol">:</a>
   <a id="29093" class="Symbol">(</a><a id="29094" href="Ordinals.OrdinalOfOrdinals.html#29094" class="Bound">X</a> <a id="29096" class="Symbol">:</a> <a id="29098" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29106" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29108" class="Symbol">→</a> <a id="29110" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="29112" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29114" class="Symbol">)</a>
 <a id="29117" class="Symbol">→</a> <a id="29119" class="Symbol">(</a><a id="29120" href="Ordinals.OrdinalOfOrdinals.html#29120" class="Bound">f</a> <a id="29122" class="Symbol">:</a> <a id="29124" class="Symbol">(</a><a id="29125" href="Ordinals.OrdinalOfOrdinals.html#29125" class="Bound">α</a> <a id="29127" class="Symbol">:</a> <a id="29129" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29137" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29138" class="Symbol">)</a> <a id="29140" class="Symbol">→</a> <a id="29142" class="Symbol">((</a><a id="29144" href="Ordinals.OrdinalOfOrdinals.html#29144" class="Bound">a</a> <a id="29146" class="Symbol">:</a> <a id="29148" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29150" href="Ordinals.OrdinalOfOrdinals.html#29125" class="Bound">α</a> <a id="29152" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="29153" class="Symbol">)</a> <a id="29155" class="Symbol">→</a> <a id="29157" href="Ordinals.OrdinalOfOrdinals.html#29094" class="Bound">X</a> <a id="29159" class="Symbol">(</a><a id="29160" href="Ordinals.OrdinalOfOrdinals.html#29125" class="Bound">α</a> <a id="29162" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29164" href="Ordinals.OrdinalOfOrdinals.html#29144" class="Bound">a</a><a id="29165" class="Symbol">))</a> <a id="29168" class="Symbol">→</a> <a id="29170" href="Ordinals.OrdinalOfOrdinals.html#29094" class="Bound">X</a> <a id="29172" href="Ordinals.OrdinalOfOrdinals.html#29125" class="Bound">α</a><a id="29173" class="Symbol">)</a>
 <a id="29176" class="Symbol">→</a> <a id="29178" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29180" href="Ordinals.OrdinalOfOrdinals.html#29180" class="Bound">h</a> <a id="29182" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29184" class="Symbol">((</a><a id="29186" href="Ordinals.OrdinalOfOrdinals.html#29186" class="Bound">α</a> <a id="29188" class="Symbol">:</a> <a id="29190" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29198" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29199" class="Symbol">)</a> <a id="29201" class="Symbol">→</a> <a id="29203" href="Ordinals.OrdinalOfOrdinals.html#29094" class="Bound">X</a> <a id="29205" href="Ordinals.OrdinalOfOrdinals.html#29186" class="Bound">α</a><a id="29206" class="Symbol">)</a> <a id="29208" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29210" class="Symbol">(∀</a> <a id="29213" href="Ordinals.OrdinalOfOrdinals.html#29213" class="Bound">α</a> <a id="29215" class="Symbol">→</a> <a id="29217" href="Ordinals.OrdinalOfOrdinals.html#29180" class="Bound">h</a> <a id="29219" href="Ordinals.OrdinalOfOrdinals.html#29213" class="Bound">α</a> <a id="29221" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29223" href="Ordinals.OrdinalOfOrdinals.html#29120" class="Bound">f</a> <a id="29225" href="Ordinals.OrdinalOfOrdinals.html#29213" class="Bound">α</a> <a id="29227" class="Symbol">(λ</a> <a id="29230" href="Ordinals.OrdinalOfOrdinals.html#29230" class="Bound">a</a> <a id="29232" class="Symbol">→</a> <a id="29234" href="Ordinals.OrdinalOfOrdinals.html#29180" class="Bound">h</a> <a id="29236" class="Symbol">(</a><a id="29237" href="Ordinals.OrdinalOfOrdinals.html#29213" class="Bound">α</a> <a id="29239" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29241" href="Ordinals.OrdinalOfOrdinals.html#29230" class="Bound">a</a><a id="29242" class="Symbol">)))</a>
<a id="29246" href="Ordinals.OrdinalOfOrdinals.html#29046" class="Function">definition-by-transfinite-induction-on-OO</a> <a id="29288" href="Ordinals.OrdinalOfOrdinals.html#29288" class="Bound">X</a> <a id="29290" href="Ordinals.OrdinalOfOrdinals.html#29290" class="Bound">f</a> <a id="29292" class="Symbol">=</a>
 <a id="29295" href="Ordinals.OrdinalOfOrdinals.html#21197" class="Function">transfinite-induction-on-OO</a> <a id="29323" href="Ordinals.OrdinalOfOrdinals.html#29288" class="Bound">X</a> <a id="29325" href="Ordinals.OrdinalOfOrdinals.html#29290" class="Bound">f</a>  <a id="29328" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="29331" href="Ordinals.OrdinalOfOrdinals.html#27595" class="Function">transfinite-induction-on-OO-behaviour</a> <a id="29369" href="Ordinals.OrdinalOfOrdinals.html#29288" class="Bound">X</a> <a id="29371" href="Ordinals.OrdinalOfOrdinals.html#29290" class="Bound">f</a>

<a id="29374" class="Markup">\end{code}</a><a id="29384" class="Background">

Added 4 June 2024 at the Hausdorff Research Institute for Mathematics (HIM).
By Tom de Jong and Fredrik Nordvall Forsberg.

Given simulations
  f : α ⊴ γ and g : β ⊴ γ
and points a : α and b : β we have
  f a ≼ g b   ⇔   α ↓ a ⊴ β ↓ b,
and
  f a ＝ g b   ⇔   α ↓ a ≃ₒ β ↓ b.

</a><a id="29661" class="Markup">\begin{code}</a>

<a id="initial-segments-⊴-gives-simulations-pointwise-≼"></a><a id="29675" href="Ordinals.OrdinalOfOrdinals.html#29675" class="Function">initial-segments-⊴-gives-simulations-pointwise-≼</a> <a id="29724" class="Symbol">:</a>
   <a id="29729" class="Symbol">(</a><a id="29730" href="Ordinals.OrdinalOfOrdinals.html#29730" class="Bound">α</a> <a id="29732" class="Symbol">:</a> <a id="29734" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29742" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29743" class="Symbol">)</a> <a id="29745" class="Symbol">(</a><a id="29746" href="Ordinals.OrdinalOfOrdinals.html#29746" class="Bound">β</a> <a id="29748" class="Symbol">:</a> <a id="29750" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29758" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="29759" class="Symbol">)</a> <a id="29761" class="Symbol">(</a><a id="29762" href="Ordinals.OrdinalOfOrdinals.html#29762" class="Bound">γ</a> <a id="29764" class="Symbol">:</a> <a id="29766" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="29774" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="29775" class="Symbol">)</a>
   <a id="29780" class="Symbol">(</a><a id="29781" href="Ordinals.OrdinalOfOrdinals.html#29781" class="Bound">f</a> <a id="29783" class="Symbol">:</a> <a id="29785" href="Ordinals.OrdinalOfOrdinals.html#29730" class="Bound">α</a> <a id="29787" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29789" href="Ordinals.OrdinalOfOrdinals.html#29762" class="Bound">γ</a><a id="29790" class="Symbol">)</a> <a id="29792" class="Symbol">(</a><a id="29793" href="Ordinals.OrdinalOfOrdinals.html#29793" class="Bound">g</a> <a id="29795" class="Symbol">:</a> <a id="29797" href="Ordinals.OrdinalOfOrdinals.html#29746" class="Bound">β</a> <a id="29799" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29801" href="Ordinals.OrdinalOfOrdinals.html#29762" class="Bound">γ</a><a id="29802" class="Symbol">)</a>
   <a id="29807" class="Symbol">(</a><a id="29808" href="Ordinals.OrdinalOfOrdinals.html#29808" class="Bound">a</a> <a id="29810" class="Symbol">:</a> <a id="29812" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29814" href="Ordinals.OrdinalOfOrdinals.html#29730" class="Bound">α</a> <a id="29816" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="29817" class="Symbol">)</a> <a id="29819" class="Symbol">(</a><a id="29820" href="Ordinals.OrdinalOfOrdinals.html#29820" class="Bound">b</a> <a id="29822" class="Symbol">:</a> <a id="29824" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="29826" href="Ordinals.OrdinalOfOrdinals.html#29746" class="Bound">β</a> <a id="29828" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="29829" class="Symbol">)</a>
 <a id="29832" class="Symbol">→</a> <a id="29834" class="Symbol">(</a><a id="29835" href="Ordinals.OrdinalOfOrdinals.html#29730" class="Bound">α</a> <a id="29837" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29839" href="Ordinals.OrdinalOfOrdinals.html#29808" class="Bound">a</a><a id="29840" class="Symbol">)</a> <a id="29842" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="29844" class="Symbol">(</a><a id="29845" href="Ordinals.OrdinalOfOrdinals.html#29746" class="Bound">β</a> <a id="29847" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29849" href="Ordinals.OrdinalOfOrdinals.html#29820" class="Bound">b</a><a id="29850" class="Symbol">)</a>
 <a id="29853" class="Symbol">→</a> <a id="29855" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="29857" href="Ordinals.OrdinalOfOrdinals.html#29730" class="Bound">α</a> <a id="29859" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="29861" href="Ordinals.OrdinalOfOrdinals.html#29762" class="Bound">γ</a> <a id="29863" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="29866" href="Ordinals.OrdinalOfOrdinals.html#29781" class="Bound">f</a> <a id="29868" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="29870" href="Ordinals.OrdinalOfOrdinals.html#29808" class="Bound">a</a> <a id="29872" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="29875" href="Ordinals.OrdinalOfOrdinals.html#29762" class="Bound">γ</a> <a id="29877" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="29879" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="29881" href="Ordinals.OrdinalOfOrdinals.html#29746" class="Bound">β</a> <a id="29883" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="29885" href="Ordinals.OrdinalOfOrdinals.html#29762" class="Bound">γ</a> <a id="29887" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="29890" href="Ordinals.OrdinalOfOrdinals.html#29793" class="Bound">g</a> <a id="29892" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="29894" href="Ordinals.OrdinalOfOrdinals.html#29820" class="Bound">b</a>
<a id="29896" href="Ordinals.OrdinalOfOrdinals.html#29675" class="Function">initial-segments-⊴-gives-simulations-pointwise-≼</a>
 <a id="29946" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="29948" href="Ordinals.OrdinalOfOrdinals.html#29948" class="Bound">β</a> <a id="29950" href="Ordinals.OrdinalOfOrdinals.html#29950" class="Bound">γ</a> <a id="29952" href="Ordinals.OrdinalOfOrdinals.html#29952" class="Bound">𝕗</a><a id="29953" class="Symbol">@(</a><a id="29955" href="Ordinals.OrdinalOfOrdinals.html#29955" class="Bound">f</a> <a id="29957" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29959" href="Ordinals.OrdinalOfOrdinals.html#29959" class="Bound">f-sim</a><a id="29964" class="Symbol">)</a> <a id="29966" href="Ordinals.OrdinalOfOrdinals.html#29966" class="Bound">𝕘</a><a id="29967" class="Symbol">@(</a><a id="29969" href="Ordinals.OrdinalOfOrdinals.html#29969" class="Bound">g</a> <a id="29971" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29973" href="Ordinals.OrdinalOfOrdinals.html#29973" class="Bound">g-sim</a><a id="29978" class="Symbol">)</a> <a id="29980" href="Ordinals.OrdinalOfOrdinals.html#29980" class="Bound">a</a> <a id="29982" href="Ordinals.OrdinalOfOrdinals.html#29982" class="Bound">b</a> <a id="29984" href="Ordinals.OrdinalOfOrdinals.html#29984" class="Bound">𝕖</a><a id="29985" class="Symbol">@(</a><a id="29987" href="Ordinals.OrdinalOfOrdinals.html#29987" class="Bound">e</a> <a id="29989" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29991" href="Ordinals.OrdinalOfOrdinals.html#29991" class="Bound">e-sim</a><a id="29996" class="Symbol">)</a> <a id="29998" href="Ordinals.OrdinalOfOrdinals.html#29998" class="Bound">c</a> <a id="30000" href="Ordinals.OrdinalOfOrdinals.html#30000" class="Bound">c-below-fa</a> <a id="30011" class="Symbol">=</a> <a id="30013" href="Ordinals.OrdinalOfOrdinals.html#31031" class="Function">V</a>
 <a id="30016" class="Keyword">where</a>
  <a id="30024" href="Ordinals.OrdinalOfOrdinals.html#30024" class="Function">I</a> <a id="30026" class="Symbol">:</a> <a id="30028" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="30030" href="Ordinals.OrdinalOfOrdinals.html#30030" class="Bound">x</a> <a id="30032" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="30034" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30036" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30038" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="30040" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="30042" href="Ordinals.OrdinalOfOrdinals.html#30030" class="Bound">x</a> <a id="30044" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="30047" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30049" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="30051" href="Ordinals.OrdinalOfOrdinals.html#29980" class="Bound">a</a> <a id="30053" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="30055" class="Symbol">(</a><a id="30056" href="Ordinals.OrdinalOfOrdinals.html#29955" class="Bound">f</a> <a id="30058" href="Ordinals.OrdinalOfOrdinals.html#30030" class="Bound">x</a> <a id="30060" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30062" href="Ordinals.OrdinalOfOrdinals.html#29998" class="Bound">c</a><a id="30063" class="Symbol">)</a>
  <a id="30067" href="Ordinals.OrdinalOfOrdinals.html#30024" class="Function">I</a> <a id="30069" class="Symbol">=</a> <a id="30071" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="30104" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30106" href="Ordinals.OrdinalOfOrdinals.html#29950" class="Bound">γ</a> <a id="30108" href="Ordinals.OrdinalOfOrdinals.html#29955" class="Bound">f</a> <a id="30110" href="Ordinals.OrdinalOfOrdinals.html#29959" class="Bound">f-sim</a> <a id="30116" href="Ordinals.OrdinalOfOrdinals.html#29980" class="Bound">a</a> <a id="30118" href="Ordinals.OrdinalOfOrdinals.html#29998" class="Bound">c</a> <a id="30120" href="Ordinals.OrdinalOfOrdinals.html#30000" class="Bound">c-below-fa</a>
  <a id="30133" href="Ordinals.OrdinalOfOrdinals.html#30133" class="Function">x</a> <a id="30135" class="Symbol">:</a> <a id="30137" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30139" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30141" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="30145" href="Ordinals.OrdinalOfOrdinals.html#30133" class="Function">x</a> <a id="30147" class="Symbol">=</a> <a id="30149" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30153" href="Ordinals.OrdinalOfOrdinals.html#30024" class="Function">I</a>
  <a id="30157" href="Ordinals.OrdinalOfOrdinals.html#30157" class="Function">x-below-a</a> <a id="30167" class="Symbol">:</a> <a id="30169" href="Ordinals.OrdinalOfOrdinals.html#30133" class="Function">x</a> <a id="30171" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="30174" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30176" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="30178" href="Ordinals.OrdinalOfOrdinals.html#29980" class="Bound">a</a>
  <a id="30182" href="Ordinals.OrdinalOfOrdinals.html#30157" class="Function">x-below-a</a> <a id="30192" class="Symbol">=</a> <a id="30194" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30198" class="Symbol">(</a><a id="30199" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30203" href="Ordinals.OrdinalOfOrdinals.html#30024" class="Function">I</a><a id="30204" class="Symbol">)</a>
  <a id="30208" href="Ordinals.OrdinalOfOrdinals.html#30208" class="Function">fx-equals-c</a> <a id="30220" class="Symbol">:</a> <a id="30222" href="Ordinals.OrdinalOfOrdinals.html#29955" class="Bound">f</a> <a id="30224" href="Ordinals.OrdinalOfOrdinals.html#30133" class="Function">x</a> <a id="30226" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30228" href="Ordinals.OrdinalOfOrdinals.html#29998" class="Bound">c</a>
  <a id="30232" href="Ordinals.OrdinalOfOrdinals.html#30208" class="Function">fx-equals-c</a> <a id="30244" class="Symbol">=</a> <a id="30246" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30250" class="Symbol">(</a><a id="30251" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30255" href="Ordinals.OrdinalOfOrdinals.html#30024" class="Function">I</a><a id="30256" class="Symbol">)</a>

  <a id="30261" href="Ordinals.OrdinalOfOrdinals.html#30261" class="Function">II</a> <a id="30264" class="Symbol">:</a> <a id="30266" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30268" href="Ordinals.OrdinalOfOrdinals.html#29948" class="Bound">β</a> <a id="30270" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30272" href="Ordinals.OrdinalOfOrdinals.html#29982" class="Bound">b</a> <a id="30274" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="30278" href="Ordinals.OrdinalOfOrdinals.html#30261" class="Function">II</a> <a id="30281" class="Symbol">=</a> <a id="30283" href="Ordinals.OrdinalOfOrdinals.html#29987" class="Bound">e</a> <a id="30285" class="Symbol">(</a><a id="30286" href="Ordinals.OrdinalOfOrdinals.html#30133" class="Function">x</a> <a id="30288" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30290" href="Ordinals.OrdinalOfOrdinals.html#30157" class="Function">x-below-a</a><a id="30299" class="Symbol">)</a>
  <a id="30303" href="Ordinals.OrdinalOfOrdinals.html#30303" class="Function">y</a> <a id="30305" class="Symbol">:</a> <a id="30307" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30309" href="Ordinals.OrdinalOfOrdinals.html#29948" class="Bound">β</a> <a id="30311" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="30315" href="Ordinals.OrdinalOfOrdinals.html#30303" class="Function">y</a> <a id="30317" class="Symbol">=</a> <a id="30319" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30323" href="Ordinals.OrdinalOfOrdinals.html#30261" class="Function">II</a>
  <a id="30328" href="Ordinals.OrdinalOfOrdinals.html#30328" class="Function">y-below-b</a> <a id="30338" class="Symbol">:</a> <a id="30340" href="Ordinals.OrdinalOfOrdinals.html#30303" class="Function">y</a> <a id="30342" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="30345" href="Ordinals.OrdinalOfOrdinals.html#29948" class="Bound">β</a> <a id="30347" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="30349" href="Ordinals.OrdinalOfOrdinals.html#29982" class="Bound">b</a>
  <a id="30353" href="Ordinals.OrdinalOfOrdinals.html#30328" class="Function">y-below-b</a> <a id="30363" class="Symbol">=</a> <a id="30365" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30369" href="Ordinals.OrdinalOfOrdinals.html#30261" class="Function">II</a>

<a id="30373" class="Markup">\end{code}</a><a id="30383" class="Background">

  We now prove that f x ＝ g y by considering the necessarily commutative
  diagram of simulations

    α ↓ a   ⊴   β ↓ b
      ⊴           ⊴
      α           β
        ⊴ᶠ     ᵍ⊵
            γ

</a><a id="30579" class="Markup">\begin{code}</a>

  <a id="30595" href="Ordinals.OrdinalOfOrdinals.html#30595" class="Function">III</a> <a id="30599" class="Symbol">:</a> <a id="30601" href="Ordinals.OrdinalOfOrdinals.html#29955" class="Bound">f</a> <a id="30603" href="Ordinals.OrdinalOfOrdinals.html#30133" class="Function">x</a> <a id="30605" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30607" href="Ordinals.OrdinalOfOrdinals.html#29969" class="Bound">g</a> <a id="30609" href="Ordinals.OrdinalOfOrdinals.html#30303" class="Function">y</a>
  <a id="30613" href="Ordinals.OrdinalOfOrdinals.html#30595" class="Function">III</a> <a id="30617" class="Symbol">=</a> <a id="30619" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="30622" class="Symbol">(λ</a> <a id="30625" href="Ordinals.OrdinalOfOrdinals.html#30625" class="Bound">-</a> <a id="30627" class="Symbol">→</a> <a id="30629" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30633" href="Ordinals.OrdinalOfOrdinals.html#30625" class="Bound">-</a> <a id="30635" class="Symbol">(</a><a id="30636" href="Ordinals.OrdinalOfOrdinals.html#30133" class="Function">x</a> <a id="30638" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30640" href="Ordinals.OrdinalOfOrdinals.html#30157" class="Function">x-below-a</a><a id="30649" class="Symbol">))</a> <a id="30652" href="Ordinals.OrdinalOfOrdinals.html#30677" class="Function">sim-commute</a>
   <a id="30667" class="Keyword">where</a>
    <a id="30677" href="Ordinals.OrdinalOfOrdinals.html#30677" class="Function">sim-commute</a> <a id="30689" class="Symbol">:</a>
        <a id="30699" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="30707" class="Symbol">(</a><a id="30708" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30710" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30712" href="Ordinals.OrdinalOfOrdinals.html#29980" class="Bound">a</a><a id="30713" class="Symbol">)</a> <a id="30715" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30717" href="Ordinals.OrdinalOfOrdinals.html#29950" class="Bound">γ</a> <a id="30719" class="Symbol">(</a><a id="30720" href="Ordinals.OrdinalOfOrdinals.html#6093" class="Function">segment-⊴</a> <a id="30730" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30732" href="Ordinals.OrdinalOfOrdinals.html#29980" class="Bound">a</a><a id="30733" class="Symbol">)</a> <a id="30735" href="Ordinals.OrdinalOfOrdinals.html#29952" class="Bound">𝕗</a>
     <a id="30742" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30744" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="30752" class="Symbol">(</a><a id="30753" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30755" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30757" href="Ordinals.OrdinalOfOrdinals.html#29980" class="Bound">a</a><a id="30758" class="Symbol">)</a> <a id="30760" class="Symbol">(</a><a id="30761" href="Ordinals.OrdinalOfOrdinals.html#29948" class="Bound">β</a> <a id="30763" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30765" href="Ordinals.OrdinalOfOrdinals.html#29982" class="Bound">b</a><a id="30766" class="Symbol">)</a> <a id="30768" href="Ordinals.OrdinalOfOrdinals.html#29950" class="Bound">γ</a> <a id="30770" href="Ordinals.OrdinalOfOrdinals.html#29984" class="Bound">𝕖</a> <a id="30772" class="Symbol">(</a><a id="30773" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="30781" class="Symbol">(</a><a id="30782" href="Ordinals.OrdinalOfOrdinals.html#29948" class="Bound">β</a> <a id="30784" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30786" href="Ordinals.OrdinalOfOrdinals.html#29982" class="Bound">b</a><a id="30787" class="Symbol">)</a> <a id="30789" href="Ordinals.OrdinalOfOrdinals.html#29948" class="Bound">β</a> <a id="30791" href="Ordinals.OrdinalOfOrdinals.html#29950" class="Bound">γ</a> <a id="30793" class="Symbol">(</a><a id="30794" href="Ordinals.OrdinalOfOrdinals.html#6093" class="Function">segment-⊴</a> <a id="30804" href="Ordinals.OrdinalOfOrdinals.html#29948" class="Bound">β</a> <a id="30806" href="Ordinals.OrdinalOfOrdinals.html#29982" class="Bound">b</a><a id="30807" class="Symbol">)</a> <a id="30809" href="Ordinals.OrdinalOfOrdinals.html#29966" class="Bound">𝕘</a><a id="30810" class="Symbol">)</a>
    <a id="30816" href="Ordinals.OrdinalOfOrdinals.html#30677" class="Function">sim-commute</a> <a id="30828" class="Symbol">=</a>
     <a id="30835" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a> <a id="30852" class="Symbol">(</a><a id="30853" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30855" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30857" href="Ordinals.OrdinalOfOrdinals.html#29980" class="Bound">a</a><a id="30858" class="Symbol">)</a> <a id="30860" href="Ordinals.OrdinalOfOrdinals.html#29950" class="Bound">γ</a>
      <a id="30868" class="Symbol">(</a><a id="30869" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="30877" class="Symbol">(</a><a id="30878" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30880" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30882" href="Ordinals.OrdinalOfOrdinals.html#29980" class="Bound">a</a><a id="30883" class="Symbol">)</a> <a id="30885" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30887" href="Ordinals.OrdinalOfOrdinals.html#29950" class="Bound">γ</a> <a id="30889" class="Symbol">(</a><a id="30890" href="Ordinals.OrdinalOfOrdinals.html#6093" class="Function">segment-⊴</a> <a id="30900" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30902" href="Ordinals.OrdinalOfOrdinals.html#29980" class="Bound">a</a><a id="30903" class="Symbol">)</a> <a id="30905" href="Ordinals.OrdinalOfOrdinals.html#29952" class="Bound">𝕗</a><a id="30906" class="Symbol">)</a>
      <a id="30914" class="Symbol">(</a><a id="30915" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="30923" class="Symbol">(</a><a id="30924" href="Ordinals.OrdinalOfOrdinals.html#29946" class="Bound">α</a> <a id="30926" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30928" href="Ordinals.OrdinalOfOrdinals.html#29980" class="Bound">a</a><a id="30929" class="Symbol">)</a> <a id="30931" class="Symbol">(</a><a id="30932" href="Ordinals.OrdinalOfOrdinals.html#29948" class="Bound">β</a> <a id="30934" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30936" href="Ordinals.OrdinalOfOrdinals.html#29982" class="Bound">b</a><a id="30937" class="Symbol">)</a> <a id="30939" href="Ordinals.OrdinalOfOrdinals.html#29950" class="Bound">γ</a> <a id="30941" href="Ordinals.OrdinalOfOrdinals.html#29984" class="Bound">𝕖</a> <a id="30943" class="Symbol">(</a><a id="30944" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="30952" class="Symbol">(</a><a id="30953" href="Ordinals.OrdinalOfOrdinals.html#29948" class="Bound">β</a> <a id="30955" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30957" href="Ordinals.OrdinalOfOrdinals.html#29982" class="Bound">b</a><a id="30958" class="Symbol">)</a> <a id="30960" href="Ordinals.OrdinalOfOrdinals.html#29948" class="Bound">β</a> <a id="30962" href="Ordinals.OrdinalOfOrdinals.html#29950" class="Bound">γ</a> <a id="30964" class="Symbol">(</a><a id="30965" href="Ordinals.OrdinalOfOrdinals.html#6093" class="Function">segment-⊴</a> <a id="30975" href="Ordinals.OrdinalOfOrdinals.html#29948" class="Bound">β</a> <a id="30977" href="Ordinals.OrdinalOfOrdinals.html#29982" class="Bound">b</a><a id="30978" class="Symbol">)</a> <a id="30980" href="Ordinals.OrdinalOfOrdinals.html#29966" class="Bound">𝕘</a><a id="30981" class="Symbol">))</a>

  <a id="30987" href="Ordinals.OrdinalOfOrdinals.html#30987" class="Function">IV</a> <a id="30990" class="Symbol">:</a> <a id="30992" href="Ordinals.OrdinalOfOrdinals.html#29998" class="Bound">c</a> <a id="30994" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30996" href="Ordinals.OrdinalOfOrdinals.html#29969" class="Bound">g</a> <a id="30998" href="Ordinals.OrdinalOfOrdinals.html#30303" class="Function">y</a>
  <a id="31002" href="Ordinals.OrdinalOfOrdinals.html#30987" class="Function">IV</a> <a id="31005" class="Symbol">=</a> <a id="31007" href="Ordinals.OrdinalOfOrdinals.html#30208" class="Function">fx-equals-c</a> <a id="31019" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="31022" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="31024" href="Ordinals.OrdinalOfOrdinals.html#30595" class="Function">III</a>

  <a id="31031" href="Ordinals.OrdinalOfOrdinals.html#31031" class="Function">V</a> <a id="31033" class="Symbol">:</a> <a id="31035" href="Ordinals.OrdinalOfOrdinals.html#29998" class="Bound">c</a> <a id="31037" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="31040" href="Ordinals.OrdinalOfOrdinals.html#29950" class="Bound">γ</a> <a id="31042" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="31044" href="Ordinals.OrdinalOfOrdinals.html#29969" class="Bound">g</a> <a id="31046" href="Ordinals.OrdinalOfOrdinals.html#29982" class="Bound">b</a>
  <a id="31050" href="Ordinals.OrdinalOfOrdinals.html#31031" class="Function">V</a> <a id="31052" class="Symbol">=</a> <a id="31054" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="31066" class="Symbol">(λ</a> <a id="31069" href="Ordinals.OrdinalOfOrdinals.html#31069" class="Bound">-</a> <a id="31071" class="Symbol">→</a> <a id="31073" href="Ordinals.OrdinalOfOrdinals.html#31069" class="Bound">-</a> <a id="31075" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="31078" href="Ordinals.OrdinalOfOrdinals.html#29950" class="Bound">γ</a> <a id="31080" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="31082" href="Ordinals.OrdinalOfOrdinals.html#29969" class="Bound">g</a> <a id="31084" href="Ordinals.OrdinalOfOrdinals.html#29982" class="Bound">b</a><a id="31085" class="Symbol">)</a> <a id="31087" href="Ordinals.OrdinalOfOrdinals.html#30987" class="Function">IV</a>
                  <a id="31108" class="Symbol">(</a><a id="31109" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="31142" href="Ordinals.OrdinalOfOrdinals.html#29948" class="Bound">β</a> <a id="31144" href="Ordinals.OrdinalOfOrdinals.html#29950" class="Bound">γ</a> <a id="31146" href="Ordinals.OrdinalOfOrdinals.html#29969" class="Bound">g</a> <a id="31148" href="Ordinals.OrdinalOfOrdinals.html#29973" class="Bound">g-sim</a> <a id="31154" href="Ordinals.OrdinalOfOrdinals.html#30303" class="Function">y</a> <a id="31156" href="Ordinals.OrdinalOfOrdinals.html#29982" class="Bound">b</a> <a id="31158" href="Ordinals.OrdinalOfOrdinals.html#30328" class="Function">y-below-b</a><a id="31167" class="Symbol">)</a>

<a id="isomorphic-initial-segments-gives-simulations-pointwise-equal"></a><a id="31170" href="Ordinals.OrdinalOfOrdinals.html#31170" class="Function">isomorphic-initial-segments-gives-simulations-pointwise-equal</a> <a id="31232" class="Symbol">:</a>
   <a id="31237" class="Symbol">(</a><a id="31238" href="Ordinals.OrdinalOfOrdinals.html#31238" class="Bound">α</a> <a id="31240" class="Symbol">:</a> <a id="31242" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="31250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="31251" class="Symbol">)</a> <a id="31253" class="Symbol">(</a><a id="31254" href="Ordinals.OrdinalOfOrdinals.html#31254" class="Bound">β</a> <a id="31256" class="Symbol">:</a> <a id="31258" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="31266" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="31267" class="Symbol">)</a> <a id="31269" class="Symbol">(</a><a id="31270" href="Ordinals.OrdinalOfOrdinals.html#31270" class="Bound">γ</a> <a id="31272" class="Symbol">:</a> <a id="31274" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="31282" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="31283" class="Symbol">)</a>
   <a id="31288" class="Symbol">(</a><a id="31289" href="Ordinals.OrdinalOfOrdinals.html#31289" class="Bound">f</a> <a id="31291" class="Symbol">:</a> <a id="31293" href="Ordinals.OrdinalOfOrdinals.html#31238" class="Bound">α</a> <a id="31295" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="31297" href="Ordinals.OrdinalOfOrdinals.html#31270" class="Bound">γ</a><a id="31298" class="Symbol">)</a> <a id="31300" class="Symbol">(</a><a id="31301" href="Ordinals.OrdinalOfOrdinals.html#31301" class="Bound">g</a> <a id="31303" class="Symbol">:</a> <a id="31305" href="Ordinals.OrdinalOfOrdinals.html#31254" class="Bound">β</a> <a id="31307" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="31309" href="Ordinals.OrdinalOfOrdinals.html#31270" class="Bound">γ</a><a id="31310" class="Symbol">)</a>
   <a id="31315" class="Symbol">(</a><a id="31316" href="Ordinals.OrdinalOfOrdinals.html#31316" class="Bound">a</a> <a id="31318" class="Symbol">:</a> <a id="31320" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31322" href="Ordinals.OrdinalOfOrdinals.html#31238" class="Bound">α</a> <a id="31324" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="31325" class="Symbol">)</a> <a id="31327" class="Symbol">(</a><a id="31328" href="Ordinals.OrdinalOfOrdinals.html#31328" class="Bound">b</a> <a id="31330" class="Symbol">:</a> <a id="31332" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="31334" href="Ordinals.OrdinalOfOrdinals.html#31254" class="Bound">β</a> <a id="31336" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="31337" class="Symbol">)</a>
 <a id="31340" class="Symbol">→</a> <a id="31342" class="Symbol">(</a><a id="31343" href="Ordinals.OrdinalOfOrdinals.html#31238" class="Bound">α</a> <a id="31345" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="31347" href="Ordinals.OrdinalOfOrdinals.html#31316" class="Bound">a</a><a id="31348" class="Symbol">)</a> <a id="31350" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="31353" class="Symbol">(</a><a id="31354" href="Ordinals.OrdinalOfOrdinals.html#31254" class="Bound">β</a> <a id="31356" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="31358" href="Ordinals.OrdinalOfOrdinals.html#31328" class="Bound">b</a><a id="31359" class="Symbol">)</a>
 <a id="31362" class="Symbol">→</a> <a id="31364" class="Symbol">(</a><a id="31365" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31369" href="Ordinals.OrdinalOfOrdinals.html#31289" class="Bound">f</a><a id="31370" class="Symbol">)</a> <a id="31372" href="Ordinals.OrdinalOfOrdinals.html#31316" class="Bound">a</a> <a id="31374" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31376" class="Symbol">(</a><a id="31377" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31381" href="Ordinals.OrdinalOfOrdinals.html#31301" class="Bound">g</a><a id="31382" class="Symbol">)</a> <a id="31384" href="Ordinals.OrdinalOfOrdinals.html#31328" class="Bound">b</a>
<a id="31386" href="Ordinals.OrdinalOfOrdinals.html#31170" class="Function">isomorphic-initial-segments-gives-simulations-pointwise-equal</a> <a id="31448" href="Ordinals.OrdinalOfOrdinals.html#31448" class="Bound">α</a> <a id="31450" href="Ordinals.OrdinalOfOrdinals.html#31450" class="Bound">β</a> <a id="31452" href="Ordinals.OrdinalOfOrdinals.html#31452" class="Bound">γ</a> <a id="31454" href="Ordinals.OrdinalOfOrdinals.html#31454" class="Bound">f</a> <a id="31456" href="Ordinals.OrdinalOfOrdinals.html#31456" class="Bound">g</a> <a id="31458" href="Ordinals.OrdinalOfOrdinals.html#31458" class="Bound">a</a> <a id="31460" href="Ordinals.OrdinalOfOrdinals.html#31460" class="Bound">b</a> <a id="31462" href="Ordinals.OrdinalOfOrdinals.html#31462" class="Bound">e</a> <a id="31464" class="Symbol">=</a>
 <a id="31467" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="31482" href="Ordinals.OrdinalOfOrdinals.html#31452" class="Bound">γ</a> <a id="31484" class="Symbol">(</a><a id="31485" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31489" href="Ordinals.OrdinalOfOrdinals.html#31454" class="Bound">f</a> <a id="31491" href="Ordinals.OrdinalOfOrdinals.html#31458" class="Bound">a</a><a id="31492" class="Symbol">)</a> <a id="31494" class="Symbol">(</a><a id="31495" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31499" href="Ordinals.OrdinalOfOrdinals.html#31456" class="Bound">g</a> <a id="31501" href="Ordinals.OrdinalOfOrdinals.html#31460" class="Bound">b</a><a id="31502" class="Symbol">)</a> <a id="31504" href="Ordinals.OrdinalOfOrdinals.html#31520" class="Function">I</a> <a id="31506" href="Ordinals.OrdinalOfOrdinals.html#31656" class="Function">II</a>
  <a id="31511" class="Keyword">where</a>
   <a id="31520" href="Ordinals.OrdinalOfOrdinals.html#31520" class="Function">I</a> <a id="31522" class="Symbol">:</a> <a id="31524" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31528" href="Ordinals.OrdinalOfOrdinals.html#31454" class="Bound">f</a> <a id="31530" href="Ordinals.OrdinalOfOrdinals.html#31458" class="Bound">a</a> <a id="31532" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="31535" href="Ordinals.OrdinalOfOrdinals.html#31452" class="Bound">γ</a> <a id="31537" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="31539" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31543" href="Ordinals.OrdinalOfOrdinals.html#31456" class="Bound">g</a> <a id="31545" href="Ordinals.OrdinalOfOrdinals.html#31460" class="Bound">b</a>
   <a id="31550" href="Ordinals.OrdinalOfOrdinals.html#31520" class="Function">I</a> <a id="31552" class="Symbol">=</a> <a id="31554" href="Ordinals.OrdinalOfOrdinals.html#29675" class="Function">initial-segments-⊴-gives-simulations-pointwise-≼</a> <a id="31603" href="Ordinals.OrdinalOfOrdinals.html#31448" class="Bound">α</a> <a id="31605" href="Ordinals.OrdinalOfOrdinals.html#31450" class="Bound">β</a> <a id="31607" href="Ordinals.OrdinalOfOrdinals.html#31452" class="Bound">γ</a> <a id="31609" href="Ordinals.OrdinalOfOrdinals.html#31454" class="Bound">f</a> <a id="31611" href="Ordinals.OrdinalOfOrdinals.html#31456" class="Bound">g</a> <a id="31613" href="Ordinals.OrdinalOfOrdinals.html#31458" class="Bound">a</a> <a id="31615" href="Ordinals.OrdinalOfOrdinals.html#31460" class="Bound">b</a>
        <a id="31625" class="Symbol">(</a><a id="31626" href="Ordinals.OrdinalOfOrdinals.html#2938" class="Function">≃ₒ-to-⊴</a> <a id="31634" class="Symbol">(</a><a id="31635" href="Ordinals.OrdinalOfOrdinals.html#31448" class="Bound">α</a> <a id="31637" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="31639" href="Ordinals.OrdinalOfOrdinals.html#31458" class="Bound">a</a><a id="31640" class="Symbol">)</a> <a id="31642" class="Symbol">(</a><a id="31643" href="Ordinals.OrdinalOfOrdinals.html#31450" class="Bound">β</a> <a id="31645" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="31647" href="Ordinals.OrdinalOfOrdinals.html#31460" class="Bound">b</a><a id="31648" class="Symbol">)</a> <a id="31650" href="Ordinals.OrdinalOfOrdinals.html#31462" class="Bound">e</a><a id="31651" class="Symbol">)</a>
   <a id="31656" href="Ordinals.OrdinalOfOrdinals.html#31656" class="Function">II</a> <a id="31659" class="Symbol">:</a> <a id="31661" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31665" href="Ordinals.OrdinalOfOrdinals.html#31456" class="Bound">g</a> <a id="31667" href="Ordinals.OrdinalOfOrdinals.html#31460" class="Bound">b</a> <a id="31669" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="31672" href="Ordinals.OrdinalOfOrdinals.html#31452" class="Bound">γ</a> <a id="31674" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="31676" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31680" href="Ordinals.OrdinalOfOrdinals.html#31454" class="Bound">f</a> <a id="31682" href="Ordinals.OrdinalOfOrdinals.html#31458" class="Bound">a</a>
   <a id="31687" href="Ordinals.OrdinalOfOrdinals.html#31656" class="Function">II</a> <a id="31690" class="Symbol">=</a> <a id="31692" href="Ordinals.OrdinalOfOrdinals.html#29675" class="Function">initial-segments-⊴-gives-simulations-pointwise-≼</a> <a id="31741" href="Ordinals.OrdinalOfOrdinals.html#31450" class="Bound">β</a> <a id="31743" href="Ordinals.OrdinalOfOrdinals.html#31448" class="Bound">α</a> <a id="31745" href="Ordinals.OrdinalOfOrdinals.html#31452" class="Bound">γ</a> <a id="31747" href="Ordinals.OrdinalOfOrdinals.html#31456" class="Bound">g</a> <a id="31749" href="Ordinals.OrdinalOfOrdinals.html#31454" class="Bound">f</a> <a id="31751" href="Ordinals.OrdinalOfOrdinals.html#31460" class="Bound">b</a> <a id="31753" href="Ordinals.OrdinalOfOrdinals.html#31458" class="Bound">a</a>
         <a id="31764" class="Symbol">(</a><a id="31765" href="Ordinals.OrdinalOfOrdinals.html#2938" class="Function">≃ₒ-to-⊴</a> <a id="31773" class="Symbol">(</a><a id="31774" href="Ordinals.OrdinalOfOrdinals.html#31450" class="Bound">β</a> <a id="31776" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="31778" href="Ordinals.OrdinalOfOrdinals.html#31460" class="Bound">b</a><a id="31779" class="Symbol">)</a> <a id="31781" class="Symbol">(</a><a id="31782" href="Ordinals.OrdinalOfOrdinals.html#31448" class="Bound">α</a> <a id="31784" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="31786" href="Ordinals.OrdinalOfOrdinals.html#31458" class="Bound">a</a><a id="31787" class="Symbol">)</a> <a id="31789" class="Symbol">(</a><a id="31790" href="Ordinals.Equivalence.html#4680" class="Function">≃ₒ-sym</a> <a id="31797" class="Symbol">(</a><a id="31798" href="Ordinals.OrdinalOfOrdinals.html#31448" class="Bound">α</a> <a id="31800" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="31802" href="Ordinals.OrdinalOfOrdinals.html#31458" class="Bound">a</a><a id="31803" class="Symbol">)</a> <a id="31805" class="Symbol">(</a><a id="31806" href="Ordinals.OrdinalOfOrdinals.html#31450" class="Bound">β</a> <a id="31808" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="31810" href="Ordinals.OrdinalOfOrdinals.html#31460" class="Bound">b</a><a id="31811" class="Symbol">)</a> <a id="31813" href="Ordinals.OrdinalOfOrdinals.html#31462" class="Bound">e</a><a id="31814" class="Symbol">))</a>

<a id="31818" class="Markup">\end{code}</a><a id="31828" class="Background">

We illustrate the above lemmas by showing that they generalize the
left-cancellability of taking initial segments (which was already proved above).

</a><a id="31979" class="Markup">\begin{code}</a>

<a id="↓-⊴-lc-bis"></a><a id="31993" href="Ordinals.OrdinalOfOrdinals.html#31993" class="Function">↓-⊴-lc-bis</a> <a id="32004" class="Symbol">:</a> <a id="32006" class="Symbol">(</a><a id="32007" href="Ordinals.OrdinalOfOrdinals.html#32007" class="Bound">α</a> <a id="32009" class="Symbol">:</a> <a id="32011" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="32019" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="32020" class="Symbol">)</a> <a id="32022" class="Symbol">(</a><a id="32023" href="Ordinals.OrdinalOfOrdinals.html#32023" class="Bound">a</a> <a id="32025" href="Ordinals.OrdinalOfOrdinals.html#32025" class="Bound">b</a> <a id="32027" class="Symbol">:</a> <a id="32029" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32031" href="Ordinals.OrdinalOfOrdinals.html#32007" class="Bound">α</a> <a id="32033" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32034" class="Symbol">)</a>
           <a id="32047" class="Symbol">→</a> <a id="32049" class="Symbol">(</a><a id="32050" href="Ordinals.OrdinalOfOrdinals.html#32007" class="Bound">α</a> <a id="32052" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32054" href="Ordinals.OrdinalOfOrdinals.html#32023" class="Bound">a</a><a id="32055" class="Symbol">)</a> <a id="32057" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="32059" class="Symbol">(</a><a id="32060" href="Ordinals.OrdinalOfOrdinals.html#32007" class="Bound">α</a> <a id="32062" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32064" href="Ordinals.OrdinalOfOrdinals.html#32025" class="Bound">b</a> <a id="32066" class="Symbol">)</a>
           <a id="32079" class="Symbol">→</a> <a id="32081" href="Ordinals.OrdinalOfOrdinals.html#32023" class="Bound">a</a> <a id="32083" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="32086" href="Ordinals.OrdinalOfOrdinals.html#32007" class="Bound">α</a> <a id="32088" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="32090" href="Ordinals.OrdinalOfOrdinals.html#32025" class="Bound">b</a>
<a id="32092" href="Ordinals.OrdinalOfOrdinals.html#31993" class="Function">↓-⊴-lc-bis</a> <a id="32103" href="Ordinals.OrdinalOfOrdinals.html#32103" class="Bound">α</a> <a id="32105" class="Symbol">=</a>
 <a id="32108" href="Ordinals.OrdinalOfOrdinals.html#29675" class="Function">initial-segments-⊴-gives-simulations-pointwise-≼</a> <a id="32157" href="Ordinals.OrdinalOfOrdinals.html#32103" class="Bound">α</a> <a id="32159" href="Ordinals.OrdinalOfOrdinals.html#32103" class="Bound">α</a> <a id="32161" href="Ordinals.OrdinalOfOrdinals.html#32103" class="Bound">α</a> <a id="32163" class="Symbol">(</a><a id="32164" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="32171" href="Ordinals.OrdinalOfOrdinals.html#32103" class="Bound">α</a><a id="32172" class="Symbol">)</a> <a id="32174" class="Symbol">(</a><a id="32175" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="32182" href="Ordinals.OrdinalOfOrdinals.html#32103" class="Bound">α</a><a id="32183" class="Symbol">)</a>

<a id="↓-lc-bis"></a><a id="32186" href="Ordinals.OrdinalOfOrdinals.html#32186" class="Function">↓-lc-bis</a> <a id="32195" class="Symbol">:</a> <a id="32197" class="Symbol">(</a><a id="32198" href="Ordinals.OrdinalOfOrdinals.html#32198" class="Bound">α</a> <a id="32200" class="Symbol">:</a> <a id="32202" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="32210" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="32211" class="Symbol">)</a> <a id="32213" class="Symbol">(</a><a id="32214" href="Ordinals.OrdinalOfOrdinals.html#32214" class="Bound">a</a> <a id="32216" href="Ordinals.OrdinalOfOrdinals.html#32216" class="Bound">b</a> <a id="32218" class="Symbol">:</a> <a id="32220" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32222" href="Ordinals.OrdinalOfOrdinals.html#32198" class="Bound">α</a> <a id="32224" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32225" class="Symbol">)</a>
         <a id="32236" class="Symbol">→</a> <a id="32238" class="Symbol">(</a><a id="32239" href="Ordinals.OrdinalOfOrdinals.html#32198" class="Bound">α</a> <a id="32241" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32243" href="Ordinals.OrdinalOfOrdinals.html#32214" class="Bound">a</a><a id="32244" class="Symbol">)</a> <a id="32246" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="32249" class="Symbol">(</a><a id="32250" href="Ordinals.OrdinalOfOrdinals.html#32198" class="Bound">α</a> <a id="32252" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32254" href="Ordinals.OrdinalOfOrdinals.html#32216" class="Bound">b</a> <a id="32256" class="Symbol">)</a>
         <a id="32267" class="Symbol">→</a> <a id="32269" href="Ordinals.OrdinalOfOrdinals.html#32214" class="Bound">a</a> <a id="32271" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32273" href="Ordinals.OrdinalOfOrdinals.html#32216" class="Bound">b</a>
<a id="32275" href="Ordinals.OrdinalOfOrdinals.html#32186" class="Function">↓-lc-bis</a> <a id="32284" href="Ordinals.OrdinalOfOrdinals.html#32284" class="Bound">α</a> <a id="32286" class="Symbol">=</a>
 <a id="32289" href="Ordinals.OrdinalOfOrdinals.html#31170" class="Function">isomorphic-initial-segments-gives-simulations-pointwise-equal</a> <a id="32351" href="Ordinals.OrdinalOfOrdinals.html#32284" class="Bound">α</a> <a id="32353" href="Ordinals.OrdinalOfOrdinals.html#32284" class="Bound">α</a> <a id="32355" href="Ordinals.OrdinalOfOrdinals.html#32284" class="Bound">α</a>
  <a id="32359" class="Symbol">(</a><a id="32360" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="32367" href="Ordinals.OrdinalOfOrdinals.html#32284" class="Bound">α</a><a id="32368" class="Symbol">)</a> <a id="32370" class="Symbol">(</a><a id="32371" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="32378" href="Ordinals.OrdinalOfOrdinals.html#32284" class="Bound">α</a><a id="32379" class="Symbol">)</a>

<a id="32382" class="Markup">\end{code}</a><a id="32392" class="Background">

We now prove the converses to the above lemmas.

</a><a id="32443" class="Markup">\begin{code}</a>

<a id="simulations-pointwise-≼-gives-initial-segments-⊴"></a><a id="32457" href="Ordinals.OrdinalOfOrdinals.html#32457" class="Function">simulations-pointwise-≼-gives-initial-segments-⊴</a> <a id="32506" class="Symbol">:</a>
   <a id="32511" class="Symbol">(</a><a id="32512" href="Ordinals.OrdinalOfOrdinals.html#32512" class="Bound">α</a> <a id="32514" class="Symbol">:</a> <a id="32516" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="32524" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="32525" class="Symbol">)</a> <a id="32527" class="Symbol">(</a><a id="32528" href="Ordinals.OrdinalOfOrdinals.html#32528" class="Bound">β</a> <a id="32530" class="Symbol">:</a> <a id="32532" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="32540" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="32541" class="Symbol">)</a> <a id="32543" class="Symbol">(</a><a id="32544" href="Ordinals.OrdinalOfOrdinals.html#32544" class="Bound">γ</a> <a id="32546" class="Symbol">:</a> <a id="32548" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="32556" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="32557" class="Symbol">)</a>
   <a id="32562" class="Symbol">(</a><a id="32563" href="Ordinals.OrdinalOfOrdinals.html#32563" class="Bound">f</a> <a id="32565" class="Symbol">:</a> <a id="32567" href="Ordinals.OrdinalOfOrdinals.html#32512" class="Bound">α</a> <a id="32569" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="32571" href="Ordinals.OrdinalOfOrdinals.html#32544" class="Bound">γ</a><a id="32572" class="Symbol">)</a> <a id="32574" class="Symbol">(</a><a id="32575" href="Ordinals.OrdinalOfOrdinals.html#32575" class="Bound">g</a> <a id="32577" class="Symbol">:</a> <a id="32579" href="Ordinals.OrdinalOfOrdinals.html#32528" class="Bound">β</a> <a id="32581" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="32583" href="Ordinals.OrdinalOfOrdinals.html#32544" class="Bound">γ</a><a id="32584" class="Symbol">)</a>
   <a id="32589" class="Symbol">(</a><a id="32590" href="Ordinals.OrdinalOfOrdinals.html#32590" class="Bound">a</a> <a id="32592" class="Symbol">:</a> <a id="32594" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32596" href="Ordinals.OrdinalOfOrdinals.html#32512" class="Bound">α</a> <a id="32598" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32599" class="Symbol">)</a> <a id="32601" class="Symbol">(</a><a id="32602" href="Ordinals.OrdinalOfOrdinals.html#32602" class="Bound">b</a> <a id="32604" class="Symbol">:</a> <a id="32606" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32608" href="Ordinals.OrdinalOfOrdinals.html#32528" class="Bound">β</a> <a id="32610" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32611" class="Symbol">)</a>
 <a id="32614" class="Symbol">→</a> <a id="32616" class="Symbol">(</a><a id="32617" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="32621" href="Ordinals.OrdinalOfOrdinals.html#32563" class="Bound">f</a><a id="32622" class="Symbol">)</a> <a id="32624" href="Ordinals.OrdinalOfOrdinals.html#32590" class="Bound">a</a> <a id="32626" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="32629" href="Ordinals.OrdinalOfOrdinals.html#32544" class="Bound">γ</a> <a id="32631" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="32633" class="Symbol">(</a><a id="32634" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="32638" href="Ordinals.OrdinalOfOrdinals.html#32575" class="Bound">g</a><a id="32639" class="Symbol">)</a> <a id="32641" href="Ordinals.OrdinalOfOrdinals.html#32602" class="Bound">b</a>
 <a id="32644" class="Symbol">→</a> <a id="32646" class="Symbol">(</a><a id="32647" href="Ordinals.OrdinalOfOrdinals.html#32512" class="Bound">α</a> <a id="32649" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32651" href="Ordinals.OrdinalOfOrdinals.html#32590" class="Bound">a</a><a id="32652" class="Symbol">)</a> <a id="32654" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="32656" class="Symbol">(</a><a id="32657" href="Ordinals.OrdinalOfOrdinals.html#32528" class="Bound">β</a> <a id="32659" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="32661" href="Ordinals.OrdinalOfOrdinals.html#32602" class="Bound">b</a><a id="32662" class="Symbol">)</a>
<a id="32664" href="Ordinals.OrdinalOfOrdinals.html#32457" class="Function">simulations-pointwise-≼-gives-initial-segments-⊴</a>
 <a id="32714" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="32716" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="32718" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="32720" href="Ordinals.OrdinalOfOrdinals.html#32720" class="Bound">𝕗</a><a id="32721" class="Symbol">@(</a><a id="32723" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="32725" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32727" href="Ordinals.OrdinalOfOrdinals.html#32727" class="Bound">f-sim</a><a id="32732" class="Symbol">)</a> <a id="32734" href="Ordinals.OrdinalOfOrdinals.html#32734" class="Bound">𝕘</a><a id="32735" class="Symbol">@(</a><a id="32737" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="32739" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32741" href="Ordinals.OrdinalOfOrdinals.html#32741" class="Bound">g-sim</a><a id="32746" class="Symbol">)</a> <a id="32748" href="Ordinals.OrdinalOfOrdinals.html#32748" class="Bound">a</a> <a id="32750" href="Ordinals.OrdinalOfOrdinals.html#32750" class="Bound">b</a> <a id="32752" href="Ordinals.OrdinalOfOrdinals.html#32752" class="Bound">fa-below-gb</a> <a id="32764" class="Symbol">=</a> <a id="32766" href="Ordinals.OrdinalOfOrdinals.html#33222" class="Function">h</a> <a id="32768" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                                     <a id="32823" href="Ordinals.OrdinalOfOrdinals.html#33988" class="Function">h-intial-segment</a> <a id="32840" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                                     <a id="32895" href="Ordinals.OrdinalOfOrdinals.html#33485" class="Function">h-order-preserving</a>
  <a id="32916" class="Keyword">where</a>
   <a id="32925" href="Ordinals.OrdinalOfOrdinals.html#32925" class="Function">h-prelim</a> <a id="32934" class="Symbol">:</a> <a id="32936" class="Symbol">(</a><a id="32937" href="Ordinals.OrdinalOfOrdinals.html#32937" class="Bound">x</a> <a id="32939" class="Symbol">:</a> <a id="32941" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32943" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="32945" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32946" class="Symbol">)</a>
            <a id="32960" class="Symbol">→</a> <a id="32962" href="Ordinals.OrdinalOfOrdinals.html#32937" class="Bound">x</a> <a id="32964" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="32967" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="32969" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="32971" href="Ordinals.OrdinalOfOrdinals.html#32748" class="Bound">a</a>
            <a id="32985" class="Symbol">→</a> <a id="32987" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="32989" href="Ordinals.OrdinalOfOrdinals.html#32989" class="Bound">y</a> <a id="32991" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="32993" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32995" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="32997" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="32999" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33001" class="Symbol">(</a><a id="33002" href="Ordinals.OrdinalOfOrdinals.html#32989" class="Bound">y</a> <a id="33004" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="33007" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="33009" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="33011" href="Ordinals.OrdinalOfOrdinals.html#32750" class="Bound">b</a><a id="33012" class="Symbol">)</a> <a id="33014" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="33016" class="Symbol">(</a><a id="33017" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="33019" href="Ordinals.OrdinalOfOrdinals.html#32989" class="Bound">y</a> <a id="33021" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33023" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="33025" href="Ordinals.OrdinalOfOrdinals.html#32937" class="Bound">x</a><a id="33026" class="Symbol">)</a>
   <a id="33031" href="Ordinals.OrdinalOfOrdinals.html#32925" class="Function">h-prelim</a> <a id="33040" href="Ordinals.OrdinalOfOrdinals.html#33040" class="Bound">x</a> <a id="33042" href="Ordinals.OrdinalOfOrdinals.html#33042" class="Bound">l</a> <a id="33044" class="Symbol">=</a> <a id="33046" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="33079" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="33081" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="33083" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="33085" href="Ordinals.OrdinalOfOrdinals.html#32741" class="Bound">g-sim</a> <a id="33091" href="Ordinals.OrdinalOfOrdinals.html#32750" class="Bound">b</a> <a id="33093" class="Symbol">(</a><a id="33094" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="33096" href="Ordinals.OrdinalOfOrdinals.html#33040" class="Bound">x</a><a id="33097" class="Symbol">)</a> <a id="33099" href="Ordinals.OrdinalOfOrdinals.html#33117" class="Function">l&#39;</a>
    <a id="33106" class="Keyword">where</a>
     <a id="33117" href="Ordinals.OrdinalOfOrdinals.html#33117" class="Function">l&#39;</a> <a id="33120" class="Symbol">:</a> <a id="33122" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="33124" href="Ordinals.OrdinalOfOrdinals.html#33040" class="Bound">x</a> <a id="33126" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="33129" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="33131" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="33133" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="33135" href="Ordinals.OrdinalOfOrdinals.html#32750" class="Bound">b</a>
     <a id="33142" href="Ordinals.OrdinalOfOrdinals.html#33117" class="Function">l&#39;</a> <a id="33145" class="Symbol">=</a> <a id="33147" href="Ordinals.OrdinalOfOrdinals.html#32752" class="Bound">fa-below-gb</a> <a id="33159" class="Symbol">(</a><a id="33160" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="33162" href="Ordinals.OrdinalOfOrdinals.html#33040" class="Bound">x</a><a id="33163" class="Symbol">)</a> <a id="33165" class="Symbol">(</a><a id="33166" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="33199" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="33201" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="33203" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="33205" href="Ordinals.OrdinalOfOrdinals.html#32727" class="Bound">f-sim</a> <a id="33211" href="Ordinals.OrdinalOfOrdinals.html#33040" class="Bound">x</a> <a id="33213" href="Ordinals.OrdinalOfOrdinals.html#32748" class="Bound">a</a> <a id="33215" href="Ordinals.OrdinalOfOrdinals.html#33042" class="Bound">l</a><a id="33216" class="Symbol">)</a>

   <a id="33222" href="Ordinals.OrdinalOfOrdinals.html#33222" class="Function">h</a> <a id="33224" class="Symbol">:</a> <a id="33226" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="33228" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="33230" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33232" href="Ordinals.OrdinalOfOrdinals.html#32748" class="Bound">a</a> <a id="33234" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="33236" class="Symbol">→</a> <a id="33238" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="33240" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="33242" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33244" href="Ordinals.OrdinalOfOrdinals.html#32750" class="Bound">b</a> <a id="33246" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="33251" href="Ordinals.OrdinalOfOrdinals.html#33222" class="Function">h</a> <a id="33253" class="Symbol">(</a><a id="33254" href="Ordinals.OrdinalOfOrdinals.html#33254" class="Bound">x</a> <a id="33256" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33258" href="Ordinals.OrdinalOfOrdinals.html#33258" class="Bound">l</a><a id="33259" class="Symbol">)</a> <a id="33261" class="Symbol">=</a> <a id="33263" class="Symbol">(</a><a id="33264" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="33268" class="Symbol">(</a><a id="33269" href="Ordinals.OrdinalOfOrdinals.html#32925" class="Function">h-prelim</a> <a id="33278" href="Ordinals.OrdinalOfOrdinals.html#33254" class="Bound">x</a> <a id="33280" href="Ordinals.OrdinalOfOrdinals.html#33258" class="Bound">l</a><a id="33281" class="Symbol">)</a> <a id="33283" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33285" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="33289" class="Symbol">(</a><a id="33290" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="33294" class="Symbol">(</a><a id="33295" href="Ordinals.OrdinalOfOrdinals.html#32925" class="Function">h-prelim</a> <a id="33304" href="Ordinals.OrdinalOfOrdinals.html#33254" class="Bound">x</a> <a id="33306" href="Ordinals.OrdinalOfOrdinals.html#33258" class="Bound">l</a><a id="33307" class="Symbol">)))</a>
   <a id="33314" href="Ordinals.OrdinalOfOrdinals.html#33314" class="Function">h̅</a> <a id="33317" class="Symbol">:</a> <a id="33319" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="33321" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="33323" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33325" href="Ordinals.OrdinalOfOrdinals.html#32748" class="Bound">a</a> <a id="33327" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="33329" class="Symbol">→</a> <a id="33331" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="33333" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="33335" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="33340" href="Ordinals.OrdinalOfOrdinals.html#33314" class="Function">h̅</a> <a id="33343" class="Symbol">=</a> <a id="33345" href="Ordinals.OrdinalOfOrdinals.html#5398" class="Function">segment-inclusion</a> <a id="33363" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="33365" href="Ordinals.OrdinalOfOrdinals.html#32750" class="Bound">b</a> <a id="33367" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="33369" href="Ordinals.OrdinalOfOrdinals.html#33222" class="Function">h</a>

   <a id="33375" href="Ordinals.OrdinalOfOrdinals.html#33375" class="Function">h-eq</a> <a id="33380" class="Symbol">:</a> <a id="33382" class="Symbol">(</a><a id="33383" href="Ordinals.OrdinalOfOrdinals.html#33383" class="Bound">x</a> <a id="33385" class="Symbol">:</a> <a id="33387" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="33389" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="33391" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="33392" class="Symbol">)</a> <a id="33394" class="Symbol">(</a><a id="33395" href="Ordinals.OrdinalOfOrdinals.html#33395" class="Bound">l</a> <a id="33397" class="Symbol">:</a> <a id="33399" href="Ordinals.OrdinalOfOrdinals.html#33383" class="Bound">x</a> <a id="33401" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="33404" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="33406" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="33408" href="Ordinals.OrdinalOfOrdinals.html#32748" class="Bound">a</a><a id="33409" class="Symbol">)</a>
        <a id="33419" class="Symbol">→</a> <a id="33421" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="33423" class="Symbol">(</a><a id="33424" href="Ordinals.OrdinalOfOrdinals.html#33314" class="Function">h̅</a> <a id="33427" class="Symbol">(</a><a id="33428" href="Ordinals.OrdinalOfOrdinals.html#33383" class="Bound">x</a> <a id="33430" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33432" href="Ordinals.OrdinalOfOrdinals.html#33395" class="Bound">l</a><a id="33433" class="Symbol">))</a> <a id="33436" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33438" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="33440" href="Ordinals.OrdinalOfOrdinals.html#33383" class="Bound">x</a>
   <a id="33445" href="Ordinals.OrdinalOfOrdinals.html#33375" class="Function">h-eq</a> <a id="33450" href="Ordinals.OrdinalOfOrdinals.html#33450" class="Bound">x</a> <a id="33452" href="Ordinals.OrdinalOfOrdinals.html#33452" class="Bound">l</a> <a id="33454" class="Symbol">=</a> <a id="33456" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="33460" class="Symbol">(</a><a id="33461" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="33465" class="Symbol">(</a><a id="33466" href="Ordinals.OrdinalOfOrdinals.html#32925" class="Function">h-prelim</a> <a id="33475" href="Ordinals.OrdinalOfOrdinals.html#33450" class="Bound">x</a> <a id="33477" href="Ordinals.OrdinalOfOrdinals.html#33452" class="Bound">l</a><a id="33478" class="Symbol">))</a>

   <a id="33485" href="Ordinals.OrdinalOfOrdinals.html#33485" class="Function">h-order-preserving</a> <a id="33504" class="Symbol">:</a> <a id="33506" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="33526" class="Symbol">(</a><a id="33527" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="33529" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33531" href="Ordinals.OrdinalOfOrdinals.html#32748" class="Bound">a</a><a id="33532" class="Symbol">)</a> <a id="33534" class="Symbol">(</a><a id="33535" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="33537" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="33539" href="Ordinals.OrdinalOfOrdinals.html#32750" class="Bound">b</a><a id="33540" class="Symbol">)</a> <a id="33542" href="Ordinals.OrdinalOfOrdinals.html#33222" class="Function">h</a>
   <a id="33547" href="Ordinals.OrdinalOfOrdinals.html#33485" class="Function">h-order-preserving</a> <a id="33566" class="Symbol">(</a><a id="33567" href="Ordinals.OrdinalOfOrdinals.html#33567" class="Bound">x</a> <a id="33569" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33571" href="Ordinals.OrdinalOfOrdinals.html#33571" class="Bound">l</a><a id="33572" class="Symbol">)</a> <a id="33574" class="Symbol">(</a><a id="33575" href="Ordinals.OrdinalOfOrdinals.html#33575" class="Bound">y</a> <a id="33577" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33579" href="Ordinals.OrdinalOfOrdinals.html#33579" class="Bound">k</a><a id="33580" class="Symbol">)</a> <a id="33582" href="Ordinals.OrdinalOfOrdinals.html#33582" class="Bound">x-below-y</a> <a id="33592" class="Symbol">=</a> <a id="33594" href="Ordinals.OrdinalOfOrdinals.html#33820" class="Function">III</a>
    <a id="33602" class="Keyword">where</a>
     <a id="33613" href="Ordinals.OrdinalOfOrdinals.html#33613" class="Function">I</a> <a id="33615" class="Symbol">:</a> <a id="33617" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="33619" href="Ordinals.OrdinalOfOrdinals.html#33567" class="Bound">x</a> <a id="33621" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="33624" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="33626" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="33628" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="33630" href="Ordinals.OrdinalOfOrdinals.html#33575" class="Bound">y</a>
     <a id="33637" href="Ordinals.OrdinalOfOrdinals.html#33613" class="Function">I</a> <a id="33639" class="Symbol">=</a> <a id="33641" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="33674" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="33676" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="33678" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="33680" href="Ordinals.OrdinalOfOrdinals.html#32727" class="Bound">f-sim</a> <a id="33686" href="Ordinals.OrdinalOfOrdinals.html#33567" class="Bound">x</a> <a id="33688" href="Ordinals.OrdinalOfOrdinals.html#33575" class="Bound">y</a> <a id="33690" href="Ordinals.OrdinalOfOrdinals.html#33582" class="Bound">x-below-y</a>
     <a id="33705" href="Ordinals.OrdinalOfOrdinals.html#33705" class="Function">II</a> <a id="33708" class="Symbol">:</a> <a id="33710" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="33712" class="Symbol">(</a><a id="33713" href="Ordinals.OrdinalOfOrdinals.html#33314" class="Function">h̅</a> <a id="33716" class="Symbol">(</a><a id="33717" href="Ordinals.OrdinalOfOrdinals.html#33567" class="Bound">x</a> <a id="33719" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33721" href="Ordinals.OrdinalOfOrdinals.html#33571" class="Bound">l</a><a id="33722" class="Symbol">))</a> <a id="33725" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="33728" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="33730" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="33732" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="33734" class="Symbol">(</a><a id="33735" href="Ordinals.OrdinalOfOrdinals.html#33314" class="Function">h̅</a> <a id="33738" class="Symbol">(</a><a id="33739" href="Ordinals.OrdinalOfOrdinals.html#33575" class="Bound">y</a> <a id="33741" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33743" href="Ordinals.OrdinalOfOrdinals.html#33579" class="Bound">k</a><a id="33744" class="Symbol">))</a>
     <a id="33752" href="Ordinals.OrdinalOfOrdinals.html#33705" class="Function">II</a> <a id="33755" class="Symbol">=</a> <a id="33757" href="UF.Base.html#2167" class="Function">transport₂⁻¹</a> <a id="33770" class="Symbol">(</a><a id="33771" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="33788" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a><a id="33789" class="Symbol">)</a> <a id="33791" class="Symbol">(</a><a id="33792" href="Ordinals.OrdinalOfOrdinals.html#33375" class="Function">h-eq</a> <a id="33797" href="Ordinals.OrdinalOfOrdinals.html#33567" class="Bound">x</a> <a id="33799" href="Ordinals.OrdinalOfOrdinals.html#33571" class="Bound">l</a><a id="33800" class="Symbol">)</a> <a id="33802" class="Symbol">(</a><a id="33803" href="Ordinals.OrdinalOfOrdinals.html#33375" class="Function">h-eq</a> <a id="33808" href="Ordinals.OrdinalOfOrdinals.html#33575" class="Bound">y</a> <a id="33810" href="Ordinals.OrdinalOfOrdinals.html#33579" class="Bound">k</a><a id="33811" class="Symbol">)</a> <a id="33813" href="Ordinals.OrdinalOfOrdinals.html#33613" class="Function">I</a>
     <a id="33820" href="Ordinals.OrdinalOfOrdinals.html#33820" class="Function">III</a> <a id="33824" class="Symbol">:</a> <a id="33826" href="Ordinals.OrdinalOfOrdinals.html#33314" class="Function">h̅</a> <a id="33829" class="Symbol">(</a><a id="33830" href="Ordinals.OrdinalOfOrdinals.html#33567" class="Bound">x</a> <a id="33832" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33834" href="Ordinals.OrdinalOfOrdinals.html#33571" class="Bound">l</a><a id="33835" class="Symbol">)</a> <a id="33837" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="33840" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="33842" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="33844" href="Ordinals.OrdinalOfOrdinals.html#33314" class="Function">h̅</a> <a id="33847" class="Symbol">(</a><a id="33848" href="Ordinals.OrdinalOfOrdinals.html#33575" class="Bound">y</a> <a id="33850" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33852" href="Ordinals.OrdinalOfOrdinals.html#33579" class="Bound">k</a><a id="33853" class="Symbol">)</a>
     <a id="33860" href="Ordinals.OrdinalOfOrdinals.html#33820" class="Function">III</a> <a id="33864" class="Symbol">=</a> <a id="33866" href="Ordinals.Maps.html#7659" class="Function">simulations-are-order-reflecting</a> <a id="33899" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="33901" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="33903" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="33905" href="Ordinals.OrdinalOfOrdinals.html#32741" class="Bound">g-sim</a>
                                            <a id="33955" class="Symbol">(</a><a id="33956" href="Ordinals.OrdinalOfOrdinals.html#33314" class="Function">h̅</a> <a id="33959" class="Symbol">(</a><a id="33960" href="Ordinals.OrdinalOfOrdinals.html#33567" class="Bound">x</a> <a id="33962" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33964" href="Ordinals.OrdinalOfOrdinals.html#33571" class="Bound">l</a><a id="33965" class="Symbol">))</a> <a id="33968" class="Symbol">(</a><a id="33969" href="Ordinals.OrdinalOfOrdinals.html#33314" class="Function">h̅</a> <a id="33972" class="Symbol">(</a><a id="33973" href="Ordinals.OrdinalOfOrdinals.html#33575" class="Bound">y</a> <a id="33975" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33977" href="Ordinals.OrdinalOfOrdinals.html#33579" class="Bound">k</a><a id="33978" class="Symbol">))</a> <a id="33981" href="Ordinals.OrdinalOfOrdinals.html#33705" class="Function">II</a>

   <a id="33988" href="Ordinals.OrdinalOfOrdinals.html#33988" class="Function">h-intial-segment</a> <a id="34005" class="Symbol">:</a> <a id="34007" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="34026" class="Symbol">(</a><a id="34027" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="34029" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="34031" href="Ordinals.OrdinalOfOrdinals.html#32748" class="Bound">a</a><a id="34032" class="Symbol">)</a> <a id="34034" class="Symbol">(</a><a id="34035" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="34037" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="34039" href="Ordinals.OrdinalOfOrdinals.html#32750" class="Bound">b</a><a id="34040" class="Symbol">)</a> <a id="34042" href="Ordinals.OrdinalOfOrdinals.html#33222" class="Function">h</a>
   <a id="34047" href="Ordinals.OrdinalOfOrdinals.html#33988" class="Function">h-intial-segment</a> <a id="34064" class="Symbol">(</a><a id="34065" href="Ordinals.OrdinalOfOrdinals.html#34065" class="Bound">x</a> <a id="34067" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34069" href="Ordinals.OrdinalOfOrdinals.html#34069" class="Bound">l</a><a id="34070" class="Symbol">)</a> <a id="34072" class="Symbol">(</a><a id="34073" href="Ordinals.OrdinalOfOrdinals.html#34073" class="Bound">y</a> <a id="34075" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34077" href="Ordinals.OrdinalOfOrdinals.html#34077" class="Bound">k</a><a id="34078" class="Symbol">)</a> <a id="34080" href="Ordinals.OrdinalOfOrdinals.html#34080" class="Bound">y-below-hx</a> <a id="34091" class="Symbol">=</a> <a id="34093" class="Symbol">(</a><a id="34094" href="Ordinals.OrdinalOfOrdinals.html#34449" class="Function">x&#39;</a> <a id="34097" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34099" href="Ordinals.OrdinalOfOrdinals.html#34545" class="Function">IV</a><a id="34101" class="Symbol">)</a> <a id="34103" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34105" href="Ordinals.OrdinalOfOrdinals.html#34483" class="Function">x&#39;-below-x</a> <a id="34116" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34118" href="Ordinals.OrdinalOfOrdinals.html#34612" class="Function">V</a>
    <a id="34124" class="Keyword">where</a>
     <a id="34135" href="Ordinals.OrdinalOfOrdinals.html#34135" class="Function">I</a> <a id="34137" class="Symbol">:</a> <a id="34139" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="34141" href="Ordinals.OrdinalOfOrdinals.html#34073" class="Bound">y</a> <a id="34143" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="34146" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="34148" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="34150" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="34152" class="Symbol">(</a><a id="34153" href="Ordinals.OrdinalOfOrdinals.html#33314" class="Function">h̅</a> <a id="34156" class="Symbol">(</a><a id="34157" href="Ordinals.OrdinalOfOrdinals.html#34065" class="Bound">x</a> <a id="34159" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34161" href="Ordinals.OrdinalOfOrdinals.html#34069" class="Bound">l</a><a id="34162" class="Symbol">))</a>
     <a id="34170" href="Ordinals.OrdinalOfOrdinals.html#34135" class="Function">I</a> <a id="34172" class="Symbol">=</a> <a id="34174" href="Ordinals.Maps.html#1295" class="Function">simulations-are-order-preserving</a> <a id="34207" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="34209" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="34211" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="34213" href="Ordinals.OrdinalOfOrdinals.html#32741" class="Bound">g-sim</a> <a id="34219" href="Ordinals.OrdinalOfOrdinals.html#34073" class="Bound">y</a> <a id="34221" class="Symbol">(</a><a id="34222" href="Ordinals.OrdinalOfOrdinals.html#33314" class="Function">h̅</a> <a id="34225" class="Symbol">(</a><a id="34226" href="Ordinals.OrdinalOfOrdinals.html#34065" class="Bound">x</a> <a id="34228" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34230" href="Ordinals.OrdinalOfOrdinals.html#34069" class="Bound">l</a><a id="34231" class="Symbol">))</a> <a id="34234" href="Ordinals.OrdinalOfOrdinals.html#34080" class="Bound">y-below-hx</a>
     <a id="34250" href="Ordinals.OrdinalOfOrdinals.html#34250" class="Function">II</a> <a id="34253" class="Symbol">:</a> <a id="34255" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="34257" href="Ordinals.OrdinalOfOrdinals.html#34073" class="Bound">y</a> <a id="34259" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="34262" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="34264" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="34266" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="34268" href="Ordinals.OrdinalOfOrdinals.html#34065" class="Bound">x</a>
     <a id="34275" href="Ordinals.OrdinalOfOrdinals.html#34250" class="Function">II</a> <a id="34278" class="Symbol">=</a> <a id="34280" href="MLTT.Id.html#734" class="Function">transport</a> <a id="34290" class="Symbol">(λ</a> <a id="34293" href="Ordinals.OrdinalOfOrdinals.html#34293" class="Bound">-</a> <a id="34295" class="Symbol">→</a> <a id="34297" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="34299" href="Ordinals.OrdinalOfOrdinals.html#34073" class="Bound">y</a> <a id="34301" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="34304" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="34306" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="34308" href="Ordinals.OrdinalOfOrdinals.html#34293" class="Bound">-</a><a id="34309" class="Symbol">)</a> <a id="34311" class="Symbol">(</a><a id="34312" href="Ordinals.OrdinalOfOrdinals.html#33375" class="Function">h-eq</a> <a id="34317" href="Ordinals.OrdinalOfOrdinals.html#34065" class="Bound">x</a> <a id="34319" href="Ordinals.OrdinalOfOrdinals.html#34069" class="Bound">l</a><a id="34320" class="Symbol">)</a> <a id="34322" href="Ordinals.OrdinalOfOrdinals.html#34135" class="Function">I</a>
     <a id="34329" href="Ordinals.OrdinalOfOrdinals.html#34329" class="Function">III</a> <a id="34333" class="Symbol">:</a> <a id="34335" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="34337" href="Ordinals.OrdinalOfOrdinals.html#34337" class="Bound">x&#39;</a> <a id="34340" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="34342" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34344" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="34346" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="34348" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="34350" href="Ordinals.OrdinalOfOrdinals.html#34337" class="Bound">x&#39;</a> <a id="34353" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="34356" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="34358" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="34360" href="Ordinals.OrdinalOfOrdinals.html#34065" class="Bound">x</a> <a id="34362" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="34364" class="Symbol">(</a><a id="34365" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="34367" href="Ordinals.OrdinalOfOrdinals.html#34337" class="Bound">x&#39;</a> <a id="34370" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34372" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="34374" href="Ordinals.OrdinalOfOrdinals.html#34073" class="Bound">y</a><a id="34375" class="Symbol">)</a>
     <a id="34382" href="Ordinals.OrdinalOfOrdinals.html#34329" class="Function">III</a> <a id="34386" class="Symbol">=</a> <a id="34388" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="34421" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="34423" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="34425" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="34427" href="Ordinals.OrdinalOfOrdinals.html#32727" class="Bound">f-sim</a> <a id="34433" href="Ordinals.OrdinalOfOrdinals.html#34065" class="Bound">x</a> <a id="34435" class="Symbol">(</a><a id="34436" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="34438" href="Ordinals.OrdinalOfOrdinals.html#34073" class="Bound">y</a><a id="34439" class="Symbol">)</a> <a id="34441" href="Ordinals.OrdinalOfOrdinals.html#34250" class="Function">II</a>
     <a id="34449" href="Ordinals.OrdinalOfOrdinals.html#34449" class="Function">x&#39;</a> <a id="34452" class="Symbol">:</a> <a id="34454" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="34456" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="34458" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
     <a id="34465" href="Ordinals.OrdinalOfOrdinals.html#34449" class="Function">x&#39;</a> <a id="34468" class="Symbol">=</a> <a id="34470" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="34474" href="Ordinals.OrdinalOfOrdinals.html#34329" class="Function">III</a>
     <a id="34483" href="Ordinals.OrdinalOfOrdinals.html#34483" class="Function">x&#39;-below-x</a> <a id="34494" class="Symbol">:</a> <a id="34496" href="Ordinals.OrdinalOfOrdinals.html#34449" class="Function">x&#39;</a> <a id="34499" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="34502" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="34504" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="34506" href="Ordinals.OrdinalOfOrdinals.html#34065" class="Bound">x</a>
     <a id="34513" href="Ordinals.OrdinalOfOrdinals.html#34483" class="Function">x&#39;-below-x</a> <a id="34524" class="Symbol">=</a> <a id="34526" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="34530" class="Symbol">(</a><a id="34531" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="34535" href="Ordinals.OrdinalOfOrdinals.html#34329" class="Function">III</a><a id="34538" class="Symbol">)</a>
     <a id="34545" href="Ordinals.OrdinalOfOrdinals.html#34545" class="Function">IV</a> <a id="34548" class="Symbol">:</a> <a id="34550" href="Ordinals.OrdinalOfOrdinals.html#34449" class="Function">x&#39;</a> <a id="34553" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="34556" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="34558" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="34560" href="Ordinals.OrdinalOfOrdinals.html#32748" class="Bound">a</a>
     <a id="34567" href="Ordinals.OrdinalOfOrdinals.html#34545" class="Function">IV</a> <a id="34570" class="Symbol">=</a> <a id="34572" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="34585" href="Ordinals.OrdinalOfOrdinals.html#32714" class="Bound">α</a> <a id="34587" href="Ordinals.OrdinalOfOrdinals.html#34449" class="Function">x&#39;</a> <a id="34590" href="Ordinals.OrdinalOfOrdinals.html#34065" class="Bound">x</a> <a id="34592" href="Ordinals.OrdinalOfOrdinals.html#32748" class="Bound">a</a> <a id="34594" href="Ordinals.OrdinalOfOrdinals.html#34483" class="Function">x&#39;-below-x</a> <a id="34605" href="Ordinals.OrdinalOfOrdinals.html#34069" class="Bound">l</a>
     <a id="34612" href="Ordinals.OrdinalOfOrdinals.html#34612" class="Function">V</a> <a id="34614" class="Symbol">:</a> <a id="34616" href="Ordinals.OrdinalOfOrdinals.html#33222" class="Function">h</a> <a id="34618" class="Symbol">(</a><a id="34619" href="Ordinals.OrdinalOfOrdinals.html#34449" class="Function">x&#39;</a> <a id="34622" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34624" href="Ordinals.OrdinalOfOrdinals.html#34545" class="Function">IV</a><a id="34626" class="Symbol">)</a> <a id="34628" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34630" href="Ordinals.OrdinalOfOrdinals.html#34073" class="Bound">y</a> <a id="34632" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34634" href="Ordinals.OrdinalOfOrdinals.html#34077" class="Bound">k</a>
     <a id="34641" href="Ordinals.OrdinalOfOrdinals.html#34612" class="Function">V</a> <a id="34643" class="Symbol">=</a> <a id="34645" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="34658" class="Symbol">(λ</a> <a id="34661" href="Ordinals.OrdinalOfOrdinals.html#34661" class="Bound">_</a> <a id="34663" class="Symbol">→</a> <a id="34665" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="34681" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="34683" class="Symbol">_</a> <a id="34685" href="Ordinals.OrdinalOfOrdinals.html#32750" class="Bound">b</a><a id="34686" class="Symbol">)</a>
                       <a id="34711" class="Symbol">(</a><a id="34712" href="Ordinals.Maps.html#3957" class="Function">simulations-are-lc</a> <a id="34731" href="Ordinals.OrdinalOfOrdinals.html#32716" class="Bound">β</a> <a id="34733" href="Ordinals.OrdinalOfOrdinals.html#32718" class="Bound">γ</a> <a id="34735" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="34737" href="Ordinals.OrdinalOfOrdinals.html#32741" class="Bound">g-sim</a>
                                           <a id="34786" class="Symbol">(</a><a id="34787" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="34789" class="Symbol">(</a><a id="34790" href="Ordinals.OrdinalOfOrdinals.html#33314" class="Function">h̅</a> <a id="34793" class="Symbol">(</a><a id="34794" href="Ordinals.OrdinalOfOrdinals.html#34449" class="Function">x&#39;</a> <a id="34797" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34799" href="Ordinals.OrdinalOfOrdinals.html#34545" class="Function">IV</a><a id="34801" class="Symbol">))</a> <a id="34804" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="34807" href="Ordinals.OrdinalOfOrdinals.html#33375" class="Function">h-eq</a> <a id="34812" href="Ordinals.OrdinalOfOrdinals.html#34449" class="Function">x&#39;</a> <a id="34815" href="Ordinals.OrdinalOfOrdinals.html#34545" class="Function">IV</a> <a id="34818" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                            <a id="34864" href="Ordinals.OrdinalOfOrdinals.html#32723" class="Bound">f</a> <a id="34866" href="Ordinals.OrdinalOfOrdinals.html#34449" class="Function">x&#39;</a>            <a id="34880" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="34883" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="34887" class="Symbol">(</a><a id="34888" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="34892" href="Ordinals.OrdinalOfOrdinals.html#34329" class="Function">III</a><a id="34895" class="Symbol">)</a> <a id="34897" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                            <a id="34943" href="Ordinals.OrdinalOfOrdinals.html#32737" class="Bound">g</a> <a id="34945" href="Ordinals.OrdinalOfOrdinals.html#34073" class="Bound">y</a>             <a id="34959" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="34960" class="Symbol">))</a>

<a id="simulations-pointwise-equal-gives-isomorphic-initial-segments"></a><a id="34964" href="Ordinals.OrdinalOfOrdinals.html#34964" class="Function">simulations-pointwise-equal-gives-isomorphic-initial-segments</a> <a id="35026" class="Symbol">:</a>
   <a id="35031" class="Symbol">(</a><a id="35032" href="Ordinals.OrdinalOfOrdinals.html#35032" class="Bound">α</a> <a id="35034" class="Symbol">:</a> <a id="35036" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="35044" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="35045" class="Symbol">)</a> <a id="35047" class="Symbol">(</a><a id="35048" href="Ordinals.OrdinalOfOrdinals.html#35048" class="Bound">β</a> <a id="35050" class="Symbol">:</a> <a id="35052" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="35060" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="35061" class="Symbol">)</a> <a id="35063" class="Symbol">(</a><a id="35064" href="Ordinals.OrdinalOfOrdinals.html#35064" class="Bound">γ</a> <a id="35066" class="Symbol">:</a> <a id="35068" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="35076" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="35077" class="Symbol">)</a>
   <a id="35082" class="Symbol">(</a><a id="35083" href="Ordinals.OrdinalOfOrdinals.html#35083" class="Bound">f</a> <a id="35085" class="Symbol">:</a> <a id="35087" href="Ordinals.OrdinalOfOrdinals.html#35032" class="Bound">α</a> <a id="35089" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="35091" href="Ordinals.OrdinalOfOrdinals.html#35064" class="Bound">γ</a><a id="35092" class="Symbol">)</a> <a id="35094" class="Symbol">(</a><a id="35095" href="Ordinals.OrdinalOfOrdinals.html#35095" class="Bound">g</a> <a id="35097" class="Symbol">:</a> <a id="35099" href="Ordinals.OrdinalOfOrdinals.html#35048" class="Bound">β</a> <a id="35101" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="35103" href="Ordinals.OrdinalOfOrdinals.html#35064" class="Bound">γ</a><a id="35104" class="Symbol">)</a>
   <a id="35109" class="Symbol">(</a><a id="35110" href="Ordinals.OrdinalOfOrdinals.html#35110" class="Bound">a</a> <a id="35112" class="Symbol">:</a> <a id="35114" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="35116" href="Ordinals.OrdinalOfOrdinals.html#35032" class="Bound">α</a> <a id="35118" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="35119" class="Symbol">)</a> <a id="35121" class="Symbol">(</a><a id="35122" href="Ordinals.OrdinalOfOrdinals.html#35122" class="Bound">b</a> <a id="35124" class="Symbol">:</a> <a id="35126" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="35128" href="Ordinals.OrdinalOfOrdinals.html#35048" class="Bound">β</a> <a id="35130" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="35131" class="Symbol">)</a>
 <a id="35134" class="Symbol">→</a> <a id="35136" class="Symbol">(</a><a id="35137" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="35141" href="Ordinals.OrdinalOfOrdinals.html#35083" class="Bound">f</a><a id="35142" class="Symbol">)</a> <a id="35144" href="Ordinals.OrdinalOfOrdinals.html#35110" class="Bound">a</a> <a id="35146" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35148" class="Symbol">(</a><a id="35149" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="35153" href="Ordinals.OrdinalOfOrdinals.html#35095" class="Bound">g</a><a id="35154" class="Symbol">)</a> <a id="35156" href="Ordinals.OrdinalOfOrdinals.html#35122" class="Bound">b</a>
 <a id="35159" class="Symbol">→</a> <a id="35161" class="Symbol">(</a><a id="35162" href="Ordinals.OrdinalOfOrdinals.html#35032" class="Bound">α</a> <a id="35164" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35166" href="Ordinals.OrdinalOfOrdinals.html#35110" class="Bound">a</a><a id="35167" class="Symbol">)</a> <a id="35169" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="35172" class="Symbol">(</a><a id="35173" href="Ordinals.OrdinalOfOrdinals.html#35048" class="Bound">β</a> <a id="35175" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35177" href="Ordinals.OrdinalOfOrdinals.html#35122" class="Bound">b</a><a id="35178" class="Symbol">)</a>
<a id="35180" href="Ordinals.OrdinalOfOrdinals.html#34964" class="Function">simulations-pointwise-equal-gives-isomorphic-initial-segments</a> <a id="35242" href="Ordinals.OrdinalOfOrdinals.html#35242" class="Bound">α</a> <a id="35244" href="Ordinals.OrdinalOfOrdinals.html#35244" class="Bound">β</a> <a id="35246" href="Ordinals.OrdinalOfOrdinals.html#35246" class="Bound">γ</a> <a id="35248" href="Ordinals.OrdinalOfOrdinals.html#35248" class="Bound">f</a> <a id="35250" href="Ordinals.OrdinalOfOrdinals.html#35250" class="Bound">g</a> <a id="35252" href="Ordinals.OrdinalOfOrdinals.html#35252" class="Bound">a</a> <a id="35254" href="Ordinals.OrdinalOfOrdinals.html#35254" class="Bound">b</a> <a id="35256" href="Ordinals.OrdinalOfOrdinals.html#35256" class="Bound">eq</a> <a id="35259" class="Symbol">=</a>
 <a id="35262" href="Ordinals.OrdinalOfOrdinals.html#3525" class="Function">bisimilarity-gives-ordinal-equiv</a> <a id="35295" class="Symbol">(</a><a id="35296" href="Ordinals.OrdinalOfOrdinals.html#35242" class="Bound">α</a> <a id="35298" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35300" href="Ordinals.OrdinalOfOrdinals.html#35252" class="Bound">a</a><a id="35301" class="Symbol">)</a> <a id="35303" class="Symbol">(</a><a id="35304" href="Ordinals.OrdinalOfOrdinals.html#35244" class="Bound">β</a> <a id="35306" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35308" href="Ordinals.OrdinalOfOrdinals.html#35254" class="Bound">b</a><a id="35309" class="Symbol">)</a> <a id="35311" href="Ordinals.OrdinalOfOrdinals.html#35327" class="Function">I</a> <a id="35313" href="Ordinals.OrdinalOfOrdinals.html#35465" class="Function">II</a>
  <a id="35318" class="Keyword">where</a>
   <a id="35327" href="Ordinals.OrdinalOfOrdinals.html#35327" class="Function">I</a> <a id="35329" class="Symbol">:</a> <a id="35331" class="Symbol">(</a><a id="35332" href="Ordinals.OrdinalOfOrdinals.html#35242" class="Bound">α</a> <a id="35334" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35336" href="Ordinals.OrdinalOfOrdinals.html#35252" class="Bound">a</a><a id="35337" class="Symbol">)</a> <a id="35339" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="35341" class="Symbol">(</a><a id="35342" href="Ordinals.OrdinalOfOrdinals.html#35244" class="Bound">β</a> <a id="35344" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35346" href="Ordinals.OrdinalOfOrdinals.html#35254" class="Bound">b</a><a id="35347" class="Symbol">)</a>
   <a id="35352" href="Ordinals.OrdinalOfOrdinals.html#35327" class="Function">I</a> <a id="35354" class="Symbol">=</a> <a id="35356" href="Ordinals.OrdinalOfOrdinals.html#32457" class="Function">simulations-pointwise-≼-gives-initial-segments-⊴</a> <a id="35405" href="Ordinals.OrdinalOfOrdinals.html#35242" class="Bound">α</a> <a id="35407" href="Ordinals.OrdinalOfOrdinals.html#35244" class="Bound">β</a> <a id="35409" href="Ordinals.OrdinalOfOrdinals.html#35246" class="Bound">γ</a> <a id="35411" href="Ordinals.OrdinalOfOrdinals.html#35248" class="Bound">f</a> <a id="35413" href="Ordinals.OrdinalOfOrdinals.html#35250" class="Bound">g</a> <a id="35415" href="Ordinals.OrdinalOfOrdinals.html#35252" class="Bound">a</a> <a id="35417" href="Ordinals.OrdinalOfOrdinals.html#35254" class="Bound">b</a>
        <a id="35427" class="Symbol">(</a><a id="35428" href="Ordinals.Notions.html#6283" class="Function">≼-refl-＝</a> <a id="35437" class="Symbol">(</a><a id="35438" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="35455" href="Ordinals.OrdinalOfOrdinals.html#35246" class="Bound">γ</a><a id="35456" class="Symbol">)</a> <a id="35458" href="Ordinals.OrdinalOfOrdinals.html#35256" class="Bound">eq</a><a id="35460" class="Symbol">)</a>
   <a id="35465" href="Ordinals.OrdinalOfOrdinals.html#35465" class="Function">II</a> <a id="35468" class="Symbol">:</a> <a id="35470" class="Symbol">(</a><a id="35471" href="Ordinals.OrdinalOfOrdinals.html#35244" class="Bound">β</a> <a id="35473" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35475" href="Ordinals.OrdinalOfOrdinals.html#35254" class="Bound">b</a><a id="35476" class="Symbol">)</a> <a id="35478" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="35480" class="Symbol">(</a><a id="35481" href="Ordinals.OrdinalOfOrdinals.html#35242" class="Bound">α</a> <a id="35483" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="35485" href="Ordinals.OrdinalOfOrdinals.html#35252" class="Bound">a</a><a id="35486" class="Symbol">)</a>
   <a id="35491" href="Ordinals.OrdinalOfOrdinals.html#35465" class="Function">II</a> <a id="35494" class="Symbol">=</a> <a id="35496" href="Ordinals.OrdinalOfOrdinals.html#32457" class="Function">simulations-pointwise-≼-gives-initial-segments-⊴</a> <a id="35545" href="Ordinals.OrdinalOfOrdinals.html#35244" class="Bound">β</a> <a id="35547" href="Ordinals.OrdinalOfOrdinals.html#35242" class="Bound">α</a> <a id="35549" href="Ordinals.OrdinalOfOrdinals.html#35246" class="Bound">γ</a> <a id="35551" href="Ordinals.OrdinalOfOrdinals.html#35250" class="Bound">g</a> <a id="35553" href="Ordinals.OrdinalOfOrdinals.html#35248" class="Bound">f</a> <a id="35555" href="Ordinals.OrdinalOfOrdinals.html#35254" class="Bound">b</a> <a id="35557" href="Ordinals.OrdinalOfOrdinals.html#35252" class="Bound">a</a>
         <a id="35568" class="Symbol">(</a><a id="35569" href="Ordinals.Notions.html#6283" class="Function">≼-refl-＝</a> <a id="35578" class="Symbol">(</a><a id="35579" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="35596" href="Ordinals.OrdinalOfOrdinals.html#35246" class="Bound">γ</a><a id="35597" class="Symbol">)</a> <a id="35599" class="Symbol">(</a><a id="35600" href="Ordinals.OrdinalOfOrdinals.html#35256" class="Bound">eq</a> <a id="35603" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="35605" class="Symbol">))</a>

<a id="35609" class="Markup">\end{code}</a><a id="35619" class="Background">

Fixities and precedences

</a><a id="35647" class="Markup">\begin{code}</a>

<a id="35661" class="Keyword">infix</a> <a id="35667" class="Number">4</a> <a id="35669" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a>
<a id="35673" class="Keyword">infix</a> <a id="35679" class="Number">4</a> <a id="35681" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴_</a>
<a id="35685" class="Keyword">infixl</a> <a id="35692" class="Number">5</a> <a id="35694" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">_↓_</a>

<a id="35699" class="Markup">\end{code}</a><a id="35709" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.OrdinalOfOrdinalsSuprema.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.OrdinalOfOrdinalsSuprema</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, March 2022

We show that the ordinal of ordinals has small suprema. More precisely, given a
univalent universe 𝓤, the ordinal (Ordinal 𝓤) of ordinals in 𝓤 has suprema for
every family I → Ordinal 𝓤 with I : 𝓤.

We extend and formalize Lemma 10.3.22 of [Uni2013] where the given construction
is only claimed to be an upper bound. Our development also extends [Theorem 9,
KFX2021] where the least upper bound property is only shown for weakly increasing
ℕ-indexed families.

We also include an alternative construction of suprema due to Martín Escardó that
notably doesn&#39;t use set quotients.

[Uni2013] The Univalent Foundations Program.
          Homotopy Type Theory: Univalent Foundations of Mathematics.
          https://homotopytypetheory.org/book, Institute for Advanced Study, 2013.

[KFX2021] Nicolai Kraus, Fredrik Nordvall Forsberg and Chuangjie Xu.
          Connecting Constructive Notions of Ordinals in Homotopy Type Theory.
          In Filippo Bonchi and Simon J. Puglisi, editors, 46th International
          Symposium on Mathematical Foundations of Computer Science (MFCS 2021),
          volume 202 of Leibniz International Proceedings in Informatics
          (LIPIcs), pages: 70:1─70:16. Schloss Dagstuhl ─ Leibniz-Zentrum für
          Informatik, 2021. doi:10.4230/LIPIcs.MFCS.2021.70.

</a><a id="1324" class="Markup">\begin{code}</a>

<a id="1338" class="Symbol">{-#</a> <a id="1342" class="Keyword">OPTIONS</a> <a id="1350" class="Pragma">--safe</a> <a id="1357" class="Pragma">--without-K</a> <a id="1369" class="Pragma">--lossy-unification</a> <a id="1389" class="Symbol">#-}</a>


<a id="1395" class="Keyword">open</a> <a id="1400" class="Keyword">import</a> <a id="1407" href="Quotient.Type.html" class="Module">Quotient.Type</a>
<a id="1421" class="Keyword">open</a> <a id="1426" class="Keyword">import</a> <a id="1433" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="1448" class="Keyword">module</a> <a id="1455" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a>
        <a id="1497" class="Symbol">(</a><a id="1498" href="Ordinals.OrdinalOfOrdinalsSuprema.html#1498" class="Bound">ua</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="1513" class="Symbol">)</a>
       <a id="1522" class="Keyword">where</a>

<a id="1529" class="Keyword">open</a> <a id="1534" class="Keyword">import</a> <a id="1541" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="1554" class="Keyword">open</a> <a id="1559" class="Keyword">import</a> <a id="1566" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="1587" class="Keyword">open</a> <a id="1592" class="Keyword">import</a> <a id="1599" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="1613" class="Keyword">open</a> <a id="1618" class="Keyword">import</a> <a id="1625" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a> <a id="1642" class="Keyword">hiding</a> <a id="1649" class="Symbol">(</a><a id="1650" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a><a id="1664" class="Symbol">)</a>
<a id="1666" class="Keyword">open</a> <a id="1671" class="Keyword">import</a> <a id="1678" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1705" href="Ordinals.OrdinalOfOrdinalsSuprema.html#1498" class="Bound">ua</a>
<a id="1708" class="Keyword">open</a> <a id="1713" class="Keyword">import</a> <a id="1720" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="1734" class="Keyword">open</a> <a id="1739" class="Keyword">import</a> <a id="1746" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>
<a id="1766" class="Keyword">open</a> <a id="1771" class="Keyword">import</a> <a id="1778" href="Quotient.GivesPropTrunc.html" class="Module">Quotient.GivesPropTrunc</a>
<a id="1802" class="Keyword">open</a> <a id="1807" class="Keyword">import</a> <a id="1814" href="Quotient.GivesSetReplacement.html" class="Module">Quotient.GivesSetReplacement</a>
<a id="1843" class="Keyword">open</a> <a id="1848" class="Keyword">import</a> <a id="1855" href="UF.Base.html" class="Module">UF.Base</a> <a id="1863" class="Keyword">hiding</a> <a id="1870" class="Symbol">(</a><a id="1871" href="UF.Base.html#161" class="Function Operator">_≈_</a><a id="1874" class="Symbol">)</a>
<a id="1876" class="Keyword">open</a> <a id="1881" class="Keyword">import</a> <a id="1888" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="1897" class="Keyword">open</a> <a id="1902" class="Keyword">import</a> <a id="1909" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="1919" class="Keyword">open</a> <a id="1924" class="Keyword">import</a> <a id="1931" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="1944" class="Keyword">open</a> <a id="1949" class="Keyword">import</a> <a id="1956" href="UF.Size.html" class="Module">UF.Size</a>
<a id="1964" class="Keyword">open</a> <a id="1969" class="Keyword">import</a> <a id="1976" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="1997" class="Keyword">open</a> <a id="2002" class="Keyword">import</a> <a id="2009" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="2026" class="Keyword">open</a> <a id="2031" class="Keyword">import</a> <a id="2038" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="2062" class="Keyword">open</a> <a id="2067" class="Keyword">import</a> <a id="2074" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="2088" class="Keyword">private</a>
 <a id="fe"></a><a id="2097" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a> <a id="2100" class="Symbol">:</a> <a id="2102" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="2110" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a> <a id="2113" class="Symbol">=</a> <a id="2115" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="2139" href="Ordinals.OrdinalOfOrdinalsSuprema.html#1498" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="2144" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="2148" class="Symbol">:</a> <a id="2150" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="2159" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="2163" class="Symbol">{</a><a id="2164" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2164" class="Bound">𝓤</a><a id="2165" class="Symbol">}</a> <a id="2167" class="Symbol">{</a><a id="2168" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2168" class="Bound">𝓥</a><a id="2169" class="Symbol">}</a> <a id="2171" class="Symbol">=</a> <a id="2173" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a> <a id="2176" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2164" class="Bound">𝓤</a> <a id="2178" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2168" class="Bound">𝓥</a>

 <a id="pe"></a><a id="2182" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2182" class="Function">pe</a> <a id="2185" class="Symbol">:</a> <a id="2187" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
 <a id="2196" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2182" class="Function">pe</a> <a id="2199" class="Symbol">=</a> <a id="2201" href="UF.Univalence.html#11348" class="Function">Univalence-gives-PropExt</a> <a id="2226" href="Ordinals.OrdinalOfOrdinalsSuprema.html#1498" class="Bound">ua</a>

 <a id="pe&#39;"></a><a id="2231" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2231" class="Function">pe&#39;</a> <a id="2235" class="Symbol">:</a> <a id="2237" href="UF.Subsingletons.html#7428" class="Function">Prop-Ext</a>
 <a id="2247" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2231" class="Function">pe&#39;</a> <a id="2251" class="Symbol">{</a><a id="2252" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2252" class="Bound">𝓤</a><a id="2253" class="Symbol">}</a> <a id="2255" class="Symbol">=</a> <a id="2257" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2182" class="Function">pe</a> <a id="2260" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2252" class="Bound">𝓤</a>

<a id="2263" class="Keyword">open</a> <a id="2268" class="Keyword">import</a> <a id="2275" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="2295" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a>
<a id="2298" class="Keyword">open</a> <a id="2303" class="Keyword">import</a> <a id="2310" href="Ordinals.WellOrderTransport.html" class="Module">Ordinals.WellOrderTransport</a> <a id="2338" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a>

<a id="2342" class="Markup">\end{code}</a><a id="2352" class="Background">

The following defines what it means for the ordinal of ordinals in a universe to
have small suprema. A proof of this statement will be given at the end by
ordinal-of-ordinals-has-small-suprema.

(Although it is not needed at present, we prove for good measure that the
statement is a proposition.)

</a><a id="2653" class="Markup">\begin{code}</a>

<a id="Ordinal-Of-Ordinals-Has-Small-Suprema"></a><a id="2667" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2667" class="Function">Ordinal-Of-Ordinals-Has-Small-Suprema</a> <a id="2705" class="Symbol">:</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2708" class="Bound">𝓤</a> <a id="2710" class="Symbol">:</a> <a id="2712" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2720" class="Symbol">)</a> <a id="2722" class="Symbol">→</a> <a id="2724" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2708" class="Bound">𝓤</a> <a id="2726" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2728" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2730" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2667" class="Function">Ordinal-Of-Ordinals-Has-Small-Suprema</a> <a id="2768" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2768" class="Bound">𝓤</a> <a id="2770" class="Symbol">=</a>
   <a id="2775" class="Symbol">(</a><a id="2776" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2776" class="Bound">I</a> <a id="2778" class="Symbol">:</a> <a id="2780" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2768" class="Bound">𝓤</a> <a id="2782" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2784" class="Symbol">)</a> <a id="2786" class="Symbol">(</a><a id="2787" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2787" class="Bound">α</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2776" class="Bound">I</a> <a id="2793" class="Symbol">→</a> <a id="2795" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2803" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2768" class="Bound">𝓤</a><a id="2804" class="Symbol">)</a>
 <a id="2807" class="Symbol">→</a> <a id="2809" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2811" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2811" class="Bound">β</a> <a id="2813" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2815" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2823" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2768" class="Bound">𝓤</a> <a id="2825" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2827" class="Symbol">((</a><a id="2829" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2829" class="Bound">i</a> <a id="2831" class="Symbol">:</a> <a id="2833" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2776" class="Bound">I</a><a id="2834" class="Symbol">)</a> <a id="2836" class="Symbol">→</a> <a id="2838" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2787" class="Bound">α</a> <a id="2840" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2829" class="Bound">i</a> <a id="2842" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2844" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2811" class="Bound">β</a><a id="2845" class="Symbol">)</a>
                   <a id="2866" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2868" class="Symbol">((</a><a id="2870" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2870" class="Bound">γ</a> <a id="2872" class="Symbol">:</a> <a id="2874" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2882" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2768" class="Bound">𝓤</a><a id="2883" class="Symbol">)</a> <a id="2885" class="Symbol">→</a> <a id="2887" class="Symbol">((</a><a id="2889" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2889" class="Bound">i</a> <a id="2891" class="Symbol">:</a> <a id="2893" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2776" class="Bound">I</a><a id="2894" class="Symbol">)</a> <a id="2896" class="Symbol">→</a> <a id="2898" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2787" class="Bound">α</a> <a id="2900" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2889" class="Bound">i</a> <a id="2902" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2904" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2870" class="Bound">γ</a><a id="2905" class="Symbol">)</a> <a id="2907" class="Symbol">→</a> <a id="2909" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2811" class="Bound">β</a> <a id="2911" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2913" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2870" class="Bound">γ</a><a id="2914" class="Symbol">)</a>

<a id="Ordinal-Of-Ordinals-Has-Small-Suprema-is-prop"></a><a id="2917" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2917" class="Function">Ordinal-Of-Ordinals-Has-Small-Suprema-is-prop</a> <a id="2963" class="Symbol">:</a>
 <a id="2966" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2667" class="Function">Ordinal-Of-Ordinals-Has-Small-Suprema</a> <a id="3013" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3014" class="Symbol">)</a>
<a id="3016" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2917" class="Function">Ordinal-Of-Ordinals-Has-Small-Suprema-is-prop</a> <a id="3062" class="Symbol">=</a>
 <a id="3065" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="3076" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="3080" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3093" class="Function">h</a>
  <a id="3084" class="Keyword">where</a>
   <a id="3093" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3093" class="Function">h</a> <a id="3095" class="Symbol">:</a> <a id="3097" class="Symbol">(</a><a id="3098" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3098" class="Bound">I</a> <a id="3100" class="Symbol">:</a> <a id="3102" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3104" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3106" class="Symbol">)</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3109" class="Bound">α</a> <a id="3111" class="Symbol">:</a> <a id="3113" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3098" class="Bound">I</a> <a id="3115" class="Symbol">→</a> <a id="3117" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3125" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3126" class="Symbol">)</a>
     <a id="3133" class="Symbol">→</a> <a id="3135" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3143" class="Symbol">(</a><a id="3144" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3146" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3146" class="Bound">β</a> <a id="3148" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3150" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3158" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3160" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3162" class="Symbol">((</a><a id="3164" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3164" class="Bound">i</a> <a id="3166" class="Symbol">:</a> <a id="3168" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3098" class="Bound">I</a><a id="3169" class="Symbol">)</a> <a id="3171" class="Symbol">→</a> <a id="3173" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3109" class="Bound">α</a> <a id="3175" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3164" class="Bound">i</a> <a id="3177" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3179" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3146" class="Bound">β</a><a id="3180" class="Symbol">)</a>
                                <a id="3214" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3216" class="Symbol">((</a><a id="3218" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3218" class="Bound">γ</a> <a id="3220" class="Symbol">:</a> <a id="3222" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3230" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3231" class="Symbol">)</a> <a id="3233" class="Symbol">→</a> <a id="3235" class="Symbol">((</a><a id="3237" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3237" class="Bound">i</a> <a id="3239" class="Symbol">:</a> <a id="3241" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3098" class="Bound">I</a><a id="3242" class="Symbol">)</a> <a id="3244" class="Symbol">→</a> <a id="3246" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3109" class="Bound">α</a> <a id="3248" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3237" class="Bound">i</a> <a id="3250" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3252" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3218" class="Bound">γ</a><a id="3253" class="Symbol">)</a>
                                                   <a id="3306" class="Symbol">→</a> <a id="3308" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3146" class="Bound">β</a> <a id="3310" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3312" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3218" class="Bound">γ</a><a id="3313" class="Symbol">))</a>
   <a id="3319" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3093" class="Function">h</a> <a id="3321" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3321" class="Bound">I</a> <a id="3323" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3323" class="Bound">α</a> <a id="3325" class="Symbol">(</a><a id="3326" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3326" class="Bound">β</a> <a id="3328" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3330" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3330" class="Bound">β-is-ub</a> <a id="3338" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3340" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3340" class="Bound">β-is-lb</a><a id="3347" class="Symbol">)</a> <a id="3349" class="Symbol">(</a><a id="3350" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3350" class="Bound">β&#39;</a> <a id="3353" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3355" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3355" class="Bound">β&#39;-is-ub</a> <a id="3364" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3366" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3366" class="Bound">β&#39;-is-lb</a><a id="3374" class="Symbol">)</a> <a id="3376" class="Symbol">=</a>
    <a id="3382" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="3395" class="Symbol">(λ</a> <a id="3398" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3398" class="Bound">β</a> <a id="3400" class="Symbol">→</a> <a id="3402" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
                         <a id="3437" class="Symbol">(</a><a id="3438" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a>  <a id="3449" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="3453" class="Symbol">(λ</a> <a id="3456" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3456" class="Bound">i</a>   <a id="3460" class="Symbol">→</a> <a id="3462" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3323" class="Bound">α</a> <a id="3482" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3456" class="Bound">i</a><a id="3483" class="Symbol">)</a> <a id="3485" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3398" class="Bound">β</a><a id="3486" class="Symbol">))</a>
                         <a id="3514" class="Symbol">(</a><a id="3515" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="3526" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="3530" class="Symbol">(λ</a> <a id="3533" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3533" class="Bound">γ</a> <a id="3535" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3535" class="Bound">_</a> <a id="3537" class="Symbol">→</a> <a id="3539" href="Ordinals.OrdinalOfOrdinals.html#1908" class="Function">⊴-is-prop-valued</a> <a id="3556" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3398" class="Bound">β</a>     <a id="3562" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3533" class="Bound">γ</a><a id="3563" class="Symbol">)))</a>
                 <a id="3584" class="Symbol">(</a><a id="3585" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="3595" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3326" class="Bound">β</a> <a id="3597" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3350" class="Bound">β&#39;</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3340" class="Bound">β-is-lb</a> <a id="3609" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3350" class="Bound">β&#39;</a> <a id="3612" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3355" class="Bound">β&#39;-is-ub</a><a id="3620" class="Symbol">)</a> <a id="3622" class="Symbol">(</a><a id="3623" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3366" class="Bound">β&#39;-is-lb</a> <a id="3632" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3326" class="Bound">β</a> <a id="3634" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3330" class="Bound">β-is-ub</a><a id="3641" class="Symbol">))</a>

<a id="3645" class="Keyword">module</a> <a id="construction-using-quotient"></a><a id="3652" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3652" class="Module">construction-using-quotient</a>
        <a id="3688" class="Symbol">(</a><a id="3689" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3689" class="Bound">sq</a> <a id="3692" class="Symbol">:</a> <a id="3694" href="Quotient.Type.html#12767" class="Function">set-quotients-exist</a><a id="3713" class="Symbol">)</a>
        <a id="3723" class="Symbol">{</a><a id="3724" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a> <a id="3726" class="Symbol">:</a> <a id="3728" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3730" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3732" class="Symbol">}</a>
        <a id="3742" class="Symbol">(</a><a id="3743" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="3745" class="Symbol">:</a> <a id="3747" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3759" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3760" class="Symbol">)</a>
       <a id="3769" class="Keyword">where</a>

 <a id="3777" class="Keyword">open</a> <a id="3782" href="Quotient.Type.html#1590" class="Module">general-set-quotients-exist</a> <a id="3810" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3689" class="Bound">sq</a>

 <a id="3815" class="Keyword">private</a>
  <a id="construction-using-quotient.pt"></a><a id="3825" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3825" class="Function">pt</a> <a id="3828" class="Symbol">:</a> <a id="3830" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a>
  <a id="3864" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3825" class="Function">pt</a> <a id="3867" class="Symbol">=</a> <a id="3869" href="Quotient.GivesPropTrunc.html#1270" class="Function">propositional-truncations-from-set-quotients</a> <a id="3914" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3689" class="Bound">sq</a> <a id="3917" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a>

 <a id="3923" class="Keyword">open</a> <a id="3928" href="Quotient.Type.html#8136" class="Module">extending-relations-to-quotient</a> <a id="3960" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="3964" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2231" class="Function">pe&#39;</a>
 <a id="3969" class="Keyword">open</a> <a id="3974" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="3998" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3825" class="Function">pt</a>

<a id="4002" class="Markup">\end{code}</a><a id="4012" class="Background">

Given a small family of ordinals α : I → Ordinal 𝓤, we construct the supremum
(following [Lemma 10.3.22, Uni2013]) as a (set) quotient of Σ i ꞉ I , ⟨ α i ⟩.

We only construct the quotient later, as a lot of the work is performed on the
unquotiented type Σ i ꞉ I , ⟨ α i ⟩.

</a><a id="4289" class="Markup">\begin{code}</a>
 <a id="4303" class="Keyword">private</a>
  <a id="construction-using-quotient.Σα"></a><a id="4313" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="4316" class="Symbol">:</a> <a id="4318" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="4320" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="4324" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="4327" class="Symbol">=</a> <a id="4329" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4331" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4331" class="Bound">i</a> <a id="4333" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4335" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a> <a id="4337" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4339" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4341" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="4343" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4331" class="Bound">i</a> <a id="4345" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>

  <a id="construction-using-quotient._≈_"></a><a id="4350" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4350" class="Function Operator">_≈_</a> <a id="4354" class="Symbol">:</a> <a id="4356" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="4359" class="Symbol">→</a> <a id="4361" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="4364" class="Symbol">→</a> <a id="4366" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="4368" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4370" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="4374" class="Symbol">(</a><a id="4375" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4375" class="Bound">i</a> <a id="4377" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4379" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4379" class="Bound">x</a><a id="4380" class="Symbol">)</a> <a id="4382" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4350" class="Function Operator">≈</a> <a id="4384" class="Symbol">(</a><a id="4385" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4385" class="Bound">j</a> <a id="4387" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4389" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4389" class="Bound">y</a><a id="4390" class="Symbol">)</a> <a id="4392" class="Symbol">=</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="4397" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4375" class="Bound">i</a> <a id="4399" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4401" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4379" class="Bound">x</a><a id="4402" class="Symbol">)</a> <a id="4404" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4406" class="Symbol">(</a><a id="4407" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="4409" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4385" class="Bound">j</a> <a id="4411" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4413" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4389" class="Bound">y</a><a id="4414" class="Symbol">)</a>

  <a id="construction-using-quotient._≺_"></a><a id="4419" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">_≺_</a> <a id="4423" class="Symbol">:</a> <a id="4425" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="4428" class="Symbol">→</a> <a id="4430" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="4433" class="Symbol">→</a> <a id="4435" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="4437" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4439" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="4443" class="Symbol">(</a><a id="4444" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4444" class="Bound">i</a> <a id="4446" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4448" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4448" class="Bound">x</a><a id="4449" class="Symbol">)</a> <a id="4451" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="4453" class="Symbol">(</a><a id="4454" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4454" class="Bound">j</a> <a id="4456" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4458" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4458" class="Bound">y</a><a id="4459" class="Symbol">)</a> <a id="4461" class="Symbol">=</a> <a id="4463" class="Symbol">(</a><a id="4464" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="4466" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4444" class="Bound">i</a> <a id="4468" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4470" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4448" class="Bound">x</a><a id="4471" class="Symbol">)</a> <a id="4473" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="4478" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4454" class="Bound">j</a> <a id="4480" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4482" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4458" class="Bound">y</a><a id="4483" class="Symbol">)</a>

  <a id="construction-using-quotient.≺-is-prop-valued"></a><a id="4488" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4488" class="Function">≺-is-prop-valued</a> <a id="4505" class="Symbol">:</a> <a id="4507" href="Quotient.Type.html#599" class="Function">is-prop-valued</a> <a id="4522" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">_≺_</a>
  <a id="4528" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4488" class="Function">≺-is-prop-valued</a> <a id="4545" class="Symbol">(</a><a id="4546" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4546" class="Bound">i</a> <a id="4548" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4550" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4550" class="Bound">x</a><a id="4551" class="Symbol">)</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4554" class="Bound">j</a> <a id="4556" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4558" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4558" class="Bound">y</a><a id="4559" class="Symbol">)</a> <a id="4561" class="Symbol">=</a> <a id="4563" href="Ordinals.OrdinalOfOrdinals.html#7941" class="Function">⊲-is-prop-valued</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="4583" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4546" class="Bound">i</a> <a id="4585" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4587" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4550" class="Bound">x</a><a id="4588" class="Symbol">)</a> <a id="4590" class="Symbol">(</a><a id="4591" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="4593" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4554" class="Bound">j</a> <a id="4595" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4597" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4558" class="Bound">y</a><a id="4598" class="Symbol">)</a>

  <a id="construction-using-quotient.≺-is-transitive"></a><a id="4603" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4603" class="Function">≺-is-transitive</a> <a id="4619" class="Symbol">:</a> <a id="4621" href="Notation.General.html#1534" class="Function">transitive</a> <a id="4632" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">_≺_</a>
  <a id="4638" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4603" class="Function">≺-is-transitive</a> <a id="4654" class="Symbol">(</a><a id="4655" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4655" class="Bound">i</a> <a id="4657" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4659" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4659" class="Bound">x</a><a id="4660" class="Symbol">)</a> <a id="4662" class="Symbol">(</a><a id="4663" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4663" class="Bound">j</a> <a id="4665" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4667" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4667" class="Bound">y</a><a id="4668" class="Symbol">)</a> <a id="4670" class="Symbol">(</a><a id="4671" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4671" class="Bound">k</a> <a id="4673" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4675" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4675" class="Bound">z</a><a id="4676" class="Symbol">)</a> <a id="4678" class="Symbol">=</a>
   <a id="4683" href="Ordinals.OrdinalOfOrdinals.html#13730" class="Function">⊲-is-transitive</a> <a id="4699" class="Symbol">(</a><a id="4700" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="4702" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4655" class="Bound">i</a> <a id="4704" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4706" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4659" class="Bound">x</a><a id="4707" class="Symbol">)</a> <a id="4709" class="Symbol">(</a><a id="4710" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="4712" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4663" class="Bound">j</a> <a id="4714" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4716" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4667" class="Bound">y</a><a id="4717" class="Symbol">)</a> <a id="4719" class="Symbol">(</a><a id="4720" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="4722" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4671" class="Bound">k</a> <a id="4724" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4726" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4675" class="Bound">z</a><a id="4727" class="Symbol">)</a>

  <a id="construction-using-quotient.≺-is-well-founded"></a><a id="4732" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4732" class="Function">≺-is-well-founded</a> <a id="4750" class="Symbol">:</a> <a id="4752" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="4768" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">_≺_</a>
  <a id="4774" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4732" class="Function">≺-is-well-founded</a> <a id="4792" class="Symbol">=</a> <a id="4794" href="Ordinals.Notions.html#2636" class="Function">transfinite-induction-converse</a> <a id="4825" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">_≺_</a> <a id="4829" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4845" class="Function">wf</a>
   <a id="4835" class="Keyword">where</a>
    <a id="4845" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4845" class="Function">wf</a> <a id="4848" class="Symbol">:</a> <a id="4850" href="Ordinals.Notions.html#2324" class="Function">is-Well-founded</a> <a id="4866" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">_≺_</a>
    <a id="4874" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4845" class="Function">wf</a> <a id="4877" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4877" class="Bound">P</a> <a id="4879" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4879" class="Bound">IH</a> <a id="4882" class="Symbol">(</a><a id="4883" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4883" class="Bound">i</a> <a id="4885" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4887" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4887" class="Bound">x</a><a id="4888" class="Symbol">)</a> <a id="4890" class="Symbol">=</a> <a id="4892" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5026" class="Function">lemma</a> <a id="4898" class="Symbol">(</a><a id="4899" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="4901" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4883" class="Bound">i</a> <a id="4903" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="4905" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4887" class="Bound">x</a><a id="4906" class="Symbol">)</a> <a id="4908" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4883" class="Bound">i</a> <a id="4910" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4887" class="Bound">x</a> <a id="4912" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="4922" class="Keyword">where</a>
      <a id="4934" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4934" class="Function">P̃</a> <a id="4937" class="Symbol">:</a> <a id="4939" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4947" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="4949" class="Symbol">→</a> <a id="4951" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="4953" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4955" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
      <a id="4963" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4934" class="Function">P̃</a> <a id="4966" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4966" class="Bound">β</a> <a id="4968" class="Symbol">=</a> <a id="4970" class="Symbol">(</a><a id="4971" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4971" class="Bound">i</a> <a id="4973" class="Symbol">:</a> <a id="4975" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a><a id="4976" class="Symbol">)</a> <a id="4978" class="Symbol">(</a><a id="4979" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4979" class="Bound">x</a> <a id="4981" class="Symbol">:</a> <a id="4983" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4985" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="4987" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4971" class="Bound">i</a> <a id="4989" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4990" class="Symbol">)</a> <a id="4992" class="Symbol">→</a> <a id="4994" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4966" class="Bound">β</a> <a id="4996" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="5001" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4971" class="Bound">i</a> <a id="5003" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5005" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4979" class="Bound">x</a><a id="5006" class="Symbol">)</a> <a id="5008" class="Symbol">→</a> <a id="5010" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4877" class="Bound">P</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4971" class="Bound">i</a> <a id="5015" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5017" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4979" class="Bound">x</a><a id="5018" class="Symbol">)</a>
      <a id="5026" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5026" class="Function">lemma</a> <a id="5032" class="Symbol">:</a> <a id="5034" class="Symbol">(</a><a id="5035" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5035" class="Bound">β</a> <a id="5037" class="Symbol">:</a> <a id="5039" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5047" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a><a id="5048" class="Symbol">)</a> <a id="5050" class="Symbol">→</a> <a id="5052" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4934" class="Function">P̃</a> <a id="5055" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5035" class="Bound">β</a>
      <a id="5063" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5026" class="Function">lemma</a> <a id="5069" class="Symbol">=</a> <a id="5071" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="5093" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="5097" href="Ordinals.OrdinalOfOrdinals.html#11843" class="Function">⊲-is-well-founded</a> <a id="5115" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4934" class="Function">P̃</a> <a id="5118" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5145" class="Function">claim</a>
       <a id="5131" class="Keyword">where</a>
        <a id="5145" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5145" class="Function">claim</a> <a id="5151" class="Symbol">:</a> <a id="5153" class="Symbol">(</a><a id="5154" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5154" class="Bound">β</a> <a id="5156" class="Symbol">:</a> <a id="5158" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5166" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a><a id="5167" class="Symbol">)</a> <a id="5169" class="Symbol">→</a> <a id="5171" class="Symbol">((</a><a id="5173" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5173" class="Bound">γ</a> <a id="5175" class="Symbol">:</a> <a id="5177" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5185" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a><a id="5186" class="Symbol">)</a> <a id="5188" class="Symbol">→</a> <a id="5190" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5173" class="Bound">γ</a> <a id="5192" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="5194" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5154" class="Bound">β</a> <a id="5196" class="Symbol">→</a> <a id="5198" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4934" class="Function">P̃</a> <a id="5201" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5173" class="Bound">γ</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">→</a> <a id="5206" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4934" class="Function">P̃</a> <a id="5209" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5154" class="Bound">β</a>
        <a id="5219" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5145" class="Function">claim</a> <a id="5225" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5225" class="Bound">β</a> <a id="5227" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5227" class="Bound">IH&#39;</a> <a id="5231" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5231" class="Bound">i</a> <a id="5233" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5233" class="Bound">x</a> <a id="5235" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5240" class="Symbol">=</a> <a id="5242" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4879" class="Bound">IH</a> <a id="5245" class="Symbol">(</a><a id="5246" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5231" class="Bound">i</a> <a id="5248" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5250" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5233" class="Bound">x</a><a id="5251" class="Symbol">)</a> <a id="5253" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5287" class="Function">subclaim</a>
         <a id="5271" class="Keyword">where</a>
          <a id="5287" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5287" class="Function">subclaim</a> <a id="5296" class="Symbol">:</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5299" class="Bound">(</a><a id="5300" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5300" class="Bound">j</a> <a id="5302" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5304" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5304" class="Bound">y</a><a id="5305" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5299" class="Bound">)</a> <a id="5307" class="Symbol">:</a> <a id="5309" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="5311" class="Symbol">)</a> <a id="5313" class="Symbol">→</a> <a id="5315" class="Symbol">(</a><a id="5316" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5300" class="Bound">j</a> <a id="5318" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5320" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5304" class="Bound">y</a><a id="5321" class="Symbol">)</a> <a id="5323" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="5325" class="Symbol">(</a><a id="5326" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5231" class="Bound">i</a> <a id="5328" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5330" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5233" class="Bound">x</a><a id="5331" class="Symbol">)</a> <a id="5333" class="Symbol">→</a> <a id="5335" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4877" class="Bound">P</a> <a id="5337" class="Symbol">(</a><a id="5338" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5300" class="Bound">j</a> <a id="5340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5342" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5304" class="Bound">y</a><a id="5343" class="Symbol">)</a>
          <a id="5355" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5287" class="Function">subclaim</a> <a id="5364" class="Symbol">(</a><a id="5365" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5365" class="Bound">j</a> <a id="5367" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5369" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5369" class="Bound">y</a><a id="5370" class="Symbol">)</a> <a id="5372" class="Symbol">(</a><a id="5373" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5373" class="Bound">z</a> <a id="5375" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5377" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5377" class="Bound">e</a><a id="5378" class="Symbol">)</a> <a id="5380" class="Symbol">=</a> <a id="5382" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5227" class="Bound">IH&#39;</a> <a id="5386" class="Symbol">((</a><a id="5388" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="5390" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5231" class="Bound">i</a> <a id="5392" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5394" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5233" class="Bound">x</a><a id="5395" class="Symbol">)</a> <a id="5397" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5399" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5373" class="Bound">z</a><a id="5400" class="Symbol">)</a> <a id="5402" class="Symbol">(</a><a id="5403" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5373" class="Bound">z</a> <a id="5405" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5407" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="5411" class="Symbol">)</a> <a id="5413" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5365" class="Bound">j</a> <a id="5415" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5369" class="Bound">y</a> <a id="5417" class="Symbol">(</a><a id="5418" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5377" class="Bound">e</a> <a id="5420" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5422" class="Symbol">)</a>

<a id="5425" class="Markup">\end{code}</a><a id="5435" class="Background">

The following lemma makes it clear why we eventually pass to the quotient.

</a><a id="5513" class="Markup">\begin{code}</a>

  <a id="construction-using-quotient.≺-is-extensional-up-to-≈"></a><a id="5529" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5529" class="Function">≺-is-extensional-up-to-≈</a> <a id="5554" class="Symbol">:</a> <a id="5556" class="Symbol">(</a><a id="5557" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5557" class="Bound">p</a> <a id="5559" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5559" class="Bound">q</a> <a id="5561" class="Symbol">:</a> <a id="5563" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="5565" class="Symbol">)</a>
                           <a id="5594" class="Symbol">→</a> <a id="5596" class="Symbol">((</a><a id="5598" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5598" class="Bound">r</a> <a id="5600" class="Symbol">:</a> <a id="5602" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="5604" class="Symbol">)</a> <a id="5606" class="Symbol">→</a> <a id="5608" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5598" class="Bound">r</a> <a id="5610" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="5612" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5557" class="Bound">p</a> <a id="5614" class="Symbol">→</a> <a id="5616" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5598" class="Bound">r</a> <a id="5618" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="5620" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5559" class="Bound">q</a><a id="5621" class="Symbol">)</a>
                           <a id="5650" class="Symbol">→</a> <a id="5652" class="Symbol">((</a><a id="5654" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5654" class="Bound">r</a> <a id="5656" class="Symbol">:</a> <a id="5658" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="5660" class="Symbol">)</a> <a id="5662" class="Symbol">→</a> <a id="5664" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5654" class="Bound">r</a> <a id="5666" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="5668" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5559" class="Bound">q</a> <a id="5670" class="Symbol">→</a> <a id="5672" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5654" class="Bound">r</a> <a id="5674" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="5676" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5557" class="Bound">p</a><a id="5677" class="Symbol">)</a>
                           <a id="5706" class="Symbol">→</a> <a id="5708" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5557" class="Bound">p</a> <a id="5710" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4350" class="Function Operator">≈</a> <a id="5712" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5559" class="Bound">q</a>
  <a id="5716" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5529" class="Function">≺-is-extensional-up-to-≈</a> <a id="5741" class="Symbol">(</a><a id="5742" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="5744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5746" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5746" class="Bound">x</a><a id="5747" class="Symbol">)</a> <a id="5749" class="Symbol">(</a><a id="5750" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="5752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5754" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5754" class="Bound">y</a><a id="5755" class="Symbol">)</a> <a id="5757" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5757" class="Bound">hyp₁</a> <a id="5762" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5762" class="Bound">hyp₂</a> <a id="5767" class="Symbol">=</a> <a id="5769" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5784" class="Function">e</a>
   <a id="5774" class="Keyword">where</a>
    <a id="5784" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5784" class="Function">e</a> <a id="5786" class="Symbol">:</a> <a id="5788" class="Symbol">(</a><a id="5789" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="5791" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="5793" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5795" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5746" class="Bound">x</a><a id="5796" class="Symbol">)</a> <a id="5798" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5800" class="Symbol">(</a><a id="5801" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="5803" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="5805" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5807" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5754" class="Bound">y</a><a id="5808" class="Symbol">)</a>
    <a id="5814" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5784" class="Function">e</a> <a id="5816" class="Symbol">=</a> <a id="5818" href="Ordinals.OrdinalOfOrdinals.html#12050" class="Function">⊲-is-extensional</a> <a id="5835" class="Symbol">(</a><a id="5836" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="5838" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="5840" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5842" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5746" class="Bound">x</a><a id="5843" class="Symbol">)</a> <a id="5845" class="Symbol">(</a><a id="5846" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="5848" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="5850" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5852" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5754" class="Bound">y</a><a id="5853" class="Symbol">)</a> <a id="5855" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5880" class="Function">⦅1⦆</a> <a id="5859" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6379" class="Function">⦅2⦆</a>
     <a id="5868" class="Keyword">where</a>
      <a id="5880" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5880" class="Function">⦅1⦆</a> <a id="5884" class="Symbol">:</a> <a id="5886" class="Symbol">(</a><a id="5887" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5887" class="Bound">β</a> <a id="5889" class="Symbol">:</a> <a id="5891" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5899" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a><a id="5900" class="Symbol">)</a> <a id="5902" class="Symbol">→</a> <a id="5904" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5887" class="Bound">β</a> <a id="5906" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="5908" class="Symbol">(</a><a id="5909" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="5911" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="5913" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5915" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5746" class="Bound">x</a><a id="5916" class="Symbol">)</a> <a id="5918" class="Symbol">→</a> <a id="5920" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5887" class="Bound">β</a> <a id="5922" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="5924" class="Symbol">(</a><a id="5925" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="5927" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="5929" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5931" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5754" class="Bound">y</a><a id="5932" class="Symbol">)</a>
      <a id="5940" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5880" class="Function">⦅1⦆</a> <a id="5944" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5944" class="Bound">β</a> <a id="5946" class="Symbol">(</a><a id="5947" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5947" class="Bound">p</a> <a id="5949" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5951" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="5955" class="Symbol">)</a> <a id="5957" class="Symbol">=</a> <a id="5959" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5982" class="Function">u</a>
       <a id="5968" class="Keyword">where</a>
        <a id="5982" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5982" class="Function">u</a> <a id="5984" class="Symbol">:</a> <a id="5986" class="Symbol">((</a><a id="5988" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="5990" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="5992" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5994" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5746" class="Bound">x</a><a id="5995" class="Symbol">)</a> <a id="5997" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="5999" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5947" class="Bound">p</a><a id="6000" class="Symbol">)</a> <a id="6002" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6004" class="Symbol">(</a><a id="6005" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6007" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="6009" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6011" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5754" class="Bound">y</a><a id="6012" class="Symbol">)</a>
        <a id="6022" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5982" class="Function">u</a> <a id="6024" class="Symbol">=</a> <a id="6026" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="6038" class="Symbol">(</a><a id="6039" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲</a> <a id="6042" class="Symbol">(</a><a id="6043" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6045" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="6047" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6049" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5754" class="Bound">y</a><a id="6050" class="Symbol">))</a> <a id="6053" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6292" class="Function">claim₂</a> <a id="6060" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6184" class="Function">claim₁</a>
         <a id="6076" class="Keyword">where</a>
          <a id="6092" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6092" class="Function">x&#39;</a> <a id="6095" class="Symbol">:</a> <a id="6097" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6099" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6101" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="6103" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
          <a id="6115" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6092" class="Function">x&#39;</a> <a id="6118" class="Symbol">=</a> <a id="6120" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6124" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5947" class="Bound">p</a>
          <a id="6136" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6136" class="Function">l</a> <a id="6138" class="Symbol">:</a> <a id="6140" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6092" class="Function">x&#39;</a> <a id="6143" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="6146" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6148" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="6150" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="6152" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5746" class="Bound">x</a>
          <a id="6164" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6136" class="Function">l</a> <a id="6166" class="Symbol">=</a> <a id="6168" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6172" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5947" class="Bound">p</a>
          <a id="6184" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6184" class="Function">claim₁</a> <a id="6191" class="Symbol">:</a> <a id="6193" class="Symbol">(</a><a id="6194" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6196" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="6198" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6200" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6092" class="Function">x&#39;</a><a id="6202" class="Symbol">)</a> <a id="6204" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6206" class="Symbol">(</a><a id="6207" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6209" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="6211" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6213" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5754" class="Bound">y</a><a id="6214" class="Symbol">)</a>
          <a id="6226" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6184" class="Function">claim₁</a> <a id="6233" class="Symbol">=</a> <a id="6235" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5757" class="Bound">hyp₁</a> <a id="6240" class="Symbol">(</a><a id="6241" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="6243" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6245" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6092" class="Function">x&#39;</a><a id="6247" class="Symbol">)</a> <a id="6249" class="Symbol">(</a><a id="6250" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="6268" class="Symbol">(</a><a id="6269" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6271" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a><a id="6272" class="Symbol">)</a> <a id="6274" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6092" class="Function">x&#39;</a> <a id="6277" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5746" class="Bound">x</a> <a id="6279" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6136" class="Function">l</a><a id="6280" class="Symbol">)</a>
          <a id="6292" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6292" class="Function">claim₂</a> <a id="6299" class="Symbol">:</a> <a id="6301" class="Symbol">((</a><a id="6303" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6305" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="6307" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6309" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5746" class="Bound">x</a><a id="6310" class="Symbol">)</a> <a id="6312" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6314" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5947" class="Bound">p</a><a id="6315" class="Symbol">)</a> <a id="6317" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6319" class="Symbol">(</a><a id="6320" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6322" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="6324" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6326" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6092" class="Function">x&#39;</a><a id="6328" class="Symbol">)</a>
          <a id="6340" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6292" class="Function">claim₂</a> <a id="6347" class="Symbol">=</a> <a id="6349" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="6360" class="Symbol">(</a><a id="6361" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6363" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a><a id="6364" class="Symbol">)</a> <a id="6366" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5746" class="Bound">x</a> <a id="6368" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6092" class="Function">x&#39;</a> <a id="6371" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6136" class="Function">l</a>
      <a id="6379" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6379" class="Function">⦅2⦆</a> <a id="6383" class="Symbol">:</a> <a id="6385" class="Symbol">(</a><a id="6386" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6386" class="Bound">β</a> <a id="6388" class="Symbol">:</a> <a id="6390" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6398" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a><a id="6399" class="Symbol">)</a> <a id="6401" class="Symbol">→</a> <a id="6403" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6386" class="Bound">β</a> <a id="6405" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6407" class="Symbol">(</a><a id="6408" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6410" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="6412" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6414" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5754" class="Bound">y</a><a id="6415" class="Symbol">)</a> <a id="6417" class="Symbol">→</a> <a id="6419" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6386" class="Bound">β</a> <a id="6421" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6423" class="Symbol">(</a><a id="6424" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6426" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="6428" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6430" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5746" class="Bound">x</a><a id="6431" class="Symbol">)</a>
      <a id="6439" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6379" class="Function">⦅2⦆</a> <a id="6443" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6443" class="Bound">β</a> <a id="6445" class="Symbol">(</a><a id="6446" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6446" class="Bound">p</a> <a id="6448" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6450" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="6454" class="Symbol">)</a> <a id="6456" class="Symbol">=</a> <a id="6458" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6481" class="Function">v</a>
       <a id="6467" class="Keyword">where</a>
        <a id="6481" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6481" class="Function">v</a> <a id="6483" class="Symbol">:</a> <a id="6485" class="Symbol">((</a><a id="6487" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6489" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="6491" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6493" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5754" class="Bound">y</a><a id="6494" class="Symbol">)</a> <a id="6496" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6498" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6446" class="Bound">p</a><a id="6499" class="Symbol">)</a> <a id="6501" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6503" class="Symbol">(</a><a id="6504" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6506" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="6508" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6510" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5746" class="Bound">x</a><a id="6511" class="Symbol">)</a>
        <a id="6521" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6481" class="Function">v</a> <a id="6523" class="Symbol">=</a> <a id="6525" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="6537" class="Symbol">(</a><a id="6538" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲</a> <a id="6541" class="Symbol">(</a><a id="6542" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6544" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="6546" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6548" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5746" class="Bound">x</a><a id="6549" class="Symbol">))</a> <a id="6552" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6791" class="Function">claim₂</a> <a id="6559" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6683" class="Function">claim₁</a>
         <a id="6575" class="Keyword">where</a>
          <a id="6591" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6591" class="Function">y&#39;</a> <a id="6594" class="Symbol">:</a> <a id="6596" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6598" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6600" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="6602" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
          <a id="6614" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6591" class="Function">y&#39;</a> <a id="6617" class="Symbol">=</a> <a id="6619" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6623" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6446" class="Bound">p</a>
          <a id="6635" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6635" class="Function">l</a> <a id="6637" class="Symbol">:</a> <a id="6639" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6591" class="Function">y&#39;</a> <a id="6642" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="6645" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6647" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="6649" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="6651" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5754" class="Bound">y</a>
          <a id="6663" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6635" class="Function">l</a> <a id="6665" class="Symbol">=</a> <a id="6667" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6671" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6446" class="Bound">p</a>
          <a id="6683" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6683" class="Function">claim₁</a> <a id="6690" class="Symbol">:</a> <a id="6692" class="Symbol">(</a><a id="6693" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6695" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="6697" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6699" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6591" class="Function">y&#39;</a><a id="6701" class="Symbol">)</a> <a id="6703" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="6705" class="Symbol">(</a><a id="6706" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6708" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5742" class="Bound">i</a> <a id="6710" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6712" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5746" class="Bound">x</a><a id="6713" class="Symbol">)</a>
          <a id="6725" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6683" class="Function">claim₁</a> <a id="6732" class="Symbol">=</a> <a id="6734" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5762" class="Bound">hyp₂</a> <a id="6739" class="Symbol">(</a><a id="6740" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="6742" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6744" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6591" class="Function">y&#39;</a><a id="6746" class="Symbol">)</a> <a id="6748" class="Symbol">(</a><a id="6749" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="6767" class="Symbol">(</a><a id="6768" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6770" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a><a id="6771" class="Symbol">)</a> <a id="6773" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6591" class="Function">y&#39;</a> <a id="6776" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5754" class="Bound">y</a> <a id="6778" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6635" class="Function">l</a><a id="6779" class="Symbol">)</a>
          <a id="6791" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6791" class="Function">claim₂</a> <a id="6798" class="Symbol">:</a> <a id="6800" class="Symbol">((</a><a id="6802" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6804" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="6806" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6808" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5754" class="Bound">y</a><a id="6809" class="Symbol">)</a> <a id="6811" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6813" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6446" class="Bound">p</a><a id="6814" class="Symbol">)</a> <a id="6816" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6818" class="Symbol">(</a><a id="6819" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6821" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a> <a id="6823" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="6825" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6591" class="Function">y&#39;</a><a id="6827" class="Symbol">)</a>
          <a id="6839" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6791" class="Function">claim₂</a> <a id="6846" class="Symbol">=</a> <a id="6848" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="6859" class="Symbol">(</a><a id="6860" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="6862" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5750" class="Bound">j</a><a id="6863" class="Symbol">)</a> <a id="6865" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5754" class="Bound">y</a> <a id="6867" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6591" class="Function">y&#39;</a> <a id="6870" href="Ordinals.OrdinalOfOrdinalsSuprema.html#6635" class="Function">l</a>

<a id="6873" class="Markup">\end{code}</a><a id="6883" class="Background">

The above suffies to prove that the quotient of Σα will be an ordinal. We now
prepare to prove that it will be the supremum of α.

</a><a id="7016" class="Markup">\begin{code}</a>

  <a id="construction-using-quotient.ι"></a><a id="7032" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7032" class="Function">ι</a> <a id="7034" class="Symbol">:</a> <a id="7036" class="Symbol">(</a><a id="7037" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7037" class="Bound">i</a> <a id="7039" class="Symbol">:</a> <a id="7041" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a><a id="7042" class="Symbol">)</a> <a id="7044" class="Symbol">→</a> <a id="7046" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7048" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7050" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7037" class="Bound">i</a> <a id="7052" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7054" class="Symbol">→</a> <a id="7056" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a>
  <a id="7061" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7032" class="Function">ι</a> <a id="7063" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7063" class="Bound">i</a> <a id="7065" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7065" class="Bound">x</a> <a id="7067" class="Symbol">=</a> <a id="7069" class="Symbol">(</a><a id="7070" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7063" class="Bound">i</a> <a id="7072" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7074" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7065" class="Bound">x</a><a id="7075" class="Symbol">)</a>

  <a id="construction-using-quotient.ι-is-order-preserving"></a><a id="7080" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7080" class="Function">ι-is-order-preserving</a> <a id="7102" class="Symbol">:</a> <a id="7104" class="Symbol">(</a><a id="7105" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7105" class="Bound">i</a> <a id="7107" class="Symbol">:</a> <a id="7109" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a><a id="7110" class="Symbol">)</a> <a id="7112" class="Symbol">(</a><a id="7113" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7113" class="Bound">x</a> <a id="7115" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7115" class="Bound">y</a> <a id="7117" class="Symbol">:</a> <a id="7119" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7121" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7123" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7105" class="Bound">i</a> <a id="7125" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7126" class="Symbol">)</a>
                        <a id="7152" class="Symbol">→</a> <a id="7154" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7113" class="Bound">x</a> <a id="7156" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="7159" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7161" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7105" class="Bound">i</a> <a id="7163" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="7165" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7115" class="Bound">y</a> <a id="7167" class="Symbol">→</a> <a id="7169" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7032" class="Function">ι</a> <a id="7171" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7105" class="Bound">i</a> <a id="7173" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7113" class="Bound">x</a> <a id="7175" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="7177" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7032" class="Function">ι</a> <a id="7179" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7105" class="Bound">i</a> <a id="7181" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7115" class="Bound">y</a>
  <a id="7185" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7080" class="Function">ι-is-order-preserving</a> <a id="7207" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7207" class="Bound">i</a> <a id="7209" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7209" class="Bound">x</a> <a id="7211" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7211" class="Bound">y</a> <a id="7213" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7213" class="Bound">l</a> <a id="7215" class="Symbol">=</a> <a id="7217" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="7235" class="Symbol">(</a><a id="7236" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7238" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7207" class="Bound">i</a><a id="7239" class="Symbol">)</a> <a id="7241" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7209" class="Bound">x</a> <a id="7243" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7211" class="Bound">y</a> <a id="7245" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7213" class="Bound">l</a>

  <a id="construction-using-quotient.ι-is-initial-segment-up-to-≈"></a><a id="7250" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7250" class="Function">ι-is-initial-segment-up-to-≈</a> <a id="7279" class="Symbol">:</a> <a id="7281" class="Symbol">(</a><a id="7282" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7282" class="Bound">i</a> <a id="7284" class="Symbol">:</a> <a id="7286" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a><a id="7287" class="Symbol">)</a> <a id="7289" class="Symbol">(</a><a id="7290" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7290" class="Bound">x</a> <a id="7292" class="Symbol">:</a> <a id="7294" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7296" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7298" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7282" class="Bound">i</a> <a id="7300" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7301" class="Symbol">)</a> <a id="7303" class="Symbol">(</a><a id="7304" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7304" class="Symbol">(</a><a id="7305" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7305" class="Bound">j</a> <a id="7307" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7309" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7309" class="Bound">y</a><a id="7310" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7304" class="Symbol">)</a> <a id="7312" class="Symbol">:</a> <a id="7314" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="7316" class="Symbol">)</a>
                               <a id="7349" class="Symbol">→</a> <a id="7351" class="Symbol">(</a><a id="7352" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7305" class="Bound">j</a> <a id="7354" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7356" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7309" class="Bound">y</a><a id="7357" class="Symbol">)</a> <a id="7359" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="7361" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7032" class="Function">ι</a> <a id="7363" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7282" class="Bound">i</a> <a id="7365" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7290" class="Bound">x</a>
                               <a id="7398" class="Symbol">→</a> <a id="7400" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7402" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7402" class="Bound">x&#39;</a> <a id="7405" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7407" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7409" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7411" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7282" class="Bound">i</a> <a id="7413" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7415" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7417" class="Symbol">(</a><a id="7418" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7402" class="Bound">x&#39;</a> <a id="7421" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="7424" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7426" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7282" class="Bound">i</a> <a id="7428" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="7430" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7290" class="Bound">x</a><a id="7431" class="Symbol">)</a>
                                                <a id="7481" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7483" class="Symbol">(</a><a id="7484" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7032" class="Function">ι</a> <a id="7486" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7282" class="Bound">i</a> <a id="7488" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7402" class="Bound">x&#39;</a> <a id="7491" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4350" class="Function Operator">≈</a> <a id="7493" class="Symbol">(</a><a id="7494" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7305" class="Bound">j</a> <a id="7496" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7498" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7309" class="Bound">y</a><a id="7499" class="Symbol">))</a>
  <a id="7504" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7250" class="Function">ι-is-initial-segment-up-to-≈</a> <a id="7533" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7533" class="Bound">i</a> <a id="7535" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7535" class="Bound">x</a> <a id="7537" class="Symbol">(</a><a id="7538" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7538" class="Bound">j</a> <a id="7540" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7542" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7542" class="Bound">y</a><a id="7543" class="Symbol">)</a> <a id="7545" class="Symbol">(</a><a id="7546" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7546" class="Bound">p</a> <a id="7548" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7550" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7550" class="Bound">e</a><a id="7551" class="Symbol">)</a> <a id="7553" class="Symbol">=</a> <a id="7555" class="Symbol">(</a><a id="7556" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7587" class="Function">x&#39;</a> <a id="7559" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7561" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7619" class="Function">l</a> <a id="7563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7565" class="Symbol">(</a><a id="7566" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7655" class="Function">eq</a> <a id="7569" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="7571" class="Symbol">))</a>
   <a id="7577" class="Keyword">where</a>
    <a id="7587" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7587" class="Function">x&#39;</a> <a id="7590" class="Symbol">:</a> <a id="7592" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7594" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7596" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7533" class="Bound">i</a> <a id="7598" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="7604" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7587" class="Function">x&#39;</a> <a id="7607" class="Symbol">=</a> <a id="7609" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7613" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7546" class="Bound">p</a>
    <a id="7619" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7619" class="Function">l</a> <a id="7621" class="Symbol">:</a> <a id="7623" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7587" class="Function">x&#39;</a> <a id="7626" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="7629" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7631" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7533" class="Bound">i</a> <a id="7633" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="7635" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7535" class="Bound">x</a>
    <a id="7641" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7619" class="Function">l</a> <a id="7643" class="Symbol">=</a> <a id="7645" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7649" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7546" class="Bound">p</a>
    <a id="7655" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7655" class="Function">eq</a> <a id="7658" class="Symbol">:</a> <a id="7660" class="Symbol">(</a><a id="7661" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7663" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7538" class="Bound">j</a> <a id="7665" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7667" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7542" class="Bound">y</a><a id="7668" class="Symbol">)</a> <a id="7670" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7672" class="Symbol">(</a><a id="7673" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7675" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7533" class="Bound">i</a> <a id="7677" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7679" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7587" class="Function">x&#39;</a><a id="7681" class="Symbol">)</a>
    <a id="7687" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7655" class="Function">eq</a> <a id="7690" class="Symbol">=</a> <a id="7692" class="Symbol">(</a><a id="7693" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7695" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7538" class="Bound">j</a> <a id="7697" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7699" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7542" class="Bound">y</a><a id="7700" class="Symbol">)</a>       <a id="7708" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7711" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7550" class="Bound">e</a> <a id="7713" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="7724" class="Symbol">((</a><a id="7726" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7728" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7533" class="Bound">i</a> <a id="7730" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7732" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7535" class="Bound">x</a><a id="7733" class="Symbol">)</a> <a id="7735" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7737" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7546" class="Bound">p</a><a id="7738" class="Symbol">)</a> <a id="7740" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7743" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="7754" class="Symbol">(</a><a id="7755" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7757" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7533" class="Bound">i</a><a id="7758" class="Symbol">)</a> <a id="7760" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7535" class="Bound">x</a> <a id="7762" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7587" class="Function">x&#39;</a> <a id="7765" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7619" class="Function">l</a> <a id="7767" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="7778" class="Symbol">(</a><a id="7779" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7781" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7533" class="Bound">i</a> <a id="7783" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="7785" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7587" class="Function">x&#39;</a><a id="7787" class="Symbol">)</a>      <a id="7794" href="MLTT.Id.html#2784" class="Function Operator">∎</a>


  <a id="7800" class="Keyword">module</a> <a id="construction-using-quotient.lower-bound-of-upper-bounds-proof"></a><a id="7807" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7807" class="Module">lower-bound-of-upper-bounds-proof</a>
          <a id="7851" class="Symbol">(</a><a id="7852" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="7854" class="Symbol">:</a> <a id="7856" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7864" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a><a id="7865" class="Symbol">)</a>
          <a id="7877" class="Symbol">(</a><a id="7878" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7878" class="Bound">β-is-upper-bound</a> <a id="7895" class="Symbol">:</a> <a id="7897" class="Symbol">(</a><a id="7898" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7898" class="Bound">i</a> <a id="7900" class="Symbol">:</a> <a id="7902" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a><a id="7903" class="Symbol">)</a> <a id="7905" class="Symbol">→</a> <a id="7907" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7909" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7898" class="Bound">i</a> <a id="7911" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="7913" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a><a id="7914" class="Symbol">)</a>
         <a id="7925" class="Keyword">where</a>

   <a id="construction-using-quotient.lower-bound-of-upper-bounds-proof.f"></a><a id="7935" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7935" class="Function">f</a> <a id="7937" class="Symbol">:</a> <a id="7939" class="Symbol">(</a><a id="7940" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7940" class="Bound">i</a> <a id="7942" class="Symbol">:</a> <a id="7944" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a><a id="7945" class="Symbol">)</a> <a id="7947" class="Symbol">→</a> <a id="7949" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7951" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="7953" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7940" class="Bound">i</a> <a id="7955" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7957" class="Symbol">→</a> <a id="7959" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7961" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="7963" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="7968" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7935" class="Function">f</a> <a id="7970" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7970" class="Bound">i</a> <a id="7972" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7972" class="Bound">x</a> <a id="7974" class="Symbol">=</a> <a id="7976" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7980" class="Symbol">(</a><a id="7981" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7878" class="Bound">β-is-upper-bound</a> <a id="7998" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7970" class="Bound">i</a><a id="7999" class="Symbol">)</a> <a id="8001" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7972" class="Bound">x</a>

   <a id="construction-using-quotient.lower-bound-of-upper-bounds-proof.f-key-property"></a><a id="8007" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8007" class="Function">f-key-property</a> <a id="8022" class="Symbol">:</a> <a id="8024" class="Symbol">(</a><a id="8025" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8025" class="Bound">i</a> <a id="8027" class="Symbol">:</a> <a id="8029" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a><a id="8030" class="Symbol">)</a> <a id="8032" class="Symbol">(</a><a id="8033" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8033" class="Bound">x</a> <a id="8035" class="Symbol">:</a> <a id="8037" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8039" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="8041" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8025" class="Bound">i</a> <a id="8043" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8044" class="Symbol">)</a> <a id="8046" class="Symbol">→</a> <a id="8048" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="8050" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8025" class="Bound">i</a> <a id="8052" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8054" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8033" class="Bound">x</a> <a id="8056" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8058" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="8060" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8062" class="Symbol">(</a><a id="8063" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7935" class="Function">f</a> <a id="8065" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8025" class="Bound">i</a> <a id="8067" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8033" class="Bound">x</a><a id="8068" class="Symbol">)</a>
   <a id="8073" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8007" class="Function">f-key-property</a> <a id="8088" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8088" class="Bound">i</a> <a id="8090" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8090" class="Bound">x</a> <a id="8092" class="Symbol">=</a>
    <a id="8098" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8102" class="Symbol">(</a><a id="8103" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="8113" class="Symbol">(</a><a id="8114" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="8116" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8088" class="Bound">i</a><a id="8117" class="Symbol">)</a> <a id="8119" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="8121" class="Symbol">(</a><a id="8122" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7878" class="Bound">β-is-upper-bound</a> <a id="8139" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8088" class="Bound">i</a><a id="8140" class="Symbol">)</a> <a id="8142" class="Symbol">(</a><a id="8143" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="8145" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8088" class="Bound">i</a> <a id="8147" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8149" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8090" class="Bound">x</a><a id="8150" class="Symbol">)</a> <a id="8152" class="Symbol">(</a><a id="8153" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8090" class="Bound">x</a> <a id="8155" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8157" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="8161" class="Symbol">))</a>

   <a id="construction-using-quotient.lower-bound-of-upper-bounds-proof.f̃"></a><a id="8168" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8171" class="Symbol">:</a> <a id="8173" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="8176" class="Symbol">→</a> <a id="8178" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8180" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="8182" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="8187" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8190" class="Symbol">(</a><a id="8191" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8191" class="Bound">i</a> <a id="8193" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8195" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8195" class="Bound">x</a><a id="8196" class="Symbol">)</a> <a id="8198" class="Symbol">=</a> <a id="8200" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7935" class="Function">f</a> <a id="8202" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8191" class="Bound">i</a> <a id="8204" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8195" class="Bound">x</a>

   <a id="construction-using-quotient.lower-bound-of-upper-bounds-proof.β-is-upper-bound-≼"></a><a id="8210" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8210" class="Function">β-is-upper-bound-≼</a> <a id="8229" class="Symbol">:</a> <a id="8231" class="Symbol">(</a><a id="8232" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8232" class="Bound">i</a> <a id="8234" class="Symbol">:</a> <a id="8236" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a><a id="8237" class="Symbol">)</a> <a id="8239" class="Symbol">→</a> <a id="8241" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="8243" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8232" class="Bound">i</a> <a id="8245" href="Ordinals.OrdinalOfOrdinals.html#16259" class="Function Operator">≼</a> <a id="8247" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a>
   <a id="8252" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8210" class="Function">β-is-upper-bound-≼</a> <a id="8271" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8271" class="Bound">i</a> <a id="8273" class="Symbol">=</a> <a id="8275" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="8285" class="Symbol">(</a><a id="8286" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="8288" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8271" class="Bound">i</a><a id="8289" class="Symbol">)</a> <a id="8291" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="8293" class="Symbol">(</a><a id="8294" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7878" class="Bound">β-is-upper-bound</a> <a id="8311" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8271" class="Bound">i</a><a id="8312" class="Symbol">)</a>

   <a id="construction-using-quotient.lower-bound-of-upper-bounds-proof.f̃-respects-≈"></a><a id="8318" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8318" class="Function">f̃-respects-≈</a> <a id="8332" class="Symbol">:</a> <a id="8334" class="Symbol">{</a><a id="8335" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8335" class="Bound">p</a> <a id="8337" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8337" class="Bound">q</a> <a id="8339" class="Symbol">:</a> <a id="8341" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="8343" class="Symbol">}</a> <a id="8345" class="Symbol">→</a> <a id="8347" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8335" class="Bound">p</a> <a id="8349" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4350" class="Function Operator">≈</a> <a id="8351" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8337" class="Bound">q</a> <a id="8353" class="Symbol">→</a> <a id="8355" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8358" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8335" class="Bound">p</a> <a id="8360" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8362" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8365" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8337" class="Bound">q</a>
   <a id="8370" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8318" class="Function">f̃-respects-≈</a> <a id="8384" class="Symbol">{(</a><a id="8386" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8386" class="Bound">i</a> <a id="8388" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8390" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8390" class="Bound">x</a><a id="8391" class="Symbol">)}</a> <a id="8394" class="Symbol">{(</a><a id="8396" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8396" class="Bound">j</a> <a id="8398" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8400" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8400" class="Bound">y</a><a id="8401" class="Symbol">)}</a> <a id="8404" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8404" class="Bound">e</a> <a id="8406" class="Symbol">=</a> <a id="8408" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="8413" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="8415" class="Symbol">(</a><a id="8416" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8419" class="Symbol">(</a><a id="8420" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8386" class="Bound">i</a> <a id="8422" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8424" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8390" class="Bound">x</a><a id="8425" class="Symbol">))</a> <a id="8428" class="Symbol">(</a><a id="8429" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8432" class="Symbol">(</a><a id="8433" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8396" class="Bound">j</a> <a id="8435" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8437" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8400" class="Bound">y</a><a id="8438" class="Symbol">))</a> <a id="8441" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8459" class="Function">eq</a>
    <a id="8448" class="Keyword">where</a>
     <a id="8459" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8459" class="Function">eq</a> <a id="8462" class="Symbol">=</a> <a id="8464" class="Symbol">(</a><a id="8465" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="8467" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8469" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8472" class="Symbol">(</a><a id="8473" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8386" class="Bound">i</a> <a id="8475" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8477" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8390" class="Bound">x</a><a id="8478" class="Symbol">))</a> <a id="8481" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8484" class="Symbol">(</a><a id="8485" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8007" class="Function">f-key-property</a> <a id="8500" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8386" class="Bound">i</a> <a id="8502" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8390" class="Bound">x</a><a id="8503" class="Symbol">)</a> <a id="8505" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="8508" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="8520" class="Symbol">(</a><a id="8521" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="8523" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8386" class="Bound">i</a> <a id="8525" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8527" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8390" class="Bound">x</a><a id="8528" class="Symbol">)</a>       <a id="8536" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8539" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8404" class="Bound">e</a> <a id="8541" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="8553" class="Symbol">(</a><a id="8554" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="8556" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8396" class="Bound">j</a> <a id="8558" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8560" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8400" class="Bound">y</a><a id="8561" class="Symbol">)</a>       <a id="8569" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8572" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8007" class="Function">f-key-property</a> <a id="8587" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8396" class="Bound">j</a> <a id="8589" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8400" class="Bound">y</a> <a id="8591" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="8603" class="Symbol">(</a><a id="8604" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="8606" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8608" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8611" class="Symbol">(</a><a id="8612" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8396" class="Bound">j</a> <a id="8614" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8616" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8400" class="Bound">y</a><a id="8617" class="Symbol">))</a> <a id="8620" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="construction-using-quotient.lower-bound-of-upper-bounds-proof.f̃-is-order-preserving"></a><a id="8626" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8626" class="Function">f̃-is-order-preserving</a> <a id="8649" class="Symbol">:</a> <a id="8651" class="Symbol">(</a><a id="8652" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8652" class="Bound">p</a> <a id="8654" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8654" class="Bound">q</a> <a id="8656" class="Symbol">:</a> <a id="8658" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="8660" class="Symbol">)</a> <a id="8662" class="Symbol">→</a> <a id="8664" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8652" class="Bound">p</a> <a id="8666" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="8668" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8654" class="Bound">q</a> <a id="8670" class="Symbol">→</a> <a id="8672" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8675" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8652" class="Bound">p</a> <a id="8677" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8680" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="8682" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8684" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8687" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8654" class="Bound">q</a>
   <a id="8692" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8626" class="Function">f̃-is-order-preserving</a> <a id="8715" class="Symbol">(</a><a id="8716" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8716" class="Bound">i</a> <a id="8718" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8720" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8720" class="Bound">x</a><a id="8721" class="Symbol">)</a> <a id="8723" class="Symbol">(</a><a id="8724" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8724" class="Bound">j</a> <a id="8726" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8728" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8728" class="Bound">y</a><a id="8729" class="Symbol">)</a> <a id="8731" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8731" class="Bound">l</a> <a id="8733" class="Symbol">=</a>
    <a id="8739" href="Ordinals.OrdinalOfOrdinals.html#10601" class="Function">↓-reflects-order</a> <a id="8756" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="8758" class="Symbol">(</a><a id="8759" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8762" class="Symbol">(</a><a id="8763" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8716" class="Bound">i</a> <a id="8765" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8767" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8720" class="Bound">x</a><a id="8768" class="Symbol">))</a> <a id="8771" class="Symbol">(</a><a id="8772" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8775" class="Symbol">(</a><a id="8776" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8724" class="Bound">j</a> <a id="8778" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8780" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8728" class="Bound">y</a><a id="8781" class="Symbol">))</a> <a id="8784" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8803" class="Function">k</a>
     <a id="8791" class="Keyword">where</a>
      <a id="8803" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8803" class="Function">k</a> <a id="8805" class="Symbol">:</a> <a id="8807" class="Symbol">(</a><a id="8808" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="8810" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8812" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8815" class="Symbol">(</a><a id="8816" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8716" class="Bound">i</a> <a id="8818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8820" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8720" class="Bound">x</a><a id="8821" class="Symbol">))</a> <a id="8824" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="8826" class="Symbol">(</a><a id="8827" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="8829" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="8831" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8834" class="Symbol">(</a><a id="8835" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8724" class="Bound">j</a> <a id="8837" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8839" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8728" class="Bound">y</a><a id="8840" class="Symbol">))</a>
      <a id="8849" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8803" class="Function">k</a> <a id="8851" class="Symbol">=</a> <a id="8853" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="8864" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="8868" class="Symbol">(</a><a id="8869" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8007" class="Function">f-key-property</a> <a id="8884" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8716" class="Bound">i</a> <a id="8886" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8720" class="Bound">x</a><a id="8887" class="Symbol">)</a> <a id="8889" class="Symbol">(</a><a id="8890" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8007" class="Function">f-key-property</a> <a id="8905" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8724" class="Bound">j</a> <a id="8907" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8728" class="Bound">y</a><a id="8908" class="Symbol">)</a> <a id="8910" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8731" class="Bound">l</a>

   <a id="construction-using-quotient.lower-bound-of-upper-bounds-proof.f̃-is-initial-segment"></a><a id="8916" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8916" class="Function">f̃-is-initial-segment</a> <a id="8938" class="Symbol">:</a> <a id="8940" class="Symbol">(</a><a id="8941" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8941" class="Bound">p</a> <a id="8943" class="Symbol">:</a> <a id="8945" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="8947" class="Symbol">)</a> <a id="8949" class="Symbol">(</a><a id="8950" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8950" class="Bound">b</a> <a id="8952" class="Symbol">:</a> <a id="8954" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8956" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="8958" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8959" class="Symbol">)</a>
                        <a id="8985" class="Symbol">→</a> <a id="8987" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8950" class="Bound">b</a> <a id="8989" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="8992" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a> <a id="8994" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="8996" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="8999" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8941" class="Bound">p</a>
                        <a id="9025" class="Symbol">→</a> <a id="9027" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9029" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9029" class="Bound">q</a> <a id="9031" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9033" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="9036" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9038" class="Symbol">(</a><a id="9039" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9029" class="Bound">q</a> <a id="9041" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="9043" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8941" class="Bound">p</a><a id="9044" class="Symbol">)</a> <a id="9046" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9048" class="Symbol">(</a><a id="9049" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="9052" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9029" class="Bound">q</a> <a id="9054" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9056" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8950" class="Bound">b</a><a id="9057" class="Symbol">)</a>
   <a id="9062" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8916" class="Function">f̃-is-initial-segment</a> <a id="9084" class="Symbol">(</a><a id="9085" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a> <a id="9087" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9089" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9089" class="Bound">x</a><a id="9090" class="Symbol">)</a> <a id="9092" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9092" class="Bound">b</a> <a id="9094" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9094" class="Bound">l</a> <a id="9096" class="Symbol">=</a> <a id="9098" class="Symbol">(</a><a id="9099" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a> <a id="9101" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9103" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9312" class="Function">x&#39;</a><a id="9105" class="Symbol">)</a> <a id="9107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9109" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9417" class="Function">u</a> <a id="9111" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9113" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9498" class="Function">v</a>
    <a id="9119" class="Keyword">where</a>
     <a id="9130" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9130" class="Function">lemma</a> <a id="9136" class="Symbol">:</a> <a id="9138" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9140" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9140" class="Bound">x&#39;</a> <a id="9143" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9145" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9147" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="9149" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a> <a id="9151" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="9153" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9155" class="Symbol">(</a><a id="9156" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9140" class="Bound">x&#39;</a> <a id="9159" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9162" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="9164" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a> <a id="9166" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9168" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9089" class="Bound">x</a><a id="9169" class="Symbol">)</a> <a id="9171" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9173" class="Symbol">(</a><a id="9174" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7935" class="Function">f</a> <a id="9176" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a> <a id="9178" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9140" class="Bound">x&#39;</a> <a id="9181" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9183" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9092" class="Bound">b</a><a id="9184" class="Symbol">)</a>
     <a id="9191" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9130" class="Function">lemma</a> <a id="9197" class="Symbol">=</a> <a id="9199" href="Ordinals.Maps.html#1585" class="Function">simulations-are-initial-segments</a> <a id="9232" class="Symbol">(</a><a id="9233" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="9235" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a><a id="9236" class="Symbol">)</a> <a id="9238" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7852" class="Bound">β</a>
              <a id="9254" class="Symbol">(</a><a id="9255" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7935" class="Function">f</a> <a id="9257" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a><a id="9258" class="Symbol">)</a> <a id="9260" class="Symbol">(</a><a id="9261" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9265" class="Symbol">(</a><a id="9266" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7878" class="Bound">β-is-upper-bound</a> <a id="9283" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a><a id="9284" class="Symbol">))</a>
              <a id="9301" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9089" class="Bound">x</a> <a id="9303" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9092" class="Bound">b</a> <a id="9305" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9094" class="Bound">l</a>
     <a id="9312" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9312" class="Function">x&#39;</a> <a id="9315" class="Symbol">:</a> <a id="9317" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="9319" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="9321" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a> <a id="9323" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
     <a id="9330" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9312" class="Function">x&#39;</a> <a id="9333" class="Symbol">=</a> <a id="9335" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9339" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9130" class="Function">lemma</a>
     <a id="9350" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9350" class="Function">x&#39;-below-x</a> <a id="9361" class="Symbol">:</a> <a id="9363" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9312" class="Function">x&#39;</a> <a id="9366" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="9369" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="9371" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a> <a id="9373" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="9375" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9089" class="Bound">x</a>
     <a id="9382" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9350" class="Function">x&#39;-below-x</a> <a id="9393" class="Symbol">=</a> <a id="9395" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9399" class="Symbol">(</a><a id="9400" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9404" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9130" class="Function">lemma</a><a id="9409" class="Symbol">)</a>

     <a id="9417" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9417" class="Function">u</a> <a id="9419" class="Symbol">:</a> <a id="9421" class="Symbol">(</a><a id="9422" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="9424" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a> <a id="9426" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9428" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9312" class="Function">x&#39;</a><a id="9430" class="Symbol">)</a> <a id="9432" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="9434" class="Symbol">(</a><a id="9435" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="9437" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a> <a id="9439" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="9441" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9089" class="Bound">x</a><a id="9442" class="Symbol">)</a>
     <a id="9449" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9417" class="Function">u</a> <a id="9451" class="Symbol">=</a> <a id="9453" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="9471" class="Symbol">(</a><a id="9472" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="9474" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a><a id="9475" class="Symbol">)</a> <a id="9477" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9312" class="Function">x&#39;</a> <a id="9480" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9089" class="Bound">x</a> <a id="9482" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9350" class="Function">x&#39;-below-x</a>
     <a id="9498" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9498" class="Function">v</a> <a id="9500" class="Symbol">:</a> <a id="9502" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="9505" class="Symbol">(</a><a id="9506" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9085" class="Bound">i</a> <a id="9508" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9510" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9312" class="Function">x&#39;</a><a id="9512" class="Symbol">)</a> <a id="9514" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9516" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9092" class="Bound">b</a>
     <a id="9523" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9498" class="Function">v</a> <a id="9525" class="Symbol">=</a> <a id="9527" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9531" class="Symbol">(</a><a id="9532" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9536" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9130" class="Function">lemma</a><a id="9541" class="Symbol">)</a>

<a id="9544" class="Markup">\end{code}</a><a id="9554" class="Background">

It is now time to pass to the quotient and prove that it is an ordinal with the
induced order on Σα.

</a><a id="9658" class="Markup">\begin{code}</a>

 <a id="construction-using-quotient.≋"></a><a id="9673" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="9675" class="Symbol">:</a> <a id="9677" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="9683" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a>
 <a id="9687" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="9689" class="Symbol">=</a> <a id="9691" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4350" class="Function Operator">_≈_</a> <a id="9695" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9697" class="Symbol">(λ</a> <a id="9700" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9700" class="Bound">_</a> <a id="9702" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9702" class="Bound">_</a>   <a id="9706" class="Symbol">→</a> <a id="9708" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="9738" class="Symbol">(</a><a id="9739" href="Ordinals.OrdinalOfOrdinalsSuprema.html#1498" class="Bound">ua</a> <a id="9742" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a><a id="9743" class="Symbol">)</a> <a id="9745" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a><a id="9748" class="Symbol">)</a>
         <a id="9759" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9761" class="Symbol">(λ</a> <a id="9764" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9764" class="Bound">_</a>     <a id="9770" class="Symbol">→</a> <a id="9772" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="9776" class="Symbol">)</a>
         <a id="9787" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9789" class="Symbol">(λ</a> <a id="9792" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9792" class="Bound">_</a> <a id="9794" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9794" class="Bound">_</a>   <a id="9798" class="Symbol">→</a> <a id="9800" href="MLTT.Id.html#1054" class="Function Operator">_⁻¹</a><a id="9803" class="Symbol">)</a>
         <a id="9814" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9816" class="Symbol">(λ</a> <a id="9819" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9819" class="Bound">_</a> <a id="9821" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9821" class="Bound">_</a> <a id="9823" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9823" class="Bound">_</a> <a id="9825" class="Symbol">→</a> <a id="9827" href="MLTT.Id.html#967" class="Function Operator">_∙_</a><a id="9830" class="Symbol">)</a>

 <a id="construction-using-quotient.α/"></a><a id="9834" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a> <a id="9837" class="Symbol">:</a> <a id="9839" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="9841" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="9843" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="9846" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a> <a id="9849" class="Symbol">=</a> <a id="9851" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="9854" href="Quotient.Type.html#1664" class="Function Operator">/</a> <a id="9856" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a>

 <a id="9860" class="Keyword">private</a>
  <a id="construction-using-quotient._≺[Ω]_"></a><a id="9870" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9870" class="Function Operator">_≺[Ω]_</a> <a id="9877" class="Symbol">:</a> <a id="9879" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="9882" class="Symbol">→</a> <a id="9884" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="9887" class="Symbol">→</a> <a id="9889" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="9891" class="Symbol">(</a><a id="9892" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="9894" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="9895" class="Symbol">)</a>
  <a id="9899" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9899" class="Bound">p</a> <a id="9901" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9870" class="Function Operator">≺[Ω]</a> <a id="9906" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9906" class="Bound">q</a> <a id="9908" class="Symbol">=</a> <a id="9910" class="Symbol">(</a><a id="9911" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9899" class="Bound">p</a> <a id="9913" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="9915" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9906" class="Bound">q</a> <a id="9917" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9919" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4488" class="Function">≺-is-prop-valued</a> <a id="9936" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9899" class="Bound">p</a> <a id="9938" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9906" class="Bound">q</a><a id="9939" class="Symbol">)</a>

  <a id="construction-using-quotient.≺-congruence"></a><a id="9944" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9944" class="Function">≺-congruence</a> <a id="9957" class="Symbol">:</a> <a id="9959" class="Symbol">{</a><a id="9960" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9960" class="Bound">p</a> <a id="9962" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9962" class="Bound">q</a> <a id="9964" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9964" class="Bound">p&#39;</a> <a id="9967" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9967" class="Bound">q&#39;</a> <a id="9970" class="Symbol">:</a> <a id="9972" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="9974" class="Symbol">}</a> <a id="9976" class="Symbol">→</a> <a id="9978" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9960" class="Bound">p</a> <a id="9980" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4350" class="Function Operator">≈</a> <a id="9982" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9964" class="Bound">p&#39;</a> <a id="9985" class="Symbol">→</a> <a id="9987" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9962" class="Bound">q</a> <a id="9989" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4350" class="Function Operator">≈</a> <a id="9991" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9967" class="Bound">q&#39;</a>
               <a id="10009" class="Symbol">→</a> <a id="10011" class="Symbol">(</a><a id="10012" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9960" class="Bound">p</a> <a id="10014" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9870" class="Function Operator">≺[Ω]</a> <a id="10019" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9962" class="Bound">q</a><a id="10020" class="Symbol">)</a> <a id="10022" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10024" class="Symbol">(</a><a id="10025" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9964" class="Bound">p&#39;</a> <a id="10028" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9870" class="Function Operator">≺[Ω]</a> <a id="10033" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9967" class="Bound">q&#39;</a><a id="10035" class="Symbol">)</a>
  <a id="10039" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9944" class="Function">≺-congruence</a> <a id="10052" class="Symbol">{(</a><a id="10054" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10054" class="Bound">i</a> <a id="10056" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10058" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10058" class="Bound">x</a><a id="10059" class="Symbol">)}</a> <a id="10062" class="Symbol">{(</a><a id="10064" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10064" class="Bound">j</a> <a id="10066" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10068" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10068" class="Bound">y</a><a id="10069" class="Symbol">)}</a> <a id="10072" class="Symbol">{(</a><a id="10074" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10074" class="Bound">i&#39;</a> <a id="10077" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10079" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10079" class="Bound">x&#39;</a><a id="10081" class="Symbol">)}</a> <a id="10084" class="Symbol">{(</a><a id="10086" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10086" class="Bound">j&#39;</a> <a id="10089" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10091" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10091" class="Bound">y&#39;</a><a id="10093" class="Symbol">)}</a> <a id="10096" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10096" class="Bound">e₁</a> <a id="10099" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10099" class="Bound">e₂</a> <a id="10102" class="Symbol">=</a>
   <a id="10107" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="10124" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2231" class="Function">pe&#39;</a> <a id="10128" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="10132" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10155" class="Function">⦅1⦆</a> <a id="10136" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10252" class="Function">⦅2⦆</a>
    <a id="10144" class="Keyword">where</a>
     <a id="10155" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10155" class="Function">⦅1⦆</a> <a id="10159" class="Symbol">:</a> <a id="10161" class="Symbol">(</a><a id="10162" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="10164" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10054" class="Bound">i</a> <a id="10166" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10168" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10058" class="Bound">x</a><a id="10169" class="Symbol">)</a> <a id="10171" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="10173" class="Symbol">(</a><a id="10174" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="10176" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10064" class="Bound">j</a> <a id="10178" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10180" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10068" class="Bound">y</a><a id="10181" class="Symbol">)</a> <a id="10183" class="Symbol">→</a> <a id="10185" class="Symbol">(</a><a id="10186" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="10188" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10074" class="Bound">i&#39;</a> <a id="10191" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10193" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10079" class="Bound">x&#39;</a><a id="10195" class="Symbol">)</a> <a id="10197" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="10199" class="Symbol">(</a><a id="10200" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="10202" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10086" class="Bound">j&#39;</a> <a id="10205" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10207" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10091" class="Bound">y&#39;</a><a id="10209" class="Symbol">)</a>
     <a id="10216" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10155" class="Function">⦅1⦆</a> <a id="10220" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10220" class="Bound">l</a> <a id="10222" class="Symbol">=</a> <a id="10224" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="10235" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="10239" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10096" class="Bound">e₁</a> <a id="10242" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10099" class="Bound">e₂</a> <a id="10245" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10220" class="Bound">l</a>
     <a id="10252" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10252" class="Function">⦅2⦆</a> <a id="10256" class="Symbol">:</a> <a id="10258" class="Symbol">(</a><a id="10259" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="10261" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10074" class="Bound">i&#39;</a> <a id="10264" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10266" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10079" class="Bound">x&#39;</a><a id="10268" class="Symbol">)</a> <a id="10270" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="10272" class="Symbol">(</a><a id="10273" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="10275" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10086" class="Bound">j&#39;</a> <a id="10278" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10280" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10091" class="Bound">y&#39;</a><a id="10282" class="Symbol">)</a> <a id="10284" class="Symbol">→</a> <a id="10286" class="Symbol">(</a><a id="10287" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="10289" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10054" class="Bound">i</a> <a id="10291" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10293" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10058" class="Bound">x</a><a id="10294" class="Symbol">)</a> <a id="10296" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="10298" class="Symbol">(</a><a id="10299" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="10301" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10064" class="Bound">j</a> <a id="10303" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="10305" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10068" class="Bound">y</a><a id="10306" class="Symbol">)</a>
     <a id="10313" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10252" class="Function">⦅2⦆</a> <a id="10317" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10317" class="Bound">l</a> <a id="10319" class="Symbol">=</a> <a id="10321" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="10332" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="10336" class="Symbol">(</a><a id="10337" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10096" class="Bound">e₁</a> <a id="10340" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10342" class="Symbol">)</a> <a id="10344" class="Symbol">(</a><a id="10345" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10099" class="Bound">e₂</a> <a id="10348" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10350" class="Symbol">)</a> <a id="10352" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10317" class="Bound">l</a>

  <a id="construction-using-quotient._≺/[Ω]_"></a><a id="10357" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10357" class="Function Operator">_≺/[Ω]_</a> <a id="10365" class="Symbol">:</a> <a id="10367" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a> <a id="10370" class="Symbol">→</a> <a id="10372" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a> <a id="10375" class="Symbol">→</a> <a id="10377" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="10379" class="Symbol">(</a><a id="10380" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="10382" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="10383" class="Symbol">)</a>
  <a id="10387" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10357" class="Function Operator">_≺/[Ω]_</a> <a id="10395" class="Symbol">=</a> <a id="10397" href="Quotient.Type.html#10025" class="Function">extension-rel₂</a> <a id="10412" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="10414" class="Symbol">(λ</a> <a id="10417" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10417" class="Bound">x</a> <a id="10419" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10419" class="Bound">y</a> <a id="10421" class="Symbol">→</a> <a id="10423" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10417" class="Bound">x</a> <a id="10425" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="10427" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10419" class="Bound">y</a> <a id="10429" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10431" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4488" class="Function">≺-is-prop-valued</a> <a id="10448" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10417" class="Bound">x</a> <a id="10450" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10419" class="Bound">y</a><a id="10451" class="Symbol">)</a>
                                     <a id="10490" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9944" class="Function">≺-congruence</a>

  <a id="construction-using-quotient.[_]"></a><a id="10506" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[_]</a> <a id="10510" class="Symbol">:</a> <a id="10512" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="10515" class="Symbol">→</a> <a id="10517" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a>
  <a id="10522" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[_]</a> <a id="10526" class="Symbol">=</a> <a id="10528" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="10531" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a>

 <a id="construction-using-quotient._≺/_"></a><a id="10535" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a> <a id="10540" class="Symbol">:</a> <a id="10542" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a> <a id="10545" class="Symbol">→</a> <a id="10547" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a> <a id="10550" class="Symbol">→</a> <a id="10552" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="10554" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="10556" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="10559" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10559" class="Bound">x</a> <a id="10561" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="10564" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10564" class="Bound">y</a> <a id="10566" class="Symbol">=</a> <a id="10568" class="Symbol">(</a><a id="10569" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10559" class="Bound">x</a> <a id="10571" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10357" class="Function Operator">≺/[Ω]</a> <a id="10577" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10564" class="Bound">y</a><a id="10578" class="Symbol">)</a> <a id="10580" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>

 <a id="construction-using-quotient.≺/-＝-≺"></a><a id="10588" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10588" class="Function">≺/-＝-≺</a> <a id="10595" class="Symbol">:</a> <a id="10597" class="Symbol">{</a><a id="10598" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10598" class="Bound">p</a> <a id="10600" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10600" class="Bound">q</a> <a id="10602" class="Symbol">:</a> <a id="10604" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="10606" class="Symbol">}</a> <a id="10608" class="Symbol">→</a> <a id="10610" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="10612" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10598" class="Bound">p</a> <a id="10614" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="10616" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="10619" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="10621" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10600" class="Bound">q</a> <a id="10623" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="10625" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10627" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10598" class="Bound">p</a> <a id="10629" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="10631" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10600" class="Bound">q</a>
 <a id="10634" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10588" class="Function">≺/-＝-≺</a> <a id="10641" class="Symbol">{</a><a id="10642" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10642" class="Bound">p</a><a id="10643" class="Symbol">}</a> <a id="10645" class="Symbol">{</a><a id="10646" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10646" class="Bound">q</a><a id="10647" class="Symbol">}</a> <a id="10649" class="Symbol">=</a> <a id="10651" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10654" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10658" class="Symbol">(</a><a id="10659" href="Quotient.Type.html#10091" class="Function">extension-rel-triangle₂</a> <a id="10683" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="10685" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9870" class="Function Operator">_≺[Ω]_</a> <a id="10692" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9944" class="Function">≺-congruence</a> <a id="10705" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10642" class="Bound">p</a> <a id="10707" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10646" class="Bound">q</a><a id="10708" class="Symbol">)</a>

 <a id="construction-using-quotient.≺/-to-≺"></a><a id="10712" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10712" class="Function">≺/-to-≺</a> <a id="10720" class="Symbol">:</a> <a id="10722" class="Symbol">{</a><a id="10723" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10723" class="Bound">p</a> <a id="10725" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10725" class="Bound">q</a> <a id="10727" class="Symbol">:</a> <a id="10729" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="10731" class="Symbol">}</a> <a id="10733" class="Symbol">→</a> <a id="10735" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="10737" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10723" class="Bound">p</a> <a id="10739" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="10741" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="10744" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="10746" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10725" class="Bound">q</a> <a id="10748" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="10750" class="Symbol">→</a> <a id="10752" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10723" class="Bound">p</a> <a id="10754" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="10756" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10725" class="Bound">q</a>
 <a id="10759" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10712" class="Function">≺/-to-≺</a> <a id="10767" class="Symbol">=</a> <a id="10769" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="10777" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10588" class="Function">≺/-＝-≺</a>

 <a id="construction-using-quotient.≺-to-≺/"></a><a id="10786" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10786" class="Function">≺-to-≺/</a> <a id="10794" class="Symbol">:</a> <a id="10796" class="Symbol">{</a><a id="10797" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10797" class="Bound">p</a> <a id="10799" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10799" class="Bound">q</a> <a id="10801" class="Symbol">:</a> <a id="10803" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="10805" class="Symbol">}</a> <a id="10807" class="Symbol">→</a> <a id="10809" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10797" class="Bound">p</a> <a id="10811" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="10813" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10799" class="Bound">q</a> <a id="10815" class="Symbol">→</a> <a id="10817" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="10819" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10797" class="Bound">p</a> <a id="10821" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="10823" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="10826" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="10828" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10799" class="Bound">q</a> <a id="10830" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a>
 <a id="10833" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10786" class="Function">≺-to-≺/</a> <a id="10841" class="Symbol">=</a> <a id="10843" href="UF.Base.html#2625" class="Function">Idtofun⁻¹</a> <a id="10853" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10588" class="Function">≺/-＝-≺</a>

 <a id="construction-using-quotient.≺/-is-prop-valued"></a><a id="10862" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10862" class="Function">≺/-is-prop-valued</a> <a id="10880" class="Symbol">:</a> <a id="10882" href="Quotient.Type.html#599" class="Function">is-prop-valued</a> <a id="10897" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a>
 <a id="10903" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10862" class="Function">≺/-is-prop-valued</a> <a id="10921" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10921" class="Bound">x</a> <a id="10923" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10923" class="Bound">y</a> <a id="10925" class="Symbol">=</a> <a id="10927" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="10941" class="Symbol">(</a><a id="10942" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10921" class="Bound">x</a> <a id="10944" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10357" class="Function Operator">≺/[Ω]</a> <a id="10950" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10923" class="Bound">y</a><a id="10951" class="Symbol">)</a>

 <a id="construction-using-quotient.≺/-is-transitive"></a><a id="10955" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10955" class="Function">≺/-is-transitive</a> <a id="10972" class="Symbol">:</a> <a id="10974" href="Notation.General.html#1534" class="Function">transitive</a> <a id="10985" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a>
 <a id="10991" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10955" class="Function">≺/-is-transitive</a> <a id="11008" class="Symbol">=</a> <a id="11010" href="Quotient.Type.html#10814" class="Function">/-induction₃</a> <a id="11023" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="11027" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="11029" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11044" class="Function">ρ</a> <a id="11031" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11161" class="Function">γ</a>
  <a id="11035" class="Keyword">where</a>
   <a id="11044" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11044" class="Function">ρ</a> <a id="11046" class="Symbol">:</a> <a id="11048" class="Symbol">(</a><a id="11049" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11049" class="Bound">x</a> <a id="11051" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11051" class="Bound">y</a> <a id="11053" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11053" class="Bound">z</a> <a id="11055" class="Symbol">:</a> <a id="11057" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a><a id="11059" class="Symbol">)</a> <a id="11061" class="Symbol">→</a> <a id="11063" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11071" class="Symbol">(</a><a id="11072" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11049" class="Bound">x</a> <a id="11074" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="11077" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11051" class="Bound">y</a> <a id="11079" class="Symbol">→</a> <a id="11081" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11051" class="Bound">y</a> <a id="11083" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="11086" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11053" class="Bound">z</a> <a id="11088" class="Symbol">→</a> <a id="11090" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11049" class="Bound">x</a> <a id="11092" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="11095" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11053" class="Bound">z</a><a id="11096" class="Symbol">)</a>
   <a id="11101" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11044" class="Function">ρ</a> <a id="11103" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11103" class="Bound">x</a> <a id="11105" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11105" class="Bound">y</a> <a id="11107" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11107" class="Bound">z</a> <a id="11109" class="Symbol">=</a> <a id="11111" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="11122" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="11126" class="Symbol">(λ</a> <a id="11129" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11129" class="Bound">_</a> <a id="11131" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11131" class="Bound">_</a> <a id="11133" class="Symbol">→</a> <a id="11135" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10862" class="Function">≺/-is-prop-valued</a> <a id="11153" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11103" class="Bound">x</a> <a id="11155" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11107" class="Bound">z</a><a id="11156" class="Symbol">)</a>
   <a id="11161" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11161" class="Function">γ</a> <a id="11163" class="Symbol">:</a> <a id="11165" class="Symbol">(</a><a id="11166" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11166" class="Bound">p</a> <a id="11168" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11168" class="Bound">q</a> <a id="11170" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11170" class="Bound">r</a> <a id="11172" class="Symbol">:</a> <a id="11174" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="11176" class="Symbol">)</a> <a id="11178" class="Symbol">→</a> <a id="11180" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11182" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11166" class="Bound">p</a> <a id="11184" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="11186" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="11189" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11191" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11168" class="Bound">q</a> <a id="11193" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="11195" class="Symbol">→</a> <a id="11197" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11199" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11168" class="Bound">q</a> <a id="11201" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="11203" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="11206" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11208" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11170" class="Bound">r</a> <a id="11210" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="11212" class="Symbol">→</a> <a id="11214" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11216" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11166" class="Bound">p</a> <a id="11218" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="11220" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="11223" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11225" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11170" class="Bound">r</a> <a id="11227" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a>
   <a id="11232" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11161" class="Function">γ</a> <a id="11234" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11234" class="Bound">p</a> <a id="11236" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11236" class="Bound">q</a> <a id="11238" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11238" class="Bound">r</a> <a id="11240" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11240" class="Bound">k</a> <a id="11242" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11242" class="Bound">l</a> <a id="11244" class="Symbol">=</a> <a id="11246" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10786" class="Function">≺-to-≺/</a> <a id="11254" class="Symbol">(</a><a id="11255" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4603" class="Function">≺-is-transitive</a> <a id="11271" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11234" class="Bound">p</a> <a id="11273" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11236" class="Bound">q</a> <a id="11275" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11238" class="Bound">r</a> <a id="11277" class="Symbol">(</a><a id="11278" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10712" class="Function">≺/-to-≺</a> <a id="11286" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11240" class="Bound">k</a><a id="11287" class="Symbol">)</a> <a id="11289" class="Symbol">(</a><a id="11290" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10712" class="Function">≺/-to-≺</a> <a id="11298" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11242" class="Bound">l</a><a id="11299" class="Symbol">))</a>

 <a id="construction-using-quotient.≺/-is-extensional"></a><a id="11304" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11304" class="Function">≺/-is-extensional</a> <a id="11322" class="Symbol">:</a> <a id="11324" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="11339" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a>
 <a id="11345" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11304" class="Function">≺/-is-extensional</a> <a id="11363" class="Symbol">=</a> <a id="11365" href="Quotient.Type.html#10489" class="Function">/-induction₂</a> <a id="11378" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="11382" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a>
                      <a id="11406" class="Symbol">(λ</a> <a id="11409" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11409" class="Bound">x</a> <a id="11411" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11411" class="Bound">y</a> <a id="11413" class="Symbol">→</a> <a id="11415" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="11426" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="11430" class="Symbol">(λ</a> <a id="11433" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11433" class="Bound">_</a> <a id="11435" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11435" class="Bound">_</a> <a id="11437" class="Symbol">→</a> <a id="11439" href="Quotient.Type.html#1983" class="Function">/-is-set</a> <a id="11448" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a><a id="11449" class="Symbol">))</a>
                      <a id="11474" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11487" class="Function">γ</a>
  <a id="11478" class="Keyword">where</a>
   <a id="11487" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11487" class="Function">γ</a> <a id="11489" class="Symbol">:</a> <a id="11491" class="Symbol">(</a><a id="11492" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11492" class="Bound">p</a> <a id="11494" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11494" class="Bound">q</a> <a id="11496" class="Symbol">:</a> <a id="11498" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="11500" class="Symbol">)</a>
     <a id="11507" class="Symbol">→</a> <a id="11509" class="Symbol">((</a><a id="11511" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11511" class="Bound">z</a> <a id="11513" class="Symbol">:</a> <a id="11515" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a><a id="11517" class="Symbol">)</a> <a id="11519" class="Symbol">→</a> <a id="11521" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11511" class="Bound">z</a> <a id="11523" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="11526" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11528" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11492" class="Bound">p</a> <a id="11530" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="11532" class="Symbol">→</a> <a id="11534" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11511" class="Bound">z</a> <a id="11536" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="11539" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11541" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11494" class="Bound">q</a> <a id="11543" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a><a id="11544" class="Symbol">)</a>
     <a id="11551" class="Symbol">→</a> <a id="11553" class="Symbol">((</a><a id="11555" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11555" class="Bound">z</a> <a id="11557" class="Symbol">:</a> <a id="11559" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a><a id="11561" class="Symbol">)</a> <a id="11563" class="Symbol">→</a> <a id="11565" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11555" class="Bound">z</a> <a id="11567" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="11570" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11572" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11494" class="Bound">q</a> <a id="11574" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="11576" class="Symbol">→</a> <a id="11578" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11555" class="Bound">z</a> <a id="11580" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="11583" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11585" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11492" class="Bound">p</a> <a id="11587" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a><a id="11588" class="Symbol">)</a>
     <a id="11595" class="Symbol">→</a> <a id="11597" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11599" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11492" class="Bound">p</a> <a id="11601" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="11603" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11605" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11607" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11494" class="Bound">q</a> <a id="11609" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a>
   <a id="11614" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11487" class="Function">γ</a> <a id="11616" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11616" class="Bound">p</a> <a id="11618" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11618" class="Bound">q</a> <a id="11620" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11620" class="Bound">u</a> <a id="11622" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11622" class="Bound">v</a> <a id="11624" class="Symbol">=</a> <a id="11626" href="Quotient.Type.html#1799" class="Function">η/-identifies-related-points</a> <a id="11655" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="11657" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11674" class="Function">e</a>
    <a id="11663" class="Keyword">where</a>
     <a id="11674" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11674" class="Function">e</a> <a id="11676" class="Symbol">:</a> <a id="11678" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11616" class="Bound">p</a> <a id="11680" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4350" class="Function Operator">≈</a> <a id="11682" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11618" class="Bound">q</a>
     <a id="11689" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11674" class="Function">e</a> <a id="11691" class="Symbol">=</a> <a id="11693" href="Ordinals.OrdinalOfOrdinalsSuprema.html#5529" class="Function">≺-is-extensional-up-to-≈</a> <a id="11718" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11616" class="Bound">p</a> <a id="11720" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11618" class="Bound">q</a> <a id="11722" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11747" class="Function">u&#39;</a> <a id="11725" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11830" class="Function">v&#39;</a>
      <a id="11734" class="Keyword">where</a>
       <a id="11747" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11747" class="Function">u&#39;</a> <a id="11750" class="Symbol">:</a> <a id="11752" class="Symbol">(</a><a id="11753" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11753" class="Bound">r</a> <a id="11755" class="Symbol">:</a> <a id="11757" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="11759" class="Symbol">)</a> <a id="11761" class="Symbol">→</a> <a id="11763" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11753" class="Bound">r</a> <a id="11765" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="11767" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11616" class="Bound">p</a> <a id="11769" class="Symbol">→</a> <a id="11771" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11753" class="Bound">r</a> <a id="11773" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="11775" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11618" class="Bound">q</a>
       <a id="11784" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11747" class="Function">u&#39;</a> <a id="11787" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11787" class="Bound">r</a> <a id="11789" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11789" class="Bound">l</a> <a id="11791" class="Symbol">=</a> <a id="11793" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10712" class="Function">≺/-to-≺</a> <a id="11801" class="Symbol">(</a><a id="11802" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11620" class="Bound">u</a> <a id="11804" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11806" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11787" class="Bound">r</a> <a id="11808" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="11810" class="Symbol">(</a><a id="11811" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10786" class="Function">≺-to-≺/</a> <a id="11819" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11789" class="Bound">l</a><a id="11820" class="Symbol">))</a>
       <a id="11830" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11830" class="Function">v&#39;</a> <a id="11833" class="Symbol">:</a> <a id="11835" class="Symbol">(</a><a id="11836" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11836" class="Bound">r</a> <a id="11838" class="Symbol">:</a> <a id="11840" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="11842" class="Symbol">)</a> <a id="11844" class="Symbol">→</a> <a id="11846" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11836" class="Bound">r</a> <a id="11848" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="11850" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11618" class="Bound">q</a> <a id="11852" class="Symbol">→</a> <a id="11854" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11836" class="Bound">r</a> <a id="11856" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="11858" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11616" class="Bound">p</a>
       <a id="11867" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11830" class="Function">v&#39;</a> <a id="11870" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11870" class="Bound">r</a> <a id="11872" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11872" class="Bound">l</a> <a id="11874" class="Symbol">=</a> <a id="11876" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10712" class="Function">≺/-to-≺</a> <a id="11884" class="Symbol">(</a><a id="11885" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11622" class="Bound">v</a> <a id="11887" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="11889" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11870" class="Bound">r</a> <a id="11891" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="11893" class="Symbol">(</a><a id="11894" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10786" class="Function">≺-to-≺/</a> <a id="11902" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11872" class="Bound">l</a><a id="11903" class="Symbol">))</a>

 <a id="construction-using-quotient.≺/-is-well-founded"></a><a id="11908" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11908" class="Function">≺/-is-well-founded</a> <a id="11927" class="Symbol">:</a> <a id="11929" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="11945" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a>
 <a id="11951" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11908" class="Function">≺/-is-well-founded</a> <a id="11970" class="Symbol">=</a> <a id="11972" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12524" class="Function">γ</a>
  <a id="11976" class="Keyword">where</a>
   <a id="11985" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11985" class="Function">a</a> <a id="11987" class="Symbol">:</a> <a id="11989" class="Symbol">(</a><a id="11990" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11990" class="Bound">x</a> <a id="11992" class="Symbol">:</a> <a id="11994" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a><a id="11996" class="Symbol">)</a> <a id="11998" class="Symbol">→</a> <a id="12000" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12008" class="Symbol">(</a><a id="12009" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12023" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a> <a id="12028" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11990" class="Bound">x</a><a id="12029" class="Symbol">)</a>
   <a id="12034" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11985" class="Function">a</a> <a id="12036" class="Symbol">=</a> <a id="12038" href="Ordinals.Notions.html#3019" class="Function">accessibility-is-prop</a> <a id="12060" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a> <a id="12065" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a>
   <a id="12071" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12071" class="Function">lemma</a> <a id="12077" class="Symbol">:</a> <a id="12079" class="Symbol">(</a><a id="12080" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12080" class="Bound">p</a> <a id="12082" class="Symbol">:</a> <a id="12084" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="12086" class="Symbol">)</a> <a id="12088" class="Symbol">→</a> <a id="12090" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12104" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a> <a id="12109" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="12111" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12080" class="Bound">p</a> <a id="12113" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a>
   <a id="12118" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12071" class="Function">lemma</a> <a id="12124" class="Symbol">=</a> <a id="12126" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="12148" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">_≺_</a> <a id="12152" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4732" class="Function">≺-is-well-founded</a>
            <a id="12182" class="Symbol">(λ</a> <a id="12185" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12185" class="Bound">p</a> <a id="12187" class="Symbol">→</a> <a id="12189" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12203" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a> <a id="12208" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="12210" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12185" class="Bound">p</a> <a id="12212" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a><a id="12213" class="Symbol">)</a> <a id="12215" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12232" class="Function">ϕ</a>
    <a id="12221" class="Keyword">where</a>
     <a id="12232" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12232" class="Function">ϕ</a> <a id="12234" class="Symbol">:</a> <a id="12236" class="Symbol">(</a><a id="12237" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12237" class="Bound">p</a> <a id="12239" class="Symbol">:</a> <a id="12241" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="12243" class="Symbol">)</a> <a id="12245" class="Symbol">→</a> <a id="12247" class="Symbol">((</a><a id="12249" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12249" class="Bound">q</a> <a id="12251" class="Symbol">:</a> <a id="12253" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="12255" class="Symbol">)</a> <a id="12257" class="Symbol">→</a> <a id="12259" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12249" class="Bound">q</a> <a id="12261" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="12263" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12237" class="Bound">p</a> <a id="12265" class="Symbol">→</a> <a id="12267" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12281" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a> <a id="12286" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="12288" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12249" class="Bound">q</a> <a id="12290" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a><a id="12291" class="Symbol">)</a>
       <a id="12300" class="Symbol">→</a> <a id="12302" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12316" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a> <a id="12321" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="12323" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12237" class="Bound">p</a> <a id="12325" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a>
     <a id="12332" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12232" class="Function">ϕ</a> <a id="12334" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12334" class="Bound">p</a> <a id="12336" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12336" class="Bound">IH</a> <a id="12339" class="Symbol">=</a> <a id="12341" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="12345" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12368" class="Function">IH&#39;</a>
      <a id="12355" class="Keyword">where</a>
       <a id="12368" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12368" class="Function">IH&#39;</a> <a id="12372" class="Symbol">:</a> <a id="12374" class="Symbol">(</a><a id="12375" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12375" class="Bound">y</a> <a id="12377" class="Symbol">:</a> <a id="12379" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a><a id="12381" class="Symbol">)</a> <a id="12383" class="Symbol">→</a> <a id="12385" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12375" class="Bound">y</a> <a id="12387" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="12390" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="12392" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12334" class="Bound">p</a> <a id="12394" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="12396" class="Symbol">→</a> <a id="12398" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12412" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a> <a id="12417" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12375" class="Bound">y</a>
       <a id="12426" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12368" class="Function">IH&#39;</a> <a id="12430" class="Symbol">=</a> <a id="12432" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="12444" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="12446" class="Symbol">(λ</a> <a id="12449" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12449" class="Bound">q</a> <a id="12451" class="Symbol">→</a> <a id="12453" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="12463" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="12467" class="Symbol">(λ</a> <a id="12470" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12470" class="Bound">_</a> <a id="12472" class="Symbol">→</a> <a id="12474" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11985" class="Function">a</a> <a id="12476" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12449" class="Bound">q</a><a id="12477" class="Symbol">))</a>
              <a id="12494" class="Symbol">(λ</a> <a id="12497" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12497" class="Bound">q</a> <a id="12499" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12499" class="Bound">l</a> <a id="12501" class="Symbol">→</a> <a id="12503" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12336" class="Bound">IH</a> <a id="12506" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12497" class="Bound">q</a> <a id="12508" class="Symbol">(</a><a id="12509" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10712" class="Function">≺/-to-≺</a> <a id="12517" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12499" class="Bound">l</a><a id="12518" class="Symbol">))</a>
   <a id="12524" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12524" class="Function">γ</a> <a id="12526" class="Symbol">:</a> <a id="12528" class="Symbol">(</a><a id="12529" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12529" class="Bound">x</a> <a id="12531" class="Symbol">:</a> <a id="12533" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a><a id="12535" class="Symbol">)</a> <a id="12537" class="Symbol">→</a> <a id="12539" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12553" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a> <a id="12558" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12529" class="Bound">x</a>
   <a id="12563" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12524" class="Function">γ</a> <a id="12565" class="Symbol">=</a> <a id="12567" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="12579" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="12581" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11985" class="Function">a</a> <a id="12583" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12071" class="Function">lemma</a>

 <a id="construction-using-quotient.≺/-is-well-order"></a><a id="12591" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12591" class="Function">≺/-is-well-order</a> <a id="12608" class="Symbol">:</a> <a id="12610" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="12624" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a>
 <a id="12630" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12591" class="Function">≺/-is-well-order</a> <a id="12647" class="Symbol">=</a>
  <a id="12651" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10862" class="Function">≺/-is-prop-valued</a> <a id="12669" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12671" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11908" class="Function">≺/-is-well-founded</a> <a id="12690" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12692" href="Ordinals.OrdinalOfOrdinalsSuprema.html#11304" class="Function">≺/-is-extensional</a> <a id="12710" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12712" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10955" class="Function">≺/-is-transitive</a>

 <a id="construction-using-quotient.α/-Ord"></a><a id="12731" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="12738" class="Symbol">:</a> <a id="12740" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="12748" class="Symbol">(</a><a id="12749" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="12751" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="12752" class="Symbol">)</a>
 <a id="12755" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="12762" class="Symbol">=</a> <a id="12764" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a> <a id="12767" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12769" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">_≺/_</a> <a id="12774" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12776" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12591" class="Function">≺/-is-well-order</a>

<a id="12794" class="Markup">\end{code}</a><a id="12804" class="Background">

Next, we show that the quotient α/ is the least upper bound of α.

</a><a id="12873" class="Markup">\begin{code}</a>

 <a id="construction-using-quotient.α/-is-upper-bound"></a><a id="12888" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12888" class="Function">α/-is-upper-bound</a> <a id="12906" class="Symbol">:</a> <a id="12908" class="Symbol">(</a><a id="12909" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12909" class="Bound">i</a> <a id="12911" class="Symbol">:</a> <a id="12913" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a><a id="12914" class="Symbol">)</a> <a id="12916" class="Symbol">→</a> <a id="12918" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="12920" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12909" class="Bound">i</a> <a id="12922" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="12924" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a>
 <a id="12932" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12888" class="Function">α/-is-upper-bound</a> <a id="12950" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="12952" class="Symbol">=</a> <a id="12954" class="Symbol">(</a><a id="12955" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[_]</a> <a id="12959" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12961" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7032" class="Function">ι</a> <a id="12963" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="12965" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12967" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12983" class="Function">sim</a><a id="12970" class="Symbol">)</a>
  <a id="12974" class="Keyword">where</a>
   <a id="12983" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12983" class="Function">sim</a> <a id="12987" class="Symbol">:</a> <a id="12989" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="13003" class="Symbol">(</a><a id="13004" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="13006" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a><a id="13007" class="Symbol">)</a> <a id="13009" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="13016" class="Symbol">(λ</a> <a id="13019" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13019" class="Bound">x</a> <a id="13021" class="Symbol">→</a> <a id="13023" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="13025" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13027" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13029" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13019" class="Bound">x</a> <a id="13031" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a><a id="13032" class="Symbol">)</a>
   <a id="13037" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12983" class="Function">sim</a> <a id="13041" class="Symbol">=</a> <a id="13043" href="Ordinals.Maps.html#15681" class="Function">simulation-unprime</a> <a id="13062" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3825" class="Function">pt</a> <a id="13065" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a> <a id="13068" class="Symbol">(</a><a id="13069" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="13071" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a><a id="13072" class="Symbol">)</a> <a id="13074" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="13081" class="Symbol">(λ</a> <a id="13084" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13084" class="Bound">x</a> <a id="13086" class="Symbol">→</a> <a id="13088" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="13090" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13092" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13094" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13084" class="Bound">x</a> <a id="13096" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a><a id="13097" class="Symbol">)</a>
          <a id="13109" class="Symbol">(</a><a id="13110" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13297" class="Function">init-seg</a> <a id="13119" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13121" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13148" class="Function">order-pres</a><a id="13131" class="Symbol">)</a>
    <a id="13137" class="Keyword">where</a>
     <a id="13148" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13148" class="Function">order-pres</a> <a id="13159" class="Symbol">:</a> <a id="13161" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="13181" class="Symbol">(</a><a id="13182" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="13184" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a><a id="13185" class="Symbol">)</a> <a id="13187" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="13194" class="Symbol">(λ</a> <a id="13197" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13197" class="Bound">x</a> <a id="13199" class="Symbol">→</a> <a id="13201" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="13203" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13205" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13207" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13197" class="Bound">x</a> <a id="13209" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a><a id="13210" class="Symbol">)</a>
     <a id="13217" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13148" class="Function">order-pres</a> <a id="13228" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13228" class="Bound">x</a> <a id="13230" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13230" class="Bound">y</a> <a id="13232" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13232" class="Bound">l</a> <a id="13234" class="Symbol">=</a> <a id="13236" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10786" class="Function">≺-to-≺/</a> <a id="13244" class="Symbol">{</a><a id="13245" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13247" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13249" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13228" class="Bound">x</a><a id="13250" class="Symbol">}</a> <a id="13252" class="Symbol">{</a><a id="13253" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13255" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13257" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13230" class="Bound">y</a><a id="13258" class="Symbol">}</a> <a id="13260" class="Symbol">(</a><a id="13261" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7080" class="Function">ι-is-order-preserving</a> <a id="13283" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13285" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13228" class="Bound">x</a> <a id="13287" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13230" class="Bound">y</a> <a id="13289" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13232" class="Bound">l</a><a id="13290" class="Symbol">)</a>
     <a id="13297" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13297" class="Function">init-seg</a> <a id="13306" class="Symbol">:</a> <a id="13308" href="Ordinals.Maps.html#13651" class="Function">is-initial-segment&#39;</a> <a id="13328" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3825" class="Function">pt</a> <a id="13331" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a> <a id="13334" class="Symbol">(</a><a id="13335" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="13337" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a><a id="13338" class="Symbol">)</a> <a id="13340" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="13347" class="Symbol">(λ</a> <a id="13350" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13350" class="Bound">x</a> <a id="13352" class="Symbol">→</a> <a id="13354" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="13356" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13358" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13360" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13350" class="Bound">x</a> <a id="13362" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a><a id="13363" class="Symbol">)</a>
     <a id="13370" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13297" class="Function">init-seg</a> <a id="13379" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13379" class="Bound">x</a> <a id="13381" class="Symbol">=</a> <a id="13383" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="13395" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="13397" class="Symbol">(λ</a> <a id="13400" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13400" class="Bound">y</a> <a id="13402" class="Symbol">→</a> <a id="13404" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="13414" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="13418" class="Symbol">λ</a> <a id="13420" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13420" class="Bound">_</a> <a id="13422" class="Symbol">→</a> <a id="13424" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="13433" class="Symbol">)</a> <a id="13435" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13460" class="Function">claim</a>
      <a id="13447" class="Keyword">where</a>
       <a id="13460" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13460" class="Function">claim</a> <a id="13466" class="Symbol">:</a> <a id="13468" class="Symbol">(</a><a id="13469" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13469" class="Bound">p</a> <a id="13471" class="Symbol">:</a> <a id="13473" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="13475" class="Symbol">)</a> <a id="13477" class="Symbol">→</a> <a id="13479" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="13481" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13469" class="Bound">p</a> <a id="13483" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="13485" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="13488" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="13490" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13492" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13494" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13379" class="Bound">x</a> <a id="13496" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a>
             <a id="13511" class="Symbol">→</a> <a id="13513" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="13515" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13515" class="Bound">y</a> <a id="13517" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="13519" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13521" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="13523" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13525" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="13527" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="13529" class="Symbol">(</a><a id="13530" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13515" class="Bound">y</a> <a id="13532" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13535" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="13537" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13539" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13541" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13379" class="Bound">x</a><a id="13542" class="Symbol">)</a> <a id="13544" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13546" class="Symbol">(</a><a id="13547" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="13549" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13551" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13553" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13515" class="Bound">y</a> <a id="13555" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="13557" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13559" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="13561" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13469" class="Bound">p</a> <a id="13563" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a><a id="13564" class="Symbol">)</a>
       <a id="13573" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13460" class="Function">claim</a> <a id="13579" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13579" class="Bound">p</a> <a id="13581" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13581" class="Bound">l</a> <a id="13583" class="Symbol">=</a> <a id="13585" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="13587" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13798" class="Function">y</a> <a id="13589" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13591" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13842" class="Function">k</a> <a id="13593" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13595" href="Quotient.Type.html#1799" class="Function">η/-identifies-related-points</a> <a id="13624" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="13626" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13897" class="Function">e</a> <a id="13628" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>
        <a id="13638" class="Keyword">where</a>
         <a id="13653" class="Keyword">abstract</a>
          <a id="13672" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13672" class="Function">lem</a> <a id="13676" class="Symbol">:</a> <a id="13678" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13680" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13680" class="Bound">y</a> <a id="13682" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13684" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13686" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="13688" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13690" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="13692" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13694" class="Symbol">(</a><a id="13695" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13680" class="Bound">y</a> <a id="13697" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13700" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="13702" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13704" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13706" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13379" class="Bound">x</a><a id="13707" class="Symbol">)</a> <a id="13709" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13711" class="Symbol">((</a><a id="13713" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13715" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13717" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13680" class="Bound">y</a><a id="13718" class="Symbol">)</a> <a id="13720" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4350" class="Function Operator">≈</a> <a id="13722" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13579" class="Bound">p</a><a id="13723" class="Symbol">)</a>
          <a id="13735" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13672" class="Function">lem</a> <a id="13739" class="Symbol">=</a> <a id="13741" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7250" class="Function">ι-is-initial-segment-up-to-≈</a> <a id="13770" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13772" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13379" class="Bound">x</a> <a id="13774" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13579" class="Bound">p</a> <a id="13776" class="Symbol">(</a><a id="13777" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10712" class="Function">≺/-to-≺</a> <a id="13785" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13581" class="Bound">l</a><a id="13786" class="Symbol">)</a>
          <a id="13798" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13798" class="Function">y</a> <a id="13800" class="Symbol">:</a> <a id="13802" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="13804" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="13806" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13808" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
          <a id="13820" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13798" class="Function">y</a> <a id="13822" class="Symbol">=</a> <a id="13824" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13828" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13672" class="Function">lem</a>
          <a id="13842" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13842" class="Function">k</a> <a id="13844" class="Symbol">:</a> <a id="13846" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13798" class="Function">y</a> <a id="13848" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="13851" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="13853" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13855" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="13857" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13379" class="Bound">x</a>
          <a id="13869" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13842" class="Function">k</a> <a id="13871" class="Symbol">=</a> <a id="13873" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13877" class="Symbol">(</a><a id="13878" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13882" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13672" class="Function">lem</a><a id="13885" class="Symbol">)</a>
          <a id="13897" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13897" class="Function">e</a> <a id="13899" class="Symbol">:</a> <a id="13901" class="Symbol">(</a><a id="13902" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12950" class="Bound">i</a> <a id="13904" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13906" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13798" class="Function">y</a><a id="13907" class="Symbol">)</a> <a id="13909" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4350" class="Function Operator">≈</a> <a id="13911" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13579" class="Bound">p</a>
          <a id="13923" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13897" class="Function">e</a> <a id="13925" class="Symbol">=</a> <a id="13927" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13931" class="Symbol">(</a><a id="13932" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13936" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13672" class="Function">lem</a><a id="13939" class="Symbol">)</a>

 <a id="construction-using-quotient.α/-is-lower-bound-of-upper-bounds"></a><a id="13943" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13943" class="Function">α/-is-lower-bound-of-upper-bounds</a> <a id="13977" class="Symbol">:</a> <a id="13979" class="Symbol">(</a><a id="13980" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13980" class="Bound">β</a> <a id="13982" class="Symbol">:</a> <a id="13984" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="13992" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a><a id="13993" class="Symbol">)</a>
                                   <a id="14030" class="Symbol">→</a> <a id="14032" class="Symbol">((</a><a id="14034" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14034" class="Bound">i</a> <a id="14036" class="Symbol">:</a> <a id="14038" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a><a id="14039" class="Symbol">)</a> <a id="14041" class="Symbol">→</a> <a id="14043" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="14045" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14034" class="Bound">i</a> <a id="14047" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14049" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13980" class="Bound">β</a><a id="14050" class="Symbol">)</a>
                                   <a id="14087" class="Symbol">→</a> <a id="14089" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="14096" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="14098" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13980" class="Bound">β</a>
 <a id="14101" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13943" class="Function">α/-is-lower-bound-of-upper-bounds</a> <a id="14135" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="14137" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14137" class="Bound">β-is-ub</a> <a id="14145" class="Symbol">=</a> <a id="14147" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="14150" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14152" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14940" class="Function">f/-is-simulation</a>
  <a id="14171" class="Keyword">where</a>
   <a id="14180" class="Keyword">open</a> <a id="14185" href="Ordinals.OrdinalOfOrdinalsSuprema.html#7807" class="Module">lower-bound-of-upper-bounds-proof</a> <a id="14219" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="14221" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14137" class="Bound">β-is-ub</a>
   <a id="14232" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="14235" class="Symbol">:</a> <a id="14237" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a> <a id="14240" class="Symbol">→</a> <a id="14242" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="14244" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="14246" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="14251" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="14254" class="Symbol">=</a> <a id="14256" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="14271" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="14273" class="Symbol">(</a><a id="14274" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="14297" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a> <a id="14300" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a><a id="14301" class="Symbol">)</a> <a id="14303" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="14306" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8318" class="Function">f̃-respects-≈</a>
   <a id="14323" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14323" class="Function">f/-＝-f̃</a> <a id="14331" class="Symbol">:</a> <a id="14333" class="Symbol">{</a><a id="14334" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14334" class="Bound">p</a> <a id="14336" class="Symbol">:</a> <a id="14338" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="14340" class="Symbol">}</a> <a id="14342" class="Symbol">→</a> <a id="14344" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="14347" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="14349" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14334" class="Bound">p</a> <a id="14351" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="14353" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14355" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="14358" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14334" class="Bound">p</a>
   <a id="14363" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14323" class="Function">f/-＝-f̃</a> <a id="14371" class="Symbol">{</a><a id="14372" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14372" class="Bound">p</a><a id="14373" class="Symbol">}</a> <a id="14375" class="Symbol">=</a> <a id="14377" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="14400" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="14402" class="Symbol">(</a><a id="14403" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="14426" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a> <a id="14429" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a><a id="14430" class="Symbol">)</a>
                 <a id="14449" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="14452" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8318" class="Function">f̃-respects-≈</a> <a id="14466" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14372" class="Bound">p</a>
   <a id="14471" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14471" class="Function">f/-is-order-preserving</a> <a id="14494" class="Symbol">:</a> <a id="14496" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="14516" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="14523" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="14525" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a>
   <a id="14531" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14471" class="Function">f/-is-order-preserving</a> <a id="14554" class="Symbol">=</a>
    <a id="14560" href="Quotient.Type.html#10489" class="Function">/-induction₂</a> <a id="14573" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="14577" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="14579" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14602" class="Function">prp</a> <a id="14583" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14733" class="Function">ρ</a>
     <a id="14590" class="Keyword">where</a>
      <a id="14602" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14602" class="Function">prp</a> <a id="14606" class="Symbol">:</a> <a id="14608" class="Symbol">(</a><a id="14609" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14609" class="Bound">x</a> <a id="14611" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14611" class="Bound">y</a> <a id="14613" class="Symbol">:</a> <a id="14615" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a><a id="14617" class="Symbol">)</a> <a id="14619" class="Symbol">→</a> <a id="14621" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="14629" class="Symbol">(</a><a id="14630" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14609" class="Bound">x</a> <a id="14632" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="14635" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14611" class="Bound">y</a> <a id="14637" class="Symbol">→</a> <a id="14639" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="14642" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14609" class="Bound">x</a> <a id="14644" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14647" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="14649" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14651" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="14654" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14611" class="Bound">y</a><a id="14655" class="Symbol">)</a>
      <a id="14663" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14602" class="Function">prp</a> <a id="14667" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14667" class="Bound">x</a> <a id="14669" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14669" class="Bound">y</a> <a id="14671" class="Symbol">=</a> <a id="14673" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="14683" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="14687" class="Symbol">(λ</a> <a id="14690" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14690" class="Bound">_</a> <a id="14692" class="Symbol">→</a> <a id="14694" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="14710" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="14712" class="Symbol">(</a><a id="14713" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="14716" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14667" class="Bound">x</a><a id="14717" class="Symbol">)</a> <a id="14719" class="Symbol">(</a><a id="14720" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="14723" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14669" class="Bound">y</a><a id="14724" class="Symbol">))</a>
      <a id="14733" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14733" class="Function">ρ</a> <a id="14735" class="Symbol">:</a> <a id="14737" class="Symbol">(</a><a id="14738" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14738" class="Bound">p</a> <a id="14740" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14740" class="Bound">q</a> <a id="14742" class="Symbol">:</a> <a id="14744" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="14746" class="Symbol">)</a> <a id="14748" class="Symbol">→</a> <a id="14750" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="14752" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14738" class="Bound">p</a> <a id="14754" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="14756" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="14759" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="14761" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14740" class="Bound">q</a> <a id="14763" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="14765" class="Symbol">→</a> <a id="14767" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="14770" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="14772" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14738" class="Bound">p</a> <a id="14774" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="14776" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14779" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="14781" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14783" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="14786" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="14788" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14740" class="Bound">q</a> <a id="14790" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a>
      <a id="14798" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14733" class="Function">ρ</a> <a id="14800" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14800" class="Bound">p</a> <a id="14802" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14802" class="Bound">q</a> <a id="14804" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14804" class="Bound">l</a> <a id="14806" class="Symbol">=</a> <a id="14808" href="UF.Base.html#2167" class="Function">transport₂⁻¹</a> <a id="14821" class="Symbol">(λ</a> <a id="14824" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14824" class="Bound">-₁</a> <a id="14827" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14827" class="Bound">-₂</a> <a id="14830" class="Symbol">→</a> <a id="14832" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14824" class="Bound">-₁</a> <a id="14835" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="14838" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="14840" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="14842" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14827" class="Bound">-₂</a><a id="14844" class="Symbol">)</a>
                 <a id="14863" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14323" class="Function">f/-＝-f̃</a> <a id="14871" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14323" class="Function">f/-＝-f̃</a>
                 <a id="14896" class="Symbol">(</a><a id="14897" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8626" class="Function">f̃-is-order-preserving</a> <a id="14920" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14800" class="Bound">p</a> <a id="14922" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14802" class="Bound">q</a> <a id="14924" class="Symbol">(</a><a id="14925" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10712" class="Function">≺/-to-≺</a> <a id="14933" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14804" class="Bound">l</a><a id="14934" class="Symbol">))</a>
   <a id="14940" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14940" class="Function">f/-is-simulation</a> <a id="14957" class="Symbol">:</a> <a id="14959" href="Ordinals.Maps.html#664" class="Function">is-simulation</a> <a id="14973" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="14980" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="14982" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a>
   <a id="14988" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14940" class="Function">f/-is-simulation</a> <a id="15005" class="Symbol">=</a> <a id="15007" href="Ordinals.Maps.html#15681" class="Function">simulation-unprime</a> <a id="15026" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3825" class="Function">pt</a> <a id="15029" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a> <a id="15032" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="15039" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="15041" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="15044" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15061" class="Function">σ</a>
    <a id="15050" class="Keyword">where</a>
     <a id="15061" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15061" class="Function">σ</a> <a id="15063" class="Symbol">:</a> <a id="15065" href="Ordinals.Maps.html#13901" class="Function">is-simulation&#39;</a> <a id="15080" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3825" class="Function">pt</a> <a id="15083" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a> <a id="15086" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="15093" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="15095" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a>
     <a id="15103" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15061" class="Function">σ</a> <a id="15105" class="Symbol">=</a> <a id="15107" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15160" class="Function">init-seg</a> <a id="15116" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15118" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14471" class="Function">f/-is-order-preserving</a>
      <a id="15147" class="Keyword">where</a>
       <a id="15160" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15160" class="Function">init-seg</a> <a id="15169" class="Symbol">:</a> <a id="15171" href="Ordinals.Maps.html#13651" class="Function">is-initial-segment&#39;</a> <a id="15191" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3825" class="Function">pt</a> <a id="15194" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a> <a id="15197" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="15204" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="15206" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a>
       <a id="15216" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15160" class="Function">init-seg</a> <a id="15225" class="Symbol">=</a> <a id="15227" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="15239" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="15241" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15270" class="Function">prp</a> <a id="15245" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15473" class="Function">ρ</a>
        <a id="15255" class="Keyword">where</a>
         <a id="15270" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15270" class="Function">prp</a> <a id="15274" class="Symbol">:</a> <a id="15276" class="Symbol">(</a><a id="15277" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15277" class="Bound">x</a> <a id="15279" class="Symbol">:</a> <a id="15281" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a><a id="15283" class="Symbol">)</a>
             <a id="15298" class="Symbol">→</a> <a id="15300" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="15308" class="Symbol">((</a><a id="15310" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15310" class="Bound">y</a> <a id="15312" class="Symbol">:</a> <a id="15314" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15316" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="15318" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="15319" class="Symbol">)</a> <a id="15321" class="Symbol">→</a> <a id="15323" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15310" class="Bound">y</a> <a id="15325" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15328" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="15330" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="15332" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="15335" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15277" class="Bound">x</a>
                                    <a id="15373" class="Symbol">→</a> <a id="15375" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="15377" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15377" class="Bound">x&#39;</a> <a id="15380" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="15382" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a> <a id="15385" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="15387" class="Symbol">(</a><a id="15388" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15377" class="Bound">x&#39;</a> <a id="15391" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="15394" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15277" class="Bound">x</a><a id="15395" class="Symbol">)</a> <a id="15397" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15399" class="Symbol">(</a><a id="15400" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="15403" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15377" class="Bound">x&#39;</a> <a id="15406" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15408" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15310" class="Bound">y</a><a id="15409" class="Symbol">))</a>
         <a id="15421" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15270" class="Function">prp</a> <a id="15425" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15425" class="Bound">x</a> <a id="15427" class="Symbol">=</a> <a id="15429" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="15440" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="15444" class="Symbol">(λ</a> <a id="15447" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15447" class="Bound">_</a> <a id="15449" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15449" class="Bound">_</a> <a id="15451" class="Symbol">→</a> <a id="15453" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="15462" class="Symbol">)</a>
         <a id="15473" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15473" class="Function">ρ</a> <a id="15475" class="Symbol">:</a> <a id="15477" class="Symbol">(</a><a id="15478" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15478" class="Bound">p</a> <a id="15480" class="Symbol">:</a> <a id="15482" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="15484" class="Symbol">)</a> <a id="15486" class="Symbol">(</a><a id="15487" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15487" class="Bound">y</a> <a id="15489" class="Symbol">:</a> <a id="15491" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="15493" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="15495" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="15496" class="Symbol">)</a>
           <a id="15509" class="Symbol">→</a> <a id="15511" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15487" class="Bound">y</a> <a id="15513" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15516" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="15518" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="15520" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="15523" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="15525" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15478" class="Bound">p</a> <a id="15527" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a>
           <a id="15540" class="Symbol">→</a> <a id="15542" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="15544" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15544" class="Bound">x&#39;</a> <a id="15547" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="15549" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a> <a id="15552" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="15554" class="Symbol">(</a><a id="15555" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15544" class="Bound">x&#39;</a> <a id="15558" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="15561" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="15563" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15478" class="Bound">p</a> <a id="15565" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a><a id="15566" class="Symbol">)</a> <a id="15568" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15570" class="Symbol">(</a><a id="15571" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="15574" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15544" class="Bound">x&#39;</a> <a id="15577" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15579" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15487" class="Bound">y</a><a id="15580" class="Symbol">)</a>
         <a id="15591" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15473" class="Function">ρ</a> <a id="15593" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15593" class="Bound">p</a> <a id="15595" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15595" class="Bound">y</a> <a id="15597" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15597" class="Bound">l</a> <a id="15599" class="Symbol">=</a> <a id="15601" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="15603" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="15605" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15821" class="Function">q</a> <a id="15607" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="15609" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15611" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15864" class="Function">k</a> <a id="15613" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15615" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15943" class="Function">e</a> <a id="15617" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>
          <a id="15629" class="Keyword">where</a>
           <a id="15646" class="Keyword">abstract</a>
            <a id="15667" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15667" class="Function">lem</a> <a id="15671" class="Symbol">:</a> <a id="15673" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15675" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15675" class="Bound">q</a> <a id="15677" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15679" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="15682" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15684" class="Symbol">(</a><a id="15685" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15675" class="Bound">q</a> <a id="15687" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="15689" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15593" class="Bound">p</a><a id="15690" class="Symbol">)</a> <a id="15692" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15694" class="Symbol">(</a><a id="15695" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a> <a id="15698" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15675" class="Bound">q</a> <a id="15700" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15702" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15595" class="Bound">y</a><a id="15703" class="Symbol">)</a>
            <a id="15717" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15667" class="Function">lem</a> <a id="15721" class="Symbol">=</a> <a id="15723" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8916" class="Function">f̃-is-initial-segment</a> <a id="15745" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15593" class="Bound">p</a> <a id="15747" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15595" class="Bound">y</a>
                   <a id="15768" class="Symbol">(</a><a id="15769" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15779" class="Symbol">(λ</a> <a id="15782" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15782" class="Bound">-</a> <a id="15784" class="Symbol">→</a> <a id="15786" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15595" class="Bound">y</a> <a id="15788" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="15791" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14135" class="Bound">β</a> <a id="15793" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="15795" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15782" class="Bound">-</a><a id="15796" class="Symbol">)</a> <a id="15798" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14323" class="Function">f/-＝-f̃</a> <a id="15806" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15597" class="Bound">l</a><a id="15807" class="Symbol">)</a>
            <a id="15821" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15821" class="Function">q</a> <a id="15823" class="Symbol">:</a> <a id="15825" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a>
            <a id="15840" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15821" class="Function">q</a> <a id="15842" class="Symbol">=</a> <a id="15844" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15848" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15667" class="Function">lem</a>
            <a id="15864" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15864" class="Function">k</a> <a id="15866" class="Symbol">:</a> <a id="15868" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="15870" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15821" class="Function">q</a> <a id="15872" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="15874" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="15877" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="15879" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15593" class="Bound">p</a> <a id="15881" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a>
            <a id="15895" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15864" class="Function">k</a> <a id="15897" class="Symbol">=</a> <a id="15899" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10786" class="Function">≺-to-≺/</a> <a id="15907" class="Symbol">{</a><a id="15908" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15821" class="Function">q</a><a id="15909" class="Symbol">}</a> <a id="15911" class="Symbol">{</a><a id="15912" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15593" class="Bound">p</a><a id="15913" class="Symbol">}</a> <a id="15915" class="Symbol">(</a><a id="15916" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15920" class="Symbol">(</a><a id="15921" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15925" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15667" class="Function">lem</a><a id="15928" class="Symbol">))</a>
            <a id="15943" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15943" class="Function">e</a> <a id="15945" class="Symbol">:</a> <a id="15947" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="15950" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="15952" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15821" class="Function">q</a> <a id="15954" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="15956" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15958" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15595" class="Bound">y</a>
            <a id="15972" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15943" class="Function">e</a> <a id="15974" class="Symbol">=</a> <a id="15976" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14232" class="Function">f/</a> <a id="15979" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="15981" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15821" class="Function">q</a> <a id="15983" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="15985" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15988" href="Ordinals.OrdinalOfOrdinalsSuprema.html#14323" class="Function">f/-＝-f̃</a> <a id="15996" class="Symbol">{</a><a id="15997" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15821" class="Function">q</a><a id="15998" class="Symbol">}</a>    <a id="16003" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="16021" href="Ordinals.OrdinalOfOrdinalsSuprema.html#8168" class="Function">f̃</a>    <a id="16027" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15821" class="Function">q</a>   <a id="16031" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16034" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16038" class="Symbol">(</a><a id="16039" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16043" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15667" class="Function">lem</a><a id="16046" class="Symbol">)</a> <a id="16048" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="16066" href="Ordinals.OrdinalOfOrdinalsSuprema.html#15595" class="Bound">y</a>        <a id="16075" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="16078" class="Markup">\end{code}</a><a id="16088" class="Background">

In the above construction it is important to notice that α/ lives in the next
universe 𝓤 ⁺, so it does not prove that Ordinal 𝓤 has small suprema.

To prove this, we resize α/ down to an equivalent ordinal in 𝓤. The first step
in doing so, is proving that the order ≺ on α (which takes values in 𝓤 ⁺) is
equivalent to one with values in 𝓤.

</a><a id="16431" class="Markup">\begin{code}</a>

 <a id="16446" class="Keyword">private</a>
  <a id="construction-using-quotient._≺⁻_"></a><a id="16456" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16456" class="Function Operator">_≺⁻_</a> <a id="16461" class="Symbol">:</a> <a id="16463" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="16466" class="Symbol">→</a> <a id="16468" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="16471" class="Symbol">→</a> <a id="16473" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="16475" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="16479" class="Symbol">(</a><a id="16480" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16480" class="Bound">i</a> <a id="16482" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16484" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16484" class="Bound">x</a><a id="16485" class="Symbol">)</a> <a id="16487" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16456" class="Function Operator">≺⁻</a> <a id="16490" class="Symbol">(</a><a id="16491" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16491" class="Bound">j</a> <a id="16493" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16495" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16495" class="Bound">y</a><a id="16496" class="Symbol">)</a> <a id="16498" class="Symbol">=</a> <a id="16500" class="Symbol">(</a><a id="16501" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="16503" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16480" class="Bound">i</a> <a id="16505" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16507" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16484" class="Bound">x</a><a id="16508" class="Symbol">)</a> <a id="16510" href="Ordinals.OrdinalOfOrdinals.html#8684" class="Function Operator">⊲⁻</a> <a id="16513" class="Symbol">(</a><a id="16514" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="16516" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16491" class="Bound">j</a> <a id="16518" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16520" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16495" class="Bound">y</a><a id="16521" class="Symbol">)</a>

  <a id="construction-using-quotient.≺-≃-≺⁻"></a><a id="16526" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16526" class="Function">≺-≃-≺⁻</a> <a id="16533" class="Symbol">:</a> <a id="16535" class="Symbol">(</a><a id="16536" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16536" class="Bound">p</a> <a id="16538" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16538" class="Bound">q</a> <a id="16540" class="Symbol">:</a> <a id="16542" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="16544" class="Symbol">)</a> <a id="16546" class="Symbol">→</a> <a id="16548" class="Symbol">(</a><a id="16549" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16536" class="Bound">p</a> <a id="16551" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="16553" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16538" class="Bound">q</a><a id="16554" class="Symbol">)</a> <a id="16556" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="16558" class="Symbol">(</a><a id="16559" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16536" class="Bound">p</a> <a id="16561" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16456" class="Function Operator">≺⁻</a> <a id="16564" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16538" class="Bound">q</a><a id="16565" class="Symbol">)</a>
  <a id="16569" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16526" class="Function">≺-≃-≺⁻</a> <a id="16576" class="Symbol">(</a><a id="16577" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16577" class="Bound">i</a> <a id="16579" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16581" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16581" class="Bound">x</a><a id="16582" class="Symbol">)</a> <a id="16584" class="Symbol">(</a><a id="16585" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16585" class="Bound">j</a> <a id="16587" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16589" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16589" class="Bound">y</a><a id="16590" class="Symbol">)</a> <a id="16592" class="Symbol">=</a> <a id="16594" href="Ordinals.OrdinalOfOrdinals.html#8760" class="Function">⊲-is-equivalent-to-⊲⁻</a> <a id="16616" class="Symbol">(</a><a id="16617" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="16619" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16577" class="Bound">i</a> <a id="16621" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16623" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16581" class="Bound">x</a><a id="16624" class="Symbol">)</a> <a id="16626" class="Symbol">(</a><a id="16627" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="16629" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16585" class="Bound">j</a> <a id="16631" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="16633" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16589" class="Bound">y</a><a id="16634" class="Symbol">)</a>

  <a id="construction-using-quotient.≺/-has-small-values"></a><a id="16639" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16639" class="Function">≺/-has-small-values</a> <a id="16659" class="Symbol">:</a> <a id="16661" class="Symbol">(</a><a id="16662" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16662" class="Bound">x</a> <a id="16664" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16664" class="Bound">y</a> <a id="16666" class="Symbol">:</a> <a id="16668" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a><a id="16670" class="Symbol">)</a> <a id="16672" class="Symbol">→</a> <a id="16674" href="UF.Size.html#21182" class="Function">is-small</a> <a id="16683" class="Symbol">(</a><a id="16684" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16662" class="Bound">x</a> <a id="16686" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="16689" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16664" class="Bound">y</a><a id="16690" class="Symbol">)</a>
  <a id="16694" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16639" class="Function">≺/-has-small-values</a> <a id="16714" class="Symbol">=</a>
   <a id="16719" href="Quotient.Type.html#10489" class="Function">/-induction₂</a> <a id="16732" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="16736" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a>
    <a id="16742" class="Symbol">(λ</a> <a id="16745" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16745" class="Bound">x</a> <a id="16747" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16747" class="Bound">y</a> <a id="16749" class="Symbol">→</a> <a id="16751" href="UF.Size.html#6043" class="Function">being-small-is-prop</a> <a id="16771" href="Ordinals.OrdinalOfOrdinalsSuprema.html#1498" class="Bound">ua</a> <a id="16774" class="Symbol">(</a><a id="16775" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16745" class="Bound">x</a> <a id="16777" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="16780" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16747" class="Bound">y</a><a id="16781" class="Symbol">)</a> <a id="16783" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a><a id="16784" class="Symbol">)</a>
    <a id="16790" class="Symbol">(λ</a> <a id="16793" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16793" class="Bound">p</a> <a id="16795" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16795" class="Bound">q</a> <a id="16797" class="Symbol">→</a> <a id="16799" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16793" class="Bound">p</a> <a id="16801" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16456" class="Function Operator">≺⁻</a> <a id="16804" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16795" class="Bound">q</a> <a id="16806" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16808" class="Symbol">(</a><a id="16809" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16793" class="Bound">p</a> <a id="16811" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16456" class="Function Operator">≺⁻</a> <a id="16814" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16795" class="Bound">q</a>         <a id="16824" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="16827" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="16833" class="Symbol">(</a><a id="16834" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16526" class="Function">≺-≃-≺⁻</a> <a id="16841" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16793" class="Bound">p</a> <a id="16843" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16795" class="Bound">q</a><a id="16844" class="Symbol">)</a>     <a id="16850" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                       <a id="16875" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16793" class="Bound">p</a> <a id="16877" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4419" class="Function Operator">≺</a> <a id="16879" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16795" class="Bound">q</a>          <a id="16890" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="16893" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="16900" class="Symbol">_</a> <a id="16902" class="Symbol">_</a> <a id="16904" class="Symbol">(</a><a id="16905" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10588" class="Function">≺/-＝-≺</a> <a id="16912" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="16914" class="Symbol">)</a> <a id="16916" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                       <a id="16941" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="16943" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16793" class="Bound">p</a> <a id="16945" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="16947" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="16950" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">[</a> <a id="16952" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16795" class="Bound">q</a> <a id="16954" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10506" class="Function Operator">]</a> <a id="16956" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="16957" class="Symbol">))</a>

  <a id="construction-using-quotient._≺/⁻_"></a><a id="16963" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16963" class="Function Operator">_≺/⁻_</a> <a id="16969" class="Symbol">:</a> <a id="16971" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a> <a id="16974" class="Symbol">→</a> <a id="16976" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a> <a id="16979" class="Symbol">→</a> <a id="16981" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="16983" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="16987" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16987" class="Bound">x</a> <a id="16989" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16963" class="Function Operator">≺/⁻</a> <a id="16993" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16993" class="Bound">y</a> <a id="16995" class="Symbol">=</a> <a id="16997" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17001" class="Symbol">(</a><a id="17002" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16639" class="Function">≺/-has-small-values</a> <a id="17022" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16987" class="Bound">x</a> <a id="17024" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16993" class="Bound">y</a><a id="17025" class="Symbol">)</a>

  <a id="construction-using-quotient.≺/-≃-≺/⁻"></a><a id="17030" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17030" class="Function">≺/-≃-≺/⁻</a> <a id="17039" class="Symbol">:</a> <a id="17041" class="Symbol">{</a><a id="17042" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17042" class="Bound">x</a> <a id="17044" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17044" class="Bound">y</a> <a id="17046" class="Symbol">:</a> <a id="17048" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a><a id="17050" class="Symbol">}</a> <a id="17052" class="Symbol">→</a> <a id="17054" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17042" class="Bound">x</a> <a id="17056" href="Ordinals.OrdinalOfOrdinalsSuprema.html#10535" class="Function Operator">≺/</a> <a id="17059" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17044" class="Bound">y</a> <a id="17061" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="17063" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17042" class="Bound">x</a> <a id="17065" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16963" class="Function Operator">≺/⁻</a> <a id="17069" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17044" class="Bound">y</a>
  <a id="17073" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17030" class="Function">≺/-≃-≺/⁻</a> <a id="17082" class="Symbol">{</a><a id="17083" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17083" class="Bound">x</a><a id="17084" class="Symbol">}</a> <a id="17086" class="Symbol">{</a><a id="17087" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17087" class="Bound">y</a><a id="17088" class="Symbol">}</a> <a id="17090" class="Symbol">=</a> <a id="17092" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="17098" class="Symbol">(</a><a id="17099" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17103" class="Symbol">(</a><a id="17104" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16639" class="Function">≺/-has-small-values</a> <a id="17124" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17083" class="Bound">x</a> <a id="17126" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17087" class="Bound">y</a><a id="17127" class="Symbol">))</a>

<a id="17131" class="Markup">\end{code}</a><a id="17141" class="Background">

Next, we resize α/ using:
(1) The fact that, by univalence, (α i ↓ x) ＝ (α j ↓ y) is equivalent to
    (α i ↓ x) ≃ₒ (α j ↓ y), which means that ≈ is equivalent to a 𝓤-valued
    equivalence relation, yielding an equivalent quotient in 𝓤.
(2) Martín&#39;s machinery developed in OrdinalsWellOrderTransport to transport the
    well order along the equivalence of quotients.

</a><a id="17513" class="Markup">\begin{code}</a>

 <a id="construction-using-quotient.≋⁻"></a><a id="17528" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17528" class="Function">≋⁻</a> <a id="17531" class="Symbol">:</a> <a id="17533" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="17539" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a>
 <a id="17543" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17528" class="Function">≋⁻</a> <a id="17546" class="Symbol">=</a> <a id="17548" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17588" class="Function Operator">_≈⁻_</a> <a id="17553" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17555" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17891" class="Function">≈⁻p</a> <a id="17559" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17561" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17832" class="Function">≈⁻r</a> <a id="17565" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17567" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17659" class="Function">≈⁻s</a> <a id="17571" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17573" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17735" class="Function">≈⁻t</a>
  <a id="17579" class="Keyword">where</a>
   <a id="17588" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17588" class="Function Operator">_≈⁻_</a> <a id="17593" class="Symbol">:</a> <a id="17595" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="17598" class="Symbol">→</a> <a id="17600" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="17603" class="Symbol">→</a> <a id="17605" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="17607" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="17612" class="Symbol">(</a><a id="17613" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17613" class="Bound">i</a> <a id="17615" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17617" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17617" class="Bound">x</a><a id="17618" class="Symbol">)</a> <a id="17620" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17588" class="Function Operator">≈⁻</a> <a id="17623" class="Symbol">(</a><a id="17624" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17624" class="Bound">j</a> <a id="17626" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17628" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17628" class="Bound">y</a><a id="17629" class="Symbol">)</a> <a id="17631" class="Symbol">=</a> <a id="17633" class="Symbol">(</a><a id="17634" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="17636" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17613" class="Bound">i</a> <a id="17638" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17640" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17617" class="Bound">x</a><a id="17641" class="Symbol">)</a> <a id="17643" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="17646" class="Symbol">(</a><a id="17647" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="17649" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17624" class="Bound">j</a> <a id="17651" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17653" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17628" class="Bound">y</a><a id="17654" class="Symbol">)</a>
   <a id="17659" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17659" class="Function">≈⁻s</a> <a id="17663" class="Symbol">:</a> <a id="17665" href="Notation.General.html#1344" class="Function">symmetric</a> <a id="17675" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17588" class="Function Operator">_≈⁻_</a>
   <a id="17683" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17659" class="Function">≈⁻s</a> <a id="17687" class="Symbol">(</a><a id="17688" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17688" class="Bound">i</a> <a id="17690" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17692" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17692" class="Bound">x</a><a id="17693" class="Symbol">)</a> <a id="17695" class="Symbol">(</a><a id="17696" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17696" class="Bound">j</a> <a id="17698" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17700" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17700" class="Bound">y</a><a id="17701" class="Symbol">)</a> <a id="17703" class="Symbol">=</a> <a id="17705" href="Ordinals.Equivalence.html#4680" class="Function">≃ₒ-sym</a> <a id="17712" class="Symbol">(</a><a id="17713" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="17715" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17688" class="Bound">i</a> <a id="17717" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17719" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17692" class="Bound">x</a><a id="17720" class="Symbol">)</a> <a id="17722" class="Symbol">(</a><a id="17723" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="17725" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17696" class="Bound">j</a> <a id="17727" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17729" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17700" class="Bound">y</a><a id="17730" class="Symbol">)</a>
   <a id="17735" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17735" class="Function">≈⁻t</a> <a id="17739" class="Symbol">:</a> <a id="17741" href="Notation.General.html#1534" class="Function">transitive</a> <a id="17752" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17588" class="Function Operator">_≈⁻_</a>
   <a id="17760" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17735" class="Function">≈⁻t</a> <a id="17764" class="Symbol">(</a><a id="17765" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17765" class="Bound">i</a> <a id="17767" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17769" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17769" class="Bound">x</a><a id="17770" class="Symbol">)</a> <a id="17772" class="Symbol">(</a><a id="17773" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17773" class="Bound">j</a> <a id="17775" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17777" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17777" class="Bound">y</a><a id="17778" class="Symbol">)</a> <a id="17780" class="Symbol">(</a><a id="17781" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17781" class="Bound">k</a> <a id="17783" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17785" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17785" class="Bound">z</a><a id="17786" class="Symbol">)</a> <a id="17788" class="Symbol">=</a> <a id="17790" href="Ordinals.Equivalence.html#4823" class="Function">≃ₒ-trans</a> <a id="17799" class="Symbol">(</a><a id="17800" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="17802" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17765" class="Bound">i</a> <a id="17804" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17806" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17769" class="Bound">x</a><a id="17807" class="Symbol">)</a> <a id="17809" class="Symbol">(</a><a id="17810" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="17812" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17773" class="Bound">j</a> <a id="17814" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17816" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17777" class="Bound">y</a><a id="17817" class="Symbol">)</a> <a id="17819" class="Symbol">(</a><a id="17820" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="17822" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17781" class="Bound">k</a> <a id="17824" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17826" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17785" class="Bound">z</a><a id="17827" class="Symbol">)</a>
   <a id="17832" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17832" class="Function">≈⁻r</a> <a id="17836" class="Symbol">:</a> <a id="17838" href="Notation.General.html#1267" class="Function">reflexive</a> <a id="17848" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17588" class="Function Operator">_≈⁻_</a>
   <a id="17856" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17832" class="Function">≈⁻r</a> <a id="17860" class="Symbol">(</a><a id="17861" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17861" class="Bound">i</a> <a id="17863" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17865" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17865" class="Bound">x</a><a id="17866" class="Symbol">)</a> <a id="17868" class="Symbol">=</a> <a id="17870" href="Ordinals.Equivalence.html#3431" class="Function">≃ₒ-refl</a> <a id="17878" class="Symbol">(</a><a id="17879" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="17881" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17861" class="Bound">i</a> <a id="17883" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17885" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17865" class="Bound">x</a><a id="17886" class="Symbol">)</a>
   <a id="17891" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17891" class="Function">≈⁻p</a> <a id="17895" class="Symbol">:</a> <a id="17897" href="Quotient.Type.html#599" class="Function">is-prop-valued</a> <a id="17912" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17588" class="Function Operator">_≈⁻_</a>
   <a id="17920" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17891" class="Function">≈⁻p</a> <a id="17924" class="Symbol">(</a><a id="17925" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17925" class="Bound">i</a> <a id="17927" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17929" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17929" class="Bound">x</a><a id="17930" class="Symbol">)</a> <a id="17932" class="Symbol">(</a><a id="17933" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17933" class="Bound">j</a> <a id="17935" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17937" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17937" class="Bound">y</a><a id="17938" class="Symbol">)</a> <a id="17940" class="Symbol">=</a> <a id="17942" href="Ordinals.Equivalence.html#8761" class="Function">≃ₒ-is-prop-valued</a> <a id="17960" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="17964" class="Symbol">(</a><a id="17965" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="17967" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17925" class="Bound">i</a> <a id="17969" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17971" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17929" class="Bound">x</a><a id="17972" class="Symbol">)</a> <a id="17974" class="Symbol">(</a><a id="17975" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="17977" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17933" class="Bound">j</a> <a id="17979" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="17981" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17937" class="Bound">y</a><a id="17982" class="Symbol">)</a>

 <a id="construction-using-quotient.≋-≃-≋⁻"></a><a id="17986" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17986" class="Function">≋-≃-≋⁻</a> <a id="17993" class="Symbol">:</a> <a id="17995" class="Symbol">{</a><a id="17996" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17996" class="Bound">p</a> <a id="17998" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17998" class="Bound">q</a> <a id="18000" class="Symbol">:</a> <a id="18002" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a><a id="18004" class="Symbol">}</a> <a id="18006" class="Symbol">→</a> <a id="18008" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17996" class="Bound">p</a> <a id="18010" href="Quotient.Type.html#1000" class="Function Operator">≈[</a> <a id="18013" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="18015" href="Quotient.Type.html#1000" class="Function Operator">]</a> <a id="18017" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17998" class="Bound">q</a> <a id="18019" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="18021" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17996" class="Bound">p</a> <a id="18023" href="Quotient.Type.html#1000" class="Function Operator">≈[</a> <a id="18026" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17528" class="Function">≋⁻</a> <a id="18029" href="Quotient.Type.html#1000" class="Function Operator">]</a> <a id="18031" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17998" class="Bound">q</a>
 <a id="18034" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17986" class="Function">≋-≃-≋⁻</a> <a id="18041" class="Symbol">{(</a><a id="18043" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18043" class="Bound">i</a> <a id="18045" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18047" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18047" class="Bound">x</a><a id="18048" class="Symbol">)}</a> <a id="18051" class="Symbol">{(</a><a id="18053" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18053" class="Bound">j</a> <a id="18055" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18057" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18057" class="Bound">y</a><a id="18058" class="Symbol">)}</a> <a id="18061" class="Symbol">=</a> <a id="18063" class="Symbol">(</a><a id="18064" href="Ordinals.Equivalence.html#3532" class="Function">idtoeqₒ</a> <a id="18072" class="Symbol">(</a><a id="18073" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="18075" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18043" class="Bound">i</a> <a id="18077" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18079" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18047" class="Bound">x</a><a id="18080" class="Symbol">)</a> <a id="18082" class="Symbol">(</a><a id="18083" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="18085" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18053" class="Bound">j</a> <a id="18087" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18089" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18057" class="Bound">y</a><a id="18090" class="Symbol">))</a>
                            <a id="18121" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18123" class="Symbol">(</a><a id="18124" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="18132" class="Symbol">(</a><a id="18133" href="Ordinals.OrdinalOfOrdinalsSuprema.html#1498" class="Bound">ua</a> <a id="18136" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a><a id="18137" class="Symbol">)</a> <a id="18139" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="18143" class="Symbol">(</a><a id="18144" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="18146" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18043" class="Bound">i</a> <a id="18148" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18150" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18047" class="Bound">x</a><a id="18151" class="Symbol">)</a> <a id="18153" class="Symbol">(</a><a id="18154" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="18156" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18053" class="Bound">j</a> <a id="18158" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="18160" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18057" class="Bound">y</a><a id="18161" class="Symbol">))</a>

 <a id="18166" class="Keyword">private</a>
  <a id="construction-using-quotient.α/⁻"></a><a id="18176" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18176" class="Function">α/⁻</a> <a id="18180" class="Symbol">:</a> <a id="18182" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a> <a id="18184" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="18188" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18176" class="Function">α/⁻</a> <a id="18192" class="Symbol">=</a> <a id="18194" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="18197" href="Quotient.Type.html#1664" class="Function Operator">/</a> <a id="18199" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17528" class="Function">≋⁻</a>

  <a id="construction-using-quotient.φ"></a><a id="18205" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18205" class="Function">φ</a> <a id="18207" class="Symbol">:</a> <a id="18209" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9834" class="Function">α/</a> <a id="18212" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="18214" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18176" class="Function">α/⁻</a>
  <a id="18220" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18205" class="Function">φ</a> <a id="18222" class="Symbol">=</a> <a id="18224" href="Quotient.Type.html#11188" class="Function">quotients-equivalent</a> <a id="18245" href="Ordinals.OrdinalOfOrdinalsSuprema.html#4313" class="Function">Σα</a> <a id="18248" href="Ordinals.OrdinalOfOrdinalsSuprema.html#9673" class="Function">≋</a> <a id="18250" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17528" class="Function">≋⁻</a> <a id="18253" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17986" class="Function">≋-≃-≋⁻</a>

  <a id="construction-using-quotient.resize-ordinal"></a><a id="18263" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18263" class="Function">resize-ordinal</a> <a id="18278" class="Symbol">:</a> <a id="18280" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18282" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18282" class="Bound">s</a> <a id="18284" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18286" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="18303" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18176" class="Function">α/⁻</a> <a id="18307" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18309" class="Symbol">(</a><a id="18310" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18176" class="Function">α/⁻</a> <a id="18314" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18316" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18282" class="Bound">s</a><a id="18317" class="Symbol">)</a> <a id="18319" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="18322" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a>
  <a id="18331" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18263" class="Function">resize-ordinal</a> <a id="18346" class="Symbol">=</a> <a id="18348" href="Ordinals.WellOrderTransport.html#10151" class="Function">transfer-structure</a> <a id="18367" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18176" class="Function">α/⁻</a> <a id="18371" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="18378" class="Symbol">(</a><a id="18379" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="18385" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18205" class="Function">φ</a><a id="18386" class="Symbol">)</a>
                    <a id="18408" class="Symbol">(</a><a id="18409" href="Ordinals.OrdinalOfOrdinalsSuprema.html#16963" class="Function Operator">_≺/⁻_</a> <a id="18415" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18417" class="Symbol">(λ</a> <a id="18420" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18420" class="Bound">x</a> <a id="18422" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18422" class="Bound">y</a> <a id="18424" class="Symbol">→</a> <a id="18426" href="Ordinals.OrdinalOfOrdinalsSuprema.html#17030" class="Function">≺/-≃-≺/⁻</a><a id="18434" class="Symbol">))</a>

 <a id="construction-using-quotient.α/⁻-Ord"></a><a id="18439" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18439" class="Function">α/⁻-Ord</a> <a id="18447" class="Symbol">:</a> <a id="18449" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18457" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a>
 <a id="18460" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18439" class="Function">α/⁻-Ord</a> <a id="18468" class="Symbol">=</a> <a id="18470" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18176" class="Function">α/⁻</a> <a id="18474" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18476" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18480" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18263" class="Function">resize-ordinal</a>

 <a id="construction-using-quotient.α/⁻-≃ₒ-α/"></a><a id="18497" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18497" class="Function">α/⁻-≃ₒ-α/</a> <a id="18507" class="Symbol">:</a> <a id="18509" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18439" class="Function">α/⁻-Ord</a> <a id="18517" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="18520" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a>
 <a id="18528" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18497" class="Function">α/⁻-≃ₒ-α/</a> <a id="18538" class="Symbol">=</a> <a id="18540" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="18544" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18263" class="Function">resize-ordinal</a>

 <a id="construction-using-quotient.α/-≃ₒ-α/⁻"></a><a id="18561" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18561" class="Function">α/-≃ₒ-α/⁻</a> <a id="18571" class="Symbol">:</a> <a id="18573" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="18580" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="18583" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18439" class="Function">α/⁻-Ord</a>
 <a id="18592" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18561" class="Function">α/-≃ₒ-α/⁻</a> <a id="18602" class="Symbol">=</a> <a id="18604" href="Ordinals.Equivalence.html#4680" class="Function">≃ₒ-sym</a> <a id="18611" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18439" class="Function">α/⁻-Ord</a> <a id="18619" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="18626" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18497" class="Function">α/⁻-≃ₒ-α/</a>

 <a id="construction-using-quotient.α/⁻-is-upper-bound"></a><a id="18638" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18638" class="Function">α/⁻-is-upper-bound</a> <a id="18657" class="Symbol">:</a> <a id="18659" class="Symbol">(</a><a id="18660" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18660" class="Bound">i</a> <a id="18662" class="Symbol">:</a> <a id="18664" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a><a id="18665" class="Symbol">)</a> <a id="18667" class="Symbol">→</a> <a id="18669" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="18671" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18660" class="Bound">i</a> <a id="18673" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18675" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18439" class="Function">α/⁻-Ord</a>
 <a id="18684" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18638" class="Function">α/⁻-is-upper-bound</a> <a id="18703" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18703" class="Bound">i</a> <a id="18705" class="Symbol">=</a> <a id="18707" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="18715" class="Symbol">(</a><a id="18716" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="18718" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18703" class="Bound">i</a><a id="18719" class="Symbol">)</a> <a id="18721" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="18728" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18439" class="Function">α/⁻-Ord</a>
                         <a id="18761" class="Symbol">(</a><a id="18762" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12888" class="Function">α/-is-upper-bound</a> <a id="18780" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18703" class="Bound">i</a><a id="18781" class="Symbol">)</a>
                         <a id="18808" class="Symbol">(</a><a id="18809" href="Ordinals.OrdinalOfOrdinals.html#2938" class="Function">≃ₒ-to-⊴</a> <a id="18817" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="18824" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18439" class="Function">α/⁻-Ord</a> <a id="18832" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18561" class="Function">α/-≃ₒ-α/⁻</a><a id="18841" class="Symbol">)</a>

 <a id="construction-using-quotient.α/⁻-is-lower-bound-of-upper-bounds"></a><a id="18845" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18845" class="Function">α/⁻-is-lower-bound-of-upper-bounds</a> <a id="18880" class="Symbol">:</a> <a id="18882" class="Symbol">(</a><a id="18883" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18883" class="Bound">β</a> <a id="18885" class="Symbol">:</a> <a id="18887" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="18895" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3728" class="Bound">𝓤</a><a id="18896" class="Symbol">)</a>
                                    <a id="18934" class="Symbol">→</a> <a id="18936" class="Symbol">((</a><a id="18938" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18938" class="Bound">i</a> <a id="18940" class="Symbol">:</a> <a id="18942" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3724" class="Bound">I</a><a id="18943" class="Symbol">)</a> <a id="18945" class="Symbol">→</a> <a id="18947" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3743" class="Bound">α</a> <a id="18949" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18938" class="Bound">i</a> <a id="18951" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="18953" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18883" class="Bound">β</a><a id="18954" class="Symbol">)</a>
                                    <a id="18992" class="Symbol">→</a> <a id="18994" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18439" class="Function">α/⁻-Ord</a> <a id="19002" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="19004" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18883" class="Bound">β</a>
 <a id="19007" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18845" class="Function">α/⁻-is-lower-bound-of-upper-bounds</a> <a id="19042" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19042" class="Bound">β</a> <a id="19044" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19044" class="Bound">β-is-ub</a> <a id="19052" class="Symbol">=</a>
  <a id="19056" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="19064" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18439" class="Function">α/⁻-Ord</a> <a id="19072" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="19079" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19042" class="Bound">β</a> <a id="19081" class="Symbol">(</a><a id="19082" href="Ordinals.OrdinalOfOrdinals.html#2938" class="Function">≃ₒ-to-⊴</a> <a id="19090" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18439" class="Function">α/⁻-Ord</a> <a id="19098" href="Ordinals.OrdinalOfOrdinalsSuprema.html#12731" class="Function">α/-Ord</a> <a id="19105" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18497" class="Function">α/⁻-≃ₒ-α/</a><a id="19114" class="Symbol">)</a>
                           <a id="19143" class="Symbol">(</a><a id="19144" href="Ordinals.OrdinalOfOrdinalsSuprema.html#13943" class="Function">α/-is-lower-bound-of-upper-bounds</a> <a id="19178" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19042" class="Bound">β</a> <a id="19180" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19044" class="Bound">β-is-ub</a><a id="19187" class="Symbol">)</a>

<a id="19190" class="Markup">\end{code}</a><a id="19200" class="Background">

Finally, the desired result follows under the assumption of (small) set
quotients).

</a><a id="19287" class="Markup">\begin{code}</a>

<a id="ordinal-of-ordinals-has-small-suprema"></a><a id="19301" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19301" class="Function">ordinal-of-ordinals-has-small-suprema</a> <a id="19339" class="Symbol">:</a>
 <a id="19342" href="Quotient.Type.html#12767" class="Function">set-quotients-exist</a> <a id="19362" class="Symbol">→</a> <a id="19364" class="Symbol">∀</a> <a id="19366" class="Symbol">{</a><a id="19367" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19367" class="Bound">𝓤</a><a id="19368" class="Symbol">}</a> <a id="19370" class="Symbol">→</a> <a id="19372" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2667" class="Function">Ordinal-Of-Ordinals-Has-Small-Suprema</a> <a id="19410" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19367" class="Bound">𝓤</a>
<a id="19412" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19301" class="Function">ordinal-of-ordinals-has-small-suprema</a> <a id="19450" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19450" class="Bound">sq</a> <a id="19453" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19453" class="Bound">I</a> <a id="19455" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19455" class="Bound">α</a> <a id="19457" class="Symbol">=</a>
 <a id="19460" class="Symbol">(</a><a id="19461" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18439" class="Function">α/⁻-Ord</a> <a id="19469" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19471" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18638" class="Function">α/⁻-is-upper-bound</a> <a id="19490" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19492" href="Ordinals.OrdinalOfOrdinalsSuprema.html#18845" class="Function">α/⁻-is-lower-bound-of-upper-bounds</a><a id="19526" class="Symbol">)</a>
  <a id="19530" class="Keyword">where</a>
   <a id="19539" class="Keyword">open</a> <a id="19544" href="Ordinals.OrdinalOfOrdinalsSuprema.html#3652" class="Module">construction-using-quotient</a> <a id="19572" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19450" class="Bound">sq</a> <a id="19575" href="Ordinals.OrdinalOfOrdinalsSuprema.html#19455" class="Bound">α</a>

<a id="19578" class="Markup">\end{code}</a><a id="19588" class="Background">

This completes the formalization of the approach based on the HoTT Book
[Uni2013].

We now formalize an alternative construction due to Martín Escardó that doesn&#39;t
use set quotients, but instead relies on Set Replacement (as defined and
explained in UF.Size.lagda) to obtain a small ordinal at the end.

(As proved in Quotient.Type.lagda, Quotient.FromSetReplacement and
Quotient.GivesSetReplacement, Set Replacement is equivalent to having
small set quotients.)

</a><a id="20054" class="Markup">\begin{code}</a>

<a id="20068" class="Keyword">open</a> <a id="20073" class="Keyword">import</a> <a id="20080" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>

<a id="20104" class="Keyword">module</a> <a id="construction-using-image"></a><a id="20111" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20111" class="Module">construction-using-image</a>
        <a id="20144" class="Symbol">(</a><a id="20145" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20145" class="Bound">pt</a> <a id="20148" class="Symbol">:</a> <a id="20150" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="20181" class="Symbol">)</a>
        <a id="20191" class="Symbol">{</a><a id="20192" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="20194" class="Symbol">:</a> <a id="20196" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20198" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20200" class="Symbol">}</a>
        <a id="20210" class="Symbol">(</a><a id="20211" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="20213" class="Symbol">:</a> <a id="20215" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="20217" class="Symbol">→</a> <a id="20219" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20227" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20228" class="Symbol">)</a>
       <a id="20237" class="Keyword">where</a>

 <a id="20245" class="Keyword">open</a> <a id="20250" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="20274" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20145" class="Bound">pt</a>
 <a id="20278" class="Keyword">open</a> <a id="20283" class="Keyword">import</a> <a id="20290" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="20312" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20145" class="Bound">pt</a>

 <a id="construction-using-image.σ"></a><a id="20317" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20317" class="Function">σ</a> <a id="20319" class="Symbol">:</a> <a id="20321" class="Symbol">(</a><a id="20322" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20324" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20324" class="Bound">i</a> <a id="20326" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20328" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="20330" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20332" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20334" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="20336" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20324" class="Bound">i</a> <a id="20338" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="20339" class="Symbol">)</a> <a id="20341" class="Symbol">→</a> <a id="20343" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20351" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a>
 <a id="20354" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20317" class="Function">σ</a> <a id="20356" class="Symbol">(</a><a id="20357" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20357" class="Bound">i</a> <a id="20359" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20361" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20361" class="Bound">x</a><a id="20362" class="Symbol">)</a> <a id="20364" class="Symbol">=</a> <a id="20366" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="20368" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20357" class="Bound">i</a> <a id="20370" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20372" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20361" class="Bound">x</a>

 <a id="construction-using-image.image-σ-≃"></a><a id="20376" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20376" class="Function">image-σ-≃</a> <a id="20386" class="Symbol">:</a> <a id="20388" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="20394" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20317" class="Function">σ</a> <a id="20396" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20398" class="Symbol">(</a><a id="20399" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20401" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20401" class="Bound">β</a> <a id="20403" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20405" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20413" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a> <a id="20415" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20417" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="20419" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20419" class="Bound">i</a> <a id="20421" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="20423" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="20425" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="20427" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20401" class="Bound">β</a> <a id="20429" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="20431" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="20433" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20419" class="Bound">i</a><a id="20434" class="Symbol">)</a>
 <a id="20437" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20376" class="Function">image-σ-≃</a> <a id="20447" class="Symbol">=</a> <a id="20449" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="20456" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20469" class="Function">ϕ</a>
  <a id="20460" class="Keyword">where</a>
   <a id="20469" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20469" class="Function">ϕ</a> <a id="20471" class="Symbol">:</a> <a id="20473" class="Symbol">(</a><a id="20474" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20474" class="Bound">β</a> <a id="20476" class="Symbol">:</a> <a id="20478" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="20486" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="20487" class="Symbol">)</a> <a id="20489" class="Symbol">→</a> <a id="20491" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20474" class="Bound">β</a> <a id="20493" href="UF.ImageAndSurjection.html#678" class="Function Operator">∈image</a> <a id="20500" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20317" class="Function">σ</a> <a id="20502" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20504" class="Symbol">(</a><a id="20505" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="20507" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20507" class="Bound">i</a> <a id="20509" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="20511" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="20513" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="20515" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20474" class="Bound">β</a> <a id="20517" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="20519" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="20521" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20507" class="Bound">i</a><a id="20522" class="Symbol">)</a>
   <a id="20527" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20469" class="Function">ϕ</a> <a id="20529" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20529" class="Bound">β</a> <a id="20531" class="Symbol">=</a> <a id="20533" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="20535" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20537" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20537" class="Bound">p</a> <a id="20539" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20541" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="20548" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20317" class="Function">σ</a> <a id="20550" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20552" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20317" class="Function">σ</a> <a id="20554" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20537" class="Bound">p</a> <a id="20556" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20558" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20529" class="Bound">β</a> <a id="20560" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>              <a id="20575" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="20578" href="UF.EquivalenceExamples.html#35642" class="Function">∥∥-cong</a> <a id="20586" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20145" class="Bound">pt</a> <a id="20589" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a> <a id="20597" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
         <a id="20608" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="20610" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20612" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20612" class="Bound">i</a> <a id="20614" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20616" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="20618" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20620" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20622" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20622" class="Bound">x</a> <a id="20624" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20626" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20628" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="20630" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20612" class="Bound">i</a> <a id="20632" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="20634" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20636" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="20638" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20612" class="Bound">i</a> <a id="20640" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20642" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20622" class="Bound">x</a> <a id="20644" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20646" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20529" class="Bound">β</a> <a id="20648" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="20650" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="20653" href="UF.EquivalenceExamples.html#35642" class="Function">∥∥-cong</a> <a id="20661" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20145" class="Bound">pt</a> <a id="20664" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20742" class="Function">ψ</a>       <a id="20672" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
         <a id="20683" class="Symbol">(</a><a id="20684" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="20686" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20686" class="Bound">i</a> <a id="20688" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="20690" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="20692" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="20694" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20529" class="Bound">β</a> <a id="20696" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="20698" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="20700" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20686" class="Bound">i</a><a id="20701" class="Symbol">)</a>                       <a id="20725" href="UF.Equiv.html#2815" class="Function Operator">■</a>
    <a id="20731" class="Keyword">where</a>
     <a id="20742" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20742" class="Function">ψ</a> <a id="20744" class="Symbol">:</a> <a id="20746" class="Symbol">(</a><a id="20747" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20749" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20749" class="Bound">i</a> <a id="20751" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20753" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="20755" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20757" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20759" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20759" class="Bound">x</a> <a id="20761" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20763" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="20765" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="20767" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20749" class="Bound">i</a> <a id="20769" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="20771" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20773" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="20775" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20749" class="Bound">i</a> <a id="20777" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="20779" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20759" class="Bound">x</a> <a id="20781" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20783" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20529" class="Bound">β</a><a id="20784" class="Symbol">)</a> <a id="20786" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20788" class="Symbol">(</a><a id="20789" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20791" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20791" class="Bound">i</a> <a id="20793" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20795" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="20797" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20799" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20529" class="Bound">β</a> <a id="20801" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="20803" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="20805" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20791" class="Bound">i</a><a id="20806" class="Symbol">)</a>
     <a id="20813" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20742" class="Function">ψ</a> <a id="20815" class="Symbol">=</a> <a id="20817" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="20824" class="Symbol">(λ</a> <a id="20827" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20827" class="Bound">i</a> <a id="20829" class="Symbol">→</a> <a id="20831" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="20838" class="Symbol">(λ</a> <a id="20841" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20841" class="Bound">x</a> <a id="20843" class="Symbol">→</a> <a id="20845" href="UF.EquivalenceExamples.html#25165" class="Function">＝-flip</a><a id="20851" class="Symbol">))</a>

<a id="20855" class="Markup">\end{code}</a><a id="20865" class="Background">

We will construct the supremum of α as the image of σ, but we will use the
description above as it will be more convenient for us.

The ordinal structure on the image of σ will be the one induced from Ordinal 𝓤
(i.e. _⊲_).

</a><a id="21091" class="Markup">\begin{code}</a>

 <a id="construction-using-image.α⁺"></a><a id="21106" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a> <a id="21109" class="Symbol">:</a> <a id="21111" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a> <a id="21113" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21115" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="21118" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a> <a id="21121" class="Symbol">=</a> <a id="21123" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21125" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21125" class="Bound">β</a> <a id="21127" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21129" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21137" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a> <a id="21139" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21141" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="21143" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21143" class="Bound">i</a> <a id="21145" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="21147" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="21149" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="21151" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21125" class="Bound">β</a> <a id="21153" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21155" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="21157" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21143" class="Bound">i</a>

 <a id="construction-using-image._≺_"></a><a id="21161" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">_≺_</a> <a id="21165" class="Symbol">:</a> <a id="21167" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a> <a id="21170" class="Symbol">→</a> <a id="21172" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a> <a id="21175" class="Symbol">→</a> <a id="21177" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a> <a id="21179" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21181" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="21184" class="Symbol">(</a><a id="21185" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21185" class="Bound">β</a> <a id="21187" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21189" class="Symbol">_)</a> <a id="21192" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">≺</a> <a id="21194" class="Symbol">(</a><a id="21195" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21195" class="Bound">γ</a> <a id="21197" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21199" class="Symbol">_)</a> <a id="21202" class="Symbol">=</a> <a id="21204" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21185" class="Bound">β</a> <a id="21206" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21208" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21195" class="Bound">γ</a>

 <a id="construction-using-image.≺-is-prop-valued"></a><a id="21212" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21212" class="Function">≺-is-prop-valued</a> <a id="21229" class="Symbol">:</a> <a id="21231" href="Quotient.Type.html#599" class="Function">is-prop-valued</a> <a id="21246" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">_≺_</a>
 <a id="21251" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21212" class="Function">≺-is-prop-valued</a> <a id="21268" class="Symbol">(</a><a id="21269" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21269" class="Bound">β</a> <a id="21271" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21273" class="Symbol">_)</a> <a id="21276" class="Symbol">(</a><a id="21277" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21277" class="Bound">γ</a> <a id="21279" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21281" class="Symbol">_)</a> <a id="21284" class="Symbol">=</a> <a id="21286" href="Ordinals.OrdinalOfOrdinals.html#7941" class="Function">⊲-is-prop-valued</a> <a id="21303" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21269" class="Bound">β</a> <a id="21305" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21277" class="Bound">γ</a>

 <a id="construction-using-image.≺-is-transitive"></a><a id="21309" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21309" class="Function">≺-is-transitive</a> <a id="21325" class="Symbol">:</a> <a id="21327" href="Notation.General.html#1534" class="Function">transitive</a> <a id="21338" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">_≺_</a>
 <a id="21343" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21309" class="Function">≺-is-transitive</a> <a id="21359" class="Symbol">(</a><a id="21360" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21360" class="Bound">β</a> <a id="21362" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21364" class="Symbol">_)</a> <a id="21367" class="Symbol">(</a><a id="21368" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21368" class="Bound">γ</a> <a id="21370" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21372" class="Symbol">_)</a> <a id="21375" class="Symbol">(</a><a id="21376" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21376" class="Bound">δ</a> <a id="21378" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21380" class="Symbol">_)</a> <a id="21383" class="Symbol">=</a> <a id="21385" href="Ordinals.OrdinalOfOrdinals.html#13730" class="Function">⊲-is-transitive</a> <a id="21401" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21360" class="Bound">β</a> <a id="21403" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21368" class="Bound">γ</a> <a id="21405" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21376" class="Bound">δ</a>

 <a id="construction-using-image.≺-is-extensional"></a><a id="21409" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21409" class="Function">≺-is-extensional</a> <a id="21426" class="Symbol">:</a> <a id="21428" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="21443" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">_≺_</a>
 <a id="21448" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21409" class="Function">≺-is-extensional</a> <a id="21465" class="Symbol">(</a><a id="21466" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21466" class="Bound">β</a> <a id="21468" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21470" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21470" class="Bound">s</a><a id="21471" class="Symbol">)</a> <a id="21473" class="Symbol">(</a><a id="21474" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21474" class="Bound">γ</a> <a id="21476" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21478" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21478" class="Bound">t</a><a id="21479" class="Symbol">)</a> <a id="21481" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21481" class="Bound">u</a> <a id="21483" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21483" class="Bound">v</a> <a id="21485" class="Symbol">=</a> <a id="21487" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="21500" class="Symbol">(λ</a> <a id="21503" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21503" class="Bound">_</a> <a id="21505" class="Symbol">→</a> <a id="21507" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="21516" class="Symbol">)</a> <a id="21518" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21534" class="Function">goal</a>
  <a id="21525" class="Keyword">where</a>
   <a id="21534" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21534" class="Function">goal</a> <a id="21539" class="Symbol">:</a> <a id="21541" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21466" class="Bound">β</a> <a id="21543" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21545" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21474" class="Bound">γ</a>
   <a id="21550" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21534" class="Function">goal</a> <a id="21555" class="Symbol">=</a> <a id="21557" href="Ordinals.OrdinalOfOrdinals.html#12050" class="Function">⊲-is-extensional</a> <a id="21574" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21466" class="Bound">β</a> <a id="21576" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21474" class="Bound">γ</a> <a id="21578" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21599" class="Function">u&#39;</a> <a id="21581" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21857" class="Function">v&#39;</a>
    <a id="21588" class="Keyword">where</a>
     <a id="21599" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21599" class="Function">u&#39;</a> <a id="21602" class="Symbol">:</a> <a id="21604" class="Symbol">(</a><a id="21605" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21605" class="Bound">δ</a> <a id="21607" class="Symbol">:</a> <a id="21609" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21617" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="21618" class="Symbol">)</a> <a id="21620" class="Symbol">→</a> <a id="21622" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21605" class="Bound">δ</a> <a id="21624" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21626" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21466" class="Bound">β</a> <a id="21628" class="Symbol">→</a> <a id="21630" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21605" class="Bound">δ</a> <a id="21632" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21634" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21474" class="Bound">γ</a>
     <a id="21641" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21599" class="Function">u&#39;</a> <a id="21644" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21644" class="Bound">δ</a> <a id="21646" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21646" class="Bound">l</a> <a id="21648" class="Symbol">=</a> <a id="21650" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="21657" class="Symbol">(</a><a id="21658" href="Ordinals.OrdinalOfOrdinals.html#7941" class="Function">⊲-is-prop-valued</a> <a id="21675" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21644" class="Bound">δ</a> <a id="21677" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21474" class="Bound">γ</a><a id="21678" class="Symbol">)</a> <a id="21680" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21703" class="Function">h</a> <a id="21682" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21470" class="Bound">s</a>
      <a id="21690" class="Keyword">where</a>
       <a id="21703" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21703" class="Function">h</a> <a id="21705" class="Symbol">:</a> <a id="21707" class="Symbol">(</a><a id="21708" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21710" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21710" class="Bound">i</a> <a id="21712" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21714" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="21716" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21718" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21466" class="Bound">β</a> <a id="21720" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21722" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="21724" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21710" class="Bound">i</a><a id="21725" class="Symbol">)</a> <a id="21727" class="Symbol">→</a> <a id="21729" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21644" class="Bound">δ</a> <a id="21731" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21733" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21474" class="Bound">γ</a>
       <a id="21742" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21703" class="Function">h</a> <a id="21744" class="Symbol">(</a><a id="21745" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21745" class="Bound">i</a> <a id="21747" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21749" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21749" class="Bound">k</a><a id="21750" class="Symbol">)</a> <a id="21752" class="Symbol">=</a> <a id="21754" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21481" class="Bound">u</a> <a id="21756" class="Symbol">(</a><a id="21757" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21644" class="Bound">δ</a> <a id="21759" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21761" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="21763" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21745" class="Bound">i</a> <a id="21765" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21767" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21797" class="Function">m</a> <a id="21769" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="21770" class="Symbol">)</a> <a id="21772" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21646" class="Bound">l</a>
        <a id="21782" class="Keyword">where</a>
         <a id="21797" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21797" class="Function">m</a> <a id="21799" class="Symbol">:</a> <a id="21801" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21644" class="Bound">δ</a> <a id="21803" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21805" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="21807" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21745" class="Bound">i</a>
         <a id="21818" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21797" class="Function">m</a> <a id="21820" class="Symbol">=</a> <a id="21822" href="Ordinals.OrdinalOfOrdinals.html#13730" class="Function">⊲-is-transitive</a> <a id="21838" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21644" class="Bound">δ</a> <a id="21840" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21466" class="Bound">β</a> <a id="21842" class="Symbol">(</a><a id="21843" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="21845" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21745" class="Bound">i</a><a id="21846" class="Symbol">)</a> <a id="21848" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21646" class="Bound">l</a> <a id="21850" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21749" class="Bound">k</a>
     <a id="21857" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21857" class="Function">v&#39;</a> <a id="21860" class="Symbol">:</a> <a id="21862" class="Symbol">(</a><a id="21863" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21863" class="Bound">δ</a> <a id="21865" class="Symbol">:</a> <a id="21867" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="21875" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="21876" class="Symbol">)</a> <a id="21878" class="Symbol">→</a> <a id="21880" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21863" class="Bound">δ</a> <a id="21882" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21884" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21474" class="Bound">γ</a> <a id="21886" class="Symbol">→</a> <a id="21888" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21863" class="Bound">δ</a> <a id="21890" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21892" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21466" class="Bound">β</a>
     <a id="21899" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21857" class="Function">v&#39;</a> <a id="21902" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21902" class="Bound">δ</a> <a id="21904" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21904" class="Bound">l</a> <a id="21906" class="Symbol">=</a> <a id="21908" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="21915" class="Symbol">(</a><a id="21916" href="Ordinals.OrdinalOfOrdinals.html#7941" class="Function">⊲-is-prop-valued</a> <a id="21933" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21902" class="Bound">δ</a> <a id="21935" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21466" class="Bound">β</a><a id="21936" class="Symbol">)</a> <a id="21938" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21961" class="Function">h</a> <a id="21940" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21478" class="Bound">t</a>
      <a id="21948" class="Keyword">where</a>
       <a id="21961" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21961" class="Function">h</a> <a id="21963" class="Symbol">:</a> <a id="21965" class="Symbol">(</a><a id="21966" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21968" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21968" class="Bound">i</a> <a id="21970" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21972" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="21974" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21976" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21474" class="Bound">γ</a> <a id="21978" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21980" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="21982" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21968" class="Bound">i</a><a id="21983" class="Symbol">)</a> <a id="21985" class="Symbol">→</a> <a id="21987" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21902" class="Bound">δ</a> <a id="21989" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="21991" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21466" class="Bound">β</a>
       <a id="22000" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21961" class="Function">h</a> <a id="22002" class="Symbol">(</a><a id="22003" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22003" class="Bound">i</a> <a id="22005" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22007" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22007" class="Bound">k</a><a id="22008" class="Symbol">)</a> <a id="22010" class="Symbol">=</a> <a id="22012" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21483" class="Bound">v</a> <a id="22014" class="Symbol">(</a><a id="22015" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21902" class="Bound">δ</a> <a id="22017" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22019" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="22021" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22003" class="Bound">i</a> <a id="22023" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22025" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22055" class="Function">m</a> <a id="22027" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="22028" class="Symbol">)</a> <a id="22030" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21904" class="Bound">l</a>
        <a id="22040" class="Keyword">where</a>
         <a id="22055" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22055" class="Function">m</a> <a id="22057" class="Symbol">:</a> <a id="22059" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21902" class="Bound">δ</a> <a id="22061" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22063" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="22065" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22003" class="Bound">i</a>
         <a id="22076" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22055" class="Function">m</a> <a id="22078" class="Symbol">=</a> <a id="22080" href="Ordinals.OrdinalOfOrdinals.html#13730" class="Function">⊲-is-transitive</a> <a id="22096" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21902" class="Bound">δ</a> <a id="22098" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21474" class="Bound">γ</a> <a id="22100" class="Symbol">(</a><a id="22101" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="22103" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22003" class="Bound">i</a><a id="22104" class="Symbol">)</a> <a id="22106" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21904" class="Bound">l</a> <a id="22108" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22007" class="Bound">k</a>

 <a id="construction-using-image.≺-is-well-founded"></a><a id="22112" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22112" class="Function">≺-is-well-founded</a> <a id="22130" class="Symbol">:</a> <a id="22132" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="22148" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">_≺_</a>
 <a id="22153" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22112" class="Function">≺-is-well-founded</a> <a id="22171" class="Symbol">=</a> <a id="22173" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22699" class="Function">goal</a>
  <a id="22180" class="Keyword">where</a>
   <a id="22189" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22189" class="Function">lemma</a> <a id="22195" class="Symbol">:</a> <a id="22197" class="Symbol">(</a><a id="22198" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22198" class="Bound">β</a> <a id="22200" class="Symbol">:</a> <a id="22202" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22210" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="22211" class="Symbol">)</a> <a id="22213" class="Symbol">(</a><a id="22214" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22214" class="Bound">s</a> <a id="22216" class="Symbol">:</a> <a id="22218" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="22220" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22220" class="Bound">i</a> <a id="22222" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="22224" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="22226" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="22228" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22198" class="Bound">β</a> <a id="22230" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22232" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="22234" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22220" class="Bound">i</a><a id="22235" class="Symbol">)</a>
         <a id="22246" class="Symbol">→</a> <a id="22248" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="22262" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">_≺_</a> <a id="22266" class="Symbol">(</a><a id="22267" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22198" class="Bound">β</a> <a id="22269" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22271" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22214" class="Bound">s</a><a id="22272" class="Symbol">)</a>
   <a id="22277" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22189" class="Function">lemma</a> <a id="22283" class="Symbol">=</a> <a id="22285" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="22307" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="22311" href="Ordinals.OrdinalOfOrdinals.html#11843" class="Function">⊲-is-well-founded</a> <a id="22329" class="Symbol">_</a> <a id="22331" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22348" class="Function">ϕ</a>
    <a id="22337" class="Keyword">where</a>
     <a id="22348" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22348" class="Function">ϕ</a> <a id="22350" class="Symbol">:</a> <a id="22352" class="Symbol">(</a><a id="22353" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22353" class="Bound">β</a> <a id="22355" class="Symbol">:</a> <a id="22357" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22365" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="22366" class="Symbol">)</a>
       <a id="22375" class="Symbol">→</a> <a id="22377" class="Symbol">((</a><a id="22379" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22379" class="Bound">γ</a> <a id="22381" class="Symbol">:</a> <a id="22383" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22391" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="22392" class="Symbol">)</a> <a id="22394" class="Symbol">→</a> <a id="22396" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22379" class="Bound">γ</a> <a id="22398" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22400" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22353" class="Bound">β</a>
                          <a id="22428" class="Symbol">→</a> <a id="22430" class="Symbol">(</a><a id="22431" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22431" class="Bound">t</a> <a id="22433" class="Symbol">:</a> <a id="22435" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="22437" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22437" class="Bound">i</a> <a id="22439" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="22441" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="22443" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="22445" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22379" class="Bound">γ</a> <a id="22447" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22449" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="22451" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22437" class="Bound">i</a><a id="22452" class="Symbol">)</a>
                          <a id="22480" class="Symbol">→</a> <a id="22482" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="22496" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">_≺_</a> <a id="22500" class="Symbol">(</a><a id="22501" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22379" class="Bound">γ</a> <a id="22503" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22505" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22431" class="Bound">t</a><a id="22506" class="Symbol">))</a>
       <a id="22516" class="Symbol">→</a> <a id="22518" class="Symbol">(</a><a id="22519" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22519" class="Bound">s</a> <a id="22521" class="Symbol">:</a> <a id="22523" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="22525" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22525" class="Bound">i</a> <a id="22527" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="22529" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="22531" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="22533" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22353" class="Bound">β</a> <a id="22535" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="22537" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="22539" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22525" class="Bound">i</a><a id="22540" class="Symbol">)</a> <a id="22542" class="Symbol">→</a> <a id="22544" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="22558" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">_≺_</a> <a id="22562" class="Symbol">(</a><a id="22563" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22353" class="Bound">β</a> <a id="22565" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22567" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22519" class="Bound">s</a><a id="22568" class="Symbol">)</a>
     <a id="22575" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22348" class="Function">ϕ</a> <a id="22577" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22577" class="Bound">β</a> <a id="22579" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22579" class="Bound">IH</a> <a id="22582" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22582" class="Bound">s</a> <a id="22584" class="Symbol">=</a> <a id="22586" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="22590" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22613" class="Function">IH&#39;</a>
      <a id="22600" class="Keyword">where</a>
       <a id="22613" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22613" class="Function">IH&#39;</a> <a id="22617" class="Symbol">:</a> <a id="22619" class="Symbol">(</a><a id="22620" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22620" class="Bound">γ</a> <a id="22622" class="Symbol">:</a> <a id="22624" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a><a id="22626" class="Symbol">)</a> <a id="22628" class="Symbol">→</a> <a id="22630" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22620" class="Bound">γ</a> <a id="22632" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">≺</a> <a id="22634" class="Symbol">(</a><a id="22635" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22577" class="Bound">β</a> <a id="22637" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22639" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22582" class="Bound">s</a><a id="22640" class="Symbol">)</a> <a id="22642" class="Symbol">→</a> <a id="22644" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="22658" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">_≺_</a> <a id="22662" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22620" class="Bound">γ</a>
       <a id="22671" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22613" class="Function">IH&#39;</a> <a id="22675" class="Symbol">(</a><a id="22676" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22676" class="Bound">γ</a> <a id="22678" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22680" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22680" class="Bound">t</a><a id="22681" class="Symbol">)</a> <a id="22683" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22683" class="Bound">l</a> <a id="22685" class="Symbol">=</a> <a id="22687" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22579" class="Bound">IH</a> <a id="22690" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22676" class="Bound">γ</a> <a id="22692" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22683" class="Bound">l</a> <a id="22694" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22680" class="Bound">t</a>
   <a id="22699" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22699" class="Function">goal</a> <a id="22704" class="Symbol">:</a> <a id="22706" class="Symbol">(</a><a id="22707" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22707" class="Bound">β</a> <a id="22709" class="Symbol">:</a> <a id="22711" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a><a id="22713" class="Symbol">)</a> <a id="22715" class="Symbol">→</a> <a id="22717" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="22731" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">_≺_</a> <a id="22735" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22707" class="Bound">β</a>
   <a id="22740" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22699" class="Function">goal</a> <a id="22745" class="Symbol">(</a><a id="22746" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22746" class="Bound">β</a> <a id="22748" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22750" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22750" class="Bound">s</a><a id="22751" class="Symbol">)</a> <a id="22753" class="Symbol">=</a> <a id="22755" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22189" class="Function">lemma</a> <a id="22761" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22746" class="Bound">β</a> <a id="22763" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22750" class="Bound">s</a>

 <a id="construction-using-image.≺-is-well-order"></a><a id="22767" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22767" class="Function">≺-is-well-order</a> <a id="22783" class="Symbol">:</a> <a id="22785" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="22799" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">_≺_</a>
 <a id="22804" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22767" class="Function">≺-is-well-order</a> <a id="22820" class="Symbol">=</a>
  <a id="22824" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21212" class="Function">≺-is-prop-valued</a> <a id="22841" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22843" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22112" class="Function">≺-is-well-founded</a> <a id="22861" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22863" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21409" class="Function">≺-is-extensional</a> <a id="22880" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22882" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21309" class="Function">≺-is-transitive</a>

 <a id="construction-using-image.α⁺-Ord"></a><a id="22900" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="22907" class="Symbol">:</a> <a id="22909" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="22917" class="Symbol">(</a><a id="22918" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a> <a id="22920" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="22921" class="Symbol">)</a>
 <a id="22924" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="22931" class="Symbol">=</a> <a id="22933" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a> <a id="22936" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22938" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">_≺_</a> <a id="22942" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22944" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22767" class="Function">≺-is-well-order</a>

<a id="22961" class="Markup">\end{code}</a><a id="22971" class="Background">

With the ordinal structure in place, we prove that α⁺ is the least upper bound of
the given family α.

</a><a id="23076" class="Markup">\begin{code}</a>

 <a id="construction-using-image.α⁺-is-upper-bound"></a><a id="23091" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23091" class="Function">α⁺-is-upper-bound</a> <a id="23109" class="Symbol">:</a> <a id="23111" class="Symbol">(</a><a id="23112" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23112" class="Bound">i</a> <a id="23114" class="Symbol">:</a> <a id="23116" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a><a id="23117" class="Symbol">)</a> <a id="23119" class="Symbol">→</a> <a id="23121" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="23123" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23112" class="Bound">i</a> <a id="23125" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="23127" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a>
 <a id="23135" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23091" class="Function">α⁺-is-upper-bound</a> <a id="23153" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23153" class="Bound">i</a> <a id="23155" class="Symbol">=</a> <a id="23157" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23217" class="Function">f</a> <a id="23159" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23161" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23469" class="Function">f-is-initial-segment</a> <a id="23182" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23184" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23273" class="Function">f-is-order-preserving</a>
  <a id="23208" class="Keyword">where</a>
   <a id="23217" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23217" class="Function">f</a> <a id="23219" class="Symbol">:</a> <a id="23221" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="23223" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="23225" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23153" class="Bound">i</a> <a id="23227" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="23229" class="Symbol">→</a> <a id="23231" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a>
   <a id="23237" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23217" class="Function">f</a> <a id="23239" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23239" class="Bound">x</a> <a id="23241" class="Symbol">=</a> <a id="23243" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="23245" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23153" class="Bound">i</a> <a id="23247" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23249" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23239" class="Bound">x</a> <a id="23251" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23253" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="23255" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23153" class="Bound">i</a> <a id="23257" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23259" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23239" class="Bound">x</a> <a id="23261" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23263" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="23268" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>
   <a id="23273" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23273" class="Function">f-is-order-preserving</a> <a id="23295" class="Symbol">:</a> <a id="23297" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="23317" class="Symbol">(</a><a id="23318" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="23320" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23153" class="Bound">i</a><a id="23321" class="Symbol">)</a> <a id="23323" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="23330" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23217" class="Function">f</a>
   <a id="23335" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23273" class="Function">f-is-order-preserving</a> <a id="23357" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23357" class="Bound">x</a> <a id="23359" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23359" class="Bound">y</a> <a id="23361" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23361" class="Bound">l</a> <a id="23363" class="Symbol">=</a> <a id="23365" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23385" class="Function">goal</a>
    <a id="23374" class="Keyword">where</a>
     <a id="23385" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23385" class="Function">goal</a> <a id="23390" class="Symbol">:</a> <a id="23392" class="Symbol">(</a><a id="23393" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="23395" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23153" class="Bound">i</a> <a id="23397" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23399" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23357" class="Bound">x</a><a id="23400" class="Symbol">)</a> <a id="23402" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="23404" class="Symbol">(</a><a id="23405" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="23407" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23153" class="Bound">i</a> <a id="23409" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23411" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23359" class="Bound">y</a><a id="23412" class="Symbol">)</a>
     <a id="23419" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23385" class="Function">goal</a> <a id="23424" class="Symbol">=</a> <a id="23426" class="Symbol">(</a><a id="23427" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23357" class="Bound">x</a> <a id="23429" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23431" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23361" class="Bound">l</a><a id="23432" class="Symbol">)</a> <a id="23434" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23436" class="Symbol">((</a><a id="23438" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="23449" class="Symbol">(</a><a id="23450" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="23452" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23153" class="Bound">i</a><a id="23453" class="Symbol">)</a> <a id="23455" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23359" class="Bound">y</a> <a id="23457" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23357" class="Bound">x</a> <a id="23459" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23361" class="Bound">l</a><a id="23460" class="Symbol">)</a> <a id="23462" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="23464" class="Symbol">)</a>
   <a id="23469" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23469" class="Function">f-is-initial-segment</a> <a id="23490" class="Symbol">:</a> <a id="23492" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="23511" class="Symbol">(</a><a id="23512" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="23514" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23153" class="Bound">i</a><a id="23515" class="Symbol">)</a> <a id="23517" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="23524" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23217" class="Function">f</a>
   <a id="23529" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23469" class="Function">f-is-initial-segment</a> <a id="23550" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23550" class="Bound">x</a> <a id="23552" class="Symbol">(</a><a id="23553" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23553" class="Bound">β</a> <a id="23555" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23557" class="Symbol">_)</a> <a id="23560" class="Symbol">((</a><a id="23562" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23562" class="Bound">x&#39;</a> <a id="23565" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23567" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23567" class="Bound">l</a><a id="23568" class="Symbol">)</a> <a id="23570" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23572" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23572" class="Bound">e</a><a id="23573" class="Symbol">)</a> <a id="23575" class="Symbol">=</a>
    <a id="23581" class="Symbol">(</a><a id="23582" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23562" class="Bound">x&#39;</a> <a id="23585" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23587" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23567" class="Bound">l</a> <a id="23589" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23591" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="23604" class="Symbol">(λ</a> <a id="23607" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23607" class="Bound">_</a> <a id="23609" class="Symbol">→</a> <a id="23611" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="23620" class="Symbol">)</a> <a id="23622" class="Symbol">(</a><a id="23623" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23648" class="Function">e&#39;</a> <a id="23626" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="23628" class="Symbol">))</a>
     <a id="23636" class="Keyword">where</a>
      <a id="23648" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23648" class="Function">e&#39;</a> <a id="23651" class="Symbol">=</a> <a id="23653" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23553" class="Bound">β</a>                      <a id="23676" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23679" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23572" class="Bound">e</a> <a id="23681" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="23694" class="Symbol">((</a><a id="23696" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="23698" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23153" class="Bound">i</a> <a id="23700" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23702" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23550" class="Bound">x</a><a id="23703" class="Symbol">)</a> <a id="23705" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23707" class="Symbol">(</a><a id="23708" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23562" class="Bound">x&#39;</a> <a id="23711" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23713" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23567" class="Bound">l</a><a id="23714" class="Symbol">))</a> <a id="23717" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23720" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="23731" class="Symbol">(</a><a id="23732" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="23734" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23153" class="Bound">i</a><a id="23735" class="Symbol">)</a> <a id="23737" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23550" class="Bound">x</a> <a id="23739" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23562" class="Bound">x&#39;</a> <a id="23742" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23567" class="Bound">l</a> <a id="23744" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="23757" class="Symbol">(</a><a id="23758" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="23760" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23153" class="Bound">i</a> <a id="23762" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="23764" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23562" class="Bound">x&#39;</a><a id="23766" class="Symbol">)</a>             <a id="23780" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="23783" class="Markup">\end{code}</a><a id="23793" class="Background">

Added 7 November 2022.

We record a surjectivity property w.r.t. the above simulation so that we can
later prove that initial segments of the supremum of α are given by initial
segments of some αᵢ.

</a><a id="23994" class="Markup">\begin{code}</a>

 <a id="24009" class="Keyword">private</a>
  <a id="construction-using-image.α⁺-is-upper-bound-surjectivity"></a><a id="24019" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24019" class="Function">α⁺-is-upper-bound-surjectivity</a> <a id="24050" class="Symbol">:</a>
    <a id="24056" class="Symbol">(</a><a id="24057" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24057" class="Bound">y</a> <a id="24059" class="Symbol">:</a> <a id="24061" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a><a id="24063" class="Symbol">)</a> <a id="24065" class="Symbol">→</a> <a id="24067" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="24069" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24071" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24071" class="Bound">i</a> <a id="24073" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24075" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="24077" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24079" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24081" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24081" class="Bound">x</a> <a id="24083" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24085" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24087" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="24089" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24071" class="Bound">i</a> <a id="24091" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="24093" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24095" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24099" class="Symbol">(</a><a id="24100" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23091" class="Function">α⁺-is-upper-bound</a> <a id="24118" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24071" class="Bound">i</a><a id="24119" class="Symbol">)</a> <a id="24121" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24081" class="Bound">x</a> <a id="24123" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24125" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24057" class="Bound">y</a> <a id="24127" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
  <a id="24131" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24019" class="Function">α⁺-is-upper-bound-surjectivity</a> <a id="24162" class="Symbol">(</a><a id="24163" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24163" class="Bound">β</a> <a id="24165" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24167" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24167" class="Bound">s</a><a id="24168" class="Symbol">)</a> <a id="24170" class="Symbol">=</a> <a id="24172" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="24183" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24200" class="Function">h</a> <a id="24185" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24167" class="Bound">s</a>
   <a id="24190" class="Keyword">where</a>
    <a id="24200" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24200" class="Function">h</a> <a id="24202" class="Symbol">:</a> <a id="24204" class="Symbol">(</a><a id="24205" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24207" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24207" class="Bound">i</a> <a id="24209" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24211" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="24213" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24215" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24163" class="Bound">β</a> <a id="24217" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="24219" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="24221" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24207" class="Bound">i</a><a id="24222" class="Symbol">)</a>
      <a id="24230" class="Symbol">→</a> <a id="24232" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24234" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24234" class="Bound">i</a> <a id="24236" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24238" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="24240" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24242" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24244" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24244" class="Bound">x</a> <a id="24246" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24248" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24250" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="24252" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24234" class="Bound">i</a> <a id="24254" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="24256" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24258" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24262" class="Symbol">(</a><a id="24263" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23091" class="Function">α⁺-is-upper-bound</a> <a id="24281" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24234" class="Bound">i</a><a id="24282" class="Symbol">)</a> <a id="24284" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24244" class="Bound">x</a> <a id="24286" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24288" class="Symbol">(</a><a id="24289" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24163" class="Bound">β</a> <a id="24291" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24293" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24167" class="Bound">s</a><a id="24294" class="Symbol">)</a>
    <a id="24300" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24200" class="Function">h</a> <a id="24302" class="Symbol">(</a><a id="24303" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24303" class="Bound">i</a> <a id="24305" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24307" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24307" class="Bound">x</a> <a id="24309" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24311" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24311" class="Bound">e</a><a id="24312" class="Symbol">)</a> <a id="24314" class="Symbol">=</a> <a id="24316" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24303" class="Bound">i</a> <a id="24318" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24320" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24307" class="Bound">x</a> <a id="24322" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24324" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="24337" class="Symbol">(λ</a> <a id="24340" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24340" class="Bound">_</a> <a id="24342" class="Symbol">→</a> <a id="24344" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="24353" class="Symbol">)</a> <a id="24355" class="Symbol">(</a><a id="24356" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24311" class="Bound">e</a> <a id="24358" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24360" class="Symbol">)</a>

 <a id="24364" class="Keyword">module</a> <a id="construction-using-image.lower-bound-of-upper-bounds-proof"></a><a id="24371" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24371" class="Module">lower-bound-of-upper-bounds-proof</a>
         <a id="24414" class="Symbol">(</a><a id="24415" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="24417" class="Symbol">:</a> <a id="24419" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="24427" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="24428" class="Symbol">)</a>
         <a id="24439" class="Symbol">(</a><a id="24440" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24440" class="Bound">β-is-upper-bound</a> <a id="24457" class="Symbol">:</a> <a id="24459" class="Symbol">(</a><a id="24460" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24460" class="Bound">i</a> <a id="24462" class="Symbol">:</a> <a id="24464" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a><a id="24465" class="Symbol">)</a> <a id="24467" class="Symbol">→</a> <a id="24469" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="24471" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24460" class="Bound">i</a> <a id="24473" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="24475" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a><a id="24476" class="Symbol">)</a>
        <a id="24486" class="Keyword">where</a>

  <a id="24495" class="Keyword">private</a>
   <a id="construction-using-image.lower-bound-of-upper-bounds-proof.f"></a><a id="24506" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="24508" class="Symbol">:</a> <a id="24510" class="Symbol">(</a><a id="24511" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24511" class="Bound">i</a> <a id="24513" class="Symbol">:</a> <a id="24515" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a><a id="24516" class="Symbol">)</a> <a id="24518" class="Symbol">→</a> <a id="24520" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24522" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="24524" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24511" class="Bound">i</a> <a id="24526" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="24528" class="Symbol">→</a> <a id="24530" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24532" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="24534" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="24539" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="24541" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24541" class="Bound">i</a> <a id="24543" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24543" class="Bound">x</a> <a id="24545" class="Symbol">=</a> <a id="24547" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24551" class="Symbol">(</a><a id="24552" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24440" class="Bound">β-is-upper-bound</a> <a id="24569" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24541" class="Bound">i</a><a id="24570" class="Symbol">)</a> <a id="24572" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24543" class="Bound">x</a>

   <a id="construction-using-image.lower-bound-of-upper-bounds-proof.f-key-property"></a><a id="24578" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24578" class="Function">f-key-property</a> <a id="24593" class="Symbol">:</a> <a id="24595" class="Symbol">(</a><a id="24596" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24596" class="Bound">i</a> <a id="24598" class="Symbol">:</a> <a id="24600" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a><a id="24601" class="Symbol">)</a> <a id="24603" class="Symbol">(</a><a id="24604" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24604" class="Bound">x</a> <a id="24606" class="Symbol">:</a> <a id="24608" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="24610" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="24612" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24596" class="Bound">i</a> <a id="24614" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="24615" class="Symbol">)</a> <a id="24617" class="Symbol">→</a> <a id="24619" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="24621" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24596" class="Bound">i</a> <a id="24623" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24625" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24604" class="Bound">x</a> <a id="24627" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24629" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="24631" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24633" class="Symbol">(</a><a id="24634" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="24636" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24596" class="Bound">i</a> <a id="24638" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24604" class="Bound">x</a><a id="24639" class="Symbol">)</a>
   <a id="24644" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24578" class="Function">f-key-property</a> <a id="24659" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24659" class="Bound">i</a> <a id="24661" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24661" class="Bound">x</a> <a id="24663" class="Symbol">=</a>
    <a id="24669" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24673" class="Symbol">(</a><a id="24674" href="Ordinals.OrdinalOfOrdinals.html#16699" class="Function">⊴-gives-≼</a> <a id="24684" class="Symbol">(</a><a id="24685" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="24687" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24659" class="Bound">i</a><a id="24688" class="Symbol">)</a> <a id="24690" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="24692" class="Symbol">(</a><a id="24693" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24440" class="Bound">β-is-upper-bound</a> <a id="24710" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24659" class="Bound">i</a><a id="24711" class="Symbol">)</a> <a id="24713" class="Symbol">(</a><a id="24714" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="24716" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24659" class="Bound">i</a> <a id="24718" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="24720" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24661" class="Bound">x</a><a id="24721" class="Symbol">)</a> <a id="24723" class="Symbol">(</a><a id="24724" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24661" class="Bound">x</a> <a id="24726" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24728" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="24732" class="Symbol">))</a>

<a id="24736" class="Markup">\end{code}</a><a id="24746" class="Background">

In proving that α⁺ is the *least* upper bound of α, it is helpful to consider an
auxiliary map where we have γ : Ordinal 𝓤 and an element of Σ i ꞉ I , γ ⊲ α i
(rather than only an element of ∃ i ꞉ I , γ ⊲ α i).

More precisely, the strategy is as follows. Given any γ : Ordinal 𝓤, the
canonical map

    f̃ : (Σ i ꞉ I , γ ⊲ α i) → ⟨ β ⟩
    f̃ (i , x , _) = f i x

is a constant map to a set and therefore by [Theorem 5.4, KECA2017] factors
through the truncation of its domain yielding a map

    f̅ : α⁺ ＝ (Σ γ : Ordinal 𝓤 , ∃ i ꞉ I , γ ⊲ α i) → ⟨ β ⟩

which can be shown to be a simulation by proving related properties of f̃.

[KECA2017] Nicolai Kraus, Martı́n Hötzel Escardó, Thierry Coquand, and Thorsten
           Altenkirch.
           Notions of anonymous existence in Martin-Löf Type Theory.
           Logical Methods in Computer Science, 13(1), 2017.
           doi:10.23638/LMCS-13(1:15)2017.

</a><a id="25656" class="Markup">\begin{code}</a>

  <a id="25672" class="Keyword">private</a>
   <a id="25683" class="Keyword">module</a> <a id="25690" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25690" class="Module">_</a> <a id="25692" class="Symbol">(</a><a id="25693" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25693" class="Bound">γ</a> <a id="25695" class="Symbol">:</a> <a id="25697" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="25705" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="25706" class="Symbol">)</a> <a id="25708" class="Keyword">where</a>

    <a id="25719" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="25722" class="Symbol">:</a> <a id="25724" class="Symbol">(</a><a id="25725" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25727" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25727" class="Bound">i</a> <a id="25729" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25731" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="25733" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25735" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25693" class="Bound">γ</a> <a id="25737" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="25739" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="25741" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25727" class="Bound">i</a><a id="25742" class="Symbol">)</a> <a id="25744" class="Symbol">→</a> <a id="25746" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="25748" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="25750" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="25756" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="25759" class="Symbol">(</a><a id="25760" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25760" class="Bound">i</a> <a id="25762" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25764" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25764" class="Bound">x</a> <a id="25766" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25768" class="Symbol">_)</a> <a id="25771" class="Symbol">=</a> <a id="25773" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="25775" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25760" class="Bound">i</a> <a id="25777" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25764" class="Bound">x</a>

    <a id="25784" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25784" class="Function">f̃-is-constant</a> <a id="25799" class="Symbol">:</a> <a id="25801" class="Symbol">(</a><a id="25802" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25802" class="Bound">p</a> <a id="25804" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25804" class="Bound">q</a> <a id="25806" class="Symbol">:</a> <a id="25808" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="25815" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a><a id="25817" class="Symbol">)</a> <a id="25819" class="Symbol">→</a> <a id="25821" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="25824" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25802" class="Bound">p</a> <a id="25826" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25828" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="25831" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25804" class="Bound">q</a>
    <a id="25837" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25784" class="Function">f̃-is-constant</a> <a id="25852" class="Symbol">(</a><a id="25853" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25853" class="Bound">i</a> <a id="25855" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25857" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25857" class="Bound">x</a> <a id="25859" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25861" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25861" class="Bound">e</a><a id="25862" class="Symbol">)</a> <a id="25864" class="Symbol">(</a><a id="25865" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25865" class="Bound">i&#39;</a> <a id="25868" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25870" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25870" class="Bound">x&#39;</a> <a id="25873" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25875" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25875" class="Bound">e&#39;</a><a id="25877" class="Symbol">)</a> <a id="25879" class="Symbol">=</a> <a id="25881" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="25886" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="25888" class="Symbol">(</a><a id="25889" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="25891" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25853" class="Bound">i</a> <a id="25893" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25857" class="Bound">x</a><a id="25894" class="Symbol">)</a> <a id="25896" class="Symbol">(</a><a id="25897" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="25899" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25865" class="Bound">i&#39;</a> <a id="25902" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25870" class="Bound">x&#39;</a><a id="25904" class="Symbol">)</a> <a id="25906" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25925" class="Function">p</a>
     <a id="25913" class="Keyword">where</a>
      <a id="25925" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25925" class="Function">p</a> <a id="25927" class="Symbol">=</a> <a id="25929" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="25931" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25933" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="25935" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25853" class="Bound">i</a> <a id="25937" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25857" class="Bound">x</a>   <a id="25941" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25944" class="Symbol">(</a><a id="25945" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24578" class="Function">f-key-property</a> <a id="25960" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25853" class="Bound">i</a> <a id="25962" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25857" class="Bound">x</a><a id="25963" class="Symbol">)</a> <a id="25965" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="25968" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="25980" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="25982" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25853" class="Bound">i</a> <a id="25984" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="25986" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25857" class="Bound">x</a>     <a id="25992" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25995" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25861" class="Bound">e</a> <a id="25997" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>                    <a id="26019" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="26031" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25693" class="Bound">γ</a>           <a id="26043" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26046" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25875" class="Bound">e&#39;</a>                      <a id="26070" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="26082" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="26084" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25865" class="Bound">i&#39;</a> <a id="26087" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26089" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25870" class="Bound">x&#39;</a>   <a id="26094" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26097" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24578" class="Function">f-key-property</a> <a id="26112" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25865" class="Bound">i&#39;</a> <a id="26115" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25870" class="Bound">x&#39;</a>    <a id="26121" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="26133" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="26135" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26137" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="26139" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25865" class="Bound">i&#39;</a> <a id="26142" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25870" class="Bound">x&#39;</a> <a id="26145" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="construction-using-image.lower-bound-of-upper-bounds-proof.f̃-is-order-preserving"></a><a id="26151" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26151" class="Function">f̃-is-order-preserving</a> <a id="26174" class="Symbol">:</a> <a id="26176" class="Symbol">{</a><a id="26177" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26177" class="Bound">γ</a> <a id="26179" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26179" class="Bound">γ&#39;</a> <a id="26182" class="Symbol">:</a> <a id="26184" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26192" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="26193" class="Symbol">}</a>
                           <a id="26222" class="Symbol">(</a><a id="26223" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26223" class="Bound">s</a>  <a id="26226" class="Symbol">:</a> <a id="26228" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26230" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26230" class="Bound">i</a> <a id="26232" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26234" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="26236" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26238" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26177" class="Bound">γ</a>  <a id="26241" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="26243" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="26245" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26230" class="Bound">i</a><a id="26246" class="Symbol">)</a>
                           <a id="26275" class="Symbol">(</a><a id="26276" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26276" class="Bound">s&#39;</a> <a id="26279" class="Symbol">:</a> <a id="26281" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26283" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26283" class="Bound">j</a> <a id="26285" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26287" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="26289" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26291" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26179" class="Bound">γ&#39;</a> <a id="26294" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="26296" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="26298" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26283" class="Bound">j</a><a id="26299" class="Symbol">)</a>
                         <a id="26326" class="Symbol">→</a> <a id="26328" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26177" class="Bound">γ</a> <a id="26330" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="26332" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26179" class="Bound">γ&#39;</a>
                         <a id="26360" class="Symbol">→</a> <a id="26362" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="26365" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26177" class="Bound">γ</a> <a id="26367" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26223" class="Bound">s</a> <a id="26369" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="26372" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="26374" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="26376" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="26379" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26179" class="Bound">γ&#39;</a> <a id="26382" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26276" class="Bound">s&#39;</a>
   <a id="26388" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26151" class="Function">f̃-is-order-preserving</a> <a id="26411" class="Symbol">{</a><a id="26412" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26412" class="Bound">γ</a><a id="26413" class="Symbol">}</a> <a id="26415" class="Symbol">{</a><a id="26416" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26416" class="Bound">γ&#39;</a><a id="26418" class="Symbol">}</a> <a id="26420" class="Symbol">(</a><a id="26421" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26421" class="Bound">i</a> <a id="26423" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26425" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26425" class="Bound">x</a> <a id="26427" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26429" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26429" class="Bound">e</a><a id="26430" class="Symbol">)</a> <a id="26432" class="Symbol">(</a><a id="26433" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26433" class="Bound">i&#39;</a> <a id="26436" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26438" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26438" class="Bound">x&#39;</a> <a id="26441" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26443" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26443" class="Bound">e&#39;</a><a id="26445" class="Symbol">)</a> <a id="26447" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26447" class="Bound">l</a> <a id="26449" class="Symbol">=</a>
    <a id="26455" href="Ordinals.OrdinalOfOrdinals.html#10601" class="Function">↓-reflects-order</a> <a id="26472" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="26474" class="Symbol">(</a><a id="26475" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="26477" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26421" class="Bound">i</a> <a id="26479" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26425" class="Bound">x</a><a id="26480" class="Symbol">)</a> <a id="26482" class="Symbol">(</a><a id="26483" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="26485" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26433" class="Bound">i&#39;</a> <a id="26488" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26438" class="Bound">x&#39;</a><a id="26490" class="Symbol">)</a> <a id="26492" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26511" class="Function">k</a>
     <a id="26499" class="Keyword">where</a>
      <a id="26511" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26511" class="Function">k</a> <a id="26513" class="Symbol">:</a> <a id="26515" class="Symbol">(</a><a id="26516" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="26518" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26520" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="26522" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26421" class="Bound">i</a> <a id="26524" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26425" class="Bound">x</a><a id="26525" class="Symbol">)</a> <a id="26527" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="26529" class="Symbol">(</a><a id="26530" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="26532" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26534" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="26536" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26433" class="Bound">i&#39;</a> <a id="26539" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26438" class="Bound">x&#39;</a><a id="26541" class="Symbol">)</a>
      <a id="26549" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26511" class="Function">k</a> <a id="26551" class="Symbol">=</a> <a id="26553" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="26564" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">_⊲_</a> <a id="26568" class="Symbol">(</a><a id="26569" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26429" class="Bound">e</a> <a id="26571" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="26573" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24578" class="Function">f-key-property</a> <a id="26588" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26421" class="Bound">i</a> <a id="26590" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26425" class="Bound">x</a><a id="26591" class="Symbol">)</a> <a id="26593" class="Symbol">(</a><a id="26594" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26443" class="Bound">e&#39;</a> <a id="26597" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="26599" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24578" class="Function">f-key-property</a> <a id="26614" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26433" class="Bound">i&#39;</a> <a id="26617" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26438" class="Bound">x&#39;</a><a id="26619" class="Symbol">)</a> <a id="26621" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26447" class="Bound">l</a>

   <a id="construction-using-image.lower-bound-of-upper-bounds-proof.f̃-is-initial-segment"></a><a id="26627" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26627" class="Function">f̃-is-initial-segment</a> <a id="26649" class="Symbol">:</a> <a id="26651" class="Symbol">{</a><a id="26652" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26652" class="Bound">γ</a> <a id="26654" class="Symbol">:</a> <a id="26656" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26664" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="26665" class="Symbol">}</a> <a id="26667" class="Symbol">(</a><a id="26668" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26668" class="Bound">s</a> <a id="26670" class="Symbol">:</a> <a id="26672" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26674" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26674" class="Bound">i</a> <a id="26676" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26678" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="26680" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26682" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26652" class="Bound">γ</a> <a id="26684" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="26686" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="26688" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26674" class="Bound">i</a><a id="26689" class="Symbol">)</a> <a id="26691" class="Symbol">(</a><a id="26692" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26692" class="Bound">y</a> <a id="26694" class="Symbol">:</a> <a id="26696" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="26698" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="26700" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="26701" class="Symbol">)</a>
                        <a id="26727" class="Symbol">→</a> <a id="26729" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26692" class="Bound">y</a> <a id="26731" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="26734" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="26736" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="26738" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="26741" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26652" class="Bound">γ</a> <a id="26743" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26668" class="Bound">s</a>
                        <a id="26769" class="Symbol">→</a> <a id="26771" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26773" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26773" class="Bound">γ&#39;</a> <a id="26776" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26778" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="26786" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a> <a id="26788" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26790" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26792" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26792" class="Bound">s&#39;</a> <a id="26795" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26797" class="Symbol">(</a><a id="26798" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26800" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26800" class="Bound">j</a> <a id="26802" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26804" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="26806" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26808" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26773" class="Bound">γ&#39;</a> <a id="26811" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="26813" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="26815" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26800" class="Bound">j</a><a id="26816" class="Symbol">)</a>
                                           <a id="26861" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26863" class="Symbol">(</a><a id="26864" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26773" class="Bound">γ&#39;</a> <a id="26867" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="26869" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26652" class="Bound">γ</a><a id="26870" class="Symbol">)</a> <a id="26872" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="26874" class="Symbol">(</a><a id="26875" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="26878" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26773" class="Bound">γ&#39;</a> <a id="26881" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26792" class="Bound">s&#39;</a> <a id="26884" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26886" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26692" class="Bound">y</a><a id="26887" class="Symbol">)</a>
   <a id="26892" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26627" class="Function">f̃-is-initial-segment</a> <a id="26914" class="Symbol">{</a><a id="26915" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26915" class="Bound">γ</a><a id="26916" class="Symbol">}</a> <a id="26918" class="Symbol">(</a><a id="26919" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a> <a id="26921" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26923" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26923" class="Bound">x</a> <a id="26925" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26927" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26927" class="Bound">e</a><a id="26928" class="Symbol">)</a> <a id="26930" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26930" class="Bound">y</a> <a id="26932" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26932" class="Bound">l</a> <a id="26934" class="Symbol">=</a>
    <a id="26940" class="Symbol">(</a><a id="26941" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="26943" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26945" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26930" class="Bound">y</a> <a id="26947" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26949" class="Symbol">(</a><a id="26950" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a> <a id="26952" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26954" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27184" class="Function">x&#39;</a> <a id="26957" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26959" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27226" class="Function">e₁</a><a id="26961" class="Symbol">)</a> <a id="26963" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26965" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="26977" class="Symbol">((</a><a id="26979" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="26981" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="26983" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26930" class="Bound">y</a><a id="26984" class="Symbol">)</a> <a id="26986" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲_</a><a id="26988" class="Symbol">)</a> <a id="26990" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26927" class="Bound">e</a> <a id="26992" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27096" class="Function">m</a> <a id="26994" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26996" class="Symbol">(</a><a id="26997" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27309" class="Function">e₂</a> <a id="27000" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="27002" class="Symbol">))</a>
     <a id="27010" class="Keyword">where</a>
      <a id="27022" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27022" class="Function">k</a> <a id="27024" class="Symbol">:</a> <a id="27026" class="Symbol">(</a><a id="27027" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="27029" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27031" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26930" class="Bound">y</a><a id="27032" class="Symbol">)</a> <a id="27034" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="27036" class="Symbol">(</a><a id="27037" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="27039" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27041" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="27043" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a> <a id="27045" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26923" class="Bound">x</a><a id="27046" class="Symbol">)</a>
      <a id="27054" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27022" class="Function">k</a> <a id="27056" class="Symbol">=</a> <a id="27058" href="Ordinals.OrdinalOfOrdinals.html#11041" class="Function">↓-preserves-order</a> <a id="27076" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="27078" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26930" class="Bound">y</a> <a id="27080" class="Symbol">(</a><a id="27081" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="27083" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a> <a id="27085" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26923" class="Bound">x</a><a id="27086" class="Symbol">)</a> <a id="27088" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26932" class="Bound">l</a>
      <a id="27096" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27096" class="Function">m</a> <a id="27098" class="Symbol">:</a> <a id="27100" class="Symbol">(</a><a id="27101" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="27103" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27105" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26930" class="Bound">y</a><a id="27106" class="Symbol">)</a> <a id="27108" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="27110" class="Symbol">(</a><a id="27111" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="27113" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a> <a id="27115" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27117" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26923" class="Bound">x</a><a id="27118" class="Symbol">)</a>
      <a id="27126" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27096" class="Function">m</a> <a id="27128" class="Symbol">=</a> <a id="27130" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="27142" class="Symbol">((</a><a id="27144" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="27146" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27148" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26930" class="Bound">y</a><a id="27149" class="Symbol">)</a> <a id="27151" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲_</a><a id="27153" class="Symbol">)</a> <a id="27155" class="Symbol">(</a><a id="27156" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24578" class="Function">f-key-property</a> <a id="27171" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a> <a id="27173" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26923" class="Bound">x</a><a id="27174" class="Symbol">)</a> <a id="27176" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27022" class="Function">k</a>
      <a id="27184" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27184" class="Function">x&#39;</a> <a id="27187" class="Symbol">:</a> <a id="27189" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27191" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="27193" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a> <a id="27195" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
      <a id="27203" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27184" class="Function">x&#39;</a> <a id="27206" class="Symbol">=</a> <a id="27208" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="27212" class="Symbol">(</a><a id="27213" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="27217" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27096" class="Function">m</a><a id="27218" class="Symbol">)</a>
      <a id="27226" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27226" class="Function">e₁</a> <a id="27229" class="Symbol">:</a> <a id="27231" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="27233" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27235" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26930" class="Bound">y</a> <a id="27237" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27239" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="27241" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a> <a id="27243" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27245" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27184" class="Function">x&#39;</a>
      <a id="27254" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27226" class="Function">e₁</a> <a id="27257" class="Symbol">=</a> <a id="27259" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="27263" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27096" class="Function">m</a> <a id="27265" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="27267" href="Ordinals.OrdinalOfOrdinals.html#8992" class="Function">iterated-↓</a> <a id="27278" class="Symbol">(</a><a id="27279" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="27281" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a><a id="27282" class="Symbol">)</a> <a id="27284" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26923" class="Bound">x</a> <a id="27286" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27184" class="Function">x&#39;</a> <a id="27289" class="Symbol">(</a><a id="27290" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="27294" class="Symbol">(</a><a id="27295" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="27299" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27096" class="Function">m</a><a id="27300" class="Symbol">))</a>
      <a id="27309" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27309" class="Function">e₂</a> <a id="27312" class="Symbol">:</a> <a id="27314" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26930" class="Bound">y</a> <a id="27316" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27318" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="27320" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a> <a id="27322" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27184" class="Function">x&#39;</a>
      <a id="27331" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27309" class="Function">e₂</a> <a id="27334" class="Symbol">=</a> <a id="27336" href="Ordinals.OrdinalOfOrdinals.html#7117" class="Function">↓-lc</a> <a id="27341" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="27343" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26930" class="Bound">y</a> <a id="27345" class="Symbol">(</a><a id="27346" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="27348" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a> <a id="27350" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27184" class="Function">x&#39;</a><a id="27352" class="Symbol">)</a>
            <a id="27366" class="Symbol">(</a><a id="27367" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a>   <a id="27371" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27373" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26930" class="Bound">y</a>      <a id="27380" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="27383" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27226" class="Function">e₁</a> <a id="27386" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="27401" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="27403" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a> <a id="27405" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27407" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27184" class="Function">x&#39;</a>     <a id="27414" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="27417" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24578" class="Function">f-key-property</a> <a id="27432" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a> <a id="27434" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27184" class="Function">x&#39;</a> <a id="27437" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="27452" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a>   <a id="27456" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="27458" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="27460" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26919" class="Bound">i</a> <a id="27462" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27184" class="Function">x&#39;</a> <a id="27465" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="27466" class="Symbol">)</a>

   <a id="construction-using-image.lower-bound-of-upper-bounds-proof.f̅-setup"></a><a id="27472" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27472" class="Function">f̅-setup</a> <a id="27481" class="Symbol">:</a> <a id="27483" class="Symbol">(</a><a id="27484" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27484" class="Bound">γ</a> <a id="27486" class="Symbol">:</a> <a id="27488" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27496" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="27497" class="Symbol">)</a>
           <a id="27510" class="Symbol">→</a> <a id="27512" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27514" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27514" class="Bound">f̅</a> <a id="27517" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27519" class="Symbol">((</a><a id="27521" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="27523" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27523" class="Bound">i</a> <a id="27525" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="27527" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="27529" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="27531" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27484" class="Bound">γ</a> <a id="27533" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="27535" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="27537" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27523" class="Bound">i</a><a id="27538" class="Symbol">)</a> <a id="27540" class="Symbol">→</a> <a id="27542" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27544" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="27546" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="27547" class="Symbol">)</a> <a id="27549" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27551" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="27554" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27484" class="Bound">γ</a> <a id="27556" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="27558" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27514" class="Bound">f̅</a> <a id="27561" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27563" href="UF.PropTrunc.html#630" class="Function Operator">∣_∣</a>
   <a id="27570" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27472" class="Function">f̅-setup</a> <a id="27579" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27579" class="Bound">γ</a> <a id="27581" class="Symbol">=</a> <a id="27583" href="UF.ImageAndSurjection.html#8569" class="Function">wconstant-map-to-set-factors-through-truncation-of-domain</a>
                <a id="27657" class="Symbol">(</a><a id="27658" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="27681" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a> <a id="27684" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a><a id="27685" class="Symbol">)</a> <a id="27687" class="Symbol">(</a><a id="27688" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="27691" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27579" class="Bound">γ</a><a id="27692" class="Symbol">)</a> <a id="27694" class="Symbol">(</a><a id="27695" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25784" class="Function">f̃-is-constant</a> <a id="27710" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27579" class="Bound">γ</a><a id="27711" class="Symbol">)</a>

  <a id="construction-using-image.lower-bound-of-upper-bounds-proof.f̅"></a><a id="27716" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="27719" class="Symbol">:</a> <a id="27721" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a> <a id="27724" class="Symbol">→</a> <a id="27726" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="27728" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="27730" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="27734" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="27737" class="Symbol">(</a><a id="27738" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27738" class="Bound">γ</a> <a id="27740" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27742" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27742" class="Bound">s</a><a id="27743" class="Symbol">)</a> <a id="27745" class="Symbol">=</a> <a id="27747" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="27751" class="Symbol">(</a><a id="27752" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27472" class="Function">f̅-setup</a> <a id="27761" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27738" class="Bound">γ</a><a id="27762" class="Symbol">)</a> <a id="27764" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27742" class="Bound">s</a>

  <a id="construction-using-image.lower-bound-of-upper-bounds-proof.f̅-key-property"></a><a id="27769" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27769" class="Function">f̅-key-property</a> <a id="27785" class="Symbol">:</a> <a id="27787" class="Symbol">(</a><a id="27788" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27788" class="Bound">γ</a> <a id="27790" class="Symbol">:</a> <a id="27792" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="27800" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="27801" class="Symbol">)</a> <a id="27803" class="Symbol">(</a><a id="27804" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27804" class="Bound">s</a> <a id="27806" class="Symbol">:</a> <a id="27808" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27810" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27810" class="Bound">i</a> <a id="27812" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27814" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="27816" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27818" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27788" class="Bound">γ</a> <a id="27820" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="27822" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="27824" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27810" class="Bound">i</a><a id="27825" class="Symbol">)</a>
                   <a id="27846" class="Symbol">(</a><a id="27847" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27847" class="Bound">t</a> <a id="27849" class="Symbol">:</a> <a id="27851" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="27853" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27853" class="Bound">i</a> <a id="27855" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="27857" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="27859" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="27861" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27788" class="Bound">γ</a> <a id="27863" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="27865" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="27867" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27853" class="Bound">i</a><a id="27868" class="Symbol">)</a>
                 <a id="27887" class="Symbol">→</a> <a id="27889" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="27892" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27788" class="Bound">γ</a> <a id="27894" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27804" class="Bound">s</a> <a id="27896" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27898" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="27901" class="Symbol">(</a><a id="27902" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27788" class="Bound">γ</a> <a id="27904" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27906" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27847" class="Bound">t</a><a id="27907" class="Symbol">)</a>
  <a id="27911" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27769" class="Function">f̅-key-property</a> <a id="27927" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27927" class="Bound">γ</a> <a id="27929" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27929" class="Bound">s</a> <a id="27931" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27931" class="Bound">t</a> <a id="27933" class="Symbol">=</a>
   <a id="27938" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="27941" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27927" class="Bound">γ</a> <a id="27943" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27929" class="Bound">s</a>         <a id="27953" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="27956" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="27960" class="Symbol">(</a><a id="27961" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27472" class="Function">f̅-setup</a> <a id="27970" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27927" class="Bound">γ</a><a id="27971" class="Symbol">)</a> <a id="27973" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27929" class="Bound">s</a>                        <a id="27998" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="28003" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="28006" class="Symbol">(</a><a id="28007" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27927" class="Bound">γ</a> <a id="28009" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28011" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="28013" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27929" class="Bound">s</a> <a id="28015" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="28016" class="Symbol">)</a> <a id="28018" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="28021" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="28024" class="Symbol">(λ</a> <a id="28027" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28027" class="Bound">-</a> <a id="28029" class="Symbol">→</a> <a id="28031" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="28034" class="Symbol">(</a><a id="28035" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27927" class="Bound">γ</a> <a id="28037" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28039" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28027" class="Bound">-</a><a id="28040" class="Symbol">))</a> <a id="28043" class="Symbol">(</a><a id="28044" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a> <a id="28054" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="28056" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27929" class="Bound">s</a> <a id="28058" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="28060" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27931" class="Bound">t</a><a id="28061" class="Symbol">)</a> <a id="28063" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="28068" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="28071" class="Symbol">(</a><a id="28072" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27927" class="Bound">γ</a> <a id="28074" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28076" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27931" class="Bound">t</a><a id="28077" class="Symbol">)</a>     <a id="28083" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="construction-using-image.lower-bound-of-upper-bounds-proof.f̅-is-order-preserving"></a><a id="28088" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28088" class="Function">f̅-is-order-preserving</a> <a id="28111" class="Symbol">:</a> <a id="28113" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="28133" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="28140" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="28142" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a>
  <a id="28147" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28088" class="Function">f̅-is-order-preserving</a> <a id="28170" class="Symbol">(</a><a id="28171" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28171" class="Bound">γ</a> <a id="28173" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28175" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28175" class="Bound">s</a><a id="28176" class="Symbol">)</a> <a id="28178" class="Symbol">(</a><a id="28179" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28179" class="Bound">γ&#39;</a> <a id="28182" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28184" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28184" class="Bound">s&#39;</a><a id="28186" class="Symbol">)</a> <a id="28188" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28188" class="Bound">l</a> <a id="28190" class="Symbol">=</a>
   <a id="28195" href="UF.PropTrunc.html#1904" class="Function">∥∥-rec₂</a> <a id="28203" class="Symbol">(</a><a id="28204" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="28220" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="28222" class="Symbol">(</a><a id="28223" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="28226" class="Symbol">(</a><a id="28227" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28171" class="Bound">γ</a> <a id="28229" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28231" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28175" class="Bound">s</a><a id="28232" class="Symbol">))</a> <a id="28235" class="Symbol">(</a><a id="28236" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="28239" class="Symbol">(</a><a id="28240" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28179" class="Bound">γ&#39;</a> <a id="28243" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28245" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28184" class="Bound">s&#39;</a><a id="28247" class="Symbol">)))</a> <a id="28251" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28273" class="Function">h</a> <a id="28253" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28175" class="Bound">s</a> <a id="28255" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28184" class="Bound">s&#39;</a>
    <a id="28262" class="Keyword">where</a>
     <a id="28273" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28273" class="Function">h</a> <a id="28275" class="Symbol">:</a> <a id="28277" class="Symbol">(</a><a id="28278" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28280" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28280" class="Bound">i</a> <a id="28282" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28284" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="28286" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28288" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28171" class="Bound">γ</a> <a id="28290" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="28292" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="28294" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28280" class="Bound">i</a><a id="28295" class="Symbol">)</a> <a id="28297" class="Symbol">→</a> <a id="28299" class="Symbol">(</a><a id="28300" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28302" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28302" class="Bound">j</a> <a id="28304" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28306" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="28308" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28310" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28179" class="Bound">γ&#39;</a> <a id="28313" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="28315" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="28317" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28302" class="Bound">j</a><a id="28318" class="Symbol">)</a>
       <a id="28327" class="Symbol">→</a> <a id="28329" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="28332" class="Symbol">(</a><a id="28333" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28171" class="Bound">γ</a> <a id="28335" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28337" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28175" class="Bound">s</a><a id="28338" class="Symbol">)</a> <a id="28340" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="28343" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="28345" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="28347" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="28350" class="Symbol">(</a><a id="28351" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28179" class="Bound">γ&#39;</a> <a id="28354" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28356" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28184" class="Bound">s&#39;</a><a id="28358" class="Symbol">)</a>
     <a id="28365" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28273" class="Function">h</a> <a id="28367" class="Symbol">(</a><a id="28368" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28368" class="Bound">i</a> <a id="28370" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28372" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28372" class="Bound">u</a><a id="28373" class="Symbol">)</a> <a id="28375" class="Symbol">(</a><a id="28376" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28376" class="Bound">j</a> <a id="28378" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28380" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28380" class="Bound">v</a><a id="28381" class="Symbol">)</a> <a id="28383" class="Symbol">=</a> <a id="28385" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="28396" class="Symbol">(λ</a> <a id="28399" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28399" class="Bound">-₁</a> <a id="28402" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28402" class="Bound">-₂</a> <a id="28405" class="Symbol">→</a> <a id="28407" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28399" class="Bound">-₁</a> <a id="28410" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="28413" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="28415" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="28417" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28402" class="Bound">-₂</a><a id="28419" class="Symbol">)</a>
                                    <a id="28457" class="Symbol">(</a><a id="28458" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27769" class="Function">f̅-key-property</a> <a id="28474" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28171" class="Bound">γ</a>  <a id="28477" class="Symbol">(</a><a id="28478" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28368" class="Bound">i</a> <a id="28480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28482" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28372" class="Bound">u</a><a id="28483" class="Symbol">)</a> <a id="28485" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28175" class="Bound">s</a> <a id="28487" class="Symbol">)</a>
                                    <a id="28525" class="Symbol">(</a><a id="28526" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27769" class="Function">f̅-key-property</a> <a id="28542" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28179" class="Bound">γ&#39;</a> <a id="28545" class="Symbol">(</a><a id="28546" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28376" class="Bound">j</a> <a id="28548" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28550" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28380" class="Bound">v</a><a id="28551" class="Symbol">)</a> <a id="28553" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28184" class="Bound">s&#39;</a><a id="28555" class="Symbol">)</a>
                                    <a id="28593" class="Symbol">(</a><a id="28594" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26151" class="Function">f̃-is-order-preserving</a> <a id="28617" class="Symbol">(</a><a id="28618" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28368" class="Bound">i</a> <a id="28620" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28622" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28372" class="Bound">u</a><a id="28623" class="Symbol">)</a> <a id="28625" class="Symbol">(</a><a id="28626" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28376" class="Bound">j</a> <a id="28628" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28630" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28380" class="Bound">v</a><a id="28631" class="Symbol">)</a> <a id="28633" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28188" class="Bound">l</a><a id="28634" class="Symbol">)</a>

  <a id="construction-using-image.lower-bound-of-upper-bounds-proof.f̅-is-initial-segment"></a><a id="28639" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28639" class="Function">f̅-is-initial-segment</a> <a id="28661" class="Symbol">:</a> <a id="28663" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="28682" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="28689" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="28691" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a>
  <a id="28696" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28639" class="Function">f̅-is-initial-segment</a> <a id="28718" class="Symbol">(</a><a id="28719" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28719" class="Bound">γ</a> <a id="28721" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28723" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28723" class="Bound">s</a><a id="28724" class="Symbol">)</a> <a id="28726" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a> <a id="28728" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28728" class="Bound">l</a> <a id="28730" class="Symbol">=</a> <a id="28732" class="Symbol">(</a><a id="28733" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="28735" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28737" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a> <a id="28739" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28741" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29867" class="Function">t</a><a id="28742" class="Symbol">)</a> <a id="28744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28746" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29932" class="Function">k</a> <a id="28748" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28750" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29979" class="Function">e</a>
   <a id="28755" class="Keyword">where</a>
    <a id="28765" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28765" class="Function">claim</a> <a id="28771" class="Symbol">:</a> <a id="28773" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a> <a id="28775" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="28777" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="28783" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28765" class="Function">claim</a> <a id="28789" class="Symbol">=</a> <a id="28791" class="Symbol">((</a><a id="28793" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="28795" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28797" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="28798" class="Symbol">)</a> <a id="28800" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="28802" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28719" class="Bound">γ</a><a id="28803" class="Symbol">)</a> <a id="28805" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28807" class="Symbol">(</a><a id="28808" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28810" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28810" class="Bound">r</a> <a id="28812" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28814" class="Symbol">(</a><a id="28815" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="28817" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28817" class="Bound">i</a> <a id="28819" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="28821" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="28823" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="28825" class="Symbol">(</a><a id="28826" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="28828" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28830" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="28831" class="Symbol">)</a> <a id="28833" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="28835" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="28837" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28817" class="Bound">i</a><a id="28838" class="Symbol">)</a>
                                            <a id="28884" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28886" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="28889" class="Symbol">((</a><a id="28891" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="28893" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28895" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="28896" class="Symbol">)</a> <a id="28898" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28900" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28810" class="Bound">r</a><a id="28901" class="Symbol">)</a> <a id="28903" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28905" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="28906" class="Symbol">)</a>
    <a id="28912" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28912" class="Function">claim-is-prop</a> <a id="28926" class="Symbol">:</a> <a id="28928" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="28936" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28765" class="Function">claim</a>
    <a id="28946" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28912" class="Function">claim-is-prop</a> <a id="28960" class="Symbol">=</a> <a id="28962" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="28972" class="Symbol">(</a><a id="28973" href="Ordinals.OrdinalOfOrdinals.html#7941" class="Function">⊲-is-prop-valued</a> <a id="28990" class="Symbol">(</a><a id="28991" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="28993" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="28995" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="28996" class="Symbol">)</a> <a id="28998" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28719" class="Bound">γ</a><a id="28999" class="Symbol">)</a>
                              <a id="29031" class="Symbol">(</a><a id="29032" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a> <a id="29042" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a>
                                         <a id="29093" class="Symbol">(λ</a> <a id="29096" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29096" class="Bound">k</a> <a id="29098" class="Symbol">→</a> <a id="29100" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="29123" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2097" class="Function">fe</a> <a id="29126" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a><a id="29127" class="Symbol">))</a>
    <a id="29134" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29134" class="Function">proof-of-claim</a> <a id="29149" class="Symbol">:</a> <a id="29151" class="Symbol">((</a><a id="29153" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29155" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29157" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29158" class="Symbol">)</a> <a id="29160" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="29162" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28719" class="Bound">γ</a><a id="29163" class="Symbol">)</a> <a id="29165" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29167" class="Symbol">(</a><a id="29168" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29170" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29170" class="Bound">r</a> <a id="29172" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29174" class="Symbol">(</a><a id="29175" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="29177" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29177" class="Bound">i</a> <a id="29179" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="29181" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="29183" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="29185" class="Symbol">(</a><a id="29186" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29188" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29190" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29191" class="Symbol">)</a> <a id="29193" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="29195" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="29197" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29177" class="Bound">i</a><a id="29198" class="Symbol">)</a>
                                                     <a id="29253" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29255" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="29258" class="Symbol">((</a><a id="29260" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29262" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29264" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29265" class="Symbol">)</a> <a id="29267" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29269" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29170" class="Bound">r</a><a id="29270" class="Symbol">)</a> <a id="29272" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29274" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29275" class="Symbol">)</a>
    <a id="29281" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29134" class="Function">proof-of-claim</a> <a id="29296" class="Symbol">=</a> <a id="29298" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="29305" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28912" class="Function">claim-is-prop</a> <a id="29319" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29340" class="Function">h</a> <a id="29321" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28723" class="Bound">s</a>
     <a id="29328" class="Keyword">where</a>
      <a id="29340" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29340" class="Function">h</a> <a id="29342" class="Symbol">:</a> <a id="29344" class="Symbol">(</a><a id="29345" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29347" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29347" class="Bound">i</a> <a id="29349" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29351" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="29353" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29355" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28719" class="Bound">γ</a> <a id="29357" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="29359" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="29361" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29347" class="Bound">i</a><a id="29362" class="Symbol">)</a> <a id="29364" class="Symbol">→</a> <a id="29366" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28765" class="Function">claim</a>
      <a id="29378" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29340" class="Function">h</a> <a id="29380" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29380" class="Bound">u</a> <a id="29382" class="Symbol">=</a> <a id="29384" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="29388" class="Symbol">(</a><a id="29389" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29393" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29432" class="Function">lem</a><a id="29396" class="Symbol">)</a> <a id="29398" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29400" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="29402" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29711" class="Function">v</a> <a id="29404" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="29406" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29408" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29767" class="Function">e&#39;</a>
       <a id="29418" class="Keyword">where</a>
        <a id="29432" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29432" class="Function">lem</a> <a id="29436" class="Symbol">:</a> <a id="29438" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29440" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29440" class="Bound">v</a> <a id="29442" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29444" class="Symbol">(</a><a id="29445" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29447" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29447" class="Bound">j</a> <a id="29449" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29451" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="29453" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29455" class="Symbol">(</a><a id="29456" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29458" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29460" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29461" class="Symbol">)</a> <a id="29463" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="29465" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="29467" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29447" class="Bound">j</a><a id="29468" class="Symbol">)</a>
                             <a id="29499" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29501" class="Symbol">((</a><a id="29503" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29505" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29507" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29508" class="Symbol">)</a> <a id="29510" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="29512" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28719" class="Bound">γ</a><a id="29513" class="Symbol">)</a> <a id="29515" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29517" class="Symbol">(</a><a id="29518" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="29521" class="Symbol">(</a><a id="29522" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29524" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29526" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29527" class="Symbol">)</a> <a id="29529" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29440" class="Bound">v</a> <a id="29531" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29533" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29534" class="Symbol">)</a>
        <a id="29544" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29432" class="Function">lem</a> <a id="29548" class="Symbol">=</a> <a id="29550" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29554" class="Symbol">(</a><a id="29555" href="Ordinals.OrdinalOfOrdinalsSuprema.html#26627" class="Function">f̃-is-initial-segment</a> <a id="29577" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29380" class="Bound">u</a> <a id="29579" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a> <a id="29581" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29610" class="Function">l&#39;</a><a id="29583" class="Symbol">)</a>
         <a id="29594" class="Keyword">where</a>
          <a id="29610" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29610" class="Function">l&#39;</a> <a id="29613" class="Symbol">:</a> <a id="29615" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a> <a id="29617" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="29620" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29622" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="29624" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="29627" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28719" class="Bound">γ</a> <a id="29629" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29380" class="Bound">u</a>
          <a id="29641" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29610" class="Function">l&#39;</a> <a id="29644" class="Symbol">=</a> <a id="29646" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="29658" class="Symbol">(λ</a> <a id="29661" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29661" class="Bound">-</a> <a id="29663" class="Symbol">→</a> <a id="29665" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a> <a id="29667" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="29670" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29672" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="29674" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29661" class="Bound">-</a><a id="29675" class="Symbol">)</a> <a id="29677" class="Symbol">(</a><a id="29678" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27769" class="Function">f̅-key-property</a> <a id="29694" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28719" class="Bound">γ</a> <a id="29696" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29380" class="Bound">u</a> <a id="29698" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28723" class="Bound">s</a><a id="29699" class="Symbol">)</a> <a id="29701" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28728" class="Bound">l</a>
        <a id="29711" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29711" class="Function">v</a> <a id="29713" class="Symbol">:</a> <a id="29715" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29717" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29717" class="Bound">j</a> <a id="29719" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29721" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="29723" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29725" class="Symbol">(</a><a id="29726" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29728" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29730" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29731" class="Symbol">)</a> <a id="29733" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="29735" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="29737" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29717" class="Bound">j</a>
        <a id="29747" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29711" class="Function">v</a> <a id="29749" class="Symbol">=</a> <a id="29751" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="29755" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29432" class="Function">lem</a>
        <a id="29767" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29767" class="Function">e&#39;</a> <a id="29770" class="Symbol">:</a> <a id="29772" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="29775" class="Symbol">((</a><a id="29777" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29779" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29781" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29782" class="Symbol">)</a> <a id="29784" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29786" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="29788" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29711" class="Function">v</a> <a id="29790" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="29791" class="Symbol">)</a> <a id="29793" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29795" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a>
        <a id="29805" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29767" class="Function">e&#39;</a> <a id="29808" class="Symbol">=</a> <a id="29810" class="Symbol">(</a><a id="29811" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27769" class="Function">f̅-key-property</a> <a id="29827" class="Symbol">(</a><a id="29828" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29830" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29832" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29833" class="Symbol">)</a> <a id="29835" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29711" class="Function">v</a> <a id="29837" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="29839" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29711" class="Function">v</a> <a id="29841" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="29842" class="Symbol">)</a> <a id="29844" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="29847" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="29849" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29853" class="Symbol">(</a><a id="29854" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29858" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29432" class="Function">lem</a><a id="29861" class="Symbol">)</a>
    <a id="29867" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29867" class="Function">t</a> <a id="29869" class="Symbol">:</a> <a id="29871" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="29873" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29873" class="Bound">i</a> <a id="29875" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="29877" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="29879" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="29881" class="Symbol">(</a><a id="29882" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29884" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29886" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29887" class="Symbol">)</a> <a id="29889" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="29891" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="29893" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29873" class="Bound">i</a>
    <a id="29899" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29867" class="Function">t</a> <a id="29901" class="Symbol">=</a> <a id="29903" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="29907" class="Symbol">(</a><a id="29908" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29912" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29134" class="Function">proof-of-claim</a><a id="29926" class="Symbol">)</a>
    <a id="29932" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29932" class="Function">k</a> <a id="29934" class="Symbol">:</a> <a id="29936" class="Symbol">(</a><a id="29937" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29939" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29941" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29942" class="Symbol">)</a> <a id="29944" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="29946" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28719" class="Bound">γ</a>
    <a id="29952" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29932" class="Function">k</a> <a id="29954" class="Symbol">=</a> <a id="29956" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="29960" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29134" class="Function">proof-of-claim</a>
    <a id="29979" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29979" class="Function">e</a> <a id="29981" class="Symbol">:</a> <a id="29983" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="29986" class="Symbol">((</a><a id="29988" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24415" class="Bound">β</a> <a id="29990" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="29992" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a><a id="29993" class="Symbol">)</a> <a id="29995" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29997" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29867" class="Function">t</a><a id="29998" class="Symbol">)</a> <a id="30000" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30002" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28726" class="Bound">y</a>
    <a id="30008" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29979" class="Function">e</a> <a id="30010" class="Symbol">=</a> <a id="30012" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30016" class="Symbol">(</a><a id="30017" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30021" href="Ordinals.OrdinalOfOrdinalsSuprema.html#29134" class="Function">proof-of-claim</a><a id="30035" class="Symbol">)</a>

  <a id="construction-using-image.lower-bound-of-upper-bounds-proof.f̅-behaviour"></a><a id="30040" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30040" class="Function">f̅-behaviour</a> <a id="30053" class="Symbol">:</a> <a id="30055" class="Symbol">(</a><a id="30056" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30056" class="Bound">i</a> <a id="30058" class="Symbol">:</a> <a id="30060" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a><a id="30061" class="Symbol">)</a> <a id="30063" class="Symbol">(</a><a id="30064" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30064" class="Bound">x</a> <a id="30066" class="Symbol">:</a> <a id="30068" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="30070" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="30072" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30056" class="Bound">i</a> <a id="30074" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="30075" class="Symbol">)</a>
              <a id="30091" class="Symbol">→</a> <a id="30093" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="30096" class="Symbol">(</a><a id="30097" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="30099" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="30101" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30056" class="Bound">i</a> <a id="30103" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="30105" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="30112" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="30115" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23091" class="Function">α⁺-is-upper-bound</a> <a id="30133" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30056" class="Bound">i</a> <a id="30135" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="30137" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30064" class="Bound">x</a><a id="30138" class="Symbol">)</a> <a id="30140" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30142" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="30144" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30056" class="Bound">i</a> <a id="30146" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30064" class="Bound">x</a>
  <a id="30150" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30040" class="Function">f̅-behaviour</a> <a id="30163" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30163" class="Bound">i</a> <a id="30165" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30165" class="Bound">x</a> <a id="30167" class="Symbol">=</a>
   <a id="30172" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="30175" class="Symbol">(</a><a id="30176" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="30178" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="30180" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30163" class="Bound">i</a> <a id="30182" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="30184" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="30191" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="30194" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23091" class="Function">α⁺-is-upper-bound</a> <a id="30212" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30163" class="Bound">i</a> <a id="30214" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="30216" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30165" class="Bound">x</a><a id="30217" class="Symbol">)</a> <a id="30219" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="30222" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30350" class="Function">e</a> <a id="30224" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="30229" href="Ordinals.OrdinalOfOrdinalsSuprema.html#25719" class="Function">f̃</a> <a id="30232" class="Symbol">(</a><a id="30233" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="30235" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30163" class="Bound">i</a> <a id="30237" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30239" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30165" class="Bound">x</a><a id="30240" class="Symbol">)</a> <a id="30242" class="Symbol">(</a><a id="30243" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30163" class="Bound">i</a> <a id="30245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30247" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30165" class="Bound">x</a> <a id="30249" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30251" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="30255" class="Symbol">)</a>                    <a id="30276" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
   <a id="30287" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24506" class="Function">f</a> <a id="30289" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30163" class="Bound">i</a> <a id="30291" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30165" class="Bound">x</a>                                         <a id="30333" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="30339" class="Keyword">where</a>
     <a id="30350" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30350" class="Function">e</a> <a id="30352" class="Symbol">=</a> <a id="30354" class="Symbol">(</a><a id="30355" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27769" class="Function">f̅-key-property</a> <a id="30371" class="Symbol">(</a><a id="30372" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="30374" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30163" class="Bound">i</a> <a id="30376" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="30378" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30165" class="Bound">x</a><a id="30379" class="Symbol">)</a> <a id="30381" class="Symbol">(</a><a id="30382" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30163" class="Bound">i</a> <a id="30384" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30386" class="Symbol">(</a><a id="30387" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30165" class="Bound">x</a> <a id="30389" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30391" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="30395" class="Symbol">))</a> <a id="30398" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="30400" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30163" class="Bound">i</a> <a id="30402" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30404" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30165" class="Bound">x</a> <a id="30406" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30408" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="30413" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="30414" class="Symbol">)</a> <a id="30416" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

 <a id="construction-using-image.α⁺-is-lower-bound-of-upper-bounds"></a><a id="30421" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30421" class="Function">α⁺-is-lower-bound-of-upper-bounds</a> <a id="30455" class="Symbol">:</a> <a id="30457" class="Symbol">(</a><a id="30458" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30458" class="Bound">β</a> <a id="30460" class="Symbol">:</a> <a id="30462" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="30470" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="30471" class="Symbol">)</a>
                                   <a id="30508" class="Symbol">→</a> <a id="30510" class="Symbol">((</a><a id="30512" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30512" class="Bound">i</a> <a id="30514" class="Symbol">:</a> <a id="30516" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a><a id="30517" class="Symbol">)</a> <a id="30519" class="Symbol">→</a> <a id="30521" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="30523" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30512" class="Bound">i</a> <a id="30525" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30527" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30458" class="Bound">β</a><a id="30528" class="Symbol">)</a>
                                   <a id="30565" class="Symbol">→</a> <a id="30567" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="30574" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30576" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30458" class="Bound">β</a>
 <a id="30579" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30421" class="Function">α⁺-is-lower-bound-of-upper-bounds</a> <a id="30613" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30613" class="Bound">β</a> <a id="30615" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30615" class="Bound">β-is-ub</a> <a id="30623" class="Symbol">=</a> <a id="30625" href="Ordinals.OrdinalOfOrdinalsSuprema.html#27716" class="Function">f̅</a> <a id="30628" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30630" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28639" class="Function">f̅-is-initial-segment</a>
                                                 <a id="30701" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30703" href="Ordinals.OrdinalOfOrdinalsSuprema.html#28088" class="Function">f̅-is-order-preserving</a>
  <a id="30728" class="Keyword">where</a>
   <a id="30737" class="Keyword">open</a> <a id="30742" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24371" class="Module">lower-bound-of-upper-bounds-proof</a> <a id="30776" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30613" class="Bound">β</a> <a id="30778" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30615" class="Bound">β-is-ub</a>

 <a id="construction-using-image.α⁺-is-lower-bound-of-upper-bounds-behaviour"></a><a id="30788" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30788" class="Function">α⁺-is-lower-bound-of-upper-bounds-behaviour</a>
  <a id="30834" class="Symbol">:</a> <a id="30836" class="Symbol">(</a><a id="30837" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30837" class="Bound">β</a> <a id="30839" class="Symbol">:</a> <a id="30841" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="30849" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="30850" class="Symbol">)</a> <a id="30852" class="Symbol">(</a><a id="30853" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30853" class="Bound">f</a> <a id="30855" class="Symbol">:</a> <a id="30857" class="Symbol">(</a><a id="30858" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30858" class="Bound">i</a> <a id="30860" class="Symbol">:</a> <a id="30862" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a><a id="30863" class="Symbol">)</a> <a id="30865" class="Symbol">→</a> <a id="30867" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="30869" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30858" class="Bound">i</a> <a id="30871" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="30873" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30837" class="Bound">β</a><a id="30874" class="Symbol">)</a> <a id="30876" class="Symbol">(</a><a id="30877" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30877" class="Bound">i</a> <a id="30879" class="Symbol">:</a> <a id="30881" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a><a id="30882" class="Symbol">)</a>
  <a id="30886" class="Symbol">→</a> <a id="30888" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="30890" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="30897" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="30899" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30837" class="Bound">β</a> <a id="30901" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="30904" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30421" class="Function">α⁺-is-lower-bound-of-upper-bounds</a> <a id="30938" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30837" class="Bound">β</a> <a id="30940" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30853" class="Bound">f</a> <a id="30942" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
      <a id="30950" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="30952" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="30954" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="30956" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30877" class="Bound">i</a> <a id="30958" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="30960" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="30967" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="30970" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23091" class="Function">α⁺-is-upper-bound</a> <a id="30988" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30877" class="Bound">i</a> <a id="30990" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
    <a id="30996" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="30998" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="31000" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="31002" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30877" class="Bound">i</a> <a id="31004" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="31006" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30837" class="Bound">β</a> <a id="31008" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="31011" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30853" class="Bound">f</a> <a id="31013" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30877" class="Bound">i</a> <a id="31015" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
 <a id="31018" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30788" class="Function">α⁺-is-lower-bound-of-upper-bounds-behaviour</a> <a id="31062" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31062" class="Bound">β</a> <a id="31064" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31064" class="Bound">f</a> <a id="31066" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31066" class="Bound">i</a> <a id="31068" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31068" class="Bound">x</a> <a id="31070" class="Symbol">=</a>
  <a id="31074" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30040" class="Function">lower-bound-of-upper-bounds-proof.f̅-behaviour</a> <a id="31121" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31062" class="Bound">β</a> <a id="31123" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31064" class="Bound">f</a> <a id="31125" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31066" class="Bound">i</a> <a id="31127" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31068" class="Bound">x</a>

<a id="31130" class="Markup">\end{code}</a><a id="31140" class="Background">

In the above construction it is important to notice that α⁺ lives in the next
universe 𝓤 ⁺, so it does not prove that Ordinal 𝓤 has small suprema.

To prove this, we resize α⁺ down to an equivalent ordinal in 𝓤. The first step
in doing so, is proving that the order ≺ on α⁺ (which takes values in 𝓤 ⁺) is
equivalent to one with values in 𝓤.

</a><a id="31484" class="Markup">\begin{code}</a>

 <a id="31499" class="Keyword">private</a>
  <a id="construction-using-image._≺⁻_"></a><a id="31509" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31509" class="Function Operator">_≺⁻_</a> <a id="31514" class="Symbol">:</a> <a id="31516" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a> <a id="31519" class="Symbol">→</a> <a id="31521" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a> <a id="31524" class="Symbol">→</a> <a id="31526" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a> <a id="31528" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="31532" class="Symbol">(</a><a id="31533" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31533" class="Bound">β</a> <a id="31535" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31537" class="Symbol">_)</a> <a id="31540" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31509" class="Function Operator">≺⁻</a> <a id="31543" class="Symbol">(</a><a id="31544" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31544" class="Bound">γ</a> <a id="31546" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31548" class="Symbol">_)</a> <a id="31551" class="Symbol">=</a> <a id="31553" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31533" class="Bound">β</a> <a id="31555" href="Ordinals.OrdinalOfOrdinals.html#8684" class="Function Operator">⊲⁻</a> <a id="31558" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31544" class="Bound">γ</a>

  <a id="construction-using-image.≺-≃-≺⁻"></a><a id="31563" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31563" class="Function">≺-≃-≺⁻</a> <a id="31570" class="Symbol">:</a> <a id="31572" class="Symbol">(</a><a id="31573" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31573" class="Bound">x</a> <a id="31575" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31575" class="Bound">y</a> <a id="31577" class="Symbol">:</a> <a id="31579" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a><a id="31581" class="Symbol">)</a> <a id="31583" class="Symbol">→</a> <a id="31585" class="Symbol">(</a><a id="31586" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31573" class="Bound">x</a> <a id="31588" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21161" class="Function Operator">≺</a> <a id="31590" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31575" class="Bound">y</a><a id="31591" class="Symbol">)</a> <a id="31593" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="31595" class="Symbol">(</a><a id="31596" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31573" class="Bound">x</a> <a id="31598" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31509" class="Function Operator">≺⁻</a> <a id="31601" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31575" class="Bound">y</a><a id="31602" class="Symbol">)</a>
  <a id="31606" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31563" class="Function">≺-≃-≺⁻</a> <a id="31613" class="Symbol">(</a><a id="31614" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31614" class="Bound">β</a> <a id="31616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31618" class="Symbol">_)</a> <a id="31621" class="Symbol">(</a><a id="31622" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31622" class="Bound">γ</a> <a id="31624" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31626" class="Symbol">_)</a> <a id="31629" class="Symbol">=</a> <a id="31631" href="Ordinals.OrdinalOfOrdinals.html#8760" class="Function">⊲-is-equivalent-to-⊲⁻</a> <a id="31653" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31614" class="Bound">β</a> <a id="31655" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31622" class="Bound">γ</a>

<a id="31658" class="Markup">\end{code}</a><a id="31668" class="Background">

Next, we resize α⁺ using:
(1) Set Replacement, as defined and explained in UF.Size.lagda.
(2) Martín&#39;s machinery developed in OrdinalsWellOrderTransport to transport the
    well order along the supposed equivalence.

</a><a id="31888" class="Markup">\begin{code}</a>

 <a id="31903" class="Keyword">module</a> <a id="31910" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31910" class="Module">_</a> <a id="31912" class="Symbol">(</a><a id="31913" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31913" class="Bound">replacement</a> <a id="31925" class="Symbol">:</a> <a id="31927" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="31943" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20145" class="Bound">pt</a><a id="31945" class="Symbol">)</a> <a id="31947" class="Keyword">where</a>

  <a id="31956" class="Keyword">private</a>
   <a id="31967" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31967" class="Function">small-image</a> <a id="31979" class="Symbol">:</a> <a id="31981" href="UF.Size.html#21182" class="Function">is-small</a> <a id="31990" class="Symbol">(</a><a id="31991" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="31997" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20317" class="Function">σ</a><a id="31998" class="Symbol">)</a>
   <a id="32003" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31967" class="Function">small-image</a> <a id="32015" class="Symbol">=</a> <a id="32017" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31913" class="Bound">replacement</a> <a id="32029" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20317" class="Function">σ</a> <a id="32031" class="Symbol">((</a><a id="32033" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="32035" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32035" class="Bound">i</a> <a id="32037" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="32039" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="32041" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="32043" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="32045" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="32047" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32035" class="Bound">i</a> <a id="32049" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="32050" class="Symbol">)</a> <a id="32052" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32054" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="32061" class="Symbol">_)</a>
                               <a id="32095" class="Symbol">(λ</a> <a id="32098" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32098" class="Bound">β</a> <a id="32100" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32100" class="Bound">γ</a> <a id="32102" class="Symbol">→</a> <a id="32104" class="Symbol">(</a><a id="32105" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32098" class="Bound">β</a> <a id="32107" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="32110" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32100" class="Bound">γ</a><a id="32111" class="Symbol">)</a> <a id="32113" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32115" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="32121" class="Symbol">(</a><a id="32122" href="Ordinals.Equivalence.html#11156" class="Function">UAₒ-≃</a> <a id="32128" class="Symbol">(</a><a id="32129" href="Ordinals.OrdinalOfOrdinalsSuprema.html#1498" class="Bound">ua</a> <a id="32132" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="32133" class="Symbol">)</a> <a id="32135" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="32139" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32098" class="Bound">β</a> <a id="32141" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32100" class="Bound">γ</a><a id="32142" class="Symbol">))</a>
                               <a id="32176" class="Symbol">(</a><a id="32177" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="32207" class="Symbol">(</a><a id="32208" href="Ordinals.OrdinalOfOrdinalsSuprema.html#1498" class="Bound">ua</a> <a id="32211" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="32212" class="Symbol">)</a> <a id="32214" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a><a id="32217" class="Symbol">)</a>
   <a id="32222" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32222" class="Function">α⁻</a> <a id="32225" class="Symbol">:</a> <a id="32227" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a> <a id="32229" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="32234" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32222" class="Function">α⁻</a> <a id="32237" class="Symbol">=</a> <a id="32239" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="32243" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31967" class="Function">small-image</a>

   <a id="32259" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32259" class="Function">φ</a> <a id="32261" class="Symbol">:</a> <a id="32263" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32222" class="Function">α⁻</a> <a id="32266" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="32268" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a>
   <a id="32274" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32259" class="Function">φ</a> <a id="32276" class="Symbol">=</a> <a id="32278" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32222" class="Function">α⁻</a>      <a id="32286" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="32289" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="32293" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31967" class="Function">small-image</a> <a id="32305" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="32314" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="32320" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20317" class="Function">σ</a> <a id="32322" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="32325" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20376" class="Function">image-σ-≃</a>       <a id="32341" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="32350" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a>      <a id="32358" href="UF.Equiv.html#2815" class="Function Operator">■</a>

   <a id="32364" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32364" class="Function">resize-ordinal</a> <a id="32379" class="Symbol">:</a> <a id="32381" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="32383" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32383" class="Bound">s</a> <a id="32385" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="32387" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="32404" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32222" class="Function">α⁻</a> <a id="32407" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="32409" class="Symbol">(</a><a id="32410" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32222" class="Function">α⁻</a> <a id="32413" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32415" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32383" class="Bound">s</a><a id="32416" class="Symbol">)</a> <a id="32418" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="32421" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a>
   <a id="32431" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32364" class="Function">resize-ordinal</a> <a id="32446" class="Symbol">=</a> <a id="32448" href="Ordinals.WellOrderTransport.html#10151" class="Function">transfer-structure</a> <a id="32467" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32222" class="Function">α⁻</a> <a id="32470" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="32477" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32259" class="Function">φ</a> <a id="32479" class="Symbol">(</a><a id="32480" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31509" class="Function Operator">_≺⁻_</a> <a id="32485" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32487" href="Ordinals.OrdinalOfOrdinalsSuprema.html#31563" class="Function">≺-≃-≺⁻</a><a id="32493" class="Symbol">)</a>

  <a id="32498" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a> <a id="32505" class="Symbol">:</a> <a id="32507" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="32515" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a>
  <a id="32519" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a> <a id="32526" class="Symbol">=</a> <a id="32528" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32222" class="Function">α⁻</a> <a id="32531" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32533" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="32537" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32364" class="Function">resize-ordinal</a>

  <a id="32555" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32555" class="Function">α⁻-≃ₒ-α⁺</a> <a id="32564" class="Symbol">:</a> <a id="32566" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a> <a id="32573" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="32576" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a>
  <a id="32585" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32555" class="Function">α⁻-≃ₒ-α⁺</a> <a id="32594" class="Symbol">=</a> <a id="32596" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="32600" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32364" class="Function">resize-ordinal</a>

  <a id="32618" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32618" class="Function">α⁺-≃ₒ-α⁻</a> <a id="32627" class="Symbol">:</a> <a id="32629" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="32636" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="32639" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a>
  <a id="32648" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32618" class="Function">α⁺-≃ₒ-α⁻</a> <a id="32657" class="Symbol">=</a> <a id="32659" href="Ordinals.Equivalence.html#4680" class="Function">≃ₒ-sym</a> <a id="32666" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a> <a id="32673" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="32680" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32555" class="Function">α⁻-≃ₒ-α⁺</a>

  <a id="32692" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32692" class="Function">α⁻-is-upper-bound</a> <a id="32710" class="Symbol">:</a> <a id="32712" class="Symbol">(</a><a id="32713" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32713" class="Bound">i</a> <a id="32715" class="Symbol">:</a> <a id="32717" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a><a id="32718" class="Symbol">)</a> <a id="32720" class="Symbol">→</a> <a id="32722" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="32724" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32713" class="Bound">i</a> <a id="32726" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="32728" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a>
  <a id="32737" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32692" class="Function">α⁻-is-upper-bound</a> <a id="32755" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32755" class="Bound">i</a> <a id="32757" class="Symbol">=</a> <a id="32759" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="32767" class="Symbol">(</a><a id="32768" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="32770" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32755" class="Bound">i</a><a id="32771" class="Symbol">)</a> <a id="32773" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="32780" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a>
                       <a id="32810" class="Symbol">(</a><a id="32811" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23091" class="Function">α⁺-is-upper-bound</a> <a id="32829" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32755" class="Bound">i</a><a id="32830" class="Symbol">)</a>
                        <a id="32856" class="Symbol">(</a><a id="32857" href="Ordinals.OrdinalOfOrdinals.html#2938" class="Function">≃ₒ-to-⊴</a> <a id="32865" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="32872" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a> <a id="32879" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32618" class="Function">α⁺-≃ₒ-α⁻</a><a id="32887" class="Symbol">)</a>

<a id="32890" class="Markup">\end{code}</a><a id="32900" class="Background">

Added 7 November 2022.

As above, we record a surjectivity property w.r.t. the above simulation (but for
the resized α⁻ this time) so that we can later prove that initial segments of
the supremum of α are given by initial segments of some αᵢ.

</a><a id="33146" class="Markup">\begin{code}</a>

  <a id="33162" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33162" class="Function">α⁻-is-upper-bound-surjectivity</a> <a id="33193" class="Symbol">:</a>
     <a id="33200" class="Symbol">(</a><a id="33201" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33201" class="Bound">y</a> <a id="33203" class="Symbol">:</a> <a id="33205" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32222" class="Function">α⁻</a><a id="33207" class="Symbol">)</a>
   <a id="33212" class="Symbol">→</a> <a id="33214" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="33216" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33218" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33218" class="Bound">i</a> <a id="33220" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33222" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="33224" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33226" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33228" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33228" class="Bound">x</a> <a id="33230" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33232" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="33234" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="33236" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33218" class="Bound">i</a> <a id="33238" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="33240" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33242" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="33246" class="Symbol">(</a><a id="33247" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32692" class="Function">α⁻-is-upper-bound</a> <a id="33265" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33218" class="Bound">i</a><a id="33266" class="Symbol">)</a> <a id="33268" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33228" class="Bound">x</a> <a id="33270" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33272" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33201" class="Bound">y</a> <a id="33274" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
  <a id="33278" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33162" class="Function">α⁻-is-upper-bound-surjectivity</a> <a id="33309" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33309" class="Bound">y</a> <a id="33311" class="Symbol">=</a>
   <a id="33316" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="33327" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33385" class="Function">h</a> <a id="33329" class="Symbol">(</a><a id="33330" href="Ordinals.OrdinalOfOrdinalsSuprema.html#24019" class="Function">α⁺-is-upper-bound-surjectivity</a> <a id="33361" class="Symbol">(</a><a id="33362" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="33364" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32259" class="Function">φ</a> <a id="33366" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="33368" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33309" class="Bound">y</a><a id="33369" class="Symbol">))</a>
   <a id="33375" class="Keyword">where</a>
    <a id="33385" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33385" class="Function">h</a> <a id="33387" class="Symbol">:</a> <a id="33389" class="Symbol">(</a><a id="33390" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33392" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33392" class="Bound">i</a> <a id="33394" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33396" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="33398" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33400" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33402" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33402" class="Bound">x</a> <a id="33404" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33406" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="33408" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="33410" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33392" class="Bound">i</a> <a id="33412" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="33414" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33416" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="33420" class="Symbol">(</a><a id="33421" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23091" class="Function">α⁺-is-upper-bound</a> <a id="33439" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33392" class="Bound">i</a><a id="33440" class="Symbol">)</a> <a id="33442" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33402" class="Bound">x</a> <a id="33444" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33446" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="33448" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32259" class="Function">φ</a> <a id="33450" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="33452" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33309" class="Bound">y</a><a id="33453" class="Symbol">)</a>
      <a id="33461" class="Symbol">→</a> <a id="33463" class="Symbol">(</a><a id="33464" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33466" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33466" class="Bound">i</a> <a id="33468" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33470" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a> <a id="33472" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33474" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33476" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33476" class="Bound">x</a> <a id="33478" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33480" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="33482" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="33484" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33466" class="Bound">i</a> <a id="33486" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="33488" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33490" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="33494" class="Symbol">(</a><a id="33495" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32692" class="Function">α⁻-is-upper-bound</a> <a id="33513" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33466" class="Bound">i</a><a id="33514" class="Symbol">)</a> <a id="33516" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33476" class="Bound">x</a> <a id="33518" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33520" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33309" class="Bound">y</a><a id="33521" class="Symbol">)</a>
    <a id="33527" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33385" class="Function">h</a> <a id="33529" class="Symbol">(</a><a id="33530" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33530" class="Bound">i</a> <a id="33532" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33534" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33534" class="Bound">x</a> <a id="33536" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33538" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33538" class="Bound">e</a><a id="33539" class="Symbol">)</a> <a id="33541" class="Symbol">=</a> <a id="33543" class="Symbol">(</a><a id="33544" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33530" class="Bound">i</a> <a id="33546" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33548" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33534" class="Bound">x</a> <a id="33550" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33552" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33573" class="Function">e&#39;</a><a id="33554" class="Symbol">)</a>
     <a id="33561" class="Keyword">where</a>
      <a id="33573" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33573" class="Function">e&#39;</a> <a id="33576" class="Symbol">=</a> <a id="33578" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="33582" class="Symbol">(</a><a id="33583" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32692" class="Function">α⁻-is-upper-bound</a> <a id="33601" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33530" class="Bound">i</a><a id="33602" class="Symbol">)</a> <a id="33604" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33534" class="Bound">x</a>           <a id="33616" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
           <a id="33635" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="33637" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32259" class="Function">φ</a> <a id="33639" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="33643" class="Symbol">(</a><a id="33644" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="33648" class="Symbol">(</a><a id="33649" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23091" class="Function">α⁺-is-upper-bound</a> <a id="33667" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33530" class="Bound">i</a><a id="33668" class="Symbol">)</a> <a id="33670" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33534" class="Bound">x</a><a id="33671" class="Symbol">)</a> <a id="33673" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="33676" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33812" class="Function">⦅1⦆</a> <a id="33680" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="33693" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="33695" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32259" class="Function">φ</a> <a id="33697" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="33701" class="Symbol">(</a><a id="33702" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="33704" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32259" class="Function">φ</a> <a id="33706" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="33708" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33309" class="Bound">y</a><a id="33709" class="Symbol">)</a>                     <a id="33731" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="33734" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33839" class="Function">⦅2⦆</a> <a id="33738" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="33751" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33309" class="Bound">y</a>                                     <a id="33789" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
       <a id="33798" class="Keyword">where</a>
        <a id="33812" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33812" class="Function">⦅1⦆</a> <a id="33816" class="Symbol">=</a> <a id="33818" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="33821" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="33823" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32259" class="Function">φ</a> <a id="33825" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="33829" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33538" class="Bound">e</a>
        <a id="33839" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33839" class="Function">⦅2⦆</a> <a id="33843" class="Symbol">=</a> <a id="33845" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="33870" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="33872" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32259" class="Function">φ</a> <a id="33874" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="33876" class="Symbol">(</a><a id="33877" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="33889" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32259" class="Function">φ</a><a id="33890" class="Symbol">)</a> <a id="33892" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33309" class="Bound">y</a>

  <a id="33897" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33897" class="Function">α⁻-is-lower-bound-of-upper-bounds</a> <a id="33931" class="Symbol">:</a> <a id="33933" class="Symbol">(</a><a id="33934" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33934" class="Bound">β</a> <a id="33936" class="Symbol">:</a> <a id="33938" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="33946" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="33947" class="Symbol">)</a>
                                    <a id="33985" class="Symbol">→</a> <a id="33987" class="Symbol">((</a><a id="33989" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33989" class="Bound">i</a> <a id="33991" class="Symbol">:</a> <a id="33993" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a><a id="33994" class="Symbol">)</a> <a id="33996" class="Symbol">→</a> <a id="33998" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="34000" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33989" class="Bound">i</a> <a id="34002" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="34004" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33934" class="Bound">β</a><a id="34005" class="Symbol">)</a>
                                    <a id="34043" class="Symbol">→</a> <a id="34045" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a> <a id="34052" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="34054" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33934" class="Bound">β</a>
  <a id="34058" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33897" class="Function">α⁻-is-lower-bound-of-upper-bounds</a> <a id="34092" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34092" class="Bound">β</a> <a id="34094" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34094" class="Bound">β-is-ub</a> <a id="34102" class="Symbol">=</a>
   <a id="34107" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="34115" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a> <a id="34122" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="34129" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34092" class="Bound">β</a> <a id="34131" class="Symbol">(</a><a id="34132" href="Ordinals.OrdinalOfOrdinals.html#2938" class="Function">≃ₒ-to-⊴</a> <a id="34140" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a> <a id="34147" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="34154" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32555" class="Function">α⁻-≃ₒ-α⁺</a><a id="34162" class="Symbol">)</a>
                           <a id="34191" class="Symbol">(</a><a id="34192" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30421" class="Function">α⁺-is-lower-bound-of-upper-bounds</a> <a id="34226" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34092" class="Bound">β</a> <a id="34228" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34094" class="Bound">β-is-ub</a><a id="34235" class="Symbol">)</a>

  <a id="34240" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34240" class="Function">α⁻-is-lower-bound-of-upper-bounds-behaviour</a>
   <a id="34287" class="Symbol">:</a> <a id="34289" class="Symbol">(</a><a id="34290" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34290" class="Bound">β</a> <a id="34292" class="Symbol">:</a> <a id="34294" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="34302" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20196" class="Bound">𝓤</a><a id="34303" class="Symbol">)</a> <a id="34305" class="Symbol">(</a><a id="34306" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34306" class="Bound">f</a> <a id="34308" class="Symbol">:</a> <a id="34310" class="Symbol">(</a><a id="34311" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34311" class="Bound">i</a> <a id="34313" class="Symbol">:</a> <a id="34315" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a><a id="34316" class="Symbol">)</a> <a id="34318" class="Symbol">→</a> <a id="34320" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="34322" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34311" class="Bound">i</a> <a id="34324" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="34326" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34290" class="Bound">β</a><a id="34327" class="Symbol">)</a> <a id="34329" class="Symbol">(</a><a id="34330" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34330" class="Bound">i</a> <a id="34332" class="Symbol">:</a> <a id="34334" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20192" class="Bound">I</a><a id="34335" class="Symbol">)</a>
   <a id="34340" class="Symbol">→</a> <a id="34342" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="34344" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a> <a id="34351" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="34353" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34290" class="Bound">β</a> <a id="34355" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="34358" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33897" class="Function">α⁻-is-lower-bound-of-upper-bounds</a> <a id="34392" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34290" class="Bound">β</a> <a id="34394" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34306" class="Bound">f</a> <a id="34396" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
       <a id="34405" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34407" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="34409" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="34411" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34330" class="Bound">i</a> <a id="34413" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="34415" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a> <a id="34422" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="34425" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32692" class="Function">α⁻-is-upper-bound</a> <a id="34443" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34330" class="Bound">i</a> <a id="34445" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
     <a id="34452" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="34454" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="34456" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="34458" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34330" class="Bound">i</a> <a id="34460" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="34462" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34290" class="Bound">β</a> <a id="34464" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="34467" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34306" class="Bound">f</a> <a id="34469" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34330" class="Bound">i</a> <a id="34471" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
  <a id="34475" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34240" class="Function">α⁻-is-lower-bound-of-upper-bounds-behaviour</a> <a id="34519" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34519" class="Bound">β</a> <a id="34521" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34521" class="Bound">f</a> <a id="34523" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34523" class="Bound">i</a> <a id="34525" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34525" class="Bound">x</a> <a id="34527" class="Symbol">=</a>
   <a id="34532" class="Symbol">(</a><a id="34533" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34698" class="Function">h</a> <a id="34535" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34537" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34829" class="Function">g</a><a id="34538" class="Symbol">)</a> <a id="34540" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34525" class="Bound">x</a>            <a id="34553" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
   <a id="34564" class="Symbol">(</a><a id="34565" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34763" class="Function">h⁺</a> <a id="34568" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34570" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34928" class="Function">ϕ</a> <a id="34572" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34574" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34829" class="Function">g</a><a id="34575" class="Symbol">)</a> <a id="34577" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34525" class="Bound">x</a>       <a id="34585" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
   <a id="34596" class="Symbol">(</a><a id="34597" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34763" class="Function">h⁺</a> <a id="34600" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34602" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34928" class="Function">ϕ</a> <a id="34604" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34606" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34960" class="Function">ψ</a> <a id="34608" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34610" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34878" class="Function">g⁺</a><a id="34612" class="Symbol">)</a> <a id="34614" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34525" class="Bound">x</a>  <a id="34617" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="34620" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34992" class="Function">e₁</a> <a id="34623" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="34628" class="Symbol">(</a><a id="34629" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34763" class="Function">h⁺</a> <a id="34632" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="34634" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34878" class="Function">g⁺</a><a id="34636" class="Symbol">)</a> <a id="34638" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34525" class="Bound">x</a>          <a id="34649" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="34652" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35146" class="Function">e₂</a> <a id="34655" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
   <a id="34660" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="34662" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="34664" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34523" class="Bound">i</a> <a id="34666" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="34668" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34519" class="Bound">β</a> <a id="34670" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="34673" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34521" class="Bound">f</a> <a id="34675" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34523" class="Bound">i</a> <a id="34677" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="34679" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34525" class="Bound">x</a> <a id="34681" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="34687" class="Keyword">where</a>
     <a id="34698" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34698" class="Function">h</a> <a id="34700" class="Symbol">=</a> <a id="34702" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="34704" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a> <a id="34711" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="34713" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34519" class="Bound">β</a> <a id="34715" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="34718" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33897" class="Function">α⁻-is-lower-bound-of-upper-bounds</a> <a id="34752" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34519" class="Bound">β</a> <a id="34754" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34521" class="Bound">f</a> <a id="34756" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
     <a id="34763" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34763" class="Function">h⁺</a> <a id="34766" class="Symbol">=</a> <a id="34768" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="34770" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="34777" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="34779" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34519" class="Bound">β</a> <a id="34781" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="34784" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30421" class="Function">α⁺-is-lower-bound-of-upper-bounds</a> <a id="34818" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34519" class="Bound">β</a> <a id="34820" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34521" class="Bound">f</a> <a id="34822" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
     <a id="34829" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34829" class="Function">g</a> <a id="34831" class="Symbol">=</a> <a id="34833" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="34835" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="34837" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34523" class="Bound">i</a> <a id="34839" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="34841" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a> <a id="34848" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="34851" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32692" class="Function">α⁻-is-upper-bound</a> <a id="34869" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34523" class="Bound">i</a> <a id="34871" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
     <a id="34878" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34878" class="Function">g⁺</a> <a id="34881" class="Symbol">=</a> <a id="34883" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="34885" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="34887" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34523" class="Bound">i</a> <a id="34889" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="34891" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="34898" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="34901" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23091" class="Function">α⁺-is-upper-bound</a> <a id="34919" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34523" class="Bound">i</a> <a id="34921" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a>
     <a id="34928" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34928" class="Function">ϕ</a> <a id="34930" class="Symbol">=</a> <a id="34932" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="34942" class="Symbol">_</a> <a id="34944" class="Symbol">_</a> <a id="34946" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32555" class="Function">α⁻-≃ₒ-α⁺</a>
     <a id="34960" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34960" class="Function">ψ</a> <a id="34962" class="Symbol">=</a> <a id="34964" href="Ordinals.Equivalence.html#5680" class="Function">≃ₒ-to-fun</a> <a id="34974" class="Symbol">_</a> <a id="34976" class="Symbol">_</a> <a id="34978" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32618" class="Function">α⁺-≃ₒ-α⁻</a>
     <a id="34992" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34992" class="Function">e₁</a> <a id="34995" class="Symbol">=</a> <a id="34997" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="35000" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34763" class="Function">h⁺</a>
          <a id="35013" class="Symbol">(</a><a id="35014" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="35036" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34928" class="Function">ϕ</a>
            <a id="35050" class="Symbol">(</a><a id="35051" href="Ordinals.Equivalence.html#5942" class="Function">≃ₒ-to-fun-is-equiv</a> <a id="35070" class="Symbol">_</a> <a id="35072" class="Symbol">_</a> <a id="35074" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32555" class="Function">α⁻-≃ₒ-α⁺</a><a id="35082" class="Symbol">)</a>
            <a id="35096" class="Symbol">(</a><a id="35097" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="35099" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20211" class="Bound">α</a> <a id="35101" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34523" class="Bound">i</a> <a id="35103" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="35105" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="35112" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="35115" href="Ordinals.OrdinalOfOrdinalsSuprema.html#23091" class="Function">α⁺-is-upper-bound</a> <a id="35133" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34523" class="Bound">i</a> <a id="35135" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="35137" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34525" class="Bound">x</a><a id="35138" class="Symbol">))</a>
     <a id="35146" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35146" class="Function">e₂</a> <a id="35149" class="Symbol">=</a> <a id="35151" href="Ordinals.OrdinalOfOrdinalsSuprema.html#30788" class="Function">α⁺-is-lower-bound-of-upper-bounds-behaviour</a> <a id="35195" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34519" class="Bound">β</a> <a id="35197" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34521" class="Bound">f</a> <a id="35199" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34523" class="Bound">i</a> <a id="35201" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34525" class="Bound">x</a>

<a id="35204" class="Markup">\end{code}</a><a id="35214" class="Background">

Finally, the desired result follows (under the assumption of Set Replacement).

</a><a id="35296" class="Markup">\begin{code}</a>

<a id="35310" class="Keyword">module</a> <a id="35317" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35317" class="Module">_</a> <a id="35319" class="Symbol">(</a><a id="35320" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35320" class="Bound">pt</a> <a id="35323" class="Symbol">:</a> <a id="35325" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="35356" class="Symbol">)</a> <a id="35358" class="Keyword">where</a>

 <a id="35366" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35366" class="Function">ordinal-of-ordinals-has-small-suprema&#39;</a> <a id="35405" class="Symbol">:</a>
  <a id="35409" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="35425" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35320" class="Bound">pt</a> <a id="35428" class="Symbol">→</a> <a id="35430" class="Symbol">∀</a> <a id="35432" class="Symbol">{</a><a id="35433" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35433" class="Bound">𝓤</a><a id="35434" class="Symbol">}</a> <a id="35436" class="Symbol">→</a> <a id="35438" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2667" class="Function">Ordinal-Of-Ordinals-Has-Small-Suprema</a> <a id="35476" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35433" class="Bound">𝓤</a>
 <a id="35479" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35366" class="Function">ordinal-of-ordinals-has-small-suprema&#39;</a> <a id="35518" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35518" class="Bound">R</a> <a id="35520" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35520" class="Bound">I</a> <a id="35522" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35522" class="Bound">α</a> <a id="35524" class="Symbol">=</a>
  <a id="35528" class="Symbol">(</a><a id="35529" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32498" class="Function">α⁻-Ord</a> <a id="35536" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35518" class="Bound">R</a> <a id="35538" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35540" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32692" class="Function">α⁻-is-upper-bound</a> <a id="35558" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35518" class="Bound">R</a>
            <a id="35572" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35574" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33897" class="Function">α⁻-is-lower-bound-of-upper-bounds</a> <a id="35608" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35518" class="Bound">R</a><a id="35609" class="Symbol">)</a>
   <a id="35614" class="Keyword">where</a>
    <a id="35624" class="Keyword">open</a> <a id="35629" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20111" class="Module">construction-using-image</a> <a id="35654" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35320" class="Bound">pt</a> <a id="35657" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35522" class="Bound">α</a>

<a id="35660" class="Markup">\end{code}</a><a id="35670" class="Background">

As proved in Quotient.Type.lagda, Quotient.FromSetReplacement and
Quotient.GivesSetReplacement, Set Replacement is equivalent to having small set
quotients, so it follows immediately that (just as above) Ordinal 𝓤 has small
suprema if we assume the existence of (small) set quotients.

</a><a id="35958" class="Markup">\begin{code}</a>

<a id="ordinal-of-ordinals-has-small-suprema&#39;&#39;"></a><a id="35972" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35972" class="Function">ordinal-of-ordinals-has-small-suprema&#39;&#39;</a> <a id="36012" class="Symbol">:</a>
 <a id="36015" href="Quotient.Type.html#12767" class="Function">set-quotients-exist</a> <a id="36035" class="Symbol">→</a> <a id="36037" class="Symbol">∀</a> <a id="36039" class="Symbol">{</a><a id="36040" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36040" class="Bound">𝓤</a><a id="36041" class="Symbol">}</a> <a id="36043" class="Symbol">→</a> <a id="36045" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2667" class="Function">Ordinal-Of-Ordinals-Has-Small-Suprema</a> <a id="36083" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36040" class="Bound">𝓤</a>
<a id="36085" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35972" class="Function">ordinal-of-ordinals-has-small-suprema&#39;&#39;</a> <a id="36125" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36125" class="Bound">sq</a> <a id="36128" class="Symbol">=</a>
 <a id="36131" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35366" class="Function">ordinal-of-ordinals-has-small-suprema&#39;</a> <a id="36170" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36225" class="Function">pt</a> <a id="36173" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36325" class="Function">R</a>
  <a id="36177" class="Keyword">where</a>
   <a id="36186" class="Keyword">open</a> <a id="36191" href="Quotient.Type.html#1590" class="Module">general-set-quotients-exist</a> <a id="36219" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36125" class="Bound">sq</a>
   <a id="36225" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36225" class="Function">pt</a> <a id="36228" class="Symbol">:</a> <a id="36230" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a>
   <a id="36265" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36225" class="Function">pt</a> <a id="36268" class="Symbol">=</a> <a id="36270" href="Quotient.GivesPropTrunc.html#1270" class="Function">propositional-truncations-from-set-quotients</a> <a id="36315" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36125" class="Bound">sq</a> <a id="36318" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a>
   <a id="36325" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36325" class="Function">R</a> <a id="36327" class="Symbol">:</a> <a id="36329" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="36345" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36225" class="Function">pt</a>
   <a id="36351" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36325" class="Function">R</a> <a id="36353" class="Symbol">=</a> <a id="36355" href="Quotient.GivesSetReplacement.html#5667" class="Function">set-replacement-from-set-quotients-and-prop-trunc</a> <a id="36405" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36125" class="Bound">sq</a> <a id="36408" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36225" class="Function">pt</a>

<a id="36412" class="Markup">\end{code}</a><a id="36422" class="Background">

We repackage the above for convenient use.

</a><a id="36468" class="Markup">\begin{code}</a>

<a id="36482" class="Keyword">module</a> <a id="suprema"></a><a id="36489" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a>
        <a id="36505" class="Symbol">(</a><a id="36506" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36506" class="Bound">pt</a> <a id="36509" class="Symbol">:</a> <a id="36511" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="36542" class="Symbol">)</a>
        <a id="36552" class="Symbol">(</a><a id="36553" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36553" class="Bound">sr</a> <a id="36556" class="Symbol">:</a> <a id="36558" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="36574" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36506" class="Bound">pt</a><a id="36576" class="Symbol">)</a>
       <a id="36585" class="Keyword">where</a>

 <a id="36593" class="Keyword">open</a> <a id="36598" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="36622" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36506" class="Bound">pt</a>
 <a id="36626" class="Keyword">open</a> <a id="36631" class="Keyword">import</a> <a id="36638" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="36660" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36506" class="Bound">pt</a>

 <a id="36665" class="Keyword">module</a> <a id="36672" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36672" class="Module">_</a> <a id="36674" class="Symbol">{</a><a id="36675" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a> <a id="36677" class="Symbol">:</a> <a id="36679" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="36681" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="36683" class="Symbol">}</a> <a id="36685" class="Symbol">(</a><a id="36686" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="36688" class="Symbol">:</a> <a id="36690" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a> <a id="36692" class="Symbol">→</a> <a id="36694" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="36702" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="36703" class="Symbol">)</a> <a id="36705" class="Keyword">where</a>

  <a id="36714" class="Keyword">open</a> <a id="36719" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20111" class="Module">construction-using-image</a> <a id="36744" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36506" class="Bound">pt</a> <a id="36747" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a>

  <a id="36752" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36752" class="Function">sum-to-ordinals</a> <a id="36768" class="Symbol">:</a> <a id="36770" class="Symbol">(</a><a id="36771" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36773" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36773" class="Bound">i</a> <a id="36775" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36777" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a> <a id="36779" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="36781" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="36783" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="36785" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36773" class="Bound">i</a> <a id="36787" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="36788" class="Symbol">)</a> <a id="36790" class="Symbol">→</a> <a id="36792" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="36800" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36679" class="Bound">𝓤</a>
  <a id="36804" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36752" class="Function">sum-to-ordinals</a> <a id="36820" class="Symbol">(</a><a id="36821" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36821" class="Bound">i</a> <a id="36823" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36825" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36825" class="Bound">x</a><a id="36826" class="Symbol">)</a> <a id="36828" class="Symbol">=</a> <a id="36830" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="36832" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36821" class="Bound">i</a> <a id="36834" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="36836" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36825" class="Bound">x</a>

  <a id="36841" class="Keyword">abstract</a>
   <a id="36853" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="36857" class="Symbol">:</a> <a id="36859" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="36867" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36679" class="Bound">𝓤</a>
   <a id="36872" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="36876" class="Symbol">=</a> <a id="36878" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="36882" class="Symbol">(</a><a id="36883" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35366" class="Function">ordinal-of-ordinals-has-small-suprema&#39;</a> <a id="36922" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36506" class="Bound">pt</a> <a id="36925" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36553" class="Bound">sr</a> <a id="36928" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a> <a id="36930" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a><a id="36931" class="Symbol">)</a>

   <a id="36937" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36937" class="Function">sup-is-least-upper-bound</a> <a id="36962" class="Symbol">:</a> <a id="36964" class="Symbol">((</a><a id="36966" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36966" class="Bound">i</a> <a id="36968" class="Symbol">:</a> <a id="36970" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a><a id="36971" class="Symbol">)</a> <a id="36973" class="Symbol">→</a> <a id="36975" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="36977" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36966" class="Bound">i</a> <a id="36979" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="36981" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a><a id="36984" class="Symbol">)</a>
                            <a id="37014" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="37016" class="Symbol">((</a><a id="37018" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37018" class="Bound">β</a> <a id="37020" class="Symbol">:</a> <a id="37022" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="37030" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36679" class="Bound">𝓤</a><a id="37031" class="Symbol">)</a> <a id="37033" class="Symbol">→</a> <a id="37035" class="Symbol">((</a><a id="37037" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37037" class="Bound">i</a> <a id="37039" class="Symbol">:</a> <a id="37041" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a><a id="37042" class="Symbol">)</a> <a id="37044" class="Symbol">→</a> <a id="37046" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="37048" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37037" class="Bound">i</a> <a id="37050" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="37052" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37018" class="Bound">β</a><a id="37053" class="Symbol">)</a> <a id="37055" class="Symbol">→</a> <a id="37057" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="37061" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="37063" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37018" class="Bound">β</a><a id="37064" class="Symbol">)</a>
   <a id="37069" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36937" class="Function">sup-is-least-upper-bound</a> <a id="37094" class="Symbol">=</a>
    <a id="37100" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="37104" class="Symbol">(</a><a id="37105" href="Ordinals.OrdinalOfOrdinalsSuprema.html#35366" class="Function">ordinal-of-ordinals-has-small-suprema&#39;</a> <a id="37144" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36506" class="Bound">pt</a> <a id="37147" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36553" class="Bound">sr</a> <a id="37150" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a> <a id="37152" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a><a id="37153" class="Symbol">)</a>

   <a id="37159" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="37178" class="Symbol">:</a> <a id="37180" class="Symbol">(</a><a id="37181" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37181" class="Bound">i</a> <a id="37183" class="Symbol">:</a> <a id="37185" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a><a id="37186" class="Symbol">)</a> <a id="37188" class="Symbol">→</a> <a id="37190" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="37192" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37181" class="Bound">i</a> <a id="37194" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="37196" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a>
   <a id="37203" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="37222" class="Symbol">=</a> <a id="37224" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="37228" class="Symbol">(</a><a id="37229" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36937" class="Function">sup-is-least-upper-bound</a><a id="37253" class="Symbol">)</a>

   <a id="37259" class="Keyword">private</a>
    <a id="37271" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37271" class="Function">q</a> <a id="37273" class="Symbol">:</a> <a id="37275" class="Symbol">(</a><a id="37276" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37276" class="Bound">i</a> <a id="37278" class="Symbol">:</a> <a id="37280" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a><a id="37281" class="Symbol">)</a> <a id="37283" class="Symbol">→</a> <a id="37285" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37287" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="37289" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37276" class="Bound">i</a> <a id="37291" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="37293" class="Symbol">→</a> <a id="37295" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37297" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="37301" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
    <a id="37307" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37271" class="Function">q</a> <a id="37309" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37309" class="Bound">i</a> <a id="37311" class="Symbol">=</a> <a id="37313" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="37317" class="Symbol">(</a><a id="37318" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="37337" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37309" class="Bound">i</a><a id="37338" class="Symbol">)</a>

    <a id="37345" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37345" class="Function">q-surj</a> <a id="37352" class="Symbol">:</a> <a id="37354" class="Symbol">(</a><a id="37355" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37355" class="Bound">y</a> <a id="37357" class="Symbol">:</a> <a id="37359" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37361" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="37365" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="37366" class="Symbol">)</a> <a id="37368" class="Symbol">→</a> <a id="37370" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="37372" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37372" class="Bound">i</a> <a id="37374" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="37376" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a> <a id="37378" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="37380" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="37382" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37382" class="Bound">x</a> <a id="37384" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="37386" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37388" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="37390" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37372" class="Bound">i</a> <a id="37392" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="37394" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="37396" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37271" class="Function">q</a> <a id="37398" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37372" class="Bound">i</a> <a id="37400" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37382" class="Bound">x</a> <a id="37402" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37404" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37355" class="Bound">y</a>
    <a id="37410" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37345" class="Function">q-surj</a> <a id="37417" class="Symbol">=</a> <a id="37419" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33162" class="Function">α⁻-is-upper-bound-surjectivity</a> <a id="37450" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36553" class="Bound">sr</a>

   <a id="37457" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37457" class="Function">sup-is-upper-bound-jointly-surjective</a> <a id="37495" class="Symbol">:</a>
      <a id="37503" class="Symbol">(</a><a id="37504" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37504" class="Bound">y</a> <a id="37506" class="Symbol">:</a> <a id="37508" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37510" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="37514" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="37515" class="Symbol">)</a>
    <a id="37521" class="Symbol">→</a> <a id="37523" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="37525" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37525" class="Bound">i</a> <a id="37527" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="37529" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a> <a id="37531" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="37533" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="37535" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37535" class="Bound">x</a> <a id="37537" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="37539" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37541" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="37543" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37525" class="Bound">i</a> <a id="37545" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="37547" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="37549" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="37551" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="37553" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37525" class="Bound">i</a> <a id="37555" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="37557" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="37561" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="37564" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="37583" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37525" class="Bound">i</a> <a id="37585" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="37587" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37535" class="Bound">x</a> <a id="37589" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37591" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37504" class="Bound">y</a>
   <a id="37596" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37457" class="Function">sup-is-upper-bound-jointly-surjective</a> <a id="37634" class="Symbol">=</a> <a id="37636" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37345" class="Function">q-surj</a>

   <a id="37647" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="37682" class="Symbol">:</a> <a id="37684" class="Symbol">(</a><a id="37685" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37685" class="Bound">β</a> <a id="37687" class="Symbol">:</a> <a id="37689" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="37697" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36679" class="Bound">𝓤</a><a id="37698" class="Symbol">)</a>
                                      <a id="37738" class="Symbol">→</a> <a id="37740" class="Symbol">((</a><a id="37742" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37742" class="Bound">i</a> <a id="37744" class="Symbol">:</a> <a id="37746" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a><a id="37747" class="Symbol">)</a> <a id="37749" class="Symbol">→</a> <a id="37751" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="37753" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37742" class="Bound">i</a> <a id="37755" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="37757" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37685" class="Bound">β</a><a id="37758" class="Symbol">)</a>
                                      <a id="37798" class="Symbol">→</a> <a id="37800" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="37804" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="37806" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37685" class="Bound">β</a>
   <a id="37811" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="37846" class="Symbol">=</a> <a id="37848" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="37852" class="Symbol">(</a><a id="37853" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36937" class="Function">sup-is-least-upper-bound</a><a id="37877" class="Symbol">)</a>

   <a id="37883" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37883" class="Function">sup-is-lower-bound-of-upper-bounds-behaviour</a>
    <a id="37932" class="Symbol">:</a> <a id="37934" class="Symbol">(</a><a id="37935" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37935" class="Bound">β</a> <a id="37937" class="Symbol">:</a> <a id="37939" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="37947" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36679" class="Bound">𝓤</a><a id="37948" class="Symbol">)</a> <a id="37950" class="Symbol">(</a><a id="37951" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37951" class="Bound">f</a> <a id="37953" class="Symbol">:</a> <a id="37955" class="Symbol">(</a><a id="37956" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37956" class="Bound">i</a> <a id="37958" class="Symbol">:</a> <a id="37960" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a><a id="37961" class="Symbol">)</a> <a id="37963" class="Symbol">→</a> <a id="37965" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="37967" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37956" class="Bound">i</a> <a id="37969" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="37971" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37935" class="Bound">β</a><a id="37972" class="Symbol">)</a>
      <a id="37980" class="Symbol">(</a><a id="37981" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37981" class="Bound">i</a> <a id="37983" class="Symbol">:</a> <a id="37985" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a><a id="37986" class="Symbol">)</a> <a id="37988" class="Symbol">(</a><a id="37989" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37989" class="Bound">x</a> <a id="37991" class="Symbol">:</a> <a id="37993" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="37995" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="37997" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37981" class="Bound">i</a> <a id="37999" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="38000" class="Symbol">)</a>
    <a id="38006" class="Symbol">→</a> <a id="38008" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="38010" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="38014" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="38016" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37935" class="Bound">β</a> <a id="38018" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="38021" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="38056" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37935" class="Bound">β</a> <a id="38058" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37951" class="Bound">f</a> <a id="38060" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="38062" class="Symbol">(</a><a id="38063" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37271" class="Function">q</a> <a id="38065" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37981" class="Bound">i</a> <a id="38067" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37989" class="Bound">x</a><a id="38068" class="Symbol">)</a>
      <a id="38076" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38078" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="38080" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="38082" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37981" class="Bound">i</a> <a id="38084" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="38086" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37935" class="Bound">β</a> <a id="38088" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="38091" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37951" class="Bound">f</a> <a id="38093" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37981" class="Bound">i</a> <a id="38095" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="38097" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37989" class="Bound">x</a>
   <a id="38102" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37883" class="Function">sup-is-lower-bound-of-upper-bounds-behaviour</a> <a id="38147" class="Symbol">=</a>
    <a id="38153" href="Ordinals.OrdinalOfOrdinalsSuprema.html#34240" class="Function">α⁻-is-lower-bound-of-upper-bounds-behaviour</a> <a id="38197" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36553" class="Bound">sr</a>

   <a id="38204" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38204" class="Function">induced-simulation-from-sup-is-surjection</a> <a id="38246" class="Symbol">:</a>
      <a id="38254" class="Symbol">(</a><a id="38255" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38255" class="Bound">β</a> <a id="38257" class="Symbol">:</a> <a id="38259" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="38267" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36679" class="Bound">𝓤</a><a id="38268" class="Symbol">)</a> <a id="38270" class="Symbol">(</a><a id="38271" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38271" class="Bound">f</a> <a id="38273" class="Symbol">:</a> <a id="38275" class="Symbol">(</a><a id="38276" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38276" class="Bound">i</a> <a id="38278" class="Symbol">:</a> <a id="38280" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a><a id="38281" class="Symbol">)</a> <a id="38283" class="Symbol">→</a> <a id="38285" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="38287" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38276" class="Bound">i</a> <a id="38289" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="38291" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38255" class="Bound">β</a><a id="38292" class="Symbol">)</a>
    <a id="38298" class="Symbol">→</a> <a id="38300" class="Symbol">((</a><a id="38302" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38302" class="Bound">y</a> <a id="38304" class="Symbol">:</a> <a id="38306" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="38308" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38255" class="Bound">β</a> <a id="38310" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="38311" class="Symbol">)</a> <a id="38313" class="Symbol">→</a> <a id="38315" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="38317" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38317" class="Bound">i</a> <a id="38319" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="38321" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a> <a id="38323" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="38325" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="38327" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38327" class="Bound">x</a> <a id="38329" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="38331" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="38333" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="38335" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38317" class="Bound">i</a> <a id="38337" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="38339" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="38341" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="38343" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="38345" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38317" class="Bound">i</a> <a id="38347" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="38349" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38255" class="Bound">β</a> <a id="38351" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="38354" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38271" class="Bound">f</a> <a id="38356" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38317" class="Bound">i</a> <a id="38358" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="38360" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38327" class="Bound">x</a> <a id="38362" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38364" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38302" class="Bound">y</a><a id="38365" class="Symbol">)</a>
    <a id="38371" class="Symbol">→</a> <a id="38373" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="38387" class="Symbol">(</a><a id="38388" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="38390" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="38394" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="38396" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38255" class="Bound">β</a> <a id="38398" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="38401" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="38436" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38255" class="Bound">β</a> <a id="38438" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38271" class="Bound">f</a> <a id="38440" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a><a id="38441" class="Symbol">)</a>
   <a id="38446" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38204" class="Function">induced-simulation-from-sup-is-surjection</a> <a id="38488" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38488" class="Bound">β</a> <a id="38490" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38490" class="Bound">f</a> <a id="38492" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38492" class="Bound">s</a> <a id="38494" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38494" class="Bound">y</a> <a id="38496" class="Symbol">=</a>
    <a id="38502" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a>
     <a id="38518" class="Symbol">(λ</a> <a id="38521" class="Symbol">(</a><a id="38522" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38522" class="Bound">i</a> <a id="38524" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38526" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38526" class="Bound">x</a> <a id="38528" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38530" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38530" class="Bound">p</a><a id="38531" class="Symbol">)</a> <a id="38533" class="Symbol">→</a> <a id="38535" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37271" class="Function">q</a> <a id="38537" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38522" class="Bound">i</a> <a id="38539" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38526" class="Bound">x</a> <a id="38541" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                      <a id="38565" class="Symbol">(</a><a id="38566" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37883" class="Function">sup-is-lower-bound-of-upper-bounds-behaviour</a> <a id="38611" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38488" class="Bound">β</a> <a id="38613" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38490" class="Bound">f</a> <a id="38615" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38522" class="Bound">i</a> <a id="38617" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38526" class="Bound">x</a> <a id="38619" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="38621" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38530" class="Bound">p</a><a id="38622" class="Symbol">))</a>
     <a id="38630" class="Symbol">(</a><a id="38631" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38492" class="Bound">s</a> <a id="38633" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38494" class="Bound">y</a><a id="38634" class="Symbol">)</a>

   <a id="38640" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38640" class="Function">sup-is-image-of-sum-to-ordinals</a> <a id="38672" class="Symbol">:</a> <a id="38674" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="38676" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="38680" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="38682" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="38684" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="38690" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36752" class="Function">sum-to-ordinals</a>
   <a id="38709" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38640" class="Function">sup-is-image-of-sum-to-ordinals</a> <a id="38741" class="Symbol">=</a>
    <a id="38747" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="38749" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="38753" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>  <a id="38756" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="38759" href="Ordinals.Equivalence.html#8638" class="Function">≃ₒ-gives-≃</a> <a id="38770" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="38774" href="Ordinals.OrdinalOfOrdinalsSuprema.html#22900" class="Function">α⁺-Ord</a> <a id="38781" class="Symbol">(</a><a id="38782" href="Ordinals.OrdinalOfOrdinalsSuprema.html#32555" class="Function">α⁻-≃ₒ-α⁺</a> <a id="38791" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36553" class="Bound">sr</a><a id="38793" class="Symbol">)</a> <a id="38795" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
    <a id="38801" href="Ordinals.OrdinalOfOrdinalsSuprema.html#21106" class="Function">α⁺</a>       <a id="38810" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="38813" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="38819" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20376" class="Function">image-σ-≃</a> <a id="38829" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
    <a id="38835" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="38841" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20317" class="Function">σ</a>  <a id="38844" href="UF.Equiv.html#2815" class="Function Operator">■</a>

   <a id="38850" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38850" class="Function">sum-to-sup</a> <a id="38861" class="Symbol">:</a> <a id="38863" class="Symbol">(</a><a id="38864" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="38866" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38866" class="Bound">i</a> <a id="38868" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="38870" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a> <a id="38872" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="38874" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="38876" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="38878" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38866" class="Bound">i</a> <a id="38880" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="38881" class="Symbol">)</a> <a id="38883" class="Symbol">→</a> <a id="38885" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="38887" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="38891" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="38896" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38850" class="Function">sum-to-sup</a> <a id="38907" class="Symbol">=</a> <a id="38909" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="38911" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="38917" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38640" class="Function">sup-is-image-of-sum-to-ordinals</a> <a id="38949" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="38951" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="38953" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="38967" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20317" class="Function">σ</a>

   <a id="38973" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38973" class="Function">sum-to-sup-is-surjection</a> <a id="38998" class="Symbol">:</a> <a id="39000" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="39014" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38850" class="Function">sum-to-sup</a>
   <a id="39028" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38973" class="Function">sum-to-sup-is-surjection</a> <a id="39053" class="Symbol">=</a> <a id="39055" href="UF.ImageAndSurjection.html#15216" class="Function">∘-is-surjection</a>
                               <a id="39102" class="Symbol">(</a><a id="39103" href="UF.ImageAndSurjection.html#2043" class="Function">corestrictions-are-surjections</a> <a id="39134" href="Ordinals.OrdinalOfOrdinalsSuprema.html#20317" class="Function">σ</a><a id="39135" class="Symbol">)</a>
                               <a id="39168" class="Symbol">(</a><a id="39169" href="UF.ImageAndSurjection.html#15767" class="Function">equivs-are-surjections</a>
                                 <a id="39225" class="Symbol">(</a><a id="39226" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a>
                                    <a id="39274" class="Symbol">(</a><a id="39275" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="39281" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38640" class="Function">sup-is-image-of-sum-to-ordinals</a><a id="39312" class="Symbol">)))</a>

   <a id="39320" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39320" class="Function">sup-is-image-of-sum</a> <a id="39340" class="Symbol">:</a> <a id="39342" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="39344" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="39348" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="39350" href="UF.ImageAndSurjection.html#2696" class="Function Operator">is-image-of</a> <a id="39362" class="Symbol">(</a><a id="39363" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="39365" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39365" class="Bound">i</a> <a id="39367" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="39369" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a> <a id="39371" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="39373" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="39375" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="39377" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39365" class="Bound">i</a> <a id="39379" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="39380" class="Symbol">)</a>
   <a id="39385" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39320" class="Function">sup-is-image-of-sum</a> <a id="39405" class="Symbol">=</a> <a id="39407" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38850" class="Function">sum-to-sup</a> <a id="39418" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39420" href="Ordinals.OrdinalOfOrdinalsSuprema.html#38973" class="Function">sum-to-sup-is-surjection</a>

   <a id="39449" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39449" class="Function">initial-segment-of-sup-at-component</a> <a id="39485" class="Symbol">:</a>
      <a id="39493" class="Symbol">(</a><a id="39494" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39494" class="Bound">i</a> <a id="39496" class="Symbol">:</a> <a id="39498" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a><a id="39499" class="Symbol">)</a> <a id="39501" class="Symbol">(</a><a id="39502" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39502" class="Bound">x</a> <a id="39504" class="Symbol">:</a> <a id="39506" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="39508" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="39510" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39494" class="Bound">i</a> <a id="39512" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="39513" class="Symbol">)</a>
    <a id="39519" class="Symbol">→</a> <a id="39521" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="39525" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="39527" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="39529" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="39531" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39494" class="Bound">i</a> <a id="39533" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="39535" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="39539" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="39542" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="39561" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39494" class="Bound">i</a> <a id="39563" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="39565" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39502" class="Bound">x</a> <a id="39567" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="39569" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="39571" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39494" class="Bound">i</a> <a id="39573" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="39575" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39502" class="Bound">x</a>
   <a id="39580" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39449" class="Function">initial-segment-of-sup-at-component</a> <a id="39616" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39616" class="Bound">i</a> <a id="39618" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39618" class="Bound">x</a> <a id="39620" class="Symbol">=</a>
    <a id="39626" class="Symbol">(</a><a id="39627" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="39650" class="Symbol">(</a><a id="39651" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="39653" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39616" class="Bound">i</a><a id="39654" class="Symbol">)</a> <a id="39656" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="39660" class="Symbol">(</a><a id="39661" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="39680" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39616" class="Bound">i</a><a id="39681" class="Symbol">)</a> <a id="39683" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39618" class="Bound">x</a><a id="39684" class="Symbol">)</a> <a id="39686" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

   <a id="39693" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39693" class="Function">initial-segment-of-sup-is-initial-segment-of-some-component</a> <a id="39753" class="Symbol">:</a>
     <a id="39760" class="Symbol">(</a><a id="39761" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39761" class="Bound">y</a> <a id="39763" class="Symbol">:</a> <a id="39765" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="39767" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="39771" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="39772" class="Symbol">)</a> <a id="39774" class="Symbol">→</a> <a id="39776" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="39778" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="39780" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39780" class="Bound">i</a> <a id="39782" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="39784" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a> <a id="39786" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="39788" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="39790" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39790" class="Bound">x</a> <a id="39792" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="39794" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="39796" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="39798" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39780" class="Bound">i</a> <a id="39800" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="39802" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="39804" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="39808" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="39810" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39761" class="Bound">y</a> <a id="39812" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="39814" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="39816" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39780" class="Bound">i</a> <a id="39818" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="39820" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39790" class="Bound">x</a> <a id="39822" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
   <a id="39827" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39693" class="Function">initial-segment-of-sup-is-initial-segment-of-some-component</a> <a id="39887" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39887" class="Bound">y</a> <a id="39889" class="Symbol">=</a>
    <a id="39895" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="39906" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39963" class="Function">h</a> <a id="39908" class="Symbol">(</a><a id="39909" href="Ordinals.OrdinalOfOrdinalsSuprema.html#33162" class="Function">α⁻-is-upper-bound-surjectivity</a> <a id="39940" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36553" class="Bound">sr</a> <a id="39943" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39887" class="Bound">y</a><a id="39944" class="Symbol">)</a>
     <a id="39951" class="Keyword">where</a>
      <a id="39963" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39963" class="Function">h</a> <a id="39965" class="Symbol">:</a> <a id="39967" class="Symbol">(</a><a id="39968" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="39970" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39970" class="Bound">i</a> <a id="39972" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="39974" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a> <a id="39976" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="39978" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="39980" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39980" class="Bound">x</a> <a id="39982" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="39984" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="39986" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="39988" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39970" class="Bound">i</a> <a id="39990" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="39992" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="39994" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="39996" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="39998" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39970" class="Bound">i</a> <a id="40000" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="40002" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40006" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="40009" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="40028" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39970" class="Bound">i</a> <a id="40030" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="40032" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39980" class="Bound">x</a> <a id="40034" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="40036" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39887" class="Bound">y</a><a id="40037" class="Symbol">)</a>
        <a id="40047" class="Symbol">→</a> <a id="40049" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="40051" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40051" class="Bound">i</a> <a id="40053" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="40055" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36675" class="Bound">I</a> <a id="40057" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="40059" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="40061" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40061" class="Bound">x</a> <a id="40063" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="40065" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="40067" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="40069" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40051" class="Bound">i</a> <a id="40071" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="40073" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="40075" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40079" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="40081" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39887" class="Bound">y</a> <a id="40083" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="40085" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="40087" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40051" class="Bound">i</a> <a id="40089" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="40091" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40061" class="Bound">x</a>
      <a id="40099" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39963" class="Function">h</a> <a id="40101" class="Symbol">(</a><a id="40102" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40102" class="Bound">i</a> <a id="40104" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40106" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40106" class="Bound">x</a> <a id="40108" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40110" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40110" class="Bound">e</a><a id="40111" class="Symbol">)</a> <a id="40113" class="Symbol">=</a> <a id="40115" class="Symbol">(</a><a id="40116" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40102" class="Bound">i</a> <a id="40118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40120" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40106" class="Bound">x</a> <a id="40122" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40124" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40149" class="Function">e&#39;</a><a id="40126" class="Symbol">)</a>
       <a id="40135" class="Keyword">where</a>
        <a id="40149" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40149" class="Function">e&#39;</a> <a id="40152" class="Symbol">:</a> <a id="40154" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40158" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="40160" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39887" class="Bound">y</a> <a id="40162" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="40164" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="40166" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40102" class="Bound">i</a> <a id="40168" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="40170" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40106" class="Bound">x</a>
        <a id="40180" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40149" class="Function">e&#39;</a> <a id="40183" class="Symbol">=</a> <a id="40185" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40189" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="40191" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39887" class="Bound">y</a>  <a id="40194" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="40197" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="40200" class="Symbol">(</a><a id="40201" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40205" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓_</a><a id="40207" class="Symbol">)</a> <a id="40209" class="Symbol">(</a><a id="40210" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40110" class="Bound">e</a> <a id="40212" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="40214" class="Symbol">)</a>                         <a id="40240" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="40255" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40259" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="40261" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40358" class="Function">y&#39;</a> <a id="40264" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="40267" href="Ordinals.OrdinalOfOrdinalsSuprema.html#39449" class="Function">initial-segment-of-sup-at-component</a> <a id="40303" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40102" class="Bound">i</a> <a id="40305" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40106" class="Bound">x</a> <a id="40307" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="40322" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="40324" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40102" class="Bound">i</a> <a id="40326" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="40328" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40106" class="Bound">x</a>  <a id="40331" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
         <a id="40342" class="Keyword">where</a>
          <a id="40358" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40358" class="Function">y&#39;</a> <a id="40361" class="Symbol">:</a> <a id="40363" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="40365" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40369" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
          <a id="40381" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40358" class="Function">y&#39;</a> <a id="40384" class="Symbol">=</a> <a id="40386" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">[</a> <a id="40388" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36686" class="Bound">α</a> <a id="40390" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40102" class="Bound">i</a> <a id="40392" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">,</a> <a id="40394" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40398" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">]⟨</a> <a id="40401" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="40420" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40102" class="Bound">i</a> <a id="40422" href="Ordinals.OrdinalOfOrdinals.html#1485" class="Function Operator">⟩</a> <a id="40424" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40106" class="Bound">x</a>

 <a id="suprema.sup-composition-⊴"></a><a id="40428" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40428" class="Function">sup-composition-⊴</a> <a id="40446" class="Symbol">:</a> <a id="40448" class="Symbol">{</a><a id="40449" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40449" class="Bound">I</a> <a id="40451" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40451" class="Bound">J</a> <a id="40453" class="Symbol">:</a> <a id="40455" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="40457" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="40460" class="Symbol">}</a> <a id="40462" class="Symbol">(</a><a id="40463" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40463" class="Bound">ρ</a> <a id="40465" class="Symbol">:</a> <a id="40467" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40449" class="Bound">I</a> <a id="40469" class="Symbol">→</a> <a id="40471" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40451" class="Bound">J</a><a id="40472" class="Symbol">)</a> <a id="40474" class="Symbol">(</a><a id="40475" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40475" class="Bound">α</a> <a id="40477" class="Symbol">:</a> <a id="40479" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40451" class="Bound">J</a> <a id="40481" class="Symbol">→</a> <a id="40483" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="40491" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="40492" class="Symbol">)</a>
                   <a id="40513" class="Symbol">→</a> <a id="40515" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40519" class="Symbol">(</a><a id="40520" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40475" class="Bound">α</a> <a id="40522" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="40524" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40463" class="Bound">ρ</a><a id="40525" class="Symbol">)</a> <a id="40527" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="40529" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40533" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40475" class="Bound">α</a>
 <a id="40536" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40428" class="Function">sup-composition-⊴</a> <a id="40554" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40554" class="Bound">ρ</a> <a id="40556" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40556" class="Bound">α</a> <a id="40558" class="Symbol">=</a>
  <a id="40562" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a>
   <a id="40600" class="Symbol">(</a><a id="40601" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40556" class="Bound">α</a> <a id="40603" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="40605" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40554" class="Bound">ρ</a><a id="40606" class="Symbol">)</a>
   <a id="40611" class="Symbol">(</a><a id="40612" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40616" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40556" class="Bound">α</a><a id="40617" class="Symbol">)</a>
   <a id="40622" class="Symbol">(λ</a> <a id="40625" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40625" class="Bound">i</a> <a id="40627" class="Symbol">→</a> <a id="40629" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="40648" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40556" class="Bound">α</a> <a id="40650" class="Symbol">(</a><a id="40651" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40554" class="Bound">ρ</a> <a id="40653" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40625" class="Bound">i</a><a id="40654" class="Symbol">))</a>

 <a id="suprema.sup-monotone"></a><a id="40659" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40659" class="Function">sup-monotone</a> <a id="40672" class="Symbol">:</a> <a id="40674" class="Symbol">{</a><a id="40675" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40675" class="Bound">I</a> <a id="40677" class="Symbol">:</a> <a id="40679" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="40681" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="40683" class="Symbol">}</a> <a id="40685" class="Symbol">(</a><a id="40686" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40686" class="Bound">α</a> <a id="40688" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40688" class="Bound">β</a> <a id="40690" class="Symbol">:</a> <a id="40692" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40675" class="Bound">I</a> <a id="40694" class="Symbol">→</a> <a id="40696" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="40704" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="40705" class="Symbol">)</a>
              <a id="40721" class="Symbol">→</a> <a id="40723" class="Symbol">((</a><a id="40725" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40725" class="Bound">i</a> <a id="40727" class="Symbol">:</a> <a id="40729" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40675" class="Bound">I</a><a id="40730" class="Symbol">)</a> <a id="40732" class="Symbol">→</a> <a id="40734" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40686" class="Bound">α</a> <a id="40736" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40725" class="Bound">i</a> <a id="40738" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="40740" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40688" class="Bound">β</a> <a id="40742" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40725" class="Bound">i</a><a id="40743" class="Symbol">)</a>
              <a id="40759" class="Symbol">→</a> <a id="40761" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40765" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40686" class="Bound">α</a> <a id="40767" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="40769" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40773" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40688" class="Bound">β</a>
 <a id="40776" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40659" class="Function">sup-monotone</a> <a id="40789" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40789" class="Bound">α</a> <a id="40791" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40791" class="Bound">β</a> <a id="40793" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40793" class="Bound">l</a> <a id="40795" class="Symbol">=</a> <a id="40797" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="40832" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40789" class="Bound">α</a> <a id="40834" class="Symbol">(</a><a id="40835" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40839" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40791" class="Bound">β</a><a id="40840" class="Symbol">)</a>
                       <a id="40865" class="Symbol">(λ</a> <a id="40868" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40868" class="Bound">i</a> <a id="40870" class="Symbol">→</a> <a id="40872" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a>
                               <a id="40911" class="Symbol">(</a><a id="40912" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40789" class="Bound">α</a> <a id="40914" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40868" class="Bound">i</a><a id="40915" class="Symbol">)</a> <a id="40917" class="Symbol">(</a><a id="40918" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40791" class="Bound">β</a> <a id="40920" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40868" class="Bound">i</a><a id="40921" class="Symbol">)</a> <a id="40923" class="Symbol">(</a><a id="40924" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="40928" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40791" class="Bound">β</a><a id="40929" class="Symbol">)</a>
                               <a id="40962" class="Symbol">(</a><a id="40963" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40793" class="Bound">l</a> <a id="40965" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40868" class="Bound">i</a><a id="40966" class="Symbol">)</a> <a id="40968" class="Symbol">(</a><a id="40969" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="40988" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40791" class="Bound">β</a> <a id="40990" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40868" class="Bound">i</a><a id="40991" class="Symbol">))</a>

 <a id="suprema.sup-pointwise-equal"></a><a id="40996" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40996" class="Function">sup-pointwise-equal</a> <a id="41016" class="Symbol">:</a> <a id="41018" class="Symbol">{</a><a id="41019" href="Ordinals.OrdinalOfOrdinalsSuprema.html#41019" class="Bound">I</a> <a id="41021" class="Symbol">:</a> <a id="41023" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="41025" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="41027" class="Symbol">}</a> <a id="41029" class="Symbol">(</a><a id="41030" href="Ordinals.OrdinalOfOrdinalsSuprema.html#41030" class="Bound">α</a> <a id="41032" href="Ordinals.OrdinalOfOrdinalsSuprema.html#41032" class="Bound">β</a> <a id="41034" class="Symbol">:</a> <a id="41036" href="Ordinals.OrdinalOfOrdinalsSuprema.html#41019" class="Bound">I</a> <a id="41038" class="Symbol">→</a> <a id="41040" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="41048" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="41049" class="Symbol">)</a>
                     <a id="41072" class="Symbol">→</a> <a id="41074" href="Ordinals.OrdinalOfOrdinalsSuprema.html#41030" class="Bound">α</a> <a id="41076" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="41078" href="Ordinals.OrdinalOfOrdinalsSuprema.html#41032" class="Bound">β</a> <a id="41080" class="Symbol">→</a> <a id="41082" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="41086" href="Ordinals.OrdinalOfOrdinalsSuprema.html#41030" class="Bound">α</a> <a id="41088" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="41090" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="41094" href="Ordinals.OrdinalOfOrdinalsSuprema.html#41032" class="Bound">β</a>
 <a id="41097" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40996" class="Function">sup-pointwise-equal</a> <a id="41117" href="Ordinals.OrdinalOfOrdinalsSuprema.html#41117" class="Bound">α</a> <a id="41119" href="Ordinals.OrdinalOfOrdinalsSuprema.html#41119" class="Bound">β</a> <a id="41121" href="Ordinals.OrdinalOfOrdinalsSuprema.html#41121" class="Bound">h</a> <a id="41123" class="Symbol">=</a> <a id="41125" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="41128" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="41132" class="Symbol">(</a><a id="41133" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="41141" href="Ordinals.OrdinalOfOrdinalsSuprema.html#2144" class="Function">fe&#39;</a> <a id="41145" href="Ordinals.OrdinalOfOrdinalsSuprema.html#41121" class="Bound">h</a><a id="41146" class="Symbol">)</a>

<a id="41149" class="Markup">\end{code}</a><a id="41159" class="Background">

Conjecture (Martin Escardo, August 2018 originally in the file
OrdinalOfOrdinals, moved here 30th March 2022). We have bounded
joins constructed by taking the joint image in any upper bound.

In this way we avoid both small quotients and small images. Moreover,
the results of the second part of this file are a particular case of
this taking Ord 𝓤 as an upper bound.</a></pre></body></html>

==> anc/html/Ordinals.OrdinalOfTruthValues.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.OrdinalOfTruthValues</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 4th October 2018

The ordinal of truth values in a universe 𝓤.
</a><a id="80" class="Markup">\begin{code}</a>

<a id="94" class="Symbol">{-#</a> <a id="98" class="Keyword">OPTIONS</a> <a id="106" class="Pragma">--safe</a> <a id="113" class="Pragma">--without-K</a> <a id="125" class="Symbol">#-}</a>

<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="177" class="Keyword">open</a> <a id="182" class="Keyword">import</a> <a id="189" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="207" class="Keyword">module</a> <a id="214" href="Ordinals.OrdinalOfTruthValues.html" class="Module">Ordinals.OrdinalOfTruthValues</a>
       <a id="251" class="Symbol">(</a><a id="252" href="Ordinals.OrdinalOfTruthValues.html#252" class="Bound">fe</a> <a id="255" class="Symbol">:</a> <a id="257" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="263" class="Symbol">)</a>
       <a id="272" class="Symbol">(</a><a id="273" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a>  <a id="276" class="Symbol">:</a> <a id="278" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="286" class="Symbol">)</a>
       <a id="295" class="Symbol">(</a><a id="296" href="Ordinals.OrdinalOfTruthValues.html#296" class="Bound">pe</a> <a id="299" class="Symbol">:</a> <a id="301" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="309" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a><a id="310" class="Symbol">)</a>
       <a id="319" class="Keyword">where</a>


<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="359" href="Ordinals.OrdinalOfTruthValues.html#252" class="Bound">fe</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Ordinals.Maps.html" class="Module">Ordinals.Maps</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="UF.SubtypeClassifier-Properties.html" class="Module">UF.SubtypeClassifier-Properties</a>

<a id="Ωₒ"></a><a id="607" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="610" class="Symbol">:</a> <a id="612" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="620" class="Symbol">(</a><a id="621" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a> <a id="623" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="624" class="Symbol">)</a>
<a id="626" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="629" class="Symbol">=</a> <a id="631" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="633" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a> <a id="635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="637" href="Ordinals.OrdinalOfTruthValues.html#667" class="Function Operator">_≺_</a> <a id="641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="643" href="Ordinals.OrdinalOfTruthValues.html#722" class="Function">pv</a> <a id="646" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="648" href="Ordinals.OrdinalOfTruthValues.html#816" class="Function">w</a> <a id="650" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="652" href="Ordinals.OrdinalOfTruthValues.html#1106" class="Function">e</a> <a id="654" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="656" href="Ordinals.OrdinalOfTruthValues.html#1284" class="Function">t</a>
 <a id="659" class="Keyword">where</a>
  <a id="667" href="Ordinals.OrdinalOfTruthValues.html#667" class="Function Operator">_≺_</a> <a id="671" class="Symbol">:</a> <a id="673" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="675" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a> <a id="677" class="Symbol">→</a> <a id="679" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="681" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a> <a id="683" class="Symbol">→</a> <a id="685" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a> <a id="687" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="689" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="693" href="Ordinals.OrdinalOfTruthValues.html#693" class="Bound">p</a> <a id="695" href="Ordinals.OrdinalOfTruthValues.html#667" class="Function Operator">≺</a> <a id="697" href="Ordinals.OrdinalOfTruthValues.html#697" class="Bound">q</a> <a id="699" class="Symbol">=</a> <a id="701" class="Symbol">(</a><a id="702" href="Ordinals.OrdinalOfTruthValues.html#693" class="Bound">p</a> <a id="704" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="706" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="707" class="Symbol">)</a> <a id="709" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="711" class="Symbol">(</a><a id="712" href="Ordinals.OrdinalOfTruthValues.html#697" class="Bound">q</a> <a id="714" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="716" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="717" class="Symbol">)</a>

  <a id="722" href="Ordinals.OrdinalOfTruthValues.html#722" class="Function">pv</a> <a id="725" class="Symbol">:</a> <a id="727" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="742" href="Ordinals.OrdinalOfTruthValues.html#667" class="Function Operator">_≺_</a>
  <a id="748" href="Ordinals.OrdinalOfTruthValues.html#722" class="Function">pv</a> <a id="751" href="Ordinals.OrdinalOfTruthValues.html#751" class="Bound">p</a> <a id="753" href="Ordinals.OrdinalOfTruthValues.html#753" class="Bound">q</a> <a id="755" class="Symbol">=</a> <a id="757" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="767" class="Symbol">(</a><a id="768" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="777" class="Symbol">(</a><a id="778" href="Ordinals.OrdinalOfTruthValues.html#252" class="Bound">fe</a> <a id="781" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a> <a id="783" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a><a id="784" class="Symbol">)</a> <a id="786" href="Ordinals.OrdinalOfTruthValues.html#296" class="Bound">pe</a><a id="788" class="Symbol">)</a> <a id="790" class="Symbol">(</a><a id="791" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="800" class="Symbol">(</a><a id="801" href="Ordinals.OrdinalOfTruthValues.html#252" class="Bound">fe</a> <a id="804" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a> <a id="806" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a><a id="807" class="Symbol">)</a> <a id="809" href="Ordinals.OrdinalOfTruthValues.html#296" class="Bound">pe</a><a id="811" class="Symbol">)</a>

  <a id="816" href="Ordinals.OrdinalOfTruthValues.html#816" class="Function">w</a> <a id="818" class="Symbol">:</a> <a id="820" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="836" href="Ordinals.OrdinalOfTruthValues.html#667" class="Function Operator">_≺_</a>
  <a id="842" href="Ordinals.OrdinalOfTruthValues.html#816" class="Function">w</a> <a id="844" href="Ordinals.OrdinalOfTruthValues.html#844" class="Bound">p</a> <a id="846" class="Symbol">=</a> <a id="848" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="852" href="Ordinals.OrdinalOfTruthValues.html#1025" class="Function">s</a>
   <a id="857" class="Keyword">where</a>
    <a id="867" href="Ordinals.OrdinalOfTruthValues.html#867" class="Function">t</a> <a id="869" class="Symbol">:</a> <a id="871" class="Symbol">(</a><a id="872" href="Ordinals.OrdinalOfTruthValues.html#872" class="Bound">q</a> <a id="874" class="Symbol">:</a> <a id="876" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="878" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a><a id="879" class="Symbol">)</a> <a id="881" class="Symbol">→</a>  <a id="884" href="Ordinals.OrdinalOfTruthValues.html#872" class="Bound">q</a> <a id="886" href="Ordinals.OrdinalOfTruthValues.html#667" class="Function Operator">≺</a> <a id="888" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="890" class="Symbol">→</a> <a id="892" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="906" href="Ordinals.OrdinalOfTruthValues.html#667" class="Function Operator">_≺_</a> <a id="910" href="Ordinals.OrdinalOfTruthValues.html#872" class="Bound">q</a>
    <a id="916" href="Ordinals.OrdinalOfTruthValues.html#867" class="Function">t</a> <a id="918" href="Ordinals.OrdinalOfTruthValues.html#918" class="Bound">⊥</a> <a id="920" class="Symbol">(</a><a id="921" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="926" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="928" href="Ordinals.OrdinalOfTruthValues.html#928" class="Bound">b</a><a id="929" class="Symbol">)</a> <a id="931" class="Symbol">=</a> <a id="933" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="940" class="Symbol">(</a><a id="941" href="UF.SubtypeClassifier.html#1891" class="Function">⊥-is-not-⊤</a> <a id="952" href="Ordinals.OrdinalOfTruthValues.html#928" class="Bound">b</a><a id="953" class="Symbol">)</a>

    <a id="960" href="Ordinals.OrdinalOfTruthValues.html#960" class="Function">⊥-accessible</a> <a id="973" class="Symbol">:</a> <a id="975" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="989" href="Ordinals.OrdinalOfTruthValues.html#667" class="Function Operator">_≺_</a> <a id="993" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
    <a id="999" href="Ordinals.OrdinalOfTruthValues.html#960" class="Function">⊥-accessible</a> <a id="1012" class="Symbol">=</a> <a id="1014" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="1018" href="Ordinals.OrdinalOfTruthValues.html#867" class="Function">t</a>

    <a id="1025" href="Ordinals.OrdinalOfTruthValues.html#1025" class="Function">s</a> <a id="1027" class="Symbol">:</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Ordinals.OrdinalOfTruthValues.html#1030" class="Bound">q</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1036" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a><a id="1037" class="Symbol">)</a> <a id="1039" class="Symbol">→</a> <a id="1041" href="Ordinals.OrdinalOfTruthValues.html#1030" class="Bound">q</a> <a id="1043" href="Ordinals.OrdinalOfTruthValues.html#667" class="Function Operator">≺</a> <a id="1045" href="Ordinals.OrdinalOfTruthValues.html#844" class="Bound">p</a> <a id="1047" class="Symbol">→</a> <a id="1049" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="1063" href="Ordinals.OrdinalOfTruthValues.html#667" class="Function Operator">_≺_</a> <a id="1067" href="Ordinals.OrdinalOfTruthValues.html#1030" class="Bound">q</a>
    <a id="1073" href="Ordinals.OrdinalOfTruthValues.html#1025" class="Function">s</a> <a id="1075" href="Ordinals.OrdinalOfTruthValues.html#1075" class="Bound">⊥</a> <a id="1077" class="Symbol">(</a><a id="1078" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1083" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1085" href="Ordinals.OrdinalOfTruthValues.html#1085" class="Bound">b</a><a id="1086" class="Symbol">)</a> <a id="1088" class="Symbol">=</a> <a id="1090" href="Ordinals.OrdinalOfTruthValues.html#960" class="Function">⊥-accessible</a>

  <a id="1106" href="Ordinals.OrdinalOfTruthValues.html#1106" class="Function">e</a> <a id="1108" class="Symbol">:</a> <a id="1110" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="1125" href="Ordinals.OrdinalOfTruthValues.html#667" class="Function Operator">_≺_</a>
  <a id="1131" href="Ordinals.OrdinalOfTruthValues.html#1106" class="Function">e</a> <a id="1133" href="Ordinals.OrdinalOfTruthValues.html#1133" class="Bound">p</a> <a id="1135" href="Ordinals.OrdinalOfTruthValues.html#1135" class="Bound">q</a> <a id="1137" href="Ordinals.OrdinalOfTruthValues.html#1137" class="Bound">f</a> <a id="1139" href="Ordinals.OrdinalOfTruthValues.html#1139" class="Bound">g</a> <a id="1141" class="Symbol">=</a> <a id="1143" href="UF.SubtypeClassifier.html#6343" class="Function">Ω-ext</a> <a id="1149" href="Ordinals.OrdinalOfTruthValues.html#296" class="Bound">pe</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Ordinals.OrdinalOfTruthValues.html#252" class="Bound">fe</a> <a id="1156" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a> <a id="1158" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a><a id="1159" class="Symbol">)</a> <a id="1161" href="Ordinals.OrdinalOfTruthValues.html#1178" class="Function">φ</a> <a id="1163" href="Ordinals.OrdinalOfTruthValues.html#1232" class="Function">ψ</a>
   <a id="1168" class="Keyword">where</a>
    <a id="1178" href="Ordinals.OrdinalOfTruthValues.html#1178" class="Function">φ</a> <a id="1180" class="Symbol">:</a> <a id="1182" href="Ordinals.OrdinalOfTruthValues.html#1133" class="Bound">p</a> <a id="1184" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1186" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Ordinals.OrdinalOfTruthValues.html#1135" class="Bound">q</a> <a id="1192" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1194" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
    <a id="1200" href="Ordinals.OrdinalOfTruthValues.html#1178" class="Function">φ</a> <a id="1202" href="Ordinals.OrdinalOfTruthValues.html#1202" class="Bound">a</a> <a id="1204" class="Symbol">=</a> <a id="1206" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Ordinals.OrdinalOfTruthValues.html#1137" class="Bound">f</a> <a id="1213" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="1215" class="Symbol">(</a><a id="1216" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1221" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1223" href="Ordinals.OrdinalOfTruthValues.html#1202" class="Bound">a</a><a id="1224" class="Symbol">))</a>

    <a id="1232" href="Ordinals.OrdinalOfTruthValues.html#1232" class="Function">ψ</a> <a id="1234" class="Symbol">:</a> <a id="1236" href="Ordinals.OrdinalOfTruthValues.html#1135" class="Bound">q</a> <a id="1238" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1240" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="Ordinals.OrdinalOfTruthValues.html#1133" class="Bound">p</a> <a id="1246" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1248" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
    <a id="1254" href="Ordinals.OrdinalOfTruthValues.html#1232" class="Function">ψ</a> <a id="1256" href="Ordinals.OrdinalOfTruthValues.html#1256" class="Bound">b</a> <a id="1258" class="Symbol">=</a> <a id="1260" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1264" class="Symbol">(</a><a id="1265" href="Ordinals.OrdinalOfTruthValues.html#1139" class="Bound">g</a> <a id="1267" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="1269" class="Symbol">(</a><a id="1270" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1275" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1277" href="Ordinals.OrdinalOfTruthValues.html#1256" class="Bound">b</a><a id="1278" class="Symbol">))</a>

  <a id="1284" href="Ordinals.OrdinalOfTruthValues.html#1284" class="Function">t</a> <a id="1286" class="Symbol">:</a> <a id="1288" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="1302" href="Ordinals.OrdinalOfTruthValues.html#667" class="Function Operator">_≺_</a>
  <a id="1308" href="Ordinals.OrdinalOfTruthValues.html#1284" class="Function">t</a> <a id="1310" href="Ordinals.OrdinalOfTruthValues.html#1310" class="Bound">p</a> <a id="1312" href="Ordinals.OrdinalOfTruthValues.html#1312" class="Bound">q</a> <a id="1314" href="Ordinals.OrdinalOfTruthValues.html#1314" class="Bound">r</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Ordinals.OrdinalOfTruthValues.html#1317" class="Bound">a</a> <a id="1319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1321" class="Symbol">_)</a> <a id="1324" class="Symbol">(_</a> <a id="1327" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1329" href="Ordinals.OrdinalOfTruthValues.html#1329" class="Bound">b</a><a id="1330" class="Symbol">)</a> <a id="1332" class="Symbol">=</a> <a id="1334" href="Ordinals.OrdinalOfTruthValues.html#1317" class="Bound">a</a> <a id="1336" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1338" href="Ordinals.OrdinalOfTruthValues.html#1329" class="Bound">b</a>

<a id="⊥-is-least"></a><a id="1341" href="Ordinals.OrdinalOfTruthValues.html#1341" class="Function">⊥-is-least</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="1363" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="1366" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
<a id="1368" href="Ordinals.OrdinalOfTruthValues.html#1341" class="Function">⊥-is-least</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Ordinals.OrdinalOfTruthValues.html#1380" class="Bound">P</a> <a id="1382" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1384" href="Ordinals.OrdinalOfTruthValues.html#1384" class="Bound">i</a><a id="1385" class="Symbol">)</a> <a id="1387" class="Symbol">(</a><a id="1388" href="Ordinals.OrdinalOfTruthValues.html#1388" class="Bound">𝟘</a> <a id="1390" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1392" href="Ordinals.OrdinalOfTruthValues.html#1392" class="Bound">𝟘-is-prop</a><a id="1401" class="Symbol">)</a> <a id="1403" class="Symbol">(</a><a id="1404" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1409" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1411" href="Ordinals.OrdinalOfTruthValues.html#1411" class="Bound">q</a><a id="1412" class="Symbol">)</a> <a id="1414" class="Symbol">=</a> <a id="1416" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1423" class="Symbol">(</a><a id="1424" href="UF.SubtypeClassifier.html#5651" class="Function">equal-⊤-gives-true</a> <a id="1443" href="Ordinals.OrdinalOfTruthValues.html#1388" class="Bound">𝟘</a> <a id="1445" href="Ordinals.OrdinalOfTruthValues.html#1392" class="Bound">𝟘-is-prop</a> <a id="1455" href="Ordinals.OrdinalOfTruthValues.html#1411" class="Bound">q</a><a id="1456" class="Symbol">)</a>

<a id="⊤-is-largest"></a><a id="1459" href="Ordinals.OrdinalOfTruthValues.html#1459" class="Function">⊤-is-largest</a> <a id="1472" class="Symbol">:</a> <a id="1474" href="Ordinals.Type.html#5821" class="Function">is-largest</a> <a id="1485" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="1488" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
<a id="1490" href="Ordinals.OrdinalOfTruthValues.html#1459" class="Function">⊤-is-largest</a> <a id="1503" class="Symbol">(</a><a id="1504" class="DottedPattern Symbol">.</a><a id="1505" href="MLTT.Unit.html#129" class="DottedPattern Record">𝟙</a> <a id="1507" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1509" class="DottedPattern Symbol">.</a><a id="1510" href="UF.Subsingletons.html#2858" class="DottedPattern Function">𝟙-is-prop</a><a id="1519" class="Symbol">)</a> <a id="1521" class="Symbol">(</a><a id="1522" class="DottedPattern Symbol">.</a><a id="1523" href="MLTT.Empty-Type.html#121" class="DottedPattern Datatype">𝟘</a> <a id="1525" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1527" class="DottedPattern Symbol">.</a><a id="1528" href="UF.Subsingletons.html#2785" class="DottedPattern Function">𝟘-is-prop</a><a id="1537" class="Symbol">)</a> <a id="1539" class="Symbol">(</a><a id="1540" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1545" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1547" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">=</a> <a id="1555" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1560" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1562" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="¬¬-dense-is-largest&#39;"></a><a id="1568" href="Ordinals.OrdinalOfTruthValues.html#1568" class="Function">¬¬-dense-is-largest&#39;</a> <a id="1589" class="Symbol">:</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Ordinals.OrdinalOfTruthValues.html#1592" class="Bound">p</a> <a id="1594" href="Ordinals.OrdinalOfTruthValues.html#1594" class="Bound">q</a> <a id="1596" class="Symbol">:</a> <a id="1598" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1600" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a><a id="1601" class="Symbol">)</a>
                     <a id="1624" class="Symbol">→</a> <a id="1626" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Ordinals.OrdinalOfTruthValues.html#1592" class="Bound">p</a> <a id="1632" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="1637" class="Symbol">)</a>
                     <a id="1660" class="Symbol">→</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Ordinals.OrdinalOfTruthValues.html#1594" class="Bound">q</a> <a id="1665" href="Ordinals.Underlying.html#395" class="Function">≾⟨</a> <a id="1668" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="1671" href="Ordinals.Underlying.html#395" class="Function">⟩</a> <a id="1673" href="Ordinals.OrdinalOfTruthValues.html#1592" class="Bound">p</a><a id="1674" class="Symbol">)</a>
<a id="1676" href="Ordinals.OrdinalOfTruthValues.html#1568" class="Function">¬¬-dense-is-largest&#39;</a> <a id="1697" class="DottedPattern Symbol">.</a><a id="1698" href="UF.SubtypeClassifier.html#1732" class="DottedPattern Function">⊥</a> <a id="1700" class="DottedPattern Symbol">.</a><a id="1701" href="UF.SubtypeClassifier.html#1734" class="DottedPattern Function">⊤</a> <a id="1703" href="Ordinals.OrdinalOfTruthValues.html#1703" class="Bound">f</a> <a id="1705" class="Symbol">(</a><a id="1706" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1711" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1713" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1717" class="Symbol">)</a> <a id="1719" class="Symbol">=</a> <a id="1721" href="Ordinals.OrdinalOfTruthValues.html#1703" class="Bound">f</a> <a id="1723" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

<a id="1731" class="Keyword">open</a> <a id="1736" class="Keyword">import</a> <a id="1743" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="1758" class="Keyword">module</a> <a id="1765" href="Ordinals.OrdinalOfTruthValues.html#1765" class="Module">_</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Ordinals.OrdinalOfTruthValues.html#1768" class="Bound">ua</a> <a id="1771" class="Symbol">:</a> <a id="1773" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="1783" class="Symbol">)</a> <a id="1785" class="Keyword">where</a>

 <a id="1793" class="Keyword">open</a> <a id="1798" class="Keyword">import</a> <a id="1805" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1832" href="Ordinals.OrdinalOfTruthValues.html#1768" class="Bound">ua</a>

 <a id="1837" href="Ordinals.OrdinalOfTruthValues.html#1837" class="Function">𝟚ₒ-leq-Ωₒ</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="1852" class="Symbol">{</a><a id="1853" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1854" class="Symbol">}</a> <a id="1856" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="1858" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a>
 <a id="1862" href="Ordinals.OrdinalOfTruthValues.html#1837" class="Function">𝟚ₒ-leq-Ωₒ</a> <a id="1872" class="Symbol">=</a> <a id="1874" href="Ordinals.OrdinalOfTruthValues.html#1895" class="Function">f</a> <a id="1876" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1878" href="Ordinals.OrdinalOfTruthValues.html#1949" class="Function">i</a> <a id="1880" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1882" href="Ordinals.OrdinalOfTruthValues.html#2079" class="Function">p</a>
  <a id="1886" class="Keyword">where</a>
   <a id="1895" href="Ordinals.OrdinalOfTruthValues.html#1895" class="Function">f</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1901" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1903" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1905" class="Symbol">→</a> <a id="1907" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1909" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a>
   <a id="1914" href="Ordinals.OrdinalOfTruthValues.html#1895" class="Function">f</a> <a id="1916" class="Symbol">(</a><a id="1917" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1921" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="1922" class="Symbol">)</a> <a id="1924" class="Symbol">=</a> <a id="1926" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
   <a id="1931" href="Ordinals.OrdinalOfTruthValues.html#1895" class="Function">f</a> <a id="1933" class="Symbol">(</a><a id="1934" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1938" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="1939" class="Symbol">)</a> <a id="1941" class="Symbol">=</a> <a id="1943" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>

   <a id="1949" href="Ordinals.OrdinalOfTruthValues.html#1949" class="Function">i</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="Ordinals.Maps.html#644" class="Function">is-initial-segment</a> <a id="1972" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="1975" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="1978" href="Ordinals.OrdinalOfTruthValues.html#1895" class="Function">f</a>
   <a id="1983" href="Ordinals.OrdinalOfTruthValues.html#1949" class="Function">i</a> <a id="1985" class="Symbol">(</a><a id="1986" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1990" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="1991" class="Symbol">)</a> <a id="1993" href="Ordinals.OrdinalOfTruthValues.html#1993" class="Bound">q</a> <a id="1995" class="Symbol">(</a><a id="1996" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2001" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2003" href="Ordinals.OrdinalOfTruthValues.html#2003" class="Bound">e</a><a id="2004" class="Symbol">)</a> <a id="2006" class="Symbol">=</a> <a id="2008" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2015" class="Symbol">(</a><a id="2016" href="UF.SubtypeClassifier.html#1891" class="Function">⊥-is-not-⊤</a> <a id="2027" href="Ordinals.OrdinalOfTruthValues.html#2003" class="Bound">e</a><a id="2028" class="Symbol">)</a>
   <a id="2033" href="Ordinals.OrdinalOfTruthValues.html#1949" class="Function">i</a> <a id="2035" class="Symbol">(</a><a id="2036" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2040" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2041" class="Symbol">)</a> <a id="2043" href="Ordinals.OrdinalOfTruthValues.html#2043" class="Bound">q</a> <a id="2045" class="Symbol">(</a><a id="2046" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2051" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2053" class="Symbol">_)</a> <a id="2056" class="Symbol">=</a> <a id="2058" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2062" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2064" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2066" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2068" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2070" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="2079" href="Ordinals.OrdinalOfTruthValues.html#2079" class="Function">p</a> <a id="2081" class="Symbol">:</a> <a id="2083" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="2103" href="Ordinals.Arithmetic.html#2723" class="Function">𝟚ₒ</a> <a id="2106" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="2109" href="Ordinals.OrdinalOfTruthValues.html#1895" class="Function">f</a>
   <a id="2114" href="Ordinals.OrdinalOfTruthValues.html#2079" class="Function">p</a> <a id="2116" class="Symbol">(</a><a id="2117" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2121" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2122" class="Symbol">)</a> <a id="2124" class="Symbol">(</a><a id="2125" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2129" href="Ordinals.OrdinalOfTruthValues.html#2129" class="Bound">x</a><a id="2130" class="Symbol">)</a> <a id="2132" href="Ordinals.OrdinalOfTruthValues.html#2132" class="Bound">l</a> <a id="2134" class="Symbol">=</a> <a id="2136" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2143" href="Ordinals.OrdinalOfTruthValues.html#2132" class="Bound">l</a>
   <a id="2148" href="Ordinals.OrdinalOfTruthValues.html#2079" class="Function">p</a> <a id="2150" class="Symbol">(</a><a id="2151" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2155" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2156" class="Symbol">)</a> <a id="2158" class="Symbol">(</a><a id="2159" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2163" href="Ordinals.OrdinalOfTruthValues.html#2163" class="Bound">x</a><a id="2164" class="Symbol">)</a> <a id="2166" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2168" class="Symbol">=</a> <a id="2170" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2175" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2177" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="2185" href="Ordinals.OrdinalOfTruthValues.html#2079" class="Function">p</a> <a id="2187" class="Symbol">(</a><a id="2188" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2192" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2193" class="Symbol">)</a> <a id="2195" class="Symbol">(</a><a id="2196" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2200" href="Ordinals.OrdinalOfTruthValues.html#2200" class="Bound">x</a><a id="2201" class="Symbol">)</a> <a id="2203" href="Ordinals.OrdinalOfTruthValues.html#2203" class="Bound">l</a> <a id="2205" class="Symbol">=</a> <a id="2207" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2214" href="Ordinals.OrdinalOfTruthValues.html#2203" class="Bound">l</a>
   <a id="2219" href="Ordinals.OrdinalOfTruthValues.html#2079" class="Function">p</a> <a id="2221" class="Symbol">(</a><a id="2222" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2226" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2227" class="Symbol">)</a> <a id="2229" class="Symbol">(</a><a id="2230" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2234" href="Ordinals.OrdinalOfTruthValues.html#2234" class="Bound">x</a><a id="2235" class="Symbol">)</a> <a id="2237" href="Ordinals.OrdinalOfTruthValues.html#2237" class="Bound">l</a> <a id="2239" class="Symbol">=</a> <a id="2241" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2248" href="Ordinals.OrdinalOfTruthValues.html#2237" class="Bound">l</a>

<a id="2251" class="Markup">\end{code}</a><a id="2261" class="Background">

Notice also that being a least element is not in general decidable
because in this example being a least element amounts to being false,
and deciding falsity is equivalent to weak excluded middle.

Added 12 December 2024 by Fredrik Nordvall Forsberg.

We characterise the initial segments of Ωₒ.

</a><a id="2560" class="Markup">\begin{code}</a>

 <a id="2575" href="Ordinals.OrdinalOfTruthValues.html#2575" class="Function">Ωₒ↓-is-id</a> <a id="2585" class="Symbol">:</a> <a id="2587" class="Symbol">(</a><a id="2588" href="Ordinals.OrdinalOfTruthValues.html#2588" class="Bound">P</a> <a id="2590" class="Symbol">:</a> <a id="2592" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2594" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a><a id="2595" class="Symbol">)</a> <a id="2597" class="Symbol">→</a> <a id="2599" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="2602" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2604" href="Ordinals.OrdinalOfTruthValues.html#2588" class="Bound">P</a> <a id="2606" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="2609" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="2622" class="Symbol">(</a><a id="2623" href="Ordinals.OrdinalOfTruthValues.html#2588" class="Bound">P</a> <a id="2625" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="2630" class="Symbol">)</a> <a id="2632" class="Symbol">(</a><a id="2633" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="2647" href="Ordinals.OrdinalOfTruthValues.html#2588" class="Bound">P</a><a id="2648" class="Symbol">)</a>
 <a id="2651" href="Ordinals.OrdinalOfTruthValues.html#2575" class="Function">Ωₒ↓-is-id</a> <a id="2661" href="Ordinals.OrdinalOfTruthValues.html#2661" class="Bound">P</a> <a id="2663" class="Symbol">=</a> <a id="2665" href="Ordinals.OrdinalOfTruthValues.html#2854" class="Function">e</a> <a id="2667" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
               <a id="2684" href="Ordinals.OrdinalOfTruthValues.html#2926" class="Function">e-order-preserving</a> <a id="2703" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
               <a id="2720" class="Symbol">(</a><a id="2721" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="2738" href="Ordinals.OrdinalOfTruthValues.html#2854" class="Function">e</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Ordinals.OrdinalOfTruthValues.html#3062" class="Function">e⁻¹</a> <a id="2745" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2747" href="Ordinals.OrdinalOfTruthValues.html#3254" class="Function">η</a> <a id="2749" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2751" href="Ordinals.OrdinalOfTruthValues.html#3457" class="Function">ϵ</a><a id="2752" class="Symbol">))</a> <a id="2755" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
               <a id="2772" href="Ordinals.OrdinalOfTruthValues.html#3153" class="Function">e⁻¹-order-preserving</a>
  <a id="2795" class="Keyword">where</a>
   <a id="2804" href="Ordinals.OrdinalOfTruthValues.html#2804" class="Function">Pₒ</a> <a id="2807" class="Symbol">=</a> <a id="2809" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Ordinals.OrdinalOfTruthValues.html#2661" class="Bound">P</a> <a id="2825" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="2830" class="Symbol">)</a> <a id="2832" class="Symbol">(</a><a id="2833" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="2847" href="Ordinals.OrdinalOfTruthValues.html#2661" class="Bound">P</a><a id="2848" class="Symbol">)</a>

   <a id="2854" href="Ordinals.OrdinalOfTruthValues.html#2854" class="Function">e</a> <a id="2856" class="Symbol">:</a> <a id="2858" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2860" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="2863" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2865" href="Ordinals.OrdinalOfTruthValues.html#2661" class="Bound">P</a> <a id="2867" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2869" class="Symbol">→</a> <a id="2871" href="Ordinals.OrdinalOfTruthValues.html#2661" class="Bound">P</a> <a id="2873" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
   <a id="2882" href="Ordinals.OrdinalOfTruthValues.html#2854" class="Function">e</a> <a id="2884" class="Symbol">(_</a> <a id="2887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2889" class="Symbol">_</a> <a id="2891" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2893" href="Ordinals.OrdinalOfTruthValues.html#2893" class="Bound">ψ</a><a id="2894" class="Symbol">)</a> <a id="2896" class="Symbol">=</a> <a id="2898" href="UF.SubtypeClassifier.html#2541" class="Function">equal-⊤-gives-holds</a> <a id="2918" href="Ordinals.OrdinalOfTruthValues.html#2661" class="Bound">P</a> <a id="2920" href="Ordinals.OrdinalOfTruthValues.html#2893" class="Bound">ψ</a>

   <a id="2926" href="Ordinals.OrdinalOfTruthValues.html#2926" class="Function">e-order-preserving</a> <a id="2945" class="Symbol">:</a> <a id="2947" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="2967" class="Symbol">(</a><a id="2968" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="2971" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2973" href="Ordinals.OrdinalOfTruthValues.html#2661" class="Bound">P</a><a id="2974" class="Symbol">)</a> <a id="2976" href="Ordinals.OrdinalOfTruthValues.html#2804" class="Function">Pₒ</a> <a id="2979" href="Ordinals.OrdinalOfTruthValues.html#2854" class="Function">e</a>
   <a id="2984" href="Ordinals.OrdinalOfTruthValues.html#2926" class="Function">e-order-preserving</a> <a id="3003" class="Symbol">_</a> <a id="3005" class="Symbol">(_</a> <a id="3008" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3010" href="Ordinals.OrdinalOfTruthValues.html#3010" class="Bound">ψ</a> <a id="3012" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3014" class="Symbol">_)</a> <a id="3017" class="Symbol">(_</a> <a id="3020" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3022" href="Ordinals.OrdinalOfTruthValues.html#3022" class="Bound">l</a><a id="3023" class="Symbol">)</a> <a id="3025" class="Symbol">=</a> <a id="3027" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3034" class="Symbol">(</a><a id="3035" href="UF.SubtypeClassifier.html#1891" class="Function">⊥-is-not-⊤</a> <a id="3046" class="Symbol">(</a><a id="3047" href="Ordinals.OrdinalOfTruthValues.html#3010" class="Bound">ψ</a> <a id="3049" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3052" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3054" href="Ordinals.OrdinalOfTruthValues.html#3022" class="Bound">l</a><a id="3055" class="Symbol">))</a>

   <a id="3062" href="Ordinals.OrdinalOfTruthValues.html#3062" class="Function">e⁻¹</a> <a id="3066" class="Symbol">:</a> <a id="3068" href="Ordinals.OrdinalOfTruthValues.html#2661" class="Bound">P</a> <a id="3070" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="3076" class="Symbol">→</a> <a id="3078" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3080" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="3083" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3085" href="Ordinals.OrdinalOfTruthValues.html#2661" class="Bound">P</a> <a id="3087" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
   <a id="3092" href="Ordinals.OrdinalOfTruthValues.html#3062" class="Function">e⁻¹</a> <a id="3096" href="Ordinals.OrdinalOfTruthValues.html#3096" class="Bound">p</a> <a id="3098" class="Symbol">=</a> <a id="3100" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="3102" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3104" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3109" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3111" class="Symbol">(</a><a id="3112" href="UF.SubtypeClassifier.html#2400" class="Function">holds-gives-equal-⊤</a> <a id="3132" href="Ordinals.OrdinalOfTruthValues.html#296" class="Bound">pe</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Ordinals.OrdinalOfTruthValues.html#252" class="Bound">fe</a> <a id="3139" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a> <a id="3141" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a><a id="3142" class="Symbol">)</a> <a id="3144" href="Ordinals.OrdinalOfTruthValues.html#2661" class="Bound">P</a> <a id="3146" href="Ordinals.OrdinalOfTruthValues.html#3096" class="Bound">p</a><a id="3147" class="Symbol">)</a>

   <a id="3153" href="Ordinals.OrdinalOfTruthValues.html#3153" class="Function">e⁻¹-order-preserving</a> <a id="3174" class="Symbol">:</a> <a id="3176" href="Ordinals.Maps.html#569" class="Function">is-order-preserving</a> <a id="3196" href="Ordinals.OrdinalOfTruthValues.html#2804" class="Function">Pₒ</a> <a id="3199" class="Symbol">(</a><a id="3200" href="Ordinals.OrdinalOfTruthValues.html#607" class="Function">Ωₒ</a> <a id="3203" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3205" href="Ordinals.OrdinalOfTruthValues.html#2661" class="Bound">P</a><a id="3206" class="Symbol">)</a> <a id="3208" href="Ordinals.OrdinalOfTruthValues.html#3062" class="Function">e⁻¹</a>
   <a id="3215" href="Ordinals.OrdinalOfTruthValues.html#3153" class="Function">e⁻¹-order-preserving</a> <a id="3236" href="Ordinals.OrdinalOfTruthValues.html#3236" class="Bound">p</a> <a id="3238" href="Ordinals.OrdinalOfTruthValues.html#3238" class="Bound">p&#39;</a> <a id="3241" class="Symbol">=</a> <a id="3243" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

   <a id="3254" href="Ordinals.OrdinalOfTruthValues.html#3254" class="Function">η</a> <a id="3256" class="Symbol">:</a> <a id="3258" class="Symbol">(</a><a id="3259" href="Ordinals.OrdinalOfTruthValues.html#3062" class="Function">e⁻¹</a> <a id="3263" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3265" href="Ordinals.OrdinalOfTruthValues.html#2854" class="Function">e</a><a id="3266" class="Symbol">)</a> <a id="3268" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3270" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="3276" href="Ordinals.OrdinalOfTruthValues.html#3254" class="Function">η</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Ordinals.OrdinalOfTruthValues.html#3279" class="Bound">Q</a> <a id="3281" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3283" href="Ordinals.OrdinalOfTruthValues.html#3283" class="Bound">r</a> <a id="3285" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3287" class="Symbol">_)</a> <a id="3290" class="Symbol">=</a> <a id="3292" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
                    <a id="3325" class="Symbol">(λ</a> <a id="3328" href="Ordinals.OrdinalOfTruthValues.html#3328" class="Bound">R</a> <a id="3330" class="Symbol">→</a> <a id="3332" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="3342" class="Symbol">(</a><a id="3343" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="3352" class="Symbol">(</a><a id="3353" href="Ordinals.OrdinalOfTruthValues.html#252" class="Bound">fe</a> <a id="3356" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a> <a id="3358" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a><a id="3359" class="Symbol">)</a> <a id="3361" href="Ordinals.OrdinalOfTruthValues.html#296" class="Bound">pe</a><a id="3363" class="Symbol">)</a>
                                     <a id="3402" class="Symbol">(</a><a id="3403" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Ordinals.OrdinalOfTruthValues.html#252" class="Bound">fe</a> <a id="3416" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a> <a id="3418" href="Ordinals.OrdinalOfTruthValues.html#273" class="Bound">𝓤</a><a id="3419" class="Symbol">)</a> <a id="3421" href="Ordinals.OrdinalOfTruthValues.html#296" class="Bound">pe</a><a id="3423" class="Symbol">))</a>
                    <a id="3446" class="Symbol">(</a><a id="3447" href="Ordinals.OrdinalOfTruthValues.html#3283" class="Bound">r</a> <a id="3449" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3451" class="Symbol">)</a>

   <a id="3457" href="Ordinals.OrdinalOfTruthValues.html#3457" class="Function">ϵ</a> <a id="3459" class="Symbol">:</a> <a id="3461" class="Symbol">(</a><a id="3462" href="Ordinals.OrdinalOfTruthValues.html#2854" class="Function">e</a> <a id="3464" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3466" href="Ordinals.OrdinalOfTruthValues.html#3062" class="Function">e⁻¹</a><a id="3469" class="Symbol">)</a> <a id="3471" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3473" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="3479" href="Ordinals.OrdinalOfTruthValues.html#3457" class="Function">ϵ</a> <a id="3481" href="Ordinals.OrdinalOfTruthValues.html#3481" class="Bound">p</a> <a id="3483" class="Symbol">=</a> <a id="3485" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="3499" href="Ordinals.OrdinalOfTruthValues.html#2661" class="Bound">P</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Ordinals.OrdinalOfTruthValues.html#2854" class="Function">e</a> <a id="3504" class="Symbol">(</a><a id="3505" href="Ordinals.OrdinalOfTruthValues.html#3062" class="Function">e⁻¹</a> <a id="3509" href="Ordinals.OrdinalOfTruthValues.html#3481" class="Bound">p</a><a id="3510" class="Symbol">))</a> <a id="3513" href="Ordinals.OrdinalOfTruthValues.html#3481" class="Bound">p</a>

<a id="3516" class="Markup">\end{code}</a><a id="3526" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Propositions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Propositions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong and Fredrik Nordvall Forsberg, 2 December 2024

See Ordinals.Arithmetic for the definition of the unique ordinal structure on a
proposition. We prove additional properties here that require several imports.

</a><a id="221" class="Markup">\begin{code}</a>

<a id="235" class="Symbol">{-#</a> <a id="239" class="Keyword">OPTIONS</a> <a id="247" class="Pragma">--safe</a> <a id="254" class="Pragma">--without-K</a> <a id="266" class="Symbol">#-}</a>

<a id="271" class="Keyword">open</a> <a id="276" class="Keyword">import</a> <a id="283" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="298" class="Keyword">module</a> <a id="305" href="Ordinals.Propositions.html" class="Module">Ordinals.Propositions</a> <a id="327" class="Symbol">(</a><a id="328" href="Ordinals.Propositions.html#328" class="Bound">ua</a> <a id="331" class="Symbol">:</a> <a id="333" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="343" class="Symbol">)</a> <a id="345" class="Keyword">where</a>

<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="400" class="Keyword">private</a>
 <a id="fe"></a><a id="409" href="Ordinals.Propositions.html#409" class="Function">fe</a> <a id="412" class="Symbol">:</a> <a id="414" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="422" href="Ordinals.Propositions.html#409" class="Function">fe</a> <a id="425" class="Symbol">=</a> <a id="427" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="451" href="Ordinals.Propositions.html#328" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="456" href="Ordinals.Propositions.html#456" class="Function">fe&#39;</a> <a id="460" class="Symbol">:</a> <a id="462" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="471" href="Ordinals.Propositions.html#456" class="Function">fe&#39;</a> <a id="475" class="Symbol">=</a> <a id="477" href="UF.UA-FunExt.html#2582" class="Function">Univalence-gives-Fun-Ext</a> <a id="502" href="Ordinals.Propositions.html#328" class="Bound">ua</a>

<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="563" href="Ordinals.Propositions.html#409" class="Function">fe</a>
<a id="566" class="Keyword">open</a> <a id="571" class="Keyword">import</a> <a id="578" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="638" href="Ordinals.Propositions.html#328" class="Bound">ua</a>
<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="667" class="Keyword">open</a> <a id="672" class="Keyword">import</a> <a id="679" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="prop-ordinal-⊴"></a><a id="718" href="Ordinals.Propositions.html#718" class="Function">prop-ordinal-⊴</a> <a id="733" class="Symbol">:</a> <a id="735" class="Symbol">{</a><a id="736" href="Ordinals.Propositions.html#736" class="Bound">P</a> <a id="738" class="Symbol">:</a> <a id="740" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="742" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="745" class="Symbol">}</a> <a id="747" class="Symbol">{</a><a id="748" href="Ordinals.Propositions.html#748" class="Bound">Q</a> <a id="750" class="Symbol">:</a> <a id="752" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="754" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="757" class="Symbol">}</a> <a id="759" class="Symbol">(</a><a id="760" href="Ordinals.Propositions.html#760" class="Bound">i</a> <a id="762" class="Symbol">:</a> <a id="764" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="772" href="Ordinals.Propositions.html#736" class="Bound">P</a><a id="773" class="Symbol">)</a> <a id="775" class="Symbol">(</a><a id="776" href="Ordinals.Propositions.html#776" class="Bound">j</a> <a id="778" class="Symbol">:</a> <a id="780" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="788" href="Ordinals.Propositions.html#748" class="Bound">Q</a><a id="789" class="Symbol">)</a>
               <a id="806" class="Symbol">→</a> <a id="808" class="Symbol">(</a><a id="809" href="Ordinals.Propositions.html#736" class="Bound">P</a> <a id="811" class="Symbol">→</a> <a id="813" href="Ordinals.Propositions.html#748" class="Bound">Q</a><a id="814" class="Symbol">)</a> <a id="816" class="Symbol">→</a> <a id="818" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="831" href="Ordinals.Propositions.html#736" class="Bound">P</a> <a id="833" href="Ordinals.Propositions.html#760" class="Bound">i</a> <a id="835" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="837" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="850" href="Ordinals.Propositions.html#748" class="Bound">Q</a> <a id="852" href="Ordinals.Propositions.html#776" class="Bound">j</a>
<a id="854" href="Ordinals.Propositions.html#718" class="Function">prop-ordinal-⊴</a> <a id="869" class="Symbol">_</a> <a id="871" class="Symbol">_</a> <a id="873" href="Ordinals.Propositions.html#873" class="Bound">f</a> <a id="875" class="Symbol">=</a> <a id="877" href="Ordinals.Propositions.html#873" class="Bound">f</a> <a id="879" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="881" class="Symbol">(λ</a> <a id="884" href="Ordinals.Propositions.html#884" class="Bound">_</a> <a id="886" href="Ordinals.Propositions.html#886" class="Bound">_</a> <a id="888" class="Symbol">→</a> <a id="890" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="896" class="Symbol">)</a> <a id="898" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="900" class="Symbol">(λ</a> <a id="903" href="Ordinals.Propositions.html#903" class="Bound">_</a> <a id="905" href="Ordinals.Propositions.html#905" class="Bound">_</a> <a id="907" class="Symbol">→</a> <a id="909" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="915" class="Symbol">)</a>

<a id="prop-ordinal-≃ₒ"></a><a id="918" href="Ordinals.Propositions.html#918" class="Function">prop-ordinal-≃ₒ</a> <a id="934" class="Symbol">:</a> <a id="936" class="Symbol">{</a><a id="937" href="Ordinals.Propositions.html#937" class="Bound">P</a> <a id="939" class="Symbol">:</a> <a id="941" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="943" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="946" class="Symbol">}</a> <a id="948" class="Symbol">{</a><a id="949" href="Ordinals.Propositions.html#949" class="Bound">Q</a> <a id="951" class="Symbol">:</a> <a id="953" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="955" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="958" class="Symbol">}</a> <a id="960" class="Symbol">(</a><a id="961" href="Ordinals.Propositions.html#961" class="Bound">i</a> <a id="963" class="Symbol">:</a> <a id="965" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="973" href="Ordinals.Propositions.html#937" class="Bound">P</a><a id="974" class="Symbol">)</a> <a id="976" class="Symbol">(</a><a id="977" href="Ordinals.Propositions.html#977" class="Bound">j</a> <a id="979" class="Symbol">:</a> <a id="981" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="989" href="Ordinals.Propositions.html#949" class="Bound">Q</a><a id="990" class="Symbol">)</a>
                <a id="1008" class="Symbol">→</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Ordinals.Propositions.html#937" class="Bound">P</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Ordinals.Propositions.html#949" class="Bound">Q</a><a id="1016" class="Symbol">)</a> <a id="1018" class="Symbol">→</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Ordinals.Propositions.html#949" class="Bound">Q</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Ordinals.Propositions.html#937" class="Bound">P</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="1043" href="Ordinals.Propositions.html#937" class="Bound">P</a> <a id="1045" href="Ordinals.Propositions.html#961" class="Bound">i</a> <a id="1047" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="1050" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="1063" href="Ordinals.Propositions.html#949" class="Bound">Q</a> <a id="1065" href="Ordinals.Propositions.html#977" class="Bound">j</a>
<a id="1067" href="Ordinals.Propositions.html#918" class="Function">prop-ordinal-≃ₒ</a> <a id="1083" class="Symbol">{</a><a id="1084" href="Ordinals.Propositions.html#1084" class="Bound">𝓤</a><a id="1085" class="Symbol">}</a> <a id="1087" class="Symbol">{</a><a id="1088" href="Ordinals.Propositions.html#1088" class="Bound">𝓥</a><a id="1089" class="Symbol">}</a> <a id="1091" class="Symbol">{</a><a id="1092" href="Ordinals.Propositions.html#1092" class="Bound">P</a><a id="1093" class="Symbol">}</a> <a id="1095" class="Symbol">{</a><a id="1096" href="Ordinals.Propositions.html#1096" class="Bound">Q</a><a id="1097" class="Symbol">}</a> <a id="1099" href="Ordinals.Propositions.html#1099" class="Bound">i</a> <a id="1101" href="Ordinals.Propositions.html#1101" class="Bound">j</a> <a id="1103" href="Ordinals.Propositions.html#1103" class="Bound">f</a> <a id="1105" href="Ordinals.Propositions.html#1105" class="Bound">g</a> <a id="1107" class="Symbol">=</a>
 <a id="1110" href="Ordinals.OrdinalOfOrdinals.html#3525" class="Function">bisimilarity-gives-ordinal-equiv</a>
  <a id="1145" class="Symbol">(</a><a id="1146" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="1159" href="Ordinals.Propositions.html#1092" class="Bound">P</a> <a id="1161" href="Ordinals.Propositions.html#1099" class="Bound">i</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="1178" href="Ordinals.Propositions.html#1096" class="Bound">Q</a> <a id="1180" href="Ordinals.Propositions.html#1101" class="Bound">j</a><a id="1181" class="Symbol">)</a>
  <a id="1185" class="Symbol">(</a><a id="1186" href="Ordinals.Propositions.html#718" class="Function">prop-ordinal-⊴</a> <a id="1201" href="Ordinals.Propositions.html#1099" class="Bound">i</a> <a id="1203" href="Ordinals.Propositions.html#1101" class="Bound">j</a> <a id="1205" href="Ordinals.Propositions.html#1103" class="Bound">f</a><a id="1206" class="Symbol">)</a>
  <a id="1210" class="Symbol">(</a><a id="1211" href="Ordinals.Propositions.html#718" class="Function">prop-ordinal-⊴</a> <a id="1226" href="Ordinals.Propositions.html#1101" class="Bound">j</a> <a id="1228" href="Ordinals.Propositions.html#1099" class="Bound">i</a> <a id="1230" href="Ordinals.Propositions.html#1105" class="Bound">g</a><a id="1231" class="Symbol">)</a>

<a id="prop-ordinal-＝"></a><a id="1234" href="Ordinals.Propositions.html#1234" class="Function">prop-ordinal-＝</a> <a id="1249" class="Symbol">:</a> <a id="1251" class="Symbol">{</a><a id="1252" href="Ordinals.Propositions.html#1252" class="Bound">P</a> <a id="1254" href="Ordinals.Propositions.html#1254" class="Bound">Q</a> <a id="1256" class="Symbol">:</a> <a id="1258" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1260" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="1263" class="Symbol">}</a> <a id="1265" class="Symbol">(</a><a id="1266" href="Ordinals.Propositions.html#1266" class="Bound">i</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1278" href="Ordinals.Propositions.html#1252" class="Bound">P</a><a id="1279" class="Symbol">)</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Ordinals.Propositions.html#1282" class="Bound">j</a> <a id="1284" class="Symbol">:</a> <a id="1286" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1294" href="Ordinals.Propositions.html#1254" class="Bound">Q</a><a id="1295" class="Symbol">)</a>
               <a id="1312" class="Symbol">→</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Ordinals.Propositions.html#1252" class="Bound">P</a> <a id="1317" class="Symbol">→</a> <a id="1319" href="Ordinals.Propositions.html#1254" class="Bound">Q</a><a id="1320" class="Symbol">)</a> <a id="1322" class="Symbol">→</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Ordinals.Propositions.html#1254" class="Bound">Q</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Ordinals.Propositions.html#1252" class="Bound">P</a><a id="1330" class="Symbol">)</a> <a id="1332" class="Symbol">→</a> <a id="1334" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="1347" href="Ordinals.Propositions.html#1252" class="Bound">P</a> <a id="1349" href="Ordinals.Propositions.html#1266" class="Bound">i</a> <a id="1351" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1353" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="1366" href="Ordinals.Propositions.html#1254" class="Bound">Q</a> <a id="1368" href="Ordinals.Propositions.html#1282" class="Bound">j</a>
<a id="1370" href="Ordinals.Propositions.html#1234" class="Function">prop-ordinal-＝</a> <a id="1385" class="Symbol">{</a><a id="1386" href="Ordinals.Propositions.html#1386" class="Bound">𝓤</a><a id="1387" class="Symbol">}</a> <a id="1389" class="Symbol">{</a><a id="1390" href="Ordinals.Propositions.html#1390" class="Bound">P</a><a id="1391" class="Symbol">}</a> <a id="1393" class="Symbol">{</a><a id="1394" href="Ordinals.Propositions.html#1394" class="Bound">Q</a><a id="1395" class="Symbol">}</a> <a id="1397" href="Ordinals.Propositions.html#1397" class="Bound">i</a> <a id="1399" href="Ordinals.Propositions.html#1399" class="Bound">j</a> <a id="1401" href="Ordinals.Propositions.html#1401" class="Bound">f</a> <a id="1403" href="Ordinals.Propositions.html#1403" class="Bound">g</a> <a id="1405" class="Symbol">=</a>
 <a id="1408" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Ordinals.Propositions.html#328" class="Bound">ua</a> <a id="1420" href="Ordinals.Propositions.html#1386" class="Bound">𝓤</a><a id="1421" class="Symbol">)</a> <a id="1423" href="Ordinals.Propositions.html#456" class="Function">fe&#39;</a>
  <a id="1429" class="Symbol">(</a><a id="1430" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="1443" href="Ordinals.Propositions.html#1390" class="Bound">P</a> <a id="1445" href="Ordinals.Propositions.html#1397" class="Bound">i</a><a id="1446" class="Symbol">)</a> <a id="1448" class="Symbol">(</a><a id="1449" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="1462" href="Ordinals.Propositions.html#1394" class="Bound">Q</a> <a id="1464" href="Ordinals.Propositions.html#1399" class="Bound">j</a><a id="1465" class="Symbol">)</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Ordinals.Propositions.html#918" class="Function">prop-ordinal-≃ₒ</a> <a id="1484" href="Ordinals.Propositions.html#1397" class="Bound">i</a> <a id="1486" href="Ordinals.Propositions.html#1399" class="Bound">j</a> <a id="1488" href="Ordinals.Propositions.html#1401" class="Bound">f</a> <a id="1490" href="Ordinals.Propositions.html#1403" class="Bound">g</a><a id="1491" class="Symbol">)</a>

<a id="prop-ordinal-↓-≃ₒ"></a><a id="1494" href="Ordinals.Propositions.html#1494" class="Function">prop-ordinal-↓-≃ₒ</a> <a id="1512" class="Symbol">:</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Ordinals.Propositions.html#1515" class="Bound">P</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1521" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="1524" class="Symbol">}</a> <a id="1526" class="Symbol">(</a><a id="1527" href="Ordinals.Propositions.html#1527" class="Bound">i</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1539" href="Ordinals.Propositions.html#1515" class="Bound">P</a><a id="1540" class="Symbol">)</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Ordinals.Propositions.html#1543" class="Bound">p</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Ordinals.Propositions.html#1515" class="Bound">P</a><a id="1548" class="Symbol">)</a>
                  <a id="1568" class="Symbol">→</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="1584" href="Ordinals.Propositions.html#1515" class="Bound">P</a> <a id="1586" href="Ordinals.Propositions.html#1527" class="Bound">i</a> <a id="1588" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="1590" href="Ordinals.Propositions.html#1543" class="Bound">p</a><a id="1591" class="Symbol">)</a> <a id="1593" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="1596" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1599" class="Symbol">{</a><a id="1600" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1601" class="Symbol">}</a>
<a id="1603" href="Ordinals.Propositions.html#1494" class="Function">prop-ordinal-↓-≃ₒ</a> <a id="1621" class="Symbol">{</a><a id="1622" href="Ordinals.Propositions.html#1622" class="Bound">𝓤</a><a id="1623" class="Symbol">}</a> <a id="1625" class="Symbol">{</a><a id="1626" href="Ordinals.Propositions.html#1626" class="Bound">P</a><a id="1627" class="Symbol">}</a> <a id="1629" href="Ordinals.Propositions.html#1629" class="Bound">i</a> <a id="1631" href="Ordinals.Propositions.html#1631" class="Bound">p</a> <a id="1633" class="Symbol">=</a>
 <a id="1636" href="Ordinals.Propositions.html#918" class="Function">prop-ordinal-≃ₒ</a>
  <a id="1654" class="Symbol">(λ</a> <a id="1657" class="Symbol">(</a><a id="1658" href="Ordinals.Propositions.html#1658" class="Bound">x</a> <a id="1660" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1662" href="Ordinals.Propositions.html#1662" class="Bound">l</a><a id="1663" class="Symbol">)</a> <a id="1665" class="Symbol">(</a><a id="1666" href="Ordinals.Propositions.html#1666" class="Bound">y</a> <a id="1668" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1670" href="Ordinals.Propositions.html#1670" class="Bound">k</a><a id="1671" class="Symbol">)</a> <a id="1673" class="Symbol">→</a> <a id="1675" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1682" href="Ordinals.Propositions.html#1662" class="Bound">l</a><a id="1683" class="Symbol">)</a>
  <a id="1687" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>
  <a id="1699" class="Symbol">(λ</a> <a id="1702" class="Symbol">(</a><a id="1703" href="Ordinals.Propositions.html#1703" class="Bound">x</a> <a id="1705" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1707" href="Ordinals.Propositions.html#1707" class="Bound">l</a><a id="1708" class="Symbol">)</a> <a id="1710" class="Symbol">→</a> <a id="1712" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1719" href="Ordinals.Propositions.html#1707" class="Bound">l</a><a id="1720" class="Symbol">)</a>
  <a id="1724" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

<a id="prop-ordinal-↓"></a><a id="1732" href="Ordinals.Propositions.html#1732" class="Function">prop-ordinal-↓</a> <a id="1747" class="Symbol">:</a> <a id="1749" class="Symbol">{</a><a id="1750" href="Ordinals.Propositions.html#1750" class="Bound">P</a> <a id="1752" class="Symbol">:</a> <a id="1754" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1756" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="1759" class="Symbol">}</a> <a id="1761" class="Symbol">(</a><a id="1762" href="Ordinals.Propositions.html#1762" class="Bound">i</a> <a id="1764" class="Symbol">:</a> <a id="1766" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1774" href="Ordinals.Propositions.html#1750" class="Bound">P</a><a id="1775" class="Symbol">)</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Ordinals.Propositions.html#1778" class="Bound">p</a> <a id="1780" class="Symbol">:</a> <a id="1782" href="Ordinals.Propositions.html#1750" class="Bound">P</a><a id="1783" class="Symbol">)</a>
               <a id="1800" class="Symbol">→</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="1816" href="Ordinals.Propositions.html#1750" class="Bound">P</a> <a id="1818" href="Ordinals.Propositions.html#1762" class="Bound">i</a> <a id="1820" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="1822" href="Ordinals.Propositions.html#1778" class="Bound">p</a><a id="1823" class="Symbol">)</a> <a id="1825" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1827" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
<a id="1830" href="Ordinals.Propositions.html#1732" class="Function">prop-ordinal-↓</a> <a id="1845" href="Ordinals.Propositions.html#1845" class="Bound">i</a> <a id="1847" href="Ordinals.Propositions.html#1847" class="Bound">p</a> <a id="1849" class="Symbol">=</a>
 <a id="1852" href="Ordinals.Equivalence.html#3607" class="Function">eqtoidₒ</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Ordinals.Propositions.html#328" class="Bound">ua</a> <a id="1864" class="Symbol">_)</a> <a id="1867" href="Ordinals.Propositions.html#456" class="Function">fe&#39;</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="1885" class="Symbol">_</a> <a id="1887" href="Ordinals.Propositions.html#1845" class="Bound">i</a> <a id="1889" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="1891" href="Ordinals.Propositions.html#1847" class="Bound">p</a><a id="1892" class="Symbol">)</a> <a id="1894" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Ordinals.Propositions.html#1494" class="Function">prop-ordinal-↓-≃ₒ</a> <a id="1916" href="Ordinals.Propositions.html#1845" class="Bound">i</a> <a id="1918" href="Ordinals.Propositions.html#1847" class="Bound">p</a><a id="1919" class="Symbol">)</a>

<a id="prop-ordinal-least"></a><a id="1922" href="Ordinals.Propositions.html#1922" class="Function">prop-ordinal-least</a> <a id="1941" class="Symbol">:</a> <a id="1943" class="Symbol">{</a><a id="1944" href="Ordinals.Propositions.html#1944" class="Bound">P</a> <a id="1946" class="Symbol">:</a> <a id="1948" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1950" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="1953" class="Symbol">}</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Ordinals.Propositions.html#1956" class="Bound">i</a> <a id="1958" class="Symbol">:</a> <a id="1960" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1968" href="Ordinals.Propositions.html#1944" class="Bound">P</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">(</a><a id="1972" href="Ordinals.Propositions.html#1972" class="Bound">p</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Ordinals.Propositions.html#1944" class="Bound">P</a><a id="1977" class="Symbol">)</a>
                   <a id="1998" class="Symbol">→</a> <a id="2000" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="2009" class="Symbol">(</a><a id="2010" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="2023" href="Ordinals.Propositions.html#1944" class="Bound">P</a> <a id="2025" href="Ordinals.Propositions.html#1956" class="Bound">i</a><a id="2026" class="Symbol">)</a> <a id="2028" href="Ordinals.Propositions.html#1972" class="Bound">p</a>
<a id="2030" href="Ordinals.Propositions.html#1922" class="Function">prop-ordinal-least</a> <a id="2049" href="Ordinals.Propositions.html#2049" class="Bound">i</a> <a id="2051" href="Ordinals.Propositions.html#2051" class="Bound">p</a> <a id="2053" href="Ordinals.Propositions.html#2053" class="Bound">p&#39;</a> <a id="2056" href="Ordinals.Propositions.html#2056" class="Bound">p&#39;&#39;</a> <a id="2060" href="Ordinals.Propositions.html#2060" class="Bound">l</a> <a id="2062" class="Symbol">=</a> <a id="2064" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2071" href="Ordinals.Propositions.html#2060" class="Bound">l</a>

<a id="𝟙ₒ-least"></a><a id="2074" href="Ordinals.Propositions.html#2074" class="Function">𝟙ₒ-least</a> <a id="2083" class="Symbol">:</a> <a id="2085" class="Symbol">{</a><a id="2086" href="Ordinals.Propositions.html#2086" class="Bound">x</a> <a id="2088" class="Symbol">:</a> <a id="2090" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2092" class="Symbol">{</a><a id="2093" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2094" class="Symbol">}}</a> <a id="2097" class="Symbol">→</a> <a id="2099" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="2108" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2111" href="Ordinals.Propositions.html#2086" class="Bound">x</a>
<a id="2113" href="Ordinals.Propositions.html#2074" class="Function">𝟙ₒ-least</a> <a id="2122" class="Symbol">=</a> <a id="2124" href="Ordinals.Propositions.html#1922" class="Function">prop-ordinal-least</a> <a id="2143" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="2153" class="Symbol">_</a>

<a id="𝟙ₒ-↓"></a><a id="2156" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="2161" class="Symbol">:</a> <a id="2163" class="Symbol">{</a><a id="2164" href="Ordinals.Propositions.html#2164" class="Bound">x</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2170" class="Symbol">{</a><a id="2171" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2172" class="Symbol">}}</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2180" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2182" href="Ordinals.Propositions.html#2164" class="Bound">x</a> <a id="2184" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2186" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
<a id="2189" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="2194" class="Symbol">{</a><a id="2195" href="Ordinals.Propositions.html#2195" class="Bound">𝓤</a><a id="2196" class="Symbol">}</a> <a id="2198" class="Symbol">{</a><a id="2199" href="Ordinals.Propositions.html#2199" class="Bound">x</a><a id="2200" class="Symbol">}</a> <a id="2202" class="Symbol">=</a> <a id="2204" href="Ordinals.Propositions.html#1732" class="Function">prop-ordinal-↓</a> <a id="2219" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="2229" href="Ordinals.Propositions.html#2199" class="Bound">x</a>

<a id="𝟙ₒ-↓-≃ₒ"></a><a id="2232" href="Ordinals.Propositions.html#2232" class="Function">𝟙ₒ-↓-≃ₒ</a> <a id="2240" class="Symbol">:</a> <a id="2242" class="Symbol">{</a><a id="2243" href="Ordinals.Propositions.html#2243" class="Bound">x</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2249" class="Symbol">{</a><a id="2250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2251" class="Symbol">}}</a> <a id="2254" class="Symbol">→</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2260" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2262" href="Ordinals.Propositions.html#2243" class="Bound">x</a><a id="2263" class="Symbol">)</a> <a id="2265" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="2268" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2271" class="Symbol">{</a><a id="2272" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2273" class="Symbol">}</a>
<a id="2275" href="Ordinals.Propositions.html#2232" class="Function">𝟙ₒ-↓-≃ₒ</a> <a id="2283" class="Symbol">{</a><a id="2284" href="Ordinals.Propositions.html#2284" class="Bound">𝓤</a><a id="2285" class="Symbol">}</a> <a id="2287" class="Symbol">{</a><a id="2288" href="Ordinals.Propositions.html#2288" class="Bound">𝓥</a><a id="2289" class="Symbol">}</a> <a id="2291" class="Symbol">{</a><a id="2292" href="Ordinals.Propositions.html#2292" class="Bound">x</a><a id="2293" class="Symbol">}</a> <a id="2295" class="Symbol">=</a> <a id="2297" href="Ordinals.Propositions.html#1494" class="Function">prop-ordinal-↓-≃ₒ</a> <a id="2315" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="2325" href="Ordinals.Propositions.html#2292" class="Bound">x</a>

<a id="only-one-𝟙ₒ-⊴"></a><a id="2328" href="Ordinals.Propositions.html#2328" class="Function">only-one-𝟙ₒ-⊴</a> <a id="2342" class="Symbol">:</a> <a id="2344" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2347" class="Symbol">{</a><a id="2348" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2349" class="Symbol">}</a> <a id="2351" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2353" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2356" class="Symbol">{</a><a id="2357" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2358" class="Symbol">}</a>
<a id="2360" href="Ordinals.Propositions.html#2328" class="Function">only-one-𝟙ₒ-⊴</a> <a id="2374" class="Symbol">=</a> <a id="2376" href="Ordinals.Propositions.html#718" class="Function">prop-ordinal-⊴</a> <a id="2391" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="2401" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="2411" class="Symbol">(λ</a> <a id="2414" href="Ordinals.Propositions.html#2414" class="Bound">_</a> <a id="2416" class="Symbol">→</a> <a id="2418" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2419" class="Symbol">)</a>

<a id="only-one-𝟙ₒ"></a><a id="2422" href="Ordinals.Propositions.html#2422" class="Function">only-one-𝟙ₒ</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2439" class="Symbol">{</a><a id="2440" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2441" class="Symbol">}</a> <a id="2443" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="2446" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2449" class="Symbol">{</a><a id="2450" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2451" class="Symbol">}</a>
<a id="2453" href="Ordinals.Propositions.html#2422" class="Function">only-one-𝟙ₒ</a> <a id="2465" class="Symbol">=</a>
 <a id="2468" href="Ordinals.OrdinalOfOrdinals.html#3525" class="Function">bisimilarity-gives-ordinal-equiv</a> <a id="2501" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2504" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2507" href="Ordinals.Propositions.html#2328" class="Function">only-one-𝟙ₒ-⊴</a> <a id="2521" href="Ordinals.Propositions.html#2328" class="Function">only-one-𝟙ₒ-⊴</a>

<a id="only-one-𝟘ₒ-⊴"></a><a id="2536" href="Ordinals.Propositions.html#2536" class="Function">only-one-𝟘ₒ-⊴</a> <a id="2550" class="Symbol">:</a> <a id="2552" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2555" class="Symbol">{</a><a id="2556" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2557" class="Symbol">}</a> <a id="2559" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2561" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2564" class="Symbol">{</a><a id="2565" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2566" class="Symbol">}</a>
<a id="2568" href="Ordinals.Propositions.html#2536" class="Function">only-one-𝟘ₒ-⊴</a> <a id="2582" class="Symbol">=</a> <a id="2584" href="Ordinals.Propositions.html#718" class="Function">prop-ordinal-⊴</a> <a id="2599" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="2609" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="2619" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

<a id="only-one-𝟘ₒ"></a><a id="2627" href="Ordinals.Propositions.html#2627" class="Function">only-one-𝟘ₒ</a> <a id="2639" class="Symbol">:</a> <a id="2641" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2644" class="Symbol">{</a><a id="2645" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2646" class="Symbol">}</a> <a id="2648" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="2651" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2654" class="Symbol">{</a><a id="2655" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2656" class="Symbol">}</a>
<a id="2658" href="Ordinals.Propositions.html#2627" class="Function">only-one-𝟘ₒ</a> <a id="2670" class="Symbol">=</a>
 <a id="2673" href="Ordinals.OrdinalOfOrdinals.html#3525" class="Function">bisimilarity-gives-ordinal-equiv</a> <a id="2706" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2709" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2712" href="Ordinals.Propositions.html#2536" class="Function">only-one-𝟘ₒ-⊴</a> <a id="2726" href="Ordinals.Propositions.html#2536" class="Function">only-one-𝟘ₒ-⊴</a>

<a id="𝟙ₒ-⊴-shift"></a><a id="2741" href="Ordinals.Propositions.html#2741" class="Function">𝟙ₒ-⊴-shift</a> <a id="2752" class="Symbol">:</a> <a id="2754" class="Symbol">(</a><a id="2755" href="Ordinals.Propositions.html#2755" class="Bound">α</a> <a id="2757" class="Symbol">:</a> <a id="2759" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2767" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="2768" class="Symbol">)</a> <a id="2770" class="Symbol">→</a> <a id="2772" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2775" class="Symbol">{</a><a id="2776" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2777" class="Symbol">}</a> <a id="2779" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2781" href="Ordinals.Propositions.html#2755" class="Bound">α</a> <a id="2783" class="Symbol">→</a> <a id="2785" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2788" class="Symbol">{</a><a id="2789" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2790" class="Symbol">}</a> <a id="2792" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="2794" href="Ordinals.Propositions.html#2755" class="Bound">α</a>
<a id="2796" href="Ordinals.Propositions.html#2741" class="Function">𝟙ₒ-⊴-shift</a> <a id="2807" href="Ordinals.Propositions.html#2807" class="Bound">α</a> <a id="2809" class="Symbol">=</a> <a id="2811" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="2819" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2822" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2825" href="Ordinals.Propositions.html#2807" class="Bound">α</a> <a id="2827" href="Ordinals.Propositions.html#2328" class="Function">only-one-𝟙ₒ-⊴</a>

<a id="𝟘ₒ-⊲⁻-𝟙ₒ"></a><a id="2842" href="Ordinals.Propositions.html#2842" class="Function">𝟘ₒ-⊲⁻-𝟙ₒ</a> <a id="2851" class="Symbol">:</a> <a id="2853" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2856" class="Symbol">{</a><a id="2857" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2858" class="Symbol">}</a> <a id="2860" href="Ordinals.OrdinalOfOrdinals.html#8684" class="Function Operator">⊲⁻</a> <a id="2863" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2866" class="Symbol">{</a><a id="2867" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2868" class="Symbol">}</a>
<a id="2870" href="Ordinals.Propositions.html#2842" class="Function">𝟘ₒ-⊲⁻-𝟙ₒ</a> <a id="2879" class="Symbol">=</a> <a id="2881" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2883" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2885" href="Ordinals.Equivalence.html#4680" class="Function">≃ₒ-sym</a> <a id="2892" class="Symbol">(</a><a id="2893" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2896" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="2898" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2899" class="Symbol">)</a> <a id="2901" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Ordinals.Propositions.html#1494" class="Function">prop-ordinal-↓-≃ₒ</a> <a id="2923" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="2933" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2934" class="Symbol">)</a>

<a id="𝟘ₒ-⊲-𝟙ₒ"></a><a id="2937" href="Ordinals.Propositions.html#2937" class="Function">𝟘ₒ-⊲-𝟙ₒ</a> <a id="2945" class="Symbol">:</a> <a id="2947" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="2950" class="Symbol">{</a><a id="2951" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2952" class="Symbol">}</a> <a id="2954" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="2956" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="2959" class="Symbol">{</a><a id="2960" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2961" class="Symbol">}</a>
<a id="2963" href="Ordinals.Propositions.html#2937" class="Function">𝟘ₒ-⊲-𝟙ₒ</a> <a id="2971" class="Symbol">=</a> <a id="2973" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="2975" href="Ordinals.OrdinalOfOrdinals.html#8760" class="Function">⊲-is-equivalent-to-⊲⁻</a> <a id="2997" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="3000" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3003" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="3007" href="Ordinals.Propositions.html#2842" class="Function">𝟘ₒ-⊲⁻-𝟙ₒ</a>

<a id="holds-gives-equal-𝟙ₒ"></a><a id="3017" href="Ordinals.Propositions.html#3017" class="Function">holds-gives-equal-𝟙ₒ</a> <a id="3038" class="Symbol">:</a> <a id="3040" class="Symbol">{</a><a id="3041" href="Ordinals.Propositions.html#3041" class="Bound">P</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3047" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="3050" class="Symbol">}</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Ordinals.Propositions.html#3053" class="Bound">i</a> <a id="3055" class="Symbol">:</a> <a id="3057" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3065" href="Ordinals.Propositions.html#3041" class="Bound">P</a><a id="3066" class="Symbol">)</a> <a id="3068" class="Symbol">→</a> <a id="3070" href="Ordinals.Propositions.html#3041" class="Bound">P</a> <a id="3072" class="Symbol">→</a> <a id="3074" href="Ordinals.Arithmetic.html#486" class="Function">prop-ordinal</a> <a id="3087" href="Ordinals.Propositions.html#3041" class="Bound">P</a> <a id="3089" href="Ordinals.Propositions.html#3053" class="Bound">i</a> <a id="3091" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3093" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a>
<a id="3096" href="Ordinals.Propositions.html#3017" class="Function">holds-gives-equal-𝟙ₒ</a> <a id="3117" href="Ordinals.Propositions.html#3117" class="Bound">i</a> <a id="3119" href="Ordinals.Propositions.html#3119" class="Bound">p</a> <a id="3121" class="Symbol">=</a> <a id="3123" href="Ordinals.Propositions.html#1234" class="Function">prop-ordinal-＝</a> <a id="3138" href="Ordinals.Propositions.html#3117" class="Bound">i</a> <a id="3140" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="3150" class="Symbol">(λ</a> <a id="3153" href="Ordinals.Propositions.html#3153" class="Bound">_</a> <a id="3155" class="Symbol">→</a> <a id="3157" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3158" class="Symbol">)</a> <a id="3160" class="Symbol">(λ</a> <a id="3163" href="Ordinals.Propositions.html#3163" class="Bound">_</a> <a id="3165" class="Symbol">→</a> <a id="3167" href="Ordinals.Propositions.html#3119" class="Bound">p</a><a id="3168" class="Symbol">)</a>

<a id="at-least-𝟙₀-iff-greater-than-𝟘ₒ"></a><a id="3171" href="Ordinals.Propositions.html#3171" class="Function">at-least-𝟙₀-iff-greater-than-𝟘ₒ</a> <a id="3203" class="Symbol">:</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Ordinals.Propositions.html#3206" class="Bound">α</a> <a id="3208" class="Symbol">:</a> <a id="3210" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3218" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3219" class="Symbol">)</a> <a id="3221" class="Symbol">→</a> <a id="3223" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3226" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3228" href="Ordinals.Propositions.html#3206" class="Bound">α</a> <a id="3230" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3232" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="3235" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="3237" href="Ordinals.Propositions.html#3206" class="Bound">α</a>
<a id="3239" href="Ordinals.Propositions.html#3171" class="Function">at-least-𝟙₀-iff-greater-than-𝟘ₒ</a> <a id="3271" href="Ordinals.Propositions.html#3271" class="Bound">α</a> <a id="3273" class="Symbol">=</a> <a id="3275" href="Ordinals.Propositions.html#3297" class="Function">right</a> <a id="3281" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3283" href="Ordinals.Propositions.html#3398" class="Function">left</a>
 <a id="3289" class="Keyword">where</a>
  <a id="3297" href="Ordinals.Propositions.html#3297" class="Function">right</a> <a id="3303" class="Symbol">:</a> <a id="3305" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3308" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3310" href="Ordinals.Propositions.html#3271" class="Bound">α</a> <a id="3312" class="Symbol">→</a> <a id="3314" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="3317" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="3319" href="Ordinals.Propositions.html#3271" class="Bound">α</a>
  <a id="3323" href="Ordinals.Propositions.html#3297" class="Function">right</a> <a id="3329" href="Ordinals.Propositions.html#3329" class="Bound">𝕗</a><a id="3330" class="Symbol">@(</a><a id="3332" href="Ordinals.Propositions.html#3332" class="Bound">f</a> <a id="3334" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3336" href="Ordinals.Propositions.html#3336" class="Bound">f-sim</a><a id="3341" class="Symbol">)</a> <a id="3343" class="Symbol">=</a> <a id="3345" href="Ordinals.Propositions.html#3332" class="Bound">f</a> <a id="3347" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3349" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="3357" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3360" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3362" href="Ordinals.OrdinalOfOrdinals.html#27077" class="Function">simulations-preserve-↓</a> <a id="3385" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3388" href="Ordinals.Propositions.html#3271" class="Bound">α</a> <a id="3390" href="Ordinals.Propositions.html#3329" class="Bound">𝕗</a> <a id="3392" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3393" class="Symbol">)</a>

  <a id="3398" href="Ordinals.Propositions.html#3398" class="Function">left</a> <a id="3403" class="Symbol">:</a> <a id="3405" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="3408" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="3410" href="Ordinals.Propositions.html#3271" class="Bound">α</a> <a id="3412" class="Symbol">→</a> <a id="3414" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3417" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3419" href="Ordinals.Propositions.html#3271" class="Bound">α</a>
  <a id="3423" href="Ordinals.Propositions.html#3398" class="Function">left</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Ordinals.Propositions.html#3429" class="Bound">⊥</a> <a id="3431" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3433" href="Ordinals.Propositions.html#3433" class="Bound">p</a><a id="3434" class="Symbol">)</a> <a id="3436" class="Symbol">=</a> <a id="3438" href="Ordinals.OrdinalOfOrdinals.html#18736" class="Function">to-⊴</a> <a id="3443" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3446" href="Ordinals.Propositions.html#3271" class="Bound">α</a> <a id="3448" href="Ordinals.Propositions.html#3463" class="Function">h</a>
   <a id="3453" class="Keyword">where</a>
    <a id="3463" href="Ordinals.Propositions.html#3463" class="Function">h</a> <a id="3465" class="Symbol">:</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Ordinals.Propositions.html#3468" class="Bound">x</a> <a id="3470" class="Symbol">:</a> <a id="3472" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="3473" class="Symbol">)</a> <a id="3475" class="Symbol">→</a> <a id="3477" href="Ordinals.Arithmetic.html#904" class="Function">𝟙ₒ</a> <a id="3480" href="Ordinals.OrdinalOfOrdinals.html#4563" class="Function Operator">↓</a> <a id="3482" href="Ordinals.Propositions.html#3468" class="Bound">x</a> <a id="3484" href="Ordinals.OrdinalOfOrdinals.html#7687" class="Function Operator">⊲</a> <a id="3486" href="Ordinals.Propositions.html#3271" class="Bound">α</a>
    <a id="3492" href="Ordinals.Propositions.html#3463" class="Function">h</a> <a id="3494" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3496" class="Symbol">=</a> <a id="3498" href="Ordinals.Propositions.html#3429" class="Bound">⊥</a> <a id="3500" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3502" class="Symbol">(</a><a id="3503" href="Ordinals.Propositions.html#2156" class="Function">𝟙ₒ-↓</a> <a id="3508" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3510" href="Ordinals.Propositions.html#3433" class="Bound">p</a><a id="3511" class="Symbol">)</a>

<a id="3514" class="Markup">\end{code}</a><a id="3524" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.SupremaPreservation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.SupremaPreservation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, 14-16 October 2026.

Some of the below used to be part of OrdinalOfOrdinalsSuprema and was
implemented by Tom de Jong and Fredrik Nordvall Forsberg on 5 December 2024,
after it was developed in February 2024 in collaboration with Nicolai Kraus and
Chuangjie Xu. It was moved here to avoid code duplication.

For an operation F on ordinals, we consider several forms of the preservation of
(some) suprema:
  * F preserves all suprema (F is continuous)
  * F preserves inhabited suprema
  * F preserves (arbitrary) suprema up to a binary join with some fixed
    ordinal α, i.e. F (sup γ) ＝ α ∨ sup (F ∘ γ).

Clearly, any continuous operation preserves inhabited suprema.
Moreover, if F preserves suprema up to a join with α, then F preserves inhabited
suprema and α ＝ F 𝟘ₒ.
Nicolai Kraus observed that the converse holds too constructively: if α ＝ F 𝟘ₒ
and F preserves inhabited suprema, then F preserves arbitrary suprema up to a
join with α. This is the main result of this file.

We also show that if F preserves suprema up to a binary join then F is
monontone, and similarly for the other preservation conditions.

The above results are instantiated for
  F = β +ₒ (-), F = β ×ₒ (-) and F = β ^ₒ (-)
in other files.

</a><a id="1234" class="Markup">\begin{code}</a>

<a id="1248" class="Symbol">{-#</a> <a id="1252" class="Keyword">OPTIONS</a> <a id="1260" class="Pragma">--safe</a> <a id="1267" class="Pragma">--without-K</a> <a id="1279" class="Symbol">#-}</a>

<a id="1284" class="Keyword">open</a> <a id="1289" class="Keyword">import</a> <a id="1296" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="1310" class="Keyword">open</a> <a id="1315" class="Keyword">import</a> <a id="1322" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="1335" class="Keyword">open</a> <a id="1340" class="Keyword">import</a> <a id="1347" href="UF.Size.html" class="Module">UF.Size</a>

<a id="1356" class="Keyword">module</a> <a id="1363" href="Ordinals.SupremaPreservation.html" class="Module">Ordinals.SupremaPreservation</a>
       <a id="1399" class="Symbol">(</a><a id="1400" href="Ordinals.SupremaPreservation.html#1400" class="Bound">ua</a> <a id="1403" class="Symbol">:</a> <a id="1405" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="1415" class="Symbol">)</a>
       <a id="1424" class="Symbol">(</a><a id="1425" href="Ordinals.SupremaPreservation.html#1425" class="Bound">pt</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="1461" class="Symbol">)</a>
       <a id="1470" class="Symbol">(</a><a id="1471" href="Ordinals.SupremaPreservation.html#1471" class="Bound">sr</a> <a id="1474" class="Symbol">:</a> <a id="1476" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="1492" href="Ordinals.SupremaPreservation.html#1425" class="Bound">pt</a><a id="1494" class="Symbol">)</a>
       <a id="1503" class="Keyword">where</a>

<a id="1510" class="Keyword">open</a> <a id="1515" class="Keyword">import</a> <a id="1522" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="1535" class="Keyword">open</a> <a id="1540" class="Keyword">import</a> <a id="1547" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="1557" class="Keyword">open</a> <a id="1562" class="Keyword">import</a> <a id="1569" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="1586" class="Keyword">open</a> <a id="1591" class="Keyword">import</a> <a id="1598" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="1622" class="Keyword">open</a> <a id="1627" class="Keyword">import</a> <a id="1634" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>

<a id="1648" class="Keyword">private</a>
 <a id="fe"></a><a id="1657" href="Ordinals.SupremaPreservation.html#1657" class="Function">fe</a> <a id="1660" class="Symbol">:</a> <a id="1662" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="1670" href="Ordinals.SupremaPreservation.html#1657" class="Function">fe</a> <a id="1673" class="Symbol">=</a> <a id="1675" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="1699" href="Ordinals.SupremaPreservation.html#1400" class="Bound">ua</a>

 <a id="fe&#39;"></a><a id="1704" href="Ordinals.SupremaPreservation.html#1704" class="Function">fe&#39;</a> <a id="1708" class="Symbol">:</a> <a id="1710" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="1719" href="Ordinals.SupremaPreservation.html#1704" class="Function">fe&#39;</a> <a id="1723" class="Symbol">{</a><a id="1724" href="Ordinals.SupremaPreservation.html#1724" class="Bound">𝓤</a><a id="1725" class="Symbol">}</a> <a id="1727" class="Symbol">{</a><a id="1728" href="Ordinals.SupremaPreservation.html#1728" class="Bound">𝓥</a><a id="1729" class="Symbol">}</a> <a id="1731" class="Symbol">=</a> <a id="1733" href="Ordinals.SupremaPreservation.html#1657" class="Function">fe</a> <a id="1736" href="Ordinals.SupremaPreservation.html#1724" class="Bound">𝓤</a> <a id="1738" href="Ordinals.SupremaPreservation.html#1728" class="Bound">𝓥</a>

<a id="1741" class="Keyword">open</a> <a id="1746" class="Keyword">import</a> <a id="1753" href="Ordinals.AdditionProperties.html" class="Module">Ordinals.AdditionProperties</a> <a id="1781" href="Ordinals.SupremaPreservation.html#1400" class="Bound">ua</a>
<a id="1784" class="Keyword">open</a> <a id="1789" class="Keyword">import</a> <a id="1796" href="Ordinals.Arithmetic.html" class="Module">Ordinals.Arithmetic</a> <a id="1816" href="Ordinals.SupremaPreservation.html#1657" class="Function">fe</a>
<a id="1819" class="Keyword">open</a> <a id="1824" class="Keyword">import</a> <a id="1831" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="1852" class="Keyword">open</a> <a id="1857" class="Keyword">import</a> <a id="1864" href="Ordinals.OrdinalOfOrdinals.html" class="Module">Ordinals.OrdinalOfOrdinals</a> <a id="1891" href="Ordinals.SupremaPreservation.html#1400" class="Bound">ua</a>
<a id="1894" class="Keyword">open</a> <a id="1899" class="Keyword">import</a> <a id="1906" href="Ordinals.OrdinalOfOrdinalsSuprema.html" class="Module">Ordinals.OrdinalOfOrdinalsSuprema</a> <a id="1940" href="Ordinals.SupremaPreservation.html#1400" class="Bound">ua</a>
<a id="1943" class="Keyword">open</a> <a id="1948" class="Keyword">import</a> <a id="1955" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>

<a id="1970" class="Keyword">open</a> <a id="1975" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="1999" href="Ordinals.SupremaPreservation.html#1425" class="Bound">pt</a>
<a id="2002" class="Keyword">open</a> <a id="2007" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36489" class="Module">suprema</a> <a id="2015" href="Ordinals.SupremaPreservation.html#1425" class="Bound">pt</a> <a id="2018" href="Ordinals.SupremaPreservation.html#1471" class="Bound">sr</a>

<a id="is-continuous"></a><a id="2022" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="2036" class="Symbol">:</a> <a id="2038" class="Symbol">(</a><a id="2039" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2047" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2049" class="Symbol">→</a> <a id="2051" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2059" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2066" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2068" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2070" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="2084" class="Symbol">{</a><a id="2085" href="Ordinals.SupremaPreservation.html#2085" class="Bound">𝓤</a><a id="2086" class="Symbol">}</a> <a id="2088" href="Ordinals.SupremaPreservation.html#2088" class="Bound">F</a> <a id="2090" class="Symbol">=</a>
 <a id="2093" class="Symbol">{</a><a id="2094" href="Ordinals.SupremaPreservation.html#2094" class="Bound">I</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Ordinals.SupremaPreservation.html#2085" class="Bound">𝓤</a> <a id="2100" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2102" class="Symbol">}</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Ordinals.SupremaPreservation.html#2105" class="Bound">γ</a> <a id="2107" class="Symbol">:</a> <a id="2109" href="Ordinals.SupremaPreservation.html#2094" class="Bound">I</a> <a id="2111" class="Symbol">→</a> <a id="2113" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2121" href="Ordinals.SupremaPreservation.html#2085" class="Bound">𝓤</a><a id="2122" class="Symbol">)</a> <a id="2124" class="Symbol">→</a> <a id="2126" href="Ordinals.SupremaPreservation.html#2088" class="Bound">F</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2133" href="Ordinals.SupremaPreservation.html#2105" class="Bound">γ</a><a id="2134" class="Symbol">)</a> <a id="2136" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2138" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Ordinals.SupremaPreservation.html#2088" class="Bound">F</a> <a id="2145" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2147" href="Ordinals.SupremaPreservation.html#2105" class="Bound">γ</a><a id="2148" class="Symbol">)</a>

<a id="being-continuous-is-prop"></a><a id="2151" href="Ordinals.SupremaPreservation.html#2151" class="Function">being-continuous-is-prop</a> <a id="2176" class="Symbol">:</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Ordinals.SupremaPreservation.html#2179" class="Bound">F</a> <a id="2181" class="Symbol">:</a> <a id="2183" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2191" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2193" class="Symbol">→</a> <a id="2195" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2203" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2204" class="Symbol">)</a>
                         <a id="2231" class="Symbol">→</a> <a id="2233" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2241" class="Symbol">(</a><a id="2242" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="2256" href="Ordinals.SupremaPreservation.html#2179" class="Bound">F</a><a id="2257" class="Symbol">)</a>
<a id="2259" href="Ordinals.SupremaPreservation.html#2151" class="Function">being-continuous-is-prop</a> <a id="2284" class="Symbol">{</a><a id="2285" href="Ordinals.SupremaPreservation.html#2285" class="Bound">𝓤</a><a id="2286" class="Symbol">}</a> <a id="2288" href="Ordinals.SupremaPreservation.html#2288" class="Bound">F</a> <a id="2290" class="Symbol">=</a>
 <a id="2293" href="UF.Subsingletons-FunExt.html#796" class="Function">implicit-Π-is-prop</a> <a id="2312" href="Ordinals.SupremaPreservation.html#1704" class="Function">fe&#39;</a>
  <a id="2318" class="Symbol">(λ</a> <a id="2321" href="Ordinals.SupremaPreservation.html#2321" class="Bound">_</a> <a id="2323" class="Symbol">→</a> <a id="2325" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="2335" href="Ordinals.SupremaPreservation.html#1704" class="Function">fe&#39;</a>
          <a id="2349" class="Symbol">(λ</a> <a id="2352" href="Ordinals.SupremaPreservation.html#2352" class="Bound">_</a> <a id="2354" class="Symbol">→</a> <a id="2356" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="2386" class="Symbol">(</a><a id="2387" href="Ordinals.SupremaPreservation.html#1400" class="Bound">ua</a> <a id="2390" href="Ordinals.SupremaPreservation.html#2285" class="Bound">𝓤</a><a id="2391" class="Symbol">)</a> <a id="2393" href="Ordinals.SupremaPreservation.html#1704" class="Function">fe&#39;</a><a id="2396" class="Symbol">))</a>

<a id="preserves-inhabited-suprema"></a><a id="2400" href="Ordinals.SupremaPreservation.html#2400" class="Function">preserves-inhabited-suprema</a> <a id="2428" class="Symbol">:</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2439" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2441" class="Symbol">→</a> <a id="2443" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2451" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2452" class="Symbol">)</a> <a id="2454" class="Symbol">→</a> <a id="2456" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2458" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2460" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2462" href="Ordinals.SupremaPreservation.html#2400" class="Function">preserves-inhabited-suprema</a> <a id="2490" class="Symbol">{</a><a id="2491" href="Ordinals.SupremaPreservation.html#2491" class="Bound">𝓤</a><a id="2492" class="Symbol">}</a> <a id="2494" href="Ordinals.SupremaPreservation.html#2494" class="Bound">F</a> <a id="2496" class="Symbol">=</a>
 <a id="2499" class="Symbol">{</a><a id="2500" href="Ordinals.SupremaPreservation.html#2500" class="Bound">I</a> <a id="2502" class="Symbol">:</a> <a id="2504" href="Ordinals.SupremaPreservation.html#2491" class="Bound">𝓤</a> <a id="2506" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="2509" class="Symbol">}</a> <a id="2511" class="Symbol">→</a> <a id="2513" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="2515" href="Ordinals.SupremaPreservation.html#2500" class="Bound">I</a> <a id="2517" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="2519" class="Symbol">→</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Ordinals.SupremaPreservation.html#2522" class="Bound">γ</a> <a id="2524" class="Symbol">:</a> <a id="2526" href="Ordinals.SupremaPreservation.html#2500" class="Bound">I</a> <a id="2528" class="Symbol">→</a> <a id="2530" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2538" href="Ordinals.SupremaPreservation.html#2491" class="Bound">𝓤</a><a id="2539" class="Symbol">)</a> <a id="2541" class="Symbol">→</a> <a id="2543" href="Ordinals.SupremaPreservation.html#2494" class="Bound">F</a> <a id="2545" class="Symbol">(</a><a id="2546" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2550" href="Ordinals.SupremaPreservation.html#2522" class="Bound">γ</a><a id="2551" class="Symbol">)</a> <a id="2553" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2555" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2559" class="Symbol">(</a><a id="2560" href="Ordinals.SupremaPreservation.html#2494" class="Bound">F</a> <a id="2562" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2564" href="Ordinals.SupremaPreservation.html#2522" class="Bound">γ</a><a id="2565" class="Symbol">)</a>

<a id="preserves-suprema-up-to-join"></a><a id="2568" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="2597" class="Symbol">:</a> <a id="2599" class="Symbol">(</a><a id="2600" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2608" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2610" class="Symbol">→</a> <a id="2612" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2620" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Symbol">→</a> <a id="2625" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2633" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2639" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2641" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2643" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="2672" class="Symbol">{</a><a id="2673" href="Ordinals.SupremaPreservation.html#2673" class="Bound">𝓤</a><a id="2674" class="Symbol">}</a> <a id="2676" href="Ordinals.SupremaPreservation.html#2676" class="Bound">F</a> <a id="2678" href="Ordinals.SupremaPreservation.html#2678" class="Bound">α</a> <a id="2680" class="Symbol">=</a>
 <a id="2683" class="Symbol">{</a><a id="2684" href="Ordinals.SupremaPreservation.html#2684" class="Bound">I</a> <a id="2686" class="Symbol">:</a> <a id="2688" href="Ordinals.SupremaPreservation.html#2673" class="Bound">𝓤</a> <a id="2690" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2692" class="Symbol">}</a> <a id="2694" class="Symbol">(</a><a id="2695" href="Ordinals.SupremaPreservation.html#2695" class="Bound">γ</a> <a id="2697" class="Symbol">:</a> <a id="2699" href="Ordinals.SupremaPreservation.html#2684" class="Bound">I</a> <a id="2701" class="Symbol">→</a> <a id="2703" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2711" href="Ordinals.SupremaPreservation.html#2673" class="Bound">𝓤</a><a id="2712" class="Symbol">)</a>
    <a id="2718" class="Symbol">→</a> <a id="2720" href="Ordinals.SupremaPreservation.html#2676" class="Bound">F</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2727" href="Ordinals.SupremaPreservation.html#2695" class="Bound">γ</a><a id="2728" class="Symbol">)</a> <a id="2730" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2732" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="2736" class="Symbol">(</a><a id="2737" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="2743" class="Symbol">(λ</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Ordinals.SupremaPreservation.html#2747" class="Bound">_</a> <a id="2749" class="Symbol">:</a> <a id="2751" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="2752" class="Symbol">{</a><a id="2753" href="Ordinals.SupremaPreservation.html#2673" class="Bound">𝓤</a><a id="2754" class="Symbol">})</a> <a id="2757" class="Symbol">→</a> <a id="2759" href="Ordinals.SupremaPreservation.html#2678" class="Bound">α</a><a id="2760" class="Symbol">)</a> <a id="2762" class="Symbol">(</a><a id="2763" href="Ordinals.SupremaPreservation.html#2676" class="Bound">F</a> <a id="2765" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2767" href="Ordinals.SupremaPreservation.html#2695" class="Bound">γ</a><a id="2768" class="Symbol">))</a>

<a id="preserves-suprema-up-to-join-is-prop"></a><a id="2772" href="Ordinals.SupremaPreservation.html#2772" class="Function">preserves-suprema-up-to-join-is-prop</a>
 <a id="2810" class="Symbol">:</a> <a id="2812" class="Symbol">(</a><a id="2813" href="Ordinals.SupremaPreservation.html#2813" class="Bound">F</a> <a id="2815" class="Symbol">:</a> <a id="2817" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2825" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2827" class="Symbol">→</a> <a id="2829" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2837" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2838" class="Symbol">)</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Ordinals.SupremaPreservation.html#2841" class="Bound">α</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2853" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2854" class="Symbol">)</a>
 <a id="2857" class="Symbol">→</a> <a id="2859" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2867" class="Symbol">(</a><a id="2868" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="2897" href="Ordinals.SupremaPreservation.html#2813" class="Bound">F</a> <a id="2899" href="Ordinals.SupremaPreservation.html#2841" class="Bound">α</a><a id="2900" class="Symbol">)</a>
<a id="2902" href="Ordinals.SupremaPreservation.html#2772" class="Function">preserves-suprema-up-to-join-is-prop</a> <a id="2939" class="Symbol">{</a><a id="2940" href="Ordinals.SupremaPreservation.html#2940" class="Bound">𝓤</a><a id="2941" class="Symbol">}</a> <a id="2943" href="Ordinals.SupremaPreservation.html#2943" class="Bound">F</a> <a id="2945" href="Ordinals.SupremaPreservation.html#2945" class="Bound">α</a> <a id="2947" class="Symbol">=</a>
 <a id="2950" href="UF.Subsingletons-FunExt.html#796" class="Function">implicit-Π-is-prop</a> <a id="2969" href="Ordinals.SupremaPreservation.html#1704" class="Function">fe&#39;</a>
  <a id="2975" class="Symbol">(λ</a> <a id="2978" href="Ordinals.SupremaPreservation.html#2978" class="Bound">_</a> <a id="2980" class="Symbol">→</a> <a id="2982" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="2992" href="Ordinals.SupremaPreservation.html#1704" class="Function">fe&#39;</a>
          <a id="3006" class="Symbol">(λ</a> <a id="3009" href="Ordinals.SupremaPreservation.html#3009" class="Bound">_</a> <a id="3011" class="Symbol">→</a> <a id="3013" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="3043" class="Symbol">(</a><a id="3044" href="Ordinals.SupremaPreservation.html#1400" class="Bound">ua</a> <a id="3047" href="Ordinals.SupremaPreservation.html#2940" class="Bound">𝓤</a><a id="3048" class="Symbol">)</a> <a id="3050" href="Ordinals.SupremaPreservation.html#1704" class="Function">fe&#39;</a><a id="3053" class="Symbol">))</a>

<a id="preserves-inhabited-suprema-if-continuous"></a><a id="3057" href="Ordinals.SupremaPreservation.html#3057" class="Function">preserves-inhabited-suprema-if-continuous</a> <a id="3099" class="Symbol">:</a>
 <a id="3102" class="Symbol">(</a><a id="3103" href="Ordinals.SupremaPreservation.html#3103" class="Bound">F</a> <a id="3105" class="Symbol">:</a> <a id="3107" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3115" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3117" class="Symbol">→</a> <a id="3119" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3127" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3128" class="Symbol">)</a> <a id="3130" class="Symbol">→</a> <a id="3132" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="3146" href="Ordinals.SupremaPreservation.html#3103" class="Bound">F</a> <a id="3148" class="Symbol">→</a> <a id="3150" href="Ordinals.SupremaPreservation.html#2400" class="Function">preserves-inhabited-suprema</a> <a id="3178" href="Ordinals.SupremaPreservation.html#3103" class="Bound">F</a>
<a id="3180" href="Ordinals.SupremaPreservation.html#3057" class="Function">preserves-inhabited-suprema-if-continuous</a> <a id="3222" href="Ordinals.SupremaPreservation.html#3222" class="Bound">F</a> <a id="3224" href="Ordinals.SupremaPreservation.html#3224" class="Bound">c</a> <a id="3226" class="Symbol">_</a> <a id="3228" class="Symbol">=</a> <a id="3230" href="Ordinals.SupremaPreservation.html#3224" class="Bound">c</a>

<a id="3233" class="Markup">\end{code}</a><a id="3243" class="Background">

The supremum of an arbitrary family can be replaced by an inhabited
supremum. This simple trick is instrumental.

</a><a id="3359" class="Markup">\begin{code}</a>

<a id="3373" class="Keyword">module</a> <a id="3380" href="Ordinals.SupremaPreservation.html#3380" class="Module">_</a>
        <a id="3390" class="Symbol">{</a><a id="3391" href="Ordinals.SupremaPreservation.html#3391" class="Bound">I</a> <a id="3393" class="Symbol">:</a> <a id="3395" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3397" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3399" class="Symbol">}</a>
        <a id="3409" class="Symbol">(</a><a id="3410" href="Ordinals.SupremaPreservation.html#3410" class="Bound">β</a> <a id="3412" class="Symbol">:</a> <a id="3414" href="Ordinals.SupremaPreservation.html#3391" class="Bound">I</a> <a id="3416" class="Symbol">→</a> <a id="3418" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3426" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3427" class="Symbol">)</a>
       <a id="3436" class="Keyword">where</a>

 <a id="3444" href="Ordinals.SupremaPreservation.html#3444" class="Function">fattened-family</a> <a id="3460" class="Symbol">:</a> <a id="3462" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="3463" class="Symbol">{</a><a id="3464" href="Ordinals.SupremaPreservation.html#3395" class="Bound">𝓤</a><a id="3465" class="Symbol">}</a> <a id="3467" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3469" href="Ordinals.SupremaPreservation.html#3391" class="Bound">I</a> <a id="3471" class="Symbol">→</a> <a id="3473" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3481" href="Ordinals.SupremaPreservation.html#3395" class="Bound">𝓤</a>
 <a id="3484" href="Ordinals.SupremaPreservation.html#3444" class="Function">fattened-family</a> <a id="3500" class="Symbol">=</a> <a id="3502" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="3508" class="Symbol">(λ</a> <a id="3511" href="Ordinals.SupremaPreservation.html#3511" class="Bound">_</a> <a id="3513" class="Symbol">→</a> <a id="3515" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="3517" class="Symbol">)</a> <a id="3519" href="Ordinals.SupremaPreservation.html#3410" class="Bound">β</a>

 <a id="3523" class="Keyword">private</a>
  <a id="3533" href="Ordinals.SupremaPreservation.html#3533" class="Function">β⁺</a> <a id="3536" class="Symbol">=</a> <a id="3538" href="Ordinals.SupremaPreservation.html#3444" class="Function">fattened-family</a>

 <a id="3556" href="Ordinals.SupremaPreservation.html#3556" class="Function">fattened-family-is-pointed</a> <a id="3583" class="Symbol">:</a> <a id="3585" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="3592" href="Ordinals.SupremaPreservation.html#3533" class="Function">β⁺</a>
 <a id="3596" href="Ordinals.SupremaPreservation.html#3556" class="Function">fattened-family-is-pointed</a> <a id="3623" class="Symbol">=</a> <a id="3625" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3629" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

 <a id="3633" href="Ordinals.SupremaPreservation.html#3633" class="Function">fattened-family-is-inhabited</a> <a id="3662" class="Symbol">:</a> <a id="3664" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="3666" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="3673" href="Ordinals.SupremaPreservation.html#3533" class="Function">β⁺</a> <a id="3676" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
 <a id="3679" href="Ordinals.SupremaPreservation.html#3633" class="Function">fattened-family-is-inhabited</a> <a id="3708" class="Symbol">=</a> <a id="3710" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="3712" href="Ordinals.SupremaPreservation.html#3556" class="Function">fattened-family-is-pointed</a> <a id="3739" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>

 <a id="3743" href="Ordinals.SupremaPreservation.html#3743" class="Function">sup-of-fattened-family-agrees</a> <a id="3773" class="Symbol">:</a> <a id="3775" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="3779" href="Ordinals.SupremaPreservation.html#3533" class="Function">β⁺</a> <a id="3782" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3784" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="3788" href="Ordinals.SupremaPreservation.html#3410" class="Bound">β</a>
 <a id="3791" href="Ordinals.SupremaPreservation.html#3743" class="Function">sup-of-fattened-family-agrees</a> <a id="3821" class="Symbol">=</a> <a id="3823" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="3833" class="Symbol">(</a><a id="3834" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="3838" href="Ordinals.SupremaPreservation.html#3533" class="Function">β⁺</a><a id="3840" class="Symbol">)</a> <a id="3842" class="Symbol">(</a><a id="3843" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="3847" href="Ordinals.SupremaPreservation.html#3410" class="Bound">β</a><a id="3848" class="Symbol">)</a> <a id="3850" href="Ordinals.SupremaPreservation.html#3869" class="Function">⦅1⦆</a> <a id="3854" href="Ordinals.SupremaPreservation.html#4088" class="Function">⦅2⦆</a>
  <a id="3860" class="Keyword">where</a>
   <a id="3869" href="Ordinals.SupremaPreservation.html#3869" class="Function">⦅1⦆</a> <a id="3873" class="Symbol">:</a> <a id="3875" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="3879" href="Ordinals.SupremaPreservation.html#3533" class="Function">β⁺</a> <a id="3882" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3884" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="3888" href="Ordinals.SupremaPreservation.html#3410" class="Bound">β</a>
   <a id="3893" href="Ordinals.SupremaPreservation.html#3869" class="Function">⦅1⦆</a> <a id="3897" class="Symbol">=</a> <a id="3899" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="3934" href="Ordinals.SupremaPreservation.html#3533" class="Function">β⁺</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="3942" href="Ordinals.SupremaPreservation.html#3410" class="Bound">β</a><a id="3943" class="Symbol">)</a> <a id="3945" href="Ordinals.SupremaPreservation.html#3962" class="Function">h</a>
    <a id="3951" class="Keyword">where</a>
     <a id="3962" href="Ordinals.SupremaPreservation.html#3962" class="Function">h</a> <a id="3964" class="Symbol">:</a> <a id="3966" class="Symbol">(</a><a id="3967" href="Ordinals.SupremaPreservation.html#3967" class="Bound">j</a> <a id="3969" class="Symbol">:</a> <a id="3971" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="3973" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3975" href="Ordinals.SupremaPreservation.html#3391" class="Bound">I</a><a id="3976" class="Symbol">)</a> <a id="3978" class="Symbol">→</a> <a id="3980" href="Ordinals.SupremaPreservation.html#3533" class="Function">β⁺</a> <a id="3983" href="Ordinals.SupremaPreservation.html#3967" class="Bound">j</a> <a id="3985" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="3987" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="3991" href="Ordinals.SupremaPreservation.html#3410" class="Bound">β</a>
     <a id="3998" href="Ordinals.SupremaPreservation.html#3962" class="Function">h</a> <a id="4000" class="Symbol">(</a><a id="4001" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4005" class="Symbol">_)</a> <a id="4008" class="Symbol">=</a> <a id="4010" href="Ordinals.OrdinalOfOrdinals.html#19981" class="Function">≼-gives-⊴</a> <a id="4020" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="4023" class="Symbol">(</a><a id="4024" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4028" href="Ordinals.SupremaPreservation.html#3410" class="Bound">β</a><a id="4029" class="Symbol">)</a> <a id="4031" class="Symbol">(</a><a id="4032" href="Ordinals.AdditionProperties.html#13009" class="Function">𝟘ₒ-least</a> <a id="4041" class="Symbol">_)</a>
     <a id="4049" href="Ordinals.SupremaPreservation.html#3962" class="Function">h</a> <a id="4051" class="Symbol">(</a><a id="4052" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4056" href="Ordinals.SupremaPreservation.html#4056" class="Bound">i</a><a id="4057" class="Symbol">)</a> <a id="4059" class="Symbol">=</a> <a id="4061" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="4080" href="Ordinals.SupremaPreservation.html#3410" class="Bound">β</a> <a id="4082" href="Ordinals.SupremaPreservation.html#4056" class="Bound">i</a>

   <a id="4088" href="Ordinals.SupremaPreservation.html#4088" class="Function">⦅2⦆</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4098" href="Ordinals.SupremaPreservation.html#3410" class="Bound">β</a> <a id="4100" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="4102" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4106" href="Ordinals.SupremaPreservation.html#3533" class="Function">β⁺</a>
   <a id="4112" href="Ordinals.SupremaPreservation.html#4088" class="Function">⦅2⦆</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="4153" href="Ordinals.SupremaPreservation.html#3410" class="Bound">β</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4160" href="Ordinals.SupremaPreservation.html#3533" class="Function">β⁺</a><a id="4162" class="Symbol">)</a>
         <a id="4173" class="Symbol">(λ</a> <a id="4176" href="Ordinals.SupremaPreservation.html#4176" class="Bound">i</a> <a id="4178" class="Symbol">→</a> <a id="4180" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="4199" href="Ordinals.SupremaPreservation.html#3533" class="Function">β⁺</a> <a id="4202" class="Symbol">(</a><a id="4203" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4207" href="Ordinals.SupremaPreservation.html#4176" class="Bound">i</a><a id="4208" class="Symbol">))</a>

<a id="empty-sup-is-𝟘ₒ"></a><a id="4212" href="Ordinals.SupremaPreservation.html#4212" class="Function">empty-sup-is-𝟘ₒ</a> <a id="4228" class="Symbol">:</a> <a id="4230" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4234" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4241" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4243" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="4246" class="Symbol">{</a><a id="4247" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4248" class="Symbol">}</a>
<a id="4250" href="Ordinals.SupremaPreservation.html#4212" class="Function">empty-sup-is-𝟘ₒ</a> <a id="4266" class="Symbol">{</a><a id="4267" href="Ordinals.SupremaPreservation.html#4267" class="Bound">𝓤</a><a id="4268" class="Symbol">}</a> <a id="4270" class="Symbol">=</a>
 <a id="4273" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4288" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="4294" class="Symbol">)</a> <a id="4296" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
  <a id="4301" class="Symbol">(</a><a id="4302" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="4337" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4344" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="4347" href="MLTT.Empty.html#219" class="Function">𝟘-induction</a><a id="4358" class="Symbol">)</a>
  <a id="4362" class="Symbol">(</a><a id="4363" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="4374" class="Symbol">(</a><a id="4375" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4379" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="4385" class="Symbol">))</a>

<a id="4389" class="Markup">\end{code}</a><a id="4399" class="Background">

We can now show that if F preserves inhabited suprema and F 𝟘ₒ ＝ α,
then F preserves arbitrarys suprema up to a join with α.

</a><a id="4527" class="Markup">\begin{code}</a>

<a id="preserves-suprema-up-to-join-criterion"></a><a id="4541" href="Ordinals.SupremaPreservation.html#4541" class="Function">preserves-suprema-up-to-join-criterion</a>
 <a id="4581" class="Symbol">:</a> <a id="4583" class="Symbol">(</a><a id="4584" href="Ordinals.SupremaPreservation.html#4584" class="Bound">F</a> <a id="4586" class="Symbol">:</a> <a id="4588" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4596" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4598" class="Symbol">→</a> <a id="4600" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4608" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Ordinals.SupremaPreservation.html#4612" class="Bound">α</a> <a id="4614" class="Symbol">:</a> <a id="4616" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4624" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4625" class="Symbol">)</a>
 <a id="4628" class="Symbol">→</a> <a id="4630" href="Ordinals.SupremaPreservation.html#2400" class="Function">preserves-inhabited-suprema</a> <a id="4658" href="Ordinals.SupremaPreservation.html#4584" class="Bound">F</a> <a id="4660" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4662" class="Symbol">(</a><a id="4663" href="Ordinals.SupremaPreservation.html#4584" class="Bound">F</a> <a id="4665" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="4668" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4670" href="Ordinals.SupremaPreservation.html#4612" class="Bound">α</a><a id="4671" class="Symbol">)</a>
 <a id="4674" class="Symbol">→</a> <a id="4676" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="4705" href="Ordinals.SupremaPreservation.html#4584" class="Bound">F</a> <a id="4707" href="Ordinals.SupremaPreservation.html#4612" class="Bound">α</a>
<a id="4709" href="Ordinals.SupremaPreservation.html#4541" class="Function">preserves-suprema-up-to-join-criterion</a> <a id="4748" class="Symbol">{</a><a id="4749" href="Ordinals.SupremaPreservation.html#4749" class="Bound">𝓤</a><a id="4750" class="Symbol">}</a> <a id="4752" href="Ordinals.SupremaPreservation.html#4752" class="Bound">F</a> <a id="4754" href="Ordinals.SupremaPreservation.html#4754" class="Bound">α</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Ordinals.SupremaPreservation.html#4757" class="Bound">σ</a> <a id="4759" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4761" href="Ordinals.SupremaPreservation.html#4761" class="Bound">eq</a><a id="4763" class="Symbol">)</a> <a id="4765" class="Symbol">{</a><a id="4766" href="Ordinals.SupremaPreservation.html#4766" class="Bound">I</a><a id="4767" class="Symbol">}</a> <a id="4769" href="Ordinals.SupremaPreservation.html#4769" class="Bound">β</a> <a id="4771" class="Symbol">=</a>
 <a id="4774" href="Ordinals.SupremaPreservation.html#4752" class="Bound">F</a> <a id="4776" class="Symbol">(</a><a id="4777" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4781" href="Ordinals.SupremaPreservation.html#4769" class="Bound">β</a><a id="4782" class="Symbol">)</a>    <a id="4787" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4790" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4793" href="Ordinals.SupremaPreservation.html#4752" class="Bound">F</a> <a id="4795" class="Symbol">((</a><a id="4797" href="Ordinals.SupremaPreservation.html#3743" class="Function">sup-of-fattened-family-agrees</a> <a id="4827" href="Ordinals.SupremaPreservation.html#4769" class="Bound">β</a><a id="4828" class="Symbol">)</a> <a id="4830" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4832" class="Symbol">)</a> <a id="4834" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="4837" href="Ordinals.SupremaPreservation.html#4752" class="Bound">F</a> <a id="4839" class="Symbol">(</a><a id="4840" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4844" href="Ordinals.SupremaPreservation.html#5068" class="Function">β⁺</a><a id="4846" class="Symbol">)</a>   <a id="4850" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4853" href="Ordinals.SupremaPreservation.html#4757" class="Bound">σ</a> <a id="4855" class="Symbol">(</a><a id="4856" href="Ordinals.SupremaPreservation.html#3633" class="Function">fattened-family-is-inhabited</a> <a id="4885" href="Ordinals.SupremaPreservation.html#4769" class="Bound">β</a><a id="4886" class="Symbol">)</a> <a id="4888" href="Ordinals.SupremaPreservation.html#5068" class="Function">β⁺</a> <a id="4891" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="4894" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4898" class="Symbol">(</a><a id="4899" href="Ordinals.SupremaPreservation.html#4752" class="Bound">F</a> <a id="4901" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4903" href="Ordinals.SupremaPreservation.html#5068" class="Function">β⁺</a><a id="4905" class="Symbol">)</a> <a id="4907" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4910" href="Ordinals.OrdinalOfOrdinalsSuprema.html#40996" class="Function">sup-pointwise-equal</a> <a id="4930" class="Symbol">(</a><a id="4931" href="Ordinals.SupremaPreservation.html#4752" class="Bound">F</a> <a id="4933" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4935" href="Ordinals.SupremaPreservation.html#5068" class="Function">β⁺</a><a id="4937" class="Symbol">)</a> <a id="4939" class="Symbol">(</a><a id="4940" href="Ordinals.SupremaPreservation.html#4977" class="Function">F⁺</a> <a id="4943" href="Ordinals.SupremaPreservation.html#4769" class="Bound">β</a><a id="4944" class="Symbol">)</a> <a id="4946" href="Ordinals.SupremaPreservation.html#5094" class="Function">e</a> <a id="4948" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="4951" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="4955" class="Symbol">(</a><a id="4956" href="Ordinals.SupremaPreservation.html#4977" class="Function">F⁺</a> <a id="4959" href="Ordinals.SupremaPreservation.html#4769" class="Bound">β</a><a id="4960" class="Symbol">)</a>   <a id="4964" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="4968" class="Keyword">where</a>
   <a id="4977" href="Ordinals.SupremaPreservation.html#4977" class="Function">F⁺</a> <a id="4980" class="Symbol">:</a> <a id="4982" class="Symbol">{</a><a id="4983" href="Ordinals.SupremaPreservation.html#4983" class="Bound">I</a> <a id="4985" class="Symbol">:</a> <a id="4987" href="Ordinals.SupremaPreservation.html#4749" class="Bound">𝓤</a> <a id="4989" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4991" class="Symbol">}</a> <a id="4993" class="Symbol">→</a> <a id="4995" class="Symbol">(</a><a id="4996" href="Ordinals.SupremaPreservation.html#4983" class="Bound">I</a> <a id="4998" class="Symbol">→</a> <a id="5000" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5008" href="Ordinals.SupremaPreservation.html#4749" class="Bound">𝓤</a><a id="5009" class="Symbol">)</a> <a id="5011" class="Symbol">→</a> <a id="5013" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="5015" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5017" href="Ordinals.SupremaPreservation.html#4983" class="Bound">I</a> <a id="5019" class="Symbol">→</a> <a id="5021" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5029" href="Ordinals.SupremaPreservation.html#4749" class="Bound">𝓤</a>
   <a id="5034" href="Ordinals.SupremaPreservation.html#4977" class="Function">F⁺</a> <a id="5037" href="Ordinals.SupremaPreservation.html#5037" class="Bound">β</a> <a id="5039" class="Symbol">=</a> <a id="5041" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="5047" class="Symbol">(λ</a> <a id="5050" href="Ordinals.SupremaPreservation.html#5050" class="Bound">_</a> <a id="5052" class="Symbol">→</a> <a id="5054" href="Ordinals.SupremaPreservation.html#4754" class="Bound">α</a><a id="5055" class="Symbol">)</a> <a id="5057" class="Symbol">(</a><a id="5058" href="Ordinals.SupremaPreservation.html#4752" class="Bound">F</a> <a id="5060" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5062" href="Ordinals.SupremaPreservation.html#5037" class="Bound">β</a><a id="5063" class="Symbol">)</a>
   <a id="5068" href="Ordinals.SupremaPreservation.html#5068" class="Function">β⁺</a> <a id="5071" class="Symbol">=</a> <a id="5073" href="Ordinals.SupremaPreservation.html#3444" class="Function">fattened-family</a> <a id="5089" href="Ordinals.SupremaPreservation.html#4769" class="Bound">β</a>
   <a id="5094" href="Ordinals.SupremaPreservation.html#5094" class="Function">e</a> <a id="5096" class="Symbol">:</a> <a id="5098" href="Ordinals.SupremaPreservation.html#4752" class="Bound">F</a> <a id="5100" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5102" href="Ordinals.SupremaPreservation.html#5068" class="Function">β⁺</a> <a id="5105" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5107" href="Ordinals.SupremaPreservation.html#4977" class="Function">F⁺</a> <a id="5110" href="Ordinals.SupremaPreservation.html#4769" class="Bound">β</a>
   <a id="5115" href="Ordinals.SupremaPreservation.html#5094" class="Function">e</a> <a id="5117" class="Symbol">=</a> <a id="5119" href="MLTT.Plus.html#187" class="Function">dep-cases</a> <a id="5129" class="Symbol">(λ</a> <a id="5132" href="Ordinals.SupremaPreservation.html#5132" class="Bound">⋆</a> <a id="5134" class="Symbol">→</a> <a id="5136" href="Ordinals.SupremaPreservation.html#4761" class="Bound">eq</a><a id="5138" class="Symbol">)</a> <a id="5140" class="Symbol">(λ</a> <a id="5143" href="Ordinals.SupremaPreservation.html#5143" class="Bound">i</a> <a id="5145" class="Symbol">→</a> <a id="5147" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="5151" class="Symbol">)</a>

<a id="5154" class="Markup">\end{code}</a><a id="5164" class="Background">

For the converse, we first observe that if F preserves suprema up to a join
with α, then this forces α to be the value of F at 𝟘ₒ.

</a><a id="5298" class="Markup">\begin{code}</a>

<a id="preserves-suprema-up-to-join-implies-zero-equation"></a><a id="5312" href="Ordinals.SupremaPreservation.html#5312" class="Function">preserves-suprema-up-to-join-implies-zero-equation</a>
 <a id="5364" class="Symbol">:</a> <a id="5366" class="Symbol">(</a><a id="5367" href="Ordinals.SupremaPreservation.html#5367" class="Bound">F</a> <a id="5369" class="Symbol">:</a> <a id="5371" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5379" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5381" class="Symbol">→</a> <a id="5383" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5391" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5392" class="Symbol">)</a> <a id="5394" class="Symbol">(</a><a id="5395" href="Ordinals.SupremaPreservation.html#5395" class="Bound">α</a> <a id="5397" class="Symbol">:</a> <a id="5399" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5407" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5408" class="Symbol">)</a>
 <a id="5411" class="Symbol">→</a> <a id="5413" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="5442" href="Ordinals.SupremaPreservation.html#5367" class="Bound">F</a> <a id="5444" href="Ordinals.SupremaPreservation.html#5395" class="Bound">α</a>
 <a id="5447" class="Symbol">→</a> <a id="5449" href="Ordinals.SupremaPreservation.html#5367" class="Bound">F</a> <a id="5451" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="5454" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5456" href="Ordinals.SupremaPreservation.html#5395" class="Bound">α</a>
<a id="5458" href="Ordinals.SupremaPreservation.html#5312" class="Function">preserves-suprema-up-to-join-implies-zero-equation</a> <a id="5509" class="Symbol">{</a><a id="5510" href="Ordinals.SupremaPreservation.html#5510" class="Bound">𝓤</a><a id="5511" class="Symbol">}</a> <a id="5513" href="Ordinals.SupremaPreservation.html#5513" class="Bound">F</a> <a id="5515" href="Ordinals.SupremaPreservation.html#5515" class="Bound">α</a> <a id="5517" href="Ordinals.SupremaPreservation.html#5517" class="Bound">σ</a> <a id="5519" class="Symbol">=</a>
 <a id="5522" href="Ordinals.SupremaPreservation.html#5513" class="Bound">F</a> <a id="5524" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>           <a id="5537" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5540" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5543" href="Ordinals.SupremaPreservation.html#5513" class="Bound">F</a> <a id="5545" class="Symbol">(</a><a id="5546" href="Ordinals.SupremaPreservation.html#4212" class="Function">empty-sup-is-𝟘ₒ</a> <a id="5562" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5564" class="Symbol">)</a> <a id="5566" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="5569" href="Ordinals.SupremaPreservation.html#5513" class="Bound">F</a> <a id="5571" class="Symbol">(</a><a id="5572" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="5576" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="5582" class="Symbol">)</a> <a id="5584" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5587" href="Ordinals.SupremaPreservation.html#5517" class="Bound">σ</a> <a id="5589" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5596" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="5599" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="5603" href="Ordinals.SupremaPreservation.html#5674" class="Function">F⁺</a>         <a id="5614" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5617" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="5627" class="Symbol">(</a><a id="5628" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="5632" href="Ordinals.SupremaPreservation.html#5674" class="Function">F⁺</a><a id="5634" class="Symbol">)</a> <a id="5636" href="Ordinals.SupremaPreservation.html#5515" class="Bound">α</a> <a id="5638" href="Ordinals.SupremaPreservation.html#5737" class="Function">I</a> <a id="5640" href="Ordinals.SupremaPreservation.html#5851" class="Function">II</a> <a id="5643" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="5646" href="Ordinals.SupremaPreservation.html#5515" class="Bound">α</a>              <a id="5661" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="5665" class="Keyword">where</a>
   <a id="5674" href="Ordinals.SupremaPreservation.html#5674" class="Function">F⁺</a> <a id="5677" class="Symbol">:</a> <a id="5679" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="5681" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5683" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="5685" class="Symbol">→</a> <a id="5687" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5695" href="Ordinals.SupremaPreservation.html#5510" class="Bound">𝓤</a>
   <a id="5700" href="Ordinals.SupremaPreservation.html#5674" class="Function">F⁺</a> <a id="5703" class="Symbol">=</a> <a id="5705" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="5711" class="Symbol">(λ</a> <a id="5714" href="Ordinals.SupremaPreservation.html#5714" class="Bound">_</a> <a id="5716" class="Symbol">→</a> <a id="5718" href="Ordinals.SupremaPreservation.html#5515" class="Bound">α</a><a id="5719" class="Symbol">)</a> <a id="5721" class="Symbol">(</a><a id="5722" href="Ordinals.SupremaPreservation.html#5513" class="Bound">F</a> <a id="5724" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5726" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="5732" class="Symbol">)</a>
   <a id="5737" href="Ordinals.SupremaPreservation.html#5737" class="Function">I</a> <a id="5739" class="Symbol">:</a> <a id="5741" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="5745" href="Ordinals.SupremaPreservation.html#5674" class="Function">F⁺</a> <a id="5748" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="5750" href="Ordinals.SupremaPreservation.html#5515" class="Bound">α</a>
   <a id="5755" href="Ordinals.SupremaPreservation.html#5737" class="Function">I</a> <a id="5757" class="Symbol">=</a> <a id="5759" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="5794" href="Ordinals.SupremaPreservation.html#5674" class="Function">F⁺</a> <a id="5797" href="Ordinals.SupremaPreservation.html#5515" class="Bound">α</a>
        <a id="5807" class="Symbol">(</a><a id="5808" href="MLTT.Plus.html#187" class="Function">dep-cases</a> <a id="5818" class="Symbol">(λ</a> <a id="5821" href="Ordinals.SupremaPreservation.html#5821" class="Bound">_</a> <a id="5823" class="Symbol">→</a> <a id="5825" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="5832" href="Ordinals.SupremaPreservation.html#5515" class="Bound">α</a><a id="5833" class="Symbol">)</a> <a id="5835" href="MLTT.Empty.html#219" class="Function">𝟘-induction</a><a id="5846" class="Symbol">)</a>
   <a id="5851" href="Ordinals.SupremaPreservation.html#5851" class="Function">II</a> <a id="5854" class="Symbol">:</a> <a id="5856" href="Ordinals.SupremaPreservation.html#5515" class="Bound">α</a> <a id="5858" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="5860" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="5864" href="Ordinals.SupremaPreservation.html#5674" class="Function">F⁺</a>
   <a id="5870" href="Ordinals.SupremaPreservation.html#5851" class="Function">II</a> <a id="5873" class="Symbol">=</a> <a id="5875" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="5894" href="Ordinals.SupremaPreservation.html#5674" class="Function">F⁺</a> <a id="5897" class="Symbol">(</a><a id="5898" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5902" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="5903" class="Symbol">)</a>

<a id="5906" class="Markup">\end{code}</a><a id="5916" class="Background">

To prove the preservation of inhabited suprema, we will need monotonicity, which
is also of independent utility.

</a><a id="6032" class="Markup">\begin{code}</a>

<a id="6046" class="Keyword">module</a> <a id="6053" href="Ordinals.SupremaPreservation.html#6053" class="Module">_</a>
        <a id="6063" class="Symbol">(</a><a id="6064" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a> <a id="6066" class="Symbol">:</a> <a id="6068" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6076" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6078" class="Symbol">→</a> <a id="6080" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6088" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6089" class="Symbol">)</a>
       <a id="6098" class="Keyword">where</a>

 <a id="6106" href="Ordinals.SupremaPreservation.html#6106" class="Function">is-monotone-if-preserves-suprema-up-to-join</a>
  <a id="6152" class="Symbol">:</a> <a id="6154" class="Symbol">(</a><a id="6155" href="Ordinals.SupremaPreservation.html#6155" class="Bound">α</a> <a id="6157" class="Symbol">:</a> <a id="6159" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6167" href="Ordinals.SupremaPreservation.html#6076" class="Bound">𝓤</a><a id="6168" class="Symbol">)</a>
  <a id="6172" class="Symbol">→</a> <a id="6174" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="6203" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a> <a id="6205" href="Ordinals.SupremaPreservation.html#6155" class="Bound">α</a>
  <a id="6209" class="Symbol">→</a> <a id="6211" href="Ordinals.OrdinalOfOrdinals.html#20563" class="Function">is-monotone-⊴</a> <a id="6225" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a>
 <a id="6228" href="Ordinals.SupremaPreservation.html#6106" class="Function">is-monotone-if-preserves-suprema-up-to-join</a> <a id="6272" href="Ordinals.SupremaPreservation.html#6272" class="Bound">α</a> <a id="6274" href="Ordinals.SupremaPreservation.html#6274" class="Bound">eqₛ</a> <a id="6278" href="Ordinals.SupremaPreservation.html#6278" class="Bound">β</a> <a id="6280" href="Ordinals.SupremaPreservation.html#6280" class="Bound">γ</a> <a id="6282" href="Ordinals.SupremaPreservation.html#6282" class="Bound">l</a> <a id="6284" class="Symbol">=</a>
  <a id="6288" href="MLTT.Id.html#734" class="Function">transport</a> <a id="6298" class="Symbol">(</a><a id="6299" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a> <a id="6301" href="Ordinals.SupremaPreservation.html#6278" class="Bound">β</a> <a id="6303" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="6305" class="Symbol">)</a> <a id="6307" class="Symbol">(</a><a id="6308" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6311" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a> <a id="6313" href="Ordinals.SupremaPreservation.html#6468" class="Function">I</a><a id="6314" class="Symbol">)</a> <a id="6316" href="Ordinals.SupremaPreservation.html#6666" class="Function">II</a>
   <a id="6322" class="Keyword">where</a>
    <a id="6332" href="Ordinals.SupremaPreservation.html#6332" class="Function">Δ</a> <a id="6334" class="Symbol">:</a> <a id="6336" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="6337" class="Symbol">{</a><a id="6338" href="Ordinals.SupremaPreservation.html#6076" class="Bound">𝓤</a><a id="6339" class="Symbol">}</a> <a id="6341" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6343" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="6344" class="Symbol">{</a><a id="6345" href="Ordinals.SupremaPreservation.html#6076" class="Bound">𝓤</a><a id="6346" class="Symbol">}</a> <a id="6348" class="Symbol">→</a> <a id="6350" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6358" href="Ordinals.SupremaPreservation.html#6076" class="Bound">𝓤</a>
    <a id="6364" href="Ordinals.SupremaPreservation.html#6332" class="Function">Δ</a> <a id="6366" class="Symbol">=</a> <a id="6368" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="6374" class="Symbol">(λ</a> <a id="6377" href="Ordinals.SupremaPreservation.html#6377" class="Bound">_</a> <a id="6379" class="Symbol">→</a> <a id="6381" href="Ordinals.SupremaPreservation.html#6278" class="Bound">β</a><a id="6382" class="Symbol">)</a> <a id="6384" class="Symbol">(λ</a> <a id="6387" href="Ordinals.SupremaPreservation.html#6387" class="Bound">_</a> <a id="6389" class="Symbol">→</a> <a id="6391" href="Ordinals.SupremaPreservation.html#6280" class="Bound">γ</a><a id="6392" class="Symbol">)</a>
    <a id="6398" href="Ordinals.SupremaPreservation.html#6398" class="Function">Δ⁺</a> <a id="6401" class="Symbol">:</a> <a id="6403" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="6405" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6407" class="Symbol">(</a><a id="6408" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="6415" href="Ordinals.SupremaPreservation.html#6332" class="Function">Δ</a><a id="6416" class="Symbol">)</a> <a id="6418" class="Symbol">→</a> <a id="6420" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6428" href="Ordinals.SupremaPreservation.html#6076" class="Bound">𝓤</a>
    <a id="6434" href="Ordinals.SupremaPreservation.html#6398" class="Function">Δ⁺</a> <a id="6437" class="Symbol">=</a> <a id="6439" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="6445" class="Symbol">(λ</a> <a id="6448" href="Ordinals.SupremaPreservation.html#6448" class="Bound">_</a> <a id="6450" class="Symbol">→</a> <a id="6452" href="Ordinals.SupremaPreservation.html#6272" class="Bound">α</a><a id="6453" class="Symbol">)</a> <a id="6455" class="Symbol">(</a><a id="6456" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a> <a id="6458" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6460" href="Ordinals.SupremaPreservation.html#6332" class="Function">Δ</a><a id="6461" class="Symbol">)</a>

    <a id="6468" href="Ordinals.SupremaPreservation.html#6468" class="Function">I</a> <a id="6470" class="Symbol">:</a> <a id="6472" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6476" href="Ordinals.SupremaPreservation.html#6332" class="Function">Δ</a> <a id="6478" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6480" href="Ordinals.SupremaPreservation.html#6280" class="Bound">γ</a>
    <a id="6486" href="Ordinals.SupremaPreservation.html#6468" class="Function">I</a> <a id="6488" class="Symbol">=</a> <a id="6490" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="6500" class="Symbol">(</a><a id="6501" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6505" href="Ordinals.SupremaPreservation.html#6332" class="Function">Δ</a><a id="6506" class="Symbol">)</a> <a id="6508" href="Ordinals.SupremaPreservation.html#6280" class="Bound">γ</a>
         <a id="6519" class="Symbol">(</a><a id="6520" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="6555" href="Ordinals.SupremaPreservation.html#6332" class="Function">Δ</a> <a id="6557" href="Ordinals.SupremaPreservation.html#6280" class="Bound">γ</a>
           <a id="6570" class="Symbol">(</a><a id="6571" href="MLTT.Plus.html#187" class="Function">dep-cases</a> <a id="6581" class="Symbol">(λ</a> <a id="6584" href="Ordinals.SupremaPreservation.html#6584" class="Bound">_</a> <a id="6586" class="Symbol">→</a> <a id="6588" href="Ordinals.SupremaPreservation.html#6282" class="Bound">l</a><a id="6589" class="Symbol">)</a>
           <a id="6602" class="Symbol">(λ</a> <a id="6605" href="Ordinals.SupremaPreservation.html#6605" class="Bound">_</a> <a id="6607" class="Symbol">→</a> <a id="6609" href="Ordinals.OrdinalOfOrdinals.html#2129" class="Function">⊴-refl</a> <a id="6616" href="Ordinals.SupremaPreservation.html#6280" class="Bound">γ</a><a id="6617" class="Symbol">)))</a>
         <a id="6630" class="Symbol">(</a><a id="6631" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="6650" href="Ordinals.SupremaPreservation.html#6332" class="Function">Δ</a> <a id="6652" class="Symbol">(</a><a id="6653" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6657" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6658" class="Symbol">))</a>

    <a id="6666" href="Ordinals.SupremaPreservation.html#6666" class="Function">II</a> <a id="6669" class="Symbol">:</a> <a id="6671" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a> <a id="6673" href="Ordinals.SupremaPreservation.html#6278" class="Bound">β</a> <a id="6675" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="6677" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a> <a id="6679" class="Symbol">(</a><a id="6680" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="6684" href="Ordinals.SupremaPreservation.html#6332" class="Function">Δ</a><a id="6685" class="Symbol">)</a>
    <a id="6691" href="Ordinals.SupremaPreservation.html#6666" class="Function">II</a> <a id="6694" class="Symbol">=</a> <a id="6696" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="6708" class="Symbol">(</a><a id="6709" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a> <a id="6711" href="Ordinals.SupremaPreservation.html#6278" class="Bound">β</a> <a id="6713" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴_</a><a id="6715" class="Symbol">)</a> <a id="6717" class="Symbol">(</a><a id="6718" href="Ordinals.SupremaPreservation.html#6274" class="Bound">eqₛ</a> <a id="6722" href="Ordinals.SupremaPreservation.html#6332" class="Function">Δ</a><a id="6723" class="Symbol">)</a> <a id="6725" class="Symbol">(</a><a id="6726" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="6745" href="Ordinals.SupremaPreservation.html#6398" class="Function">Δ⁺</a> <a id="6748" class="Symbol">(</a><a id="6749" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6753" class="Symbol">(</a><a id="6754" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6758" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6759" class="Symbol">)))</a>


 <a id="6766" href="Ordinals.SupremaPreservation.html#6766" class="Function">is-monotone-if-preserves-inhabited-suprema</a> <a id="6809" class="Symbol">:</a> <a id="6811" href="Ordinals.SupremaPreservation.html#2400" class="Function">preserves-inhabited-suprema</a> <a id="6839" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a>
                                            <a id="6885" class="Symbol">→</a> <a id="6887" href="Ordinals.OrdinalOfOrdinals.html#20563" class="Function">is-monotone-⊴</a> <a id="6901" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a>
 <a id="6904" href="Ordinals.SupremaPreservation.html#6766" class="Function">is-monotone-if-preserves-inhabited-suprema</a> <a id="6947" href="Ordinals.SupremaPreservation.html#6947" class="Bound">σ</a> <a id="6949" class="Symbol">=</a>
  <a id="6953" href="Ordinals.SupremaPreservation.html#6106" class="Function">is-monotone-if-preserves-suprema-up-to-join</a> <a id="6997" class="Symbol">(</a><a id="6998" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a> <a id="7000" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="7002" class="Symbol">)</a>
   <a id="7007" class="Symbol">(</a><a id="7008" href="Ordinals.SupremaPreservation.html#4541" class="Function">preserves-suprema-up-to-join-criterion</a> <a id="7047" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a> <a id="7052" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="7054" class="Symbol">)</a> <a id="7056" class="Symbol">(</a><a id="7057" href="Ordinals.SupremaPreservation.html#6947" class="Bound">σ</a> <a id="7059" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7061" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="7065" class="Symbol">))</a>

 <a id="7070" href="Ordinals.SupremaPreservation.html#7070" class="Function">is-monotone-if-continuous</a> <a id="7096" class="Symbol">:</a> <a id="7098" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="7112" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a> <a id="7114" class="Symbol">→</a> <a id="7116" href="Ordinals.OrdinalOfOrdinals.html#20563" class="Function">is-monotone-⊴</a> <a id="7130" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a>
 <a id="7133" href="Ordinals.SupremaPreservation.html#7070" class="Function">is-monotone-if-continuous</a> <a id="7159" href="Ordinals.SupremaPreservation.html#7159" class="Bound">c</a> <a id="7161" class="Symbol">=</a>
  <a id="7165" href="Ordinals.SupremaPreservation.html#6766" class="Function">is-monotone-if-preserves-inhabited-suprema</a>
   <a id="7211" class="Symbol">(</a><a id="7212" href="Ordinals.SupremaPreservation.html#3057" class="Function">preserves-inhabited-suprema-if-continuous</a> <a id="7254" href="Ordinals.SupremaPreservation.html#6064" class="Bound">F</a> <a id="7256" href="Ordinals.SupremaPreservation.html#7159" class="Bound">c</a><a id="7257" class="Symbol">)</a>

<a id="7260" class="Markup">\end{code}</a><a id="7270" class="Background">

We now prove the logical equivalences between several forms of preservation of
suprema.

</a><a id="7361" class="Markup">\begin{code}</a>

<a id="least-value-if-preserves-suprema-up-to-join"></a><a id="7375" href="Ordinals.SupremaPreservation.html#7375" class="Function">least-value-if-preserves-suprema-up-to-join</a>
 <a id="7420" class="Symbol">:</a> <a id="7422" class="Symbol">(</a><a id="7423" href="Ordinals.SupremaPreservation.html#7423" class="Bound">F</a> <a id="7425" class="Symbol">:</a> <a id="7427" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7435" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7437" class="Symbol">→</a> <a id="7439" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7447" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7448" class="Symbol">)</a> <a id="7450" class="Symbol">(</a><a id="7451" href="Ordinals.SupremaPreservation.html#7451" class="Bound">α</a> <a id="7453" class="Symbol">:</a> <a id="7455" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7463" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7464" class="Symbol">)</a>
 <a id="7467" class="Symbol">→</a> <a id="7469" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="7498" href="Ordinals.SupremaPreservation.html#7423" class="Bound">F</a> <a id="7500" href="Ordinals.SupremaPreservation.html#7451" class="Bound">α</a>
 <a id="7503" class="Symbol">→</a> <a id="7505" class="Symbol">(</a><a id="7506" href="Ordinals.SupremaPreservation.html#7506" class="Bound">β</a> <a id="7508" class="Symbol">:</a> <a id="7510" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7518" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7519" class="Symbol">)</a> <a id="7521" class="Symbol">→</a> <a id="7523" href="Ordinals.SupremaPreservation.html#7451" class="Bound">α</a> <a id="7525" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="7527" href="Ordinals.SupremaPreservation.html#7423" class="Bound">F</a> <a id="7529" href="Ordinals.SupremaPreservation.html#7506" class="Bound">β</a>
<a id="7531" href="Ordinals.SupremaPreservation.html#7375" class="Function">least-value-if-preserves-suprema-up-to-join</a> <a id="7575" href="Ordinals.SupremaPreservation.html#7575" class="Bound">F</a> <a id="7577" href="Ordinals.SupremaPreservation.html#7577" class="Bound">α</a> <a id="7579" href="Ordinals.SupremaPreservation.html#7579" class="Bound">σ</a> <a id="7581" href="Ordinals.SupremaPreservation.html#7581" class="Bound">β</a> <a id="7583" class="Symbol">=</a>
 <a id="7586" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7596" class="Symbol">(</a><a id="7597" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">_⊴</a> <a id="7600" href="Ordinals.SupremaPreservation.html#7575" class="Bound">F</a> <a id="7602" href="Ordinals.SupremaPreservation.html#7581" class="Bound">β</a><a id="7603" class="Symbol">)</a>
           <a id="7616" class="Symbol">(</a><a id="7617" href="Ordinals.SupremaPreservation.html#5312" class="Function">preserves-suprema-up-to-join-implies-zero-equation</a> <a id="7668" href="Ordinals.SupremaPreservation.html#7575" class="Bound">F</a> <a id="7670" href="Ordinals.SupremaPreservation.html#7577" class="Bound">α</a> <a id="7672" href="Ordinals.SupremaPreservation.html#7579" class="Bound">σ</a><a id="7673" class="Symbol">)</a>
           <a id="7686" href="Ordinals.SupremaPreservation.html#7699" class="Function">I</a>
  <a id="7690" class="Keyword">where</a>
   <a id="7699" href="Ordinals.SupremaPreservation.html#7699" class="Function">I</a> <a id="7701" class="Symbol">:</a> <a id="7703" href="Ordinals.SupremaPreservation.html#7575" class="Bound">F</a> <a id="7705" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="7708" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="7710" href="Ordinals.SupremaPreservation.html#7575" class="Bound">F</a> <a id="7712" href="Ordinals.SupremaPreservation.html#7581" class="Bound">β</a>
   <a id="7717" href="Ordinals.SupremaPreservation.html#7699" class="Function">I</a> <a id="7719" class="Symbol">=</a> <a id="7721" href="Ordinals.SupremaPreservation.html#6106" class="Function">is-monotone-if-preserves-suprema-up-to-join</a> <a id="7765" href="Ordinals.SupremaPreservation.html#7575" class="Bound">F</a> <a id="7767" href="Ordinals.SupremaPreservation.html#7577" class="Bound">α</a> <a id="7769" href="Ordinals.SupremaPreservation.html#7579" class="Bound">σ</a> <a id="7771" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="7774" href="Ordinals.SupremaPreservation.html#7581" class="Bound">β</a> <a id="7776" class="Symbol">(</a><a id="7777" href="Ordinals.AdditionProperties.html#12891" class="Function">𝟘ₒ-least-⊴</a> <a id="7788" href="Ordinals.SupremaPreservation.html#7581" class="Bound">β</a><a id="7789" class="Symbol">)</a>

<a id="preserves-inhabited-suprema-criterion"></a><a id="7792" href="Ordinals.SupremaPreservation.html#7792" class="Function">preserves-inhabited-suprema-criterion</a>
 <a id="7831" class="Symbol">:</a> <a id="7833" class="Symbol">(</a><a id="7834" href="Ordinals.SupremaPreservation.html#7834" class="Bound">F</a> <a id="7836" class="Symbol">:</a> <a id="7838" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7846" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7848" class="Symbol">→</a> <a id="7850" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7858" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7859" class="Symbol">)</a>
 <a id="7862" class="Symbol">→</a> <a id="7864" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="7893" href="Ordinals.SupremaPreservation.html#7834" class="Bound">F</a> <a id="7895" class="Symbol">(</a><a id="7896" href="Ordinals.SupremaPreservation.html#7834" class="Bound">F</a> <a id="7898" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="7900" class="Symbol">)</a>
 <a id="7903" class="Symbol">→</a> <a id="7905" href="Ordinals.SupremaPreservation.html#2400" class="Function">preserves-inhabited-suprema</a> <a id="7933" href="Ordinals.SupremaPreservation.html#7834" class="Bound">F</a>
<a id="7935" href="Ordinals.SupremaPreservation.html#7792" class="Function">preserves-inhabited-suprema-criterion</a> <a id="7973" class="Symbol">{</a><a id="7974" href="Ordinals.SupremaPreservation.html#7974" class="Bound">𝓤</a><a id="7975" class="Symbol">}</a> <a id="7977" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="7979" href="Ordinals.SupremaPreservation.html#7979" class="Bound">σ</a> <a id="7981" class="Symbol">{</a><a id="7982" href="Ordinals.SupremaPreservation.html#7982" class="Bound">I</a><a id="7983" class="Symbol">}</a> <a id="7985" class="Symbol">=</a>
 <a id="7988" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="7995" class="Symbol">(</a><a id="7996" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="8006" href="Ordinals.SupremaPreservation.html#1704" class="Function">fe&#39;</a> <a id="8010" class="Symbol">(λ</a> <a id="8013" href="Ordinals.SupremaPreservation.html#8013" class="Bound">_</a> <a id="8015" class="Symbol">→</a> <a id="8017" href="Ordinals.Equivalence.html#10806" class="Function">the-type-of-ordinals-is-a-set</a> <a id="8047" class="Symbol">(</a><a id="8048" href="Ordinals.SupremaPreservation.html#1400" class="Bound">ua</a> <a id="8051" href="Ordinals.SupremaPreservation.html#7974" class="Bound">𝓤</a><a id="8052" class="Symbol">)</a> <a id="8054" href="Ordinals.SupremaPreservation.html#1704" class="Function">fe&#39;</a><a id="8057" class="Symbol">))</a> <a id="8060" href="Ordinals.SupremaPreservation.html#8073" class="Function">h</a>
  <a id="8064" class="Keyword">where</a>
   <a id="8073" href="Ordinals.SupremaPreservation.html#8073" class="Function">h</a> <a id="8075" class="Symbol">:</a> <a id="8077" href="Ordinals.SupremaPreservation.html#7982" class="Bound">I</a> <a id="8079" class="Symbol">→</a> <a id="8081" class="Symbol">(</a><a id="8082" href="Ordinals.SupremaPreservation.html#8082" class="Bound">γ</a> <a id="8084" class="Symbol">:</a> <a id="8086" href="Ordinals.SupremaPreservation.html#7982" class="Bound">I</a> <a id="8088" class="Symbol">→</a> <a id="8090" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8098" href="Ordinals.SupremaPreservation.html#7974" class="Bound">𝓤</a><a id="8099" class="Symbol">)</a> <a id="8101" class="Symbol">→</a> <a id="8103" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8105" class="Symbol">(</a><a id="8106" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8110" href="Ordinals.SupremaPreservation.html#8082" class="Bound">γ</a><a id="8111" class="Symbol">)</a> <a id="8113" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8115" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8119" class="Symbol">(</a><a id="8120" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8122" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8124" href="Ordinals.SupremaPreservation.html#8082" class="Bound">γ</a><a id="8125" class="Symbol">)</a>
   <a id="8130" href="Ordinals.SupremaPreservation.html#8073" class="Function">h</a> <a id="8132" href="Ordinals.SupremaPreservation.html#8132" class="Bound">i</a> <a id="8134" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a> <a id="8136" class="Symbol">=</a>
    <a id="8142" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="8154" class="Symbol">(</a><a id="8155" href="MLTT.Id.html#193" class="Datatype Operator">_＝</a> <a id="8158" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8162" class="Symbol">(</a><a id="8163" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8165" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8167" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a><a id="8168" class="Symbol">))</a> <a id="8171" class="Symbol">(</a><a id="8172" href="Ordinals.SupremaPreservation.html#7979" class="Bound">σ</a> <a id="8174" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a><a id="8175" class="Symbol">)</a> <a id="8177" class="Symbol">(</a><a id="8178" href="Ordinals.OrdinalOfOrdinals.html#4300" class="Function">⊴-antisym</a> <a id="8188" class="Symbol">(</a><a id="8189" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8193" href="Ordinals.SupremaPreservation.html#8235" class="Function">F⁺</a><a id="8195" class="Symbol">)</a> <a id="8197" class="Symbol">(</a><a id="8198" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8202" class="Symbol">(</a><a id="8203" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8205" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8207" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a><a id="8208" class="Symbol">))</a> <a id="8211" href="Ordinals.SupremaPreservation.html#8274" class="Function">l₁</a> <a id="8214" href="Ordinals.SupremaPreservation.html#8663" class="Function">l₂</a><a id="8216" class="Symbol">)</a>
     <a id="8223" class="Keyword">where</a>
      <a id="8235" href="Ordinals.SupremaPreservation.html#8235" class="Function">F⁺</a> <a id="8238" class="Symbol">=</a> <a id="8240" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="8246" class="Symbol">(λ</a> <a id="8249" href="Ordinals.SupremaPreservation.html#8249" class="Bound">_</a> <a id="8251" class="Symbol">→</a> <a id="8253" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8255" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="8257" class="Symbol">)</a> <a id="8259" class="Symbol">(</a><a id="8260" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8262" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8264" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a><a id="8265" class="Symbol">)</a>

      <a id="8274" href="Ordinals.SupremaPreservation.html#8274" class="Function">l₁</a> <a id="8277" class="Symbol">:</a> <a id="8279" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8283" href="Ordinals.SupremaPreservation.html#8235" class="Function">F⁺</a> <a id="8286" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8288" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8292" class="Symbol">(</a><a id="8293" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8295" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8297" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a><a id="8298" class="Symbol">)</a>
      <a id="8306" href="Ordinals.SupremaPreservation.html#8274" class="Function">l₁</a> <a id="8309" class="Symbol">=</a> <a id="8311" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="8346" href="Ordinals.SupremaPreservation.html#8235" class="Function">F⁺</a> <a id="8349" class="Symbol">(</a><a id="8350" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8354" class="Symbol">(</a><a id="8355" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8357" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8359" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a><a id="8360" class="Symbol">))</a>
            <a id="8375" class="Symbol">(</a><a id="8376" href="MLTT.Plus.html#187" class="Function">dep-cases</a> <a id="8386" class="Symbol">(λ</a> <a id="8389" href="Ordinals.SupremaPreservation.html#8389" class="Bound">_</a> <a id="8391" class="Symbol">→</a> <a id="8393" href="Ordinals.OrdinalOfOrdinals.html#2313" class="Function">⊴-trans</a> <a id="8401" class="Symbol">(</a><a id="8402" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8404" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="8406" class="Symbol">)</a> <a id="8408" class="Symbol">(</a><a id="8409" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8411" class="Symbol">(</a><a id="8412" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a> <a id="8414" href="Ordinals.SupremaPreservation.html#8132" class="Bound">i</a><a id="8415" class="Symbol">))</a> <a id="8418" class="Symbol">(</a><a id="8419" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8423" class="Symbol">(</a><a id="8424" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8426" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8428" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a><a id="8429" class="Symbol">))</a>
                         <a id="8457" class="Symbol">(</a><a id="8458" href="Ordinals.SupremaPreservation.html#7375" class="Function">least-value-if-preserves-suprema-up-to-join</a>
                           <a id="8529" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8531" class="Symbol">(</a><a id="8532" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8534" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="8536" class="Symbol">)</a> <a id="8538" href="Ordinals.SupremaPreservation.html#7979" class="Bound">σ</a> <a id="8540" class="Symbol">(</a><a id="8541" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a> <a id="8543" href="Ordinals.SupremaPreservation.html#8132" class="Bound">i</a><a id="8544" class="Symbol">))</a>
                         <a id="8572" class="Symbol">(</a><a id="8573" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="8592" class="Symbol">(</a><a id="8593" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8595" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8597" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a><a id="8598" class="Symbol">)</a> <a id="8600" href="Ordinals.SupremaPreservation.html#8132" class="Bound">i</a><a id="8601" class="Symbol">))</a>
                       <a id="8627" class="Symbol">(</a><a id="8628" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="8647" class="Symbol">(</a><a id="8648" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8650" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8652" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a><a id="8653" class="Symbol">)))</a>
      <a id="8663" href="Ordinals.SupremaPreservation.html#8663" class="Function">l₂</a> <a id="8666" class="Symbol">:</a> <a id="8668" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8672" class="Symbol">(</a><a id="8673" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8675" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8677" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a><a id="8678" class="Symbol">)</a> <a id="8680" href="Ordinals.OrdinalOfOrdinals.html#1152" class="Function Operator">⊴</a> <a id="8682" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8686" href="Ordinals.SupremaPreservation.html#8235" class="Function">F⁺</a>
      <a id="8695" href="Ordinals.SupremaPreservation.html#8663" class="Function">l₂</a> <a id="8698" class="Symbol">=</a> <a id="8700" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37647" class="Function">sup-is-lower-bound-of-upper-bounds</a> <a id="8735" class="Symbol">(</a><a id="8736" href="Ordinals.SupremaPreservation.html#7977" class="Bound">F</a> <a id="8738" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8740" href="Ordinals.SupremaPreservation.html#8134" class="Bound">γ</a><a id="8741" class="Symbol">)</a> <a id="8743" class="Symbol">(</a><a id="8744" href="Ordinals.OrdinalOfOrdinalsSuprema.html#36853" class="Function">sup</a> <a id="8748" href="Ordinals.SupremaPreservation.html#8235" class="Function">F⁺</a><a id="8750" class="Symbol">)</a>
            <a id="8764" class="Symbol">(λ</a> <a id="8767" href="Ordinals.SupremaPreservation.html#8767" class="Bound">i</a> <a id="8769" class="Symbol">→</a> <a id="8771" href="Ordinals.OrdinalOfOrdinalsSuprema.html#37159" class="Function">sup-is-upper-bound</a> <a id="8790" href="Ordinals.SupremaPreservation.html#8235" class="Function">F⁺</a> <a id="8793" class="Symbol">(</a><a id="8794" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8798" href="Ordinals.SupremaPreservation.html#8767" class="Bound">i</a><a id="8799" class="Symbol">))</a>

<a id="preservation-of-suprema-equivalence"></a><a id="8803" href="Ordinals.SupremaPreservation.html#8803" class="Function">preservation-of-suprema-equivalence</a>
 <a id="8840" class="Symbol">:</a> <a id="8842" class="Symbol">(</a><a id="8843" href="Ordinals.SupremaPreservation.html#8843" class="Bound">F</a> <a id="8845" class="Symbol">:</a> <a id="8847" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8855" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8857" class="Symbol">→</a> <a id="8859" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8867" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8868" class="Symbol">)</a> <a id="8870" class="Symbol">(</a><a id="8871" href="Ordinals.SupremaPreservation.html#8871" class="Bound">α</a> <a id="8873" class="Symbol">:</a> <a id="8875" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="8883" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8884" class="Symbol">)</a>
 <a id="8887" class="Symbol">→</a> <a id="8889" class="Symbol">((</a><a id="8891" href="Ordinals.SupremaPreservation.html#8843" class="Bound">F</a> <a id="8893" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="8896" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8898" href="Ordinals.SupremaPreservation.html#8871" class="Bound">α</a><a id="8899" class="Symbol">)</a> <a id="8901" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8903" href="Ordinals.SupremaPreservation.html#2400" class="Function">preserves-inhabited-suprema</a> <a id="8931" href="Ordinals.SupremaPreservation.html#8843" class="Bound">F</a><a id="8932" class="Symbol">)</a>
 <a id="8935" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="8937" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="8966" href="Ordinals.SupremaPreservation.html#8843" class="Bound">F</a> <a id="8968" href="Ordinals.SupremaPreservation.html#8871" class="Bound">α</a>
<a id="8970" href="Ordinals.SupremaPreservation.html#8803" class="Function">preservation-of-suprema-equivalence</a> <a id="9006" href="Ordinals.SupremaPreservation.html#9006" class="Bound">F</a> <a id="9008" href="Ordinals.SupremaPreservation.html#9008" class="Bound">α</a> <a id="9010" class="Symbol">=</a>
 <a id="9013" class="Symbol">(λ</a> <a id="9016" class="Symbol">(</a><a id="9017" href="Ordinals.SupremaPreservation.html#9017" class="Bound">eq</a> <a id="9020" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9022" href="Ordinals.SupremaPreservation.html#9022" class="Bound">σ</a><a id="9023" class="Symbol">)</a> <a id="9025" class="Symbol">→</a> <a id="9027" href="Ordinals.SupremaPreservation.html#4541" class="Function">preserves-suprema-up-to-join-criterion</a> <a id="9066" href="Ordinals.SupremaPreservation.html#9006" class="Bound">F</a> <a id="9068" href="Ordinals.SupremaPreservation.html#9008" class="Bound">α</a> <a id="9070" class="Symbol">(</a><a id="9071" href="Ordinals.SupremaPreservation.html#9022" class="Bound">σ</a> <a id="9073" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9075" href="Ordinals.SupremaPreservation.html#9017" class="Bound">eq</a><a id="9077" class="Symbol">))</a> <a id="9080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="9083" class="Symbol">(λ</a> <a id="9086" href="Ordinals.SupremaPreservation.html#9086" class="Bound">σ</a> <a id="9088" class="Symbol">→</a> <a id="9090" href="Ordinals.SupremaPreservation.html#9229" class="Function">eq</a> <a id="9093" href="Ordinals.SupremaPreservation.html#9086" class="Bound">σ</a> <a id="9095" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
        <a id="9105" href="Ordinals.SupremaPreservation.html#7792" class="Function">preserves-inhabited-suprema-criterion</a> <a id="9143" href="Ordinals.SupremaPreservation.html#9006" class="Bound">F</a> <a id="9145" class="Symbol">(</a><a id="9146" href="Ordinals.SupremaPreservation.html#9313" class="Function">σ&#39;</a> <a id="9149" href="Ordinals.SupremaPreservation.html#9086" class="Bound">σ</a> <a id="9151" class="Symbol">(</a><a id="9152" href="Ordinals.SupremaPreservation.html#9229" class="Function">eq</a> <a id="9155" href="Ordinals.SupremaPreservation.html#9086" class="Bound">σ</a><a id="9156" class="Symbol">)))</a>
  <a id="9162" class="Keyword">where</a>
   <a id="9171" class="Keyword">module</a> <a id="9178" href="Ordinals.SupremaPreservation.html#9178" class="Module">_</a> <a id="9180" class="Symbol">(</a><a id="9181" href="Ordinals.SupremaPreservation.html#9181" class="Bound">σ</a> <a id="9183" class="Symbol">:</a> <a id="9185" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="9214" href="Ordinals.SupremaPreservation.html#9006" class="Bound">F</a> <a id="9216" href="Ordinals.SupremaPreservation.html#9008" class="Bound">α</a><a id="9217" class="Symbol">)</a> <a id="9219" class="Keyword">where</a>
    <a id="9229" href="Ordinals.SupremaPreservation.html#9229" class="Function">eq</a> <a id="9232" class="Symbol">:</a> <a id="9234" href="Ordinals.SupremaPreservation.html#9006" class="Bound">F</a> <a id="9236" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="9239" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9241" href="Ordinals.SupremaPreservation.html#9008" class="Bound">α</a>
    <a id="9247" href="Ordinals.SupremaPreservation.html#9229" class="Function">eq</a> <a id="9250" class="Symbol">=</a> <a id="9252" href="Ordinals.SupremaPreservation.html#5312" class="Function">preserves-suprema-up-to-join-implies-zero-equation</a> <a id="9303" href="Ordinals.SupremaPreservation.html#9006" class="Bound">F</a> <a id="9305" href="Ordinals.SupremaPreservation.html#9008" class="Bound">α</a> <a id="9307" href="Ordinals.SupremaPreservation.html#9181" class="Bound">σ</a>
    <a id="9313" href="Ordinals.SupremaPreservation.html#9313" class="Function">σ&#39;</a> <a id="9316" class="Symbol">:</a> <a id="9318" href="Ordinals.SupremaPreservation.html#9006" class="Bound">F</a> <a id="9320" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a> <a id="9323" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9325" href="Ordinals.SupremaPreservation.html#9008" class="Bound">α</a> <a id="9327" class="Symbol">→</a> <a id="9329" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="9358" href="Ordinals.SupremaPreservation.html#9006" class="Bound">F</a> <a id="9360" class="Symbol">(</a><a id="9361" href="Ordinals.SupremaPreservation.html#9006" class="Bound">F</a> <a id="9363" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a><a id="9365" class="Symbol">)</a>
    <a id="9371" href="Ordinals.SupremaPreservation.html#9313" class="Function">σ&#39;</a> <a id="9374" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9379" class="Symbol">=</a> <a id="9381" href="Ordinals.SupremaPreservation.html#9181" class="Bound">σ</a>

<a id="preservation-of-suprema-continuity-equivalence"></a><a id="9384" href="Ordinals.SupremaPreservation.html#9384" class="Function">preservation-of-suprema-continuity-equivalence</a>
 <a id="9432" class="Symbol">:</a> <a id="9434" class="Symbol">(</a><a id="9435" href="Ordinals.SupremaPreservation.html#9435" class="Bound">F</a> <a id="9437" class="Symbol">:</a> <a id="9439" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9447" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9449" class="Symbol">→</a> <a id="9451" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9459" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9460" class="Symbol">)</a>
 <a id="9463" class="Symbol">→</a> <a id="9465" href="Ordinals.SupremaPreservation.html#2568" class="Function">preserves-suprema-up-to-join</a> <a id="9494" href="Ordinals.SupremaPreservation.html#9435" class="Bound">F</a> <a id="9496" href="Ordinals.Arithmetic.html#901" class="Function">𝟘ₒ</a>
 <a id="9500" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="9502" href="Ordinals.SupremaPreservation.html#2022" class="Function">is-continuous</a> <a id="9516" href="Ordinals.SupremaPreservation.html#9435" class="Bound">F</a>
<a id="9518" href="Ordinals.SupremaPreservation.html#9384" class="Function">preservation-of-suprema-continuity-equivalence</a> <a id="9565" href="Ordinals.SupremaPreservation.html#9565" class="Bound">F</a> <a id="9567" class="Symbol">=</a>
 <a id="9570" class="Symbol">(λ</a> <a id="9573" href="Ordinals.SupremaPreservation.html#9573" class="Bound">σ</a> <a id="9575" href="Ordinals.SupremaPreservation.html#9575" class="Bound">γ</a> <a id="9577" class="Symbol">→</a> <a id="9579" href="Ordinals.SupremaPreservation.html#9573" class="Bound">σ</a> <a id="9581" href="Ordinals.SupremaPreservation.html#9575" class="Bound">γ</a> <a id="9583" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9585" href="Ordinals.SupremaPreservation.html#3743" class="Function">sup-of-fattened-family-agrees</a> <a id="9615" class="Symbol">(</a><a id="9616" href="Ordinals.SupremaPreservation.html#9565" class="Bound">F</a> <a id="9618" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9620" href="Ordinals.SupremaPreservation.html#9575" class="Bound">γ</a><a id="9621" class="Symbol">))</a> <a id="9624" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="9627" class="Symbol">(λ</a> <a id="9630" href="Ordinals.SupremaPreservation.html#9630" class="Bound">c</a> <a id="9632" href="Ordinals.SupremaPreservation.html#9632" class="Bound">γ</a> <a id="9634" class="Symbol">→</a> <a id="9636" href="Ordinals.SupremaPreservation.html#9630" class="Bound">c</a> <a id="9638" href="Ordinals.SupremaPreservation.html#9632" class="Bound">γ</a> <a id="9640" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9642" class="Symbol">(</a><a id="9643" href="Ordinals.SupremaPreservation.html#3743" class="Function">sup-of-fattened-family-agrees</a> <a id="9673" class="Symbol">(</a><a id="9674" href="Ordinals.SupremaPreservation.html#9565" class="Bound">F</a> <a id="9676" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9678" href="Ordinals.SupremaPreservation.html#9632" class="Bound">γ</a><a id="9679" class="Symbol">))</a> <a id="9682" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="9684" class="Symbol">)</a>

<a id="9687" class="Markup">\end{code}</a></pre></body></html>

==> anc/html/Ordinals.Type.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Type</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 29 June 2018

The type Ordinals of ordinals in a universe 𝓤.

</a><a id="79" class="Markup">\begin{code}</a>

<a id="93" class="Symbol">{-#</a> <a id="97" class="Keyword">OPTIONS</a> <a id="105" class="Pragma">--safe</a> <a id="112" class="Pragma">--without-K</a> <a id="124" class="Symbol">#-}</a>

<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="183" class="Keyword">open</a> <a id="188" class="Keyword">import</a> <a id="195" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>
<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="267" class="Keyword">open</a> <a id="272" class="Keyword">import</a> <a id="279" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="353" class="Keyword">module</a> <a id="360" href="Ordinals.Type.html" class="Module">Ordinals.Type</a> <a id="374" class="Keyword">where</a>

<a id="381" class="Markup">\end{code}</a><a id="391" class="Background">

An ordinal is a type equipped with ordinal structure. Such a type is
automatically a set.

</a><a id="484" class="Markup">\begin{code}</a>

<a id="OrdinalStructure"></a><a id="498" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="515" class="Symbol">:</a> <a id="517" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="519" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="521" class="Symbol">→</a> <a id="523" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="525" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="527" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="529" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="546" class="Symbol">{</a><a id="547" href="Ordinals.Type.html#547" class="Bound">𝓤</a><a id="548" class="Symbol">}</a> <a id="550" href="Ordinals.Type.html#550" class="Bound">X</a> <a id="552" class="Symbol">=</a> <a id="554" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="556" href="Ordinals.Type.html#556" class="Bound Operator">_&lt;_</a> <a id="560" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="562" class="Symbol">(</a><a id="563" href="Ordinals.Type.html#550" class="Bound">X</a> <a id="565" class="Symbol">→</a> <a id="567" href="Ordinals.Type.html#550" class="Bound">X</a> <a id="569" class="Symbol">→</a> <a id="571" href="Ordinals.Type.html#547" class="Bound">𝓤</a> <a id="573" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="575" class="Symbol">)</a> <a id="577" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="579" class="Symbol">(</a><a id="580" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="594" href="Ordinals.Type.html#556" class="Bound Operator">_&lt;_</a><a id="597" class="Symbol">)</a>

<a id="Ordinal"></a><a id="600" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="608" class="Symbol">:</a> <a id="610" class="Symbol">∀</a> <a id="612" href="Ordinals.Type.html#612" class="Bound">𝓤</a> <a id="614" class="Symbol">→</a> <a id="616" href="Ordinals.Type.html#612" class="Bound">𝓤</a> <a id="618" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="620" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="622" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="630" href="Ordinals.Type.html#630" class="Bound">𝓤</a> <a id="632" class="Symbol">=</a> <a id="634" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="636" href="Ordinals.Type.html#636" class="Bound">X</a> <a id="638" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="640" href="Ordinals.Type.html#630" class="Bound">𝓤</a> <a id="642" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="644" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="646" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="663" href="Ordinals.Type.html#636" class="Bound">X</a>

<a id="Ord"></a><a id="666" href="Ordinals.Type.html#666" class="Function">Ord</a> <a id="670" class="Symbol">=</a> <a id="672" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="680" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>

<a id="684" class="Markup">\end{code}</a><a id="694" class="Background">

NB. Perhaps we will eventually need to have two parameters 𝓤 (the
universe where the underlying type X lives) and 𝓥 (the universe where
_&lt;_ takes values in) for Ordinal.

Ordinals are ranged over by α,β,γ.

The underlying type of an ordinal (which happens to be necessarily a
set):

</a><a id="979" class="Markup">\begin{code}</a>

<a id="993" class="Keyword">instance</a>
 <a id="underlying-type-of-ordinal"></a><a id="1003" href="Ordinals.Type.html#1003" class="Function">underlying-type-of-ordinal</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Ordinals.Underlying.html#264" class="Record">Underlying</a> <a id="1043" class="Symbol">(</a><a id="1044" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1052" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1053" class="Symbol">)</a>
 <a id="1056" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a> <a id="1060" class="Symbol">{{</a><a id="1062" href="Ordinals.Type.html#1003" class="Function">underlying-type-of-ordinal</a><a id="1088" class="Symbol">}}</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Ordinals.Type.html#1092" class="Bound">X</a> <a id="1094" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1096" class="Symbol">_)</a> <a id="1099" class="Symbol">=</a> <a id="1101" href="Ordinals.Type.html#1092" class="Bound">X</a>
 <a id="1104" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="1121" class="Symbol">{{</a><a id="1123" href="Ordinals.Type.html#1003" class="Function">underlying-type-of-ordinal</a><a id="1149" class="Symbol">}}</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Ordinals.Type.html#1153" class="Bound">X</a> <a id="1155" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1157" href="Ordinals.Type.html#1157" class="Bound Operator">_&lt;_</a> <a id="1161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1163" href="Ordinals.Type.html#1163" class="Bound">o</a><a id="1164" class="Symbol">)</a> <a id="1166" class="Symbol">=</a> <a id="1168" href="Ordinals.Type.html#1157" class="Bound Operator">_&lt;_</a>

<a id="structure"></a><a id="1173" href="Ordinals.Type.html#1173" class="Function">structure</a> <a id="1183" class="Symbol">:</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Ordinals.Type.html#1186" class="Bound">α</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1198" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1199" class="Symbol">)</a> <a id="1201" class="Symbol">→</a> <a id="1203" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="1220" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1222" href="Ordinals.Type.html#1186" class="Bound">α</a> <a id="1224" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="1226" href="Ordinals.Type.html#1173" class="Function">structure</a> <a id="1236" class="Symbol">(</a><a id="1237" href="Ordinals.Type.html#1237" class="Bound">X</a> <a id="1239" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1241" href="Ordinals.Type.html#1241" class="Bound">s</a><a id="1242" class="Symbol">)</a> <a id="1244" class="Symbol">=</a> <a id="1246" href="Ordinals.Type.html#1241" class="Bound">s</a>

<a id="is-trichotomous"></a><a id="1249" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1275" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1277" class="Symbol">→</a> <a id="1279" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1281" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1283" href="Ordinals.Type.html#1249" class="Function">is-trichotomous</a> <a id="1299" href="Ordinals.Type.html#1299" class="Bound">α</a> <a id="1301" class="Symbol">=</a> <a id="1303" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="1343" href="Ordinals.Type.html#1299" class="Bound">α</a><a id="1344" class="Symbol">)</a>

<a id="is-well-ordered"></a><a id="1347" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="1363" class="Symbol">:</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Ordinals.Type.html#1366" class="Bound">α</a> <a id="1368" class="Symbol">:</a> <a id="1370" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1378" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="1397" class="Symbol">(</a><a id="1398" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="1415" href="Ordinals.Type.html#1366" class="Bound">α</a><a id="1416" class="Symbol">)</a>
<a id="1418" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="1434" class="Symbol">(</a><a id="1435" href="Ordinals.Type.html#1435" class="Bound">X</a> <a id="1437" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1439" href="Ordinals.Type.html#1439" class="Bound Operator">_&lt;_</a> <a id="1443" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1445" href="Ordinals.Type.html#1445" class="Bound">o</a><a id="1446" class="Symbol">)</a> <a id="1448" class="Symbol">=</a> <a id="1450" href="Ordinals.Type.html#1445" class="Bound">o</a>

<a id="Prop-valuedness"></a><a id="1453" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="1469" class="Symbol">:</a> <a id="1471" class="Symbol">(</a><a id="1472" href="Ordinals.Type.html#1472" class="Bound">α</a> <a id="1474" class="Symbol">:</a> <a id="1476" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1484" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1485" class="Symbol">)</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="1522" href="Ordinals.Type.html#1472" class="Bound">α</a><a id="1523" class="Symbol">)</a>
<a id="1525" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="1541" href="Ordinals.Type.html#1541" class="Bound">α</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="1579" href="Ordinals.Type.html#1541" class="Bound">α</a><a id="1580" class="Symbol">)</a> <a id="1582" class="Symbol">(</a><a id="1583" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="1599" href="Ordinals.Type.html#1541" class="Bound">α</a><a id="1600" class="Symbol">)</a>

<a id="Reflexivity"></a><a id="1603" href="Ordinals.Type.html#1603" class="Function">Reflexivity</a> <a id="1615" class="Symbol">:</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Ordinals.Type.html#1618" class="Bound">α</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1630" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1631" class="Symbol">)</a> <a id="1633" class="Symbol">{</a><a id="1634" href="Ordinals.Type.html#1634" class="Bound">x</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1640" href="Ordinals.Type.html#1618" class="Bound">α</a> <a id="1642" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1643" class="Symbol">}</a> <a id="1645" class="Symbol">→</a> <a id="1647" href="Ordinals.Type.html#1634" class="Bound">x</a> <a id="1649" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="1652" href="Ordinals.Type.html#1618" class="Bound">α</a> <a id="1654" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="1656" href="Ordinals.Type.html#1634" class="Bound">x</a>
<a id="1658" href="Ordinals.Type.html#1603" class="Function">Reflexivity</a> <a id="1670" href="Ordinals.Type.html#1670" class="Bound">α</a> <a id="1672" class="Symbol">=</a> <a id="1674" href="Ordinals.Notions.html#6242" class="Function">≼-refl</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="1699" href="Ordinals.Type.html#1670" class="Bound">α</a><a id="1700" class="Symbol">)</a>

<a id="Transitivity"></a><a id="1703" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="1716" class="Symbol">:</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Ordinals.Type.html#1719" class="Bound">α</a> <a id="1721" class="Symbol">:</a> <a id="1723" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1731" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1732" class="Symbol">)</a> <a id="1734" class="Symbol">→</a> <a id="1736" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="1750" class="Symbol">(</a><a id="1751" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="1768" href="Ordinals.Type.html#1719" class="Bound">α</a><a id="1769" class="Symbol">)</a>
<a id="1771" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="1784" href="Ordinals.Type.html#1784" class="Bound">α</a> <a id="1786" class="Symbol">=</a> <a id="1788" href="Ordinals.Notions.html#7580" class="Function">transitivity</a> <a id="1801" class="Symbol">(</a><a id="1802" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="1819" href="Ordinals.Type.html#1784" class="Bound">α</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="1839" href="Ordinals.Type.html#1784" class="Bound">α</a><a id="1840" class="Symbol">)</a>

<a id="Well-foundedness"></a><a id="1843" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="1860" class="Symbol">:</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Ordinals.Type.html#1863" class="Bound">α</a> <a id="1865" class="Symbol">:</a> <a id="1867" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="1875" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1876" class="Symbol">)</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Ordinals.Type.html#1879" class="Bound">x</a> <a id="1881" class="Symbol">:</a> <a id="1883" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="1885" href="Ordinals.Type.html#1863" class="Bound">α</a> <a id="1887" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="1888" class="Symbol">)</a> <a id="1890" class="Symbol">→</a> <a id="1892" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="1906" class="Symbol">(</a><a id="1907" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="1924" href="Ordinals.Type.html#1863" class="Bound">α</a><a id="1925" class="Symbol">)</a> <a id="1927" href="Ordinals.Type.html#1879" class="Bound">x</a>
<a id="1929" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="1946" href="Ordinals.Type.html#1946" class="Bound">α</a> <a id="1948" class="Symbol">=</a> <a id="1950" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="1985" href="Ordinals.Type.html#1946" class="Bound">α</a><a id="1986" class="Symbol">)</a> <a id="1988" class="Symbol">(</a><a id="1989" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="2005" href="Ordinals.Type.html#1946" class="Bound">α</a><a id="2006" class="Symbol">)</a>

<a id="Irreflexivity"></a><a id="2009" href="Ordinals.Type.html#2009" class="Function">Irreflexivity</a> <a id="2023" class="Symbol">:</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Ordinals.Type.html#2026" class="Bound">α</a> <a id="2028" class="Symbol">:</a> <a id="2030" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2038" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2039" class="Symbol">)</a> <a id="2041" class="Symbol">→</a> <a id="2043" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="2076" href="Ordinals.Type.html#2026" class="Bound">α</a><a id="2077" class="Symbol">)</a>
<a id="2079" href="Ordinals.Type.html#2009" class="Function">Irreflexivity</a> <a id="2093" href="Ordinals.Type.html#2093" class="Bound">α</a> <a id="2095" href="Ordinals.Type.html#2095" class="Bound">x</a> <a id="2097" class="Symbol">=</a> <a id="2099" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="2129" href="Ordinals.Type.html#2093" class="Bound">α</a><a id="2130" class="Symbol">)</a> <a id="2132" href="Ordinals.Type.html#2095" class="Bound">x</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="2152" href="Ordinals.Type.html#2093" class="Bound">α</a> <a id="2154" href="Ordinals.Type.html#2095" class="Bound">x</a><a id="2155" class="Symbol">)</a>

<a id="Transfinite-induction"></a><a id="2158" href="Ordinals.Type.html#2158" class="Function">Transfinite-induction</a> <a id="2180" class="Symbol">:</a> <a id="2182" class="Symbol">(</a><a id="2183" href="Ordinals.Type.html#2183" class="Bound">α</a> <a id="2185" class="Symbol">:</a> <a id="2187" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2195" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2196" class="Symbol">)</a>
                      <a id="2220" class="Symbol">→</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Ordinals.Type.html#2223" class="Bound">P</a> <a id="2225" class="Symbol">:</a> <a id="2227" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2229" href="Ordinals.Type.html#2183" class="Bound">α</a> <a id="2231" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2233" class="Symbol">→</a> <a id="2235" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2237" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2239" class="Symbol">)</a>
                      <a id="2263" class="Symbol">→</a> <a id="2265" class="Symbol">((</a><a id="2267" href="Ordinals.Type.html#2267" class="Bound">x</a> <a id="2269" class="Symbol">:</a> <a id="2271" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2273" href="Ordinals.Type.html#2183" class="Bound">α</a> <a id="2275" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2276" class="Symbol">)</a>
                      <a id="2300" class="Symbol">→</a> <a id="2302" class="Symbol">((</a><a id="2304" href="Ordinals.Type.html#2304" class="Bound">y</a> <a id="2306" class="Symbol">:</a> <a id="2308" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2310" href="Ordinals.Type.html#2183" class="Bound">α</a> <a id="2312" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2313" class="Symbol">)</a> <a id="2315" class="Symbol">→</a> <a id="2317" href="Ordinals.Type.html#2304" class="Bound">y</a> <a id="2319" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="2322" href="Ordinals.Type.html#2183" class="Bound">α</a> <a id="2324" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="2326" href="Ordinals.Type.html#2267" class="Bound">x</a> <a id="2328" class="Symbol">→</a> <a id="2330" href="Ordinals.Type.html#2223" class="Bound">P</a> <a id="2332" href="Ordinals.Type.html#2304" class="Bound">y</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">→</a> <a id="2337" href="Ordinals.Type.html#2223" class="Bound">P</a> <a id="2339" href="Ordinals.Type.html#2267" class="Bound">x</a><a id="2340" class="Symbol">)</a>
                      <a id="2364" class="Symbol">→</a> <a id="2366" class="Symbol">(</a><a id="2367" href="Ordinals.Type.html#2367" class="Bound">x</a> <a id="2369" class="Symbol">:</a> <a id="2371" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2373" href="Ordinals.Type.html#2183" class="Bound">α</a> <a id="2375" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2376" class="Symbol">)</a> <a id="2378" class="Symbol">→</a> <a id="2380" href="Ordinals.Type.html#2223" class="Bound">P</a> <a id="2382" href="Ordinals.Type.html#2367" class="Bound">x</a>
<a id="2384" href="Ordinals.Type.html#2158" class="Function">Transfinite-induction</a> <a id="2406" href="Ordinals.Type.html#2406" class="Bound">α</a> <a id="2408" class="Symbol">=</a> <a id="2410" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a>
                           <a id="2459" class="Symbol">(</a><a id="2460" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="2477" href="Ordinals.Type.html#2406" class="Bound">α</a><a id="2478" class="Symbol">)</a>
                           <a id="2507" class="Symbol">(</a><a id="2508" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="2525" href="Ordinals.Type.html#2406" class="Bound">α</a><a id="2526" class="Symbol">)</a>

<a id="Transfinite-recursion"></a><a id="2529" href="Ordinals.Type.html#2529" class="Function">Transfinite-recursion</a> <a id="2551" class="Symbol">:</a> <a id="2553" class="Symbol">(</a><a id="2554" href="Ordinals.Type.html#2554" class="Bound">α</a> <a id="2556" class="Symbol">:</a> <a id="2558" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="2566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2567" class="Symbol">)</a> <a id="2569" class="Symbol">{</a><a id="2570" href="Ordinals.Type.html#2570" class="Bound">Y</a> <a id="2572" class="Symbol">:</a> <a id="2574" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2576" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2578" class="Symbol">}</a>
                      <a id="2602" class="Symbol">→</a> <a id="2604" class="Symbol">((</a><a id="2606" href="Ordinals.Type.html#2606" class="Bound">x</a> <a id="2608" class="Symbol">:</a> <a id="2610" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2612" href="Ordinals.Type.html#2554" class="Bound">α</a> <a id="2614" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2615" class="Symbol">)</a>
                      <a id="2639" class="Symbol">→</a> <a id="2641" class="Symbol">((</a><a id="2643" href="Ordinals.Type.html#2643" class="Bound">y</a> <a id="2645" class="Symbol">:</a> <a id="2647" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2649" href="Ordinals.Type.html#2554" class="Bound">α</a> <a id="2651" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="2652" class="Symbol">)</a> <a id="2654" class="Symbol">→</a> <a id="2656" href="Ordinals.Type.html#2643" class="Bound">y</a> <a id="2658" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="2661" href="Ordinals.Type.html#2554" class="Bound">α</a> <a id="2663" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="2665" href="Ordinals.Type.html#2606" class="Bound">x</a> <a id="2667" class="Symbol">→</a> <a id="2669" href="Ordinals.Type.html#2570" class="Bound">Y</a><a id="2670" class="Symbol">)</a> <a id="2672" class="Symbol">→</a> <a id="2674" href="Ordinals.Type.html#2570" class="Bound">Y</a><a id="2675" class="Symbol">)</a>
                      <a id="2699" class="Symbol">→</a> <a id="2701" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="2703" href="Ordinals.Type.html#2554" class="Bound">α</a> <a id="2705" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="2707" class="Symbol">→</a> <a id="2709" href="Ordinals.Type.html#2570" class="Bound">Y</a>
<a id="2711" href="Ordinals.Type.html#2529" class="Function">Transfinite-recursion</a> <a id="2733" href="Ordinals.Type.html#2733" class="Bound">α</a> <a id="2735" class="Symbol">=</a> <a id="2737" href="Ordinals.Notions.html#2775" class="Function">transfinite-recursion</a>
                           <a id="2786" class="Symbol">(</a><a id="2787" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="2804" href="Ordinals.Type.html#2733" class="Bound">α</a><a id="2805" class="Symbol">)</a>
                           <a id="2834" class="Symbol">(</a><a id="2835" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="2852" href="Ordinals.Type.html#2733" class="Bound">α</a><a id="2853" class="Symbol">)</a>
<a id="2855" class="Markup">\end{code}</a><a id="2865" class="Background">

Added 31 October 2022 by Tom de Jong.
We record the (computational) behaviour of transfinite induction for use in
other constructions.

</a><a id="3003" class="Markup">\begin{code}</a>

<a id="Transfinite-induction-behaviour"></a><a id="3017" href="Ordinals.Type.html#3017" class="Function">Transfinite-induction-behaviour</a> <a id="3049" class="Symbol">:</a> <a id="3051" href="UF.FunExt.html#996" class="Function">FunExt</a>
                                <a id="3090" class="Symbol">→</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Ordinals.Type.html#3093" class="Bound">α</a> <a id="3095" class="Symbol">:</a> <a id="3097" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3105" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3106" class="Symbol">)</a>
                                <a id="3140" class="Symbol">→</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Ordinals.Type.html#3143" class="Bound">P</a> <a id="3145" class="Symbol">:</a> <a id="3147" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3149" href="Ordinals.Type.html#3093" class="Bound">α</a> <a id="3151" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="3153" class="Symbol">→</a> <a id="3155" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3157" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3159" class="Symbol">)</a>
                                <a id="3193" class="Symbol">→</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Ordinals.Type.html#3196" class="Bound">f</a> <a id="3198" class="Symbol">:</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Ordinals.Type.html#3201" class="Bound">x</a> <a id="3203" class="Symbol">:</a> <a id="3205" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3207" href="Ordinals.Type.html#3093" class="Bound">α</a> <a id="3209" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3210" class="Symbol">)</a> <a id="3212" class="Symbol">→</a> <a id="3214" class="Symbol">((</a><a id="3216" href="Ordinals.Type.html#3216" class="Bound">y</a> <a id="3218" class="Symbol">:</a> <a id="3220" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3222" href="Ordinals.Type.html#3093" class="Bound">α</a> <a id="3224" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3225" class="Symbol">)</a> <a id="3227" class="Symbol">→</a> <a id="3229" href="Ordinals.Type.html#3216" class="Bound">y</a> <a id="3231" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3234" href="Ordinals.Type.html#3093" class="Bound">α</a> <a id="3236" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3238" href="Ordinals.Type.html#3201" class="Bound">x</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="Ordinals.Type.html#3143" class="Bound">P</a> <a id="3244" href="Ordinals.Type.html#3216" class="Bound">y</a><a id="3245" class="Symbol">)</a> <a id="3247" class="Symbol">→</a> <a id="3249" href="Ordinals.Type.html#3143" class="Bound">P</a> <a id="3251" href="Ordinals.Type.html#3201" class="Bound">x</a><a id="3252" class="Symbol">)</a>
                                <a id="3286" class="Symbol">→</a> <a id="3288" class="Symbol">(</a><a id="3289" href="Ordinals.Type.html#3289" class="Bound">x</a> <a id="3291" class="Symbol">:</a> <a id="3293" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3295" href="Ordinals.Type.html#3093" class="Bound">α</a> <a id="3297" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3298" class="Symbol">)</a>
                                <a id="3332" class="Symbol">→</a> <a id="3334" href="Ordinals.Type.html#2158" class="Function">Transfinite-induction</a> <a id="3356" href="Ordinals.Type.html#3093" class="Bound">α</a> <a id="3358" href="Ordinals.Type.html#3143" class="Bound">P</a> <a id="3360" href="Ordinals.Type.html#3196" class="Bound">f</a> <a id="3362" href="Ordinals.Type.html#3289" class="Bound">x</a>
                                  <a id="3398" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3400" href="Ordinals.Type.html#3196" class="Bound">f</a> <a id="3402" href="Ordinals.Type.html#3289" class="Bound">x</a> <a id="3404" class="Symbol">(λ</a> <a id="3407" href="Ordinals.Type.html#3407" class="Bound">y</a> <a id="3409" href="Ordinals.Type.html#3409" class="Bound">l</a> <a id="3411" class="Symbol">→</a> <a id="3413" href="Ordinals.Type.html#2158" class="Function">Transfinite-induction</a> <a id="3435" href="Ordinals.Type.html#3093" class="Bound">α</a> <a id="3437" href="Ordinals.Type.html#3143" class="Bound">P</a> <a id="3439" href="Ordinals.Type.html#3196" class="Bound">f</a> <a id="3441" href="Ordinals.Type.html#3407" class="Bound">y</a><a id="3442" class="Symbol">)</a>
<a id="3444" href="Ordinals.Type.html#3017" class="Function">Transfinite-induction-behaviour</a> <a id="3476" href="Ordinals.Type.html#3476" class="Bound">fe</a> <a id="3479" href="Ordinals.Type.html#3479" class="Bound">α</a> <a id="3481" class="Symbol">=</a> <a id="3483" href="Ordinals.Notions.html#3905" class="Function">transfinite-induction-behaviour</a>
                                        <a id="3555" class="Symbol">(</a><a id="3556" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="3573" href="Ordinals.Type.html#3479" class="Bound">α</a><a id="3574" class="Symbol">)</a> <a id="3576" href="Ordinals.Type.html#3476" class="Bound">fe</a>
                                        <a id="3619" class="Symbol">(</a><a id="3620" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="3637" href="Ordinals.Type.html#3479" class="Bound">α</a><a id="3638" class="Symbol">)</a>
<a id="3640" class="Markup">\end{code}</a><a id="3650" class="Background">

End of addition.

</a><a id="3670" class="Markup">\begin{code}</a>

<a id="Transfinite-recursion-behaviour"></a><a id="3684" href="Ordinals.Type.html#3684" class="Function">Transfinite-recursion-behaviour</a> <a id="3716" class="Symbol">:</a> <a id="3718" href="UF.FunExt.html#996" class="Function">FunExt</a>
                                <a id="3757" class="Symbol">→</a> <a id="3759" class="Symbol">(</a><a id="3760" href="Ordinals.Type.html#3760" class="Bound">α</a> <a id="3762" class="Symbol">:</a> <a id="3764" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="3772" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3773" class="Symbol">)</a>
                                <a id="3807" class="Symbol">→</a> <a id="3809" class="Symbol">{</a><a id="3810" href="Ordinals.Type.html#3810" class="Bound">Y</a> <a id="3812" class="Symbol">:</a> <a id="3814" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3816" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3818" class="Symbol">}</a>
                                <a id="3852" class="Symbol">→</a> <a id="3854" class="Symbol">(</a><a id="3855" href="Ordinals.Type.html#3855" class="Bound">f</a> <a id="3857" class="Symbol">:</a> <a id="3859" class="Symbol">(</a><a id="3860" href="Ordinals.Type.html#3860" class="Bound">x</a> <a id="3862" class="Symbol">:</a> <a id="3864" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3866" href="Ordinals.Type.html#3760" class="Bound">α</a> <a id="3868" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3869" class="Symbol">)</a> <a id="3871" class="Symbol">→</a> <a id="3873" class="Symbol">((</a><a id="3875" href="Ordinals.Type.html#3875" class="Bound">y</a> <a id="3877" class="Symbol">:</a> <a id="3879" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3881" href="Ordinals.Type.html#3760" class="Bound">α</a> <a id="3883" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3884" class="Symbol">)</a> <a id="3886" class="Symbol">→</a> <a id="3888" href="Ordinals.Type.html#3875" class="Bound">y</a> <a id="3890" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="3893" href="Ordinals.Type.html#3760" class="Bound">α</a> <a id="3895" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="3897" href="Ordinals.Type.html#3860" class="Bound">x</a> <a id="3899" class="Symbol">→</a> <a id="3901" href="Ordinals.Type.html#3810" class="Bound">Y</a><a id="3902" class="Symbol">)</a> <a id="3904" class="Symbol">→</a> <a id="3906" href="Ordinals.Type.html#3810" class="Bound">Y</a><a id="3907" class="Symbol">)</a>
                                <a id="3941" class="Symbol">→</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Ordinals.Type.html#3944" class="Bound">x</a> <a id="3946" class="Symbol">:</a> <a id="3948" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="3950" href="Ordinals.Type.html#3760" class="Bound">α</a> <a id="3952" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="3953" class="Symbol">)</a>
                                <a id="3987" class="Symbol">→</a> <a id="3989" href="Ordinals.Type.html#2529" class="Function">Transfinite-recursion</a> <a id="4011" href="Ordinals.Type.html#3760" class="Bound">α</a> <a id="4013" href="Ordinals.Type.html#3855" class="Bound">f</a> <a id="4015" href="Ordinals.Type.html#3944" class="Bound">x</a>
                                  <a id="4051" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4053" href="Ordinals.Type.html#3855" class="Bound">f</a> <a id="4055" href="Ordinals.Type.html#3944" class="Bound">x</a> <a id="4057" class="Symbol">(λ</a> <a id="4060" href="Ordinals.Type.html#4060" class="Bound">y</a> <a id="4062" href="Ordinals.Type.html#4062" class="Bound">l</a> <a id="4064" class="Symbol">→</a> <a id="4066" href="Ordinals.Type.html#2529" class="Function">Transfinite-recursion</a> <a id="4088" href="Ordinals.Type.html#3760" class="Bound">α</a> <a id="4090" href="Ordinals.Type.html#3855" class="Bound">f</a> <a id="4092" href="Ordinals.Type.html#4060" class="Bound">y</a><a id="4093" class="Symbol">)</a>
<a id="4095" href="Ordinals.Type.html#3684" class="Function">Transfinite-recursion-behaviour</a> <a id="4127" href="Ordinals.Type.html#4127" class="Bound">fe</a> <a id="4130" href="Ordinals.Type.html#4130" class="Bound">α</a> <a id="4132" class="Symbol">=</a>
 <a id="4135" href="Ordinals.Notions.html#5025" class="Function">transfinite-recursion-behaviour</a> <a id="4167" class="Symbol">(</a><a id="4168" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="4185" href="Ordinals.Type.html#4130" class="Bound">α</a><a id="4186" class="Symbol">)</a> <a id="4188" href="Ordinals.Type.html#4127" class="Bound">fe</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="4209" href="Ordinals.Type.html#4130" class="Bound">α</a><a id="4210" class="Symbol">)</a>

<a id="Extensionality"></a><a id="4213" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="4228" class="Symbol">:</a> <a id="4230" class="Symbol">(</a><a id="4231" href="Ordinals.Type.html#4231" class="Bound">α</a> <a id="4233" class="Symbol">:</a> <a id="4235" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4243" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4244" class="Symbol">)</a> <a id="4246" class="Symbol">→</a> <a id="4248" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="4281" href="Ordinals.Type.html#4231" class="Bound">α</a><a id="4282" class="Symbol">)</a>
<a id="4284" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="4299" href="Ordinals.Type.html#4299" class="Bound">α</a> <a id="4301" class="Symbol">=</a> <a id="4303" href="Ordinals.Notions.html#7496" class="Function">extensionality</a> <a id="4318" class="Symbol">(</a><a id="4319" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="4336" href="Ordinals.Type.html#4299" class="Bound">α</a><a id="4337" class="Symbol">)</a> <a id="4339" class="Symbol">(</a><a id="4340" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="4356" href="Ordinals.Type.html#4299" class="Bound">α</a><a id="4357" class="Symbol">)</a>

<a id="Antisymmetry"></a><a id="4360" href="Ordinals.Type.html#4360" class="Function">Antisymmetry</a> <a id="4373" class="Symbol">:</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Ordinals.Type.html#4376" class="Bound">α</a> <a id="4378" class="Symbol">:</a> <a id="4380" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4388" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4389" class="Symbol">)</a> <a id="4391" class="Symbol">(</a><a id="4392" href="Ordinals.Type.html#4392" class="Bound">x</a> <a id="4394" href="Ordinals.Type.html#4394" class="Bound">y</a> <a id="4396" class="Symbol">:</a> <a id="4398" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4400" href="Ordinals.Type.html#4376" class="Bound">α</a> <a id="4402" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4403" class="Symbol">)</a> <a id="4405" class="Symbol">→</a> <a id="4407" href="Ordinals.Type.html#4392" class="Bound">x</a> <a id="4409" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="4412" href="Ordinals.Type.html#4376" class="Bound">α</a> <a id="4414" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="4416" href="Ordinals.Type.html#4394" class="Bound">y</a> <a id="4418" class="Symbol">→</a> <a id="4420" href="Ordinals.Type.html#4394" class="Bound">y</a> <a id="4422" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="4425" href="Ordinals.Type.html#4376" class="Bound">α</a> <a id="4427" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="4429" href="Ordinals.Type.html#4392" class="Bound">x</a> <a id="4431" class="Symbol">→</a> <a id="4433" href="Ordinals.Type.html#4392" class="Bound">x</a> <a id="4435" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4437" href="Ordinals.Type.html#4394" class="Bound">y</a>
<a id="4439" href="Ordinals.Type.html#4360" class="Function">Antisymmetry</a> <a id="4452" class="Symbol">=</a> <a id="4454" href="Ordinals.Type.html#4213" class="Function">Extensionality</a>

<a id="underlying-type-is-set"></a><a id="4470" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="4493" class="Symbol">:</a> <a id="4495" href="UF.FunExt.html#996" class="Function">FunExt</a>
                       <a id="4525" class="Symbol">→</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Ordinals.Type.html#4528" class="Bound">α</a> <a id="4530" class="Symbol">:</a> <a id="4532" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4540" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4541" class="Symbol">)</a>
                       <a id="4566" class="Symbol">→</a> <a id="4568" href="UF.Sets.html#709" class="Function">is-set</a> <a id="4575" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4577" href="Ordinals.Type.html#4528" class="Bound">α</a> <a id="4579" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
<a id="4581" href="Ordinals.Type.html#4470" class="Function">underlying-type-is-set</a> <a id="4604" href="Ordinals.Type.html#4604" class="Bound">fe</a> <a id="4607" href="Ordinals.Type.html#4607" class="Bound">α</a> <a id="4609" class="Symbol">=</a>
 <a id="4612" href="Ordinals.Notions.html#7833" class="Function">extensionally-ordered-types-are-sets</a>
  <a id="4651" class="Symbol">(</a><a id="4652" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="4669" href="Ordinals.Type.html#4607" class="Bound">α</a><a id="4670" class="Symbol">)</a>
  <a id="4674" href="Ordinals.Type.html#4604" class="Bound">fe</a>
  <a id="4679" class="Symbol">(</a><a id="4680" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="4696" href="Ordinals.Type.html#4607" class="Bound">α</a><a id="4697" class="Symbol">)</a>
  <a id="4701" class="Symbol">(</a><a id="4702" href="Ordinals.Type.html#4213" class="Function">Extensionality</a> <a id="4717" href="Ordinals.Type.html#4607" class="Bound">α</a><a id="4718" class="Symbol">)</a>

<a id="is-least"></a><a id="4721" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="4730" class="Symbol">:</a> <a id="4732" class="Symbol">(</a><a id="4733" href="Ordinals.Type.html#4733" class="Bound">α</a> <a id="4735" class="Symbol">:</a> <a id="4737" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4745" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4746" class="Symbol">)</a> <a id="4748" class="Symbol">→</a> <a id="4750" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4752" href="Ordinals.Type.html#4733" class="Bound">α</a> <a id="4754" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4760" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4762" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="4771" href="Ordinals.Type.html#4771" class="Bound">α</a> <a id="4773" href="Ordinals.Type.html#4773" class="Bound">x</a> <a id="4775" class="Symbol">=</a> <a id="4777" class="Symbol">(</a><a id="4778" href="Ordinals.Type.html#4778" class="Bound">y</a> <a id="4780" class="Symbol">:</a> <a id="4782" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4784" href="Ordinals.Type.html#4771" class="Bound">α</a> <a id="4786" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4787" class="Symbol">)</a> <a id="4789" class="Symbol">→</a> <a id="4791" href="Ordinals.Type.html#4773" class="Bound">x</a> <a id="4793" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="4796" href="Ordinals.Type.html#4771" class="Bound">α</a> <a id="4798" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="4800" href="Ordinals.Type.html#4778" class="Bound">y</a>

<a id="being-least-is-prop"></a><a id="4803" href="Ordinals.Type.html#4803" class="Function">being-least-is-prop</a> <a id="4823" class="Symbol">:</a> <a id="4825" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="4833" class="Symbol">→</a> <a id="4835" class="Symbol">(</a><a id="4836" href="Ordinals.Type.html#4836" class="Bound">α</a> <a id="4838" class="Symbol">:</a> <a id="4840" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4848" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4849" class="Symbol">)</a> <a id="4851" class="Symbol">(</a><a id="4852" href="Ordinals.Type.html#4852" class="Bound">x</a> <a id="4854" class="Symbol">:</a> <a id="4856" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="4858" href="Ordinals.Type.html#4836" class="Bound">α</a> <a id="4860" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="4861" class="Symbol">)</a> <a id="4863" class="Symbol">→</a> <a id="4865" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4873" class="Symbol">(</a><a id="4874" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="4883" href="Ordinals.Type.html#4836" class="Bound">α</a> <a id="4885" href="Ordinals.Type.html#4852" class="Bound">x</a><a id="4886" class="Symbol">)</a>
<a id="4888" href="Ordinals.Type.html#4803" class="Function">being-least-is-prop</a> <a id="4908" href="Ordinals.Type.html#4908" class="Bound">fe</a> <a id="4911" href="Ordinals.Type.html#4911" class="Bound">α</a> <a id="4913" href="Ordinals.Type.html#4913" class="Bound">x</a> <a id="4915" class="Symbol">=</a> <a id="4917" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="4928" href="Ordinals.Type.html#4908" class="Bound">fe</a> <a id="4931" class="Symbol">(λ</a> <a id="4934" href="Ordinals.Type.html#4934" class="Bound">y</a> <a id="4936" href="Ordinals.Type.html#4936" class="Bound">u</a> <a id="4938" href="Ordinals.Type.html#4938" class="Bound">_</a> <a id="4940" class="Symbol">→</a> <a id="4942" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="4958" href="Ordinals.Type.html#4911" class="Bound">α</a> <a id="4960" href="Ordinals.Type.html#4936" class="Bound">u</a> <a id="4962" href="Ordinals.Type.html#4934" class="Bound">y</a><a id="4963" class="Symbol">)</a>

<a id="at-most-one-least"></a><a id="4966" href="Ordinals.Type.html#4966" class="Function">at-most-one-least</a> <a id="4984" class="Symbol">:</a> <a id="4986" class="Symbol">(</a><a id="4987" href="Ordinals.Type.html#4987" class="Bound">α</a> <a id="4989" class="Symbol">:</a> <a id="4991" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="4999" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5000" class="Symbol">)</a> <a id="5002" class="Symbol">(</a><a id="5003" href="Ordinals.Type.html#5003" class="Bound">x</a> <a id="5005" href="Ordinals.Type.html#5005" class="Bound">y</a> <a id="5007" class="Symbol">:</a> <a id="5009" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5011" href="Ordinals.Type.html#4987" class="Bound">α</a> <a id="5013" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5014" class="Symbol">)</a>
                  <a id="5034" class="Symbol">→</a> <a id="5036" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="5045" href="Ordinals.Type.html#4987" class="Bound">α</a> <a id="5047" href="Ordinals.Type.html#5003" class="Bound">x</a>
                  <a id="5067" class="Symbol">→</a> <a id="5069" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="5078" href="Ordinals.Type.html#4987" class="Bound">α</a> <a id="5080" href="Ordinals.Type.html#5005" class="Bound">y</a>
                  <a id="5100" class="Symbol">→</a> <a id="5102" href="Ordinals.Type.html#5003" class="Bound">x</a> <a id="5104" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5106" href="Ordinals.Type.html#5005" class="Bound">y</a>
<a id="5108" href="Ordinals.Type.html#4966" class="Function">at-most-one-least</a> <a id="5126" href="Ordinals.Type.html#5126" class="Bound">α</a> <a id="5128" href="Ordinals.Type.html#5128" class="Bound">x</a> <a id="5130" href="Ordinals.Type.html#5130" class="Bound">y</a> <a id="5132" href="Ordinals.Type.html#5132" class="Bound">l</a> <a id="5134" href="Ordinals.Type.html#5134" class="Bound">l&#39;</a> <a id="5137" class="Symbol">=</a> <a id="5139" href="Ordinals.Type.html#4360" class="Function">Antisymmetry</a> <a id="5152" href="Ordinals.Type.html#5126" class="Bound">α</a> <a id="5154" href="Ordinals.Type.html#5128" class="Bound">x</a> <a id="5156" href="Ordinals.Type.html#5130" class="Bound">y</a> <a id="5158" class="Symbol">(</a><a id="5159" href="Ordinals.Type.html#5132" class="Bound">l</a> <a id="5161" href="Ordinals.Type.html#5130" class="Bound">y</a><a id="5162" class="Symbol">)</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Ordinals.Type.html#5134" class="Bound">l&#39;</a> <a id="5168" href="Ordinals.Type.html#5128" class="Bound">x</a><a id="5169" class="Symbol">)</a>

<a id="has-least"></a><a id="5172" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="5182" class="Symbol">:</a> <a id="5184" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5192" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5194" class="Symbol">→</a> <a id="5196" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5198" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5200" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="5210" href="Ordinals.Type.html#5210" class="Bound">α</a> <a id="5212" class="Symbol">=</a> <a id="5214" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5216" href="Ordinals.Type.html#5216" class="Bound">⊥</a> <a id="5218" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5220" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5222" href="Ordinals.Type.html#5210" class="Bound">α</a> <a id="5224" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="5226" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5228" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="5237" href="Ordinals.Type.html#5210" class="Bound">α</a> <a id="5239" href="Ordinals.Type.html#5216" class="Bound">⊥</a>

<a id="having-least-is-prop"></a><a id="5242" href="Ordinals.Type.html#5242" class="Function">having-least-is-prop</a> <a id="5263" class="Symbol">:</a> <a id="5265" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="5273" class="Symbol">→</a> <a id="5275" class="Symbol">(</a><a id="5276" href="Ordinals.Type.html#5276" class="Bound">α</a> <a id="5278" class="Symbol">:</a> <a id="5280" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5288" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5289" class="Symbol">)</a> <a id="5291" class="Symbol">→</a> <a id="5293" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5301" class="Symbol">(</a><a id="5302" href="Ordinals.Type.html#5172" class="Function">has-least</a> <a id="5312" href="Ordinals.Type.html#5276" class="Bound">α</a><a id="5313" class="Symbol">)</a>
<a id="5315" href="Ordinals.Type.html#5242" class="Function">having-least-is-prop</a> <a id="5336" href="Ordinals.Type.html#5336" class="Bound">fe</a> <a id="5339" href="Ordinals.Type.html#5339" class="Bound">α</a> <a id="5341" class="Symbol">(</a><a id="5342" href="Ordinals.Type.html#5342" class="Bound">⊥</a> <a id="5344" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5346" href="Ordinals.Type.html#5346" class="Bound">l</a><a id="5347" class="Symbol">)</a> <a id="5349" class="Symbol">(</a><a id="5350" href="Ordinals.Type.html#5350" class="Bound">⊥&#39;</a> <a id="5353" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5355" href="Ordinals.Type.html#5355" class="Bound">l&#39;</a><a id="5357" class="Symbol">)</a> <a id="5359" class="Symbol">=</a>
  <a id="5363" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
    <a id="5380" class="Symbol">(</a><a id="5381" href="Ordinals.Type.html#4803" class="Function">being-least-is-prop</a> <a id="5401" href="Ordinals.Type.html#5336" class="Bound">fe</a> <a id="5404" href="Ordinals.Type.html#5339" class="Bound">α</a><a id="5405" class="Symbol">)</a>
    <a id="5411" class="Symbol">(</a><a id="5412" href="Ordinals.Type.html#4966" class="Function">at-most-one-least</a> <a id="5430" href="Ordinals.Type.html#5339" class="Bound">α</a> <a id="5432" href="Ordinals.Type.html#5342" class="Bound">⊥</a> <a id="5434" href="Ordinals.Type.html#5350" class="Bound">⊥&#39;</a> <a id="5437" href="Ordinals.Type.html#5346" class="Bound">l</a> <a id="5439" href="Ordinals.Type.html#5355" class="Bound">l&#39;</a><a id="5441" class="Symbol">)</a>

<a id="is-minimal"></a><a id="5444" href="Ordinals.Type.html#5444" class="Function">is-minimal</a> <a id="5455" class="Symbol">:</a> <a id="5457" class="Symbol">(</a><a id="5458" href="Ordinals.Type.html#5458" class="Bound">α</a> <a id="5460" class="Symbol">:</a> <a id="5462" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5470" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5471" class="Symbol">)</a> <a id="5473" class="Symbol">→</a> <a id="5475" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5477" href="Ordinals.Type.html#5458" class="Bound">α</a> <a id="5479" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="5481" class="Symbol">→</a> <a id="5483" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5485" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5487" href="Ordinals.Type.html#5444" class="Function">is-minimal</a> <a id="5498" href="Ordinals.Type.html#5498" class="Bound">α</a> <a id="5500" href="Ordinals.Type.html#5500" class="Bound">x</a> <a id="5502" class="Symbol">=</a> <a id="5504" class="Symbol">(</a><a id="5505" href="Ordinals.Type.html#5505" class="Bound">y</a> <a id="5507" class="Symbol">:</a> <a id="5509" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5511" href="Ordinals.Type.html#5498" class="Bound">α</a> <a id="5513" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5514" class="Symbol">)</a> <a id="5516" class="Symbol">→</a> <a id="5518" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5520" class="Symbol">(</a><a id="5521" href="Ordinals.Type.html#5505" class="Bound">y</a> <a id="5523" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="5526" href="Ordinals.Type.html#5498" class="Bound">α</a> <a id="5528" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="5530" href="Ordinals.Type.html#5500" class="Bound">x</a><a id="5531" class="Symbol">)</a>

<a id="minimal-is-least"></a><a id="5534" href="Ordinals.Type.html#5534" class="Function">minimal-is-least</a> <a id="5551" class="Symbol">:</a> <a id="5553" class="Symbol">(</a><a id="5554" href="Ordinals.Type.html#5554" class="Bound">α</a> <a id="5556" class="Symbol">:</a> <a id="5558" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5567" class="Symbol">)</a> <a id="5569" class="Symbol">→</a> <a id="5571" class="Symbol">(</a><a id="5572" href="Ordinals.Type.html#5572" class="Bound">x</a> <a id="5574" class="Symbol">:</a> <a id="5576" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5578" href="Ordinals.Type.html#5554" class="Bound">α</a> <a id="5580" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5581" class="Symbol">)</a> <a id="5583" class="Symbol">→</a> <a id="5585" href="Ordinals.Type.html#5444" class="Function">is-minimal</a> <a id="5596" href="Ordinals.Type.html#5554" class="Bound">α</a> <a id="5598" href="Ordinals.Type.html#5572" class="Bound">x</a> <a id="5600" class="Symbol">→</a> <a id="5602" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="5611" href="Ordinals.Type.html#5554" class="Bound">α</a> <a id="5613" href="Ordinals.Type.html#5572" class="Bound">x</a>
<a id="5615" href="Ordinals.Type.html#5534" class="Function">minimal-is-least</a> <a id="5632" href="Ordinals.Type.html#5632" class="Bound">α</a> <a id="5634" href="Ordinals.Type.html#5634" class="Bound">x</a> <a id="5636" href="Ordinals.Type.html#5636" class="Bound">minimal</a> <a id="5644" href="Ordinals.Type.html#5644" class="Bound">y</a> <a id="5646" href="Ordinals.Type.html#5646" class="Bound">u</a> <a id="5648" href="Ordinals.Type.html#5648" class="Bound">l</a> <a id="5650" class="Symbol">=</a> <a id="5652" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Ordinals.Type.html#5636" class="Bound">minimal</a> <a id="5668" href="Ordinals.Type.html#5646" class="Bound">u</a> <a id="5670" href="Ordinals.Type.html#5648" class="Bound">l</a><a id="5671" class="Symbol">)</a>

<a id="least-is-minimal"></a><a id="5674" href="Ordinals.Type.html#5674" class="Function">least-is-minimal</a> <a id="5691" class="Symbol">:</a> <a id="5693" class="Symbol">(</a><a id="5694" href="Ordinals.Type.html#5694" class="Bound">α</a> <a id="5696" class="Symbol">:</a> <a id="5698" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5706" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5707" class="Symbol">)</a> <a id="5709" class="Symbol">→</a> <a id="5711" class="Symbol">(</a><a id="5712" href="Ordinals.Type.html#5712" class="Bound">x</a> <a id="5714" class="Symbol">:</a> <a id="5716" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5718" href="Ordinals.Type.html#5694" class="Bound">α</a> <a id="5720" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5721" class="Symbol">)</a> <a id="5723" class="Symbol">→</a> <a id="5725" href="Ordinals.Type.html#4721" class="Function">is-least</a> <a id="5734" href="Ordinals.Type.html#5694" class="Bound">α</a> <a id="5736" href="Ordinals.Type.html#5712" class="Bound">x</a> <a id="5738" class="Symbol">→</a> <a id="5740" href="Ordinals.Type.html#5444" class="Function">is-minimal</a> <a id="5751" href="Ordinals.Type.html#5694" class="Bound">α</a> <a id="5753" href="Ordinals.Type.html#5712" class="Bound">x</a>
<a id="5755" href="Ordinals.Type.html#5674" class="Function">least-is-minimal</a> <a id="5772" href="Ordinals.Type.html#5772" class="Bound">α</a> <a id="5774" href="Ordinals.Type.html#5774" class="Bound">x</a> <a id="5776" href="Ordinals.Type.html#5776" class="Bound">least</a> <a id="5782" href="Ordinals.Type.html#5782" class="Bound">y</a> <a id="5784" href="Ordinals.Type.html#5784" class="Bound">l</a> <a id="5786" class="Symbol">=</a> <a id="5788" href="Ordinals.Type.html#2009" class="Function">Irreflexivity</a> <a id="5802" href="Ordinals.Type.html#5772" class="Bound">α</a> <a id="5804" href="Ordinals.Type.html#5782" class="Bound">y</a> <a id="5806" class="Symbol">(</a><a id="5807" href="Ordinals.Type.html#5776" class="Bound">least</a> <a id="5813" href="Ordinals.Type.html#5782" class="Bound">y</a> <a id="5815" href="Ordinals.Type.html#5782" class="Bound">y</a> <a id="5817" href="Ordinals.Type.html#5784" class="Bound">l</a><a id="5818" class="Symbol">)</a>

<a id="is-largest"></a><a id="5821" href="Ordinals.Type.html#5821" class="Function">is-largest</a> <a id="5832" class="Symbol">:</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Ordinals.Type.html#5835" class="Bound">α</a> <a id="5837" class="Symbol">:</a> <a id="5839" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5847" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5848" class="Symbol">)</a> <a id="5850" class="Symbol">→</a> <a id="5852" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5854" href="Ordinals.Type.html#5835" class="Bound">α</a> <a id="5856" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="5858" class="Symbol">→</a> <a id="5860" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5862" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5864" href="Ordinals.Type.html#5821" class="Function">is-largest</a> <a id="5875" href="Ordinals.Type.html#5875" class="Bound">α</a> <a id="5877" href="Ordinals.Type.html#5877" class="Bound">x</a> <a id="5879" class="Symbol">=</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Ordinals.Type.html#5882" class="Bound">y</a> <a id="5884" class="Symbol">:</a> <a id="5886" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5888" href="Ordinals.Type.html#5875" class="Bound">α</a> <a id="5890" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5891" class="Symbol">)</a> <a id="5893" class="Symbol">→</a> <a id="5895" href="Ordinals.Type.html#5882" class="Bound">y</a> <a id="5897" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="5900" href="Ordinals.Type.html#5875" class="Bound">α</a> <a id="5902" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="5904" href="Ordinals.Type.html#5877" class="Bound">x</a>

<a id="being-largest-is-prop"></a><a id="5907" href="Ordinals.Type.html#5907" class="Function">being-largest-is-prop</a> <a id="5929" class="Symbol">:</a> <a id="5931" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="5939" class="Symbol">→</a> <a id="5941" class="Symbol">(</a><a id="5942" href="Ordinals.Type.html#5942" class="Bound">α</a> <a id="5944" class="Symbol">:</a> <a id="5946" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="5954" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5955" class="Symbol">)</a> <a id="5957" class="Symbol">(</a><a id="5958" href="Ordinals.Type.html#5958" class="Bound">x</a> <a id="5960" class="Symbol">:</a> <a id="5962" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="5964" href="Ordinals.Type.html#5942" class="Bound">α</a> <a id="5966" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="5967" class="Symbol">)</a> <a id="5969" class="Symbol">→</a> <a id="5971" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5979" class="Symbol">(</a><a id="5980" href="Ordinals.Type.html#5821" class="Function">is-largest</a> <a id="5991" href="Ordinals.Type.html#5942" class="Bound">α</a> <a id="5993" href="Ordinals.Type.html#5958" class="Bound">x</a><a id="5994" class="Symbol">)</a>
<a id="5996" href="Ordinals.Type.html#5907" class="Function">being-largest-is-prop</a> <a id="6018" href="Ordinals.Type.html#6018" class="Bound">fe</a> <a id="6021" href="Ordinals.Type.html#6021" class="Bound">α</a> <a id="6023" href="Ordinals.Type.html#6023" class="Bound">x</a> <a id="6025" class="Symbol">=</a> <a id="6027" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="6038" href="Ordinals.Type.html#6018" class="Bound">fe</a> <a id="6041" class="Symbol">(λ</a> <a id="6044" href="Ordinals.Type.html#6044" class="Bound">y</a> <a id="6046" href="Ordinals.Type.html#6046" class="Bound">u</a> <a id="6048" href="Ordinals.Type.html#6048" class="Bound">_</a> <a id="6050" class="Symbol">→</a> <a id="6052" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="6068" href="Ordinals.Type.html#6021" class="Bound">α</a> <a id="6070" href="Ordinals.Type.html#6046" class="Bound">u</a> <a id="6072" href="Ordinals.Type.html#6023" class="Bound">x</a><a id="6073" class="Symbol">)</a>

<a id="at-most-one-largest"></a><a id="6076" href="Ordinals.Type.html#6076" class="Function">at-most-one-largest</a> <a id="6096" class="Symbol">:</a> <a id="6098" class="Symbol">(</a><a id="6099" href="Ordinals.Type.html#6099" class="Bound">α</a> <a id="6101" class="Symbol">:</a> <a id="6103" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6111" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6112" class="Symbol">)</a> <a id="6114" class="Symbol">(</a><a id="6115" href="Ordinals.Type.html#6115" class="Bound">x</a> <a id="6117" href="Ordinals.Type.html#6117" class="Bound">y</a> <a id="6119" class="Symbol">:</a> <a id="6121" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6123" href="Ordinals.Type.html#6099" class="Bound">α</a> <a id="6125" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6126" class="Symbol">)</a>
                    <a id="6148" class="Symbol">→</a> <a id="6150" href="Ordinals.Type.html#5821" class="Function">is-largest</a> <a id="6161" href="Ordinals.Type.html#6099" class="Bound">α</a> <a id="6163" href="Ordinals.Type.html#6115" class="Bound">x</a>
                    <a id="6185" class="Symbol">→</a> <a id="6187" href="Ordinals.Type.html#5821" class="Function">is-largest</a> <a id="6198" href="Ordinals.Type.html#6099" class="Bound">α</a> <a id="6200" href="Ordinals.Type.html#6117" class="Bound">y</a>
                    <a id="6222" class="Symbol">→</a> <a id="6224" href="Ordinals.Type.html#6115" class="Bound">x</a> <a id="6226" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6228" href="Ordinals.Type.html#6117" class="Bound">y</a>
<a id="6230" href="Ordinals.Type.html#6076" class="Function">at-most-one-largest</a> <a id="6250" href="Ordinals.Type.html#6250" class="Bound">α</a> <a id="6252" href="Ordinals.Type.html#6252" class="Bound">x</a> <a id="6254" href="Ordinals.Type.html#6254" class="Bound">y</a> <a id="6256" href="Ordinals.Type.html#6256" class="Bound">l</a> <a id="6258" href="Ordinals.Type.html#6258" class="Bound">l&#39;</a> <a id="6261" class="Symbol">=</a> <a id="6263" href="Ordinals.Type.html#4360" class="Function">Antisymmetry</a> <a id="6276" href="Ordinals.Type.html#6250" class="Bound">α</a> <a id="6278" href="Ordinals.Type.html#6252" class="Bound">x</a> <a id="6280" href="Ordinals.Type.html#6254" class="Bound">y</a> <a id="6282" class="Symbol">(</a><a id="6283" href="Ordinals.Type.html#6258" class="Bound">l&#39;</a> <a id="6286" href="Ordinals.Type.html#6252" class="Bound">x</a><a id="6287" class="Symbol">)</a> <a id="6289" class="Symbol">(</a><a id="6290" href="Ordinals.Type.html#6256" class="Bound">l</a> <a id="6292" href="Ordinals.Type.html#6254" class="Bound">y</a><a id="6293" class="Symbol">)</a>

<a id="has-largest"></a><a id="6296" href="Ordinals.Type.html#6296" class="Function">has-largest</a> <a id="6308" class="Symbol">:</a> <a id="6310" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6318" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6320" class="Symbol">→</a> <a id="6322" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6324" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="6326" href="Ordinals.Type.html#6296" class="Function">has-largest</a> <a id="6338" href="Ordinals.Type.html#6338" class="Bound">α</a> <a id="6340" class="Symbol">=</a> <a id="6342" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6344" href="Ordinals.Type.html#6344" class="Bound">⊤</a> <a id="6346" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6348" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6350" href="Ordinals.Type.html#6338" class="Bound">α</a> <a id="6352" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="6354" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6356" href="Ordinals.Type.html#5821" class="Function">is-largest</a> <a id="6367" href="Ordinals.Type.html#6338" class="Bound">α</a> <a id="6369" href="Ordinals.Type.html#6344" class="Bound">⊤</a>

<a id="having-largest-is-prop"></a><a id="6372" href="Ordinals.Type.html#6372" class="Function">having-largest-is-prop</a> <a id="6395" class="Symbol">:</a> <a id="6397" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="6405" class="Symbol">→</a> <a id="6407" class="Symbol">(</a><a id="6408" href="Ordinals.Type.html#6408" class="Bound">α</a> <a id="6410" class="Symbol">:</a> <a id="6412" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6420" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6421" class="Symbol">)</a> <a id="6423" class="Symbol">→</a> <a id="6425" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6433" class="Symbol">(</a><a id="6434" href="Ordinals.Type.html#6296" class="Function">has-largest</a> <a id="6446" href="Ordinals.Type.html#6408" class="Bound">α</a><a id="6447" class="Symbol">)</a>
<a id="6449" href="Ordinals.Type.html#6372" class="Function">having-largest-is-prop</a> <a id="6472" href="Ordinals.Type.html#6472" class="Bound">fe</a> <a id="6475" href="Ordinals.Type.html#6475" class="Bound">α</a> <a id="6477" class="Symbol">(</a><a id="6478" href="Ordinals.Type.html#6478" class="Bound">⊥</a> <a id="6480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6482" href="Ordinals.Type.html#6482" class="Bound">l</a><a id="6483" class="Symbol">)</a> <a id="6485" class="Symbol">(</a><a id="6486" href="Ordinals.Type.html#6486" class="Bound">⊥&#39;</a> <a id="6489" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6491" href="Ordinals.Type.html#6491" class="Bound">l&#39;</a><a id="6493" class="Symbol">)</a> <a id="6495" class="Symbol">=</a>
  <a id="6499" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
    <a id="6516" class="Symbol">(</a><a id="6517" href="Ordinals.Type.html#5907" class="Function">being-largest-is-prop</a> <a id="6539" href="Ordinals.Type.html#6472" class="Bound">fe</a> <a id="6542" href="Ordinals.Type.html#6475" class="Bound">α</a><a id="6543" class="Symbol">)</a>
    <a id="6549" class="Symbol">(</a><a id="6550" href="Ordinals.Type.html#6076" class="Function">at-most-one-largest</a> <a id="6570" href="Ordinals.Type.html#6475" class="Bound">α</a> <a id="6572" href="Ordinals.Type.html#6478" class="Bound">⊥</a> <a id="6574" href="Ordinals.Type.html#6486" class="Bound">⊥&#39;</a> <a id="6577" href="Ordinals.Type.html#6482" class="Bound">l</a> <a id="6579" href="Ordinals.Type.html#6491" class="Bound">l&#39;</a><a id="6581" class="Symbol">)</a>

<a id="6584" class="Markup">\end{code}</a><a id="6594" class="Background">

TODO. We should add further properties of the order from the module
Notions. For the moment, we add this:

</a><a id="6703" class="Markup">\begin{code}</a>

<a id="irrefl"></a><a id="6717" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="6724" class="Symbol">:</a> <a id="6726" class="Symbol">(</a><a id="6727" href="Ordinals.Type.html#6727" class="Bound">α</a> <a id="6729" class="Symbol">:</a> <a id="6731" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6739" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6740" class="Symbol">)</a> <a id="6742" class="Symbol">(</a><a id="6743" href="Ordinals.Type.html#6743" class="Bound">x</a> <a id="6745" class="Symbol">:</a> <a id="6747" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6749" href="Ordinals.Type.html#6727" class="Bound">α</a> <a id="6751" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6752" class="Symbol">)</a> <a id="6754" class="Symbol">→</a> <a id="6756" href="MLTT.Negation.html#278" class="Function Operator">¬</a><a id="6757" class="Symbol">(</a><a id="6758" href="Ordinals.Type.html#6743" class="Bound">x</a> <a id="6760" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="6763" href="Ordinals.Type.html#6727" class="Bound">α</a> <a id="6765" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="6767" href="Ordinals.Type.html#6743" class="Bound">x</a><a id="6768" class="Symbol">)</a>
<a id="6770" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="6777" href="Ordinals.Type.html#6777" class="Bound">α</a> <a id="6779" href="Ordinals.Type.html#6779" class="Bound">x</a> <a id="6781" class="Symbol">=</a> <a id="6783" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="6795" class="Symbol">(</a><a id="6796" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="6813" href="Ordinals.Type.html#6777" class="Bound">α</a><a id="6814" class="Symbol">)</a> <a id="6816" href="Ordinals.Type.html#6779" class="Bound">x</a> <a id="6818" class="Symbol">(</a><a id="6819" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="6836" href="Ordinals.Type.html#6777" class="Bound">α</a> <a id="6838" href="Ordinals.Type.html#6779" class="Bound">x</a><a id="6839" class="Symbol">)</a>

<a id="≼-gives-≾"></a><a id="6842" href="Ordinals.Type.html#6842" class="Function">≼-gives-≾</a> <a id="6852" class="Symbol">:</a> <a id="6854" class="Symbol">(</a><a id="6855" href="Ordinals.Type.html#6855" class="Bound">α</a> <a id="6857" class="Symbol">:</a> <a id="6859" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="6867" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6868" class="Symbol">)</a> <a id="6870" class="Symbol">(</a><a id="6871" href="Ordinals.Type.html#6871" class="Bound">x</a> <a id="6873" href="Ordinals.Type.html#6873" class="Bound">y</a> <a id="6875" class="Symbol">:</a> <a id="6877" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="6879" href="Ordinals.Type.html#6855" class="Bound">α</a> <a id="6881" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="6882" class="Symbol">)</a> <a id="6884" class="Symbol">→</a> <a id="6886" href="Ordinals.Type.html#6871" class="Bound">x</a> <a id="6888" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="6891" href="Ordinals.Type.html#6855" class="Bound">α</a> <a id="6893" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="6895" href="Ordinals.Type.html#6873" class="Bound">y</a> <a id="6897" class="Symbol">→</a> <a id="6899" href="Ordinals.Type.html#6871" class="Bound">x</a> <a id="6901" href="Ordinals.Underlying.html#395" class="Function">≾⟨</a> <a id="6904" href="Ordinals.Type.html#6855" class="Bound">α</a> <a id="6906" href="Ordinals.Underlying.html#395" class="Function">⟩</a> <a id="6908" href="Ordinals.Type.html#6873" class="Bound">y</a>
<a id="6910" href="Ordinals.Type.html#6842" class="Function">≼-gives-≾</a> <a id="6920" class="Symbol">{</a><a id="6921" href="Ordinals.Type.html#6921" class="Bound">𝓤</a><a id="6922" class="Symbol">}</a> <a id="6924" href="Ordinals.Type.html#6924" class="Bound">α</a> <a id="6926" href="Ordinals.Type.html#6926" class="Bound">x</a> <a id="6928" href="Ordinals.Type.html#6928" class="Bound">y</a> <a id="6930" class="Symbol">=</a> <a id="6932" href="Ordinals.Notions.html#10127" class="Function">≼-coarser-than-≾</a> <a id="6949" class="Symbol">(</a><a id="6950" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="6967" href="Ordinals.Type.html#6924" class="Bound">α</a><a id="6968" class="Symbol">)</a>
                       <a id="6993" href="Ordinals.Type.html#6928" class="Bound">y</a> <a id="6995" class="Symbol">(</a><a id="6996" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="7013" href="Ordinals.Type.html#6924" class="Bound">α</a> <a id="7015" href="Ordinals.Type.html#6928" class="Bound">y</a><a id="7016" class="Symbol">)</a> <a id="7018" href="Ordinals.Type.html#6926" class="Bound">x</a>

<a id="≺-≼-gives-≺"></a><a id="7021" href="Ordinals.Type.html#7021" class="Function">≺-≼-gives-≺</a> <a id="7033" class="Symbol">:</a> <a id="7035" class="Symbol">(</a><a id="7036" href="Ordinals.Type.html#7036" class="Bound">α</a> <a id="7038" class="Symbol">:</a> <a id="7040" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7048" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7049" class="Symbol">)</a> <a id="7051" class="Symbol">→</a> <a id="7053" class="Symbol">(</a><a id="7054" href="Ordinals.Type.html#7054" class="Bound">x</a> <a id="7056" href="Ordinals.Type.html#7056" class="Bound">y</a> <a id="7058" href="Ordinals.Type.html#7058" class="Bound">z</a> <a id="7060" class="Symbol">:</a> <a id="7062" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7064" href="Ordinals.Type.html#7036" class="Bound">α</a> <a id="7066" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="7067" class="Symbol">)</a> <a id="7069" class="Symbol">→</a> <a id="7071" href="Ordinals.Type.html#7054" class="Bound">x</a> <a id="7073" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="7076" href="Ordinals.Type.html#7036" class="Bound">α</a> <a id="7078" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="7080" href="Ordinals.Type.html#7056" class="Bound">y</a> <a id="7082" class="Symbol">→</a> <a id="7084" href="Ordinals.Type.html#7056" class="Bound">y</a> <a id="7086" href="Ordinals.Underlying.html#509" class="Function">≼⟨</a> <a id="7089" href="Ordinals.Type.html#7036" class="Bound">α</a> <a id="7091" href="Ordinals.Underlying.html#509" class="Function">⟩</a> <a id="7093" href="Ordinals.Type.html#7058" class="Bound">z</a>  <a id="7096" class="Symbol">→</a> <a id="7098" href="Ordinals.Type.html#7054" class="Bound">x</a> <a id="7100" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="7103" href="Ordinals.Type.html#7036" class="Bound">α</a> <a id="7105" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="7107" href="Ordinals.Type.html#7058" class="Bound">z</a>
<a id="7109" href="Ordinals.Type.html#7021" class="Function">≺-≼-gives-≺</a> <a id="7121" href="Ordinals.Type.html#7121" class="Bound">α</a> <a id="7123" href="Ordinals.Type.html#7123" class="Bound">x</a> <a id="7125" href="Ordinals.Type.html#7125" class="Bound">y</a> <a id="7127" href="Ordinals.Type.html#7127" class="Bound">z</a> <a id="7129" href="Ordinals.Type.html#7129" class="Bound">p</a> <a id="7131" href="Ordinals.Type.html#7131" class="Bound">q</a> <a id="7133" class="Symbol">=</a> <a id="7135" href="Ordinals.Type.html#7131" class="Bound">q</a> <a id="7137" href="Ordinals.Type.html#7123" class="Bound">x</a> <a id="7139" href="Ordinals.Type.html#7129" class="Bound">p</a>

<a id="7142" class="Markup">\end{code}</a><a id="7152" class="Background">

Added here on 12 December 2024 by Tom de Jong, but developed earlier in
collaboration with Nicolai Kraus, Fredrik Nordvall Forsberg and Chuangjie Xu.

Given an ordinal α and a type family P, subtype of elements satisfying P
inherits an order from α.  This order also inherits wellfoundedness and
transitivity from the order on α, but not necessarily extensionality
constructively (see Ordinals.ShulmanTaboo).

</a><a id="7564" class="Markup">\begin{code}</a>

<a id="7578" class="Keyword">module</a> <a id="7585" href="Ordinals.Type.html#7585" class="Module">_</a>
        <a id="7595" class="Symbol">(</a><a id="7596" href="Ordinals.Type.html#7596" class="Bound">α</a> <a id="7598" class="Symbol">:</a> <a id="7600" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="7608" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7609" class="Symbol">)</a>
        <a id="7619" class="Symbol">(</a><a id="7620" href="Ordinals.Type.html#7620" class="Bound">P</a> <a id="7622" class="Symbol">:</a> <a id="7624" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7626" href="Ordinals.Type.html#7596" class="Bound">α</a> <a id="7628" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7630" class="Symbol">→</a> <a id="7632" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7634" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="7637" class="Symbol">)</a>
       <a id="7646" class="Keyword">where</a>

 <a id="7654" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="7668" class="Symbol">:</a> <a id="7670" class="Symbol">(</a><a id="7671" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7673" href="Ordinals.Type.html#7673" class="Bound">x</a> <a id="7675" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7677" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7679" href="Ordinals.Type.html#7596" class="Bound">α</a> <a id="7681" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7683" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7685" href="Ordinals.Type.html#7620" class="Bound">P</a> <a id="7687" href="Ordinals.Type.html#7673" class="Bound">x</a><a id="7688" class="Symbol">)</a> <a id="7690" class="Symbol">→</a> <a id="7692" class="Symbol">(</a><a id="7693" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7695" href="Ordinals.Type.html#7695" class="Bound">x</a> <a id="7697" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7699" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="7701" href="Ordinals.Type.html#7596" class="Bound">α</a> <a id="7703" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="7705" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7707" href="Ordinals.Type.html#7620" class="Bound">P</a> <a id="7709" href="Ordinals.Type.html#7695" class="Bound">x</a><a id="7710" class="Symbol">)</a> <a id="7712" class="Symbol">→</a> <a id="7714" href="Ordinals.Type.html#7608" class="Bound">𝓤</a> <a id="7716" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="7719" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="7733" class="Symbol">(</a><a id="7734" href="Ordinals.Type.html#7734" class="Bound">x</a> <a id="7736" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7738" class="Symbol">_)</a> <a id="7741" class="Symbol">(</a><a id="7742" href="Ordinals.Type.html#7742" class="Bound">y</a> <a id="7744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7746" class="Symbol">_)</a> <a id="7749" class="Symbol">=</a> <a id="7751" href="Ordinals.Type.html#7734" class="Bound">x</a> <a id="7753" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="7756" href="Ordinals.Type.html#7596" class="Bound">α</a> <a id="7758" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="7760" href="Ordinals.Type.html#7742" class="Bound">y</a>

 <a id="7764" href="Ordinals.Type.html#7764" class="Function">subtype-order-is-prop-valued</a> <a id="7793" class="Symbol">:</a> <a id="7795" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="7810" href="Ordinals.Type.html#7654" class="Function">subtype-order</a>
 <a id="7825" href="Ordinals.Type.html#7764" class="Function">subtype-order-is-prop-valued</a> <a id="7854" class="Symbol">(</a><a id="7855" href="Ordinals.Type.html#7855" class="Bound">x</a> <a id="7857" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7859" class="Symbol">_)</a> <a id="7862" class="Symbol">(</a><a id="7863" href="Ordinals.Type.html#7863" class="Bound">y</a> <a id="7865" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7867" class="Symbol">_)</a> <a id="7870" class="Symbol">=</a> <a id="7872" href="Ordinals.Type.html#1453" class="Function">Prop-valuedness</a> <a id="7888" href="Ordinals.Type.html#7596" class="Bound">α</a> <a id="7890" href="Ordinals.Type.html#7855" class="Bound">x</a> <a id="7892" href="Ordinals.Type.html#7863" class="Bound">y</a>

 <a id="7896" href="Ordinals.Type.html#7896" class="Function">subtype-order-is-well-founded</a> <a id="7926" class="Symbol">:</a> <a id="7928" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="7944" href="Ordinals.Type.html#7654" class="Function">subtype-order</a>
 <a id="7959" href="Ordinals.Type.html#7896" class="Function">subtype-order-is-well-founded</a> <a id="7989" class="Symbol">(</a><a id="7990" href="Ordinals.Type.html#7990" class="Bound">a</a> <a id="7992" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7994" href="Ordinals.Type.html#7994" class="Bound">p</a><a id="7995" class="Symbol">)</a> <a id="7997" class="Symbol">=</a>
  <a id="8001" href="Ordinals.Type.html#8070" class="Function">subtype-order-accessible</a> <a id="8026" class="Symbol">(</a><a id="8027" href="Ordinals.Type.html#7990" class="Bound">a</a> <a id="8029" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8031" href="Ordinals.Type.html#7994" class="Bound">p</a><a id="8032" class="Symbol">)</a> <a id="8034" class="Symbol">(</a><a id="8035" href="Ordinals.Type.html#1843" class="Function">Well-foundedness</a> <a id="8052" href="Ordinals.Type.html#7596" class="Bound">α</a> <a id="8054" href="Ordinals.Type.html#7990" class="Bound">a</a><a id="8055" class="Symbol">)</a>
   <a id="8060" class="Keyword">where</a>
    <a id="8070" href="Ordinals.Type.html#8070" class="Function">subtype-order-accessible</a>
     <a id="8100" class="Symbol">:</a> <a id="8102" class="Symbol">(</a><a id="8103" href="Ordinals.Type.html#8103" class="Bound">(</a><a id="8104" href="Ordinals.Type.html#8104" class="Bound">x</a> <a id="8106" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8108" href="Ordinals.Type.html#8108" class="Bound">p</a><a id="8109" href="Ordinals.Type.html#8103" class="Bound">)</a> <a id="8111" class="Symbol">:</a> <a id="8113" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8115" href="Ordinals.Type.html#8115" class="Bound">x</a> <a id="8117" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8119" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8121" href="Ordinals.Type.html#7596" class="Bound">α</a> <a id="8123" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="8125" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8127" href="Ordinals.Type.html#7620" class="Bound">P</a> <a id="8129" href="Ordinals.Type.html#8115" class="Bound">x</a><a id="8130" class="Symbol">)</a>
     <a id="8137" class="Symbol">→</a> <a id="8139" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="8153" class="Symbol">(</a><a id="8154" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="8171" href="Ordinals.Type.html#7596" class="Bound">α</a><a id="8172" class="Symbol">)</a> <a id="8174" href="Ordinals.Type.html#8104" class="Bound">x</a> <a id="8176" class="Symbol">→</a> <a id="8178" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="8192" href="Ordinals.Type.html#7654" class="Function">subtype-order</a> <a id="8206" class="Symbol">(</a><a id="8207" href="Ordinals.Type.html#8104" class="Bound">x</a> <a id="8209" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8211" href="Ordinals.Type.html#8108" class="Bound">p</a><a id="8212" class="Symbol">)</a>
    <a id="8218" href="Ordinals.Type.html#8070" class="Function">subtype-order-accessible</a> <a id="8243" class="Symbol">(</a><a id="8244" href="Ordinals.Type.html#8244" class="Bound">x</a> <a id="8246" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8248" href="Ordinals.Type.html#8248" class="Bound">p</a><a id="8249" class="Symbol">)</a> <a id="8251" class="Symbol">(</a><a id="8252" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="8256" href="Ordinals.Type.html#8256" class="Bound">step</a><a id="8260" class="Symbol">)</a> <a id="8262" class="Symbol">=</a>
     <a id="8269" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="8273" class="Symbol">(λ</a> <a id="8276" class="Symbol">(</a><a id="8277" href="Ordinals.Type.html#8277" class="Bound">x&#39;</a> <a id="8280" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8282" href="Ordinals.Type.html#8282" class="Bound">p&#39;</a><a id="8284" class="Symbol">)</a> <a id="8286" href="Ordinals.Type.html#8286" class="Bound">l</a> <a id="8288" class="Symbol">→</a> <a id="8290" href="Ordinals.Type.html#8070" class="Function">subtype-order-accessible</a> <a id="8315" class="Symbol">(</a><a id="8316" href="Ordinals.Type.html#8277" class="Bound">x&#39;</a> <a id="8319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8321" href="Ordinals.Type.html#8282" class="Bound">p&#39;</a><a id="8323" class="Symbol">)</a> <a id="8325" class="Symbol">(</a><a id="8326" href="Ordinals.Type.html#8256" class="Bound">step</a> <a id="8331" href="Ordinals.Type.html#8277" class="Bound">x&#39;</a> <a id="8334" href="Ordinals.Type.html#8286" class="Bound">l</a><a id="8335" class="Symbol">))</a>

 <a id="8340" href="Ordinals.Type.html#8340" class="Function">subtype-order-is-transitive</a> <a id="8368" class="Symbol">:</a> <a id="8370" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="8384" href="Ordinals.Type.html#7654" class="Function">subtype-order</a>
 <a id="8399" href="Ordinals.Type.html#8340" class="Function">subtype-order-is-transitive</a> <a id="8427" class="Symbol">(</a><a id="8428" href="Ordinals.Type.html#8428" class="Bound">x</a> <a id="8430" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8432" class="Symbol">_)</a> <a id="8435" class="Symbol">(</a><a id="8436" href="Ordinals.Type.html#8436" class="Bound">y</a> <a id="8438" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8440" class="Symbol">_)</a> <a id="8443" class="Symbol">(</a><a id="8444" href="Ordinals.Type.html#8444" class="Bound">z</a> <a id="8446" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8448" class="Symbol">_)</a> <a id="8451" class="Symbol">=</a> <a id="8453" href="Ordinals.Type.html#1703" class="Function">Transitivity</a> <a id="8466" href="Ordinals.Type.html#7596" class="Bound">α</a> <a id="8468" href="Ordinals.Type.html#8428" class="Bound">x</a> <a id="8470" href="Ordinals.Type.html#8436" class="Bound">y</a> <a id="8472" href="Ordinals.Type.html#8444" class="Bound">z</a>

 <a id="8476" href="Ordinals.Type.html#8476" class="Function">EM-implies-subtype-order-is-extensional</a>
  <a id="8518" class="Symbol">:</a> <a id="8520" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="8523" href="Ordinals.Type.html#7608" class="Bound">𝓤</a> <a id="8525" class="Symbol">→</a> <a id="8527" class="Symbol">((</a><a id="8529" href="Ordinals.Type.html#8529" class="Bound">x</a> <a id="8531" class="Symbol">:</a> <a id="8533" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="8535" href="Ordinals.Type.html#7596" class="Bound">α</a> <a id="8537" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="8538" class="Symbol">)</a> <a id="8540" class="Symbol">→</a> <a id="8542" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8550" class="Symbol">(</a><a id="8551" href="Ordinals.Type.html#7620" class="Bound">P</a> <a id="8553" href="Ordinals.Type.html#8529" class="Bound">x</a><a id="8554" class="Symbol">))</a> <a id="8557" class="Symbol">→</a> <a id="8559" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="8574" href="Ordinals.Type.html#7654" class="Function">subtype-order</a>
 <a id="8589" href="Ordinals.Type.html#8476" class="Function">EM-implies-subtype-order-is-extensional</a> <a id="8629" href="Ordinals.Type.html#8629" class="Bound">em</a> <a id="8632" href="Ordinals.Type.html#8632" class="Bound">P-is-Prop</a> <a id="8642" class="Symbol">(</a><a id="8643" href="Ordinals.Type.html#8643" class="Bound">z</a> <a id="8645" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8647" href="Ordinals.Type.html#8647" class="Bound">l</a><a id="8648" class="Symbol">)</a> <a id="8650" class="Symbol">(</a><a id="8651" href="Ordinals.Type.html#8651" class="Bound">y</a> <a id="8653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8655" href="Ordinals.Type.html#8655" class="Bound">l&#39;</a><a id="8657" class="Symbol">)</a> <a id="8659" href="Ordinals.Type.html#8659" class="Bound">h</a> <a id="8661" href="Ordinals.Type.html#8661" class="Bound">h&#39;</a> <a id="8664" class="Symbol">=</a>
  <a id="8668" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="8681" href="Ordinals.Type.html#8632" class="Bound">P-is-Prop</a> <a id="8691" class="Symbol">(</a><a id="8692" href="Ordinals.Type.html#8719" class="Function">I</a> <a id="8694" class="Symbol">(</a><a id="8695" href="Ordinals.Type.html#8911" class="Function">II</a> <a id="8698" href="Ordinals.Type.html#8643" class="Bound">z</a> <a id="8700" href="Ordinals.Type.html#8651" class="Bound">y</a><a id="8701" class="Symbol">))</a>
    <a id="8708" class="Keyword">where</a>
     <a id="8719" href="Ordinals.Type.html#8719" class="Function">I</a> <a id="8721" class="Symbol">:</a> <a id="8723" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="8737" class="Symbol">(</a><a id="8738" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="8755" href="Ordinals.Type.html#7596" class="Bound">α</a><a id="8756" class="Symbol">)</a> <a id="8758" href="Ordinals.Type.html#8643" class="Bound">z</a> <a id="8760" href="Ordinals.Type.html#8651" class="Bound">y</a> <a id="8762" class="Symbol">→</a> <a id="8764" href="Ordinals.Type.html#8643" class="Bound">z</a> <a id="8766" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8768" href="Ordinals.Type.html#8651" class="Bound">y</a>
     <a id="8775" href="Ordinals.Type.html#8719" class="Function">I</a> <a id="8777" class="Symbol">(</a><a id="8778" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8782" href="Ordinals.Type.html#8782" class="Bound">u</a><a id="8783" class="Symbol">)</a> <a id="8785" class="Symbol">=</a> <a id="8787" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8794" class="Symbol">(</a><a id="8795" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="8802" href="Ordinals.Type.html#7596" class="Bound">α</a> <a id="8804" href="Ordinals.Type.html#8643" class="Bound">z</a> <a id="8806" class="Symbol">(</a><a id="8807" href="Ordinals.Type.html#8661" class="Bound">h&#39;</a> <a id="8810" class="Symbol">(</a><a id="8811" href="Ordinals.Type.html#8643" class="Bound">z</a> <a id="8813" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8815" href="Ordinals.Type.html#8647" class="Bound">l</a><a id="8816" class="Symbol">)</a> <a id="8818" href="Ordinals.Type.html#8782" class="Bound">u</a><a id="8819" class="Symbol">))</a>
     <a id="8827" href="Ordinals.Type.html#8719" class="Function">I</a> <a id="8829" class="Symbol">(</a><a id="8830" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8834" class="Symbol">(</a><a id="8835" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8839" href="Ordinals.Type.html#8839" class="Bound">e</a><a id="8840" class="Symbol">))</a> <a id="8843" class="Symbol">=</a> <a id="8845" href="Ordinals.Type.html#8839" class="Bound">e</a>
     <a id="8852" href="Ordinals.Type.html#8719" class="Function">I</a> <a id="8854" class="Symbol">(</a><a id="8855" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8859" class="Symbol">(</a><a id="8860" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8864" href="Ordinals.Type.html#8864" class="Bound">u</a><a id="8865" class="Symbol">))</a> <a id="8868" class="Symbol">=</a> <a id="8870" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8877" class="Symbol">(</a><a id="8878" href="Ordinals.Type.html#6717" class="Function">irrefl</a> <a id="8885" href="Ordinals.Type.html#7596" class="Bound">α</a> <a id="8887" href="Ordinals.Type.html#8651" class="Bound">y</a> <a id="8889" class="Symbol">(</a><a id="8890" href="Ordinals.Type.html#8659" class="Bound">h</a> <a id="8892" class="Symbol">(</a><a id="8893" href="Ordinals.Type.html#8651" class="Bound">y</a> <a id="8895" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8897" href="Ordinals.Type.html#8655" class="Bound">l&#39;</a><a id="8899" class="Symbol">)</a> <a id="8901" href="Ordinals.Type.html#8864" class="Bound">u</a><a id="8902" class="Symbol">))</a>

     <a id="8911" href="Ordinals.Type.html#8911" class="Function">II</a> <a id="8914" class="Symbol">:</a> <a id="8916" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="8938" class="Symbol">(</a><a id="8939" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="8956" href="Ordinals.Type.html#7596" class="Bound">α</a><a id="8957" class="Symbol">)</a>
     <a id="8964" href="Ordinals.Type.html#8911" class="Function">II</a> <a id="8967" class="Symbol">=</a> <a id="8969" href="Ordinals.Notions.html#25250" class="Function">trichotomy₃</a> <a id="8981" class="Symbol">(</a><a id="8982" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="8999" href="Ordinals.Type.html#7596" class="Bound">α</a><a id="9000" class="Symbol">)</a> <a id="9002" href="Ordinals.Type.html#8629" class="Bound">em</a> <a id="9005" class="Symbol">(</a><a id="9006" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="9022" href="Ordinals.Type.html#7596" class="Bound">α</a><a id="9023" class="Symbol">)</a>

<a id="9026" class="Markup">\end{code}</a><a id="9036" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.Underlying.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.Underlying</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 3rd January 2023

Type-class for notation for underlying set and order of various kinds
of ordinals.

</a><a id="118" class="Markup">\begin{code}</a>

<a id="132" class="Symbol">{-#</a> <a id="136" class="Keyword">OPTIONS</a> <a id="144" class="Pragma">--safe</a> <a id="151" class="Pragma">--without-K</a> <a id="163" class="Symbol">#-}</a>

<a id="168" class="Keyword">module</a> <a id="175" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a> <a id="195" class="Keyword">where</a>

<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>

<a id="257" class="Keyword">record</a> <a id="Underlying"></a><a id="264" href="Ordinals.Underlying.html#264" class="Record">Underlying</a> <a id="275" class="Symbol">{</a><a id="276" href="Ordinals.Underlying.html#276" class="Bound">𝓤</a><a id="277" class="Symbol">}</a> <a id="279" class="Symbol">(</a><a id="280" href="Ordinals.Underlying.html#280" class="Bound">O</a> <a id="282" class="Symbol">:</a> <a id="284" href="Ordinals.Underlying.html#276" class="Bound">𝓤</a> <a id="286" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="288" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="290" class="Symbol">)</a> <a id="292" class="Symbol">:</a> <a id="294" href="Ordinals.Underlying.html#276" class="Bound">𝓤</a> <a id="296" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="298" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="300" class="Keyword">where</a>
 <a id="307" class="Keyword">field</a>
  <a id="Underlying.⟨_⟩"></a><a id="315" href="Ordinals.Underlying.html#315" class="Field Operator">⟨_⟩</a>              <a id="332" class="Symbol">:</a> <a id="334" href="Ordinals.Underlying.html#280" class="Bound">O</a> <a id="336" class="Symbol">→</a> <a id="338" href="Ordinals.Underlying.html#276" class="Bound">𝓤</a> <a id="340" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="Underlying.underlying-order"></a><a id="344" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="361" class="Symbol">:</a> <a id="363" class="Symbol">(</a><a id="364" href="Ordinals.Underlying.html#364" class="Bound">α</a> <a id="366" class="Symbol">:</a> <a id="368" href="Ordinals.Underlying.html#280" class="Bound">O</a><a id="369" class="Symbol">)</a> <a id="371" class="Symbol">→</a> <a id="373" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="375" href="Ordinals.Underlying.html#364" class="Bound">α</a> <a id="377" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="379" class="Symbol">→</a> <a id="381" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="383" href="Ordinals.Underlying.html#364" class="Bound">α</a> <a id="385" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="387" class="Symbol">→</a> <a id="389" href="Ordinals.Underlying.html#276" class="Bound">𝓤</a> <a id="391" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="Underlying.underlying-weak-order"></a><a id="395" href="Ordinals.Underlying.html#395" class="Function">underlying-weak-order</a> <a id="417" class="Symbol">:</a> <a id="419" class="Symbol">(</a><a id="420" href="Ordinals.Underlying.html#420" class="Bound">α</a> <a id="422" class="Symbol">:</a> <a id="424" href="Ordinals.Underlying.html#280" class="Bound">O</a><a id="425" class="Symbol">)</a> <a id="427" class="Symbol">→</a> <a id="429" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="431" href="Ordinals.Underlying.html#420" class="Bound">α</a> <a id="433" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="435" class="Symbol">→</a> <a id="437" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="439" href="Ordinals.Underlying.html#420" class="Bound">α</a> <a id="441" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="443" class="Symbol">→</a> <a id="445" href="Ordinals.Underlying.html#276" class="Bound">𝓤</a> <a id="447" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="450" href="Ordinals.Underlying.html#395" class="Function">underlying-weak-order</a> <a id="472" href="Ordinals.Underlying.html#472" class="Bound">α</a> <a id="474" href="Ordinals.Underlying.html#474" class="Bound">x</a> <a id="476" href="Ordinals.Underlying.html#476" class="Bound">y</a> <a id="478" class="Symbol">=</a> <a id="480" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="482" class="Symbol">(</a><a id="483" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="500" href="Ordinals.Underlying.html#472" class="Bound">α</a> <a id="502" href="Ordinals.Underlying.html#476" class="Bound">y</a> <a id="504" href="Ordinals.Underlying.html#474" class="Bound">x</a><a id="505" class="Symbol">)</a>

 <a id="Underlying.underlying-porder"></a><a id="509" href="Ordinals.Underlying.html#509" class="Function">underlying-porder</a> <a id="527" class="Symbol">:</a> <a id="529" class="Symbol">(</a><a id="530" href="Ordinals.Underlying.html#530" class="Bound">α</a> <a id="532" class="Symbol">:</a> <a id="534" href="Ordinals.Underlying.html#280" class="Bound">O</a><a id="535" class="Symbol">)</a> <a id="537" class="Symbol">→</a> <a id="539" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="541" href="Ordinals.Underlying.html#530" class="Bound">α</a> <a id="543" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="545" class="Symbol">→</a> <a id="547" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="549" href="Ordinals.Underlying.html#530" class="Bound">α</a> <a id="551" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="553" class="Symbol">→</a> <a id="555" href="Ordinals.Underlying.html#276" class="Bound">𝓤</a> <a id="557" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="560" href="Ordinals.Underlying.html#509" class="Function">underlying-porder</a> <a id="578" href="Ordinals.Underlying.html#578" class="Bound">α</a> <a id="580" class="Symbol">=</a> <a id="582" href="Ordinals.Notions.html#5979" class="Function">extensional-po</a> <a id="597" class="Symbol">(</a><a id="598" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="615" href="Ordinals.Underlying.html#578" class="Bound">α</a><a id="616" class="Symbol">)</a>

 <a id="620" class="Keyword">syntax</a> <a id="627" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a>      <a id="649" class="Bound">α</a> <a id="651" class="Bound">x</a> <a id="653" class="Bound">y</a> <a id="655" class="Symbol">=</a> <a id="657" class="Bound">x</a> <a id="659" class="Field">≺⟨</a> <a id="662" class="Bound">α</a> <a id="664" class="Field">⟩</a> <a id="666" class="Bound">y</a>
 <a id="669" class="Keyword">syntax</a> <a id="676" href="Ordinals.Underlying.html#395" class="Function">underlying-weak-order</a> <a id="698" class="Bound">α</a> <a id="700" class="Bound">x</a> <a id="702" class="Bound">y</a> <a id="704" class="Symbol">=</a> <a id="706" class="Bound">x</a> <a id="708" class="Function">≾⟨</a> <a id="711" class="Bound">α</a> <a id="713" class="Function">⟩</a> <a id="715" class="Bound">y</a>
 <a id="718" class="Keyword">syntax</a> <a id="725" href="Ordinals.Underlying.html#509" class="Function">underlying-porder</a>     <a id="747" class="Bound">α</a> <a id="749" class="Bound">x</a> <a id="751" class="Bound">y</a> <a id="753" class="Symbol">=</a> <a id="755" class="Bound">x</a> <a id="757" class="Function">≼⟨</a> <a id="760" class="Bound">α</a> <a id="762" class="Function">⟩</a> <a id="764" class="Bound">y</a>

<a id="767" class="Keyword">open</a> <a id="772" href="Ordinals.Underlying.html#264" class="Module">Underlying</a> <a id="783" class="Symbol">{{...}}</a> <a id="791" class="Keyword">public</a>

<a id="799" class="Markup">\end{code}</a><a id="809" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.WellOrderArithmetic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.WellOrderArithmetic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 21 June 2018

Ordinals proper are defined in the module Ordinals.Type, as types equipped with
well orders. This module forms the basis for that module. We still use the
terminology &quot;ordinal&quot; here.

</a><a id="215" class="Markup">\begin{code}</a>

<a id="229" class="Symbol">{-#</a> <a id="233" class="Keyword">OPTIONS</a> <a id="241" class="Pragma">--safe</a> <a id="248" class="Pragma">--without-K</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Ordinals.WellOrderArithmetic.html" class="Module">Ordinals.WellOrderArithmetic</a> <a id="301" class="Keyword">where</a>

<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="333" class="Keyword">hiding</a> <a id="340" class="Symbol">(</a><a id="341" href="Notation.General.html#1534" class="Function">transitive</a><a id="351" class="Symbol">)</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>

<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="UF.Base.html" class="Module">UF.Base</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="UF.Subsingletons-Properties.html" class="Module">UF.Subsingletons-Properties</a>

<a id="515" class="Markup">\end{code}</a><a id="525" class="Background">

Any proposition (i.e. subsingleton) is an ordinal under the empty
ordering.

</a><a id="604" class="Markup">\begin{code}</a>

<a id="618" class="Keyword">module</a> <a id="prop"></a><a id="625" href="Ordinals.WellOrderArithmetic.html#625" class="Module">prop</a>
        <a id="638" class="Symbol">{</a><a id="639" href="Ordinals.WellOrderArithmetic.html#639" class="Bound">𝓤</a> <a id="641" href="Ordinals.WellOrderArithmetic.html#641" class="Bound">𝓥</a><a id="642" class="Symbol">}</a>
        <a id="652" class="Symbol">(</a><a id="653" href="Ordinals.WellOrderArithmetic.html#653" class="Bound">P</a> <a id="655" class="Symbol">:</a> <a id="657" href="Ordinals.WellOrderArithmetic.html#639" class="Bound">𝓤</a> <a id="659" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="661" class="Symbol">)</a>
        <a id="671" class="Symbol">(</a><a id="672" href="Ordinals.WellOrderArithmetic.html#672" class="Bound">isp</a> <a id="676" class="Symbol">:</a> <a id="678" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="686" href="Ordinals.WellOrderArithmetic.html#653" class="Bound">P</a><a id="687" class="Symbol">)</a>
       <a id="696" class="Keyword">where</a>

 <a id="704" class="Keyword">private</a>
  <a id="prop._&lt;_"></a><a id="714" href="Ordinals.WellOrderArithmetic.html#714" class="Function Operator">_&lt;_</a> <a id="718" class="Symbol">:</a> <a id="720" href="Ordinals.WellOrderArithmetic.html#653" class="Bound">P</a> <a id="722" class="Symbol">→</a> <a id="724" href="Ordinals.WellOrderArithmetic.html#653" class="Bound">P</a> <a id="726" class="Symbol">→</a> <a id="728" href="Ordinals.WellOrderArithmetic.html#641" class="Bound">𝓥</a> <a id="730" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="734" href="Ordinals.WellOrderArithmetic.html#734" class="Bound">x</a> <a id="736" href="Ordinals.WellOrderArithmetic.html#714" class="Function Operator">&lt;</a> <a id="738" href="Ordinals.WellOrderArithmetic.html#738" class="Bound">y</a> <a id="740" class="Symbol">=</a> <a id="742" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>

 <a id="prop.order"></a><a id="746" href="Ordinals.WellOrderArithmetic.html#746" class="Function">order</a> <a id="752" class="Symbol">=</a> <a id="754" href="Ordinals.WellOrderArithmetic.html#714" class="Function Operator">_&lt;_</a>

 <a id="prop.prop-valued"></a><a id="760" href="Ordinals.WellOrderArithmetic.html#760" class="Function">prop-valued</a> <a id="772" class="Symbol">:</a> <a id="774" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="789" href="Ordinals.WellOrderArithmetic.html#714" class="Function Operator">_&lt;_</a>
 <a id="794" href="Ordinals.WellOrderArithmetic.html#760" class="Function">prop-valued</a> <a id="806" href="Ordinals.WellOrderArithmetic.html#806" class="Bound">x</a> <a id="808" href="Ordinals.WellOrderArithmetic.html#808" class="Bound">y</a> <a id="810" class="Symbol">=</a> <a id="812" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>

 <a id="prop.extensional"></a><a id="824" href="Ordinals.WellOrderArithmetic.html#824" class="Function">extensional</a> <a id="836" class="Symbol">:</a> <a id="838" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="853" href="Ordinals.WellOrderArithmetic.html#714" class="Function Operator">_&lt;_</a>
 <a id="858" href="Ordinals.WellOrderArithmetic.html#824" class="Function">extensional</a> <a id="870" href="Ordinals.WellOrderArithmetic.html#870" class="Bound">x</a> <a id="872" href="Ordinals.WellOrderArithmetic.html#872" class="Bound">y</a> <a id="874" href="Ordinals.WellOrderArithmetic.html#874" class="Bound">f</a> <a id="876" href="Ordinals.WellOrderArithmetic.html#876" class="Bound">g</a> <a id="878" class="Symbol">=</a> <a id="880" href="Ordinals.WellOrderArithmetic.html#672" class="Bound">isp</a> <a id="884" href="Ordinals.WellOrderArithmetic.html#870" class="Bound">x</a> <a id="886" href="Ordinals.WellOrderArithmetic.html#872" class="Bound">y</a>

 <a id="prop.transitive"></a><a id="890" href="Ordinals.WellOrderArithmetic.html#890" class="Function">transitive</a> <a id="901" class="Symbol">:</a> <a id="903" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="917" href="Ordinals.WellOrderArithmetic.html#714" class="Function Operator">_&lt;_</a>
 <a id="922" href="Ordinals.WellOrderArithmetic.html#890" class="Function">transitive</a> <a id="933" href="Ordinals.WellOrderArithmetic.html#933" class="Bound">x</a> <a id="935" href="Ordinals.WellOrderArithmetic.html#935" class="Bound">y</a> <a id="937" href="Ordinals.WellOrderArithmetic.html#937" class="Bound">z</a> <a id="939" href="Ordinals.WellOrderArithmetic.html#939" class="Bound">a</a> <a id="941" class="Symbol">=</a> <a id="943" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="950" href="Ordinals.WellOrderArithmetic.html#939" class="Bound">a</a>

 <a id="prop.well-founded"></a><a id="954" href="Ordinals.WellOrderArithmetic.html#954" class="Function">well-founded</a> <a id="967" class="Symbol">:</a> <a id="969" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="985" href="Ordinals.WellOrderArithmetic.html#714" class="Function Operator">_&lt;_</a>
 <a id="990" href="Ordinals.WellOrderArithmetic.html#954" class="Function">well-founded</a> <a id="1003" href="Ordinals.WellOrderArithmetic.html#1003" class="Bound">x</a> <a id="1005" class="Symbol">=</a> <a id="1007" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="1011" class="Symbol">(λ</a> <a id="1014" href="Ordinals.WellOrderArithmetic.html#1014" class="Bound">y</a> <a id="1016" href="Ordinals.WellOrderArithmetic.html#1016" class="Bound">a</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1027" href="Ordinals.WellOrderArithmetic.html#1016" class="Bound">a</a><a id="1028" class="Symbol">)</a>

 <a id="prop.well-order"></a><a id="1032" href="Ordinals.WellOrderArithmetic.html#1032" class="Function">well-order</a> <a id="1043" class="Symbol">:</a> <a id="1045" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="1059" href="Ordinals.WellOrderArithmetic.html#714" class="Function Operator">_&lt;_</a>
 <a id="1064" href="Ordinals.WellOrderArithmetic.html#1032" class="Function">well-order</a> <a id="1075" class="Symbol">=</a> <a id="1077" href="Ordinals.WellOrderArithmetic.html#760" class="Function">prop-valued</a> <a id="1089" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1091" href="Ordinals.WellOrderArithmetic.html#954" class="Function">well-founded</a> <a id="1104" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1106" href="Ordinals.WellOrderArithmetic.html#824" class="Function">extensional</a> <a id="1118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1120" href="Ordinals.WellOrderArithmetic.html#890" class="Function">transitive</a>

 <a id="prop.topped"></a><a id="1133" href="Ordinals.WellOrderArithmetic.html#1133" class="Function">topped</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="Ordinals.WellOrderArithmetic.html#653" class="Bound">P</a> <a id="1144" class="Symbol">→</a> <a id="1146" href="Ordinals.Notions.html#11093" class="Function">has-top</a> <a id="1154" href="Ordinals.WellOrderArithmetic.html#714" class="Function Operator">_&lt;_</a>
 <a id="1159" href="Ordinals.WellOrderArithmetic.html#1133" class="Function">topped</a> <a id="1166" href="Ordinals.WellOrderArithmetic.html#1166" class="Bound">p</a> <a id="1168" class="Symbol">=</a> <a id="1170" href="Ordinals.WellOrderArithmetic.html#1166" class="Bound">p</a> <a id="1172" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1174" class="Symbol">λ</a> <a id="1176" href="Ordinals.WellOrderArithmetic.html#1176" class="Bound">q</a> <a id="1178" href="Ordinals.WellOrderArithmetic.html#1178" class="Bound">l</a> <a id="1180" class="Symbol">→</a> <a id="1182" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1189" href="Ordinals.WellOrderArithmetic.html#1178" class="Bound">l</a>

 <a id="prop.trichotomous"></a><a id="1193" href="Ordinals.WellOrderArithmetic.html#1193" class="Function">trichotomous</a> <a id="1206" class="Symbol">:</a> <a id="1208" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="1230" href="Ordinals.WellOrderArithmetic.html#714" class="Function Operator">_&lt;_</a>
 <a id="1235" href="Ordinals.WellOrderArithmetic.html#1193" class="Function">trichotomous</a> <a id="1248" href="Ordinals.WellOrderArithmetic.html#1248" class="Bound">x</a> <a id="1250" href="Ordinals.WellOrderArithmetic.html#1250" class="Bound">y</a> <a id="1252" class="Symbol">=</a> <a id="1254" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1258" class="Symbol">(</a><a id="1259" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Ordinals.WellOrderArithmetic.html#672" class="Bound">isp</a> <a id="1268" href="Ordinals.WellOrderArithmetic.html#1248" class="Bound">x</a> <a id="1270" href="Ordinals.WellOrderArithmetic.html#1250" class="Bound">y</a><a id="1271" class="Symbol">))</a>

<a id="1275" class="Markup">\end{code}</a><a id="1285" class="Background">

Two particular cases are 𝟘 and 𝟙, of course.

The sum of two ordinals.

</a><a id="1359" class="Markup">\begin{code}</a>

<a id="1373" class="Keyword">module</a> <a id="plus"></a><a id="1380" href="Ordinals.WellOrderArithmetic.html#1380" class="Module">plus</a>
        <a id="1393" class="Symbol">{</a><a id="1394" href="Ordinals.WellOrderArithmetic.html#1394" class="Bound">𝓤</a> <a id="1396" href="Ordinals.WellOrderArithmetic.html#1396" class="Bound">𝓥</a> <a id="1398" href="Ordinals.WellOrderArithmetic.html#1398" class="Bound">𝓦</a><a id="1399" class="Symbol">}</a>
        <a id="1409" class="Symbol">{</a><a id="1410" href="Ordinals.WellOrderArithmetic.html#1410" class="Bound">X</a> <a id="1412" class="Symbol">:</a> <a id="1414" href="Ordinals.WellOrderArithmetic.html#1394" class="Bound">𝓤</a> <a id="1416" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1418" class="Symbol">}</a>
        <a id="1428" class="Symbol">{</a><a id="1429" href="Ordinals.WellOrderArithmetic.html#1429" class="Bound">Y</a> <a id="1431" class="Symbol">:</a> <a id="1433" href="Ordinals.WellOrderArithmetic.html#1396" class="Bound">𝓥</a> <a id="1435" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1437" class="Symbol">}</a>
        <a id="1447" class="Symbol">(</a><a id="1448" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">_&lt;_</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="Ordinals.WellOrderArithmetic.html#1410" class="Bound">X</a> <a id="1456" class="Symbol">→</a> <a id="1458" href="Ordinals.WellOrderArithmetic.html#1410" class="Bound">X</a> <a id="1460" class="Symbol">→</a> <a id="1462" href="Ordinals.WellOrderArithmetic.html#1398" class="Bound">𝓦</a> <a id="1464" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1466" class="Symbol">)</a>
        <a id="1476" class="Symbol">(</a><a id="1477" href="Ordinals.WellOrderArithmetic.html#1477" class="Bound Operator">_≺_</a> <a id="1481" class="Symbol">:</a> <a id="1483" href="Ordinals.WellOrderArithmetic.html#1429" class="Bound">Y</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="Ordinals.WellOrderArithmetic.html#1429" class="Bound">Y</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Ordinals.WellOrderArithmetic.html#1398" class="Bound">𝓦</a> <a id="1493" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1495" class="Symbol">)</a>
       <a id="1504" class="Keyword">where</a>

 <a id="1512" class="Keyword">private</a>
  <a id="plus._⊏_"></a><a id="1522" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a> <a id="1526" class="Symbol">:</a> <a id="1528" href="Ordinals.WellOrderArithmetic.html#1410" class="Bound">X</a> <a id="1530" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1532" href="Ordinals.WellOrderArithmetic.html#1429" class="Bound">Y</a> <a id="1534" class="Symbol">→</a> <a id="1536" href="Ordinals.WellOrderArithmetic.html#1410" class="Bound">X</a> <a id="1538" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1540" href="Ordinals.WellOrderArithmetic.html#1429" class="Bound">Y</a> <a id="1542" class="Symbol">→</a> <a id="1544" href="Ordinals.WellOrderArithmetic.html#1398" class="Bound">𝓦</a> <a id="1546" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="1550" class="Symbol">(</a><a id="1551" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1555" href="Ordinals.WellOrderArithmetic.html#1555" class="Bound">x</a><a id="1556" class="Symbol">)</a> <a id="1558" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">⊏</a> <a id="1560" class="Symbol">(</a><a id="1561" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1565" href="Ordinals.WellOrderArithmetic.html#1565" class="Bound">x&#39;</a><a id="1567" class="Symbol">)</a> <a id="1569" class="Symbol">=</a> <a id="1571" href="Ordinals.WellOrderArithmetic.html#1555" class="Bound">x</a> <a id="1573" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">&lt;</a> <a id="1575" href="Ordinals.WellOrderArithmetic.html#1565" class="Bound">x&#39;</a>
  <a id="1580" class="Symbol">(</a><a id="1581" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1585" href="Ordinals.WellOrderArithmetic.html#1585" class="Bound">x</a><a id="1586" class="Symbol">)</a> <a id="1588" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">⊏</a> <a id="1590" class="Symbol">(</a><a id="1591" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1595" href="Ordinals.WellOrderArithmetic.html#1595" class="Bound">y&#39;</a><a id="1597" class="Symbol">)</a> <a id="1599" class="Symbol">=</a> <a id="1601" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="1605" class="Symbol">(</a><a id="1606" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1610" href="Ordinals.WellOrderArithmetic.html#1610" class="Bound">y</a><a id="1611" class="Symbol">)</a> <a id="1613" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">⊏</a> <a id="1615" class="Symbol">(</a><a id="1616" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1620" href="Ordinals.WellOrderArithmetic.html#1620" class="Bound">x&#39;</a><a id="1622" class="Symbol">)</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="1630" class="Symbol">(</a><a id="1631" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1635" href="Ordinals.WellOrderArithmetic.html#1635" class="Bound">y</a><a id="1636" class="Symbol">)</a> <a id="1638" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">⊏</a> <a id="1640" class="Symbol">(</a><a id="1641" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1645" href="Ordinals.WellOrderArithmetic.html#1645" class="Bound">y&#39;</a><a id="1647" class="Symbol">)</a> <a id="1649" class="Symbol">=</a> <a id="1651" href="Ordinals.WellOrderArithmetic.html#1635" class="Bound">y</a> <a id="1653" href="Ordinals.WellOrderArithmetic.html#1477" class="Bound Operator">≺</a> <a id="1655" href="Ordinals.WellOrderArithmetic.html#1645" class="Bound">y&#39;</a>

<a id="1659" class="Markup">\end{code}</a><a id="1669" class="Background">

TODO. We would like to generalize _≺_ : Y → Y → 𝓣 ̇ with an arbitrary
universe 𝓣, and then _⊏_ : X + Y → X + Y → 𝓦 ⊔ 𝓣 ̇. In this case, we
would need to lift x &lt; x&#39; amd y ≺ y&#39;, in the above definition of _⊏_
and then adapt the following definitions.

</a><a id="1922" class="Markup">\begin{code}</a>

 <a id="plus.order"></a><a id="1937" href="Ordinals.WellOrderArithmetic.html#1937" class="Function">order</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a>

 <a id="plus.prop-valued"></a><a id="1951" href="Ordinals.WellOrderArithmetic.html#1951" class="Function">prop-valued</a> <a id="1963" class="Symbol">:</a> <a id="1965" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="1980" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">_&lt;_</a>
             <a id="1997" class="Symbol">→</a> <a id="1999" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="2014" href="Ordinals.WellOrderArithmetic.html#1477" class="Bound Operator">_≺_</a>
             <a id="2031" class="Symbol">→</a> <a id="2033" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="2048" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a>
 <a id="2053" href="Ordinals.WellOrderArithmetic.html#1951" class="Function">prop-valued</a> <a id="2065" href="Ordinals.WellOrderArithmetic.html#2065" class="Bound">p</a> <a id="2067" href="Ordinals.WellOrderArithmetic.html#2067" class="Bound">p&#39;</a> <a id="2070" class="Symbol">(</a><a id="2071" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2075" href="Ordinals.WellOrderArithmetic.html#2075" class="Bound">x</a><a id="2076" class="Symbol">)</a> <a id="2078" class="Symbol">(</a><a id="2079" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2083" href="Ordinals.WellOrderArithmetic.html#2083" class="Bound">x&#39;</a><a id="2085" class="Symbol">)</a> <a id="2087" href="Ordinals.WellOrderArithmetic.html#2087" class="Bound">l</a> <a id="2089" href="Ordinals.WellOrderArithmetic.html#2089" class="Bound">m</a> <a id="2091" class="Symbol">=</a> <a id="2093" href="Ordinals.WellOrderArithmetic.html#2065" class="Bound">p</a> <a id="2095" href="Ordinals.WellOrderArithmetic.html#2075" class="Bound">x</a> <a id="2097" href="Ordinals.WellOrderArithmetic.html#2083" class="Bound">x&#39;</a> <a id="2100" href="Ordinals.WellOrderArithmetic.html#2087" class="Bound">l</a> <a id="2102" href="Ordinals.WellOrderArithmetic.html#2089" class="Bound">m</a>
 <a id="2105" href="Ordinals.WellOrderArithmetic.html#1951" class="Function">prop-valued</a> <a id="2117" href="Ordinals.WellOrderArithmetic.html#2117" class="Bound">p</a> <a id="2119" href="Ordinals.WellOrderArithmetic.html#2119" class="Bound">p&#39;</a> <a id="2122" class="Symbol">(</a><a id="2123" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2127" href="Ordinals.WellOrderArithmetic.html#2127" class="Bound">x</a><a id="2128" class="Symbol">)</a> <a id="2130" class="Symbol">(</a><a id="2131" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2135" href="Ordinals.WellOrderArithmetic.html#2135" class="Bound">y&#39;</a><a id="2137" class="Symbol">)</a> <a id="2139" href="Ordinals.WellOrderArithmetic.html#2139" class="Bound">*</a> <a id="2141" href="Ordinals.WellOrderArithmetic.html#2139" class="Bound">*</a> <a id="2143" class="Symbol">=</a> <a id="2145" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="2151" href="Ordinals.WellOrderArithmetic.html#1951" class="Function">prop-valued</a> <a id="2163" href="Ordinals.WellOrderArithmetic.html#2163" class="Bound">p</a> <a id="2165" href="Ordinals.WellOrderArithmetic.html#2165" class="Bound">p&#39;</a> <a id="2168" class="Symbol">(</a><a id="2169" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2173" href="Ordinals.WellOrderArithmetic.html#2173" class="Bound">y</a><a id="2174" class="Symbol">)</a> <a id="2176" class="Symbol">(</a><a id="2177" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2181" href="Ordinals.WellOrderArithmetic.html#2181" class="Bound">x&#39;</a><a id="2183" class="Symbol">)</a> <a id="2185" href="Ordinals.WellOrderArithmetic.html#2185" class="Bound">a</a> <a id="2187" href="Ordinals.WellOrderArithmetic.html#2187" class="Bound">m</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2198" href="Ordinals.WellOrderArithmetic.html#2185" class="Bound">a</a>
 <a id="2201" href="Ordinals.WellOrderArithmetic.html#1951" class="Function">prop-valued</a> <a id="2213" href="Ordinals.WellOrderArithmetic.html#2213" class="Bound">p</a> <a id="2215" href="Ordinals.WellOrderArithmetic.html#2215" class="Bound">p&#39;</a> <a id="2218" class="Symbol">(</a><a id="2219" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2223" href="Ordinals.WellOrderArithmetic.html#2223" class="Bound">y</a><a id="2224" class="Symbol">)</a> <a id="2226" class="Symbol">(</a><a id="2227" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2231" href="Ordinals.WellOrderArithmetic.html#2231" class="Bound">y&#39;</a><a id="2233" class="Symbol">)</a> <a id="2235" href="Ordinals.WellOrderArithmetic.html#2235" class="Bound">l</a> <a id="2237" href="Ordinals.WellOrderArithmetic.html#2237" class="Bound">m</a> <a id="2239" class="Symbol">=</a> <a id="2241" href="Ordinals.WellOrderArithmetic.html#2215" class="Bound">p&#39;</a> <a id="2244" href="Ordinals.WellOrderArithmetic.html#2223" class="Bound">y</a> <a id="2246" href="Ordinals.WellOrderArithmetic.html#2231" class="Bound">y&#39;</a> <a id="2249" href="Ordinals.WellOrderArithmetic.html#2235" class="Bound">l</a> <a id="2251" href="Ordinals.WellOrderArithmetic.html#2237" class="Bound">m</a>

 <a id="plus.extensional"></a><a id="2255" href="Ordinals.WellOrderArithmetic.html#2255" class="Function">extensional</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="2285" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">_&lt;_</a>
             <a id="2302" class="Symbol">→</a> <a id="2304" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="2319" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">_&lt;_</a>
             <a id="2336" class="Symbol">→</a> <a id="2338" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="2353" href="Ordinals.WellOrderArithmetic.html#1477" class="Bound Operator">_≺_</a>
             <a id="2370" class="Symbol">→</a> <a id="2372" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="2387" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a>
 <a id="2392" href="Ordinals.WellOrderArithmetic.html#2255" class="Function">extensional</a> <a id="2404" href="Ordinals.WellOrderArithmetic.html#2404" class="Bound">w</a> <a id="2406" href="Ordinals.WellOrderArithmetic.html#2406" class="Bound">e</a> <a id="2408" href="Ordinals.WellOrderArithmetic.html#2408" class="Bound">e&#39;</a> <a id="2411" class="Symbol">(</a><a id="2412" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2416" href="Ordinals.WellOrderArithmetic.html#2416" class="Bound">x</a><a id="2417" class="Symbol">)</a> <a id="2419" class="Symbol">(</a><a id="2420" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2424" href="Ordinals.WellOrderArithmetic.html#2424" class="Bound">x&#39;</a><a id="2426" class="Symbol">)</a> <a id="2428" href="Ordinals.WellOrderArithmetic.html#2428" class="Bound">f</a> <a id="2430" href="Ordinals.WellOrderArithmetic.html#2430" class="Bound">g</a> <a id="2432" class="Symbol">=</a>
  <a id="2436" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2439" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2443" class="Symbol">(</a><a id="2444" href="Ordinals.WellOrderArithmetic.html#2406" class="Bound">e</a> <a id="2446" href="Ordinals.WellOrderArithmetic.html#2416" class="Bound">x</a> <a id="2448" href="Ordinals.WellOrderArithmetic.html#2424" class="Bound">x&#39;</a> <a id="2451" class="Symbol">(</a><a id="2452" href="Ordinals.WellOrderArithmetic.html#2428" class="Bound">f</a> <a id="2454" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2456" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a><a id="2459" class="Symbol">)</a> <a id="2461" class="Symbol">(</a><a id="2462" href="Ordinals.WellOrderArithmetic.html#2430" class="Bound">g</a> <a id="2464" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2466" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a><a id="2469" class="Symbol">))</a>
 <a id="2473" href="Ordinals.WellOrderArithmetic.html#2255" class="Function">extensional</a> <a id="2485" href="Ordinals.WellOrderArithmetic.html#2485" class="Bound">w</a> <a id="2487" href="Ordinals.WellOrderArithmetic.html#2487" class="Bound">e</a> <a id="2489" href="Ordinals.WellOrderArithmetic.html#2489" class="Bound">e&#39;</a> <a id="2492" class="Symbol">(</a><a id="2493" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2497" href="Ordinals.WellOrderArithmetic.html#2497" class="Bound">x</a><a id="2498" class="Symbol">)</a> <a id="2500" class="Symbol">(</a><a id="2501" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2505" href="Ordinals.WellOrderArithmetic.html#2505" class="Bound">y&#39;</a><a id="2507" class="Symbol">)</a> <a id="2509" href="Ordinals.WellOrderArithmetic.html#2509" class="Bound">f</a> <a id="2511" href="Ordinals.WellOrderArithmetic.html#2511" class="Bound">g</a> <a id="2513" class="Symbol">=</a>
  <a id="2517" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2524" class="Symbol">(</a><a id="2525" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="2537" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">_&lt;_</a> <a id="2541" href="Ordinals.WellOrderArithmetic.html#2497" class="Bound">x</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Ordinals.WellOrderArithmetic.html#2485" class="Bound">w</a> <a id="2546" href="Ordinals.WellOrderArithmetic.html#2497" class="Bound">x</a><a id="2547" class="Symbol">)</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Ordinals.WellOrderArithmetic.html#2511" class="Bound">g</a> <a id="2552" class="Symbol">(</a><a id="2553" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2557" href="Ordinals.WellOrderArithmetic.html#2497" class="Bound">x</a><a id="2558" class="Symbol">)</a> <a id="2560" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2561" class="Symbol">))</a>
 <a id="2565" href="Ordinals.WellOrderArithmetic.html#2255" class="Function">extensional</a> <a id="2577" href="Ordinals.WellOrderArithmetic.html#2577" class="Bound">w</a> <a id="2579" href="Ordinals.WellOrderArithmetic.html#2579" class="Bound">e</a> <a id="2581" href="Ordinals.WellOrderArithmetic.html#2581" class="Bound">e&#39;</a> <a id="2584" class="Symbol">(</a><a id="2585" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2589" href="Ordinals.WellOrderArithmetic.html#2589" class="Bound">y</a><a id="2590" class="Symbol">)</a> <a id="2592" class="Symbol">(</a><a id="2593" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2597" href="Ordinals.WellOrderArithmetic.html#2597" class="Bound">x&#39;</a><a id="2599" class="Symbol">)</a> <a id="2601" href="Ordinals.WellOrderArithmetic.html#2601" class="Bound">f</a> <a id="2603" href="Ordinals.WellOrderArithmetic.html#2603" class="Bound">g</a> <a id="2605" class="Symbol">=</a>
  <a id="2609" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="2629" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">_&lt;_</a> <a id="2633" href="Ordinals.WellOrderArithmetic.html#2597" class="Bound">x&#39;</a> <a id="2636" class="Symbol">(</a><a id="2637" href="Ordinals.WellOrderArithmetic.html#2577" class="Bound">w</a> <a id="2639" href="Ordinals.WellOrderArithmetic.html#2597" class="Bound">x&#39;</a><a id="2641" class="Symbol">)</a> <a id="2643" class="Symbol">(</a><a id="2644" href="Ordinals.WellOrderArithmetic.html#2601" class="Bound">f</a> <a id="2646" class="Symbol">(</a><a id="2647" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2651" href="Ordinals.WellOrderArithmetic.html#2597" class="Bound">x&#39;</a><a id="2653" class="Symbol">)</a> <a id="2655" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2656" class="Symbol">))</a>
 <a id="2660" href="Ordinals.WellOrderArithmetic.html#2255" class="Function">extensional</a> <a id="2672" href="Ordinals.WellOrderArithmetic.html#2672" class="Bound">w</a> <a id="2674" href="Ordinals.WellOrderArithmetic.html#2674" class="Bound">e</a> <a id="2676" href="Ordinals.WellOrderArithmetic.html#2676" class="Bound">e&#39;</a> <a id="2679" class="Symbol">(</a><a id="2680" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2684" href="Ordinals.WellOrderArithmetic.html#2684" class="Bound">y</a><a id="2685" class="Symbol">)</a> <a id="2687" class="Symbol">(</a><a id="2688" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2692" href="Ordinals.WellOrderArithmetic.html#2692" class="Bound">y&#39;</a><a id="2694" class="Symbol">)</a> <a id="2696" href="Ordinals.WellOrderArithmetic.html#2696" class="Bound">f</a> <a id="2698" href="Ordinals.WellOrderArithmetic.html#2698" class="Bound">g</a> <a id="2700" class="Symbol">=</a>
  <a id="2704" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2707" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Ordinals.WellOrderArithmetic.html#2676" class="Bound">e&#39;</a> <a id="2715" href="Ordinals.WellOrderArithmetic.html#2684" class="Bound">y</a> <a id="2717" href="Ordinals.WellOrderArithmetic.html#2692" class="Bound">y&#39;</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Ordinals.WellOrderArithmetic.html#2696" class="Bound">f</a> <a id="2723" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2725" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a><a id="2728" class="Symbol">)</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Ordinals.WellOrderArithmetic.html#2698" class="Bound">g</a> <a id="2733" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2735" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a><a id="2738" class="Symbol">))</a>

 <a id="plus.transitive"></a><a id="2743" href="Ordinals.WellOrderArithmetic.html#2743" class="Function">transitive</a> <a id="2754" class="Symbol">:</a> <a id="2756" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="2770" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">_&lt;_</a>
            <a id="2786" class="Symbol">→</a> <a id="2788" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="2802" href="Ordinals.WellOrderArithmetic.html#1477" class="Bound Operator">_≺_</a>
            <a id="2818" class="Symbol">→</a> <a id="2820" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="2834" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a>
 <a id="2839" href="Ordinals.WellOrderArithmetic.html#2743" class="Function">transitive</a> <a id="2850" href="Ordinals.WellOrderArithmetic.html#2850" class="Bound">t</a> <a id="2852" href="Ordinals.WellOrderArithmetic.html#2852" class="Bound">t&#39;</a> <a id="2855" class="Symbol">(</a><a id="2856" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2860" href="Ordinals.WellOrderArithmetic.html#2860" class="Bound">x</a><a id="2861" class="Symbol">)</a> <a id="2863" class="Symbol">(</a><a id="2864" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2868" href="Ordinals.WellOrderArithmetic.html#2868" class="Bound">x&#39;</a><a id="2870" class="Symbol">)</a> <a id="2872" class="Symbol">(</a><a id="2873" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2877" href="Ordinals.WellOrderArithmetic.html#2877" class="Bound">z</a><a id="2878" class="Symbol">)</a>  <a id="2881" href="Ordinals.WellOrderArithmetic.html#2881" class="Bound">l</a> <a id="2883" href="Ordinals.WellOrderArithmetic.html#2883" class="Bound">m</a> <a id="2885" class="Symbol">=</a> <a id="2887" href="Ordinals.WellOrderArithmetic.html#2850" class="Bound">t</a> <a id="2889" href="Ordinals.WellOrderArithmetic.html#2860" class="Bound">x</a> <a id="2891" href="Ordinals.WellOrderArithmetic.html#2868" class="Bound">x&#39;</a> <a id="2894" href="Ordinals.WellOrderArithmetic.html#2877" class="Bound">z</a> <a id="2896" href="Ordinals.WellOrderArithmetic.html#2881" class="Bound">l</a> <a id="2898" href="Ordinals.WellOrderArithmetic.html#2883" class="Bound">m</a>
 <a id="2901" href="Ordinals.WellOrderArithmetic.html#2743" class="Function">transitive</a> <a id="2912" href="Ordinals.WellOrderArithmetic.html#2912" class="Bound">t</a> <a id="2914" href="Ordinals.WellOrderArithmetic.html#2914" class="Bound">t&#39;</a> <a id="2917" class="Symbol">(</a><a id="2918" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2922" href="Ordinals.WellOrderArithmetic.html#2922" class="Bound">x</a><a id="2923" class="Symbol">)</a> <a id="2925" class="Symbol">(</a><a id="2926" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2930" href="Ordinals.WellOrderArithmetic.html#2930" class="Bound">x&#39;</a><a id="2932" class="Symbol">)</a> <a id="2934" class="Symbol">(</a><a id="2935" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2939" href="Ordinals.WellOrderArithmetic.html#2939" class="Bound">z&#39;</a><a id="2941" class="Symbol">)</a> <a id="2943" href="Ordinals.WellOrderArithmetic.html#2943" class="Bound">l</a> <a id="2945" href="Ordinals.WellOrderArithmetic.html#2945" class="Bound">m</a> <a id="2947" class="Symbol">=</a> <a id="2949" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
 <a id="2952" href="Ordinals.WellOrderArithmetic.html#2743" class="Function">transitive</a> <a id="2963" href="Ordinals.WellOrderArithmetic.html#2963" class="Bound">t</a> <a id="2965" href="Ordinals.WellOrderArithmetic.html#2965" class="Bound">t&#39;</a> <a id="2968" class="Symbol">(</a><a id="2969" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2973" href="Ordinals.WellOrderArithmetic.html#2973" class="Bound">x</a><a id="2974" class="Symbol">)</a> <a id="2976" class="Symbol">(</a><a id="2977" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2981" href="Ordinals.WellOrderArithmetic.html#2981" class="Bound">y&#39;</a><a id="2983" class="Symbol">)</a> <a id="2985" class="Symbol">(</a><a id="2986" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2990" href="Ordinals.WellOrderArithmetic.html#2990" class="Bound">z</a><a id="2991" class="Symbol">)</a>  <a id="2994" href="Ordinals.WellOrderArithmetic.html#2994" class="Bound">l</a> <a id="2996" href="Ordinals.WellOrderArithmetic.html#2996" class="Bound">m</a> <a id="2998" class="Symbol">=</a> <a id="3000" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3007" href="Ordinals.WellOrderArithmetic.html#2996" class="Bound">m</a>
 <a id="3010" href="Ordinals.WellOrderArithmetic.html#2743" class="Function">transitive</a> <a id="3021" href="Ordinals.WellOrderArithmetic.html#3021" class="Bound">t</a> <a id="3023" href="Ordinals.WellOrderArithmetic.html#3023" class="Bound">t&#39;</a> <a id="3026" class="Symbol">(</a><a id="3027" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3031" href="Ordinals.WellOrderArithmetic.html#3031" class="Bound">x</a><a id="3032" class="Symbol">)</a> <a id="3034" class="Symbol">(</a><a id="3035" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3039" href="Ordinals.WellOrderArithmetic.html#3039" class="Bound">y&#39;</a><a id="3041" class="Symbol">)</a> <a id="3043" class="Symbol">(</a><a id="3044" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3048" href="Ordinals.WellOrderArithmetic.html#3048" class="Bound">z&#39;</a><a id="3050" class="Symbol">)</a> <a id="3052" href="Ordinals.WellOrderArithmetic.html#3052" class="Bound">l</a> <a id="3054" href="Ordinals.WellOrderArithmetic.html#3054" class="Bound">m</a> <a id="3056" class="Symbol">=</a> <a id="3058" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
 <a id="3061" href="Ordinals.WellOrderArithmetic.html#2743" class="Function">transitive</a> <a id="3072" href="Ordinals.WellOrderArithmetic.html#3072" class="Bound">t</a> <a id="3074" href="Ordinals.WellOrderArithmetic.html#3074" class="Bound">t&#39;</a> <a id="3077" class="Symbol">(</a><a id="3078" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3082" href="Ordinals.WellOrderArithmetic.html#3082" class="Bound">y</a><a id="3083" class="Symbol">)</a> <a id="3085" class="Symbol">(</a><a id="3086" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3090" href="Ordinals.WellOrderArithmetic.html#3090" class="Bound">x&#39;</a><a id="3092" class="Symbol">)</a> <a id="3094" class="Symbol">_</a>        <a id="3103" href="Ordinals.WellOrderArithmetic.html#3103" class="Bound">l</a> <a id="3105" href="Ordinals.WellOrderArithmetic.html#3105" class="Bound">m</a> <a id="3107" class="Symbol">=</a> <a id="3109" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3116" href="Ordinals.WellOrderArithmetic.html#3103" class="Bound">l</a>
 <a id="3119" href="Ordinals.WellOrderArithmetic.html#2743" class="Function">transitive</a> <a id="3130" href="Ordinals.WellOrderArithmetic.html#3130" class="Bound">t</a> <a id="3132" href="Ordinals.WellOrderArithmetic.html#3132" class="Bound">t&#39;</a> <a id="3135" class="Symbol">(</a><a id="3136" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3140" href="Ordinals.WellOrderArithmetic.html#3140" class="Bound">y</a><a id="3141" class="Symbol">)</a> <a id="3143" class="Symbol">(</a><a id="3144" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3148" href="Ordinals.WellOrderArithmetic.html#3148" class="Bound">y&#39;</a><a id="3150" class="Symbol">)</a> <a id="3152" class="Symbol">(</a><a id="3153" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3157" href="Ordinals.WellOrderArithmetic.html#3157" class="Bound">z&#39;</a><a id="3159" class="Symbol">)</a> <a id="3161" href="Ordinals.WellOrderArithmetic.html#3161" class="Bound">l</a> <a id="3163" href="Ordinals.WellOrderArithmetic.html#3163" class="Bound">m</a> <a id="3165" class="Symbol">=</a> <a id="3167" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3174" href="Ordinals.WellOrderArithmetic.html#3163" class="Bound">m</a>
 <a id="3177" href="Ordinals.WellOrderArithmetic.html#2743" class="Function">transitive</a> <a id="3188" href="Ordinals.WellOrderArithmetic.html#3188" class="Bound">t</a> <a id="3190" href="Ordinals.WellOrderArithmetic.html#3190" class="Bound">t&#39;</a> <a id="3193" class="Symbol">(</a><a id="3194" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3198" href="Ordinals.WellOrderArithmetic.html#3198" class="Bound">y</a><a id="3199" class="Symbol">)</a> <a id="3201" class="Symbol">(</a><a id="3202" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3206" href="Ordinals.WellOrderArithmetic.html#3206" class="Bound">y&#39;</a><a id="3208" class="Symbol">)</a> <a id="3210" class="Symbol">(</a><a id="3211" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3215" href="Ordinals.WellOrderArithmetic.html#3215" class="Bound">z&#39;</a><a id="3217" class="Symbol">)</a> <a id="3219" href="Ordinals.WellOrderArithmetic.html#3219" class="Bound">l</a> <a id="3221" href="Ordinals.WellOrderArithmetic.html#3221" class="Bound">m</a> <a id="3223" class="Symbol">=</a> <a id="3225" href="Ordinals.WellOrderArithmetic.html#3190" class="Bound">t&#39;</a> <a id="3228" href="Ordinals.WellOrderArithmetic.html#3198" class="Bound">y</a> <a id="3230" href="Ordinals.WellOrderArithmetic.html#3206" class="Bound">y&#39;</a> <a id="3233" href="Ordinals.WellOrderArithmetic.html#3215" class="Bound">z&#39;</a> <a id="3236" href="Ordinals.WellOrderArithmetic.html#3219" class="Bound">l</a> <a id="3238" href="Ordinals.WellOrderArithmetic.html#3221" class="Bound">m</a>

 <a id="plus.well-founded"></a><a id="3242" href="Ordinals.WellOrderArithmetic.html#3242" class="Function">well-founded</a> <a id="3255" class="Symbol">:</a> <a id="3257" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="3273" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">_&lt;_</a>
              <a id="3291" class="Symbol">→</a> <a id="3293" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="3309" href="Ordinals.WellOrderArithmetic.html#1477" class="Bound Operator">_≺_</a>
              <a id="3327" class="Symbol">→</a> <a id="3329" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="3345" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a>
 <a id="3350" href="Ordinals.WellOrderArithmetic.html#3242" class="Function">well-founded</a> <a id="3363" href="Ordinals.WellOrderArithmetic.html#3363" class="Bound">w</a> <a id="3365" href="Ordinals.WellOrderArithmetic.html#3365" class="Bound">w&#39;</a> <a id="3368" class="Symbol">=</a> <a id="3370" href="Ordinals.WellOrderArithmetic.html#3818" class="Function">g</a>
  <a id="3374" class="Keyword">where</a>
   <a id="3383" href="Ordinals.WellOrderArithmetic.html#3383" class="Function">φ</a> <a id="3385" class="Symbol">:</a> <a id="3387" class="Symbol">(</a><a id="3388" href="Ordinals.WellOrderArithmetic.html#3388" class="Bound">x</a> <a id="3390" class="Symbol">:</a> <a id="3392" href="Ordinals.WellOrderArithmetic.html#1410" class="Bound">X</a><a id="3393" class="Symbol">)</a> <a id="3395" class="Symbol">→</a> <a id="3397" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="3411" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">_&lt;_</a> <a id="3415" href="Ordinals.WellOrderArithmetic.html#3388" class="Bound">x</a> <a id="3417" class="Symbol">→</a> <a id="3419" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="3433" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a> <a id="3437" class="Symbol">(</a><a id="3438" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3442" href="Ordinals.WellOrderArithmetic.html#3388" class="Bound">x</a><a id="3443" class="Symbol">)</a>
   <a id="3448" href="Ordinals.WellOrderArithmetic.html#3383" class="Function">φ</a> <a id="3450" href="Ordinals.WellOrderArithmetic.html#3450" class="Bound">x</a> <a id="3452" class="Symbol">(</a><a id="3453" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="3457" href="Ordinals.WellOrderArithmetic.html#3457" class="Bound">σ</a><a id="3458" class="Symbol">)</a> <a id="3460" class="Symbol">=</a> <a id="3462" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="3466" href="Ordinals.WellOrderArithmetic.html#3483" class="Function">τ</a>
    <a id="3472" class="Keyword">where</a>
     <a id="3483" href="Ordinals.WellOrderArithmetic.html#3483" class="Function">τ</a> <a id="3485" class="Symbol">:</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Ordinals.WellOrderArithmetic.html#3488" class="Bound">s</a> <a id="3490" class="Symbol">:</a> <a id="3492" href="Ordinals.WellOrderArithmetic.html#1410" class="Bound">X</a> <a id="3494" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3496" href="Ordinals.WellOrderArithmetic.html#1429" class="Bound">Y</a><a id="3497" class="Symbol">)</a> <a id="3499" class="Symbol">→</a> <a id="3501" href="Ordinals.WellOrderArithmetic.html#3488" class="Bound">s</a> <a id="3503" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">⊏</a> <a id="3505" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3509" href="Ordinals.WellOrderArithmetic.html#3450" class="Bound">x</a> <a id="3511" class="Symbol">→</a> <a id="3513" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="3527" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a> <a id="3531" href="Ordinals.WellOrderArithmetic.html#3488" class="Bound">s</a>
     <a id="3538" href="Ordinals.WellOrderArithmetic.html#3483" class="Function">τ</a> <a id="3540" class="Symbol">(</a><a id="3541" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3545" href="Ordinals.WellOrderArithmetic.html#3545" class="Bound">x&#39;</a><a id="3547" class="Symbol">)</a> <a id="3549" href="Ordinals.WellOrderArithmetic.html#3549" class="Bound">l</a> <a id="3551" class="Symbol">=</a> <a id="3553" href="Ordinals.WellOrderArithmetic.html#3383" class="Function">φ</a> <a id="3555" href="Ordinals.WellOrderArithmetic.html#3545" class="Bound">x&#39;</a> <a id="3558" class="Symbol">(</a><a id="3559" href="Ordinals.WellOrderArithmetic.html#3457" class="Bound">σ</a> <a id="3561" href="Ordinals.WellOrderArithmetic.html#3545" class="Bound">x&#39;</a> <a id="3564" href="Ordinals.WellOrderArithmetic.html#3549" class="Bound">l</a><a id="3565" class="Symbol">)</a>
     <a id="3572" href="Ordinals.WellOrderArithmetic.html#3483" class="Function">τ</a> <a id="3574" class="Symbol">(</a><a id="3575" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3579" href="Ordinals.WellOrderArithmetic.html#3579" class="Bound">y&#39;</a><a id="3581" class="Symbol">)</a> <a id="3583" href="Ordinals.WellOrderArithmetic.html#3583" class="Bound">l</a> <a id="3585" class="Symbol">=</a> <a id="3587" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3594" href="Ordinals.WellOrderArithmetic.html#3583" class="Bound">l</a>

   <a id="3600" href="Ordinals.WellOrderArithmetic.html#3600" class="Function">γ</a> <a id="3602" class="Symbol">:</a> <a id="3604" class="Symbol">(</a><a id="3605" href="Ordinals.WellOrderArithmetic.html#3605" class="Bound">y</a> <a id="3607" class="Symbol">:</a> <a id="3609" href="Ordinals.WellOrderArithmetic.html#1429" class="Bound">Y</a><a id="3610" class="Symbol">)</a> <a id="3612" class="Symbol">→</a> <a id="3614" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="3628" href="Ordinals.WellOrderArithmetic.html#1477" class="Bound Operator">_≺_</a> <a id="3632" href="Ordinals.WellOrderArithmetic.html#3605" class="Bound">y</a> <a id="3634" class="Symbol">→</a> <a id="3636" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="3650" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a> <a id="3654" class="Symbol">(</a><a id="3655" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3659" href="Ordinals.WellOrderArithmetic.html#3605" class="Bound">y</a><a id="3660" class="Symbol">)</a>
   <a id="3665" href="Ordinals.WellOrderArithmetic.html#3600" class="Function">γ</a> <a id="3667" href="Ordinals.WellOrderArithmetic.html#3667" class="Bound">y</a> <a id="3669" class="Symbol">(</a><a id="3670" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="3674" href="Ordinals.WellOrderArithmetic.html#3674" class="Bound">σ</a><a id="3675" class="Symbol">)</a> <a id="3677" class="Symbol">=</a> <a id="3679" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="3683" href="Ordinals.WellOrderArithmetic.html#3700" class="Function">τ</a>
    <a id="3689" class="Keyword">where</a>
     <a id="3700" href="Ordinals.WellOrderArithmetic.html#3700" class="Function">τ</a> <a id="3702" class="Symbol">:</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Ordinals.WellOrderArithmetic.html#3705" class="Bound">s</a> <a id="3707" class="Symbol">:</a> <a id="3709" href="Ordinals.WellOrderArithmetic.html#1410" class="Bound">X</a> <a id="3711" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3713" href="Ordinals.WellOrderArithmetic.html#1429" class="Bound">Y</a><a id="3714" class="Symbol">)</a> <a id="3716" class="Symbol">→</a> <a id="3718" href="Ordinals.WellOrderArithmetic.html#3705" class="Bound">s</a> <a id="3720" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">⊏</a> <a id="3722" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3726" href="Ordinals.WellOrderArithmetic.html#3667" class="Bound">y</a> <a id="3728" class="Symbol">→</a> <a id="3730" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="3744" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a> <a id="3748" href="Ordinals.WellOrderArithmetic.html#3705" class="Bound">s</a>
     <a id="3755" href="Ordinals.WellOrderArithmetic.html#3700" class="Function">τ</a> <a id="3757" class="Symbol">(</a><a id="3758" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3762" href="Ordinals.WellOrderArithmetic.html#3762" class="Bound">x</a><a id="3763" class="Symbol">)</a>  <a id="3766" href="Ordinals.WellOrderArithmetic.html#3766" class="Bound">l</a> <a id="3768" class="Symbol">=</a> <a id="3770" href="Ordinals.WellOrderArithmetic.html#3383" class="Function">φ</a> <a id="3772" href="Ordinals.WellOrderArithmetic.html#3762" class="Bound">x</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Ordinals.WellOrderArithmetic.html#3363" class="Bound">w</a> <a id="3777" href="Ordinals.WellOrderArithmetic.html#3762" class="Bound">x</a><a id="3778" class="Symbol">)</a>
     <a id="3785" href="Ordinals.WellOrderArithmetic.html#3700" class="Function">τ</a> <a id="3787" class="Symbol">(</a><a id="3788" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3792" href="Ordinals.WellOrderArithmetic.html#3792" class="Bound">y&#39;</a><a id="3794" class="Symbol">)</a> <a id="3796" href="Ordinals.WellOrderArithmetic.html#3796" class="Bound">l</a> <a id="3798" class="Symbol">=</a> <a id="3800" href="Ordinals.WellOrderArithmetic.html#3600" class="Function">γ</a> <a id="3802" href="Ordinals.WellOrderArithmetic.html#3792" class="Bound">y&#39;</a> <a id="3805" class="Symbol">(</a><a id="3806" href="Ordinals.WellOrderArithmetic.html#3674" class="Bound">σ</a> <a id="3808" href="Ordinals.WellOrderArithmetic.html#3792" class="Bound">y&#39;</a> <a id="3811" href="Ordinals.WellOrderArithmetic.html#3796" class="Bound">l</a><a id="3812" class="Symbol">)</a>

   <a id="3818" href="Ordinals.WellOrderArithmetic.html#3818" class="Function">g</a> <a id="3820" class="Symbol">:</a> <a id="3822" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="3838" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a>
   <a id="3845" href="Ordinals.WellOrderArithmetic.html#3818" class="Function">g</a> <a id="3847" class="Symbol">(</a><a id="3848" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3852" href="Ordinals.WellOrderArithmetic.html#3852" class="Bound">x</a><a id="3853" class="Symbol">)</a> <a id="3855" class="Symbol">=</a> <a id="3857" href="Ordinals.WellOrderArithmetic.html#3383" class="Function">φ</a> <a id="3859" href="Ordinals.WellOrderArithmetic.html#3852" class="Bound">x</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Ordinals.WellOrderArithmetic.html#3363" class="Bound">w</a> <a id="3864" href="Ordinals.WellOrderArithmetic.html#3852" class="Bound">x</a><a id="3865" class="Symbol">)</a>
   <a id="3870" href="Ordinals.WellOrderArithmetic.html#3818" class="Function">g</a> <a id="3872" class="Symbol">(</a><a id="3873" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3877" href="Ordinals.WellOrderArithmetic.html#3877" class="Bound">y</a><a id="3878" class="Symbol">)</a> <a id="3880" class="Symbol">=</a> <a id="3882" href="Ordinals.WellOrderArithmetic.html#3600" class="Function">γ</a> <a id="3884" href="Ordinals.WellOrderArithmetic.html#3877" class="Bound">y</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Ordinals.WellOrderArithmetic.html#3365" class="Bound">w&#39;</a> <a id="3890" href="Ordinals.WellOrderArithmetic.html#3877" class="Bound">y</a><a id="3891" class="Symbol">)</a>

 <a id="plus.well-order"></a><a id="3895" href="Ordinals.WellOrderArithmetic.html#3895" class="Function">well-order</a> <a id="3906" class="Symbol">:</a> <a id="3908" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="3922" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">_&lt;_</a>
            <a id="3938" class="Symbol">→</a> <a id="3940" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="3954" href="Ordinals.WellOrderArithmetic.html#1477" class="Bound Operator">_≺_</a>
            <a id="3970" class="Symbol">→</a> <a id="3972" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="3986" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a>
 <a id="3991" href="Ordinals.WellOrderArithmetic.html#3895" class="Function">well-order</a> <a id="4002" class="Symbol">(</a><a id="4003" href="Ordinals.WellOrderArithmetic.html#4003" class="Bound">p</a> <a id="4005" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4007" href="Ordinals.WellOrderArithmetic.html#4007" class="Bound">w</a> <a id="4009" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4011" href="Ordinals.WellOrderArithmetic.html#4011" class="Bound">e</a> <a id="4013" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4015" href="Ordinals.WellOrderArithmetic.html#4015" class="Bound">t</a><a id="4016" class="Symbol">)</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Ordinals.WellOrderArithmetic.html#4019" class="Bound">p&#39;</a> <a id="4022" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4024" href="Ordinals.WellOrderArithmetic.html#4024" class="Bound">w&#39;</a> <a id="4027" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4029" href="Ordinals.WellOrderArithmetic.html#4029" class="Bound">e&#39;</a> <a id="4032" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4034" href="Ordinals.WellOrderArithmetic.html#4034" class="Bound">t&#39;</a><a id="4036" class="Symbol">)</a> <a id="4038" class="Symbol">=</a>
  <a id="4042" href="Ordinals.WellOrderArithmetic.html#1951" class="Function">prop-valued</a> <a id="4054" href="Ordinals.WellOrderArithmetic.html#4003" class="Bound">p</a> <a id="4056" href="Ordinals.WellOrderArithmetic.html#4019" class="Bound">p&#39;</a> <a id="4059" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4061" href="Ordinals.WellOrderArithmetic.html#3242" class="Function">well-founded</a> <a id="4074" href="Ordinals.WellOrderArithmetic.html#4007" class="Bound">w</a> <a id="4076" href="Ordinals.WellOrderArithmetic.html#4024" class="Bound">w&#39;</a> <a id="4079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4081" href="Ordinals.WellOrderArithmetic.html#2255" class="Function">extensional</a> <a id="4093" href="Ordinals.WellOrderArithmetic.html#4007" class="Bound">w</a> <a id="4095" href="Ordinals.WellOrderArithmetic.html#4011" class="Bound">e</a> <a id="4097" href="Ordinals.WellOrderArithmetic.html#4029" class="Bound">e&#39;</a> <a id="4100" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4102" href="Ordinals.WellOrderArithmetic.html#2743" class="Function">transitive</a> <a id="4113" href="Ordinals.WellOrderArithmetic.html#4015" class="Bound">t</a> <a id="4115" href="Ordinals.WellOrderArithmetic.html#4034" class="Bound">t&#39;</a>

 <a id="plus.top-preservation"></a><a id="4120" href="Ordinals.WellOrderArithmetic.html#4120" class="Function">top-preservation</a> <a id="4137" class="Symbol">:</a> <a id="4139" href="Ordinals.Notions.html#11093" class="Function">has-top</a> <a id="4147" href="Ordinals.WellOrderArithmetic.html#1477" class="Bound Operator">_≺_</a> <a id="4151" class="Symbol">→</a> <a id="4153" href="Ordinals.Notions.html#11093" class="Function">has-top</a> <a id="4161" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a>
 <a id="4166" href="Ordinals.WellOrderArithmetic.html#4120" class="Function">top-preservation</a> <a id="4183" class="Symbol">(</a><a id="4184" href="Ordinals.WellOrderArithmetic.html#4184" class="Bound">y</a> <a id="4186" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4188" href="Ordinals.WellOrderArithmetic.html#4188" class="Bound">f</a><a id="4189" class="Symbol">)</a> <a id="4191" class="Symbol">=</a> <a id="4193" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4197" href="Ordinals.WellOrderArithmetic.html#4184" class="Bound">y</a> <a id="4199" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4201" href="Ordinals.WellOrderArithmetic.html#4214" class="Function">g</a>
  <a id="4205" class="Keyword">where</a>
   <a id="4214" href="Ordinals.WellOrderArithmetic.html#4214" class="Function">g</a> <a id="4216" class="Symbol">:</a> <a id="4218" class="Symbol">(</a><a id="4219" href="Ordinals.WellOrderArithmetic.html#4219" class="Bound">z</a> <a id="4221" class="Symbol">:</a> <a id="4223" href="Ordinals.WellOrderArithmetic.html#1410" class="Bound">X</a> <a id="4225" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4227" href="Ordinals.WellOrderArithmetic.html#1429" class="Bound">Y</a><a id="4228" class="Symbol">)</a> <a id="4230" class="Symbol">→</a> <a id="4232" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4234" class="Symbol">(</a><a id="4235" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4239" href="Ordinals.WellOrderArithmetic.html#4184" class="Bound">y</a> <a id="4241" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">⊏</a> <a id="4243" href="Ordinals.WellOrderArithmetic.html#4219" class="Bound">z</a><a id="4244" class="Symbol">)</a>
   <a id="4249" href="Ordinals.WellOrderArithmetic.html#4214" class="Function">g</a> <a id="4251" class="Symbol">(</a><a id="4252" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4256" href="Ordinals.WellOrderArithmetic.html#4256" class="Bound">x</a><a id="4257" class="Symbol">)</a>  <a id="4260" href="Ordinals.WellOrderArithmetic.html#4260" class="Bound">l</a> <a id="4262" class="Symbol">=</a> <a id="4264" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4271" href="Ordinals.WellOrderArithmetic.html#4260" class="Bound">l</a>
   <a id="4276" href="Ordinals.WellOrderArithmetic.html#4214" class="Function">g</a> <a id="4278" class="Symbol">(</a><a id="4279" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4283" href="Ordinals.WellOrderArithmetic.html#4283" class="Bound">y&#39;</a><a id="4285" class="Symbol">)</a> <a id="4287" href="Ordinals.WellOrderArithmetic.html#4287" class="Bound">l</a> <a id="4289" class="Symbol">=</a> <a id="4291" href="Ordinals.WellOrderArithmetic.html#4188" class="Bound">f</a> <a id="4293" href="Ordinals.WellOrderArithmetic.html#4283" class="Bound">y&#39;</a> <a id="4296" href="Ordinals.WellOrderArithmetic.html#4287" class="Bound">l</a>

 <a id="plus.tricho-left"></a><a id="4300" href="Ordinals.WellOrderArithmetic.html#4300" class="Function">tricho-left</a> <a id="4312" class="Symbol">:</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Ordinals.WellOrderArithmetic.html#4315" class="Bound">x</a> <a id="4317" class="Symbol">:</a> <a id="4319" href="Ordinals.WellOrderArithmetic.html#1410" class="Bound">X</a><a id="4320" class="Symbol">)</a>
             <a id="4335" class="Symbol">→</a> <a id="4337" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="4361" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">_&lt;_</a> <a id="4365" href="Ordinals.WellOrderArithmetic.html#4315" class="Bound">x</a>
             <a id="4380" class="Symbol">→</a> <a id="4382" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="4406" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a> <a id="4410" class="Symbol">(</a><a id="4411" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4415" href="Ordinals.WellOrderArithmetic.html#4315" class="Bound">x</a><a id="4416" class="Symbol">)</a>
 <a id="4419" href="Ordinals.WellOrderArithmetic.html#4300" class="Function">tricho-left</a> <a id="4431" href="Ordinals.WellOrderArithmetic.html#4431" class="Bound">x</a> <a id="4433" href="Ordinals.WellOrderArithmetic.html#4433" class="Bound">t</a> <a id="4435" class="Symbol">(</a><a id="4436" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4440" href="Ordinals.WellOrderArithmetic.html#4440" class="Bound">x&#39;</a><a id="4442" class="Symbol">)</a> <a id="4444" class="Symbol">=</a> <a id="4446" href="Ordinals.WellOrderArithmetic.html#4470" class="Function">lemma</a> <a id="4452" class="Symbol">(</a><a id="4453" href="Ordinals.WellOrderArithmetic.html#4433" class="Bound">t</a> <a id="4455" href="Ordinals.WellOrderArithmetic.html#4440" class="Bound">x&#39;</a><a id="4457" class="Symbol">)</a>
  <a id="4461" class="Keyword">where</a>
   <a id="4470" href="Ordinals.WellOrderArithmetic.html#4470" class="Function">lemma</a> <a id="4476" class="Symbol">:</a> <a id="4478" class="Symbol">(</a><a id="4479" href="Ordinals.WellOrderArithmetic.html#4431" class="Bound">x</a> <a id="4481" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">&lt;</a> <a id="4483" href="Ordinals.WellOrderArithmetic.html#4440" class="Bound">x&#39;</a><a id="4485" class="Symbol">)</a> <a id="4487" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4489" class="Symbol">(</a><a id="4490" href="Ordinals.WellOrderArithmetic.html#4431" class="Bound">x</a> <a id="4492" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4494" href="Ordinals.WellOrderArithmetic.html#4440" class="Bound">x&#39;</a><a id="4496" class="Symbol">)</a> <a id="4498" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4500" class="Symbol">(</a><a id="4501" href="Ordinals.WellOrderArithmetic.html#4440" class="Bound">x&#39;</a> <a id="4504" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">&lt;</a> <a id="4506" href="Ordinals.WellOrderArithmetic.html#4431" class="Bound">x</a><a id="4507" class="Symbol">)</a>
         <a id="4518" class="Symbol">→</a> <a id="4520" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4524" href="Ordinals.WellOrderArithmetic.html#4431" class="Bound">x</a> <a id="4526" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">⊏</a> <a id="4528" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4532" href="Ordinals.WellOrderArithmetic.html#4440" class="Bound">x&#39;</a> <a id="4535" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4537" class="Symbol">(</a><a id="4538" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4542" href="Ordinals.WellOrderArithmetic.html#4431" class="Bound">x</a> <a id="4544" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4546" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4550" href="Ordinals.WellOrderArithmetic.html#4440" class="Bound">x&#39;</a><a id="4552" class="Symbol">)</a> <a id="4554" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4556" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4560" href="Ordinals.WellOrderArithmetic.html#4440" class="Bound">x&#39;</a> <a id="4563" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">⊏</a> <a id="4565" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4569" href="Ordinals.WellOrderArithmetic.html#4431" class="Bound">x</a>
   <a id="4574" href="Ordinals.WellOrderArithmetic.html#4470" class="Function">lemma</a> <a id="4580" class="Symbol">(</a><a id="4581" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4585" href="Ordinals.WellOrderArithmetic.html#4585" class="Bound">l</a><a id="4586" class="Symbol">)</a>       <a id="4594" class="Symbol">=</a> <a id="4596" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4600" href="Ordinals.WellOrderArithmetic.html#4585" class="Bound">l</a>
   <a id="4605" href="Ordinals.WellOrderArithmetic.html#4470" class="Function">lemma</a> <a id="4611" class="Symbol">(</a><a id="4612" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4616" class="Symbol">(</a><a id="4617" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4621" href="Ordinals.WellOrderArithmetic.html#4621" class="Bound">e</a><a id="4622" class="Symbol">))</a> <a id="4625" class="Symbol">=</a> <a id="4627" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4631" class="Symbol">(</a><a id="4632" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4636" class="Symbol">(</a><a id="4637" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4640" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4644" href="Ordinals.WellOrderArithmetic.html#4621" class="Bound">e</a><a id="4645" class="Symbol">))</a>
   <a id="4651" href="Ordinals.WellOrderArithmetic.html#4470" class="Function">lemma</a> <a id="4657" class="Symbol">(</a><a id="4658" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4662" class="Symbol">(</a><a id="4663" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4667" href="Ordinals.WellOrderArithmetic.html#4667" class="Bound">k</a><a id="4668" class="Symbol">))</a> <a id="4671" class="Symbol">=</a> <a id="4673" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4677" class="Symbol">(</a><a id="4678" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4682" href="Ordinals.WellOrderArithmetic.html#4667" class="Bound">k</a><a id="4683" class="Symbol">)</a>

 <a id="4687" href="Ordinals.WellOrderArithmetic.html#4300" class="Function">tricho-left</a> <a id="4699" href="Ordinals.WellOrderArithmetic.html#4699" class="Bound">x</a> <a id="4701" href="Ordinals.WellOrderArithmetic.html#4701" class="Bound">t</a> <a id="4703" class="Symbol">(</a><a id="4704" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4708" href="Ordinals.WellOrderArithmetic.html#4708" class="Bound">y</a><a id="4709" class="Symbol">)</a>  <a id="4712" class="Symbol">=</a> <a id="4714" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4718" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

 <a id="plus.tricho-right"></a><a id="4722" href="Ordinals.WellOrderArithmetic.html#4722" class="Function">tricho-right</a> <a id="4735" class="Symbol">:</a> <a id="4737" class="Symbol">(</a><a id="4738" href="Ordinals.WellOrderArithmetic.html#4738" class="Bound">y</a> <a id="4740" class="Symbol">:</a> <a id="4742" href="Ordinals.WellOrderArithmetic.html#1429" class="Bound">Y</a><a id="4743" class="Symbol">)</a>
              <a id="4759" class="Symbol">→</a> <a id="4761" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="4785" href="Ordinals.WellOrderArithmetic.html#1477" class="Bound Operator">_≺_</a> <a id="4789" href="Ordinals.WellOrderArithmetic.html#4738" class="Bound">y</a>
              <a id="4805" class="Symbol">→</a> <a id="4807" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="4831" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a> <a id="4835" class="Symbol">(</a><a id="4836" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4840" href="Ordinals.WellOrderArithmetic.html#4738" class="Bound">y</a><a id="4841" class="Symbol">)</a>
 <a id="4844" href="Ordinals.WellOrderArithmetic.html#4722" class="Function">tricho-right</a> <a id="4857" href="Ordinals.WellOrderArithmetic.html#4857" class="Bound">y</a> <a id="4859" href="Ordinals.WellOrderArithmetic.html#4859" class="Bound">u</a> <a id="4861" class="Symbol">(</a><a id="4862" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4866" href="Ordinals.WellOrderArithmetic.html#4866" class="Bound">x</a><a id="4867" class="Symbol">)</a>  <a id="4870" class="Symbol">=</a> <a id="4872" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4876" class="Symbol">(</a><a id="4877" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4881" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4882" class="Symbol">)</a>
 <a id="4885" href="Ordinals.WellOrderArithmetic.html#4722" class="Function">tricho-right</a> <a id="4898" href="Ordinals.WellOrderArithmetic.html#4898" class="Bound">y</a> <a id="4900" href="Ordinals.WellOrderArithmetic.html#4900" class="Bound">u</a> <a id="4902" class="Symbol">(</a><a id="4903" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4907" href="Ordinals.WellOrderArithmetic.html#4907" class="Bound">y&#39;</a><a id="4909" class="Symbol">)</a> <a id="4911" class="Symbol">=</a> <a id="4913" href="Ordinals.WellOrderArithmetic.html#4937" class="Function">lemma</a> <a id="4919" class="Symbol">(</a><a id="4920" href="Ordinals.WellOrderArithmetic.html#4900" class="Bound">u</a> <a id="4922" href="Ordinals.WellOrderArithmetic.html#4907" class="Bound">y&#39;</a><a id="4924" class="Symbol">)</a>
  <a id="4928" class="Keyword">where</a>
   <a id="4937" href="Ordinals.WellOrderArithmetic.html#4937" class="Function">lemma</a> <a id="4943" class="Symbol">:</a> <a id="4945" class="Symbol">(</a><a id="4946" href="Ordinals.WellOrderArithmetic.html#4898" class="Bound">y</a> <a id="4948" href="Ordinals.WellOrderArithmetic.html#1477" class="Bound Operator">≺</a> <a id="4950" href="Ordinals.WellOrderArithmetic.html#4907" class="Bound">y&#39;</a><a id="4952" class="Symbol">)</a> <a id="4954" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4956" class="Symbol">(</a><a id="4957" href="Ordinals.WellOrderArithmetic.html#4898" class="Bound">y</a> <a id="4959" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4961" href="Ordinals.WellOrderArithmetic.html#4907" class="Bound">y&#39;</a><a id="4963" class="Symbol">)</a> <a id="4965" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4967" class="Symbol">(</a><a id="4968" href="Ordinals.WellOrderArithmetic.html#4907" class="Bound">y&#39;</a> <a id="4971" href="Ordinals.WellOrderArithmetic.html#1477" class="Bound Operator">≺</a> <a id="4973" href="Ordinals.WellOrderArithmetic.html#4898" class="Bound">y</a><a id="4974" class="Symbol">)</a>
         <a id="4985" class="Symbol">→</a> <a id="4987" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4991" href="Ordinals.WellOrderArithmetic.html#4898" class="Bound">y</a> <a id="4993" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">⊏</a> <a id="4995" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4999" href="Ordinals.WellOrderArithmetic.html#4907" class="Bound">y&#39;</a> <a id="5002" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5004" class="Symbol">(</a><a id="5005" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5009" href="Ordinals.WellOrderArithmetic.html#4898" class="Bound">y</a> <a id="5011" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5013" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5017" href="Ordinals.WellOrderArithmetic.html#4907" class="Bound">y&#39;</a><a id="5019" class="Symbol">)</a> <a id="5021" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5023" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5027" href="Ordinals.WellOrderArithmetic.html#4907" class="Bound">y&#39;</a> <a id="5030" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">⊏</a> <a id="5032" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5036" href="Ordinals.WellOrderArithmetic.html#4898" class="Bound">y</a>
   <a id="5041" href="Ordinals.WellOrderArithmetic.html#4937" class="Function">lemma</a> <a id="5047" class="Symbol">(</a><a id="5048" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5052" href="Ordinals.WellOrderArithmetic.html#5052" class="Bound">l</a><a id="5053" class="Symbol">)</a>       <a id="5061" class="Symbol">=</a> <a id="5063" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5067" href="Ordinals.WellOrderArithmetic.html#5052" class="Bound">l</a>
   <a id="5072" href="Ordinals.WellOrderArithmetic.html#4937" class="Function">lemma</a> <a id="5078" class="Symbol">(</a><a id="5079" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5083" class="Symbol">(</a><a id="5084" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5088" href="Ordinals.WellOrderArithmetic.html#5088" class="Bound">e</a><a id="5089" class="Symbol">))</a> <a id="5092" class="Symbol">=</a> <a id="5094" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5098" class="Symbol">(</a><a id="5099" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5103" class="Symbol">(</a><a id="5104" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5107" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5111" href="Ordinals.WellOrderArithmetic.html#5088" class="Bound">e</a><a id="5112" class="Symbol">))</a>
   <a id="5118" href="Ordinals.WellOrderArithmetic.html#4937" class="Function">lemma</a> <a id="5124" class="Symbol">(</a><a id="5125" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5129" class="Symbol">(</a><a id="5130" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5134" href="Ordinals.WellOrderArithmetic.html#5134" class="Bound">k</a><a id="5135" class="Symbol">))</a> <a id="5138" class="Symbol">=</a> <a id="5140" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5144" class="Symbol">(</a><a id="5145" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5149" href="Ordinals.WellOrderArithmetic.html#5134" class="Bound">k</a><a id="5150" class="Symbol">)</a>

 <a id="plus.trichotomy-preservation"></a><a id="5154" href="Ordinals.WellOrderArithmetic.html#5154" class="Function">trichotomy-preservation</a> <a id="5178" class="Symbol">:</a> <a id="5180" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="5202" href="Ordinals.WellOrderArithmetic.html#1448" class="Bound Operator">_&lt;_</a>
                         <a id="5231" class="Symbol">→</a> <a id="5233" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="5255" href="Ordinals.WellOrderArithmetic.html#1477" class="Bound Operator">_≺_</a>
                         <a id="5284" class="Symbol">→</a> <a id="5286" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="5308" href="Ordinals.WellOrderArithmetic.html#1522" class="Function Operator">_⊏_</a>
 <a id="5313" href="Ordinals.WellOrderArithmetic.html#5154" class="Function">trichotomy-preservation</a> <a id="5337" href="Ordinals.WellOrderArithmetic.html#5337" class="Bound">t</a> <a id="5339" href="Ordinals.WellOrderArithmetic.html#5339" class="Bound">u</a> <a id="5341" class="Symbol">(</a><a id="5342" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5346" href="Ordinals.WellOrderArithmetic.html#5346" class="Bound">x</a><a id="5347" class="Symbol">)</a> <a id="5349" class="Symbol">=</a> <a id="5351" href="Ordinals.WellOrderArithmetic.html#4300" class="Function">tricho-left</a>  <a id="5364" href="Ordinals.WellOrderArithmetic.html#5346" class="Bound">x</a> <a id="5366" class="Symbol">(</a><a id="5367" href="Ordinals.WellOrderArithmetic.html#5337" class="Bound">t</a> <a id="5369" href="Ordinals.WellOrderArithmetic.html#5346" class="Bound">x</a><a id="5370" class="Symbol">)</a>
 <a id="5373" href="Ordinals.WellOrderArithmetic.html#5154" class="Function">trichotomy-preservation</a> <a id="5397" href="Ordinals.WellOrderArithmetic.html#5397" class="Bound">t</a> <a id="5399" href="Ordinals.WellOrderArithmetic.html#5399" class="Bound">u</a> <a id="5401" class="Symbol">(</a><a id="5402" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5406" href="Ordinals.WellOrderArithmetic.html#5406" class="Bound">y</a><a id="5407" class="Symbol">)</a> <a id="5409" class="Symbol">=</a> <a id="5411" href="Ordinals.WellOrderArithmetic.html#4722" class="Function">tricho-right</a> <a id="5424" href="Ordinals.WellOrderArithmetic.html#5406" class="Bound">y</a> <a id="5426" class="Symbol">(</a><a id="5427" href="Ordinals.WellOrderArithmetic.html#5399" class="Bound">u</a> <a id="5429" href="Ordinals.WellOrderArithmetic.html#5406" class="Bound">y</a><a id="5430" class="Symbol">)</a>

<a id="5433" class="Markup">\end{code}</a><a id="5443" class="Background">

Successor (probably get rid of it as we can do _+ₒ 𝟙ₒ):

</a><a id="5502" class="Markup">\begin{code}</a>

<a id="5516" class="Keyword">module</a> <a id="successor"></a><a id="5523" href="Ordinals.WellOrderArithmetic.html#5523" class="Module">successor</a>
        <a id="5541" class="Symbol">{</a><a id="5542" href="Ordinals.WellOrderArithmetic.html#5542" class="Bound">𝓤</a> <a id="5544" href="Ordinals.WellOrderArithmetic.html#5544" class="Bound">𝓥</a><a id="5545" class="Symbol">}</a>
        <a id="5555" class="Symbol">{</a><a id="5556" href="Ordinals.WellOrderArithmetic.html#5556" class="Bound">X</a> <a id="5558" class="Symbol">:</a> <a id="5560" href="Ordinals.WellOrderArithmetic.html#5542" class="Bound">𝓤</a> <a id="5562" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5564" class="Symbol">}</a>
        <a id="5574" class="Symbol">(</a><a id="5575" href="Ordinals.WellOrderArithmetic.html#5575" class="Bound Operator">_&lt;_</a> <a id="5579" class="Symbol">:</a> <a id="5581" href="Ordinals.WellOrderArithmetic.html#5556" class="Bound">X</a> <a id="5583" class="Symbol">→</a> <a id="5585" href="Ordinals.WellOrderArithmetic.html#5556" class="Bound">X</a> <a id="5587" class="Symbol">→</a> <a id="5589" href="Ordinals.WellOrderArithmetic.html#5544" class="Bound">𝓥</a> <a id="5591" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5593" class="Symbol">)</a>
       <a id="5602" class="Keyword">where</a>

  <a id="5611" class="Keyword">private</a>
   <a id="successor._≺_"></a><a id="5622" href="Ordinals.WellOrderArithmetic.html#5622" class="Function Operator">_≺_</a> <a id="5626" class="Symbol">:</a> <a id="5628" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="5630" class="Symbol">→</a> <a id="5632" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="5634" class="Symbol">→</a> <a id="5636" href="Ordinals.WellOrderArithmetic.html#5544" class="Bound">𝓥</a> <a id="5638" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="5643" href="Ordinals.WellOrderArithmetic.html#5622" class="Function Operator">_≺_</a> <a id="5647" class="Symbol">=</a> <a id="5649" href="Ordinals.WellOrderArithmetic.html#746" class="Function">prop.order</a> <a id="5660" class="Symbol">{</a><a id="5661" href="Ordinals.WellOrderArithmetic.html#5542" class="Bound">𝓤</a><a id="5662" class="Symbol">}</a> <a id="5664" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="5666" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>

   <a id="successor._&lt;&#39;_"></a><a id="5680" href="Ordinals.WellOrderArithmetic.html#5680" class="Function Operator">_&lt;&#39;_</a> <a id="5685" class="Symbol">:</a> <a id="5687" href="Ordinals.WellOrderArithmetic.html#5556" class="Bound">X</a> <a id="5689" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5691" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="5693" class="Symbol">→</a> <a id="5695" href="Ordinals.WellOrderArithmetic.html#5556" class="Bound">X</a> <a id="5697" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5699" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="5701" class="Symbol">→</a> <a id="5703" href="Ordinals.WellOrderArithmetic.html#5544" class="Bound">𝓥</a> <a id="5705" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="5710" href="Ordinals.WellOrderArithmetic.html#5680" class="Function Operator">_&lt;&#39;_</a> <a id="5715" class="Symbol">=</a> <a id="5717" href="Ordinals.WellOrderArithmetic.html#1937" class="Function">plus.order</a> <a id="5728" href="Ordinals.WellOrderArithmetic.html#5575" class="Bound Operator">_&lt;_</a> <a id="5732" href="Ordinals.WellOrderArithmetic.html#5622" class="Function Operator">_≺_</a>

  <a id="successor.order"></a><a id="5739" href="Ordinals.WellOrderArithmetic.html#5739" class="Function">order</a> <a id="5745" class="Symbol">=</a> <a id="5747" href="Ordinals.WellOrderArithmetic.html#5680" class="Function Operator">_&lt;&#39;_</a>

  <a id="successor.well-order"></a><a id="5755" href="Ordinals.WellOrderArithmetic.html#5755" class="Function">well-order</a> <a id="5766" class="Symbol">:</a> <a id="5768" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="5782" href="Ordinals.WellOrderArithmetic.html#5575" class="Bound Operator">_&lt;_</a> <a id="5786" class="Symbol">→</a> <a id="5788" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="5802" href="Ordinals.WellOrderArithmetic.html#5680" class="Function Operator">_&lt;&#39;_</a>
  <a id="5809" href="Ordinals.WellOrderArithmetic.html#5755" class="Function">well-order</a> <a id="5820" href="Ordinals.WellOrderArithmetic.html#5820" class="Bound">o</a> <a id="5822" class="Symbol">=</a> <a id="5824" href="Ordinals.WellOrderArithmetic.html#3895" class="Function">plus.well-order</a> <a id="5840" href="Ordinals.WellOrderArithmetic.html#5575" class="Bound Operator">_&lt;_</a> <a id="5844" href="Ordinals.WellOrderArithmetic.html#5622" class="Function Operator">_≺_</a> <a id="5848" href="Ordinals.WellOrderArithmetic.html#5820" class="Bound">o</a> <a id="5850" class="Symbol">(</a><a id="5851" href="Ordinals.WellOrderArithmetic.html#1032" class="Function">prop.well-order</a> <a id="5867" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="5869" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a><a id="5878" class="Symbol">)</a>

  <a id="successor.top"></a><a id="5883" href="Ordinals.WellOrderArithmetic.html#5883" class="Function">top</a> <a id="5887" class="Symbol">:</a> <a id="5889" href="Ordinals.Notions.html#11093" class="Function">has-top</a> <a id="5897" href="Ordinals.WellOrderArithmetic.html#5680" class="Function Operator">_&lt;&#39;_</a>
  <a id="5904" href="Ordinals.WellOrderArithmetic.html#5883" class="Function">top</a> <a id="5908" class="Symbol">=</a> <a id="5910" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5914" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="5916" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5918" href="Ordinals.WellOrderArithmetic.html#5933" class="Function">g</a>
   <a id="5923" class="Keyword">where</a>
    <a id="5933" href="Ordinals.WellOrderArithmetic.html#5933" class="Function">g</a> <a id="5935" class="Symbol">:</a> <a id="5937" class="Symbol">(</a><a id="5938" href="Ordinals.WellOrderArithmetic.html#5938" class="Bound">y</a> <a id="5940" class="Symbol">:</a> <a id="5942" href="Ordinals.WellOrderArithmetic.html#5556" class="Bound">X</a> <a id="5944" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5946" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="5947" class="Symbol">)</a> <a id="5949" class="Symbol">→</a> <a id="5951" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5953" class="Symbol">(</a><a id="5954" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5958" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="5960" href="Ordinals.WellOrderArithmetic.html#5680" class="Function Operator">&lt;&#39;</a> <a id="5963" href="Ordinals.WellOrderArithmetic.html#5938" class="Bound">y</a><a id="5964" class="Symbol">)</a>
    <a id="5970" href="Ordinals.WellOrderArithmetic.html#5933" class="Function">g</a> <a id="5972" class="Symbol">(</a><a id="5973" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5977" href="Ordinals.WellOrderArithmetic.html#5977" class="Bound">x</a><a id="5978" class="Symbol">)</a> <a id="5980" href="Ordinals.WellOrderArithmetic.html#5980" class="Bound">l</a> <a id="5982" class="Symbol">=</a> <a id="5984" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5991" href="Ordinals.WellOrderArithmetic.html#5980" class="Bound">l</a>
    <a id="5997" href="Ordinals.WellOrderArithmetic.html#5933" class="Function">g</a> <a id="5999" class="Symbol">(</a><a id="6000" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6004" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6005" class="Symbol">)</a> <a id="6007" href="Ordinals.WellOrderArithmetic.html#6007" class="Bound">l</a> <a id="6009" class="Symbol">=</a> <a id="6011" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6018" href="Ordinals.WellOrderArithmetic.html#6007" class="Bound">l</a>

<a id="6021" class="Markup">\end{code}</a><a id="6031" class="Background">

Multiplication. Cartesian product with the lexicographic order.

Fredrik Nordvall Forsberg, 3 November 2023: Changed order of multiplication to
reverse lexicographic order to adhere to the standard convention.

Martin Escardo 13th September 2024. But notice that for sums we can&#39;t
do this swap, due to type dependency, and hence *swapped*
multiplication is a particular case of ordinal sum.

</a><a id="6425" class="Markup">\begin{code}</a>

<a id="6439" class="Keyword">module</a> <a id="times"></a><a id="6446" href="Ordinals.WellOrderArithmetic.html#6446" class="Module">times</a>
        <a id="6460" class="Symbol">{</a><a id="6461" href="Ordinals.WellOrderArithmetic.html#6461" class="Bound">𝓤</a> <a id="6463" href="Ordinals.WellOrderArithmetic.html#6463" class="Bound">𝓥</a> <a id="6465" href="Ordinals.WellOrderArithmetic.html#6465" class="Bound">𝓦</a> <a id="6467" href="Ordinals.WellOrderArithmetic.html#6467" class="Bound">𝓣</a><a id="6468" class="Symbol">}</a>
        <a id="6478" class="Symbol">{</a><a id="6479" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a> <a id="6481" class="Symbol">:</a> <a id="6483" href="Ordinals.WellOrderArithmetic.html#6461" class="Bound">𝓤</a> <a id="6485" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6487" class="Symbol">}</a>
        <a id="6497" class="Symbol">{</a><a id="6498" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a> <a id="6500" class="Symbol">:</a> <a id="6502" href="Ordinals.WellOrderArithmetic.html#6463" class="Bound">𝓥</a> <a id="6504" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6506" class="Symbol">}</a>
        <a id="6516" class="Symbol">(</a><a id="6517" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a> <a id="6521" class="Symbol">:</a> <a id="6523" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a> <a id="6525" class="Symbol">→</a> <a id="6527" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a> <a id="6529" class="Symbol">→</a> <a id="6531" href="Ordinals.WellOrderArithmetic.html#6465" class="Bound">𝓦</a> <a id="6533" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6535" class="Symbol">)</a>
        <a id="6545" class="Symbol">(</a><a id="6546" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a> <a id="6550" class="Symbol">:</a> <a id="6552" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a> <a id="6554" class="Symbol">→</a> <a id="6556" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a> <a id="6558" class="Symbol">→</a> <a id="6560" href="Ordinals.WellOrderArithmetic.html#6467" class="Bound">𝓣</a> <a id="6562" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6564" class="Symbol">)</a>
       <a id="6573" class="Keyword">where</a>

 <a id="6581" class="Keyword">private</a>
  <a id="times._⊏_"></a><a id="6591" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">_⊏_</a> <a id="6595" class="Symbol">:</a> <a id="6597" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a> <a id="6599" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6601" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a> <a id="6603" class="Symbol">→</a> <a id="6605" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a> <a id="6607" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6609" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a> <a id="6611" class="Symbol">→</a> <a id="6613" href="Ordinals.WellOrderArithmetic.html#6467" class="Bound">𝓣</a> <a id="6615" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6617" href="Ordinals.WellOrderArithmetic.html#6463" class="Bound">𝓥</a> <a id="6619" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6621" href="Ordinals.WellOrderArithmetic.html#6465" class="Bound">𝓦</a> <a id="6623" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="6627" class="Symbol">(</a><a id="6628" href="Ordinals.WellOrderArithmetic.html#6628" class="Bound">a</a> <a id="6630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6632" href="Ordinals.WellOrderArithmetic.html#6632" class="Bound">b</a><a id="6633" class="Symbol">)</a> <a id="6635" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">⊏</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Ordinals.WellOrderArithmetic.html#6638" class="Bound">x</a> <a id="6640" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6642" href="Ordinals.WellOrderArithmetic.html#6642" class="Bound">y</a><a id="6643" class="Symbol">)</a> <a id="6645" class="Symbol">=</a> <a id="6647" class="Symbol">(</a><a id="6648" href="Ordinals.WellOrderArithmetic.html#6632" class="Bound">b</a> <a id="6650" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="6652" href="Ordinals.WellOrderArithmetic.html#6642" class="Bound">y</a><a id="6653" class="Symbol">)</a> <a id="6655" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6657" class="Symbol">((</a><a id="6659" href="Ordinals.WellOrderArithmetic.html#6632" class="Bound">b</a> <a id="6661" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6663" href="Ordinals.WellOrderArithmetic.html#6642" class="Bound">y</a><a id="6664" class="Symbol">)</a> <a id="6666" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6668" class="Symbol">(</a><a id="6669" href="Ordinals.WellOrderArithmetic.html#6628" class="Bound">a</a> <a id="6671" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="6673" href="Ordinals.WellOrderArithmetic.html#6638" class="Bound">x</a><a id="6674" class="Symbol">))</a>

 <a id="times.order"></a><a id="6679" href="Ordinals.WellOrderArithmetic.html#6679" class="Function">order</a> <a id="6685" class="Symbol">=</a> <a id="6687" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">_⊏_</a>

 <a id="times.well-founded"></a><a id="6693" href="Ordinals.WellOrderArithmetic.html#6693" class="Function">well-founded</a> <a id="6706" class="Symbol">:</a> <a id="6708" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="6724" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a>
              <a id="6742" class="Symbol">→</a> <a id="6744" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="6760" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a>
              <a id="6778" class="Symbol">→</a> <a id="6780" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="6796" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">_⊏_</a>
 <a id="6801" href="Ordinals.WellOrderArithmetic.html#6693" class="Function">well-founded</a> <a id="6814" href="Ordinals.WellOrderArithmetic.html#6814" class="Bound">w</a> <a id="6816" href="Ordinals.WellOrderArithmetic.html#6816" class="Bound">w&#39;</a> <a id="6819" class="Symbol">(</a><a id="6820" href="Ordinals.WellOrderArithmetic.html#6820" class="Bound">x</a> <a id="6822" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6824" href="Ordinals.WellOrderArithmetic.html#6824" class="Bound">y</a><a id="6825" class="Symbol">)</a> <a id="6827" class="Symbol">=</a> <a id="6829" href="Ordinals.WellOrderArithmetic.html#7396" class="Function">φ</a> <a id="6831" href="Ordinals.WellOrderArithmetic.html#6820" class="Bound">x</a> <a id="6833" href="Ordinals.WellOrderArithmetic.html#6824" class="Bound">y</a>
  <a id="6837" class="Keyword">where</a>
   <a id="6846" href="Ordinals.WellOrderArithmetic.html#6846" class="Function">P</a> <a id="6848" class="Symbol">:</a> <a id="6850" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a> <a id="6852" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6854" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a> <a id="6856" class="Symbol">→</a> <a id="6858" href="Ordinals.WellOrderArithmetic.html#6461" class="Bound">𝓤</a> <a id="6860" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6862" href="Ordinals.WellOrderArithmetic.html#6463" class="Bound">𝓥</a> <a id="6864" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6866" href="Ordinals.WellOrderArithmetic.html#6465" class="Bound">𝓦</a> <a id="6868" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6870" href="Ordinals.WellOrderArithmetic.html#6467" class="Bound">𝓣</a> <a id="6872" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="6877" href="Ordinals.WellOrderArithmetic.html#6846" class="Function">P</a> <a id="6879" class="Symbol">=</a> <a id="6881" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="6895" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">_⊏_</a>

   <a id="6903" href="Ordinals.WellOrderArithmetic.html#6903" class="Function">γ</a> <a id="6905" class="Symbol">:</a> <a id="6907" class="Symbol">(</a><a id="6908" href="Ordinals.WellOrderArithmetic.html#6908" class="Bound">y</a> <a id="6910" class="Symbol">:</a> <a id="6912" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a><a id="6913" class="Symbol">)</a>
     <a id="6920" class="Symbol">→</a> <a id="6922" class="Symbol">((</a><a id="6924" href="Ordinals.WellOrderArithmetic.html#6924" class="Bound">y&#39;</a> <a id="6927" class="Symbol">:</a> <a id="6929" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a><a id="6930" class="Symbol">)</a> <a id="6932" class="Symbol">→</a> <a id="6934" href="Ordinals.WellOrderArithmetic.html#6924" class="Bound">y&#39;</a> <a id="6937" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="6939" href="Ordinals.WellOrderArithmetic.html#6908" class="Bound">y</a> <a id="6941" class="Symbol">→</a> <a id="6943" class="Symbol">(</a><a id="6944" href="Ordinals.WellOrderArithmetic.html#6944" class="Bound">x&#39;</a> <a id="6947" class="Symbol">:</a> <a id="6949" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a><a id="6950" class="Symbol">)</a> <a id="6952" class="Symbol">→</a> <a id="6954" href="Ordinals.WellOrderArithmetic.html#6846" class="Function">P</a> <a id="6956" class="Symbol">(</a><a id="6957" href="Ordinals.WellOrderArithmetic.html#6944" class="Bound">x&#39;</a> <a id="6960" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6962" href="Ordinals.WellOrderArithmetic.html#6924" class="Bound">y&#39;</a><a id="6964" class="Symbol">))</a>
     <a id="6972" class="Symbol">→</a> <a id="6974" class="Symbol">(</a><a id="6975" href="Ordinals.WellOrderArithmetic.html#6975" class="Bound">x</a> <a id="6977" class="Symbol">:</a> <a id="6979" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a><a id="6980" class="Symbol">)</a> <a id="6982" class="Symbol">→</a> <a id="6984" href="Ordinals.WellOrderArithmetic.html#6846" class="Function">P</a> <a id="6986" class="Symbol">(</a><a id="6987" href="Ordinals.WellOrderArithmetic.html#6975" class="Bound">x</a> <a id="6989" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6991" href="Ordinals.WellOrderArithmetic.html#6908" class="Bound">y</a><a id="6992" class="Symbol">)</a>
   <a id="6997" href="Ordinals.WellOrderArithmetic.html#6903" class="Function">γ</a> <a id="6999" href="Ordinals.WellOrderArithmetic.html#6999" class="Bound">y</a> <a id="7001" href="Ordinals.WellOrderArithmetic.html#7001" class="Bound">s</a> <a id="7003" class="Symbol">=</a> <a id="7005" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="7027" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a> <a id="7031" href="Ordinals.WellOrderArithmetic.html#6814" class="Bound">w</a> <a id="7033" class="Symbol">(λ</a> <a id="7036" href="Ordinals.WellOrderArithmetic.html#7036" class="Bound">x</a> <a id="7038" class="Symbol">→</a> <a id="7040" href="Ordinals.WellOrderArithmetic.html#6846" class="Function">P</a> <a id="7042" class="Symbol">(</a><a id="7043" href="Ordinals.WellOrderArithmetic.html#7036" class="Bound">x</a> <a id="7045" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7047" href="Ordinals.WellOrderArithmetic.html#6999" class="Bound">y</a><a id="7048" class="Symbol">))</a> <a id="7051" class="Symbol">(λ</a> <a id="7054" href="Ordinals.WellOrderArithmetic.html#7054" class="Bound">x</a> <a id="7056" href="Ordinals.WellOrderArithmetic.html#7056" class="Bound">f</a> <a id="7058" class="Symbol">→</a> <a id="7060" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="7064" class="Symbol">(</a><a id="7065" href="Ordinals.WellOrderArithmetic.html#7088" class="Function">ψ</a> <a id="7067" href="Ordinals.WellOrderArithmetic.html#7054" class="Bound">x</a> <a id="7069" href="Ordinals.WellOrderArithmetic.html#7056" class="Bound">f</a><a id="7070" class="Symbol">))</a>
    <a id="7077" class="Keyword">where</a>
     <a id="7088" href="Ordinals.WellOrderArithmetic.html#7088" class="Function">ψ</a> <a id="7090" class="Symbol">:</a> <a id="7092" class="Symbol">(</a><a id="7093" href="Ordinals.WellOrderArithmetic.html#7093" class="Bound">x</a> <a id="7095" class="Symbol">:</a> <a id="7097" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a><a id="7098" class="Symbol">)</a>
       <a id="7107" class="Symbol">→</a> <a id="7109" class="Symbol">((</a><a id="7111" href="Ordinals.WellOrderArithmetic.html#7111" class="Bound">x&#39;</a> <a id="7114" class="Symbol">:</a> <a id="7116" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a><a id="7117" class="Symbol">)</a> <a id="7119" class="Symbol">→</a> <a id="7121" href="Ordinals.WellOrderArithmetic.html#7111" class="Bound">x&#39;</a> <a id="7124" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="7126" href="Ordinals.WellOrderArithmetic.html#7093" class="Bound">x</a> <a id="7128" class="Symbol">→</a> <a id="7130" href="Ordinals.WellOrderArithmetic.html#6846" class="Function">P</a> <a id="7132" class="Symbol">(</a><a id="7133" href="Ordinals.WellOrderArithmetic.html#7111" class="Bound">x&#39;</a> <a id="7136" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7138" href="Ordinals.WellOrderArithmetic.html#6999" class="Bound">y</a><a id="7139" class="Symbol">))</a>
       <a id="7149" class="Symbol">→</a> <a id="7151" class="Symbol">(</a><a id="7152" href="Ordinals.WellOrderArithmetic.html#7152" class="Bound">z&#39;</a> <a id="7155" class="Symbol">:</a> <a id="7157" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a> <a id="7159" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7161" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a><a id="7162" class="Symbol">)</a> <a id="7164" class="Symbol">→</a> <a id="7166" href="Ordinals.WellOrderArithmetic.html#7152" class="Bound">z&#39;</a> <a id="7169" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">⊏</a> <a id="7171" class="Symbol">(</a><a id="7172" href="Ordinals.WellOrderArithmetic.html#7093" class="Bound">x</a> <a id="7174" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7176" href="Ordinals.WellOrderArithmetic.html#6999" class="Bound">y</a><a id="7177" class="Symbol">)</a> <a id="7179" class="Symbol">→</a> <a id="7181" href="Ordinals.WellOrderArithmetic.html#6846" class="Function">P</a> <a id="7183" href="Ordinals.WellOrderArithmetic.html#7152" class="Bound">z&#39;</a>
     <a id="7191" href="Ordinals.WellOrderArithmetic.html#7088" class="Function">ψ</a> <a id="7193" href="Ordinals.WellOrderArithmetic.html#7193" class="Bound">x</a> <a id="7195" href="Ordinals.WellOrderArithmetic.html#7195" class="Bound">f</a> <a id="7197" class="Symbol">(</a><a id="7198" href="Ordinals.WellOrderArithmetic.html#7198" class="Bound">x&#39;</a> <a id="7201" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7203" href="Ordinals.WellOrderArithmetic.html#7203" class="Bound">y&#39;</a><a id="7205" class="Symbol">)</a> <a id="7207" class="Symbol">(</a><a id="7208" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7212" href="Ordinals.WellOrderArithmetic.html#7212" class="Bound">l</a><a id="7213" class="Symbol">)</a> <a id="7215" class="Symbol">=</a> <a id="7217" href="Ordinals.WellOrderArithmetic.html#7001" class="Bound">s</a> <a id="7219" href="Ordinals.WellOrderArithmetic.html#7203" class="Bound">y&#39;</a> <a id="7222" href="Ordinals.WellOrderArithmetic.html#7212" class="Bound">l</a> <a id="7224" href="Ordinals.WellOrderArithmetic.html#7198" class="Bound">x&#39;</a>
     <a id="7232" href="Ordinals.WellOrderArithmetic.html#7088" class="Function">ψ</a> <a id="7234" href="Ordinals.WellOrderArithmetic.html#7234" class="Bound">x</a> <a id="7236" href="Ordinals.WellOrderArithmetic.html#7236" class="Bound">f</a> <a id="7238" class="Symbol">(</a><a id="7239" href="Ordinals.WellOrderArithmetic.html#7239" class="Bound">x&#39;</a> <a id="7242" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7244" href="Ordinals.WellOrderArithmetic.html#7244" class="Bound">y&#39;</a><a id="7246" class="Symbol">)</a> <a id="7248" class="Symbol">(</a><a id="7249" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7253" class="Symbol">(</a><a id="7254" href="Ordinals.WellOrderArithmetic.html#7254" class="Bound">r</a> <a id="7256" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7258" href="Ordinals.WellOrderArithmetic.html#7258" class="Bound">m</a><a id="7259" class="Symbol">))</a> <a id="7262" class="Symbol">=</a> <a id="7264" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="7276" href="Ordinals.WellOrderArithmetic.html#6846" class="Function">P</a> <a id="7278" href="Ordinals.WellOrderArithmetic.html#7342" class="Function">p</a> <a id="7280" href="Ordinals.WellOrderArithmetic.html#7301" class="Function">α</a>
      <a id="7288" class="Keyword">where</a>
       <a id="7301" href="Ordinals.WellOrderArithmetic.html#7301" class="Function">α</a> <a id="7303" class="Symbol">:</a> <a id="7305" href="Ordinals.WellOrderArithmetic.html#6846" class="Function">P</a> <a id="7307" class="Symbol">(</a><a id="7308" href="Ordinals.WellOrderArithmetic.html#7239" class="Bound">x&#39;</a> <a id="7311" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7313" href="Ordinals.WellOrderArithmetic.html#6999" class="Bound">y</a><a id="7314" class="Symbol">)</a>
       <a id="7323" href="Ordinals.WellOrderArithmetic.html#7301" class="Function">α</a> <a id="7325" class="Symbol">=</a> <a id="7327" href="Ordinals.WellOrderArithmetic.html#7236" class="Bound">f</a> <a id="7329" href="Ordinals.WellOrderArithmetic.html#7239" class="Bound">x&#39;</a> <a id="7332" href="Ordinals.WellOrderArithmetic.html#7258" class="Bound">m</a>

       <a id="7342" href="Ordinals.WellOrderArithmetic.html#7342" class="Function">p</a> <a id="7344" class="Symbol">:</a> <a id="7346" class="Symbol">(</a><a id="7347" href="Ordinals.WellOrderArithmetic.html#7239" class="Bound">x&#39;</a> <a id="7350" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7352" href="Ordinals.WellOrderArithmetic.html#7244" class="Bound">y&#39;</a><a id="7354" class="Symbol">)</a> <a id="7356" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7358" class="Symbol">(</a><a id="7359" href="Ordinals.WellOrderArithmetic.html#7239" class="Bound">x&#39;</a> <a id="7362" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7364" href="Ordinals.WellOrderArithmetic.html#6999" class="Bound">y</a><a id="7365" class="Symbol">)</a>
       <a id="7374" href="Ordinals.WellOrderArithmetic.html#7342" class="Function">p</a> <a id="7376" class="Symbol">=</a> <a id="7378" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="7385" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7390" href="Ordinals.WellOrderArithmetic.html#7254" class="Bound">r</a>

   <a id="7396" href="Ordinals.WellOrderArithmetic.html#7396" class="Function">φ</a> <a id="7398" class="Symbol">:</a> <a id="7400" class="Symbol">(</a><a id="7401" href="Ordinals.WellOrderArithmetic.html#7401" class="Bound">x</a> <a id="7403" class="Symbol">:</a> <a id="7405" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a><a id="7406" class="Symbol">)</a> <a id="7408" class="Symbol">(</a><a id="7409" href="Ordinals.WellOrderArithmetic.html#7409" class="Bound">y</a> <a id="7411" class="Symbol">:</a> <a id="7413" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a><a id="7414" class="Symbol">)</a> <a id="7416" class="Symbol">→</a> <a id="7418" href="Ordinals.WellOrderArithmetic.html#6846" class="Function">P</a> <a id="7420" class="Symbol">(</a><a id="7421" href="Ordinals.WellOrderArithmetic.html#7401" class="Bound">x</a> <a id="7423" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7425" href="Ordinals.WellOrderArithmetic.html#7409" class="Bound">y</a><a id="7426" class="Symbol">)</a>
   <a id="7431" href="Ordinals.WellOrderArithmetic.html#7396" class="Function">φ</a> <a id="7433" href="Ordinals.WellOrderArithmetic.html#7433" class="Bound">x</a> <a id="7435" href="Ordinals.WellOrderArithmetic.html#7435" class="Bound">y</a> <a id="7437" class="Symbol">=</a> <a id="7439" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="7461" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a> <a id="7465" href="Ordinals.WellOrderArithmetic.html#6816" class="Bound">w&#39;</a> <a id="7468" class="Symbol">(λ</a> <a id="7471" href="Ordinals.WellOrderArithmetic.html#7471" class="Bound">y</a> <a id="7473" class="Symbol">→</a> <a id="7475" class="Symbol">(</a><a id="7476" href="Ordinals.WellOrderArithmetic.html#7476" class="Bound">x</a> <a id="7478" class="Symbol">:</a> <a id="7480" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a><a id="7481" class="Symbol">)</a> <a id="7483" class="Symbol">→</a> <a id="7485" href="Ordinals.WellOrderArithmetic.html#6846" class="Function">P</a> <a id="7487" class="Symbol">(</a><a id="7488" href="Ordinals.WellOrderArithmetic.html#7476" class="Bound">x</a> <a id="7490" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7492" href="Ordinals.WellOrderArithmetic.html#7471" class="Bound">y</a><a id="7493" class="Symbol">))</a> <a id="7496" href="Ordinals.WellOrderArithmetic.html#6903" class="Function">γ</a> <a id="7498" href="Ordinals.WellOrderArithmetic.html#7435" class="Bound">y</a> <a id="7500" href="Ordinals.WellOrderArithmetic.html#7433" class="Bound">x</a>

 <a id="times.transitive"></a><a id="7504" href="Ordinals.WellOrderArithmetic.html#7504" class="Function">transitive</a> <a id="7515" class="Symbol">:</a> <a id="7517" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="7531" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a>
            <a id="7547" class="Symbol">→</a> <a id="7549" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="7563" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a>
            <a id="7579" class="Symbol">→</a> <a id="7581" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="7595" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">_⊏_</a>
 <a id="7600" href="Ordinals.WellOrderArithmetic.html#7504" class="Function">transitive</a> <a id="7611" href="Ordinals.WellOrderArithmetic.html#7611" class="Bound">t</a> <a id="7613" href="Ordinals.WellOrderArithmetic.html#7613" class="Bound">t&#39;</a> <a id="7616" class="Symbol">(</a><a id="7617" href="Ordinals.WellOrderArithmetic.html#7617" class="Bound">a</a> <a id="7619" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7621" href="Ordinals.WellOrderArithmetic.html#7621" class="Bound">b</a><a id="7622" class="Symbol">)</a> <a id="7624" class="Symbol">(</a><a id="7625" href="Ordinals.WellOrderArithmetic.html#7625" class="Bound">x</a> <a id="7627" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7629" href="Ordinals.WellOrderArithmetic.html#7629" class="Bound">y</a><a id="7630" class="Symbol">)</a> <a id="7632" class="Symbol">(</a><a id="7633" href="Ordinals.WellOrderArithmetic.html#7633" class="Bound">u</a> <a id="7635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7637" href="Ordinals.WellOrderArithmetic.html#7637" class="Bound">v</a><a id="7638" class="Symbol">)</a> <a id="7640" class="Symbol">=</a> <a id="7642" href="Ordinals.WellOrderArithmetic.html#7655" class="Function">f</a>
  <a id="7646" class="Keyword">where</a>
   <a id="7655" href="Ordinals.WellOrderArithmetic.html#7655" class="Function">f</a> <a id="7657" class="Symbol">:</a> <a id="7659" class="Symbol">(</a><a id="7660" href="Ordinals.WellOrderArithmetic.html#7617" class="Bound">a</a> <a id="7662" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7664" href="Ordinals.WellOrderArithmetic.html#7621" class="Bound">b</a><a id="7665" class="Symbol">)</a> <a id="7667" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">⊏</a> <a id="7669" class="Symbol">(</a><a id="7670" href="Ordinals.WellOrderArithmetic.html#7625" class="Bound">x</a> <a id="7672" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7674" href="Ordinals.WellOrderArithmetic.html#7629" class="Bound">y</a><a id="7675" class="Symbol">)</a> <a id="7677" class="Symbol">→</a> <a id="7679" class="Symbol">(</a><a id="7680" href="Ordinals.WellOrderArithmetic.html#7625" class="Bound">x</a> <a id="7682" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7684" href="Ordinals.WellOrderArithmetic.html#7629" class="Bound">y</a><a id="7685" class="Symbol">)</a> <a id="7687" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">⊏</a> <a id="7689" class="Symbol">(</a><a id="7690" href="Ordinals.WellOrderArithmetic.html#7633" class="Bound">u</a> <a id="7692" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7694" href="Ordinals.WellOrderArithmetic.html#7637" class="Bound">v</a><a id="7695" class="Symbol">)</a> <a id="7697" class="Symbol">→</a> <a id="7699" class="Symbol">(</a><a id="7700" href="Ordinals.WellOrderArithmetic.html#7617" class="Bound">a</a> <a id="7702" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7704" href="Ordinals.WellOrderArithmetic.html#7621" class="Bound">b</a><a id="7705" class="Symbol">)</a> <a id="7707" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">⊏</a> <a id="7709" class="Symbol">(</a><a id="7710" href="Ordinals.WellOrderArithmetic.html#7633" class="Bound">u</a> <a id="7712" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7714" href="Ordinals.WellOrderArithmetic.html#7637" class="Bound">v</a><a id="7715" class="Symbol">)</a>
   <a id="7720" href="Ordinals.WellOrderArithmetic.html#7655" class="Function">f</a> <a id="7722" class="Symbol">(</a><a id="7723" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7727" href="Ordinals.WellOrderArithmetic.html#7727" class="Bound">l</a><a id="7728" class="Symbol">)</a>       <a id="7736" class="Symbol">(</a><a id="7737" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7741" href="Ordinals.WellOrderArithmetic.html#7741" class="Bound">m</a><a id="7742" class="Symbol">)</a>          <a id="7753" class="Symbol">=</a> <a id="7755" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7759" class="Symbol">(</a><a id="7760" href="Ordinals.WellOrderArithmetic.html#7613" class="Bound">t&#39;</a> <a id="7763" class="Symbol">_</a> <a id="7765" class="Symbol">_</a> <a id="7767" class="Symbol">_</a> <a id="7769" href="Ordinals.WellOrderArithmetic.html#7727" class="Bound">l</a> <a id="7771" href="Ordinals.WellOrderArithmetic.html#7741" class="Bound">m</a><a id="7772" class="Symbol">)</a>
   <a id="7777" href="Ordinals.WellOrderArithmetic.html#7655" class="Function">f</a> <a id="7779" class="Symbol">(</a><a id="7780" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7784" href="Ordinals.WellOrderArithmetic.html#7784" class="Bound">l</a><a id="7785" class="Symbol">)</a>       <a id="7793" class="Symbol">(</a><a id="7794" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7798" class="Symbol">(</a><a id="7799" href="Ordinals.WellOrderArithmetic.html#7799" class="Bound">q</a> <a id="7801" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7803" href="Ordinals.WellOrderArithmetic.html#7803" class="Bound">m</a><a id="7804" class="Symbol">))</a>    <a id="7810" class="Symbol">=</a> <a id="7812" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7816" class="Symbol">(</a><a id="7817" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7827" class="Symbol">(λ</a> <a id="7830" href="Ordinals.WellOrderArithmetic.html#7830" class="Bound">-</a> <a id="7832" class="Symbol">→</a> <a id="7834" href="Ordinals.WellOrderArithmetic.html#7621" class="Bound">b</a> <a id="7836" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="7838" href="Ordinals.WellOrderArithmetic.html#7830" class="Bound">-</a><a id="7839" class="Symbol">)</a> <a id="7841" href="Ordinals.WellOrderArithmetic.html#7799" class="Bound">q</a> <a id="7843" href="Ordinals.WellOrderArithmetic.html#7784" class="Bound">l</a><a id="7844" class="Symbol">)</a>
   <a id="7849" href="Ordinals.WellOrderArithmetic.html#7655" class="Function">f</a> <a id="7851" class="Symbol">(</a><a id="7852" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7856" class="Symbol">(</a><a id="7857" href="Ordinals.WellOrderArithmetic.html#7857" class="Bound">r</a> <a id="7859" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7861" href="Ordinals.WellOrderArithmetic.html#7861" class="Bound">l</a><a id="7862" class="Symbol">))</a> <a id="7865" class="Symbol">(</a><a id="7866" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7870" href="Ordinals.WellOrderArithmetic.html#7870" class="Bound">m</a><a id="7871" class="Symbol">)</a>          <a id="7882" class="Symbol">=</a> <a id="7884" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7888" class="Symbol">(</a><a id="7889" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="7901" class="Symbol">(λ</a> <a id="7904" href="Ordinals.WellOrderArithmetic.html#7904" class="Bound">-</a> <a id="7906" class="Symbol">→</a> <a id="7908" href="Ordinals.WellOrderArithmetic.html#7904" class="Bound">-</a> <a id="7910" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="7912" href="Ordinals.WellOrderArithmetic.html#7637" class="Bound">v</a><a id="7913" class="Symbol">)</a> <a id="7915" href="Ordinals.WellOrderArithmetic.html#7857" class="Bound">r</a> <a id="7917" href="Ordinals.WellOrderArithmetic.html#7870" class="Bound">m</a><a id="7918" class="Symbol">)</a>
   <a id="7923" href="Ordinals.WellOrderArithmetic.html#7655" class="Function">f</a> <a id="7925" class="Symbol">(</a><a id="7926" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7930" class="Symbol">(</a><a id="7931" href="Ordinals.WellOrderArithmetic.html#7931" class="Bound">r</a> <a id="7933" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7935" href="Ordinals.WellOrderArithmetic.html#7935" class="Bound">l</a><a id="7936" class="Symbol">))</a> <a id="7939" class="Symbol">(</a><a id="7940" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7944" class="Symbol">(</a><a id="7945" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7950" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7952" href="Ordinals.WellOrderArithmetic.html#7952" class="Bound">m</a><a id="7953" class="Symbol">))</a> <a id="7956" class="Symbol">=</a> <a id="7958" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7962" class="Symbol">(</a><a id="7963" href="Ordinals.WellOrderArithmetic.html#7931" class="Bound">r</a> <a id="7965" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7967" class="Symbol">(</a><a id="7968" href="Ordinals.WellOrderArithmetic.html#7611" class="Bound">t</a> <a id="7970" class="Symbol">_</a> <a id="7972" class="Symbol">_</a> <a id="7974" class="Symbol">_</a> <a id="7976" href="Ordinals.WellOrderArithmetic.html#7935" class="Bound">l</a> <a id="7978" href="Ordinals.WellOrderArithmetic.html#7952" class="Bound">m</a><a id="7979" class="Symbol">))</a>

 <a id="times.extensional"></a><a id="7984" href="Ordinals.WellOrderArithmetic.html#7984" class="Function">extensional</a> <a id="7996" class="Symbol">:</a> <a id="7998" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="8014" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a>
             <a id="8031" class="Symbol">→</a> <a id="8033" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="8049" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a>
             <a id="8066" class="Symbol">→</a> <a id="8068" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="8083" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a>
             <a id="8100" class="Symbol">→</a> <a id="8102" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="8117" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a>
             <a id="8134" class="Symbol">→</a> <a id="8136" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="8151" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">_⊏_</a>
 <a id="8156" href="Ordinals.WellOrderArithmetic.html#7984" class="Function">extensional</a> <a id="8168" href="Ordinals.WellOrderArithmetic.html#8168" class="Bound">w</a> <a id="8170" href="Ordinals.WellOrderArithmetic.html#8170" class="Bound">w&#39;</a> <a id="8173" href="Ordinals.WellOrderArithmetic.html#8173" class="Bound">e</a> <a id="8175" href="Ordinals.WellOrderArithmetic.html#8175" class="Bound">e&#39;</a> <a id="8178" class="Symbol">(</a><a id="8179" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a> <a id="8181" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8183" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a><a id="8184" class="Symbol">)</a> <a id="8186" class="Symbol">(</a><a id="8187" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a> <a id="8189" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8191" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a><a id="8192" class="Symbol">)</a> <a id="8194" href="Ordinals.WellOrderArithmetic.html#8194" class="Bound">f</a> <a id="8196" href="Ordinals.WellOrderArithmetic.html#8196" class="Bound">g</a> <a id="8198" class="Symbol">=</a> <a id="8200" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="8207" href="Ordinals.WellOrderArithmetic.html#9120" class="Function">p</a> <a id="8209" href="Ordinals.WellOrderArithmetic.html#9571" class="Function">q</a>
  <a id="8213" class="Keyword">where</a>
   <a id="8222" href="Ordinals.WellOrderArithmetic.html#8222" class="Function">f&#39;</a> <a id="8225" class="Symbol">:</a> <a id="8227" class="Symbol">(</a><a id="8228" href="Ordinals.WellOrderArithmetic.html#8228" class="Bound">u</a> <a id="8230" class="Symbol">:</a> <a id="8232" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a><a id="8233" class="Symbol">)</a> <a id="8235" class="Symbol">→</a> <a id="8237" href="Ordinals.WellOrderArithmetic.html#8228" class="Bound">u</a> <a id="8239" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="8241" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a> <a id="8243" class="Symbol">→</a> <a id="8245" href="Ordinals.WellOrderArithmetic.html#8228" class="Bound">u</a> <a id="8247" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="8249" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a>
   <a id="8254" href="Ordinals.WellOrderArithmetic.html#8222" class="Function">f&#39;</a> <a id="8257" href="Ordinals.WellOrderArithmetic.html#8257" class="Bound">u</a> <a id="8259" href="Ordinals.WellOrderArithmetic.html#8259" class="Bound">l</a> <a id="8261" class="Symbol">=</a> <a id="8263" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="8269" class="Symbol">(</a><a id="8270" href="Ordinals.WellOrderArithmetic.html#8194" class="Bound">f</a> <a id="8272" class="Symbol">(</a><a id="8273" href="Ordinals.WellOrderArithmetic.html#8257" class="Bound">u</a> <a id="8275" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8277" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a><a id="8278" class="Symbol">)</a> <a id="8280" class="Symbol">(</a><a id="8281" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8285" class="Symbol">(</a><a id="8286" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8291" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8293" href="Ordinals.WellOrderArithmetic.html#8259" class="Bound">l</a><a id="8294" class="Symbol">)))</a>
             <a id="8311" class="Symbol">(λ</a> <a id="8314" class="Symbol">(</a><a id="8315" href="Ordinals.WellOrderArithmetic.html#8315" class="Bound">m</a> <a id="8317" class="Symbol">:</a> <a id="8319" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a> <a id="8321" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="8323" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a><a id="8324" class="Symbol">)</a>
                <a id="8342" class="Symbol">→</a> <a id="8344" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8351" class="Symbol">(</a><a id="8352" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="8364" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a> <a id="8368" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a> <a id="8370" class="Symbol">(</a><a id="8371" href="Ordinals.WellOrderArithmetic.html#8168" class="Bound">w</a> <a id="8373" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a><a id="8374" class="Symbol">)</a>
                           <a id="8403" class="Symbol">(</a><a id="8404" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="8410" class="Symbol">(</a><a id="8411" href="Ordinals.WellOrderArithmetic.html#8196" class="Bound">g</a> <a id="8413" class="Symbol">(</a><a id="8414" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a> <a id="8416" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8418" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a><a id="8419" class="Symbol">)</a> <a id="8421" class="Symbol">(</a><a id="8422" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8426" href="Ordinals.WellOrderArithmetic.html#8315" class="Bound">m</a><a id="8427" class="Symbol">))</a>
                             <a id="8459" class="Symbol">(λ</a> <a id="8462" class="Symbol">(</a><a id="8463" href="Ordinals.WellOrderArithmetic.html#8463" class="Bound">n</a> <a id="8465" class="Symbol">:</a> <a id="8467" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a> <a id="8469" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="8471" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a><a id="8472" class="Symbol">)</a>
                                <a id="8506" class="Symbol">→</a> <a id="8508" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8515" class="Symbol">(</a><a id="8516" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="8528" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a> <a id="8532" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a> <a id="8534" class="Symbol">(</a><a id="8535" href="Ordinals.WellOrderArithmetic.html#8170" class="Bound">w&#39;</a> <a id="8538" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a><a id="8539" class="Symbol">)</a> <a id="8541" href="Ordinals.WellOrderArithmetic.html#8463" class="Bound">n</a><a id="8542" class="Symbol">))</a>
                             <a id="8574" class="Symbol">(λ</a> <a id="8577" class="Symbol">(</a><a id="8578" href="Ordinals.WellOrderArithmetic.html#8578" class="Bound">σ</a> <a id="8580" class="Symbol">:</a> <a id="8582" class="Symbol">(</a><a id="8583" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a> <a id="8585" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8587" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a><a id="8588" class="Symbol">)</a> <a id="8590" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8592" class="Symbol">(</a><a id="8593" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a> <a id="8595" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="8597" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a><a id="8598" class="Symbol">))</a>
                                <a id="8633" class="Symbol">→</a> <a id="8635" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8642" class="Symbol">(</a><a id="8643" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="8655" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a> <a id="8659" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a> <a id="8661" class="Symbol">(</a><a id="8662" href="Ordinals.WellOrderArithmetic.html#8168" class="Bound">w</a> <a id="8664" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a><a id="8665" class="Symbol">)</a> <a id="8667" class="Symbol">(</a><a id="8668" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8672" href="Ordinals.WellOrderArithmetic.html#8578" class="Bound">σ</a><a id="8673" class="Symbol">))))))</a>
             <a id="8693" class="Symbol">(λ</a> <a id="8696" class="Symbol">(</a><a id="8697" href="Ordinals.WellOrderArithmetic.html#8697" class="Bound">σ</a> <a id="8699" class="Symbol">:</a> <a id="8701" class="Symbol">(</a><a id="8702" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a> <a id="8704" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8706" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a><a id="8707" class="Symbol">)</a> <a id="8709" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8711" class="Symbol">(</a><a id="8712" href="Ordinals.WellOrderArithmetic.html#8257" class="Bound">u</a> <a id="8714" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="8716" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a><a id="8717" class="Symbol">))</a> <a id="8720" class="Symbol">→</a> <a id="8722" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8726" href="Ordinals.WellOrderArithmetic.html#8697" class="Bound">σ</a><a id="8727" class="Symbol">)</a>

   <a id="8733" href="Ordinals.WellOrderArithmetic.html#8733" class="Function">g&#39;</a> <a id="8736" class="Symbol">:</a> <a id="8738" class="Symbol">(</a><a id="8739" href="Ordinals.WellOrderArithmetic.html#8739" class="Bound">u</a> <a id="8741" class="Symbol">:</a> <a id="8743" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a><a id="8744" class="Symbol">)</a> <a id="8746" class="Symbol">→</a> <a id="8748" href="Ordinals.WellOrderArithmetic.html#8739" class="Bound">u</a> <a id="8750" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="8752" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a> <a id="8754" class="Symbol">→</a> <a id="8756" href="Ordinals.WellOrderArithmetic.html#8739" class="Bound">u</a> <a id="8758" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="8760" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a>
   <a id="8765" href="Ordinals.WellOrderArithmetic.html#8733" class="Function">g&#39;</a> <a id="8768" href="Ordinals.WellOrderArithmetic.html#8768" class="Bound">u</a> <a id="8770" href="Ordinals.WellOrderArithmetic.html#8770" class="Bound">l</a> <a id="8772" class="Symbol">=</a> <a id="8774" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="8780" class="Symbol">(</a><a id="8781" href="Ordinals.WellOrderArithmetic.html#8196" class="Bound">g</a> <a id="8783" class="Symbol">(</a><a id="8784" href="Ordinals.WellOrderArithmetic.html#8768" class="Bound">u</a> <a id="8786" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8788" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a><a id="8789" class="Symbol">)</a> <a id="8791" class="Symbol">(</a><a id="8792" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8796" class="Symbol">(</a><a id="8797" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8802" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8804" href="Ordinals.WellOrderArithmetic.html#8770" class="Bound">l</a><a id="8805" class="Symbol">)))</a>
             <a id="8822" class="Symbol">(λ</a> <a id="8825" class="Symbol">(</a><a id="8826" href="Ordinals.WellOrderArithmetic.html#8826" class="Bound">m</a> <a id="8828" class="Symbol">:</a> <a id="8830" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a> <a id="8832" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="8834" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a><a id="8835" class="Symbol">)</a>
                <a id="8853" class="Symbol">→</a> <a id="8855" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="8861" class="Symbol">(</a><a id="8862" href="Ordinals.WellOrderArithmetic.html#8194" class="Bound">f</a> <a id="8864" class="Symbol">(</a><a id="8865" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a> <a id="8867" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8869" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a><a id="8870" class="Symbol">)</a> <a id="8872" class="Symbol">(</a><a id="8873" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8877" href="Ordinals.WellOrderArithmetic.html#8826" class="Bound">m</a><a id="8878" class="Symbol">))</a>
                   <a id="8900" class="Symbol">(λ</a> <a id="8903" class="Symbol">(</a><a id="8904" href="Ordinals.WellOrderArithmetic.html#8904" class="Bound">m</a> <a id="8906" class="Symbol">:</a> <a id="8908" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a> <a id="8910" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="8912" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a><a id="8913" class="Symbol">)</a> <a id="8915" class="Symbol">→</a> <a id="8917" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8924" class="Symbol">(</a><a id="8925" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="8937" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a> <a id="8941" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a> <a id="8943" class="Symbol">(</a><a id="8944" href="Ordinals.WellOrderArithmetic.html#8170" class="Bound">w&#39;</a> <a id="8947" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a><a id="8948" class="Symbol">)</a> <a id="8950" href="Ordinals.WellOrderArithmetic.html#8904" class="Bound">m</a><a id="8951" class="Symbol">))</a>
                   <a id="8973" class="Symbol">(λ</a> <a id="8976" class="Symbol">(</a><a id="8977" href="Ordinals.WellOrderArithmetic.html#8977" class="Bound">σ</a> <a id="8979" class="Symbol">:</a> <a id="8981" class="Symbol">(</a><a id="8982" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a> <a id="8984" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8986" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a><a id="8987" class="Symbol">)</a> <a id="8989" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8991" class="Symbol">(</a><a id="8992" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a> <a id="8994" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="8996" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a><a id="8997" class="Symbol">))</a>
                      <a id="9022" class="Symbol">→</a> <a id="9024" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9031" class="Symbol">(</a><a id="9032" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="9044" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a> <a id="9048" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a> <a id="9050" class="Symbol">(</a><a id="9051" href="Ordinals.WellOrderArithmetic.html#8168" class="Bound">w</a> <a id="9053" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a><a id="9054" class="Symbol">)</a> <a id="9056" class="Symbol">(</a><a id="9057" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9061" href="Ordinals.WellOrderArithmetic.html#8977" class="Bound">σ</a><a id="9062" class="Symbol">))))</a>
             <a id="9080" class="Symbol">(λ</a> <a id="9083" class="Symbol">(</a><a id="9084" href="Ordinals.WellOrderArithmetic.html#9084" class="Bound">σ</a> <a id="9086" class="Symbol">:</a> <a id="9088" class="Symbol">(</a><a id="9089" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a> <a id="9091" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9093" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a><a id="9094" class="Symbol">)</a> <a id="9096" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9098" class="Symbol">(</a><a id="9099" href="Ordinals.WellOrderArithmetic.html#8768" class="Bound">u</a> <a id="9101" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="9103" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a><a id="9104" class="Symbol">))</a> <a id="9107" class="Symbol">→</a> <a id="9109" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9113" href="Ordinals.WellOrderArithmetic.html#9084" class="Bound">σ</a><a id="9114" class="Symbol">)</a>

   <a id="9120" href="Ordinals.WellOrderArithmetic.html#9120" class="Function">p</a> <a id="9122" class="Symbol">:</a> <a id="9124" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a> <a id="9126" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9128" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a>
   <a id="9133" href="Ordinals.WellOrderArithmetic.html#9120" class="Function">p</a> <a id="9135" class="Symbol">=</a> <a id="9137" href="Ordinals.WellOrderArithmetic.html#8173" class="Bound">e</a> <a id="9139" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a> <a id="9141" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a> <a id="9143" href="Ordinals.WellOrderArithmetic.html#8222" class="Function">f&#39;</a> <a id="9146" href="Ordinals.WellOrderArithmetic.html#8733" class="Function">g&#39;</a>

   <a id="9153" href="Ordinals.WellOrderArithmetic.html#9153" class="Function">f&#39;&#39;</a> <a id="9157" class="Symbol">:</a> <a id="9159" class="Symbol">(</a><a id="9160" href="Ordinals.WellOrderArithmetic.html#9160" class="Bound">v</a> <a id="9162" class="Symbol">:</a> <a id="9164" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a><a id="9165" class="Symbol">)</a> <a id="9167" class="Symbol">→</a> <a id="9169" href="Ordinals.WellOrderArithmetic.html#9160" class="Bound">v</a> <a id="9171" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="9173" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a> <a id="9175" class="Symbol">→</a> <a id="9177" href="Ordinals.WellOrderArithmetic.html#9160" class="Bound">v</a> <a id="9179" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="9181" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a>
   <a id="9186" href="Ordinals.WellOrderArithmetic.html#9153" class="Function">f&#39;&#39;</a> <a id="9190" href="Ordinals.WellOrderArithmetic.html#9190" class="Bound">v</a> <a id="9192" href="Ordinals.WellOrderArithmetic.html#9192" class="Bound">l</a> <a id="9194" class="Symbol">=</a> <a id="9196" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="9202" class="Symbol">(</a><a id="9203" href="Ordinals.WellOrderArithmetic.html#8194" class="Bound">f</a> <a id="9205" class="Symbol">(</a><a id="9206" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a> <a id="9208" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9210" href="Ordinals.WellOrderArithmetic.html#9190" class="Bound">v</a><a id="9211" class="Symbol">)</a> <a id="9213" class="Symbol">(</a><a id="9214" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9218" href="Ordinals.WellOrderArithmetic.html#9192" class="Bound">l</a><a id="9219" class="Symbol">))</a>
              <a id="9236" class="Symbol">(λ</a> <a id="9239" class="Symbol">(</a><a id="9240" href="Ordinals.WellOrderArithmetic.html#9240" class="Bound">m</a> <a id="9242" class="Symbol">:</a> <a id="9244" href="Ordinals.WellOrderArithmetic.html#9190" class="Bound">v</a> <a id="9246" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="9248" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a><a id="9249" class="Symbol">)</a> <a id="9251" class="Symbol">→</a> <a id="9253" href="Ordinals.WellOrderArithmetic.html#9240" class="Bound">m</a><a id="9254" class="Symbol">)</a>
              <a id="9270" class="Symbol">(λ</a> <a id="9273" class="Symbol">(</a><a id="9274" href="Ordinals.WellOrderArithmetic.html#9274" class="Bound">σ</a> <a id="9276" class="Symbol">:</a> <a id="9278" class="Symbol">(</a><a id="9279" href="Ordinals.WellOrderArithmetic.html#9190" class="Bound">v</a> <a id="9281" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9283" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a><a id="9284" class="Symbol">)</a> <a id="9286" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9288" class="Symbol">(</a><a id="9289" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a> <a id="9291" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="9293" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a><a id="9294" class="Symbol">))</a>
                 <a id="9314" class="Symbol">→</a> <a id="9316" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9323" class="Symbol">(</a><a id="9324" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="9336" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a> <a id="9340" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a> <a id="9342" class="Symbol">(</a><a id="9343" href="Ordinals.WellOrderArithmetic.html#8168" class="Bound">w</a> <a id="9345" href="Ordinals.WellOrderArithmetic.html#8187" class="Bound">x</a><a id="9346" class="Symbol">)</a> <a id="9348" class="Symbol">(</a><a id="9349" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9353" href="Ordinals.WellOrderArithmetic.html#9274" class="Bound">σ</a><a id="9354" class="Symbol">)))</a>

   <a id="9362" href="Ordinals.WellOrderArithmetic.html#9362" class="Function">g&#39;&#39;</a> <a id="9366" class="Symbol">:</a> <a id="9368" class="Symbol">(</a><a id="9369" href="Ordinals.WellOrderArithmetic.html#9369" class="Bound">v</a> <a id="9371" class="Symbol">:</a> <a id="9373" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a><a id="9374" class="Symbol">)</a> <a id="9376" class="Symbol">→</a> <a id="9378" href="Ordinals.WellOrderArithmetic.html#9369" class="Bound">v</a> <a id="9380" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="9382" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a> <a id="9384" class="Symbol">→</a> <a id="9386" href="Ordinals.WellOrderArithmetic.html#9369" class="Bound">v</a> <a id="9388" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="9390" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a>
   <a id="9395" href="Ordinals.WellOrderArithmetic.html#9362" class="Function">g&#39;&#39;</a> <a id="9399" href="Ordinals.WellOrderArithmetic.html#9399" class="Bound">v</a> <a id="9401" href="Ordinals.WellOrderArithmetic.html#9401" class="Bound">l</a> <a id="9403" class="Symbol">=</a> <a id="9405" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="9411" class="Symbol">(</a><a id="9412" href="Ordinals.WellOrderArithmetic.html#8196" class="Bound">g</a> <a id="9414" class="Symbol">(</a><a id="9415" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a> <a id="9417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9419" href="Ordinals.WellOrderArithmetic.html#9399" class="Bound">v</a><a id="9420" class="Symbol">)</a> <a id="9422" class="Symbol">(</a><a id="9423" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9427" href="Ordinals.WellOrderArithmetic.html#9401" class="Bound">l</a><a id="9428" class="Symbol">))</a>
              <a id="9445" class="Symbol">(λ</a> <a id="9448" class="Symbol">(</a><a id="9449" href="Ordinals.WellOrderArithmetic.html#9449" class="Bound">m</a> <a id="9451" class="Symbol">:</a> <a id="9453" href="Ordinals.WellOrderArithmetic.html#9399" class="Bound">v</a> <a id="9455" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="9457" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a><a id="9458" class="Symbol">)</a> <a id="9460" class="Symbol">→</a> <a id="9462" href="Ordinals.WellOrderArithmetic.html#9449" class="Bound">m</a><a id="9463" class="Symbol">)</a>
              <a id="9479" class="Symbol">(λ</a> <a id="9482" class="Symbol">(</a><a id="9483" href="Ordinals.WellOrderArithmetic.html#9483" class="Bound">σ</a> <a id="9485" class="Symbol">:</a> <a id="9487" class="Symbol">(</a><a id="9488" href="Ordinals.WellOrderArithmetic.html#9399" class="Bound">v</a> <a id="9490" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9492" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a><a id="9493" class="Symbol">)</a> <a id="9495" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9497" class="Symbol">(</a><a id="9498" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a> <a id="9500" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="9502" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a><a id="9503" class="Symbol">))</a>
                 <a id="9523" class="Symbol">→</a> <a id="9525" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9532" class="Symbol">(</a><a id="9533" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="9545" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a> <a id="9549" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a> <a id="9551" class="Symbol">(</a><a id="9552" href="Ordinals.WellOrderArithmetic.html#8168" class="Bound">w</a> <a id="9554" href="Ordinals.WellOrderArithmetic.html#8179" class="Bound">a</a><a id="9555" class="Symbol">)</a> <a id="9557" class="Symbol">(</a><a id="9558" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9562" href="Ordinals.WellOrderArithmetic.html#9483" class="Bound">σ</a><a id="9563" class="Symbol">)))</a>

   <a id="9571" href="Ordinals.WellOrderArithmetic.html#9571" class="Function">q</a> <a id="9573" class="Symbol">:</a> <a id="9575" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a> <a id="9577" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9579" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a>
   <a id="9584" href="Ordinals.WellOrderArithmetic.html#9571" class="Function">q</a> <a id="9586" class="Symbol">=</a> <a id="9588" href="Ordinals.WellOrderArithmetic.html#8175" class="Bound">e&#39;</a> <a id="9591" href="Ordinals.WellOrderArithmetic.html#8183" class="Bound">b</a> <a id="9593" href="Ordinals.WellOrderArithmetic.html#8191" class="Bound">y</a> <a id="9595" href="Ordinals.WellOrderArithmetic.html#9153" class="Function">f&#39;&#39;</a> <a id="9599" href="Ordinals.WellOrderArithmetic.html#9362" class="Function">g&#39;&#39;</a>

 <a id="times.prop-valued"></a><a id="9605" href="Ordinals.WellOrderArithmetic.html#9605" class="Function">prop-valued</a> <a id="9617" class="Symbol">:</a> <a id="9619" href="UF.Sets.html#709" class="Function">is-set</a> <a id="9626" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a>
             <a id="9641" class="Symbol">→</a> <a id="9643" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="9658" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a>
             <a id="9675" class="Symbol">→</a> <a id="9677" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="9692" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a>
             <a id="9709" class="Symbol">→</a> <a id="9711" href="Ordinals.Notions.html#5657" class="Function">is-irreflexive</a> <a id="9726" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a>
             <a id="9743" class="Symbol">→</a> <a id="9745" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="9760" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">_⊏_</a>
 <a id="9765" href="Ordinals.WellOrderArithmetic.html#9605" class="Function">prop-valued</a> <a id="9777" href="Ordinals.WellOrderArithmetic.html#9777" class="Bound">s</a> <a id="9779" href="Ordinals.WellOrderArithmetic.html#9779" class="Bound">p</a> <a id="9781" href="Ordinals.WellOrderArithmetic.html#9781" class="Bound">p&#39;</a> <a id="9784" href="Ordinals.WellOrderArithmetic.html#9784" class="Bound">i</a> <a id="9786" class="Symbol">(</a><a id="9787" href="Ordinals.WellOrderArithmetic.html#9787" class="Bound">a</a> <a id="9789" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9791" href="Ordinals.WellOrderArithmetic.html#9791" class="Bound">b</a><a id="9792" class="Symbol">)</a> <a id="9794" class="Symbol">(</a><a id="9795" href="Ordinals.WellOrderArithmetic.html#9795" class="Bound">x</a> <a id="9797" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9799" href="Ordinals.WellOrderArithmetic.html#9799" class="Bound">y</a><a id="9800" class="Symbol">)</a> <a id="9802" class="Symbol">(</a><a id="9803" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9807" href="Ordinals.WellOrderArithmetic.html#9807" class="Bound">l</a><a id="9808" class="Symbol">)</a> <a id="9810" class="Symbol">(</a><a id="9811" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9815" href="Ordinals.WellOrderArithmetic.html#9815" class="Bound">m</a><a id="9816" class="Symbol">)</a> <a id="9818" class="Symbol">=</a>
  <a id="9822" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9825" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9829" class="Symbol">(</a><a id="9830" href="Ordinals.WellOrderArithmetic.html#9781" class="Bound">p&#39;</a> <a id="9833" href="Ordinals.WellOrderArithmetic.html#9791" class="Bound">b</a> <a id="9835" href="Ordinals.WellOrderArithmetic.html#9799" class="Bound">y</a> <a id="9837" href="Ordinals.WellOrderArithmetic.html#9807" class="Bound">l</a> <a id="9839" href="Ordinals.WellOrderArithmetic.html#9815" class="Bound">m</a><a id="9840" class="Symbol">)</a>
 <a id="9843" href="Ordinals.WellOrderArithmetic.html#9605" class="Function">prop-valued</a> <a id="9855" href="Ordinals.WellOrderArithmetic.html#9855" class="Bound">s</a> <a id="9857" href="Ordinals.WellOrderArithmetic.html#9857" class="Bound">p</a> <a id="9859" href="Ordinals.WellOrderArithmetic.html#9859" class="Bound">p&#39;</a> <a id="9862" href="Ordinals.WellOrderArithmetic.html#9862" class="Bound">i</a> <a id="9864" class="Symbol">(</a><a id="9865" href="Ordinals.WellOrderArithmetic.html#9865" class="Bound">a</a> <a id="9867" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9869" href="Ordinals.WellOrderArithmetic.html#9869" class="Bound">b</a><a id="9870" class="Symbol">)</a> <a id="9872" class="Symbol">(</a><a id="9873" href="Ordinals.WellOrderArithmetic.html#9873" class="Bound">x</a> <a id="9875" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9877" href="Ordinals.WellOrderArithmetic.html#9877" class="Bound">y</a><a id="9878" class="Symbol">)</a> <a id="9880" class="Symbol">(</a><a id="9881" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9885" href="Ordinals.WellOrderArithmetic.html#9885" class="Bound">l</a><a id="9886" class="Symbol">)</a> <a id="9888" class="Symbol">(</a><a id="9889" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9893" class="Symbol">(</a><a id="9894" href="Ordinals.WellOrderArithmetic.html#9894" class="Bound">u</a> <a id="9896" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9898" href="Ordinals.WellOrderArithmetic.html#9898" class="Bound">m</a><a id="9899" class="Symbol">))</a> <a id="9902" class="Symbol">=</a>
  <a id="9906" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9913" class="Symbol">(</a><a id="9914" href="Ordinals.WellOrderArithmetic.html#9862" class="Bound">i</a> <a id="9916" href="Ordinals.WellOrderArithmetic.html#9877" class="Bound">y</a> <a id="9918" class="Symbol">(</a><a id="9919" href="MLTT.Id.html#734" class="Function">transport</a> <a id="9929" class="Symbol">(λ</a> <a id="9932" href="Ordinals.WellOrderArithmetic.html#9932" class="Bound">-</a> <a id="9934" class="Symbol">→</a> <a id="9936" href="Ordinals.WellOrderArithmetic.html#9932" class="Bound">-</a> <a id="9938" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="9940" href="Ordinals.WellOrderArithmetic.html#9877" class="Bound">y</a><a id="9941" class="Symbol">)</a> <a id="9943" href="Ordinals.WellOrderArithmetic.html#9894" class="Bound">u</a> <a id="9945" href="Ordinals.WellOrderArithmetic.html#9885" class="Bound">l</a><a id="9946" class="Symbol">))</a>
 <a id="9950" href="Ordinals.WellOrderArithmetic.html#9605" class="Function">prop-valued</a> <a id="9962" href="Ordinals.WellOrderArithmetic.html#9962" class="Bound">s</a> <a id="9964" href="Ordinals.WellOrderArithmetic.html#9964" class="Bound">p</a> <a id="9966" href="Ordinals.WellOrderArithmetic.html#9966" class="Bound">p&#39;</a> <a id="9969" href="Ordinals.WellOrderArithmetic.html#9969" class="Bound">i</a> <a id="9971" class="Symbol">(</a><a id="9972" href="Ordinals.WellOrderArithmetic.html#9972" class="Bound">a</a> <a id="9974" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9976" href="Ordinals.WellOrderArithmetic.html#9976" class="Bound">b</a><a id="9977" class="Symbol">)</a> <a id="9979" class="Symbol">(</a><a id="9980" href="Ordinals.WellOrderArithmetic.html#9980" class="Bound">x</a> <a id="9982" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9984" href="Ordinals.WellOrderArithmetic.html#9984" class="Bound">y</a><a id="9985" class="Symbol">)</a> <a id="9987" class="Symbol">(</a><a id="9988" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9992" class="Symbol">(</a><a id="9993" href="Ordinals.WellOrderArithmetic.html#9993" class="Bound">r</a> <a id="9995" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9997" href="Ordinals.WellOrderArithmetic.html#9997" class="Bound">l</a><a id="9998" class="Symbol">))</a> <a id="10001" class="Symbol">(</a><a id="10002" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10006" href="Ordinals.WellOrderArithmetic.html#10006" class="Bound">m</a><a id="10007" class="Symbol">)</a> <a id="10009" class="Symbol">=</a>
  <a id="10013" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10020" class="Symbol">(</a><a id="10021" href="Ordinals.WellOrderArithmetic.html#9969" class="Bound">i</a> <a id="10023" href="Ordinals.WellOrderArithmetic.html#9984" class="Bound">y</a> <a id="10025" class="Symbol">((</a><a id="10027" href="MLTT.Id.html#734" class="Function">transport</a> <a id="10037" class="Symbol">(λ</a> <a id="10040" href="Ordinals.WellOrderArithmetic.html#10040" class="Bound">-</a> <a id="10042" class="Symbol">→</a> <a id="10044" href="Ordinals.WellOrderArithmetic.html#10040" class="Bound">-</a> <a id="10046" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="10048" href="Ordinals.WellOrderArithmetic.html#9984" class="Bound">y</a><a id="10049" class="Symbol">)</a> <a id="10051" href="Ordinals.WellOrderArithmetic.html#9993" class="Bound">r</a> <a id="10053" href="Ordinals.WellOrderArithmetic.html#10006" class="Bound">m</a><a id="10054" class="Symbol">)))</a>
 <a id="10059" href="Ordinals.WellOrderArithmetic.html#9605" class="Function">prop-valued</a> <a id="10071" href="Ordinals.WellOrderArithmetic.html#10071" class="Bound">s</a> <a id="10073" href="Ordinals.WellOrderArithmetic.html#10073" class="Bound">p</a> <a id="10075" href="Ordinals.WellOrderArithmetic.html#10075" class="Bound">p&#39;</a> <a id="10078" href="Ordinals.WellOrderArithmetic.html#10078" class="Bound">i</a> <a id="10080" class="Symbol">(</a><a id="10081" href="Ordinals.WellOrderArithmetic.html#10081" class="Bound">a</a> <a id="10083" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10085" href="Ordinals.WellOrderArithmetic.html#10085" class="Bound">b</a><a id="10086" class="Symbol">)</a> <a id="10088" class="Symbol">(</a><a id="10089" href="Ordinals.WellOrderArithmetic.html#10089" class="Bound">x</a> <a id="10091" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10093" href="Ordinals.WellOrderArithmetic.html#10093" class="Bound">y</a><a id="10094" class="Symbol">)</a> <a id="10096" class="Symbol">(</a><a id="10097" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10101" class="Symbol">(</a><a id="10102" href="Ordinals.WellOrderArithmetic.html#10102" class="Bound">r</a> <a id="10104" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10106" href="Ordinals.WellOrderArithmetic.html#10106" class="Bound">l</a><a id="10107" class="Symbol">))</a> <a id="10110" class="Symbol">(</a><a id="10111" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10115" class="Symbol">(</a><a id="10116" href="Ordinals.WellOrderArithmetic.html#10116" class="Bound">u</a> <a id="10118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10120" href="Ordinals.WellOrderArithmetic.html#10120" class="Bound">m</a><a id="10121" class="Symbol">))</a> <a id="10124" class="Symbol">=</a>
  <a id="10128" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10131" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10135" class="Symbol">(</a><a id="10136" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="10143" class="Symbol">(</a><a id="10144" href="Ordinals.WellOrderArithmetic.html#10071" class="Bound">s</a> <a id="10146" href="Ordinals.WellOrderArithmetic.html#10102" class="Bound">r</a> <a id="10148" href="Ordinals.WellOrderArithmetic.html#10116" class="Bound">u</a><a id="10149" class="Symbol">)</a> <a id="10151" class="Symbol">(</a><a id="10152" href="Ordinals.WellOrderArithmetic.html#10073" class="Bound">p</a> <a id="10154" href="Ordinals.WellOrderArithmetic.html#10081" class="Bound">a</a> <a id="10156" href="Ordinals.WellOrderArithmetic.html#10089" class="Bound">x</a> <a id="10158" href="Ordinals.WellOrderArithmetic.html#10106" class="Bound">l</a> <a id="10160" href="Ordinals.WellOrderArithmetic.html#10120" class="Bound">m</a><a id="10161" class="Symbol">))</a>

 <a id="times.well-order"></a><a id="10166" href="Ordinals.WellOrderArithmetic.html#10166" class="Function">well-order</a> <a id="10177" class="Symbol">:</a> <a id="10179" href="UF.FunExt.html#996" class="Function">FunExt</a>
            <a id="10198" class="Symbol">→</a> <a id="10200" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="10214" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a>
            <a id="10230" class="Symbol">→</a> <a id="10232" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="10246" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a>
            <a id="10262" class="Symbol">→</a> <a id="10264" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="10278" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">_⊏_</a>
 <a id="10283" href="Ordinals.WellOrderArithmetic.html#10166" class="Function">well-order</a> <a id="10294" href="Ordinals.WellOrderArithmetic.html#10294" class="Bound">fe</a> <a id="10297" class="Symbol">(</a><a id="10298" href="Ordinals.WellOrderArithmetic.html#10298" class="Bound">p</a> <a id="10300" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10302" href="Ordinals.WellOrderArithmetic.html#10302" class="Bound">w</a> <a id="10304" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10306" href="Ordinals.WellOrderArithmetic.html#10306" class="Bound">e</a> <a id="10308" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10310" href="Ordinals.WellOrderArithmetic.html#10310" class="Bound">t</a><a id="10311" class="Symbol">)</a> <a id="10313" href="Ordinals.WellOrderArithmetic.html#10313" class="Bound">wo&#39;</a><a id="10316" class="Symbol">@(</a><a id="10318" href="Ordinals.WellOrderArithmetic.html#10318" class="Bound">p&#39;</a> <a id="10321" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10323" href="Ordinals.WellOrderArithmetic.html#10323" class="Bound">w&#39;</a> <a id="10326" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10328" href="Ordinals.WellOrderArithmetic.html#10328" class="Bound">e&#39;</a> <a id="10331" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10333" href="Ordinals.WellOrderArithmetic.html#10333" class="Bound">t&#39;</a><a id="10335" class="Symbol">)</a> <a id="10337" class="Symbol">=</a>
  <a id="10341" href="Ordinals.WellOrderArithmetic.html#9605" class="Function">prop-valued</a> <a id="10353" class="Symbol">(</a><a id="10354" href="Ordinals.Notions.html#8193" class="Function">well-ordered-types-are-sets</a> <a id="10382" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a> <a id="10386" href="Ordinals.WellOrderArithmetic.html#10294" class="Bound">fe</a> <a id="10389" href="Ordinals.WellOrderArithmetic.html#10313" class="Bound">wo&#39;</a><a id="10392" class="Symbol">)</a>
              <a id="10408" href="Ordinals.WellOrderArithmetic.html#10298" class="Bound">p</a>
              <a id="10424" href="Ordinals.WellOrderArithmetic.html#10318" class="Bound">p&#39;</a>
              <a id="10441" class="Symbol">(λ</a> <a id="10444" href="Ordinals.WellOrderArithmetic.html#10444" class="Bound">x</a> <a id="10446" class="Symbol">→</a> <a id="10448" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="10460" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a> <a id="10464" href="Ordinals.WellOrderArithmetic.html#10444" class="Bound">x</a> <a id="10466" class="Symbol">(</a><a id="10467" href="Ordinals.WellOrderArithmetic.html#10323" class="Bound">w&#39;</a> <a id="10470" href="Ordinals.WellOrderArithmetic.html#10444" class="Bound">x</a><a id="10471" class="Symbol">))</a> <a id="10474" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="10478" href="Ordinals.WellOrderArithmetic.html#6693" class="Function">well-founded</a> <a id="10491" href="Ordinals.WellOrderArithmetic.html#10302" class="Bound">w</a> <a id="10493" href="Ordinals.WellOrderArithmetic.html#10323" class="Bound">w&#39;</a> <a id="10496" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="10500" href="Ordinals.WellOrderArithmetic.html#7984" class="Function">extensional</a> <a id="10512" href="Ordinals.WellOrderArithmetic.html#10302" class="Bound">w</a> <a id="10514" href="Ordinals.WellOrderArithmetic.html#10323" class="Bound">w&#39;</a> <a id="10517" href="Ordinals.WellOrderArithmetic.html#10306" class="Bound">e</a> <a id="10519" href="Ordinals.WellOrderArithmetic.html#10328" class="Bound">e&#39;</a> <a id="10522" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="10526" href="Ordinals.WellOrderArithmetic.html#7504" class="Function">transitive</a> <a id="10537" href="Ordinals.WellOrderArithmetic.html#10310" class="Bound">t</a> <a id="10539" href="Ordinals.WellOrderArithmetic.html#10333" class="Bound">t&#39;</a>


 <a id="times.top-preservation"></a><a id="10545" href="Ordinals.WellOrderArithmetic.html#10545" class="Function">top-preservation</a> <a id="10562" class="Symbol">:</a> <a id="10564" href="Ordinals.Notions.html#11093" class="Function">has-top</a> <a id="10572" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a> <a id="10576" class="Symbol">→</a> <a id="10578" href="Ordinals.Notions.html#11093" class="Function">has-top</a> <a id="10586" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a> <a id="10590" class="Symbol">→</a> <a id="10592" href="Ordinals.Notions.html#11093" class="Function">has-top</a> <a id="10600" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">_⊏_</a>
 <a id="10605" href="Ordinals.WellOrderArithmetic.html#10545" class="Function">top-preservation</a> <a id="10622" class="Symbol">(</a><a id="10623" href="Ordinals.WellOrderArithmetic.html#10623" class="Bound">x</a> <a id="10625" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10627" href="Ordinals.WellOrderArithmetic.html#10627" class="Bound">f</a><a id="10628" class="Symbol">)</a> <a id="10630" class="Symbol">(</a><a id="10631" href="Ordinals.WellOrderArithmetic.html#10631" class="Bound">y</a> <a id="10633" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10635" href="Ordinals.WellOrderArithmetic.html#10635" class="Bound">g</a><a id="10636" class="Symbol">)</a> <a id="10638" class="Symbol">=</a> <a id="10640" class="Symbol">(</a><a id="10641" href="Ordinals.WellOrderArithmetic.html#10623" class="Bound">x</a> <a id="10643" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10645" href="Ordinals.WellOrderArithmetic.html#10631" class="Bound">y</a><a id="10646" class="Symbol">)</a> <a id="10648" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10650" href="Ordinals.WellOrderArithmetic.html#10663" class="Function">h</a>
  <a id="10654" class="Keyword">where</a>
   <a id="10663" href="Ordinals.WellOrderArithmetic.html#10663" class="Function">h</a> <a id="10665" class="Symbol">:</a> <a id="10667" class="Symbol">(</a><a id="10668" href="Ordinals.WellOrderArithmetic.html#10668" class="Bound">z</a> <a id="10670" class="Symbol">:</a> <a id="10672" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a> <a id="10674" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10676" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a><a id="10677" class="Symbol">)</a> <a id="10679" class="Symbol">→</a> <a id="10681" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10683" class="Symbol">((</a><a id="10685" href="Ordinals.WellOrderArithmetic.html#10623" class="Bound">x</a> <a id="10687" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10689" href="Ordinals.WellOrderArithmetic.html#10631" class="Bound">y</a><a id="10690" class="Symbol">)</a> <a id="10692" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">⊏</a> <a id="10694" href="Ordinals.WellOrderArithmetic.html#10668" class="Bound">z</a><a id="10695" class="Symbol">)</a>
   <a id="10700" href="Ordinals.WellOrderArithmetic.html#10663" class="Function">h</a> <a id="10702" class="Symbol">(</a><a id="10703" href="Ordinals.WellOrderArithmetic.html#10703" class="Bound">x&#39;</a> <a id="10706" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10708" href="Ordinals.WellOrderArithmetic.html#10708" class="Bound">y&#39;</a><a id="10710" class="Symbol">)</a> <a id="10712" class="Symbol">(</a><a id="10713" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10717" href="Ordinals.WellOrderArithmetic.html#10717" class="Bound">l</a><a id="10718" class="Symbol">)</a> <a id="10720" class="Symbol">=</a> <a id="10722" href="Ordinals.WellOrderArithmetic.html#10635" class="Bound">g</a> <a id="10724" href="Ordinals.WellOrderArithmetic.html#10708" class="Bound">y&#39;</a> <a id="10727" href="Ordinals.WellOrderArithmetic.html#10717" class="Bound">l</a>
   <a id="10732" href="Ordinals.WellOrderArithmetic.html#10663" class="Function">h</a> <a id="10734" class="Symbol">(</a><a id="10735" href="Ordinals.WellOrderArithmetic.html#10735" class="Bound">x&#39;</a> <a id="10738" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10740" href="Ordinals.WellOrderArithmetic.html#10740" class="Bound">y&#39;</a><a id="10742" class="Symbol">)</a> <a id="10744" class="Symbol">(</a><a id="10745" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10749" class="Symbol">(</a><a id="10750" href="Ordinals.WellOrderArithmetic.html#10750" class="Bound">r</a> <a id="10752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10754" href="Ordinals.WellOrderArithmetic.html#10754" class="Bound">l</a><a id="10755" class="Symbol">))</a> <a id="10758" class="Symbol">=</a> <a id="10760" href="Ordinals.WellOrderArithmetic.html#10627" class="Bound">f</a> <a id="10762" href="Ordinals.WellOrderArithmetic.html#10735" class="Bound">x&#39;</a> <a id="10765" href="Ordinals.WellOrderArithmetic.html#10754" class="Bound">l</a>

 <a id="times.tricho"></a><a id="10769" href="Ordinals.WellOrderArithmetic.html#10769" class="Function">tricho</a> <a id="10776" class="Symbol">:</a> <a id="10778" class="Symbol">{</a><a id="10779" href="Ordinals.WellOrderArithmetic.html#10779" class="Bound">x</a> <a id="10781" class="Symbol">:</a> <a id="10783" href="Ordinals.WellOrderArithmetic.html#6479" class="Bound">X</a><a id="10784" class="Symbol">}</a> <a id="10786" class="Symbol">{</a><a id="10787" href="Ordinals.WellOrderArithmetic.html#10787" class="Bound">y</a> <a id="10789" class="Symbol">:</a> <a id="10791" href="Ordinals.WellOrderArithmetic.html#6498" class="Bound">Y</a><a id="10792" class="Symbol">}</a>
        <a id="10802" class="Symbol">→</a> <a id="10804" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="10828" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a> <a id="10832" href="Ordinals.WellOrderArithmetic.html#10779" class="Bound">x</a>
        <a id="10842" class="Symbol">→</a> <a id="10844" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="10868" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a> <a id="10872" href="Ordinals.WellOrderArithmetic.html#10787" class="Bound">y</a>
        <a id="10882" class="Symbol">→</a> <a id="10884" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="10908" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">_⊏_</a> <a id="10912" class="Symbol">(</a><a id="10913" href="Ordinals.WellOrderArithmetic.html#10779" class="Bound">x</a> <a id="10915" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10917" href="Ordinals.WellOrderArithmetic.html#10787" class="Bound">y</a><a id="10918" class="Symbol">)</a>
 <a id="10921" href="Ordinals.WellOrderArithmetic.html#10769" class="Function">tricho</a> <a id="10928" class="Symbol">{</a><a id="10929" href="Ordinals.WellOrderArithmetic.html#10929" class="Bound">x</a><a id="10930" class="Symbol">}</a> <a id="10932" class="Symbol">{</a><a id="10933" href="Ordinals.WellOrderArithmetic.html#10933" class="Bound">y</a><a id="10934" class="Symbol">}</a> <a id="10936" href="Ordinals.WellOrderArithmetic.html#10936" class="Bound">t</a> <a id="10938" href="Ordinals.WellOrderArithmetic.html#10938" class="Bound">u</a> <a id="10940" class="Symbol">(</a><a id="10941" href="Ordinals.WellOrderArithmetic.html#10941" class="Bound">x&#39;</a> <a id="10944" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10946" href="Ordinals.WellOrderArithmetic.html#10946" class="Bound">y&#39;</a><a id="10948" class="Symbol">)</a> <a id="10950" class="Symbol">=</a>
  <a id="10954" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="10960" class="Symbol">(</a><a id="10961" href="Ordinals.WellOrderArithmetic.html#10938" class="Bound">u</a> <a id="10963" href="Ordinals.WellOrderArithmetic.html#10946" class="Bound">y&#39;</a><a id="10965" class="Symbol">)</a>
   <a id="10970" class="Symbol">(λ</a> <a id="10973" class="Symbol">(</a><a id="10974" href="Ordinals.WellOrderArithmetic.html#10974" class="Bound">l</a> <a id="10976" class="Symbol">:</a> <a id="10978" href="Ordinals.WellOrderArithmetic.html#10933" class="Bound">y</a> <a id="10980" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="10982" href="Ordinals.WellOrderArithmetic.html#10946" class="Bound">y&#39;</a><a id="10984" class="Symbol">)</a> <a id="10986" class="Symbol">→</a> <a id="10988" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10992" class="Symbol">(</a><a id="10993" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10997" href="Ordinals.WellOrderArithmetic.html#10974" class="Bound">l</a><a id="10998" class="Symbol">))</a>
   <a id="11004" class="Symbol">(</a><a id="11005" href="MLTT.Plus.html#397" class="Function">cases</a>
     <a id="11016" class="Symbol">(λ</a> <a id="11019" class="Symbol">(</a><a id="11020" href="Ordinals.WellOrderArithmetic.html#11020" class="Bound">p</a> <a id="11022" class="Symbol">:</a> <a id="11024" href="Ordinals.WellOrderArithmetic.html#10933" class="Bound">y</a> <a id="11026" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11028" href="Ordinals.WellOrderArithmetic.html#10946" class="Bound">y&#39;</a><a id="11030" class="Symbol">)</a>
        <a id="11040" class="Symbol">→</a> <a id="11042" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="11048" class="Symbol">(</a><a id="11049" href="Ordinals.WellOrderArithmetic.html#10936" class="Bound">t</a> <a id="11051" href="Ordinals.WellOrderArithmetic.html#10941" class="Bound">x&#39;</a><a id="11053" class="Symbol">)</a>
           <a id="11066" class="Symbol">(λ</a> <a id="11069" class="Symbol">(</a><a id="11070" href="Ordinals.WellOrderArithmetic.html#11070" class="Bound">l</a> <a id="11072" class="Symbol">:</a> <a id="11074" href="Ordinals.WellOrderArithmetic.html#10929" class="Bound">x</a> <a id="11076" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="11078" href="Ordinals.WellOrderArithmetic.html#10941" class="Bound">x&#39;</a><a id="11080" class="Symbol">)</a>
              <a id="11096" class="Symbol">→</a> <a id="11098" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11102" class="Symbol">(</a><a id="11103" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11107" class="Symbol">(</a><a id="11108" href="Ordinals.WellOrderArithmetic.html#11020" class="Bound">p</a> <a id="11110" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11112" href="Ordinals.WellOrderArithmetic.html#11070" class="Bound">l</a><a id="11113" class="Symbol">)))</a>
           <a id="11128" class="Symbol">(</a><a id="11129" href="MLTT.Plus.html#397" class="Function">cases</a>
             <a id="11148" class="Symbol">(λ</a> <a id="11151" class="Symbol">(</a><a id="11152" href="Ordinals.WellOrderArithmetic.html#11152" class="Bound">q</a> <a id="11154" class="Symbol">:</a> <a id="11156" href="Ordinals.WellOrderArithmetic.html#10929" class="Bound">x</a> <a id="11158" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11160" href="Ordinals.WellOrderArithmetic.html#10941" class="Bound">x&#39;</a><a id="11162" class="Symbol">)</a>
                <a id="11180" class="Symbol">→</a> <a id="11182" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11186" class="Symbol">(</a><a id="11187" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11191" class="Symbol">(</a><a id="11192" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="11199" href="Ordinals.WellOrderArithmetic.html#11152" class="Bound">q</a> <a id="11201" href="Ordinals.WellOrderArithmetic.html#11020" class="Bound">p</a><a id="11202" class="Symbol">)))</a>
             <a id="11219" class="Symbol">(λ</a> <a id="11222" class="Symbol">(</a><a id="11223" href="Ordinals.WellOrderArithmetic.html#11223" class="Bound">l</a> <a id="11225" class="Symbol">:</a> <a id="11227" href="Ordinals.WellOrderArithmetic.html#10941" class="Bound">x&#39;</a> <a id="11230" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">&lt;</a> <a id="11232" href="Ordinals.WellOrderArithmetic.html#10929" class="Bound">x</a><a id="11233" class="Symbol">)</a> <a id="11235" class="Symbol">→</a> <a id="11237" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11241" class="Symbol">(</a><a id="11242" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11246" class="Symbol">(</a><a id="11247" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11251" class="Symbol">((</a><a id="11253" href="Ordinals.WellOrderArithmetic.html#11020" class="Bound">p</a> <a id="11255" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11257" class="Symbol">)</a> <a id="11259" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11261" href="Ordinals.WellOrderArithmetic.html#11223" class="Bound">l</a><a id="11262" class="Symbol">))))))</a>
     <a id="11274" class="Symbol">(λ</a> <a id="11277" class="Symbol">(</a><a id="11278" href="Ordinals.WellOrderArithmetic.html#11278" class="Bound">l</a> <a id="11280" class="Symbol">:</a> <a id="11282" href="Ordinals.WellOrderArithmetic.html#10946" class="Bound">y&#39;</a> <a id="11285" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">≺</a> <a id="11287" href="Ordinals.WellOrderArithmetic.html#10933" class="Bound">y</a><a id="11288" class="Symbol">)</a> <a id="11290" class="Symbol">→</a> <a id="11292" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11296" class="Symbol">(</a><a id="11297" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11301" class="Symbol">(</a><a id="11302" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11306" href="Ordinals.WellOrderArithmetic.html#11278" class="Bound">l</a><a id="11307" class="Symbol">))))</a>

 <a id="times.trichotomy-preservation"></a><a id="11314" href="Ordinals.WellOrderArithmetic.html#11314" class="Function">trichotomy-preservation</a> <a id="11338" class="Symbol">:</a> <a id="11340" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="11362" href="Ordinals.WellOrderArithmetic.html#6517" class="Bound Operator">_&lt;_</a>
                         <a id="11391" class="Symbol">→</a> <a id="11393" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="11415" href="Ordinals.WellOrderArithmetic.html#6546" class="Bound Operator">_≺_</a>
                         <a id="11444" class="Symbol">→</a> <a id="11446" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="11468" href="Ordinals.WellOrderArithmetic.html#6591" class="Function Operator">_⊏_</a>
 <a id="11473" href="Ordinals.WellOrderArithmetic.html#11314" class="Function">trichotomy-preservation</a> <a id="11497" href="Ordinals.WellOrderArithmetic.html#11497" class="Bound">t</a> <a id="11499" href="Ordinals.WellOrderArithmetic.html#11499" class="Bound">u</a> <a id="11501" class="Symbol">(</a><a id="11502" href="Ordinals.WellOrderArithmetic.html#11502" class="Bound">x</a> <a id="11504" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11506" href="Ordinals.WellOrderArithmetic.html#11506" class="Bound">y</a><a id="11507" class="Symbol">)</a> <a id="11509" class="Symbol">=</a> <a id="11511" href="Ordinals.WellOrderArithmetic.html#10769" class="Function">tricho</a> <a id="11518" class="Symbol">(</a><a id="11519" href="Ordinals.WellOrderArithmetic.html#11497" class="Bound">t</a> <a id="11521" href="Ordinals.WellOrderArithmetic.html#11502" class="Bound">x</a><a id="11522" class="Symbol">)</a> <a id="11524" class="Symbol">(</a><a id="11525" href="Ordinals.WellOrderArithmetic.html#11499" class="Bound">u</a> <a id="11527" href="Ordinals.WellOrderArithmetic.html#11506" class="Bound">y</a><a id="11528" class="Symbol">)</a>

<a id="11531" class="Markup">\end{code}</a><a id="11541" class="Background">

Above trichotomy preservation added 20th April 2022.

Added 27 June 2018. A product of ordinals indexed by a prop is
an ordinal. Here &quot;is&quot; is used to indicate a construction, not a
proposition. We begin with a general lemma (and a corollary, which is
not used for our purposes).

</a><a id="11823" class="Markup">\begin{code}</a>

<a id="retract-accessible"></a><a id="11837" href="Ordinals.WellOrderArithmetic.html#11837" class="Function">retract-accessible</a> <a id="11856" class="Symbol">:</a> <a id="11858" class="Symbol">{</a><a id="11859" href="Ordinals.WellOrderArithmetic.html#11859" class="Bound">X</a> <a id="11861" class="Symbol">:</a> <a id="11863" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11865" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11867" class="Symbol">}</a> <a id="11869" class="Symbol">{</a><a id="11870" href="Ordinals.WellOrderArithmetic.html#11870" class="Bound">Y</a> <a id="11872" class="Symbol">:</a> <a id="11874" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11876" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11878" class="Symbol">}</a>
                     <a id="11901" class="Symbol">(</a><a id="11902" href="Ordinals.WellOrderArithmetic.html#11902" class="Bound Operator">_&lt;_</a> <a id="11906" class="Symbol">:</a> <a id="11908" href="Ordinals.WellOrderArithmetic.html#11859" class="Bound">X</a> <a id="11910" class="Symbol">→</a> <a id="11912" href="Ordinals.WellOrderArithmetic.html#11859" class="Bound">X</a> <a id="11914" class="Symbol">→</a> <a id="11916" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="11918" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11920" class="Symbol">)</a> <a id="11922" class="Symbol">(</a><a id="11923" href="Ordinals.WellOrderArithmetic.html#11923" class="Bound Operator">_≺_</a> <a id="11927" class="Symbol">:</a> <a id="11929" href="Ordinals.WellOrderArithmetic.html#11870" class="Bound">Y</a> <a id="11931" class="Symbol">→</a> <a id="11933" href="Ordinals.WellOrderArithmetic.html#11870" class="Bound">Y</a> <a id="11935" class="Symbol">→</a> <a id="11937" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="11939" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11941" class="Symbol">)</a>
                     <a id="11964" class="Symbol">(</a><a id="11965" href="Ordinals.WellOrderArithmetic.html#11965" class="Bound">r</a> <a id="11967" class="Symbol">:</a> <a id="11969" href="Ordinals.WellOrderArithmetic.html#11859" class="Bound">X</a> <a id="11971" class="Symbol">→</a> <a id="11973" href="Ordinals.WellOrderArithmetic.html#11870" class="Bound">Y</a><a id="11974" class="Symbol">)</a> <a id="11976" class="Symbol">(</a><a id="11977" href="Ordinals.WellOrderArithmetic.html#11977" class="Bound">s</a> <a id="11979" class="Symbol">:</a> <a id="11981" href="Ordinals.WellOrderArithmetic.html#11870" class="Bound">Y</a> <a id="11983" class="Symbol">→</a> <a id="11985" href="Ordinals.WellOrderArithmetic.html#11859" class="Bound">X</a><a id="11986" class="Symbol">)</a>
                   <a id="12007" class="Symbol">→</a> <a id="12009" class="Symbol">((</a><a id="12011" href="Ordinals.WellOrderArithmetic.html#12011" class="Bound">y</a> <a id="12013" class="Symbol">:</a> <a id="12015" href="Ordinals.WellOrderArithmetic.html#11870" class="Bound">Y</a><a id="12016" class="Symbol">)</a> <a id="12018" class="Symbol">→</a> <a id="12020" href="Ordinals.WellOrderArithmetic.html#11965" class="Bound">r</a> <a id="12022" class="Symbol">(</a><a id="12023" href="Ordinals.WellOrderArithmetic.html#11977" class="Bound">s</a> <a id="12025" href="Ordinals.WellOrderArithmetic.html#12011" class="Bound">y</a><a id="12026" class="Symbol">)</a> <a id="12028" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12030" href="Ordinals.WellOrderArithmetic.html#12011" class="Bound">y</a><a id="12031" class="Symbol">)</a>
                   <a id="12052" class="Symbol">→</a> <a id="12054" class="Symbol">((</a><a id="12056" href="Ordinals.WellOrderArithmetic.html#12056" class="Bound">x</a> <a id="12058" class="Symbol">:</a> <a id="12060" href="Ordinals.WellOrderArithmetic.html#11859" class="Bound">X</a><a id="12061" class="Symbol">)</a> <a id="12063" class="Symbol">(</a><a id="12064" href="Ordinals.WellOrderArithmetic.html#12064" class="Bound">y</a> <a id="12066" class="Symbol">:</a> <a id="12068" href="Ordinals.WellOrderArithmetic.html#11870" class="Bound">Y</a><a id="12069" class="Symbol">)</a> <a id="12071" class="Symbol">→</a> <a id="12073" href="Ordinals.WellOrderArithmetic.html#12064" class="Bound">y</a> <a id="12075" href="Ordinals.WellOrderArithmetic.html#11923" class="Bound Operator">≺</a> <a id="12077" href="Ordinals.WellOrderArithmetic.html#11965" class="Bound">r</a> <a id="12079" href="Ordinals.WellOrderArithmetic.html#12056" class="Bound">x</a> <a id="12081" class="Symbol">→</a> <a id="12083" href="Ordinals.WellOrderArithmetic.html#11977" class="Bound">s</a> <a id="12085" href="Ordinals.WellOrderArithmetic.html#12064" class="Bound">y</a> <a id="12087" href="Ordinals.WellOrderArithmetic.html#11902" class="Bound Operator">&lt;</a> <a id="12089" href="Ordinals.WellOrderArithmetic.html#12056" class="Bound">x</a><a id="12090" class="Symbol">)</a>
                   <a id="12111" class="Symbol">→</a> <a id="12113" class="Symbol">(</a><a id="12114" href="Ordinals.WellOrderArithmetic.html#12114" class="Bound">x</a> <a id="12116" class="Symbol">:</a> <a id="12118" href="Ordinals.WellOrderArithmetic.html#11859" class="Bound">X</a><a id="12119" class="Symbol">)</a> <a id="12121" class="Symbol">→</a> <a id="12123" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12137" href="Ordinals.WellOrderArithmetic.html#11902" class="Bound Operator">_&lt;_</a> <a id="12141" href="Ordinals.WellOrderArithmetic.html#12114" class="Bound">x</a>
                   <a id="12162" class="Symbol">→</a> <a id="12164" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12178" href="Ordinals.WellOrderArithmetic.html#11923" class="Bound Operator">_≺_</a> <a id="12182" class="Symbol">(</a><a id="12183" href="Ordinals.WellOrderArithmetic.html#11965" class="Bound">r</a> <a id="12185" href="Ordinals.WellOrderArithmetic.html#12114" class="Bound">x</a><a id="12186" class="Symbol">)</a>
<a id="12188" href="Ordinals.WellOrderArithmetic.html#11837" class="Function">retract-accessible</a> <a id="12207" href="Ordinals.WellOrderArithmetic.html#12207" class="Bound Operator">_&lt;_</a> <a id="12211" href="Ordinals.WellOrderArithmetic.html#12211" class="Bound Operator">_≺_</a> <a id="12215" href="Ordinals.WellOrderArithmetic.html#12215" class="Bound">r</a> <a id="12217" href="Ordinals.WellOrderArithmetic.html#12217" class="Bound">s</a> <a id="12219" href="Ordinals.WellOrderArithmetic.html#12219" class="Bound">η</a> <a id="12221" href="Ordinals.WellOrderArithmetic.html#12221" class="Bound">φ</a> <a id="12223" class="Symbol">=</a> <a id="12225" href="Ordinals.Notions.html#1461" class="Function">transfinite-induction&#39;</a> <a id="12248" href="Ordinals.WellOrderArithmetic.html#12207" class="Bound Operator">_&lt;_</a> <a id="12252" href="Ordinals.WellOrderArithmetic.html#12265" class="Function">P</a> <a id="12254" href="Ordinals.WellOrderArithmetic.html#12302" class="Function">γ</a>
 <a id="12257" class="Keyword">where</a>
  <a id="12265" href="Ordinals.WellOrderArithmetic.html#12265" class="Function">P</a> <a id="12267" class="Symbol">=</a> <a id="12269" class="Symbol">λ</a> <a id="12271" href="Ordinals.WellOrderArithmetic.html#12271" class="Bound">x</a> <a id="12273" class="Symbol">→</a> <a id="12275" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12289" href="Ordinals.WellOrderArithmetic.html#12211" class="Bound Operator">_≺_</a> <a id="12293" class="Symbol">(</a><a id="12294" href="Ordinals.WellOrderArithmetic.html#12215" class="Bound">r</a> <a id="12296" href="Ordinals.WellOrderArithmetic.html#12271" class="Bound">x</a><a id="12297" class="Symbol">)</a>

  <a id="12302" href="Ordinals.WellOrderArithmetic.html#12302" class="Function">γ</a> <a id="12304" class="Symbol">:</a> <a id="12306" class="Symbol">∀</a> <a id="12308" href="Ordinals.WellOrderArithmetic.html#12308" class="Bound">x</a> <a id="12310" class="Symbol">→</a> <a id="12312" class="Symbol">(∀</a> <a id="12315" href="Ordinals.WellOrderArithmetic.html#12315" class="Bound">x&#39;</a> <a id="12318" class="Symbol">→</a> <a id="12320" href="Ordinals.WellOrderArithmetic.html#12315" class="Bound">x&#39;</a> <a id="12323" href="Ordinals.WellOrderArithmetic.html#12207" class="Bound Operator">&lt;</a> <a id="12325" href="Ordinals.WellOrderArithmetic.html#12308" class="Bound">x</a> <a id="12327" class="Symbol">→</a> <a id="12329" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12343" href="Ordinals.WellOrderArithmetic.html#12211" class="Bound Operator">_≺_</a> <a id="12347" class="Symbol">(</a><a id="12348" href="Ordinals.WellOrderArithmetic.html#12215" class="Bound">r</a> <a id="12350" href="Ordinals.WellOrderArithmetic.html#12315" class="Bound">x&#39;</a><a id="12352" class="Symbol">))</a> <a id="12355" class="Symbol">→</a> <a id="12357" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12371" href="Ordinals.WellOrderArithmetic.html#12211" class="Bound Operator">_≺_</a> <a id="12375" class="Symbol">(</a><a id="12376" href="Ordinals.WellOrderArithmetic.html#12215" class="Bound">r</a> <a id="12378" href="Ordinals.WellOrderArithmetic.html#12308" class="Bound">x</a><a id="12379" class="Symbol">)</a>
  <a id="12383" href="Ordinals.WellOrderArithmetic.html#12302" class="Function">γ</a> <a id="12385" href="Ordinals.WellOrderArithmetic.html#12385" class="Bound">x</a> <a id="12387" href="Ordinals.WellOrderArithmetic.html#12387" class="Bound">τ</a> <a id="12389" class="Symbol">=</a> <a id="12391" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="12395" href="Ordinals.WellOrderArithmetic.html#12410" class="Function">σ</a>
   <a id="12400" class="Keyword">where</a>
    <a id="12410" href="Ordinals.WellOrderArithmetic.html#12410" class="Function">σ</a> <a id="12412" class="Symbol">:</a> <a id="12414" class="Symbol">∀</a> <a id="12416" href="Ordinals.WellOrderArithmetic.html#12416" class="Bound">y</a> <a id="12418" class="Symbol">→</a> <a id="12420" href="Ordinals.WellOrderArithmetic.html#12416" class="Bound">y</a> <a id="12422" href="Ordinals.WellOrderArithmetic.html#12211" class="Bound Operator">≺</a> <a id="12424" href="Ordinals.WellOrderArithmetic.html#12215" class="Bound">r</a> <a id="12426" href="Ordinals.WellOrderArithmetic.html#12385" class="Bound">x</a> <a id="12428" class="Symbol">→</a> <a id="12430" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12444" href="Ordinals.WellOrderArithmetic.html#12211" class="Bound Operator">_≺_</a> <a id="12448" href="Ordinals.WellOrderArithmetic.html#12416" class="Bound">y</a>
    <a id="12454" href="Ordinals.WellOrderArithmetic.html#12410" class="Function">σ</a> <a id="12456" href="Ordinals.WellOrderArithmetic.html#12456" class="Bound">y</a> <a id="12458" href="Ordinals.WellOrderArithmetic.html#12458" class="Bound">l</a> <a id="12460" class="Symbol">=</a> <a id="12462" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12472" class="Symbol">(</a><a id="12473" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12487" href="Ordinals.WellOrderArithmetic.html#12211" class="Bound Operator">_≺_</a><a id="12490" class="Symbol">)</a> <a id="12492" class="Symbol">(</a><a id="12493" href="Ordinals.WellOrderArithmetic.html#12219" class="Bound">η</a> <a id="12495" href="Ordinals.WellOrderArithmetic.html#12456" class="Bound">y</a><a id="12496" class="Symbol">)</a> <a id="12498" href="Ordinals.WellOrderArithmetic.html#12517" class="Function">m</a>
     <a id="12505" class="Keyword">where</a>
      <a id="12517" href="Ordinals.WellOrderArithmetic.html#12517" class="Function">m</a> <a id="12519" class="Symbol">:</a> <a id="12521" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="12535" href="Ordinals.WellOrderArithmetic.html#12211" class="Bound Operator">_≺_</a> <a id="12539" class="Symbol">(</a><a id="12540" href="Ordinals.WellOrderArithmetic.html#12215" class="Bound">r</a> <a id="12542" class="Symbol">(</a><a id="12543" href="Ordinals.WellOrderArithmetic.html#12217" class="Bound">s</a> <a id="12545" href="Ordinals.WellOrderArithmetic.html#12456" class="Bound">y</a><a id="12546" class="Symbol">))</a>
      <a id="12555" href="Ordinals.WellOrderArithmetic.html#12517" class="Function">m</a> <a id="12557" class="Symbol">=</a> <a id="12559" href="Ordinals.WellOrderArithmetic.html#12387" class="Bound">τ</a> <a id="12561" class="Symbol">(</a><a id="12562" href="Ordinals.WellOrderArithmetic.html#12217" class="Bound">s</a> <a id="12564" href="Ordinals.WellOrderArithmetic.html#12456" class="Bound">y</a><a id="12565" class="Symbol">)</a> <a id="12567" class="Symbol">(</a><a id="12568" href="Ordinals.WellOrderArithmetic.html#12221" class="Bound">φ</a> <a id="12570" href="Ordinals.WellOrderArithmetic.html#12385" class="Bound">x</a> <a id="12572" href="Ordinals.WellOrderArithmetic.html#12456" class="Bound">y</a> <a id="12574" href="Ordinals.WellOrderArithmetic.html#12458" class="Bound">l</a><a id="12575" class="Symbol">)</a>

<a id="retract-well-founded"></a><a id="12578" href="Ordinals.WellOrderArithmetic.html#12578" class="Function">retract-well-founded</a> <a id="12599" class="Symbol">:</a> <a id="12601" class="Symbol">{</a><a id="12602" href="Ordinals.WellOrderArithmetic.html#12602" class="Bound">X</a> <a id="12604" class="Symbol">:</a> <a id="12606" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12608" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12610" class="Symbol">}</a> <a id="12612" class="Symbol">{</a><a id="12613" href="Ordinals.WellOrderArithmetic.html#12613" class="Bound">Y</a> <a id="12615" class="Symbol">:</a> <a id="12617" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12619" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12621" class="Symbol">}</a>
                       <a id="12646" class="Symbol">(</a><a id="12647" href="Ordinals.WellOrderArithmetic.html#12647" class="Bound Operator">_&lt;_</a> <a id="12651" class="Symbol">:</a> <a id="12653" href="Ordinals.WellOrderArithmetic.html#12602" class="Bound">X</a> <a id="12655" class="Symbol">→</a> <a id="12657" href="Ordinals.WellOrderArithmetic.html#12602" class="Bound">X</a> <a id="12659" class="Symbol">→</a> <a id="12661" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="12663" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12665" class="Symbol">)</a> <a id="12667" class="Symbol">(</a><a id="12668" href="Ordinals.WellOrderArithmetic.html#12668" class="Bound Operator">_≺_</a> <a id="12672" class="Symbol">:</a> <a id="12674" href="Ordinals.WellOrderArithmetic.html#12613" class="Bound">Y</a> <a id="12676" class="Symbol">→</a> <a id="12678" href="Ordinals.WellOrderArithmetic.html#12613" class="Bound">Y</a> <a id="12680" class="Symbol">→</a> <a id="12682" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="12684" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12686" class="Symbol">)</a>
                       <a id="12711" class="Symbol">(</a><a id="12712" href="Ordinals.WellOrderArithmetic.html#12712" class="Bound">r</a> <a id="12714" class="Symbol">:</a> <a id="12716" href="Ordinals.WellOrderArithmetic.html#12602" class="Bound">X</a> <a id="12718" class="Symbol">→</a> <a id="12720" href="Ordinals.WellOrderArithmetic.html#12613" class="Bound">Y</a><a id="12721" class="Symbol">)</a> <a id="12723" class="Symbol">(</a><a id="12724" href="Ordinals.WellOrderArithmetic.html#12724" class="Bound">s</a> <a id="12726" class="Symbol">:</a> <a id="12728" href="Ordinals.WellOrderArithmetic.html#12613" class="Bound">Y</a> <a id="12730" class="Symbol">→</a> <a id="12732" href="Ordinals.WellOrderArithmetic.html#12602" class="Bound">X</a><a id="12733" class="Symbol">)</a>
                     <a id="12756" class="Symbol">→</a> <a id="12758" class="Symbol">((</a><a id="12760" href="Ordinals.WellOrderArithmetic.html#12760" class="Bound">y</a> <a id="12762" class="Symbol">:</a> <a id="12764" href="Ordinals.WellOrderArithmetic.html#12613" class="Bound">Y</a><a id="12765" class="Symbol">)</a> <a id="12767" class="Symbol">→</a> <a id="12769" href="Ordinals.WellOrderArithmetic.html#12712" class="Bound">r</a> <a id="12771" class="Symbol">(</a><a id="12772" href="Ordinals.WellOrderArithmetic.html#12724" class="Bound">s</a> <a id="12774" href="Ordinals.WellOrderArithmetic.html#12760" class="Bound">y</a><a id="12775" class="Symbol">)</a> <a id="12777" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12779" href="Ordinals.WellOrderArithmetic.html#12760" class="Bound">y</a><a id="12780" class="Symbol">)</a>
                     <a id="12803" class="Symbol">→</a> <a id="12805" class="Symbol">((</a><a id="12807" href="Ordinals.WellOrderArithmetic.html#12807" class="Bound">x</a> <a id="12809" class="Symbol">:</a> <a id="12811" href="Ordinals.WellOrderArithmetic.html#12602" class="Bound">X</a><a id="12812" class="Symbol">)</a> <a id="12814" class="Symbol">(</a><a id="12815" href="Ordinals.WellOrderArithmetic.html#12815" class="Bound">y</a> <a id="12817" class="Symbol">:</a> <a id="12819" href="Ordinals.WellOrderArithmetic.html#12613" class="Bound">Y</a><a id="12820" class="Symbol">)</a> <a id="12822" class="Symbol">→</a> <a id="12824" href="Ordinals.WellOrderArithmetic.html#12815" class="Bound">y</a> <a id="12826" href="Ordinals.WellOrderArithmetic.html#12668" class="Bound Operator">≺</a> <a id="12828" href="Ordinals.WellOrderArithmetic.html#12712" class="Bound">r</a> <a id="12830" href="Ordinals.WellOrderArithmetic.html#12807" class="Bound">x</a> <a id="12832" class="Symbol">→</a> <a id="12834" href="Ordinals.WellOrderArithmetic.html#12724" class="Bound">s</a> <a id="12836" href="Ordinals.WellOrderArithmetic.html#12815" class="Bound">y</a> <a id="12838" href="Ordinals.WellOrderArithmetic.html#12647" class="Bound Operator">&lt;</a> <a id="12840" href="Ordinals.WellOrderArithmetic.html#12807" class="Bound">x</a><a id="12841" class="Symbol">)</a>
                     <a id="12864" class="Symbol">→</a> <a id="12866" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="12882" href="Ordinals.WellOrderArithmetic.html#12647" class="Bound Operator">_&lt;_</a>
                     <a id="12907" class="Symbol">→</a> <a id="12909" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="12925" href="Ordinals.WellOrderArithmetic.html#12668" class="Bound Operator">_≺_</a>
<a id="12929" href="Ordinals.WellOrderArithmetic.html#12578" class="Function">retract-well-founded</a> <a id="12950" class="Symbol">{</a><a id="12951" href="Ordinals.WellOrderArithmetic.html#12951" class="Bound">𝓤</a><a id="12952" class="Symbol">}</a> <a id="12954" class="Symbol">{</a><a id="12955" href="Ordinals.WellOrderArithmetic.html#12955" class="Bound">𝓥</a><a id="12956" class="Symbol">}</a> <a id="12958" class="Symbol">{</a><a id="12959" href="Ordinals.WellOrderArithmetic.html#12959" class="Bound">𝓦</a><a id="12960" class="Symbol">}</a> <a id="12962" class="Symbol">{</a><a id="12963" href="Ordinals.WellOrderArithmetic.html#12963" class="Bound">𝓣</a><a id="12964" class="Symbol">}</a> <a id="12966" class="Symbol">{</a><a id="12967" href="Ordinals.WellOrderArithmetic.html#12967" class="Bound">X</a><a id="12968" class="Symbol">}</a> <a id="12970" class="Symbol">{</a><a id="12971" href="Ordinals.WellOrderArithmetic.html#12971" class="Bound">Y</a><a id="12972" class="Symbol">}</a> <a id="12974" href="Ordinals.WellOrderArithmetic.html#12974" class="Bound Operator">_&lt;_</a> <a id="12978" href="Ordinals.WellOrderArithmetic.html#12978" class="Bound Operator">_≺_</a> <a id="12982" href="Ordinals.WellOrderArithmetic.html#12982" class="Bound">r</a> <a id="12984" href="Ordinals.WellOrderArithmetic.html#12984" class="Bound">s</a> <a id="12986" href="Ordinals.WellOrderArithmetic.html#12986" class="Bound">η</a> <a id="12988" href="Ordinals.WellOrderArithmetic.html#12988" class="Bound">φ</a> <a id="12990" href="Ordinals.WellOrderArithmetic.html#12990" class="Bound">w</a> <a id="12992" class="Symbol">=</a> <a id="12994" href="Ordinals.WellOrderArithmetic.html#13100" class="Function">w&#39;</a>
 <a id="12998" class="Keyword">where</a>
  <a id="13006" href="Ordinals.WellOrderArithmetic.html#13006" class="Function">wr</a> <a id="13009" class="Symbol">:</a> <a id="13011" class="Symbol">(</a><a id="13012" href="Ordinals.WellOrderArithmetic.html#13012" class="Bound">x</a> <a id="13014" class="Symbol">:</a> <a id="13016" href="Ordinals.WellOrderArithmetic.html#12967" class="Bound">X</a><a id="13017" class="Symbol">)</a> <a id="13019" class="Symbol">→</a> <a id="13021" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="13035" href="Ordinals.WellOrderArithmetic.html#12978" class="Bound Operator">_≺_</a> <a id="13039" class="Symbol">(</a><a id="13040" href="Ordinals.WellOrderArithmetic.html#12982" class="Bound">r</a> <a id="13042" href="Ordinals.WellOrderArithmetic.html#13012" class="Bound">x</a><a id="13043" class="Symbol">)</a>
  <a id="13047" href="Ordinals.WellOrderArithmetic.html#13006" class="Function">wr</a> <a id="13050" href="Ordinals.WellOrderArithmetic.html#13050" class="Bound">x</a> <a id="13052" class="Symbol">=</a> <a id="13054" href="Ordinals.WellOrderArithmetic.html#11837" class="Function">retract-accessible</a> <a id="13073" href="Ordinals.WellOrderArithmetic.html#12974" class="Bound Operator">_&lt;_</a> <a id="13077" href="Ordinals.WellOrderArithmetic.html#12978" class="Bound Operator">_≺_</a> <a id="13081" href="Ordinals.WellOrderArithmetic.html#12982" class="Bound">r</a> <a id="13083" href="Ordinals.WellOrderArithmetic.html#12984" class="Bound">s</a> <a id="13085" href="Ordinals.WellOrderArithmetic.html#12986" class="Bound">η</a> <a id="13087" href="Ordinals.WellOrderArithmetic.html#12988" class="Bound">φ</a> <a id="13089" href="Ordinals.WellOrderArithmetic.html#13050" class="Bound">x</a> <a id="13091" class="Symbol">(</a><a id="13092" href="Ordinals.WellOrderArithmetic.html#12990" class="Bound">w</a> <a id="13094" href="Ordinals.WellOrderArithmetic.html#13050" class="Bound">x</a><a id="13095" class="Symbol">)</a>

  <a id="13100" href="Ordinals.WellOrderArithmetic.html#13100" class="Function">w&#39;</a> <a id="13103" class="Symbol">:</a> <a id="13105" class="Symbol">(</a><a id="13106" href="Ordinals.WellOrderArithmetic.html#13106" class="Bound">y</a> <a id="13108" class="Symbol">:</a> <a id="13110" href="Ordinals.WellOrderArithmetic.html#12971" class="Bound">Y</a><a id="13111" class="Symbol">)</a> <a id="13113" class="Symbol">→</a> <a id="13115" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="13129" href="Ordinals.WellOrderArithmetic.html#12978" class="Bound Operator">_≺_</a> <a id="13133" href="Ordinals.WellOrderArithmetic.html#13106" class="Bound">y</a>
  <a id="13137" href="Ordinals.WellOrderArithmetic.html#13100" class="Function">w&#39;</a> <a id="13140" href="Ordinals.WellOrderArithmetic.html#13140" class="Bound">y</a> <a id="13142" class="Symbol">=</a> <a id="13144" href="MLTT.Id.html#734" class="Function">transport</a> <a id="13154" class="Symbol">(</a><a id="13155" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="13169" href="Ordinals.WellOrderArithmetic.html#12978" class="Bound Operator">_≺_</a><a id="13172" class="Symbol">)</a> <a id="13174" class="Symbol">(</a><a id="13175" href="Ordinals.WellOrderArithmetic.html#12986" class="Bound">η</a> <a id="13177" href="Ordinals.WellOrderArithmetic.html#13140" class="Bound">y</a><a id="13178" class="Symbol">)</a> <a id="13180" class="Symbol">(</a><a id="13181" href="Ordinals.WellOrderArithmetic.html#13006" class="Function">wr</a> <a id="13184" class="Symbol">(</a><a id="13185" href="Ordinals.WellOrderArithmetic.html#12984" class="Bound">s</a> <a id="13187" href="Ordinals.WellOrderArithmetic.html#13140" class="Bound">y</a><a id="13188" class="Symbol">))</a>

<a id="13192" class="Markup">\end{code}</a><a id="13202" class="Background">

The product of a proposition-indexed family of ordinals (pip):

</a><a id="13268" class="Markup">\begin{code}</a>

<a id="13282" class="Keyword">module</a> <a id="pip"></a><a id="13289" href="Ordinals.WellOrderArithmetic.html#13289" class="Module">pip</a>
        <a id="13301" class="Symbol">{</a><a id="13302" href="Ordinals.WellOrderArithmetic.html#13302" class="Bound">𝓤</a> <a id="13304" href="Ordinals.WellOrderArithmetic.html#13304" class="Bound">𝓥</a> <a id="13306" href="Ordinals.WellOrderArithmetic.html#13306" class="Bound">𝓦</a><a id="13307" class="Symbol">}</a>
        <a id="13317" class="Symbol">(</a><a id="13318" href="Ordinals.WellOrderArithmetic.html#13318" class="Bound">fe</a> <a id="13321" class="Symbol">:</a> <a id="13323" href="UF.FunExt.html#851" class="Function">funext</a> <a id="13330" href="Ordinals.WellOrderArithmetic.html#13302" class="Bound">𝓤</a> <a id="13332" href="Ordinals.WellOrderArithmetic.html#13304" class="Bound">𝓥</a><a id="13333" class="Symbol">)</a>
        <a id="13343" class="Symbol">(</a><a id="13344" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a> <a id="13346" class="Symbol">:</a> <a id="13348" href="Ordinals.WellOrderArithmetic.html#13302" class="Bound">𝓤</a> <a id="13350" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13352" class="Symbol">)</a>
        <a id="13362" class="Symbol">(</a><a id="13363" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="13373" class="Symbol">:</a> <a id="13375" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13383" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="13384" class="Symbol">)</a>
        <a id="13394" class="Symbol">(</a><a id="13395" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="13397" class="Symbol">:</a> <a id="13399" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a> <a id="13401" class="Symbol">→</a> <a id="13403" href="Ordinals.WellOrderArithmetic.html#13304" class="Bound">𝓥</a> <a id="13405" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13407" class="Symbol">)</a>
        <a id="13417" class="Symbol">(</a><a id="13418" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="13422" class="Symbol">:</a> <a id="13424" class="Symbol">{</a><a id="13425" href="Ordinals.WellOrderArithmetic.html#13425" class="Bound">p</a> <a id="13427" class="Symbol">:</a> <a id="13429" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="13430" class="Symbol">}</a> <a id="13432" class="Symbol">→</a> <a id="13434" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="13436" href="Ordinals.WellOrderArithmetic.html#13425" class="Bound">p</a> <a id="13438" class="Symbol">→</a> <a id="13440" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="13442" href="Ordinals.WellOrderArithmetic.html#13425" class="Bound">p</a> <a id="13444" class="Symbol">→</a> <a id="13446" href="Ordinals.WellOrderArithmetic.html#13306" class="Bound">𝓦</a> <a id="13448" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13450" class="Symbol">)</a>
       <a id="13459" class="Keyword">where</a>

<a id="13466" class="Markup">\end{code}</a><a id="13476" class="Background">

We have the following families of equivalences indexed by P,
constructed in the module UF.PropIndexedPiSigma:

</a><a id="13589" class="Markup">\begin{code}</a>

 <a id="13604" class="Keyword">open</a> <a id="13609" class="Keyword">import</a> <a id="13616" href="UF.PropIndexedPiSigma.html" class="Module">UF.PropIndexedPiSigma</a>

 <a id="13640" class="Keyword">private</a>
  <a id="pip.φ"></a><a id="13650" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="13652" class="Symbol">:</a> <a id="13654" class="Symbol">(</a><a id="13655" href="Ordinals.WellOrderArithmetic.html#13655" class="Bound">p</a> <a id="13657" class="Symbol">:</a> <a id="13659" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="13660" class="Symbol">)</a> <a id="13662" class="Symbol">→</a> <a id="13664" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="13666" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="13668" class="Symbol">→</a> <a id="13670" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="13672" href="Ordinals.WellOrderArithmetic.html#13655" class="Bound">p</a>
  <a id="13676" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="13678" href="Ordinals.WellOrderArithmetic.html#13678" class="Bound">p</a> <a id="13680" href="Ordinals.WellOrderArithmetic.html#13680" class="Bound">u</a> <a id="13682" class="Symbol">=</a> <a id="13684" href="Ordinals.WellOrderArithmetic.html#13680" class="Bound">u</a> <a id="13686" href="Ordinals.WellOrderArithmetic.html#13678" class="Bound">p</a>

  <a id="pip.ψ"></a><a id="13691" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="13693" class="Symbol">:</a> <a id="13695" class="Symbol">(</a><a id="13696" href="Ordinals.WellOrderArithmetic.html#13696" class="Bound">p</a> <a id="13698" class="Symbol">:</a> <a id="13700" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="13701" class="Symbol">)</a> <a id="13703" class="Symbol">→</a> <a id="13705" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="13707" href="Ordinals.WellOrderArithmetic.html#13696" class="Bound">p</a> <a id="13709" class="Symbol">→</a> <a id="13711" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="13713" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a>
  <a id="13717" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="13719" href="Ordinals.WellOrderArithmetic.html#13719" class="Bound">p</a> <a id="13721" href="Ordinals.WellOrderArithmetic.html#13721" class="Bound">x</a> <a id="13723" href="Ordinals.WellOrderArithmetic.html#13723" class="Bound">q</a> <a id="13725" class="Symbol">=</a> <a id="13727" href="MLTT.Id.html#734" class="Function">transport</a> <a id="13737" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="13739" class="Symbol">(</a><a id="13740" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="13750" href="Ordinals.WellOrderArithmetic.html#13719" class="Bound">p</a> <a id="13752" href="Ordinals.WellOrderArithmetic.html#13723" class="Bound">q</a><a id="13753" class="Symbol">)</a> <a id="13755" href="Ordinals.WellOrderArithmetic.html#13721" class="Bound">x</a>

  <a id="pip.η"></a><a id="13760" href="Ordinals.WellOrderArithmetic.html#13760" class="Function">η</a> <a id="13762" class="Symbol">:</a> <a id="13764" class="Symbol">(</a><a id="13765" href="Ordinals.WellOrderArithmetic.html#13765" class="Bound">p</a> <a id="13767" class="Symbol">:</a> <a id="13769" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="13770" class="Symbol">)</a> <a id="13772" class="Symbol">(</a><a id="13773" href="Ordinals.WellOrderArithmetic.html#13773" class="Bound">u</a> <a id="13775" class="Symbol">:</a> <a id="13777" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="13779" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a><a id="13780" class="Symbol">)</a> <a id="13782" class="Symbol">→</a> <a id="13784" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="13786" href="Ordinals.WellOrderArithmetic.html#13765" class="Bound">p</a> <a id="13788" class="Symbol">(</a><a id="13789" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="13791" href="Ordinals.WellOrderArithmetic.html#13765" class="Bound">p</a> <a id="13793" href="Ordinals.WellOrderArithmetic.html#13773" class="Bound">u</a><a id="13794" class="Symbol">)</a> <a id="13796" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13798" href="Ordinals.WellOrderArithmetic.html#13773" class="Bound">u</a>
  <a id="13802" href="Ordinals.WellOrderArithmetic.html#13760" class="Function">η</a> <a id="13804" href="Ordinals.WellOrderArithmetic.html#13804" class="Bound">p</a> <a id="13806" class="Symbol">=</a> <a id="13808" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13812" class="Symbol">(</a><a id="13813" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13817" class="Symbol">(</a><a id="13818" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13822" class="Symbol">(</a><a id="13823" href="UF.PropIndexedPiSigma.html#1326" class="Function">prop-indexed-product</a> <a id="13844" href="Ordinals.WellOrderArithmetic.html#13804" class="Bound">p</a> <a id="13846" href="Ordinals.WellOrderArithmetic.html#13318" class="Bound">fe</a> <a id="13849" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a><a id="13858" class="Symbol">)))</a>

  <a id="pip.ε"></a><a id="13865" href="Ordinals.WellOrderArithmetic.html#13865" class="Function">ε</a> <a id="13867" class="Symbol">:</a> <a id="13869" class="Symbol">(</a><a id="13870" href="Ordinals.WellOrderArithmetic.html#13870" class="Bound">p</a> <a id="13872" class="Symbol">:</a> <a id="13874" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="13875" class="Symbol">)</a> <a id="13877" class="Symbol">(</a><a id="13878" href="Ordinals.WellOrderArithmetic.html#13878" class="Bound">x</a> <a id="13880" class="Symbol">:</a> <a id="13882" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="13884" href="Ordinals.WellOrderArithmetic.html#13870" class="Bound">p</a><a id="13885" class="Symbol">)</a> <a id="13887" class="Symbol">→</a> <a id="13889" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="13891" href="Ordinals.WellOrderArithmetic.html#13870" class="Bound">p</a> <a id="13893" class="Symbol">(</a><a id="13894" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="13896" href="Ordinals.WellOrderArithmetic.html#13870" class="Bound">p</a> <a id="13898" href="Ordinals.WellOrderArithmetic.html#13878" class="Bound">x</a><a id="13899" class="Symbol">)</a> <a id="13901" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13903" href="Ordinals.WellOrderArithmetic.html#13878" class="Bound">x</a>
  <a id="13907" href="Ordinals.WellOrderArithmetic.html#13865" class="Function">ε</a> <a id="13909" href="Ordinals.WellOrderArithmetic.html#13909" class="Bound">p</a> <a id="13911" class="Symbol">=</a> <a id="13913" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13917" class="Symbol">(</a><a id="13918" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13922" class="Symbol">(</a><a id="13923" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13927" class="Symbol">(</a><a id="13928" href="UF.PropIndexedPiSigma.html#1326" class="Function">prop-indexed-product</a> <a id="13949" href="Ordinals.WellOrderArithmetic.html#13909" class="Bound">p</a> <a id="13951" href="Ordinals.WellOrderArithmetic.html#13318" class="Bound">fe</a> <a id="13954" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a><a id="13963" class="Symbol">)))</a>

<a id="13968" class="Markup">\end{code}</a><a id="13978" class="Background">

TODO. Get rid of the projections above. There are more meaningful names for them.

The order on the product is constructed as follows from the order in
the components:

</a><a id="14149" class="Markup">\begin{code}</a>

 <a id="14164" class="Keyword">private</a>
   <a id="pip._≺_"></a><a id="14175" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a> <a id="14179" class="Symbol">:</a> <a id="14181" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="14183" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="14185" class="Symbol">→</a> <a id="14187" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="14189" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="14191" class="Symbol">→</a> <a id="14193" href="Ordinals.WellOrderArithmetic.html#13302" class="Bound">𝓤</a> <a id="14195" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14197" href="Ordinals.WellOrderArithmetic.html#13306" class="Bound">𝓦</a> <a id="14199" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="14204" href="Ordinals.WellOrderArithmetic.html#14204" class="Bound">u</a> <a id="14206" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">≺</a> <a id="14208" href="Ordinals.WellOrderArithmetic.html#14208" class="Bound">v</a> <a id="14210" class="Symbol">=</a> <a id="14212" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14214" href="Ordinals.WellOrderArithmetic.html#14214" class="Bound">p</a> <a id="14216" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14218" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a> <a id="14220" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14222" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="14224" href="Ordinals.WellOrderArithmetic.html#14214" class="Bound">p</a> <a id="14226" href="Ordinals.WellOrderArithmetic.html#14204" class="Bound">u</a> <a id="14228" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="14230" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="14232" href="Ordinals.WellOrderArithmetic.html#14214" class="Bound">p</a> <a id="14234" href="Ordinals.WellOrderArithmetic.html#14208" class="Bound">v</a>

 <a id="pip.order"></a><a id="14238" href="Ordinals.WellOrderArithmetic.html#14238" class="Function">order</a> <a id="14244" class="Symbol">=</a> <a id="14246" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a>

<a id="14251" class="Markup">\end{code}</a><a id="14261" class="Background">

That it is prop-valued depends only on the fact that the given order
_&lt;_ {p} on the components of the product are prop-valued.

</a><a id="14391" class="Markup">\begin{code}</a>

 <a id="pip.prop-valued"></a><a id="14406" href="Ordinals.WellOrderArithmetic.html#14406" class="Function">prop-valued</a> <a id="14418" class="Symbol">:</a> <a id="14420" class="Symbol">((</a><a id="14422" href="Ordinals.WellOrderArithmetic.html#14422" class="Bound">p</a> <a id="14424" class="Symbol">:</a> <a id="14426" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="14427" class="Symbol">)</a> <a id="14429" class="Symbol">→</a> <a id="14431" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="14446" class="Symbol">(</a><a id="14447" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="14451" class="Symbol">{</a><a id="14452" href="Ordinals.WellOrderArithmetic.html#14422" class="Bound">p</a><a id="14453" class="Symbol">}))</a>
             <a id="14470" class="Symbol">→</a> <a id="14472" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="14487" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a>
 <a id="14492" href="Ordinals.WellOrderArithmetic.html#14406" class="Function">prop-valued</a> <a id="14504" href="Ordinals.WellOrderArithmetic.html#14504" class="Bound">f</a> <a id="14506" href="Ordinals.WellOrderArithmetic.html#14506" class="Bound">u</a> <a id="14508" href="Ordinals.WellOrderArithmetic.html#14508" class="Bound">v</a> <a id="14510" class="Symbol">=</a> <a id="14512" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a> <a id="14522" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="14532" class="Symbol">(λ</a> <a id="14535" href="Ordinals.WellOrderArithmetic.html#14535" class="Bound">p</a> <a id="14537" class="Symbol">→</a> <a id="14539" href="Ordinals.WellOrderArithmetic.html#14504" class="Bound">f</a> <a id="14541" href="Ordinals.WellOrderArithmetic.html#14535" class="Bound">p</a> <a id="14543" class="Symbol">(</a><a id="14544" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="14546" href="Ordinals.WellOrderArithmetic.html#14535" class="Bound">p</a> <a id="14548" href="Ordinals.WellOrderArithmetic.html#14506" class="Bound">u</a><a id="14549" class="Symbol">)</a> <a id="14551" class="Symbol">(</a><a id="14552" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="14554" href="Ordinals.WellOrderArithmetic.html#14535" class="Bound">p</a> <a id="14556" href="Ordinals.WellOrderArithmetic.html#14508" class="Bound">v</a><a id="14557" class="Symbol">))</a>

<a id="14561" class="Markup">\end{code}</a><a id="14571" class="Background">

The extensionality of the constructed order depends only on the fact
that φ is a retraction.

</a><a id="14667" class="Markup">\begin{code}</a>

 <a id="pip.extensional"></a><a id="14682" href="Ordinals.WellOrderArithmetic.html#14682" class="Function">extensional</a> <a id="14694" class="Symbol">:</a> <a id="14696" class="Symbol">((</a><a id="14698" href="Ordinals.WellOrderArithmetic.html#14698" class="Bound">p</a> <a id="14700" class="Symbol">:</a> <a id="14702" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="14703" class="Symbol">)</a> <a id="14705" class="Symbol">→</a> <a id="14707" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="14722" class="Symbol">(</a><a id="14723" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="14727" class="Symbol">{</a><a id="14728" href="Ordinals.WellOrderArithmetic.html#14698" class="Bound">p</a><a id="14729" class="Symbol">}))</a>
             <a id="14746" class="Symbol">→</a> <a id="14748" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="14763" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a>
 <a id="14768" href="Ordinals.WellOrderArithmetic.html#14682" class="Function">extensional</a> <a id="14780" href="Ordinals.WellOrderArithmetic.html#14780" class="Bound">e</a> <a id="14782" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a> <a id="14784" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a> <a id="14786" href="Ordinals.WellOrderArithmetic.html#14786" class="Bound">f</a> <a id="14788" href="Ordinals.WellOrderArithmetic.html#14788" class="Bound">g</a> <a id="14790" class="Symbol">=</a> <a id="14792" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="14800" href="Ordinals.WellOrderArithmetic.html#13318" class="Bound">fe</a> <a id="14803" href="Ordinals.WellOrderArithmetic.html#15763" class="Function">γ</a>
  <a id="14807" class="Keyword">where</a>
   <a id="14816" href="Ordinals.WellOrderArithmetic.html#14816" class="Function">f&#39;</a> <a id="14819" class="Symbol">:</a> <a id="14821" class="Symbol">(</a><a id="14822" href="Ordinals.WellOrderArithmetic.html#14822" class="Bound">p</a> <a id="14824" class="Symbol">:</a> <a id="14826" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="14827" class="Symbol">)</a> <a id="14829" class="Symbol">(</a><a id="14830" href="Ordinals.WellOrderArithmetic.html#14830" class="Bound">x</a> <a id="14832" class="Symbol">:</a> <a id="14834" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="14836" href="Ordinals.WellOrderArithmetic.html#14822" class="Bound">p</a><a id="14837" class="Symbol">)</a> <a id="14839" class="Symbol">→</a> <a id="14841" href="Ordinals.WellOrderArithmetic.html#14830" class="Bound">x</a> <a id="14843" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="14845" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="14847" href="Ordinals.WellOrderArithmetic.html#14822" class="Bound">p</a> <a id="14849" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a> <a id="14851" class="Symbol">→</a> <a id="14853" href="Ordinals.WellOrderArithmetic.html#14830" class="Bound">x</a> <a id="14855" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="14857" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="14859" href="Ordinals.WellOrderArithmetic.html#14822" class="Bound">p</a> <a id="14861" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a>
   <a id="14866" href="Ordinals.WellOrderArithmetic.html#14816" class="Function">f&#39;</a> <a id="14869" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="14871" href="Ordinals.WellOrderArithmetic.html#14871" class="Bound">x</a> <a id="14873" href="Ordinals.WellOrderArithmetic.html#14873" class="Bound">l</a> <a id="14875" class="Symbol">=</a> <a id="14877" href="MLTT.Id.html#734" class="Function">transport</a> <a id="14887" class="Symbol">(λ</a> <a id="14890" href="Ordinals.WellOrderArithmetic.html#14890" class="Bound">-</a> <a id="14892" class="Symbol">→</a> <a id="14894" href="Ordinals.WellOrderArithmetic.html#14890" class="Bound">-</a> <a id="14896" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="14898" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="14900" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="14902" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a><a id="14903" class="Symbol">)</a> <a id="14905" class="Symbol">(</a><a id="14906" href="Ordinals.WellOrderArithmetic.html#13865" class="Function">ε</a> <a id="14908" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="14910" href="Ordinals.WellOrderArithmetic.html#14871" class="Bound">x</a><a id="14911" class="Symbol">)</a> <a id="14913" href="Ordinals.WellOrderArithmetic.html#15161" class="Function">n&#39;</a>
    <a id="14920" class="Keyword">where</a>
     <a id="14931" href="Ordinals.WellOrderArithmetic.html#14931" class="Function">l&#39;</a> <a id="14934" class="Symbol">:</a> <a id="14936" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="14938" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="14940" class="Symbol">(</a><a id="14941" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="14943" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="14945" href="Ordinals.WellOrderArithmetic.html#14871" class="Bound">x</a><a id="14946" class="Symbol">)</a> <a id="14948" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="14950" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="14952" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="14954" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a>
     <a id="14961" href="Ordinals.WellOrderArithmetic.html#14931" class="Function">l&#39;</a> <a id="14964" class="Symbol">=</a> <a id="14966" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="14978" class="Symbol">(λ</a> <a id="14981" href="Ordinals.WellOrderArithmetic.html#14981" class="Bound">-</a> <a id="14983" class="Symbol">→</a> <a id="14985" href="Ordinals.WellOrderArithmetic.html#14981" class="Bound">-</a> <a id="14987" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="14989" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="14991" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="14993" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a><a id="14994" class="Symbol">)</a> <a id="14996" class="Symbol">(</a><a id="14997" href="Ordinals.WellOrderArithmetic.html#13865" class="Function">ε</a> <a id="14999" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="15001" href="Ordinals.WellOrderArithmetic.html#14871" class="Bound">x</a><a id="15002" class="Symbol">)</a> <a id="15004" href="Ordinals.WellOrderArithmetic.html#14873" class="Bound">l</a>

     <a id="15012" href="Ordinals.WellOrderArithmetic.html#15012" class="Function">a</a> <a id="15014" class="Symbol">:</a> <a id="15016" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="15018" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="15020" href="Ordinals.WellOrderArithmetic.html#14871" class="Bound">x</a> <a id="15022" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">≺</a> <a id="15024" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a>
     <a id="15031" href="Ordinals.WellOrderArithmetic.html#15012" class="Function">a</a> <a id="15033" class="Symbol">=</a> <a id="15035" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="15037" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15039" href="Ordinals.WellOrderArithmetic.html#14931" class="Function">l&#39;</a>

     <a id="15048" href="Ordinals.WellOrderArithmetic.html#15048" class="Function">m</a> <a id="15050" class="Symbol">:</a> <a id="15052" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="15054" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="15056" href="Ordinals.WellOrderArithmetic.html#14871" class="Bound">x</a> <a id="15058" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">≺</a> <a id="15060" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a>
     <a id="15067" href="Ordinals.WellOrderArithmetic.html#15048" class="Function">m</a> <a id="15069" class="Symbol">=</a> <a id="15071" href="Ordinals.WellOrderArithmetic.html#14786" class="Bound">f</a> <a id="15073" class="Symbol">(</a><a id="15074" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="15076" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="15078" href="Ordinals.WellOrderArithmetic.html#14871" class="Bound">x</a><a id="15079" class="Symbol">)</a> <a id="15081" href="Ordinals.WellOrderArithmetic.html#15012" class="Function">a</a>

     <a id="15089" href="Ordinals.WellOrderArithmetic.html#15089" class="Function">q</a> <a id="15091" class="Symbol">:</a> <a id="15093" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a>
     <a id="15100" href="Ordinals.WellOrderArithmetic.html#15089" class="Function">q</a> <a id="15102" class="Symbol">=</a> <a id="15104" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15108" href="Ordinals.WellOrderArithmetic.html#15048" class="Function">m</a>

     <a id="15116" href="Ordinals.WellOrderArithmetic.html#15116" class="Function">n</a> <a id="15118" class="Symbol">:</a> <a id="15120" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15122" href="Ordinals.WellOrderArithmetic.html#15089" class="Function">q</a> <a id="15124" class="Symbol">(</a><a id="15125" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="15127" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="15129" href="Ordinals.WellOrderArithmetic.html#14871" class="Bound">x</a><a id="15130" class="Symbol">)</a> <a id="15132" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="15134" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15136" href="Ordinals.WellOrderArithmetic.html#15089" class="Function">q</a> <a id="15138" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a>
     <a id="15145" href="Ordinals.WellOrderArithmetic.html#15116" class="Function">n</a> <a id="15147" class="Symbol">=</a> <a id="15149" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15153" href="Ordinals.WellOrderArithmetic.html#15048" class="Function">m</a>

     <a id="15161" href="Ordinals.WellOrderArithmetic.html#15161" class="Function">n&#39;</a> <a id="15164" class="Symbol">:</a> <a id="15166" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15168" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="15170" class="Symbol">(</a><a id="15171" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="15173" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="15175" href="Ordinals.WellOrderArithmetic.html#14871" class="Bound">x</a><a id="15176" class="Symbol">)</a> <a id="15178" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="15180" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15182" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="15184" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a>
     <a id="15191" href="Ordinals.WellOrderArithmetic.html#15161" class="Function">n&#39;</a> <a id="15194" class="Symbol">=</a> <a id="15196" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15206" class="Symbol">(λ</a> <a id="15209" href="Ordinals.WellOrderArithmetic.html#15209" class="Bound">-</a> <a id="15211" class="Symbol">→</a> <a id="15213" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="15215" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a> <a id="15217" href="Ordinals.WellOrderArithmetic.html#14871" class="Bound">x</a> <a id="15219" href="Ordinals.WellOrderArithmetic.html#15209" class="Bound">-</a> <a id="15221" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="15223" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15225" href="Ordinals.WellOrderArithmetic.html#15209" class="Bound">-</a> <a id="15227" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a><a id="15228" class="Symbol">)</a> <a id="15230" class="Symbol">(</a><a id="15231" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="15241" href="Ordinals.WellOrderArithmetic.html#15089" class="Function">q</a> <a id="15243" href="Ordinals.WellOrderArithmetic.html#14869" class="Bound">p</a><a id="15244" class="Symbol">)</a> <a id="15246" href="Ordinals.WellOrderArithmetic.html#15116" class="Function">n</a>

   <a id="15252" href="Ordinals.WellOrderArithmetic.html#15252" class="Function">g&#39;</a> <a id="15255" class="Symbol">:</a> <a id="15257" class="Symbol">(</a><a id="15258" href="Ordinals.WellOrderArithmetic.html#15258" class="Bound">p</a> <a id="15260" class="Symbol">:</a> <a id="15262" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="15263" class="Symbol">)</a> <a id="15265" class="Symbol">(</a><a id="15266" href="Ordinals.WellOrderArithmetic.html#15266" class="Bound">x</a> <a id="15268" class="Symbol">:</a> <a id="15270" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="15272" href="Ordinals.WellOrderArithmetic.html#15258" class="Bound">p</a><a id="15273" class="Symbol">)</a> <a id="15275" class="Symbol">→</a> <a id="15277" href="Ordinals.WellOrderArithmetic.html#15266" class="Bound">x</a> <a id="15279" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="15281" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15283" href="Ordinals.WellOrderArithmetic.html#15258" class="Bound">p</a> <a id="15285" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a> <a id="15287" class="Symbol">→</a> <a id="15289" href="Ordinals.WellOrderArithmetic.html#15266" class="Bound">x</a> <a id="15291" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="15293" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15295" href="Ordinals.WellOrderArithmetic.html#15258" class="Bound">p</a> <a id="15297" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a>
   <a id="15302" href="Ordinals.WellOrderArithmetic.html#15252" class="Function">g&#39;</a> <a id="15305" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15307" href="Ordinals.WellOrderArithmetic.html#15307" class="Bound">x</a> <a id="15309" href="Ordinals.WellOrderArithmetic.html#15309" class="Bound">l</a> <a id="15311" class="Symbol">=</a> <a id="15313" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15323" class="Symbol">(λ</a> <a id="15326" href="Ordinals.WellOrderArithmetic.html#15326" class="Bound">-</a> <a id="15328" class="Symbol">→</a> <a id="15330" href="Ordinals.WellOrderArithmetic.html#15326" class="Bound">-</a> <a id="15332" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="15334" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15336" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15338" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a><a id="15339" class="Symbol">)</a> <a id="15341" class="Symbol">(</a><a id="15342" href="Ordinals.WellOrderArithmetic.html#13865" class="Function">ε</a> <a id="15344" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15346" href="Ordinals.WellOrderArithmetic.html#15307" class="Bound">x</a><a id="15347" class="Symbol">)</a> <a id="15349" href="Ordinals.WellOrderArithmetic.html#15597" class="Function">n&#39;</a>
    <a id="15356" class="Keyword">where</a>
     <a id="15367" href="Ordinals.WellOrderArithmetic.html#15367" class="Function">l&#39;</a> <a id="15370" class="Symbol">:</a> <a id="15372" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15374" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15376" class="Symbol">(</a><a id="15377" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="15379" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15381" href="Ordinals.WellOrderArithmetic.html#15307" class="Bound">x</a><a id="15382" class="Symbol">)</a> <a id="15384" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="15386" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15388" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15390" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a>
     <a id="15397" href="Ordinals.WellOrderArithmetic.html#15367" class="Function">l&#39;</a> <a id="15400" class="Symbol">=</a> <a id="15402" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="15414" class="Symbol">(λ</a> <a id="15417" href="Ordinals.WellOrderArithmetic.html#15417" class="Bound">-</a> <a id="15419" class="Symbol">→</a> <a id="15421" href="Ordinals.WellOrderArithmetic.html#15417" class="Bound">-</a> <a id="15423" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="15425" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15427" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15429" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a><a id="15430" class="Symbol">)</a> <a id="15432" class="Symbol">(</a><a id="15433" href="Ordinals.WellOrderArithmetic.html#13865" class="Function">ε</a> <a id="15435" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15437" href="Ordinals.WellOrderArithmetic.html#15307" class="Bound">x</a><a id="15438" class="Symbol">)</a> <a id="15440" href="Ordinals.WellOrderArithmetic.html#15309" class="Bound">l</a>

     <a id="15448" href="Ordinals.WellOrderArithmetic.html#15448" class="Function">a</a> <a id="15450" class="Symbol">:</a> <a id="15452" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="15454" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15456" href="Ordinals.WellOrderArithmetic.html#15307" class="Bound">x</a> <a id="15458" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">≺</a> <a id="15460" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a>
     <a id="15467" href="Ordinals.WellOrderArithmetic.html#15448" class="Function">a</a> <a id="15469" class="Symbol">=</a> <a id="15471" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15473" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15475" href="Ordinals.WellOrderArithmetic.html#15367" class="Function">l&#39;</a>

     <a id="15484" href="Ordinals.WellOrderArithmetic.html#15484" class="Function">m</a> <a id="15486" class="Symbol">:</a> <a id="15488" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="15490" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15492" href="Ordinals.WellOrderArithmetic.html#15307" class="Bound">x</a> <a id="15494" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">≺</a> <a id="15496" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a>
     <a id="15503" href="Ordinals.WellOrderArithmetic.html#15484" class="Function">m</a> <a id="15505" class="Symbol">=</a> <a id="15507" href="Ordinals.WellOrderArithmetic.html#14788" class="Bound">g</a> <a id="15509" class="Symbol">(</a><a id="15510" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="15512" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15514" href="Ordinals.WellOrderArithmetic.html#15307" class="Bound">x</a><a id="15515" class="Symbol">)</a> <a id="15517" href="Ordinals.WellOrderArithmetic.html#15448" class="Function">a</a>

     <a id="15525" href="Ordinals.WellOrderArithmetic.html#15525" class="Function">q</a> <a id="15527" class="Symbol">:</a> <a id="15529" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a>
     <a id="15536" href="Ordinals.WellOrderArithmetic.html#15525" class="Function">q</a> <a id="15538" class="Symbol">=</a> <a id="15540" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15544" href="Ordinals.WellOrderArithmetic.html#15484" class="Function">m</a>

     <a id="15552" href="Ordinals.WellOrderArithmetic.html#15552" class="Function">n</a> <a id="15554" class="Symbol">:</a> <a id="15556" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15558" href="Ordinals.WellOrderArithmetic.html#15525" class="Function">q</a> <a id="15560" class="Symbol">(</a><a id="15561" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="15563" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15565" href="Ordinals.WellOrderArithmetic.html#15307" class="Bound">x</a><a id="15566" class="Symbol">)</a> <a id="15568" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="15570" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15572" href="Ordinals.WellOrderArithmetic.html#15525" class="Function">q</a> <a id="15574" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a>
     <a id="15581" href="Ordinals.WellOrderArithmetic.html#15552" class="Function">n</a> <a id="15583" class="Symbol">=</a> <a id="15585" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15589" href="Ordinals.WellOrderArithmetic.html#15484" class="Function">m</a>

     <a id="15597" href="Ordinals.WellOrderArithmetic.html#15597" class="Function">n&#39;</a> <a id="15600" class="Symbol">:</a> <a id="15602" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15604" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15606" class="Symbol">(</a><a id="15607" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="15609" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15611" href="Ordinals.WellOrderArithmetic.html#15307" class="Bound">x</a><a id="15612" class="Symbol">)</a> <a id="15614" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="15616" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15618" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15620" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a>
     <a id="15627" href="Ordinals.WellOrderArithmetic.html#15597" class="Function">n&#39;</a> <a id="15630" class="Symbol">=</a> <a id="15632" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15642" class="Symbol">(λ</a> <a id="15645" href="Ordinals.WellOrderArithmetic.html#15645" class="Bound">-</a> <a id="15647" class="Symbol">→</a> <a id="15649" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="15651" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a> <a id="15653" href="Ordinals.WellOrderArithmetic.html#15307" class="Bound">x</a> <a id="15655" href="Ordinals.WellOrderArithmetic.html#15645" class="Bound">-</a> <a id="15657" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="15659" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15661" href="Ordinals.WellOrderArithmetic.html#15645" class="Bound">-</a> <a id="15663" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a><a id="15664" class="Symbol">)</a> <a id="15666" class="Symbol">(</a><a id="15667" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="15677" href="Ordinals.WellOrderArithmetic.html#15525" class="Function">q</a> <a id="15679" href="Ordinals.WellOrderArithmetic.html#15305" class="Bound">p</a><a id="15680" class="Symbol">)</a> <a id="15682" href="Ordinals.WellOrderArithmetic.html#15552" class="Function">n</a>

   <a id="15688" href="Ordinals.WellOrderArithmetic.html#15688" class="Function">δ</a> <a id="15690" class="Symbol">:</a> <a id="15692" class="Symbol">(</a><a id="15693" href="Ordinals.WellOrderArithmetic.html#15693" class="Bound">p</a> <a id="15695" class="Symbol">:</a> <a id="15697" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="15698" class="Symbol">)</a> <a id="15700" class="Symbol">→</a> <a id="15702" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15704" href="Ordinals.WellOrderArithmetic.html#15693" class="Bound">p</a> <a id="15706" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a> <a id="15708" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15710" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15712" href="Ordinals.WellOrderArithmetic.html#15693" class="Bound">p</a> <a id="15714" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a>
   <a id="15719" href="Ordinals.WellOrderArithmetic.html#15688" class="Function">δ</a> <a id="15721" href="Ordinals.WellOrderArithmetic.html#15721" class="Bound">p</a> <a id="15723" class="Symbol">=</a> <a id="15725" href="Ordinals.WellOrderArithmetic.html#14780" class="Bound">e</a> <a id="15727" href="Ordinals.WellOrderArithmetic.html#15721" class="Bound">p</a> <a id="15729" class="Symbol">(</a><a id="15730" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15732" href="Ordinals.WellOrderArithmetic.html#15721" class="Bound">p</a> <a id="15734" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a><a id="15735" class="Symbol">)</a> <a id="15737" class="Symbol">(</a><a id="15738" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="15740" href="Ordinals.WellOrderArithmetic.html#15721" class="Bound">p</a> <a id="15742" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a><a id="15743" class="Symbol">)</a> <a id="15745" class="Symbol">(</a><a id="15746" href="Ordinals.WellOrderArithmetic.html#14816" class="Function">f&#39;</a> <a id="15749" href="Ordinals.WellOrderArithmetic.html#15721" class="Bound">p</a><a id="15750" class="Symbol">)</a> <a id="15752" class="Symbol">(</a><a id="15753" href="Ordinals.WellOrderArithmetic.html#15252" class="Function">g&#39;</a> <a id="15756" href="Ordinals.WellOrderArithmetic.html#15721" class="Bound">p</a><a id="15757" class="Symbol">)</a>

   <a id="15763" href="Ordinals.WellOrderArithmetic.html#15763" class="Function">γ</a> <a id="15765" class="Symbol">:</a> <a id="15767" href="Ordinals.WellOrderArithmetic.html#14782" class="Bound">u</a> <a id="15769" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="15771" href="Ordinals.WellOrderArithmetic.html#14784" class="Bound">v</a>
   <a id="15776" href="Ordinals.WellOrderArithmetic.html#15763" class="Function">γ</a> <a id="15778" class="Symbol">=</a> <a id="15780" href="Ordinals.WellOrderArithmetic.html#15688" class="Function">δ</a>

<a id="15783" class="Markup">\end{code}</a><a id="15793" class="Background">

The transitivity of the constructed order depends only on the
transitivity of given order, using φ to transfer it, but not the fact
that it is an equivalence (or a retraction or a section).

</a><a id="15986" class="Markup">\begin{code}</a>

 <a id="pip.transitive"></a><a id="16001" href="Ordinals.WellOrderArithmetic.html#16001" class="Function">transitive</a> <a id="16012" class="Symbol">:</a> <a id="16014" class="Symbol">((</a><a id="16016" href="Ordinals.WellOrderArithmetic.html#16016" class="Bound">p</a> <a id="16018" class="Symbol">:</a> <a id="16020" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="16021" class="Symbol">)</a> <a id="16023" class="Symbol">→</a> <a id="16025" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="16039" class="Symbol">(</a><a id="16040" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="16044" class="Symbol">{</a><a id="16045" href="Ordinals.WellOrderArithmetic.html#16016" class="Bound">p</a><a id="16046" class="Symbol">}))</a>
            <a id="16062" class="Symbol">→</a> <a id="16064" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="16078" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a>
 <a id="16083" href="Ordinals.WellOrderArithmetic.html#16001" class="Function">transitive</a> <a id="16094" href="Ordinals.WellOrderArithmetic.html#16094" class="Bound">t</a> <a id="16096" href="Ordinals.WellOrderArithmetic.html#16096" class="Bound">u</a> <a id="16098" href="Ordinals.WellOrderArithmetic.html#16098" class="Bound">v</a> <a id="16100" href="Ordinals.WellOrderArithmetic.html#16100" class="Bound">w</a> <a id="16102" class="Symbol">(</a><a id="16103" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16105" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16107" href="Ordinals.WellOrderArithmetic.html#16107" class="Bound">l</a><a id="16108" class="Symbol">)</a> <a id="16110" class="Symbol">(</a><a id="16111" href="Ordinals.WellOrderArithmetic.html#16111" class="Bound">q</a> <a id="16113" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16115" href="Ordinals.WellOrderArithmetic.html#16115" class="Bound">m</a><a id="16116" class="Symbol">)</a> <a id="16118" class="Symbol">=</a> <a id="16120" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16122" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16124" href="Ordinals.WellOrderArithmetic.html#16142" class="Function">f</a> <a id="16126" href="Ordinals.WellOrderArithmetic.html#16107" class="Bound">l</a> <a id="16128" href="Ordinals.WellOrderArithmetic.html#16231" class="Function">m&#39;</a>
  <a id="16133" class="Keyword">where</a>
   <a id="16142" href="Ordinals.WellOrderArithmetic.html#16142" class="Function">f</a> <a id="16144" class="Symbol">:</a> <a id="16146" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16148" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16150" href="Ordinals.WellOrderArithmetic.html#16096" class="Bound">u</a> <a id="16152" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="16154" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16156" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16158" href="Ordinals.WellOrderArithmetic.html#16098" class="Bound">v</a> <a id="16160" class="Symbol">→</a> <a id="16162" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16164" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16166" href="Ordinals.WellOrderArithmetic.html#16098" class="Bound">v</a> <a id="16168" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="16170" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16172" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16174" href="Ordinals.WellOrderArithmetic.html#16100" class="Bound">w</a> <a id="16176" class="Symbol">→</a> <a id="16178" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16180" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16182" href="Ordinals.WellOrderArithmetic.html#16096" class="Bound">u</a> <a id="16184" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="16186" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16188" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16190" href="Ordinals.WellOrderArithmetic.html#16100" class="Bound">w</a>
   <a id="16195" href="Ordinals.WellOrderArithmetic.html#16142" class="Function">f</a> <a id="16197" class="Symbol">=</a> <a id="16199" href="Ordinals.WellOrderArithmetic.html#16094" class="Bound">t</a> <a id="16201" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16203" class="Symbol">(</a><a id="16204" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16206" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16208" href="Ordinals.WellOrderArithmetic.html#16096" class="Bound">u</a><a id="16209" class="Symbol">)</a> <a id="16211" class="Symbol">(</a><a id="16212" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16214" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16216" href="Ordinals.WellOrderArithmetic.html#16098" class="Bound">v</a><a id="16217" class="Symbol">)</a> <a id="16219" class="Symbol">(</a><a id="16220" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16222" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16224" href="Ordinals.WellOrderArithmetic.html#16100" class="Bound">w</a><a id="16225" class="Symbol">)</a>

   <a id="16231" href="Ordinals.WellOrderArithmetic.html#16231" class="Function">m&#39;</a> <a id="16234" class="Symbol">:</a> <a id="16236" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16238" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16240" href="Ordinals.WellOrderArithmetic.html#16098" class="Bound">v</a> <a id="16242" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="16244" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16246" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a> <a id="16248" href="Ordinals.WellOrderArithmetic.html#16100" class="Bound">w</a>
   <a id="16253" href="Ordinals.WellOrderArithmetic.html#16231" class="Function">m&#39;</a> <a id="16256" class="Symbol">=</a> <a id="16258" href="MLTT.Id.html#734" class="Function">transport</a> <a id="16268" class="Symbol">(λ</a> <a id="16271" href="Ordinals.WellOrderArithmetic.html#16271" class="Bound">-</a> <a id="16273" class="Symbol">→</a> <a id="16275" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16277" href="Ordinals.WellOrderArithmetic.html#16271" class="Bound">-</a> <a id="16279" href="Ordinals.WellOrderArithmetic.html#16098" class="Bound">v</a> <a id="16281" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="16283" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16285" href="Ordinals.WellOrderArithmetic.html#16271" class="Bound">-</a> <a id="16287" href="Ordinals.WellOrderArithmetic.html#16100" class="Bound">w</a><a id="16288" class="Symbol">)</a> <a id="16290" class="Symbol">(</a><a id="16291" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="16301" href="Ordinals.WellOrderArithmetic.html#16111" class="Bound">q</a> <a id="16303" href="Ordinals.WellOrderArithmetic.html#16103" class="Bound">p</a><a id="16304" class="Symbol">)</a> <a id="16306" href="Ordinals.WellOrderArithmetic.html#16115" class="Bound">m</a>

<a id="16309" class="Markup">\end{code}</a><a id="16319" class="Background">

The well-foundedness of the constructed order uses the above
accessibility lemma for retracts. However, not only the fact that ψ is
a retraction is needed to apply the lemma, but also that it is a
section, to derive the order condition (given by f below) for the
lemma.

</a><a id="16592" class="Markup">\begin{code}</a>

 <a id="pip.well-founded"></a><a id="16607" href="Ordinals.WellOrderArithmetic.html#16607" class="Function">well-founded</a> <a id="16620" class="Symbol">:</a> <a id="16622" class="Symbol">((</a><a id="16624" href="Ordinals.WellOrderArithmetic.html#16624" class="Bound">p</a> <a id="16626" class="Symbol">:</a> <a id="16628" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="16629" class="Symbol">)</a> <a id="16631" class="Symbol">→</a> <a id="16633" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="16649" class="Symbol">(</a><a id="16650" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="16654" class="Symbol">{</a><a id="16655" href="Ordinals.WellOrderArithmetic.html#16624" class="Bound">p</a><a id="16656" class="Symbol">}))</a>
              <a id="16674" class="Symbol">→</a> <a id="16676" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="16692" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a>
 <a id="16697" href="Ordinals.WellOrderArithmetic.html#16607" class="Function">well-founded</a> <a id="16710" href="Ordinals.WellOrderArithmetic.html#16710" class="Bound">w</a> <a id="16712" href="Ordinals.WellOrderArithmetic.html#16712" class="Bound">u</a> <a id="16714" class="Symbol">=</a> <a id="16716" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="16720" href="Ordinals.WellOrderArithmetic.html#16733" class="Function">σ</a>
  <a id="16724" class="Keyword">where</a>
   <a id="16733" href="Ordinals.WellOrderArithmetic.html#16733" class="Function">σ</a> <a id="16735" class="Symbol">:</a> <a id="16737" class="Symbol">(</a><a id="16738" href="Ordinals.WellOrderArithmetic.html#16738" class="Bound">v</a> <a id="16740" class="Symbol">:</a> <a id="16742" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="16744" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a><a id="16745" class="Symbol">)</a> <a id="16747" class="Symbol">→</a> <a id="16749" href="Ordinals.WellOrderArithmetic.html#16738" class="Bound">v</a> <a id="16751" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">≺</a> <a id="16753" href="Ordinals.WellOrderArithmetic.html#16712" class="Bound">u</a> <a id="16755" class="Symbol">→</a> <a id="16757" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="16771" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a> <a id="16775" href="Ordinals.WellOrderArithmetic.html#16738" class="Bound">v</a>
   <a id="16780" href="Ordinals.WellOrderArithmetic.html#16733" class="Function">σ</a> <a id="16782" href="Ordinals.WellOrderArithmetic.html#16782" class="Bound">v</a> <a id="16784" class="Symbol">(</a><a id="16785" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="16787" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16789" href="Ordinals.WellOrderArithmetic.html#16789" class="Bound">l</a><a id="16790" class="Symbol">)</a> <a id="16792" class="Symbol">=</a> <a id="16794" href="Ordinals.WellOrderArithmetic.html#17232" class="Function">d</a>
    <a id="16800" class="Keyword">where</a>
     <a id="16811" href="Ordinals.WellOrderArithmetic.html#16811" class="Function">b</a> <a id="16813" class="Symbol">:</a> <a id="16815" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="16829" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="16833" class="Symbol">(</a><a id="16834" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16836" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="16838" href="Ordinals.WellOrderArithmetic.html#16782" class="Bound">v</a><a id="16839" class="Symbol">)</a>
     <a id="16846" href="Ordinals.WellOrderArithmetic.html#16811" class="Function">b</a> <a id="16848" class="Symbol">=</a> <a id="16850" href="Ordinals.Notions.html#1225" class="Function">prev</a> <a id="16855" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="16859" class="Symbol">(</a><a id="16860" href="Ordinals.WellOrderArithmetic.html#16710" class="Bound">w</a> <a id="16862" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="16864" class="Symbol">(</a><a id="16865" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16867" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="16869" href="Ordinals.WellOrderArithmetic.html#16712" class="Bound">u</a><a id="16870" class="Symbol">))</a> <a id="16873" class="Symbol">(</a><a id="16874" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16876" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="16878" href="Ordinals.WellOrderArithmetic.html#16782" class="Bound">v</a><a id="16879" class="Symbol">)</a> <a id="16881" href="Ordinals.WellOrderArithmetic.html#16789" class="Bound">l</a>

     <a id="16889" href="Ordinals.WellOrderArithmetic.html#16889" class="Function">c</a> <a id="16891" class="Symbol">:</a> <a id="16893" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="16907" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a> <a id="16911" class="Symbol">(</a><a id="16912" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="16914" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="16916" class="Symbol">(</a><a id="16917" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16919" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="16921" href="Ordinals.WellOrderArithmetic.html#16782" class="Bound">v</a><a id="16922" class="Symbol">))</a>
     <a id="16930" href="Ordinals.WellOrderArithmetic.html#16889" class="Function">c</a> <a id="16932" class="Symbol">=</a> <a id="16934" href="Ordinals.WellOrderArithmetic.html#11837" class="Function">retract-accessible</a> <a id="16953" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="16957" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a> <a id="16961" class="Symbol">(</a><a id="16962" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="16964" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a><a id="16965" class="Symbol">)</a> <a id="16967" class="Symbol">(</a><a id="16968" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16970" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a><a id="16971" class="Symbol">)</a> <a id="16973" class="Symbol">(</a><a id="16974" href="Ordinals.WellOrderArithmetic.html#13760" class="Function">η</a> <a id="16976" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a><a id="16977" class="Symbol">)</a> <a id="16979" href="Ordinals.WellOrderArithmetic.html#17010" class="Function">f</a> <a id="16981" class="Symbol">(</a><a id="16982" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="16984" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="16986" href="Ordinals.WellOrderArithmetic.html#16782" class="Bound">v</a><a id="16987" class="Symbol">)</a> <a id="16989" href="Ordinals.WellOrderArithmetic.html#16811" class="Function">b</a>
      <a id="16997" class="Keyword">where</a>
       <a id="17010" href="Ordinals.WellOrderArithmetic.html#17010" class="Function">f</a> <a id="17012" class="Symbol">:</a> <a id="17014" class="Symbol">(</a><a id="17015" href="Ordinals.WellOrderArithmetic.html#17015" class="Bound">x</a> <a id="17017" class="Symbol">:</a> <a id="17019" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="17021" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a><a id="17022" class="Symbol">)</a> <a id="17024" class="Symbol">(</a><a id="17025" href="Ordinals.WellOrderArithmetic.html#17025" class="Bound">u</a> <a id="17027" class="Symbol">:</a> <a id="17029" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="17031" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a><a id="17032" class="Symbol">)</a> <a id="17034" class="Symbol">→</a> <a id="17036" href="Ordinals.WellOrderArithmetic.html#17025" class="Bound">u</a> <a id="17038" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">≺</a> <a id="17040" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="17042" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="17044" href="Ordinals.WellOrderArithmetic.html#17015" class="Bound">x</a> <a id="17046" class="Symbol">→</a> <a id="17048" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="17050" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="17052" href="Ordinals.WellOrderArithmetic.html#17025" class="Bound">u</a> <a id="17054" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="17056" href="Ordinals.WellOrderArithmetic.html#17015" class="Bound">x</a>
       <a id="17065" href="Ordinals.WellOrderArithmetic.html#17010" class="Function">f</a> <a id="17067" href="Ordinals.WellOrderArithmetic.html#17067" class="Bound">x</a> <a id="17069" href="Ordinals.WellOrderArithmetic.html#17069" class="Bound">u</a> <a id="17071" class="Symbol">(</a><a id="17072" href="Ordinals.WellOrderArithmetic.html#17072" class="Bound">q</a> <a id="17074" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17076" href="Ordinals.WellOrderArithmetic.html#17076" class="Bound">l</a><a id="17077" class="Symbol">)</a> <a id="17079" class="Symbol">=</a> <a id="17081" href="MLTT.Id.html#734" class="Function">transport</a> <a id="17091" class="Symbol">(λ</a> <a id="17094" href="Ordinals.WellOrderArithmetic.html#17094" class="Bound">-</a> <a id="17096" class="Symbol">→</a> <a id="17098" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="17100" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="17102" href="Ordinals.WellOrderArithmetic.html#17069" class="Bound">u</a> <a id="17104" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="17106" href="Ordinals.WellOrderArithmetic.html#17094" class="Bound">-</a><a id="17107" class="Symbol">)</a> <a id="17109" class="Symbol">(</a><a id="17110" href="Ordinals.WellOrderArithmetic.html#13865" class="Function">ε</a> <a id="17112" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="17114" href="Ordinals.WellOrderArithmetic.html#17067" class="Bound">x</a><a id="17115" class="Symbol">)</a> <a id="17117" href="Ordinals.WellOrderArithmetic.html#17143" class="Function">l&#39;</a>
        <a id="17128" class="Keyword">where</a>
         <a id="17143" href="Ordinals.WellOrderArithmetic.html#17143" class="Function">l&#39;</a> <a id="17146" class="Symbol">:</a> <a id="17148" href="Ordinals.WellOrderArithmetic.html#17069" class="Bound">u</a> <a id="17150" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="17152" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="17154" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="17156" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="17158" href="Ordinals.WellOrderArithmetic.html#17067" class="Bound">x</a> <a id="17160" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a>
         <a id="17171" href="Ordinals.WellOrderArithmetic.html#17143" class="Function">l&#39;</a> <a id="17174" class="Symbol">=</a> <a id="17176" href="MLTT.Id.html#734" class="Function">transport</a> <a id="17186" class="Symbol">(λ</a> <a id="17189" href="Ordinals.WellOrderArithmetic.html#17189" class="Bound">-</a> <a id="17191" class="Symbol">→</a> <a id="17193" href="Ordinals.WellOrderArithmetic.html#17069" class="Bound">u</a> <a id="17195" href="Ordinals.WellOrderArithmetic.html#17189" class="Bound">-</a> <a id="17197" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="17199" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="17201" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="17203" href="Ordinals.WellOrderArithmetic.html#17067" class="Bound">x</a> <a id="17205" href="Ordinals.WellOrderArithmetic.html#17189" class="Bound">-</a><a id="17206" class="Symbol">)</a> <a id="17208" class="Symbol">(</a><a id="17209" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="17219" href="Ordinals.WellOrderArithmetic.html#17072" class="Bound">q</a> <a id="17221" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a><a id="17222" class="Symbol">)</a> <a id="17224" href="Ordinals.WellOrderArithmetic.html#17076" class="Bound">l</a>

     <a id="17232" href="Ordinals.WellOrderArithmetic.html#17232" class="Function">d</a> <a id="17234" class="Symbol">:</a> <a id="17236" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="17250" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a> <a id="17254" href="Ordinals.WellOrderArithmetic.html#16782" class="Bound">v</a>
     <a id="17261" href="Ordinals.WellOrderArithmetic.html#17232" class="Function">d</a> <a id="17263" class="Symbol">=</a> <a id="17265" href="MLTT.Id.html#734" class="Function">transport</a> <a id="17275" class="Symbol">(</a><a id="17276" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="17290" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a><a id="17293" class="Symbol">)</a> <a id="17295" class="Symbol">(</a><a id="17296" href="Ordinals.WellOrderArithmetic.html#13760" class="Function">η</a> <a id="17298" href="Ordinals.WellOrderArithmetic.html#16785" class="Bound">p</a> <a id="17300" href="Ordinals.WellOrderArithmetic.html#16782" class="Bound">v</a><a id="17301" class="Symbol">)</a> <a id="17303" href="Ordinals.WellOrderArithmetic.html#16889" class="Function">c</a>

 <a id="pip.well-order"></a><a id="17307" href="Ordinals.WellOrderArithmetic.html#17307" class="Function">well-order</a> <a id="17318" class="Symbol">:</a> <a id="17320" class="Symbol">((</a><a id="17322" href="Ordinals.WellOrderArithmetic.html#17322" class="Bound">p</a> <a id="17324" class="Symbol">:</a> <a id="17326" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="17327" class="Symbol">)</a> <a id="17329" class="Symbol">→</a> <a id="17331" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="17345" class="Symbol">(</a><a id="17346" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="17350" class="Symbol">{</a><a id="17351" href="Ordinals.WellOrderArithmetic.html#17322" class="Bound">p</a><a id="17352" class="Symbol">}))</a>
            <a id="17368" class="Symbol">→</a> <a id="17370" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="17384" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a>
 <a id="17389" href="Ordinals.WellOrderArithmetic.html#17307" class="Function">well-order</a> <a id="17400" href="Ordinals.WellOrderArithmetic.html#17400" class="Bound">o</a> <a id="17402" class="Symbol">=</a> <a id="17404" href="Ordinals.WellOrderArithmetic.html#14406" class="Function">prop-valued</a>  <a id="17417" class="Symbol">(λ</a> <a id="17420" href="Ordinals.WellOrderArithmetic.html#17420" class="Bound">p</a> <a id="17422" class="Symbol">→</a> <a id="17424" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="17440" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="17444" class="Symbol">(</a><a id="17445" href="Ordinals.WellOrderArithmetic.html#17400" class="Bound">o</a> <a id="17447" href="Ordinals.WellOrderArithmetic.html#17420" class="Bound">p</a><a id="17448" class="Symbol">))</a> <a id="17451" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                <a id="17469" href="Ordinals.WellOrderArithmetic.html#16607" class="Function">well-founded</a> <a id="17482" class="Symbol">(λ</a> <a id="17485" href="Ordinals.WellOrderArithmetic.html#17485" class="Bound">p</a> <a id="17487" class="Symbol">→</a> <a id="17489" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="17506" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="17510" class="Symbol">(</a><a id="17511" href="Ordinals.WellOrderArithmetic.html#17400" class="Bound">o</a> <a id="17513" href="Ordinals.WellOrderArithmetic.html#17485" class="Bound">p</a><a id="17514" class="Symbol">))</a> <a id="17517" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                <a id="17535" href="Ordinals.WellOrderArithmetic.html#14682" class="Function">extensional</a>  <a id="17548" class="Symbol">(λ</a> <a id="17551" href="Ordinals.WellOrderArithmetic.html#17551" class="Bound">p</a> <a id="17553" class="Symbol">→</a> <a id="17555" href="Ordinals.Notions.html#7496" class="Function">extensionality</a> <a id="17570" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="17574" class="Symbol">(</a><a id="17575" href="Ordinals.WellOrderArithmetic.html#17400" class="Bound">o</a> <a id="17577" href="Ordinals.WellOrderArithmetic.html#17551" class="Bound">p</a><a id="17578" class="Symbol">))</a> <a id="17581" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                <a id="17599" href="Ordinals.WellOrderArithmetic.html#16001" class="Function">transitive</a>   <a id="17612" class="Symbol">(λ</a> <a id="17615" href="Ordinals.WellOrderArithmetic.html#17615" class="Bound">p</a> <a id="17617" class="Symbol">→</a> <a id="17619" href="Ordinals.Notions.html#7580" class="Function">transitivity</a> <a id="17632" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="17636" class="Symbol">(</a><a id="17637" href="Ordinals.WellOrderArithmetic.html#17400" class="Bound">o</a> <a id="17639" href="Ordinals.WellOrderArithmetic.html#17615" class="Bound">p</a><a id="17640" class="Symbol">))</a>

<a id="17644" class="Markup">\end{code}</a><a id="17654" class="Background">

The trichotomy of the constructed order needs the index proposition to
be decidable.

</a><a id="17742" class="Markup">\begin{code}</a>

 <a id="pip.decidable-index-gives-trichotomy"></a><a id="17757" href="Ordinals.WellOrderArithmetic.html#17757" class="Function">decidable-index-gives-trichotomy</a> <a id="17790" class="Symbol">:</a> <a id="17792" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="17805" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a>
                                  <a id="17841" class="Symbol">→</a> <a id="17843" class="Symbol">((</a><a id="17845" href="Ordinals.WellOrderArithmetic.html#17845" class="Bound">p</a> <a id="17847" class="Symbol">:</a> <a id="17849" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="17850" class="Symbol">)</a> <a id="17852" class="Symbol">→</a> <a id="17854" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="17876" class="Symbol">(</a><a id="17877" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="17881" class="Symbol">{</a><a id="17882" href="Ordinals.WellOrderArithmetic.html#17845" class="Bound">p</a><a id="17883" class="Symbol">}))</a>
                                  <a id="17921" class="Symbol">→</a> <a id="17923" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="17945" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a>
 <a id="17950" href="Ordinals.WellOrderArithmetic.html#17757" class="Function">decidable-index-gives-trichotomy</a> <a id="17983" class="Symbol">(</a><a id="17984" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17988" href="Ordinals.WellOrderArithmetic.html#17988" class="Bound">p</a><a id="17989" class="Symbol">)</a> <a id="17991" href="Ordinals.WellOrderArithmetic.html#17991" class="Bound">t</a> <a id="17993" href="Ordinals.WellOrderArithmetic.html#17993" class="Bound">u</a> <a id="17995" href="Ordinals.WellOrderArithmetic.html#17995" class="Bound">v</a> <a id="17997" class="Symbol">=</a> <a id="17999" href="Ordinals.WellOrderArithmetic.html#18034" class="Function">γ</a> <a id="18001" class="Symbol">(</a><a id="18002" href="Ordinals.WellOrderArithmetic.html#17991" class="Bound">t</a> <a id="18004" href="Ordinals.WellOrderArithmetic.html#17988" class="Bound">p</a> <a id="18006" class="Symbol">(</a><a id="18007" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="18009" href="Ordinals.WellOrderArithmetic.html#17988" class="Bound">p</a> <a id="18011" href="Ordinals.WellOrderArithmetic.html#17993" class="Bound">u</a><a id="18012" class="Symbol">)</a> <a id="18014" class="Symbol">(</a><a id="18015" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="18017" href="Ordinals.WellOrderArithmetic.html#17988" class="Bound">p</a> <a id="18019" href="Ordinals.WellOrderArithmetic.html#17995" class="Bound">v</a><a id="18020" class="Symbol">))</a>
  <a id="18025" class="Keyword">where</a>
   <a id="18034" href="Ordinals.WellOrderArithmetic.html#18034" class="Function">γ</a> <a id="18036" class="Symbol">:</a> <a id="18038" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="18052" class="Symbol">(</a><a id="18053" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="18057" class="Symbol">{</a><a id="18058" href="Ordinals.WellOrderArithmetic.html#17988" class="Bound">p</a><a id="18059" class="Symbol">})</a> <a id="18062" class="Symbol">(</a><a id="18063" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="18065" href="Ordinals.WellOrderArithmetic.html#17988" class="Bound">p</a> <a id="18067" href="Ordinals.WellOrderArithmetic.html#17993" class="Bound">u</a><a id="18068" class="Symbol">)</a> <a id="18070" class="Symbol">(</a><a id="18071" href="Ordinals.WellOrderArithmetic.html#13650" class="Function">φ</a> <a id="18073" href="Ordinals.WellOrderArithmetic.html#17988" class="Bound">p</a> <a id="18075" href="Ordinals.WellOrderArithmetic.html#17995" class="Bound">v</a><a id="18076" class="Symbol">)</a> <a id="18078" class="Symbol">→</a> <a id="18080" href="Ordinals.Notions.html#12213" class="Function">in-trichotomy</a> <a id="18094" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a> <a id="18098" href="Ordinals.WellOrderArithmetic.html#17993" class="Bound">u</a> <a id="18100" href="Ordinals.WellOrderArithmetic.html#17995" class="Bound">v</a>
   <a id="18105" href="Ordinals.WellOrderArithmetic.html#18034" class="Function">γ</a> <a id="18107" class="Symbol">(</a><a id="18108" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18112" href="Ordinals.WellOrderArithmetic.html#18112" class="Bound">l</a><a id="18113" class="Symbol">)</a>       <a id="18121" class="Symbol">=</a> <a id="18123" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18127" class="Symbol">(</a><a id="18128" href="Ordinals.WellOrderArithmetic.html#17988" class="Bound">p</a> <a id="18130" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18132" href="Ordinals.WellOrderArithmetic.html#18112" class="Bound">l</a><a id="18133" class="Symbol">)</a>
   <a id="18138" href="Ordinals.WellOrderArithmetic.html#18034" class="Function">γ</a> <a id="18140" class="Symbol">(</a><a id="18141" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18145" class="Symbol">(</a><a id="18146" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18150" href="Ordinals.WellOrderArithmetic.html#18150" class="Bound">e</a><a id="18151" class="Symbol">))</a> <a id="18154" class="Symbol">=</a> <a id="18156" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18160" class="Symbol">(</a><a id="18161" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18165" class="Symbol">((</a><a id="18167" href="Ordinals.WellOrderArithmetic.html#13760" class="Function">η</a> <a id="18169" href="Ordinals.WellOrderArithmetic.html#17988" class="Bound">p</a> <a id="18171" href="Ordinals.WellOrderArithmetic.html#17993" class="Bound">u</a><a id="18172" class="Symbol">)</a><a id="18173" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="18176" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18178" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18181" class="Symbol">(</a><a id="18182" href="Ordinals.WellOrderArithmetic.html#13691" class="Function">ψ</a> <a id="18184" href="Ordinals.WellOrderArithmetic.html#17988" class="Bound">p</a><a id="18185" class="Symbol">)</a> <a id="18187" href="Ordinals.WellOrderArithmetic.html#18150" class="Bound">e</a> <a id="18189" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18191" href="Ordinals.WellOrderArithmetic.html#13760" class="Function">η</a> <a id="18193" href="Ordinals.WellOrderArithmetic.html#17988" class="Bound">p</a> <a id="18195" href="Ordinals.WellOrderArithmetic.html#17995" class="Bound">v</a><a id="18196" class="Symbol">))</a>
   <a id="18202" href="Ordinals.WellOrderArithmetic.html#18034" class="Function">γ</a> <a id="18204" class="Symbol">(</a><a id="18205" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18209" class="Symbol">(</a><a id="18210" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18214" href="Ordinals.WellOrderArithmetic.html#18214" class="Bound">m</a><a id="18215" class="Symbol">))</a> <a id="18218" class="Symbol">=</a> <a id="18220" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18224" class="Symbol">(</a><a id="18225" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18229" class="Symbol">(</a><a id="18230" href="Ordinals.WellOrderArithmetic.html#17988" class="Bound">p</a> <a id="18232" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18234" href="Ordinals.WellOrderArithmetic.html#18214" class="Bound">m</a><a id="18235" class="Symbol">))</a>
 <a id="18239" href="Ordinals.WellOrderArithmetic.html#17757" class="Function">decidable-index-gives-trichotomy</a> <a id="18272" class="Symbol">(</a><a id="18273" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18277" href="Ordinals.WellOrderArithmetic.html#18277" class="Bound">ν</a><a id="18278" class="Symbol">)</a> <a id="18280" href="Ordinals.WellOrderArithmetic.html#18280" class="Bound">t</a> <a id="18282" href="Ordinals.WellOrderArithmetic.html#18282" class="Bound">u</a> <a id="18284" href="Ordinals.WellOrderArithmetic.html#18284" class="Bound">v</a> <a id="18286" class="Symbol">=</a>
  <a id="18290" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18294" class="Symbol">(</a><a id="18295" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18299" class="Symbol">(</a><a id="18300" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="18308" href="Ordinals.WellOrderArithmetic.html#13318" class="Bound">fe</a> <a id="18311" class="Symbol">(λ</a> <a id="18314" href="Ordinals.WellOrderArithmetic.html#18314" class="Bound">p</a> <a id="18316" class="Symbol">→</a> <a id="18318" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="18325" class="Symbol">(</a><a id="18326" href="Ordinals.WellOrderArithmetic.html#18277" class="Bound">ν</a> <a id="18328" href="Ordinals.WellOrderArithmetic.html#18314" class="Bound">p</a><a id="18329" class="Symbol">))))</a>

<a id="18335" class="Markup">\end{code}</a><a id="18345" class="Background">

I am not sure this is going to be useful:

</a><a id="18390" class="Markup">\begin{code}</a>

 <a id="pip.top-preservation"></a><a id="18405" href="Ordinals.WellOrderArithmetic.html#18405" class="Function">top-preservation</a> <a id="18422" class="Symbol">:</a> <a id="18424" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a> <a id="18426" class="Symbol">→</a> <a id="18428" class="Symbol">((</a><a id="18430" href="Ordinals.WellOrderArithmetic.html#18430" class="Bound">p</a> <a id="18432" class="Symbol">:</a> <a id="18434" href="Ordinals.WellOrderArithmetic.html#13344" class="Bound">P</a><a id="18435" class="Symbol">)</a> <a id="18437" class="Symbol">→</a> <a id="18439" href="Ordinals.Notions.html#11093" class="Function">has-top</a> <a id="18447" class="Symbol">(</a><a id="18448" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">_&lt;_</a> <a id="18452" class="Symbol">{</a><a id="18453" href="Ordinals.WellOrderArithmetic.html#18430" class="Bound">p</a><a id="18454" class="Symbol">}))</a> <a id="18458" class="Symbol">→</a> <a id="18460" href="Ordinals.Notions.html#11093" class="Function">has-top</a> <a id="18468" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">_≺_</a>
 <a id="18473" href="Ordinals.WellOrderArithmetic.html#18405" class="Function">top-preservation</a> <a id="18490" href="Ordinals.WellOrderArithmetic.html#18490" class="Bound">p</a> <a id="18492" href="Ordinals.WellOrderArithmetic.html#18492" class="Bound">f</a> <a id="18494" class="Symbol">=</a> <a id="18496" class="Symbol">(λ</a> <a id="18499" href="Ordinals.WellOrderArithmetic.html#18499" class="Bound">q</a> <a id="18501" class="Symbol">→</a> <a id="18503" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18513" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="18515" class="Symbol">(</a><a id="18516" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="18526" href="Ordinals.WellOrderArithmetic.html#18490" class="Bound">p</a> <a id="18528" href="Ordinals.WellOrderArithmetic.html#18499" class="Bound">q</a><a id="18529" class="Symbol">)</a> <a id="18531" class="Symbol">(</a><a id="18532" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18536" class="Symbol">(</a><a id="18537" href="Ordinals.WellOrderArithmetic.html#18492" class="Bound">f</a> <a id="18539" href="Ordinals.WellOrderArithmetic.html#18490" class="Bound">p</a><a id="18540" class="Symbol">)))</a> <a id="18544" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18546" href="Ordinals.WellOrderArithmetic.html#18559" class="Function">g</a>
  <a id="18550" class="Keyword">where</a>
   <a id="18559" href="Ordinals.WellOrderArithmetic.html#18559" class="Function">g</a> <a id="18561" class="Symbol">:</a> <a id="18563" class="Symbol">(</a><a id="18564" href="Ordinals.WellOrderArithmetic.html#18564" class="Bound">u</a> <a id="18566" class="Symbol">:</a> <a id="18568" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="18570" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a><a id="18571" class="Symbol">)</a> <a id="18573" class="Symbol">→</a> <a id="18575" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18577" class="Symbol">((λ</a> <a id="18581" href="Ordinals.WellOrderArithmetic.html#18581" class="Bound">q</a> <a id="18583" class="Symbol">→</a> <a id="18585" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18595" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="18597" class="Symbol">(</a><a id="18598" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="18608" href="Ordinals.WellOrderArithmetic.html#18490" class="Bound">p</a> <a id="18610" href="Ordinals.WellOrderArithmetic.html#18581" class="Bound">q</a><a id="18611" class="Symbol">)</a> <a id="18613" class="Symbol">(</a><a id="18614" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18618" class="Symbol">(</a><a id="18619" href="Ordinals.WellOrderArithmetic.html#18492" class="Bound">f</a> <a id="18621" href="Ordinals.WellOrderArithmetic.html#18490" class="Bound">p</a><a id="18622" class="Symbol">)))</a> <a id="18626" href="Ordinals.WellOrderArithmetic.html#14175" class="Function Operator">≺</a> <a id="18628" href="Ordinals.WellOrderArithmetic.html#18564" class="Bound">u</a><a id="18629" class="Symbol">)</a>
   <a id="18634" href="Ordinals.WellOrderArithmetic.html#18559" class="Function">g</a> <a id="18636" href="Ordinals.WellOrderArithmetic.html#18636" class="Bound">u</a> <a id="18638" class="Symbol">(</a><a id="18639" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a> <a id="18641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18643" href="Ordinals.WellOrderArithmetic.html#18643" class="Bound">l</a><a id="18644" class="Symbol">)</a> <a id="18646" class="Symbol">=</a> <a id="18648" href="Ordinals.WellOrderArithmetic.html#18667" class="Function">h</a> <a id="18650" href="Ordinals.WellOrderArithmetic.html#18869" class="Function">n</a>
    <a id="18656" class="Keyword">where</a>
     <a id="18667" href="Ordinals.WellOrderArithmetic.html#18667" class="Function">h</a> <a id="18669" class="Symbol">:</a> <a id="18671" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18673" class="Symbol">(</a><a id="18674" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18678" class="Symbol">(</a><a id="18679" href="Ordinals.WellOrderArithmetic.html#18492" class="Bound">f</a> <a id="18681" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a><a id="18682" class="Symbol">)</a> <a id="18684" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="18686" href="Ordinals.WellOrderArithmetic.html#18636" class="Bound">u</a> <a id="18688" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a><a id="18689" class="Symbol">)</a>
     <a id="18696" href="Ordinals.WellOrderArithmetic.html#18667" class="Function">h</a> <a id="18698" class="Symbol">=</a> <a id="18700" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="18704" class="Symbol">(</a><a id="18705" href="Ordinals.WellOrderArithmetic.html#18492" class="Bound">f</a> <a id="18707" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a><a id="18708" class="Symbol">)</a> <a id="18710" class="Symbol">(</a><a id="18711" href="Ordinals.WellOrderArithmetic.html#18636" class="Bound">u</a> <a id="18713" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a><a id="18714" class="Symbol">)</a>

     <a id="18722" href="Ordinals.WellOrderArithmetic.html#18722" class="Function">m</a> <a id="18724" class="Symbol">:</a> <a id="18726" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18736" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="18738" class="Symbol">(</a><a id="18739" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="18749" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a> <a id="18751" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a><a id="18752" class="Symbol">)</a> <a id="18754" class="Symbol">(</a><a id="18755" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18759" class="Symbol">(</a><a id="18760" href="Ordinals.WellOrderArithmetic.html#18492" class="Bound">f</a> <a id="18762" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a><a id="18763" class="Symbol">))</a> <a id="18766" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="18768" href="Ordinals.WellOrderArithmetic.html#18636" class="Bound">u</a> <a id="18770" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a>
     <a id="18777" href="Ordinals.WellOrderArithmetic.html#18722" class="Function">m</a> <a id="18779" class="Symbol">=</a> <a id="18781" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18791" class="Symbol">(λ</a> <a id="18794" href="Ordinals.WellOrderArithmetic.html#18794" class="Bound">p</a> <a id="18796" class="Symbol">→</a> <a id="18798" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18808" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="18810" class="Symbol">(</a><a id="18811" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="18821" href="Ordinals.WellOrderArithmetic.html#18794" class="Bound">p</a> <a id="18823" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a><a id="18824" class="Symbol">)</a> <a id="18826" class="Symbol">(</a><a id="18827" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18831" class="Symbol">(</a><a id="18832" href="Ordinals.WellOrderArithmetic.html#18492" class="Bound">f</a> <a id="18834" href="Ordinals.WellOrderArithmetic.html#18794" class="Bound">p</a><a id="18835" class="Symbol">))</a> <a id="18838" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="18840" href="Ordinals.WellOrderArithmetic.html#18636" class="Bound">u</a> <a id="18842" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a><a id="18843" class="Symbol">)</a> <a id="18845" class="Symbol">(</a><a id="18846" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="18856" href="Ordinals.WellOrderArithmetic.html#18490" class="Bound">p</a> <a id="18858" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a><a id="18859" class="Symbol">)</a> <a id="18861" href="Ordinals.WellOrderArithmetic.html#18643" class="Bound">l</a>

     <a id="18869" href="Ordinals.WellOrderArithmetic.html#18869" class="Function">n</a> <a id="18871" class="Symbol">:</a> <a id="18873" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18877" class="Symbol">(</a><a id="18878" href="Ordinals.WellOrderArithmetic.html#18492" class="Bound">f</a> <a id="18880" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a><a id="18881" class="Symbol">)</a> <a id="18883" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="18885" href="Ordinals.WellOrderArithmetic.html#18636" class="Bound">u</a> <a id="18887" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a>
     <a id="18894" href="Ordinals.WellOrderArithmetic.html#18869" class="Function">n</a> <a id="18896" class="Symbol">=</a> <a id="18898" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18908" class="Symbol">(λ</a> <a id="18911" href="Ordinals.WellOrderArithmetic.html#18911" class="Bound">-</a> <a id="18913" class="Symbol">→</a> <a id="18915" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18925" href="Ordinals.WellOrderArithmetic.html#13395" class="Bound">X</a> <a id="18927" href="Ordinals.WellOrderArithmetic.html#18911" class="Bound">-</a> <a id="18929" class="Symbol">(</a><a id="18930" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18934" class="Symbol">(</a><a id="18935" href="Ordinals.WellOrderArithmetic.html#18492" class="Bound">f</a> <a id="18937" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a><a id="18938" class="Symbol">))</a> <a id="18941" href="Ordinals.WellOrderArithmetic.html#13418" class="Bound Operator">&lt;</a> <a id="18943" href="Ordinals.WellOrderArithmetic.html#18636" class="Bound">u</a> <a id="18945" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a><a id="18946" class="Symbol">)</a> <a id="18948" class="Symbol">(</a><a id="18949" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="18964" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="18974" class="Symbol">(</a><a id="18975" href="Ordinals.WellOrderArithmetic.html#13363" class="Bound">P-is-prop</a> <a id="18985" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a> <a id="18987" href="Ordinals.WellOrderArithmetic.html#18639" class="Bound">q</a><a id="18988" class="Symbol">)</a> <a id="18990" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="18994" class="Symbol">)</a> <a id="18996" href="Ordinals.WellOrderArithmetic.html#18722" class="Function">m</a>

<a id="18999" class="Markup">\end{code}</a><a id="19009" class="Background">

Sum of an ordinal-indexed family of ordinals. To show that
extensionality is preserved, our argument uses the assumption that
each ordinal in the family has a top element or that the index type is
discrete.  (Perhaps better assumptions are possible. TODO: think about
this.) These assumptions are valid in our applications. We have three
sum submodules, the first one without assumptions.

</a><a id="19401" class="Markup">\begin{code}</a>

<a id="19415" class="Keyword">module</a> <a id="sum"></a><a id="19422" href="Ordinals.WellOrderArithmetic.html#19422" class="Module">sum</a>
        <a id="19434" class="Symbol">{</a><a id="19435" href="Ordinals.WellOrderArithmetic.html#19435" class="Bound">𝓤</a> <a id="19437" href="Ordinals.WellOrderArithmetic.html#19437" class="Bound">𝓥</a> <a id="19439" href="Ordinals.WellOrderArithmetic.html#19439" class="Bound">𝓦</a> <a id="19441" href="Ordinals.WellOrderArithmetic.html#19441" class="Bound">𝓣</a><a id="19442" class="Symbol">}</a>
        <a id="19452" class="Symbol">{</a><a id="19453" href="Ordinals.WellOrderArithmetic.html#19453" class="Bound">X</a> <a id="19455" class="Symbol">:</a> <a id="19457" href="Ordinals.WellOrderArithmetic.html#19435" class="Bound">𝓤</a> <a id="19459" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19461" class="Symbol">}</a>
        <a id="19471" class="Symbol">{</a><a id="19472" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="19474" class="Symbol">:</a> <a id="19476" href="Ordinals.WellOrderArithmetic.html#19453" class="Bound">X</a> <a id="19478" class="Symbol">→</a> <a id="19480" href="Ordinals.WellOrderArithmetic.html#19437" class="Bound">𝓥</a> <a id="19482" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19484" class="Symbol">}</a>
        <a id="19494" class="Symbol">(</a><a id="19495" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">_&lt;_</a> <a id="19499" class="Symbol">:</a> <a id="19501" href="Ordinals.WellOrderArithmetic.html#19453" class="Bound">X</a> <a id="19503" class="Symbol">→</a> <a id="19505" href="Ordinals.WellOrderArithmetic.html#19453" class="Bound">X</a> <a id="19507" class="Symbol">→</a> <a id="19509" href="Ordinals.WellOrderArithmetic.html#19439" class="Bound">𝓦</a> <a id="19511" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19513" class="Symbol">)</a>
        <a id="19523" class="Symbol">(</a><a id="19524" href="Ordinals.WellOrderArithmetic.html#19524" class="Bound Operator">_≺_</a> <a id="19528" class="Symbol">:</a> <a id="19530" class="Symbol">{</a><a id="19531" href="Ordinals.WellOrderArithmetic.html#19531" class="Bound">x</a> <a id="19533" class="Symbol">:</a> <a id="19535" href="Ordinals.WellOrderArithmetic.html#19453" class="Bound">X</a><a id="19536" class="Symbol">}</a> <a id="19538" class="Symbol">→</a> <a id="19540" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="19542" href="Ordinals.WellOrderArithmetic.html#19531" class="Bound">x</a> <a id="19544" class="Symbol">→</a> <a id="19546" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="19548" href="Ordinals.WellOrderArithmetic.html#19531" class="Bound">x</a> <a id="19550" class="Symbol">→</a> <a id="19552" href="Ordinals.WellOrderArithmetic.html#19441" class="Bound">𝓣</a> <a id="19554" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19556" class="Symbol">)</a>
      <a id="19564" class="Keyword">where</a>

 <a id="19572" class="Keyword">open</a> <a id="19577" class="Keyword">import</a> <a id="19584" href="Ordinals.LexicographicOrder.html" class="Module">Ordinals.LexicographicOrder</a>

 <a id="19614" class="Keyword">private</a>
  <a id="sum._⊏_"></a><a id="19624" href="Ordinals.WellOrderArithmetic.html#19624" class="Function Operator">_⊏_</a> <a id="19628" class="Symbol">:</a> <a id="19630" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="19632" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="19634" class="Symbol">→</a> <a id="19636" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="19638" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="19640" class="Symbol">→</a> <a id="19642" href="Ordinals.WellOrderArithmetic.html#19435" class="Bound">𝓤</a> <a id="19644" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="19646" href="Ordinals.WellOrderArithmetic.html#19439" class="Bound">𝓦</a> <a id="19648" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="19650" href="Ordinals.WellOrderArithmetic.html#19441" class="Bound">𝓣</a> <a id="19652" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="19656" href="Ordinals.WellOrderArithmetic.html#19624" class="Function Operator">_⊏_</a> <a id="19660" class="Symbol">=</a> <a id="19662" href="Ordinals.LexicographicOrder.html#961" class="Function">slex-order</a> <a id="19673" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">_&lt;_</a> <a id="19677" href="Ordinals.WellOrderArithmetic.html#19524" class="Bound Operator">_≺_</a>

 <a id="sum.order"></a><a id="19683" href="Ordinals.WellOrderArithmetic.html#19683" class="Function">order</a> <a id="19689" class="Symbol">=</a> <a id="19691" href="Ordinals.WellOrderArithmetic.html#19624" class="Function Operator">_⊏_</a>

 <a id="sum.well-founded"></a><a id="19697" href="Ordinals.WellOrderArithmetic.html#19697" class="Function">well-founded</a> <a id="19710" class="Symbol">:</a> <a id="19712" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="19728" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">_&lt;_</a>
              <a id="19746" class="Symbol">→</a> <a id="19748" class="Symbol">((</a><a id="19750" href="Ordinals.WellOrderArithmetic.html#19750" class="Bound">x</a> <a id="19752" class="Symbol">:</a> <a id="19754" href="Ordinals.WellOrderArithmetic.html#19453" class="Bound">X</a><a id="19755" class="Symbol">)</a> <a id="19757" class="Symbol">→</a> <a id="19759" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="19775" class="Symbol">(</a><a id="19776" href="Ordinals.WellOrderArithmetic.html#19524" class="Bound Operator">_≺_</a> <a id="19780" class="Symbol">{</a><a id="19781" href="Ordinals.WellOrderArithmetic.html#19750" class="Bound">x</a><a id="19782" class="Symbol">}))</a>
              <a id="19800" class="Symbol">→</a> <a id="19802" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="19818" href="Ordinals.WellOrderArithmetic.html#19624" class="Function Operator">_⊏_</a>
 <a id="19823" href="Ordinals.WellOrderArithmetic.html#19697" class="Function">well-founded</a> <a id="19836" href="Ordinals.WellOrderArithmetic.html#19836" class="Bound">w</a> <a id="19838" href="Ordinals.WellOrderArithmetic.html#19838" class="Bound">w&#39;</a> <a id="19841" class="Symbol">(</a><a id="19842" href="Ordinals.WellOrderArithmetic.html#19842" class="Bound">x</a> <a id="19844" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19846" href="Ordinals.WellOrderArithmetic.html#19846" class="Bound">y</a><a id="19847" class="Symbol">)</a> <a id="19849" class="Symbol">=</a> <a id="19851" href="Ordinals.WellOrderArithmetic.html#20500" class="Function">φ</a> <a id="19853" href="Ordinals.WellOrderArithmetic.html#19842" class="Bound">x</a> <a id="19855" href="Ordinals.WellOrderArithmetic.html#19846" class="Bound">y</a>
  <a id="19859" class="Keyword">where</a>
   <a id="19868" href="Ordinals.WellOrderArithmetic.html#19868" class="Function">P</a> <a id="19870" class="Symbol">:</a> <a id="19872" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="19874" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="19876" class="Symbol">→</a> <a id="19878" href="Ordinals.WellOrderArithmetic.html#19435" class="Bound">𝓤</a> <a id="19880" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="19882" href="Ordinals.WellOrderArithmetic.html#19437" class="Bound">𝓥</a> <a id="19884" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="19886" href="Ordinals.WellOrderArithmetic.html#19439" class="Bound">𝓦</a> <a id="19888" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="19890" href="Ordinals.WellOrderArithmetic.html#19441" class="Bound">𝓣</a> <a id="19892" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="19897" href="Ordinals.WellOrderArithmetic.html#19868" class="Function">P</a> <a id="19899" class="Symbol">=</a> <a id="19901" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="19915" href="Ordinals.WellOrderArithmetic.html#19624" class="Function Operator">_⊏_</a>

   <a id="19923" href="Ordinals.WellOrderArithmetic.html#19923" class="Function">γ</a> <a id="19925" class="Symbol">:</a> <a id="19927" class="Symbol">(</a><a id="19928" href="Ordinals.WellOrderArithmetic.html#19928" class="Bound">x</a> <a id="19930" class="Symbol">:</a> <a id="19932" href="Ordinals.WellOrderArithmetic.html#19453" class="Bound">X</a><a id="19933" class="Symbol">)</a>
     <a id="19940" class="Symbol">→</a> <a id="19942" class="Symbol">((</a><a id="19944" href="Ordinals.WellOrderArithmetic.html#19944" class="Bound">x&#39;</a> <a id="19947" class="Symbol">:</a> <a id="19949" href="Ordinals.WellOrderArithmetic.html#19453" class="Bound">X</a><a id="19950" class="Symbol">)</a> <a id="19952" class="Symbol">→</a> <a id="19954" href="Ordinals.WellOrderArithmetic.html#19944" class="Bound">x&#39;</a> <a id="19957" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">&lt;</a> <a id="19959" href="Ordinals.WellOrderArithmetic.html#19928" class="Bound">x</a> <a id="19961" class="Symbol">→</a> <a id="19963" class="Symbol">(</a><a id="19964" href="Ordinals.WellOrderArithmetic.html#19964" class="Bound">y&#39;</a> <a id="19967" class="Symbol">:</a> <a id="19969" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="19971" href="Ordinals.WellOrderArithmetic.html#19944" class="Bound">x&#39;</a><a id="19973" class="Symbol">)</a> <a id="19975" class="Symbol">→</a> <a id="19977" href="Ordinals.WellOrderArithmetic.html#19868" class="Function">P</a> <a id="19979" class="Symbol">(</a><a id="19980" href="Ordinals.WellOrderArithmetic.html#19944" class="Bound">x&#39;</a> <a id="19983" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19985" href="Ordinals.WellOrderArithmetic.html#19964" class="Bound">y&#39;</a><a id="19987" class="Symbol">))</a>
     <a id="19995" class="Symbol">→</a> <a id="19997" class="Symbol">(</a><a id="19998" href="Ordinals.WellOrderArithmetic.html#19998" class="Bound">y</a> <a id="20000" class="Symbol">:</a> <a id="20002" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="20004" href="Ordinals.WellOrderArithmetic.html#19928" class="Bound">x</a><a id="20005" class="Symbol">)</a> <a id="20007" class="Symbol">→</a> <a id="20009" href="Ordinals.WellOrderArithmetic.html#19868" class="Function">P</a> <a id="20011" class="Symbol">(</a><a id="20012" href="Ordinals.WellOrderArithmetic.html#19928" class="Bound">x</a> <a id="20014" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20016" href="Ordinals.WellOrderArithmetic.html#19998" class="Bound">y</a><a id="20017" class="Symbol">)</a>
   <a id="20022" href="Ordinals.WellOrderArithmetic.html#19923" class="Function">γ</a> <a id="20024" href="Ordinals.WellOrderArithmetic.html#20024" class="Bound">x</a> <a id="20026" href="Ordinals.WellOrderArithmetic.html#20026" class="Bound">s</a> <a id="20028" class="Symbol">=</a> <a id="20030" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="20052" href="Ordinals.WellOrderArithmetic.html#19524" class="Bound Operator">_≺_</a> <a id="20056" class="Symbol">(</a><a id="20057" href="Ordinals.WellOrderArithmetic.html#19838" class="Bound">w&#39;</a> <a id="20060" href="Ordinals.WellOrderArithmetic.html#20024" class="Bound">x</a><a id="20061" class="Symbol">)</a>
            <a id="20075" class="Symbol">(λ</a> <a id="20078" href="Ordinals.WellOrderArithmetic.html#20078" class="Bound">y</a> <a id="20080" class="Symbol">→</a> <a id="20082" href="Ordinals.WellOrderArithmetic.html#19868" class="Function">P</a> <a id="20084" class="Symbol">(</a><a id="20085" href="Ordinals.WellOrderArithmetic.html#20024" class="Bound">x</a> <a id="20087" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20089" href="Ordinals.WellOrderArithmetic.html#20078" class="Bound">y</a><a id="20090" class="Symbol">))</a>
            <a id="20105" class="Symbol">(λ</a> <a id="20108" href="Ordinals.WellOrderArithmetic.html#20108" class="Bound">y</a> <a id="20110" href="Ordinals.WellOrderArithmetic.html#20110" class="Bound">f</a> <a id="20112" class="Symbol">→</a> <a id="20114" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="20118" class="Symbol">(</a><a id="20119" href="Ordinals.WellOrderArithmetic.html#20142" class="Function">ψ</a> <a id="20121" href="Ordinals.WellOrderArithmetic.html#20108" class="Bound">y</a> <a id="20123" href="Ordinals.WellOrderArithmetic.html#20110" class="Bound">f</a><a id="20124" class="Symbol">))</a>
    <a id="20131" class="Keyword">where</a>
     <a id="20142" href="Ordinals.WellOrderArithmetic.html#20142" class="Function">ψ</a> <a id="20144" class="Symbol">:</a> <a id="20146" class="Symbol">(</a><a id="20147" href="Ordinals.WellOrderArithmetic.html#20147" class="Bound">y</a> <a id="20149" class="Symbol">:</a> <a id="20151" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="20153" href="Ordinals.WellOrderArithmetic.html#20024" class="Bound">x</a><a id="20154" class="Symbol">)</a>
       <a id="20163" class="Symbol">→</a> <a id="20165" class="Symbol">((</a><a id="20167" href="Ordinals.WellOrderArithmetic.html#20167" class="Bound">y&#39;</a> <a id="20170" class="Symbol">:</a> <a id="20172" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="20174" href="Ordinals.WellOrderArithmetic.html#20024" class="Bound">x</a><a id="20175" class="Symbol">)</a> <a id="20177" class="Symbol">→</a> <a id="20179" href="Ordinals.WellOrderArithmetic.html#20167" class="Bound">y&#39;</a> <a id="20182" href="Ordinals.WellOrderArithmetic.html#19524" class="Bound Operator">≺</a> <a id="20184" href="Ordinals.WellOrderArithmetic.html#20147" class="Bound">y</a> <a id="20186" class="Symbol">→</a> <a id="20188" href="Ordinals.WellOrderArithmetic.html#19868" class="Function">P</a> <a id="20190" class="Symbol">(</a><a id="20191" href="Ordinals.WellOrderArithmetic.html#20024" class="Bound">x</a> <a id="20193" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20195" href="Ordinals.WellOrderArithmetic.html#20167" class="Bound">y&#39;</a><a id="20197" class="Symbol">))</a>
       <a id="20207" class="Symbol">→</a> <a id="20209" class="Symbol">(</a><a id="20210" href="Ordinals.WellOrderArithmetic.html#20210" class="Bound">z&#39;</a> <a id="20213" class="Symbol">:</a> <a id="20215" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="20217" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a><a id="20218" class="Symbol">)</a> <a id="20220" class="Symbol">→</a> <a id="20222" href="Ordinals.WellOrderArithmetic.html#20210" class="Bound">z&#39;</a> <a id="20225" href="Ordinals.WellOrderArithmetic.html#19624" class="Function Operator">⊏</a> <a id="20227" class="Symbol">(</a><a id="20228" href="Ordinals.WellOrderArithmetic.html#20024" class="Bound">x</a> <a id="20230" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20232" href="Ordinals.WellOrderArithmetic.html#20147" class="Bound">y</a><a id="20233" class="Symbol">)</a> <a id="20235" class="Symbol">→</a> <a id="20237" href="Ordinals.WellOrderArithmetic.html#19868" class="Function">P</a> <a id="20239" href="Ordinals.WellOrderArithmetic.html#20210" class="Bound">z&#39;</a>
     <a id="20247" href="Ordinals.WellOrderArithmetic.html#20142" class="Function">ψ</a> <a id="20249" href="Ordinals.WellOrderArithmetic.html#20249" class="Bound">y</a> <a id="20251" href="Ordinals.WellOrderArithmetic.html#20251" class="Bound">f</a> <a id="20253" class="Symbol">(</a><a id="20254" href="Ordinals.WellOrderArithmetic.html#20254" class="Bound">x&#39;</a> <a id="20257" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20259" href="Ordinals.WellOrderArithmetic.html#20259" class="Bound">y&#39;</a><a id="20261" class="Symbol">)</a> <a id="20263" class="Symbol">(</a><a id="20264" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20268" href="Ordinals.WellOrderArithmetic.html#20268" class="Bound">l</a><a id="20269" class="Symbol">)</a> <a id="20271" class="Symbol">=</a> <a id="20273" href="Ordinals.WellOrderArithmetic.html#20026" class="Bound">s</a> <a id="20275" href="Ordinals.WellOrderArithmetic.html#20254" class="Bound">x&#39;</a> <a id="20278" href="Ordinals.WellOrderArithmetic.html#20268" class="Bound">l</a> <a id="20280" href="Ordinals.WellOrderArithmetic.html#20259" class="Bound">y&#39;</a>
     <a id="20288" href="Ordinals.WellOrderArithmetic.html#20142" class="Function">ψ</a> <a id="20290" href="Ordinals.WellOrderArithmetic.html#20290" class="Bound">y</a> <a id="20292" href="Ordinals.WellOrderArithmetic.html#20292" class="Bound">f</a> <a id="20294" class="Symbol">(</a><a id="20295" href="Ordinals.WellOrderArithmetic.html#20295" class="Bound">x&#39;</a> <a id="20298" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20300" href="Ordinals.WellOrderArithmetic.html#20300" class="Bound">y&#39;</a><a id="20302" class="Symbol">)</a> <a id="20304" class="Symbol">(</a><a id="20305" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20309" class="Symbol">(</a><a id="20310" href="Ordinals.WellOrderArithmetic.html#20310" class="Bound">r</a> <a id="20312" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20314" href="Ordinals.WellOrderArithmetic.html#20314" class="Bound">m</a><a id="20315" class="Symbol">))</a> <a id="20318" class="Symbol">=</a> <a id="20320" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="20332" href="Ordinals.WellOrderArithmetic.html#19868" class="Function">P</a> <a id="20334" href="Ordinals.WellOrderArithmetic.html#20428" class="Function">p</a> <a id="20336" href="Ordinals.WellOrderArithmetic.html#20357" class="Function">α</a>
      <a id="20344" class="Keyword">where</a>
       <a id="20357" href="Ordinals.WellOrderArithmetic.html#20357" class="Function">α</a> <a id="20359" class="Symbol">:</a> <a id="20361" href="Ordinals.WellOrderArithmetic.html#19868" class="Function">P</a> <a id="20363" class="Symbol">(</a><a id="20364" href="Ordinals.WellOrderArithmetic.html#20024" class="Bound">x</a> <a id="20366" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20368" href="MLTT.Id.html#734" class="Function">transport</a> <a id="20378" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="20380" href="Ordinals.WellOrderArithmetic.html#20310" class="Bound">r</a> <a id="20382" href="Ordinals.WellOrderArithmetic.html#20300" class="Bound">y&#39;</a><a id="20384" class="Symbol">)</a>
       <a id="20393" href="Ordinals.WellOrderArithmetic.html#20357" class="Function">α</a> <a id="20395" class="Symbol">=</a> <a id="20397" href="Ordinals.WellOrderArithmetic.html#20292" class="Bound">f</a> <a id="20399" class="Symbol">(</a><a id="20400" href="MLTT.Id.html#734" class="Function">transport</a> <a id="20410" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="20412" href="Ordinals.WellOrderArithmetic.html#20310" class="Bound">r</a> <a id="20414" href="Ordinals.WellOrderArithmetic.html#20300" class="Bound">y&#39;</a><a id="20416" class="Symbol">)</a> <a id="20418" href="Ordinals.WellOrderArithmetic.html#20314" class="Bound">m</a>

       <a id="20428" href="Ordinals.WellOrderArithmetic.html#20428" class="Function">p</a> <a id="20430" class="Symbol">:</a> <a id="20432" class="Symbol">(</a><a id="20433" href="Ordinals.WellOrderArithmetic.html#20295" class="Bound">x&#39;</a> <a id="20436" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20438" href="Ordinals.WellOrderArithmetic.html#20300" class="Bound">y&#39;</a><a id="20440" class="Symbol">)</a> <a id="20442" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20444" class="Symbol">(</a><a id="20445" href="Ordinals.WellOrderArithmetic.html#20024" class="Bound">x</a> <a id="20447" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20449" href="MLTT.Id.html#734" class="Function">transport</a> <a id="20459" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="20461" href="Ordinals.WellOrderArithmetic.html#20310" class="Bound">r</a> <a id="20463" href="Ordinals.WellOrderArithmetic.html#20300" class="Bound">y&#39;</a><a id="20465" class="Symbol">)</a>
       <a id="20474" href="Ordinals.WellOrderArithmetic.html#20428" class="Function">p</a> <a id="20476" class="Symbol">=</a> <a id="20478" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="20485" class="Symbol">(</a><a id="20486" href="Ordinals.WellOrderArithmetic.html#20310" class="Bound">r</a> <a id="20488" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20490" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="20494" class="Symbol">)</a>

   <a id="20500" href="Ordinals.WellOrderArithmetic.html#20500" class="Function">φ</a> <a id="20502" class="Symbol">:</a> <a id="20504" class="Symbol">(</a><a id="20505" href="Ordinals.WellOrderArithmetic.html#20505" class="Bound">x</a> <a id="20507" class="Symbol">:</a> <a id="20509" href="Ordinals.WellOrderArithmetic.html#19453" class="Bound">X</a><a id="20510" class="Symbol">)</a> <a id="20512" class="Symbol">(</a><a id="20513" href="Ordinals.WellOrderArithmetic.html#20513" class="Bound">y</a> <a id="20515" class="Symbol">:</a> <a id="20517" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="20519" href="Ordinals.WellOrderArithmetic.html#20505" class="Bound">x</a><a id="20520" class="Symbol">)</a> <a id="20522" class="Symbol">→</a> <a id="20524" href="Ordinals.WellOrderArithmetic.html#19868" class="Function">P</a> <a id="20526" class="Symbol">(</a><a id="20527" href="Ordinals.WellOrderArithmetic.html#20505" class="Bound">x</a> <a id="20529" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20531" href="Ordinals.WellOrderArithmetic.html#20513" class="Bound">y</a><a id="20532" class="Symbol">)</a>
   <a id="20537" href="Ordinals.WellOrderArithmetic.html#20500" class="Function">φ</a> <a id="20539" class="Symbol">=</a> <a id="20541" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="20563" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">_&lt;_</a> <a id="20567" href="Ordinals.WellOrderArithmetic.html#19836" class="Bound">w</a> <a id="20569" class="Symbol">(λ</a> <a id="20572" href="Ordinals.WellOrderArithmetic.html#20572" class="Bound">x</a> <a id="20574" class="Symbol">→</a> <a id="20576" class="Symbol">(</a><a id="20577" href="Ordinals.WellOrderArithmetic.html#20577" class="Bound">y</a> <a id="20579" class="Symbol">:</a> <a id="20581" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="20583" href="Ordinals.WellOrderArithmetic.html#20572" class="Bound">x</a><a id="20584" class="Symbol">)</a> <a id="20586" class="Symbol">→</a> <a id="20588" href="Ordinals.WellOrderArithmetic.html#19868" class="Function">P</a> <a id="20590" class="Symbol">(</a><a id="20591" href="Ordinals.WellOrderArithmetic.html#20572" class="Bound">x</a> <a id="20593" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20595" href="Ordinals.WellOrderArithmetic.html#20577" class="Bound">y</a><a id="20596" class="Symbol">))</a> <a id="20599" href="Ordinals.WellOrderArithmetic.html#19923" class="Function">γ</a>

 <a id="sum.transitive"></a><a id="20603" href="Ordinals.WellOrderArithmetic.html#20603" class="Function">transitive</a> <a id="20614" class="Symbol">:</a> <a id="20616" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="20630" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">_&lt;_</a>
            <a id="20646" class="Symbol">→</a> <a id="20648" class="Symbol">((</a><a id="20650" href="Ordinals.WellOrderArithmetic.html#20650" class="Bound">x</a> <a id="20652" class="Symbol">:</a> <a id="20654" href="Ordinals.WellOrderArithmetic.html#19453" class="Bound">X</a><a id="20655" class="Symbol">)</a> <a id="20657" class="Symbol">→</a> <a id="20659" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="20673" class="Symbol">(</a><a id="20674" href="Ordinals.WellOrderArithmetic.html#19524" class="Bound Operator">_≺_</a> <a id="20678" class="Symbol">{</a><a id="20679" href="Ordinals.WellOrderArithmetic.html#20650" class="Bound">x</a><a id="20680" class="Symbol">}))</a>
            <a id="20696" class="Symbol">→</a> <a id="20698" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="20712" href="Ordinals.WellOrderArithmetic.html#19624" class="Function Operator">_⊏_</a>
 <a id="20717" href="Ordinals.WellOrderArithmetic.html#20603" class="Function">transitive</a> <a id="20728" href="Ordinals.WellOrderArithmetic.html#20728" class="Bound">t</a> <a id="20730" href="Ordinals.WellOrderArithmetic.html#20730" class="Bound">t&#39;</a> <a id="20733" class="Symbol">(</a><a id="20734" href="Ordinals.WellOrderArithmetic.html#20734" class="Bound">a</a> <a id="20736" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20738" href="Ordinals.WellOrderArithmetic.html#20738" class="Bound">b</a><a id="20739" class="Symbol">)</a> <a id="20741" class="Symbol">(</a><a id="20742" href="Ordinals.WellOrderArithmetic.html#20742" class="Bound">x</a> <a id="20744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20746" href="Ordinals.WellOrderArithmetic.html#20746" class="Bound">y</a><a id="20747" class="Symbol">)</a> <a id="20749" class="Symbol">(</a><a id="20750" href="Ordinals.WellOrderArithmetic.html#20750" class="Bound">u</a> <a id="20752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20754" href="Ordinals.WellOrderArithmetic.html#20754" class="Bound">v</a><a id="20755" class="Symbol">)</a> <a id="20757" class="Symbol">=</a> <a id="20759" href="Ordinals.WellOrderArithmetic.html#20772" class="Function">f</a>
  <a id="20763" class="Keyword">where</a>
   <a id="20772" href="Ordinals.WellOrderArithmetic.html#20772" class="Function">f</a> <a id="20774" class="Symbol">:</a> <a id="20776" class="Symbol">(</a><a id="20777" href="Ordinals.WellOrderArithmetic.html#20734" class="Bound">a</a> <a id="20779" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20781" href="Ordinals.WellOrderArithmetic.html#20738" class="Bound">b</a><a id="20782" class="Symbol">)</a> <a id="20784" href="Ordinals.WellOrderArithmetic.html#19624" class="Function Operator">⊏</a> <a id="20786" class="Symbol">(</a><a id="20787" href="Ordinals.WellOrderArithmetic.html#20742" class="Bound">x</a> <a id="20789" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20791" href="Ordinals.WellOrderArithmetic.html#20746" class="Bound">y</a><a id="20792" class="Symbol">)</a> <a id="20794" class="Symbol">→</a> <a id="20796" class="Symbol">(</a><a id="20797" href="Ordinals.WellOrderArithmetic.html#20742" class="Bound">x</a> <a id="20799" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20801" href="Ordinals.WellOrderArithmetic.html#20746" class="Bound">y</a><a id="20802" class="Symbol">)</a> <a id="20804" href="Ordinals.WellOrderArithmetic.html#19624" class="Function Operator">⊏</a> <a id="20806" class="Symbol">(</a><a id="20807" href="Ordinals.WellOrderArithmetic.html#20750" class="Bound">u</a> <a id="20809" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20811" href="Ordinals.WellOrderArithmetic.html#20754" class="Bound">v</a><a id="20812" class="Symbol">)</a> <a id="20814" class="Symbol">→</a> <a id="20816" class="Symbol">(</a><a id="20817" href="Ordinals.WellOrderArithmetic.html#20734" class="Bound">a</a> <a id="20819" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20821" href="Ordinals.WellOrderArithmetic.html#20738" class="Bound">b</a><a id="20822" class="Symbol">)</a> <a id="20824" href="Ordinals.WellOrderArithmetic.html#19624" class="Function Operator">⊏</a> <a id="20826" class="Symbol">(</a><a id="20827" href="Ordinals.WellOrderArithmetic.html#20750" class="Bound">u</a> <a id="20829" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20831" href="Ordinals.WellOrderArithmetic.html#20754" class="Bound">v</a><a id="20832" class="Symbol">)</a>
   <a id="20837" href="Ordinals.WellOrderArithmetic.html#20772" class="Function">f</a> <a id="20839" class="Symbol">(</a><a id="20840" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20844" href="Ordinals.WellOrderArithmetic.html#20844" class="Bound">l</a><a id="20845" class="Symbol">)</a>       <a id="20853" class="Symbol">(</a><a id="20854" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20858" href="Ordinals.WellOrderArithmetic.html#20858" class="Bound">m</a><a id="20859" class="Symbol">)</a>          <a id="20870" class="Symbol">=</a> <a id="20872" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20876" class="Symbol">(</a><a id="20877" href="Ordinals.WellOrderArithmetic.html#20728" class="Bound">t</a> <a id="20879" class="Symbol">_</a> <a id="20881" class="Symbol">_</a> <a id="20883" class="Symbol">_</a> <a id="20885" href="Ordinals.WellOrderArithmetic.html#20844" class="Bound">l</a> <a id="20887" href="Ordinals.WellOrderArithmetic.html#20858" class="Bound">m</a><a id="20888" class="Symbol">)</a>
   <a id="20893" href="Ordinals.WellOrderArithmetic.html#20772" class="Function">f</a> <a id="20895" class="Symbol">(</a><a id="20896" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20900" href="Ordinals.WellOrderArithmetic.html#20900" class="Bound">l</a><a id="20901" class="Symbol">)</a>       <a id="20909" class="Symbol">(</a><a id="20910" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20914" class="Symbol">(</a><a id="20915" href="Ordinals.WellOrderArithmetic.html#20915" class="Bound">q</a> <a id="20917" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20919" href="Ordinals.WellOrderArithmetic.html#20919" class="Bound">m</a><a id="20920" class="Symbol">))</a>    <a id="20926" class="Symbol">=</a> <a id="20928" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20932" class="Symbol">(</a><a id="20933" href="MLTT.Id.html#734" class="Function">transport</a> <a id="20943" class="Symbol">(λ</a> <a id="20946" href="Ordinals.WellOrderArithmetic.html#20946" class="Bound">-</a> <a id="20948" class="Symbol">→</a> <a id="20950" href="Ordinals.WellOrderArithmetic.html#20734" class="Bound">a</a> <a id="20952" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">&lt;</a> <a id="20954" href="Ordinals.WellOrderArithmetic.html#20946" class="Bound">-</a><a id="20955" class="Symbol">)</a> <a id="20957" href="Ordinals.WellOrderArithmetic.html#20915" class="Bound">q</a> <a id="20959" href="Ordinals.WellOrderArithmetic.html#20900" class="Bound">l</a><a id="20960" class="Symbol">)</a>
   <a id="20965" href="Ordinals.WellOrderArithmetic.html#20772" class="Function">f</a> <a id="20967" class="Symbol">(</a><a id="20968" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20972" class="Symbol">(</a><a id="20973" href="Ordinals.WellOrderArithmetic.html#20973" class="Bound">r</a> <a id="20975" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20977" href="Ordinals.WellOrderArithmetic.html#20977" class="Bound">l</a><a id="20978" class="Symbol">))</a> <a id="20981" class="Symbol">(</a><a id="20982" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20986" href="Ordinals.WellOrderArithmetic.html#20986" class="Bound">m</a><a id="20987" class="Symbol">)</a>          <a id="20998" class="Symbol">=</a> <a id="21000" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21004" class="Symbol">(</a><a id="21005" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="21017" class="Symbol">(λ</a> <a id="21020" href="Ordinals.WellOrderArithmetic.html#21020" class="Bound">-</a> <a id="21022" class="Symbol">→</a> <a id="21024" href="Ordinals.WellOrderArithmetic.html#21020" class="Bound">-</a> <a id="21026" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">&lt;</a> <a id="21028" href="Ordinals.WellOrderArithmetic.html#20750" class="Bound">u</a><a id="21029" class="Symbol">)</a> <a id="21031" href="Ordinals.WellOrderArithmetic.html#20973" class="Bound">r</a> <a id="21033" href="Ordinals.WellOrderArithmetic.html#20986" class="Bound">m</a><a id="21034" class="Symbol">)</a>
   <a id="21039" href="Ordinals.WellOrderArithmetic.html#20772" class="Function">f</a> <a id="21041" class="Symbol">(</a><a id="21042" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21046" class="Symbol">(</a><a id="21047" href="Ordinals.WellOrderArithmetic.html#21047" class="Bound">r</a> <a id="21049" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21051" href="Ordinals.WellOrderArithmetic.html#21051" class="Bound">l</a><a id="21052" class="Symbol">))</a> <a id="21055" class="Symbol">(</a><a id="21056" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21060" class="Symbol">(</a><a id="21061" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21066" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21068" href="Ordinals.WellOrderArithmetic.html#21068" class="Bound">m</a><a id="21069" class="Symbol">))</a> <a id="21072" class="Symbol">=</a> <a id="21074" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21078" class="Symbol">(</a><a id="21079" href="Ordinals.WellOrderArithmetic.html#21047" class="Bound">r</a> <a id="21081" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21083" class="Symbol">(</a><a id="21084" href="Ordinals.WellOrderArithmetic.html#20730" class="Bound">t&#39;</a> <a id="21087" href="Ordinals.WellOrderArithmetic.html#20742" class="Bound">x</a> <a id="21089" class="Symbol">_</a> <a id="21091" class="Symbol">_</a> <a id="21093" class="Symbol">_</a> <a id="21095" href="Ordinals.WellOrderArithmetic.html#21051" class="Bound">l</a> <a id="21097" href="Ordinals.WellOrderArithmetic.html#21068" class="Bound">m</a><a id="21098" class="Symbol">))</a>

 <a id="sum.prop-valued"></a><a id="21103" href="Ordinals.WellOrderArithmetic.html#21103" class="Function">prop-valued</a> <a id="21115" class="Symbol">:</a> <a id="21117" href="UF.FunExt.html#996" class="Function">FunExt</a>
             <a id="21137" class="Symbol">→</a> <a id="21139" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="21154" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">_&lt;_</a>
             <a id="21171" class="Symbol">→</a> <a id="21173" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="21189" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">_&lt;_</a>
             <a id="21206" class="Symbol">→</a> <a id="21208" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="21223" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">_&lt;_</a>
             <a id="21240" class="Symbol">→</a> <a id="21242" class="Symbol">((</a><a id="21244" href="Ordinals.WellOrderArithmetic.html#21244" class="Bound">x</a> <a id="21246" class="Symbol">:</a> <a id="21248" href="Ordinals.WellOrderArithmetic.html#19453" class="Bound">X</a><a id="21249" class="Symbol">)</a> <a id="21251" class="Symbol">→</a> <a id="21253" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="21268" class="Symbol">(</a><a id="21269" href="Ordinals.WellOrderArithmetic.html#19524" class="Bound Operator">_≺_</a> <a id="21273" class="Symbol">{</a><a id="21274" href="Ordinals.WellOrderArithmetic.html#21244" class="Bound">x</a><a id="21275" class="Symbol">}))</a>
             <a id="21292" class="Symbol">→</a> <a id="21294" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="21309" href="Ordinals.WellOrderArithmetic.html#19624" class="Function Operator">_⊏_</a>
 <a id="21314" href="Ordinals.WellOrderArithmetic.html#21103" class="Function">prop-valued</a> <a id="21326" href="Ordinals.WellOrderArithmetic.html#21326" class="Bound">fe</a> <a id="21329" href="Ordinals.WellOrderArithmetic.html#21329" class="Bound">p</a> <a id="21331" href="Ordinals.WellOrderArithmetic.html#21331" class="Bound">w</a> <a id="21333" href="Ordinals.WellOrderArithmetic.html#21333" class="Bound">e</a> <a id="21335" href="Ordinals.WellOrderArithmetic.html#21335" class="Bound">f</a> <a id="21337" class="Symbol">(</a><a id="21338" href="Ordinals.WellOrderArithmetic.html#21338" class="Bound">a</a> <a id="21340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21342" href="Ordinals.WellOrderArithmetic.html#21342" class="Bound">b</a><a id="21343" class="Symbol">)</a> <a id="21345" class="Symbol">(</a><a id="21346" href="Ordinals.WellOrderArithmetic.html#21346" class="Bound">x</a> <a id="21348" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21350" href="Ordinals.WellOrderArithmetic.html#21350" class="Bound">y</a><a id="21351" class="Symbol">)</a> <a id="21353" class="Symbol">(</a><a id="21354" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21358" href="Ordinals.WellOrderArithmetic.html#21358" class="Bound">l</a><a id="21359" class="Symbol">)</a> <a id="21361" class="Symbol">(</a><a id="21362" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21366" href="Ordinals.WellOrderArithmetic.html#21366" class="Bound">m</a><a id="21367" class="Symbol">)</a> <a id="21369" class="Symbol">=</a>
  <a id="21373" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21376" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21380" class="Symbol">(</a><a id="21381" href="Ordinals.WellOrderArithmetic.html#21329" class="Bound">p</a> <a id="21383" href="Ordinals.WellOrderArithmetic.html#21338" class="Bound">a</a> <a id="21385" href="Ordinals.WellOrderArithmetic.html#21346" class="Bound">x</a> <a id="21387" href="Ordinals.WellOrderArithmetic.html#21358" class="Bound">l</a> <a id="21389" href="Ordinals.WellOrderArithmetic.html#21366" class="Bound">m</a><a id="21390" class="Symbol">)</a>
 <a id="21393" href="Ordinals.WellOrderArithmetic.html#21103" class="Function">prop-valued</a> <a id="21405" href="Ordinals.WellOrderArithmetic.html#21405" class="Bound">fe</a> <a id="21408" href="Ordinals.WellOrderArithmetic.html#21408" class="Bound">p</a> <a id="21410" href="Ordinals.WellOrderArithmetic.html#21410" class="Bound">w</a> <a id="21412" href="Ordinals.WellOrderArithmetic.html#21412" class="Bound">e</a> <a id="21414" href="Ordinals.WellOrderArithmetic.html#21414" class="Bound">f</a> <a id="21416" class="Symbol">(</a><a id="21417" href="Ordinals.WellOrderArithmetic.html#21417" class="Bound">a</a> <a id="21419" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21421" href="Ordinals.WellOrderArithmetic.html#21421" class="Bound">b</a><a id="21422" class="Symbol">)</a> <a id="21424" class="Symbol">(</a><a id="21425" href="Ordinals.WellOrderArithmetic.html#21425" class="Bound">x</a> <a id="21427" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21429" href="Ordinals.WellOrderArithmetic.html#21429" class="Bound">y</a><a id="21430" class="Symbol">)</a> <a id="21432" class="Symbol">(</a><a id="21433" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21437" href="Ordinals.WellOrderArithmetic.html#21437" class="Bound">l</a><a id="21438" class="Symbol">)</a> <a id="21440" class="Symbol">(</a><a id="21441" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21445" class="Symbol">(</a><a id="21446" href="Ordinals.WellOrderArithmetic.html#21446" class="Bound">s</a> <a id="21448" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21450" href="Ordinals.WellOrderArithmetic.html#21450" class="Bound">m</a><a id="21451" class="Symbol">))</a> <a id="21454" class="Symbol">=</a>
  <a id="21458" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="21465" class="Symbol">(</a><a id="21466" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="21478" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">_&lt;_</a> <a id="21482" href="Ordinals.WellOrderArithmetic.html#21425" class="Bound">x</a> <a id="21484" class="Symbol">(</a><a id="21485" href="Ordinals.WellOrderArithmetic.html#21410" class="Bound">w</a> <a id="21487" href="Ordinals.WellOrderArithmetic.html#21425" class="Bound">x</a><a id="21488" class="Symbol">)</a> <a id="21490" class="Symbol">(</a><a id="21491" href="MLTT.Id.html#734" class="Function">transport</a> <a id="21501" class="Symbol">(λ</a> <a id="21504" href="Ordinals.WellOrderArithmetic.html#21504" class="Bound">-</a> <a id="21506" class="Symbol">→</a> <a id="21508" href="Ordinals.WellOrderArithmetic.html#21504" class="Bound">-</a> <a id="21510" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">&lt;</a> <a id="21512" href="Ordinals.WellOrderArithmetic.html#21425" class="Bound">x</a><a id="21513" class="Symbol">)</a> <a id="21515" href="Ordinals.WellOrderArithmetic.html#21446" class="Bound">s</a> <a id="21517" href="Ordinals.WellOrderArithmetic.html#21437" class="Bound">l</a><a id="21518" class="Symbol">))</a>
 <a id="21522" href="Ordinals.WellOrderArithmetic.html#21103" class="Function">prop-valued</a> <a id="21534" href="Ordinals.WellOrderArithmetic.html#21534" class="Bound">fe</a> <a id="21537" href="Ordinals.WellOrderArithmetic.html#21537" class="Bound">p</a> <a id="21539" href="Ordinals.WellOrderArithmetic.html#21539" class="Bound">w</a> <a id="21541" href="Ordinals.WellOrderArithmetic.html#21541" class="Bound">e</a> <a id="21543" href="Ordinals.WellOrderArithmetic.html#21543" class="Bound">f</a> <a id="21545" class="Symbol">(</a><a id="21546" href="Ordinals.WellOrderArithmetic.html#21546" class="Bound">a</a> <a id="21548" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21550" href="Ordinals.WellOrderArithmetic.html#21550" class="Bound">b</a><a id="21551" class="Symbol">)</a> <a id="21553" class="Symbol">(</a><a id="21554" href="Ordinals.WellOrderArithmetic.html#21554" class="Bound">x</a> <a id="21556" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21558" href="Ordinals.WellOrderArithmetic.html#21558" class="Bound">y</a><a id="21559" class="Symbol">)</a> <a id="21561" class="Symbol">(</a><a id="21562" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21566" class="Symbol">(</a><a id="21567" href="Ordinals.WellOrderArithmetic.html#21567" class="Bound">r</a> <a id="21569" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21571" href="Ordinals.WellOrderArithmetic.html#21571" class="Bound">l</a><a id="21572" class="Symbol">))</a> <a id="21575" class="Symbol">(</a><a id="21576" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21580" href="Ordinals.WellOrderArithmetic.html#21580" class="Bound">m</a><a id="21581" class="Symbol">)</a> <a id="21583" class="Symbol">=</a>
  <a id="21587" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="21594" class="Symbol">(</a><a id="21595" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="21607" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">_&lt;_</a> <a id="21611" href="Ordinals.WellOrderArithmetic.html#21554" class="Bound">x</a> <a id="21613" class="Symbol">(</a><a id="21614" href="Ordinals.WellOrderArithmetic.html#21539" class="Bound">w</a> <a id="21616" href="Ordinals.WellOrderArithmetic.html#21554" class="Bound">x</a><a id="21617" class="Symbol">)</a> <a id="21619" class="Symbol">(</a><a id="21620" href="MLTT.Id.html#734" class="Function">transport</a> <a id="21630" class="Symbol">(λ</a> <a id="21633" href="Ordinals.WellOrderArithmetic.html#21633" class="Bound">-</a> <a id="21635" class="Symbol">→</a> <a id="21637" href="Ordinals.WellOrderArithmetic.html#21633" class="Bound">-</a> <a id="21639" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">&lt;</a> <a id="21641" href="Ordinals.WellOrderArithmetic.html#21554" class="Bound">x</a><a id="21642" class="Symbol">)</a> <a id="21644" href="Ordinals.WellOrderArithmetic.html#21567" class="Bound">r</a> <a id="21646" href="Ordinals.WellOrderArithmetic.html#21580" class="Bound">m</a><a id="21647" class="Symbol">))</a>
 <a id="21651" href="Ordinals.WellOrderArithmetic.html#21103" class="Function">prop-valued</a> <a id="21663" href="Ordinals.WellOrderArithmetic.html#21663" class="Bound">fe</a> <a id="21666" href="Ordinals.WellOrderArithmetic.html#21666" class="Bound">p</a> <a id="21668" class="Symbol">_</a> <a id="21670" href="Ordinals.WellOrderArithmetic.html#21670" class="Bound">e</a> <a id="21672" href="Ordinals.WellOrderArithmetic.html#21672" class="Bound">f</a> <a id="21674" class="Symbol">(</a><a id="21675" href="Ordinals.WellOrderArithmetic.html#21675" class="Bound">a</a> <a id="21677" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21679" href="Ordinals.WellOrderArithmetic.html#21679" class="Bound">b</a><a id="21680" class="Symbol">)</a> <a id="21682" class="Symbol">(</a><a id="21683" href="Ordinals.WellOrderArithmetic.html#21683" class="Bound">x</a> <a id="21685" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21687" href="Ordinals.WellOrderArithmetic.html#21687" class="Bound">y</a><a id="21688" class="Symbol">)</a> <a id="21690" class="Symbol">(</a><a id="21691" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21695" class="Symbol">(</a><a id="21696" href="Ordinals.WellOrderArithmetic.html#21696" class="Bound">r</a> <a id="21698" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21700" href="Ordinals.WellOrderArithmetic.html#21700" class="Bound">l</a><a id="21701" class="Symbol">))</a> <a id="21704" class="Symbol">(</a><a id="21705" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21709" class="Symbol">(</a><a id="21710" href="Ordinals.WellOrderArithmetic.html#21710" class="Bound">s</a> <a id="21712" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21714" href="Ordinals.WellOrderArithmetic.html#21714" class="Bound">m</a><a id="21715" class="Symbol">))</a> <a id="21718" class="Symbol">=</a>
  <a id="21722" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21725" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21729" class="Symbol">(</a><a id="21730" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="21737" class="Symbol">(</a><a id="21738" href="Ordinals.Notions.html#7833" class="Function">extensionally-ordered-types-are-sets</a> <a id="21775" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">_&lt;_</a> <a id="21779" href="Ordinals.WellOrderArithmetic.html#21663" class="Bound">fe</a> <a id="21782" href="Ordinals.WellOrderArithmetic.html#21666" class="Bound">p</a> <a id="21784" href="Ordinals.WellOrderArithmetic.html#21670" class="Bound">e</a> <a id="21786" href="Ordinals.WellOrderArithmetic.html#21696" class="Bound">r</a> <a id="21788" href="Ordinals.WellOrderArithmetic.html#21710" class="Bound">s</a> <a id="21790" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                    <a id="21812" class="Symbol">(</a><a id="21813" href="Ordinals.WellOrderArithmetic.html#21672" class="Bound">f</a> <a id="21815" href="Ordinals.WellOrderArithmetic.html#21683" class="Bound">x</a> <a id="21817" class="Symbol">(</a><a id="21818" href="MLTT.Id.html#734" class="Function">transport</a> <a id="21828" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="21830" href="Ordinals.WellOrderArithmetic.html#21710" class="Bound">s</a> <a id="21832" href="Ordinals.WellOrderArithmetic.html#21679" class="Bound">b</a><a id="21833" class="Symbol">)</a> <a id="21835" href="Ordinals.WellOrderArithmetic.html#21687" class="Bound">y</a> <a id="21837" class="Symbol">_</a> <a id="21839" href="Ordinals.WellOrderArithmetic.html#21714" class="Bound">m</a><a id="21840" class="Symbol">)))</a>

 <a id="sum.tricho"></a><a id="21846" href="Ordinals.WellOrderArithmetic.html#21846" class="Function">tricho</a> <a id="21853" class="Symbol">:</a> <a id="21855" class="Symbol">{</a><a id="21856" href="Ordinals.WellOrderArithmetic.html#21856" class="Bound">x</a> <a id="21858" class="Symbol">:</a> <a id="21860" href="Ordinals.WellOrderArithmetic.html#19453" class="Bound">X</a><a id="21861" class="Symbol">}</a> <a id="21863" class="Symbol">{</a><a id="21864" href="Ordinals.WellOrderArithmetic.html#21864" class="Bound">y</a> <a id="21866" class="Symbol">:</a> <a id="21868" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="21870" href="Ordinals.WellOrderArithmetic.html#21856" class="Bound">x</a><a id="21871" class="Symbol">}</a>
        <a id="21881" class="Symbol">→</a> <a id="21883" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="21907" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">_&lt;_</a> <a id="21911" href="Ordinals.WellOrderArithmetic.html#21856" class="Bound">x</a>
        <a id="21921" class="Symbol">→</a> <a id="21923" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="21947" href="Ordinals.WellOrderArithmetic.html#19524" class="Bound Operator">_≺_</a> <a id="21951" href="Ordinals.WellOrderArithmetic.html#21864" class="Bound">y</a>
        <a id="21961" class="Symbol">→</a> <a id="21963" href="Ordinals.Notions.html#12298" class="Function">is-trichotomous-element</a> <a id="21987" href="Ordinals.WellOrderArithmetic.html#19624" class="Function Operator">_⊏_</a> <a id="21991" class="Symbol">(</a><a id="21992" href="Ordinals.WellOrderArithmetic.html#21856" class="Bound">x</a> <a id="21994" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21996" href="Ordinals.WellOrderArithmetic.html#21864" class="Bound">y</a><a id="21997" class="Symbol">)</a>
 <a id="22000" href="Ordinals.WellOrderArithmetic.html#21846" class="Function">tricho</a> <a id="22007" class="Symbol">{</a><a id="22008" href="Ordinals.WellOrderArithmetic.html#22008" class="Bound">x</a><a id="22009" class="Symbol">}</a> <a id="22011" class="Symbol">{</a><a id="22012" href="Ordinals.WellOrderArithmetic.html#22012" class="Bound">y</a><a id="22013" class="Symbol">}</a> <a id="22015" href="Ordinals.WellOrderArithmetic.html#22015" class="Bound">t</a> <a id="22017" href="Ordinals.WellOrderArithmetic.html#22017" class="Bound">u</a> <a id="22019" class="Symbol">(</a><a id="22020" href="Ordinals.WellOrderArithmetic.html#22020" class="Bound">x&#39;</a> <a id="22023" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22025" href="Ordinals.WellOrderArithmetic.html#22025" class="Bound">y&#39;</a><a id="22027" class="Symbol">)</a> <a id="22029" class="Symbol">=</a>
  <a id="22033" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="22039" class="Symbol">(</a><a id="22040" href="Ordinals.WellOrderArithmetic.html#22015" class="Bound">t</a> <a id="22042" href="Ordinals.WellOrderArithmetic.html#22020" class="Bound">x&#39;</a><a id="22044" class="Symbol">)</a>
   <a id="22049" class="Symbol">(λ</a> <a id="22052" class="Symbol">(</a><a id="22053" href="Ordinals.WellOrderArithmetic.html#22053" class="Bound">l</a> <a id="22055" class="Symbol">:</a> <a id="22057" href="Ordinals.WellOrderArithmetic.html#22008" class="Bound">x</a> <a id="22059" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">&lt;</a> <a id="22061" href="Ordinals.WellOrderArithmetic.html#22020" class="Bound">x&#39;</a><a id="22063" class="Symbol">)</a> <a id="22065" class="Symbol">→</a> <a id="22067" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22071" class="Symbol">(</a><a id="22072" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22076" href="Ordinals.WellOrderArithmetic.html#22053" class="Bound">l</a><a id="22077" class="Symbol">))</a>
   <a id="22083" class="Symbol">(</a><a id="22084" href="MLTT.Plus.html#397" class="Function">cases</a>
     <a id="22095" class="Symbol">(λ</a> <a id="22098" class="Symbol">(</a><a id="22099" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22101" class="Symbol">:</a> <a id="22103" href="Ordinals.WellOrderArithmetic.html#22008" class="Bound">x</a> <a id="22105" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22107" href="Ordinals.WellOrderArithmetic.html#22020" class="Bound">x&#39;</a><a id="22109" class="Symbol">)</a>
        <a id="22119" class="Symbol">→</a> <a id="22121" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="22127" class="Symbol">(</a><a id="22128" href="Ordinals.WellOrderArithmetic.html#22017" class="Bound">u</a> <a id="22130" class="Symbol">(</a><a id="22131" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="22143" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="22145" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22147" href="Ordinals.WellOrderArithmetic.html#22025" class="Bound">y&#39;</a><a id="22149" class="Symbol">))</a>
           <a id="22163" class="Symbol">(λ</a> <a id="22166" class="Symbol">(</a><a id="22167" href="Ordinals.WellOrderArithmetic.html#22167" class="Bound">l</a> <a id="22169" class="Symbol">:</a> <a id="22171" href="Ordinals.WellOrderArithmetic.html#22012" class="Bound">y</a> <a id="22173" href="Ordinals.WellOrderArithmetic.html#19524" class="Bound Operator">≺</a> <a id="22175" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="22187" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="22189" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22191" href="Ordinals.WellOrderArithmetic.html#22025" class="Bound">y&#39;</a><a id="22193" class="Symbol">)</a>
              <a id="22209" class="Symbol">→</a> <a id="22211" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22215" class="Symbol">(</a><a id="22216" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22220" class="Symbol">(</a><a id="22221" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22223" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22225" href="UF.Base.html#6498" class="Function">transport⁻¹-right-rel</a> <a id="22247" href="Ordinals.WellOrderArithmetic.html#19524" class="Bound Operator">_≺_</a> <a id="22251" href="Ordinals.WellOrderArithmetic.html#22020" class="Bound">x&#39;</a> <a id="22254" href="Ordinals.WellOrderArithmetic.html#22008" class="Bound">x</a> <a id="22256" href="Ordinals.WellOrderArithmetic.html#22025" class="Bound">y&#39;</a> <a id="22259" href="Ordinals.WellOrderArithmetic.html#22012" class="Bound">y</a> <a id="22261" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22263" href="Ordinals.WellOrderArithmetic.html#22167" class="Bound">l</a><a id="22264" class="Symbol">)))</a>
           <a id="22279" class="Symbol">(</a><a id="22280" href="MLTT.Plus.html#397" class="Function">cases</a>
             <a id="22299" class="Symbol">(λ</a> <a id="22302" class="Symbol">(</a><a id="22303" href="Ordinals.WellOrderArithmetic.html#22303" class="Bound">q</a> <a id="22305" class="Symbol">:</a> <a id="22307" href="Ordinals.WellOrderArithmetic.html#22012" class="Bound">y</a> <a id="22309" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22311" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="22323" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="22325" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22327" href="Ordinals.WellOrderArithmetic.html#22025" class="Bound">y&#39;</a><a id="22329" class="Symbol">)</a>
                <a id="22347" class="Symbol">→</a> <a id="22349" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22353" class="Symbol">(</a><a id="22354" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22358" class="Symbol">(</a><a id="22359" href="UF.Base.html#16151" class="Function">to-Σ-＝</a>
                             <a id="22395" class="Symbol">(</a><a id="22396" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22398" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22400" class="Symbol">(</a><a id="22401" href="MLTT.Id.html#734" class="Function">transport</a> <a id="22411" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="22413" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22415" href="Ordinals.WellOrderArithmetic.html#22012" class="Bound">y</a>                    <a id="22436" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22439" href="Ordinals.WellOrderArithmetic.html#22784" class="Function">I</a> <a id="22441" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22443" href="Ordinals.WellOrderArithmetic.html#22303" class="Bound">q</a> <a id="22445" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                   <a id="22482" href="MLTT.Id.html#734" class="Function">transport</a> <a id="22492" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="22494" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22496" class="Symbol">(</a><a id="22497" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="22509" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="22511" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22513" href="Ordinals.WellOrderArithmetic.html#22025" class="Bound">y&#39;</a><a id="22515" class="Symbol">)</a> <a id="22517" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22520" href="Ordinals.WellOrderArithmetic.html#22821" class="Function">II</a> <a id="22523" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22525" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                   <a id="22562" href="Ordinals.WellOrderArithmetic.html#22025" class="Bound">y&#39;</a>                                 <a id="22597" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
                                      <a id="22637" class="Symbol">)))))</a>
             <a id="22656" class="Symbol">(λ</a> <a id="22659" class="Symbol">(</a><a id="22660" href="Ordinals.WellOrderArithmetic.html#22660" class="Bound">l</a> <a id="22662" class="Symbol">:</a> <a id="22664" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="22676" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="22678" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22680" href="Ordinals.WellOrderArithmetic.html#22025" class="Bound">y&#39;</a> <a id="22683" href="Ordinals.WellOrderArithmetic.html#19524" class="Bound Operator">≺</a> <a id="22685" href="Ordinals.WellOrderArithmetic.html#22012" class="Bound">y</a><a id="22686" class="Symbol">)</a> <a id="22688" class="Symbol">→</a> <a id="22690" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22694" class="Symbol">(</a><a id="22695" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22699" class="Symbol">(</a><a id="22700" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22704" class="Symbol">((</a><a id="22706" href="Ordinals.WellOrderArithmetic.html#22099" class="Bound">p</a> <a id="22708" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="22710" class="Symbol">)</a> <a id="22712" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22714" href="Ordinals.WellOrderArithmetic.html#22660" class="Bound">l</a><a id="22715" class="Symbol">))))))</a>
     <a id="22727" class="Symbol">(λ</a> <a id="22730" class="Symbol">(</a><a id="22731" href="Ordinals.WellOrderArithmetic.html#22731" class="Bound">l</a> <a id="22733" class="Symbol">:</a> <a id="22735" href="Ordinals.WellOrderArithmetic.html#22020" class="Bound">x&#39;</a> <a id="22738" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">&lt;</a> <a id="22740" href="Ordinals.WellOrderArithmetic.html#22008" class="Bound">x</a><a id="22741" class="Symbol">)</a> <a id="22743" class="Symbol">→</a> <a id="22745" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22749" class="Symbol">(</a><a id="22750" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22754" class="Symbol">(</a><a id="22755" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22759" href="Ordinals.WellOrderArithmetic.html#22731" class="Bound">l</a><a id="22760" class="Symbol">))))</a>
      <a id="22771" class="Keyword">where</a>
       <a id="22784" href="Ordinals.WellOrderArithmetic.html#22784" class="Function">I</a>  <a id="22787" class="Symbol">=</a> <a id="22789" class="Symbol">λ</a> <a id="22791" href="Ordinals.WellOrderArithmetic.html#22791" class="Bound">p</a> <a id="22793" class="Symbol">→</a> <a id="22795" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22798" class="Symbol">(</a><a id="22799" href="MLTT.Id.html#734" class="Function">transport</a> <a id="22809" href="Ordinals.WellOrderArithmetic.html#19472" class="Bound">Y</a> <a id="22811" href="Ordinals.WellOrderArithmetic.html#22791" class="Bound">p</a><a id="22812" class="Symbol">)</a>
       <a id="22821" href="Ordinals.WellOrderArithmetic.html#22821" class="Function">II</a> <a id="22824" class="Symbol">=</a> <a id="22826" href="UF.Base.html#2909" class="Function">back-and-forth-transport</a>

 <a id="sum.trichotomy-preservation"></a><a id="22853" href="Ordinals.WellOrderArithmetic.html#22853" class="Function">trichotomy-preservation</a> <a id="22877" class="Symbol">:</a> <a id="22879" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="22901" href="Ordinals.WellOrderArithmetic.html#19495" class="Bound Operator">_&lt;_</a>
                         <a id="22930" class="Symbol">→</a> <a id="22932" class="Symbol">((</a><a id="22934" href="Ordinals.WellOrderArithmetic.html#22934" class="Bound">x</a> <a id="22936" class="Symbol">:</a> <a id="22938" href="Ordinals.WellOrderArithmetic.html#19453" class="Bound">X</a><a id="22939" class="Symbol">)</a> <a id="22941" class="Symbol">→</a> <a id="22943" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="22965" class="Symbol">(</a><a id="22966" href="Ordinals.WellOrderArithmetic.html#19524" class="Bound Operator">_≺_</a> <a id="22970" class="Symbol">{</a><a id="22971" href="Ordinals.WellOrderArithmetic.html#22934" class="Bound">x</a><a id="22972" class="Symbol">}))</a>
                         <a id="23001" class="Symbol">→</a> <a id="23003" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a> <a id="23025" href="Ordinals.WellOrderArithmetic.html#19624" class="Function Operator">_⊏_</a>
 <a id="23030" href="Ordinals.WellOrderArithmetic.html#22853" class="Function">trichotomy-preservation</a> <a id="23054" href="Ordinals.WellOrderArithmetic.html#23054" class="Bound">t</a> <a id="23056" href="Ordinals.WellOrderArithmetic.html#23056" class="Bound">u</a> <a id="23058" class="Symbol">(</a><a id="23059" href="Ordinals.WellOrderArithmetic.html#23059" class="Bound">x</a> <a id="23061" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23063" href="Ordinals.WellOrderArithmetic.html#23063" class="Bound">y</a><a id="23064" class="Symbol">)</a> <a id="23066" class="Symbol">=</a> <a id="23068" href="Ordinals.WellOrderArithmetic.html#21846" class="Function">tricho</a> <a id="23075" class="Symbol">(</a><a id="23076" href="Ordinals.WellOrderArithmetic.html#23054" class="Bound">t</a> <a id="23078" href="Ordinals.WellOrderArithmetic.html#23059" class="Bound">x</a><a id="23079" class="Symbol">)</a> <a id="23081" class="Symbol">(</a><a id="23082" href="Ordinals.WellOrderArithmetic.html#23056" class="Bound">u</a> <a id="23084" href="Ordinals.WellOrderArithmetic.html#23059" class="Bound">x</a> <a id="23086" href="Ordinals.WellOrderArithmetic.html#23063" class="Bound">y</a><a id="23087" class="Symbol">)</a>

<a id="23090" class="Markup">\end{code}</a><a id="23100" class="Background">

The above trichotomy preservation added 19th April 2022.

We know show how to prove extensionality either assuming top elements
or assuming cotransitivity. We do this in the following two modules.

</a><a id="23300" class="Markup">\begin{code}</a>

<a id="23314" class="Keyword">module</a> <a id="sum-top"></a><a id="23321" href="Ordinals.WellOrderArithmetic.html#23321" class="Module">sum-top</a>
        <a id="23337" class="Symbol">(</a><a id="23338" href="Ordinals.WellOrderArithmetic.html#23338" class="Bound">fe</a> <a id="23341" class="Symbol">:</a> <a id="23343" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="23349" class="Symbol">)</a>
        <a id="23359" class="Symbol">{</a><a id="23360" href="Ordinals.WellOrderArithmetic.html#23360" class="Bound">𝓤</a> <a id="23362" href="Ordinals.WellOrderArithmetic.html#23362" class="Bound">𝓥</a> <a id="23364" href="Ordinals.WellOrderArithmetic.html#23364" class="Bound">𝓦</a> <a id="23366" href="Ordinals.WellOrderArithmetic.html#23366" class="Bound">𝓣</a><a id="23367" class="Symbol">}</a>
        <a id="23377" class="Symbol">{</a><a id="23378" href="Ordinals.WellOrderArithmetic.html#23378" class="Bound">X</a> <a id="23380" class="Symbol">:</a> <a id="23382" href="Ordinals.WellOrderArithmetic.html#23360" class="Bound">𝓤</a> <a id="23384" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23386" class="Symbol">}</a>
        <a id="23396" class="Symbol">{</a><a id="23397" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="23399" class="Symbol">:</a> <a id="23401" href="Ordinals.WellOrderArithmetic.html#23378" class="Bound">X</a> <a id="23403" class="Symbol">→</a> <a id="23405" href="Ordinals.WellOrderArithmetic.html#23362" class="Bound">𝓥</a> <a id="23407" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23409" class="Symbol">}</a>
        <a id="23419" class="Symbol">(</a><a id="23420" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">_&lt;_</a> <a id="23424" class="Symbol">:</a> <a id="23426" href="Ordinals.WellOrderArithmetic.html#23378" class="Bound">X</a> <a id="23428" class="Symbol">→</a> <a id="23430" href="Ordinals.WellOrderArithmetic.html#23378" class="Bound">X</a> <a id="23432" class="Symbol">→</a> <a id="23434" href="Ordinals.WellOrderArithmetic.html#23364" class="Bound">𝓦</a> <a id="23436" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23438" class="Symbol">)</a>
        <a id="23448" class="Symbol">(</a><a id="23449" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a> <a id="23453" class="Symbol">:</a> <a id="23455" class="Symbol">{</a><a id="23456" href="Ordinals.WellOrderArithmetic.html#23456" class="Bound">x</a> <a id="23458" class="Symbol">:</a> <a id="23460" href="Ordinals.WellOrderArithmetic.html#23378" class="Bound">X</a><a id="23461" class="Symbol">}</a> <a id="23463" class="Symbol">→</a> <a id="23465" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="23467" href="Ordinals.WellOrderArithmetic.html#23456" class="Bound">x</a> <a id="23469" class="Symbol">→</a> <a id="23471" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="23473" href="Ordinals.WellOrderArithmetic.html#23456" class="Bound">x</a> <a id="23475" class="Symbol">→</a> <a id="23477" href="Ordinals.WellOrderArithmetic.html#23366" class="Bound">𝓣</a> <a id="23479" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23481" class="Symbol">)</a>
        <a id="23491" class="Symbol">(</a><a id="23492" href="Ordinals.WellOrderArithmetic.html#23492" class="Bound">top</a> <a id="23496" class="Symbol">:</a> <a id="23498" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="23500" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a><a id="23501" class="Symbol">)</a>
        <a id="23511" class="Symbol">(</a><a id="23512" href="Ordinals.WellOrderArithmetic.html#23512" class="Bound">ist</a> <a id="23516" class="Symbol">:</a> <a id="23518" class="Symbol">(</a><a id="23519" href="Ordinals.WellOrderArithmetic.html#23519" class="Bound">x</a> <a id="23521" class="Symbol">:</a> <a id="23523" href="Ordinals.WellOrderArithmetic.html#23378" class="Bound">X</a><a id="23524" class="Symbol">)</a> <a id="23526" class="Symbol">→</a> <a id="23528" href="Ordinals.Notions.html#10587" class="Function">is-top</a> <a id="23535" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a> <a id="23539" class="Symbol">(</a><a id="23540" href="Ordinals.WellOrderArithmetic.html#23492" class="Bound">top</a> <a id="23544" href="Ordinals.WellOrderArithmetic.html#23519" class="Bound">x</a><a id="23545" class="Symbol">))</a>
       <a id="23555" class="Keyword">where</a>

 <a id="23563" class="Keyword">open</a> <a id="23568" href="Ordinals.WellOrderArithmetic.html#19422" class="Module">sum</a> <a id="23572" class="Symbol">{</a><a id="23573" href="Ordinals.WellOrderArithmetic.html#23360" class="Bound">𝓤</a><a id="23574" class="Symbol">}</a> <a id="23576" class="Symbol">{</a><a id="23577" href="Ordinals.WellOrderArithmetic.html#23362" class="Bound">𝓥</a><a id="23578" class="Symbol">}</a> <a id="23580" class="Symbol">{</a><a id="23581" href="Ordinals.WellOrderArithmetic.html#23364" class="Bound">𝓦</a><a id="23582" class="Symbol">}</a> <a id="23584" class="Symbol">{</a><a id="23585" href="Ordinals.WellOrderArithmetic.html#23366" class="Bound">𝓣</a><a id="23586" class="Symbol">}</a> <a id="23588" class="Symbol">{</a><a id="23589" href="Ordinals.WellOrderArithmetic.html#23378" class="Bound">X</a><a id="23590" class="Symbol">}</a> <a id="23592" class="Symbol">{</a><a id="23593" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a><a id="23594" class="Symbol">}</a> <a id="23596" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">_&lt;_</a>  <a id="23601" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a> <a id="23605" class="Keyword">public</a>

 <a id="23614" class="Keyword">private</a> <a id="sum-top._⊏_"></a><a id="23622" href="Ordinals.WellOrderArithmetic.html#23622" class="Function Operator">_⊏_</a> <a id="23626" class="Symbol">=</a> <a id="23628" href="Ordinals.WellOrderArithmetic.html#19683" class="Function">order</a>

 <a id="sum-top.extensional"></a><a id="23636" href="Ordinals.WellOrderArithmetic.html#23636" class="Function">extensional</a> <a id="23648" class="Symbol">:</a> <a id="23650" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="23665" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">_&lt;_</a>
             <a id="23682" class="Symbol">→</a> <a id="23684" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="23700" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">_&lt;_</a>
             <a id="23717" class="Symbol">→</a> <a id="23719" class="Symbol">((</a><a id="23721" href="Ordinals.WellOrderArithmetic.html#23721" class="Bound">x</a> <a id="23723" class="Symbol">:</a> <a id="23725" href="Ordinals.WellOrderArithmetic.html#23378" class="Bound">X</a><a id="23726" class="Symbol">)</a> <a id="23728" class="Symbol">→</a> <a id="23730" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="23746" class="Symbol">(</a><a id="23747" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a> <a id="23751" class="Symbol">{</a><a id="23752" href="Ordinals.WellOrderArithmetic.html#23721" class="Bound">x</a><a id="23753" class="Symbol">}))</a>
             <a id="23770" class="Symbol">→</a> <a id="23772" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="23787" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">_&lt;_</a>
             <a id="23804" class="Symbol">→</a> <a id="23806" class="Symbol">((</a><a id="23808" href="Ordinals.WellOrderArithmetic.html#23808" class="Bound">x</a> <a id="23810" class="Symbol">:</a> <a id="23812" href="Ordinals.WellOrderArithmetic.html#23378" class="Bound">X</a><a id="23813" class="Symbol">)</a> <a id="23815" class="Symbol">→</a> <a id="23817" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="23832" class="Symbol">(</a><a id="23833" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a> <a id="23837" class="Symbol">{</a><a id="23838" href="Ordinals.WellOrderArithmetic.html#23808" class="Bound">x</a><a id="23839" class="Symbol">}))</a>
             <a id="23856" class="Symbol">→</a> <a id="23858" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="23873" href="Ordinals.WellOrderArithmetic.html#23622" class="Function Operator">_⊏_</a>
 <a id="23878" href="Ordinals.WellOrderArithmetic.html#23636" class="Function">extensional</a> <a id="23890" href="Ordinals.WellOrderArithmetic.html#23890" class="Bound">ispv</a> <a id="23895" href="Ordinals.WellOrderArithmetic.html#23895" class="Bound">w</a> <a id="23897" href="Ordinals.WellOrderArithmetic.html#23897" class="Bound">w&#39;</a> <a id="23900" href="Ordinals.WellOrderArithmetic.html#23900" class="Bound">e</a> <a id="23902" href="Ordinals.WellOrderArithmetic.html#23902" class="Bound">e&#39;</a> <a id="23905" class="Symbol">(</a><a id="23906" href="Ordinals.WellOrderArithmetic.html#23906" class="Bound">a</a> <a id="23908" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23910" href="Ordinals.WellOrderArithmetic.html#23910" class="Bound">b</a><a id="23911" class="Symbol">)</a> <a id="23913" class="Symbol">(</a><a id="23914" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="23916" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23918" href="Ordinals.WellOrderArithmetic.html#23918" class="Bound">y</a><a id="23919" class="Symbol">)</a> <a id="23921" href="Ordinals.WellOrderArithmetic.html#23921" class="Bound">f</a> <a id="23923" href="Ordinals.WellOrderArithmetic.html#23923" class="Bound">g</a> <a id="23925" class="Symbol">=</a> <a id="23927" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="23934" class="Symbol">(</a><a id="23935" href="Ordinals.WellOrderArithmetic.html#24565" class="Function">p</a> <a id="23937" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23939" href="Ordinals.WellOrderArithmetic.html#25529" class="Function">q</a><a id="23940" class="Symbol">)</a>
  <a id="23944" class="Keyword">where</a>
   <a id="23953" href="Ordinals.WellOrderArithmetic.html#23953" class="Function">f&#39;</a> <a id="23956" class="Symbol">:</a> <a id="23958" class="Symbol">(</a><a id="23959" href="Ordinals.WellOrderArithmetic.html#23959" class="Bound">u</a> <a id="23961" class="Symbol">:</a> <a id="23963" href="Ordinals.WellOrderArithmetic.html#23378" class="Bound">X</a><a id="23964" class="Symbol">)</a> <a id="23966" class="Symbol">→</a> <a id="23968" href="Ordinals.WellOrderArithmetic.html#23959" class="Bound">u</a> <a id="23970" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">&lt;</a> <a id="23972" href="Ordinals.WellOrderArithmetic.html#23906" class="Bound">a</a> <a id="23974" class="Symbol">→</a> <a id="23976" href="Ordinals.WellOrderArithmetic.html#23959" class="Bound">u</a> <a id="23978" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">&lt;</a> <a id="23980" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a>
   <a id="23985" href="Ordinals.WellOrderArithmetic.html#23953" class="Function">f&#39;</a> <a id="23988" href="Ordinals.WellOrderArithmetic.html#23988" class="Bound">u</a> <a id="23990" href="Ordinals.WellOrderArithmetic.html#23990" class="Bound">l</a> <a id="23992" class="Symbol">=</a> <a id="23994" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="24000" class="Symbol">(</a><a id="24001" href="Ordinals.WellOrderArithmetic.html#23921" class="Bound">f</a> <a id="24003" class="Symbol">(</a><a id="24004" href="Ordinals.WellOrderArithmetic.html#23988" class="Bound">u</a> <a id="24006" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24008" href="Ordinals.WellOrderArithmetic.html#23492" class="Bound">top</a> <a id="24012" href="Ordinals.WellOrderArithmetic.html#23988" class="Bound">u</a><a id="24013" class="Symbol">)</a> <a id="24015" class="Symbol">(</a><a id="24016" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24020" href="Ordinals.WellOrderArithmetic.html#23990" class="Bound">l</a><a id="24021" class="Symbol">))</a>
             <a id="24037" class="Symbol">(λ</a> <a id="24040" class="Symbol">(</a><a id="24041" href="Ordinals.WellOrderArithmetic.html#24041" class="Bound">m</a> <a id="24043" class="Symbol">:</a> <a id="24045" href="Ordinals.WellOrderArithmetic.html#23988" class="Bound">u</a> <a id="24047" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">&lt;</a> <a id="24049" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a><a id="24050" class="Symbol">)</a>
                <a id="24068" class="Symbol">→</a> <a id="24070" href="Ordinals.WellOrderArithmetic.html#24041" class="Bound">m</a><a id="24071" class="Symbol">)</a>
             <a id="24086" class="Symbol">(λ</a> <a id="24089" class="Symbol">(</a><a id="24090" href="Ordinals.WellOrderArithmetic.html#24090" class="Bound">σ</a> <a id="24092" class="Symbol">:</a> <a id="24094" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24096" href="Ordinals.WellOrderArithmetic.html#24096" class="Bound">r</a> <a id="24098" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24100" href="Ordinals.WellOrderArithmetic.html#23988" class="Bound">u</a> <a id="24102" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24104" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="24106" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24108" href="MLTT.Id.html#734" class="Function">transport</a> <a id="24118" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="24120" href="Ordinals.WellOrderArithmetic.html#24096" class="Bound">r</a> <a id="24122" class="Symbol">(</a><a id="24123" href="Ordinals.WellOrderArithmetic.html#23492" class="Bound">top</a> <a id="24127" href="Ordinals.WellOrderArithmetic.html#23988" class="Bound">u</a><a id="24128" class="Symbol">)</a> <a id="24130" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">≺</a> <a id="24132" href="Ordinals.WellOrderArithmetic.html#23918" class="Bound">y</a><a id="24133" class="Symbol">)</a>
                <a id="24151" class="Symbol">→</a> <a id="24153" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24160" class="Symbol">(</a><a id="24161" href="UF.Base.html#5762" class="Function">transport-fam</a> <a id="24175" class="Symbol">(</a><a id="24176" href="Ordinals.Notions.html#10587" class="Function">is-top</a> <a id="24183" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a><a id="24186" class="Symbol">)</a> <a id="24188" href="Ordinals.WellOrderArithmetic.html#23988" class="Bound">u</a> <a id="24190" class="Symbol">(</a><a id="24191" href="Ordinals.WellOrderArithmetic.html#23492" class="Bound">top</a> <a id="24195" href="Ordinals.WellOrderArithmetic.html#23988" class="Bound">u</a><a id="24196" class="Symbol">)</a>
                           <a id="24225" class="Symbol">(</a><a id="24226" href="Ordinals.WellOrderArithmetic.html#23512" class="Bound">ist</a> <a id="24230" href="Ordinals.WellOrderArithmetic.html#23988" class="Bound">u</a><a id="24231" class="Symbol">)</a> <a id="24233" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="24235" class="Symbol">(</a><a id="24236" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24240" href="Ordinals.WellOrderArithmetic.html#24090" class="Bound">σ</a><a id="24241" class="Symbol">)</a> <a id="24243" href="Ordinals.WellOrderArithmetic.html#23918" class="Bound">y</a> <a id="24245" class="Symbol">(</a><a id="24246" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24250" href="Ordinals.WellOrderArithmetic.html#24090" class="Bound">σ</a><a id="24251" class="Symbol">)))</a>

   <a id="24259" href="Ordinals.WellOrderArithmetic.html#24259" class="Function">g&#39;</a> <a id="24262" class="Symbol">:</a> <a id="24264" class="Symbol">(</a><a id="24265" href="Ordinals.WellOrderArithmetic.html#24265" class="Bound">u</a> <a id="24267" class="Symbol">:</a> <a id="24269" href="Ordinals.WellOrderArithmetic.html#23378" class="Bound">X</a><a id="24270" class="Symbol">)</a> <a id="24272" class="Symbol">→</a> <a id="24274" href="Ordinals.WellOrderArithmetic.html#24265" class="Bound">u</a> <a id="24276" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">&lt;</a> <a id="24278" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="24280" class="Symbol">→</a> <a id="24282" href="Ordinals.WellOrderArithmetic.html#24265" class="Bound">u</a> <a id="24284" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">&lt;</a> <a id="24286" href="Ordinals.WellOrderArithmetic.html#23906" class="Bound">a</a>
   <a id="24291" href="Ordinals.WellOrderArithmetic.html#24259" class="Function">g&#39;</a> <a id="24294" href="Ordinals.WellOrderArithmetic.html#24294" class="Bound">u</a> <a id="24296" href="Ordinals.WellOrderArithmetic.html#24296" class="Bound">l</a> <a id="24298" class="Symbol">=</a> <a id="24300" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="24306" class="Symbol">(</a><a id="24307" href="Ordinals.WellOrderArithmetic.html#23923" class="Bound">g</a> <a id="24309" class="Symbol">(</a><a id="24310" href="Ordinals.WellOrderArithmetic.html#24294" class="Bound">u</a> <a id="24312" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24314" href="Ordinals.WellOrderArithmetic.html#23492" class="Bound">top</a> <a id="24318" href="Ordinals.WellOrderArithmetic.html#24294" class="Bound">u</a><a id="24319" class="Symbol">)</a> <a id="24321" class="Symbol">(</a><a id="24322" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24326" href="Ordinals.WellOrderArithmetic.html#24296" class="Bound">l</a><a id="24327" class="Symbol">))</a>
             <a id="24343" class="Symbol">(λ</a> <a id="24346" class="Symbol">(</a><a id="24347" href="Ordinals.WellOrderArithmetic.html#24347" class="Bound">m</a> <a id="24349" class="Symbol">:</a> <a id="24351" href="Ordinals.WellOrderArithmetic.html#24294" class="Bound">u</a> <a id="24353" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">&lt;</a> <a id="24355" href="Ordinals.WellOrderArithmetic.html#23906" class="Bound">a</a><a id="24356" class="Symbol">)</a>
                <a id="24374" class="Symbol">→</a> <a id="24376" href="Ordinals.WellOrderArithmetic.html#24347" class="Bound">m</a><a id="24377" class="Symbol">)</a>
             <a id="24392" class="Symbol">(λ</a> <a id="24395" class="Symbol">(</a><a id="24396" href="Ordinals.WellOrderArithmetic.html#24396" class="Bound">σ</a> <a id="24398" class="Symbol">:</a> <a id="24400" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24402" href="Ordinals.WellOrderArithmetic.html#24402" class="Bound">r</a> <a id="24404" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24406" href="Ordinals.WellOrderArithmetic.html#24294" class="Bound">u</a> <a id="24408" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24410" href="Ordinals.WellOrderArithmetic.html#23906" class="Bound">a</a> <a id="24412" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24414" href="MLTT.Id.html#734" class="Function">transport</a> <a id="24424" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="24426" href="Ordinals.WellOrderArithmetic.html#24402" class="Bound">r</a> <a id="24428" class="Symbol">(</a><a id="24429" href="Ordinals.WellOrderArithmetic.html#23492" class="Bound">top</a> <a id="24433" href="Ordinals.WellOrderArithmetic.html#24294" class="Bound">u</a><a id="24434" class="Symbol">)</a> <a id="24436" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">≺</a> <a id="24438" href="Ordinals.WellOrderArithmetic.html#23910" class="Bound">b</a><a id="24439" class="Symbol">)</a>
                <a id="24457" class="Symbol">→</a> <a id="24459" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24466" class="Symbol">(</a><a id="24467" href="UF.Base.html#5762" class="Function">transport-fam</a> <a id="24481" class="Symbol">(</a><a id="24482" href="Ordinals.Notions.html#10587" class="Function">is-top</a> <a id="24489" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a><a id="24492" class="Symbol">)</a> <a id="24494" href="Ordinals.WellOrderArithmetic.html#24294" class="Bound">u</a> <a id="24496" class="Symbol">(</a><a id="24497" href="Ordinals.WellOrderArithmetic.html#23492" class="Bound">top</a> <a id="24501" href="Ordinals.WellOrderArithmetic.html#24294" class="Bound">u</a><a id="24502" class="Symbol">)</a>
                           <a id="24531" class="Symbol">(</a><a id="24532" href="Ordinals.WellOrderArithmetic.html#23512" class="Bound">ist</a> <a id="24536" href="Ordinals.WellOrderArithmetic.html#24294" class="Bound">u</a><a id="24537" class="Symbol">)</a> <a id="24539" href="Ordinals.WellOrderArithmetic.html#23906" class="Bound">a</a> <a id="24541" class="Symbol">(</a><a id="24542" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24546" href="Ordinals.WellOrderArithmetic.html#24396" class="Bound">σ</a><a id="24547" class="Symbol">)</a> <a id="24549" href="Ordinals.WellOrderArithmetic.html#23910" class="Bound">b</a> <a id="24551" class="Symbol">(</a><a id="24552" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24556" href="Ordinals.WellOrderArithmetic.html#24396" class="Bound">σ</a><a id="24557" class="Symbol">)))</a>

   <a id="24565" href="Ordinals.WellOrderArithmetic.html#24565" class="Function">p</a> <a id="24567" class="Symbol">:</a> <a id="24569" href="Ordinals.WellOrderArithmetic.html#23906" class="Bound">a</a> <a id="24571" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24573" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a>
   <a id="24578" href="Ordinals.WellOrderArithmetic.html#24565" class="Function">p</a> <a id="24580" class="Symbol">=</a>  <a id="24583" href="Ordinals.WellOrderArithmetic.html#23900" class="Bound">e</a> <a id="24585" href="Ordinals.WellOrderArithmetic.html#23906" class="Bound">a</a> <a id="24587" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="24589" href="Ordinals.WellOrderArithmetic.html#23953" class="Function">f&#39;</a> <a id="24592" href="Ordinals.WellOrderArithmetic.html#24259" class="Function">g&#39;</a>

   <a id="24599" href="Ordinals.WellOrderArithmetic.html#24599" class="Function">f&#39;&#39;</a> <a id="24603" class="Symbol">:</a> <a id="24605" class="Symbol">(</a><a id="24606" href="Ordinals.WellOrderArithmetic.html#24606" class="Bound">v</a> <a id="24608" class="Symbol">:</a> <a id="24610" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="24612" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a><a id="24613" class="Symbol">)</a> <a id="24615" class="Symbol">→</a> <a id="24617" href="Ordinals.WellOrderArithmetic.html#24606" class="Bound">v</a> <a id="24619" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">≺</a> <a id="24621" href="MLTT.Id.html#734" class="Function">transport</a> <a id="24631" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="24633" href="Ordinals.WellOrderArithmetic.html#24565" class="Function">p</a> <a id="24635" href="Ordinals.WellOrderArithmetic.html#23910" class="Bound">b</a> <a id="24637" class="Symbol">→</a> <a id="24639" href="Ordinals.WellOrderArithmetic.html#24606" class="Bound">v</a> <a id="24641" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">≺</a> <a id="24643" href="Ordinals.WellOrderArithmetic.html#23918" class="Bound">y</a>
   <a id="24648" href="Ordinals.WellOrderArithmetic.html#24599" class="Function">f&#39;&#39;</a> <a id="24652" href="Ordinals.WellOrderArithmetic.html#24652" class="Bound">v</a> <a id="24654" href="Ordinals.WellOrderArithmetic.html#24654" class="Bound">l</a> <a id="24656" class="Symbol">=</a>
    <a id="24662" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="24668" class="Symbol">(</a><a id="24669" href="Ordinals.WellOrderArithmetic.html#23921" class="Bound">f</a> <a id="24671" class="Symbol">(</a><a id="24672" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="24674" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24676" href="Ordinals.WellOrderArithmetic.html#24652" class="Bound">v</a><a id="24677" class="Symbol">)</a> <a id="24679" class="Symbol">(</a><a id="24680" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24684" class="Symbol">((</a><a id="24686" href="Ordinals.WellOrderArithmetic.html#24565" class="Function">p</a> <a id="24688" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24690" class="Symbol">)</a> <a id="24692" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24694" href="UF.Base.html#6221" class="Function">transport-right-rel</a> <a id="24714" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a> <a id="24718" href="Ordinals.WellOrderArithmetic.html#23906" class="Bound">a</a> <a id="24720" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="24722" href="Ordinals.WellOrderArithmetic.html#23910" class="Bound">b</a> <a id="24724" href="Ordinals.WellOrderArithmetic.html#24652" class="Bound">v</a> <a id="24726" href="Ordinals.WellOrderArithmetic.html#24565" class="Function">p</a> <a id="24728" href="Ordinals.WellOrderArithmetic.html#24654" class="Bound">l</a><a id="24729" class="Symbol">)))</a>
     <a id="24738" class="Symbol">(λ</a> <a id="24741" class="Symbol">(</a><a id="24742" href="Ordinals.WellOrderArithmetic.html#24742" class="Bound">l</a> <a id="24744" class="Symbol">:</a> <a id="24746" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="24748" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">&lt;</a> <a id="24750" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a><a id="24751" class="Symbol">)</a>
        <a id="24761" class="Symbol">→</a> <a id="24763" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24770" class="Symbol">(</a><a id="24771" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="24783" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">_&lt;_</a> <a id="24787" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="24789" class="Symbol">(</a><a id="24790" href="Ordinals.WellOrderArithmetic.html#23895" class="Bound">w</a> <a id="24792" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a><a id="24793" class="Symbol">)</a> <a id="24795" href="Ordinals.WellOrderArithmetic.html#24742" class="Bound">l</a><a id="24796" class="Symbol">))</a>
     <a id="24804" class="Symbol">(λ</a> <a id="24807" class="Symbol">(</a><a id="24808" href="Ordinals.WellOrderArithmetic.html#24808" class="Bound">σ</a> <a id="24810" class="Symbol">:</a> <a id="24812" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24814" href="Ordinals.WellOrderArithmetic.html#24814" class="Bound">r</a> <a id="24816" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24818" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="24820" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24822" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="24824" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24826" href="MLTT.Id.html#734" class="Function">transport</a> <a id="24836" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="24838" href="Ordinals.WellOrderArithmetic.html#24814" class="Bound">r</a> <a id="24840" href="Ordinals.WellOrderArithmetic.html#24652" class="Bound">v</a> <a id="24842" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">≺</a> <a id="24844" href="Ordinals.WellOrderArithmetic.html#23918" class="Bound">y</a><a id="24845" class="Symbol">)</a>
        <a id="24855" class="Symbol">→</a> <a id="24857" href="Ordinals.WellOrderArithmetic.html#24879" class="Function">φ</a> <a id="24859" href="Ordinals.WellOrderArithmetic.html#24808" class="Bound">σ</a><a id="24860" class="Symbol">)</a>
     <a id="24867" class="Keyword">where</a>
      <a id="24879" href="Ordinals.WellOrderArithmetic.html#24879" class="Function">φ</a> <a id="24881" class="Symbol">:</a> <a id="24883" class="Symbol">(</a><a id="24884" href="Ordinals.WellOrderArithmetic.html#24884" class="Bound">σ</a> <a id="24886" class="Symbol">:</a> <a id="24888" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24890" href="Ordinals.WellOrderArithmetic.html#24890" class="Bound">r</a> <a id="24892" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24894" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="24896" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24898" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="24900" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24902" href="MLTT.Id.html#734" class="Function">transport</a> <a id="24912" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="24914" href="Ordinals.WellOrderArithmetic.html#24890" class="Bound">r</a> <a id="24916" href="Ordinals.WellOrderArithmetic.html#24652" class="Bound">v</a> <a id="24918" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">≺</a> <a id="24920" href="Ordinals.WellOrderArithmetic.html#23918" class="Bound">y</a><a id="24921" class="Symbol">)</a> <a id="24923" class="Symbol">→</a> <a id="24925" href="Ordinals.WellOrderArithmetic.html#24652" class="Bound">v</a> <a id="24927" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">≺</a> <a id="24929" href="Ordinals.WellOrderArithmetic.html#23918" class="Bound">y</a>
      <a id="24937" href="Ordinals.WellOrderArithmetic.html#24879" class="Function">φ</a> <a id="24939" class="Symbol">(</a><a id="24940" href="Ordinals.WellOrderArithmetic.html#24940" class="Bound">r</a> <a id="24942" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24944" href="Ordinals.WellOrderArithmetic.html#24944" class="Bound">l</a><a id="24945" class="Symbol">)</a> <a id="24947" class="Symbol">=</a>
       <a id="24956" href="MLTT.Id.html#734" class="Function">transport</a>
        <a id="24974" class="Symbol">(λ</a> <a id="24977" href="Ordinals.WellOrderArithmetic.html#24977" class="Bound">-</a> <a id="24979" class="Symbol">→</a> <a id="24981" href="MLTT.Id.html#734" class="Function">transport</a> <a id="24991" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="24993" href="Ordinals.WellOrderArithmetic.html#24977" class="Bound">-</a> <a id="24995" href="Ordinals.WellOrderArithmetic.html#24652" class="Bound">v</a> <a id="24997" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">≺</a> <a id="24999" href="Ordinals.WellOrderArithmetic.html#23918" class="Bound">y</a><a id="25000" class="Symbol">)</a>
        <a id="25010" class="Symbol">(</a><a id="25011" href="Ordinals.Notions.html#7833" class="Function">extensionally-ordered-types-are-sets</a> <a id="25048" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">_&lt;_</a> <a id="25052" href="Ordinals.WellOrderArithmetic.html#23338" class="Bound">fe</a> <a id="25055" href="Ordinals.WellOrderArithmetic.html#23890" class="Bound">ispv</a> <a id="25060" href="Ordinals.WellOrderArithmetic.html#23900" class="Bound">e</a> <a id="25062" href="Ordinals.WellOrderArithmetic.html#24940" class="Bound">r</a> <a id="25064" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="25068" class="Symbol">)</a>
        <a id="25078" href="Ordinals.WellOrderArithmetic.html#24944" class="Bound">l</a>

   <a id="25084" href="Ordinals.WellOrderArithmetic.html#25084" class="Function">g&#39;&#39;</a> <a id="25088" class="Symbol">:</a> <a id="25090" class="Symbol">(</a><a id="25091" href="Ordinals.WellOrderArithmetic.html#25091" class="Bound">u</a> <a id="25093" class="Symbol">:</a> <a id="25095" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="25097" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a><a id="25098" class="Symbol">)</a> <a id="25100" class="Symbol">→</a> <a id="25102" href="Ordinals.WellOrderArithmetic.html#25091" class="Bound">u</a> <a id="25104" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">≺</a> <a id="25106" href="Ordinals.WellOrderArithmetic.html#23918" class="Bound">y</a> <a id="25108" class="Symbol">→</a> <a id="25110" href="Ordinals.WellOrderArithmetic.html#25091" class="Bound">u</a> <a id="25112" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">≺</a> <a id="25114" href="MLTT.Id.html#734" class="Function">transport</a> <a id="25124" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="25126" href="Ordinals.WellOrderArithmetic.html#24565" class="Function">p</a> <a id="25128" href="Ordinals.WellOrderArithmetic.html#23910" class="Bound">b</a>
   <a id="25133" href="Ordinals.WellOrderArithmetic.html#25084" class="Function">g&#39;&#39;</a> <a id="25137" href="Ordinals.WellOrderArithmetic.html#25137" class="Bound">u</a> <a id="25139" href="Ordinals.WellOrderArithmetic.html#25139" class="Bound">m</a> <a id="25141" class="Symbol">=</a>
    <a id="25147" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="25153" class="Symbol">(</a><a id="25154" href="Ordinals.WellOrderArithmetic.html#23923" class="Bound">g</a> <a id="25156" class="Symbol">(</a><a id="25157" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="25159" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25161" href="Ordinals.WellOrderArithmetic.html#25137" class="Bound">u</a><a id="25162" class="Symbol">)</a> <a id="25164" class="Symbol">(</a><a id="25165" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25169" class="Symbol">(</a><a id="25170" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25175" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25177" href="Ordinals.WellOrderArithmetic.html#25139" class="Bound">m</a><a id="25178" class="Symbol">)))</a>
     <a id="25187" class="Symbol">(λ</a> <a id="25190" class="Symbol">(</a><a id="25191" href="Ordinals.WellOrderArithmetic.html#25191" class="Bound">l</a> <a id="25193" class="Symbol">:</a> <a id="25195" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="25197" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">&lt;</a> <a id="25199" href="Ordinals.WellOrderArithmetic.html#23906" class="Bound">a</a><a id="25200" class="Symbol">)</a>
        <a id="25210" class="Symbol">→</a> <a id="25212" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25219" class="Symbol">(</a><a id="25220" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="25232" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">_&lt;_</a> <a id="25236" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="25238" class="Symbol">(</a><a id="25239" href="Ordinals.WellOrderArithmetic.html#23895" class="Bound">w</a> <a id="25241" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a><a id="25242" class="Symbol">)</a> <a id="25244" class="Symbol">(</a><a id="25245" href="MLTT.Id.html#734" class="Function">transport</a> <a id="25255" class="Symbol">(λ</a> <a id="25258" href="Ordinals.WellOrderArithmetic.html#25258" class="Bound">-</a> <a id="25260" class="Symbol">→</a> <a id="25262" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="25264" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">&lt;</a> <a id="25266" href="Ordinals.WellOrderArithmetic.html#25258" class="Bound">-</a><a id="25267" class="Symbol">)</a> <a id="25269" href="Ordinals.WellOrderArithmetic.html#24565" class="Function">p</a> <a id="25271" href="Ordinals.WellOrderArithmetic.html#25191" class="Bound">l</a><a id="25272" class="Symbol">)))</a>
     <a id="25281" class="Symbol">(λ</a> <a id="25284" class="Symbol">(</a><a id="25285" href="Ordinals.WellOrderArithmetic.html#25285" class="Bound">σ</a> <a id="25287" class="Symbol">:</a> <a id="25289" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25291" href="Ordinals.WellOrderArithmetic.html#25291" class="Bound">r</a> <a id="25293" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25295" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="25297" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25299" href="Ordinals.WellOrderArithmetic.html#23906" class="Bound">a</a> <a id="25301" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25303" href="MLTT.Id.html#734" class="Function">transport</a> <a id="25313" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="25315" href="Ordinals.WellOrderArithmetic.html#25291" class="Bound">r</a> <a id="25317" href="Ordinals.WellOrderArithmetic.html#25137" class="Bound">u</a> <a id="25319" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">≺</a> <a id="25321" href="Ordinals.WellOrderArithmetic.html#23910" class="Bound">b</a><a id="25322" class="Symbol">)</a>
        <a id="25332" class="Symbol">→</a> <a id="25334" href="MLTT.Id.html#734" class="Function">transport</a>
            <a id="25356" class="Symbol">(λ</a> <a id="25359" href="Ordinals.WellOrderArithmetic.html#25359" class="Bound">-</a> <a id="25361" class="Symbol">→</a> <a id="25363" href="Ordinals.WellOrderArithmetic.html#25137" class="Bound">u</a> <a id="25365" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">≺</a> <a id="25367" href="MLTT.Id.html#734" class="Function">transport</a> <a id="25377" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="25379" href="Ordinals.WellOrderArithmetic.html#25359" class="Bound">-</a> <a id="25381" href="Ordinals.WellOrderArithmetic.html#23910" class="Bound">b</a><a id="25382" class="Symbol">)</a>
            <a id="25396" class="Symbol">(</a><a id="25397" href="Ordinals.Notions.html#7833" class="Function">extensionally-ordered-types-are-sets</a> <a id="25434" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">_&lt;_</a> <a id="25438" href="Ordinals.WellOrderArithmetic.html#23338" class="Bound">fe</a> <a id="25441" href="Ordinals.WellOrderArithmetic.html#23890" class="Bound">ispv</a> <a id="25446" href="Ordinals.WellOrderArithmetic.html#23900" class="Bound">e</a> <a id="25448" class="Symbol">((</a><a id="25450" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="25454" href="Ordinals.WellOrderArithmetic.html#25285" class="Bound">σ</a><a id="25455" class="Symbol">)</a><a id="25456" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="25458" class="Symbol">)</a> <a id="25460" href="Ordinals.WellOrderArithmetic.html#24565" class="Function">p</a><a id="25461" class="Symbol">)</a>
            <a id="25475" class="Symbol">(</a><a id="25476" href="UF.Base.html#5950" class="Function">transport-left-rel</a> <a id="25495" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a> <a id="25499" href="Ordinals.WellOrderArithmetic.html#23906" class="Bound">a</a> <a id="25501" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="25503" href="Ordinals.WellOrderArithmetic.html#23910" class="Bound">b</a> <a id="25505" href="Ordinals.WellOrderArithmetic.html#25137" class="Bound">u</a> <a id="25507" class="Symbol">(</a><a id="25508" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="25512" href="Ordinals.WellOrderArithmetic.html#25285" class="Bound">σ</a><a id="25513" class="Symbol">)</a> <a id="25515" class="Symbol">(</a><a id="25516" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="25520" href="Ordinals.WellOrderArithmetic.html#25285" class="Bound">σ</a><a id="25521" class="Symbol">)))</a>

   <a id="25529" href="Ordinals.WellOrderArithmetic.html#25529" class="Function">q</a> <a id="25531" class="Symbol">:</a> <a id="25533" href="MLTT.Id.html#734" class="Function">transport</a> <a id="25543" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="25545" href="Ordinals.WellOrderArithmetic.html#24565" class="Function">p</a> <a id="25547" href="Ordinals.WellOrderArithmetic.html#23910" class="Bound">b</a> <a id="25549" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25551" href="Ordinals.WellOrderArithmetic.html#23918" class="Bound">y</a>
   <a id="25556" href="Ordinals.WellOrderArithmetic.html#25529" class="Function">q</a> <a id="25558" class="Symbol">=</a> <a id="25560" href="Ordinals.WellOrderArithmetic.html#23902" class="Bound">e&#39;</a> <a id="25563" href="Ordinals.WellOrderArithmetic.html#23914" class="Bound">x</a> <a id="25565" class="Symbol">(</a><a id="25566" href="MLTT.Id.html#734" class="Function">transport</a> <a id="25576" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a> <a id="25578" href="Ordinals.WellOrderArithmetic.html#24565" class="Function">p</a> <a id="25580" href="Ordinals.WellOrderArithmetic.html#23910" class="Bound">b</a><a id="25581" class="Symbol">)</a> <a id="25583" href="Ordinals.WellOrderArithmetic.html#23918" class="Bound">y</a> <a id="25585" href="Ordinals.WellOrderArithmetic.html#24599" class="Function">f&#39;&#39;</a> <a id="25589" href="Ordinals.WellOrderArithmetic.html#25084" class="Function">g&#39;&#39;</a>

 <a id="sum-top.well-order"></a><a id="25595" href="Ordinals.WellOrderArithmetic.html#25595" class="Function">well-order</a> <a id="25606" class="Symbol">:</a> <a id="25608" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="25622" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">_&lt;_</a>
            <a id="25638" class="Symbol">→</a> <a id="25640" class="Symbol">((</a><a id="25642" href="Ordinals.WellOrderArithmetic.html#25642" class="Bound">x</a> <a id="25644" class="Symbol">:</a> <a id="25646" href="Ordinals.WellOrderArithmetic.html#23378" class="Bound">X</a><a id="25647" class="Symbol">)</a> <a id="25649" class="Symbol">→</a> <a id="25651" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="25665" class="Symbol">(</a><a id="25666" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a> <a id="25670" class="Symbol">{</a><a id="25671" href="Ordinals.WellOrderArithmetic.html#25642" class="Bound">x</a><a id="25672" class="Symbol">}))</a>
            <a id="25688" class="Symbol">→</a> <a id="25690" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="25704" href="Ordinals.WellOrderArithmetic.html#23622" class="Function Operator">_⊏_</a>
 <a id="25709" href="Ordinals.WellOrderArithmetic.html#25595" class="Function">well-order</a> <a id="25720" class="Symbol">(</a><a id="25721" href="Ordinals.WellOrderArithmetic.html#25721" class="Bound">p</a> <a id="25723" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25725" href="Ordinals.WellOrderArithmetic.html#25725" class="Bound">w</a> <a id="25727" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25729" href="Ordinals.WellOrderArithmetic.html#25729" class="Bound">e</a> <a id="25731" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25733" href="Ordinals.WellOrderArithmetic.html#25733" class="Bound">t</a><a id="25734" class="Symbol">)</a> <a id="25736" href="Ordinals.WellOrderArithmetic.html#25736" class="Bound">f</a> <a id="25738" class="Symbol">=</a>
  <a id="25742" href="Ordinals.WellOrderArithmetic.html#21103" class="Function">prop-valued</a> <a id="25754" href="Ordinals.WellOrderArithmetic.html#23338" class="Bound">fe</a> <a id="25757" href="Ordinals.WellOrderArithmetic.html#25721" class="Bound">p</a> <a id="25759" href="Ordinals.WellOrderArithmetic.html#25725" class="Bound">w</a> <a id="25761" href="Ordinals.WellOrderArithmetic.html#25729" class="Bound">e</a> <a id="25763" class="Symbol">(λ</a> <a id="25766" href="Ordinals.WellOrderArithmetic.html#25766" class="Bound">x</a> <a id="25768" class="Symbol">→</a> <a id="25770" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="25786" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a> <a id="25790" class="Symbol">(</a><a id="25791" href="Ordinals.WellOrderArithmetic.html#25736" class="Bound">f</a> <a id="25793" href="Ordinals.WellOrderArithmetic.html#25766" class="Bound">x</a><a id="25794" class="Symbol">))</a> <a id="25797" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="25801" href="Ordinals.WellOrderArithmetic.html#19697" class="Function">well-founded</a> <a id="25814" href="Ordinals.WellOrderArithmetic.html#25725" class="Bound">w</a> <a id="25816" class="Symbol">(λ</a> <a id="25819" href="Ordinals.WellOrderArithmetic.html#25819" class="Bound">x</a> <a id="25821" class="Symbol">→</a> <a id="25823" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="25840" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a> <a id="25844" class="Symbol">(</a><a id="25845" href="Ordinals.WellOrderArithmetic.html#25736" class="Bound">f</a> <a id="25847" href="Ordinals.WellOrderArithmetic.html#25819" class="Bound">x</a><a id="25848" class="Symbol">))</a> <a id="25851" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="25855" href="Ordinals.WellOrderArithmetic.html#23636" class="Function">extensional</a>
    <a id="25871" class="Symbol">(</a><a id="25872" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="25888" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">_&lt;_</a> <a id="25892" class="Symbol">(</a><a id="25893" href="Ordinals.WellOrderArithmetic.html#25721" class="Bound">p</a> <a id="25895" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25897" href="Ordinals.WellOrderArithmetic.html#25725" class="Bound">w</a> <a id="25899" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25901" href="Ordinals.WellOrderArithmetic.html#25729" class="Bound">e</a> <a id="25903" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25905" href="Ordinals.WellOrderArithmetic.html#25733" class="Bound">t</a><a id="25906" class="Symbol">))</a>
       <a id="25916" href="Ordinals.WellOrderArithmetic.html#25725" class="Bound">w</a>
       <a id="25925" class="Symbol">(λ</a> <a id="25928" href="Ordinals.WellOrderArithmetic.html#25928" class="Bound">x</a> <a id="25930" class="Symbol">→</a> <a id="25932" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="25949" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a> <a id="25953" class="Symbol">(</a><a id="25954" href="Ordinals.WellOrderArithmetic.html#25736" class="Bound">f</a> <a id="25956" href="Ordinals.WellOrderArithmetic.html#25928" class="Bound">x</a><a id="25957" class="Symbol">))</a>
       <a id="25967" href="Ordinals.WellOrderArithmetic.html#25729" class="Bound">e</a>
       <a id="25976" class="Symbol">(λ</a> <a id="25979" href="Ordinals.WellOrderArithmetic.html#25979" class="Bound">x</a> <a id="25981" class="Symbol">→</a> <a id="25983" href="Ordinals.Notions.html#7496" class="Function">extensionality</a> <a id="25998" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a> <a id="26002" class="Symbol">(</a><a id="26003" href="Ordinals.WellOrderArithmetic.html#25736" class="Bound">f</a> <a id="26005" href="Ordinals.WellOrderArithmetic.html#25979" class="Bound">x</a><a id="26006" class="Symbol">))</a> <a id="26009" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="26013" href="Ordinals.WellOrderArithmetic.html#20603" class="Function">transitive</a> <a id="26024" href="Ordinals.WellOrderArithmetic.html#25733" class="Bound">t</a> <a id="26026" class="Symbol">(λ</a> <a id="26029" href="Ordinals.WellOrderArithmetic.html#26029" class="Bound">x</a> <a id="26031" class="Symbol">→</a> <a id="26033" href="Ordinals.Notions.html#7580" class="Function">transitivity</a> <a id="26046" href="Ordinals.WellOrderArithmetic.html#23449" class="Bound Operator">_≺_</a> <a id="26050" class="Symbol">(</a><a id="26051" href="Ordinals.WellOrderArithmetic.html#25736" class="Bound">f</a> <a id="26053" href="Ordinals.WellOrderArithmetic.html#26029" class="Bound">x</a><a id="26054" class="Symbol">))</a>

 <a id="sum-top.top-preservation"></a><a id="26059" href="Ordinals.WellOrderArithmetic.html#26059" class="Function">top-preservation</a> <a id="26076" class="Symbol">:</a> <a id="26078" href="Ordinals.Notions.html#11093" class="Function">has-top</a> <a id="26086" href="Ordinals.WellOrderArithmetic.html#23420" class="Bound Operator">_&lt;_</a> <a id="26090" class="Symbol">→</a> <a id="26092" href="Ordinals.Notions.html#11093" class="Function">has-top</a> <a id="26100" href="Ordinals.WellOrderArithmetic.html#23622" class="Function Operator">_⊏_</a>
 <a id="26105" href="Ordinals.WellOrderArithmetic.html#26059" class="Function">top-preservation</a> <a id="26122" class="Symbol">(</a><a id="26123" href="Ordinals.WellOrderArithmetic.html#26123" class="Bound">x</a> <a id="26125" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26127" href="Ordinals.WellOrderArithmetic.html#26127" class="Bound">f</a><a id="26128" class="Symbol">)</a> <a id="26130" class="Symbol">=</a> <a id="26132" class="Symbol">(</a><a id="26133" href="Ordinals.WellOrderArithmetic.html#26123" class="Bound">x</a> <a id="26135" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26137" href="Ordinals.WellOrderArithmetic.html#23492" class="Bound">top</a> <a id="26141" href="Ordinals.WellOrderArithmetic.html#26123" class="Bound">x</a><a id="26142" class="Symbol">)</a> <a id="26144" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26146" href="Ordinals.WellOrderArithmetic.html#26159" class="Function">g</a>
  <a id="26150" class="Keyword">where</a>
   <a id="26159" href="Ordinals.WellOrderArithmetic.html#26159" class="Function">g</a> <a id="26161" class="Symbol">:</a> <a id="26163" class="Symbol">(</a><a id="26164" href="Ordinals.WellOrderArithmetic.html#26164" class="Bound">σ</a> <a id="26166" class="Symbol">:</a> <a id="26168" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="26170" href="Ordinals.WellOrderArithmetic.html#23397" class="Bound">Y</a><a id="26171" class="Symbol">)</a> <a id="26173" class="Symbol">→</a> <a id="26175" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="26177" class="Symbol">((</a><a id="26179" href="Ordinals.WellOrderArithmetic.html#26123" class="Bound">x</a> <a id="26181" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26183" href="Ordinals.WellOrderArithmetic.html#23492" class="Bound">top</a> <a id="26187" href="Ordinals.WellOrderArithmetic.html#26123" class="Bound">x</a><a id="26188" class="Symbol">)</a> <a id="26190" href="Ordinals.WellOrderArithmetic.html#23622" class="Function Operator">⊏</a> <a id="26192" href="Ordinals.WellOrderArithmetic.html#26164" class="Bound">σ</a><a id="26193" class="Symbol">)</a>
   <a id="26198" href="Ordinals.WellOrderArithmetic.html#26159" class="Function">g</a> <a id="26200" class="Symbol">(</a><a id="26201" href="Ordinals.WellOrderArithmetic.html#26201" class="Bound">x&#39;</a> <a id="26204" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26206" href="Ordinals.WellOrderArithmetic.html#26206" class="Bound">y</a><a id="26207" class="Symbol">)</a> <a id="26209" class="Symbol">(</a><a id="26210" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26214" href="Ordinals.WellOrderArithmetic.html#26214" class="Bound">l</a><a id="26215" class="Symbol">)</a>          <a id="26226" class="Symbol">=</a> <a id="26228" href="Ordinals.WellOrderArithmetic.html#26127" class="Bound">f</a> <a id="26230" href="Ordinals.WellOrderArithmetic.html#26201" class="Bound">x&#39;</a> <a id="26233" href="Ordinals.WellOrderArithmetic.html#26214" class="Bound">l</a>
   <a id="26238" href="Ordinals.WellOrderArithmetic.html#26159" class="Function">g</a> <a id="26240" class="Symbol">(</a><a id="26241" href="Ordinals.WellOrderArithmetic.html#26241" class="Bound">x&#39;</a> <a id="26244" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26246" href="Ordinals.WellOrderArithmetic.html#26246" class="Bound">y</a><a id="26247" class="Symbol">)</a> <a id="26249" class="Symbol">(</a><a id="26250" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26254" class="Symbol">(</a><a id="26255" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="26260" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26262" href="Ordinals.WellOrderArithmetic.html#26262" class="Bound">l</a><a id="26263" class="Symbol">))</a> <a id="26266" class="Symbol">=</a> <a id="26268" href="Ordinals.WellOrderArithmetic.html#23512" class="Bound">ist</a> <a id="26272" href="Ordinals.WellOrderArithmetic.html#26241" class="Bound">x&#39;</a> <a id="26275" href="Ordinals.WellOrderArithmetic.html#26246" class="Bound">y</a> <a id="26277" href="Ordinals.WellOrderArithmetic.html#26262" class="Bound">l</a>

<a id="26280" class="Markup">\end{code}</a><a id="26290" class="Background">

We can prove extensionality from cotransitivity, but this doesn&#39;t seem
to be very useful, as cotransivitiy doesn&#39;t have good preservation
properties.

</a><a id="26443" class="Markup">\begin{code}</a>

<a id="26457" class="Keyword">module</a> <a id="sum-cotransitive"></a><a id="26464" href="Ordinals.WellOrderArithmetic.html#26464" class="Module">sum-cotransitive</a>
        <a id="26489" class="Symbol">(</a><a id="26490" href="Ordinals.WellOrderArithmetic.html#26490" class="Bound">fe</a> <a id="26493" class="Symbol">:</a> <a id="26495" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="26501" class="Symbol">)</a>
        <a id="26511" class="Symbol">{</a><a id="26512" href="Ordinals.WellOrderArithmetic.html#26512" class="Bound">𝓤</a> <a id="26514" href="Ordinals.WellOrderArithmetic.html#26514" class="Bound">𝓥</a> <a id="26516" href="Ordinals.WellOrderArithmetic.html#26516" class="Bound">𝓦</a> <a id="26518" href="Ordinals.WellOrderArithmetic.html#26518" class="Bound">𝓣</a><a id="26519" class="Symbol">}</a>
        <a id="26529" class="Symbol">{</a><a id="26530" href="Ordinals.WellOrderArithmetic.html#26530" class="Bound">X</a> <a id="26532" class="Symbol">:</a> <a id="26534" href="Ordinals.WellOrderArithmetic.html#26512" class="Bound">𝓤</a> <a id="26536" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26538" class="Symbol">}</a>
        <a id="26548" class="Symbol">{</a><a id="26549" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="26551" class="Symbol">:</a> <a id="26553" href="Ordinals.WellOrderArithmetic.html#26530" class="Bound">X</a> <a id="26555" class="Symbol">→</a> <a id="26557" href="Ordinals.WellOrderArithmetic.html#26514" class="Bound">𝓥</a> <a id="26559" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26561" class="Symbol">}</a>
        <a id="26571" class="Symbol">(</a><a id="26572" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a> <a id="26576" class="Symbol">:</a> <a id="26578" href="Ordinals.WellOrderArithmetic.html#26530" class="Bound">X</a> <a id="26580" class="Symbol">→</a> <a id="26582" href="Ordinals.WellOrderArithmetic.html#26530" class="Bound">X</a> <a id="26584" class="Symbol">→</a> <a id="26586" href="Ordinals.WellOrderArithmetic.html#26516" class="Bound">𝓦</a> <a id="26588" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26590" class="Symbol">)</a>
        <a id="26600" class="Symbol">(</a><a id="26601" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="26605" class="Symbol">:</a> <a id="26607" class="Symbol">{</a><a id="26608" href="Ordinals.WellOrderArithmetic.html#26608" class="Bound">x</a> <a id="26610" class="Symbol">:</a> <a id="26612" href="Ordinals.WellOrderArithmetic.html#26530" class="Bound">X</a><a id="26613" class="Symbol">}</a> <a id="26615" class="Symbol">→</a> <a id="26617" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="26619" href="Ordinals.WellOrderArithmetic.html#26608" class="Bound">x</a> <a id="26621" class="Symbol">→</a> <a id="26623" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="26625" href="Ordinals.WellOrderArithmetic.html#26608" class="Bound">x</a> <a id="26627" class="Symbol">→</a> <a id="26629" href="Ordinals.WellOrderArithmetic.html#26518" class="Bound">𝓣</a> <a id="26631" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26633" class="Symbol">)</a>
        <a id="26643" class="Symbol">(</a><a id="26644" href="Ordinals.WellOrderArithmetic.html#26644" class="Bound">c</a> <a id="26646" class="Symbol">:</a> <a id="26648" href="Ordinals.Notions.html#31005" class="Function">cotransitive</a> <a id="26661" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a><a id="26664" class="Symbol">)</a>
      <a id="26672" class="Keyword">where</a>

 <a id="26680" class="Keyword">open</a> <a id="26685" href="Ordinals.WellOrderArithmetic.html#19422" class="Module">sum</a> <a id="26689" class="Symbol">{</a><a id="26690" href="Ordinals.WellOrderArithmetic.html#26512" class="Bound">𝓤</a><a id="26691" class="Symbol">}</a> <a id="26693" class="Symbol">{</a><a id="26694" href="Ordinals.WellOrderArithmetic.html#26514" class="Bound">𝓥</a><a id="26695" class="Symbol">}</a> <a id="26697" class="Symbol">{</a><a id="26698" href="Ordinals.WellOrderArithmetic.html#26516" class="Bound">𝓦</a><a id="26699" class="Symbol">}</a> <a id="26701" class="Symbol">{</a><a id="26702" href="Ordinals.WellOrderArithmetic.html#26518" class="Bound">𝓣</a><a id="26703" class="Symbol">}</a> <a id="26705" class="Symbol">{</a><a id="26706" href="Ordinals.WellOrderArithmetic.html#26530" class="Bound">X</a><a id="26707" class="Symbol">}</a> <a id="26709" class="Symbol">{</a><a id="26710" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a><a id="26711" class="Symbol">}</a> <a id="26713" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a>  <a id="26718" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="26722" class="Keyword">public</a>

 <a id="26731" class="Keyword">private</a> <a id="sum-cotransitive._⊏_"></a><a id="26739" href="Ordinals.WellOrderArithmetic.html#26739" class="Function Operator">_⊏_</a> <a id="26743" class="Symbol">=</a> <a id="26745" href="Ordinals.WellOrderArithmetic.html#19683" class="Function">order</a>

 <a id="sum-cotransitive.extensional"></a><a id="26753" href="Ordinals.WellOrderArithmetic.html#26753" class="Function">extensional</a> <a id="26765" class="Symbol">:</a> <a id="26767" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="26782" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a>
             <a id="26799" class="Symbol">→</a> <a id="26801" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="26817" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a>
             <a id="26834" class="Symbol">→</a> <a id="26836" class="Symbol">((</a><a id="26838" href="Ordinals.WellOrderArithmetic.html#26838" class="Bound">x</a> <a id="26840" class="Symbol">:</a> <a id="26842" href="Ordinals.WellOrderArithmetic.html#26530" class="Bound">X</a><a id="26843" class="Symbol">)</a> <a id="26845" class="Symbol">→</a> <a id="26847" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="26863" class="Symbol">(</a><a id="26864" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="26868" class="Symbol">{</a><a id="26869" href="Ordinals.WellOrderArithmetic.html#26838" class="Bound">x</a><a id="26870" class="Symbol">}))</a>
             <a id="26887" class="Symbol">→</a> <a id="26889" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="26904" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a>
             <a id="26921" class="Symbol">→</a> <a id="26923" class="Symbol">((</a><a id="26925" href="Ordinals.WellOrderArithmetic.html#26925" class="Bound">x</a> <a id="26927" class="Symbol">:</a> <a id="26929" href="Ordinals.WellOrderArithmetic.html#26530" class="Bound">X</a><a id="26930" class="Symbol">)</a> <a id="26932" class="Symbol">→</a> <a id="26934" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="26949" class="Symbol">(</a><a id="26950" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="26954" class="Symbol">{</a><a id="26955" href="Ordinals.WellOrderArithmetic.html#26925" class="Bound">x</a><a id="26956" class="Symbol">}))</a>
             <a id="26973" class="Symbol">→</a> <a id="26975" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="26990" href="Ordinals.WellOrderArithmetic.html#26739" class="Function Operator">_⊏_</a>
 <a id="26995" href="Ordinals.WellOrderArithmetic.html#26753" class="Function">extensional</a> <a id="27007" href="Ordinals.WellOrderArithmetic.html#27007" class="Bound">ispv</a> <a id="27012" href="Ordinals.WellOrderArithmetic.html#27012" class="Bound">w</a> <a id="27014" href="Ordinals.WellOrderArithmetic.html#27014" class="Bound">w&#39;</a> <a id="27017" href="Ordinals.WellOrderArithmetic.html#27017" class="Bound">e</a> <a id="27019" href="Ordinals.WellOrderArithmetic.html#27019" class="Bound">e&#39;</a> <a id="27022" class="Symbol">(</a><a id="27023" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="27025" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27027" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a><a id="27028" class="Symbol">)</a> <a id="27030" class="Symbol">(</a><a id="27031" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27033" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27035" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a><a id="27036" class="Symbol">)</a> <a id="27038" href="Ordinals.WellOrderArithmetic.html#27038" class="Bound">f</a> <a id="27040" href="Ordinals.WellOrderArithmetic.html#27040" class="Bound">g</a> <a id="27042" class="Symbol">=</a> <a id="27044" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="27051" class="Symbol">(</a><a id="27052" href="Ordinals.WellOrderArithmetic.html#27763" class="Function">p</a> <a id="27054" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27056" href="Ordinals.WellOrderArithmetic.html#28788" class="Function">q</a><a id="27057" class="Symbol">)</a>
  <a id="27061" class="Keyword">where</a>
   <a id="27070" href="Ordinals.WellOrderArithmetic.html#27070" class="Function">f&#39;</a> <a id="27073" class="Symbol">:</a> <a id="27075" class="Symbol">(</a><a id="27076" href="Ordinals.WellOrderArithmetic.html#27076" class="Bound">u</a> <a id="27078" class="Symbol">:</a> <a id="27080" href="Ordinals.WellOrderArithmetic.html#26530" class="Bound">X</a><a id="27081" class="Symbol">)</a> <a id="27083" class="Symbol">→</a> <a id="27085" href="Ordinals.WellOrderArithmetic.html#27076" class="Bound">u</a> <a id="27087" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">&lt;</a> <a id="27089" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="27091" class="Symbol">→</a> <a id="27093" href="Ordinals.WellOrderArithmetic.html#27076" class="Bound">u</a> <a id="27095" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">&lt;</a> <a id="27097" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a>
   <a id="27102" href="Ordinals.WellOrderArithmetic.html#27070" class="Function">f&#39;</a> <a id="27105" href="Ordinals.WellOrderArithmetic.html#27105" class="Bound">u</a> <a id="27107" href="Ordinals.WellOrderArithmetic.html#27107" class="Bound">l</a> <a id="27109" class="Symbol">=</a> <a id="27111" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="27117" class="Symbol">(</a><a id="27118" href="Ordinals.WellOrderArithmetic.html#26644" class="Bound">c</a> <a id="27120" href="Ordinals.WellOrderArithmetic.html#27105" class="Bound">u</a> <a id="27122" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="27124" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27126" href="Ordinals.WellOrderArithmetic.html#27107" class="Bound">l</a><a id="27127" class="Symbol">)</a>
             <a id="27142" class="Symbol">(λ</a> <a id="27145" class="Symbol">(</a><a id="27146" href="Ordinals.WellOrderArithmetic.html#27146" class="Bound">m</a> <a id="27148" class="Symbol">:</a> <a id="27150" href="Ordinals.WellOrderArithmetic.html#27105" class="Bound">u</a> <a id="27152" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">&lt;</a> <a id="27154" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a><a id="27155" class="Symbol">)</a>
                <a id="27173" class="Symbol">→</a> <a id="27175" href="Ordinals.WellOrderArithmetic.html#27146" class="Bound">m</a><a id="27176" class="Symbol">)</a>
             <a id="27191" class="Symbol">(λ</a> <a id="27194" class="Symbol">(</a><a id="27195" href="Ordinals.WellOrderArithmetic.html#27195" class="Bound">m</a> <a id="27197" class="Symbol">:</a> <a id="27199" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27201" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">&lt;</a> <a id="27203" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a><a id="27204" class="Symbol">)</a>
                <a id="27222" class="Symbol">→</a> <a id="27224" class="Keyword">let</a> <a id="27228" href="Ordinals.WellOrderArithmetic.html#27228" class="Bound">n</a> <a id="27230" class="Symbol">:</a> <a id="27232" class="Symbol">(</a><a id="27233" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27235" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27237" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a><a id="27238" class="Symbol">)</a> <a id="27240" href="Ordinals.WellOrderArithmetic.html#26739" class="Function Operator">⊏</a> <a id="27242" class="Symbol">(</a><a id="27243" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27247" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a><a id="27248" class="Symbol">)</a>
                      <a id="27272" href="Ordinals.WellOrderArithmetic.html#27228" class="Bound">n</a> <a id="27274" class="Symbol">=</a> <a id="27276" href="Ordinals.WellOrderArithmetic.html#27038" class="Bound">f</a> <a id="27278" class="Symbol">(</a><a id="27279" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27281" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27283" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a><a id="27284" class="Symbol">)</a> <a id="27286" class="Symbol">(</a><a id="27287" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27291" href="Ordinals.WellOrderArithmetic.html#27195" class="Bound">m</a><a id="27292" class="Symbol">)</a>
                  <a id="27312" class="Keyword">in</a> <a id="27315" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="27322" class="Symbol">(</a><a id="27323" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="27335" href="Ordinals.WellOrderArithmetic.html#26739" class="Function Operator">_⊏_</a> <a id="27339" class="Symbol">(</a><a id="27340" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27342" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27344" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a><a id="27345" class="Symbol">)</a>
                      <a id="27369" class="Symbol">(</a><a id="27370" href="Ordinals.WellOrderArithmetic.html#19697" class="Function">sum.well-founded</a> <a id="27387" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a> <a id="27391" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="27395" href="Ordinals.WellOrderArithmetic.html#27012" class="Bound">w</a> <a id="27397" href="Ordinals.WellOrderArithmetic.html#27014" class="Bound">w&#39;</a> <a id="27400" class="Symbol">(</a><a id="27401" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27403" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27405" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a><a id="27406" class="Symbol">))</a> <a id="27409" href="Ordinals.WellOrderArithmetic.html#27228" class="Bound">n</a><a id="27410" class="Symbol">))</a>

   <a id="27417" href="Ordinals.WellOrderArithmetic.html#27417" class="Function">g&#39;</a> <a id="27420" class="Symbol">:</a> <a id="27422" class="Symbol">(</a><a id="27423" href="Ordinals.WellOrderArithmetic.html#27423" class="Bound">u</a> <a id="27425" class="Symbol">:</a> <a id="27427" href="Ordinals.WellOrderArithmetic.html#26530" class="Bound">X</a><a id="27428" class="Symbol">)</a> <a id="27430" class="Symbol">→</a> <a id="27432" href="Ordinals.WellOrderArithmetic.html#27423" class="Bound">u</a> <a id="27434" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">&lt;</a> <a id="27436" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27438" class="Symbol">→</a> <a id="27440" href="Ordinals.WellOrderArithmetic.html#27423" class="Bound">u</a> <a id="27442" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">&lt;</a> <a id="27444" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a>
   <a id="27449" href="Ordinals.WellOrderArithmetic.html#27417" class="Function">g&#39;</a> <a id="27452" href="Ordinals.WellOrderArithmetic.html#27452" class="Bound">u</a> <a id="27454" href="Ordinals.WellOrderArithmetic.html#27454" class="Bound">l</a> <a id="27456" class="Symbol">=</a> <a id="27458" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="27464" class="Symbol">(</a><a id="27465" href="Ordinals.WellOrderArithmetic.html#26644" class="Bound">c</a> <a id="27467" href="Ordinals.WellOrderArithmetic.html#27452" class="Bound">u</a> <a id="27469" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27471" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="27473" href="Ordinals.WellOrderArithmetic.html#27454" class="Bound">l</a><a id="27474" class="Symbol">)</a>
             <a id="27489" class="Symbol">(λ</a> <a id="27492" class="Symbol">(</a><a id="27493" href="Ordinals.WellOrderArithmetic.html#27493" class="Bound">m</a> <a id="27495" class="Symbol">:</a> <a id="27497" href="Ordinals.WellOrderArithmetic.html#27452" class="Bound">u</a> <a id="27499" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">&lt;</a> <a id="27501" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a><a id="27502" class="Symbol">)</a>
                <a id="27520" class="Symbol">→</a> <a id="27522" href="Ordinals.WellOrderArithmetic.html#27493" class="Bound">m</a><a id="27523" class="Symbol">)</a>
             <a id="27538" class="Symbol">(λ</a> <a id="27541" class="Symbol">(</a><a id="27542" href="Ordinals.WellOrderArithmetic.html#27542" class="Bound">m</a> <a id="27544" class="Symbol">:</a> <a id="27546" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="27548" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">&lt;</a> <a id="27550" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a><a id="27551" class="Symbol">)</a>
                <a id="27569" class="Symbol">→</a> <a id="27571" class="Keyword">let</a> <a id="27575" href="Ordinals.WellOrderArithmetic.html#27575" class="Bound">n</a> <a id="27577" class="Symbol">:</a> <a id="27579" class="Symbol">(</a><a id="27580" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="27582" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27584" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a><a id="27585" class="Symbol">)</a> <a id="27587" href="Ordinals.WellOrderArithmetic.html#26739" class="Function Operator">⊏</a> <a id="27589" class="Symbol">(</a><a id="27590" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="27592" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27594" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a><a id="27595" class="Symbol">)</a>
                      <a id="27619" href="Ordinals.WellOrderArithmetic.html#27575" class="Bound">n</a> <a id="27621" class="Symbol">=</a> <a id="27623" href="Ordinals.WellOrderArithmetic.html#27040" class="Bound">g</a> <a id="27625" class="Symbol">(</a><a id="27626" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="27628" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27630" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a><a id="27631" class="Symbol">)</a> <a id="27633" class="Symbol">(</a><a id="27634" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27638" href="Ordinals.WellOrderArithmetic.html#27542" class="Bound">m</a><a id="27639" class="Symbol">)</a>
                  <a id="27659" class="Keyword">in</a> <a id="27662" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="27669" class="Symbol">(</a><a id="27670" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="27682" href="Ordinals.WellOrderArithmetic.html#26739" class="Function Operator">_⊏_</a> <a id="27686" class="Symbol">(</a><a id="27687" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="27689" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27691" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a><a id="27692" class="Symbol">)</a>
                      <a id="27716" class="Symbol">(</a><a id="27717" href="Ordinals.WellOrderArithmetic.html#19697" class="Function">sum.well-founded</a> <a id="27734" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a> <a id="27738" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="27742" href="Ordinals.WellOrderArithmetic.html#27012" class="Bound">w</a> <a id="27744" href="Ordinals.WellOrderArithmetic.html#27014" class="Bound">w&#39;</a> <a id="27747" class="Symbol">(</a><a id="27748" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="27750" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27752" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a><a id="27753" class="Symbol">))</a> <a id="27756" href="Ordinals.WellOrderArithmetic.html#27575" class="Bound">n</a><a id="27757" class="Symbol">))</a>
   <a id="27763" href="Ordinals.WellOrderArithmetic.html#27763" class="Function">p</a> <a id="27765" class="Symbol">:</a> <a id="27767" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="27769" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27771" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a>
   <a id="27776" href="Ordinals.WellOrderArithmetic.html#27763" class="Function">p</a> <a id="27778" class="Symbol">=</a>  <a id="27781" href="Ordinals.WellOrderArithmetic.html#27017" class="Bound">e</a> <a id="27783" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="27785" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27787" href="Ordinals.WellOrderArithmetic.html#27070" class="Function">f&#39;</a> <a id="27790" href="Ordinals.WellOrderArithmetic.html#27417" class="Function">g&#39;</a>

   <a id="27797" href="Ordinals.WellOrderArithmetic.html#27797" class="Function">f&#39;&#39;</a> <a id="27801" class="Symbol">:</a> <a id="27803" class="Symbol">(</a><a id="27804" href="Ordinals.WellOrderArithmetic.html#27804" class="Bound">v</a> <a id="27806" class="Symbol">:</a> <a id="27808" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="27810" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a><a id="27811" class="Symbol">)</a> <a id="27813" class="Symbol">→</a> <a id="27815" href="Ordinals.WellOrderArithmetic.html#27804" class="Bound">v</a> <a id="27817" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">≺</a> <a id="27819" href="MLTT.Id.html#734" class="Function">transport</a> <a id="27829" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="27831" href="Ordinals.WellOrderArithmetic.html#27763" class="Function">p</a> <a id="27833" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a> <a id="27835" class="Symbol">→</a> <a id="27837" href="Ordinals.WellOrderArithmetic.html#27804" class="Bound">v</a> <a id="27839" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">≺</a> <a id="27841" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a>
   <a id="27846" href="Ordinals.WellOrderArithmetic.html#27797" class="Function">f&#39;&#39;</a> <a id="27850" href="Ordinals.WellOrderArithmetic.html#27850" class="Bound">v</a> <a id="27852" href="Ordinals.WellOrderArithmetic.html#27852" class="Bound">l</a> <a id="27854" class="Symbol">=</a>
    <a id="27860" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="27866" class="Symbol">(</a><a id="27867" href="Ordinals.WellOrderArithmetic.html#27038" class="Bound">f</a> <a id="27869" class="Symbol">(</a><a id="27870" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27872" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27874" href="Ordinals.WellOrderArithmetic.html#27850" class="Bound">v</a><a id="27875" class="Symbol">)</a> <a id="27877" class="Symbol">(</a><a id="27878" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27882" class="Symbol">((</a><a id="27884" href="Ordinals.WellOrderArithmetic.html#27763" class="Function">p</a> <a id="27886" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="27888" class="Symbol">)</a> <a id="27890" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27892" href="UF.Base.html#6221" class="Function">transport-right-rel</a> <a id="27912" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="27916" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="27918" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27920" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a> <a id="27922" href="Ordinals.WellOrderArithmetic.html#27850" class="Bound">v</a> <a id="27924" href="Ordinals.WellOrderArithmetic.html#27763" class="Function">p</a> <a id="27926" href="Ordinals.WellOrderArithmetic.html#27852" class="Bound">l</a><a id="27927" class="Symbol">)))</a>
     <a id="27936" class="Symbol">(λ</a> <a id="27939" class="Symbol">(</a><a id="27940" href="Ordinals.WellOrderArithmetic.html#27940" class="Bound">l</a> <a id="27942" class="Symbol">:</a> <a id="27944" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27946" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">&lt;</a> <a id="27948" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a><a id="27949" class="Symbol">)</a>
        <a id="27959" class="Symbol">→</a> <a id="27961" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="27968" class="Symbol">(</a><a id="27969" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="27981" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a> <a id="27985" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="27987" class="Symbol">(</a><a id="27988" href="Ordinals.WellOrderArithmetic.html#27012" class="Bound">w</a> <a id="27990" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a><a id="27991" class="Symbol">)</a> <a id="27993" href="Ordinals.WellOrderArithmetic.html#27940" class="Bound">l</a><a id="27994" class="Symbol">))</a>
     <a id="28002" class="Symbol">(λ</a> <a id="28005" class="Symbol">(</a><a id="28006" href="Ordinals.WellOrderArithmetic.html#28006" class="Bound">σ</a> <a id="28008" class="Symbol">:</a> <a id="28010" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28012" href="Ordinals.WellOrderArithmetic.html#28012" class="Bound">r</a> <a id="28014" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28016" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="28018" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28020" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="28022" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28024" href="MLTT.Id.html#734" class="Function">transport</a> <a id="28034" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="28036" href="Ordinals.WellOrderArithmetic.html#28012" class="Bound">r</a> <a id="28038" href="Ordinals.WellOrderArithmetic.html#27850" class="Bound">v</a> <a id="28040" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">≺</a> <a id="28042" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a><a id="28043" class="Symbol">)</a>
        <a id="28053" class="Symbol">→</a> <a id="28055" href="Ordinals.WellOrderArithmetic.html#28077" class="Function">φ</a> <a id="28057" href="Ordinals.WellOrderArithmetic.html#28006" class="Bound">σ</a><a id="28058" class="Symbol">)</a>
     <a id="28065" class="Keyword">where</a>
      <a id="28077" href="Ordinals.WellOrderArithmetic.html#28077" class="Function">φ</a> <a id="28079" class="Symbol">:</a> <a id="28081" class="Symbol">(</a><a id="28082" href="Ordinals.WellOrderArithmetic.html#28082" class="Bound">σ</a> <a id="28084" class="Symbol">:</a> <a id="28086" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28088" href="Ordinals.WellOrderArithmetic.html#28088" class="Bound">r</a> <a id="28090" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28092" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="28094" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28096" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="28098" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28100" href="MLTT.Id.html#734" class="Function">transport</a> <a id="28110" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="28112" href="Ordinals.WellOrderArithmetic.html#28088" class="Bound">r</a> <a id="28114" href="Ordinals.WellOrderArithmetic.html#27850" class="Bound">v</a> <a id="28116" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">≺</a> <a id="28118" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a><a id="28119" class="Symbol">)</a> <a id="28121" class="Symbol">→</a> <a id="28123" href="Ordinals.WellOrderArithmetic.html#27850" class="Bound">v</a> <a id="28125" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">≺</a> <a id="28127" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a>
      <a id="28135" href="Ordinals.WellOrderArithmetic.html#28077" class="Function">φ</a> <a id="28137" class="Symbol">(</a><a id="28138" href="Ordinals.WellOrderArithmetic.html#28138" class="Bound">r</a> <a id="28140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28142" href="Ordinals.WellOrderArithmetic.html#28142" class="Bound">l</a><a id="28143" class="Symbol">)</a> <a id="28145" class="Symbol">=</a> <a id="28147" href="MLTT.Id.html#734" class="Function">transport</a>
                   <a id="28176" class="Symbol">(λ</a> <a id="28179" href="Ordinals.WellOrderArithmetic.html#28179" class="Bound">r</a> <a id="28181" class="Symbol">→</a> <a id="28183" href="MLTT.Id.html#734" class="Function">transport</a> <a id="28193" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="28195" href="Ordinals.WellOrderArithmetic.html#28179" class="Bound">r</a> <a id="28197" href="Ordinals.WellOrderArithmetic.html#27850" class="Bound">v</a> <a id="28199" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">≺</a> <a id="28201" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a><a id="28202" class="Symbol">)</a>
                   <a id="28223" class="Symbol">(</a><a id="28224" href="Ordinals.Notions.html#7833" class="Function">extensionally-ordered-types-are-sets</a> <a id="28261" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a> <a id="28265" href="Ordinals.WellOrderArithmetic.html#26490" class="Bound">fe</a>
                     <a id="28289" href="Ordinals.WellOrderArithmetic.html#27007" class="Bound">ispv</a> <a id="28294" href="Ordinals.WellOrderArithmetic.html#27017" class="Bound">e</a> <a id="28296" href="Ordinals.WellOrderArithmetic.html#28138" class="Bound">r</a> <a id="28298" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="28302" class="Symbol">)</a>
                   <a id="28323" href="Ordinals.WellOrderArithmetic.html#28142" class="Bound">l</a>

   <a id="28329" href="Ordinals.WellOrderArithmetic.html#28329" class="Function">g&#39;&#39;</a> <a id="28333" class="Symbol">:</a> <a id="28335" class="Symbol">(</a><a id="28336" href="Ordinals.WellOrderArithmetic.html#28336" class="Bound">u</a> <a id="28338" class="Symbol">:</a> <a id="28340" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="28342" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a><a id="28343" class="Symbol">)</a> <a id="28345" class="Symbol">→</a> <a id="28347" href="Ordinals.WellOrderArithmetic.html#28336" class="Bound">u</a> <a id="28349" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">≺</a> <a id="28351" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a> <a id="28353" class="Symbol">→</a> <a id="28355" href="Ordinals.WellOrderArithmetic.html#28336" class="Bound">u</a> <a id="28357" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">≺</a> <a id="28359" href="MLTT.Id.html#734" class="Function">transport</a> <a id="28369" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="28371" href="Ordinals.WellOrderArithmetic.html#27763" class="Function">p</a> <a id="28373" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a>
   <a id="28378" href="Ordinals.WellOrderArithmetic.html#28329" class="Function">g&#39;&#39;</a> <a id="28382" href="Ordinals.WellOrderArithmetic.html#28382" class="Bound">u</a> <a id="28384" href="Ordinals.WellOrderArithmetic.html#28384" class="Bound">m</a> <a id="28386" class="Symbol">=</a>
    <a id="28392" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="28398" class="Symbol">(</a><a id="28399" href="Ordinals.WellOrderArithmetic.html#27040" class="Bound">g</a> <a id="28401" class="Symbol">(</a><a id="28402" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="28404" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28406" href="Ordinals.WellOrderArithmetic.html#28382" class="Bound">u</a><a id="28407" class="Symbol">)</a> <a id="28409" class="Symbol">(</a><a id="28410" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="28414" class="Symbol">(</a><a id="28415" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="28420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28422" href="Ordinals.WellOrderArithmetic.html#28384" class="Bound">m</a><a id="28423" class="Symbol">)))</a>
     <a id="28432" class="Symbol">(λ</a> <a id="28435" class="Symbol">(</a><a id="28436" href="Ordinals.WellOrderArithmetic.html#28436" class="Bound">l</a> <a id="28438" class="Symbol">:</a> <a id="28440" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="28442" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">&lt;</a> <a id="28444" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a><a id="28445" class="Symbol">)</a>
        <a id="28455" class="Symbol">→</a> <a id="28457" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="28464" class="Symbol">(</a><a id="28465" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="28477" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a> <a id="28481" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="28483" class="Symbol">(</a><a id="28484" href="Ordinals.WellOrderArithmetic.html#27012" class="Bound">w</a> <a id="28486" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a><a id="28487" class="Symbol">)</a> <a id="28489" class="Symbol">(</a><a id="28490" href="MLTT.Id.html#734" class="Function">transport</a> <a id="28500" class="Symbol">(λ</a> <a id="28503" href="Ordinals.WellOrderArithmetic.html#28503" class="Bound">-</a> <a id="28505" class="Symbol">→</a> <a id="28507" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="28509" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">&lt;</a> <a id="28511" href="Ordinals.WellOrderArithmetic.html#28503" class="Bound">-</a><a id="28512" class="Symbol">)</a> <a id="28514" href="Ordinals.WellOrderArithmetic.html#27763" class="Function">p</a> <a id="28516" href="Ordinals.WellOrderArithmetic.html#28436" class="Bound">l</a><a id="28517" class="Symbol">)))</a>
     <a id="28526" class="Symbol">(λ</a> <a id="28529" class="Symbol">(</a><a id="28530" href="Ordinals.WellOrderArithmetic.html#28530" class="Bound">σ</a> <a id="28532" class="Symbol">:</a> <a id="28534" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28536" href="Ordinals.WellOrderArithmetic.html#28536" class="Bound">r</a> <a id="28538" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28540" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="28542" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28544" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="28546" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28548" href="MLTT.Id.html#734" class="Function">transport</a> <a id="28558" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="28560" href="Ordinals.WellOrderArithmetic.html#28536" class="Bound">r</a> <a id="28562" href="Ordinals.WellOrderArithmetic.html#28382" class="Bound">u</a> <a id="28564" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">≺</a> <a id="28566" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a><a id="28567" class="Symbol">)</a>
        <a id="28577" class="Symbol">→</a> <a id="28579" href="MLTT.Id.html#734" class="Function">transport</a>
            <a id="28601" class="Symbol">(λ</a> <a id="28604" href="Ordinals.WellOrderArithmetic.html#28604" class="Bound">-</a> <a id="28606" class="Symbol">→</a> <a id="28608" href="Ordinals.WellOrderArithmetic.html#28382" class="Bound">u</a> <a id="28610" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">≺</a> <a id="28612" href="MLTT.Id.html#734" class="Function">transport</a> <a id="28622" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="28624" href="Ordinals.WellOrderArithmetic.html#28604" class="Bound">-</a> <a id="28626" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a><a id="28627" class="Symbol">)</a>
            <a id="28641" class="Symbol">(</a><a id="28642" href="Ordinals.Notions.html#7833" class="Function">extensionally-ordered-types-are-sets</a> <a id="28679" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a> <a id="28683" href="Ordinals.WellOrderArithmetic.html#26490" class="Bound">fe</a>
              <a id="28700" href="Ordinals.WellOrderArithmetic.html#27007" class="Bound">ispv</a> <a id="28705" href="Ordinals.WellOrderArithmetic.html#27017" class="Bound">e</a> <a id="28707" class="Symbol">((</a><a id="28709" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28713" href="Ordinals.WellOrderArithmetic.html#28530" class="Bound">σ</a><a id="28714" class="Symbol">)</a><a id="28715" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="28717" class="Symbol">)</a> <a id="28719" href="Ordinals.WellOrderArithmetic.html#27763" class="Function">p</a><a id="28720" class="Symbol">)</a>
            <a id="28734" class="Symbol">(</a><a id="28735" href="UF.Base.html#5950" class="Function">transport-left-rel</a> <a id="28754" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="28758" href="Ordinals.WellOrderArithmetic.html#27023" class="Bound">a</a> <a id="28760" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="28762" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a> <a id="28764" href="Ordinals.WellOrderArithmetic.html#28382" class="Bound">u</a> <a id="28766" class="Symbol">(</a><a id="28767" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28771" href="Ordinals.WellOrderArithmetic.html#28530" class="Bound">σ</a><a id="28772" class="Symbol">)</a> <a id="28774" class="Symbol">(</a><a id="28775" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="28779" href="Ordinals.WellOrderArithmetic.html#28530" class="Bound">σ</a><a id="28780" class="Symbol">)))</a>

   <a id="28788" href="Ordinals.WellOrderArithmetic.html#28788" class="Function">q</a> <a id="28790" class="Symbol">:</a> <a id="28792" href="MLTT.Id.html#734" class="Function">transport</a> <a id="28802" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="28804" href="Ordinals.WellOrderArithmetic.html#27763" class="Function">p</a> <a id="28806" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a> <a id="28808" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28810" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a>
   <a id="28815" href="Ordinals.WellOrderArithmetic.html#28788" class="Function">q</a> <a id="28817" class="Symbol">=</a> <a id="28819" href="Ordinals.WellOrderArithmetic.html#27019" class="Bound">e&#39;</a> <a id="28822" href="Ordinals.WellOrderArithmetic.html#27031" class="Bound">x</a> <a id="28824" class="Symbol">(</a><a id="28825" href="MLTT.Id.html#734" class="Function">transport</a> <a id="28835" href="Ordinals.WellOrderArithmetic.html#26549" class="Bound">Y</a> <a id="28837" href="Ordinals.WellOrderArithmetic.html#27763" class="Function">p</a> <a id="28839" href="Ordinals.WellOrderArithmetic.html#27027" class="Bound">b</a><a id="28840" class="Symbol">)</a> <a id="28842" href="Ordinals.WellOrderArithmetic.html#27035" class="Bound">y</a> <a id="28844" href="Ordinals.WellOrderArithmetic.html#27797" class="Function">f&#39;&#39;</a> <a id="28848" href="Ordinals.WellOrderArithmetic.html#28329" class="Function">g&#39;&#39;</a>

 <a id="sum-cotransitive.well-order"></a><a id="28854" href="Ordinals.WellOrderArithmetic.html#28854" class="Function">well-order</a> <a id="28865" class="Symbol">:</a> <a id="28867" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="28881" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a>
            <a id="28897" class="Symbol">→</a> <a id="28899" class="Symbol">((</a><a id="28901" href="Ordinals.WellOrderArithmetic.html#28901" class="Bound">x</a> <a id="28903" class="Symbol">:</a> <a id="28905" href="Ordinals.WellOrderArithmetic.html#26530" class="Bound">X</a><a id="28906" class="Symbol">)</a> <a id="28908" class="Symbol">→</a> <a id="28910" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="28924" class="Symbol">(</a><a id="28925" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="28929" class="Symbol">{</a><a id="28930" href="Ordinals.WellOrderArithmetic.html#28901" class="Bound">x</a><a id="28931" class="Symbol">}))</a>
            <a id="28947" class="Symbol">→</a> <a id="28949" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="28963" href="Ordinals.WellOrderArithmetic.html#26739" class="Function Operator">_⊏_</a>
 <a id="28968" href="Ordinals.WellOrderArithmetic.html#28854" class="Function">well-order</a> <a id="28979" class="Symbol">(</a><a id="28980" href="Ordinals.WellOrderArithmetic.html#28980" class="Bound">p</a> <a id="28982" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28984" href="Ordinals.WellOrderArithmetic.html#28984" class="Bound">w</a> <a id="28986" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28988" href="Ordinals.WellOrderArithmetic.html#28988" class="Bound">e</a> <a id="28990" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28992" href="Ordinals.WellOrderArithmetic.html#28992" class="Bound">t</a><a id="28993" class="Symbol">)</a> <a id="28995" href="Ordinals.WellOrderArithmetic.html#28995" class="Bound">f</a> <a id="28997" class="Symbol">=</a>
  <a id="29001" href="Ordinals.WellOrderArithmetic.html#21103" class="Function">prop-valued</a> <a id="29013" href="Ordinals.WellOrderArithmetic.html#26490" class="Bound">fe</a> <a id="29016" href="Ordinals.WellOrderArithmetic.html#28980" class="Bound">p</a> <a id="29018" href="Ordinals.WellOrderArithmetic.html#28984" class="Bound">w</a> <a id="29020" href="Ordinals.WellOrderArithmetic.html#28988" class="Bound">e</a> <a id="29022" class="Symbol">(λ</a> <a id="29025" href="Ordinals.WellOrderArithmetic.html#29025" class="Bound">x</a> <a id="29027" class="Symbol">→</a> <a id="29029" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="29045" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="29049" class="Symbol">(</a><a id="29050" href="Ordinals.WellOrderArithmetic.html#28995" class="Bound">f</a> <a id="29052" href="Ordinals.WellOrderArithmetic.html#29025" class="Bound">x</a><a id="29053" class="Symbol">))</a> <a id="29056" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="29060" href="Ordinals.WellOrderArithmetic.html#19697" class="Function">well-founded</a> <a id="29073" href="Ordinals.WellOrderArithmetic.html#28984" class="Bound">w</a> <a id="29075" class="Symbol">(λ</a> <a id="29078" href="Ordinals.WellOrderArithmetic.html#29078" class="Bound">x</a> <a id="29080" class="Symbol">→</a> <a id="29082" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="29099" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="29103" class="Symbol">(</a><a id="29104" href="Ordinals.WellOrderArithmetic.html#28995" class="Bound">f</a> <a id="29106" href="Ordinals.WellOrderArithmetic.html#29078" class="Bound">x</a><a id="29107" class="Symbol">))</a> <a id="29110" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="29114" href="Ordinals.WellOrderArithmetic.html#26753" class="Function">extensional</a>
    <a id="29130" class="Symbol">(</a><a id="29131" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="29147" href="Ordinals.WellOrderArithmetic.html#26572" class="Bound Operator">_&lt;_</a> <a id="29151" class="Symbol">(</a><a id="29152" href="Ordinals.WellOrderArithmetic.html#28980" class="Bound">p</a> <a id="29154" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29156" href="Ordinals.WellOrderArithmetic.html#28984" class="Bound">w</a> <a id="29158" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29160" href="Ordinals.WellOrderArithmetic.html#28988" class="Bound">e</a> <a id="29162" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29164" href="Ordinals.WellOrderArithmetic.html#28992" class="Bound">t</a><a id="29165" class="Symbol">))</a>
    <a id="29172" href="Ordinals.WellOrderArithmetic.html#28984" class="Bound">w</a>
    <a id="29178" class="Symbol">(λ</a> <a id="29181" href="Ordinals.WellOrderArithmetic.html#29181" class="Bound">x</a> <a id="29183" class="Symbol">→</a> <a id="29185" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="29202" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="29206" class="Symbol">(</a><a id="29207" href="Ordinals.WellOrderArithmetic.html#28995" class="Bound">f</a> <a id="29209" href="Ordinals.WellOrderArithmetic.html#29181" class="Bound">x</a><a id="29210" class="Symbol">))</a>
    <a id="29217" href="Ordinals.WellOrderArithmetic.html#28988" class="Bound">e</a>
    <a id="29223" class="Symbol">(λ</a> <a id="29226" href="Ordinals.WellOrderArithmetic.html#29226" class="Bound">x</a> <a id="29228" class="Symbol">→</a> <a id="29230" href="Ordinals.Notions.html#7496" class="Function">extensionality</a> <a id="29245" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="29249" class="Symbol">(</a><a id="29250" href="Ordinals.WellOrderArithmetic.html#28995" class="Bound">f</a> <a id="29252" href="Ordinals.WellOrderArithmetic.html#29226" class="Bound">x</a><a id="29253" class="Symbol">))</a> <a id="29256" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="29260" href="Ordinals.WellOrderArithmetic.html#20603" class="Function">transitive</a> <a id="29271" href="Ordinals.WellOrderArithmetic.html#28992" class="Bound">t</a> <a id="29273" class="Symbol">(λ</a> <a id="29276" href="Ordinals.WellOrderArithmetic.html#29276" class="Bound">x</a> <a id="29278" class="Symbol">→</a> <a id="29280" href="Ordinals.Notions.html#7580" class="Function">transitivity</a> <a id="29293" href="Ordinals.WellOrderArithmetic.html#26601" class="Bound Operator">_≺_</a> <a id="29297" class="Symbol">(</a><a id="29298" href="Ordinals.WellOrderArithmetic.html#28995" class="Bound">f</a> <a id="29300" href="Ordinals.WellOrderArithmetic.html#29276" class="Bound">x</a><a id="29301" class="Symbol">))</a>

<a id="29305" class="Markup">\end{code}</a><a id="29315" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.WellOrderTransport.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.WellOrderTransport</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 23 December 2020.

We discuss how to transport well-orders along equivalences. This cannot
be done with univalence when the types live in different universes.

</a><a id="177" class="Markup">\begin{code}</a>

<a id="191" class="Symbol">{-#</a> <a id="195" class="Keyword">OPTIONS</a> <a id="203" class="Pragma">--safe</a> <a id="210" class="Pragma">--without-K</a> <a id="222" class="Symbol">#-}</a>

<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="UF.FunExt.html" class="Module">UF.FunExt</a>

<a id="275" class="Keyword">module</a> <a id="282" href="Ordinals.WellOrderTransport.html" class="Module">Ordinals.WellOrderTransport</a> <a id="310" class="Symbol">(</a><a id="311" href="Ordinals.WellOrderTransport.html#311" class="Bound">fe</a> <a id="314" class="Symbol">:</a> <a id="316" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="322" class="Symbol">)</a> <a id="324" class="Keyword">where</a>

<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Ordinals.Equivalence.html" class="Module">Ordinals.Equivalence</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Ordinals.Type.html" class="Module">Ordinals.Type</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Ordinals.Underlying.html" class="Module">Ordinals.Underlying</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Ordinals.WellOrderArithmetic.html" class="Module">Ordinals.WellOrderArithmetic</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="UF.Base.html" class="Module">UF.Base</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="586" class="Keyword">open</a> <a id="591" class="Keyword">import</a> <a id="598" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="613" class="Markup">\end{code}</a><a id="623" class="Background">

Univalence makes the following trivial:

</a><a id="666" class="Markup">\begin{code}</a>

<a id="transport-ordinal-structure"></a><a id="680" href="Ordinals.WellOrderTransport.html#680" class="Function">transport-ordinal-structure</a> <a id="708" class="Symbol">:</a> <a id="710" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="723" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                            <a id="753" class="Symbol">→</a> <a id="755" class="Symbol">(</a><a id="756" href="Ordinals.WellOrderTransport.html#756" class="Bound">X</a> <a id="758" href="Ordinals.WellOrderTransport.html#758" class="Bound">Y</a> <a id="760" class="Symbol">:</a> <a id="762" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="764" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="766" class="Symbol">)</a>
                            <a id="796" class="Symbol">→</a> <a id="798" href="Ordinals.WellOrderTransport.html#756" class="Bound">X</a> <a id="800" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="802" href="Ordinals.WellOrderTransport.html#758" class="Bound">Y</a>
                            <a id="832" class="Symbol">→</a> <a id="834" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="851" href="Ordinals.WellOrderTransport.html#756" class="Bound">X</a> <a id="853" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="855" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="872" href="Ordinals.WellOrderTransport.html#758" class="Bound">Y</a>
<a id="874" href="Ordinals.WellOrderTransport.html#680" class="Function">transport-ordinal-structure</a> <a id="902" href="Ordinals.WellOrderTransport.html#902" class="Bound">ua</a> <a id="905" href="Ordinals.WellOrderTransport.html#905" class="Bound">X</a> <a id="907" href="Ordinals.WellOrderTransport.html#907" class="Bound">Y</a> <a id="909" class="Symbol">=</a> <a id="911" href="Ordinals.WellOrderTransport.html#1003" class="Function">γ</a>
 <a id="914" class="Keyword">where</a>
  <a id="922" href="Ordinals.WellOrderTransport.html#922" class="Function">δ</a> <a id="924" class="Symbol">:</a> <a id="926" href="Ordinals.WellOrderTransport.html#905" class="Bound">X</a> <a id="928" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="930" href="Ordinals.WellOrderTransport.html#907" class="Bound">Y</a> <a id="932" class="Symbol">→</a> <a id="934" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="951" href="Ordinals.WellOrderTransport.html#905" class="Bound">X</a> <a id="953" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="955" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="972" href="Ordinals.WellOrderTransport.html#907" class="Bound">Y</a>
  <a id="976" href="Ordinals.WellOrderTransport.html#922" class="Function">δ</a> <a id="978" class="Symbol">=</a> <a id="980" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="983" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a>

  <a id="1003" href="Ordinals.WellOrderTransport.html#1003" class="Function">γ</a> <a id="1005" class="Symbol">:</a> <a id="1007" href="Ordinals.WellOrderTransport.html#905" class="Bound">X</a> <a id="1009" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1011" href="Ordinals.WellOrderTransport.html#907" class="Bound">Y</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="1032" href="Ordinals.WellOrderTransport.html#905" class="Bound">X</a> <a id="1034" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1036" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="1053" href="Ordinals.WellOrderTransport.html#907" class="Bound">Y</a>
  <a id="1057" href="Ordinals.WellOrderTransport.html#1003" class="Function">γ</a> <a id="1059" href="Ordinals.WellOrderTransport.html#1059" class="Bound">e</a> <a id="1061" class="Symbol">=</a> <a id="1063" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="1088" href="Ordinals.WellOrderTransport.html#905" class="Bound">X</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="1109" href="Ordinals.WellOrderTransport.html#907" class="Bound">Y</a><a id="1110" class="Symbol">)</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Ordinals.WellOrderTransport.html#922" class="Function">δ</a> <a id="1115" class="Symbol">(</a><a id="1116" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="1123" href="Ordinals.WellOrderTransport.html#902" class="Bound">ua</a> <a id="1126" href="Ordinals.WellOrderTransport.html#905" class="Bound">X</a> <a id="1128" href="Ordinals.WellOrderTransport.html#907" class="Bound">Y</a> <a id="1130" href="Ordinals.WellOrderTransport.html#1059" class="Bound">e</a><a id="1131" class="Symbol">))</a>

<a id="1135" class="Markup">\end{code}</a><a id="1145" class="Background">

The above can be done without univalence.

We could hope to get, more generally,

                               (X : 𝓤 ̇ ) (Y : 𝓥 ̇ )
                             → X ≃ Y
                             → OrdinalStructure X ≃ OrdinalStructure Y.

But this not possible, not even assuming univalence.

The reason is that it is not possible to transport an order
_&lt;_ : X → X → 𝓤 to an order _≺_ : Y → Y → 𝓥 along a given equivalence
X ≃ Y without propositional resizing, which we prefer not to assume.

However, if a particular order is resizable we can perform the
transport, which is what we do in this file.

TODO. Is it possible to do this more easily using univalence?

</a><a id="1818" class="Markup">\begin{code}</a>

<a id="1832" class="Keyword">module</a> <a id="order-transfer-lemma₁"></a><a id="1839" href="Ordinals.WellOrderTransport.html#1839" class="Module">order-transfer-lemma₁</a>
         <a id="1870" class="Symbol">(</a><a id="1871" href="Ordinals.WellOrderTransport.html#1871" class="Bound">X</a> <a id="1873" class="Symbol">:</a> <a id="1875" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1877" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1879" class="Symbol">)</a>
         <a id="1890" class="Symbol">(</a><a id="1891" href="Ordinals.WellOrderTransport.html#1891" class="Bound">Y</a> <a id="1893" class="Symbol">:</a> <a id="1895" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1897" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1899" class="Symbol">)</a>
         <a id="1910" class="Symbol">(</a><a id="1911" href="Ordinals.WellOrderTransport.html#1911" class="Bound">𝕗</a> <a id="1913" class="Symbol">:</a> <a id="1915" href="Ordinals.WellOrderTransport.html#1871" class="Bound">X</a> <a id="1917" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1919" href="Ordinals.WellOrderTransport.html#1891" class="Bound">Y</a><a id="1920" class="Symbol">)</a>
       <a id="1929" class="Keyword">where</a>

  <a id="1938" class="Keyword">private</a>
   <a id="order-transfer-lemma₁.f"></a><a id="1949" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="Ordinals.WellOrderTransport.html#1871" class="Bound">X</a> <a id="1955" class="Symbol">→</a> <a id="1957" href="Ordinals.WellOrderTransport.html#1891" class="Bound">Y</a>
   <a id="1962" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="1964" class="Symbol">=</a> <a id="1966" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="1968" href="Ordinals.WellOrderTransport.html#1911" class="Bound">𝕗</a> <a id="1970" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>

   <a id="order-transfer-lemma₁.f⁻¹"></a><a id="1976" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="1980" class="Symbol">:</a> <a id="1982" href="Ordinals.WellOrderTransport.html#1891" class="Bound">Y</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Ordinals.WellOrderTransport.html#1871" class="Bound">X</a>
   <a id="1991" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="1995" class="Symbol">=</a> <a id="1997" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="2005" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="2007" class="Symbol">(</a><a id="2008" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="2020" href="Ordinals.WellOrderTransport.html#1911" class="Bound">𝕗</a><a id="2021" class="Symbol">)</a>

   <a id="order-transfer-lemma₁.η"></a><a id="2027" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="2035" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2037" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="2039" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2041" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="2047" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="2049" class="Symbol">=</a> <a id="2051" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="2076" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="2078" class="Symbol">(</a><a id="2079" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="2091" href="Ordinals.WellOrderTransport.html#1911" class="Bound">𝕗</a><a id="2092" class="Symbol">)</a>

   <a id="order-transfer-lemma₁.ε"></a><a id="2098" href="Ordinals.WellOrderTransport.html#2098" class="Function">ε</a> <a id="2100" class="Symbol">:</a> <a id="2102" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="2104" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2106" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="2110" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2112" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="2118" href="Ordinals.WellOrderTransport.html#2098" class="Function">ε</a> <a id="2120" class="Symbol">=</a> <a id="2122" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="2144" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="2146" class="Symbol">(</a><a id="2147" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="2159" href="Ordinals.WellOrderTransport.html#1911" class="Bound">𝕗</a><a id="2160" class="Symbol">)</a>

<a id="2163" class="Markup">\end{code}</a><a id="2173" class="Background">

The point is that the derived relation has values in the universe 𝓤,
but we would need it to have values in the universe 𝓥. If the relation
is proposition-valued and propositional resizing holds, then this is
not a problem, but we prefer not to assume propositional resizing.

So we assume that the order relation on X already has values in 𝓥,
and, as it turns out, this will be enough for our intended application
of this file.

So we make one further assumption and a definition:

</a><a id="2658" class="Markup">\begin{code}</a>

  <a id="2674" class="Keyword">module</a> <a id="2681" href="Ordinals.WellOrderTransport.html#2681" class="Module">_</a> <a id="2683" class="Symbol">(</a><a id="2684" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a> <a id="2688" class="Symbol">:</a> <a id="2690" href="Ordinals.WellOrderTransport.html#1871" class="Bound">X</a> <a id="2692" class="Symbol">→</a> <a id="2694" href="Ordinals.WellOrderTransport.html#1871" class="Bound">X</a> <a id="2696" class="Symbol">→</a> <a id="2698" href="Ordinals.WellOrderTransport.html#1895" class="Bound">𝓥</a> <a id="2700" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2702" class="Symbol">)</a> <a id="2704" class="Keyword">where</a>
    <a id="2714" class="Keyword">private</a>
       <a id="2729" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a> <a id="2733" class="Symbol">:</a> <a id="2735" href="Ordinals.WellOrderTransport.html#1891" class="Bound">Y</a> <a id="2737" class="Symbol">→</a> <a id="2739" href="Ordinals.WellOrderTransport.html#1891" class="Bound">Y</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Ordinals.WellOrderTransport.html#1895" class="Bound">𝓥</a> <a id="2745" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
       <a id="2754" href="Ordinals.WellOrderTransport.html#2754" class="Bound">y</a> <a id="2756" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">≺</a> <a id="2758" href="Ordinals.WellOrderTransport.html#2758" class="Bound">y&#39;</a> <a id="2761" class="Symbol">=</a> <a id="2763" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="2767" href="Ordinals.WellOrderTransport.html#2754" class="Bound">y</a> <a id="2769" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="2771" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="2775" href="Ordinals.WellOrderTransport.html#2758" class="Bound">y&#39;</a>

    <a id="2783" href="Ordinals.WellOrderTransport.html#2783" class="Function">order</a> <a id="2789" class="Symbol">=</a> <a id="2791" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a>

    <a id="2800" href="Ordinals.WellOrderTransport.html#2800" class="Function">order-preservation→</a> <a id="2820" class="Symbol">:</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Ordinals.WellOrderTransport.html#2823" class="Bound">x</a> <a id="2825" href="Ordinals.WellOrderTransport.html#2825" class="Bound">x&#39;</a> <a id="2828" class="Symbol">:</a> <a id="2830" href="Ordinals.WellOrderTransport.html#1871" class="Bound">X</a><a id="2831" class="Symbol">)</a> <a id="2833" class="Symbol">→</a> <a id="2835" href="Ordinals.WellOrderTransport.html#2823" class="Bound">x</a> <a id="2837" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="2839" href="Ordinals.WellOrderTransport.html#2825" class="Bound">x&#39;</a> <a id="2842" class="Symbol">→</a> <a id="2844" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="2846" href="Ordinals.WellOrderTransport.html#2823" class="Bound">x</a> <a id="2848" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">≺</a> <a id="2850" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="2852" href="Ordinals.WellOrderTransport.html#2825" class="Bound">x&#39;</a>
    <a id="2859" href="Ordinals.WellOrderTransport.html#2800" class="Function">order-preservation→</a> <a id="2879" href="Ordinals.WellOrderTransport.html#2879" class="Bound">x</a> <a id="2881" href="Ordinals.WellOrderTransport.html#2881" class="Bound">x&#39;</a> <a id="2884" class="Symbol">=</a> <a id="2886" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="2897" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a> <a id="2901" class="Symbol">((</a><a id="2903" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="2905" href="Ordinals.WellOrderTransport.html#2879" class="Bound">x</a><a id="2906" class="Symbol">)</a><a id="2907" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2909" class="Symbol">)</a> <a id="2911" class="Symbol">((</a><a id="2913" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="2915" href="Ordinals.WellOrderTransport.html#2881" class="Bound">x&#39;</a><a id="2917" class="Symbol">)</a><a id="2918" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2920" class="Symbol">)</a>

    <a id="2927" href="Ordinals.WellOrderTransport.html#2927" class="Function">order-preservation←</a> <a id="2947" class="Symbol">:</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Ordinals.WellOrderTransport.html#2950" class="Bound">y</a> <a id="2952" href="Ordinals.WellOrderTransport.html#2952" class="Bound">y&#39;</a> <a id="2955" class="Symbol">:</a> <a id="2957" href="Ordinals.WellOrderTransport.html#1891" class="Bound">Y</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Symbol">→</a> <a id="2962" href="Ordinals.WellOrderTransport.html#2950" class="Bound">y</a> <a id="2964" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">≺</a> <a id="2966" href="Ordinals.WellOrderTransport.html#2952" class="Bound">y&#39;</a> <a id="2969" class="Symbol">→</a> <a id="2971" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="2975" href="Ordinals.WellOrderTransport.html#2950" class="Bound">y</a> <a id="2977" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="2979" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="2983" href="Ordinals.WellOrderTransport.html#2952" class="Bound">y&#39;</a>
    <a id="2990" href="Ordinals.WellOrderTransport.html#2927" class="Function">order-preservation←</a> <a id="3010" href="Ordinals.WellOrderTransport.html#3010" class="Bound">y</a> <a id="3012" href="Ordinals.WellOrderTransport.html#3012" class="Bound">y&#39;</a> <a id="3015" class="Symbol">=</a> <a id="3017" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="3021" class="Markup">\end{code}</a><a id="3031" class="Background">

Then our objective will be to prove the following:

</a><a id="3085" class="Markup">\begin{code}</a>

    <a id="3103" href="Ordinals.WellOrderTransport.html#3103" class="Function">transport-well-order</a> <a id="3124" class="Symbol">:</a> <a id="3126" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="3140" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a> <a id="3144" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3146" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="3160" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a>

<a id="3165" class="Markup">\end{code}</a><a id="3175" class="Background">

This is easy but painful, and will need a number of routine steps.

But notice that

</a><a id="3262" class="Markup">\begin{code}</a>

    <a id="3280" class="Keyword">private</a>

      <a id="3295" href="Ordinals.WellOrderTransport.html#3295" class="Function">NB-&lt;</a> <a id="3300" class="Symbol">:</a> <a id="3302" href="Notation.General.html#3219" class="Function">type-of</a> <a id="3310" class="Symbol">(</a><a id="3311" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="3325" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a><a id="3328" class="Symbol">)</a> <a id="3330" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3332" href="Ordinals.WellOrderTransport.html#1875" class="Bound">𝓤</a> <a id="3334" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3336" href="Ordinals.WellOrderTransport.html#1895" class="Bound">𝓥</a> <a id="3338" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
      <a id="3346" href="Ordinals.WellOrderTransport.html#3295" class="Function">NB-&lt;</a> <a id="3351" class="Symbol">=</a> <a id="3353" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

      <a id="3365" href="Ordinals.WellOrderTransport.html#3365" class="Function">NB-≺</a> <a id="3370" class="Symbol">:</a> <a id="3372" href="Notation.General.html#3219" class="Function">type-of</a> <a id="3380" class="Symbol">(</a><a id="3381" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="3395" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a><a id="3398" class="Symbol">)</a> <a id="3400" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3402" href="Ordinals.WellOrderTransport.html#1895" class="Bound">𝓥</a> <a id="3404" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
      <a id="3412" href="Ordinals.WellOrderTransport.html#3365" class="Function">NB-≺</a> <a id="3417" class="Symbol">=</a> <a id="3419" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="3425" class="Markup">\end{code}</a><a id="3435" class="Background">

So we can&#39;t assert that the types (is-well-order _&lt;_) and
(is-well-order _≺_) are equal.

However, we can easily establish their equivalence:

</a><a id="3580" class="Markup">\begin{code}</a>

    <a id="3598" href="Ordinals.WellOrderTransport.html#3598" class="Function">transport-well-order-≃</a> <a id="3621" class="Symbol">:</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="3638" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a><a id="3641" class="Symbol">)</a> <a id="3643" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="3660" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a><a id="3663" class="Symbol">)</a>
    <a id="3669" href="Ordinals.WellOrderTransport.html#3598" class="Function">transport-well-order-≃</a> <a id="3692" class="Symbol">=</a> <a id="3694" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
                              <a id="3766" class="Symbol">(</a><a id="3767" href="Ordinals.Notions.html#8895" class="Function">being-well-order-is-prop</a> <a id="3792" class="Symbol">(</a><a id="3793" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a><a id="3796" class="Symbol">)</a> <a id="3798" href="Ordinals.WellOrderTransport.html#311" class="Bound">fe</a><a id="3800" class="Symbol">)</a>
                              <a id="3832" class="Symbol">(</a><a id="3833" href="Ordinals.Notions.html#8895" class="Function">being-well-order-is-prop</a> <a id="3858" class="Symbol">(</a><a id="3859" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a><a id="3862" class="Symbol">)</a> <a id="3864" href="Ordinals.WellOrderTransport.html#311" class="Bound">fe</a><a id="3866" class="Symbol">)</a>
                              <a id="3898" class="Symbol">(</a><a id="3899" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="3914" href="Ordinals.WellOrderTransport.html#3103" class="Function">transport-well-order</a><a id="3934" class="Symbol">)</a>
                              <a id="3966" class="Symbol">(</a><a id="3967" href="Notation.General.html#2824" class="Function">rl-implication</a> <a id="3982" href="Ordinals.WellOrderTransport.html#3103" class="Function">transport-well-order</a><a id="4002" class="Symbol">)</a>

<a id="4005" class="Markup">\end{code}</a><a id="4015" class="Background">

And now we provide all steps needed to establish transport-well-order.

</a><a id="4089" class="Markup">\begin{code}</a>

    <a id="4107" href="Ordinals.WellOrderTransport.html#4107" class="Function">is-prop-valued→</a> <a id="4123" class="Symbol">:</a> <a id="4125" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="4140" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a> <a id="4144" class="Symbol">→</a> <a id="4146" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="4161" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a>
    <a id="4169" href="Ordinals.WellOrderTransport.html#4107" class="Function">is-prop-valued→</a> <a id="4185" href="Ordinals.WellOrderTransport.html#4185" class="Bound">j</a> <a id="4187" href="Ordinals.WellOrderTransport.html#4187" class="Bound">y</a> <a id="4189" href="Ordinals.WellOrderTransport.html#4189" class="Bound">y&#39;</a> <a id="4192" class="Symbol">=</a> <a id="4194" href="Ordinals.WellOrderTransport.html#4185" class="Bound">j</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="4201" href="Ordinals.WellOrderTransport.html#4187" class="Bound">y</a><a id="4202" class="Symbol">)</a> <a id="4204" class="Symbol">(</a><a id="4205" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="4209" href="Ordinals.WellOrderTransport.html#4189" class="Bound">y&#39;</a><a id="4211" class="Symbol">)</a>

    <a id="4218" href="Ordinals.WellOrderTransport.html#4218" class="Function">is-prop-valued←</a> <a id="4234" class="Symbol">:</a> <a id="4236" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="4251" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a> <a id="4255" class="Symbol">→</a> <a id="4257" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="4272" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a>
    <a id="4280" href="Ordinals.WellOrderTransport.html#4218" class="Function">is-prop-valued←</a> <a id="4296" href="Ordinals.WellOrderTransport.html#4296" class="Bound">i</a> <a id="4298" href="Ordinals.WellOrderTransport.html#4298" class="Bound">x</a> <a id="4300" href="Ordinals.WellOrderTransport.html#4300" class="Bound">x&#39;</a> <a id="4303" class="Symbol">=</a> <a id="4305" href="Ordinals.WellOrderTransport.html#4393" class="Function">γ</a>
     <a id="4312" class="Keyword">where</a>
      <a id="4324" href="Ordinals.WellOrderTransport.html#4324" class="Function">δ</a> <a id="4326" class="Symbol">:</a> <a id="4328" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4336" class="Symbol">(</a><a id="4337" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="4344" href="Ordinals.WellOrderTransport.html#4298" class="Bound">x</a><a id="4345" class="Symbol">)</a> <a id="4347" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="4349" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="4353" class="Symbol">(</a><a id="4354" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="4356" href="Ordinals.WellOrderTransport.html#4300" class="Bound">x&#39;</a><a id="4358" class="Symbol">))</a>
      <a id="4367" href="Ordinals.WellOrderTransport.html#4324" class="Function">δ</a> <a id="4369" class="Symbol">=</a> <a id="4371" href="Ordinals.WellOrderTransport.html#4296" class="Bound">i</a> <a id="4373" class="Symbol">(</a><a id="4374" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="4376" href="Ordinals.WellOrderTransport.html#4298" class="Bound">x</a><a id="4377" class="Symbol">)</a> <a id="4379" class="Symbol">(</a><a id="4380" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="4382" href="Ordinals.WellOrderTransport.html#4300" class="Bound">x&#39;</a><a id="4384" class="Symbol">)</a>

      <a id="4393" href="Ordinals.WellOrderTransport.html#4393" class="Function">γ</a> <a id="4395" class="Symbol">:</a> <a id="4397" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Ordinals.WellOrderTransport.html#4298" class="Bound">x</a> <a id="4408" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="4410" href="Ordinals.WellOrderTransport.html#4300" class="Bound">x&#39;</a><a id="4412" class="Symbol">)</a>
      <a id="4420" href="Ordinals.WellOrderTransport.html#4393" class="Function">γ</a> <a id="4422" class="Symbol">=</a> <a id="4424" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="4435" class="Symbol">(λ</a> <a id="4438" href="Ordinals.WellOrderTransport.html#4438" class="Bound">x</a> <a id="4440" href="Ordinals.WellOrderTransport.html#4440" class="Bound">x&#39;</a> <a id="4443" class="Symbol">→</a> <a id="4445" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4453" class="Symbol">(</a><a id="4454" href="Ordinals.WellOrderTransport.html#4438" class="Bound">x</a> <a id="4456" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="4458" href="Ordinals.WellOrderTransport.html#4440" class="Bound">x&#39;</a><a id="4460" class="Symbol">))</a> <a id="4463" class="Symbol">(</a><a id="4464" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="4466" href="Ordinals.WellOrderTransport.html#4298" class="Bound">x</a><a id="4467" class="Symbol">)</a> <a id="4469" class="Symbol">(</a><a id="4470" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="4472" href="Ordinals.WellOrderTransport.html#4300" class="Bound">x&#39;</a><a id="4474" class="Symbol">)</a> <a id="4476" href="Ordinals.WellOrderTransport.html#4324" class="Function">δ</a>

    <a id="4483" href="Ordinals.WellOrderTransport.html#4483" class="Function">is-well-founded→</a> <a id="4500" class="Symbol">:</a> <a id="4502" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="4518" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a> <a id="4522" class="Symbol">→</a> <a id="4524" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="4540" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a>
    <a id="4548" href="Ordinals.WellOrderTransport.html#4483" class="Function">is-well-founded→</a> <a id="4565" class="Symbol">=</a> <a id="4567" href="Ordinals.WellOrderArithmetic.html#12578" class="Function">retract-well-founded</a> <a id="4588" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a> <a id="4592" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a> <a id="4596" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="4598" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="4602" href="Ordinals.WellOrderTransport.html#2098" class="Function">ε</a> <a id="4604" href="Ordinals.WellOrderTransport.html#4623" class="Function">γ</a>
     <a id="4611" class="Keyword">where</a>
      <a id="4623" href="Ordinals.WellOrderTransport.html#4623" class="Function">γ</a> <a id="4625" class="Symbol">:</a> <a id="4627" class="Symbol">(</a><a id="4628" href="Ordinals.WellOrderTransport.html#4628" class="Bound">x</a> <a id="4630" class="Symbol">:</a> <a id="4632" href="Ordinals.WellOrderTransport.html#1871" class="Bound">X</a><a id="4633" class="Symbol">)</a> <a id="4635" class="Symbol">(</a><a id="4636" href="Ordinals.WellOrderTransport.html#4636" class="Bound">y</a> <a id="4638" class="Symbol">:</a> <a id="4640" href="Ordinals.WellOrderTransport.html#1891" class="Bound">Y</a><a id="4641" class="Symbol">)</a> <a id="4643" class="Symbol">→</a> <a id="4645" href="Ordinals.WellOrderTransport.html#4636" class="Bound">y</a> <a id="4647" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">≺</a> <a id="4649" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="4651" href="Ordinals.WellOrderTransport.html#4628" class="Bound">x</a> <a id="4653" class="Symbol">→</a> <a id="4655" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="4659" href="Ordinals.WellOrderTransport.html#4636" class="Bound">y</a> <a id="4661" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="4663" href="Ordinals.WellOrderTransport.html#4628" class="Bound">x</a>
      <a id="4671" href="Ordinals.WellOrderTransport.html#4623" class="Function">γ</a> <a id="4673" href="Ordinals.WellOrderTransport.html#4673" class="Bound">x</a> <a id="4675" href="Ordinals.WellOrderTransport.html#4675" class="Bound">y</a> <a id="4677" class="Symbol">=</a> <a id="4679" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4689" class="Symbol">(</a> <a id="4691" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="4695" href="Ordinals.WellOrderTransport.html#4675" class="Bound">y</a> <a id="4697" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;_</a><a id="4699" class="Symbol">)</a> <a id="4701" class="Symbol">(</a><a id="4702" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="4704" href="Ordinals.WellOrderTransport.html#4673" class="Bound">x</a><a id="4705" class="Symbol">)</a>

    <a id="4712" href="Ordinals.WellOrderTransport.html#4712" class="Function">is-well-founded←</a> <a id="4729" class="Symbol">:</a> <a id="4731" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="4747" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a> <a id="4751" class="Symbol">→</a> <a id="4753" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="4769" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a>
    <a id="4777" href="Ordinals.WellOrderTransport.html#4712" class="Function">is-well-founded←</a> <a id="4794" class="Symbol">=</a> <a id="4796" href="Ordinals.WellOrderArithmetic.html#12578" class="Function">retract-well-founded</a> <a id="4817" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a> <a id="4821" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a> <a id="4825" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="4829" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="4831" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="4833" href="Ordinals.WellOrderTransport.html#4852" class="Function">γ</a>
     <a id="4840" class="Keyword">where</a>
      <a id="4852" href="Ordinals.WellOrderTransport.html#4852" class="Function">γ</a> <a id="4854" class="Symbol">:</a> <a id="4856" class="Symbol">(</a><a id="4857" href="Ordinals.WellOrderTransport.html#4857" class="Bound">y</a> <a id="4859" class="Symbol">:</a> <a id="4861" href="Ordinals.WellOrderTransport.html#1891" class="Bound">Y</a><a id="4862" class="Symbol">)</a> <a id="4864" class="Symbol">(</a><a id="4865" href="Ordinals.WellOrderTransport.html#4865" class="Bound">x</a> <a id="4867" class="Symbol">:</a> <a id="4869" href="Ordinals.WellOrderTransport.html#1871" class="Bound">X</a><a id="4870" class="Symbol">)</a> <a id="4872" class="Symbol">→</a> <a id="4874" href="Ordinals.WellOrderTransport.html#4865" class="Bound">x</a> <a id="4876" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="4878" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="4882" href="Ordinals.WellOrderTransport.html#4857" class="Bound">y</a> <a id="4884" class="Symbol">→</a> <a id="4886" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="4888" href="Ordinals.WellOrderTransport.html#4865" class="Bound">x</a> <a id="4890" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">≺</a> <a id="4892" href="Ordinals.WellOrderTransport.html#4857" class="Bound">y</a>
      <a id="4900" href="Ordinals.WellOrderTransport.html#4852" class="Function">γ</a> <a id="4902" href="Ordinals.WellOrderTransport.html#4902" class="Bound">y</a> <a id="4904" href="Ordinals.WellOrderTransport.html#4904" class="Bound">x</a> <a id="4906" class="Symbol">=</a> <a id="4908" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;</a> <a id="4922" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="4926" href="Ordinals.WellOrderTransport.html#4902" class="Bound">y</a><a id="4927" class="Symbol">)</a> <a id="4929" class="Symbol">((</a><a id="4931" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="4933" href="Ordinals.WellOrderTransport.html#4904" class="Bound">x</a><a id="4934" class="Symbol">)</a><a id="4935" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4937" class="Symbol">)</a>

    <a id="4944" href="Ordinals.WellOrderTransport.html#4944" class="Function">is-extensional→</a> <a id="4960" class="Symbol">:</a> <a id="4962" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="4977" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a> <a id="4981" class="Symbol">→</a> <a id="4983" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="4998" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a>
    <a id="5006" href="Ordinals.WellOrderTransport.html#4944" class="Function">is-extensional→</a> <a id="5022" href="Ordinals.WellOrderTransport.html#5022" class="Bound">e</a> <a id="5024" href="Ordinals.WellOrderTransport.html#5024" class="Bound">y</a> <a id="5026" href="Ordinals.WellOrderTransport.html#5026" class="Bound">y&#39;</a> <a id="5029" href="Ordinals.WellOrderTransport.html#5029" class="Bound">ϕ</a> <a id="5031" href="Ordinals.WellOrderTransport.html#5031" class="Bound">γ</a> <a id="5033" class="Symbol">=</a> <a id="5035" href="Ordinals.WellOrderTransport.html#5489" class="Function">p</a>
     <a id="5042" class="Keyword">where</a>
      <a id="5054" href="Ordinals.WellOrderTransport.html#5054" class="Function">I</a> <a id="5056" class="Symbol">:</a> <a id="5058" class="Symbol">(</a><a id="5059" href="Ordinals.WellOrderTransport.html#5059" class="Bound">x</a> <a id="5061" class="Symbol">:</a> <a id="5063" href="Ordinals.WellOrderTransport.html#1871" class="Bound">X</a><a id="5064" class="Symbol">)</a> <a id="5066" class="Symbol">→</a> <a id="5068" href="Ordinals.WellOrderTransport.html#5059" class="Bound">x</a> <a id="5070" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="5072" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5076" href="Ordinals.WellOrderTransport.html#5024" class="Bound">y</a> <a id="5078" class="Symbol">→</a> <a id="5080" href="Ordinals.WellOrderTransport.html#5059" class="Bound">x</a> <a id="5082" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="5084" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5088" href="Ordinals.WellOrderTransport.html#5026" class="Bound">y&#39;</a>
      <a id="5097" href="Ordinals.WellOrderTransport.html#5054" class="Function">I</a> <a id="5099" href="Ordinals.WellOrderTransport.html#5099" class="Bound">x</a> <a id="5101" href="Ordinals.WellOrderTransport.html#5101" class="Bound">l</a> <a id="5103" class="Symbol">=</a> <a id="5105" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5115" class="Symbol">(</a><a id="5116" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;</a> <a id="5119" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5123" href="Ordinals.WellOrderTransport.html#5026" class="Bound">y&#39;</a><a id="5125" class="Symbol">)</a> <a id="5127" class="Symbol">(</a><a id="5128" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="5130" href="Ordinals.WellOrderTransport.html#5099" class="Bound">x</a><a id="5131" class="Symbol">)</a> <a id="5133" href="Ordinals.WellOrderTransport.html#5156" class="Function">a</a>
       <a id="5142" class="Keyword">where</a>
        <a id="5156" href="Ordinals.WellOrderTransport.html#5156" class="Function">a</a> <a id="5158" class="Symbol">:</a> <a id="5160" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="5167" href="Ordinals.WellOrderTransport.html#5099" class="Bound">x</a><a id="5168" class="Symbol">)</a> <a id="5170" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="5172" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5176" href="Ordinals.WellOrderTransport.html#5026" class="Bound">y&#39;</a>
        <a id="5187" href="Ordinals.WellOrderTransport.html#5156" class="Function">a</a> <a id="5189" class="Symbol">=</a> <a id="5191" href="Ordinals.WellOrderTransport.html#5029" class="Bound">ϕ</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="5196" href="Ordinals.WellOrderTransport.html#5099" class="Bound">x</a><a id="5197" class="Symbol">)</a> <a id="5199" class="Symbol">(</a><a id="5200" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;</a> <a id="5214" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5218" href="Ordinals.WellOrderTransport.html#5024" class="Bound">y</a><a id="5219" class="Symbol">)</a> <a id="5221" class="Symbol">((</a><a id="5223" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="5225" href="Ordinals.WellOrderTransport.html#5099" class="Bound">x</a><a id="5226" class="Symbol">)</a><a id="5227" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5229" class="Symbol">)</a> <a id="5231" href="Ordinals.WellOrderTransport.html#5101" class="Bound">l</a><a id="5232" class="Symbol">)</a>

      <a id="5241" href="Ordinals.WellOrderTransport.html#5241" class="Function">II</a> <a id="5244" class="Symbol">:</a> <a id="5246" class="Symbol">(</a><a id="5247" href="Ordinals.WellOrderTransport.html#5247" class="Bound">x</a> <a id="5249" class="Symbol">:</a> <a id="5251" href="Ordinals.WellOrderTransport.html#1871" class="Bound">X</a><a id="5252" class="Symbol">)</a> <a id="5254" class="Symbol">→</a> <a id="5256" href="Ordinals.WellOrderTransport.html#5247" class="Bound">x</a> <a id="5258" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="5260" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5264" href="Ordinals.WellOrderTransport.html#5026" class="Bound">y&#39;</a> <a id="5267" class="Symbol">→</a> <a id="5269" href="Ordinals.WellOrderTransport.html#5247" class="Bound">x</a> <a id="5271" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="5273" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5277" href="Ordinals.WellOrderTransport.html#5024" class="Bound">y</a>
      <a id="5285" href="Ordinals.WellOrderTransport.html#5241" class="Function">II</a> <a id="5288" href="Ordinals.WellOrderTransport.html#5288" class="Bound">x</a> <a id="5290" href="Ordinals.WellOrderTransport.html#5290" class="Bound">l</a> <a id="5292" class="Symbol">=</a> <a id="5294" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5304" class="Symbol">(</a><a id="5305" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;</a> <a id="5308" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5312" href="Ordinals.WellOrderTransport.html#5024" class="Bound">y</a><a id="5313" class="Symbol">)</a> <a id="5315" class="Symbol">(</a><a id="5316" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="5318" href="Ordinals.WellOrderTransport.html#5288" class="Bound">x</a><a id="5319" class="Symbol">)</a> <a id="5321" href="Ordinals.WellOrderTransport.html#5344" class="Function">b</a>
       <a id="5330" class="Keyword">where</a>
        <a id="5344" href="Ordinals.WellOrderTransport.html#5344" class="Function">b</a> <a id="5346" class="Symbol">:</a> <a id="5348" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5352" class="Symbol">(</a><a id="5353" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="5355" href="Ordinals.WellOrderTransport.html#5288" class="Bound">x</a><a id="5356" class="Symbol">)</a> <a id="5358" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="5360" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5364" href="Ordinals.WellOrderTransport.html#5024" class="Bound">y</a>
        <a id="5374" href="Ordinals.WellOrderTransport.html#5344" class="Function">b</a> <a id="5376" class="Symbol">=</a> <a id="5378" href="Ordinals.WellOrderTransport.html#5031" class="Bound">γ</a> <a id="5380" class="Symbol">(</a><a id="5381" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="5383" href="Ordinals.WellOrderTransport.html#5288" class="Bound">x</a><a id="5384" class="Symbol">)</a> <a id="5386" class="Symbol">(</a><a id="5387" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;</a> <a id="5401" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5405" href="Ordinals.WellOrderTransport.html#5026" class="Bound">y&#39;</a><a id="5407" class="Symbol">)</a> <a id="5409" class="Symbol">((</a><a id="5411" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="5413" href="Ordinals.WellOrderTransport.html#5288" class="Bound">x</a><a id="5414" class="Symbol">)</a><a id="5415" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5417" class="Symbol">)</a> <a id="5419" href="Ordinals.WellOrderTransport.html#5290" class="Bound">l</a><a id="5420" class="Symbol">)</a>

      <a id="5429" href="Ordinals.WellOrderTransport.html#5429" class="Function">q</a> <a id="5431" class="Symbol">:</a> <a id="5433" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5437" href="Ordinals.WellOrderTransport.html#5024" class="Bound">y</a> <a id="5439" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5441" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5445" href="Ordinals.WellOrderTransport.html#5026" class="Bound">y&#39;</a>
      <a id="5454" href="Ordinals.WellOrderTransport.html#5429" class="Function">q</a> <a id="5456" class="Symbol">=</a> <a id="5458" href="Ordinals.WellOrderTransport.html#5022" class="Bound">e</a> <a id="5460" class="Symbol">(</a><a id="5461" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5465" href="Ordinals.WellOrderTransport.html#5024" class="Bound">y</a><a id="5466" class="Symbol">)</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5473" href="Ordinals.WellOrderTransport.html#5026" class="Bound">y&#39;</a><a id="5475" class="Symbol">)</a> <a id="5477" href="Ordinals.WellOrderTransport.html#5054" class="Function">I</a> <a id="5479" href="Ordinals.WellOrderTransport.html#5241" class="Function">II</a>

      <a id="5489" href="Ordinals.WellOrderTransport.html#5489" class="Function">p</a> <a id="5491" class="Symbol">:</a> <a id="5493" href="Ordinals.WellOrderTransport.html#5024" class="Bound">y</a> <a id="5495" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5497" href="Ordinals.WellOrderTransport.html#5026" class="Bound">y&#39;</a>
      <a id="5506" href="Ordinals.WellOrderTransport.html#5489" class="Function">p</a> <a id="5508" class="Symbol">=</a> <a id="5510" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="5526" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="5533" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5535" href="Ordinals.WellOrderTransport.html#2098" class="Function">ε</a><a id="5536" class="Symbol">)</a> <a id="5538" href="Ordinals.WellOrderTransport.html#5429" class="Function">q</a>

    <a id="5545" href="Ordinals.WellOrderTransport.html#5545" class="Function">is-extensional←</a> <a id="5561" class="Symbol">:</a> <a id="5563" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="5578" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a> <a id="5582" class="Symbol">→</a> <a id="5584" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="5599" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a>
    <a id="5607" href="Ordinals.WellOrderTransport.html#5545" class="Function">is-extensional←</a> <a id="5623" href="Ordinals.WellOrderTransport.html#5623" class="Bound">e</a> <a id="5625" href="Ordinals.WellOrderTransport.html#5625" class="Bound">x</a> <a id="5627" href="Ordinals.WellOrderTransport.html#5627" class="Bound">x&#39;</a> <a id="5630" href="Ordinals.WellOrderTransport.html#5630" class="Bound">ϕ</a> <a id="5632" href="Ordinals.WellOrderTransport.html#5632" class="Bound">γ</a> <a id="5634" class="Symbol">=</a> <a id="5636" href="Ordinals.WellOrderTransport.html#6102" class="Function">p</a>
     <a id="5643" class="Keyword">where</a>
      <a id="5655" href="Ordinals.WellOrderTransport.html#5655" class="Function">I</a> <a id="5657" class="Symbol">:</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Ordinals.WellOrderTransport.html#5660" class="Bound">y</a> <a id="5662" class="Symbol">:</a> <a id="5664" href="Ordinals.WellOrderTransport.html#1891" class="Bound">Y</a><a id="5665" class="Symbol">)</a> <a id="5667" class="Symbol">→</a> <a id="5669" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5673" href="Ordinals.WellOrderTransport.html#5660" class="Bound">y</a> <a id="5675" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="5677" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="5684" href="Ordinals.WellOrderTransport.html#5625" class="Bound">x</a><a id="5685" class="Symbol">)</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5693" href="Ordinals.WellOrderTransport.html#5660" class="Bound">y</a> <a id="5695" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="5697" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5701" class="Symbol">(</a><a id="5702" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="5704" href="Ordinals.WellOrderTransport.html#5627" class="Bound">x&#39;</a><a id="5706" class="Symbol">)</a>
      <a id="5714" href="Ordinals.WellOrderTransport.html#5655" class="Function">I</a> <a id="5716" href="Ordinals.WellOrderTransport.html#5716" class="Bound">y</a> <a id="5718" href="Ordinals.WellOrderTransport.html#5718" class="Bound">l</a> <a id="5720" class="Symbol">=</a> <a id="5722" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5732" class="Symbol">(</a><a id="5733" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5737" href="Ordinals.WellOrderTransport.html#5716" class="Bound">y</a> <a id="5739" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;_</a><a id="5741" class="Symbol">)</a> <a id="5743" class="Symbol">((</a><a id="5745" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="5747" href="Ordinals.WellOrderTransport.html#5627" class="Bound">x&#39;</a><a id="5749" class="Symbol">)</a><a id="5750" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5752" class="Symbol">)</a> <a id="5754" href="Ordinals.WellOrderTransport.html#5777" class="Function">a</a>
       <a id="5763" class="Keyword">where</a>
        <a id="5777" href="Ordinals.WellOrderTransport.html#5777" class="Function">a</a> <a id="5779" class="Symbol">:</a> <a id="5781" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5785" href="Ordinals.WellOrderTransport.html#5716" class="Bound">y</a> <a id="5787" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="5789" href="Ordinals.WellOrderTransport.html#5627" class="Bound">x&#39;</a>
        <a id="5800" href="Ordinals.WellOrderTransport.html#5777" class="Function">a</a> <a id="5802" class="Symbol">=</a> <a id="5804" href="Ordinals.WellOrderTransport.html#5630" class="Bound">ϕ</a> <a id="5806" class="Symbol">(</a><a id="5807" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5811" href="Ordinals.WellOrderTransport.html#5716" class="Bound">y</a><a id="5812" class="Symbol">)</a> <a id="5814" class="Symbol">(</a><a id="5815" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5825" class="Symbol">(</a><a id="5826" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5830" href="Ordinals.WellOrderTransport.html#5716" class="Bound">y</a> <a id="5832" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;_</a><a id="5834" class="Symbol">)</a> <a id="5836" class="Symbol">(</a><a id="5837" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="5839" href="Ordinals.WellOrderTransport.html#5625" class="Bound">x</a><a id="5840" class="Symbol">)</a> <a id="5842" href="Ordinals.WellOrderTransport.html#5718" class="Bound">l</a><a id="5843" class="Symbol">)</a>

      <a id="5852" href="Ordinals.WellOrderTransport.html#5852" class="Function">II</a> <a id="5855" class="Symbol">:</a> <a id="5857" class="Symbol">(</a><a id="5858" href="Ordinals.WellOrderTransport.html#5858" class="Bound">y</a> <a id="5860" class="Symbol">:</a> <a id="5862" href="Ordinals.WellOrderTransport.html#1891" class="Bound">Y</a><a id="5863" class="Symbol">)</a> <a id="5865" class="Symbol">→</a> <a id="5867" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5871" href="Ordinals.WellOrderTransport.html#5858" class="Bound">y</a> <a id="5873" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="5875" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5879" class="Symbol">(</a><a id="5880" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="5882" href="Ordinals.WellOrderTransport.html#5627" class="Bound">x&#39;</a><a id="5884" class="Symbol">)</a> <a id="5886" class="Symbol">→</a> <a id="5888" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5892" href="Ordinals.WellOrderTransport.html#5858" class="Bound">y</a> <a id="5894" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="5896" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5900" class="Symbol">(</a><a id="5901" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="5903" href="Ordinals.WellOrderTransport.html#5625" class="Bound">x</a><a id="5904" class="Symbol">)</a>
      <a id="5912" href="Ordinals.WellOrderTransport.html#5852" class="Function">II</a> <a id="5915" href="Ordinals.WellOrderTransport.html#5915" class="Bound">y</a> <a id="5917" href="Ordinals.WellOrderTransport.html#5917" class="Bound">l</a> <a id="5919" class="Symbol">=</a> <a id="5921" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5931" class="Symbol">(</a><a id="5932" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5936" href="Ordinals.WellOrderTransport.html#5915" class="Bound">y</a> <a id="5938" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;_</a><a id="5940" class="Symbol">)</a> <a id="5942" class="Symbol">((</a><a id="5944" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="5946" href="Ordinals.WellOrderTransport.html#5625" class="Bound">x</a><a id="5947" class="Symbol">)</a><a id="5948" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5950" class="Symbol">)</a> <a id="5952" href="Ordinals.WellOrderTransport.html#5975" class="Function">b</a>
       <a id="5961" class="Keyword">where</a>
        <a id="5975" href="Ordinals.WellOrderTransport.html#5975" class="Function">b</a> <a id="5977" class="Symbol">:</a> <a id="5979" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="5983" href="Ordinals.WellOrderTransport.html#5915" class="Bound">y</a> <a id="5985" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="5987" href="Ordinals.WellOrderTransport.html#5625" class="Bound">x</a>
        <a id="5997" href="Ordinals.WellOrderTransport.html#5975" class="Function">b</a> <a id="5999" class="Symbol">=</a> <a id="6001" href="Ordinals.WellOrderTransport.html#5632" class="Bound">γ</a> <a id="6003" class="Symbol">(</a><a id="6004" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="6008" href="Ordinals.WellOrderTransport.html#5915" class="Bound">y</a><a id="6009" class="Symbol">)</a> <a id="6011" class="Symbol">(</a><a id="6012" href="MLTT.Id.html#734" class="Function">transport</a> <a id="6022" class="Symbol">(</a><a id="6023" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="6027" href="Ordinals.WellOrderTransport.html#5915" class="Bound">y</a> <a id="6029" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;_</a><a id="6031" class="Symbol">)</a> <a id="6033" class="Symbol">(</a><a id="6034" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="6036" href="Ordinals.WellOrderTransport.html#5627" class="Bound">x&#39;</a><a id="6038" class="Symbol">)</a> <a id="6040" href="Ordinals.WellOrderTransport.html#5917" class="Bound">l</a><a id="6041" class="Symbol">)</a>

      <a id="6050" href="Ordinals.WellOrderTransport.html#6050" class="Function">q</a> <a id="6052" class="Symbol">:</a> <a id="6054" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6056" href="Ordinals.WellOrderTransport.html#5625" class="Bound">x</a> <a id="6058" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6060" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6062" href="Ordinals.WellOrderTransport.html#5627" class="Bound">x&#39;</a>
      <a id="6071" href="Ordinals.WellOrderTransport.html#6050" class="Function">q</a> <a id="6073" class="Symbol">=</a> <a id="6075" href="Ordinals.WellOrderTransport.html#5623" class="Bound">e</a> <a id="6077" class="Symbol">(</a><a id="6078" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6080" href="Ordinals.WellOrderTransport.html#5625" class="Bound">x</a><a id="6081" class="Symbol">)</a> <a id="6083" class="Symbol">(</a><a id="6084" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6086" href="Ordinals.WellOrderTransport.html#5627" class="Bound">x&#39;</a><a id="6088" class="Symbol">)</a> <a id="6090" href="Ordinals.WellOrderTransport.html#5655" class="Function">I</a> <a id="6092" href="Ordinals.WellOrderTransport.html#5852" class="Function">II</a>

      <a id="6102" href="Ordinals.WellOrderTransport.html#6102" class="Function">p</a> <a id="6104" class="Symbol">:</a> <a id="6106" href="Ordinals.WellOrderTransport.html#5625" class="Bound">x</a> <a id="6108" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6110" href="Ordinals.WellOrderTransport.html#5627" class="Bound">x&#39;</a>
      <a id="6119" href="Ordinals.WellOrderTransport.html#6102" class="Function">p</a> <a id="6121" class="Symbol">=</a> <a id="6123" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="6139" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6141" class="Symbol">(</a><a id="6142" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="6146" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6148" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a><a id="6149" class="Symbol">)</a> <a id="6151" href="Ordinals.WellOrderTransport.html#6050" class="Function">q</a>

    <a id="6158" href="Ordinals.WellOrderTransport.html#6158" class="Function">is-transitive→</a> <a id="6173" class="Symbol">:</a> <a id="6175" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="6189" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a> <a id="6193" class="Symbol">→</a> <a id="6195" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="6209" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a>
    <a id="6217" href="Ordinals.WellOrderTransport.html#6158" class="Function">is-transitive→</a> <a id="6232" href="Ordinals.WellOrderTransport.html#6232" class="Bound">t</a> <a id="6234" href="Ordinals.WellOrderTransport.html#6234" class="Bound">x</a> <a id="6236" href="Ordinals.WellOrderTransport.html#6236" class="Bound">y</a> <a id="6238" href="Ordinals.WellOrderTransport.html#6238" class="Bound">z</a> <a id="6240" class="Symbol">=</a> <a id="6242" href="Ordinals.WellOrderTransport.html#6232" class="Bound">t</a> <a id="6244" class="Symbol">(</a><a id="6245" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="6249" href="Ordinals.WellOrderTransport.html#6234" class="Bound">x</a><a id="6250" class="Symbol">)</a> <a id="6252" class="Symbol">(</a><a id="6253" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="6257" href="Ordinals.WellOrderTransport.html#6236" class="Bound">y</a><a id="6258" class="Symbol">)</a> <a id="6260" class="Symbol">(</a><a id="6261" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="6265" href="Ordinals.WellOrderTransport.html#6238" class="Bound">z</a><a id="6266" class="Symbol">)</a>

    <a id="6273" href="Ordinals.WellOrderTransport.html#6273" class="Function">is-transitive←</a> <a id="6288" class="Symbol">:</a> <a id="6290" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="6304" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a> <a id="6308" class="Symbol">→</a> <a id="6310" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="6324" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a>
    <a id="6332" href="Ordinals.WellOrderTransport.html#6273" class="Function">is-transitive←</a> <a id="6347" href="Ordinals.WellOrderTransport.html#6347" class="Bound">t</a> <a id="6349" href="Ordinals.WellOrderTransport.html#6349" class="Bound">x</a> <a id="6351" href="Ordinals.WellOrderTransport.html#6351" class="Bound">y</a> <a id="6353" href="Ordinals.WellOrderTransport.html#6353" class="Bound">z</a> <a id="6355" class="Symbol">=</a> <a id="6357" href="Ordinals.WellOrderTransport.html#6488" class="Function">II</a>
     <a id="6365" class="Keyword">where</a>
      <a id="6377" href="Ordinals.WellOrderTransport.html#6377" class="Function">I</a> <a id="6379" class="Symbol">:</a> <a id="6381" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="6385" class="Symbol">(</a><a id="6386" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6388" href="Ordinals.WellOrderTransport.html#6349" class="Bound">x</a><a id="6389" class="Symbol">)</a> <a id="6391" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="6393" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="6397" class="Symbol">(</a><a id="6398" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6400" href="Ordinals.WellOrderTransport.html#6351" class="Bound">y</a><a id="6401" class="Symbol">)</a> <a id="6403" class="Symbol">→</a> <a id="6405" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="6409" class="Symbol">(</a><a id="6410" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6412" href="Ordinals.WellOrderTransport.html#6351" class="Bound">y</a><a id="6413" class="Symbol">)</a> <a id="6415" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="6417" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="6421" class="Symbol">(</a><a id="6422" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6424" href="Ordinals.WellOrderTransport.html#6353" class="Bound">z</a><a id="6425" class="Symbol">)</a> <a id="6427" class="Symbol">→</a> <a id="6429" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="6433" class="Symbol">(</a><a id="6434" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6436" href="Ordinals.WellOrderTransport.html#6349" class="Bound">x</a><a id="6437" class="Symbol">)</a> <a id="6439" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="6441" href="Ordinals.WellOrderTransport.html#1976" class="Function">f⁻¹</a> <a id="6445" class="Symbol">(</a><a id="6446" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6448" href="Ordinals.WellOrderTransport.html#6353" class="Bound">z</a><a id="6449" class="Symbol">)</a>
      <a id="6457" href="Ordinals.WellOrderTransport.html#6377" class="Function">I</a> <a id="6459" class="Symbol">=</a> <a id="6461" href="Ordinals.WellOrderTransport.html#6347" class="Bound">t</a> <a id="6463" class="Symbol">(</a><a id="6464" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6466" href="Ordinals.WellOrderTransport.html#6349" class="Bound">x</a><a id="6467" class="Symbol">)</a> <a id="6469" class="Symbol">(</a><a id="6470" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6472" href="Ordinals.WellOrderTransport.html#6351" class="Bound">y</a><a id="6473" class="Symbol">)</a> <a id="6475" class="Symbol">(</a><a id="6476" href="Ordinals.WellOrderTransport.html#1949" class="Function">f</a> <a id="6478" href="Ordinals.WellOrderTransport.html#6353" class="Bound">z</a><a id="6479" class="Symbol">)</a>

      <a id="6488" href="Ordinals.WellOrderTransport.html#6488" class="Function">II</a> <a id="6491" class="Symbol">:</a> <a id="6493" href="Ordinals.WellOrderTransport.html#6349" class="Bound">x</a> <a id="6495" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="6497" href="Ordinals.WellOrderTransport.html#6351" class="Bound">y</a> <a id="6499" class="Symbol">→</a> <a id="6501" href="Ordinals.WellOrderTransport.html#6351" class="Bound">y</a> <a id="6503" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="6505" href="Ordinals.WellOrderTransport.html#6353" class="Bound">z</a> <a id="6507" class="Symbol">→</a> <a id="6509" href="Ordinals.WellOrderTransport.html#6349" class="Bound">x</a> <a id="6511" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="6513" href="Ordinals.WellOrderTransport.html#6353" class="Bound">z</a>
      <a id="6521" href="Ordinals.WellOrderTransport.html#6488" class="Function">II</a> <a id="6524" class="Symbol">=</a> <a id="6526" href="UF.Base.html#1957" class="Function">transport₃</a> <a id="6537" class="Symbol">(λ</a> <a id="6540" href="Ordinals.WellOrderTransport.html#6540" class="Bound">a</a> <a id="6542" href="Ordinals.WellOrderTransport.html#6542" class="Bound">b</a> <a id="6544" href="Ordinals.WellOrderTransport.html#6544" class="Bound">c</a> <a id="6546" class="Symbol">→</a> <a id="6548" href="Ordinals.WellOrderTransport.html#6540" class="Bound">a</a> <a id="6550" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="6552" href="Ordinals.WellOrderTransport.html#6542" class="Bound">b</a> <a id="6554" class="Symbol">→</a> <a id="6556" href="Ordinals.WellOrderTransport.html#6542" class="Bound">b</a> <a id="6558" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="6560" href="Ordinals.WellOrderTransport.html#6544" class="Bound">c</a> <a id="6562" class="Symbol">→</a> <a id="6564" href="Ordinals.WellOrderTransport.html#6540" class="Bound">a</a> <a id="6566" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">&lt;</a> <a id="6568" href="Ordinals.WellOrderTransport.html#6544" class="Bound">c</a><a id="6569" class="Symbol">)</a> <a id="6571" class="Symbol">(</a><a id="6572" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="6574" href="Ordinals.WellOrderTransport.html#6349" class="Bound">x</a><a id="6575" class="Symbol">)</a> <a id="6577" class="Symbol">(</a><a id="6578" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="6580" href="Ordinals.WellOrderTransport.html#6351" class="Bound">y</a><a id="6581" class="Symbol">)</a> <a id="6583" class="Symbol">(</a><a id="6584" href="Ordinals.WellOrderTransport.html#2027" class="Function">η</a> <a id="6586" href="Ordinals.WellOrderTransport.html#6353" class="Bound">z</a><a id="6587" class="Symbol">)</a> <a id="6589" href="Ordinals.WellOrderTransport.html#6377" class="Function">I</a>

<a id="6592" class="Markup">\end{code}</a><a id="6602" class="Background">

Putting all this together, we get the desired result:

</a><a id="6659" class="Markup">\begin{code}</a>

    <a id="6677" href="Ordinals.WellOrderTransport.html#6677" class="Function">well-order→</a> <a id="6689" class="Symbol">:</a> <a id="6691" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="6705" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a> <a id="6709" class="Symbol">→</a> <a id="6711" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="6725" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a>
    <a id="6733" href="Ordinals.WellOrderTransport.html#6677" class="Function">well-order→</a> <a id="6745" class="Symbol">(</a><a id="6746" href="Ordinals.WellOrderTransport.html#6746" class="Bound">p</a> <a id="6748" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6750" href="Ordinals.WellOrderTransport.html#6750" class="Bound">w</a> <a id="6752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6754" href="Ordinals.WellOrderTransport.html#6754" class="Bound">e</a> <a id="6756" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6758" href="Ordinals.WellOrderTransport.html#6758" class="Bound">t</a><a id="6759" class="Symbol">)</a> <a id="6761" class="Symbol">=</a> <a id="6763" href="Ordinals.WellOrderTransport.html#4107" class="Function">is-prop-valued→</a> <a id="6779" href="Ordinals.WellOrderTransport.html#6746" class="Bound">p</a> <a id="6781" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="6817" href="Ordinals.WellOrderTransport.html#4483" class="Function">is-well-founded→</a> <a id="6834" href="Ordinals.WellOrderTransport.html#6750" class="Bound">w</a> <a id="6836" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="6872" href="Ordinals.WellOrderTransport.html#4944" class="Function">is-extensional→</a> <a id="6888" href="Ordinals.WellOrderTransport.html#6754" class="Bound">e</a> <a id="6890" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="6926" href="Ordinals.WellOrderTransport.html#6158" class="Function">is-transitive→</a> <a id="6941" href="Ordinals.WellOrderTransport.html#6758" class="Bound">t</a>

    <a id="6948" href="Ordinals.WellOrderTransport.html#6948" class="Function">well-order←</a> <a id="6960" class="Symbol">:</a> <a id="6962" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="6976" href="Ordinals.WellOrderTransport.html#2729" class="Function Operator">_≺_</a> <a id="6980" class="Symbol">→</a> <a id="6982" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="6996" href="Ordinals.WellOrderTransport.html#2684" class="Bound Operator">_&lt;_</a>
    <a id="7004" href="Ordinals.WellOrderTransport.html#6948" class="Function">well-order←</a> <a id="7016" class="Symbol">(</a><a id="7017" href="Ordinals.WellOrderTransport.html#7017" class="Bound">p</a> <a id="7019" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7021" href="Ordinals.WellOrderTransport.html#7021" class="Bound">w</a> <a id="7023" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7025" href="Ordinals.WellOrderTransport.html#7025" class="Bound">e</a> <a id="7027" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7029" href="Ordinals.WellOrderTransport.html#7029" class="Bound">t</a><a id="7030" class="Symbol">)</a> <a id="7032" class="Symbol">=</a> <a id="7034" href="Ordinals.WellOrderTransport.html#4218" class="Function">is-prop-valued←</a> <a id="7050" href="Ordinals.WellOrderTransport.html#7017" class="Bound">p</a> <a id="7052" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="7088" href="Ordinals.WellOrderTransport.html#4712" class="Function">is-well-founded←</a> <a id="7105" href="Ordinals.WellOrderTransport.html#7021" class="Bound">w</a> <a id="7107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="7143" href="Ordinals.WellOrderTransport.html#5545" class="Function">is-extensional←</a> <a id="7159" href="Ordinals.WellOrderTransport.html#7025" class="Bound">e</a> <a id="7161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="7197" href="Ordinals.WellOrderTransport.html#6273" class="Function">is-transitive←</a> <a id="7212" href="Ordinals.WellOrderTransport.html#7029" class="Bound">t</a>

    <a id="7219" href="Ordinals.WellOrderTransport.html#3103" class="Function">transport-well-order</a> <a id="7240" class="Symbol">=</a> <a id="7242" href="Ordinals.WellOrderTransport.html#6677" class="Function">well-order→</a> <a id="7254" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7256" href="Ordinals.WellOrderTransport.html#6948" class="Function">well-order←</a>

<a id="7269" class="Markup">\end{code}</a><a id="7279" class="Background">

So we see how much work univalence is performing behind the scenes,
when it is available, as in the construction
transport-ordinal-structure.

</a><a id="7424" class="Markup">\begin{code}</a>

<a id="7438" class="Keyword">module</a> <a id="order-transfer-lemma₂"></a><a id="7445" href="Ordinals.WellOrderTransport.html#7445" class="Module">order-transfer-lemma₂</a>
         <a id="7476" class="Symbol">(</a><a id="7477" href="Ordinals.WellOrderTransport.html#7477" class="Bound">X</a>   <a id="7481" class="Symbol">:</a> <a id="7483" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7485" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7487" class="Symbol">)</a>
         <a id="7498" class="Symbol">(</a><a id="7499" href="Ordinals.WellOrderTransport.html#7499" class="Bound Operator">_&lt;_</a> <a id="7503" class="Symbol">:</a> <a id="7505" href="Ordinals.WellOrderTransport.html#7477" class="Bound">X</a> <a id="7507" class="Symbol">→</a> <a id="7509" href="Ordinals.WellOrderTransport.html#7477" class="Bound">X</a> <a id="7511" class="Symbol">→</a> <a id="7513" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7515" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7517" class="Symbol">)</a>
         <a id="7528" class="Symbol">(</a><a id="7529" href="Ordinals.WellOrderTransport.html#7529" class="Bound Operator">_≺_</a> <a id="7533" class="Symbol">:</a> <a id="7535" href="Ordinals.WellOrderTransport.html#7477" class="Bound">X</a> <a id="7537" class="Symbol">→</a> <a id="7539" href="Ordinals.WellOrderTransport.html#7477" class="Bound">X</a> <a id="7541" class="Symbol">→</a> <a id="7543" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="7545" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7547" class="Symbol">)</a>
         <a id="7558" class="Symbol">(</a><a id="7559" href="Ordinals.WellOrderTransport.html#7559" class="Bound">𝕗</a> <a id="7561" class="Symbol">:</a> <a id="7563" class="Symbol">(</a><a id="7564" href="Ordinals.WellOrderTransport.html#7564" class="Bound">x</a> <a id="7566" href="Ordinals.WellOrderTransport.html#7566" class="Bound">y</a> <a id="7568" class="Symbol">:</a> <a id="7570" href="Ordinals.WellOrderTransport.html#7477" class="Bound">X</a><a id="7571" class="Symbol">)</a> <a id="7573" class="Symbol">→</a> <a id="7575" class="Symbol">(</a><a id="7576" href="Ordinals.WellOrderTransport.html#7564" class="Bound">x</a> <a id="7578" href="Ordinals.WellOrderTransport.html#7499" class="Bound Operator">&lt;</a> <a id="7580" href="Ordinals.WellOrderTransport.html#7566" class="Bound">y</a><a id="7581" class="Symbol">)</a> <a id="7583" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7585" class="Symbol">(</a><a id="7586" href="Ordinals.WellOrderTransport.html#7564" class="Bound">x</a> <a id="7588" href="Ordinals.WellOrderTransport.html#7529" class="Bound Operator">≺</a> <a id="7590" href="Ordinals.WellOrderTransport.html#7566" class="Bound">y</a><a id="7591" class="Symbol">))</a>
       <a id="7601" class="Keyword">where</a>

    <a id="7612" class="Keyword">private</a>
      <a id="order-transfer-lemma₂.f"></a><a id="7626" href="Ordinals.WellOrderTransport.html#7626" class="Function">f</a> <a id="7628" class="Symbol">:</a> <a id="7630" class="Symbol">{</a><a id="7631" href="Ordinals.WellOrderTransport.html#7631" class="Bound">x</a> <a id="7633" href="Ordinals.WellOrderTransport.html#7633" class="Bound">y</a> <a id="7635" class="Symbol">:</a> <a id="7637" href="Ordinals.WellOrderTransport.html#7477" class="Bound">X</a><a id="7638" class="Symbol">}</a> <a id="7640" class="Symbol">→</a> <a id="7642" href="Ordinals.WellOrderTransport.html#7631" class="Bound">x</a> <a id="7644" href="Ordinals.WellOrderTransport.html#7499" class="Bound Operator">&lt;</a> <a id="7646" href="Ordinals.WellOrderTransport.html#7633" class="Bound">y</a> <a id="7648" class="Symbol">→</a> <a id="7650" href="Ordinals.WellOrderTransport.html#7631" class="Bound">x</a> <a id="7652" href="Ordinals.WellOrderTransport.html#7529" class="Bound Operator">≺</a> <a id="7654" href="Ordinals.WellOrderTransport.html#7633" class="Bound">y</a>
      <a id="7662" href="Ordinals.WellOrderTransport.html#7626" class="Function">f</a> <a id="7664" class="Symbol">{</a><a id="7665" href="Ordinals.WellOrderTransport.html#7665" class="Bound">x</a><a id="7666" class="Symbol">}</a> <a id="7668" class="Symbol">{</a><a id="7669" href="Ordinals.WellOrderTransport.html#7669" class="Bound">y</a><a id="7670" class="Symbol">}</a> <a id="7672" class="Symbol">=</a> <a id="7674" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="7676" href="Ordinals.WellOrderTransport.html#7559" class="Bound">𝕗</a> <a id="7678" href="Ordinals.WellOrderTransport.html#7665" class="Bound">x</a> <a id="7680" href="Ordinals.WellOrderTransport.html#7669" class="Bound">y</a> <a id="7682" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>

      <a id="order-transfer-lemma₂.f⁻¹"></a><a id="7691" href="Ordinals.WellOrderTransport.html#7691" class="Function">f⁻¹</a> <a id="7695" class="Symbol">:</a> <a id="7697" class="Symbol">{</a><a id="7698" href="Ordinals.WellOrderTransport.html#7698" class="Bound">x</a> <a id="7700" href="Ordinals.WellOrderTransport.html#7700" class="Bound">y</a> <a id="7702" class="Symbol">:</a> <a id="7704" href="Ordinals.WellOrderTransport.html#7477" class="Bound">X</a><a id="7705" class="Symbol">}</a> <a id="7707" class="Symbol">→</a> <a id="7709" href="Ordinals.WellOrderTransport.html#7698" class="Bound">x</a> <a id="7711" href="Ordinals.WellOrderTransport.html#7529" class="Bound Operator">≺</a> <a id="7713" href="Ordinals.WellOrderTransport.html#7700" class="Bound">y</a> <a id="7715" class="Symbol">→</a> <a id="7717" href="Ordinals.WellOrderTransport.html#7698" class="Bound">x</a> <a id="7719" href="Ordinals.WellOrderTransport.html#7499" class="Bound Operator">&lt;</a> <a id="7721" href="Ordinals.WellOrderTransport.html#7700" class="Bound">y</a>
      <a id="7729" href="Ordinals.WellOrderTransport.html#7691" class="Function">f⁻¹</a> <a id="7733" class="Symbol">{</a><a id="7734" href="Ordinals.WellOrderTransport.html#7734" class="Bound">x</a><a id="7735" class="Symbol">}</a> <a id="7737" class="Symbol">{</a><a id="7738" href="Ordinals.WellOrderTransport.html#7738" class="Bound">y</a><a id="7739" class="Symbol">}</a> <a id="7741" class="Symbol">=</a> <a id="7743" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="7751" class="Symbol">(</a><a id="7752" href="Ordinals.WellOrderTransport.html#7626" class="Function">f</a> <a id="7754" class="Symbol">{</a><a id="7755" href="Ordinals.WellOrderTransport.html#7734" class="Bound">x</a><a id="7756" class="Symbol">}</a> <a id="7758" class="Symbol">{</a><a id="7759" href="Ordinals.WellOrderTransport.html#7738" class="Bound">y</a><a id="7760" class="Symbol">})</a> <a id="7763" class="Symbol">(</a><a id="7764" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="7776" class="Symbol">(</a><a id="7777" href="Ordinals.WellOrderTransport.html#7559" class="Bound">𝕗</a> <a id="7779" href="Ordinals.WellOrderTransport.html#7734" class="Bound">x</a> <a id="7781" href="Ordinals.WellOrderTransport.html#7738" class="Bound">y</a><a id="7782" class="Symbol">))</a>

    <a id="order-transfer-lemma₂.is-prop-valued→"></a><a id="7790" href="Ordinals.WellOrderTransport.html#7790" class="Function">is-prop-valued→</a> <a id="7806" class="Symbol">:</a> <a id="7808" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="7823" href="Ordinals.WellOrderTransport.html#7499" class="Bound Operator">_&lt;_</a> <a id="7827" class="Symbol">→</a> <a id="7829" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="7844" href="Ordinals.WellOrderTransport.html#7529" class="Bound Operator">_≺_</a>
    <a id="7852" href="Ordinals.WellOrderTransport.html#7790" class="Function">is-prop-valued→</a> <a id="7868" href="Ordinals.WellOrderTransport.html#7868" class="Bound">i</a> <a id="7870" href="Ordinals.WellOrderTransport.html#7870" class="Bound">x</a> <a id="7872" href="Ordinals.WellOrderTransport.html#7872" class="Bound">y</a> <a id="7874" class="Symbol">=</a> <a id="7876" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="7890" class="Symbol">(</a><a id="7891" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="7897" class="Symbol">(</a><a id="7898" href="Ordinals.WellOrderTransport.html#7559" class="Bound">𝕗</a> <a id="7900" href="Ordinals.WellOrderTransport.html#7870" class="Bound">x</a> <a id="7902" href="Ordinals.WellOrderTransport.html#7872" class="Bound">y</a><a id="7903" class="Symbol">))</a> <a id="7906" class="Symbol">(</a><a id="7907" href="Ordinals.WellOrderTransport.html#7868" class="Bound">i</a> <a id="7909" href="Ordinals.WellOrderTransport.html#7870" class="Bound">x</a> <a id="7911" href="Ordinals.WellOrderTransport.html#7872" class="Bound">y</a><a id="7912" class="Symbol">)</a>

    <a id="order-transfer-lemma₂.is-well-founded→"></a><a id="7919" href="Ordinals.WellOrderTransport.html#7919" class="Function">is-well-founded→</a> <a id="7936" class="Symbol">:</a> <a id="7938" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="7954" href="Ordinals.WellOrderTransport.html#7499" class="Bound Operator">_&lt;_</a> <a id="7958" class="Symbol">→</a> <a id="7960" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="7976" href="Ordinals.WellOrderTransport.html#7529" class="Bound Operator">_≺_</a>
    <a id="7984" href="Ordinals.WellOrderTransport.html#7919" class="Function">is-well-founded→</a> <a id="8001" class="Symbol">=</a> <a id="8003" href="Ordinals.WellOrderArithmetic.html#12578" class="Function">retract-well-founded</a> <a id="8024" href="Ordinals.WellOrderTransport.html#7499" class="Bound Operator">_&lt;_</a> <a id="8028" href="Ordinals.WellOrderTransport.html#7529" class="Bound Operator">_≺_</a> <a id="8032" href="MLTT.Pi.html#444" class="Function">id</a> <a id="8035" href="MLTT.Pi.html#444" class="Function">id</a>
                        <a id="8062" class="Symbol">(λ</a> <a id="8065" href="Ordinals.WellOrderTransport.html#8065" class="Bound">x</a> <a id="8067" class="Symbol">→</a> <a id="8069" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="8073" class="Symbol">)</a> <a id="8075" class="Symbol">(λ</a> <a id="8078" href="Ordinals.WellOrderTransport.html#8078" class="Bound">x</a> <a id="8080" href="Ordinals.WellOrderTransport.html#8080" class="Bound">y</a> <a id="8082" class="Symbol">→</a> <a id="8084" href="Ordinals.WellOrderTransport.html#7691" class="Function">f⁻¹</a> <a id="8088" class="Symbol">{</a><a id="8089" href="Ordinals.WellOrderTransport.html#8080" class="Bound">y</a><a id="8090" class="Symbol">}</a> <a id="8092" class="Symbol">{</a><a id="8093" href="Ordinals.WellOrderTransport.html#8078" class="Bound">x</a><a id="8094" class="Symbol">})</a>

    <a id="order-transfer-lemma₂.is-extensional→"></a><a id="8102" href="Ordinals.WellOrderTransport.html#8102" class="Function">is-extensional→</a> <a id="8118" class="Symbol">:</a> <a id="8120" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="8135" href="Ordinals.WellOrderTransport.html#7499" class="Bound Operator">_&lt;_</a> <a id="8139" class="Symbol">→</a> <a id="8141" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="8156" href="Ordinals.WellOrderTransport.html#7529" class="Bound Operator">_≺_</a>
    <a id="8164" href="Ordinals.WellOrderTransport.html#8102" class="Function">is-extensional→</a> <a id="8180" href="Ordinals.WellOrderTransport.html#8180" class="Bound">e</a> <a id="8182" href="Ordinals.WellOrderTransport.html#8182" class="Bound">x</a> <a id="8184" href="Ordinals.WellOrderTransport.html#8184" class="Bound">y</a> <a id="8186" href="Ordinals.WellOrderTransport.html#8186" class="Bound">ϕ</a> <a id="8188" href="Ordinals.WellOrderTransport.html#8188" class="Bound">γ</a> <a id="8190" class="Symbol">=</a> <a id="8192" href="Ordinals.WellOrderTransport.html#8343" class="Function">p</a>
     <a id="8199" class="Keyword">where</a>
      <a id="8211" href="Ordinals.WellOrderTransport.html#8211" class="Function">I</a> <a id="8213" class="Symbol">:</a> <a id="8215" class="Symbol">(</a><a id="8216" href="Ordinals.WellOrderTransport.html#8216" class="Bound">u</a> <a id="8218" class="Symbol">:</a> <a id="8220" href="Ordinals.WellOrderTransport.html#7477" class="Bound">X</a><a id="8221" class="Symbol">)</a> <a id="8223" class="Symbol">→</a> <a id="8225" href="Ordinals.WellOrderTransport.html#8216" class="Bound">u</a> <a id="8227" href="Ordinals.WellOrderTransport.html#7499" class="Bound Operator">&lt;</a> <a id="8229" href="Ordinals.WellOrderTransport.html#8182" class="Bound">x</a> <a id="8231" class="Symbol">→</a> <a id="8233" href="Ordinals.WellOrderTransport.html#8216" class="Bound">u</a> <a id="8235" href="Ordinals.WellOrderTransport.html#7499" class="Bound Operator">&lt;</a> <a id="8237" href="Ordinals.WellOrderTransport.html#8184" class="Bound">y</a>
      <a id="8245" href="Ordinals.WellOrderTransport.html#8211" class="Function">I</a> <a id="8247" href="Ordinals.WellOrderTransport.html#8247" class="Bound">u</a> <a id="8249" href="Ordinals.WellOrderTransport.html#8249" class="Bound">l</a> <a id="8251" class="Symbol">=</a> <a id="8253" href="Ordinals.WellOrderTransport.html#7691" class="Function">f⁻¹</a> <a id="8257" class="Symbol">(</a><a id="8258" href="Ordinals.WellOrderTransport.html#8186" class="Bound">ϕ</a> <a id="8260" href="Ordinals.WellOrderTransport.html#8247" class="Bound">u</a> <a id="8262" class="Symbol">(</a><a id="8263" href="Ordinals.WellOrderTransport.html#7626" class="Function">f</a> <a id="8265" href="Ordinals.WellOrderTransport.html#8249" class="Bound">l</a><a id="8266" class="Symbol">))</a>

      <a id="8276" href="Ordinals.WellOrderTransport.html#8276" class="Function">II</a> <a id="8279" class="Symbol">:</a> <a id="8281" class="Symbol">(</a><a id="8282" href="Ordinals.WellOrderTransport.html#8282" class="Bound">u</a> <a id="8284" class="Symbol">:</a> <a id="8286" href="Ordinals.WellOrderTransport.html#7477" class="Bound">X</a><a id="8287" class="Symbol">)</a> <a id="8289" class="Symbol">→</a> <a id="8291" href="Ordinals.WellOrderTransport.html#8282" class="Bound">u</a> <a id="8293" href="Ordinals.WellOrderTransport.html#7499" class="Bound Operator">&lt;</a> <a id="8295" href="Ordinals.WellOrderTransport.html#8184" class="Bound">y</a> <a id="8297" class="Symbol">→</a> <a id="8299" href="Ordinals.WellOrderTransport.html#8282" class="Bound">u</a> <a id="8301" href="Ordinals.WellOrderTransport.html#7499" class="Bound Operator">&lt;</a> <a id="8303" href="Ordinals.WellOrderTransport.html#8182" class="Bound">x</a>
      <a id="8311" href="Ordinals.WellOrderTransport.html#8276" class="Function">II</a> <a id="8314" href="Ordinals.WellOrderTransport.html#8314" class="Bound">u</a> <a id="8316" href="Ordinals.WellOrderTransport.html#8316" class="Bound">l</a> <a id="8318" class="Symbol">=</a> <a id="8320" href="Ordinals.WellOrderTransport.html#7691" class="Function">f⁻¹</a> <a id="8324" class="Symbol">(</a><a id="8325" href="Ordinals.WellOrderTransport.html#8188" class="Bound">γ</a> <a id="8327" href="Ordinals.WellOrderTransport.html#8314" class="Bound">u</a> <a id="8329" class="Symbol">(</a><a id="8330" href="Ordinals.WellOrderTransport.html#7626" class="Function">f</a> <a id="8332" href="Ordinals.WellOrderTransport.html#8316" class="Bound">l</a><a id="8333" class="Symbol">))</a>

      <a id="8343" href="Ordinals.WellOrderTransport.html#8343" class="Function">p</a> <a id="8345" class="Symbol">:</a> <a id="8347" href="Ordinals.WellOrderTransport.html#8182" class="Bound">x</a> <a id="8349" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8351" href="Ordinals.WellOrderTransport.html#8184" class="Bound">y</a>
      <a id="8359" href="Ordinals.WellOrderTransport.html#8343" class="Function">p</a> <a id="8361" class="Symbol">=</a> <a id="8363" href="Ordinals.WellOrderTransport.html#8180" class="Bound">e</a> <a id="8365" href="Ordinals.WellOrderTransport.html#8182" class="Bound">x</a> <a id="8367" href="Ordinals.WellOrderTransport.html#8184" class="Bound">y</a> <a id="8369" href="Ordinals.WellOrderTransport.html#8211" class="Function">I</a> <a id="8371" href="Ordinals.WellOrderTransport.html#8276" class="Function">II</a>

    <a id="order-transfer-lemma₂.is-transitive→"></a><a id="8379" href="Ordinals.WellOrderTransport.html#8379" class="Function">is-transitive→</a> <a id="8394" class="Symbol">:</a> <a id="8396" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="8410" href="Ordinals.WellOrderTransport.html#7499" class="Bound Operator">_&lt;_</a> <a id="8414" class="Symbol">→</a> <a id="8416" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="8430" href="Ordinals.WellOrderTransport.html#7529" class="Bound Operator">_≺_</a>
    <a id="8438" href="Ordinals.WellOrderTransport.html#8379" class="Function">is-transitive→</a> <a id="8453" href="Ordinals.WellOrderTransport.html#8453" class="Bound">t</a> <a id="8455" href="Ordinals.WellOrderTransport.html#8455" class="Bound">x</a> <a id="8457" href="Ordinals.WellOrderTransport.html#8457" class="Bound">y</a> <a id="8459" href="Ordinals.WellOrderTransport.html#8459" class="Bound">z</a> <a id="8461" href="Ordinals.WellOrderTransport.html#8461" class="Bound">l</a> <a id="8463" href="Ordinals.WellOrderTransport.html#8463" class="Bound">m</a> <a id="8465" class="Symbol">=</a> <a id="8467" href="Ordinals.WellOrderTransport.html#7626" class="Function">f</a> <a id="8469" class="Symbol">(</a><a id="8470" href="Ordinals.WellOrderTransport.html#8453" class="Bound">t</a> <a id="8472" href="Ordinals.WellOrderTransport.html#8455" class="Bound">x</a> <a id="8474" href="Ordinals.WellOrderTransport.html#8457" class="Bound">y</a> <a id="8476" href="Ordinals.WellOrderTransport.html#8459" class="Bound">z</a> <a id="8478" class="Symbol">(</a><a id="8479" href="Ordinals.WellOrderTransport.html#7691" class="Function">f⁻¹</a> <a id="8483" href="Ordinals.WellOrderTransport.html#8461" class="Bound">l</a><a id="8484" class="Symbol">)</a> <a id="8486" class="Symbol">(</a><a id="8487" href="Ordinals.WellOrderTransport.html#7691" class="Function">f⁻¹</a> <a id="8491" href="Ordinals.WellOrderTransport.html#8463" class="Bound">m</a><a id="8492" class="Symbol">))</a>

<a id="8496" class="Keyword">module</a> <a id="order-transfer-lemma₃"></a><a id="8503" href="Ordinals.WellOrderTransport.html#8503" class="Module">order-transfer-lemma₃</a>
         <a id="8534" class="Symbol">(</a><a id="8535" href="Ordinals.WellOrderTransport.html#8535" class="Bound">X</a>   <a id="8539" class="Symbol">:</a> <a id="8541" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8543" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8545" class="Symbol">)</a>
         <a id="8556" class="Symbol">(</a><a id="8557" href="Ordinals.WellOrderTransport.html#8557" class="Bound Operator">_&lt;_</a> <a id="8561" class="Symbol">:</a> <a id="8563" href="Ordinals.WellOrderTransport.html#8535" class="Bound">X</a> <a id="8565" class="Symbol">→</a> <a id="8567" href="Ordinals.WellOrderTransport.html#8535" class="Bound">X</a> <a id="8569" class="Symbol">→</a> <a id="8571" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8573" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8575" class="Symbol">)</a>
         <a id="8586" class="Symbol">(</a><a id="8587" href="Ordinals.WellOrderTransport.html#8587" class="Bound Operator">_≺_</a> <a id="8591" class="Symbol">:</a> <a id="8593" href="Ordinals.WellOrderTransport.html#8535" class="Bound">X</a> <a id="8595" class="Symbol">→</a> <a id="8597" href="Ordinals.WellOrderTransport.html#8535" class="Bound">X</a> <a id="8599" class="Symbol">→</a> <a id="8601" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8603" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8605" class="Symbol">)</a>
         <a id="8616" class="Symbol">(</a><a id="8617" href="Ordinals.WellOrderTransport.html#8617" class="Bound">𝕗</a> <a id="8619" class="Symbol">:</a> <a id="8621" class="Symbol">(</a><a id="8622" href="Ordinals.WellOrderTransport.html#8622" class="Bound">x</a> <a id="8624" href="Ordinals.WellOrderTransport.html#8624" class="Bound">y</a> <a id="8626" class="Symbol">:</a> <a id="8628" href="Ordinals.WellOrderTransport.html#8535" class="Bound">X</a><a id="8629" class="Symbol">)</a> <a id="8631" class="Symbol">→</a> <a id="8633" class="Symbol">(</a><a id="8634" href="Ordinals.WellOrderTransport.html#8622" class="Bound">x</a> <a id="8636" href="Ordinals.WellOrderTransport.html#8557" class="Bound Operator">&lt;</a> <a id="8638" href="Ordinals.WellOrderTransport.html#8624" class="Bound">y</a><a id="8639" class="Symbol">)</a> <a id="8641" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8643" class="Symbol">(</a><a id="8644" href="Ordinals.WellOrderTransport.html#8622" class="Bound">x</a> <a id="8646" href="Ordinals.WellOrderTransport.html#8587" class="Bound Operator">≺</a> <a id="8648" href="Ordinals.WellOrderTransport.html#8624" class="Bound">y</a><a id="8649" class="Symbol">))</a>
       <a id="8659" class="Keyword">where</a>

    <a id="order-transfer-lemma₃.well-order→"></a><a id="8670" href="Ordinals.WellOrderTransport.html#8670" class="Function">well-order→</a> <a id="8682" class="Symbol">:</a> <a id="8684" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="8698" href="Ordinals.WellOrderTransport.html#8557" class="Bound Operator">_&lt;_</a> <a id="8702" class="Symbol">→</a> <a id="8704" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="8718" href="Ordinals.WellOrderTransport.html#8587" class="Bound Operator">_≺_</a>
    <a id="8726" href="Ordinals.WellOrderTransport.html#8670" class="Function">well-order→</a> <a id="8738" class="Symbol">(</a><a id="8739" href="Ordinals.WellOrderTransport.html#8739" class="Bound">p</a> <a id="8741" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8743" href="Ordinals.WellOrderTransport.html#8743" class="Bound">w</a> <a id="8745" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8747" href="Ordinals.WellOrderTransport.html#8747" class="Bound">e</a> <a id="8749" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8751" href="Ordinals.WellOrderTransport.html#8751" class="Bound">t</a><a id="8752" class="Symbol">)</a> <a id="8754" class="Symbol">=</a> <a id="8756" href="Ordinals.WellOrderTransport.html#7790" class="Function">is-prop-valued→</a> <a id="8772" href="Ordinals.WellOrderTransport.html#8739" class="Bound">p</a> <a id="8774" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="8810" href="Ordinals.WellOrderTransport.html#7919" class="Function">is-well-founded→</a> <a id="8827" href="Ordinals.WellOrderTransport.html#8743" class="Bound">w</a> <a id="8829" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="8865" href="Ordinals.WellOrderTransport.html#8102" class="Function">is-extensional→</a> <a id="8881" href="Ordinals.WellOrderTransport.html#8747" class="Bound">e</a> <a id="8883" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="8919" href="Ordinals.WellOrderTransport.html#8379" class="Function">is-transitive→</a> <a id="8934" href="Ordinals.WellOrderTransport.html#8751" class="Bound">t</a>
     <a id="8941" class="Keyword">where</a>
      <a id="8953" class="Keyword">open</a> <a id="8958" href="Ordinals.WellOrderTransport.html#7445" class="Module">order-transfer-lemma₂</a> <a id="8980" href="Ordinals.WellOrderTransport.html#8535" class="Bound">X</a> <a id="8982" href="Ordinals.WellOrderTransport.html#8557" class="Bound Operator">_&lt;_</a> <a id="8986" href="Ordinals.WellOrderTransport.html#8587" class="Bound Operator">_≺_</a> <a id="8990" href="Ordinals.WellOrderTransport.html#8617" class="Bound">𝕗</a>

    <a id="order-transfer-lemma₃.well-order←"></a><a id="8997" href="Ordinals.WellOrderTransport.html#8997" class="Function">well-order←</a> <a id="9009" class="Symbol">:</a> <a id="9011" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="9025" href="Ordinals.WellOrderTransport.html#8587" class="Bound Operator">_≺_</a> <a id="9029" class="Symbol">→</a> <a id="9031" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="9045" href="Ordinals.WellOrderTransport.html#8557" class="Bound Operator">_&lt;_</a>
    <a id="9053" href="Ordinals.WellOrderTransport.html#8997" class="Function">well-order←</a> <a id="9065" class="Symbol">(</a><a id="9066" href="Ordinals.WellOrderTransport.html#9066" class="Bound">p</a> <a id="9068" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9070" href="Ordinals.WellOrderTransport.html#9070" class="Bound">w</a> <a id="9072" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9074" href="Ordinals.WellOrderTransport.html#9074" class="Bound">e</a> <a id="9076" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9078" href="Ordinals.WellOrderTransport.html#9078" class="Bound">t</a><a id="9079" class="Symbol">)</a> <a id="9081" class="Symbol">=</a> <a id="9083" href="Ordinals.WellOrderTransport.html#7790" class="Function">is-prop-valued→</a> <a id="9099" href="Ordinals.WellOrderTransport.html#9066" class="Bound">p</a> <a id="9101" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="9137" href="Ordinals.WellOrderTransport.html#7919" class="Function">is-well-founded→</a> <a id="9154" href="Ordinals.WellOrderTransport.html#9070" class="Bound">w</a> <a id="9156" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="9192" href="Ordinals.WellOrderTransport.html#8102" class="Function">is-extensional→</a> <a id="9208" href="Ordinals.WellOrderTransport.html#9074" class="Bound">e</a> <a id="9210" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="9246" href="Ordinals.WellOrderTransport.html#8379" class="Function">is-transitive→</a> <a id="9261" href="Ordinals.WellOrderTransport.html#9078" class="Bound">t</a>
     <a id="9268" class="Keyword">where</a>
      <a id="9280" class="Keyword">open</a> <a id="9285" href="Ordinals.WellOrderTransport.html#7445" class="Module">order-transfer-lemma₂</a> <a id="9307" href="Ordinals.WellOrderTransport.html#8535" class="Bound">X</a> <a id="9309" href="Ordinals.WellOrderTransport.html#8587" class="Bound Operator">_≺_</a> <a id="9313" href="Ordinals.WellOrderTransport.html#8557" class="Bound Operator">_&lt;_</a> <a id="9317" class="Symbol">(λ</a> <a id="9320" href="Ordinals.WellOrderTransport.html#9320" class="Bound">x</a> <a id="9322" href="Ordinals.WellOrderTransport.html#9322" class="Bound">y</a> <a id="9324" class="Symbol">→</a> <a id="9326" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="9332" class="Symbol">(</a><a id="9333" href="Ordinals.WellOrderTransport.html#8617" class="Bound">𝕗</a> <a id="9335" href="Ordinals.WellOrderTransport.html#9320" class="Bound">x</a> <a id="9337" href="Ordinals.WellOrderTransport.html#9322" class="Bound">y</a><a id="9338" class="Symbol">))</a>

    <a id="order-transfer-lemma₃.transport-well-order"></a><a id="9346" href="Ordinals.WellOrderTransport.html#9346" class="Function">transport-well-order</a> <a id="9367" class="Symbol">:</a> <a id="9369" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="9383" href="Ordinals.WellOrderTransport.html#8557" class="Bound Operator">_&lt;_</a> <a id="9387" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="9389" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="9403" href="Ordinals.WellOrderTransport.html#8587" class="Bound Operator">_≺_</a>
    <a id="9411" href="Ordinals.WellOrderTransport.html#9346" class="Function">transport-well-order</a> <a id="9432" class="Symbol">=</a> <a id="9434" href="Ordinals.WellOrderTransport.html#8670" class="Function">well-order→</a> <a id="9446" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9448" href="Ordinals.WellOrderTransport.html#8997" class="Function">well-order←</a>

    <a id="order-transfer-lemma₃.transport-well-order-≃"></a><a id="9465" href="Ordinals.WellOrderTransport.html#9465" class="Function">transport-well-order-≃</a> <a id="9488" class="Symbol">:</a> <a id="9490" class="Symbol">(</a><a id="9491" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="9505" href="Ordinals.WellOrderTransport.html#8557" class="Bound Operator">_&lt;_</a><a id="9508" class="Symbol">)</a> <a id="9510" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9512" class="Symbol">(</a><a id="9513" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="9527" href="Ordinals.WellOrderTransport.html#8587" class="Bound Operator">_≺_</a><a id="9530" class="Symbol">)</a>
    <a id="9536" href="Ordinals.WellOrderTransport.html#9465" class="Function">transport-well-order-≃</a> <a id="9559" class="Symbol">=</a> <a id="9561" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
                               <a id="9634" class="Symbol">(</a><a id="9635" href="Ordinals.Notions.html#8895" class="Function">being-well-order-is-prop</a> <a id="9660" class="Symbol">(</a><a id="9661" href="Ordinals.WellOrderTransport.html#8557" class="Bound Operator">_&lt;_</a><a id="9664" class="Symbol">)</a> <a id="9666" href="Ordinals.WellOrderTransport.html#311" class="Bound">fe</a><a id="9668" class="Symbol">)</a>
                               <a id="9701" class="Symbol">(</a><a id="9702" href="Ordinals.Notions.html#8895" class="Function">being-well-order-is-prop</a> <a id="9727" class="Symbol">(</a><a id="9728" href="Ordinals.WellOrderTransport.html#8587" class="Bound Operator">_≺_</a><a id="9731" class="Symbol">)</a> <a id="9733" href="Ordinals.WellOrderTransport.html#311" class="Bound">fe</a><a id="9735" class="Symbol">)</a>
                               <a id="9768" class="Symbol">(</a><a id="9769" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="9784" href="Ordinals.WellOrderTransport.html#9346" class="Function">transport-well-order</a><a id="9804" class="Symbol">)</a>
                               <a id="9837" class="Symbol">(</a><a id="9838" href="Notation.General.html#2824" class="Function">rl-implication</a> <a id="9853" href="Ordinals.WellOrderTransport.html#9346" class="Function">transport-well-order</a><a id="9873" class="Symbol">)</a>
<a id="9875" class="Markup">\end{code}</a><a id="9885" class="Background">

We can transport structures of ordinals with resizable order:

</a><a id="9950" class="Markup">\begin{code}</a>

<a id="resizable-order"></a><a id="9964" href="Ordinals.WellOrderTransport.html#9964" class="Function">resizable-order</a> <a id="9980" class="Symbol">:</a> <a id="9982" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="9990" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9992" class="Symbol">→</a> <a id="9994" class="Symbol">(</a><a id="9995" href="Ordinals.WellOrderTransport.html#9995" class="Bound">𝓥</a> <a id="9997" class="Symbol">:</a> <a id="9999" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="10007" class="Symbol">)</a> <a id="10009" class="Symbol">→</a> <a id="10011" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10013" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10015" class="Symbol">(</a><a id="10016" href="Ordinals.WellOrderTransport.html#9995" class="Bound">𝓥</a> <a id="10018" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="10019" class="Symbol">)</a> <a id="10021" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="10023" href="Ordinals.WellOrderTransport.html#9964" class="Function">resizable-order</a> <a id="10039" href="Ordinals.WellOrderTransport.html#10039" class="Bound">α</a> <a id="10041" href="Ordinals.WellOrderTransport.html#10041" class="Bound">𝓥</a> <a id="10043" class="Symbol">=</a> <a id="10045" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10047" href="Ordinals.WellOrderTransport.html#10047" class="Bound Operator">_&lt;_</a> <a id="10051" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10053" class="Symbol">(</a><a id="10054" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10056" href="Ordinals.WellOrderTransport.html#10039" class="Bound">α</a> <a id="10058" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="10060" class="Symbol">→</a> <a id="10062" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10064" href="Ordinals.WellOrderTransport.html#10039" class="Bound">α</a> <a id="10066" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="10068" class="Symbol">→</a> <a id="10070" href="Ordinals.WellOrderTransport.html#10041" class="Bound">𝓥</a> <a id="10072" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10074" class="Symbol">)</a> <a id="10076" href="MLTT.Sigma.html#423" class="Function">,</a>
                              <a id="10108" class="Symbol">((</a><a id="10110" href="Ordinals.WellOrderTransport.html#10110" class="Bound">x</a> <a id="10112" href="Ordinals.WellOrderTransport.html#10112" class="Bound">y</a> <a id="10114" class="Symbol">:</a> <a id="10116" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10118" href="Ordinals.WellOrderTransport.html#10039" class="Bound">α</a> <a id="10120" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10121" class="Symbol">)</a> <a id="10123" class="Symbol">→</a> <a id="10125" class="Symbol">(</a><a id="10126" href="Ordinals.WellOrderTransport.html#10110" class="Bound">x</a> <a id="10128" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10131" href="Ordinals.WellOrderTransport.html#10039" class="Bound">α</a> <a id="10133" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10135" href="Ordinals.WellOrderTransport.html#10112" class="Bound">y</a><a id="10136" class="Symbol">)</a> <a id="10138" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10140" class="Symbol">(</a><a id="10141" href="Ordinals.WellOrderTransport.html#10110" class="Bound">x</a> <a id="10143" href="Ordinals.WellOrderTransport.html#10047" class="Bound Operator">&lt;</a> <a id="10145" href="Ordinals.WellOrderTransport.html#10112" class="Bound">y</a><a id="10146" class="Symbol">))</a>


<a id="transfer-structure"></a><a id="10151" href="Ordinals.WellOrderTransport.html#10151" class="Function">transfer-structure</a> <a id="10170" class="Symbol">:</a> <a id="10172" class="Symbol">(</a><a id="10173" href="Ordinals.WellOrderTransport.html#10173" class="Bound">X</a> <a id="10175" class="Symbol">:</a> <a id="10177" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10179" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10181" class="Symbol">)</a> <a id="10183" class="Symbol">(</a><a id="10184" href="Ordinals.WellOrderTransport.html#10184" class="Bound">α</a> <a id="10186" class="Symbol">:</a> <a id="10188" href="Ordinals.Type.html#600" class="Function">Ordinal</a> <a id="10196" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10197" class="Symbol">)</a>
                   <a id="10218" class="Symbol">→</a> <a id="10220" href="Ordinals.WellOrderTransport.html#10173" class="Bound">X</a> <a id="10222" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10224" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10226" href="Ordinals.WellOrderTransport.html#10184" class="Bound">α</a> <a id="10228" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
                   <a id="10249" class="Symbol">→</a> <a id="10251" href="Ordinals.WellOrderTransport.html#9964" class="Function">resizable-order</a> <a id="10267" href="Ordinals.WellOrderTransport.html#10184" class="Bound">α</a> <a id="10269" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                   <a id="10290" class="Symbol">→</a> <a id="10292" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10294" href="Ordinals.WellOrderTransport.html#10294" class="Bound">s</a> <a id="10296" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10298" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="10315" href="Ordinals.WellOrderTransport.html#10173" class="Bound">X</a> <a id="10317" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10319" class="Symbol">(</a><a id="10320" href="Ordinals.WellOrderTransport.html#10173" class="Bound">X</a> <a id="10322" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10324" href="Ordinals.WellOrderTransport.html#10294" class="Bound">s</a><a id="10325" class="Symbol">)</a> <a id="10327" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="10330" href="Ordinals.WellOrderTransport.html#10184" class="Bound">α</a>
<a id="10332" href="Ordinals.WellOrderTransport.html#10151" class="Function">transfer-structure</a> <a id="10351" class="Symbol">{</a><a id="10352" href="Ordinals.WellOrderTransport.html#10352" class="Bound">𝓤</a><a id="10353" class="Symbol">}</a> <a id="10355" class="Symbol">{</a><a id="10356" href="Ordinals.WellOrderTransport.html#10356" class="Bound">𝓥</a><a id="10357" class="Symbol">}</a> <a id="10359" href="Ordinals.WellOrderTransport.html#10359" class="Bound">X</a> <a id="10361" href="Ordinals.WellOrderTransport.html#10361" class="Bound">α</a> <a id="10363" href="Ordinals.WellOrderTransport.html#10363" class="Bound">𝕗</a> <a id="10365" class="Symbol">(</a><a id="10366" href="Ordinals.WellOrderTransport.html#10366" class="Bound Operator">_&lt;_</a> <a id="10370" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10372" href="Ordinals.WellOrderTransport.html#10372" class="Bound">&lt;-is-equivalent-to-≺</a><a id="10392" class="Symbol">)</a> <a id="10394" class="Symbol">=</a> <a id="10396" href="Ordinals.WellOrderTransport.html#11314" class="Function">γ</a>
 <a id="10399" class="Keyword">where</a>
  <a id="10407" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="10409" class="Symbol">:</a> <a id="10411" href="Ordinals.WellOrderTransport.html#10359" class="Bound">X</a> <a id="10413" class="Symbol">→</a> <a id="10415" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10417" href="Ordinals.WellOrderTransport.html#10361" class="Bound">α</a> <a id="10419" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a>
  <a id="10423" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="10425" class="Symbol">=</a> <a id="10427" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="10429" href="Ordinals.WellOrderTransport.html#10363" class="Bound">𝕗</a> <a id="10431" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>

  <a id="10436" href="Ordinals.WellOrderTransport.html#10436" class="Function">f⁻¹</a> <a id="10440" class="Symbol">:</a> <a id="10442" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10444" href="Ordinals.WellOrderTransport.html#10361" class="Bound">α</a> <a id="10446" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="10448" class="Symbol">→</a> <a id="10450" href="Ordinals.WellOrderTransport.html#10359" class="Bound">X</a>
  <a id="10454" href="Ordinals.WellOrderTransport.html#10436" class="Function">f⁻¹</a> <a id="10458" class="Symbol">=</a> <a id="10460" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="10468" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="10470" class="Symbol">(</a><a id="10471" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="10483" href="Ordinals.WellOrderTransport.html#10363" class="Bound">𝕗</a><a id="10484" class="Symbol">)</a>

  <a id="10489" href="Ordinals.WellOrderTransport.html#10489" class="Function">ε</a> <a id="10491" class="Symbol">:</a> <a id="10493" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="10495" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10497" href="Ordinals.WellOrderTransport.html#10436" class="Function">f⁻¹</a> <a id="10501" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="10503" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="10508" href="Ordinals.WellOrderTransport.html#10489" class="Function">ε</a> <a id="10510" class="Symbol">=</a> <a id="10512" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="10534" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="10536" class="Symbol">(</a><a id="10537" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="10549" href="Ordinals.WellOrderTransport.html#10363" class="Bound">𝕗</a><a id="10550" class="Symbol">)</a>

  <a id="10555" href="Ordinals.WellOrderTransport.html#10555" class="Function">w⁻</a> <a id="10558" class="Symbol">:</a> <a id="10560" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="10574" href="Ordinals.WellOrderTransport.html#10366" class="Bound Operator">_&lt;_</a>
  <a id="10580" href="Ordinals.WellOrderTransport.html#10555" class="Function">w⁻</a> <a id="10583" class="Symbol">=</a> <a id="10585" href="Ordinals.WellOrderTransport.html#8670" class="Function">order-transfer-lemma₃.well-order→</a> <a id="10619" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10621" href="Ordinals.WellOrderTransport.html#10361" class="Bound">α</a> <a id="10623" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="10625" class="Symbol">(</a><a id="10626" href="Ordinals.Underlying.html#344" class="Field">underlying-order</a> <a id="10643" href="Ordinals.WellOrderTransport.html#10361" class="Bound">α</a><a id="10644" class="Symbol">)</a> <a id="10646" href="Ordinals.WellOrderTransport.html#10366" class="Bound Operator">_&lt;_</a>
                               <a id="10681" href="Ordinals.WellOrderTransport.html#10372" class="Bound">&lt;-is-equivalent-to-≺</a> <a id="10702" class="Symbol">(</a><a id="10703" href="Ordinals.Type.html#1347" class="Function">is-well-ordered</a> <a id="10719" href="Ordinals.WellOrderTransport.html#10361" class="Bound">α</a><a id="10720" class="Symbol">)</a>

  <a id="10725" href="Ordinals.WellOrderTransport.html#10725" class="Function Operator">_≺_</a> <a id="10729" class="Symbol">:</a> <a id="10731" href="Ordinals.WellOrderTransport.html#10359" class="Bound">X</a> <a id="10733" class="Symbol">→</a> <a id="10735" href="Ordinals.WellOrderTransport.html#10359" class="Bound">X</a> <a id="10737" class="Symbol">→</a> <a id="10739" href="Ordinals.WellOrderTransport.html#10352" class="Bound">𝓤</a> <a id="10741" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="10745" href="Ordinals.WellOrderTransport.html#10745" class="Bound">x</a> <a id="10747" href="Ordinals.WellOrderTransport.html#10725" class="Function Operator">≺</a> <a id="10749" href="Ordinals.WellOrderTransport.html#10749" class="Bound">y</a> <a id="10751" class="Symbol">=</a> <a id="10753" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="10755" href="Ordinals.WellOrderTransport.html#10745" class="Bound">x</a> <a id="10757" href="Ordinals.WellOrderTransport.html#10366" class="Bound Operator">&lt;</a> <a id="10759" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="10761" href="Ordinals.WellOrderTransport.html#10749" class="Bound">y</a>

  <a id="10766" href="Ordinals.WellOrderTransport.html#10766" class="Function">w</a> <a id="10768" class="Symbol">:</a> <a id="10770" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="10784" href="Ordinals.WellOrderTransport.html#10725" class="Function Operator">_≺_</a>
  <a id="10790" href="Ordinals.WellOrderTransport.html#10766" class="Function">w</a> <a id="10792" class="Symbol">=</a> <a id="10794" href="Ordinals.WellOrderTransport.html#6677" class="Function">order-transfer-lemma₁.well-order→</a> <a id="10828" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10830" href="Ordinals.WellOrderTransport.html#10361" class="Bound">α</a> <a id="10832" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a> <a id="10834" href="Ordinals.WellOrderTransport.html#10359" class="Bound">X</a> <a id="10836" class="Symbol">(</a><a id="10837" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="10843" href="Ordinals.WellOrderTransport.html#10363" class="Bound">𝕗</a><a id="10844" class="Symbol">)</a> <a id="10846" href="Ordinals.WellOrderTransport.html#10366" class="Bound Operator">_&lt;_</a> <a id="10850" href="Ordinals.WellOrderTransport.html#10555" class="Function">w⁻</a>

  <a id="10856" href="Ordinals.WellOrderTransport.html#10856" class="Function">f⁻¹-preserves-order</a> <a id="10876" class="Symbol">:</a> <a id="10878" class="Symbol">(</a><a id="10879" href="Ordinals.WellOrderTransport.html#10879" class="Bound">a</a> <a id="10881" href="Ordinals.WellOrderTransport.html#10881" class="Bound">b</a> <a id="10883" class="Symbol">:</a> <a id="10885" href="Ordinals.Underlying.html#315" class="Field Operator">⟨</a> <a id="10887" href="Ordinals.WellOrderTransport.html#10361" class="Bound">α</a> <a id="10889" href="Ordinals.Underlying.html#315" class="Field Operator">⟩</a><a id="10890" class="Symbol">)</a> <a id="10892" class="Symbol">→</a> <a id="10894" href="Ordinals.WellOrderTransport.html#10879" class="Bound">a</a> <a id="10896" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="10899" href="Ordinals.WellOrderTransport.html#10361" class="Bound">α</a> <a id="10901" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="10903" href="Ordinals.WellOrderTransport.html#10881" class="Bound">b</a> <a id="10905" class="Symbol">→</a> <a id="10907" href="Ordinals.WellOrderTransport.html#10436" class="Function">f⁻¹</a> <a id="10911" href="Ordinals.WellOrderTransport.html#10879" class="Bound">a</a> <a id="10913" href="Ordinals.WellOrderTransport.html#10725" class="Function Operator">≺</a> <a id="10915" href="Ordinals.WellOrderTransport.html#10436" class="Function">f⁻¹</a> <a id="10919" href="Ordinals.WellOrderTransport.html#10881" class="Bound">b</a>
  <a id="10923" href="Ordinals.WellOrderTransport.html#10856" class="Function">f⁻¹-preserves-order</a> <a id="10943" href="Ordinals.WellOrderTransport.html#10943" class="Bound">a</a> <a id="10945" href="Ordinals.WellOrderTransport.html#10945" class="Bound">b</a> <a id="10947" href="Ordinals.WellOrderTransport.html#10947" class="Bound">l</a> <a id="10949" class="Symbol">=</a> <a id="10951" href="Ordinals.WellOrderTransport.html#11021" class="Function">II</a>
   <a id="10957" class="Keyword">where</a>
    <a id="10967" href="Ordinals.WellOrderTransport.html#10967" class="Function">I</a> <a id="10969" class="Symbol">:</a> <a id="10971" href="Ordinals.WellOrderTransport.html#10943" class="Bound">a</a> <a id="10973" href="Ordinals.WellOrderTransport.html#10366" class="Bound Operator">&lt;</a> <a id="10975" href="Ordinals.WellOrderTransport.html#10945" class="Bound">b</a>
    <a id="10981" href="Ordinals.WellOrderTransport.html#10967" class="Function">I</a> <a id="10983" class="Symbol">=</a> <a id="10985" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="10987" href="Ordinals.WellOrderTransport.html#10372" class="Bound">&lt;-is-equivalent-to-≺</a> <a id="11008" href="Ordinals.WellOrderTransport.html#10943" class="Bound">a</a> <a id="11010" href="Ordinals.WellOrderTransport.html#10945" class="Bound">b</a> <a id="11012" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="11014" href="Ordinals.WellOrderTransport.html#10947" class="Bound">l</a>

    <a id="11021" href="Ordinals.WellOrderTransport.html#11021" class="Function">II</a> <a id="11024" class="Symbol">:</a> <a id="11026" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="11028" class="Symbol">(</a><a id="11029" href="Ordinals.WellOrderTransport.html#10436" class="Function">f⁻¹</a> <a id="11033" href="Ordinals.WellOrderTransport.html#10943" class="Bound">a</a><a id="11034" class="Symbol">)</a> <a id="11036" href="Ordinals.WellOrderTransport.html#10366" class="Bound Operator">&lt;</a> <a id="11038" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="11040" class="Symbol">(</a><a id="11041" href="Ordinals.WellOrderTransport.html#10436" class="Function">f⁻¹</a> <a id="11045" href="Ordinals.WellOrderTransport.html#10945" class="Bound">b</a><a id="11046" class="Symbol">)</a>
    <a id="11052" href="Ordinals.WellOrderTransport.html#11021" class="Function">II</a> <a id="11055" class="Symbol">=</a> <a id="11057" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="11068" href="Ordinals.WellOrderTransport.html#10366" class="Bound Operator">_&lt;_</a> <a id="11072" class="Symbol">((</a><a id="11074" href="Ordinals.WellOrderTransport.html#10489" class="Function">ε</a> <a id="11076" href="Ordinals.WellOrderTransport.html#10943" class="Bound">a</a><a id="11077" class="Symbol">)</a><a id="11078" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11080" class="Symbol">)</a> <a id="11082" class="Symbol">((</a><a id="11084" href="Ordinals.WellOrderTransport.html#10489" class="Function">ε</a> <a id="11086" href="Ordinals.WellOrderTransport.html#10945" class="Bound">b</a><a id="11087" class="Symbol">)</a><a id="11088" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11090" class="Symbol">)</a> <a id="11092" href="Ordinals.WellOrderTransport.html#10967" class="Function">I</a>

  <a id="11097" href="Ordinals.WellOrderTransport.html#11097" class="Function">f-preserves-order</a> <a id="11115" class="Symbol">:</a> <a id="11117" class="Symbol">(</a><a id="11118" href="Ordinals.WellOrderTransport.html#11118" class="Bound">x</a> <a id="11120" href="Ordinals.WellOrderTransport.html#11120" class="Bound">y</a> <a id="11122" class="Symbol">:</a> <a id="11124" href="Ordinals.WellOrderTransport.html#10359" class="Bound">X</a><a id="11125" class="Symbol">)</a> <a id="11127" class="Symbol">→</a> <a id="11129" href="Ordinals.WellOrderTransport.html#11118" class="Bound">x</a> <a id="11131" href="Ordinals.WellOrderTransport.html#10725" class="Function Operator">≺</a> <a id="11133" href="Ordinals.WellOrderTransport.html#11120" class="Bound">y</a> <a id="11135" class="Symbol">→</a> <a id="11137" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="11139" href="Ordinals.WellOrderTransport.html#11118" class="Bound">x</a> <a id="11141" href="Ordinals.Underlying.html#344" class="Field">≺⟨</a> <a id="11144" href="Ordinals.WellOrderTransport.html#10361" class="Bound">α</a> <a id="11146" href="Ordinals.Underlying.html#344" class="Field">⟩</a> <a id="11148" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="11150" href="Ordinals.WellOrderTransport.html#11120" class="Bound">y</a>
  <a id="11154" href="Ordinals.WellOrderTransport.html#11097" class="Function">f-preserves-order</a> <a id="11172" href="Ordinals.WellOrderTransport.html#11172" class="Bound">x</a> <a id="11174" href="Ordinals.WellOrderTransport.html#11174" class="Bound">y</a> <a id="11176" class="Symbol">=</a> <a id="11178" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="11180" href="Ordinals.WellOrderTransport.html#10372" class="Bound">&lt;-is-equivalent-to-≺</a> <a id="11201" class="Symbol">(</a><a id="11202" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="11204" href="Ordinals.WellOrderTransport.html#11172" class="Bound">x</a><a id="11205" class="Symbol">)</a> <a id="11207" class="Symbol">(</a><a id="11208" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="11210" href="Ordinals.WellOrderTransport.html#11174" class="Bound">y</a><a id="11211" class="Symbol">)</a> <a id="11213" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>

  <a id="11220" href="Ordinals.WellOrderTransport.html#11220" class="Function">e</a> <a id="11222" class="Symbol">:</a> <a id="11224" class="Symbol">(</a><a id="11225" href="Ordinals.WellOrderTransport.html#10359" class="Bound">X</a> <a id="11227" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11229" href="Ordinals.WellOrderTransport.html#10725" class="Function Operator">_≺_</a> <a id="11233" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11235" href="Ordinals.WellOrderTransport.html#10766" class="Function">w</a><a id="11236" class="Symbol">)</a> <a id="11238" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="11241" href="Ordinals.WellOrderTransport.html#10361" class="Bound">α</a>
  <a id="11245" href="Ordinals.WellOrderTransport.html#11220" class="Function">e</a> <a id="11247" class="Symbol">=</a> <a id="11249" class="Symbol">(</a><a id="11250" href="Ordinals.WellOrderTransport.html#10407" class="Function">f</a> <a id="11252" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11254" href="Ordinals.WellOrderTransport.html#11097" class="Function">f-preserves-order</a> <a id="11272" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11274" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="11286" href="Ordinals.WellOrderTransport.html#10363" class="Bound">𝕗</a> <a id="11288" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11290" href="Ordinals.WellOrderTransport.html#10856" class="Function">f⁻¹-preserves-order</a><a id="11309" class="Symbol">)</a>

  <a id="11314" href="Ordinals.WellOrderTransport.html#11314" class="Function">γ</a> <a id="11316" class="Symbol">:</a> <a id="11318" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11320" href="Ordinals.WellOrderTransport.html#11320" class="Bound">s</a> <a id="11322" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11324" href="Ordinals.Type.html#498" class="Function">OrdinalStructure</a> <a id="11341" href="Ordinals.WellOrderTransport.html#10359" class="Bound">X</a> <a id="11343" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11345" class="Symbol">(</a><a id="11346" href="Ordinals.WellOrderTransport.html#10359" class="Bound">X</a> <a id="11348" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11350" href="Ordinals.WellOrderTransport.html#11320" class="Bound">s</a><a id="11351" class="Symbol">)</a> <a id="11353" href="Ordinals.Equivalence.html#3337" class="Function Operator">≃ₒ</a> <a id="11356" href="Ordinals.WellOrderTransport.html#10361" class="Bound">α</a>
  <a id="11360" href="Ordinals.WellOrderTransport.html#11314" class="Function">γ</a> <a id="11362" class="Symbol">=</a> <a id="11364" class="Symbol">((</a><a id="11366" href="Ordinals.WellOrderTransport.html#10725" class="Function Operator">_≺_</a> <a id="11370" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11372" href="Ordinals.WellOrderTransport.html#10766" class="Function">w</a><a id="11373" class="Symbol">)</a> <a id="11375" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11377" href="Ordinals.WellOrderTransport.html#11220" class="Function">e</a><a id="11378" class="Symbol">)</a>

<a id="11381" class="Markup">\end{code}</a><a id="11391" class="Background">

Added by Fredrik Nordvall Forsberg 14 May 2025:
Combining the above, we can also transfer being a well order along
equivalences both on the underlying type and the order, as we would
expect.


</a><a id="11586" class="Markup">\begin{code}</a>
<a id="11599" class="Keyword">module</a> <a id="order-transfer-lemma₄"></a><a id="11606" href="Ordinals.WellOrderTransport.html#11606" class="Module">order-transfer-lemma₄</a>
         <a id="11637" class="Symbol">(</a><a id="11638" href="Ordinals.WellOrderTransport.html#11638" class="Bound">X</a> <a id="11640" href="Ordinals.WellOrderTransport.html#11640" class="Bound">Y</a> <a id="11642" class="Symbol">:</a> <a id="11644" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11646" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11648" class="Symbol">)</a>
         <a id="11659" class="Symbol">(</a><a id="11660" href="Ordinals.WellOrderTransport.html#11660" class="Bound Operator">_&lt;_</a> <a id="11664" class="Symbol">:</a> <a id="11666" href="Ordinals.WellOrderTransport.html#11638" class="Bound">X</a> <a id="11668" class="Symbol">→</a> <a id="11670" href="Ordinals.WellOrderTransport.html#11638" class="Bound">X</a> <a id="11672" class="Symbol">→</a> <a id="11674" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11676" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11678" class="Symbol">)</a>
         <a id="11689" class="Symbol">(</a><a id="11690" href="Ordinals.WellOrderTransport.html#11690" class="Bound Operator">_≺_</a> <a id="11694" class="Symbol">:</a> <a id="11696" href="Ordinals.WellOrderTransport.html#11640" class="Bound">Y</a> <a id="11698" class="Symbol">→</a> <a id="11700" href="Ordinals.WellOrderTransport.html#11640" class="Bound">Y</a> <a id="11702" class="Symbol">→</a> <a id="11704" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11706" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11708" class="Symbol">)</a>
         <a id="11719" class="Symbol">(</a><a id="11720" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a> <a id="11722" class="Symbol">:</a> <a id="11724" href="Ordinals.WellOrderTransport.html#11638" class="Bound">X</a> <a id="11726" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11728" href="Ordinals.WellOrderTransport.html#11640" class="Bound">Y</a><a id="11729" class="Symbol">)</a>
         <a id="11740" class="Symbol">(</a><a id="11741" href="Ordinals.WellOrderTransport.html#11741" class="Bound">𝕘</a> <a id="11743" class="Symbol">:</a> <a id="11745" class="Symbol">(</a><a id="11746" href="Ordinals.WellOrderTransport.html#11746" class="Bound">x</a> <a id="11748" href="Ordinals.WellOrderTransport.html#11748" class="Bound">y</a> <a id="11750" class="Symbol">:</a> <a id="11752" href="Ordinals.WellOrderTransport.html#11638" class="Bound">X</a><a id="11753" class="Symbol">)</a> <a id="11755" class="Symbol">→</a> <a id="11757" class="Symbol">(</a><a id="11758" href="Ordinals.WellOrderTransport.html#11746" class="Bound">x</a> <a id="11760" href="Ordinals.WellOrderTransport.html#11660" class="Bound Operator">&lt;</a> <a id="11762" href="Ordinals.WellOrderTransport.html#11748" class="Bound">y</a><a id="11763" class="Symbol">)</a> <a id="11765" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11767" class="Symbol">(</a><a id="11768" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="11770" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a> <a id="11772" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="11774" href="Ordinals.WellOrderTransport.html#11746" class="Bound">x</a> <a id="11776" href="Ordinals.WellOrderTransport.html#11690" class="Bound Operator">≺</a> <a id="11778" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="11780" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a> <a id="11782" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="11784" href="Ordinals.WellOrderTransport.html#11748" class="Bound">y</a><a id="11785" class="Symbol">))</a>
       <a id="11795" class="Keyword">where</a>

    <a id="order-transfer-lemma₄.well-order→"></a><a id="11806" href="Ordinals.WellOrderTransport.html#11806" class="Function">well-order→</a> <a id="11818" class="Symbol">:</a> <a id="11820" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="11834" href="Ordinals.WellOrderTransport.html#11660" class="Bound Operator">_&lt;_</a> <a id="11838" class="Symbol">→</a> <a id="11840" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="11854" href="Ordinals.WellOrderTransport.html#11690" class="Bound Operator">_≺_</a>
    <a id="11862" href="Ordinals.WellOrderTransport.html#11806" class="Function">well-order→</a> <a id="11874" href="Ordinals.WellOrderTransport.html#11874" class="Bound">wo</a> <a id="11877" class="Symbol">=</a> <a id="11879" href="Ordinals.WellOrderTransport.html#12368" class="Function">III</a>
     <a id="11888" class="Keyword">where</a>
      <a id="11900" href="Ordinals.WellOrderTransport.html#11900" class="Function Operator">_≺&#39;_</a> <a id="11905" class="Symbol">=</a> <a id="11907" href="Ordinals.WellOrderTransport.html#2783" class="Function">order-transfer-lemma₁.order</a> <a id="11935" href="Ordinals.WellOrderTransport.html#11638" class="Bound">X</a> <a id="11937" href="Ordinals.WellOrderTransport.html#11640" class="Bound">Y</a> <a id="11939" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a> <a id="11941" href="Ordinals.WellOrderTransport.html#11660" class="Bound Operator">_&lt;_</a>

      <a id="11952" href="Ordinals.WellOrderTransport.html#11952" class="Function">I</a> <a id="11954" class="Symbol">:</a> <a id="11956" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="11970" href="Ordinals.WellOrderTransport.html#11900" class="Function Operator">_≺&#39;_</a>
      <a id="11981" href="Ordinals.WellOrderTransport.html#11952" class="Function">I</a> <a id="11983" class="Symbol">=</a> <a id="11985" href="Ordinals.WellOrderTransport.html#6677" class="Function">order-transfer-lemma₁.well-order→</a> <a id="12019" href="Ordinals.WellOrderTransport.html#11638" class="Bound">X</a> <a id="12021" href="Ordinals.WellOrderTransport.html#11640" class="Bound">Y</a> <a id="12023" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a> <a id="12025" href="Ordinals.WellOrderTransport.html#11660" class="Bound Operator">_&lt;_</a> <a id="12029" href="Ordinals.WellOrderTransport.html#11874" class="Bound">wo</a>

      <a id="12039" href="Ordinals.WellOrderTransport.html#12039" class="Function">II</a> <a id="12042" class="Symbol">:</a> <a id="12044" class="Symbol">(</a><a id="12045" href="Ordinals.WellOrderTransport.html#12045" class="Bound">x</a> <a id="12047" href="Ordinals.WellOrderTransport.html#12047" class="Bound">y</a> <a id="12049" class="Symbol">:</a> <a id="12051" href="Ordinals.WellOrderTransport.html#11640" class="Bound">Y</a><a id="12052" class="Symbol">)</a> <a id="12054" class="Symbol">→</a> <a id="12056" class="Symbol">(</a><a id="12057" href="Ordinals.WellOrderTransport.html#12045" class="Bound">x</a> <a id="12059" href="Ordinals.WellOrderTransport.html#11900" class="Function Operator">≺&#39;</a> <a id="12062" href="Ordinals.WellOrderTransport.html#12047" class="Bound">y</a><a id="12063" class="Symbol">)</a> <a id="12065" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12067" class="Symbol">(</a><a id="12068" href="Ordinals.WellOrderTransport.html#12045" class="Bound">x</a> <a id="12070" href="Ordinals.WellOrderTransport.html#11690" class="Bound Operator">≺</a> <a id="12072" href="Ordinals.WellOrderTransport.html#12047" class="Bound">y</a><a id="12073" class="Symbol">)</a>
      <a id="12081" href="Ordinals.WellOrderTransport.html#12039" class="Function">II</a> <a id="12084" href="Ordinals.WellOrderTransport.html#12084" class="Bound">x</a> <a id="12086" href="Ordinals.WellOrderTransport.html#12086" class="Bound">y</a> <a id="12088" class="Symbol">=</a> <a id="12090" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12100" class="Symbol">((</a><a id="12102" href="Ordinals.WellOrderTransport.html#12084" class="Bound">x</a> <a id="12104" href="Ordinals.WellOrderTransport.html#11900" class="Function Operator">≺&#39;</a> <a id="12107" href="Ordinals.WellOrderTransport.html#12086" class="Bound">y</a><a id="12108" class="Symbol">)</a> <a id="12110" href="UF.Equiv.html#1318" class="Function Operator">≃_</a><a id="12112" class="Symbol">)</a> <a id="12114" href="Ordinals.WellOrderTransport.html#12167" class="Function">II₁</a> <a id="12118" class="Symbol">(</a><a id="12119" href="Ordinals.WellOrderTransport.html#11741" class="Bound">𝕘</a> <a id="12121" class="Symbol">(</a><a id="12122" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="12124" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a> <a id="12126" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="12130" href="Ordinals.WellOrderTransport.html#12084" class="Bound">x</a><a id="12131" class="Symbol">)</a> <a id="12133" class="Symbol">(</a><a id="12134" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="12136" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a> <a id="12138" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="12142" href="Ordinals.WellOrderTransport.html#12086" class="Bound">y</a><a id="12143" class="Symbol">))</a>
       <a id="12153" class="Keyword">where</a>
        <a id="12167" href="Ordinals.WellOrderTransport.html#12167" class="Function">II₁</a> <a id="12171" class="Symbol">:</a> <a id="12173" class="Symbol">(</a><a id="12174" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12176" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a> <a id="12178" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12180" class="Symbol">(</a><a id="12181" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="12183" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a> <a id="12185" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="12189" href="Ordinals.WellOrderTransport.html#12084" class="Bound">x</a><a id="12190" class="Symbol">)</a> <a id="12192" href="Ordinals.WellOrderTransport.html#11690" class="Bound Operator">≺</a> <a id="12194" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12196" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a> <a id="12198" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12200" class="Symbol">(</a><a id="12201" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="12203" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a> <a id="12205" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="12209" href="Ordinals.WellOrderTransport.html#12086" class="Bound">y</a><a id="12210" class="Symbol">))</a> <a id="12213" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12215" href="Ordinals.WellOrderTransport.html#12084" class="Bound">x</a> <a id="12217" href="Ordinals.WellOrderTransport.html#11690" class="Bound Operator">≺</a> <a id="12219" href="Ordinals.WellOrderTransport.html#12086" class="Bound">y</a>
        <a id="12229" href="Ordinals.WellOrderTransport.html#12167" class="Function">II₁</a> <a id="12233" class="Symbol">=</a> <a id="12235" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="12239" href="Ordinals.WellOrderTransport.html#11690" class="Bound Operator">_≺_</a> <a id="12243" class="Symbol">(</a><a id="12244" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="12266" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12268" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a> <a id="12270" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12272" class="Symbol">(</a><a id="12273" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="12285" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a><a id="12286" class="Symbol">)</a> <a id="12288" href="Ordinals.WellOrderTransport.html#12084" class="Bound">x</a><a id="12289" class="Symbol">)</a>
                      <a id="12313" class="Symbol">(</a><a id="12314" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="12336" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12338" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a> <a id="12340" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12342" class="Symbol">(</a><a id="12343" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="12355" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a><a id="12356" class="Symbol">)</a> <a id="12358" href="Ordinals.WellOrderTransport.html#12086" class="Bound">y</a><a id="12359" class="Symbol">)</a>

      <a id="12368" href="Ordinals.WellOrderTransport.html#12368" class="Function">III</a> <a id="12372" class="Symbol">:</a> <a id="12374" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="12388" href="Ordinals.WellOrderTransport.html#11690" class="Bound Operator">_≺_</a>
      <a id="12398" href="Ordinals.WellOrderTransport.html#12368" class="Function">III</a> <a id="12402" class="Symbol">=</a> <a id="12404" href="Ordinals.WellOrderTransport.html#8670" class="Function">order-transfer-lemma₃.well-order→</a> <a id="12438" href="Ordinals.WellOrderTransport.html#11640" class="Bound">Y</a> <a id="12440" href="Ordinals.WellOrderTransport.html#11900" class="Function Operator">_≺&#39;_</a> <a id="12445" href="Ordinals.WellOrderTransport.html#11690" class="Bound Operator">_≺_</a> <a id="12449" href="Ordinals.WellOrderTransport.html#12039" class="Function">II</a> <a id="12452" href="Ordinals.WellOrderTransport.html#11952" class="Function">I</a>

    <a id="order-transfer-lemma₄.well-order←"></a><a id="12459" href="Ordinals.WellOrderTransport.html#12459" class="Function">well-order←</a> <a id="12471" class="Symbol">:</a> <a id="12473" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="12487" href="Ordinals.WellOrderTransport.html#11690" class="Bound Operator">_≺_</a> <a id="12491" class="Symbol">→</a> <a id="12493" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="12507" href="Ordinals.WellOrderTransport.html#11660" class="Bound Operator">_&lt;_</a>
    <a id="12515" href="Ordinals.WellOrderTransport.html#12459" class="Function">well-order←</a> <a id="12527" href="Ordinals.WellOrderTransport.html#12527" class="Bound">wo</a> <a id="12530" class="Symbol">=</a> <a id="12532" href="Ordinals.WellOrderTransport.html#12780" class="Function">III</a>
     <a id="12541" class="Keyword">where</a>
      <a id="12553" href="Ordinals.WellOrderTransport.html#12553" class="Function Operator">_&lt;&#39;_</a> <a id="12558" class="Symbol">=</a> <a id="12560" href="Ordinals.WellOrderTransport.html#2783" class="Function">order-transfer-lemma₁.order</a> <a id="12588" href="Ordinals.WellOrderTransport.html#11640" class="Bound">Y</a> <a id="12590" href="Ordinals.WellOrderTransport.html#11638" class="Bound">X</a> <a id="12592" class="Symbol">(</a><a id="12593" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="12599" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a><a id="12600" class="Symbol">)</a> <a id="12602" href="Ordinals.WellOrderTransport.html#11690" class="Bound Operator">_≺_</a>

      <a id="12613" href="Ordinals.WellOrderTransport.html#12613" class="Function">I</a> <a id="12615" class="Symbol">:</a> <a id="12617" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="12631" href="Ordinals.WellOrderTransport.html#12553" class="Function Operator">_&lt;&#39;_</a>
      <a id="12642" href="Ordinals.WellOrderTransport.html#12613" class="Function">I</a> <a id="12644" class="Symbol">=</a> <a id="12646" href="Ordinals.WellOrderTransport.html#6677" class="Function">order-transfer-lemma₁.well-order→</a> <a id="12680" href="Ordinals.WellOrderTransport.html#11640" class="Bound">Y</a> <a id="12682" href="Ordinals.WellOrderTransport.html#11638" class="Bound">X</a> <a id="12684" class="Symbol">(</a><a id="12685" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="12691" href="Ordinals.WellOrderTransport.html#11720" class="Bound">𝕗</a><a id="12692" class="Symbol">)</a> <a id="12694" href="Ordinals.WellOrderTransport.html#11690" class="Bound Operator">_≺_</a> <a id="12698" href="Ordinals.WellOrderTransport.html#12527" class="Bound">wo</a>

      <a id="12708" href="Ordinals.WellOrderTransport.html#12708" class="Function">II</a> <a id="12711" class="Symbol">:</a> <a id="12713" class="Symbol">(</a><a id="12714" href="Ordinals.WellOrderTransport.html#12714" class="Bound">x</a> <a id="12716" href="Ordinals.WellOrderTransport.html#12716" class="Bound">y</a> <a id="12718" class="Symbol">:</a> <a id="12720" href="Ordinals.WellOrderTransport.html#11638" class="Bound">X</a><a id="12721" class="Symbol">)</a> <a id="12723" class="Symbol">→</a> <a id="12725" class="Symbol">(</a><a id="12726" href="Ordinals.WellOrderTransport.html#12714" class="Bound">x</a> <a id="12728" href="Ordinals.WellOrderTransport.html#12553" class="Function Operator">&lt;&#39;</a> <a id="12731" href="Ordinals.WellOrderTransport.html#12716" class="Bound">y</a><a id="12732" class="Symbol">)</a> <a id="12734" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12736" class="Symbol">(</a><a id="12737" href="Ordinals.WellOrderTransport.html#12714" class="Bound">x</a> <a id="12739" href="Ordinals.WellOrderTransport.html#11660" class="Bound Operator">&lt;</a> <a id="12741" href="Ordinals.WellOrderTransport.html#12716" class="Bound">y</a><a id="12742" class="Symbol">)</a>
      <a id="12750" href="Ordinals.WellOrderTransport.html#12708" class="Function">II</a> <a id="12753" href="Ordinals.WellOrderTransport.html#12753" class="Bound">x</a> <a id="12755" href="Ordinals.WellOrderTransport.html#12755" class="Bound">y</a> <a id="12757" class="Symbol">=</a> <a id="12759" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="12765" class="Symbol">(</a><a id="12766" href="Ordinals.WellOrderTransport.html#11741" class="Bound">𝕘</a> <a id="12768" href="Ordinals.WellOrderTransport.html#12753" class="Bound">x</a> <a id="12770" href="Ordinals.WellOrderTransport.html#12755" class="Bound">y</a><a id="12771" class="Symbol">)</a>

      <a id="12780" href="Ordinals.WellOrderTransport.html#12780" class="Function">III</a> <a id="12784" class="Symbol">:</a> <a id="12786" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="12800" href="Ordinals.WellOrderTransport.html#11660" class="Bound Operator">_&lt;_</a>
      <a id="12810" href="Ordinals.WellOrderTransport.html#12780" class="Function">III</a> <a id="12814" class="Symbol">=</a> <a id="12816" href="Ordinals.WellOrderTransport.html#8670" class="Function">order-transfer-lemma₃.well-order→</a> <a id="12850" href="Ordinals.WellOrderTransport.html#11638" class="Bound">X</a> <a id="12852" href="Ordinals.WellOrderTransport.html#12553" class="Function Operator">_&lt;&#39;_</a> <a id="12857" href="Ordinals.WellOrderTransport.html#11660" class="Bound Operator">_&lt;_</a> <a id="12861" href="Ordinals.WellOrderTransport.html#12708" class="Function">II</a> <a id="12864" href="Ordinals.WellOrderTransport.html#12613" class="Function">I</a>

<a id="12867" class="Markup">\end{code}</a><a id="12877" class="Background">
</a></pre></body></html>

==> anc/html/Ordinals.WellOrderingTaboo.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Ordinals.WellOrderingTaboo</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, 22 &amp; 23 July 2021 (following Andrew Swan)

After a discussion with Dominik Kirst on propositional resizing at FSCD 2021,
Martín Escardó asked the following question on HoTT Zulip [1] and nLab:

  By an inductive well-ordering I mean a well ordering in the sense of the HoTT
  book (accessible, extensional, transitive relation). If we assume that every
  set can be inductively well ordered, can we conclude that excluded middle
  holds?

Andrew Swan quickly answered this question positively, presenting two proofs
(based on the same idea). We formalize both proofs here.

In turns out that transitivity and accessibility are not needed, i.e. Swan
proves the much stronger result:

  If every set has some irreflexive, extensional order, then excluded middle
  follows.

In fact, we don&#39;t need full extensionality (as remarked by Dominik Kirst): it
suffices that we have extensionality for minimal elements.

It follows that the inductive well-ordering principle implies, and hence is
equivalent, to the axiom of choice. This is because we can reuse the classical
proof: first you get that inductive well-ordering implies classical well-ordering
(every non-empty subset has a minimal element), using excluded middle via the
argument above. Then we use the classical proof that (any kind of) well-ordering
implies choice.

[1] tinyurl.com/HoTT-Zulip-well-ordering

</a><a id="1379" class="Markup">\begin{code}</a>

<a id="1393" class="Symbol">{-#</a> <a id="1397" class="Keyword">OPTIONS</a> <a id="1405" class="Pragma">--safe</a> <a id="1412" class="Pragma">--without-K</a> <a id="1424" class="Symbol">#-}</a>

<a id="1429" class="Keyword">open</a> <a id="1434" class="Keyword">import</a> <a id="1441" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="1455" class="Keyword">open</a> <a id="1460" class="Keyword">import</a> <a id="1467" href="UF.Base.html" class="Module">UF.Base</a> <a id="1475" class="Keyword">hiding</a> <a id="1482" class="Symbol">(</a><a id="1483" href="UF.Base.html#161" class="Function Operator">_≈_</a><a id="1486" class="Symbol">)</a>
<a id="1488" class="Keyword">open</a> <a id="1493" class="Keyword">import</a> <a id="1500" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="1524" class="Keyword">open</a> <a id="1529" class="Keyword">import</a> <a id="1536" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="1545" class="Keyword">open</a> <a id="1550" class="Keyword">import</a> <a id="1557" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="1580" class="Keyword">open</a> <a id="1585" class="Keyword">import</a> <a id="1592" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="1610" class="Keyword">open</a> <a id="1615" class="Keyword">import</a> <a id="1622" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="1632" class="Keyword">open</a> <a id="1637" class="Keyword">import</a> <a id="1644" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="1657" class="Keyword">open</a> <a id="1662" class="Keyword">import</a> <a id="1669" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="1677" class="Keyword">open</a> <a id="1682" class="Keyword">import</a> <a id="1689" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="1708" class="Keyword">open</a> <a id="1713" class="Keyword">import</a> <a id="1720" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="1741" class="Keyword">open</a> <a id="1746" class="Keyword">import</a> <a id="1753" href="UF.SubtypeClassifier-Properties.html" class="Module">UF.SubtypeClassifier-Properties</a>
<a id="1785" class="Keyword">open</a> <a id="1790" class="Keyword">import</a> <a id="1797" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="1814" class="Keyword">open</a> <a id="1819" class="Keyword">import</a> <a id="1826" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="1851" class="Keyword">module</a> <a id="1858" href="Ordinals.WellOrderingTaboo.html" class="Module">Ordinals.WellOrderingTaboo</a>
        <a id="1893" class="Symbol">(</a><a id="1894" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a>  <a id="1898" class="Symbol">:</a> <a id="1900" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="1907" class="Symbol">)</a>
        <a id="1917" class="Symbol">(</a><a id="1918" href="Ordinals.WellOrderingTaboo.html#1918" class="Bound">pe</a>  <a id="1922" class="Symbol">:</a> <a id="1924" href="UF.Subsingletons.html#7428" class="Function">Prop-Ext</a><a id="1932" class="Symbol">)</a>
       <a id="1941" class="Keyword">where</a>

<a id="1948" class="Keyword">module</a> <a id="1955" href="Ordinals.WellOrderingTaboo.html#1955" class="Module">_</a>
        <a id="1965" class="Symbol">{</a><a id="1966" href="Ordinals.WellOrderingTaboo.html#1966" class="Bound">X</a> <a id="1968" class="Symbol">:</a> <a id="1970" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1972" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1974" class="Symbol">}</a> <a id="1976" class="Symbol">(</a><a id="1977" href="Ordinals.WellOrderingTaboo.html#1977" class="Bound Operator">_≺_</a> <a id="1981" class="Symbol">:</a> <a id="1983" href="Ordinals.WellOrderingTaboo.html#1966" class="Bound">X</a> <a id="1985" class="Symbol">→</a> <a id="1987" href="Ordinals.WellOrderingTaboo.html#1966" class="Bound">X</a> <a id="1989" class="Symbol">→</a> <a id="1991" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="1993" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1995" class="Symbol">)</a>
       <a id="2004" class="Keyword">where</a>

 <a id="2012" href="Ordinals.WellOrderingTaboo.html#2012" class="Function">extensionality-for-minimal-elements</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Ordinals.WellOrderingTaboo.html#1970" class="Bound">𝓤</a> <a id="2052" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2054" href="Ordinals.WellOrderingTaboo.html#1991" class="Bound">𝓣</a> <a id="2056" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2059" href="Ordinals.WellOrderingTaboo.html#2012" class="Function">extensionality-for-minimal-elements</a> <a id="2095" class="Symbol">=</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Ordinals.WellOrderingTaboo.html#2098" class="Bound">x</a> <a id="2100" href="Ordinals.WellOrderingTaboo.html#2100" class="Bound">y</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="Ordinals.WellOrderingTaboo.html#1966" class="Bound">X</a><a id="2105" class="Symbol">)</a>
                                     <a id="2144" class="Symbol">→</a> <a id="2146" class="Symbol">((</a><a id="2148" href="Ordinals.WellOrderingTaboo.html#2148" class="Bound">a</a> <a id="2150" class="Symbol">:</a> <a id="2152" href="Ordinals.WellOrderingTaboo.html#1966" class="Bound">X</a><a id="2153" class="Symbol">)</a> <a id="2155" class="Symbol">→</a> <a id="2157" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Ordinals.WellOrderingTaboo.html#2148" class="Bound">a</a> <a id="2162" href="Ordinals.WellOrderingTaboo.html#1977" class="Bound Operator">≺</a> <a id="2164" href="Ordinals.WellOrderingTaboo.html#2098" class="Bound">x</a><a id="2165" class="Symbol">))</a>
                                     <a id="2205" class="Symbol">→</a> <a id="2207" class="Symbol">((</a><a id="2209" href="Ordinals.WellOrderingTaboo.html#2209" class="Bound">a</a> <a id="2211" class="Symbol">:</a> <a id="2213" href="Ordinals.WellOrderingTaboo.html#1966" class="Bound">X</a><a id="2214" class="Symbol">)</a> <a id="2216" class="Symbol">→</a> <a id="2218" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Ordinals.WellOrderingTaboo.html#2209" class="Bound">a</a> <a id="2223" href="Ordinals.WellOrderingTaboo.html#1977" class="Bound Operator">≺</a> <a id="2225" href="Ordinals.WellOrderingTaboo.html#2100" class="Bound">y</a><a id="2226" class="Symbol">))</a>
                                     <a id="2266" class="Symbol">→</a> <a id="2268" class="Symbol">((</a><a id="2270" href="Ordinals.WellOrderingTaboo.html#2270" class="Bound">a</a> <a id="2272" class="Symbol">:</a> <a id="2274" href="Ordinals.WellOrderingTaboo.html#1966" class="Bound">X</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">→</a> <a id="2279" href="Ordinals.WellOrderingTaboo.html#2270" class="Bound">a</a> <a id="2281" href="Ordinals.WellOrderingTaboo.html#1977" class="Bound Operator">≺</a> <a id="2283" href="Ordinals.WellOrderingTaboo.html#2098" class="Bound">x</a> <a id="2285" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="2287" href="Ordinals.WellOrderingTaboo.html#2270" class="Bound">a</a> <a id="2289" href="Ordinals.WellOrderingTaboo.html#1977" class="Bound Operator">≺</a> <a id="2291" href="Ordinals.WellOrderingTaboo.html#2100" class="Bound">y</a><a id="2292" class="Symbol">)</a> <a id="2294" class="Symbol">→</a> <a id="2296" href="Ordinals.WellOrderingTaboo.html#2098" class="Bound">x</a> <a id="2298" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2300" href="Ordinals.WellOrderingTaboo.html#2100" class="Bound">y</a>

<a id="2303" class="Markup">\end{code}</a><a id="2313" class="Background">

Added 13 March 2022.

Martín Escadó observed that extensionality for minimal elements is logically
equivalent to the arguably simpler condition that there is at most one minimal
element.

This observation was implicitly used in some of the proofs below. Since Martín&#39;s
observation and adding a proof of the equivalence, the uses have been made
explicit.

</a><a id="2670" class="Markup">\begin{code}</a>

 <a id="2685" href="Ordinals.WellOrderingTaboo.html#2685" class="Function">having-at-most-one-minimal-element</a> <a id="2720" class="Symbol">:</a> <a id="2722" href="Ordinals.WellOrderingTaboo.html#1970" class="Bound">𝓤</a> <a id="2724" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2726" href="Ordinals.WellOrderingTaboo.html#1991" class="Bound">𝓣</a> <a id="2728" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2731" href="Ordinals.WellOrderingTaboo.html#2685" class="Function">having-at-most-one-minimal-element</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2776" class="Symbol">(</a><a id="2777" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2779" href="Ordinals.WellOrderingTaboo.html#2779" class="Bound">x</a> <a id="2781" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2783" href="Ordinals.WellOrderingTaboo.html#1966" class="Bound">X</a> <a id="2785" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2787" class="Symbol">((</a><a id="2789" href="Ordinals.WellOrderingTaboo.html#2789" class="Bound">y</a> <a id="2791" class="Symbol">:</a> <a id="2793" href="Ordinals.WellOrderingTaboo.html#1966" class="Bound">X</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">→</a> <a id="2798" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Ordinals.WellOrderingTaboo.html#2789" class="Bound">y</a> <a id="2803" href="Ordinals.WellOrderingTaboo.html#1977" class="Bound Operator">≺</a> <a id="2805" href="Ordinals.WellOrderingTaboo.html#2779" class="Bound">x</a><a id="2806" class="Symbol">)))</a>

 <a id="2812" href="Ordinals.WellOrderingTaboo.html#2812" class="Function">extensionality-for-minimal-elts-if-at-most-one-minimal-elt</a> <a id="2871" class="Symbol">:</a>
  <a id="2875" href="Ordinals.WellOrderingTaboo.html#2685" class="Function">having-at-most-one-minimal-element</a> <a id="2910" class="Symbol">→</a> <a id="2912" href="Ordinals.WellOrderingTaboo.html#2012" class="Function">extensionality-for-minimal-elements</a>
 <a id="2949" href="Ordinals.WellOrderingTaboo.html#2812" class="Function">extensionality-for-minimal-elts-if-at-most-one-minimal-elt</a>
  <a id="3010" href="Ordinals.WellOrderingTaboo.html#3010" class="Bound">at-most-one-min</a> <a id="3026" href="Ordinals.WellOrderingTaboo.html#3026" class="Bound">x</a> <a id="3028" href="Ordinals.WellOrderingTaboo.html#3028" class="Bound">y</a> <a id="3030" href="Ordinals.WellOrderingTaboo.html#3030" class="Bound">x-min</a> <a id="3036" href="Ordinals.WellOrderingTaboo.html#3036" class="Bound">y-min</a> <a id="3042" href="Ordinals.WellOrderingTaboo.html#3042" class="Bound">x-y-ext</a> <a id="3050" class="Symbol">=</a> <a id="3052" href="Ordinals.WellOrderingTaboo.html#3158" class="Function">goal</a>
   <a id="3060" class="Keyword">where</a>
    <a id="3070" href="Ordinals.WellOrderingTaboo.html#3070" class="Function">claim</a> <a id="3076" class="Symbol">:</a> <a id="3078" class="Symbol">(</a><a id="3079" href="Ordinals.WellOrderingTaboo.html#3026" class="Bound">x</a> <a id="3081" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3083" href="Ordinals.WellOrderingTaboo.html#3030" class="Bound">x-min</a> <a id="3089" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3091" href="Ordinals.WellOrderingTaboo.html#3028" class="Bound">y</a> <a id="3093" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3095" href="Ordinals.WellOrderingTaboo.html#3036" class="Bound">y-min</a><a id="3100" class="Symbol">)</a>
    <a id="3106" href="Ordinals.WellOrderingTaboo.html#3070" class="Function">claim</a> <a id="3112" class="Symbol">=</a> <a id="3114" href="Ordinals.WellOrderingTaboo.html#3010" class="Bound">at-most-one-min</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Ordinals.WellOrderingTaboo.html#3026" class="Bound">x</a> <a id="3133" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3135" href="Ordinals.WellOrderingTaboo.html#3030" class="Bound">x-min</a><a id="3140" class="Symbol">)</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Ordinals.WellOrderingTaboo.html#3028" class="Bound">y</a> <a id="3145" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3147" href="Ordinals.WellOrderingTaboo.html#3036" class="Bound">y-min</a><a id="3152" class="Symbol">)</a>
    <a id="3158" href="Ordinals.WellOrderingTaboo.html#3158" class="Function">goal</a> <a id="3163" class="Symbol">:</a> <a id="3165" href="Ordinals.WellOrderingTaboo.html#3026" class="Bound">x</a> <a id="3167" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3169" href="Ordinals.WellOrderingTaboo.html#3028" class="Bound">y</a>
    <a id="3175" href="Ordinals.WellOrderingTaboo.html#3158" class="Function">goal</a> <a id="3180" class="Symbol">=</a>  <a id="3183" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3186" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3190" href="Ordinals.WellOrderingTaboo.html#3070" class="Function">claim</a>

 <a id="3198" href="Ordinals.WellOrderingTaboo.html#3198" class="Function">at-most-one-minimal-elt-if-extensionality-for-minimal-elts</a> <a id="3257" class="Symbol">:</a>
  <a id="3261" href="Ordinals.WellOrderingTaboo.html#2012" class="Function">extensionality-for-minimal-elements</a> <a id="3297" class="Symbol">→</a> <a id="3299" href="Ordinals.WellOrderingTaboo.html#2685" class="Function">having-at-most-one-minimal-element</a>
 <a id="3335" href="Ordinals.WellOrderingTaboo.html#3198" class="Function">at-most-one-minimal-elt-if-extensionality-for-minimal-elts</a>
  <a id="3396" href="Ordinals.WellOrderingTaboo.html#3396" class="Bound">ext</a> <a id="3400" class="Symbol">(</a><a id="3401" href="Ordinals.WellOrderingTaboo.html#3401" class="Bound">x</a> <a id="3403" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3405" href="Ordinals.WellOrderingTaboo.html#3405" class="Bound">x-min</a><a id="3410" class="Symbol">)</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Ordinals.WellOrderingTaboo.html#3413" class="Bound">y</a> <a id="3415" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3417" href="Ordinals.WellOrderingTaboo.html#3417" class="Bound">y-min</a><a id="3422" class="Symbol">)</a> <a id="3424" class="Symbol">=</a> <a id="3426" href="Ordinals.WellOrderingTaboo.html#3630" class="Function">goal</a>
   <a id="3434" class="Keyword">where</a>
    <a id="3444" href="Ordinals.WellOrderingTaboo.html#3444" class="Function">claim</a> <a id="3450" class="Symbol">:</a> <a id="3452" class="Symbol">(</a><a id="3453" href="Ordinals.WellOrderingTaboo.html#3453" class="Bound">a</a> <a id="3455" class="Symbol">:</a> <a id="3457" href="Ordinals.WellOrderingTaboo.html#1966" class="Bound">X</a><a id="3458" class="Symbol">)</a> <a id="3460" class="Symbol">→</a> <a id="3462" class="Symbol">(</a><a id="3463" href="Ordinals.WellOrderingTaboo.html#3453" class="Bound">a</a> <a id="3465" href="Ordinals.WellOrderingTaboo.html#1977" class="Bound Operator">≺</a> <a id="3467" href="Ordinals.WellOrderingTaboo.html#3401" class="Bound">x</a><a id="3468" class="Symbol">)</a> <a id="3470" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Ordinals.WellOrderingTaboo.html#3453" class="Bound">a</a> <a id="3475" href="Ordinals.WellOrderingTaboo.html#1977" class="Bound Operator">≺</a> <a id="3477" href="Ordinals.WellOrderingTaboo.html#3413" class="Bound">y</a><a id="3478" class="Symbol">)</a>
    <a id="3484" href="Ordinals.WellOrderingTaboo.html#3444" class="Function">claim</a> <a id="3490" href="Ordinals.WellOrderingTaboo.html#3490" class="Bound">a</a> <a id="3492" class="Symbol">=</a> <a id="3494" class="Symbol">(</a><a id="3495" href="Ordinals.WellOrderingTaboo.html#3520" class="Function">I</a> <a id="3497" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3499" href="Ordinals.WellOrderingTaboo.html#3575" class="Function">II</a><a id="3501" class="Symbol">)</a>
     <a id="3508" class="Keyword">where</a>
      <a id="3520" href="Ordinals.WellOrderingTaboo.html#3520" class="Function">I</a> <a id="3522" class="Symbol">:</a> <a id="3524" href="Ordinals.WellOrderingTaboo.html#3490" class="Bound">a</a> <a id="3526" href="Ordinals.WellOrderingTaboo.html#1977" class="Bound Operator">≺</a> <a id="3528" href="Ordinals.WellOrderingTaboo.html#3401" class="Bound">x</a> <a id="3530" class="Symbol">→</a> <a id="3532" href="Ordinals.WellOrderingTaboo.html#3490" class="Bound">a</a> <a id="3534" href="Ordinals.WellOrderingTaboo.html#1977" class="Bound Operator">≺</a> <a id="3536" href="Ordinals.WellOrderingTaboo.html#3413" class="Bound">y</a>
      <a id="3544" href="Ordinals.WellOrderingTaboo.html#3520" class="Function">I</a> <a id="3546" href="Ordinals.WellOrderingTaboo.html#3546" class="Bound">p</a> <a id="3548" class="Symbol">=</a> <a id="3550" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Ordinals.WellOrderingTaboo.html#3405" class="Bound">x-min</a> <a id="3564" href="Ordinals.WellOrderingTaboo.html#3490" class="Bound">a</a> <a id="3566" href="Ordinals.WellOrderingTaboo.html#3546" class="Bound">p</a><a id="3567" class="Symbol">)</a>
      <a id="3575" href="Ordinals.WellOrderingTaboo.html#3575" class="Function">II</a> <a id="3578" class="Symbol">:</a> <a id="3580" href="Ordinals.WellOrderingTaboo.html#3490" class="Bound">a</a> <a id="3582" href="Ordinals.WellOrderingTaboo.html#1977" class="Bound Operator">≺</a> <a id="3584" href="Ordinals.WellOrderingTaboo.html#3413" class="Bound">y</a> <a id="3586" class="Symbol">→</a> <a id="3588" href="Ordinals.WellOrderingTaboo.html#3490" class="Bound">a</a> <a id="3590" href="Ordinals.WellOrderingTaboo.html#1977" class="Bound Operator">≺</a> <a id="3592" href="Ordinals.WellOrderingTaboo.html#3401" class="Bound">x</a>
      <a id="3600" href="Ordinals.WellOrderingTaboo.html#3575" class="Function">II</a> <a id="3603" href="Ordinals.WellOrderingTaboo.html#3603" class="Bound">q</a> <a id="3605" class="Symbol">=</a> <a id="3607" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3614" class="Symbol">(</a><a id="3615" href="Ordinals.WellOrderingTaboo.html#3417" class="Bound">y-min</a> <a id="3621" href="Ordinals.WellOrderingTaboo.html#3490" class="Bound">a</a> <a id="3623" href="Ordinals.WellOrderingTaboo.html#3603" class="Bound">q</a><a id="3624" class="Symbol">)</a>
    <a id="3630" href="Ordinals.WellOrderingTaboo.html#3630" class="Function">goal</a> <a id="3635" class="Symbol">:</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Ordinals.WellOrderingTaboo.html#3401" class="Bound">x</a> <a id="3640" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3642" href="Ordinals.WellOrderingTaboo.html#3405" class="Bound">x-min</a><a id="3647" class="Symbol">)</a> <a id="3649" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3651" class="Symbol">(</a><a id="3652" href="Ordinals.WellOrderingTaboo.html#3413" class="Bound">y</a> <a id="3654" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3656" href="Ordinals.WellOrderingTaboo.html#3417" class="Bound">y-min</a><a id="3661" class="Symbol">)</a>
    <a id="3667" href="Ordinals.WellOrderingTaboo.html#3630" class="Function">goal</a> <a id="3672" class="Symbol">=</a> <a id="3674" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="3687" href="Ordinals.WellOrderingTaboo.html#3709" class="Function">I</a> <a id="3689" href="Ordinals.WellOrderingTaboo.html#3815" class="Function">II</a>
     <a id="3697" class="Keyword">where</a>
      <a id="3709" href="Ordinals.WellOrderingTaboo.html#3709" class="Function">I</a> <a id="3711" class="Symbol">:</a> <a id="3713" class="Symbol">(</a><a id="3714" href="Ordinals.WellOrderingTaboo.html#3714" class="Bound">b</a> <a id="3716" class="Symbol">:</a> <a id="3718" href="Ordinals.WellOrderingTaboo.html#1966" class="Bound">X</a><a id="3719" class="Symbol">)</a> <a id="3721" class="Symbol">→</a> <a id="3723" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3731" class="Symbol">((</a><a id="3733" href="Ordinals.WellOrderingTaboo.html#3733" class="Bound">a</a> <a id="3735" class="Symbol">:</a> <a id="3737" href="Ordinals.WellOrderingTaboo.html#1966" class="Bound">X</a><a id="3738" class="Symbol">)</a> <a id="3740" class="Symbol">→</a> <a id="3742" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3744" class="Symbol">(</a><a id="3745" href="Ordinals.WellOrderingTaboo.html#3733" class="Bound">a</a> <a id="3747" href="Ordinals.WellOrderingTaboo.html#1977" class="Bound Operator">≺</a> <a id="3749" href="Ordinals.WellOrderingTaboo.html#3714" class="Bound">b</a><a id="3750" class="Symbol">))</a>
      <a id="3759" href="Ordinals.WellOrderingTaboo.html#3709" class="Function">I</a> <a id="3761" href="Ordinals.WellOrderingTaboo.html#3761" class="Bound">b</a> <a id="3763" class="Symbol">=</a> <a id="3765" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="3775" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a> <a id="3778" class="Symbol">(λ</a> <a id="3781" href="Ordinals.WellOrderingTaboo.html#3781" class="Bound">a</a> <a id="3783" class="Symbol">→</a> <a id="3785" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="3805" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a><a id="3807" class="Symbol">)</a>
      <a id="3815" href="Ordinals.WellOrderingTaboo.html#3815" class="Function">II</a> <a id="3818" class="Symbol">:</a> <a id="3820" href="Ordinals.WellOrderingTaboo.html#3401" class="Bound">x</a> <a id="3822" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3824" href="Ordinals.WellOrderingTaboo.html#3413" class="Bound">y</a>
      <a id="3832" href="Ordinals.WellOrderingTaboo.html#3815" class="Function">II</a> <a id="3835" class="Symbol">=</a> <a id="3837" href="Ordinals.WellOrderingTaboo.html#3396" class="Bound">ext</a> <a id="3841" href="Ordinals.WellOrderingTaboo.html#3401" class="Bound">x</a> <a id="3843" href="Ordinals.WellOrderingTaboo.html#3413" class="Bound">y</a> <a id="3845" href="Ordinals.WellOrderingTaboo.html#3405" class="Bound">x-min</a> <a id="3851" href="Ordinals.WellOrderingTaboo.html#3417" class="Bound">y-min</a> <a id="3857" href="Ordinals.WellOrderingTaboo.html#3444" class="Function">claim</a>

<a id="3864" class="Markup">\end{code}</a><a id="3874" class="Background">

We first present Andrew Swan&#39;s second proof, which is a simplification of his
first proof that does not need exact quotients (we use propositional truncations
to construct quotients).

Because the main results *do* use propositional truncations to have the
existential quantifier ∃ available, we only present those later, in order to
emphasize that Swan&#39;s construction does not need propositional truncations.

We construct a family of sets Sₚ indexed by propositions P whose double negation
holds such that if Sₚ can be equipped with an irreflexive and
minimally-extensional order, then the corresponding proposition P must hold.

</a><a id="4508" class="Markup">\begin{code}</a>

<a id="4522" class="Keyword">module</a> <a id="swan"></a><a id="4529" href="Ordinals.WellOrderingTaboo.html#4529" class="Module">swan</a>
        <a id="4542" class="Symbol">(</a><a id="4543" href="Ordinals.WellOrderingTaboo.html#4543" class="Bound">P</a> <a id="4545" class="Symbol">:</a> <a id="4547" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4549" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4551" class="Symbol">)</a>
        <a id="4561" class="Symbol">(</a><a id="4562" href="Ordinals.WellOrderingTaboo.html#4562" class="Bound">P-is-prop</a> <a id="4572" class="Symbol">:</a> <a id="4574" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4582" href="Ordinals.WellOrderingTaboo.html#4543" class="Bound">P</a><a id="4583" class="Symbol">)</a>
        <a id="4593" class="Symbol">(</a><a id="4594" href="Ordinals.WellOrderingTaboo.html#4594" class="Bound">P-is-not-false</a> <a id="4609" class="Symbol">:</a> <a id="4611" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="4614" href="Ordinals.WellOrderingTaboo.html#4543" class="Bound">P</a><a id="4615" class="Symbol">)</a>
       <a id="4624" class="Keyword">where</a>

 <a id="swan.S"></a><a id="4632" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a> <a id="4634" class="Symbol">:</a> <a id="4636" href="Ordinals.WellOrderingTaboo.html#4547" class="Bound">𝓤</a> <a id="4638" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4640" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4643" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a> <a id="4645" class="Symbol">=</a> <a id="4647" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4649" href="Ordinals.WellOrderingTaboo.html#4649" class="Bound">Q</a> <a id="4651" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4653" href="Ordinals.WellOrderingTaboo.html#4547" class="Bound">𝓤</a> <a id="4655" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4657" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4659" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4667" href="Ordinals.WellOrderingTaboo.html#4649" class="Bound">Q</a> <a id="4669" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4671" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Ordinals.WellOrderingTaboo.html#4649" class="Bound">Q</a> <a id="4677" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4679" href="Ordinals.WellOrderingTaboo.html#4543" class="Bound">P</a><a id="4680" class="Symbol">)</a>

 <a id="swan.S-is-set"></a><a id="4684" href="Ordinals.WellOrderingTaboo.html#4684" class="Function">S-is-set</a> <a id="4693" class="Symbol">:</a> <a id="4695" href="UF.Sets.html#709" class="Function">is-set</a> <a id="4702" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a>
 <a id="4705" href="Ordinals.WellOrderingTaboo.html#4684" class="Function">S-is-set</a> <a id="4714" class="Symbol">=</a> <a id="4716" href="UF.Sets-Properties.html#1626" class="Function">equiv-to-set</a> <a id="4729" class="Symbol">(</a><a id="4730" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="4736" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a><a id="4743" class="Symbol">)</a> <a id="4745" href="Ordinals.WellOrderingTaboo.html#4817" class="Function">S&#39;-is-set</a>
  <a id="4757" class="Keyword">where</a>
   <a id="4766" href="Ordinals.WellOrderingTaboo.html#4766" class="Function">S&#39;</a> <a id="4769" class="Symbol">:</a> <a id="4771" href="Ordinals.WellOrderingTaboo.html#4547" class="Bound">𝓤</a> <a id="4773" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4775" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="4780" href="Ordinals.WellOrderingTaboo.html#4766" class="Function">S&#39;</a> <a id="4783" class="Symbol">=</a> <a id="4785" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4787" href="Ordinals.WellOrderingTaboo.html#4787" class="Bound">Q</a> <a id="4789" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4791" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4793" href="Ordinals.WellOrderingTaboo.html#4547" class="Bound">𝓤</a> <a id="4795" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4797" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Ordinals.WellOrderingTaboo.html#4787" class="Bound">Q</a> <a id="4803" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="4809" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4811" href="Ordinals.WellOrderingTaboo.html#4543" class="Bound">P</a><a id="4812" class="Symbol">)</a>
   <a id="4817" href="Ordinals.WellOrderingTaboo.html#4817" class="Function">S&#39;-is-set</a> <a id="4827" class="Symbol">:</a> <a id="4829" href="UF.Sets.html#709" class="Function">is-set</a> <a id="4836" href="Ordinals.WellOrderingTaboo.html#4766" class="Function">S&#39;</a>
   <a id="4842" href="Ordinals.WellOrderingTaboo.html#4817" class="Function">S&#39;-is-set</a> <a id="4852" class="Symbol">=</a> <a id="4854" href="UF.Sets-Properties.html#352" class="Function">subtypes-of-sets-are-sets&#39;</a> <a id="4881" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4885" class="Symbol">(</a><a id="4886" href="UF.Subsingletons.html#5496" class="Function">pr₁-lc</a> <a id="4893" class="Symbol">(</a><a id="4894" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="4914" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a><a id="4916" class="Symbol">))</a>
                <a id="4935" class="Symbol">(</a><a id="4936" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="4945" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a> <a id="4948" href="Ordinals.WellOrderingTaboo.html#1918" class="Bound">pe</a><a id="4950" class="Symbol">)</a>

 <a id="swan.all-elements-are-¬¬-equal"></a><a id="4954" href="Ordinals.WellOrderingTaboo.html#4954" class="Function">all-elements-are-¬¬-equal</a> <a id="4980" class="Symbol">:</a> <a id="4982" class="Symbol">(</a><a id="4983" href="Ordinals.WellOrderingTaboo.html#4983" class="Bound">x</a> <a id="4985" href="Ordinals.WellOrderingTaboo.html#4985" class="Bound">y</a> <a id="4987" class="Symbol">:</a> <a id="4989" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a><a id="4990" class="Symbol">)</a> <a id="4992" class="Symbol">→</a> <a id="4994" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="4997" class="Symbol">(</a><a id="4998" href="Ordinals.WellOrderingTaboo.html#4983" class="Bound">x</a> <a id="5000" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5002" href="Ordinals.WellOrderingTaboo.html#4985" class="Bound">y</a><a id="5003" class="Symbol">)</a>
 <a id="5006" href="Ordinals.WellOrderingTaboo.html#4954" class="Function">all-elements-are-¬¬-equal</a> <a id="5032" class="Symbol">(</a><a id="5033" href="Ordinals.WellOrderingTaboo.html#5033" class="Bound">Q</a> <a id="5035" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5037" href="Ordinals.WellOrderingTaboo.html#5037" class="Bound">i</a> <a id="5039" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5041" href="Ordinals.WellOrderingTaboo.html#5041" class="Bound">t</a><a id="5042" class="Symbol">)</a> <a id="5044" class="Symbol">(</a><a id="5045" href="Ordinals.WellOrderingTaboo.html#5045" class="Bound">Q&#39;</a> <a id="5048" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5050" href="Ordinals.WellOrderingTaboo.html#5050" class="Bound">i&#39;</a> <a id="5053" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5055" href="Ordinals.WellOrderingTaboo.html#5055" class="Bound">t&#39;</a><a id="5057" class="Symbol">)</a> <a id="5059" class="Symbol">=</a> <a id="5061" href="MLTT.Negation.html#1548" class="Function">¬¬-kleisli</a> <a id="5072" href="Ordinals.WellOrderingTaboo.html#5087" class="Function">γ</a> <a id="5074" href="Ordinals.WellOrderingTaboo.html#5041" class="Bound">t</a>
  <a id="5078" class="Keyword">where</a>
   <a id="5087" href="Ordinals.WellOrderingTaboo.html#5087" class="Function">γ</a> <a id="5089" class="Symbol">:</a> <a id="5091" href="Ordinals.WellOrderingTaboo.html#5033" class="Bound">Q</a> <a id="5093" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5095" href="Ordinals.WellOrderingTaboo.html#4543" class="Bound">P</a> <a id="5097" class="Symbol">→</a> <a id="5099" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="5102" class="Symbol">((</a><a id="5104" href="Ordinals.WellOrderingTaboo.html#5033" class="Bound">Q</a> <a id="5106" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5108" href="Ordinals.WellOrderingTaboo.html#5037" class="Bound">i</a> <a id="5110" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5112" href="Ordinals.WellOrderingTaboo.html#5041" class="Bound">t</a><a id="5113" class="Symbol">)</a> <a id="5115" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5117" class="Symbol">(</a><a id="5118" href="Ordinals.WellOrderingTaboo.html#5045" class="Bound">Q&#39;</a> <a id="5121" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5123" href="Ordinals.WellOrderingTaboo.html#5050" class="Bound">i&#39;</a> <a id="5126" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5128" href="Ordinals.WellOrderingTaboo.html#5055" class="Bound">t&#39;</a><a id="5130" class="Symbol">))</a>
   <a id="5136" href="Ordinals.WellOrderingTaboo.html#5087" class="Function">γ</a> <a id="5138" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5143" class="Symbol">=</a> <a id="5145" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="5156" href="Ordinals.WellOrderingTaboo.html#5176" class="Function">h</a> <a id="5158" href="Ordinals.WellOrderingTaboo.html#5055" class="Bound">t&#39;</a>
    <a id="5165" class="Keyword">where</a>
     <a id="5176" href="Ordinals.WellOrderingTaboo.html#5176" class="Function">h</a> <a id="5178" class="Symbol">:</a> <a id="5180" href="Ordinals.WellOrderingTaboo.html#5045" class="Bound">Q&#39;</a> <a id="5183" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5185" href="Ordinals.WellOrderingTaboo.html#4543" class="Bound">P</a> <a id="5187" class="Symbol">→</a> <a id="5189" class="Symbol">(</a><a id="5190" href="Ordinals.WellOrderingTaboo.html#4543" class="Bound">P</a> <a id="5192" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5194" href="Ordinals.WellOrderingTaboo.html#5037" class="Bound">i</a> <a id="5196" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5198" href="Ordinals.WellOrderingTaboo.html#5041" class="Bound">t</a><a id="5199" class="Symbol">)</a> <a id="5201" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5203" class="Symbol">(</a><a id="5204" href="Ordinals.WellOrderingTaboo.html#5045" class="Bound">Q&#39;</a> <a id="5207" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5209" href="Ordinals.WellOrderingTaboo.html#5050" class="Bound">i&#39;</a> <a id="5212" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5214" href="Ordinals.WellOrderingTaboo.html#5055" class="Bound">t&#39;</a><a id="5216" class="Symbol">)</a>
     <a id="5223" href="Ordinals.WellOrderingTaboo.html#5176" class="Function">h</a> <a id="5225" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5230" class="Symbol">=</a> <a id="5232" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
                <a id="5261" class="Symbol">(λ</a> <a id="5264" href="Ordinals.WellOrderingTaboo.html#5264" class="Bound">_</a> <a id="5266" class="Symbol">→</a> <a id="5268" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
                        <a id="5302" class="Symbol">(</a><a id="5303" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="5322" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a><a id="5324" class="Symbol">)</a>
                        <a id="5350" class="Symbol">(</a><a id="5351" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="5371" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a><a id="5373" class="Symbol">))</a>
                <a id="5392" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="5399" class="Keyword">module</a> <a id="5406" href="Ordinals.WellOrderingTaboo.html#5406" class="Module">_</a>
         <a id="5417" class="Symbol">(</a><a id="5418" href="Ordinals.WellOrderingTaboo.html#5418" class="Bound Operator">_≺_</a> <a id="5422" class="Symbol">:</a> <a id="5424" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a> <a id="5426" class="Symbol">→</a> <a id="5428" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a> <a id="5430" class="Symbol">→</a> <a id="5432" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="5434" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5436" class="Symbol">)</a>
         <a id="5447" class="Symbol">(</a><a id="5448" href="Ordinals.WellOrderingTaboo.html#5448" class="Bound">≺-irreflexive</a> <a id="5462" class="Symbol">:</a> <a id="5464" class="Symbol">(</a><a id="5465" href="Ordinals.WellOrderingTaboo.html#5465" class="Bound">x</a> <a id="5467" class="Symbol">:</a> <a id="5469" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a><a id="5470" class="Symbol">)</a> <a id="5472" class="Symbol">→</a> <a id="5474" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5476" class="Symbol">(</a><a id="5477" href="Ordinals.WellOrderingTaboo.html#5465" class="Bound">x</a> <a id="5479" href="Ordinals.WellOrderingTaboo.html#5418" class="Bound Operator">≺</a> <a id="5481" href="Ordinals.WellOrderingTaboo.html#5465" class="Bound">x</a><a id="5482" class="Symbol">))</a>
         <a id="5494" class="Symbol">(</a><a id="5495" href="Ordinals.WellOrderingTaboo.html#5495" class="Bound">≺-minimally-extensional</a> <a id="5519" class="Symbol">:</a> <a id="5521" href="Ordinals.WellOrderingTaboo.html#2012" class="Function">extensionality-for-minimal-elements</a> <a id="5557" href="Ordinals.WellOrderingTaboo.html#5418" class="Bound Operator">_≺_</a><a id="5560" class="Symbol">)</a>
        <a id="5570" class="Keyword">where</a>

  <a id="5579" href="Ordinals.WellOrderingTaboo.html#5579" class="Function">all-elements-are-minimal</a> <a id="5604" class="Symbol">:</a> <a id="5606" class="Symbol">(</a><a id="5607" href="Ordinals.WellOrderingTaboo.html#5607" class="Bound">x</a> <a id="5609" href="Ordinals.WellOrderingTaboo.html#5609" class="Bound">y</a> <a id="5611" class="Symbol">:</a> <a id="5613" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a><a id="5614" class="Symbol">)</a> <a id="5616" class="Symbol">→</a> <a id="5618" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5620" class="Symbol">(</a><a id="5621" href="Ordinals.WellOrderingTaboo.html#5607" class="Bound">x</a> <a id="5623" href="Ordinals.WellOrderingTaboo.html#5418" class="Bound Operator">≺</a> <a id="5625" href="Ordinals.WellOrderingTaboo.html#5609" class="Bound">y</a><a id="5626" class="Symbol">)</a>
  <a id="5630" href="Ordinals.WellOrderingTaboo.html#5579" class="Function">all-elements-are-minimal</a> <a id="5655" href="Ordinals.WellOrderingTaboo.html#5655" class="Bound">x</a> <a id="5657" href="Ordinals.WellOrderingTaboo.html#5657" class="Bound">y</a> <a id="5659" class="Symbol">=</a> <a id="5661" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="5676" href="Ordinals.WellOrderingTaboo.html#5723" class="Function">γ</a> <a id="5678" class="Symbol">(</a><a id="5679" href="Ordinals.WellOrderingTaboo.html#4954" class="Function">all-elements-are-¬¬-equal</a> <a id="5705" href="Ordinals.WellOrderingTaboo.html#5655" class="Bound">x</a> <a id="5707" href="Ordinals.WellOrderingTaboo.html#5657" class="Bound">y</a><a id="5708" class="Symbol">)</a>
   <a id="5713" class="Keyword">where</a>
    <a id="5723" href="Ordinals.WellOrderingTaboo.html#5723" class="Function">γ</a> <a id="5725" class="Symbol">:</a> <a id="5727" href="Ordinals.WellOrderingTaboo.html#5655" class="Bound">x</a> <a id="5729" href="Ordinals.WellOrderingTaboo.html#5418" class="Bound Operator">≺</a> <a id="5731" href="Ordinals.WellOrderingTaboo.html#5657" class="Bound">y</a> <a id="5733" class="Symbol">→</a> <a id="5735" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5737" class="Symbol">(</a><a id="5738" href="Ordinals.WellOrderingTaboo.html#5655" class="Bound">x</a> <a id="5740" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5742" href="Ordinals.WellOrderingTaboo.html#5657" class="Bound">y</a><a id="5743" class="Symbol">)</a>
    <a id="5749" href="Ordinals.WellOrderingTaboo.html#5723" class="Function">γ</a> <a id="5751" href="Ordinals.WellOrderingTaboo.html#5751" class="Bound">l</a> <a id="5753" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5758" class="Symbol">=</a> <a id="5760" href="Ordinals.WellOrderingTaboo.html#5448" class="Bound">≺-irreflexive</a> <a id="5774" href="Ordinals.WellOrderingTaboo.html#5655" class="Bound">x</a> <a id="5776" href="Ordinals.WellOrderingTaboo.html#5751" class="Bound">l</a>

  <a id="5781" href="Ordinals.WellOrderingTaboo.html#5781" class="Function">all-elements-are-equal</a> <a id="5804" class="Symbol">:</a> <a id="5806" class="Symbol">(</a><a id="5807" href="Ordinals.WellOrderingTaboo.html#5807" class="Bound">x</a> <a id="5809" href="Ordinals.WellOrderingTaboo.html#5809" class="Bound">y</a> <a id="5811" class="Symbol">:</a> <a id="5813" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a><a id="5814" class="Symbol">)</a> <a id="5816" class="Symbol">→</a> <a id="5818" href="Ordinals.WellOrderingTaboo.html#5807" class="Bound">x</a> <a id="5820" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5822" href="Ordinals.WellOrderingTaboo.html#5809" class="Bound">y</a>
  <a id="5826" href="Ordinals.WellOrderingTaboo.html#5781" class="Function">all-elements-are-equal</a> <a id="5849" href="Ordinals.WellOrderingTaboo.html#5849" class="Bound">x</a> <a id="5851" href="Ordinals.WellOrderingTaboo.html#5851" class="Bound">y</a> <a id="5853" class="Symbol">=</a> <a id="5855" href="Ordinals.WellOrderingTaboo.html#6197" class="Function">goal</a>
   <a id="5863" class="Keyword">where</a>
    <a id="5873" href="Ordinals.WellOrderingTaboo.html#5873" class="Function">x-min</a> <a id="5879" class="Symbol">:</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Ordinals.WellOrderingTaboo.html#5882" class="Bound">a</a> <a id="5884" class="Symbol">:</a> <a id="5886" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a><a id="5887" class="Symbol">)</a> <a id="5889" class="Symbol">→</a> <a id="5891" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5893" class="Symbol">(</a><a id="5894" href="Ordinals.WellOrderingTaboo.html#5882" class="Bound">a</a> <a id="5896" href="Ordinals.WellOrderingTaboo.html#5418" class="Bound Operator">≺</a> <a id="5898" href="Ordinals.WellOrderingTaboo.html#5849" class="Bound">x</a><a id="5899" class="Symbol">)</a>
    <a id="5905" href="Ordinals.WellOrderingTaboo.html#5873" class="Function">x-min</a> <a id="5911" href="Ordinals.WellOrderingTaboo.html#5911" class="Bound">a</a> <a id="5913" class="Symbol">=</a> <a id="5915" href="Ordinals.WellOrderingTaboo.html#5579" class="Function">all-elements-are-minimal</a> <a id="5940" href="Ordinals.WellOrderingTaboo.html#5911" class="Bound">a</a> <a id="5942" href="Ordinals.WellOrderingTaboo.html#5849" class="Bound">x</a>
    <a id="5948" href="Ordinals.WellOrderingTaboo.html#5948" class="Function">y-min</a> <a id="5954" class="Symbol">:</a> <a id="5956" class="Symbol">(</a><a id="5957" href="Ordinals.WellOrderingTaboo.html#5957" class="Bound">a</a> <a id="5959" class="Symbol">:</a> <a id="5961" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a><a id="5962" class="Symbol">)</a> <a id="5964" class="Symbol">→</a> <a id="5966" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5968" class="Symbol">(</a><a id="5969" href="Ordinals.WellOrderingTaboo.html#5957" class="Bound">a</a> <a id="5971" href="Ordinals.WellOrderingTaboo.html#5418" class="Bound Operator">≺</a> <a id="5973" href="Ordinals.WellOrderingTaboo.html#5851" class="Bound">y</a><a id="5974" class="Symbol">)</a>
    <a id="5980" href="Ordinals.WellOrderingTaboo.html#5948" class="Function">y-min</a> <a id="5986" href="Ordinals.WellOrderingTaboo.html#5986" class="Bound">a</a> <a id="5988" class="Symbol">=</a> <a id="5990" href="Ordinals.WellOrderingTaboo.html#5579" class="Function">all-elements-are-minimal</a> <a id="6015" href="Ordinals.WellOrderingTaboo.html#5986" class="Bound">a</a> <a id="6017" href="Ordinals.WellOrderingTaboo.html#5851" class="Bound">y</a>
    <a id="6023" href="Ordinals.WellOrderingTaboo.html#6023" class="Function">claim</a> <a id="6029" class="Symbol">:</a> <a id="6031" class="Symbol">(</a><a id="6032" href="Ordinals.WellOrderingTaboo.html#5849" class="Bound">x</a> <a id="6034" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6036" href="Ordinals.WellOrderingTaboo.html#5873" class="Function">x-min</a><a id="6041" class="Symbol">)</a> <a id="6043" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6045" class="Symbol">(</a><a id="6046" href="Ordinals.WellOrderingTaboo.html#5851" class="Bound">y</a> <a id="6048" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6050" href="Ordinals.WellOrderingTaboo.html#5948" class="Function">y-min</a><a id="6055" class="Symbol">)</a>
    <a id="6061" href="Ordinals.WellOrderingTaboo.html#6023" class="Function">claim</a> <a id="6067" class="Symbol">=</a> <a id="6069" href="Ordinals.WellOrderingTaboo.html#3198" class="Function">at-most-one-minimal-elt-if-extensionality-for-minimal-elts</a>
             <a id="6141" href="Ordinals.WellOrderingTaboo.html#5418" class="Bound Operator">_≺_</a> <a id="6145" href="Ordinals.WellOrderingTaboo.html#5495" class="Bound">≺-minimally-extensional</a> <a id="6169" class="Symbol">(</a><a id="6170" href="Ordinals.WellOrderingTaboo.html#5849" class="Bound">x</a> <a id="6172" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6174" href="Ordinals.WellOrderingTaboo.html#5873" class="Function">x-min</a><a id="6179" class="Symbol">)</a> <a id="6181" class="Symbol">(</a><a id="6182" href="Ordinals.WellOrderingTaboo.html#5851" class="Bound">y</a> <a id="6184" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6186" href="Ordinals.WellOrderingTaboo.html#5948" class="Function">y-min</a><a id="6191" class="Symbol">)</a>
    <a id="6197" href="Ordinals.WellOrderingTaboo.html#6197" class="Function">goal</a> <a id="6202" class="Symbol">:</a> <a id="6204" href="Ordinals.WellOrderingTaboo.html#5849" class="Bound">x</a> <a id="6206" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6208" href="Ordinals.WellOrderingTaboo.html#5851" class="Bound">y</a>
    <a id="6214" href="Ordinals.WellOrderingTaboo.html#6197" class="Function">goal</a> <a id="6219" class="Symbol">=</a> <a id="6221" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6224" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6228" href="Ordinals.WellOrderingTaboo.html#6023" class="Function">claim</a>

  <a id="6237" href="Ordinals.WellOrderingTaboo.html#6237" class="Function">P-must-hold</a> <a id="6249" class="Symbol">:</a> <a id="6251" href="Ordinals.WellOrderingTaboo.html#4543" class="Bound">P</a>
  <a id="6255" href="Ordinals.WellOrderingTaboo.html#6237" class="Function">P-must-hold</a> <a id="6267" class="Symbol">=</a> <a id="6269" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="6277" href="Ordinals.WellOrderingTaboo.html#6294" class="Function">γ</a> <a id="6279" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
   <a id="6284" class="Keyword">where</a>
    <a id="6294" href="Ordinals.WellOrderingTaboo.html#6294" class="Function">γ</a> <a id="6296" class="Symbol">:</a> <a id="6298" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="6300" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6302" href="Ordinals.WellOrderingTaboo.html#4543" class="Bound">P</a>
    <a id="6308" href="Ordinals.WellOrderingTaboo.html#6294" class="Function">γ</a> <a id="6310" class="Symbol">=</a> <a id="6312" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6315" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6319" class="Symbol">(</a><a id="6320" href="Ordinals.WellOrderingTaboo.html#5781" class="Function">all-elements-are-equal</a> <a id="6343" href="Ordinals.WellOrderingTaboo.html#6439" class="Function">𝟙-in-S</a> <a id="6350" href="Ordinals.WellOrderingTaboo.html#6375" class="Function">P-in-S</a><a id="6356" class="Symbol">)</a>
     <a id="6363" class="Keyword">where</a>
      <a id="6375" href="Ordinals.WellOrderingTaboo.html#6375" class="Function">P-in-S</a> <a id="6382" class="Symbol">:</a> <a id="6384" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a>
      <a id="6392" href="Ordinals.WellOrderingTaboo.html#6375" class="Function">P-in-S</a> <a id="6399" class="Symbol">=</a> <a id="6401" class="Symbol">(</a><a id="6402" href="Ordinals.WellOrderingTaboo.html#4543" class="Bound">P</a> <a id="6404" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6406" href="Ordinals.WellOrderingTaboo.html#4562" class="Bound">P-is-prop</a> <a id="6416" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6418" href="MLTT.Negation.html#1646" class="Function">¬¬-intro</a> <a id="6427" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="6431" class="Symbol">)</a>
      <a id="6439" href="Ordinals.WellOrderingTaboo.html#6439" class="Function">𝟙-in-S</a> <a id="6446" class="Symbol">:</a> <a id="6448" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a>
      <a id="6456" href="Ordinals.WellOrderingTaboo.html#6439" class="Function">𝟙-in-S</a> <a id="6463" class="Symbol">=</a> <a id="6465" class="Symbol">(</a><a id="6466" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="6468" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6470" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="6480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6482" href="Ordinals.WellOrderingTaboo.html#6506" class="Function">h</a><a id="6483" class="Symbol">)</a>
       <a id="6492" class="Keyword">where</a>
        <a id="6506" href="Ordinals.WellOrderingTaboo.html#6506" class="Function">h</a> <a id="6508" class="Symbol">:</a> <a id="6510" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="6513" class="Symbol">(</a><a id="6514" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="6516" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6518" href="Ordinals.WellOrderingTaboo.html#4543" class="Bound">P</a><a id="6519" class="Symbol">)</a>
        <a id="6529" href="Ordinals.WellOrderingTaboo.html#6506" class="Function">h</a> <a id="6531" class="Symbol">=</a> <a id="6533" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a>
             <a id="6557" class="Symbol">(λ</a> <a id="6560" href="Ordinals.WellOrderingTaboo.html#6560" class="Bound">p</a> <a id="6562" class="Symbol">→</a> <a id="6564" href="Ordinals.WellOrderingTaboo.html#1918" class="Bound">pe</a> <a id="6567" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="6577" href="Ordinals.WellOrderingTaboo.html#4562" class="Bound">P-is-prop</a> <a id="6587" class="Symbol">(λ</a> <a id="6590" href="Ordinals.WellOrderingTaboo.html#6590" class="Bound">_</a> <a id="6592" class="Symbol">→</a> <a id="6594" href="Ordinals.WellOrderingTaboo.html#6560" class="Bound">p</a><a id="6595" class="Symbol">)</a> <a id="6597" class="Symbol">(λ</a> <a id="6600" href="Ordinals.WellOrderingTaboo.html#6600" class="Bound">_</a> <a id="6602" class="Symbol">→</a> <a id="6604" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6605" class="Symbol">))</a>
             <a id="6621" href="Ordinals.WellOrderingTaboo.html#4594" class="Bound">P-is-not-false</a>

<a id="6637" class="Markup">\end{code}</a><a id="6647" class="Background">

This construction allows us to prove the results announced above.

We first need some definitions.

</a><a id="6749" class="Markup">\begin{code}</a>

<a id="6763" class="Keyword">module</a> <a id="InductiveWellOrder"></a><a id="6770" href="Ordinals.WellOrderingTaboo.html#6770" class="Module">InductiveWellOrder</a>
        <a id="6797" class="Symbol">(</a><a id="6798" href="Ordinals.WellOrderingTaboo.html#6798" class="Bound">pt</a> <a id="6801" class="Symbol">:</a> <a id="6803" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="6834" class="Symbol">)</a>
       <a id="6843" class="Keyword">where</a>

 <a id="6851" class="Keyword">open</a> <a id="6856" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="6880" href="Ordinals.WellOrderingTaboo.html#6798" class="Bound">pt</a>

 <a id="6885" class="Keyword">open</a> <a id="6890" class="Keyword">import</a> <a id="6897" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>

 <a id="InductiveWellOrder.irreflexive-minimally-extensional-order-on-every-set"></a><a id="6916" href="Ordinals.WellOrderingTaboo.html#6916" class="Function">irreflexive-minimally-extensional-order-on-every-set</a> <a id="6969" class="Symbol">:</a> <a id="6971" class="Symbol">(</a><a id="6972" href="Ordinals.WellOrderingTaboo.html#6972" class="Bound">𝓤</a> <a id="6974" href="Ordinals.WellOrderingTaboo.html#6974" class="Bound">𝓣</a> <a id="6976" class="Symbol">:</a> <a id="6978" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6986" class="Symbol">)</a>
                                                      <a id="7042" class="Symbol">→</a> <a id="7044" class="Symbol">(</a><a id="7045" href="Ordinals.WellOrderingTaboo.html#6972" class="Bound">𝓤</a> <a id="7047" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7049" href="Ordinals.WellOrderingTaboo.html#6974" class="Bound">𝓣</a><a id="7050" class="Symbol">)</a> <a id="7052" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="7054" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="7057" href="Ordinals.WellOrderingTaboo.html#6916" class="Function">irreflexive-minimally-extensional-order-on-every-set</a> <a id="7110" href="Ordinals.WellOrderingTaboo.html#7110" class="Bound">𝓤</a> <a id="7112" href="Ordinals.WellOrderingTaboo.html#7112" class="Bound">𝓣</a> <a id="7114" class="Symbol">=</a>
  <a id="7118" class="Symbol">(</a><a id="7119" href="Ordinals.WellOrderingTaboo.html#7119" class="Bound">X</a> <a id="7121" class="Symbol">:</a> <a id="7123" href="Ordinals.WellOrderingTaboo.html#7110" class="Bound">𝓤</a> <a id="7125" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7127" class="Symbol">)</a> <a id="7129" class="Symbol">→</a> <a id="7131" href="UF.Sets.html#709" class="Function">is-set</a> <a id="7138" href="Ordinals.WellOrderingTaboo.html#7119" class="Bound">X</a> <a id="7140" class="Symbol">→</a> <a id="7142" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="7144" href="Ordinals.WellOrderingTaboo.html#7144" class="Bound Operator">_≺_</a> <a id="7148" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="7150" class="Symbol">(</a><a id="7151" href="Ordinals.WellOrderingTaboo.html#7119" class="Bound">X</a> <a id="7153" class="Symbol">→</a> <a id="7155" href="Ordinals.WellOrderingTaboo.html#7119" class="Bound">X</a> <a id="7157" class="Symbol">→</a> <a id="7159" href="Ordinals.WellOrderingTaboo.html#7112" class="Bound">𝓣</a> <a id="7161" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7163" class="Symbol">)</a> <a id="7165" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="7167" class="Symbol">((</a><a id="7169" href="Ordinals.WellOrderingTaboo.html#7169" class="Bound">x</a> <a id="7171" class="Symbol">:</a> <a id="7173" href="Ordinals.WellOrderingTaboo.html#7119" class="Bound">X</a><a id="7174" class="Symbol">)</a> <a id="7176" class="Symbol">→</a> <a id="7178" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7180" class="Symbol">(</a><a id="7181" href="Ordinals.WellOrderingTaboo.html#7169" class="Bound">x</a> <a id="7183" href="Ordinals.WellOrderingTaboo.html#7144" class="Bound Operator">≺</a> <a id="7185" href="Ordinals.WellOrderingTaboo.html#7169" class="Bound">x</a><a id="7186" class="Symbol">))</a>
                                <a id="7221" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7223" class="Symbol">(</a><a id="7224" href="Ordinals.WellOrderingTaboo.html#2012" class="Function">extensionality-for-minimal-elements</a> <a id="7260" href="Ordinals.WellOrderingTaboo.html#7144" class="Bound Operator">_≺_</a><a id="7263" class="Symbol">)</a>

 <a id="InductiveWellOrder.irreflexive-extensional-order-on-every-set"></a><a id="7267" href="Ordinals.WellOrderingTaboo.html#7267" class="Function">irreflexive-extensional-order-on-every-set</a> <a id="7310" class="Symbol">:</a> <a id="7312" class="Symbol">(</a><a id="7313" href="Ordinals.WellOrderingTaboo.html#7313" class="Bound">𝓤</a> <a id="7315" href="Ordinals.WellOrderingTaboo.html#7315" class="Bound">𝓣</a> <a id="7317" class="Symbol">:</a> <a id="7319" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7327" class="Symbol">)</a> <a id="7329" class="Symbol">→</a> <a id="7331" class="Symbol">(</a><a id="7332" href="Ordinals.WellOrderingTaboo.html#7313" class="Bound">𝓤</a> <a id="7334" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7336" href="Ordinals.WellOrderingTaboo.html#7315" class="Bound">𝓣</a><a id="7337" class="Symbol">)</a> <a id="7339" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="7341" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="7344" href="Ordinals.WellOrderingTaboo.html#7267" class="Function">irreflexive-extensional-order-on-every-set</a> <a id="7387" href="Ordinals.WellOrderingTaboo.html#7387" class="Bound">𝓤</a> <a id="7389" href="Ordinals.WellOrderingTaboo.html#7389" class="Bound">𝓣</a> <a id="7391" class="Symbol">=</a>
  <a id="7395" class="Symbol">(</a><a id="7396" href="Ordinals.WellOrderingTaboo.html#7396" class="Bound">X</a> <a id="7398" class="Symbol">:</a> <a id="7400" href="Ordinals.WellOrderingTaboo.html#7387" class="Bound">𝓤</a> <a id="7402" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7404" class="Symbol">)</a> <a id="7406" class="Symbol">→</a> <a id="7408" href="UF.Sets.html#709" class="Function">is-set</a> <a id="7415" href="Ordinals.WellOrderingTaboo.html#7396" class="Bound">X</a> <a id="7417" class="Symbol">→</a> <a id="7419" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="7421" href="Ordinals.WellOrderingTaboo.html#7421" class="Bound Operator">_≺_</a> <a id="7425" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="7427" class="Symbol">(</a><a id="7428" href="Ordinals.WellOrderingTaboo.html#7396" class="Bound">X</a> <a id="7430" class="Symbol">→</a> <a id="7432" href="Ordinals.WellOrderingTaboo.html#7396" class="Bound">X</a> <a id="7434" class="Symbol">→</a> <a id="7436" href="Ordinals.WellOrderingTaboo.html#7389" class="Bound">𝓣</a> <a id="7438" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7440" class="Symbol">)</a> <a id="7442" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="7444" class="Symbol">((</a><a id="7446" href="Ordinals.WellOrderingTaboo.html#7446" class="Bound">x</a> <a id="7448" class="Symbol">:</a> <a id="7450" href="Ordinals.WellOrderingTaboo.html#7396" class="Bound">X</a><a id="7451" class="Symbol">)</a> <a id="7453" class="Symbol">→</a> <a id="7455" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7457" class="Symbol">(</a><a id="7458" href="Ordinals.WellOrderingTaboo.html#7446" class="Bound">x</a> <a id="7460" href="Ordinals.WellOrderingTaboo.html#7421" class="Bound Operator">≺</a> <a id="7462" href="Ordinals.WellOrderingTaboo.html#7446" class="Bound">x</a><a id="7463" class="Symbol">))</a>
                                                 <a id="7515" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7517" class="Symbol">(</a><a id="7518" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="7533" href="Ordinals.WellOrderingTaboo.html#7421" class="Bound Operator">_≺_</a><a id="7536" class="Symbol">)</a>

 <a id="InductiveWellOrder.inductive-well-order-on-every-set"></a><a id="7540" href="Ordinals.WellOrderingTaboo.html#7540" class="Function">inductive-well-order-on-every-set</a> <a id="7574" class="Symbol">:</a> <a id="7576" class="Symbol">(</a><a id="7577" href="Ordinals.WellOrderingTaboo.html#7577" class="Bound">𝓤</a> <a id="7579" href="Ordinals.WellOrderingTaboo.html#7579" class="Bound">𝓣</a> <a id="7581" class="Symbol">:</a> <a id="7583" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7591" class="Symbol">)</a> <a id="7593" class="Symbol">→</a> <a id="7595" class="Symbol">(</a><a id="7596" href="Ordinals.WellOrderingTaboo.html#7577" class="Bound">𝓤</a> <a id="7598" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7600" href="Ordinals.WellOrderingTaboo.html#7579" class="Bound">𝓣</a><a id="7601" class="Symbol">)</a> <a id="7603" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="7605" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="7608" href="Ordinals.WellOrderingTaboo.html#7540" class="Function">inductive-well-order-on-every-set</a> <a id="7642" href="Ordinals.WellOrderingTaboo.html#7642" class="Bound">𝓤</a> <a id="7644" href="Ordinals.WellOrderingTaboo.html#7644" class="Bound">𝓣</a> <a id="7646" class="Symbol">=</a>
  <a id="7650" class="Symbol">(</a><a id="7651" href="Ordinals.WellOrderingTaboo.html#7651" class="Bound">X</a> <a id="7653" class="Symbol">:</a> <a id="7655" href="Ordinals.WellOrderingTaboo.html#7642" class="Bound">𝓤</a> <a id="7657" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7659" class="Symbol">)</a> <a id="7661" class="Symbol">→</a> <a id="7663" href="UF.Sets.html#709" class="Function">is-set</a> <a id="7670" href="Ordinals.WellOrderingTaboo.html#7651" class="Bound">X</a> <a id="7672" class="Symbol">→</a> <a id="7674" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="7676" href="Ordinals.WellOrderingTaboo.html#7676" class="Bound Operator">_≺_</a> <a id="7680" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="7682" class="Symbol">(</a><a id="7683" href="Ordinals.WellOrderingTaboo.html#7651" class="Bound">X</a> <a id="7685" class="Symbol">→</a> <a id="7687" href="Ordinals.WellOrderingTaboo.html#7651" class="Bound">X</a> <a id="7689" class="Symbol">→</a> <a id="7691" href="Ordinals.WellOrderingTaboo.html#7644" class="Bound">𝓣</a> <a id="7693" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7695" class="Symbol">)</a><a id="7696" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="7698" class="Symbol">(</a><a id="7699" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="7713" href="Ordinals.WellOrderingTaboo.html#7676" class="Bound Operator">_≺_</a><a id="7716" class="Symbol">)</a>

<a id="7719" class="Markup">\end{code}</a><a id="7729" class="Background">

The following are the main theorems, which follow directly from Swan&#39;s results
above.

</a><a id="7818" class="Markup">\begin{code}</a>

 <a id="InductiveWellOrder.irreflexive-minimally-extensional-order-on-every-set-gives-excluded-middle"></a><a id="7833" href="Ordinals.WellOrderingTaboo.html#7833" class="Function">irreflexive-minimally-extensional-order-on-every-set-gives-excluded-middle</a> <a id="7908" class="Symbol">:</a>
  <a id="7912" class="Symbol">{</a><a id="7913" href="Ordinals.WellOrderingTaboo.html#7913" class="Bound">𝓤</a> <a id="7915" href="Ordinals.WellOrderingTaboo.html#7915" class="Bound">𝓣</a> <a id="7917" class="Symbol">:</a> <a id="7919" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7927" class="Symbol">}</a> <a id="7929" class="Symbol">→</a> <a id="7931" href="Ordinals.WellOrderingTaboo.html#6916" class="Function">irreflexive-minimally-extensional-order-on-every-set</a> <a id="7984" class="Symbol">(</a><a id="7985" href="Ordinals.WellOrderingTaboo.html#7913" class="Bound">𝓤</a> <a id="7987" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="7988" class="Symbol">)</a> <a id="7990" href="Ordinals.WellOrderingTaboo.html#7915" class="Bound">𝓣</a>
                   <a id="8011" class="Symbol">→</a> <a id="8013" href="UF.ClassicalLogic.html#1153" class="Function">excluded-middle</a> <a id="8029" href="Ordinals.WellOrderingTaboo.html#7913" class="Bound">𝓤</a>
 <a id="8032" href="Ordinals.WellOrderingTaboo.html#7833" class="Function">irreflexive-minimally-extensional-order-on-every-set-gives-excluded-middle</a>
  <a id="8109" class="Symbol">{</a><a id="8110" href="Ordinals.WellOrderingTaboo.html#8110" class="Bound">𝓤</a><a id="8111" class="Symbol">}</a> <a id="8113" class="Symbol">{</a><a id="8114" href="Ordinals.WellOrderingTaboo.html#8114" class="Bound">𝓣</a><a id="8115" class="Symbol">}</a> <a id="8117" href="Ordinals.WellOrderingTaboo.html#8117" class="Bound">IMEO</a> <a id="8122" class="Symbol">=</a> <a id="8124" href="UF.ClassicalLogic.html#3490" class="Function">DNE-gives-EM</a> <a id="8137" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a> <a id="8140" href="Ordinals.WellOrderingTaboo.html#8155" class="Function">γ</a>
   <a id="8145" class="Keyword">where</a>
    <a id="8155" href="Ordinals.WellOrderingTaboo.html#8155" class="Function">γ</a> <a id="8157" class="Symbol">:</a> <a id="8159" href="UF.ClassicalLogic.html#3149" class="Function">DNE</a> <a id="8163" href="Ordinals.WellOrderingTaboo.html#8110" class="Bound">𝓤</a>
    <a id="8169" href="Ordinals.WellOrderingTaboo.html#8155" class="Function">γ</a> <a id="8171" href="Ordinals.WellOrderingTaboo.html#8171" class="Bound">P</a> <a id="8173" href="Ordinals.WellOrderingTaboo.html#8173" class="Bound">P-is-prop</a> <a id="8183" href="Ordinals.WellOrderingTaboo.html#8183" class="Bound">P-is-not-false</a> <a id="8198" class="Symbol">=</a> <a id="8200" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="8207" href="Ordinals.WellOrderingTaboo.html#8173" class="Bound">P-is-prop</a> <a id="8217" href="Ordinals.WellOrderingTaboo.html#8439" class="Function">h</a> <a id="8219" href="Ordinals.WellOrderingTaboo.html#8281" class="Function">t</a>
     <a id="8226" class="Keyword">where</a>
      <a id="8238" class="Keyword">open</a> <a id="8243" href="Ordinals.WellOrderingTaboo.html#4529" class="Module">swan</a> <a id="8248" href="Ordinals.WellOrderingTaboo.html#8171" class="Bound">P</a> <a id="8250" href="Ordinals.WellOrderingTaboo.html#8173" class="Bound">P-is-prop</a> <a id="8260" href="Ordinals.WellOrderingTaboo.html#8183" class="Bound">P-is-not-false</a>
      <a id="8281" href="Ordinals.WellOrderingTaboo.html#8281" class="Function">t</a> <a id="8283" class="Symbol">:</a> <a id="8285" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="8287" href="Ordinals.WellOrderingTaboo.html#8287" class="Bound Operator">_≺_</a> <a id="8291" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="8293" class="Symbol">(</a><a id="8294" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a> <a id="8296" class="Symbol">→</a> <a id="8298" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a> <a id="8300" class="Symbol">→</a> <a id="8302" href="Ordinals.WellOrderingTaboo.html#8114" class="Bound">𝓣</a> <a id="8304" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8306" class="Symbol">)</a><a id="8307" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="8309" class="Symbol">((</a><a id="8311" href="Ordinals.WellOrderingTaboo.html#8311" class="Bound">x</a> <a id="8313" class="Symbol">:</a> <a id="8315" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a><a id="8316" class="Symbol">)</a> <a id="8318" class="Symbol">→</a> <a id="8320" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8322" class="Symbol">(</a><a id="8323" href="Ordinals.WellOrderingTaboo.html#8311" class="Bound">x</a> <a id="8325" href="Ordinals.WellOrderingTaboo.html#8287" class="Bound Operator">≺</a> <a id="8327" href="Ordinals.WellOrderingTaboo.html#8311" class="Bound">x</a><a id="8328" class="Symbol">))</a>
                                <a id="8363" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8365" class="Symbol">(</a><a id="8366" href="Ordinals.WellOrderingTaboo.html#2012" class="Function">extensionality-for-minimal-elements</a> <a id="8402" href="Ordinals.WellOrderingTaboo.html#8287" class="Bound Operator">_≺_</a><a id="8405" class="Symbol">)</a>
      <a id="8413" href="Ordinals.WellOrderingTaboo.html#8281" class="Function">t</a> <a id="8415" class="Symbol">=</a> <a id="8417" href="Ordinals.WellOrderingTaboo.html#8117" class="Bound">IMEO</a> <a id="8422" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a> <a id="8424" href="Ordinals.WellOrderingTaboo.html#4684" class="Function">S-is-set</a>
      <a id="8439" href="Ordinals.WellOrderingTaboo.html#8439" class="Function">h</a> <a id="8441" class="Symbol">:</a> <a id="8443" class="Symbol">(</a><a id="8444" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8446" href="Ordinals.WellOrderingTaboo.html#8446" class="Bound Operator">_≺_</a> <a id="8450" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8452" class="Symbol">(</a><a id="8453" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a> <a id="8455" class="Symbol">→</a> <a id="8457" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a> <a id="8459" class="Symbol">→</a> <a id="8461" href="Ordinals.WellOrderingTaboo.html#8114" class="Bound">𝓣</a> <a id="8463" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8465" class="Symbol">)</a><a id="8466" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8468" class="Symbol">((</a><a id="8470" href="Ordinals.WellOrderingTaboo.html#8470" class="Bound">x</a> <a id="8472" class="Symbol">:</a> <a id="8474" href="Ordinals.WellOrderingTaboo.html#4632" class="Function">S</a><a id="8475" class="Symbol">)</a> <a id="8477" class="Symbol">→</a> <a id="8479" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8481" class="Symbol">(</a><a id="8482" href="Ordinals.WellOrderingTaboo.html#8470" class="Bound">x</a> <a id="8484" href="Ordinals.WellOrderingTaboo.html#8446" class="Bound Operator">≺</a> <a id="8486" href="Ordinals.WellOrderingTaboo.html#8470" class="Bound">x</a><a id="8487" class="Symbol">))</a>
                                 <a id="8523" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8525" class="Symbol">(</a><a id="8526" href="Ordinals.WellOrderingTaboo.html#2012" class="Function">extensionality-for-minimal-elements</a> <a id="8562" href="Ordinals.WellOrderingTaboo.html#8446" class="Bound Operator">_≺_</a><a id="8565" class="Symbol">))</a>
        <a id="8576" class="Symbol">→</a> <a id="8578" href="Ordinals.WellOrderingTaboo.html#8171" class="Bound">P</a>
      <a id="8586" href="Ordinals.WellOrderingTaboo.html#8439" class="Function">h</a> <a id="8588" class="Symbol">(</a><a id="8589" href="Ordinals.WellOrderingTaboo.html#8589" class="Bound Operator">_≺_</a> <a id="8593" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8595" href="Ordinals.WellOrderingTaboo.html#8595" class="Bound">≺-irr</a> <a id="8601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8603" href="Ordinals.WellOrderingTaboo.html#8603" class="Bound">≺-min-ext</a><a id="8612" class="Symbol">)</a> <a id="8614" class="Symbol">=</a> <a id="8616" href="Ordinals.WellOrderingTaboo.html#6237" class="Function">P-must-hold</a> <a id="8628" href="Ordinals.WellOrderingTaboo.html#8589" class="Bound Operator">_≺_</a> <a id="8632" href="Ordinals.WellOrderingTaboo.html#8595" class="Bound">≺-irr</a> <a id="8638" href="Ordinals.WellOrderingTaboo.html#8603" class="Bound">≺-min-ext</a>


 <a id="InductiveWellOrder.irreflexive-extensional-order-on-every-set-gives-excluded-middle"></a><a id="8651" href="Ordinals.WellOrderingTaboo.html#8651" class="Function">irreflexive-extensional-order-on-every-set-gives-excluded-middle</a> <a id="8716" class="Symbol">:</a>
  <a id="8720" class="Symbol">{</a><a id="8721" href="Ordinals.WellOrderingTaboo.html#8721" class="Bound">𝓤</a> <a id="8723" href="Ordinals.WellOrderingTaboo.html#8723" class="Bound">𝓣</a> <a id="8725" class="Symbol">:</a> <a id="8727" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="8735" class="Symbol">}</a> <a id="8737" class="Symbol">→</a> <a id="8739" href="Ordinals.WellOrderingTaboo.html#7267" class="Function">irreflexive-extensional-order-on-every-set</a> <a id="8782" class="Symbol">(</a><a id="8783" href="Ordinals.WellOrderingTaboo.html#8721" class="Bound">𝓤</a> <a id="8785" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="8786" class="Symbol">)</a> <a id="8788" href="Ordinals.WellOrderingTaboo.html#8723" class="Bound">𝓣</a>
                   <a id="8809" class="Symbol">→</a> <a id="8811" href="UF.ClassicalLogic.html#1153" class="Function">excluded-middle</a> <a id="8827" href="Ordinals.WellOrderingTaboo.html#8721" class="Bound">𝓤</a>
 <a id="8830" href="Ordinals.WellOrderingTaboo.html#8651" class="Function">irreflexive-extensional-order-on-every-set-gives-excluded-middle</a> <a id="8895" class="Symbol">{</a><a id="8896" href="Ordinals.WellOrderingTaboo.html#8896" class="Bound">𝓤</a><a id="8897" class="Symbol">}</a> <a id="8899" class="Symbol">{</a><a id="8900" href="Ordinals.WellOrderingTaboo.html#8900" class="Bound">𝓣</a><a id="8901" class="Symbol">}</a> <a id="8903" href="Ordinals.WellOrderingTaboo.html#8903" class="Bound">IEO</a> <a id="8907" class="Symbol">=</a>
  <a id="8911" href="Ordinals.WellOrderingTaboo.html#7833" class="Function">irreflexive-minimally-extensional-order-on-every-set-gives-excluded-middle</a> <a id="8986" href="Ordinals.WellOrderingTaboo.html#9001" class="Function">γ</a>
   <a id="8991" class="Keyword">where</a>
    <a id="9001" href="Ordinals.WellOrderingTaboo.html#9001" class="Function">γ</a> <a id="9003" class="Symbol">:</a> <a id="9005" href="Ordinals.WellOrderingTaboo.html#6916" class="Function">irreflexive-minimally-extensional-order-on-every-set</a> <a id="9058" class="Symbol">(</a><a id="9059" href="Ordinals.WellOrderingTaboo.html#8896" class="Bound">𝓤</a> <a id="9061" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="9062" class="Symbol">)</a> <a id="9064" href="Ordinals.WellOrderingTaboo.html#8900" class="Bound">𝓣</a>
    <a id="9070" href="Ordinals.WellOrderingTaboo.html#9001" class="Function">γ</a> <a id="9072" href="Ordinals.WellOrderingTaboo.html#9072" class="Bound">X</a> <a id="9074" href="Ordinals.WellOrderingTaboo.html#9074" class="Bound">X-is-set</a> <a id="9083" class="Symbol">=</a> <a id="9085" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="9096" href="Ordinals.WellOrderingTaboo.html#9132" class="Function">f</a> <a id="9098" class="Symbol">(</a><a id="9099" href="Ordinals.WellOrderingTaboo.html#8903" class="Bound">IEO</a> <a id="9103" href="Ordinals.WellOrderingTaboo.html#9072" class="Bound">X</a> <a id="9105" href="Ordinals.WellOrderingTaboo.html#9074" class="Bound">X-is-set</a><a id="9113" class="Symbol">)</a>
     <a id="9120" class="Keyword">where</a>
      <a id="9132" href="Ordinals.WellOrderingTaboo.html#9132" class="Function">f</a> <a id="9134" class="Symbol">:</a> <a id="9136" class="Symbol">(</a><a id="9137" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9139" href="Ordinals.WellOrderingTaboo.html#9139" class="Bound Operator">_≺_</a> <a id="9143" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9145" class="Symbol">(</a><a id="9146" href="Ordinals.WellOrderingTaboo.html#9072" class="Bound">X</a> <a id="9148" class="Symbol">→</a> <a id="9150" href="Ordinals.WellOrderingTaboo.html#9072" class="Bound">X</a> <a id="9152" class="Symbol">→</a> <a id="9154" href="Ordinals.WellOrderingTaboo.html#8900" class="Bound">𝓣</a> <a id="9156" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9158" class="Symbol">)</a><a id="9159" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9161" class="Symbol">((</a><a id="9163" href="Ordinals.WellOrderingTaboo.html#9163" class="Bound">x</a> <a id="9165" class="Symbol">:</a> <a id="9167" href="Ordinals.WellOrderingTaboo.html#9072" class="Bound">X</a><a id="9168" class="Symbol">)</a> <a id="9170" class="Symbol">→</a> <a id="9172" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9174" class="Symbol">(</a><a id="9175" href="Ordinals.WellOrderingTaboo.html#9163" class="Bound">x</a> <a id="9177" href="Ordinals.WellOrderingTaboo.html#9139" class="Bound Operator">≺</a> <a id="9179" href="Ordinals.WellOrderingTaboo.html#9163" class="Bound">x</a><a id="9180" class="Symbol">))</a> <a id="9183" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9185" class="Symbol">(</a><a id="9186" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="9201" href="Ordinals.WellOrderingTaboo.html#9139" class="Bound Operator">_≺_</a><a id="9204" class="Symbol">))</a>
        <a id="9215" class="Symbol">→</a> <a id="9217" class="Symbol">(</a><a id="9218" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9220" href="Ordinals.WellOrderingTaboo.html#9220" class="Bound Operator">_≺_</a> <a id="9224" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9226" class="Symbol">(</a><a id="9227" href="Ordinals.WellOrderingTaboo.html#9072" class="Bound">X</a> <a id="9229" class="Symbol">→</a> <a id="9231" href="Ordinals.WellOrderingTaboo.html#9072" class="Bound">X</a> <a id="9233" class="Symbol">→</a> <a id="9235" href="Ordinals.WellOrderingTaboo.html#8900" class="Bound">𝓣</a> <a id="9237" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9239" class="Symbol">)</a><a id="9240" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9242" class="Symbol">((</a><a id="9244" href="Ordinals.WellOrderingTaboo.html#9244" class="Bound">x</a> <a id="9246" class="Symbol">:</a> <a id="9248" href="Ordinals.WellOrderingTaboo.html#9072" class="Bound">X</a><a id="9249" class="Symbol">)</a> <a id="9251" class="Symbol">→</a> <a id="9253" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9255" class="Symbol">(</a><a id="9256" href="Ordinals.WellOrderingTaboo.html#9244" class="Bound">x</a> <a id="9258" href="Ordinals.WellOrderingTaboo.html#9220" class="Bound Operator">≺</a> <a id="9260" href="Ordinals.WellOrderingTaboo.html#9244" class="Bound">x</a><a id="9261" class="Symbol">))</a>
                                 <a id="9297" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9299" class="Symbol">(</a><a id="9300" href="Ordinals.WellOrderingTaboo.html#2012" class="Function">extensionality-for-minimal-elements</a> <a id="9336" href="Ordinals.WellOrderingTaboo.html#9220" class="Bound Operator">_≺_</a><a id="9339" class="Symbol">))</a>
      <a id="9348" href="Ordinals.WellOrderingTaboo.html#9132" class="Function">f</a> <a id="9350" class="Symbol">(</a><a id="9351" href="Ordinals.WellOrderingTaboo.html#9351" class="Bound Operator">_≺_</a> <a id="9355" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9357" href="Ordinals.WellOrderingTaboo.html#9357" class="Bound">≺-irr</a> <a id="9363" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9365" href="Ordinals.WellOrderingTaboo.html#9365" class="Bound">≺-ext</a><a id="9370" class="Symbol">)</a> <a id="9372" class="Symbol">=</a> <a id="9374" href="Ordinals.WellOrderingTaboo.html#9351" class="Bound Operator">_≺_</a> <a id="9378" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9380" href="Ordinals.WellOrderingTaboo.html#9357" class="Bound">≺-irr</a> <a id="9386" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9388" href="Ordinals.WellOrderingTaboo.html#9419" class="Function">≺-min-ext</a>
       <a id="9405" class="Keyword">where</a>
        <a id="9419" href="Ordinals.WellOrderingTaboo.html#9419" class="Function">≺-min-ext</a> <a id="9429" class="Symbol">:</a> <a id="9431" href="Ordinals.WellOrderingTaboo.html#2012" class="Function">extensionality-for-minimal-elements</a> <a id="9467" href="Ordinals.WellOrderingTaboo.html#9351" class="Bound Operator">_≺_</a>
        <a id="9479" href="Ordinals.WellOrderingTaboo.html#9419" class="Function">≺-min-ext</a> <a id="9489" href="Ordinals.WellOrderingTaboo.html#9489" class="Bound">x</a> <a id="9491" href="Ordinals.WellOrderingTaboo.html#9491" class="Bound">y</a> <a id="9493" class="Symbol">_</a> <a id="9495" class="Symbol">_</a> <a id="9497" href="Ordinals.WellOrderingTaboo.html#9497" class="Bound">e</a> <a id="9499" class="Symbol">=</a> <a id="9501" href="Ordinals.Notions.html#6593" class="Function">extensional-gives-extensional&#39;</a> <a id="9532" href="Ordinals.WellOrderingTaboo.html#9351" class="Bound Operator">_≺_</a> <a id="9536" href="Ordinals.WellOrderingTaboo.html#9365" class="Bound">≺-ext</a> <a id="9542" href="Ordinals.WellOrderingTaboo.html#9489" class="Bound">x</a> <a id="9544" href="Ordinals.WellOrderingTaboo.html#9491" class="Bound">y</a> <a id="9546" href="Ordinals.WellOrderingTaboo.html#9497" class="Bound">e</a>

 <a id="InductiveWellOrder.inductive-well-order-on-every-set-gives-excluded-middle"></a><a id="9550" href="Ordinals.WellOrderingTaboo.html#9550" class="Function">inductive-well-order-on-every-set-gives-excluded-middle</a> <a id="9606" class="Symbol">:</a>
  <a id="9610" class="Symbol">{</a><a id="9611" href="Ordinals.WellOrderingTaboo.html#9611" class="Bound">𝓤</a> <a id="9613" href="Ordinals.WellOrderingTaboo.html#9613" class="Bound">𝓣</a> <a id="9615" class="Symbol">:</a> <a id="9617" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="9625" class="Symbol">}</a> <a id="9627" class="Symbol">→</a> <a id="9629" href="Ordinals.WellOrderingTaboo.html#7540" class="Function">inductive-well-order-on-every-set</a> <a id="9663" class="Symbol">(</a><a id="9664" href="Ordinals.WellOrderingTaboo.html#9611" class="Bound">𝓤</a> <a id="9666" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="9667" class="Symbol">)</a> <a id="9669" href="Ordinals.WellOrderingTaboo.html#9613" class="Bound">𝓣</a>
                   <a id="9690" class="Symbol">→</a> <a id="9692" href="UF.ClassicalLogic.html#1153" class="Function">excluded-middle</a> <a id="9708" href="Ordinals.WellOrderingTaboo.html#9611" class="Bound">𝓤</a>
 <a id="9711" href="Ordinals.WellOrderingTaboo.html#9550" class="Function">inductive-well-order-on-every-set-gives-excluded-middle</a> <a id="9767" class="Symbol">{</a><a id="9768" href="Ordinals.WellOrderingTaboo.html#9768" class="Bound">𝓤</a><a id="9769" class="Symbol">}</a> <a id="9771" class="Symbol">{</a><a id="9772" href="Ordinals.WellOrderingTaboo.html#9772" class="Bound">𝓣</a><a id="9773" class="Symbol">}</a> <a id="9775" href="Ordinals.WellOrderingTaboo.html#9775" class="Bound">IWO</a> <a id="9779" class="Symbol">=</a>
  <a id="9783" href="Ordinals.WellOrderingTaboo.html#8651" class="Function">irreflexive-extensional-order-on-every-set-gives-excluded-middle</a> <a id="9848" href="Ordinals.WellOrderingTaboo.html#9863" class="Function">γ</a>
   <a id="9853" class="Keyword">where</a>
    <a id="9863" href="Ordinals.WellOrderingTaboo.html#9863" class="Function">γ</a> <a id="9865" class="Symbol">:</a> <a id="9867" href="Ordinals.WellOrderingTaboo.html#7267" class="Function">irreflexive-extensional-order-on-every-set</a> <a id="9910" class="Symbol">(</a><a id="9911" href="Ordinals.WellOrderingTaboo.html#9768" class="Bound">𝓤</a> <a id="9913" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="9914" class="Symbol">)</a> <a id="9916" href="Ordinals.WellOrderingTaboo.html#9772" class="Bound">𝓣</a>
    <a id="9922" href="Ordinals.WellOrderingTaboo.html#9863" class="Function">γ</a> <a id="9924" href="Ordinals.WellOrderingTaboo.html#9924" class="Bound">X</a> <a id="9926" href="Ordinals.WellOrderingTaboo.html#9926" class="Bound">X-is-set</a> <a id="9935" class="Symbol">=</a> <a id="9937" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="9948" href="Ordinals.WellOrderingTaboo.html#9984" class="Function">f</a> <a id="9950" class="Symbol">(</a><a id="9951" href="Ordinals.WellOrderingTaboo.html#9775" class="Bound">IWO</a> <a id="9955" href="Ordinals.WellOrderingTaboo.html#9924" class="Bound">X</a> <a id="9957" href="Ordinals.WellOrderingTaboo.html#9926" class="Bound">X-is-set</a><a id="9965" class="Symbol">)</a>
     <a id="9972" class="Keyword">where</a>
      <a id="9984" href="Ordinals.WellOrderingTaboo.html#9984" class="Function">f</a> <a id="9986" class="Symbol">:</a> <a id="9988" class="Symbol">(</a><a id="9989" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9991" href="Ordinals.WellOrderingTaboo.html#9991" class="Bound Operator">_≺_</a> <a id="9995" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9997" class="Symbol">(</a><a id="9998" href="Ordinals.WellOrderingTaboo.html#9924" class="Bound">X</a> <a id="10000" class="Symbol">→</a> <a id="10002" href="Ordinals.WellOrderingTaboo.html#9924" class="Bound">X</a> <a id="10004" class="Symbol">→</a> <a id="10006" href="Ordinals.WellOrderingTaboo.html#9772" class="Bound">𝓣</a> <a id="10008" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10010" class="Symbol">)</a><a id="10011" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10013" class="Symbol">(</a><a id="10014" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="10028" href="Ordinals.WellOrderingTaboo.html#9991" class="Bound Operator">_≺_</a><a id="10031" class="Symbol">))</a>
        <a id="10042" class="Symbol">→</a> <a id="10044" class="Symbol">(</a><a id="10045" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10047" href="Ordinals.WellOrderingTaboo.html#10047" class="Bound Operator">_≺_</a> <a id="10051" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10053" class="Symbol">(</a><a id="10054" href="Ordinals.WellOrderingTaboo.html#9924" class="Bound">X</a> <a id="10056" class="Symbol">→</a> <a id="10058" href="Ordinals.WellOrderingTaboo.html#9924" class="Bound">X</a> <a id="10060" class="Symbol">→</a> <a id="10062" href="Ordinals.WellOrderingTaboo.html#9772" class="Bound">𝓣</a> <a id="10064" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10066" class="Symbol">)</a><a id="10067" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10069" class="Symbol">((</a><a id="10071" href="Ordinals.WellOrderingTaboo.html#10071" class="Bound">x</a> <a id="10073" class="Symbol">:</a> <a id="10075" href="Ordinals.WellOrderingTaboo.html#9924" class="Bound">X</a><a id="10076" class="Symbol">)</a> <a id="10078" class="Symbol">→</a> <a id="10080" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10082" class="Symbol">(</a><a id="10083" href="Ordinals.WellOrderingTaboo.html#10071" class="Bound">x</a> <a id="10085" href="Ordinals.WellOrderingTaboo.html#10047" class="Bound Operator">≺</a> <a id="10087" href="Ordinals.WellOrderingTaboo.html#10071" class="Bound">x</a><a id="10088" class="Symbol">))</a> <a id="10091" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10093" class="Symbol">(</a><a id="10094" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="10109" href="Ordinals.WellOrderingTaboo.html#10047" class="Bound Operator">_≺_</a><a id="10112" class="Symbol">))</a>
      <a id="10121" href="Ordinals.WellOrderingTaboo.html#9984" class="Function">f</a> <a id="10123" class="Symbol">(</a><a id="10124" href="Ordinals.WellOrderingTaboo.html#10124" class="Bound Operator">_≺_</a> <a id="10128" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10130" href="Ordinals.WellOrderingTaboo.html#10130" class="Bound">iwo</a><a id="10133" class="Symbol">)</a> <a id="10135" class="Symbol">=</a> <a id="10137" class="Symbol">(</a><a id="10138" href="Ordinals.WellOrderingTaboo.html#10124" class="Bound Operator">_≺_</a> <a id="10142" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10144" href="Ordinals.WellOrderingTaboo.html#10197" class="Function">≺-irr</a> <a id="10150" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10152" href="Ordinals.Notions.html#7496" class="Function">extensionality</a> <a id="10167" href="Ordinals.WellOrderingTaboo.html#10124" class="Bound Operator">_≺_</a> <a id="10171" href="Ordinals.WellOrderingTaboo.html#10130" class="Bound">iwo</a><a id="10174" class="Symbol">)</a>
       <a id="10183" class="Keyword">where</a>
        <a id="10197" href="Ordinals.WellOrderingTaboo.html#10197" class="Function">≺-irr</a> <a id="10203" class="Symbol">:</a> <a id="10205" class="Symbol">(</a><a id="10206" href="Ordinals.WellOrderingTaboo.html#10206" class="Bound">x</a> <a id="10208" class="Symbol">:</a> <a id="10210" href="Ordinals.WellOrderingTaboo.html#9924" class="Bound">X</a><a id="10211" class="Symbol">)</a> <a id="10213" class="Symbol">→</a> <a id="10215" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10217" class="Symbol">(</a><a id="10218" href="Ordinals.WellOrderingTaboo.html#10206" class="Bound">x</a> <a id="10220" href="Ordinals.WellOrderingTaboo.html#10124" class="Bound Operator">≺</a> <a id="10222" href="Ordinals.WellOrderingTaboo.html#10206" class="Bound">x</a><a id="10223" class="Symbol">)</a>
        <a id="10233" href="Ordinals.WellOrderingTaboo.html#10197" class="Function">≺-irr</a> <a id="10239" href="Ordinals.WellOrderingTaboo.html#10239" class="Bound">x</a> <a id="10241" class="Symbol">=</a> <a id="10243" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="10255" href="Ordinals.WellOrderingTaboo.html#10124" class="Bound Operator">_≺_</a> <a id="10259" href="Ordinals.WellOrderingTaboo.html#10239" class="Bound">x</a> <a id="10261" class="Symbol">(</a><a id="10262" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="10279" href="Ordinals.WellOrderingTaboo.html#10124" class="Bound Operator">_≺_</a> <a id="10283" href="Ordinals.WellOrderingTaboo.html#10130" class="Bound">iwo</a> <a id="10287" href="Ordinals.WellOrderingTaboo.html#10239" class="Bound">x</a><a id="10288" class="Symbol">)</a>

<a id="10291" class="Markup">\end{code}</a><a id="10301" class="Background">

For comparison, we include Andrew Swan&#39;s first construction of the family of
sets, which could also be used to derive the above results. This construction
uses quotients, which we construct using propositional truncations.

</a><a id="10527" class="Markup">\begin{code}</a>

<a id="10541" class="Keyword">module</a> <a id="swan&#39;"></a><a id="10548" href="Ordinals.WellOrderingTaboo.html#10548" class="Module">swan&#39;</a>
        <a id="10562" class="Symbol">(</a><a id="10563" href="Ordinals.WellOrderingTaboo.html#10563" class="Bound">pt</a>  <a id="10567" class="Symbol">:</a> <a id="10569" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="10600" class="Symbol">)</a>
        <a id="10610" class="Symbol">(</a><a id="10611" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a> <a id="10613" class="Symbol">:</a> <a id="10615" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10617" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10619" class="Symbol">)</a>
        <a id="10629" class="Symbol">(</a><a id="10630" href="Ordinals.WellOrderingTaboo.html#10630" class="Bound">P-is-prop</a> <a id="10640" class="Symbol">:</a> <a id="10642" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10650" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a><a id="10651" class="Symbol">)</a>
        <a id="10661" class="Symbol">(</a><a id="10662" href="Ordinals.WellOrderingTaboo.html#10662" class="Bound">P-is-not-false</a> <a id="10677" class="Symbol">:</a> <a id="10679" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="10682" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a><a id="10683" class="Symbol">)</a>
       <a id="10692" class="Keyword">where</a>

 <a id="10700" class="Keyword">open</a> <a id="10705" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="10729" href="Ordinals.WellOrderingTaboo.html#10563" class="Bound">pt</a>

 <a id="10734" class="Keyword">open</a> <a id="10739" class="Keyword">import</a> <a id="10746" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a>

 <a id="10768" class="Keyword">open</a> <a id="10773" class="Keyword">import</a> <a id="10780" href="Quotient.Type.html" class="Module">Quotient.Type</a>
 <a id="10795" class="Keyword">open</a> <a id="10800" class="Keyword">import</a> <a id="10807" href="Quotient.Large.html" class="Module">Quotient.Large</a> <a id="10822" href="Ordinals.WellOrderingTaboo.html#10563" class="Bound">pt</a> <a id="10825" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a> <a id="10828" href="Ordinals.WellOrderingTaboo.html#1918" class="Bound">pe</a>

 <a id="10833" class="Keyword">open</a> <a id="10838" href="Quotient.Type.html#1590" class="Module">general-set-quotients-exist</a> <a id="10866" href="Quotient.Large.html#7385" class="Function">large-set-quotients</a>

 <a id="swan&#39;._≈_"></a><a id="10888" href="Ordinals.WellOrderingTaboo.html#10888" class="Function Operator">_≈_</a> <a id="10892" class="Symbol">:</a> <a id="10894" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="10896" class="Symbol">→</a> <a id="10898" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="10900" class="Symbol">→</a> <a id="10902" href="Ordinals.WellOrderingTaboo.html#10615" class="Bound">𝓤</a> <a id="10904" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="10907" href="Ordinals.WellOrderingTaboo.html#10907" class="Bound">x</a> <a id="10909" href="Ordinals.WellOrderingTaboo.html#10888" class="Function Operator">≈</a> <a id="10911" href="Ordinals.WellOrderingTaboo.html#10911" class="Bound">y</a> <a id="10913" class="Symbol">=</a> <a id="10915" class="Symbol">(</a><a id="10916" href="Ordinals.WellOrderingTaboo.html#10907" class="Bound">x</a> <a id="10918" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10920" href="Ordinals.WellOrderingTaboo.html#10911" class="Bound">y</a><a id="10921" class="Symbol">)</a> <a id="10923" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="10925" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a>

 <a id="swan&#39;.≈-is-prop-valued"></a><a id="10929" href="Ordinals.WellOrderingTaboo.html#10929" class="Function">≈-is-prop-valued</a> <a id="10946" class="Symbol">:</a> <a id="10948" href="Quotient.Type.html#599" class="Function">is-prop-valued</a> <a id="10963" href="Ordinals.WellOrderingTaboo.html#10888" class="Function Operator">_≈_</a>
 <a id="10968" href="Ordinals.WellOrderingTaboo.html#10929" class="Function">≈-is-prop-valued</a> <a id="10985" href="Ordinals.WellOrderingTaboo.html#10985" class="Bound">x</a> <a id="10987" href="Ordinals.WellOrderingTaboo.html#10987" class="Bound">y</a> <a id="10989" class="Symbol">=</a> <a id="10991" href="UF.PropTrunc.html#3293" class="Function">∨-is-prop</a>

 <a id="swan&#39;.≈-is-reflexive"></a><a id="11003" href="Ordinals.WellOrderingTaboo.html#11003" class="Function">≈-is-reflexive</a> <a id="11018" class="Symbol">:</a> <a id="11020" href="Notation.General.html#1267" class="Function">reflexive</a> <a id="11030" href="Ordinals.WellOrderingTaboo.html#10888" class="Function Operator">_≈_</a>
 <a id="11035" href="Ordinals.WellOrderingTaboo.html#11003" class="Function">≈-is-reflexive</a> <a id="11050" href="Ordinals.WellOrderingTaboo.html#11050" class="Bound">x</a> <a id="11052" class="Symbol">=</a> <a id="11054" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="11056" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11060" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11065" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>

 <a id="swan&#39;.≈-is-symmetric"></a><a id="11069" href="Ordinals.WellOrderingTaboo.html#11069" class="Function">≈-is-symmetric</a> <a id="11084" class="Symbol">:</a> <a id="11086" href="Notation.General.html#1344" class="Function">symmetric</a> <a id="11096" href="Ordinals.WellOrderingTaboo.html#10888" class="Function Operator">_≈_</a>
 <a id="11101" href="Ordinals.WellOrderingTaboo.html#11069" class="Function">≈-is-symmetric</a> <a id="11116" href="Ordinals.WellOrderingTaboo.html#11116" class="Bound">x</a> <a id="11118" href="Ordinals.WellOrderingTaboo.html#11118" class="Bound">y</a> <a id="11120" class="Symbol">=</a> <a id="11122" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="11133" href="Ordinals.WellOrderingTaboo.html#11146" class="Function">γ</a>
  <a id="11137" class="Keyword">where</a>
   <a id="11146" href="Ordinals.WellOrderingTaboo.html#11146" class="Function">γ</a> <a id="11148" class="Symbol">:</a> <a id="11150" class="Symbol">(</a><a id="11151" href="Ordinals.WellOrderingTaboo.html#11116" class="Bound">x</a> <a id="11153" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11155" href="Ordinals.WellOrderingTaboo.html#11118" class="Bound">y</a><a id="11156" class="Symbol">)</a> <a id="11158" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11160" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a> <a id="11162" class="Symbol">→</a> <a id="11164" class="Symbol">(</a><a id="11165" href="Ordinals.WellOrderingTaboo.html#11118" class="Bound">y</a> <a id="11167" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11169" href="Ordinals.WellOrderingTaboo.html#11116" class="Bound">x</a><a id="11170" class="Symbol">)</a> <a id="11172" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11174" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a>
   <a id="11179" href="Ordinals.WellOrderingTaboo.html#11146" class="Function">γ</a> <a id="11181" class="Symbol">(</a><a id="11182" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11186" href="Ordinals.WellOrderingTaboo.html#11186" class="Bound">e</a><a id="11187" class="Symbol">)</a> <a id="11189" class="Symbol">=</a> <a id="11191" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11195" class="Symbol">(</a><a id="11196" href="Ordinals.WellOrderingTaboo.html#11186" class="Bound">e</a> <a id="11198" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11200" class="Symbol">)</a>
   <a id="11205" href="Ordinals.WellOrderingTaboo.html#11146" class="Function">γ</a> <a id="11207" class="Symbol">(</a><a id="11208" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11212" href="Ordinals.WellOrderingTaboo.html#11212" class="Bound">p</a><a id="11213" class="Symbol">)</a> <a id="11215" class="Symbol">=</a> <a id="11217" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11221" href="Ordinals.WellOrderingTaboo.html#11212" class="Bound">p</a>

 <a id="swan&#39;.≈-is-transitive"></a><a id="11225" href="Ordinals.WellOrderingTaboo.html#11225" class="Function">≈-is-transitive</a> <a id="11241" class="Symbol">:</a> <a id="11243" href="Notation.General.html#1534" class="Function">transitive</a> <a id="11254" href="Ordinals.WellOrderingTaboo.html#10888" class="Function Operator">_≈_</a>
 <a id="11259" href="Ordinals.WellOrderingTaboo.html#11225" class="Function">≈-is-transitive</a> <a id="11275" href="Ordinals.WellOrderingTaboo.html#11275" class="Bound">x</a> <a id="11277" href="Ordinals.WellOrderingTaboo.html#11277" class="Bound">y</a> <a id="11279" href="Ordinals.WellOrderingTaboo.html#11279" class="Bound">z</a> <a id="11281" class="Symbol">=</a> <a id="11283" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="11290" class="Symbol">(</a><a id="11291" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="11301" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a> <a id="11304" class="Symbol">(λ</a> <a id="11307" href="Ordinals.WellOrderingTaboo.html#11307" class="Bound">_</a> <a id="11309" class="Symbol">→</a> <a id="11311" href="Ordinals.WellOrderingTaboo.html#10929" class="Function">≈-is-prop-valued</a> <a id="11328" href="Ordinals.WellOrderingTaboo.html#11275" class="Bound">x</a> <a id="11330" href="Ordinals.WellOrderingTaboo.html#11279" class="Bound">z</a><a id="11331" class="Symbol">))</a> <a id="11334" href="Ordinals.WellOrderingTaboo.html#11347" class="Function">γ</a>
  <a id="11338" class="Keyword">where</a>
   <a id="11347" href="Ordinals.WellOrderingTaboo.html#11347" class="Function">γ</a> <a id="11349" class="Symbol">:</a> <a id="11351" class="Symbol">(</a><a id="11352" href="Ordinals.WellOrderingTaboo.html#11275" class="Bound">x</a> <a id="11354" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11356" href="Ordinals.WellOrderingTaboo.html#11277" class="Bound">y</a><a id="11357" class="Symbol">)</a> <a id="11359" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11361" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a> <a id="11363" class="Symbol">→</a> <a id="11365" href="Ordinals.WellOrderingTaboo.html#11277" class="Bound">y</a> <a id="11367" href="Ordinals.WellOrderingTaboo.html#10888" class="Function Operator">≈</a> <a id="11369" href="Ordinals.WellOrderingTaboo.html#11279" class="Bound">z</a> <a id="11371" class="Symbol">→</a> <a id="11373" href="Ordinals.WellOrderingTaboo.html#11275" class="Bound">x</a> <a id="11375" href="Ordinals.WellOrderingTaboo.html#10888" class="Function Operator">≈</a> <a id="11377" href="Ordinals.WellOrderingTaboo.html#11279" class="Bound">z</a>
   <a id="11382" href="Ordinals.WellOrderingTaboo.html#11347" class="Function">γ</a> <a id="11384" class="Symbol">(</a><a id="11385" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11389" href="Ordinals.WellOrderingTaboo.html#11389" class="Bound">e₁</a><a id="11391" class="Symbol">)</a> <a id="11393" class="Symbol">=</a> <a id="11395" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="11406" href="Ordinals.WellOrderingTaboo.html#11423" class="Function">ϕ</a>
    <a id="11412" class="Keyword">where</a>
     <a id="11423" href="Ordinals.WellOrderingTaboo.html#11423" class="Function">ϕ</a> <a id="11425" class="Symbol">:</a> <a id="11427" class="Symbol">(</a><a id="11428" href="Ordinals.WellOrderingTaboo.html#11277" class="Bound">y</a> <a id="11430" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11432" href="Ordinals.WellOrderingTaboo.html#11279" class="Bound">z</a><a id="11433" class="Symbol">)</a> <a id="11435" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11437" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a> <a id="11439" class="Symbol">→</a> <a id="11441" class="Symbol">(</a><a id="11442" href="Ordinals.WellOrderingTaboo.html#11275" class="Bound">x</a> <a id="11444" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11446" href="Ordinals.WellOrderingTaboo.html#11279" class="Bound">z</a><a id="11447" class="Symbol">)</a> <a id="11449" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11451" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a>
     <a id="11458" href="Ordinals.WellOrderingTaboo.html#11423" class="Function">ϕ</a> <a id="11460" class="Symbol">(</a><a id="11461" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11465" href="Ordinals.WellOrderingTaboo.html#11465" class="Bound">e₂</a><a id="11467" class="Symbol">)</a> <a id="11469" class="Symbol">=</a> <a id="11471" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11475" class="Symbol">(</a><a id="11476" href="Ordinals.WellOrderingTaboo.html#11389" class="Bound">e₁</a> <a id="11479" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11481" href="Ordinals.WellOrderingTaboo.html#11465" class="Bound">e₂</a><a id="11483" class="Symbol">)</a>
     <a id="11490" href="Ordinals.WellOrderingTaboo.html#11423" class="Function">ϕ</a> <a id="11492" class="Symbol">(</a><a id="11493" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11497" href="Ordinals.WellOrderingTaboo.html#11497" class="Bound">p</a><a id="11498" class="Symbol">)</a>  <a id="11501" class="Symbol">=</a> <a id="11503" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11507" href="Ordinals.WellOrderingTaboo.html#11497" class="Bound">p</a>
   <a id="11512" href="Ordinals.WellOrderingTaboo.html#11347" class="Function">γ</a> <a id="11514" class="Symbol">(</a><a id="11515" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11519" href="Ordinals.WellOrderingTaboo.html#11519" class="Bound">p</a><a id="11520" class="Symbol">)</a> <a id="11522" class="Symbol">_</a> <a id="11524" class="Symbol">=</a> <a id="11526" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="11528" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11532" href="Ordinals.WellOrderingTaboo.html#11519" class="Bound">p</a> <a id="11534" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>

 <a id="swan&#39;.≋"></a><a id="11538" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="11540" class="Symbol">:</a> <a id="11542" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="11548" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
 <a id="11551" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="11553" class="Symbol">=</a> <a id="11555" class="Symbol">(</a><a id="11556" href="Ordinals.WellOrderingTaboo.html#10888" class="Function Operator">_≈_</a> <a id="11560" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11562" href="Ordinals.WellOrderingTaboo.html#10929" class="Function">≈-is-prop-valued</a> <a id="11579" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11581" href="Ordinals.WellOrderingTaboo.html#11003" class="Function">≈-is-reflexive</a> <a id="11596" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11598" href="Ordinals.WellOrderingTaboo.html#11069" class="Function">≈-is-symmetric</a> <a id="11613" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11615" href="Ordinals.WellOrderingTaboo.html#11225" class="Function">≈-is-transitive</a><a id="11630" class="Symbol">)</a>

 <a id="swan&#39;.S"></a><a id="11634" href="Ordinals.WellOrderingTaboo.html#11634" class="Function">S</a> <a id="11636" class="Symbol">:</a> <a id="11638" href="Ordinals.WellOrderingTaboo.html#10615" class="Bound">𝓤</a> <a id="11640" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="11642" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="11645" href="Ordinals.WellOrderingTaboo.html#11634" class="Function">S</a> <a id="11647" class="Symbol">=</a> <a id="11649" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="11651" href="Quotient.Type.html#1664" class="Function Operator">/</a> <a id="11653" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a>

 <a id="11657" class="Keyword">module</a> <a id="11664" href="Ordinals.WellOrderingTaboo.html#11664" class="Module">_</a>
         <a id="11675" class="Symbol">(</a><a id="11676" href="Ordinals.WellOrderingTaboo.html#11676" class="Bound Operator">_≺_</a> <a id="11680" class="Symbol">:</a> <a id="11682" href="Ordinals.WellOrderingTaboo.html#11634" class="Function">S</a> <a id="11684" class="Symbol">→</a> <a id="11686" href="Ordinals.WellOrderingTaboo.html#11634" class="Function">S</a> <a id="11688" class="Symbol">→</a> <a id="11690" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="11692" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11694" class="Symbol">)</a>
         <a id="11705" class="Symbol">(</a><a id="11706" href="Ordinals.WellOrderingTaboo.html#11706" class="Bound">≺-minimally-extensional</a> <a id="11730" class="Symbol">:</a> <a id="11732" href="Ordinals.WellOrderingTaboo.html#2012" class="Function">extensionality-for-minimal-elements</a> <a id="11768" href="Ordinals.WellOrderingTaboo.html#11676" class="Bound Operator">_≺_</a><a id="11771" class="Symbol">)</a>
         <a id="11782" class="Symbol">(</a><a id="11783" href="Ordinals.WellOrderingTaboo.html#11783" class="Bound">≺-irreflexive</a> <a id="11797" class="Symbol">:</a> <a id="11799" class="Symbol">(</a><a id="11800" href="Ordinals.WellOrderingTaboo.html#11800" class="Bound">x</a> <a id="11802" class="Symbol">:</a> <a id="11804" href="Ordinals.WellOrderingTaboo.html#11634" class="Function">S</a><a id="11805" class="Symbol">)</a> <a id="11807" class="Symbol">→</a> <a id="11809" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11811" class="Symbol">(</a><a id="11812" href="Ordinals.WellOrderingTaboo.html#11800" class="Bound">x</a> <a id="11814" href="Ordinals.WellOrderingTaboo.html#11676" class="Bound Operator">≺</a> <a id="11816" href="Ordinals.WellOrderingTaboo.html#11800" class="Bound">x</a><a id="11817" class="Symbol">))</a>
        <a id="11828" class="Keyword">where</a>

  <a id="11837" href="Ordinals.WellOrderingTaboo.html#11837" class="Function">S-is-set</a> <a id="11846" class="Symbol">:</a> <a id="11848" href="UF.Sets.html#709" class="Function">is-set</a> <a id="11855" href="Ordinals.WellOrderingTaboo.html#11634" class="Function">S</a>
  <a id="11859" href="Ordinals.WellOrderingTaboo.html#11837" class="Function">S-is-set</a> <a id="11868" class="Symbol">=</a> <a id="11870" href="Quotient.Type.html#1983" class="Function">/-is-set</a> <a id="11879" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a>

  <a id="11884" href="Ordinals.WellOrderingTaboo.html#11884" class="Function">quotient-lemma</a> <a id="11899" class="Symbol">:</a> <a id="11901" class="Symbol">(</a><a id="11902" href="Ordinals.WellOrderingTaboo.html#11902" class="Bound">x</a> <a id="11904" class="Symbol">:</a> <a id="11906" href="Ordinals.WellOrderingTaboo.html#11634" class="Function">S</a><a id="11907" class="Symbol">)</a> <a id="11909" class="Symbol">→</a> <a id="11911" class="Symbol">(</a><a id="11912" href="Ordinals.WellOrderingTaboo.html#11902" class="Bound">x</a> <a id="11914" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11916" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="11919" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="11921" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11922" class="Symbol">)</a> <a id="11924" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="11926" class="Symbol">(</a><a id="11927" href="Ordinals.WellOrderingTaboo.html#11902" class="Bound">x</a> <a id="11929" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11931" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="11934" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="11936" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11937" class="Symbol">)</a>
  <a id="11941" href="Ordinals.WellOrderingTaboo.html#11884" class="Function">quotient-lemma</a> <a id="11956" href="Ordinals.WellOrderingTaboo.html#11956" class="Bound">x</a> <a id="11958" class="Symbol">=</a> <a id="11960" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="11971" href="Ordinals.WellOrderingTaboo.html#12012" class="Function">γ</a> <a id="11973" class="Symbol">(</a><a id="11974" href="Quotient.Type.html#4358" class="Function">η/-is-surjection</a> <a id="11991" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="11993" href="Ordinals.WellOrderingTaboo.html#10563" class="Bound">pt</a> <a id="11996" href="Ordinals.WellOrderingTaboo.html#11956" class="Bound">x</a><a id="11997" class="Symbol">)</a>
   <a id="12002" class="Keyword">where</a>
    <a id="12012" href="Ordinals.WellOrderingTaboo.html#12012" class="Function">γ</a> <a id="12014" class="Symbol">:</a> <a id="12016" class="Symbol">(</a><a id="12017" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12019" href="Ordinals.WellOrderingTaboo.html#12019" class="Bound">i</a> <a id="12021" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12023" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="12025" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12027" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12030" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12032" href="Ordinals.WellOrderingTaboo.html#12019" class="Bound">i</a> <a id="12034" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12036" href="Ordinals.WellOrderingTaboo.html#11956" class="Bound">x</a><a id="12037" class="Symbol">)</a>
      <a id="12045" class="Symbol">→</a> <a id="12047" class="Symbol">(</a><a id="12048" href="Ordinals.WellOrderingTaboo.html#11956" class="Bound">x</a> <a id="12050" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12052" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12055" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12057" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12058" class="Symbol">)</a> <a id="12060" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12062" class="Symbol">(</a><a id="12063" href="Ordinals.WellOrderingTaboo.html#11956" class="Bound">x</a> <a id="12065" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12067" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12070" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12072" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12073" class="Symbol">)</a>
    <a id="12079" href="Ordinals.WellOrderingTaboo.html#12012" class="Function">γ</a> <a id="12081" class="Symbol">(</a><a id="12082" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="12084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12086" href="Ordinals.WellOrderingTaboo.html#12086" class="Bound">e</a><a id="12087" class="Symbol">)</a> <a id="12089" class="Symbol">=</a> <a id="12091" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12095" class="Symbol">(</a><a id="12096" href="Ordinals.WellOrderingTaboo.html#12086" class="Bound">e</a> <a id="12098" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="12100" class="Symbol">)</a>
    <a id="12106" href="Ordinals.WellOrderingTaboo.html#12012" class="Function">γ</a> <a id="12108" class="Symbol">(</a><a id="12109" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="12111" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12113" href="Ordinals.WellOrderingTaboo.html#12113" class="Bound">e</a><a id="12114" class="Symbol">)</a> <a id="12116" class="Symbol">=</a> <a id="12118" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12122" class="Symbol">(</a><a id="12123" href="Ordinals.WellOrderingTaboo.html#12113" class="Bound">e</a> <a id="12125" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="12127" class="Symbol">)</a>

  <a id="12132" href="Ordinals.WellOrderingTaboo.html#12132" class="Function">η₀-minimal</a> <a id="12143" class="Symbol">:</a> <a id="12145" class="Symbol">(</a><a id="12146" href="Ordinals.WellOrderingTaboo.html#12146" class="Bound">x</a> <a id="12148" class="Symbol">:</a> <a id="12150" href="Ordinals.WellOrderingTaboo.html#11634" class="Function">S</a><a id="12151" class="Symbol">)</a> <a id="12153" class="Symbol">→</a> <a id="12155" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12157" class="Symbol">(</a><a id="12158" href="Ordinals.WellOrderingTaboo.html#12146" class="Bound">x</a> <a id="12160" href="Ordinals.WellOrderingTaboo.html#11676" class="Bound Operator">≺</a> <a id="12162" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12165" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12167" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12168" class="Symbol">)</a>
  <a id="12172" href="Ordinals.WellOrderingTaboo.html#12132" class="Function">η₀-minimal</a> <a id="12183" href="Ordinals.WellOrderingTaboo.html#12183" class="Bound">x</a> <a id="12185" href="Ordinals.WellOrderingTaboo.html#12185" class="Bound">h</a> <a id="12187" class="Symbol">=</a> <a id="12189" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="12196" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="12206" href="Ordinals.WellOrderingTaboo.html#12240" class="Function">γ</a> <a id="12208" class="Symbol">(</a><a id="12209" href="Ordinals.WellOrderingTaboo.html#11884" class="Function">quotient-lemma</a> <a id="12224" href="Ordinals.WellOrderingTaboo.html#12183" class="Bound">x</a><a id="12225" class="Symbol">)</a>
   <a id="12230" class="Keyword">where</a>
    <a id="12240" href="Ordinals.WellOrderingTaboo.html#12240" class="Function">γ</a> <a id="12242" class="Symbol">:</a> <a id="12244" class="Symbol">(</a><a id="12245" href="Ordinals.WellOrderingTaboo.html#12183" class="Bound">x</a> <a id="12247" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12249" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12252" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12254" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12255" class="Symbol">)</a> <a id="12257" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12259" class="Symbol">(</a><a id="12260" href="Ordinals.WellOrderingTaboo.html#12183" class="Bound">x</a> <a id="12262" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12264" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12267" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12269" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12270" class="Symbol">)</a> <a id="12272" class="Symbol">→</a> <a id="12274" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
    <a id="12280" href="Ordinals.WellOrderingTaboo.html#12240" class="Function">γ</a> <a id="12282" class="Symbol">(</a><a id="12283" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12287" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12291" class="Symbol">)</a> <a id="12293" class="Symbol">=</a> <a id="12295" href="Ordinals.WellOrderingTaboo.html#11783" class="Bound">≺-irreflexive</a> <a id="12309" class="Symbol">(</a><a id="12310" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12313" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12315" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12316" class="Symbol">)</a> <a id="12318" href="Ordinals.WellOrderingTaboo.html#12185" class="Bound">h</a>
    <a id="12324" href="Ordinals.WellOrderingTaboo.html#12240" class="Function">γ</a> <a id="12326" class="Symbol">(</a><a id="12327" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12331" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12335" class="Symbol">)</a> <a id="12337" class="Symbol">=</a> <a id="12339" href="Ordinals.WellOrderingTaboo.html#10662" class="Bound">P-is-not-false</a> <a id="12354" href="Ordinals.WellOrderingTaboo.html#12373" class="Function">ϕ</a>
     <a id="12361" class="Keyword">where</a>
      <a id="12373" href="Ordinals.WellOrderingTaboo.html#12373" class="Function">ϕ</a> <a id="12375" class="Symbol">:</a> <a id="12377" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12379" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a>
      <a id="12387" href="Ordinals.WellOrderingTaboo.html#12373" class="Function">ϕ</a> <a id="12389" href="Ordinals.WellOrderingTaboo.html#12389" class="Bound">p</a> <a id="12391" class="Symbol">=</a> <a id="12393" href="Ordinals.WellOrderingTaboo.html#11783" class="Bound">≺-irreflexive</a> <a id="12407" class="Symbol">(</a><a id="12408" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12411" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12413" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12414" class="Symbol">)</a> <a id="12416" class="Symbol">(</a><a id="12417" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12427" class="Symbol">(</a><a id="12428" href="Ordinals.WellOrderingTaboo.html#11676" class="Bound Operator">_≺</a> <a id="12431" class="Symbol">(</a><a id="12432" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12435" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12437" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12438" class="Symbol">))</a> <a id="12441" href="Ordinals.WellOrderingTaboo.html#12471" class="Function">claim</a> <a id="12447" href="Ordinals.WellOrderingTaboo.html#12185" class="Bound">h</a><a id="12448" class="Symbol">)</a>
       <a id="12457" class="Keyword">where</a>
        <a id="12471" href="Ordinals.WellOrderingTaboo.html#12471" class="Function">claim</a> <a id="12477" class="Symbol">:</a> <a id="12479" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12482" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12484" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="12486" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12488" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12491" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12493" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
        <a id="12503" href="Ordinals.WellOrderingTaboo.html#12471" class="Function">claim</a> <a id="12509" class="Symbol">=</a> <a id="12511" href="Quotient.Type.html#1799" class="Function">η/-identifies-related-points</a> <a id="12540" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12542" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="12544" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12548" href="Ordinals.WellOrderingTaboo.html#12389" class="Bound">p</a> <a id="12550" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>

  <a id="12555" href="Ordinals.WellOrderingTaboo.html#12555" class="Function">η₁-minimal</a> <a id="12566" class="Symbol">:</a> <a id="12568" class="Symbol">(</a><a id="12569" href="Ordinals.WellOrderingTaboo.html#12569" class="Bound">x</a> <a id="12571" class="Symbol">:</a> <a id="12573" href="Ordinals.WellOrderingTaboo.html#11634" class="Function">S</a><a id="12574" class="Symbol">)</a> <a id="12576" class="Symbol">→</a> <a id="12578" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12580" class="Symbol">(</a><a id="12581" href="Ordinals.WellOrderingTaboo.html#12569" class="Bound">x</a> <a id="12583" href="Ordinals.WellOrderingTaboo.html#11676" class="Bound Operator">≺</a> <a id="12585" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12588" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12590" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12591" class="Symbol">)</a>
  <a id="12595" href="Ordinals.WellOrderingTaboo.html#12555" class="Function">η₁-minimal</a> <a id="12606" href="Ordinals.WellOrderingTaboo.html#12606" class="Bound">x</a> <a id="12608" href="Ordinals.WellOrderingTaboo.html#12608" class="Bound">h</a> <a id="12610" class="Symbol">=</a> <a id="12612" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="12619" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="12629" href="Ordinals.WellOrderingTaboo.html#12663" class="Function">γ</a> <a id="12631" class="Symbol">(</a><a id="12632" href="Ordinals.WellOrderingTaboo.html#11884" class="Function">quotient-lemma</a> <a id="12647" href="Ordinals.WellOrderingTaboo.html#12606" class="Bound">x</a><a id="12648" class="Symbol">)</a>
   <a id="12653" class="Keyword">where</a>
    <a id="12663" href="Ordinals.WellOrderingTaboo.html#12663" class="Function">γ</a> <a id="12665" class="Symbol">:</a> <a id="12667" class="Symbol">(</a><a id="12668" href="Ordinals.WellOrderingTaboo.html#12606" class="Bound">x</a> <a id="12670" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12672" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12675" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12677" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12678" class="Symbol">)</a> <a id="12680" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12682" class="Symbol">(</a><a id="12683" href="Ordinals.WellOrderingTaboo.html#12606" class="Bound">x</a> <a id="12685" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12687" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12690" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12692" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12693" class="Symbol">)</a> <a id="12695" class="Symbol">→</a> <a id="12697" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
    <a id="12703" href="Ordinals.WellOrderingTaboo.html#12663" class="Function">γ</a> <a id="12705" class="Symbol">(</a><a id="12706" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12710" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12714" class="Symbol">)</a> <a id="12716" class="Symbol">=</a> <a id="12718" href="Ordinals.WellOrderingTaboo.html#11783" class="Bound">≺-irreflexive</a> <a id="12732" class="Symbol">(</a><a id="12733" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12736" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12738" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12739" class="Symbol">)</a> <a id="12741" href="Ordinals.WellOrderingTaboo.html#12608" class="Bound">h</a>
    <a id="12747" href="Ordinals.WellOrderingTaboo.html#12663" class="Function">γ</a> <a id="12749" class="Symbol">(</a><a id="12750" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12754" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12758" class="Symbol">)</a> <a id="12760" class="Symbol">=</a> <a id="12762" href="Ordinals.WellOrderingTaboo.html#10662" class="Bound">P-is-not-false</a> <a id="12777" href="Ordinals.WellOrderingTaboo.html#12796" class="Function">ϕ</a>
     <a id="12784" class="Keyword">where</a>
      <a id="12796" href="Ordinals.WellOrderingTaboo.html#12796" class="Function">ϕ</a> <a id="12798" class="Symbol">:</a> <a id="12800" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12802" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a>
      <a id="12810" href="Ordinals.WellOrderingTaboo.html#12796" class="Function">ϕ</a> <a id="12812" href="Ordinals.WellOrderingTaboo.html#12812" class="Bound">p</a> <a id="12814" class="Symbol">=</a> <a id="12816" href="Ordinals.WellOrderingTaboo.html#11783" class="Bound">≺-irreflexive</a> <a id="12830" class="Symbol">(</a><a id="12831" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12834" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12836" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12837" class="Symbol">)</a> <a id="12839" class="Symbol">(</a><a id="12840" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12850" class="Symbol">(</a><a id="12851" href="Ordinals.WellOrderingTaboo.html#11676" class="Bound Operator">_≺</a> <a id="12854" class="Symbol">(</a><a id="12855" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12858" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12860" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12861" class="Symbol">))</a> <a id="12864" href="Ordinals.WellOrderingTaboo.html#12894" class="Function">claim</a> <a id="12870" href="Ordinals.WellOrderingTaboo.html#12608" class="Bound">h</a><a id="12871" class="Symbol">)</a>
       <a id="12880" class="Keyword">where</a>
        <a id="12894" href="Ordinals.WellOrderingTaboo.html#12894" class="Function">claim</a> <a id="12900" class="Symbol">:</a> <a id="12902" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12905" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12907" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="12909" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12911" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="12914" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12916" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
        <a id="12926" href="Ordinals.WellOrderingTaboo.html#12894" class="Function">claim</a> <a id="12932" class="Symbol">=</a> <a id="12934" href="Quotient.Type.html#1799" class="Function">η/-identifies-related-points</a> <a id="12963" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="12965" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="12967" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12971" href="Ordinals.WellOrderingTaboo.html#12812" class="Bound">p</a> <a id="12973" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>

  <a id="12978" href="Ordinals.WellOrderingTaboo.html#12978" class="Function">≈-identifies-₀-and-₁</a> <a id="12999" class="Symbol">:</a> <a id="13001" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="13004" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="13006" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="13008" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13010" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="13013" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="13015" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="13019" href="Ordinals.WellOrderingTaboo.html#12978" class="Function">≈-identifies-₀-and-₁</a> <a id="13040" class="Symbol">=</a> <a id="13042" href="Ordinals.WellOrderingTaboo.html#13274" class="Function">goal</a>
   <a id="13050" class="Keyword">where</a>
    <a id="13060" href="Ordinals.WellOrderingTaboo.html#13060" class="Function">claim</a> <a id="13066" class="Symbol">:</a> <a id="13068" class="Symbol">(</a><a id="13069" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="13072" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="13074" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="13076" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13078" href="Ordinals.WellOrderingTaboo.html#12132" class="Function">η₀-minimal</a><a id="13088" class="Symbol">)</a> <a id="13090" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13092" class="Symbol">(</a><a id="13093" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="13096" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="13098" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="13100" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13102" href="Ordinals.WellOrderingTaboo.html#12555" class="Function">η₁-minimal</a><a id="13112" class="Symbol">)</a>
    <a id="13118" href="Ordinals.WellOrderingTaboo.html#13060" class="Function">claim</a> <a id="13124" class="Symbol">=</a> <a id="13126" href="Ordinals.WellOrderingTaboo.html#3198" class="Function">at-most-one-minimal-elt-if-extensionality-for-minimal-elts</a>
             <a id="13198" href="Ordinals.WellOrderingTaboo.html#11676" class="Bound Operator">_≺_</a> <a id="13202" href="Ordinals.WellOrderingTaboo.html#11706" class="Bound">≺-minimally-extensional</a> <a id="13226" class="Symbol">(</a><a id="13227" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="13230" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="13232" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="13234" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13236" href="Ordinals.WellOrderingTaboo.html#12132" class="Function">η₀-minimal</a><a id="13246" class="Symbol">)</a> <a id="13248" class="Symbol">(</a><a id="13249" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="13252" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="13254" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="13256" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13258" href="Ordinals.WellOrderingTaboo.html#12555" class="Function">η₁-minimal</a><a id="13268" class="Symbol">)</a>
    <a id="13274" href="Ordinals.WellOrderingTaboo.html#13274" class="Function">goal</a> <a id="13279" class="Symbol">:</a> <a id="13281" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="13284" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="13286" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="13288" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13290" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="13293" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="13295" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
    <a id="13301" href="Ordinals.WellOrderingTaboo.html#13274" class="Function">goal</a> <a id="13306" class="Symbol">=</a> <a id="13308" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13311" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13315" href="Ordinals.WellOrderingTaboo.html#13060" class="Function">claim</a>

  <a id="13324" href="Ordinals.WellOrderingTaboo.html#13324" class="Function">P-must-hold</a> <a id="13336" class="Symbol">:</a> <a id="13338" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a>
  <a id="13342" href="Ordinals.WellOrderingTaboo.html#13324" class="Function">P-must-hold</a> <a id="13354" class="Symbol">=</a>
   <a id="13359" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="13366" href="Ordinals.WellOrderingTaboo.html#10630" class="Bound">P-is-prop</a> <a id="13376" href="Ordinals.WellOrderingTaboo.html#13448" class="Function">γ</a> <a id="13378" class="Symbol">(</a><a id="13379" href="Quotient.Large.html#7993" class="Function">large-effective-set-quotients</a> <a id="13409" href="Ordinals.WellOrderingTaboo.html#11538" class="Function">≋</a> <a id="13411" href="Ordinals.WellOrderingTaboo.html#12978" class="Function">≈-identifies-₀-and-₁</a><a id="13431" class="Symbol">)</a>
    <a id="13437" class="Keyword">where</a>
     <a id="13448" href="Ordinals.WellOrderingTaboo.html#13448" class="Function">γ</a> <a id="13450" class="Symbol">:</a> <a id="13452" class="Symbol">(</a><a id="13453" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="13455" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13457" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13458" class="Symbol">)</a> <a id="13460" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13462" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a> <a id="13464" class="Symbol">→</a> <a id="13466" href="Ordinals.WellOrderingTaboo.html#10611" class="Bound">P</a>
     <a id="13473" href="Ordinals.WellOrderingTaboo.html#13448" class="Function">γ</a> <a id="13475" class="Symbol">(</a><a id="13476" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13480" href="Ordinals.WellOrderingTaboo.html#13480" class="Bound">e</a><a id="13481" class="Symbol">)</a> <a id="13483" class="Symbol">=</a> <a id="13485" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="13502" href="Ordinals.WellOrderingTaboo.html#13480" class="Bound">e</a>
     <a id="13509" href="Ordinals.WellOrderingTaboo.html#13448" class="Function">γ</a> <a id="13511" class="Symbol">(</a><a id="13512" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13516" href="Ordinals.WellOrderingTaboo.html#13516" class="Bound">p</a><a id="13517" class="Symbol">)</a> <a id="13519" class="Symbol">=</a> <a id="13521" href="Ordinals.WellOrderingTaboo.html#13516" class="Bound">p</a>

<a id="13524" class="Markup">\end{code}</a><a id="13534" class="Background">

This concludes the formalization of Andrew Swan&#39;s proofs.

Next, we use the above argument to show that inductive well-ordering principle
implies the axiom of choice. This is because we can reuse the classical proof:
first you get the inductive well-ordering implies classical well-ordering (every
non-empty subset has a minimal element), using excluded middle via the argument
above. Then we use the classical proof that (any kind of) well-ordering implies
choice.

We start by defining classical well orders.

</a><a id="14048" class="Markup">\begin{code}</a>

<a id="14062" class="Keyword">module</a> <a id="ClassicalWellOrder"></a><a id="14069" href="Ordinals.WellOrderingTaboo.html#14069" class="Module">ClassicalWellOrder</a>
        <a id="14096" class="Symbol">(</a><a id="14097" href="Ordinals.WellOrderingTaboo.html#14097" class="Bound">pt</a> <a id="14100" class="Symbol">:</a> <a id="14102" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="14133" class="Symbol">)</a>
       <a id="14142" class="Keyword">where</a>

 <a id="14150" class="Keyword">open</a> <a id="14155" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="14179" href="Ordinals.WellOrderingTaboo.html#14097" class="Bound">pt</a>

 <a id="14184" class="Keyword">module</a> <a id="14191" href="Ordinals.WellOrderingTaboo.html#14191" class="Module">_</a>
         <a id="14202" class="Symbol">{</a><a id="14203" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a> <a id="14205" class="Symbol">:</a> <a id="14207" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14209" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14211" class="Symbol">}</a>
         <a id="14222" class="Symbol">(</a><a id="14223" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">_≺_</a> <a id="14227" class="Symbol">:</a> <a id="14229" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a> <a id="14231" class="Symbol">→</a> <a id="14233" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a> <a id="14235" class="Symbol">→</a> <a id="14237" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="14239" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14241" class="Symbol">)</a>
       <a id="14250" class="Keyword">where</a>

  <a id="14259" class="Keyword">open</a> <a id="14264" class="Keyword">import</a> <a id="14271" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a> <a id="14288" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">_≺_</a>

  <a id="14295" href="Ordinals.WellOrderingTaboo.html#14295" class="Function">is-uniquely-trichotomous</a> <a id="14320" class="Symbol">:</a> <a id="14322" href="Ordinals.WellOrderingTaboo.html#14207" class="Bound">𝓤</a> <a id="14324" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14326" href="Ordinals.WellOrderingTaboo.html#14237" class="Bound">𝓣</a> <a id="14328" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="14332" href="Ordinals.WellOrderingTaboo.html#14295" class="Function">is-uniquely-trichotomous</a> <a id="14357" class="Symbol">=</a>
   <a id="14362" class="Symbol">(</a><a id="14363" href="Ordinals.WellOrderingTaboo.html#14363" class="Bound">x</a> <a id="14365" href="Ordinals.WellOrderingTaboo.html#14365" class="Bound">y</a> <a id="14367" class="Symbol">:</a> <a id="14369" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="14370" class="Symbol">)</a> <a id="14372" class="Symbol">→</a> <a id="14374" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="14387" class="Symbol">((</a><a id="14389" href="Ordinals.WellOrderingTaboo.html#14363" class="Bound">x</a> <a id="14391" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="14393" href="Ordinals.WellOrderingTaboo.html#14365" class="Bound">y</a><a id="14394" class="Symbol">)</a> <a id="14396" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14398" class="Symbol">(</a><a id="14399" href="Ordinals.WellOrderingTaboo.html#14363" class="Bound">x</a> <a id="14401" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14403" href="Ordinals.WellOrderingTaboo.html#14365" class="Bound">y</a><a id="14404" class="Symbol">)</a> <a id="14406" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14408" class="Symbol">(</a><a id="14409" href="Ordinals.WellOrderingTaboo.html#14365" class="Bound">y</a> <a id="14411" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="14413" href="Ordinals.WellOrderingTaboo.html#14363" class="Bound">x</a><a id="14414" class="Symbol">))</a>

  <a id="14420" href="Ordinals.WellOrderingTaboo.html#14420" class="Function">inhabited-has-minimal</a> <a id="14442" class="Symbol">:</a> <a id="14444" class="Symbol">(</a><a id="14445" href="Ordinals.WellOrderingTaboo.html#14207" class="Bound">𝓤</a> <a id="14447" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14449" href="Ordinals.WellOrderingTaboo.html#14237" class="Bound">𝓣</a><a id="14450" class="Symbol">)</a> <a id="14452" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="14454" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="14458" href="Ordinals.WellOrderingTaboo.html#14420" class="Function">inhabited-has-minimal</a> <a id="14480" class="Symbol">=</a> <a id="14482" class="Symbol">(</a><a id="14483" href="Ordinals.WellOrderingTaboo.html#14483" class="Bound">A</a> <a id="14485" class="Symbol">:</a> <a id="14487" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a> <a id="14489" class="Symbol">→</a> <a id="14491" class="Symbol">(</a><a id="14492" href="Ordinals.WellOrderingTaboo.html#14207" class="Bound">𝓤</a> <a id="14494" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14496" href="Ordinals.WellOrderingTaboo.html#14237" class="Bound">𝓣</a><a id="14497" class="Symbol">)</a> <a id="14499" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14501" class="Symbol">)</a>
                        <a id="14527" class="Symbol">→</a> <a id="14529" class="Symbol">((</a><a id="14531" href="Ordinals.WellOrderingTaboo.html#14531" class="Bound">x</a> <a id="14533" class="Symbol">:</a> <a id="14535" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="14536" class="Symbol">)</a> <a id="14538" class="Symbol">→</a> <a id="14540" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="14548" class="Symbol">(</a><a id="14549" href="Ordinals.WellOrderingTaboo.html#14483" class="Bound">A</a> <a id="14551" href="Ordinals.WellOrderingTaboo.html#14531" class="Bound">x</a><a id="14552" class="Symbol">))</a>
                        <a id="14579" class="Symbol">→</a> <a id="14581" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="14583" href="Ordinals.WellOrderingTaboo.html#14583" class="Bound">x</a> <a id="14585" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="14587" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a> <a id="14589" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="14591" href="Ordinals.WellOrderingTaboo.html#14483" class="Bound">A</a> <a id="14593" href="Ordinals.WellOrderingTaboo.html#14583" class="Bound">x</a>
                        <a id="14619" class="Symbol">→</a> <a id="14621" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14623" href="Ordinals.WellOrderingTaboo.html#14623" class="Bound">x</a> <a id="14625" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14627" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a> <a id="14629" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14631" href="Ordinals.WellOrderingTaboo.html#14483" class="Bound">A</a> <a id="14633" href="Ordinals.WellOrderingTaboo.html#14623" class="Bound">x</a> <a id="14635" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14637" class="Symbol">((</a><a id="14639" href="Ordinals.WellOrderingTaboo.html#14639" class="Bound">y</a> <a id="14641" class="Symbol">:</a> <a id="14643" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="14644" class="Symbol">)</a> <a id="14646" class="Symbol">→</a> <a id="14648" href="Ordinals.WellOrderingTaboo.html#14483" class="Bound">A</a> <a id="14650" href="Ordinals.WellOrderingTaboo.html#14639" class="Bound">y</a> <a id="14652" class="Symbol">→</a> <a id="14654" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="14656" class="Symbol">(</a><a id="14657" href="Ordinals.WellOrderingTaboo.html#14639" class="Bound">y</a> <a id="14659" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="14661" href="Ordinals.WellOrderingTaboo.html#14623" class="Bound">x</a><a id="14662" class="Symbol">))</a>

<a id="14666" class="Markup">\end{code}</a><a id="14676" class="Background">

 The definition inhabtited-has-minimal deserves two remarks:

 (1) One may have expected ∃ rather than Σ in the conclusion, but in the presence
 of trichotomy (which is an axiom of a classical well-order) the type
   Σ x ꞉ X , A x × ((y : X) → A y → ¬ (y ≺ x))
 is a proposition, so there is no need to use ∃ rather than Σ.

 This result is minimal-is-prop below.

 (2) We would like the above to express that every inhabited subset has a
 minimal element, but in the absence of propositional resizing, this is tricky,
 because it would require having an axiom ⋆scheme⋆ consisting of a definition
 referring to families (A : X → 𝓥 ̇ ) for each universe level 𝓥.

 We don&#39;t wish to assume propsitional resizing here or have axiom schemes, so we
 make the choice to use the universe 𝓤 ⊔ 𝓣. Recall that X : 𝓤 and that _≺_ has
 values in 𝓣.

</a><a id="15516" class="Markup">\begin{code}</a>

  <a id="15532" href="Ordinals.WellOrderingTaboo.html#15532" class="Function">minimal-is-prop</a> <a id="15548" class="Symbol">:</a> <a id="15550" href="Ordinals.Notions.html#12393" class="Function">is-trichotomous-order</a>
                  <a id="15590" class="Symbol">→</a> <a id="15592" class="Symbol">(</a><a id="15593" href="Ordinals.WellOrderingTaboo.html#15593" class="Bound">A</a> <a id="15595" class="Symbol">:</a> <a id="15597" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a> <a id="15599" class="Symbol">→</a> <a id="15601" class="Symbol">(</a><a id="15602" href="Ordinals.WellOrderingTaboo.html#14207" class="Bound">𝓤</a> <a id="15604" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15606" href="Ordinals.WellOrderingTaboo.html#14237" class="Bound">𝓣</a><a id="15607" class="Symbol">)</a> <a id="15609" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15611" class="Symbol">)</a>
                  <a id="15631" class="Symbol">→</a> <a id="15633" class="Symbol">((</a><a id="15635" href="Ordinals.WellOrderingTaboo.html#15635" class="Bound">x</a> <a id="15637" class="Symbol">:</a> <a id="15639" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="15640" class="Symbol">)</a> <a id="15642" class="Symbol">→</a> <a id="15644" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="15652" class="Symbol">(</a><a id="15653" href="Ordinals.WellOrderingTaboo.html#15593" class="Bound">A</a> <a id="15655" href="Ordinals.WellOrderingTaboo.html#15635" class="Bound">x</a><a id="15656" class="Symbol">))</a>
                  <a id="15677" class="Symbol">→</a> <a id="15679" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="15687" class="Symbol">(</a><a id="15688" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15690" href="Ordinals.WellOrderingTaboo.html#15690" class="Bound">x</a> <a id="15692" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15694" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a> <a id="15696" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15698" href="Ordinals.WellOrderingTaboo.html#15593" class="Bound">A</a> <a id="15700" href="Ordinals.WellOrderingTaboo.html#15690" class="Bound">x</a> <a id="15702" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15704" class="Symbol">((</a><a id="15706" href="Ordinals.WellOrderingTaboo.html#15706" class="Bound">y</a> <a id="15708" class="Symbol">:</a> <a id="15710" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="15711" class="Symbol">)</a> <a id="15713" class="Symbol">→</a> <a id="15715" href="Ordinals.WellOrderingTaboo.html#15593" class="Bound">A</a> <a id="15717" href="Ordinals.WellOrderingTaboo.html#15706" class="Bound">y</a> <a id="15719" class="Symbol">→</a> <a id="15721" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="15723" class="Symbol">(</a><a id="15724" href="Ordinals.WellOrderingTaboo.html#15706" class="Bound">y</a> <a id="15726" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="15728" href="Ordinals.WellOrderingTaboo.html#15690" class="Bound">x</a><a id="15729" class="Symbol">)))</a>
  <a id="15735" href="Ordinals.WellOrderingTaboo.html#15532" class="Function">minimal-is-prop</a> <a id="15751" href="Ordinals.WellOrderingTaboo.html#15751" class="Bound">trich</a> <a id="15757" href="Ordinals.WellOrderingTaboo.html#15757" class="Bound">A</a> <a id="15759" href="Ordinals.WellOrderingTaboo.html#15759" class="Bound">A-is-prop-valued</a> <a id="15776" class="Symbol">(</a><a id="15777" href="Ordinals.WellOrderingTaboo.html#15777" class="Bound">x</a> <a id="15779" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15781" href="Ordinals.WellOrderingTaboo.html#15781" class="Bound">a</a> <a id="15783" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15785" href="Ordinals.WellOrderingTaboo.html#15785" class="Bound">f</a><a id="15786" class="Symbol">)</a> <a id="15788" class="Symbol">(</a><a id="15789" href="Ordinals.WellOrderingTaboo.html#15789" class="Bound">x&#39;</a> <a id="15792" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15794" href="Ordinals.WellOrderingTaboo.html#15794" class="Bound">a&#39;</a> <a id="15797" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15799" href="Ordinals.WellOrderingTaboo.html#15799" class="Bound">f&#39;</a><a id="15801" class="Symbol">)</a> <a id="15803" class="Symbol">=</a>
   <a id="15808" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="15821" href="Ordinals.WellOrderingTaboo.html#15840" class="Function">i</a> <a id="15823" href="Ordinals.WellOrderingTaboo.html#15983" class="Function">q</a>
    <a id="15829" class="Keyword">where</a>
     <a id="15840" href="Ordinals.WellOrderingTaboo.html#15840" class="Function">i</a> <a id="15842" class="Symbol">:</a> <a id="15844" class="Symbol">(</a><a id="15845" href="Ordinals.WellOrderingTaboo.html#15845" class="Bound">x</a> <a id="15847" class="Symbol">:</a> <a id="15849" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="15850" class="Symbol">)</a> <a id="15852" class="Symbol">→</a> <a id="15854" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="15862" class="Symbol">(</a><a id="15863" href="Ordinals.WellOrderingTaboo.html#15757" class="Bound">A</a> <a id="15865" href="Ordinals.WellOrderingTaboo.html#15845" class="Bound">x</a> <a id="15867" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15869" class="Symbol">((</a><a id="15871" href="Ordinals.WellOrderingTaboo.html#15871" class="Bound">y</a> <a id="15873" class="Symbol">:</a> <a id="15875" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="15876" class="Symbol">)</a> <a id="15878" class="Symbol">→</a> <a id="15880" href="Ordinals.WellOrderingTaboo.html#15757" class="Bound">A</a> <a id="15882" href="Ordinals.WellOrderingTaboo.html#15871" class="Bound">y</a> <a id="15884" class="Symbol">→</a> <a id="15886" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="15888" class="Symbol">(</a><a id="15889" href="Ordinals.WellOrderingTaboo.html#15871" class="Bound">y</a> <a id="15891" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="15893" href="Ordinals.WellOrderingTaboo.html#15845" class="Bound">x</a><a id="15894" class="Symbol">)))</a>
     <a id="15903" href="Ordinals.WellOrderingTaboo.html#15840" class="Function">i</a> <a id="15905" href="Ordinals.WellOrderingTaboo.html#15905" class="Bound">x</a> <a id="15907" class="Symbol">=</a> <a id="15909" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="15919" class="Symbol">(</a><a id="15920" href="Ordinals.WellOrderingTaboo.html#15759" class="Bound">A-is-prop-valued</a> <a id="15937" href="Ordinals.WellOrderingTaboo.html#15905" class="Bound">x</a><a id="15938" class="Symbol">)</a> <a id="15940" class="Symbol">(</a><a id="15941" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="15952" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a> <a id="15955" class="Symbol">(λ</a> <a id="15958" href="Ordinals.WellOrderingTaboo.html#15958" class="Bound">x</a> <a id="15960" href="Ordinals.WellOrderingTaboo.html#15960" class="Bound">a</a> <a id="15962" href="Ordinals.WellOrderingTaboo.html#15962" class="Bound">l</a> <a id="15964" class="Symbol">→</a> <a id="15966" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a><a id="15975" class="Symbol">))</a>
     <a id="15983" href="Ordinals.WellOrderingTaboo.html#15983" class="Function">q</a> <a id="15985" class="Symbol">:</a> <a id="15987" href="Ordinals.WellOrderingTaboo.html#15777" class="Bound">x</a> <a id="15989" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15991" href="Ordinals.WellOrderingTaboo.html#15789" class="Bound">x&#39;</a>
     <a id="15999" href="Ordinals.WellOrderingTaboo.html#15983" class="Function">q</a> <a id="16001" class="Symbol">=</a> <a id="16003" href="Ordinals.WellOrderingTaboo.html#16037" class="Function">κ</a> <a id="16005" class="Symbol">(</a><a id="16006" href="Ordinals.WellOrderingTaboo.html#15751" class="Bound">trich</a> <a id="16012" href="Ordinals.WellOrderingTaboo.html#15777" class="Bound">x</a> <a id="16014" href="Ordinals.WellOrderingTaboo.html#15789" class="Bound">x&#39;</a><a id="16016" class="Symbol">)</a>
      <a id="16024" class="Keyword">where</a>
       <a id="16037" href="Ordinals.WellOrderingTaboo.html#16037" class="Function">κ</a> <a id="16039" class="Symbol">:</a> <a id="16041" class="Symbol">(</a><a id="16042" href="Ordinals.WellOrderingTaboo.html#15777" class="Bound">x</a> <a id="16044" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="16046" href="Ordinals.WellOrderingTaboo.html#15789" class="Bound">x&#39;</a><a id="16048" class="Symbol">)</a> <a id="16050" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="16052" class="Symbol">(</a><a id="16053" href="Ordinals.WellOrderingTaboo.html#15777" class="Bound">x</a> <a id="16055" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16057" href="Ordinals.WellOrderingTaboo.html#15789" class="Bound">x&#39;</a><a id="16059" class="Symbol">)</a> <a id="16061" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="16063" class="Symbol">(</a><a id="16064" href="Ordinals.WellOrderingTaboo.html#15789" class="Bound">x&#39;</a> <a id="16067" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="16069" href="Ordinals.WellOrderingTaboo.html#15777" class="Bound">x</a><a id="16070" class="Symbol">)</a> <a id="16072" class="Symbol">→</a> <a id="16074" href="Ordinals.WellOrderingTaboo.html#15777" class="Bound">x</a> <a id="16076" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16078" href="Ordinals.WellOrderingTaboo.html#15789" class="Bound">x&#39;</a>
       <a id="16088" href="Ordinals.WellOrderingTaboo.html#16037" class="Function">κ</a> <a id="16090" class="Symbol">(</a><a id="16091" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16095" href="Ordinals.WellOrderingTaboo.html#16095" class="Bound">k</a><a id="16096" class="Symbol">)</a>       <a id="16104" class="Symbol">=</a> <a id="16106" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16113" class="Symbol">(</a><a id="16114" href="Ordinals.WellOrderingTaboo.html#15799" class="Bound">f&#39;</a> <a id="16117" href="Ordinals.WellOrderingTaboo.html#15777" class="Bound">x</a> <a id="16119" href="Ordinals.WellOrderingTaboo.html#15781" class="Bound">a</a> <a id="16121" href="Ordinals.WellOrderingTaboo.html#16095" class="Bound">k</a><a id="16122" class="Symbol">)</a>
       <a id="16131" href="Ordinals.WellOrderingTaboo.html#16037" class="Function">κ</a> <a id="16133" class="Symbol">(</a><a id="16134" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16138" class="Symbol">(</a><a id="16139" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16143" href="Ordinals.WellOrderingTaboo.html#16143" class="Bound">p</a><a id="16144" class="Symbol">))</a> <a id="16147" class="Symbol">=</a> <a id="16149" href="Ordinals.WellOrderingTaboo.html#16143" class="Bound">p</a>
       <a id="16158" href="Ordinals.WellOrderingTaboo.html#16037" class="Function">κ</a> <a id="16160" class="Symbol">(</a><a id="16161" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16165" class="Symbol">(</a><a id="16166" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16170" href="Ordinals.WellOrderingTaboo.html#16170" class="Bound">l</a><a id="16171" class="Symbol">))</a> <a id="16174" class="Symbol">=</a> <a id="16176" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="16183" class="Symbol">(</a><a id="16184" href="Ordinals.WellOrderingTaboo.html#15785" class="Bound">f</a> <a id="16186" href="Ordinals.WellOrderingTaboo.html#15789" class="Bound">x&#39;</a> <a id="16189" href="Ordinals.WellOrderingTaboo.html#15794" class="Bound">a&#39;</a> <a id="16192" href="Ordinals.WellOrderingTaboo.html#16170" class="Bound">l</a><a id="16193" class="Symbol">)</a>

  <a id="16198" href="Ordinals.WellOrderingTaboo.html#16198" class="Function">is-classical-well-order</a> <a id="16222" class="Symbol">:</a> <a id="16224" class="Symbol">(</a><a id="16225" href="Ordinals.WellOrderingTaboo.html#14207" class="Bound">𝓤</a> <a id="16227" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="16229" href="Ordinals.WellOrderingTaboo.html#14237" class="Bound">𝓣</a><a id="16230" class="Symbol">)</a> <a id="16232" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="16234" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="16238" href="Ordinals.WellOrderingTaboo.html#16198" class="Function">is-classical-well-order</a> <a id="16262" class="Symbol">=</a> <a id="16264" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a>
                          <a id="16304" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16306" href="Ordinals.WellOrderingTaboo.html#14295" class="Function">is-uniquely-trichotomous</a>
                          <a id="16357" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16359" href="Ordinals.WellOrderingTaboo.html#14420" class="Function">inhabited-has-minimal</a>

  <a id="16384" href="Ordinals.WellOrderingTaboo.html#16384" class="Function">classical-well-orders-are-uniquely-trichotomous</a>
   <a id="16435" class="Symbol">:</a> <a id="16437" href="Ordinals.WellOrderingTaboo.html#16198" class="Function">is-classical-well-order</a> <a id="16461" class="Symbol">→</a> <a id="16463" href="Ordinals.WellOrderingTaboo.html#14295" class="Function">is-uniquely-trichotomous</a>
  <a id="16490" href="Ordinals.WellOrderingTaboo.html#16384" class="Function">classical-well-orders-are-uniquely-trichotomous</a> <a id="16538" class="Symbol">=</a> <a id="16540" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16544" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="16546" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="16551" class="Markup">\end{code}</a><a id="16561" class="Background">

Assuming excluded middle (for 𝓤 ⊔ 𝓣), we show

 _≺_ is a classical well-order ↔ _≺_ is an inductive well-order.

A remark on well-order-gives-minimal (see below) is in order.
  It may seem that it repeats nonempty-has-minimal in Ordinals.Notions, but
  nonempty-has-minimal uses ¬¬ and excluded middle in ⋆every⋆ universe to
  construct propositional truncations, and ∃ in particular, but we just assume
  propositional truncations and when we assume excluded middle, we only do so
  for specific universes.

</a><a id="17072" class="Markup">\begin{code}</a>

  <a id="17088" class="Keyword">module</a> <a id="17095" href="Ordinals.WellOrderingTaboo.html#17095" class="Module">_</a>
          <a id="17107" class="Symbol">(</a><a id="17108" href="Ordinals.WellOrderingTaboo.html#17108" class="Bound">em</a> <a id="17111" class="Symbol">:</a> <a id="17113" href="UF.ClassicalLogic.html#1153" class="Function">excluded-middle</a> <a id="17129" class="Symbol">(</a><a id="17130" href="Ordinals.WellOrderingTaboo.html#14207" class="Bound">𝓤</a> <a id="17132" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17134" href="Ordinals.WellOrderingTaboo.html#14237" class="Bound">𝓣</a><a id="17135" class="Symbol">))</a>
         <a id="17147" class="Keyword">where</a>

   <a id="17157" class="Keyword">open</a> <a id="17162" class="Keyword">import</a> <a id="17169" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>

   <a id="17194" href="Ordinals.WellOrderingTaboo.html#17194" class="Function">well-order-gives-minimal</a> <a id="17219" class="Symbol">:</a> <a id="17221" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
                            <a id="17263" class="Symbol">→</a> <a id="17265" href="Ordinals.WellOrderingTaboo.html#14420" class="Function">inhabited-has-minimal</a>
   <a id="17290" href="Ordinals.WellOrderingTaboo.html#17194" class="Function">well-order-gives-minimal</a> <a id="17315" href="Ordinals.WellOrderingTaboo.html#17315" class="Bound">iwo</a> <a id="17319" href="Ordinals.WellOrderingTaboo.html#17319" class="Bound">A</a> <a id="17321" href="Ordinals.WellOrderingTaboo.html#17321" class="Bound">A-is-prop-valued</a> <a id="17338" href="Ordinals.WellOrderingTaboo.html#17338" class="Bound">A-is-inhabited</a> <a id="17353" class="Symbol">=</a> <a id="17355" href="Ordinals.WellOrderingTaboo.html#18361" class="Function">γ</a>
    <a id="17361" class="Keyword">where</a>
     <a id="17372" href="Ordinals.WellOrderingTaboo.html#17372" class="Function">B</a> <a id="17374" class="Symbol">:</a> <a id="17376" href="Ordinals.WellOrderingTaboo.html#14207" class="Bound">𝓤</a> <a id="17378" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17380" href="Ordinals.WellOrderingTaboo.html#14237" class="Bound">𝓣</a> <a id="17382" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
     <a id="17389" href="Ordinals.WellOrderingTaboo.html#17372" class="Function">B</a> <a id="17391" class="Symbol">=</a> <a id="17393" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17395" href="Ordinals.WellOrderingTaboo.html#17395" class="Bound">x</a> <a id="17397" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17399" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a> <a id="17401" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17403" href="Ordinals.WellOrderingTaboo.html#17319" class="Bound">A</a> <a id="17405" href="Ordinals.WellOrderingTaboo.html#17395" class="Bound">x</a> <a id="17407" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="17409" class="Symbol">((</a><a id="17411" href="Ordinals.WellOrderingTaboo.html#17411" class="Bound">y</a> <a id="17413" class="Symbol">:</a> <a id="17415" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="17416" class="Symbol">)</a> <a id="17418" class="Symbol">→</a> <a id="17420" href="Ordinals.WellOrderingTaboo.html#17319" class="Bound">A</a> <a id="17422" href="Ordinals.WellOrderingTaboo.html#17411" class="Bound">y</a> <a id="17424" class="Symbol">→</a> <a id="17426" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="17428" class="Symbol">(</a><a id="17429" href="Ordinals.WellOrderingTaboo.html#17411" class="Bound">y</a> <a id="17431" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="17433" href="Ordinals.WellOrderingTaboo.html#17395" class="Bound">x</a><a id="17434" class="Symbol">))</a>
     <a id="17442" href="Ordinals.WellOrderingTaboo.html#17442" class="Function">B-is-prop</a> <a id="17452" class="Symbol">:</a> <a id="17454" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="17462" href="Ordinals.WellOrderingTaboo.html#17372" class="Function">B</a>
     <a id="17469" href="Ordinals.WellOrderingTaboo.html#17442" class="Function">B-is-prop</a> <a id="17479" class="Symbol">=</a> <a id="17481" href="Ordinals.WellOrderingTaboo.html#15532" class="Function">minimal-is-prop</a> <a id="17497" class="Symbol">(</a><a id="17498" href="Ordinals.Notions.html#17291" class="Function">trichotomy</a> <a id="17509" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a> <a id="17512" href="Ordinals.WellOrderingTaboo.html#17108" class="Bound">em</a> <a id="17515" href="Ordinals.WellOrderingTaboo.html#17315" class="Bound">iwo</a><a id="17518" class="Symbol">)</a> <a id="17520" href="Ordinals.WellOrderingTaboo.html#17319" class="Bound">A</a> <a id="17522" href="Ordinals.WellOrderingTaboo.html#17321" class="Bound">A-is-prop-valued</a>
     <a id="17544" href="Ordinals.WellOrderingTaboo.html#17544" class="Function">δ</a> <a id="17546" class="Symbol">:</a> <a id="17548" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="17551" href="Ordinals.WellOrderingTaboo.html#17372" class="Function">B</a>
     <a id="17558" href="Ordinals.WellOrderingTaboo.html#17544" class="Function">δ</a> <a id="17560" href="Ordinals.WellOrderingTaboo.html#17560" class="Bound">f</a> <a id="17562" class="Symbol">=</a> <a id="17564" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="17571" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="17581" href="Ordinals.WellOrderingTaboo.html#18150" class="Function">A-is-empty</a> <a id="17592" href="Ordinals.WellOrderingTaboo.html#17338" class="Bound">A-is-inhabited</a>
      <a id="17613" class="Keyword">where</a>
       <a id="17626" href="Ordinals.WellOrderingTaboo.html#17626" class="Function">ϕ</a> <a id="17628" class="Symbol">:</a> <a id="17630" class="Symbol">(</a><a id="17631" href="Ordinals.WellOrderingTaboo.html#17631" class="Bound">x</a> <a id="17633" class="Symbol">:</a> <a id="17635" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="17636" class="Symbol">)</a> <a id="17638" class="Symbol">→</a> <a id="17640" class="Symbol">((</a><a id="17642" href="Ordinals.WellOrderingTaboo.html#17642" class="Bound">y</a> <a id="17644" class="Symbol">:</a> <a id="17646" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="17647" class="Symbol">)</a> <a id="17649" class="Symbol">→</a> <a id="17651" href="Ordinals.WellOrderingTaboo.html#17642" class="Bound">y</a> <a id="17653" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="17655" href="Ordinals.WellOrderingTaboo.html#17631" class="Bound">x</a> <a id="17657" class="Symbol">→</a> <a id="17659" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="17661" href="Ordinals.WellOrderingTaboo.html#17319" class="Bound">A</a> <a id="17663" href="Ordinals.WellOrderingTaboo.html#17642" class="Bound">y</a><a id="17664" class="Symbol">)</a> <a id="17666" class="Symbol">→</a> <a id="17668" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="17670" href="Ordinals.WellOrderingTaboo.html#17319" class="Bound">A</a> <a id="17672" href="Ordinals.WellOrderingTaboo.html#17631" class="Bound">x</a>
       <a id="17681" href="Ordinals.WellOrderingTaboo.html#17626" class="Function">ϕ</a> <a id="17683" href="Ordinals.WellOrderingTaboo.html#17683" class="Bound">x</a> <a id="17685" href="Ordinals.WellOrderingTaboo.html#17685" class="Bound">h</a> <a id="17687" href="Ordinals.WellOrderingTaboo.html#17687" class="Bound">a</a> <a id="17689" class="Symbol">=</a> <a id="17691" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="17698" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="17708" href="Ordinals.WellOrderingTaboo.html#17830" class="Function">x-is-minimal</a> <a id="17721" href="Ordinals.WellOrderingTaboo.html#17930" class="Function">claim</a>
        <a id="17735" class="Keyword">where</a>
         <a id="17750" href="Ordinals.WellOrderingTaboo.html#17750" class="Function">lemma</a> <a id="17756" class="Symbol">:</a> <a id="17758" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="17760" class="Symbol">((</a><a id="17762" href="Ordinals.WellOrderingTaboo.html#17762" class="Bound">y</a> <a id="17764" class="Symbol">:</a> <a id="17766" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="17767" class="Symbol">)</a> <a id="17769" class="Symbol">→</a> <a id="17771" href="Ordinals.WellOrderingTaboo.html#17319" class="Bound">A</a> <a id="17773" href="Ordinals.WellOrderingTaboo.html#17762" class="Bound">y</a> <a id="17775" class="Symbol">→</a> <a id="17777" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="17779" class="Symbol">(</a><a id="17780" href="Ordinals.WellOrderingTaboo.html#17762" class="Bound">y</a> <a id="17782" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="17784" href="Ordinals.WellOrderingTaboo.html#17683" class="Bound">x</a><a id="17785" class="Symbol">))</a>
         <a id="17797" href="Ordinals.WellOrderingTaboo.html#17750" class="Function">lemma</a> <a id="17803" href="Ordinals.WellOrderingTaboo.html#17803" class="Bound">g</a> <a id="17805" class="Symbol">=</a> <a id="17807" href="Ordinals.WellOrderingTaboo.html#17560" class="Bound">f</a> <a id="17809" class="Symbol">(</a><a id="17810" href="Ordinals.WellOrderingTaboo.html#17683" class="Bound">x</a> <a id="17812" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17814" href="Ordinals.WellOrderingTaboo.html#17687" class="Bound">a</a> <a id="17816" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17818" href="Ordinals.WellOrderingTaboo.html#17803" class="Bound">g</a><a id="17819" class="Symbol">)</a>
         <a id="17830" href="Ordinals.WellOrderingTaboo.html#17830" class="Function">x-is-minimal</a> <a id="17843" class="Symbol">:</a> <a id="17845" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="17847" class="Symbol">(</a><a id="17848" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17850" href="Ordinals.WellOrderingTaboo.html#17850" class="Bound">(</a><a id="17851" href="Ordinals.WellOrderingTaboo.html#17851" class="Bound">y</a> <a id="17853" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17855" href="Ordinals.WellOrderingTaboo.html#17850" class="Bound">_)</a> <a id="17858" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17860" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="17862" href="Ordinals.WellOrderingTaboo.html#17319" class="Bound">A</a> <a id="17864" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17866" href="Ordinals.WellOrderingTaboo.html#17851" class="Bound">y</a> <a id="17868" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="17870" href="Ordinals.WellOrderingTaboo.html#17683" class="Bound">x</a><a id="17871" class="Symbol">)</a>
         <a id="17882" href="Ordinals.WellOrderingTaboo.html#17830" class="Function">x-is-minimal</a> <a id="17895" class="Symbol">((</a><a id="17897" href="Ordinals.WellOrderingTaboo.html#17897" class="Bound">y</a> <a id="17899" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17901" href="Ordinals.WellOrderingTaboo.html#17901" class="Bound">a&#39;</a><a id="17903" class="Symbol">)</a> <a id="17905" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17907" href="Ordinals.WellOrderingTaboo.html#17907" class="Bound">k</a><a id="17908" class="Symbol">)</a> <a id="17910" class="Symbol">=</a> <a id="17912" href="Ordinals.WellOrderingTaboo.html#17685" class="Bound">h</a> <a id="17914" href="Ordinals.WellOrderingTaboo.html#17897" class="Bound">y</a> <a id="17916" href="Ordinals.WellOrderingTaboo.html#17907" class="Bound">k</a> <a id="17918" href="Ordinals.WellOrderingTaboo.html#17901" class="Bound">a&#39;</a>
         <a id="17930" href="Ordinals.WellOrderingTaboo.html#17930" class="Function">claim</a> <a id="17936" class="Symbol">:</a> <a id="17938" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="17940" href="Ordinals.WellOrderingTaboo.html#17940" class="Bound">σ</a> <a id="17942" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="17944" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="17946" href="Ordinals.WellOrderingTaboo.html#17319" class="Bound">A</a> <a id="17948" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="17950" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17954" href="Ordinals.WellOrderingTaboo.html#17940" class="Bound">σ</a> <a id="17956" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="17958" href="Ordinals.WellOrderingTaboo.html#17683" class="Bound">x</a>
         <a id="17969" href="Ordinals.WellOrderingTaboo.html#17930" class="Function">claim</a> <a id="17975" class="Symbol">=</a> <a id="17977" href="UF.ClassicalLogic.html#20225" class="Function">not-Π-not-implies-∃</a> <a id="17997" href="Ordinals.WellOrderingTaboo.html#14097" class="Bound">pt</a> <a id="18000" href="Ordinals.WellOrderingTaboo.html#17108" class="Bound">em</a> <a id="18003" href="Ordinals.WellOrderingTaboo.html#18037" class="Function">lemma&#39;</a>
          <a id="18020" class="Keyword">where</a>
           <a id="18037" href="Ordinals.WellOrderingTaboo.html#18037" class="Function">lemma&#39;</a> <a id="18044" class="Symbol">:</a> <a id="18046" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18048" class="Symbol">((</a><a id="18050" href="Ordinals.WellOrderingTaboo.html#18050" class="Bound">σ</a> <a id="18052" class="Symbol">:</a> <a id="18054" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="18056" href="Ordinals.WellOrderingTaboo.html#17319" class="Bound">A</a><a id="18057" class="Symbol">)</a> <a id="18059" class="Symbol">→</a> <a id="18061" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18063" class="Symbol">(</a><a id="18064" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="18068" href="Ordinals.WellOrderingTaboo.html#18050" class="Bound">σ</a> <a id="18070" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="18072" href="Ordinals.WellOrderingTaboo.html#17683" class="Bound">x</a><a id="18073" class="Symbol">))</a>
           <a id="18087" href="Ordinals.WellOrderingTaboo.html#18037" class="Function">lemma&#39;</a> <a id="18094" class="Symbol">=</a> <a id="18096" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="18111" class="Symbol">(λ</a> <a id="18114" href="Ordinals.WellOrderingTaboo.html#18114" class="Bound">g&#39;</a> <a id="18117" href="Ordinals.WellOrderingTaboo.html#18117" class="Bound">y</a> <a id="18119" href="Ordinals.WellOrderingTaboo.html#18119" class="Bound">p&#39;</a> <a id="18122" class="Symbol">→</a> <a id="18124" href="Ordinals.WellOrderingTaboo.html#18114" class="Bound">g&#39;</a> <a id="18127" class="Symbol">(</a><a id="18128" href="Ordinals.WellOrderingTaboo.html#18117" class="Bound">y</a> <a id="18130" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18132" href="Ordinals.WellOrderingTaboo.html#18119" class="Bound">p&#39;</a><a id="18134" class="Symbol">))</a> <a id="18137" href="Ordinals.WellOrderingTaboo.html#17750" class="Function">lemma</a>
       <a id="18150" href="Ordinals.WellOrderingTaboo.html#18150" class="Function">A-is-empty</a> <a id="18161" class="Symbol">:</a> <a id="18163" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="18172" class="Symbol">(</a><a id="18173" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="18175" href="Ordinals.WellOrderingTaboo.html#17319" class="Bound">A</a><a id="18176" class="Symbol">)</a>
       <a id="18185" href="Ordinals.WellOrderingTaboo.html#18150" class="Function">A-is-empty</a> <a id="18196" class="Symbol">(</a><a id="18197" href="Ordinals.WellOrderingTaboo.html#18197" class="Bound">x</a> <a id="18199" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18201" href="Ordinals.WellOrderingTaboo.html#18201" class="Bound">p</a><a id="18202" class="Symbol">)</a> <a id="18204" class="Symbol">=</a> <a id="18206" href="Ordinals.WellOrderingTaboo.html#18244" class="Function">A-is-false</a> <a id="18217" href="Ordinals.WellOrderingTaboo.html#18197" class="Bound">x</a> <a id="18219" href="Ordinals.WellOrderingTaboo.html#18201" class="Bound">p</a>
        <a id="18229" class="Keyword">where</a>
         <a id="18244" href="Ordinals.WellOrderingTaboo.html#18244" class="Function">A-is-false</a> <a id="18255" class="Symbol">:</a> <a id="18257" class="Symbol">(</a><a id="18258" href="Ordinals.WellOrderingTaboo.html#18258" class="Bound">x</a> <a id="18260" class="Symbol">:</a> <a id="18262" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="18263" class="Symbol">)</a> <a id="18265" class="Symbol">→</a> <a id="18267" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18269" href="Ordinals.WellOrderingTaboo.html#17319" class="Bound">A</a> <a id="18271" href="Ordinals.WellOrderingTaboo.html#18258" class="Bound">x</a>
         <a id="18282" href="Ordinals.WellOrderingTaboo.html#18244" class="Function">A-is-false</a> <a id="18293" class="Symbol">=</a> <a id="18295" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="18317" class="Symbol">(</a><a id="18318" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="18335" href="Ordinals.WellOrderingTaboo.html#17315" class="Bound">iwo</a><a id="18338" class="Symbol">)</a> <a id="18340" class="Symbol">(λ</a> <a id="18343" href="Ordinals.WellOrderingTaboo.html#18343" class="Bound">x</a> <a id="18345" class="Symbol">→</a> <a id="18347" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18349" href="Ordinals.WellOrderingTaboo.html#17319" class="Bound">A</a> <a id="18351" href="Ordinals.WellOrderingTaboo.html#18343" class="Bound">x</a><a id="18352" class="Symbol">)</a> <a id="18354" href="Ordinals.WellOrderingTaboo.html#17626" class="Function">ϕ</a>
     <a id="18361" href="Ordinals.WellOrderingTaboo.html#18361" class="Function">γ</a> <a id="18363" class="Symbol">:</a> <a id="18365" href="Ordinals.WellOrderingTaboo.html#17372" class="Function">B</a>
     <a id="18372" href="Ordinals.WellOrderingTaboo.html#18361" class="Function">γ</a> <a id="18374" class="Symbol">=</a> <a id="18376" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a> <a id="18389" href="Ordinals.WellOrderingTaboo.html#17108" class="Bound">em</a> <a id="18392" href="Ordinals.WellOrderingTaboo.html#17372" class="Function">B</a> <a id="18394" href="Ordinals.WellOrderingTaboo.html#17442" class="Function">B-is-prop</a> <a id="18404" href="Ordinals.WellOrderingTaboo.html#17544" class="Function">δ</a>

   <a id="18410" href="Ordinals.WellOrderingTaboo.html#18410" class="Function">inductive-well-order-is-classical</a> <a id="18444" class="Symbol">:</a> <a id="18446" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
                                     <a id="18497" class="Symbol">→</a> <a id="18499" href="Ordinals.WellOrderingTaboo.html#16198" class="Function">is-classical-well-order</a>
   <a id="18526" href="Ordinals.WellOrderingTaboo.html#18410" class="Function">inductive-well-order-is-classical</a> <a id="18560" href="Ordinals.WellOrderingTaboo.html#18560" class="Bound">iwo</a> <a id="18564" class="Symbol">=</a>
    <a id="18570" class="Symbol">(</a><a id="18571" href="Ordinals.Notions.html#7580" class="Function">transitivity</a> <a id="18584" href="Ordinals.WellOrderingTaboo.html#18560" class="Bound">iwo</a> <a id="18588" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18590" href="Ordinals.WellOrderingTaboo.html#19266" class="Function">uniq-trich</a> <a id="18601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18603" href="Ordinals.WellOrderingTaboo.html#17194" class="Function">well-order-gives-minimal</a> <a id="18628" href="Ordinals.WellOrderingTaboo.html#18560" class="Bound">iwo</a><a id="18631" class="Symbol">)</a>
     <a id="18638" class="Keyword">where</a>
      <a id="18650" href="Ordinals.WellOrderingTaboo.html#18650" class="Function">trich-prop</a> <a id="18661" class="Symbol">:</a> <a id="18663" class="Symbol">(</a><a id="18664" href="Ordinals.WellOrderingTaboo.html#18664" class="Bound">x</a> <a id="18666" href="Ordinals.WellOrderingTaboo.html#18666" class="Bound">y</a> <a id="18668" class="Symbol">:</a> <a id="18670" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="18671" class="Symbol">)</a> <a id="18673" class="Symbol">→</a> <a id="18675" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="18683" class="Symbol">((</a><a id="18685" href="Ordinals.WellOrderingTaboo.html#18664" class="Bound">x</a> <a id="18687" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="18689" href="Ordinals.WellOrderingTaboo.html#18666" class="Bound">y</a><a id="18690" class="Symbol">)</a> <a id="18692" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="18694" class="Symbol">(</a><a id="18695" href="Ordinals.WellOrderingTaboo.html#18664" class="Bound">x</a> <a id="18697" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18699" href="Ordinals.WellOrderingTaboo.html#18666" class="Bound">y</a><a id="18700" class="Symbol">)</a> <a id="18702" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="18704" class="Symbol">(</a><a id="18705" href="Ordinals.WellOrderingTaboo.html#18666" class="Bound">y</a> <a id="18707" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="18709" href="Ordinals.WellOrderingTaboo.html#18664" class="Bound">x</a><a id="18710" class="Symbol">))</a>
      <a id="18719" href="Ordinals.WellOrderingTaboo.html#18650" class="Function">trich-prop</a> <a id="18730" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a> <a id="18732" href="Ordinals.WellOrderingTaboo.html#18732" class="Bound">y</a> <a id="18734" class="Symbol">=</a> <a id="18736" href="UF.Subsingletons.html#9969" class="Function">+-is-prop</a> <a id="18746" class="Symbol">(</a><a id="18747" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="18763" href="Ordinals.WellOrderingTaboo.html#18560" class="Bound">iwo</a> <a id="18767" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a> <a id="18769" href="Ordinals.WellOrderingTaboo.html#18732" class="Bound">y</a><a id="18770" class="Symbol">)</a>
                        <a id="18796" class="Symbol">(</a><a id="18797" href="UF.Subsingletons.html#9969" class="Function">+-is-prop</a> <a id="18807" class="Symbol">(</a><a id="18808" href="Ordinals.Notions.html#8193" class="Function">well-ordered-types-are-sets</a> <a id="18836" class="Symbol">(λ</a> <a id="18839" href="Ordinals.WellOrderingTaboo.html#18839" class="Bound">_</a> <a id="18841" href="Ordinals.WellOrderingTaboo.html#18841" class="Bound">_</a> <a id="18843" class="Symbol">→</a> <a id="18845" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a><a id="18847" class="Symbol">)</a> <a id="18849" href="Ordinals.WellOrderingTaboo.html#18560" class="Bound">iwo</a><a id="18852" class="Symbol">)</a>
                                   <a id="18889" class="Symbol">(</a><a id="18890" href="Ordinals.Notions.html#7321" class="Function">prop-valuedness</a> <a id="18906" href="Ordinals.WellOrderingTaboo.html#18560" class="Bound">iwo</a> <a id="18910" href="Ordinals.WellOrderingTaboo.html#18732" class="Bound">y</a> <a id="18912" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a><a id="18913" class="Symbol">)</a> <a id="18915" href="Ordinals.WellOrderingTaboo.html#18945" class="Function">σ</a><a id="18916" class="Symbol">)</a> <a id="18918" href="Ordinals.WellOrderingTaboo.html#19035" class="Function">τ</a>
         <a id="18929" class="Keyword">where</a>
          <a id="18945" href="Ordinals.WellOrderingTaboo.html#18945" class="Function">σ</a> <a id="18947" class="Symbol">:</a> <a id="18949" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a> <a id="18951" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18953" href="Ordinals.WellOrderingTaboo.html#18732" class="Bound">y</a> <a id="18955" class="Symbol">→</a> <a id="18957" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18959" class="Symbol">(</a><a id="18960" href="Ordinals.WellOrderingTaboo.html#18732" class="Bound">y</a> <a id="18962" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="18964" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a><a id="18965" class="Symbol">)</a>
          <a id="18977" href="Ordinals.WellOrderingTaboo.html#18945" class="Function">σ</a> <a id="18979" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="18984" class="Symbol">=</a> <a id="18986" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="18998" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a> <a id="19000" class="Symbol">(</a><a id="19001" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="19018" href="Ordinals.WellOrderingTaboo.html#18560" class="Bound">iwo</a> <a id="19022" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a><a id="19023" class="Symbol">)</a>
          <a id="19035" href="Ordinals.WellOrderingTaboo.html#19035" class="Function">τ</a> <a id="19037" class="Symbol">:</a> <a id="19039" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a> <a id="19041" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="19043" href="Ordinals.WellOrderingTaboo.html#18732" class="Bound">y</a> <a id="19045" class="Symbol">→</a> <a id="19047" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19049" class="Symbol">((</a><a id="19051" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a> <a id="19053" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19055" href="Ordinals.WellOrderingTaboo.html#18732" class="Bound">y</a><a id="19056" class="Symbol">)</a> <a id="19058" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19060" class="Symbol">(</a><a id="19061" href="Ordinals.WellOrderingTaboo.html#18732" class="Bound">y</a> <a id="19063" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="19065" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a><a id="19066" class="Symbol">))</a>
          <a id="19079" href="Ordinals.WellOrderingTaboo.html#19035" class="Function">τ</a> <a id="19081" href="Ordinals.WellOrderingTaboo.html#19081" class="Bound">k</a> <a id="19083" class="Symbol">(</a><a id="19084" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19088" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="19092" class="Symbol">)</a> <a id="19094" class="Symbol">=</a> <a id="19096" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="19108" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a> <a id="19110" class="Symbol">(</a><a id="19111" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="19128" href="Ordinals.WellOrderingTaboo.html#18560" class="Bound">iwo</a> <a id="19132" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a><a id="19133" class="Symbol">)</a> <a id="19135" href="Ordinals.WellOrderingTaboo.html#19081" class="Bound">k</a>
          <a id="19147" href="Ordinals.WellOrderingTaboo.html#19035" class="Function">τ</a> <a id="19149" href="Ordinals.WellOrderingTaboo.html#19149" class="Bound">k</a> <a id="19151" class="Symbol">(</a><a id="19152" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19156" href="Ordinals.WellOrderingTaboo.html#19156" class="Bound">l</a><a id="19157" class="Symbol">)</a>    <a id="19162" class="Symbol">=</a> <a id="19164" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="19176" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a> <a id="19178" class="Symbol">(</a><a id="19179" href="Ordinals.Notions.html#7407" class="Function">well-foundedness</a> <a id="19196" href="Ordinals.WellOrderingTaboo.html#18560" class="Bound">iwo</a> <a id="19200" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a><a id="19201" class="Symbol">)</a>
                            <a id="19231" class="Symbol">(</a><a id="19232" href="Ordinals.Notions.html#7580" class="Function">transitivity</a> <a id="19245" href="Ordinals.WellOrderingTaboo.html#18560" class="Bound">iwo</a> <a id="19249" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a> <a id="19251" href="Ordinals.WellOrderingTaboo.html#18732" class="Bound">y</a> <a id="19253" href="Ordinals.WellOrderingTaboo.html#18730" class="Bound">x</a> <a id="19255" href="Ordinals.WellOrderingTaboo.html#19149" class="Bound">k</a> <a id="19257" href="Ordinals.WellOrderingTaboo.html#19156" class="Bound">l</a><a id="19258" class="Symbol">)</a>
      <a id="19266" href="Ordinals.WellOrderingTaboo.html#19266" class="Function">uniq-trich</a> <a id="19277" class="Symbol">:</a> <a id="19279" href="Ordinals.WellOrderingTaboo.html#14295" class="Function">is-uniquely-trichotomous</a>
      <a id="19310" href="Ordinals.WellOrderingTaboo.html#19266" class="Function">uniq-trich</a> <a id="19321" href="Ordinals.WellOrderingTaboo.html#19321" class="Bound">x</a> <a id="19323" href="Ordinals.WellOrderingTaboo.html#19323" class="Bound">y</a> <a id="19325" class="Symbol">=</a> <a id="19327" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a>
                        <a id="19380" class="Symbol">(</a><a id="19381" href="Ordinals.Notions.html#17291" class="Function">trichotomy</a> <a id="19392" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a> <a id="19395" href="Ordinals.WellOrderingTaboo.html#17108" class="Bound">em</a> <a id="19398" href="Ordinals.WellOrderingTaboo.html#18560" class="Bound">iwo</a> <a id="19402" href="Ordinals.WellOrderingTaboo.html#19321" class="Bound">x</a> <a id="19404" href="Ordinals.WellOrderingTaboo.html#19323" class="Bound">y</a><a id="19405" class="Symbol">)</a>
                        <a id="19431" class="Symbol">(</a><a id="19432" href="Ordinals.WellOrderingTaboo.html#18650" class="Function">trich-prop</a> <a id="19443" href="Ordinals.WellOrderingTaboo.html#19321" class="Bound">x</a> <a id="19445" href="Ordinals.WellOrderingTaboo.html#19323" class="Bound">y</a><a id="19446" class="Symbol">)</a>

   <a id="19452" href="Ordinals.WellOrderingTaboo.html#19452" class="Function">minimal-gives-well-foundedness</a> <a id="19483" class="Symbol">:</a> <a id="19485" href="Ordinals.WellOrderingTaboo.html#14420" class="Function">inhabited-has-minimal</a>
                                  <a id="19541" class="Symbol">→</a> <a id="19543" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
   <a id="19562" href="Ordinals.WellOrderingTaboo.html#19452" class="Function">minimal-gives-well-foundedness</a> <a id="19593" href="Ordinals.WellOrderingTaboo.html#19593" class="Bound">min</a> <a id="19597" class="Symbol">=</a> <a id="19599" href="Ordinals.WellOrderingTaboo.html#20360" class="Function">γ</a>
    <a id="19605" class="Keyword">where</a>
     <a id="19616" href="Ordinals.WellOrderingTaboo.html#19616" class="Function">δ</a> <a id="19618" class="Symbol">:</a> <a id="19620" class="Symbol">(</a><a id="19621" href="Ordinals.WellOrderingTaboo.html#19621" class="Bound">x</a> <a id="19623" class="Symbol">:</a> <a id="19625" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="19626" class="Symbol">)</a> <a id="19628" class="Symbol">→</a> <a id="19630" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="19633" class="Symbol">(</a><a id="19634" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="19648" href="Ordinals.WellOrderingTaboo.html#19621" class="Bound">x</a><a id="19649" class="Symbol">)</a>
     <a id="19656" href="Ordinals.WellOrderingTaboo.html#19616" class="Function">δ</a> <a id="19658" href="Ordinals.WellOrderingTaboo.html#19658" class="Bound">x₀</a> <a id="19661" href="Ordinals.WellOrderingTaboo.html#19661" class="Bound">x₀-not-acc</a> <a id="19672" class="Symbol">=</a> <a id="19674" href="Ordinals.WellOrderingTaboo.html#19918" class="Function">x-not-acc</a> <a id="19684" href="Ordinals.WellOrderingTaboo.html#20048" class="Function">x-acc</a>
      <a id="19696" class="Keyword">where</a>
       <a id="19709" href="Ordinals.WellOrderingTaboo.html#19709" class="Function">B</a> <a id="19711" class="Symbol">:</a> <a id="19713" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a> <a id="19715" class="Symbol">→</a> <a id="19717" href="Ordinals.WellOrderingTaboo.html#14207" class="Bound">𝓤</a> <a id="19719" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="19721" href="Ordinals.WellOrderingTaboo.html#14237" class="Bound">𝓣</a> <a id="19723" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
       <a id="19732" href="Ordinals.WellOrderingTaboo.html#19709" class="Function">B</a> <a id="19734" href="Ordinals.WellOrderingTaboo.html#19734" class="Bound">x</a> <a id="19736" class="Symbol">=</a> <a id="19738" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19740" class="Symbol">(</a><a id="19741" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="19755" href="Ordinals.WellOrderingTaboo.html#19734" class="Bound">x</a><a id="19756" class="Symbol">)</a>
       <a id="19765" href="Ordinals.WellOrderingTaboo.html#19765" class="Function">m</a> <a id="19767" class="Symbol">:</a> <a id="19769" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19771" href="Ordinals.WellOrderingTaboo.html#19771" class="Bound">x</a> <a id="19773" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19775" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a> <a id="19777" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19779" href="Ordinals.WellOrderingTaboo.html#19709" class="Function">B</a> <a id="19781" href="Ordinals.WellOrderingTaboo.html#19771" class="Bound">x</a> <a id="19783" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19785" class="Symbol">((</a><a id="19787" href="Ordinals.WellOrderingTaboo.html#19787" class="Bound">y</a> <a id="19789" class="Symbol">:</a> <a id="19791" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="19792" class="Symbol">)</a> <a id="19794" class="Symbol">→</a> <a id="19796" href="Ordinals.WellOrderingTaboo.html#19709" class="Function">B</a> <a id="19798" href="Ordinals.WellOrderingTaboo.html#19787" class="Bound">y</a> <a id="19800" class="Symbol">→</a> <a id="19802" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19804" class="Symbol">(</a><a id="19805" href="Ordinals.WellOrderingTaboo.html#19787" class="Bound">y</a> <a id="19807" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="19809" href="Ordinals.WellOrderingTaboo.html#19771" class="Bound">x</a><a id="19810" class="Symbol">))</a>
       <a id="19820" href="Ordinals.WellOrderingTaboo.html#19765" class="Function">m</a> <a id="19822" class="Symbol">=</a> <a id="19824" href="Ordinals.WellOrderingTaboo.html#19593" class="Bound">min</a> <a id="19828" href="Ordinals.WellOrderingTaboo.html#19709" class="Function">B</a> <a id="19830" class="Symbol">(λ</a> <a id="19833" href="Ordinals.WellOrderingTaboo.html#19833" class="Bound">_</a> <a id="19835" class="Symbol">→</a> <a id="19837" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="19857" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a><a id="19859" class="Symbol">)</a> <a id="19861" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="19863" href="Ordinals.WellOrderingTaboo.html#19658" class="Bound">x₀</a> <a id="19866" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19868" href="Ordinals.WellOrderingTaboo.html#19661" class="Bound">x₀-not-acc</a> <a id="19879" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
       <a id="19888" href="Ordinals.WellOrderingTaboo.html#19888" class="Function">x</a> <a id="19890" class="Symbol">:</a> <a id="19892" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a>
       <a id="19901" href="Ordinals.WellOrderingTaboo.html#19888" class="Function">x</a> <a id="19903" class="Symbol">=</a> <a id="19905" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19909" href="Ordinals.WellOrderingTaboo.html#19765" class="Function">m</a>
       <a id="19918" href="Ordinals.WellOrderingTaboo.html#19918" class="Function">x-not-acc</a> <a id="19928" class="Symbol">:</a> <a id="19930" href="Ordinals.WellOrderingTaboo.html#19709" class="Function">B</a> <a id="19932" href="Ordinals.WellOrderingTaboo.html#19888" class="Function">x</a>
       <a id="19941" href="Ordinals.WellOrderingTaboo.html#19918" class="Function">x-not-acc</a> <a id="19951" class="Symbol">=</a> <a id="19953" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19957" class="Symbol">(</a><a id="19958" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="19962" href="Ordinals.WellOrderingTaboo.html#19765" class="Function">m</a><a id="19963" class="Symbol">)</a>
       <a id="19972" href="Ordinals.WellOrderingTaboo.html#19972" class="Function">x-minimal</a> <a id="19982" class="Symbol">:</a> <a id="19984" class="Symbol">(</a><a id="19985" href="Ordinals.WellOrderingTaboo.html#19985" class="Bound">y</a> <a id="19987" class="Symbol">:</a> <a id="19989" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="19990" class="Symbol">)</a> <a id="19992" class="Symbol">→</a> <a id="19994" href="Ordinals.WellOrderingTaboo.html#19709" class="Function">B</a> <a id="19996" href="Ordinals.WellOrderingTaboo.html#19985" class="Bound">y</a> <a id="19998" class="Symbol">→</a> <a id="20000" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20002" class="Symbol">(</a><a id="20003" href="Ordinals.WellOrderingTaboo.html#19985" class="Bound">y</a> <a id="20005" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="20007" href="Ordinals.WellOrderingTaboo.html#19888" class="Function">x</a><a id="20008" class="Symbol">)</a>
       <a id="20017" href="Ordinals.WellOrderingTaboo.html#19972" class="Function">x-minimal</a> <a id="20027" class="Symbol">=</a> <a id="20029" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="20033" class="Symbol">(</a><a id="20034" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="20038" href="Ordinals.WellOrderingTaboo.html#19765" class="Function">m</a><a id="20039" class="Symbol">)</a>
       <a id="20048" href="Ordinals.WellOrderingTaboo.html#20048" class="Function">x-acc</a> <a id="20054" class="Symbol">:</a> <a id="20056" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="20070" href="Ordinals.WellOrderingTaboo.html#19888" class="Function">x</a>
       <a id="20079" href="Ordinals.WellOrderingTaboo.html#20048" class="Function">x-acc</a> <a id="20085" class="Symbol">=</a> <a id="20087" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="20091" href="Ordinals.WellOrderingTaboo.html#20219" class="Function">ϕ</a>
        <a id="20101" class="Keyword">where</a>
         <a id="20116" href="Ordinals.WellOrderingTaboo.html#20116" class="Function">ε</a> <a id="20118" class="Symbol">:</a> <a id="20120" class="Symbol">(</a><a id="20121" href="Ordinals.WellOrderingTaboo.html#20121" class="Bound">y</a> <a id="20123" class="Symbol">:</a> <a id="20125" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="20126" class="Symbol">)</a> <a id="20128" class="Symbol">→</a> <a id="20130" href="Ordinals.WellOrderingTaboo.html#20121" class="Bound">y</a> <a id="20132" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="20134" href="Ordinals.WellOrderingTaboo.html#19888" class="Function">x</a> <a id="20136" class="Symbol">→</a> <a id="20138" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="20141" class="Symbol">(</a><a id="20142" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="20156" href="Ordinals.WellOrderingTaboo.html#20121" class="Bound">y</a><a id="20157" class="Symbol">)</a>
         <a id="20168" href="Ordinals.WellOrderingTaboo.html#20116" class="Function">ε</a> <a id="20170" href="Ordinals.WellOrderingTaboo.html#20170" class="Bound">y</a> <a id="20172" href="Ordinals.WellOrderingTaboo.html#20172" class="Bound">l</a> <a id="20174" href="Ordinals.WellOrderingTaboo.html#20174" class="Bound">y-not-acc</a> <a id="20184" class="Symbol">=</a> <a id="20186" href="Ordinals.WellOrderingTaboo.html#19972" class="Function">x-minimal</a> <a id="20196" href="Ordinals.WellOrderingTaboo.html#20170" class="Bound">y</a> <a id="20198" href="Ordinals.WellOrderingTaboo.html#20174" class="Bound">y-not-acc</a> <a id="20208" href="Ordinals.WellOrderingTaboo.html#20172" class="Bound">l</a>
         <a id="20219" href="Ordinals.WellOrderingTaboo.html#20219" class="Function">ϕ</a> <a id="20221" class="Symbol">:</a> <a id="20223" class="Symbol">(</a><a id="20224" href="Ordinals.WellOrderingTaboo.html#20224" class="Bound">y</a> <a id="20226" class="Symbol">:</a> <a id="20228" href="Ordinals.WellOrderingTaboo.html#14203" class="Bound">X</a><a id="20229" class="Symbol">)</a> <a id="20231" class="Symbol">→</a> <a id="20233" href="Ordinals.WellOrderingTaboo.html#20224" class="Bound">y</a> <a id="20235" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="20237" href="Ordinals.WellOrderingTaboo.html#19888" class="Function">x</a> <a id="20239" class="Symbol">→</a> <a id="20241" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="20255" href="Ordinals.WellOrderingTaboo.html#20224" class="Bound">y</a>
         <a id="20266" href="Ordinals.WellOrderingTaboo.html#20219" class="Function">ϕ</a> <a id="20268" href="Ordinals.WellOrderingTaboo.html#20268" class="Bound">y</a> <a id="20270" href="Ordinals.WellOrderingTaboo.html#20270" class="Bound">l</a> <a id="20272" class="Symbol">=</a> <a id="20274" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a> <a id="20287" href="Ordinals.WellOrderingTaboo.html#17108" class="Bound">em</a> <a id="20290" class="Symbol">(</a><a id="20291" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="20305" href="Ordinals.WellOrderingTaboo.html#20268" class="Bound">y</a><a id="20306" class="Symbol">)</a> <a id="20308" class="Symbol">(</a><a id="20309" href="Ordinals.Notions.html#3019" class="Function">accessibility-is-prop</a> <a id="20331" class="Symbol">(λ</a> <a id="20334" href="Ordinals.WellOrderingTaboo.html#20334" class="Bound">_</a> <a id="20336" href="Ordinals.WellOrderingTaboo.html#20336" class="Bound">_</a> <a id="20338" class="Symbol">→</a> <a id="20340" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a><a id="20342" class="Symbol">)</a> <a id="20344" href="Ordinals.WellOrderingTaboo.html#20268" class="Bound">y</a><a id="20345" class="Symbol">)</a> <a id="20347" class="Symbol">(</a><a id="20348" href="Ordinals.WellOrderingTaboo.html#20116" class="Function">ε</a> <a id="20350" href="Ordinals.WellOrderingTaboo.html#20268" class="Bound">y</a> <a id="20352" href="Ordinals.WellOrderingTaboo.html#20270" class="Bound">l</a><a id="20353" class="Symbol">)</a>
     <a id="20360" href="Ordinals.WellOrderingTaboo.html#20360" class="Function">γ</a> <a id="20362" class="Symbol">:</a> <a id="20364" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
     <a id="20385" href="Ordinals.WellOrderingTaboo.html#20360" class="Function">γ</a> <a id="20387" href="Ordinals.WellOrderingTaboo.html#20387" class="Bound">x</a> <a id="20389" class="Symbol">=</a> <a id="20391" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a> <a id="20404" href="Ordinals.WellOrderingTaboo.html#17108" class="Bound">em</a> <a id="20407" class="Symbol">(</a><a id="20408" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="20422" href="Ordinals.WellOrderingTaboo.html#20387" class="Bound">x</a><a id="20423" class="Symbol">)</a> <a id="20425" class="Symbol">(</a><a id="20426" href="Ordinals.Notions.html#3019" class="Function">accessibility-is-prop</a> <a id="20448" class="Symbol">(λ</a> <a id="20451" href="Ordinals.WellOrderingTaboo.html#20451" class="Bound">_</a> <a id="20453" href="Ordinals.WellOrderingTaboo.html#20453" class="Bound">_</a> <a id="20455" class="Symbol">→</a> <a id="20457" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a><a id="20459" class="Symbol">)</a> <a id="20461" href="Ordinals.WellOrderingTaboo.html#20387" class="Bound">x</a><a id="20462" class="Symbol">)</a> <a id="20464" class="Symbol">(</a><a id="20465" href="Ordinals.WellOrderingTaboo.html#19616" class="Function">δ</a> <a id="20467" href="Ordinals.WellOrderingTaboo.html#20387" class="Bound">x</a><a id="20468" class="Symbol">)</a>

   <a id="20474" href="Ordinals.WellOrderingTaboo.html#20474" class="Function">classical-well-order-is-inductive</a> <a id="20508" class="Symbol">:</a> <a id="20510" href="Ordinals.WellOrderingTaboo.html#16198" class="Function">is-classical-well-order</a>
                                     <a id="20571" class="Symbol">→</a> <a id="20573" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a>
   <a id="20590" href="Ordinals.WellOrderingTaboo.html#20474" class="Function">classical-well-order-is-inductive</a> <a id="20624" class="Symbol">(</a><a id="20625" href="Ordinals.WellOrderingTaboo.html#20625" class="Bound">trans</a> <a id="20631" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20633" href="Ordinals.WellOrderingTaboo.html#20633" class="Bound">trich</a> <a id="20639" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20641" href="Ordinals.WellOrderingTaboo.html#20641" class="Bound">min</a><a id="20644" class="Symbol">)</a> <a id="20646" class="Symbol">=</a>
    <a id="20652" href="Ordinals.WellOrderingTaboo.html#20691" class="Function">pv</a> <a id="20655" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20657" href="Ordinals.WellOrderingTaboo.html#20794" class="Function">wf</a> <a id="20660" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20662" href="Ordinals.WellOrderingTaboo.html#20867" class="Function">ext</a> <a id="20666" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20668" href="Ordinals.WellOrderingTaboo.html#20625" class="Bound">trans</a>
     <a id="20679" class="Keyword">where</a>
      <a id="20691" href="Ordinals.WellOrderingTaboo.html#20691" class="Function">pv</a> <a id="20694" class="Symbol">:</a> <a id="20696" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a>
      <a id="20717" href="Ordinals.WellOrderingTaboo.html#20691" class="Function">pv</a> <a id="20720" href="Ordinals.WellOrderingTaboo.html#20720" class="Bound">x</a> <a id="20722" href="Ordinals.WellOrderingTaboo.html#20722" class="Bound">y</a> <a id="20724" href="Ordinals.WellOrderingTaboo.html#20724" class="Bound">k</a> <a id="20726" href="Ordinals.WellOrderingTaboo.html#20726" class="Bound">l</a> <a id="20728" class="Symbol">=</a> <a id="20730" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="20737" class="Symbol">(</a><a id="20738" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="20759" class="Symbol">(</a><a id="20760" href="Ordinals.WellOrderingTaboo.html#20633" class="Bound">trich</a> <a id="20766" href="Ordinals.WellOrderingTaboo.html#20720" class="Bound">x</a> <a id="20768" href="Ordinals.WellOrderingTaboo.html#20722" class="Bound">y</a><a id="20769" class="Symbol">)</a> <a id="20771" class="Symbol">(</a><a id="20772" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20776" href="Ordinals.WellOrderingTaboo.html#20724" class="Bound">k</a><a id="20777" class="Symbol">)</a> <a id="20779" class="Symbol">(</a><a id="20780" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20784" href="Ordinals.WellOrderingTaboo.html#20726" class="Bound">l</a><a id="20785" class="Symbol">))</a>
      <a id="20794" href="Ordinals.WellOrderingTaboo.html#20794" class="Function">wf</a> <a id="20797" class="Symbol">:</a> <a id="20799" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a>
      <a id="20821" href="Ordinals.WellOrderingTaboo.html#20794" class="Function">wf</a> <a id="20824" class="Symbol">=</a> <a id="20826" href="Ordinals.WellOrderingTaboo.html#19452" class="Function">minimal-gives-well-foundedness</a> <a id="20857" href="Ordinals.WellOrderingTaboo.html#20641" class="Bound">min</a>
      <a id="20867" href="Ordinals.WellOrderingTaboo.html#20867" class="Function">ext</a> <a id="20871" class="Symbol">:</a> <a id="20873" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a>
      <a id="20894" href="Ordinals.WellOrderingTaboo.html#20867" class="Function">ext</a> <a id="20898" href="Ordinals.WellOrderingTaboo.html#20898" class="Bound">x</a> <a id="20900" href="Ordinals.WellOrderingTaboo.html#20900" class="Bound">y</a> <a id="20902" href="Ordinals.WellOrderingTaboo.html#20902" class="Bound">u</a> <a id="20904" href="Ordinals.WellOrderingTaboo.html#20904" class="Bound">v</a> <a id="20906" class="Symbol">=</a> <a id="20908" href="Ordinals.WellOrderingTaboo.html#20952" class="Function">κ</a> <a id="20910" class="Symbol">(</a><a id="20911" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="20918" class="Symbol">(</a><a id="20919" href="Ordinals.WellOrderingTaboo.html#20633" class="Bound">trich</a> <a id="20925" href="Ordinals.WellOrderingTaboo.html#20898" class="Bound">x</a> <a id="20927" href="Ordinals.WellOrderingTaboo.html#20900" class="Bound">y</a><a id="20928" class="Symbol">))</a>
       <a id="20938" class="Keyword">where</a>
        <a id="20952" href="Ordinals.WellOrderingTaboo.html#20952" class="Function">κ</a> <a id="20954" class="Symbol">:</a> <a id="20956" class="Symbol">(</a><a id="20957" href="Ordinals.WellOrderingTaboo.html#20898" class="Bound">x</a> <a id="20959" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="20961" href="Ordinals.WellOrderingTaboo.html#20900" class="Bound">y</a><a id="20962" class="Symbol">)</a> <a id="20964" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="20966" class="Symbol">(</a><a id="20967" href="Ordinals.WellOrderingTaboo.html#20898" class="Bound">x</a> <a id="20969" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20971" href="Ordinals.WellOrderingTaboo.html#20900" class="Bound">y</a><a id="20972" class="Symbol">)</a> <a id="20974" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="20976" class="Symbol">(</a><a id="20977" href="Ordinals.WellOrderingTaboo.html#20900" class="Bound">y</a> <a id="20979" href="Ordinals.WellOrderingTaboo.html#14223" class="Bound Operator">≺</a> <a id="20981" href="Ordinals.WellOrderingTaboo.html#20898" class="Bound">x</a><a id="20982" class="Symbol">)</a> <a id="20984" class="Symbol">→</a> <a id="20986" href="Ordinals.WellOrderingTaboo.html#20898" class="Bound">x</a> <a id="20988" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20990" href="Ordinals.WellOrderingTaboo.html#20900" class="Bound">y</a>
        <a id="21000" href="Ordinals.WellOrderingTaboo.html#20952" class="Function">κ</a> <a id="21002" class="Symbol">(</a><a id="21003" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21007" href="Ordinals.WellOrderingTaboo.html#21007" class="Bound">k</a><a id="21008" class="Symbol">)</a>       <a id="21016" class="Symbol">=</a> <a id="21018" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="21025" class="Symbol">(</a><a id="21026" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="21038" href="Ordinals.WellOrderingTaboo.html#20898" class="Bound">x</a> <a id="21040" class="Symbol">(</a><a id="21041" href="Ordinals.WellOrderingTaboo.html#20794" class="Function">wf</a> <a id="21044" href="Ordinals.WellOrderingTaboo.html#20898" class="Bound">x</a><a id="21045" class="Symbol">)</a> <a id="21047" class="Symbol">(</a><a id="21048" href="Ordinals.WellOrderingTaboo.html#20904" class="Bound">v</a> <a id="21050" href="Ordinals.WellOrderingTaboo.html#20898" class="Bound">x</a> <a id="21052" href="Ordinals.WellOrderingTaboo.html#21007" class="Bound">k</a><a id="21053" class="Symbol">))</a>
        <a id="21064" href="Ordinals.WellOrderingTaboo.html#20952" class="Function">κ</a> <a id="21066" class="Symbol">(</a><a id="21067" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21071" class="Symbol">(</a><a id="21072" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21076" href="Ordinals.WellOrderingTaboo.html#21076" class="Bound">e</a><a id="21077" class="Symbol">))</a> <a id="21080" class="Symbol">=</a> <a id="21082" href="Ordinals.WellOrderingTaboo.html#21076" class="Bound">e</a>
        <a id="21092" href="Ordinals.WellOrderingTaboo.html#20952" class="Function">κ</a> <a id="21094" class="Symbol">(</a><a id="21095" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21099" class="Symbol">(</a><a id="21100" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21104" href="Ordinals.WellOrderingTaboo.html#21104" class="Bound">l</a><a id="21105" class="Symbol">))</a> <a id="21108" class="Symbol">=</a> <a id="21110" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="21117" class="Symbol">(</a><a id="21118" href="Ordinals.Notions.html#9826" class="Function">irreflexive</a> <a id="21130" href="Ordinals.WellOrderingTaboo.html#20900" class="Bound">y</a> <a id="21132" class="Symbol">(</a><a id="21133" href="Ordinals.WellOrderingTaboo.html#20794" class="Function">wf</a> <a id="21136" href="Ordinals.WellOrderingTaboo.html#20900" class="Bound">y</a><a id="21137" class="Symbol">)</a> <a id="21139" class="Symbol">(</a><a id="21140" href="Ordinals.WellOrderingTaboo.html#20902" class="Bound">u</a> <a id="21142" href="Ordinals.WellOrderingTaboo.html#20900" class="Bound">y</a> <a id="21144" href="Ordinals.WellOrderingTaboo.html#21104" class="Bound">l</a><a id="21145" class="Symbol">))</a>

<a id="21149" class="Markup">\end{code}</a><a id="21159" class="Background">

Having a classical well-order on every set allows us to derive excluded middle
with a fairly direct proof.

</a><a id="21269" class="Markup">\begin{code}</a>

 <a id="21284" class="Keyword">open</a> <a id="21289" class="Keyword">import</a> <a id="21296" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a>
 <a id="21317" class="Keyword">open</a> <a id="21322" class="Keyword">import</a> <a id="21329" href="UF.UniverseEmbedding.html" class="Module">UF.UniverseEmbedding</a>

 <a id="ClassicalWellOrder.classical-well-order-on-every-set"></a><a id="21352" href="Ordinals.WellOrderingTaboo.html#21352" class="Function">classical-well-order-on-every-set</a> <a id="21386" class="Symbol">:</a> <a id="21388" class="Symbol">(</a><a id="21389" href="Ordinals.WellOrderingTaboo.html#21389" class="Bound">𝓤</a> <a id="21391" href="Ordinals.WellOrderingTaboo.html#21391" class="Bound">𝓣</a> <a id="21393" class="Symbol">:</a> <a id="21395" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="21403" class="Symbol">)</a> <a id="21405" class="Symbol">→</a> <a id="21407" class="Symbol">(</a><a id="21408" href="Ordinals.WellOrderingTaboo.html#21389" class="Bound">𝓤</a> <a id="21410" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="21412" href="Ordinals.WellOrderingTaboo.html#21391" class="Bound">𝓣</a><a id="21413" class="Symbol">)</a> <a id="21415" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21417" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="21420" href="Ordinals.WellOrderingTaboo.html#21352" class="Function">classical-well-order-on-every-set</a> <a id="21454" href="Ordinals.WellOrderingTaboo.html#21454" class="Bound">𝓤</a> <a id="21456" href="Ordinals.WellOrderingTaboo.html#21456" class="Bound">𝓣</a> <a id="21458" class="Symbol">=</a>
  <a id="21462" class="Symbol">(</a><a id="21463" href="Ordinals.WellOrderingTaboo.html#21463" class="Bound">X</a> <a id="21465" class="Symbol">:</a> <a id="21467" href="Ordinals.WellOrderingTaboo.html#21454" class="Bound">𝓤</a> <a id="21469" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21471" class="Symbol">)</a> <a id="21473" class="Symbol">→</a> <a id="21475" href="UF.Sets.html#709" class="Function">is-set</a> <a id="21482" href="Ordinals.WellOrderingTaboo.html#21463" class="Bound">X</a> <a id="21484" class="Symbol">→</a> <a id="21486" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="21488" href="Ordinals.WellOrderingTaboo.html#21488" class="Bound Operator">_≺_</a> <a id="21492" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="21494" class="Symbol">(</a><a id="21495" href="Ordinals.WellOrderingTaboo.html#21463" class="Bound">X</a> <a id="21497" class="Symbol">→</a> <a id="21499" href="Ordinals.WellOrderingTaboo.html#21463" class="Bound">X</a> <a id="21501" class="Symbol">→</a> <a id="21503" href="Ordinals.WellOrderingTaboo.html#21456" class="Bound">𝓣</a> <a id="21505" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21507" class="Symbol">)</a><a id="21508" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="21510" class="Symbol">(</a><a id="21511" href="Ordinals.WellOrderingTaboo.html#16198" class="Function">is-classical-well-order</a> <a id="21535" href="Ordinals.WellOrderingTaboo.html#21488" class="Bound Operator">_≺_</a><a id="21538" class="Symbol">)</a>

 <a id="ClassicalWellOrder.classical-well-order-on-every-set-gives-excluded-middle"></a><a id="21542" href="Ordinals.WellOrderingTaboo.html#21542" class="Function">classical-well-order-on-every-set-gives-excluded-middle</a> <a id="21598" class="Symbol">:</a>
  <a id="21602" class="Symbol">{</a><a id="21603" href="Ordinals.WellOrderingTaboo.html#21603" class="Bound">𝓤</a> <a id="21605" href="Ordinals.WellOrderingTaboo.html#21605" class="Bound">𝓣</a> <a id="21607" class="Symbol">:</a> <a id="21609" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="21617" class="Symbol">}</a> <a id="21619" class="Symbol">→</a> <a id="21621" href="Ordinals.WellOrderingTaboo.html#21352" class="Function">classical-well-order-on-every-set</a> <a id="21655" href="Ordinals.WellOrderingTaboo.html#21603" class="Bound">𝓤</a> <a id="21657" href="Ordinals.WellOrderingTaboo.html#21605" class="Bound">𝓣</a>
                   <a id="21678" class="Symbol">→</a> <a id="21680" href="UF.ClassicalLogic.html#1153" class="Function">excluded-middle</a> <a id="21696" class="Symbol">(</a><a id="21697" href="Ordinals.WellOrderingTaboo.html#21603" class="Bound">𝓤</a> <a id="21699" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="21701" href="Ordinals.WellOrderingTaboo.html#21605" class="Bound">𝓣</a><a id="21702" class="Symbol">)</a>
 <a id="21705" href="Ordinals.WellOrderingTaboo.html#21542" class="Function">classical-well-order-on-every-set-gives-excluded-middle</a> <a id="21761" class="Symbol">{</a><a id="21762" href="Ordinals.WellOrderingTaboo.html#21762" class="Bound">𝓤</a><a id="21763" class="Symbol">}</a> <a id="21765" class="Symbol">{</a><a id="21766" href="Ordinals.WellOrderingTaboo.html#21766" class="Bound">𝓣</a><a id="21767" class="Symbol">}</a> <a id="21769" href="Ordinals.WellOrderingTaboo.html#21769" class="Bound">CWO</a> <a id="21773" href="Ordinals.WellOrderingTaboo.html#21773" class="Bound">P</a> <a id="21775" href="Ordinals.WellOrderingTaboo.html#21775" class="Bound">P-is-prop</a> <a id="21785" class="Symbol">=</a>
  <a id="21789" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="21796" href="Ordinals.WellOrderingTaboo.html#21970" class="Function">ρ</a> <a id="21798" href="Ordinals.WellOrderingTaboo.html#22058" class="Function">γ</a> <a id="21800" class="Symbol">(</a><a id="21801" href="Ordinals.WellOrderingTaboo.html#21769" class="Bound">CWO</a> <a id="21805" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a> <a id="21808" href="Ordinals.WellOrderingTaboo.html#21863" class="Function">𝟚&#39;-is-set</a><a id="21817" class="Symbol">)</a>
   <a id="21822" class="Keyword">where</a>
    <a id="21832" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a> <a id="21835" class="Symbol">:</a> <a id="21837" href="Ordinals.WellOrderingTaboo.html#21762" class="Bound">𝓤</a> <a id="21839" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="21845" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a> <a id="21848" class="Symbol">=</a> <a id="21850" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="21855" href="Ordinals.WellOrderingTaboo.html#21762" class="Bound">𝓤</a> <a id="21857" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
    <a id="21863" href="Ordinals.WellOrderingTaboo.html#21863" class="Function">𝟚&#39;-is-set</a> <a id="21873" class="Symbol">:</a> <a id="21875" href="UF.Sets.html#709" class="Function">is-set</a> <a id="21882" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a>
    <a id="21889" href="Ordinals.WellOrderingTaboo.html#21863" class="Function">𝟚&#39;-is-set</a> <a id="21899" class="Symbol">=</a> <a id="21901" href="UF.Sets-Properties.html#1626" class="Function">equiv-to-set</a> <a id="21914" class="Symbol">(</a><a id="21915" href="UF.UniverseEmbedding.html#3552" class="Function">Lift-≃</a> <a id="21922" href="Ordinals.WellOrderingTaboo.html#21762" class="Bound">𝓤</a> <a id="21924" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="21925" class="Symbol">)</a> <a id="21927" href="UF.DiscreteAndSeparated.html#22921" class="Function">𝟚-is-set</a>
    <a id="21940" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="21942" class="Symbol">:</a> <a id="21944" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="21946" class="Symbol">→</a> <a id="21948" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a>
    <a id="21955" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="21957" class="Symbol">=</a> <a id="21959" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="21964" href="Ordinals.WellOrderingTaboo.html#21762" class="Bound">𝓤</a>
    <a id="21970" href="Ordinals.WellOrderingTaboo.html#21970" class="Function">ρ</a> <a id="21972" class="Symbol">:</a> <a id="21974" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="21982" class="Symbol">(</a><a id="21983" href="Ordinals.WellOrderingTaboo.html#21773" class="Bound">P</a> <a id="21985" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21987" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21989" href="Ordinals.WellOrderingTaboo.html#21773" class="Bound">P</a><a id="21990" class="Symbol">)</a>
    <a id="21996" href="Ordinals.WellOrderingTaboo.html#21970" class="Function">ρ</a> <a id="21998" class="Symbol">=</a> <a id="22000" href="UF.Subsingletons.html#9969" class="Function">+-is-prop</a> <a id="22010" href="Ordinals.WellOrderingTaboo.html#21775" class="Bound">P-is-prop</a> <a id="22020" class="Symbol">(</a><a id="22021" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="22041" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a><a id="22043" class="Symbol">)</a> <a id="22045" href="MLTT.Negation.html#1646" class="Function">¬¬-intro</a>
    <a id="22058" href="Ordinals.WellOrderingTaboo.html#22058" class="Function">γ</a> <a id="22060" class="Symbol">:</a> <a id="22062" class="Symbol">(</a><a id="22063" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22065" href="Ordinals.WellOrderingTaboo.html#22065" class="Bound Operator">_≺_</a> <a id="22069" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22071" class="Symbol">(</a><a id="22072" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a> <a id="22075" class="Symbol">→</a> <a id="22077" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a> <a id="22080" class="Symbol">→</a> <a id="22082" href="Ordinals.WellOrderingTaboo.html#21766" class="Bound">𝓣</a> <a id="22084" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22086" class="Symbol">)</a> <a id="22088" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22090" class="Symbol">(</a><a id="22091" href="Ordinals.WellOrderingTaboo.html#16198" class="Function">is-classical-well-order</a> <a id="22115" href="Ordinals.WellOrderingTaboo.html#22065" class="Bound Operator">_≺_</a><a id="22118" class="Symbol">))</a> <a id="22121" class="Symbol">→</a> <a id="22123" href="Ordinals.WellOrderingTaboo.html#21773" class="Bound">P</a> <a id="22125" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="22127" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="22129" href="Ordinals.WellOrderingTaboo.html#21773" class="Bound">P</a>
    <a id="22135" href="Ordinals.WellOrderingTaboo.html#22058" class="Function">γ</a> <a id="22137" class="Symbol">(</a><a id="22138" href="Ordinals.WellOrderingTaboo.html#22138" class="Bound Operator">_≺_</a> <a id="22142" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22144" href="Ordinals.WellOrderingTaboo.html#22144" class="Bound">trans</a> <a id="22150" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22152" href="Ordinals.WellOrderingTaboo.html#22152" class="Bound">trich</a> <a id="22158" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22160" href="Ordinals.WellOrderingTaboo.html#22160" class="Bound">min</a><a id="22163" class="Symbol">)</a> <a id="22165" class="Symbol">=</a> <a id="22167" href="Ordinals.WellOrderingTaboo.html#22215" class="Function">κ</a> <a id="22169" class="Symbol">(</a><a id="22170" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="22177" class="Symbol">(</a><a id="22178" href="Ordinals.WellOrderingTaboo.html#22152" class="Bound">trich</a> <a id="22184" class="Symbol">(</a><a id="22185" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="22187" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="22188" class="Symbol">)</a> <a id="22190" class="Symbol">(</a><a id="22191" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="22193" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="22194" class="Symbol">)))</a>
     <a id="22203" class="Keyword">where</a>
      <a id="22215" href="Ordinals.WellOrderingTaboo.html#22215" class="Function">κ</a> <a id="22217" class="Symbol">:</a> <a id="22219" class="Symbol">(</a><a id="22220" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="22222" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="22224" href="Ordinals.WellOrderingTaboo.html#22138" class="Bound Operator">≺</a> <a id="22226" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="22228" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="22229" class="Symbol">)</a> <a id="22231" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="22233" class="Symbol">(</a><a id="22234" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="22236" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="22238" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22240" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="22242" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="22243" class="Symbol">)</a> <a id="22245" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="22247" class="Symbol">(</a><a id="22248" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="22250" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="22252" href="Ordinals.WellOrderingTaboo.html#22138" class="Bound Operator">≺</a> <a id="22254" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="22256" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="22257" class="Symbol">)</a>
        <a id="22267" class="Symbol">→</a> <a id="22269" href="Ordinals.WellOrderingTaboo.html#21773" class="Bound">P</a> <a id="22271" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="22273" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="22275" href="Ordinals.WellOrderingTaboo.html#21773" class="Bound">P</a>
      <a id="22283" href="Ordinals.WellOrderingTaboo.html#22215" class="Function">κ</a> <a id="22285" class="Symbol">(</a><a id="22286" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22290" class="Symbol">(</a><a id="22291" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22295" href="Ordinals.WellOrderingTaboo.html#22295" class="Bound">e</a><a id="22296" class="Symbol">))</a> <a id="22299" class="Symbol">=</a> <a id="22301" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="22318" class="Symbol">(</a><a id="22319" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a> <a id="22333" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="22335" href="UF.UniverseEmbedding.html#3438" class="Function">lift-is-equiv</a> <a id="22349" href="Ordinals.WellOrderingTaboo.html#22295" class="Bound">e</a><a id="22350" class="Symbol">)</a>
      <a id="22358" href="Ordinals.WellOrderingTaboo.html#22215" class="Function">κ</a> <a id="22360" class="Symbol">(</a><a id="22361" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22365" href="Ordinals.WellOrderingTaboo.html#22365" class="Bound">k</a><a id="22366" class="Symbol">)</a>       <a id="22374" class="Symbol">=</a> <a id="22376" href="Ordinals.WellOrderingTaboo.html#22708" class="Function">f</a> <a id="22378" class="Symbol">(</a><a id="22379" href="Ordinals.WellOrderingTaboo.html#22160" class="Bound">min</a> <a id="22383" href="Ordinals.WellOrderingTaboo.html#22439" class="Function">A</a> <a id="22385" href="Ordinals.WellOrderingTaboo.html#22500" class="Function">A-is-prop-valued</a> <a id="22402" href="Ordinals.WellOrderingTaboo.html#22642" class="Function">A-is-inhabited</a><a id="22416" class="Symbol">)</a>
       <a id="22425" class="Keyword">where</a>
        <a id="22439" href="Ordinals.WellOrderingTaboo.html#22439" class="Function">A</a> <a id="22441" class="Symbol">:</a> <a id="22443" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a> <a id="22446" class="Symbol">→</a> <a id="22448" href="Ordinals.WellOrderingTaboo.html#21762" class="Bound">𝓤</a> <a id="22450" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="22452" href="Ordinals.WellOrderingTaboo.html#21766" class="Bound">𝓣</a> <a id="22454" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
        <a id="22464" href="Ordinals.WellOrderingTaboo.html#22439" class="Function">A</a> <a id="22466" href="Ordinals.WellOrderingTaboo.html#22466" class="Bound">x</a> <a id="22468" class="Symbol">=</a> <a id="22470" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="22478" href="Ordinals.WellOrderingTaboo.html#21773" class="Bound">P</a> <a id="22480" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="22482" class="Symbol">(</a><a id="22483" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="22489" href="Ordinals.WellOrderingTaboo.html#22466" class="Bound">x</a><a id="22490" class="Symbol">)</a>
        <a id="22500" href="Ordinals.WellOrderingTaboo.html#22500" class="Function">A-is-prop-valued</a> <a id="22517" class="Symbol">:</a> <a id="22519" class="Symbol">(</a><a id="22520" href="Ordinals.WellOrderingTaboo.html#22520" class="Bound">x</a> <a id="22522" class="Symbol">:</a> <a id="22524" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a><a id="22526" class="Symbol">)</a> <a id="22528" class="Symbol">→</a> <a id="22530" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="22538" class="Symbol">(</a><a id="22539" href="Ordinals.WellOrderingTaboo.html#22439" class="Function">A</a> <a id="22541" href="Ordinals.WellOrderingTaboo.html#22520" class="Bound">x</a><a id="22542" class="Symbol">)</a>
        <a id="22552" href="Ordinals.WellOrderingTaboo.html#22500" class="Function">A-is-prop-valued</a> <a id="22569" class="Symbol">(</a><a id="22570" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="22572" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22574" class="Symbol">_)</a> <a id="22577" class="Symbol">=</a> <a id="22579" href="Ordinals.WellOrderingTaboo.html#21775" class="Bound">P-is-prop</a>
        <a id="22597" href="Ordinals.WellOrderingTaboo.html#22500" class="Function">A-is-prop-valued</a> <a id="22614" class="Symbol">(</a><a id="22615" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="22617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22619" class="Symbol">_)</a> <a id="22622" class="Symbol">=</a> <a id="22624" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>
        <a id="22642" href="Ordinals.WellOrderingTaboo.html#22642" class="Function">A-is-inhabited</a> <a id="22657" class="Symbol">:</a> <a id="22659" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="22661" href="Ordinals.WellOrderingTaboo.html#22439" class="Function">A</a>
        <a id="22671" href="Ordinals.WellOrderingTaboo.html#22642" class="Function">A-is-inhabited</a> <a id="22686" class="Symbol">=</a> <a id="22688" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="22690" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="22692" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="22694" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22696" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="22698" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
        <a id="22708" href="Ordinals.WellOrderingTaboo.html#22708" class="Function">f</a> <a id="22710" class="Symbol">:</a> <a id="22712" class="Symbol">(</a><a id="22713" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22715" href="Ordinals.WellOrderingTaboo.html#22715" class="Bound">x</a> <a id="22717" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22719" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a> <a id="22722" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22724" href="Ordinals.WellOrderingTaboo.html#22439" class="Function">A</a> <a id="22726" href="Ordinals.WellOrderingTaboo.html#22715" class="Bound">x</a> <a id="22728" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="22730" class="Symbol">((</a><a id="22732" href="Ordinals.WellOrderingTaboo.html#22732" class="Bound">y</a> <a id="22734" class="Symbol">:</a> <a id="22736" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a><a id="22738" class="Symbol">)</a> <a id="22740" class="Symbol">→</a> <a id="22742" href="Ordinals.WellOrderingTaboo.html#22439" class="Function">A</a> <a id="22744" href="Ordinals.WellOrderingTaboo.html#22732" class="Bound">y</a> <a id="22746" class="Symbol">→</a> <a id="22748" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="22750" class="Symbol">(</a><a id="22751" href="Ordinals.WellOrderingTaboo.html#22732" class="Bound">y</a> <a id="22753" href="Ordinals.WellOrderingTaboo.html#22138" class="Bound Operator">≺</a> <a id="22755" href="Ordinals.WellOrderingTaboo.html#22715" class="Bound">x</a><a id="22756" class="Symbol">)))</a>
          <a id="22770" class="Symbol">→</a> <a id="22772" href="Ordinals.WellOrderingTaboo.html#21773" class="Bound">P</a> <a id="22774" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="22776" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="22778" href="Ordinals.WellOrderingTaboo.html#21773" class="Bound">P</a>
        <a id="22788" href="Ordinals.WellOrderingTaboo.html#22708" class="Function">f</a> <a id="22790" class="Symbol">((</a><a id="22792" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="22794" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22796" class="Symbol">_)</a> <a id="22799" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22801" href="Ordinals.WellOrderingTaboo.html#22801" class="Bound">p</a> <a id="22803" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22805" class="Symbol">_)</a> <a id="22808" class="Symbol">=</a> <a id="22810" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22814" href="Ordinals.WellOrderingTaboo.html#22801" class="Bound">p</a>
        <a id="22824" href="Ordinals.WellOrderingTaboo.html#22708" class="Function">f</a> <a id="22826" class="Symbol">((</a><a id="22828" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="22830" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22832" class="Symbol">_)</a> <a id="22835" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22837" class="Symbol">_</a> <a id="22839" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22841" href="Ordinals.WellOrderingTaboo.html#22841" class="Bound">m</a><a id="22842" class="Symbol">)</a> <a id="22844" class="Symbol">=</a> <a id="22846" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22850" class="Symbol">(λ</a> <a id="22853" href="Ordinals.WellOrderingTaboo.html#22853" class="Bound">p</a> <a id="22855" class="Symbol">→</a> <a id="22857" href="Ordinals.WellOrderingTaboo.html#22841" class="Bound">m</a> <a id="22859" class="Symbol">(</a><a id="22860" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="22862" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="22863" class="Symbol">)</a> <a id="22865" href="Ordinals.WellOrderingTaboo.html#22853" class="Bound">p</a> <a id="22867" href="Ordinals.WellOrderingTaboo.html#22365" class="Bound">k</a><a id="22868" class="Symbol">)</a>
      <a id="22876" href="Ordinals.WellOrderingTaboo.html#22215" class="Function">κ</a> <a id="22878" class="Symbol">(</a><a id="22879" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22883" class="Symbol">(</a><a id="22884" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22888" href="Ordinals.WellOrderingTaboo.html#22888" class="Bound">l</a><a id="22889" class="Symbol">))</a> <a id="22892" class="Symbol">=</a> <a id="22894" href="Ordinals.WellOrderingTaboo.html#23226" class="Function">g</a> <a id="22896" class="Symbol">(</a><a id="22897" href="Ordinals.WellOrderingTaboo.html#22160" class="Bound">min</a> <a id="22901" href="Ordinals.WellOrderingTaboo.html#22957" class="Function">B</a> <a id="22903" href="Ordinals.WellOrderingTaboo.html#23018" class="Function">B-is-prop-valued</a> <a id="22920" href="Ordinals.WellOrderingTaboo.html#23160" class="Function">B-is-inhabited</a><a id="22934" class="Symbol">)</a>
       <a id="22943" class="Keyword">where</a>
        <a id="22957" href="Ordinals.WellOrderingTaboo.html#22957" class="Function">B</a> <a id="22959" class="Symbol">:</a> <a id="22961" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a> <a id="22964" class="Symbol">→</a> <a id="22966" href="Ordinals.WellOrderingTaboo.html#21762" class="Bound">𝓤</a> <a id="22968" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="22970" href="Ordinals.WellOrderingTaboo.html#21766" class="Bound">𝓣</a> <a id="22972" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
        <a id="22982" href="Ordinals.WellOrderingTaboo.html#22957" class="Function">B</a> <a id="22984" href="Ordinals.WellOrderingTaboo.html#22984" class="Bound">x</a> <a id="22986" class="Symbol">=</a> <a id="22988" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="22996" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="22998" href="Ordinals.WellOrderingTaboo.html#21773" class="Bound">P</a> <a id="23000" class="Symbol">(</a><a id="23001" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="23007" href="Ordinals.WellOrderingTaboo.html#22984" class="Bound">x</a><a id="23008" class="Symbol">)</a>
        <a id="23018" href="Ordinals.WellOrderingTaboo.html#23018" class="Function">B-is-prop-valued</a> <a id="23035" class="Symbol">:</a> <a id="23037" class="Symbol">(</a><a id="23038" href="Ordinals.WellOrderingTaboo.html#23038" class="Bound">x</a> <a id="23040" class="Symbol">:</a> <a id="23042" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a><a id="23044" class="Symbol">)</a> <a id="23046" class="Symbol">→</a> <a id="23048" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="23056" class="Symbol">(</a><a id="23057" href="Ordinals.WellOrderingTaboo.html#22957" class="Function">B</a> <a id="23059" href="Ordinals.WellOrderingTaboo.html#23038" class="Bound">x</a><a id="23060" class="Symbol">)</a>
        <a id="23070" href="Ordinals.WellOrderingTaboo.html#23018" class="Function">B-is-prop-valued</a> <a id="23087" class="Symbol">(</a><a id="23088" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="23090" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23092" class="Symbol">_)</a> <a id="23095" class="Symbol">=</a> <a id="23097" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>
        <a id="23115" href="Ordinals.WellOrderingTaboo.html#23018" class="Function">B-is-prop-valued</a> <a id="23132" class="Symbol">(</a><a id="23133" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="23135" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23137" class="Symbol">_)</a> <a id="23140" class="Symbol">=</a> <a id="23142" href="Ordinals.WellOrderingTaboo.html#21775" class="Bound">P-is-prop</a>
        <a id="23160" href="Ordinals.WellOrderingTaboo.html#23160" class="Function">B-is-inhabited</a> <a id="23175" class="Symbol">:</a> <a id="23177" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="23179" href="Ordinals.WellOrderingTaboo.html#22957" class="Function">B</a>
        <a id="23189" href="Ordinals.WellOrderingTaboo.html#23160" class="Function">B-is-inhabited</a> <a id="23204" class="Symbol">=</a> <a id="23206" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="23208" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="23210" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="23212" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23214" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="23216" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
        <a id="23226" href="Ordinals.WellOrderingTaboo.html#23226" class="Function">g</a> <a id="23228" class="Symbol">:</a> <a id="23230" class="Symbol">(</a><a id="23231" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23233" href="Ordinals.WellOrderingTaboo.html#23233" class="Bound">x</a> <a id="23235" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23237" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a> <a id="23240" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23242" href="Ordinals.WellOrderingTaboo.html#22957" class="Function">B</a> <a id="23244" href="Ordinals.WellOrderingTaboo.html#23233" class="Bound">x</a> <a id="23246" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="23248" class="Symbol">((</a><a id="23250" href="Ordinals.WellOrderingTaboo.html#23250" class="Bound">y</a> <a id="23252" class="Symbol">:</a> <a id="23254" href="Ordinals.WellOrderingTaboo.html#21832" class="Function">𝟚&#39;</a><a id="23256" class="Symbol">)</a> <a id="23258" class="Symbol">→</a> <a id="23260" href="Ordinals.WellOrderingTaboo.html#22957" class="Function">B</a> <a id="23262" href="Ordinals.WellOrderingTaboo.html#23250" class="Bound">y</a> <a id="23264" class="Symbol">→</a> <a id="23266" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="23268" class="Symbol">(</a><a id="23269" href="Ordinals.WellOrderingTaboo.html#23250" class="Bound">y</a> <a id="23271" href="Ordinals.WellOrderingTaboo.html#22138" class="Bound Operator">≺</a> <a id="23273" href="Ordinals.WellOrderingTaboo.html#23233" class="Bound">x</a><a id="23274" class="Symbol">)))</a>
          <a id="23288" class="Symbol">→</a> <a id="23290" href="Ordinals.WellOrderingTaboo.html#21773" class="Bound">P</a> <a id="23292" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="23294" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="23296" href="Ordinals.WellOrderingTaboo.html#21773" class="Bound">P</a>
        <a id="23306" href="Ordinals.WellOrderingTaboo.html#23226" class="Function">g</a> <a id="23308" class="Symbol">((</a><a id="23310" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="23312" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23314" class="Symbol">_)</a> <a id="23317" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23319" class="Symbol">_</a> <a id="23321" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23323" href="Ordinals.WellOrderingTaboo.html#23323" class="Bound">m</a><a id="23324" class="Symbol">)</a> <a id="23326" class="Symbol">=</a> <a id="23328" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23332" class="Symbol">(λ</a> <a id="23335" href="Ordinals.WellOrderingTaboo.html#23335" class="Bound">p</a> <a id="23337" class="Symbol">→</a> <a id="23339" href="Ordinals.WellOrderingTaboo.html#23323" class="Bound">m</a> <a id="23341" class="Symbol">(</a><a id="23342" href="Ordinals.WellOrderingTaboo.html#21940" class="Function">ι</a> <a id="23344" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="23345" class="Symbol">)</a> <a id="23347" href="Ordinals.WellOrderingTaboo.html#23335" class="Bound">p</a> <a id="23349" href="Ordinals.WellOrderingTaboo.html#22888" class="Bound">l</a><a id="23350" class="Symbol">)</a>
        <a id="23360" href="Ordinals.WellOrderingTaboo.html#23226" class="Function">g</a> <a id="23362" class="Symbol">((</a><a id="23364" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="23366" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23368" class="Symbol">_)</a> <a id="23371" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23373" href="Ordinals.WellOrderingTaboo.html#23373" class="Bound">p</a> <a id="23375" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23377" class="Symbol">_)</a> <a id="23380" class="Symbol">=</a> <a id="23382" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23386" href="Ordinals.WellOrderingTaboo.html#23373" class="Bound">p</a>

<a id="23389" class="Markup">\end{code}</a><a id="23399" class="Background">

We assumed excluded middle to show that every classical well-order is an
inductive well-order. But if we assume that we have a classical well-order on
every set, then we can derive excluded middle. Hence, if every set admits some
classical well-order, then every set admits some inducive well-order.

</a><a id="23702" class="Markup">\begin{code}</a>

 <a id="23717" class="Keyword">open</a> <a id="23722" class="Keyword">import</a> <a id="23729" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
 <a id="23747" class="Keyword">open</a> <a id="23752" href="Ordinals.WellOrderingTaboo.html#6770" class="Module">InductiveWellOrder</a> <a id="23771" href="Ordinals.WellOrderingTaboo.html#14097" class="Bound">pt</a>

 <a id="ClassicalWellOrder.classical-well-ordering-implies-inductive-well-ordering"></a><a id="23776" href="Ordinals.WellOrderingTaboo.html#23776" class="Function">classical-well-ordering-implies-inductive-well-ordering</a> <a id="23832" class="Symbol">:</a>
   <a id="23837" class="Symbol">{</a><a id="23838" href="Ordinals.WellOrderingTaboo.html#23838" class="Bound">𝓤</a> <a id="23840" href="Ordinals.WellOrderingTaboo.html#23840" class="Bound">𝓣</a> <a id="23842" class="Symbol">:</a> <a id="23844" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="23852" class="Symbol">}</a>
   <a id="23857" class="Symbol">→</a> <a id="23859" href="Ordinals.WellOrderingTaboo.html#21352" class="Function">classical-well-order-on-every-set</a> <a id="23893" href="Ordinals.WellOrderingTaboo.html#23838" class="Bound">𝓤</a> <a id="23895" href="Ordinals.WellOrderingTaboo.html#23840" class="Bound">𝓣</a>
   <a id="23900" class="Symbol">→</a> <a id="23902" href="Ordinals.WellOrderingTaboo.html#7540" class="Function">inductive-well-order-on-every-set</a> <a id="23936" href="Ordinals.WellOrderingTaboo.html#23838" class="Bound">𝓤</a> <a id="23938" href="Ordinals.WellOrderingTaboo.html#23840" class="Bound">𝓣</a>
 <a id="23941" href="Ordinals.WellOrderingTaboo.html#23776" class="Function">classical-well-ordering-implies-inductive-well-ordering</a> <a id="23997" class="Symbol">{</a><a id="23998" href="Ordinals.WellOrderingTaboo.html#23998" class="Bound">𝓤</a><a id="23999" class="Symbol">}</a> <a id="24001" class="Symbol">{</a><a id="24002" href="Ordinals.WellOrderingTaboo.html#24002" class="Bound">𝓣</a><a id="24003" class="Symbol">}</a> <a id="24005" href="Ordinals.WellOrderingTaboo.html#24005" class="Bound">CWO</a> <a id="24009" href="Ordinals.WellOrderingTaboo.html#24009" class="Bound">X</a> <a id="24011" href="Ordinals.WellOrderingTaboo.html#24011" class="Bound">X-is-set</a> <a id="24020" class="Symbol">=</a>
  <a id="24024" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="24035" href="Ordinals.WellOrderingTaboo.html#24067" class="Function">γ</a> <a id="24037" class="Symbol">(</a><a id="24038" href="Ordinals.WellOrderingTaboo.html#24005" class="Bound">CWO</a> <a id="24042" href="Ordinals.WellOrderingTaboo.html#24009" class="Bound">X</a> <a id="24044" href="Ordinals.WellOrderingTaboo.html#24011" class="Bound">X-is-set</a><a id="24052" class="Symbol">)</a>
   <a id="24057" class="Keyword">where</a>
    <a id="24067" href="Ordinals.WellOrderingTaboo.html#24067" class="Function">γ</a> <a id="24069" class="Symbol">:</a> <a id="24071" class="Symbol">(</a><a id="24072" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24074" href="Ordinals.WellOrderingTaboo.html#24074" class="Bound Operator">_≺_</a> <a id="24078" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24080" class="Symbol">(</a><a id="24081" href="Ordinals.WellOrderingTaboo.html#24009" class="Bound">X</a> <a id="24083" class="Symbol">→</a> <a id="24085" href="Ordinals.WellOrderingTaboo.html#24009" class="Bound">X</a> <a id="24087" class="Symbol">→</a> <a id="24089" href="Ordinals.WellOrderingTaboo.html#24002" class="Bound">𝓣</a> <a id="24091" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24093" class="Symbol">)</a> <a id="24095" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24097" class="Symbol">(</a><a id="24098" href="Ordinals.WellOrderingTaboo.html#16198" class="Function">is-classical-well-order</a> <a id="24122" href="Ordinals.WellOrderingTaboo.html#24074" class="Bound Operator">_≺_</a><a id="24125" class="Symbol">))</a>
      <a id="24134" class="Symbol">→</a> <a id="24136" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24138" href="Ordinals.WellOrderingTaboo.html#24138" class="Bound Operator">_≺_</a> <a id="24142" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24144" class="Symbol">(</a><a id="24145" href="Ordinals.WellOrderingTaboo.html#24009" class="Bound">X</a> <a id="24147" class="Symbol">→</a> <a id="24149" href="Ordinals.WellOrderingTaboo.html#24009" class="Bound">X</a> <a id="24151" class="Symbol">→</a> <a id="24153" href="Ordinals.WellOrderingTaboo.html#24002" class="Bound">𝓣</a> <a id="24155" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24157" class="Symbol">)</a> <a id="24159" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24161" class="Symbol">(</a><a id="24162" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="24176" href="Ordinals.WellOrderingTaboo.html#24138" class="Bound Operator">_≺_</a><a id="24179" class="Symbol">)</a>
    <a id="24185" href="Ordinals.WellOrderingTaboo.html#24067" class="Function">γ</a> <a id="24187" class="Symbol">(</a><a id="24188" href="Ordinals.WellOrderingTaboo.html#24188" class="Bound Operator">_≺_</a> <a id="24192" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24194" href="Ordinals.WellOrderingTaboo.html#24194" class="Bound">cwo</a><a id="24197" class="Symbol">)</a> <a id="24199" class="Symbol">=</a> <a id="24201" class="Symbol">(</a><a id="24202" href="Ordinals.WellOrderingTaboo.html#24188" class="Bound Operator">_≺_</a> <a id="24206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24208" href="Ordinals.WellOrderingTaboo.html#20474" class="Function">classical-well-order-is-inductive</a> <a id="24242" href="Ordinals.WellOrderingTaboo.html#24188" class="Bound Operator">_≺_</a> <a id="24246" href="Ordinals.WellOrderingTaboo.html#24271" class="Function">em</a> <a id="24249" href="Ordinals.WellOrderingTaboo.html#24194" class="Bound">cwo</a><a id="24252" class="Symbol">)</a>
     <a id="24259" class="Keyword">where</a>
      <a id="24271" href="Ordinals.WellOrderingTaboo.html#24271" class="Function">em</a> <a id="24274" class="Symbol">:</a> <a id="24276" href="UF.ClassicalLogic.html#1153" class="Function">excluded-middle</a> <a id="24292" class="Symbol">(</a><a id="24293" href="Ordinals.WellOrderingTaboo.html#23998" class="Bound">𝓤</a> <a id="24295" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="24297" href="Ordinals.WellOrderingTaboo.html#24002" class="Bound">𝓣</a><a id="24298" class="Symbol">)</a>
      <a id="24306" href="Ordinals.WellOrderingTaboo.html#24271" class="Function">em</a> <a id="24309" class="Symbol">=</a> <a id="24311" href="Ordinals.WellOrderingTaboo.html#21542" class="Function">classical-well-order-on-every-set-gives-excluded-middle</a> <a id="24367" href="Ordinals.WellOrderingTaboo.html#24005" class="Bound">CWO</a>

<a id="24372" class="Markup">\end{code}</a><a id="24382" class="Background">

The converse holds too (but note the change in universe levels) and depends on
the straightforward but tedious lemma lower-inductive-well-order-on-every-set
which expresses that if every set in some large universe can be inductively
well-ordered, then so can every set in a lower universe.

(NB. There are similar, but different technical lemmas in the file
Ordinals.WellOrderTransport.)

</a><a id="24773" class="Markup">\begin{code}</a>

 <a id="ClassicalWellOrder.inductive-well-ordering-implies-classical-well-ordering"></a><a id="24788" href="Ordinals.WellOrderingTaboo.html#24788" class="Function">inductive-well-ordering-implies-classical-well-ordering</a> <a id="24844" class="Symbol">:</a>
   <a id="24849" class="Symbol">{</a><a id="24850" href="Ordinals.WellOrderingTaboo.html#24850" class="Bound">𝓤</a> <a id="24852" href="Ordinals.WellOrderingTaboo.html#24852" class="Bound">𝓣</a> <a id="24854" class="Symbol">:</a> <a id="24856" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="24864" class="Symbol">}</a>
   <a id="24869" class="Symbol">→</a> <a id="24871" href="Ordinals.WellOrderingTaboo.html#7540" class="Function">inductive-well-order-on-every-set</a> <a id="24905" class="Symbol">((</a><a id="24907" href="Ordinals.WellOrderingTaboo.html#24850" class="Bound">𝓤</a> <a id="24909" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="24911" href="Ordinals.WellOrderingTaboo.html#24852" class="Bound">𝓣</a><a id="24912" class="Symbol">)</a> <a id="24914" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="24915" class="Symbol">)</a> <a id="24917" href="Ordinals.WellOrderingTaboo.html#24852" class="Bound">𝓣</a>
   <a id="24922" class="Symbol">→</a> <a id="24924" href="Ordinals.WellOrderingTaboo.html#21352" class="Function">classical-well-order-on-every-set</a> <a id="24958" href="Ordinals.WellOrderingTaboo.html#24850" class="Bound">𝓤</a> <a id="24960" href="Ordinals.WellOrderingTaboo.html#24852" class="Bound">𝓣</a>

 <a id="ClassicalWellOrder.lower-inductive-well-order-on-every-set"></a><a id="24964" href="Ordinals.WellOrderingTaboo.html#24964" class="Function">lower-inductive-well-order-on-every-set</a> <a id="25004" class="Symbol">:</a> <a id="25006" class="Symbol">{</a><a id="25007" href="Ordinals.WellOrderingTaboo.html#25007" class="Bound">𝓤</a> <a id="25009" href="Ordinals.WellOrderingTaboo.html#25009" class="Bound">𝓣</a> <a id="25011" href="Ordinals.WellOrderingTaboo.html#25011" class="Bound">𝓥</a> <a id="25013" class="Symbol">:</a> <a id="25015" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="25023" class="Symbol">}</a>
                                         <a id="25066" class="Symbol">→</a> <a id="25068" href="Ordinals.WellOrderingTaboo.html#7540" class="Function">inductive-well-order-on-every-set</a> <a id="25102" class="Symbol">(</a><a id="25103" href="Ordinals.WellOrderingTaboo.html#25007" class="Bound">𝓤</a> <a id="25105" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="25107" href="Ordinals.WellOrderingTaboo.html#25011" class="Bound">𝓥</a><a id="25108" class="Symbol">)</a> <a id="25110" href="Ordinals.WellOrderingTaboo.html#25009" class="Bound">𝓣</a>
                                         <a id="25153" class="Symbol">→</a> <a id="25155" href="Ordinals.WellOrderingTaboo.html#7540" class="Function">inductive-well-order-on-every-set</a> <a id="25189" href="Ordinals.WellOrderingTaboo.html#25007" class="Bound">𝓤</a> <a id="25191" href="Ordinals.WellOrderingTaboo.html#25009" class="Bound">𝓣</a>
 <a id="25194" href="Ordinals.WellOrderingTaboo.html#24964" class="Function">lower-inductive-well-order-on-every-set</a> <a id="25234" class="Symbol">{</a><a id="25235" href="Ordinals.WellOrderingTaboo.html#25235" class="Bound">𝓤</a><a id="25236" class="Symbol">}</a> <a id="25238" class="Symbol">{</a><a id="25239" href="Ordinals.WellOrderingTaboo.html#25239" class="Bound">𝓣</a><a id="25240" class="Symbol">}</a> <a id="25242" class="Symbol">{</a><a id="25243" href="Ordinals.WellOrderingTaboo.html#25243" class="Bound">𝓥</a><a id="25244" class="Symbol">}</a> <a id="25246" href="Ordinals.WellOrderingTaboo.html#25246" class="Bound">IWO</a> <a id="25250" href="Ordinals.WellOrderingTaboo.html#25250" class="Bound">X</a> <a id="25252" href="Ordinals.WellOrderingTaboo.html#25252" class="Bound">X-is-set</a> <a id="25261" class="Symbol">=</a> <a id="25263" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="25274" href="Ordinals.WellOrderingTaboo.html#25510" class="Function">γ</a> <a id="25276" href="Ordinals.WellOrderingTaboo.html#25427" class="Function">iwo</a>
  <a id="25282" class="Keyword">where</a>
   <a id="25291" href="Ordinals.WellOrderingTaboo.html#25291" class="Function">X&#39;</a> <a id="25294" class="Symbol">:</a> <a id="25296" href="Ordinals.WellOrderingTaboo.html#25235" class="Bound">𝓤</a> <a id="25298" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="25300" href="Ordinals.WellOrderingTaboo.html#25243" class="Bound">𝓥</a> <a id="25302" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="25307" href="Ordinals.WellOrderingTaboo.html#25291" class="Function">X&#39;</a> <a id="25310" class="Symbol">=</a> <a id="25312" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="25317" href="Ordinals.WellOrderingTaboo.html#25243" class="Bound">𝓥</a> <a id="25319" href="Ordinals.WellOrderingTaboo.html#25250" class="Bound">X</a>
   <a id="25324" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="25326" class="Symbol">:</a> <a id="25328" href="Ordinals.WellOrderingTaboo.html#25250" class="Bound">X</a> <a id="25330" class="Symbol">→</a> <a id="25332" href="Ordinals.WellOrderingTaboo.html#25291" class="Function">X&#39;</a>
   <a id="25338" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="25340" class="Symbol">=</a> <a id="25342" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="25347" href="Ordinals.WellOrderingTaboo.html#25243" class="Bound">𝓥</a>
   <a id="25352" href="Ordinals.WellOrderingTaboo.html#25352" class="Function">X&#39;-is-set</a> <a id="25362" class="Symbol">:</a> <a id="25364" href="UF.Sets.html#709" class="Function">is-set</a> <a id="25371" href="Ordinals.WellOrderingTaboo.html#25291" class="Function">X&#39;</a>
   <a id="25377" href="Ordinals.WellOrderingTaboo.html#25352" class="Function">X&#39;-is-set</a> <a id="25387" class="Symbol">=</a> <a id="25389" href="UF.Sets-Properties.html#1626" class="Function">equiv-to-set</a> <a id="25402" class="Symbol">(</a><a id="25403" href="UF.UniverseEmbedding.html#3552" class="Function">Lift-≃</a> <a id="25410" href="Ordinals.WellOrderingTaboo.html#25243" class="Bound">𝓥</a> <a id="25412" href="Ordinals.WellOrderingTaboo.html#25250" class="Bound">X</a><a id="25413" class="Symbol">)</a> <a id="25415" href="Ordinals.WellOrderingTaboo.html#25252" class="Bound">X-is-set</a>
   <a id="25427" href="Ordinals.WellOrderingTaboo.html#25427" class="Function">iwo</a> <a id="25431" class="Symbol">:</a> <a id="25433" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="25435" href="Ordinals.WellOrderingTaboo.html#25435" class="Bound Operator">_≺&#39;_</a> <a id="25440" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="25442" class="Symbol">(</a><a id="25443" href="Ordinals.WellOrderingTaboo.html#25291" class="Function">X&#39;</a> <a id="25446" class="Symbol">→</a> <a id="25448" href="Ordinals.WellOrderingTaboo.html#25291" class="Function">X&#39;</a> <a id="25451" class="Symbol">→</a> <a id="25453" href="Ordinals.WellOrderingTaboo.html#25239" class="Bound">𝓣</a> <a id="25455" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25457" class="Symbol">)</a><a id="25458" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="25460" class="Symbol">(</a><a id="25461" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="25475" href="Ordinals.WellOrderingTaboo.html#25435" class="Bound Operator">_≺&#39;_</a><a id="25479" class="Symbol">)</a>
   <a id="25484" href="Ordinals.WellOrderingTaboo.html#25427" class="Function">iwo</a> <a id="25488" class="Symbol">=</a> <a id="25490" href="Ordinals.WellOrderingTaboo.html#25246" class="Bound">IWO</a> <a id="25494" href="Ordinals.WellOrderingTaboo.html#25291" class="Function">X&#39;</a> <a id="25497" href="Ordinals.WellOrderingTaboo.html#25352" class="Function">X&#39;-is-set</a>
   <a id="25510" href="Ordinals.WellOrderingTaboo.html#25510" class="Function">γ</a> <a id="25512" class="Symbol">:</a> <a id="25514" class="Symbol">(</a><a id="25515" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25517" href="Ordinals.WellOrderingTaboo.html#25517" class="Bound Operator">_≺&#39;_</a> <a id="25522" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25524" class="Symbol">(</a><a id="25525" href="Ordinals.WellOrderingTaboo.html#25291" class="Function">X&#39;</a> <a id="25528" class="Symbol">→</a> <a id="25530" href="Ordinals.WellOrderingTaboo.html#25291" class="Function">X&#39;</a> <a id="25533" class="Symbol">→</a> <a id="25535" href="Ordinals.WellOrderingTaboo.html#25239" class="Bound">𝓣</a> <a id="25537" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25539" class="Symbol">)</a><a id="25540" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25542" class="Symbol">(</a><a id="25543" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="25557" href="Ordinals.WellOrderingTaboo.html#25517" class="Bound Operator">_≺&#39;_</a><a id="25561" class="Symbol">))</a>
     <a id="25569" class="Symbol">→</a> <a id="25571" class="Symbol">(</a><a id="25572" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25574" href="Ordinals.WellOrderingTaboo.html#25574" class="Bound Operator">_≺_</a> <a id="25578" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25580" class="Symbol">(</a><a id="25581" href="Ordinals.WellOrderingTaboo.html#25250" class="Bound">X</a> <a id="25583" class="Symbol">→</a> <a id="25585" href="Ordinals.WellOrderingTaboo.html#25250" class="Bound">X</a> <a id="25587" class="Symbol">→</a> <a id="25589" href="Ordinals.WellOrderingTaboo.html#25239" class="Bound">𝓣</a> <a id="25591" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25593" class="Symbol">)</a><a id="25594" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25596" class="Symbol">(</a><a id="25597" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="25611" href="Ordinals.WellOrderingTaboo.html#25574" class="Bound Operator">_≺_</a><a id="25614" class="Symbol">))</a>
   <a id="25620" href="Ordinals.WellOrderingTaboo.html#25510" class="Function">γ</a> <a id="25622" class="Symbol">(</a><a id="25623" href="Ordinals.WellOrderingTaboo.html#25623" class="Bound Operator">_≺&#39;_</a> <a id="25628" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25630" href="Ordinals.WellOrderingTaboo.html#25630" class="Bound">pv&#39;</a> <a id="25634" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25636" href="Ordinals.WellOrderingTaboo.html#25636" class="Bound">wf&#39;</a> <a id="25640" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25642" href="Ordinals.WellOrderingTaboo.html#25642" class="Bound">ext&#39;</a> <a id="25647" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25649" href="Ordinals.WellOrderingTaboo.html#25649" class="Bound">trans&#39;</a><a id="25655" class="Symbol">)</a> <a id="25657" class="Symbol">=</a> <a id="25659" class="Symbol">(</a><a id="25660" href="Ordinals.WellOrderingTaboo.html#25704" class="Function Operator">_≺_</a> <a id="25664" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25666" href="Ordinals.WellOrderingTaboo.html#25751" class="Function">pv</a> <a id="25669" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25671" href="Ordinals.WellOrderingTaboo.html#25810" class="Function">wf</a> <a id="25674" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25676" href="Ordinals.WellOrderingTaboo.html#26169" class="Function">ext</a> <a id="25680" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25682" href="Ordinals.WellOrderingTaboo.html#26383" class="Function">trans</a><a id="25687" class="Symbol">)</a>
    <a id="25693" class="Keyword">where</a>
     <a id="25704" href="Ordinals.WellOrderingTaboo.html#25704" class="Function Operator">_≺_</a> <a id="25708" class="Symbol">:</a> <a id="25710" href="Ordinals.WellOrderingTaboo.html#25250" class="Bound">X</a> <a id="25712" class="Symbol">→</a> <a id="25714" href="Ordinals.WellOrderingTaboo.html#25250" class="Bound">X</a> <a id="25716" class="Symbol">→</a> <a id="25718" href="Ordinals.WellOrderingTaboo.html#25239" class="Bound">𝓣</a> <a id="25720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
     <a id="25727" href="Ordinals.WellOrderingTaboo.html#25727" class="Bound">x</a> <a id="25729" href="Ordinals.WellOrderingTaboo.html#25704" class="Function Operator">≺</a> <a id="25731" href="Ordinals.WellOrderingTaboo.html#25731" class="Bound">y</a> <a id="25733" class="Symbol">=</a> <a id="25735" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="25737" href="Ordinals.WellOrderingTaboo.html#25727" class="Bound">x</a> <a id="25739" href="Ordinals.WellOrderingTaboo.html#25623" class="Bound Operator">≺&#39;</a> <a id="25742" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="25744" href="Ordinals.WellOrderingTaboo.html#25731" class="Bound">y</a>
     <a id="25751" href="Ordinals.WellOrderingTaboo.html#25751" class="Function">pv</a> <a id="25754" class="Symbol">:</a> <a id="25756" href="Ordinals.Notions.html#617" class="Function">is-prop-valued</a> <a id="25771" href="Ordinals.WellOrderingTaboo.html#25704" class="Function Operator">_≺_</a>
     <a id="25780" href="Ordinals.WellOrderingTaboo.html#25751" class="Function">pv</a> <a id="25783" href="Ordinals.WellOrderingTaboo.html#25783" class="Bound">x</a> <a id="25785" href="Ordinals.WellOrderingTaboo.html#25785" class="Bound">y</a> <a id="25787" class="Symbol">=</a> <a id="25789" href="Ordinals.WellOrderingTaboo.html#25630" class="Bound">pv&#39;</a> <a id="25793" class="Symbol">(</a><a id="25794" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="25796" href="Ordinals.WellOrderingTaboo.html#25783" class="Bound">x</a><a id="25797" class="Symbol">)</a> <a id="25799" class="Symbol">(</a><a id="25800" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="25802" href="Ordinals.WellOrderingTaboo.html#25785" class="Bound">y</a><a id="25803" class="Symbol">)</a>
     <a id="25810" href="Ordinals.WellOrderingTaboo.html#25810" class="Function">wf</a> <a id="25813" class="Symbol">:</a> <a id="25815" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="25831" href="Ordinals.WellOrderingTaboo.html#25704" class="Function Operator">_≺_</a>
     <a id="25840" href="Ordinals.WellOrderingTaboo.html#25810" class="Function">wf</a> <a id="25843" class="Symbol">=</a> <a id="25845" href="Ordinals.Notions.html#2636" class="Function">transfinite-induction-converse</a> <a id="25876" href="Ordinals.WellOrderingTaboo.html#25704" class="Function Operator">_≺_</a> <a id="25880" href="Ordinals.WellOrderingTaboo.html#25901" class="Function">ω</a>
      <a id="25888" class="Keyword">where</a>
       <a id="25901" href="Ordinals.WellOrderingTaboo.html#25901" class="Function">ω</a> <a id="25903" class="Symbol">:</a> <a id="25905" href="Ordinals.Notions.html#2324" class="Function">is-Well-founded</a> <a id="25921" href="Ordinals.WellOrderingTaboo.html#25704" class="Function Operator">_≺_</a>
       <a id="25932" href="Ordinals.WellOrderingTaboo.html#25901" class="Function">ω</a> <a id="25934" href="Ordinals.WellOrderingTaboo.html#25934" class="Bound">P</a> <a id="25936" href="Ordinals.WellOrderingTaboo.html#25936" class="Bound">h</a> <a id="25938" href="Ordinals.WellOrderingTaboo.html#25938" class="Bound">x</a> <a id="25940" class="Symbol">=</a> <a id="25942" href="Ordinals.Notions.html#2498" class="Function">transfinite-induction</a> <a id="25964" href="Ordinals.WellOrderingTaboo.html#25623" class="Bound Operator">_≺&#39;_</a> <a id="25969" href="Ordinals.WellOrderingTaboo.html#25636" class="Bound">wf&#39;</a> <a id="25973" href="Ordinals.WellOrderingTaboo.html#26008" class="Function">P&#39;</a> <a id="25976" href="Ordinals.WellOrderingTaboo.html#26059" class="Function">h&#39;</a> <a id="25979" class="Symbol">(</a><a id="25980" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="25982" href="Ordinals.WellOrderingTaboo.html#25938" class="Bound">x</a><a id="25983" class="Symbol">)</a>
        <a id="25993" class="Keyword">where</a>
         <a id="26008" href="Ordinals.WellOrderingTaboo.html#26008" class="Function">P&#39;</a> <a id="26011" class="Symbol">:</a> <a id="26013" href="Ordinals.WellOrderingTaboo.html#25291" class="Function">X&#39;</a> <a id="26016" class="Symbol">→</a> <a id="26018" href="Ordinals.WellOrderingTaboo.html#25235" class="Bound">𝓤</a> <a id="26020" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="26022" href="Ordinals.WellOrderingTaboo.html#25239" class="Bound">𝓣</a> <a id="26024" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
         <a id="26035" href="Ordinals.WellOrderingTaboo.html#26008" class="Function">P&#39;</a> <a id="26038" class="Symbol">=</a> <a id="26040" href="Ordinals.WellOrderingTaboo.html#25934" class="Bound">P</a> <a id="26042" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26044" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a>
         <a id="26059" href="Ordinals.WellOrderingTaboo.html#26059" class="Function">h&#39;</a> <a id="26062" class="Symbol">:</a> <a id="26064" class="Symbol">(</a><a id="26065" href="Ordinals.WellOrderingTaboo.html#26065" class="Bound">x&#39;</a> <a id="26068" class="Symbol">:</a> <a id="26070" href="Ordinals.WellOrderingTaboo.html#25291" class="Function">X&#39;</a><a id="26072" class="Symbol">)</a> <a id="26074" class="Symbol">→</a> <a id="26076" class="Symbol">((</a><a id="26078" href="Ordinals.WellOrderingTaboo.html#26078" class="Bound">y</a> <a id="26080" class="Symbol">:</a> <a id="26082" href="Ordinals.WellOrderingTaboo.html#25291" class="Function">X&#39;</a><a id="26084" class="Symbol">)</a> <a id="26086" class="Symbol">→</a> <a id="26088" href="Ordinals.WellOrderingTaboo.html#26078" class="Bound">y</a> <a id="26090" href="Ordinals.WellOrderingTaboo.html#25623" class="Bound Operator">≺&#39;</a> <a id="26093" href="Ordinals.WellOrderingTaboo.html#26065" class="Bound">x&#39;</a> <a id="26096" class="Symbol">→</a> <a id="26098" href="Ordinals.WellOrderingTaboo.html#26008" class="Function">P&#39;</a> <a id="26101" href="Ordinals.WellOrderingTaboo.html#26078" class="Bound">y</a><a id="26102" class="Symbol">)</a> <a id="26104" class="Symbol">→</a> <a id="26106" href="Ordinals.WellOrderingTaboo.html#26008" class="Function">P&#39;</a> <a id="26109" href="Ordinals.WellOrderingTaboo.html#26065" class="Bound">x&#39;</a>
         <a id="26121" href="Ordinals.WellOrderingTaboo.html#26059" class="Function">h&#39;</a> <a id="26124" href="Ordinals.WellOrderingTaboo.html#26124" class="Bound">x&#39;</a> <a id="26127" href="Ordinals.WellOrderingTaboo.html#26127" class="Bound">ρ</a> <a id="26129" class="Symbol">=</a> <a id="26131" href="Ordinals.WellOrderingTaboo.html#25936" class="Bound">h</a> <a id="26133" class="Symbol">(</a><a id="26134" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="26140" href="Ordinals.WellOrderingTaboo.html#26124" class="Bound">x&#39;</a><a id="26142" class="Symbol">)</a> <a id="26144" class="Symbol">(λ</a> <a id="26147" href="Ordinals.WellOrderingTaboo.html#26147" class="Bound">y</a> <a id="26149" href="Ordinals.WellOrderingTaboo.html#26149" class="Bound">k</a> <a id="26151" class="Symbol">→</a> <a id="26153" href="Ordinals.WellOrderingTaboo.html#26127" class="Bound">ρ</a> <a id="26155" class="Symbol">(</a><a id="26156" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="26158" href="Ordinals.WellOrderingTaboo.html#26147" class="Bound">y</a><a id="26159" class="Symbol">)</a> <a id="26161" href="Ordinals.WellOrderingTaboo.html#26149" class="Bound">k</a><a id="26162" class="Symbol">)</a>
     <a id="26169" href="Ordinals.WellOrderingTaboo.html#26169" class="Function">ext</a> <a id="26173" class="Symbol">:</a> <a id="26175" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="26190" href="Ordinals.WellOrderingTaboo.html#25704" class="Function Operator">_≺_</a>
     <a id="26199" href="Ordinals.WellOrderingTaboo.html#26169" class="Function">ext</a> <a id="26203" href="Ordinals.WellOrderingTaboo.html#26203" class="Bound">x</a> <a id="26205" href="Ordinals.WellOrderingTaboo.html#26205" class="Bound">y</a> <a id="26207" href="Ordinals.WellOrderingTaboo.html#26207" class="Bound">u</a> <a id="26209" href="Ordinals.WellOrderingTaboo.html#26209" class="Bound">v</a> <a id="26211" class="Symbol">=</a> <a id="26213" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a> <a id="26227" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="26229" href="UF.UniverseEmbedding.html#3438" class="Function">lift-is-equiv</a>
                    <a id="26263" class="Symbol">(</a><a id="26264" href="Ordinals.WellOrderingTaboo.html#25642" class="Bound">ext&#39;</a> <a id="26269" class="Symbol">(</a><a id="26270" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="26272" href="Ordinals.WellOrderingTaboo.html#26203" class="Bound">x</a><a id="26273" class="Symbol">)</a> <a id="26275" class="Symbol">(</a><a id="26276" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="26278" href="Ordinals.WellOrderingTaboo.html#26205" class="Bound">y</a><a id="26279" class="Symbol">)</a>
                      <a id="26303" class="Symbol">(λ</a> <a id="26306" href="Ordinals.WellOrderingTaboo.html#26306" class="Bound">x&#39;</a> <a id="26309" href="Ordinals.WellOrderingTaboo.html#26309" class="Bound">k</a> <a id="26311" class="Symbol">→</a> <a id="26313" href="Ordinals.WellOrderingTaboo.html#26207" class="Bound">u</a> <a id="26315" class="Symbol">(</a><a id="26316" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="26322" href="Ordinals.WellOrderingTaboo.html#26306" class="Bound">x&#39;</a><a id="26324" class="Symbol">)</a> <a id="26326" href="Ordinals.WellOrderingTaboo.html#26309" class="Bound">k</a><a id="26327" class="Symbol">)</a>
                      <a id="26351" class="Symbol">(λ</a> <a id="26354" href="Ordinals.WellOrderingTaboo.html#26354" class="Bound">y&#39;</a> <a id="26357" href="Ordinals.WellOrderingTaboo.html#26357" class="Bound">l</a> <a id="26359" class="Symbol">→</a> <a id="26361" href="Ordinals.WellOrderingTaboo.html#26209" class="Bound">v</a> <a id="26363" class="Symbol">(</a><a id="26364" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="26370" href="Ordinals.WellOrderingTaboo.html#26354" class="Bound">y&#39;</a><a id="26372" class="Symbol">)</a> <a id="26374" href="Ordinals.WellOrderingTaboo.html#26357" class="Bound">l</a><a id="26375" class="Symbol">))</a>
     <a id="26383" href="Ordinals.WellOrderingTaboo.html#26383" class="Function">trans</a> <a id="26389" class="Symbol">:</a> <a id="26391" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="26405" href="Ordinals.WellOrderingTaboo.html#25704" class="Function Operator">_≺_</a>
     <a id="26414" href="Ordinals.WellOrderingTaboo.html#26383" class="Function">trans</a> <a id="26420" href="Ordinals.WellOrderingTaboo.html#26420" class="Bound">x</a> <a id="26422" href="Ordinals.WellOrderingTaboo.html#26422" class="Bound">y</a> <a id="26424" href="Ordinals.WellOrderingTaboo.html#26424" class="Bound">z</a> <a id="26426" href="Ordinals.WellOrderingTaboo.html#26426" class="Bound">k</a> <a id="26428" href="Ordinals.WellOrderingTaboo.html#26428" class="Bound">l</a> <a id="26430" class="Symbol">=</a> <a id="26432" href="Ordinals.WellOrderingTaboo.html#25649" class="Bound">trans&#39;</a> <a id="26439" class="Symbol">(</a><a id="26440" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="26442" href="Ordinals.WellOrderingTaboo.html#26420" class="Bound">x</a><a id="26443" class="Symbol">)</a> <a id="26445" class="Symbol">(</a><a id="26446" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="26448" href="Ordinals.WellOrderingTaboo.html#26422" class="Bound">y</a><a id="26449" class="Symbol">)</a> <a id="26451" class="Symbol">(</a><a id="26452" href="Ordinals.WellOrderingTaboo.html#25324" class="Function">ι</a> <a id="26454" href="Ordinals.WellOrderingTaboo.html#26424" class="Bound">z</a><a id="26455" class="Symbol">)</a> <a id="26457" href="Ordinals.WellOrderingTaboo.html#26426" class="Bound">k</a> <a id="26459" href="Ordinals.WellOrderingTaboo.html#26428" class="Bound">l</a>

 <a id="26463" href="Ordinals.WellOrderingTaboo.html#24788" class="Function">inductive-well-ordering-implies-classical-well-ordering</a> <a id="26519" class="Symbol">{</a><a id="26520" href="Ordinals.WellOrderingTaboo.html#26520" class="Bound">𝓤</a><a id="26521" class="Symbol">}</a> <a id="26523" class="Symbol">{</a><a id="26524" href="Ordinals.WellOrderingTaboo.html#26524" class="Bound">𝓣</a><a id="26525" class="Symbol">}</a> <a id="26527" href="Ordinals.WellOrderingTaboo.html#26527" class="Bound">IWO</a> <a id="26531" href="Ordinals.WellOrderingTaboo.html#26531" class="Bound">X</a> <a id="26533" href="Ordinals.WellOrderingTaboo.html#26533" class="Bound">X-is-set</a> <a id="26542" class="Symbol">=</a>
  <a id="26546" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="26557" href="Ordinals.WellOrderingTaboo.html#26629" class="Function">γ</a> <a id="26559" class="Symbol">(</a><a id="26560" href="Ordinals.WellOrderingTaboo.html#24964" class="Function">lower-inductive-well-order-on-every-set</a> <a id="26600" href="Ordinals.WellOrderingTaboo.html#26527" class="Bound">IWO</a> <a id="26604" href="Ordinals.WellOrderingTaboo.html#26531" class="Bound">X</a> <a id="26606" href="Ordinals.WellOrderingTaboo.html#26533" class="Bound">X-is-set</a><a id="26614" class="Symbol">)</a>
   <a id="26619" class="Keyword">where</a>
    <a id="26629" href="Ordinals.WellOrderingTaboo.html#26629" class="Function">γ</a> <a id="26631" class="Symbol">:</a> <a id="26633" class="Symbol">(</a><a id="26634" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26636" href="Ordinals.WellOrderingTaboo.html#26636" class="Bound Operator">_≺_</a> <a id="26640" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26642" class="Symbol">(</a><a id="26643" href="Ordinals.WellOrderingTaboo.html#26531" class="Bound">X</a> <a id="26645" class="Symbol">→</a> <a id="26647" href="Ordinals.WellOrderingTaboo.html#26531" class="Bound">X</a> <a id="26649" class="Symbol">→</a> <a id="26651" href="Ordinals.WellOrderingTaboo.html#26524" class="Bound">𝓣</a> <a id="26653" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26655" class="Symbol">)</a> <a id="26657" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26659" class="Symbol">(</a><a id="26660" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="26674" href="Ordinals.WellOrderingTaboo.html#26636" class="Bound Operator">_≺_</a><a id="26677" class="Symbol">))</a>
      <a id="26686" class="Symbol">→</a> <a id="26688" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26690" href="Ordinals.WellOrderingTaboo.html#26690" class="Bound Operator">_≺_</a> <a id="26694" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26696" class="Symbol">(</a><a id="26697" href="Ordinals.WellOrderingTaboo.html#26531" class="Bound">X</a> <a id="26699" class="Symbol">→</a> <a id="26701" href="Ordinals.WellOrderingTaboo.html#26531" class="Bound">X</a> <a id="26703" class="Symbol">→</a> <a id="26705" href="Ordinals.WellOrderingTaboo.html#26524" class="Bound">𝓣</a> <a id="26707" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26709" class="Symbol">)</a> <a id="26711" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26713" class="Symbol">(</a><a id="26714" href="Ordinals.WellOrderingTaboo.html#16198" class="Function">is-classical-well-order</a> <a id="26738" href="Ordinals.WellOrderingTaboo.html#26690" class="Bound Operator">_≺_</a><a id="26741" class="Symbol">)</a>
    <a id="26747" href="Ordinals.WellOrderingTaboo.html#26629" class="Function">γ</a> <a id="26749" class="Symbol">(</a><a id="26750" href="Ordinals.WellOrderingTaboo.html#26750" class="Bound Operator">_≺_</a> <a id="26754" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26756" href="Ordinals.WellOrderingTaboo.html#26756" class="Bound">iwo</a><a id="26759" class="Symbol">)</a> <a id="26761" class="Symbol">=</a> <a id="26763" class="Symbol">(</a><a id="26764" href="Ordinals.WellOrderingTaboo.html#26750" class="Bound Operator">_≺_</a> <a id="26768" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26770" href="Ordinals.WellOrderingTaboo.html#18410" class="Function">inductive-well-order-is-classical</a> <a id="26804" href="Ordinals.WellOrderingTaboo.html#26750" class="Bound Operator">_≺_</a> <a id="26808" href="Ordinals.WellOrderingTaboo.html#26833" class="Function">em</a> <a id="26811" href="Ordinals.WellOrderingTaboo.html#26756" class="Bound">iwo</a><a id="26814" class="Symbol">)</a>
     <a id="26821" class="Keyword">where</a>
      <a id="26833" href="Ordinals.WellOrderingTaboo.html#26833" class="Function">em</a> <a id="26836" class="Symbol">:</a> <a id="26838" href="UF.ClassicalLogic.html#1153" class="Function">excluded-middle</a> <a id="26854" class="Symbol">(</a><a id="26855" href="Ordinals.WellOrderingTaboo.html#26520" class="Bound">𝓤</a> <a id="26857" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="26859" href="Ordinals.WellOrderingTaboo.html#26524" class="Bound">𝓣</a><a id="26860" class="Symbol">)</a>
      <a id="26868" href="Ordinals.WellOrderingTaboo.html#26833" class="Function">em</a> <a id="26871" class="Symbol">=</a> <a id="26873" href="Ordinals.WellOrderingTaboo.html#9550" class="Function">inductive-well-order-on-every-set-gives-excluded-middle</a> <a id="26929" href="Ordinals.WellOrderingTaboo.html#26527" class="Bound">IWO</a>

<a id="26934" class="Markup">\end{code}</a><a id="26944" class="Background">

Finally, we use the above to show that having an inductive well-order on every
set implies the axiom of choice.

(In fact, they are equivalent by Zermelo&#39;s proof of the Well Ordering Theorem,
but we don&#39;t formalize this.)

</a><a id="27169" class="Markup">\begin{code}</a>

<a id="27183" class="Keyword">module</a> <a id="27190" href="Ordinals.WellOrderingTaboo.html#27190" class="Module">_</a>
        <a id="27200" class="Symbol">(</a><a id="27201" href="Ordinals.WellOrderingTaboo.html#27201" class="Bound">pt</a> <a id="27204" class="Symbol">:</a> <a id="27206" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="27237" class="Symbol">)</a>
       <a id="27246" class="Keyword">where</a>

 <a id="27254" class="Keyword">open</a> <a id="27259" class="Keyword">import</a> <a id="27266" href="UF.Choice.html" class="Module">UF.Choice</a>

 <a id="27278" class="Keyword">open</a> <a id="27283" href="UF.Choice.html#5287" class="Module">Univalent-Choice</a> <a id="27300" class="Symbol">(λ</a> <a id="27303" href="Ordinals.WellOrderingTaboo.html#27303" class="Bound">_</a> <a id="27305" href="Ordinals.WellOrderingTaboo.html#27305" class="Bound">_</a> <a id="27307" class="Symbol">→</a> <a id="27309" href="Ordinals.WellOrderingTaboo.html#1894" class="Bound">fe</a><a id="27311" class="Symbol">)</a> <a id="27313" href="Ordinals.WellOrderingTaboo.html#27201" class="Bound">pt</a>

 <a id="27318" class="Keyword">open</a> <a id="27323" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="27347" href="Ordinals.WellOrderingTaboo.html#27201" class="Bound">pt</a>

 <a id="27352" class="Keyword">open</a> <a id="27357" href="Ordinals.WellOrderingTaboo.html#14069" class="Module">ClassicalWellOrder</a> <a id="27376" href="Ordinals.WellOrderingTaboo.html#27201" class="Bound">pt</a>
 <a id="27380" class="Keyword">open</a> <a id="27385" href="Ordinals.WellOrderingTaboo.html#6770" class="Module">InductiveWellOrder</a> <a id="27404" href="Ordinals.WellOrderingTaboo.html#27201" class="Bound">pt</a>

 <a id="27409" href="Ordinals.WellOrderingTaboo.html#27409" class="Function">classical-well-ordering-implies-ac</a> <a id="27444" class="Symbol">:</a> <a id="27446" href="Ordinals.WellOrderingTaboo.html#21352" class="Function">classical-well-order-on-every-set</a> <a id="27480" class="Symbol">(</a><a id="27481" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27483" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="27485" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="27486" class="Symbol">)</a> <a id="27488" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a>
                                    <a id="27526" class="Symbol">→</a> <a id="27528" href="UF.Choice.html#5573" class="Function">AC₀</a> <a id="27532" class="Symbol">{</a><a id="27533" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27535" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="27537" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="27538" class="Symbol">}</a> <a id="27540" class="Symbol">{</a><a id="27541" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27543" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="27545" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="27546" class="Symbol">}</a>
 <a id="27549" href="Ordinals.WellOrderingTaboo.html#27409" class="Function">classical-well-ordering-implies-ac</a> <a id="27584" class="Symbol">{</a><a id="27585" href="Ordinals.WellOrderingTaboo.html#27585" class="Bound">𝓤</a><a id="27586" class="Symbol">}</a> <a id="27588" class="Symbol">{</a><a id="27589" href="Ordinals.WellOrderingTaboo.html#27589" class="Bound">𝓣</a><a id="27590" class="Symbol">}</a> <a id="27592" href="Ordinals.WellOrderingTaboo.html#27592" class="Bound">CWO</a> <a id="27596" class="Symbol">=</a>
  <a id="27600" href="UF.Choice.html#6788" class="Function">AC₁-gives-AC₀</a> <a id="27614" class="Symbol">(</a><a id="27615" href="UF.Choice.html#7146" class="Function">AC₂-gives-AC₁</a> <a id="27629" href="Ordinals.WellOrderingTaboo.html#27645" class="Function">γ</a><a id="27630" class="Symbol">)</a>
   <a id="27635" class="Keyword">where</a>
    <a id="27645" href="Ordinals.WellOrderingTaboo.html#27645" class="Function">γ</a> <a id="27647" class="Symbol">:</a> <a id="27649" class="Symbol">(</a><a id="27650" href="Ordinals.WellOrderingTaboo.html#27650" class="Bound">X</a> <a id="27652" class="Symbol">:</a> <a id="27654" href="Ordinals.WellOrderingTaboo.html#27585" class="Bound">𝓤</a> <a id="27656" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="27658" href="Ordinals.WellOrderingTaboo.html#27589" class="Bound">𝓣</a> <a id="27660" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27662" class="Symbol">)</a> <a id="27664" class="Symbol">(</a><a id="27665" href="Ordinals.WellOrderingTaboo.html#27665" class="Bound">Y</a> <a id="27667" class="Symbol">:</a> <a id="27669" href="Ordinals.WellOrderingTaboo.html#27650" class="Bound">X</a> <a id="27671" class="Symbol">→</a> <a id="27673" href="Ordinals.WellOrderingTaboo.html#27585" class="Bound">𝓤</a> <a id="27675" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="27677" href="Ordinals.WellOrderingTaboo.html#27589" class="Bound">𝓣</a> <a id="27679" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27681" class="Symbol">)</a>
      <a id="27689" class="Symbol">→</a> <a id="27691" href="UF.Sets.html#709" class="Function">is-set</a> <a id="27698" href="Ordinals.WellOrderingTaboo.html#27650" class="Bound">X</a>
      <a id="27706" class="Symbol">→</a> <a id="27708" class="Symbol">((</a><a id="27710" href="Ordinals.WellOrderingTaboo.html#27710" class="Bound">x</a> <a id="27712" class="Symbol">:</a> <a id="27714" href="Ordinals.WellOrderingTaboo.html#27650" class="Bound">X</a><a id="27715" class="Symbol">)</a> <a id="27717" class="Symbol">→</a> <a id="27719" href="UF.Sets.html#709" class="Function">is-set</a> <a id="27726" class="Symbol">(</a><a id="27727" href="Ordinals.WellOrderingTaboo.html#27665" class="Bound">Y</a> <a id="27729" href="Ordinals.WellOrderingTaboo.html#27710" class="Bound">x</a><a id="27730" class="Symbol">))</a>
      <a id="27739" class="Symbol">→</a> <a id="27741" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="27743" class="Symbol">((</a><a id="27745" href="Ordinals.WellOrderingTaboo.html#27745" class="Bound">x</a> <a id="27747" class="Symbol">:</a> <a id="27749" href="Ordinals.WellOrderingTaboo.html#27650" class="Bound">X</a><a id="27750" class="Symbol">)</a> <a id="27752" class="Symbol">→</a> <a id="27754" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="27756" href="Ordinals.WellOrderingTaboo.html#27665" class="Bound">Y</a> <a id="27758" href="Ordinals.WellOrderingTaboo.html#27745" class="Bound">x</a> <a id="27760" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="27762" class="Symbol">→</a> <a id="27764" href="Ordinals.WellOrderingTaboo.html#27665" class="Bound">Y</a> <a id="27766" href="Ordinals.WellOrderingTaboo.html#27745" class="Bound">x</a><a id="27767" class="Symbol">)</a> <a id="27769" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
    <a id="27775" href="Ordinals.WellOrderingTaboo.html#27645" class="Function">γ</a> <a id="27777" href="Ordinals.WellOrderingTaboo.html#27777" class="Bound">X</a> <a id="27779" href="Ordinals.WellOrderingTaboo.html#27779" class="Bound">Y</a> <a id="27781" href="Ordinals.WellOrderingTaboo.html#27781" class="Bound">X-is-set</a> <a id="27790" href="Ordinals.WellOrderingTaboo.html#27790" class="Bound">Y-is-set-valued</a> <a id="27806" class="Symbol">=</a>
     <a id="27813" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="27824" href="Ordinals.WellOrderingTaboo.html#27893" class="Function">f</a> <a id="27826" class="Symbol">(</a><a id="27827" href="Ordinals.WellOrderingTaboo.html#27592" class="Bound">CWO</a> <a id="27831" class="Symbol">(</a><a id="27832" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="27834" href="Ordinals.WellOrderingTaboo.html#27779" class="Bound">Y</a><a id="27835" class="Symbol">)</a> <a id="27837" class="Symbol">(</a><a id="27838" href="UF.Sets-Properties.html#2769" class="Function">Σ-is-set</a> <a id="27847" href="Ordinals.WellOrderingTaboo.html#27781" class="Bound">X-is-set</a> <a id="27856" href="Ordinals.WellOrderingTaboo.html#27790" class="Bound">Y-is-set-valued</a><a id="27871" class="Symbol">))</a>
      <a id="27880" class="Keyword">where</a>
       <a id="27893" href="Ordinals.WellOrderingTaboo.html#27893" class="Function">f</a> <a id="27895" class="Symbol">:</a> <a id="27897" class="Symbol">(</a><a id="27898" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27900" href="Ordinals.WellOrderingTaboo.html#27900" class="Bound Operator">_≺_</a> <a id="27904" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27906" class="Symbol">(</a><a id="27907" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="27909" href="Ordinals.WellOrderingTaboo.html#27779" class="Bound">Y</a> <a id="27911" class="Symbol">→</a> <a id="27913" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="27915" href="Ordinals.WellOrderingTaboo.html#27779" class="Bound">Y</a> <a id="27917" class="Symbol">→</a> <a id="27919" href="Ordinals.WellOrderingTaboo.html#27589" class="Bound">𝓣</a> <a id="27921" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27923" class="Symbol">)</a> <a id="27925" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27927" class="Symbol">(</a><a id="27928" href="Ordinals.WellOrderingTaboo.html#16198" class="Function">is-classical-well-order</a> <a id="27952" href="Ordinals.WellOrderingTaboo.html#27900" class="Bound Operator">_≺_</a><a id="27955" class="Symbol">))</a>
         <a id="27967" class="Symbol">→</a> <a id="27969" class="Symbol">((</a><a id="27971" href="Ordinals.WellOrderingTaboo.html#27971" class="Bound">x</a> <a id="27973" class="Symbol">:</a> <a id="27975" href="Ordinals.WellOrderingTaboo.html#27777" class="Bound">X</a><a id="27976" class="Symbol">)</a> <a id="27978" class="Symbol">→</a> <a id="27980" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="27982" href="Ordinals.WellOrderingTaboo.html#27779" class="Bound">Y</a> <a id="27984" href="Ordinals.WellOrderingTaboo.html#27971" class="Bound">x</a> <a id="27986" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="27988" class="Symbol">→</a> <a id="27990" href="Ordinals.WellOrderingTaboo.html#27779" class="Bound">Y</a> <a id="27992" href="Ordinals.WellOrderingTaboo.html#27971" class="Bound">x</a><a id="27993" class="Symbol">)</a>
       <a id="28002" href="Ordinals.WellOrderingTaboo.html#27893" class="Function">f</a> <a id="28004" class="Symbol">(</a><a id="28005" href="Ordinals.WellOrderingTaboo.html#28005" class="Bound Operator">_≺_</a> <a id="28009" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28011" class="Symbol">_</a> <a id="28013" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28015" class="Symbol">_</a> <a id="28017" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28019" href="Ordinals.WellOrderingTaboo.html#28019" class="Bound">min</a><a id="28022" class="Symbol">)</a> <a id="28024" href="Ordinals.WellOrderingTaboo.html#28024" class="Bound">x</a> <a id="28026" href="Ordinals.WellOrderingTaboo.html#28026" class="Bound">y</a> <a id="28028" class="Symbol">=</a> <a id="28030" href="MLTT.Id.html#734" class="Function">transport</a> <a id="28040" href="Ordinals.WellOrderingTaboo.html#27779" class="Bound">Y</a> <a id="28042" href="Ordinals.WellOrderingTaboo.html#28313" class="Function">x&#39;-is-x</a> <a id="28050" href="Ordinals.WellOrderingTaboo.html#28370" class="Function">y&#39;</a>
        <a id="28061" class="Keyword">where</a>
         <a id="28076" href="Ordinals.WellOrderingTaboo.html#28076" class="Function">S</a> <a id="28078" class="Symbol">:</a> <a id="28080" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="28082" href="Ordinals.WellOrderingTaboo.html#27779" class="Bound">Y</a> <a id="28084" class="Symbol">→</a> <a id="28086" href="Ordinals.WellOrderingTaboo.html#27585" class="Bound">𝓤</a> <a id="28088" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="28090" href="Ordinals.WellOrderingTaboo.html#27589" class="Bound">𝓣</a> <a id="28092" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
         <a id="28103" href="Ordinals.WellOrderingTaboo.html#28076" class="Function">S</a> <a id="28105" class="Symbol">(</a><a id="28106" href="Ordinals.WellOrderingTaboo.html#28106" class="Bound">x&#39;</a> <a id="28109" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28111" class="Symbol">_)</a> <a id="28114" class="Symbol">=</a> <a id="28116" href="Ordinals.WellOrderingTaboo.html#28106" class="Bound">x&#39;</a> <a id="28119" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28121" href="Ordinals.WellOrderingTaboo.html#28024" class="Bound">x</a>
         <a id="28132" href="Ordinals.WellOrderingTaboo.html#28132" class="Function">m</a> <a id="28134" class="Symbol">:</a> <a id="28136" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28138" href="Ordinals.WellOrderingTaboo.html#28138" class="Bound">σ</a> <a id="28140" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28142" class="Symbol">(</a><a id="28143" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="28145" href="Ordinals.WellOrderingTaboo.html#27779" class="Bound">Y</a><a id="28146" class="Symbol">)</a> <a id="28148" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28150" href="Ordinals.WellOrderingTaboo.html#28076" class="Function">S</a> <a id="28152" href="Ordinals.WellOrderingTaboo.html#28138" class="Bound">σ</a> <a id="28154" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28156" class="Symbol">((</a><a id="28158" href="Ordinals.WellOrderingTaboo.html#28158" class="Bound">τ</a> <a id="28160" class="Symbol">:</a> <a id="28162" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="28164" href="Ordinals.WellOrderingTaboo.html#27779" class="Bound">Y</a><a id="28165" class="Symbol">)</a> <a id="28167" class="Symbol">→</a> <a id="28169" href="Ordinals.WellOrderingTaboo.html#28076" class="Function">S</a> <a id="28171" href="Ordinals.WellOrderingTaboo.html#28158" class="Bound">τ</a> <a id="28173" class="Symbol">→</a> <a id="28175" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="28177" class="Symbol">(</a><a id="28178" href="Ordinals.WellOrderingTaboo.html#28158" class="Bound">τ</a> <a id="28180" href="Ordinals.WellOrderingTaboo.html#28005" class="Bound Operator">≺</a> <a id="28182" href="Ordinals.WellOrderingTaboo.html#28138" class="Bound">σ</a><a id="28183" class="Symbol">))</a>
         <a id="28195" href="Ordinals.WellOrderingTaboo.html#28132" class="Function">m</a> <a id="28197" class="Symbol">=</a> <a id="28199" href="Ordinals.WellOrderingTaboo.html#28019" class="Bound">min</a> <a id="28203" href="Ordinals.WellOrderingTaboo.html#28076" class="Function">S</a> <a id="28205" class="Symbol">(λ</a> <a id="28208" href="Ordinals.WellOrderingTaboo.html#28208" class="Bound">_</a> <a id="28210" class="Symbol">→</a> <a id="28212" href="Ordinals.WellOrderingTaboo.html#27781" class="Bound">X-is-set</a><a id="28220" class="Symbol">)</a> <a id="28222" class="Symbol">(</a><a id="28223" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="28234" class="Symbol">(λ</a> <a id="28237" href="Ordinals.WellOrderingTaboo.html#28237" class="Bound">y&#39;</a> <a id="28240" class="Symbol">→</a> <a id="28242" class="Symbol">(</a><a id="28243" href="Ordinals.WellOrderingTaboo.html#28024" class="Bound">x</a> <a id="28245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28247" href="Ordinals.WellOrderingTaboo.html#28237" class="Bound">y&#39;</a><a id="28249" class="Symbol">)</a> <a id="28251" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28253" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="28257" class="Symbol">)</a> <a id="28259" href="Ordinals.WellOrderingTaboo.html#28026" class="Bound">y</a><a id="28260" class="Symbol">)</a>
         <a id="28271" href="Ordinals.WellOrderingTaboo.html#28271" class="Function">x&#39;</a> <a id="28274" class="Symbol">:</a> <a id="28276" href="Ordinals.WellOrderingTaboo.html#27777" class="Bound">X</a>
         <a id="28287" href="Ordinals.WellOrderingTaboo.html#28271" class="Function">x&#39;</a> <a id="28290" class="Symbol">=</a> <a id="28292" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28296" class="Symbol">(</a><a id="28297" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28301" href="Ordinals.WellOrderingTaboo.html#28132" class="Function">m</a><a id="28302" class="Symbol">)</a>
         <a id="28313" href="Ordinals.WellOrderingTaboo.html#28313" class="Function">x&#39;-is-x</a> <a id="28321" class="Symbol">:</a> <a id="28323" href="Ordinals.WellOrderingTaboo.html#28271" class="Function">x&#39;</a> <a id="28326" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28328" href="Ordinals.WellOrderingTaboo.html#28024" class="Bound">x</a>
         <a id="28339" href="Ordinals.WellOrderingTaboo.html#28313" class="Function">x&#39;-is-x</a> <a id="28347" class="Symbol">=</a> <a id="28349" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28353" class="Symbol">(</a><a id="28354" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="28358" href="Ordinals.WellOrderingTaboo.html#28132" class="Function">m</a><a id="28359" class="Symbol">)</a>
         <a id="28370" href="Ordinals.WellOrderingTaboo.html#28370" class="Function">y&#39;</a> <a id="28373" class="Symbol">:</a> <a id="28375" href="Ordinals.WellOrderingTaboo.html#27779" class="Bound">Y</a> <a id="28377" href="Ordinals.WellOrderingTaboo.html#28271" class="Function">x&#39;</a>
         <a id="28389" href="Ordinals.WellOrderingTaboo.html#28370" class="Function">y&#39;</a> <a id="28392" class="Symbol">=</a> <a id="28394" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="28398" class="Symbol">(</a><a id="28399" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28403" href="Ordinals.WellOrderingTaboo.html#28132" class="Function">m</a><a id="28404" class="Symbol">)</a>

 <a id="28408" href="Ordinals.WellOrderingTaboo.html#28408" class="Function">classical-well-ordering-implies-ac-corollary</a> <a id="28453" class="Symbol">:</a>
   <a id="28458" href="Ordinals.WellOrderingTaboo.html#21352" class="Function">classical-well-order-on-every-set</a> <a id="28492" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28494" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28496" class="Symbol">→</a> <a id="28498" href="UF.Choice.html#5573" class="Function">AC₀</a> <a id="28502" class="Symbol">{</a><a id="28503" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28504" class="Symbol">}</a> <a id="28506" class="Symbol">{</a><a id="28507" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28508" class="Symbol">}</a>
 <a id="28511" href="Ordinals.WellOrderingTaboo.html#28408" class="Function">classical-well-ordering-implies-ac-corollary</a> <a id="28556" class="Symbol">{</a><a id="28557" href="Ordinals.WellOrderingTaboo.html#28557" class="Bound">𝓤</a><a id="28558" class="Symbol">}</a> <a id="28560" class="Symbol">=</a>
   <a id="28565" href="Ordinals.WellOrderingTaboo.html#27409" class="Function">classical-well-ordering-implies-ac</a> <a id="28600" class="Symbol">{</a><a id="28601" href="Ordinals.WellOrderingTaboo.html#28557" class="Bound">𝓤</a><a id="28602" class="Symbol">}</a> <a id="28604" class="Symbol">{</a><a id="28605" href="Ordinals.WellOrderingTaboo.html#28557" class="Bound">𝓤</a><a id="28606" class="Symbol">}</a>

 <a id="28610" href="Ordinals.WellOrderingTaboo.html#28610" class="Function">inductive-well-ordering-implies-ac</a> <a id="28645" class="Symbol">:</a>
  <a id="28649" href="Ordinals.WellOrderingTaboo.html#7540" class="Function">inductive-well-order-on-every-set</a> <a id="28683" class="Symbol">((</a><a id="28685" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28687" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="28688" class="Symbol">)</a> <a id="28690" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="28692" class="Symbol">(</a><a id="28693" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="28695" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="28696" class="Symbol">))</a> <a id="28699" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a>
  <a id="28703" class="Symbol">→</a> <a id="28705" href="UF.Choice.html#5573" class="Function">AC₀</a> <a id="28709" class="Symbol">{</a><a id="28710" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28712" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="28714" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="28715" class="Symbol">}</a> <a id="28717" class="Symbol">{</a><a id="28718" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28720" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="28722" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="28723" class="Symbol">}</a>
 <a id="28726" href="Ordinals.WellOrderingTaboo.html#28610" class="Function">inductive-well-ordering-implies-ac</a> <a id="28761" class="Symbol">{</a><a id="28762" href="Ordinals.WellOrderingTaboo.html#28762" class="Bound">𝓤</a><a id="28763" class="Symbol">}</a> <a id="28765" class="Symbol">{</a><a id="28766" href="Ordinals.WellOrderingTaboo.html#28766" class="Bound">𝓣</a><a id="28767" class="Symbol">}</a> <a id="28769" class="Symbol">=</a>
     <a id="28776" href="Ordinals.WellOrderingTaboo.html#27409" class="Function">classical-well-ordering-implies-ac</a> <a id="28811" class="Symbol">{</a><a id="28812" href="Ordinals.WellOrderingTaboo.html#28762" class="Bound">𝓤</a><a id="28813" class="Symbol">}</a> <a id="28815" class="Symbol">{</a><a id="28816" href="Ordinals.WellOrderingTaboo.html#28766" class="Bound">𝓣</a><a id="28817" class="Symbol">}</a>
   <a id="28822" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28824" href="Ordinals.WellOrderingTaboo.html#24788" class="Function">inductive-well-ordering-implies-classical-well-ordering</a>

 <a id="28882" href="Ordinals.WellOrderingTaboo.html#28882" class="Function">inductive-well-ordering-implies-ac-corollary</a> <a id="28927" class="Symbol">:</a>
   <a id="28932" href="Ordinals.WellOrderingTaboo.html#7540" class="Function">inductive-well-order-on-every-set</a> <a id="28966" class="Symbol">(</a><a id="28967" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28969" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="28970" class="Symbol">)</a> <a id="28972" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
   <a id="28977" class="Symbol">→</a> <a id="28979" href="UF.Choice.html#5573" class="Function">AC₀</a> <a id="28983" class="Symbol">{</a><a id="28984" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28985" class="Symbol">}</a> <a id="28987" class="Symbol">{</a><a id="28988" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="28989" class="Symbol">}</a>
 <a id="28992" href="Ordinals.WellOrderingTaboo.html#28882" class="Function">inductive-well-ordering-implies-ac-corollary</a> <a id="29037" class="Symbol">{</a><a id="29038" href="Ordinals.WellOrderingTaboo.html#29038" class="Bound">𝓤</a><a id="29039" class="Symbol">}</a> <a id="29041" class="Symbol">=</a>
   <a id="29046" href="Ordinals.WellOrderingTaboo.html#28610" class="Function">inductive-well-ordering-implies-ac</a> <a id="29081" class="Symbol">{</a><a id="29082" href="Ordinals.WellOrderingTaboo.html#29038" class="Bound">𝓤</a><a id="29083" class="Symbol">}</a> <a id="29085" class="Symbol">{</a><a id="29086" href="Ordinals.WellOrderingTaboo.html#29038" class="Bound">𝓤</a><a id="29087" class="Symbol">}</a>

<a id="29090" class="Markup">\end{code}</a><a id="29100" class="Background">
</a></pre></body></html>

==> anc/html/Quotient.GivesPropTrunc.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Quotient.GivesPropTrunc</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, 4 &amp; 5 April 2022.

Assuming set quotients, we derive propositional truncations in the
presence of function extensionality.

</a><a id="138" class="Markup">\begin{code}</a>

<a id="152" class="Symbol">{-#</a> <a id="156" class="Keyword">OPTIONS</a> <a id="164" class="Pragma">--safe</a> <a id="171" class="Pragma">--without-K</a> <a id="183" class="Symbol">#-}</a>

<a id="188" class="Keyword">module</a> <a id="195" href="Quotient.GivesPropTrunc.html" class="Module">Quotient.GivesPropTrunc</a> <a id="219" class="Keyword">where</a>

<a id="226" class="Keyword">open</a> <a id="231" class="Keyword">import</a> <a id="238" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Quotient.Type.html" class="Module">Quotient.Type</a>

<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="UF.Subsingletons-Properties.html" class="Module">UF.Subsingletons-Properties</a>

<a id="432" class="Keyword">module</a> <a id="439" href="Quotient.GivesPropTrunc.html#439" class="Module">_</a> <a id="441" class="Symbol">(</a><a id="442" href="Quotient.GivesPropTrunc.html#442" class="Bound">sq</a> <a id="445" class="Symbol">:</a> <a id="447" href="Quotient.Type.html#12767" class="Function">set-quotients-exist</a><a id="466" class="Symbol">)</a> <a id="468" class="Keyword">where</a>

 <a id="476" class="Keyword">open</a> <a id="481" href="Quotient.Type.html#1590" class="Module">general-set-quotients-exist</a> <a id="509" href="Quotient.GivesPropTrunc.html#442" class="Bound">sq</a>

 <a id="514" class="Keyword">private</a>
  <a id="524" class="Keyword">module</a> <a id="531" href="Quotient.GivesPropTrunc.html#531" class="Module">_</a> <a id="533" class="Symbol">{</a><a id="534" href="Quotient.GivesPropTrunc.html#534" class="Bound">X</a> <a id="536" class="Symbol">:</a> <a id="538" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="540" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="542" class="Symbol">}</a> <a id="544" class="Keyword">where</a>
   <a id="553" href="Quotient.GivesPropTrunc.html#553" class="Function Operator">_≈_</a> <a id="557" class="Symbol">:</a> <a id="559" href="Quotient.GivesPropTrunc.html#534" class="Bound">X</a> <a id="561" class="Symbol">→</a> <a id="563" href="Quotient.GivesPropTrunc.html#534" class="Bound">X</a> <a id="565" class="Symbol">→</a> <a id="567" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="570" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="575" href="Quotient.GivesPropTrunc.html#575" class="Bound">x</a> <a id="577" href="Quotient.GivesPropTrunc.html#553" class="Function Operator">≈</a> <a id="579" href="Quotient.GivesPropTrunc.html#579" class="Bound">y</a> <a id="581" class="Symbol">=</a> <a id="583" href="MLTT.Unit.html#129" class="Record">𝟙</a>
   <a id="588" href="Quotient.GivesPropTrunc.html#588" class="Function">≋</a> <a id="590" class="Symbol">:</a> <a id="592" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="598" href="Quotient.GivesPropTrunc.html#534" class="Bound">X</a>
   <a id="603" href="Quotient.GivesPropTrunc.html#588" class="Function">≋</a> <a id="605" class="Symbol">=</a> <a id="607" href="Quotient.GivesPropTrunc.html#553" class="Function Operator">_≈_</a> <a id="611" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="613" class="Symbol">(λ</a> <a id="616" href="Quotient.GivesPropTrunc.html#616" class="Bound">x</a> <a id="618" href="Quotient.GivesPropTrunc.html#618" class="Bound">y</a> <a id="620" class="Symbol">→</a> <a id="622" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a><a id="631" class="Symbol">)</a> <a id="633" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="635" class="Symbol">(λ</a> <a id="638" href="Quotient.GivesPropTrunc.html#638" class="Bound">x</a> <a id="640" class="Symbol">→</a> <a id="642" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="643" class="Symbol">)</a> <a id="645" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="647" class="Symbol">(λ</a> <a id="650" href="Quotient.GivesPropTrunc.html#650" class="Bound">x</a> <a id="652" href="Quotient.GivesPropTrunc.html#652" class="Bound">y</a> <a id="654" href="Quotient.GivesPropTrunc.html#654" class="Bound">_</a> <a id="656" class="Symbol">→</a> <a id="658" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="659" class="Symbol">)</a> <a id="661" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="663" class="Symbol">(λ</a> <a id="666" href="Quotient.GivesPropTrunc.html#666" class="Bound">x</a> <a id="668" href="Quotient.GivesPropTrunc.html#668" class="Bound">y</a> <a id="670" href="Quotient.GivesPropTrunc.html#670" class="Bound">z</a> <a id="672" href="Quotient.GivesPropTrunc.html#672" class="Bound">_</a> <a id="674" href="Quotient.GivesPropTrunc.html#674" class="Bound">_</a> <a id="676" class="Symbol">→</a> <a id="678" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="679" class="Symbol">)</a>

  <a id="684" href="Quotient.GivesPropTrunc.html#684" class="Function Operator">∥_∥</a> <a id="688" class="Symbol">:</a> <a id="690" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="692" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="694" class="Symbol">→</a> <a id="696" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="698" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="702" href="Quotient.GivesPropTrunc.html#684" class="Function Operator">∥_∥</a> <a id="706" href="Quotient.GivesPropTrunc.html#706" class="Bound">X</a> <a id="708" class="Symbol">=</a> <a id="710" href="Quotient.GivesPropTrunc.html#706" class="Bound">X</a> <a id="712" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="714" href="Quotient.GivesPropTrunc.html#588" class="Function">≋</a>

  <a id="719" href="Quotient.GivesPropTrunc.html#719" class="Function Operator">∣_∣</a> <a id="723" class="Symbol">:</a> <a id="725" class="Symbol">{</a><a id="726" href="Quotient.GivesPropTrunc.html#726" class="Bound">X</a> <a id="728" class="Symbol">:</a> <a id="730" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="732" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="734" class="Symbol">}</a> <a id="736" class="Symbol">→</a> <a id="738" href="Quotient.GivesPropTrunc.html#726" class="Bound">X</a> <a id="740" class="Symbol">→</a> <a id="742" href="Quotient.GivesPropTrunc.html#684" class="Function Operator">∥</a> <a id="744" href="Quotient.GivesPropTrunc.html#726" class="Bound">X</a> <a id="746" href="Quotient.GivesPropTrunc.html#684" class="Function Operator">∥</a>
  <a id="750" href="Quotient.GivesPropTrunc.html#719" class="Function Operator">∣_∣</a> <a id="754" class="Symbol">=</a> <a id="756" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="759" href="Quotient.GivesPropTrunc.html#588" class="Function">≋</a>

  <a id="764" href="Quotient.GivesPropTrunc.html#764" class="Function">∥∥-is-prop</a> <a id="775" class="Symbol">:</a> <a id="777" class="Symbol">{</a><a id="778" href="Quotient.GivesPropTrunc.html#778" class="Bound">X</a> <a id="780" class="Symbol">:</a> <a id="782" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="784" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="786" class="Symbol">}</a> <a id="788" class="Symbol">→</a> <a id="790" href="UF.FunExt.html#851" class="Function">funext</a> <a id="797" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="799" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="801" class="Symbol">→</a> <a id="803" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="811" href="Quotient.GivesPropTrunc.html#684" class="Function Operator">∥</a> <a id="813" href="Quotient.GivesPropTrunc.html#778" class="Bound">X</a> <a id="815" href="Quotient.GivesPropTrunc.html#684" class="Function Operator">∥</a>
  <a id="819" href="Quotient.GivesPropTrunc.html#764" class="Function">∥∥-is-prop</a> <a id="830" class="Symbol">{</a><a id="831" href="Quotient.GivesPropTrunc.html#831" class="Bound">𝓤</a><a id="832" class="Symbol">}</a> <a id="834" class="Symbol">{</a><a id="835" href="Quotient.GivesPropTrunc.html#835" class="Bound">X</a><a id="836" class="Symbol">}</a> <a id="838" href="Quotient.GivesPropTrunc.html#838" class="Bound">fe</a> <a id="841" class="Symbol">=</a> <a id="843" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="855" href="Quotient.GivesPropTrunc.html#588" class="Function">≋</a> <a id="857" class="Symbol">(λ</a> <a id="860" href="Quotient.GivesPropTrunc.html#860" class="Bound">x&#39;</a> <a id="863" class="Symbol">→</a> <a id="865" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="875" href="Quotient.GivesPropTrunc.html#838" class="Bound">fe</a> <a id="878" class="Symbol">(λ</a> <a id="881" href="Quotient.GivesPropTrunc.html#881" class="Bound">y&#39;</a> <a id="884" class="Symbol">→</a> <a id="886" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="895" href="Quotient.GivesPropTrunc.html#588" class="Function">≋</a><a id="896" class="Symbol">))</a>
                           <a id="926" class="Symbol">(λ</a> <a id="929" href="Quotient.GivesPropTrunc.html#929" class="Bound">x</a> <a id="931" class="Symbol">→</a> <a id="933" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="945" href="Quotient.GivesPropTrunc.html#588" class="Function">≋</a> <a id="947" class="Symbol">(λ</a> <a id="950" href="Quotient.GivesPropTrunc.html#950" class="Bound">y&#39;</a> <a id="953" class="Symbol">→</a> <a id="955" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="964" href="Quotient.GivesPropTrunc.html#588" class="Function">≋</a><a id="965" class="Symbol">)</a>
                                  <a id="1001" class="Symbol">(λ</a> <a id="1004" href="Quotient.GivesPropTrunc.html#1004" class="Bound">y</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Quotient.Type.html#1799" class="Field">η/-identifies-related-points</a> <a id="1037" href="Quotient.GivesPropTrunc.html#588" class="Function">≋</a> <a id="1039" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="1040" class="Symbol">))</a>

  <a id="1046" href="Quotient.GivesPropTrunc.html#1046" class="Function">∥∥-rec</a> <a id="1053" class="Symbol">:</a> <a id="1055" class="Symbol">{</a><a id="1056" href="Quotient.GivesPropTrunc.html#1056" class="Bound">X</a> <a id="1058" class="Symbol">:</a> <a id="1060" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1062" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1064" class="Symbol">}</a> <a id="1066" class="Symbol">{</a><a id="1067" href="Quotient.GivesPropTrunc.html#1067" class="Bound">P</a> <a id="1069" class="Symbol">:</a> <a id="1071" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1073" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1075" class="Symbol">}</a> <a id="1077" class="Symbol">→</a> <a id="1079" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1087" href="Quotient.GivesPropTrunc.html#1067" class="Bound">P</a> <a id="1089" class="Symbol">→</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Quotient.GivesPropTrunc.html#1056" class="Bound">X</a> <a id="1094" class="Symbol">→</a> <a id="1096" href="Quotient.GivesPropTrunc.html#1067" class="Bound">P</a><a id="1097" class="Symbol">)</a> <a id="1099" class="Symbol">→</a> <a id="1101" href="Quotient.GivesPropTrunc.html#684" class="Function Operator">∥</a> <a id="1103" href="Quotient.GivesPropTrunc.html#1056" class="Bound">X</a> <a id="1105" href="Quotient.GivesPropTrunc.html#684" class="Function Operator">∥</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Quotient.GivesPropTrunc.html#1067" class="Bound">P</a>
  <a id="1113" href="Quotient.GivesPropTrunc.html#1046" class="Function">∥∥-rec</a> <a id="1120" class="Symbol">{</a><a id="1121" href="Quotient.GivesPropTrunc.html#1121" class="Bound">𝓤</a><a id="1122" class="Symbol">}</a> <a id="1124" class="Symbol">{</a><a id="1125" href="Quotient.GivesPropTrunc.html#1125" class="Bound">𝓥</a><a id="1126" class="Symbol">}</a> <a id="1128" class="Symbol">{</a><a id="1129" href="Quotient.GivesPropTrunc.html#1129" class="Bound">X</a><a id="1130" class="Symbol">}</a> <a id="1132" class="Symbol">{</a><a id="1133" href="Quotient.GivesPropTrunc.html#1133" class="Bound">P</a><a id="1134" class="Symbol">}</a> <a id="1136" href="Quotient.GivesPropTrunc.html#1136" class="Bound">i</a> <a id="1138" href="Quotient.GivesPropTrunc.html#1138" class="Bound">f</a> <a id="1140" class="Symbol">=</a>
   <a id="1145" href="UF.Subsingletons.html#9045" class="Function">∃!-witness</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Quotient.Type.html#2063" class="Field">/-universality</a> <a id="1172" href="Quotient.GivesPropTrunc.html#588" class="Function">≋</a> <a id="1174" class="Symbol">(</a><a id="1175" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="1190" href="Quotient.GivesPropTrunc.html#1136" class="Bound">i</a><a id="1191" class="Symbol">)</a> <a id="1193" href="Quotient.GivesPropTrunc.html#1138" class="Bound">f</a>
                              <a id="1225" class="Symbol">(λ</a> <a id="1228" class="Symbol">{</a><a id="1229" href="Quotient.GivesPropTrunc.html#1229" class="Bound">x</a><a id="1230" class="Symbol">}</a> <a id="1232" class="Symbol">{</a><a id="1233" href="Quotient.GivesPropTrunc.html#1233" class="Bound">x&#39;</a><a id="1235" class="Symbol">}</a><a id="1236" href="Quotient.GivesPropTrunc.html#1236" class="Bound">_</a> <a id="1238" class="Symbol">→</a> <a id="1240" href="Quotient.GivesPropTrunc.html#1136" class="Bound">i</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Quotient.GivesPropTrunc.html#1138" class="Bound">f</a> <a id="1245" href="Quotient.GivesPropTrunc.html#1229" class="Bound">x</a><a id="1246" class="Symbol">)</a> <a id="1248" class="Symbol">(</a><a id="1249" href="Quotient.GivesPropTrunc.html#1138" class="Bound">f</a> <a id="1251" href="Quotient.GivesPropTrunc.html#1233" class="Bound">x&#39;</a><a id="1253" class="Symbol">)))</a>

 <a id="1259" class="Keyword">abstract</a>
  <a id="1270" href="Quotient.GivesPropTrunc.html#1270" class="Function">propositional-truncations-from-set-quotients</a> <a id="1315" class="Symbol">:</a>
   <a id="1320" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="1328" class="Symbol">→</a> <a id="1330" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a>
  <a id="1364" href="Quotient.GivesPropTrunc.html#1270" class="Function">propositional-truncations-from-set-quotients</a> <a id="1409" href="Quotient.GivesPropTrunc.html#1409" class="Bound">fe</a> <a id="1412" class="Symbol">=</a> <a id="1414" class="Keyword">record</a>
   <a id="1424" class="Symbol">{</a> <a id="1426" href="UF.PropTrunc.html#538" class="Field Operator">∥_∥</a>        <a id="1437" class="Symbol">=</a> <a id="1439" href="Quotient.GivesPropTrunc.html#684" class="Function Operator">∥_∥</a>
   <a id="1446" class="Symbol">;</a> <a id="1448" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="1459" class="Symbol">=</a> <a id="1461" href="Quotient.GivesPropTrunc.html#764" class="Function">∥∥-is-prop</a> <a id="1472" href="Quotient.GivesPropTrunc.html#1409" class="Bound">fe</a>
   <a id="1478" class="Symbol">;</a> <a id="1480" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a>        <a id="1491" class="Symbol">=</a> <a id="1493" href="Quotient.GivesPropTrunc.html#719" class="Function Operator">∣_∣</a>
   <a id="1500" class="Symbol">;</a> <a id="1502" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a>     <a id="1513" class="Symbol">=</a> <a id="1515" href="Quotient.GivesPropTrunc.html#1046" class="Function">∥∥-rec</a>
   <a id="1525" class="Symbol">}</a>

<a id="1528" class="Markup">\end{code}</a><a id="1538" class="Background">
</a></pre></body></html>

==> anc/html/Quotient.GivesSetReplacement.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Quotient.GivesSetReplacement</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Tom de Jong, 4 &amp; 5 April 2022.

Set Replacement is derivable from the existence of quotients in the
presence of propositional truncations or function extensionality.

</a><a id="168" class="Markup">\begin{code}</a>

<a id="182" class="Symbol">{-#</a> <a id="186" class="Keyword">OPTIONS</a> <a id="194" class="Pragma">--safe</a> <a id="201" class="Pragma">--without-K</a> <a id="213" class="Symbol">#-}</a>

<a id="218" class="Keyword">module</a> <a id="225" href="Quotient.GivesSetReplacement.html" class="Module">Quotient.GivesSetReplacement</a> <a id="254" class="Keyword">where</a>

<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Quotient.Type.html" class="Module">Quotient.Type</a>
<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Quotient.GivesPropTrunc.html" class="Module">Quotient.GivesPropTrunc</a>

<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="UF.Size.html" class="Module">UF.Size</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="488" class="Keyword">module</a> <a id="495" href="Quotient.GivesSetReplacement.html#495" class="Module">_</a>
        <a id="505" class="Symbol">(</a><a id="506" href="Quotient.GivesSetReplacement.html#506" class="Bound">sq</a> <a id="509" class="Symbol">:</a> <a id="511" href="Quotient.Type.html#12767" class="Function">set-quotients-exist</a><a id="530" class="Symbol">)</a>
        <a id="540" class="Symbol">(</a><a id="541" href="Quotient.GivesSetReplacement.html#541" class="Bound">pt</a> <a id="544" class="Symbol">:</a> <a id="546" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="577" class="Symbol">)</a>
       <a id="586" class="Keyword">where</a>

 <a id="594" class="Keyword">open</a> <a id="599" href="Quotient.Type.html#1590" class="Module">general-set-quotients-exist</a> <a id="627" href="Quotient.GivesSetReplacement.html#506" class="Bound">sq</a>
 <a id="631" class="Keyword">open</a> <a id="636" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="660" href="Quotient.GivesSetReplacement.html#541" class="Bound">pt</a>
 <a id="664" class="Keyword">open</a> <a id="669" class="Keyword">import</a> <a id="676" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="698" href="Quotient.GivesSetReplacement.html#541" class="Bound">pt</a>

 <a id="703" class="Keyword">module</a> <a id="710" href="Quotient.GivesSetReplacement.html#710" class="Module">set-replacement-construction</a>
         <a id="748" class="Symbol">{</a><a id="749" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="751" class="Symbol">:</a> <a id="753" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="755" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="757" class="Symbol">}</a>
         <a id="768" class="Symbol">{</a><a id="769" href="Quotient.GivesSetReplacement.html#769" class="Bound">Y</a> <a id="771" class="Symbol">:</a> <a id="773" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="775" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="777" class="Symbol">}</a>
         <a id="788" class="Symbol">(</a><a id="789" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="791" class="Symbol">:</a> <a id="793" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="795" class="Symbol">→</a> <a id="797" href="Quotient.GivesSetReplacement.html#769" class="Bound">Y</a><a id="798" class="Symbol">)</a>
         <a id="809" class="Symbol">(</a><a id="810" href="Quotient.GivesSetReplacement.html#810" class="Bound">Y-is-loc-small</a> <a id="825" class="Symbol">:</a> <a id="827" href="Quotient.GivesSetReplacement.html#769" class="Bound">Y</a> <a id="829" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="840" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="842" href="UF.Size.html#30115" class="Function Operator">small</a><a id="847" class="Symbol">)</a>
         <a id="858" class="Symbol">(</a><a id="859" href="Quotient.GivesSetReplacement.html#859" class="Bound">Y-is-set</a> <a id="868" class="Symbol">:</a> <a id="870" href="UF.Sets.html#709" class="Function">is-set</a> <a id="877" href="Quotient.GivesSetReplacement.html#769" class="Bound">Y</a><a id="878" class="Symbol">)</a>
        <a id="888" class="Keyword">where</a>

  <a id="897" href="Quotient.GivesSetReplacement.html#897" class="Function Operator">_≈_</a> <a id="901" class="Symbol">:</a> <a id="903" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="905" class="Symbol">→</a> <a id="907" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="909" class="Symbol">→</a> <a id="911" href="Quotient.GivesSetReplacement.html#773" class="Bound">𝓦</a> <a id="913" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="917" href="Quotient.GivesSetReplacement.html#917" class="Bound">x</a> <a id="919" href="Quotient.GivesSetReplacement.html#897" class="Function Operator">≈</a> <a id="921" href="Quotient.GivesSetReplacement.html#921" class="Bound">x&#39;</a> <a id="924" class="Symbol">=</a> <a id="926" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="928" href="Quotient.GivesSetReplacement.html#917" class="Bound">x</a> <a id="930" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="932" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="934" href="Quotient.GivesSetReplacement.html#921" class="Bound">x&#39;</a>

  <a id="940" href="Quotient.GivesSetReplacement.html#940" class="Function">≈-is-prop-valued</a> <a id="957" class="Symbol">:</a> <a id="959" href="Quotient.Type.html#599" class="Function">is-prop-valued</a> <a id="974" href="Quotient.GivesSetReplacement.html#897" class="Function Operator">_≈_</a>
  <a id="980" href="Quotient.GivesSetReplacement.html#940" class="Function">≈-is-prop-valued</a> <a id="997" href="Quotient.GivesSetReplacement.html#997" class="Bound">x</a> <a id="999" href="Quotient.GivesSetReplacement.html#999" class="Bound">x&#39;</a> <a id="1002" class="Symbol">=</a> <a id="1004" href="Quotient.GivesSetReplacement.html#859" class="Bound">Y-is-set</a>

  <a id="1016" href="Quotient.GivesSetReplacement.html#1016" class="Function">≈-is-reflexive</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Notation.General.html#1267" class="Function">reflexive</a> <a id="1043" href="Quotient.GivesSetReplacement.html#897" class="Function Operator">_≈_</a>
  <a id="1049" href="Quotient.GivesSetReplacement.html#1016" class="Function">≈-is-reflexive</a> <a id="1064" href="Quotient.GivesSetReplacement.html#1064" class="Bound">x</a> <a id="1066" class="Symbol">=</a> <a id="1068" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="1076" href="Quotient.GivesSetReplacement.html#1076" class="Function">≈-is-symmetric</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Notation.General.html#1344" class="Function">symmetric</a> <a id="1103" href="Quotient.GivesSetReplacement.html#897" class="Function Operator">_≈_</a>
  <a id="1109" href="Quotient.GivesSetReplacement.html#1076" class="Function">≈-is-symmetric</a> <a id="1124" href="Quotient.GivesSetReplacement.html#1124" class="Bound">x</a> <a id="1126" href="Quotient.GivesSetReplacement.html#1126" class="Bound">x&#39;</a> <a id="1129" href="Quotient.GivesSetReplacement.html#1129" class="Bound">p</a> <a id="1131" class="Symbol">=</a> <a id="1133" href="Quotient.GivesSetReplacement.html#1129" class="Bound">p</a> <a id="1135" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

  <a id="1141" href="Quotient.GivesSetReplacement.html#1141" class="Function">≈-is-transitive</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Notation.General.html#1534" class="Function">transitive</a> <a id="1170" href="Quotient.GivesSetReplacement.html#897" class="Function Operator">_≈_</a>
  <a id="1176" href="Quotient.GivesSetReplacement.html#1141" class="Function">≈-is-transitive</a> <a id="1192" class="Symbol">_</a> <a id="1194" class="Symbol">_</a> <a id="1196" class="Symbol">_</a> <a id="1198" href="Quotient.GivesSetReplacement.html#1198" class="Bound">p</a> <a id="1200" href="Quotient.GivesSetReplacement.html#1200" class="Bound">q</a> <a id="1202" class="Symbol">=</a> <a id="1204" href="Quotient.GivesSetReplacement.html#1198" class="Bound">p</a> <a id="1206" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1208" href="Quotient.GivesSetReplacement.html#1200" class="Bound">q</a>

  <a id="1213" href="Quotient.GivesSetReplacement.html#1213" class="Function">≈-is-equiv-rel</a> <a id="1228" class="Symbol">:</a> <a id="1230" href="Quotient.Type.html#614" class="Function">is-equiv-relation</a> <a id="1248" href="Quotient.GivesSetReplacement.html#897" class="Function Operator">_≈_</a>
  <a id="1254" href="Quotient.GivesSetReplacement.html#1213" class="Function">≈-is-equiv-rel</a> <a id="1269" class="Symbol">=</a> <a id="1271" href="Quotient.GivesSetReplacement.html#940" class="Function">≈-is-prop-valued</a> <a id="1288" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1290" href="Quotient.GivesSetReplacement.html#1016" class="Function">≈-is-reflexive</a>  <a id="1306" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                   <a id="1327" href="Quotient.GivesSetReplacement.html#1076" class="Function">≈-is-symmetric</a>   <a id="1344" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1346" href="Quotient.GivesSetReplacement.html#1141" class="Function">≈-is-transitive</a>

 <a id="1364" class="Markup">\end{code}</a><a id="1374" class="Background">

 Using that Y is locally 𝓥 small, we resize _≈_ to a 𝓥-valued equivalence
 relation.

 </a><a id="1463" class="Markup">\begin{code}</a>

  <a id="1479" href="Quotient.GivesSetReplacement.html#1479" class="Function Operator">_≈⁻_</a> <a id="1484" class="Symbol">:</a> <a id="1486" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="1492" class="Symbol">→</a> <a id="1494" href="Quotient.GivesSetReplacement.html#840" class="Bound">𝓥</a> <a id="1496" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="1500" href="Quotient.GivesSetReplacement.html#1500" class="Bound">x</a> <a id="1502" href="Quotient.GivesSetReplacement.html#1479" class="Function Operator">≈⁻</a> <a id="1505" href="Quotient.GivesSetReplacement.html#1505" class="Bound">x&#39;</a> <a id="1508" class="Symbol">=</a> <a id="1510" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Quotient.GivesSetReplacement.html#810" class="Bound">Y-is-loc-small</a> <a id="1530" class="Symbol">(</a><a id="1531" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="1533" href="Quotient.GivesSetReplacement.html#1500" class="Bound">x</a><a id="1534" class="Symbol">)</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="1539" href="Quotient.GivesSetReplacement.html#1505" class="Bound">x&#39;</a><a id="1541" class="Symbol">))</a>

  <a id="1547" href="Quotient.GivesSetReplacement.html#1547" class="Function">≈⁻-≃-≈</a> <a id="1554" class="Symbol">:</a> <a id="1556" class="Symbol">{</a><a id="1557" href="Quotient.GivesSetReplacement.html#1557" class="Bound">x</a> <a id="1559" href="Quotient.GivesSetReplacement.html#1559" class="Bound">x&#39;</a> <a id="1562" class="Symbol">:</a> <a id="1564" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a><a id="1565" class="Symbol">}</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="Quotient.GivesSetReplacement.html#1557" class="Bound">x</a> <a id="1571" href="Quotient.GivesSetReplacement.html#1479" class="Function Operator">≈⁻</a> <a id="1574" href="Quotient.GivesSetReplacement.html#1559" class="Bound">x&#39;</a> <a id="1577" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1579" href="Quotient.GivesSetReplacement.html#1557" class="Bound">x</a> <a id="1581" href="Quotient.GivesSetReplacement.html#897" class="Function Operator">≈</a> <a id="1583" href="Quotient.GivesSetReplacement.html#1559" class="Bound">x&#39;</a>
  <a id="1588" href="Quotient.GivesSetReplacement.html#1547" class="Function">≈⁻-≃-≈</a> <a id="1595" class="Symbol">{</a><a id="1596" href="Quotient.GivesSetReplacement.html#1596" class="Bound">x</a><a id="1597" class="Symbol">}</a> <a id="1599" class="Symbol">{</a><a id="1600" href="Quotient.GivesSetReplacement.html#1600" class="Bound">x&#39;</a><a id="1602" class="Symbol">}</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1610" class="Symbol">(</a><a id="1611" href="Quotient.GivesSetReplacement.html#810" class="Bound">Y-is-loc-small</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="1629" href="Quotient.GivesSetReplacement.html#1596" class="Bound">x</a><a id="1630" class="Symbol">)</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="1635" href="Quotient.GivesSetReplacement.html#1600" class="Bound">x&#39;</a><a id="1637" class="Symbol">))</a>

  <a id="1643" href="Quotient.GivesSetReplacement.html#1643" class="Function">≈⁻-is-prop-valued</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Quotient.Type.html#599" class="Function">is-prop-valued</a> <a id="1678" href="Quotient.GivesSetReplacement.html#1479" class="Function Operator">_≈⁻_</a>
  <a id="1685" href="Quotient.GivesSetReplacement.html#1643" class="Function">≈⁻-is-prop-valued</a> <a id="1703" href="Quotient.GivesSetReplacement.html#1703" class="Bound">x</a> <a id="1705" href="Quotient.GivesSetReplacement.html#1705" class="Bound">x&#39;</a> <a id="1708" class="Symbol">=</a> <a id="1710" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="1724" href="Quotient.GivesSetReplacement.html#1547" class="Function">≈⁻-≃-≈</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Quotient.GivesSetReplacement.html#940" class="Function">≈-is-prop-valued</a> <a id="1749" href="Quotient.GivesSetReplacement.html#1703" class="Bound">x</a> <a id="1751" href="Quotient.GivesSetReplacement.html#1705" class="Bound">x&#39;</a><a id="1753" class="Symbol">)</a>

  <a id="1758" href="Quotient.GivesSetReplacement.html#1758" class="Function">≈⁻-is-reflexive</a> <a id="1774" class="Symbol">:</a> <a id="1776" href="Notation.General.html#1267" class="Function">reflexive</a> <a id="1786" href="Quotient.GivesSetReplacement.html#1479" class="Function Operator">_≈⁻_</a>
  <a id="1793" href="Quotient.GivesSetReplacement.html#1758" class="Function">≈⁻-is-reflexive</a> <a id="1809" href="Quotient.GivesSetReplacement.html#1809" class="Bound">x</a> <a id="1811" class="Symbol">=</a> <a id="1813" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="1815" href="Quotient.GivesSetReplacement.html#1547" class="Function">≈⁻-≃-≈</a> <a id="1822" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Quotient.GivesSetReplacement.html#1016" class="Function">≈-is-reflexive</a> <a id="1842" href="Quotient.GivesSetReplacement.html#1809" class="Bound">x</a><a id="1843" class="Symbol">)</a>

  <a id="1848" href="Quotient.GivesSetReplacement.html#1848" class="Function">≈⁻-is-symmetric</a> <a id="1864" class="Symbol">:</a> <a id="1866" href="Notation.General.html#1344" class="Function">symmetric</a> <a id="1876" href="Quotient.GivesSetReplacement.html#1479" class="Function Operator">_≈⁻_</a>
  <a id="1883" href="Quotient.GivesSetReplacement.html#1848" class="Function">≈⁻-is-symmetric</a> <a id="1899" href="Quotient.GivesSetReplacement.html#1899" class="Bound">x</a> <a id="1901" href="Quotient.GivesSetReplacement.html#1901" class="Bound">x&#39;</a> <a id="1904" href="Quotient.GivesSetReplacement.html#1904" class="Bound">p</a> <a id="1906" class="Symbol">=</a> <a id="1908" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="1910" href="Quotient.GivesSetReplacement.html#1547" class="Function">≈⁻-≃-≈</a> <a id="1917" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Quotient.GivesSetReplacement.html#1076" class="Function">≈-is-symmetric</a> <a id="1937" href="Quotient.GivesSetReplacement.html#1899" class="Bound">x</a> <a id="1939" href="Quotient.GivesSetReplacement.html#1901" class="Bound">x&#39;</a> <a id="1942" class="Symbol">(</a><a id="1943" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="1945" href="Quotient.GivesSetReplacement.html#1547" class="Function">≈⁻-≃-≈</a> <a id="1952" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="1954" href="Quotient.GivesSetReplacement.html#1904" class="Bound">p</a><a id="1955" class="Symbol">))</a>

  <a id="1961" href="Quotient.GivesSetReplacement.html#1961" class="Function">≈⁻-is-transitive</a> <a id="1978" class="Symbol">:</a> <a id="1980" href="Notation.General.html#1534" class="Function">transitive</a> <a id="1991" href="Quotient.GivesSetReplacement.html#1479" class="Function Operator">_≈⁻_</a>
  <a id="1998" href="Quotient.GivesSetReplacement.html#1961" class="Function">≈⁻-is-transitive</a> <a id="2015" href="Quotient.GivesSetReplacement.html#2015" class="Bound">x</a> <a id="2017" href="Quotient.GivesSetReplacement.html#2017" class="Bound">x&#39;</a> <a id="2020" href="Quotient.GivesSetReplacement.html#2020" class="Bound">x&#39;&#39;</a> <a id="2024" href="Quotient.GivesSetReplacement.html#2024" class="Bound">p</a> <a id="2026" href="Quotient.GivesSetReplacement.html#2026" class="Bound">q</a> <a id="2028" class="Symbol">=</a>
   <a id="2033" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="2035" href="Quotient.GivesSetReplacement.html#1547" class="Function">≈⁻-≃-≈</a> <a id="2042" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Quotient.GivesSetReplacement.html#1141" class="Function">≈-is-transitive</a> <a id="2063" href="Quotient.GivesSetReplacement.html#2015" class="Bound">x</a> <a id="2065" href="Quotient.GivesSetReplacement.html#2017" class="Bound">x&#39;</a> <a id="2068" href="Quotient.GivesSetReplacement.html#2020" class="Bound">x&#39;&#39;</a> <a id="2072" class="Symbol">(</a><a id="2073" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="2075" href="Quotient.GivesSetReplacement.html#1547" class="Function">≈⁻-≃-≈</a> <a id="2082" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="2084" href="Quotient.GivesSetReplacement.html#2024" class="Bound">p</a><a id="2085" class="Symbol">)</a> <a id="2087" class="Symbol">(</a><a id="2088" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="2090" href="Quotient.GivesSetReplacement.html#1547" class="Function">≈⁻-≃-≈</a> <a id="2097" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="2099" href="Quotient.GivesSetReplacement.html#2026" class="Bound">q</a><a id="2100" class="Symbol">))</a>

  <a id="2106" href="Quotient.GivesSetReplacement.html#2106" class="Function">≈⁻-is-equiv-rel</a> <a id="2122" class="Symbol">:</a> <a id="2124" href="Quotient.Type.html#614" class="Function">is-equiv-relation</a> <a id="2142" href="Quotient.GivesSetReplacement.html#1479" class="Function Operator">_≈⁻_</a>
  <a id="2149" href="Quotient.GivesSetReplacement.html#2106" class="Function">≈⁻-is-equiv-rel</a> <a id="2165" class="Symbol">=</a> <a id="2167" href="Quotient.GivesSetReplacement.html#1643" class="Function">≈⁻-is-prop-valued</a> <a id="2185" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2187" href="Quotient.GivesSetReplacement.html#1758" class="Function">≈⁻-is-reflexive</a>  <a id="2204" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                    <a id="2226" href="Quotient.GivesSetReplacement.html#1848" class="Function">≈⁻-is-symmetric</a>   <a id="2244" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2246" href="Quotient.GivesSetReplacement.html#1961" class="Function">≈⁻-is-transitive</a>

  <a id="2266" href="Quotient.GivesSetReplacement.html#2266" class="Function">≋</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="2276" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a>
  <a id="2280" href="Quotient.GivesSetReplacement.html#2266" class="Function">≋</a> <a id="2282" class="Symbol">=</a> <a id="2284" href="Quotient.GivesSetReplacement.html#897" class="Function Operator">_≈_</a> <a id="2288" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2290" href="Quotient.GivesSetReplacement.html#1213" class="Function">≈-is-equiv-rel</a>

  <a id="2308" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a> <a id="2312" class="Symbol">:</a> <a id="2314" href="Quotient.GivesSetReplacement.html#753" class="Bound">𝓤</a> <a id="2316" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2318" href="Quotient.GivesSetReplacement.html#773" class="Bound">𝓦</a> <a id="2320" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="2324" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a> <a id="2328" class="Symbol">=</a> <a id="2330" class="Symbol">(</a><a id="2331" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="2333" href="Quotient.Type.html#1664" class="Function Operator">/</a> <a id="2335" href="Quotient.GivesSetReplacement.html#2266" class="Function">≋</a><a id="2336" class="Symbol">)</a>

  <a id="2341" href="Quotient.GivesSetReplacement.html#2341" class="Function">X/≈⁻</a> <a id="2346" class="Symbol">:</a> <a id="2348" href="Quotient.GivesSetReplacement.html#753" class="Bound">𝓤</a> <a id="2350" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2352" href="Quotient.GivesSetReplacement.html#840" class="Bound">𝓥</a> <a id="2354" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="2358" href="Quotient.GivesSetReplacement.html#2341" class="Function">X/≈⁻</a> <a id="2363" class="Symbol">=</a> <a id="2365" class="Symbol">(</a><a id="2366" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="2368" href="Quotient.Type.html#1664" class="Function Operator">/</a> <a id="2370" class="Symbol">(</a><a id="2371" href="Quotient.GivesSetReplacement.html#1479" class="Function Operator">_≈⁻_</a> <a id="2376" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2378" href="Quotient.GivesSetReplacement.html#2106" class="Function">≈⁻-is-equiv-rel</a><a id="2393" class="Symbol">))</a>

  <a id="2399" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[_]</a> <a id="2403" class="Symbol">:</a> <a id="2405" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="2407" class="Symbol">→</a> <a id="2409" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a>
  <a id="2415" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[_]</a> <a id="2419" class="Symbol">=</a> <a id="2421" href="Quotient.Type.html#1730" class="Function">η/</a> <a id="2424" href="Quotient.GivesSetReplacement.html#2266" class="Function">≋</a>

  <a id="2429" href="Quotient.GivesSetReplacement.html#2429" class="Function">X/≈-≃-X/≈⁻</a> <a id="2440" class="Symbol">:</a> <a id="2442" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a> <a id="2446" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2448" href="Quotient.GivesSetReplacement.html#2341" class="Function">X/≈⁻</a>
  <a id="2455" href="Quotient.GivesSetReplacement.html#2429" class="Function">X/≈-≃-X/≈⁻</a> <a id="2466" class="Symbol">=</a> <a id="2468" href="Quotient.Type.html#11188" class="Function">quotients-equivalent</a> <a id="2489" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="2491" href="Quotient.GivesSetReplacement.html#2266" class="Function">≋</a> <a id="2493" class="Symbol">(</a><a id="2494" href="Quotient.GivesSetReplacement.html#1479" class="Function Operator">_≈⁻_</a> <a id="2499" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2501" href="Quotient.GivesSetReplacement.html#2106" class="Function">≈⁻-is-equiv-rel</a><a id="2516" class="Symbol">)</a>
                                        <a id="2558" class="Symbol">(</a><a id="2559" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="2561" href="Quotient.GivesSetReplacement.html#1547" class="Function">≈⁻-≃-≈</a> <a id="2568" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="2572" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2574" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="2576" href="Quotient.GivesSetReplacement.html#1547" class="Function">≈⁻-≃-≈</a> <a id="2583" href="UF.Equiv.html#3278" class="Function Operator">⌝</a><a id="2584" class="Symbol">)</a>

 <a id="2588" class="Markup">\end{code}</a><a id="2598" class="Background">

 We now proceed to show that X/≈ and image f are equivalent types.

 </a><a id="2669" class="Markup">\begin{code}</a>

  <a id="2685" href="Quotient.GivesSetReplacement.html#2685" class="Function">corestriction-respects-≈</a> <a id="2710" class="Symbol">:</a> <a id="2712" class="Symbol">{</a><a id="2713" href="Quotient.GivesSetReplacement.html#2713" class="Bound">x</a> <a id="2715" href="Quotient.GivesSetReplacement.html#2715" class="Bound">x&#39;</a> <a id="2718" class="Symbol">:</a> <a id="2720" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a><a id="2721" class="Symbol">}</a>
                           <a id="2750" class="Symbol">→</a> <a id="2752" href="Quotient.GivesSetReplacement.html#2713" class="Bound">x</a> <a id="2754" href="Quotient.GivesSetReplacement.html#897" class="Function Operator">≈</a> <a id="2756" href="Quotient.GivesSetReplacement.html#2715" class="Bound">x&#39;</a>
                           <a id="2786" class="Symbol">→</a> <a id="2788" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="2802" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="2804" href="Quotient.GivesSetReplacement.html#2713" class="Bound">x</a> <a id="2806" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2808" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="2822" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="2824" href="Quotient.GivesSetReplacement.html#2715" class="Bound">x&#39;</a>
  <a id="2829" href="Quotient.GivesSetReplacement.html#2685" class="Function">corestriction-respects-≈</a> <a id="2854" class="Symbol">=</a>
   <a id="2859" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="2872" class="Symbol">(λ</a> <a id="2875" href="Quotient.GivesSetReplacement.html#2875" class="Bound">y</a> <a id="2877" class="Symbol">→</a> <a id="2879" href="UF.ImageAndSurjection.html#774" class="Function">being-in-the-image-is-prop</a> <a id="2906" href="Quotient.GivesSetReplacement.html#2875" class="Bound">y</a> <a id="2908" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a><a id="2909" class="Symbol">)</a>

  <a id="2914" href="Quotient.GivesSetReplacement.html#2914" class="Function">quotient-to-image</a> <a id="2932" class="Symbol">:</a> <a id="2934" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a> <a id="2938" class="Symbol">→</a> <a id="2940" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="2946" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a>
  <a id="2950" href="Quotient.GivesSetReplacement.html#2914" class="Function">quotient-to-image</a> <a id="2968" class="Symbol">=</a> <a id="2970" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="2985" href="Quotient.GivesSetReplacement.html#2266" class="Function">≋</a> <a id="2987" class="Symbol">(</a><a id="2988" href="UF.ImageAndSurjection.html#2757" class="Function">image-is-set</a> <a id="3001" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="3003" href="Quotient.GivesSetReplacement.html#859" class="Bound">Y-is-set</a><a id="3011" class="Symbol">)</a>
                       <a id="3036" class="Symbol">(</a><a id="3037" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="3051" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a><a id="3052" class="Symbol">)</a> <a id="3054" class="Symbol">(</a><a id="3055" href="Quotient.GivesSetReplacement.html#2685" class="Function">corestriction-respects-≈</a><a id="3079" class="Symbol">)</a>

  <a id="3084" href="Quotient.GivesSetReplacement.html#3084" class="Function">image-to-quotient&#39;</a> <a id="3103" class="Symbol">:</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Quotient.GivesSetReplacement.html#3106" class="Bound">y</a> <a id="3108" class="Symbol">:</a> <a id="3110" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="3116" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a><a id="3117" class="Symbol">)</a>
                     <a id="3140" class="Symbol">→</a> <a id="3142" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3144" href="Quotient.GivesSetReplacement.html#3144" class="Bound">q</a> <a id="3146" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3148" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a> <a id="3152" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3154" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="3156" href="Quotient.GivesSetReplacement.html#3156" class="Bound">x</a> <a id="3158" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="3160" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="3162" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="3164" class="Symbol">(</a><a id="3165" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="3167" href="Quotient.GivesSetReplacement.html#3156" class="Bound">x</a> <a id="3169" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a> <a id="3171" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3173" href="Quotient.GivesSetReplacement.html#3144" class="Bound">q</a><a id="3174" class="Symbol">)</a> <a id="3176" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3178" class="Symbol">(</a><a id="3179" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="3181" href="Quotient.GivesSetReplacement.html#3156" class="Bound">x</a> <a id="3183" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3185" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3189" href="Quotient.GivesSetReplacement.html#3106" class="Bound">y</a><a id="3190" class="Symbol">)</a>
  <a id="3194" href="Quotient.GivesSetReplacement.html#3084" class="Function">image-to-quotient&#39;</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Quotient.GivesSetReplacement.html#3214" class="Bound">y</a> <a id="3216" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3218" href="Quotient.GivesSetReplacement.html#3218" class="Bound">p</a><a id="3219" class="Symbol">)</a> <a id="3221" class="Symbol">=</a> <a id="3223" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="3230" href="Quotient.GivesSetReplacement.html#3376" class="Function">prp</a> <a id="3234" href="Quotient.GivesSetReplacement.html#3251" class="Function">r</a> <a id="3236" href="Quotient.GivesSetReplacement.html#3218" class="Bound">p</a>
   <a id="3241" class="Keyword">where</a>
    <a id="3251" href="Quotient.GivesSetReplacement.html#3251" class="Function">r</a> <a id="3253" class="Symbol">:</a> <a id="3255" class="Symbol">(</a><a id="3256" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3258" href="Quotient.GivesSetReplacement.html#3258" class="Bound">x</a> <a id="3260" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3262" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="3264" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3266" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="3268" href="Quotient.GivesSetReplacement.html#3258" class="Bound">x</a> <a id="3270" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3272" href="Quotient.GivesSetReplacement.html#3214" class="Bound">y</a><a id="3273" class="Symbol">)</a>
      <a id="3281" class="Symbol">→</a> <a id="3283" class="Symbol">(</a><a id="3284" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3286" href="Quotient.GivesSetReplacement.html#3286" class="Bound">q</a> <a id="3288" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3290" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a> <a id="3294" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3296" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="3298" href="Quotient.GivesSetReplacement.html#3298" class="Bound">x</a> <a id="3300" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="3302" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="3304" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="3306" class="Symbol">(</a><a id="3307" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="3309" href="Quotient.GivesSetReplacement.html#3298" class="Bound">x</a> <a id="3311" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a> <a id="3313" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3315" href="Quotient.GivesSetReplacement.html#3286" class="Bound">q</a><a id="3316" class="Symbol">)</a> <a id="3318" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3320" class="Symbol">(</a><a id="3321" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="3323" href="Quotient.GivesSetReplacement.html#3298" class="Bound">x</a> <a id="3325" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3327" href="Quotient.GivesSetReplacement.html#3214" class="Bound">y</a><a id="3328" class="Symbol">))</a>
    <a id="3335" href="Quotient.GivesSetReplacement.html#3251" class="Function">r</a> <a id="3337" class="Symbol">(</a><a id="3338" href="Quotient.GivesSetReplacement.html#3338" class="Bound">x</a> <a id="3340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3342" href="Quotient.GivesSetReplacement.html#3342" class="Bound">e</a><a id="3343" class="Symbol">)</a> <a id="3345" class="Symbol">=</a> <a id="3347" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="3349" href="Quotient.GivesSetReplacement.html#3338" class="Bound">x</a> <a id="3351" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a> <a id="3353" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3355" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="3357" href="Quotient.GivesSetReplacement.html#3338" class="Bound">x</a> <a id="3359" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3361" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3366" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3368" href="Quotient.GivesSetReplacement.html#3342" class="Bound">e</a> <a id="3370" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
    <a id="3376" href="Quotient.GivesSetReplacement.html#3376" class="Function">prp</a> <a id="3380" class="Symbol">:</a> <a id="3382" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3390" class="Symbol">(</a><a id="3391" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3393" href="Quotient.GivesSetReplacement.html#3393" class="Bound">q</a> <a id="3395" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3397" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a> <a id="3401" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3403" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="3405" href="Quotient.GivesSetReplacement.html#3405" class="Bound">x</a> <a id="3407" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="3409" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="3411" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="3413" class="Symbol">(</a><a id="3414" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="3416" href="Quotient.GivesSetReplacement.html#3405" class="Bound">x</a> <a id="3418" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a> <a id="3420" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3422" href="Quotient.GivesSetReplacement.html#3393" class="Bound">q</a><a id="3423" class="Symbol">)</a> <a id="3425" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3427" class="Symbol">(</a><a id="3428" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="3430" href="Quotient.GivesSetReplacement.html#3405" class="Bound">x</a> <a id="3432" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3434" href="Quotient.GivesSetReplacement.html#3214" class="Bound">y</a><a id="3435" class="Symbol">))</a>
    <a id="3442" href="Quotient.GivesSetReplacement.html#3376" class="Function">prp</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Quotient.GivesSetReplacement.html#3447" class="Bound">q</a> <a id="3449" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3451" href="Quotient.GivesSetReplacement.html#3451" class="Bound">u</a><a id="3452" class="Symbol">)</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Quotient.GivesSetReplacement.html#3455" class="Bound">q&#39;</a> <a id="3458" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3460" href="Quotient.GivesSetReplacement.html#3460" class="Bound">u&#39;</a><a id="3462" class="Symbol">)</a> <a id="3464" class="Symbol">=</a> <a id="3466" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="3479" class="Symbol">(λ</a> <a id="3482" href="Quotient.GivesSetReplacement.html#3482" class="Bound">_</a> <a id="3484" class="Symbol">→</a> <a id="3486" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="3495" class="Symbol">)</a>
                                         <a id="3538" class="Symbol">(</a><a id="3539" href="UF.PropTrunc.html#1904" class="Function">∥∥-rec₂</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Quotient.Type.html#1983" class="Function">/-is-set</a> <a id="3557" href="Quotient.GivesSetReplacement.html#2266" class="Function">≋</a><a id="3558" class="Symbol">)</a> <a id="3560" href="Quotient.GivesSetReplacement.html#3585" class="Function">γ</a> <a id="3562" href="Quotient.GivesSetReplacement.html#3451" class="Bound">u</a> <a id="3564" href="Quotient.GivesSetReplacement.html#3460" class="Bound">u&#39;</a><a id="3566" class="Symbol">)</a>
     <a id="3573" class="Keyword">where</a>
      <a id="3585" href="Quotient.GivesSetReplacement.html#3585" class="Function">γ</a> <a id="3587" class="Symbol">:</a> <a id="3589" class="Symbol">(</a><a id="3590" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3592" href="Quotient.GivesSetReplacement.html#3592" class="Bound">x</a>  <a id="3595" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3597" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="3599" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="3604" href="Quotient.GivesSetReplacement.html#3592" class="Bound">x</a>  <a id="3607" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a> <a id="3609" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3611" href="Quotient.GivesSetReplacement.html#3447" class="Bound">q</a> <a id="3613" class="Symbol">)</a> <a id="3615" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3617" class="Symbol">(</a><a id="3618" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="3620" href="Quotient.GivesSetReplacement.html#3592" class="Bound">x</a>  <a id="3623" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3625" href="Quotient.GivesSetReplacement.html#3214" class="Bound">y</a><a id="3626" class="Symbol">))</a>
        <a id="3637" class="Symbol">→</a> <a id="3639" class="Symbol">(</a><a id="3640" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3642" href="Quotient.GivesSetReplacement.html#3642" class="Bound">x&#39;</a> <a id="3645" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3647" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="3649" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3651" class="Symbol">(</a><a id="3652" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="3654" href="Quotient.GivesSetReplacement.html#3642" class="Bound">x&#39;</a> <a id="3657" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a> <a id="3659" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3661" href="Quotient.GivesSetReplacement.html#3455" class="Bound">q&#39;</a><a id="3663" class="Symbol">)</a> <a id="3665" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3667" class="Symbol">(</a><a id="3668" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="3670" href="Quotient.GivesSetReplacement.html#3642" class="Bound">x&#39;</a> <a id="3673" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3675" href="Quotient.GivesSetReplacement.html#3214" class="Bound">y</a><a id="3676" class="Symbol">))</a>
        <a id="3687" class="Symbol">→</a> <a id="3689" href="Quotient.GivesSetReplacement.html#3447" class="Bound">q</a> <a id="3691" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3693" href="Quotient.GivesSetReplacement.html#3455" class="Bound">q&#39;</a>
      <a id="3702" href="Quotient.GivesSetReplacement.html#3585" class="Function">γ</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Quotient.GivesSetReplacement.html#3705" class="Bound">x</a> <a id="3707" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3709" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3714" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3716" href="Quotient.GivesSetReplacement.html#3716" class="Bound">e</a><a id="3717" class="Symbol">)</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Quotient.GivesSetReplacement.html#3720" class="Bound">x&#39;</a> <a id="3723" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3725" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3730" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3732" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3736" class="Symbol">)</a> <a id="3738" class="Symbol">=</a> <a id="3740" href="Quotient.Type.html#1799" class="Function">η/-identifies-related-points</a> <a id="3769" href="Quotient.GivesSetReplacement.html#2266" class="Function">≋</a> <a id="3771" href="Quotient.GivesSetReplacement.html#3716" class="Bound">e</a>

  <a id="3776" href="Quotient.GivesSetReplacement.html#3776" class="Function">image-to-quotient</a> <a id="3794" class="Symbol">:</a> <a id="3796" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="3802" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="3804" class="Symbol">→</a> <a id="3806" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a>
  <a id="3812" href="Quotient.GivesSetReplacement.html#3776" class="Function">image-to-quotient</a> <a id="3830" href="Quotient.GivesSetReplacement.html#3830" class="Bound">y</a> <a id="3832" class="Symbol">=</a> <a id="3834" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3838" class="Symbol">(</a><a id="3839" href="Quotient.GivesSetReplacement.html#3084" class="Function">image-to-quotient&#39;</a> <a id="3858" href="Quotient.GivesSetReplacement.html#3830" class="Bound">y</a><a id="3859" class="Symbol">)</a>

  <a id="3864" href="Quotient.GivesSetReplacement.html#3864" class="Function">image-to-quotient-lemma</a> <a id="3888" class="Symbol">:</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Quotient.GivesSetReplacement.html#3891" class="Bound">x</a> <a id="3893" class="Symbol">:</a> <a id="3895" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a><a id="3896" class="Symbol">)</a>
                          <a id="3924" class="Symbol">→</a> <a id="3926" href="Quotient.GivesSetReplacement.html#3776" class="Function">image-to-quotient</a> <a id="3944" class="Symbol">(</a><a id="3945" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="3959" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="3961" href="Quotient.GivesSetReplacement.html#3891" class="Bound">x</a><a id="3962" class="Symbol">)</a> <a id="3964" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3966" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="3968" href="Quotient.GivesSetReplacement.html#3891" class="Bound">x</a> <a id="3970" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a>
  <a id="3974" href="Quotient.GivesSetReplacement.html#3864" class="Function">image-to-quotient-lemma</a> <a id="3998" href="Quotient.GivesSetReplacement.html#3998" class="Bound">x</a> <a id="4000" class="Symbol">=</a> <a id="4002" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="4009" class="Symbol">(</a><a id="4010" href="Quotient.Type.html#1983" class="Function">/-is-set</a> <a id="4019" href="Quotient.GivesSetReplacement.html#2266" class="Function">≋</a><a id="4020" class="Symbol">)</a> <a id="4022" href="Quotient.GivesSetReplacement.html#4197" class="Function">γ</a> <a id="4024" href="Quotient.GivesSetReplacement.html#4097" class="Function">t</a>
   <a id="4029" class="Keyword">where</a>
    <a id="4039" href="Quotient.GivesSetReplacement.html#4039" class="Function">q</a> <a id="4041" class="Symbol">:</a> <a id="4043" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a>
    <a id="4051" href="Quotient.GivesSetReplacement.html#4039" class="Function">q</a> <a id="4053" class="Symbol">=</a> <a id="4055" href="Quotient.GivesSetReplacement.html#3776" class="Function">image-to-quotient</a> <a id="4073" class="Symbol">(</a><a id="4074" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="4088" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="4090" href="Quotient.GivesSetReplacement.html#3998" class="Bound">x</a><a id="4091" class="Symbol">)</a>
    <a id="4097" href="Quotient.GivesSetReplacement.html#4097" class="Function">t</a> <a id="4099" class="Symbol">:</a> <a id="4101" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="4103" href="Quotient.GivesSetReplacement.html#4103" class="Bound">x&#39;</a> <a id="4106" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="4108" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="4110" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="4112" class="Symbol">(</a><a id="4113" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="4115" href="Quotient.GivesSetReplacement.html#4103" class="Bound">x&#39;</a> <a id="4118" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a> <a id="4120" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4122" href="Quotient.GivesSetReplacement.html#4039" class="Function">q</a><a id="4123" class="Symbol">)</a> <a id="4125" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4127" class="Symbol">(</a><a id="4128" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="4130" href="Quotient.GivesSetReplacement.html#4103" class="Bound">x&#39;</a> <a id="4133" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4135" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="4137" href="Quotient.GivesSetReplacement.html#3998" class="Bound">x</a><a id="4138" class="Symbol">)</a>
    <a id="4144" href="Quotient.GivesSetReplacement.html#4097" class="Function">t</a> <a id="4146" class="Symbol">=</a> <a id="4148" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4152" class="Symbol">(</a><a id="4153" href="Quotient.GivesSetReplacement.html#3084" class="Function">image-to-quotient&#39;</a> <a id="4172" class="Symbol">(</a><a id="4173" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="4187" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="4189" href="Quotient.GivesSetReplacement.html#3998" class="Bound">x</a><a id="4190" class="Symbol">))</a>
    <a id="4197" href="Quotient.GivesSetReplacement.html#4197" class="Function">γ</a> <a id="4199" class="Symbol">:</a> <a id="4201" class="Symbol">(</a><a id="4202" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4204" href="Quotient.GivesSetReplacement.html#4204" class="Bound">x&#39;</a> <a id="4207" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4209" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="4211" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4213" class="Symbol">(</a><a id="4214" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="4216" href="Quotient.GivesSetReplacement.html#4204" class="Bound">x&#39;</a> <a id="4219" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a> <a id="4221" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4223" href="Quotient.GivesSetReplacement.html#4039" class="Function">q</a><a id="4224" class="Symbol">)</a> <a id="4226" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4228" class="Symbol">(</a><a id="4229" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="4231" href="Quotient.GivesSetReplacement.html#4204" class="Bound">x&#39;</a> <a id="4234" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4236" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="4238" href="Quotient.GivesSetReplacement.html#3998" class="Bound">x</a><a id="4239" class="Symbol">))</a>
      <a id="4248" class="Symbol">→</a> <a id="4250" href="Quotient.GivesSetReplacement.html#4039" class="Function">q</a> <a id="4252" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4254" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="4256" href="Quotient.GivesSetReplacement.html#3998" class="Bound">x</a> <a id="4258" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a>
    <a id="4264" href="Quotient.GivesSetReplacement.html#4197" class="Function">γ</a> <a id="4266" class="Symbol">(</a><a id="4267" href="Quotient.GivesSetReplacement.html#4267" class="Bound">x&#39;</a> <a id="4270" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4272" href="Quotient.GivesSetReplacement.html#4272" class="Bound">u</a> <a id="4274" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4276" href="Quotient.GivesSetReplacement.html#4276" class="Bound">v</a><a id="4277" class="Symbol">)</a> <a id="4279" class="Symbol">=</a>   <a id="4283" href="Quotient.GivesSetReplacement.html#4039" class="Function">q</a>    <a id="4288" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4291" href="Quotient.GivesSetReplacement.html#4272" class="Bound">u</a> <a id="4293" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="4296" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="4319" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="4321" href="Quotient.GivesSetReplacement.html#4267" class="Bound">x&#39;</a> <a id="4324" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a> <a id="4326" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4329" href="Quotient.Type.html#1799" class="Function">η/-identifies-related-points</a> <a id="4358" href="Quotient.GivesSetReplacement.html#2266" class="Function">≋</a> <a id="4360" href="Quotient.GivesSetReplacement.html#4276" class="Bound">v</a> <a id="4362" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="4385" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="4387" href="Quotient.GivesSetReplacement.html#3998" class="Bound">x</a>  <a id="4390" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a> <a id="4392" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="4397" href="Quotient.GivesSetReplacement.html#4397" class="Function">image-≃-quotient</a> <a id="4414" class="Symbol">:</a> <a id="4416" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="4422" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="4424" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4426" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a>
  <a id="4432" href="Quotient.GivesSetReplacement.html#4397" class="Function">image-≃-quotient</a> <a id="4449" class="Symbol">=</a> <a id="4451" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="4458" href="Quotient.GivesSetReplacement.html#4485" class="Function">ϕ</a> <a id="4460" class="Symbol">(</a><a id="4461" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="4463" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4465" href="Quotient.GivesSetReplacement.html#5074" class="Function">ρ</a> <a id="4467" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4469" href="Quotient.GivesSetReplacement.html#4791" class="Function">σ</a><a id="4470" class="Symbol">)</a>
   <a id="4475" class="Keyword">where</a>
    <a id="4485" href="Quotient.GivesSetReplacement.html#4485" class="Function">ϕ</a> <a id="4487" class="Symbol">:</a> <a id="4489" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="4495" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="4497" class="Symbol">→</a> <a id="4499" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a>
    <a id="4507" href="Quotient.GivesSetReplacement.html#4485" class="Function">ϕ</a> <a id="4509" class="Symbol">=</a> <a id="4511" href="Quotient.GivesSetReplacement.html#3776" class="Function">image-to-quotient</a>
    <a id="4533" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="4535" class="Symbol">:</a> <a id="4537" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="4549" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a>
    <a id="4555" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="4557" class="Symbol">=</a> <a id="4559" href="Quotient.GivesSetReplacement.html#2914" class="Function">quotient-to-image</a>
    <a id="4581" href="Quotient.GivesSetReplacement.html#4581" class="Function">τ</a> <a id="4583" class="Symbol">:</a> <a id="4585" class="Symbol">(</a><a id="4586" href="Quotient.GivesSetReplacement.html#4586" class="Bound">x</a> <a id="4588" class="Symbol">:</a> <a id="4590" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a><a id="4591" class="Symbol">)</a> <a id="4593" class="Symbol">→</a> <a id="4595" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="4597" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="4599" href="Quotient.GivesSetReplacement.html#4586" class="Bound">x</a> <a id="4601" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a> <a id="4603" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4605" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="4619" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="4621" href="Quotient.GivesSetReplacement.html#4586" class="Bound">x</a>
    <a id="4627" href="Quotient.GivesSetReplacement.html#4581" class="Function">τ</a> <a id="4629" class="Symbol">=</a> <a id="4631" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="4654" href="Quotient.GivesSetReplacement.html#2266" class="Function">≋</a> <a id="4656" class="Symbol">(</a><a id="4657" href="UF.ImageAndSurjection.html#2757" class="Function">image-is-set</a> <a id="4670" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="4672" href="Quotient.GivesSetReplacement.html#859" class="Bound">Y-is-set</a><a id="4680" class="Symbol">)</a>
                               <a id="4713" class="Symbol">(</a><a id="4714" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="4728" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a><a id="4729" class="Symbol">)</a>
                               <a id="4762" href="Quotient.GivesSetReplacement.html#2685" class="Function">corestriction-respects-≈</a>
    <a id="4791" href="Quotient.GivesSetReplacement.html#4791" class="Function">σ</a> <a id="4793" class="Symbol">:</a> <a id="4795" href="Quotient.GivesSetReplacement.html#4485" class="Function">ϕ</a> <a id="4797" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4799" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="4801" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="4803" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="4810" href="Quotient.GivesSetReplacement.html#4791" class="Function">σ</a> <a id="4812" class="Symbol">=</a> <a id="4814" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="4826" href="Quotient.GivesSetReplacement.html#2266" class="Function">≋</a> <a id="4828" class="Symbol">(λ</a> <a id="4831" href="Quotient.GivesSetReplacement.html#4831" class="Bound">x&#39;</a> <a id="4834" class="Symbol">→</a> <a id="4836" href="Quotient.Type.html#1983" class="Function">/-is-set</a> <a id="4845" href="Quotient.GivesSetReplacement.html#2266" class="Function">≋</a><a id="4846" class="Symbol">)</a> <a id="4848" href="Quotient.GivesSetReplacement.html#4867" class="Function">γ</a>
     <a id="4855" class="Keyword">where</a>
      <a id="4867" href="Quotient.GivesSetReplacement.html#4867" class="Function">γ</a> <a id="4869" class="Symbol">:</a> <a id="4871" class="Symbol">(</a><a id="4872" href="Quotient.GivesSetReplacement.html#4872" class="Bound">x</a> <a id="4874" class="Symbol">:</a> <a id="4876" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a><a id="4877" class="Symbol">)</a> <a id="4879" class="Symbol">→</a> <a id="4881" href="Quotient.GivesSetReplacement.html#4485" class="Function">ϕ</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="4886" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="4888" href="Quotient.GivesSetReplacement.html#4872" class="Bound">x</a> <a id="4890" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a><a id="4891" class="Symbol">)</a> <a id="4893" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4895" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="4897" href="Quotient.GivesSetReplacement.html#4872" class="Bound">x</a> <a id="4899" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a>
      <a id="4907" href="Quotient.GivesSetReplacement.html#4867" class="Function">γ</a> <a id="4909" href="Quotient.GivesSetReplacement.html#4909" class="Bound">x</a> <a id="4911" class="Symbol">=</a> <a id="4913" href="Quotient.GivesSetReplacement.html#4485" class="Function">ϕ</a> <a id="4915" class="Symbol">(</a><a id="4916" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="4918" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="4920" href="Quotient.GivesSetReplacement.html#4909" class="Bound">x</a> <a id="4922" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a><a id="4923" class="Symbol">)</a>            <a id="4936" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4939" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4942" href="Quotient.GivesSetReplacement.html#4485" class="Function">ϕ</a> <a id="4944" class="Symbol">(</a><a id="4945" href="Quotient.GivesSetReplacement.html#4581" class="Function">τ</a> <a id="4947" href="Quotient.GivesSetReplacement.html#4909" class="Bound">x</a><a id="4948" class="Symbol">)</a>                <a id="4965" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="4979" href="Quotient.GivesSetReplacement.html#4485" class="Function">ϕ</a> <a id="4981" class="Symbol">(</a><a id="4982" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="4996" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="4998" href="Quotient.GivesSetReplacement.html#4909" class="Bound">x</a> <a id="5000" class="Symbol">)</a> <a id="5002" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5005" href="Quotient.GivesSetReplacement.html#3864" class="Function">image-to-quotient-lemma</a> <a id="5029" href="Quotient.GivesSetReplacement.html#4909" class="Bound">x</a> <a id="5031" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="5045" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="5047" href="Quotient.GivesSetReplacement.html#4909" class="Bound">x</a> <a id="5049" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a>                  <a id="5068" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="5074" href="Quotient.GivesSetReplacement.html#5074" class="Function">ρ</a> <a id="5076" class="Symbol">:</a> <a id="5078" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="5080" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5082" href="Quotient.GivesSetReplacement.html#4485" class="Function">ϕ</a> <a id="5084" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5086" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="5093" href="Quotient.GivesSetReplacement.html#5074" class="Function">ρ</a> <a id="5095" class="Symbol">(</a><a id="5096" href="Quotient.GivesSetReplacement.html#5096" class="Bound">y</a> <a id="5098" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5100" href="Quotient.GivesSetReplacement.html#5100" class="Bound">p</a><a id="5101" class="Symbol">)</a> <a id="5103" class="Symbol">=</a> <a id="5105" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="5112" class="Symbol">(</a><a id="5113" href="UF.ImageAndSurjection.html#2757" class="Function">image-is-set</a> <a id="5126" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="5128" href="Quotient.GivesSetReplacement.html#859" class="Bound">Y-is-set</a><a id="5136" class="Symbol">)</a> <a id="5138" href="Quotient.GivesSetReplacement.html#5159" class="Function">γ</a> <a id="5140" href="Quotient.GivesSetReplacement.html#5100" class="Bound">p</a>
     <a id="5147" class="Keyword">where</a>
      <a id="5159" href="Quotient.GivesSetReplacement.html#5159" class="Function">γ</a> <a id="5161" class="Symbol">:</a> <a id="5163" class="Symbol">(</a><a id="5164" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5166" href="Quotient.GivesSetReplacement.html#5166" class="Bound">x</a> <a id="5168" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5170" href="Quotient.GivesSetReplacement.html#749" class="Bound">X</a> <a id="5172" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5174" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="5176" href="Quotient.GivesSetReplacement.html#5166" class="Bound">x</a> <a id="5178" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5180" href="Quotient.GivesSetReplacement.html#5096" class="Bound">y</a><a id="5181" class="Symbol">)</a> <a id="5183" class="Symbol">→</a> <a id="5185" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="5187" class="Symbol">(</a><a id="5188" href="Quotient.GivesSetReplacement.html#4485" class="Function">ϕ</a> <a id="5190" class="Symbol">(</a><a id="5191" href="Quotient.GivesSetReplacement.html#5096" class="Bound">y</a> <a id="5193" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5195" href="Quotient.GivesSetReplacement.html#5100" class="Bound">p</a><a id="5196" class="Symbol">))</a> <a id="5199" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5201" class="Symbol">(</a><a id="5202" href="Quotient.GivesSetReplacement.html#5096" class="Bound">y</a> <a id="5204" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5206" href="Quotient.GivesSetReplacement.html#5100" class="Bound">p</a><a id="5207" class="Symbol">)</a>
      <a id="5215" href="Quotient.GivesSetReplacement.html#5159" class="Function">γ</a> <a id="5217" class="Symbol">(</a><a id="5218" href="Quotient.GivesSetReplacement.html#5218" class="Bound">x</a> <a id="5220" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5222" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="5226" class="Symbol">)</a> <a id="5228" class="Symbol">=</a> <a id="5230" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="5232" class="Symbol">(</a><a id="5233" href="Quotient.GivesSetReplacement.html#4485" class="Function">ϕ</a> <a id="5235" class="Symbol">(</a><a id="5236" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="5238" href="Quotient.GivesSetReplacement.html#5218" class="Bound">x</a> <a id="5240" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5242" href="Quotient.GivesSetReplacement.html#5100" class="Bound">p</a><a id="5243" class="Symbol">))</a>           <a id="5256" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5259" href="Quotient.GivesSetReplacement.html#5574" class="Function">⦅1⦆</a> <a id="5263" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="5286" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="5288" class="Symbol">(</a><a id="5289" href="Quotient.GivesSetReplacement.html#4485" class="Function">ϕ</a> <a id="5291" class="Symbol">(</a><a id="5292" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="5306" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="5308" href="Quotient.GivesSetReplacement.html#5218" class="Bound">x</a><a id="5309" class="Symbol">))</a> <a id="5312" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5315" href="Quotient.GivesSetReplacement.html#5608" class="Function">⦅2⦆</a> <a id="5319" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="5342" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="5344" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">[</a> <a id="5346" href="Quotient.GivesSetReplacement.html#5218" class="Bound">x</a> <a id="5348" href="Quotient.GivesSetReplacement.html#2399" class="Function Operator">]</a>                   <a id="5368" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5371" href="Quotient.GivesSetReplacement.html#5655" class="Function">⦅3⦆</a> <a id="5375" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="5398" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="5412" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="5414" href="Quotient.GivesSetReplacement.html#5218" class="Bound">x</a>         <a id="5424" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5427" href="Quotient.GivesSetReplacement.html#5503" class="Function">⦅4⦆</a> <a id="5431" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="5454" class="Symbol">(</a><a id="5455" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a> <a id="5457" href="Quotient.GivesSetReplacement.html#5218" class="Bound">x</a> <a id="5459" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5461" href="Quotient.GivesSetReplacement.html#5100" class="Bound">p</a><a id="5462" class="Symbol">)</a>                 <a id="5480" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
       <a id="5489" class="Keyword">where</a>
        <a id="5503" href="Quotient.GivesSetReplacement.html#5503" class="Function">⦅4⦆</a> <a id="5507" class="Symbol">=</a> <a id="5509" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="5522" class="Symbol">(λ</a> <a id="5525" href="Quotient.GivesSetReplacement.html#5525" class="Bound">y</a> <a id="5527" class="Symbol">→</a> <a id="5529" href="UF.ImageAndSurjection.html#774" class="Function">being-in-the-image-is-prop</a> <a id="5556" href="Quotient.GivesSetReplacement.html#5525" class="Bound">y</a> <a id="5558" href="Quotient.GivesSetReplacement.html#789" class="Bound">f</a><a id="5559" class="Symbol">)</a> <a id="5561" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
        <a id="5574" href="Quotient.GivesSetReplacement.html#5574" class="Function">⦅1⦆</a> <a id="5578" class="Symbol">=</a> <a id="5580" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5583" class="Symbol">(</a><a id="5584" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="5586" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5588" href="Quotient.GivesSetReplacement.html#4485" class="Function">ϕ</a><a id="5589" class="Symbol">)</a> <a id="5591" class="Symbol">(</a><a id="5592" href="Quotient.GivesSetReplacement.html#5503" class="Function">⦅4⦆</a> <a id="5596" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5598" class="Symbol">)</a>
        <a id="5608" href="Quotient.GivesSetReplacement.html#5608" class="Function">⦅2⦆</a> <a id="5612" class="Symbol">=</a> <a id="5614" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5617" href="Quotient.GivesSetReplacement.html#4533" class="Function">ψ</a> <a id="5619" class="Symbol">(</a><a id="5620" href="Quotient.GivesSetReplacement.html#3864" class="Function">image-to-quotient-lemma</a> <a id="5644" href="Quotient.GivesSetReplacement.html#5218" class="Bound">x</a><a id="5645" class="Symbol">)</a>
        <a id="5655" href="Quotient.GivesSetReplacement.html#5655" class="Function">⦅3⦆</a> <a id="5659" class="Symbol">=</a> <a id="5661" href="Quotient.GivesSetReplacement.html#4581" class="Function">τ</a> <a id="5663" href="Quotient.GivesSetReplacement.html#5218" class="Bound">x</a>

 <a id="5667" href="Quotient.GivesSetReplacement.html#5667" class="Function">set-replacement-from-set-quotients-and-prop-trunc</a> <a id="5717" class="Symbol">:</a> <a id="5719" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="5735" href="Quotient.GivesSetReplacement.html#541" class="Bound">pt</a>
 <a id="5739" href="Quotient.GivesSetReplacement.html#5667" class="Function">set-replacement-from-set-quotients-and-prop-trunc</a>
  <a id="5791" class="Symbol">{</a><a id="5792" href="Quotient.GivesSetReplacement.html#5792" class="Bound">𝓦</a><a id="5793" class="Symbol">}</a> <a id="5795" class="Symbol">{</a><a id="5796" href="Quotient.GivesSetReplacement.html#5796" class="Bound">𝓣</a><a id="5797" class="Symbol">}</a> <a id="5799" class="Symbol">{</a><a id="5800" href="Quotient.GivesSetReplacement.html#5800" class="Bound">𝓤</a><a id="5801" class="Symbol">}</a> <a id="5803" class="Symbol">{</a><a id="5804" href="Quotient.GivesSetReplacement.html#5804" class="Bound">𝓥</a><a id="5805" class="Symbol">}</a> <a id="5807" class="Symbol">{</a><a id="5808" href="Quotient.GivesSetReplacement.html#5808" class="Bound">X</a><a id="5809" class="Symbol">}</a> <a id="5811" class="Symbol">{</a><a id="5812" href="Quotient.GivesSetReplacement.html#5812" class="Bound">Y</a><a id="5813" class="Symbol">}</a> <a id="5815" href="Quotient.GivesSetReplacement.html#5815" class="Bound">f</a> <a id="5817" href="Quotient.GivesSetReplacement.html#5817" class="Bound">X-is-small</a> <a id="5828" href="Quotient.GivesSetReplacement.html#5828" class="Bound">Y-is-loc-small</a> <a id="5843" href="Quotient.GivesSetReplacement.html#5843" class="Bound">Y-is-set</a> <a id="5852" class="Symbol">=</a> <a id="5854" href="Quotient.GivesSetReplacement.html#2341" class="Function">X/≈⁻</a> <a id="5859" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5861" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="5867" href="Quotient.GivesSetReplacement.html#6086" class="Function">e</a>
  <a id="5871" class="Keyword">where</a>
   <a id="5880" href="Quotient.GivesSetReplacement.html#5880" class="Function">X&#39;</a> <a id="5883" class="Symbol">:</a> <a id="5885" href="Quotient.GivesSetReplacement.html#5800" class="Bound">𝓤</a> <a id="5887" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="5892" href="Quotient.GivesSetReplacement.html#5880" class="Function">X&#39;</a> <a id="5895" class="Symbol">=</a> <a id="5897" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5901" href="Quotient.GivesSetReplacement.html#5817" class="Bound">X-is-small</a>
   <a id="5915" href="Quotient.GivesSetReplacement.html#5915" class="Function">φ</a> <a id="5917" class="Symbol">:</a> <a id="5919" href="Quotient.GivesSetReplacement.html#5880" class="Function">X&#39;</a> <a id="5922" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5924" href="Quotient.GivesSetReplacement.html#5808" class="Bound">X</a>
   <a id="5929" href="Quotient.GivesSetReplacement.html#5915" class="Function">φ</a> <a id="5931" class="Symbol">=</a> <a id="5933" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="5937" href="Quotient.GivesSetReplacement.html#5817" class="Bound">X-is-small</a>
   <a id="5951" href="Quotient.GivesSetReplacement.html#5951" class="Function">f&#39;</a> <a id="5954" class="Symbol">:</a> <a id="5956" href="Quotient.GivesSetReplacement.html#5880" class="Function">X&#39;</a> <a id="5959" class="Symbol">→</a> <a id="5961" href="Quotient.GivesSetReplacement.html#5812" class="Bound">Y</a>
   <a id="5966" href="Quotient.GivesSetReplacement.html#5951" class="Function">f&#39;</a> <a id="5969" class="Symbol">=</a> <a id="5971" href="Quotient.GivesSetReplacement.html#5815" class="Bound">f</a> <a id="5973" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5975" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="5977" href="Quotient.GivesSetReplacement.html#5915" class="Function">φ</a> <a id="5979" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
   <a id="5984" class="Keyword">open</a> <a id="5989" href="Quotient.GivesSetReplacement.html#710" class="Module">set-replacement-construction</a> <a id="6018" href="Quotient.GivesSetReplacement.html#5951" class="Function">f&#39;</a> <a id="6021" href="Quotient.GivesSetReplacement.html#5828" class="Bound">Y-is-loc-small</a> <a id="6036" href="Quotient.GivesSetReplacement.html#5843" class="Bound">Y-is-set</a>
   <a id="6048" class="Keyword">open</a> <a id="6053" class="Keyword">import</a> <a id="6060" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
   <a id="6086" href="Quotient.GivesSetReplacement.html#6086" class="Function">e</a> <a id="6088" class="Symbol">=</a> <a id="6090" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="6096" href="Quotient.GivesSetReplacement.html#5815" class="Bound">f</a>  <a id="6099" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6102" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="6109" class="Symbol">(λ</a> <a id="6112" href="Quotient.GivesSetReplacement.html#6112" class="Bound">y</a> <a id="6114" class="Symbol">→</a> <a id="6116" href="UF.EquivalenceExamples.html#35642" class="Function">∥∥-cong</a> <a id="6124" href="Quotient.GivesSetReplacement.html#541" class="Bound">pt</a> <a id="6127" class="Symbol">(</a><a id="6128" href="Quotient.GivesSetReplacement.html#6245" class="Function">h</a> <a id="6130" href="Quotient.GivesSetReplacement.html#6112" class="Bound">y</a><a id="6131" class="Symbol">))</a> <a id="6134" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="6143" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="6149" href="Quotient.GivesSetReplacement.html#5951" class="Function">f&#39;</a> <a id="6152" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6155" href="Quotient.GivesSetReplacement.html#4397" class="Function">image-≃-quotient</a> <a id="6172" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="6181" href="Quotient.GivesSetReplacement.html#2308" class="Function">X/≈</a>      <a id="6190" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6193" href="Quotient.GivesSetReplacement.html#2429" class="Function">X/≈-≃-X/≈⁻</a>       <a id="6210" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="6219" href="Quotient.GivesSetReplacement.html#2341" class="Function">X/≈⁻</a>     <a id="6228" href="UF.Equiv.html#2815" class="Function Operator">■</a>
    <a id="6234" class="Keyword">where</a>
     <a id="6245" href="Quotient.GivesSetReplacement.html#6245" class="Function">h</a> <a id="6247" class="Symbol">:</a> <a id="6249" class="Symbol">(</a><a id="6250" href="Quotient.GivesSetReplacement.html#6250" class="Bound">y</a> <a id="6252" class="Symbol">:</a> <a id="6254" href="Quotient.GivesSetReplacement.html#5812" class="Bound">Y</a><a id="6255" class="Symbol">)</a> <a id="6257" class="Symbol">→</a> <a id="6259" class="Symbol">(</a><a id="6260" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6262" href="Quotient.GivesSetReplacement.html#6262" class="Bound">x</a> <a id="6264" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6266" href="Quotient.GivesSetReplacement.html#5808" class="Bound">X</a> <a id="6268" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6270" href="Quotient.GivesSetReplacement.html#5815" class="Bound">f</a> <a id="6272" href="Quotient.GivesSetReplacement.html#6262" class="Bound">x</a> <a id="6274" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6276" href="Quotient.GivesSetReplacement.html#6250" class="Bound">y</a><a id="6277" class="Symbol">)</a> <a id="6279" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6281" class="Symbol">(</a><a id="6282" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6284" href="Quotient.GivesSetReplacement.html#6284" class="Bound">x&#39;</a> <a id="6287" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6289" href="Quotient.GivesSetReplacement.html#5880" class="Function">X&#39;</a> <a id="6292" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6294" href="Quotient.GivesSetReplacement.html#5951" class="Function">f&#39;</a> <a id="6297" href="Quotient.GivesSetReplacement.html#6284" class="Bound">x&#39;</a> <a id="6300" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6302" href="Quotient.GivesSetReplacement.html#6250" class="Bound">y</a><a id="6303" class="Symbol">)</a>
     <a id="6310" href="Quotient.GivesSetReplacement.html#6245" class="Function">h</a> <a id="6312" href="Quotient.GivesSetReplacement.html#6312" class="Bound">y</a> <a id="6314" class="Symbol">=</a> <a id="6316" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="6322" class="Symbol">(</a><a id="6323" href="UF.EquivalenceExamples.html#19803" class="Function">Σ-change-of-variable</a> <a id="6344" class="Symbol">(λ</a> <a id="6347" href="Quotient.GivesSetReplacement.html#6347" class="Bound">x</a> <a id="6349" class="Symbol">→</a> <a id="6351" href="Quotient.GivesSetReplacement.html#5815" class="Bound">f</a> <a id="6353" href="Quotient.GivesSetReplacement.html#6347" class="Bound">x</a> <a id="6355" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6357" href="Quotient.GivesSetReplacement.html#6312" class="Bound">y</a><a id="6358" class="Symbol">)</a> <a id="6360" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="6362" href="Quotient.GivesSetReplacement.html#5915" class="Function">φ</a> <a id="6364" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="6366" class="Symbol">(</a><a id="6367" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="6379" href="Quotient.GivesSetReplacement.html#5915" class="Function">φ</a><a id="6380" class="Symbol">))</a>


<a id="6385" class="Markup">\end{code}</a><a id="6395" class="Background">

End of anonymous module assuming set-quotients-exist and
propositional-truncations-exist.

</a><a id="6488" class="Markup">\begin{code}</a>

<a id="set-replacement-from-set-quotients-and-funext"></a><a id="6502" href="Quotient.GivesSetReplacement.html#6502" class="Function">set-replacement-from-set-quotients-and-funext</a>
 <a id="6549" class="Symbol">:</a> <a id="6551" class="Symbol">(</a><a id="6552" href="Quotient.GivesSetReplacement.html#6552" class="Bound">sq</a> <a id="6555" class="Symbol">:</a> <a id="6557" href="Quotient.Type.html#12767" class="Function">set-quotients-exist</a><a id="6576" class="Symbol">)</a>
   <a id="6581" class="Symbol">(</a><a id="6582" href="Quotient.GivesSetReplacement.html#6582" class="Bound">fe</a> <a id="6585" class="Symbol">:</a> <a id="6587" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="6594" class="Symbol">)</a>
 <a id="6597" class="Symbol">→</a> <a id="6599" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="6615" class="Symbol">(</a><a id="6616" href="Quotient.GivesPropTrunc.html#1270" class="Function">propositional-truncations-from-set-quotients</a> <a id="6661" href="Quotient.GivesSetReplacement.html#6552" class="Bound">sq</a> <a id="6664" href="Quotient.GivesSetReplacement.html#6582" class="Bound">fe</a><a id="6666" class="Symbol">)</a>
<a id="6668" href="Quotient.GivesSetReplacement.html#6502" class="Function">set-replacement-from-set-quotients-and-funext</a> <a id="6714" href="Quotient.GivesSetReplacement.html#6714" class="Bound">sq</a> <a id="6717" href="Quotient.GivesSetReplacement.html#6717" class="Bound">fe</a> <a id="6720" class="Symbol">=</a>
 <a id="6723" href="Quotient.GivesSetReplacement.html#5667" class="Function">set-replacement-from-set-quotients-and-prop-trunc</a> <a id="6773" href="Quotient.GivesSetReplacement.html#6714" class="Bound">sq</a>
  <a id="6778" class="Symbol">(</a><a id="6779" href="Quotient.GivesPropTrunc.html#1270" class="Function">propositional-truncations-from-set-quotients</a> <a id="6824" href="Quotient.GivesSetReplacement.html#6714" class="Bound">sq</a> <a id="6827" href="Quotient.GivesSetReplacement.html#6717" class="Bound">fe</a><a id="6829" class="Symbol">)</a>

<a id="6832" class="Markup">\end{code}</a><a id="6842" class="Background">
</a></pre></body></html>

==> anc/html/Quotient.Large.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Quotient.Large</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, August 2018.

Large set quotients in univalent mathematics in Agda notation.

This took place during the Dagstuhl meeting &quot;Formalization of
Mathematics in Type Theory&quot;, because Dan Grayson wanted to see how
universe levels work in Agda and I thought that this would be a nice
example to illustrate that.

We assume, in addition to Spartan Martin-Löf type theory,

 * function extensionality
   (any two pointwise equal functions are equal),

 * propositional extensionality
   (any two logically equivalent propositions are equal),

 * propositional truncation
   (any type can be universally mapped into a prop in the same
   universe),

and no resizing axioms.

The K axiom is not used (the without-K option below). We also make
sure pattern matching corresponds to Martin-Löf eliminators, using the
option exact-split. With the option safe we make sure that nothing
is postulated - any non-MLTT axiom has to be an explicit assumption
(argument to a function or a module).

</a><a id="993" class="Markup">\begin{code}</a>

<a id="1007" class="Symbol">{-#</a> <a id="1011" class="Keyword">OPTIONS</a> <a id="1019" class="Pragma">--safe</a> <a id="1026" class="Pragma">--without-K</a> <a id="1038" class="Symbol">#-}</a>

<a id="1043" class="Keyword">open</a> <a id="1048" class="Keyword">import</a> <a id="1055" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="1069" class="Keyword">open</a> <a id="1074" class="Keyword">import</a> <a id="1081" href="Quotient.Type.html" class="Module">Quotient.Type</a>
<a id="1095" class="Keyword">open</a> <a id="1100" class="Keyword">import</a> <a id="1107" href="UF.Base.html" class="Module">UF.Base</a> <a id="1115" class="Keyword">hiding</a> <a id="1122" class="Symbol">(</a><a id="1123" href="UF.Base.html#161" class="Function Operator">_≈_</a><a id="1126" class="Symbol">)</a>
<a id="1128" class="Keyword">open</a> <a id="1133" class="Keyword">import</a> <a id="1140" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="1150" class="Keyword">open</a> <a id="1155" class="Keyword">import</a> <a id="1162" href="UF.Powerset.html" class="Module">UF.Powerset</a>
<a id="1174" class="Keyword">open</a> <a id="1179" class="Keyword">import</a> <a id="1186" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="1199" class="Keyword">open</a> <a id="1204" class="Keyword">import</a> <a id="1211" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="1219" class="Keyword">open</a> <a id="1224" class="Keyword">import</a> <a id="1231" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="1250" class="Keyword">open</a> <a id="1255" class="Keyword">import</a> <a id="1262" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="1283" class="Keyword">open</a> <a id="1288" class="Keyword">import</a> <a id="1295" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="1312" class="Keyword">open</a> <a id="1317" class="Keyword">import</a> <a id="1324" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="1349" class="Keyword">module</a> <a id="1356" href="Quotient.Large.html" class="Module">Quotient.Large</a>
        <a id="1379" class="Symbol">(</a><a id="1380" href="Quotient.Large.html#1380" class="Bound">pt</a>  <a id="1384" class="Symbol">:</a> <a id="1386" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="1417" class="Symbol">)</a>
        <a id="1427" class="Symbol">(</a><a id="1428" href="Quotient.Large.html#1428" class="Bound">fe</a>  <a id="1432" class="Symbol">:</a> <a id="1434" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="1441" class="Symbol">)</a>
        <a id="1451" class="Symbol">(</a><a id="1452" href="Quotient.Large.html#1452" class="Bound">pe</a>  <a id="1456" class="Symbol">:</a> <a id="1458" href="UF.Subsingletons.html#7428" class="Function">Prop-Ext</a><a id="1466" class="Symbol">)</a>
       <a id="1475" class="Keyword">where</a>

<a id="1482" class="Keyword">open</a> <a id="1487" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="1511" href="Quotient.Large.html#1380" class="Bound">pt</a>
<a id="1514" class="Keyword">open</a> <a id="1519" class="Keyword">import</a> <a id="1526" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="1548" href="Quotient.Large.html#1380" class="Bound">pt</a>

<a id="1552" class="Markup">\end{code}</a><a id="1562" class="Background">

(NB. The Agda library uses the word &quot;Level&quot; for universes, and then
what we write &quot;𝓤 ̇&quot; here is written &quot;Set 𝓤&quot;. This is not good for
univalent mathematics, because the types in 𝓤 ̇ need not be sets, and
also because it places emphasis on levels rather than universes
themselves.)

Now, using an anonymous module with parameters (corresponding to a
section in Coq), we assume propositional truncations that stay in the
same universe, function extensionality for all universes, two
universes 𝓤 and 𝓥, propositional truncation for the universe 𝓥, a type
X : 𝓤 ̇, and an equivalence relation _≈_ with values in 𝓥 ̇.

</a><a id="2178" class="Markup">\begin{code}</a>

<a id="2192" class="Keyword">module</a> <a id="large-quotient"></a><a id="2199" href="Quotient.Large.html#2199" class="Module">large-quotient</a>
       <a id="2221" class="Symbol">{</a><a id="2222" href="Quotient.Large.html#2222" class="Bound">𝓤</a> <a id="2224" href="Quotient.Large.html#2224" class="Bound">𝓥</a> <a id="2226" class="Symbol">:</a> <a id="2228" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2236" class="Symbol">}</a>
       <a id="2245" class="Symbol">(</a><a id="2246" href="Quotient.Large.html#2246" class="Bound">X</a>   <a id="2250" class="Symbol">:</a> <a id="2252" href="Quotient.Large.html#2222" class="Bound">𝓤</a> <a id="2254" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2256" class="Symbol">)</a>
       <a id="2265" class="Symbol">(</a><a id="2266" href="Quotient.Large.html#2266" class="Bound">≋</a><a id="2267" class="Symbol">@(</a><a id="2269" href="Quotient.Large.html#2269" class="Bound Operator">_≈_</a> <a id="2273" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2275" href="Quotient.Large.html#2275" class="Bound">≈p</a> <a id="2278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2280" href="Quotient.Large.html#2280" class="Bound">≈r</a> <a id="2283" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2285" href="Quotient.Large.html#2285" class="Bound">≈s</a> <a id="2288" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2290" href="Quotient.Large.html#2290" class="Bound">≈t</a><a id="2292" class="Symbol">)</a> <a id="2294" class="Symbol">:</a> <a id="2296" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="2302" class="Symbol">{</a><a id="2303" href="Quotient.Large.html#2222" class="Bound">𝓤</a><a id="2304" class="Symbol">}</a> <a id="2306" class="Symbol">{</a><a id="2307" href="Quotient.Large.html#2224" class="Bound">𝓥</a><a id="2308" class="Symbol">}</a> <a id="2310" href="Quotient.Large.html#2246" class="Bound">X</a><a id="2311" class="Symbol">)</a>
      <a id="2319" class="Keyword">where</a>

<a id="2326" class="Markup">\end{code}</a><a id="2336" class="Background">

Now, Ω 𝓥 is the type of subsingletons, or (univalent) propositions, or
h-propositions, or mere propositions, in the universe 𝓥, which lives
in the next universe 𝓥 ⁺.

From the relation _≈_ : X → (X → 𝓥 ̇ ) we define a relation
X → (X → Ω 𝓥), which of course is formally a function. We then take
the quotient X/≈ to be the image of this function.

Of course, it is for constructing the image that we need propositional
truncations.

</a><a id="2770" class="Markup">\begin{code}</a>

 <a id="large-quotient.equiv-rel"></a><a id="2785" href="Quotient.Large.html#2785" class="Function">equiv-rel</a> <a id="2795" class="Symbol">:</a> <a id="2797" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="2799" class="Symbol">→</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="2804" class="Symbol">→</a> <a id="2806" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2808" href="Quotient.Large.html#2224" class="Bound">𝓥</a><a id="2809" class="Symbol">)</a>
 <a id="2812" href="Quotient.Large.html#2785" class="Function">equiv-rel</a> <a id="2822" href="Quotient.Large.html#2822" class="Bound">x</a> <a id="2824" href="Quotient.Large.html#2824" class="Bound">y</a> <a id="2826" class="Symbol">=</a> <a id="2828" href="Quotient.Large.html#2822" class="Bound">x</a> <a id="2830" href="Quotient.Large.html#2269" class="Bound Operator">≈</a> <a id="2832" href="Quotient.Large.html#2824" class="Bound">y</a> <a id="2834" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2836" href="Quotient.Large.html#2275" class="Bound">≈p</a> <a id="2839" href="Quotient.Large.html#2822" class="Bound">x</a> <a id="2841" href="Quotient.Large.html#2824" class="Bound">y</a>

<a id="2844" class="Markup">\end{code}</a><a id="2854" class="Background">

Then the quotient lives in the least upper bound of 𝓤 and 𝓥 ⁺, where 𝓥 ⁺
is the successor of the universe 𝓥:

</a><a id="2966" class="Markup">\begin{code}</a>

 <a id="large-quotient.X/≈"></a><a id="2981" href="Quotient.Large.html#2981" class="Function">X/≈</a> <a id="2985" class="Symbol">:</a> <a id="2987" href="Quotient.Large.html#2222" class="Bound">𝓤</a> <a id="2989" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2991" class="Symbol">(</a><a id="2992" href="Quotient.Large.html#2224" class="Bound">𝓥</a> <a id="2994" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="2995" class="Symbol">)</a> <a id="2997" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="3000" href="Quotient.Large.html#2981" class="Function">X/≈</a> <a id="3004" class="Symbol">=</a> <a id="3006" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="3012" href="Quotient.Large.html#2785" class="Function">equiv-rel</a>

 <a id="large-quotient.X/≈-is-set"></a><a id="3024" href="Quotient.Large.html#3024" class="Function">X/≈-is-set</a> <a id="3035" class="Symbol">:</a> <a id="3037" href="UF.Sets.html#709" class="Function">is-set</a> <a id="3044" href="Quotient.Large.html#2981" class="Function">X/≈</a>
 <a id="3049" href="Quotient.Large.html#3024" class="Function">X/≈-is-set</a> <a id="3060" class="Symbol">=</a> <a id="3062" href="UF.Sets-Properties.html#988" class="Function">subsets-of-sets-are-sets</a> <a id="3087" class="Symbol">(</a><a id="3088" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="3090" class="Symbol">→</a> <a id="3092" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3094" href="Quotient.Large.html#2224" class="Bound">𝓥</a><a id="3095" class="Symbol">)</a> <a id="3097" class="Symbol">_</a>
               <a id="3114" class="Symbol">(</a><a id="3115" href="UF.Powerset-MultiUniverse.html#1288" class="Function">powersets-are-sets&#39;&#39;</a> <a id="3136" href="Quotient.Large.html#1428" class="Bound">fe</a> <a id="3139" href="Quotient.Large.html#1428" class="Bound">fe</a> <a id="3142" href="Quotient.Large.html#1452" class="Bound">pe</a><a id="3144" class="Symbol">)</a>
               <a id="3161" href="UF.PropTrunc.html#573" class="Function">∥∥-is-prop</a>

 <a id="large-quotient.η"></a><a id="3174" href="Quotient.Large.html#3174" class="Function">η</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="3180" class="Symbol">→</a> <a id="3182" href="Quotient.Large.html#2981" class="Function">X/≈</a>
 <a id="3187" href="Quotient.Large.html#3174" class="Function">η</a> <a id="3189" class="Symbol">=</a> <a id="3191" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="3205" href="Quotient.Large.html#2785" class="Function">equiv-rel</a>

<a id="3216" class="Markup">\end{code}</a><a id="3226" class="Background">

Then η is the universal solution to the problem of transforming
equivalence _≈_ into equality _＝_ (identity type).

By construction, η is a surjection, of course:

</a><a id="3392" class="Markup">\begin{code}</a>

 <a id="large-quotient.η-surjection"></a><a id="3407" href="Quotient.Large.html#3407" class="Function">η-surjection</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="3436" href="Quotient.Large.html#3174" class="Function">η</a>
 <a id="3439" href="Quotient.Large.html#3407" class="Function">η-surjection</a> <a id="3452" class="Symbol">=</a> <a id="3454" href="UF.ImageAndSurjection.html#2043" class="Function">corestrictions-are-surjections</a> <a id="3485" href="Quotient.Large.html#2785" class="Function">equiv-rel</a>

<a id="3496" class="Markup">\end{code}</a><a id="3506" class="Background">

It is convenient to use the following induction principle for
reasoning about the image. Notice that the property we consider has
values in any universe 𝓦 we please:

</a><a id="3675" class="Markup">\begin{code}</a>

 <a id="large-quotient.quotient-induction"></a><a id="3690" href="Quotient.Large.html#3690" class="Function">quotient-induction</a> <a id="3709" class="Symbol">:</a> <a id="3711" class="Symbol">∀</a> <a id="3713" class="Symbol">{</a><a id="3714" href="Quotient.Large.html#3714" class="Bound">𝓦</a><a id="3715" class="Symbol">}</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Quotient.Large.html#3718" class="Bound">P</a> <a id="3720" class="Symbol">:</a> <a id="3722" href="Quotient.Large.html#2981" class="Function">X/≈</a> <a id="3726" class="Symbol">→</a> <a id="3728" href="Quotient.Large.html#3714" class="Bound">𝓦</a> <a id="3730" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3732" class="Symbol">)</a>
                    <a id="3754" class="Symbol">→</a> <a id="3756" class="Symbol">((</a><a id="3758" href="Quotient.Large.html#3758" class="Bound">x&#39;</a> <a id="3761" class="Symbol">:</a> <a id="3763" href="Quotient.Large.html#2981" class="Function">X/≈</a><a id="3766" class="Symbol">)</a> <a id="3768" class="Symbol">→</a> <a id="3770" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3778" class="Symbol">(</a><a id="3779" href="Quotient.Large.html#3718" class="Bound">P</a> <a id="3781" href="Quotient.Large.html#3758" class="Bound">x&#39;</a><a id="3783" class="Symbol">))</a>
                    <a id="3806" class="Symbol">→</a> <a id="3808" class="Symbol">((</a><a id="3810" href="Quotient.Large.html#3810" class="Bound">x</a> <a id="3812" class="Symbol">:</a> <a id="3814" href="Quotient.Large.html#2246" class="Bound">X</a><a id="3815" class="Symbol">)</a> <a id="3817" class="Symbol">→</a> <a id="3819" href="Quotient.Large.html#3718" class="Bound">P</a> <a id="3821" class="Symbol">(</a><a id="3822" href="Quotient.Large.html#3174" class="Function">η</a> <a id="3824" href="Quotient.Large.html#3810" class="Bound">x</a><a id="3825" class="Symbol">))</a>
                    <a id="3848" class="Symbol">→</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Quotient.Large.html#3851" class="Bound">x&#39;</a> <a id="3854" class="Symbol">:</a> <a id="3856" href="Quotient.Large.html#2981" class="Function">X/≈</a><a id="3859" class="Symbol">)</a> <a id="3861" class="Symbol">→</a> <a id="3863" href="Quotient.Large.html#3718" class="Bound">P</a> <a id="3865" href="Quotient.Large.html#3851" class="Bound">x&#39;</a>
 <a id="3869" href="Quotient.Large.html#3690" class="Function">quotient-induction</a> <a id="3888" class="Symbol">=</a> <a id="3890" href="UF.ImageAndSurjection.html#5341" class="Function">surjection-induction</a> <a id="3911" href="Quotient.Large.html#3174" class="Function">η</a> <a id="3913" href="Quotient.Large.html#3407" class="Function">η-surjection</a>

<a id="3927" class="Markup">\end{code}</a><a id="3937" class="Background">

The first part of the universal property of η says that equivalent
points are mapped to equal points:

</a><a id="4042" class="Markup">\begin{code}</a>

 <a id="large-quotient.η-identifies-related-points"></a><a id="4057" href="Quotient.Large.html#4057" class="Function">η-identifies-related-points</a> <a id="4085" class="Symbol">:</a> <a id="4087" class="Symbol">{</a><a id="4088" href="Quotient.Large.html#4088" class="Bound">x</a> <a id="4090" href="Quotient.Large.html#4090" class="Bound">y</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="Quotient.Large.html#2246" class="Bound">X</a><a id="4095" class="Symbol">}</a> <a id="4097" class="Symbol">→</a> <a id="4099" href="Quotient.Large.html#4088" class="Bound">x</a> <a id="4101" href="Quotient.Large.html#2269" class="Bound Operator">≈</a> <a id="4103" href="Quotient.Large.html#4090" class="Bound">y</a> <a id="4105" class="Symbol">→</a> <a id="4107" href="Quotient.Large.html#3174" class="Function">η</a> <a id="4109" href="Quotient.Large.html#4088" class="Bound">x</a> <a id="4111" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4113" href="Quotient.Large.html#3174" class="Function">η</a> <a id="4115" href="Quotient.Large.html#4090" class="Bound">y</a>
 <a id="4118" href="Quotient.Large.html#4057" class="Function">η-identifies-related-points</a> <a id="4146" class="Symbol">{</a><a id="4147" href="Quotient.Large.html#4147" class="Bound">x</a><a id="4148" class="Symbol">}</a> <a id="4150" class="Symbol">{</a><a id="4151" href="Quotient.Large.html#4151" class="Bound">y</a><a id="4152" class="Symbol">}</a> <a id="4154" href="Quotient.Large.html#4154" class="Bound">e</a> <a id="4156" class="Symbol">=</a>
   <a id="4161" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="4168" class="Symbol">(</a><a id="4169" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4177" href="Quotient.Large.html#1428" class="Bound">fe</a>
          <a id="4190" class="Symbol">(λ</a> <a id="4193" href="Quotient.Large.html#4193" class="Bound">z</a> <a id="4195" class="Symbol">→</a> <a id="4197" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="4204" class="Symbol">(</a><a id="4205" href="Quotient.Large.html#1452" class="Bound">pe</a> <a id="4208" class="Symbol">(</a><a id="4209" href="Quotient.Large.html#2275" class="Bound">≈p</a> <a id="4212" href="Quotient.Large.html#4147" class="Bound">x</a> <a id="4214" href="Quotient.Large.html#4193" class="Bound">z</a><a id="4215" class="Symbol">)</a> <a id="4217" class="Symbol">(</a><a id="4218" href="Quotient.Large.html#2275" class="Bound">≈p</a> <a id="4221" href="Quotient.Large.html#4151" class="Bound">y</a> <a id="4223" href="Quotient.Large.html#4193" class="Bound">z</a><a id="4224" class="Symbol">)</a> <a id="4226" class="Symbol">(</a><a id="4227" href="Quotient.Large.html#2290" class="Bound">≈t</a> <a id="4230" href="Quotient.Large.html#4151" class="Bound">y</a> <a id="4232" href="Quotient.Large.html#4147" class="Bound">x</a> <a id="4234" href="Quotient.Large.html#4193" class="Bound">z</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Quotient.Large.html#2285" class="Bound">≈s</a> <a id="4240" href="Quotient.Large.html#4147" class="Bound">x</a> <a id="4242" href="Quotient.Large.html#4151" class="Bound">y</a> <a id="4244" href="Quotient.Large.html#4154" class="Bound">e</a><a id="4245" class="Symbol">))</a> <a id="4248" class="Symbol">(</a><a id="4249" href="Quotient.Large.html#2290" class="Bound">≈t</a> <a id="4252" href="Quotient.Large.html#4147" class="Bound">x</a> <a id="4254" href="Quotient.Large.html#4151" class="Bound">y</a> <a id="4256" href="Quotient.Large.html#4193" class="Bound">z</a> <a id="4258" href="Quotient.Large.html#4154" class="Bound">e</a><a id="4259" class="Symbol">)</a> <a id="4261" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                         <a id="4288" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="4307" href="Quotient.Large.html#1428" class="Bound">fe</a> <a id="4310" class="Symbol">_</a> <a id="4312" class="Symbol">_))</a> <a id="4316" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
       <a id="4325" href="UF.PropTrunc.html#573" class="Function">∥∥-is-prop</a> <a id="4336" class="Symbol">_</a> <a id="4338" class="Symbol">_)</a>

<a id="4342" class="Markup">\end{code}</a><a id="4352" class="Background">

We also need the fact that η reflects equality into equivalence:

</a><a id="4420" class="Markup">\begin{code}</a>

 <a id="large-quotient.η-relates-identified-points"></a><a id="4435" href="Quotient.Large.html#4435" class="Function">η-relates-identified-points</a> <a id="4463" class="Symbol">:</a> <a id="4465" class="Symbol">{</a><a id="4466" href="Quotient.Large.html#4466" class="Bound">x</a> <a id="4468" href="Quotient.Large.html#4468" class="Bound">y</a> <a id="4470" class="Symbol">:</a> <a id="4472" href="Quotient.Large.html#2246" class="Bound">X</a><a id="4473" class="Symbol">}</a> <a id="4475" class="Symbol">→</a> <a id="4477" href="Quotient.Large.html#3174" class="Function">η</a> <a id="4479" href="Quotient.Large.html#4466" class="Bound">x</a> <a id="4481" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4483" href="Quotient.Large.html#3174" class="Function">η</a> <a id="4485" href="Quotient.Large.html#4468" class="Bound">y</a> <a id="4487" class="Symbol">→</a> <a id="4489" href="Quotient.Large.html#4466" class="Bound">x</a> <a id="4491" href="Quotient.Large.html#2269" class="Bound Operator">≈</a> <a id="4493" href="Quotient.Large.html#4468" class="Bound">y</a>
 <a id="4496" href="Quotient.Large.html#4435" class="Function">η-relates-identified-points</a> <a id="4524" class="Symbol">{</a><a id="4525" href="Quotient.Large.html#4525" class="Bound">x</a><a id="4526" class="Symbol">}</a> <a id="4528" class="Symbol">{</a><a id="4529" href="Quotient.Large.html#4529" class="Bound">y</a><a id="4530" class="Symbol">}</a> <a id="4532" href="Quotient.Large.html#4532" class="Bound">p</a> <a id="4534" class="Symbol">=</a> <a id="4536" href="Quotient.Large.html#4576" class="Function">equiv-rel-reflect</a> <a id="4554" class="Symbol">(</a><a id="4555" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4558" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4562" href="Quotient.Large.html#4532" class="Bound">p</a><a id="4563" class="Symbol">)</a>
  <a id="4567" class="Keyword">where</a>
   <a id="4576" href="Quotient.Large.html#4576" class="Function">equiv-rel-reflect</a> <a id="4594" class="Symbol">:</a> <a id="4596" href="Quotient.Large.html#2785" class="Function">equiv-rel</a> <a id="4606" href="Quotient.Large.html#4525" class="Bound">x</a> <a id="4608" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4610" href="Quotient.Large.html#2785" class="Function">equiv-rel</a> <a id="4620" href="Quotient.Large.html#4529" class="Bound">y</a> <a id="4622" class="Symbol">→</a> <a id="4624" href="Quotient.Large.html#4525" class="Bound">x</a> <a id="4626" href="Quotient.Large.html#2269" class="Bound Operator">≈</a> <a id="4628" href="Quotient.Large.html#4529" class="Bound">y</a>
   <a id="4633" href="Quotient.Large.html#4576" class="Function">equiv-rel-reflect</a> <a id="4651" href="Quotient.Large.html#4651" class="Bound">q</a> <a id="4653" class="Symbol">=</a> <a id="4655" href="Quotient.Large.html#4743" class="Function">b</a> <a id="4657" class="Symbol">(</a><a id="4658" href="Quotient.Large.html#2280" class="Bound">≈r</a> <a id="4661" href="Quotient.Large.html#4529" class="Bound">y</a><a id="4662" class="Symbol">)</a>
    <a id="4668" class="Keyword">where</a>
     <a id="4679" href="Quotient.Large.html#4679" class="Function">a</a> <a id="4681" class="Symbol">:</a> <a id="4683" class="Symbol">(</a><a id="4684" href="Quotient.Large.html#4529" class="Bound">y</a> <a id="4686" href="Quotient.Large.html#2269" class="Bound Operator">≈</a> <a id="4688" href="Quotient.Large.html#4529" class="Bound">y</a><a id="4689" class="Symbol">)</a> <a id="4691" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4693" class="Symbol">(</a><a id="4694" href="Quotient.Large.html#4525" class="Bound">x</a> <a id="4696" href="Quotient.Large.html#2269" class="Bound Operator">≈</a> <a id="4698" href="Quotient.Large.html#4529" class="Bound">y</a><a id="4699" class="Symbol">)</a>
     <a id="4706" href="Quotient.Large.html#4679" class="Function">a</a> <a id="4708" class="Symbol">=</a> <a id="4710" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4713" class="Symbol">(λ</a> <a id="4716" href="Quotient.Large.html#4716" class="Bound">-</a> <a id="4718" class="Symbol">→</a> <a id="4720" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Quotient.Large.html#4716" class="Bound">-</a> <a id="4727" href="Quotient.Large.html#4529" class="Bound">y</a><a id="4728" class="Symbol">))</a> <a id="4731" class="Symbol">(</a><a id="4732" href="Quotient.Large.html#4651" class="Bound">q</a> <a id="4734" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4736" class="Symbol">)</a>
     <a id="4743" href="Quotient.Large.html#4743" class="Function">b</a> <a id="4745" class="Symbol">:</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Quotient.Large.html#4529" class="Bound">y</a> <a id="4750" href="Quotient.Large.html#2269" class="Bound Operator">≈</a> <a id="4752" href="Quotient.Large.html#4529" class="Bound">y</a><a id="4753" class="Symbol">)</a> <a id="4755" class="Symbol">→</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Quotient.Large.html#4525" class="Bound">x</a> <a id="4760" href="Quotient.Large.html#2269" class="Bound Operator">≈</a> <a id="4762" href="Quotient.Large.html#4529" class="Bound">y</a><a id="4763" class="Symbol">)</a>
     <a id="4770" href="Quotient.Large.html#4743" class="Function">b</a> <a id="4772" class="Symbol">=</a> <a id="4774" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="4782" href="Quotient.Large.html#4679" class="Function">a</a>

<a id="4785" class="Markup">\end{code}</a><a id="4795" class="Background">

We are now ready to formulate and prove the universal property of the
quotient. What is noteworthy here, regarding universes, is that the
universal property says that we can eliminate into any set A of any
universe 𝓦.

                   η
              X ------&gt; X/≈
               \       .
                \     .
               f \   . f&#39;
                  \ .
                   v
                   A

</a><a id="5205" class="Markup">\begin{code}</a>

 <a id="large-quotient.universal-property"></a><a id="5220" href="Quotient.Large.html#5220" class="Function">universal-property</a> <a id="5239" class="Symbol">:</a> <a id="5241" class="Symbol">∀</a> <a id="5243" class="Symbol">{</a><a id="5244" href="Quotient.Large.html#5244" class="Bound">𝓦</a><a id="5245" class="Symbol">}</a> <a id="5247" class="Symbol">(</a><a id="5248" href="Quotient.Large.html#5248" class="Bound">A</a> <a id="5250" class="Symbol">:</a> <a id="5252" href="Quotient.Large.html#5244" class="Bound">𝓦</a> <a id="5254" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5256" class="Symbol">)</a>
                    <a id="5278" class="Symbol">→</a> <a id="5280" href="UF.Sets.html#709" class="Function">is-set</a> <a id="5287" href="Quotient.Large.html#5248" class="Bound">A</a>
                    <a id="5309" class="Symbol">→</a> <a id="5311" class="Symbol">(</a><a id="5312" href="Quotient.Large.html#5312" class="Bound">f</a> <a id="5314" class="Symbol">:</a> <a id="5316" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="5318" class="Symbol">→</a> <a id="5320" href="Quotient.Large.html#5248" class="Bound">A</a><a id="5321" class="Symbol">)</a>
                    <a id="5343" class="Symbol">→</a> <a id="5345" class="Symbol">({</a><a id="5347" href="Quotient.Large.html#5347" class="Bound">x</a> <a id="5349" href="Quotient.Large.html#5349" class="Bound">x&#39;</a> <a id="5352" class="Symbol">:</a> <a id="5354" href="Quotient.Large.html#2246" class="Bound">X</a><a id="5355" class="Symbol">}</a> <a id="5357" class="Symbol">→</a> <a id="5359" href="Quotient.Large.html#5347" class="Bound">x</a> <a id="5361" href="Quotient.Large.html#2269" class="Bound Operator">≈</a> <a id="5363" href="Quotient.Large.html#5349" class="Bound">x&#39;</a> <a id="5366" class="Symbol">→</a> <a id="5368" href="Quotient.Large.html#5312" class="Bound">f</a> <a id="5370" href="Quotient.Large.html#5347" class="Bound">x</a> <a id="5372" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5374" href="Quotient.Large.html#5312" class="Bound">f</a> <a id="5376" href="Quotient.Large.html#5349" class="Bound">x&#39;</a><a id="5378" class="Symbol">)</a>
                    <a id="5400" class="Symbol">→</a> <a id="5402" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="5405" href="Quotient.Large.html#5405" class="Bound">f&#39;</a> <a id="5408" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="5410" class="Symbol">(</a> <a id="5412" href="Quotient.Large.html#2981" class="Function">X/≈</a> <a id="5416" class="Symbol">→</a> <a id="5418" href="Quotient.Large.html#5248" class="Bound">A</a><a id="5419" class="Symbol">)</a><a id="5420" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="5422" href="Quotient.Large.html#5405" class="Bound">f&#39;</a> <a id="5425" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5427" href="Quotient.Large.html#3174" class="Function">η</a> <a id="5429" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5431" href="Quotient.Large.html#5312" class="Bound">f</a>
 <a id="5434" href="Quotient.Large.html#5220" class="Function">universal-property</a> <a id="5453" class="Symbol">{</a><a id="5454" href="Quotient.Large.html#5454" class="Bound">𝓦</a><a id="5455" class="Symbol">}</a> <a id="5457" href="Quotient.Large.html#5457" class="Bound">A</a> <a id="5459" href="Quotient.Large.html#5459" class="Bound">iss</a> <a id="5463" href="Quotient.Large.html#5463" class="Bound">f</a> <a id="5465" href="Quotient.Large.html#5465" class="Bound">pr</a> <a id="5468" class="Symbol">=</a> <a id="5470" href="Quotient.Large.html#7185" class="Function">ic</a>
  <a id="5475" class="Keyword">where</a>
   <a id="5484" href="Quotient.Large.html#5484" class="Function">φ</a> <a id="5486" class="Symbol">:</a> <a id="5488" class="Symbol">(</a><a id="5489" href="Quotient.Large.html#5489" class="Bound">x&#39;</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Quotient.Large.html#2981" class="Function">X/≈</a><a id="5497" class="Symbol">)</a> <a id="5499" class="Symbol">→</a> <a id="5501" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5509" class="Symbol">(</a><a id="5510" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5512" href="Quotient.Large.html#5512" class="Bound">a</a> <a id="5514" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5516" href="Quotient.Large.html#5457" class="Bound">A</a> <a id="5518" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5520" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="5522" href="Quotient.Large.html#5522" class="Bound">x</a> <a id="5524" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="5526" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="5528" href="UF.PropTrunc.html#2577" class="Function">,</a>  <a id="5531" class="Symbol">(</a><a id="5532" href="Quotient.Large.html#3174" class="Function">η</a> <a id="5534" href="Quotient.Large.html#5522" class="Bound">x</a> <a id="5536" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5538" href="Quotient.Large.html#5489" class="Bound">x&#39;</a><a id="5540" class="Symbol">)</a> <a id="5542" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5544" class="Symbol">(</a><a id="5545" href="Quotient.Large.html#5463" class="Bound">f</a> <a id="5547" href="Quotient.Large.html#5522" class="Bound">x</a> <a id="5549" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5551" href="Quotient.Large.html#5512" class="Bound">a</a><a id="5552" class="Symbol">))</a>
   <a id="5558" href="Quotient.Large.html#5484" class="Function">φ</a> <a id="5560" class="Symbol">=</a> <a id="5562" href="Quotient.Large.html#3690" class="Function">quotient-induction</a> <a id="5581" class="Symbol">_</a> <a id="5583" href="Quotient.Large.html#6072" class="Function">γ</a> <a id="5585" href="Quotient.Large.html#5617" class="Function">induction-step</a>
     <a id="5605" class="Keyword">where</a>
      <a id="5617" href="Quotient.Large.html#5617" class="Function">induction-step</a> <a id="5632" class="Symbol">:</a> <a id="5634" class="Symbol">(</a><a id="5635" href="Quotient.Large.html#5635" class="Bound">y</a> <a id="5637" class="Symbol">:</a> <a id="5639" href="Quotient.Large.html#2246" class="Bound">X</a><a id="5640" class="Symbol">)</a> <a id="5642" class="Symbol">→</a> <a id="5644" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5652" class="Symbol">(</a><a id="5653" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5655" href="Quotient.Large.html#5655" class="Bound">a</a> <a id="5657" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5659" href="Quotient.Large.html#5457" class="Bound">A</a> <a id="5661" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5663" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="5665" href="Quotient.Large.html#5665" class="Bound">x</a> <a id="5667" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="5669" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="5671" href="UF.PropTrunc.html#2577" class="Function">,</a>  <a id="5674" class="Symbol">(</a><a id="5675" href="Quotient.Large.html#3174" class="Function">η</a> <a id="5677" href="Quotient.Large.html#5665" class="Bound">x</a> <a id="5679" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5681" href="Quotient.Large.html#3174" class="Function">η</a> <a id="5683" href="Quotient.Large.html#5635" class="Bound">y</a><a id="5684" class="Symbol">)</a> <a id="5686" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5688" class="Symbol">(</a><a id="5689" href="Quotient.Large.html#5463" class="Bound">f</a> <a id="5691" href="Quotient.Large.html#5665" class="Bound">x</a> <a id="5693" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5695" href="Quotient.Large.html#5655" class="Bound">a</a><a id="5696" class="Symbol">))</a>
      <a id="5705" href="Quotient.Large.html#5617" class="Function">induction-step</a> <a id="5720" href="Quotient.Large.html#5720" class="Bound">x</a> <a id="5722" class="Symbol">(</a><a id="5723" href="Quotient.Large.html#5723" class="Bound">a</a> <a id="5725" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5727" href="Quotient.Large.html#5727" class="Bound">d</a><a id="5728" class="Symbol">)</a> <a id="5730" class="Symbol">(</a><a id="5731" href="Quotient.Large.html#5731" class="Bound">b</a> <a id="5733" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5735" href="Quotient.Large.html#5735" class="Bound">e</a><a id="5736" class="Symbol">)</a> <a id="5738" class="Symbol">=</a> <a id="5740" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="5747" class="Symbol">(</a><a id="5748" href="Quotient.Large.html#6003" class="Function">p</a> <a id="5750" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5752" href="UF.PropTrunc.html#573" class="Function">∥∥-is-prop</a> <a id="5763" class="Symbol">_</a> <a id="5765" class="Symbol">_)</a>
       <a id="5775" class="Keyword">where</a>
        <a id="5789" href="Quotient.Large.html#5789" class="Function">h</a> <a id="5791" class="Symbol">:</a> <a id="5793" class="Symbol">(</a><a id="5794" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5796" href="Quotient.Large.html#5796" class="Bound">x&#39;</a> <a id="5799" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5801" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="5803" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Quotient.Large.html#3174" class="Function">η</a> <a id="5808" href="Quotient.Large.html#5796" class="Bound">x&#39;</a> <a id="5811" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5813" href="Quotient.Large.html#3174" class="Function">η</a> <a id="5815" href="Quotient.Large.html#5720" class="Bound">x</a><a id="5816" class="Symbol">)</a> <a id="5818" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5820" class="Symbol">(</a><a id="5821" href="Quotient.Large.html#5463" class="Bound">f</a> <a id="5823" href="Quotient.Large.html#5796" class="Bound">x&#39;</a> <a id="5826" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5828" href="Quotient.Large.html#5723" class="Bound">a</a><a id="5829" class="Symbol">))</a>
          <a id="5842" class="Symbol">→</a> <a id="5844" class="Symbol">(</a><a id="5845" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5847" href="Quotient.Large.html#5847" class="Bound">y&#39;</a> <a id="5850" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5852" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="5854" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5856" class="Symbol">(</a><a id="5857" href="Quotient.Large.html#3174" class="Function">η</a> <a id="5859" href="Quotient.Large.html#5847" class="Bound">y&#39;</a> <a id="5862" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5864" href="Quotient.Large.html#3174" class="Function">η</a> <a id="5866" href="Quotient.Large.html#5720" class="Bound">x</a><a id="5867" class="Symbol">)</a> <a id="5869" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5871" class="Symbol">(</a><a id="5872" href="Quotient.Large.html#5463" class="Bound">f</a> <a id="5874" href="Quotient.Large.html#5847" class="Bound">y&#39;</a> <a id="5877" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5879" href="Quotient.Large.html#5731" class="Bound">b</a><a id="5880" class="Symbol">))</a>
          <a id="5893" class="Symbol">→</a> <a id="5895" href="Quotient.Large.html#5723" class="Bound">a</a> <a id="5897" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5899" href="Quotient.Large.html#5731" class="Bound">b</a>
        <a id="5909" href="Quotient.Large.html#5789" class="Function">h</a> <a id="5911" class="Symbol">(</a><a id="5912" href="Quotient.Large.html#5912" class="Bound">x&#39;</a> <a id="5915" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5917" href="Quotient.Large.html#5917" class="Bound">r</a> <a id="5919" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5921" href="Quotient.Large.html#5921" class="Bound">s</a><a id="5922" class="Symbol">)</a> <a id="5924" class="Symbol">(</a><a id="5925" href="Quotient.Large.html#5925" class="Bound">y&#39;</a> <a id="5928" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5930" href="Quotient.Large.html#5930" class="Bound">t</a> <a id="5932" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5934" href="Quotient.Large.html#5934" class="Bound">u</a><a id="5935" class="Symbol">)</a> <a id="5937" class="Symbol">=</a> <a id="5939" href="Quotient.Large.html#5921" class="Bound">s</a> <a id="5941" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="5944" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5946" href="Quotient.Large.html#5465" class="Bound">pr</a> <a id="5949" class="Symbol">(</a><a id="5950" href="Quotient.Large.html#4435" class="Function">η-relates-identified-points</a> <a id="5978" class="Symbol">(</a><a id="5979" href="Quotient.Large.html#5917" class="Bound">r</a> <a id="5981" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5983" href="Quotient.Large.html#5930" class="Bound">t</a> <a id="5985" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5987" class="Symbol">))</a> <a id="5990" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5992" href="Quotient.Large.html#5934" class="Bound">u</a>

        <a id="6003" href="Quotient.Large.html#6003" class="Function">p</a> <a id="6005" class="Symbol">:</a> <a id="6007" href="Quotient.Large.html#5723" class="Bound">a</a> <a id="6009" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6011" href="Quotient.Large.html#5731" class="Bound">b</a>
        <a id="6021" href="Quotient.Large.html#6003" class="Function">p</a> <a id="6023" class="Symbol">=</a> <a id="6025" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="6032" href="Quotient.Large.html#5459" class="Bound">iss</a> <a id="6036" class="Symbol">(λ</a> <a id="6039" href="Quotient.Large.html#6039" class="Bound">σ</a> <a id="6041" class="Symbol">→</a> <a id="6043" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="6050" href="Quotient.Large.html#5459" class="Bound">iss</a> <a id="6054" class="Symbol">(</a><a id="6055" href="Quotient.Large.html#5789" class="Function">h</a> <a id="6057" href="Quotient.Large.html#6039" class="Bound">σ</a><a id="6058" class="Symbol">)</a> <a id="6060" href="Quotient.Large.html#5735" class="Bound">e</a><a id="6061" class="Symbol">)</a> <a id="6063" href="Quotient.Large.html#5727" class="Bound">d</a>

      <a id="6072" href="Quotient.Large.html#6072" class="Function">γ</a> <a id="6074" class="Symbol">:</a> <a id="6076" class="Symbol">(</a><a id="6077" href="Quotient.Large.html#6077" class="Bound">x&#39;</a> <a id="6080" class="Symbol">:</a> <a id="6082" href="Quotient.Large.html#2981" class="Function">X/≈</a><a id="6085" class="Symbol">)</a> <a id="6087" class="Symbol">→</a> <a id="6089" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6097" class="Symbol">(</a><a id="6098" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6106" class="Symbol">(</a><a id="6107" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6109" href="Quotient.Large.html#6109" class="Bound">a</a> <a id="6111" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6113" href="Quotient.Large.html#5457" class="Bound">A</a> <a id="6115" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6117" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="6119" href="Quotient.Large.html#6119" class="Bound">x</a> <a id="6121" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="6123" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="6125" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="6127" class="Symbol">(</a><a id="6128" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6130" href="Quotient.Large.html#6119" class="Bound">x</a> <a id="6132" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6134" href="Quotient.Large.html#6077" class="Bound">x&#39;</a><a id="6136" class="Symbol">)</a> <a id="6138" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6140" class="Symbol">(</a><a id="6141" href="Quotient.Large.html#5463" class="Bound">f</a> <a id="6143" href="Quotient.Large.html#6119" class="Bound">x</a> <a id="6145" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6147" href="Quotient.Large.html#6109" class="Bound">a</a><a id="6148" class="Symbol">)))</a>
      <a id="6158" href="Quotient.Large.html#6072" class="Function">γ</a> <a id="6160" href="Quotient.Large.html#6160" class="Bound">x&#39;</a> <a id="6163" class="Symbol">=</a> <a id="6165" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="6184" href="Quotient.Large.html#1428" class="Bound">fe</a>

   <a id="6191" href="Quotient.Large.html#6191" class="Function">k</a> <a id="6193" class="Symbol">:</a> <a id="6195" class="Symbol">(</a><a id="6196" href="Quotient.Large.html#6196" class="Bound">x&#39;</a> <a id="6199" class="Symbol">:</a> <a id="6201" href="Quotient.Large.html#2981" class="Function">X/≈</a><a id="6204" class="Symbol">)</a> <a id="6206" class="Symbol">→</a> <a id="6208" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6210" href="Quotient.Large.html#6210" class="Bound">a</a> <a id="6212" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6214" href="Quotient.Large.html#5457" class="Bound">A</a> <a id="6216" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6218" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="6220" href="Quotient.Large.html#6220" class="Bound">x</a> <a id="6222" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="6224" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="6226" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="6228" class="Symbol">(</a><a id="6229" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6231" href="Quotient.Large.html#6220" class="Bound">x</a> <a id="6233" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6235" href="Quotient.Large.html#6196" class="Bound">x&#39;</a><a id="6237" class="Symbol">)</a> <a id="6239" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6241" class="Symbol">(</a><a id="6242" href="Quotient.Large.html#5463" class="Bound">f</a> <a id="6244" href="Quotient.Large.html#6220" class="Bound">x</a> <a id="6246" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6248" href="Quotient.Large.html#6210" class="Bound">a</a><a id="6249" class="Symbol">)</a>
   <a id="6254" href="Quotient.Large.html#6191" class="Function">k</a> <a id="6256" class="Symbol">=</a> <a id="6258" href="Quotient.Large.html#3690" class="Function">quotient-induction</a> <a id="6277" class="Symbol">_</a> <a id="6279" href="Quotient.Large.html#5484" class="Function">φ</a> <a id="6281" href="Quotient.Large.html#6311" class="Function">induction-step</a>
    <a id="6300" class="Keyword">where</a>
     <a id="6311" href="Quotient.Large.html#6311" class="Function">induction-step</a> <a id="6326" class="Symbol">:</a> <a id="6328" class="Symbol">(</a><a id="6329" href="Quotient.Large.html#6329" class="Bound">y</a> <a id="6331" class="Symbol">:</a> <a id="6333" href="Quotient.Large.html#2246" class="Bound">X</a><a id="6334" class="Symbol">)</a> <a id="6336" class="Symbol">→</a> <a id="6338" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6340" href="Quotient.Large.html#6340" class="Bound">a</a> <a id="6342" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6344" href="Quotient.Large.html#5457" class="Bound">A</a> <a id="6346" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6348" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="6350" href="Quotient.Large.html#6350" class="Bound">x</a> <a id="6352" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="6354" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="6356" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="6358" class="Symbol">(</a><a id="6359" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6361" href="Quotient.Large.html#6350" class="Bound">x</a> <a id="6363" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6365" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6367" href="Quotient.Large.html#6329" class="Bound">y</a><a id="6368" class="Symbol">)</a> <a id="6370" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6372" class="Symbol">(</a><a id="6373" href="Quotient.Large.html#5463" class="Bound">f</a> <a id="6375" href="Quotient.Large.html#6350" class="Bound">x</a> <a id="6377" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6379" href="Quotient.Large.html#6340" class="Bound">a</a><a id="6380" class="Symbol">)</a>
     <a id="6387" href="Quotient.Large.html#6311" class="Function">induction-step</a> <a id="6402" href="Quotient.Large.html#6402" class="Bound">x</a> <a id="6404" class="Symbol">=</a> <a id="6406" href="Quotient.Large.html#5463" class="Bound">f</a> <a id="6408" href="Quotient.Large.html#6402" class="Bound">x</a> <a id="6410" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6412" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="6414" href="Quotient.Large.html#6402" class="Bound">x</a> <a id="6416" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6418" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6423" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6425" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6430" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>

   <a id="6436" href="Quotient.Large.html#6436" class="Function">f&#39;</a> <a id="6439" class="Symbol">:</a> <a id="6441" href="Quotient.Large.html#2981" class="Function">X/≈</a> <a id="6445" class="Symbol">→</a> <a id="6447" href="Quotient.Large.html#5457" class="Bound">A</a>
   <a id="6452" href="Quotient.Large.html#6436" class="Function">f&#39;</a> <a id="6455" href="Quotient.Large.html#6455" class="Bound">x&#39;</a> <a id="6458" class="Symbol">=</a> <a id="6460" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6464" class="Symbol">(</a><a id="6465" href="Quotient.Large.html#6191" class="Function">k</a> <a id="6467" href="Quotient.Large.html#6455" class="Bound">x&#39;</a><a id="6469" class="Symbol">)</a>

   <a id="6475" href="Quotient.Large.html#6475" class="Function">r</a> <a id="6477" class="Symbol">:</a> <a id="6479" href="Quotient.Large.html#6436" class="Function">f&#39;</a> <a id="6482" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6484" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6486" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6488" href="Quotient.Large.html#5463" class="Bound">f</a>
   <a id="6493" href="Quotient.Large.html#6475" class="Function">r</a> <a id="6495" class="Symbol">=</a> <a id="6497" href="Quotient.Large.html#6745" class="Function">h</a>
    <a id="6503" class="Keyword">where</a>
     <a id="6514" href="Quotient.Large.html#6514" class="Function">g</a> <a id="6516" class="Symbol">:</a> <a id="6518" class="Symbol">(</a><a id="6519" href="Quotient.Large.html#6519" class="Bound">y</a> <a id="6521" class="Symbol">:</a> <a id="6523" href="Quotient.Large.html#2246" class="Bound">X</a><a id="6524" class="Symbol">)</a> <a id="6526" class="Symbol">→</a> <a id="6528" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="6530" href="Quotient.Large.html#6530" class="Bound">x</a> <a id="6532" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="6534" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="6536" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="6538" class="Symbol">(</a><a id="6539" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6541" href="Quotient.Large.html#6530" class="Bound">x</a> <a id="6543" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6545" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6547" href="Quotient.Large.html#6519" class="Bound">y</a><a id="6548" class="Symbol">)</a> <a id="6550" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6552" class="Symbol">(</a><a id="6553" href="Quotient.Large.html#5463" class="Bound">f</a> <a id="6555" href="Quotient.Large.html#6530" class="Bound">x</a> <a id="6557" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6559" href="Quotient.Large.html#6436" class="Function">f&#39;</a> <a id="6562" class="Symbol">(</a><a id="6563" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6565" href="Quotient.Large.html#6519" class="Bound">y</a><a id="6566" class="Symbol">))</a>
     <a id="6574" href="Quotient.Large.html#6514" class="Function">g</a> <a id="6576" href="Quotient.Large.html#6576" class="Bound">y</a> <a id="6578" class="Symbol">=</a> <a id="6580" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6584" class="Symbol">(</a><a id="6585" href="Quotient.Large.html#6191" class="Function">k</a> <a id="6587" class="Symbol">(</a><a id="6588" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6590" href="Quotient.Large.html#6576" class="Bound">y</a><a id="6591" class="Symbol">))</a>

     <a id="6600" href="Quotient.Large.html#6600" class="Function">j</a> <a id="6602" class="Symbol">:</a> <a id="6604" class="Symbol">(</a><a id="6605" href="Quotient.Large.html#6605" class="Bound">y</a> <a id="6607" class="Symbol">:</a> <a id="6609" href="Quotient.Large.html#2246" class="Bound">X</a><a id="6610" class="Symbol">)</a> <a id="6612" class="Symbol">→</a> <a id="6614" class="Symbol">(</a><a id="6615" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6617" href="Quotient.Large.html#6617" class="Bound">x</a> <a id="6619" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6621" href="Quotient.Large.html#2246" class="Bound">X</a> <a id="6623" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6625" class="Symbol">(</a><a id="6626" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6628" href="Quotient.Large.html#6617" class="Bound">x</a> <a id="6630" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6632" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6634" href="Quotient.Large.html#6605" class="Bound">y</a><a id="6635" class="Symbol">)</a> <a id="6637" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6639" class="Symbol">(</a><a id="6640" href="Quotient.Large.html#5463" class="Bound">f</a> <a id="6642" href="Quotient.Large.html#6617" class="Bound">x</a> <a id="6644" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6646" href="Quotient.Large.html#6436" class="Function">f&#39;</a> <a id="6649" class="Symbol">(</a><a id="6650" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6652" href="Quotient.Large.html#6605" class="Bound">y</a><a id="6653" class="Symbol">)))</a> <a id="6657" class="Symbol">→</a> <a id="6659" href="Quotient.Large.html#6436" class="Function">f&#39;</a> <a id="6662" class="Symbol">(</a><a id="6663" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6665" href="Quotient.Large.html#6605" class="Bound">y</a><a id="6666" class="Symbol">)</a> <a id="6668" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6670" href="Quotient.Large.html#5463" class="Bound">f</a> <a id="6672" href="Quotient.Large.html#6605" class="Bound">y</a>
     <a id="6679" href="Quotient.Large.html#6600" class="Function">j</a> <a id="6681" href="Quotient.Large.html#6681" class="Bound">y</a> <a id="6683" class="Symbol">(</a><a id="6684" href="Quotient.Large.html#6684" class="Bound">x</a> <a id="6686" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6688" href="Quotient.Large.html#6688" class="Bound">p</a> <a id="6690" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6692" href="Quotient.Large.html#6692" class="Bound">q</a><a id="6693" class="Symbol">)</a> <a id="6695" class="Symbol">=</a> <a id="6697" href="Quotient.Large.html#6692" class="Bound">q</a> <a id="6699" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="6702" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="6704" href="Quotient.Large.html#5465" class="Bound">pr</a> <a id="6707" class="Symbol">(</a><a id="6708" href="Quotient.Large.html#4435" class="Function">η-relates-identified-points</a> <a id="6736" href="Quotient.Large.html#6688" class="Bound">p</a><a id="6737" class="Symbol">)</a>

     <a id="6745" href="Quotient.Large.html#6745" class="Function">h</a> <a id="6747" class="Symbol">:</a> <a id="6749" class="Symbol">(</a><a id="6750" href="Quotient.Large.html#6750" class="Bound">y</a> <a id="6752" class="Symbol">:</a> <a id="6754" href="Quotient.Large.html#2246" class="Bound">X</a><a id="6755" class="Symbol">)</a> <a id="6757" class="Symbol">→</a> <a id="6759" href="Quotient.Large.html#6436" class="Function">f&#39;</a> <a id="6762" class="Symbol">(</a><a id="6763" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6765" href="Quotient.Large.html#6750" class="Bound">y</a><a id="6766" class="Symbol">)</a> <a id="6768" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6770" href="Quotient.Large.html#5463" class="Bound">f</a> <a id="6772" href="Quotient.Large.html#6750" class="Bound">y</a>
     <a id="6779" href="Quotient.Large.html#6745" class="Function">h</a> <a id="6781" href="Quotient.Large.html#6781" class="Bound">y</a> <a id="6783" class="Symbol">=</a> <a id="6785" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="6792" href="Quotient.Large.html#5459" class="Bound">iss</a> <a id="6796" class="Symbol">(</a><a id="6797" href="Quotient.Large.html#6600" class="Function">j</a> <a id="6799" href="Quotient.Large.html#6781" class="Bound">y</a><a id="6800" class="Symbol">)</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Quotient.Large.html#6514" class="Function">g</a> <a id="6805" href="Quotient.Large.html#6781" class="Bound">y</a><a id="6806" class="Symbol">)</a>

   <a id="6812" href="Quotient.Large.html#6812" class="Function">c</a> <a id="6814" class="Symbol">:</a> <a id="6816" class="Symbol">(</a><a id="6817" href="Quotient.Large.html#6817" class="Bound">σ</a> <a id="6819" class="Symbol">:</a> <a id="6821" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6823" href="Quotient.Large.html#6823" class="Bound">f&#39;&#39;</a> <a id="6827" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6829" class="Symbol">(</a><a id="6830" href="Quotient.Large.html#2981" class="Function">X/≈</a> <a id="6834" class="Symbol">→</a> <a id="6836" href="Quotient.Large.html#5457" class="Bound">A</a><a id="6837" class="Symbol">)</a><a id="6838" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6840" href="Quotient.Large.html#6823" class="Bound">f&#39;&#39;</a> <a id="6844" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6846" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6848" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6850" href="Quotient.Large.html#5463" class="Bound">f</a><a id="6851" class="Symbol">)</a> <a id="6853" class="Symbol">→</a> <a id="6855" class="Symbol">(</a><a id="6856" href="Quotient.Large.html#6436" class="Function">f&#39;</a> <a id="6859" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6861" href="Quotient.Large.html#6475" class="Function">r</a><a id="6862" class="Symbol">)</a> <a id="6864" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6866" href="Quotient.Large.html#6817" class="Bound">σ</a>
   <a id="6871" href="Quotient.Large.html#6812" class="Function">c</a> <a id="6873" class="Symbol">(</a><a id="6874" href="Quotient.Large.html#6874" class="Bound">f&#39;&#39;</a> <a id="6878" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6880" href="Quotient.Large.html#6880" class="Bound">s</a><a id="6881" class="Symbol">)</a> <a id="6883" class="Symbol">=</a> <a id="6885" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="6892" class="Symbol">(</a><a id="6893" href="Quotient.Large.html#6988" class="Function">t</a> <a id="6895" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6897" href="Quotient.Large.html#7127" class="Function">v</a><a id="6898" class="Symbol">)</a> <a id="6900" class="Comment">-- (t , v)</a>
    <a id="6915" class="Keyword">where</a>
     <a id="6926" href="Quotient.Large.html#6926" class="Function">w</a> <a id="6928" class="Symbol">:</a> <a id="6930" class="Symbol">∀</a> <a id="6932" href="Quotient.Large.html#6932" class="Bound">x</a> <a id="6934" class="Symbol">→</a> <a id="6936" href="Quotient.Large.html#6436" class="Function">f&#39;</a> <a id="6939" class="Symbol">(</a><a id="6940" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6942" href="Quotient.Large.html#6932" class="Bound">x</a><a id="6943" class="Symbol">)</a> <a id="6945" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6947" href="Quotient.Large.html#6874" class="Bound">f&#39;&#39;</a> <a id="6951" class="Symbol">(</a><a id="6952" href="Quotient.Large.html#3174" class="Function">η</a> <a id="6954" href="Quotient.Large.html#6932" class="Bound">x</a><a id="6955" class="Symbol">)</a>
     <a id="6962" href="Quotient.Large.html#6926" class="Function">w</a> <a id="6964" href="Quotient.Large.html#6964" class="Bound">x</a> <a id="6966" class="Symbol">=</a> <a id="6968" href="Quotient.Large.html#6475" class="Function">r</a> <a id="6970" href="Quotient.Large.html#6964" class="Bound">x</a> <a id="6972" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="6974" class="Symbol">(</a><a id="6975" href="Quotient.Large.html#6880" class="Bound">s</a> <a id="6977" href="Quotient.Large.html#6964" class="Bound">x</a><a id="6978" class="Symbol">)</a><a id="6979" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

     <a id="6988" href="Quotient.Large.html#6988" class="Function">t</a> <a id="6990" class="Symbol">:</a> <a id="6992" href="Quotient.Large.html#6436" class="Function">f&#39;</a> <a id="6995" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6997" href="Quotient.Large.html#6874" class="Bound">f&#39;&#39;</a>
     <a id="7006" href="Quotient.Large.html#6988" class="Function">t</a> <a id="7008" class="Symbol">=</a> <a id="7010" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="7018" href="Quotient.Large.html#1428" class="Bound">fe</a> <a id="7021" class="Symbol">(</a><a id="7022" href="Quotient.Large.html#3690" class="Function">quotient-induction</a> <a id="7041" class="Symbol">_</a> <a id="7043" class="Symbol">(λ</a> <a id="7046" href="Quotient.Large.html#7046" class="Bound">_</a> <a id="7048" class="Symbol">→</a> <a id="7050" href="Quotient.Large.html#5459" class="Bound">iss</a><a id="7053" class="Symbol">)</a> <a id="7055" href="Quotient.Large.html#6926" class="Function">w</a><a id="7056" class="Symbol">)</a>

     <a id="7064" href="Quotient.Large.html#7064" class="Function">u</a> <a id="7066" class="Symbol">:</a> <a id="7068" href="Quotient.Large.html#6874" class="Bound">f&#39;&#39;</a> <a id="7072" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7074" href="Quotient.Large.html#3174" class="Function">η</a> <a id="7076" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7078" href="Quotient.Large.html#5463" class="Bound">f</a>
     <a id="7085" href="Quotient.Large.html#7064" class="Function">u</a> <a id="7087" class="Symbol">=</a> <a id="7089" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7099" class="Symbol">(λ</a> <a id="7102" href="Quotient.Large.html#7102" class="Bound">-</a> <a id="7104" class="Symbol">→</a> <a id="7106" href="Quotient.Large.html#7102" class="Bound">-</a> <a id="7108" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7110" href="Quotient.Large.html#3174" class="Function">η</a> <a id="7112" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7114" href="Quotient.Large.html#5463" class="Bound">f</a><a id="7115" class="Symbol">)</a> <a id="7117" href="Quotient.Large.html#6988" class="Function">t</a> <a id="7119" href="Quotient.Large.html#6475" class="Function">r</a>

     <a id="7127" href="Quotient.Large.html#7127" class="Function">v</a> <a id="7129" class="Symbol">:</a> <a id="7131" href="Quotient.Large.html#7064" class="Function">u</a> <a id="7133" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7135" href="Quotient.Large.html#6880" class="Bound">s</a>
     <a id="7142" href="Quotient.Large.html#7127" class="Function">v</a> <a id="7144" class="Symbol">=</a> <a id="7146" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="7154" href="Quotient.Large.html#1428" class="Bound">fe</a> <a id="7157" class="Symbol">(λ</a> <a id="7160" href="Quotient.Large.html#7160" class="Bound">x</a> <a id="7162" class="Symbol">→</a> <a id="7164" href="Quotient.Large.html#5459" class="Bound">iss</a> <a id="7168" class="Symbol">(</a><a id="7169" href="Quotient.Large.html#7064" class="Function">u</a> <a id="7171" href="Quotient.Large.html#7160" class="Bound">x</a><a id="7172" class="Symbol">)</a> <a id="7174" class="Symbol">(</a><a id="7175" href="Quotient.Large.html#6880" class="Bound">s</a> <a id="7177" href="Quotient.Large.html#7160" class="Bound">x</a><a id="7178" class="Symbol">))</a>

   <a id="7185" href="Quotient.Large.html#7185" class="Function">ic</a> <a id="7188" class="Symbol">:</a> <a id="7190" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="7193" href="Quotient.Large.html#7193" class="Bound">f&#39;</a> <a id="7196" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="7198" class="Symbol">(</a><a id="7199" href="Quotient.Large.html#2981" class="Function">X/≈</a> <a id="7203" class="Symbol">→</a> <a id="7205" href="Quotient.Large.html#5457" class="Bound">A</a><a id="7206" class="Symbol">)</a><a id="7207" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="7209" href="Quotient.Large.html#7193" class="Bound">f&#39;</a> <a id="7212" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7214" href="Quotient.Large.html#3174" class="Function">η</a> <a id="7216" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7218" href="Quotient.Large.html#5463" class="Bound">f</a>
   <a id="7223" href="Quotient.Large.html#7185" class="Function">ic</a> <a id="7226" class="Symbol">=</a> <a id="7228" class="Symbol">(</a><a id="7229" href="Quotient.Large.html#6436" class="Function">f&#39;</a> <a id="7232" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7234" href="Quotient.Large.html#6475" class="Function">r</a><a id="7235" class="Symbol">)</a> <a id="7237" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7239" href="Quotient.Large.html#6812" class="Function">c</a>

<a id="7242" class="Markup">\end{code}</a><a id="7252" class="Background">

Added 11 Sep 2023 by Martin Escardo. Package the above into the type
of existence of large effective set quotients.

</a><a id="7371" class="Markup">\begin{code}</a>

<a id="large-set-quotients"></a><a id="7385" href="Quotient.Large.html#7385" class="Function">large-set-quotients</a> <a id="7405" class="Symbol">:</a> <a id="7407" href="Quotient.Type.html#12787" class="Function">large-set-quotients-exist</a>
<a id="7433" href="Quotient.Large.html#7385" class="Function">large-set-quotients</a> <a id="7453" class="Symbol">=</a>
 <a id="7456" class="Keyword">record</a>
  <a id="7465" class="Symbol">{</a> <a id="7467" href="Quotient.Type.html#1664" class="Field Operator">_/_</a> <a id="7471" class="Symbol">=</a> <a id="7473" class="Symbol">λ</a> <a id="7475" class="Symbol">{</a><a id="7476" href="Quotient.Large.html#7476" class="Bound">𝓤</a> <a id="7478" href="Quotient.Large.html#7478" class="Bound">𝓥</a> <a id="7480" class="Symbol">:</a> <a id="7482" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7490" class="Symbol">}</a> <a id="7492" class="Symbol">(</a><a id="7493" href="Quotient.Large.html#7493" class="Bound">X</a> <a id="7495" class="Symbol">:</a> <a id="7497" href="Quotient.Large.html#7476" class="Bound">𝓤</a> <a id="7499" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7501" class="Symbol">)</a> <a id="7503" class="Symbol">→</a> <a id="7505" href="Quotient.Large.html#2981" class="Function">large-quotient.X/≈</a> <a id="7524" href="Quotient.Large.html#7493" class="Bound">X</a>
  <a id="7528" class="Symbol">;</a> <a id="7530" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7533" class="Symbol">=</a> <a id="7535" class="Symbol">λ</a> <a id="7537" class="Symbol">{</a><a id="7538" href="Quotient.Large.html#7538" class="Bound">𝓤</a> <a id="7540" href="Quotient.Large.html#7540" class="Bound">𝓥</a> <a id="7542" class="Symbol">:</a> <a id="7544" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7552" class="Symbol">}</a> <a id="7554" class="Symbol">{</a><a id="7555" href="Quotient.Large.html#7555" class="Bound">X</a> <a id="7557" class="Symbol">:</a> <a id="7559" href="Quotient.Large.html#7538" class="Bound">𝓤</a> <a id="7561" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7563" class="Symbol">}</a> <a id="7565" class="Symbol">→</a> <a id="7567" href="Quotient.Large.html#3174" class="Function">large-quotient.η</a> <a id="7584" href="Quotient.Large.html#7555" class="Bound">X</a>
  <a id="7588" class="Symbol">;</a> <a id="7590" href="Quotient.Type.html#1799" class="Field">η/-identifies-related-points</a> <a id="7619" class="Symbol">=</a> <a id="7621" class="Symbol">λ</a> <a id="7623" class="Symbol">{</a><a id="7624" href="Quotient.Large.html#7624" class="Bound">𝓤</a> <a id="7626" href="Quotient.Large.html#7626" class="Bound">𝓥</a> <a id="7628" class="Symbol">:</a> <a id="7630" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7638" class="Symbol">}</a> <a id="7640" class="Symbol">{</a><a id="7641" href="Quotient.Large.html#7641" class="Bound">X</a> <a id="7643" class="Symbol">:</a> <a id="7645" href="Quotient.Large.html#7624" class="Bound">𝓤</a> <a id="7647" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7649" class="Symbol">}</a>
                                 <a id="7684" class="Symbol">→</a> <a id="7686" href="Quotient.Large.html#4057" class="Function">large-quotient.η-identifies-related-points</a> <a id="7729" href="Quotient.Large.html#7641" class="Bound">X</a>
  <a id="7733" class="Symbol">;</a> <a id="7735" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="7744" class="Symbol">=</a> <a id="7746" class="Symbol">λ</a> <a id="7748" class="Symbol">{</a><a id="7749" href="Quotient.Large.html#7749" class="Bound">𝓤</a> <a id="7751" href="Quotient.Large.html#7751" class="Bound">𝓥</a> <a id="7753" class="Symbol">:</a> <a id="7755" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7763" class="Symbol">}</a> <a id="7765" class="Symbol">{</a><a id="7766" href="Quotient.Large.html#7766" class="Bound">X</a> <a id="7768" class="Symbol">:</a> <a id="7770" href="Quotient.Large.html#7749" class="Bound">𝓤</a> <a id="7772" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7774" class="Symbol">}</a> <a id="7776" class="Symbol">→</a> <a id="7778" href="Quotient.Large.html#3024" class="Function">large-quotient.X/≈-is-set</a> <a id="7804" href="Quotient.Large.html#7766" class="Bound">X</a>
  <a id="7808" class="Symbol">;</a> <a id="7810" href="Quotient.Type.html#2063" class="Field">/-universality</a> <a id="7825" class="Symbol">=</a> <a id="7827" class="Symbol">λ</a> <a id="7829" class="Symbol">{</a><a id="7830" href="Quotient.Large.html#7830" class="Bound">𝓤</a> <a id="7832" href="Quotient.Large.html#7832" class="Bound">𝓥</a> <a id="7834" class="Symbol">:</a> <a id="7836" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7844" class="Symbol">}</a> <a id="7846" class="Symbol">{</a><a id="7847" href="Quotient.Large.html#7847" class="Bound">X</a> <a id="7849" class="Symbol">:</a> <a id="7851" href="Quotient.Large.html#7830" class="Bound">𝓤</a> <a id="7853" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7855" class="Symbol">}</a> <a id="7857" class="Symbol">(</a><a id="7858" href="Quotient.Large.html#7858" class="Bound">≋</a> <a id="7860" class="Symbol">:</a> <a id="7862" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="7868" class="Symbol">{</a><a id="7869" href="Quotient.Large.html#7830" class="Bound">𝓤</a><a id="7870" class="Symbol">}</a> <a id="7872" class="Symbol">{</a><a id="7873" href="Quotient.Large.html#7832" class="Bound">𝓥</a><a id="7874" class="Symbol">}</a> <a id="7876" href="Quotient.Large.html#7847" class="Bound">X</a><a id="7877" class="Symbol">)</a>
                       <a id="7902" class="Symbol">{</a><a id="7903" href="Quotient.Large.html#7903" class="Bound">𝓦</a> <a id="7905" class="Symbol">:</a> <a id="7907" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7915" class="Symbol">}</a> <a id="7917" class="Symbol">{</a><a id="7918" href="Quotient.Large.html#7918" class="Bound">Y</a> <a id="7920" class="Symbol">:</a> <a id="7922" href="Quotient.Large.html#7903" class="Bound">𝓦</a> <a id="7924" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7926" class="Symbol">}</a>
                   <a id="7947" class="Symbol">→</a> <a id="7949" href="Quotient.Large.html#5220" class="Function">large-quotient.universal-property</a> <a id="7983" href="Quotient.Large.html#7847" class="Bound">X</a> <a id="7985" href="Quotient.Large.html#7858" class="Bound">≋</a> <a id="7987" href="Quotient.Large.html#7918" class="Bound">Y</a>
 <a id="7990" class="Symbol">}</a>

<a id="large-effective-set-quotients"></a><a id="7993" href="Quotient.Large.html#7993" class="Function">large-effective-set-quotients</a> <a id="8023" class="Symbol">:</a> <a id="8025" href="Quotient.Type.html#13139" class="Function">are-effective</a> <a id="8039" href="Quotient.Large.html#7385" class="Function">large-set-quotients</a>
<a id="8059" href="Quotient.Large.html#7993" class="Function">large-effective-set-quotients</a> <a id="8089" class="Symbol">{</a><a id="8090" href="Quotient.Large.html#8090" class="Bound">𝓤</a><a id="8091" class="Symbol">}</a> <a id="8093" class="Symbol">{</a><a id="8094" href="Quotient.Large.html#8094" class="Bound">𝓥</a><a id="8095" class="Symbol">}</a> <a id="8097" class="Symbol">{</a><a id="8098" href="Quotient.Large.html#8098" class="Bound">X</a><a id="8099" class="Symbol">}</a> <a id="8101" href="Quotient.Large.html#8101" class="Bound">≋</a> <a id="8103" class="Symbol">{</a><a id="8104" href="Quotient.Large.html#8104" class="Bound">x</a><a id="8105" class="Symbol">}</a> <a id="8107" class="Symbol">{</a><a id="8108" href="Quotient.Large.html#8108" class="Bound">y</a><a id="8109" class="Symbol">}</a> <a id="8111" class="Symbol">=</a>
 <a id="8114" href="Quotient.Large.html#4435" class="Function">large-quotient.η-relates-identified-points</a> <a id="8157" href="Quotient.Large.html#8098" class="Bound">X</a> <a id="8159" href="Quotient.Large.html#8101" class="Bound">≋</a>

<a id="8162" class="Markup">\end{code}</a><a id="8172" class="Background">
</a></pre></body></html>

==> anc/html/Quotient.Type.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Quotient.Type</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo and Tom de Jong, August 2018, April 2022, September 2023.

Quotients. Much of this material is moved from or abstracted from the
earlier 2018 module Quotient.Large by Martin Escardo.

</a><a id="200" class="Markup">\begin{code}</a>

<a id="214" class="Symbol">{-#</a> <a id="218" class="Keyword">OPTIONS</a> <a id="226" class="Pragma">--safe</a> <a id="233" class="Pragma">--without-K</a> <a id="245" class="Symbol">#-}</a>

<a id="250" class="Keyword">module</a> <a id="257" href="Quotient.Type.html" class="Module">Quotient.Type</a> <a id="271" class="Keyword">where</a>

<a id="278" class="Keyword">open</a> <a id="283" class="Keyword">import</a> <a id="290" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="UF.Base.html" class="Module">UF.Base</a> <a id="324" class="Keyword">hiding</a> <a id="331" class="Symbol">(</a><a id="332" href="UF.Base.html#161" class="Function Operator">_≈_</a><a id="335" class="Symbol">)</a>
<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="358" class="Keyword">open</a> <a id="363" class="Keyword">import</a> <a id="370" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="UF.SubtypeClassifier-Properties.html" class="Module">UF.SubtypeClassifier-Properties</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="is-prop-valued"></a><a id="599" href="Quotient.Type.html#599" class="Function">is-prop-valued</a> <a id="is-equiv-relation"></a><a id="614" href="Quotient.Type.html#614" class="Function">is-equiv-relation</a> <a id="632" class="Symbol">:</a> <a id="634" class="Symbol">{</a><a id="635" href="Quotient.Type.html#635" class="Bound">X</a> <a id="637" class="Symbol">:</a> <a id="639" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="641" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="643" class="Symbol">}</a> <a id="645" class="Symbol">→</a> <a id="647" class="Symbol">(</a><a id="648" href="Quotient.Type.html#635" class="Bound">X</a> <a id="650" class="Symbol">→</a> <a id="652" href="Quotient.Type.html#635" class="Bound">X</a> <a id="654" class="Symbol">→</a> <a id="656" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="658" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="660" class="Symbol">)</a> <a id="662" class="Symbol">→</a> <a id="664" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="666" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="668" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="670" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="672" href="Quotient.Type.html#599" class="Function">is-prop-valued</a>    <a id="690" href="Quotient.Type.html#690" class="Bound Operator">_≈_</a> <a id="694" class="Symbol">=</a> <a id="696" class="Symbol">∀</a> <a id="698" href="Quotient.Type.html#698" class="Bound">x</a> <a id="700" href="Quotient.Type.html#700" class="Bound">y</a> <a id="702" class="Symbol">→</a> <a id="704" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="712" class="Symbol">(</a><a id="713" href="Quotient.Type.html#698" class="Bound">x</a> <a id="715" href="Quotient.Type.html#690" class="Bound Operator">≈</a> <a id="717" href="Quotient.Type.html#700" class="Bound">y</a><a id="718" class="Symbol">)</a>
<a id="720" href="Quotient.Type.html#614" class="Function">is-equiv-relation</a> <a id="738" href="Quotient.Type.html#738" class="Bound Operator">_≈_</a> <a id="742" class="Symbol">=</a> <a id="744" href="Quotient.Type.html#599" class="Function">is-prop-valued</a> <a id="759" href="Quotient.Type.html#738" class="Bound Operator">_≈_</a>
                      <a id="785" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="787" href="Notation.General.html#1267" class="Function">reflexive</a>      <a id="802" href="Quotient.Type.html#738" class="Bound Operator">_≈_</a>
                      <a id="828" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="830" href="Notation.General.html#1344" class="Function">symmetric</a>      <a id="845" href="Quotient.Type.html#738" class="Bound Operator">_≈_</a>
                      <a id="871" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="873" href="Notation.General.html#1534" class="Function">transitive</a>     <a id="888" href="Quotient.Type.html#738" class="Bound Operator">_≈_</a>

<a id="EqRel"></a><a id="893" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="899" class="Symbol">:</a> <a id="901" class="Symbol">{</a><a id="902" href="Quotient.Type.html#902" class="Bound">𝓤</a> <a id="904" href="Quotient.Type.html#904" class="Bound">𝓥</a> <a id="906" class="Symbol">:</a> <a id="908" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="916" class="Symbol">}</a> <a id="918" class="Symbol">→</a> <a id="920" href="Quotient.Type.html#902" class="Bound">𝓤</a> <a id="922" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="924" class="Symbol">→</a> <a id="926" href="Quotient.Type.html#902" class="Bound">𝓤</a> <a id="928" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="930" class="Symbol">(</a><a id="931" href="Quotient.Type.html#904" class="Bound">𝓥</a> <a id="933" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="934" class="Symbol">)</a> <a id="936" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="938" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="944" class="Symbol">{</a><a id="945" href="Quotient.Type.html#945" class="Bound">𝓤</a><a id="946" class="Symbol">}</a> <a id="948" class="Symbol">{</a><a id="949" href="Quotient.Type.html#949" class="Bound">𝓥</a><a id="950" class="Symbol">}</a> <a id="952" href="Quotient.Type.html#952" class="Bound">X</a> <a id="954" class="Symbol">=</a> <a id="956" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="958" href="Quotient.Type.html#958" class="Bound">R</a> <a id="960" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="962" class="Symbol">(</a><a id="963" href="Quotient.Type.html#952" class="Bound">X</a> <a id="965" class="Symbol">→</a> <a id="967" href="Quotient.Type.html#952" class="Bound">X</a> <a id="969" class="Symbol">→</a> <a id="971" href="Quotient.Type.html#949" class="Bound">𝓥</a> <a id="973" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="975" class="Symbol">)</a> <a id="977" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="979" href="Quotient.Type.html#614" class="Function">is-equiv-relation</a> <a id="997" href="Quotient.Type.html#958" class="Bound">R</a>

<a id="_≈[_]_"></a><a id="1000" href="Quotient.Type.html#1000" class="Function Operator">_≈[_]_</a> <a id="1007" class="Symbol">:</a> <a id="1009" class="Symbol">{</a><a id="1010" href="Quotient.Type.html#1010" class="Bound">X</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1016" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1018" class="Symbol">}</a> <a id="1020" class="Symbol">→</a> <a id="1022" href="Quotient.Type.html#1010" class="Bound">X</a> <a id="1024" class="Symbol">→</a> <a id="1026" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="1032" href="Quotient.Type.html#1010" class="Bound">X</a> <a id="1034" class="Symbol">→</a> <a id="1036" href="Quotient.Type.html#1010" class="Bound">X</a> <a id="1038" class="Symbol">→</a> <a id="1040" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1042" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1044" href="Quotient.Type.html#1044" class="Bound">x</a> <a id="1046" href="Quotient.Type.html#1000" class="Function Operator">≈[</a> <a id="1049" href="Quotient.Type.html#1049" class="Bound Operator">_≈_</a> <a id="1053" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1055" class="Symbol">_</a> <a id="1057" href="Quotient.Type.html#1000" class="Function Operator">]</a> <a id="1059" href="Quotient.Type.html#1059" class="Bound">y</a> <a id="1061" class="Symbol">=</a> <a id="1063" href="Quotient.Type.html#1044" class="Bound">x</a> <a id="1065" href="Quotient.Type.html#1049" class="Bound Operator">≈</a> <a id="1067" href="Quotient.Type.html#1059" class="Bound">y</a>

<a id="identifies-related-points"></a><a id="1070" href="Quotient.Type.html#1070" class="Function">identifies-related-points</a> <a id="1096" class="Symbol">:</a> <a id="1098" class="Symbol">{</a><a id="1099" href="Quotient.Type.html#1099" class="Bound">X</a> <a id="1101" class="Symbol">:</a> <a id="1103" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1105" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1107" class="Symbol">}</a>
                          <a id="1135" class="Symbol">→</a> <a id="1137" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="1143" class="Symbol">{</a><a id="1144" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1145" class="Symbol">}</a> <a id="1147" class="Symbol">{</a><a id="1148" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1149" class="Symbol">}</a> <a id="1151" href="Quotient.Type.html#1099" class="Bound">X</a>
                          <a id="1179" class="Symbol">→</a> <a id="1181" class="Symbol">{</a><a id="1182" href="Quotient.Type.html#1182" class="Bound">Y</a> <a id="1184" class="Symbol">:</a> <a id="1186" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1188" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1190" class="Symbol">}</a>
                          <a id="1218" class="Symbol">→</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Quotient.Type.html#1099" class="Bound">X</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="Quotient.Type.html#1182" class="Bound">Y</a><a id="1226" class="Symbol">)</a> <a id="1228" class="Symbol">→</a> <a id="1230" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1232" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1234" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1236" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1238" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1240" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1242" href="Quotient.Type.html#1070" class="Function">identifies-related-points</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Quotient.Type.html#1269" class="Bound Operator">_≈_</a> <a id="1273" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1275" class="Symbol">_)</a> <a id="1278" href="Quotient.Type.html#1278" class="Bound">f</a> <a id="1280" class="Symbol">=</a> <a id="1282" class="Symbol">∀</a> <a id="1284" class="Symbol">{</a><a id="1285" href="Quotient.Type.html#1285" class="Bound">x</a> <a id="1287" href="Quotient.Type.html#1287" class="Bound">x&#39;</a><a id="1289" class="Symbol">}</a> <a id="1291" class="Symbol">→</a> <a id="1293" href="Quotient.Type.html#1285" class="Bound">x</a> <a id="1295" href="Quotient.Type.html#1269" class="Bound Operator">≈</a> <a id="1297" href="Quotient.Type.html#1287" class="Bound">x&#39;</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="Quotient.Type.html#1278" class="Bound">f</a> <a id="1304" href="Quotient.Type.html#1285" class="Bound">x</a> <a id="1306" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1308" href="Quotient.Type.html#1278" class="Bound">f</a> <a id="1310" href="Quotient.Type.html#1287" class="Bound">x&#39;</a>

<a id="1314" class="Markup">\end{code}</a><a id="1324" class="Background">

To account for the module Quotient.Large, and, at the same time, usual
(small) quotients, we introduce a parametric definion of existence of
quotients. For small quotients we take ℓ = id, and for large quotients
we take ℓ = (_⁺) (see below).

</a><a id="1569" class="Markup">\begin{code}</a>

<a id="1583" class="Keyword">record</a> <a id="general-set-quotients-exist"></a><a id="1590" href="Quotient.Type.html#1590" class="Record">general-set-quotients-exist</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Quotient.Type.html#1619" class="Bound">ℓ</a> <a id="1621" class="Symbol">:</a> <a id="1623" href="MLTT.Universes.html#3753" class="Postulate">Universe</a> <a id="1632" class="Symbol">→</a> <a id="1634" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1642" class="Symbol">)</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a> <a id="1649" class="Keyword">where</a>
 <a id="1656" class="Keyword">field</a>
  <a id="general-set-quotients-exist._/_"></a><a id="1664" href="Quotient.Type.html#1664" class="Field Operator">_/_</a> <a id="1668" class="Symbol">:</a> <a id="1670" class="Symbol">{</a><a id="1671" href="Quotient.Type.html#1671" class="Bound">𝓤</a> <a id="1673" href="Quotient.Type.html#1673" class="Bound">𝓥</a> <a id="1675" class="Symbol">:</a> <a id="1677" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1685" class="Symbol">}</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Quotient.Type.html#1688" class="Bound">X</a> <a id="1690" class="Symbol">:</a> <a id="1692" href="Quotient.Type.html#1671" class="Bound">𝓤</a> <a id="1694" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1696" class="Symbol">)</a> <a id="1698" class="Symbol">→</a> <a id="1700" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="1706" class="Symbol">{</a><a id="1707" href="Quotient.Type.html#1671" class="Bound">𝓤</a><a id="1708" class="Symbol">}</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Quotient.Type.html#1673" class="Bound">𝓥</a><a id="1712" class="Symbol">}</a> <a id="1714" href="Quotient.Type.html#1688" class="Bound">X</a> <a id="1716" class="Symbol">→</a> <a id="1718" href="Quotient.Type.html#1671" class="Bound">𝓤</a> <a id="1720" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1722" href="Quotient.Type.html#1619" class="Bound">ℓ</a> <a id="1724" href="Quotient.Type.html#1673" class="Bound">𝓥</a> <a id="1726" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="general-set-quotients-exist.η/"></a><a id="1730" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="1733" class="Symbol">:</a> <a id="1735" class="Symbol">{</a><a id="1736" href="Quotient.Type.html#1736" class="Bound">𝓤</a> <a id="1738" href="Quotient.Type.html#1738" class="Bound">𝓥</a> <a id="1740" class="Symbol">:</a> <a id="1742" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1750" class="Symbol">}</a> <a id="1752" class="Symbol">{</a><a id="1753" href="Quotient.Type.html#1753" class="Bound">X</a> <a id="1755" class="Symbol">:</a> <a id="1757" href="Quotient.Type.html#1736" class="Bound">𝓤</a> <a id="1759" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1761" class="Symbol">}</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Quotient.Type.html#1764" class="Bound">≋</a> <a id="1766" class="Symbol">:</a> <a id="1768" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="1774" class="Symbol">{</a><a id="1775" href="Quotient.Type.html#1736" class="Bound">𝓤</a><a id="1776" class="Symbol">}</a> <a id="1778" class="Symbol">{</a><a id="1779" href="Quotient.Type.html#1738" class="Bound">𝓥</a><a id="1780" class="Symbol">}</a> <a id="1782" href="Quotient.Type.html#1753" class="Bound">X</a><a id="1783" class="Symbol">)</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="Quotient.Type.html#1753" class="Bound">X</a> <a id="1789" class="Symbol">→</a> <a id="1791" href="Quotient.Type.html#1753" class="Bound">X</a> <a id="1793" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="1795" href="Quotient.Type.html#1764" class="Bound">≋</a>
  <a id="general-set-quotients-exist.η/-identifies-related-points"></a><a id="1799" href="Quotient.Type.html#1799" class="Field">η/-identifies-related-points</a> <a id="1828" class="Symbol">:</a> <a id="1830" class="Symbol">{</a><a id="1831" href="Quotient.Type.html#1831" class="Bound">𝓤</a> <a id="1833" href="Quotient.Type.html#1833" class="Bound">𝓥</a> <a id="1835" class="Symbol">:</a> <a id="1837" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1845" class="Symbol">}</a>
                                 <a id="1880" class="Symbol">{</a><a id="1881" href="Quotient.Type.html#1881" class="Bound">X</a> <a id="1883" class="Symbol">:</a> <a id="1885" href="Quotient.Type.html#1831" class="Bound">𝓤</a> <a id="1887" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1889" class="Symbol">}</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Quotient.Type.html#1892" class="Bound">≋</a> <a id="1894" class="Symbol">:</a> <a id="1896" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="1902" class="Symbol">{</a><a id="1903" href="Quotient.Type.html#1831" class="Bound">𝓤</a><a id="1904" class="Symbol">}</a> <a id="1906" class="Symbol">{</a><a id="1907" href="Quotient.Type.html#1833" class="Bound">𝓥</a><a id="1908" class="Symbol">}</a> <a id="1910" href="Quotient.Type.html#1881" class="Bound">X</a><a id="1911" class="Symbol">)</a>
                               <a id="1944" class="Symbol">→</a> <a id="1946" href="Quotient.Type.html#1070" class="Function">identifies-related-points</a> <a id="1972" href="Quotient.Type.html#1892" class="Bound">≋</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="1978" href="Quotient.Type.html#1892" class="Bound">≋</a><a id="1979" class="Symbol">)</a>
  <a id="general-set-quotients-exist./-is-set"></a><a id="1983" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="1992" class="Symbol">:</a> <a id="1994" class="Symbol">{</a><a id="1995" href="Quotient.Type.html#1995" class="Bound">𝓤</a> <a id="1997" href="Quotient.Type.html#1997" class="Bound">𝓥</a> <a id="1999" class="Symbol">:</a> <a id="2001" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2009" class="Symbol">}</a> <a id="2011" class="Symbol">{</a><a id="2012" href="Quotient.Type.html#2012" class="Bound">X</a> <a id="2014" class="Symbol">:</a> <a id="2016" href="Quotient.Type.html#1995" class="Bound">𝓤</a> <a id="2018" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2020" class="Symbol">}</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Quotient.Type.html#2023" class="Bound">≋</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="2033" class="Symbol">{</a><a id="2034" href="Quotient.Type.html#1995" class="Bound">𝓤</a><a id="2035" class="Symbol">}</a> <a id="2037" class="Symbol">{</a><a id="2038" href="Quotient.Type.html#1997" class="Bound">𝓥</a><a id="2039" class="Symbol">}</a> <a id="2041" href="Quotient.Type.html#2012" class="Bound">X</a><a id="2042" class="Symbol">)</a> <a id="2044" class="Symbol">→</a> <a id="2046" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Quotient.Type.html#2012" class="Bound">X</a> <a id="2056" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="2058" href="Quotient.Type.html#2023" class="Bound">≋</a><a id="2059" class="Symbol">)</a>
  <a id="general-set-quotients-exist./-universality"></a><a id="2063" href="Quotient.Type.html#2063" class="Field">/-universality</a> <a id="2078" class="Symbol">:</a> <a id="2080" class="Symbol">{</a><a id="2081" href="Quotient.Type.html#2081" class="Bound">𝓤</a> <a id="2083" href="Quotient.Type.html#2083" class="Bound">𝓥</a> <a id="2085" class="Symbol">:</a> <a id="2087" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2095" class="Symbol">}</a> <a id="2097" class="Symbol">{</a><a id="2098" href="Quotient.Type.html#2098" class="Bound">X</a> <a id="2100" class="Symbol">:</a> <a id="2102" href="Quotient.Type.html#2081" class="Bound">𝓤</a> <a id="2104" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2106" class="Symbol">}</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Quotient.Type.html#2109" class="Bound">≋</a> <a id="2111" class="Symbol">:</a> <a id="2113" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="2119" class="Symbol">{</a><a id="2120" href="Quotient.Type.html#2081" class="Bound">𝓤</a><a id="2121" class="Symbol">}</a> <a id="2123" class="Symbol">{</a><a id="2124" href="Quotient.Type.html#2083" class="Bound">𝓥</a><a id="2125" class="Symbol">}</a> <a id="2127" href="Quotient.Type.html#2098" class="Bound">X</a><a id="2128" class="Symbol">)</a>
                   <a id="2149" class="Symbol">{</a><a id="2150" href="Quotient.Type.html#2150" class="Bound">𝓦</a> <a id="2152" class="Symbol">:</a> <a id="2154" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2162" class="Symbol">}</a> <a id="2164" class="Symbol">{</a><a id="2165" href="Quotient.Type.html#2165" class="Bound">Y</a> <a id="2167" class="Symbol">:</a> <a id="2169" href="Quotient.Type.html#2150" class="Bound">𝓦</a> <a id="2171" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2173" class="Symbol">}</a>
                 <a id="2192" class="Symbol">→</a> <a id="2194" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2201" href="Quotient.Type.html#2165" class="Bound">Y</a>
                 <a id="2220" class="Symbol">→</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Quotient.Type.html#2223" class="Bound">f</a> <a id="2225" class="Symbol">:</a> <a id="2227" href="Quotient.Type.html#2098" class="Bound">X</a> <a id="2229" class="Symbol">→</a> <a id="2231" href="Quotient.Type.html#2165" class="Bound">Y</a><a id="2232" class="Symbol">)</a>
                 <a id="2251" class="Symbol">→</a> <a id="2253" href="Quotient.Type.html#1070" class="Function">identifies-related-points</a> <a id="2279" href="Quotient.Type.html#2109" class="Bound">≋</a> <a id="2281" href="Quotient.Type.html#2223" class="Bound">f</a>
                 <a id="2300" class="Symbol">→</a> <a id="2302" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="2305" href="Quotient.Type.html#2305" class="Bound">f̅</a> <a id="2308" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="2310" class="Symbol">(</a><a id="2311" href="Quotient.Type.html#2098" class="Bound">X</a> <a id="2313" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="2315" href="Quotient.Type.html#2109" class="Bound">≋</a> <a id="2317" class="Symbol">→</a> <a id="2319" href="Quotient.Type.html#2165" class="Bound">Y</a><a id="2320" class="Symbol">)</a> <a id="2322" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="2324" href="Quotient.Type.html#2305" class="Bound">f̅</a> <a id="2327" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2329" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="2332" href="Quotient.Type.html#2109" class="Bound">≋</a> <a id="2334" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2336" href="Quotient.Type.html#2223" class="Bound">f</a>

<a id="2339" class="Markup">\end{code}</a><a id="2349" class="Background">

Added 22 August 2022.
The induction principle follows from the universal property.

</a><a id="2435" class="Markup">\begin{code}</a>

 <a id="general-set-quotients-exist./-induction"></a><a id="2450" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="2462" class="Symbol">:</a> <a id="2464" class="Symbol">{</a><a id="2465" href="Quotient.Type.html#2465" class="Bound">X</a> <a id="2467" class="Symbol">:</a> <a id="2469" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2471" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2473" class="Symbol">}</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Quotient.Type.html#2476" class="Bound">≋</a> <a id="2478" class="Symbol">:</a> <a id="2480" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="2486" class="Symbol">{</a><a id="2487" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2488" class="Symbol">}</a> <a id="2490" class="Symbol">{</a><a id="2491" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2492" class="Symbol">}</a> <a id="2494" href="Quotient.Type.html#2465" class="Bound">X</a><a id="2495" class="Symbol">)</a>
               <a id="2512" class="Symbol">{</a><a id="2513" href="Quotient.Type.html#2513" class="Bound">P</a> <a id="2515" class="Symbol">:</a> <a id="2517" href="Quotient.Type.html#2465" class="Bound">X</a> <a id="2519" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="2521" href="Quotient.Type.html#2476" class="Bound">≋</a> <a id="2523" class="Symbol">→</a> <a id="2525" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2527" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2529" class="Symbol">}</a>
             <a id="2544" class="Symbol">→</a> <a id="2546" class="Symbol">((</a><a id="2548" href="Quotient.Type.html#2548" class="Bound">x&#39;</a> <a id="2551" class="Symbol">:</a> <a id="2553" href="Quotient.Type.html#2465" class="Bound">X</a> <a id="2555" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="2557" href="Quotient.Type.html#2476" class="Bound">≋</a><a id="2558" class="Symbol">)</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Quotient.Type.html#2513" class="Bound">P</a> <a id="2573" href="Quotient.Type.html#2548" class="Bound">x&#39;</a><a id="2575" class="Symbol">))</a>
             <a id="2591" class="Symbol">→</a> <a id="2593" class="Symbol">((</a><a id="2595" href="Quotient.Type.html#2595" class="Bound">x</a> <a id="2597" class="Symbol">:</a> <a id="2599" href="Quotient.Type.html#2465" class="Bound">X</a><a id="2600" class="Symbol">)</a> <a id="2602" class="Symbol">→</a> <a id="2604" href="Quotient.Type.html#2513" class="Bound">P</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="2610" href="Quotient.Type.html#2476" class="Bound">≋</a> <a id="2612" href="Quotient.Type.html#2595" class="Bound">x</a><a id="2613" class="Symbol">))</a> <a id="2616" class="Symbol">→</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Quotient.Type.html#2619" class="Bound">y</a> <a id="2621" class="Symbol">:</a> <a id="2623" href="Quotient.Type.html#2465" class="Bound">X</a> <a id="2625" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="2627" href="Quotient.Type.html#2476" class="Bound">≋</a><a id="2628" class="Symbol">)</a> <a id="2630" class="Symbol">→</a> <a id="2632" href="Quotient.Type.html#2513" class="Bound">P</a> <a id="2634" href="Quotient.Type.html#2619" class="Bound">y</a>
 <a id="2637" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="2649" class="Symbol">{</a><a id="2650" class="Argument">X</a> <a id="2652" class="Symbol">=</a> <a id="2654" href="Quotient.Type.html#2654" class="Bound">X</a><a id="2655" class="Symbol">}</a> <a id="2657" href="Quotient.Type.html#2657" class="Bound">≋</a> <a id="2659" class="Symbol">{</a><a id="2660" href="Quotient.Type.html#2660" class="Bound">P</a><a id="2661" class="Symbol">}</a> <a id="2663" href="Quotient.Type.html#2663" class="Bound">P-is-prop-valued</a> <a id="2680" href="Quotient.Type.html#2680" class="Bound">ρ</a> <a id="2682" href="Quotient.Type.html#2682" class="Bound">y</a> <a id="2684" class="Symbol">=</a>
  <a id="2688" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2698" href="Quotient.Type.html#2660" class="Bound">P</a> <a id="2700" class="Symbol">(</a><a id="2701" href="UF.Base.html#12002" class="Function">happly</a> <a id="2708" href="Quotient.Type.html#3359" class="Function">f̅-section-of-pr₁</a> <a id="2726" href="Quotient.Type.html#2682" class="Bound">y</a><a id="2727" class="Symbol">)</a> <a id="2729" class="Symbol">(</a><a id="2730" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2734" class="Symbol">(</a><a id="2735" href="Quotient.Type.html#3242" class="Function">f̅</a> <a id="2738" href="Quotient.Type.html#2682" class="Bound">y</a><a id="2739" class="Symbol">))</a>
   <a id="2745" class="Keyword">where</a>
    <a id="2755" href="Quotient.Type.html#2755" class="Function">f</a> <a id="2757" class="Symbol">:</a> <a id="2759" href="Quotient.Type.html#2654" class="Bound">X</a> <a id="2761" class="Symbol">→</a> <a id="2763" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2765" href="Quotient.Type.html#2660" class="Bound">P</a>
    <a id="2771" href="Quotient.Type.html#2755" class="Function">f</a> <a id="2773" href="Quotient.Type.html#2773" class="Bound">x</a> <a id="2775" class="Symbol">=</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="2781" href="Quotient.Type.html#2657" class="Bound">≋</a> <a id="2783" href="Quotient.Type.html#2773" class="Bound">x</a> <a id="2785" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2787" href="Quotient.Type.html#2680" class="Bound">ρ</a> <a id="2789" href="Quotient.Type.html#2773" class="Bound">x</a><a id="2790" class="Symbol">)</a>
    <a id="2796" href="Quotient.Type.html#2796" class="Function">f-identifies-related-points</a> <a id="2824" class="Symbol">:</a> <a id="2826" href="Quotient.Type.html#1070" class="Function">identifies-related-points</a> <a id="2852" href="Quotient.Type.html#2657" class="Bound">≋</a> <a id="2854" href="Quotient.Type.html#2755" class="Function">f</a>
    <a id="2860" href="Quotient.Type.html#2796" class="Function">f-identifies-related-points</a> <a id="2888" href="Quotient.Type.html#2888" class="Bound">r</a> <a id="2890" class="Symbol">=</a>
     <a id="2897" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="2910" href="Quotient.Type.html#2663" class="Bound">P-is-prop-valued</a> <a id="2927" class="Symbol">(</a><a id="2928" href="Quotient.Type.html#1799" class="Field">η/-identifies-related-points</a> <a id="2957" href="Quotient.Type.html#2657" class="Bound">≋</a> <a id="2959" href="Quotient.Type.html#2888" class="Bound">r</a><a id="2960" class="Symbol">)</a>
    <a id="2966" href="Quotient.Type.html#2966" class="Function">ΣP-is-set</a> <a id="2976" class="Symbol">:</a> <a id="2978" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2985" class="Symbol">(</a><a id="2986" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2988" href="Quotient.Type.html#2660" class="Bound">P</a><a id="2989" class="Symbol">)</a>
    <a id="2995" href="Quotient.Type.html#2966" class="Function">ΣP-is-set</a> <a id="3005" class="Symbol">=</a> <a id="3007" href="UF.Sets-Properties.html#988" class="Function">subsets-of-sets-are-sets</a> <a id="3032" class="Symbol">(</a><a id="3033" href="Quotient.Type.html#2654" class="Bound">X</a> <a id="3035" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="3037" href="Quotient.Type.html#2657" class="Bound">≋</a><a id="3038" class="Symbol">)</a> <a id="3040" href="Quotient.Type.html#2660" class="Bound">P</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="3052" href="Quotient.Type.html#2657" class="Bound">≋</a><a id="3053" class="Symbol">)</a>
                                         <a id="3096" class="Symbol">(λ</a> <a id="3099" class="Symbol">{</a><a id="3100" href="Quotient.Type.html#3100" class="Bound">x&#39;</a><a id="3102" class="Symbol">}</a> <a id="3104" class="Symbol">→</a> <a id="3106" href="Quotient.Type.html#2663" class="Bound">P-is-prop-valued</a> <a id="3123" href="Quotient.Type.html#3100" class="Bound">x&#39;</a><a id="3125" class="Symbol">)</a>
    <a id="3131" href="Quotient.Type.html#3131" class="Function">u</a> <a id="3133" class="Symbol">:</a> <a id="3135" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="3138" href="Quotient.Type.html#3138" class="Bound">f̅</a> <a id="3141" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Quotient.Type.html#2654" class="Bound">X</a> <a id="3146" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="3148" href="Quotient.Type.html#2657" class="Bound">≋</a> <a id="3150" class="Symbol">→</a> <a id="3152" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3154" href="Quotient.Type.html#2660" class="Bound">P</a><a id="3155" class="Symbol">)</a> <a id="3157" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="3159" href="Quotient.Type.html#3138" class="Bound">f̅</a> <a id="3162" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3164" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="3167" href="Quotient.Type.html#2657" class="Bound">≋</a> <a id="3169" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3171" href="Quotient.Type.html#2755" class="Function">f</a>
    <a id="3177" href="Quotient.Type.html#3131" class="Function">u</a> <a id="3179" class="Symbol">=</a> <a id="3181" href="Quotient.Type.html#2063" class="Field">/-universality</a> <a id="3196" href="Quotient.Type.html#2657" class="Bound">≋</a> <a id="3198" href="Quotient.Type.html#2966" class="Function">ΣP-is-set</a> <a id="3208" href="Quotient.Type.html#2755" class="Function">f</a> <a id="3210" href="Quotient.Type.html#2796" class="Function">f-identifies-related-points</a>
    <a id="3242" href="Quotient.Type.html#3242" class="Function">f̅</a> <a id="3245" class="Symbol">:</a> <a id="3247" href="Quotient.Type.html#2654" class="Bound">X</a> <a id="3249" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="3251" href="Quotient.Type.html#2657" class="Bound">≋</a> <a id="3253" class="Symbol">→</a> <a id="3255" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3257" href="Quotient.Type.html#2660" class="Bound">P</a>
    <a id="3263" href="Quotient.Type.html#3242" class="Function">f̅</a> <a id="3266" class="Symbol">=</a> <a id="3268" href="UF.Subsingletons.html#9045" class="Function">∃!-witness</a> <a id="3279" href="Quotient.Type.html#3131" class="Function">u</a>
    <a id="3285" href="Quotient.Type.html#3285" class="Function">f̅-after-η-is-f</a> <a id="3301" class="Symbol">:</a> <a id="3303" href="Quotient.Type.html#3242" class="Function">f̅</a> <a id="3306" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3308" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="3311" href="Quotient.Type.html#2657" class="Bound">≋</a> <a id="3313" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3315" href="Quotient.Type.html#2755" class="Function">f</a>
    <a id="3321" href="Quotient.Type.html#3285" class="Function">f̅-after-η-is-f</a> <a id="3337" class="Symbol">=</a> <a id="3339" href="UF.Subsingletons.html#9125" class="Function">∃!-is-witness</a> <a id="3353" href="Quotient.Type.html#3131" class="Function">u</a>
    <a id="3359" href="Quotient.Type.html#3359" class="Function">f̅-section-of-pr₁</a> <a id="3377" class="Symbol">:</a> <a id="3379" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3383" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3385" href="Quotient.Type.html#3242" class="Function">f̅</a> <a id="3388" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3390" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="3397" href="Quotient.Type.html#3359" class="Function">f̅-section-of-pr₁</a> <a id="3415" class="Symbol">=</a> <a id="3417" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3420" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3424" class="Symbol">(</a><a id="3425" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="3446" href="Quotient.Type.html#3553" class="Function">c</a> <a id="3448" class="Symbol">(</a><a id="3449" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3453" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3455" href="Quotient.Type.html#3242" class="Function">f̅</a> <a id="3458" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3460" href="Quotient.Type.html#3684" class="Function">h</a><a id="3461" class="Symbol">)</a>
                                                      <a id="3517" class="Symbol">(</a><a id="3518" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3521" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3523" class="Symbol">λ</a> <a id="3525" href="Quotient.Type.html#3525" class="Bound">x</a> <a id="3527" class="Symbol">→</a> <a id="3529" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3533" class="Symbol">))</a>
     <a id="3541" class="Keyword">where</a>
      <a id="3553" href="Quotient.Type.html#3553" class="Function">c</a> <a id="3555" class="Symbol">:</a> <a id="3557" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="3560" href="Quotient.Type.html#3560" class="Bound">g</a> <a id="3562" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Quotient.Type.html#2654" class="Bound">X</a> <a id="3567" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="3569" href="Quotient.Type.html#2657" class="Bound">≋</a> <a id="3571" class="Symbol">→</a> <a id="3573" href="Quotient.Type.html#2654" class="Bound">X</a> <a id="3575" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="3577" href="Quotient.Type.html#2657" class="Bound">≋</a><a id="3578" class="Symbol">)</a> <a id="3580" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="3582" href="Quotient.Type.html#3560" class="Bound">g</a> <a id="3584" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3586" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="3589" href="Quotient.Type.html#2657" class="Bound">≋</a> <a id="3591" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3593" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="3596" href="Quotient.Type.html#2657" class="Bound">≋</a>
      <a id="3604" href="Quotient.Type.html#3553" class="Function">c</a> <a id="3606" class="Symbol">=</a> <a id="3608" href="Quotient.Type.html#2063" class="Field">/-universality</a> <a id="3623" href="Quotient.Type.html#2657" class="Bound">≋</a> <a id="3625" class="Symbol">(</a><a id="3626" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="3635" href="Quotient.Type.html#2657" class="Bound">≋</a><a id="3636" class="Symbol">)</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="3642" href="Quotient.Type.html#2657" class="Bound">≋</a><a id="3643" class="Symbol">)</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Quotient.Type.html#1799" class="Field">η/-identifies-related-points</a> <a id="3675" href="Quotient.Type.html#2657" class="Bound">≋</a><a id="3676" class="Symbol">)</a>
      <a id="3684" href="Quotient.Type.html#3684" class="Function">h</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3692" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3694" href="Quotient.Type.html#3242" class="Function">f̅</a> <a id="3697" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3699" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="3702" href="Quotient.Type.html#2657" class="Bound">≋</a> <a id="3704" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3706" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="3709" href="Quotient.Type.html#2657" class="Bound">≋</a>
      <a id="3717" href="Quotient.Type.html#3684" class="Function">h</a> <a id="3719" href="Quotient.Type.html#3719" class="Bound">x</a> <a id="3721" class="Symbol">=</a> <a id="3723" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3726" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Quotient.Type.html#3285" class="Function">f̅-after-η-is-f</a> <a id="3747" href="Quotient.Type.html#3719" class="Bound">x</a><a id="3748" class="Symbol">)</a>

<a id="3751" class="Markup">\end{code}</a><a id="3761" class="Background">

Paying attention to universe levels, it is important to note that the quotient
of X : 𝓤 by a 𝓥-valued equivalence relation is assumed to live in 𝓤 ⊔ 𝓥. In
particular, the quotient of type in 𝓤 by a 𝓤-valued equivalence relation lives
in 𝓤 again.

The following are facts about quotients, moved from Quotient.Large as
they are of general use.

</a><a id="4106" class="Markup">\begin{code}</a>

 <a id="4121" class="Keyword">module</a> <a id="4128" href="Quotient.Type.html#4128" class="Module">_</a>
         <a id="4139" class="Symbol">{</a><a id="4140" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="4142" class="Symbol">:</a> <a id="4144" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4146" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4148" class="Symbol">}</a>
         <a id="4159" class="Symbol">(</a><a id="4160" href="Quotient.Type.html#4160" class="Bound">≋</a><a id="4161" class="Symbol">@(</a><a id="4163" href="Quotient.Type.html#4163" class="Bound Operator">_≈_</a> <a id="4167" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4169" href="Quotient.Type.html#4169" class="Bound">≈p</a> <a id="4172" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4174" href="Quotient.Type.html#4174" class="Bound">≈r</a> <a id="4177" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4179" href="Quotient.Type.html#4179" class="Bound">≈s</a> <a id="4182" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4184" href="Quotient.Type.html#4184" class="Bound">≈t</a><a id="4186" class="Symbol">)</a> <a id="4188" class="Symbol">:</a> <a id="4190" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="4196" class="Symbol">{</a><a id="4197" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4198" class="Symbol">}</a> <a id="4200" class="Symbol">{</a><a id="4201" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4202" class="Symbol">}</a> <a id="4204" href="Quotient.Type.html#4140" class="Bound">X</a><a id="4205" class="Symbol">)</a>
        <a id="4215" class="Keyword">where</a>

  <a id="4224" class="Keyword">module</a> <a id="4231" href="Quotient.Type.html#4231" class="Module">_</a> <a id="4233" class="Symbol">(</a><a id="4234" href="Quotient.Type.html#4234" class="Bound">pt</a> <a id="4237" class="Symbol">:</a> <a id="4239" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="4270" class="Symbol">)</a> <a id="4272" class="Keyword">where</a>

   <a id="4282" class="Keyword">open</a> <a id="4287" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="4311" href="Quotient.Type.html#4234" class="Bound">pt</a>
   <a id="4317" class="Keyword">open</a> <a id="4322" class="Keyword">import</a> <a id="4329" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="4351" href="Quotient.Type.html#4234" class="Bound">pt</a>

   <a id="4358" href="Quotient.Type.html#4358" class="Function">η/-is-surjection</a> <a id="4375" class="Symbol">:</a> <a id="4377" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="4391" class="Symbol">(</a><a id="4392" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="4395" class="Symbol">{</a><a id="4396" href="Quotient.Type.html#4144" class="Bound">𝓤</a><a id="4397" class="Symbol">}</a> <a id="4399" class="Symbol">{</a><a id="4400" href="Quotient.Type.html#4201" class="Bound">𝓥</a><a id="4401" class="Symbol">}</a> <a id="4403" class="Symbol">{</a><a id="4404" href="Quotient.Type.html#4140" class="Bound">X</a><a id="4405" class="Symbol">}</a> <a id="4407" href="Quotient.Type.html#4160" class="Bound">≋</a><a id="4408" class="Symbol">)</a>
   <a id="4413" href="Quotient.Type.html#4358" class="Function">η/-is-surjection</a> <a id="4430" class="Symbol">=</a> <a id="4432" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="4444" href="Quotient.Type.html#4160" class="Bound">≋</a>
                       <a id="4469" class="Symbol">(λ</a> <a id="4472" href="Quotient.Type.html#4472" class="Bound">x&#39;</a> <a id="4475" class="Symbol">→</a> <a id="4477" href="UF.ImageAndSurjection.html#774" class="Function">being-in-the-image-is-prop</a> <a id="4504" href="Quotient.Type.html#4472" class="Bound">x&#39;</a> <a id="4507" class="Symbol">(</a><a id="4508" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="4511" href="Quotient.Type.html#4160" class="Bound">≋</a><a id="4512" class="Symbol">))</a>
                       <a id="4538" class="Symbol">(λ</a> <a id="4541" href="Quotient.Type.html#4541" class="Bound">x</a> <a id="4543" class="Symbol">→</a> <a id="4545" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="4547" href="Quotient.Type.html#4541" class="Bound">x</a> <a id="4549" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4551" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4556" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="4557" class="Symbol">)</a>
  <a id="4561" class="Keyword">module</a> <a id="4568" href="Quotient.Type.html#4568" class="Module">_</a>
          <a id="4580" class="Symbol">{</a><a id="4581" href="Quotient.Type.html#4581" class="Bound">A</a> <a id="4583" class="Symbol">:</a> <a id="4585" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4587" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4589" class="Symbol">}</a>
          <a id="4601" class="Symbol">(</a><a id="4602" href="Quotient.Type.html#4602" class="Bound">A-is-set</a> <a id="4611" class="Symbol">:</a> <a id="4613" href="UF.Sets.html#709" class="Function">is-set</a> <a id="4620" href="Quotient.Type.html#4581" class="Bound">A</a><a id="4621" class="Symbol">)</a>
         <a id="4632" class="Keyword">where</a>

   <a id="4642" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="4657" class="Symbol">:</a> <a id="4659" class="Symbol">(</a><a id="4660" href="Quotient.Type.html#4660" class="Bound">f</a> <a id="4662" class="Symbol">:</a> <a id="4664" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="4666" class="Symbol">→</a> <a id="4668" href="Quotient.Type.html#4581" class="Bound">A</a><a id="4669" class="Symbol">)</a>
                  <a id="4689" class="Symbol">→</a> <a id="4691" href="Quotient.Type.html#1070" class="Function">identifies-related-points</a> <a id="4717" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="4719" href="Quotient.Type.html#4660" class="Bound">f</a>
                  <a id="4739" class="Symbol">→</a> <a id="4741" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="4743" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="4745" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="4747" class="Symbol">→</a> <a id="4749" href="Quotient.Type.html#4581" class="Bound">A</a>
   <a id="4754" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="4769" href="Quotient.Type.html#4769" class="Bound">f</a> <a id="4771" href="Quotient.Type.html#4771" class="Bound">j</a> <a id="4773" class="Symbol">=</a> <a id="4775" href="UF.Subsingletons.html#9045" class="Function">∃!-witness</a> <a id="4786" class="Symbol">(</a><a id="4787" href="Quotient.Type.html#2063" class="Field">/-universality</a> <a id="4802" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="4804" href="Quotient.Type.html#4602" class="Bound">A-is-set</a> <a id="4813" href="Quotient.Type.html#4769" class="Bound">f</a> <a id="4815" href="Quotient.Type.html#4771" class="Bound">j</a><a id="4816" class="Symbol">)</a>

   <a id="4822" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="4845" class="Symbol">:</a> <a id="4847" class="Symbol">(</a><a id="4848" href="Quotient.Type.html#4848" class="Bound">f</a> <a id="4850" class="Symbol">:</a> <a id="4852" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="4854" class="Symbol">→</a> <a id="4856" href="Quotient.Type.html#4581" class="Bound">A</a><a id="4857" class="Symbol">)</a>
                            <a id="4887" class="Symbol">(</a><a id="4888" href="Quotient.Type.html#4888" class="Bound">j</a> <a id="4890" class="Symbol">:</a> <a id="4892" href="Quotient.Type.html#1070" class="Function">identifies-related-points</a> <a id="4918" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="4920" href="Quotient.Type.html#4848" class="Bound">f</a><a id="4921" class="Symbol">)</a>
                          <a id="4949" class="Symbol">→</a> <a id="4951" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="4966" href="Quotient.Type.html#4848" class="Bound">f</a> <a id="4968" href="Quotient.Type.html#4888" class="Bound">j</a> <a id="4970" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4972" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="4975" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="4977" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="4979" href="Quotient.Type.html#4848" class="Bound">f</a>
   <a id="4984" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="5007" href="Quotient.Type.html#5007" class="Bound">f</a> <a id="5009" href="Quotient.Type.html#5009" class="Bound">j</a> <a id="5011" class="Symbol">=</a> <a id="5013" href="UF.Subsingletons.html#9125" class="Function">∃!-is-witness</a> <a id="5027" class="Symbol">(</a><a id="5028" href="Quotient.Type.html#2063" class="Field">/-universality</a> <a id="5043" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="5045" href="Quotient.Type.html#4602" class="Bound">A-is-set</a> <a id="5054" href="Quotient.Type.html#5007" class="Bound">f</a> <a id="5056" href="Quotient.Type.html#5009" class="Bound">j</a><a id="5057" class="Symbol">)</a>

   <a id="5063" href="Quotient.Type.html#5063" class="Function">at-most-one-mediating-map/</a> <a id="5090" class="Symbol">:</a> <a id="5092" class="Symbol">(</a><a id="5093" href="Quotient.Type.html#5093" class="Bound">g</a> <a id="5095" href="Quotient.Type.html#5095" class="Bound">h</a> <a id="5097" class="Symbol">:</a> <a id="5099" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="5101" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="5103" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="5105" class="Symbol">→</a> <a id="5107" href="Quotient.Type.html#4581" class="Bound">A</a><a id="5108" class="Symbol">)</a>
                              <a id="5140" class="Symbol">→</a> <a id="5142" href="Quotient.Type.html#5093" class="Bound">g</a> <a id="5144" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5146" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="5149" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="5151" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5153" href="Quotient.Type.html#5095" class="Bound">h</a> <a id="5155" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5157" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="5160" href="Quotient.Type.html#4160" class="Bound">≋</a>
                              <a id="5192" class="Symbol">→</a> <a id="5194" href="Quotient.Type.html#5093" class="Bound">g</a> <a id="5196" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5198" href="Quotient.Type.html#5095" class="Bound">h</a>
   <a id="5203" href="Quotient.Type.html#5063" class="Function">at-most-one-mediating-map/</a> <a id="5230" href="Quotient.Type.html#5230" class="Bound">g</a> <a id="5232" href="Quotient.Type.html#5232" class="Bound">h</a> <a id="5234" href="Quotient.Type.html#5234" class="Bound">p</a> <a id="5236" href="Quotient.Type.html#5236" class="Bound">x</a> <a id="5238" class="Symbol">=</a> <a id="5240" href="Quotient.Type.html#5847" class="Function">γ</a>
    <a id="5246" class="Keyword">where</a>
     <a id="5257" href="Quotient.Type.html#5257" class="Function">f</a> <a id="5259" class="Symbol">:</a> <a id="5261" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="5263" class="Symbol">→</a> <a id="5265" href="Quotient.Type.html#4581" class="Bound">A</a>
     <a id="5272" href="Quotient.Type.html#5257" class="Function">f</a> <a id="5274" class="Symbol">=</a> <a id="5276" href="Quotient.Type.html#5230" class="Bound">g</a> <a id="5278" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5280" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="5283" href="Quotient.Type.html#4160" class="Bound">≋</a>

     <a id="5291" href="Quotient.Type.html#5291" class="Function">j</a> <a id="5293" class="Symbol">:</a> <a id="5295" href="Quotient.Type.html#1070" class="Function">identifies-related-points</a> <a id="5321" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="5323" href="Quotient.Type.html#5257" class="Function">f</a>
     <a id="5330" href="Quotient.Type.html#5291" class="Function">j</a> <a id="5332" href="Quotient.Type.html#5332" class="Bound">e</a> <a id="5334" class="Symbol">=</a> <a id="5336" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5339" href="Quotient.Type.html#5230" class="Bound">g</a> <a id="5341" class="Symbol">(</a><a id="5342" href="Quotient.Type.html#1799" class="Field">η/-identifies-related-points</a> <a id="5371" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="5373" href="Quotient.Type.html#5332" class="Bound">e</a><a id="5374" class="Symbol">)</a>

     <a id="5382" href="Quotient.Type.html#5382" class="Function">q</a> <a id="5384" class="Symbol">:</a> <a id="5386" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="5401" href="Quotient.Type.html#5257" class="Function">f</a> <a id="5403" href="Quotient.Type.html#5291" class="Function">j</a> <a id="5405" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5407" href="Quotient.Type.html#5230" class="Bound">g</a>
     <a id="5414" href="Quotient.Type.html#5382" class="Function">q</a> <a id="5416" class="Symbol">=</a> <a id="5418" href="UF.Subsingletons.html#8665" class="Function">witness-uniqueness</a> <a id="5437" class="Symbol">(λ</a> <a id="5440" href="Quotient.Type.html#5440" class="Bound">f̅</a> <a id="5443" class="Symbol">→</a> <a id="5445" href="Quotient.Type.html#5440" class="Bound">f̅</a> <a id="5448" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5450" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="5453" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="5455" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5457" href="Quotient.Type.html#5257" class="Function">f</a><a id="5458" class="Symbol">)</a>
          <a id="5470" class="Symbol">(</a><a id="5471" href="Quotient.Type.html#2063" class="Field">/-universality</a> <a id="5486" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="5488" href="Quotient.Type.html#4602" class="Bound">A-is-set</a> <a id="5497" href="Quotient.Type.html#5257" class="Function">f</a> <a id="5499" href="Quotient.Type.html#5291" class="Function">j</a><a id="5500" class="Symbol">)</a>
          <a id="5512" class="Symbol">(</a><a id="5513" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="5528" href="Quotient.Type.html#5257" class="Function">f</a> <a id="5530" href="Quotient.Type.html#5291" class="Function">j</a><a id="5531" class="Symbol">)</a>
          <a id="5543" href="Quotient.Type.html#5230" class="Bound">g</a>
          <a id="5555" class="Symbol">(</a><a id="5556" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="5579" href="Quotient.Type.html#5257" class="Function">f</a> <a id="5581" href="Quotient.Type.html#5291" class="Function">j</a><a id="5582" class="Symbol">)</a>
          <a id="5594" class="Symbol">(λ</a> <a id="5597" href="Quotient.Type.html#5597" class="Bound">x</a> <a id="5599" class="Symbol">→</a> <a id="5601" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="5605" class="Symbol">)</a>

     <a id="5613" href="Quotient.Type.html#5613" class="Function">r</a> <a id="5615" class="Symbol">:</a> <a id="5617" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="5632" href="Quotient.Type.html#5257" class="Function">f</a> <a id="5634" href="Quotient.Type.html#5291" class="Function">j</a> <a id="5636" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5638" href="Quotient.Type.html#5232" class="Bound">h</a>
     <a id="5645" href="Quotient.Type.html#5613" class="Function">r</a> <a id="5647" class="Symbol">=</a> <a id="5649" href="UF.Subsingletons.html#8665" class="Function">witness-uniqueness</a> <a id="5668" class="Symbol">(λ</a> <a id="5671" href="Quotient.Type.html#5671" class="Bound">f̅</a> <a id="5674" class="Symbol">→</a> <a id="5676" href="Quotient.Type.html#5671" class="Bound">f̅</a> <a id="5679" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5681" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="5684" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="5686" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5688" href="Quotient.Type.html#5257" class="Function">f</a><a id="5689" class="Symbol">)</a>
          <a id="5701" class="Symbol">(</a><a id="5702" href="Quotient.Type.html#2063" class="Field">/-universality</a> <a id="5717" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="5719" href="Quotient.Type.html#4602" class="Bound">A-is-set</a> <a id="5728" href="Quotient.Type.html#5257" class="Function">f</a> <a id="5730" href="Quotient.Type.html#5291" class="Function">j</a><a id="5731" class="Symbol">)</a>
          <a id="5743" class="Symbol">(</a><a id="5744" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="5759" href="Quotient.Type.html#5257" class="Function">f</a> <a id="5761" href="Quotient.Type.html#5291" class="Function">j</a><a id="5762" class="Symbol">)</a>
          <a id="5774" href="Quotient.Type.html#5232" class="Bound">h</a>
          <a id="5786" class="Symbol">(</a><a id="5787" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="5810" href="Quotient.Type.html#5257" class="Function">f</a> <a id="5812" href="Quotient.Type.html#5291" class="Function">j</a><a id="5813" class="Symbol">)</a>
          <a id="5825" class="Symbol">(λ</a> <a id="5828" href="Quotient.Type.html#5828" class="Bound">x</a> <a id="5830" class="Symbol">→</a> <a id="5832" class="Symbol">(</a><a id="5833" href="Quotient.Type.html#5234" class="Bound">p</a> <a id="5835" href="Quotient.Type.html#5828" class="Bound">x</a><a id="5836" class="Symbol">)</a><a id="5837" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5839" class="Symbol">)</a>

     <a id="5847" href="Quotient.Type.html#5847" class="Function">γ</a> <a id="5849" class="Symbol">=</a> <a id="5851" href="Quotient.Type.html#5230" class="Bound">g</a> <a id="5853" href="Quotient.Type.html#5236" class="Bound">x</a>                  <a id="5872" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5875" href="UF.Base.html#12002" class="Function">happly</a> <a id="5882" class="Symbol">(</a><a id="5883" href="Quotient.Type.html#5382" class="Function">q</a> <a id="5885" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5887" class="Symbol">)</a> <a id="5889" href="Quotient.Type.html#5236" class="Bound">x</a> <a id="5891" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="5902" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="5917" href="Quotient.Type.html#5257" class="Function">f</a> <a id="5919" href="Quotient.Type.html#5291" class="Function">j</a> <a id="5921" href="Quotient.Type.html#5236" class="Bound">x</a> <a id="5923" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5926" href="UF.Base.html#12002" class="Function">happly</a> <a id="5933" href="Quotient.Type.html#5613" class="Function">r</a> <a id="5935" href="Quotient.Type.html#5236" class="Bound">x</a> <a id="5937" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="5948" href="Quotient.Type.html#5232" class="Bound">h</a> <a id="5950" href="Quotient.Type.html#5236" class="Bound">x</a>                  <a id="5969" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="5974" href="Quotient.Type.html#5974" class="Function">extension/</a> <a id="5985" class="Symbol">:</a> <a id="5987" class="Symbol">(</a><a id="5988" href="Quotient.Type.html#5988" class="Bound">f</a> <a id="5990" class="Symbol">:</a> <a id="5992" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="5994" class="Symbol">→</a> <a id="5996" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="5998" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="6000" href="Quotient.Type.html#4160" class="Bound">≋</a><a id="6001" class="Symbol">)</a>
             <a id="6016" class="Symbol">→</a> <a id="6018" href="Quotient.Type.html#1070" class="Function">identifies-related-points</a> <a id="6044" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6046" href="Quotient.Type.html#5988" class="Bound">f</a>
             <a id="6061" class="Symbol">→</a> <a id="6063" class="Symbol">(</a><a id="6064" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="6066" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="6068" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6070" class="Symbol">→</a> <a id="6072" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="6074" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="6076" href="Quotient.Type.html#4160" class="Bound">≋</a><a id="6077" class="Symbol">)</a>
  <a id="6081" href="Quotient.Type.html#5974" class="Function">extension/</a> <a id="6092" class="Symbol">=</a> <a id="6094" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="6109" class="Symbol">(</a><a id="6110" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="6119" href="Quotient.Type.html#4160" class="Bound">≋</a><a id="6120" class="Symbol">)</a>

  <a id="6125" href="Quotient.Type.html#6125" class="Function">extension-triangle/</a> <a id="6145" class="Symbol">:</a> <a id="6147" class="Symbol">(</a><a id="6148" href="Quotient.Type.html#6148" class="Bound">f</a> <a id="6150" class="Symbol">:</a> <a id="6152" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="6154" class="Symbol">→</a> <a id="6156" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="6158" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="6160" href="Quotient.Type.html#4160" class="Bound">≋</a><a id="6161" class="Symbol">)</a>
                        <a id="6187" class="Symbol">(</a><a id="6188" href="Quotient.Type.html#6188" class="Bound">i</a> <a id="6190" class="Symbol">:</a> <a id="6192" href="Quotient.Type.html#1070" class="Function">identifies-related-points</a> <a id="6218" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6220" href="Quotient.Type.html#6148" class="Bound">f</a><a id="6221" class="Symbol">)</a>
                      <a id="6245" class="Symbol">→</a> <a id="6247" href="Quotient.Type.html#5974" class="Function">extension/</a> <a id="6258" href="Quotient.Type.html#6148" class="Bound">f</a> <a id="6260" href="Quotient.Type.html#6188" class="Bound">i</a> <a id="6262" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6264" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="6267" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6269" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6271" href="Quotient.Type.html#6148" class="Bound">f</a>
  <a id="6275" href="Quotient.Type.html#6125" class="Function">extension-triangle/</a> <a id="6295" class="Symbol">=</a> <a id="6297" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="6320" class="Symbol">(</a><a id="6321" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="6330" href="Quotient.Type.html#4160" class="Bound">≋</a><a id="6331" class="Symbol">)</a>

  <a id="6336" class="Keyword">module</a> <a id="6343" href="Quotient.Type.html#6343" class="Module">_</a> <a id="6345" class="Symbol">(</a><a id="6346" href="Quotient.Type.html#6346" class="Bound">f</a> <a id="6348" class="Symbol">:</a> <a id="6350" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="6352" class="Symbol">→</a> <a id="6354" href="Quotient.Type.html#4140" class="Bound">X</a><a id="6355" class="Symbol">)</a>
           <a id="6368" class="Symbol">(</a><a id="6369" href="Quotient.Type.html#6369" class="Bound">p</a> <a id="6371" class="Symbol">:</a> <a id="6373" class="Symbol">{</a><a id="6374" href="Quotient.Type.html#6374" class="Bound">x</a> <a id="6376" href="Quotient.Type.html#6376" class="Bound">y</a> <a id="6378" class="Symbol">:</a> <a id="6380" href="Quotient.Type.html#4140" class="Bound">X</a><a id="6381" class="Symbol">}</a> <a id="6383" class="Symbol">→</a> <a id="6385" href="Quotient.Type.html#6374" class="Bound">x</a> <a id="6387" href="Quotient.Type.html#4163" class="Bound Operator">≈</a> <a id="6389" href="Quotient.Type.html#6376" class="Bound">y</a> <a id="6391" class="Symbol">→</a> <a id="6393" href="Quotient.Type.html#6346" class="Bound">f</a> <a id="6395" href="Quotient.Type.html#6374" class="Bound">x</a> <a id="6397" href="Quotient.Type.html#4163" class="Bound Operator">≈</a> <a id="6399" href="Quotient.Type.html#6346" class="Bound">f</a> <a id="6401" href="Quotient.Type.html#6376" class="Bound">y</a><a id="6402" class="Symbol">)</a>
         <a id="6413" class="Keyword">where</a>

   <a id="6423" class="Keyword">abstract</a>
    <a id="6436" class="Keyword">private</a>
      <a id="6450" href="Quotient.Type.html#6450" class="Function">π</a> <a id="6452" class="Symbol">:</a> <a id="6454" href="Quotient.Type.html#1070" class="Function">identifies-related-points</a> <a id="6480" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6482" class="Symbol">(</a><a id="6483" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="6486" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6488" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6490" href="Quotient.Type.html#6346" class="Bound">f</a><a id="6491" class="Symbol">)</a>
      <a id="6499" href="Quotient.Type.html#6450" class="Function">π</a> <a id="6501" href="Quotient.Type.html#6501" class="Bound">e</a> <a id="6503" class="Symbol">=</a> <a id="6505" href="Quotient.Type.html#1799" class="Field">η/-identifies-related-points</a> <a id="6534" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6536" class="Symbol">(</a><a id="6537" href="Quotient.Type.html#6369" class="Bound">p</a> <a id="6539" href="Quotient.Type.html#6501" class="Bound">e</a><a id="6540" class="Symbol">)</a>

   <a id="6546" href="Quotient.Type.html#6546" class="Function">extension₁/</a> <a id="6558" class="Symbol">:</a> <a id="6560" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="6562" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="6564" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6566" class="Symbol">→</a> <a id="6568" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="6570" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="6572" href="Quotient.Type.html#4160" class="Bound">≋</a>
   <a id="6577" href="Quotient.Type.html#6546" class="Function">extension₁/</a> <a id="6589" class="Symbol">=</a> <a id="6591" href="Quotient.Type.html#5974" class="Function">extension/</a> <a id="6602" class="Symbol">(</a><a id="6603" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="6606" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6608" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6610" href="Quotient.Type.html#6346" class="Bound">f</a><a id="6611" class="Symbol">)</a> <a id="6613" href="Quotient.Type.html#6450" class="Function">π</a>

   <a id="6619" href="Quotient.Type.html#6619" class="Function">naturality/</a> <a id="6631" class="Symbol">:</a> <a id="6633" href="Quotient.Type.html#6546" class="Function">extension₁/</a> <a id="6645" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6647" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="6650" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6652" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6654" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="6657" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6659" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6661" href="Quotient.Type.html#6346" class="Bound">f</a>
   <a id="6666" href="Quotient.Type.html#6619" class="Function">naturality/</a> <a id="6678" class="Symbol">=</a> <a id="6680" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="6703" class="Symbol">(</a><a id="6704" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="6713" href="Quotient.Type.html#4160" class="Bound">≋</a><a id="6714" class="Symbol">)</a> <a id="6716" class="Symbol">(</a><a id="6717" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="6720" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6722" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6724" href="Quotient.Type.html#6346" class="Bound">f</a><a id="6725" class="Symbol">)</a> <a id="6727" href="Quotient.Type.html#6450" class="Function">π</a>

  <a id="6732" class="Keyword">module</a> <a id="6739" href="Quotient.Type.html#6739" class="Module">_</a> <a id="6741" class="Symbol">(</a><a id="6742" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="6744" class="Symbol">:</a> <a id="6746" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="6748" class="Symbol">→</a> <a id="6750" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="6752" class="Symbol">→</a> <a id="6754" href="Quotient.Type.html#4140" class="Bound">X</a><a id="6755" class="Symbol">)</a>
           <a id="6768" class="Symbol">(</a><a id="6769" href="Quotient.Type.html#6769" class="Bound">p</a> <a id="6771" class="Symbol">:</a> <a id="6773" class="Symbol">{</a><a id="6774" href="Quotient.Type.html#6774" class="Bound">x</a> <a id="6776" href="Quotient.Type.html#6776" class="Bound">y</a> <a id="6778" href="Quotient.Type.html#6778" class="Bound">x&#39;</a> <a id="6781" href="Quotient.Type.html#6781" class="Bound">y&#39;</a> <a id="6784" class="Symbol">:</a> <a id="6786" href="Quotient.Type.html#4140" class="Bound">X</a><a id="6787" class="Symbol">}</a> <a id="6789" class="Symbol">→</a> <a id="6791" href="Quotient.Type.html#6774" class="Bound">x</a> <a id="6793" href="Quotient.Type.html#4163" class="Bound Operator">≈</a> <a id="6795" href="Quotient.Type.html#6778" class="Bound">x&#39;</a> <a id="6798" class="Symbol">→</a> <a id="6800" href="Quotient.Type.html#6776" class="Bound">y</a> <a id="6802" href="Quotient.Type.html#4163" class="Bound Operator">≈</a> <a id="6804" href="Quotient.Type.html#6781" class="Bound">y&#39;</a> <a id="6807" class="Symbol">→</a> <a id="6809" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="6811" href="Quotient.Type.html#6774" class="Bound">x</a> <a id="6813" href="Quotient.Type.html#6776" class="Bound">y</a> <a id="6815" href="Quotient.Type.html#4163" class="Bound Operator">≈</a> <a id="6817" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="6819" href="Quotient.Type.html#6778" class="Bound">x&#39;</a> <a id="6822" href="Quotient.Type.html#6781" class="Bound">y&#39;</a><a id="6824" class="Symbol">)</a>
         <a id="6835" class="Keyword">where</a>

   <a id="6845" class="Keyword">abstract</a>
    <a id="6858" class="Keyword">private</a>
     <a id="6871" href="Quotient.Type.html#6871" class="Function">π</a> <a id="6873" class="Symbol">:</a> <a id="6875" class="Symbol">(</a><a id="6876" href="Quotient.Type.html#6876" class="Bound">x</a> <a id="6878" class="Symbol">:</a> <a id="6880" href="Quotient.Type.html#4140" class="Bound">X</a><a id="6881" class="Symbol">)</a> <a id="6883" class="Symbol">→</a> <a id="6885" href="Quotient.Type.html#1070" class="Function">identifies-related-points</a> <a id="6911" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6913" class="Symbol">(</a><a id="6914" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="6917" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6919" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6921" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="6923" href="Quotient.Type.html#6876" class="Bound">x</a><a id="6924" class="Symbol">)</a>
     <a id="6931" href="Quotient.Type.html#6871" class="Function">π</a> <a id="6933" href="Quotient.Type.html#6933" class="Bound">x</a> <a id="6935" class="Symbol">{</a><a id="6936" href="Quotient.Type.html#6936" class="Bound">y</a><a id="6937" class="Symbol">}</a> <a id="6939" class="Symbol">{</a><a id="6940" href="Quotient.Type.html#6940" class="Bound">y&#39;</a><a id="6942" class="Symbol">}</a> <a id="6944" href="Quotient.Type.html#6944" class="Bound">e</a> <a id="6946" class="Symbol">=</a> <a id="6948" href="Quotient.Type.html#1799" class="Field">η/-identifies-related-points</a> <a id="6977" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="6979" class="Symbol">(</a><a id="6980" href="Quotient.Type.html#6769" class="Bound">p</a> <a id="6982" class="Symbol">{</a><a id="6983" href="Quotient.Type.html#6933" class="Bound">x</a><a id="6984" class="Symbol">}</a> <a id="6986" class="Symbol">{</a><a id="6987" href="Quotient.Type.html#6936" class="Bound">y</a><a id="6988" class="Symbol">}</a> <a id="6990" class="Symbol">{</a><a id="6991" href="Quotient.Type.html#6933" class="Bound">x</a><a id="6992" class="Symbol">}</a> <a id="6994" class="Symbol">{</a><a id="6995" href="Quotient.Type.html#6940" class="Bound">y&#39;</a><a id="6997" class="Symbol">}</a> <a id="6999" class="Symbol">(</a><a id="7000" href="Quotient.Type.html#4174" class="Bound">≈r</a> <a id="7003" href="Quotient.Type.html#6933" class="Bound">x</a><a id="7004" class="Symbol">)</a> <a id="7006" href="Quotient.Type.html#6944" class="Bound">e</a><a id="7007" class="Symbol">)</a>

     <a id="7015" href="Quotient.Type.html#7015" class="Function">p&#39;</a> <a id="7018" class="Symbol">:</a> <a id="7020" class="Symbol">(</a><a id="7021" href="Quotient.Type.html#7021" class="Bound">x</a> <a id="7023" class="Symbol">:</a> <a id="7025" href="Quotient.Type.html#4140" class="Bound">X</a><a id="7026" class="Symbol">)</a> <a id="7028" class="Symbol">{</a><a id="7029" href="Quotient.Type.html#7029" class="Bound">y</a> <a id="7031" href="Quotient.Type.html#7031" class="Bound">y&#39;</a> <a id="7034" class="Symbol">:</a> <a id="7036" href="Quotient.Type.html#4140" class="Bound">X</a><a id="7037" class="Symbol">}</a> <a id="7039" class="Symbol">→</a> <a id="7041" href="Quotient.Type.html#7029" class="Bound">y</a> <a id="7043" href="Quotient.Type.html#4163" class="Bound Operator">≈</a> <a id="7045" href="Quotient.Type.html#7031" class="Bound">y&#39;</a> <a id="7048" class="Symbol">→</a> <a id="7050" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="7052" href="Quotient.Type.html#7021" class="Bound">x</a> <a id="7054" href="Quotient.Type.html#7029" class="Bound">y</a> <a id="7056" href="Quotient.Type.html#4163" class="Bound Operator">≈</a> <a id="7058" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="7060" href="Quotient.Type.html#7021" class="Bound">x</a> <a id="7062" href="Quotient.Type.html#7031" class="Bound">y&#39;</a>
     <a id="7070" href="Quotient.Type.html#7015" class="Function">p&#39;</a> <a id="7073" href="Quotient.Type.html#7073" class="Bound">x</a> <a id="7075" class="Symbol">{</a><a id="7076" href="Quotient.Type.html#7076" class="Bound">x&#39;</a><a id="7078" class="Symbol">}</a> <a id="7080" class="Symbol">{</a><a id="7081" href="Quotient.Type.html#7081" class="Bound">y&#39;</a><a id="7083" class="Symbol">}</a> <a id="7085" class="Symbol">=</a> <a id="7087" href="Quotient.Type.html#6769" class="Bound">p</a> <a id="7089" class="Symbol">{</a><a id="7090" href="Quotient.Type.html#7073" class="Bound">x</a><a id="7091" class="Symbol">}</a> <a id="7093" class="Symbol">{</a><a id="7094" href="Quotient.Type.html#7076" class="Bound">x&#39;</a><a id="7096" class="Symbol">}</a> <a id="7098" class="Symbol">{</a><a id="7099" href="Quotient.Type.html#7073" class="Bound">x</a><a id="7100" class="Symbol">}</a> <a id="7102" class="Symbol">{</a><a id="7103" href="Quotient.Type.html#7081" class="Bound">y&#39;</a><a id="7105" class="Symbol">}</a> <a id="7107" class="Symbol">(</a><a id="7108" href="Quotient.Type.html#4174" class="Bound">≈r</a> <a id="7111" href="Quotient.Type.html#7073" class="Bound">x</a><a id="7112" class="Symbol">)</a>

     <a id="7120" href="Quotient.Type.html#7120" class="Function">f₁</a> <a id="7123" class="Symbol">:</a> <a id="7125" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="7127" class="Symbol">→</a> <a id="7129" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="7131" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="7133" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7135" class="Symbol">→</a> <a id="7137" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="7139" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="7141" href="Quotient.Type.html#4160" class="Bound">≋</a>
     <a id="7148" href="Quotient.Type.html#7120" class="Function">f₁</a> <a id="7151" href="Quotient.Type.html#7151" class="Bound">x</a> <a id="7153" class="Symbol">=</a> <a id="7155" href="Quotient.Type.html#6546" class="Function">extension₁/</a> <a id="7167" class="Symbol">(</a><a id="7168" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="7170" href="Quotient.Type.html#7151" class="Bound">x</a><a id="7171" class="Symbol">)</a> <a id="7173" class="Symbol">(</a><a id="7174" href="Quotient.Type.html#7015" class="Function">p&#39;</a> <a id="7177" href="Quotient.Type.html#7151" class="Bound">x</a><a id="7178" class="Symbol">)</a>

     <a id="7186" href="Quotient.Type.html#7186" class="Function">δ</a> <a id="7188" class="Symbol">:</a> <a id="7190" class="Symbol">{</a><a id="7191" href="Quotient.Type.html#7191" class="Bound">x</a> <a id="7193" href="Quotient.Type.html#7193" class="Bound">x&#39;</a> <a id="7196" class="Symbol">:</a> <a id="7198" href="Quotient.Type.html#4140" class="Bound">X</a><a id="7199" class="Symbol">}</a> <a id="7201" class="Symbol">→</a> <a id="7203" href="Quotient.Type.html#7191" class="Bound">x</a> <a id="7205" href="Quotient.Type.html#4163" class="Bound Operator">≈</a> <a id="7207" href="Quotient.Type.html#7193" class="Bound">x&#39;</a> <a id="7210" class="Symbol">→</a> <a id="7212" class="Symbol">(</a><a id="7213" href="Quotient.Type.html#7213" class="Bound">y</a> <a id="7215" class="Symbol">:</a> <a id="7217" href="Quotient.Type.html#4140" class="Bound">X</a><a id="7218" class="Symbol">)</a> <a id="7220" class="Symbol">→</a> <a id="7222" href="Quotient.Type.html#7120" class="Function">f₁</a> <a id="7225" href="Quotient.Type.html#7191" class="Bound">x</a> <a id="7227" class="Symbol">(</a><a id="7228" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7231" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7233" href="Quotient.Type.html#7213" class="Bound">y</a><a id="7234" class="Symbol">)</a> <a id="7236" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7238" href="Quotient.Type.html#7120" class="Function">f₁</a> <a id="7241" href="Quotient.Type.html#7193" class="Bound">x&#39;</a> <a id="7244" class="Symbol">(</a><a id="7245" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7248" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7250" href="Quotient.Type.html#7213" class="Bound">y</a><a id="7251" class="Symbol">)</a>
     <a id="7258" href="Quotient.Type.html#7186" class="Function">δ</a> <a id="7260" class="Symbol">{</a><a id="7261" href="Quotient.Type.html#7261" class="Bound">x</a><a id="7262" class="Symbol">}</a> <a id="7264" class="Symbol">{</a><a id="7265" href="Quotient.Type.html#7265" class="Bound">x&#39;</a><a id="7267" class="Symbol">}</a> <a id="7269" href="Quotient.Type.html#7269" class="Bound">e</a> <a id="7271" href="Quotient.Type.html#7271" class="Bound">y</a> <a id="7273" class="Symbol">=</a>
       <a id="7282" href="Quotient.Type.html#7120" class="Function">f₁</a> <a id="7285" href="Quotient.Type.html#7261" class="Bound">x</a> <a id="7287" class="Symbol">(</a><a id="7288" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7291" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7293" href="Quotient.Type.html#7271" class="Bound">y</a><a id="7294" class="Symbol">)</a>   <a id="7298" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7301" href="Quotient.Type.html#6619" class="Function">naturality/</a> <a id="7313" class="Symbol">(</a><a id="7314" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="7316" href="Quotient.Type.html#7261" class="Bound">x</a><a id="7317" class="Symbol">)</a> <a id="7319" class="Symbol">(</a><a id="7320" href="Quotient.Type.html#7015" class="Function">p&#39;</a> <a id="7323" href="Quotient.Type.html#7261" class="Bound">x</a><a id="7324" class="Symbol">)</a> <a id="7326" href="Quotient.Type.html#7271" class="Bound">y</a> <a id="7328" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="7337" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7340" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7342" class="Symbol">(</a><a id="7343" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="7345" href="Quotient.Type.html#7261" class="Bound">x</a> <a id="7347" href="Quotient.Type.html#7271" class="Bound">y</a><a id="7348" class="Symbol">)</a>    <a id="7353" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7356" href="Quotient.Type.html#1799" class="Field">η/-identifies-related-points</a> <a id="7385" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7387" class="Symbol">(</a><a id="7388" href="Quotient.Type.html#6769" class="Bound">p</a> <a id="7390" href="Quotient.Type.html#7269" class="Bound">e</a> <a id="7392" class="Symbol">(</a><a id="7393" href="Quotient.Type.html#4174" class="Bound">≈r</a> <a id="7396" href="Quotient.Type.html#7271" class="Bound">y</a><a id="7397" class="Symbol">))</a> <a id="7400" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="7409" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7412" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7414" class="Symbol">(</a><a id="7415" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="7417" href="Quotient.Type.html#7265" class="Bound">x&#39;</a> <a id="7420" href="Quotient.Type.html#7271" class="Bound">y</a><a id="7421" class="Symbol">)</a>   <a id="7425" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7428" class="Symbol">(</a><a id="7429" href="Quotient.Type.html#6619" class="Function">naturality/</a> <a id="7441" class="Symbol">(</a><a id="7442" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="7444" href="Quotient.Type.html#7265" class="Bound">x&#39;</a><a id="7446" class="Symbol">)</a> <a id="7448" class="Symbol">(</a><a id="7449" href="Quotient.Type.html#7015" class="Function">p&#39;</a> <a id="7452" href="Quotient.Type.html#7265" class="Bound">x&#39;</a><a id="7454" class="Symbol">)</a> <a id="7456" href="Quotient.Type.html#7271" class="Bound">y</a><a id="7457" class="Symbol">)</a><a id="7458" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="7461" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="7470" href="Quotient.Type.html#7120" class="Function">f₁</a> <a id="7473" href="Quotient.Type.html#7265" class="Bound">x&#39;</a> <a id="7476" class="Symbol">(</a><a id="7477" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7480" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7482" href="Quotient.Type.html#7271" class="Bound">y</a><a id="7483" class="Symbol">)</a>  <a id="7486" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

     <a id="7494" href="Quotient.Type.html#7494" class="Function">ρ</a> <a id="7496" class="Symbol">:</a> <a id="7498" class="Symbol">(</a><a id="7499" href="Quotient.Type.html#7499" class="Bound">b</a> <a id="7501" class="Symbol">:</a> <a id="7503" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="7505" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="7507" href="Quotient.Type.html#4160" class="Bound">≋</a><a id="7508" class="Symbol">)</a> <a id="7510" class="Symbol">{</a><a id="7511" href="Quotient.Type.html#7511" class="Bound">x</a> <a id="7513" href="Quotient.Type.html#7513" class="Bound">x&#39;</a> <a id="7516" class="Symbol">:</a> <a id="7518" href="Quotient.Type.html#4140" class="Bound">X</a><a id="7519" class="Symbol">}</a> <a id="7521" class="Symbol">→</a> <a id="7523" href="Quotient.Type.html#7511" class="Bound">x</a> <a id="7525" href="Quotient.Type.html#4163" class="Bound Operator">≈</a> <a id="7527" href="Quotient.Type.html#7513" class="Bound">x&#39;</a> <a id="7530" class="Symbol">→</a> <a id="7532" href="Quotient.Type.html#7120" class="Function">f₁</a> <a id="7535" href="Quotient.Type.html#7511" class="Bound">x</a> <a id="7537" href="Quotient.Type.html#7499" class="Bound">b</a> <a id="7539" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7541" href="Quotient.Type.html#7120" class="Function">f₁</a> <a id="7544" href="Quotient.Type.html#7513" class="Bound">x&#39;</a> <a id="7547" href="Quotient.Type.html#7499" class="Bound">b</a>
     <a id="7554" href="Quotient.Type.html#7494" class="Function">ρ</a> <a id="7556" href="Quotient.Type.html#7556" class="Bound">b</a> <a id="7558" class="Symbol">{</a><a id="7559" href="Quotient.Type.html#7559" class="Bound">x</a><a id="7560" class="Symbol">}</a> <a id="7562" class="Symbol">{</a><a id="7563" href="Quotient.Type.html#7563" class="Bound">x&#39;</a><a id="7565" class="Symbol">}</a> <a id="7567" href="Quotient.Type.html#7567" class="Bound">e</a> <a id="7569" class="Symbol">=</a> <a id="7571" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="7583" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7585" class="Symbol">(λ</a> <a id="7588" href="Quotient.Type.html#7588" class="Bound">y</a> <a id="7590" class="Symbol">→</a> <a id="7592" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="7601" href="Quotient.Type.html#4160" class="Bound">≋</a><a id="7602" class="Symbol">)</a> <a id="7604" class="Symbol">(</a><a id="7605" href="Quotient.Type.html#7186" class="Function">δ</a> <a id="7607" href="Quotient.Type.html#7567" class="Bound">e</a><a id="7608" class="Symbol">)</a> <a id="7610" href="Quotient.Type.html#7556" class="Bound">b</a>

     <a id="7618" href="Quotient.Type.html#7618" class="Function">f₂</a> <a id="7621" class="Symbol">:</a> <a id="7623" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="7625" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="7627" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7629" class="Symbol">→</a> <a id="7631" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="7633" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="7635" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7637" class="Symbol">→</a> <a id="7639" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="7641" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="7643" href="Quotient.Type.html#4160" class="Bound">≋</a>
     <a id="7650" href="Quotient.Type.html#7618" class="Function">f₂</a> <a id="7653" href="Quotient.Type.html#7653" class="Bound">d</a> <a id="7655" href="Quotient.Type.html#7655" class="Bound">e</a> <a id="7657" class="Symbol">=</a> <a id="7659" href="Quotient.Type.html#5974" class="Function">extension/</a> <a id="7670" class="Symbol">(λ</a> <a id="7673" href="Quotient.Type.html#7673" class="Bound">x</a> <a id="7675" class="Symbol">→</a> <a id="7677" href="Quotient.Type.html#7120" class="Function">f₁</a> <a id="7680" href="Quotient.Type.html#7673" class="Bound">x</a> <a id="7682" href="Quotient.Type.html#7655" class="Bound">e</a><a id="7683" class="Symbol">)</a> <a id="7685" class="Symbol">(</a><a id="7686" href="Quotient.Type.html#7494" class="Function">ρ</a> <a id="7688" href="Quotient.Type.html#7655" class="Bound">e</a><a id="7689" class="Symbol">)</a> <a id="7691" href="Quotient.Type.html#7653" class="Bound">d</a>

   <a id="7697" href="Quotient.Type.html#7697" class="Function">extension₂/</a> <a id="7709" class="Symbol">:</a> <a id="7711" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="7713" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="7715" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7717" class="Symbol">→</a> <a id="7719" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="7721" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="7723" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7725" class="Symbol">→</a> <a id="7727" href="Quotient.Type.html#4140" class="Bound">X</a> <a id="7729" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="7731" href="Quotient.Type.html#4160" class="Bound">≋</a>
   <a id="7736" href="Quotient.Type.html#7697" class="Function">extension₂/</a> <a id="7748" class="Symbol">=</a> <a id="7750" href="Quotient.Type.html#7618" class="Function">f₂</a>

   <a id="7757" class="Keyword">abstract</a>
    <a id="7770" href="Quotient.Type.html#7770" class="Function">naturality₂/</a> <a id="7783" class="Symbol">:</a> <a id="7785" class="Symbol">(</a><a id="7786" href="Quotient.Type.html#7786" class="Bound">x</a> <a id="7788" href="Quotient.Type.html#7788" class="Bound">y</a> <a id="7790" class="Symbol">:</a> <a id="7792" href="Quotient.Type.html#4140" class="Bound">X</a><a id="7793" class="Symbol">)</a> <a id="7795" class="Symbol">→</a> <a id="7797" href="Quotient.Type.html#7618" class="Function">f₂</a> <a id="7800" class="Symbol">(</a><a id="7801" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7804" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7806" href="Quotient.Type.html#7786" class="Bound">x</a><a id="7807" class="Symbol">)</a> <a id="7809" class="Symbol">(</a><a id="7810" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7813" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7815" href="Quotient.Type.html#7788" class="Bound">y</a><a id="7816" class="Symbol">)</a> <a id="7818" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7820" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7823" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7825" class="Symbol">(</a><a id="7826" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="7828" href="Quotient.Type.html#7786" class="Bound">x</a> <a id="7830" href="Quotient.Type.html#7788" class="Bound">y</a><a id="7831" class="Symbol">)</a>
    <a id="7837" href="Quotient.Type.html#7770" class="Function">naturality₂/</a> <a id="7850" href="Quotient.Type.html#7850" class="Bound">x</a> <a id="7852" href="Quotient.Type.html#7852" class="Bound">y</a> <a id="7854" class="Symbol">=</a>
     <a id="7861" href="Quotient.Type.html#7618" class="Function">f₂</a> <a id="7864" class="Symbol">(</a><a id="7865" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7868" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7870" href="Quotient.Type.html#7850" class="Bound">x</a><a id="7871" class="Symbol">)</a> <a id="7873" class="Symbol">(</a><a id="7874" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7877" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7879" href="Quotient.Type.html#7852" class="Bound">y</a><a id="7880" class="Symbol">)</a> <a id="7882" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7885" href="Quotient.Type.html#6125" class="Function">extension-triangle/</a> <a id="7905" class="Symbol">(λ</a> <a id="7908" href="Quotient.Type.html#7908" class="Bound">x</a> <a id="7910" class="Symbol">→</a> <a id="7912" href="Quotient.Type.html#7120" class="Function">f₁</a> <a id="7915" href="Quotient.Type.html#7908" class="Bound">x</a> <a id="7917" class="Symbol">(</a><a id="7918" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7921" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7923" href="Quotient.Type.html#7852" class="Bound">y</a><a id="7924" class="Symbol">))</a> <a id="7927" class="Symbol">(</a><a id="7928" href="Quotient.Type.html#7494" class="Function">ρ</a> <a id="7930" class="Symbol">(</a><a id="7931" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7934" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7936" href="Quotient.Type.html#7852" class="Bound">y</a><a id="7937" class="Symbol">))</a> <a id="7940" href="Quotient.Type.html#7850" class="Bound">x</a> <a id="7942" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="7949" href="Quotient.Type.html#7120" class="Function">f₁</a> <a id="7952" href="Quotient.Type.html#7850" class="Bound">x</a> <a id="7954" class="Symbol">(</a><a id="7955" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="7958" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="7960" href="Quotient.Type.html#7852" class="Bound">y</a><a id="7961" class="Symbol">)</a>        <a id="7970" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7973" href="Quotient.Type.html#6619" class="Function">naturality/</a> <a id="7985" class="Symbol">(</a><a id="7986" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="7988" href="Quotient.Type.html#7850" class="Bound">x</a><a id="7989" class="Symbol">)</a> <a id="7991" class="Symbol">(</a><a id="7992" href="Quotient.Type.html#6769" class="Bound">p</a> <a id="7994" class="Symbol">(</a><a id="7995" href="Quotient.Type.html#4174" class="Bound">≈r</a> <a id="7998" href="Quotient.Type.html#7850" class="Bound">x</a><a id="7999" class="Symbol">))</a> <a id="8002" href="Quotient.Type.html#7852" class="Bound">y</a> <a id="8004" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="8011" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="8014" href="Quotient.Type.html#4160" class="Bound">≋</a> <a id="8016" class="Symbol">(</a><a id="8017" href="Quotient.Type.html#6742" class="Bound">f</a> <a id="8019" href="Quotient.Type.html#7850" class="Bound">x</a> <a id="8021" href="Quotient.Type.html#7852" class="Bound">y</a><a id="8022" class="Symbol">)</a>         <a id="8032" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="8035" class="Markup">\end{code}</a><a id="8045" class="Background">

We extend unary and binary prop-valued relations to the quotient.

</a><a id="8114" class="Markup">\begin{code}</a>

 <a id="8129" class="Keyword">module</a> <a id="general-set-quotients-exist.extending-relations-to-quotient"></a><a id="8136" href="Quotient.Type.html#8136" class="Module">extending-relations-to-quotient</a> <a id="8168" class="Symbol">(</a><a id="8169" href="Quotient.Type.html#8169" class="Bound">fe</a> <a id="8172" class="Symbol">:</a> <a id="8174" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="8181" class="Symbol">)</a> <a id="8183" class="Symbol">(</a><a id="8184" href="Quotient.Type.html#8184" class="Bound">pe</a> <a id="8187" class="Symbol">:</a> <a id="8189" href="UF.Subsingletons.html#7428" class="Function">Prop-Ext</a><a id="8197" class="Symbol">)</a> <a id="8199" class="Keyword">where</a>

  <a id="8208" class="Keyword">module</a> <a id="8215" href="Quotient.Type.html#8215" class="Module">_</a>
          <a id="8227" class="Symbol">{</a><a id="8228" href="Quotient.Type.html#8228" class="Bound">X</a> <a id="8230" class="Symbol">:</a> <a id="8232" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8234" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8236" class="Symbol">}</a>
          <a id="8248" class="Symbol">(</a><a id="8249" href="Quotient.Type.html#8249" class="Bound">≋</a><a id="8250" class="Symbol">@(</a><a id="8252" href="Quotient.Type.html#8252" class="Bound Operator">_≈_</a> <a id="8256" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8258" href="Quotient.Type.html#8258" class="Bound">≈p</a> <a id="8261" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8263" href="Quotient.Type.html#8263" class="Bound">≈r</a> <a id="8266" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8268" href="Quotient.Type.html#8268" class="Bound">≈s</a> <a id="8271" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8273" href="Quotient.Type.html#8273" class="Bound">≈t</a><a id="8275" class="Symbol">)</a> <a id="8277" class="Symbol">:</a> <a id="8279" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="8285" class="Symbol">{</a><a id="8286" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8287" class="Symbol">}</a> <a id="8289" class="Symbol">{</a><a id="8290" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8291" class="Symbol">}</a> <a id="8293" href="Quotient.Type.html#8228" class="Bound">X</a><a id="8294" class="Symbol">)</a>
         <a id="8305" class="Keyword">where</a>

   <a id="8315" class="Keyword">module</a> <a id="8322" href="Quotient.Type.html#8322" class="Module">_</a>
           <a id="8335" class="Symbol">(</a><a id="8336" href="Quotient.Type.html#8336" class="Bound">r</a> <a id="8338" class="Symbol">:</a> <a id="8340" href="Quotient.Type.html#8228" class="Bound">X</a> <a id="8342" class="Symbol">→</a> <a id="8344" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="8346" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="8347" class="Symbol">)</a>
           <a id="8360" class="Symbol">(</a><a id="8361" href="Quotient.Type.html#8361" class="Bound">p</a> <a id="8363" class="Symbol">:</a> <a id="8365" class="Symbol">{</a><a id="8366" href="Quotient.Type.html#8366" class="Bound">x</a> <a id="8368" href="Quotient.Type.html#8368" class="Bound">y</a> <a id="8370" class="Symbol">:</a> <a id="8372" href="Quotient.Type.html#8228" class="Bound">X</a><a id="8373" class="Symbol">}</a> <a id="8375" class="Symbol">→</a> <a id="8377" href="Quotient.Type.html#8366" class="Bound">x</a> <a id="8379" href="Quotient.Type.html#8252" class="Bound Operator">≈</a> <a id="8381" href="Quotient.Type.html#8368" class="Bound">y</a> <a id="8383" class="Symbol">→</a> <a id="8385" href="Quotient.Type.html#8336" class="Bound">r</a> <a id="8387" href="Quotient.Type.html#8366" class="Bound">x</a> <a id="8389" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8391" href="Quotient.Type.html#8336" class="Bound">r</a> <a id="8393" href="Quotient.Type.html#8368" class="Bound">y</a><a id="8394" class="Symbol">)</a>
          <a id="8406" class="Keyword">where</a>

    <a id="8417" href="Quotient.Type.html#8417" class="Function">extension-rel₁</a> <a id="8432" class="Symbol">:</a> <a id="8434" href="Quotient.Type.html#8228" class="Bound">X</a> <a id="8436" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="8438" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="8440" class="Symbol">→</a> <a id="8442" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="8444" href="Quotient.Type.html#8346" class="Bound">𝓣</a>
    <a id="8450" href="Quotient.Type.html#8417" class="Function">extension-rel₁</a> <a id="8465" class="Symbol">=</a> <a id="8467" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="8482" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="8484" class="Symbol">(</a><a id="8485" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="8494" href="Quotient.Type.html#8169" class="Bound">fe</a> <a id="8497" href="Quotient.Type.html#8184" class="Bound">pe</a><a id="8499" class="Symbol">)</a> <a id="8501" href="Quotient.Type.html#8336" class="Bound">r</a> <a id="8503" href="Quotient.Type.html#8361" class="Bound">p</a>

    <a id="8510" href="Quotient.Type.html#8510" class="Function">extension-rel-triangle₁</a> <a id="8534" class="Symbol">:</a> <a id="8536" href="Quotient.Type.html#8417" class="Function">extension-rel₁</a> <a id="8551" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8553" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="8556" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="8558" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="8560" href="Quotient.Type.html#8336" class="Bound">r</a>
    <a id="8566" href="Quotient.Type.html#8510" class="Function">extension-rel-triangle₁</a> <a id="8590" class="Symbol">=</a> <a id="8592" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="8615" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="8617" class="Symbol">(</a><a id="8618" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="8627" href="Quotient.Type.html#8169" class="Bound">fe</a> <a id="8630" href="Quotient.Type.html#8184" class="Bound">pe</a><a id="8632" class="Symbol">)</a> <a id="8634" href="Quotient.Type.html#8336" class="Bound">r</a> <a id="8636" href="Quotient.Type.html#8361" class="Bound">p</a>

   <a id="8642" class="Keyword">module</a> <a id="8649" href="Quotient.Type.html#8649" class="Module">_</a> <a id="8651" class="Symbol">(</a><a id="8652" href="Quotient.Type.html#8652" class="Bound">r</a> <a id="8654" class="Symbol">:</a> <a id="8656" href="Quotient.Type.html#8228" class="Bound">X</a> <a id="8658" class="Symbol">→</a> <a id="8660" href="Quotient.Type.html#8228" class="Bound">X</a> <a id="8662" class="Symbol">→</a> <a id="8664" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="8666" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="8667" class="Symbol">)</a>
            <a id="8681" class="Symbol">(</a><a id="8682" href="Quotient.Type.html#8682" class="Bound">p</a> <a id="8684" class="Symbol">:</a> <a id="8686" class="Symbol">{</a><a id="8687" href="Quotient.Type.html#8687" class="Bound">x</a> <a id="8689" href="Quotient.Type.html#8689" class="Bound">y</a> <a id="8691" href="Quotient.Type.html#8691" class="Bound">x&#39;</a> <a id="8694" href="Quotient.Type.html#8694" class="Bound">y&#39;</a> <a id="8697" class="Symbol">:</a> <a id="8699" href="Quotient.Type.html#8228" class="Bound">X</a><a id="8700" class="Symbol">}</a> <a id="8702" class="Symbol">→</a> <a id="8704" href="Quotient.Type.html#8687" class="Bound">x</a> <a id="8706" href="Quotient.Type.html#8252" class="Bound Operator">≈</a> <a id="8708" href="Quotient.Type.html#8691" class="Bound">x&#39;</a> <a id="8711" class="Symbol">→</a> <a id="8713" href="Quotient.Type.html#8689" class="Bound">y</a> <a id="8715" href="Quotient.Type.html#8252" class="Bound Operator">≈</a> <a id="8717" href="Quotient.Type.html#8694" class="Bound">y&#39;</a> <a id="8720" class="Symbol">→</a> <a id="8722" href="Quotient.Type.html#8652" class="Bound">r</a> <a id="8724" href="Quotient.Type.html#8687" class="Bound">x</a> <a id="8726" href="Quotient.Type.html#8689" class="Bound">y</a> <a id="8728" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8730" href="Quotient.Type.html#8652" class="Bound">r</a> <a id="8732" href="Quotient.Type.html#8691" class="Bound">x&#39;</a> <a id="8735" href="Quotient.Type.html#8694" class="Bound">y&#39;</a><a id="8737" class="Symbol">)</a>
          <a id="8749" class="Keyword">where</a>

    <a id="8760" class="Keyword">abstract</a>
     <a id="8774" class="Keyword">private</a>
      <a id="8788" href="Quotient.Type.html#8788" class="Function">p&#39;</a> <a id="8791" class="Symbol">:</a> <a id="8793" class="Symbol">(</a><a id="8794" href="Quotient.Type.html#8794" class="Bound">x</a> <a id="8796" class="Symbol">:</a> <a id="8798" href="Quotient.Type.html#8228" class="Bound">X</a><a id="8799" class="Symbol">)</a> <a id="8801" class="Symbol">{</a><a id="8802" href="Quotient.Type.html#8802" class="Bound">y</a> <a id="8804" href="Quotient.Type.html#8804" class="Bound">y&#39;</a> <a id="8807" class="Symbol">:</a> <a id="8809" href="Quotient.Type.html#8228" class="Bound">X</a><a id="8810" class="Symbol">}</a> <a id="8812" class="Symbol">→</a> <a id="8814" href="Quotient.Type.html#8802" class="Bound">y</a> <a id="8816" href="Quotient.Type.html#8252" class="Bound Operator">≈</a> <a id="8818" href="Quotient.Type.html#8804" class="Bound">y&#39;</a> <a id="8821" class="Symbol">→</a> <a id="8823" href="Quotient.Type.html#8652" class="Bound">r</a> <a id="8825" href="Quotient.Type.html#8794" class="Bound">x</a> <a id="8827" href="Quotient.Type.html#8802" class="Bound">y</a> <a id="8829" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8831" href="Quotient.Type.html#8652" class="Bound">r</a> <a id="8833" href="Quotient.Type.html#8794" class="Bound">x</a> <a id="8835" href="Quotient.Type.html#8804" class="Bound">y&#39;</a>
      <a id="8844" href="Quotient.Type.html#8788" class="Function">p&#39;</a> <a id="8847" href="Quotient.Type.html#8847" class="Bound">x</a> <a id="8849" class="Symbol">{</a><a id="8850" href="Quotient.Type.html#8850" class="Bound">y</a><a id="8851" class="Symbol">}</a> <a id="8853" class="Symbol">{</a><a id="8854" href="Quotient.Type.html#8854" class="Bound">y&#39;</a><a id="8856" class="Symbol">}</a> <a id="8858" class="Symbol">=</a> <a id="8860" href="Quotient.Type.html#8682" class="Bound">p</a> <a id="8862" class="Symbol">(</a><a id="8863" href="Quotient.Type.html#8263" class="Bound">≈r</a> <a id="8866" href="Quotient.Type.html#8847" class="Bound">x</a><a id="8867" class="Symbol">)</a>

      <a id="8876" href="Quotient.Type.html#8876" class="Function">r₁</a> <a id="8879" class="Symbol">:</a> <a id="8881" href="Quotient.Type.html#8228" class="Bound">X</a> <a id="8883" class="Symbol">→</a> <a id="8885" href="Quotient.Type.html#8228" class="Bound">X</a> <a id="8887" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="8889" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="8891" class="Symbol">→</a> <a id="8893" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="8895" href="Quotient.Type.html#8666" class="Bound">𝓣</a>
      <a id="8903" href="Quotient.Type.html#8876" class="Function">r₁</a> <a id="8906" href="Quotient.Type.html#8906" class="Bound">x</a> <a id="8908" class="Symbol">=</a> <a id="8910" href="Quotient.Type.html#8417" class="Function">extension-rel₁</a> <a id="8925" class="Symbol">(</a><a id="8926" href="Quotient.Type.html#8652" class="Bound">r</a> <a id="8928" href="Quotient.Type.html#8906" class="Bound">x</a><a id="8929" class="Symbol">)</a> <a id="8931" class="Symbol">(</a><a id="8932" href="Quotient.Type.html#8788" class="Function">p&#39;</a> <a id="8935" href="Quotient.Type.html#8906" class="Bound">x</a><a id="8936" class="Symbol">)</a>

      <a id="8945" href="Quotient.Type.html#8945" class="Function">δ</a> <a id="8947" class="Symbol">:</a> <a id="8949" class="Symbol">{</a><a id="8950" href="Quotient.Type.html#8950" class="Bound">x</a> <a id="8952" href="Quotient.Type.html#8952" class="Bound">x&#39;</a> <a id="8955" class="Symbol">:</a> <a id="8957" href="Quotient.Type.html#8228" class="Bound">X</a><a id="8958" class="Symbol">}</a> <a id="8960" class="Symbol">→</a> <a id="8962" href="Quotient.Type.html#8950" class="Bound">x</a> <a id="8964" href="Quotient.Type.html#8252" class="Bound Operator">≈</a> <a id="8966" href="Quotient.Type.html#8952" class="Bound">x&#39;</a> <a id="8969" class="Symbol">→</a> <a id="8971" class="Symbol">(</a><a id="8972" href="Quotient.Type.html#8972" class="Bound">y</a> <a id="8974" class="Symbol">:</a> <a id="8976" href="Quotient.Type.html#8228" class="Bound">X</a><a id="8977" class="Symbol">)</a> <a id="8979" class="Symbol">→</a> <a id="8981" href="Quotient.Type.html#8876" class="Function">r₁</a> <a id="8984" href="Quotient.Type.html#8950" class="Bound">x</a> <a id="8986" class="Symbol">(</a><a id="8987" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="8990" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="8992" href="Quotient.Type.html#8972" class="Bound">y</a><a id="8993" class="Symbol">)</a> <a id="8995" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8997" href="Quotient.Type.html#8876" class="Function">r₁</a> <a id="9000" href="Quotient.Type.html#8952" class="Bound">x&#39;</a> <a id="9003" class="Symbol">(</a><a id="9004" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="9007" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9009" href="Quotient.Type.html#8972" class="Bound">y</a><a id="9010" class="Symbol">)</a>
      <a id="9018" href="Quotient.Type.html#8945" class="Function">δ</a> <a id="9020" class="Symbol">{</a><a id="9021" href="Quotient.Type.html#9021" class="Bound">x</a><a id="9022" class="Symbol">}</a> <a id="9024" class="Symbol">{</a><a id="9025" href="Quotient.Type.html#9025" class="Bound">x&#39;</a><a id="9027" class="Symbol">}</a> <a id="9029" href="Quotient.Type.html#9029" class="Bound">e</a> <a id="9031" href="Quotient.Type.html#9031" class="Bound">y</a> <a id="9033" class="Symbol">=</a>
        <a id="9043" href="Quotient.Type.html#8876" class="Function">r₁</a> <a id="9046" href="Quotient.Type.html#9021" class="Bound">x</a>  <a id="9049" class="Symbol">(</a><a id="9050" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="9053" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9055" href="Quotient.Type.html#9031" class="Bound">y</a><a id="9056" class="Symbol">)</a>  <a id="9059" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9062" href="Quotient.Type.html#8510" class="Function">extension-rel-triangle₁</a> <a id="9086" class="Symbol">(</a><a id="9087" href="Quotient.Type.html#8652" class="Bound">r</a> <a id="9089" href="Quotient.Type.html#9021" class="Bound">x</a><a id="9090" class="Symbol">)</a> <a id="9092" class="Symbol">(</a><a id="9093" href="Quotient.Type.html#8682" class="Bound">p</a> <a id="9095" class="Symbol">(</a><a id="9096" href="Quotient.Type.html#8263" class="Bound">≈r</a> <a id="9099" href="Quotient.Type.html#9021" class="Bound">x</a><a id="9100" class="Symbol">))</a> <a id="9103" href="Quotient.Type.html#9031" class="Bound">y</a>        <a id="9112" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="9122" href="Quotient.Type.html#8652" class="Bound">r</a>  <a id="9125" href="Quotient.Type.html#9021" class="Bound">x</a>     <a id="9131" href="Quotient.Type.html#9031" class="Bound">y</a>      <a id="9138" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9141" href="Quotient.Type.html#8682" class="Bound">p</a> <a id="9143" href="Quotient.Type.html#9029" class="Bound">e</a> <a id="9145" class="Symbol">(</a><a id="9146" href="Quotient.Type.html#8263" class="Bound">≈r</a> <a id="9149" href="Quotient.Type.html#9031" class="Bound">y</a><a id="9150" class="Symbol">)</a>                                        <a id="9191" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="9201" href="Quotient.Type.html#8652" class="Bound">r</a>  <a id="9204" href="Quotient.Type.html#9025" class="Bound">x&#39;</a>    <a id="9210" href="Quotient.Type.html#9031" class="Bound">y</a>      <a id="9217" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9220" class="Symbol">(</a><a id="9221" href="Quotient.Type.html#8510" class="Function">extension-rel-triangle₁</a> <a id="9245" class="Symbol">(</a><a id="9246" href="Quotient.Type.html#8652" class="Bound">r</a> <a id="9248" href="Quotient.Type.html#9025" class="Bound">x&#39;</a><a id="9250" class="Symbol">)</a> <a id="9252" class="Symbol">(</a><a id="9253" href="Quotient.Type.html#8682" class="Bound">p</a> <a id="9255" class="Symbol">(</a><a id="9256" href="Quotient.Type.html#8263" class="Bound">≈r</a> <a id="9259" href="Quotient.Type.html#9025" class="Bound">x&#39;</a><a id="9261" class="Symbol">))</a> <a id="9264" href="Quotient.Type.html#9031" class="Bound">y</a><a id="9265" class="Symbol">)</a> <a id="9267" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="9270" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="9280" href="Quotient.Type.html#8876" class="Function">r₁</a> <a id="9283" href="Quotient.Type.html#9025" class="Bound">x&#39;</a> <a id="9286" class="Symbol">(</a><a id="9287" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="9290" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9292" href="Quotient.Type.html#9031" class="Bound">y</a><a id="9293" class="Symbol">)</a>  <a id="9296" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

      <a id="9305" href="Quotient.Type.html#9305" class="Function">ρ</a> <a id="9307" class="Symbol">:</a> <a id="9309" class="Symbol">(</a><a id="9310" href="Quotient.Type.html#9310" class="Bound">q</a> <a id="9312" class="Symbol">:</a> <a id="9314" href="Quotient.Type.html#8228" class="Bound">X</a> <a id="9316" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="9318" href="Quotient.Type.html#8249" class="Bound">≋</a><a id="9319" class="Symbol">)</a> <a id="9321" class="Symbol">{</a><a id="9322" href="Quotient.Type.html#9322" class="Bound">x</a> <a id="9324" href="Quotient.Type.html#9324" class="Bound">x&#39;</a> <a id="9327" class="Symbol">:</a> <a id="9329" href="Quotient.Type.html#8228" class="Bound">X</a><a id="9330" class="Symbol">}</a> <a id="9332" class="Symbol">→</a> <a id="9334" href="Quotient.Type.html#9322" class="Bound">x</a> <a id="9336" href="Quotient.Type.html#8252" class="Bound Operator">≈</a> <a id="9338" href="Quotient.Type.html#9324" class="Bound">x&#39;</a> <a id="9341" class="Symbol">→</a> <a id="9343" href="Quotient.Type.html#8876" class="Function">r₁</a> <a id="9346" href="Quotient.Type.html#9322" class="Bound">x</a> <a id="9348" href="Quotient.Type.html#9310" class="Bound">q</a> <a id="9350" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9352" href="Quotient.Type.html#8876" class="Function">r₁</a> <a id="9355" href="Quotient.Type.html#9324" class="Bound">x&#39;</a> <a id="9358" href="Quotient.Type.html#9310" class="Bound">q</a>
      <a id="9366" href="Quotient.Type.html#9305" class="Function">ρ</a> <a id="9368" href="Quotient.Type.html#9368" class="Bound">q</a> <a id="9370" class="Symbol">{</a><a id="9371" href="Quotient.Type.html#9371" class="Bound">x</a><a id="9372" class="Symbol">}</a> <a id="9374" class="Symbol">{</a><a id="9375" href="Quotient.Type.html#9375" class="Bound">x&#39;</a><a id="9377" class="Symbol">}</a> <a id="9379" href="Quotient.Type.html#9379" class="Bound">e</a> <a id="9381" class="Symbol">=</a> <a id="9383" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="9395" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9397" class="Symbol">(λ</a> <a id="9400" href="Quotient.Type.html#9400" class="Bound">q</a> <a id="9402" class="Symbol">→</a> <a id="9404" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="9413" href="Quotient.Type.html#8169" class="Bound">fe</a> <a id="9416" href="Quotient.Type.html#8184" class="Bound">pe</a><a id="9418" class="Symbol">)</a> <a id="9420" class="Symbol">(</a><a id="9421" href="Quotient.Type.html#8945" class="Function">δ</a> <a id="9423" href="Quotient.Type.html#9379" class="Bound">e</a><a id="9424" class="Symbol">)</a> <a id="9426" href="Quotient.Type.html#9368" class="Bound">q</a>

      <a id="9435" href="Quotient.Type.html#9435" class="Function">r₂</a> <a id="9438" class="Symbol">:</a> <a id="9440" href="Quotient.Type.html#8228" class="Bound">X</a> <a id="9442" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="9444" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9446" class="Symbol">→</a> <a id="9448" href="Quotient.Type.html#8228" class="Bound">X</a> <a id="9450" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="9452" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9454" class="Symbol">→</a> <a id="9456" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="9458" href="Quotient.Type.html#8666" class="Bound">𝓣</a>
      <a id="9466" href="Quotient.Type.html#9435" class="Function">r₂</a> <a id="9469" class="Symbol">=</a> <a id="9471" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="9486" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9488" class="Symbol">(</a><a id="9489" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="9498" href="Quotient.Type.html#8169" class="Bound">fe</a> <a id="9501" class="Symbol">(λ</a> <a id="9504" href="Quotient.Type.html#9504" class="Bound">_</a> <a id="9506" class="Symbol">→</a> <a id="9508" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="9517" href="Quotient.Type.html#8169" class="Bound">fe</a> <a id="9520" href="Quotient.Type.html#8184" class="Bound">pe</a><a id="9522" class="Symbol">))</a> <a id="9525" href="Quotient.Type.html#8876" class="Function">r₁</a>
                            <a id="9556" class="Symbol">(λ</a> <a id="9559" class="Symbol">{</a><a id="9560" href="Quotient.Type.html#9560" class="Bound">x</a><a id="9561" class="Symbol">}</a> <a id="9563" class="Symbol">{</a><a id="9564" href="Quotient.Type.html#9564" class="Bound">x&#39;</a><a id="9566" class="Symbol">}</a> <a id="9568" href="Quotient.Type.html#9568" class="Bound">e</a> <a id="9570" class="Symbol">→</a> <a id="9572" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="9580" href="Quotient.Type.html#8169" class="Bound">fe</a> <a id="9583" class="Symbol">(λ</a> <a id="9586" href="Quotient.Type.html#9586" class="Bound">q</a> <a id="9588" class="Symbol">→</a> <a id="9590" href="Quotient.Type.html#9305" class="Function">ρ</a> <a id="9592" href="Quotient.Type.html#9586" class="Bound">q</a> <a id="9594" href="Quotient.Type.html#9568" class="Bound">e</a><a id="9595" class="Symbol">))</a>

      <a id="9605" href="Quotient.Type.html#9605" class="Function">σ</a> <a id="9607" class="Symbol">:</a> <a id="9609" class="Symbol">(</a><a id="9610" href="Quotient.Type.html#9610" class="Bound">x</a> <a id="9612" class="Symbol">:</a> <a id="9614" href="Quotient.Type.html#8228" class="Bound">X</a><a id="9615" class="Symbol">)</a> <a id="9617" class="Symbol">→</a> <a id="9619" href="Quotient.Type.html#9435" class="Function">r₂</a> <a id="9622" class="Symbol">(</a><a id="9623" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="9626" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9628" href="Quotient.Type.html#9610" class="Bound">x</a><a id="9629" class="Symbol">)</a> <a id="9631" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9633" href="Quotient.Type.html#8876" class="Function">r₁</a> <a id="9636" href="Quotient.Type.html#9610" class="Bound">x</a>
      <a id="9644" href="Quotient.Type.html#9605" class="Function">σ</a> <a id="9646" class="Symbol">=</a> <a id="9648" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="9671" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9673" class="Symbol">(</a><a id="9674" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="9683" href="Quotient.Type.html#8169" class="Bound">fe</a> <a id="9686" class="Symbol">(λ</a> <a id="9689" href="Quotient.Type.html#9689" class="Bound">_</a> <a id="9691" class="Symbol">→</a> <a id="9693" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="9702" href="Quotient.Type.html#8169" class="Bound">fe</a> <a id="9705" href="Quotient.Type.html#8184" class="Bound">pe</a><a id="9707" class="Symbol">))</a> <a id="9710" href="Quotient.Type.html#8876" class="Function">r₁</a>
                                   <a id="9748" class="Symbol">(λ</a> <a id="9751" class="Symbol">{</a><a id="9752" href="Quotient.Type.html#9752" class="Bound">x</a><a id="9753" class="Symbol">}</a> <a id="9755" class="Symbol">{</a><a id="9756" href="Quotient.Type.html#9756" class="Bound">x&#39;</a><a id="9758" class="Symbol">}</a> <a id="9760" href="Quotient.Type.html#9760" class="Bound">e</a> <a id="9762" class="Symbol">→</a> <a id="9764" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="9772" href="Quotient.Type.html#8169" class="Bound">fe</a> <a id="9775" class="Symbol">(λ</a> <a id="9778" href="Quotient.Type.html#9778" class="Bound">q</a> <a id="9780" class="Symbol">→</a> <a id="9782" href="Quotient.Type.html#9305" class="Function">ρ</a> <a id="9784" href="Quotient.Type.html#9778" class="Bound">q</a> <a id="9786" href="Quotient.Type.html#9760" class="Bound">e</a><a id="9787" class="Symbol">))</a>

      <a id="9797" href="Quotient.Type.html#9797" class="Function">τ</a> <a id="9799" class="Symbol">:</a> <a id="9801" class="Symbol">(</a><a id="9802" href="Quotient.Type.html#9802" class="Bound">x</a> <a id="9804" href="Quotient.Type.html#9804" class="Bound">y</a> <a id="9806" class="Symbol">:</a> <a id="9808" href="Quotient.Type.html#8228" class="Bound">X</a><a id="9809" class="Symbol">)</a> <a id="9811" class="Symbol">→</a> <a id="9813" href="Quotient.Type.html#9435" class="Function">r₂</a> <a id="9816" class="Symbol">(</a><a id="9817" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="9820" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9822" href="Quotient.Type.html#9802" class="Bound">x</a><a id="9823" class="Symbol">)</a> <a id="9825" class="Symbol">(</a><a id="9826" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="9829" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9831" href="Quotient.Type.html#9804" class="Bound">y</a><a id="9832" class="Symbol">)</a> <a id="9834" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9836" href="Quotient.Type.html#8652" class="Bound">r</a> <a id="9838" href="Quotient.Type.html#9802" class="Bound">x</a> <a id="9840" href="Quotient.Type.html#9804" class="Bound">y</a>
      <a id="9848" href="Quotient.Type.html#9797" class="Function">τ</a> <a id="9850" href="Quotient.Type.html#9850" class="Bound">x</a> <a id="9852" href="Quotient.Type.html#9852" class="Bound">y</a> <a id="9854" class="Symbol">=</a> <a id="9856" href="Quotient.Type.html#9435" class="Function">r₂</a> <a id="9859" class="Symbol">(</a><a id="9860" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="9863" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9865" href="Quotient.Type.html#9850" class="Bound">x</a><a id="9866" class="Symbol">)</a> <a id="9868" class="Symbol">(</a><a id="9869" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="9872" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9874" href="Quotient.Type.html#9852" class="Bound">y</a><a id="9875" class="Symbol">)</a> <a id="9877" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9880" href="UF.Base.html#12002" class="Function">happly</a> <a id="9887" class="Symbol">(</a><a id="9888" href="Quotient.Type.html#9605" class="Function">σ</a> <a id="9890" href="Quotient.Type.html#9850" class="Bound">x</a><a id="9891" class="Symbol">)</a> <a id="9893" class="Symbol">(</a><a id="9894" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="9897" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9899" href="Quotient.Type.html#9852" class="Bound">y</a><a id="9900" class="Symbol">)</a> <a id="9902" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="9918" href="Quotient.Type.html#8876" class="Function">r₁</a> <a id="9921" href="Quotient.Type.html#9850" class="Bound">x</a>        <a id="9930" class="Symbol">(</a><a id="9931" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="9934" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="9936" href="Quotient.Type.html#9852" class="Bound">y</a><a id="9937" class="Symbol">)</a> <a id="9939" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9942" href="Quotient.Type.html#8510" class="Function">extension-rel-triangle₁</a> <a id="9966" class="Symbol">(</a><a id="9967" href="Quotient.Type.html#8652" class="Bound">r</a> <a id="9969" href="Quotient.Type.html#9850" class="Bound">x</a><a id="9970" class="Symbol">)</a> <a id="9972" class="Symbol">(</a><a id="9973" href="Quotient.Type.html#8788" class="Function">p&#39;</a> <a id="9976" href="Quotient.Type.html#9850" class="Bound">x</a><a id="9977" class="Symbol">)</a> <a id="9979" href="Quotient.Type.html#9852" class="Bound">y</a> <a id="9981" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="9997" href="Quotient.Type.html#8652" class="Bound">r</a>  <a id="10000" href="Quotient.Type.html#9850" class="Bound">x</a>            <a id="10013" href="Quotient.Type.html#9852" class="Bound">y</a>    <a id="10018" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

    <a id="10025" href="Quotient.Type.html#10025" class="Function">extension-rel₂</a> <a id="10040" class="Symbol">:</a> <a id="10042" href="Quotient.Type.html#8228" class="Bound">X</a> <a id="10044" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="10046" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="10048" class="Symbol">→</a> <a id="10050" href="Quotient.Type.html#8228" class="Bound">X</a> <a id="10052" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="10054" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="10056" class="Symbol">→</a> <a id="10058" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="10060" href="Quotient.Type.html#8666" class="Bound">𝓣</a>
    <a id="10066" href="Quotient.Type.html#10025" class="Function">extension-rel₂</a> <a id="10081" class="Symbol">=</a> <a id="10083" href="Quotient.Type.html#9435" class="Function">r₂</a>

    <a id="10091" href="Quotient.Type.html#10091" class="Function">extension-rel-triangle₂</a> <a id="10115" class="Symbol">:</a> <a id="10117" class="Symbol">(</a><a id="10118" href="Quotient.Type.html#10118" class="Bound">x</a> <a id="10120" href="Quotient.Type.html#10120" class="Bound">y</a> <a id="10122" class="Symbol">:</a> <a id="10124" href="Quotient.Type.html#8228" class="Bound">X</a><a id="10125" class="Symbol">)</a>
                            <a id="10155" class="Symbol">→</a> <a id="10157" href="Quotient.Type.html#10025" class="Function">extension-rel₂</a> <a id="10172" class="Symbol">(</a><a id="10173" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="10176" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="10178" href="Quotient.Type.html#10118" class="Bound">x</a><a id="10179" class="Symbol">)</a> <a id="10181" class="Symbol">(</a><a id="10182" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="10185" href="Quotient.Type.html#8249" class="Bound">≋</a> <a id="10187" href="Quotient.Type.html#10120" class="Bound">y</a><a id="10188" class="Symbol">)</a> <a id="10190" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10192" href="Quotient.Type.html#8652" class="Bound">r</a> <a id="10194" href="Quotient.Type.html#10118" class="Bound">x</a> <a id="10196" href="Quotient.Type.html#10120" class="Bound">y</a>
    <a id="10202" href="Quotient.Type.html#10091" class="Function">extension-rel-triangle₂</a> <a id="10226" class="Symbol">=</a> <a id="10228" href="Quotient.Type.html#9797" class="Function">τ</a>

<a id="10231" class="Markup">\end{code}</a><a id="10241" class="Background">

For proving properties of an extended binary relation, it is useful to have a
binary and ternary versions of quotient induction.

</a><a id="10373" class="Markup">\begin{code}</a>

 <a id="10388" class="Keyword">module</a> <a id="10395" href="Quotient.Type.html#10395" class="Module">_</a>
         <a id="10406" class="Symbol">(</a><a id="10407" href="Quotient.Type.html#10407" class="Bound">fe</a> <a id="10410" class="Symbol">:</a> <a id="10412" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="10419" class="Symbol">)</a>
         <a id="10430" class="Symbol">{</a><a id="10431" href="Quotient.Type.html#10431" class="Bound">X</a> <a id="10433" class="Symbol">:</a> <a id="10435" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10437" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10439" class="Symbol">}</a>
         <a id="10450" class="Symbol">(</a><a id="10451" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10453" class="Symbol">:</a> <a id="10455" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="10461" class="Symbol">{</a><a id="10462" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10463" class="Symbol">}</a> <a id="10465" class="Symbol">{</a><a id="10466" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10467" class="Symbol">}</a> <a id="10469" href="Quotient.Type.html#10431" class="Bound">X</a><a id="10470" class="Symbol">)</a>
        <a id="10480" class="Keyword">where</a>

  <a id="10489" href="Quotient.Type.html#10489" class="Function">/-induction₂</a> <a id="10502" class="Symbol">:</a> <a id="10504" class="Symbol">∀</a> <a id="10506" class="Symbol">{</a><a id="10507" href="Quotient.Type.html#10507" class="Bound">𝓦</a><a id="10508" class="Symbol">}</a> <a id="10510" class="Symbol">{</a><a id="10511" href="Quotient.Type.html#10511" class="Bound">P</a> <a id="10513" class="Symbol">:</a> <a id="10515" href="Quotient.Type.html#10431" class="Bound">X</a> <a id="10517" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="10519" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10521" class="Symbol">→</a> <a id="10523" href="Quotient.Type.html#10431" class="Bound">X</a> <a id="10525" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="10527" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10529" class="Symbol">→</a> <a id="10531" href="Quotient.Type.html#10507" class="Bound">𝓦</a> <a id="10533" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10535" class="Symbol">}</a>
               <a id="10552" class="Symbol">→</a> <a id="10554" class="Symbol">((</a><a id="10556" href="Quotient.Type.html#10556" class="Bound">x&#39;</a> <a id="10559" href="Quotient.Type.html#10559" class="Bound">y&#39;</a> <a id="10562" class="Symbol">:</a> <a id="10564" href="Quotient.Type.html#10431" class="Bound">X</a> <a id="10566" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="10568" href="Quotient.Type.html#10451" class="Bound">≋</a><a id="10569" class="Symbol">)</a> <a id="10571" class="Symbol">→</a> <a id="10573" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10581" class="Symbol">(</a><a id="10582" href="Quotient.Type.html#10511" class="Bound">P</a> <a id="10584" href="Quotient.Type.html#10556" class="Bound">x&#39;</a> <a id="10587" href="Quotient.Type.html#10559" class="Bound">y&#39;</a><a id="10589" class="Symbol">))</a>
               <a id="10607" class="Symbol">→</a> <a id="10609" class="Symbol">((</a><a id="10611" href="Quotient.Type.html#10611" class="Bound">x</a> <a id="10613" href="Quotient.Type.html#10613" class="Bound">y</a> <a id="10615" class="Symbol">:</a> <a id="10617" href="Quotient.Type.html#10431" class="Bound">X</a><a id="10618" class="Symbol">)</a> <a id="10620" class="Symbol">→</a> <a id="10622" href="Quotient.Type.html#10511" class="Bound">P</a> <a id="10624" class="Symbol">(</a><a id="10625" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="10628" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10630" href="Quotient.Type.html#10611" class="Bound">x</a><a id="10631" class="Symbol">)</a> <a id="10633" class="Symbol">(</a><a id="10634" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="10637" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10639" href="Quotient.Type.html#10613" class="Bound">y</a><a id="10640" class="Symbol">))</a>
               <a id="10658" class="Symbol">→</a> <a id="10660" class="Symbol">(</a><a id="10661" href="Quotient.Type.html#10661" class="Bound">x&#39;</a> <a id="10664" href="Quotient.Type.html#10664" class="Bound">y&#39;</a> <a id="10667" class="Symbol">:</a> <a id="10669" href="Quotient.Type.html#10431" class="Bound">X</a> <a id="10671" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="10673" href="Quotient.Type.html#10451" class="Bound">≋</a><a id="10674" class="Symbol">)</a> <a id="10676" class="Symbol">→</a> <a id="10678" href="Quotient.Type.html#10511" class="Bound">P</a> <a id="10680" href="Quotient.Type.html#10661" class="Bound">x&#39;</a> <a id="10683" href="Quotient.Type.html#10664" class="Bound">y&#39;</a>
  <a id="10688" href="Quotient.Type.html#10489" class="Function">/-induction₂</a> <a id="10701" href="Quotient.Type.html#10701" class="Bound">p</a> <a id="10703" href="Quotient.Type.html#10703" class="Bound">h</a> <a id="10705" class="Symbol">=</a>
   <a id="10710" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="10722" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10724" class="Symbol">(λ</a> <a id="10727" href="Quotient.Type.html#10727" class="Bound">x&#39;</a> <a id="10730" class="Symbol">→</a> <a id="10732" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="10742" href="Quotient.Type.html#10407" class="Bound">fe</a> <a id="10745" class="Symbol">(</a><a id="10746" href="Quotient.Type.html#10701" class="Bound">p</a> <a id="10748" href="Quotient.Type.html#10727" class="Bound">x&#39;</a><a id="10750" class="Symbol">))</a>
                 <a id="10770" class="Symbol">(λ</a> <a id="10773" href="Quotient.Type.html#10773" class="Bound">x</a> <a id="10775" class="Symbol">→</a> <a id="10777" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="10789" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10791" class="Symbol">(</a><a id="10792" href="Quotient.Type.html#10701" class="Bound">p</a> <a id="10794" class="Symbol">(</a><a id="10795" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="10798" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10800" href="Quotient.Type.html#10773" class="Bound">x</a><a id="10801" class="Symbol">))</a> <a id="10804" class="Symbol">(</a><a id="10805" href="Quotient.Type.html#10703" class="Bound">h</a> <a id="10807" href="Quotient.Type.html#10773" class="Bound">x</a><a id="10808" class="Symbol">))</a>

  <a id="10814" href="Quotient.Type.html#10814" class="Function">/-induction₃</a> <a id="10827" class="Symbol">:</a> <a id="10829" class="Symbol">∀</a> <a id="10831" class="Symbol">{</a><a id="10832" href="Quotient.Type.html#10832" class="Bound">𝓦</a><a id="10833" class="Symbol">}</a> <a id="10835" class="Symbol">→</a> <a id="10837" class="Symbol">{</a><a id="10838" href="Quotient.Type.html#10838" class="Bound">P</a> <a id="10840" class="Symbol">:</a> <a id="10842" href="Quotient.Type.html#10431" class="Bound">X</a> <a id="10844" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="10846" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10848" class="Symbol">→</a> <a id="10850" href="Quotient.Type.html#10431" class="Bound">X</a> <a id="10852" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="10854" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10856" class="Symbol">→</a> <a id="10858" href="Quotient.Type.html#10431" class="Bound">X</a> <a id="10860" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="10862" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10864" class="Symbol">→</a> <a id="10866" href="Quotient.Type.html#10832" class="Bound">𝓦</a> <a id="10868" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10870" class="Symbol">}</a>
               <a id="10887" class="Symbol">→</a> <a id="10889" class="Symbol">((</a><a id="10891" href="Quotient.Type.html#10891" class="Bound">x&#39;</a> <a id="10894" href="Quotient.Type.html#10894" class="Bound">y&#39;</a> <a id="10897" href="Quotient.Type.html#10897" class="Bound">z&#39;</a> <a id="10900" class="Symbol">:</a> <a id="10902" href="Quotient.Type.html#10431" class="Bound">X</a> <a id="10904" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="10906" href="Quotient.Type.html#10451" class="Bound">≋</a><a id="10907" class="Symbol">)</a> <a id="10909" class="Symbol">→</a> <a id="10911" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10919" class="Symbol">(</a><a id="10920" href="Quotient.Type.html#10838" class="Bound">P</a> <a id="10922" href="Quotient.Type.html#10891" class="Bound">x&#39;</a> <a id="10925" href="Quotient.Type.html#10894" class="Bound">y&#39;</a> <a id="10928" href="Quotient.Type.html#10897" class="Bound">z&#39;</a><a id="10930" class="Symbol">))</a>
               <a id="10948" class="Symbol">→</a> <a id="10950" class="Symbol">((</a><a id="10952" href="Quotient.Type.html#10952" class="Bound">x</a> <a id="10954" href="Quotient.Type.html#10954" class="Bound">y</a> <a id="10956" href="Quotient.Type.html#10956" class="Bound">z</a> <a id="10958" class="Symbol">:</a> <a id="10960" href="Quotient.Type.html#10431" class="Bound">X</a><a id="10961" class="Symbol">)</a> <a id="10963" class="Symbol">→</a> <a id="10965" href="Quotient.Type.html#10838" class="Bound">P</a> <a id="10967" class="Symbol">(</a><a id="10968" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="10971" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10973" href="Quotient.Type.html#10952" class="Bound">x</a><a id="10974" class="Symbol">)</a> <a id="10976" class="Symbol">(</a><a id="10977" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="10980" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10982" href="Quotient.Type.html#10954" class="Bound">y</a><a id="10983" class="Symbol">)</a> <a id="10985" class="Symbol">(</a><a id="10986" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="10989" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="10991" href="Quotient.Type.html#10956" class="Bound">z</a><a id="10992" class="Symbol">))</a>
               <a id="11010" class="Symbol">→</a> <a id="11012" class="Symbol">(</a><a id="11013" href="Quotient.Type.html#11013" class="Bound">x&#39;</a> <a id="11016" href="Quotient.Type.html#11016" class="Bound">y&#39;</a> <a id="11019" href="Quotient.Type.html#11019" class="Bound">z&#39;</a> <a id="11022" class="Symbol">:</a> <a id="11024" href="Quotient.Type.html#10431" class="Bound">X</a> <a id="11026" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="11028" href="Quotient.Type.html#10451" class="Bound">≋</a><a id="11029" class="Symbol">)</a> <a id="11031" class="Symbol">→</a> <a id="11033" href="Quotient.Type.html#10838" class="Bound">P</a> <a id="11035" href="Quotient.Type.html#11013" class="Bound">x&#39;</a> <a id="11038" href="Quotient.Type.html#11016" class="Bound">y&#39;</a> <a id="11041" href="Quotient.Type.html#11019" class="Bound">z&#39;</a>
  <a id="11046" href="Quotient.Type.html#10814" class="Function">/-induction₃</a> <a id="11059" href="Quotient.Type.html#11059" class="Bound">p</a> <a id="11061" href="Quotient.Type.html#11061" class="Bound">h</a> <a id="11063" class="Symbol">=</a>
   <a id="11068" href="Quotient.Type.html#10489" class="Function">/-induction₂</a> <a id="11081" class="Symbol">(λ</a> <a id="11084" href="Quotient.Type.html#11084" class="Bound">x&#39;</a> <a id="11087" href="Quotient.Type.html#11087" class="Bound">y&#39;</a> <a id="11090" class="Symbol">→</a> <a id="11092" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="11102" href="Quotient.Type.html#10407" class="Bound">fe</a> <a id="11105" class="Symbol">(</a><a id="11106" href="Quotient.Type.html#11059" class="Bound">p</a> <a id="11108" href="Quotient.Type.html#11084" class="Bound">x&#39;</a> <a id="11111" href="Quotient.Type.html#11087" class="Bound">y&#39;</a><a id="11113" class="Symbol">))</a>
                <a id="11132" class="Symbol">(λ</a> <a id="11135" href="Quotient.Type.html#11135" class="Bound">x</a> <a id="11137" href="Quotient.Type.html#11137" class="Bound">y</a> <a id="11139" class="Symbol">→</a> <a id="11141" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="11153" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="11155" class="Symbol">(</a><a id="11156" href="Quotient.Type.html#11059" class="Bound">p</a> <a id="11158" class="Symbol">(</a><a id="11159" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="11162" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="11164" href="Quotient.Type.html#11135" class="Bound">x</a><a id="11165" class="Symbol">)</a> <a id="11167" class="Symbol">(</a><a id="11168" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="11171" href="Quotient.Type.html#10451" class="Bound">≋</a> <a id="11173" href="Quotient.Type.html#11137" class="Bound">y</a><a id="11174" class="Symbol">))</a> <a id="11177" class="Symbol">(</a><a id="11178" href="Quotient.Type.html#11061" class="Bound">h</a> <a id="11180" href="Quotient.Type.html#11135" class="Bound">x</a> <a id="11182" href="Quotient.Type.html#11137" class="Bound">y</a><a id="11183" class="Symbol">))</a>

 <a id="general-set-quotients-exist.quotients-equivalent"></a><a id="11188" href="Quotient.Type.html#11188" class="Function">quotients-equivalent</a> <a id="11209" class="Symbol">:</a> <a id="11211" class="Symbol">(</a><a id="11212" href="Quotient.Type.html#11212" class="Bound">X</a> <a id="11214" class="Symbol">:</a> <a id="11216" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11218" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11220" class="Symbol">)</a> <a id="11222" class="Symbol">(</a><a id="11223" href="Quotient.Type.html#11223" class="Bound">R</a> <a id="11225" class="Symbol">:</a> <a id="11227" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="11233" class="Symbol">{</a><a id="11234" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11235" class="Symbol">}</a> <a id="11237" class="Symbol">{</a><a id="11238" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11239" class="Symbol">}</a> <a id="11241" href="Quotient.Type.html#11212" class="Bound">X</a><a id="11242" class="Symbol">)</a> <a id="11244" class="Symbol">(</a><a id="11245" href="Quotient.Type.html#11245" class="Bound">R&#39;</a> <a id="11248" class="Symbol">:</a> <a id="11250" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="11256" class="Symbol">{</a><a id="11257" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="11258" class="Symbol">}</a> <a id="11260" class="Symbol">{</a><a id="11261" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="11262" class="Symbol">}</a> <a id="11264" href="Quotient.Type.html#11212" class="Bound">X</a><a id="11265" class="Symbol">)</a>
                      <a id="11289" class="Symbol">→</a> <a id="11291" class="Symbol">({</a><a id="11293" href="Quotient.Type.html#11293" class="Bound">x</a> <a id="11295" href="Quotient.Type.html#11295" class="Bound">y</a> <a id="11297" class="Symbol">:</a> <a id="11299" href="Quotient.Type.html#11212" class="Bound">X</a><a id="11300" class="Symbol">}</a> <a id="11302" class="Symbol">→</a> <a id="11304" href="Quotient.Type.html#11293" class="Bound">x</a> <a id="11306" href="Quotient.Type.html#1000" class="Function Operator">≈[</a> <a id="11309" href="Quotient.Type.html#11223" class="Bound">R</a> <a id="11311" href="Quotient.Type.html#1000" class="Function Operator">]</a> <a id="11313" href="Quotient.Type.html#11295" class="Bound">y</a> <a id="11315" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="11317" href="Quotient.Type.html#11293" class="Bound">x</a> <a id="11319" href="Quotient.Type.html#1000" class="Function Operator">≈[</a> <a id="11322" href="Quotient.Type.html#11245" class="Bound">R&#39;</a> <a id="11325" href="Quotient.Type.html#1000" class="Function Operator">]</a> <a id="11327" href="Quotient.Type.html#11295" class="Bound">y</a><a id="11328" class="Symbol">)</a>
                      <a id="11352" class="Symbol">→</a> <a id="11354" class="Symbol">(</a><a id="11355" href="Quotient.Type.html#11212" class="Bound">X</a> <a id="11357" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="11359" href="Quotient.Type.html#11223" class="Bound">R</a><a id="11360" class="Symbol">)</a> <a id="11362" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11364" class="Symbol">(</a><a id="11365" href="Quotient.Type.html#11212" class="Bound">X</a> <a id="11367" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="11369" href="Quotient.Type.html#11245" class="Bound">R&#39;</a><a id="11371" class="Symbol">)</a>
 <a id="11374" href="Quotient.Type.html#11188" class="Function">quotients-equivalent</a> <a id="11395" href="Quotient.Type.html#11395" class="Bound">X</a> <a id="11397" class="Symbol">(</a><a id="11398" href="Quotient.Type.html#11398" class="Bound Operator">_≈_</a>  <a id="11403" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11405" href="Quotient.Type.html#11405" class="Bound">≈p</a> <a id="11408" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="11411" href="Quotient.Type.html#11411" class="Bound">≈r</a>  <a id="11415" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11417" href="Quotient.Type.html#11417" class="Bound">≈s</a>  <a id="11421" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11423" href="Quotient.Type.html#11423" class="Bound">≈t</a> <a id="11426" class="Symbol">)</a>
                        <a id="11452" class="Symbol">(</a><a id="11453" href="Quotient.Type.html#11453" class="Bound Operator">_≈&#39;_</a> <a id="11458" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11460" href="Quotient.Type.html#11460" class="Bound">≈p&#39;</a> <a id="11464" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11466" href="Quotient.Type.html#11466" class="Bound">≈r&#39;</a> <a id="11470" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11472" href="Quotient.Type.html#11472" class="Bound">≈s&#39;</a> <a id="11476" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11478" href="Quotient.Type.html#11478" class="Bound">≈t&#39;</a><a id="11481" class="Symbol">)</a> <a id="11483" href="Quotient.Type.html#11483" class="Bound">ε</a> <a id="11485" class="Symbol">=</a> <a id="11487" href="Quotient.Type.html#12628" class="Function">γ</a>
  <a id="11491" class="Keyword">where</a>
   <a id="11500" href="Quotient.Type.html#11500" class="Function">≋</a>  <a id="11503" class="Symbol">=</a> <a id="11505" class="Symbol">(</a><a id="11506" href="Quotient.Type.html#11398" class="Bound Operator">_≈_</a>  <a id="11511" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11513" href="Quotient.Type.html#11405" class="Bound">≈p</a> <a id="11516" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="11519" href="Quotient.Type.html#11411" class="Bound">≈r</a>  <a id="11523" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11525" href="Quotient.Type.html#11417" class="Bound">≈s</a>  <a id="11529" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11531" href="Quotient.Type.html#11423" class="Bound">≈t</a> <a id="11534" class="Symbol">)</a>
   <a id="11539" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="11542" class="Symbol">=</a> <a id="11544" class="Symbol">(</a><a id="11545" href="Quotient.Type.html#11453" class="Bound Operator">_≈&#39;_</a> <a id="11550" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11552" href="Quotient.Type.html#11460" class="Bound">≈p&#39;</a> <a id="11556" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11558" href="Quotient.Type.html#11466" class="Bound">≈r&#39;</a> <a id="11562" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11564" href="Quotient.Type.html#11472" class="Bound">≈s&#39;</a> <a id="11568" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11570" href="Quotient.Type.html#11478" class="Bound">≈t&#39;</a><a id="11573" class="Symbol">)</a>
   <a id="11578" href="Quotient.Type.html#11578" class="Function">i</a> <a id="11580" class="Symbol">:</a> <a id="11582" class="Symbol">{</a><a id="11583" href="Quotient.Type.html#11583" class="Bound">x</a> <a id="11585" href="Quotient.Type.html#11585" class="Bound">y</a> <a id="11587" class="Symbol">:</a> <a id="11589" href="Quotient.Type.html#11395" class="Bound">X</a><a id="11590" class="Symbol">}</a> <a id="11592" class="Symbol">→</a> <a id="11594" href="Quotient.Type.html#11583" class="Bound">x</a> <a id="11596" href="Quotient.Type.html#11398" class="Bound Operator">≈</a> <a id="11598" href="Quotient.Type.html#11585" class="Bound">y</a> <a id="11600" class="Symbol">→</a> <a id="11602" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="11605" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="11608" href="Quotient.Type.html#11583" class="Bound">x</a> <a id="11610" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11612" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="11615" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="11618" href="Quotient.Type.html#11585" class="Bound">y</a>
   <a id="11623" href="Quotient.Type.html#11578" class="Function">i</a> <a id="11625" href="Quotient.Type.html#11625" class="Bound">e</a> <a id="11627" class="Symbol">=</a> <a id="11629" href="Quotient.Type.html#1799" class="Field">η/-identifies-related-points</a> <a id="11658" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="11661" class="Symbol">(</a><a id="11662" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="11677" href="Quotient.Type.html#11483" class="Bound">ε</a> <a id="11679" href="Quotient.Type.html#11625" class="Bound">e</a><a id="11680" class="Symbol">)</a>
   <a id="11685" href="Quotient.Type.html#11685" class="Function">i⁻¹</a> <a id="11689" class="Symbol">:</a> <a id="11691" class="Symbol">{</a><a id="11692" href="Quotient.Type.html#11692" class="Bound">x</a> <a id="11694" href="Quotient.Type.html#11694" class="Bound">y</a> <a id="11696" class="Symbol">:</a> <a id="11698" href="Quotient.Type.html#11395" class="Bound">X</a><a id="11699" class="Symbol">}</a> <a id="11701" class="Symbol">→</a> <a id="11703" href="Quotient.Type.html#11692" class="Bound">x</a> <a id="11705" href="Quotient.Type.html#11453" class="Bound Operator">≈&#39;</a> <a id="11708" href="Quotient.Type.html#11694" class="Bound">y</a> <a id="11710" class="Symbol">→</a> <a id="11712" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="11715" href="Quotient.Type.html#11500" class="Function">≋</a> <a id="11717" href="Quotient.Type.html#11692" class="Bound">x</a> <a id="11719" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11721" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="11724" href="Quotient.Type.html#11500" class="Function">≋</a> <a id="11726" href="Quotient.Type.html#11694" class="Bound">y</a>
   <a id="11731" href="Quotient.Type.html#11685" class="Function">i⁻¹</a> <a id="11735" href="Quotient.Type.html#11735" class="Bound">e</a> <a id="11737" class="Symbol">=</a> <a id="11739" href="Quotient.Type.html#1799" class="Field">η/-identifies-related-points</a> <a id="11768" href="Quotient.Type.html#11500" class="Function">≋</a> <a id="11770" class="Symbol">(</a><a id="11771" href="Notation.General.html#2824" class="Function">rl-implication</a> <a id="11786" href="Quotient.Type.html#11483" class="Bound">ε</a> <a id="11788" href="Quotient.Type.html#11735" class="Bound">e</a><a id="11789" class="Symbol">)</a>
   <a id="11794" href="Quotient.Type.html#11794" class="Function">f</a> <a id="11796" class="Symbol">:</a> <a id="11798" href="Quotient.Type.html#11395" class="Bound">X</a> <a id="11800" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="11802" href="Quotient.Type.html#11500" class="Function">≋</a> <a id="11804" class="Symbol">→</a> <a id="11806" href="Quotient.Type.html#11395" class="Bound">X</a> <a id="11808" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="11810" href="Quotient.Type.html#11539" class="Function">≋&#39;</a>
   <a id="11816" href="Quotient.Type.html#11794" class="Function">f</a> <a id="11818" class="Symbol">=</a> <a id="11820" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="11835" href="Quotient.Type.html#11500" class="Function">≋</a> <a id="11837" class="Symbol">(</a><a id="11838" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="11847" href="Quotient.Type.html#11539" class="Function">≋&#39;</a><a id="11849" class="Symbol">)</a> <a id="11851" class="Symbol">(</a><a id="11852" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="11855" href="Quotient.Type.html#11539" class="Function">≋&#39;</a><a id="11857" class="Symbol">)</a> <a id="11859" href="Quotient.Type.html#11578" class="Function">i</a>
   <a id="11864" href="Quotient.Type.html#11864" class="Function">f⁻¹</a> <a id="11868" class="Symbol">:</a> <a id="11870" href="Quotient.Type.html#11395" class="Bound">X</a> <a id="11872" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="11874" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="11877" class="Symbol">→</a> <a id="11879" href="Quotient.Type.html#11395" class="Bound">X</a> <a id="11881" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="11883" href="Quotient.Type.html#11500" class="Function">≋</a>
   <a id="11888" href="Quotient.Type.html#11864" class="Function">f⁻¹</a> <a id="11892" class="Symbol">=</a> <a id="11894" href="Quotient.Type.html#4642" class="Function">mediating-map/</a> <a id="11909" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="11912" class="Symbol">(</a><a id="11913" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="11922" href="Quotient.Type.html#11500" class="Function">≋</a><a id="11923" class="Symbol">)</a> <a id="11925" class="Symbol">(</a><a id="11926" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="11929" href="Quotient.Type.html#11500" class="Function">≋</a><a id="11930" class="Symbol">)</a> <a id="11932" href="Quotient.Type.html#11685" class="Function">i⁻¹</a>
   <a id="11939" href="Quotient.Type.html#11939" class="Function">a</a> <a id="11941" class="Symbol">:</a> <a id="11943" class="Symbol">(</a><a id="11944" href="Quotient.Type.html#11944" class="Bound">x</a> <a id="11946" class="Symbol">:</a> <a id="11948" href="Quotient.Type.html#11395" class="Bound">X</a><a id="11949" class="Symbol">)</a> <a id="11951" class="Symbol">→</a> <a id="11953" href="Quotient.Type.html#11794" class="Function">f</a> <a id="11955" class="Symbol">(</a><a id="11956" href="Quotient.Type.html#11864" class="Function">f⁻¹</a> <a id="11960" class="Symbol">(</a><a id="11961" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="11964" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="11967" href="Quotient.Type.html#11944" class="Bound">x</a><a id="11968" class="Symbol">))</a> <a id="11971" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11973" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="11976" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="11979" href="Quotient.Type.html#11944" class="Bound">x</a>
   <a id="11984" href="Quotient.Type.html#11939" class="Function">a</a> <a id="11986" href="Quotient.Type.html#11986" class="Bound">x</a> <a id="11988" class="Symbol">=</a> <a id="11990" href="Quotient.Type.html#11794" class="Function">f</a> <a id="11992" class="Symbol">(</a><a id="11993" href="Quotient.Type.html#11864" class="Function">f⁻¹</a> <a id="11997" class="Symbol">(</a><a id="11998" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="12001" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="12004" href="Quotient.Type.html#11986" class="Bound">x</a><a id="12005" class="Symbol">))</a> <a id="12008" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12011" href="Quotient.Type.html#12094" class="Function">I</a> <a id="12013" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="12024" href="Quotient.Type.html#11794" class="Function">f</a> <a id="12026" class="Symbol">(</a><a id="12027" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="12030" href="Quotient.Type.html#11500" class="Function">≋</a> <a id="12032" href="Quotient.Type.html#11986" class="Bound">x</a><a id="12033" class="Symbol">)</a>        <a id="12042" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12045" href="Quotient.Type.html#12163" class="Function">II</a> <a id="12048" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="12059" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="12062" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="12065" href="Quotient.Type.html#11986" class="Bound">x</a>           <a id="12077" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="12083" class="Keyword">where</a>
     <a id="12094" href="Quotient.Type.html#12094" class="Function">I</a>  <a id="12097" class="Symbol">=</a> <a id="12099" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12102" href="Quotient.Type.html#11794" class="Function">f</a> <a id="12104" class="Symbol">(</a><a id="12105" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="12128" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="12131" class="Symbol">(</a><a id="12132" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="12141" href="Quotient.Type.html#11500" class="Function">≋</a><a id="12142" class="Symbol">)</a> <a id="12144" class="Symbol">(</a><a id="12145" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="12148" href="Quotient.Type.html#11500" class="Function">≋</a><a id="12149" class="Symbol">)</a> <a id="12151" href="Quotient.Type.html#11685" class="Function">i⁻¹</a> <a id="12155" href="Quotient.Type.html#11986" class="Bound">x</a><a id="12156" class="Symbol">)</a>
     <a id="12163" href="Quotient.Type.html#12163" class="Function">II</a> <a id="12166" class="Symbol">=</a> <a id="12168" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="12191" href="Quotient.Type.html#11500" class="Function">≋</a> <a id="12193" class="Symbol">(</a><a id="12194" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="12203" href="Quotient.Type.html#11539" class="Function">≋&#39;</a><a id="12205" class="Symbol">)</a> <a id="12207" class="Symbol">(</a><a id="12208" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="12211" href="Quotient.Type.html#11539" class="Function">≋&#39;</a><a id="12213" class="Symbol">)</a> <a id="12215" href="Quotient.Type.html#11578" class="Function">i</a> <a id="12217" href="Quotient.Type.html#11986" class="Bound">x</a>
   <a id="12222" href="Quotient.Type.html#12222" class="Function">α</a> <a id="12224" class="Symbol">:</a> <a id="12226" href="Quotient.Type.html#11794" class="Function">f</a> <a id="12228" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12230" href="Quotient.Type.html#11864" class="Function">f⁻¹</a> <a id="12234" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="12236" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="12242" href="Quotient.Type.html#12222" class="Function">α</a> <a id="12244" class="Symbol">=</a> <a id="12246" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="12258" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="12261" class="Symbol">(λ</a> <a id="12264" href="Quotient.Type.html#12264" class="Bound">_</a> <a id="12266" class="Symbol">→</a> <a id="12268" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="12277" href="Quotient.Type.html#11539" class="Function">≋&#39;</a><a id="12279" class="Symbol">)</a> <a id="12281" href="Quotient.Type.html#11939" class="Function">a</a>
   <a id="12286" href="Quotient.Type.html#12286" class="Function">b</a> <a id="12288" class="Symbol">:</a> <a id="12290" class="Symbol">(</a><a id="12291" href="Quotient.Type.html#12291" class="Bound">x</a> <a id="12293" class="Symbol">:</a> <a id="12295" href="Quotient.Type.html#11395" class="Bound">X</a><a id="12296" class="Symbol">)</a> <a id="12298" class="Symbol">→</a> <a id="12300" href="Quotient.Type.html#11864" class="Function">f⁻¹</a> <a id="12304" class="Symbol">(</a><a id="12305" href="Quotient.Type.html#11794" class="Function">f</a> <a id="12307" class="Symbol">(</a><a id="12308" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="12311" href="Quotient.Type.html#11500" class="Function">≋</a> <a id="12313" href="Quotient.Type.html#12291" class="Bound">x</a><a id="12314" class="Symbol">))</a> <a id="12317" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12319" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="12322" href="Quotient.Type.html#11500" class="Function">≋</a> <a id="12324" href="Quotient.Type.html#12291" class="Bound">x</a>
   <a id="12329" href="Quotient.Type.html#12286" class="Function">b</a> <a id="12331" href="Quotient.Type.html#12331" class="Bound">x</a> <a id="12333" class="Symbol">=</a> <a id="12335" href="Quotient.Type.html#11864" class="Function">f⁻¹</a> <a id="12339" class="Symbol">(</a><a id="12340" href="Quotient.Type.html#11794" class="Function">f</a> <a id="12342" class="Symbol">(</a><a id="12343" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="12346" href="Quotient.Type.html#11500" class="Function">≋</a> <a id="12348" href="Quotient.Type.html#12331" class="Bound">x</a><a id="12349" class="Symbol">))</a> <a id="12352" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12355" href="Quotient.Type.html#12436" class="Function">I</a> <a id="12357" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="12368" href="Quotient.Type.html#11864" class="Function">f⁻¹</a> <a id="12372" class="Symbol">(</a><a id="12373" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="12376" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="12379" href="Quotient.Type.html#12331" class="Bound">x</a><a id="12380" class="Symbol">)</a>    <a id="12385" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12388" href="Quotient.Type.html#12506" class="Function">II</a> <a id="12391" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="12402" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="12405" href="Quotient.Type.html#11500" class="Function">≋</a> <a id="12407" href="Quotient.Type.html#12331" class="Bound">x</a>           <a id="12419" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="12425" class="Keyword">where</a>
     <a id="12436" href="Quotient.Type.html#12436" class="Function">I</a>  <a id="12439" class="Symbol">=</a> <a id="12441" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12444" href="Quotient.Type.html#11864" class="Function">f⁻¹</a> <a id="12448" class="Symbol">(</a><a id="12449" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="12472" href="Quotient.Type.html#11500" class="Function">≋</a> <a id="12474" class="Symbol">(</a><a id="12475" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="12484" href="Quotient.Type.html#11539" class="Function">≋&#39;</a><a id="12486" class="Symbol">)</a> <a id="12488" class="Symbol">(</a><a id="12489" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="12492" href="Quotient.Type.html#11539" class="Function">≋&#39;</a><a id="12494" class="Symbol">)</a> <a id="12496" href="Quotient.Type.html#11578" class="Function">i</a> <a id="12498" href="Quotient.Type.html#12331" class="Bound">x</a><a id="12499" class="Symbol">)</a>
     <a id="12506" href="Quotient.Type.html#12506" class="Function">II</a> <a id="12509" class="Symbol">=</a> <a id="12511" href="Quotient.Type.html#4822" class="Function">universality-triangle/</a> <a id="12534" href="Quotient.Type.html#11539" class="Function">≋&#39;</a> <a id="12537" class="Symbol">(</a><a id="12538" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="12547" href="Quotient.Type.html#11500" class="Function">≋</a><a id="12548" class="Symbol">)</a> <a id="12550" class="Symbol">(</a><a id="12551" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="12554" href="Quotient.Type.html#11500" class="Function">≋</a><a id="12555" class="Symbol">)</a> <a id="12557" href="Quotient.Type.html#11685" class="Function">i⁻¹</a> <a id="12561" href="Quotient.Type.html#12331" class="Bound">x</a>
   <a id="12566" href="Quotient.Type.html#12566" class="Function">β</a> <a id="12568" class="Symbol">:</a> <a id="12570" href="Quotient.Type.html#11864" class="Function">f⁻¹</a> <a id="12574" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12576" href="Quotient.Type.html#11794" class="Function">f</a> <a id="12578" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="12580" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="12586" href="Quotient.Type.html#12566" class="Function">β</a> <a id="12588" class="Symbol">=</a> <a id="12590" href="Quotient.Type.html#2450" class="Function">/-induction</a> <a id="12602" href="Quotient.Type.html#11500" class="Function">≋</a> <a id="12604" class="Symbol">(λ</a> <a id="12607" href="Quotient.Type.html#12607" class="Bound">_</a> <a id="12609" class="Symbol">→</a> <a id="12611" href="Quotient.Type.html#1983" class="Field">/-is-set</a> <a id="12620" href="Quotient.Type.html#11500" class="Function">≋</a><a id="12621" class="Symbol">)</a> <a id="12623" href="Quotient.Type.html#12286" class="Function">b</a>
   <a id="12628" href="Quotient.Type.html#12628" class="Function">γ</a> <a id="12630" class="Symbol">:</a> <a id="12632" class="Symbol">(</a><a id="12633" href="Quotient.Type.html#11395" class="Bound">X</a> <a id="12635" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="12637" href="Quotient.Type.html#11500" class="Function">≋</a><a id="12638" class="Symbol">)</a> <a id="12640" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12642" class="Symbol">(</a><a id="12643" href="Quotient.Type.html#11395" class="Bound">X</a> <a id="12645" href="Quotient.Type.html#1664" class="Field Operator">/</a> <a id="12647" href="Quotient.Type.html#11539" class="Function">≋&#39;</a><a id="12649" class="Symbol">)</a>
   <a id="12654" href="Quotient.Type.html#12628" class="Function">γ</a> <a id="12656" class="Symbol">=</a> <a id="12658" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="12665" href="Quotient.Type.html#11794" class="Function">f</a> <a id="12667" class="Symbol">(</a><a id="12668" href="Quotient.Type.html#11864" class="Function">f⁻¹</a> <a id="12672" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12674" href="Quotient.Type.html#12566" class="Function">β</a> <a id="12676" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12678" href="Quotient.Type.html#12222" class="Function">α</a><a id="12679" class="Symbol">)</a>

<a id="12682" class="Markup">\end{code}</a><a id="12692" class="Background">

We now define the existence of small and large quotients:

</a><a id="12753" class="Markup">\begin{code}</a>

<a id="set-quotients-exist"></a><a id="12767" href="Quotient.Type.html#12767" class="Function">set-quotients-exist</a> <a id="large-set-quotients-exist"></a><a id="12787" href="Quotient.Type.html#12787" class="Function">large-set-quotients-exist</a> <a id="12813" class="Symbol">:</a> <a id="12815" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="12818" href="Quotient.Type.html#12767" class="Function">set-quotients-exist</a>       <a id="12844" class="Symbol">=</a> <a id="12846" href="Quotient.Type.html#1590" class="Record">general-set-quotients-exist</a> <a id="12874" class="Symbol">(λ</a> <a id="12877" href="Quotient.Type.html#12877" class="Bound">𝓤</a> <a id="12879" class="Symbol">→</a> <a id="12881" href="Quotient.Type.html#12877" class="Bound">𝓤</a><a id="12882" class="Symbol">)</a>
<a id="12884" href="Quotient.Type.html#12787" class="Function">large-set-quotients-exist</a> <a id="12910" class="Symbol">=</a> <a id="12912" href="Quotient.Type.html#1590" class="Record">general-set-quotients-exist</a> <a id="12940" class="Symbol">(</a><a id="12941" href="MLTT.Universes.html#3729" class="Primitive Operator">_⁺</a><a id="12943" class="Symbol">)</a>

<a id="12946" class="Markup">\end{code}</a><a id="12956" class="Background">

It turns out that quotients, if they exist, are necessarily
effective. This is proved in the module Quotient.Effectivity. But we
need to include the definition here.

</a><a id="13125" class="Markup">\begin{code}</a>

<a id="are-effective"></a><a id="13139" href="Quotient.Type.html#13139" class="Function">are-effective</a> <a id="13153" class="Symbol">:</a> <a id="13155" class="Symbol">{</a><a id="13156" href="Quotient.Type.html#13156" class="Bound">ℓ</a> <a id="13158" class="Symbol">:</a> <a id="13160" href="MLTT.Universes.html#3753" class="Postulate">Universe</a> <a id="13169" class="Symbol">→</a> <a id="13171" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="13179" class="Symbol">}</a> <a id="13181" class="Symbol">→</a> <a id="13183" href="Quotient.Type.html#1590" class="Record">general-set-quotients-exist</a> <a id="13211" href="Quotient.Type.html#13156" class="Bound">ℓ</a> <a id="13213" class="Symbol">→</a> <a id="13215" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="13218" href="Quotient.Type.html#13139" class="Function">are-effective</a> <a id="13232" href="Quotient.Type.html#13232" class="Bound">sq</a> <a id="13235" class="Symbol">=</a> <a id="13237" class="Symbol">{</a><a id="13238" href="Quotient.Type.html#13238" class="Bound">𝓤</a> <a id="13240" href="Quotient.Type.html#13240" class="Bound">𝓥</a> <a id="13242" class="Symbol">:</a> <a id="13244" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="13252" class="Symbol">}</a> <a id="13254" class="Symbol">{</a><a id="13255" href="Quotient.Type.html#13255" class="Bound">X</a> <a id="13257" class="Symbol">:</a> <a id="13259" href="Quotient.Type.html#13238" class="Bound">𝓤</a> <a id="13261" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13263" class="Symbol">}</a>
                   <a id="13284" class="Symbol">(</a><a id="13285" href="Quotient.Type.html#13285" class="Bound">R</a> <a id="13287" class="Symbol">:</a> <a id="13289" href="Quotient.Type.html#893" class="Function">EqRel</a> <a id="13295" class="Symbol">{</a><a id="13296" href="Quotient.Type.html#13238" class="Bound">𝓤</a><a id="13297" class="Symbol">}</a> <a id="13299" class="Symbol">{</a><a id="13300" href="Quotient.Type.html#13240" class="Bound">𝓥</a><a id="13301" class="Symbol">}</a> <a id="13303" href="Quotient.Type.html#13255" class="Bound">X</a><a id="13304" class="Symbol">)</a>
                   <a id="13325" class="Symbol">{</a><a id="13326" href="Quotient.Type.html#13326" class="Bound">x</a> <a id="13328" href="Quotient.Type.html#13328" class="Bound">y</a> <a id="13330" class="Symbol">:</a> <a id="13332" href="Quotient.Type.html#13255" class="Bound">X</a><a id="13333" class="Symbol">}</a>
                 <a id="13352" class="Symbol">→</a> <a id="13354" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="13357" href="Quotient.Type.html#13285" class="Bound">R</a> <a id="13359" href="Quotient.Type.html#13326" class="Bound">x</a> <a id="13361" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13363" href="Quotient.Type.html#1730" class="Field">η/</a> <a id="13366" href="Quotient.Type.html#13285" class="Bound">R</a> <a id="13368" href="Quotient.Type.html#13328" class="Bound">y</a> <a id="13370" class="Symbol">→</a> <a id="13372" href="Quotient.Type.html#13326" class="Bound">x</a> <a id="13374" href="Quotient.Type.html#1000" class="Function Operator">≈[</a> <a id="13377" href="Quotient.Type.html#13285" class="Bound">R</a> <a id="13379" href="Quotient.Type.html#1000" class="Function Operator">]</a> <a id="13381" href="Quotient.Type.html#13328" class="Bound">y</a>
 <a id="13384" class="Keyword">where</a>
  <a id="13392" class="Keyword">open</a> <a id="13397" href="Quotient.Type.html#1590" class="Module">general-set-quotients-exist</a> <a id="13425" href="Quotient.Type.html#13232" class="Bound">sq</a>

<a id="13429" class="Markup">\end{code}</a><a id="13439" class="Background">
</a></pre></body></html>

==> anc/html/TypeTopology.Cantor.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>TypeTopology.Cantor</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 20th June 2019 onwards.

The Cantor type of infinite binary sequences.

</a><a id="89" class="Markup">\begin{code}</a>

<a id="103" class="Symbol">{-#</a> <a id="107" class="Keyword">OPTIONS</a> <a id="115" class="Pragma">--safe</a> <a id="122" class="Pragma">--without-K</a> <a id="134" class="Symbol">#-}</a>

<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Apartness.Definition.html" class="Module">Apartness.Definition</a>
<a id="172" class="Keyword">open</a> <a id="177" class="Keyword">import</a> <a id="184" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a>
<a id="229" class="Keyword">open</a> <a id="234" class="Keyword">import</a> <a id="241" href="Naturals.ExitTruncation.html" class="Module">Naturals.ExitTruncation</a>
<a id="265" class="Keyword">open</a> <a id="270" class="Keyword">import</a> <a id="277" href="Naturals.Order.html" class="Module">Naturals.Order</a>
<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="NotionsOfDecidability.Decidable.html" class="Module">NotionsOfDecidability.Decidable</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a> <a id="399" class="Keyword">hiding</a> <a id="406" class="Symbol">(</a><a id="407" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">_♯_</a><a id="410" class="Symbol">)</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="597" class="Keyword">module</a> <a id="604" href="TypeTopology.Cantor.html" class="Module">TypeTopology.Cantor</a> <a id="624" class="Keyword">where</a>

<a id="631" class="Markup">\end{code}</a><a id="641" class="Background">

The Cantor type 𝟚ᴺ.

</a><a id="664" class="Markup">\begin{code}</a>

<a id="𝟚ᴺ"></a><a id="678" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="681" class="Symbol">:</a> <a id="683" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="686" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="688" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="691" class="Symbol">=</a> <a id="693" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="695" class="Symbol">→</a> <a id="697" href="MLTT.Two.html#124" class="Datatype">𝟚</a>

<a id="Cantor-is-set"></a><a id="700" href="TypeTopology.Cantor.html#700" class="Function">Cantor-is-set</a> <a id="714" class="Symbol">:</a> <a id="716" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="724" class="Symbol">→</a> <a id="726" href="UF.Sets.html#709" class="Function">is-set</a> <a id="733" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a>
<a id="736" href="TypeTopology.Cantor.html#700" class="Function">Cantor-is-set</a> <a id="750" href="TypeTopology.Cantor.html#750" class="Bound">fe</a> <a id="753" class="Symbol">=</a> <a id="755" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="764" href="TypeTopology.Cantor.html#750" class="Bound">fe</a> <a id="767" class="Symbol">(λ</a> <a id="770" href="TypeTopology.Cantor.html#770" class="Bound">_</a> <a id="772" class="Symbol">→</a> <a id="774" href="UF.DiscreteAndSeparated.html#22921" class="Function">𝟚-is-set</a><a id="782" class="Symbol">)</a>

<a id="785" class="Markup">\end{code}</a><a id="795" class="Background">

We let  α,β,γ range  over the  Cantor type.

The constant sequences:

</a><a id="867" class="Markup">\begin{code}</a>

<a id="𝟎"></a><a id="881" href="TypeTopology.Cantor.html#881" class="Function">𝟎</a> <a id="883" class="Symbol">:</a> <a id="885" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a>
<a id="888" href="TypeTopology.Cantor.html#881" class="Function">𝟎</a> <a id="890" class="Symbol">=</a> <a id="892" class="Symbol">(</a><a id="893" href="TypeTopology.Cantor.html#893" class="Bound">i</a> <a id="895" href="Notation.General.html#4639" class="Function">↦</a> <a id="897" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="898" class="Symbol">)</a>

<a id="𝟏"></a><a id="901" href="TypeTopology.Cantor.html#901" class="Function">𝟏</a> <a id="903" class="Symbol">:</a> <a id="905" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a>
<a id="908" href="TypeTopology.Cantor.html#901" class="Function">𝟏</a> <a id="910" class="Symbol">=</a> <a id="912" class="Symbol">(</a><a id="913" href="TypeTopology.Cantor.html#913" class="Bound">i</a> <a id="915" href="Notation.General.html#4639" class="Function">↦</a> <a id="917" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="918" class="Symbol">)</a>

<a id="921" class="Markup">\end{code}</a><a id="931" class="Background">

Cons, head and tail.

</a><a id="955" class="Markup">\begin{code}</a>

<a id="head"></a><a id="969" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="974" class="Symbol">:</a> <a id="976" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="979" class="Symbol">→</a> <a id="981" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="983" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="988" href="TypeTopology.Cantor.html#988" class="Bound">α</a> <a id="990" class="Symbol">=</a> <a id="992" href="TypeTopology.Cantor.html#988" class="Bound">α</a> <a id="994" class="Number">0</a>

<a id="tail"></a><a id="997" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="1007" class="Symbol">→</a> <a id="1009" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a>
<a id="1012" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="1017" href="TypeTopology.Cantor.html#1017" class="Bound">α</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="TypeTopology.Cantor.html#1017" class="Bound">α</a> <a id="1023" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1025" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a>

<a id="cons"></a><a id="1031" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="1040" class="Symbol">→</a> <a id="1042" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="1045" class="Symbol">→</a> <a id="1047" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a>
<a id="1050" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="1055" href="TypeTopology.Cantor.html#1055" class="Bound">n</a> <a id="1057" href="TypeTopology.Cantor.html#1057" class="Bound">α</a> <a id="1059" class="Number">0</a>        <a id="1068" class="Symbol">=</a> <a id="1070" href="TypeTopology.Cantor.html#1055" class="Bound">n</a>
<a id="1072" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="1077" href="TypeTopology.Cantor.html#1077" class="Bound">n</a> <a id="1079" href="TypeTopology.Cantor.html#1079" class="Bound">α</a> <a id="1081" class="Symbol">(</a><a id="1082" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1087" href="TypeTopology.Cantor.html#1087" class="Bound">i</a><a id="1088" class="Symbol">)</a> <a id="1090" class="Symbol">=</a> <a id="1092" href="TypeTopology.Cantor.html#1079" class="Bound">α</a> <a id="1094" href="TypeTopology.Cantor.html#1087" class="Bound">i</a>

<a id="_∷_"></a><a id="1097" href="TypeTopology.Cantor.html#1097" class="Function Operator">_∷_</a> <a id="1101" class="Symbol">:</a> <a id="1103" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="1110" class="Symbol">→</a> <a id="1112" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a>
<a id="1115" href="TypeTopology.Cantor.html#1097" class="Function Operator">_∷_</a> <a id="1119" class="Symbol">=</a> <a id="1121" href="TypeTopology.Cantor.html#1031" class="Function">cons</a>

<a id="cons-∼"></a><a id="1127" href="TypeTopology.Cantor.html#1127" class="Function">cons-∼</a> <a id="1134" class="Symbol">:</a> <a id="1136" class="Symbol">{</a><a id="1137" href="TypeTopology.Cantor.html#1137" class="Bound">x</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1142" class="Symbol">}</a> <a id="1144" class="Symbol">{</a><a id="1145" href="TypeTopology.Cantor.html#1145" class="Bound">α</a> <a id="1147" href="TypeTopology.Cantor.html#1147" class="Bound">β</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="1153" class="Symbol">}</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="TypeTopology.Cantor.html#1145" class="Bound">α</a> <a id="1159" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1161" href="TypeTopology.Cantor.html#1147" class="Bound">β</a> <a id="1163" class="Symbol">→</a> <a id="1165" href="TypeTopology.Cantor.html#1137" class="Bound">x</a> <a id="1167" href="TypeTopology.Cantor.html#1097" class="Function Operator">∷</a> <a id="1169" href="TypeTopology.Cantor.html#1145" class="Bound">α</a> <a id="1171" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1173" href="TypeTopology.Cantor.html#1137" class="Bound">x</a> <a id="1175" href="TypeTopology.Cantor.html#1097" class="Function Operator">∷</a> <a id="1177" href="TypeTopology.Cantor.html#1147" class="Bound">β</a>
<a id="1179" href="TypeTopology.Cantor.html#1127" class="Function">cons-∼</a> <a id="1186" href="TypeTopology.Cantor.html#1186" class="Bound">h</a> <a id="1188" class="Number">0</a>        <a id="1197" class="Symbol">=</a> <a id="1199" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1204" href="TypeTopology.Cantor.html#1127" class="Function">cons-∼</a> <a id="1211" href="TypeTopology.Cantor.html#1211" class="Bound">h</a> <a id="1213" class="Symbol">(</a><a id="1214" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1219" href="TypeTopology.Cantor.html#1219" class="Bound">i</a><a id="1220" class="Symbol">)</a> <a id="1222" class="Symbol">=</a> <a id="1224" href="TypeTopology.Cantor.html#1211" class="Bound">h</a> <a id="1226" href="TypeTopology.Cantor.html#1219" class="Bound">i</a>

<a id="∼-cons"></a><a id="1229" href="TypeTopology.Cantor.html#1229" class="Function">∼-cons</a> <a id="1236" class="Symbol">:</a> <a id="1238" class="Symbol">{</a><a id="1239" href="TypeTopology.Cantor.html#1239" class="Bound">x</a> <a id="1241" href="TypeTopology.Cantor.html#1241" class="Bound">y</a> <a id="1243" class="Symbol">:</a> <a id="1245" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1246" class="Symbol">}</a> <a id="1248" class="Symbol">{</a><a id="1249" href="TypeTopology.Cantor.html#1249" class="Bound">α</a> <a id="1251" class="Symbol">:</a> <a id="1253" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="1255" class="Symbol">}</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="TypeTopology.Cantor.html#1239" class="Bound">x</a> <a id="1261" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1263" href="TypeTopology.Cantor.html#1241" class="Bound">y</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="TypeTopology.Cantor.html#1239" class="Bound">x</a> <a id="1269" href="TypeTopology.Cantor.html#1097" class="Function Operator">∷</a> <a id="1271" href="TypeTopology.Cantor.html#1249" class="Bound">α</a> <a id="1273" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1275" href="TypeTopology.Cantor.html#1241" class="Bound">y</a> <a id="1277" href="TypeTopology.Cantor.html#1097" class="Function Operator">∷</a> <a id="1279" href="TypeTopology.Cantor.html#1249" class="Bound">α</a>
<a id="1281" href="TypeTopology.Cantor.html#1229" class="Function">∼-cons</a> <a id="1288" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="MLTT.Id.html#1942" class="Function">∼-refl</a>

<a id="head-cons"></a><a id="1303" href="TypeTopology.Cantor.html#1303" class="Function">head-cons</a> <a id="1313" class="Symbol">:</a> <a id="1315" class="Symbol">(</a><a id="1316" href="TypeTopology.Cantor.html#1316" class="Bound">n</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1321" class="Symbol">)</a> <a id="1323" class="Symbol">(</a><a id="1324" href="TypeTopology.Cantor.html#1324" class="Bound">α</a> <a id="1326" class="Symbol">:</a> <a id="1328" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="1330" class="Symbol">)</a> <a id="1332" class="Symbol">→</a> <a id="1334" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="1339" class="Symbol">(</a><a id="1340" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="1345" href="TypeTopology.Cantor.html#1316" class="Bound">n</a> <a id="1347" href="TypeTopology.Cantor.html#1324" class="Bound">α</a><a id="1348" class="Symbol">)</a> <a id="1350" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1352" href="TypeTopology.Cantor.html#1316" class="Bound">n</a>
<a id="1354" href="TypeTopology.Cantor.html#1303" class="Function">head-cons</a> <a id="1364" href="TypeTopology.Cantor.html#1364" class="Bound">n</a> <a id="1366" href="TypeTopology.Cantor.html#1366" class="Bound">α</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="tail-cons"></a><a id="1376" href="TypeTopology.Cantor.html#1376" class="Function">tail-cons</a> <a id="1386" class="Symbol">:</a> <a id="1388" class="Symbol">(</a><a id="1389" href="TypeTopology.Cantor.html#1389" class="Bound">n</a> <a id="1391" class="Symbol">:</a> <a id="1393" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1394" class="Symbol">)</a> <a id="1396" class="Symbol">(</a><a id="1397" href="TypeTopology.Cantor.html#1397" class="Bound">α</a> <a id="1399" class="Symbol">:</a> <a id="1401" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="1403" class="Symbol">)</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="1412" class="Symbol">(</a><a id="1413" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="1418" href="TypeTopology.Cantor.html#1389" class="Bound">n</a> <a id="1420" href="TypeTopology.Cantor.html#1397" class="Bound">α</a><a id="1421" class="Symbol">)</a> <a id="1423" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1425" href="TypeTopology.Cantor.html#1397" class="Bound">α</a>
<a id="1427" href="TypeTopology.Cantor.html#1376" class="Function">tail-cons</a> <a id="1437" href="TypeTopology.Cantor.html#1437" class="Bound">n</a> <a id="1439" href="TypeTopology.Cantor.html#1439" class="Bound">α</a> <a id="1441" class="Symbol">=</a> <a id="1443" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="tail-cons&#39;"></a><a id="1449" href="TypeTopology.Cantor.html#1449" class="Function">tail-cons&#39;</a> <a id="1460" class="Symbol">:</a> <a id="1462" class="Symbol">(</a><a id="1463" href="TypeTopology.Cantor.html#1463" class="Bound">n</a> <a id="1465" class="Symbol">:</a> <a id="1467" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1468" class="Symbol">)</a> <a id="1470" class="Symbol">(</a><a id="1471" href="TypeTopology.Cantor.html#1471" class="Bound">α</a> <a id="1473" class="Symbol">:</a> <a id="1475" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="1477" class="Symbol">)</a> <a id="1479" class="Symbol">→</a> <a id="1481" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="1486" class="Symbol">(</a><a id="1487" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="1492" href="TypeTopology.Cantor.html#1463" class="Bound">n</a> <a id="1494" href="TypeTopology.Cantor.html#1471" class="Bound">α</a><a id="1495" class="Symbol">)</a> <a id="1497" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1499" href="TypeTopology.Cantor.html#1471" class="Bound">α</a>
<a id="1501" href="TypeTopology.Cantor.html#1449" class="Function">tail-cons&#39;</a> <a id="1512" href="TypeTopology.Cantor.html#1512" class="Bound">n</a> <a id="1514" href="TypeTopology.Cantor.html#1514" class="Bound">α</a> <a id="1516" href="TypeTopology.Cantor.html#1516" class="Bound">i</a> <a id="1518" class="Symbol">=</a> <a id="1520" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="cons-head-tail"></a><a id="1526" href="TypeTopology.Cantor.html#1526" class="Function">cons-head-tail</a> <a id="1541" class="Symbol">:</a> <a id="1543" class="Symbol">(</a><a id="1544" href="TypeTopology.Cantor.html#1544" class="Bound">α</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="1550" class="Symbol">)</a> <a id="1552" class="Symbol">→</a> <a id="1554" href="TypeTopology.Cantor.html#1544" class="Bound">α</a> <a id="1556" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1558" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="1563" class="Symbol">(</a><a id="1564" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="1569" href="TypeTopology.Cantor.html#1544" class="Bound">α</a><a id="1570" class="Symbol">)</a> <a id="1572" class="Symbol">(</a><a id="1573" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="1578" href="TypeTopology.Cantor.html#1544" class="Bound">α</a><a id="1579" class="Symbol">)</a>
<a id="1581" href="TypeTopology.Cantor.html#1526" class="Function">cons-head-tail</a> <a id="1596" href="TypeTopology.Cantor.html#1596" class="Bound">α</a> <a id="1598" class="Number">0</a>        <a id="1607" class="Symbol">=</a> <a id="1609" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1614" href="TypeTopology.Cantor.html#1526" class="Function">cons-head-tail</a> <a id="1629" href="TypeTopology.Cantor.html#1629" class="Bound">α</a> <a id="1631" class="Symbol">(</a><a id="1632" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1637" href="TypeTopology.Cantor.html#1637" class="Bound">i</a><a id="1638" class="Symbol">)</a> <a id="1640" class="Symbol">=</a> <a id="1642" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="1648" class="Markup">\end{code}</a><a id="1658" class="Background">

Agreement of two binary sequences α and β at the first n positions,
written α ＝⟦ n ⟧ β.

</a><a id="1749" class="Markup">\begin{code}</a>

<a id="_＝⟦_⟧_"></a><a id="1763" href="TypeTopology.Cantor.html#1763" class="Function Operator">_＝⟦_⟧_</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="1775" class="Symbol">→</a> <a id="1777" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1779" class="Symbol">→</a> <a id="1781" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="1784" class="Symbol">→</a> <a id="1786" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="1789" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1791" href="TypeTopology.Cantor.html#1791" class="Bound">α</a> <a id="1793" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="1796" class="Number">0</a>      <a id="1803" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="1805" href="TypeTopology.Cantor.html#1805" class="Bound">β</a> <a id="1807" class="Symbol">=</a> <a id="1809" href="MLTT.Unit.html#129" class="Record">𝟙</a>
<a id="1811" href="TypeTopology.Cantor.html#1811" class="Bound">α</a> <a id="1813" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="1816" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1821" href="TypeTopology.Cantor.html#1821" class="Bound">n</a> <a id="1823" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="1825" href="TypeTopology.Cantor.html#1825" class="Bound">β</a> <a id="1827" class="Symbol">=</a> <a id="1829" class="Symbol">(</a><a id="1830" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="1835" href="TypeTopology.Cantor.html#1811" class="Bound">α</a> <a id="1837" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1839" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="1844" href="TypeTopology.Cantor.html#1825" class="Bound">β</a><a id="1845" class="Symbol">)</a> <a id="1847" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1849" class="Symbol">(</a><a id="1850" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="1855" href="TypeTopology.Cantor.html#1811" class="Bound">α</a> <a id="1857" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="1860" href="TypeTopology.Cantor.html#1821" class="Bound">n</a> <a id="1862" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="1864" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="1869" href="TypeTopology.Cantor.html#1825" class="Bound">β</a><a id="1870" class="Symbol">)</a>

<a id="＝⟦⟧-refl"></a><a id="1873" href="TypeTopology.Cantor.html#1873" class="Function">＝⟦⟧-refl</a> <a id="1882" class="Symbol">:</a> <a id="1884" class="Symbol">(</a><a id="1885" href="TypeTopology.Cantor.html#1885" class="Bound">α</a> <a id="1887" class="Symbol">:</a> <a id="1889" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="1891" class="Symbol">)</a> <a id="1893" class="Symbol">(</a><a id="1894" href="TypeTopology.Cantor.html#1894" class="Bound">k</a> <a id="1896" class="Symbol">:</a> <a id="1898" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1899" class="Symbol">)</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="TypeTopology.Cantor.html#1885" class="Bound">α</a> <a id="1905" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="1908" href="TypeTopology.Cantor.html#1894" class="Bound">k</a> <a id="1910" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="1912" href="TypeTopology.Cantor.html#1885" class="Bound">α</a>
<a id="1914" href="TypeTopology.Cantor.html#1873" class="Function">＝⟦⟧-refl</a> <a id="1923" href="TypeTopology.Cantor.html#1923" class="Bound">α</a> <a id="1925" class="Number">0</a> <a id="1927" class="Symbol">=</a> <a id="1929" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="1931" href="TypeTopology.Cantor.html#1873" class="Function">＝⟦⟧-refl</a> <a id="1940" href="TypeTopology.Cantor.html#1940" class="Bound">α</a> <a id="1942" class="Symbol">(</a><a id="1943" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1948" href="TypeTopology.Cantor.html#1948" class="Bound">k</a><a id="1949" class="Symbol">)</a> <a id="1951" class="Symbol">=</a> <a id="1953" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1958" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1960" href="TypeTopology.Cantor.html#1873" class="Function">＝⟦⟧-refl</a> <a id="1969" class="Symbol">(</a><a id="1970" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="1975" href="TypeTopology.Cantor.html#1940" class="Bound">α</a><a id="1976" class="Symbol">)</a> <a id="1978" href="TypeTopology.Cantor.html#1948" class="Bound">k</a>

<a id="＝⟦⟧-trans"></a><a id="1981" href="TypeTopology.Cantor.html#1981" class="Function">＝⟦⟧-trans</a> <a id="1991" class="Symbol">:</a> <a id="1993" class="Symbol">(</a><a id="1994" href="TypeTopology.Cantor.html#1994" class="Bound">α</a> <a id="1996" href="TypeTopology.Cantor.html#1996" class="Bound">β</a> <a id="1998" href="TypeTopology.Cantor.html#1998" class="Bound">γ</a> <a id="2000" class="Symbol">:</a> <a id="2002" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="2004" class="Symbol">)</a> <a id="2006" class="Symbol">(</a><a id="2007" href="TypeTopology.Cantor.html#2007" class="Bound">k</a> <a id="2009" class="Symbol">:</a> <a id="2011" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2012" class="Symbol">)</a> <a id="2014" class="Symbol">→</a> <a id="2016" href="TypeTopology.Cantor.html#1994" class="Bound">α</a> <a id="2018" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="2021" href="TypeTopology.Cantor.html#2007" class="Bound">k</a> <a id="2023" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="2025" href="TypeTopology.Cantor.html#1996" class="Bound">β</a> <a id="2027" class="Symbol">→</a> <a id="2029" href="TypeTopology.Cantor.html#1996" class="Bound">β</a> <a id="2031" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="2034" href="TypeTopology.Cantor.html#2007" class="Bound">k</a> <a id="2036" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="2038" href="TypeTopology.Cantor.html#1998" class="Bound">γ</a> <a id="2040" class="Symbol">→</a> <a id="2042" href="TypeTopology.Cantor.html#1994" class="Bound">α</a> <a id="2044" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="2047" href="TypeTopology.Cantor.html#2007" class="Bound">k</a> <a id="2049" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="2051" href="TypeTopology.Cantor.html#1998" class="Bound">γ</a>
<a id="2053" href="TypeTopology.Cantor.html#1981" class="Function">＝⟦⟧-trans</a> <a id="2063" href="TypeTopology.Cantor.html#2063" class="Bound">α</a> <a id="2065" href="TypeTopology.Cantor.html#2065" class="Bound">β</a> <a id="2067" href="TypeTopology.Cantor.html#2067" class="Bound">γ</a> <a id="2069" class="Number">0</a> <a id="2071" href="TypeTopology.Cantor.html#2071" class="Bound">d</a> <a id="2073" href="TypeTopology.Cantor.html#2073" class="Bound">e</a> <a id="2075" class="Symbol">=</a> <a id="2077" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="2079" href="TypeTopology.Cantor.html#1981" class="Function">＝⟦⟧-trans</a> <a id="2089" href="TypeTopology.Cantor.html#2089" class="Bound">α</a> <a id="2091" href="TypeTopology.Cantor.html#2091" class="Bound">β</a> <a id="2093" href="TypeTopology.Cantor.html#2093" class="Bound">γ</a> <a id="2095" class="Symbol">(</a><a id="2096" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2101" href="TypeTopology.Cantor.html#2101" class="Bound">k</a><a id="2102" class="Symbol">)</a> <a id="2104" class="Symbol">(</a><a id="2105" href="TypeTopology.Cantor.html#2105" class="Bound">h</a> <a id="2107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2109" href="TypeTopology.Cantor.html#2109" class="Bound">t</a><a id="2110" class="Symbol">)</a> <a id="2112" class="Symbol">(</a><a id="2113" href="TypeTopology.Cantor.html#2113" class="Bound">h&#39;</a> <a id="2116" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2118" href="TypeTopology.Cantor.html#2118" class="Bound">t&#39;</a><a id="2120" class="Symbol">)</a> <a id="2122" class="Symbol">=</a>
 <a id="2125" class="Symbol">(</a><a id="2126" href="TypeTopology.Cantor.html#2105" class="Bound">h</a> <a id="2128" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2130" href="TypeTopology.Cantor.html#2113" class="Bound">h&#39;</a><a id="2132" class="Symbol">)</a> <a id="2134" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="2137" href="TypeTopology.Cantor.html#1981" class="Function">＝⟦⟧-trans</a> <a id="2147" class="Symbol">(</a><a id="2148" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="2153" href="TypeTopology.Cantor.html#2089" class="Bound">α</a><a id="2154" class="Symbol">)</a> <a id="2156" class="Symbol">(</a><a id="2157" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="2162" href="TypeTopology.Cantor.html#2091" class="Bound">β</a><a id="2163" class="Symbol">)</a> <a id="2165" class="Symbol">(</a><a id="2166" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="2171" href="TypeTopology.Cantor.html#2093" class="Bound">γ</a><a id="2172" class="Symbol">)</a> <a id="2174" href="TypeTopology.Cantor.html#2101" class="Bound">k</a> <a id="2176" href="TypeTopology.Cantor.html#2109" class="Bound">t</a> <a id="2178" href="TypeTopology.Cantor.html#2118" class="Bound">t&#39;</a>

<a id="＝⟦⟧-sym"></a><a id="2182" href="TypeTopology.Cantor.html#2182" class="Function">＝⟦⟧-sym</a> <a id="2190" class="Symbol">:</a> <a id="2192" class="Symbol">(</a><a id="2193" href="TypeTopology.Cantor.html#2193" class="Bound">α</a> <a id="2195" href="TypeTopology.Cantor.html#2195" class="Bound">β</a> <a id="2197" class="Symbol">:</a> <a id="2199" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="2201" class="Symbol">)</a> <a id="2203" class="Symbol">(</a><a id="2204" href="TypeTopology.Cantor.html#2204" class="Bound">k</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2209" class="Symbol">)</a> <a id="2211" class="Symbol">→</a> <a id="2213" href="TypeTopology.Cantor.html#2193" class="Bound">α</a> <a id="2215" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="2218" href="TypeTopology.Cantor.html#2204" class="Bound">k</a> <a id="2220" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="2222" href="TypeTopology.Cantor.html#2195" class="Bound">β</a> <a id="2224" class="Symbol">→</a> <a id="2226" href="TypeTopology.Cantor.html#2195" class="Bound">β</a> <a id="2228" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="2231" href="TypeTopology.Cantor.html#2204" class="Bound">k</a> <a id="2233" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="2235" href="TypeTopology.Cantor.html#2193" class="Bound">α</a>
<a id="2237" href="TypeTopology.Cantor.html#2182" class="Function">＝⟦⟧-sym</a> <a id="2245" href="TypeTopology.Cantor.html#2245" class="Bound">α</a> <a id="2247" href="TypeTopology.Cantor.html#2247" class="Bound">β</a> <a id="2249" class="Number">0</a>        <a id="2258" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>       <a id="2266" class="Symbol">=</a> <a id="2268" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="2270" href="TypeTopology.Cantor.html#2182" class="Function">＝⟦⟧-sym</a> <a id="2278" href="TypeTopology.Cantor.html#2278" class="Bound">α</a> <a id="2280" href="TypeTopology.Cantor.html#2280" class="Bound">β</a> <a id="2282" class="Symbol">(</a><a id="2283" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2288" href="TypeTopology.Cantor.html#2288" class="Bound">k</a><a id="2289" class="Symbol">)</a> <a id="2291" class="Symbol">(</a><a id="2292" href="TypeTopology.Cantor.html#2292" class="Bound">h</a> <a id="2294" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2296" href="TypeTopology.Cantor.html#2296" class="Bound">t</a><a id="2297" class="Symbol">)</a> <a id="2299" class="Symbol">=</a> <a id="2301" class="Symbol">(</a><a id="2302" href="TypeTopology.Cantor.html#2292" class="Bound">h</a> <a id="2304" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2306" class="Symbol">)</a> <a id="2308" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2310" href="TypeTopology.Cantor.html#2182" class="Function">＝⟦⟧-sym</a> <a id="2318" class="Symbol">(</a><a id="2319" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="2324" href="TypeTopology.Cantor.html#2278" class="Bound">α</a><a id="2325" class="Symbol">)</a> <a id="2327" class="Symbol">(</a><a id="2328" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="2333" href="TypeTopology.Cantor.html#2280" class="Bound">β</a><a id="2334" class="Symbol">)</a> <a id="2336" href="TypeTopology.Cantor.html#2288" class="Bound">k</a> <a id="2338" href="TypeTopology.Cantor.html#2296" class="Bound">t</a>

<a id="＝⟦⟧-is-decidable"></a><a id="2341" href="TypeTopology.Cantor.html#2341" class="Function">＝⟦⟧-is-decidable</a> <a id="2358" class="Symbol">:</a> <a id="2360" class="Symbol">(</a><a id="2361" href="TypeTopology.Cantor.html#2361" class="Bound">α</a> <a id="2363" href="TypeTopology.Cantor.html#2363" class="Bound">β</a> <a id="2365" class="Symbol">:</a> <a id="2367" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="2369" class="Symbol">)</a> <a id="2371" class="Symbol">(</a><a id="2372" href="TypeTopology.Cantor.html#2372" class="Bound">k</a> <a id="2374" class="Symbol">:</a> <a id="2376" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2377" class="Symbol">)</a> <a id="2379" class="Symbol">→</a> <a id="2381" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2394" class="Symbol">(</a><a id="2395" href="TypeTopology.Cantor.html#2361" class="Bound">α</a> <a id="2397" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="2400" href="TypeTopology.Cantor.html#2372" class="Bound">k</a> <a id="2402" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="2404" href="TypeTopology.Cantor.html#2363" class="Bound">β</a><a id="2405" class="Symbol">)</a>
<a id="2407" href="TypeTopology.Cantor.html#2341" class="Function">＝⟦⟧-is-decidable</a> <a id="2424" href="TypeTopology.Cantor.html#2424" class="Bound">α</a> <a id="2426" href="TypeTopology.Cantor.html#2426" class="Bound">β</a> <a id="2428" class="Number">0</a>        <a id="2437" class="Symbol">=</a> <a id="2439" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2443" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="2445" href="TypeTopology.Cantor.html#2341" class="Function">＝⟦⟧-is-decidable</a> <a id="2462" href="TypeTopology.Cantor.html#2462" class="Bound">α</a> <a id="2464" href="TypeTopology.Cantor.html#2464" class="Bound">β</a> <a id="2466" class="Symbol">(</a><a id="2467" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2472" href="TypeTopology.Cantor.html#2472" class="Bound">k</a><a id="2473" class="Symbol">)</a> <a id="2475" class="Symbol">=</a>
 <a id="2478" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="2484" class="Symbol">(</a><a id="2485" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="2499" class="Symbol">(</a><a id="2500" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="2505" href="TypeTopology.Cantor.html#2462" class="Bound">α</a><a id="2506" class="Symbol">)</a> <a id="2508" class="Symbol">(</a><a id="2509" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="2514" href="TypeTopology.Cantor.html#2464" class="Bound">β</a><a id="2515" class="Symbol">))</a>
  <a id="2520" class="Symbol">(λ</a> <a id="2523" class="Symbol">(</a><a id="2524" href="TypeTopology.Cantor.html#2524" class="Bound">h</a> <a id="2526" class="Symbol">:</a> <a id="2528" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="2533" href="TypeTopology.Cantor.html#2462" class="Bound">α</a> <a id="2535" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2537" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="2542" href="TypeTopology.Cantor.html#2464" class="Bound">β</a><a id="2543" class="Symbol">)</a>
        <a id="2553" class="Symbol">→</a> <a id="2555" href="NotionsOfDecidability.Decidable.html#410" class="Function">map-decidable</a>
           <a id="2580" class="Symbol">(λ</a> <a id="2583" class="Symbol">(</a><a id="2584" href="TypeTopology.Cantor.html#2584" class="Bound">t</a> <a id="2586" class="Symbol">:</a> <a id="2588" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="2593" href="TypeTopology.Cantor.html#2462" class="Bound">α</a> <a id="2595" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="2598" href="TypeTopology.Cantor.html#2472" class="Bound">k</a> <a id="2600" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="2602" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="2607" href="TypeTopology.Cantor.html#2464" class="Bound">β</a><a id="2608" class="Symbol">)</a> <a id="2610" class="Symbol">→</a> <a id="2612" href="TypeTopology.Cantor.html#2524" class="Bound">h</a> <a id="2614" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2616" href="TypeTopology.Cantor.html#2584" class="Bound">t</a><a id="2617" class="Symbol">)</a>
           <a id="2630" class="Symbol">(λ</a> <a id="2633" class="Symbol">(_</a> <a id="2636" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2638" href="TypeTopology.Cantor.html#2638" class="Bound">t</a><a id="2639" class="Symbol">)</a> <a id="2641" class="Symbol">→</a> <a id="2643" href="TypeTopology.Cantor.html#2638" class="Bound">t</a><a id="2644" class="Symbol">)</a>
           <a id="2657" class="Symbol">(</a><a id="2658" href="TypeTopology.Cantor.html#2341" class="Function">＝⟦⟧-is-decidable</a> <a id="2675" class="Symbol">(</a><a id="2676" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="2681" href="TypeTopology.Cantor.html#2462" class="Bound">α</a><a id="2682" class="Symbol">)</a> <a id="2684" class="Symbol">(</a><a id="2685" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="2690" href="TypeTopology.Cantor.html#2464" class="Bound">β</a><a id="2691" class="Symbol">)</a> <a id="2693" href="TypeTopology.Cantor.html#2472" class="Bound">k</a><a id="2694" class="Symbol">))</a>
  <a id="2699" class="Symbol">(λ</a> <a id="2702" class="Symbol">(</a><a id="2703" href="TypeTopology.Cantor.html#2703" class="Bound">ν</a> <a id="2705" class="Symbol">:</a> <a id="2707" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="2712" href="TypeTopology.Cantor.html#2462" class="Bound">α</a> <a id="2714" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2716" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="2721" href="TypeTopology.Cantor.html#2464" class="Bound">β</a><a id="2722" class="Symbol">)</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2730" class="Symbol">(λ</a> <a id="2733" class="Symbol">(</a><a id="2734" href="TypeTopology.Cantor.html#2734" class="Bound">h</a> <a id="2736" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2738" class="Symbol">_)</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="TypeTopology.Cantor.html#2703" class="Bound">ν</a> <a id="2745" href="TypeTopology.Cantor.html#2734" class="Bound">h</a><a id="2746" class="Symbol">))</a>

<a id="2750" class="Markup">\end{code}</a><a id="2760" class="Background">

We have that (α ＝⟦ n ⟧ β) iff α k ＝ β k for all k &lt; n:

</a><a id="2818" class="Markup">\begin{code}</a>

<a id="⟦⟧-agreement→"></a><a id="2832" href="TypeTopology.Cantor.html#2832" class="Function">⟦⟧-agreement→</a> <a id="2846" class="Symbol">:</a> <a id="2848" class="Symbol">(</a><a id="2849" href="TypeTopology.Cantor.html#2849" class="Bound">α</a> <a id="2851" href="TypeTopology.Cantor.html#2851" class="Bound">β</a> <a id="2853" class="Symbol">:</a> <a id="2855" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="2857" class="Symbol">)</a>
                <a id="2875" class="Symbol">(</a><a id="2876" href="TypeTopology.Cantor.html#2876" class="Bound">n</a> <a id="2878" class="Symbol">:</a> <a id="2880" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2881" class="Symbol">)</a>
                <a id="2899" class="Symbol">→</a> <a id="2901" class="Symbol">(</a><a id="2902" href="TypeTopology.Cantor.html#2849" class="Bound">α</a> <a id="2904" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="2907" href="TypeTopology.Cantor.html#2876" class="Bound">n</a> <a id="2909" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="2911" href="TypeTopology.Cantor.html#2851" class="Bound">β</a><a id="2912" class="Symbol">)</a>
                <a id="2930" class="Symbol">→</a> <a id="2932" class="Symbol">((</a><a id="2934" href="TypeTopology.Cantor.html#2934" class="Bound">k</a> <a id="2936" class="Symbol">:</a> <a id="2938" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="2939" class="Symbol">)</a> <a id="2941" class="Symbol">→</a> <a id="2943" href="TypeTopology.Cantor.html#2934" class="Bound">k</a> <a id="2945" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="2947" href="TypeTopology.Cantor.html#2876" class="Bound">n</a> <a id="2949" class="Symbol">→</a> <a id="2951" href="TypeTopology.Cantor.html#2849" class="Bound">α</a> <a id="2953" href="TypeTopology.Cantor.html#2934" class="Bound">k</a> <a id="2955" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2957" href="TypeTopology.Cantor.html#2851" class="Bound">β</a> <a id="2959" href="TypeTopology.Cantor.html#2934" class="Bound">k</a><a id="2960" class="Symbol">)</a>
<a id="2962" href="TypeTopology.Cantor.html#2832" class="Function">⟦⟧-agreement→</a> <a id="2976" href="TypeTopology.Cantor.html#2976" class="Bound">α</a> <a id="2978" href="TypeTopology.Cantor.html#2978" class="Bound">β</a> <a id="2980" class="Number">0</a>        <a id="2989" href="TypeTopology.Cantor.html#2989" class="Bound">*</a>       <a id="2997" href="TypeTopology.Cantor.html#2997" class="Bound">k</a>        <a id="3006" href="TypeTopology.Cantor.html#3006" class="Bound">l</a> <a id="3008" class="Symbol">=</a> <a id="3010" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3017" href="TypeTopology.Cantor.html#3006" class="Bound">l</a>
<a id="3019" href="TypeTopology.Cantor.html#2832" class="Function">⟦⟧-agreement→</a> <a id="3033" href="TypeTopology.Cantor.html#3033" class="Bound">α</a> <a id="3035" href="TypeTopology.Cantor.html#3035" class="Bound">β</a> <a id="3037" class="Symbol">(</a><a id="3038" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3043" href="TypeTopology.Cantor.html#3043" class="Bound">n</a><a id="3044" class="Symbol">)</a> <a id="3046" class="Symbol">(</a><a id="3047" href="TypeTopology.Cantor.html#3047" class="Bound">p</a> <a id="3049" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3051" href="TypeTopology.Cantor.html#3051" class="Bound">e</a><a id="3052" class="Symbol">)</a> <a id="3054" class="Number">0</a>        <a id="3063" href="TypeTopology.Cantor.html#3063" class="Bound">l</a> <a id="3065" class="Symbol">=</a> <a id="3067" href="TypeTopology.Cantor.html#3047" class="Bound">p</a>
<a id="3069" href="TypeTopology.Cantor.html#2832" class="Function">⟦⟧-agreement→</a> <a id="3083" href="TypeTopology.Cantor.html#3083" class="Bound">α</a> <a id="3085" href="TypeTopology.Cantor.html#3085" class="Bound">β</a> <a id="3087" class="Symbol">(</a><a id="3088" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3093" href="TypeTopology.Cantor.html#3093" class="Bound">n</a><a id="3094" class="Symbol">)</a> <a id="3096" class="Symbol">(</a><a id="3097" href="TypeTopology.Cantor.html#3097" class="Bound">p</a> <a id="3099" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3101" href="TypeTopology.Cantor.html#3101" class="Bound">e</a><a id="3102" class="Symbol">)</a> <a id="3104" class="Symbol">(</a><a id="3105" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3110" href="TypeTopology.Cantor.html#3110" class="Bound">k</a><a id="3111" class="Symbol">)</a> <a id="3113" href="TypeTopology.Cantor.html#3113" class="Bound">l</a> <a id="3115" class="Symbol">=</a> <a id="3117" href="TypeTopology.Cantor.html#3133" class="Function">IH</a> <a id="3120" href="TypeTopology.Cantor.html#3110" class="Bound">k</a> <a id="3122" href="TypeTopology.Cantor.html#3113" class="Bound">l</a>
 <a id="3125" class="Keyword">where</a>
  <a id="3133" href="TypeTopology.Cantor.html#3133" class="Function">IH</a> <a id="3136" class="Symbol">:</a> <a id="3138" class="Symbol">(</a><a id="3139" href="TypeTopology.Cantor.html#3139" class="Bound">k</a> <a id="3141" class="Symbol">:</a> <a id="3143" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3144" class="Symbol">)</a> <a id="3146" class="Symbol">→</a> <a id="3148" href="TypeTopology.Cantor.html#3139" class="Bound">k</a> <a id="3150" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="3152" href="TypeTopology.Cantor.html#3093" class="Bound">n</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="TypeTopology.Cantor.html#3083" class="Bound">α</a> <a id="3158" class="Symbol">(</a><a id="3159" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3164" href="TypeTopology.Cantor.html#3139" class="Bound">k</a><a id="3165" class="Symbol">)</a> <a id="3167" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3169" href="TypeTopology.Cantor.html#3085" class="Bound">β</a> <a id="3171" class="Symbol">(</a><a id="3172" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3177" href="TypeTopology.Cantor.html#3139" class="Bound">k</a><a id="3178" class="Symbol">)</a>
  <a id="3182" href="TypeTopology.Cantor.html#3133" class="Function">IH</a> <a id="3185" class="Symbol">=</a> <a id="3187" href="TypeTopology.Cantor.html#2832" class="Function">⟦⟧-agreement→</a> <a id="3201" class="Symbol">(</a><a id="3202" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="3207" href="TypeTopology.Cantor.html#3083" class="Bound">α</a><a id="3208" class="Symbol">)</a> <a id="3210" class="Symbol">(</a><a id="3211" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="3216" href="TypeTopology.Cantor.html#3085" class="Bound">β</a><a id="3217" class="Symbol">)</a> <a id="3219" href="TypeTopology.Cantor.html#3093" class="Bound">n</a> <a id="3221" href="TypeTopology.Cantor.html#3101" class="Bound">e</a>

<a id="⟦⟧-agreement←"></a><a id="3224" href="TypeTopology.Cantor.html#3224" class="Function">⟦⟧-agreement←</a> <a id="3238" class="Symbol">:</a> <a id="3240" class="Symbol">(</a><a id="3241" href="TypeTopology.Cantor.html#3241" class="Bound">α</a> <a id="3243" href="TypeTopology.Cantor.html#3243" class="Bound">β</a> <a id="3245" class="Symbol">:</a> <a id="3247" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="3249" class="Symbol">)</a>
                <a id="3267" class="Symbol">(</a><a id="3268" href="TypeTopology.Cantor.html#3268" class="Bound">n</a> <a id="3270" class="Symbol">:</a> <a id="3272" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3273" class="Symbol">)</a>
              <a id="3289" class="Symbol">→</a> <a id="3291" class="Symbol">((</a><a id="3293" href="TypeTopology.Cantor.html#3293" class="Bound">k</a> <a id="3295" class="Symbol">:</a> <a id="3297" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3298" class="Symbol">)</a> <a id="3300" class="Symbol">→</a> <a id="3302" href="TypeTopology.Cantor.html#3293" class="Bound">k</a> <a id="3304" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="3306" href="TypeTopology.Cantor.html#3268" class="Bound">n</a> <a id="3308" class="Symbol">→</a> <a id="3310" href="TypeTopology.Cantor.html#3241" class="Bound">α</a> <a id="3312" href="TypeTopology.Cantor.html#3293" class="Bound">k</a> <a id="3314" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3316" href="TypeTopology.Cantor.html#3243" class="Bound">β</a> <a id="3318" href="TypeTopology.Cantor.html#3293" class="Bound">k</a><a id="3319" class="Symbol">)</a>
              <a id="3335" class="Symbol">→</a> <a id="3337" class="Symbol">(</a><a id="3338" href="TypeTopology.Cantor.html#3241" class="Bound">α</a> <a id="3340" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="3343" href="TypeTopology.Cantor.html#3268" class="Bound">n</a> <a id="3345" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="3347" href="TypeTopology.Cantor.html#3243" class="Bound">β</a><a id="3348" class="Symbol">)</a>
<a id="3350" href="TypeTopology.Cantor.html#3224" class="Function">⟦⟧-agreement←</a> <a id="3364" href="TypeTopology.Cantor.html#3364" class="Bound">α</a> <a id="3366" href="TypeTopology.Cantor.html#3366" class="Bound">β</a> <a id="3368" class="Number">0</a>        <a id="3377" href="TypeTopology.Cantor.html#3377" class="Bound">ϕ</a> <a id="3379" class="Symbol">=</a> <a id="3381" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
<a id="3383" href="TypeTopology.Cantor.html#3224" class="Function">⟦⟧-agreement←</a> <a id="3397" href="TypeTopology.Cantor.html#3397" class="Bound">α</a> <a id="3399" href="TypeTopology.Cantor.html#3399" class="Bound">β</a> <a id="3401" class="Symbol">(</a><a id="3402" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3407" href="TypeTopology.Cantor.html#3407" class="Bound">n</a><a id="3408" class="Symbol">)</a> <a id="3410" href="TypeTopology.Cantor.html#3410" class="Bound">ϕ</a> <a id="3412" class="Symbol">=</a> <a id="3414" href="TypeTopology.Cantor.html#3410" class="Bound">ϕ</a> <a id="3416" class="Number">0</a> <a id="3418" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="3420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3422" href="TypeTopology.Cantor.html#3224" class="Function">⟦⟧-agreement←</a> <a id="3436" class="Symbol">(</a><a id="3437" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="3442" href="TypeTopology.Cantor.html#3397" class="Bound">α</a><a id="3443" class="Symbol">)</a> <a id="3445" class="Symbol">(</a><a id="3446" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="3451" href="TypeTopology.Cantor.html#3399" class="Bound">β</a><a id="3452" class="Symbol">)</a> <a id="3454" href="TypeTopology.Cantor.html#3407" class="Bound">n</a> <a id="3456" class="Symbol">(</a><a id="3457" href="TypeTopology.Cantor.html#3410" class="Bound">ϕ</a> <a id="3459" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3461" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="3465" class="Symbol">)</a>

<a id="3468" class="Markup">\end{code}</a><a id="3478" class="Background">

A function 𝟚ᴺ → N, with N a discrete type, is uniformly continuous if
it has a modulus of uniform continuity (uc):

</a><a id="3596" class="Markup">\begin{code}</a>

<a id="3610" class="Keyword">module</a> <a id="notions-of-continuity"></a><a id="3617" href="TypeTopology.Cantor.html#3617" class="Module">notions-of-continuity</a>
         <a id="3648" class="Symbol">(</a><a id="3649" href="TypeTopology.Cantor.html#3649" class="Bound">N</a> <a id="3651" class="Symbol">:</a> <a id="3653" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3655" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3657" class="Symbol">)</a>
         <a id="3668" class="Symbol">(</a><a id="3669" href="TypeTopology.Cantor.html#3669" class="Bound">N-is-discrete</a> <a id="3683" class="Symbol">:</a> <a id="3685" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="3697" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="3698" class="Symbol">)</a>
        <a id="3708" class="Keyword">where</a>

 <a id="notions-of-continuity._is-a-modulus-of-uc-of_"></a><a id="3716" href="TypeTopology.Cantor.html#3716" class="Function Operator">_is-a-modulus-of-uc-of_</a> <a id="3740" class="Symbol">:</a> <a id="3742" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3744" class="Symbol">→</a> <a id="3746" class="Symbol">(</a><a id="3747" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="3750" class="Symbol">→</a> <a id="3752" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="3753" class="Symbol">)</a> <a id="3755" class="Symbol">→</a> <a id="3757" href="TypeTopology.Cantor.html#3653" class="Bound">𝓤</a> <a id="3759" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="3762" href="TypeTopology.Cantor.html#3762" class="Bound">m</a> <a id="3764" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="3786" href="TypeTopology.Cantor.html#3786" class="Bound">p</a> <a id="3788" class="Symbol">=</a> <a id="3790" class="Symbol">∀</a> <a id="3792" href="TypeTopology.Cantor.html#3792" class="Bound">α</a> <a id="3794" href="TypeTopology.Cantor.html#3794" class="Bound">β</a> <a id="3796" class="Symbol">→</a> <a id="3798" href="TypeTopology.Cantor.html#3792" class="Bound">α</a> <a id="3800" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="3803" href="TypeTopology.Cantor.html#3762" class="Bound">m</a> <a id="3805" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="3807" href="TypeTopology.Cantor.html#3794" class="Bound">β</a> <a id="3809" class="Symbol">→</a> <a id="3811" href="TypeTopology.Cantor.html#3786" class="Bound">p</a> <a id="3813" href="TypeTopology.Cantor.html#3792" class="Bound">α</a> <a id="3815" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3817" href="TypeTopology.Cantor.html#3786" class="Bound">p</a> <a id="3819" href="TypeTopology.Cantor.html#3794" class="Bound">β</a>

 <a id="notions-of-continuity.being-a-modulus-of-uc-is-prop"></a><a id="3823" href="TypeTopology.Cantor.html#3823" class="Function">being-a-modulus-of-uc-is-prop</a>
  <a id="3855" class="Symbol">:</a> <a id="3857" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
  <a id="3867" class="Symbol">→</a> <a id="3869" class="Symbol">(</a><a id="3870" href="TypeTopology.Cantor.html#3870" class="Bound">m</a> <a id="3872" class="Symbol">:</a> <a id="3874" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3875" class="Symbol">)</a>
    <a id="3881" class="Symbol">(</a><a id="3882" href="TypeTopology.Cantor.html#3882" class="Bound">p</a> <a id="3884" class="Symbol">:</a> <a id="3886" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="3889" class="Symbol">→</a> <a id="3891" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="3892" class="Symbol">)</a>
  <a id="3896" class="Symbol">→</a> <a id="3898" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3906" class="Symbol">(</a><a id="3907" href="TypeTopology.Cantor.html#3870" class="Bound">m</a> <a id="3909" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="3931" href="TypeTopology.Cantor.html#3882" class="Bound">p</a><a id="3932" class="Symbol">)</a>
 <a id="3935" href="TypeTopology.Cantor.html#3823" class="Function">being-a-modulus-of-uc-is-prop</a> <a id="3965" href="TypeTopology.Cantor.html#3965" class="Bound">fe</a> <a id="3968" href="TypeTopology.Cantor.html#3968" class="Bound">m</a> <a id="3970" href="TypeTopology.Cantor.html#3970" class="Bound">p</a>
  <a id="3974" class="Symbol">=</a> <a id="3976" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="3987" href="TypeTopology.Cantor.html#3965" class="Bound">fe</a> <a id="3990" class="Symbol">(λ</a> <a id="3993" href="TypeTopology.Cantor.html#3993" class="Bound">α</a> <a id="3995" href="TypeTopology.Cantor.html#3995" class="Bound">β</a> <a id="3997" href="TypeTopology.Cantor.html#3997" class="Bound">e</a> <a id="3999" class="Symbol">→</a> <a id="4001" href="UF.DiscreteAndSeparated.html#16794" class="Function">discrete-types-are-sets</a> <a id="4025" href="TypeTopology.Cantor.html#3669" class="Bound">N-is-discrete</a><a id="4038" class="Symbol">)</a>

 <a id="notions-of-continuity.uniformly-continuous"></a><a id="4042" href="TypeTopology.Cantor.html#4042" class="Function">uniformly-continuous</a> <a id="4063" class="Symbol">:</a> <a id="4065" class="Symbol">(</a><a id="4066" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="4069" class="Symbol">→</a> <a id="4071" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="4072" class="Symbol">)</a> <a id="4074" class="Symbol">→</a> <a id="4076" href="TypeTopology.Cantor.html#3653" class="Bound">𝓤</a> <a id="4078" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4081" href="TypeTopology.Cantor.html#4042" class="Function">uniformly-continuous</a> <a id="4102" href="TypeTopology.Cantor.html#4102" class="Bound">p</a> <a id="4104" class="Symbol">=</a> <a id="4106" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4108" href="TypeTopology.Cantor.html#4108" class="Bound">m</a> <a id="4110" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4112" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4114" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4116" href="TypeTopology.Cantor.html#4108" class="Bound">m</a> <a id="4118" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="4140" href="TypeTopology.Cantor.html#4102" class="Bound">p</a>

 <a id="notions-of-continuity.uniform-continuity-data"></a><a id="4144" href="TypeTopology.Cantor.html#4144" class="Function">uniform-continuity-data</a> <a id="4168" class="Symbol">=</a> <a id="4170" href="TypeTopology.Cantor.html#4042" class="Function">uniformly-continuous</a>

<a id="4192" class="Markup">\end{code}</a><a id="4202" class="Background">

Uniform continuity as defined above is data rather than property. This
is because any number bigger than a modulus of uniform continuity is
also a modulus.

Exercise. Show that

 (Σ p ꞉ (𝟚ᴺ  → N) , uniformly-continuous p) ≃ (Σ n ꞉ ℕ , Fin (2 ^ n) → N)

Added 23 June 2026. Actually, the above is not quite correct!

If we define uniform continuity with ∃ rather than Σ, this is no
longer the case.

</a><a id="4603" class="Markup">\begin{code}</a>

 <a id="notions-of-continuity.continuous"></a><a id="4618" href="TypeTopology.Cantor.html#4618" class="Function">continuous</a> <a id="4629" class="Symbol">:</a> <a id="4631" class="Symbol">(</a><a id="4632" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="4635" class="Symbol">→</a> <a id="4637" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="4638" class="Symbol">)</a> <a id="4640" class="Symbol">→</a> <a id="4642" href="TypeTopology.Cantor.html#3653" class="Bound">𝓤</a> <a id="4644" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4647" href="TypeTopology.Cantor.html#4618" class="Function">continuous</a> <a id="4658" href="TypeTopology.Cantor.html#4658" class="Bound">p</a> <a id="4660" class="Symbol">=</a> <a id="4662" class="Symbol">∀</a> <a id="4664" href="TypeTopology.Cantor.html#4664" class="Bound">α</a> <a id="4666" class="Symbol">→</a> <a id="4668" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4670" href="TypeTopology.Cantor.html#4670" class="Bound">m</a> <a id="4672" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4674" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4676" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4678" class="Symbol">(∀</a> <a id="4681" href="TypeTopology.Cantor.html#4681" class="Bound">β</a> <a id="4683" class="Symbol">→</a> <a id="4685" href="TypeTopology.Cantor.html#4664" class="Bound">α</a> <a id="4687" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="4690" href="TypeTopology.Cantor.html#4670" class="Bound">m</a> <a id="4692" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="4694" href="TypeTopology.Cantor.html#4681" class="Bound">β</a> <a id="4696" class="Symbol">→</a> <a id="4698" href="TypeTopology.Cantor.html#4658" class="Bound">p</a> <a id="4700" href="TypeTopology.Cantor.html#4664" class="Bound">α</a> <a id="4702" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4704" href="TypeTopology.Cantor.html#4658" class="Bound">p</a> <a id="4706" href="TypeTopology.Cantor.html#4681" class="Bound">β</a><a id="4707" class="Symbol">)</a>

 <a id="notions-of-continuity.continuity-data"></a><a id="4711" href="TypeTopology.Cantor.html#4711" class="Function">continuity-data</a> <a id="4727" class="Symbol">=</a> <a id="4729" href="TypeTopology.Cantor.html#4618" class="Function">continuous</a>

<a id="4741" class="Markup">\end{code}</a><a id="4751" class="Background">

Any number bigger than a modulus of uniform continuity is also a modulus.

</a><a id="4828" class="Markup">\begin{code}</a>

 <a id="notions-of-continuity.increase-modulus-of-uc"></a><a id="4843" href="TypeTopology.Cantor.html#4843" class="Function">increase-modulus-of-uc</a> <a id="4866" class="Symbol">:</a> <a id="4868" class="Symbol">(</a><a id="4869" href="TypeTopology.Cantor.html#4869" class="Bound">p</a> <a id="4871" class="Symbol">:</a> <a id="4873" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="4876" class="Symbol">→</a> <a id="4878" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="4879" class="Symbol">)</a>
                        <a id="4905" class="Symbol">→</a> <a id="4907" class="Symbol">(</a><a id="4908" href="TypeTopology.Cantor.html#4908" class="Bound">m</a> <a id="4910" class="Symbol">:</a> <a id="4912" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="4913" class="Symbol">)</a>
                        <a id="4939" class="Symbol">→</a> <a id="4941" href="TypeTopology.Cantor.html#4908" class="Bound">m</a> <a id="4943" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="4965" href="TypeTopology.Cantor.html#4869" class="Bound">p</a>
                        <a id="4991" class="Symbol">→</a> <a id="4993" class="Symbol">(</a><a id="4994" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4999" href="TypeTopology.Cantor.html#4908" class="Bound">m</a><a id="5000" class="Symbol">)</a> <a id="5002" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="5024" href="TypeTopology.Cantor.html#4869" class="Bound">p</a>
 <a id="5027" href="TypeTopology.Cantor.html#4843" class="Function">increase-modulus-of-uc</a> <a id="5050" href="TypeTopology.Cantor.html#5050" class="Bound">p</a> <a id="5052" class="Number">0</a>        <a id="5061" href="TypeTopology.Cantor.html#5061" class="Bound">0-is-mod</a>      <a id="5075" href="TypeTopology.Cantor.html#5075" class="Bound">α</a> <a id="5077" href="TypeTopology.Cantor.html#5077" class="Bound">β</a> <a id="5079" class="Symbol">_</a>       <a id="5087" class="Symbol">=</a> <a id="5089" href="TypeTopology.Cantor.html#5061" class="Bound">0-is-mod</a> <a id="5098" href="TypeTopology.Cantor.html#5075" class="Bound">α</a> <a id="5100" href="TypeTopology.Cantor.html#5077" class="Bound">β</a> <a id="5102" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
 <a id="5105" href="TypeTopology.Cantor.html#4843" class="Function">increase-modulus-of-uc</a> <a id="5128" href="TypeTopology.Cantor.html#5128" class="Bound">p</a> <a id="5130" class="Symbol">(</a><a id="5131" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5136" href="TypeTopology.Cantor.html#5136" class="Bound">m</a><a id="5137" class="Symbol">)</a> <a id="5139" href="TypeTopology.Cantor.html#5139" class="Bound">succ-m-is-mod</a> <a id="5153" href="TypeTopology.Cantor.html#5153" class="Bound">α</a> <a id="5155" href="TypeTopology.Cantor.html#5155" class="Bound">β</a> <a id="5157" class="Symbol">(</a><a id="5158" href="TypeTopology.Cantor.html#5158" class="Bound">h</a> <a id="5160" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5162" href="TypeTopology.Cantor.html#5162" class="Bound">t</a><a id="5163" class="Symbol">)</a> <a id="5165" class="Symbol">=</a> <a id="5167" href="TypeTopology.Cantor.html#5389" class="Function">II</a>
  <a id="5172" class="Keyword">where</a>
   <a id="5181" href="TypeTopology.Cantor.html#5181" class="Function">I</a> <a id="5183" class="Symbol">:</a> <a id="5185" class="Symbol">∀</a> <a id="5187" href="TypeTopology.Cantor.html#5187" class="Bound">α</a> <a id="5189" href="TypeTopology.Cantor.html#5189" class="Bound">β</a> <a id="5191" href="TypeTopology.Cantor.html#5191" class="Bound">m</a>
     <a id="5198" class="Symbol">→</a> <a id="5200" class="Symbol">(</a><a id="5201" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="5206" class="Symbol">(</a><a id="5207" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="5212" href="TypeTopology.Cantor.html#5187" class="Bound">α</a><a id="5213" class="Symbol">)</a> <a id="5215" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5217" href="TypeTopology.Cantor.html#969" class="Function">head</a> <a id="5222" class="Symbol">(</a><a id="5223" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="5228" href="TypeTopology.Cantor.html#5189" class="Bound">β</a><a id="5229" class="Symbol">))</a> <a id="5232" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5234" class="Symbol">(</a><a id="5235" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="5240" class="Symbol">(</a><a id="5241" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="5246" href="TypeTopology.Cantor.html#5187" class="Bound">α</a><a id="5247" class="Symbol">)</a> <a id="5249" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="5252" href="TypeTopology.Cantor.html#5191" class="Bound">m</a> <a id="5254" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="5256" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="5261" class="Symbol">(</a><a id="5262" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="5267" href="TypeTopology.Cantor.html#5189" class="Bound">β</a><a id="5268" class="Symbol">))</a>
     <a id="5276" class="Symbol">→</a> <a id="5278" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="5283" href="TypeTopology.Cantor.html#5187" class="Bound">α</a> <a id="5285" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="5288" href="TypeTopology.Cantor.html#5191" class="Bound">m</a> <a id="5290" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="5292" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="5297" href="TypeTopology.Cantor.html#5189" class="Bound">β</a>
   <a id="5302" href="TypeTopology.Cantor.html#5181" class="Function">I</a> <a id="5304" href="TypeTopology.Cantor.html#5304" class="Bound">α</a> <a id="5306" href="TypeTopology.Cantor.html#5306" class="Bound">β</a> <a id="5308" class="Number">0</a>        <a id="5317" class="Symbol">(</a><a id="5318" href="TypeTopology.Cantor.html#5318" class="Bound">h</a> <a id="5320" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5322" href="TypeTopology.Cantor.html#5322" class="Bound">t</a><a id="5323" class="Symbol">)</a> <a id="5325" class="Symbol">=</a> <a id="5327" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
   <a id="5332" href="TypeTopology.Cantor.html#5181" class="Function">I</a> <a id="5334" href="TypeTopology.Cantor.html#5334" class="Bound">α</a> <a id="5336" href="TypeTopology.Cantor.html#5336" class="Bound">β</a> <a id="5338" class="Symbol">(</a><a id="5339" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="5344" href="TypeTopology.Cantor.html#5344" class="Bound">m</a><a id="5345" class="Symbol">)</a> <a id="5347" class="Symbol">(</a><a id="5348" href="TypeTopology.Cantor.html#5348" class="Bound">h</a> <a id="5350" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5352" href="TypeTopology.Cantor.html#5352" class="Bound">t</a><a id="5353" class="Symbol">)</a> <a id="5355" class="Symbol">=</a> <a id="5357" href="TypeTopology.Cantor.html#5348" class="Bound">h</a> <a id="5359" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5361" href="TypeTopology.Cantor.html#5181" class="Function">I</a> <a id="5363" class="Symbol">(</a><a id="5364" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="5369" href="TypeTopology.Cantor.html#5334" class="Bound">α</a><a id="5370" class="Symbol">)</a> <a id="5372" class="Symbol">(</a><a id="5373" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="5378" href="TypeTopology.Cantor.html#5336" class="Bound">β</a><a id="5379" class="Symbol">)</a> <a id="5381" href="TypeTopology.Cantor.html#5344" class="Bound">m</a> <a id="5383" href="TypeTopology.Cantor.html#5352" class="Bound">t</a>

   <a id="5389" href="TypeTopology.Cantor.html#5389" class="Function">II</a> <a id="5392" class="Symbol">:</a> <a id="5394" href="TypeTopology.Cantor.html#5128" class="Bound">p</a> <a id="5396" href="TypeTopology.Cantor.html#5153" class="Bound">α</a> <a id="5398" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5400" href="TypeTopology.Cantor.html#5128" class="Bound">p</a> <a id="5402" href="TypeTopology.Cantor.html#5155" class="Bound">β</a>
   <a id="5407" href="TypeTopology.Cantor.html#5389" class="Function">II</a> <a id="5410" class="Symbol">=</a> <a id="5412" href="TypeTopology.Cantor.html#5139" class="Bound">succ-m-is-mod</a> <a id="5426" href="TypeTopology.Cantor.html#5153" class="Bound">α</a> <a id="5428" href="TypeTopology.Cantor.html#5155" class="Bound">β</a> <a id="5430" class="Symbol">(</a><a id="5431" href="TypeTopology.Cantor.html#5158" class="Bound">h</a> <a id="5433" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5435" href="TypeTopology.Cantor.html#5181" class="Function">I</a> <a id="5437" href="TypeTopology.Cantor.html#5153" class="Bound">α</a> <a id="5439" href="TypeTopology.Cantor.html#5155" class="Bound">β</a> <a id="5441" href="TypeTopology.Cantor.html#5136" class="Bound">m</a> <a id="5443" href="TypeTopology.Cantor.html#5162" class="Bound">t</a><a id="5444" class="Symbol">)</a>

<a id="5447" class="Markup">\end{code}</a><a id="5457" class="Background">

We can define uniform continuity as a property by considering a
smallest modulus of continuity.

</a><a id="5556" class="Markup">\begin{code}</a>

 <a id="notions-of-continuity._is-a-smallest-modulus-of-uc-of_"></a><a id="5571" href="TypeTopology.Cantor.html#5571" class="Function Operator">_is-a-smallest-modulus-of-uc-of_</a> <a id="5604" class="Symbol">:</a> <a id="5606" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="5608" class="Symbol">→</a> <a id="5610" class="Symbol">(</a><a id="5611" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="5614" class="Symbol">→</a> <a id="5616" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="5617" class="Symbol">)</a> <a id="5619" class="Symbol">→</a> <a id="5621" href="TypeTopology.Cantor.html#3653" class="Bound">𝓤</a> <a id="5623" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="5626" href="TypeTopology.Cantor.html#5626" class="Bound">m</a> <a id="5628" href="TypeTopology.Cantor.html#5571" class="Function Operator">is-a-smallest-modulus-of-uc-of</a> <a id="5659" href="TypeTopology.Cantor.html#5659" class="Bound">p</a> <a id="5661" class="Symbol">=</a>
    <a id="5667" class="Symbol">(</a><a id="5668" href="TypeTopology.Cantor.html#5626" class="Bound">m</a> <a id="5670" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="5692" href="TypeTopology.Cantor.html#5659" class="Bound">p</a><a id="5693" class="Symbol">)</a>
  <a id="5697" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5699" class="Symbol">((</a><a id="5701" href="TypeTopology.Cantor.html#5701" class="Bound">n</a> <a id="5703" class="Symbol">:</a> <a id="5705" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5706" class="Symbol">)</a> <a id="5708" class="Symbol">→</a> <a id="5710" href="TypeTopology.Cantor.html#5701" class="Bound">n</a> <a id="5712" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="5734" href="TypeTopology.Cantor.html#5659" class="Bound">p</a> <a id="5736" class="Symbol">→</a> <a id="5738" href="TypeTopology.Cantor.html#5626" class="Bound">m</a> <a id="5740" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="5742" href="TypeTopology.Cantor.html#5701" class="Bound">n</a><a id="5743" class="Symbol">)</a>

 <a id="notions-of-continuity.being-a-smallest-modulus-of-uc-is-prop"></a><a id="5747" href="TypeTopology.Cantor.html#5747" class="Function">being-a-smallest-modulus-of-uc-is-prop</a>
  <a id="5788" class="Symbol">:</a> <a id="5790" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
  <a id="5800" class="Symbol">→</a> <a id="5802" class="Symbol">(</a><a id="5803" href="TypeTopology.Cantor.html#5803" class="Bound">m</a> <a id="5805" class="Symbol">:</a> <a id="5807" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5808" class="Symbol">)</a>
    <a id="5814" class="Symbol">(</a><a id="5815" href="TypeTopology.Cantor.html#5815" class="Bound">p</a> <a id="5817" class="Symbol">:</a> <a id="5819" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="5822" class="Symbol">→</a> <a id="5824" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="5825" class="Symbol">)</a>
  <a id="5829" class="Symbol">→</a> <a id="5831" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5839" class="Symbol">(</a><a id="5840" href="TypeTopology.Cantor.html#5803" class="Bound">m</a> <a id="5842" href="TypeTopology.Cantor.html#5571" class="Function Operator">is-a-smallest-modulus-of-uc-of</a> <a id="5873" href="TypeTopology.Cantor.html#5815" class="Bound">p</a><a id="5874" class="Symbol">)</a>
 <a id="5877" href="TypeTopology.Cantor.html#5747" class="Function">being-a-smallest-modulus-of-uc-is-prop</a> <a id="5916" href="TypeTopology.Cantor.html#5916" class="Bound">fe</a> <a id="5919" href="TypeTopology.Cantor.html#5919" class="Bound">m</a> <a id="5921" href="TypeTopology.Cantor.html#5921" class="Bound">p</a>
  <a id="5925" class="Symbol">=</a> <a id="5927" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
     <a id="5942" class="Symbol">(</a><a id="5943" href="TypeTopology.Cantor.html#3823" class="Function">being-a-modulus-of-uc-is-prop</a> <a id="5973" href="TypeTopology.Cantor.html#5916" class="Bound">fe</a> <a id="5976" href="TypeTopology.Cantor.html#5919" class="Bound">m</a> <a id="5978" href="TypeTopology.Cantor.html#5921" class="Bound">p</a><a id="5979" class="Symbol">)</a>
     <a id="5986" class="Symbol">(</a><a id="5987" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="5998" href="TypeTopology.Cantor.html#5916" class="Bound">fe</a> <a id="6001" class="Symbol">(λ</a> <a id="6004" href="TypeTopology.Cantor.html#6004" class="Bound">n</a> <a id="6006" href="TypeTopology.Cantor.html#6006" class="Bound">_</a> <a id="6008" class="Symbol">→</a> <a id="6010" href="Naturals.Order.html#532" class="Function">≤-is-prop-valued</a> <a id="6027" href="TypeTopology.Cantor.html#5919" class="Bound">m</a> <a id="6029" href="TypeTopology.Cantor.html#6004" class="Bound">n</a><a id="6030" class="Symbol">))</a>

 <a id="notions-of-continuity.is-uniformly-continuous"></a><a id="6035" href="TypeTopology.Cantor.html#6035" class="Function">is-uniformly-continuous</a> <a id="6059" class="Symbol">:</a> <a id="6061" class="Symbol">(</a><a id="6062" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="6065" class="Symbol">→</a> <a id="6067" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="6068" class="Symbol">)</a> <a id="6070" class="Symbol">→</a> <a id="6072" href="TypeTopology.Cantor.html#3653" class="Bound">𝓤</a> <a id="6074" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="6077" href="TypeTopology.Cantor.html#6035" class="Function">is-uniformly-continuous</a> <a id="6101" href="TypeTopology.Cantor.html#6101" class="Bound">p</a> <a id="6103" class="Symbol">=</a>
  <a id="6107" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6109" href="TypeTopology.Cantor.html#6109" class="Bound">m</a> <a id="6111" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6113" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="6115" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6117" href="TypeTopology.Cantor.html#6109" class="Bound">m</a> <a id="6119" href="TypeTopology.Cantor.html#5571" class="Function Operator">is-a-smallest-modulus-of-uc-of</a> <a id="6150" href="TypeTopology.Cantor.html#6101" class="Bound">p</a>

 <a id="notions-of-continuity.being-uniformly-continuous-is-prop"></a><a id="6154" href="TypeTopology.Cantor.html#6154" class="Function">being-uniformly-continuous-is-prop</a>
  <a id="6191" class="Symbol">:</a> <a id="6193" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
  <a id="6203" class="Symbol">→</a> <a id="6205" class="Symbol">(</a><a id="6206" href="TypeTopology.Cantor.html#6206" class="Bound">p</a> <a id="6208" class="Symbol">:</a> <a id="6210" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="6213" class="Symbol">→</a> <a id="6215" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="6216" class="Symbol">)</a> <a id="6218" class="Symbol">→</a> <a id="6220" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6228" class="Symbol">(</a><a id="6229" href="TypeTopology.Cantor.html#6035" class="Function">is-uniformly-continuous</a> <a id="6253" href="TypeTopology.Cantor.html#6206" class="Bound">p</a><a id="6254" class="Symbol">)</a>
 <a id="6257" href="TypeTopology.Cantor.html#6154" class="Function">being-uniformly-continuous-is-prop</a>
  <a id="6294" href="TypeTopology.Cantor.html#6294" class="Bound">fe</a> <a id="6297" href="TypeTopology.Cantor.html#6297" class="Bound">p</a> <a id="6299" class="Symbol">(</a><a id="6300" href="TypeTopology.Cantor.html#6300" class="Bound">m</a> <a id="6302" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6304" href="TypeTopology.Cantor.html#6304" class="Bound">m-is-mod</a> <a id="6313" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6315" href="TypeTopology.Cantor.html#6315" class="Bound">m-μ</a><a id="6318" class="Symbol">)</a> <a id="6320" class="Symbol">(</a><a id="6321" href="TypeTopology.Cantor.html#6321" class="Bound">m&#39;</a> <a id="6324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6326" href="TypeTopology.Cantor.html#6326" class="Bound">m&#39;-is-mod</a> <a id="6336" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6338" href="TypeTopology.Cantor.html#6338" class="Bound">m&#39;-μ</a><a id="6342" class="Symbol">)</a>
  <a id="6346" class="Symbol">=</a> <a id="6348" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
     <a id="6366" class="Symbol">(λ</a> <a id="6369" href="TypeTopology.Cantor.html#6369" class="Bound">n</a> <a id="6371" class="Symbol">→</a> <a id="6373" href="TypeTopology.Cantor.html#5747" class="Function">being-a-smallest-modulus-of-uc-is-prop</a> <a id="6412" href="TypeTopology.Cantor.html#6294" class="Bound">fe</a> <a id="6415" href="TypeTopology.Cantor.html#6369" class="Bound">n</a> <a id="6417" href="TypeTopology.Cantor.html#6297" class="Bound">p</a><a id="6418" class="Symbol">)</a>
     <a id="6425" class="Symbol">(</a><a id="6426" href="TypeTopology.Cantor.html#6300" class="Bound">m</a> <a id="6428" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6431" href="Naturals.Order.html#2394" class="Function">≤-anti</a> <a id="6438" href="TypeTopology.Cantor.html#6300" class="Bound">m</a> <a id="6440" href="TypeTopology.Cantor.html#6321" class="Bound">m&#39;</a> <a id="6443" class="Symbol">(</a><a id="6444" href="TypeTopology.Cantor.html#6315" class="Bound">m-μ</a> <a id="6448" href="TypeTopology.Cantor.html#6321" class="Bound">m&#39;</a> <a id="6451" href="TypeTopology.Cantor.html#6326" class="Bound">m&#39;-is-mod</a><a id="6460" class="Symbol">)</a> <a id="6462" class="Symbol">(</a><a id="6463" href="TypeTopology.Cantor.html#6338" class="Bound">m&#39;-μ</a> <a id="6468" href="TypeTopology.Cantor.html#6300" class="Bound">m</a> <a id="6470" href="TypeTopology.Cantor.html#6304" class="Bound">m-is-mod</a><a id="6478" class="Symbol">)</a> <a id="6480" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="6488" href="TypeTopology.Cantor.html#6321" class="Bound">m&#39;</a> <a id="6491" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="6492" class="Symbol">)</a>

<a id="6495" class="Markup">\end{code}</a><a id="6505" class="Background">

The following easy lemma is often useful.

</a><a id="6550" class="Markup">\begin{code}</a>

 <a id="notions-of-continuity.cons-decrease-uc-modulus"></a><a id="6565" href="TypeTopology.Cantor.html#6565" class="Function">cons-decrease-uc-modulus</a>
  <a id="6592" class="Symbol">:</a> <a id="6594" class="Symbol">(</a><a id="6595" href="TypeTopology.Cantor.html#6595" class="Bound">p</a> <a id="6597" class="Symbol">:</a> <a id="6599" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="6602" class="Symbol">→</a> <a id="6604" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="6605" class="Symbol">)</a>
  <a id="6609" class="Symbol">→</a> <a id="6611" class="Symbol">(</a><a id="6612" href="TypeTopology.Cantor.html#6612" class="Bound">m</a> <a id="6614" class="Symbol">:</a> <a id="6616" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6617" class="Symbol">)</a>
  <a id="6621" class="Symbol">→</a> <a id="6623" class="Symbol">(</a><a id="6624" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6629" href="TypeTopology.Cantor.html#6612" class="Bound">m</a><a id="6630" class="Symbol">)</a> <a id="6632" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="6654" href="TypeTopology.Cantor.html#6595" class="Bound">p</a>
  <a id="6658" class="Symbol">→</a> <a id="6660" class="Symbol">(</a><a id="6661" href="TypeTopology.Cantor.html#6661" class="Bound">b</a> <a id="6663" class="Symbol">:</a> <a id="6665" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="6666" class="Symbol">)</a> <a id="6668" class="Symbol">→</a> <a id="6670" href="TypeTopology.Cantor.html#6612" class="Bound">m</a> <a id="6672" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="6694" class="Symbol">(</a><a id="6695" href="TypeTopology.Cantor.html#6595" class="Bound">p</a> <a id="6697" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6699" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="6704" href="TypeTopology.Cantor.html#6661" class="Bound">b</a><a id="6705" class="Symbol">)</a>
 <a id="6708" href="TypeTopology.Cantor.html#6565" class="Function">cons-decrease-uc-modulus</a> <a id="6733" href="TypeTopology.Cantor.html#6733" class="Bound">p</a> <a id="6735" href="TypeTopology.Cantor.html#6735" class="Bound">m</a> <a id="6737" href="TypeTopology.Cantor.html#6737" class="Bound">succ-m-is-mod</a> <a id="6751" href="TypeTopology.Cantor.html#6751" class="Bound">b</a> <a id="6753" href="TypeTopology.Cantor.html#6753" class="Bound">α</a> <a id="6755" href="TypeTopology.Cantor.html#6755" class="Bound">β</a> <a id="6757" href="TypeTopology.Cantor.html#6757" class="Bound">e</a>
  <a id="6761" class="Symbol">=</a> <a id="6763" href="TypeTopology.Cantor.html#6737" class="Bound">succ-m-is-mod</a> <a id="6777" class="Symbol">(</a><a id="6778" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="6783" href="TypeTopology.Cantor.html#6751" class="Bound">b</a> <a id="6785" href="TypeTopology.Cantor.html#6753" class="Bound">α</a><a id="6786" class="Symbol">)</a> <a id="6788" class="Symbol">(</a><a id="6789" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="6794" href="TypeTopology.Cantor.html#6751" class="Bound">b</a> <a id="6796" href="TypeTopology.Cantor.html#6755" class="Bound">β</a><a id="6797" class="Symbol">)</a> <a id="6799" class="Symbol">(</a><a id="6800" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6805" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6807" href="TypeTopology.Cantor.html#6757" class="Bound">e</a><a id="6808" class="Symbol">)</a>

<a id="6811" class="Markup">\end{code}</a><a id="6821" class="Background">

In general, it is not decidable whether a given m is a modulus of
uniform continuity. But if m is a modulus, then it is decidable
whether any n &lt; m is a modulus of continuity, so that given any
modulus we can find the smallest one by bounded search.

</a><a id="7074" class="Markup">\begin{code}</a>

 <a id="notions-of-continuity.decidable-smaller-modulus-of-uc"></a><a id="7089" href="TypeTopology.Cantor.html#7089" class="Function">decidable-smaller-modulus-of-uc</a>
  <a id="7123" class="Symbol">:</a> <a id="7125" class="Symbol">(</a><a id="7126" href="TypeTopology.Cantor.html#7126" class="Bound">p</a> <a id="7128" class="Symbol">:</a> <a id="7130" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="7133" class="Symbol">→</a> <a id="7135" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="7136" class="Symbol">)</a>
  <a id="7140" class="Symbol">→</a> <a id="7142" class="Symbol">(</a><a id="7143" href="TypeTopology.Cantor.html#7143" class="Bound">m</a> <a id="7145" class="Symbol">:</a> <a id="7147" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7148" class="Symbol">)</a>
  <a id="7152" class="Symbol">→</a> <a id="7154" class="Symbol">(</a><a id="7155" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7160" href="TypeTopology.Cantor.html#7143" class="Bound">m</a><a id="7161" class="Symbol">)</a> <a id="7163" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="7185" href="TypeTopology.Cantor.html#7126" class="Bound">p</a>
  <a id="7189" class="Symbol">→</a> <a id="7191" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7204" class="Symbol">(</a><a id="7205" href="TypeTopology.Cantor.html#7143" class="Bound">m</a> <a id="7207" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="7229" href="TypeTopology.Cantor.html#7126" class="Bound">p</a><a id="7230" class="Symbol">)</a>
 <a id="7233" href="TypeTopology.Cantor.html#7089" class="Function">decidable-smaller-modulus-of-uc</a> <a id="7265" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7267" class="Number">0</a> <a id="7269" href="TypeTopology.Cantor.html#7269" class="Bound">1-is-mod</a> <a id="7278" class="Symbol">=</a> <a id="7280" href="TypeTopology.Cantor.html#7364" class="Function">γ</a>
  <a id="7284" class="Keyword">where</a>
   <a id="7293" href="TypeTopology.Cantor.html#7293" class="Function">have</a> <a id="7298" class="Symbol">:</a> <a id="7300" class="Symbol">(</a><a id="7301" href="TypeTopology.Cantor.html#7301" class="Bound">α</a> <a id="7303" href="TypeTopology.Cantor.html#7303" class="Bound">β</a> <a id="7305" class="Symbol">:</a> <a id="7307" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="7309" class="Symbol">)</a> <a id="7311" class="Symbol">→</a> <a id="7313" class="Symbol">(</a><a id="7314" href="TypeTopology.Cantor.html#7301" class="Bound">α</a> <a id="7316" class="Number">0</a> <a id="7318" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7320" href="TypeTopology.Cantor.html#7303" class="Bound">β</a> <a id="7322" class="Number">0</a><a id="7323" class="Symbol">)</a> <a id="7325" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7327" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="7329" class="Symbol">→</a> <a id="7331" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7333" href="TypeTopology.Cantor.html#7301" class="Bound">α</a> <a id="7335" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7337" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7339" href="TypeTopology.Cantor.html#7303" class="Bound">β</a>
   <a id="7344" href="TypeTopology.Cantor.html#7293" class="Function">have</a> <a id="7349" class="Symbol">=</a> <a id="7351" href="TypeTopology.Cantor.html#7269" class="Bound">1-is-mod</a>

   <a id="7364" href="TypeTopology.Cantor.html#7364" class="Function">γ</a> <a id="7366" class="Symbol">:</a> <a id="7368" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7381" class="Symbol">((</a><a id="7383" href="TypeTopology.Cantor.html#7383" class="Bound">α</a> <a id="7385" href="TypeTopology.Cantor.html#7385" class="Bound">β</a> <a id="7387" class="Symbol">:</a> <a id="7389" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="7391" class="Symbol">)</a> <a id="7393" class="Symbol">→</a> <a id="7395" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="7397" class="Symbol">→</a> <a id="7399" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7401" href="TypeTopology.Cantor.html#7383" class="Bound">α</a> <a id="7403" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7405" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7407" href="TypeTopology.Cantor.html#7385" class="Bound">β</a><a id="7408" class="Symbol">)</a>
   <a id="7413" href="TypeTopology.Cantor.html#7364" class="Function">γ</a> <a id="7415" class="Symbol">=</a> <a id="7417" href="MLTT.Plus.html#683" class="Function">dep-Cases</a>
        <a id="7435" class="Symbol">(λ</a> <a id="7438" href="TypeTopology.Cantor.html#7438" class="Bound">_</a> <a id="7440" class="Symbol">→</a> <a id="7442" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7455" class="Symbol">((</a><a id="7457" href="TypeTopology.Cantor.html#7457" class="Bound">α</a> <a id="7459" href="TypeTopology.Cantor.html#7459" class="Bound">β</a> <a id="7461" class="Symbol">:</a> <a id="7463" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="7465" class="Symbol">)</a> <a id="7467" class="Symbol">→</a> <a id="7469" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="7471" class="Symbol">→</a> <a id="7473" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7475" href="TypeTopology.Cantor.html#7457" class="Bound">α</a> <a id="7477" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7479" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7481" href="TypeTopology.Cantor.html#7459" class="Bound">β</a><a id="7482" class="Symbol">))</a>
        <a id="7493" class="Symbol">(</a><a id="7494" href="TypeTopology.Cantor.html#3669" class="Bound">N-is-discrete</a> <a id="7508" class="Symbol">(</a><a id="7509" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7511" href="TypeTopology.Cantor.html#881" class="Function">𝟎</a><a id="7512" class="Symbol">)</a> <a id="7514" class="Symbol">(</a><a id="7515" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7517" href="TypeTopology.Cantor.html#901" class="Function">𝟏</a><a id="7518" class="Symbol">))</a>
        <a id="7529" class="Symbol">(λ</a> <a id="7532" class="Symbol">(</a><a id="7533" href="TypeTopology.Cantor.html#7533" class="Bound">e</a> <a id="7535" class="Symbol">:</a> <a id="7537" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7539" href="TypeTopology.Cantor.html#881" class="Function">𝟎</a> <a id="7541" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7543" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7545" href="TypeTopology.Cantor.html#901" class="Function">𝟏</a><a id="7546" class="Symbol">)</a> <a id="7548" class="Symbol">→</a> <a id="7550" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7554" class="Symbol">(λ</a> <a id="7557" href="TypeTopology.Cantor.html#7557" class="Bound">α</a> <a id="7559" href="TypeTopology.Cantor.html#7559" class="Bound">β</a> <a id="7561" href="TypeTopology.Cantor.html#7561" class="Bound">⋆</a>
              <a id="7577" class="Symbol">→</a> <a id="7579" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a>
                 <a id="7613" class="Symbol">(λ</a> <a id="7616" class="Symbol">(</a><a id="7617" href="TypeTopology.Cantor.html#7617" class="Bound">a₀</a> <a id="7620" class="Symbol">:</a> <a id="7622" href="TypeTopology.Cantor.html#7557" class="Bound">α</a> <a id="7624" class="Number">0</a> <a id="7626" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7628" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7629" class="Symbol">)</a>
                        <a id="7655" class="Symbol">→</a> <a id="7657" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a>
                           <a id="7701" class="Symbol">(λ</a> <a id="7704" class="Symbol">(</a><a id="7705" href="TypeTopology.Cantor.html#7705" class="Bound">b₀</a> <a id="7708" class="Symbol">:</a> <a id="7710" href="TypeTopology.Cantor.html#7559" class="Bound">β</a> <a id="7712" class="Number">0</a> <a id="7714" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7716" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="7717" class="Symbol">)</a>
                                  <a id="7753" class="Symbol">→</a> <a id="7755" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7757" href="TypeTopology.Cantor.html#7557" class="Bound">α</a> <a id="7759" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7762" href="TypeTopology.Cantor.html#7269" class="Bound">1-is-mod</a> <a id="7771" href="TypeTopology.Cantor.html#7557" class="Bound">α</a> <a id="7773" href="TypeTopology.Cantor.html#881" class="Function">𝟎</a> <a id="7775" class="Symbol">(</a><a id="7776" href="TypeTopology.Cantor.html#7617" class="Bound">a₀</a> <a id="7779" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7781" href="TypeTopology.Cantor.html#7561" class="Bound">⋆</a><a id="7782" class="Symbol">)</a> <a id="7784" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                    <a id="7822" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7824" href="TypeTopology.Cantor.html#881" class="Function">𝟎</a> <a id="7826" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7829" href="TypeTopology.Cantor.html#7269" class="Bound">1-is-mod</a> <a id="7838" href="TypeTopology.Cantor.html#881" class="Function">𝟎</a> <a id="7840" href="TypeTopology.Cantor.html#7559" class="Bound">β</a> <a id="7842" class="Symbol">((</a><a id="7844" href="TypeTopology.Cantor.html#7705" class="Bound">b₀</a> <a id="7847" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="7849" class="Symbol">)</a> <a id="7851" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7853" href="TypeTopology.Cantor.html#7561" class="Bound">⋆</a><a id="7854" class="Symbol">)</a> <a id="7856" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                    <a id="7894" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7896" href="TypeTopology.Cantor.html#7559" class="Bound">β</a> <a id="7898" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="7899" class="Symbol">)</a>
                           <a id="7928" class="Symbol">(λ</a> <a id="7931" class="Symbol">(</a><a id="7932" href="TypeTopology.Cantor.html#7932" class="Bound">b₁</a> <a id="7935" class="Symbol">:</a> <a id="7937" href="TypeTopology.Cantor.html#7559" class="Bound">β</a> <a id="7939" class="Number">0</a> <a id="7941" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7943" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7944" class="Symbol">)</a>
                                  <a id="7980" class="Symbol">→</a> <a id="7982" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="7984" href="TypeTopology.Cantor.html#7557" class="Bound">α</a> <a id="7986" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7989" href="TypeTopology.Cantor.html#7269" class="Bound">1-is-mod</a> <a id="7998" href="TypeTopology.Cantor.html#7557" class="Bound">α</a> <a id="8000" href="TypeTopology.Cantor.html#881" class="Function">𝟎</a> <a id="8002" class="Symbol">(</a><a id="8003" href="TypeTopology.Cantor.html#7617" class="Bound">a₀</a> <a id="8006" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8008" href="TypeTopology.Cantor.html#7561" class="Bound">⋆</a><a id="8009" class="Symbol">)</a> <a id="8011" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                    <a id="8049" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="8051" href="TypeTopology.Cantor.html#881" class="Function">𝟎</a> <a id="8053" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8056" href="TypeTopology.Cantor.html#7533" class="Bound">e</a> <a id="8058" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                    <a id="8096" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="8098" href="TypeTopology.Cantor.html#901" class="Function">𝟏</a> <a id="8100" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8103" href="TypeTopology.Cantor.html#7269" class="Bound">1-is-mod</a> <a id="8112" href="TypeTopology.Cantor.html#901" class="Function">𝟏</a> <a id="8114" href="TypeTopology.Cantor.html#7559" class="Bound">β</a> <a id="8116" class="Symbol">((</a><a id="8118" href="TypeTopology.Cantor.html#7932" class="Bound">b₁</a> <a id="8121" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8123" class="Symbol">)</a> <a id="8125" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8127" href="TypeTopology.Cantor.html#7561" class="Bound">⋆</a><a id="8128" class="Symbol">)</a> <a id="8130" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                    <a id="8168" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="8170" href="TypeTopology.Cantor.html#7559" class="Bound">β</a> <a id="8172" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="8173" class="Symbol">))</a>
                 <a id="8193" class="Symbol">(λ</a> <a id="8196" class="Symbol">(</a><a id="8197" href="TypeTopology.Cantor.html#8197" class="Bound">a₁</a> <a id="8200" class="Symbol">:</a> <a id="8202" href="TypeTopology.Cantor.html#7557" class="Bound">α</a> <a id="8204" class="Number">0</a> <a id="8206" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8208" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8209" class="Symbol">)</a>
                        <a id="8235" class="Symbol">→</a> <a id="8237" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a>
                           <a id="8281" class="Symbol">(λ</a> <a id="8284" class="Symbol">(</a><a id="8285" href="TypeTopology.Cantor.html#8285" class="Bound">b₀</a> <a id="8288" class="Symbol">:</a> <a id="8290" href="TypeTopology.Cantor.html#7559" class="Bound">β</a> <a id="8292" class="Number">0</a> <a id="8294" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8296" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="8297" class="Symbol">)</a>
                                  <a id="8333" class="Symbol">→</a> <a id="8335" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="8337" href="TypeTopology.Cantor.html#7557" class="Bound">α</a> <a id="8339" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8342" href="TypeTopology.Cantor.html#7269" class="Bound">1-is-mod</a> <a id="8351" href="TypeTopology.Cantor.html#7557" class="Bound">α</a> <a id="8353" href="TypeTopology.Cantor.html#901" class="Function">𝟏</a> <a id="8355" class="Symbol">(</a><a id="8356" href="TypeTopology.Cantor.html#8197" class="Bound">a₁</a> <a id="8359" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8361" href="TypeTopology.Cantor.html#7561" class="Bound">⋆</a><a id="8362" class="Symbol">)</a> <a id="8364" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                    <a id="8402" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="8404" href="TypeTopology.Cantor.html#901" class="Function">𝟏</a> <a id="8406" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8409" href="TypeTopology.Cantor.html#7533" class="Bound">e</a> <a id="8411" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="8414" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                    <a id="8452" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="8454" href="TypeTopology.Cantor.html#881" class="Function">𝟎</a> <a id="8456" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8459" href="TypeTopology.Cantor.html#7269" class="Bound">1-is-mod</a> <a id="8468" href="TypeTopology.Cantor.html#881" class="Function">𝟎</a> <a id="8470" href="TypeTopology.Cantor.html#7559" class="Bound">β</a> <a id="8472" class="Symbol">((</a><a id="8474" href="TypeTopology.Cantor.html#8285" class="Bound">b₀</a> <a id="8477" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8479" class="Symbol">)</a> <a id="8481" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8483" href="TypeTopology.Cantor.html#7561" class="Bound">⋆</a><a id="8484" class="Symbol">)</a> <a id="8486" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                    <a id="8524" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="8526" href="TypeTopology.Cantor.html#7559" class="Bound">β</a> <a id="8528" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="8529" class="Symbol">)</a>
                           <a id="8558" class="Symbol">(λ</a> <a id="8561" class="Symbol">(</a><a id="8562" href="TypeTopology.Cantor.html#8562" class="Bound">b₁</a> <a id="8565" class="Symbol">:</a> <a id="8567" href="TypeTopology.Cantor.html#7559" class="Bound">β</a> <a id="8569" class="Number">0</a> <a id="8571" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8573" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8574" class="Symbol">)</a>
                                  <a id="8610" class="Symbol">→</a> <a id="8612" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="8614" href="TypeTopology.Cantor.html#7557" class="Bound">α</a> <a id="8616" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8619" href="TypeTopology.Cantor.html#7269" class="Bound">1-is-mod</a> <a id="8628" href="TypeTopology.Cantor.html#7557" class="Bound">α</a> <a id="8630" href="TypeTopology.Cantor.html#901" class="Function">𝟏</a> <a id="8632" class="Symbol">(</a><a id="8633" href="TypeTopology.Cantor.html#8197" class="Bound">a₁</a> <a id="8636" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8638" href="TypeTopology.Cantor.html#7561" class="Bound">⋆</a><a id="8639" class="Symbol">)</a> <a id="8641" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                    <a id="8679" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="8681" href="TypeTopology.Cantor.html#901" class="Function">𝟏</a> <a id="8683" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8686" href="TypeTopology.Cantor.html#7269" class="Bound">1-is-mod</a> <a id="8695" href="TypeTopology.Cantor.html#901" class="Function">𝟏</a> <a id="8697" href="TypeTopology.Cantor.html#7559" class="Bound">β</a> <a id="8699" class="Symbol">((</a><a id="8701" href="TypeTopology.Cantor.html#8562" class="Bound">b₁</a> <a id="8704" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8706" class="Symbol">)</a> <a id="8708" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8710" href="TypeTopology.Cantor.html#7561" class="Bound">⋆</a><a id="8711" class="Symbol">)</a> <a id="8713" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                    <a id="8751" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="8753" href="TypeTopology.Cantor.html#7559" class="Bound">β</a> <a id="8755" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="8756" class="Symbol">))))</a>
        <a id="8769" class="Symbol">(λ</a> <a id="8772" class="Symbol">(</a><a id="8773" href="TypeTopology.Cantor.html#8773" class="Bound">ν</a> <a id="8775" class="Symbol">:</a> <a id="8777" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="8779" href="TypeTopology.Cantor.html#881" class="Function">𝟎</a> <a id="8781" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8783" href="TypeTopology.Cantor.html#7265" class="Bound">p</a> <a id="8785" href="TypeTopology.Cantor.html#901" class="Function">𝟏</a><a id="8786" class="Symbol">)</a> <a id="8788" class="Symbol">→</a> <a id="8790" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8794" class="Symbol">(λ</a> <a id="8797" href="TypeTopology.Cantor.html#8797" class="Bound">0-is-mod</a> <a id="8806" class="Symbol">→</a> <a id="8808" href="TypeTopology.Cantor.html#8773" class="Bound">ν</a> <a id="8810" class="Symbol">(</a><a id="8811" href="TypeTopology.Cantor.html#8797" class="Bound">0-is-mod</a> <a id="8820" href="TypeTopology.Cantor.html#881" class="Function">𝟎</a> <a id="8822" href="TypeTopology.Cantor.html#901" class="Function">𝟏</a> <a id="8824" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8825" class="Symbol">)))</a>

 <a id="8831" href="TypeTopology.Cantor.html#7089" class="Function">decidable-smaller-modulus-of-uc</a> <a id="8863" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="8865" class="Symbol">(</a><a id="8866" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8871" href="TypeTopology.Cantor.html#8871" class="Bound">m</a><a id="8872" class="Symbol">)</a><a id="8873" href="TypeTopology.Cantor.html#8873" class="Bound">is-mod</a> <a id="8880" class="Symbol">=</a> <a id="8882" href="TypeTopology.Cantor.html#9161" class="Function">I</a> <a id="8884" class="Symbol">(</a><a id="8885" href="TypeTopology.Cantor.html#8975" class="Function">IH</a> <a id="8888" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="8889" class="Symbol">)</a> <a id="8891" class="Symbol">(</a><a id="8892" href="TypeTopology.Cantor.html#8975" class="Function">IH</a> <a id="8895" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8896" class="Symbol">)</a>
  <a id="8900" class="Keyword">where</a>
   <a id="8909" href="TypeTopology.Cantor.html#8909" class="Function">have</a> <a id="8914" class="Symbol">:</a> <a id="8916" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8921" class="Symbol">(</a><a id="8922" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8927" href="TypeTopology.Cantor.html#8871" class="Bound">m</a><a id="8928" class="Symbol">)</a> <a id="8930" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="8952" href="TypeTopology.Cantor.html#8863" class="Bound">p</a>
   <a id="8957" href="TypeTopology.Cantor.html#8909" class="Function">have</a> <a id="8962" class="Symbol">=</a> <a id="8964" href="TypeTopology.Cantor.html#8873" class="Bound">is-mod</a>

   <a id="8975" href="TypeTopology.Cantor.html#8975" class="Function">IH</a> <a id="8978" class="Symbol">:</a> <a id="8980" class="Symbol">(</a><a id="8981" href="TypeTopology.Cantor.html#8981" class="Bound">b</a> <a id="8983" class="Symbol">:</a> <a id="8985" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8986" class="Symbol">)</a> <a id="8988" class="Symbol">→</a> <a id="8990" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9003" class="Symbol">(</a><a id="9004" href="TypeTopology.Cantor.html#8871" class="Bound">m</a> <a id="9006" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="9028" class="Symbol">(</a><a id="9029" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9031" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9033" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="9038" href="TypeTopology.Cantor.html#8981" class="Bound">b</a><a id="9039" class="Symbol">))</a>
   <a id="9045" href="TypeTopology.Cantor.html#8975" class="Function">IH</a> <a id="9048" href="TypeTopology.Cantor.html#9048" class="Bound">b</a> <a id="9050" class="Symbol">=</a> <a id="9052" href="TypeTopology.Cantor.html#7089" class="Function">decidable-smaller-modulus-of-uc</a> <a id="9084" class="Symbol">(</a><a id="9085" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9087" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9089" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="9094" href="TypeTopology.Cantor.html#9048" class="Bound">b</a><a id="9095" class="Symbol">)</a> <a id="9097" href="TypeTopology.Cantor.html#8871" class="Bound">m</a>
           <a id="9110" class="Symbol">(</a><a id="9111" href="TypeTopology.Cantor.html#6565" class="Function">cons-decrease-uc-modulus</a> <a id="9136" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9138" class="Symbol">(</a><a id="9139" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9144" href="TypeTopology.Cantor.html#8871" class="Bound">m</a><a id="9145" class="Symbol">)</a> <a id="9147" href="TypeTopology.Cantor.html#8873" class="Bound">is-mod</a> <a id="9154" href="TypeTopology.Cantor.html#9048" class="Bound">b</a><a id="9155" class="Symbol">)</a>

   <a id="9161" href="TypeTopology.Cantor.html#9161" class="Function">I</a> <a id="9163" class="Symbol">:</a> <a id="9165" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9178" class="Symbol">(</a><a id="9179" href="TypeTopology.Cantor.html#8871" class="Bound">m</a> <a id="9181" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="9203" class="Symbol">(</a><a id="9204" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9206" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9208" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="9213" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9214" class="Symbol">))</a>
     <a id="9222" class="Symbol">→</a> <a id="9224" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9237" class="Symbol">(</a><a id="9238" href="TypeTopology.Cantor.html#8871" class="Bound">m</a> <a id="9240" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="9262" class="Symbol">(</a><a id="9263" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9265" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9267" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="9272" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9273" class="Symbol">))</a>
     <a id="9281" class="Symbol">→</a> <a id="9283" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9296" class="Symbol">(</a><a id="9297" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9302" href="TypeTopology.Cantor.html#8871" class="Bound">m</a> <a id="9304" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="9326" href="TypeTopology.Cantor.html#8863" class="Bound">p</a><a id="9327" class="Symbol">)</a>
   <a id="9332" href="TypeTopology.Cantor.html#9161" class="Function">I</a> <a id="9334" class="Symbol">(</a><a id="9335" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9339" href="TypeTopology.Cantor.html#9339" class="Bound">m₀</a><a id="9341" class="Symbol">)</a> <a id="9343" class="Symbol">(</a><a id="9344" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9348" href="TypeTopology.Cantor.html#9348" class="Bound">m₁</a><a id="9350" class="Symbol">)</a> <a id="9352" class="Symbol">=</a> <a id="9354" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9358" href="TypeTopology.Cantor.html#9376" class="Function">II</a>
    <a id="9365" class="Keyword">where</a>
     <a id="9376" href="TypeTopology.Cantor.html#9376" class="Function">II</a> <a id="9379" class="Symbol">:</a> <a id="9381" class="Symbol">(</a><a id="9382" href="TypeTopology.Cantor.html#9382" class="Bound">α</a> <a id="9384" href="TypeTopology.Cantor.html#9384" class="Bound">β</a> <a id="9386" class="Symbol">:</a> <a id="9388" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="9390" class="Symbol">)</a> <a id="9392" class="Symbol">→</a> <a id="9394" class="Symbol">(</a><a id="9395" href="TypeTopology.Cantor.html#9382" class="Bound">α</a> <a id="9397" class="Number">0</a> <a id="9399" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9401" href="TypeTopology.Cantor.html#9384" class="Bound">β</a> <a id="9403" class="Number">0</a><a id="9404" class="Symbol">)</a> <a id="9406" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9408" class="Symbol">(</a><a id="9409" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="9414" href="TypeTopology.Cantor.html#9382" class="Bound">α</a> <a id="9416" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="9419" href="TypeTopology.Cantor.html#8871" class="Bound">m</a> <a id="9421" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="9423" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="9428" href="TypeTopology.Cantor.html#9384" class="Bound">β</a><a id="9429" class="Symbol">)</a> <a id="9431" class="Symbol">→</a> <a id="9433" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9435" href="TypeTopology.Cantor.html#9382" class="Bound">α</a> <a id="9437" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9439" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9441" href="TypeTopology.Cantor.html#9384" class="Bound">β</a>
     <a id="9448" href="TypeTopology.Cantor.html#9376" class="Function">II</a> <a id="9451" href="TypeTopology.Cantor.html#9451" class="Bound">α</a> <a id="9453" href="TypeTopology.Cantor.html#9453" class="Bound">β</a> <a id="9455" class="Symbol">(</a><a id="9456" href="TypeTopology.Cantor.html#9456" class="Bound">h</a> <a id="9458" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9460" href="TypeTopology.Cantor.html#9460" class="Bound">t</a><a id="9461" class="Symbol">)</a> <a id="9463" class="Symbol">=</a>
      <a id="9471" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a>
       <a id="9495" class="Symbol">(λ</a> <a id="9498" class="Symbol">(</a><a id="9499" href="TypeTopology.Cantor.html#9499" class="Bound">a₀</a> <a id="9502" class="Symbol">:</a> <a id="9504" href="TypeTopology.Cantor.html#9451" class="Bound">α</a> <a id="9506" class="Number">0</a> <a id="9508" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9510" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9511" class="Symbol">)</a>
        <a id="9521" class="Symbol">→</a> <a id="9523" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9525" href="TypeTopology.Cantor.html#9451" class="Bound">α</a>                     <a id="9547" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9550" href="TypeTopology.Cantor.html#8873" class="Bound">is-mod</a> <a id="9557" class="Symbol">_</a> <a id="9559" class="Symbol">_</a> <a id="9561" class="Symbol">(</a><a id="9562" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9569" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9574" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9576" href="TypeTopology.Cantor.html#1873" class="Function">＝⟦⟧-refl</a> <a id="9585" class="Symbol">_</a> <a id="9587" href="TypeTopology.Cantor.html#8871" class="Bound">m</a><a id="9588" class="Symbol">)</a> <a id="9590" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="9602" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9604" class="Symbol">(</a><a id="9605" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="9610" class="Symbol">(</a><a id="9611" href="TypeTopology.Cantor.html#9451" class="Bound">α</a> <a id="9613" class="Number">0</a><a id="9614" class="Symbol">)</a> <a id="9616" class="Symbol">(</a><a id="9617" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="9622" href="TypeTopology.Cantor.html#9451" class="Bound">α</a><a id="9623" class="Symbol">))</a> <a id="9626" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9629" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9632" class="Symbol">(λ</a> <a id="9635" href="TypeTopology.Cantor.html#9635" class="Bound">-</a> <a id="9637" class="Symbol">→</a> <a id="9639" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9641" class="Symbol">(</a><a id="9642" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="9647" href="TypeTopology.Cantor.html#9635" class="Bound">-</a> <a id="9649" class="Symbol">(</a><a id="9650" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="9655" href="TypeTopology.Cantor.html#9451" class="Bound">α</a><a id="9656" class="Symbol">)))</a> <a id="9660" href="TypeTopology.Cantor.html#9499" class="Bound">a₀</a> <a id="9663" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="9675" class="Symbol">(</a><a id="9676" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9678" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9680" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="9685" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9686" class="Symbol">)</a> <a id="9688" class="Symbol">(</a><a id="9689" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="9694" href="TypeTopology.Cantor.html#9451" class="Bound">α</a><a id="9695" class="Symbol">)</a>   <a id="9699" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9702" href="TypeTopology.Cantor.html#9339" class="Bound">m₀</a> <a id="9705" class="Symbol">(</a><a id="9706" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="9711" href="TypeTopology.Cantor.html#9451" class="Bound">α</a><a id="9712" class="Symbol">)</a> <a id="9714" class="Symbol">(</a><a id="9715" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="9720" href="TypeTopology.Cantor.html#9453" class="Bound">β</a><a id="9721" class="Symbol">)</a> <a id="9723" href="TypeTopology.Cantor.html#9460" class="Bound">t</a> <a id="9725" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="9737" class="Symbol">(</a><a id="9738" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9740" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9742" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="9747" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9748" class="Symbol">)</a> <a id="9750" class="Symbol">(</a><a id="9751" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="9756" href="TypeTopology.Cantor.html#9453" class="Bound">β</a><a id="9757" class="Symbol">)</a>   <a id="9761" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9764" class="Symbol">(</a><a id="9765" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9768" class="Symbol">(λ</a> <a id="9771" href="TypeTopology.Cantor.html#9771" class="Bound">-</a> <a id="9773" class="Symbol">→</a> <a id="9775" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9777" class="Symbol">(</a><a id="9778" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="9783" href="TypeTopology.Cantor.html#9771" class="Bound">-</a> <a id="9785" class="Symbol">(</a><a id="9786" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="9791" href="TypeTopology.Cantor.html#9453" class="Bound">β</a><a id="9792" class="Symbol">)))</a> <a id="9796" class="Symbol">(</a><a id="9797" href="TypeTopology.Cantor.html#9456" class="Bound">h</a> <a id="9799" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="9802" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9804" href="TypeTopology.Cantor.html#9499" class="Bound">a₀</a><a id="9806" class="Symbol">))</a><a id="9808" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="9811" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="9823" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9825" class="Symbol">(</a><a id="9826" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="9831" class="Symbol">(</a><a id="9832" href="TypeTopology.Cantor.html#9453" class="Bound">β</a> <a id="9834" class="Number">0</a><a id="9835" class="Symbol">)</a> <a id="9837" class="Symbol">(</a><a id="9838" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="9843" href="TypeTopology.Cantor.html#9453" class="Bound">β</a><a id="9844" class="Symbol">))</a> <a id="9847" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9850" href="TypeTopology.Cantor.html#8873" class="Bound">is-mod</a> <a id="9857" class="Symbol">_</a> <a id="9859" class="Symbol">_</a> <a id="9861" class="Symbol">(</a><a id="9862" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9867" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9869" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9874" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9876" href="TypeTopology.Cantor.html#1873" class="Function">＝⟦⟧-refl</a> <a id="9885" class="Symbol">_</a> <a id="9887" href="TypeTopology.Cantor.html#8871" class="Bound">m</a><a id="9888" class="Symbol">)</a> <a id="9890" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="9902" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9904" href="TypeTopology.Cantor.html#9453" class="Bound">β</a>                     <a id="9926" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="9927" class="Symbol">)</a>
       <a id="9936" class="Symbol">(λ</a> <a id="9939" class="Symbol">(</a><a id="9940" href="TypeTopology.Cantor.html#9940" class="Bound">a₁</a> <a id="9943" class="Symbol">:</a> <a id="9945" href="TypeTopology.Cantor.html#9451" class="Bound">α</a> <a id="9947" class="Number">0</a> <a id="9949" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9951" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9952" class="Symbol">)</a>
        <a id="9962" class="Symbol">→</a> <a id="9964" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="9966" href="TypeTopology.Cantor.html#9451" class="Bound">α</a>                     <a id="9988" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9991" href="TypeTopology.Cantor.html#8873" class="Bound">is-mod</a> <a id="9998" class="Symbol">_</a> <a id="10000" class="Symbol">_</a> <a id="10002" class="Symbol">(</a><a id="10003" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10008" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10010" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10015" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10017" href="TypeTopology.Cantor.html#1873" class="Function">＝⟦⟧-refl</a> <a id="10026" class="Symbol">_</a> <a id="10028" href="TypeTopology.Cantor.html#8871" class="Bound">m</a><a id="10029" class="Symbol">)</a> <a id="10031" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="10043" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="10045" class="Symbol">(</a><a id="10046" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="10051" class="Symbol">(</a><a id="10052" href="TypeTopology.Cantor.html#9451" class="Bound">α</a> <a id="10054" class="Number">0</a><a id="10055" class="Symbol">)</a> <a id="10057" class="Symbol">(</a><a id="10058" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="10063" href="TypeTopology.Cantor.html#9451" class="Bound">α</a><a id="10064" class="Symbol">))</a> <a id="10067" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10070" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10073" class="Symbol">(λ</a> <a id="10076" href="TypeTopology.Cantor.html#10076" class="Bound">-</a> <a id="10078" class="Symbol">→</a> <a id="10080" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="10082" class="Symbol">(</a><a id="10083" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="10088" href="TypeTopology.Cantor.html#10076" class="Bound">-</a> <a id="10090" class="Symbol">(</a><a id="10091" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="10096" href="TypeTopology.Cantor.html#9451" class="Bound">α</a><a id="10097" class="Symbol">)))</a> <a id="10101" href="TypeTopology.Cantor.html#9940" class="Bound">a₁</a> <a id="10104" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="10116" class="Symbol">(</a><a id="10117" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="10119" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10121" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="10126" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10127" class="Symbol">)</a> <a id="10129" class="Symbol">(</a><a id="10130" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="10135" href="TypeTopology.Cantor.html#9451" class="Bound">α</a><a id="10136" class="Symbol">)</a>   <a id="10140" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10143" href="TypeTopology.Cantor.html#9348" class="Bound">m₁</a> <a id="10146" class="Symbol">(</a><a id="10147" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="10152" href="TypeTopology.Cantor.html#9451" class="Bound">α</a><a id="10153" class="Symbol">)</a> <a id="10155" class="Symbol">(</a><a id="10156" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="10161" href="TypeTopology.Cantor.html#9453" class="Bound">β</a><a id="10162" class="Symbol">)</a> <a id="10164" href="TypeTopology.Cantor.html#9460" class="Bound">t</a> <a id="10166" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="10178" class="Symbol">(</a><a id="10179" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="10181" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10183" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="10188" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10189" class="Symbol">)</a> <a id="10191" class="Symbol">(</a><a id="10192" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="10197" href="TypeTopology.Cantor.html#9453" class="Bound">β</a><a id="10198" class="Symbol">)</a>   <a id="10202" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10205" class="Symbol">(</a><a id="10206" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10209" class="Symbol">(λ</a> <a id="10212" href="TypeTopology.Cantor.html#10212" class="Bound">-</a> <a id="10214" class="Symbol">→</a> <a id="10216" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="10218" class="Symbol">(</a><a id="10219" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="10224" href="TypeTopology.Cantor.html#10212" class="Bound">-</a> <a id="10226" class="Symbol">(</a><a id="10227" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="10232" href="TypeTopology.Cantor.html#9453" class="Bound">β</a><a id="10233" class="Symbol">)))</a> <a id="10237" class="Symbol">(</a><a id="10238" href="TypeTopology.Cantor.html#9456" class="Bound">h</a> <a id="10240" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="10243" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="10245" href="TypeTopology.Cantor.html#9940" class="Bound">a₁</a><a id="10247" class="Symbol">))</a><a id="10249" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="10252" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="10264" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="10266" class="Symbol">(</a><a id="10267" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="10272" class="Symbol">(</a><a id="10273" href="TypeTopology.Cantor.html#9453" class="Bound">β</a> <a id="10275" class="Number">0</a><a id="10276" class="Symbol">)</a> <a id="10278" class="Symbol">(</a><a id="10279" href="TypeTopology.Cantor.html#997" class="Function">tail</a> <a id="10284" href="TypeTopology.Cantor.html#9453" class="Bound">β</a><a id="10285" class="Symbol">))</a> <a id="10288" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10291" href="TypeTopology.Cantor.html#8873" class="Bound">is-mod</a> <a id="10298" class="Symbol">_</a> <a id="10300" class="Symbol">_</a> <a id="10302" class="Symbol">(</a><a id="10303" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10308" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10310" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10315" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10317" href="TypeTopology.Cantor.html#1873" class="Function">＝⟦⟧-refl</a> <a id="10326" class="Symbol">_</a> <a id="10328" href="TypeTopology.Cantor.html#8871" class="Bound">m</a><a id="10329" class="Symbol">)</a> <a id="10331" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="10343" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="10345" href="TypeTopology.Cantor.html#9453" class="Bound">β</a>                     <a id="10367" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="10368" class="Symbol">)</a>
   <a id="10373" href="TypeTopology.Cantor.html#9161" class="Function">I</a> <a id="10375" class="Symbol">(</a><a id="10376" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10380" class="Symbol">_)</a>  <a id="10384" class="Symbol">(</a><a id="10385" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10389" href="TypeTopology.Cantor.html#10389" class="Bound">ν₁</a><a id="10391" class="Symbol">)</a> <a id="10393" class="Symbol">=</a> <a id="10395" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10399" class="Symbol">(</a><a id="10400" href="MLTT.Negation.html#1240" class="Function">contrapositive</a>
                               <a id="10446" class="Symbol">(λ</a> <a id="10449" href="TypeTopology.Cantor.html#10449" class="Bound">succ-m-is-mod</a> <a id="10463" class="Symbol">→</a> <a id="10465" href="TypeTopology.Cantor.html#6565" class="Function">cons-decrease-uc-modulus</a>
                                                   <a id="10541" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="10543" href="TypeTopology.Cantor.html#8871" class="Bound">m</a> <a id="10545" href="TypeTopology.Cantor.html#10449" class="Bound">succ-m-is-mod</a> <a id="10559" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="10560" class="Symbol">)</a>
                               <a id="10593" href="TypeTopology.Cantor.html#10389" class="Bound">ν₁</a><a id="10595" class="Symbol">)</a>
   <a id="10600" href="TypeTopology.Cantor.html#9161" class="Function">I</a> <a id="10602" class="Symbol">(</a><a id="10603" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10607" href="TypeTopology.Cantor.html#10607" class="Bound">ν₀</a><a id="10609" class="Symbol">)</a> <a id="10611" class="Symbol">_</a>        <a id="10620" class="Symbol">=</a> <a id="10622" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10626" class="Symbol">(</a><a id="10627" href="MLTT.Negation.html#1240" class="Function">contrapositive</a>
                               <a id="10673" class="Symbol">(λ</a> <a id="10676" href="TypeTopology.Cantor.html#10676" class="Bound">succ-m-is-mod</a> <a id="10690" class="Symbol">→</a> <a id="10692" href="TypeTopology.Cantor.html#6565" class="Function">cons-decrease-uc-modulus</a>
                                                   <a id="10768" href="TypeTopology.Cantor.html#8863" class="Bound">p</a> <a id="10770" href="TypeTopology.Cantor.html#8871" class="Bound">m</a> <a id="10772" href="TypeTopology.Cantor.html#10676" class="Bound">succ-m-is-mod</a> <a id="10786" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="10787" class="Symbol">)</a>
                               <a id="10820" href="TypeTopology.Cantor.html#10607" class="Bound">ν₀</a><a id="10822" class="Symbol">)</a>

 <a id="notions-of-continuity.conditional-decidability-of-being-a-modulus-of-uc"></a><a id="10826" href="TypeTopology.Cantor.html#10826" class="Function">conditional-decidability-of-being-a-modulus-of-uc</a>
  <a id="10878" class="Symbol">:</a> <a id="10880" class="Symbol">(</a><a id="10881" href="TypeTopology.Cantor.html#10881" class="Bound">p</a> <a id="10883" class="Symbol">:</a> <a id="10885" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="10888" class="Symbol">→</a> <a id="10890" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="10891" class="Symbol">)</a>
    <a id="10897" class="Symbol">(</a><a id="10898" href="TypeTopology.Cantor.html#10898" class="Bound">m</a> <a id="10900" class="Symbol">:</a> <a id="10902" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10903" class="Symbol">)</a>
  <a id="10907" class="Symbol">→</a> <a id="10909" href="TypeTopology.Cantor.html#10898" class="Bound">m</a> <a id="10911" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="10933" href="TypeTopology.Cantor.html#10881" class="Bound">p</a>
  <a id="10937" class="Symbol">→</a> <a id="10939" class="Symbol">(</a><a id="10940" href="TypeTopology.Cantor.html#10940" class="Bound">n</a> <a id="10942" class="Symbol">:</a> <a id="10944" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10945" class="Symbol">)</a> <a id="10947" class="Symbol">→</a> <a id="10949" href="TypeTopology.Cantor.html#10940" class="Bound">n</a> <a id="10951" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="10953" href="TypeTopology.Cantor.html#10898" class="Bound">m</a> <a id="10955" class="Symbol">→</a> <a id="10957" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="10970" class="Symbol">(</a><a id="10971" href="TypeTopology.Cantor.html#10940" class="Bound">n</a> <a id="10973" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="10995" href="TypeTopology.Cantor.html#10881" class="Bound">p</a><a id="10996" class="Symbol">)</a>
 <a id="10999" href="TypeTopology.Cantor.html#10826" class="Function">conditional-decidability-of-being-a-modulus-of-uc</a> <a id="11049" href="TypeTopology.Cantor.html#11049" class="Bound">p</a>
  <a id="11053" class="Symbol">=</a> <a id="11055" href="Naturals.ExitTruncation.html#7892" class="Function">regression-lemma</a>
     <a id="11077" class="Symbol">(</a><a id="11078" href="TypeTopology.Cantor.html#3716" class="Function Operator">_is-a-modulus-of-uc-of</a> <a id="11101" href="TypeTopology.Cantor.html#11049" class="Bound">p</a><a id="11102" class="Symbol">)</a>
     <a id="11109" class="Symbol">(</a><a id="11110" href="TypeTopology.Cantor.html#7089" class="Function">decidable-smaller-modulus-of-uc</a> <a id="11142" href="TypeTopology.Cantor.html#11049" class="Bound">p</a><a id="11143" class="Symbol">)</a>
     <a id="11150" class="Symbol">(</a><a id="11151" href="TypeTopology.Cantor.html#4843" class="Function">increase-modulus-of-uc</a> <a id="11174" href="TypeTopology.Cantor.html#11049" class="Bound">p</a><a id="11175" class="Symbol">)</a>

<a id="11178" class="Markup">\end{code}</a><a id="11188" class="Background">

Hence we can be the uniform continuity property from uniform
continuity data, without propositional truncation.

</a><a id="11303" class="Markup">\begin{code}</a>

 <a id="notions-of-continuity.uc-data-gives-uc-property"></a><a id="11318" href="TypeTopology.Cantor.html#11318" class="Function">uc-data-gives-uc-property</a>
  <a id="11346" class="Symbol">:</a> <a id="11348" class="Symbol">(</a><a id="11349" href="TypeTopology.Cantor.html#11349" class="Bound">p</a> <a id="11351" class="Symbol">:</a> <a id="11353" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="11356" class="Symbol">→</a> <a id="11358" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="11359" class="Symbol">)</a> <a id="11361" class="Symbol">→</a> <a id="11363" href="TypeTopology.Cantor.html#4042" class="Function">uniformly-continuous</a> <a id="11384" href="TypeTopology.Cantor.html#11349" class="Bound">p</a> <a id="11386" class="Symbol">→</a> <a id="11388" href="TypeTopology.Cantor.html#6035" class="Function">is-uniformly-continuous</a> <a id="11412" href="TypeTopology.Cantor.html#11349" class="Bound">p</a>
 <a id="11415" href="TypeTopology.Cantor.html#11318" class="Function">uc-data-gives-uc-property</a> <a id="11441" href="TypeTopology.Cantor.html#11441" class="Bound">p</a>
  <a id="11445" class="Symbol">=</a> <a id="11447" href="Naturals.ExitTruncation.html#2764" class="Function">minimal-witness⁺</a>
     <a id="11469" class="Symbol">(</a><a id="11470" href="TypeTopology.Cantor.html#3716" class="Function Operator">_is-a-modulus-of-uc-of</a> <a id="11493" href="TypeTopology.Cantor.html#11441" class="Bound">p</a><a id="11494" class="Symbol">)</a>
     <a id="11501" class="Symbol">(</a><a id="11502" href="TypeTopology.Cantor.html#10826" class="Function">conditional-decidability-of-being-a-modulus-of-uc</a> <a id="11552" href="TypeTopology.Cantor.html#11441" class="Bound">p</a><a id="11553" class="Symbol">)</a>

<a id="11556" class="Markup">\end{code}</a><a id="11566" class="Background">

The converse is trivial, and amounts to discarding a piece of data.

</a><a id="11637" class="Markup">\begin{code}</a>

 <a id="notions-of-continuity.uc-property-gives-uc-data"></a><a id="11652" href="TypeTopology.Cantor.html#11652" class="Function">uc-property-gives-uc-data</a>
  <a id="11680" class="Symbol">:</a> <a id="11682" class="Symbol">(</a><a id="11683" href="TypeTopology.Cantor.html#11683" class="Bound">p</a> <a id="11685" class="Symbol">:</a> <a id="11687" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="11690" class="Symbol">→</a> <a id="11692" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="11693" class="Symbol">)</a> <a id="11695" class="Symbol">→</a> <a id="11697" href="TypeTopology.Cantor.html#6035" class="Function">is-uniformly-continuous</a> <a id="11721" href="TypeTopology.Cantor.html#11683" class="Bound">p</a> <a id="11723" class="Symbol">→</a> <a id="11725" href="TypeTopology.Cantor.html#4042" class="Function">uniformly-continuous</a> <a id="11746" href="TypeTopology.Cantor.html#11683" class="Bound">p</a>
 <a id="11749" href="TypeTopology.Cantor.html#11652" class="Function">uc-property-gives-uc-data</a> <a id="11775" href="TypeTopology.Cantor.html#11775" class="Bound">p</a> <a id="11777" class="Symbol">(</a><a id="11778" href="TypeTopology.Cantor.html#11778" class="Bound">m</a> <a id="11780" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11782" href="TypeTopology.Cantor.html#11782" class="Bound">m-is-mod</a> <a id="11791" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11793" href="TypeTopology.Cantor.html#11793" class="Bound">m-μ</a><a id="11796" class="Symbol">)</a> <a id="11798" class="Symbol">=</a> <a id="11800" href="TypeTopology.Cantor.html#11778" class="Bound">m</a> <a id="11802" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11804" href="TypeTopology.Cantor.html#11782" class="Bound">m-is-mod</a>

<a id="11814" class="Markup">\end{code}</a><a id="11824" class="Background">

It follows from this that the above notion of uniform continuity is
equivalent to the propositional truncation of uniform continuity data.

</a><a id="11966" class="Markup">\begin{code}</a>

 <a id="11981" class="Keyword">module</a> <a id="notions-of-continuity.alternative-notions-of-continuity"></a><a id="11988" href="TypeTopology.Cantor.html#11988" class="Module">alternative-notions-of-continuity</a>
         <a id="12031" class="Symbol">(</a><a id="12032" href="TypeTopology.Cantor.html#12032" class="Bound">pt</a> <a id="12035" class="Symbol">:</a> <a id="12037" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="12068" class="Symbol">)</a>
        <a id="12078" class="Keyword">where</a>

  <a id="12087" class="Keyword">open</a> <a id="12092" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="12116" href="TypeTopology.Cantor.html#12032" class="Bound">pt</a>
  <a id="12121" class="Keyword">open</a> <a id="12126" href="Naturals.ExitTruncation.html#4993" class="Module">exit-truncations</a> <a id="12143" href="TypeTopology.Cantor.html#12032" class="Bound">pt</a>

  <a id="notions-of-continuity.alternative-notions-of-continuity.is-uniformly-continuous&#39;"></a><a id="12149" href="TypeTopology.Cantor.html#12149" class="Function">is-uniformly-continuous&#39;</a> <a id="12174" class="Symbol">:</a> <a id="12176" class="Symbol">(</a><a id="12177" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="12180" class="Symbol">→</a> <a id="12182" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="12183" class="Symbol">)</a> <a id="12185" class="Symbol">→</a> <a id="12187" href="TypeTopology.Cantor.html#3653" class="Bound">𝓤</a> <a id="12189" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="12193" href="TypeTopology.Cantor.html#12149" class="Function">is-uniformly-continuous&#39;</a> <a id="12218" href="TypeTopology.Cantor.html#12218" class="Bound">p</a> <a id="12220" class="Symbol">=</a> <a id="12222" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="12224" href="TypeTopology.Cantor.html#12224" class="Bound">m</a> <a id="12226" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="12228" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="12230" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="12232" href="TypeTopology.Cantor.html#12224" class="Bound">m</a> <a id="12234" href="TypeTopology.Cantor.html#3716" class="Function Operator">is-a-modulus-of-uc-of</a> <a id="12256" href="TypeTopology.Cantor.html#12218" class="Bound">p</a>

  <a id="notions-of-continuity.alternative-notions-of-continuity.uniform-continuity-prime"></a><a id="12261" href="TypeTopology.Cantor.html#12261" class="Function">uniform-continuity-prime</a>
   <a id="12289" class="Symbol">:</a> <a id="12291" class="Symbol">(</a><a id="12292" href="TypeTopology.Cantor.html#12292" class="Bound">p</a> <a id="12294" class="Symbol">:</a> <a id="12296" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="12299" class="Symbol">→</a> <a id="12301" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="12302" class="Symbol">)</a> <a id="12304" class="Symbol">→</a> <a id="12306" href="TypeTopology.Cantor.html#6035" class="Function">is-uniformly-continuous</a> <a id="12330" href="TypeTopology.Cantor.html#12292" class="Bound">p</a> <a id="12332" class="Symbol">→</a> <a id="12334" href="TypeTopology.Cantor.html#12149" class="Function">is-uniformly-continuous&#39;</a> <a id="12359" href="TypeTopology.Cantor.html#12292" class="Bound">p</a>
  <a id="12363" href="TypeTopology.Cantor.html#12261" class="Function">uniform-continuity-prime</a> <a id="12388" href="TypeTopology.Cantor.html#12388" class="Bound">p</a> <a id="12390" class="Symbol">(</a><a id="12391" href="TypeTopology.Cantor.html#12391" class="Bound">m</a> <a id="12393" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12395" href="TypeTopology.Cantor.html#12395" class="Bound">m-is-mod</a> <a id="12404" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12406" href="TypeTopology.Cantor.html#12406" class="Bound">m-μ</a><a id="12409" class="Symbol">)</a> <a id="12411" class="Symbol">=</a> <a id="12413" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="12415" href="TypeTopology.Cantor.html#12391" class="Bound">m</a> <a id="12417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12419" href="TypeTopology.Cantor.html#12395" class="Bound">m-is-mod</a> <a id="12428" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

  <a id="notions-of-continuity.alternative-notions-of-continuity.uniform-continuity-unprime"></a><a id="12433" href="TypeTopology.Cantor.html#12433" class="Function">uniform-continuity-unprime</a>
   <a id="12463" class="Symbol">:</a> <a id="12465" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
   <a id="12476" class="Symbol">→</a> <a id="12478" class="Symbol">(</a><a id="12479" href="TypeTopology.Cantor.html#12479" class="Bound">p</a> <a id="12481" class="Symbol">:</a> <a id="12483" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="12486" class="Symbol">→</a> <a id="12488" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="12489" class="Symbol">)</a> <a id="12491" class="Symbol">→</a> <a id="12493" href="TypeTopology.Cantor.html#12149" class="Function">is-uniformly-continuous&#39;</a> <a id="12518" href="TypeTopology.Cantor.html#12479" class="Bound">p</a> <a id="12520" class="Symbol">→</a> <a id="12522" href="TypeTopology.Cantor.html#6035" class="Function">is-uniformly-continuous</a> <a id="12546" href="TypeTopology.Cantor.html#12479" class="Bound">p</a>
  <a id="12550" href="TypeTopology.Cantor.html#12433" class="Function">uniform-continuity-unprime</a> <a id="12577" href="TypeTopology.Cantor.html#12577" class="Bound">fe</a> <a id="12580" href="TypeTopology.Cantor.html#12580" class="Bound">p</a> <a id="12582" href="TypeTopology.Cantor.html#12582" class="Bound">p-uc&#39;</a>
   <a id="12591" class="Symbol">=</a> <a id="12593" href="TypeTopology.Cantor.html#11318" class="Function">uc-data-gives-uc-property</a> <a id="12619" href="TypeTopology.Cantor.html#12580" class="Bound">p</a>
      <a id="12627" class="Symbol">(</a><a id="12628" href="Naturals.ExitTruncation.html#5298" class="Function">exit-truncation⁺</a>
        <a id="12653" class="Symbol">(</a><a id="12654" href="TypeTopology.Cantor.html#3716" class="Function Operator">_is-a-modulus-of-uc-of</a> <a id="12677" href="TypeTopology.Cantor.html#12580" class="Bound">p</a><a id="12678" class="Symbol">)</a>
        <a id="12688" class="Symbol">(λ</a> <a id="12691" href="TypeTopology.Cantor.html#12691" class="Bound">m</a> <a id="12693" class="Symbol">→</a> <a id="12695" href="TypeTopology.Cantor.html#3823" class="Function">being-a-modulus-of-uc-is-prop</a> <a id="12725" href="TypeTopology.Cantor.html#12577" class="Bound">fe</a> <a id="12728" href="TypeTopology.Cantor.html#12691" class="Bound">m</a> <a id="12730" href="TypeTopology.Cantor.html#12580" class="Bound">p</a><a id="12731" class="Symbol">)</a>
        <a id="12741" class="Symbol">(</a><a id="12742" href="TypeTopology.Cantor.html#10826" class="Function">conditional-decidability-of-being-a-modulus-of-uc</a> <a id="12792" href="TypeTopology.Cantor.html#12580" class="Bound">p</a><a id="12793" class="Symbol">)</a>
        <a id="12803" href="TypeTopology.Cantor.html#12582" class="Bound">p-uc&#39;</a><a id="12808" class="Symbol">)</a>

  <a id="notions-of-continuity.alternative-notions-of-continuity.is-continuous"></a><a id="12813" href="TypeTopology.Cantor.html#12813" class="Function">is-continuous</a> <a id="12827" class="Symbol">:</a> <a id="12829" class="Symbol">(</a><a id="12830" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="12833" class="Symbol">→</a> <a id="12835" href="TypeTopology.Cantor.html#3649" class="Bound">N</a><a id="12836" class="Symbol">)</a> <a id="12838" class="Symbol">→</a> <a id="12840" href="TypeTopology.Cantor.html#3653" class="Bound">𝓤</a> <a id="12842" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="12846" href="TypeTopology.Cantor.html#12813" class="Function">is-continuous</a> <a id="12860" href="TypeTopology.Cantor.html#12860" class="Bound">p</a> <a id="12862" class="Symbol">=</a> <a id="12864" class="Symbol">∀</a> <a id="12866" href="TypeTopology.Cantor.html#12866" class="Bound">α</a> <a id="12868" class="Symbol">→</a> <a id="12870" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="12872" href="TypeTopology.Cantor.html#12872" class="Bound">m</a> <a id="12874" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="12876" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="12878" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="12880" class="Symbol">(∀</a> <a id="12883" href="TypeTopology.Cantor.html#12883" class="Bound">β</a> <a id="12885" class="Symbol">→</a> <a id="12887" href="TypeTopology.Cantor.html#12866" class="Bound">α</a> <a id="12889" href="TypeTopology.Cantor.html#1763" class="Function Operator">＝⟦</a> <a id="12892" href="TypeTopology.Cantor.html#12872" class="Bound">m</a> <a id="12894" href="TypeTopology.Cantor.html#1763" class="Function Operator">⟧</a> <a id="12896" href="TypeTopology.Cantor.html#12883" class="Bound">β</a> <a id="12898" class="Symbol">→</a> <a id="12900" href="TypeTopology.Cantor.html#12860" class="Bound">p</a> <a id="12902" href="TypeTopology.Cantor.html#12866" class="Bound">α</a> <a id="12904" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12906" href="TypeTopology.Cantor.html#12860" class="Bound">p</a> <a id="12908" href="TypeTopology.Cantor.html#12883" class="Bound">β</a><a id="12909" class="Symbol">)</a>

<a id="12912" class="Markup">\end{code}</a><a id="12922" class="Background">

We now define the canonical apartness relation _♯_ for points of the
cantor type 𝟚ᴺ. Two sequences are apart if they differ at some index.

To make apartness into a proposition, which is crucial for our
purposes, we consider the minimal index at which they differ. This
allows us to avoid the assumption that propositional truncations
exist, as above. But we still need function extensionality, so that
the proof is not in the realm of pure Martin-Löf type theory.

</a><a id="13390" class="Markup">\begin{code}</a>

<a id="13404" class="Keyword">open</a> <a id="13409" href="Apartness.Definition.html#2653" class="Module">Apartness</a>

<a id="_♯_"></a><a id="13420" href="TypeTopology.Cantor.html#13420" class="Function Operator">_♯_</a> <a id="13424" class="Symbol">:</a> <a id="13426" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="13429" class="Symbol">→</a> <a id="13431" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="13434" class="Symbol">→</a> <a id="13436" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="13439" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="13441" href="TypeTopology.Cantor.html#13441" class="Bound">α</a> <a id="13443" href="TypeTopology.Cantor.html#13420" class="Function Operator">♯</a> <a id="13445" href="TypeTopology.Cantor.html#13445" class="Bound">β</a> <a id="13447" class="Symbol">=</a> <a id="13449" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13451" href="TypeTopology.Cantor.html#13451" class="Bound">n</a> <a id="13453" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13455" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="13457" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13459" class="Symbol">(</a><a id="13460" href="TypeTopology.Cantor.html#13441" class="Bound">α</a> <a id="13462" href="TypeTopology.Cantor.html#13451" class="Bound">n</a> <a id="13464" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13466" href="TypeTopology.Cantor.html#13445" class="Bound">β</a> <a id="13468" href="TypeTopology.Cantor.html#13451" class="Bound">n</a><a id="13469" class="Symbol">)</a>
                <a id="13487" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13489" class="Symbol">((</a><a id="13491" href="TypeTopology.Cantor.html#13491" class="Bound">i</a> <a id="13493" class="Symbol">:</a> <a id="13495" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13496" class="Symbol">)</a> <a id="13498" class="Symbol">→</a> <a id="13500" href="TypeTopology.Cantor.html#13441" class="Bound">α</a> <a id="13502" href="TypeTopology.Cantor.html#13491" class="Bound">i</a> <a id="13504" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13506" href="TypeTopology.Cantor.html#13445" class="Bound">β</a> <a id="13508" href="TypeTopology.Cantor.html#13491" class="Bound">i</a> <a id="13510" class="Symbol">→</a> <a id="13512" href="TypeTopology.Cantor.html#13451" class="Bound">n</a> <a id="13514" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="13516" href="TypeTopology.Cantor.html#13491" class="Bound">i</a><a id="13517" class="Symbol">)</a>

<a id="13520" class="Markup">\end{code}</a><a id="13530" class="Background">

We use δ to range over the type α n ≠ β n, and μ to range over the
minimality condition (i : ℕ) → α i ≠ β i → n ≤ i, for α, β and n
suitably specialized according to the situation we are considering.
We also use the letter &quot;a&quot; to range over the apartness type α ♯ β.

</a><a id="13800" class="Markup">\begin{code}</a>

<a id="apartness-criterion"></a><a id="13814" href="TypeTopology.Cantor.html#13814" class="Function">apartness-criterion</a> <a id="13834" class="Symbol">:</a> <a id="13836" class="Symbol">(</a><a id="13837" href="TypeTopology.Cantor.html#13837" class="Bound">α</a> <a id="13839" href="TypeTopology.Cantor.html#13839" class="Bound">β</a> <a id="13841" class="Symbol">:</a> <a id="13843" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="13845" class="Symbol">)</a> <a id="13847" class="Symbol">→</a> <a id="13849" class="Symbol">(</a><a id="13850" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13852" href="TypeTopology.Cantor.html#13852" class="Bound">n</a> <a id="13854" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13856" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="13858" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13860" href="TypeTopology.Cantor.html#13837" class="Bound">α</a> <a id="13862" href="TypeTopology.Cantor.html#13852" class="Bound">n</a> <a id="13864" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13866" href="TypeTopology.Cantor.html#13839" class="Bound">β</a> <a id="13868" href="TypeTopology.Cantor.html#13852" class="Bound">n</a><a id="13869" class="Symbol">)</a> <a id="13871" class="Symbol">→</a> <a id="13873" href="TypeTopology.Cantor.html#13837" class="Bound">α</a> <a id="13875" href="TypeTopology.Cantor.html#13420" class="Function Operator">♯</a> <a id="13877" href="TypeTopology.Cantor.html#13839" class="Bound">β</a>
<a id="13879" href="TypeTopology.Cantor.html#13814" class="Function">apartness-criterion</a> <a id="13899" href="TypeTopology.Cantor.html#13899" class="Bound">α</a> <a id="13901" href="TypeTopology.Cantor.html#13901" class="Bound">β</a> <a id="13903" class="Symbol">=</a> <a id="13905" href="Naturals.ExitTruncation.html#4682" class="Function">minimal-witness</a>
                           <a id="13948" class="Symbol">(λ</a> <a id="13951" href="TypeTopology.Cantor.html#13951" class="Bound">n</a> <a id="13953" class="Symbol">→</a> <a id="13955" href="TypeTopology.Cantor.html#13899" class="Bound">α</a> <a id="13957" href="TypeTopology.Cantor.html#13951" class="Bound">n</a> <a id="13959" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13961" href="TypeTopology.Cantor.html#13901" class="Bound">β</a> <a id="13963" href="TypeTopology.Cantor.html#13951" class="Bound">n</a><a id="13964" class="Symbol">)</a>
                           <a id="13993" class="Symbol">(λ</a> <a id="13996" href="TypeTopology.Cantor.html#13996" class="Bound">n</a> <a id="13998" class="Symbol">→</a> <a id="14000" href="NotionsOfDecidability.Decidable.html#5319" class="Function">¬-preserves-decidability</a>
                                   <a id="14060" class="Symbol">(</a><a id="14061" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="14075" class="Symbol">(</a><a id="14076" href="TypeTopology.Cantor.html#13899" class="Bound">α</a> <a id="14078" href="TypeTopology.Cantor.html#13996" class="Bound">n</a><a id="14079" class="Symbol">)</a> <a id="14081" class="Symbol">(</a><a id="14082" href="TypeTopology.Cantor.html#13901" class="Bound">β</a> <a id="14084" href="TypeTopology.Cantor.html#13996" class="Bound">n</a><a id="14085" class="Symbol">)))</a>

<a id="apartness-criterion-converse"></a><a id="14090" href="TypeTopology.Cantor.html#14090" class="Function">apartness-criterion-converse</a> <a id="14119" class="Symbol">:</a> <a id="14121" class="Symbol">(</a><a id="14122" href="TypeTopology.Cantor.html#14122" class="Bound">α</a> <a id="14124" href="TypeTopology.Cantor.html#14124" class="Bound">β</a> <a id="14126" class="Symbol">:</a> <a id="14128" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="14130" class="Symbol">)</a> <a id="14132" class="Symbol">→</a> <a id="14134" href="TypeTopology.Cantor.html#14122" class="Bound">α</a> <a id="14136" href="TypeTopology.Cantor.html#13420" class="Function Operator">♯</a> <a id="14138" href="TypeTopology.Cantor.html#14124" class="Bound">β</a> <a id="14140" class="Symbol">→</a> <a id="14142" class="Symbol">(</a><a id="14143" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14145" href="TypeTopology.Cantor.html#14145" class="Bound">n</a> <a id="14147" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14149" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="14151" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14153" href="TypeTopology.Cantor.html#14122" class="Bound">α</a> <a id="14155" href="TypeTopology.Cantor.html#14145" class="Bound">n</a> <a id="14157" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="14159" href="TypeTopology.Cantor.html#14124" class="Bound">β</a> <a id="14161" href="TypeTopology.Cantor.html#14145" class="Bound">n</a><a id="14162" class="Symbol">)</a>
<a id="14164" href="TypeTopology.Cantor.html#14090" class="Function">apartness-criterion-converse</a> <a id="14193" href="TypeTopology.Cantor.html#14193" class="Bound">α</a> <a id="14195" href="TypeTopology.Cantor.html#14195" class="Bound">β</a> <a id="14197" class="Symbol">(</a><a id="14198" href="TypeTopology.Cantor.html#14198" class="Bound">n</a> <a id="14200" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14202" href="TypeTopology.Cantor.html#14202" class="Bound">δ</a> <a id="14204" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14206" class="Symbol">_)</a> <a id="14209" class="Symbol">=</a> <a id="14211" class="Symbol">(</a><a id="14212" href="TypeTopology.Cantor.html#14198" class="Bound">n</a> <a id="14214" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14216" href="TypeTopology.Cantor.html#14202" class="Bound">δ</a><a id="14217" class="Symbol">)</a>

<a id="14220" class="Markup">\end{code}</a><a id="14230" class="Background">

Hence, in view of the following, the type α ♯ β has the universal
property of the propositional truncation of the type Σ n ꞉ ℕ , α n ≠ β n.

</a><a id="14373" class="Markup">\begin{code}</a>

<a id="♯-is-prop-valued"></a><a id="14387" href="TypeTopology.Cantor.html#14387" class="Function">♯-is-prop-valued</a> <a id="14404" class="Symbol">:</a> <a id="14406" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="14414" class="Symbol">→</a> <a id="14416" href="Apartness.Definition.html#554" class="Function">is-prop-valued</a> <a id="14431" href="TypeTopology.Cantor.html#13420" class="Function Operator">_♯_</a>
<a id="14435" href="TypeTopology.Cantor.html#14387" class="Function">♯-is-prop-valued</a> <a id="14452" href="TypeTopology.Cantor.html#14452" class="Bound">fe</a> <a id="14455" href="TypeTopology.Cantor.html#14455" class="Bound">α</a> <a id="14457" href="TypeTopology.Cantor.html#14457" class="Bound">β</a> <a id="14459" class="Symbol">(</a><a id="14460" href="TypeTopology.Cantor.html#14460" class="Bound">n</a> <a id="14462" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14464" href="TypeTopology.Cantor.html#14464" class="Bound">δ</a> <a id="14466" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14468" href="TypeTopology.Cantor.html#14468" class="Bound">μ</a><a id="14469" class="Symbol">)</a> <a id="14471" class="Symbol">(</a><a id="14472" href="TypeTopology.Cantor.html#14472" class="Bound">n&#39;</a> <a id="14475" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14477" href="TypeTopology.Cantor.html#14477" class="Bound">δ&#39;</a> <a id="14480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14482" href="TypeTopology.Cantor.html#14482" class="Bound">μ&#39;</a><a id="14484" class="Symbol">)</a> <a id="14486" class="Symbol">=</a> <a id="14488" href="TypeTopology.Cantor.html#14731" class="Function">III</a>
 <a id="14493" class="Keyword">where</a>
  <a id="14501" href="TypeTopology.Cantor.html#14501" class="Function">I</a> <a id="14503" class="Symbol">:</a> <a id="14505" class="Symbol">(</a><a id="14506" href="TypeTopology.Cantor.html#14506" class="Bound">n</a> <a id="14508" class="Symbol">:</a> <a id="14510" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14511" class="Symbol">)</a> <a id="14513" class="Symbol">→</a> <a id="14515" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="14523" class="Symbol">((</a><a id="14525" href="TypeTopology.Cantor.html#14455" class="Bound">α</a> <a id="14527" href="TypeTopology.Cantor.html#14506" class="Bound">n</a> <a id="14529" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="14531" href="TypeTopology.Cantor.html#14457" class="Bound">β</a> <a id="14533" href="TypeTopology.Cantor.html#14506" class="Bound">n</a><a id="14534" class="Symbol">)</a> <a id="14536" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14538" class="Symbol">((</a><a id="14540" href="TypeTopology.Cantor.html#14540" class="Bound">i</a> <a id="14542" class="Symbol">:</a> <a id="14544" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14545" class="Symbol">)</a> <a id="14547" class="Symbol">→</a> <a id="14549" href="TypeTopology.Cantor.html#14455" class="Bound">α</a> <a id="14551" href="TypeTopology.Cantor.html#14540" class="Bound">i</a> <a id="14553" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="14555" href="TypeTopology.Cantor.html#14457" class="Bound">β</a> <a id="14557" href="TypeTopology.Cantor.html#14540" class="Bound">i</a> <a id="14559" class="Symbol">→</a> <a id="14561" href="TypeTopology.Cantor.html#14506" class="Bound">n</a> <a id="14563" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="14565" href="TypeTopology.Cantor.html#14540" class="Bound">i</a><a id="14566" class="Symbol">))</a>
  <a id="14571" href="TypeTopology.Cantor.html#14501" class="Function">I</a> <a id="14573" href="TypeTopology.Cantor.html#14573" class="Bound">n</a> <a id="14575" class="Symbol">=</a> <a id="14577" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
         <a id="14596" class="Symbol">(</a><a id="14597" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="14617" href="TypeTopology.Cantor.html#14452" class="Bound">fe</a><a id="14619" class="Symbol">)</a>
         <a id="14630" class="Symbol">(</a><a id="14631" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="14642" href="TypeTopology.Cantor.html#14452" class="Bound">fe</a> <a id="14645" class="Symbol">λ</a> <a id="14647" href="TypeTopology.Cantor.html#14647" class="Bound">i</a> <a id="14649" href="TypeTopology.Cantor.html#14649" class="Bound">_</a> <a id="14651" class="Symbol">→</a> <a id="14653" href="Naturals.Order.html#532" class="Function">≤-is-prop-valued</a> <a id="14670" href="TypeTopology.Cantor.html#14573" class="Bound">n</a> <a id="14672" href="TypeTopology.Cantor.html#14647" class="Bound">i</a><a id="14673" class="Symbol">)</a>

  <a id="14678" href="TypeTopology.Cantor.html#14678" class="Function">II</a> <a id="14681" class="Symbol">:</a> <a id="14683" href="TypeTopology.Cantor.html#14460" class="Bound">n</a> <a id="14685" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14687" href="TypeTopology.Cantor.html#14472" class="Bound">n&#39;</a>
  <a id="14692" href="TypeTopology.Cantor.html#14678" class="Function">II</a> <a id="14695" class="Symbol">=</a> <a id="14697" href="Naturals.Order.html#2394" class="Function">≤-anti</a> <a id="14704" href="TypeTopology.Cantor.html#14460" class="Bound">n</a> <a id="14706" href="TypeTopology.Cantor.html#14472" class="Bound">n&#39;</a> <a id="14709" class="Symbol">(</a><a id="14710" href="TypeTopology.Cantor.html#14468" class="Bound">μ</a> <a id="14712" href="TypeTopology.Cantor.html#14472" class="Bound">n&#39;</a> <a id="14715" href="TypeTopology.Cantor.html#14477" class="Bound">δ&#39;</a><a id="14717" class="Symbol">)</a> <a id="14719" class="Symbol">(</a><a id="14720" href="TypeTopology.Cantor.html#14482" class="Bound">μ&#39;</a> <a id="14723" href="TypeTopology.Cantor.html#14460" class="Bound">n</a> <a id="14725" href="TypeTopology.Cantor.html#14464" class="Bound">δ</a><a id="14726" class="Symbol">)</a>

  <a id="14731" href="TypeTopology.Cantor.html#14731" class="Function">III</a> <a id="14735" class="Symbol">:</a> <a id="14737" class="Symbol">(</a><a id="14738" href="TypeTopology.Cantor.html#14460" class="Bound">n</a> <a id="14740" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14742" href="TypeTopology.Cantor.html#14464" class="Bound">δ</a> <a id="14744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14746" href="TypeTopology.Cantor.html#14468" class="Bound">μ</a><a id="14747" class="Symbol">)</a> <a id="14749" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="14752" href="TypeTopology.Cantor.html#14455" class="Bound">α</a> <a id="14754" href="TypeTopology.Cantor.html#13420" class="Function Operator">♯</a> <a id="14756" href="TypeTopology.Cantor.html#14457" class="Bound">β</a> <a id="14758" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="14760" class="Symbol">(</a><a id="14761" href="TypeTopology.Cantor.html#14472" class="Bound">n&#39;</a> <a id="14764" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14766" href="TypeTopology.Cantor.html#14477" class="Bound">δ&#39;</a> <a id="14769" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14771" href="TypeTopology.Cantor.html#14482" class="Bound">μ&#39;</a><a id="14773" class="Symbol">)</a>
  <a id="14777" href="TypeTopology.Cantor.html#14731" class="Function">III</a> <a id="14781" class="Symbol">=</a> <a id="14783" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="14796" href="TypeTopology.Cantor.html#14501" class="Function">I</a> <a id="14798" href="TypeTopology.Cantor.html#14678" class="Function">II</a>

<a id="14802" class="Markup">\end{code}</a><a id="14812" class="Background">

The apartness axioms are satisfied, and, moreover, the apartness is tight.

</a><a id="14890" class="Markup">\begin{code}</a>

<a id="♯-is-irreflexive"></a><a id="14904" href="TypeTopology.Cantor.html#14904" class="Function">♯-is-irreflexive</a> <a id="14921" class="Symbol">:</a> <a id="14923" href="Apartness.Definition.html#570" class="Function">is-irreflexive</a> <a id="14938" href="TypeTopology.Cantor.html#13420" class="Function Operator">_♯_</a>
<a id="14942" href="TypeTopology.Cantor.html#14904" class="Function">♯-is-irreflexive</a> <a id="14959" href="TypeTopology.Cantor.html#14959" class="Bound">α</a> <a id="14961" class="Symbol">(</a><a id="14962" href="TypeTopology.Cantor.html#14962" class="Bound">n</a> <a id="14964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14966" href="TypeTopology.Cantor.html#14966" class="Bound">δ</a> <a id="14968" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14970" href="TypeTopology.Cantor.html#14970" class="Bound">μ</a><a id="14971" class="Symbol">)</a> <a id="14973" class="Symbol">=</a> <a id="14975" href="MLTT.Negation.html#1699" class="Function">≠-is-irrefl</a> <a id="14987" class="Symbol">(</a><a id="14988" href="TypeTopology.Cantor.html#14959" class="Bound">α</a> <a id="14990" href="TypeTopology.Cantor.html#14962" class="Bound">n</a><a id="14991" class="Symbol">)</a> <a id="14993" href="TypeTopology.Cantor.html#14966" class="Bound">δ</a>

<a id="♯-is-symmetric"></a><a id="14996" href="TypeTopology.Cantor.html#14996" class="Function">♯-is-symmetric</a> <a id="15011" class="Symbol">:</a> <a id="15013" href="Apartness.Definition.html#586" class="Function">is-symmetric</a> <a id="15026" href="TypeTopology.Cantor.html#13420" class="Function Operator">_♯_</a>
<a id="15030" href="TypeTopology.Cantor.html#14996" class="Function">♯-is-symmetric</a> <a id="15045" href="TypeTopology.Cantor.html#15045" class="Bound">α</a> <a id="15047" href="TypeTopology.Cantor.html#15047" class="Bound">β</a> <a id="15049" class="Symbol">(</a><a id="15050" href="TypeTopology.Cantor.html#15050" class="Bound">n</a> <a id="15052" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15054" href="TypeTopology.Cantor.html#15054" class="Bound">δ</a> <a id="15056" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15058" href="TypeTopology.Cantor.html#15058" class="Bound">μ</a><a id="15059" class="Symbol">)</a> <a id="15061" class="Symbol">=</a> <a id="15063" href="TypeTopology.Cantor.html#15050" class="Bound">n</a> <a id="15065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15067" class="Symbol">(λ</a> <a id="15070" href="TypeTopology.Cantor.html#15070" class="Bound">e</a> <a id="15072" class="Symbol">→</a> <a id="15074" href="TypeTopology.Cantor.html#15054" class="Bound">δ</a> <a id="15076" class="Symbol">(</a><a id="15077" href="TypeTopology.Cantor.html#15070" class="Bound">e</a> <a id="15079" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="15081" class="Symbol">))</a> <a id="15084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15086" class="Symbol">λ</a> <a id="15088" href="TypeTopology.Cantor.html#15088" class="Bound">i</a> <a id="15090" href="TypeTopology.Cantor.html#15090" class="Bound">d</a> <a id="15092" class="Symbol">→</a> <a id="15094" href="TypeTopology.Cantor.html#15058" class="Bound">μ</a> <a id="15096" href="TypeTopology.Cantor.html#15088" class="Bound">i</a> <a id="15098" class="Symbol">(</a><a id="15099" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="15105" href="TypeTopology.Cantor.html#15090" class="Bound">d</a><a id="15106" class="Symbol">)</a>

<a id="♯-strongly-cotransitive"></a><a id="15109" href="TypeTopology.Cantor.html#15109" class="Function">♯-strongly-cotransitive</a> <a id="15133" class="Symbol">:</a> <a id="15135" href="Apartness.Definition.html#600" class="Function">is-strongly-cotransitive</a> <a id="15160" href="TypeTopology.Cantor.html#13420" class="Function Operator">_♯_</a>
<a id="15164" href="TypeTopology.Cantor.html#15109" class="Function">♯-strongly-cotransitive</a> <a id="15188" href="TypeTopology.Cantor.html#15188" class="Bound">α</a> <a id="15190" href="TypeTopology.Cantor.html#15190" class="Bound">β</a> <a id="15192" href="TypeTopology.Cantor.html#15192" class="Bound">γ</a> <a id="15194" class="Symbol">(</a><a id="15195" href="TypeTopology.Cantor.html#15195" class="Bound">n</a> <a id="15197" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15199" href="TypeTopology.Cantor.html#15199" class="Bound">δ</a> <a id="15201" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15203" href="TypeTopology.Cantor.html#15203" class="Bound">μ</a><a id="15204" class="Symbol">)</a> <a id="15206" class="Symbol">=</a> <a id="15208" href="TypeTopology.Cantor.html#15471" class="Function">III</a>
 <a id="15213" class="Keyword">where</a>
  <a id="15221" href="TypeTopology.Cantor.html#15221" class="Function">I</a> <a id="15223" class="Symbol">:</a> <a id="15225" class="Symbol">(</a><a id="15226" href="TypeTopology.Cantor.html#15188" class="Bound">α</a> <a id="15228" href="TypeTopology.Cantor.html#15195" class="Bound">n</a> <a id="15230" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="15232" href="TypeTopology.Cantor.html#15192" class="Bound">γ</a> <a id="15234" href="TypeTopology.Cantor.html#15195" class="Bound">n</a><a id="15235" class="Symbol">)</a> <a id="15237" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="15239" class="Symbol">(</a><a id="15240" href="TypeTopology.Cantor.html#15190" class="Bound">β</a> <a id="15242" href="TypeTopology.Cantor.html#15195" class="Bound">n</a> <a id="15244" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="15246" href="TypeTopology.Cantor.html#15192" class="Bound">γ</a> <a id="15248" href="TypeTopology.Cantor.html#15195" class="Bound">n</a><a id="15249" class="Symbol">)</a>
  <a id="15253" href="TypeTopology.Cantor.html#15221" class="Function">I</a> <a id="15255" class="Symbol">=</a> <a id="15257" href="UF.DiscreteAndSeparated.html#5108" class="Function">discrete-types-are-cotransitive&#39;</a> <a id="15290" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="15304" class="Symbol">{</a><a id="15305" href="TypeTopology.Cantor.html#15188" class="Bound">α</a> <a id="15307" href="TypeTopology.Cantor.html#15195" class="Bound">n</a><a id="15308" class="Symbol">}</a> <a id="15310" class="Symbol">{</a><a id="15311" href="TypeTopology.Cantor.html#15190" class="Bound">β</a> <a id="15313" href="TypeTopology.Cantor.html#15195" class="Bound">n</a><a id="15314" class="Symbol">}</a> <a id="15316" class="Symbol">{</a><a id="15317" href="TypeTopology.Cantor.html#15192" class="Bound">γ</a> <a id="15319" href="TypeTopology.Cantor.html#15195" class="Bound">n</a><a id="15320" class="Symbol">}</a> <a id="15322" href="TypeTopology.Cantor.html#15199" class="Bound">δ</a>

  <a id="15327" href="TypeTopology.Cantor.html#15327" class="Function">II</a> <a id="15330" class="Symbol">:</a> <a id="15332" href="Notation.General.html#3219" class="Function">type-of</a> <a id="15340" href="TypeTopology.Cantor.html#15221" class="Function">I</a> <a id="15342" class="Symbol">→</a> <a id="15344" class="Symbol">(</a><a id="15345" href="TypeTopology.Cantor.html#15188" class="Bound">α</a> <a id="15347" href="TypeTopology.Cantor.html#13420" class="Function Operator">♯</a> <a id="15349" href="TypeTopology.Cantor.html#15192" class="Bound">γ</a><a id="15350" class="Symbol">)</a> <a id="15352" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="15354" class="Symbol">(</a><a id="15355" href="TypeTopology.Cantor.html#15190" class="Bound">β</a> <a id="15357" href="TypeTopology.Cantor.html#13420" class="Function Operator">♯</a> <a id="15359" href="TypeTopology.Cantor.html#15192" class="Bound">γ</a><a id="15360" class="Symbol">)</a>
  <a id="15364" href="TypeTopology.Cantor.html#15327" class="Function">II</a> <a id="15367" class="Symbol">(</a><a id="15368" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15372" href="TypeTopology.Cantor.html#15372" class="Bound">d</a><a id="15373" class="Symbol">)</a> <a id="15375" class="Symbol">=</a> <a id="15377" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15381" class="Symbol">(</a><a id="15382" href="TypeTopology.Cantor.html#13814" class="Function">apartness-criterion</a> <a id="15402" href="TypeTopology.Cantor.html#15188" class="Bound">α</a> <a id="15404" href="TypeTopology.Cantor.html#15192" class="Bound">γ</a> <a id="15406" class="Symbol">(</a><a id="15407" href="TypeTopology.Cantor.html#15195" class="Bound">n</a> <a id="15409" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15411" href="TypeTopology.Cantor.html#15372" class="Bound">d</a><a id="15412" class="Symbol">))</a>
  <a id="15417" href="TypeTopology.Cantor.html#15327" class="Function">II</a> <a id="15420" class="Symbol">(</a><a id="15421" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15425" href="TypeTopology.Cantor.html#15425" class="Bound">d</a><a id="15426" class="Symbol">)</a> <a id="15428" class="Symbol">=</a> <a id="15430" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15434" class="Symbol">(</a><a id="15435" href="TypeTopology.Cantor.html#13814" class="Function">apartness-criterion</a> <a id="15455" href="TypeTopology.Cantor.html#15190" class="Bound">β</a> <a id="15457" href="TypeTopology.Cantor.html#15192" class="Bound">γ</a> <a id="15459" class="Symbol">(</a><a id="15460" href="TypeTopology.Cantor.html#15195" class="Bound">n</a> <a id="15462" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15464" href="TypeTopology.Cantor.html#15425" class="Bound">d</a><a id="15465" class="Symbol">))</a>

  <a id="15471" href="TypeTopology.Cantor.html#15471" class="Function">III</a> <a id="15475" class="Symbol">:</a> <a id="15477" class="Symbol">(</a><a id="15478" href="TypeTopology.Cantor.html#15188" class="Bound">α</a> <a id="15480" href="TypeTopology.Cantor.html#13420" class="Function Operator">♯</a> <a id="15482" href="TypeTopology.Cantor.html#15192" class="Bound">γ</a><a id="15483" class="Symbol">)</a> <a id="15485" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="15487" class="Symbol">(</a><a id="15488" href="TypeTopology.Cantor.html#15190" class="Bound">β</a> <a id="15490" href="TypeTopology.Cantor.html#13420" class="Function Operator">♯</a> <a id="15492" href="TypeTopology.Cantor.html#15192" class="Bound">γ</a><a id="15493" class="Symbol">)</a>
  <a id="15497" href="TypeTopology.Cantor.html#15471" class="Function">III</a> <a id="15501" class="Symbol">=</a> <a id="15503" href="TypeTopology.Cantor.html#15327" class="Function">II</a> <a id="15506" href="TypeTopology.Cantor.html#15221" class="Function">I</a>

<a id="♯-is-strong-apartness"></a><a id="15509" href="TypeTopology.Cantor.html#15509" class="Function">♯-is-strong-apartness</a> <a id="15531" class="Symbol">:</a> <a id="15533" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="15541" class="Symbol">→</a> <a id="15543" href="Apartness.Definition.html#636" class="Function">is-strong-apartness</a> <a id="15563" href="TypeTopology.Cantor.html#13420" class="Function Operator">_♯_</a>
<a id="15567" href="TypeTopology.Cantor.html#15509" class="Function">♯-is-strong-apartness</a> <a id="15589" href="TypeTopology.Cantor.html#15589" class="Bound">fe</a> <a id="15592" class="Symbol">=</a> <a id="15594" href="TypeTopology.Cantor.html#14387" class="Function">♯-is-prop-valued</a> <a id="15611" href="TypeTopology.Cantor.html#15589" class="Bound">fe</a> <a id="15614" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                           <a id="15643" href="TypeTopology.Cantor.html#14904" class="Function">♯-is-irreflexive</a> <a id="15660" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                           <a id="15689" href="TypeTopology.Cantor.html#14996" class="Function">♯-is-symmetric</a> <a id="15704" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                           <a id="15733" href="TypeTopology.Cantor.html#15109" class="Function">♯-strongly-cotransitive</a>

<a id="♯-is-apartness"></a><a id="15758" href="TypeTopology.Cantor.html#15758" class="Function">♯-is-apartness</a> <a id="15773" class="Symbol">:</a> <a id="15775" class="Symbol">(</a><a id="15776" href="TypeTopology.Cantor.html#15776" class="Bound">fe</a> <a id="15779" class="Symbol">:</a> <a id="15781" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="15788" class="Symbol">)</a>
               <a id="15805" class="Symbol">→</a> <a id="15807" class="Symbol">(</a><a id="15808" href="TypeTopology.Cantor.html#15808" class="Bound">pt</a> <a id="15811" class="Symbol">:</a> <a id="15813" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="15844" class="Symbol">)</a>
               <a id="15861" class="Symbol">→</a> <a id="15863" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="15876" href="TypeTopology.Cantor.html#15808" class="Bound">pt</a> <a id="15879" href="TypeTopology.Cantor.html#13420" class="Function Operator">_♯_</a>
<a id="15883" href="TypeTopology.Cantor.html#15758" class="Function">♯-is-apartness</a> <a id="15898" href="TypeTopology.Cantor.html#15898" class="Bound">fe</a> <a id="15901" href="TypeTopology.Cantor.html#15901" class="Bound">pt</a> <a id="15904" class="Symbol">=</a>
 <a id="15907" href="Apartness.Definition.html#3420" class="Function">strong-apartness-is-apartness</a> <a id="15937" href="TypeTopology.Cantor.html#15901" class="Bound">pt</a> <a id="15940" href="TypeTopology.Cantor.html#13420" class="Function Operator">_♯_</a> <a id="15944" class="Symbol">(</a><a id="15945" href="TypeTopology.Cantor.html#15509" class="Function">♯-is-strong-apartness</a> <a id="15967" href="TypeTopology.Cantor.html#15898" class="Bound">fe</a><a id="15969" class="Symbol">)</a>

<a id="♯-is-tight"></a><a id="15972" href="TypeTopology.Cantor.html#15972" class="Function">♯-is-tight</a> <a id="15983" class="Symbol">:</a> <a id="15985" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="15993" class="Symbol">→</a> <a id="15995" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="16004" href="TypeTopology.Cantor.html#13420" class="Function Operator">_♯_</a>
<a id="16008" href="TypeTopology.Cantor.html#15972" class="Function">♯-is-tight</a> <a id="16019" href="TypeTopology.Cantor.html#16019" class="Bound">fe</a> <a id="16022" href="TypeTopology.Cantor.html#16022" class="Bound">α</a> <a id="16024" href="TypeTopology.Cantor.html#16024" class="Bound">β</a> <a id="16026" href="TypeTopology.Cantor.html#16026" class="Bound">ν</a> <a id="16028" class="Symbol">=</a> <a id="16030" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="16038" href="TypeTopology.Cantor.html#16019" class="Bound">fe</a> <a id="16041" href="TypeTopology.Cantor.html#16052" class="Function">I</a>
 <a id="16044" class="Keyword">where</a>
  <a id="16052" href="TypeTopology.Cantor.html#16052" class="Function">I</a> <a id="16054" class="Symbol">:</a> <a id="16056" class="Symbol">(</a><a id="16057" href="TypeTopology.Cantor.html#16057" class="Bound">n</a> <a id="16059" class="Symbol">:</a> <a id="16061" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="16062" class="Symbol">)</a> <a id="16064" class="Symbol">→</a> <a id="16066" href="TypeTopology.Cantor.html#16022" class="Bound">α</a> <a id="16068" href="TypeTopology.Cantor.html#16057" class="Bound">n</a> <a id="16070" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16072" href="TypeTopology.Cantor.html#16024" class="Bound">β</a> <a id="16074" href="TypeTopology.Cantor.html#16057" class="Bound">n</a>
  <a id="16078" href="TypeTopology.Cantor.html#16052" class="Function">I</a> <a id="16080" href="TypeTopology.Cantor.html#16080" class="Bound">n</a> <a id="16082" class="Symbol">=</a> <a id="16084" href="UF.DiscreteAndSeparated.html#7510" class="Function">𝟚-is-¬¬-separated</a> <a id="16102" class="Symbol">(</a><a id="16103" href="TypeTopology.Cantor.html#16022" class="Bound">α</a> <a id="16105" href="TypeTopology.Cantor.html#16080" class="Bound">n</a><a id="16106" class="Symbol">)</a> <a id="16108" class="Symbol">(</a><a id="16109" href="TypeTopology.Cantor.html#16024" class="Bound">β</a> <a id="16111" href="TypeTopology.Cantor.html#16080" class="Bound">n</a><a id="16112" class="Symbol">)</a>
         <a id="16123" class="Symbol">(λ</a> <a id="16126" class="Symbol">(</a><a id="16127" href="TypeTopology.Cantor.html#16127" class="Bound">d</a> <a id="16129" class="Symbol">:</a> <a id="16131" href="TypeTopology.Cantor.html#16022" class="Bound">α</a> <a id="16133" href="TypeTopology.Cantor.html#16080" class="Bound">n</a> <a id="16135" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="16137" href="TypeTopology.Cantor.html#16024" class="Bound">β</a> <a id="16139" href="TypeTopology.Cantor.html#16080" class="Bound">n</a><a id="16140" class="Symbol">)</a> <a id="16142" class="Symbol">→</a> <a id="16144" href="TypeTopology.Cantor.html#16026" class="Bound">ν</a> <a id="16146" class="Symbol">(</a><a id="16147" href="TypeTopology.Cantor.html#13814" class="Function">apartness-criterion</a> <a id="16167" href="TypeTopology.Cantor.html#16022" class="Bound">α</a> <a id="16169" href="TypeTopology.Cantor.html#16024" class="Bound">β</a> <a id="16171" class="Symbol">(</a><a id="16172" href="TypeTopology.Cantor.html#16080" class="Bound">n</a> <a id="16174" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16176" href="TypeTopology.Cantor.html#16127" class="Bound">d</a><a id="16177" class="Symbol">)))</a>

<a id="16182" class="Markup">\end{code}</a><a id="16192" class="Background">

If two sequences α and β are apart, they agree before the apartness index n.

</a><a id="16272" class="Markup">\begin{code}</a>

<a id="♯-agreement"></a><a id="16286" href="TypeTopology.Cantor.html#16286" class="Function">♯-agreement</a> <a id="16298" class="Symbol">:</a> <a id="16300" class="Symbol">(</a><a id="16301" href="TypeTopology.Cantor.html#16301" class="Bound">α</a> <a id="16303" href="TypeTopology.Cantor.html#16303" class="Bound">β</a> <a id="16305" class="Symbol">:</a> <a id="16307" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="16309" class="Symbol">)</a>
              <a id="16325" class="Symbol">(</a><a id="16326" href="TypeTopology.Cantor.html#16326" class="Bound">(</a><a id="16327" href="TypeTopology.Cantor.html#16327" class="Bound">n</a> <a id="16329" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16331" href="TypeTopology.Cantor.html#16326" class="Bound">_)</a> <a id="16334" class="Symbol">:</a> <a id="16336" href="TypeTopology.Cantor.html#16301" class="Bound">α</a> <a id="16338" href="TypeTopology.Cantor.html#13420" class="Function Operator">♯</a> <a id="16340" href="TypeTopology.Cantor.html#16303" class="Bound">β</a><a id="16341" class="Symbol">)</a>
              <a id="16357" class="Symbol">(</a><a id="16358" href="TypeTopology.Cantor.html#16358" class="Bound">i</a> <a id="16360" class="Symbol">:</a> <a id="16362" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="16363" class="Symbol">)</a>
            <a id="16377" class="Symbol">→</a> <a id="16379" href="TypeTopology.Cantor.html#16358" class="Bound">i</a> <a id="16381" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="16383" href="TypeTopology.Cantor.html#16327" class="Bound">n</a> <a id="16385" class="Symbol">→</a> <a id="16387" href="TypeTopology.Cantor.html#16301" class="Bound">α</a> <a id="16389" href="TypeTopology.Cantor.html#16358" class="Bound">i</a> <a id="16391" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16393" href="TypeTopology.Cantor.html#16303" class="Bound">β</a> <a id="16395" href="TypeTopology.Cantor.html#16358" class="Bound">i</a>
<a id="16397" href="TypeTopology.Cantor.html#16286" class="Function">♯-agreement</a> <a id="16409" href="TypeTopology.Cantor.html#16409" class="Bound">α</a> <a id="16411" href="TypeTopology.Cantor.html#16411" class="Bound">β</a> <a id="16413" class="Symbol">(</a><a id="16414" href="TypeTopology.Cantor.html#16414" class="Bound">n</a> <a id="16416" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16418" class="Symbol">_</a> <a id="16420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16422" href="TypeTopology.Cantor.html#16422" class="Bound">μ</a><a id="16423" class="Symbol">)</a> <a id="16425" href="TypeTopology.Cantor.html#16425" class="Bound">i</a> <a id="16427" href="TypeTopology.Cantor.html#16427" class="Bound">ℓ</a> <a id="16429" class="Symbol">=</a> <a id="16431" href="TypeTopology.Cantor.html#16594" class="Function">IV</a>
 <a id="16435" class="Keyword">where</a>
  <a id="16443" href="TypeTopology.Cantor.html#16443" class="Function">I</a> <a id="16445" class="Symbol">:</a> <a id="16447" href="TypeTopology.Cantor.html#16409" class="Bound">α</a> <a id="16449" href="TypeTopology.Cantor.html#16425" class="Bound">i</a> <a id="16451" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="16453" href="TypeTopology.Cantor.html#16411" class="Bound">β</a> <a id="16455" href="TypeTopology.Cantor.html#16425" class="Bound">i</a> <a id="16457" class="Symbol">→</a> <a id="16459" href="TypeTopology.Cantor.html#16414" class="Bound">n</a> <a id="16461" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16463" href="TypeTopology.Cantor.html#16425" class="Bound">i</a>
  <a id="16467" href="TypeTopology.Cantor.html#16443" class="Function">I</a> <a id="16469" class="Symbol">=</a> <a id="16471" href="TypeTopology.Cantor.html#16422" class="Bound">μ</a> <a id="16473" href="TypeTopology.Cantor.html#16425" class="Bound">i</a>

  <a id="16478" href="TypeTopology.Cantor.html#16478" class="Function">II</a> <a id="16481" class="Symbol">:</a> <a id="16483" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="16485" class="Symbol">(</a><a id="16486" href="TypeTopology.Cantor.html#16414" class="Bound">n</a> <a id="16488" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16490" href="TypeTopology.Cantor.html#16425" class="Bound">i</a><a id="16491" class="Symbol">)</a> <a id="16493" class="Symbol">→</a> <a id="16495" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="16497" class="Symbol">(</a><a id="16498" href="TypeTopology.Cantor.html#16409" class="Bound">α</a> <a id="16500" href="TypeTopology.Cantor.html#16425" class="Bound">i</a> <a id="16502" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="16504" href="TypeTopology.Cantor.html#16411" class="Bound">β</a> <a id="16506" href="TypeTopology.Cantor.html#16425" class="Bound">i</a><a id="16507" class="Symbol">)</a>
  <a id="16511" href="TypeTopology.Cantor.html#16478" class="Function">II</a> <a id="16514" class="Symbol">=</a> <a id="16516" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="16531" href="TypeTopology.Cantor.html#16443" class="Function">I</a>

  <a id="16536" href="TypeTopology.Cantor.html#16536" class="Function">III</a> <a id="16540" class="Symbol">:</a> <a id="16542" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="16544" class="Symbol">(</a><a id="16545" href="TypeTopology.Cantor.html#16414" class="Bound">n</a> <a id="16547" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="16549" href="TypeTopology.Cantor.html#16425" class="Bound">i</a><a id="16550" class="Symbol">)</a>
  <a id="16554" href="TypeTopology.Cantor.html#16536" class="Function">III</a> <a id="16558" class="Symbol">=</a> <a id="16560" href="Naturals.Order.html#4284" class="Function">less-not-bigger-or-equal</a> <a id="16585" href="TypeTopology.Cantor.html#16425" class="Bound">i</a> <a id="16587" href="TypeTopology.Cantor.html#16414" class="Bound">n</a> <a id="16589" href="TypeTopology.Cantor.html#16427" class="Bound">ℓ</a>

  <a id="16594" href="TypeTopology.Cantor.html#16594" class="Function">IV</a> <a id="16597" class="Symbol">:</a> <a id="16599" href="TypeTopology.Cantor.html#16409" class="Bound">α</a> <a id="16601" href="TypeTopology.Cantor.html#16425" class="Bound">i</a> <a id="16603" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16605" href="TypeTopology.Cantor.html#16411" class="Bound">β</a> <a id="16607" href="TypeTopology.Cantor.html#16425" class="Bound">i</a>
  <a id="16611" href="TypeTopology.Cantor.html#16594" class="Function">IV</a> <a id="16614" class="Symbol">=</a> <a id="16616" href="UF.DiscreteAndSeparated.html#7510" class="Function">𝟚-is-¬¬-separated</a> <a id="16634" class="Symbol">(</a><a id="16635" href="TypeTopology.Cantor.html#16409" class="Bound">α</a> <a id="16637" href="TypeTopology.Cantor.html#16425" class="Bound">i</a><a id="16638" class="Symbol">)</a> <a id="16640" class="Symbol">(</a><a id="16641" href="TypeTopology.Cantor.html#16411" class="Bound">β</a> <a id="16643" href="TypeTopology.Cantor.html#16425" class="Bound">i</a><a id="16644" class="Symbol">)</a> <a id="16646" class="Symbol">(</a><a id="16647" href="TypeTopology.Cantor.html#16478" class="Function">II</a> <a id="16650" href="TypeTopology.Cantor.html#16536" class="Function">III</a><a id="16653" class="Symbol">)</a>

<a id="16656" class="Markup">\end{code}</a><a id="16666" class="Background">

The Cantor type is homogeneous.

</a><a id="16701" class="Markup">\begin{code}</a>

<a id="16715" class="Keyword">module</a> <a id="16722" href="TypeTopology.Cantor.html#16722" class="Module">_</a> <a id="16724" class="Symbol">(</a><a id="16725" href="TypeTopology.Cantor.html#16725" class="Bound">fe</a> <a id="16728" class="Symbol">:</a> <a id="16730" href="UF.FunExt.html#957" class="Function">funext₀</a><a id="16737" class="Symbol">)</a> <a id="16739" class="Symbol">(</a><a id="16740" href="TypeTopology.Cantor.html#16740" class="Bound">α</a> <a id="16742" href="TypeTopology.Cantor.html#16742" class="Bound">β</a> <a id="16744" class="Symbol">:</a> <a id="16746" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="16748" class="Symbol">)</a> <a id="16750" class="Keyword">where</a>

 <a id="16758" href="TypeTopology.Cantor.html#16758" class="Function">Cantor-swap</a> <a id="16770" class="Symbol">:</a> <a id="16772" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="16775" class="Symbol">→</a> <a id="16777" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a>
 <a id="16781" href="TypeTopology.Cantor.html#16758" class="Function">Cantor-swap</a> <a id="16793" href="TypeTopology.Cantor.html#16793" class="Bound">γ</a> <a id="16795" href="TypeTopology.Cantor.html#16795" class="Bound">i</a> <a id="16797" class="Symbol">=</a> <a id="16799" class="Symbol">(</a><a id="16800" href="TypeTopology.Cantor.html#16742" class="Bound">β</a> <a id="16802" href="TypeTopology.Cantor.html#16795" class="Bound">i</a> <a id="16804" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="16806" href="TypeTopology.Cantor.html#16740" class="Bound">α</a> <a id="16808" href="TypeTopology.Cantor.html#16795" class="Bound">i</a><a id="16809" class="Symbol">)</a> <a id="16811" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="16813" href="TypeTopology.Cantor.html#16793" class="Bound">γ</a> <a id="16815" href="TypeTopology.Cantor.html#16795" class="Bound">i</a>

 <a id="16819" href="TypeTopology.Cantor.html#16819" class="Function">Cantor-swap-involutive</a> <a id="16842" class="Symbol">:</a> <a id="16844" href="TypeTopology.Cantor.html#16758" class="Function">Cantor-swap</a> <a id="16856" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="16858" href="TypeTopology.Cantor.html#16758" class="Function">Cantor-swap</a> <a id="16870" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="16872" href="MLTT.Pi.html#444" class="Function">id</a>
 <a id="16876" href="TypeTopology.Cantor.html#16819" class="Function">Cantor-swap-involutive</a> <a id="16899" href="TypeTopology.Cantor.html#16899" class="Bound">γ</a> <a id="16901" class="Symbol">=</a> <a id="16903" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="16911" href="TypeTopology.Cantor.html#16725" class="Bound">fe</a> <a id="16914" class="Symbol">(λ</a> <a id="16917" href="TypeTopology.Cantor.html#16917" class="Bound">i</a> <a id="16919" class="Symbol">→</a> <a id="16921" href="MLTT.Two-Properties.html#14553" class="Function">⊕-involutive</a> <a id="16934" class="Symbol">{</a><a id="16935" href="TypeTopology.Cantor.html#16742" class="Bound">β</a> <a id="16937" href="TypeTopology.Cantor.html#16917" class="Bound">i</a> <a id="16939" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="16941" href="TypeTopology.Cantor.html#16740" class="Bound">α</a> <a id="16943" href="TypeTopology.Cantor.html#16917" class="Bound">i</a><a id="16944" class="Symbol">}</a> <a id="16946" class="Symbol">{</a><a id="16947" href="TypeTopology.Cantor.html#16899" class="Bound">γ</a> <a id="16949" href="TypeTopology.Cantor.html#16917" class="Bound">i</a><a id="16950" class="Symbol">})</a>

 <a id="16955" href="TypeTopology.Cantor.html#16955" class="Function">Cantor-swap-swaps∼</a> <a id="16974" class="Symbol">:</a> <a id="16976" href="TypeTopology.Cantor.html#16758" class="Function">Cantor-swap</a> <a id="16988" href="TypeTopology.Cantor.html#16740" class="Bound">α</a> <a id="16990" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="16992" href="TypeTopology.Cantor.html#16742" class="Bound">β</a>
 <a id="16995" href="TypeTopology.Cantor.html#16955" class="Function">Cantor-swap-swaps∼</a> <a id="17014" href="TypeTopology.Cantor.html#17014" class="Bound">i</a> <a id="17016" class="Symbol">=</a>
  <a id="17020" href="TypeTopology.Cantor.html#16758" class="Function">Cantor-swap</a> <a id="17032" href="TypeTopology.Cantor.html#16740" class="Bound">α</a> <a id="17034" href="TypeTopology.Cantor.html#17014" class="Bound">i</a>   <a id="17038" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
  <a id="17048" class="Symbol">(</a><a id="17049" href="TypeTopology.Cantor.html#16742" class="Bound">β</a> <a id="17051" href="TypeTopology.Cantor.html#17014" class="Bound">i</a> <a id="17053" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="17055" href="TypeTopology.Cantor.html#16740" class="Bound">α</a> <a id="17057" href="TypeTopology.Cantor.html#17014" class="Bound">i</a><a id="17058" class="Symbol">)</a> <a id="17060" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="17062" href="TypeTopology.Cantor.html#16740" class="Bound">α</a> <a id="17064" href="TypeTopology.Cantor.html#17014" class="Bound">i</a> <a id="17066" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17069" href="MLTT.Two-Properties.html#14670" class="Function">⊕-assoc</a> <a id="17077" class="Symbol">{</a><a id="17078" href="TypeTopology.Cantor.html#16742" class="Bound">β</a> <a id="17080" href="TypeTopology.Cantor.html#17014" class="Bound">i</a><a id="17081" class="Symbol">}</a> <a id="17083" class="Symbol">{</a><a id="17084" href="TypeTopology.Cantor.html#16740" class="Bound">α</a> <a id="17086" href="TypeTopology.Cantor.html#17014" class="Bound">i</a><a id="17087" class="Symbol">}</a> <a id="17089" class="Symbol">{</a><a id="17090" href="TypeTopology.Cantor.html#16740" class="Bound">α</a> <a id="17092" href="TypeTopology.Cantor.html#17014" class="Bound">i</a><a id="17093" class="Symbol">}</a> <a id="17095" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="17099" href="TypeTopology.Cantor.html#16742" class="Bound">β</a> <a id="17101" href="TypeTopology.Cantor.html#17014" class="Bound">i</a> <a id="17103" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="17105" class="Symbol">(</a><a id="17106" href="TypeTopology.Cantor.html#16740" class="Bound">α</a> <a id="17108" href="TypeTopology.Cantor.html#17014" class="Bound">i</a> <a id="17110" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="17112" href="TypeTopology.Cantor.html#16740" class="Bound">α</a> <a id="17114" href="TypeTopology.Cantor.html#17014" class="Bound">i</a><a id="17115" class="Symbol">)</a> <a id="17117" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17120" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17123" class="Symbol">(</a><a id="17124" href="TypeTopology.Cantor.html#16742" class="Bound">β</a> <a id="17126" href="TypeTopology.Cantor.html#17014" class="Bound">i</a> <a id="17128" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕_</a><a id="17130" class="Symbol">)</a> <a id="17132" class="Symbol">(</a><a id="17133" href="MLTT.Two-Properties.html#12188" class="Function">Lemma[b⊕b＝₀]</a> <a id="17146" class="Symbol">{</a><a id="17147" href="TypeTopology.Cantor.html#16740" class="Bound">α</a> <a id="17149" href="TypeTopology.Cantor.html#17014" class="Bound">i</a><a id="17150" class="Symbol">})</a> <a id="17153" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="17157" href="TypeTopology.Cantor.html#16742" class="Bound">β</a> <a id="17159" href="TypeTopology.Cantor.html#17014" class="Bound">i</a> <a id="17161" href="MLTT.Two-Properties.html#11986" class="Function Operator">⊕</a> <a id="17163" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>           <a id="17175" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17178" href="MLTT.Two-Properties.html#15733" class="Function">⊕-₀-right-neutral</a>  <a id="17197" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="17201" href="TypeTopology.Cantor.html#16742" class="Bound">β</a> <a id="17203" href="TypeTopology.Cantor.html#17014" class="Bound">i</a>               <a id="17219" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="17223" href="TypeTopology.Cantor.html#17223" class="Function">Cantor-swap-swaps</a> <a id="17241" class="Symbol">:</a> <a id="17243" href="TypeTopology.Cantor.html#16758" class="Function">Cantor-swap</a> <a id="17255" href="TypeTopology.Cantor.html#16740" class="Bound">α</a> <a id="17257" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17259" href="TypeTopology.Cantor.html#16742" class="Bound">β</a>
 <a id="17262" href="TypeTopology.Cantor.html#17223" class="Function">Cantor-swap-swaps</a> <a id="17280" class="Symbol">=</a> <a id="17282" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="17290" href="TypeTopology.Cantor.html#16725" class="Bound">fe</a> <a id="17293" href="TypeTopology.Cantor.html#16955" class="Function">Cantor-swap-swaps∼</a>

 <a id="17314" href="TypeTopology.Cantor.html#17314" class="Function">Cantor-swap-swaps&#39;</a> <a id="17333" class="Symbol">:</a> <a id="17335" href="TypeTopology.Cantor.html#16758" class="Function">Cantor-swap</a> <a id="17347" href="TypeTopology.Cantor.html#16742" class="Bound">β</a> <a id="17349" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17351" href="TypeTopology.Cantor.html#16740" class="Bound">α</a>
 <a id="17354" href="TypeTopology.Cantor.html#17314" class="Function">Cantor-swap-swaps&#39;</a> <a id="17373" class="Symbol">=</a> <a id="17375" href="UF.Equiv.html#27689" class="Function">involution-swap</a>
                       <a id="17414" href="TypeTopology.Cantor.html#16758" class="Function">Cantor-swap</a>
                       <a id="17449" href="TypeTopology.Cantor.html#16819" class="Function">Cantor-swap-involutive</a>
                       <a id="17495" href="TypeTopology.Cantor.html#17223" class="Function">Cantor-swap-swaps</a>

 <a id="17515" href="TypeTopology.Cantor.html#17515" class="Function">Cantor-swap-≃</a> <a id="17529" class="Symbol">:</a> <a id="17531" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="17534" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="17536" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a>
 <a id="17540" href="TypeTopology.Cantor.html#17515" class="Function">Cantor-swap-≃</a> <a id="17554" class="Symbol">=</a> <a id="17556" href="TypeTopology.Cantor.html#16758" class="Function">Cantor-swap</a> <a id="17568" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                 <a id="17587" href="UF.Equiv.html#27447" class="Function">involutions-are-equivs</a> <a id="17610" href="TypeTopology.Cantor.html#16758" class="Function">Cantor-swap</a> <a id="17622" href="TypeTopology.Cantor.html#16819" class="Function">Cantor-swap-involutive</a>

<a id="Cantor-homogeneous"></a><a id="17646" href="TypeTopology.Cantor.html#17646" class="Function">Cantor-homogeneous</a> <a id="17665" class="Symbol">:</a> <a id="17667" href="UF.FunExt.html#957" class="Function">funext₀</a>
                   <a id="17694" class="Symbol">→</a> <a id="17696" class="Symbol">(</a><a id="17697" href="TypeTopology.Cantor.html#17697" class="Bound">α</a> <a id="17699" href="TypeTopology.Cantor.html#17699" class="Bound">β</a> <a id="17701" class="Symbol">:</a> <a id="17703" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a><a id="17705" class="Symbol">)</a>
                   <a id="17726" class="Symbol">→</a> <a id="17728" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17730" href="TypeTopology.Cantor.html#17730" class="Bound">f</a> <a id="17732" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17734" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="17737" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="17739" href="TypeTopology.Cantor.html#678" class="Function">𝟚ᴺ</a> <a id="17742" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17744" class="Symbol">(</a><a id="17745" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="17747" href="TypeTopology.Cantor.html#17730" class="Bound">f</a> <a id="17749" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="17751" href="TypeTopology.Cantor.html#17697" class="Bound">α</a> <a id="17753" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17755" href="TypeTopology.Cantor.html#17699" class="Bound">β</a><a id="17756" class="Symbol">)</a>
<a id="17758" href="TypeTopology.Cantor.html#17646" class="Function">Cantor-homogeneous</a> <a id="17777" href="TypeTopology.Cantor.html#17777" class="Bound">fe</a> <a id="17780" href="TypeTopology.Cantor.html#17780" class="Bound">α</a> <a id="17782" href="TypeTopology.Cantor.html#17782" class="Bound">β</a> <a id="17784" class="Symbol">=</a> <a id="17786" href="TypeTopology.Cantor.html#17515" class="Function">Cantor-swap-≃</a> <a id="17800" href="TypeTopology.Cantor.html#17777" class="Bound">fe</a> <a id="17803" href="TypeTopology.Cantor.html#17780" class="Bound">α</a> <a id="17805" href="TypeTopology.Cantor.html#17782" class="Bound">β</a> <a id="17807" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17809" href="TypeTopology.Cantor.html#17223" class="Function">Cantor-swap-swaps</a> <a id="17827" href="TypeTopology.Cantor.html#17777" class="Bound">fe</a> <a id="17830" href="TypeTopology.Cantor.html#17780" class="Bound">α</a> <a id="17832" href="TypeTopology.Cantor.html#17782" class="Bound">β</a>

<a id="17835" class="Markup">\end{code}</a><a id="17845" class="Background">
</a></pre></body></html>

==> anc/html/TypeTopology.CompactTypes.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>TypeTopology.CompactTypes</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 2011, reorganized and expanded 2018,2019.

Compact types. We shall call a type compact if it is exhaustibly
searchable. But there are many closely related, but different, notions
of searchability, and we investigate this phenomenon in this module
and the module TypeTopology.WeaklyCompactTypes.

Perhaps surprisingly, there are infinite searchable sets, such as ℕ∞
(see the module TypeTopology.GenericConvergentSequenceCompactness).

It is in general not possible to decide constructively the statement

  Σ x ꞉ X , p x ＝ ₀

that a given function p : X → 𝟚 defined on a type X has a root.

We say that a type X is Σ-compact, or simply compact for short, if
this statement is decidable for every p : X → 𝟚. This is equivalent to

  Π p ꞉ X → 𝟚 , (Σ x ꞉ X , p x ＝ ₀) + (Π x ꞉ X , p x ＝ ₁).

We can also ask whether the statements

  ∃ x : X , p x ＝ ₀   and   Π x ꞉ X , p x ＝ ₀

are decidable for every p, and in these cases we say that X is
is ∃-compact and is Π-compact respectively. We have

  Σ-compact X → ∃-compact X → Π-compact X.

In this module we study Σ-compactness, and in the module
WeaklyCompactTypes we study ∃-compact and Π-compact types.

If X is the finite type Fin n for some n : ℕ, then it is
Σ-compact. But even if X is a subtype of Fin 1, or a univalent
proposition, this is not possible in general. Even worse, X may be an
infinite set such as ℕ, and the Σ-compactness of ℕ amounts to Bishop&#39;s
Limited Principle of Omniscience (LPO), which is not provable in any
variety of constructive mathematics. It is even disprovable in some
varieties of constructive mathematics (e.g. if we have continuity or
computability principles), but not in any variety of constructive
mathematics compatible with non-constructive mathematics, such as
ours, in which LPO is an undecided statement. However, even though ℕ∞
is larger than ℕ, in the sense that we have an embedding ℕ → ℕ∞, it
does satisfy the principle of omniscience, or, using the above
terminology, is Σ-compact.

Because of the relation to LPO, we formerly referred to Σ- or
∃-compact sets as &quot;omniscient&quot; sets:

   Martin H. Escardo, Infinite sets that satisfy the principle of
   omniscience in any variety of constructive mathematics. The Journal
   of Symbolic Logic, Vol 78, September 2013, pp. 764-784.
   https://doi.org/10.2178/jsl.7803040

And because of the connection with computation, we called them
exhaustively searchable, or exhaustible or searchable:

   Martin Escardo. Exhaustible sets in higher-type computation. Logical
   Methods in Computer Science, August 27, 2008, Volume 4, Issue 3.
   https://doi.org/10.2168/LMCS-4(3:3)2008

The name &quot;compact&quot; is appropriate, because e.g. in the model of
Kleene-Kreisel spaces for simple types, it does correspond to
topological compactness, as proved in the above LMCS paper.

The name &quot;compact&quot; is also adopted in Longley and Normann&#39;s book
&quot;Higher-Order Computability&quot; (Springer 2015).

We emphasize that here we don&#39;t assume continuity axioms, but all
functions are secretly continuous, and compact sets are secretly
topologically compact, when one reasons constructively.

</a><a id="3123" class="Markup">\begin{code}</a>

<a id="3137" class="Symbol">{-#</a> <a id="3141" class="Keyword">OPTIONS</a> <a id="3149" class="Pragma">--safe</a> <a id="3156" class="Pragma">--without-K</a> <a id="3168" class="Symbol">#-}</a>

<a id="3173" class="Keyword">module</a> <a id="3180" href="TypeTopology.CompactTypes.html" class="Module">TypeTopology.CompactTypes</a> <a id="3206" class="Keyword">where</a>

<a id="3213" class="Keyword">open</a> <a id="3218" class="Keyword">import</a> <a id="3225" href="MLTT.AlternativePlus.html" class="Module">MLTT.AlternativePlus</a>
<a id="3246" class="Keyword">open</a> <a id="3251" class="Keyword">import</a> <a id="3258" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="3279" class="Keyword">open</a> <a id="3284" class="Keyword">import</a> <a id="3291" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="3304" class="Keyword">open</a> <a id="3309" class="Keyword">import</a> <a id="3316" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a>
<a id="3336" class="Keyword">open</a> <a id="3341" class="Keyword">import</a> <a id="3348" href="NotionsOfDecidability.Complemented.html" class="Module">NotionsOfDecidability.Complemented</a>
<a id="3383" class="Keyword">open</a> <a id="3388" class="Keyword">import</a> <a id="3395" href="NotionsOfDecidability.Decidable.html" class="Module">NotionsOfDecidability.Decidable</a>
<a id="3427" class="Keyword">open</a> <a id="3432" class="Keyword">import</a> <a id="3439" href="UF.Base.html" class="Module">UF.Base</a>
<a id="3447" class="Keyword">open</a> <a id="3452" class="Keyword">import</a> <a id="3459" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="3483" class="Keyword">open</a> <a id="3488" class="Keyword">import</a> <a id="3495" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="3504" class="Keyword">open</a> <a id="3509" class="Keyword">import</a> <a id="3516" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="3526" class="Keyword">open</a> <a id="3531" class="Keyword">import</a> <a id="3538" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="3551" class="Keyword">open</a> <a id="3556" class="Keyword">import</a> <a id="3563" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="3575" class="Keyword">open</a> <a id="3580" class="Keyword">import</a> <a id="3587" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="3604" class="Keyword">open</a> <a id="3609" class="Keyword">import</a> <a id="3616" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="3640" class="Keyword">open</a> <a id="3645" class="Keyword">import</a> <a id="3652" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>

<a id="3674" class="Markup">\end{code}</a><a id="3684" class="Background">

We say that a type is compact if for every 𝟚-valued function defined
on it, it decidable whether it has a root:

</a><a id="3799" class="Markup">\begin{code}</a>

<a id="is-Σ-compact"></a><a id="3813" href="TypeTopology.CompactTypes.html#3813" class="Function">is-Σ-compact</a> <a id="3826" class="Symbol">:</a> <a id="3828" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3830" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3832" class="Symbol">→</a> <a id="3834" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3836" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3838" href="TypeTopology.CompactTypes.html#3813" class="Function">is-Σ-compact</a> <a id="3851" href="TypeTopology.CompactTypes.html#3851" class="Bound">X</a> <a id="3853" class="Symbol">=</a> <a id="3855" class="Symbol">(</a><a id="3856" href="TypeTopology.CompactTypes.html#3856" class="Bound">p</a> <a id="3858" class="Symbol">:</a> <a id="3860" href="TypeTopology.CompactTypes.html#3851" class="Bound">X</a> <a id="3862" class="Symbol">→</a> <a id="3864" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="3865" class="Symbol">)</a> <a id="3867" class="Symbol">→</a> <a id="3869" class="Symbol">(</a><a id="3870" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3872" href="TypeTopology.CompactTypes.html#3872" class="Bound">x</a> <a id="3874" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3876" href="TypeTopology.CompactTypes.html#3851" class="Bound">X</a> <a id="3878" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3880" href="TypeTopology.CompactTypes.html#3856" class="Bound">p</a> <a id="3882" href="TypeTopology.CompactTypes.html#3872" class="Bound">x</a> <a id="3884" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3886" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="3887" class="Symbol">)</a> <a id="3889" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3891" class="Symbol">(</a><a id="3892" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="3894" href="TypeTopology.CompactTypes.html#3894" class="Bound">x</a> <a id="3896" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="3898" href="TypeTopology.CompactTypes.html#3851" class="Bound">X</a> <a id="3900" href="MLTT.Pi.html#321" class="Function">,</a> <a id="3902" href="TypeTopology.CompactTypes.html#3856" class="Bound">p</a> <a id="3904" href="TypeTopology.CompactTypes.html#3894" class="Bound">x</a> <a id="3906" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3908" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="3909" class="Symbol">)</a>

<a id="is-compact"></a><a id="3912" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a>  <a id="3924" class="Symbol">=</a> <a id="3926" href="TypeTopology.CompactTypes.html#3813" class="Function">is-Σ-compact</a>

<a id="3940" class="Markup">\end{code}</a><a id="3950" class="Background">

Notice that compactness in this sense is not in general a univalent
proposition (subsingleton). Weaker notions, ∃-compactness and
Π-compactness, that are always propositions are defined and studied in
the module TypeTopology.WeaklyCompactTypes.

The following notion is logically equivalent to the conjunction of
compactness and pointedness, and hence the notation &quot;compact∙&quot;:

</a><a id="4330" class="Markup">\begin{code}</a>

<a id="is-compact∙"></a><a id="4344" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="4356" class="Symbol">:</a> <a id="4358" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4360" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4362" class="Symbol">→</a> <a id="4364" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4366" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4368" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="4380" href="TypeTopology.CompactTypes.html#4380" class="Bound">X</a> <a id="4382" class="Symbol">=</a> <a id="4384" class="Symbol">(</a><a id="4385" href="TypeTopology.CompactTypes.html#4385" class="Bound">p</a> <a id="4387" class="Symbol">:</a> <a id="4389" href="TypeTopology.CompactTypes.html#4380" class="Bound">X</a> <a id="4391" class="Symbol">→</a> <a id="4393" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="4394" class="Symbol">)</a> <a id="4396" class="Symbol">→</a> <a id="4398" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4400" href="TypeTopology.CompactTypes.html#4400" class="Bound">x₀</a> <a id="4403" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4405" href="TypeTopology.CompactTypes.html#4380" class="Bound">X</a> <a id="4407" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4409" class="Symbol">(</a><a id="4410" href="TypeTopology.CompactTypes.html#4385" class="Bound">p</a> <a id="4412" href="TypeTopology.CompactTypes.html#4400" class="Bound">x₀</a> <a id="4415" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4417" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4419" class="Symbol">→</a> <a id="4421" class="Symbol">(</a><a id="4422" href="TypeTopology.CompactTypes.html#4422" class="Bound">x</a> <a id="4424" class="Symbol">:</a> <a id="4426" href="TypeTopology.CompactTypes.html#4380" class="Bound">X</a><a id="4427" class="Symbol">)</a> <a id="4429" class="Symbol">→</a> <a id="4431" href="TypeTopology.CompactTypes.html#4385" class="Bound">p</a> <a id="4433" href="TypeTopology.CompactTypes.html#4422" class="Bound">x</a> <a id="4435" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4437" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="4438" class="Symbol">)</a>

<a id="universal-witness"></a><a id="4441" href="TypeTopology.CompactTypes.html#4441" class="Function">universal-witness</a> <a id="4459" class="Symbol">:</a> <a id="4461" class="Symbol">{</a><a id="4462" href="TypeTopology.CompactTypes.html#4462" class="Bound">X</a> <a id="4464" class="Symbol">:</a> <a id="4466" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4468" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4470" class="Symbol">}</a> <a id="4472" class="Symbol">→</a> <a id="4474" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="4486" href="TypeTopology.CompactTypes.html#4462" class="Bound">X</a> <a id="4488" class="Symbol">→</a> <a id="4490" class="Symbol">(</a><a id="4491" href="TypeTopology.CompactTypes.html#4462" class="Bound">X</a> <a id="4493" class="Symbol">→</a> <a id="4495" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="4496" class="Symbol">)</a> <a id="4498" class="Symbol">→</a> <a id="4500" href="TypeTopology.CompactTypes.html#4462" class="Bound">X</a>
<a id="4502" href="TypeTopology.CompactTypes.html#4441" class="Function">universal-witness</a> <a id="4520" href="TypeTopology.CompactTypes.html#4520" class="Bound">ε</a> <a id="4522" href="TypeTopology.CompactTypes.html#4522" class="Bound">p</a> <a id="4524" class="Symbol">=</a> <a id="4526" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4530" class="Symbol">(</a><a id="4531" href="TypeTopology.CompactTypes.html#4520" class="Bound">ε</a> <a id="4533" href="TypeTopology.CompactTypes.html#4522" class="Bound">p</a><a id="4534" class="Symbol">)</a>

<a id="witness-universality"></a><a id="4537" href="TypeTopology.CompactTypes.html#4537" class="Function">witness-universality</a> <a id="4558" class="Symbol">:</a> <a id="4560" class="Symbol">{</a><a id="4561" href="TypeTopology.CompactTypes.html#4561" class="Bound">X</a> <a id="4563" class="Symbol">:</a> <a id="4565" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4567" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4569" class="Symbol">}</a>
                       <a id="4594" class="Symbol">(</a><a id="4595" href="TypeTopology.CompactTypes.html#4595" class="Bound">ε</a> <a id="4597" class="Symbol">:</a> <a id="4599" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="4611" href="TypeTopology.CompactTypes.html#4561" class="Bound">X</a><a id="4612" class="Symbol">)</a>
                       <a id="4637" class="Symbol">(</a><a id="4638" href="TypeTopology.CompactTypes.html#4638" class="Bound">p</a> <a id="4640" class="Symbol">:</a> <a id="4642" href="TypeTopology.CompactTypes.html#4561" class="Bound">X</a> <a id="4644" class="Symbol">→</a> <a id="4646" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="4647" class="Symbol">)</a>
                     <a id="4670" class="Symbol">→</a> <a id="4672" href="TypeTopology.CompactTypes.html#4638" class="Bound">p</a> <a id="4674" class="Symbol">(</a><a id="4675" href="TypeTopology.CompactTypes.html#4441" class="Function">universal-witness</a> <a id="4693" href="TypeTopology.CompactTypes.html#4595" class="Bound">ε</a> <a id="4695" href="TypeTopology.CompactTypes.html#4638" class="Bound">p</a><a id="4696" class="Symbol">)</a> <a id="4698" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4700" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4702" class="Symbol">→</a> <a id="4704" class="Symbol">(</a><a id="4705" href="TypeTopology.CompactTypes.html#4705" class="Bound">x</a> <a id="4707" class="Symbol">:</a> <a id="4709" href="TypeTopology.CompactTypes.html#4561" class="Bound">X</a><a id="4710" class="Symbol">)</a> <a id="4712" class="Symbol">→</a> <a id="4714" href="TypeTopology.CompactTypes.html#4638" class="Bound">p</a> <a id="4716" href="TypeTopology.CompactTypes.html#4705" class="Bound">x</a> <a id="4718" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4720" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="4722" href="TypeTopology.CompactTypes.html#4537" class="Function">witness-universality</a> <a id="4743" href="TypeTopology.CompactTypes.html#4743" class="Bound">ε</a> <a id="4745" href="TypeTopology.CompactTypes.html#4745" class="Bound">p</a> <a id="4747" class="Symbol">=</a> <a id="4749" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4753" class="Symbol">(</a><a id="4754" href="TypeTopology.CompactTypes.html#4743" class="Bound">ε</a> <a id="4756" href="TypeTopology.CompactTypes.html#4745" class="Bound">p</a><a id="4757" class="Symbol">)</a>

<a id="4760" class="Markup">\end{code}</a><a id="4770" class="Background">

Terminology: we call x₀ the universal witness.

</a><a id="4820" class="Markup">\begin{code}</a>

<a id="compact-pointed-types-are-compact∙"></a><a id="4834" href="TypeTopology.CompactTypes.html#4834" class="Function">compact-pointed-types-are-compact∙</a> <a id="4869" class="Symbol">:</a> <a id="4871" class="Symbol">{</a><a id="4872" href="TypeTopology.CompactTypes.html#4872" class="Bound">X</a> <a id="4874" class="Symbol">:</a> <a id="4876" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4878" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4880" class="Symbol">}</a> <a id="4882" class="Symbol">→</a> <a id="4884" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="4895" href="TypeTopology.CompactTypes.html#4872" class="Bound">X</a> <a id="4897" class="Symbol">→</a> <a id="4899" href="TypeTopology.CompactTypes.html#4872" class="Bound">X</a> <a id="4901" class="Symbol">→</a> <a id="4903" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="4915" href="TypeTopology.CompactTypes.html#4872" class="Bound">X</a>
<a id="4917" href="TypeTopology.CompactTypes.html#4834" class="Function">compact-pointed-types-are-compact∙</a> <a id="4952" class="Symbol">{</a><a id="4953" href="TypeTopology.CompactTypes.html#4953" class="Bound">𝓤</a><a id="4954" class="Symbol">}</a> <a id="4956" class="Symbol">{</a><a id="4957" href="TypeTopology.CompactTypes.html#4957" class="Bound">X</a><a id="4958" class="Symbol">}</a> <a id="4960" href="TypeTopology.CompactTypes.html#4960" class="Bound">φ</a> <a id="4962" href="TypeTopology.CompactTypes.html#4962" class="Bound">x₀</a> <a id="4965" href="TypeTopology.CompactTypes.html#4965" class="Bound">p</a> <a id="4967" class="Symbol">=</a> <a id="4969" href="TypeTopology.CompactTypes.html#4986" class="Function">γ</a> <a id="4971" class="Symbol">(</a><a id="4972" href="TypeTopology.CompactTypes.html#4960" class="Bound">φ</a> <a id="4974" href="TypeTopology.CompactTypes.html#4965" class="Bound">p</a><a id="4975" class="Symbol">)</a>
 <a id="4978" class="Keyword">where</a>
  <a id="4986" href="TypeTopology.CompactTypes.html#4986" class="Function">γ</a> <a id="4988" class="Symbol">:</a> <a id="4990" class="Symbol">(</a><a id="4991" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4993" href="TypeTopology.CompactTypes.html#4993" class="Bound">x</a> <a id="4995" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4997" href="TypeTopology.CompactTypes.html#4957" class="Bound">X</a> <a id="4999" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5001" href="TypeTopology.CompactTypes.html#4965" class="Bound">p</a> <a id="5003" href="TypeTopology.CompactTypes.html#4993" class="Bound">x</a> <a id="5005" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5007" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5008" class="Symbol">)</a> <a id="5010" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5012" class="Symbol">((</a><a id="5014" href="TypeTopology.CompactTypes.html#5014" class="Bound">x</a> <a id="5016" class="Symbol">:</a> <a id="5018" href="TypeTopology.CompactTypes.html#4957" class="Bound">X</a><a id="5019" class="Symbol">)</a> <a id="5021" class="Symbol">→</a> <a id="5023" href="TypeTopology.CompactTypes.html#4965" class="Bound">p</a> <a id="5025" href="TypeTopology.CompactTypes.html#5014" class="Bound">x</a> <a id="5027" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5029" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5030" class="Symbol">)</a>
    <a id="5036" class="Symbol">→</a> <a id="5038" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5040" href="TypeTopology.CompactTypes.html#5040" class="Bound">x₀</a> <a id="5043" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5045" href="TypeTopology.CompactTypes.html#4957" class="Bound">X</a> <a id="5047" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5049" class="Symbol">(</a><a id="5050" href="TypeTopology.CompactTypes.html#4965" class="Bound">p</a> <a id="5052" href="TypeTopology.CompactTypes.html#5040" class="Bound">x₀</a> <a id="5055" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5057" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="5059" class="Symbol">→</a> <a id="5061" class="Symbol">(</a><a id="5062" href="TypeTopology.CompactTypes.html#5062" class="Bound">x</a> <a id="5064" class="Symbol">:</a> <a id="5066" href="TypeTopology.CompactTypes.html#4957" class="Bound">X</a><a id="5067" class="Symbol">)</a> <a id="5069" class="Symbol">→</a> <a id="5071" href="TypeTopology.CompactTypes.html#4965" class="Bound">p</a> <a id="5073" href="TypeTopology.CompactTypes.html#5062" class="Bound">x</a> <a id="5075" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5077" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5078" class="Symbol">)</a>
  <a id="5082" href="TypeTopology.CompactTypes.html#4986" class="Function">γ</a> <a id="5084" class="Symbol">(</a><a id="5085" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5089" class="Symbol">(</a><a id="5090" href="TypeTopology.CompactTypes.html#5090" class="Bound">x</a> <a id="5092" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5094" href="TypeTopology.CompactTypes.html#5094" class="Bound">r</a><a id="5095" class="Symbol">))</a> <a id="5098" class="Symbol">=</a> <a id="5100" href="TypeTopology.CompactTypes.html#5090" class="Bound">x</a> <a id="5102" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5104" class="Symbol">(λ</a> <a id="5107" href="TypeTopology.CompactTypes.html#5107" class="Bound">s</a> <a id="5109" class="Symbol">→</a> <a id="5111" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5118" class="Symbol">(</a><a id="5119" href="MLTT.Two-Properties.html#3197" class="Function">equal-₀-different-from-₁</a> <a id="5144" href="TypeTopology.CompactTypes.html#5094" class="Bound">r</a> <a id="5146" href="TypeTopology.CompactTypes.html#5107" class="Bound">s</a><a id="5147" class="Symbol">))</a>
  <a id="5152" href="TypeTopology.CompactTypes.html#4986" class="Function">γ</a> <a id="5154" class="Symbol">(</a><a id="5155" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5159" href="TypeTopology.CompactTypes.html#5159" class="Bound">f</a><a id="5160" class="Symbol">)</a>       <a id="5168" class="Symbol">=</a> <a id="5170" href="TypeTopology.CompactTypes.html#4962" class="Bound">x₀</a> <a id="5173" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5175" class="Symbol">(λ</a> <a id="5178" href="TypeTopology.CompactTypes.html#5178" class="Bound">r</a> <a id="5180" class="Symbol">→</a> <a id="5182" href="TypeTopology.CompactTypes.html#5159" class="Bound">f</a><a id="5183" class="Symbol">)</a>

<a id="compact∙-types-are-compact"></a><a id="5186" href="TypeTopology.CompactTypes.html#5186" class="Function">compact∙-types-are-compact</a> <a id="5213" class="Symbol">:</a> <a id="5215" class="Symbol">{</a><a id="5216" href="TypeTopology.CompactTypes.html#5216" class="Bound">X</a> <a id="5218" class="Symbol">:</a> <a id="5220" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5222" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5224" class="Symbol">}</a> <a id="5226" class="Symbol">→</a> <a id="5228" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="5240" href="TypeTopology.CompactTypes.html#5216" class="Bound">X</a> <a id="5242" class="Symbol">→</a> <a id="5244" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="5255" href="TypeTopology.CompactTypes.html#5216" class="Bound">X</a>
<a id="5257" href="TypeTopology.CompactTypes.html#5186" class="Function">compact∙-types-are-compact</a> <a id="5284" class="Symbol">{</a><a id="5285" href="TypeTopology.CompactTypes.html#5285" class="Bound">𝓤</a><a id="5286" class="Symbol">}</a> <a id="5288" class="Symbol">{</a><a id="5289" href="TypeTopology.CompactTypes.html#5289" class="Bound">X</a><a id="5290" class="Symbol">}</a> <a id="5292" href="TypeTopology.CompactTypes.html#5292" class="Bound">ε</a> <a id="5294" href="TypeTopology.CompactTypes.html#5294" class="Bound">p</a> <a id="5296" class="Symbol">=</a> <a id="5298" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="5315" href="TypeTopology.CompactTypes.html#5375" class="Function">case₀</a> <a id="5321" href="TypeTopology.CompactTypes.html#5464" class="Function">case₁</a>
 <a id="5328" class="Keyword">where</a>
  <a id="5336" href="TypeTopology.CompactTypes.html#5336" class="Function">x₀</a> <a id="5339" class="Symbol">:</a> <a id="5341" href="TypeTopology.CompactTypes.html#5289" class="Bound">X</a>
  <a id="5345" href="TypeTopology.CompactTypes.html#5336" class="Function">x₀</a> <a id="5348" class="Symbol">=</a> <a id="5350" href="TypeTopology.CompactTypes.html#4441" class="Function">universal-witness</a> <a id="5368" href="TypeTopology.CompactTypes.html#5292" class="Bound">ε</a> <a id="5370" href="TypeTopology.CompactTypes.html#5294" class="Bound">p</a>

  <a id="5375" href="TypeTopology.CompactTypes.html#5375" class="Function">case₀</a> <a id="5381" class="Symbol">:</a> <a id="5383" href="TypeTopology.CompactTypes.html#5294" class="Bound">p</a> <a id="5385" href="TypeTopology.CompactTypes.html#5336" class="Function">x₀</a> <a id="5388" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5390" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="5392" class="Symbol">→</a> <a id="5394" class="Symbol">(</a><a id="5395" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5397" href="TypeTopology.CompactTypes.html#5397" class="Bound">x</a> <a id="5399" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5401" href="TypeTopology.CompactTypes.html#5289" class="Bound">X</a> <a id="5403" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5405" href="TypeTopology.CompactTypes.html#5294" class="Bound">p</a> <a id="5407" href="TypeTopology.CompactTypes.html#5397" class="Bound">x</a> <a id="5409" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5411" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5412" class="Symbol">)</a> <a id="5414" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5416" class="Symbol">((</a><a id="5418" href="TypeTopology.CompactTypes.html#5418" class="Bound">x</a> <a id="5420" class="Symbol">:</a> <a id="5422" href="TypeTopology.CompactTypes.html#5289" class="Bound">X</a><a id="5423" class="Symbol">)</a> <a id="5425" class="Symbol">→</a> <a id="5427" href="TypeTopology.CompactTypes.html#5294" class="Bound">p</a> <a id="5429" href="TypeTopology.CompactTypes.html#5418" class="Bound">x</a> <a id="5431" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5433" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5434" class="Symbol">)</a>
  <a id="5438" href="TypeTopology.CompactTypes.html#5375" class="Function">case₀</a> <a id="5444" href="TypeTopology.CompactTypes.html#5444" class="Bound">r</a> <a id="5446" class="Symbol">=</a> <a id="5448" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5452" class="Symbol">(</a><a id="5453" href="TypeTopology.CompactTypes.html#5336" class="Function">x₀</a> <a id="5456" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5458" href="TypeTopology.CompactTypes.html#5444" class="Bound">r</a><a id="5459" class="Symbol">)</a>

  <a id="5464" href="TypeTopology.CompactTypes.html#5464" class="Function">case₁</a> <a id="5470" class="Symbol">:</a> <a id="5472" href="TypeTopology.CompactTypes.html#5294" class="Bound">p</a> <a id="5474" href="TypeTopology.CompactTypes.html#5336" class="Function">x₀</a> <a id="5477" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5479" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="5481" class="Symbol">→</a> <a id="5483" class="Symbol">(</a><a id="5484" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5486" href="TypeTopology.CompactTypes.html#5486" class="Bound">x</a> <a id="5488" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5490" href="TypeTopology.CompactTypes.html#5289" class="Bound">X</a> <a id="5492" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5494" href="TypeTopology.CompactTypes.html#5294" class="Bound">p</a> <a id="5496" href="TypeTopology.CompactTypes.html#5486" class="Bound">x</a> <a id="5498" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5500" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5501" class="Symbol">)</a> <a id="5503" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5505" class="Symbol">((</a><a id="5507" href="TypeTopology.CompactTypes.html#5507" class="Bound">x</a> <a id="5509" class="Symbol">:</a> <a id="5511" href="TypeTopology.CompactTypes.html#5289" class="Bound">X</a><a id="5512" class="Symbol">)</a> <a id="5514" class="Symbol">→</a> <a id="5516" href="TypeTopology.CompactTypes.html#5294" class="Bound">p</a> <a id="5518" href="TypeTopology.CompactTypes.html#5507" class="Bound">x</a> <a id="5520" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5522" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5523" class="Symbol">)</a>
  <a id="5527" href="TypeTopology.CompactTypes.html#5464" class="Function">case₁</a> <a id="5533" href="TypeTopology.CompactTypes.html#5533" class="Bound">r</a> <a id="5535" class="Symbol">=</a> <a id="5537" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5541" class="Symbol">(</a><a id="5542" href="TypeTopology.CompactTypes.html#4537" class="Function">witness-universality</a> <a id="5563" href="TypeTopology.CompactTypes.html#5292" class="Bound">ε</a> <a id="5565" href="TypeTopology.CompactTypes.html#5294" class="Bound">p</a> <a id="5567" href="TypeTopology.CompactTypes.html#5533" class="Bound">r</a><a id="5568" class="Symbol">)</a>

<a id="compact∙-types-are-pointed"></a><a id="5571" href="TypeTopology.CompactTypes.html#5571" class="Function">compact∙-types-are-pointed</a> <a id="5598" class="Symbol">:</a> <a id="5600" class="Symbol">{</a><a id="5601" href="TypeTopology.CompactTypes.html#5601" class="Bound">X</a> <a id="5603" class="Symbol">:</a> <a id="5605" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5607" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5609" class="Symbol">}</a> <a id="5611" class="Symbol">→</a> <a id="5613" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="5625" href="TypeTopology.CompactTypes.html#5601" class="Bound">X</a> <a id="5627" class="Symbol">→</a> <a id="5629" href="TypeTopology.CompactTypes.html#5601" class="Bound">X</a>
<a id="5631" href="TypeTopology.CompactTypes.html#5571" class="Function">compact∙-types-are-pointed</a> <a id="5658" href="TypeTopology.CompactTypes.html#5658" class="Bound">ε</a> <a id="5660" class="Symbol">=</a> <a id="5662" href="TypeTopology.CompactTypes.html#4441" class="Function">universal-witness</a> <a id="5680" href="TypeTopology.CompactTypes.html#5658" class="Bound">ε</a> <a id="5682" class="Symbol">(λ</a> <a id="5685" href="TypeTopology.CompactTypes.html#5685" class="Bound">x</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5690" class="Symbol">)</a>

<a id="5693" class="Markup">\end{code}</a><a id="5703" class="Background">

There are examples where pointedness is crucial. For instance, the
product of a family of compact-pointed types indexed by a subsingleton
is always compact (pointed), but the assumption that this holds
without the assumption of pointedness implies weak excluded middle
(the negation of any proposition is decidable).

For example, every finite set is compact, and in particular the set 𝟚
of binary digits ₀ and ₁ is compact. To find x₀ : 𝟚 such that

   (†) p x₀ ＝ ₁ → ∀ (x : X) → p x ＝ ₁,

we can check whether p ₀ ＝ ₁ and p ₁ ＝ ₁.

     If this is the case, then ∀ (x : X) → p x ＝ ₁ holds, which is
     the conclusion the implication (†), and hence we can take any
     x₀ : 𝟚 to make (†) hold.

     Otherwise, we can take any x₀ such that p x₀ ＝ ₀ so that the
     implication (†) holds vacuously.

That is, either the conclusion ∀ (x : X) → p x ＝ ₁ of (†) holds, or
its premise p x₀ ＝ ₁ fails for suitable x₀.

However, there is a more direct proof: we claim that, without
checking the two possibilities, we can always take x₀ = p ₀.
(Cf. Section 8.1 of the LMCS&#39;2008 paper.)

</a><a id="6788" class="Markup">\begin{code}</a>

<a id="𝟚-is-compact∙"></a><a id="6802" href="TypeTopology.CompactTypes.html#6802" class="Function">𝟚-is-compact∙</a> <a id="6816" class="Symbol">:</a> <a id="6818" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="6830" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="6832" href="TypeTopology.CompactTypes.html#6802" class="Function">𝟚-is-compact∙</a> <a id="6846" href="TypeTopology.CompactTypes.html#6846" class="Bound">p</a> <a id="6848" class="Symbol">=</a> <a id="6850" href="TypeTopology.CompactTypes.html#6906" class="Function">x₀</a> <a id="6853" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6855" class="Symbol">(λ</a> <a id="6858" href="TypeTopology.CompactTypes.html#6858" class="Bound">r</a> <a id="6860" class="Symbol">→</a> <a id="6862" href="MLTT.Two.html#154" class="Function">𝟚-induction</a> <a id="6874" class="Symbol">(</a><a id="6875" href="TypeTopology.CompactTypes.html#7011" class="Function">lemma₀</a> <a id="6882" href="TypeTopology.CompactTypes.html#6858" class="Bound">r</a><a id="6883" class="Symbol">)</a> <a id="6885" class="Symbol">(</a><a id="6886" href="TypeTopology.CompactTypes.html#7092" class="Function">lemma₁</a> <a id="6893" href="TypeTopology.CompactTypes.html#6858" class="Bound">r</a><a id="6894" class="Symbol">))</a>
 <a id="6898" class="Keyword">where</a>
  <a id="6906" href="TypeTopology.CompactTypes.html#6906" class="Function">x₀</a> <a id="6909" class="Symbol">:</a> <a id="6911" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="6915" href="TypeTopology.CompactTypes.html#6906" class="Function">x₀</a> <a id="6918" class="Symbol">=</a> <a id="6920" href="TypeTopology.CompactTypes.html#6846" class="Bound">p</a> <a id="6922" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>

  <a id="6927" href="TypeTopology.CompactTypes.html#6927" class="Function">claim</a> <a id="6933" class="Symbol">:</a> <a id="6935" href="TypeTopology.CompactTypes.html#6846" class="Bound">p</a> <a id="6937" href="TypeTopology.CompactTypes.html#6906" class="Function">x₀</a> <a id="6940" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6942" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6944" class="Symbol">→</a> <a id="6946" href="TypeTopology.CompactTypes.html#6846" class="Bound">p</a> <a id="6948" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6950" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6952" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6954" class="Symbol">→</a> <a id="6956" href="TypeTopology.CompactTypes.html#6846" class="Bound">p</a> <a id="6958" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6960" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6962" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="6966" href="TypeTopology.CompactTypes.html#6927" class="Function">claim</a> <a id="6972" href="TypeTopology.CompactTypes.html#6972" class="Bound">r</a> <a id="6974" href="TypeTopology.CompactTypes.html#6974" class="Bound">s</a> <a id="6976" class="Symbol">=</a> <a id="6978" href="MLTT.Id.html#734" class="Function">transport</a> <a id="6988" class="Symbol">(λ</a> <a id="6991" href="TypeTopology.CompactTypes.html#6991" class="Bound">-</a> <a id="6993" class="Symbol">→</a> <a id="6995" href="TypeTopology.CompactTypes.html#6846" class="Bound">p</a> <a id="6997" href="TypeTopology.CompactTypes.html#6991" class="Bound">-</a> <a id="6999" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7001" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7002" class="Symbol">)</a> <a id="7004" href="TypeTopology.CompactTypes.html#6974" class="Bound">s</a> <a id="7006" href="TypeTopology.CompactTypes.html#6972" class="Bound">r</a>

  <a id="7011" href="TypeTopology.CompactTypes.html#7011" class="Function">lemma₀</a> <a id="7018" class="Symbol">:</a> <a id="7020" href="TypeTopology.CompactTypes.html#6846" class="Bound">p</a> <a id="7022" href="TypeTopology.CompactTypes.html#6906" class="Function">x₀</a> <a id="7025" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7027" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7029" class="Symbol">→</a> <a id="7031" href="TypeTopology.CompactTypes.html#6846" class="Bound">p</a> <a id="7033" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7035" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7037" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="7041" href="TypeTopology.CompactTypes.html#7011" class="Function">lemma₀</a> <a id="7048" href="TypeTopology.CompactTypes.html#7048" class="Bound">r</a> <a id="7050" class="Symbol">=</a> <a id="7052" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="7069" class="Symbol">(</a><a id="7070" href="TypeTopology.CompactTypes.html#6927" class="Function">claim</a> <a id="7076" href="TypeTopology.CompactTypes.html#7048" class="Bound">r</a><a id="7077" class="Symbol">)</a> <a id="7079" class="Symbol">(λ</a> <a id="7082" href="TypeTopology.CompactTypes.html#7082" class="Bound">s</a> <a id="7084" class="Symbol">→</a> <a id="7086" href="TypeTopology.CompactTypes.html#7082" class="Bound">s</a><a id="7087" class="Symbol">)</a>

  <a id="7092" href="TypeTopology.CompactTypes.html#7092" class="Function">lemma₁</a> <a id="7099" class="Symbol">:</a> <a id="7101" href="TypeTopology.CompactTypes.html#6846" class="Bound">p</a> <a id="7103" href="TypeTopology.CompactTypes.html#6906" class="Function">x₀</a> <a id="7106" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7108" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7110" class="Symbol">→</a> <a id="7112" href="TypeTopology.CompactTypes.html#6846" class="Bound">p</a> <a id="7114" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7116" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7118" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="7122" href="TypeTopology.CompactTypes.html#7092" class="Function">lemma₁</a> <a id="7129" href="TypeTopology.CompactTypes.html#7129" class="Bound">r</a> <a id="7131" class="Symbol">=</a> <a id="7133" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7143" class="Symbol">(λ</a> <a id="7146" href="TypeTopology.CompactTypes.html#7146" class="Bound">-</a> <a id="7148" class="Symbol">→</a> <a id="7150" href="TypeTopology.CompactTypes.html#6846" class="Bound">p</a> <a id="7152" href="TypeTopology.CompactTypes.html#7146" class="Bound">-</a> <a id="7154" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7156" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7157" class="Symbol">)</a> <a id="7159" class="Symbol">(</a><a id="7160" href="TypeTopology.CompactTypes.html#7011" class="Function">lemma₀</a> <a id="7167" href="TypeTopology.CompactTypes.html#7129" class="Bound">r</a><a id="7168" class="Symbol">)</a> <a id="7170" href="TypeTopology.CompactTypes.html#7129" class="Bound">r</a>

<a id="𝟚-is-compact"></a><a id="7173" href="TypeTopology.CompactTypes.html#7173" class="Function">𝟚-is-compact</a> <a id="7186" class="Symbol">:</a> <a id="7188" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="7199" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="7201" href="TypeTopology.CompactTypes.html#7173" class="Function">𝟚-is-compact</a> <a id="7214" class="Symbol">=</a> <a id="7216" href="TypeTopology.CompactTypes.html#5186" class="Function">compact∙-types-are-compact</a> <a id="7243" href="TypeTopology.CompactTypes.html#6802" class="Function">𝟚-is-compact∙</a>

<a id="7258" class="Markup">\end{code}</a><a id="7268" class="Background">

Even though excluded middle is undecided, the set Ω 𝓤 of univalent
propositions in any universe 𝓤 is compact, assuming functional and
propositional extensionality, which are consequences of univalence:

</a><a id="7473" class="Markup">\begin{code}</a>

<a id="Ω-is-compact∙"></a><a id="7487" href="TypeTopology.CompactTypes.html#7487" class="Function">Ω-is-compact∙</a> <a id="7501" class="Symbol">:</a> <a id="7503" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7510" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7512" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7514" class="Symbol">→</a> <a id="7516" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="7524" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7526" class="Symbol">→</a> <a id="7528" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="7540" class="Symbol">(</a><a id="7541" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7543" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7544" class="Symbol">)</a>
<a id="7546" href="TypeTopology.CompactTypes.html#7487" class="Function">Ω-is-compact∙</a> <a id="7560" class="Symbol">{</a><a id="7561" href="TypeTopology.CompactTypes.html#7561" class="Bound">𝓤</a><a id="7562" class="Symbol">}</a> <a id="7564" href="TypeTopology.CompactTypes.html#7564" class="Bound">fe</a> <a id="7567" href="TypeTopology.CompactTypes.html#7567" class="Bound">pe</a> <a id="7570" href="TypeTopology.CompactTypes.html#7570" class="Bound">p</a> <a id="7572" class="Symbol">=</a> <a id="7574" href="TypeTopology.CompactTypes.html#7847" class="Function">γ</a>
  <a id="7578" class="Keyword">where</a>
   <a id="7587" href="TypeTopology.CompactTypes.html#7587" class="Function">A</a> <a id="7589" class="Symbol">=</a> <a id="7591" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7593" href="TypeTopology.CompactTypes.html#7593" class="Bound">x₀</a> <a id="7596" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7598" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7600" href="TypeTopology.CompactTypes.html#7561" class="Bound">𝓤</a> <a id="7602" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7604" class="Symbol">(</a><a id="7605" href="TypeTopology.CompactTypes.html#7570" class="Bound">p</a> <a id="7607" href="TypeTopology.CompactTypes.html#7593" class="Bound">x₀</a> <a id="7610" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7612" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7614" class="Symbol">→</a> <a id="7616" class="Symbol">(</a><a id="7617" href="TypeTopology.CompactTypes.html#7617" class="Bound">x</a> <a id="7619" class="Symbol">:</a> <a id="7621" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7623" href="TypeTopology.CompactTypes.html#7561" class="Bound">𝓤</a><a id="7624" class="Symbol">)</a> <a id="7626" class="Symbol">→</a> <a id="7628" href="TypeTopology.CompactTypes.html#7570" class="Bound">p</a> <a id="7630" href="TypeTopology.CompactTypes.html#7617" class="Bound">x</a> <a id="7632" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7634" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7635" class="Symbol">)</a>

   <a id="7641" href="TypeTopology.CompactTypes.html#7641" class="Function">a</a> <a id="7643" class="Symbol">:</a> <a id="7645" href="TypeTopology.CompactTypes.html#7570" class="Bound">p</a> <a id="7647" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="7649" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7651" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7653" class="Symbol">→</a> <a id="7655" href="TypeTopology.CompactTypes.html#7587" class="Function">A</a>
   <a id="7660" href="TypeTopology.CompactTypes.html#7641" class="Function">a</a> <a id="7662" href="TypeTopology.CompactTypes.html#7662" class="Bound">r</a> <a id="7664" class="Symbol">=</a> <a id="7666" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="7668" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7670" class="Symbol">λ</a> <a id="7672" href="TypeTopology.CompactTypes.html#7672" class="Bound">s</a> <a id="7674" class="Symbol">→</a> <a id="7676" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a>
                    <a id="7713" class="Symbol">(</a><a id="7714" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>   <a id="7718" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7721" href="TypeTopology.CompactTypes.html#7662" class="Bound">r</a> <a id="7723" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="7726" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="7749" href="TypeTopology.CompactTypes.html#7570" class="Bound">p</a> <a id="7751" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="7753" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7756" href="TypeTopology.CompactTypes.html#7672" class="Bound">s</a> <a id="7758" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="7781" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>   <a id="7785" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="7786" class="Symbol">)</a>

   <a id="7792" href="TypeTopology.CompactTypes.html#7792" class="Function">b</a> <a id="7794" class="Symbol">:</a> <a id="7796" href="TypeTopology.CompactTypes.html#7570" class="Bound">p</a> <a id="7798" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="7800" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7802" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7804" class="Symbol">→</a> <a id="7806" href="TypeTopology.CompactTypes.html#7587" class="Function">A</a>
   <a id="7811" href="TypeTopology.CompactTypes.html#7792" class="Function">b</a> <a id="7813" href="TypeTopology.CompactTypes.html#7813" class="Bound">r</a> <a id="7815" class="Symbol">=</a> <a id="7817" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="7819" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7821" href="UF.DiscreteAndSeparated.html#13843" class="Function">⊥-⊤-density</a> <a id="7833" href="TypeTopology.CompactTypes.html#7564" class="Bound">fe</a> <a id="7836" href="TypeTopology.CompactTypes.html#7567" class="Bound">pe</a> <a id="7839" href="TypeTopology.CompactTypes.html#7570" class="Bound">p</a> <a id="7841" href="TypeTopology.CompactTypes.html#7813" class="Bound">r</a>

   <a id="7847" href="TypeTopology.CompactTypes.html#7847" class="Function">γ</a> <a id="7849" class="Symbol">:</a> <a id="7851" href="TypeTopology.CompactTypes.html#7587" class="Function">A</a>
   <a id="7856" href="TypeTopology.CompactTypes.html#7847" class="Function">γ</a> <a id="7858" class="Symbol">=</a> <a id="7860" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="7877" href="TypeTopology.CompactTypes.html#7641" class="Function">a</a> <a id="7879" href="TypeTopology.CompactTypes.html#7792" class="Function">b</a>

<a id="𝟙-is-compact∙"></a><a id="7882" href="TypeTopology.CompactTypes.html#7882" class="Function">𝟙-is-compact∙</a> <a id="7896" class="Symbol">:</a> <a id="7898" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="7910" class="Symbol">(</a><a id="7911" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="7913" class="Symbol">{</a><a id="7914" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7915" class="Symbol">})</a>
<a id="7918" href="TypeTopology.CompactTypes.html#7882" class="Function">𝟙-is-compact∙</a> <a id="7932" href="TypeTopology.CompactTypes.html#7932" class="Bound">p</a> <a id="7934" class="Symbol">=</a> <a id="7936" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="7938" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7940" href="TypeTopology.CompactTypes.html#7951" class="Function">f</a>
 <a id="7943" class="Keyword">where</a>
  <a id="7951" href="TypeTopology.CompactTypes.html#7951" class="Function">f</a> <a id="7953" class="Symbol">:</a> <a id="7955" class="Symbol">(</a><a id="7956" href="TypeTopology.CompactTypes.html#7956" class="Bound">r</a> <a id="7958" class="Symbol">:</a> <a id="7960" href="TypeTopology.CompactTypes.html#7932" class="Bound">p</a> <a id="7962" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="7964" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7966" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="7967" class="Symbol">)</a> <a id="7969" class="Symbol">(</a><a id="7970" href="TypeTopology.CompactTypes.html#7970" class="Bound">x</a> <a id="7972" class="Symbol">:</a> <a id="7974" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="7975" class="Symbol">)</a> <a id="7977" class="Symbol">→</a> <a id="7979" href="TypeTopology.CompactTypes.html#7932" class="Bound">p</a> <a id="7981" href="TypeTopology.CompactTypes.html#7970" class="Bound">x</a> <a id="7983" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7985" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="7989" href="TypeTopology.CompactTypes.html#7951" class="Function">f</a> <a id="7991" href="TypeTopology.CompactTypes.html#7991" class="Bound">r</a> <a id="7993" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="7995" class="Symbol">=</a> <a id="7997" href="TypeTopology.CompactTypes.html#7991" class="Bound">r</a>

<a id="8000" class="Markup">\end{code}</a><a id="8010" class="Background">

In this module we prove some closure properties of compact
sets. Before doing this, we investigate their general nature.

We first show that the universal witness x₀ is a root of p if and
only if p has a root.

</a><a id="8223" class="Markup">\begin{code}</a>

<a id="_is-a-root-of_"></a><a id="8237" href="TypeTopology.CompactTypes.html#8237" class="Function Operator">_is-a-root-of_</a> <a id="8252" class="Symbol">:</a> <a id="8254" class="Symbol">{</a><a id="8255" href="TypeTopology.CompactTypes.html#8255" class="Bound">X</a> <a id="8257" class="Symbol">:</a> <a id="8259" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8261" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8263" class="Symbol">}</a> <a id="8265" class="Symbol">→</a> <a id="8267" href="TypeTopology.CompactTypes.html#8255" class="Bound">X</a> <a id="8269" class="Symbol">→</a> <a id="8271" class="Symbol">(</a><a id="8272" href="TypeTopology.CompactTypes.html#8255" class="Bound">X</a> <a id="8274" class="Symbol">→</a> <a id="8276" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8277" class="Symbol">)</a> <a id="8279" class="Symbol">→</a> <a id="8281" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="8284" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="8286" href="TypeTopology.CompactTypes.html#8286" class="Bound">x</a> <a id="8288" href="TypeTopology.CompactTypes.html#8237" class="Function Operator">is-a-root-of</a> <a id="8301" href="TypeTopology.CompactTypes.html#8301" class="Bound">p</a> <a id="8303" class="Symbol">=</a> <a id="8305" href="TypeTopology.CompactTypes.html#8301" class="Bound">p</a> <a id="8307" href="TypeTopology.CompactTypes.html#8286" class="Bound">x</a> <a id="8309" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8311" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>

<a id="_has-a-root"></a><a id="8314" href="TypeTopology.CompactTypes.html#8314" class="Function Operator">_has-a-root</a> <a id="8326" class="Symbol">:</a> <a id="8328" class="Symbol">{</a><a id="8329" href="TypeTopology.CompactTypes.html#8329" class="Bound">X</a> <a id="8331" class="Symbol">:</a> <a id="8333" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8335" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8337" class="Symbol">}</a> <a id="8339" class="Symbol">→</a> <a id="8341" class="Symbol">(</a><a id="8342" href="TypeTopology.CompactTypes.html#8329" class="Bound">X</a> <a id="8344" class="Symbol">→</a> <a id="8346" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8347" class="Symbol">)</a> <a id="8349" class="Symbol">→</a> <a id="8351" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8353" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="8355" href="TypeTopology.CompactTypes.html#8355" class="Bound">p</a> <a id="8357" href="TypeTopology.CompactTypes.html#8314" class="Function Operator">has-a-root</a> <a id="8368" class="Symbol">=</a> <a id="8370" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8372" href="TypeTopology.CompactTypes.html#8372" class="Bound">x</a> <a id="8374" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8376" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="8383" href="TypeTopology.CompactTypes.html#8355" class="Bound">p</a> <a id="8385" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8387" href="TypeTopology.CompactTypes.html#8372" class="Bound">x</a> <a id="8389" href="TypeTopology.CompactTypes.html#8237" class="Function Operator">is-a-root-of</a> <a id="8402" href="TypeTopology.CompactTypes.html#8355" class="Bound">p</a>

<a id="putative-root"></a><a id="8405" href="TypeTopology.CompactTypes.html#8405" class="Function">putative-root</a> <a id="8419" class="Symbol">:</a> <a id="8421" class="Symbol">{</a><a id="8422" href="TypeTopology.CompactTypes.html#8422" class="Bound">X</a> <a id="8424" class="Symbol">:</a> <a id="8426" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8428" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8430" class="Symbol">}</a>
              <a id="8446" class="Symbol">→</a> <a id="8448" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="8460" href="TypeTopology.CompactTypes.html#8422" class="Bound">X</a>
              <a id="8476" class="Symbol">→</a> <a id="8478" class="Symbol">(</a><a id="8479" href="TypeTopology.CompactTypes.html#8479" class="Bound">p</a> <a id="8481" class="Symbol">:</a> <a id="8483" href="TypeTopology.CompactTypes.html#8422" class="Bound">X</a> <a id="8485" class="Symbol">→</a> <a id="8487" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8488" class="Symbol">)</a>
              <a id="8504" class="Symbol">→</a> <a id="8506" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8508" href="TypeTopology.CompactTypes.html#8508" class="Bound">x₀</a> <a id="8511" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8513" href="TypeTopology.CompactTypes.html#8422" class="Bound">X</a> <a id="8515" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8517" class="Symbol">(</a><a id="8518" href="TypeTopology.CompactTypes.html#8479" class="Bound">p</a> <a id="8520" href="TypeTopology.CompactTypes.html#8314" class="Function Operator">has-a-root</a> <a id="8531" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="8533" href="TypeTopology.CompactTypes.html#8508" class="Bound">x₀</a> <a id="8536" href="TypeTopology.CompactTypes.html#8237" class="Function Operator">is-a-root-of</a> <a id="8549" href="TypeTopology.CompactTypes.html#8479" class="Bound">p</a><a id="8550" class="Symbol">)</a>
<a id="8552" href="TypeTopology.CompactTypes.html#8405" class="Function">putative-root</a> <a id="8566" class="Symbol">{</a><a id="8567" href="TypeTopology.CompactTypes.html#8567" class="Bound">𝓤</a><a id="8568" class="Symbol">}</a> <a id="8570" class="Symbol">{</a><a id="8571" href="TypeTopology.CompactTypes.html#8571" class="Bound">X</a><a id="8572" class="Symbol">}</a> <a id="8574" href="TypeTopology.CompactTypes.html#8574" class="Bound">ε</a> <a id="8576" href="TypeTopology.CompactTypes.html#8576" class="Bound">p</a> <a id="8578" class="Symbol">=</a> <a id="8580" href="TypeTopology.CompactTypes.html#8610" class="Function">x₀</a> <a id="8583" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8585" href="TypeTopology.CompactTypes.html#8780" class="Function">lemma₀</a> <a id="8592" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8594" href="TypeTopology.CompactTypes.html#8946" class="Function">lemma₁</a>
 <a id="8602" class="Keyword">where</a>
  <a id="8610" href="TypeTopology.CompactTypes.html#8610" class="Function">x₀</a> <a id="8613" class="Symbol">:</a> <a id="8615" href="TypeTopology.CompactTypes.html#8571" class="Bound">X</a>
  <a id="8619" href="TypeTopology.CompactTypes.html#8610" class="Function">x₀</a> <a id="8622" class="Symbol">=</a> <a id="8624" href="TypeTopology.CompactTypes.html#4441" class="Function">universal-witness</a> <a id="8642" href="TypeTopology.CompactTypes.html#8574" class="Bound">ε</a> <a id="8644" href="TypeTopology.CompactTypes.html#8576" class="Bound">p</a>

  <a id="8649" href="TypeTopology.CompactTypes.html#8649" class="Function">lemma</a> <a id="8655" class="Symbol">:</a> <a id="8657" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8659" class="Symbol">((</a><a id="8661" href="TypeTopology.CompactTypes.html#8661" class="Bound">x</a> <a id="8663" class="Symbol">:</a> <a id="8665" href="TypeTopology.CompactTypes.html#8571" class="Bound">X</a><a id="8666" class="Symbol">)</a> <a id="8668" class="Symbol">→</a> <a id="8670" href="TypeTopology.CompactTypes.html#8576" class="Bound">p</a> <a id="8672" href="TypeTopology.CompactTypes.html#8661" class="Bound">x</a> <a id="8674" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8676" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8677" class="Symbol">)</a> <a id="8679" class="Symbol">→</a> <a id="8681" href="TypeTopology.CompactTypes.html#8576" class="Bound">p</a> <a id="8683" href="TypeTopology.CompactTypes.html#8610" class="Function">x₀</a> <a id="8686" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8688" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
  <a id="8692" href="TypeTopology.CompactTypes.html#8649" class="Function">lemma</a> <a id="8698" class="Symbol">=</a> <a id="8700" href="MLTT.Two-Properties.html#3076" class="Function">different-from-₁-equal-₀</a>
        <a id="8733" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8735" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="8750" class="Symbol">(</a><a id="8751" href="TypeTopology.CompactTypes.html#4537" class="Function">witness-universality</a> <a id="8772" href="TypeTopology.CompactTypes.html#8574" class="Bound">ε</a> <a id="8774" href="TypeTopology.CompactTypes.html#8576" class="Bound">p</a><a id="8775" class="Symbol">)</a>

  <a id="8780" href="TypeTopology.CompactTypes.html#8780" class="Function">lemma₀</a> <a id="8787" class="Symbol">:</a> <a id="8789" href="TypeTopology.CompactTypes.html#8576" class="Bound">p</a> <a id="8791" href="TypeTopology.CompactTypes.html#8314" class="Function Operator">has-a-root</a> <a id="8802" class="Symbol">→</a> <a id="8804" href="TypeTopology.CompactTypes.html#8610" class="Function">x₀</a> <a id="8807" href="TypeTopology.CompactTypes.html#8237" class="Function Operator">is-a-root-of</a> <a id="8820" href="TypeTopology.CompactTypes.html#8576" class="Bound">p</a>
  <a id="8824" href="TypeTopology.CompactTypes.html#8780" class="Function">lemma₀</a> <a id="8831" class="Symbol">(</a><a id="8832" href="TypeTopology.CompactTypes.html#8832" class="Bound">x</a> <a id="8834" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8836" href="TypeTopology.CompactTypes.html#8836" class="Bound">r</a><a id="8837" class="Symbol">)</a> <a id="8839" class="Symbol">=</a> <a id="8841" href="TypeTopology.CompactTypes.html#8649" class="Function">lemma</a> <a id="8847" href="TypeTopology.CompactTypes.html#8866" class="Function">claim</a>
   <a id="8856" class="Keyword">where</a>
    <a id="8866" href="TypeTopology.CompactTypes.html#8866" class="Function">claim</a> <a id="8872" class="Symbol">:</a> <a id="8874" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8876" class="Symbol">((</a><a id="8878" href="TypeTopology.CompactTypes.html#8878" class="Bound">x</a> <a id="8880" class="Symbol">:</a> <a id="8882" href="TypeTopology.CompactTypes.html#8571" class="Bound">X</a><a id="8883" class="Symbol">)</a> <a id="8885" class="Symbol">→</a> <a id="8887" href="TypeTopology.CompactTypes.html#8576" class="Bound">p</a> <a id="8889" href="TypeTopology.CompactTypes.html#8878" class="Bound">x</a> <a id="8891" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8893" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8894" class="Symbol">)</a>
    <a id="8900" href="TypeTopology.CompactTypes.html#8866" class="Function">claim</a> <a id="8906" href="TypeTopology.CompactTypes.html#8906" class="Bound">f</a> <a id="8908" class="Symbol">=</a> <a id="8910" href="MLTT.Two-Properties.html#2845" class="Function">equal-₁-different-from-₀</a> <a id="8935" class="Symbol">(</a><a id="8936" href="TypeTopology.CompactTypes.html#8906" class="Bound">f</a> <a id="8938" href="TypeTopology.CompactTypes.html#8832" class="Bound">x</a><a id="8939" class="Symbol">)</a> <a id="8941" href="TypeTopology.CompactTypes.html#8836" class="Bound">r</a>

  <a id="8946" href="TypeTopology.CompactTypes.html#8946" class="Function">lemma₁</a> <a id="8953" class="Symbol">:</a> <a id="8955" href="TypeTopology.CompactTypes.html#8610" class="Function">x₀</a> <a id="8958" href="TypeTopology.CompactTypes.html#8237" class="Function Operator">is-a-root-of</a> <a id="8971" href="TypeTopology.CompactTypes.html#8576" class="Bound">p</a> <a id="8973" class="Symbol">→</a> <a id="8975" href="TypeTopology.CompactTypes.html#8576" class="Bound">p</a> <a id="8977" href="TypeTopology.CompactTypes.html#8314" class="Function Operator">has-a-root</a>
  <a id="8990" href="TypeTopology.CompactTypes.html#8946" class="Function">lemma₁</a> <a id="8997" href="TypeTopology.CompactTypes.html#8997" class="Bound">h</a> <a id="8999" class="Symbol">=</a> <a id="9001" href="TypeTopology.CompactTypes.html#8610" class="Function">x₀</a> <a id="9004" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9006" href="TypeTopology.CompactTypes.html#8997" class="Bound">h</a>

<a id="9009" class="Markup">\end{code}</a><a id="9019" class="Background">

We now relate our definition to the original definition using
selection functions.

</a><a id="9105" class="Markup">\begin{code}</a>

<a id="_has-selection_"></a><a id="9119" href="TypeTopology.CompactTypes.html#9119" class="Function Operator">_has-selection_</a> <a id="9135" class="Symbol">:</a> <a id="9137" class="Symbol">(</a><a id="9138" href="TypeTopology.CompactTypes.html#9138" class="Bound">X</a> <a id="9140" class="Symbol">:</a> <a id="9142" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9144" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9146" class="Symbol">)</a> <a id="9148" class="Symbol">→</a> <a id="9150" class="Symbol">((</a><a id="9152" href="TypeTopology.CompactTypes.html#9138" class="Bound">X</a> <a id="9154" class="Symbol">→</a> <a id="9156" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="9157" class="Symbol">)</a> <a id="9159" class="Symbol">→</a> <a id="9161" href="TypeTopology.CompactTypes.html#9138" class="Bound">X</a><a id="9162" class="Symbol">)</a> <a id="9164" class="Symbol">→</a> <a id="9166" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9168" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="9170" href="TypeTopology.CompactTypes.html#9170" class="Bound">X</a> <a id="9172" href="TypeTopology.CompactTypes.html#9119" class="Function Operator">has-selection</a> <a id="9186" href="TypeTopology.CompactTypes.html#9186" class="Bound">ε</a> <a id="9188" class="Symbol">=</a> <a id="9190" class="Symbol">(</a><a id="9191" href="TypeTopology.CompactTypes.html#9191" class="Bound">p</a> <a id="9193" class="Symbol">:</a> <a id="9195" href="TypeTopology.CompactTypes.html#9170" class="Bound">X</a> <a id="9197" class="Symbol">→</a> <a id="9199" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="9200" class="Symbol">)</a> <a id="9202" class="Symbol">→</a> <a id="9204" href="TypeTopology.CompactTypes.html#9191" class="Bound">p</a> <a id="9206" class="Symbol">(</a><a id="9207" href="TypeTopology.CompactTypes.html#9186" class="Bound">ε</a> <a id="9209" href="TypeTopology.CompactTypes.html#9191" class="Bound">p</a><a id="9210" class="Symbol">)</a> <a id="9212" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9214" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="9216" class="Symbol">→</a> <a id="9218" class="Symbol">(</a><a id="9219" href="TypeTopology.CompactTypes.html#9219" class="Bound">x</a> <a id="9221" class="Symbol">:</a> <a id="9223" href="TypeTopology.CompactTypes.html#9170" class="Bound">X</a><a id="9224" class="Symbol">)</a> <a id="9226" class="Symbol">→</a> <a id="9228" href="TypeTopology.CompactTypes.html#9191" class="Bound">p</a> <a id="9230" href="TypeTopology.CompactTypes.html#9219" class="Bound">x</a> <a id="9232" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9234" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>

<a id="is-compact∙&#39;"></a><a id="9237" href="TypeTopology.CompactTypes.html#9237" class="Function">is-compact∙&#39;</a> <a id="9250" class="Symbol">:</a> <a id="9252" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9254" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9256" class="Symbol">→</a> <a id="9258" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9260" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="9262" href="TypeTopology.CompactTypes.html#9237" class="Function">is-compact∙&#39;</a> <a id="9275" href="TypeTopology.CompactTypes.html#9275" class="Bound">X</a> <a id="9277" class="Symbol">=</a> <a id="9279" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9281" href="TypeTopology.CompactTypes.html#9281" class="Bound">ε</a> <a id="9283" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9285" class="Symbol">((</a><a id="9287" href="TypeTopology.CompactTypes.html#9275" class="Bound">X</a> <a id="9289" class="Symbol">→</a> <a id="9291" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="9292" class="Symbol">)</a> <a id="9294" class="Symbol">→</a> <a id="9296" href="TypeTopology.CompactTypes.html#9275" class="Bound">X</a><a id="9297" class="Symbol">)</a> <a id="9299" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9301" href="TypeTopology.CompactTypes.html#9275" class="Bound">X</a> <a id="9303" href="TypeTopology.CompactTypes.html#9119" class="Function Operator">has-selection</a> <a id="9317" href="TypeTopology.CompactTypes.html#9281" class="Bound">ε</a>

<a id="compact∙-types-are-compact∙&#39;"></a><a id="9320" href="TypeTopology.CompactTypes.html#9320" class="Function">compact∙-types-are-compact∙&#39;</a> <a id="9349" class="Symbol">:</a> <a id="9351" class="Symbol">{</a><a id="9352" href="TypeTopology.CompactTypes.html#9352" class="Bound">X</a> <a id="9354" class="Symbol">:</a> <a id="9356" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9358" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9360" class="Symbol">}</a> <a id="9362" class="Symbol">→</a> <a id="9364" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="9376" href="TypeTopology.CompactTypes.html#9352" class="Bound">X</a> <a id="9378" class="Symbol">→</a> <a id="9380" href="TypeTopology.CompactTypes.html#9237" class="Function">is-compact∙&#39;</a> <a id="9393" href="TypeTopology.CompactTypes.html#9352" class="Bound">X</a>
<a id="9395" href="TypeTopology.CompactTypes.html#9320" class="Function">compact∙-types-are-compact∙&#39;</a> <a id="9424" class="Symbol">{</a><a id="9425" href="TypeTopology.CompactTypes.html#9425" class="Bound">𝓤</a><a id="9426" class="Symbol">}</a> <a id="9428" class="Symbol">{</a><a id="9429" href="TypeTopology.CompactTypes.html#9429" class="Bound">X</a><a id="9430" class="Symbol">}</a> <a id="9432" href="TypeTopology.CompactTypes.html#9432" class="Bound">ε&#39;</a> <a id="9435" class="Symbol">=</a> <a id="9437" href="TypeTopology.CompactTypes.html#4441" class="Function">universal-witness</a> <a id="9455" href="TypeTopology.CompactTypes.html#9432" class="Bound">ε&#39;</a> <a id="9458" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                          <a id="9502" href="TypeTopology.CompactTypes.html#4537" class="Function">witness-universality</a> <a id="9523" href="TypeTopology.CompactTypes.html#9432" class="Bound">ε&#39;</a>

<a id="compact∙&#39;-types-are-compact∙"></a><a id="9527" href="TypeTopology.CompactTypes.html#9527" class="Function">compact∙&#39;-types-are-compact∙</a> <a id="9556" class="Symbol">:</a> <a id="9558" class="Symbol">{</a><a id="9559" href="TypeTopology.CompactTypes.html#9559" class="Bound">X</a> <a id="9561" class="Symbol">:</a> <a id="9563" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9565" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9567" class="Symbol">}</a> <a id="9569" class="Symbol">→</a> <a id="9571" href="TypeTopology.CompactTypes.html#9237" class="Function">is-compact∙&#39;</a> <a id="9584" href="TypeTopology.CompactTypes.html#9559" class="Bound">X</a> <a id="9586" class="Symbol">→</a> <a id="9588" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="9600" href="TypeTopology.CompactTypes.html#9559" class="Bound">X</a>
<a id="9602" href="TypeTopology.CompactTypes.html#9527" class="Function">compact∙&#39;-types-are-compact∙</a> <a id="9631" class="Symbol">{</a><a id="9632" href="TypeTopology.CompactTypes.html#9632" class="Bound">𝓤</a><a id="9633" class="Symbol">}</a> <a id="9635" class="Symbol">{</a><a id="9636" href="TypeTopology.CompactTypes.html#9636" class="Bound">X</a><a id="9637" class="Symbol">}</a> <a id="9639" href="TypeTopology.CompactTypes.html#9639" class="Bound">ε</a> <a id="9641" href="TypeTopology.CompactTypes.html#9641" class="Bound">p</a> <a id="9643" class="Symbol">=</a> <a id="9645" href="TypeTopology.CompactTypes.html#9672" class="Function">x₀</a> <a id="9648" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9650" href="TypeTopology.CompactTypes.html#9697" class="Function">universality</a>
 <a id="9664" class="Keyword">where</a>
  <a id="9672" href="TypeTopology.CompactTypes.html#9672" class="Function">x₀</a> <a id="9675" class="Symbol">:</a> <a id="9677" href="TypeTopology.CompactTypes.html#9636" class="Bound">X</a>
  <a id="9681" href="TypeTopology.CompactTypes.html#9672" class="Function">x₀</a> <a id="9684" class="Symbol">=</a> <a id="9686" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9690" href="TypeTopology.CompactTypes.html#9639" class="Bound">ε</a> <a id="9692" href="TypeTopology.CompactTypes.html#9641" class="Bound">p</a>

  <a id="9697" href="TypeTopology.CompactTypes.html#9697" class="Function">universality</a> <a id="9710" class="Symbol">:</a> <a id="9712" href="TypeTopology.CompactTypes.html#9641" class="Bound">p</a> <a id="9714" href="TypeTopology.CompactTypes.html#9672" class="Function">x₀</a> <a id="9717" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9719" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="9721" class="Symbol">→</a> <a id="9723" class="Symbol">(</a><a id="9724" href="TypeTopology.CompactTypes.html#9724" class="Bound">x</a> <a id="9726" class="Symbol">:</a> <a id="9728" href="TypeTopology.CompactTypes.html#9636" class="Bound">X</a><a id="9729" class="Symbol">)</a> <a id="9731" class="Symbol">→</a> <a id="9733" href="TypeTopology.CompactTypes.html#9641" class="Bound">p</a> <a id="9735" href="TypeTopology.CompactTypes.html#9724" class="Bound">x</a> <a id="9737" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9739" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="9743" href="TypeTopology.CompactTypes.html#9697" class="Function">universality</a> <a id="9756" href="TypeTopology.CompactTypes.html#9756" class="Bound">u</a> <a id="9758" href="TypeTopology.CompactTypes.html#9758" class="Bound">β</a> <a id="9760" class="Symbol">=</a> <a id="9762" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9766" href="TypeTopology.CompactTypes.html#9639" class="Bound">ε</a> <a id="9768" href="TypeTopology.CompactTypes.html#9641" class="Bound">p</a> <a id="9770" href="TypeTopology.CompactTypes.html#9756" class="Bound">u</a> <a id="9772" href="TypeTopology.CompactTypes.html#9758" class="Bound">β</a>

<a id="9775" class="Markup">\end{code}</a><a id="9785" class="Background">

Notice that Bishop&#39;s limited principle of omniscience LPO, which is a
constructive taboo, in Aczel&#39;s terminology, is the compactness of the
type ℕ. LPO is independent - it is not provable, and its negation is
not provable. In classical mathematics it is uncomfortable to have
independent propositions, but of course unavoidable. Independence
occurs often in constructive mathematics, particularly in classically
compatible constructive mathematics, like Bishop&#39;s methamatics and
Martin-Löf type theory (in its various flavours) - even the principle
of excluded middle is independent.

We&#39;ll see in TypeTopology.GenericConvergentSequenceCompactness that
the infinite set ℕ∞ is compact.

If a set X is compact∙ and a set Y has decidable equality, then the
function space (X → Y) has decidable equality, if we assume function
extensionality. In our topological correspondence, decidable equality
is called discreteness. More generally we have:

</a><a id="10729" class="Markup">\begin{code}</a>

<a id="apart-or-equal"></a><a id="10743" href="TypeTopology.CompactTypes.html#10743" class="Function">apart-or-equal</a> <a id="10758" class="Symbol">:</a> <a id="10760" href="UF.FunExt.html#851" class="Function">funext</a> <a id="10767" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10769" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
               <a id="10786" class="Symbol">→</a> <a id="10788" class="Symbol">{</a><a id="10789" href="TypeTopology.CompactTypes.html#10789" class="Bound">X</a> <a id="10791" class="Symbol">:</a> <a id="10793" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10795" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10797" class="Symbol">}</a> <a id="10799" class="Symbol">{</a><a id="10800" href="TypeTopology.CompactTypes.html#10800" class="Bound">Y</a> <a id="10802" class="Symbol">:</a> <a id="10804" href="TypeTopology.CompactTypes.html#10789" class="Bound">X</a> <a id="10806" class="Symbol">→</a> <a id="10808" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10810" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10812" class="Symbol">}</a>
               <a id="10829" class="Symbol">→</a> <a id="10831" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="10842" href="TypeTopology.CompactTypes.html#10789" class="Bound">X</a>
               <a id="10859" class="Symbol">→</a> <a id="10861" class="Symbol">((</a><a id="10863" href="TypeTopology.CompactTypes.html#10863" class="Bound">x</a> <a id="10865" class="Symbol">:</a> <a id="10867" href="TypeTopology.CompactTypes.html#10789" class="Bound">X</a><a id="10868" class="Symbol">)</a> <a id="10870" class="Symbol">→</a> <a id="10872" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="10884" class="Symbol">(</a><a id="10885" href="TypeTopology.CompactTypes.html#10800" class="Bound">Y</a> <a id="10887" href="TypeTopology.CompactTypes.html#10863" class="Bound">x</a><a id="10888" class="Symbol">))</a>
               <a id="10906" class="Symbol">→</a> <a id="10908" class="Symbol">(</a><a id="10909" href="TypeTopology.CompactTypes.html#10909" class="Bound">f</a> <a id="10911" href="TypeTopology.CompactTypes.html#10911" class="Bound">g</a> <a id="10913" class="Symbol">:</a> <a id="10915" class="Symbol">(</a><a id="10916" href="TypeTopology.CompactTypes.html#10916" class="Bound">x</a> <a id="10918" class="Symbol">:</a> <a id="10920" href="TypeTopology.CompactTypes.html#10789" class="Bound">X</a><a id="10921" class="Symbol">)</a> <a id="10923" class="Symbol">→</a> <a id="10925" href="TypeTopology.CompactTypes.html#10800" class="Bound">Y</a> <a id="10927" href="TypeTopology.CompactTypes.html#10916" class="Bound">x</a><a id="10928" class="Symbol">)</a>
               <a id="10945" class="Symbol">→</a> <a id="10947" class="Symbol">(</a><a id="10948" href="TypeTopology.CompactTypes.html#10909" class="Bound">f</a> <a id="10950" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="10952" href="TypeTopology.CompactTypes.html#10911" class="Bound">g</a><a id="10953" class="Symbol">)</a> <a id="10955" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10957" class="Symbol">(</a><a id="10958" href="TypeTopology.CompactTypes.html#10909" class="Bound">f</a> <a id="10960" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10962" href="TypeTopology.CompactTypes.html#10911" class="Bound">g</a><a id="10963" class="Symbol">)</a>
<a id="10965" href="TypeTopology.CompactTypes.html#10743" class="Function">apart-or-equal</a> <a id="10980" href="TypeTopology.CompactTypes.html#10980" class="Bound">fe</a> <a id="10983" class="Symbol">{</a><a id="10984" href="TypeTopology.CompactTypes.html#10984" class="Bound">X</a><a id="10985" class="Symbol">}</a> <a id="10987" class="Symbol">{</a><a id="10988" href="TypeTopology.CompactTypes.html#10988" class="Bound">Y</a><a id="10989" class="Symbol">}</a> <a id="10991" href="TypeTopology.CompactTypes.html#10991" class="Bound">φ</a> <a id="10993" href="TypeTopology.CompactTypes.html#10993" class="Bound">d</a> <a id="10995" href="TypeTopology.CompactTypes.html#10995" class="Bound">f</a> <a id="10997" href="TypeTopology.CompactTypes.html#10997" class="Bound">g</a> <a id="10999" class="Symbol">=</a> <a id="11001" href="TypeTopology.CompactTypes.html#11352" class="Function">lemma₂</a> <a id="11008" href="TypeTopology.CompactTypes.html#11283" class="Function">lemma₁</a>
 <a id="11016" class="Keyword">where</a>
  <a id="11024" href="TypeTopology.CompactTypes.html#11024" class="Function">claim</a> <a id="11030" class="Symbol">:</a> <a id="11032" class="Symbol">(</a><a id="11033" href="TypeTopology.CompactTypes.html#11033" class="Bound">x</a> <a id="11035" class="Symbol">:</a> <a id="11037" href="TypeTopology.CompactTypes.html#10984" class="Bound">X</a><a id="11038" class="Symbol">)</a> <a id="11040" class="Symbol">→</a> <a id="11042" class="Symbol">(</a><a id="11043" href="TypeTopology.CompactTypes.html#10995" class="Bound">f</a> <a id="11045" href="TypeTopology.CompactTypes.html#11033" class="Bound">x</a> <a id="11047" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="11049" href="TypeTopology.CompactTypes.html#10997" class="Bound">g</a> <a id="11051" href="TypeTopology.CompactTypes.html#11033" class="Bound">x</a><a id="11052" class="Symbol">)</a> <a id="11054" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11056" class="Symbol">(</a><a id="11057" href="TypeTopology.CompactTypes.html#10995" class="Bound">f</a> <a id="11059" href="TypeTopology.CompactTypes.html#11033" class="Bound">x</a> <a id="11061" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11063" href="TypeTopology.CompactTypes.html#10997" class="Bound">g</a> <a id="11065" href="TypeTopology.CompactTypes.html#11033" class="Bound">x</a><a id="11066" class="Symbol">)</a>
  <a id="11070" href="TypeTopology.CompactTypes.html#11024" class="Function">claim</a> <a id="11076" href="TypeTopology.CompactTypes.html#11076" class="Bound">x</a> <a id="11078" class="Symbol">=</a> <a id="11080" href="MLTT.Plus-Properties.html#279" class="Function">+-commutative</a> <a id="11094" class="Symbol">(</a><a id="11095" href="TypeTopology.CompactTypes.html#10993" class="Bound">d</a> <a id="11097" href="TypeTopology.CompactTypes.html#11076" class="Bound">x</a> <a id="11099" class="Symbol">(</a><a id="11100" href="TypeTopology.CompactTypes.html#10995" class="Bound">f</a> <a id="11102" href="TypeTopology.CompactTypes.html#11076" class="Bound">x</a><a id="11103" class="Symbol">)</a> <a id="11105" class="Symbol">(</a><a id="11106" href="TypeTopology.CompactTypes.html#10997" class="Bound">g</a> <a id="11108" href="TypeTopology.CompactTypes.html#11076" class="Bound">x</a><a id="11109" class="Symbol">))</a>

  <a id="11115" href="TypeTopology.CompactTypes.html#11115" class="Function">lemma₀</a> <a id="11122" class="Symbol">:</a> <a id="11124" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11126" href="TypeTopology.CompactTypes.html#11126" class="Bound">p</a> <a id="11128" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11130" class="Symbol">(</a><a id="11131" href="TypeTopology.CompactTypes.html#10984" class="Bound">X</a> <a id="11133" class="Symbol">→</a> <a id="11135" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="11136" class="Symbol">)</a> <a id="11138" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11140" class="Symbol">((</a><a id="11142" href="TypeTopology.CompactTypes.html#11142" class="Bound">x</a> <a id="11144" class="Symbol">:</a> <a id="11146" href="TypeTopology.CompactTypes.html#10984" class="Bound">X</a><a id="11147" class="Symbol">)</a> <a id="11149" class="Symbol">→</a> <a id="11151" class="Symbol">(</a><a id="11152" href="TypeTopology.CompactTypes.html#11126" class="Bound">p</a> <a id="11154" href="TypeTopology.CompactTypes.html#11142" class="Bound">x</a> <a id="11156" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11158" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="11160" class="Symbol">→</a> <a id="11162" href="TypeTopology.CompactTypes.html#10995" class="Bound">f</a> <a id="11164" href="TypeTopology.CompactTypes.html#11142" class="Bound">x</a> <a id="11166" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="11168" href="TypeTopology.CompactTypes.html#10997" class="Bound">g</a> <a id="11170" href="TypeTopology.CompactTypes.html#11142" class="Bound">x</a><a id="11171" class="Symbol">)</a>
                         <a id="11198" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11200" class="Symbol">(</a><a id="11201" href="TypeTopology.CompactTypes.html#11126" class="Bound">p</a> <a id="11203" href="TypeTopology.CompactTypes.html#11142" class="Bound">x</a> <a id="11205" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11207" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="11209" class="Symbol">→</a> <a id="11211" href="TypeTopology.CompactTypes.html#10995" class="Bound">f</a> <a id="11213" href="TypeTopology.CompactTypes.html#11142" class="Bound">x</a> <a id="11215" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11217" href="TypeTopology.CompactTypes.html#10997" class="Bound">g</a> <a id="11219" href="TypeTopology.CompactTypes.html#11142" class="Bound">x</a><a id="11220" class="Symbol">))</a>
  <a id="11225" href="TypeTopology.CompactTypes.html#11115" class="Function">lemma₀</a> <a id="11232" class="Symbol">=</a> <a id="11234" href="NotionsOfDecidability.Decidable.html#6227" class="Function">indicator</a> <a id="11244" href="TypeTopology.CompactTypes.html#11024" class="Function">claim</a>

  <a id="11253" href="TypeTopology.CompactTypes.html#11253" class="Function">p</a> <a id="11255" class="Symbol">:</a> <a id="11257" href="TypeTopology.CompactTypes.html#10984" class="Bound">X</a> <a id="11259" class="Symbol">→</a> <a id="11261" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="11265" href="TypeTopology.CompactTypes.html#11253" class="Function">p</a> <a id="11267" class="Symbol">=</a> <a id="11269" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11273" href="TypeTopology.CompactTypes.html#11115" class="Function">lemma₀</a>

  <a id="11283" href="TypeTopology.CompactTypes.html#11283" class="Function">lemma₁</a> <a id="11290" class="Symbol">:</a> <a id="11292" class="Symbol">(</a><a id="11293" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11295" href="TypeTopology.CompactTypes.html#11295" class="Bound">x</a> <a id="11297" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11299" href="TypeTopology.CompactTypes.html#10984" class="Bound">X</a> <a id="11301" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11303" href="TypeTopology.CompactTypes.html#11253" class="Function">p</a> <a id="11305" href="TypeTopology.CompactTypes.html#11295" class="Bound">x</a> <a id="11307" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11309" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11310" class="Symbol">)</a> <a id="11312" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11314" class="Symbol">(</a><a id="11315" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="11317" href="TypeTopology.CompactTypes.html#11317" class="Bound">x</a> <a id="11319" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="11321" href="TypeTopology.CompactTypes.html#10984" class="Bound">X</a> <a id="11323" href="MLTT.Pi.html#321" class="Function">,</a> <a id="11325" href="TypeTopology.CompactTypes.html#11253" class="Function">p</a> <a id="11327" href="TypeTopology.CompactTypes.html#11317" class="Bound">x</a> <a id="11329" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11331" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11332" class="Symbol">)</a>
  <a id="11336" href="TypeTopology.CompactTypes.html#11283" class="Function">lemma₁</a> <a id="11343" class="Symbol">=</a> <a id="11345" href="TypeTopology.CompactTypes.html#10991" class="Bound">φ</a> <a id="11347" href="TypeTopology.CompactTypes.html#11253" class="Function">p</a>

  <a id="11352" href="TypeTopology.CompactTypes.html#11352" class="Function">lemma₂</a> <a id="11359" class="Symbol">:</a> <a id="11361" class="Symbol">(</a><a id="11362" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11364" href="TypeTopology.CompactTypes.html#11364" class="Bound">x</a> <a id="11366" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11368" href="TypeTopology.CompactTypes.html#10984" class="Bound">X</a> <a id="11370" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11372" href="TypeTopology.CompactTypes.html#11253" class="Function">p</a> <a id="11374" href="TypeTopology.CompactTypes.html#11364" class="Bound">x</a> <a id="11376" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11378" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="11379" class="Symbol">)</a> <a id="11381" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11383" class="Symbol">(</a><a id="11384" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="11386" href="TypeTopology.CompactTypes.html#11386" class="Bound">x</a> <a id="11388" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="11390" href="TypeTopology.CompactTypes.html#10984" class="Bound">X</a> <a id="11392" href="MLTT.Pi.html#321" class="Function">,</a> <a id="11394" href="TypeTopology.CompactTypes.html#11253" class="Function">p</a> <a id="11396" href="TypeTopology.CompactTypes.html#11386" class="Bound">x</a> <a id="11398" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11400" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="11401" class="Symbol">)</a>
         <a id="11412" class="Symbol">→</a> <a id="11414" class="Symbol">(</a><a id="11415" href="TypeTopology.CompactTypes.html#10995" class="Bound">f</a> <a id="11417" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="11419" href="TypeTopology.CompactTypes.html#10997" class="Bound">g</a><a id="11420" class="Symbol">)</a> <a id="11422" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11424" class="Symbol">(</a><a id="11425" href="TypeTopology.CompactTypes.html#10995" class="Bound">f</a> <a id="11427" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11429" href="TypeTopology.CompactTypes.html#10997" class="Bound">g</a><a id="11430" class="Symbol">)</a>
  <a id="11434" href="TypeTopology.CompactTypes.html#11352" class="Function">lemma₂</a> <a id="11441" class="Symbol">(</a><a id="11442" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11446" class="Symbol">(</a><a id="11447" href="TypeTopology.CompactTypes.html#11447" class="Bound">x</a> <a id="11449" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11451" href="TypeTopology.CompactTypes.html#11451" class="Bound">r</a><a id="11452" class="Symbol">))</a> <a id="11455" class="Symbol">=</a> <a id="11457" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11461" class="Symbol">(</a><a id="11462" href="TypeTopology.CompactTypes.html#11447" class="Bound">x</a> <a id="11464" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11466" class="Symbol">(</a><a id="11467" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11471" class="Symbol">(</a><a id="11472" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11476" href="TypeTopology.CompactTypes.html#11115" class="Function">lemma₀</a> <a id="11483" href="TypeTopology.CompactTypes.html#11447" class="Bound">x</a><a id="11484" class="Symbol">)</a> <a id="11486" href="TypeTopology.CompactTypes.html#11451" class="Bound">r</a><a id="11487" class="Symbol">))</a>
  <a id="11492" href="TypeTopology.CompactTypes.html#11352" class="Function">lemma₂</a> <a id="11499" class="Symbol">(</a><a id="11500" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11504" href="TypeTopology.CompactTypes.html#11504" class="Bound">h</a><a id="11505" class="Symbol">)</a>       <a id="11513" class="Symbol">=</a> <a id="11515" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11519" class="Symbol">(</a><a id="11520" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="11528" href="TypeTopology.CompactTypes.html#10980" class="Bound">fe</a> <a id="11531" class="Symbol">(λ</a> <a id="11534" href="TypeTopology.CompactTypes.html#11534" class="Bound">x</a> <a id="11536" class="Symbol">→</a> <a id="11538" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11542" class="Symbol">(</a><a id="11543" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11547" href="TypeTopology.CompactTypes.html#11115" class="Function">lemma₀</a> <a id="11554" href="TypeTopology.CompactTypes.html#11534" class="Bound">x</a><a id="11555" class="Symbol">)</a> <a id="11557" class="Symbol">(</a><a id="11558" href="TypeTopology.CompactTypes.html#11504" class="Bound">h</a> <a id="11560" href="TypeTopology.CompactTypes.html#11534" class="Bound">x</a><a id="11561" class="Symbol">)))</a>

<a id="discrete-to-power-compact-is-discrete"></a><a id="11566" href="TypeTopology.CompactTypes.html#11566" class="Function">discrete-to-power-compact-is-discrete</a> <a id="11604" class="Symbol">:</a> <a id="11606" href="UF.FunExt.html#851" class="Function">funext</a> <a id="11613" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11615" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                                      <a id="11655" class="Symbol">→</a> <a id="11657" class="Symbol">{</a><a id="11658" href="TypeTopology.CompactTypes.html#11658" class="Bound">X</a> <a id="11660" class="Symbol">:</a> <a id="11662" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11664" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11666" class="Symbol">}</a> <a id="11668" class="Symbol">{</a><a id="11669" href="TypeTopology.CompactTypes.html#11669" class="Bound">Y</a> <a id="11671" class="Symbol">:</a> <a id="11673" href="TypeTopology.CompactTypes.html#11658" class="Bound">X</a> <a id="11675" class="Symbol">→</a> <a id="11677" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11679" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11681" class="Symbol">}</a>
                                      <a id="11721" class="Symbol">→</a> <a id="11723" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="11734" href="TypeTopology.CompactTypes.html#11658" class="Bound">X</a>
                                      <a id="11774" class="Symbol">→</a> <a id="11776" class="Symbol">((</a><a id="11778" href="TypeTopology.CompactTypes.html#11778" class="Bound">x</a> <a id="11780" class="Symbol">:</a> <a id="11782" href="TypeTopology.CompactTypes.html#11658" class="Bound">X</a><a id="11783" class="Symbol">)</a> <a id="11785" class="Symbol">→</a> <a id="11787" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="11799" class="Symbol">(</a><a id="11800" href="TypeTopology.CompactTypes.html#11669" class="Bound">Y</a> <a id="11802" href="TypeTopology.CompactTypes.html#11778" class="Bound">x</a><a id="11803" class="Symbol">))</a>
                                      <a id="11844" class="Symbol">→</a> <a id="11846" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="11858" class="Symbol">((</a><a id="11860" href="TypeTopology.CompactTypes.html#11860" class="Bound">x</a> <a id="11862" class="Symbol">:</a> <a id="11864" href="TypeTopology.CompactTypes.html#11658" class="Bound">X</a><a id="11865" class="Symbol">)</a> <a id="11867" class="Symbol">→</a> <a id="11869" href="TypeTopology.CompactTypes.html#11669" class="Bound">Y</a> <a id="11871" href="TypeTopology.CompactTypes.html#11860" class="Bound">x</a><a id="11872" class="Symbol">)</a>
<a id="11874" href="TypeTopology.CompactTypes.html#11566" class="Function">discrete-to-power-compact-is-discrete</a> <a id="11912" href="TypeTopology.CompactTypes.html#11912" class="Bound">fe</a> <a id="11915" href="TypeTopology.CompactTypes.html#11915" class="Bound">φ</a> <a id="11917" href="TypeTopology.CompactTypes.html#11917" class="Bound">d</a> <a id="11919" href="TypeTopology.CompactTypes.html#11919" class="Bound">f</a> <a id="11921" href="TypeTopology.CompactTypes.html#11921" class="Bound">g</a> <a id="11923" class="Symbol">=</a> <a id="11925" href="TypeTopology.CompactTypes.html#11964" class="Function">h</a> <a id="11927" class="Symbol">(</a><a id="11928" href="TypeTopology.CompactTypes.html#10743" class="Function">apart-or-equal</a> <a id="11943" href="TypeTopology.CompactTypes.html#11912" class="Bound">fe</a> <a id="11946" href="TypeTopology.CompactTypes.html#11915" class="Bound">φ</a> <a id="11948" href="TypeTopology.CompactTypes.html#11917" class="Bound">d</a> <a id="11950" href="TypeTopology.CompactTypes.html#11919" class="Bound">f</a> <a id="11952" href="TypeTopology.CompactTypes.html#11921" class="Bound">g</a><a id="11953" class="Symbol">)</a>
 <a id="11956" class="Keyword">where</a>
  <a id="11964" href="TypeTopology.CompactTypes.html#11964" class="Function">h</a> <a id="11966" class="Symbol">:</a> <a id="11968" class="Symbol">(</a><a id="11969" href="TypeTopology.CompactTypes.html#11919" class="Bound">f</a> <a id="11971" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="11973" href="TypeTopology.CompactTypes.html#11921" class="Bound">g</a><a id="11974" class="Symbol">)</a> <a id="11976" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11978" class="Symbol">(</a><a id="11979" href="TypeTopology.CompactTypes.html#11919" class="Bound">f</a> <a id="11981" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11983" href="TypeTopology.CompactTypes.html#11921" class="Bound">g</a><a id="11984" class="Symbol">)</a> <a id="11986" class="Symbol">→</a> <a id="11988" class="Symbol">(</a><a id="11989" href="TypeTopology.CompactTypes.html#11919" class="Bound">f</a> <a id="11991" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11993" href="TypeTopology.CompactTypes.html#11921" class="Bound">g</a><a id="11994" class="Symbol">)</a> <a id="11996" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11998" class="Symbol">(</a><a id="11999" href="TypeTopology.CompactTypes.html#11919" class="Bound">f</a> <a id="12001" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="12003" href="TypeTopology.CompactTypes.html#11921" class="Bound">g</a><a id="12004" class="Symbol">)</a>
  <a id="12008" href="TypeTopology.CompactTypes.html#11964" class="Function">h</a> <a id="12010" class="Symbol">(</a><a id="12011" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12015" href="TypeTopology.CompactTypes.html#12015" class="Bound">a</a><a id="12016" class="Symbol">)</a> <a id="12018" class="Symbol">=</a> <a id="12020" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12024" class="Symbol">(</a><a id="12025" href="UF.DiscreteAndSeparated.html#8458" class="Function">apart-is-different</a> <a id="12044" href="TypeTopology.CompactTypes.html#12015" class="Bound">a</a><a id="12045" class="Symbol">)</a>
  <a id="12049" href="TypeTopology.CompactTypes.html#11964" class="Function">h</a> <a id="12051" class="Symbol">(</a><a id="12052" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12056" href="TypeTopology.CompactTypes.html#12056" class="Bound">r</a><a id="12057" class="Symbol">)</a> <a id="12059" class="Symbol">=</a> <a id="12061" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12065" href="TypeTopology.CompactTypes.html#12056" class="Bound">r</a>

<a id="discrete-to-power-compact-is-discrete&#39;"></a><a id="12068" href="TypeTopology.CompactTypes.html#12068" class="Function">discrete-to-power-compact-is-discrete&#39;</a> <a id="12107" class="Symbol">:</a> <a id="12109" href="UF.FunExt.html#851" class="Function">funext</a> <a id="12116" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12118" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                                       <a id="12159" class="Symbol">→</a> <a id="12161" class="Symbol">{</a><a id="12162" href="TypeTopology.CompactTypes.html#12162" class="Bound">X</a> <a id="12164" class="Symbol">:</a> <a id="12166" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12168" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12170" class="Symbol">}</a> <a id="12172" class="Symbol">{</a><a id="12173" href="TypeTopology.CompactTypes.html#12173" class="Bound">Y</a> <a id="12175" class="Symbol">:</a> <a id="12177" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12179" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12181" class="Symbol">}</a>
                                       <a id="12222" class="Symbol">→</a> <a id="12224" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="12235" href="TypeTopology.CompactTypes.html#12162" class="Bound">X</a>
                                       <a id="12276" class="Symbol">→</a> <a id="12278" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="12290" href="TypeTopology.CompactTypes.html#12173" class="Bound">Y</a>
                                       <a id="12331" class="Symbol">→</a> <a id="12333" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="12345" class="Symbol">(</a><a id="12346" href="TypeTopology.CompactTypes.html#12162" class="Bound">X</a> <a id="12348" class="Symbol">→</a> <a id="12350" href="TypeTopology.CompactTypes.html#12173" class="Bound">Y</a><a id="12351" class="Symbol">)</a>
<a id="12353" href="TypeTopology.CompactTypes.html#12068" class="Function">discrete-to-power-compact-is-discrete&#39;</a> <a id="12392" href="TypeTopology.CompactTypes.html#12392" class="Bound">fe</a> <a id="12395" href="TypeTopology.CompactTypes.html#12395" class="Bound">φ</a> <a id="12397" href="TypeTopology.CompactTypes.html#12397" class="Bound">d</a> <a id="12399" class="Symbol">=</a>
 <a id="12402" href="TypeTopology.CompactTypes.html#11566" class="Function">discrete-to-power-compact-is-discrete</a> <a id="12440" href="TypeTopology.CompactTypes.html#12392" class="Bound">fe</a> <a id="12443" href="TypeTopology.CompactTypes.html#12395" class="Bound">φ</a> <a id="12445" class="Symbol">(λ</a> <a id="12448" href="TypeTopology.CompactTypes.html#12448" class="Bound">x</a> <a id="12450" class="Symbol">→</a> <a id="12452" href="TypeTopology.CompactTypes.html#12397" class="Bound">d</a><a id="12453" class="Symbol">)</a>

<a id="𝟘-compact"></a><a id="12456" href="TypeTopology.CompactTypes.html#12456" class="Function">𝟘-compact</a> <a id="12466" class="Symbol">:</a> <a id="12468" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="12479" class="Symbol">(</a><a id="12480" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12482" class="Symbol">{</a><a id="12483" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12484" class="Symbol">})</a>
<a id="12487" href="TypeTopology.CompactTypes.html#12456" class="Function">𝟘-compact</a> <a id="12497" class="Symbol">{</a><a id="12498" href="TypeTopology.CompactTypes.html#12498" class="Bound">𝓤</a><a id="12499" class="Symbol">}</a> <a id="12501" href="TypeTopology.CompactTypes.html#12501" class="Bound">p</a> <a id="12503" class="Symbol">=</a> <a id="12505" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12509" class="Symbol">(λ</a> <a id="12512" href="TypeTopology.CompactTypes.html#12512" class="Bound">x</a> <a id="12514" class="Symbol">→</a> <a id="12516" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12523" class="Symbol">{</a><a id="12524" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="12526" class="Symbol">}</a> <a id="12528" class="Symbol">{</a><a id="12529" href="TypeTopology.CompactTypes.html#12498" class="Bound">𝓤</a><a id="12530" class="Symbol">}</a> <a id="12532" href="TypeTopology.CompactTypes.html#12512" class="Bound">x</a><a id="12533" class="Symbol">)</a>

<a id="compact-types-are-decidable"></a><a id="12536" href="TypeTopology.CompactTypes.html#12536" class="Function">compact-types-are-decidable</a> <a id="12564" class="Symbol">:</a> <a id="12566" class="Symbol">(</a><a id="12567" href="TypeTopology.CompactTypes.html#12567" class="Bound">X</a> <a id="12569" class="Symbol">:</a> <a id="12571" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12573" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12575" class="Symbol">)</a> <a id="12577" class="Symbol">→</a> <a id="12579" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="12590" href="TypeTopology.CompactTypes.html#12567" class="Bound">X</a> <a id="12592" class="Symbol">→</a> <a id="12594" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="12607" href="TypeTopology.CompactTypes.html#12567" class="Bound">X</a>
<a id="12609" href="TypeTopology.CompactTypes.html#12536" class="Function">compact-types-are-decidable</a> <a id="12637" href="TypeTopology.CompactTypes.html#12637" class="Bound">X</a> <a id="12639" href="TypeTopology.CompactTypes.html#12639" class="Bound">φ</a> <a id="12641" class="Symbol">=</a> <a id="12643" href="TypeTopology.CompactTypes.html#12709" class="Function">f</a> <a id="12645" href="TypeTopology.CompactTypes.html#12656" class="Function">a</a>
 <a id="12648" class="Keyword">where</a>
  <a id="12656" href="TypeTopology.CompactTypes.html#12656" class="Function">a</a> <a id="12658" class="Symbol">:</a> <a id="12660" class="Symbol">(</a><a id="12661" href="TypeTopology.CompactTypes.html#12637" class="Bound">X</a> <a id="12663" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12665" class="Symbol">(</a><a id="12666" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="12668" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12670" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12671" class="Symbol">))</a> <a id="12674" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12676" class="Symbol">(</a><a id="12677" href="TypeTopology.CompactTypes.html#12637" class="Bound">X</a> <a id="12679" class="Symbol">→</a> <a id="12681" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="12683" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12685" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12686" class="Symbol">)</a>
  <a id="12690" href="TypeTopology.CompactTypes.html#12656" class="Function">a</a> <a id="12692" class="Symbol">=</a> <a id="12694" href="TypeTopology.CompactTypes.html#12639" class="Bound">φ</a> <a id="12696" class="Symbol">(λ</a> <a id="12699" href="TypeTopology.CompactTypes.html#12699" class="Bound">x</a> <a id="12701" class="Symbol">→</a> <a id="12703" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12704" class="Symbol">)</a>

  <a id="12709" href="TypeTopology.CompactTypes.html#12709" class="Function">f</a> <a id="12711" class="Symbol">:</a> <a id="12713" class="Symbol">(</a><a id="12714" href="TypeTopology.CompactTypes.html#12637" class="Bound">X</a> <a id="12716" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12718" class="Symbol">(</a><a id="12719" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="12721" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12723" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="12724" class="Symbol">))</a> <a id="12727" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12729" class="Symbol">(</a><a id="12730" href="TypeTopology.CompactTypes.html#12637" class="Bound">X</a> <a id="12732" class="Symbol">→</a> <a id="12734" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="12736" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12738" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="12739" class="Symbol">)</a> <a id="12741" class="Symbol">→</a> <a id="12743" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="12756" href="TypeTopology.CompactTypes.html#12637" class="Bound">X</a>
  <a id="12760" href="TypeTopology.CompactTypes.html#12709" class="Function">f</a> <a id="12762" class="Symbol">(</a><a id="12763" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12767" class="Symbol">(</a><a id="12768" href="TypeTopology.CompactTypes.html#12768" class="Bound">x</a> <a id="12770" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12772" class="Symbol">_))</a> <a id="12776" class="Symbol">=</a> <a id="12778" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12782" href="TypeTopology.CompactTypes.html#12768" class="Bound">x</a>
  <a id="12786" href="TypeTopology.CompactTypes.html#12709" class="Function">f</a> <a id="12788" class="Symbol">(</a><a id="12789" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12793" href="TypeTopology.CompactTypes.html#12793" class="Bound">u</a><a id="12794" class="Symbol">)</a>       <a id="12802" class="Symbol">=</a> <a id="12804" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12808" class="Symbol">(λ</a> <a id="12811" href="TypeTopology.CompactTypes.html#12811" class="Bound">x</a> <a id="12813" class="Symbol">→</a> <a id="12815" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a> <a id="12831" class="Symbol">(</a><a id="12832" href="TypeTopology.CompactTypes.html#12793" class="Bound">u</a> <a id="12834" href="TypeTopology.CompactTypes.html#12811" class="Bound">x</a><a id="12835" class="Symbol">))</a>

<a id="decidable-propositions-are-compact"></a><a id="12839" href="TypeTopology.CompactTypes.html#12839" class="Function">decidable-propositions-are-compact</a> <a id="12874" class="Symbol">:</a> <a id="12876" class="Symbol">(</a><a id="12877" href="TypeTopology.CompactTypes.html#12877" class="Bound">X</a> <a id="12879" class="Symbol">:</a> <a id="12881" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12883" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12885" class="Symbol">)</a>
                                   <a id="12922" class="Symbol">→</a> <a id="12924" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12932" href="TypeTopology.CompactTypes.html#12877" class="Bound">X</a>
                                   <a id="12969" class="Symbol">→</a> <a id="12971" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="12984" href="TypeTopology.CompactTypes.html#12877" class="Bound">X</a>
                                   <a id="13021" class="Symbol">→</a> <a id="13023" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="13034" href="TypeTopology.CompactTypes.html#12877" class="Bound">X</a>
<a id="13036" href="TypeTopology.CompactTypes.html#12839" class="Function">decidable-propositions-are-compact</a> <a id="13071" href="TypeTopology.CompactTypes.html#13071" class="Bound">X</a> <a id="13073" href="TypeTopology.CompactTypes.html#13073" class="Bound">isp</a> <a id="13077" href="TypeTopology.CompactTypes.html#13077" class="Bound">δ</a> <a id="13079" href="TypeTopology.CompactTypes.html#13079" class="Bound">p</a> <a id="13081" class="Symbol">=</a> <a id="13083" href="TypeTopology.CompactTypes.html#13096" class="Function">g</a> <a id="13085" href="TypeTopology.CompactTypes.html#13077" class="Bound">δ</a>
 <a id="13088" class="Keyword">where</a>
  <a id="13096" href="TypeTopology.CompactTypes.html#13096" class="Function">g</a> <a id="13098" class="Symbol">:</a> <a id="13100" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="13113" href="TypeTopology.CompactTypes.html#13071" class="Bound">X</a> <a id="13115" class="Symbol">→</a> <a id="13117" class="Symbol">(</a><a id="13118" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13120" href="TypeTopology.CompactTypes.html#13120" class="Bound">x</a> <a id="13122" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13124" href="TypeTopology.CompactTypes.html#13071" class="Bound">X</a> <a id="13126" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13128" href="TypeTopology.CompactTypes.html#13079" class="Bound">p</a> <a id="13130" href="TypeTopology.CompactTypes.html#13120" class="Bound">x</a> <a id="13132" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13134" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13135" class="Symbol">)</a> <a id="13137" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13139" class="Symbol">(</a><a id="13140" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13142" href="TypeTopology.CompactTypes.html#13142" class="Bound">x</a> <a id="13144" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13146" href="TypeTopology.CompactTypes.html#13071" class="Bound">X</a> <a id="13148" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13150" href="TypeTopology.CompactTypes.html#13079" class="Bound">p</a> <a id="13152" href="TypeTopology.CompactTypes.html#13142" class="Bound">x</a> <a id="13154" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13156" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13157" class="Symbol">)</a>
  <a id="13161" href="TypeTopology.CompactTypes.html#13096" class="Function">g</a> <a id="13163" class="Symbol">(</a><a id="13164" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13168" href="TypeTopology.CompactTypes.html#13168" class="Bound">x</a><a id="13169" class="Symbol">)</a> <a id="13171" class="Symbol">=</a> <a id="13173" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="13190" href="TypeTopology.CompactTypes.html#13207" class="Function">b</a> <a id="13192" href="TypeTopology.CompactTypes.html#13290" class="Function">c</a>
   <a id="13197" class="Keyword">where</a>
    <a id="13207" href="TypeTopology.CompactTypes.html#13207" class="Function">b</a> <a id="13209" class="Symbol">:</a> <a id="13211" href="TypeTopology.CompactTypes.html#13079" class="Bound">p</a> <a id="13213" href="TypeTopology.CompactTypes.html#13168" class="Bound">x</a> <a id="13215" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13217" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="13219" class="Symbol">→</a> <a id="13221" class="Symbol">(</a><a id="13222" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13224" href="TypeTopology.CompactTypes.html#13224" class="Bound">x</a> <a id="13226" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13228" href="TypeTopology.CompactTypes.html#13071" class="Bound">X</a> <a id="13230" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13232" href="TypeTopology.CompactTypes.html#13079" class="Bound">p</a> <a id="13234" href="TypeTopology.CompactTypes.html#13224" class="Bound">x</a> <a id="13236" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13238" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13239" class="Symbol">)</a> <a id="13241" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13243" class="Symbol">(</a><a id="13244" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13246" href="TypeTopology.CompactTypes.html#13246" class="Bound">x</a> <a id="13248" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13250" href="TypeTopology.CompactTypes.html#13071" class="Bound">X</a> <a id="13252" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13254" href="TypeTopology.CompactTypes.html#13079" class="Bound">p</a> <a id="13256" href="TypeTopology.CompactTypes.html#13246" class="Bound">x</a> <a id="13258" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13260" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13261" class="Symbol">)</a>
    <a id="13267" href="TypeTopology.CompactTypes.html#13207" class="Function">b</a> <a id="13269" href="TypeTopology.CompactTypes.html#13269" class="Bound">r</a> <a id="13271" class="Symbol">=</a> <a id="13273" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13277" class="Symbol">(</a><a id="13278" href="TypeTopology.CompactTypes.html#13168" class="Bound">x</a> <a id="13280" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13282" href="TypeTopology.CompactTypes.html#13269" class="Bound">r</a><a id="13283" class="Symbol">)</a>

    <a id="13290" href="TypeTopology.CompactTypes.html#13290" class="Function">c</a> <a id="13292" class="Symbol">:</a> <a id="13294" href="TypeTopology.CompactTypes.html#13079" class="Bound">p</a> <a id="13296" href="TypeTopology.CompactTypes.html#13168" class="Bound">x</a> <a id="13298" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13300" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="13302" class="Symbol">→</a> <a id="13304" class="Symbol">(</a><a id="13305" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13307" href="TypeTopology.CompactTypes.html#13307" class="Bound">x</a> <a id="13309" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13311" href="TypeTopology.CompactTypes.html#13071" class="Bound">X</a> <a id="13313" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13315" href="TypeTopology.CompactTypes.html#13079" class="Bound">p</a> <a id="13317" href="TypeTopology.CompactTypes.html#13307" class="Bound">x</a> <a id="13319" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13321" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13322" class="Symbol">)</a> <a id="13324" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13326" class="Symbol">(</a><a id="13327" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13329" href="TypeTopology.CompactTypes.html#13329" class="Bound">x</a> <a id="13331" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13333" href="TypeTopology.CompactTypes.html#13071" class="Bound">X</a> <a id="13335" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13337" href="TypeTopology.CompactTypes.html#13079" class="Bound">p</a> <a id="13339" href="TypeTopology.CompactTypes.html#13329" class="Bound">x</a> <a id="13341" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13343" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13344" class="Symbol">)</a>
    <a id="13350" href="TypeTopology.CompactTypes.html#13290" class="Function">c</a> <a id="13352" href="TypeTopology.CompactTypes.html#13352" class="Bound">r</a> <a id="13354" class="Symbol">=</a> <a id="13356" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13360" class="Symbol">(λ</a> <a id="13363" href="TypeTopology.CompactTypes.html#13363" class="Bound">y</a> <a id="13365" class="Symbol">→</a> <a id="13367" href="MLTT.Id.html#734" class="Function">transport</a> <a id="13377" class="Symbol">(λ</a> <a id="13380" href="TypeTopology.CompactTypes.html#13380" class="Bound">-</a> <a id="13382" class="Symbol">→</a> <a id="13384" href="TypeTopology.CompactTypes.html#13079" class="Bound">p</a> <a id="13386" href="TypeTopology.CompactTypes.html#13380" class="Bound">-</a> <a id="13388" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13390" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13391" class="Symbol">)</a> <a id="13393" class="Symbol">(</a><a id="13394" href="TypeTopology.CompactTypes.html#13073" class="Bound">isp</a> <a id="13398" href="TypeTopology.CompactTypes.html#13168" class="Bound">x</a> <a id="13400" href="TypeTopology.CompactTypes.html#13363" class="Bound">y</a><a id="13401" class="Symbol">)</a> <a id="13403" href="TypeTopology.CompactTypes.html#13352" class="Bound">r</a><a id="13404" class="Symbol">)</a>
  <a id="13408" href="TypeTopology.CompactTypes.html#13096" class="Function">g</a> <a id="13410" class="Symbol">(</a><a id="13411" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13415" href="TypeTopology.CompactTypes.html#13415" class="Bound">u</a><a id="13416" class="Symbol">)</a> <a id="13418" class="Symbol">=</a> <a id="13420" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13424" class="Symbol">(λ</a> <a id="13427" href="TypeTopology.CompactTypes.html#13427" class="Bound">x</a> <a id="13429" class="Symbol">→</a> <a id="13431" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13438" class="Symbol">(</a><a id="13439" href="TypeTopology.CompactTypes.html#13415" class="Bound">u</a> <a id="13441" href="TypeTopology.CompactTypes.html#13427" class="Bound">x</a><a id="13442" class="Symbol">))</a>

<a id="13446" class="Markup">\end{code}</a><a id="13456" class="Background">

Some closure properties now.

As a warm-up, we discuss a construction on selection functions
(X → R) → X, and generalized quantifiers (X → R) → R, which we
generalize to get closure of compact types under Σ.

</a><a id="13667" class="Markup">\begin{code}</a>

<a id="13681" class="Keyword">module</a> <a id="warm-up"></a><a id="13688" href="TypeTopology.CompactTypes.html#13688" class="Module">warm-up</a> <a id="13696" class="Symbol">{</a><a id="13697" href="TypeTopology.CompactTypes.html#13697" class="Bound">𝓤</a><a id="13698" class="Symbol">}</a> <a id="13700" class="Symbol">{</a><a id="13701" href="TypeTopology.CompactTypes.html#13701" class="Bound">𝓥</a><a id="13702" class="Symbol">}</a> <a id="13704" class="Symbol">{</a><a id="13705" href="TypeTopology.CompactTypes.html#13705" class="Bound">R</a> <a id="13707" class="Symbol">:</a> <a id="13709" href="TypeTopology.CompactTypes.html#13701" class="Bound">𝓥</a> <a id="13711" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13713" class="Symbol">}</a> <a id="13715" class="Keyword">where</a>

 <a id="warm-up.quantifier"></a><a id="13723" href="TypeTopology.CompactTypes.html#13723" class="Function">quantifier</a> <a id="13734" class="Symbol">:</a> <a id="13736" href="TypeTopology.CompactTypes.html#13697" class="Bound">𝓤</a> <a id="13738" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13740" class="Symbol">→</a> <a id="13742" href="TypeTopology.CompactTypes.html#13697" class="Bound">𝓤</a> <a id="13744" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13746" href="TypeTopology.CompactTypes.html#13701" class="Bound">𝓥</a> <a id="13748" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="13751" href="TypeTopology.CompactTypes.html#13723" class="Function">quantifier</a> <a id="13762" href="TypeTopology.CompactTypes.html#13762" class="Bound">X</a> <a id="13764" class="Symbol">=</a> <a id="13766" class="Symbol">(</a><a id="13767" href="TypeTopology.CompactTypes.html#13762" class="Bound">X</a> <a id="13769" class="Symbol">→</a> <a id="13771" href="TypeTopology.CompactTypes.html#13705" class="Bound">R</a><a id="13772" class="Symbol">)</a> <a id="13774" class="Symbol">→</a> <a id="13776" href="TypeTopology.CompactTypes.html#13705" class="Bound">R</a>

 <a id="warm-up.quant-prod"></a><a id="13780" href="TypeTopology.CompactTypes.html#13780" class="Function">quant-prod</a> <a id="13791" class="Symbol">:</a> <a id="13793" class="Symbol">{</a><a id="13794" href="TypeTopology.CompactTypes.html#13794" class="Bound">X</a> <a id="13796" class="Symbol">:</a> <a id="13798" href="TypeTopology.CompactTypes.html#13697" class="Bound">𝓤</a> <a id="13800" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13802" class="Symbol">}</a> <a id="13804" class="Symbol">{</a><a id="13805" href="TypeTopology.CompactTypes.html#13805" class="Bound">Y</a> <a id="13807" class="Symbol">:</a> <a id="13809" href="TypeTopology.CompactTypes.html#13794" class="Bound">X</a> <a id="13811" class="Symbol">→</a> <a id="13813" href="TypeTopology.CompactTypes.html#13697" class="Bound">𝓤</a> <a id="13815" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13817" class="Symbol">}</a>
            <a id="13831" class="Symbol">→</a> <a id="13833" href="TypeTopology.CompactTypes.html#13723" class="Function">quantifier</a> <a id="13844" href="TypeTopology.CompactTypes.html#13794" class="Bound">X</a>
            <a id="13858" class="Symbol">→</a> <a id="13860" class="Symbol">((</a><a id="13862" href="TypeTopology.CompactTypes.html#13862" class="Bound">x</a> <a id="13864" class="Symbol">:</a> <a id="13866" href="TypeTopology.CompactTypes.html#13794" class="Bound">X</a><a id="13867" class="Symbol">)</a>  <a id="13870" class="Symbol">→</a> <a id="13872" href="TypeTopology.CompactTypes.html#13723" class="Function">quantifier</a> <a id="13883" class="Symbol">(</a><a id="13884" href="TypeTopology.CompactTypes.html#13805" class="Bound">Y</a> <a id="13886" href="TypeTopology.CompactTypes.html#13862" class="Bound">x</a><a id="13887" class="Symbol">))</a>
            <a id="13902" class="Symbol">→</a> <a id="13904" href="TypeTopology.CompactTypes.html#13723" class="Function">quantifier</a> <a id="13915" class="Symbol">(</a><a id="13916" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="13918" href="TypeTopology.CompactTypes.html#13805" class="Bound">Y</a><a id="13919" class="Symbol">)</a>
 <a id="13922" href="TypeTopology.CompactTypes.html#13780" class="Function">quant-prod</a> <a id="13933" href="TypeTopology.CompactTypes.html#13933" class="Bound">φ</a> <a id="13935" href="TypeTopology.CompactTypes.html#13935" class="Bound">γ</a> <a id="13937" href="TypeTopology.CompactTypes.html#13937" class="Bound">p</a> <a id="13939" class="Symbol">=</a> <a id="13941" href="TypeTopology.CompactTypes.html#13933" class="Bound">φ</a> <a id="13943" class="Symbol">(λ</a> <a id="13946" href="TypeTopology.CompactTypes.html#13946" class="Bound">x</a> <a id="13948" class="Symbol">→</a> <a id="13950" href="TypeTopology.CompactTypes.html#13935" class="Bound">γ</a> <a id="13952" href="TypeTopology.CompactTypes.html#13946" class="Bound">x</a> <a id="13954" class="Symbol">(λ</a> <a id="13957" href="TypeTopology.CompactTypes.html#13957" class="Bound">y</a> <a id="13959" class="Symbol">→</a> <a id="13961" href="TypeTopology.CompactTypes.html#13937" class="Bound">p</a> <a id="13963" class="Symbol">(</a><a id="13964" href="TypeTopology.CompactTypes.html#13946" class="Bound">x</a> <a id="13966" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13968" href="TypeTopology.CompactTypes.html#13957" class="Bound">y</a><a id="13969" class="Symbol">)))</a>

 <a id="warm-up.selection"></a><a id="13975" href="TypeTopology.CompactTypes.html#13975" class="Function">selection</a> <a id="13985" class="Symbol">:</a> <a id="13987" href="TypeTopology.CompactTypes.html#13697" class="Bound">𝓤</a> <a id="13989" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13991" class="Symbol">→</a> <a id="13993" href="TypeTopology.CompactTypes.html#13697" class="Bound">𝓤</a> <a id="13995" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13997" href="TypeTopology.CompactTypes.html#13701" class="Bound">𝓥</a> <a id="13999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="14002" href="TypeTopology.CompactTypes.html#13975" class="Function">selection</a> <a id="14012" href="TypeTopology.CompactTypes.html#14012" class="Bound">X</a> <a id="14014" class="Symbol">=</a> <a id="14016" class="Symbol">(</a><a id="14017" href="TypeTopology.CompactTypes.html#14012" class="Bound">X</a> <a id="14019" class="Symbol">→</a> <a id="14021" href="TypeTopology.CompactTypes.html#13705" class="Bound">R</a><a id="14022" class="Symbol">)</a> <a id="14024" class="Symbol">→</a> <a id="14026" href="TypeTopology.CompactTypes.html#14012" class="Bound">X</a>

 <a id="warm-up.sel-prod"></a><a id="14030" href="TypeTopology.CompactTypes.html#14030" class="Function">sel-prod</a> <a id="14039" class="Symbol">:</a> <a id="14041" class="Symbol">{</a><a id="14042" href="TypeTopology.CompactTypes.html#14042" class="Bound">X</a> <a id="14044" class="Symbol">:</a> <a id="14046" href="TypeTopology.CompactTypes.html#13697" class="Bound">𝓤</a> <a id="14048" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14050" class="Symbol">}</a> <a id="14052" class="Symbol">{</a><a id="14053" href="TypeTopology.CompactTypes.html#14053" class="Bound">Y</a> <a id="14055" class="Symbol">:</a> <a id="14057" href="TypeTopology.CompactTypes.html#14042" class="Bound">X</a> <a id="14059" class="Symbol">→</a> <a id="14061" href="TypeTopology.CompactTypes.html#13697" class="Bound">𝓤</a> <a id="14063" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14065" class="Symbol">}</a>
          <a id="14077" class="Symbol">→</a> <a id="14079" href="TypeTopology.CompactTypes.html#13975" class="Function">selection</a> <a id="14089" href="TypeTopology.CompactTypes.html#14042" class="Bound">X</a>
          <a id="14101" class="Symbol">→</a> <a id="14103" class="Symbol">((</a><a id="14105" href="TypeTopology.CompactTypes.html#14105" class="Bound">x</a> <a id="14107" class="Symbol">:</a> <a id="14109" href="TypeTopology.CompactTypes.html#14042" class="Bound">X</a><a id="14110" class="Symbol">)</a> <a id="14112" class="Symbol">→</a> <a id="14114" href="TypeTopology.CompactTypes.html#13975" class="Function">selection</a> <a id="14124" class="Symbol">(</a><a id="14125" href="TypeTopology.CompactTypes.html#14053" class="Bound">Y</a> <a id="14127" href="TypeTopology.CompactTypes.html#14105" class="Bound">x</a><a id="14128" class="Symbol">))</a>
          <a id="14141" class="Symbol">→</a> <a id="14143" href="TypeTopology.CompactTypes.html#13975" class="Function">selection</a> <a id="14153" class="Symbol">(</a><a id="14154" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="14156" href="TypeTopology.CompactTypes.html#14053" class="Bound">Y</a><a id="14157" class="Symbol">)</a>
 <a id="14160" href="TypeTopology.CompactTypes.html#14030" class="Function">sel-prod</a> <a id="14169" class="Symbol">{</a><a id="14170" href="TypeTopology.CompactTypes.html#14170" class="Bound">X</a><a id="14171" class="Symbol">}</a> <a id="14173" class="Symbol">{</a><a id="14174" href="TypeTopology.CompactTypes.html#14174" class="Bound">Y</a><a id="14175" class="Symbol">}</a> <a id="14177" href="TypeTopology.CompactTypes.html#14177" class="Bound">ε</a> <a id="14179" href="TypeTopology.CompactTypes.html#14179" class="Bound">δ</a> <a id="14181" href="TypeTopology.CompactTypes.html#14181" class="Bound">p</a> <a id="14183" class="Symbol">=</a> <a id="14185" class="Symbol">(</a><a id="14186" href="TypeTopology.CompactTypes.html#14269" class="Function">x₀</a> <a id="14189" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14191" href="TypeTopology.CompactTypes.html#14315" class="Function">y₀</a><a id="14193" class="Symbol">)</a>
   <a id="14198" class="Keyword">where</a>
    <a id="14208" href="TypeTopology.CompactTypes.html#14208" class="Function">next</a> <a id="14213" class="Symbol">:</a> <a id="14215" class="Symbol">(</a><a id="14216" href="TypeTopology.CompactTypes.html#14216" class="Bound">x</a> <a id="14218" class="Symbol">:</a> <a id="14220" href="TypeTopology.CompactTypes.html#14170" class="Bound">X</a><a id="14221" class="Symbol">)</a> <a id="14223" class="Symbol">→</a> <a id="14225" href="TypeTopology.CompactTypes.html#14174" class="Bound">Y</a> <a id="14227" href="TypeTopology.CompactTypes.html#14216" class="Bound">x</a>
    <a id="14233" href="TypeTopology.CompactTypes.html#14208" class="Function">next</a> <a id="14238" href="TypeTopology.CompactTypes.html#14238" class="Bound">x</a> <a id="14240" class="Symbol">=</a> <a id="14242" href="TypeTopology.CompactTypes.html#14179" class="Bound">δ</a> <a id="14244" href="TypeTopology.CompactTypes.html#14238" class="Bound">x</a> <a id="14246" class="Symbol">(λ</a> <a id="14249" href="TypeTopology.CompactTypes.html#14249" class="Bound">y</a> <a id="14251" class="Symbol">→</a> <a id="14253" href="TypeTopology.CompactTypes.html#14181" class="Bound">p</a> <a id="14255" class="Symbol">(</a><a id="14256" href="TypeTopology.CompactTypes.html#14238" class="Bound">x</a> <a id="14258" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14260" href="TypeTopology.CompactTypes.html#14249" class="Bound">y</a><a id="14261" class="Symbol">))</a>

    <a id="14269" href="TypeTopology.CompactTypes.html#14269" class="Function">x₀</a> <a id="14272" class="Symbol">:</a> <a id="14274" href="TypeTopology.CompactTypes.html#14170" class="Bound">X</a>
    <a id="14280" href="TypeTopology.CompactTypes.html#14269" class="Function">x₀</a> <a id="14283" class="Symbol">=</a> <a id="14285" href="TypeTopology.CompactTypes.html#14177" class="Bound">ε</a> <a id="14287" class="Symbol">(λ</a> <a id="14290" href="TypeTopology.CompactTypes.html#14290" class="Bound">x</a> <a id="14292" class="Symbol">→</a> <a id="14294" href="TypeTopology.CompactTypes.html#14181" class="Bound">p</a> <a id="14296" class="Symbol">(</a><a id="14297" href="TypeTopology.CompactTypes.html#14290" class="Bound">x</a> <a id="14299" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14301" href="TypeTopology.CompactTypes.html#14208" class="Function">next</a> <a id="14306" href="TypeTopology.CompactTypes.html#14290" class="Bound">x</a><a id="14307" class="Symbol">))</a>

    <a id="14315" href="TypeTopology.CompactTypes.html#14315" class="Function">y₀</a> <a id="14318" class="Symbol">:</a> <a id="14320" href="TypeTopology.CompactTypes.html#14174" class="Bound">Y</a> <a id="14322" href="TypeTopology.CompactTypes.html#14269" class="Function">x₀</a>
    <a id="14329" href="TypeTopology.CompactTypes.html#14315" class="Function">y₀</a> <a id="14332" class="Symbol">=</a> <a id="14334" href="TypeTopology.CompactTypes.html#14208" class="Function">next</a> <a id="14339" href="TypeTopology.CompactTypes.html#14269" class="Function">x₀</a>

<a id="14343" class="Markup">\end{code}</a><a id="14353" class="Background">

 Alternative, equivalent, construction:

</a><a id="14396" class="Markup">\begin{code}</a>

 <a id="warm-up.overline"></a><a id="14411" href="TypeTopology.CompactTypes.html#14411" class="Function">overline</a> <a id="14420" class="Symbol">:</a> <a id="14422" class="Symbol">{</a><a id="14423" href="TypeTopology.CompactTypes.html#14423" class="Bound">X</a> <a id="14425" class="Symbol">:</a> <a id="14427" href="TypeTopology.CompactTypes.html#13697" class="Bound">𝓤</a> <a id="14429" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14431" class="Symbol">}</a> <a id="14433" class="Symbol">→</a> <a id="14435" href="TypeTopology.CompactTypes.html#13975" class="Function">selection</a> <a id="14445" href="TypeTopology.CompactTypes.html#14423" class="Bound">X</a> <a id="14447" class="Symbol">→</a> <a id="14449" href="TypeTopology.CompactTypes.html#13723" class="Function">quantifier</a> <a id="14460" href="TypeTopology.CompactTypes.html#14423" class="Bound">X</a>
 <a id="14463" href="TypeTopology.CompactTypes.html#14411" class="Function">overline</a> <a id="14472" href="TypeTopology.CompactTypes.html#14472" class="Bound">ε</a> <a id="14474" href="TypeTopology.CompactTypes.html#14474" class="Bound">p</a> <a id="14476" class="Symbol">=</a> <a id="14478" href="TypeTopology.CompactTypes.html#14474" class="Bound">p</a> <a id="14480" class="Symbol">(</a><a id="14481" href="TypeTopology.CompactTypes.html#14472" class="Bound">ε</a> <a id="14483" href="TypeTopology.CompactTypes.html#14474" class="Bound">p</a><a id="14484" class="Symbol">)</a>

 <a id="warm-up.sel-prod&#39;"></a><a id="14488" href="TypeTopology.CompactTypes.html#14488" class="Function">sel-prod&#39;</a> <a id="14498" class="Symbol">:</a> <a id="14500" class="Symbol">{</a><a id="14501" href="TypeTopology.CompactTypes.html#14501" class="Bound">X</a> <a id="14503" class="Symbol">:</a> <a id="14505" href="TypeTopology.CompactTypes.html#13697" class="Bound">𝓤</a> <a id="14507" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14509" class="Symbol">}</a> <a id="14511" class="Symbol">{</a><a id="14512" href="TypeTopology.CompactTypes.html#14512" class="Bound">Y</a> <a id="14514" class="Symbol">:</a> <a id="14516" href="TypeTopology.CompactTypes.html#14501" class="Bound">X</a> <a id="14518" class="Symbol">→</a> <a id="14520" href="TypeTopology.CompactTypes.html#13697" class="Bound">𝓤</a> <a id="14522" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14524" class="Symbol">}</a>
           <a id="14537" class="Symbol">→</a> <a id="14539" href="TypeTopology.CompactTypes.html#13975" class="Function">selection</a> <a id="14549" href="TypeTopology.CompactTypes.html#14501" class="Bound">X</a>
           <a id="14562" class="Symbol">→</a> <a id="14564" class="Symbol">((</a><a id="14566" href="TypeTopology.CompactTypes.html#14566" class="Bound">x</a> <a id="14568" class="Symbol">:</a> <a id="14570" href="TypeTopology.CompactTypes.html#14501" class="Bound">X</a><a id="14571" class="Symbol">)</a> <a id="14573" class="Symbol">→</a> <a id="14575" href="TypeTopology.CompactTypes.html#13975" class="Function">selection</a> <a id="14585" class="Symbol">(</a><a id="14586" href="TypeTopology.CompactTypes.html#14512" class="Bound">Y</a> <a id="14588" href="TypeTopology.CompactTypes.html#14566" class="Bound">x</a><a id="14589" class="Symbol">))</a>
           <a id="14603" class="Symbol">→</a> <a id="14605" href="TypeTopology.CompactTypes.html#13975" class="Function">selection</a> <a id="14615" class="Symbol">(</a><a id="14616" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="14618" href="TypeTopology.CompactTypes.html#14512" class="Bound">Y</a><a id="14619" class="Symbol">)</a>
 <a id="14622" href="TypeTopology.CompactTypes.html#14488" class="Function">sel-prod&#39;</a> <a id="14632" class="Symbol">{</a><a id="14633" href="TypeTopology.CompactTypes.html#14633" class="Bound">X</a><a id="14634" class="Symbol">}</a> <a id="14636" class="Symbol">{</a><a id="14637" href="TypeTopology.CompactTypes.html#14637" class="Bound">Y</a><a id="14638" class="Symbol">}</a> <a id="14640" href="TypeTopology.CompactTypes.html#14640" class="Bound">ε</a> <a id="14642" href="TypeTopology.CompactTypes.html#14642" class="Bound">δ</a> <a id="14644" href="TypeTopology.CompactTypes.html#14644" class="Bound">p</a> <a id="14646" class="Symbol">=</a> <a id="14648" class="Symbol">(</a><a id="14649" href="TypeTopology.CompactTypes.html#14669" class="Function">x₀</a> <a id="14652" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14654" href="TypeTopology.CompactTypes.html#14731" class="Function">y₀</a><a id="14656" class="Symbol">)</a>
  <a id="14660" class="Keyword">where</a>
   <a id="14669" href="TypeTopology.CompactTypes.html#14669" class="Function">x₀</a> <a id="14672" class="Symbol">:</a> <a id="14674" href="TypeTopology.CompactTypes.html#14633" class="Bound">X</a>
   <a id="14679" href="TypeTopology.CompactTypes.html#14669" class="Function">x₀</a> <a id="14682" class="Symbol">=</a> <a id="14684" href="TypeTopology.CompactTypes.html#14640" class="Bound">ε</a> <a id="14686" class="Symbol">(λ</a> <a id="14689" href="TypeTopology.CompactTypes.html#14689" class="Bound">x</a> <a id="14691" class="Symbol">→</a> <a id="14693" href="TypeTopology.CompactTypes.html#14411" class="Function">overline</a> <a id="14702" class="Symbol">(</a><a id="14703" href="TypeTopology.CompactTypes.html#14642" class="Bound">δ</a> <a id="14705" href="TypeTopology.CompactTypes.html#14689" class="Bound">x</a><a id="14706" class="Symbol">)</a> <a id="14708" class="Symbol">(λ</a> <a id="14711" href="TypeTopology.CompactTypes.html#14711" class="Bound">y</a> <a id="14713" class="Symbol">→</a> <a id="14715" href="TypeTopology.CompactTypes.html#14644" class="Bound">p</a> <a id="14717" class="Symbol">(</a><a id="14718" href="TypeTopology.CompactTypes.html#14689" class="Bound">x</a> <a id="14720" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14722" href="TypeTopology.CompactTypes.html#14711" class="Bound">y</a><a id="14723" class="Symbol">)))</a>

   <a id="14731" href="TypeTopology.CompactTypes.html#14731" class="Function">y₀</a> <a id="14734" class="Symbol">:</a> <a id="14736" href="TypeTopology.CompactTypes.html#14637" class="Bound">Y</a> <a id="14738" href="TypeTopology.CompactTypes.html#14669" class="Function">x₀</a>
   <a id="14744" href="TypeTopology.CompactTypes.html#14731" class="Function">y₀</a> <a id="14747" class="Symbol">=</a> <a id="14749" href="TypeTopology.CompactTypes.html#14642" class="Bound">δ</a> <a id="14751" href="TypeTopology.CompactTypes.html#14669" class="Function">x₀</a> <a id="14754" class="Symbol">(λ</a> <a id="14757" href="TypeTopology.CompactTypes.html#14757" class="Bound">y</a> <a id="14759" class="Symbol">→</a> <a id="14761" href="TypeTopology.CompactTypes.html#14644" class="Bound">p</a> <a id="14763" class="Symbol">(</a><a id="14764" href="TypeTopology.CompactTypes.html#14669" class="Function">x₀</a> <a id="14767" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14769" href="TypeTopology.CompactTypes.html#14757" class="Bound">y</a><a id="14770" class="Symbol">))</a>

<a id="14774" class="Markup">\end{code}</a><a id="14784" class="Background">

Back to compact sets:

</a><a id="14809" class="Markup">\begin{code}</a>

<a id="Σ-is-compact∙"></a><a id="14823" href="TypeTopology.CompactTypes.html#14823" class="Function">Σ-is-compact∙</a> <a id="14837" class="Symbol">:</a> <a id="14839" class="Symbol">{</a><a id="14840" href="TypeTopology.CompactTypes.html#14840" class="Bound">X</a> <a id="14842" class="Symbol">:</a> <a id="14844" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14846" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14848" class="Symbol">}</a> <a id="14850" class="Symbol">{</a><a id="14851" href="TypeTopology.CompactTypes.html#14851" class="Bound">Y</a> <a id="14853" class="Symbol">:</a> <a id="14855" href="TypeTopology.CompactTypes.html#14840" class="Bound">X</a> <a id="14857" class="Symbol">→</a> <a id="14859" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14861" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14863" class="Symbol">}</a>
              <a id="14879" class="Symbol">→</a> <a id="14881" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="14893" href="TypeTopology.CompactTypes.html#14840" class="Bound">X</a>
              <a id="14909" class="Symbol">→</a> <a id="14911" class="Symbol">((</a><a id="14913" href="TypeTopology.CompactTypes.html#14913" class="Bound">x</a> <a id="14915" class="Symbol">:</a> <a id="14917" href="TypeTopology.CompactTypes.html#14840" class="Bound">X</a><a id="14918" class="Symbol">)</a> <a id="14920" class="Symbol">→</a> <a id="14922" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="14934" class="Symbol">(</a><a id="14935" href="TypeTopology.CompactTypes.html#14851" class="Bound">Y</a> <a id="14937" href="TypeTopology.CompactTypes.html#14913" class="Bound">x</a><a id="14938" class="Symbol">))</a>
              <a id="14955" class="Symbol">→</a> <a id="14957" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="14969" class="Symbol">(</a><a id="14970" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="14972" href="TypeTopology.CompactTypes.html#14851" class="Bound">Y</a><a id="14973" class="Symbol">)</a>
<a id="14975" href="TypeTopology.CompactTypes.html#14823" class="Function">Σ-is-compact∙</a> <a id="14989" class="Symbol">{</a><a id="14990" href="TypeTopology.CompactTypes.html#14990" class="Bound">i</a><a id="14991" class="Symbol">}</a> <a id="14993" class="Symbol">{</a><a id="14994" href="TypeTopology.CompactTypes.html#14994" class="Bound">j</a><a id="14995" class="Symbol">}</a> <a id="14997" class="Symbol">{</a><a id="14998" href="TypeTopology.CompactTypes.html#14998" class="Bound">X</a><a id="14999" class="Symbol">}</a> <a id="15001" class="Symbol">{</a><a id="15002" href="TypeTopology.CompactTypes.html#15002" class="Bound">Y</a><a id="15003" class="Symbol">}</a> <a id="15005" href="TypeTopology.CompactTypes.html#15005" class="Bound">ε</a> <a id="15007" href="TypeTopology.CompactTypes.html#15007" class="Bound">δ</a> <a id="15009" href="TypeTopology.CompactTypes.html#15009" class="Bound">p</a> <a id="15011" class="Symbol">=</a> <a id="15013" class="Symbol">(</a><a id="15014" href="TypeTopology.CompactTypes.html#15467" class="Function">x₀</a> <a id="15017" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15019" href="TypeTopology.CompactTypes.html#15613" class="Function">y₀</a><a id="15021" class="Symbol">)</a> <a id="15023" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15025" href="TypeTopology.CompactTypes.html#15641" class="Function">correctness</a>
 <a id="15038" class="Keyword">where</a>
  <a id="15046" href="TypeTopology.CompactTypes.html#15046" class="Function">lemma-next</a> <a id="15057" class="Symbol">:</a> <a id="15059" class="Symbol">(</a><a id="15060" href="TypeTopology.CompactTypes.html#15060" class="Bound">x</a> <a id="15062" class="Symbol">:</a> <a id="15064" href="TypeTopology.CompactTypes.html#14998" class="Bound">X</a><a id="15065" class="Symbol">)</a> <a id="15067" class="Symbol">→</a> <a id="15069" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15071" href="TypeTopology.CompactTypes.html#15071" class="Bound">y₀</a> <a id="15074" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15076" href="TypeTopology.CompactTypes.html#15002" class="Bound">Y</a> <a id="15078" href="TypeTopology.CompactTypes.html#15060" class="Bound">x</a> <a id="15080" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15082" class="Symbol">(</a><a id="15083" href="TypeTopology.CompactTypes.html#15009" class="Bound">p</a> <a id="15085" class="Symbol">(</a><a id="15086" href="TypeTopology.CompactTypes.html#15060" class="Bound">x</a> <a id="15088" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15090" href="TypeTopology.CompactTypes.html#15071" class="Bound">y₀</a><a id="15092" class="Symbol">)</a> <a id="15094" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15096" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="15098" class="Symbol">→</a> <a id="15100" class="Symbol">(</a><a id="15101" href="TypeTopology.CompactTypes.html#15101" class="Bound">y</a> <a id="15103" class="Symbol">:</a> <a id="15105" href="TypeTopology.CompactTypes.html#15002" class="Bound">Y</a> <a id="15107" href="TypeTopology.CompactTypes.html#15060" class="Bound">x</a><a id="15108" class="Symbol">)</a> <a id="15110" class="Symbol">→</a> <a id="15112" href="TypeTopology.CompactTypes.html#15009" class="Bound">p</a> <a id="15114" class="Symbol">(</a><a id="15115" href="TypeTopology.CompactTypes.html#15060" class="Bound">x</a> <a id="15117" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15119" href="TypeTopology.CompactTypes.html#15101" class="Bound">y</a><a id="15120" class="Symbol">)</a> <a id="15122" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15124" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15125" class="Symbol">)</a>
  <a id="15129" href="TypeTopology.CompactTypes.html#15046" class="Function">lemma-next</a> <a id="15140" href="TypeTopology.CompactTypes.html#15140" class="Bound">x</a> <a id="15142" class="Symbol">=</a> <a id="15144" href="TypeTopology.CompactTypes.html#15007" class="Bound">δ</a> <a id="15146" href="TypeTopology.CompactTypes.html#15140" class="Bound">x</a> <a id="15148" class="Symbol">(λ</a> <a id="15151" href="TypeTopology.CompactTypes.html#15151" class="Bound">y</a> <a id="15153" class="Symbol">→</a> <a id="15155" href="TypeTopology.CompactTypes.html#15009" class="Bound">p</a> <a id="15157" class="Symbol">(</a><a id="15158" href="TypeTopology.CompactTypes.html#15140" class="Bound">x</a> <a id="15160" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15162" href="TypeTopology.CompactTypes.html#15151" class="Bound">y</a><a id="15163" class="Symbol">))</a>

  <a id="15169" href="TypeTopology.CompactTypes.html#15169" class="Function">next</a> <a id="15174" class="Symbol">:</a> <a id="15176" class="Symbol">(</a><a id="15177" href="TypeTopology.CompactTypes.html#15177" class="Bound">x</a> <a id="15179" class="Symbol">:</a> <a id="15181" href="TypeTopology.CompactTypes.html#14998" class="Bound">X</a><a id="15182" class="Symbol">)</a> <a id="15184" class="Symbol">→</a> <a id="15186" href="TypeTopology.CompactTypes.html#15002" class="Bound">Y</a> <a id="15188" href="TypeTopology.CompactTypes.html#15177" class="Bound">x</a>
  <a id="15192" href="TypeTopology.CompactTypes.html#15169" class="Function">next</a> <a id="15197" href="TypeTopology.CompactTypes.html#15197" class="Bound">x</a> <a id="15199" class="Symbol">=</a> <a id="15201" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15205" class="Symbol">(</a><a id="15206" href="TypeTopology.CompactTypes.html#15046" class="Function">lemma-next</a> <a id="15217" href="TypeTopology.CompactTypes.html#15197" class="Bound">x</a><a id="15218" class="Symbol">)</a>

  <a id="15223" href="TypeTopology.CompactTypes.html#15223" class="Function">next-correctness</a> <a id="15240" class="Symbol">:</a> <a id="15242" class="Symbol">(</a><a id="15243" href="TypeTopology.CompactTypes.html#15243" class="Bound">x</a> <a id="15245" class="Symbol">:</a> <a id="15247" href="TypeTopology.CompactTypes.html#14998" class="Bound">X</a><a id="15248" class="Symbol">)</a> <a id="15250" class="Symbol">→</a> <a id="15252" href="TypeTopology.CompactTypes.html#15009" class="Bound">p</a> <a id="15254" class="Symbol">(</a><a id="15255" href="TypeTopology.CompactTypes.html#15243" class="Bound">x</a> <a id="15257" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15259" href="TypeTopology.CompactTypes.html#15169" class="Function">next</a> <a id="15264" href="TypeTopology.CompactTypes.html#15243" class="Bound">x</a><a id="15265" class="Symbol">)</a> <a id="15267" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15269" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="15271" class="Symbol">→</a> <a id="15273" class="Symbol">(</a><a id="15274" href="TypeTopology.CompactTypes.html#15274" class="Bound">y</a> <a id="15276" class="Symbol">:</a> <a id="15278" href="TypeTopology.CompactTypes.html#15002" class="Bound">Y</a> <a id="15280" href="TypeTopology.CompactTypes.html#15243" class="Bound">x</a><a id="15281" class="Symbol">)</a> <a id="15283" class="Symbol">→</a> <a id="15285" href="TypeTopology.CompactTypes.html#15009" class="Bound">p</a> <a id="15287" class="Symbol">(</a><a id="15288" href="TypeTopology.CompactTypes.html#15243" class="Bound">x</a> <a id="15290" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15292" href="TypeTopology.CompactTypes.html#15274" class="Bound">y</a><a id="15293" class="Symbol">)</a> <a id="15295" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15297" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="15301" href="TypeTopology.CompactTypes.html#15223" class="Function">next-correctness</a> <a id="15318" href="TypeTopology.CompactTypes.html#15318" class="Bound">x</a> <a id="15320" class="Symbol">=</a> <a id="15322" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15326" class="Symbol">(</a><a id="15327" href="TypeTopology.CompactTypes.html#15046" class="Function">lemma-next</a> <a id="15338" href="TypeTopology.CompactTypes.html#15318" class="Bound">x</a><a id="15339" class="Symbol">)</a>

  <a id="15344" href="TypeTopology.CompactTypes.html#15344" class="Function">lemma-first</a> <a id="15356" class="Symbol">:</a> <a id="15358" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15360" href="TypeTopology.CompactTypes.html#15360" class="Bound">x₀</a> <a id="15363" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15365" href="TypeTopology.CompactTypes.html#14998" class="Bound">X</a> <a id="15367" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15369" class="Symbol">(</a><a id="15370" href="TypeTopology.CompactTypes.html#15009" class="Bound">p</a> <a id="15372" class="Symbol">(</a><a id="15373" href="TypeTopology.CompactTypes.html#15360" class="Bound">x₀</a> <a id="15376" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15378" href="TypeTopology.CompactTypes.html#15169" class="Function">next</a> <a id="15383" href="TypeTopology.CompactTypes.html#15360" class="Bound">x₀</a><a id="15385" class="Symbol">)</a> <a id="15387" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15389" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="15391" class="Symbol">→</a> <a id="15393" class="Symbol">(</a><a id="15394" href="TypeTopology.CompactTypes.html#15394" class="Bound">x</a> <a id="15396" class="Symbol">:</a> <a id="15398" href="TypeTopology.CompactTypes.html#14998" class="Bound">X</a><a id="15399" class="Symbol">)</a> <a id="15401" class="Symbol">→</a> <a id="15403" href="TypeTopology.CompactTypes.html#15009" class="Bound">p</a> <a id="15405" class="Symbol">(</a><a id="15406" href="TypeTopology.CompactTypes.html#15394" class="Bound">x</a> <a id="15408" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15410" href="TypeTopology.CompactTypes.html#15169" class="Function">next</a> <a id="15415" href="TypeTopology.CompactTypes.html#15394" class="Bound">x</a><a id="15416" class="Symbol">)</a> <a id="15418" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15420" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="15421" class="Symbol">)</a>
  <a id="15425" href="TypeTopology.CompactTypes.html#15344" class="Function">lemma-first</a> <a id="15437" class="Symbol">=</a> <a id="15439" href="TypeTopology.CompactTypes.html#15005" class="Bound">ε</a> <a id="15441" class="Symbol">(λ</a> <a id="15444" href="TypeTopology.CompactTypes.html#15444" class="Bound">x</a> <a id="15446" class="Symbol">→</a> <a id="15448" href="TypeTopology.CompactTypes.html#15009" class="Bound">p</a> <a id="15450" class="Symbol">(</a><a id="15451" href="TypeTopology.CompactTypes.html#15444" class="Bound">x</a> <a id="15453" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15455" href="TypeTopology.CompactTypes.html#15169" class="Function">next</a> <a id="15460" href="TypeTopology.CompactTypes.html#15444" class="Bound">x</a><a id="15461" class="Symbol">))</a>

  <a id="15467" href="TypeTopology.CompactTypes.html#15467" class="Function">x₀</a> <a id="15470" class="Symbol">:</a> <a id="15472" href="TypeTopology.CompactTypes.html#14998" class="Bound">X</a>
  <a id="15476" href="TypeTopology.CompactTypes.html#15467" class="Function">x₀</a> <a id="15479" class="Symbol">=</a> <a id="15481" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15485" href="TypeTopology.CompactTypes.html#15344" class="Function">lemma-first</a>

  <a id="15500" href="TypeTopology.CompactTypes.html#15500" class="Function">first-correctness</a> <a id="15518" class="Symbol">:</a> <a id="15520" href="TypeTopology.CompactTypes.html#15009" class="Bound">p</a> <a id="15522" class="Symbol">(</a><a id="15523" href="TypeTopology.CompactTypes.html#15467" class="Function">x₀</a> <a id="15526" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15528" href="TypeTopology.CompactTypes.html#15169" class="Function">next</a> <a id="15533" href="TypeTopology.CompactTypes.html#15467" class="Function">x₀</a><a id="15535" class="Symbol">)</a> <a id="15537" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15539" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="15541" class="Symbol">→</a> <a id="15543" class="Symbol">(</a><a id="15544" href="TypeTopology.CompactTypes.html#15544" class="Bound">x</a> <a id="15546" class="Symbol">:</a> <a id="15548" href="TypeTopology.CompactTypes.html#14998" class="Bound">X</a><a id="15549" class="Symbol">)</a> <a id="15551" class="Symbol">→</a> <a id="15553" href="TypeTopology.CompactTypes.html#15009" class="Bound">p</a> <a id="15555" class="Symbol">(</a><a id="15556" href="TypeTopology.CompactTypes.html#15544" class="Bound">x</a> <a id="15558" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15560" href="TypeTopology.CompactTypes.html#15169" class="Function">next</a> <a id="15565" href="TypeTopology.CompactTypes.html#15544" class="Bound">x</a><a id="15566" class="Symbol">)</a> <a id="15568" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15570" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="15574" href="TypeTopology.CompactTypes.html#15500" class="Function">first-correctness</a> <a id="15592" class="Symbol">=</a> <a id="15594" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15598" href="TypeTopology.CompactTypes.html#15344" class="Function">lemma-first</a>

  <a id="15613" href="TypeTopology.CompactTypes.html#15613" class="Function">y₀</a> <a id="15616" class="Symbol">:</a> <a id="15618" href="TypeTopology.CompactTypes.html#15002" class="Bound">Y</a> <a id="15620" href="TypeTopology.CompactTypes.html#15467" class="Function">x₀</a>
  <a id="15625" href="TypeTopology.CompactTypes.html#15613" class="Function">y₀</a> <a id="15628" class="Symbol">=</a> <a id="15630" href="TypeTopology.CompactTypes.html#15169" class="Function">next</a> <a id="15635" href="TypeTopology.CompactTypes.html#15467" class="Function">x₀</a>

  <a id="15641" href="TypeTopology.CompactTypes.html#15641" class="Function">correctness</a> <a id="15653" class="Symbol">:</a> <a id="15655" href="TypeTopology.CompactTypes.html#15009" class="Bound">p</a> <a id="15657" class="Symbol">(</a><a id="15658" href="TypeTopology.CompactTypes.html#15467" class="Function">x₀</a> <a id="15661" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15663" href="TypeTopology.CompactTypes.html#15613" class="Function">y₀</a><a id="15665" class="Symbol">)</a> <a id="15667" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15669" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="15671" class="Symbol">→</a> <a id="15673" class="Symbol">(</a><a id="15674" href="TypeTopology.CompactTypes.html#15674" class="Bound">t</a> <a id="15676" class="Symbol">:</a> <a id="15678" class="Symbol">(</a><a id="15679" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15681" href="TypeTopology.CompactTypes.html#15681" class="Bound">x</a> <a id="15683" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15685" href="TypeTopology.CompactTypes.html#14998" class="Bound">X</a> <a id="15687" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15689" href="TypeTopology.CompactTypes.html#15002" class="Bound">Y</a> <a id="15691" href="TypeTopology.CompactTypes.html#15681" class="Bound">x</a><a id="15692" class="Symbol">))</a> <a id="15695" class="Symbol">→</a> <a id="15697" href="TypeTopology.CompactTypes.html#15009" class="Bound">p</a> <a id="15699" href="TypeTopology.CompactTypes.html#15674" class="Bound">t</a> <a id="15701" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15703" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="15707" href="TypeTopology.CompactTypes.html#15641" class="Function">correctness</a> <a id="15719" href="TypeTopology.CompactTypes.html#15719" class="Bound">r</a> <a id="15721" class="Symbol">(</a><a id="15722" href="TypeTopology.CompactTypes.html#15722" class="Bound">x</a> <a id="15724" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15726" href="TypeTopology.CompactTypes.html#15726" class="Bound">y</a><a id="15727" class="Symbol">)</a> <a id="15729" class="Symbol">=</a> <a id="15731" href="TypeTopology.CompactTypes.html#15223" class="Function">next-correctness</a> <a id="15748" href="TypeTopology.CompactTypes.html#15722" class="Bound">x</a> <a id="15750" class="Symbol">(</a><a id="15751" href="TypeTopology.CompactTypes.html#15500" class="Function">first-correctness</a> <a id="15769" href="TypeTopology.CompactTypes.html#15719" class="Bound">r</a> <a id="15771" href="TypeTopology.CompactTypes.html#15722" class="Bound">x</a><a id="15772" class="Symbol">)</a> <a id="15774" href="TypeTopology.CompactTypes.html#15726" class="Bound">y</a>

<a id="15777" class="Markup">\end{code}</a><a id="15787" class="Background">

Corollary: Binary products preserve compactness:

</a><a id="15839" class="Markup">\begin{code}</a>

<a id="binary-Tychonoff"></a><a id="15853" href="TypeTopology.CompactTypes.html#15853" class="Function">binary-Tychonoff</a> <a id="15870" class="Symbol">:</a> <a id="15872" class="Symbol">{</a><a id="15873" href="TypeTopology.CompactTypes.html#15873" class="Bound">X</a> <a id="15875" class="Symbol">:</a> <a id="15877" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15879" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15881" class="Symbol">}</a> <a id="15883" class="Symbol">{</a><a id="15884" href="TypeTopology.CompactTypes.html#15884" class="Bound">Y</a> <a id="15886" class="Symbol">:</a> <a id="15888" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15890" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15892" class="Symbol">}</a>
                 <a id="15911" class="Symbol">→</a> <a id="15913" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="15925" href="TypeTopology.CompactTypes.html#15873" class="Bound">X</a>
                 <a id="15944" class="Symbol">→</a> <a id="15946" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="15958" href="TypeTopology.CompactTypes.html#15884" class="Bound">Y</a>
                 <a id="15977" class="Symbol">→</a> <a id="15979" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="15991" class="Symbol">(</a><a id="15992" href="TypeTopology.CompactTypes.html#15873" class="Bound">X</a> <a id="15994" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15996" href="TypeTopology.CompactTypes.html#15884" class="Bound">Y</a><a id="15997" class="Symbol">)</a>
<a id="15999" href="TypeTopology.CompactTypes.html#15853" class="Function">binary-Tychonoff</a> <a id="16016" href="TypeTopology.CompactTypes.html#16016" class="Bound">ε</a> <a id="16018" href="TypeTopology.CompactTypes.html#16018" class="Bound">δ</a> <a id="16020" class="Symbol">=</a> <a id="16022" href="TypeTopology.CompactTypes.html#14823" class="Function">Σ-is-compact∙</a> <a id="16036" href="TypeTopology.CompactTypes.html#16016" class="Bound">ε</a> <a id="16038" class="Symbol">(λ</a> <a id="16041" href="TypeTopology.CompactTypes.html#16041" class="Bound">i</a> <a id="16043" class="Symbol">→</a> <a id="16045" href="TypeTopology.CompactTypes.html#16018" class="Bound">δ</a><a id="16046" class="Symbol">)</a>

<a id="×-is-compact∙"></a><a id="16049" href="TypeTopology.CompactTypes.html#16049" class="Function">×-is-compact∙</a> <a id="16063" class="Symbol">=</a> <a id="16065" href="TypeTopology.CompactTypes.html#15853" class="Function">binary-Tychonoff</a>

<a id="+&#39;-is-compact∙"></a><a id="16083" href="TypeTopology.CompactTypes.html#16083" class="Function">+&#39;-is-compact∙</a> <a id="16098" class="Symbol">:</a> <a id="16100" class="Symbol">{</a><a id="16101" href="TypeTopology.CompactTypes.html#16101" class="Bound">X₀</a> <a id="16104" href="TypeTopology.CompactTypes.html#16104" class="Bound">X₁</a> <a id="16107" class="Symbol">:</a> <a id="16109" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16111" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16113" class="Symbol">}</a>
               <a id="16130" class="Symbol">→</a> <a id="16132" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="16144" href="TypeTopology.CompactTypes.html#16101" class="Bound">X₀</a>
               <a id="16162" class="Symbol">→</a> <a id="16164" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="16176" href="TypeTopology.CompactTypes.html#16104" class="Bound">X₁</a>
               <a id="16194" class="Symbol">→</a> <a id="16196" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="16208" class="Symbol">(</a><a id="16209" href="TypeTopology.CompactTypes.html#16101" class="Bound">X₀</a> <a id="16212" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="16215" href="TypeTopology.CompactTypes.html#16104" class="Bound">X₁</a><a id="16217" class="Symbol">)</a>
<a id="16219" href="TypeTopology.CompactTypes.html#16083" class="Function">+&#39;-is-compact∙</a> <a id="16234" class="Symbol">{</a><a id="16235" href="TypeTopology.CompactTypes.html#16235" class="Bound">𝓤</a><a id="16236" class="Symbol">}</a> <a id="16238" class="Symbol">{</a><a id="16239" href="TypeTopology.CompactTypes.html#16239" class="Bound">X₀</a><a id="16241" class="Symbol">}</a> <a id="16243" class="Symbol">{</a><a id="16244" href="TypeTopology.CompactTypes.html#16244" class="Bound">X₁</a><a id="16246" class="Symbol">}</a> <a id="16248" href="TypeTopology.CompactTypes.html#16248" class="Bound">ε₀</a> <a id="16251" href="TypeTopology.CompactTypes.html#16251" class="Bound">ε₁</a> <a id="16254" class="Symbol">=</a> <a id="16256" href="TypeTopology.CompactTypes.html#14823" class="Function">Σ-is-compact∙</a> <a id="16270" href="TypeTopology.CompactTypes.html#6802" class="Function">𝟚-is-compact∙</a> <a id="16284" href="TypeTopology.CompactTypes.html#16295" class="Function">ε</a>
 <a id="16287" class="Keyword">where</a>
  <a id="16295" href="TypeTopology.CompactTypes.html#16295" class="Function">ε</a> <a id="16297" class="Symbol">:</a> <a id="16299" class="Symbol">(</a><a id="16300" href="TypeTopology.CompactTypes.html#16300" class="Bound">i</a> <a id="16302" class="Symbol">:</a> <a id="16304" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="16305" class="Symbol">)</a> <a id="16307" class="Symbol">→</a> <a id="16309" class="Symbol">_</a>
  <a id="16313" href="TypeTopology.CompactTypes.html#16295" class="Function">ε</a> <a id="16315" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="16317" class="Symbol">=</a> <a id="16319" href="TypeTopology.CompactTypes.html#16248" class="Bound">ε₀</a>
  <a id="16324" href="TypeTopology.CompactTypes.html#16295" class="Function">ε</a> <a id="16326" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="16328" class="Symbol">=</a> <a id="16330" href="TypeTopology.CompactTypes.html#16251" class="Bound">ε₁</a>

<a id="retractions-preserve-compactness"></a><a id="16334" href="TypeTopology.CompactTypes.html#16334" class="Function">retractions-preserve-compactness</a> <a id="16367" class="Symbol">:</a> <a id="16369" class="Symbol">{</a><a id="16370" href="TypeTopology.CompactTypes.html#16370" class="Bound">X</a> <a id="16372" class="Symbol">:</a> <a id="16374" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16376" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16378" class="Symbol">}</a> <a id="16380" class="Symbol">{</a><a id="16381" href="TypeTopology.CompactTypes.html#16381" class="Bound">Y</a> <a id="16383" class="Symbol">:</a> <a id="16385" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16387" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16389" class="Symbol">}</a> <a id="16391" class="Symbol">{</a><a id="16392" href="TypeTopology.CompactTypes.html#16392" class="Bound">f</a> <a id="16394" class="Symbol">:</a> <a id="16396" href="TypeTopology.CompactTypes.html#16370" class="Bound">X</a> <a id="16398" class="Symbol">→</a> <a id="16400" href="TypeTopology.CompactTypes.html#16381" class="Bound">Y</a><a id="16401" class="Symbol">}</a>
                                 <a id="16436" class="Symbol">→</a> <a id="16438" href="UF.Retracts.html#4350" class="Function">has-section&#39;</a> <a id="16451" href="TypeTopology.CompactTypes.html#16392" class="Bound">f</a>
                                 <a id="16486" class="Symbol">→</a> <a id="16488" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="16500" href="TypeTopology.CompactTypes.html#16370" class="Bound">X</a>
                                 <a id="16535" class="Symbol">→</a> <a id="16537" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="16549" href="TypeTopology.CompactTypes.html#16381" class="Bound">Y</a>
<a id="16551" href="TypeTopology.CompactTypes.html#16334" class="Function">retractions-preserve-compactness</a> <a id="16584" class="Symbol">{</a><a id="16585" href="TypeTopology.CompactTypes.html#16585" class="Bound">i</a><a id="16586" class="Symbol">}</a> <a id="16588" class="Symbol">{</a><a id="16589" href="TypeTopology.CompactTypes.html#16589" class="Bound">j</a><a id="16590" class="Symbol">}</a> <a id="16592" class="Symbol">{</a><a id="16593" href="TypeTopology.CompactTypes.html#16593" class="Bound">X</a><a id="16594" class="Symbol">}</a> <a id="16596" class="Symbol">{</a><a id="16597" href="TypeTopology.CompactTypes.html#16597" class="Bound">Y</a><a id="16598" class="Symbol">}</a> <a id="16600" class="Symbol">{</a><a id="16601" href="TypeTopology.CompactTypes.html#16601" class="Bound">f</a><a id="16602" class="Symbol">}</a> <a id="16604" href="TypeTopology.CompactTypes.html#16604" class="Bound">f-retract</a> <a id="16614" href="TypeTopology.CompactTypes.html#16614" class="Bound">ε</a> <a id="16616" href="TypeTopology.CompactTypes.html#16616" class="Bound">q</a> <a id="16618" class="Symbol">=</a> <a id="16620" href="TypeTopology.CompactTypes.html#16710" class="Function">y₀</a> <a id="16623" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16625" href="TypeTopology.CompactTypes.html#16734" class="Function">h</a>
  <a id="16629" class="Keyword">where</a>
   <a id="16638" href="TypeTopology.CompactTypes.html#16638" class="Function">p</a> <a id="16640" class="Symbol">:</a> <a id="16642" href="TypeTopology.CompactTypes.html#16593" class="Bound">X</a> <a id="16644" class="Symbol">→</a> <a id="16646" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
   <a id="16651" href="TypeTopology.CompactTypes.html#16638" class="Function">p</a> <a id="16653" href="TypeTopology.CompactTypes.html#16653" class="Bound">x</a> <a id="16655" class="Symbol">=</a> <a id="16657" href="TypeTopology.CompactTypes.html#16616" class="Bound">q</a> <a id="16659" class="Symbol">(</a><a id="16660" href="TypeTopology.CompactTypes.html#16601" class="Bound">f</a> <a id="16662" href="TypeTopology.CompactTypes.html#16653" class="Bound">x</a><a id="16663" class="Symbol">)</a>

   <a id="16669" href="TypeTopology.CompactTypes.html#16669" class="Function">x₀</a> <a id="16672" class="Symbol">:</a> <a id="16674" href="TypeTopology.CompactTypes.html#16593" class="Bound">X</a>
   <a id="16679" href="TypeTopology.CompactTypes.html#16669" class="Function">x₀</a> <a id="16682" class="Symbol">=</a> <a id="16684" href="TypeTopology.CompactTypes.html#4441" class="Function">universal-witness</a> <a id="16702" href="TypeTopology.CompactTypes.html#16614" class="Bound">ε</a> <a id="16704" href="TypeTopology.CompactTypes.html#16638" class="Function">p</a>

   <a id="16710" href="TypeTopology.CompactTypes.html#16710" class="Function">y₀</a> <a id="16713" class="Symbol">:</a> <a id="16715" href="TypeTopology.CompactTypes.html#16597" class="Bound">Y</a>
   <a id="16720" href="TypeTopology.CompactTypes.html#16710" class="Function">y₀</a> <a id="16723" class="Symbol">=</a> <a id="16725" href="TypeTopology.CompactTypes.html#16601" class="Bound">f</a> <a id="16727" href="TypeTopology.CompactTypes.html#16669" class="Function">x₀</a>

   <a id="16734" href="TypeTopology.CompactTypes.html#16734" class="Function">h</a> <a id="16736" class="Symbol">:</a> <a id="16738" href="TypeTopology.CompactTypes.html#16616" class="Bound">q</a> <a id="16740" href="TypeTopology.CompactTypes.html#16710" class="Function">y₀</a> <a id="16743" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16745" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="16747" class="Symbol">→</a> <a id="16749" class="Symbol">(</a><a id="16750" href="TypeTopology.CompactTypes.html#16750" class="Bound">a</a> <a id="16752" class="Symbol">:</a> <a id="16754" href="TypeTopology.CompactTypes.html#16597" class="Bound">Y</a><a id="16755" class="Symbol">)</a> <a id="16757" class="Symbol">→</a> <a id="16759" href="TypeTopology.CompactTypes.html#16616" class="Bound">q</a> <a id="16761" href="TypeTopology.CompactTypes.html#16750" class="Bound">a</a> <a id="16763" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16765" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
   <a id="16770" href="TypeTopology.CompactTypes.html#16734" class="Function">h</a> <a id="16772" href="TypeTopology.CompactTypes.html#16772" class="Bound">r</a> <a id="16774" href="TypeTopology.CompactTypes.html#16774" class="Bound">a</a> <a id="16776" class="Symbol">=</a> <a id="16778" href="TypeTopology.CompactTypes.html#16963" class="Function">fact₁</a> <a id="16784" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="16787" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="16789" href="TypeTopology.CompactTypes.html#16895" class="Function">fact₀</a>
    <a id="16799" class="Keyword">where</a>
     <a id="16810" href="TypeTopology.CompactTypes.html#16810" class="Function">fact</a> <a id="16815" class="Symbol">:</a> <a id="16817" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16819" href="TypeTopology.CompactTypes.html#16819" class="Bound">x</a> <a id="16821" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16823" href="TypeTopology.CompactTypes.html#16593" class="Bound">X</a> <a id="16825" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16827" href="TypeTopology.CompactTypes.html#16601" class="Bound">f</a> <a id="16829" href="TypeTopology.CompactTypes.html#16819" class="Bound">x</a> <a id="16831" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16833" href="TypeTopology.CompactTypes.html#16774" class="Bound">a</a>
     <a id="16840" href="TypeTopology.CompactTypes.html#16810" class="Function">fact</a> <a id="16845" class="Symbol">=</a> <a id="16847" href="TypeTopology.CompactTypes.html#16604" class="Bound">f-retract</a> <a id="16857" href="TypeTopology.CompactTypes.html#16774" class="Bound">a</a>

     <a id="16865" href="TypeTopology.CompactTypes.html#16865" class="Function">x</a> <a id="16867" class="Symbol">:</a> <a id="16869" href="TypeTopology.CompactTypes.html#16593" class="Bound">X</a>
     <a id="16876" href="TypeTopology.CompactTypes.html#16865" class="Function">x</a> <a id="16878" class="Symbol">=</a> <a id="16880" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16884" href="TypeTopology.CompactTypes.html#16810" class="Function">fact</a>

     <a id="16895" href="TypeTopology.CompactTypes.html#16895" class="Function">fact₀</a> <a id="16901" class="Symbol">:</a> <a id="16903" href="TypeTopology.CompactTypes.html#16616" class="Bound">q</a> <a id="16905" class="Symbol">(</a><a id="16906" href="TypeTopology.CompactTypes.html#16601" class="Bound">f</a> <a id="16908" href="TypeTopology.CompactTypes.html#16865" class="Function">x</a><a id="16909" class="Symbol">)</a> <a id="16911" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16913" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
     <a id="16920" href="TypeTopology.CompactTypes.html#16895" class="Function">fact₀</a> <a id="16926" class="Symbol">=</a> <a id="16928" href="TypeTopology.CompactTypes.html#4537" class="Function">witness-universality</a> <a id="16949" href="TypeTopology.CompactTypes.html#16614" class="Bound">ε</a> <a id="16951" href="TypeTopology.CompactTypes.html#16638" class="Function">p</a> <a id="16953" href="TypeTopology.CompactTypes.html#16772" class="Bound">r</a> <a id="16955" href="TypeTopology.CompactTypes.html#16865" class="Function">x</a>

     <a id="16963" href="TypeTopology.CompactTypes.html#16963" class="Function">fact₁</a> <a id="16969" class="Symbol">:</a> <a id="16971" href="TypeTopology.CompactTypes.html#16616" class="Bound">q</a> <a id="16973" class="Symbol">(</a><a id="16974" href="TypeTopology.CompactTypes.html#16601" class="Bound">f</a> <a id="16976" href="TypeTopology.CompactTypes.html#16865" class="Function">x</a><a id="16977" class="Symbol">)</a> <a id="16979" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16981" href="TypeTopology.CompactTypes.html#16616" class="Bound">q</a> <a id="16983" href="TypeTopology.CompactTypes.html#16774" class="Bound">a</a>
     <a id="16990" href="TypeTopology.CompactTypes.html#16963" class="Function">fact₁</a> <a id="16996" class="Symbol">=</a> <a id="16998" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17001" href="TypeTopology.CompactTypes.html#16616" class="Bound">q</a> <a id="17003" class="Symbol">(</a><a id="17004" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17008" href="TypeTopology.CompactTypes.html#16810" class="Function">fact</a><a id="17012" class="Symbol">)</a>

<a id="retract-is-compact∙"></a><a id="17015" href="TypeTopology.CompactTypes.html#17015" class="Function">retract-is-compact∙</a> <a id="17035" class="Symbol">:</a> <a id="17037" class="Symbol">{</a><a id="17038" href="TypeTopology.CompactTypes.html#17038" class="Bound">X</a> <a id="17040" class="Symbol">:</a> <a id="17042" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17044" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17046" class="Symbol">}</a> <a id="17048" class="Symbol">{</a><a id="17049" href="TypeTopology.CompactTypes.html#17049" class="Bound">Y</a> <a id="17051" class="Symbol">:</a> <a id="17053" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17055" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17057" class="Symbol">}</a>
                    <a id="17079" class="Symbol">→</a> <a id="17081" href="UF.Retracts.html#4456" class="Function Operator">retract</a> <a id="17089" href="TypeTopology.CompactTypes.html#17049" class="Bound">Y</a> <a id="17091" href="UF.Retracts.html#4456" class="Function Operator">Of</a> <a id="17094" href="TypeTopology.CompactTypes.html#17038" class="Bound">X</a>
                    <a id="17116" class="Symbol">→</a> <a id="17118" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="17130" href="TypeTopology.CompactTypes.html#17038" class="Bound">X</a>
                    <a id="17152" class="Symbol">→</a> <a id="17154" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="17166" href="TypeTopology.CompactTypes.html#17049" class="Bound">Y</a>
<a id="17168" href="TypeTopology.CompactTypes.html#17015" class="Function">retract-is-compact∙</a> <a id="17188" class="Symbol">(_</a> <a id="17191" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17193" href="TypeTopology.CompactTypes.html#17193" class="Bound">φ</a><a id="17194" class="Symbol">)</a> <a id="17196" class="Symbol">=</a> <a id="17198" href="TypeTopology.CompactTypes.html#16334" class="Function">retractions-preserve-compactness</a> <a id="17231" href="TypeTopology.CompactTypes.html#17193" class="Bound">φ</a>

<a id="+-is-compact∙"></a><a id="17234" href="TypeTopology.CompactTypes.html#17234" class="Function">+-is-compact∙</a> <a id="17248" class="Symbol">:</a> <a id="17250" class="Symbol">{</a><a id="17251" href="TypeTopology.CompactTypes.html#17251" class="Bound">X₀</a> <a id="17254" href="TypeTopology.CompactTypes.html#17254" class="Bound">X₁</a> <a id="17257" class="Symbol">:</a> <a id="17259" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17261" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17263" class="Symbol">}</a>
              <a id="17279" class="Symbol">→</a> <a id="17281" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="17293" href="TypeTopology.CompactTypes.html#17251" class="Bound">X₀</a>
              <a id="17310" class="Symbol">→</a> <a id="17312" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="17324" href="TypeTopology.CompactTypes.html#17254" class="Bound">X₁</a>
              <a id="17341" class="Symbol">→</a> <a id="17343" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="17355" class="Symbol">(</a><a id="17356" href="TypeTopology.CompactTypes.html#17251" class="Bound">X₀</a> <a id="17359" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="17361" href="TypeTopology.CompactTypes.html#17254" class="Bound">X₁</a><a id="17363" class="Symbol">)</a>
<a id="17365" href="TypeTopology.CompactTypes.html#17234" class="Function">+-is-compact∙</a> <a id="17379" class="Symbol">{</a><a id="17380" href="TypeTopology.CompactTypes.html#17380" class="Bound">𝓤</a><a id="17381" class="Symbol">}</a> <a id="17383" class="Symbol">{</a><a id="17384" href="TypeTopology.CompactTypes.html#17384" class="Bound">X₀</a><a id="17386" class="Symbol">}</a> <a id="17388" class="Symbol">{</a><a id="17389" href="TypeTopology.CompactTypes.html#17389" class="Bound">X₁</a><a id="17391" class="Symbol">}</a> <a id="17393" href="TypeTopology.CompactTypes.html#17393" class="Bound">ε₀</a> <a id="17396" href="TypeTopology.CompactTypes.html#17396" class="Bound">ε₁</a> <a id="17399" class="Symbol">=</a>
 <a id="17402" href="TypeTopology.CompactTypes.html#17015" class="Function">retract-is-compact∙</a>
  <a id="17424" class="Symbol">(</a><a id="17425" href="UF.Retracts.html#4539" class="Function">retract-of-gives-retract-Of</a> <a id="17453" href="UF.Retracts.html#6705" class="Function">+-retract-of-+&#39;</a><a id="17468" class="Symbol">)</a>
  <a id="17472" class="Symbol">(</a><a id="17473" href="TypeTopology.CompactTypes.html#16083" class="Function">+&#39;-is-compact∙</a> <a id="17488" href="TypeTopology.CompactTypes.html#17393" class="Bound">ε₀</a> <a id="17491" href="TypeTopology.CompactTypes.html#17396" class="Bound">ε₁</a><a id="17493" class="Symbol">)</a>

<a id="𝟙+𝟙-is-compact∙"></a><a id="17496" href="TypeTopology.CompactTypes.html#17496" class="Function">𝟙+𝟙-is-compact∙</a> <a id="17512" class="Symbol">:</a> <a id="17514" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="17526" class="Symbol">(</a><a id="17527" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="17529" class="Symbol">{</a><a id="17530" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="17531" class="Symbol">}</a> <a id="17533" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="17535" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="17537" class="Symbol">{</a><a id="17538" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="17539" class="Symbol">})</a>
<a id="17542" href="TypeTopology.CompactTypes.html#17496" class="Function">𝟙+𝟙-is-compact∙</a> <a id="17558" class="Symbol">=</a> <a id="17560" href="TypeTopology.CompactTypes.html#17015" class="Function">retract-is-compact∙</a> <a id="17580" class="Symbol">(</a><a id="17581" href="TypeTopology.CompactTypes.html#17611" class="Function">f</a> <a id="17583" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17585" href="TypeTopology.CompactTypes.html#17658" class="Function">r</a><a id="17586" class="Symbol">)</a> <a id="17588" href="TypeTopology.CompactTypes.html#6802" class="Function">𝟚-is-compact∙</a>
 <a id="17603" class="Keyword">where</a>
  <a id="17611" href="TypeTopology.CompactTypes.html#17611" class="Function">f</a> <a id="17613" class="Symbol">:</a> <a id="17615" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="17617" class="Symbol">→</a> <a id="17619" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="17621" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="17623" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="17627" href="TypeTopology.CompactTypes.html#17611" class="Function">f</a> <a id="17629" class="Symbol">=</a> <a id="17631" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="17639" class="Symbol">(</a><a id="17640" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17644" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="17645" class="Symbol">)</a> <a id="17647" class="Symbol">(</a><a id="17648" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17652" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="17653" class="Symbol">)</a>

  <a id="17658" href="TypeTopology.CompactTypes.html#17658" class="Function">r</a> <a id="17660" class="Symbol">:</a> <a id="17662" class="Symbol">(</a><a id="17663" href="TypeTopology.CompactTypes.html#17663" class="Bound">y</a> <a id="17665" class="Symbol">:</a> <a id="17667" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="17669" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="17671" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="17672" class="Symbol">)</a> <a id="17674" class="Symbol">→</a> <a id="17676" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17678" href="TypeTopology.CompactTypes.html#17678" class="Bound">x</a> <a id="17680" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17682" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="17684" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17686" href="TypeTopology.CompactTypes.html#17611" class="Function">f</a> <a id="17688" href="TypeTopology.CompactTypes.html#17678" class="Bound">x</a> <a id="17690" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17692" href="TypeTopology.CompactTypes.html#17663" class="Bound">y</a>
  <a id="17696" href="TypeTopology.CompactTypes.html#17658" class="Function">r</a> <a id="17698" class="Symbol">(</a><a id="17699" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="17703" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="17704" class="Symbol">)</a> <a id="17706" class="Symbol">=</a> <a id="17708" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="17710" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17712" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="17719" href="TypeTopology.CompactTypes.html#17658" class="Function">r</a> <a id="17721" class="Symbol">(</a><a id="17722" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="17726" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="17727" class="Symbol">)</a> <a id="17729" class="Symbol">=</a> <a id="17731" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="17733" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17735" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="compact∙-types-are-closed-under-equiv"></a><a id="17741" href="TypeTopology.CompactTypes.html#17741" class="Function">compact∙-types-are-closed-under-equiv</a> <a id="17779" class="Symbol">:</a> <a id="17781" class="Symbol">{</a><a id="17782" href="TypeTopology.CompactTypes.html#17782" class="Bound">X</a> <a id="17784" class="Symbol">:</a> <a id="17786" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17788" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17790" class="Symbol">}</a> <a id="17792" class="Symbol">{</a><a id="17793" href="TypeTopology.CompactTypes.html#17793" class="Bound">Y</a> <a id="17795" class="Symbol">:</a> <a id="17797" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17799" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17801" class="Symbol">}</a>
                                      <a id="17841" class="Symbol">→</a> <a id="17843" href="TypeTopology.CompactTypes.html#17782" class="Bound">X</a> <a id="17845" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="17847" href="TypeTopology.CompactTypes.html#17793" class="Bound">Y</a>
                                      <a id="17887" class="Symbol">→</a> <a id="17889" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="17901" href="TypeTopology.CompactTypes.html#17782" class="Bound">X</a>
                                      <a id="17941" class="Symbol">→</a> <a id="17943" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="17955" href="TypeTopology.CompactTypes.html#17793" class="Bound">Y</a>
<a id="17957" href="TypeTopology.CompactTypes.html#17741" class="Function">compact∙-types-are-closed-under-equiv</a> <a id="17995" class="Symbol">(</a><a id="17996" href="TypeTopology.CompactTypes.html#17996" class="Bound">f</a> <a id="17998" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18000" class="Symbol">(</a><a id="18001" href="TypeTopology.CompactTypes.html#18001" class="Bound">g</a> <a id="18003" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18005" href="TypeTopology.CompactTypes.html#18005" class="Bound">fg</a><a id="18007" class="Symbol">)</a> <a id="18009" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18011" class="Symbol">(</a><a id="18012" href="TypeTopology.CompactTypes.html#18012" class="Bound">h</a> <a id="18014" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18016" href="TypeTopology.CompactTypes.html#18016" class="Bound">hf</a><a id="18018" class="Symbol">))</a> <a id="18021" class="Symbol">=</a>
 <a id="18024" href="TypeTopology.CompactTypes.html#17015" class="Function">retract-is-compact∙</a> <a id="18044" class="Symbol">(</a><a id="18045" href="TypeTopology.CompactTypes.html#17996" class="Bound">f</a> <a id="18047" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18049" class="Symbol">(λ</a> <a id="18052" href="TypeTopology.CompactTypes.html#18052" class="Bound">y</a> <a id="18054" class="Symbol">→</a> <a id="18056" href="TypeTopology.CompactTypes.html#18001" class="Bound">g</a> <a id="18058" href="TypeTopology.CompactTypes.html#18052" class="Bound">y</a> <a id="18060" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18062" href="TypeTopology.CompactTypes.html#18005" class="Bound">fg</a> <a id="18065" href="TypeTopology.CompactTypes.html#18052" class="Bound">y</a><a id="18066" class="Symbol">))</a>

<a id="singletons-are-compact∙"></a><a id="18070" href="TypeTopology.CompactTypes.html#18070" class="Function">singletons-are-compact∙</a> <a id="18094" class="Symbol">:</a> <a id="18096" class="Symbol">{</a><a id="18097" href="TypeTopology.CompactTypes.html#18097" class="Bound">X</a> <a id="18099" class="Symbol">:</a> <a id="18101" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18103" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18105" class="Symbol">}</a> <a id="18107" class="Symbol">→</a> <a id="18109" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="18122" href="TypeTopology.CompactTypes.html#18097" class="Bound">X</a> <a id="18124" class="Symbol">→</a> <a id="18126" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="18138" href="TypeTopology.CompactTypes.html#18097" class="Bound">X</a>
<a id="18140" href="TypeTopology.CompactTypes.html#18070" class="Function">singletons-are-compact∙</a> <a id="18164" class="Symbol">{</a><a id="18165" href="TypeTopology.CompactTypes.html#18165" class="Bound">𝓤</a><a id="18166" class="Symbol">}</a> <a id="18168" class="Symbol">{</a><a id="18169" href="TypeTopology.CompactTypes.html#18169" class="Bound">X</a><a id="18170" class="Symbol">}</a> <a id="18172" class="Symbol">(</a><a id="18173" href="TypeTopology.CompactTypes.html#18173" class="Bound">x</a> <a id="18175" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18177" href="TypeTopology.CompactTypes.html#18177" class="Bound">φ</a><a id="18178" class="Symbol">)</a> <a id="18180" href="TypeTopology.CompactTypes.html#18180" class="Bound">p</a> <a id="18182" class="Symbol">=</a> <a id="18184" href="TypeTopology.CompactTypes.html#18173" class="Bound">x</a> <a id="18186" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18188" href="TypeTopology.CompactTypes.html#18199" class="Function">g</a>
 <a id="18191" class="Keyword">where</a>
  <a id="18199" href="TypeTopology.CompactTypes.html#18199" class="Function">g</a> <a id="18201" class="Symbol">:</a> <a id="18203" href="TypeTopology.CompactTypes.html#18180" class="Bound">p</a> <a id="18205" href="TypeTopology.CompactTypes.html#18173" class="Bound">x</a> <a id="18207" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18209" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="18211" class="Symbol">→</a> <a id="18213" class="Symbol">(</a><a id="18214" href="TypeTopology.CompactTypes.html#18214" class="Bound">y</a> <a id="18216" class="Symbol">:</a> <a id="18218" href="TypeTopology.CompactTypes.html#18169" class="Bound">X</a><a id="18219" class="Symbol">)</a> <a id="18221" class="Symbol">→</a> <a id="18223" href="TypeTopology.CompactTypes.html#18180" class="Bound">p</a> <a id="18225" href="TypeTopology.CompactTypes.html#18214" class="Bound">y</a> <a id="18227" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18229" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="18233" href="TypeTopology.CompactTypes.html#18199" class="Function">g</a> <a id="18235" href="TypeTopology.CompactTypes.html#18235" class="Bound">r</a> <a id="18237" href="TypeTopology.CompactTypes.html#18237" class="Bound">y</a> <a id="18239" class="Symbol">=</a> <a id="18241" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18251" class="Symbol">(λ</a> <a id="18254" href="TypeTopology.CompactTypes.html#18254" class="Bound">-</a> <a id="18256" class="Symbol">→</a> <a id="18258" href="TypeTopology.CompactTypes.html#18180" class="Bound">p</a> <a id="18260" href="TypeTopology.CompactTypes.html#18254" class="Bound">-</a> <a id="18262" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18264" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="18265" class="Symbol">)</a> <a id="18267" class="Symbol">(</a><a id="18268" href="TypeTopology.CompactTypes.html#18177" class="Bound">φ</a> <a id="18270" href="TypeTopology.CompactTypes.html#18237" class="Bound">y</a><a id="18271" class="Symbol">)</a> <a id="18273" href="TypeTopology.CompactTypes.html#18235" class="Bound">r</a>

<a id="18276" class="Keyword">module</a> <a id="18283" href="TypeTopology.CompactTypes.html#18283" class="Module">_</a> <a id="18285" class="Symbol">(</a><a id="18286" href="TypeTopology.CompactTypes.html#18286" class="Bound">pt</a> <a id="18289" class="Symbol">:</a> <a id="18291" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="18322" class="Symbol">)</a> <a id="18324" class="Keyword">where</a>

 <a id="18332" class="Keyword">open</a> <a id="18337" class="Keyword">import</a> <a id="18344" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="18366" href="TypeTopology.CompactTypes.html#18286" class="Bound">pt</a>

 <a id="18371" href="TypeTopology.CompactTypes.html#18371" class="Function">codomain-of-surjection-is-compact∙</a> <a id="18406" class="Symbol">:</a> <a id="18408" class="Symbol">{</a><a id="18409" href="TypeTopology.CompactTypes.html#18409" class="Bound">X</a> <a id="18411" class="Symbol">:</a> <a id="18413" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18415" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18417" class="Symbol">}</a> <a id="18419" class="Symbol">{</a><a id="18420" href="TypeTopology.CompactTypes.html#18420" class="Bound">Y</a> <a id="18422" class="Symbol">:</a> <a id="18424" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18426" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18428" class="Symbol">}</a> <a id="18430" class="Symbol">(</a><a id="18431" href="TypeTopology.CompactTypes.html#18431" class="Bound">f</a> <a id="18433" class="Symbol">:</a> <a id="18435" href="TypeTopology.CompactTypes.html#18409" class="Bound">X</a> <a id="18437" class="Symbol">→</a> <a id="18439" href="TypeTopology.CompactTypes.html#18420" class="Bound">Y</a><a id="18440" class="Symbol">)</a>
                                    <a id="18478" class="Symbol">→</a> <a id="18480" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="18494" href="TypeTopology.CompactTypes.html#18431" class="Bound">f</a>
                                    <a id="18532" class="Symbol">→</a> <a id="18534" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="18546" href="TypeTopology.CompactTypes.html#18409" class="Bound">X</a>
                                    <a id="18584" class="Symbol">→</a> <a id="18586" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="18598" href="TypeTopology.CompactTypes.html#18420" class="Bound">Y</a>
 <a id="18601" href="TypeTopology.CompactTypes.html#18371" class="Function">codomain-of-surjection-is-compact∙</a> <a id="18636" class="Symbol">{</a><a id="18637" href="TypeTopology.CompactTypes.html#18637" class="Bound">𝓤</a><a id="18638" class="Symbol">}</a> <a id="18640" class="Symbol">{</a><a id="18641" href="TypeTopology.CompactTypes.html#18641" class="Bound">𝓥</a><a id="18642" class="Symbol">}</a> <a id="18644" class="Symbol">{</a><a id="18645" href="TypeTopology.CompactTypes.html#18645" class="Bound">X</a><a id="18646" class="Symbol">}</a> <a id="18648" class="Symbol">{</a><a id="18649" href="TypeTopology.CompactTypes.html#18649" class="Bound">Y</a><a id="18650" class="Symbol">}</a> <a id="18652" href="TypeTopology.CompactTypes.html#18652" class="Bound">f</a> <a id="18654" href="TypeTopology.CompactTypes.html#18654" class="Bound">i</a> <a id="18656" href="TypeTopology.CompactTypes.html#18656" class="Bound">ε</a> <a id="18658" href="TypeTopology.CompactTypes.html#18658" class="Bound">q</a> <a id="18660" class="Symbol">=</a> <a id="18662" class="Symbol">(</a><a id="18663" href="TypeTopology.CompactTypes.html#18827" class="Function">y₀</a> <a id="18666" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18668" href="TypeTopology.CompactTypes.html#18909" class="Function">h</a><a id="18669" class="Symbol">)</a>
  <a id="18673" class="Keyword">where</a>
   <a id="18682" href="TypeTopology.CompactTypes.html#18682" class="Function">p</a> <a id="18684" class="Symbol">:</a> <a id="18686" href="TypeTopology.CompactTypes.html#18645" class="Bound">X</a> <a id="18688" class="Symbol">→</a> <a id="18690" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
   <a id="18695" href="TypeTopology.CompactTypes.html#18682" class="Function">p</a> <a id="18697" class="Symbol">=</a> <a id="18699" href="TypeTopology.CompactTypes.html#18658" class="Bound">q</a> <a id="18701" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="18703" href="TypeTopology.CompactTypes.html#18652" class="Bound">f</a>

   <a id="18709" href="TypeTopology.CompactTypes.html#18709" class="Function">x₀</a> <a id="18712" class="Symbol">:</a> <a id="18714" href="TypeTopology.CompactTypes.html#18645" class="Bound">X</a>
   <a id="18719" href="TypeTopology.CompactTypes.html#18709" class="Function">x₀</a> <a id="18722" class="Symbol">=</a> <a id="18724" href="TypeTopology.CompactTypes.html#4441" class="Function">universal-witness</a> <a id="18742" href="TypeTopology.CompactTypes.html#18656" class="Bound">ε</a> <a id="18744" href="TypeTopology.CompactTypes.html#18682" class="Function">p</a>

   <a id="18750" href="TypeTopology.CompactTypes.html#18750" class="Function">g</a> <a id="18752" class="Symbol">:</a> <a id="18754" href="TypeTopology.CompactTypes.html#18658" class="Bound">q</a> <a id="18756" class="Symbol">(</a><a id="18757" href="TypeTopology.CompactTypes.html#18652" class="Bound">f</a> <a id="18759" href="TypeTopology.CompactTypes.html#18709" class="Function">x₀</a><a id="18761" class="Symbol">)</a> <a id="18763" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18765" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="18767" class="Symbol">→</a> <a id="18769" class="Symbol">(</a><a id="18770" href="TypeTopology.CompactTypes.html#18770" class="Bound">x</a> <a id="18772" class="Symbol">:</a> <a id="18774" href="TypeTopology.CompactTypes.html#18645" class="Bound">X</a><a id="18775" class="Symbol">)</a> <a id="18777" class="Symbol">→</a> <a id="18779" href="TypeTopology.CompactTypes.html#18658" class="Bound">q</a> <a id="18781" class="Symbol">(</a><a id="18782" href="TypeTopology.CompactTypes.html#18652" class="Bound">f</a> <a id="18784" href="TypeTopology.CompactTypes.html#18770" class="Bound">x</a><a id="18785" class="Symbol">)</a> <a id="18787" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18789" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
   <a id="18794" href="TypeTopology.CompactTypes.html#18750" class="Function">g</a> <a id="18796" class="Symbol">=</a> <a id="18798" href="TypeTopology.CompactTypes.html#4537" class="Function">witness-universality</a> <a id="18819" href="TypeTopology.CompactTypes.html#18656" class="Bound">ε</a> <a id="18821" href="TypeTopology.CompactTypes.html#18682" class="Function">p</a>

   <a id="18827" href="TypeTopology.CompactTypes.html#18827" class="Function">y₀</a> <a id="18830" class="Symbol">:</a> <a id="18832" href="TypeTopology.CompactTypes.html#18649" class="Bound">Y</a>
   <a id="18837" href="TypeTopology.CompactTypes.html#18827" class="Function">y₀</a> <a id="18840" class="Symbol">=</a> <a id="18842" href="TypeTopology.CompactTypes.html#18652" class="Bound">f</a> <a id="18844" href="TypeTopology.CompactTypes.html#18709" class="Function">x₀</a>

   <a id="18851" href="TypeTopology.CompactTypes.html#18851" class="Function">isp</a> <a id="18855" class="Symbol">:</a> <a id="18857" class="Symbol">(</a><a id="18858" href="TypeTopology.CompactTypes.html#18858" class="Bound">y</a> <a id="18860" class="Symbol">:</a> <a id="18862" href="TypeTopology.CompactTypes.html#18649" class="Bound">Y</a><a id="18863" class="Symbol">)</a> <a id="18865" class="Symbol">→</a> <a id="18867" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="18875" class="Symbol">(</a><a id="18876" href="TypeTopology.CompactTypes.html#18658" class="Bound">q</a> <a id="18878" href="TypeTopology.CompactTypes.html#18858" class="Bound">y</a> <a id="18880" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18882" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="18883" class="Symbol">)</a>
   <a id="18888" href="TypeTopology.CompactTypes.html#18851" class="Function">isp</a> <a id="18892" href="TypeTopology.CompactTypes.html#18892" class="Bound">y</a> <a id="18894" class="Symbol">=</a> <a id="18896" href="UF.DiscreteAndSeparated.html#22921" class="Function">𝟚-is-set</a>

   <a id="18909" href="TypeTopology.CompactTypes.html#18909" class="Function">h</a> <a id="18911" class="Symbol">:</a> <a id="18913" href="TypeTopology.CompactTypes.html#18658" class="Bound">q</a> <a id="18915" href="TypeTopology.CompactTypes.html#18827" class="Function">y₀</a> <a id="18918" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18920" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="18922" class="Symbol">→</a> <a id="18924" class="Symbol">(</a><a id="18925" href="TypeTopology.CompactTypes.html#18925" class="Bound">y</a> <a id="18927" class="Symbol">:</a> <a id="18929" href="TypeTopology.CompactTypes.html#18649" class="Bound">Y</a><a id="18930" class="Symbol">)</a> <a id="18932" class="Symbol">→</a> <a id="18934" href="TypeTopology.CompactTypes.html#18658" class="Bound">q</a> <a id="18936" href="TypeTopology.CompactTypes.html#18925" class="Bound">y</a> <a id="18938" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18940" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
   <a id="18945" href="TypeTopology.CompactTypes.html#18909" class="Function">h</a> <a id="18947" href="TypeTopology.CompactTypes.html#18947" class="Bound">r</a> <a id="18949" class="Symbol">=</a> <a id="18951" href="UF.ImageAndSurjection.html#5341" class="Function">surjection-induction</a> <a id="18972" href="TypeTopology.CompactTypes.html#18652" class="Bound">f</a> <a id="18974" href="TypeTopology.CompactTypes.html#18654" class="Bound">i</a> <a id="18976" class="Symbol">(λ</a> <a id="18979" href="TypeTopology.CompactTypes.html#18979" class="Bound">-</a> <a id="18981" class="Symbol">→</a> <a id="18983" href="TypeTopology.CompactTypes.html#18658" class="Bound">q</a> <a id="18985" href="TypeTopology.CompactTypes.html#18979" class="Bound">-</a> <a id="18987" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18989" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="18990" class="Symbol">)</a> <a id="18992" href="TypeTopology.CompactTypes.html#18851" class="Function">isp</a> <a id="18996" class="Symbol">(</a><a id="18997" href="TypeTopology.CompactTypes.html#18750" class="Function">g</a> <a id="18999" href="TypeTopology.CompactTypes.html#18947" class="Bound">r</a><a id="19000" class="Symbol">)</a>

 <a id="19004" href="TypeTopology.CompactTypes.html#19004" class="Function">image-is-compact∙</a> <a id="19022" class="Symbol">:</a> <a id="19024" class="Symbol">{</a><a id="19025" href="TypeTopology.CompactTypes.html#19025" class="Bound">X</a> <a id="19027" href="TypeTopology.CompactTypes.html#19027" class="Bound">Y</a> <a id="19029" class="Symbol">:</a> <a id="19031" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="19034" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19036" class="Symbol">}</a> <a id="19038" class="Symbol">(</a><a id="19039" href="TypeTopology.CompactTypes.html#19039" class="Bound">f</a> <a id="19041" class="Symbol">:</a> <a id="19043" href="TypeTopology.CompactTypes.html#19025" class="Bound">X</a> <a id="19045" class="Symbol">→</a> <a id="19047" href="TypeTopology.CompactTypes.html#19027" class="Bound">Y</a><a id="19048" class="Symbol">)</a>
                   <a id="19069" class="Symbol">→</a> <a id="19071" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="19083" href="TypeTopology.CompactTypes.html#19025" class="Bound">X</a>
                   <a id="19104" class="Symbol">→</a> <a id="19106" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="19118" class="Symbol">(</a><a id="19119" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="19125" href="TypeTopology.CompactTypes.html#19039" class="Bound">f</a><a id="19126" class="Symbol">)</a>
 <a id="19129" href="TypeTopology.CompactTypes.html#19004" class="Function">image-is-compact∙</a> <a id="19147" href="TypeTopology.CompactTypes.html#19147" class="Bound">f</a> <a id="19149" class="Symbol">=</a> <a id="19151" href="TypeTopology.CompactTypes.html#18371" class="Function">codomain-of-surjection-is-compact∙</a>
                        <a id="19210" class="Symbol">(</a><a id="19211" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="19225" href="TypeTopology.CompactTypes.html#19147" class="Bound">f</a><a id="19226" class="Symbol">)</a>
                        <a id="19252" class="Symbol">(</a><a id="19253" href="UF.ImageAndSurjection.html#2043" class="Function">corestrictions-are-surjections</a> <a id="19284" href="TypeTopology.CompactTypes.html#19147" class="Bound">f</a><a id="19285" class="Symbol">)</a>

<a id="19288" class="Markup">\end{code}</a><a id="19298" class="Background">

TODO. The following old code from 2011 seems to repeat some of the
above. We should deal with this.

</a><a id="19401" class="Markup">\begin{code}</a>

<a id="is-wcompact"></a><a id="19415" href="TypeTopology.CompactTypes.html#19415" class="Function">is-wcompact</a> <a id="19427" class="Symbol">:</a> <a id="19429" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19431" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19433" class="Symbol">→</a> <a id="19435" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19437" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="19439" href="TypeTopology.CompactTypes.html#19415" class="Function">is-wcompact</a> <a id="19451" href="TypeTopology.CompactTypes.html#19451" class="Bound">X</a> <a id="19453" class="Symbol">=</a> <a id="19455" class="Symbol">(</a><a id="19456" href="TypeTopology.CompactTypes.html#19456" class="Bound">p</a> <a id="19458" class="Symbol">:</a> <a id="19460" href="TypeTopology.CompactTypes.html#19451" class="Bound">X</a> <a id="19462" class="Symbol">→</a> <a id="19464" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="19465" class="Symbol">)</a> <a id="19467" class="Symbol">→</a> <a id="19469" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19471" href="TypeTopology.CompactTypes.html#19471" class="Bound">y</a> <a id="19473" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19475" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="19477" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19479" class="Symbol">(</a><a id="19480" href="TypeTopology.CompactTypes.html#19471" class="Bound">y</a> <a id="19482" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19484" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="19486" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="19488" class="Symbol">((</a><a id="19490" href="TypeTopology.CompactTypes.html#19490" class="Bound">x</a> <a id="19492" class="Symbol">:</a> <a id="19494" href="TypeTopology.CompactTypes.html#19451" class="Bound">X</a><a id="19495" class="Symbol">)</a> <a id="19497" class="Symbol">→</a> <a id="19499" href="TypeTopology.CompactTypes.html#19456" class="Bound">p</a> <a id="19501" href="TypeTopology.CompactTypes.html#19490" class="Bound">x</a> <a id="19503" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19505" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="19506" class="Symbol">))</a>

<a id="19510" class="Markup">\end{code}</a><a id="19520" class="Background">

Closer to the original definition of exhaustibility in LICS&#39;2007,
https://doi.org/10.1109/LICS.2007.25, and LMCS&#39;2008,
https://doi.org/10.2168/LMCS-4(3:3)2008:

</a><a id="19683" class="Markup">\begin{code}</a>

<a id="is-wcompact&#39;"></a><a id="19697" href="TypeTopology.CompactTypes.html#19697" class="Function">is-wcompact&#39;</a> <a id="19710" class="Symbol">:</a> <a id="19712" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19716" class="Symbol">→</a> <a id="19718" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="19722" href="TypeTopology.CompactTypes.html#19697" class="Function">is-wcompact&#39;</a> <a id="19735" href="TypeTopology.CompactTypes.html#19735" class="Bound">X</a> <a id="19737" class="Symbol">=</a> <a id="19739" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19741" href="TypeTopology.CompactTypes.html#19741" class="Bound">A</a> <a id="19743" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19745" class="Symbol">((</a><a id="19747" href="TypeTopology.CompactTypes.html#19735" class="Bound">X</a> <a id="19749" class="Symbol">→</a> <a id="19751" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="19752" class="Symbol">)</a> <a id="19754" class="Symbol">→</a> <a id="19756" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="19757" class="Symbol">)</a> <a id="19759" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19761" class="Symbol">((</a><a id="19763" href="TypeTopology.CompactTypes.html#19763" class="Bound">p</a> <a id="19765" class="Symbol">:</a> <a id="19767" href="TypeTopology.CompactTypes.html#19735" class="Bound">X</a> <a id="19769" class="Symbol">→</a> <a id="19771" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="19772" class="Symbol">)</a> <a id="19774" class="Symbol">→</a> <a id="19776" href="TypeTopology.CompactTypes.html#19741" class="Bound">A</a> <a id="19778" href="TypeTopology.CompactTypes.html#19763" class="Bound">p</a> <a id="19780" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19782" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="19784" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="19786" class="Symbol">((</a><a id="19788" href="TypeTopology.CompactTypes.html#19788" class="Bound">x</a> <a id="19790" class="Symbol">:</a> <a id="19792" href="TypeTopology.CompactTypes.html#19735" class="Bound">X</a><a id="19793" class="Symbol">)</a> <a id="19795" class="Symbol">→</a> <a id="19797" href="TypeTopology.CompactTypes.html#19763" class="Bound">p</a> <a id="19799" href="TypeTopology.CompactTypes.html#19788" class="Bound">x</a> <a id="19801" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19803" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="19804" class="Symbol">))</a>

<a id="19808" class="Markup">\end{code}</a><a id="19818" class="Background">

Because the Curry-Howard interpretation of the axiom of choice holds
in MLTT:

</a><a id="19899" class="Markup">\begin{code}</a>

<a id="wcompact-types-are-wcompact&#39;"></a><a id="19913" href="TypeTopology.CompactTypes.html#19913" class="Function">wcompact-types-are-wcompact&#39;</a> <a id="19942" class="Symbol">:</a> <a id="19944" class="Symbol">{</a><a id="19945" href="TypeTopology.CompactTypes.html#19945" class="Bound">X</a> <a id="19947" class="Symbol">:</a> <a id="19949" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19951" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19953" class="Symbol">}</a> <a id="19955" class="Symbol">→</a> <a id="19957" href="TypeTopology.CompactTypes.html#19415" class="Function">is-wcompact</a> <a id="19969" href="TypeTopology.CompactTypes.html#19945" class="Bound">X</a> <a id="19971" class="Symbol">→</a> <a id="19973" href="TypeTopology.CompactTypes.html#19697" class="Function">is-wcompact&#39;</a> <a id="19986" href="TypeTopology.CompactTypes.html#19945" class="Bound">X</a>
<a id="19988" href="TypeTopology.CompactTypes.html#19913" class="Function">wcompact-types-are-wcompact&#39;</a> <a id="20017" class="Symbol">{</a><a id="20018" href="TypeTopology.CompactTypes.html#20018" class="Bound">𝓤</a><a id="20019" class="Symbol">}</a> <a id="20021" class="Symbol">{</a><a id="20022" href="TypeTopology.CompactTypes.html#20022" class="Bound">X</a><a id="20023" class="Symbol">}</a> <a id="20025" href="TypeTopology.CompactTypes.html#20025" class="Bound">φ</a> <a id="20027" class="Symbol">=</a> <a id="20029" href="TypeTopology.CompactTypes.html#20048" class="Function">A</a> <a id="20031" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20033" href="TypeTopology.CompactTypes.html#20085" class="Function">lemma</a>
 <a id="20040" class="Keyword">where</a>
  <a id="20048" href="TypeTopology.CompactTypes.html#20048" class="Function">A</a> <a id="20050" class="Symbol">:</a> <a id="20052" class="Symbol">(</a><a id="20053" href="TypeTopology.CompactTypes.html#20022" class="Bound">X</a> <a id="20055" class="Symbol">→</a> <a id="20057" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="20058" class="Symbol">)</a> <a id="20060" class="Symbol">→</a> <a id="20062" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="20066" href="TypeTopology.CompactTypes.html#20048" class="Function">A</a> <a id="20068" href="TypeTopology.CompactTypes.html#20068" class="Bound">p</a> <a id="20070" class="Symbol">=</a> <a id="20072" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="20076" class="Symbol">(</a><a id="20077" href="TypeTopology.CompactTypes.html#20025" class="Bound">φ</a> <a id="20079" href="TypeTopology.CompactTypes.html#20068" class="Bound">p</a><a id="20080" class="Symbol">)</a>

  <a id="20085" href="TypeTopology.CompactTypes.html#20085" class="Function">lemma</a> <a id="20091" class="Symbol">:</a> <a id="20093" class="Symbol">(</a><a id="20094" href="TypeTopology.CompactTypes.html#20094" class="Bound">p</a> <a id="20096" class="Symbol">:</a> <a id="20098" href="TypeTopology.CompactTypes.html#20022" class="Bound">X</a> <a id="20100" class="Symbol">→</a> <a id="20102" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="20103" class="Symbol">)</a> <a id="20105" class="Symbol">→</a> <a id="20107" href="TypeTopology.CompactTypes.html#20048" class="Function">A</a> <a id="20109" href="TypeTopology.CompactTypes.html#20094" class="Bound">p</a> <a id="20111" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20113" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="20115" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="20117" class="Symbol">((</a><a id="20119" href="TypeTopology.CompactTypes.html#20119" class="Bound">x</a> <a id="20121" class="Symbol">:</a> <a id="20123" href="TypeTopology.CompactTypes.html#20022" class="Bound">X</a><a id="20124" class="Symbol">)</a> <a id="20126" class="Symbol">→</a> <a id="20128" href="TypeTopology.CompactTypes.html#20094" class="Bound">p</a> <a id="20130" href="TypeTopology.CompactTypes.html#20119" class="Bound">x</a> <a id="20132" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20134" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="20135" class="Symbol">)</a>
  <a id="20139" href="TypeTopology.CompactTypes.html#20085" class="Function">lemma</a> <a id="20145" href="TypeTopology.CompactTypes.html#20145" class="Bound">p</a> <a id="20147" class="Symbol">=</a> <a id="20149" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="20153" class="Symbol">(</a><a id="20154" href="TypeTopology.CompactTypes.html#20025" class="Bound">φ</a> <a id="20156" href="TypeTopology.CompactTypes.html#20145" class="Bound">p</a><a id="20157" class="Symbol">)</a>

<a id="compact-gives-wcompact"></a><a id="20160" href="TypeTopology.CompactTypes.html#20160" class="Function">compact-gives-wcompact</a> <a id="20183" class="Symbol">:</a> <a id="20185" class="Symbol">{</a><a id="20186" href="TypeTopology.CompactTypes.html#20186" class="Bound">X</a> <a id="20188" class="Symbol">:</a> <a id="20190" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20192" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20194" class="Symbol">}</a> <a id="20196" class="Symbol">→</a> <a id="20198" href="TypeTopology.CompactTypes.html#4344" class="Function">is-compact∙</a> <a id="20210" href="TypeTopology.CompactTypes.html#20186" class="Bound">X</a> <a id="20212" class="Symbol">→</a> <a id="20214" href="TypeTopology.CompactTypes.html#19415" class="Function">is-wcompact</a> <a id="20226" href="TypeTopology.CompactTypes.html#20186" class="Bound">X</a>
<a id="20228" href="TypeTopology.CompactTypes.html#20160" class="Function">compact-gives-wcompact</a> <a id="20251" class="Symbol">{</a><a id="20252" href="TypeTopology.CompactTypes.html#20252" class="Bound">𝓤</a><a id="20253" class="Symbol">}</a> <a id="20255" class="Symbol">{</a><a id="20256" href="TypeTopology.CompactTypes.html#20256" class="Bound">X</a><a id="20257" class="Symbol">}</a> <a id="20259" href="TypeTopology.CompactTypes.html#20259" class="Bound">ε</a> <a id="20261" href="TypeTopology.CompactTypes.html#20261" class="Bound">p</a> <a id="20263" class="Symbol">=</a> <a id="20265" href="TypeTopology.CompactTypes.html#20323" class="Function">y</a> <a id="20267" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20269" class="Symbol">(</a><a id="20270" href="TypeTopology.CompactTypes.html#20343" class="Function">lemma₀</a> <a id="20277" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20279" href="TypeTopology.CompactTypes.html#20403" class="Function">lemma₁</a><a id="20285" class="Symbol">)</a>
 <a id="20288" class="Keyword">where</a>
  <a id="20296" href="TypeTopology.CompactTypes.html#20296" class="Function">x₀</a> <a id="20299" class="Symbol">:</a> <a id="20301" href="TypeTopology.CompactTypes.html#20256" class="Bound">X</a>
  <a id="20305" href="TypeTopology.CompactTypes.html#20296" class="Function">x₀</a> <a id="20308" class="Symbol">=</a> <a id="20310" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="20314" class="Symbol">(</a><a id="20315" href="TypeTopology.CompactTypes.html#20259" class="Bound">ε</a> <a id="20317" href="TypeTopology.CompactTypes.html#20261" class="Bound">p</a><a id="20318" class="Symbol">)</a>

  <a id="20323" href="TypeTopology.CompactTypes.html#20323" class="Function">y</a> <a id="20325" class="Symbol">:</a> <a id="20327" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="20331" href="TypeTopology.CompactTypes.html#20323" class="Function">y</a> <a id="20333" class="Symbol">=</a> <a id="20335" href="TypeTopology.CompactTypes.html#20261" class="Bound">p</a> <a id="20337" href="TypeTopology.CompactTypes.html#20296" class="Function">x₀</a>

  <a id="20343" href="TypeTopology.CompactTypes.html#20343" class="Function">lemma₀</a> <a id="20350" class="Symbol">:</a>  <a id="20353" href="TypeTopology.CompactTypes.html#20323" class="Function">y</a> <a id="20355" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20357" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="20359" class="Symbol">→</a> <a id="20361" class="Symbol">(</a><a id="20362" href="TypeTopology.CompactTypes.html#20362" class="Bound">x</a> <a id="20364" class="Symbol">:</a> <a id="20366" href="TypeTopology.CompactTypes.html#20256" class="Bound">X</a><a id="20367" class="Symbol">)</a> <a id="20369" class="Symbol">→</a> <a id="20371" href="TypeTopology.CompactTypes.html#20261" class="Bound">p</a> <a id="20373" href="TypeTopology.CompactTypes.html#20362" class="Bound">x</a> <a id="20375" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20377" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="20381" href="TypeTopology.CompactTypes.html#20343" class="Function">lemma₀</a> <a id="20388" class="Symbol">=</a> <a id="20390" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="20394" class="Symbol">(</a><a id="20395" href="TypeTopology.CompactTypes.html#20259" class="Bound">ε</a> <a id="20397" href="TypeTopology.CompactTypes.html#20261" class="Bound">p</a><a id="20398" class="Symbol">)</a>

  <a id="20403" href="TypeTopology.CompactTypes.html#20403" class="Function">lemma₁</a> <a id="20410" class="Symbol">:</a> <a id="20412" class="Symbol">((</a><a id="20414" href="TypeTopology.CompactTypes.html#20414" class="Bound">x</a> <a id="20416" class="Symbol">:</a> <a id="20418" href="TypeTopology.CompactTypes.html#20256" class="Bound">X</a><a id="20419" class="Symbol">)</a> <a id="20421" class="Symbol">→</a> <a id="20423" href="TypeTopology.CompactTypes.html#20261" class="Bound">p</a> <a id="20425" href="TypeTopology.CompactTypes.html#20414" class="Bound">x</a> <a id="20427" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20429" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="20430" class="Symbol">)</a> <a id="20432" class="Symbol">→</a> <a id="20434" href="TypeTopology.CompactTypes.html#20323" class="Function">y</a> <a id="20436" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20438" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="20442" href="TypeTopology.CompactTypes.html#20403" class="Function">lemma₁</a> <a id="20449" href="TypeTopology.CompactTypes.html#20449" class="Bound">h</a> <a id="20451" class="Symbol">=</a> <a id="20453" href="TypeTopology.CompactTypes.html#20449" class="Bound">h</a> <a id="20455" href="TypeTopology.CompactTypes.html#20296" class="Function">x₀</a>

<a id="20459" class="Markup">\end{code}</a><a id="20469" class="Background">

Added 8th November - December 2019. I think the following equivalent
notion of compactness is easier to deal with, and I wish I had used it
in the original development:

</a><a id="20641" class="Markup">\begin{code}</a>

<a id="is-Σ-Compact"></a><a id="20655" href="TypeTopology.CompactTypes.html#20655" class="Function">is-Σ-Compact</a> <a id="20668" class="Symbol">:</a> <a id="20670" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20672" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20674" class="Symbol">→</a> <a id="20676" class="Symbol">{</a><a id="20677" href="TypeTopology.CompactTypes.html#20677" class="Bound">𝓥</a> <a id="20679" class="Symbol">:</a> <a id="20681" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="20689" class="Symbol">}</a> <a id="20691" class="Symbol">→</a> <a id="20693" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20695" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="20697" class="Symbol">(</a><a id="20698" href="TypeTopology.CompactTypes.html#20677" class="Bound">𝓥</a> <a id="20700" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="20701" class="Symbol">)</a> <a id="20703" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="20705" href="TypeTopology.CompactTypes.html#20655" class="Function">is-Σ-Compact</a> <a id="20718" href="TypeTopology.CompactTypes.html#20718" class="Bound">X</a> <a id="20720" class="Symbol">{</a><a id="20721" href="TypeTopology.CompactTypes.html#20721" class="Bound">𝓥</a><a id="20722" class="Symbol">}</a> <a id="20724" class="Symbol">=</a> <a id="20726" class="Symbol">(</a><a id="20727" href="TypeTopology.CompactTypes.html#20727" class="Bound">A</a> <a id="20729" class="Symbol">:</a> <a id="20731" href="TypeTopology.CompactTypes.html#20718" class="Bound">X</a> <a id="20733" class="Symbol">→</a> <a id="20735" href="TypeTopology.CompactTypes.html#20721" class="Bound">𝓥</a> <a id="20737" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20739" class="Symbol">)</a> <a id="20741" class="Symbol">→</a> <a id="20743" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="20759" href="TypeTopology.CompactTypes.html#20727" class="Bound">A</a> <a id="20761" class="Symbol">→</a> <a id="20763" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="20776" class="Symbol">(</a><a id="20777" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="20779" href="TypeTopology.CompactTypes.html#20727" class="Bound">A</a><a id="20780" class="Symbol">)</a>

<a id="Complemented-choice"></a><a id="20783" href="TypeTopology.CompactTypes.html#20783" class="Function">Complemented-choice</a> <a id="20803" class="Symbol">:</a> <a id="20805" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20807" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20809" class="Symbol">→</a> <a id="20811" class="Symbol">{</a><a id="20812" href="TypeTopology.CompactTypes.html#20812" class="Bound">𝓥</a> <a id="20814" class="Symbol">:</a> <a id="20816" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="20824" class="Symbol">}</a> <a id="20826" class="Symbol">→</a> <a id="20828" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20830" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="20832" class="Symbol">(</a><a id="20833" href="TypeTopology.CompactTypes.html#20812" class="Bound">𝓥</a> <a id="20835" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="20836" class="Symbol">)</a> <a id="20838" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="20840" href="TypeTopology.CompactTypes.html#20783" class="Function">Complemented-choice</a> <a id="20860" href="TypeTopology.CompactTypes.html#20860" class="Bound">X</a> <a id="20862" class="Symbol">{</a><a id="20863" href="TypeTopology.CompactTypes.html#20863" class="Bound">𝓥</a><a id="20864" class="Symbol">}</a> <a id="20866" class="Symbol">=</a> <a id="20868" class="Symbol">(</a><a id="20869" href="TypeTopology.CompactTypes.html#20869" class="Bound">A</a> <a id="20871" class="Symbol">:</a> <a id="20873" href="TypeTopology.CompactTypes.html#20860" class="Bound">X</a> <a id="20875" class="Symbol">→</a> <a id="20877" href="TypeTopology.CompactTypes.html#20863" class="Bound">𝓥</a> <a id="20879" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20881" class="Symbol">)</a> <a id="20883" class="Symbol">→</a> <a id="20885" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="20901" href="TypeTopology.CompactTypes.html#20869" class="Bound">A</a> <a id="20903" class="Symbol">→</a> <a id="20905" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="20908" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="20910" href="TypeTopology.CompactTypes.html#20869" class="Bound">A</a> <a id="20912" class="Symbol">→</a> <a id="20914" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="20916" href="TypeTopology.CompactTypes.html#20869" class="Bound">A</a>

<a id="Σ-Compactness-gives-Complemented-choice"></a><a id="20919" href="TypeTopology.CompactTypes.html#20919" class="Function">Σ-Compactness-gives-Complemented-choice</a> <a id="20959" class="Symbol">:</a> <a id="20961" class="Symbol">{</a><a id="20962" href="TypeTopology.CompactTypes.html#20962" class="Bound">X</a> <a id="20964" class="Symbol">:</a> <a id="20966" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20968" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20970" class="Symbol">}</a>
                                        <a id="21012" class="Symbol">→</a> <a id="21014" href="TypeTopology.CompactTypes.html#20655" class="Function">is-Σ-Compact</a> <a id="21027" href="TypeTopology.CompactTypes.html#20962" class="Bound">X</a> <a id="21029" class="Symbol">{</a><a id="21030" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="21031" class="Symbol">}</a>
                                        <a id="21073" class="Symbol">→</a> <a id="21075" href="TypeTopology.CompactTypes.html#20783" class="Function">Complemented-choice</a> <a id="21095" href="TypeTopology.CompactTypes.html#20962" class="Bound">X</a> <a id="21097" class="Symbol">{</a><a id="21098" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="21099" class="Symbol">}</a>
<a id="21101" href="TypeTopology.CompactTypes.html#20919" class="Function">Σ-Compactness-gives-Complemented-choice</a> <a id="21141" class="Symbol">{</a><a id="21142" href="TypeTopology.CompactTypes.html#21142" class="Bound">𝓤</a><a id="21143" class="Symbol">}</a> <a id="21145" class="Symbol">{</a><a id="21146" href="TypeTopology.CompactTypes.html#21146" class="Bound">𝓥</a><a id="21147" class="Symbol">}</a> <a id="21149" class="Symbol">{</a><a id="21150" href="TypeTopology.CompactTypes.html#21150" class="Bound">X</a><a id="21151" class="Symbol">}</a> <a id="21153" href="TypeTopology.CompactTypes.html#21153" class="Bound">c</a> <a id="21155" href="TypeTopology.CompactTypes.html#21155" class="Bound">A</a> <a id="21157" href="TypeTopology.CompactTypes.html#21157" class="Bound">δ</a> <a id="21159" class="Symbol">=</a> <a id="21161" href="NotionsOfDecidability.Decidable.html#306" class="Function">¬¬-elim</a> <a id="21169" class="Symbol">(</a><a id="21170" href="TypeTopology.CompactTypes.html#21153" class="Bound">c</a> <a id="21172" href="TypeTopology.CompactTypes.html#21155" class="Bound">A</a> <a id="21174" href="TypeTopology.CompactTypes.html#21157" class="Bound">δ</a><a id="21175" class="Symbol">)</a>

<a id="is-Compact"></a><a id="21178" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="21189" class="Symbol">=</a> <a id="21191" href="TypeTopology.CompactTypes.html#20655" class="Function">is-Σ-Compact</a>

<a id="Compactness-gives-complemented-choice"></a><a id="21205" href="TypeTopology.CompactTypes.html#21205" class="Function">Compactness-gives-complemented-choice</a> <a id="21243" class="Symbol">:</a> <a id="21245" class="Symbol">{</a><a id="21246" href="TypeTopology.CompactTypes.html#21246" class="Bound">X</a> <a id="21248" class="Symbol">:</a> <a id="21250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21252" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21254" class="Symbol">}</a>
                                      <a id="21294" class="Symbol">→</a> <a id="21296" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="21307" href="TypeTopology.CompactTypes.html#21246" class="Bound">X</a>
                                      <a id="21347" class="Symbol">→</a> <a id="21349" href="TypeTopology.CompactTypes.html#20783" class="Function">Complemented-choice</a> <a id="21369" href="TypeTopology.CompactTypes.html#21246" class="Bound">X</a> <a id="21371" class="Symbol">{</a><a id="21372" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="21373" class="Symbol">}</a>
<a id="21375" href="TypeTopology.CompactTypes.html#21205" class="Function">Compactness-gives-complemented-choice</a> <a id="21413" href="TypeTopology.CompactTypes.html#21413" class="Bound">c</a> <a id="21415" href="TypeTopology.CompactTypes.html#21415" class="Bound">A</a> <a id="21417" href="TypeTopology.CompactTypes.html#21417" class="Bound">δ</a> <a id="21419" class="Symbol">=</a> <a id="21421" href="NotionsOfDecidability.Decidable.html#306" class="Function">¬¬-elim</a> <a id="21429" class="Symbol">(</a><a id="21430" href="TypeTopology.CompactTypes.html#21413" class="Bound">c</a> <a id="21432" href="TypeTopology.CompactTypes.html#21415" class="Bound">A</a> <a id="21434" href="TypeTopology.CompactTypes.html#21417" class="Bound">δ</a><a id="21435" class="Symbol">)</a>

<a id="compact-types-are-Compact"></a><a id="21438" href="TypeTopology.CompactTypes.html#21438" class="Function">compact-types-are-Compact</a> <a id="21464" class="Symbol">:</a> <a id="21466" class="Symbol">{</a><a id="21467" href="TypeTopology.CompactTypes.html#21467" class="Bound">X</a> <a id="21469" class="Symbol">:</a> <a id="21471" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21473" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21475" class="Symbol">}</a> <a id="21477" class="Symbol">→</a> <a id="21479" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="21490" href="TypeTopology.CompactTypes.html#21467" class="Bound">X</a> <a id="21492" class="Symbol">→</a> <a id="21494" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="21505" href="TypeTopology.CompactTypes.html#21467" class="Bound">X</a> <a id="21507" class="Symbol">{</a><a id="21508" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="21509" class="Symbol">}</a>
<a id="21511" href="TypeTopology.CompactTypes.html#21438" class="Function">compact-types-are-Compact</a> <a id="21537" class="Symbol">{</a><a id="21538" href="TypeTopology.CompactTypes.html#21538" class="Bound">𝓤</a><a id="21539" class="Symbol">}</a> <a id="21541" class="Symbol">{</a><a id="21542" href="TypeTopology.CompactTypes.html#21542" class="Bound">𝓥</a><a id="21543" class="Symbol">}</a> <a id="21545" class="Symbol">{</a><a id="21546" href="TypeTopology.CompactTypes.html#21546" class="Bound">X</a><a id="21547" class="Symbol">}</a> <a id="21549" href="TypeTopology.CompactTypes.html#21549" class="Bound">c</a> <a id="21551" href="TypeTopology.CompactTypes.html#21551" class="Bound">A</a> <a id="21553" href="TypeTopology.CompactTypes.html#21553" class="Bound">d</a> <a id="21555" class="Symbol">=</a> <a id="21557" href="TypeTopology.CompactTypes.html#21906" class="Function">iii</a>
 <a id="21562" class="Keyword">where</a>
  <a id="21570" href="TypeTopology.CompactTypes.html#21570" class="Function">i</a> <a id="21572" class="Symbol">:</a> <a id="21574" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21576" href="TypeTopology.CompactTypes.html#21576" class="Bound">p</a> <a id="21578" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21580" class="Symbol">(</a><a id="21581" href="TypeTopology.CompactTypes.html#21546" class="Bound">X</a> <a id="21583" class="Symbol">→</a> <a id="21585" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="21586" class="Symbol">)</a> <a id="21588" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21590" class="Symbol">((</a><a id="21592" href="TypeTopology.CompactTypes.html#21592" class="Bound">x</a> <a id="21594" class="Symbol">:</a> <a id="21596" href="TypeTopology.CompactTypes.html#21546" class="Bound">X</a><a id="21597" class="Symbol">)</a> <a id="21599" class="Symbol">→</a> <a id="21601" class="Symbol">(</a><a id="21602" href="TypeTopology.CompactTypes.html#21576" class="Bound">p</a> <a id="21604" href="TypeTopology.CompactTypes.html#21592" class="Bound">x</a> <a id="21606" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21608" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="21610" class="Symbol">→</a> <a id="21612" href="TypeTopology.CompactTypes.html#21551" class="Bound">A</a> <a id="21614" href="TypeTopology.CompactTypes.html#21592" class="Bound">x</a><a id="21615" class="Symbol">)</a> <a id="21617" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="21619" class="Symbol">(</a><a id="21620" href="TypeTopology.CompactTypes.html#21576" class="Bound">p</a> <a id="21622" href="TypeTopology.CompactTypes.html#21592" class="Bound">x</a> <a id="21624" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21626" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="21628" class="Symbol">→</a> <a id="21630" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21632" class="Symbol">(</a><a id="21633" href="TypeTopology.CompactTypes.html#21551" class="Bound">A</a> <a id="21635" href="TypeTopology.CompactTypes.html#21592" class="Bound">x</a><a id="21636" class="Symbol">)))</a>
  <a id="21642" href="TypeTopology.CompactTypes.html#21570" class="Function">i</a> <a id="21644" class="Symbol">=</a> <a id="21646" href="NotionsOfDecidability.Complemented.html#587" class="Function">characteristic-function</a> <a id="21670" href="TypeTopology.CompactTypes.html#21553" class="Bound">d</a>

  <a id="21675" href="TypeTopology.CompactTypes.html#21675" class="Function">p</a> <a id="21677" class="Symbol">:</a> <a id="21679" href="TypeTopology.CompactTypes.html#21546" class="Bound">X</a> <a id="21681" class="Symbol">→</a> <a id="21683" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="21687" href="TypeTopology.CompactTypes.html#21675" class="Function">p</a> <a id="21689" class="Symbol">=</a> <a id="21691" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="21695" href="TypeTopology.CompactTypes.html#21570" class="Function">i</a>

  <a id="21700" href="TypeTopology.CompactTypes.html#21700" class="Function">ii</a> <a id="21703" class="Symbol">:</a> <a id="21705" class="Symbol">(</a><a id="21706" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21708" href="TypeTopology.CompactTypes.html#21708" class="Bound">x</a> <a id="21710" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21712" href="TypeTopology.CompactTypes.html#21546" class="Bound">X</a> <a id="21714" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21716" href="TypeTopology.CompactTypes.html#21675" class="Function">p</a> <a id="21718" href="TypeTopology.CompactTypes.html#21708" class="Bound">x</a> <a id="21720" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21722" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="21723" class="Symbol">)</a> <a id="21725" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21727" class="Symbol">(</a><a id="21728" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="21730" href="TypeTopology.CompactTypes.html#21730" class="Bound">x</a> <a id="21732" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="21734" href="TypeTopology.CompactTypes.html#21546" class="Bound">X</a> <a id="21736" href="MLTT.Pi.html#321" class="Function">,</a> <a id="21738" href="TypeTopology.CompactTypes.html#21675" class="Function">p</a> <a id="21740" href="TypeTopology.CompactTypes.html#21730" class="Bound">x</a> <a id="21742" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21744" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="21745" class="Symbol">)</a> <a id="21747" class="Symbol">→</a> <a id="21749" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="21762" class="Symbol">(</a><a id="21763" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="21765" href="TypeTopology.CompactTypes.html#21551" class="Bound">A</a><a id="21766" class="Symbol">)</a>
  <a id="21770" href="TypeTopology.CompactTypes.html#21700" class="Function">ii</a> <a id="21773" class="Symbol">(</a><a id="21774" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21778" class="Symbol">(</a><a id="21779" href="TypeTopology.CompactTypes.html#21779" class="Bound">x</a> <a id="21781" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21783" href="TypeTopology.CompactTypes.html#21783" class="Bound">r</a><a id="21784" class="Symbol">))</a> <a id="21787" class="Symbol">=</a> <a id="21789" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21793" class="Symbol">(</a><a id="21794" href="TypeTopology.CompactTypes.html#21779" class="Bound">x</a> <a id="21796" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21798" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="21802" class="Symbol">(</a><a id="21803" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="21807" href="TypeTopology.CompactTypes.html#21570" class="Function">i</a> <a id="21809" href="TypeTopology.CompactTypes.html#21779" class="Bound">x</a><a id="21810" class="Symbol">)</a> <a id="21812" href="TypeTopology.CompactTypes.html#21783" class="Bound">r</a><a id="21813" class="Symbol">)</a>
  <a id="21817" href="TypeTopology.CompactTypes.html#21700" class="Function">ii</a> <a id="21820" class="Symbol">(</a><a id="21821" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21825" href="TypeTopology.CompactTypes.html#21825" class="Bound">u</a><a id="21826" class="Symbol">)</a>       <a id="21834" class="Symbol">=</a> <a id="21836" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21840" href="TypeTopology.CompactTypes.html#21855" class="Function">φ</a>
   <a id="21845" class="Keyword">where</a>
    <a id="21855" href="TypeTopology.CompactTypes.html#21855" class="Function">φ</a> <a id="21857" class="Symbol">:</a> <a id="21859" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21861" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="21863" href="TypeTopology.CompactTypes.html#21551" class="Bound">A</a>
    <a id="21869" href="TypeTopology.CompactTypes.html#21855" class="Function">φ</a> <a id="21871" class="Symbol">(</a><a id="21872" href="TypeTopology.CompactTypes.html#21872" class="Bound">x</a> <a id="21874" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21876" href="TypeTopology.CompactTypes.html#21876" class="Bound">a</a><a id="21877" class="Symbol">)</a> <a id="21879" class="Symbol">=</a> <a id="21881" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="21885" class="Symbol">(</a><a id="21886" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="21890" href="TypeTopology.CompactTypes.html#21570" class="Function">i</a> <a id="21892" href="TypeTopology.CompactTypes.html#21872" class="Bound">x</a><a id="21893" class="Symbol">)</a> <a id="21895" class="Symbol">(</a><a id="21896" href="TypeTopology.CompactTypes.html#21825" class="Bound">u</a> <a id="21898" href="TypeTopology.CompactTypes.html#21872" class="Bound">x</a><a id="21899" class="Symbol">)</a> <a id="21901" href="TypeTopology.CompactTypes.html#21876" class="Bound">a</a>

  <a id="21906" href="TypeTopology.CompactTypes.html#21906" class="Function">iii</a> <a id="21910" class="Symbol">:</a> <a id="21912" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="21925" class="Symbol">(</a><a id="21926" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="21928" href="TypeTopology.CompactTypes.html#21551" class="Bound">A</a><a id="21929" class="Symbol">)</a>
  <a id="21933" href="TypeTopology.CompactTypes.html#21906" class="Function">iii</a> <a id="21937" class="Symbol">=</a> <a id="21939" href="TypeTopology.CompactTypes.html#21700" class="Function">ii</a> <a id="21942" class="Symbol">(</a><a id="21943" href="TypeTopology.CompactTypes.html#21549" class="Bound">c</a> <a id="21945" href="TypeTopology.CompactTypes.html#21675" class="Function">p</a><a id="21946" class="Symbol">)</a>

<a id="Compact-types-are-compact"></a><a id="21949" href="TypeTopology.CompactTypes.html#21949" class="Function">Compact-types-are-compact</a> <a id="21975" class="Symbol">:</a> <a id="21977" class="Symbol">{</a><a id="21978" href="TypeTopology.CompactTypes.html#21978" class="Bound">X</a> <a id="21980" class="Symbol">:</a> <a id="21982" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21984" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21986" class="Symbol">}</a> <a id="21988" class="Symbol">→</a> <a id="21990" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="22001" href="TypeTopology.CompactTypes.html#21978" class="Bound">X</a> <a id="22003" class="Symbol">{</a><a id="22004" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="22006" class="Symbol">}</a> <a id="22008" class="Symbol">→</a> <a id="22010" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="22021" href="TypeTopology.CompactTypes.html#21978" class="Bound">X</a>
<a id="22023" href="TypeTopology.CompactTypes.html#21949" class="Function">Compact-types-are-compact</a> <a id="22049" class="Symbol">{</a><a id="22050" href="TypeTopology.CompactTypes.html#22050" class="Bound">𝓤</a><a id="22051" class="Symbol">}</a> <a id="22053" class="Symbol">{</a><a id="22054" href="TypeTopology.CompactTypes.html#22054" class="Bound">X</a><a id="22055" class="Symbol">}</a> <a id="22057" href="TypeTopology.CompactTypes.html#22057" class="Bound">C</a> <a id="22059" href="TypeTopology.CompactTypes.html#22059" class="Bound">p</a> <a id="22061" class="Symbol">=</a> <a id="22063" href="TypeTopology.CompactTypes.html#22447" class="Function">iv</a>
 <a id="22067" class="Keyword">where</a>
  <a id="22075" href="TypeTopology.CompactTypes.html#22075" class="Function">A</a> <a id="22077" class="Symbol">:</a> <a id="22079" href="TypeTopology.CompactTypes.html#22054" class="Bound">X</a> <a id="22081" class="Symbol">→</a> <a id="22083" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="22086" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="22090" href="TypeTopology.CompactTypes.html#22075" class="Function">A</a> <a id="22092" href="TypeTopology.CompactTypes.html#22092" class="Bound">x</a> <a id="22094" class="Symbol">=</a> <a id="22096" href="TypeTopology.CompactTypes.html#22059" class="Bound">p</a> <a id="22098" href="TypeTopology.CompactTypes.html#22092" class="Bound">x</a> <a id="22100" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22102" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>

  <a id="22107" href="TypeTopology.CompactTypes.html#22107" class="Function">i</a> <a id="22109" class="Symbol">:</a> <a id="22111" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="22127" class="Symbol">(λ</a> <a id="22130" href="TypeTopology.CompactTypes.html#22130" class="Bound">x</a> <a id="22132" class="Symbol">→</a> <a id="22134" href="TypeTopology.CompactTypes.html#22059" class="Bound">p</a> <a id="22136" href="TypeTopology.CompactTypes.html#22130" class="Bound">x</a> <a id="22138" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22140" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="22141" class="Symbol">)</a> <a id="22143" class="Symbol">→</a> <a id="22145" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="22158" class="Symbol">(</a><a id="22159" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22161" href="TypeTopology.CompactTypes.html#22161" class="Bound">x</a> <a id="22163" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22165" href="TypeTopology.CompactTypes.html#22054" class="Bound">X</a> <a id="22167" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22169" href="TypeTopology.CompactTypes.html#22059" class="Bound">p</a> <a id="22171" href="TypeTopology.CompactTypes.html#22161" class="Bound">x</a> <a id="22173" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22175" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="22176" class="Symbol">)</a>
  <a id="22180" href="TypeTopology.CompactTypes.html#22107" class="Function">i</a> <a id="22182" class="Symbol">=</a> <a id="22184" href="TypeTopology.CompactTypes.html#22057" class="Bound">C</a> <a id="22186" href="TypeTopology.CompactTypes.html#22075" class="Function">A</a>

  <a id="22191" href="TypeTopology.CompactTypes.html#22191" class="Function">ii</a> <a id="22194" class="Symbol">:</a> <a id="22196" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="22212" class="Symbol">(λ</a> <a id="22215" href="TypeTopology.CompactTypes.html#22215" class="Bound">x</a> <a id="22217" class="Symbol">→</a> <a id="22219" href="TypeTopology.CompactTypes.html#22059" class="Bound">p</a> <a id="22221" href="TypeTopology.CompactTypes.html#22215" class="Bound">x</a> <a id="22223" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22225" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="22226" class="Symbol">)</a>
  <a id="22230" href="TypeTopology.CompactTypes.html#22191" class="Function">ii</a> <a id="22233" href="TypeTopology.CompactTypes.html#22233" class="Bound">x</a> <a id="22235" class="Symbol">=</a> <a id="22237" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="22251" class="Symbol">(</a><a id="22252" href="TypeTopology.CompactTypes.html#22059" class="Bound">p</a> <a id="22254" href="TypeTopology.CompactTypes.html#22233" class="Bound">x</a><a id="22255" class="Symbol">)</a> <a id="22257" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>

  <a id="22262" href="TypeTopology.CompactTypes.html#22262" class="Function">iii</a> <a id="22266" class="Symbol">:</a> <a id="22268" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="22281" class="Symbol">(</a><a id="22282" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22284" href="TypeTopology.CompactTypes.html#22284" class="Bound">x</a> <a id="22286" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22288" href="TypeTopology.CompactTypes.html#22054" class="Bound">X</a> <a id="22290" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22292" href="TypeTopology.CompactTypes.html#22059" class="Bound">p</a> <a id="22294" href="TypeTopology.CompactTypes.html#22284" class="Bound">x</a> <a id="22296" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22298" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="22299" class="Symbol">)</a>
      <a id="22307" class="Symbol">→</a> <a id="22309" class="Symbol">(</a><a id="22310" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22312" href="TypeTopology.CompactTypes.html#22312" class="Bound">x</a> <a id="22314" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22316" href="TypeTopology.CompactTypes.html#22054" class="Bound">X</a> <a id="22318" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22320" href="TypeTopology.CompactTypes.html#22059" class="Bound">p</a> <a id="22322" href="TypeTopology.CompactTypes.html#22312" class="Bound">x</a> <a id="22324" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22326" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="22327" class="Symbol">)</a> <a id="22329" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="22331" class="Symbol">(</a><a id="22332" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="22334" href="TypeTopology.CompactTypes.html#22334" class="Bound">x</a> <a id="22336" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="22338" href="TypeTopology.CompactTypes.html#22054" class="Bound">X</a> <a id="22340" href="MLTT.Pi.html#321" class="Function">,</a> <a id="22342" href="TypeTopology.CompactTypes.html#22059" class="Bound">p</a> <a id="22344" href="TypeTopology.CompactTypes.html#22334" class="Bound">x</a> <a id="22346" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22348" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="22349" class="Symbol">)</a>
  <a id="22353" href="TypeTopology.CompactTypes.html#22262" class="Function">iii</a> <a id="22357" class="Symbol">(</a><a id="22358" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22362" href="TypeTopology.CompactTypes.html#22362" class="Bound">σ</a><a id="22363" class="Symbol">)</a> <a id="22365" class="Symbol">=</a> <a id="22367" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="22371" href="TypeTopology.CompactTypes.html#22362" class="Bound">σ</a>
  <a id="22375" href="TypeTopology.CompactTypes.html#22262" class="Function">iii</a> <a id="22379" class="Symbol">(</a><a id="22380" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22384" href="TypeTopology.CompactTypes.html#22384" class="Bound">u</a><a id="22385" class="Symbol">)</a> <a id="22387" class="Symbol">=</a> <a id="22389" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="22393" class="Symbol">(λ</a> <a id="22396" href="TypeTopology.CompactTypes.html#22396" class="Bound">x</a> <a id="22398" class="Symbol">→</a> <a id="22400" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a> <a id="22425" class="Symbol">(λ</a> <a id="22428" href="TypeTopology.CompactTypes.html#22428" class="Bound">r</a> <a id="22430" class="Symbol">→</a> <a id="22432" href="TypeTopology.CompactTypes.html#22384" class="Bound">u</a> <a id="22434" class="Symbol">(</a><a id="22435" href="TypeTopology.CompactTypes.html#22396" class="Bound">x</a> <a id="22437" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22439" href="TypeTopology.CompactTypes.html#22428" class="Bound">r</a><a id="22440" class="Symbol">)))</a>

  <a id="22447" href="TypeTopology.CompactTypes.html#22447" class="Function">iv</a> <a id="22450" class="Symbol">:</a> <a id="22452" class="Symbol">(</a><a id="22453" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22455" href="TypeTopology.CompactTypes.html#22455" class="Bound">x</a> <a id="22457" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22459" href="TypeTopology.CompactTypes.html#22054" class="Bound">X</a> <a id="22461" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22463" href="TypeTopology.CompactTypes.html#22059" class="Bound">p</a> <a id="22465" href="TypeTopology.CompactTypes.html#22455" class="Bound">x</a> <a id="22467" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22469" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="22470" class="Symbol">)</a> <a id="22472" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="22474" class="Symbol">(</a><a id="22475" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="22477" href="TypeTopology.CompactTypes.html#22477" class="Bound">x</a> <a id="22479" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="22481" href="TypeTopology.CompactTypes.html#22054" class="Bound">X</a> <a id="22483" href="MLTT.Pi.html#321" class="Function">,</a> <a id="22485" href="TypeTopology.CompactTypes.html#22059" class="Bound">p</a> <a id="22487" href="TypeTopology.CompactTypes.html#22477" class="Bound">x</a> <a id="22489" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22491" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="22492" class="Symbol">)</a>
  <a id="22496" href="TypeTopology.CompactTypes.html#22447" class="Function">iv</a> <a id="22499" class="Symbol">=</a> <a id="22501" href="TypeTopology.CompactTypes.html#22262" class="Function">iii</a> <a id="22505" class="Symbol">(</a><a id="22506" href="TypeTopology.CompactTypes.html#22107" class="Function">i</a> <a id="22508" href="TypeTopology.CompactTypes.html#22191" class="Function">ii</a><a id="22510" class="Symbol">)</a>

<a id="22513" class="Markup">\end{code}</a><a id="22523" class="Background">

A corollary is that we can resize up Compactness from 𝓤₀ to any universe.

</a><a id="22600" class="Markup">\begin{code}</a>

<a id="Compact-resize-up₀"></a><a id="22614" href="TypeTopology.CompactTypes.html#22614" class="Function">Compact-resize-up₀</a> <a id="22633" class="Symbol">:</a> <a id="22635" class="Symbol">{</a><a id="22636" href="TypeTopology.CompactTypes.html#22636" class="Bound">X</a> <a id="22638" class="Symbol">:</a> <a id="22640" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22642" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22644" class="Symbol">}</a> <a id="22646" class="Symbol">→</a> <a id="22648" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="22659" href="TypeTopology.CompactTypes.html#22636" class="Bound">X</a> <a id="22661" class="Symbol">{</a><a id="22662" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="22664" class="Symbol">}</a> <a id="22666" class="Symbol">→</a> <a id="22668" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="22679" href="TypeTopology.CompactTypes.html#22636" class="Bound">X</a> <a id="22681" class="Symbol">{</a><a id="22682" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="22683" class="Symbol">}</a>
<a id="22685" href="TypeTopology.CompactTypes.html#22614" class="Function">Compact-resize-up₀</a> <a id="22704" href="TypeTopology.CompactTypes.html#22704" class="Bound">C</a> <a id="22706" class="Symbol">=</a> <a id="22708" href="TypeTopology.CompactTypes.html#21438" class="Function">compact-types-are-Compact</a>
                        <a id="22758" class="Symbol">(</a><a id="22759" href="TypeTopology.CompactTypes.html#21949" class="Function">Compact-types-are-compact</a> <a id="22785" href="TypeTopology.CompactTypes.html#22704" class="Bound">C</a><a id="22786" class="Symbol">)</a>

<a id="22789" class="Markup">\end{code}</a><a id="22799" class="Background">

But with a little more work, we can resize Compactness between any two
universes.

</a><a id="22884" class="Markup">\begin{code}</a>

<a id="Compact-resize"></a><a id="22898" href="TypeTopology.CompactTypes.html#22898" class="Function">Compact-resize</a> <a id="22913" class="Symbol">:</a> <a id="22915" class="Symbol">{</a><a id="22916" href="TypeTopology.CompactTypes.html#22916" class="Bound">X</a> <a id="22918" class="Symbol">:</a> <a id="22920" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22922" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22924" class="Symbol">}</a> <a id="22926" class="Symbol">→</a> <a id="22928" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="22939" href="TypeTopology.CompactTypes.html#22916" class="Bound">X</a> <a id="22941" class="Symbol">{</a><a id="22942" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="22943" class="Symbol">}</a> <a id="22945" class="Symbol">→</a> <a id="22947" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="22958" href="TypeTopology.CompactTypes.html#22916" class="Bound">X</a> <a id="22960" class="Symbol">{</a><a id="22961" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="22962" class="Symbol">}</a>
<a id="22964" href="TypeTopology.CompactTypes.html#22898" class="Function">Compact-resize</a> <a id="22979" class="Symbol">{</a><a id="22980" href="TypeTopology.CompactTypes.html#22980" class="Bound">𝓤</a><a id="22981" class="Symbol">}</a> <a id="22983" class="Symbol">{</a><a id="22984" href="TypeTopology.CompactTypes.html#22984" class="Bound">𝓥</a><a id="22985" class="Symbol">}</a> <a id="22987" class="Symbol">{</a><a id="22988" href="TypeTopology.CompactTypes.html#22988" class="Bound">𝓦</a><a id="22989" class="Symbol">}</a> <a id="22991" class="Symbol">{</a><a id="22992" href="TypeTopology.CompactTypes.html#22992" class="Bound">X</a><a id="22993" class="Symbol">}</a> <a id="22995" href="TypeTopology.CompactTypes.html#22995" class="Bound">C</a> <a id="22997" href="TypeTopology.CompactTypes.html#22997" class="Bound">A</a> <a id="22999" href="TypeTopology.CompactTypes.html#22999" class="Bound">α</a> <a id="23001" class="Symbol">=</a> <a id="23003" href="TypeTopology.CompactTypes.html#23714" class="Function">V</a>
 <a id="23006" class="Keyword">where</a>
  <a id="23014" href="TypeTopology.CompactTypes.html#23014" class="Function">B&#39;</a> <a id="23017" class="Symbol">:</a> <a id="23019" class="Symbol">(</a><a id="23020" href="TypeTopology.CompactTypes.html#23020" class="Bound">x</a> <a id="23022" class="Symbol">:</a> <a id="23024" href="TypeTopology.CompactTypes.html#22992" class="Bound">X</a><a id="23025" class="Symbol">)</a> <a id="23027" class="Symbol">→</a> <a id="23029" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23042" class="Symbol">(</a><a id="23043" href="TypeTopology.CompactTypes.html#22997" class="Bound">A</a> <a id="23045" href="TypeTopology.CompactTypes.html#23020" class="Bound">x</a><a id="23046" class="Symbol">)</a> <a id="23048" class="Symbol">→</a> <a id="23050" href="TypeTopology.CompactTypes.html#22984" class="Bound">𝓥</a> <a id="23052" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="23056" href="TypeTopology.CompactTypes.html#23014" class="Function">B&#39;</a> <a id="23059" href="TypeTopology.CompactTypes.html#23059" class="Bound">x</a> <a id="23061" class="Symbol">(</a><a id="23062" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23066" class="Symbol">_)</a> <a id="23069" class="Symbol">=</a> <a id="23071" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="23075" href="TypeTopology.CompactTypes.html#23014" class="Function">B&#39;</a> <a id="23078" href="TypeTopology.CompactTypes.html#23078" class="Bound">x</a> <a id="23080" class="Symbol">(</a><a id="23081" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23085" class="Symbol">_)</a> <a id="23088" class="Symbol">=</a> <a id="23090" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>

  <a id="23095" href="TypeTopology.CompactTypes.html#23095" class="Function">B</a> <a id="23097" class="Symbol">:</a> <a id="23099" href="TypeTopology.CompactTypes.html#22992" class="Bound">X</a> <a id="23101" class="Symbol">→</a> <a id="23103" href="TypeTopology.CompactTypes.html#22984" class="Bound">𝓥</a> <a id="23105" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="23109" href="TypeTopology.CompactTypes.html#23095" class="Function">B</a> <a id="23111" href="TypeTopology.CompactTypes.html#23111" class="Bound">x</a> <a id="23113" class="Symbol">=</a> <a id="23115" href="TypeTopology.CompactTypes.html#23014" class="Function">B&#39;</a> <a id="23118" href="TypeTopology.CompactTypes.html#23111" class="Bound">x</a> <a id="23120" class="Symbol">(</a><a id="23121" href="TypeTopology.CompactTypes.html#22999" class="Bound">α</a> <a id="23123" href="TypeTopology.CompactTypes.html#23111" class="Bound">x</a><a id="23124" class="Symbol">)</a>

  <a id="23129" href="TypeTopology.CompactTypes.html#23129" class="Function">β&#39;</a> <a id="23132" class="Symbol">:</a> <a id="23134" class="Symbol">(</a><a id="23135" href="TypeTopology.CompactTypes.html#23135" class="Bound">x</a> <a id="23137" class="Symbol">:</a> <a id="23139" href="TypeTopology.CompactTypes.html#22992" class="Bound">X</a><a id="23140" class="Symbol">)</a> <a id="23142" class="Symbol">(</a><a id="23143" href="TypeTopology.CompactTypes.html#23143" class="Bound">d</a> <a id="23145" class="Symbol">:</a> <a id="23147" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23160" class="Symbol">(</a><a id="23161" href="TypeTopology.CompactTypes.html#22997" class="Bound">A</a> <a id="23163" href="TypeTopology.CompactTypes.html#23135" class="Bound">x</a><a id="23164" class="Symbol">))</a> <a id="23167" class="Symbol">→</a> <a id="23169" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23182" class="Symbol">(</a><a id="23183" href="TypeTopology.CompactTypes.html#23014" class="Function">B&#39;</a> <a id="23186" href="TypeTopology.CompactTypes.html#23135" class="Bound">x</a> <a id="23188" href="TypeTopology.CompactTypes.html#23143" class="Bound">d</a><a id="23189" class="Symbol">)</a>
  <a id="23193" href="TypeTopology.CompactTypes.html#23129" class="Function">β&#39;</a> <a id="23196" href="TypeTopology.CompactTypes.html#23196" class="Bound">x</a> <a id="23198" class="Symbol">(</a><a id="23199" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23203" href="TypeTopology.CompactTypes.html#23203" class="Bound">a₀</a><a id="23205" class="Symbol">)</a> <a id="23207" class="Symbol">=</a> <a id="23209" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23213" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="23217" href="TypeTopology.CompactTypes.html#23129" class="Function">β&#39;</a> <a id="23220" href="TypeTopology.CompactTypes.html#23220" class="Bound">x</a> <a id="23222" class="Symbol">(</a><a id="23223" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23227" href="TypeTopology.CompactTypes.html#23227" class="Bound">ν</a><a id="23228" class="Symbol">)</a>  <a id="23231" class="Symbol">=</a> <a id="23233" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23237" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

  <a id="23247" href="TypeTopology.CompactTypes.html#23247" class="Function">β</a> <a id="23249" class="Symbol">:</a> <a id="23251" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="23267" href="TypeTopology.CompactTypes.html#23095" class="Function">B</a>
  <a id="23271" href="TypeTopology.CompactTypes.html#23247" class="Function">β</a> <a id="23273" href="TypeTopology.CompactTypes.html#23273" class="Bound">x</a> <a id="23275" class="Symbol">=</a> <a id="23277" href="TypeTopology.CompactTypes.html#23129" class="Function">β&#39;</a> <a id="23280" href="TypeTopology.CompactTypes.html#23273" class="Bound">x</a> <a id="23282" class="Symbol">(</a><a id="23283" href="TypeTopology.CompactTypes.html#22999" class="Bound">α</a> <a id="23285" href="TypeTopology.CompactTypes.html#23273" class="Bound">x</a><a id="23286" class="Symbol">)</a>

  <a id="23291" href="TypeTopology.CompactTypes.html#23291" class="Function">I</a> <a id="23293" class="Symbol">:</a> <a id="23295" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23308" class="Symbol">(</a><a id="23309" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="23311" href="TypeTopology.CompactTypes.html#23095" class="Function">B</a><a id="23312" class="Symbol">)</a>
  <a id="23316" href="TypeTopology.CompactTypes.html#23291" class="Function">I</a> <a id="23318" class="Symbol">=</a> <a id="23320" href="TypeTopology.CompactTypes.html#22995" class="Bound">C</a> <a id="23322" href="TypeTopology.CompactTypes.html#23095" class="Function">B</a> <a id="23324" href="TypeTopology.CompactTypes.html#23247" class="Function">β</a>

  <a id="23329" href="TypeTopology.CompactTypes.html#23329" class="Function">II</a> <a id="23332" class="Symbol">:</a> <a id="23334" class="Symbol">(</a><a id="23335" href="TypeTopology.CompactTypes.html#23335" class="Bound">x</a> <a id="23337" class="Symbol">:</a> <a id="23339" href="TypeTopology.CompactTypes.html#22992" class="Bound">X</a><a id="23340" class="Symbol">)</a> <a id="23342" class="Symbol">(</a><a id="23343" href="TypeTopology.CompactTypes.html#23343" class="Bound">d</a> <a id="23345" class="Symbol">:</a> <a id="23347" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23360" class="Symbol">(</a><a id="23361" href="TypeTopology.CompactTypes.html#22997" class="Bound">A</a> <a id="23363" href="TypeTopology.CompactTypes.html#23335" class="Bound">x</a><a id="23364" class="Symbol">))</a> <a id="23367" class="Symbol">→</a> <a id="23369" href="TypeTopology.CompactTypes.html#23014" class="Function">B&#39;</a> <a id="23372" href="TypeTopology.CompactTypes.html#23335" class="Bound">x</a> <a id="23374" href="TypeTopology.CompactTypes.html#23343" class="Bound">d</a> <a id="23376" class="Symbol">→</a> <a id="23378" href="TypeTopology.CompactTypes.html#22997" class="Bound">A</a> <a id="23380" href="TypeTopology.CompactTypes.html#23335" class="Bound">x</a>
  <a id="23384" href="TypeTopology.CompactTypes.html#23329" class="Function">II</a> <a id="23387" href="TypeTopology.CompactTypes.html#23387" class="Bound">x</a> <a id="23389" class="Symbol">(</a><a id="23390" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23394" href="TypeTopology.CompactTypes.html#23394" class="Bound">a</a><a id="23395" class="Symbol">)</a> <a id="23397" href="TypeTopology.CompactTypes.html#23397" class="Bound">b</a> <a id="23399" class="Symbol">=</a> <a id="23401" href="TypeTopology.CompactTypes.html#23394" class="Bound">a</a>
  <a id="23405" href="TypeTopology.CompactTypes.html#23329" class="Function">II</a> <a id="23408" href="TypeTopology.CompactTypes.html#23408" class="Bound">x</a> <a id="23410" class="Symbol">(</a><a id="23411" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23415" href="TypeTopology.CompactTypes.html#23415" class="Bound">ν</a><a id="23416" class="Symbol">)</a> <a id="23418" href="TypeTopology.CompactTypes.html#23418" class="Bound">b</a> <a id="23420" class="Symbol">=</a> <a id="23422" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="23429" href="TypeTopology.CompactTypes.html#23418" class="Bound">b</a>

  <a id="23434" href="TypeTopology.CompactTypes.html#23434" class="Function">III</a> <a id="23438" class="Symbol">:</a> <a id="23440" class="Symbol">(</a><a id="23441" href="TypeTopology.CompactTypes.html#23441" class="Bound">x</a> <a id="23443" class="Symbol">:</a> <a id="23445" href="TypeTopology.CompactTypes.html#22992" class="Bound">X</a><a id="23446" class="Symbol">)</a> <a id="23448" class="Symbol">(</a><a id="23449" href="TypeTopology.CompactTypes.html#23449" class="Bound">d</a> <a id="23451" class="Symbol">:</a> <a id="23453" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23466" class="Symbol">(</a><a id="23467" href="TypeTopology.CompactTypes.html#22997" class="Bound">A</a> <a id="23469" href="TypeTopology.CompactTypes.html#23441" class="Bound">x</a><a id="23470" class="Symbol">))</a> <a id="23473" class="Symbol">→</a> <a id="23475" href="TypeTopology.CompactTypes.html#22997" class="Bound">A</a> <a id="23477" href="TypeTopology.CompactTypes.html#23441" class="Bound">x</a> <a id="23479" class="Symbol">→</a> <a id="23481" href="TypeTopology.CompactTypes.html#23014" class="Function">B&#39;</a> <a id="23484" href="TypeTopology.CompactTypes.html#23441" class="Bound">x</a> <a id="23486" href="TypeTopology.CompactTypes.html#23449" class="Bound">d</a>
  <a id="23490" href="TypeTopology.CompactTypes.html#23434" class="Function">III</a> <a id="23494" href="TypeTopology.CompactTypes.html#23494" class="Bound">x</a> <a id="23496" class="Symbol">(</a><a id="23497" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23501" class="Symbol">_)</a> <a id="23504" class="Symbol">_</a> <a id="23506" class="Symbol">=</a> <a id="23508" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="23512" href="TypeTopology.CompactTypes.html#23434" class="Function">III</a> <a id="23516" href="TypeTopology.CompactTypes.html#23516" class="Bound">x</a> <a id="23518" class="Symbol">(</a><a id="23519" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23523" href="TypeTopology.CompactTypes.html#23523" class="Bound">ν</a><a id="23524" class="Symbol">)</a> <a id="23526" href="TypeTopology.CompactTypes.html#23526" class="Bound">a</a> <a id="23528" class="Symbol">=</a> <a id="23530" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="23537" class="Symbol">(</a><a id="23538" href="TypeTopology.CompactTypes.html#23523" class="Bound">ν</a> <a id="23540" href="TypeTopology.CompactTypes.html#23526" class="Bound">a</a><a id="23541" class="Symbol">)</a>

  <a id="23546" href="TypeTopology.CompactTypes.html#23546" class="Function">IV</a> <a id="23549" class="Symbol">:</a> <a id="23551" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23564" class="Symbol">(</a><a id="23565" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="23567" href="TypeTopology.CompactTypes.html#23095" class="Function">B</a><a id="23568" class="Symbol">)</a> <a id="23570" class="Symbol">→</a> <a id="23572" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23585" class="Symbol">(</a><a id="23586" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="23588" href="TypeTopology.CompactTypes.html#22997" class="Bound">A</a><a id="23589" class="Symbol">)</a>
  <a id="23593" href="TypeTopology.CompactTypes.html#23546" class="Function">IV</a> <a id="23596" class="Symbol">(</a><a id="23597" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23601" class="Symbol">(</a><a id="23602" href="TypeTopology.CompactTypes.html#23602" class="Bound">x</a> <a id="23604" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23606" href="TypeTopology.CompactTypes.html#23606" class="Bound">b</a><a id="23607" class="Symbol">))</a> <a id="23610" class="Symbol">=</a> <a id="23612" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23616" class="Symbol">(</a><a id="23617" href="TypeTopology.CompactTypes.html#23602" class="Bound">x</a> <a id="23619" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23621" href="TypeTopology.CompactTypes.html#23329" class="Function">II</a> <a id="23624" href="TypeTopology.CompactTypes.html#23602" class="Bound">x</a> <a id="23626" class="Symbol">(</a><a id="23627" href="TypeTopology.CompactTypes.html#22999" class="Bound">α</a> <a id="23629" href="TypeTopology.CompactTypes.html#23602" class="Bound">x</a><a id="23630" class="Symbol">)</a> <a id="23632" href="TypeTopology.CompactTypes.html#23606" class="Bound">b</a><a id="23633" class="Symbol">)</a>
  <a id="23637" href="TypeTopology.CompactTypes.html#23546" class="Function">IV</a> <a id="23640" class="Symbol">(</a><a id="23641" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23645" href="TypeTopology.CompactTypes.html#23645" class="Bound">ν</a><a id="23646" class="Symbol">)</a>       <a id="23654" class="Symbol">=</a> <a id="23656" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23660" class="Symbol">(</a><a id="23661" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="23676" class="Symbol">(λ</a> <a id="23679" class="Symbol">(</a><a id="23680" href="TypeTopology.CompactTypes.html#23680" class="Bound">x</a> <a id="23682" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23684" href="TypeTopology.CompactTypes.html#23684" class="Bound">a</a><a id="23685" class="Symbol">)</a> <a id="23687" class="Symbol">→</a> <a id="23689" href="TypeTopology.CompactTypes.html#23680" class="Bound">x</a> <a id="23691" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23693" href="TypeTopology.CompactTypes.html#23434" class="Function">III</a> <a id="23697" href="TypeTopology.CompactTypes.html#23680" class="Bound">x</a> <a id="23699" class="Symbol">(</a><a id="23700" href="TypeTopology.CompactTypes.html#22999" class="Bound">α</a> <a id="23702" href="TypeTopology.CompactTypes.html#23680" class="Bound">x</a><a id="23703" class="Symbol">)</a> <a id="23705" href="TypeTopology.CompactTypes.html#23684" class="Bound">a</a><a id="23706" class="Symbol">)</a> <a id="23708" href="TypeTopology.CompactTypes.html#23645" class="Bound">ν</a><a id="23709" class="Symbol">)</a>

  <a id="23714" href="TypeTopology.CompactTypes.html#23714" class="Function">V</a> <a id="23716" class="Symbol">:</a> <a id="23718" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23731" class="Symbol">(</a><a id="23732" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="23734" href="TypeTopology.CompactTypes.html#22997" class="Bound">A</a><a id="23735" class="Symbol">)</a>
  <a id="23739" href="TypeTopology.CompactTypes.html#23714" class="Function">V</a> <a id="23741" class="Symbol">=</a> <a id="23743" href="TypeTopology.CompactTypes.html#23546" class="Function">IV</a> <a id="23746" href="TypeTopology.CompactTypes.html#23291" class="Function">I</a>

<a id="is-Π-Compact"></a><a id="23749" href="TypeTopology.CompactTypes.html#23749" class="Function">is-Π-Compact</a> <a id="23762" class="Symbol">:</a> <a id="23764" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23766" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23768" class="Symbol">→</a> <a id="23770" class="Symbol">{</a><a id="23771" href="TypeTopology.CompactTypes.html#23771" class="Bound">𝓥</a> <a id="23773" class="Symbol">:</a> <a id="23775" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="23783" class="Symbol">}</a> <a id="23785" class="Symbol">→</a> <a id="23787" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23789" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="23791" class="Symbol">(</a><a id="23792" href="TypeTopology.CompactTypes.html#23771" class="Bound">𝓥</a> <a id="23794" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="23795" class="Symbol">)</a> <a id="23797" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="23799" href="TypeTopology.CompactTypes.html#23749" class="Function">is-Π-Compact</a> <a id="23812" class="Symbol">{</a><a id="23813" href="TypeTopology.CompactTypes.html#23813" class="Bound">𝓤</a><a id="23814" class="Symbol">}</a> <a id="23816" href="TypeTopology.CompactTypes.html#23816" class="Bound">X</a> <a id="23818" class="Symbol">{</a><a id="23819" href="TypeTopology.CompactTypes.html#23819" class="Bound">𝓥</a><a id="23820" class="Symbol">}</a> <a id="23822" class="Symbol">=</a> <a id="23824" class="Symbol">(</a><a id="23825" href="TypeTopology.CompactTypes.html#23825" class="Bound">A</a> <a id="23827" class="Symbol">:</a> <a id="23829" href="TypeTopology.CompactTypes.html#23816" class="Bound">X</a> <a id="23831" class="Symbol">→</a> <a id="23833" href="TypeTopology.CompactTypes.html#23819" class="Bound">𝓥</a> <a id="23835" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23837" class="Symbol">)</a> <a id="23839" class="Symbol">→</a> <a id="23841" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="23857" href="TypeTopology.CompactTypes.html#23825" class="Bound">A</a> <a id="23859" class="Symbol">→</a> <a id="23861" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23874" class="Symbol">(</a><a id="23875" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="23877" href="TypeTopology.CompactTypes.html#23825" class="Bound">A</a><a id="23878" class="Symbol">)</a>

<a id="Σ-Compact-types-are-Π-Compact"></a><a id="23881" href="TypeTopology.CompactTypes.html#23881" class="Function">Σ-Compact-types-are-Π-Compact</a> <a id="23911" class="Symbol">:</a> <a id="23913" class="Symbol">(</a><a id="23914" href="TypeTopology.CompactTypes.html#23914" class="Bound">X</a> <a id="23916" class="Symbol">:</a> <a id="23918" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23920" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23922" class="Symbol">)</a>
                               <a id="23955" class="Symbol">→</a> <a id="23957" href="TypeTopology.CompactTypes.html#20655" class="Function">is-Σ-Compact</a> <a id="23970" href="TypeTopology.CompactTypes.html#23914" class="Bound">X</a> <a id="23972" class="Symbol">{</a><a id="23973" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="23974" class="Symbol">}</a>
                               <a id="24007" class="Symbol">→</a> <a id="24009" href="TypeTopology.CompactTypes.html#23749" class="Function">is-Π-Compact</a> <a id="24022" href="TypeTopology.CompactTypes.html#23914" class="Bound">X</a> <a id="24024" class="Symbol">{</a><a id="24025" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="24026" class="Symbol">}</a>
<a id="24028" href="TypeTopology.CompactTypes.html#23881" class="Function">Σ-Compact-types-are-Π-Compact</a> <a id="24058" href="TypeTopology.CompactTypes.html#24058" class="Bound">X</a> <a id="24060" href="TypeTopology.CompactTypes.html#24060" class="Bound">C</a> <a id="24062" href="TypeTopology.CompactTypes.html#24062" class="Bound">A</a> <a id="24064" href="TypeTopology.CompactTypes.html#24064" class="Bound">d</a> <a id="24066" class="Symbol">=</a> <a id="24068" href="TypeTopology.CompactTypes.html#24179" class="Function">γ</a> <a id="24070" class="Symbol">(</a><a id="24071" href="TypeTopology.CompactTypes.html#24060" class="Bound">C</a> <a id="24073" class="Symbol">(λ</a> <a id="24076" href="TypeTopology.CompactTypes.html#24076" class="Bound">x</a> <a id="24078" class="Symbol">→</a> <a id="24080" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24082" class="Symbol">(</a><a id="24083" href="TypeTopology.CompactTypes.html#24062" class="Bound">A</a> <a id="24085" href="TypeTopology.CompactTypes.html#24076" class="Bound">x</a><a id="24086" class="Symbol">))</a> <a id="24089" href="TypeTopology.CompactTypes.html#24101" class="Function">e</a><a id="24090" class="Symbol">)</a>
 <a id="24093" class="Keyword">where</a>
  <a id="24101" href="TypeTopology.CompactTypes.html#24101" class="Function">e</a> <a id="24103" class="Symbol">:</a> <a id="24105" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="24121" class="Symbol">(λ</a> <a id="24124" href="TypeTopology.CompactTypes.html#24124" class="Bound">x</a> <a id="24126" class="Symbol">→</a> <a id="24128" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24130" class="Symbol">(</a><a id="24131" href="TypeTopology.CompactTypes.html#24062" class="Bound">A</a> <a id="24133" href="TypeTopology.CompactTypes.html#24124" class="Bound">x</a><a id="24134" class="Symbol">))</a>
  <a id="24139" href="TypeTopology.CompactTypes.html#24101" class="Function">e</a> <a id="24141" href="TypeTopology.CompactTypes.html#24141" class="Bound">x</a> <a id="24143" class="Symbol">=</a> <a id="24145" href="NotionsOfDecidability.Decidable.html#5319" class="Function">¬-preserves-decidability</a> <a id="24170" class="Symbol">(</a><a id="24171" href="TypeTopology.CompactTypes.html#24064" class="Bound">d</a> <a id="24173" href="TypeTopology.CompactTypes.html#24141" class="Bound">x</a><a id="24174" class="Symbol">)</a>

  <a id="24179" href="TypeTopology.CompactTypes.html#24179" class="Function">γ</a> <a id="24181" class="Symbol">:</a> <a id="24183" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="24196" class="Symbol">(</a><a id="24197" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24199" href="TypeTopology.CompactTypes.html#24199" class="Bound">x</a> <a id="24201" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24203" href="TypeTopology.CompactTypes.html#24058" class="Bound">X</a> <a id="24205" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24207" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24209" class="Symbol">(</a><a id="24210" href="TypeTopology.CompactTypes.html#24062" class="Bound">A</a> <a id="24212" href="TypeTopology.CompactTypes.html#24199" class="Bound">x</a><a id="24213" class="Symbol">))</a> <a id="24216" class="Symbol">→</a> <a id="24218" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="24231" class="Symbol">(</a><a id="24232" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="24234" href="TypeTopology.CompactTypes.html#24234" class="Bound">x</a> <a id="24236" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="24238" href="TypeTopology.CompactTypes.html#24058" class="Bound">X</a> <a id="24240" href="MLTT.Pi.html#321" class="Function">,</a> <a id="24242" href="TypeTopology.CompactTypes.html#24062" class="Bound">A</a> <a id="24244" href="TypeTopology.CompactTypes.html#24234" class="Bound">x</a><a id="24245" class="Symbol">)</a>
  <a id="24249" href="TypeTopology.CompactTypes.html#24179" class="Function">γ</a> <a id="24251" class="Symbol">(</a><a id="24252" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24256" class="Symbol">(</a><a id="24257" href="TypeTopology.CompactTypes.html#24257" class="Bound">x</a> <a id="24259" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24261" href="TypeTopology.CompactTypes.html#24261" class="Bound">v</a><a id="24262" class="Symbol">))</a> <a id="24265" class="Symbol">=</a> <a id="24267" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24271" class="Symbol">(λ</a> <a id="24274" href="TypeTopology.CompactTypes.html#24274" class="Bound">φ</a> <a id="24276" class="Symbol">→</a> <a id="24278" href="TypeTopology.CompactTypes.html#24261" class="Bound">v</a> <a id="24280" class="Symbol">(</a><a id="24281" href="TypeTopology.CompactTypes.html#24274" class="Bound">φ</a> <a id="24283" href="TypeTopology.CompactTypes.html#24257" class="Bound">x</a><a id="24284" class="Symbol">))</a>
  <a id="24289" href="TypeTopology.CompactTypes.html#24179" class="Function">γ</a> <a id="24291" class="Symbol">(</a><a id="24292" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24296" href="TypeTopology.CompactTypes.html#24296" class="Bound">u</a><a id="24297" class="Symbol">)</a>       <a id="24305" class="Symbol">=</a> <a id="24307" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24311" class="Symbol">(λ</a> <a id="24314" href="TypeTopology.CompactTypes.html#24314" class="Bound">x</a> <a id="24316" class="Symbol">→</a> <a id="24318" href="NotionsOfDecidability.Decidable.html#306" class="Function">¬¬-elim</a> <a id="24326" class="Symbol">(</a><a id="24327" href="TypeTopology.CompactTypes.html#24064" class="Bound">d</a> <a id="24329" href="TypeTopology.CompactTypes.html#24314" class="Bound">x</a><a id="24330" class="Symbol">)</a> <a id="24332" class="Symbol">(λ</a> <a id="24335" href="TypeTopology.CompactTypes.html#24335" class="Bound">n</a> <a id="24337" class="Symbol">→</a> <a id="24339" href="TypeTopology.CompactTypes.html#24296" class="Bound">u</a> <a id="24341" class="Symbol">(</a><a id="24342" href="TypeTopology.CompactTypes.html#24314" class="Bound">x</a> <a id="24344" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24346" href="TypeTopology.CompactTypes.html#24335" class="Bound">n</a><a id="24347" class="Symbol">)))</a>

<a id="𝟘-is-Compact"></a><a id="24352" href="TypeTopology.CompactTypes.html#24352" class="Function">𝟘-is-Compact</a> <a id="24365" class="Symbol">:</a> <a id="24367" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="24378" class="Symbol">(</a><a id="24379" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="24381" class="Symbol">{</a><a id="24382" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="24383" class="Symbol">})</a> <a id="24386" class="Symbol">{</a><a id="24387" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="24388" class="Symbol">}</a>
<a id="24390" href="TypeTopology.CompactTypes.html#24352" class="Function">𝟘-is-Compact</a> <a id="24403" href="TypeTopology.CompactTypes.html#24403" class="Bound">A</a> <a id="24405" href="TypeTopology.CompactTypes.html#24405" class="Bound">δ</a> <a id="24407" class="Symbol">=</a> <a id="24409" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24413" class="Symbol">(λ</a> <a id="24416" class="Symbol">(</a><a id="24417" href="TypeTopology.CompactTypes.html#24417" class="Bound">σ</a> <a id="24419" class="Symbol">:</a> <a id="24421" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="24423" href="TypeTopology.CompactTypes.html#24403" class="Bound">A</a><a id="24424" class="Symbol">)</a> <a id="24426" class="Symbol">→</a> <a id="24428" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24435" class="Symbol">(</a><a id="24436" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24440" href="TypeTopology.CompactTypes.html#24417" class="Bound">σ</a><a id="24441" class="Symbol">))</a>

<a id="𝟙-is-Compact"></a><a id="24445" href="TypeTopology.CompactTypes.html#24445" class="Function">𝟙-is-Compact</a> <a id="24458" class="Symbol">:</a> <a id="24460" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="24471" class="Symbol">(</a><a id="24472" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="24474" class="Symbol">{</a><a id="24475" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="24476" class="Symbol">})</a> <a id="24479" class="Symbol">{</a><a id="24480" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="24481" class="Symbol">}</a>
<a id="24483" href="TypeTopology.CompactTypes.html#24445" class="Function">𝟙-is-Compact</a> <a id="24496" href="TypeTopology.CompactTypes.html#24496" class="Bound">A</a> <a id="24498" href="TypeTopology.CompactTypes.html#24498" class="Bound">δ</a> <a id="24500" class="Symbol">=</a> <a id="24502" href="TypeTopology.CompactTypes.html#24519" class="Function">γ</a> <a id="24504" class="Symbol">(</a><a id="24505" href="TypeTopology.CompactTypes.html#24498" class="Bound">δ</a> <a id="24507" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24508" class="Symbol">)</a>
 <a id="24511" class="Keyword">where</a>
  <a id="24519" href="TypeTopology.CompactTypes.html#24519" class="Function">γ</a> <a id="24521" class="Symbol">:</a> <a id="24523" href="TypeTopology.CompactTypes.html#24496" class="Bound">A</a> <a id="24525" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="24527" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="24529" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24531" href="TypeTopology.CompactTypes.html#24496" class="Bound">A</a> <a id="24533" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="24535" class="Symbol">→</a> <a id="24537" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="24550" class="Symbol">(</a><a id="24551" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="24553" href="TypeTopology.CompactTypes.html#24496" class="Bound">A</a><a id="24554" class="Symbol">)</a>
  <a id="24558" href="TypeTopology.CompactTypes.html#24519" class="Function">γ</a> <a id="24560" class="Symbol">(</a><a id="24561" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24565" href="TypeTopology.CompactTypes.html#24565" class="Bound">a</a><a id="24566" class="Symbol">)</a> <a id="24568" class="Symbol">=</a> <a id="24570" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24574" class="Symbol">(</a><a id="24575" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="24577" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24579" href="TypeTopology.CompactTypes.html#24565" class="Bound">a</a><a id="24580" class="Symbol">)</a>
  <a id="24584" href="TypeTopology.CompactTypes.html#24519" class="Function">γ</a> <a id="24586" class="Symbol">(</a><a id="24587" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24591" href="TypeTopology.CompactTypes.html#24591" class="Bound">u</a><a id="24592" class="Symbol">)</a> <a id="24594" class="Symbol">=</a> <a id="24596" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24600" class="Symbol">(λ</a> <a id="24603" class="Symbol">{(</a><a id="24605" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="24607" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24609" href="TypeTopology.CompactTypes.html#24609" class="Bound">a</a><a id="24610" class="Symbol">)</a> <a id="24612" class="Symbol">→</a> <a id="24614" href="TypeTopology.CompactTypes.html#24591" class="Bound">u</a> <a id="24616" href="TypeTopology.CompactTypes.html#24609" class="Bound">a</a><a id="24617" class="Symbol">})</a>

<a id="singletons-are-Compact"></a><a id="24621" href="TypeTopology.CompactTypes.html#24621" class="Function">singletons-are-Compact</a> <a id="24644" class="Symbol">:</a> <a id="24646" class="Symbol">{</a><a id="24647" href="TypeTopology.CompactTypes.html#24647" class="Bound">X</a> <a id="24649" class="Symbol">:</a> <a id="24651" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24653" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24655" class="Symbol">}</a> <a id="24657" class="Symbol">→</a> <a id="24659" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="24672" href="TypeTopology.CompactTypes.html#24647" class="Bound">X</a> <a id="24674" class="Symbol">→</a> <a id="24676" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="24687" href="TypeTopology.CompactTypes.html#24647" class="Bound">X</a> <a id="24689" class="Symbol">{</a><a id="24690" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="24691" class="Symbol">}</a>
<a id="24693" href="TypeTopology.CompactTypes.html#24621" class="Function">singletons-are-Compact</a> <a id="24716" class="Symbol">(</a><a id="24717" href="TypeTopology.CompactTypes.html#24717" class="Bound">*</a> <a id="24719" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24721" href="TypeTopology.CompactTypes.html#24721" class="Bound">contraction</a><a id="24732" class="Symbol">)</a> <a id="24734" href="TypeTopology.CompactTypes.html#24734" class="Bound">A</a> <a id="24736" href="TypeTopology.CompactTypes.html#24736" class="Bound">δ</a> <a id="24738" class="Symbol">=</a> <a id="24740" href="TypeTopology.CompactTypes.html#24757" class="Function">γ</a> <a id="24742" class="Symbol">(</a><a id="24743" href="TypeTopology.CompactTypes.html#24736" class="Bound">δ</a> <a id="24745" href="TypeTopology.CompactTypes.html#24717" class="Bound">*</a><a id="24746" class="Symbol">)</a>
 <a id="24749" class="Keyword">where</a>
  <a id="24757" href="TypeTopology.CompactTypes.html#24757" class="Function">γ</a> <a id="24759" class="Symbol">:</a> <a id="24761" href="TypeTopology.CompactTypes.html#24734" class="Bound">A</a> <a id="24763" href="TypeTopology.CompactTypes.html#24717" class="Bound">*</a> <a id="24765" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="24767" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24769" href="TypeTopology.CompactTypes.html#24734" class="Bound">A</a> <a id="24771" href="TypeTopology.CompactTypes.html#24717" class="Bound">*</a> <a id="24773" class="Symbol">→</a> <a id="24775" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="24788" class="Symbol">(</a><a id="24789" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="24791" href="TypeTopology.CompactTypes.html#24734" class="Bound">A</a><a id="24792" class="Symbol">)</a>
  <a id="24796" href="TypeTopology.CompactTypes.html#24757" class="Function">γ</a> <a id="24798" class="Symbol">(</a><a id="24799" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24803" href="TypeTopology.CompactTypes.html#24803" class="Bound">a</a><a id="24804" class="Symbol">)</a> <a id="24806" class="Symbol">=</a> <a id="24808" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24812" class="Symbol">(</a><a id="24813" href="TypeTopology.CompactTypes.html#24717" class="Bound">*</a> <a id="24815" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24817" href="TypeTopology.CompactTypes.html#24803" class="Bound">a</a><a id="24818" class="Symbol">)</a>
  <a id="24822" href="TypeTopology.CompactTypes.html#24757" class="Function">γ</a> <a id="24824" class="Symbol">(</a><a id="24825" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24829" href="TypeTopology.CompactTypes.html#24829" class="Bound">u</a><a id="24830" class="Symbol">)</a> <a id="24832" class="Symbol">=</a> <a id="24834" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24838" class="Symbol">(λ</a> <a id="24841" class="Symbol">(</a><a id="24842" href="TypeTopology.CompactTypes.html#24842" class="Bound">x</a> <a id="24844" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24846" href="TypeTopology.CompactTypes.html#24846" class="Bound">a</a><a id="24847" class="Symbol">)</a> <a id="24849" class="Symbol">→</a> <a id="24851" href="TypeTopology.CompactTypes.html#24829" class="Bound">u</a> <a id="24853" class="Symbol">(</a><a id="24854" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="24866" href="TypeTopology.CompactTypes.html#24734" class="Bound">A</a> <a id="24868" class="Symbol">(</a><a id="24869" href="TypeTopology.CompactTypes.html#24721" class="Bound">contraction</a> <a id="24881" href="TypeTopology.CompactTypes.html#24842" class="Bound">x</a><a id="24882" class="Symbol">)</a> <a id="24884" href="TypeTopology.CompactTypes.html#24846" class="Bound">a</a><a id="24885" class="Symbol">))</a>

<a id="+-is-Compact"></a><a id="24889" href="TypeTopology.CompactTypes.html#24889" class="Function">+-is-Compact</a> <a id="24902" class="Symbol">:</a> <a id="24904" class="Symbol">{</a><a id="24905" href="TypeTopology.CompactTypes.html#24905" class="Bound">X</a> <a id="24907" class="Symbol">:</a> <a id="24909" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24911" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24913" class="Symbol">}</a> <a id="24915" class="Symbol">{</a><a id="24916" href="TypeTopology.CompactTypes.html#24916" class="Bound">Y</a> <a id="24918" class="Symbol">:</a> <a id="24920" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="24922" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24924" class="Symbol">}</a>
             <a id="24939" class="Symbol">→</a> <a id="24941" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="24952" href="TypeTopology.CompactTypes.html#24905" class="Bound">X</a> <a id="24954" class="Symbol">{</a><a id="24955" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="24956" class="Symbol">}</a>
             <a id="24971" class="Symbol">→</a> <a id="24973" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="24984" href="TypeTopology.CompactTypes.html#24916" class="Bound">Y</a> <a id="24986" class="Symbol">{</a><a id="24987" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="24988" class="Symbol">}</a>
             <a id="25003" class="Symbol">→</a> <a id="25005" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="25016" class="Symbol">(</a><a id="25017" href="TypeTopology.CompactTypes.html#24905" class="Bound">X</a> <a id="25019" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="25021" href="TypeTopology.CompactTypes.html#24916" class="Bound">Y</a><a id="25022" class="Symbol">)</a> <a id="25024" class="Symbol">{</a><a id="25025" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="25026" class="Symbol">}</a>
<a id="25028" href="TypeTopology.CompactTypes.html#24889" class="Function">+-is-Compact</a> <a id="25041" href="TypeTopology.CompactTypes.html#25041" class="Bound">c</a> <a id="25043" href="TypeTopology.CompactTypes.html#25043" class="Bound">d</a> <a id="25045" href="TypeTopology.CompactTypes.html#25045" class="Bound">A</a> <a id="25047" href="TypeTopology.CompactTypes.html#25047" class="Bound">δ</a> <a id="25049" class="Symbol">=</a> <a id="25051" href="TypeTopology.CompactTypes.html#25110" class="Function">γ</a> <a id="25053" class="Symbol">(</a><a id="25054" href="TypeTopology.CompactTypes.html#25041" class="Bound">c</a> <a id="25056" class="Symbol">(</a><a id="25057" href="TypeTopology.CompactTypes.html#25045" class="Bound">A</a> <a id="25059" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="25061" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a><a id="25064" class="Symbol">)</a> <a id="25066" class="Symbol">(</a><a id="25067" href="TypeTopology.CompactTypes.html#25047" class="Bound">δ</a> <a id="25069" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="25071" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a><a id="25074" class="Symbol">))</a> <a id="25077" class="Symbol">(</a><a id="25078" href="TypeTopology.CompactTypes.html#25043" class="Bound">d</a> <a id="25080" class="Symbol">(</a><a id="25081" href="TypeTopology.CompactTypes.html#25045" class="Bound">A</a> <a id="25083" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="25085" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a><a id="25088" class="Symbol">)</a> <a id="25090" class="Symbol">(</a><a id="25091" href="TypeTopology.CompactTypes.html#25047" class="Bound">δ</a> <a id="25093" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="25095" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a><a id="25098" class="Symbol">))</a>
 <a id="25102" class="Keyword">where</a>
  <a id="25110" href="TypeTopology.CompactTypes.html#25110" class="Function">γ</a> <a id="25112" class="Symbol">:</a> <a id="25114" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="25127" class="Symbol">(</a><a id="25128" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25130" class="Symbol">(</a><a id="25131" href="TypeTopology.CompactTypes.html#25045" class="Bound">A</a> <a id="25133" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="25135" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a><a id="25138" class="Symbol">))</a> <a id="25141" class="Symbol">→</a> <a id="25143" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="25156" class="Symbol">(</a><a id="25157" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25159" class="Symbol">(</a><a id="25160" href="TypeTopology.CompactTypes.html#25045" class="Bound">A</a> <a id="25162" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="25164" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a><a id="25167" class="Symbol">))</a> <a id="25170" class="Symbol">→</a> <a id="25172" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="25185" class="Symbol">(</a><a id="25186" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25188" href="TypeTopology.CompactTypes.html#25045" class="Bound">A</a><a id="25189" class="Symbol">)</a>
  <a id="25193" href="TypeTopology.CompactTypes.html#25110" class="Function">γ</a> <a id="25195" class="Symbol">(</a><a id="25196" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25200" class="Symbol">(</a><a id="25201" href="TypeTopology.CompactTypes.html#25201" class="Bound">x</a> <a id="25203" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25205" href="TypeTopology.CompactTypes.html#25205" class="Bound">a</a><a id="25206" class="Symbol">))</a> <a id="25209" class="Symbol">_</a>            <a id="25222" class="Symbol">=</a> <a id="25224" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25228" class="Symbol">(</a><a id="25229" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25233" href="TypeTopology.CompactTypes.html#25201" class="Bound">x</a> <a id="25235" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25237" href="TypeTopology.CompactTypes.html#25205" class="Bound">a</a><a id="25238" class="Symbol">)</a>
  <a id="25242" href="TypeTopology.CompactTypes.html#25110" class="Function">γ</a> <a id="25244" class="Symbol">(</a><a id="25245" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25249" class="Symbol">_)</a>      <a id="25257" class="Symbol">(</a><a id="25258" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25262" class="Symbol">(</a><a id="25263" href="TypeTopology.CompactTypes.html#25263" class="Bound">y</a> <a id="25265" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25267" href="TypeTopology.CompactTypes.html#25267" class="Bound">a</a><a id="25268" class="Symbol">))</a> <a id="25271" class="Symbol">=</a> <a id="25273" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25277" class="Symbol">(</a><a id="25278" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25282" href="TypeTopology.CompactTypes.html#25263" class="Bound">y</a> <a id="25284" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25286" href="TypeTopology.CompactTypes.html#25267" class="Bound">a</a><a id="25287" class="Symbol">)</a>
  <a id="25291" href="TypeTopology.CompactTypes.html#25110" class="Function">γ</a> <a id="25293" class="Symbol">(</a><a id="25294" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25298" href="TypeTopology.CompactTypes.html#25298" class="Bound">u</a><a id="25299" class="Symbol">)</a>      <a id="25306" class="Symbol">(</a><a id="25307" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25311" href="TypeTopology.CompactTypes.html#25311" class="Bound">v</a><a id="25312" class="Symbol">)</a>       <a id="25320" class="Symbol">=</a> <a id="25322" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25326" href="TypeTopology.CompactTypes.html#25341" class="Function">w</a>
   <a id="25331" class="Keyword">where</a>
    <a id="25341" href="TypeTopology.CompactTypes.html#25341" class="Function">w</a> <a id="25343" class="Symbol">:</a> <a id="25345" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="25347" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25349" href="TypeTopology.CompactTypes.html#25045" class="Bound">A</a>
    <a id="25355" href="TypeTopology.CompactTypes.html#25341" class="Function">w</a> <a id="25357" class="Symbol">(</a><a id="25358" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25362" href="TypeTopology.CompactTypes.html#25362" class="Bound">x</a> <a id="25364" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25366" href="TypeTopology.CompactTypes.html#25366" class="Bound">a</a><a id="25367" class="Symbol">)</a> <a id="25369" class="Symbol">=</a> <a id="25371" href="TypeTopology.CompactTypes.html#25298" class="Bound">u</a> <a id="25373" class="Symbol">(</a><a id="25374" href="TypeTopology.CompactTypes.html#25362" class="Bound">x</a> <a id="25376" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25378" href="TypeTopology.CompactTypes.html#25366" class="Bound">a</a><a id="25379" class="Symbol">)</a>
    <a id="25385" href="TypeTopology.CompactTypes.html#25341" class="Function">w</a> <a id="25387" class="Symbol">(</a><a id="25388" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25392" href="TypeTopology.CompactTypes.html#25392" class="Bound">y</a> <a id="25394" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25396" href="TypeTopology.CompactTypes.html#25396" class="Bound">a</a><a id="25397" class="Symbol">)</a> <a id="25399" class="Symbol">=</a> <a id="25401" href="TypeTopology.CompactTypes.html#25311" class="Bound">v</a> <a id="25403" class="Symbol">(</a><a id="25404" href="TypeTopology.CompactTypes.html#25392" class="Bound">y</a> <a id="25406" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25408" href="TypeTopology.CompactTypes.html#25396" class="Bound">a</a><a id="25409" class="Symbol">)</a>

<a id="Σ-is-Compact"></a><a id="25412" href="TypeTopology.CompactTypes.html#25412" class="Function">Σ-is-Compact</a> <a id="25425" class="Symbol">:</a> <a id="25427" class="Symbol">{</a><a id="25428" href="TypeTopology.CompactTypes.html#25428" class="Bound">X</a> <a id="25430" class="Symbol">:</a> <a id="25432" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25434" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25436" class="Symbol">}</a> <a id="25438" class="Symbol">{</a><a id="25439" href="TypeTopology.CompactTypes.html#25439" class="Bound">Y</a> <a id="25441" class="Symbol">:</a> <a id="25443" href="TypeTopology.CompactTypes.html#25428" class="Bound">X</a> <a id="25445" class="Symbol">→</a> <a id="25447" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="25449" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25451" class="Symbol">}</a>
             <a id="25466" class="Symbol">→</a> <a id="25468" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="25479" href="TypeTopology.CompactTypes.html#25428" class="Bound">X</a> <a id="25481" class="Symbol">{</a><a id="25482" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="25484" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="25486" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="25487" class="Symbol">}</a>
             <a id="25502" class="Symbol">→</a> <a id="25504" class="Symbol">((</a><a id="25506" href="TypeTopology.CompactTypes.html#25506" class="Bound">x</a> <a id="25508" class="Symbol">:</a> <a id="25510" href="TypeTopology.CompactTypes.html#25428" class="Bound">X</a><a id="25511" class="Symbol">)</a> <a id="25513" class="Symbol">→</a> <a id="25515" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="25526" class="Symbol">(</a><a id="25527" href="TypeTopology.CompactTypes.html#25439" class="Bound">Y</a> <a id="25529" href="TypeTopology.CompactTypes.html#25506" class="Bound">x</a><a id="25530" class="Symbol">)</a> <a id="25532" class="Symbol">{</a><a id="25533" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="25534" class="Symbol">})</a>
             <a id="25550" class="Symbol">→</a> <a id="25552" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="25563" class="Symbol">(</a><a id="25564" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25566" href="TypeTopology.CompactTypes.html#25439" class="Bound">Y</a><a id="25567" class="Symbol">)</a> <a id="25569" class="Symbol">{</a><a id="25570" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="25571" class="Symbol">}</a>
<a id="25573" href="TypeTopology.CompactTypes.html#25412" class="Function">Σ-is-Compact</a> <a id="25586" class="Symbol">{</a><a id="25587" href="TypeTopology.CompactTypes.html#25587" class="Bound">𝓤</a><a id="25588" class="Symbol">}</a> <a id="25590" class="Symbol">{</a><a id="25591" href="TypeTopology.CompactTypes.html#25591" class="Bound">𝓥</a><a id="25592" class="Symbol">}</a> <a id="25594" class="Symbol">{</a><a id="25595" href="TypeTopology.CompactTypes.html#25595" class="Bound">𝓦</a><a id="25596" class="Symbol">}</a> <a id="25598" class="Symbol">{</a><a id="25599" href="TypeTopology.CompactTypes.html#25599" class="Bound">X</a><a id="25600" class="Symbol">}</a> <a id="25602" class="Symbol">{</a><a id="25603" href="TypeTopology.CompactTypes.html#25603" class="Bound">Y</a><a id="25604" class="Symbol">}</a> <a id="25606" href="TypeTopology.CompactTypes.html#25606" class="Bound">c</a> <a id="25608" href="TypeTopology.CompactTypes.html#25608" class="Bound">d</a> <a id="25610" href="TypeTopology.CompactTypes.html#25610" class="Bound">A</a> <a id="25612" href="TypeTopology.CompactTypes.html#25612" class="Bound">δ</a> <a id="25614" class="Symbol">=</a> <a id="25616" href="TypeTopology.CompactTypes.html#25848" class="Function">γ</a> <a id="25618" href="TypeTopology.CompactTypes.html#25810" class="Function">e</a>
 <a id="25621" class="Keyword">where</a>
  <a id="25629" href="TypeTopology.CompactTypes.html#25629" class="Function">B</a> <a id="25631" class="Symbol">:</a> <a id="25633" href="TypeTopology.CompactTypes.html#25599" class="Bound">X</a> <a id="25635" class="Symbol">→</a> <a id="25637" href="TypeTopology.CompactTypes.html#25591" class="Bound">𝓥</a> <a id="25639" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="25641" href="TypeTopology.CompactTypes.html#25595" class="Bound">𝓦</a> <a id="25643" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="25647" href="TypeTopology.CompactTypes.html#25629" class="Function">B</a> <a id="25649" href="TypeTopology.CompactTypes.html#25649" class="Bound">x</a> <a id="25651" class="Symbol">=</a> <a id="25653" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25655" href="TypeTopology.CompactTypes.html#25655" class="Bound">y</a> <a id="25657" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25659" href="TypeTopology.CompactTypes.html#25603" class="Bound">Y</a> <a id="25661" href="TypeTopology.CompactTypes.html#25649" class="Bound">x</a> <a id="25663" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25665" href="TypeTopology.CompactTypes.html#25610" class="Bound">A</a> <a id="25667" class="Symbol">(</a><a id="25668" href="TypeTopology.CompactTypes.html#25649" class="Bound">x</a> <a id="25670" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25672" href="TypeTopology.CompactTypes.html#25655" class="Bound">y</a><a id="25673" class="Symbol">)</a>

  <a id="25678" href="TypeTopology.CompactTypes.html#25678" class="Function">ζ</a> <a id="25680" class="Symbol">:</a> <a id="25682" class="Symbol">(</a><a id="25683" href="TypeTopology.CompactTypes.html#25683" class="Bound">x</a> <a id="25685" class="Symbol">:</a> <a id="25687" href="TypeTopology.CompactTypes.html#25599" class="Bound">X</a><a id="25688" class="Symbol">)</a> <a id="25690" class="Symbol">→</a> <a id="25692" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="25708" class="Symbol">(λ</a> <a id="25711" href="TypeTopology.CompactTypes.html#25711" class="Bound">y</a> <a id="25713" class="Symbol">→</a> <a id="25715" href="TypeTopology.CompactTypes.html#25610" class="Bound">A</a> <a id="25717" class="Symbol">(</a><a id="25718" href="TypeTopology.CompactTypes.html#25683" class="Bound">x</a> <a id="25720" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25722" href="TypeTopology.CompactTypes.html#25711" class="Bound">y</a><a id="25723" class="Symbol">))</a>
  <a id="25728" href="TypeTopology.CompactTypes.html#25678" class="Function">ζ</a> <a id="25730" href="TypeTopology.CompactTypes.html#25730" class="Bound">x</a> <a id="25732" href="TypeTopology.CompactTypes.html#25732" class="Bound">y</a> <a id="25734" class="Symbol">=</a> <a id="25736" href="TypeTopology.CompactTypes.html#25612" class="Bound">δ</a> <a id="25738" class="Symbol">(</a><a id="25739" href="TypeTopology.CompactTypes.html#25730" class="Bound">x</a> <a id="25741" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25743" href="TypeTopology.CompactTypes.html#25732" class="Bound">y</a><a id="25744" class="Symbol">)</a>

  <a id="25749" href="TypeTopology.CompactTypes.html#25749" class="Function">ε</a> <a id="25751" class="Symbol">:</a> <a id="25753" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="25769" href="TypeTopology.CompactTypes.html#25629" class="Function">B</a>
  <a id="25773" href="TypeTopology.CompactTypes.html#25749" class="Function">ε</a> <a id="25775" href="TypeTopology.CompactTypes.html#25775" class="Bound">x</a> <a id="25777" class="Symbol">=</a> <a id="25779" href="TypeTopology.CompactTypes.html#25608" class="Bound">d</a> <a id="25781" href="TypeTopology.CompactTypes.html#25775" class="Bound">x</a> <a id="25783" class="Symbol">(λ</a> <a id="25786" href="TypeTopology.CompactTypes.html#25786" class="Bound">y</a> <a id="25788" class="Symbol">→</a> <a id="25790" href="TypeTopology.CompactTypes.html#25610" class="Bound">A</a> <a id="25792" class="Symbol">(</a><a id="25793" href="TypeTopology.CompactTypes.html#25775" class="Bound">x</a> <a id="25795" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25797" href="TypeTopology.CompactTypes.html#25786" class="Bound">y</a><a id="25798" class="Symbol">))</a> <a id="25801" class="Symbol">(</a><a id="25802" href="TypeTopology.CompactTypes.html#25678" class="Function">ζ</a> <a id="25804" href="TypeTopology.CompactTypes.html#25775" class="Bound">x</a><a id="25805" class="Symbol">)</a>

  <a id="25810" href="TypeTopology.CompactTypes.html#25810" class="Function">e</a> <a id="25812" class="Symbol">:</a> <a id="25814" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="25827" class="Symbol">(</a><a id="25828" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25830" href="TypeTopology.CompactTypes.html#25629" class="Function">B</a><a id="25831" class="Symbol">)</a>
  <a id="25835" href="TypeTopology.CompactTypes.html#25810" class="Function">e</a> <a id="25837" class="Symbol">=</a> <a id="25839" href="TypeTopology.CompactTypes.html#25606" class="Bound">c</a> <a id="25841" href="TypeTopology.CompactTypes.html#25629" class="Function">B</a> <a id="25843" href="TypeTopology.CompactTypes.html#25749" class="Function">ε</a>

  <a id="25848" href="TypeTopology.CompactTypes.html#25848" class="Function">γ</a> <a id="25850" class="Symbol">:</a> <a id="25852" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="25865" class="Symbol">(</a><a id="25866" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25868" href="TypeTopology.CompactTypes.html#25629" class="Function">B</a><a id="25869" class="Symbol">)</a> <a id="25871" class="Symbol">→</a> <a id="25873" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="25886" class="Symbol">(</a><a id="25887" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25889" href="TypeTopology.CompactTypes.html#25610" class="Bound">A</a><a id="25890" class="Symbol">)</a>
  <a id="25894" href="TypeTopology.CompactTypes.html#25848" class="Function">γ</a> <a id="25896" class="Symbol">(</a><a id="25897" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25901" class="Symbol">(</a><a id="25902" href="TypeTopology.CompactTypes.html#25902" class="Bound">x</a> <a id="25904" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25906" class="Symbol">(</a><a id="25907" href="TypeTopology.CompactTypes.html#25907" class="Bound">y</a> <a id="25909" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25911" href="TypeTopology.CompactTypes.html#25911" class="Bound">a</a><a id="25912" class="Symbol">)))</a> <a id="25916" class="Symbol">=</a> <a id="25918" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="25922" class="Symbol">((</a><a id="25924" href="TypeTopology.CompactTypes.html#25902" class="Bound">x</a> <a id="25926" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25928" href="TypeTopology.CompactTypes.html#25907" class="Bound">y</a><a id="25929" class="Symbol">)</a> <a id="25931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25933" href="TypeTopology.CompactTypes.html#25911" class="Bound">a</a><a id="25934" class="Symbol">)</a>
  <a id="25938" href="TypeTopology.CompactTypes.html#25848" class="Function">γ</a> <a id="25940" class="Symbol">(</a><a id="25941" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25945" href="TypeTopology.CompactTypes.html#25945" class="Bound">u</a><a id="25946" class="Symbol">)</a>             <a id="25960" class="Symbol">=</a> <a id="25962" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="25966" class="Symbol">(λ</a> <a id="25969" class="Symbol">((</a><a id="25971" href="TypeTopology.CompactTypes.html#25971" class="Bound">x</a> <a id="25973" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25975" href="TypeTopology.CompactTypes.html#25975" class="Bound">y</a><a id="25976" class="Symbol">)</a> <a id="25978" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25980" href="TypeTopology.CompactTypes.html#25980" class="Bound">a</a><a id="25981" class="Symbol">)</a> <a id="25983" class="Symbol">→</a> <a id="25985" href="TypeTopology.CompactTypes.html#25945" class="Bound">u</a> <a id="25987" class="Symbol">(</a><a id="25988" href="TypeTopology.CompactTypes.html#25971" class="Bound">x</a> <a id="25990" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25992" class="Symbol">(</a><a id="25993" href="TypeTopology.CompactTypes.html#25975" class="Bound">y</a> <a id="25995" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25997" href="TypeTopology.CompactTypes.html#25980" class="Bound">a</a><a id="25998" class="Symbol">)))</a>

<a id="26003" class="Markup">\end{code}</a><a id="26013" class="Background">

TODO. A direct proof of the following would give more general universe
assignments:

</a><a id="26100" class="Markup">\begin{code}</a>

<a id="×-is-Compact"></a><a id="26114" href="TypeTopology.CompactTypes.html#26114" class="Function">×-is-Compact</a> <a id="26127" class="Symbol">:</a> <a id="26129" class="Symbol">{</a><a id="26130" href="TypeTopology.CompactTypes.html#26130" class="Bound">X</a> <a id="26132" class="Symbol">:</a> <a id="26134" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26136" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26138" class="Symbol">}</a> <a id="26140" class="Symbol">{</a><a id="26141" href="TypeTopology.CompactTypes.html#26141" class="Bound">Y</a> <a id="26143" class="Symbol">:</a> <a id="26145" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="26147" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26149" class="Symbol">}</a>
             <a id="26164" class="Symbol">→</a> <a id="26166" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="26177" href="TypeTopology.CompactTypes.html#26130" class="Bound">X</a> <a id="26179" class="Symbol">{</a><a id="26180" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="26182" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="26184" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="26185" class="Symbol">}</a>
             <a id="26200" class="Symbol">→</a> <a id="26202" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="26213" href="TypeTopology.CompactTypes.html#26141" class="Bound">Y</a> <a id="26215" class="Symbol">{</a><a id="26216" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="26217" class="Symbol">}</a>
             <a id="26232" class="Symbol">→</a> <a id="26234" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="26245" class="Symbol">(</a><a id="26246" href="TypeTopology.CompactTypes.html#26130" class="Bound">X</a> <a id="26248" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="26250" href="TypeTopology.CompactTypes.html#26141" class="Bound">Y</a><a id="26251" class="Symbol">)</a> <a id="26253" class="Symbol">{</a><a id="26254" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="26255" class="Symbol">}</a>
<a id="26257" href="TypeTopology.CompactTypes.html#26114" class="Function">×-is-Compact</a> <a id="26270" href="TypeTopology.CompactTypes.html#26270" class="Bound">c</a> <a id="26272" href="TypeTopology.CompactTypes.html#26272" class="Bound">d</a> <a id="26274" class="Symbol">=</a> <a id="26276" href="TypeTopology.CompactTypes.html#25412" class="Function">Σ-is-Compact</a> <a id="26289" href="TypeTopology.CompactTypes.html#26270" class="Bound">c</a> <a id="26291" class="Symbol">(λ</a> <a id="26294" href="TypeTopology.CompactTypes.html#26294" class="Bound">x</a> <a id="26296" class="Symbol">→</a> <a id="26298" href="TypeTopology.CompactTypes.html#26272" class="Bound">d</a><a id="26299" class="Symbol">)</a>


<a id="Compact-closed-under-retracts"></a><a id="26303" href="TypeTopology.CompactTypes.html#26303" class="Function">Compact-closed-under-retracts</a> <a id="26333" class="Symbol">:</a> <a id="26335" class="Symbol">{</a><a id="26336" href="TypeTopology.CompactTypes.html#26336" class="Bound">X</a> <a id="26338" class="Symbol">:</a> <a id="26340" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26342" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26344" class="Symbol">}</a> <a id="26346" class="Symbol">{</a><a id="26347" href="TypeTopology.CompactTypes.html#26347" class="Bound">Y</a> <a id="26349" class="Symbol">:</a> <a id="26351" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="26353" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26355" class="Symbol">}</a>
                              <a id="26387" class="Symbol">→</a> <a id="26389" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="26397" href="TypeTopology.CompactTypes.html#26347" class="Bound">Y</a> <a id="26399" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="26402" href="TypeTopology.CompactTypes.html#26336" class="Bound">X</a>
                              <a id="26434" class="Symbol">→</a> <a id="26436" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="26447" href="TypeTopology.CompactTypes.html#26336" class="Bound">X</a> <a id="26449" class="Symbol">{</a><a id="26450" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="26451" class="Symbol">}</a>
                              <a id="26483" class="Symbol">→</a> <a id="26485" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="26496" href="TypeTopology.CompactTypes.html#26347" class="Bound">Y</a> <a id="26498" class="Symbol">{</a><a id="26499" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="26500" class="Symbol">}</a>
<a id="26502" href="TypeTopology.CompactTypes.html#26303" class="Function">Compact-closed-under-retracts</a> <a id="26532" class="Symbol">{</a><a id="26533" href="TypeTopology.CompactTypes.html#26533" class="Bound">𝓤</a><a id="26534" class="Symbol">}</a> <a id="26536" class="Symbol">{</a><a id="26537" href="TypeTopology.CompactTypes.html#26537" class="Bound">𝓥</a><a id="26538" class="Symbol">}</a> <a id="26540" class="Symbol">{</a><a id="26541" href="TypeTopology.CompactTypes.html#26541" class="Bound">𝓦</a><a id="26542" class="Symbol">}</a> <a id="26544" class="Symbol">{</a><a id="26545" href="TypeTopology.CompactTypes.html#26545" class="Bound">X</a><a id="26546" class="Symbol">}</a> <a id="26548" class="Symbol">{</a><a id="26549" href="TypeTopology.CompactTypes.html#26549" class="Bound">Y</a><a id="26550" class="Symbol">}</a> <a id="26552" class="Symbol">(</a><a id="26553" href="TypeTopology.CompactTypes.html#26553" class="Bound">r</a> <a id="26555" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26557" href="TypeTopology.CompactTypes.html#26557" class="Bound">s</a> <a id="26559" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26561" href="TypeTopology.CompactTypes.html#26561" class="Bound">η</a><a id="26562" class="Symbol">)</a> <a id="26564" href="TypeTopology.CompactTypes.html#26564" class="Bound">c</a> <a id="26566" href="TypeTopology.CompactTypes.html#26566" class="Bound">A</a> <a id="26568" href="TypeTopology.CompactTypes.html#26568" class="Bound">δ</a> <a id="26570" class="Symbol">=</a> <a id="26572" href="TypeTopology.CompactTypes.html#26655" class="Function">γ</a> <a id="26574" class="Symbol">(</a><a id="26575" href="TypeTopology.CompactTypes.html#26564" class="Bound">c</a> <a id="26577" href="TypeTopology.CompactTypes.html#26591" class="Function">B</a> <a id="26579" href="TypeTopology.CompactTypes.html#26618" class="Function">ε</a><a id="26580" class="Symbol">)</a>
 <a id="26583" class="Keyword">where</a>
  <a id="26591" href="TypeTopology.CompactTypes.html#26591" class="Function">B</a> <a id="26593" class="Symbol">:</a> <a id="26595" href="TypeTopology.CompactTypes.html#26545" class="Bound">X</a> <a id="26597" class="Symbol">→</a> <a id="26599" href="TypeTopology.CompactTypes.html#26541" class="Bound">𝓦</a> <a id="26601" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="26605" href="TypeTopology.CompactTypes.html#26591" class="Function">B</a> <a id="26607" class="Symbol">=</a> <a id="26609" href="TypeTopology.CompactTypes.html#26566" class="Bound">A</a> <a id="26611" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26613" href="TypeTopology.CompactTypes.html#26553" class="Bound">r</a>

  <a id="26618" href="TypeTopology.CompactTypes.html#26618" class="Function">ε</a> <a id="26620" class="Symbol">:</a> <a id="26622" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="26638" href="TypeTopology.CompactTypes.html#26591" class="Function">B</a>
  <a id="26642" href="TypeTopology.CompactTypes.html#26618" class="Function">ε</a> <a id="26644" class="Symbol">=</a> <a id="26646" href="TypeTopology.CompactTypes.html#26568" class="Bound">δ</a> <a id="26648" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26650" href="TypeTopology.CompactTypes.html#26553" class="Bound">r</a>

  <a id="26655" href="TypeTopology.CompactTypes.html#26655" class="Function">γ</a> <a id="26657" class="Symbol">:</a> <a id="26659" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="26672" class="Symbol">(</a><a id="26673" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="26675" href="TypeTopology.CompactTypes.html#26591" class="Function">B</a><a id="26676" class="Symbol">)</a> <a id="26678" class="Symbol">→</a> <a id="26680" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="26693" class="Symbol">(</a><a id="26694" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="26696" href="TypeTopology.CompactTypes.html#26566" class="Bound">A</a><a id="26697" class="Symbol">)</a>
  <a id="26701" href="TypeTopology.CompactTypes.html#26655" class="Function">γ</a> <a id="26703" class="Symbol">(</a><a id="26704" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26708" class="Symbol">(</a><a id="26709" href="TypeTopology.CompactTypes.html#26709" class="Bound">x</a> <a id="26711" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26713" href="TypeTopology.CompactTypes.html#26713" class="Bound">a</a><a id="26714" class="Symbol">))</a> <a id="26717" class="Symbol">=</a> <a id="26719" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26723" class="Symbol">(</a><a id="26724" href="TypeTopology.CompactTypes.html#26553" class="Bound">r</a> <a id="26726" href="TypeTopology.CompactTypes.html#26709" class="Bound">x</a> <a id="26728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26730" href="TypeTopology.CompactTypes.html#26713" class="Bound">a</a><a id="26731" class="Symbol">)</a>
  <a id="26735" href="TypeTopology.CompactTypes.html#26655" class="Function">γ</a> <a id="26737" class="Symbol">(</a><a id="26738" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26742" href="TypeTopology.CompactTypes.html#26742" class="Bound">u</a><a id="26743" class="Symbol">)</a>       <a id="26751" class="Symbol">=</a> <a id="26753" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26757" class="Symbol">(λ</a> <a id="26760" class="Symbol">(</a><a id="26761" href="TypeTopology.CompactTypes.html#26761" class="Bound">y</a> <a id="26763" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26765" href="TypeTopology.CompactTypes.html#26765" class="Bound">a</a><a id="26766" class="Symbol">)</a> <a id="26768" class="Symbol">→</a> <a id="26770" href="TypeTopology.CompactTypes.html#26742" class="Bound">u</a> <a id="26772" class="Symbol">(</a><a id="26773" href="TypeTopology.CompactTypes.html#26557" class="Bound">s</a> <a id="26775" href="TypeTopology.CompactTypes.html#26761" class="Bound">y</a> <a id="26777" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26779" href="MLTT.Id.html#734" class="Function">transport</a> <a id="26789" href="TypeTopology.CompactTypes.html#26566" class="Bound">A</a> <a id="26791" class="Symbol">((</a><a id="26793" href="TypeTopology.CompactTypes.html#26561" class="Bound">η</a> <a id="26795" href="TypeTopology.CompactTypes.html#26761" class="Bound">y</a><a id="26796" class="Symbol">)</a><a id="26797" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="26799" class="Symbol">)</a> <a id="26801" href="TypeTopology.CompactTypes.html#26765" class="Bound">a</a><a id="26802" class="Symbol">))</a>

<a id="Compact-closed-under-≃"></a><a id="26806" href="TypeTopology.CompactTypes.html#26806" class="Function">Compact-closed-under-≃</a> <a id="26829" class="Symbol">:</a> <a id="26831" class="Symbol">{</a><a id="26832" href="TypeTopology.CompactTypes.html#26832" class="Bound">X</a> <a id="26834" class="Symbol">:</a> <a id="26836" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26838" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26840" class="Symbol">}</a> <a id="26842" class="Symbol">{</a><a id="26843" href="TypeTopology.CompactTypes.html#26843" class="Bound">Y</a> <a id="26845" class="Symbol">:</a> <a id="26847" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="26849" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26851" class="Symbol">}</a>
                       <a id="26876" class="Symbol">→</a> <a id="26878" href="TypeTopology.CompactTypes.html#26832" class="Bound">X</a> <a id="26880" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="26882" href="TypeTopology.CompactTypes.html#26843" class="Bound">Y</a>
                       <a id="26907" class="Symbol">→</a> <a id="26909" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="26920" href="TypeTopology.CompactTypes.html#26832" class="Bound">X</a> <a id="26922" class="Symbol">{</a><a id="26923" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="26924" class="Symbol">}</a>
                       <a id="26949" class="Symbol">→</a> <a id="26951" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="26962" href="TypeTopology.CompactTypes.html#26843" class="Bound">Y</a> <a id="26964" class="Symbol">{</a><a id="26965" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="26966" class="Symbol">}</a>
<a id="26968" href="TypeTopology.CompactTypes.html#26806" class="Function">Compact-closed-under-≃</a> <a id="26991" href="TypeTopology.CompactTypes.html#26991" class="Bound">e</a> <a id="26993" class="Symbol">=</a> <a id="26995" href="TypeTopology.CompactTypes.html#26303" class="Function">Compact-closed-under-retracts</a> <a id="27025" class="Symbol">(</a><a id="27026" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="27036" href="TypeTopology.CompactTypes.html#26991" class="Bound">e</a><a id="27037" class="Symbol">)</a>

<a id="retract-is-compact"></a><a id="27040" href="TypeTopology.CompactTypes.html#27040" class="Function">retract-is-compact</a> <a id="27059" class="Symbol">:</a> <a id="27061" class="Symbol">{</a><a id="27062" href="TypeTopology.CompactTypes.html#27062" class="Bound">X</a> <a id="27064" class="Symbol">:</a> <a id="27066" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27068" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27070" class="Symbol">}</a> <a id="27072" class="Symbol">{</a><a id="27073" href="TypeTopology.CompactTypes.html#27073" class="Bound">Y</a> <a id="27075" class="Symbol">:</a> <a id="27077" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="27079" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27081" class="Symbol">}</a>
                   <a id="27102" class="Symbol">→</a> <a id="27104" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="27112" href="TypeTopology.CompactTypes.html#27073" class="Bound">Y</a> <a id="27114" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="27117" href="TypeTopology.CompactTypes.html#27062" class="Bound">X</a>
                   <a id="27138" class="Symbol">→</a> <a id="27140" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="27151" href="TypeTopology.CompactTypes.html#27062" class="Bound">X</a>
                   <a id="27172" class="Symbol">→</a> <a id="27174" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="27185" href="TypeTopology.CompactTypes.html#27073" class="Bound">Y</a>
<a id="27187" href="TypeTopology.CompactTypes.html#27040" class="Function">retract-is-compact</a> <a id="27206" href="TypeTopology.CompactTypes.html#27206" class="Bound">ρ</a> <a id="27208" href="TypeTopology.CompactTypes.html#27208" class="Bound">c</a> <a id="27210" class="Symbol">=</a> <a id="27212" href="TypeTopology.CompactTypes.html#21949" class="Function">Compact-types-are-compact</a>
                          <a id="27264" class="Symbol">(</a><a id="27265" href="TypeTopology.CompactTypes.html#26303" class="Function">Compact-closed-under-retracts</a> <a id="27295" href="TypeTopology.CompactTypes.html#27206" class="Bound">ρ</a>
                            <a id="27325" class="Symbol">(</a><a id="27326" href="TypeTopology.CompactTypes.html#21438" class="Function">compact-types-are-Compact</a> <a id="27352" href="TypeTopology.CompactTypes.html#27208" class="Bound">c</a><a id="27353" class="Symbol">))</a>

<a id="27357" class="Keyword">module</a> <a id="CompactTypesPT"></a><a id="27364" href="TypeTopology.CompactTypes.html#27364" class="Module">CompactTypesPT</a> <a id="27379" class="Symbol">(</a><a id="27380" href="TypeTopology.CompactTypes.html#27380" class="Bound">pt</a> <a id="27383" class="Symbol">:</a> <a id="27385" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="27416" class="Symbol">)</a> <a id="27418" class="Keyword">where</a>

 <a id="27426" class="Keyword">open</a> <a id="27431" class="Keyword">import</a> <a id="27438" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="27460" href="TypeTopology.CompactTypes.html#27380" class="Bound">pt</a>

 <a id="CompactTypesPT.surjection-Compact"></a><a id="27465" href="TypeTopology.CompactTypes.html#27465" class="Function">surjection-Compact</a> <a id="27484" class="Symbol">:</a> <a id="27486" class="Symbol">{</a><a id="27487" href="TypeTopology.CompactTypes.html#27487" class="Bound">X</a> <a id="27489" class="Symbol">:</a> <a id="27491" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27493" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27495" class="Symbol">}</a> <a id="27497" class="Symbol">{</a><a id="27498" href="TypeTopology.CompactTypes.html#27498" class="Bound">Y</a> <a id="27500" class="Symbol">:</a> <a id="27502" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="27504" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27506" class="Symbol">}</a> <a id="27508" class="Symbol">(</a><a id="27509" href="TypeTopology.CompactTypes.html#27509" class="Bound">f</a> <a id="27511" class="Symbol">:</a> <a id="27513" href="TypeTopology.CompactTypes.html#27487" class="Bound">X</a> <a id="27515" class="Symbol">→</a> <a id="27517" href="TypeTopology.CompactTypes.html#27498" class="Bound">Y</a><a id="27518" class="Symbol">)</a>
                    <a id="27540" class="Symbol">→</a> <a id="27542" href="UF.FunExt.html#851" class="Function">funext</a> <a id="27549" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="27551" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                    <a id="27574" class="Symbol">→</a> <a id="27576" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="27590" href="TypeTopology.CompactTypes.html#27509" class="Bound">f</a>
                    <a id="27612" class="Symbol">→</a> <a id="27614" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="27625" href="TypeTopology.CompactTypes.html#27487" class="Bound">X</a> <a id="27627" class="Symbol">{</a><a id="27628" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="27629" class="Symbol">}</a>
                    <a id="27651" class="Symbol">→</a> <a id="27653" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="27664" href="TypeTopology.CompactTypes.html#27498" class="Bound">Y</a> <a id="27666" class="Symbol">{</a><a id="27667" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="27668" class="Symbol">}</a>
 <a id="27671" href="TypeTopology.CompactTypes.html#27465" class="Function">surjection-Compact</a> <a id="27690" class="Symbol">{</a><a id="27691" href="TypeTopology.CompactTypes.html#27691" class="Bound">𝓤</a><a id="27692" class="Symbol">}</a> <a id="27694" class="Symbol">{</a><a id="27695" href="TypeTopology.CompactTypes.html#27695" class="Bound">𝓥</a><a id="27696" class="Symbol">}</a> <a id="27698" class="Symbol">{</a><a id="27699" href="TypeTopology.CompactTypes.html#27699" class="Bound">X</a><a id="27700" class="Symbol">}</a> <a id="27702" class="Symbol">{</a><a id="27703" href="TypeTopology.CompactTypes.html#27703" class="Bound">Y</a><a id="27704" class="Symbol">}</a> <a id="27706" href="TypeTopology.CompactTypes.html#27706" class="Bound">f</a> <a id="27708" href="TypeTopology.CompactTypes.html#27708" class="Bound">fe</a> <a id="27711" href="TypeTopology.CompactTypes.html#27711" class="Bound">i</a> <a id="27713" href="TypeTopology.CompactTypes.html#27713" class="Bound">c</a> <a id="27715" href="TypeTopology.CompactTypes.html#27715" class="Bound">A</a> <a id="27717" href="TypeTopology.CompactTypes.html#27717" class="Bound">δ</a> <a id="27719" class="Symbol">=</a> <a id="27721" href="TypeTopology.CompactTypes.html#27810" class="Function">γ</a> <a id="27723" class="Symbol">(</a><a id="27724" href="TypeTopology.CompactTypes.html#27713" class="Bound">c</a> <a id="27726" href="TypeTopology.CompactTypes.html#27742" class="Function">B</a> <a id="27728" href="TypeTopology.CompactTypes.html#27771" class="Function">ε</a><a id="27729" class="Symbol">)</a>
  <a id="27733" class="Keyword">where</a>
   <a id="27742" href="TypeTopology.CompactTypes.html#27742" class="Function">B</a> <a id="27744" class="Symbol">:</a> <a id="27746" href="TypeTopology.CompactTypes.html#27699" class="Bound">X</a> <a id="27748" class="Symbol">→</a> <a id="27750" href="TypeTopology.CompactTypes.html#27695" class="Bound">𝓥</a> <a id="27752" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="27757" href="TypeTopology.CompactTypes.html#27742" class="Function">B</a> <a id="27759" class="Symbol">=</a> <a id="27761" href="TypeTopology.CompactTypes.html#27715" class="Bound">A</a> <a id="27763" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27765" href="TypeTopology.CompactTypes.html#27706" class="Bound">f</a>

   <a id="27771" href="TypeTopology.CompactTypes.html#27771" class="Function">ε</a> <a id="27773" class="Symbol">:</a> <a id="27775" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="27791" href="TypeTopology.CompactTypes.html#27742" class="Function">B</a>
   <a id="27796" href="TypeTopology.CompactTypes.html#27771" class="Function">ε</a> <a id="27798" class="Symbol">=</a> <a id="27800" href="TypeTopology.CompactTypes.html#27717" class="Bound">δ</a> <a id="27802" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27804" href="TypeTopology.CompactTypes.html#27706" class="Bound">f</a>

   <a id="27810" href="TypeTopology.CompactTypes.html#27810" class="Function">γ</a> <a id="27812" class="Symbol">:</a> <a id="27814" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="27827" class="Symbol">(</a><a id="27828" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="27830" href="TypeTopology.CompactTypes.html#27742" class="Function">B</a><a id="27831" class="Symbol">)</a> <a id="27833" class="Symbol">→</a> <a id="27835" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="27848" class="Symbol">(</a><a id="27849" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="27851" href="TypeTopology.CompactTypes.html#27715" class="Bound">A</a><a id="27852" class="Symbol">)</a>
   <a id="27857" href="TypeTopology.CompactTypes.html#27810" class="Function">γ</a> <a id="27859" class="Symbol">(</a><a id="27860" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27864" class="Symbol">(</a><a id="27865" href="TypeTopology.CompactTypes.html#27865" class="Bound">x</a> <a id="27867" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27869" href="TypeTopology.CompactTypes.html#27869" class="Bound">a</a><a id="27870" class="Symbol">))</a> <a id="27873" class="Symbol">=</a> <a id="27875" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27879" class="Symbol">(</a><a id="27880" href="TypeTopology.CompactTypes.html#27706" class="Bound">f</a> <a id="27882" href="TypeTopology.CompactTypes.html#27865" class="Bound">x</a> <a id="27884" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27886" href="TypeTopology.CompactTypes.html#27869" class="Bound">a</a><a id="27887" class="Symbol">)</a>
   <a id="27892" href="TypeTopology.CompactTypes.html#27810" class="Function">γ</a> <a id="27894" class="Symbol">(</a><a id="27895" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27899" href="TypeTopology.CompactTypes.html#27899" class="Bound">u</a><a id="27900" class="Symbol">)</a>       <a id="27908" class="Symbol">=</a> <a id="27910" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27914" href="TypeTopology.CompactTypes.html#28096" class="Function">v</a>
    <a id="27920" class="Keyword">where</a>
     <a id="27931" href="TypeTopology.CompactTypes.html#27931" class="Function">u&#39;</a> <a id="27934" class="Symbol">:</a> <a id="27936" class="Symbol">(</a><a id="27937" href="TypeTopology.CompactTypes.html#27937" class="Bound">x</a> <a id="27939" class="Symbol">:</a> <a id="27941" href="TypeTopology.CompactTypes.html#27699" class="Bound">X</a><a id="27942" class="Symbol">)</a> <a id="27944" class="Symbol">→</a> <a id="27946" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="27948" href="TypeTopology.CompactTypes.html#27715" class="Bound">A</a> <a id="27950" class="Symbol">(</a><a id="27951" href="TypeTopology.CompactTypes.html#27706" class="Bound">f</a> <a id="27953" href="TypeTopology.CompactTypes.html#27937" class="Bound">x</a><a id="27954" class="Symbol">)</a>
     <a id="27961" href="TypeTopology.CompactTypes.html#27931" class="Function">u&#39;</a> <a id="27964" href="TypeTopology.CompactTypes.html#27964" class="Bound">x</a> <a id="27966" href="TypeTopology.CompactTypes.html#27966" class="Bound">a</a> <a id="27968" class="Symbol">=</a> <a id="27970" href="TypeTopology.CompactTypes.html#27899" class="Bound">u</a> <a id="27972" class="Symbol">(</a><a id="27973" href="TypeTopology.CompactTypes.html#27964" class="Bound">x</a> <a id="27975" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27977" href="TypeTopology.CompactTypes.html#27966" class="Bound">a</a><a id="27978" class="Symbol">)</a>

     <a id="27986" href="TypeTopology.CompactTypes.html#27986" class="Function">v&#39;</a> <a id="27989" class="Symbol">:</a> <a id="27991" class="Symbol">(</a><a id="27992" href="TypeTopology.CompactTypes.html#27992" class="Bound">y</a> <a id="27994" class="Symbol">:</a> <a id="27996" href="TypeTopology.CompactTypes.html#27703" class="Bound">Y</a><a id="27997" class="Symbol">)</a> <a id="27999" class="Symbol">→</a> <a id="28001" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="28003" href="TypeTopology.CompactTypes.html#27715" class="Bound">A</a> <a id="28005" href="TypeTopology.CompactTypes.html#27992" class="Bound">y</a>
     <a id="28012" href="TypeTopology.CompactTypes.html#27986" class="Function">v&#39;</a> <a id="28015" class="Symbol">=</a> <a id="28017" href="UF.ImageAndSurjection.html#5341" class="Function">surjection-induction</a> <a id="28038" href="TypeTopology.CompactTypes.html#27706" class="Bound">f</a> <a id="28040" href="TypeTopology.CompactTypes.html#27711" class="Bound">i</a> <a id="28042" class="Symbol">(λ</a> <a id="28045" href="TypeTopology.CompactTypes.html#28045" class="Bound">y</a> <a id="28047" class="Symbol">→</a> <a id="28049" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="28051" href="TypeTopology.CompactTypes.html#27715" class="Bound">A</a> <a id="28053" href="TypeTopology.CompactTypes.html#28045" class="Bound">y</a><a id="28054" class="Symbol">)</a> <a id="28056" class="Symbol">(λ</a> <a id="28059" href="TypeTopology.CompactTypes.html#28059" class="Bound">y</a> <a id="28061" class="Symbol">→</a> <a id="28063" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="28083" href="TypeTopology.CompactTypes.html#27708" class="Bound">fe</a><a id="28085" class="Symbol">)</a> <a id="28087" href="TypeTopology.CompactTypes.html#27931" class="Function">u&#39;</a>

     <a id="28096" href="TypeTopology.CompactTypes.html#28096" class="Function">v</a> <a id="28098" class="Symbol">:</a> <a id="28100" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="28102" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="28104" href="TypeTopology.CompactTypes.html#27715" class="Bound">A</a>
     <a id="28111" href="TypeTopology.CompactTypes.html#28096" class="Function">v</a> <a id="28113" class="Symbol">(</a><a id="28114" href="TypeTopology.CompactTypes.html#28114" class="Bound">y</a> <a id="28116" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28118" href="TypeTopology.CompactTypes.html#28118" class="Bound">a</a><a id="28119" class="Symbol">)</a> <a id="28121" class="Symbol">=</a> <a id="28123" href="TypeTopology.CompactTypes.html#27986" class="Function">v&#39;</a> <a id="28126" href="TypeTopology.CompactTypes.html#28114" class="Bound">y</a> <a id="28128" href="TypeTopology.CompactTypes.html#28118" class="Bound">a</a>

 <a id="CompactTypesPT.image-Compact"></a><a id="28132" href="TypeTopology.CompactTypes.html#28132" class="Function">image-Compact</a> <a id="28146" class="Symbol">:</a> <a id="28148" href="UF.FunExt.html#851" class="Function">funext</a> <a id="28155" class="Symbol">(</a><a id="28156" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28158" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="28160" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="28161" class="Symbol">)</a> <a id="28163" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
               <a id="28181" class="Symbol">→</a> <a id="28183" class="Symbol">{</a><a id="28184" href="TypeTopology.CompactTypes.html#28184" class="Bound">X</a> <a id="28186" class="Symbol">:</a> <a id="28188" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28190" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28192" class="Symbol">}</a> <a id="28194" class="Symbol">{</a><a id="28195" href="TypeTopology.CompactTypes.html#28195" class="Bound">Y</a> <a id="28197" class="Symbol">:</a> <a id="28199" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28201" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28203" class="Symbol">}</a> <a id="28205" class="Symbol">(</a><a id="28206" href="TypeTopology.CompactTypes.html#28206" class="Bound">f</a> <a id="28208" class="Symbol">:</a> <a id="28210" href="TypeTopology.CompactTypes.html#28184" class="Bound">X</a> <a id="28212" class="Symbol">→</a> <a id="28214" href="TypeTopology.CompactTypes.html#28195" class="Bound">Y</a><a id="28215" class="Symbol">)</a>
               <a id="28232" class="Symbol">→</a> <a id="28234" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="28245" href="TypeTopology.CompactTypes.html#28184" class="Bound">X</a> <a id="28247" class="Symbol">{</a><a id="28248" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28250" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="28252" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="28253" class="Symbol">}</a>
               <a id="28270" class="Symbol">→</a> <a id="28272" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="28283" class="Symbol">(</a><a id="28284" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="28290" href="TypeTopology.CompactTypes.html#28206" class="Bound">f</a><a id="28291" class="Symbol">)</a> <a id="28293" class="Symbol">{</a><a id="28294" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28296" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="28298" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="28299" class="Symbol">}</a>
 <a id="28302" href="TypeTopology.CompactTypes.html#28132" class="Function">image-Compact</a> <a id="28316" href="TypeTopology.CompactTypes.html#28316" class="Bound">fe</a> <a id="28319" href="TypeTopology.CompactTypes.html#28319" class="Bound">f</a> <a id="28321" href="TypeTopology.CompactTypes.html#28321" class="Bound">c</a> <a id="28323" class="Symbol">=</a> <a id="28325" href="TypeTopology.CompactTypes.html#27465" class="Function">surjection-Compact</a> <a id="28344" class="Symbol">(</a><a id="28345" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="28359" href="TypeTopology.CompactTypes.html#28319" class="Bound">f</a><a id="28360" class="Symbol">)</a> <a id="28362" href="TypeTopology.CompactTypes.html#28316" class="Bound">fe</a>
                         <a id="28390" class="Symbol">(</a><a id="28391" href="UF.ImageAndSurjection.html#2043" class="Function">corestrictions-are-surjections</a> <a id="28422" href="TypeTopology.CompactTypes.html#28319" class="Bound">f</a><a id="28423" class="Symbol">)</a> <a id="28425" href="TypeTopology.CompactTypes.html#28321" class="Bound">c</a>

<a id="28428" class="Markup">\end{code}</a><a id="28438" class="Background">

In TypeTopology.DenseMapsProperties a generalization of the above
result is given that applies to all dense maps, and does not use the
function extensionality axiom or existence of propositional
truncations.

</a><a id="28649" class="Markup">\begin{code}</a>

 <a id="28664" class="Keyword">open</a> <a id="28669" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="28693" href="TypeTopology.CompactTypes.html#27380" class="Bound">pt</a>

 <a id="CompactTypesPT.is-∃-Compact"></a><a id="28698" href="TypeTopology.CompactTypes.html#28698" class="Function">is-∃-Compact</a> <a id="28711" class="Symbol">:</a> <a id="28713" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28715" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28717" class="Symbol">→</a> <a id="28719" class="Symbol">{</a><a id="28720" href="TypeTopology.CompactTypes.html#28720" class="Bound">𝓥</a> <a id="28722" class="Symbol">:</a> <a id="28724" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="28732" class="Symbol">}</a> <a id="28734" class="Symbol">→</a> <a id="28736" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28738" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="28740" class="Symbol">(</a><a id="28741" href="TypeTopology.CompactTypes.html#28720" class="Bound">𝓥</a> <a id="28743" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="28744" class="Symbol">)</a> <a id="28746" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="28749" href="TypeTopology.CompactTypes.html#28698" class="Function">is-∃-Compact</a> <a id="28762" class="Symbol">{</a><a id="28763" href="TypeTopology.CompactTypes.html#28763" class="Bound">𝓤</a><a id="28764" class="Symbol">}</a> <a id="28766" href="TypeTopology.CompactTypes.html#28766" class="Bound">X</a> <a id="28768" class="Symbol">{</a><a id="28769" href="TypeTopology.CompactTypes.html#28769" class="Bound">𝓥</a><a id="28770" class="Symbol">}</a> <a id="28772" class="Symbol">=</a> <a id="28774" class="Symbol">(</a><a id="28775" href="TypeTopology.CompactTypes.html#28775" class="Bound">A</a> <a id="28777" class="Symbol">:</a> <a id="28779" href="TypeTopology.CompactTypes.html#28766" class="Bound">X</a> <a id="28781" class="Symbol">→</a> <a id="28783" href="TypeTopology.CompactTypes.html#28769" class="Bound">𝓥</a> <a id="28785" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28787" class="Symbol">)</a> <a id="28789" class="Symbol">→</a> <a id="28791" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="28807" href="TypeTopology.CompactTypes.html#28775" class="Bound">A</a> <a id="28809" class="Symbol">→</a> <a id="28811" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="28824" class="Symbol">(</a><a id="28825" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="28827" href="TypeTopology.CompactTypes.html#28775" class="Bound">A</a><a id="28828" class="Symbol">)</a>

 <a id="CompactTypesPT.Compactness-gives-∃-Compactness"></a><a id="28832" href="TypeTopology.CompactTypes.html#28832" class="Function">Compactness-gives-∃-Compactness</a> <a id="28864" class="Symbol">:</a> <a id="28866" class="Symbol">{</a><a id="28867" href="TypeTopology.CompactTypes.html#28867" class="Bound">X</a> <a id="28869" class="Symbol">:</a> <a id="28871" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28873" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28875" class="Symbol">}</a>
                                 <a id="28910" class="Symbol">→</a> <a id="28912" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="28923" href="TypeTopology.CompactTypes.html#28867" class="Bound">X</a> <a id="28925" class="Symbol">{</a><a id="28926" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="28927" class="Symbol">}</a>
                                 <a id="28962" class="Symbol">→</a> <a id="28964" href="TypeTopology.CompactTypes.html#28698" class="Function">is-∃-Compact</a> <a id="28977" href="TypeTopology.CompactTypes.html#28867" class="Bound">X</a> <a id="28979" class="Symbol">{</a><a id="28980" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="28981" class="Symbol">}</a>
 <a id="28984" href="TypeTopology.CompactTypes.html#28832" class="Function">Compactness-gives-∃-Compactness</a> <a id="29016" class="Symbol">{</a><a id="29017" href="TypeTopology.CompactTypes.html#29017" class="Bound">𝓤</a><a id="29018" class="Symbol">}</a> <a id="29020" class="Symbol">{</a><a id="29021" href="TypeTopology.CompactTypes.html#29021" class="Bound">X</a><a id="29022" class="Symbol">}</a> <a id="29024" href="TypeTopology.CompactTypes.html#29024" class="Bound">c</a> <a id="29026" href="TypeTopology.CompactTypes.html#29026" class="Bound">A</a> <a id="29028" href="TypeTopology.CompactTypes.html#29028" class="Bound">δ</a> <a id="29030" class="Symbol">=</a> <a id="29032" href="TypeTopology.CompactTypes.html#29053" class="Function">γ</a> <a id="29034" class="Symbol">(</a><a id="29035" href="TypeTopology.CompactTypes.html#29024" class="Bound">c</a> <a id="29037" href="TypeTopology.CompactTypes.html#29026" class="Bound">A</a> <a id="29039" href="TypeTopology.CompactTypes.html#29028" class="Bound">δ</a><a id="29040" class="Symbol">)</a>
  <a id="29044" class="Keyword">where</a>
   <a id="29053" href="TypeTopology.CompactTypes.html#29053" class="Function">γ</a> <a id="29055" class="Symbol">:</a> <a id="29057" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="29070" class="Symbol">(</a><a id="29071" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="29073" href="TypeTopology.CompactTypes.html#29026" class="Bound">A</a><a id="29074" class="Symbol">)</a> <a id="29076" class="Symbol">→</a> <a id="29078" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="29091" class="Symbol">(</a><a id="29092" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="29094" href="TypeTopology.CompactTypes.html#29026" class="Bound">A</a><a id="29095" class="Symbol">)</a>
   <a id="29100" href="TypeTopology.CompactTypes.html#29053" class="Function">γ</a> <a id="29102" class="Symbol">(</a><a id="29103" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="29107" href="TypeTopology.CompactTypes.html#29107" class="Bound">σ</a><a id="29108" class="Symbol">)</a> <a id="29110" class="Symbol">=</a> <a id="29112" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="29116" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="29118" href="TypeTopology.CompactTypes.html#29107" class="Bound">σ</a> <a id="29120" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
   <a id="29125" href="TypeTopology.CompactTypes.html#29053" class="Function">γ</a> <a id="29127" class="Symbol">(</a><a id="29128" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="29132" href="TypeTopology.CompactTypes.html#29132" class="Bound">u</a><a id="29133" class="Symbol">)</a> <a id="29135" class="Symbol">=</a> <a id="29137" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="29141" class="Symbol">(</a><a id="29142" href="UF.PropTrunc.html#4787" class="Function">empty-is-uninhabited</a> <a id="29163" href="TypeTopology.CompactTypes.html#29132" class="Bound">u</a><a id="29164" class="Symbol">)</a>


 <a id="CompactTypesPT.∃-Compactness-is-prop"></a><a id="29169" href="TypeTopology.CompactTypes.html#29169" class="Function">∃-Compactness-is-prop</a> <a id="29191" class="Symbol">:</a> <a id="29193" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="29201" class="Symbol">→</a> <a id="29203" class="Symbol">{</a><a id="29204" href="TypeTopology.CompactTypes.html#29204" class="Bound">X</a> <a id="29206" class="Symbol">:</a> <a id="29208" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29210" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29212" class="Symbol">}</a> <a id="29214" class="Symbol">→</a> <a id="29216" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="29224" class="Symbol">(</a><a id="29225" href="TypeTopology.CompactTypes.html#28698" class="Function">is-∃-Compact</a> <a id="29238" href="TypeTopology.CompactTypes.html#29204" class="Bound">X</a> <a id="29240" class="Symbol">{</a><a id="29241" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="29242" class="Symbol">})</a>
 <a id="29246" href="TypeTopology.CompactTypes.html#29169" class="Function">∃-Compactness-is-prop</a> <a id="29268" class="Symbol">{</a><a id="29269" href="TypeTopology.CompactTypes.html#29269" class="Bound">𝓤</a><a id="29270" class="Symbol">}</a> <a id="29272" class="Symbol">{</a><a id="29273" href="TypeTopology.CompactTypes.html#29273" class="Bound">𝓥</a><a id="29274" class="Symbol">}</a> <a id="29276" href="TypeTopology.CompactTypes.html#29276" class="Bound">fe</a> <a id="29279" class="Symbol">{</a><a id="29280" href="TypeTopology.CompactTypes.html#29280" class="Bound">X</a><a id="29281" class="Symbol">}</a> <a id="29283" class="Symbol">=</a>
  <a id="29287" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="29298" href="TypeTopology.CompactTypes.html#29276" class="Bound">fe</a>
   <a id="29304" class="Symbol">(λ</a> <a id="29307" href="TypeTopology.CompactTypes.html#29307" class="Bound">A</a> <a id="29309" href="TypeTopology.CompactTypes.html#29309" class="Bound">δ</a> <a id="29311" class="Symbol">→</a> <a id="29313" href="UF.Subsingletons-FunExt.html#8987" class="Function">decidability-of-prop-is-prop</a> <a id="29342" href="TypeTopology.CompactTypes.html#29276" class="Bound">fe</a>
             <a id="29358" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="29367" class="Symbol">)</a>


 <a id="CompactTypesPT.∃-Compactness-gives-Markov"></a><a id="29372" href="TypeTopology.CompactTypes.html#29372" class="Function">∃-Compactness-gives-Markov</a>
  <a id="29401" class="Symbol">:</a> <a id="29403" class="Symbol">{</a><a id="29404" href="TypeTopology.CompactTypes.html#29404" class="Bound">X</a> <a id="29406" class="Symbol">:</a> <a id="29408" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29410" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29412" class="Symbol">}</a>
  <a id="29416" class="Symbol">→</a> <a id="29418" href="TypeTopology.CompactTypes.html#28698" class="Function">is-∃-Compact</a> <a id="29431" href="TypeTopology.CompactTypes.html#29404" class="Bound">X</a> <a id="29433" class="Symbol">{</a><a id="29434" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="29435" class="Symbol">}</a>
  <a id="29439" class="Symbol">→</a> <a id="29441" class="Symbol">(</a><a id="29442" href="TypeTopology.CompactTypes.html#29442" class="Bound">A</a> <a id="29444" class="Symbol">:</a> <a id="29446" href="TypeTopology.CompactTypes.html#29404" class="Bound">X</a> <a id="29448" class="Symbol">→</a> <a id="29450" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="29452" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29454" class="Symbol">)</a>
  <a id="29458" class="Symbol">→</a> <a id="29460" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="29476" href="TypeTopology.CompactTypes.html#29442" class="Bound">A</a>
  <a id="29480" class="Symbol">→</a> <a id="29482" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="29485" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="29487" href="TypeTopology.CompactTypes.html#29442" class="Bound">A</a>
  <a id="29491" class="Symbol">→</a> <a id="29493" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="29495" href="TypeTopology.CompactTypes.html#29442" class="Bound">A</a>
 <a id="29498" href="TypeTopology.CompactTypes.html#29372" class="Function">∃-Compactness-gives-Markov</a> <a id="29525" class="Symbol">{</a><a id="29526" href="TypeTopology.CompactTypes.html#29526" class="Bound">𝓤</a><a id="29527" class="Symbol">}</a> <a id="29529" class="Symbol">{</a><a id="29530" href="TypeTopology.CompactTypes.html#29530" class="Bound">𝓥</a><a id="29531" class="Symbol">}</a> <a id="29533" class="Symbol">{</a><a id="29534" href="TypeTopology.CompactTypes.html#29534" class="Bound">X</a><a id="29535" class="Symbol">}</a> <a id="29537" href="TypeTopology.CompactTypes.html#29537" class="Bound">c</a> <a id="29539" href="TypeTopology.CompactTypes.html#29539" class="Bound">A</a> <a id="29541" href="TypeTopology.CompactTypes.html#29541" class="Bound">δ</a> <a id="29543" class="Symbol">=</a> <a id="29545" href="NotionsOfDecidability.Decidable.html#306" class="Function">¬¬-elim</a> <a id="29553" class="Symbol">(</a><a id="29554" href="TypeTopology.CompactTypes.html#29537" class="Bound">c</a> <a id="29556" href="TypeTopology.CompactTypes.html#29539" class="Bound">A</a> <a id="29558" href="TypeTopology.CompactTypes.html#29541" class="Bound">δ</a><a id="29559" class="Symbol">)</a>

 <a id="CompactTypesPT.∥Compact∥-gives-∃-Compact"></a><a id="29563" href="TypeTopology.CompactTypes.html#29563" class="Function">∥Compact∥-gives-∃-Compact</a> <a id="29589" class="Symbol">:</a> <a id="29591" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                           <a id="29626" class="Symbol">→</a> <a id="29628" class="Symbol">{</a><a id="29629" href="TypeTopology.CompactTypes.html#29629" class="Bound">X</a> <a id="29631" class="Symbol">:</a> <a id="29633" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29635" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29637" class="Symbol">}</a>
                           <a id="29666" class="Symbol">→</a> <a id="29668" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="29670" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="29681" href="TypeTopology.CompactTypes.html#29629" class="Bound">X</a> <a id="29683" class="Symbol">{</a><a id="29684" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="29685" class="Symbol">}</a> <a id="29687" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="29689" class="Symbol">→</a> <a id="29691" href="TypeTopology.CompactTypes.html#28698" class="Function">is-∃-Compact</a> <a id="29704" href="TypeTopology.CompactTypes.html#29629" class="Bound">X</a> <a id="29706" class="Symbol">{</a><a id="29707" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="29708" class="Symbol">}</a>
 <a id="29711" href="TypeTopology.CompactTypes.html#29563" class="Function">∥Compact∥-gives-∃-Compact</a> <a id="29737" href="TypeTopology.CompactTypes.html#29737" class="Bound">fe</a> <a id="29740" class="Symbol">=</a> <a id="29742" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="29749" class="Symbol">(</a><a id="29750" href="TypeTopology.CompactTypes.html#29169" class="Function">∃-Compactness-is-prop</a> <a id="29772" href="TypeTopology.CompactTypes.html#29737" class="Bound">fe</a><a id="29774" class="Symbol">)</a>
                                      <a id="29814" href="TypeTopology.CompactTypes.html#28832" class="Function">Compactness-gives-∃-Compactness</a>

 <a id="CompactTypesPT.∃-Compact-propositions-are-decidable"></a><a id="29848" href="TypeTopology.CompactTypes.html#29848" class="Function">∃-Compact-propositions-are-decidable</a> <a id="29885" class="Symbol">:</a> <a id="29887" class="Symbol">{</a><a id="29888" href="TypeTopology.CompactTypes.html#29888" class="Bound">P</a> <a id="29890" class="Symbol">:</a> <a id="29892" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29894" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29896" class="Symbol">}</a>
                                      <a id="29936" class="Symbol">→</a> <a id="29938" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="29946" href="TypeTopology.CompactTypes.html#29888" class="Bound">P</a>
                                      <a id="29986" class="Symbol">→</a> <a id="29988" href="TypeTopology.CompactTypes.html#28698" class="Function">is-∃-Compact</a> <a id="30001" href="TypeTopology.CompactTypes.html#29888" class="Bound">P</a>
                                      <a id="30041" class="Symbol">→</a> <a id="30043" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="30056" href="TypeTopology.CompactTypes.html#29888" class="Bound">P</a>
 <a id="30059" href="TypeTopology.CompactTypes.html#29848" class="Function">∃-Compact-propositions-are-decidable</a> <a id="30096" class="Symbol">{</a><a id="30097" href="TypeTopology.CompactTypes.html#30097" class="Bound">𝓤</a><a id="30098" class="Symbol">}</a> <a id="30100" class="Symbol">{</a><a id="30101" href="TypeTopology.CompactTypes.html#30101" class="Bound">P</a><a id="30102" class="Symbol">}</a> <a id="30104" href="TypeTopology.CompactTypes.html#30104" class="Bound">i</a> <a id="30106" href="TypeTopology.CompactTypes.html#30106" class="Bound">κ</a> <a id="30108" class="Symbol">=</a> <a id="30110" href="TypeTopology.CompactTypes.html#30243" class="Function">γ</a> <a id="30112" href="TypeTopology.CompactTypes.html#30193" class="Function">β</a>
  <a id="30116" class="Keyword">where</a>
   <a id="30125" href="TypeTopology.CompactTypes.html#30125" class="Function">A</a> <a id="30127" class="Symbol">:</a> <a id="30129" href="TypeTopology.CompactTypes.html#30101" class="Bound">P</a> <a id="30131" class="Symbol">→</a> <a id="30133" href="TypeTopology.CompactTypes.html#30097" class="Bound">𝓤</a> <a id="30135" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="30140" href="TypeTopology.CompactTypes.html#30125" class="Function">A</a> <a id="30142" href="TypeTopology.CompactTypes.html#30142" class="Bound">p</a> <a id="30144" class="Symbol">=</a> <a id="30146" href="MLTT.Unit.html#129" class="Record">𝟙</a>

   <a id="30152" href="TypeTopology.CompactTypes.html#30152" class="Function">α</a> <a id="30154" class="Symbol">:</a> <a id="30156" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="30172" href="TypeTopology.CompactTypes.html#30125" class="Function">A</a>
   <a id="30177" href="TypeTopology.CompactTypes.html#30152" class="Function">α</a> <a id="30179" href="TypeTopology.CompactTypes.html#30179" class="Bound">p</a> <a id="30181" class="Symbol">=</a> <a id="30183" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30187" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

   <a id="30193" href="TypeTopology.CompactTypes.html#30193" class="Function">β</a> <a id="30195" class="Symbol">:</a> <a id="30197" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="30210" class="Symbol">(</a><a id="30211" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="30213" href="TypeTopology.CompactTypes.html#30213" class="Bound">p</a> <a id="30215" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="30217" href="TypeTopology.CompactTypes.html#30101" class="Bound">P</a> <a id="30219" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="30221" href="TypeTopology.CompactTypes.html#30125" class="Function">A</a> <a id="30223" href="TypeTopology.CompactTypes.html#30213" class="Bound">p</a><a id="30224" class="Symbol">)</a>
   <a id="30229" href="TypeTopology.CompactTypes.html#30193" class="Function">β</a> <a id="30231" class="Symbol">=</a> <a id="30233" href="TypeTopology.CompactTypes.html#30106" class="Bound">κ</a> <a id="30235" href="TypeTopology.CompactTypes.html#30125" class="Function">A</a> <a id="30237" href="TypeTopology.CompactTypes.html#30152" class="Function">α</a>

   <a id="30243" href="TypeTopology.CompactTypes.html#30243" class="Function">γ</a> <a id="30245" class="Symbol">:</a> <a id="30247" href="Notation.General.html#3219" class="Function">type-of</a> <a id="30255" href="TypeTopology.CompactTypes.html#30193" class="Function">β</a> <a id="30257" class="Symbol">→</a> <a id="30259" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="30272" href="TypeTopology.CompactTypes.html#30101" class="Bound">P</a>
   <a id="30277" href="TypeTopology.CompactTypes.html#30243" class="Function">γ</a> <a id="30279" class="Symbol">(</a><a id="30280" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30284" href="TypeTopology.CompactTypes.html#30284" class="Bound">e</a><a id="30285" class="Symbol">)</a> <a id="30287" class="Symbol">=</a> <a id="30289" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30293" class="Symbol">(</a><a id="30294" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="30301" href="TypeTopology.CompactTypes.html#30104" class="Bound">i</a> <a id="30303" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30307" href="TypeTopology.CompactTypes.html#30284" class="Bound">e</a><a id="30308" class="Symbol">)</a>
   <a id="30313" href="TypeTopology.CompactTypes.html#30243" class="Function">γ</a> <a id="30315" class="Symbol">(</a><a id="30316" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="30320" href="TypeTopology.CompactTypes.html#30320" class="Bound">ν</a><a id="30321" class="Symbol">)</a> <a id="30323" class="Symbol">=</a> <a id="30325" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="30329" class="Symbol">(</a><a id="30330" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="30345" class="Symbol">(λ</a> <a id="30348" href="TypeTopology.CompactTypes.html#30348" class="Bound">p</a> <a id="30350" class="Symbol">→</a> <a id="30352" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="30354" href="TypeTopology.CompactTypes.html#30348" class="Bound">p</a> <a id="30356" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30358" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="30360" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="30361" class="Symbol">)</a> <a id="30363" href="TypeTopology.CompactTypes.html#30320" class="Bound">ν</a><a id="30364" class="Symbol">)</a>

<a id="30367" class="Markup">\end{code}</a><a id="30377" class="Background">

Variation:

</a><a id="30391" class="Markup">\begin{code}</a>

 <a id="CompactTypesPT.∃-Compact-propositions-are-decidable&#39;"></a><a id="30406" href="TypeTopology.CompactTypes.html#30406" class="Function">∃-Compact-propositions-are-decidable&#39;</a> <a id="30444" class="Symbol">:</a> <a id="30446" class="Symbol">{</a><a id="30447" href="TypeTopology.CompactTypes.html#30447" class="Bound">P</a> <a id="30449" class="Symbol">:</a> <a id="30451" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30453" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="30455" class="Symbol">}</a>
                                      <a id="30495" class="Symbol">→</a> <a id="30497" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="30505" href="TypeTopology.CompactTypes.html#30447" class="Bound">P</a>
                                      <a id="30545" class="Symbol">→</a> <a id="30547" href="TypeTopology.CompactTypes.html#28698" class="Function">is-∃-Compact</a> <a id="30560" class="Symbol">(</a><a id="30561" href="TypeTopology.CompactTypes.html#30447" class="Bound">P</a> <a id="30563" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="30565" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="30567" class="Symbol">{</a><a id="30568" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="30569" class="Symbol">})</a>
                                      <a id="30610" class="Symbol">→</a> <a id="30612" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="30625" href="TypeTopology.CompactTypes.html#30447" class="Bound">P</a>
 <a id="30628" href="TypeTopology.CompactTypes.html#30406" class="Function">∃-Compact-propositions-are-decidable&#39;</a> <a id="30666" class="Symbol">{</a><a id="30667" href="TypeTopology.CompactTypes.html#30667" class="Bound">𝓤</a><a id="30668" class="Symbol">}</a> <a id="30670" class="Symbol">{</a><a id="30671" href="TypeTopology.CompactTypes.html#30671" class="Bound">𝓥</a><a id="30672" class="Symbol">}</a> <a id="30674" class="Symbol">{</a><a id="30675" href="TypeTopology.CompactTypes.html#30675" class="Bound">P</a><a id="30676" class="Symbol">}</a> <a id="30678" href="TypeTopology.CompactTypes.html#30678" class="Bound">i</a> <a id="30680" href="TypeTopology.CompactTypes.html#30680" class="Bound">κ</a> <a id="30682" class="Symbol">=</a> <a id="30684" href="TypeTopology.CompactTypes.html#30994" class="Function">γ</a> <a id="30686" href="TypeTopology.CompactTypes.html#30836" class="Function">β</a>
  <a id="30690" class="Keyword">where</a>
   <a id="30699" href="TypeTopology.CompactTypes.html#30699" class="Function">A</a> <a id="30701" class="Symbol">:</a> <a id="30703" href="TypeTopology.CompactTypes.html#30675" class="Bound">P</a> <a id="30705" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="30707" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="30709" class="Symbol">→</a> <a id="30711" href="TypeTopology.CompactTypes.html#30667" class="Bound">𝓤</a> <a id="30713" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="30718" href="TypeTopology.CompactTypes.html#30699" class="Function">A</a> <a id="30720" class="Symbol">(</a><a id="30721" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30725" href="TypeTopology.CompactTypes.html#30725" class="Bound">p</a><a id="30726" class="Symbol">)</a> <a id="30728" class="Symbol">=</a> <a id="30730" href="MLTT.Unit.html#129" class="Record">𝟙</a>
   <a id="30735" href="TypeTopology.CompactTypes.html#30699" class="Function">A</a> <a id="30737" class="Symbol">(</a><a id="30738" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="30742" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="30743" class="Symbol">)</a> <a id="30745" class="Symbol">=</a> <a id="30747" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>

   <a id="30753" href="TypeTopology.CompactTypes.html#30753" class="Function">α</a> <a id="30755" class="Symbol">:</a> <a id="30757" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="30773" href="TypeTopology.CompactTypes.html#30699" class="Function">A</a>
   <a id="30778" href="TypeTopology.CompactTypes.html#30753" class="Function">α</a> <a id="30780" class="Symbol">(</a><a id="30781" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30785" href="TypeTopology.CompactTypes.html#30785" class="Bound">p</a><a id="30786" class="Symbol">)</a> <a id="30788" class="Symbol">=</a> <a id="30790" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30794" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
   <a id="30799" href="TypeTopology.CompactTypes.html#30753" class="Function">α</a> <a id="30801" class="Symbol">(</a><a id="30802" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="30806" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="30807" class="Symbol">)</a> <a id="30809" class="Symbol">=</a> <a id="30811" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="30815" class="Symbol">(λ</a> <a id="30818" href="TypeTopology.CompactTypes.html#30818" class="Bound">z</a> <a id="30820" class="Symbol">→</a> <a id="30822" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="30829" href="TypeTopology.CompactTypes.html#30818" class="Bound">z</a><a id="30830" class="Symbol">)</a>

   <a id="30836" href="TypeTopology.CompactTypes.html#30836" class="Function">β</a> <a id="30838" class="Symbol">:</a> <a id="30840" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="30853" class="Symbol">(</a><a id="30854" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="30856" href="TypeTopology.CompactTypes.html#30856" class="Bound">x</a> <a id="30858" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="30860" href="TypeTopology.CompactTypes.html#30675" class="Bound">P</a> <a id="30862" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="30864" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="30866" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="30868" href="TypeTopology.CompactTypes.html#30699" class="Function">A</a> <a id="30870" href="TypeTopology.CompactTypes.html#30856" class="Bound">x</a><a id="30871" class="Symbol">)</a>
   <a id="30876" href="TypeTopology.CompactTypes.html#30836" class="Function">β</a> <a id="30878" class="Symbol">=</a> <a id="30880" href="TypeTopology.CompactTypes.html#30680" class="Bound">κ</a> <a id="30882" href="TypeTopology.CompactTypes.html#30699" class="Function">A</a> <a id="30884" href="TypeTopology.CompactTypes.html#30753" class="Function">α</a>

   <a id="30890" href="TypeTopology.CompactTypes.html#30890" class="Function">δ</a> <a id="30892" class="Symbol">:</a> <a id="30894" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="30896" href="TypeTopology.CompactTypes.html#30699" class="Function">A</a> <a id="30898" class="Symbol">→</a> <a id="30900" href="TypeTopology.CompactTypes.html#30675" class="Bound">P</a>
   <a id="30905" href="TypeTopology.CompactTypes.html#30890" class="Function">δ</a> <a id="30907" class="Symbol">(</a><a id="30908" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30912" href="TypeTopology.CompactTypes.html#30912" class="Bound">p</a> <a id="30914" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30916" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="30917" class="Symbol">)</a> <a id="30919" class="Symbol">=</a> <a id="30921" href="TypeTopology.CompactTypes.html#30912" class="Bound">p</a>
   <a id="30926" href="TypeTopology.CompactTypes.html#30890" class="Function">δ</a> <a id="30928" class="Symbol">(</a><a id="30929" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="30933" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="30935" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30937" href="TypeTopology.CompactTypes.html#30937" class="Bound">a</a><a id="30938" class="Symbol">)</a> <a id="30940" class="Symbol">=</a> <a id="30942" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="30949" href="TypeTopology.CompactTypes.html#30937" class="Bound">a</a>

   <a id="30955" href="TypeTopology.CompactTypes.html#30955" class="Function">ϕ</a> <a id="30957" class="Symbol">:</a> <a id="30959" href="TypeTopology.CompactTypes.html#30675" class="Bound">P</a> <a id="30961" class="Symbol">→</a> <a id="30963" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="30965" href="TypeTopology.CompactTypes.html#30699" class="Function">A</a>
   <a id="30970" href="TypeTopology.CompactTypes.html#30955" class="Function">ϕ</a> <a id="30972" href="TypeTopology.CompactTypes.html#30972" class="Bound">p</a> <a id="30974" class="Symbol">=</a> <a id="30976" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="30978" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="30982" href="TypeTopology.CompactTypes.html#30972" class="Bound">p</a> <a id="30984" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30986" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="30988" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

   <a id="30994" href="TypeTopology.CompactTypes.html#30994" class="Function">γ</a> <a id="30996" class="Symbol">:</a> <a id="30998" href="Notation.General.html#3219" class="Function">type-of</a> <a id="31006" href="TypeTopology.CompactTypes.html#30836" class="Function">β</a> <a id="31008" class="Symbol">→</a> <a id="31010" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="31023" href="TypeTopology.CompactTypes.html#30675" class="Bound">P</a>
   <a id="31028" href="TypeTopology.CompactTypes.html#30994" class="Function">γ</a> <a id="31030" class="Symbol">(</a><a id="31031" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31035" href="TypeTopology.CompactTypes.html#31035" class="Bound">e</a><a id="31036" class="Symbol">)</a> <a id="31038" class="Symbol">=</a> <a id="31040" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31044" class="Symbol">(</a><a id="31045" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="31052" href="TypeTopology.CompactTypes.html#30678" class="Bound">i</a> <a id="31054" href="TypeTopology.CompactTypes.html#30890" class="Function">δ</a> <a id="31056" href="TypeTopology.CompactTypes.html#31035" class="Bound">e</a><a id="31057" class="Symbol">)</a>
   <a id="31062" href="TypeTopology.CompactTypes.html#30994" class="Function">γ</a> <a id="31064" class="Symbol">(</a><a id="31065" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31069" href="TypeTopology.CompactTypes.html#31069" class="Bound">ν</a><a id="31070" class="Symbol">)</a> <a id="31072" class="Symbol">=</a> <a id="31074" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31078" class="Symbol">(</a><a id="31079" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="31094" href="TypeTopology.CompactTypes.html#30955" class="Function">ϕ</a> <a id="31096" href="TypeTopology.CompactTypes.html#31069" class="Bound">ν</a><a id="31097" class="Symbol">)</a>

<a id="31100" class="Markup">\end{code}</a><a id="31110" class="Background">

Added 10th December 2019.

</a><a id="31139" class="Markup">\begin{code}</a>

<a id="is-Compact∙"></a><a id="31153" href="TypeTopology.CompactTypes.html#31153" class="Function">is-Compact∙</a> <a id="31165" class="Symbol">:</a> <a id="31167" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="31169" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31171" class="Symbol">→</a> <a id="31173" class="Symbol">{</a><a id="31174" href="TypeTopology.CompactTypes.html#31174" class="Bound">𝓥</a> <a id="31176" class="Symbol">:</a> <a id="31178" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="31186" class="Symbol">}</a> <a id="31188" class="Symbol">→</a> <a id="31190" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="31192" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="31194" class="Symbol">(</a><a id="31195" href="TypeTopology.CompactTypes.html#31174" class="Bound">𝓥</a> <a id="31197" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="31198" class="Symbol">)</a> <a id="31200" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="31202" href="TypeTopology.CompactTypes.html#31153" class="Function">is-Compact∙</a> <a id="31214" class="Symbol">{</a><a id="31215" href="TypeTopology.CompactTypes.html#31215" class="Bound">𝓤</a><a id="31216" class="Symbol">}</a> <a id="31218" href="TypeTopology.CompactTypes.html#31218" class="Bound">X</a> <a id="31220" class="Symbol">{</a><a id="31221" href="TypeTopology.CompactTypes.html#31221" class="Bound">𝓥</a><a id="31222" class="Symbol">}</a> <a id="31224" class="Symbol">=</a> <a id="31226" class="Symbol">(</a><a id="31227" href="TypeTopology.CompactTypes.html#31227" class="Bound">A</a> <a id="31229" class="Symbol">:</a> <a id="31231" href="TypeTopology.CompactTypes.html#31218" class="Bound">X</a> <a id="31233" class="Symbol">→</a> <a id="31235" href="TypeTopology.CompactTypes.html#31221" class="Bound">𝓥</a> <a id="31237" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31239" class="Symbol">)</a> <a id="31241" class="Symbol">→</a> <a id="31243" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="31259" href="TypeTopology.CompactTypes.html#31227" class="Bound">A</a> <a id="31261" class="Symbol">→</a> <a id="31263" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31265" href="TypeTopology.CompactTypes.html#31265" class="Bound">x₀</a> <a id="31268" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31270" href="TypeTopology.CompactTypes.html#31218" class="Bound">X</a> <a id="31272" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="31274" class="Symbol">(</a><a id="31275" href="TypeTopology.CompactTypes.html#31227" class="Bound">A</a> <a id="31277" href="TypeTopology.CompactTypes.html#31265" class="Bound">x₀</a> <a id="31280" class="Symbol">→</a> <a id="31282" class="Symbol">(</a><a id="31283" href="TypeTopology.CompactTypes.html#31283" class="Bound">x</a> <a id="31285" class="Symbol">:</a> <a id="31287" href="TypeTopology.CompactTypes.html#31218" class="Bound">X</a><a id="31288" class="Symbol">)</a> <a id="31290" class="Symbol">→</a> <a id="31292" href="TypeTopology.CompactTypes.html#31227" class="Bound">A</a> <a id="31294" href="TypeTopology.CompactTypes.html#31283" class="Bound">x</a><a id="31295" class="Symbol">)</a>

<a id="Compact-pointed-gives-Compact∙"></a><a id="31298" href="TypeTopology.CompactTypes.html#31298" class="Function">Compact-pointed-gives-Compact∙</a> <a id="31329" class="Symbol">:</a> <a id="31331" class="Symbol">{</a><a id="31332" href="TypeTopology.CompactTypes.html#31332" class="Bound">X</a> <a id="31334" class="Symbol">:</a> <a id="31336" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="31338" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31340" class="Symbol">}</a> <a id="31342" class="Symbol">→</a> <a id="31344" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="31355" href="TypeTopology.CompactTypes.html#31332" class="Bound">X</a> <a id="31357" class="Symbol">{</a><a id="31358" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="31359" class="Symbol">}</a> <a id="31361" class="Symbol">→</a> <a id="31363" href="TypeTopology.CompactTypes.html#31332" class="Bound">X</a> <a id="31365" class="Symbol">→</a> <a id="31367" href="TypeTopology.CompactTypes.html#31153" class="Function">is-Compact∙</a> <a id="31379" href="TypeTopology.CompactTypes.html#31332" class="Bound">X</a> <a id="31381" class="Symbol">{</a><a id="31382" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="31383" class="Symbol">}</a>
<a id="31385" href="TypeTopology.CompactTypes.html#31298" class="Function">Compact-pointed-gives-Compact∙</a> <a id="31416" class="Symbol">{</a><a id="31417" href="TypeTopology.CompactTypes.html#31417" class="Bound">𝓤</a><a id="31418" class="Symbol">}</a> <a id="31420" class="Symbol">{</a><a id="31421" href="TypeTopology.CompactTypes.html#31421" class="Bound">𝓥</a><a id="31422" class="Symbol">}</a> <a id="31424" class="Symbol">{</a><a id="31425" href="TypeTopology.CompactTypes.html#31425" class="Bound">X</a><a id="31426" class="Symbol">}</a> <a id="31428" href="TypeTopology.CompactTypes.html#31428" class="Bound">c</a> <a id="31430" href="TypeTopology.CompactTypes.html#31430" class="Bound">x₀</a> <a id="31433" href="TypeTopology.CompactTypes.html#31433" class="Bound">A</a> <a id="31435" href="TypeTopology.CompactTypes.html#31435" class="Bound">δ</a> <a id="31437" class="Symbol">=</a> <a id="31439" href="TypeTopology.CompactTypes.html#31558" class="Function">γ</a> <a id="31441" class="Symbol">(</a><a id="31442" href="TypeTopology.CompactTypes.html#31428" class="Bound">c</a> <a id="31444" href="TypeTopology.CompactTypes.html#31460" class="Function">A&#39;</a> <a id="31447" href="TypeTopology.CompactTypes.html#31491" class="Function">δ&#39;</a><a id="31449" class="Symbol">)</a>
 <a id="31452" class="Keyword">where</a>
  <a id="31460" href="TypeTopology.CompactTypes.html#31460" class="Function">A&#39;</a> <a id="31463" class="Symbol">:</a> <a id="31465" href="TypeTopology.CompactTypes.html#31425" class="Bound">X</a> <a id="31467" class="Symbol">→</a> <a id="31469" href="TypeTopology.CompactTypes.html#31421" class="Bound">𝓥</a> <a id="31471" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="31475" href="TypeTopology.CompactTypes.html#31460" class="Function">A&#39;</a> <a id="31478" href="TypeTopology.CompactTypes.html#31478" class="Bound">x</a> <a id="31480" class="Symbol">=</a> <a id="31482" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="31484" href="TypeTopology.CompactTypes.html#31433" class="Bound">A</a> <a id="31486" href="TypeTopology.CompactTypes.html#31478" class="Bound">x</a>

  <a id="31491" href="TypeTopology.CompactTypes.html#31491" class="Function">δ&#39;</a> <a id="31494" class="Symbol">:</a> <a id="31496" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="31512" href="TypeTopology.CompactTypes.html#31460" class="Function">A&#39;</a>
  <a id="31517" href="TypeTopology.CompactTypes.html#31491" class="Function">δ&#39;</a> <a id="31520" href="TypeTopology.CompactTypes.html#31520" class="Bound">x</a> <a id="31522" class="Symbol">=</a> <a id="31524" href="NotionsOfDecidability.Decidable.html#5319" class="Function">¬-preserves-decidability</a> <a id="31549" class="Symbol">(</a><a id="31550" href="TypeTopology.CompactTypes.html#31435" class="Bound">δ</a> <a id="31552" href="TypeTopology.CompactTypes.html#31520" class="Bound">x</a><a id="31553" class="Symbol">)</a>

  <a id="31558" href="TypeTopology.CompactTypes.html#31558" class="Function">γ</a> <a id="31560" class="Symbol">:</a> <a id="31562" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="31575" class="Symbol">(</a><a id="31576" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="31578" href="TypeTopology.CompactTypes.html#31460" class="Function">A&#39;</a><a id="31580" class="Symbol">)</a> <a id="31582" class="Symbol">→</a> <a id="31584" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31586" href="TypeTopology.CompactTypes.html#31586" class="Bound">x₀</a> <a id="31589" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31591" href="TypeTopology.CompactTypes.html#31425" class="Bound">X</a> <a id="31593" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="31595" class="Symbol">(</a><a id="31596" href="TypeTopology.CompactTypes.html#31433" class="Bound">A</a> <a id="31598" href="TypeTopology.CompactTypes.html#31586" class="Bound">x₀</a> <a id="31601" class="Symbol">→</a> <a id="31603" class="Symbol">(</a><a id="31604" href="TypeTopology.CompactTypes.html#31604" class="Bound">x</a> <a id="31606" class="Symbol">:</a> <a id="31608" href="TypeTopology.CompactTypes.html#31425" class="Bound">X</a><a id="31609" class="Symbol">)</a> <a id="31611" class="Symbol">→</a> <a id="31613" href="TypeTopology.CompactTypes.html#31433" class="Bound">A</a> <a id="31615" href="TypeTopology.CompactTypes.html#31604" class="Bound">x</a><a id="31616" class="Symbol">)</a>
  <a id="31620" href="TypeTopology.CompactTypes.html#31558" class="Function">γ</a> <a id="31622" class="Symbol">(</a><a id="31623" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="31627" class="Symbol">(</a><a id="31628" href="TypeTopology.CompactTypes.html#31628" class="Bound">x</a> <a id="31630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31632" href="TypeTopology.CompactTypes.html#31632" class="Bound">u</a><a id="31633" class="Symbol">))</a> <a id="31636" class="Symbol">=</a> <a id="31638" href="TypeTopology.CompactTypes.html#31628" class="Bound">x</a>  <a id="31641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31643" class="Symbol">(λ</a> <a id="31646" class="Symbol">(</a><a id="31647" href="TypeTopology.CompactTypes.html#31647" class="Bound">a</a> <a id="31649" class="Symbol">:</a> <a id="31651" href="TypeTopology.CompactTypes.html#31433" class="Bound">A</a> <a id="31653" href="TypeTopology.CompactTypes.html#31628" class="Bound">x</a><a id="31654" class="Symbol">)</a> <a id="31656" class="Symbol">→</a> <a id="31658" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="31665" class="Symbol">(</a><a id="31666" href="TypeTopology.CompactTypes.html#31632" class="Bound">u</a> <a id="31668" href="TypeTopology.CompactTypes.html#31647" class="Bound">a</a><a id="31669" class="Symbol">))</a>
  <a id="31674" href="TypeTopology.CompactTypes.html#31558" class="Function">γ</a> <a id="31676" class="Symbol">(</a><a id="31677" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="31681" href="TypeTopology.CompactTypes.html#31681" class="Bound">v</a><a id="31682" class="Symbol">)</a>       <a id="31690" class="Symbol">=</a> <a id="31692" href="TypeTopology.CompactTypes.html#31430" class="Bound">x₀</a> <a id="31695" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31697" class="Symbol">(λ</a> <a id="31700" class="Symbol">(</a><a id="31701" href="TypeTopology.CompactTypes.html#31701" class="Bound">a</a> <a id="31703" class="Symbol">:</a> <a id="31705" href="TypeTopology.CompactTypes.html#31433" class="Bound">A</a> <a id="31707" href="TypeTopology.CompactTypes.html#31430" class="Bound">x₀</a><a id="31709" class="Symbol">)</a> <a id="31711" class="Symbol">(</a><a id="31712" href="TypeTopology.CompactTypes.html#31712" class="Bound">x</a> <a id="31714" class="Symbol">:</a> <a id="31716" href="TypeTopology.CompactTypes.html#31425" class="Bound">X</a><a id="31717" class="Symbol">)</a> <a id="31719" class="Symbol">→</a> <a id="31721" href="NotionsOfDecidability.Decidable.html#306" class="Function">¬¬-elim</a> <a id="31729" class="Symbol">(</a><a id="31730" href="TypeTopology.CompactTypes.html#31435" class="Bound">δ</a> <a id="31732" href="TypeTopology.CompactTypes.html#31712" class="Bound">x</a><a id="31733" class="Symbol">)</a> <a id="31735" class="Symbol">λ</a> <a id="31737" class="Symbol">(</a><a id="31738" href="TypeTopology.CompactTypes.html#31738" class="Bound">φ</a> <a id="31740" class="Symbol">:</a> <a id="31742" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="31744" href="TypeTopology.CompactTypes.html#31433" class="Bound">A</a> <a id="31746" href="TypeTopology.CompactTypes.html#31712" class="Bound">x</a><a id="31747" class="Symbol">)</a> <a id="31749" class="Symbol">→</a> <a id="31751" href="TypeTopology.CompactTypes.html#31681" class="Bound">v</a> <a id="31753" class="Symbol">(</a><a id="31754" href="TypeTopology.CompactTypes.html#31712" class="Bound">x</a> <a id="31756" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31758" href="TypeTopology.CompactTypes.html#31738" class="Bound">φ</a><a id="31759" class="Symbol">))</a>


<a id="Compact∙-gives-Compact"></a><a id="31764" href="TypeTopology.CompactTypes.html#31764" class="Function">Compact∙-gives-Compact</a> <a id="31787" class="Symbol">:</a> <a id="31789" class="Symbol">{</a><a id="31790" href="TypeTopology.CompactTypes.html#31790" class="Bound">X</a> <a id="31792" class="Symbol">:</a> <a id="31794" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="31796" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31798" class="Symbol">}</a> <a id="31800" class="Symbol">→</a> <a id="31802" href="TypeTopology.CompactTypes.html#31153" class="Function">is-Compact∙</a> <a id="31814" href="TypeTopology.CompactTypes.html#31790" class="Bound">X</a> <a id="31816" class="Symbol">{</a><a id="31817" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="31818" class="Symbol">}</a> <a id="31820" class="Symbol">→</a> <a id="31822" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="31833" href="TypeTopology.CompactTypes.html#31790" class="Bound">X</a> <a id="31835" class="Symbol">{</a><a id="31836" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="31837" class="Symbol">}</a>
<a id="31839" href="TypeTopology.CompactTypes.html#31764" class="Function">Compact∙-gives-Compact</a> <a id="31862" class="Symbol">{</a><a id="31863" href="TypeTopology.CompactTypes.html#31863" class="Bound">𝓤</a><a id="31864" class="Symbol">}</a> <a id="31866" class="Symbol">{</a><a id="31867" href="TypeTopology.CompactTypes.html#31867" class="Bound">𝓥</a><a id="31868" class="Symbol">}</a> <a id="31870" class="Symbol">{</a><a id="31871" href="TypeTopology.CompactTypes.html#31871" class="Bound">X</a><a id="31872" class="Symbol">}</a> <a id="31874" href="TypeTopology.CompactTypes.html#31874" class="Bound">ε</a> <a id="31876" href="TypeTopology.CompactTypes.html#31876" class="Bound">A</a> <a id="31878" href="TypeTopology.CompactTypes.html#31878" class="Bound">δ</a> <a id="31880" class="Symbol">=</a> <a id="31882" href="TypeTopology.CompactTypes.html#32079" class="Function">γ</a> <a id="31884" class="Symbol">(</a><a id="31885" href="TypeTopology.CompactTypes.html#31878" class="Bound">δ</a> <a id="31887" href="TypeTopology.CompactTypes.html#32006" class="Function">x₀</a><a id="31889" class="Symbol">)</a>
 <a id="31892" class="Keyword">where</a>
  <a id="31900" href="TypeTopology.CompactTypes.html#31900" class="Function">l</a> <a id="31902" class="Symbol">:</a> <a id="31904" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31906" href="TypeTopology.CompactTypes.html#31906" class="Bound">x₀</a> <a id="31909" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31911" href="TypeTopology.CompactTypes.html#31871" class="Bound">X</a> <a id="31913" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="31915" class="Symbol">(</a><a id="31916" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="31918" href="TypeTopology.CompactTypes.html#31876" class="Bound">A</a> <a id="31920" href="TypeTopology.CompactTypes.html#31906" class="Bound">x₀</a> <a id="31923" class="Symbol">→</a> <a id="31925" class="Symbol">(</a><a id="31926" href="TypeTopology.CompactTypes.html#31926" class="Bound">x</a> <a id="31928" class="Symbol">:</a> <a id="31930" href="TypeTopology.CompactTypes.html#31871" class="Bound">X</a><a id="31931" class="Symbol">)</a> <a id="31933" class="Symbol">→</a> <a id="31935" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="31937" href="TypeTopology.CompactTypes.html#31876" class="Bound">A</a> <a id="31939" href="TypeTopology.CompactTypes.html#31926" class="Bound">x</a><a id="31940" class="Symbol">)</a>
  <a id="31944" href="TypeTopology.CompactTypes.html#31900" class="Function">l</a> <a id="31946" class="Symbol">=</a> <a id="31948" href="TypeTopology.CompactTypes.html#31874" class="Bound">ε</a> <a id="31950" class="Symbol">(λ</a> <a id="31953" href="TypeTopology.CompactTypes.html#31953" class="Bound">x</a> <a id="31955" class="Symbol">→</a> <a id="31957" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="31959" href="TypeTopology.CompactTypes.html#31876" class="Bound">A</a> <a id="31961" href="TypeTopology.CompactTypes.html#31953" class="Bound">x</a><a id="31962" class="Symbol">)</a> <a id="31964" class="Symbol">(λ</a> <a id="31967" href="TypeTopology.CompactTypes.html#31967" class="Bound">x</a> <a id="31969" class="Symbol">→</a> <a id="31971" href="NotionsOfDecidability.Decidable.html#5319" class="Function">¬-preserves-decidability</a> <a id="31996" class="Symbol">(</a><a id="31997" href="TypeTopology.CompactTypes.html#31878" class="Bound">δ</a> <a id="31999" href="TypeTopology.CompactTypes.html#31967" class="Bound">x</a><a id="32000" class="Symbol">))</a>

  <a id="32006" href="TypeTopology.CompactTypes.html#32006" class="Function">x₀</a> <a id="32009" class="Symbol">:</a> <a id="32011" href="TypeTopology.CompactTypes.html#31871" class="Bound">X</a>
  <a id="32015" href="TypeTopology.CompactTypes.html#32006" class="Function">x₀</a> <a id="32018" class="Symbol">=</a> <a id="32020" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="32024" href="TypeTopology.CompactTypes.html#31900" class="Function">l</a>

  <a id="32029" href="TypeTopology.CompactTypes.html#32029" class="Function">i</a> <a id="32031" class="Symbol">:</a> <a id="32033" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="32035" href="TypeTopology.CompactTypes.html#31876" class="Bound">A</a> <a id="32037" href="TypeTopology.CompactTypes.html#32006" class="Function">x₀</a> <a id="32040" class="Symbol">→</a> <a id="32042" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="32044" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="32046" href="TypeTopology.CompactTypes.html#31876" class="Bound">A</a>
  <a id="32050" href="TypeTopology.CompactTypes.html#32029" class="Function">i</a> <a id="32052" href="TypeTopology.CompactTypes.html#32052" class="Bound">u</a> <a id="32054" class="Symbol">(</a><a id="32055" href="TypeTopology.CompactTypes.html#32055" class="Bound">x</a> <a id="32057" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32059" href="TypeTopology.CompactTypes.html#32059" class="Bound">a</a><a id="32060" class="Symbol">)</a> <a id="32062" class="Symbol">=</a> <a id="32064" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="32068" href="TypeTopology.CompactTypes.html#31900" class="Function">l</a> <a id="32070" href="TypeTopology.CompactTypes.html#32052" class="Bound">u</a> <a id="32072" href="TypeTopology.CompactTypes.html#32055" class="Bound">x</a> <a id="32074" href="TypeTopology.CompactTypes.html#32059" class="Bound">a</a>

  <a id="32079" href="TypeTopology.CompactTypes.html#32079" class="Function">γ</a> <a id="32081" class="Symbol">:</a> <a id="32083" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="32096" class="Symbol">(</a><a id="32097" href="TypeTopology.CompactTypes.html#31876" class="Bound">A</a> <a id="32099" href="TypeTopology.CompactTypes.html#32006" class="Function">x₀</a><a id="32101" class="Symbol">)</a> <a id="32103" class="Symbol">→</a> <a id="32105" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="32118" class="Symbol">(</a><a id="32119" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="32121" href="TypeTopology.CompactTypes.html#31876" class="Bound">A</a><a id="32122" class="Symbol">)</a>
  <a id="32126" href="TypeTopology.CompactTypes.html#32079" class="Function">γ</a> <a id="32128" class="Symbol">(</a><a id="32129" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="32133" href="TypeTopology.CompactTypes.html#32133" class="Bound">a</a><a id="32134" class="Symbol">)</a> <a id="32136" class="Symbol">=</a> <a id="32138" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="32142" class="Symbol">(</a><a id="32143" href="TypeTopology.CompactTypes.html#32006" class="Function">x₀</a> <a id="32146" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32148" href="TypeTopology.CompactTypes.html#32133" class="Bound">a</a><a id="32149" class="Symbol">)</a>
  <a id="32153" href="TypeTopology.CompactTypes.html#32079" class="Function">γ</a> <a id="32155" class="Symbol">(</a><a id="32156" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="32160" href="TypeTopology.CompactTypes.html#32160" class="Bound">u</a><a id="32161" class="Symbol">)</a> <a id="32163" class="Symbol">=</a> <a id="32165" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="32169" class="Symbol">(</a><a id="32170" href="TypeTopology.CompactTypes.html#32029" class="Function">i</a> <a id="32172" href="TypeTopology.CompactTypes.html#32160" class="Bound">u</a><a id="32173" class="Symbol">)</a>

<a id="Compact∙-gives-pointed"></a><a id="32176" href="TypeTopology.CompactTypes.html#32176" class="Function">Compact∙-gives-pointed</a> <a id="32199" class="Symbol">:</a> <a id="32201" class="Symbol">{</a><a id="32202" href="TypeTopology.CompactTypes.html#32202" class="Bound">X</a> <a id="32204" class="Symbol">:</a> <a id="32206" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="32208" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32210" class="Symbol">}</a> <a id="32212" class="Symbol">→</a> <a id="32214" href="TypeTopology.CompactTypes.html#31153" class="Function">is-Compact∙</a> <a id="32226" href="TypeTopology.CompactTypes.html#32202" class="Bound">X</a> <a id="32228" class="Symbol">{</a><a id="32229" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="32230" class="Symbol">}</a> <a id="32232" class="Symbol">→</a> <a id="32234" href="TypeTopology.CompactTypes.html#32202" class="Bound">X</a>
<a id="32236" href="TypeTopology.CompactTypes.html#32176" class="Function">Compact∙-gives-pointed</a> <a id="32259" href="TypeTopology.CompactTypes.html#32259" class="Bound">ε</a> <a id="32261" class="Symbol">=</a> <a id="32263" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="32267" class="Symbol">(</a><a id="32268" href="TypeTopology.CompactTypes.html#32259" class="Bound">ε</a> <a id="32270" class="Symbol">(λ</a> <a id="32273" href="TypeTopology.CompactTypes.html#32273" class="Bound">x</a> <a id="32275" class="Symbol">→</a> <a id="32277" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="32278" class="Symbol">)</a> <a id="32280" class="Symbol">(λ</a> <a id="32283" href="TypeTopology.CompactTypes.html#32283" class="Bound">x</a> <a id="32285" class="Symbol">→</a> <a id="32287" href="NotionsOfDecidability.Decidable.html#1442" class="Function">𝟘-is-decidable</a><a id="32301" class="Symbol">))</a>

<a id="32305" class="Markup">\end{code}</a><a id="32315" class="Background">

Based on what was done in the module TypeTopology.WeaklyCompactTypes before:

</a><a id="32395" class="Markup">\begin{code}</a>

<a id="Compact-types-are-decidable"></a><a id="32409" href="TypeTopology.CompactTypes.html#32409" class="Function">Compact-types-are-decidable</a> <a id="32437" class="Symbol">:</a> <a id="32439" class="Symbol">(</a><a id="32440" href="TypeTopology.CompactTypes.html#32440" class="Bound">X</a> <a id="32442" class="Symbol">:</a> <a id="32444" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="32446" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32448" class="Symbol">)</a> <a id="32450" class="Symbol">→</a> <a id="32452" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="32463" href="TypeTopology.CompactTypes.html#32440" class="Bound">X</a> <a id="32465" class="Symbol">→</a> <a id="32467" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="32480" href="TypeTopology.CompactTypes.html#32440" class="Bound">X</a>
<a id="32482" href="TypeTopology.CompactTypes.html#32409" class="Function">Compact-types-are-decidable</a> <a id="32510" href="TypeTopology.CompactTypes.html#32510" class="Bound">X</a> <a id="32512" href="TypeTopology.CompactTypes.html#32512" class="Bound">c</a> <a id="32514" class="Symbol">=</a> <a id="32516" href="TypeTopology.CompactTypes.html#32762" class="Function">γ</a>
 <a id="32519" class="Keyword">where</a>
  <a id="32527" href="TypeTopology.CompactTypes.html#32527" class="Function">A</a> <a id="32529" class="Symbol">:</a> <a id="32531" href="TypeTopology.CompactTypes.html#32510" class="Bound">X</a> <a id="32533" class="Symbol">→</a> <a id="32535" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="32538" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="32542" href="TypeTopology.CompactTypes.html#32527" class="Function">A</a> <a id="32544" class="Symbol">_</a> <a id="32546" class="Symbol">=</a> <a id="32548" href="MLTT.Unit.html#129" class="Record">𝟙</a>

  <a id="32553" href="TypeTopology.CompactTypes.html#32553" class="Function">δ</a> <a id="32555" class="Symbol">:</a> <a id="32557" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="32573" href="TypeTopology.CompactTypes.html#32527" class="Function">A</a>
  <a id="32577" href="TypeTopology.CompactTypes.html#32553" class="Function">δ</a> <a id="32579" class="Symbol">_</a> <a id="32581" class="Symbol">=</a> <a id="32583" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="32587" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="32592" href="TypeTopology.CompactTypes.html#32592" class="Function">a</a> <a id="32594" class="Symbol">:</a> <a id="32596" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="32609" class="Symbol">(</a><a id="32610" href="TypeTopology.CompactTypes.html#32510" class="Bound">X</a> <a id="32612" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="32614" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="32615" class="Symbol">)</a>
  <a id="32619" href="TypeTopology.CompactTypes.html#32592" class="Function">a</a> <a id="32621" class="Symbol">=</a> <a id="32623" href="TypeTopology.CompactTypes.html#32512" class="Bound">c</a> <a id="32625" href="TypeTopology.CompactTypes.html#32527" class="Function">A</a> <a id="32627" href="TypeTopology.CompactTypes.html#32553" class="Function">δ</a>

  <a id="32632" href="TypeTopology.CompactTypes.html#32632" class="Function">f</a> <a id="32634" class="Symbol">:</a> <a id="32636" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="32649" class="Symbol">(</a><a id="32650" href="TypeTopology.CompactTypes.html#32510" class="Bound">X</a> <a id="32652" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="32654" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="32655" class="Symbol">)</a> <a id="32657" class="Symbol">→</a> <a id="32659" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="32672" href="TypeTopology.CompactTypes.html#32510" class="Bound">X</a>
  <a id="32676" href="TypeTopology.CompactTypes.html#32632" class="Function">f</a> <a id="32678" class="Symbol">(</a><a id="32679" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="32683" class="Symbol">(</a><a id="32684" href="TypeTopology.CompactTypes.html#32684" class="Bound">x</a> <a id="32686" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32688" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="32689" class="Symbol">))</a> <a id="32692" class="Symbol">=</a> <a id="32694" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="32698" href="TypeTopology.CompactTypes.html#32684" class="Bound">x</a>
  <a id="32702" href="TypeTopology.CompactTypes.html#32632" class="Function">f</a> <a id="32704" class="Symbol">(</a><a id="32705" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="32709" href="TypeTopology.CompactTypes.html#32709" class="Bound">ν</a><a id="32710" class="Symbol">)</a>       <a id="32718" class="Symbol">=</a> <a id="32720" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="32724" class="Symbol">(</a><a id="32725" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="32740" class="Symbol">(λ</a> <a id="32743" href="TypeTopology.CompactTypes.html#32743" class="Bound">x</a> <a id="32745" class="Symbol">→</a> <a id="32747" class="Symbol">(</a><a id="32748" href="TypeTopology.CompactTypes.html#32743" class="Bound">x</a> <a id="32750" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32752" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="32753" class="Symbol">))</a> <a id="32756" href="TypeTopology.CompactTypes.html#32709" class="Bound">ν</a><a id="32757" class="Symbol">)</a>

  <a id="32762" href="TypeTopology.CompactTypes.html#32762" class="Function">γ</a> <a id="32764" class="Symbol">:</a> <a id="32766" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="32779" href="TypeTopology.CompactTypes.html#32510" class="Bound">X</a>
  <a id="32783" href="TypeTopology.CompactTypes.html#32762" class="Function">γ</a> <a id="32785" class="Symbol">=</a> <a id="32787" href="TypeTopology.CompactTypes.html#32632" class="Function">f</a> <a id="32789" href="TypeTopology.CompactTypes.html#32592" class="Function">a</a>

<a id="discrete-to-power-Compact-is-discrete&#39;"></a><a id="32792" href="TypeTopology.CompactTypes.html#32792" class="Function">discrete-to-power-Compact-is-discrete&#39;</a> <a id="32831" class="Symbol">:</a> <a id="32833" href="UF.FunExt.html#851" class="Function">funext</a> <a id="32840" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="32842" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                                      <a id="32882" class="Symbol">→</a> <a id="32884" class="Symbol">{</a><a id="32885" href="TypeTopology.CompactTypes.html#32885" class="Bound">X</a> <a id="32887" class="Symbol">:</a> <a id="32889" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="32891" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32893" class="Symbol">}</a> <a id="32895" class="Symbol">{</a><a id="32896" href="TypeTopology.CompactTypes.html#32896" class="Bound">Y</a> <a id="32898" class="Symbol">:</a> <a id="32900" href="TypeTopology.CompactTypes.html#32885" class="Bound">X</a> <a id="32902" class="Symbol">→</a> <a id="32904" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="32906" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32908" class="Symbol">}</a>
                                      <a id="32948" class="Symbol">→</a> <a id="32950" href="TypeTopology.CompactTypes.html#23749" class="Function">is-Π-Compact</a> <a id="32963" href="TypeTopology.CompactTypes.html#32885" class="Bound">X</a>
                                      <a id="33003" class="Symbol">→</a> <a id="33005" class="Symbol">((</a><a id="33007" href="TypeTopology.CompactTypes.html#33007" class="Bound">x</a> <a id="33009" class="Symbol">:</a> <a id="33011" href="TypeTopology.CompactTypes.html#32885" class="Bound">X</a><a id="33012" class="Symbol">)</a> <a id="33014" class="Symbol">→</a> <a id="33016" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="33028" class="Symbol">(</a><a id="33029" href="TypeTopology.CompactTypes.html#32896" class="Bound">Y</a> <a id="33031" href="TypeTopology.CompactTypes.html#33007" class="Bound">x</a><a id="33032" class="Symbol">))</a>
                                      <a id="33073" class="Symbol">→</a> <a id="33075" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="33087" class="Symbol">(</a><a id="33088" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="33090" href="TypeTopology.CompactTypes.html#32896" class="Bound">Y</a><a id="33091" class="Symbol">)</a>
<a id="33093" href="TypeTopology.CompactTypes.html#32792" class="Function">discrete-to-power-Compact-is-discrete&#39;</a> <a id="33132" class="Symbol">{</a><a id="33133" href="TypeTopology.CompactTypes.html#33133" class="Bound">𝓤</a><a id="33134" class="Symbol">}</a> <a id="33136" class="Symbol">{</a><a id="33137" href="TypeTopology.CompactTypes.html#33137" class="Bound">𝓥</a><a id="33138" class="Symbol">}</a> <a id="33140" href="TypeTopology.CompactTypes.html#33140" class="Bound">fe</a> <a id="33143" class="Symbol">{</a><a id="33144" href="TypeTopology.CompactTypes.html#33144" class="Bound">X</a><a id="33145" class="Symbol">}</a> <a id="33147" class="Symbol">{</a><a id="33148" href="TypeTopology.CompactTypes.html#33148" class="Bound">Y</a><a id="33149" class="Symbol">}</a> <a id="33151" href="TypeTopology.CompactTypes.html#33151" class="Bound">c</a> <a id="33153" href="TypeTopology.CompactTypes.html#33153" class="Bound">d</a> <a id="33155" href="TypeTopology.CompactTypes.html#33155" class="Bound">f</a> <a id="33157" href="TypeTopology.CompactTypes.html#33157" class="Bound">g</a> <a id="33159" class="Symbol">=</a> <a id="33161" href="TypeTopology.CompactTypes.html#33429" class="Function">γ</a>
 <a id="33164" class="Keyword">where</a>
  <a id="33172" href="TypeTopology.CompactTypes.html#33172" class="Function">A</a> <a id="33174" class="Symbol">:</a> <a id="33176" href="TypeTopology.CompactTypes.html#33144" class="Bound">X</a> <a id="33178" class="Symbol">→</a> <a id="33180" href="TypeTopology.CompactTypes.html#33137" class="Bound">𝓥</a> <a id="33182" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="33186" href="TypeTopology.CompactTypes.html#33172" class="Function">A</a> <a id="33188" href="TypeTopology.CompactTypes.html#33188" class="Bound">x</a> <a id="33190" class="Symbol">=</a> <a id="33192" href="TypeTopology.CompactTypes.html#33155" class="Bound">f</a> <a id="33194" href="TypeTopology.CompactTypes.html#33188" class="Bound">x</a> <a id="33196" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33198" href="TypeTopology.CompactTypes.html#33157" class="Bound">g</a> <a id="33200" href="TypeTopology.CompactTypes.html#33188" class="Bound">x</a>

  <a id="33205" href="TypeTopology.CompactTypes.html#33205" class="Function">a</a> <a id="33207" class="Symbol">:</a> <a id="33209" class="Symbol">(</a><a id="33210" href="TypeTopology.CompactTypes.html#33210" class="Bound">x</a> <a id="33212" class="Symbol">:</a> <a id="33214" href="TypeTopology.CompactTypes.html#33144" class="Bound">X</a><a id="33215" class="Symbol">)</a> <a id="33217" class="Symbol">→</a> <a id="33219" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="33232" class="Symbol">(</a><a id="33233" href="TypeTopology.CompactTypes.html#33172" class="Function">A</a> <a id="33235" href="TypeTopology.CompactTypes.html#33210" class="Bound">x</a><a id="33236" class="Symbol">)</a>
  <a id="33240" href="TypeTopology.CompactTypes.html#33205" class="Function">a</a> <a id="33242" href="TypeTopology.CompactTypes.html#33242" class="Bound">x</a> <a id="33244" class="Symbol">=</a> <a id="33246" href="TypeTopology.CompactTypes.html#33153" class="Bound">d</a> <a id="33248" href="TypeTopology.CompactTypes.html#33242" class="Bound">x</a> <a id="33250" class="Symbol">(</a><a id="33251" href="TypeTopology.CompactTypes.html#33155" class="Bound">f</a> <a id="33253" href="TypeTopology.CompactTypes.html#33242" class="Bound">x</a><a id="33254" class="Symbol">)</a> <a id="33256" class="Symbol">(</a><a id="33257" href="TypeTopology.CompactTypes.html#33157" class="Bound">g</a> <a id="33259" href="TypeTopology.CompactTypes.html#33242" class="Bound">x</a><a id="33260" class="Symbol">)</a>

  <a id="33265" href="TypeTopology.CompactTypes.html#33265" class="Function">b</a> <a id="33267" class="Symbol">:</a> <a id="33269" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="33282" class="Symbol">(</a><a id="33283" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="33285" href="TypeTopology.CompactTypes.html#33172" class="Function">A</a><a id="33286" class="Symbol">)</a>
  <a id="33290" href="TypeTopology.CompactTypes.html#33265" class="Function">b</a> <a id="33292" class="Symbol">=</a> <a id="33294" href="TypeTopology.CompactTypes.html#33151" class="Bound">c</a> <a id="33296" href="TypeTopology.CompactTypes.html#33172" class="Function">A</a> <a id="33298" href="TypeTopology.CompactTypes.html#33205" class="Function">a</a>

  <a id="33303" href="TypeTopology.CompactTypes.html#33303" class="Function">φ</a> <a id="33305" class="Symbol">:</a> <a id="33307" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="33320" class="Symbol">(</a><a id="33321" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="33323" href="TypeTopology.CompactTypes.html#33172" class="Function">A</a><a id="33324" class="Symbol">)</a> <a id="33326" class="Symbol">→</a> <a id="33328" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="33341" class="Symbol">(</a><a id="33342" href="TypeTopology.CompactTypes.html#33155" class="Bound">f</a> <a id="33344" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33346" href="TypeTopology.CompactTypes.html#33157" class="Bound">g</a><a id="33347" class="Symbol">)</a>
  <a id="33351" href="TypeTopology.CompactTypes.html#33303" class="Function">φ</a> <a id="33353" class="Symbol">(</a><a id="33354" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33358" href="TypeTopology.CompactTypes.html#33358" class="Bound">α</a><a id="33359" class="Symbol">)</a> <a id="33361" class="Symbol">=</a> <a id="33363" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33367" class="Symbol">(</a><a id="33368" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="33376" href="TypeTopology.CompactTypes.html#33140" class="Bound">fe</a> <a id="33379" href="TypeTopology.CompactTypes.html#33358" class="Bound">α</a><a id="33380" class="Symbol">)</a>
  <a id="33384" href="TypeTopology.CompactTypes.html#33303" class="Function">φ</a> <a id="33386" class="Symbol">(</a><a id="33387" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33391" href="TypeTopology.CompactTypes.html#33391" class="Bound">ν</a><a id="33392" class="Symbol">)</a> <a id="33394" class="Symbol">=</a> <a id="33396" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33400" class="Symbol">(</a><a id="33401" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="33416" href="UF.Base.html#12002" class="Function">happly</a> <a id="33423" href="TypeTopology.CompactTypes.html#33391" class="Bound">ν</a><a id="33424" class="Symbol">)</a>

  <a id="33429" href="TypeTopology.CompactTypes.html#33429" class="Function">γ</a> <a id="33431" class="Symbol">:</a> <a id="33433" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="33446" class="Symbol">(</a><a id="33447" href="TypeTopology.CompactTypes.html#33155" class="Bound">f</a> <a id="33449" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33451" href="TypeTopology.CompactTypes.html#33157" class="Bound">g</a><a id="33452" class="Symbol">)</a>
  <a id="33456" href="TypeTopology.CompactTypes.html#33429" class="Function">γ</a> <a id="33458" class="Symbol">=</a> <a id="33460" href="TypeTopology.CompactTypes.html#33303" class="Function">φ</a> <a id="33462" href="TypeTopology.CompactTypes.html#33265" class="Function">b</a>

<a id="discrete-to-power-Compact-is-discrete"></a><a id="33465" href="TypeTopology.CompactTypes.html#33465" class="Function">discrete-to-power-Compact-is-discrete</a> <a id="33503" class="Symbol">:</a> <a id="33505" href="UF.FunExt.html#851" class="Function">funext</a> <a id="33512" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="33514" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                                      <a id="33554" class="Symbol">→</a> <a id="33556" class="Symbol">{</a><a id="33557" href="TypeTopology.CompactTypes.html#33557" class="Bound">X</a> <a id="33559" class="Symbol">:</a> <a id="33561" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="33563" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="33565" class="Symbol">}</a> <a id="33567" class="Symbol">{</a><a id="33568" href="TypeTopology.CompactTypes.html#33568" class="Bound">Y</a> <a id="33570" class="Symbol">:</a> <a id="33572" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="33574" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="33576" class="Symbol">}</a>
                                      <a id="33616" class="Symbol">→</a> <a id="33618" href="TypeTopology.CompactTypes.html#23749" class="Function">is-Π-Compact</a> <a id="33631" href="TypeTopology.CompactTypes.html#33557" class="Bound">X</a>
                                      <a id="33671" class="Symbol">→</a> <a id="33673" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="33685" href="TypeTopology.CompactTypes.html#33568" class="Bound">Y</a>
                                      <a id="33725" class="Symbol">→</a> <a id="33727" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="33739" class="Symbol">(</a><a id="33740" href="TypeTopology.CompactTypes.html#33557" class="Bound">X</a> <a id="33742" class="Symbol">→</a> <a id="33744" href="TypeTopology.CompactTypes.html#33568" class="Bound">Y</a><a id="33745" class="Symbol">)</a>
<a id="33747" href="TypeTopology.CompactTypes.html#33465" class="Function">discrete-to-power-Compact-is-discrete</a> <a id="33785" class="Symbol">{</a><a id="33786" href="TypeTopology.CompactTypes.html#33786" class="Bound">𝓤</a><a id="33787" class="Symbol">}</a> <a id="33789" class="Symbol">{</a><a id="33790" href="TypeTopology.CompactTypes.html#33790" class="Bound">𝓥</a><a id="33791" class="Symbol">}</a> <a id="33793" href="TypeTopology.CompactTypes.html#33793" class="Bound">fe</a> <a id="33796" class="Symbol">{</a><a id="33797" href="TypeTopology.CompactTypes.html#33797" class="Bound">X</a><a id="33798" class="Symbol">}</a> <a id="33800" class="Symbol">{</a><a id="33801" href="TypeTopology.CompactTypes.html#33801" class="Bound">Y</a><a id="33802" class="Symbol">}</a> <a id="33804" href="TypeTopology.CompactTypes.html#33804" class="Bound">c</a> <a id="33806" href="TypeTopology.CompactTypes.html#33806" class="Bound">d</a> <a id="33808" class="Symbol">=</a>
 <a id="33811" href="TypeTopology.CompactTypes.html#32792" class="Function">discrete-to-power-Compact-is-discrete&#39;</a> <a id="33850" href="TypeTopology.CompactTypes.html#33793" class="Bound">fe</a> <a id="33853" href="TypeTopology.CompactTypes.html#33804" class="Bound">c</a> <a id="33855" class="Symbol">(λ</a> <a id="33858" href="TypeTopology.CompactTypes.html#33858" class="Bound">_</a> <a id="33860" class="Symbol">→</a> <a id="33862" href="TypeTopology.CompactTypes.html#33806" class="Bound">d</a><a id="33863" class="Symbol">)</a>

<a id="33866" class="Keyword">open</a> <a id="33871" class="Keyword">import</a> <a id="33878" href="TypeTopology.TotallySeparated.html" class="Module">TypeTopology.TotallySeparated</a>

<a id="compact-power-of-𝟚-has-discrete-exponent"></a><a id="33909" href="TypeTopology.CompactTypes.html#33909" class="Function">compact-power-of-𝟚-has-discrete-exponent</a> <a id="33950" class="Symbol">:</a> <a id="33952" class="Symbol">{</a><a id="33953" href="TypeTopology.CompactTypes.html#33953" class="Bound">X</a> <a id="33955" class="Symbol">:</a> <a id="33957" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="33959" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="33961" class="Symbol">}</a>
                                         <a id="34004" class="Symbol">→</a> <a id="34006" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="34027" href="TypeTopology.CompactTypes.html#33953" class="Bound">X</a>
                                         <a id="34070" class="Symbol">→</a> <a id="34072" href="TypeTopology.CompactTypes.html#23749" class="Function">is-Π-Compact</a> <a id="34085" class="Symbol">(</a><a id="34086" href="TypeTopology.CompactTypes.html#33953" class="Bound">X</a> <a id="34088" class="Symbol">→</a> <a id="34090" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="34091" class="Symbol">)</a>
                                         <a id="34134" class="Symbol">→</a> <a id="34136" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="34148" href="TypeTopology.CompactTypes.html#33953" class="Bound">X</a>
<a id="34150" href="TypeTopology.CompactTypes.html#33909" class="Function">compact-power-of-𝟚-has-discrete-exponent</a> <a id="34191" class="Symbol">{</a><a id="34192" href="TypeTopology.CompactTypes.html#34192" class="Bound">𝓤</a><a id="34193" class="Symbol">}</a> <a id="34195" class="Symbol">{</a><a id="34196" href="TypeTopology.CompactTypes.html#34196" class="Bound">X</a><a id="34197" class="Symbol">}</a> <a id="34199" href="TypeTopology.CompactTypes.html#34199" class="Bound">τ</a> <a id="34201" href="TypeTopology.CompactTypes.html#34201" class="Bound">κ</a> <a id="34203" href="TypeTopology.CompactTypes.html#34203" class="Bound">x</a> <a id="34205" href="TypeTopology.CompactTypes.html#34205" class="Bound">y</a> <a id="34207" class="Symbol">=</a> <a id="34209" href="TypeTopology.CompactTypes.html#34502" class="Function">γ</a> <a id="34211" href="TypeTopology.CompactTypes.html#34302" class="Function">δ</a>
 <a id="34214" class="Keyword">where</a>
  <a id="34222" href="TypeTopology.CompactTypes.html#34222" class="Function">d</a> <a id="34224" class="Symbol">:</a> <a id="34226" class="Symbol">(</a><a id="34227" href="TypeTopology.CompactTypes.html#34227" class="Bound">p</a> <a id="34229" class="Symbol">:</a> <a id="34231" href="TypeTopology.CompactTypes.html#34196" class="Bound">X</a> <a id="34233" class="Symbol">→</a> <a id="34235" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="34236" class="Symbol">)</a> <a id="34238" class="Symbol">→</a> <a id="34240" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="34253" class="Symbol">(</a><a id="34254" href="TypeTopology.CompactTypes.html#34227" class="Bound">p</a> <a id="34256" href="TypeTopology.CompactTypes.html#34203" class="Bound">x</a> <a id="34258" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34260" href="TypeTopology.CompactTypes.html#34227" class="Bound">p</a> <a id="34262" href="TypeTopology.CompactTypes.html#34205" class="Bound">y</a><a id="34263" class="Symbol">)</a>
  <a id="34267" href="TypeTopology.CompactTypes.html#34222" class="Function">d</a> <a id="34269" href="TypeTopology.CompactTypes.html#34269" class="Bound">p</a> <a id="34271" class="Symbol">=</a> <a id="34273" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="34287" class="Symbol">(</a><a id="34288" href="TypeTopology.CompactTypes.html#34269" class="Bound">p</a> <a id="34290" href="TypeTopology.CompactTypes.html#34203" class="Bound">x</a><a id="34291" class="Symbol">)</a> <a id="34293" class="Symbol">(</a><a id="34294" href="TypeTopology.CompactTypes.html#34269" class="Bound">p</a> <a id="34296" href="TypeTopology.CompactTypes.html#34205" class="Bound">y</a><a id="34297" class="Symbol">)</a>

  <a id="34302" href="TypeTopology.CompactTypes.html#34302" class="Function">δ</a> <a id="34304" class="Symbol">:</a> <a id="34306" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="34319" class="Symbol">((</a><a id="34321" href="TypeTopology.CompactTypes.html#34321" class="Bound">p</a> <a id="34323" class="Symbol">:</a> <a id="34325" href="TypeTopology.CompactTypes.html#34196" class="Bound">X</a> <a id="34327" class="Symbol">→</a> <a id="34329" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="34330" class="Symbol">)</a> <a id="34332" class="Symbol">→</a> <a id="34334" href="TypeTopology.CompactTypes.html#34321" class="Bound">p</a> <a id="34336" href="TypeTopology.CompactTypes.html#34203" class="Bound">x</a> <a id="34338" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34340" href="TypeTopology.CompactTypes.html#34321" class="Bound">p</a> <a id="34342" href="TypeTopology.CompactTypes.html#34205" class="Bound">y</a><a id="34343" class="Symbol">)</a>
  <a id="34347" href="TypeTopology.CompactTypes.html#34302" class="Function">δ</a> <a id="34349" class="Symbol">=</a> <a id="34351" href="TypeTopology.CompactTypes.html#34201" class="Bound">κ</a> <a id="34353" class="Symbol">(λ</a> <a id="34356" href="TypeTopology.CompactTypes.html#34356" class="Bound">p</a> <a id="34358" class="Symbol">→</a> <a id="34360" href="TypeTopology.CompactTypes.html#34356" class="Bound">p</a> <a id="34362" href="TypeTopology.CompactTypes.html#34203" class="Bound">x</a> <a id="34364" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34366" href="TypeTopology.CompactTypes.html#34356" class="Bound">p</a> <a id="34368" href="TypeTopology.CompactTypes.html#34205" class="Bound">y</a><a id="34369" class="Symbol">)</a> <a id="34371" href="TypeTopology.CompactTypes.html#34222" class="Function">d</a>

  <a id="34376" href="TypeTopology.CompactTypes.html#34376" class="Function">α</a> <a id="34378" class="Symbol">:</a> <a id="34380" href="TypeTopology.CompactTypes.html#34203" class="Bound">x</a> <a id="34382" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34384" href="TypeTopology.CompactTypes.html#34205" class="Bound">y</a> <a id="34386" class="Symbol">→</a> <a id="34388" class="Symbol">(</a><a id="34389" href="TypeTopology.CompactTypes.html#34389" class="Bound">p</a> <a id="34391" class="Symbol">:</a> <a id="34393" href="TypeTopology.CompactTypes.html#34196" class="Bound">X</a> <a id="34395" class="Symbol">→</a> <a id="34397" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="34398" class="Symbol">)</a> <a id="34400" class="Symbol">→</a> <a id="34402" href="TypeTopology.CompactTypes.html#34389" class="Bound">p</a> <a id="34404" href="TypeTopology.CompactTypes.html#34203" class="Bound">x</a> <a id="34406" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34408" href="TypeTopology.CompactTypes.html#34389" class="Bound">p</a> <a id="34410" href="TypeTopology.CompactTypes.html#34205" class="Bound">y</a>
  <a id="34414" href="TypeTopology.CompactTypes.html#34376" class="Function">α</a> <a id="34416" href="TypeTopology.CompactTypes.html#34416" class="Bound">e</a> <a id="34418" href="TypeTopology.CompactTypes.html#34418" class="Bound">p</a> <a id="34420" class="Symbol">=</a> <a id="34422" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="34425" href="TypeTopology.CompactTypes.html#34418" class="Bound">p</a> <a id="34427" href="TypeTopology.CompactTypes.html#34416" class="Bound">e</a>

  <a id="34432" href="TypeTopology.CompactTypes.html#34432" class="Function">β</a> <a id="34434" class="Symbol">:</a> <a id="34436" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="34438" class="Symbol">((</a><a id="34440" href="TypeTopology.CompactTypes.html#34440" class="Bound">p</a> <a id="34442" class="Symbol">:</a> <a id="34444" href="TypeTopology.CompactTypes.html#34196" class="Bound">X</a> <a id="34446" class="Symbol">→</a> <a id="34448" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="34449" class="Symbol">)</a> <a id="34451" class="Symbol">→</a> <a id="34453" href="TypeTopology.CompactTypes.html#34440" class="Bound">p</a> <a id="34455" href="TypeTopology.CompactTypes.html#34203" class="Bound">x</a> <a id="34457" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34459" href="TypeTopology.CompactTypes.html#34440" class="Bound">p</a> <a id="34461" href="TypeTopology.CompactTypes.html#34205" class="Bound">y</a><a id="34462" class="Symbol">)</a> <a id="34464" class="Symbol">→</a> <a id="34466" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="34468" class="Symbol">(</a><a id="34469" href="TypeTopology.CompactTypes.html#34203" class="Bound">x</a> <a id="34471" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34473" href="TypeTopology.CompactTypes.html#34205" class="Bound">y</a><a id="34474" class="Symbol">)</a>
  <a id="34478" href="TypeTopology.CompactTypes.html#34432" class="Function">β</a> <a id="34480" class="Symbol">=</a> <a id="34482" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="34497" href="TypeTopology.CompactTypes.html#34376" class="Function">α</a>

  <a id="34502" href="TypeTopology.CompactTypes.html#34502" class="Function">γ</a> <a id="34504" class="Symbol">:</a> <a id="34506" href="Notation.General.html#3219" class="Function">type-of</a> <a id="34514" href="TypeTopology.CompactTypes.html#34302" class="Function">δ</a> <a id="34516" class="Symbol">→</a> <a id="34518" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="34531" class="Symbol">(</a><a id="34532" href="TypeTopology.CompactTypes.html#34203" class="Bound">x</a> <a id="34534" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34536" href="TypeTopology.CompactTypes.html#34205" class="Bound">y</a><a id="34537" class="Symbol">)</a>
  <a id="34541" href="TypeTopology.CompactTypes.html#34502" class="Function">γ</a> <a id="34543" class="Symbol">(</a><a id="34544" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="34548" href="TypeTopology.CompactTypes.html#34548" class="Bound">α</a><a id="34549" class="Symbol">)</a> <a id="34551" class="Symbol">=</a> <a id="34553" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="34557" class="Symbol">(</a><a id="34558" href="TypeTopology.CompactTypes.html#34199" class="Bound">τ</a> <a id="34560" href="TypeTopology.CompactTypes.html#34548" class="Bound">α</a><a id="34561" class="Symbol">)</a>
  <a id="34565" href="TypeTopology.CompactTypes.html#34502" class="Function">γ</a> <a id="34567" class="Symbol">(</a><a id="34568" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="34572" href="TypeTopology.CompactTypes.html#34572" class="Bound">u</a><a id="34573" class="Symbol">)</a> <a id="34575" class="Symbol">=</a> <a id="34577" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="34581" class="Symbol">(</a><a id="34582" href="TypeTopology.CompactTypes.html#34432" class="Function">β</a> <a id="34584" href="TypeTopology.CompactTypes.html#34572" class="Bound">u</a><a id="34585" class="Symbol">)</a>

<a id="34588" class="Markup">\end{code}</a><a id="34598" class="Background">

Added 21st October 2021.

</a><a id="34626" class="Markup">\begin{code}</a>

<a id="complemented-subset-of-compact-type"></a><a id="34640" href="TypeTopology.CompactTypes.html#34640" class="Function">complemented-subset-of-compact-type</a> <a id="34676" class="Symbol">:</a> <a id="34678" class="Symbol">{</a><a id="34679" href="TypeTopology.CompactTypes.html#34679" class="Bound">X</a> <a id="34681" class="Symbol">:</a> <a id="34683" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="34685" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="34687" class="Symbol">}</a> <a id="34689" class="Symbol">{</a><a id="34690" href="TypeTopology.CompactTypes.html#34690" class="Bound">A</a> <a id="34692" class="Symbol">:</a> <a id="34694" href="TypeTopology.CompactTypes.html#34679" class="Bound">X</a> <a id="34696" class="Symbol">→</a> <a id="34698" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="34700" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="34702" class="Symbol">}</a>
                                    <a id="34740" class="Symbol">→</a> <a id="34742" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="34753" href="TypeTopology.CompactTypes.html#34679" class="Bound">X</a> <a id="34755" class="Symbol">{</a><a id="34756" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="34758" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="34760" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="34761" class="Symbol">}</a>
                                    <a id="34799" class="Symbol">→</a> <a id="34801" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="34817" href="TypeTopology.CompactTypes.html#34690" class="Bound">A</a>
                                    <a id="34855" class="Symbol">→</a> <a id="34857" class="Symbol">((</a><a id="34859" href="TypeTopology.CompactTypes.html#34859" class="Bound">x</a> <a id="34861" class="Symbol">:</a> <a id="34863" href="TypeTopology.CompactTypes.html#34679" class="Bound">X</a><a id="34864" class="Symbol">)</a> <a id="34866" class="Symbol">→</a> <a id="34868" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="34876" class="Symbol">(</a><a id="34877" href="TypeTopology.CompactTypes.html#34690" class="Bound">A</a> <a id="34879" href="TypeTopology.CompactTypes.html#34859" class="Bound">x</a><a id="34880" class="Symbol">))</a>
                                    <a id="34919" class="Symbol">→</a> <a id="34921" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="34932" class="Symbol">(</a><a id="34933" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="34935" href="TypeTopology.CompactTypes.html#34935" class="Bound">x</a> <a id="34937" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="34939" href="TypeTopology.CompactTypes.html#34679" class="Bound">X</a> <a id="34941" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="34943" href="TypeTopology.CompactTypes.html#34690" class="Bound">A</a> <a id="34945" href="TypeTopology.CompactTypes.html#34935" class="Bound">x</a><a id="34946" class="Symbol">)</a> <a id="34948" class="Symbol">{</a><a id="34949" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="34950" class="Symbol">}</a>
<a id="34952" href="TypeTopology.CompactTypes.html#34640" class="Function">complemented-subset-of-compact-type</a> <a id="34988" class="Symbol">{</a><a id="34989" href="TypeTopology.CompactTypes.html#34989" class="Bound">𝓤</a><a id="34990" class="Symbol">}</a> <a id="34992" class="Symbol">{</a><a id="34993" href="TypeTopology.CompactTypes.html#34993" class="Bound">𝓥</a><a id="34994" class="Symbol">}</a> <a id="34996" class="Symbol">{</a><a id="34997" href="TypeTopology.CompactTypes.html#34997" class="Bound">𝓦</a><a id="34998" class="Symbol">}</a> <a id="35000" class="Symbol">{</a><a id="35001" href="TypeTopology.CompactTypes.html#35001" class="Bound">X</a><a id="35002" class="Symbol">}</a> <a id="35004" class="Symbol">{</a><a id="35005" href="TypeTopology.CompactTypes.html#35005" class="Bound">A</a><a id="35006" class="Symbol">}</a>
                                    <a id="35044" href="TypeTopology.CompactTypes.html#35044" class="Bound">X-compact</a>
                                    <a id="35090" href="TypeTopology.CompactTypes.html#35090" class="Bound">A-complemented</a>
                                    <a id="35141" href="TypeTopology.CompactTypes.html#35141" class="Bound">A-is-prop-valued</a>
                                    <a id="35194" href="TypeTopology.CompactTypes.html#35194" class="Bound">B</a> <a id="35196" href="TypeTopology.CompactTypes.html#35196" class="Bound">B-complemented</a> <a id="35211" class="Symbol">=</a> <a id="35213" href="TypeTopology.CompactTypes.html#35830" class="Function">γ</a> <a id="35215" href="TypeTopology.CompactTypes.html#35726" class="Function">II</a>
 <a id="35219" class="Keyword">where</a>
  <a id="35227" href="TypeTopology.CompactTypes.html#35227" class="Function">I</a> <a id="35229" class="Symbol">:</a> <a id="35231" class="Symbol">(</a><a id="35232" href="TypeTopology.CompactTypes.html#35232" class="Bound">x</a> <a id="35234" class="Symbol">:</a> <a id="35236" href="TypeTopology.CompactTypes.html#35001" class="Bound">X</a><a id="35237" class="Symbol">)</a> <a id="35239" class="Symbol">→</a> <a id="35241" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="35254" class="Symbol">(</a><a id="35255" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="35257" href="TypeTopology.CompactTypes.html#35257" class="Bound">a</a> <a id="35259" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="35261" href="TypeTopology.CompactTypes.html#35005" class="Bound">A</a> <a id="35263" href="TypeTopology.CompactTypes.html#35232" class="Bound">x</a> <a id="35265" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="35267" href="TypeTopology.CompactTypes.html#35194" class="Bound">B</a> <a id="35269" class="Symbol">(</a><a id="35270" href="TypeTopology.CompactTypes.html#35232" class="Bound">x</a> <a id="35272" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35274" href="TypeTopology.CompactTypes.html#35257" class="Bound">a</a><a id="35275" class="Symbol">))</a>
  <a id="35280" href="TypeTopology.CompactTypes.html#35227" class="Function">I</a> <a id="35282" href="TypeTopology.CompactTypes.html#35282" class="Bound">x</a> <a id="35284" class="Symbol">=</a> <a id="35286" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="35292" class="Symbol">(</a><a id="35293" href="TypeTopology.CompactTypes.html#35090" class="Bound">A-complemented</a> <a id="35308" href="TypeTopology.CompactTypes.html#35282" class="Bound">x</a><a id="35309" class="Symbol">)</a>
         <a id="35320" class="Symbol">(λ</a> <a id="35323" class="Symbol">(</a><a id="35324" href="TypeTopology.CompactTypes.html#35324" class="Bound">a</a> <a id="35326" class="Symbol">:</a> <a id="35328" href="TypeTopology.CompactTypes.html#35005" class="Bound">A</a> <a id="35330" href="TypeTopology.CompactTypes.html#35282" class="Bound">x</a><a id="35331" class="Symbol">)</a>
               <a id="35348" class="Symbol">→</a> <a id="35350" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="35356" class="Symbol">(</a><a id="35357" href="TypeTopology.CompactTypes.html#35196" class="Bound">B-complemented</a> <a id="35372" class="Symbol">(</a><a id="35373" href="TypeTopology.CompactTypes.html#35282" class="Bound">x</a> <a id="35375" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35377" href="TypeTopology.CompactTypes.html#35324" class="Bound">a</a><a id="35378" class="Symbol">))</a>
                  <a id="35399" class="Symbol">(λ</a> <a id="35402" class="Symbol">(</a><a id="35403" href="TypeTopology.CompactTypes.html#35403" class="Bound">b</a> <a id="35405" class="Symbol">:</a> <a id="35407" href="TypeTopology.CompactTypes.html#35194" class="Bound">B</a> <a id="35409" class="Symbol">(</a><a id="35410" href="TypeTopology.CompactTypes.html#35282" class="Bound">x</a> <a id="35412" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35414" href="TypeTopology.CompactTypes.html#35324" class="Bound">a</a><a id="35415" class="Symbol">))</a>     <a id="35422" class="Symbol">→</a> <a id="35424" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="35428" class="Symbol">(</a><a id="35429" href="TypeTopology.CompactTypes.html#35324" class="Bound">a</a> <a id="35431" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35433" href="TypeTopology.CompactTypes.html#35403" class="Bound">b</a><a id="35434" class="Symbol">))</a>
                  <a id="35455" class="Symbol">(λ</a> <a id="35458" href="TypeTopology.CompactTypes.html#35458" class="Bound">ν</a> <a id="35460" class="Symbol">→</a> <a id="35462" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35466" class="Symbol">(λ</a> <a id="35469" class="Symbol">(</a><a id="35470" href="TypeTopology.CompactTypes.html#35470" class="Bound">a&#39;</a> <a id="35473" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35475" href="TypeTopology.CompactTypes.html#35475" class="Bound">b</a><a id="35476" class="Symbol">)</a> <a id="35478" class="Symbol">→</a> <a id="35480" href="TypeTopology.CompactTypes.html#35458" class="Bound">ν</a> <a id="35482" class="Symbol">(</a><a id="35483" href="MLTT.Id.html#734" class="Function">transport</a>
                                               <a id="35540" class="Symbol">(λ</a> <a id="35543" href="TypeTopology.CompactTypes.html#35543" class="Bound">-</a> <a id="35545" class="Symbol">→</a> <a id="35547" href="TypeTopology.CompactTypes.html#35194" class="Bound">B</a> <a id="35549" class="Symbol">(</a><a id="35550" href="TypeTopology.CompactTypes.html#35282" class="Bound">x</a> <a id="35552" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35554" href="TypeTopology.CompactTypes.html#35543" class="Bound">-</a><a id="35555" class="Symbol">))</a>
                                               <a id="35605" class="Symbol">(</a><a id="35606" href="TypeTopology.CompactTypes.html#35141" class="Bound">A-is-prop-valued</a> <a id="35623" href="TypeTopology.CompactTypes.html#35282" class="Bound">x</a> <a id="35625" href="TypeTopology.CompactTypes.html#35470" class="Bound">a&#39;</a> <a id="35628" href="TypeTopology.CompactTypes.html#35324" class="Bound">a</a><a id="35629" class="Symbol">)</a>
                                               <a id="35678" href="TypeTopology.CompactTypes.html#35475" class="Bound">b</a><a id="35679" class="Symbol">))))</a>
         <a id="35693" class="Symbol">(λ</a> <a id="35696" href="TypeTopology.CompactTypes.html#35696" class="Bound">ν</a> <a id="35698" class="Symbol">→</a> <a id="35700" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35704" class="Symbol">(λ</a> <a id="35707" class="Symbol">(</a><a id="35708" href="TypeTopology.CompactTypes.html#35708" class="Bound">a</a> <a id="35710" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35712" href="TypeTopology.CompactTypes.html#35712" class="Bound">b</a><a id="35713" class="Symbol">)</a> <a id="35715" class="Symbol">→</a> <a id="35717" href="TypeTopology.CompactTypes.html#35696" class="Bound">ν</a> <a id="35719" href="TypeTopology.CompactTypes.html#35708" class="Bound">a</a><a id="35720" class="Symbol">))</a>

  <a id="35726" href="TypeTopology.CompactTypes.html#35726" class="Function">II</a> <a id="35729" class="Symbol">:</a> <a id="35731" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="35744" class="Symbol">(</a><a id="35745" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="35747" href="TypeTopology.CompactTypes.html#35747" class="Bound">x</a> <a id="35749" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="35751" href="TypeTopology.CompactTypes.html#35001" class="Bound">X</a> <a id="35753" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="35755" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="35757" href="TypeTopology.CompactTypes.html#35757" class="Bound">a</a> <a id="35759" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="35761" href="TypeTopology.CompactTypes.html#35005" class="Bound">A</a> <a id="35763" href="TypeTopology.CompactTypes.html#35747" class="Bound">x</a> <a id="35765" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="35767" href="TypeTopology.CompactTypes.html#35194" class="Bound">B</a> <a id="35769" class="Symbol">(</a><a id="35770" href="TypeTopology.CompactTypes.html#35747" class="Bound">x</a> <a id="35772" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35774" href="TypeTopology.CompactTypes.html#35757" class="Bound">a</a><a id="35775" class="Symbol">))</a>
  <a id="35780" href="TypeTopology.CompactTypes.html#35726" class="Function">II</a> <a id="35783" class="Symbol">=</a> <a id="35785" href="TypeTopology.CompactTypes.html#35044" class="Bound">X-compact</a> <a id="35795" class="Symbol">(λ</a> <a id="35798" href="TypeTopology.CompactTypes.html#35798" class="Bound">x</a> <a id="35800" class="Symbol">→</a> <a id="35802" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="35804" href="TypeTopology.CompactTypes.html#35804" class="Bound">a</a> <a id="35806" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="35808" href="TypeTopology.CompactTypes.html#35005" class="Bound">A</a> <a id="35810" href="TypeTopology.CompactTypes.html#35798" class="Bound">x</a> <a id="35812" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="35814" href="TypeTopology.CompactTypes.html#35194" class="Bound">B</a> <a id="35816" class="Symbol">(</a><a id="35817" href="TypeTopology.CompactTypes.html#35798" class="Bound">x</a> <a id="35819" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35821" href="TypeTopology.CompactTypes.html#35804" class="Bound">a</a><a id="35822" class="Symbol">))</a> <a id="35825" href="TypeTopology.CompactTypes.html#35227" class="Function">I</a>

  <a id="35830" href="TypeTopology.CompactTypes.html#35830" class="Function">γ</a> <a id="35832" class="Symbol">:</a> <a id="35834" href="Notation.General.html#3219" class="Function">type-of</a> <a id="35842" href="TypeTopology.CompactTypes.html#35726" class="Function">II</a> <a id="35845" class="Symbol">→</a> <a id="35847" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="35860" class="Symbol">(</a><a id="35861" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="35863" href="TypeTopology.CompactTypes.html#35863" class="Bound">y</a> <a id="35865" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="35867" class="Symbol">(</a><a id="35868" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="35870" href="TypeTopology.CompactTypes.html#35870" class="Bound">x</a> <a id="35872" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="35874" href="TypeTopology.CompactTypes.html#35001" class="Bound">X</a> <a id="35876" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="35878" href="TypeTopology.CompactTypes.html#35005" class="Bound">A</a> <a id="35880" href="TypeTopology.CompactTypes.html#35870" class="Bound">x</a><a id="35881" class="Symbol">)</a> <a id="35883" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="35885" href="TypeTopology.CompactTypes.html#35194" class="Bound">B</a> <a id="35887" href="TypeTopology.CompactTypes.html#35863" class="Bound">y</a><a id="35888" class="Symbol">)</a>
  <a id="35892" href="TypeTopology.CompactTypes.html#35830" class="Function">γ</a> <a id="35894" class="Symbol">(</a><a id="35895" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="35899" class="Symbol">(</a><a id="35900" href="TypeTopology.CompactTypes.html#35900" class="Bound">x</a> <a id="35902" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35904" class="Symbol">(</a><a id="35905" href="TypeTopology.CompactTypes.html#35905" class="Bound">a</a> <a id="35907" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35909" href="TypeTopology.CompactTypes.html#35909" class="Bound">b</a><a id="35910" class="Symbol">)))</a> <a id="35914" class="Symbol">=</a> <a id="35916" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="35920" class="Symbol">((</a><a id="35922" href="TypeTopology.CompactTypes.html#35900" class="Bound">x</a> <a id="35924" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35926" href="TypeTopology.CompactTypes.html#35905" class="Bound">a</a><a id="35927" class="Symbol">)</a> <a id="35929" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35931" href="TypeTopology.CompactTypes.html#35909" class="Bound">b</a><a id="35932" class="Symbol">)</a>
  <a id="35936" href="TypeTopology.CompactTypes.html#35830" class="Function">γ</a> <a id="35938" class="Symbol">(</a><a id="35939" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35943" href="TypeTopology.CompactTypes.html#35943" class="Bound">ν</a><a id="35944" class="Symbol">)</a>             <a id="35958" class="Symbol">=</a> <a id="35960" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="35964" class="Symbol">(λ</a> <a id="35967" class="Symbol">((</a><a id="35969" href="TypeTopology.CompactTypes.html#35969" class="Bound">x</a> <a id="35971" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35973" href="TypeTopology.CompactTypes.html#35973" class="Bound">a</a><a id="35974" class="Symbol">)</a> <a id="35976" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35978" href="TypeTopology.CompactTypes.html#35978" class="Bound">b</a><a id="35979" class="Symbol">)</a> <a id="35981" class="Symbol">→</a> <a id="35983" href="TypeTopology.CompactTypes.html#35943" class="Bound">ν</a> <a id="35985" class="Symbol">(</a><a id="35986" href="TypeTopology.CompactTypes.html#35969" class="Bound">x</a> <a id="35988" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35990" class="Symbol">(</a><a id="35991" href="TypeTopology.CompactTypes.html#35973" class="Bound">a</a> <a id="35993" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35995" href="TypeTopology.CompactTypes.html#35978" class="Bound">b</a><a id="35996" class="Symbol">)))</a>

<a id="36001" class="Markup">\end{code}</a><a id="36011" class="Background">

Added 10th January 2022. (Is this somewhere already?)

</a><a id="36068" class="Markup">\begin{code}</a>

<a id="compact-gives-Σ+Π"></a><a id="36082" href="TypeTopology.CompactTypes.html#36082" class="Function">compact-gives-Σ+Π</a> <a id="36100" class="Symbol">:</a> <a id="36102" class="Symbol">(</a><a id="36103" href="TypeTopology.CompactTypes.html#36103" class="Bound">X</a> <a id="36105" class="Symbol">:</a> <a id="36107" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="36109" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="36111" class="Symbol">)</a> <a id="36113" class="Symbol">(</a><a id="36114" href="TypeTopology.CompactTypes.html#36114" class="Bound">A</a> <a id="36116" class="Symbol">:</a> <a id="36118" href="TypeTopology.CompactTypes.html#36103" class="Bound">X</a> <a id="36120" class="Symbol">→</a> <a id="36122" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="36124" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="36126" class="Symbol">)</a> <a id="36128" class="Symbol">(</a><a id="36129" href="TypeTopology.CompactTypes.html#36129" class="Bound">B</a> <a id="36131" class="Symbol">:</a> <a id="36133" href="TypeTopology.CompactTypes.html#36103" class="Bound">X</a> <a id="36135" class="Symbol">→</a> <a id="36137" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="36139" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="36141" class="Symbol">)</a>
                  <a id="36161" class="Symbol">→</a> <a id="36163" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="36174" href="TypeTopology.CompactTypes.html#36103" class="Bound">X</a>
                  <a id="36194" class="Symbol">→</a> <a id="36196" class="Symbol">(</a><a id="36197" href="TypeTopology.CompactTypes.html#36197" class="Bound">q</a> <a id="36199" class="Symbol">:</a> <a id="36201" class="Symbol">(</a><a id="36202" href="TypeTopology.CompactTypes.html#36202" class="Bound">x</a> <a id="36204" class="Symbol">:</a> <a id="36206" href="TypeTopology.CompactTypes.html#36103" class="Bound">X</a><a id="36207" class="Symbol">)</a> <a id="36209" class="Symbol">→</a> <a id="36211" href="TypeTopology.CompactTypes.html#36114" class="Bound">A</a> <a id="36213" href="TypeTopology.CompactTypes.html#36202" class="Bound">x</a> <a id="36215" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="36217" href="TypeTopology.CompactTypes.html#36129" class="Bound">B</a> <a id="36219" href="TypeTopology.CompactTypes.html#36202" class="Bound">x</a><a id="36220" class="Symbol">)</a>
                  <a id="36240" class="Symbol">→</a> <a id="36242" class="Symbol">(</a><a id="36243" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36245" href="TypeTopology.CompactTypes.html#36245" class="Bound">x</a> <a id="36247" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36249" href="TypeTopology.CompactTypes.html#36103" class="Bound">X</a> <a id="36251" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="36253" href="TypeTopology.CompactTypes.html#36114" class="Bound">A</a> <a id="36255" href="TypeTopology.CompactTypes.html#36245" class="Bound">x</a><a id="36256" class="Symbol">)</a> <a id="36258" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="36260" class="Symbol">(</a><a id="36261" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="36263" href="TypeTopology.CompactTypes.html#36263" class="Bound">x</a> <a id="36265" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="36267" href="TypeTopology.CompactTypes.html#36103" class="Bound">X</a> <a id="36269" href="MLTT.Pi.html#321" class="Function">,</a> <a id="36271" href="TypeTopology.CompactTypes.html#36129" class="Bound">B</a> <a id="36273" href="TypeTopology.CompactTypes.html#36263" class="Bound">x</a><a id="36274" class="Symbol">)</a>
<a id="36276" href="TypeTopology.CompactTypes.html#36082" class="Function">compact-gives-Σ+Π</a> <a id="36294" href="TypeTopology.CompactTypes.html#36294" class="Bound">X</a> <a id="36296" href="TypeTopology.CompactTypes.html#36296" class="Bound">A</a> <a id="36298" href="TypeTopology.CompactTypes.html#36298" class="Bound">B</a> <a id="36300" href="TypeTopology.CompactTypes.html#36300" class="Bound">κ</a> <a id="36302" href="TypeTopology.CompactTypes.html#36302" class="Bound">q</a> <a id="36304" class="Symbol">=</a> <a id="36306" href="TypeTopology.CompactTypes.html#36496" class="Function">III</a> <a id="36310" href="TypeTopology.CompactTypes.html#36435" class="Function">II</a>
 <a id="36314" class="Keyword">where</a>
  <a id="36322" href="TypeTopology.CompactTypes.html#36322" class="Function">p</a> <a id="36324" class="Symbol">:</a> <a id="36326" href="TypeTopology.CompactTypes.html#36294" class="Bound">X</a> <a id="36328" class="Symbol">→</a> <a id="36330" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="36334" href="TypeTopology.CompactTypes.html#36322" class="Function">p</a> <a id="36336" class="Symbol">=</a> <a id="36338" href="NotionsOfDecidability.Decidable.html#6653" class="Function">indicator-map</a> <a id="36352" href="TypeTopology.CompactTypes.html#36302" class="Bound">q</a>

  <a id="36357" href="TypeTopology.CompactTypes.html#36357" class="Function">I</a> <a id="36359" class="Symbol">:</a> <a id="36361" class="Symbol">(</a><a id="36362" href="TypeTopology.CompactTypes.html#36362" class="Bound">x</a> <a id="36364" class="Symbol">:</a> <a id="36366" href="TypeTopology.CompactTypes.html#36294" class="Bound">X</a><a id="36367" class="Symbol">)</a> <a id="36369" class="Symbol">→</a> <a id="36371" class="Symbol">(</a><a id="36372" href="TypeTopology.CompactTypes.html#36322" class="Function">p</a> <a id="36374" href="TypeTopology.CompactTypes.html#36362" class="Bound">x</a> <a id="36376" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36378" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="36380" class="Symbol">→</a> <a id="36382" href="TypeTopology.CompactTypes.html#36296" class="Bound">A</a> <a id="36384" href="TypeTopology.CompactTypes.html#36362" class="Bound">x</a><a id="36385" class="Symbol">)</a> <a id="36387" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="36389" class="Symbol">(</a><a id="36390" href="TypeTopology.CompactTypes.html#36322" class="Function">p</a> <a id="36392" href="TypeTopology.CompactTypes.html#36362" class="Bound">x</a> <a id="36394" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36396" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="36398" class="Symbol">→</a> <a id="36400" href="TypeTopology.CompactTypes.html#36298" class="Bound">B</a> <a id="36402" href="TypeTopology.CompactTypes.html#36362" class="Bound">x</a><a id="36403" class="Symbol">)</a>
  <a id="36407" href="TypeTopology.CompactTypes.html#36357" class="Function">I</a> <a id="36409" class="Symbol">=</a> <a id="36411" href="NotionsOfDecidability.Decidable.html#6708" class="Function">indicator-property</a> <a id="36430" href="TypeTopology.CompactTypes.html#36302" class="Bound">q</a>

  <a id="36435" href="TypeTopology.CompactTypes.html#36435" class="Function">II</a> <a id="36438" class="Symbol">:</a> <a id="36440" class="Symbol">(</a><a id="36441" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36443" href="TypeTopology.CompactTypes.html#36443" class="Bound">x</a> <a id="36445" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36447" href="TypeTopology.CompactTypes.html#36294" class="Bound">X</a> <a id="36449" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="36451" href="TypeTopology.CompactTypes.html#36322" class="Function">p</a> <a id="36453" href="TypeTopology.CompactTypes.html#36443" class="Bound">x</a> <a id="36455" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36457" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="36458" class="Symbol">)</a> <a id="36460" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="36462" class="Symbol">(</a><a id="36463" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="36465" href="TypeTopology.CompactTypes.html#36465" class="Bound">x</a> <a id="36467" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="36469" href="TypeTopology.CompactTypes.html#36294" class="Bound">X</a> <a id="36471" href="MLTT.Pi.html#321" class="Function">,</a> <a id="36473" href="TypeTopology.CompactTypes.html#36322" class="Function">p</a> <a id="36475" href="TypeTopology.CompactTypes.html#36465" class="Bound">x</a> <a id="36477" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36479" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="36480" class="Symbol">)</a>
  <a id="36484" href="TypeTopology.CompactTypes.html#36435" class="Function">II</a> <a id="36487" class="Symbol">=</a> <a id="36489" href="TypeTopology.CompactTypes.html#36300" class="Bound">κ</a> <a id="36491" href="TypeTopology.CompactTypes.html#36322" class="Function">p</a>

  <a id="36496" href="TypeTopology.CompactTypes.html#36496" class="Function">III</a> <a id="36500" class="Symbol">:</a> <a id="36502" href="Notation.General.html#3219" class="Function">type-of</a> <a id="36510" href="TypeTopology.CompactTypes.html#36435" class="Function">II</a> <a id="36513" class="Symbol">→</a> <a id="36515" class="Symbol">(</a><a id="36516" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36518" href="TypeTopology.CompactTypes.html#36518" class="Bound">x</a> <a id="36520" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36522" href="TypeTopology.CompactTypes.html#36294" class="Bound">X</a> <a id="36524" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="36526" href="TypeTopology.CompactTypes.html#36296" class="Bound">A</a> <a id="36528" href="TypeTopology.CompactTypes.html#36518" class="Bound">x</a><a id="36529" class="Symbol">)</a> <a id="36531" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="36533" class="Symbol">(</a><a id="36534" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="36536" href="TypeTopology.CompactTypes.html#36536" class="Bound">x</a> <a id="36538" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="36540" href="TypeTopology.CompactTypes.html#36294" class="Bound">X</a> <a id="36542" href="MLTT.Pi.html#321" class="Function">,</a> <a id="36544" href="TypeTopology.CompactTypes.html#36298" class="Bound">B</a> <a id="36546" href="TypeTopology.CompactTypes.html#36536" class="Bound">x</a><a id="36547" class="Symbol">)</a>
  <a id="36551" href="TypeTopology.CompactTypes.html#36496" class="Function">III</a> <a id="36555" class="Symbol">(</a><a id="36556" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36560" class="Symbol">(</a><a id="36561" href="TypeTopology.CompactTypes.html#36561" class="Bound">x</a> <a id="36563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36565" href="TypeTopology.CompactTypes.html#36565" class="Bound">e</a><a id="36566" class="Symbol">))</a> <a id="36569" class="Symbol">=</a> <a id="36571" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="36575" class="Symbol">(</a><a id="36576" href="TypeTopology.CompactTypes.html#36561" class="Bound">x</a> <a id="36578" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36580" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="36584" class="Symbol">(</a><a id="36585" href="TypeTopology.CompactTypes.html#36357" class="Function">I</a> <a id="36587" href="TypeTopology.CompactTypes.html#36561" class="Bound">x</a><a id="36588" class="Symbol">)</a> <a id="36590" href="TypeTopology.CompactTypes.html#36565" class="Bound">e</a><a id="36591" class="Symbol">)</a>
  <a id="36595" href="TypeTopology.CompactTypes.html#36496" class="Function">III</a> <a id="36599" class="Symbol">(</a><a id="36600" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="36604" href="TypeTopology.CompactTypes.html#36604" class="Bound">ϕ</a><a id="36605" class="Symbol">)</a>       <a id="36613" class="Symbol">=</a> <a id="36615" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="36619" class="Symbol">(λ</a> <a id="36622" href="TypeTopology.CompactTypes.html#36622" class="Bound">x</a> <a id="36624" class="Symbol">→</a> <a id="36626" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="36630" class="Symbol">(</a><a id="36631" href="TypeTopology.CompactTypes.html#36357" class="Function">I</a> <a id="36633" href="TypeTopology.CompactTypes.html#36622" class="Bound">x</a><a id="36634" class="Symbol">)</a> <a id="36636" class="Symbol">(</a><a id="36637" href="TypeTopology.CompactTypes.html#36604" class="Bound">ϕ</a> <a id="36639" href="TypeTopology.CompactTypes.html#36622" class="Bound">x</a><a id="36640" class="Symbol">))</a>

<a id="36644" class="Markup">\end{code}</a><a id="36654" class="Background">

Added 26th April 2022. All types are compact iff global choice holds:

</a><a id="36727" class="Markup">\begin{code}</a>

<a id="36741" class="Keyword">open</a> <a id="36746" class="Keyword">import</a> <a id="36753" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>

<a id="all-types-compact-gives-global-choice"></a><a id="36772" href="TypeTopology.CompactTypes.html#36772" class="Function">all-types-compact-gives-global-choice</a> <a id="36810" class="Symbol">:</a> <a id="36812" class="Symbol">((</a><a id="36814" href="TypeTopology.CompactTypes.html#36814" class="Bound">X</a> <a id="36816" class="Symbol">:</a> <a id="36818" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="36820" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="36822" class="Symbol">)</a> <a id="36824" class="Symbol">→</a> <a id="36826" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="36837" href="TypeTopology.CompactTypes.html#36814" class="Bound">X</a> <a id="36839" class="Symbol">{</a><a id="36840" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="36841" class="Symbol">})</a>
                                      <a id="36882" class="Symbol">→</a> <a id="36884" href="UF.ClassicalLogic.html#20675" class="Function">Global-Choice</a> <a id="36898" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="36900" href="TypeTopology.CompactTypes.html#36772" class="Function">all-types-compact-gives-global-choice</a> <a id="36938" class="Symbol">{</a><a id="36939" href="TypeTopology.CompactTypes.html#36939" class="Bound">𝓤</a><a id="36940" class="Symbol">}</a> <a id="36942" href="TypeTopology.CompactTypes.html#36942" class="Bound">α</a> <a id="36944" href="TypeTopology.CompactTypes.html#36944" class="Bound">X</a> <a id="36946" class="Symbol">=</a>
 <a id="36949" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="36955" class="Symbol">(</a><a id="36956" href="TypeTopology.CompactTypes.html#36942" class="Bound">α</a> <a id="36958" href="TypeTopology.CompactTypes.html#36944" class="Bound">X</a> <a id="36960" class="Symbol">(λ</a> <a id="36963" class="Symbol">(</a><a id="36964" href="TypeTopology.CompactTypes.html#36964" class="Bound">_</a> <a id="36966" class="Symbol">:</a> <a id="36968" href="TypeTopology.CompactTypes.html#36944" class="Bound">X</a><a id="36969" class="Symbol">)</a> <a id="36971" class="Symbol">→</a> <a id="36973" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="36975" class="Symbol">{</a><a id="36976" href="TypeTopology.CompactTypes.html#36939" class="Bound">𝓤</a><a id="36977" class="Symbol">})</a> <a id="36980" class="Symbol">(λ</a> <a id="36983" class="Symbol">(</a><a id="36984" href="TypeTopology.CompactTypes.html#36984" class="Bound">_</a> <a id="36986" class="Symbol">:</a> <a id="36988" href="TypeTopology.CompactTypes.html#36944" class="Bound">X</a><a id="36989" class="Symbol">)</a> <a id="36991" class="Symbol">→</a> <a id="36993" href="NotionsOfDecidability.Decidable.html#1607" class="Function">𝟙-is-decidable</a><a id="37007" class="Symbol">))</a>
   <a id="37013" class="Symbol">(λ</a> <a id="37016" class="Symbol">(</a><a id="37017" href="TypeTopology.CompactTypes.html#37017" class="Bound">x</a> <a id="37019" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37021" class="Symbol">_)</a> <a id="37024" class="Symbol">→</a> <a id="37026" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="37030" href="TypeTopology.CompactTypes.html#37017" class="Bound">x</a><a id="37031" class="Symbol">)</a>
   <a id="37036" class="Symbol">(λ</a> <a id="37039" href="TypeTopology.CompactTypes.html#37039" class="Bound">ν</a>       <a id="37047" class="Symbol">→</a> <a id="37049" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="37053" class="Symbol">(λ</a> <a id="37056" class="Symbol">(</a><a id="37057" href="TypeTopology.CompactTypes.html#37057" class="Bound">x</a> <a id="37059" class="Symbol">:</a> <a id="37061" href="TypeTopology.CompactTypes.html#36944" class="Bound">X</a><a id="37062" class="Symbol">)</a> <a id="37064" class="Symbol">→</a> <a id="37066" href="TypeTopology.CompactTypes.html#37039" class="Bound">ν</a> <a id="37068" class="Symbol">(</a><a id="37069" href="TypeTopology.CompactTypes.html#37057" class="Bound">x</a> <a id="37071" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37073" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="37074" class="Symbol">)))</a>

<a id="global-choice-gives-all-types-compact"></a><a id="37079" href="TypeTopology.CompactTypes.html#37079" class="Function">global-choice-gives-all-types-compact</a> <a id="37117" class="Symbol">:</a> <a id="37119" href="UF.ClassicalLogic.html#20675" class="Function">Global-Choice</a> <a id="37133" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                      <a id="37173" class="Symbol">→</a> <a id="37175" class="Symbol">((</a><a id="37177" href="TypeTopology.CompactTypes.html#37177" class="Bound">X</a> <a id="37179" class="Symbol">:</a> <a id="37181" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="37183" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="37185" class="Symbol">)</a> <a id="37187" class="Symbol">→</a> <a id="37189" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="37200" href="TypeTopology.CompactTypes.html#37177" class="Bound">X</a> <a id="37202" class="Symbol">{</a><a id="37203" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="37204" class="Symbol">})</a>
<a id="37207" href="TypeTopology.CompactTypes.html#37079" class="Function">global-choice-gives-all-types-compact</a> <a id="37245" href="TypeTopology.CompactTypes.html#37245" class="Bound">gc</a> <a id="37248" href="TypeTopology.CompactTypes.html#37248" class="Bound">X</a> <a id="37250" href="TypeTopology.CompactTypes.html#37250" class="Bound">A</a> <a id="37252" href="TypeTopology.CompactTypes.html#37252" class="Bound">δ</a> <a id="37254" class="Symbol">=</a> <a id="37256" href="TypeTopology.CompactTypes.html#37245" class="Bound">gc</a> <a id="37259" class="Symbol">(</a><a id="37260" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="37262" href="TypeTopology.CompactTypes.html#37250" class="Bound">A</a><a id="37263" class="Symbol">)</a>

<a id="37266" class="Markup">\end{code}</a><a id="37276" class="Background">

Added 6th June 2022. Why didn&#39;t we require the family A to be
prop-valued? We could have if we wanted to.

</a><a id="37385" class="Markup">\begin{code}</a>

<a id="Σ-Compact&#39;"></a><a id="37399" href="TypeTopology.CompactTypes.html#37399" class="Function">Σ-Compact&#39;</a> <a id="37410" class="Symbol">:</a> <a id="37412" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="37414" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="37416" class="Symbol">→</a> <a id="37418" class="Symbol">{</a><a id="37419" href="TypeTopology.CompactTypes.html#37419" class="Bound">𝓥</a> <a id="37421" class="Symbol">:</a> <a id="37423" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="37431" class="Symbol">}</a> <a id="37433" class="Symbol">→</a> <a id="37435" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="37437" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="37439" class="Symbol">(</a><a id="37440" href="TypeTopology.CompactTypes.html#37419" class="Bound">𝓥</a> <a id="37442" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="37443" class="Symbol">)</a> <a id="37445" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="37447" href="TypeTopology.CompactTypes.html#37399" class="Function">Σ-Compact&#39;</a> <a id="37458" class="Symbol">{</a><a id="37459" href="TypeTopology.CompactTypes.html#37459" class="Bound">𝓤</a><a id="37460" class="Symbol">}</a> <a id="37462" href="TypeTopology.CompactTypes.html#37462" class="Bound">X</a> <a id="37464" class="Symbol">{</a><a id="37465" href="TypeTopology.CompactTypes.html#37465" class="Bound">𝓥</a><a id="37466" class="Symbol">}</a> <a id="37468" class="Symbol">=</a> <a id="37470" class="Symbol">(</a><a id="37471" href="TypeTopology.CompactTypes.html#37471" class="Bound">A</a> <a id="37473" class="Symbol">:</a> <a id="37475" href="TypeTopology.CompactTypes.html#37462" class="Bound">X</a> <a id="37477" class="Symbol">→</a> <a id="37479" href="TypeTopology.CompactTypes.html#37465" class="Bound">𝓥</a> <a id="37481" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="37483" class="Symbol">)</a>
                     <a id="37506" class="Symbol">→</a> <a id="37508" class="Symbol">((</a><a id="37510" href="TypeTopology.CompactTypes.html#37510" class="Bound">x</a> <a id="37512" class="Symbol">:</a> <a id="37514" href="TypeTopology.CompactTypes.html#37462" class="Bound">X</a><a id="37515" class="Symbol">)</a> <a id="37517" class="Symbol">→</a> <a id="37519" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="37527" class="Symbol">(</a><a id="37528" href="TypeTopology.CompactTypes.html#37471" class="Bound">A</a> <a id="37530" href="TypeTopology.CompactTypes.html#37510" class="Bound">x</a><a id="37531" class="Symbol">))</a>
                     <a id="37555" class="Symbol">→</a> <a id="37557" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="37573" href="TypeTopology.CompactTypes.html#37471" class="Bound">A</a>
                     <a id="37596" class="Symbol">→</a> <a id="37598" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="37611" class="Symbol">(</a><a id="37612" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="37614" href="TypeTopology.CompactTypes.html#37471" class="Bound">A</a><a id="37615" class="Symbol">)</a>

<a id="Compact&#39;"></a><a id="37618" href="TypeTopology.CompactTypes.html#37618" class="Function">Compact&#39;</a> <a id="37627" class="Symbol">=</a> <a id="37629" href="TypeTopology.CompactTypes.html#37399" class="Function">Σ-Compact&#39;</a>

<a id="compact-gives-Compact&#39;"></a><a id="37641" href="TypeTopology.CompactTypes.html#37641" class="Function">compact-gives-Compact&#39;</a> <a id="37664" class="Symbol">:</a> <a id="37666" class="Symbol">{</a><a id="37667" href="TypeTopology.CompactTypes.html#37667" class="Bound">X</a> <a id="37669" class="Symbol">:</a> <a id="37671" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="37673" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="37675" class="Symbol">}</a> <a id="37677" class="Symbol">→</a> <a id="37679" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="37690" href="TypeTopology.CompactTypes.html#37667" class="Bound">X</a> <a id="37692" class="Symbol">→</a> <a id="37694" href="TypeTopology.CompactTypes.html#37618" class="Function">Compact&#39;</a> <a id="37703" href="TypeTopology.CompactTypes.html#37667" class="Bound">X</a> <a id="37705" class="Symbol">{</a><a id="37706" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="37707" class="Symbol">}</a>
<a id="37709" href="TypeTopology.CompactTypes.html#37641" class="Function">compact-gives-Compact&#39;</a> <a id="37732" class="Symbol">{</a><a id="37733" href="TypeTopology.CompactTypes.html#37733" class="Bound">𝓤</a><a id="37734" class="Symbol">}</a> <a id="37736" class="Symbol">{</a><a id="37737" href="TypeTopology.CompactTypes.html#37737" class="Bound">𝓥</a><a id="37738" class="Symbol">}</a> <a id="37740" class="Symbol">{</a><a id="37741" href="TypeTopology.CompactTypes.html#37741" class="Bound">X</a><a id="37742" class="Symbol">}</a> <a id="37744" href="TypeTopology.CompactTypes.html#37744" class="Bound">c</a> <a id="37746" href="TypeTopology.CompactTypes.html#37746" class="Bound">A</a> <a id="37748" class="Symbol">_</a> <a id="37750" href="TypeTopology.CompactTypes.html#37750" class="Bound">d</a> <a id="37752" class="Symbol">=</a> <a id="37754" href="TypeTopology.CompactTypes.html#38103" class="Function">iii</a>
 <a id="37759" class="Keyword">where</a>
  <a id="37767" href="TypeTopology.CompactTypes.html#37767" class="Function">i</a> <a id="37769" class="Symbol">:</a> <a id="37771" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="37773" href="TypeTopology.CompactTypes.html#37773" class="Bound">p</a> <a id="37775" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="37777" class="Symbol">(</a><a id="37778" href="TypeTopology.CompactTypes.html#37741" class="Bound">X</a> <a id="37780" class="Symbol">→</a> <a id="37782" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="37783" class="Symbol">)</a> <a id="37785" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="37787" class="Symbol">((</a><a id="37789" href="TypeTopology.CompactTypes.html#37789" class="Bound">x</a> <a id="37791" class="Symbol">:</a> <a id="37793" href="TypeTopology.CompactTypes.html#37741" class="Bound">X</a><a id="37794" class="Symbol">)</a> <a id="37796" class="Symbol">→</a> <a id="37798" class="Symbol">(</a><a id="37799" href="TypeTopology.CompactTypes.html#37773" class="Bound">p</a> <a id="37801" href="TypeTopology.CompactTypes.html#37789" class="Bound">x</a> <a id="37803" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37805" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="37807" class="Symbol">→</a> <a id="37809" href="TypeTopology.CompactTypes.html#37746" class="Bound">A</a> <a id="37811" href="TypeTopology.CompactTypes.html#37789" class="Bound">x</a><a id="37812" class="Symbol">)</a> <a id="37814" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="37816" class="Symbol">(</a><a id="37817" href="TypeTopology.CompactTypes.html#37773" class="Bound">p</a> <a id="37819" href="TypeTopology.CompactTypes.html#37789" class="Bound">x</a> <a id="37821" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37823" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="37825" class="Symbol">→</a> <a id="37827" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="37829" class="Symbol">(</a><a id="37830" href="TypeTopology.CompactTypes.html#37746" class="Bound">A</a> <a id="37832" href="TypeTopology.CompactTypes.html#37789" class="Bound">x</a><a id="37833" class="Symbol">)))</a>
  <a id="37839" href="TypeTopology.CompactTypes.html#37767" class="Function">i</a> <a id="37841" class="Symbol">=</a> <a id="37843" href="NotionsOfDecidability.Complemented.html#587" class="Function">characteristic-function</a> <a id="37867" href="TypeTopology.CompactTypes.html#37750" class="Bound">d</a>

  <a id="37872" href="TypeTopology.CompactTypes.html#37872" class="Function">p</a> <a id="37874" class="Symbol">:</a> <a id="37876" href="TypeTopology.CompactTypes.html#37741" class="Bound">X</a> <a id="37878" class="Symbol">→</a> <a id="37880" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="37884" href="TypeTopology.CompactTypes.html#37872" class="Function">p</a> <a id="37886" class="Symbol">=</a> <a id="37888" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="37892" href="TypeTopology.CompactTypes.html#37767" class="Function">i</a>

  <a id="37897" href="TypeTopology.CompactTypes.html#37897" class="Function">ii</a> <a id="37900" class="Symbol">:</a> <a id="37902" class="Symbol">(</a><a id="37903" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="37905" href="TypeTopology.CompactTypes.html#37905" class="Bound">x</a> <a id="37907" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="37909" href="TypeTopology.CompactTypes.html#37741" class="Bound">X</a> <a id="37911" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="37913" href="TypeTopology.CompactTypes.html#37872" class="Function">p</a> <a id="37915" href="TypeTopology.CompactTypes.html#37905" class="Bound">x</a> <a id="37917" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37919" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="37920" class="Symbol">)</a> <a id="37922" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="37924" class="Symbol">(</a><a id="37925" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="37927" href="TypeTopology.CompactTypes.html#37927" class="Bound">x</a> <a id="37929" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="37931" href="TypeTopology.CompactTypes.html#37741" class="Bound">X</a> <a id="37933" href="MLTT.Pi.html#321" class="Function">,</a> <a id="37935" href="TypeTopology.CompactTypes.html#37872" class="Function">p</a> <a id="37937" href="TypeTopology.CompactTypes.html#37927" class="Bound">x</a> <a id="37939" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37941" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="37942" class="Symbol">)</a> <a id="37944" class="Symbol">→</a> <a id="37946" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="37959" class="Symbol">(</a><a id="37960" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="37962" href="TypeTopology.CompactTypes.html#37746" class="Bound">A</a><a id="37963" class="Symbol">)</a>
  <a id="37967" href="TypeTopology.CompactTypes.html#37897" class="Function">ii</a> <a id="37970" class="Symbol">(</a><a id="37971" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="37975" class="Symbol">(</a><a id="37976" href="TypeTopology.CompactTypes.html#37976" class="Bound">x</a> <a id="37978" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37980" href="TypeTopology.CompactTypes.html#37980" class="Bound">r</a><a id="37981" class="Symbol">))</a> <a id="37984" class="Symbol">=</a> <a id="37986" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="37990" class="Symbol">(</a><a id="37991" href="TypeTopology.CompactTypes.html#37976" class="Bound">x</a> <a id="37993" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37995" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="37999" class="Symbol">(</a><a id="38000" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="38004" href="TypeTopology.CompactTypes.html#37767" class="Function">i</a> <a id="38006" href="TypeTopology.CompactTypes.html#37976" class="Bound">x</a><a id="38007" class="Symbol">)</a> <a id="38009" href="TypeTopology.CompactTypes.html#37980" class="Bound">r</a><a id="38010" class="Symbol">)</a>
  <a id="38014" href="TypeTopology.CompactTypes.html#37897" class="Function">ii</a> <a id="38017" class="Symbol">(</a><a id="38018" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="38022" href="TypeTopology.CompactTypes.html#38022" class="Bound">u</a><a id="38023" class="Symbol">)</a>       <a id="38031" class="Symbol">=</a> <a id="38033" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="38037" href="TypeTopology.CompactTypes.html#38052" class="Function">φ</a>
   <a id="38042" class="Keyword">where</a>
    <a id="38052" href="TypeTopology.CompactTypes.html#38052" class="Function">φ</a> <a id="38054" class="Symbol">:</a> <a id="38056" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="38058" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="38060" href="TypeTopology.CompactTypes.html#37746" class="Bound">A</a>
    <a id="38066" href="TypeTopology.CompactTypes.html#38052" class="Function">φ</a> <a id="38068" class="Symbol">(</a><a id="38069" href="TypeTopology.CompactTypes.html#38069" class="Bound">x</a> <a id="38071" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38073" href="TypeTopology.CompactTypes.html#38073" class="Bound">a</a><a id="38074" class="Symbol">)</a> <a id="38076" class="Symbol">=</a> <a id="38078" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="38082" class="Symbol">(</a><a id="38083" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="38087" href="TypeTopology.CompactTypes.html#37767" class="Function">i</a> <a id="38089" href="TypeTopology.CompactTypes.html#38069" class="Bound">x</a><a id="38090" class="Symbol">)</a> <a id="38092" class="Symbol">(</a><a id="38093" href="TypeTopology.CompactTypes.html#38022" class="Bound">u</a> <a id="38095" href="TypeTopology.CompactTypes.html#38069" class="Bound">x</a><a id="38096" class="Symbol">)</a> <a id="38098" href="TypeTopology.CompactTypes.html#38073" class="Bound">a</a>

  <a id="38103" href="TypeTopology.CompactTypes.html#38103" class="Function">iii</a> <a id="38107" class="Symbol">:</a> <a id="38109" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="38122" class="Symbol">(</a><a id="38123" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="38125" href="TypeTopology.CompactTypes.html#37746" class="Bound">A</a><a id="38126" class="Symbol">)</a>
  <a id="38130" href="TypeTopology.CompactTypes.html#38103" class="Function">iii</a> <a id="38134" class="Symbol">=</a> <a id="38136" href="TypeTopology.CompactTypes.html#37897" class="Function">ii</a> <a id="38139" class="Symbol">(</a><a id="38140" href="TypeTopology.CompactTypes.html#37744" class="Bound">c</a> <a id="38142" href="TypeTopology.CompactTypes.html#37872" class="Function">p</a><a id="38143" class="Symbol">)</a>

<a id="Compact&#39;-types-are-compact"></a><a id="38146" href="TypeTopology.CompactTypes.html#38146" class="Function">Compact&#39;-types-are-compact</a> <a id="38173" class="Symbol">:</a> <a id="38175" class="Symbol">{</a><a id="38176" href="TypeTopology.CompactTypes.html#38176" class="Bound">X</a> <a id="38178" class="Symbol">:</a> <a id="38180" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="38182" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="38184" class="Symbol">}</a> <a id="38186" class="Symbol">→</a> <a id="38188" href="TypeTopology.CompactTypes.html#37618" class="Function">Compact&#39;</a> <a id="38197" href="TypeTopology.CompactTypes.html#38176" class="Bound">X</a> <a id="38199" class="Symbol">→</a> <a id="38201" href="TypeTopology.CompactTypes.html#3912" class="Function">is-compact</a> <a id="38212" href="TypeTopology.CompactTypes.html#38176" class="Bound">X</a>
<a id="38214" href="TypeTopology.CompactTypes.html#38146" class="Function">Compact&#39;-types-are-compact</a> <a id="38241" class="Symbol">{</a><a id="38242" href="TypeTopology.CompactTypes.html#38242" class="Bound">𝓤</a><a id="38243" class="Symbol">}</a> <a id="38245" class="Symbol">{</a><a id="38246" href="TypeTopology.CompactTypes.html#38246" class="Bound">X</a><a id="38247" class="Symbol">}</a> <a id="38249" href="TypeTopology.CompactTypes.html#38249" class="Bound">C</a> <a id="38251" href="TypeTopology.CompactTypes.html#38251" class="Bound">p</a> <a id="38253" class="Symbol">=</a> <a id="38255" href="TypeTopology.CompactTypes.html#38650" class="Function">iv</a>
 <a id="38259" class="Keyword">where</a>
  <a id="38267" href="TypeTopology.CompactTypes.html#38267" class="Function">A</a> <a id="38269" class="Symbol">:</a> <a id="38271" href="TypeTopology.CompactTypes.html#38246" class="Bound">X</a> <a id="38273" class="Symbol">→</a> <a id="38275" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="38278" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="38282" href="TypeTopology.CompactTypes.html#38267" class="Function">A</a> <a id="38284" href="TypeTopology.CompactTypes.html#38284" class="Bound">x</a> <a id="38286" class="Symbol">=</a> <a id="38288" href="TypeTopology.CompactTypes.html#38251" class="Bound">p</a> <a id="38290" href="TypeTopology.CompactTypes.html#38284" class="Bound">x</a> <a id="38292" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38294" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>

  <a id="38299" href="TypeTopology.CompactTypes.html#38299" class="Function">i</a> <a id="38301" class="Symbol">:</a> <a id="38303" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="38319" class="Symbol">(λ</a> <a id="38322" href="TypeTopology.CompactTypes.html#38322" class="Bound">x</a> <a id="38324" class="Symbol">→</a> <a id="38326" href="TypeTopology.CompactTypes.html#38251" class="Bound">p</a> <a id="38328" href="TypeTopology.CompactTypes.html#38322" class="Bound">x</a> <a id="38330" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38332" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="38333" class="Symbol">)</a> <a id="38335" class="Symbol">→</a> <a id="38337" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="38350" class="Symbol">(</a><a id="38351" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="38353" href="TypeTopology.CompactTypes.html#38353" class="Bound">x</a> <a id="38355" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="38357" href="TypeTopology.CompactTypes.html#38246" class="Bound">X</a> <a id="38359" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="38361" href="TypeTopology.CompactTypes.html#38251" class="Bound">p</a> <a id="38363" href="TypeTopology.CompactTypes.html#38353" class="Bound">x</a> <a id="38365" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38367" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="38368" class="Symbol">)</a>
  <a id="38372" href="TypeTopology.CompactTypes.html#38299" class="Function">i</a> <a id="38374" class="Symbol">=</a> <a id="38376" href="TypeTopology.CompactTypes.html#38249" class="Bound">C</a> <a id="38378" href="TypeTopology.CompactTypes.html#38267" class="Function">A</a> <a id="38380" class="Symbol">(λ</a> <a id="38383" href="TypeTopology.CompactTypes.html#38383" class="Bound">x</a> <a id="38385" class="Symbol">→</a> <a id="38387" href="UF.DiscreteAndSeparated.html#22921" class="Function">𝟚-is-set</a><a id="38395" class="Symbol">)</a>

  <a id="38400" href="TypeTopology.CompactTypes.html#38400" class="Function">ii</a> <a id="38403" class="Symbol">:</a> <a id="38405" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="38421" class="Symbol">(λ</a> <a id="38424" href="TypeTopology.CompactTypes.html#38424" class="Bound">x</a> <a id="38426" class="Symbol">→</a> <a id="38428" href="TypeTopology.CompactTypes.html#38251" class="Bound">p</a> <a id="38430" href="TypeTopology.CompactTypes.html#38424" class="Bound">x</a> <a id="38432" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38434" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="38435" class="Symbol">)</a>
  <a id="38439" href="TypeTopology.CompactTypes.html#38400" class="Function">ii</a> <a id="38442" href="TypeTopology.CompactTypes.html#38442" class="Bound">x</a> <a id="38444" class="Symbol">=</a> <a id="38446" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="38460" class="Symbol">(</a><a id="38461" href="TypeTopology.CompactTypes.html#38251" class="Bound">p</a> <a id="38463" href="TypeTopology.CompactTypes.html#38442" class="Bound">x</a><a id="38464" class="Symbol">)</a> <a id="38466" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>

  <a id="38471" href="TypeTopology.CompactTypes.html#38471" class="Function">iii</a> <a id="38475" class="Symbol">:</a> <a id="38477" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="38490" class="Symbol">(</a><a id="38491" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="38493" href="TypeTopology.CompactTypes.html#38493" class="Bound">x</a> <a id="38495" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="38497" href="TypeTopology.CompactTypes.html#38246" class="Bound">X</a> <a id="38499" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="38501" href="TypeTopology.CompactTypes.html#38251" class="Bound">p</a> <a id="38503" href="TypeTopology.CompactTypes.html#38493" class="Bound">x</a> <a id="38505" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38507" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="38508" class="Symbol">)</a> <a id="38510" class="Symbol">→</a> <a id="38512" class="Symbol">(</a><a id="38513" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="38515" href="TypeTopology.CompactTypes.html#38515" class="Bound">x</a> <a id="38517" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="38519" href="TypeTopology.CompactTypes.html#38246" class="Bound">X</a> <a id="38521" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="38523" href="TypeTopology.CompactTypes.html#38251" class="Bound">p</a> <a id="38525" href="TypeTopology.CompactTypes.html#38515" class="Bound">x</a> <a id="38527" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38529" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="38530" class="Symbol">)</a> <a id="38532" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="38534" class="Symbol">(</a><a id="38535" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="38537" href="TypeTopology.CompactTypes.html#38537" class="Bound">x</a> <a id="38539" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="38541" href="TypeTopology.CompactTypes.html#38246" class="Bound">X</a> <a id="38543" href="MLTT.Pi.html#321" class="Function">,</a> <a id="38545" href="TypeTopology.CompactTypes.html#38251" class="Bound">p</a> <a id="38547" href="TypeTopology.CompactTypes.html#38537" class="Bound">x</a> <a id="38549" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38551" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="38552" class="Symbol">)</a>
  <a id="38556" href="TypeTopology.CompactTypes.html#38471" class="Function">iii</a> <a id="38560" class="Symbol">(</a><a id="38561" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="38565" href="TypeTopology.CompactTypes.html#38565" class="Bound">σ</a><a id="38566" class="Symbol">)</a> <a id="38568" class="Symbol">=</a> <a id="38570" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="38574" href="TypeTopology.CompactTypes.html#38565" class="Bound">σ</a>
  <a id="38578" href="TypeTopology.CompactTypes.html#38471" class="Function">iii</a> <a id="38582" class="Symbol">(</a><a id="38583" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="38587" href="TypeTopology.CompactTypes.html#38587" class="Bound">u</a><a id="38588" class="Symbol">)</a> <a id="38590" class="Symbol">=</a> <a id="38592" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="38596" class="Symbol">(λ</a> <a id="38599" href="TypeTopology.CompactTypes.html#38599" class="Bound">x</a> <a id="38601" class="Symbol">→</a> <a id="38603" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a> <a id="38628" class="Symbol">(λ</a> <a id="38631" href="TypeTopology.CompactTypes.html#38631" class="Bound">r</a> <a id="38633" class="Symbol">→</a> <a id="38635" href="TypeTopology.CompactTypes.html#38587" class="Bound">u</a> <a id="38637" class="Symbol">(</a><a id="38638" href="TypeTopology.CompactTypes.html#38599" class="Bound">x</a> <a id="38640" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38642" href="TypeTopology.CompactTypes.html#38631" class="Bound">r</a><a id="38643" class="Symbol">)))</a>

  <a id="38650" href="TypeTopology.CompactTypes.html#38650" class="Function">iv</a> <a id="38653" class="Symbol">:</a> <a id="38655" class="Symbol">(</a><a id="38656" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="38658" href="TypeTopology.CompactTypes.html#38658" class="Bound">x</a> <a id="38660" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="38662" href="TypeTopology.CompactTypes.html#38246" class="Bound">X</a> <a id="38664" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="38666" href="TypeTopology.CompactTypes.html#38251" class="Bound">p</a> <a id="38668" href="TypeTopology.CompactTypes.html#38658" class="Bound">x</a> <a id="38670" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38672" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="38673" class="Symbol">)</a> <a id="38675" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="38677" class="Symbol">(</a><a id="38678" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="38680" href="TypeTopology.CompactTypes.html#38680" class="Bound">x</a> <a id="38682" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="38684" href="TypeTopology.CompactTypes.html#38246" class="Bound">X</a> <a id="38686" href="MLTT.Pi.html#321" class="Function">,</a> <a id="38688" href="TypeTopology.CompactTypes.html#38251" class="Bound">p</a> <a id="38690" href="TypeTopology.CompactTypes.html#38680" class="Bound">x</a> <a id="38692" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38694" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="38695" class="Symbol">)</a>
  <a id="38699" href="TypeTopology.CompactTypes.html#38650" class="Function">iv</a> <a id="38702" class="Symbol">=</a> <a id="38704" href="TypeTopology.CompactTypes.html#38471" class="Function">iii</a> <a id="38708" class="Symbol">(</a><a id="38709" href="TypeTopology.CompactTypes.html#38299" class="Function">i</a> <a id="38711" href="TypeTopology.CompactTypes.html#38400" class="Function">ii</a><a id="38713" class="Symbol">)</a>

<a id="Compact&#39;-types-are-Compact"></a><a id="38716" href="TypeTopology.CompactTypes.html#38716" class="Function">Compact&#39;-types-are-Compact</a> <a id="38743" class="Symbol">:</a> <a id="38745" class="Symbol">{</a><a id="38746" href="TypeTopology.CompactTypes.html#38746" class="Bound">X</a> <a id="38748" class="Symbol">:</a> <a id="38750" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="38752" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="38754" class="Symbol">}</a> <a id="38756" class="Symbol">→</a> <a id="38758" href="TypeTopology.CompactTypes.html#37618" class="Function">Compact&#39;</a> <a id="38767" href="TypeTopology.CompactTypes.html#38746" class="Bound">X</a> <a id="38769" class="Symbol">→</a> <a id="38771" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="38782" href="TypeTopology.CompactTypes.html#38746" class="Bound">X</a> <a id="38784" class="Symbol">{</a><a id="38785" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="38786" class="Symbol">}</a>
<a id="38788" href="TypeTopology.CompactTypes.html#38716" class="Function">Compact&#39;-types-are-Compact</a> <a id="38815" href="TypeTopology.CompactTypes.html#38815" class="Bound">C</a> <a id="38817" class="Symbol">=</a> <a id="38819" href="TypeTopology.CompactTypes.html#21438" class="Function">compact-types-are-Compact</a>
                                <a id="38877" class="Symbol">(</a><a id="38878" href="TypeTopology.CompactTypes.html#38146" class="Function">Compact&#39;-types-are-compact</a> <a id="38905" href="TypeTopology.CompactTypes.html#38815" class="Bound">C</a><a id="38906" class="Symbol">)</a>

<a id="Compact-gives-Compact&#39;"></a><a id="38909" href="TypeTopology.CompactTypes.html#38909" class="Function">Compact-gives-Compact&#39;</a> <a id="38932" class="Symbol">:</a> <a id="38934" class="Symbol">{</a><a id="38935" href="TypeTopology.CompactTypes.html#38935" class="Bound">X</a> <a id="38937" class="Symbol">:</a> <a id="38939" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="38941" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="38943" class="Symbol">}</a> <a id="38945" class="Symbol">→</a> <a id="38947" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="38958" href="TypeTopology.CompactTypes.html#38935" class="Bound">X</a> <a id="38960" class="Symbol">{</a><a id="38961" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="38962" class="Symbol">}</a> <a id="38964" class="Symbol">→</a> <a id="38966" href="TypeTopology.CompactTypes.html#37618" class="Function">Compact&#39;</a> <a id="38975" href="TypeTopology.CompactTypes.html#38935" class="Bound">X</a> <a id="38977" class="Symbol">{</a><a id="38978" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="38979" class="Symbol">}</a>
<a id="38981" href="TypeTopology.CompactTypes.html#38909" class="Function">Compact-gives-Compact&#39;</a> <a id="39004" href="TypeTopology.CompactTypes.html#39004" class="Bound">C</a> <a id="39006" href="TypeTopology.CompactTypes.html#39006" class="Bound">A</a> <a id="39008" class="Symbol">_</a> <a id="39010" class="Symbol">=</a> <a id="39012" href="TypeTopology.CompactTypes.html#39004" class="Bound">C</a> <a id="39014" href="TypeTopology.CompactTypes.html#39006" class="Bound">A</a>

<a id="39017" class="Markup">\end{code}</a><a id="39027" class="Background">

TODO. (1) is-Compact&#39; X ≃ is-compact X.
      (2) is-Compact&#39; X is a retract of is-Compact X.

Added by Fredrik Bakke on the 2nd of April 2025.

Π-Compact types are closed under sums.

</a><a id="39214" class="Markup">\begin{code}</a>

<a id="Σ-is-Π-Compact"></a><a id="39228" href="TypeTopology.CompactTypes.html#39228" class="Function">Σ-is-Π-Compact</a> <a id="39243" class="Symbol">:</a> <a id="39245" class="Symbol">{</a><a id="39246" href="TypeTopology.CompactTypes.html#39246" class="Bound">X</a> <a id="39248" class="Symbol">:</a> <a id="39250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="39252" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="39254" class="Symbol">}</a> <a id="39256" class="Symbol">{</a><a id="39257" href="TypeTopology.CompactTypes.html#39257" class="Bound">Y</a> <a id="39259" class="Symbol">:</a> <a id="39261" href="TypeTopology.CompactTypes.html#39246" class="Bound">X</a> <a id="39263" class="Symbol">→</a> <a id="39265" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="39267" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="39269" class="Symbol">}</a>
                <a id="39287" class="Symbol">→</a> <a id="39289" href="TypeTopology.CompactTypes.html#23749" class="Function">is-Π-Compact</a> <a id="39302" href="TypeTopology.CompactTypes.html#39246" class="Bound">X</a> <a id="39304" class="Symbol">{</a><a id="39305" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="39307" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="39309" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="39310" class="Symbol">}</a>
                <a id="39328" class="Symbol">→</a> <a id="39330" class="Symbol">((</a><a id="39332" href="TypeTopology.CompactTypes.html#39332" class="Bound">x</a> <a id="39334" class="Symbol">:</a> <a id="39336" href="TypeTopology.CompactTypes.html#39246" class="Bound">X</a><a id="39337" class="Symbol">)</a> <a id="39339" class="Symbol">→</a> <a id="39341" href="TypeTopology.CompactTypes.html#23749" class="Function">is-Π-Compact</a> <a id="39354" class="Symbol">(</a><a id="39355" href="TypeTopology.CompactTypes.html#39257" class="Bound">Y</a> <a id="39357" href="TypeTopology.CompactTypes.html#39332" class="Bound">x</a><a id="39358" class="Symbol">)</a> <a id="39360" class="Symbol">{</a><a id="39361" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="39362" class="Symbol">})</a>
                <a id="39381" class="Symbol">→</a> <a id="39383" href="TypeTopology.CompactTypes.html#23749" class="Function">is-Π-Compact</a> <a id="39396" class="Symbol">(</a><a id="39397" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="39399" href="TypeTopology.CompactTypes.html#39257" class="Bound">Y</a><a id="39400" class="Symbol">)</a> <a id="39402" class="Symbol">{</a><a id="39403" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="39404" class="Symbol">}</a>
<a id="39406" href="TypeTopology.CompactTypes.html#39228" class="Function">Σ-is-Π-Compact</a> <a id="39421" class="Symbol">{</a><a id="39422" href="TypeTopology.CompactTypes.html#39422" class="Bound">𝓤</a><a id="39423" class="Symbol">}</a> <a id="39425" class="Symbol">{</a><a id="39426" href="TypeTopology.CompactTypes.html#39426" class="Bound">𝓥</a><a id="39427" class="Symbol">}</a> <a id="39429" class="Symbol">{</a><a id="39430" href="TypeTopology.CompactTypes.html#39430" class="Bound">𝓦</a><a id="39431" class="Symbol">}</a> <a id="39433" class="Symbol">{</a><a id="39434" href="TypeTopology.CompactTypes.html#39434" class="Bound">X</a><a id="39435" class="Symbol">}</a> <a id="39437" class="Symbol">{</a><a id="39438" href="TypeTopology.CompactTypes.html#39438" class="Bound">Y</a><a id="39439" class="Symbol">}</a> <a id="39441" href="TypeTopology.CompactTypes.html#39441" class="Bound">cX</a> <a id="39444" href="TypeTopology.CompactTypes.html#39444" class="Bound">cY</a> <a id="39447" href="TypeTopology.CompactTypes.html#39447" class="Bound">A</a> <a id="39449" href="TypeTopology.CompactTypes.html#39449" class="Bound">dA</a> <a id="39452" class="Symbol">=</a>
 <a id="39455" href="NotionsOfDecidability.Decidable.html#8359" class="Function">decidable-↔</a>
  <a id="39469" class="Symbol">(</a> <a id="39471" class="Symbol">(λ</a> <a id="39474" href="TypeTopology.CompactTypes.html#39474" class="Bound">f</a> <a id="39476" class="Symbol">(</a><a id="39477" href="TypeTopology.CompactTypes.html#39477" class="Bound">x</a> <a id="39479" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39481" href="TypeTopology.CompactTypes.html#39481" class="Bound">y</a><a id="39482" class="Symbol">)</a> <a id="39484" class="Symbol">→</a> <a id="39486" href="TypeTopology.CompactTypes.html#39474" class="Bound">f</a> <a id="39488" href="TypeTopology.CompactTypes.html#39477" class="Bound">x</a> <a id="39490" href="TypeTopology.CompactTypes.html#39481" class="Bound">y</a><a id="39491" class="Symbol">)</a> <a id="39493" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39495" class="Symbol">(λ</a> <a id="39498" href="TypeTopology.CompactTypes.html#39498" class="Bound">f</a> <a id="39500" href="TypeTopology.CompactTypes.html#39500" class="Bound">x</a> <a id="39502" href="TypeTopology.CompactTypes.html#39502" class="Bound">y</a> <a id="39504" class="Symbol">→</a> <a id="39506" href="TypeTopology.CompactTypes.html#39498" class="Bound">f</a> <a id="39508" class="Symbol">(</a><a id="39509" href="TypeTopology.CompactTypes.html#39500" class="Bound">x</a> <a id="39511" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39513" href="TypeTopology.CompactTypes.html#39502" class="Bound">y</a><a id="39514" class="Symbol">)))</a>
  <a id="39520" class="Symbol">(</a> <a id="39522" href="TypeTopology.CompactTypes.html#39441" class="Bound">cX</a> <a id="39525" class="Symbol">(λ</a> <a id="39528" href="TypeTopology.CompactTypes.html#39528" class="Bound">x</a> <a id="39530" class="Symbol">→</a> <a id="39532" class="Symbol">(</a><a id="39533" href="TypeTopology.CompactTypes.html#39533" class="Bound">y</a> <a id="39535" class="Symbol">:</a> <a id="39537" href="TypeTopology.CompactTypes.html#39438" class="Bound">Y</a> <a id="39539" href="TypeTopology.CompactTypes.html#39528" class="Bound">x</a><a id="39540" class="Symbol">)</a> <a id="39542" class="Symbol">→</a> <a id="39544" href="TypeTopology.CompactTypes.html#39447" class="Bound">A</a> <a id="39546" class="Symbol">(</a><a id="39547" href="TypeTopology.CompactTypes.html#39528" class="Bound">x</a> <a id="39549" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39551" href="TypeTopology.CompactTypes.html#39533" class="Bound">y</a><a id="39552" class="Symbol">))</a>
       <a id="39562" class="Symbol">(λ</a> <a id="39565" href="TypeTopology.CompactTypes.html#39565" class="Bound">x</a> <a id="39567" class="Symbol">→</a> <a id="39569" href="TypeTopology.CompactTypes.html#39444" class="Bound">cY</a> <a id="39572" href="TypeTopology.CompactTypes.html#39565" class="Bound">x</a> <a id="39574" class="Symbol">(λ</a> <a id="39577" href="TypeTopology.CompactTypes.html#39577" class="Bound">y</a> <a id="39579" class="Symbol">→</a> <a id="39581" href="TypeTopology.CompactTypes.html#39447" class="Bound">A</a> <a id="39583" class="Symbol">(</a><a id="39584" href="TypeTopology.CompactTypes.html#39565" class="Bound">x</a> <a id="39586" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39588" href="TypeTopology.CompactTypes.html#39577" class="Bound">y</a><a id="39589" class="Symbol">))</a> <a id="39592" class="Symbol">(λ</a> <a id="39595" href="TypeTopology.CompactTypes.html#39595" class="Bound">y</a> <a id="39597" class="Symbol">→</a> <a id="39599" href="TypeTopology.CompactTypes.html#39449" class="Bound">dA</a> <a id="39602" class="Symbol">(</a><a id="39603" href="TypeTopology.CompactTypes.html#39565" class="Bound">x</a> <a id="39605" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39607" href="TypeTopology.CompactTypes.html#39595" class="Bound">y</a><a id="39608" class="Symbol">))))</a>

<a id="39614" class="Markup">\end{code}</a><a id="39624" class="Background">

Π-Compact types have decidable negations.

</a><a id="39669" class="Markup">\begin{code}</a>

<a id="Π-Compact-types-have-decidable-negations&#39;"></a><a id="39683" href="TypeTopology.CompactTypes.html#39683" class="Function">Π-Compact-types-have-decidable-negations&#39;</a> <a id="39725" class="Symbol">:</a> <a id="39727" class="Symbol">{</a><a id="39728" href="TypeTopology.CompactTypes.html#39728" class="Bound">X</a> <a id="39730" class="Symbol">:</a> <a id="39732" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="39734" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="39736" class="Symbol">}</a>
                                          <a id="39780" class="Symbol">→</a> <a id="39782" href="TypeTopology.CompactTypes.html#23749" class="Function">is-Π-Compact</a> <a id="39795" href="TypeTopology.CompactTypes.html#39728" class="Bound">X</a> <a id="39797" class="Symbol">{</a><a id="39798" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="39799" class="Symbol">}</a>
                                          <a id="39843" class="Symbol">→</a> <a id="39845" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="39858" class="Symbol">(</a><a id="39859" href="TypeTopology.CompactTypes.html#39728" class="Bound">X</a> <a id="39861" class="Symbol">→</a> <a id="39863" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="39864" class="Symbol">)</a>
<a id="39866" href="TypeTopology.CompactTypes.html#39683" class="Function">Π-Compact-types-have-decidable-negations&#39;</a> <a id="39908" class="Symbol">{</a><a id="39909" href="TypeTopology.CompactTypes.html#39909" class="Bound">𝓤</a><a id="39910" class="Symbol">}</a> <a id="39912" class="Symbol">{</a><a id="39913" href="TypeTopology.CompactTypes.html#39913" class="Bound">𝓦</a><a id="39914" class="Symbol">}</a> <a id="39916" class="Symbol">{</a><a id="39917" href="TypeTopology.CompactTypes.html#39917" class="Bound">X</a><a id="39918" class="Symbol">}</a> <a id="39920" href="TypeTopology.CompactTypes.html#39920" class="Bound">αX</a> <a id="39923" class="Symbol">=</a>
 <a id="39926" href="TypeTopology.CompactTypes.html#39920" class="Bound">αX</a> <a id="39929" class="Symbol">(λ</a> <a id="39932" href="TypeTopology.CompactTypes.html#39932" class="Bound">_</a> <a id="39934" class="Symbol">→</a> <a id="39936" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="39937" class="Symbol">)</a> <a id="39939" class="Symbol">(λ</a> <a id="39942" href="TypeTopology.CompactTypes.html#39942" class="Bound">_</a> <a id="39944" class="Symbol">→</a> <a id="39946" href="NotionsOfDecidability.Decidable.html#1442" class="Function">𝟘-is-decidable</a><a id="39960" class="Symbol">)</a>

<a id="Π-Compact-types-have-decidable-negations"></a><a id="39963" href="TypeTopology.CompactTypes.html#39963" class="Function">Π-Compact-types-have-decidable-negations</a> <a id="40004" class="Symbol">:</a> <a id="40006" class="Symbol">{</a><a id="40007" href="TypeTopology.CompactTypes.html#40007" class="Bound">X</a> <a id="40009" class="Symbol">:</a> <a id="40011" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="40013" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="40015" class="Symbol">}</a>
                                         <a id="40058" class="Symbol">→</a> <a id="40060" href="TypeTopology.CompactTypes.html#23749" class="Function">is-Π-Compact</a> <a id="40073" href="TypeTopology.CompactTypes.html#40007" class="Bound">X</a> <a id="40075" class="Symbol">{</a><a id="40076" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="40077" class="Symbol">}</a>
                                         <a id="40120" class="Symbol">→</a> <a id="40122" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="40135" class="Symbol">(</a><a id="40136" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="40138" href="TypeTopology.CompactTypes.html#40007" class="Bound">X</a><a id="40139" class="Symbol">)</a>
<a id="40141" href="TypeTopology.CompactTypes.html#39963" class="Function">Π-Compact-types-have-decidable-negations</a> <a id="40182" href="TypeTopology.CompactTypes.html#40182" class="Bound">αX</a> <a id="40185" class="Symbol">=</a>
 <a id="40188" href="NotionsOfDecidability.Decidable.html#8359" class="Function">decidable-↔</a>
  <a id="40202" class="Symbol">((λ</a> <a id="40206" href="TypeTopology.CompactTypes.html#40206" class="Bound">x</a> <a id="40208" class="Symbol">→</a> <a id="40210" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="40217" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="40219" href="TypeTopology.CompactTypes.html#40206" class="Bound">x</a><a id="40220" class="Symbol">)</a> <a id="40222" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40224" class="Symbol">(λ</a> <a id="40227" href="TypeTopology.CompactTypes.html#40227" class="Bound">x</a> <a id="40229" class="Symbol">→</a> <a id="40231" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="40238" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="40240" href="TypeTopology.CompactTypes.html#40227" class="Bound">x</a><a id="40241" class="Symbol">))</a>
  <a id="40246" class="Symbol">(</a><a id="40247" href="TypeTopology.CompactTypes.html#39683" class="Function">Π-Compact-types-have-decidable-negations&#39;</a> <a id="40289" href="TypeTopology.CompactTypes.html#40182" class="Bound">αX</a><a id="40291" class="Symbol">)</a>

<a id="40294" class="Markup">\end{code}</a><a id="40304" class="Background">

Added March 2022 by Martin Escardo.

</a><a id="40343" class="Markup">\begin{code}</a>

<a id="Σ-isolated-left"></a><a id="40357" href="TypeTopology.CompactTypes.html#40357" class="Function">Σ-isolated-left</a> <a id="40373" class="Symbol">:</a> <a id="40375" class="Symbol">{</a><a id="40376" href="TypeTopology.CompactTypes.html#40376" class="Bound">X</a> <a id="40378" class="Symbol">:</a> <a id="40380" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="40382" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="40384" class="Symbol">}</a> <a id="40386" class="Symbol">{</a><a id="40387" href="TypeTopology.CompactTypes.html#40387" class="Bound">Y</a> <a id="40389" class="Symbol">:</a> <a id="40391" href="TypeTopology.CompactTypes.html#40376" class="Bound">X</a> <a id="40393" class="Symbol">→</a> <a id="40395" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="40397" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="40399" class="Symbol">}</a> <a id="40401" class="Symbol">{</a><a id="40402" href="TypeTopology.CompactTypes.html#40402" class="Bound">x</a> <a id="40404" class="Symbol">:</a> <a id="40406" href="TypeTopology.CompactTypes.html#40376" class="Bound">X</a><a id="40407" class="Symbol">}</a> <a id="40409" class="Symbol">{</a><a id="40410" href="TypeTopology.CompactTypes.html#40410" class="Bound">y</a> <a id="40412" class="Symbol">:</a> <a id="40414" href="TypeTopology.CompactTypes.html#40387" class="Bound">Y</a> <a id="40416" href="TypeTopology.CompactTypes.html#40402" class="Bound">x</a><a id="40417" class="Symbol">}</a>
                <a id="40435" class="Symbol">→</a> <a id="40437" class="Symbol">((</a><a id="40439" href="TypeTopology.CompactTypes.html#40439" class="Bound">x</a> <a id="40441" class="Symbol">:</a> <a id="40443" href="TypeTopology.CompactTypes.html#40376" class="Bound">X</a><a id="40444" class="Symbol">)</a> <a id="40446" class="Symbol">→</a> <a id="40448" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="40459" class="Symbol">(</a><a id="40460" href="TypeTopology.CompactTypes.html#40387" class="Bound">Y</a> <a id="40462" href="TypeTopology.CompactTypes.html#40439" class="Bound">x</a><a id="40463" class="Symbol">))</a>
                <a id="40482" class="Symbol">→</a> <a id="40484" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="40496" class="Symbol">(</a><a id="40497" href="TypeTopology.CompactTypes.html#40402" class="Bound">x</a> <a id="40499" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40501" href="TypeTopology.CompactTypes.html#40410" class="Bound">y</a><a id="40502" class="Symbol">)</a>
                <a id="40520" class="Symbol">→</a> <a id="40522" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="40534" href="TypeTopology.CompactTypes.html#40402" class="Bound">x</a>
<a id="40536" href="TypeTopology.CompactTypes.html#40357" class="Function">Σ-isolated-left</a> <a id="40552" class="Symbol">{</a><a id="40553" href="TypeTopology.CompactTypes.html#40553" class="Bound">𝓤</a><a id="40554" class="Symbol">}</a> <a id="40556" class="Symbol">{</a><a id="40557" href="TypeTopology.CompactTypes.html#40557" class="Bound">𝓥</a><a id="40558" class="Symbol">}</a> <a id="40560" class="Symbol">{</a><a id="40561" href="TypeTopology.CompactTypes.html#40561" class="Bound">X</a><a id="40562" class="Symbol">}</a> <a id="40564" class="Symbol">{</a><a id="40565" href="TypeTopology.CompactTypes.html#40565" class="Bound">Y</a><a id="40566" class="Symbol">}</a> <a id="40568" class="Symbol">{</a><a id="40569" href="TypeTopology.CompactTypes.html#40569" class="Bound">x</a><a id="40570" class="Symbol">}</a> <a id="40572" class="Symbol">{</a><a id="40573" href="TypeTopology.CompactTypes.html#40573" class="Bound">y</a><a id="40574" class="Symbol">}</a> <a id="40576" href="TypeTopology.CompactTypes.html#40576" class="Bound">κ</a> <a id="40578" href="TypeTopology.CompactTypes.html#40578" class="Bound">i</a> <a id="40580" href="TypeTopology.CompactTypes.html#40580" class="Bound">x&#39;</a> <a id="40583" class="Symbol">=</a> <a id="40585" href="TypeTopology.CompactTypes.html#40750" class="Function">γ</a> <a id="40587" href="TypeTopology.CompactTypes.html#40707" class="Function">δ</a>
 <a id="40590" class="Keyword">where</a>
   <a id="40599" href="TypeTopology.CompactTypes.html#40599" class="Function">A</a> <a id="40601" class="Symbol">:</a> <a id="40603" class="Symbol">(</a><a id="40604" href="TypeTopology.CompactTypes.html#40604" class="Bound">y&#39;</a> <a id="40607" class="Symbol">:</a> <a id="40609" href="TypeTopology.CompactTypes.html#40565" class="Bound">Y</a> <a id="40611" href="TypeTopology.CompactTypes.html#40580" class="Bound">x&#39;</a><a id="40613" class="Symbol">)</a> <a id="40615" class="Symbol">→</a> <a id="40617" href="TypeTopology.CompactTypes.html#40553" class="Bound">𝓤</a> <a id="40619" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="40621" href="TypeTopology.CompactTypes.html#40557" class="Bound">𝓥</a> <a id="40623" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="40628" href="TypeTopology.CompactTypes.html#40599" class="Function">A</a> <a id="40630" href="TypeTopology.CompactTypes.html#40630" class="Bound">y&#39;</a> <a id="40633" class="Symbol">=</a> <a id="40635" class="Symbol">(</a><a id="40636" href="TypeTopology.CompactTypes.html#40569" class="Bound">x</a> <a id="40638" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40640" href="TypeTopology.CompactTypes.html#40573" class="Bound">y</a><a id="40641" class="Symbol">)</a> <a id="40643" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="40645" class="Symbol">(</a><a id="40646" href="TypeTopology.CompactTypes.html#40580" class="Bound">x&#39;</a> <a id="40649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40651" href="TypeTopology.CompactTypes.html#40630" class="Bound">y&#39;</a><a id="40653" class="Symbol">)</a>

   <a id="40659" href="TypeTopology.CompactTypes.html#40659" class="Function">d</a> <a id="40661" class="Symbol">:</a> <a id="40663" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="40679" href="TypeTopology.CompactTypes.html#40599" class="Function">A</a>
   <a id="40684" href="TypeTopology.CompactTypes.html#40659" class="Function">d</a> <a id="40686" href="TypeTopology.CompactTypes.html#40686" class="Bound">y&#39;</a> <a id="40689" class="Symbol">=</a> <a id="40691" href="TypeTopology.CompactTypes.html#40578" class="Bound">i</a> <a id="40693" class="Symbol">(</a><a id="40694" href="TypeTopology.CompactTypes.html#40580" class="Bound">x&#39;</a> <a id="40697" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40699" href="TypeTopology.CompactTypes.html#40686" class="Bound">y&#39;</a><a id="40701" class="Symbol">)</a>

   <a id="40707" href="TypeTopology.CompactTypes.html#40707" class="Function">δ</a> <a id="40709" class="Symbol">:</a> <a id="40711" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="40724" class="Symbol">(</a><a id="40725" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="40727" href="TypeTopology.CompactTypes.html#40599" class="Function">A</a><a id="40728" class="Symbol">)</a>
   <a id="40733" href="TypeTopology.CompactTypes.html#40707" class="Function">δ</a> <a id="40735" class="Symbol">=</a> <a id="40737" href="TypeTopology.CompactTypes.html#40576" class="Bound">κ</a> <a id="40739" href="TypeTopology.CompactTypes.html#40580" class="Bound">x&#39;</a> <a id="40742" href="TypeTopology.CompactTypes.html#40599" class="Function">A</a> <a id="40744" href="TypeTopology.CompactTypes.html#40659" class="Function">d</a>

   <a id="40750" href="TypeTopology.CompactTypes.html#40750" class="Function">γ</a> <a id="40752" class="Symbol">:</a> <a id="40754" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="40767" class="Symbol">(</a><a id="40768" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="40770" href="TypeTopology.CompactTypes.html#40599" class="Function">A</a><a id="40771" class="Symbol">)</a> <a id="40773" class="Symbol">→</a> <a id="40775" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="40788" class="Symbol">(</a><a id="40789" href="TypeTopology.CompactTypes.html#40569" class="Bound">x</a> <a id="40791" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="40793" href="TypeTopology.CompactTypes.html#40580" class="Bound">x&#39;</a><a id="40795" class="Symbol">)</a>
   <a id="40800" href="TypeTopology.CompactTypes.html#40750" class="Function">γ</a> <a id="40802" class="Symbol">(</a><a id="40803" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40807" class="Symbol">(</a><a id="40808" href="TypeTopology.CompactTypes.html#40808" class="Bound">y&#39;</a> <a id="40811" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40813" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="40817" class="Symbol">))</a> <a id="40820" class="Symbol">=</a> <a id="40822" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="40826" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="40834" href="TypeTopology.CompactTypes.html#40750" class="Function">γ</a> <a id="40836" class="Symbol">(</a><a id="40837" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40841" href="TypeTopology.CompactTypes.html#40841" class="Bound">ν</a><a id="40842" class="Symbol">)</a>           <a id="40854" class="Symbol">=</a> <a id="40856" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="40860" class="Symbol">(λ</a> <a id="40863" class="Symbol">{</a><a id="40864" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="40869" class="Symbol">→</a> <a id="40871" href="TypeTopology.CompactTypes.html#40841" class="Bound">ν</a> <a id="40873" class="Symbol">(</a><a id="40874" href="TypeTopology.CompactTypes.html#40573" class="Bound">y</a> <a id="40876" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40878" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="40882" class="Symbol">)})</a>

<a id="40887" class="Markup">\end{code}</a><a id="40897" class="Background">

TODO. Is the compactness assumption needed? Are there better assumptions?

</a><a id="40974" class="Markup">\begin{code}</a>

<a id="Σ-weakly-isolated-left&#39;"></a><a id="40988" href="TypeTopology.CompactTypes.html#40988" class="Function">Σ-weakly-isolated-left&#39;</a> <a id="41012" class="Symbol">:</a> <a id="41014" class="Symbol">{</a><a id="41015" href="TypeTopology.CompactTypes.html#41015" class="Bound">X</a> <a id="41017" class="Symbol">:</a> <a id="41019" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="41021" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="41023" class="Symbol">}</a> <a id="41025" class="Symbol">{</a><a id="41026" href="TypeTopology.CompactTypes.html#41026" class="Bound">Y</a> <a id="41028" class="Symbol">:</a> <a id="41030" href="TypeTopology.CompactTypes.html#41015" class="Bound">X</a> <a id="41032" class="Symbol">→</a> <a id="41034" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="41036" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="41038" class="Symbol">}</a> <a id="41040" class="Symbol">{</a><a id="41041" href="TypeTopology.CompactTypes.html#41041" class="Bound">x</a> <a id="41043" class="Symbol">:</a> <a id="41045" href="TypeTopology.CompactTypes.html#41015" class="Bound">X</a><a id="41046" class="Symbol">}</a> <a id="41048" class="Symbol">{</a><a id="41049" href="TypeTopology.CompactTypes.html#41049" class="Bound">y</a> <a id="41051" class="Symbol">:</a> <a id="41053" href="TypeTopology.CompactTypes.html#41026" class="Bound">Y</a> <a id="41055" href="TypeTopology.CompactTypes.html#41041" class="Bound">x</a><a id="41056" class="Symbol">}</a>
                        <a id="41082" class="Symbol">→</a> <a id="41084" class="Symbol">((</a><a id="41086" href="TypeTopology.CompactTypes.html#41086" class="Bound">x</a> <a id="41088" class="Symbol">:</a> <a id="41090" href="TypeTopology.CompactTypes.html#41015" class="Bound">X</a><a id="41091" class="Symbol">)</a> <a id="41093" class="Symbol">→</a> <a id="41095" href="TypeTopology.CompactTypes.html#23749" class="Function">is-Π-Compact</a> <a id="41108" class="Symbol">(</a><a id="41109" href="TypeTopology.CompactTypes.html#41026" class="Bound">Y</a> <a id="41111" href="TypeTopology.CompactTypes.html#41086" class="Bound">x</a><a id="41112" class="Symbol">))</a>
                        <a id="41139" class="Symbol">→</a> <a id="41141" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="41160" class="Symbol">(</a><a id="41161" href="TypeTopology.CompactTypes.html#41041" class="Bound">x</a> <a id="41163" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41165" href="TypeTopology.CompactTypes.html#41049" class="Bound">y</a><a id="41166" class="Symbol">)</a>
                        <a id="41192" class="Symbol">→</a> <a id="41194" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="41213" href="TypeTopology.CompactTypes.html#41041" class="Bound">x</a>
<a id="41215" href="TypeTopology.CompactTypes.html#40988" class="Function">Σ-weakly-isolated-left&#39;</a> <a id="41239" class="Symbol">{</a><a id="41240" href="TypeTopology.CompactTypes.html#41240" class="Bound">𝓤</a><a id="41241" class="Symbol">}</a> <a id="41243" class="Symbol">{</a><a id="41244" href="TypeTopology.CompactTypes.html#41244" class="Bound">𝓥</a><a id="41245" class="Symbol">}</a> <a id="41247" class="Symbol">{</a><a id="41248" href="TypeTopology.CompactTypes.html#41248" class="Bound">X</a><a id="41249" class="Symbol">}</a> <a id="41251" class="Symbol">{</a><a id="41252" href="TypeTopology.CompactTypes.html#41252" class="Bound">Y</a><a id="41253" class="Symbol">}</a> <a id="41255" class="Symbol">{</a><a id="41256" href="TypeTopology.CompactTypes.html#41256" class="Bound">x</a><a id="41257" class="Symbol">}</a> <a id="41259" class="Symbol">{</a><a id="41260" href="TypeTopology.CompactTypes.html#41260" class="Bound">y</a><a id="41261" class="Symbol">}</a> <a id="41263" href="TypeTopology.CompactTypes.html#41263" class="Bound">κ</a> <a id="41265" href="TypeTopology.CompactTypes.html#41265" class="Bound">i</a> <a id="41267" href="TypeTopology.CompactTypes.html#41267" class="Bound">x&#39;</a> <a id="41270" class="Symbol">=</a> <a id="41272" href="TypeTopology.CompactTypes.html#41430" class="Function">γ</a> <a id="41274" href="TypeTopology.CompactTypes.html#41389" class="Function">δ</a>
 <a id="41277" class="Keyword">where</a>
  <a id="41285" href="TypeTopology.CompactTypes.html#41285" class="Function">A</a> <a id="41287" class="Symbol">:</a> <a id="41289" class="Symbol">(</a><a id="41290" href="TypeTopology.CompactTypes.html#41290" class="Bound">y&#39;</a> <a id="41293" class="Symbol">:</a> <a id="41295" href="TypeTopology.CompactTypes.html#41252" class="Bound">Y</a> <a id="41297" href="TypeTopology.CompactTypes.html#41267" class="Bound">x&#39;</a><a id="41299" class="Symbol">)</a> <a id="41301" class="Symbol">→</a> <a id="41303" href="TypeTopology.CompactTypes.html#41240" class="Bound">𝓤</a> <a id="41305" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="41307" href="TypeTopology.CompactTypes.html#41244" class="Bound">𝓥</a> <a id="41309" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="41313" href="TypeTopology.CompactTypes.html#41285" class="Function">A</a> <a id="41315" href="TypeTopology.CompactTypes.html#41315" class="Bound">y&#39;</a> <a id="41318" class="Symbol">=</a> <a id="41320" class="Symbol">(</a><a id="41321" href="TypeTopology.CompactTypes.html#41267" class="Bound">x&#39;</a> <a id="41324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41326" href="TypeTopology.CompactTypes.html#41315" class="Bound">y&#39;</a><a id="41328" class="Symbol">)</a> <a id="41330" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="41332" class="Symbol">(</a><a id="41333" href="TypeTopology.CompactTypes.html#41256" class="Bound">x</a> <a id="41335" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41337" href="TypeTopology.CompactTypes.html#41260" class="Bound">y</a><a id="41338" class="Symbol">)</a>

  <a id="41343" href="TypeTopology.CompactTypes.html#41343" class="Function">c</a> <a id="41345" class="Symbol">:</a> <a id="41347" href="NotionsOfDecidability.Complemented.html#487" class="Function">is-complemented</a> <a id="41363" href="TypeTopology.CompactTypes.html#41285" class="Function">A</a>
  <a id="41367" href="TypeTopology.CompactTypes.html#41343" class="Function">c</a> <a id="41369" href="TypeTopology.CompactTypes.html#41369" class="Bound">y&#39;</a> <a id="41372" class="Symbol">=</a> <a id="41374" href="TypeTopology.CompactTypes.html#41265" class="Bound">i</a> <a id="41376" class="Symbol">(</a><a id="41377" href="TypeTopology.CompactTypes.html#41267" class="Bound">x&#39;</a> <a id="41380" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41382" href="TypeTopology.CompactTypes.html#41369" class="Bound">y&#39;</a><a id="41384" class="Symbol">)</a>

  <a id="41389" href="TypeTopology.CompactTypes.html#41389" class="Function">δ</a> <a id="41391" class="Symbol">:</a> <a id="41393" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="41406" class="Symbol">(</a><a id="41407" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="41409" href="TypeTopology.CompactTypes.html#41285" class="Function">A</a><a id="41410" class="Symbol">)</a>
  <a id="41414" href="TypeTopology.CompactTypes.html#41389" class="Function">δ</a> <a id="41416" class="Symbol">=</a> <a id="41418" href="TypeTopology.CompactTypes.html#41263" class="Bound">κ</a> <a id="41420" href="TypeTopology.CompactTypes.html#41267" class="Bound">x&#39;</a> <a id="41423" href="TypeTopology.CompactTypes.html#41285" class="Function">A</a> <a id="41425" href="TypeTopology.CompactTypes.html#41343" class="Function">c</a>

  <a id="41430" href="TypeTopology.CompactTypes.html#41430" class="Function">γ</a> <a id="41432" class="Symbol">:</a> <a id="41434" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="41447" class="Symbol">(</a><a id="41448" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="41450" href="TypeTopology.CompactTypes.html#41285" class="Function">A</a><a id="41451" class="Symbol">)</a> <a id="41453" class="Symbol">→</a> <a id="41455" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="41468" class="Symbol">(</a><a id="41469" href="TypeTopology.CompactTypes.html#41267" class="Bound">x&#39;</a> <a id="41472" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="41474" href="TypeTopology.CompactTypes.html#41256" class="Bound">x</a><a id="41475" class="Symbol">)</a>
  <a id="41479" href="TypeTopology.CompactTypes.html#41430" class="Function">γ</a> <a id="41481" class="Symbol">(</a><a id="41482" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41486" href="TypeTopology.CompactTypes.html#41486" class="Bound">a</a><a id="41487" class="Symbol">)</a> <a id="41489" class="Symbol">=</a> <a id="41491" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="41495" class="Symbol">(λ</a> <a id="41498" class="Symbol">{</a><a id="41499" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="41504" class="Symbol">→</a> <a id="41506" href="TypeTopology.CompactTypes.html#41486" class="Bound">a</a> <a id="41508" href="TypeTopology.CompactTypes.html#41260" class="Bound">y</a> <a id="41510" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="41514" class="Symbol">})</a>
  <a id="41519" href="TypeTopology.CompactTypes.html#41430" class="Function">γ</a> <a id="41521" class="Symbol">(</a><a id="41522" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="41526" href="TypeTopology.CompactTypes.html#41526" class="Bound">ν</a><a id="41527" class="Symbol">)</a> <a id="41529" class="Symbol">=</a> <a id="41531" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="41535" class="Symbol">(λ</a> <a id="41538" class="Symbol">(</a><a id="41539" href="TypeTopology.CompactTypes.html#41539" class="Bound">d</a> <a id="41541" class="Symbol">:</a> <a id="41543" href="TypeTopology.CompactTypes.html#41267" class="Bound">x&#39;</a> <a id="41546" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="41548" href="TypeTopology.CompactTypes.html#41256" class="Bound">x</a><a id="41549" class="Symbol">)</a>
                   <a id="41570" class="Symbol">→</a> <a id="41572" href="TypeTopology.CompactTypes.html#41526" class="Bound">ν</a> <a id="41574" class="Symbol">(λ</a> <a id="41577" class="Symbol">(</a><a id="41578" href="TypeTopology.CompactTypes.html#41578" class="Bound">y&#39;</a> <a id="41581" class="Symbol">:</a> <a id="41583" href="TypeTopology.CompactTypes.html#41252" class="Bound">Y</a> <a id="41585" href="TypeTopology.CompactTypes.html#41267" class="Bound">x&#39;</a><a id="41587" class="Symbol">)</a> <a id="41589" class="Symbol">(</a><a id="41590" href="TypeTopology.CompactTypes.html#41590" class="Bound">e</a> <a id="41592" class="Symbol">:</a> <a id="41594" class="Symbol">(</a><a id="41595" href="TypeTopology.CompactTypes.html#41267" class="Bound">x&#39;</a> <a id="41598" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41600" href="TypeTopology.CompactTypes.html#41578" class="Bound">y&#39;</a><a id="41602" class="Symbol">)</a> <a id="41604" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="41606" class="Symbol">(</a><a id="41607" href="TypeTopology.CompactTypes.html#41256" class="Bound">x</a> <a id="41609" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41611" href="TypeTopology.CompactTypes.html#41260" class="Bound">y</a><a id="41612" class="Symbol">))</a>
                        <a id="41639" class="Symbol">→</a> <a id="41641" href="TypeTopology.CompactTypes.html#41539" class="Bound">d</a> <a id="41643" class="Symbol">(</a><a id="41644" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="41647" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="41651" href="TypeTopology.CompactTypes.html#41590" class="Bound">e</a><a id="41652" class="Symbol">)))</a>

<a id="Σ-weakly-isolated-left"></a><a id="41657" href="TypeTopology.CompactTypes.html#41657" class="Function">Σ-weakly-isolated-left</a> <a id="41680" class="Symbol">:</a> <a id="41682" class="Symbol">{</a><a id="41683" href="TypeTopology.CompactTypes.html#41683" class="Bound">X</a> <a id="41685" class="Symbol">:</a> <a id="41687" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="41689" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="41691" class="Symbol">}</a> <a id="41693" class="Symbol">{</a><a id="41694" href="TypeTopology.CompactTypes.html#41694" class="Bound">Y</a> <a id="41696" class="Symbol">:</a> <a id="41698" href="TypeTopology.CompactTypes.html#41683" class="Bound">X</a> <a id="41700" class="Symbol">→</a> <a id="41702" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="41704" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="41706" class="Symbol">}</a> <a id="41708" class="Symbol">{</a><a id="41709" href="TypeTopology.CompactTypes.html#41709" class="Bound">x</a> <a id="41711" class="Symbol">:</a> <a id="41713" href="TypeTopology.CompactTypes.html#41683" class="Bound">X</a><a id="41714" class="Symbol">}</a> <a id="41716" class="Symbol">{</a><a id="41717" href="TypeTopology.CompactTypes.html#41717" class="Bound">y</a> <a id="41719" class="Symbol">:</a> <a id="41721" href="TypeTopology.CompactTypes.html#41694" class="Bound">Y</a> <a id="41723" href="TypeTopology.CompactTypes.html#41709" class="Bound">x</a><a id="41724" class="Symbol">}</a>
                       <a id="41749" class="Symbol">→</a> <a id="41751" class="Symbol">((</a><a id="41753" href="TypeTopology.CompactTypes.html#41753" class="Bound">x</a> <a id="41755" class="Symbol">:</a> <a id="41757" href="TypeTopology.CompactTypes.html#41683" class="Bound">X</a><a id="41758" class="Symbol">)</a> <a id="41760" class="Symbol">→</a> <a id="41762" href="TypeTopology.CompactTypes.html#21178" class="Function">is-Compact</a> <a id="41773" class="Symbol">(</a><a id="41774" href="TypeTopology.CompactTypes.html#41694" class="Bound">Y</a> <a id="41776" href="TypeTopology.CompactTypes.html#41753" class="Bound">x</a><a id="41777" class="Symbol">))</a>
                       <a id="41803" class="Symbol">→</a> <a id="41805" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="41824" class="Symbol">(</a><a id="41825" href="TypeTopology.CompactTypes.html#41709" class="Bound">x</a> <a id="41827" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41829" href="TypeTopology.CompactTypes.html#41717" class="Bound">y</a><a id="41830" class="Symbol">)</a>
                       <a id="41855" class="Symbol">→</a> <a id="41857" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="41876" href="TypeTopology.CompactTypes.html#41709" class="Bound">x</a>
<a id="41878" href="TypeTopology.CompactTypes.html#41657" class="Function">Σ-weakly-isolated-left</a> <a id="41901" class="Symbol">{</a><a id="41902" href="TypeTopology.CompactTypes.html#41902" class="Bound">𝓤</a><a id="41903" class="Symbol">}</a> <a id="41905" class="Symbol">{</a><a id="41906" href="TypeTopology.CompactTypes.html#41906" class="Bound">𝓥</a><a id="41907" class="Symbol">}</a> <a id="41909" class="Symbol">{</a><a id="41910" href="TypeTopology.CompactTypes.html#41910" class="Bound">X</a><a id="41911" class="Symbol">}</a> <a id="41913" class="Symbol">{</a><a id="41914" href="TypeTopology.CompactTypes.html#41914" class="Bound">Y</a><a id="41915" class="Symbol">}</a> <a id="41917" class="Symbol">{</a><a id="41918" href="TypeTopology.CompactTypes.html#41918" class="Bound">x</a><a id="41919" class="Symbol">}</a> <a id="41921" class="Symbol">{</a><a id="41922" href="TypeTopology.CompactTypes.html#41922" class="Bound">y</a><a id="41923" class="Symbol">}</a> <a id="41925" href="TypeTopology.CompactTypes.html#41925" class="Bound">κ</a> <a id="41927" class="Symbol">=</a>
 <a id="41930" href="TypeTopology.CompactTypes.html#40988" class="Function">Σ-weakly-isolated-left&#39;</a> <a id="41954" class="Symbol">(λ</a> <a id="41957" href="TypeTopology.CompactTypes.html#41957" class="Bound">x</a> <a id="41959" class="Symbol">→</a> <a id="41961" href="TypeTopology.CompactTypes.html#23881" class="Function">Σ-Compact-types-are-Π-Compact</a> <a id="41991" class="Symbol">(</a><a id="41992" href="TypeTopology.CompactTypes.html#41914" class="Bound">Y</a> <a id="41994" href="TypeTopology.CompactTypes.html#41957" class="Bound">x</a><a id="41995" class="Symbol">)</a> <a id="41997" class="Symbol">(</a><a id="41998" href="TypeTopology.CompactTypes.html#41925" class="Bound">κ</a> <a id="42000" href="TypeTopology.CompactTypes.html#41957" class="Bound">x</a><a id="42001" class="Symbol">))</a>

<a id="42005" class="Markup">\end{code}</a><a id="42015" class="Background">
</a></pre></body></html>

==> anc/html/TypeTopology.Density.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>TypeTopology.Density</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 2011

A function is dense if the complement of its image is empty. Maybe
¬¬-surjective or ¬¬-dense would be a better terminology.

</a><a id="147" class="Markup">\begin{code}</a>

<a id="161" class="Symbol">{-#</a> <a id="165" class="Keyword">OPTIONS</a> <a id="173" class="Pragma">--safe</a> <a id="180" class="Pragma">--without-K</a> <a id="192" class="Symbol">#-}</a>

<a id="197" class="Keyword">module</a> <a id="204" href="TypeTopology.Density.html" class="Module">TypeTopology.Density</a> <a id="225" class="Keyword">where</a>

<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="257" class="Keyword">open</a> <a id="262" class="Keyword">import</a> <a id="269" href="UF.Base.html" class="Module">UF.Base</a>
<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="is-dense"></a><a id="497" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="506" class="Symbol">:</a> <a id="508" class="Symbol">{</a><a id="509" href="TypeTopology.Density.html#509" class="Bound">X</a> <a id="511" class="Symbol">:</a> <a id="513" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="515" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="517" class="Symbol">}</a> <a id="519" class="Symbol">{</a><a id="520" href="TypeTopology.Density.html#520" class="Bound">Y</a> <a id="522" class="Symbol">:</a> <a id="524" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="526" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="528" class="Symbol">}</a> <a id="530" class="Symbol">→</a> <a id="532" class="Symbol">(</a><a id="533" href="TypeTopology.Density.html#509" class="Bound">X</a> <a id="535" class="Symbol">→</a> <a id="537" href="TypeTopology.Density.html#520" class="Bound">Y</a><a id="538" class="Symbol">)</a> <a id="540" class="Symbol">→</a> <a id="542" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="544" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="546" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="548" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="550" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="559" class="Symbol">{</a><a id="560" href="TypeTopology.Density.html#560" class="Bound">𝓤</a><a id="561" class="Symbol">}</a> <a id="563" class="Symbol">{</a><a id="564" href="TypeTopology.Density.html#564" class="Bound">𝓥</a><a id="565" class="Symbol">}</a> <a id="567" class="Symbol">{</a><a id="568" href="TypeTopology.Density.html#568" class="Bound">X</a><a id="569" class="Symbol">}</a> <a id="571" class="Symbol">{</a><a id="572" href="TypeTopology.Density.html#572" class="Bound">Y</a><a id="573" class="Symbol">}</a> <a id="575" href="TypeTopology.Density.html#575" class="Bound">f</a> <a id="577" class="Symbol">=</a> <a id="579" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="581" class="Symbol">(</a><a id="582" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="584" href="TypeTopology.Density.html#584" class="Bound">y</a> <a id="586" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="588" href="TypeTopology.Density.html#572" class="Bound">Y</a> <a id="590" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="592" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="594" class="Symbol">(</a><a id="595" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="597" href="TypeTopology.Density.html#597" class="Bound">x</a> <a id="599" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="601" href="TypeTopology.Density.html#568" class="Bound">X</a> <a id="603" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="605" href="TypeTopology.Density.html#575" class="Bound">f</a> <a id="607" href="TypeTopology.Density.html#597" class="Bound">x</a> <a id="609" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="611" href="TypeTopology.Density.html#584" class="Bound">y</a><a id="612" class="Symbol">))</a>

<a id="being-dense-is-prop"></a><a id="616" href="TypeTopology.Density.html#616" class="Function">being-dense-is-prop</a> <a id="636" class="Symbol">:</a> <a id="638" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                    <a id="666" class="Symbol">→</a> <a id="668" class="Symbol">{</a><a id="669" href="TypeTopology.Density.html#669" class="Bound">X</a> <a id="671" class="Symbol">:</a> <a id="673" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="675" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="677" class="Symbol">}</a> <a id="679" class="Symbol">{</a><a id="680" href="TypeTopology.Density.html#680" class="Bound">Y</a> <a id="682" class="Symbol">:</a> <a id="684" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="686" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="688" class="Symbol">}</a> <a id="690" class="Symbol">(</a><a id="691" href="TypeTopology.Density.html#691" class="Bound">f</a> <a id="693" class="Symbol">:</a> <a id="695" href="TypeTopology.Density.html#669" class="Bound">X</a> <a id="697" class="Symbol">→</a> <a id="699" href="TypeTopology.Density.html#680" class="Bound">Y</a><a id="700" class="Symbol">)</a>
                    <a id="722" class="Symbol">→</a> <a id="724" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="732" class="Symbol">(</a><a id="733" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="742" href="TypeTopology.Density.html#691" class="Bound">f</a><a id="743" class="Symbol">)</a>
<a id="745" href="TypeTopology.Density.html#616" class="Function">being-dense-is-prop</a> <a id="765" href="TypeTopology.Density.html#765" class="Bound">fe</a> <a id="768" href="TypeTopology.Density.html#768" class="Bound">f</a> <a id="770" class="Symbol">=</a> <a id="772" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="792" href="TypeTopology.Density.html#765" class="Bound">fe</a>

<a id="796" class="Markup">\end{code}</a><a id="806" class="Background">

The following gives the intended meaning of density, but the above
equivalent definition avoids the use of propositional truncations.

</a><a id="943" class="Markup">\begin{code}</a>

<a id="957" class="Keyword">module</a> <a id="964" href="TypeTopology.Density.html#964" class="Module">_</a> <a id="966" class="Symbol">(</a><a id="967" href="TypeTopology.Density.html#967" class="Bound">pt</a> <a id="970" class="Symbol">:</a> <a id="972" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="1003" class="Symbol">)</a> <a id="1005" class="Keyword">where</a>

 <a id="1013" class="Keyword">open</a> <a id="1018" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="1042" href="TypeTopology.Density.html#967" class="Bound">pt</a>
 <a id="1046" class="Keyword">open</a> <a id="1051" class="Keyword">import</a> <a id="1058" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="1080" href="TypeTopology.Density.html#967" class="Bound">pt</a>

 <a id="1085" href="TypeTopology.Density.html#1085" class="Function">density-characterization</a> <a id="1110" class="Symbol">:</a> <a id="1112" class="Symbol">{</a><a id="1113" href="TypeTopology.Density.html#1113" class="Bound">X</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1119" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1121" class="Symbol">}</a> <a id="1123" class="Symbol">{</a><a id="1124" href="TypeTopology.Density.html#1124" class="Bound">Y</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1130" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1132" class="Symbol">}</a> <a id="1134" class="Symbol">(</a><a id="1135" href="TypeTopology.Density.html#1135" class="Bound">f</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="TypeTopology.Density.html#1113" class="Bound">X</a> <a id="1141" class="Symbol">→</a> <a id="1143" href="TypeTopology.Density.html#1124" class="Bound">Y</a><a id="1144" class="Symbol">)</a>
                          <a id="1172" class="Symbol">→</a> <a id="1174" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="1183" href="TypeTopology.Density.html#1135" class="Bound">f</a> <a id="1185" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="1187" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="1196" class="Symbol">(</a><a id="1197" href="UF.ImageAndSurjection.html#1030" class="Function">complement-of-image</a> <a id="1217" href="TypeTopology.Density.html#1135" class="Bound">f</a><a id="1218" class="Symbol">)</a>
 <a id="1221" href="TypeTopology.Density.html#1085" class="Function">density-characterization</a> <a id="1246" class="Symbol">{</a><a id="1247" href="TypeTopology.Density.html#1247" class="Bound">𝓤</a><a id="1248" class="Symbol">}</a> <a id="1250" class="Symbol">{</a><a id="1251" href="TypeTopology.Density.html#1251" class="Bound">𝓥</a><a id="1252" class="Symbol">}</a> <a id="1254" class="Symbol">{</a><a id="1255" href="TypeTopology.Density.html#1255" class="Bound">X</a><a id="1256" class="Symbol">}</a> <a id="1258" class="Symbol">{</a><a id="1259" href="TypeTopology.Density.html#1259" class="Bound">Y</a><a id="1260" class="Symbol">}</a> <a id="1262" href="TypeTopology.Density.html#1262" class="Bound">f</a> <a id="1264" class="Symbol">=</a> <a id="1266" class="Symbol">(</a><a id="1267" href="TypeTopology.Density.html#1285" class="Function">ϕ</a> <a id="1269" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1271" href="TypeTopology.Density.html#1394" class="Function">γ</a><a id="1272" class="Symbol">)</a>
  <a id="1276" class="Keyword">where</a>
   <a id="1285" href="TypeTopology.Density.html#1285" class="Function">ϕ</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="1298" href="TypeTopology.Density.html#1262" class="Bound">f</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="1311" class="Symbol">(</a><a id="1312" href="UF.ImageAndSurjection.html#1030" class="Function">complement-of-image</a> <a id="1332" href="TypeTopology.Density.html#1262" class="Bound">f</a><a id="1333" class="Symbol">)</a>
   <a id="1338" href="TypeTopology.Density.html#1285" class="Function">ϕ</a> <a id="1340" href="TypeTopology.Density.html#1340" class="Bound">d</a> <a id="1342" class="Symbol">(</a><a id="1343" href="TypeTopology.Density.html#1343" class="Bound">y</a> <a id="1345" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1347" href="TypeTopology.Density.html#1347" class="Bound">ν</a><a id="1348" class="Symbol">)</a> <a id="1350" class="Symbol">=</a> <a id="1352" href="TypeTopology.Density.html#1340" class="Bound">d</a> <a id="1354" class="Symbol">(</a><a id="1355" href="TypeTopology.Density.html#1343" class="Bound">y</a> <a id="1357" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1359" class="Symbol">(λ</a> <a id="1362" class="Symbol">(</a><a id="1363" href="TypeTopology.Density.html#1363" class="Bound">φ</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Notation.General.html#398" class="Function">fiber</a> <a id="1373" href="TypeTopology.Density.html#1262" class="Bound">f</a> <a id="1375" href="TypeTopology.Density.html#1343" class="Bound">y</a><a id="1376" class="Symbol">)</a> <a id="1378" class="Symbol">→</a> <a id="1380" href="TypeTopology.Density.html#1347" class="Bound">ν</a> <a id="1382" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="1384" href="TypeTopology.Density.html#1363" class="Bound">φ</a> <a id="1386" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="1387" class="Symbol">))</a>

   <a id="1394" href="TypeTopology.Density.html#1394" class="Function">γ</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="1407" class="Symbol">(</a><a id="1408" href="UF.ImageAndSurjection.html#1030" class="Function">complement-of-image</a> <a id="1428" href="TypeTopology.Density.html#1262" class="Bound">f</a><a id="1429" class="Symbol">)</a> <a id="1431" class="Symbol">→</a> <a id="1433" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="1442" href="TypeTopology.Density.html#1262" class="Bound">f</a>
   <a id="1447" href="TypeTopology.Density.html#1394" class="Function">γ</a> <a id="1449" href="TypeTopology.Density.html#1449" class="Bound">e</a> <a id="1451" class="Symbol">(</a><a id="1452" href="TypeTopology.Density.html#1452" class="Bound">y</a> <a id="1454" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1456" href="TypeTopology.Density.html#1456" class="Bound">ν</a><a id="1457" class="Symbol">)</a> <a id="1459" class="Symbol">=</a> <a id="1461" href="TypeTopology.Density.html#1449" class="Bound">e</a> <a id="1463" class="Symbol">(</a><a id="1464" href="TypeTopology.Density.html#1452" class="Bound">y</a> <a id="1466" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1468" class="Symbol">(</a><a id="1469" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="1476" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="1486" href="TypeTopology.Density.html#1456" class="Bound">ν</a><a id="1487" class="Symbol">))</a>

 <a id="1492" href="TypeTopology.Density.html#1492" class="Function">density-characterization-≃</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                            <a id="1557" class="Symbol">→</a> <a id="1559" class="Symbol">{</a><a id="1560" href="TypeTopology.Density.html#1560" class="Bound">X</a> <a id="1562" class="Symbol">:</a> <a id="1564" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1566" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1568" class="Symbol">}</a> <a id="1570" class="Symbol">{</a><a id="1571" href="TypeTopology.Density.html#1571" class="Bound">Y</a> <a id="1573" class="Symbol">:</a> <a id="1575" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1577" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1579" class="Symbol">}</a> <a id="1581" class="Symbol">(</a><a id="1582" href="TypeTopology.Density.html#1582" class="Bound">f</a> <a id="1584" class="Symbol">:</a> <a id="1586" href="TypeTopology.Density.html#1560" class="Bound">X</a> <a id="1588" class="Symbol">→</a> <a id="1590" href="TypeTopology.Density.html#1571" class="Bound">Y</a><a id="1591" class="Symbol">)</a>
                          <a id="1619" class="Symbol">→</a> <a id="1621" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="1630" href="TypeTopology.Density.html#1582" class="Bound">f</a> <a id="1632" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1634" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="1643" class="Symbol">(</a><a id="1644" href="UF.ImageAndSurjection.html#1030" class="Function">complement-of-image</a> <a id="1664" href="TypeTopology.Density.html#1582" class="Bound">f</a><a id="1665" class="Symbol">)</a>
 <a id="1668" href="TypeTopology.Density.html#1492" class="Function">density-characterization-≃</a> <a id="1695" href="TypeTopology.Density.html#1695" class="Bound">fe</a> <a id="1698" href="TypeTopology.Density.html#1698" class="Bound">f</a> <a id="1700" class="Symbol">=</a>
  <a id="1704" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
   <a id="1749" class="Symbol">(</a><a id="1750" href="TypeTopology.Density.html#616" class="Function">being-dense-is-prop</a> <a id="1770" href="TypeTopology.Density.html#1695" class="Bound">fe</a> <a id="1773" href="TypeTopology.Density.html#1698" class="Bound">f</a><a id="1774" class="Symbol">)</a>
   <a id="1779" class="Symbol">(</a><a id="1780" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="1800" href="TypeTopology.Density.html#1695" class="Bound">fe</a><a id="1802" class="Symbol">)</a>
   <a id="1807" class="Symbol">(</a><a id="1808" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="1823" class="Symbol">(</a><a id="1824" href="TypeTopology.Density.html#1085" class="Function">density-characterization</a> <a id="1849" href="TypeTopology.Density.html#1698" class="Bound">f</a><a id="1850" class="Symbol">))</a>
   <a id="1856" class="Symbol">(</a><a id="1857" href="Notation.General.html#2824" class="Function">rl-implication</a> <a id="1872" class="Symbol">(</a><a id="1873" href="TypeTopology.Density.html#1085" class="Function">density-characterization</a> <a id="1898" href="TypeTopology.Density.html#1698" class="Bound">f</a><a id="1899" class="Symbol">))</a>


<a id="dense-maps-into-¬¬-separated-types-are-rc&#39;"></a><a id="1904" href="TypeTopology.Density.html#1904" class="Function">dense-maps-into-¬¬-separated-types-are-rc&#39;</a> <a id="1947" class="Symbol">:</a> <a id="1949" class="Symbol">{</a><a id="1950" href="TypeTopology.Density.html#1950" class="Bound">X</a> <a id="1952" class="Symbol">:</a> <a id="1954" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1956" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1958" class="Symbol">}</a> <a id="1960" class="Symbol">{</a><a id="1961" href="TypeTopology.Density.html#1961" class="Bound">Y</a> <a id="1963" class="Symbol">:</a> <a id="1965" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1967" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1969" class="Symbol">}</a> <a id="1971" class="Symbol">{</a><a id="1972" href="TypeTopology.Density.html#1972" class="Bound">Z</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="TypeTopology.Density.html#1961" class="Bound">Y</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1982" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1984" class="Symbol">}</a>
                                            <a id="2030" class="Symbol">{</a><a id="2031" href="TypeTopology.Density.html#2031" class="Bound">h</a> <a id="2033" class="Symbol">:</a> <a id="2035" href="TypeTopology.Density.html#1950" class="Bound">X</a> <a id="2037" class="Symbol">→</a> <a id="2039" href="TypeTopology.Density.html#1961" class="Bound">Y</a><a id="2040" class="Symbol">}</a> <a id="2042" class="Symbol">{</a><a id="2043" href="TypeTopology.Density.html#2043" class="Bound">f</a> <a id="2045" href="TypeTopology.Density.html#2045" class="Bound">g</a> <a id="2047" class="Symbol">:</a> <a id="2049" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="2051" href="TypeTopology.Density.html#1972" class="Bound">Z</a><a id="2052" class="Symbol">}</a>
                                           <a id="2097" class="Symbol">→</a> <a id="2099" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="2108" href="TypeTopology.Density.html#2031" class="Bound">h</a>
                                           <a id="2153" class="Symbol">→</a> <a id="2155" class="Symbol">((</a><a id="2157" href="TypeTopology.Density.html#2157" class="Bound">y</a> <a id="2159" class="Symbol">:</a> <a id="2161" href="TypeTopology.Density.html#1961" class="Bound">Y</a><a id="2162" class="Symbol">)</a> <a id="2164" class="Symbol">→</a> <a id="2166" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="2182" class="Symbol">(</a><a id="2183" href="TypeTopology.Density.html#1972" class="Bound">Z</a> <a id="2185" href="TypeTopology.Density.html#2157" class="Bound">y</a><a id="2186" class="Symbol">))</a>
                                           <a id="2232" class="Symbol">→</a> <a id="2234" href="TypeTopology.Density.html#2043" class="Bound">f</a> <a id="2236" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2238" href="TypeTopology.Density.html#2031" class="Bound">h</a> <a id="2240" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2242" href="TypeTopology.Density.html#2045" class="Bound">g</a> <a id="2244" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2246" href="TypeTopology.Density.html#2031" class="Bound">h</a>
                                           <a id="2291" class="Symbol">→</a> <a id="2293" href="TypeTopology.Density.html#2043" class="Bound">f</a> <a id="2295" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2297" href="TypeTopology.Density.html#2045" class="Bound">g</a>
<a id="2299" href="TypeTopology.Density.html#1904" class="Function">dense-maps-into-¬¬-separated-types-are-rc&#39;</a> <a id="2342" class="Symbol">{</a><a id="2343" href="TypeTopology.Density.html#2343" class="Bound">𝓤</a><a id="2344" class="Symbol">}</a> <a id="2346" class="Symbol">{</a><a id="2347" href="TypeTopology.Density.html#2347" class="Bound">𝓥</a><a id="2348" class="Symbol">}</a> <a id="2350" class="Symbol">{</a><a id="2351" href="TypeTopology.Density.html#2351" class="Bound">𝓦</a><a id="2352" class="Symbol">}</a> <a id="2354" class="Symbol">{</a><a id="2355" href="TypeTopology.Density.html#2355" class="Bound">X</a><a id="2356" class="Symbol">}</a> <a id="2358" class="Symbol">{</a><a id="2359" href="TypeTopology.Density.html#2359" class="Bound">Y</a><a id="2360" class="Symbol">}</a> <a id="2362" class="Symbol">{</a><a id="2363" href="TypeTopology.Density.html#2363" class="Bound">Z</a><a id="2364" class="Symbol">}</a> <a id="2366" class="Symbol">{</a><a id="2367" href="TypeTopology.Density.html#2367" class="Bound">h</a><a id="2368" class="Symbol">}</a> <a id="2370" class="Symbol">{</a><a id="2371" href="TypeTopology.Density.html#2371" class="Bound">f</a><a id="2372" class="Symbol">}</a> <a id="2374" class="Symbol">{</a><a id="2375" href="TypeTopology.Density.html#2375" class="Bound">g</a><a id="2376" class="Symbol">}</a> <a id="2378" href="TypeTopology.Density.html#2378" class="Bound">d</a> <a id="2380" href="TypeTopology.Density.html#2380" class="Bound">s</a> <a id="2382" href="TypeTopology.Density.html#2382" class="Bound">p</a> <a id="2384" class="Symbol">=</a> <a id="2386" href="TypeTopology.Density.html#2757" class="Function">γ</a>
 <a id="2389" class="Keyword">where</a>
  <a id="2397" href="TypeTopology.Density.html#2397" class="Function">a</a> <a id="2399" class="Symbol">:</a> <a id="2401" class="Symbol">(</a><a id="2402" href="TypeTopology.Density.html#2402" class="Bound">y</a> <a id="2404" class="Symbol">:</a> <a id="2406" href="TypeTopology.Density.html#2359" class="Bound">Y</a><a id="2407" class="Symbol">)</a> <a id="2409" class="Symbol">→</a> <a id="2411" class="Symbol">(</a><a id="2412" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2414" href="TypeTopology.Density.html#2414" class="Bound">x</a> <a id="2416" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2418" href="TypeTopology.Density.html#2355" class="Bound">X</a> <a id="2420" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2422" href="TypeTopology.Density.html#2367" class="Bound">h</a> <a id="2424" href="TypeTopology.Density.html#2414" class="Bound">x</a> <a id="2426" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2428" href="TypeTopology.Density.html#2402" class="Bound">y</a><a id="2429" class="Symbol">)</a> <a id="2431" class="Symbol">→</a> <a id="2433" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2435" class="Symbol">(</a><a id="2436" href="TypeTopology.Density.html#2371" class="Bound">f</a> <a id="2438" href="TypeTopology.Density.html#2402" class="Bound">y</a> <a id="2440" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2442" href="TypeTopology.Density.html#2375" class="Bound">g</a> <a id="2444" href="TypeTopology.Density.html#2402" class="Bound">y</a><a id="2445" class="Symbol">)</a>
  <a id="2449" href="TypeTopology.Density.html#2397" class="Function">a</a> <a id="2451" href="TypeTopology.Density.html#2451" class="Bound">y</a> <a id="2453" class="Symbol">(</a><a id="2454" href="TypeTopology.Density.html#2454" class="Bound">x</a> <a id="2456" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2458" href="TypeTopology.Density.html#2458" class="Bound">q</a><a id="2459" class="Symbol">)</a> <a id="2461" href="TypeTopology.Density.html#2461" class="Bound">ψ</a> <a id="2463" class="Symbol">=</a> <a id="2465" href="TypeTopology.Density.html#2461" class="Bound">ψ</a> <a id="2467" class="Symbol">(</a><a id="2468" href="TypeTopology.Density.html#2371" class="Bound">f</a> <a id="2470" href="TypeTopology.Density.html#2451" class="Bound">y</a>                     <a id="2492" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2495" class="Symbol">(</a><a id="2496" href="UF.Base.html#7355" class="Function">apd</a> <a id="2500" href="TypeTopology.Density.html#2371" class="Bound">f</a> <a id="2502" href="TypeTopology.Density.html#2458" class="Bound">q</a> <a id="2504" class="Symbol">)</a><a id="2505" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2508" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="2531" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2541" href="TypeTopology.Density.html#2363" class="Bound">Z</a> <a id="2543" href="TypeTopology.Density.html#2458" class="Bound">q</a> <a id="2545" class="Symbol">(</a><a id="2546" href="TypeTopology.Density.html#2371" class="Bound">f</a> <a id="2548" class="Symbol">(</a><a id="2549" href="TypeTopology.Density.html#2367" class="Bound">h</a> <a id="2551" href="TypeTopology.Density.html#2454" class="Bound">x</a><a id="2552" class="Symbol">))</a> <a id="2555" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2558" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2561" class="Symbol">(</a><a id="2562" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2572" href="TypeTopology.Density.html#2363" class="Bound">Z</a> <a id="2574" href="TypeTopology.Density.html#2458" class="Bound">q</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">(</a><a id="2578" href="TypeTopology.Density.html#2382" class="Bound">p</a> <a id="2580" href="TypeTopology.Density.html#2454" class="Bound">x</a><a id="2581" class="Symbol">)</a> <a id="2583" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="2606" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2616" href="TypeTopology.Density.html#2363" class="Bound">Z</a> <a id="2618" href="TypeTopology.Density.html#2458" class="Bound">q</a> <a id="2620" class="Symbol">(</a><a id="2621" href="TypeTopology.Density.html#2375" class="Bound">g</a> <a id="2623" class="Symbol">(</a><a id="2624" href="TypeTopology.Density.html#2367" class="Bound">h</a> <a id="2626" href="TypeTopology.Density.html#2454" class="Bound">x</a><a id="2627" class="Symbol">))</a> <a id="2630" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2633" href="UF.Base.html#7355" class="Function">apd</a> <a id="2637" href="TypeTopology.Density.html#2375" class="Bound">g</a> <a id="2639" href="TypeTopology.Density.html#2458" class="Bound">q</a> <a id="2641" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="2664" href="TypeTopology.Density.html#2375" class="Bound">g</a> <a id="2666" href="TypeTopology.Density.html#2451" class="Bound">y</a>                     <a id="2688" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="2689" class="Symbol">)</a>

  <a id="2694" href="TypeTopology.Density.html#2694" class="Function">b</a> <a id="2696" class="Symbol">:</a> <a id="2698" class="Symbol">(</a><a id="2699" href="TypeTopology.Density.html#2699" class="Bound">y</a> <a id="2701" class="Symbol">:</a> <a id="2703" href="TypeTopology.Density.html#2359" class="Bound">Y</a><a id="2704" class="Symbol">)</a> <a id="2706" class="Symbol">→</a> <a id="2708" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2710" class="Symbol">(</a><a id="2711" href="TypeTopology.Density.html#2371" class="Bound">f</a> <a id="2713" href="TypeTopology.Density.html#2699" class="Bound">y</a> <a id="2715" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2717" href="TypeTopology.Density.html#2375" class="Bound">g</a> <a id="2719" href="TypeTopology.Density.html#2699" class="Bound">y</a><a id="2720" class="Symbol">)</a>
  <a id="2724" href="TypeTopology.Density.html#2694" class="Function">b</a> <a id="2726" href="TypeTopology.Density.html#2726" class="Bound">y</a> <a id="2728" href="TypeTopology.Density.html#2728" class="Bound">ψ</a> <a id="2730" class="Symbol">=</a> <a id="2732" href="TypeTopology.Density.html#2378" class="Bound">d</a> <a id="2734" class="Symbol">(</a><a id="2735" href="TypeTopology.Density.html#2726" class="Bound">y</a> <a id="2737" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2739" class="Symbol">λ</a> <a id="2741" href="TypeTopology.Density.html#2741" class="Bound">σ</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="TypeTopology.Density.html#2397" class="Function">a</a> <a id="2747" href="TypeTopology.Density.html#2726" class="Bound">y</a> <a id="2749" href="TypeTopology.Density.html#2741" class="Bound">σ</a> <a id="2751" href="TypeTopology.Density.html#2728" class="Bound">ψ</a><a id="2752" class="Symbol">)</a>

  <a id="2757" href="TypeTopology.Density.html#2757" class="Function">γ</a> <a id="2759" class="Symbol">:</a> <a id="2761" href="TypeTopology.Density.html#2371" class="Bound">f</a> <a id="2763" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2765" href="TypeTopology.Density.html#2375" class="Bound">g</a>
  <a id="2769" href="TypeTopology.Density.html#2757" class="Function">γ</a> <a id="2771" href="TypeTopology.Density.html#2771" class="Bound">y</a> <a id="2773" class="Symbol">=</a> <a id="2775" href="TypeTopology.Density.html#2380" class="Bound">s</a> <a id="2777" href="TypeTopology.Density.html#2771" class="Bound">y</a> <a id="2779" class="Symbol">(</a><a id="2780" href="TypeTopology.Density.html#2371" class="Bound">f</a> <a id="2782" href="TypeTopology.Density.html#2771" class="Bound">y</a><a id="2783" class="Symbol">)</a> <a id="2785" class="Symbol">(</a><a id="2786" href="TypeTopology.Density.html#2375" class="Bound">g</a> <a id="2788" href="TypeTopology.Density.html#2771" class="Bound">y</a><a id="2789" class="Symbol">)</a> <a id="2791" class="Symbol">(</a><a id="2792" href="TypeTopology.Density.html#2694" class="Function">b</a> <a id="2794" href="TypeTopology.Density.html#2771" class="Bound">y</a><a id="2795" class="Symbol">)</a>

<a id="dense-maps-into-¬¬-separated-types-are-rc"></a><a id="2798" href="TypeTopology.Density.html#2798" class="Function">dense-maps-into-¬¬-separated-types-are-rc</a> <a id="2840" class="Symbol">:</a> <a id="2842" class="Symbol">{</a><a id="2843" href="TypeTopology.Density.html#2843" class="Bound">X</a> <a id="2845" class="Symbol">:</a> <a id="2847" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2849" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2851" class="Symbol">}</a> <a id="2853" class="Symbol">{</a><a id="2854" href="TypeTopology.Density.html#2854" class="Bound">Y</a> <a id="2856" class="Symbol">:</a> <a id="2858" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2860" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2862" class="Symbol">}</a> <a id="2864" class="Symbol">{</a><a id="2865" href="TypeTopology.Density.html#2865" class="Bound">Z</a> <a id="2867" class="Symbol">:</a> <a id="2869" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2871" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2873" class="Symbol">}</a>
                                            <a id="2919" class="Symbol">{</a><a id="2920" href="TypeTopology.Density.html#2920" class="Bound">h</a> <a id="2922" class="Symbol">:</a> <a id="2924" href="TypeTopology.Density.html#2843" class="Bound">X</a> <a id="2926" class="Symbol">→</a> <a id="2928" href="TypeTopology.Density.html#2854" class="Bound">Y</a><a id="2929" class="Symbol">}</a> <a id="2931" class="Symbol">{</a><a id="2932" href="TypeTopology.Density.html#2932" class="Bound">f</a> <a id="2934" href="TypeTopology.Density.html#2934" class="Bound">g</a> <a id="2936" class="Symbol">:</a> <a id="2938" href="TypeTopology.Density.html#2854" class="Bound">Y</a> <a id="2940" class="Symbol">→</a> <a id="2942" href="TypeTopology.Density.html#2865" class="Bound">Z</a><a id="2943" class="Symbol">}</a>
                                          <a id="2987" class="Symbol">→</a> <a id="2989" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="2998" href="TypeTopology.Density.html#2920" class="Bound">h</a>
                                          <a id="3042" class="Symbol">→</a> <a id="3044" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="3060" href="TypeTopology.Density.html#2865" class="Bound">Z</a>
                                          <a id="3104" class="Symbol">→</a> <a id="3106" href="TypeTopology.Density.html#2932" class="Bound">f</a> <a id="3108" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3110" href="TypeTopology.Density.html#2920" class="Bound">h</a> <a id="3112" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3114" href="TypeTopology.Density.html#2934" class="Bound">g</a> <a id="3116" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3118" href="TypeTopology.Density.html#2920" class="Bound">h</a>
                                          <a id="3162" class="Symbol">→</a> <a id="3164" href="TypeTopology.Density.html#2932" class="Bound">f</a> <a id="3166" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3168" href="TypeTopology.Density.html#2934" class="Bound">g</a>
<a id="3170" href="TypeTopology.Density.html#2798" class="Function">dense-maps-into-¬¬-separated-types-are-rc</a> <a id="3212" href="TypeTopology.Density.html#3212" class="Bound">d</a> <a id="3214" href="TypeTopology.Density.html#3214" class="Bound">s</a> <a id="3216" class="Symbol">=</a>
 <a id="3219" href="TypeTopology.Density.html#1904" class="Function">dense-maps-into-¬¬-separated-types-are-rc&#39;</a> <a id="3262" href="TypeTopology.Density.html#3212" class="Bound">d</a> <a id="3264" class="Symbol">(λ</a> <a id="3267" href="TypeTopology.Density.html#3267" class="Bound">_</a> <a id="3269" class="Symbol">→</a> <a id="3271" href="TypeTopology.Density.html#3214" class="Bound">s</a><a id="3272" class="Symbol">)</a>

<a id="id-is-dense"></a><a id="3275" href="TypeTopology.Density.html#3275" class="Function">id-is-dense</a> <a id="3287" class="Symbol">:</a> <a id="3289" class="Symbol">{</a><a id="3290" href="TypeTopology.Density.html#3290" class="Bound">X</a> <a id="3292" class="Symbol">:</a> <a id="3294" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3296" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3298" class="Symbol">}</a> <a id="3300" class="Symbol">→</a> <a id="3302" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="3311" class="Symbol">(</a><a id="3312" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3315" class="Symbol">{</a><a id="3316" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3317" class="Symbol">}</a> <a id="3319" class="Symbol">{</a><a id="3320" href="TypeTopology.Density.html#3290" class="Bound">X</a><a id="3321" class="Symbol">})</a>
<a id="3324" href="TypeTopology.Density.html#3275" class="Function">id-is-dense</a> <a id="3336" class="Symbol">(</a><a id="3337" href="TypeTopology.Density.html#3337" class="Bound">y</a> <a id="3339" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3341" href="TypeTopology.Density.html#3341" class="Bound">n</a><a id="3342" class="Symbol">)</a> <a id="3344" class="Symbol">=</a> <a id="3346" href="TypeTopology.Density.html#3341" class="Bound">n</a> <a id="3348" class="Symbol">(</a><a id="3349" href="TypeTopology.Density.html#3337" class="Bound">y</a> <a id="3351" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3353" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3357" class="Symbol">)</a>

<a id="comp-is-dense"></a><a id="3360" href="TypeTopology.Density.html#3360" class="Function">comp-is-dense</a> <a id="3374" class="Symbol">:</a> <a id="3376" class="Symbol">{</a><a id="3377" href="TypeTopology.Density.html#3377" class="Bound">X</a> <a id="3379" class="Symbol">:</a> <a id="3381" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3383" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3385" class="Symbol">}</a> <a id="3387" class="Symbol">{</a><a id="3388" href="TypeTopology.Density.html#3388" class="Bound">Y</a> <a id="3390" class="Symbol">:</a> <a id="3392" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3394" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3396" class="Symbol">}</a> <a id="3398" class="Symbol">{</a><a id="3399" href="TypeTopology.Density.html#3399" class="Bound">Z</a> <a id="3401" class="Symbol">:</a> <a id="3403" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3405" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3407" class="Symbol">}</a>
                <a id="3425" class="Symbol">{</a><a id="3426" href="TypeTopology.Density.html#3426" class="Bound">f</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="TypeTopology.Density.html#3377" class="Bound">X</a> <a id="3432" class="Symbol">→</a> <a id="3434" href="TypeTopology.Density.html#3388" class="Bound">Y</a><a id="3435" class="Symbol">}</a> <a id="3437" class="Symbol">{</a><a id="3438" href="TypeTopology.Density.html#3438" class="Bound">g</a> <a id="3440" class="Symbol">:</a> <a id="3442" href="TypeTopology.Density.html#3388" class="Bound">Y</a> <a id="3444" class="Symbol">→</a> <a id="3446" href="TypeTopology.Density.html#3399" class="Bound">Z</a><a id="3447" class="Symbol">}</a>
              <a id="3463" class="Symbol">→</a> <a id="3465" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="3474" href="TypeTopology.Density.html#3426" class="Bound">f</a>
              <a id="3490" class="Symbol">→</a> <a id="3492" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="3501" href="TypeTopology.Density.html#3438" class="Bound">g</a>
              <a id="3517" class="Symbol">→</a> <a id="3519" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="3528" class="Symbol">(</a><a id="3529" href="TypeTopology.Density.html#3438" class="Bound">g</a> <a id="3531" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3533" href="TypeTopology.Density.html#3426" class="Bound">f</a><a id="3534" class="Symbol">)</a>
<a id="3536" href="TypeTopology.Density.html#3360" class="Function">comp-is-dense</a> <a id="3550" class="Symbol">{</a><a id="3551" href="TypeTopology.Density.html#3551" class="Bound">𝓤</a><a id="3552" class="Symbol">}</a> <a id="3554" class="Symbol">{</a><a id="3555" href="TypeTopology.Density.html#3555" class="Bound">𝓥</a><a id="3556" class="Symbol">}</a> <a id="3558" class="Symbol">{</a><a id="3559" href="TypeTopology.Density.html#3559" class="Bound">𝓦</a><a id="3560" class="Symbol">}</a> <a id="3562" class="Symbol">{</a><a id="3563" href="TypeTopology.Density.html#3563" class="Bound">X</a><a id="3564" class="Symbol">}</a> <a id="3566" class="Symbol">{</a><a id="3567" href="TypeTopology.Density.html#3567" class="Bound">Y</a><a id="3568" class="Symbol">}</a> <a id="3570" class="Symbol">{</a><a id="3571" href="TypeTopology.Density.html#3571" class="Bound">Z</a><a id="3572" class="Symbol">}</a> <a id="3574" class="Symbol">{</a><a id="3575" href="TypeTopology.Density.html#3575" class="Bound">f</a><a id="3576" class="Symbol">}</a> <a id="3578" class="Symbol">{</a><a id="3579" href="TypeTopology.Density.html#3579" class="Bound">g</a><a id="3580" class="Symbol">}</a> <a id="3582" href="TypeTopology.Density.html#3582" class="Bound">e</a> <a id="3584" href="TypeTopology.Density.html#3584" class="Bound">d</a> <a id="3586" class="Symbol">=</a> <a id="3588" href="TypeTopology.Density.html#3599" class="Function">h</a>
 <a id="3591" class="Keyword">where</a>
  <a id="3599" href="TypeTopology.Density.html#3599" class="Function">h</a> <a id="3601" class="Symbol">:</a> <a id="3603" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3605" class="Symbol">(</a><a id="3606" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3608" href="TypeTopology.Density.html#3608" class="Bound">z</a> <a id="3610" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3612" href="TypeTopology.Density.html#3571" class="Bound">Z</a> <a id="3614" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3616" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3618" href="Notation.General.html#398" class="Function">fiber</a> <a id="3624" class="Symbol">(</a><a id="3625" href="TypeTopology.Density.html#3579" class="Bound">g</a> <a id="3627" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3629" href="TypeTopology.Density.html#3575" class="Bound">f</a><a id="3630" class="Symbol">)</a> <a id="3632" href="TypeTopology.Density.html#3608" class="Bound">z</a><a id="3633" class="Symbol">)</a>
  <a id="3637" href="TypeTopology.Density.html#3599" class="Function">h</a> <a id="3639" class="Symbol">(</a><a id="3640" href="TypeTopology.Density.html#3640" class="Bound">z</a> <a id="3642" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3644" href="TypeTopology.Density.html#3644" class="Bound">n</a><a id="3645" class="Symbol">)</a> <a id="3647" class="Symbol">=</a> <a id="3649" href="TypeTopology.Density.html#3584" class="Bound">d</a> <a id="3651" class="Symbol">(</a><a id="3652" href="TypeTopology.Density.html#3640" class="Bound">z</a> <a id="3654" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3656" href="TypeTopology.Density.html#3672" class="Function">k</a><a id="3657" class="Symbol">)</a>
   <a id="3662" class="Keyword">where</a>
    <a id="3672" href="TypeTopology.Density.html#3672" class="Function">k</a> <a id="3674" class="Symbol">:</a> <a id="3676" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3678" href="Notation.General.html#398" class="Function">fiber</a> <a id="3684" href="TypeTopology.Density.html#3579" class="Bound">g</a> <a id="3686" href="TypeTopology.Density.html#3640" class="Bound">z</a>
    <a id="3692" href="TypeTopology.Density.html#3672" class="Function">k</a> <a id="3694" class="Symbol">(</a><a id="3695" href="TypeTopology.Density.html#3695" class="Bound">y</a> <a id="3697" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3699" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3703" class="Symbol">)</a> <a id="3705" class="Symbol">=</a> <a id="3707" href="TypeTopology.Density.html#3582" class="Bound">e</a> <a id="3709" class="Symbol">(</a><a id="3710" href="TypeTopology.Density.html#3695" class="Bound">y</a> <a id="3712" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3714" href="TypeTopology.Density.html#3734" class="Function">l</a><a id="3715" class="Symbol">)</a>
     <a id="3722" class="Keyword">where</a>
      <a id="3734" href="TypeTopology.Density.html#3734" class="Function">l</a> <a id="3736" class="Symbol">:</a> <a id="3738" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3740" href="Notation.General.html#398" class="Function">fiber</a> <a id="3746" href="TypeTopology.Density.html#3575" class="Bound">f</a> <a id="3748" href="TypeTopology.Density.html#3695" class="Bound">y</a>
      <a id="3756" href="TypeTopology.Density.html#3734" class="Function">l</a> <a id="3758" class="Symbol">(</a><a id="3759" href="TypeTopology.Density.html#3759" class="Bound">x</a> <a id="3761" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3763" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3767" class="Symbol">)</a> <a id="3769" class="Symbol">=</a> <a id="3771" href="TypeTopology.Density.html#3644" class="Bound">n</a> <a id="3773" class="Symbol">(</a><a id="3774" href="TypeTopology.Density.html#3759" class="Bound">x</a> <a id="3776" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3778" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3782" class="Symbol">)</a>


<a id="_↪ᵈ_"></a><a id="3786" href="TypeTopology.Density.html#3786" class="Function Operator">_↪ᵈ_</a> <a id="3791" class="Symbol">:</a> <a id="3793" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3795" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3797" class="Symbol">→</a> <a id="3799" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3801" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3803" class="Symbol">→</a> <a id="3805" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3807" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3809" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3811" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3813" href="TypeTopology.Density.html#3813" class="Bound">X</a> <a id="3815" href="TypeTopology.Density.html#3786" class="Function Operator">↪ᵈ</a> <a id="3818" href="TypeTopology.Density.html#3818" class="Bound">Y</a> <a id="3820" class="Symbol">=</a> <a id="3822" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3824" href="TypeTopology.Density.html#3824" class="Bound">f</a> <a id="3826" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3828" class="Symbol">(</a><a id="3829" href="TypeTopology.Density.html#3813" class="Bound">X</a> <a id="3831" class="Symbol">→</a> <a id="3833" href="TypeTopology.Density.html#3818" class="Bound">Y</a><a id="3834" class="Symbol">)</a> <a id="3836" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3838" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="3851" href="TypeTopology.Density.html#3824" class="Bound">f</a> <a id="3853" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3855" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="3864" href="TypeTopology.Density.html#3824" class="Bound">f</a>

<a id="3867" class="Keyword">module</a> <a id="3874" href="TypeTopology.Density.html#3874" class="Module">_</a> <a id="3876" class="Symbol">{</a><a id="3877" href="TypeTopology.Density.html#3877" class="Bound">𝓤</a> <a id="3879" href="TypeTopology.Density.html#3879" class="Bound">𝓥</a><a id="3880" class="Symbol">}</a> <a id="3882" class="Symbol">{</a><a id="3883" href="TypeTopology.Density.html#3883" class="Bound">X</a> <a id="3885" class="Symbol">:</a> <a id="3887" href="TypeTopology.Density.html#3877" class="Bound">𝓤</a> <a id="3889" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3891" class="Symbol">}</a> <a id="3893" class="Symbol">{</a><a id="3894" href="TypeTopology.Density.html#3894" class="Bound">Y</a> <a id="3896" class="Symbol">:</a> <a id="3898" href="TypeTopology.Density.html#3879" class="Bound">𝓥</a> <a id="3900" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3902" class="Symbol">}</a> <a id="3904" class="Keyword">where</a>

 <a id="3912" href="TypeTopology.Density.html#3912" class="Function">retraction-is-dense</a> <a id="3932" class="Symbol">:</a> <a id="3934" class="Symbol">(</a><a id="3935" href="TypeTopology.Density.html#3935" class="Bound">r</a> <a id="3937" class="Symbol">:</a> <a id="3939" href="TypeTopology.Density.html#3883" class="Bound">X</a> <a id="3941" class="Symbol">→</a> <a id="3943" href="TypeTopology.Density.html#3894" class="Bound">Y</a><a id="3944" class="Symbol">)</a> <a id="3946" class="Symbol">→</a> <a id="3948" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="3960" href="TypeTopology.Density.html#3935" class="Bound">r</a> <a id="3962" class="Symbol">→</a> <a id="3964" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="3973" href="TypeTopology.Density.html#3935" class="Bound">r</a>
 <a id="3976" href="TypeTopology.Density.html#3912" class="Function">retraction-is-dense</a> <a id="3996" href="TypeTopology.Density.html#3996" class="Bound">r</a> <a id="3998" class="Symbol">(</a><a id="3999" href="TypeTopology.Density.html#3999" class="Bound">s</a> <a id="4001" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4003" href="TypeTopology.Density.html#4003" class="Bound">rs</a><a id="4005" class="Symbol">)</a> <a id="4007" class="Symbol">(</a><a id="4008" href="TypeTopology.Density.html#4008" class="Bound">y</a> <a id="4010" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4012" href="TypeTopology.Density.html#4012" class="Bound">n</a><a id="4013" class="Symbol">)</a> <a id="4015" class="Symbol">=</a> <a id="4017" href="TypeTopology.Density.html#4012" class="Bound">n</a> <a id="4019" class="Symbol">(</a><a id="4020" href="TypeTopology.Density.html#3999" class="Bound">s</a> <a id="4022" href="TypeTopology.Density.html#4008" class="Bound">y</a> <a id="4024" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4026" href="TypeTopology.Density.html#4003" class="Bound">rs</a> <a id="4029" href="TypeTopology.Density.html#4008" class="Bound">y</a><a id="4030" class="Symbol">)</a>

 <a id="4034" href="TypeTopology.Density.html#4034" class="Function">equivs-are-dense</a> <a id="4051" class="Symbol">:</a> <a id="4053" class="Symbol">(</a><a id="4054" href="TypeTopology.Density.html#4054" class="Bound">f</a> <a id="4056" class="Symbol">:</a> <a id="4058" href="TypeTopology.Density.html#3883" class="Bound">X</a> <a id="4060" class="Symbol">→</a> <a id="4062" href="TypeTopology.Density.html#3894" class="Bound">Y</a><a id="4063" class="Symbol">)</a> <a id="4065" class="Symbol">→</a> <a id="4067" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="4076" href="TypeTopology.Density.html#4054" class="Bound">f</a> <a id="4078" class="Symbol">→</a> <a id="4080" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="4089" href="TypeTopology.Density.html#4054" class="Bound">f</a>
 <a id="4092" href="TypeTopology.Density.html#4034" class="Function">equivs-are-dense</a> <a id="4109" href="TypeTopology.Density.html#4109" class="Bound">f</a> <a id="4111" href="TypeTopology.Density.html#4111" class="Bound">e</a> <a id="4113" class="Symbol">=</a> <a id="4115" href="TypeTopology.Density.html#3912" class="Function">retraction-is-dense</a> <a id="4135" href="TypeTopology.Density.html#4109" class="Bound">f</a> <a id="4137" class="Symbol">(</a><a id="4138" href="UF.Equiv.html#604" class="Function">equivs-have-sections</a> <a id="4159" href="TypeTopology.Density.html#4109" class="Bound">f</a> <a id="4161" href="TypeTopology.Density.html#4111" class="Bound">e</a><a id="4162" class="Symbol">)</a>

 <a id="4166" href="TypeTopology.Density.html#4166" class="Function">equivs-are-dense&#39;</a> <a id="4184" class="Symbol">:</a> <a id="4186" class="Symbol">(</a><a id="4187" href="TypeTopology.Density.html#4187" class="Bound">f</a> <a id="4189" class="Symbol">:</a> <a id="4191" href="TypeTopology.Density.html#3883" class="Bound">X</a> <a id="4193" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4195" href="TypeTopology.Density.html#3894" class="Bound">Y</a><a id="4196" class="Symbol">)</a> <a id="4198" class="Symbol">→</a> <a id="4200" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="4209" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="4211" href="TypeTopology.Density.html#4187" class="Bound">f</a> <a id="4213" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
 <a id="4216" href="TypeTopology.Density.html#4166" class="Function">equivs-are-dense&#39;</a> <a id="4234" class="Symbol">(</a><a id="4235" href="TypeTopology.Density.html#4235" class="Bound">f</a> <a id="4237" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4239" href="TypeTopology.Density.html#4239" class="Bound">e</a><a id="4240" class="Symbol">)</a> <a id="4242" class="Symbol">=</a> <a id="4244" href="TypeTopology.Density.html#4034" class="Function">equivs-are-dense</a> <a id="4261" href="TypeTopology.Density.html#4235" class="Bound">f</a> <a id="4263" href="TypeTopology.Density.html#4239" class="Bound">e</a>

 <a id="4267" href="TypeTopology.Density.html#4267" class="Function">equiv-dense-embedding</a> <a id="4289" class="Symbol">:</a> <a id="4291" href="TypeTopology.Density.html#3883" class="Bound">X</a> <a id="4293" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4295" href="TypeTopology.Density.html#3894" class="Bound">Y</a> <a id="4297" class="Symbol">→</a> <a id="4299" href="TypeTopology.Density.html#3883" class="Bound">X</a> <a id="4301" href="TypeTopology.Density.html#3786" class="Function Operator">↪ᵈ</a> <a id="4304" href="TypeTopology.Density.html#3894" class="Bound">Y</a>
 <a id="4307" href="TypeTopology.Density.html#4267" class="Function">equiv-dense-embedding</a> <a id="4329" href="TypeTopology.Density.html#4329" class="Bound">e</a> <a id="4331" class="Symbol">=</a> <a id="4333" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="4335" href="TypeTopology.Density.html#4329" class="Bound">e</a> <a id="4337" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="4339" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                           <a id="4368" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="4390" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="4392" href="TypeTopology.Density.html#4329" class="Bound">e</a> <a id="4394" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="4396" class="Symbol">(</a><a id="4397" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="4409" href="TypeTopology.Density.html#4329" class="Bound">e</a><a id="4410" class="Symbol">)</a><a id="4411" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                           <a id="4440" href="TypeTopology.Density.html#4034" class="Function">equivs-are-dense</a>      <a id="4462" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="4464" href="TypeTopology.Density.html#4329" class="Bound">e</a> <a id="4466" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="4468" class="Symbol">(</a><a id="4469" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="4481" href="TypeTopology.Density.html#4329" class="Bound">e</a><a id="4482" class="Symbol">)</a>

 <a id="4486" href="TypeTopology.Density.html#4486" class="Function">detofun</a> <a id="4494" class="Symbol">:</a> <a id="4496" class="Symbol">(</a><a id="4497" href="TypeTopology.Density.html#3883" class="Bound">X</a> <a id="4499" href="TypeTopology.Density.html#3786" class="Function Operator">↪ᵈ</a> <a id="4502" href="TypeTopology.Density.html#3894" class="Bound">Y</a><a id="4503" class="Symbol">)</a> <a id="4505" class="Symbol">→</a> <a id="4507" href="TypeTopology.Density.html#3883" class="Bound">X</a> <a id="4509" class="Symbol">→</a> <a id="4511" href="TypeTopology.Density.html#3894" class="Bound">Y</a>
 <a id="4514" href="TypeTopology.Density.html#4486" class="Function">detofun</a> <a id="4522" class="Symbol">=</a> <a id="4524" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="4530" href="TypeTopology.Density.html#4530" class="Function">is-embedding-detofun</a> <a id="4551" class="Symbol">:</a> <a id="4553" class="Symbol">(</a><a id="4554" href="TypeTopology.Density.html#4554" class="Bound">e</a> <a id="4556" class="Symbol">:</a> <a id="4558" href="TypeTopology.Density.html#3883" class="Bound">X</a> <a id="4560" href="TypeTopology.Density.html#3786" class="Function Operator">↪ᵈ</a> <a id="4563" href="TypeTopology.Density.html#3894" class="Bound">Y</a><a id="4564" class="Symbol">)</a> <a id="4566" class="Symbol">→</a> <a id="4568" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="4581" class="Symbol">(</a><a id="4582" href="TypeTopology.Density.html#4486" class="Function">detofun</a> <a id="4590" href="TypeTopology.Density.html#4554" class="Bound">e</a><a id="4591" class="Symbol">)</a>
 <a id="4594" href="TypeTopology.Density.html#4530" class="Function">is-embedding-detofun</a> <a id="4615" href="TypeTopology.Density.html#4615" class="Bound">e</a> <a id="4617" class="Symbol">=</a> <a id="4619" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4623" class="Symbol">(</a><a id="4624" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4628" href="TypeTopology.Density.html#4615" class="Bound">e</a><a id="4629" class="Symbol">)</a>

 <a id="4633" href="TypeTopology.Density.html#4633" class="Function">is-dense-detofun</a> <a id="4650" class="Symbol">:</a> <a id="4652" class="Symbol">(</a><a id="4653" href="TypeTopology.Density.html#4653" class="Bound">e</a> <a id="4655" class="Symbol">:</a> <a id="4657" href="TypeTopology.Density.html#3883" class="Bound">X</a> <a id="4659" href="TypeTopology.Density.html#3786" class="Function Operator">↪ᵈ</a> <a id="4662" href="TypeTopology.Density.html#3894" class="Bound">Y</a><a id="4663" class="Symbol">)</a> <a id="4665" class="Symbol">→</a> <a id="4667" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="4676" class="Symbol">(</a><a id="4677" href="TypeTopology.Density.html#4486" class="Function">detofun</a> <a id="4685" href="TypeTopology.Density.html#4653" class="Bound">e</a><a id="4686" class="Symbol">)</a>
 <a id="4689" href="TypeTopology.Density.html#4633" class="Function">is-dense-detofun</a> <a id="4706" href="TypeTopology.Density.html#4706" class="Bound">e</a> <a id="4708" class="Symbol">=</a> <a id="4710" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4714" class="Symbol">(</a><a id="4715" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4719" href="TypeTopology.Density.html#4706" class="Bound">e</a><a id="4720" class="Symbol">)</a>

<a id="4723" class="Markup">\end{code}</a><a id="4733" class="Background">
</a></pre></body></html>

==> anc/html/TypeTopology.GenericConvergentSequence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>TypeTopology.GenericConvergentSequence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 2012.

See my JSL paper &quot;Infinite sets that satisfy the principle of
omniscience&quot; for a discussion of the type ℕ∞ defined here.
Essentially, ℕ∞ is ℕ with an added point ∞.

Added December 2017. What we knew for a long time: The ℕ∞ is a retract
of the Cantor type ℕ → 𝟚. This required adding a number of
lemmas. More additions after that date.

</a><a id="360" class="Markup">\begin{code}</a>

<a id="374" class="Symbol">{-#</a> <a id="378" class="Keyword">OPTIONS</a> <a id="386" class="Pragma">--safe</a> <a id="393" class="Pragma">--without-K</a> <a id="405" class="Symbol">#-}</a>

<a id="410" class="Keyword">module</a> <a id="417" href="TypeTopology.GenericConvergentSequence.html" class="Module">TypeTopology.GenericConvergentSequence</a> <a id="456" class="Keyword">where</a>

<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="488" class="Keyword">open</a> <a id="493" class="Keyword">import</a> <a id="500" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Notation.CanonicalMap.html" class="Module">Notation.CanonicalMap</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="581" class="Keyword">open</a> <a id="586" class="Keyword">import</a> <a id="593" href="Ordinals.Notions.html" class="Module">Ordinals.Notions</a>
<a id="610" class="Keyword">open</a> <a id="615" class="Keyword">import</a> <a id="622" href="TypeTopology.Cantor.html" class="Module">TypeTopology.Cantor</a>
<a id="642" class="Keyword">open</a> <a id="647" class="Keyword">import</a> <a id="654" href="TypeTopology.Density.html" class="Module">TypeTopology.Density</a>
<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="TypeTopology.TotallySeparated.html" class="Module">TypeTopology.TotallySeparated</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="UF.Base.html" class="Module">UF.Base</a>
<a id="737" class="Keyword">open</a> <a id="742" class="Keyword">import</a> <a id="749" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="799" class="Keyword">open</a> <a id="804" class="Keyword">import</a> <a id="811" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="821" class="Keyword">open</a> <a id="826" class="Keyword">import</a> <a id="833" href="UF.NotNotStablePropositions.html" class="Module">UF.NotNotStablePropositions</a>
<a id="861" class="Keyword">open</a> <a id="866" class="Keyword">import</a> <a id="873" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="885" class="Keyword">open</a> <a id="890" class="Keyword">import</a> <a id="897" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="905" class="Keyword">open</a> <a id="910" class="Keyword">import</a> <a id="917" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="934" class="Keyword">open</a> <a id="939" class="Keyword">import</a> <a id="946" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="971" class="Markup">\end{code}</a><a id="981" class="Background">

Definition (The generic convergent sequence).  We use u,v,x to range
over ℕ∞ and α,β,γ to range over (ℕ → 𝟚):

</a><a id="1094" class="Markup">\begin{code}</a>

<a id="is-decreasing"></a><a id="1108" href="TypeTopology.GenericConvergentSequence.html#1108" class="Function">is-decreasing</a> <a id="1122" class="Symbol">:</a> <a id="1124" class="Symbol">(</a><a id="1125" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1130" class="Symbol">)</a> <a id="1132" class="Symbol">→</a> <a id="1134" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="1137" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1139" href="TypeTopology.GenericConvergentSequence.html#1108" class="Function">is-decreasing</a> <a id="1153" href="TypeTopology.GenericConvergentSequence.html#1153" class="Bound">α</a> <a id="1155" class="Symbol">=</a> <a id="1157" class="Symbol">(</a><a id="1158" href="TypeTopology.GenericConvergentSequence.html#1158" class="Bound">i</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1163" class="Symbol">)</a> <a id="1165" class="Symbol">→</a> <a id="1167" href="TypeTopology.GenericConvergentSequence.html#1153" class="Bound">α</a> <a id="1169" href="TypeTopology.GenericConvergentSequence.html#1158" class="Bound">i</a> <a id="1171" href="Notation.Order.html#597" class="Function Operator">≥</a> <a id="1173" href="TypeTopology.GenericConvergentSequence.html#1153" class="Bound">α</a> <a id="1175" class="Symbol">(</a><a id="1176" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1181" href="TypeTopology.GenericConvergentSequence.html#1158" class="Bound">i</a><a id="1182" class="Symbol">)</a>

<a id="being-decreasing-is-prop"></a><a id="1185" href="TypeTopology.GenericConvergentSequence.html#1185" class="Function">being-decreasing-is-prop</a> <a id="1210" class="Symbol">:</a> <a id="1212" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="1220" class="Symbol">→</a> <a id="1222" class="Symbol">(</a><a id="1223" href="TypeTopology.GenericConvergentSequence.html#1223" class="Bound">α</a> <a id="1225" class="Symbol">:</a> <a id="1227" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1229" class="Symbol">→</a> <a id="1231" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1232" class="Symbol">)</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1244" class="Symbol">(</a><a id="1245" href="TypeTopology.GenericConvergentSequence.html#1108" class="Function">is-decreasing</a> <a id="1259" href="TypeTopology.GenericConvergentSequence.html#1223" class="Bound">α</a><a id="1260" class="Symbol">)</a>
<a id="1262" href="TypeTopology.GenericConvergentSequence.html#1185" class="Function">being-decreasing-is-prop</a> <a id="1287" href="TypeTopology.GenericConvergentSequence.html#1287" class="Bound">fe</a> <a id="1290" href="TypeTopology.GenericConvergentSequence.html#1290" class="Bound">α</a> <a id="1292" class="Symbol">=</a> <a id="1294" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="1304" href="TypeTopology.GenericConvergentSequence.html#1287" class="Bound">fe</a> <a id="1307" class="Symbol">(λ</a> <a id="1310" href="TypeTopology.GenericConvergentSequence.html#1310" class="Bound">_</a> <a id="1312" class="Symbol">→</a> <a id="1314" href="MLTT.Two-Properties.html#5331" class="Function">≤₂-is-prop-valued</a><a id="1331" class="Symbol">)</a>

<a id="ℕ∞"></a><a id="1334" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="1337" class="Symbol">:</a> <a id="1339" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="1342" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1344" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="1347" class="Symbol">=</a> <a id="1349" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1351" href="TypeTopology.GenericConvergentSequence.html#1351" class="Bound">α</a> <a id="1353" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1355" class="Symbol">(</a><a id="1356" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1361" class="Symbol">)</a> <a id="1363" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1365" href="TypeTopology.GenericConvergentSequence.html#1108" class="Function">is-decreasing</a> <a id="1379" href="TypeTopology.GenericConvergentSequence.html#1351" class="Bound">α</a>

<a id="ℕ∞-to-ℕ→𝟚"></a><a id="1382" href="TypeTopology.GenericConvergentSequence.html#1382" class="Function">ℕ∞-to-ℕ→𝟚</a> <a id="1392" class="Symbol">:</a> <a id="1394" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="1397" class="Symbol">→</a> <a id="1399" class="Symbol">(</a><a id="1400" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1402" class="Symbol">→</a> <a id="1404" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1405" class="Symbol">)</a>
<a id="1407" href="TypeTopology.GenericConvergentSequence.html#1382" class="Function">ℕ∞-to-ℕ→𝟚</a> <a id="1417" class="Symbol">=</a> <a id="1419" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="1424" class="Keyword">instance</a>
 <a id="canonical-map-ℕ∞-ℕ→𝟚"></a><a id="1434" href="TypeTopology.GenericConvergentSequence.html#1434" class="Function">canonical-map-ℕ∞-ℕ→𝟚</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Notation.CanonicalMap.html#290" class="Record">Canonical-Map</a> <a id="1471" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="1474" class="Symbol">(</a><a id="1475" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1477" class="Symbol">→</a> <a id="1479" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1480" class="Symbol">)</a>
 <a id="1483" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="1485" class="Symbol">{{</a><a id="1487" href="TypeTopology.GenericConvergentSequence.html#1434" class="Function">canonical-map-ℕ∞-ℕ→𝟚</a><a id="1507" class="Symbol">}}</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="TypeTopology.GenericConvergentSequence.html#1382" class="Function">ℕ∞-to-ℕ→𝟚</a>

<a id="ℕ∞-to-ℕ→𝟚-lc"></a><a id="1523" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="1536" class="Symbol">:</a> <a id="1538" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="1546" class="Symbol">→</a> <a id="1548" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="1565" href="TypeTopology.GenericConvergentSequence.html#1382" class="Function">ℕ∞-to-ℕ→𝟚</a>
<a id="1575" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="1588" href="TypeTopology.GenericConvergentSequence.html#1588" class="Bound">fe</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="UF.Subsingletons.html#5496" class="Function">pr₁-lc</a> <a id="1600" class="Symbol">(</a><a id="1601" href="TypeTopology.GenericConvergentSequence.html#1185" class="Function">being-decreasing-is-prop</a> <a id="1626" href="TypeTopology.GenericConvergentSequence.html#1588" class="Bound">fe</a> <a id="1629" class="Symbol">_)</a>

<a id="stays-zero"></a><a id="1633" href="TypeTopology.GenericConvergentSequence.html#1633" class="Function">stays-zero</a> <a id="1644" class="Symbol">:</a> <a id="1646" class="Symbol">(</a><a id="1647" href="TypeTopology.GenericConvergentSequence.html#1647" class="Bound">u</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="1653" class="Symbol">)</a> <a id="1655" class="Symbol">{</a><a id="1656" href="TypeTopology.GenericConvergentSequence.html#1656" class="Bound">n</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="1661" class="Symbol">}</a> <a id="1663" class="Symbol">→</a> <a id="1665" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="1667" href="TypeTopology.GenericConvergentSequence.html#1647" class="Bound">u</a> <a id="1669" href="TypeTopology.GenericConvergentSequence.html#1656" class="Bound">n</a> <a id="1671" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1673" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="1675" class="Symbol">→</a> <a id="1677" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="1679" href="TypeTopology.GenericConvergentSequence.html#1647" class="Bound">u</a> <a id="1681" class="Symbol">(</a><a id="1682" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1687" href="TypeTopology.GenericConvergentSequence.html#1656" class="Bound">n</a><a id="1688" class="Symbol">)</a> <a id="1690" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1692" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="1694" href="TypeTopology.GenericConvergentSequence.html#1633" class="Function">stays-zero</a> <a id="1705" href="TypeTopology.GenericConvergentSequence.html#1705" class="Bound">u</a><a id="1706" class="Symbol">@(</a><a id="1708" href="TypeTopology.GenericConvergentSequence.html#1708" class="Bound">α</a> <a id="1710" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1712" href="TypeTopology.GenericConvergentSequence.html#1712" class="Bound">d</a><a id="1713" class="Symbol">)</a> <a id="1715" class="Symbol">{</a><a id="1716" href="TypeTopology.GenericConvergentSequence.html#1716" class="Bound">n</a><a id="1717" class="Symbol">}</a> <a id="1719" href="TypeTopology.GenericConvergentSequence.html#1719" class="Bound">p</a> <a id="1721" class="Symbol">=</a> <a id="1723" href="MLTT.Two-Properties.html#7396" class="Function">₀-minimal</a> <a id="1733" class="Symbol">(</a><a id="1734" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="1747" href="TypeTopology.GenericConvergentSequence.html#1705" class="Bound">u</a> <a id="1749" class="Symbol">(</a><a id="1750" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1755" href="TypeTopology.GenericConvergentSequence.html#1716" class="Bound">n</a><a id="1756" class="Symbol">)</a> <a id="1758" href="MLTT.Two-Properties.html#4980" class="Function Operator">≤₂_</a><a id="1761" class="Symbol">)</a> <a id="1763" href="TypeTopology.GenericConvergentSequence.html#1719" class="Bound">p</a> <a id="1765" class="Symbol">(</a><a id="1766" href="TypeTopology.GenericConvergentSequence.html#1712" class="Bound">d</a> <a id="1768" href="TypeTopology.GenericConvergentSequence.html#1716" class="Bound">n</a><a id="1769" class="Symbol">))</a>

<a id="force-decreasing"></a><a id="1773" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="1790" class="Symbol">:</a> <a id="1792" class="Symbol">(</a><a id="1793" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1798" class="Symbol">)</a> <a id="1800" class="Symbol">→</a> <a id="1802" class="Symbol">(</a><a id="1803" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1805" class="Symbol">→</a> <a id="1807" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1808" class="Symbol">)</a>
<a id="1810" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="1827" href="TypeTopology.GenericConvergentSequence.html#1827" class="Bound">β</a> <a id="1829" class="Number">0</a>        <a id="1838" class="Symbol">=</a> <a id="1840" href="TypeTopology.GenericConvergentSequence.html#1827" class="Bound">β</a> <a id="1842" class="Number">0</a>
<a id="1844" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="1861" href="TypeTopology.GenericConvergentSequence.html#1861" class="Bound">β</a> <a id="1863" class="Symbol">(</a><a id="1864" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1869" href="TypeTopology.GenericConvergentSequence.html#1869" class="Bound">i</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">=</a> <a id="1874" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="1879" class="Symbol">(</a><a id="1880" href="TypeTopology.GenericConvergentSequence.html#1861" class="Bound">β</a> <a id="1882" class="Symbol">(</a><a id="1883" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="1888" href="TypeTopology.GenericConvergentSequence.html#1869" class="Bound">i</a><a id="1889" class="Symbol">))</a> <a id="1892" class="Symbol">(</a><a id="1893" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="1910" href="TypeTopology.GenericConvergentSequence.html#1861" class="Bound">β</a> <a id="1912" href="TypeTopology.GenericConvergentSequence.html#1869" class="Bound">i</a><a id="1913" class="Symbol">)</a>

<a id="force-decreasing-is-decreasing"></a><a id="1916" href="TypeTopology.GenericConvergentSequence.html#1916" class="Function">force-decreasing-is-decreasing</a> <a id="1947" class="Symbol">:</a> <a id="1949" class="Symbol">(</a><a id="1950" href="TypeTopology.GenericConvergentSequence.html#1950" class="Bound">β</a> <a id="1952" class="Symbol">:</a> <a id="1954" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="1959" class="Symbol">)</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="TypeTopology.GenericConvergentSequence.html#1108" class="Function">is-decreasing</a> <a id="1977" class="Symbol">(</a><a id="1978" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="1995" href="TypeTopology.GenericConvergentSequence.html#1950" class="Bound">β</a><a id="1996" class="Symbol">)</a>
<a id="1998" href="TypeTopology.GenericConvergentSequence.html#1916" class="Function">force-decreasing-is-decreasing</a> <a id="2029" href="TypeTopology.GenericConvergentSequence.html#2029" class="Bound">β</a> <a id="2031" class="Number">0</a>        <a id="2040" class="Symbol">=</a> <a id="2042" href="MLTT.Two-Properties.html#8999" class="Function">Lemma[minab≤₂b]</a>
<a id="2058" href="TypeTopology.GenericConvergentSequence.html#1916" class="Function">force-decreasing-is-decreasing</a> <a id="2089" href="TypeTopology.GenericConvergentSequence.html#2089" class="Bound">β</a> <a id="2091" class="Symbol">(</a><a id="2092" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2097" href="TypeTopology.GenericConvergentSequence.html#2097" class="Bound">i</a><a id="2098" class="Symbol">)</a> <a id="2100" class="Symbol">=</a> <a id="2102" href="MLTT.Two-Properties.html#8999" class="Function">Lemma[minab≤₂b]</a>
                                             <a id="2163" class="Symbol">{</a><a id="2164" href="TypeTopology.GenericConvergentSequence.html#2089" class="Bound">β</a> <a id="2166" class="Symbol">(</a><a id="2167" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2172" class="Symbol">(</a><a id="2173" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2178" href="TypeTopology.GenericConvergentSequence.html#2097" class="Bound">i</a><a id="2179" class="Symbol">))}</a>
                                             <a id="2228" class="Symbol">{</a><a id="2229" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="2246" href="TypeTopology.GenericConvergentSequence.html#2089" class="Bound">β</a> <a id="2248" class="Symbol">(</a><a id="2249" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2254" href="TypeTopology.GenericConvergentSequence.html#2097" class="Bound">i</a><a id="2255" class="Symbol">)}</a>

<a id="force-decreasing-unchanged"></a><a id="2259" href="TypeTopology.GenericConvergentSequence.html#2259" class="Function">force-decreasing-unchanged</a> <a id="2286" class="Symbol">:</a> <a id="2288" class="Symbol">(</a><a id="2289" href="TypeTopology.GenericConvergentSequence.html#2289" class="Bound">α</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="2298" class="Symbol">)</a>
                           <a id="2327" class="Symbol">→</a> <a id="2329" href="TypeTopology.GenericConvergentSequence.html#1108" class="Function">is-decreasing</a> <a id="2343" href="TypeTopology.GenericConvergentSequence.html#2289" class="Bound">α</a>
                           <a id="2372" class="Symbol">→</a> <a id="2374" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="2391" href="TypeTopology.GenericConvergentSequence.html#2289" class="Bound">α</a> <a id="2393" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2395" href="TypeTopology.GenericConvergentSequence.html#2289" class="Bound">α</a>
<a id="2397" href="TypeTopology.GenericConvergentSequence.html#2259" class="Function">force-decreasing-unchanged</a> <a id="2424" href="TypeTopology.GenericConvergentSequence.html#2424" class="Bound">α</a> <a id="2426" href="TypeTopology.GenericConvergentSequence.html#2426" class="Bound">d</a> <a id="2428" class="Number">0</a>        <a id="2437" class="Symbol">=</a> <a id="2439" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2444" href="TypeTopology.GenericConvergentSequence.html#2259" class="Function">force-decreasing-unchanged</a> <a id="2471" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2473" href="TypeTopology.GenericConvergentSequence.html#2473" class="Bound">d</a> <a id="2475" class="Symbol">(</a><a id="2476" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2481" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a><a id="2482" class="Symbol">)</a> <a id="2484" class="Symbol">=</a> <a id="2486" href="TypeTopology.GenericConvergentSequence.html#2809" class="Function">g</a>
 <a id="2489" class="Keyword">where</a>
  <a id="2497" href="TypeTopology.GenericConvergentSequence.html#2497" class="Function">IH</a> <a id="2500" class="Symbol">:</a> <a id="2502" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="2519" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2521" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a> <a id="2523" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2525" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2527" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a>
  <a id="2531" href="TypeTopology.GenericConvergentSequence.html#2497" class="Function">IH</a> <a id="2534" class="Symbol">=</a> <a id="2536" href="TypeTopology.GenericConvergentSequence.html#2259" class="Function">force-decreasing-unchanged</a> <a id="2563" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2565" href="TypeTopology.GenericConvergentSequence.html#2473" class="Bound">d</a> <a id="2567" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a>

  <a id="2572" href="TypeTopology.GenericConvergentSequence.html#2572" class="Function">p</a> <a id="2574" class="Symbol">:</a> <a id="2576" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2578" class="Symbol">(</a><a id="2579" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2584" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a><a id="2585" class="Symbol">)</a> <a id="2587" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="2589" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2591" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a>
  <a id="2595" href="TypeTopology.GenericConvergentSequence.html#2572" class="Function">p</a> <a id="2597" class="Symbol">=</a> <a id="2599" href="TypeTopology.GenericConvergentSequence.html#2473" class="Bound">d</a> <a id="2601" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a>

  <a id="2606" href="TypeTopology.GenericConvergentSequence.html#2606" class="Function">h</a> <a id="2608" class="Symbol">:</a> <a id="2610" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="2615" class="Symbol">(</a><a id="2616" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2618" class="Symbol">(</a><a id="2619" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2624" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a><a id="2625" class="Symbol">))</a> <a id="2628" class="Symbol">(</a><a id="2629" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2631" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a><a id="2632" class="Symbol">)</a> <a id="2634" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2636" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2638" class="Symbol">(</a><a id="2639" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2644" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a><a id="2645" class="Symbol">)</a>
  <a id="2649" href="TypeTopology.GenericConvergentSequence.html#2606" class="Function">h</a> <a id="2651" class="Symbol">=</a> <a id="2653" href="MLTT.Two-Properties.html#9669" class="Function">Lemma[a≤₂b→min𝟚ab＝a]</a> <a id="2674" href="TypeTopology.GenericConvergentSequence.html#2572" class="Function">p</a>

  <a id="2679" href="TypeTopology.GenericConvergentSequence.html#2679" class="Function">g&#39;</a> <a id="2682" class="Symbol">:</a> <a id="2684" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="2689" class="Symbol">(</a><a id="2690" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2692" class="Symbol">(</a><a id="2693" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2698" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a><a id="2699" class="Symbol">))</a> <a id="2702" class="Symbol">(</a><a id="2703" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="2720" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2722" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a><a id="2723" class="Symbol">)</a> <a id="2725" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2727" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2729" class="Symbol">(</a><a id="2730" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2735" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a><a id="2736" class="Symbol">)</a>
  <a id="2740" href="TypeTopology.GenericConvergentSequence.html#2679" class="Function">g&#39;</a> <a id="2743" class="Symbol">=</a> <a id="2745" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2755" class="Symbol">(λ</a> <a id="2758" href="TypeTopology.GenericConvergentSequence.html#2758" class="Bound">b</a> <a id="2760" class="Symbol">→</a> <a id="2762" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="2767" class="Symbol">(</a><a id="2768" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2770" class="Symbol">(</a><a id="2771" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2776" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a><a id="2777" class="Symbol">))</a> <a id="2780" href="TypeTopology.GenericConvergentSequence.html#2758" class="Bound">b</a> <a id="2782" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2784" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2786" class="Symbol">(</a><a id="2787" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2792" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a><a id="2793" class="Symbol">))</a> <a id="2796" class="Symbol">(</a><a id="2797" href="TypeTopology.GenericConvergentSequence.html#2497" class="Function">IH</a> <a id="2800" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2802" class="Symbol">)</a> <a id="2804" href="TypeTopology.GenericConvergentSequence.html#2606" class="Function">h</a>

  <a id="2809" href="TypeTopology.GenericConvergentSequence.html#2809" class="Function">g</a> <a id="2811" class="Symbol">:</a> <a id="2813" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="2830" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2832" class="Symbol">(</a><a id="2833" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2838" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a><a id="2839" class="Symbol">)</a> <a id="2841" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2843" href="TypeTopology.GenericConvergentSequence.html#2471" class="Bound">α</a> <a id="2845" class="Symbol">(</a><a id="2846" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2851" href="TypeTopology.GenericConvergentSequence.html#2481" class="Bound">i</a><a id="2852" class="Symbol">)</a>
  <a id="2856" href="TypeTopology.GenericConvergentSequence.html#2809" class="Function">g</a> <a id="2858" class="Symbol">=</a> <a id="2860" href="TypeTopology.GenericConvergentSequence.html#2679" class="Function">g&#39;</a>

<a id="ℕ→𝟚-to-ℕ∞"></a><a id="2864" href="TypeTopology.GenericConvergentSequence.html#2864" class="Function">ℕ→𝟚-to-ℕ∞</a> <a id="2874" class="Symbol">:</a> <a id="2876" class="Symbol">(</a><a id="2877" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="2882" class="Symbol">)</a> <a id="2884" class="Symbol">→</a> <a id="2886" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="2889" href="TypeTopology.GenericConvergentSequence.html#2864" class="Function">ℕ→𝟚-to-ℕ∞</a> <a id="2899" href="TypeTopology.GenericConvergentSequence.html#2899" class="Bound">β</a> <a id="2901" class="Symbol">=</a> <a id="2903" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="2920" href="TypeTopology.GenericConvergentSequence.html#2899" class="Bound">β</a> <a id="2922" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2924" href="TypeTopology.GenericConvergentSequence.html#1916" class="Function">force-decreasing-is-decreasing</a> <a id="2955" href="TypeTopology.GenericConvergentSequence.html#2899" class="Bound">β</a>

<a id="ℕ→𝟚-to-ℕ∞-is-retraction"></a><a id="2958" href="TypeTopology.GenericConvergentSequence.html#2958" class="Function">ℕ→𝟚-to-ℕ∞-is-retraction</a> <a id="2982" class="Symbol">:</a> <a id="2984" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="2992" class="Symbol">→</a> <a id="2994" class="Symbol">(</a><a id="2995" href="TypeTopology.GenericConvergentSequence.html#2995" class="Bound">x</a> <a id="2997" class="Symbol">:</a> <a id="2999" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="3001" class="Symbol">)</a> <a id="3003" class="Symbol">→</a> <a id="3005" href="TypeTopology.GenericConvergentSequence.html#2864" class="Function">ℕ→𝟚-to-ℕ∞</a> <a id="3015" class="Symbol">(</a><a id="3016" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="3018" href="TypeTopology.GenericConvergentSequence.html#2995" class="Bound">x</a><a id="3019" class="Symbol">)</a> <a id="3021" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3023" href="TypeTopology.GenericConvergentSequence.html#2995" class="Bound">x</a>
<a id="3025" href="TypeTopology.GenericConvergentSequence.html#2958" class="Function">ℕ→𝟚-to-ℕ∞-is-retraction</a> <a id="3049" href="TypeTopology.GenericConvergentSequence.html#3049" class="Bound">fe</a> <a id="3052" class="Symbol">(</a><a id="3053" href="TypeTopology.GenericConvergentSequence.html#3053" class="Bound">α</a> <a id="3055" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3057" href="TypeTopology.GenericConvergentSequence.html#3057" class="Bound">d</a><a id="3058" class="Symbol">)</a> <a id="3060" class="Symbol">=</a>
 <a id="3063" href="UF.Base.html#16151" class="Function">to-Σ-＝</a>
  <a id="3072" class="Symbol">(</a><a id="3073" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3081" href="TypeTopology.GenericConvergentSequence.html#3049" class="Bound">fe</a> <a id="3084" class="Symbol">(</a><a id="3085" href="TypeTopology.GenericConvergentSequence.html#2259" class="Function">force-decreasing-unchanged</a> <a id="3112" href="TypeTopology.GenericConvergentSequence.html#3053" class="Bound">α</a> <a id="3114" href="TypeTopology.GenericConvergentSequence.html#3057" class="Bound">d</a><a id="3115" class="Symbol">)</a> <a id="3117" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="3122" href="TypeTopology.GenericConvergentSequence.html#1185" class="Function">being-decreasing-is-prop</a> <a id="3147" href="TypeTopology.GenericConvergentSequence.html#3049" class="Bound">fe</a> <a id="3150" href="TypeTopology.GenericConvergentSequence.html#3053" class="Bound">α</a> <a id="3152" class="Symbol">_</a> <a id="3154" class="Symbol">_)</a>

<a id="ℕ∞-retract-of-Cantor"></a><a id="3158" href="TypeTopology.GenericConvergentSequence.html#3158" class="Function">ℕ∞-retract-of-Cantor</a> <a id="3179" class="Symbol">:</a> <a id="3181" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="3189" class="Symbol">→</a> <a id="3191" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="3199" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="3202" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="3205" class="Symbol">(</a><a id="3206" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3208" class="Symbol">→</a> <a id="3210" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="3211" class="Symbol">)</a>
<a id="3213" href="TypeTopology.GenericConvergentSequence.html#3158" class="Function">ℕ∞-retract-of-Cantor</a> <a id="3234" href="TypeTopology.GenericConvergentSequence.html#3234" class="Bound">fe</a> <a id="3237" class="Symbol">=</a> <a id="3239" href="TypeTopology.GenericConvergentSequence.html#2864" class="Function">ℕ→𝟚-to-ℕ∞</a> <a id="3249" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3251" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="3253" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3255" href="TypeTopology.GenericConvergentSequence.html#2958" class="Function">ℕ→𝟚-to-ℕ∞-is-retraction</a> <a id="3279" href="TypeTopology.GenericConvergentSequence.html#3234" class="Bound">fe</a>

<a id="force-decreasing-is-smaller"></a><a id="3283" href="TypeTopology.GenericConvergentSequence.html#3283" class="Function">force-decreasing-is-smaller</a> <a id="3311" class="Symbol">:</a> <a id="3313" class="Symbol">(</a><a id="3314" href="TypeTopology.GenericConvergentSequence.html#3314" class="Bound">β</a> <a id="3316" class="Symbol">:</a> <a id="3318" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3320" class="Symbol">→</a> <a id="3322" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="3323" class="Symbol">)</a> <a id="3325" class="Symbol">(</a><a id="3326" href="TypeTopology.GenericConvergentSequence.html#3326" class="Bound">i</a> <a id="3328" class="Symbol">:</a> <a id="3330" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3331" class="Symbol">)</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="3352" href="TypeTopology.GenericConvergentSequence.html#3314" class="Bound">β</a> <a id="3354" href="TypeTopology.GenericConvergentSequence.html#3326" class="Bound">i</a> <a id="3356" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="3358" href="TypeTopology.GenericConvergentSequence.html#3314" class="Bound">β</a> <a id="3360" href="TypeTopology.GenericConvergentSequence.html#3326" class="Bound">i</a>
<a id="3362" href="TypeTopology.GenericConvergentSequence.html#3283" class="Function">force-decreasing-is-smaller</a> <a id="3390" href="TypeTopology.GenericConvergentSequence.html#3390" class="Bound">β</a> <a id="3392" class="Number">0</a>        <a id="3401" class="Symbol">=</a> <a id="3403" href="MLTT.Two-Properties.html#7944" class="Function">≤₂-refl</a>
<a id="3411" href="TypeTopology.GenericConvergentSequence.html#3283" class="Function">force-decreasing-is-smaller</a> <a id="3439" href="TypeTopology.GenericConvergentSequence.html#3439" class="Bound">β</a> <a id="3441" class="Symbol">(</a><a id="3442" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3447" href="TypeTopology.GenericConvergentSequence.html#3447" class="Bound">i</a><a id="3448" class="Symbol">)</a> <a id="3450" class="Symbol">=</a> <a id="3452" href="MLTT.Two-Properties.html#8871" class="Function">Lemma[minab≤₂a]</a>

<a id="force-decreasing-is-not-much-smaller"></a><a id="3469" href="TypeTopology.GenericConvergentSequence.html#3469" class="Function">force-decreasing-is-not-much-smaller</a> <a id="3506" class="Symbol">:</a> <a id="3508" class="Symbol">(</a><a id="3509" href="TypeTopology.GenericConvergentSequence.html#3509" class="Bound">β</a> <a id="3511" class="Symbol">:</a> <a id="3513" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3515" class="Symbol">→</a> <a id="3517" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="3518" class="Symbol">)</a> <a id="3520" class="Symbol">(</a><a id="3521" href="TypeTopology.GenericConvergentSequence.html#3521" class="Bound">n</a> <a id="3523" class="Symbol">:</a> <a id="3525" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="3526" class="Symbol">)</a>
                                     <a id="3565" class="Symbol">→</a> <a id="3567" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="3584" href="TypeTopology.GenericConvergentSequence.html#3509" class="Bound">β</a> <a id="3586" href="TypeTopology.GenericConvergentSequence.html#3521" class="Bound">n</a> <a id="3588" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3590" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
                                     <a id="3629" class="Symbol">→</a> <a id="3631" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3633" href="TypeTopology.GenericConvergentSequence.html#3633" class="Bound">m</a> <a id="3635" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3637" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3639" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3641" href="TypeTopology.GenericConvergentSequence.html#3509" class="Bound">β</a> <a id="3643" href="TypeTopology.GenericConvergentSequence.html#3633" class="Bound">m</a> <a id="3645" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3647" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="3649" href="TypeTopology.GenericConvergentSequence.html#3469" class="Function">force-decreasing-is-not-much-smaller</a> <a id="3686" href="TypeTopology.GenericConvergentSequence.html#3686" class="Bound">β</a> <a id="3688" class="Number">0</a>  <a id="3691" href="TypeTopology.GenericConvergentSequence.html#3691" class="Bound">p</a>       <a id="3699" class="Symbol">=</a> <a id="3701" class="Number">0</a> <a id="3703" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3705" href="TypeTopology.GenericConvergentSequence.html#3691" class="Bound">p</a>
<a id="3707" href="TypeTopology.GenericConvergentSequence.html#3469" class="Function">force-decreasing-is-not-much-smaller</a> <a id="3744" href="TypeTopology.GenericConvergentSequence.html#3744" class="Bound">β</a> <a id="3746" class="Symbol">(</a><a id="3747" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3752" href="TypeTopology.GenericConvergentSequence.html#3752" class="Bound">n</a><a id="3753" class="Symbol">)</a> <a id="3755" href="TypeTopology.GenericConvergentSequence.html#3755" class="Bound">p</a> <a id="3757" class="Symbol">=</a> <a id="3759" href="TypeTopology.GenericConvergentSequence.html#3910" class="Function">f</a> <a id="3761" href="TypeTopology.GenericConvergentSequence.html#3797" class="Function">c</a>
 <a id="3764" class="Keyword">where</a>
  <a id="3772" href="TypeTopology.GenericConvergentSequence.html#3772" class="Function">A</a> <a id="3774" class="Symbol">=</a> <a id="3776" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3778" href="TypeTopology.GenericConvergentSequence.html#3778" class="Bound">m</a> <a id="3780" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3782" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="3784" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3786" href="TypeTopology.GenericConvergentSequence.html#3744" class="Bound">β</a> <a id="3788" href="TypeTopology.GenericConvergentSequence.html#3778" class="Bound">m</a> <a id="3790" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3792" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>

  <a id="3797" href="TypeTopology.GenericConvergentSequence.html#3797" class="Function">c</a> <a id="3799" class="Symbol">:</a> <a id="3801" class="Symbol">(</a><a id="3802" href="TypeTopology.GenericConvergentSequence.html#3744" class="Bound">β</a> <a id="3804" class="Symbol">(</a><a id="3805" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3810" href="TypeTopology.GenericConvergentSequence.html#3752" class="Bound">n</a><a id="3811" class="Symbol">)</a> <a id="3813" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3815" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="3816" class="Symbol">)</a> <a id="3818" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3820" class="Symbol">(</a><a id="3821" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="3838" href="TypeTopology.GenericConvergentSequence.html#3744" class="Bound">β</a> <a id="3840" href="TypeTopology.GenericConvergentSequence.html#3752" class="Bound">n</a> <a id="3842" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3844" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="3845" class="Symbol">)</a>
  <a id="3849" href="TypeTopology.GenericConvergentSequence.html#3797" class="Function">c</a> <a id="3851" class="Symbol">=</a> <a id="3853" href="MLTT.Two-Properties.html#10092" class="Function">lemma[min𝟚ab＝₀]</a> <a id="3869" class="Symbol">{</a><a id="3870" href="TypeTopology.GenericConvergentSequence.html#3744" class="Bound">β</a> <a id="3872" class="Symbol">(</a><a id="3873" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3878" href="TypeTopology.GenericConvergentSequence.html#3752" class="Bound">n</a><a id="3879" class="Symbol">)}</a> <a id="3882" class="Symbol">{</a><a id="3883" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="3900" href="TypeTopology.GenericConvergentSequence.html#3744" class="Bound">β</a> <a id="3902" href="TypeTopology.GenericConvergentSequence.html#3752" class="Bound">n</a><a id="3903" class="Symbol">}</a> <a id="3905" href="TypeTopology.GenericConvergentSequence.html#3755" class="Bound">p</a>

  <a id="3910" href="TypeTopology.GenericConvergentSequence.html#3910" class="Function">f</a> <a id="3912" class="Symbol">:</a> <a id="3914" class="Symbol">(</a><a id="3915" href="TypeTopology.GenericConvergentSequence.html#3744" class="Bound">β</a> <a id="3917" class="Symbol">(</a><a id="3918" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3923" href="TypeTopology.GenericConvergentSequence.html#3752" class="Bound">n</a><a id="3924" class="Symbol">)</a> <a id="3926" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3928" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="3929" class="Symbol">)</a> <a id="3931" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3933" class="Symbol">(</a><a id="3934" href="TypeTopology.GenericConvergentSequence.html#1773" class="Function">force-decreasing</a> <a id="3951" href="TypeTopology.GenericConvergentSequence.html#3744" class="Bound">β</a> <a id="3953" href="TypeTopology.GenericConvergentSequence.html#3752" class="Bound">n</a> <a id="3955" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3957" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="3958" class="Symbol">)</a> <a id="3960" class="Symbol">→</a> <a id="3962" href="TypeTopology.GenericConvergentSequence.html#3772" class="Function">A</a>
  <a id="3966" href="TypeTopology.GenericConvergentSequence.html#3910" class="Function">f</a> <a id="3968" class="Symbol">(</a><a id="3969" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3973" href="TypeTopology.GenericConvergentSequence.html#3973" class="Bound">q</a><a id="3974" class="Symbol">)</a> <a id="3976" class="Symbol">=</a> <a id="3978" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="3983" href="TypeTopology.GenericConvergentSequence.html#3752" class="Bound">n</a> <a id="3985" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3987" href="TypeTopology.GenericConvergentSequence.html#3973" class="Bound">q</a>
  <a id="3991" href="TypeTopology.GenericConvergentSequence.html#3910" class="Function">f</a> <a id="3993" class="Symbol">(</a><a id="3994" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3998" href="TypeTopology.GenericConvergentSequence.html#3998" class="Bound">r</a><a id="3999" class="Symbol">)</a> <a id="4001" class="Symbol">=</a> <a id="4003" href="TypeTopology.GenericConvergentSequence.html#3469" class="Function">force-decreasing-is-not-much-smaller</a> <a id="4040" href="TypeTopology.GenericConvergentSequence.html#3744" class="Bound">β</a> <a id="4042" href="TypeTopology.GenericConvergentSequence.html#3752" class="Bound">n</a> <a id="4044" href="TypeTopology.GenericConvergentSequence.html#3998" class="Bound">r</a>

<a id="ℕ∞-is-¬¬-separated"></a><a id="4047" href="TypeTopology.GenericConvergentSequence.html#4047" class="Function">ℕ∞-is-¬¬-separated</a> <a id="4066" class="Symbol">:</a> <a id="4068" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="4076" class="Symbol">→</a> <a id="4078" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="4094" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="4097" href="TypeTopology.GenericConvergentSequence.html#4047" class="Function">ℕ∞-is-¬¬-separated</a> <a id="4116" href="TypeTopology.GenericConvergentSequence.html#4116" class="Bound">fe</a> <a id="4119" class="Symbol">=</a> <a id="4121" href="UF.DiscreteAndSeparated.html#7706" class="Function">subtype-is-¬¬-separated</a>
                         <a id="4170" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>
                         <a id="4199" class="Symbol">(</a><a id="4200" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="4213" href="TypeTopology.GenericConvergentSequence.html#4116" class="Bound">fe</a><a id="4215" class="Symbol">)</a>
                         <a id="4242" class="Symbol">(</a><a id="4243" href="UF.DiscreteAndSeparated.html#8031" class="Function">Cantor-is-¬¬-separated</a> <a id="4266" href="TypeTopology.GenericConvergentSequence.html#4116" class="Bound">fe</a><a id="4268" class="Symbol">)</a>

<a id="ℕ∞-is-set"></a><a id="4271" href="TypeTopology.GenericConvergentSequence.html#4271" class="Function">ℕ∞-is-set</a> <a id="4281" class="Symbol">:</a> <a id="4283" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="4291" class="Symbol">→</a> <a id="4293" href="UF.Sets.html#709" class="Function">is-set</a> <a id="4300" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="4303" href="TypeTopology.GenericConvergentSequence.html#4271" class="Function">ℕ∞-is-set</a> <a id="4313" href="TypeTopology.GenericConvergentSequence.html#4313" class="Bound">fe</a> <a id="4316" class="Symbol">=</a> <a id="4318" href="UF.NotNotStablePropositions.html#2827" class="Function">¬¬-separated-types-are-sets</a> <a id="4346" href="TypeTopology.GenericConvergentSequence.html#4313" class="Bound">fe</a> <a id="4349" class="Symbol">(</a><a id="4350" href="TypeTopology.GenericConvergentSequence.html#4047" class="Function">ℕ∞-is-¬¬-separated</a> <a id="4369" href="TypeTopology.GenericConvergentSequence.html#4313" class="Bound">fe</a><a id="4371" class="Symbol">)</a>

<a id="ℕ∞-is-totally-separated"></a><a id="4374" href="TypeTopology.GenericConvergentSequence.html#4374" class="Function">ℕ∞-is-totally-separated</a> <a id="4398" class="Symbol">:</a> <a id="4400" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="4408" class="Symbol">→</a> <a id="4410" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="4431" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="4434" href="TypeTopology.GenericConvergentSequence.html#4374" class="Function">ℕ∞-is-totally-separated</a> <a id="4458" href="TypeTopology.GenericConvergentSequence.html#4458" class="Bound">fe</a> <a id="4461" class="Symbol">=</a> <a id="4463" href="TypeTopology.TotallySeparated.html#7106" class="Function">retract-of-totally-separated</a>
                              <a id="4522" class="Symbol">(</a><a id="4523" href="TypeTopology.GenericConvergentSequence.html#3158" class="Function">ℕ∞-retract-of-Cantor</a> <a id="4544" href="TypeTopology.GenericConvergentSequence.html#4458" class="Bound">fe</a><a id="4546" class="Symbol">)</a>
                              <a id="4578" class="Symbol">(</a><a id="4579" href="TypeTopology.TotallySeparated.html#14501" class="Function">Cantor-is-totally-separated</a> <a id="4607" href="TypeTopology.GenericConvergentSequence.html#4458" class="Bound">fe</a><a id="4609" class="Symbol">)</a>

<a id="Zero"></a><a id="4612" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="4617" class="Symbol">:</a> <a id="4619" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="4622" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="4627" class="Symbol">=</a> <a id="4629" class="Symbol">(λ</a> <a id="4632" href="TypeTopology.GenericConvergentSequence.html#4632" class="Bound">i</a> <a id="4634" class="Symbol">→</a> <a id="4636" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="4637" class="Symbol">)</a> <a id="4639" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4641" class="Symbol">(λ</a> <a id="4644" href="TypeTopology.GenericConvergentSequence.html#4644" class="Bound">i</a> <a id="4646" class="Symbol">→</a> <a id="4648" href="MLTT.Two-Properties.html#7944" class="Function">≤₂-refl</a> <a id="4656" class="Symbol">{</a><a id="4657" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="4658" class="Symbol">})</a>

<a id="Succ"></a><a id="4662" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="4667" class="Symbol">:</a> <a id="4669" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="4672" class="Symbol">→</a> <a id="4674" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="4677" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="4682" class="Symbol">(</a><a id="4683" href="TypeTopology.GenericConvergentSequence.html#4683" class="Bound">α</a> <a id="4685" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4687" href="TypeTopology.GenericConvergentSequence.html#4687" class="Bound">d</a><a id="4688" class="Symbol">)</a> <a id="4690" class="Symbol">=</a> <a id="4692" class="Symbol">(</a><a id="4693" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="4698" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4700" href="TypeTopology.GenericConvergentSequence.html#4683" class="Bound">α</a> <a id="4702" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4704" href="TypeTopology.GenericConvergentSequence.html#4717" class="Function">d&#39;</a><a id="4706" class="Symbol">)</a>
 <a id="4709" class="Keyword">where</a>
  <a id="4717" href="TypeTopology.GenericConvergentSequence.html#4717" class="Function">d&#39;</a> <a id="4720" class="Symbol">:</a> <a id="4722" href="TypeTopology.GenericConvergentSequence.html#1108" class="Function">is-decreasing</a> <a id="4736" class="Symbol">(</a><a id="4737" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="4742" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="4744" href="TypeTopology.GenericConvergentSequence.html#4683" class="Bound">α</a><a id="4745" class="Symbol">)</a>
  <a id="4749" href="TypeTopology.GenericConvergentSequence.html#4717" class="Function">d&#39;</a> <a id="4752" class="Number">0</a>        <a id="4761" class="Symbol">=</a> <a id="4763" href="MLTT.Two-Properties.html#7073" class="Function">₁-top</a>
  <a id="4771" href="TypeTopology.GenericConvergentSequence.html#4717" class="Function">d&#39;</a> <a id="4774" class="Symbol">(</a><a id="4775" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="4780" href="TypeTopology.GenericConvergentSequence.html#4780" class="Bound">i</a><a id="4781" class="Symbol">)</a> <a id="4783" class="Symbol">=</a> <a id="4785" href="TypeTopology.GenericConvergentSequence.html#4687" class="Bound">d</a> <a id="4787" href="TypeTopology.GenericConvergentSequence.html#4780" class="Bound">i</a>

<a id="4790" class="Keyword">instance</a>
 <a id="Square-Order-ℕ∞-ℕ"></a><a id="4800" href="TypeTopology.GenericConvergentSequence.html#4800" class="Function">Square-Order-ℕ∞-ℕ</a> <a id="4818" class="Symbol">:</a> <a id="4820" href="Notation.Order.html#982" class="Record">Square-Order</a> <a id="4833" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="4836" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
 <a id="4839" href="Notation.Order.html#1062" class="Field Operator">_⊑_</a> <a id="4843" class="Symbol">{{</a><a id="4845" href="TypeTopology.GenericConvergentSequence.html#4800" class="Function">Square-Order-ℕ∞-ℕ</a><a id="4862" class="Symbol">}}</a> <a id="4865" href="TypeTopology.GenericConvergentSequence.html#4865" class="Bound">u</a> <a id="4867" href="TypeTopology.GenericConvergentSequence.html#4867" class="Bound">n</a> <a id="4869" class="Symbol">=</a> <a id="4871" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="4873" href="TypeTopology.GenericConvergentSequence.html#4865" class="Bound">u</a> <a id="4875" href="TypeTopology.GenericConvergentSequence.html#4867" class="Bound">n</a> <a id="4877" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4879" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>

 <a id="Strict-Square-Order-ℕ-ℕ∞"></a><a id="4883" href="TypeTopology.GenericConvergentSequence.html#4883" class="Function">Strict-Square-Order-ℕ-ℕ∞</a> <a id="4908" class="Symbol">:</a> <a id="4910" href="Notation.Order.html#764" class="Record">Strict-Square-Order</a> <a id="4930" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="4932" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
 <a id="4936" href="Notation.Order.html#851" class="Field Operator">_⊏_</a> <a id="4940" class="Symbol">{{</a><a id="4942" href="TypeTopology.GenericConvergentSequence.html#4883" class="Function">Strict-Square-Order-ℕ-ℕ∞</a><a id="4966" class="Symbol">}}</a> <a id="4969" href="TypeTopology.GenericConvergentSequence.html#4969" class="Bound">n</a> <a id="4971" href="TypeTopology.GenericConvergentSequence.html#4971" class="Bound">u</a> <a id="4973" class="Symbol">=</a> <a id="4975" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="4977" href="TypeTopology.GenericConvergentSequence.html#4971" class="Bound">u</a> <a id="4979" href="TypeTopology.GenericConvergentSequence.html#4969" class="Bound">n</a> <a id="4981" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4983" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>

<a id="not-⊏-is-⊒"></a><a id="4986" href="TypeTopology.GenericConvergentSequence.html#4986" class="Function">not-⊏-is-⊒</a> <a id="4997" class="Symbol">:</a> <a id="4999" class="Symbol">{</a><a id="5000" href="TypeTopology.GenericConvergentSequence.html#5000" class="Bound">m</a> <a id="5002" class="Symbol">:</a> <a id="5004" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5005" class="Symbol">}</a> <a id="5007" class="Symbol">{</a><a id="5008" href="TypeTopology.GenericConvergentSequence.html#5008" class="Bound">u</a> <a id="5010" class="Symbol">:</a> <a id="5012" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="5014" class="Symbol">}</a> <a id="5016" class="Symbol">→</a> <a id="5018" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5020" class="Symbol">(</a><a id="5021" href="TypeTopology.GenericConvergentSequence.html#5000" class="Bound">m</a> <a id="5023" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="5025" href="TypeTopology.GenericConvergentSequence.html#5008" class="Bound">u</a><a id="5026" class="Symbol">)</a> <a id="5028" class="Symbol">→</a> <a id="5030" href="TypeTopology.GenericConvergentSequence.html#5008" class="Bound">u</a> <a id="5032" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="5034" href="TypeTopology.GenericConvergentSequence.html#5000" class="Bound">m</a>
<a id="5036" href="TypeTopology.GenericConvergentSequence.html#4986" class="Function">not-⊏-is-⊒</a> <a id="5047" href="TypeTopology.GenericConvergentSequence.html#5047" class="Bound">f</a> <a id="5049" class="Symbol">=</a> <a id="5051" href="MLTT.Two-Properties.html#3076" class="Function">different-from-₁-equal-₀</a> <a id="5076" href="TypeTopology.GenericConvergentSequence.html#5047" class="Bound">f</a>

<a id="not-⊑-is-⊐"></a><a id="5079" href="TypeTopology.GenericConvergentSequence.html#5079" class="Function">not-⊑-is-⊐</a> <a id="5090" class="Symbol">:</a> <a id="5092" class="Symbol">{</a><a id="5093" href="TypeTopology.GenericConvergentSequence.html#5093" class="Bound">m</a> <a id="5095" class="Symbol">:</a> <a id="5097" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="5098" class="Symbol">}</a> <a id="5100" class="Symbol">{</a><a id="5101" href="TypeTopology.GenericConvergentSequence.html#5101" class="Bound">u</a> <a id="5103" class="Symbol">:</a> <a id="5105" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="5107" class="Symbol">}</a> <a id="5109" class="Symbol">→</a> <a id="5111" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5113" class="Symbol">(</a><a id="5114" href="TypeTopology.GenericConvergentSequence.html#5101" class="Bound">u</a> <a id="5116" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="5118" href="TypeTopology.GenericConvergentSequence.html#5093" class="Bound">m</a><a id="5119" class="Symbol">)</a> <a id="5121" class="Symbol">→</a> <a id="5123" href="TypeTopology.GenericConvergentSequence.html#5093" class="Bound">m</a> <a id="5125" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="5127" href="TypeTopology.GenericConvergentSequence.html#5101" class="Bound">u</a>
<a id="5129" href="TypeTopology.GenericConvergentSequence.html#5079" class="Function">not-⊑-is-⊐</a> <a id="5140" href="TypeTopology.GenericConvergentSequence.html#5140" class="Bound">f</a> <a id="5142" class="Symbol">=</a> <a id="5144" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a> <a id="5169" href="TypeTopology.GenericConvergentSequence.html#5140" class="Bound">f</a>

<a id="is-Zero"></a><a id="5172" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="5180" class="Symbol">:</a> <a id="5182" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="5185" class="Symbol">→</a> <a id="5187" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="5190" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5192" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="5200" href="TypeTopology.GenericConvergentSequence.html#5200" class="Bound">u</a> <a id="5202" class="Symbol">=</a> <a id="5204" href="TypeTopology.GenericConvergentSequence.html#5200" class="Bound">u</a> <a id="5206" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="5208" class="Number">0</a>

<a id="is-positive"></a><a id="5211" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="5223" class="Symbol">:</a> <a id="5225" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="5228" class="Symbol">→</a> <a id="5230" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="5233" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5235" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="5247" href="TypeTopology.GenericConvergentSequence.html#5247" class="Bound">u</a> <a id="5249" class="Symbol">=</a> <a id="5251" class="Number">0</a> <a id="5253" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="5255" href="TypeTopology.GenericConvergentSequence.html#5247" class="Bound">u</a>

<a id="Zero-is-not-positive"></a><a id="5258" href="TypeTopology.GenericConvergentSequence.html#5258" class="Function">Zero-is-not-positive</a> <a id="5279" class="Symbol">:</a> <a id="5281" class="Symbol">(</a><a id="5282" href="TypeTopology.GenericConvergentSequence.html#5282" class="Bound">u</a> <a id="5284" class="Symbol">:</a> <a id="5286" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="5288" class="Symbol">)</a> <a id="5290" class="Symbol">→</a> <a id="5292" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="5300" href="TypeTopology.GenericConvergentSequence.html#5282" class="Bound">u</a> <a id="5302" class="Symbol">→</a> <a id="5304" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5306" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="5318" href="TypeTopology.GenericConvergentSequence.html#5282" class="Bound">u</a>
<a id="5320" href="TypeTopology.GenericConvergentSequence.html#5258" class="Function">Zero-is-not-positive</a> <a id="5341" href="TypeTopology.GenericConvergentSequence.html#5341" class="Bound">u</a> <a id="5343" href="TypeTopology.GenericConvergentSequence.html#5343" class="Bound">z</a> <a id="5345" href="TypeTopology.GenericConvergentSequence.html#5345" class="Bound">p</a> <a id="5347" class="Symbol">=</a> <a id="5349" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a>
                              <a id="5395" class="Symbol">(</a><a id="5396" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>     <a id="5402" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5405" href="TypeTopology.GenericConvergentSequence.html#5343" class="Bound">z</a> <a id="5407" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="5410" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                               <a id="5443" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="5445" href="TypeTopology.GenericConvergentSequence.html#5341" class="Bound">u</a> <a id="5447" class="Number">0</a> <a id="5449" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5452" href="TypeTopology.GenericConvergentSequence.html#5345" class="Bound">p</a> <a id="5454" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                               <a id="5487" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>     <a id="5493" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="5494" class="Symbol">)</a>

<a id="positivity"></a><a id="5497" href="TypeTopology.GenericConvergentSequence.html#5497" class="Function">positivity</a> <a id="5508" class="Symbol">:</a> <a id="5510" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="5513" class="Symbol">→</a> <a id="5515" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="5517" href="TypeTopology.GenericConvergentSequence.html#5497" class="Function">positivity</a> <a id="5528" href="TypeTopology.GenericConvergentSequence.html#5528" class="Bound">u</a> <a id="5530" class="Symbol">=</a> <a id="5532" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="5534" href="TypeTopology.GenericConvergentSequence.html#5528" class="Bound">u</a> <a id="5536" class="Number">0</a>

<a id="𝟚-retract-of-ℕ∞"></a><a id="5539" href="TypeTopology.GenericConvergentSequence.html#5539" class="Function">𝟚-retract-of-ℕ∞</a> <a id="5555" class="Symbol">:</a> <a id="5557" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="5565" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="5567" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="5570" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="5573" href="TypeTopology.GenericConvergentSequence.html#5539" class="Function">𝟚-retract-of-ℕ∞</a>  <a id="5590" class="Symbol">=</a> <a id="5592" href="TypeTopology.GenericConvergentSequence.html#5497" class="Function">positivity</a> <a id="5603" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5605" href="TypeTopology.GenericConvergentSequence.html#5620" class="Function">s</a> <a id="5607" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5609" href="TypeTopology.GenericConvergentSequence.html#5665" class="Function">η</a>
 <a id="5612" class="Keyword">where</a>
  <a id="5620" href="TypeTopology.GenericConvergentSequence.html#5620" class="Function">s</a> <a id="5622" class="Symbol">:</a> <a id="5624" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="5626" class="Symbol">→</a> <a id="5628" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
  <a id="5633" href="TypeTopology.GenericConvergentSequence.html#5620" class="Function">s</a> <a id="5635" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="5637" class="Symbol">=</a> <a id="5639" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a>
  <a id="5646" href="TypeTopology.GenericConvergentSequence.html#5620" class="Function">s</a> <a id="5648" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="5650" class="Symbol">=</a> <a id="5652" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="5657" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a>

  <a id="5665" href="TypeTopology.GenericConvergentSequence.html#5665" class="Function">η</a> <a id="5667" class="Symbol">:</a> <a id="5669" href="TypeTopology.GenericConvergentSequence.html#5497" class="Function">positivity</a> <a id="5680" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5682" href="TypeTopology.GenericConvergentSequence.html#5620" class="Function">s</a> <a id="5684" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5686" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="5691" href="TypeTopology.GenericConvergentSequence.html#5665" class="Function">η</a> <a id="5693" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="5695" class="Symbol">=</a> <a id="5697" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="5704" href="TypeTopology.GenericConvergentSequence.html#5665" class="Function">η</a> <a id="5706" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="5708" class="Symbol">=</a> <a id="5710" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="is-Zero-Zero"></a><a id="5716" href="TypeTopology.GenericConvergentSequence.html#5716" class="Function">is-Zero-Zero</a> <a id="5729" class="Symbol">:</a> <a id="5731" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="5739" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a>
<a id="5744" href="TypeTopology.GenericConvergentSequence.html#5716" class="Function">is-Zero-Zero</a> <a id="5757" class="Symbol">=</a> <a id="5759" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="is-positive-Succ"></a><a id="5765" href="TypeTopology.GenericConvergentSequence.html#5765" class="Function">is-positive-Succ</a> <a id="5782" class="Symbol">:</a> <a id="5784" class="Symbol">(</a><a id="5785" href="TypeTopology.GenericConvergentSequence.html#5785" class="Bound">α</a> <a id="5787" class="Symbol">:</a> <a id="5789" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="5791" class="Symbol">)</a> <a id="5793" class="Symbol">→</a> <a id="5795" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="5807" class="Symbol">(</a><a id="5808" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="5813" href="TypeTopology.GenericConvergentSequence.html#5785" class="Bound">α</a><a id="5814" class="Symbol">)</a>
<a id="5816" href="TypeTopology.GenericConvergentSequence.html#5765" class="Function">is-positive-Succ</a> <a id="5833" href="TypeTopology.GenericConvergentSequence.html#5833" class="Bound">α</a> <a id="5835" class="Symbol">=</a> <a id="5837" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Zero-not-Succ"></a><a id="5843" href="TypeTopology.GenericConvergentSequence.html#5843" class="Function">Zero-not-Succ</a> <a id="5857" class="Symbol">:</a> <a id="5859" class="Symbol">{</a><a id="5860" href="TypeTopology.GenericConvergentSequence.html#5860" class="Bound">u</a> <a id="5862" class="Symbol">:</a> <a id="5864" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="5866" class="Symbol">}</a> <a id="5868" class="Symbol">→</a> <a id="5870" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="5875" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5877" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="5882" href="TypeTopology.GenericConvergentSequence.html#5860" class="Bound">u</a>
<a id="5884" href="TypeTopology.GenericConvergentSequence.html#5843" class="Function">Zero-not-Succ</a> <a id="5898" class="Symbol">{</a><a id="5899" href="TypeTopology.GenericConvergentSequence.html#5899" class="Bound">u</a><a id="5900" class="Symbol">}</a> <a id="5902" href="TypeTopology.GenericConvergentSequence.html#5902" class="Bound">r</a> <a id="5904" class="Symbol">=</a> <a id="5906" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a> <a id="5922" class="Symbol">(</a><a id="5923" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5926" href="TypeTopology.GenericConvergentSequence.html#5497" class="Function">positivity</a> <a id="5937" href="TypeTopology.GenericConvergentSequence.html#5902" class="Bound">r</a><a id="5938" class="Symbol">)</a>

<a id="Succ-not-Zero"></a><a id="5941" href="TypeTopology.GenericConvergentSequence.html#5941" class="Function">Succ-not-Zero</a> <a id="5955" class="Symbol">:</a> <a id="5957" class="Symbol">{</a><a id="5958" href="TypeTopology.GenericConvergentSequence.html#5958" class="Bound">u</a> <a id="5960" class="Symbol">:</a> <a id="5962" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="5964" class="Symbol">}</a> <a id="5966" class="Symbol">→</a> <a id="5968" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="5973" href="TypeTopology.GenericConvergentSequence.html#5958" class="Bound">u</a> <a id="5975" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5977" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a>
<a id="5982" href="TypeTopology.GenericConvergentSequence.html#5941" class="Function">Succ-not-Zero</a> <a id="5996" class="Symbol">=</a> <a id="5998" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="6004" href="TypeTopology.GenericConvergentSequence.html#5843" class="Function">Zero-not-Succ</a>

<a id="∞"></a><a id="6019" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="6021" class="Symbol">:</a> <a id="6023" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="6026" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="6028" class="Symbol">=</a> <a id="6030" class="Symbol">(λ</a> <a id="6033" href="TypeTopology.GenericConvergentSequence.html#6033" class="Bound">i</a> <a id="6035" class="Symbol">→</a> <a id="6037" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6038" class="Symbol">)</a> <a id="6040" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6042" class="Symbol">(λ</a> <a id="6045" href="TypeTopology.GenericConvergentSequence.html#6045" class="Bound">i</a> <a id="6047" class="Symbol">→</a> <a id="6049" href="MLTT.Two-Properties.html#7944" class="Function">≤₂-refl</a> <a id="6057" class="Symbol">{</a><a id="6058" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6059" class="Symbol">})</a>

<a id="Succ-∞-is-∞"></a><a id="6063" href="TypeTopology.GenericConvergentSequence.html#6063" class="Function">Succ-∞-is-∞</a> <a id="6075" class="Symbol">:</a> <a id="6077" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="6085" class="Symbol">→</a> <a id="6087" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="6092" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="6094" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6096" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
<a id="6098" href="TypeTopology.GenericConvergentSequence.html#6063" class="Function">Succ-∞-is-∞</a> <a id="6110" href="TypeTopology.GenericConvergentSequence.html#6110" class="Bound">fe</a> <a id="6113" class="Symbol">=</a> <a id="6115" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="6128" href="TypeTopology.GenericConvergentSequence.html#6110" class="Bound">fe</a> <a id="6131" class="Symbol">(</a><a id="6132" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="6140" href="TypeTopology.GenericConvergentSequence.html#6110" class="Bound">fe</a> <a id="6143" href="TypeTopology.GenericConvergentSequence.html#6160" class="Function">lemma</a><a id="6148" class="Symbol">)</a>
 <a id="6151" class="Keyword">where</a>
   <a id="6160" href="TypeTopology.GenericConvergentSequence.html#6160" class="Function">lemma</a> <a id="6166" class="Symbol">:</a> <a id="6168" class="Symbol">(</a><a id="6169" href="TypeTopology.GenericConvergentSequence.html#6169" class="Bound">i</a> <a id="6171" class="Symbol">:</a> <a id="6173" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6174" class="Symbol">)</a> <a id="6176" class="Symbol">→</a> <a id="6178" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="6180" class="Symbol">(</a><a id="6181" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="6186" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a><a id="6187" class="Symbol">)</a> <a id="6189" href="TypeTopology.GenericConvergentSequence.html#6169" class="Bound">i</a> <a id="6191" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6193" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="6195" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="6197" href="TypeTopology.GenericConvergentSequence.html#6169" class="Bound">i</a>
   <a id="6202" href="TypeTopology.GenericConvergentSequence.html#6160" class="Function">lemma</a> <a id="6208" class="Number">0</a>        <a id="6217" class="Symbol">=</a> <a id="6219" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="6227" href="TypeTopology.GenericConvergentSequence.html#6160" class="Function">lemma</a> <a id="6233" class="Symbol">(</a><a id="6234" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6239" href="TypeTopology.GenericConvergentSequence.html#6239" class="Bound">i</a><a id="6240" class="Symbol">)</a> <a id="6242" class="Symbol">=</a> <a id="6244" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="unique-fixed-point-of-Succ"></a><a id="6250" href="TypeTopology.GenericConvergentSequence.html#6250" class="Function">unique-fixed-point-of-Succ</a> <a id="6277" class="Symbol">:</a> <a id="6279" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="6287" class="Symbol">→</a> <a id="6289" class="Symbol">(</a><a id="6290" href="TypeTopology.GenericConvergentSequence.html#6290" class="Bound">u</a> <a id="6292" class="Symbol">:</a> <a id="6294" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="6296" class="Symbol">)</a> <a id="6298" class="Symbol">→</a> <a id="6300" href="TypeTopology.GenericConvergentSequence.html#6290" class="Bound">u</a> <a id="6302" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6304" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="6309" href="TypeTopology.GenericConvergentSequence.html#6290" class="Bound">u</a> <a id="6311" class="Symbol">→</a> <a id="6313" href="TypeTopology.GenericConvergentSequence.html#6290" class="Bound">u</a> <a id="6315" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6317" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
<a id="6319" href="TypeTopology.GenericConvergentSequence.html#6250" class="Function">unique-fixed-point-of-Succ</a> <a id="6346" href="TypeTopology.GenericConvergentSequence.html#6346" class="Bound">fe</a> <a id="6349" href="TypeTopology.GenericConvergentSequence.html#6349" class="Bound">u</a> <a id="6351" href="TypeTopology.GenericConvergentSequence.html#6351" class="Bound">r</a> <a id="6353" class="Symbol">=</a> <a id="6355" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="6368" href="TypeTopology.GenericConvergentSequence.html#6346" class="Bound">fe</a> <a id="6371" href="TypeTopology.GenericConvergentSequence.html#6665" class="Function">claim</a>
 <a id="6378" class="Keyword">where</a>
  <a id="6386" href="TypeTopology.GenericConvergentSequence.html#6386" class="Function">fact</a> <a id="6391" class="Symbol">:</a> <a id="6393" class="Symbol">(</a><a id="6394" href="TypeTopology.GenericConvergentSequence.html#6394" class="Bound">i</a> <a id="6396" class="Symbol">:</a> <a id="6398" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6399" class="Symbol">)</a> <a id="6401" class="Symbol">→</a> <a id="6403" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="6405" href="TypeTopology.GenericConvergentSequence.html#6349" class="Bound">u</a> <a id="6407" href="TypeTopology.GenericConvergentSequence.html#6394" class="Bound">i</a> <a id="6409" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6411" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="6413" class="Symbol">(</a><a id="6414" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="6419" href="TypeTopology.GenericConvergentSequence.html#6349" class="Bound">u</a><a id="6420" class="Symbol">)</a> <a id="6422" href="TypeTopology.GenericConvergentSequence.html#6394" class="Bound">i</a>
  <a id="6426" href="TypeTopology.GenericConvergentSequence.html#6386" class="Function">fact</a> <a id="6431" href="TypeTopology.GenericConvergentSequence.html#6431" class="Bound">i</a> <a id="6433" class="Symbol">=</a> <a id="6435" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6438" class="Symbol">(λ</a> <a id="6441" href="TypeTopology.GenericConvergentSequence.html#6441" class="Bound">-</a> <a id="6443" class="Symbol">→</a> <a id="6445" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="6447" href="TypeTopology.GenericConvergentSequence.html#6441" class="Bound">-</a> <a id="6449" href="TypeTopology.GenericConvergentSequence.html#6431" class="Bound">i</a><a id="6450" class="Symbol">)</a> <a id="6452" href="TypeTopology.GenericConvergentSequence.html#6351" class="Bound">r</a>

  <a id="6457" href="TypeTopology.GenericConvergentSequence.html#6457" class="Function">lemma</a> <a id="6463" class="Symbol">:</a> <a id="6465" class="Symbol">(</a><a id="6466" href="TypeTopology.GenericConvergentSequence.html#6466" class="Bound">i</a> <a id="6468" class="Symbol">:</a> <a id="6470" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="6471" class="Symbol">)</a> <a id="6473" class="Symbol">→</a> <a id="6475" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="6477" href="TypeTopology.GenericConvergentSequence.html#6349" class="Bound">u</a> <a id="6479" href="TypeTopology.GenericConvergentSequence.html#6466" class="Bound">i</a> <a id="6481" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6483" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="6487" href="TypeTopology.GenericConvergentSequence.html#6457" class="Function">lemma</a> <a id="6493" class="Number">0</a>        <a id="6502" class="Symbol">=</a> <a id="6504" href="TypeTopology.GenericConvergentSequence.html#6386" class="Function">fact</a> <a id="6509" class="Number">0</a>
  <a id="6513" href="TypeTopology.GenericConvergentSequence.html#6457" class="Function">lemma</a> <a id="6519" class="Symbol">(</a><a id="6520" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6525" href="TypeTopology.GenericConvergentSequence.html#6525" class="Bound">i</a><a id="6526" class="Symbol">)</a> <a id="6528" class="Symbol">=</a> <a id="6530" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="6532" href="TypeTopology.GenericConvergentSequence.html#6349" class="Bound">u</a> <a id="6534" class="Symbol">(</a><a id="6535" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6540" href="TypeTopology.GenericConvergentSequence.html#6525" class="Bound">i</a><a id="6541" class="Symbol">)</a>        <a id="6550" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6553" href="TypeTopology.GenericConvergentSequence.html#6386" class="Function">fact</a> <a id="6558" class="Symbol">(</a><a id="6559" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6564" href="TypeTopology.GenericConvergentSequence.html#6525" class="Bound">i</a><a id="6565" class="Symbol">)</a> <a id="6567" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="6588" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="6590" class="Symbol">(</a><a id="6591" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="6596" href="TypeTopology.GenericConvergentSequence.html#6349" class="Bound">u</a><a id="6597" class="Symbol">)</a> <a id="6599" class="Symbol">(</a><a id="6600" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6605" href="TypeTopology.GenericConvergentSequence.html#6525" class="Bound">i</a><a id="6606" class="Symbol">)</a> <a id="6608" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6611" href="TypeTopology.GenericConvergentSequence.html#6457" class="Function">lemma</a> <a id="6617" href="TypeTopology.GenericConvergentSequence.html#6525" class="Bound">i</a> <a id="6619" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="6640" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>                   <a id="6660" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="6665" href="TypeTopology.GenericConvergentSequence.html#6665" class="Function">claim</a> <a id="6671" class="Symbol">:</a> <a id="6673" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="6675" href="TypeTopology.GenericConvergentSequence.html#6349" class="Bound">u</a> <a id="6677" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6679" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="6681" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
  <a id="6685" href="TypeTopology.GenericConvergentSequence.html#6665" class="Function">claim</a> <a id="6691" class="Symbol">=</a> <a id="6693" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="6701" href="TypeTopology.GenericConvergentSequence.html#6346" class="Bound">fe</a> <a id="6704" href="TypeTopology.GenericConvergentSequence.html#6457" class="Function">lemma</a>

<a id="Pred"></a><a id="6711" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="6716" class="Symbol">:</a> <a id="6718" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="6721" class="Symbol">→</a> <a id="6723" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="6726" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="6731" class="Symbol">(</a><a id="6732" href="TypeTopology.GenericConvergentSequence.html#6732" class="Bound">α</a> <a id="6734" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6736" href="TypeTopology.GenericConvergentSequence.html#6736" class="Bound">d</a><a id="6737" class="Symbol">)</a> <a id="6739" class="Symbol">=</a> <a id="6741" class="Symbol">(</a><a id="6742" href="TypeTopology.GenericConvergentSequence.html#6732" class="Bound">α</a> <a id="6744" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6746" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="6751" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6753" href="TypeTopology.GenericConvergentSequence.html#6736" class="Bound">d</a> <a id="6755" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6757" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="6761" class="Symbol">)</a>

<a id="Pred-Zero-is-Zero"></a><a id="6764" href="TypeTopology.GenericConvergentSequence.html#6764" class="Function">Pred-Zero-is-Zero</a> <a id="6782" class="Symbol">:</a> <a id="6784" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="6789" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="6794" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6796" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a>
<a id="6801" href="TypeTopology.GenericConvergentSequence.html#6764" class="Function">Pred-Zero-is-Zero</a> <a id="6819" class="Symbol">=</a> <a id="6821" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Pred-Zero-is-Zero&#39;"></a><a id="6827" href="TypeTopology.GenericConvergentSequence.html#6827" class="Function">Pred-Zero-is-Zero&#39;</a> <a id="6846" class="Symbol">:</a> <a id="6848" class="Symbol">(</a><a id="6849" href="TypeTopology.GenericConvergentSequence.html#6849" class="Bound">u</a> <a id="6851" class="Symbol">:</a> <a id="6853" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="6855" class="Symbol">)</a> <a id="6857" class="Symbol">→</a> <a id="6859" href="TypeTopology.GenericConvergentSequence.html#6849" class="Bound">u</a> <a id="6861" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6863" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="6868" class="Symbol">→</a> <a id="6870" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="6875" href="TypeTopology.GenericConvergentSequence.html#6849" class="Bound">u</a> <a id="6877" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6879" href="TypeTopology.GenericConvergentSequence.html#6849" class="Bound">u</a>
<a id="6881" href="TypeTopology.GenericConvergentSequence.html#6827" class="Function">Pred-Zero-is-Zero&#39;</a> <a id="6900" href="TypeTopology.GenericConvergentSequence.html#6900" class="Bound">u</a> <a id="6902" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6907" class="Symbol">=</a> <a id="6909" href="TypeTopology.GenericConvergentSequence.html#6764" class="Function">Pred-Zero-is-Zero</a>

<a id="Pred-Succ"></a><a id="6928" href="TypeTopology.GenericConvergentSequence.html#6928" class="Function">Pred-Succ</a> <a id="6938" class="Symbol">:</a> <a id="6940" class="Symbol">{</a><a id="6941" href="TypeTopology.GenericConvergentSequence.html#6941" class="Bound">u</a> <a id="6943" class="Symbol">:</a> <a id="6945" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="6947" class="Symbol">}</a> <a id="6949" class="Symbol">→</a> <a id="6951" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="6956" class="Symbol">(</a><a id="6957" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="6962" href="TypeTopology.GenericConvergentSequence.html#6941" class="Bound">u</a><a id="6963" class="Symbol">)</a> <a id="6965" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6967" href="TypeTopology.GenericConvergentSequence.html#6941" class="Bound">u</a>
<a id="6969" href="TypeTopology.GenericConvergentSequence.html#6928" class="Function">Pred-Succ</a> <a id="6979" class="Symbol">{</a><a id="6980" href="TypeTopology.GenericConvergentSequence.html#6980" class="Bound">u</a><a id="6981" class="Symbol">}</a> <a id="6983" class="Symbol">=</a> <a id="6985" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Pred-∞-is-∞"></a><a id="6991" href="TypeTopology.GenericConvergentSequence.html#6991" class="Function">Pred-∞-is-∞</a> <a id="7003" class="Symbol">:</a> <a id="7005" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="7010" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="7012" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7014" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
<a id="7016" href="TypeTopology.GenericConvergentSequence.html#6991" class="Function">Pred-∞-is-∞</a> <a id="7028" class="Symbol">=</a> <a id="7030" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Succ-lc"></a><a id="7036" href="TypeTopology.GenericConvergentSequence.html#7036" class="Function">Succ-lc</a> <a id="7044" class="Symbol">:</a> <a id="7046" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="7063" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a>
<a id="7068" href="TypeTopology.GenericConvergentSequence.html#7036" class="Function">Succ-lc</a> <a id="7076" class="Symbol">=</a> <a id="7078" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7081" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a>

<a id="ℕ-to-ℕ∞"></a><a id="7087" href="TypeTopology.GenericConvergentSequence.html#7087" class="Function">ℕ-to-ℕ∞</a> <a id="7095" class="Symbol">:</a> <a id="7097" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="7099" class="Symbol">→</a> <a id="7101" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="7104" href="TypeTopology.GenericConvergentSequence.html#7087" class="Function">ℕ-to-ℕ∞</a> <a id="7112" class="Number">0</a>        <a id="7121" class="Symbol">=</a> <a id="7123" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a>
<a id="7128" href="TypeTopology.GenericConvergentSequence.html#7087" class="Function">ℕ-to-ℕ∞</a> <a id="7136" class="Symbol">(</a><a id="7137" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7142" href="TypeTopology.GenericConvergentSequence.html#7142" class="Bound">n</a><a id="7143" class="Symbol">)</a> <a id="7145" class="Symbol">=</a> <a id="7147" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="7152" class="Symbol">(</a><a id="7153" href="TypeTopology.GenericConvergentSequence.html#7087" class="Function">ℕ-to-ℕ∞</a> <a id="7161" href="TypeTopology.GenericConvergentSequence.html#7142" class="Bound">n</a><a id="7162" class="Symbol">)</a>

<a id="7165" class="Keyword">instance</a>
 <a id="Canonical-Map-ℕ-ℕ∞"></a><a id="7175" href="TypeTopology.GenericConvergentSequence.html#7175" class="Function">Canonical-Map-ℕ-ℕ∞</a> <a id="7194" class="Symbol">:</a> <a id="7196" href="Notation.CanonicalMap.html#290" class="Record">Canonical-Map</a> <a id="7210" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="7212" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
 <a id="7216" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="7218" class="Symbol">{{</a><a id="7220" href="TypeTopology.GenericConvergentSequence.html#7175" class="Function">Canonical-Map-ℕ-ℕ∞</a><a id="7238" class="Symbol">}}</a> <a id="7241" class="Symbol">=</a> <a id="7243" href="TypeTopology.GenericConvergentSequence.html#7087" class="Function">ℕ-to-ℕ∞</a>

<a id="_≣_"></a><a id="7252" href="TypeTopology.GenericConvergentSequence.html#7252" class="Function Operator">_≣_</a> <a id="7256" class="Symbol">:</a> <a id="7258" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="7261" class="Symbol">→</a> <a id="7263" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="7265" class="Symbol">→</a> <a id="7267" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="7270" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7272" href="TypeTopology.GenericConvergentSequence.html#7272" class="Bound">u</a> <a id="7274" href="TypeTopology.GenericConvergentSequence.html#7252" class="Function Operator">≣</a> <a id="7276" href="TypeTopology.GenericConvergentSequence.html#7276" class="Bound">n</a> <a id="7278" class="Symbol">=</a> <a id="7280" href="TypeTopology.GenericConvergentSequence.html#7272" class="Bound">u</a> <a id="7282" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7284" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="7286" href="TypeTopology.GenericConvergentSequence.html#7276" class="Bound">n</a>

<a id="ℕ-to-ℕ∞-lc"></a><a id="7289" href="TypeTopology.GenericConvergentSequence.html#7289" class="Function">ℕ-to-ℕ∞-lc</a> <a id="7300" class="Symbol">:</a> <a id="7302" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="7319" href="TypeTopology.GenericConvergentSequence.html#7087" class="Function">ℕ-to-ℕ∞</a>
<a id="7327" href="TypeTopology.GenericConvergentSequence.html#7289" class="Function">ℕ-to-ℕ∞-lc</a> <a id="7338" class="Symbol">{</a><a id="7339" class="Number">0</a><a id="7340" class="Symbol">}</a>      <a id="7347" class="Symbol">{</a><a id="7348" class="Number">0</a><a id="7349" class="Symbol">}</a>      <a id="7356" href="TypeTopology.GenericConvergentSequence.html#7356" class="Bound">r</a> <a id="7358" class="Symbol">=</a> <a id="7360" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="7365" href="TypeTopology.GenericConvergentSequence.html#7289" class="Function">ℕ-to-ℕ∞-lc</a> <a id="7376" class="Symbol">{</a><a id="7377" class="Number">0</a><a id="7378" class="Symbol">}</a>      <a id="7385" class="Symbol">{</a><a id="7386" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7391" href="TypeTopology.GenericConvergentSequence.html#7391" class="Bound">n</a><a id="7392" class="Symbol">}</a> <a id="7394" href="TypeTopology.GenericConvergentSequence.html#7394" class="Bound">r</a> <a id="7396" class="Symbol">=</a> <a id="7398" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7405" class="Symbol">(</a><a id="7406" href="TypeTopology.GenericConvergentSequence.html#5843" class="Function">Zero-not-Succ</a> <a id="7420" href="TypeTopology.GenericConvergentSequence.html#7394" class="Bound">r</a><a id="7421" class="Symbol">)</a>
<a id="7423" href="TypeTopology.GenericConvergentSequence.html#7289" class="Function">ℕ-to-ℕ∞-lc</a> <a id="7434" class="Symbol">{</a><a id="7435" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7440" href="TypeTopology.GenericConvergentSequence.html#7440" class="Bound">m</a><a id="7441" class="Symbol">}</a> <a id="7443" class="Symbol">{</a><a id="7444" class="Number">0</a><a id="7445" class="Symbol">}</a>      <a id="7452" href="TypeTopology.GenericConvergentSequence.html#7452" class="Bound">r</a> <a id="7454" class="Symbol">=</a> <a id="7456" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7463" class="Symbol">(</a><a id="7464" href="TypeTopology.GenericConvergentSequence.html#5843" class="Function">Zero-not-Succ</a> <a id="7478" class="Symbol">(</a><a id="7479" href="TypeTopology.GenericConvergentSequence.html#7452" class="Bound">r</a> <a id="7481" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="7483" class="Symbol">))</a>
<a id="7486" href="TypeTopology.GenericConvergentSequence.html#7289" class="Function">ℕ-to-ℕ∞-lc</a> <a id="7497" class="Symbol">{</a><a id="7498" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7503" href="TypeTopology.GenericConvergentSequence.html#7503" class="Bound">m</a><a id="7504" class="Symbol">}</a> <a id="7506" class="Symbol">{</a><a id="7507" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7512" href="TypeTopology.GenericConvergentSequence.html#7512" class="Bound">n</a><a id="7513" class="Symbol">}</a> <a id="7515" href="TypeTopology.GenericConvergentSequence.html#7515" class="Bound">r</a> <a id="7517" class="Symbol">=</a> <a id="7519" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7522" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7527" class="Symbol">(</a><a id="7528" href="TypeTopology.GenericConvergentSequence.html#7289" class="Function">ℕ-to-ℕ∞-lc</a> <a id="7539" class="Symbol">{</a><a id="7540" href="TypeTopology.GenericConvergentSequence.html#7503" class="Bound">m</a><a id="7541" class="Symbol">}</a> <a id="7543" class="Symbol">{</a><a id="7544" href="TypeTopology.GenericConvergentSequence.html#7512" class="Bound">n</a><a id="7545" class="Symbol">}</a> <a id="7547" class="Symbol">(</a><a id="7548" href="TypeTopology.GenericConvergentSequence.html#7036" class="Function">Succ-lc</a> <a id="7556" href="TypeTopology.GenericConvergentSequence.html#7515" class="Bound">r</a><a id="7557" class="Symbol">))</a>

<a id="ℕ-to-ℕ∞-is-embedding"></a><a id="7561" href="TypeTopology.GenericConvergentSequence.html#7561" class="Function">ℕ-to-ℕ∞-is-embedding</a> <a id="7582" class="Symbol">:</a> <a id="7584" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="7592" class="Symbol">→</a> <a id="7594" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="7607" href="TypeTopology.GenericConvergentSequence.html#7087" class="Function">ℕ-to-ℕ∞</a>
<a id="7615" href="TypeTopology.GenericConvergentSequence.html#7561" class="Function">ℕ-to-ℕ∞-is-embedding</a> <a id="7636" href="TypeTopology.GenericConvergentSequence.html#7636" class="Bound">fe</a> <a id="7639" class="Symbol">=</a>
 <a id="7642" href="UF.Embeddings.html#10595" class="Function">lc-maps-into-sets-are-embeddings</a> <a id="7675" href="TypeTopology.GenericConvergentSequence.html#7087" class="Function">ℕ-to-ℕ∞</a> <a id="7683" href="TypeTopology.GenericConvergentSequence.html#7289" class="Function">ℕ-to-ℕ∞-lc</a> <a id="7694" class="Symbol">(</a><a id="7695" href="TypeTopology.GenericConvergentSequence.html#4271" class="Function">ℕ∞-is-set</a> <a id="7705" href="TypeTopology.GenericConvergentSequence.html#7636" class="Bound">fe</a><a id="7707" class="Symbol">)</a>

<a id="embedding-ℕ-to-ℕ∞"></a><a id="7710" href="TypeTopology.GenericConvergentSequence.html#7710" class="Function">embedding-ℕ-to-ℕ∞</a> <a id="7728" class="Symbol">:</a> <a id="7730" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="7738" class="Symbol">→</a> <a id="7740" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="7742" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="7744" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="7747" href="TypeTopology.GenericConvergentSequence.html#7710" class="Function">embedding-ℕ-to-ℕ∞</a> <a id="7765" href="TypeTopology.GenericConvergentSequence.html#7765" class="Bound">fe</a> <a id="7768" class="Symbol">=</a> <a id="7770" href="TypeTopology.GenericConvergentSequence.html#7087" class="Function">ℕ-to-ℕ∞</a> <a id="7778" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7780" href="TypeTopology.GenericConvergentSequence.html#7561" class="Function">ℕ-to-ℕ∞-is-embedding</a> <a id="7801" href="TypeTopology.GenericConvergentSequence.html#7765" class="Bound">fe</a>

<a id="ℕ-to-ℕ∞-lc-refl"></a><a id="7805" href="TypeTopology.GenericConvergentSequence.html#7805" class="Function">ℕ-to-ℕ∞-lc-refl</a> <a id="7821" class="Symbol">:</a> <a id="7823" class="Symbol">(</a><a id="7824" href="TypeTopology.GenericConvergentSequence.html#7824" class="Bound">k</a> <a id="7826" class="Symbol">:</a> <a id="7828" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7829" class="Symbol">)</a> <a id="7831" class="Symbol">→</a> <a id="7833" href="TypeTopology.GenericConvergentSequence.html#7289" class="Function">ℕ-to-ℕ∞-lc</a> <a id="7844" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7849" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7851" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7856" class="Symbol">{_}</a> <a id="7860" class="Symbol">{</a><a id="7861" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7862" class="Symbol">}</a> <a id="7864" class="Symbol">{</a><a id="7865" href="TypeTopology.GenericConvergentSequence.html#7824" class="Bound">k</a><a id="7866" class="Symbol">}</a>
<a id="7868" href="TypeTopology.GenericConvergentSequence.html#7805" class="Function">ℕ-to-ℕ∞-lc-refl</a> <a id="7884" class="Number">0</a>        <a id="7893" class="Symbol">=</a> <a id="7895" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="7900" href="TypeTopology.GenericConvergentSequence.html#7805" class="Function">ℕ-to-ℕ∞-lc-refl</a> <a id="7916" class="Symbol">(</a><a id="7917" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="7922" href="TypeTopology.GenericConvergentSequence.html#7922" class="Bound">k</a><a id="7923" class="Symbol">)</a> <a id="7925" class="Symbol">=</a> <a id="7927" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7930" class="Symbol">(</a><a id="7931" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7934" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a><a id="7938" class="Symbol">)</a> <a id="7940" class="Symbol">(</a><a id="7941" href="TypeTopology.GenericConvergentSequence.html#7805" class="Function">ℕ-to-ℕ∞-lc-refl</a> <a id="7957" href="TypeTopology.GenericConvergentSequence.html#7922" class="Bound">k</a><a id="7958" class="Symbol">)</a>

<a id="ℕ-to-ℕ∞-diagonal₀"></a><a id="7961" href="TypeTopology.GenericConvergentSequence.html#7961" class="Function">ℕ-to-ℕ∞-diagonal₀</a> <a id="7979" class="Symbol">:</a> <a id="7981" class="Symbol">(</a><a id="7982" href="TypeTopology.GenericConvergentSequence.html#7982" class="Bound">n</a> <a id="7984" class="Symbol">:</a> <a id="7986" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="7987" class="Symbol">)</a> <a id="7989" class="Symbol">→</a> <a id="7991" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="7993" href="TypeTopology.GenericConvergentSequence.html#7982" class="Bound">n</a> <a id="7995" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="7997" href="TypeTopology.GenericConvergentSequence.html#7982" class="Bound">n</a>
<a id="7999" href="TypeTopology.GenericConvergentSequence.html#7961" class="Function">ℕ-to-ℕ∞-diagonal₀</a> <a id="8017" class="Number">0</a>        <a id="8026" class="Symbol">=</a> <a id="8028" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="8033" href="TypeTopology.GenericConvergentSequence.html#7961" class="Function">ℕ-to-ℕ∞-diagonal₀</a> <a id="8051" class="Symbol">(</a><a id="8052" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8057" href="TypeTopology.GenericConvergentSequence.html#8057" class="Bound">n</a><a id="8058" class="Symbol">)</a> <a id="8060" class="Symbol">=</a> <a id="8062" href="TypeTopology.GenericConvergentSequence.html#7961" class="Function">ℕ-to-ℕ∞-diagonal₀</a> <a id="8080" href="TypeTopology.GenericConvergentSequence.html#8057" class="Bound">n</a>

<a id="ℕ-to-ℕ∞-diagonal₁"></a><a id="8083" href="TypeTopology.GenericConvergentSequence.html#8083" class="Function">ℕ-to-ℕ∞-diagonal₁</a> <a id="8101" class="Symbol">:</a> <a id="8103" class="Symbol">(</a><a id="8104" href="TypeTopology.GenericConvergentSequence.html#8104" class="Bound">n</a> <a id="8106" class="Symbol">:</a> <a id="8108" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8109" class="Symbol">)</a> <a id="8111" class="Symbol">→</a> <a id="8113" href="TypeTopology.GenericConvergentSequence.html#8104" class="Bound">n</a> <a id="8115" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="8117" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="8119" class="Symbol">(</a><a id="8120" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8125" href="TypeTopology.GenericConvergentSequence.html#8104" class="Bound">n</a><a id="8126" class="Symbol">)</a>
<a id="8128" href="TypeTopology.GenericConvergentSequence.html#8083" class="Function">ℕ-to-ℕ∞-diagonal₁</a> <a id="8146" class="Number">0</a>        <a id="8155" class="Symbol">=</a> <a id="8157" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="8162" href="TypeTopology.GenericConvergentSequence.html#8083" class="Function">ℕ-to-ℕ∞-diagonal₁</a> <a id="8180" class="Symbol">(</a><a id="8181" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8186" href="TypeTopology.GenericConvergentSequence.html#8186" class="Bound">n</a><a id="8187" class="Symbol">)</a> <a id="8189" class="Symbol">=</a> <a id="8191" href="TypeTopology.GenericConvergentSequence.html#8083" class="Function">ℕ-to-ℕ∞-diagonal₁</a> <a id="8209" href="TypeTopology.GenericConvergentSequence.html#8186" class="Bound">n</a>

<a id="is-Zero-equal-Zero"></a><a id="8212" href="TypeTopology.GenericConvergentSequence.html#8212" class="Function">is-Zero-equal-Zero</a> <a id="8231" class="Symbol">:</a> <a id="8233" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="8241" class="Symbol">→</a> <a id="8243" class="Symbol">{</a><a id="8244" href="TypeTopology.GenericConvergentSequence.html#8244" class="Bound">u</a> <a id="8246" class="Symbol">:</a> <a id="8248" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="8250" class="Symbol">}</a> <a id="8252" class="Symbol">→</a> <a id="8254" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="8262" href="TypeTopology.GenericConvergentSequence.html#8244" class="Bound">u</a> <a id="8264" class="Symbol">→</a> <a id="8266" href="TypeTopology.GenericConvergentSequence.html#8244" class="Bound">u</a> <a id="8268" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8270" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a>
<a id="8275" href="TypeTopology.GenericConvergentSequence.html#8212" class="Function">is-Zero-equal-Zero</a> <a id="8294" href="TypeTopology.GenericConvergentSequence.html#8294" class="Bound">fe</a> <a id="8297" class="Symbol">{</a><a id="8298" href="TypeTopology.GenericConvergentSequence.html#8298" class="Bound">u</a><a id="8299" class="Symbol">}</a> <a id="8301" href="TypeTopology.GenericConvergentSequence.html#8301" class="Bound">base</a> <a id="8306" class="Symbol">=</a> <a id="8308" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="8321" href="TypeTopology.GenericConvergentSequence.html#8294" class="Bound">fe</a> <a id="8324" class="Symbol">(</a><a id="8325" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="8333" href="TypeTopology.GenericConvergentSequence.html#8294" class="Bound">fe</a> <a id="8336" href="TypeTopology.GenericConvergentSequence.html#8352" class="Function">lemma</a><a id="8341" class="Symbol">)</a>
 <a id="8344" class="Keyword">where</a>
  <a id="8352" href="TypeTopology.GenericConvergentSequence.html#8352" class="Function">lemma</a> <a id="8358" class="Symbol">:</a> <a id="8360" class="Symbol">(</a><a id="8361" href="TypeTopology.GenericConvergentSequence.html#8361" class="Bound">i</a> <a id="8363" class="Symbol">:</a> <a id="8365" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="8366" class="Symbol">)</a> <a id="8368" class="Symbol">→</a> <a id="8370" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="8372" href="TypeTopology.GenericConvergentSequence.html#8298" class="Bound">u</a> <a id="8374" href="TypeTopology.GenericConvergentSequence.html#8361" class="Bound">i</a> <a id="8376" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8378" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="8380" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="8385" href="TypeTopology.GenericConvergentSequence.html#8361" class="Bound">i</a>
  <a id="8389" href="TypeTopology.GenericConvergentSequence.html#8352" class="Function">lemma</a> <a id="8395" class="Number">0</a>        <a id="8404" class="Symbol">=</a> <a id="8406" href="TypeTopology.GenericConvergentSequence.html#8301" class="Bound">base</a>
  <a id="8413" href="TypeTopology.GenericConvergentSequence.html#8352" class="Function">lemma</a> <a id="8419" class="Symbol">(</a><a id="8420" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="8425" href="TypeTopology.GenericConvergentSequence.html#8425" class="Bound">i</a><a id="8426" class="Symbol">)</a> <a id="8428" class="Symbol">=</a> <a id="8430" href="MLTT.Two-Properties.html#3307" class="Function">[a＝₁→b＝₁]-gives-[b＝₀→a＝₀]</a>
                    <a id="8476" class="Symbol">(</a><a id="8477" href="MLTT.Two-Properties.html#6021" class="Function">≤₂-criterion-converse</a> <a id="8499" class="Symbol">(</a><a id="8500" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8504" href="TypeTopology.GenericConvergentSequence.html#8298" class="Bound">u</a> <a id="8506" href="TypeTopology.GenericConvergentSequence.html#8425" class="Bound">i</a><a id="8507" class="Symbol">))</a> <a id="8510" class="Symbol">(</a><a id="8511" href="TypeTopology.GenericConvergentSequence.html#8352" class="Function">lemma</a> <a id="8517" href="TypeTopology.GenericConvergentSequence.html#8425" class="Bound">i</a><a id="8518" class="Symbol">)</a>

<a id="same-positivity"></a><a id="8521" href="TypeTopology.GenericConvergentSequence.html#8521" class="Function">same-positivity</a> <a id="8537" class="Symbol">:</a> <a id="8539" href="UF.FunExt.html#957" class="Function">funext₀</a>
                <a id="8563" class="Symbol">→</a> <a id="8565" class="Symbol">(</a><a id="8566" href="TypeTopology.GenericConvergentSequence.html#8566" class="Bound">u</a> <a id="8568" href="TypeTopology.GenericConvergentSequence.html#8568" class="Bound">v</a> <a id="8570" class="Symbol">:</a> <a id="8572" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="8574" class="Symbol">)</a>
                <a id="8592" class="Symbol">→</a> <a id="8594" class="Symbol">(</a><a id="8595" href="TypeTopology.GenericConvergentSequence.html#8566" class="Bound">u</a> <a id="8597" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8599" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="8604" class="Symbol">→</a> <a id="8606" href="TypeTopology.GenericConvergentSequence.html#8568" class="Bound">v</a> <a id="8608" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8610" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="8614" class="Symbol">)</a>
                <a id="8632" class="Symbol">→</a> <a id="8634" class="Symbol">(</a><a id="8635" href="TypeTopology.GenericConvergentSequence.html#8568" class="Bound">v</a> <a id="8637" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8639" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="8644" class="Symbol">→</a> <a id="8646" href="TypeTopology.GenericConvergentSequence.html#8566" class="Bound">u</a> <a id="8648" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8650" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="8654" class="Symbol">)</a>
                <a id="8672" class="Symbol">→</a> <a id="8674" href="TypeTopology.GenericConvergentSequence.html#5497" class="Function">positivity</a> <a id="8685" href="TypeTopology.GenericConvergentSequence.html#8566" class="Bound">u</a> <a id="8687" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8689" href="TypeTopology.GenericConvergentSequence.html#5497" class="Function">positivity</a> <a id="8700" href="TypeTopology.GenericConvergentSequence.html#8568" class="Bound">v</a>
<a id="8702" href="TypeTopology.GenericConvergentSequence.html#8521" class="Function">same-positivity</a> <a id="8718" href="TypeTopology.GenericConvergentSequence.html#8718" class="Bound">fe₀</a> <a id="8722" href="TypeTopology.GenericConvergentSequence.html#8722" class="Bound">u</a> <a id="8724" href="TypeTopology.GenericConvergentSequence.html#8724" class="Bound">v</a> <a id="8726" href="TypeTopology.GenericConvergentSequence.html#8726" class="Bound">f</a> <a id="8728" href="TypeTopology.GenericConvergentSequence.html#8728" class="Bound">g</a> <a id="8730" class="Symbol">=</a> <a id="8732" href="MLTT.Two-Properties.html#8157" class="Function">≤₂-anti</a> <a id="8740" class="Symbol">(</a><a id="8741" href="MLTT.Two-Properties.html#7795" class="Function">≤₂&#39;-gives-≤₂</a> <a id="8754" href="TypeTopology.GenericConvergentSequence.html#8821" class="Function">a</a><a id="8755" class="Symbol">)</a>
                                      <a id="8795" class="Symbol">(</a><a id="8796" href="MLTT.Two-Properties.html#7795" class="Function">≤₂&#39;-gives-≤₂</a> <a id="8809" href="TypeTopology.GenericConvergentSequence.html#8914" class="Function">b</a><a id="8810" class="Symbol">)</a>
 <a id="8813" class="Keyword">where</a>
  <a id="8821" href="TypeTopology.GenericConvergentSequence.html#8821" class="Function">a</a> <a id="8823" class="Symbol">:</a> <a id="8825" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="8833" href="TypeTopology.GenericConvergentSequence.html#8724" class="Bound">v</a> <a id="8835" class="Symbol">→</a> <a id="8837" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="8845" href="TypeTopology.GenericConvergentSequence.html#8722" class="Bound">u</a>
  <a id="8849" href="TypeTopology.GenericConvergentSequence.html#8821" class="Function">a</a> <a id="8851" href="TypeTopology.GenericConvergentSequence.html#8851" class="Bound">p</a> <a id="8853" class="Symbol">=</a> <a id="8855" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="8867" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="8875" class="Symbol">(</a><a id="8876" href="TypeTopology.GenericConvergentSequence.html#8728" class="Bound">g</a> <a id="8878" class="Symbol">(</a><a id="8879" href="TypeTopology.GenericConvergentSequence.html#8212" class="Function">is-Zero-equal-Zero</a> <a id="8898" href="TypeTopology.GenericConvergentSequence.html#8718" class="Bound">fe₀</a> <a id="8902" href="TypeTopology.GenericConvergentSequence.html#8851" class="Bound">p</a><a id="8903" class="Symbol">))</a> <a id="8906" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="8914" href="TypeTopology.GenericConvergentSequence.html#8914" class="Function">b</a> <a id="8916" class="Symbol">:</a> <a id="8918" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="8926" href="TypeTopology.GenericConvergentSequence.html#8722" class="Bound">u</a> <a id="8928" class="Symbol">→</a> <a id="8930" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="8938" href="TypeTopology.GenericConvergentSequence.html#8724" class="Bound">v</a>
  <a id="8942" href="TypeTopology.GenericConvergentSequence.html#8914" class="Function">b</a> <a id="8944" href="TypeTopology.GenericConvergentSequence.html#8944" class="Bound">p</a> <a id="8946" class="Symbol">=</a> <a id="8948" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="8960" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="8968" class="Symbol">(</a><a id="8969" href="TypeTopology.GenericConvergentSequence.html#8726" class="Bound">f</a> <a id="8971" class="Symbol">(</a><a id="8972" href="TypeTopology.GenericConvergentSequence.html#8212" class="Function">is-Zero-equal-Zero</a> <a id="8991" href="TypeTopology.GenericConvergentSequence.html#8718" class="Bound">fe₀</a> <a id="8995" href="TypeTopology.GenericConvergentSequence.html#8944" class="Bound">p</a><a id="8996" class="Symbol">))</a> <a id="8999" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="successors-same-positivity"></a><a id="9005" href="TypeTopology.GenericConvergentSequence.html#9005" class="Function">successors-same-positivity</a> <a id="9032" class="Symbol">:</a> <a id="9034" class="Symbol">{</a><a id="9035" href="TypeTopology.GenericConvergentSequence.html#9035" class="Bound">u</a> <a id="9037" href="TypeTopology.GenericConvergentSequence.html#9037" class="Bound">u&#39;</a> <a id="9040" href="TypeTopology.GenericConvergentSequence.html#9040" class="Bound">v</a> <a id="9042" href="TypeTopology.GenericConvergentSequence.html#9042" class="Bound">v&#39;</a> <a id="9045" class="Symbol">:</a> <a id="9047" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="9049" class="Symbol">}</a>
                           <a id="9078" class="Symbol">→</a> <a id="9080" href="TypeTopology.GenericConvergentSequence.html#9035" class="Bound">u</a> <a id="9082" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9084" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="9089" href="TypeTopology.GenericConvergentSequence.html#9037" class="Bound">u&#39;</a>
                           <a id="9119" class="Symbol">→</a> <a id="9121" href="TypeTopology.GenericConvergentSequence.html#9040" class="Bound">v</a> <a id="9123" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9125" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="9130" href="TypeTopology.GenericConvergentSequence.html#9042" class="Bound">v&#39;</a>
                           <a id="9160" class="Symbol">→</a> <a id="9162" href="TypeTopology.GenericConvergentSequence.html#5497" class="Function">positivity</a> <a id="9173" href="TypeTopology.GenericConvergentSequence.html#9035" class="Bound">u</a> <a id="9175" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9177" href="TypeTopology.GenericConvergentSequence.html#5497" class="Function">positivity</a> <a id="9188" href="TypeTopology.GenericConvergentSequence.html#9040" class="Bound">v</a>
<a id="9190" href="TypeTopology.GenericConvergentSequence.html#9005" class="Function">successors-same-positivity</a> <a id="9217" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9222" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9227" class="Symbol">=</a> <a id="9229" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="not-Zero-is-Succ"></a><a id="9235" href="TypeTopology.GenericConvergentSequence.html#9235" class="Function">not-Zero-is-Succ</a> <a id="9252" class="Symbol">:</a> <a id="9254" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="9262" class="Symbol">→</a> <a id="9264" class="Symbol">{</a><a id="9265" href="TypeTopology.GenericConvergentSequence.html#9265" class="Bound">u</a> <a id="9267" class="Symbol">:</a> <a id="9269" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="9271" class="Symbol">}</a> <a id="9273" class="Symbol">→</a> <a id="9275" href="TypeTopology.GenericConvergentSequence.html#9265" class="Bound">u</a> <a id="9277" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9279" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="9284" class="Symbol">→</a> <a id="9286" href="TypeTopology.GenericConvergentSequence.html#9265" class="Bound">u</a> <a id="9288" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9290" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="9295" class="Symbol">(</a><a id="9296" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="9301" href="TypeTopology.GenericConvergentSequence.html#9265" class="Bound">u</a><a id="9302" class="Symbol">)</a>
<a id="9304" href="TypeTopology.GenericConvergentSequence.html#9235" class="Function">not-Zero-is-Succ</a> <a id="9321" href="TypeTopology.GenericConvergentSequence.html#9321" class="Bound">fe</a> <a id="9324" class="Symbol">{</a><a id="9325" href="TypeTopology.GenericConvergentSequence.html#9325" class="Bound">u</a><a id="9326" class="Symbol">}</a> <a id="9328" href="TypeTopology.GenericConvergentSequence.html#9328" class="Bound">f</a> <a id="9330" class="Symbol">=</a> <a id="9332" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="9345" href="TypeTopology.GenericConvergentSequence.html#9321" class="Bound">fe</a> <a id="9348" class="Symbol">(</a><a id="9349" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="9357" href="TypeTopology.GenericConvergentSequence.html#9321" class="Bound">fe</a> <a id="9360" href="TypeTopology.GenericConvergentSequence.html#9376" class="Function">lemma</a><a id="9365" class="Symbol">)</a>
 <a id="9368" class="Keyword">where</a>
  <a id="9376" href="TypeTopology.GenericConvergentSequence.html#9376" class="Function">lemma</a> <a id="9382" class="Symbol">:</a> <a id="9384" class="Symbol">(</a><a id="9385" href="TypeTopology.GenericConvergentSequence.html#9385" class="Bound">i</a> <a id="9387" class="Symbol">:</a> <a id="9389" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="9390" class="Symbol">)</a> <a id="9392" class="Symbol">→</a> <a id="9394" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="9396" href="TypeTopology.GenericConvergentSequence.html#9325" class="Bound">u</a> <a id="9398" href="TypeTopology.GenericConvergentSequence.html#9385" class="Bound">i</a> <a id="9400" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9402" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="9404" class="Symbol">(</a><a id="9405" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="9410" class="Symbol">(</a><a id="9411" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="9416" href="TypeTopology.GenericConvergentSequence.html#9325" class="Bound">u</a><a id="9417" class="Symbol">))</a> <a id="9420" href="TypeTopology.GenericConvergentSequence.html#9385" class="Bound">i</a>
  <a id="9424" href="TypeTopology.GenericConvergentSequence.html#9376" class="Function">lemma</a> <a id="9430" class="Number">0</a>        <a id="9439" class="Symbol">=</a> <a id="9441" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a> <a id="9466" class="Symbol">(</a><a id="9467" href="TypeTopology.GenericConvergentSequence.html#9328" class="Bound">f</a> <a id="9469" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9471" href="TypeTopology.GenericConvergentSequence.html#8212" class="Function">is-Zero-equal-Zero</a> <a id="9490" href="TypeTopology.GenericConvergentSequence.html#9321" class="Bound">fe</a><a id="9492" class="Symbol">)</a>
  <a id="9496" href="TypeTopology.GenericConvergentSequence.html#9376" class="Function">lemma</a> <a id="9502" class="Symbol">(</a><a id="9503" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="9508" href="TypeTopology.GenericConvergentSequence.html#9508" class="Bound">i</a><a id="9509" class="Symbol">)</a> <a id="9511" class="Symbol">=</a> <a id="9513" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="positive-is-not-Zero"></a><a id="9519" href="TypeTopology.GenericConvergentSequence.html#9519" class="Function">positive-is-not-Zero</a> <a id="9540" class="Symbol">:</a> <a id="9542" class="Symbol">{</a><a id="9543" href="TypeTopology.GenericConvergentSequence.html#9543" class="Bound">u</a> <a id="9545" class="Symbol">:</a> <a id="9547" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="9549" class="Symbol">}</a> <a id="9551" class="Symbol">→</a> <a id="9553" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="9565" href="TypeTopology.GenericConvergentSequence.html#9543" class="Bound">u</a> <a id="9567" class="Symbol">→</a> <a id="9569" href="TypeTopology.GenericConvergentSequence.html#9543" class="Bound">u</a> <a id="9571" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9573" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a>
<a id="9578" href="TypeTopology.GenericConvergentSequence.html#9519" class="Function">positive-is-not-Zero</a> <a id="9599" class="Symbol">{</a><a id="9600" href="TypeTopology.GenericConvergentSequence.html#9600" class="Bound">u</a><a id="9601" class="Symbol">}</a> <a id="9603" href="TypeTopology.GenericConvergentSequence.html#9603" class="Bound">r</a> <a id="9605" href="TypeTopology.GenericConvergentSequence.html#9605" class="Bound">s</a> <a id="9607" class="Symbol">=</a> <a id="9609" href="TypeTopology.GenericConvergentSequence.html#9626" class="Function">lemma</a> <a id="9615" href="TypeTopology.GenericConvergentSequence.html#9603" class="Bound">r</a>
 <a id="9618" class="Keyword">where</a>
  <a id="9626" href="TypeTopology.GenericConvergentSequence.html#9626" class="Function">lemma</a> <a id="9632" class="Symbol">:</a> <a id="9634" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9636" class="Symbol">(</a><a id="9637" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="9649" href="TypeTopology.GenericConvergentSequence.html#9600" class="Bound">u</a><a id="9650" class="Symbol">)</a>
  <a id="9654" href="TypeTopology.GenericConvergentSequence.html#9626" class="Function">lemma</a> <a id="9660" class="Symbol">=</a> <a id="9662" href="MLTT.Two-Properties.html#3197" class="Function">equal-₀-different-from-₁</a> <a id="9687" class="Symbol">(</a><a id="9688" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9691" href="TypeTopology.GenericConvergentSequence.html#5497" class="Function">positivity</a> <a id="9702" href="TypeTopology.GenericConvergentSequence.html#9605" class="Bound">s</a><a id="9703" class="Symbol">)</a>

<a id="positive-equal-Succ"></a><a id="9706" href="TypeTopology.GenericConvergentSequence.html#9706" class="Function">positive-equal-Succ</a> <a id="9726" class="Symbol">:</a> <a id="9728" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="9736" class="Symbol">→</a> <a id="9738" class="Symbol">{</a><a id="9739" href="TypeTopology.GenericConvergentSequence.html#9739" class="Bound">u</a> <a id="9741" class="Symbol">:</a> <a id="9743" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="9745" class="Symbol">}</a> <a id="9747" class="Symbol">→</a> <a id="9749" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="9761" href="TypeTopology.GenericConvergentSequence.html#9739" class="Bound">u</a> <a id="9763" class="Symbol">→</a> <a id="9765" href="TypeTopology.GenericConvergentSequence.html#9739" class="Bound">u</a> <a id="9767" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9769" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="9774" class="Symbol">(</a><a id="9775" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="9780" href="TypeTopology.GenericConvergentSequence.html#9739" class="Bound">u</a><a id="9781" class="Symbol">)</a>
<a id="9783" href="TypeTopology.GenericConvergentSequence.html#9706" class="Function">positive-equal-Succ</a> <a id="9803" href="TypeTopology.GenericConvergentSequence.html#9803" class="Bound">fe</a> <a id="9806" href="TypeTopology.GenericConvergentSequence.html#9806" class="Bound">r</a> <a id="9808" class="Symbol">=</a> <a id="9810" href="TypeTopology.GenericConvergentSequence.html#9235" class="Function">not-Zero-is-Succ</a> <a id="9827" href="TypeTopology.GenericConvergentSequence.html#9803" class="Bound">fe</a> <a id="9830" class="Symbol">(</a><a id="9831" href="TypeTopology.GenericConvergentSequence.html#9519" class="Function">positive-is-not-Zero</a> <a id="9852" href="TypeTopology.GenericConvergentSequence.html#9806" class="Bound">r</a><a id="9853" class="Symbol">)</a>

<a id="Zero-or-Succ"></a><a id="9856" href="TypeTopology.GenericConvergentSequence.html#9856" class="Function">Zero-or-Succ</a> <a id="9869" class="Symbol">:</a> <a id="9871" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="9879" class="Symbol">→</a> <a id="9881" class="Symbol">(</a><a id="9882" href="TypeTopology.GenericConvergentSequence.html#9882" class="Bound">u</a> <a id="9884" class="Symbol">:</a> <a id="9886" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="9888" class="Symbol">)</a> <a id="9890" class="Symbol">→</a> <a id="9892" class="Symbol">(</a><a id="9893" href="TypeTopology.GenericConvergentSequence.html#9882" class="Bound">u</a> <a id="9895" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9897" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="9901" class="Symbol">)</a> <a id="9903" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9905" class="Symbol">(</a><a id="9906" href="TypeTopology.GenericConvergentSequence.html#9882" class="Bound">u</a> <a id="9908" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9910" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="9915" class="Symbol">(</a><a id="9916" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="9921" href="TypeTopology.GenericConvergentSequence.html#9882" class="Bound">u</a><a id="9922" class="Symbol">))</a>
<a id="9925" href="TypeTopology.GenericConvergentSequence.html#9856" class="Function">Zero-or-Succ</a> <a id="9938" href="TypeTopology.GenericConvergentSequence.html#9938" class="Bound">fe₀</a> <a id="9942" href="TypeTopology.GenericConvergentSequence.html#9942" class="Bound">u</a> <a id="9944" class="Symbol">=</a> <a id="9946" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a>
                      <a id="9985" class="Symbol">(λ</a> <a id="9988" class="Symbol">(</a><a id="9989" href="TypeTopology.GenericConvergentSequence.html#9989" class="Bound">z</a> <a id="9991" class="Symbol">:</a> <a id="9993" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="10001" href="TypeTopology.GenericConvergentSequence.html#9942" class="Bound">u</a><a id="10002" class="Symbol">)</a> <a id="10004" class="Symbol">→</a> <a id="10006" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10010" class="Symbol">(</a><a id="10011" href="TypeTopology.GenericConvergentSequence.html#8212" class="Function">is-Zero-equal-Zero</a> <a id="10030" href="TypeTopology.GenericConvergentSequence.html#9938" class="Bound">fe₀</a> <a id="10034" href="TypeTopology.GenericConvergentSequence.html#9989" class="Bound">z</a><a id="10035" class="Symbol">))</a>
                      <a id="10060" class="Symbol">(λ</a> <a id="10063" class="Symbol">(</a><a id="10064" href="TypeTopology.GenericConvergentSequence.html#10064" class="Bound">p</a> <a id="10066" class="Symbol">:</a> <a id="10068" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="10080" href="TypeTopology.GenericConvergentSequence.html#9942" class="Bound">u</a><a id="10081" class="Symbol">)</a> <a id="10083" class="Symbol">→</a> <a id="10085" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10089" class="Symbol">(</a><a id="10090" href="TypeTopology.GenericConvergentSequence.html#9706" class="Function">positive-equal-Succ</a> <a id="10110" href="TypeTopology.GenericConvergentSequence.html#9938" class="Bound">fe₀</a> <a id="10114" href="TypeTopology.GenericConvergentSequence.html#10064" class="Bound">p</a><a id="10115" class="Symbol">))</a>

<a id="is-Succ"></a><a id="10119" href="TypeTopology.GenericConvergentSequence.html#10119" class="Function">is-Succ</a> <a id="10127" class="Symbol">:</a> <a id="10129" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="10132" class="Symbol">→</a> <a id="10134" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="10137" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="10139" href="TypeTopology.GenericConvergentSequence.html#10119" class="Function">is-Succ</a> <a id="10147" href="TypeTopology.GenericConvergentSequence.html#10147" class="Bound">u</a> <a id="10149" class="Symbol">=</a> <a id="10151" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10153" href="TypeTopology.GenericConvergentSequence.html#10153" class="Bound">w</a> <a id="10155" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10157" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="10160" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10162" href="TypeTopology.GenericConvergentSequence.html#10147" class="Bound">u</a> <a id="10164" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10166" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="10171" href="TypeTopology.GenericConvergentSequence.html#10153" class="Bound">w</a>

<a id="Zero+Succ"></a><a id="10174" href="TypeTopology.GenericConvergentSequence.html#10174" class="Function">Zero+Succ</a> <a id="10184" class="Symbol">:</a> <a id="10186" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="10194" class="Symbol">→</a> <a id="10196" class="Symbol">(</a><a id="10197" href="TypeTopology.GenericConvergentSequence.html#10197" class="Bound">u</a> <a id="10199" class="Symbol">:</a> <a id="10201" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="10203" class="Symbol">)</a> <a id="10205" class="Symbol">→</a> <a id="10207" class="Symbol">(</a><a id="10208" href="TypeTopology.GenericConvergentSequence.html#10197" class="Bound">u</a> <a id="10210" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10212" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="10216" class="Symbol">)</a> <a id="10218" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10220" href="TypeTopology.GenericConvergentSequence.html#10119" class="Function">is-Succ</a> <a id="10228" href="TypeTopology.GenericConvergentSequence.html#10197" class="Bound">u</a>
<a id="10230" href="TypeTopology.GenericConvergentSequence.html#10174" class="Function">Zero+Succ</a> <a id="10240" href="TypeTopology.GenericConvergentSequence.html#10240" class="Bound">fe₀</a> <a id="10244" href="TypeTopology.GenericConvergentSequence.html#10244" class="Bound">u</a> <a id="10246" class="Symbol">=</a> <a id="10248" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="10254" class="Symbol">(</a><a id="10255" href="TypeTopology.GenericConvergentSequence.html#9856" class="Function">Zero-or-Succ</a> <a id="10268" href="TypeTopology.GenericConvergentSequence.html#10240" class="Bound">fe₀</a> <a id="10272" href="TypeTopology.GenericConvergentSequence.html#10244" class="Bound">u</a><a id="10273" class="Symbol">)</a> <a id="10275" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10279" class="Symbol">(λ</a> <a id="10282" href="TypeTopology.GenericConvergentSequence.html#10282" class="Bound">p</a> <a id="10284" class="Symbol">→</a> <a id="10286" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10290" class="Symbol">(</a><a id="10291" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="10296" href="TypeTopology.GenericConvergentSequence.html#10244" class="Bound">u</a> <a id="10298" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10300" href="TypeTopology.GenericConvergentSequence.html#10282" class="Bound">p</a><a id="10301" class="Symbol">))</a>

<a id="10305" class="Keyword">module</a> <a id="10312" href="TypeTopology.GenericConvergentSequence.html#10312" class="Module">_</a> <a id="10314" class="Symbol">(</a><a id="10315" href="TypeTopology.GenericConvergentSequence.html#10315" class="Bound">fe</a> <a id="10318" class="Symbol">:</a> <a id="10320" href="UF.FunExt.html#957" class="Function">funext₀</a><a id="10327" class="Symbol">)</a>
         <a id="10338" class="Symbol">{</a><a id="10339" href="TypeTopology.GenericConvergentSequence.html#10339" class="Bound">X</a> <a id="10341" class="Symbol">:</a> <a id="10343" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10345" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10347" class="Symbol">}</a>
         <a id="10358" class="Symbol">(</a><a id="10359" href="TypeTopology.GenericConvergentSequence.html#10359" class="Bound">x₀</a> <a id="10362" class="Symbol">:</a> <a id="10364" href="TypeTopology.GenericConvergentSequence.html#10339" class="Bound">X</a><a id="10365" class="Symbol">)</a>
         <a id="10376" class="Symbol">(</a><a id="10377" href="TypeTopology.GenericConvergentSequence.html#10377" class="Bound">f</a> <a id="10379" class="Symbol">:</a> <a id="10381" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="10384" class="Symbol">→</a> <a id="10386" href="TypeTopology.GenericConvergentSequence.html#10339" class="Bound">X</a><a id="10387" class="Symbol">)</a>
       <a id="10396" class="Keyword">where</a>

 <a id="10404" class="Keyword">private</a>
  <a id="10414" href="TypeTopology.GenericConvergentSequence.html#10414" class="Function">φ</a> <a id="10416" class="Symbol">:</a> <a id="10418" class="Symbol">(</a><a id="10419" href="TypeTopology.GenericConvergentSequence.html#10419" class="Bound">x</a> <a id="10421" class="Symbol">:</a> <a id="10423" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="10425" class="Symbol">)</a> <a id="10427" class="Symbol">→</a> <a id="10429" class="Symbol">(</a><a id="10430" href="TypeTopology.GenericConvergentSequence.html#10419" class="Bound">x</a> <a id="10432" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10434" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="10438" class="Symbol">)</a> <a id="10440" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10442" href="TypeTopology.GenericConvergentSequence.html#10119" class="Function">is-Succ</a> <a id="10450" href="TypeTopology.GenericConvergentSequence.html#10419" class="Bound">x</a> <a id="10452" class="Symbol">→</a> <a id="10454" href="TypeTopology.GenericConvergentSequence.html#10339" class="Bound">X</a>
  <a id="10458" href="TypeTopology.GenericConvergentSequence.html#10414" class="Function">φ</a> <a id="10460" href="TypeTopology.GenericConvergentSequence.html#10460" class="Bound">x</a> <a id="10462" class="Symbol">(</a><a id="10463" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10467" class="Symbol">_)</a>        <a id="10477" class="Symbol">=</a> <a id="10479" href="TypeTopology.GenericConvergentSequence.html#10359" class="Bound">x₀</a>
  <a id="10484" href="TypeTopology.GenericConvergentSequence.html#10414" class="Function">φ</a> <a id="10486" href="TypeTopology.GenericConvergentSequence.html#10486" class="Bound">x</a> <a id="10488" class="Symbol">(</a><a id="10489" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10493" class="Symbol">(</a><a id="10494" href="TypeTopology.GenericConvergentSequence.html#10494" class="Bound">x&#39;</a> <a id="10497" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10499" class="Symbol">_))</a> <a id="10503" class="Symbol">=</a> <a id="10505" href="TypeTopology.GenericConvergentSequence.html#10377" class="Bound">f</a> <a id="10507" href="TypeTopology.GenericConvergentSequence.html#10494" class="Bound">x&#39;</a>

  <a id="10513" href="TypeTopology.GenericConvergentSequence.html#10513" class="Function">φ-property-Zero</a> <a id="10529" class="Symbol">:</a> <a id="10531" class="Symbol">(</a><a id="10532" href="TypeTopology.GenericConvergentSequence.html#10532" class="Bound">c</a> <a id="10534" class="Symbol">:</a> <a id="10536" class="Symbol">(</a><a id="10537" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="10542" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10544" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="10548" class="Symbol">)</a> <a id="10550" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10552" href="TypeTopology.GenericConvergentSequence.html#10119" class="Function">is-Succ</a> <a id="10560" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="10564" class="Symbol">)</a>
                  <a id="10584" class="Symbol">→</a> <a id="10586" href="TypeTopology.GenericConvergentSequence.html#10414" class="Function">φ</a> <a id="10588" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="10593" href="TypeTopology.GenericConvergentSequence.html#10532" class="Bound">c</a> <a id="10595" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10597" href="TypeTopology.GenericConvergentSequence.html#10359" class="Bound">x₀</a>
  <a id="10602" href="TypeTopology.GenericConvergentSequence.html#10513" class="Function">φ-property-Zero</a> <a id="10618" class="Symbol">(</a><a id="10619" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10623" href="TypeTopology.GenericConvergentSequence.html#10623" class="Bound">p</a><a id="10624" class="Symbol">)</a> <a id="10626" class="Symbol">=</a> <a id="10628" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="10635" href="TypeTopology.GenericConvergentSequence.html#10513" class="Function">φ-property-Zero</a> <a id="10651" class="Symbol">(</a><a id="10652" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10656" class="Symbol">(</a><a id="10657" href="TypeTopology.GenericConvergentSequence.html#10657" class="Bound">x</a> <a id="10659" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10661" href="TypeTopology.GenericConvergentSequence.html#10661" class="Bound">p</a><a id="10662" class="Symbol">))</a> <a id="10665" class="Symbol">=</a> <a id="10667" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10674" class="Symbol">(</a><a id="10675" href="TypeTopology.GenericConvergentSequence.html#5941" class="Function">Succ-not-Zero</a> <a id="10689" class="Symbol">(</a><a id="10690" href="TypeTopology.GenericConvergentSequence.html#10661" class="Bound">p</a> <a id="10692" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10694" class="Symbol">))</a>

  <a id="10700" href="TypeTopology.GenericConvergentSequence.html#10700" class="Function">φ-property-Succ</a> <a id="10716" class="Symbol">:</a> <a id="10718" class="Symbol">(</a><a id="10719" href="TypeTopology.GenericConvergentSequence.html#10719" class="Bound">u</a> <a id="10721" class="Symbol">:</a> <a id="10723" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="10725" class="Symbol">)</a>
                    <a id="10747" class="Symbol">(</a><a id="10748" href="TypeTopology.GenericConvergentSequence.html#10748" class="Bound">c</a> <a id="10750" class="Symbol">:</a> <a id="10752" class="Symbol">(</a><a id="10753" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="10758" href="TypeTopology.GenericConvergentSequence.html#10719" class="Bound">u</a> <a id="10760" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10762" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="10766" class="Symbol">)</a> <a id="10768" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10770" href="TypeTopology.GenericConvergentSequence.html#10119" class="Function">is-Succ</a> <a id="10778" class="Symbol">(</a><a id="10779" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="10784" href="TypeTopology.GenericConvergentSequence.html#10719" class="Bound">u</a><a id="10785" class="Symbol">))</a>
                   <a id="10807" class="Symbol">→</a> <a id="10809" href="TypeTopology.GenericConvergentSequence.html#10414" class="Function">φ</a> <a id="10811" class="Symbol">(</a><a id="10812" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="10817" href="TypeTopology.GenericConvergentSequence.html#10719" class="Bound">u</a><a id="10818" class="Symbol">)</a> <a id="10820" href="TypeTopology.GenericConvergentSequence.html#10748" class="Bound">c</a> <a id="10822" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10824" href="TypeTopology.GenericConvergentSequence.html#10377" class="Bound">f</a> <a id="10826" href="TypeTopology.GenericConvergentSequence.html#10719" class="Bound">u</a>
  <a id="10830" href="TypeTopology.GenericConvergentSequence.html#10700" class="Function">φ-property-Succ</a> <a id="10846" href="TypeTopology.GenericConvergentSequence.html#10846" class="Bound">u</a> <a id="10848" class="Symbol">(</a><a id="10849" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10853" href="TypeTopology.GenericConvergentSequence.html#10853" class="Bound">p</a><a id="10854" class="Symbol">)</a>       <a id="10862" class="Symbol">=</a> <a id="10864" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10871" class="Symbol">(</a><a id="10872" href="TypeTopology.GenericConvergentSequence.html#5941" class="Function">Succ-not-Zero</a> <a id="10886" href="TypeTopology.GenericConvergentSequence.html#10853" class="Bound">p</a><a id="10887" class="Symbol">)</a>
  <a id="10891" href="TypeTopology.GenericConvergentSequence.html#10700" class="Function">φ-property-Succ</a> <a id="10907" href="TypeTopology.GenericConvergentSequence.html#10907" class="Bound">u</a> <a id="10909" class="Symbol">(</a><a id="10910" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10914" class="Symbol">(</a><a id="10915" href="TypeTopology.GenericConvergentSequence.html#10915" class="Bound">x</a> <a id="10917" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10919" href="TypeTopology.GenericConvergentSequence.html#10919" class="Bound">p</a><a id="10920" class="Symbol">))</a> <a id="10923" class="Symbol">=</a> <a id="10925" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10928" href="TypeTopology.GenericConvergentSequence.html#10377" class="Bound">f</a> <a id="10930" class="Symbol">(</a><a id="10931" href="TypeTopology.GenericConvergentSequence.html#7036" class="Function">Succ-lc</a> <a id="10939" class="Symbol">(</a><a id="10940" href="TypeTopology.GenericConvergentSequence.html#10919" class="Bound">p</a> <a id="10942" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10944" class="Symbol">))</a>

 <a id="10949" href="TypeTopology.GenericConvergentSequence.html#10949" class="Function">ℕ∞-cases</a> <a id="10958" class="Symbol">:</a> <a id="10960" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="10963" class="Symbol">→</a> <a id="10965" href="TypeTopology.GenericConvergentSequence.html#10339" class="Bound">X</a>
 <a id="10968" href="TypeTopology.GenericConvergentSequence.html#10949" class="Function">ℕ∞-cases</a> <a id="10977" href="TypeTopology.GenericConvergentSequence.html#10977" class="Bound">u</a> <a id="10979" class="Symbol">=</a> <a id="10981" href="TypeTopology.GenericConvergentSequence.html#10414" class="Function">φ</a> <a id="10983" href="TypeTopology.GenericConvergentSequence.html#10977" class="Bound">u</a> <a id="10985" class="Symbol">(</a><a id="10986" href="TypeTopology.GenericConvergentSequence.html#10174" class="Function">Zero+Succ</a> <a id="10996" href="TypeTopology.GenericConvergentSequence.html#10315" class="Bound">fe</a> <a id="10999" href="TypeTopology.GenericConvergentSequence.html#10977" class="Bound">u</a><a id="11000" class="Symbol">)</a>

 <a id="11004" href="TypeTopology.GenericConvergentSequence.html#11004" class="Function">ℕ∞-cases-Zero</a> <a id="11018" class="Symbol">:</a> <a id="11020" href="TypeTopology.GenericConvergentSequence.html#10949" class="Function">ℕ∞-cases</a> <a id="11029" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="11034" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11036" href="TypeTopology.GenericConvergentSequence.html#10359" class="Bound">x₀</a>
 <a id="11040" href="TypeTopology.GenericConvergentSequence.html#11004" class="Function">ℕ∞-cases-Zero</a> <a id="11054" class="Symbol">=</a> <a id="11056" href="TypeTopology.GenericConvergentSequence.html#10513" class="Function">φ-property-Zero</a> <a id="11072" class="Symbol">(</a><a id="11073" href="TypeTopology.GenericConvergentSequence.html#10174" class="Function">Zero+Succ</a> <a id="11083" href="TypeTopology.GenericConvergentSequence.html#10315" class="Bound">fe</a> <a id="11086" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="11090" class="Symbol">)</a>

 <a id="11094" href="TypeTopology.GenericConvergentSequence.html#11094" class="Function">ℕ∞-cases-Succ</a> <a id="11108" class="Symbol">:</a> <a id="11110" class="Symbol">(</a><a id="11111" href="TypeTopology.GenericConvergentSequence.html#11111" class="Bound">u</a> <a id="11113" class="Symbol">:</a> <a id="11115" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="11117" class="Symbol">)</a> <a id="11119" class="Symbol">→</a> <a id="11121" href="TypeTopology.GenericConvergentSequence.html#10949" class="Function">ℕ∞-cases</a> <a id="11130" class="Symbol">(</a><a id="11131" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="11136" href="TypeTopology.GenericConvergentSequence.html#11111" class="Bound">u</a><a id="11137" class="Symbol">)</a> <a id="11139" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11141" href="TypeTopology.GenericConvergentSequence.html#10377" class="Bound">f</a> <a id="11143" href="TypeTopology.GenericConvergentSequence.html#11111" class="Bound">u</a>
 <a id="11146" href="TypeTopology.GenericConvergentSequence.html#11094" class="Function">ℕ∞-cases-Succ</a> <a id="11160" href="TypeTopology.GenericConvergentSequence.html#11160" class="Bound">u</a> <a id="11162" class="Symbol">=</a> <a id="11164" href="TypeTopology.GenericConvergentSequence.html#10700" class="Function">φ-property-Succ</a> <a id="11180" href="TypeTopology.GenericConvergentSequence.html#11160" class="Bound">u</a> <a id="11182" class="Symbol">(</a><a id="11183" href="TypeTopology.GenericConvergentSequence.html#10174" class="Function">Zero+Succ</a> <a id="11193" href="TypeTopology.GenericConvergentSequence.html#10315" class="Bound">fe</a> <a id="11196" class="Symbol">(</a><a id="11197" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="11202" href="TypeTopology.GenericConvergentSequence.html#11160" class="Bound">u</a><a id="11203" class="Symbol">))</a>

<a id="Succ-criterion"></a><a id="11207" href="TypeTopology.GenericConvergentSequence.html#11207" class="Function">Succ-criterion</a> <a id="11222" class="Symbol">:</a> <a id="11224" href="UF.FunExt.html#957" class="Function">funext₀</a>
               <a id="11247" class="Symbol">→</a> <a id="11249" class="Symbol">{</a><a id="11250" href="TypeTopology.GenericConvergentSequence.html#11250" class="Bound">u</a> <a id="11252" class="Symbol">:</a> <a id="11254" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="11256" class="Symbol">}</a> <a id="11258" class="Symbol">{</a><a id="11259" href="TypeTopology.GenericConvergentSequence.html#11259" class="Bound">n</a> <a id="11261" class="Symbol">:</a> <a id="11263" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11264" class="Symbol">}</a>
               <a id="11281" class="Symbol">→</a> <a id="11283" href="TypeTopology.GenericConvergentSequence.html#11259" class="Bound">n</a> <a id="11285" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="11287" href="TypeTopology.GenericConvergentSequence.html#11250" class="Bound">u</a>
               <a id="11304" class="Symbol">→</a> <a id="11306" href="TypeTopology.GenericConvergentSequence.html#11250" class="Bound">u</a> <a id="11308" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="11310" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11315" href="TypeTopology.GenericConvergentSequence.html#11259" class="Bound">n</a>
               <a id="11332" class="Symbol">→</a> <a id="11334" href="TypeTopology.GenericConvergentSequence.html#11250" class="Bound">u</a> <a id="11336" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11338" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="11343" class="Symbol">(</a><a id="11344" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="11346" href="TypeTopology.GenericConvergentSequence.html#11259" class="Bound">n</a><a id="11347" class="Symbol">)</a>
<a id="11349" href="TypeTopology.GenericConvergentSequence.html#11207" class="Function">Succ-criterion</a> <a id="11364" href="TypeTopology.GenericConvergentSequence.html#11364" class="Bound">fe</a> <a id="11367" class="Symbol">{</a><a id="11368" href="TypeTopology.GenericConvergentSequence.html#11368" class="Bound">u</a><a id="11369" class="Symbol">}</a> <a id="11371" class="Symbol">{</a><a id="11372" href="TypeTopology.GenericConvergentSequence.html#11372" class="Bound">n</a><a id="11373" class="Symbol">}</a> <a id="11375" href="TypeTopology.GenericConvergentSequence.html#11375" class="Bound">r</a> <a id="11377" href="TypeTopology.GenericConvergentSequence.html#11377" class="Bound">s</a> <a id="11379" class="Symbol">=</a> <a id="11381" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="11394" href="TypeTopology.GenericConvergentSequence.html#11364" class="Bound">fe</a> <a id="11397" href="TypeTopology.GenericConvergentSequence.html#12030" class="Function">claim</a>
 <a id="11404" class="Keyword">where</a>
  <a id="11412" href="TypeTopology.GenericConvergentSequence.html#11412" class="Function">lemma</a> <a id="11418" class="Symbol">:</a> <a id="11420" class="Symbol">(</a><a id="11421" href="TypeTopology.GenericConvergentSequence.html#11421" class="Bound">u</a> <a id="11423" class="Symbol">:</a> <a id="11425" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="11427" class="Symbol">)</a> <a id="11429" class="Symbol">(</a><a id="11430" href="TypeTopology.GenericConvergentSequence.html#11430" class="Bound">n</a> <a id="11432" class="Symbol">:</a> <a id="11434" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11435" class="Symbol">)</a> <a id="11437" class="Symbol">→</a> <a id="11439" href="TypeTopology.GenericConvergentSequence.html#11430" class="Bound">n</a> <a id="11441" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="11443" href="TypeTopology.GenericConvergentSequence.html#11421" class="Bound">u</a> <a id="11445" class="Symbol">→</a> <a id="11447" href="TypeTopology.GenericConvergentSequence.html#11421" class="Bound">u</a> <a id="11449" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="11451" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11456" href="TypeTopology.GenericConvergentSequence.html#11430" class="Bound">n</a>
        <a id="11466" class="Symbol">→</a> <a id="11468" class="Symbol">(</a><a id="11469" href="TypeTopology.GenericConvergentSequence.html#11469" class="Bound">i</a> <a id="11471" class="Symbol">:</a> <a id="11473" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11474" class="Symbol">)</a> <a id="11476" class="Symbol">→</a> <a id="11478" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="11480" href="TypeTopology.GenericConvergentSequence.html#11421" class="Bound">u</a> <a id="11482" href="TypeTopology.GenericConvergentSequence.html#11469" class="Bound">i</a> <a id="11484" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11486" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="11488" class="Symbol">(</a><a id="11489" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="11494" class="Symbol">(</a><a id="11495" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="11497" href="TypeTopology.GenericConvergentSequence.html#11430" class="Bound">n</a><a id="11498" class="Symbol">))</a> <a id="11501" href="TypeTopology.GenericConvergentSequence.html#11469" class="Bound">i</a>
  <a id="11505" href="TypeTopology.GenericConvergentSequence.html#11412" class="Function">lemma</a> <a id="11511" href="TypeTopology.GenericConvergentSequence.html#11511" class="Bound">u</a> <a id="11513" class="Number">0</a> <a id="11515" href="TypeTopology.GenericConvergentSequence.html#11515" class="Bound">r</a> <a id="11517" href="TypeTopology.GenericConvergentSequence.html#11517" class="Bound">s</a> <a id="11519" class="Number">0</a>        <a id="11528" class="Symbol">=</a> <a id="11530" href="TypeTopology.GenericConvergentSequence.html#11515" class="Bound">r</a>
  <a id="11534" href="TypeTopology.GenericConvergentSequence.html#11412" class="Function">lemma</a> <a id="11540" href="TypeTopology.GenericConvergentSequence.html#11540" class="Bound">u</a> <a id="11542" class="Number">0</a> <a id="11544" href="TypeTopology.GenericConvergentSequence.html#11544" class="Bound">r</a> <a id="11546" href="TypeTopology.GenericConvergentSequence.html#11546" class="Bound">s</a> <a id="11548" class="Symbol">(</a><a id="11549" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11554" href="TypeTopology.GenericConvergentSequence.html#11554" class="Bound">i</a><a id="11555" class="Symbol">)</a> <a id="11557" class="Symbol">=</a> <a id="11559" href="TypeTopology.GenericConvergentSequence.html#11585" class="Function">lemma₀</a> <a id="11566" href="TypeTopology.GenericConvergentSequence.html#11554" class="Bound">i</a>
     <a id="11573" class="Keyword">where</a>
      <a id="11585" href="TypeTopology.GenericConvergentSequence.html#11585" class="Function">lemma₀</a> <a id="11592" class="Symbol">:</a> <a id="11594" class="Symbol">(</a><a id="11595" href="TypeTopology.GenericConvergentSequence.html#11595" class="Bound">i</a> <a id="11597" class="Symbol">:</a> <a id="11599" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11600" class="Symbol">)</a> <a id="11602" class="Symbol">→</a> <a id="11604" href="TypeTopology.GenericConvergentSequence.html#11540" class="Bound">u</a> <a id="11606" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="11608" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11613" href="TypeTopology.GenericConvergentSequence.html#11595" class="Bound">i</a>
      <a id="11621" href="TypeTopology.GenericConvergentSequence.html#11585" class="Function">lemma₀</a> <a id="11628" class="Number">0</a>        <a id="11637" class="Symbol">=</a> <a id="11639" href="TypeTopology.GenericConvergentSequence.html#11546" class="Bound">s</a>
      <a id="11647" href="TypeTopology.GenericConvergentSequence.html#11585" class="Function">lemma₀</a> <a id="11654" class="Symbol">(</a><a id="11655" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11660" href="TypeTopology.GenericConvergentSequence.html#11660" class="Bound">i</a><a id="11661" class="Symbol">)</a> <a id="11663" class="Symbol">=</a> <a id="11665" href="MLTT.Two-Properties.html#3307" class="Function">[a＝₁→b＝₁]-gives-[b＝₀→a＝₀]</a>
                         <a id="11716" class="Symbol">(</a><a id="11717" href="MLTT.Two-Properties.html#6021" class="Function">≤₂-criterion-converse</a> <a id="11739" class="Symbol">(</a><a id="11740" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11744" href="TypeTopology.GenericConvergentSequence.html#11540" class="Bound">u</a> <a id="11746" class="Symbol">(</a><a id="11747" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11752" href="TypeTopology.GenericConvergentSequence.html#11660" class="Bound">i</a><a id="11753" class="Symbol">)))</a> <a id="11757" class="Symbol">(</a><a id="11758" href="TypeTopology.GenericConvergentSequence.html#11585" class="Function">lemma₀</a> <a id="11765" href="TypeTopology.GenericConvergentSequence.html#11660" class="Bound">i</a><a id="11766" class="Symbol">)</a>
  <a id="11770" href="TypeTopology.GenericConvergentSequence.html#11412" class="Function">lemma</a> <a id="11776" href="TypeTopology.GenericConvergentSequence.html#11776" class="Bound">u</a> <a id="11778" class="Symbol">(</a><a id="11779" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11784" href="TypeTopology.GenericConvergentSequence.html#11784" class="Bound">n</a><a id="11785" class="Symbol">)</a> <a id="11787" href="TypeTopology.GenericConvergentSequence.html#11787" class="Bound">r</a> <a id="11789" href="TypeTopology.GenericConvergentSequence.html#11789" class="Bound">s</a> <a id="11791" class="Number">0</a> <a id="11793" class="Symbol">=</a> <a id="11795" href="TypeTopology.GenericConvergentSequence.html#11830" class="Function">lemma₁</a> <a id="11802" class="Symbol">(</a><a id="11803" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11808" href="TypeTopology.GenericConvergentSequence.html#11784" class="Bound">n</a><a id="11809" class="Symbol">)</a> <a id="11811" href="TypeTopology.GenericConvergentSequence.html#11787" class="Bound">r</a>
     <a id="11818" class="Keyword">where</a>
      <a id="11830" href="TypeTopology.GenericConvergentSequence.html#11830" class="Function">lemma₁</a> <a id="11837" class="Symbol">:</a> <a id="11839" class="Symbol">(</a><a id="11840" href="TypeTopology.GenericConvergentSequence.html#11840" class="Bound">n</a> <a id="11842" class="Symbol">:</a> <a id="11844" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="11845" class="Symbol">)</a> <a id="11847" class="Symbol">→</a> <a id="11849" href="TypeTopology.GenericConvergentSequence.html#11840" class="Bound">n</a> <a id="11851" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="11853" href="TypeTopology.GenericConvergentSequence.html#11776" class="Bound">u</a> <a id="11855" class="Symbol">→</a> <a id="11857" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="11869" href="TypeTopology.GenericConvergentSequence.html#11776" class="Bound">u</a>
      <a id="11877" href="TypeTopology.GenericConvergentSequence.html#11830" class="Function">lemma₁</a> <a id="11884" class="Number">0</a>        <a id="11893" href="TypeTopology.GenericConvergentSequence.html#11893" class="Bound">t</a> <a id="11895" class="Symbol">=</a> <a id="11897" href="TypeTopology.GenericConvergentSequence.html#11893" class="Bound">t</a>
      <a id="11905" href="TypeTopology.GenericConvergentSequence.html#11830" class="Function">lemma₁</a> <a id="11912" class="Symbol">(</a><a id="11913" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11918" href="TypeTopology.GenericConvergentSequence.html#11918" class="Bound">n</a><a id="11919" class="Symbol">)</a> <a id="11921" href="TypeTopology.GenericConvergentSequence.html#11921" class="Bound">t</a> <a id="11923" class="Symbol">=</a> <a id="11925" href="TypeTopology.GenericConvergentSequence.html#11830" class="Function">lemma₁</a> <a id="11932" href="TypeTopology.GenericConvergentSequence.html#11918" class="Bound">n</a> <a id="11934" class="Symbol">(</a><a id="11935" href="MLTT.Two-Properties.html#6021" class="Function">≤₂-criterion-converse</a> <a id="11957" class="Symbol">(</a><a id="11958" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="11962" href="TypeTopology.GenericConvergentSequence.html#11776" class="Bound">u</a> <a id="11964" href="TypeTopology.GenericConvergentSequence.html#11918" class="Bound">n</a><a id="11965" class="Symbol">)</a> <a id="11967" href="TypeTopology.GenericConvergentSequence.html#11921" class="Bound">t</a><a id="11968" class="Symbol">)</a>
  <a id="11972" href="TypeTopology.GenericConvergentSequence.html#11412" class="Function">lemma</a> <a id="11978" href="TypeTopology.GenericConvergentSequence.html#11978" class="Bound">u</a> <a id="11980" class="Symbol">(</a><a id="11981" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11986" href="TypeTopology.GenericConvergentSequence.html#11986" class="Bound">n</a><a id="11987" class="Symbol">)</a> <a id="11989" href="TypeTopology.GenericConvergentSequence.html#11989" class="Bound">r</a> <a id="11991" href="TypeTopology.GenericConvergentSequence.html#11991" class="Bound">s</a> <a id="11993" class="Symbol">(</a><a id="11994" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="11999" href="TypeTopology.GenericConvergentSequence.html#11999" class="Bound">i</a><a id="12000" class="Symbol">)</a> <a id="12002" class="Symbol">=</a> <a id="12004" href="TypeTopology.GenericConvergentSequence.html#11412" class="Function">lemma</a> <a id="12010" class="Symbol">(</a><a id="12011" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="12016" href="TypeTopology.GenericConvergentSequence.html#11978" class="Bound">u</a><a id="12017" class="Symbol">)</a> <a id="12019" href="TypeTopology.GenericConvergentSequence.html#11986" class="Bound">n</a> <a id="12021" href="TypeTopology.GenericConvergentSequence.html#11989" class="Bound">r</a> <a id="12023" href="TypeTopology.GenericConvergentSequence.html#11991" class="Bound">s</a> <a id="12025" href="TypeTopology.GenericConvergentSequence.html#11999" class="Bound">i</a>

  <a id="12030" href="TypeTopology.GenericConvergentSequence.html#12030" class="Function">claim</a> <a id="12036" class="Symbol">:</a> <a id="12038" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12040" href="TypeTopology.GenericConvergentSequence.html#11368" class="Bound">u</a> <a id="12042" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12044" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12046" class="Symbol">(</a><a id="12047" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="12052" class="Symbol">(</a><a id="12053" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12055" href="TypeTopology.GenericConvergentSequence.html#11372" class="Bound">n</a><a id="12056" class="Symbol">))</a>
  <a id="12061" href="TypeTopology.GenericConvergentSequence.html#12030" class="Function">claim</a> <a id="12067" class="Symbol">=</a> <a id="12069" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="12077" href="TypeTopology.GenericConvergentSequence.html#11364" class="Bound">fe</a> <a id="12080" class="Symbol">(</a><a id="12081" href="TypeTopology.GenericConvergentSequence.html#11412" class="Function">lemma</a> <a id="12087" href="TypeTopology.GenericConvergentSequence.html#11368" class="Bound">u</a> <a id="12089" href="TypeTopology.GenericConvergentSequence.html#11372" class="Bound">n</a> <a id="12091" href="TypeTopology.GenericConvergentSequence.html#11375" class="Bound">r</a> <a id="12093" href="TypeTopology.GenericConvergentSequence.html#11377" class="Bound">s</a><a id="12094" class="Symbol">)</a>

<a id="∞-is-not-finite"></a><a id="12097" href="TypeTopology.GenericConvergentSequence.html#12097" class="Function">∞-is-not-finite</a> <a id="12113" class="Symbol">:</a> <a id="12115" class="Symbol">(</a><a id="12116" href="TypeTopology.GenericConvergentSequence.html#12116" class="Bound">n</a> <a id="12118" class="Symbol">:</a> <a id="12120" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12121" class="Symbol">)</a> <a id="12123" class="Symbol">→</a> <a id="12125" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="12127" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="12129" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12131" href="TypeTopology.GenericConvergentSequence.html#12116" class="Bound">n</a>
<a id="12133" href="TypeTopology.GenericConvergentSequence.html#12097" class="Function">∞-is-not-finite</a> <a id="12149" href="TypeTopology.GenericConvergentSequence.html#12149" class="Bound">n</a> <a id="12151" href="TypeTopology.GenericConvergentSequence.html#12151" class="Bound">s</a> <a id="12153" class="Symbol">=</a> <a id="12155" href="MLTT.Two-Properties.html#514" class="Function">one-is-not-zero</a> <a id="12171" class="Symbol">(</a><a id="12172" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>         <a id="12182" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12185" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12188" class="Symbol">(λ</a> <a id="12191" href="TypeTopology.GenericConvergentSequence.html#12191" class="Bound">-</a> <a id="12193" class="Symbol">→</a> <a id="12195" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12197" href="TypeTopology.GenericConvergentSequence.html#12191" class="Bound">-</a> <a id="12199" href="TypeTopology.GenericConvergentSequence.html#12149" class="Bound">n</a><a id="12200" class="Symbol">)</a> <a id="12202" href="TypeTopology.GenericConvergentSequence.html#12151" class="Bound">s</a> <a id="12204" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                       <a id="12245" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12247" class="Symbol">(</a><a id="12248" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12250" href="TypeTopology.GenericConvergentSequence.html#12149" class="Bound">n</a><a id="12251" class="Symbol">)</a> <a id="12253" href="TypeTopology.GenericConvergentSequence.html#12149" class="Bound">n</a> <a id="12255" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12258" href="TypeTopology.GenericConvergentSequence.html#7961" class="Function">ℕ-to-ℕ∞-diagonal₀</a> <a id="12276" href="TypeTopology.GenericConvergentSequence.html#12149" class="Bound">n</a> <a id="12278" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                       <a id="12319" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>         <a id="12329" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="12330" class="Symbol">)</a>

<a id="not-finite-is-∞"></a><a id="12333" href="TypeTopology.GenericConvergentSequence.html#12333" class="Function">not-finite-is-∞</a> <a id="12349" class="Symbol">:</a> <a id="12351" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="12359" class="Symbol">→</a> <a id="12361" class="Symbol">{</a><a id="12362" href="TypeTopology.GenericConvergentSequence.html#12362" class="Bound">u</a> <a id="12364" class="Symbol">:</a> <a id="12366" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="12368" class="Symbol">}</a> <a id="12370" class="Symbol">→</a> <a id="12372" class="Symbol">((</a><a id="12374" href="TypeTopology.GenericConvergentSequence.html#12374" class="Bound">n</a> <a id="12376" class="Symbol">:</a> <a id="12378" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12379" class="Symbol">)</a> <a id="12381" class="Symbol">→</a> <a id="12383" href="TypeTopology.GenericConvergentSequence.html#12362" class="Bound">u</a> <a id="12385" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="12387" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12389" href="TypeTopology.GenericConvergentSequence.html#12374" class="Bound">n</a><a id="12390" class="Symbol">)</a> <a id="12392" class="Symbol">→</a> <a id="12394" href="TypeTopology.GenericConvergentSequence.html#12362" class="Bound">u</a> <a id="12396" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12398" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
<a id="12400" href="TypeTopology.GenericConvergentSequence.html#12333" class="Function">not-finite-is-∞</a> <a id="12416" href="TypeTopology.GenericConvergentSequence.html#12416" class="Bound">fe</a> <a id="12419" class="Symbol">{</a><a id="12420" href="TypeTopology.GenericConvergentSequence.html#12420" class="Bound">u</a><a id="12421" class="Symbol">}</a> <a id="12423" href="TypeTopology.GenericConvergentSequence.html#12423" class="Bound">f</a> <a id="12425" class="Symbol">=</a> <a id="12427" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="12440" href="TypeTopology.GenericConvergentSequence.html#12416" class="Bound">fe</a> <a id="12443" class="Symbol">(</a><a id="12444" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="12452" href="TypeTopology.GenericConvergentSequence.html#12416" class="Bound">fe</a> <a id="12455" href="TypeTopology.GenericConvergentSequence.html#12471" class="Function">lemma</a><a id="12460" class="Symbol">)</a>
 <a id="12463" class="Keyword">where</a>
  <a id="12471" href="TypeTopology.GenericConvergentSequence.html#12471" class="Function">lemma</a> <a id="12477" class="Symbol">:</a> <a id="12479" class="Symbol">(</a><a id="12480" href="TypeTopology.GenericConvergentSequence.html#12480" class="Bound">n</a> <a id="12482" class="Symbol">:</a> <a id="12484" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12485" class="Symbol">)</a> <a id="12487" class="Symbol">→</a> <a id="12489" href="TypeTopology.GenericConvergentSequence.html#12480" class="Bound">n</a> <a id="12491" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="12493" href="TypeTopology.GenericConvergentSequence.html#12420" class="Bound">u</a>
  <a id="12497" href="TypeTopology.GenericConvergentSequence.html#12471" class="Function">lemma</a> <a id="12503" class="Number">0</a>        <a id="12512" class="Symbol">=</a> <a id="12514" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a>
                    <a id="12559" class="Symbol">(λ</a> <a id="12562" href="TypeTopology.GenericConvergentSequence.html#12562" class="Bound">r</a> <a id="12564" class="Symbol">→</a> <a id="12566" href="TypeTopology.GenericConvergentSequence.html#12423" class="Bound">f</a> <a id="12568" class="Number">0</a> <a id="12570" class="Symbol">(</a><a id="12571" href="TypeTopology.GenericConvergentSequence.html#8212" class="Function">is-Zero-equal-Zero</a> <a id="12590" href="TypeTopology.GenericConvergentSequence.html#12416" class="Bound">fe</a> <a id="12593" href="TypeTopology.GenericConvergentSequence.html#12562" class="Bound">r</a><a id="12594" class="Symbol">))</a>
  <a id="12599" href="TypeTopology.GenericConvergentSequence.html#12471" class="Function">lemma</a> <a id="12605" class="Symbol">(</a><a id="12606" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12611" href="TypeTopology.GenericConvergentSequence.html#12611" class="Bound">n</a><a id="12612" class="Symbol">)</a> <a id="12614" class="Symbol">=</a> <a id="12616" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a>
                    <a id="12661" class="Symbol">(λ</a> <a id="12664" href="TypeTopology.GenericConvergentSequence.html#12664" class="Bound">r</a> <a id="12666" class="Symbol">→</a> <a id="12668" href="TypeTopology.GenericConvergentSequence.html#12423" class="Bound">f</a> <a id="12670" class="Symbol">(</a><a id="12671" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="12676" href="TypeTopology.GenericConvergentSequence.html#12611" class="Bound">n</a><a id="12677" class="Symbol">)</a> <a id="12679" class="Symbol">(</a><a id="12680" href="TypeTopology.GenericConvergentSequence.html#11207" class="Function">Succ-criterion</a> <a id="12695" href="TypeTopology.GenericConvergentSequence.html#12416" class="Bound">fe</a> <a id="12698" class="Symbol">(</a><a id="12699" href="TypeTopology.GenericConvergentSequence.html#12471" class="Function">lemma</a> <a id="12705" href="TypeTopology.GenericConvergentSequence.html#12611" class="Bound">n</a><a id="12706" class="Symbol">)</a> <a id="12708" href="TypeTopology.GenericConvergentSequence.html#12664" class="Bound">r</a><a id="12709" class="Symbol">))</a>

<a id="12713" class="Markup">\end{code}</a><a id="12723" class="Background">

Added 13th March 2024.

</a><a id="12749" class="Markup">\begin{code}</a>

<a id="ℕ∞-equality-criterion"></a><a id="12763" href="TypeTopology.GenericConvergentSequence.html#12763" class="Function">ℕ∞-equality-criterion</a> <a id="12785" class="Symbol">:</a> <a id="12787" href="UF.FunExt.html#957" class="Function">funext₀</a>
                      <a id="12817" class="Symbol">→</a> <a id="12819" class="Symbol">(</a><a id="12820" href="TypeTopology.GenericConvergentSequence.html#12820" class="Bound">x</a> <a id="12822" href="TypeTopology.GenericConvergentSequence.html#12822" class="Bound">y</a> <a id="12824" class="Symbol">:</a> <a id="12826" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="12828" class="Symbol">)</a>
                      <a id="12852" class="Symbol">→</a> <a id="12854" class="Symbol">((</a><a id="12856" href="TypeTopology.GenericConvergentSequence.html#12856" class="Bound">n</a> <a id="12858" class="Symbol">:</a> <a id="12860" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12861" class="Symbol">)</a> <a id="12863" class="Symbol">→</a> <a id="12865" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12867" href="TypeTopology.GenericConvergentSequence.html#12856" class="Bound">n</a> <a id="12869" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12871" href="TypeTopology.GenericConvergentSequence.html#12820" class="Bound">x</a> <a id="12873" class="Symbol">→</a> <a id="12875" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12877" href="TypeTopology.GenericConvergentSequence.html#12856" class="Bound">n</a> <a id="12879" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12881" href="TypeTopology.GenericConvergentSequence.html#12822" class="Bound">y</a><a id="12882" class="Symbol">)</a>
                      <a id="12906" class="Symbol">→</a> <a id="12908" class="Symbol">((</a><a id="12910" href="TypeTopology.GenericConvergentSequence.html#12910" class="Bound">n</a> <a id="12912" class="Symbol">:</a> <a id="12914" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="12915" class="Symbol">)</a> <a id="12917" class="Symbol">→</a> <a id="12919" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12921" href="TypeTopology.GenericConvergentSequence.html#12910" class="Bound">n</a> <a id="12923" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12925" href="TypeTopology.GenericConvergentSequence.html#12822" class="Bound">y</a> <a id="12927" class="Symbol">→</a> <a id="12929" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="12931" href="TypeTopology.GenericConvergentSequence.html#12910" class="Bound">n</a> <a id="12933" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12935" href="TypeTopology.GenericConvergentSequence.html#12820" class="Bound">x</a><a id="12936" class="Symbol">)</a>
                      <a id="12960" class="Symbol">→</a> <a id="12962" href="TypeTopology.GenericConvergentSequence.html#12820" class="Bound">x</a> <a id="12964" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12966" href="TypeTopology.GenericConvergentSequence.html#12822" class="Bound">y</a>
<a id="12968" href="TypeTopology.GenericConvergentSequence.html#12763" class="Function">ℕ∞-equality-criterion</a> <a id="12990" href="TypeTopology.GenericConvergentSequence.html#12990" class="Bound">fe₀</a> <a id="12994" href="TypeTopology.GenericConvergentSequence.html#12994" class="Bound">x</a> <a id="12996" href="TypeTopology.GenericConvergentSequence.html#12996" class="Bound">y</a> <a id="12998" href="TypeTopology.GenericConvergentSequence.html#12998" class="Bound">f</a> <a id="13000" href="TypeTopology.GenericConvergentSequence.html#13000" class="Bound">g</a> <a id="13002" class="Symbol">=</a> <a id="13004" href="TypeTopology.GenericConvergentSequence.html#13463" class="Function">VII</a>
 <a id="13009" class="Keyword">where</a>
  <a id="13017" href="TypeTopology.GenericConvergentSequence.html#13017" class="Function">I</a> <a id="13019" class="Symbol">:</a> <a id="13021" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13023" class="Symbol">(</a><a id="13024" href="TypeTopology.GenericConvergentSequence.html#12994" class="Bound">x</a> <a id="13026" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13028" href="TypeTopology.GenericConvergentSequence.html#12996" class="Bound">y</a><a id="13029" class="Symbol">)</a>
  <a id="13033" href="TypeTopology.GenericConvergentSequence.html#13017" class="Function">I</a> <a id="13035" href="TypeTopology.GenericConvergentSequence.html#13035" class="Bound">d</a> <a id="13037" class="Symbol">=</a> <a id="13039" href="TypeTopology.GenericConvergentSequence.html#13390" class="Function">VI</a>
   <a id="13045" class="Keyword">where</a>
    <a id="13055" href="TypeTopology.GenericConvergentSequence.html#13055" class="Function">II</a> <a id="13058" class="Symbol">:</a> <a id="13060" class="Symbol">(</a><a id="13061" href="TypeTopology.GenericConvergentSequence.html#13061" class="Bound">n</a> <a id="13063" class="Symbol">:</a> <a id="13065" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13066" class="Symbol">)</a> <a id="13068" class="Symbol">→</a> <a id="13070" href="TypeTopology.GenericConvergentSequence.html#12994" class="Bound">x</a> <a id="13072" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13074" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13076" href="TypeTopology.GenericConvergentSequence.html#13061" class="Bound">n</a>
    <a id="13082" href="TypeTopology.GenericConvergentSequence.html#13055" class="Function">II</a> <a id="13085" href="TypeTopology.GenericConvergentSequence.html#13085" class="Bound">n</a> <a id="13087" href="TypeTopology.GenericConvergentSequence.html#13087" class="Bound">e</a> <a id="13089" class="Symbol">=</a> <a id="13091" href="TypeTopology.GenericConvergentSequence.html#13035" class="Bound">d</a> <a id="13093" class="Symbol">(</a><a id="13094" href="TypeTopology.GenericConvergentSequence.html#12994" class="Bound">x</a>  <a id="13097" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13100" href="TypeTopology.GenericConvergentSequence.html#13087" class="Bound">e</a>  <a id="13103" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="13120" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13122" href="TypeTopology.GenericConvergentSequence.html#13085" class="Bound">n</a> <a id="13124" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13127" href="TypeTopology.GenericConvergentSequence.html#12998" class="Bound">f</a> <a id="13129" href="TypeTopology.GenericConvergentSequence.html#13085" class="Bound">n</a> <a id="13131" class="Symbol">(</a><a id="13132" href="TypeTopology.GenericConvergentSequence.html#13087" class="Bound">e</a> <a id="13134" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13136" class="Symbol">)</a> <a id="13138" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="13155" href="TypeTopology.GenericConvergentSequence.html#12996" class="Bound">y</a>   <a id="13159" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="13160" class="Symbol">)</a>

    <a id="13167" href="TypeTopology.GenericConvergentSequence.html#13167" class="Function">III</a> <a id="13171" class="Symbol">:</a> <a id="13173" class="Symbol">(</a><a id="13174" href="TypeTopology.GenericConvergentSequence.html#13174" class="Bound">n</a> <a id="13176" class="Symbol">:</a> <a id="13178" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13179" class="Symbol">)</a> <a id="13181" class="Symbol">→</a> <a id="13183" href="TypeTopology.GenericConvergentSequence.html#12996" class="Bound">y</a> <a id="13185" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13187" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13189" href="TypeTopology.GenericConvergentSequence.html#13174" class="Bound">n</a>
    <a id="13195" href="TypeTopology.GenericConvergentSequence.html#13167" class="Function">III</a>  <a id="13200" href="TypeTopology.GenericConvergentSequence.html#13200" class="Bound">n</a> <a id="13202" href="TypeTopology.GenericConvergentSequence.html#13202" class="Bound">e</a> <a id="13204" class="Symbol">=</a> <a id="13206" href="TypeTopology.GenericConvergentSequence.html#13035" class="Bound">d</a> <a id="13208" class="Symbol">(</a><a id="13209" href="TypeTopology.GenericConvergentSequence.html#12994" class="Bound">x</a>   <a id="13213" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13216" class="Symbol">(</a><a id="13217" href="TypeTopology.GenericConvergentSequence.html#13000" class="Bound">g</a> <a id="13219" href="TypeTopology.GenericConvergentSequence.html#13200" class="Bound">n</a> <a id="13221" class="Symbol">(</a><a id="13222" href="TypeTopology.GenericConvergentSequence.html#13202" class="Bound">e</a> <a id="13224" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13226" class="Symbol">))</a><a id="13228" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="13231" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                  <a id="13251" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13253" href="TypeTopology.GenericConvergentSequence.html#13200" class="Bound">n</a> <a id="13255" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13258" href="TypeTopology.GenericConvergentSequence.html#13202" class="Bound">e</a> <a id="13260" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="13263" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                  <a id="13283" href="TypeTopology.GenericConvergentSequence.html#12996" class="Bound">y</a>   <a id="13287" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="13288" class="Symbol">)</a>

    <a id="13295" href="TypeTopology.GenericConvergentSequence.html#13295" class="Function">IV</a> <a id="13298" class="Symbol">:</a> <a id="13300" href="TypeTopology.GenericConvergentSequence.html#12994" class="Bound">x</a> <a id="13302" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13304" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
    <a id="13310" href="TypeTopology.GenericConvergentSequence.html#13295" class="Function">IV</a> <a id="13313" class="Symbol">=</a> <a id="13315" href="TypeTopology.GenericConvergentSequence.html#12333" class="Function">not-finite-is-∞</a> <a id="13331" href="TypeTopology.GenericConvergentSequence.html#12990" class="Bound">fe₀</a> <a id="13335" href="TypeTopology.GenericConvergentSequence.html#13055" class="Function">II</a>

    <a id="13343" href="TypeTopology.GenericConvergentSequence.html#13343" class="Function">V</a> <a id="13345" class="Symbol">:</a> <a id="13347" href="TypeTopology.GenericConvergentSequence.html#12996" class="Bound">y</a> <a id="13349" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13351" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
    <a id="13357" href="TypeTopology.GenericConvergentSequence.html#13343" class="Function">V</a> <a id="13359" class="Symbol">=</a> <a id="13361" href="TypeTopology.GenericConvergentSequence.html#12333" class="Function">not-finite-is-∞</a> <a id="13377" href="TypeTopology.GenericConvergentSequence.html#12990" class="Bound">fe₀</a> <a id="13381" href="TypeTopology.GenericConvergentSequence.html#13167" class="Function">III</a>

    <a id="13390" href="TypeTopology.GenericConvergentSequence.html#13390" class="Function">VI</a> <a id="13393" class="Symbol">:</a> <a id="13395" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
    <a id="13401" href="TypeTopology.GenericConvergentSequence.html#13390" class="Function">VI</a> <a id="13404" class="Symbol">=</a> <a id="13406" href="TypeTopology.GenericConvergentSequence.html#13035" class="Bound">d</a> <a id="13408" class="Symbol">(</a><a id="13409" href="TypeTopology.GenericConvergentSequence.html#12994" class="Bound">x</a> <a id="13411" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13414" href="TypeTopology.GenericConvergentSequence.html#13295" class="Function">IV</a> <a id="13417" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="13431" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="13433" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13436" href="TypeTopology.GenericConvergentSequence.html#13343" class="Function">V</a> <a id="13438" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="13441" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="13455" href="TypeTopology.GenericConvergentSequence.html#12996" class="Bound">y</a> <a id="13457" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="13458" class="Symbol">)</a>

  <a id="13463" href="TypeTopology.GenericConvergentSequence.html#13463" class="Function">VII</a> <a id="13467" class="Symbol">:</a> <a id="13469" href="TypeTopology.GenericConvergentSequence.html#12994" class="Bound">x</a> <a id="13471" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13473" href="TypeTopology.GenericConvergentSequence.html#12996" class="Bound">y</a>
  <a id="13477" href="TypeTopology.GenericConvergentSequence.html#13463" class="Function">VII</a> <a id="13481" class="Symbol">=</a> <a id="13483" href="TypeTopology.GenericConvergentSequence.html#4047" class="Function">ℕ∞-is-¬¬-separated</a> <a id="13502" href="TypeTopology.GenericConvergentSequence.html#12990" class="Bound">fe₀</a> <a id="13506" href="TypeTopology.GenericConvergentSequence.html#12994" class="Bound">x</a> <a id="13508" href="TypeTopology.GenericConvergentSequence.html#12996" class="Bound">y</a> <a id="13510" href="TypeTopology.GenericConvergentSequence.html#13017" class="Function">I</a>

<a id="13513" class="Markup">\end{code}</a><a id="13523" class="Background">

End of 13th March 2024 addition. Back to the ancient past.

</a><a id="13585" class="Markup">\begin{code}</a>

<a id="ℕ∞-ddensity"></a><a id="13599" href="TypeTopology.GenericConvergentSequence.html#13599" class="Function">ℕ∞-ddensity</a> <a id="13611" class="Symbol">:</a> <a id="13613" href="UF.FunExt.html#957" class="Function">funext₀</a>
            <a id="13633" class="Symbol">→</a> <a id="13635" class="Symbol">{</a><a id="13636" href="TypeTopology.GenericConvergentSequence.html#13636" class="Bound">Y</a> <a id="13638" class="Symbol">:</a> <a id="13640" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="13643" class="Symbol">→</a> <a id="13645" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13647" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13649" class="Symbol">}</a>
            <a id="13663" class="Symbol">→</a> <a id="13665" class="Symbol">({</a><a id="13667" href="TypeTopology.GenericConvergentSequence.html#13667" class="Bound">u</a> <a id="13669" class="Symbol">:</a> <a id="13671" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="13673" class="Symbol">}</a> <a id="13675" class="Symbol">→</a> <a id="13677" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="13693" class="Symbol">(</a><a id="13694" href="TypeTopology.GenericConvergentSequence.html#13636" class="Bound">Y</a> <a id="13696" href="TypeTopology.GenericConvergentSequence.html#13667" class="Bound">u</a><a id="13697" class="Symbol">))</a>
            <a id="13712" class="Symbol">→</a> <a id="13714" class="Symbol">{</a><a id="13715" href="TypeTopology.GenericConvergentSequence.html#13715" class="Bound">f</a> <a id="13717" href="TypeTopology.GenericConvergentSequence.html#13717" class="Bound">g</a> <a id="13719" class="Symbol">:</a> <a id="13721" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="13723" href="TypeTopology.GenericConvergentSequence.html#13636" class="Bound">Y</a><a id="13724" class="Symbol">}</a>
            <a id="13738" class="Symbol">→</a> <a id="13740" class="Symbol">((</a><a id="13742" href="TypeTopology.GenericConvergentSequence.html#13742" class="Bound">n</a> <a id="13744" class="Symbol">:</a> <a id="13746" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13747" class="Symbol">)</a> <a id="13749" class="Symbol">→</a> <a id="13751" href="TypeTopology.GenericConvergentSequence.html#13715" class="Bound">f</a> <a id="13753" class="Symbol">(</a><a id="13754" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13756" href="TypeTopology.GenericConvergentSequence.html#13742" class="Bound">n</a><a id="13757" class="Symbol">)</a> <a id="13759" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13761" href="TypeTopology.GenericConvergentSequence.html#13717" class="Bound">g</a> <a id="13763" class="Symbol">(</a><a id="13764" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13766" href="TypeTopology.GenericConvergentSequence.html#13742" class="Bound">n</a><a id="13767" class="Symbol">))</a>
            <a id="13782" class="Symbol">→</a> <a id="13784" href="TypeTopology.GenericConvergentSequence.html#13715" class="Bound">f</a> <a id="13786" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="13788" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13790" href="TypeTopology.GenericConvergentSequence.html#13717" class="Bound">g</a> <a id="13792" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
            <a id="13806" class="Symbol">→</a> <a id="13808" class="Symbol">(</a><a id="13809" href="TypeTopology.GenericConvergentSequence.html#13809" class="Bound">u</a> <a id="13811" class="Symbol">:</a> <a id="13813" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="13815" class="Symbol">)</a> <a id="13817" class="Symbol">→</a> <a id="13819" href="TypeTopology.GenericConvergentSequence.html#13715" class="Bound">f</a> <a id="13821" href="TypeTopology.GenericConvergentSequence.html#13809" class="Bound">u</a> <a id="13823" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13825" href="TypeTopology.GenericConvergentSequence.html#13717" class="Bound">g</a> <a id="13827" href="TypeTopology.GenericConvergentSequence.html#13809" class="Bound">u</a>
<a id="13829" href="TypeTopology.GenericConvergentSequence.html#13599" class="Function">ℕ∞-ddensity</a> <a id="13841" href="TypeTopology.GenericConvergentSequence.html#13841" class="Bound">fe</a> <a id="13844" class="Symbol">{</a><a id="13845" href="TypeTopology.GenericConvergentSequence.html#13845" class="Bound">Y</a><a id="13846" class="Symbol">}</a> <a id="13848" href="TypeTopology.GenericConvergentSequence.html#13848" class="Bound">s</a> <a id="13850" class="Symbol">{</a><a id="13851" href="TypeTopology.GenericConvergentSequence.html#13851" class="Bound">f</a><a id="13852" class="Symbol">}</a> <a id="13854" class="Symbol">{</a><a id="13855" href="TypeTopology.GenericConvergentSequence.html#13855" class="Bound">g</a><a id="13856" class="Symbol">}</a> <a id="13858" href="TypeTopology.GenericConvergentSequence.html#13858" class="Bound">h</a> <a id="13860" href="TypeTopology.GenericConvergentSequence.html#13860" class="Bound">h∞</a> <a id="13863" href="TypeTopology.GenericConvergentSequence.html#13863" class="Bound">u</a> <a id="13865" class="Symbol">=</a> <a id="13867" href="TypeTopology.GenericConvergentSequence.html#13848" class="Bound">s</a> <a id="13869" class="Symbol">(</a><a id="13870" href="TypeTopology.GenericConvergentSequence.html#13851" class="Bound">f</a> <a id="13872" href="TypeTopology.GenericConvergentSequence.html#13863" class="Bound">u</a><a id="13873" class="Symbol">)</a> <a id="13875" class="Symbol">(</a><a id="13876" href="TypeTopology.GenericConvergentSequence.html#13855" class="Bound">g</a> <a id="13878" href="TypeTopology.GenericConvergentSequence.html#13863" class="Bound">u</a><a id="13879" class="Symbol">)</a> <a id="13881" href="TypeTopology.GenericConvergentSequence.html#14135" class="Function">c</a>
 <a id="13884" class="Keyword">where</a>
  <a id="13892" href="TypeTopology.GenericConvergentSequence.html#13892" class="Function">a</a> <a id="13894" class="Symbol">:</a> <a id="13896" href="TypeTopology.GenericConvergentSequence.html#13851" class="Bound">f</a> <a id="13898" href="TypeTopology.GenericConvergentSequence.html#13863" class="Bound">u</a> <a id="13900" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13902" href="TypeTopology.GenericConvergentSequence.html#13855" class="Bound">g</a> <a id="13904" href="TypeTopology.GenericConvergentSequence.html#13863" class="Bound">u</a> <a id="13906" class="Symbol">→</a> <a id="13908" class="Symbol">(</a><a id="13909" href="TypeTopology.GenericConvergentSequence.html#13909" class="Bound">n</a> <a id="13911" class="Symbol">:</a> <a id="13913" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="13914" class="Symbol">)</a> <a id="13916" class="Symbol">→</a> <a id="13918" href="TypeTopology.GenericConvergentSequence.html#13863" class="Bound">u</a> <a id="13920" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13922" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13924" href="TypeTopology.GenericConvergentSequence.html#13909" class="Bound">n</a>
  <a id="13928" href="TypeTopology.GenericConvergentSequence.html#13892" class="Function">a</a> <a id="13930" href="TypeTopology.GenericConvergentSequence.html#13930" class="Bound">t</a> <a id="13932" href="TypeTopology.GenericConvergentSequence.html#13932" class="Bound">n</a> <a id="13934" class="Symbol">=</a> <a id="13936" href="MLTT.Negation.html#1240" class="Function">contrapositive</a>
           <a id="13962" class="Symbol">(λ</a> <a id="13965" class="Symbol">(</a><a id="13966" href="TypeTopology.GenericConvergentSequence.html#13966" class="Bound">r</a> <a id="13968" class="Symbol">:</a> <a id="13970" href="TypeTopology.GenericConvergentSequence.html#13863" class="Bound">u</a> <a id="13972" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13974" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="13976" href="TypeTopology.GenericConvergentSequence.html#13932" class="Bound">n</a><a id="13977" class="Symbol">)</a> <a id="13979" class="Symbol">→</a> <a id="13981" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="13993" class="Symbol">(λ</a> <a id="13996" href="TypeTopology.GenericConvergentSequence.html#13996" class="Bound">-</a> <a id="13998" class="Symbol">→</a> <a id="14000" href="TypeTopology.GenericConvergentSequence.html#13851" class="Bound">f</a> <a id="14002" href="TypeTopology.GenericConvergentSequence.html#13996" class="Bound">-</a> <a id="14004" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14006" href="TypeTopology.GenericConvergentSequence.html#13855" class="Bound">g</a> <a id="14008" href="TypeTopology.GenericConvergentSequence.html#13996" class="Bound">-</a><a id="14009" class="Symbol">)</a> <a id="14011" href="TypeTopology.GenericConvergentSequence.html#13966" class="Bound">r</a> <a id="14013" class="Symbol">(</a><a id="14014" href="TypeTopology.GenericConvergentSequence.html#13858" class="Bound">h</a> <a id="14016" href="TypeTopology.GenericConvergentSequence.html#13932" class="Bound">n</a><a id="14017" class="Symbol">))</a>
           <a id="14031" href="TypeTopology.GenericConvergentSequence.html#13930" class="Bound">t</a>

  <a id="14036" href="TypeTopology.GenericConvergentSequence.html#14036" class="Function">b</a> <a id="14038" class="Symbol">:</a> <a id="14040" href="TypeTopology.GenericConvergentSequence.html#13851" class="Bound">f</a> <a id="14042" href="TypeTopology.GenericConvergentSequence.html#13863" class="Bound">u</a> <a id="14044" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="14046" href="TypeTopology.GenericConvergentSequence.html#13855" class="Bound">g</a> <a id="14048" href="TypeTopology.GenericConvergentSequence.html#13863" class="Bound">u</a> <a id="14050" class="Symbol">→</a> <a id="14052" href="TypeTopology.GenericConvergentSequence.html#13863" class="Bound">u</a> <a id="14054" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="14056" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
  <a id="14060" href="TypeTopology.GenericConvergentSequence.html#14036" class="Function">b</a> <a id="14062" class="Symbol">=</a> <a id="14064" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="14079" class="Symbol">(λ</a> <a id="14082" class="Symbol">(</a><a id="14083" href="TypeTopology.GenericConvergentSequence.html#14083" class="Bound">r</a> <a id="14085" class="Symbol">:</a> <a id="14087" href="TypeTopology.GenericConvergentSequence.html#13863" class="Bound">u</a> <a id="14089" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14091" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a><a id="14092" class="Symbol">)</a> <a id="14094" class="Symbol">→</a> <a id="14096" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="14108" class="Symbol">(λ</a> <a id="14111" href="TypeTopology.GenericConvergentSequence.html#14111" class="Bound">-</a> <a id="14113" class="Symbol">→</a> <a id="14115" href="TypeTopology.GenericConvergentSequence.html#13851" class="Bound">f</a> <a id="14117" href="TypeTopology.GenericConvergentSequence.html#14111" class="Bound">-</a> <a id="14119" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14121" href="TypeTopology.GenericConvergentSequence.html#13855" class="Bound">g</a> <a id="14123" href="TypeTopology.GenericConvergentSequence.html#14111" class="Bound">-</a><a id="14124" class="Symbol">)</a> <a id="14126" href="TypeTopology.GenericConvergentSequence.html#14083" class="Bound">r</a> <a id="14128" href="TypeTopology.GenericConvergentSequence.html#13860" class="Bound">h∞</a><a id="14130" class="Symbol">)</a>

  <a id="14135" href="TypeTopology.GenericConvergentSequence.html#14135" class="Function">c</a> <a id="14137" class="Symbol">:</a> <a id="14139" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="14142" class="Symbol">(</a><a id="14143" href="TypeTopology.GenericConvergentSequence.html#13851" class="Bound">f</a> <a id="14145" href="TypeTopology.GenericConvergentSequence.html#13863" class="Bound">u</a> <a id="14147" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14149" href="TypeTopology.GenericConvergentSequence.html#13855" class="Bound">g</a> <a id="14151" href="TypeTopology.GenericConvergentSequence.html#13863" class="Bound">u</a><a id="14152" class="Symbol">)</a>
  <a id="14156" href="TypeTopology.GenericConvergentSequence.html#14135" class="Function">c</a> <a id="14158" class="Symbol">=</a> <a id="14160" class="Symbol">λ</a> <a id="14162" href="TypeTopology.GenericConvergentSequence.html#14162" class="Bound">t</a> <a id="14164" class="Symbol">→</a> <a id="14166" href="TypeTopology.GenericConvergentSequence.html#14036" class="Function">b</a> <a id="14168" href="TypeTopology.GenericConvergentSequence.html#14162" class="Bound">t</a> <a id="14170" class="Symbol">(</a><a id="14171" href="TypeTopology.GenericConvergentSequence.html#12333" class="Function">not-finite-is-∞</a> <a id="14187" href="TypeTopology.GenericConvergentSequence.html#13841" class="Bound">fe</a> <a id="14190" class="Symbol">(</a><a id="14191" href="TypeTopology.GenericConvergentSequence.html#13892" class="Function">a</a> <a id="14193" href="TypeTopology.GenericConvergentSequence.html#14162" class="Bound">t</a><a id="14194" class="Symbol">))</a>

<a id="ℕ∞-density"></a><a id="14198" href="TypeTopology.GenericConvergentSequence.html#14198" class="Function">ℕ∞-density</a> <a id="14209" class="Symbol">:</a> <a id="14211" href="UF.FunExt.html#957" class="Function">funext₀</a>
           <a id="14230" class="Symbol">→</a> <a id="14232" class="Symbol">{</a><a id="14233" href="TypeTopology.GenericConvergentSequence.html#14233" class="Bound">Y</a> <a id="14235" class="Symbol">:</a> <a id="14237" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14239" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14241" class="Symbol">}</a>
           <a id="14254" class="Symbol">→</a> <a id="14256" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="14272" href="TypeTopology.GenericConvergentSequence.html#14233" class="Bound">Y</a>
           <a id="14285" class="Symbol">→</a> <a id="14287" class="Symbol">{</a><a id="14288" href="TypeTopology.GenericConvergentSequence.html#14288" class="Bound">f</a> <a id="14290" href="TypeTopology.GenericConvergentSequence.html#14290" class="Bound">g</a> <a id="14292" class="Symbol">:</a> <a id="14294" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="14297" class="Symbol">→</a> <a id="14299" href="TypeTopology.GenericConvergentSequence.html#14233" class="Bound">Y</a><a id="14300" class="Symbol">}</a>
           <a id="14313" class="Symbol">→</a> <a id="14315" class="Symbol">((</a><a id="14317" href="TypeTopology.GenericConvergentSequence.html#14317" class="Bound">n</a> <a id="14319" class="Symbol">:</a> <a id="14321" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14322" class="Symbol">)</a> <a id="14324" class="Symbol">→</a> <a id="14326" href="TypeTopology.GenericConvergentSequence.html#14288" class="Bound">f</a> <a id="14328" class="Symbol">(</a><a id="14329" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="14331" href="TypeTopology.GenericConvergentSequence.html#14317" class="Bound">n</a><a id="14332" class="Symbol">)</a> <a id="14334" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14336" href="TypeTopology.GenericConvergentSequence.html#14290" class="Bound">g</a> <a id="14338" class="Symbol">(</a><a id="14339" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="14341" href="TypeTopology.GenericConvergentSequence.html#14317" class="Bound">n</a><a id="14342" class="Symbol">))</a>
           <a id="14356" class="Symbol">→</a> <a id="14358" href="TypeTopology.GenericConvergentSequence.html#14288" class="Bound">f</a> <a id="14360" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="14362" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14364" href="TypeTopology.GenericConvergentSequence.html#14290" class="Bound">g</a> <a id="14366" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
           <a id="14379" class="Symbol">→</a> <a id="14381" class="Symbol">(</a><a id="14382" href="TypeTopology.GenericConvergentSequence.html#14382" class="Bound">u</a> <a id="14384" class="Symbol">:</a> <a id="14386" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="14388" class="Symbol">)</a> <a id="14390" class="Symbol">→</a> <a id="14392" href="TypeTopology.GenericConvergentSequence.html#14288" class="Bound">f</a> <a id="14394" href="TypeTopology.GenericConvergentSequence.html#14382" class="Bound">u</a> <a id="14396" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14398" href="TypeTopology.GenericConvergentSequence.html#14290" class="Bound">g</a> <a id="14400" href="TypeTopology.GenericConvergentSequence.html#14382" class="Bound">u</a>
<a id="14402" href="TypeTopology.GenericConvergentSequence.html#14198" class="Function">ℕ∞-density</a> <a id="14413" href="TypeTopology.GenericConvergentSequence.html#14413" class="Bound">fe</a> <a id="14416" href="TypeTopology.GenericConvergentSequence.html#14416" class="Bound">s</a> <a id="14418" class="Symbol">=</a> <a id="14420" href="TypeTopology.GenericConvergentSequence.html#13599" class="Function">ℕ∞-ddensity</a> <a id="14432" href="TypeTopology.GenericConvergentSequence.html#14413" class="Bound">fe</a> <a id="14435" class="Symbol">(λ</a> <a id="14438" class="Symbol">{</a><a id="14439" href="TypeTopology.GenericConvergentSequence.html#14439" class="Bound">_</a><a id="14440" class="Symbol">}</a> <a id="14442" class="Symbol">→</a> <a id="14444" href="TypeTopology.GenericConvergentSequence.html#14416" class="Bound">s</a><a id="14445" class="Symbol">)</a>

<a id="ℕ∞-𝟚-density"></a><a id="14448" href="TypeTopology.GenericConvergentSequence.html#14448" class="Function">ℕ∞-𝟚-density</a> <a id="14461" class="Symbol">:</a> <a id="14463" href="UF.FunExt.html#957" class="Function">funext₀</a>
             <a id="14484" class="Symbol">→</a> <a id="14486" class="Symbol">{</a><a id="14487" href="TypeTopology.GenericConvergentSequence.html#14487" class="Bound">p</a> <a id="14489" class="Symbol">:</a> <a id="14491" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="14494" class="Symbol">→</a> <a id="14496" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="14497" class="Symbol">}</a>
             <a id="14512" class="Symbol">→</a> <a id="14514" class="Symbol">((</a><a id="14516" href="TypeTopology.GenericConvergentSequence.html#14516" class="Bound">n</a> <a id="14518" class="Symbol">:</a> <a id="14520" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14521" class="Symbol">)</a> <a id="14523" class="Symbol">→</a> <a id="14525" href="TypeTopology.GenericConvergentSequence.html#14487" class="Bound">p</a> <a id="14527" class="Symbol">(</a><a id="14528" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="14530" href="TypeTopology.GenericConvergentSequence.html#14516" class="Bound">n</a><a id="14531" class="Symbol">)</a> <a id="14533" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14535" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="14536" class="Symbol">)</a>
             <a id="14551" class="Symbol">→</a> <a id="14553" href="TypeTopology.GenericConvergentSequence.html#14487" class="Bound">p</a> <a id="14555" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="14557" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14559" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
             <a id="14574" class="Symbol">→</a> <a id="14576" class="Symbol">(</a><a id="14577" href="TypeTopology.GenericConvergentSequence.html#14577" class="Bound">u</a> <a id="14579" class="Symbol">:</a> <a id="14581" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="14583" class="Symbol">)</a> <a id="14585" class="Symbol">→</a> <a id="14587" href="TypeTopology.GenericConvergentSequence.html#14487" class="Bound">p</a> <a id="14589" href="TypeTopology.GenericConvergentSequence.html#14577" class="Bound">u</a> <a id="14591" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14593" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="14595" href="TypeTopology.GenericConvergentSequence.html#14448" class="Function">ℕ∞-𝟚-density</a> <a id="14608" href="TypeTopology.GenericConvergentSequence.html#14608" class="Bound">fe</a> <a id="14611" class="Symbol">=</a> <a id="14613" href="TypeTopology.GenericConvergentSequence.html#14198" class="Function">ℕ∞-density</a> <a id="14624" href="TypeTopology.GenericConvergentSequence.html#14608" class="Bound">fe</a> <a id="14627" href="UF.DiscreteAndSeparated.html#7510" class="Function">𝟚-is-¬¬-separated</a>

<a id="ι𝟙"></a><a id="14646" href="TypeTopology.GenericConvergentSequence.html#14646" class="Function">ι𝟙</a> <a id="14649" class="Symbol">:</a> <a id="14651" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="14653" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14655" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="14657" class="Symbol">→</a> <a id="14659" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="14662" href="TypeTopology.GenericConvergentSequence.html#14646" class="Function">ι𝟙</a> <a id="14665" class="Symbol">=</a> <a id="14667" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="14673" class="Symbol">{</a><a id="14674" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="14676" class="Symbol">}</a> <a id="14678" class="Symbol">{</a><a id="14679" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="14681" class="Symbol">}</a> <a id="14683" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="14685" class="Symbol">(λ</a> <a id="14688" href="TypeTopology.GenericConvergentSequence.html#14688" class="Bound">_</a> <a id="14690" class="Symbol">→</a> <a id="14692" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a><a id="14693" class="Symbol">)</a>

<a id="ι𝟙-is-embedding"></a><a id="14696" href="TypeTopology.GenericConvergentSequence.html#14696" class="Function">ι𝟙-is-embedding</a> <a id="14712" class="Symbol">:</a> <a id="14714" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="14722" class="Symbol">→</a> <a id="14724" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="14737" href="TypeTopology.GenericConvergentSequence.html#14646" class="Function">ι𝟙</a>
<a id="14740" href="TypeTopology.GenericConvergentSequence.html#14696" class="Function">ι𝟙-is-embedding</a> <a id="14756" href="TypeTopology.GenericConvergentSequence.html#14756" class="Bound">fe</a> <a id="14759" class="Symbol">=</a>
  <a id="14763" href="UF.Embeddings.html#14124" class="Function">disjoint-cases-embedding</a> <a id="14788" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="14790" class="Symbol">(λ</a> <a id="14793" href="TypeTopology.GenericConvergentSequence.html#14793" class="Bound">_</a> <a id="14795" class="Symbol">→</a> <a id="14797" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a><a id="14798" class="Symbol">)</a> <a id="14800" class="Symbol">(</a><a id="14801" href="TypeTopology.GenericConvergentSequence.html#7561" class="Function">ℕ-to-ℕ∞-is-embedding</a> <a id="14822" href="TypeTopology.GenericConvergentSequence.html#14756" class="Bound">fe</a><a id="14824" class="Symbol">)</a> <a id="14826" href="TypeTopology.GenericConvergentSequence.html#14839" class="Function">g</a> <a id="14828" href="TypeTopology.GenericConvergentSequence.html#14929" class="Function">d</a>
 <a id="14831" class="Keyword">where</a>
  <a id="14839" href="TypeTopology.GenericConvergentSequence.html#14839" class="Function">g</a> <a id="14841" class="Symbol">:</a> <a id="14843" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="14856" class="Symbol">(λ</a> <a id="14859" href="TypeTopology.GenericConvergentSequence.html#14859" class="Bound">_</a> <a id="14861" class="Symbol">→</a> <a id="14863" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a><a id="14864" class="Symbol">)</a>
  <a id="14868" href="TypeTopology.GenericConvergentSequence.html#14839" class="Function">g</a> <a id="14870" href="TypeTopology.GenericConvergentSequence.html#14870" class="Bound">x</a> <a id="14872" class="Symbol">(</a><a id="14873" href="TypeTopology.GenericConvergentSequence.html#14873" class="Bound">*</a> <a id="14875" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14877" href="TypeTopology.GenericConvergentSequence.html#14877" class="Bound">p</a><a id="14878" class="Symbol">)</a> <a id="14880" class="Symbol">(</a><a id="14881" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14883" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14885" href="TypeTopology.GenericConvergentSequence.html#14885" class="Bound">q</a><a id="14886" class="Symbol">)</a> <a id="14888" class="Symbol">=</a> <a id="14890" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14893" class="Symbol">(λ</a> <a id="14896" href="TypeTopology.GenericConvergentSequence.html#14896" class="Bound">-</a> <a id="14898" class="Symbol">→</a> <a id="14900" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="14902" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14904" href="TypeTopology.GenericConvergentSequence.html#14896" class="Bound">-</a><a id="14905" class="Symbol">)</a> <a id="14907" class="Symbol">(</a><a id="14908" href="TypeTopology.GenericConvergentSequence.html#4271" class="Function">ℕ∞-is-set</a> <a id="14918" href="TypeTopology.GenericConvergentSequence.html#14756" class="Bound">fe</a> <a id="14921" href="TypeTopology.GenericConvergentSequence.html#14877" class="Bound">p</a> <a id="14923" href="TypeTopology.GenericConvergentSequence.html#14885" class="Bound">q</a><a id="14924" class="Symbol">)</a>

  <a id="14929" href="TypeTopology.GenericConvergentSequence.html#14929" class="Function">d</a> <a id="14931" class="Symbol">:</a> <a id="14933" class="Symbol">(</a><a id="14934" href="TypeTopology.GenericConvergentSequence.html#14934" class="Bound">n</a> <a id="14936" class="Symbol">:</a> <a id="14938" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14939" class="Symbol">)</a> <a id="14941" class="Symbol">(</a><a id="14942" href="TypeTopology.GenericConvergentSequence.html#14942" class="Bound">y</a> <a id="14944" class="Symbol">:</a> <a id="14946" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="14947" class="Symbol">)</a> <a id="14949" class="Symbol">→</a> <a id="14951" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="14953" href="TypeTopology.GenericConvergentSequence.html#14934" class="Bound">n</a> <a id="14955" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="14957" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
  <a id="14961" href="TypeTopology.GenericConvergentSequence.html#14929" class="Function">d</a> <a id="14963" href="TypeTopology.GenericConvergentSequence.html#14963" class="Bound">n</a> <a id="14965" class="Symbol">_</a> <a id="14967" href="TypeTopology.GenericConvergentSequence.html#14967" class="Bound">p</a> <a id="14969" class="Symbol">=</a> <a id="14971" href="TypeTopology.GenericConvergentSequence.html#12097" class="Function">∞-is-not-finite</a> <a id="14987" href="TypeTopology.GenericConvergentSequence.html#14963" class="Bound">n</a> <a id="14989" class="Symbol">(</a><a id="14990" href="TypeTopology.GenericConvergentSequence.html#14967" class="Bound">p</a> <a id="14992" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14994" class="Symbol">)</a>

<a id="ι𝟙-dense"></a><a id="14997" href="TypeTopology.GenericConvergentSequence.html#14997" class="Function">ι𝟙-dense</a> <a id="15006" class="Symbol">:</a> <a id="15008" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="15016" class="Symbol">→</a> <a id="15018" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="15027" href="TypeTopology.GenericConvergentSequence.html#14646" class="Function">ι𝟙</a>
<a id="15030" href="TypeTopology.GenericConvergentSequence.html#14997" class="Function">ι𝟙-dense</a> <a id="15039" href="TypeTopology.GenericConvergentSequence.html#15039" class="Bound">fe</a> <a id="15042" class="Symbol">(</a><a id="15043" href="TypeTopology.GenericConvergentSequence.html#15043" class="Bound">u</a> <a id="15045" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15047" href="TypeTopology.GenericConvergentSequence.html#15047" class="Bound">f</a><a id="15048" class="Symbol">)</a> <a id="15050" class="Symbol">=</a> <a id="15052" href="TypeTopology.GenericConvergentSequence.html#15086" class="Function">g</a> <a id="15054" class="Symbol">(</a><a id="15055" href="TypeTopology.GenericConvergentSequence.html#12333" class="Function">not-finite-is-∞</a> <a id="15071" href="TypeTopology.GenericConvergentSequence.html#15039" class="Bound">fe</a> <a id="15074" href="TypeTopology.GenericConvergentSequence.html#15130" class="Function">h</a><a id="15075" class="Symbol">)</a>
 <a id="15078" class="Keyword">where</a>
  <a id="15086" href="TypeTopology.GenericConvergentSequence.html#15086" class="Function">g</a> <a id="15088" class="Symbol">:</a> <a id="15090" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="15092" class="Symbol">(</a><a id="15093" href="TypeTopology.GenericConvergentSequence.html#15043" class="Bound">u</a> <a id="15095" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15097" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a><a id="15098" class="Symbol">)</a>
  <a id="15102" href="TypeTopology.GenericConvergentSequence.html#15086" class="Function">g</a> <a id="15104" href="TypeTopology.GenericConvergentSequence.html#15104" class="Bound">p</a> <a id="15106" class="Symbol">=</a> <a id="15108" href="TypeTopology.GenericConvergentSequence.html#15047" class="Bound">f</a> <a id="15110" class="Symbol">(</a><a id="15111" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15115" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15117" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15119" class="Symbol">(</a><a id="15120" href="TypeTopology.GenericConvergentSequence.html#15104" class="Bound">p</a> <a id="15122" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="15124" class="Symbol">))</a>

  <a id="15130" href="TypeTopology.GenericConvergentSequence.html#15130" class="Function">h</a> <a id="15132" class="Symbol">:</a> <a id="15134" class="Symbol">(</a><a id="15135" href="TypeTopology.GenericConvergentSequence.html#15135" class="Bound">n</a> <a id="15137" class="Symbol">:</a> <a id="15139" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15140" class="Symbol">)</a> <a id="15142" class="Symbol">→</a> <a id="15144" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="15146" class="Symbol">(</a><a id="15147" href="TypeTopology.GenericConvergentSequence.html#15043" class="Bound">u</a> <a id="15149" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15151" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="15153" href="TypeTopology.GenericConvergentSequence.html#15135" class="Bound">n</a><a id="15154" class="Symbol">)</a>
  <a id="15158" href="TypeTopology.GenericConvergentSequence.html#15130" class="Function">h</a> <a id="15160" href="TypeTopology.GenericConvergentSequence.html#15160" class="Bound">n</a> <a id="15162" href="TypeTopology.GenericConvergentSequence.html#15162" class="Bound">p</a> <a id="15164" class="Symbol">=</a> <a id="15166" href="TypeTopology.GenericConvergentSequence.html#15047" class="Bound">f</a> <a id="15168" class="Symbol">(</a><a id="15169" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15173" href="TypeTopology.GenericConvergentSequence.html#15160" class="Bound">n</a> <a id="15175" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15177" class="Symbol">(</a><a id="15178" href="TypeTopology.GenericConvergentSequence.html#15162" class="Bound">p</a> <a id="15180" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="15182" class="Symbol">))</a>

<a id="15186" class="Markup">\end{code}</a><a id="15196" class="Background">

There should be a better proof of the following. The idea is simple:
by the above development, u = ι 0 if and only if ι u 0 ＝ 0, and
u ＝ ι (n+1) if and only if n ⊏ u ⊑ n+1.

</a><a id="15372" class="Markup">\begin{code}</a>

<a id="finite-isolated"></a><a id="15386" href="TypeTopology.GenericConvergentSequence.html#15386" class="Function">finite-isolated</a> <a id="15402" class="Symbol">:</a> <a id="15404" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="15412" class="Symbol">→</a> <a id="15414" class="Symbol">(</a><a id="15415" href="TypeTopology.GenericConvergentSequence.html#15415" class="Bound">n</a> <a id="15417" class="Symbol">:</a> <a id="15419" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15420" class="Symbol">)</a> <a id="15422" class="Symbol">→</a> <a id="15424" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="15436" class="Symbol">(</a><a id="15437" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="15439" href="TypeTopology.GenericConvergentSequence.html#15415" class="Bound">n</a><a id="15440" class="Symbol">)</a>
<a id="15442" href="TypeTopology.GenericConvergentSequence.html#15386" class="Function">finite-isolated</a> <a id="15458" href="TypeTopology.GenericConvergentSequence.html#15458" class="Bound">fe</a> <a id="15461" href="TypeTopology.GenericConvergentSequence.html#15461" class="Bound">n</a> <a id="15463" href="TypeTopology.GenericConvergentSequence.html#15463" class="Bound">u</a> <a id="15465" class="Symbol">=</a> <a id="15467" href="UF.DiscreteAndSeparated.html#1094" class="Function">is-decidable-eq-sym</a> <a id="15487" href="TypeTopology.GenericConvergentSequence.html#15463" class="Bound">u</a> <a id="15489" class="Symbol">(</a><a id="15490" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="15492" href="TypeTopology.GenericConvergentSequence.html#15461" class="Bound">n</a><a id="15493" class="Symbol">)</a> <a id="15495" class="Symbol">(</a><a id="15496" href="TypeTopology.GenericConvergentSequence.html#15512" class="Function">f</a> <a id="15498" href="TypeTopology.GenericConvergentSequence.html#15463" class="Bound">u</a> <a id="15500" href="TypeTopology.GenericConvergentSequence.html#15461" class="Bound">n</a><a id="15501" class="Symbol">)</a>
 <a id="15504" class="Keyword">where</a>
  <a id="15512" href="TypeTopology.GenericConvergentSequence.html#15512" class="Function">f</a> <a id="15514" class="Symbol">:</a> <a id="15516" class="Symbol">(</a><a id="15517" href="TypeTopology.GenericConvergentSequence.html#15517" class="Bound">u</a> <a id="15519" class="Symbol">:</a> <a id="15521" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="15523" class="Symbol">)</a> <a id="15525" class="Symbol">(</a><a id="15526" href="TypeTopology.GenericConvergentSequence.html#15526" class="Bound">n</a> <a id="15528" class="Symbol">:</a> <a id="15530" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15531" class="Symbol">)</a> <a id="15533" class="Symbol">→</a> <a id="15535" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="15548" class="Symbol">(</a><a id="15549" href="TypeTopology.GenericConvergentSequence.html#15517" class="Bound">u</a> <a id="15551" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15553" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="15555" href="TypeTopology.GenericConvergentSequence.html#15526" class="Bound">n</a><a id="15556" class="Symbol">)</a>
  <a id="15560" href="TypeTopology.GenericConvergentSequence.html#15512" class="Function">f</a> <a id="15562" href="TypeTopology.GenericConvergentSequence.html#15562" class="Bound">u</a> <a id="15564" class="Number">0</a> <a id="15566" class="Symbol">=</a> <a id="15568" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="15585" href="TypeTopology.GenericConvergentSequence.html#15604" class="Function">g₀</a> <a id="15588" href="TypeTopology.GenericConvergentSequence.html#15746" class="Function">g₁</a>
   <a id="15594" class="Keyword">where</a>
    <a id="15604" href="TypeTopology.GenericConvergentSequence.html#15604" class="Function">g₀</a> <a id="15607" class="Symbol">:</a> <a id="15609" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="15617" href="TypeTopology.GenericConvergentSequence.html#15562" class="Bound">u</a> <a id="15619" class="Symbol">→</a> <a id="15621" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="15634" class="Symbol">(</a><a id="15635" href="TypeTopology.GenericConvergentSequence.html#15562" class="Bound">u</a> <a id="15637" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15639" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="15643" class="Symbol">)</a>
    <a id="15649" href="TypeTopology.GenericConvergentSequence.html#15604" class="Function">g₀</a> <a id="15652" href="TypeTopology.GenericConvergentSequence.html#15652" class="Bound">r</a> <a id="15654" class="Symbol">=</a> <a id="15656" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15660" class="Symbol">(</a><a id="15661" href="TypeTopology.GenericConvergentSequence.html#8212" class="Function">is-Zero-equal-Zero</a> <a id="15680" href="TypeTopology.GenericConvergentSequence.html#15458" class="Bound">fe</a> <a id="15683" href="TypeTopology.GenericConvergentSequence.html#15652" class="Bound">r</a><a id="15684" class="Symbol">)</a>

    <a id="15691" href="TypeTopology.GenericConvergentSequence.html#15691" class="Function">h</a> <a id="15693" class="Symbol">:</a> <a id="15695" href="TypeTopology.GenericConvergentSequence.html#15562" class="Bound">u</a> <a id="15697" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15699" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="15704" class="Symbol">→</a> <a id="15706" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="15714" href="TypeTopology.GenericConvergentSequence.html#15562" class="Bound">u</a>
    <a id="15720" href="TypeTopology.GenericConvergentSequence.html#15691" class="Function">h</a> <a id="15722" class="Symbol">=</a> <a id="15724" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15727" class="Symbol">(λ</a> <a id="15730" href="TypeTopology.GenericConvergentSequence.html#15730" class="Bound">-</a> <a id="15732" class="Symbol">→</a> <a id="15734" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="15736" href="TypeTopology.GenericConvergentSequence.html#15730" class="Bound">-</a> <a id="15738" class="Number">0</a><a id="15739" class="Symbol">)</a>

    <a id="15746" href="TypeTopology.GenericConvergentSequence.html#15746" class="Function">g₁</a> <a id="15749" class="Symbol">:</a> <a id="15751" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="15763" href="TypeTopology.GenericConvergentSequence.html#15562" class="Bound">u</a> <a id="15765" class="Symbol">→</a> <a id="15767" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="15780" class="Symbol">(</a><a id="15781" href="TypeTopology.GenericConvergentSequence.html#15562" class="Bound">u</a> <a id="15783" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15785" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="15789" class="Symbol">)</a>
    <a id="15795" href="TypeTopology.GenericConvergentSequence.html#15746" class="Function">g₁</a> <a id="15798" href="TypeTopology.GenericConvergentSequence.html#15798" class="Bound">r</a> <a id="15800" class="Symbol">=</a> <a id="15802" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15806" class="Symbol">(</a><a id="15807" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="15822" href="TypeTopology.GenericConvergentSequence.html#15691" class="Function">h</a> <a id="15824" class="Symbol">(</a><a id="15825" href="MLTT.Two-Properties.html#2845" class="Function">equal-₁-different-from-₀</a> <a id="15850" href="TypeTopology.GenericConvergentSequence.html#15798" class="Bound">r</a><a id="15851" class="Symbol">))</a>

  <a id="15857" href="TypeTopology.GenericConvergentSequence.html#15512" class="Function">f</a> <a id="15859" href="TypeTopology.GenericConvergentSequence.html#15859" class="Bound">u</a> <a id="15861" class="Symbol">(</a><a id="15862" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="15867" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a><a id="15868" class="Symbol">)</a> <a id="15870" class="Symbol">=</a> <a id="15872" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="15889" href="TypeTopology.GenericConvergentSequence.html#15991" class="Function">g₀</a> <a id="15892" href="TypeTopology.GenericConvergentSequence.html#16205" class="Function">g₁</a>
   <a id="15898" class="Keyword">where</a>
    <a id="15908" href="TypeTopology.GenericConvergentSequence.html#15908" class="Function">g</a> <a id="15910" class="Symbol">:</a> <a id="15912" href="TypeTopology.GenericConvergentSequence.html#15859" class="Bound">u</a> <a id="15914" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15916" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="15918" class="Symbol">(</a><a id="15919" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="15924" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a><a id="15925" class="Symbol">)</a> <a id="15927" class="Symbol">→</a> <a id="15929" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a> <a id="15931" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="15933" href="TypeTopology.GenericConvergentSequence.html#15859" class="Bound">u</a>
    <a id="15939" href="TypeTopology.GenericConvergentSequence.html#15908" class="Function">g</a> <a id="15941" href="TypeTopology.GenericConvergentSequence.html#15941" class="Bound">r</a> <a id="15943" class="Symbol">=</a> <a id="15945" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15948" class="Symbol">(λ</a> <a id="15951" href="TypeTopology.GenericConvergentSequence.html#15951" class="Bound">-</a> <a id="15953" class="Symbol">→</a> <a id="15955" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="15957" href="TypeTopology.GenericConvergentSequence.html#15951" class="Bound">-</a> <a id="15959" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a><a id="15960" class="Symbol">)</a> <a id="15962" href="TypeTopology.GenericConvergentSequence.html#15941" class="Bound">r</a> <a id="15964" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15966" href="TypeTopology.GenericConvergentSequence.html#8083" class="Function">ℕ-to-ℕ∞-diagonal₁</a> <a id="15984" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a>

    <a id="15991" href="TypeTopology.GenericConvergentSequence.html#15991" class="Function">g₀</a> <a id="15994" class="Symbol">:</a>  <a id="15997" href="TypeTopology.GenericConvergentSequence.html#15859" class="Bound">u</a> <a id="15999" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="16001" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a> <a id="16003" class="Symbol">→</a> <a id="16005" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="16018" class="Symbol">(</a><a id="16019" href="TypeTopology.GenericConvergentSequence.html#15859" class="Bound">u</a> <a id="16021" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16023" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="16025" class="Symbol">(</a><a id="16026" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16031" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a><a id="16032" class="Symbol">))</a>
    <a id="16039" href="TypeTopology.GenericConvergentSequence.html#15991" class="Function">g₀</a> <a id="16042" href="TypeTopology.GenericConvergentSequence.html#16042" class="Bound">r</a> <a id="16044" class="Symbol">=</a> <a id="16046" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16050" class="Symbol">(</a><a id="16051" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="16066" href="TypeTopology.GenericConvergentSequence.html#15908" class="Function">g</a> <a id="16068" class="Symbol">(</a><a id="16069" href="MLTT.Two-Properties.html#3197" class="Function">equal-₀-different-from-₁</a> <a id="16094" href="TypeTopology.GenericConvergentSequence.html#16042" class="Bound">r</a><a id="16095" class="Symbol">))</a>

    <a id="16103" href="TypeTopology.GenericConvergentSequence.html#16103" class="Function">h</a> <a id="16105" class="Symbol">:</a> <a id="16107" href="TypeTopology.GenericConvergentSequence.html#15859" class="Bound">u</a> <a id="16109" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16111" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="16113" class="Symbol">(</a><a id="16114" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16119" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a><a id="16120" class="Symbol">)</a> <a id="16122" class="Symbol">→</a> <a id="16124" href="TypeTopology.GenericConvergentSequence.html#15859" class="Bound">u</a> <a id="16126" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="16128" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16133" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a>
    <a id="16139" href="TypeTopology.GenericConvergentSequence.html#16103" class="Function">h</a> <a id="16141" href="TypeTopology.GenericConvergentSequence.html#16141" class="Bound">r</a> <a id="16143" class="Symbol">=</a> <a id="16145" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16148" class="Symbol">(λ</a> <a id="16151" href="TypeTopology.GenericConvergentSequence.html#16151" class="Bound">-</a> <a id="16153" class="Symbol">→</a> <a id="16155" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="16157" href="TypeTopology.GenericConvergentSequence.html#16151" class="Bound">-</a> <a id="16159" class="Symbol">(</a><a id="16160" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16165" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a><a id="16166" class="Symbol">))</a> <a id="16169" href="TypeTopology.GenericConvergentSequence.html#16141" class="Bound">r</a> <a id="16171" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="16173" href="TypeTopology.GenericConvergentSequence.html#7961" class="Function">ℕ-to-ℕ∞-diagonal₀</a> <a id="16191" class="Symbol">(</a><a id="16192" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16197" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a><a id="16198" class="Symbol">)</a>

    <a id="16205" href="TypeTopology.GenericConvergentSequence.html#16205" class="Function">g₁</a> <a id="16208" class="Symbol">:</a>  <a id="16211" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a> <a id="16213" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="16215" href="TypeTopology.GenericConvergentSequence.html#15859" class="Bound">u</a> <a id="16217" class="Symbol">→</a> <a id="16219" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="16232" class="Symbol">(</a><a id="16233" href="TypeTopology.GenericConvergentSequence.html#15859" class="Bound">u</a> <a id="16235" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16237" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="16239" class="Symbol">(</a><a id="16240" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16245" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a><a id="16246" class="Symbol">))</a>
    <a id="16253" href="TypeTopology.GenericConvergentSequence.html#16205" class="Function">g₁</a> <a id="16256" href="TypeTopology.GenericConvergentSequence.html#16256" class="Bound">r</a> <a id="16258" class="Symbol">=</a> <a id="16260" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="16277" href="TypeTopology.GenericConvergentSequence.html#16302" class="Function">g₁₀</a> <a id="16281" href="TypeTopology.GenericConvergentSequence.html#16400" class="Function">g₁₁</a>
     <a id="16290" class="Keyword">where</a>
      <a id="16302" href="TypeTopology.GenericConvergentSequence.html#16302" class="Function">g₁₀</a> <a id="16306" class="Symbol">:</a> <a id="16308" href="TypeTopology.GenericConvergentSequence.html#15859" class="Bound">u</a> <a id="16310" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="16312" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16317" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a> <a id="16319" class="Symbol">→</a> <a id="16321" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="16334" class="Symbol">(</a><a id="16335" href="TypeTopology.GenericConvergentSequence.html#15859" class="Bound">u</a> <a id="16337" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16339" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="16341" class="Symbol">(</a><a id="16342" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16347" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a><a id="16348" class="Symbol">))</a>
      <a id="16357" href="TypeTopology.GenericConvergentSequence.html#16302" class="Function">g₁₀</a> <a id="16361" href="TypeTopology.GenericConvergentSequence.html#16361" class="Bound">s</a> <a id="16363" class="Symbol">=</a> <a id="16365" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16369" class="Symbol">(</a><a id="16370" href="TypeTopology.GenericConvergentSequence.html#11207" class="Function">Succ-criterion</a> <a id="16385" href="TypeTopology.GenericConvergentSequence.html#15458" class="Bound">fe</a> <a id="16388" href="TypeTopology.GenericConvergentSequence.html#16256" class="Bound">r</a> <a id="16390" href="TypeTopology.GenericConvergentSequence.html#16361" class="Bound">s</a><a id="16391" class="Symbol">)</a>

      <a id="16400" href="TypeTopology.GenericConvergentSequence.html#16400" class="Function">g₁₁</a> <a id="16404" class="Symbol">:</a> <a id="16406" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16411" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a> <a id="16413" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="16415" href="TypeTopology.GenericConvergentSequence.html#15859" class="Bound">u</a> <a id="16417" class="Symbol">→</a> <a id="16419" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="16432" class="Symbol">(</a><a id="16433" href="TypeTopology.GenericConvergentSequence.html#15859" class="Bound">u</a> <a id="16435" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16437" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="16439" class="Symbol">(</a><a id="16440" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="16445" href="TypeTopology.GenericConvergentSequence.html#15867" class="Bound">n</a><a id="16446" class="Symbol">))</a>
      <a id="16455" href="TypeTopology.GenericConvergentSequence.html#16400" class="Function">g₁₁</a> <a id="16459" href="TypeTopology.GenericConvergentSequence.html#16459" class="Bound">s</a> <a id="16461" class="Symbol">=</a> <a id="16463" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16467" class="Symbol">(</a><a id="16468" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="16483" href="TypeTopology.GenericConvergentSequence.html#16103" class="Function">h</a> <a id="16485" class="Symbol">(</a><a id="16486" href="MLTT.Two-Properties.html#2845" class="Function">equal-₁-different-from-₀</a> <a id="16511" href="TypeTopology.GenericConvergentSequence.html#16459" class="Bound">s</a><a id="16512" class="Symbol">))</a>


<a id="is-finite"></a><a id="16517" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="16527" class="Symbol">:</a> <a id="16529" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="16532" class="Symbol">→</a> <a id="16534" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="16537" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="16539" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="16549" href="TypeTopology.GenericConvergentSequence.html#16549" class="Bound">u</a> <a id="16551" class="Symbol">=</a> <a id="16553" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16555" href="TypeTopology.GenericConvergentSequence.html#16555" class="Bound">n</a> <a id="16557" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16559" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="16561" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16563" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="16565" href="TypeTopology.GenericConvergentSequence.html#16555" class="Bound">n</a> <a id="16567" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16569" href="TypeTopology.GenericConvergentSequence.html#16549" class="Bound">u</a>

<a id="is-finite&#39;"></a><a id="16572" href="TypeTopology.GenericConvergentSequence.html#16572" class="Function">is-finite&#39;</a> <a id="16583" class="Symbol">:</a> <a id="16585" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="16588" class="Symbol">→</a> <a id="16590" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="16593" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="16595" href="TypeTopology.GenericConvergentSequence.html#16572" class="Function">is-finite&#39;</a> <a id="16606" href="TypeTopology.GenericConvergentSequence.html#16606" class="Bound">u</a> <a id="16608" class="Symbol">=</a> <a id="16610" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16612" href="TypeTopology.GenericConvergentSequence.html#16612" class="Bound">n</a> <a id="16614" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16616" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="16618" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16620" href="TypeTopology.GenericConvergentSequence.html#16606" class="Bound">u</a> <a id="16622" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16624" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="16626" href="TypeTopology.GenericConvergentSequence.html#16612" class="Bound">n</a>

<a id="size"></a><a id="16629" href="TypeTopology.GenericConvergentSequence.html#16629" class="Function">size</a> <a id="16634" class="Symbol">:</a> <a id="16636" class="Symbol">{</a><a id="16637" href="TypeTopology.GenericConvergentSequence.html#16637" class="Bound">u</a> <a id="16639" class="Symbol">:</a> <a id="16641" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="16643" class="Symbol">}</a> <a id="16645" class="Symbol">→</a> <a id="16647" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="16657" href="TypeTopology.GenericConvergentSequence.html#16637" class="Bound">u</a> <a id="16659" class="Symbol">→</a> <a id="16661" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="16663" href="TypeTopology.GenericConvergentSequence.html#16629" class="Function">size</a> <a id="16668" class="Symbol">(</a><a id="16669" href="TypeTopology.GenericConvergentSequence.html#16669" class="Bound">n</a> <a id="16671" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16673" href="TypeTopology.GenericConvergentSequence.html#16673" class="Bound">r</a><a id="16674" class="Symbol">)</a> <a id="16676" class="Symbol">=</a> <a id="16678" href="TypeTopology.GenericConvergentSequence.html#16669" class="Bound">n</a>

<a id="size-property"></a><a id="16681" href="TypeTopology.GenericConvergentSequence.html#16681" class="Function">size-property</a> <a id="16695" class="Symbol">:</a> <a id="16697" class="Symbol">{</a><a id="16698" href="TypeTopology.GenericConvergentSequence.html#16698" class="Bound">u</a> <a id="16700" class="Symbol">:</a> <a id="16702" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="16704" class="Symbol">}</a> <a id="16706" class="Symbol">(</a><a id="16707" href="TypeTopology.GenericConvergentSequence.html#16707" class="Bound">φ</a> <a id="16709" class="Symbol">:</a> <a id="16711" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="16721" href="TypeTopology.GenericConvergentSequence.html#16698" class="Bound">u</a><a id="16722" class="Symbol">)</a> <a id="16724" class="Symbol">→</a> <a id="16726" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="16728" class="Symbol">(</a><a id="16729" href="TypeTopology.GenericConvergentSequence.html#16629" class="Function">size</a> <a id="16734" href="TypeTopology.GenericConvergentSequence.html#16707" class="Bound">φ</a><a id="16735" class="Symbol">)</a> <a id="16737" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16739" href="TypeTopology.GenericConvergentSequence.html#16698" class="Bound">u</a>
<a id="16741" href="TypeTopology.GenericConvergentSequence.html#16681" class="Function">size-property</a> <a id="16755" class="Symbol">(</a><a id="16756" href="TypeTopology.GenericConvergentSequence.html#16756" class="Bound">n</a> <a id="16758" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16760" href="TypeTopology.GenericConvergentSequence.html#16760" class="Bound">r</a><a id="16761" class="Symbol">)</a> <a id="16763" class="Symbol">=</a> <a id="16765" href="TypeTopology.GenericConvergentSequence.html#16760" class="Bound">r</a>

<a id="being-finite-is-prop"></a><a id="16768" href="TypeTopology.GenericConvergentSequence.html#16768" class="Function">being-finite-is-prop</a> <a id="16789" class="Symbol">:</a> <a id="16791" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="16799" class="Symbol">→</a> <a id="16801" class="Symbol">(</a><a id="16802" href="TypeTopology.GenericConvergentSequence.html#16802" class="Bound">u</a> <a id="16804" class="Symbol">:</a> <a id="16806" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="16808" class="Symbol">)</a> <a id="16810" class="Symbol">→</a> <a id="16812" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16820" class="Symbol">(</a><a id="16821" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="16831" href="TypeTopology.GenericConvergentSequence.html#16802" class="Bound">u</a><a id="16832" class="Symbol">)</a>
<a id="16834" href="TypeTopology.GenericConvergentSequence.html#16768" class="Function">being-finite-is-prop</a> <a id="16855" class="Symbol">=</a> <a id="16857" href="TypeTopology.GenericConvergentSequence.html#7561" class="Function">ℕ-to-ℕ∞-is-embedding</a>

<a id="ℕ-to-ℕ∞-is-finite"></a><a id="16879" href="TypeTopology.GenericConvergentSequence.html#16879" class="Function">ℕ-to-ℕ∞-is-finite</a> <a id="16897" class="Symbol">:</a> <a id="16899" class="Symbol">(</a><a id="16900" href="TypeTopology.GenericConvergentSequence.html#16900" class="Bound">n</a> <a id="16902" class="Symbol">:</a> <a id="16904" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="16905" class="Symbol">)</a> <a id="16907" class="Symbol">→</a> <a id="16909" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="16919" class="Symbol">(</a><a id="16920" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="16922" href="TypeTopology.GenericConvergentSequence.html#16900" class="Bound">n</a><a id="16923" class="Symbol">)</a>
<a id="16925" href="TypeTopology.GenericConvergentSequence.html#16879" class="Function">ℕ-to-ℕ∞-is-finite</a> <a id="16943" href="TypeTopology.GenericConvergentSequence.html#16943" class="Bound">n</a> <a id="16945" class="Symbol">=</a> <a id="16947" class="Symbol">(</a><a id="16948" href="TypeTopology.GenericConvergentSequence.html#16943" class="Bound">n</a> <a id="16950" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16952" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16956" class="Symbol">)</a>

<a id="Zero-is-finite"></a><a id="16959" href="TypeTopology.GenericConvergentSequence.html#16959" class="Function">Zero-is-finite</a> <a id="16974" class="Symbol">:</a> <a id="16976" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="16986" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a>
<a id="16991" href="TypeTopology.GenericConvergentSequence.html#16959" class="Function">Zero-is-finite</a> <a id="17006" class="Symbol">=</a> <a id="17008" href="TypeTopology.GenericConvergentSequence.html#16879" class="Function">ℕ-to-ℕ∞-is-finite</a> <a id="17026" class="Number">0</a>

<a id="Zero-is-finite&#39;"></a><a id="17029" href="TypeTopology.GenericConvergentSequence.html#17029" class="Function">Zero-is-finite&#39;</a> <a id="17045" class="Symbol">:</a> <a id="17047" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="17055" class="Symbol">→</a> <a id="17057" class="Symbol">(</a><a id="17058" href="TypeTopology.GenericConvergentSequence.html#17058" class="Bound">u</a> <a id="17060" class="Symbol">:</a> <a id="17062" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="17064" class="Symbol">)</a> <a id="17066" class="Symbol">→</a> <a id="17068" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="17076" href="TypeTopology.GenericConvergentSequence.html#17058" class="Bound">u</a> <a id="17078" class="Symbol">→</a> <a id="17080" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="17090" href="TypeTopology.GenericConvergentSequence.html#17058" class="Bound">u</a>
<a id="17092" href="TypeTopology.GenericConvergentSequence.html#17029" class="Function">Zero-is-finite&#39;</a> <a id="17108" href="TypeTopology.GenericConvergentSequence.html#17108" class="Bound">fe</a> <a id="17111" href="TypeTopology.GenericConvergentSequence.html#17111" class="Bound">u</a> <a id="17113" href="TypeTopology.GenericConvergentSequence.html#17113" class="Bound">z</a> <a id="17115" class="Symbol">=</a> <a id="17117" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
                           <a id="17156" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a>
                           <a id="17193" class="Symbol">(</a><a id="17194" href="TypeTopology.GenericConvergentSequence.html#8212" class="Function">is-Zero-equal-Zero</a> <a id="17213" href="TypeTopology.GenericConvergentSequence.html#17108" class="Bound">fe</a> <a id="17216" href="TypeTopology.GenericConvergentSequence.html#17113" class="Bound">z</a><a id="17217" class="Symbol">)</a>
                           <a id="17246" href="TypeTopology.GenericConvergentSequence.html#16959" class="Function">Zero-is-finite</a>

<a id="is-finite-down"></a><a id="17262" href="TypeTopology.GenericConvergentSequence.html#17262" class="Function">is-finite-down</a> <a id="17277" class="Symbol">:</a> <a id="17279" class="Symbol">(</a><a id="17280" href="TypeTopology.GenericConvergentSequence.html#17280" class="Bound">u</a> <a id="17282" class="Symbol">:</a> <a id="17284" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="17286" class="Symbol">)</a> <a id="17288" class="Symbol">→</a> <a id="17290" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="17300" class="Symbol">(</a><a id="17301" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="17306" href="TypeTopology.GenericConvergentSequence.html#17280" class="Bound">u</a><a id="17307" class="Symbol">)</a> <a id="17309" class="Symbol">→</a> <a id="17311" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="17321" href="TypeTopology.GenericConvergentSequence.html#17280" class="Bound">u</a>
<a id="17323" href="TypeTopology.GenericConvergentSequence.html#17262" class="Function">is-finite-down</a> <a id="17338" href="TypeTopology.GenericConvergentSequence.html#17338" class="Bound">u</a> <a id="17340" class="Symbol">(</a><a id="17341" class="Number">0</a> <a id="17343" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17345" href="TypeTopology.GenericConvergentSequence.html#17345" class="Bound">r</a><a id="17346" class="Symbol">)</a>      <a id="17353" class="Symbol">=</a> <a id="17355" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="17362" class="Symbol">(</a><a id="17363" href="TypeTopology.GenericConvergentSequence.html#5843" class="Function">Zero-not-Succ</a> <a id="17377" href="TypeTopology.GenericConvergentSequence.html#17345" class="Bound">r</a><a id="17378" class="Symbol">)</a>
<a id="17380" href="TypeTopology.GenericConvergentSequence.html#17262" class="Function">is-finite-down</a> <a id="17395" href="TypeTopology.GenericConvergentSequence.html#17395" class="Bound">u</a> <a id="17397" class="Symbol">(</a><a id="17398" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="17403" href="TypeTopology.GenericConvergentSequence.html#17403" class="Bound">n</a> <a id="17405" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17407" href="TypeTopology.GenericConvergentSequence.html#17407" class="Bound">r</a><a id="17408" class="Symbol">)</a> <a id="17410" class="Symbol">=</a> <a id="17412" href="TypeTopology.GenericConvergentSequence.html#17403" class="Bound">n</a> <a id="17414" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17416" href="TypeTopology.GenericConvergentSequence.html#7036" class="Function">Succ-lc</a> <a id="17424" href="TypeTopology.GenericConvergentSequence.html#17407" class="Bound">r</a>

<a id="is-finite-up"></a><a id="17427" href="TypeTopology.GenericConvergentSequence.html#17427" class="Function">is-finite-up</a> <a id="17440" class="Symbol">:</a> <a id="17442" class="Symbol">(</a><a id="17443" href="TypeTopology.GenericConvergentSequence.html#17443" class="Bound">u</a> <a id="17445" class="Symbol">:</a> <a id="17447" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="17449" class="Symbol">)</a> <a id="17451" class="Symbol">→</a> <a id="17453" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="17463" href="TypeTopology.GenericConvergentSequence.html#17443" class="Bound">u</a> <a id="17465" class="Symbol">→</a> <a id="17467" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="17477" class="Symbol">(</a><a id="17478" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="17483" href="TypeTopology.GenericConvergentSequence.html#17443" class="Bound">u</a><a id="17484" class="Symbol">)</a>
<a id="17486" href="TypeTopology.GenericConvergentSequence.html#17427" class="Function">is-finite-up</a> <a id="17499" href="TypeTopology.GenericConvergentSequence.html#17499" class="Bound">u</a> <a id="17501" class="Symbol">(</a><a id="17502" href="TypeTopology.GenericConvergentSequence.html#17502" class="Bound">n</a> <a id="17504" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17506" href="TypeTopology.GenericConvergentSequence.html#17506" class="Bound">r</a><a id="17507" class="Symbol">)</a> <a id="17509" class="Symbol">=</a> <a id="17511" class="Symbol">(</a><a id="17512" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="17517" href="TypeTopology.GenericConvergentSequence.html#17502" class="Bound">n</a> <a id="17519" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17521" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17524" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="17529" href="TypeTopology.GenericConvergentSequence.html#17506" class="Bound">r</a><a id="17530" class="Symbol">)</a>

<a id="is-finite-up&#39;"></a><a id="17533" href="TypeTopology.GenericConvergentSequence.html#17533" class="Function">is-finite-up&#39;</a> <a id="17547" class="Symbol">:</a> <a id="17549" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="17557" class="Symbol">→</a> <a id="17559" class="Symbol">(</a><a id="17560" href="TypeTopology.GenericConvergentSequence.html#17560" class="Bound">u</a> <a id="17562" class="Symbol">:</a> <a id="17564" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="17566" class="Symbol">)</a> <a id="17568" class="Symbol">→</a> <a id="17570" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="17580" class="Symbol">(</a><a id="17581" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="17586" href="TypeTopology.GenericConvergentSequence.html#17560" class="Bound">u</a><a id="17587" class="Symbol">)</a> <a id="17589" class="Symbol">→</a> <a id="17591" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="17601" href="TypeTopology.GenericConvergentSequence.html#17560" class="Bound">u</a>
<a id="17603" href="TypeTopology.GenericConvergentSequence.html#17533" class="Function">is-finite-up&#39;</a> <a id="17617" href="TypeTopology.GenericConvergentSequence.html#17617" class="Bound">fe</a> <a id="17620" href="TypeTopology.GenericConvergentSequence.html#17620" class="Bound">u</a> <a id="17622" href="TypeTopology.GenericConvergentSequence.html#17622" class="Bound">i</a> <a id="17624" class="Symbol">=</a> <a id="17626" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a>
                         <a id="17668" class="Symbol">(λ</a> <a id="17671" class="Symbol">(</a><a id="17672" href="TypeTopology.GenericConvergentSequence.html#17672" class="Bound">z</a> <a id="17674" class="Symbol">:</a> <a id="17676" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="17684" href="TypeTopology.GenericConvergentSequence.html#17620" class="Bound">u</a><a id="17685" class="Symbol">)</a>
                            <a id="17715" class="Symbol">→</a> <a id="17717" href="TypeTopology.GenericConvergentSequence.html#17029" class="Function">Zero-is-finite&#39;</a> <a id="17733" href="TypeTopology.GenericConvergentSequence.html#17617" class="Bound">fe</a> <a id="17736" href="TypeTopology.GenericConvergentSequence.html#17620" class="Bound">u</a> <a id="17738" href="TypeTopology.GenericConvergentSequence.html#17672" class="Bound">z</a><a id="17739" class="Symbol">)</a>
                         <a id="17766" class="Symbol">(λ</a> <a id="17769" class="Symbol">(</a><a id="17770" href="TypeTopology.GenericConvergentSequence.html#17770" class="Bound">p</a> <a id="17772" class="Symbol">:</a> <a id="17774" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="17786" href="TypeTopology.GenericConvergentSequence.html#17620" class="Bound">u</a><a id="17787" class="Symbol">)</a>
                            <a id="17817" class="Symbol">→</a> <a id="17819" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
                               <a id="17862" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a>
                               <a id="17903" class="Symbol">(</a><a id="17904" href="TypeTopology.GenericConvergentSequence.html#9706" class="Function">positive-equal-Succ</a> <a id="17924" href="TypeTopology.GenericConvergentSequence.html#17617" class="Bound">fe</a> <a id="17927" href="TypeTopology.GenericConvergentSequence.html#17770" class="Bound">p</a><a id="17928" class="Symbol">)</a>
                               <a id="17961" class="Symbol">(</a><a id="17962" href="TypeTopology.GenericConvergentSequence.html#17427" class="Function">is-finite-up</a> <a id="17975" class="Symbol">(</a><a id="17976" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="17981" href="TypeTopology.GenericConvergentSequence.html#17620" class="Bound">u</a><a id="17982" class="Symbol">)</a> <a id="17984" href="TypeTopology.GenericConvergentSequence.html#17622" class="Bound">i</a><a id="17985" class="Symbol">))</a>

<a id="is-infinite-∞"></a><a id="17989" href="TypeTopology.GenericConvergentSequence.html#17989" class="Function">is-infinite-∞</a> <a id="18003" class="Symbol">:</a> <a id="18005" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18007" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="18017" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
<a id="18019" href="TypeTopology.GenericConvergentSequence.html#17989" class="Function">is-infinite-∞</a> <a id="18033" class="Symbol">(</a><a id="18034" href="TypeTopology.GenericConvergentSequence.html#18034" class="Bound">n</a> <a id="18036" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18038" href="TypeTopology.GenericConvergentSequence.html#18038" class="Bound">r</a><a id="18039" class="Symbol">)</a> <a id="18041" class="Symbol">=</a> <a id="18043" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="18050" class="Symbol">(</a><a id="18051" href="TypeTopology.GenericConvergentSequence.html#12097" class="Function">∞-is-not-finite</a> <a id="18067" href="TypeTopology.GenericConvergentSequence.html#18034" class="Bound">n</a> <a id="18069" class="Symbol">(</a><a id="18070" href="TypeTopology.GenericConvergentSequence.html#18038" class="Bound">r</a> <a id="18072" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18074" class="Symbol">))</a>

<a id="not-finite-is-∞&#39;"></a><a id="18078" href="TypeTopology.GenericConvergentSequence.html#18078" class="Function">not-finite-is-∞&#39;</a> <a id="18095" class="Symbol">:</a> <a id="18097" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="18105" class="Symbol">→</a> <a id="18107" class="Symbol">{</a><a id="18108" href="TypeTopology.GenericConvergentSequence.html#18108" class="Bound">u</a> <a id="18110" class="Symbol">:</a> <a id="18112" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="18114" class="Symbol">}</a> <a id="18116" class="Symbol">→</a> <a id="18118" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18120" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="18130" href="TypeTopology.GenericConvergentSequence.html#18108" class="Bound">u</a> <a id="18132" class="Symbol">→</a> <a id="18134" href="TypeTopology.GenericConvergentSequence.html#18108" class="Bound">u</a> <a id="18136" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18138" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
<a id="18140" href="TypeTopology.GenericConvergentSequence.html#18078" class="Function">not-finite-is-∞&#39;</a> <a id="18157" href="TypeTopology.GenericConvergentSequence.html#18157" class="Bound">fe</a> <a id="18160" class="Symbol">{</a><a id="18161" href="TypeTopology.GenericConvergentSequence.html#18161" class="Bound">u</a><a id="18162" class="Symbol">}</a> <a id="18164" href="TypeTopology.GenericConvergentSequence.html#18164" class="Bound">ν</a> <a id="18166" class="Symbol">=</a> <a id="18168" href="TypeTopology.GenericConvergentSequence.html#12333" class="Function">not-finite-is-∞</a> <a id="18184" href="TypeTopology.GenericConvergentSequence.html#18157" class="Bound">fe</a> <a id="18187" class="Symbol">(λ</a> <a id="18190" href="TypeTopology.GenericConvergentSequence.html#18190" class="Bound">n</a> <a id="18192" href="TypeTopology.GenericConvergentSequence.html#18192" class="Bound">e</a> <a id="18194" class="Symbol">→</a> <a id="18196" href="TypeTopology.GenericConvergentSequence.html#18164" class="Bound">ν</a> <a id="18198" class="Symbol">(</a><a id="18199" href="TypeTopology.GenericConvergentSequence.html#18190" class="Bound">n</a> <a id="18201" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18203" class="Symbol">(</a><a id="18204" href="TypeTopology.GenericConvergentSequence.html#18192" class="Bound">e</a> <a id="18206" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18208" class="Symbol">)))</a>

<a id="18213" class="Markup">\end{code}</a><a id="18223" class="Background">

Order on ℕ∞:

</a><a id="18239" class="Markup">\begin{code}</a>

<a id="_≼ℕ∞_"></a><a id="18253" href="TypeTopology.GenericConvergentSequence.html#18253" class="Function Operator">_≼ℕ∞_</a> <a id="18259" class="Symbol">:</a> <a id="18261" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="18264" class="Symbol">→</a> <a id="18266" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="18269" class="Symbol">→</a> <a id="18271" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="18274" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="18276" href="TypeTopology.GenericConvergentSequence.html#18276" class="Bound">u</a> <a id="18278" href="TypeTopology.GenericConvergentSequence.html#18253" class="Function Operator">≼ℕ∞</a> <a id="18282" href="TypeTopology.GenericConvergentSequence.html#18282" class="Bound">v</a> <a id="18284" class="Symbol">=</a> <a id="18286" class="Symbol">(</a><a id="18287" href="TypeTopology.GenericConvergentSequence.html#18287" class="Bound">n</a> <a id="18289" class="Symbol">:</a> <a id="18291" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="18292" class="Symbol">)</a> <a id="18294" class="Symbol">→</a> <a id="18296" href="TypeTopology.GenericConvergentSequence.html#18287" class="Bound">n</a> <a id="18298" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="18300" href="TypeTopology.GenericConvergentSequence.html#18276" class="Bound">u</a> <a id="18302" class="Symbol">→</a> <a id="18304" href="TypeTopology.GenericConvergentSequence.html#18287" class="Bound">n</a> <a id="18306" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="18308" href="TypeTopology.GenericConvergentSequence.html#18282" class="Bound">v</a>

<a id="18311" class="Keyword">instance</a>
 <a id="Curly-Order-ℕ∞-ℕ∞"></a><a id="18321" href="TypeTopology.GenericConvergentSequence.html#18321" class="Function">Curly-Order-ℕ∞-ℕ∞</a> <a id="18339" class="Symbol">:</a> <a id="18341" href="Notation.Order.html#1402" class="Record">Curly-Order</a> <a id="18353" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="18356" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
 <a id="18360" href="Notation.Order.html#1481" class="Field Operator">_≼_</a> <a id="18364" class="Symbol">{{</a><a id="18366" href="TypeTopology.GenericConvergentSequence.html#18321" class="Function">Curly-Order-ℕ∞-ℕ∞</a><a id="18383" class="Symbol">}}</a> <a id="18386" class="Symbol">=</a> <a id="18388" href="TypeTopology.GenericConvergentSequence.html#18253" class="Function Operator">_≼ℕ∞_</a>

<a id="≼-anti"></a><a id="18395" href="TypeTopology.GenericConvergentSequence.html#18395" class="Function">≼-anti</a> <a id="18402" class="Symbol">:</a> <a id="18404" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="18412" class="Symbol">→</a> <a id="18414" class="Symbol">(</a><a id="18415" href="TypeTopology.GenericConvergentSequence.html#18415" class="Bound">u</a> <a id="18417" href="TypeTopology.GenericConvergentSequence.html#18417" class="Bound">v</a> <a id="18419" class="Symbol">:</a> <a id="18421" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="18423" class="Symbol">)</a> <a id="18425" class="Symbol">→</a> <a id="18427" href="TypeTopology.GenericConvergentSequence.html#18415" class="Bound">u</a> <a id="18429" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="18431" href="TypeTopology.GenericConvergentSequence.html#18417" class="Bound">v</a> <a id="18433" class="Symbol">→</a> <a id="18435" href="TypeTopology.GenericConvergentSequence.html#18417" class="Bound">v</a> <a id="18437" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="18439" href="TypeTopology.GenericConvergentSequence.html#18415" class="Bound">u</a> <a id="18441" class="Symbol">→</a> <a id="18443" href="TypeTopology.GenericConvergentSequence.html#18415" class="Bound">u</a> <a id="18445" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18447" href="TypeTopology.GenericConvergentSequence.html#18417" class="Bound">v</a>
<a id="18449" href="TypeTopology.GenericConvergentSequence.html#18395" class="Function">≼-anti</a> <a id="18456" href="TypeTopology.GenericConvergentSequence.html#18456" class="Bound">fe</a> <a id="18459" href="TypeTopology.GenericConvergentSequence.html#18459" class="Bound">u</a> <a id="18461" href="TypeTopology.GenericConvergentSequence.html#18461" class="Bound">v</a> <a id="18463" href="TypeTopology.GenericConvergentSequence.html#18463" class="Bound">l</a> <a id="18465" href="TypeTopology.GenericConvergentSequence.html#18465" class="Bound">m</a> <a id="18467" class="Symbol">=</a> <a id="18469" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="18482" href="TypeTopology.GenericConvergentSequence.html#18456" class="Bound">fe</a> <a id="18485" href="TypeTopology.GenericConvergentSequence.html#18496" class="Function">γ</a>
 <a id="18488" class="Keyword">where</a>
  <a id="18496" href="TypeTopology.GenericConvergentSequence.html#18496" class="Function">γ</a> <a id="18498" class="Symbol">:</a> <a id="18500" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="18502" href="TypeTopology.GenericConvergentSequence.html#18459" class="Bound">u</a> <a id="18504" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18506" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="18508" href="TypeTopology.GenericConvergentSequence.html#18461" class="Bound">v</a>
  <a id="18512" href="TypeTopology.GenericConvergentSequence.html#18496" class="Function">γ</a> <a id="18514" class="Symbol">=</a> <a id="18516" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="18524" href="TypeTopology.GenericConvergentSequence.html#18456" class="Bound">fe</a> <a id="18527" class="Symbol">(λ</a> <a id="18530" href="TypeTopology.GenericConvergentSequence.html#18530" class="Bound">i</a> <a id="18532" class="Symbol">→</a> <a id="18534" href="MLTT.Two-Properties.html#8157" class="Function">≤₂-anti</a> <a id="18542" class="Symbol">(</a><a id="18543" href="MLTT.Two-Properties.html#5864" class="Function">≤₂-criterion</a> <a id="18556" class="Symbol">(</a><a id="18557" href="TypeTopology.GenericConvergentSequence.html#18463" class="Bound">l</a> <a id="18559" href="TypeTopology.GenericConvergentSequence.html#18530" class="Bound">i</a><a id="18560" class="Symbol">))</a> <a id="18563" class="Symbol">(</a><a id="18564" href="MLTT.Two-Properties.html#5864" class="Function">≤₂-criterion</a> <a id="18577" class="Symbol">(</a><a id="18578" href="TypeTopology.GenericConvergentSequence.html#18465" class="Bound">m</a> <a id="18580" href="TypeTopology.GenericConvergentSequence.html#18530" class="Bound">i</a><a id="18581" class="Symbol">)))</a>

<a id="∞-largest"></a><a id="18586" href="TypeTopology.GenericConvergentSequence.html#18586" class="Function">∞-largest</a> <a id="18596" class="Symbol">:</a> <a id="18598" class="Symbol">(</a><a id="18599" href="TypeTopology.GenericConvergentSequence.html#18599" class="Bound">u</a> <a id="18601" class="Symbol">:</a> <a id="18603" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="18605" class="Symbol">)</a> <a id="18607" class="Symbol">→</a> <a id="18609" href="TypeTopology.GenericConvergentSequence.html#18599" class="Bound">u</a> <a id="18611" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="18613" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
<a id="18615" href="TypeTopology.GenericConvergentSequence.html#18586" class="Function">∞-largest</a> <a id="18625" href="TypeTopology.GenericConvergentSequence.html#18625" class="Bound">u</a> <a id="18627" class="Symbol">=</a> <a id="18629" class="Symbol">λ</a> <a id="18631" href="TypeTopology.GenericConvergentSequence.html#18631" class="Bound">n</a> <a id="18633" href="TypeTopology.GenericConvergentSequence.html#18633" class="Bound">_</a> <a id="18635" class="Symbol">→</a> <a id="18637" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Zero-smallest"></a><a id="18643" href="TypeTopology.GenericConvergentSequence.html#18643" class="Function">Zero-smallest</a> <a id="18657" class="Symbol">:</a> <a id="18659" class="Symbol">(</a><a id="18660" href="TypeTopology.GenericConvergentSequence.html#18660" class="Bound">u</a> <a id="18662" class="Symbol">:</a> <a id="18664" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="18666" class="Symbol">)</a> <a id="18668" class="Symbol">→</a> <a id="18670" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="18675" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="18677" href="TypeTopology.GenericConvergentSequence.html#18660" class="Bound">u</a>
<a id="18679" href="TypeTopology.GenericConvergentSequence.html#18643" class="Function">Zero-smallest</a> <a id="18693" href="TypeTopology.GenericConvergentSequence.html#18693" class="Bound">u</a> <a id="18695" href="TypeTopology.GenericConvergentSequence.html#18695" class="Bound">n</a> <a id="18697" class="Symbol">=</a> <a id="18699" class="Symbol">λ</a> <a id="18701" class="Symbol">(</a><a id="18702" href="TypeTopology.GenericConvergentSequence.html#18702" class="Bound">p</a> <a id="18704" class="Symbol">:</a> <a id="18706" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="18708" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18710" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="18711" class="Symbol">)</a> <a id="18713" class="Symbol">→</a> <a id="18715" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="18732" href="TypeTopology.GenericConvergentSequence.html#18702" class="Bound">p</a>

<a id="Succ-not-≼-Zero"></a><a id="18735" href="TypeTopology.GenericConvergentSequence.html#18735" class="Function">Succ-not-≼-Zero</a> <a id="18751" class="Symbol">:</a> <a id="18753" class="Symbol">(</a><a id="18754" href="TypeTopology.GenericConvergentSequence.html#18754" class="Bound">u</a> <a id="18756" class="Symbol">:</a> <a id="18758" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="18760" class="Symbol">)</a> <a id="18762" class="Symbol">→</a> <a id="18764" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18766" class="Symbol">(</a><a id="18767" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="18772" href="TypeTopology.GenericConvergentSequence.html#18754" class="Bound">u</a> <a id="18774" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="18776" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="18780" class="Symbol">)</a>
<a id="18782" href="TypeTopology.GenericConvergentSequence.html#18735" class="Function">Succ-not-≼-Zero</a> <a id="18798" href="TypeTopology.GenericConvergentSequence.html#18798" class="Bound">u</a> <a id="18800" href="TypeTopology.GenericConvergentSequence.html#18800" class="Bound">l</a> <a id="18802" class="Symbol">=</a> <a id="18804" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a> <a id="18820" class="Symbol">(</a><a id="18821" href="TypeTopology.GenericConvergentSequence.html#18800" class="Bound">l</a> <a id="18823" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="18828" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="18832" class="Symbol">)</a>

<a id="Succ-monotone"></a><a id="18835" href="TypeTopology.GenericConvergentSequence.html#18835" class="Function">Succ-monotone</a> <a id="18849" class="Symbol">:</a> <a id="18851" class="Symbol">(</a><a id="18852" href="TypeTopology.GenericConvergentSequence.html#18852" class="Bound">u</a> <a id="18854" href="TypeTopology.GenericConvergentSequence.html#18854" class="Bound">v</a> <a id="18856" class="Symbol">:</a> <a id="18858" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="18860" class="Symbol">)</a> <a id="18862" class="Symbol">→</a> <a id="18864" href="TypeTopology.GenericConvergentSequence.html#18852" class="Bound">u</a> <a id="18866" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="18868" href="TypeTopology.GenericConvergentSequence.html#18854" class="Bound">v</a> <a id="18870" class="Symbol">→</a> <a id="18872" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="18877" href="TypeTopology.GenericConvergentSequence.html#18852" class="Bound">u</a> <a id="18879" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="18881" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="18886" href="TypeTopology.GenericConvergentSequence.html#18854" class="Bound">v</a>
<a id="18888" href="TypeTopology.GenericConvergentSequence.html#18835" class="Function">Succ-monotone</a> <a id="18902" href="TypeTopology.GenericConvergentSequence.html#18902" class="Bound">u</a> <a id="18904" href="TypeTopology.GenericConvergentSequence.html#18904" class="Bound">v</a> <a id="18906" href="TypeTopology.GenericConvergentSequence.html#18906" class="Bound">l</a> <a id="18908" class="Number">0</a>        <a id="18917" href="TypeTopology.GenericConvergentSequence.html#18917" class="Bound">p</a> <a id="18919" class="Symbol">=</a> <a id="18921" href="TypeTopology.GenericConvergentSequence.html#18917" class="Bound">p</a>
<a id="18923" href="TypeTopology.GenericConvergentSequence.html#18835" class="Function">Succ-monotone</a> <a id="18937" href="TypeTopology.GenericConvergentSequence.html#18937" class="Bound">u</a> <a id="18939" href="TypeTopology.GenericConvergentSequence.html#18939" class="Bound">v</a> <a id="18941" href="TypeTopology.GenericConvergentSequence.html#18941" class="Bound">l</a> <a id="18943" class="Symbol">(</a><a id="18944" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="18949" href="TypeTopology.GenericConvergentSequence.html#18949" class="Bound">n</a><a id="18950" class="Symbol">)</a> <a id="18952" href="TypeTopology.GenericConvergentSequence.html#18952" class="Bound">p</a> <a id="18954" class="Symbol">=</a> <a id="18956" href="TypeTopology.GenericConvergentSequence.html#18941" class="Bound">l</a> <a id="18958" href="TypeTopology.GenericConvergentSequence.html#18949" class="Bound">n</a> <a id="18960" href="TypeTopology.GenericConvergentSequence.html#18952" class="Bound">p</a>

<a id="Succ-loc"></a><a id="18963" href="TypeTopology.GenericConvergentSequence.html#18963" class="Function">Succ-loc</a> <a id="18972" class="Symbol">:</a> <a id="18974" class="Symbol">(</a><a id="18975" href="TypeTopology.GenericConvergentSequence.html#18975" class="Bound">u</a> <a id="18977" href="TypeTopology.GenericConvergentSequence.html#18977" class="Bound">v</a> <a id="18979" class="Symbol">:</a> <a id="18981" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="18983" class="Symbol">)</a> <a id="18985" class="Symbol">→</a> <a id="18987" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="18992" href="TypeTopology.GenericConvergentSequence.html#18975" class="Bound">u</a> <a id="18994" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="18996" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="19001" href="TypeTopology.GenericConvergentSequence.html#18977" class="Bound">v</a> <a id="19003" class="Symbol">→</a> <a id="19005" href="TypeTopology.GenericConvergentSequence.html#18975" class="Bound">u</a> <a id="19007" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="19009" href="TypeTopology.GenericConvergentSequence.html#18977" class="Bound">v</a>
<a id="19011" href="TypeTopology.GenericConvergentSequence.html#18963" class="Function">Succ-loc</a> <a id="19020" href="TypeTopology.GenericConvergentSequence.html#19020" class="Bound">u</a> <a id="19022" href="TypeTopology.GenericConvergentSequence.html#19022" class="Bound">v</a> <a id="19024" href="TypeTopology.GenericConvergentSequence.html#19024" class="Bound">l</a> <a id="19026" href="TypeTopology.GenericConvergentSequence.html#19026" class="Bound">n</a> <a id="19028" class="Symbol">=</a> <a id="19030" href="TypeTopology.GenericConvergentSequence.html#19024" class="Bound">l</a> <a id="19032" class="Symbol">(</a><a id="19033" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="19038" href="TypeTopology.GenericConvergentSequence.html#19026" class="Bound">n</a><a id="19039" class="Symbol">)</a>

<a id="above-Succ-is-positive"></a><a id="19042" href="TypeTopology.GenericConvergentSequence.html#19042" class="Function">above-Succ-is-positive</a> <a id="19065" class="Symbol">:</a> <a id="19067" class="Symbol">(</a><a id="19068" href="TypeTopology.GenericConvergentSequence.html#19068" class="Bound">u</a> <a id="19070" href="TypeTopology.GenericConvergentSequence.html#19070" class="Bound">v</a> <a id="19072" class="Symbol">:</a> <a id="19074" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="19076" class="Symbol">)</a> <a id="19078" class="Symbol">→</a> <a id="19080" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="19085" href="TypeTopology.GenericConvergentSequence.html#19068" class="Bound">u</a> <a id="19087" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="19089" href="TypeTopology.GenericConvergentSequence.html#19070" class="Bound">v</a> <a id="19091" class="Symbol">→</a> <a id="19093" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="19105" href="TypeTopology.GenericConvergentSequence.html#19070" class="Bound">v</a>
<a id="19107" href="TypeTopology.GenericConvergentSequence.html#19042" class="Function">above-Succ-is-positive</a> <a id="19130" href="TypeTopology.GenericConvergentSequence.html#19130" class="Bound">u</a> <a id="19132" href="TypeTopology.GenericConvergentSequence.html#19132" class="Bound">v</a> <a id="19134" href="TypeTopology.GenericConvergentSequence.html#19134" class="Bound">l</a> <a id="19136" class="Symbol">=</a> <a id="19138" href="TypeTopology.GenericConvergentSequence.html#19134" class="Bound">l</a> <a id="19140" class="Number">0</a> <a id="19142" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="≼-unfold-Succ"></a><a id="19148" href="TypeTopology.GenericConvergentSequence.html#19148" class="Function">≼-unfold-Succ</a> <a id="19162" class="Symbol">:</a> <a id="19164" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="19172" class="Symbol">→</a> <a id="19174" class="Symbol">(</a><a id="19175" href="TypeTopology.GenericConvergentSequence.html#19175" class="Bound">u</a> <a id="19177" href="TypeTopology.GenericConvergentSequence.html#19177" class="Bound">v</a> <a id="19179" class="Symbol">:</a> <a id="19181" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="19183" class="Symbol">)</a> <a id="19185" class="Symbol">→</a> <a id="19187" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="19192" href="TypeTopology.GenericConvergentSequence.html#19175" class="Bound">u</a> <a id="19194" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="19196" href="TypeTopology.GenericConvergentSequence.html#19177" class="Bound">v</a> <a id="19198" class="Symbol">→</a> <a id="19200" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="19205" href="TypeTopology.GenericConvergentSequence.html#19175" class="Bound">u</a> <a id="19207" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="19209" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="19214" class="Symbol">(</a><a id="19215" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="19220" href="TypeTopology.GenericConvergentSequence.html#19177" class="Bound">v</a><a id="19221" class="Symbol">)</a>
<a id="19223" href="TypeTopology.GenericConvergentSequence.html#19148" class="Function">≼-unfold-Succ</a> <a id="19237" href="TypeTopology.GenericConvergentSequence.html#19237" class="Bound">fe</a> <a id="19240" href="TypeTopology.GenericConvergentSequence.html#19240" class="Bound">u</a> <a id="19242" href="TypeTopology.GenericConvergentSequence.html#19242" class="Bound">v</a> <a id="19244" href="TypeTopology.GenericConvergentSequence.html#19244" class="Bound">l</a> <a id="19246" class="Symbol">=</a> <a id="19248" href="MLTT.Id.html#734" class="Function">transport</a> <a id="19258" class="Symbol">(λ</a> <a id="19261" href="TypeTopology.GenericConvergentSequence.html#19261" class="Bound">-</a> <a id="19263" class="Symbol">→</a> <a id="19265" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="19270" href="TypeTopology.GenericConvergentSequence.html#19240" class="Bound">u</a> <a id="19272" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="19274" href="TypeTopology.GenericConvergentSequence.html#19261" class="Bound">-</a><a id="19275" class="Symbol">)</a>
                          <a id="19303" class="Symbol">(</a><a id="19304" href="TypeTopology.GenericConvergentSequence.html#9706" class="Function">positive-equal-Succ</a> <a id="19324" href="TypeTopology.GenericConvergentSequence.html#19237" class="Bound">fe</a> <a id="19327" class="Symbol">{</a><a id="19328" href="TypeTopology.GenericConvergentSequence.html#19242" class="Bound">v</a><a id="19329" class="Symbol">}</a>
                            <a id="19359" class="Symbol">(</a><a id="19360" href="TypeTopology.GenericConvergentSequence.html#19042" class="Function">above-Succ-is-positive</a> <a id="19383" href="TypeTopology.GenericConvergentSequence.html#19240" class="Bound">u</a> <a id="19385" href="TypeTopology.GenericConvergentSequence.html#19242" class="Bound">v</a> <a id="19387" href="TypeTopology.GenericConvergentSequence.html#19244" class="Bound">l</a><a id="19388" class="Symbol">))</a> <a id="19391" href="TypeTopology.GenericConvergentSequence.html#19244" class="Bound">l</a>

<a id="≼-unfold"></a><a id="19394" href="TypeTopology.GenericConvergentSequence.html#19394" class="Function">≼-unfold</a> <a id="19403" class="Symbol">:</a> <a id="19405" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="19413" class="Symbol">→</a> <a id="19415" class="Symbol">(</a><a id="19416" href="TypeTopology.GenericConvergentSequence.html#19416" class="Bound">u</a> <a id="19418" href="TypeTopology.GenericConvergentSequence.html#19418" class="Bound">v</a> <a id="19420" class="Symbol">:</a> <a id="19422" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="19424" class="Symbol">)</a>
         <a id="19435" class="Symbol">→</a> <a id="19437" href="TypeTopology.GenericConvergentSequence.html#19416" class="Bound">u</a> <a id="19439" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="19441" href="TypeTopology.GenericConvergentSequence.html#19418" class="Bound">v</a>
         <a id="19452" class="Symbol">→</a> <a id="19454" class="Symbol">(</a><a id="19455" href="TypeTopology.GenericConvergentSequence.html#19416" class="Bound">u</a> <a id="19457" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19459" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="19463" class="Symbol">)</a>
         <a id="19474" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19476" class="Symbol">(</a><a id="19477" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19479" href="TypeTopology.GenericConvergentSequence.html#19479" class="Bound">w</a> <a id="19481" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19483" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="19486" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19488" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19490" href="TypeTopology.GenericConvergentSequence.html#19490" class="Bound">t</a> <a id="19492" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19494" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="19497" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19499" class="Symbol">(</a><a id="19500" href="TypeTopology.GenericConvergentSequence.html#19416" class="Bound">u</a> <a id="19502" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19504" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="19509" href="TypeTopology.GenericConvergentSequence.html#19479" class="Bound">w</a><a id="19510" class="Symbol">)</a> <a id="19512" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19514" class="Symbol">(</a><a id="19515" href="TypeTopology.GenericConvergentSequence.html#19418" class="Bound">v</a> <a id="19517" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19519" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="19524" href="TypeTopology.GenericConvergentSequence.html#19490" class="Bound">t</a><a id="19525" class="Symbol">)</a> <a id="19527" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19529" class="Symbol">(</a><a id="19530" href="TypeTopology.GenericConvergentSequence.html#19479" class="Bound">w</a> <a id="19532" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="19534" href="TypeTopology.GenericConvergentSequence.html#19490" class="Bound">t</a><a id="19535" class="Symbol">))</a>
<a id="19538" href="TypeTopology.GenericConvergentSequence.html#19394" class="Function">≼-unfold</a> <a id="19547" href="TypeTopology.GenericConvergentSequence.html#19547" class="Bound">fe</a> <a id="19550" href="TypeTopology.GenericConvergentSequence.html#19550" class="Bound">u</a> <a id="19552" href="TypeTopology.GenericConvergentSequence.html#19552" class="Bound">v</a> <a id="19554" href="TypeTopology.GenericConvergentSequence.html#19554" class="Bound">l</a> <a id="19556" class="Symbol">=</a> <a id="19558" href="TypeTopology.GenericConvergentSequence.html#19603" class="Function">φ</a> <a id="19560" class="Symbol">(</a><a id="19561" href="TypeTopology.GenericConvergentSequence.html#10174" class="Function">Zero+Succ</a> <a id="19571" href="TypeTopology.GenericConvergentSequence.html#19547" class="Bound">fe</a> <a id="19574" href="TypeTopology.GenericConvergentSequence.html#19550" class="Bound">u</a><a id="19575" class="Symbol">)</a> <a id="19577" class="Symbol">(</a><a id="19578" href="TypeTopology.GenericConvergentSequence.html#10174" class="Function">Zero+Succ</a> <a id="19588" href="TypeTopology.GenericConvergentSequence.html#19547" class="Bound">fe</a> <a id="19591" href="TypeTopology.GenericConvergentSequence.html#19552" class="Bound">v</a><a id="19592" class="Symbol">)</a>
 <a id="19595" class="Keyword">where</a>
  <a id="19603" href="TypeTopology.GenericConvergentSequence.html#19603" class="Function">φ</a> <a id="19605" class="Symbol">:</a> <a id="19607" class="Symbol">(</a><a id="19608" href="TypeTopology.GenericConvergentSequence.html#19550" class="Bound">u</a> <a id="19610" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19612" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="19616" class="Symbol">)</a> <a id="19618" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19620" href="TypeTopology.GenericConvergentSequence.html#10119" class="Function">is-Succ</a> <a id="19628" href="TypeTopology.GenericConvergentSequence.html#19550" class="Bound">u</a> <a id="19630" class="Symbol">→</a> <a id="19632" class="Symbol">(</a><a id="19633" href="TypeTopology.GenericConvergentSequence.html#19552" class="Bound">v</a> <a id="19635" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19637" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="19641" class="Symbol">)</a> <a id="19643" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19645" href="TypeTopology.GenericConvergentSequence.html#10119" class="Function">is-Succ</a> <a id="19653" href="TypeTopology.GenericConvergentSequence.html#19552" class="Bound">v</a> <a id="19655" class="Symbol">→</a> <a id="19657" class="Symbol">_</a>
  <a id="19661" href="TypeTopology.GenericConvergentSequence.html#19603" class="Function">φ</a> <a id="19663" class="Symbol">(</a><a id="19664" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19668" href="TypeTopology.GenericConvergentSequence.html#19668" class="Bound">p</a><a id="19669" class="Symbol">)</a>          <a id="19680" class="Symbol">_</a>                <a id="19697" class="Symbol">=</a> <a id="19699" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19703" href="TypeTopology.GenericConvergentSequence.html#19668" class="Bound">p</a>
  <a id="19707" href="TypeTopology.GenericConvergentSequence.html#19603" class="Function">φ</a> <a id="19709" class="Symbol">(</a><a id="19710" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19714" class="Symbol">(</a><a id="19715" href="TypeTopology.GenericConvergentSequence.html#19715" class="Bound">w</a> <a id="19717" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19719" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="19723" class="Symbol">))</a> <a id="19726" class="Symbol">(</a><a id="19727" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19731" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="19735" class="Symbol">)</a>       <a id="19743" class="Symbol">=</a> <a id="19745" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19752" class="Symbol">(</a><a id="19753" href="TypeTopology.GenericConvergentSequence.html#18735" class="Function">Succ-not-≼-Zero</a> <a id="19769" href="TypeTopology.GenericConvergentSequence.html#19715" class="Bound">w</a> <a id="19771" href="TypeTopology.GenericConvergentSequence.html#19554" class="Bound">l</a><a id="19772" class="Symbol">)</a>
  <a id="19776" href="TypeTopology.GenericConvergentSequence.html#19603" class="Function">φ</a> <a id="19778" class="Symbol">(</a><a id="19779" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19783" class="Symbol">(</a><a id="19784" href="TypeTopology.GenericConvergentSequence.html#19784" class="Bound">w</a> <a id="19786" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19788" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="19792" class="Symbol">))</a> <a id="19795" class="Symbol">(</a><a id="19796" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19800" class="Symbol">(</a><a id="19801" href="TypeTopology.GenericConvergentSequence.html#19801" class="Bound">t</a> <a id="19803" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19805" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="19809" class="Symbol">))</a> <a id="19812" class="Symbol">=</a> <a id="19814" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19818" class="Symbol">(</a><a id="19819" href="TypeTopology.GenericConvergentSequence.html#19784" class="Bound">w</a> <a id="19821" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19823" href="TypeTopology.GenericConvergentSequence.html#19801" class="Bound">t</a> <a id="19825" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19827" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="19832" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19834" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="19839" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19841" href="TypeTopology.GenericConvergentSequence.html#18963" class="Function">Succ-loc</a> <a id="19850" href="TypeTopology.GenericConvergentSequence.html#19784" class="Bound">w</a> <a id="19852" href="TypeTopology.GenericConvergentSequence.html#19801" class="Bound">t</a> <a id="19854" href="TypeTopology.GenericConvergentSequence.html#19554" class="Bound">l</a><a id="19855" class="Symbol">)</a>

<a id="≼-fold"></a><a id="19858" href="TypeTopology.GenericConvergentSequence.html#19858" class="Function">≼-fold</a> <a id="19865" class="Symbol">:</a> <a id="19867" class="Symbol">(</a><a id="19868" href="TypeTopology.GenericConvergentSequence.html#19868" class="Bound">u</a> <a id="19870" href="TypeTopology.GenericConvergentSequence.html#19870" class="Bound">v</a> <a id="19872" class="Symbol">:</a> <a id="19874" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="19876" class="Symbol">)</a>
       <a id="19885" class="Symbol">→</a> <a id="19887" class="Symbol">((</a><a id="19889" href="TypeTopology.GenericConvergentSequence.html#19868" class="Bound">u</a> <a id="19891" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19893" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a><a id="19897" class="Symbol">)</a>
       <a id="19906" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19908" class="Symbol">(</a><a id="19909" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19911" href="TypeTopology.GenericConvergentSequence.html#19911" class="Bound">w</a> <a id="19913" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19915" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="19918" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19920" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19922" href="TypeTopology.GenericConvergentSequence.html#19922" class="Bound">t</a> <a id="19924" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19926" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="19929" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19931" class="Symbol">(</a><a id="19932" href="TypeTopology.GenericConvergentSequence.html#19868" class="Bound">u</a> <a id="19934" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19936" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="19941" href="TypeTopology.GenericConvergentSequence.html#19911" class="Bound">w</a><a id="19942" class="Symbol">)</a> <a id="19944" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19946" class="Symbol">(</a><a id="19947" href="TypeTopology.GenericConvergentSequence.html#19870" class="Bound">v</a> <a id="19949" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19951" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="19956" href="TypeTopology.GenericConvergentSequence.html#19922" class="Bound">t</a><a id="19957" class="Symbol">)</a> <a id="19959" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19961" class="Symbol">(</a><a id="19962" href="TypeTopology.GenericConvergentSequence.html#19911" class="Bound">w</a> <a id="19964" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="19966" href="TypeTopology.GenericConvergentSequence.html#19922" class="Bound">t</a><a id="19967" class="Symbol">)))</a>
       <a id="19978" class="Symbol">→</a> <a id="19980" href="TypeTopology.GenericConvergentSequence.html#19868" class="Bound">u</a> <a id="19982" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="19984" href="TypeTopology.GenericConvergentSequence.html#19870" class="Bound">v</a>
<a id="19986" href="TypeTopology.GenericConvergentSequence.html#19858" class="Function">≼-fold</a> <a id="19993" href="TypeTopology.GenericConvergentSequence.html#19993" class="Bound">Zero</a>      <a id="20003" href="TypeTopology.GenericConvergentSequence.html#20003" class="Bound">v</a>         <a id="20013" class="Symbol">(</a><a id="20014" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20018" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="20022" class="Symbol">)</a>                      <a id="20045" class="Symbol">=</a> <a id="20047" href="TypeTopology.GenericConvergentSequence.html#18643" class="Function">Zero-smallest</a> <a id="20061" href="TypeTopology.GenericConvergentSequence.html#20003" class="Bound">v</a>
<a id="20063" href="TypeTopology.GenericConvergentSequence.html#19858" class="Function">≼-fold</a> <a id="20070" class="DottedPattern Symbol">.(</a><a id="20072" href="TypeTopology.GenericConvergentSequence.html#4662" class="DottedPattern Function">Succ</a> <a id="20077" href="TypeTopology.GenericConvergentSequence.html#20096" class="DottedPattern Bound">w</a><a id="20078" class="DottedPattern Symbol">)</a> <a id="20080" class="DottedPattern Symbol">.(</a><a id="20082" href="TypeTopology.GenericConvergentSequence.html#4662" class="DottedPattern Function">Succ</a> <a id="20087" href="TypeTopology.GenericConvergentSequence.html#20100" class="DottedPattern Bound">t</a><a id="20088" class="DottedPattern Symbol">)</a> <a id="20090" class="Symbol">(</a><a id="20091" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20095" class="Symbol">(</a><a id="20096" href="TypeTopology.GenericConvergentSequence.html#20096" class="Bound">w</a> <a id="20098" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20100" href="TypeTopology.GenericConvergentSequence.html#20100" class="Bound">t</a> <a id="20102" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20104" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20109" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20111" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20116" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20118" href="TypeTopology.GenericConvergentSequence.html#20118" class="Bound">l</a><a id="20119" class="Symbol">))</a> <a id="20122" class="Symbol">=</a> <a id="20124" href="TypeTopology.GenericConvergentSequence.html#18835" class="Function">Succ-monotone</a> <a id="20138" href="TypeTopology.GenericConvergentSequence.html#20096" class="Bound">w</a> <a id="20140" href="TypeTopology.GenericConvergentSequence.html#20100" class="Bound">t</a> <a id="20142" href="TypeTopology.GenericConvergentSequence.html#20118" class="Bound">l</a>

<a id="max"></a><a id="20145" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="20149" class="Symbol">:</a> <a id="20151" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="20154" class="Symbol">→</a> <a id="20156" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="20159" class="Symbol">→</a> <a id="20161" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="20164" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="20168" class="Symbol">(</a><a id="20169" href="TypeTopology.GenericConvergentSequence.html#20169" class="Bound">α</a> <a id="20171" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20173" href="TypeTopology.GenericConvergentSequence.html#20173" class="Bound">r</a><a id="20174" class="Symbol">)</a> <a id="20176" class="Symbol">(</a><a id="20177" href="TypeTopology.GenericConvergentSequence.html#20177" class="Bound">β</a> <a id="20179" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20181" href="TypeTopology.GenericConvergentSequence.html#20181" class="Bound">s</a><a id="20182" class="Symbol">)</a> <a id="20184" class="Symbol">=</a> <a id="20186" class="Symbol">(λ</a> <a id="20189" href="TypeTopology.GenericConvergentSequence.html#20189" class="Bound">i</a> <a id="20191" class="Symbol">→</a> <a id="20193" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="20198" class="Symbol">(</a><a id="20199" href="TypeTopology.GenericConvergentSequence.html#20169" class="Bound">α</a> <a id="20201" href="TypeTopology.GenericConvergentSequence.html#20189" class="Bound">i</a><a id="20202" class="Symbol">)</a> <a id="20204" class="Symbol">(</a><a id="20205" href="TypeTopology.GenericConvergentSequence.html#20177" class="Bound">β</a> <a id="20207" href="TypeTopology.GenericConvergentSequence.html#20189" class="Bound">i</a><a id="20208" class="Symbol">))</a> <a id="20211" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20213" href="TypeTopology.GenericConvergentSequence.html#20224" class="Function">t</a>
 <a id="20216" class="Keyword">where</a>
  <a id="20224" href="TypeTopology.GenericConvergentSequence.html#20224" class="Function">t</a> <a id="20226" class="Symbol">:</a> <a id="20228" href="TypeTopology.GenericConvergentSequence.html#1108" class="Function">is-decreasing</a> <a id="20242" class="Symbol">(λ</a> <a id="20245" href="TypeTopology.GenericConvergentSequence.html#20245" class="Bound">i</a> <a id="20247" class="Symbol">→</a> <a id="20249" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="20254" class="Symbol">(</a><a id="20255" href="TypeTopology.GenericConvergentSequence.html#20169" class="Bound">α</a> <a id="20257" href="TypeTopology.GenericConvergentSequence.html#20245" class="Bound">i</a><a id="20258" class="Symbol">)</a> <a id="20260" class="Symbol">(</a><a id="20261" href="TypeTopology.GenericConvergentSequence.html#20177" class="Bound">β</a> <a id="20263" href="TypeTopology.GenericConvergentSequence.html#20245" class="Bound">i</a><a id="20264" class="Symbol">))</a>
  <a id="20269" href="TypeTopology.GenericConvergentSequence.html#20224" class="Function">t</a> <a id="20271" href="TypeTopology.GenericConvergentSequence.html#20271" class="Bound">i</a> <a id="20273" class="Symbol">=</a> <a id="20275" href="MLTT.Two-Properties.html#11422" class="Function">max𝟚-preserves-≤</a> <a id="20292" class="Symbol">(</a><a id="20293" href="TypeTopology.GenericConvergentSequence.html#20173" class="Bound">r</a> <a id="20295" href="TypeTopology.GenericConvergentSequence.html#20271" class="Bound">i</a><a id="20296" class="Symbol">)</a> <a id="20298" class="Symbol">(</a><a id="20299" href="TypeTopology.GenericConvergentSequence.html#20181" class="Bound">s</a> <a id="20301" href="TypeTopology.GenericConvergentSequence.html#20271" class="Bound">i</a><a id="20302" class="Symbol">)</a>

<a id="max-comm"></a><a id="20305" href="TypeTopology.GenericConvergentSequence.html#20305" class="Function">max-comm</a> <a id="20314" class="Symbol">:</a> <a id="20316" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="20324" class="Symbol">→</a> <a id="20326" class="Symbol">(</a><a id="20327" href="TypeTopology.GenericConvergentSequence.html#20327" class="Bound">u</a> <a id="20329" href="TypeTopology.GenericConvergentSequence.html#20329" class="Bound">v</a> <a id="20331" class="Symbol">:</a> <a id="20333" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="20335" class="Symbol">)</a> <a id="20337" class="Symbol">→</a> <a id="20339" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="20343" href="TypeTopology.GenericConvergentSequence.html#20327" class="Bound">u</a> <a id="20345" href="TypeTopology.GenericConvergentSequence.html#20329" class="Bound">v</a> <a id="20347" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20349" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="20353" href="TypeTopology.GenericConvergentSequence.html#20329" class="Bound">v</a> <a id="20355" href="TypeTopology.GenericConvergentSequence.html#20327" class="Bound">u</a>
<a id="20357" href="TypeTopology.GenericConvergentSequence.html#20305" class="Function">max-comm</a> <a id="20366" href="TypeTopology.GenericConvergentSequence.html#20366" class="Bound">fe</a> <a id="20369" href="TypeTopology.GenericConvergentSequence.html#20369" class="Bound">u</a> <a id="20371" href="TypeTopology.GenericConvergentSequence.html#20371" class="Bound">v</a> <a id="20373" class="Symbol">=</a> <a id="20375" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="20388" href="TypeTopology.GenericConvergentSequence.html#20366" class="Bound">fe</a> <a id="20391" class="Symbol">(</a><a id="20392" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="20400" href="TypeTopology.GenericConvergentSequence.html#20366" class="Bound">fe</a> <a id="20403" class="Symbol">(λ</a> <a id="20406" href="TypeTopology.GenericConvergentSequence.html#20406" class="Bound">i</a> <a id="20408" class="Symbol">→</a> <a id="20410" href="MLTT.Two-Properties.html#10268" class="Function">max𝟚-comm</a> <a id="20420" class="Symbol">(</a><a id="20421" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="20423" href="TypeTopology.GenericConvergentSequence.html#20369" class="Bound">u</a> <a id="20425" href="TypeTopology.GenericConvergentSequence.html#20406" class="Bound">i</a><a id="20426" class="Symbol">)</a> <a id="20428" class="Symbol">(</a><a id="20429" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="20431" href="TypeTopology.GenericConvergentSequence.html#20371" class="Bound">v</a> <a id="20433" href="TypeTopology.GenericConvergentSequence.html#20406" class="Bound">i</a><a id="20434" class="Symbol">)))</a>

<a id="max0-property"></a><a id="20439" href="TypeTopology.GenericConvergentSequence.html#20439" class="Function">max0-property</a> <a id="20453" class="Symbol">:</a> <a id="20455" class="Symbol">(</a><a id="20456" href="TypeTopology.GenericConvergentSequence.html#20456" class="Bound">u</a> <a id="20458" class="Symbol">:</a> <a id="20460" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="20462" class="Symbol">)</a> <a id="20464" class="Symbol">→</a> <a id="20466" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="20470" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="20475" href="TypeTopology.GenericConvergentSequence.html#20456" class="Bound">u</a> <a id="20477" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20479" href="TypeTopology.GenericConvergentSequence.html#20456" class="Bound">u</a>
<a id="20481" href="TypeTopology.GenericConvergentSequence.html#20439" class="Function">max0-property</a> <a id="20495" href="TypeTopology.GenericConvergentSequence.html#20495" class="Bound">u</a> <a id="20497" class="Symbol">=</a> <a id="20499" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="max0-property&#39;"></a><a id="20505" href="TypeTopology.GenericConvergentSequence.html#20505" class="Function">max0-property&#39;</a> <a id="20520" class="Symbol">:</a> <a id="20522" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="20530" class="Symbol">→</a> <a id="20532" class="Symbol">(</a><a id="20533" href="TypeTopology.GenericConvergentSequence.html#20533" class="Bound">u</a> <a id="20535" class="Symbol">:</a> <a id="20537" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="20539" class="Symbol">)</a> <a id="20541" class="Symbol">→</a> <a id="20543" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="20547" href="TypeTopology.GenericConvergentSequence.html#20533" class="Bound">u</a> <a id="20549" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="20554" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20556" href="TypeTopology.GenericConvergentSequence.html#20533" class="Bound">u</a>
<a id="20558" href="TypeTopology.GenericConvergentSequence.html#20505" class="Function">max0-property&#39;</a> <a id="20573" href="TypeTopology.GenericConvergentSequence.html#20573" class="Bound">fe</a> <a id="20576" href="TypeTopology.GenericConvergentSequence.html#20576" class="Bound">u</a> <a id="20578" class="Symbol">=</a> <a id="20580" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="20584" href="TypeTopology.GenericConvergentSequence.html#20576" class="Bound">u</a> <a id="20586" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="20591" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20594" href="TypeTopology.GenericConvergentSequence.html#20305" class="Function">max-comm</a> <a id="20603" href="TypeTopology.GenericConvergentSequence.html#20573" class="Bound">fe</a> <a id="20606" href="TypeTopology.GenericConvergentSequence.html#20576" class="Bound">u</a> <a id="20608" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="20613" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                      <a id="20637" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="20641" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="20646" href="TypeTopology.GenericConvergentSequence.html#20576" class="Bound">u</a> <a id="20648" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20651" href="TypeTopology.GenericConvergentSequence.html#20439" class="Function">max0-property</a> <a id="20665" href="TypeTopology.GenericConvergentSequence.html#20576" class="Bound">u</a> <a id="20667" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                      <a id="20691" href="TypeTopology.GenericConvergentSequence.html#20576" class="Bound">u</a>       <a id="20699" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="max∞-property"></a><a id="20702" href="TypeTopology.GenericConvergentSequence.html#20702" class="Function">max∞-property</a> <a id="20716" class="Symbol">:</a> <a id="20718" class="Symbol">(</a><a id="20719" href="TypeTopology.GenericConvergentSequence.html#20719" class="Bound">u</a> <a id="20721" class="Symbol">:</a> <a id="20723" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="20725" class="Symbol">)</a> <a id="20727" class="Symbol">→</a> <a id="20729" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="20733" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="20735" href="TypeTopology.GenericConvergentSequence.html#20719" class="Bound">u</a> <a id="20737" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20739" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
<a id="20741" href="TypeTopology.GenericConvergentSequence.html#20702" class="Function">max∞-property</a> <a id="20755" href="TypeTopology.GenericConvergentSequence.html#20755" class="Bound">u</a> <a id="20757" class="Symbol">=</a> <a id="20759" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="max∞-property&#39;"></a><a id="20765" href="TypeTopology.GenericConvergentSequence.html#20765" class="Function">max∞-property&#39;</a> <a id="20780" class="Symbol">:</a> <a id="20782" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="20790" class="Symbol">→</a> <a id="20792" class="Symbol">(</a><a id="20793" href="TypeTopology.GenericConvergentSequence.html#20793" class="Bound">u</a> <a id="20795" class="Symbol">:</a> <a id="20797" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="20799" class="Symbol">)</a> <a id="20801" class="Symbol">→</a> <a id="20803" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="20807" href="TypeTopology.GenericConvergentSequence.html#20793" class="Bound">u</a> <a id="20809" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="20811" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20813" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
<a id="20815" href="TypeTopology.GenericConvergentSequence.html#20765" class="Function">max∞-property&#39;</a> <a id="20830" href="TypeTopology.GenericConvergentSequence.html#20830" class="Bound">fe</a> <a id="20833" href="TypeTopology.GenericConvergentSequence.html#20833" class="Bound">u</a> <a id="20835" class="Symbol">=</a> <a id="20837" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="20841" href="TypeTopology.GenericConvergentSequence.html#20833" class="Bound">u</a> <a id="20843" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="20845" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20848" href="TypeTopology.GenericConvergentSequence.html#20305" class="Function">max-comm</a> <a id="20857" href="TypeTopology.GenericConvergentSequence.html#20830" class="Bound">fe</a> <a id="20860" href="TypeTopology.GenericConvergentSequence.html#20833" class="Bound">u</a> <a id="20862" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="20864" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                      <a id="20888" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="20892" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="20894" href="TypeTopology.GenericConvergentSequence.html#20833" class="Bound">u</a> <a id="20896" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20899" href="TypeTopology.GenericConvergentSequence.html#20702" class="Function">max∞-property</a> <a id="20913" href="TypeTopology.GenericConvergentSequence.html#20833" class="Bound">u</a> <a id="20915" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                      <a id="20939" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>       <a id="20947" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="20950" class="Keyword">open</a> <a id="20955" class="Keyword">import</a> <a id="20962" href="Naturals.Order.html" class="Module">Naturals.Order</a> <a id="20977" class="Keyword">renaming</a> <a id="20986" class="Symbol">(</a><a id="20987" href="Naturals.Order.html#10534" class="Function">max</a> <a id="20991" class="Symbol">to</a> <a id="20994" class="Function">maxℕ</a> <a id="20999" class="Symbol">;</a> <a id="21001" href="Naturals.Order.html#10647" class="Function">max-idemp</a> <a id="21011" class="Symbol">to</a> <a id="21014" class="Function">maxℕ-idemp</a><a id="21024" class="Symbol">)</a>

<a id="max-Succ"></a><a id="21027" href="TypeTopology.GenericConvergentSequence.html#21027" class="Function">max-Succ</a> <a id="21036" class="Symbol">:</a> <a id="21038" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="21046" class="Symbol">→</a> <a id="21048" class="Symbol">(</a><a id="21049" href="TypeTopology.GenericConvergentSequence.html#21049" class="Bound">u</a> <a id="21051" href="TypeTopology.GenericConvergentSequence.html#21051" class="Bound">v</a> <a id="21053" class="Symbol">:</a> <a id="21055" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="21057" class="Symbol">)</a> <a id="21059" class="Symbol">→</a> <a id="21061" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="21066" class="Symbol">(</a><a id="21067" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="21071" href="TypeTopology.GenericConvergentSequence.html#21049" class="Bound">u</a> <a id="21073" href="TypeTopology.GenericConvergentSequence.html#21051" class="Bound">v</a><a id="21074" class="Symbol">)</a> <a id="21076" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21078" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="21082" class="Symbol">(</a><a id="21083" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="21088" href="TypeTopology.GenericConvergentSequence.html#21049" class="Bound">u</a><a id="21089" class="Symbol">)</a> <a id="21091" class="Symbol">(</a><a id="21092" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="21097" href="TypeTopology.GenericConvergentSequence.html#21051" class="Bound">v</a><a id="21098" class="Symbol">)</a>
<a id="21100" href="TypeTopology.GenericConvergentSequence.html#21027" class="Function">max-Succ</a> <a id="21109" href="TypeTopology.GenericConvergentSequence.html#21109" class="Bound">fe</a> <a id="21112" href="TypeTopology.GenericConvergentSequence.html#21112" class="Bound">u</a> <a id="21114" href="TypeTopology.GenericConvergentSequence.html#21114" class="Bound">v</a> <a id="21116" class="Symbol">=</a> <a id="21118" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="21131" href="TypeTopology.GenericConvergentSequence.html#21109" class="Bound">fe</a> <a id="21134" class="Symbol">(</a><a id="21135" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="21143" href="TypeTopology.GenericConvergentSequence.html#21109" class="Bound">fe</a> <a id="21146" href="TypeTopology.GenericConvergentSequence.html#21158" class="Function">f</a><a id="21147" class="Symbol">)</a>
 <a id="21150" class="Keyword">where</a>
  <a id="21158" href="TypeTopology.GenericConvergentSequence.html#21158" class="Function">f</a> <a id="21160" class="Symbol">:</a> <a id="21162" class="Symbol">(</a><a id="21163" href="TypeTopology.GenericConvergentSequence.html#21163" class="Bound">i</a> <a id="21165" class="Symbol">:</a> <a id="21167" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="21168" class="Symbol">)</a>
    <a id="21174" class="Symbol">→</a> <a id="21176" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="21181" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="21183" class="Symbol">(λ</a> <a id="21186" href="TypeTopology.GenericConvergentSequence.html#21186" class="Bound">j</a> <a id="21188" class="Symbol">→</a> <a id="21190" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="21195" class="Symbol">(</a><a id="21196" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21198" href="TypeTopology.GenericConvergentSequence.html#21112" class="Bound">u</a> <a id="21200" href="TypeTopology.GenericConvergentSequence.html#21186" class="Bound">j</a><a id="21201" class="Symbol">)</a> <a id="21203" class="Symbol">(</a><a id="21204" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21206" href="TypeTopology.GenericConvergentSequence.html#21114" class="Bound">v</a> <a id="21208" href="TypeTopology.GenericConvergentSequence.html#21186" class="Bound">j</a><a id="21209" class="Symbol">))</a> <a id="21212" href="TypeTopology.GenericConvergentSequence.html#21163" class="Bound">i</a>
    <a id="21218" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21220" href="MLTT.Two-Properties.html#10224" class="Function">max𝟚</a> <a id="21225" class="Symbol">(</a><a id="21226" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="21231" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="21233" class="Symbol">(</a><a id="21234" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21236" href="TypeTopology.GenericConvergentSequence.html#21112" class="Bound">u</a><a id="21237" class="Symbol">)</a> <a id="21239" href="TypeTopology.GenericConvergentSequence.html#21163" class="Bound">i</a><a id="21240" class="Symbol">)</a> <a id="21242" class="Symbol">(</a><a id="21243" href="TypeTopology.Cantor.html#1031" class="Function">cons</a> <a id="21248" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="21250" class="Symbol">(</a><a id="21251" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21253" href="TypeTopology.GenericConvergentSequence.html#21114" class="Bound">v</a><a id="21254" class="Symbol">)</a> <a id="21256" href="TypeTopology.GenericConvergentSequence.html#21163" class="Bound">i</a><a id="21257" class="Symbol">)</a>
  <a id="21261" href="TypeTopology.GenericConvergentSequence.html#21158" class="Function">f</a> <a id="21263" class="Number">0</a>        <a id="21272" class="Symbol">=</a> <a id="21274" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="21281" href="TypeTopology.GenericConvergentSequence.html#21158" class="Function">f</a> <a id="21283" class="Symbol">(</a><a id="21284" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21289" href="TypeTopology.GenericConvergentSequence.html#21289" class="Bound">i</a><a id="21290" class="Symbol">)</a> <a id="21292" class="Symbol">=</a> <a id="21294" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="max-succ"></a><a id="21300" href="TypeTopology.GenericConvergentSequence.html#21300" class="Function">max-succ</a> <a id="21309" class="Symbol">:</a> <a id="21311" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="21319" class="Symbol">→</a> <a id="21321" class="Symbol">(</a><a id="21322" href="TypeTopology.GenericConvergentSequence.html#21322" class="Bound">m</a> <a id="21324" class="Symbol">:</a> <a id="21326" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="21327" class="Symbol">)</a> <a id="21329" class="Symbol">→</a> <a id="21331" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="21335" class="Symbol">(</a><a id="21336" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21338" href="TypeTopology.GenericConvergentSequence.html#21322" class="Bound">m</a><a id="21339" class="Symbol">)</a> <a id="21341" class="Symbol">(</a><a id="21342" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21344" class="Symbol">(</a><a id="21345" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21350" href="TypeTopology.GenericConvergentSequence.html#21322" class="Bound">m</a><a id="21351" class="Symbol">))</a> <a id="21354" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21356" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21358" class="Symbol">(</a><a id="21359" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21364" href="TypeTopology.GenericConvergentSequence.html#21322" class="Bound">m</a><a id="21365" class="Symbol">)</a>
<a id="21367" href="TypeTopology.GenericConvergentSequence.html#21300" class="Function">max-succ</a> <a id="21376" href="TypeTopology.GenericConvergentSequence.html#21376" class="Bound">fe</a> <a id="21379" class="Number">0</a>        <a id="21388" class="Symbol">=</a> <a id="21390" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="21395" href="TypeTopology.GenericConvergentSequence.html#21300" class="Function">max-succ</a> <a id="21404" href="TypeTopology.GenericConvergentSequence.html#21404" class="Bound">fe</a> <a id="21407" class="Symbol">(</a><a id="21408" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21413" href="TypeTopology.GenericConvergentSequence.html#21413" class="Bound">m</a><a id="21414" class="Symbol">)</a> <a id="21416" class="Symbol">=</a>
 <a id="21419" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="21423" class="Symbol">(</a><a id="21424" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21426" class="Symbol">(</a><a id="21427" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21432" href="TypeTopology.GenericConvergentSequence.html#21413" class="Bound">m</a><a id="21433" class="Symbol">))</a> <a id="21436" class="Symbol">(</a><a id="21437" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21439" class="Symbol">(</a><a id="21440" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21445" class="Symbol">(</a><a id="21446" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21451" href="TypeTopology.GenericConvergentSequence.html#21413" class="Bound">m</a><a id="21452" class="Symbol">)))</a> <a id="21456" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21459" class="Symbol">(</a><a id="21460" href="TypeTopology.GenericConvergentSequence.html#21027" class="Function">max-Succ</a> <a id="21469" href="TypeTopology.GenericConvergentSequence.html#21404" class="Bound">fe</a> <a id="21472" class="Symbol">(</a><a id="21473" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21475" href="TypeTopology.GenericConvergentSequence.html#21413" class="Bound">m</a><a id="21476" class="Symbol">)</a> <a id="21478" class="Symbol">(</a><a id="21479" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21481" class="Symbol">(</a><a id="21482" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21487" href="TypeTopology.GenericConvergentSequence.html#21413" class="Bound">m</a><a id="21488" class="Symbol">)))</a><a id="21491" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21494" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="21497" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="21502" class="Symbol">(</a><a id="21503" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="21507" class="Symbol">(</a><a id="21508" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21510" href="TypeTopology.GenericConvergentSequence.html#21413" class="Bound">m</a><a id="21511" class="Symbol">)</a> <a id="21513" class="Symbol">(</a><a id="21514" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21516" class="Symbol">(</a><a id="21517" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21522" href="TypeTopology.GenericConvergentSequence.html#21413" class="Bound">m</a><a id="21523" class="Symbol">)))</a>        <a id="21534" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21537" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21540" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="21545" class="Symbol">(</a><a id="21546" href="TypeTopology.GenericConvergentSequence.html#21300" class="Function">max-succ</a> <a id="21555" href="TypeTopology.GenericConvergentSequence.html#21404" class="Bound">fe</a> <a id="21558" href="TypeTopology.GenericConvergentSequence.html#21413" class="Bound">m</a><a id="21559" class="Symbol">)</a> <a id="21561" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="21564" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="21569" class="Symbol">(</a><a id="21570" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21572" class="Symbol">(</a><a id="21573" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21578" href="TypeTopology.GenericConvergentSequence.html#21413" class="Bound">m</a><a id="21579" class="Symbol">))</a>                    <a id="21601" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="21610" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21612" class="Symbol">(</a><a id="21613" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21618" class="Symbol">(</a><a id="21619" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21624" href="TypeTopology.GenericConvergentSequence.html#21413" class="Bound">m</a><a id="21625" class="Symbol">))</a>                    <a id="21647" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="max-fin"></a><a id="21650" href="TypeTopology.GenericConvergentSequence.html#21650" class="Function">max-fin</a> <a id="21658" class="Symbol">:</a> <a id="21660" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="21668" class="Symbol">→</a> <a id="21670" class="Symbol">(</a><a id="21671" href="TypeTopology.GenericConvergentSequence.html#21671" class="Bound">m</a> <a id="21673" href="TypeTopology.GenericConvergentSequence.html#21673" class="Bound">n</a> <a id="21675" class="Symbol">:</a> <a id="21677" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="21678" class="Symbol">)</a> <a id="21680" class="Symbol">→</a> <a id="21682" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21684" class="Symbol">(</a><a id="21685" href="TypeTopology.GenericConvergentSequence.html#20994" class="Function">maxℕ</a> <a id="21690" href="TypeTopology.GenericConvergentSequence.html#21671" class="Bound">m</a> <a id="21692" href="TypeTopology.GenericConvergentSequence.html#21673" class="Bound">n</a><a id="21693" class="Symbol">)</a> <a id="21695" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21697" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="21701" class="Symbol">(</a><a id="21702" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21704" href="TypeTopology.GenericConvergentSequence.html#21671" class="Bound">m</a><a id="21705" class="Symbol">)</a> <a id="21707" class="Symbol">(</a><a id="21708" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21710" href="TypeTopology.GenericConvergentSequence.html#21673" class="Bound">n</a><a id="21711" class="Symbol">)</a>
<a id="21713" href="TypeTopology.GenericConvergentSequence.html#21650" class="Function">max-fin</a> <a id="21721" href="TypeTopology.GenericConvergentSequence.html#21721" class="Bound">fe</a> <a id="21724" class="Number">0</a> <a id="21726" href="TypeTopology.GenericConvergentSequence.html#21726" class="Bound">n</a> <a id="21728" class="Symbol">=</a> <a id="21730" class="Symbol">(</a><a id="21731" href="TypeTopology.GenericConvergentSequence.html#20439" class="Function">max0-property</a> <a id="21745" class="Symbol">(</a><a id="21746" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21748" href="TypeTopology.GenericConvergentSequence.html#21726" class="Bound">n</a><a id="21749" class="Symbol">))</a><a id="21751" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="21754" href="TypeTopology.GenericConvergentSequence.html#21650" class="Function">max-fin</a> <a id="21762" href="TypeTopology.GenericConvergentSequence.html#21762" class="Bound">fe</a> <a id="21765" class="Symbol">(</a><a id="21766" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21771" href="TypeTopology.GenericConvergentSequence.html#21771" class="Bound">m</a><a id="21772" class="Symbol">)</a> <a id="21774" class="Number">0</a> <a id="21776" class="Symbol">=</a> <a id="21778" href="TypeTopology.GenericConvergentSequence.html#20505" class="Function">max0-property&#39;</a> <a id="21793" href="TypeTopology.GenericConvergentSequence.html#21762" class="Bound">fe</a> <a id="21796" class="Symbol">(</a><a id="21797" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21799" class="Symbol">(</a><a id="21800" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21805" href="TypeTopology.GenericConvergentSequence.html#21771" class="Bound">m</a><a id="21806" class="Symbol">))</a> <a id="21809" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="21812" href="TypeTopology.GenericConvergentSequence.html#21650" class="Function">max-fin</a> <a id="21820" href="TypeTopology.GenericConvergentSequence.html#21820" class="Bound">fe</a> <a id="21823" class="Symbol">(</a><a id="21824" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21829" href="TypeTopology.GenericConvergentSequence.html#21829" class="Bound">m</a><a id="21830" class="Symbol">)</a> <a id="21832" class="Symbol">(</a><a id="21833" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21838" href="TypeTopology.GenericConvergentSequence.html#21838" class="Bound">n</a><a id="21839" class="Symbol">)</a> <a id="21841" class="Symbol">=</a>
 <a id="21844" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21846" class="Symbol">(</a><a id="21847" href="TypeTopology.GenericConvergentSequence.html#20994" class="Function">maxℕ</a> <a id="21852" class="Symbol">(</a><a id="21853" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21858" href="TypeTopology.GenericConvergentSequence.html#21829" class="Bound">m</a><a id="21859" class="Symbol">)</a> <a id="21861" class="Symbol">(</a><a id="21862" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21867" href="TypeTopology.GenericConvergentSequence.html#21838" class="Bound">n</a><a id="21868" class="Symbol">))</a>    <a id="21874" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="21883" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21885" class="Symbol">(</a><a id="21886" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="21891" class="Symbol">(</a><a id="21892" href="TypeTopology.GenericConvergentSequence.html#20994" class="Function">maxℕ</a> <a id="21897" href="TypeTopology.GenericConvergentSequence.html#21829" class="Bound">m</a> <a id="21899" href="TypeTopology.GenericConvergentSequence.html#21838" class="Bound">n</a><a id="21900" class="Symbol">))</a>           <a id="21913" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="21922" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="21927" class="Symbol">(</a><a id="21928" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21930" class="Symbol">(</a><a id="21931" href="TypeTopology.GenericConvergentSequence.html#20994" class="Function">maxℕ</a> <a id="21936" href="TypeTopology.GenericConvergentSequence.html#21829" class="Bound">m</a> <a id="21938" href="TypeTopology.GenericConvergentSequence.html#21838" class="Bound">n</a><a id="21939" class="Symbol">))</a>           <a id="21952" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21955" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21958" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="21963" class="Symbol">(</a><a id="21964" href="TypeTopology.GenericConvergentSequence.html#21650" class="Function">max-fin</a> <a id="21972" href="TypeTopology.GenericConvergentSequence.html#21820" class="Bound">fe</a> <a id="21975" href="TypeTopology.GenericConvergentSequence.html#21829" class="Bound">m</a> <a id="21977" href="TypeTopology.GenericConvergentSequence.html#21838" class="Bound">n</a><a id="21978" class="Symbol">)</a> <a id="21980" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="21983" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="21988" class="Symbol">(</a><a id="21989" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="21993" class="Symbol">(</a><a id="21994" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="21996" href="TypeTopology.GenericConvergentSequence.html#21829" class="Bound">m</a><a id="21997" class="Symbol">)</a> <a id="21999" class="Symbol">(</a><a id="22000" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="22002" href="TypeTopology.GenericConvergentSequence.html#21838" class="Bound">n</a><a id="22003" class="Symbol">))</a>        <a id="22013" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22016" href="TypeTopology.GenericConvergentSequence.html#21027" class="Function">max-Succ</a> <a id="22025" href="TypeTopology.GenericConvergentSequence.html#21820" class="Bound">fe</a> <a id="22028" class="Symbol">(</a><a id="22029" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="22031" href="TypeTopology.GenericConvergentSequence.html#21829" class="Bound">m</a><a id="22032" class="Symbol">)</a> <a id="22034" class="Symbol">(</a><a id="22035" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="22037" href="TypeTopology.GenericConvergentSequence.html#21838" class="Bound">n</a><a id="22038" class="Symbol">)</a> <a id="22040" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="22043" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="22047" class="Symbol">(</a><a id="22048" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="22053" class="Symbol">(</a><a id="22054" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="22056" href="TypeTopology.GenericConvergentSequence.html#21829" class="Bound">m</a><a id="22057" class="Symbol">))</a> <a id="22060" class="Symbol">(</a><a id="22061" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="22066" class="Symbol">(</a><a id="22067" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="22069" href="TypeTopology.GenericConvergentSequence.html#21838" class="Bound">n</a><a id="22070" class="Symbol">))</a> <a id="22073" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="22082" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="22086" class="Symbol">(</a><a id="22087" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="22089" class="Symbol">(</a><a id="22090" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="22095" href="TypeTopology.GenericConvergentSequence.html#21829" class="Bound">m</a><a id="22096" class="Symbol">))</a> <a id="22099" class="Symbol">(</a><a id="22100" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="22102" class="Symbol">(</a><a id="22103" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="22108" href="TypeTopology.GenericConvergentSequence.html#21838" class="Bound">n</a><a id="22109" class="Symbol">))</a> <a id="22112" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="max-idemp"></a><a id="22115" href="TypeTopology.GenericConvergentSequence.html#22115" class="Function">max-idemp</a> <a id="22125" class="Symbol">:</a> <a id="22127" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="22135" class="Symbol">→</a> <a id="22137" class="Symbol">(</a><a id="22138" href="TypeTopology.GenericConvergentSequence.html#22138" class="Bound">u</a> <a id="22140" class="Symbol">:</a> <a id="22142" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="22144" class="Symbol">)</a> <a id="22146" class="Symbol">→</a> <a id="22148" href="TypeTopology.GenericConvergentSequence.html#20145" class="Function">max</a> <a id="22152" href="TypeTopology.GenericConvergentSequence.html#22138" class="Bound">u</a> <a id="22154" href="TypeTopology.GenericConvergentSequence.html#22138" class="Bound">u</a> <a id="22156" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22158" href="TypeTopology.GenericConvergentSequence.html#22138" class="Bound">u</a>
<a id="22160" href="TypeTopology.GenericConvergentSequence.html#22115" class="Function">max-idemp</a> <a id="22170" href="TypeTopology.GenericConvergentSequence.html#22170" class="Bound">fe₀</a> <a id="22174" href="TypeTopology.GenericConvergentSequence.html#22174" class="Bound">u</a> <a id="22176" class="Symbol">=</a> <a id="22178" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="22191" href="TypeTopology.GenericConvergentSequence.html#22170" class="Bound">fe₀</a> <a id="22195" class="Symbol">(</a><a id="22196" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="22204" href="TypeTopology.GenericConvergentSequence.html#22170" class="Bound">fe₀</a> <a id="22208" class="Symbol">(λ</a> <a id="22211" href="TypeTopology.GenericConvergentSequence.html#22211" class="Bound">i</a> <a id="22213" class="Symbol">→</a> <a id="22215" href="MLTT.Two-Properties.html#10397" class="Function">max𝟚-idemp</a> <a id="22226" class="Symbol">(</a><a id="22227" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="22229" href="TypeTopology.GenericConvergentSequence.html#22174" class="Bound">u</a> <a id="22231" href="TypeTopology.GenericConvergentSequence.html#22211" class="Bound">i</a><a id="22232" class="Symbol">)))</a>

<a id="min"></a><a id="22237" href="TypeTopology.GenericConvergentSequence.html#22237" class="Function">min</a> <a id="22241" class="Symbol">:</a> <a id="22243" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="22246" class="Symbol">→</a> <a id="22248" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="22251" class="Symbol">→</a> <a id="22253" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
<a id="22256" href="TypeTopology.GenericConvergentSequence.html#22237" class="Function">min</a> <a id="22260" class="Symbol">(</a><a id="22261" href="TypeTopology.GenericConvergentSequence.html#22261" class="Bound">α</a> <a id="22263" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22265" href="TypeTopology.GenericConvergentSequence.html#22265" class="Bound">r</a><a id="22266" class="Symbol">)</a> <a id="22268" class="Symbol">(</a><a id="22269" href="TypeTopology.GenericConvergentSequence.html#22269" class="Bound">β</a> <a id="22271" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22273" href="TypeTopology.GenericConvergentSequence.html#22273" class="Bound">s</a><a id="22274" class="Symbol">)</a> <a id="22276" class="Symbol">=</a> <a id="22278" class="Symbol">(λ</a> <a id="22281" href="TypeTopology.GenericConvergentSequence.html#22281" class="Bound">i</a> <a id="22283" class="Symbol">→</a> <a id="22285" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="22290" class="Symbol">(</a><a id="22291" href="TypeTopology.GenericConvergentSequence.html#22261" class="Bound">α</a> <a id="22293" href="TypeTopology.GenericConvergentSequence.html#22281" class="Bound">i</a><a id="22294" class="Symbol">)</a> <a id="22296" class="Symbol">(</a><a id="22297" href="TypeTopology.GenericConvergentSequence.html#22269" class="Bound">β</a> <a id="22299" href="TypeTopology.GenericConvergentSequence.html#22281" class="Bound">i</a><a id="22300" class="Symbol">))</a> <a id="22303" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22305" href="TypeTopology.GenericConvergentSequence.html#22316" class="Function">t</a>
 <a id="22308" class="Keyword">where</a>
  <a id="22316" href="TypeTopology.GenericConvergentSequence.html#22316" class="Function">t</a> <a id="22318" class="Symbol">:</a> <a id="22320" href="TypeTopology.GenericConvergentSequence.html#1108" class="Function">is-decreasing</a> <a id="22334" class="Symbol">(λ</a> <a id="22337" href="TypeTopology.GenericConvergentSequence.html#22337" class="Bound">i</a> <a id="22339" class="Symbol">→</a> <a id="22341" href="MLTT.Two-Properties.html#8318" class="Function">min𝟚</a> <a id="22346" class="Symbol">(</a><a id="22347" href="TypeTopology.GenericConvergentSequence.html#22261" class="Bound">α</a> <a id="22349" href="TypeTopology.GenericConvergentSequence.html#22337" class="Bound">i</a><a id="22350" class="Symbol">)</a> <a id="22352" class="Symbol">(</a><a id="22353" href="TypeTopology.GenericConvergentSequence.html#22269" class="Bound">β</a> <a id="22355" href="TypeTopology.GenericConvergentSequence.html#22337" class="Bound">i</a><a id="22356" class="Symbol">))</a>
  <a id="22361" href="TypeTopology.GenericConvergentSequence.html#22316" class="Function">t</a> <a id="22363" href="TypeTopology.GenericConvergentSequence.html#22363" class="Bound">i</a> <a id="22365" class="Symbol">=</a> <a id="22367" href="MLTT.Two-Properties.html#8657" class="Function">min𝟚-preserves-≤</a> <a id="22384" class="Symbol">(</a><a id="22385" href="TypeTopology.GenericConvergentSequence.html#22265" class="Bound">r</a> <a id="22387" href="TypeTopology.GenericConvergentSequence.html#22363" class="Bound">i</a><a id="22388" class="Symbol">)</a> <a id="22390" class="Symbol">(</a><a id="22391" href="TypeTopology.GenericConvergentSequence.html#22273" class="Bound">s</a> <a id="22393" href="TypeTopology.GenericConvergentSequence.html#22363" class="Bound">i</a><a id="22394" class="Symbol">)</a>

<a id="min∞-property"></a><a id="22397" href="TypeTopology.GenericConvergentSequence.html#22397" class="Function">min∞-property</a> <a id="22411" class="Symbol">:</a> <a id="22413" class="Symbol">(</a><a id="22414" href="TypeTopology.GenericConvergentSequence.html#22414" class="Bound">u</a> <a id="22416" class="Symbol">:</a> <a id="22418" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="22420" class="Symbol">)</a> <a id="22422" class="Symbol">→</a> <a id="22424" href="TypeTopology.GenericConvergentSequence.html#22237" class="Function">min</a> <a id="22428" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="22430" href="TypeTopology.GenericConvergentSequence.html#22414" class="Bound">u</a> <a id="22432" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22434" href="TypeTopology.GenericConvergentSequence.html#22414" class="Bound">u</a>
<a id="22436" href="TypeTopology.GenericConvergentSequence.html#22397" class="Function">min∞-property</a> <a id="22450" href="TypeTopology.GenericConvergentSequence.html#22450" class="Bound">u</a> <a id="22452" class="Symbol">=</a> <a id="22454" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="min-comm"></a><a id="22460" href="TypeTopology.GenericConvergentSequence.html#22460" class="Function">min-comm</a> <a id="22469" class="Symbol">:</a> <a id="22471" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="22479" class="Symbol">→</a> <a id="22481" class="Symbol">(</a><a id="22482" href="TypeTopology.GenericConvergentSequence.html#22482" class="Bound">u</a> <a id="22484" href="TypeTopology.GenericConvergentSequence.html#22484" class="Bound">v</a> <a id="22486" class="Symbol">:</a> <a id="22488" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="22490" class="Symbol">)</a> <a id="22492" class="Symbol">→</a> <a id="22494" href="TypeTopology.GenericConvergentSequence.html#22237" class="Function">min</a> <a id="22498" href="TypeTopology.GenericConvergentSequence.html#22482" class="Bound">u</a> <a id="22500" href="TypeTopology.GenericConvergentSequence.html#22484" class="Bound">v</a> <a id="22502" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22504" href="TypeTopology.GenericConvergentSequence.html#22237" class="Function">min</a> <a id="22508" href="TypeTopology.GenericConvergentSequence.html#22484" class="Bound">v</a> <a id="22510" href="TypeTopology.GenericConvergentSequence.html#22482" class="Bound">u</a>
<a id="22512" href="TypeTopology.GenericConvergentSequence.html#22460" class="Function">min-comm</a> <a id="22521" href="TypeTopology.GenericConvergentSequence.html#22521" class="Bound">fe</a> <a id="22524" href="TypeTopology.GenericConvergentSequence.html#22524" class="Bound">u</a> <a id="22526" href="TypeTopology.GenericConvergentSequence.html#22526" class="Bound">v</a> <a id="22528" class="Symbol">=</a> <a id="22530" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="22543" href="TypeTopology.GenericConvergentSequence.html#22521" class="Bound">fe</a> <a id="22546" class="Symbol">(</a><a id="22547" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="22555" href="TypeTopology.GenericConvergentSequence.html#22521" class="Bound">fe</a> <a id="22558" class="Symbol">(λ</a> <a id="22561" href="TypeTopology.GenericConvergentSequence.html#22561" class="Bound">i</a> <a id="22563" class="Symbol">→</a> <a id="22565" href="MLTT.Two-Properties.html#8362" class="Function">min𝟚-comm</a> <a id="22575" class="Symbol">(</a><a id="22576" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="22578" href="TypeTopology.GenericConvergentSequence.html#22524" class="Bound">u</a> <a id="22580" href="TypeTopology.GenericConvergentSequence.html#22561" class="Bound">i</a><a id="22581" class="Symbol">)</a> <a id="22583" class="Symbol">(</a><a id="22584" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="22586" href="TypeTopology.GenericConvergentSequence.html#22526" class="Bound">v</a> <a id="22588" href="TypeTopology.GenericConvergentSequence.html#22561" class="Bound">i</a><a id="22589" class="Symbol">)))</a>

<a id="min-idemp"></a><a id="22594" href="TypeTopology.GenericConvergentSequence.html#22594" class="Function">min-idemp</a> <a id="22604" class="Symbol">:</a> <a id="22606" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="22614" class="Symbol">→</a> <a id="22616" class="Symbol">(</a><a id="22617" href="TypeTopology.GenericConvergentSequence.html#22617" class="Bound">u</a> <a id="22619" class="Symbol">:</a> <a id="22621" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="22623" class="Symbol">)</a> <a id="22625" class="Symbol">→</a> <a id="22627" href="TypeTopology.GenericConvergentSequence.html#22237" class="Function">min</a> <a id="22631" href="TypeTopology.GenericConvergentSequence.html#22617" class="Bound">u</a> <a id="22633" href="TypeTopology.GenericConvergentSequence.html#22617" class="Bound">u</a> <a id="22635" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22637" href="TypeTopology.GenericConvergentSequence.html#22617" class="Bound">u</a>
<a id="22639" href="TypeTopology.GenericConvergentSequence.html#22594" class="Function">min-idemp</a> <a id="22649" href="TypeTopology.GenericConvergentSequence.html#22649" class="Bound">fe₀</a> <a id="22653" href="TypeTopology.GenericConvergentSequence.html#22653" class="Bound">u</a> <a id="22655" class="Symbol">=</a> <a id="22657" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="22670" href="TypeTopology.GenericConvergentSequence.html#22649" class="Bound">fe₀</a> <a id="22674" class="Symbol">(</a><a id="22675" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="22683" href="TypeTopology.GenericConvergentSequence.html#22649" class="Bound">fe₀</a> <a id="22687" class="Symbol">(λ</a> <a id="22690" href="TypeTopology.GenericConvergentSequence.html#22690" class="Bound">i</a> <a id="22692" class="Symbol">→</a> <a id="22694" href="MLTT.Two-Properties.html#8491" class="Function">min𝟚-idemp</a> <a id="22705" class="Symbol">(</a><a id="22706" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="22708" href="TypeTopology.GenericConvergentSequence.html#22653" class="Bound">u</a> <a id="22710" href="TypeTopology.GenericConvergentSequence.html#22690" class="Bound">i</a><a id="22711" class="Symbol">)))</a>

<a id="min0-property"></a><a id="22716" href="TypeTopology.GenericConvergentSequence.html#22716" class="Function">min0-property</a> <a id="22730" class="Symbol">:</a> <a id="22732" class="Symbol">(</a><a id="22733" href="TypeTopology.GenericConvergentSequence.html#22733" class="Bound">u</a> <a id="22735" class="Symbol">:</a> <a id="22737" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="22739" class="Symbol">)</a> <a id="22741" class="Symbol">→</a> <a id="22743" href="TypeTopology.GenericConvergentSequence.html#22237" class="Function">min</a> <a id="22747" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="22752" href="TypeTopology.GenericConvergentSequence.html#22733" class="Bound">u</a> <a id="22754" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22756" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a>
<a id="22761" href="TypeTopology.GenericConvergentSequence.html#22716" class="Function">min0-property</a> <a id="22775" href="TypeTopology.GenericConvergentSequence.html#22775" class="Bound">u</a> <a id="22777" class="Symbol">=</a> <a id="22779" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="min0-property&#39;"></a><a id="22785" href="TypeTopology.GenericConvergentSequence.html#22785" class="Function">min0-property&#39;</a> <a id="22800" class="Symbol">:</a> <a id="22802" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="22810" class="Symbol">→</a> <a id="22812" class="Symbol">(</a><a id="22813" href="TypeTopology.GenericConvergentSequence.html#22813" class="Bound">u</a> <a id="22815" class="Symbol">:</a> <a id="22817" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="22819" class="Symbol">)</a> <a id="22821" class="Symbol">→</a> <a id="22823" href="TypeTopology.GenericConvergentSequence.html#22237" class="Function">min</a> <a id="22827" href="TypeTopology.GenericConvergentSequence.html#22813" class="Bound">u</a> <a id="22829" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="22834" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22836" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a>
<a id="22841" href="TypeTopology.GenericConvergentSequence.html#22785" class="Function">min0-property&#39;</a> <a id="22856" href="TypeTopology.GenericConvergentSequence.html#22856" class="Bound">fe</a> <a id="22859" href="TypeTopology.GenericConvergentSequence.html#22859" class="Bound">u</a> <a id="22861" class="Symbol">=</a> <a id="22863" href="TypeTopology.GenericConvergentSequence.html#22237" class="Function">min</a> <a id="22867" href="TypeTopology.GenericConvergentSequence.html#22859" class="Bound">u</a> <a id="22869" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="22874" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22877" href="TypeTopology.GenericConvergentSequence.html#22460" class="Function">min-comm</a> <a id="22886" href="TypeTopology.GenericConvergentSequence.html#22856" class="Bound">fe</a> <a id="22889" href="TypeTopology.GenericConvergentSequence.html#22859" class="Bound">u</a> <a id="22891" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="22896" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                      <a id="22920" href="TypeTopology.GenericConvergentSequence.html#22237" class="Function">min</a> <a id="22924" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a> <a id="22929" href="TypeTopology.GenericConvergentSequence.html#22859" class="Bound">u</a> <a id="22931" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22934" href="TypeTopology.GenericConvergentSequence.html#22716" class="Function">min0-property</a> <a id="22948" href="TypeTopology.GenericConvergentSequence.html#22859" class="Bound">u</a> <a id="22950" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                      <a id="22974" href="TypeTopology.GenericConvergentSequence.html#4612" class="Function">Zero</a>       <a id="22985" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="22988" class="Markup">\end{code}</a><a id="22998" class="Background">

More lemmas about order should be added, but I will do this on demand
as the need arises.

</a><a id="23091" class="Markup">\begin{code}</a>

<a id="∞-⊏-largest"></a><a id="23105" href="TypeTopology.GenericConvergentSequence.html#23105" class="Function">∞-⊏-largest</a> <a id="23117" class="Symbol">:</a> <a id="23119" class="Symbol">(</a><a id="23120" href="TypeTopology.GenericConvergentSequence.html#23120" class="Bound">n</a> <a id="23122" class="Symbol">:</a> <a id="23124" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="23125" class="Symbol">)</a> <a id="23127" class="Symbol">→</a> <a id="23129" href="TypeTopology.GenericConvergentSequence.html#23120" class="Bound">n</a> <a id="23131" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="23133" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
<a id="23135" href="TypeTopology.GenericConvergentSequence.html#23105" class="Function">∞-⊏-largest</a> <a id="23147" href="TypeTopology.GenericConvergentSequence.html#23147" class="Bound">n</a> <a id="23149" class="Symbol">=</a> <a id="23151" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="_≺ℕ∞_"></a><a id="23157" href="TypeTopology.GenericConvergentSequence.html#23157" class="Function Operator">_≺ℕ∞_</a> <a id="23163" class="Symbol">:</a> <a id="23165" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="23168" class="Symbol">→</a> <a id="23170" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="23173" class="Symbol">→</a> <a id="23175" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="23178" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="23180" href="TypeTopology.GenericConvergentSequence.html#23180" class="Bound">u</a> <a id="23182" href="TypeTopology.GenericConvergentSequence.html#23157" class="Function Operator">≺ℕ∞</a> <a id="23186" href="TypeTopology.GenericConvergentSequence.html#23186" class="Bound">v</a> <a id="23188" class="Symbol">=</a> <a id="23190" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23192" href="TypeTopology.GenericConvergentSequence.html#23192" class="Bound">n</a> <a id="23194" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23196" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="23198" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23200" class="Symbol">(</a><a id="23201" href="TypeTopology.GenericConvergentSequence.html#23180" class="Bound">u</a> <a id="23203" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23205" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="23207" href="TypeTopology.GenericConvergentSequence.html#23192" class="Bound">n</a><a id="23208" class="Symbol">)</a> <a id="23210" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="23212" href="TypeTopology.GenericConvergentSequence.html#23192" class="Bound">n</a> <a id="23214" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="23216" href="TypeTopology.GenericConvergentSequence.html#23186" class="Bound">v</a>

<a id="23219" class="Keyword">instance</a>
 <a id="Strict-Curly-Order-ℕ∞-ℕ∞"></a><a id="23229" href="TypeTopology.GenericConvergentSequence.html#23229" class="Function">Strict-Curly-Order-ℕ∞-ℕ∞</a> <a id="23254" class="Symbol">:</a> <a id="23256" href="Notation.Order.html#1186" class="Record">Strict-Curly-Order</a> <a id="23275" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="23278" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
 <a id="23282" href="Notation.Order.html#1272" class="Field Operator">_≺_</a> <a id="23286" class="Symbol">{{</a><a id="23288" href="TypeTopology.GenericConvergentSequence.html#23229" class="Function">Strict-Curly-Order-ℕ∞-ℕ∞</a><a id="23312" class="Symbol">}}</a> <a id="23315" class="Symbol">=</a> <a id="23317" href="TypeTopology.GenericConvergentSequence.html#23157" class="Function Operator">_≺ℕ∞_</a>

<a id="∞-top"></a><a id="23324" href="TypeTopology.GenericConvergentSequence.html#23324" class="Function">∞-top</a> <a id="23330" class="Symbol">:</a> <a id="23332" class="Symbol">(</a><a id="23333" href="TypeTopology.GenericConvergentSequence.html#23333" class="Bound">u</a> <a id="23335" class="Symbol">:</a> <a id="23337" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="23339" class="Symbol">)</a> <a id="23341" class="Symbol">→</a> <a id="23343" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="23345" class="Symbol">(</a><a id="23346" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="23348" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="23350" href="TypeTopology.GenericConvergentSequence.html#23333" class="Bound">u</a><a id="23351" class="Symbol">)</a>
<a id="23353" href="TypeTopology.GenericConvergentSequence.html#23324" class="Function">∞-top</a> <a id="23359" href="TypeTopology.GenericConvergentSequence.html#23359" class="Bound">u</a> <a id="23361" class="Symbol">(</a><a id="23362" href="TypeTopology.GenericConvergentSequence.html#23362" class="Bound">n</a> <a id="23364" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23366" href="TypeTopology.GenericConvergentSequence.html#23366" class="Bound">r</a> <a id="23368" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23370" href="TypeTopology.GenericConvergentSequence.html#23370" class="Bound">l</a><a id="23371" class="Symbol">)</a> <a id="23373" class="Symbol">=</a> <a id="23375" href="TypeTopology.GenericConvergentSequence.html#12097" class="Function">∞-is-not-finite</a> <a id="23391" href="TypeTopology.GenericConvergentSequence.html#23362" class="Bound">n</a> <a id="23393" href="TypeTopology.GenericConvergentSequence.html#23366" class="Bound">r</a>

<a id="below-isolated"></a><a id="23396" href="TypeTopology.GenericConvergentSequence.html#23396" class="Function">below-isolated</a> <a id="23411" class="Symbol">:</a> <a id="23413" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="23421" class="Symbol">→</a> <a id="23423" class="Symbol">(</a><a id="23424" href="TypeTopology.GenericConvergentSequence.html#23424" class="Bound">u</a> <a id="23426" href="TypeTopology.GenericConvergentSequence.html#23426" class="Bound">v</a> <a id="23428" class="Symbol">:</a> <a id="23430" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="23432" class="Symbol">)</a> <a id="23434" class="Symbol">→</a> <a id="23436" href="TypeTopology.GenericConvergentSequence.html#23424" class="Bound">u</a> <a id="23438" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="23440" href="TypeTopology.GenericConvergentSequence.html#23426" class="Bound">v</a> <a id="23442" class="Symbol">→</a> <a id="23444" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="23456" href="TypeTopology.GenericConvergentSequence.html#23424" class="Bound">u</a>
<a id="23458" href="TypeTopology.GenericConvergentSequence.html#23396" class="Function">below-isolated</a> <a id="23473" href="TypeTopology.GenericConvergentSequence.html#23473" class="Bound">fe</a> <a id="23476" href="TypeTopology.GenericConvergentSequence.html#23476" class="Bound">u</a> <a id="23478" href="TypeTopology.GenericConvergentSequence.html#23478" class="Bound">v</a> <a id="23480" class="Symbol">(</a><a id="23481" href="TypeTopology.GenericConvergentSequence.html#23481" class="Bound">n</a> <a id="23483" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23485" href="TypeTopology.GenericConvergentSequence.html#23485" class="Bound">r</a> <a id="23487" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23489" href="TypeTopology.GenericConvergentSequence.html#23489" class="Bound">l</a><a id="23490" class="Symbol">)</a> <a id="23492" class="Symbol">=</a> <a id="23494" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a>
                                     <a id="23543" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a>
                                     <a id="23592" href="TypeTopology.GenericConvergentSequence.html#23485" class="Bound">r</a>
                                     <a id="23631" class="Symbol">(</a><a id="23632" href="TypeTopology.GenericConvergentSequence.html#15386" class="Function">finite-isolated</a> <a id="23648" href="TypeTopology.GenericConvergentSequence.html#23473" class="Bound">fe</a> <a id="23651" href="TypeTopology.GenericConvergentSequence.html#23481" class="Bound">n</a><a id="23652" class="Symbol">)</a>

<a id="≺-prop-valued"></a><a id="23655" href="TypeTopology.GenericConvergentSequence.html#23655" class="Function">≺-prop-valued</a> <a id="23669" class="Symbol">:</a> <a id="23671" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="23679" class="Symbol">→</a> <a id="23681" class="Symbol">(</a><a id="23682" href="TypeTopology.GenericConvergentSequence.html#23682" class="Bound">u</a> <a id="23684" href="TypeTopology.GenericConvergentSequence.html#23684" class="Bound">v</a> <a id="23686" class="Symbol">:</a> <a id="23688" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="23690" class="Symbol">)</a> <a id="23692" class="Symbol">→</a> <a id="23694" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="23702" class="Symbol">(</a><a id="23703" href="TypeTopology.GenericConvergentSequence.html#23682" class="Bound">u</a> <a id="23705" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="23707" href="TypeTopology.GenericConvergentSequence.html#23684" class="Bound">v</a><a id="23708" class="Symbol">)</a>
<a id="23710" href="TypeTopology.GenericConvergentSequence.html#23655" class="Function">≺-prop-valued</a> <a id="23724" href="TypeTopology.GenericConvergentSequence.html#23724" class="Bound">fe</a> <a id="23727" href="TypeTopology.GenericConvergentSequence.html#23727" class="Bound">u</a> <a id="23729" href="TypeTopology.GenericConvergentSequence.html#23729" class="Bound">v</a> <a id="23731" class="Symbol">(</a><a id="23732" href="TypeTopology.GenericConvergentSequence.html#23732" class="Bound">n</a> <a id="23734" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23736" href="TypeTopology.GenericConvergentSequence.html#23736" class="Bound">r</a> <a id="23738" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23740" href="TypeTopology.GenericConvergentSequence.html#23740" class="Bound">a</a><a id="23741" class="Symbol">)</a> <a id="23743" class="Symbol">(</a><a id="23744" href="TypeTopology.GenericConvergentSequence.html#23744" class="Bound">m</a> <a id="23746" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23748" href="TypeTopology.GenericConvergentSequence.html#23748" class="Bound">s</a> <a id="23750" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23752" href="TypeTopology.GenericConvergentSequence.html#23752" class="Bound">b</a><a id="23753" class="Symbol">)</a> <a id="23755" class="Symbol">=</a>
 <a id="23758" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="23765" class="Symbol">(</a><a id="23766" href="TypeTopology.GenericConvergentSequence.html#7289" class="Function">ℕ-to-ℕ∞-lc</a> <a id="23777" class="Symbol">(</a><a id="23778" href="TypeTopology.GenericConvergentSequence.html#23736" class="Bound">r</a> <a id="23780" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="23783" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="23785" href="TypeTopology.GenericConvergentSequence.html#23748" class="Bound">s</a><a id="23786" class="Symbol">)</a> <a id="23788" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
          <a id="23800" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="23807" class="Symbol">(</a><a id="23808" href="TypeTopology.GenericConvergentSequence.html#4271" class="Function">ℕ∞-is-set</a> <a id="23818" href="TypeTopology.GenericConvergentSequence.html#23724" class="Bound">fe</a> <a id="23821" class="Symbol">_</a> <a id="23823" class="Symbol">_</a> <a id="23825" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                  <a id="23845" href="UF.DiscreteAndSeparated.html#22921" class="Function">𝟚-is-set</a> <a id="23854" class="Symbol">_</a> <a id="23856" class="Symbol">_))</a>

<a id="⊏-gives-≺"></a><a id="23861" href="TypeTopology.GenericConvergentSequence.html#23861" class="Function">⊏-gives-≺</a> <a id="23871" class="Symbol">:</a> <a id="23873" class="Symbol">(</a><a id="23874" href="TypeTopology.GenericConvergentSequence.html#23874" class="Bound">n</a> <a id="23876" class="Symbol">:</a> <a id="23878" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="23879" class="Symbol">)</a> <a id="23881" class="Symbol">(</a><a id="23882" href="TypeTopology.GenericConvergentSequence.html#23882" class="Bound">u</a> <a id="23884" class="Symbol">:</a> <a id="23886" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="23888" class="Symbol">)</a> <a id="23890" class="Symbol">→</a> <a id="23892" href="TypeTopology.GenericConvergentSequence.html#23874" class="Bound">n</a> <a id="23894" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="23896" href="TypeTopology.GenericConvergentSequence.html#23882" class="Bound">u</a> <a id="23898" class="Symbol">→</a> <a id="23900" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="23902" href="TypeTopology.GenericConvergentSequence.html#23874" class="Bound">n</a> <a id="23904" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="23906" href="TypeTopology.GenericConvergentSequence.html#23882" class="Bound">u</a>
<a id="23908" href="TypeTopology.GenericConvergentSequence.html#23861" class="Function">⊏-gives-≺</a> <a id="23918" href="TypeTopology.GenericConvergentSequence.html#23918" class="Bound">n</a> <a id="23920" href="TypeTopology.GenericConvergentSequence.html#23920" class="Bound">u</a> <a id="23922" href="TypeTopology.GenericConvergentSequence.html#23922" class="Bound">a</a> <a id="23924" class="Symbol">=</a> <a id="23926" href="TypeTopology.GenericConvergentSequence.html#23918" class="Bound">n</a> <a id="23928" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23930" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="23935" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23937" href="TypeTopology.GenericConvergentSequence.html#23922" class="Bound">a</a>

<a id="≺-gives-⊏"></a><a id="23940" href="TypeTopology.GenericConvergentSequence.html#23940" class="Function">≺-gives-⊏</a> <a id="23950" class="Symbol">:</a> <a id="23952" class="Symbol">(</a><a id="23953" href="TypeTopology.GenericConvergentSequence.html#23953" class="Bound">n</a> <a id="23955" class="Symbol">:</a> <a id="23957" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="23958" class="Symbol">)</a> <a id="23960" class="Symbol">(</a><a id="23961" href="TypeTopology.GenericConvergentSequence.html#23961" class="Bound">u</a> <a id="23963" class="Symbol">:</a> <a id="23965" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="23967" class="Symbol">)</a> <a id="23969" class="Symbol">→</a> <a id="23971" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="23973" href="TypeTopology.GenericConvergentSequence.html#23953" class="Bound">n</a> <a id="23975" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="23977" href="TypeTopology.GenericConvergentSequence.html#23961" class="Bound">u</a> <a id="23979" class="Symbol">→</a> <a id="23981" href="TypeTopology.GenericConvergentSequence.html#23953" class="Bound">n</a> <a id="23983" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="23985" href="TypeTopology.GenericConvergentSequence.html#23961" class="Bound">u</a>
<a id="23987" href="TypeTopology.GenericConvergentSequence.html#23940" class="Function">≺-gives-⊏</a> <a id="23997" href="TypeTopology.GenericConvergentSequence.html#23997" class="Bound">n</a> <a id="23999" href="TypeTopology.GenericConvergentSequence.html#23999" class="Bound">u</a> <a id="24001" class="Symbol">(</a><a id="24002" href="TypeTopology.GenericConvergentSequence.html#24002" class="Bound">m</a> <a id="24004" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24006" href="TypeTopology.GenericConvergentSequence.html#24006" class="Bound">r</a> <a id="24008" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24010" href="TypeTopology.GenericConvergentSequence.html#24010" class="Bound">a</a><a id="24011" class="Symbol">)</a> <a id="24013" class="Symbol">=</a> <a id="24015" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="24027" class="Symbol">(λ</a> <a id="24030" href="TypeTopology.GenericConvergentSequence.html#24030" class="Bound">k</a> <a id="24032" class="Symbol">→</a> <a id="24034" href="TypeTopology.GenericConvergentSequence.html#24030" class="Bound">k</a> <a id="24036" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="24038" href="TypeTopology.GenericConvergentSequence.html#23999" class="Bound">u</a><a id="24039" class="Symbol">)</a> <a id="24041" class="Symbol">(</a><a id="24042" href="TypeTopology.GenericConvergentSequence.html#7289" class="Function">ℕ-to-ℕ∞-lc</a> <a id="24053" href="TypeTopology.GenericConvergentSequence.html#24006" class="Bound">r</a><a id="24054" class="Symbol">)</a> <a id="24056" href="TypeTopology.GenericConvergentSequence.html#24010" class="Bound">a</a>

<a id="∞-≺-largest"></a><a id="24059" href="TypeTopology.GenericConvergentSequence.html#24059" class="Function">∞-≺-largest</a> <a id="24071" class="Symbol">:</a> <a id="24073" class="Symbol">(</a><a id="24074" href="TypeTopology.GenericConvergentSequence.html#24074" class="Bound">n</a> <a id="24076" class="Symbol">:</a> <a id="24078" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="24079" class="Symbol">)</a> <a id="24081" class="Symbol">→</a> <a id="24083" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="24085" href="TypeTopology.GenericConvergentSequence.html#24074" class="Bound">n</a> <a id="24087" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="24089" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a>
<a id="24091" href="TypeTopology.GenericConvergentSequence.html#24059" class="Function">∞-≺-largest</a> <a id="24103" href="TypeTopology.GenericConvergentSequence.html#24103" class="Bound">n</a> <a id="24105" class="Symbol">=</a> <a id="24107" href="TypeTopology.GenericConvergentSequence.html#24103" class="Bound">n</a> <a id="24109" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24111" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="24116" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24118" href="TypeTopology.GenericConvergentSequence.html#23105" class="Function">∞-⊏-largest</a> <a id="24130" href="TypeTopology.GenericConvergentSequence.html#24103" class="Bound">n</a>

<a id="≺-implies-finite"></a><a id="24133" href="TypeTopology.GenericConvergentSequence.html#24133" class="Function">≺-implies-finite</a> <a id="24150" class="Symbol">:</a> <a id="24152" class="Symbol">(</a><a id="24153" href="TypeTopology.GenericConvergentSequence.html#24153" class="Bound">a</a> <a id="24155" href="TypeTopology.GenericConvergentSequence.html#24155" class="Bound">b</a> <a id="24157" class="Symbol">:</a> <a id="24159" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="24161" class="Symbol">)</a> <a id="24163" class="Symbol">→</a> <a id="24165" href="TypeTopology.GenericConvergentSequence.html#24153" class="Bound">a</a> <a id="24167" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="24169" href="TypeTopology.GenericConvergentSequence.html#24155" class="Bound">b</a> <a id="24171" class="Symbol">→</a> <a id="24173" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="24183" href="TypeTopology.GenericConvergentSequence.html#24153" class="Bound">a</a>
<a id="24185" href="TypeTopology.GenericConvergentSequence.html#24133" class="Function">≺-implies-finite</a> <a id="24202" href="TypeTopology.GenericConvergentSequence.html#24202" class="Bound">a</a> <a id="24204" href="TypeTopology.GenericConvergentSequence.html#24204" class="Bound">b</a> <a id="24206" class="Symbol">(</a><a id="24207" href="TypeTopology.GenericConvergentSequence.html#24207" class="Bound">n</a> <a id="24209" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24211" href="TypeTopology.GenericConvergentSequence.html#24211" class="Bound">p</a> <a id="24213" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24215" class="Symbol">_)</a> <a id="24218" class="Symbol">=</a> <a id="24220" href="TypeTopology.GenericConvergentSequence.html#24207" class="Bound">n</a> <a id="24222" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24224" class="Symbol">(</a><a id="24225" href="TypeTopology.GenericConvergentSequence.html#24211" class="Bound">p</a> <a id="24227" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24229" class="Symbol">)</a>

<a id="ℕ-to-ℕ∞-≺-diagonal"></a><a id="24232" href="TypeTopology.GenericConvergentSequence.html#24232" class="Function">ℕ-to-ℕ∞-≺-diagonal</a> <a id="24251" class="Symbol">:</a> <a id="24253" class="Symbol">(</a><a id="24254" href="TypeTopology.GenericConvergentSequence.html#24254" class="Bound">n</a> <a id="24256" class="Symbol">:</a> <a id="24258" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="24259" class="Symbol">)</a> <a id="24261" class="Symbol">→</a> <a id="24263" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="24265" href="TypeTopology.GenericConvergentSequence.html#24254" class="Bound">n</a> <a id="24267" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="24269" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="24271" class="Symbol">(</a><a id="24272" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="24277" href="TypeTopology.GenericConvergentSequence.html#24254" class="Bound">n</a><a id="24278" class="Symbol">)</a>
<a id="24280" href="TypeTopology.GenericConvergentSequence.html#24232" class="Function">ℕ-to-ℕ∞-≺-diagonal</a> <a id="24299" href="TypeTopology.GenericConvergentSequence.html#24299" class="Bound">n</a> <a id="24301" class="Symbol">=</a> <a id="24303" href="TypeTopology.GenericConvergentSequence.html#24299" class="Bound">n</a> <a id="24305" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24307" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="24312" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24314" href="TypeTopology.GenericConvergentSequence.html#8083" class="Function">ℕ-to-ℕ∞-diagonal₁</a> <a id="24332" href="TypeTopology.GenericConvergentSequence.html#24299" class="Bound">n</a>

<a id="finite-≺-Succ"></a><a id="24335" href="TypeTopology.GenericConvergentSequence.html#24335" class="Function">finite-≺-Succ</a> <a id="24349" class="Symbol">:</a> <a id="24351" class="Symbol">(</a><a id="24352" href="TypeTopology.GenericConvergentSequence.html#24352" class="Bound">a</a> <a id="24354" class="Symbol">:</a> <a id="24356" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="24358" class="Symbol">)</a> <a id="24360" class="Symbol">→</a> <a id="24362" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="24372" href="TypeTopology.GenericConvergentSequence.html#24352" class="Bound">a</a> <a id="24374" class="Symbol">→</a> <a id="24376" href="TypeTopology.GenericConvergentSequence.html#24352" class="Bound">a</a> <a id="24378" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="24380" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="24385" href="TypeTopology.GenericConvergentSequence.html#24352" class="Bound">a</a>
<a id="24387" href="TypeTopology.GenericConvergentSequence.html#24335" class="Function">finite-≺-Succ</a> <a id="24401" href="TypeTopology.GenericConvergentSequence.html#24401" class="Bound">a</a> <a id="24403" class="Symbol">(</a><a id="24404" href="TypeTopology.GenericConvergentSequence.html#24404" class="Bound">n</a> <a id="24406" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24408" href="TypeTopology.GenericConvergentSequence.html#24408" class="Bound">p</a><a id="24409" class="Symbol">)</a> <a id="24411" class="Symbol">=</a> <a id="24413" href="MLTT.Id.html#734" class="Function">transport</a> <a id="24423" class="Symbol">(</a><a id="24424" href="Notation.Order.html#1272" class="Field Operator">_≺</a> <a id="24427" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="24432" href="TypeTopology.GenericConvergentSequence.html#24401" class="Bound">a</a><a id="24433" class="Symbol">)</a> <a id="24435" href="TypeTopology.GenericConvergentSequence.html#24408" class="Bound">p</a>
                            <a id="24465" class="Symbol">(</a><a id="24466" href="MLTT.Id.html#734" class="Function">transport</a> <a id="24476" class="Symbol">(</a><a id="24477" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="24479" href="TypeTopology.GenericConvergentSequence.html#24404" class="Bound">n</a> <a id="24481" href="Notation.Order.html#1272" class="Field Operator">≺_</a><a id="24483" class="Symbol">)</a> <a id="24485" class="Symbol">(</a><a id="24486" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24489" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="24494" href="TypeTopology.GenericConvergentSequence.html#24408" class="Bound">p</a><a id="24495" class="Symbol">)</a>
                              <a id="24527" class="Symbol">(</a><a id="24528" href="TypeTopology.GenericConvergentSequence.html#24232" class="Function">ℕ-to-ℕ∞-≺-diagonal</a> <a id="24547" href="TypeTopology.GenericConvergentSequence.html#24404" class="Bound">n</a><a id="24548" class="Symbol">))</a>

<a id="≺-Succ"></a><a id="24552" href="TypeTopology.GenericConvergentSequence.html#24552" class="Function">≺-Succ</a> <a id="24559" class="Symbol">:</a> <a id="24561" class="Symbol">(</a><a id="24562" href="TypeTopology.GenericConvergentSequence.html#24562" class="Bound">a</a> <a id="24564" href="TypeTopology.GenericConvergentSequence.html#24564" class="Bound">b</a> <a id="24566" class="Symbol">:</a> <a id="24568" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="24570" class="Symbol">)</a> <a id="24572" class="Symbol">→</a> <a id="24574" href="TypeTopology.GenericConvergentSequence.html#24562" class="Bound">a</a> <a id="24576" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="24578" href="TypeTopology.GenericConvergentSequence.html#24564" class="Bound">b</a> <a id="24580" class="Symbol">→</a> <a id="24582" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="24587" href="TypeTopology.GenericConvergentSequence.html#24562" class="Bound">a</a> <a id="24589" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="24591" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="24596" href="TypeTopology.GenericConvergentSequence.html#24564" class="Bound">b</a>
<a id="24598" href="TypeTopology.GenericConvergentSequence.html#24552" class="Function">≺-Succ</a> <a id="24605" href="TypeTopology.GenericConvergentSequence.html#24605" class="Bound">a</a> <a id="24607" href="TypeTopology.GenericConvergentSequence.html#24607" class="Bound">b</a> <a id="24609" class="Symbol">(</a><a id="24610" href="TypeTopology.GenericConvergentSequence.html#24610" class="Bound">n</a> <a id="24612" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24614" href="TypeTopology.GenericConvergentSequence.html#24614" class="Bound">p</a> <a id="24616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24618" href="TypeTopology.GenericConvergentSequence.html#24618" class="Bound">q</a><a id="24619" class="Symbol">)</a> <a id="24621" class="Symbol">=</a> <a id="24623" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="24628" href="TypeTopology.GenericConvergentSequence.html#24610" class="Bound">n</a> <a id="24630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24632" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24635" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="24640" href="TypeTopology.GenericConvergentSequence.html#24614" class="Bound">p</a> <a id="24642" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24644" href="TypeTopology.GenericConvergentSequence.html#24618" class="Bound">q</a>

<a id="&lt;-gives-⊏"></a><a id="24647" href="TypeTopology.GenericConvergentSequence.html#24647" class="Function">&lt;-gives-⊏</a> <a id="24657" class="Symbol">:</a> <a id="24659" class="Symbol">(</a><a id="24660" href="TypeTopology.GenericConvergentSequence.html#24660" class="Bound">m</a> <a id="24662" href="TypeTopology.GenericConvergentSequence.html#24662" class="Bound">n</a> <a id="24664" class="Symbol">:</a> <a id="24666" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="24667" class="Symbol">)</a> <a id="24669" class="Symbol">→</a> <a id="24671" href="TypeTopology.GenericConvergentSequence.html#24660" class="Bound">m</a> <a id="24673" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="24675" href="TypeTopology.GenericConvergentSequence.html#24662" class="Bound">n</a> <a id="24677" class="Symbol">→</a>  <a id="24680" href="TypeTopology.GenericConvergentSequence.html#24660" class="Bound">m</a> <a id="24682" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="24684" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="24686" href="TypeTopology.GenericConvergentSequence.html#24662" class="Bound">n</a>
<a id="24688" href="TypeTopology.GenericConvergentSequence.html#24647" class="Function">&lt;-gives-⊏</a> <a id="24698" class="Number">0</a>        <a id="24707" class="Number">0</a>        <a id="24716" href="TypeTopology.GenericConvergentSequence.html#24716" class="Bound">l</a> <a id="24718" class="Symbol">=</a> <a id="24720" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24727" href="TypeTopology.GenericConvergentSequence.html#24716" class="Bound">l</a>
<a id="24729" href="TypeTopology.GenericConvergentSequence.html#24647" class="Function">&lt;-gives-⊏</a> <a id="24739" class="Number">0</a>        <a id="24748" class="Symbol">(</a><a id="24749" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="24754" href="TypeTopology.GenericConvergentSequence.html#24754" class="Bound">n</a><a id="24755" class="Symbol">)</a> <a id="24757" href="TypeTopology.GenericConvergentSequence.html#24757" class="Bound">l</a> <a id="24759" class="Symbol">=</a> <a id="24761" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="24766" href="TypeTopology.GenericConvergentSequence.html#24647" class="Function">&lt;-gives-⊏</a> <a id="24776" class="Symbol">(</a><a id="24777" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="24782" href="TypeTopology.GenericConvergentSequence.html#24782" class="Bound">m</a><a id="24783" class="Symbol">)</a> <a id="24785" class="Number">0</a>        <a id="24794" href="TypeTopology.GenericConvergentSequence.html#24794" class="Bound">l</a> <a id="24796" class="Symbol">=</a> <a id="24798" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="24805" href="TypeTopology.GenericConvergentSequence.html#24794" class="Bound">l</a>
<a id="24807" href="TypeTopology.GenericConvergentSequence.html#24647" class="Function">&lt;-gives-⊏</a> <a id="24817" class="Symbol">(</a><a id="24818" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="24823" href="TypeTopology.GenericConvergentSequence.html#24823" class="Bound">m</a><a id="24824" class="Symbol">)</a> <a id="24826" class="Symbol">(</a><a id="24827" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="24832" href="TypeTopology.GenericConvergentSequence.html#24832" class="Bound">n</a><a id="24833" class="Symbol">)</a> <a id="24835" href="TypeTopology.GenericConvergentSequence.html#24835" class="Bound">l</a> <a id="24837" class="Symbol">=</a> <a id="24839" href="TypeTopology.GenericConvergentSequence.html#24647" class="Function">&lt;-gives-⊏</a> <a id="24849" href="TypeTopology.GenericConvergentSequence.html#24823" class="Bound">m</a> <a id="24851" href="TypeTopology.GenericConvergentSequence.html#24832" class="Bound">n</a> <a id="24853" href="TypeTopology.GenericConvergentSequence.html#24835" class="Bound">l</a>

<a id="⊏-gives-&lt;"></a><a id="24856" href="TypeTopology.GenericConvergentSequence.html#24856" class="Function">⊏-gives-&lt;</a> <a id="24866" class="Symbol">:</a> <a id="24868" class="Symbol">(</a><a id="24869" href="TypeTopology.GenericConvergentSequence.html#24869" class="Bound">m</a> <a id="24871" href="TypeTopology.GenericConvergentSequence.html#24871" class="Bound">n</a> <a id="24873" class="Symbol">:</a> <a id="24875" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="24876" class="Symbol">)</a> <a id="24878" class="Symbol">→</a>  <a id="24881" href="TypeTopology.GenericConvergentSequence.html#24869" class="Bound">m</a> <a id="24883" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="24885" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="24887" href="TypeTopology.GenericConvergentSequence.html#24871" class="Bound">n</a> <a id="24889" class="Symbol">→</a> <a id="24891" href="TypeTopology.GenericConvergentSequence.html#24869" class="Bound">m</a> <a id="24893" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="24895" href="TypeTopology.GenericConvergentSequence.html#24871" class="Bound">n</a>
<a id="24897" href="TypeTopology.GenericConvergentSequence.html#24856" class="Function">⊏-gives-&lt;</a> <a id="24907" class="Number">0</a>        <a id="24916" class="Number">0</a>        <a id="24925" href="TypeTopology.GenericConvergentSequence.html#24925" class="Bound">l</a> <a id="24927" class="Symbol">=</a> <a id="24929" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="24946" href="TypeTopology.GenericConvergentSequence.html#24925" class="Bound">l</a>
<a id="24948" href="TypeTopology.GenericConvergentSequence.html#24856" class="Function">⊏-gives-&lt;</a> <a id="24958" class="Number">0</a>        <a id="24967" class="Symbol">(</a><a id="24968" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="24973" href="TypeTopology.GenericConvergentSequence.html#24973" class="Bound">n</a><a id="24974" class="Symbol">)</a> <a id="24976" href="TypeTopology.GenericConvergentSequence.html#24976" class="Bound">l</a> <a id="24978" class="Symbol">=</a> <a id="24980" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="24991" href="TypeTopology.GenericConvergentSequence.html#24973" class="Bound">n</a>
<a id="24993" href="TypeTopology.GenericConvergentSequence.html#24856" class="Function">⊏-gives-&lt;</a> <a id="25003" class="Symbol">(</a><a id="25004" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="25009" href="TypeTopology.GenericConvergentSequence.html#25009" class="Bound">m</a><a id="25010" class="Symbol">)</a> <a id="25012" class="Number">0</a>        <a id="25021" href="TypeTopology.GenericConvergentSequence.html#25021" class="Bound">l</a> <a id="25023" class="Symbol">=</a> <a id="25025" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="25042" href="TypeTopology.GenericConvergentSequence.html#25021" class="Bound">l</a>
<a id="25044" href="TypeTopology.GenericConvergentSequence.html#24856" class="Function">⊏-gives-&lt;</a> <a id="25054" class="Symbol">(</a><a id="25055" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="25060" href="TypeTopology.GenericConvergentSequence.html#25060" class="Bound">m</a><a id="25061" class="Symbol">)</a> <a id="25063" class="Symbol">(</a><a id="25064" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="25069" href="TypeTopology.GenericConvergentSequence.html#25069" class="Bound">n</a><a id="25070" class="Symbol">)</a> <a id="25072" href="TypeTopology.GenericConvergentSequence.html#25072" class="Bound">l</a> <a id="25074" class="Symbol">=</a> <a id="25076" href="TypeTopology.GenericConvergentSequence.html#24856" class="Function">⊏-gives-&lt;</a> <a id="25086" href="TypeTopology.GenericConvergentSequence.html#25060" class="Bound">m</a> <a id="25088" href="TypeTopology.GenericConvergentSequence.html#25069" class="Bound">n</a> <a id="25090" href="TypeTopology.GenericConvergentSequence.html#25072" class="Bound">l</a>

<a id="nothing-is-below-0"></a><a id="25093" href="TypeTopology.GenericConvergentSequence.html#25093" class="Function">nothing-is-below-0</a> <a id="25112" class="Symbol">:</a> <a id="25114" class="Symbol">(</a><a id="25115" href="TypeTopology.GenericConvergentSequence.html#25115" class="Bound">u</a> <a id="25117" class="Symbol">:</a> <a id="25119" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="25121" class="Symbol">)</a> <a id="25123" class="Symbol">→</a> <a id="25125" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="25127" class="Symbol">(</a><a id="25128" href="TypeTopology.GenericConvergentSequence.html#25115" class="Bound">u</a> <a id="25130" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="25132" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="25134" class="Number">0</a><a id="25135" class="Symbol">)</a>
<a id="25137" href="TypeTopology.GenericConvergentSequence.html#25093" class="Function">nothing-is-below-0</a> <a id="25156" href="TypeTopology.GenericConvergentSequence.html#25156" class="Bound">u</a> <a id="25158" class="Symbol">(</a><a id="25159" href="TypeTopology.GenericConvergentSequence.html#25159" class="Bound">n</a> <a id="25161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25163" class="Symbol">_</a> <a id="25165" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25167" href="TypeTopology.GenericConvergentSequence.html#25167" class="Bound">l</a><a id="25168" class="Symbol">)</a> <a id="25170" class="Symbol">=</a> <a id="25172" href="TypeTopology.GenericConvergentSequence.html#24856" class="Function">⊏-gives-&lt;</a> <a id="25182" href="TypeTopology.GenericConvergentSequence.html#25159" class="Bound">n</a> <a id="25184" class="Number">0</a> <a id="25186" href="TypeTopology.GenericConvergentSequence.html#25167" class="Bound">l</a>

<a id="anything-below-1-is-0"></a><a id="25189" href="TypeTopology.GenericConvergentSequence.html#25189" class="Function">anything-below-1-is-0</a> <a id="25211" class="Symbol">:</a> <a id="25213" class="Symbol">(</a><a id="25214" href="TypeTopology.GenericConvergentSequence.html#25214" class="Bound">u</a> <a id="25216" class="Symbol">:</a> <a id="25218" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="25220" class="Symbol">)</a> <a id="25222" class="Symbol">→</a> <a id="25224" href="TypeTopology.GenericConvergentSequence.html#25214" class="Bound">u</a> <a id="25226" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="25228" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="25230" class="Number">1</a> <a id="25232" class="Symbol">→</a> <a id="25234" href="TypeTopology.GenericConvergentSequence.html#25214" class="Bound">u</a> <a id="25236" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25238" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="25240" class="Number">0</a>
<a id="25242" href="TypeTopology.GenericConvergentSequence.html#25189" class="Function">anything-below-1-is-0</a> <a id="25264" href="TypeTopology.GenericConvergentSequence.html#25264" class="Bound">u</a> <a id="25266" class="Symbol">(</a><a id="25267" class="Number">0</a>      <a id="25274" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25276" href="TypeTopology.GenericConvergentSequence.html#25276" class="Bound">r</a> <a id="25278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25280" href="TypeTopology.GenericConvergentSequence.html#25280" class="Bound">l</a><a id="25281" class="Symbol">)</a> <a id="25283" class="Symbol">=</a> <a id="25285" href="TypeTopology.GenericConvergentSequence.html#25276" class="Bound">r</a>
<a id="25287" href="TypeTopology.GenericConvergentSequence.html#25189" class="Function">anything-below-1-is-0</a> <a id="25309" href="TypeTopology.GenericConvergentSequence.html#25309" class="Bound">u</a> <a id="25311" class="Symbol">(</a><a id="25312" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="25317" href="TypeTopology.GenericConvergentSequence.html#25317" class="Bound">n</a> <a id="25319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25321" class="Symbol">_</a> <a id="25323" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25325" href="TypeTopology.GenericConvergentSequence.html#25325" class="Bound">l</a><a id="25326" class="Symbol">)</a> <a id="25328" class="Symbol">=</a> <a id="25330" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="25337" class="Symbol">(</a><a id="25338" href="TypeTopology.GenericConvergentSequence.html#24856" class="Function">⊏-gives-&lt;</a> <a id="25348" class="Symbol">(</a><a id="25349" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="25354" href="TypeTopology.GenericConvergentSequence.html#25317" class="Bound">n</a><a id="25355" class="Symbol">)</a> <a id="25357" class="Number">1</a> <a id="25359" href="TypeTopology.GenericConvergentSequence.html#25325" class="Bound">l</a><a id="25360" class="Symbol">)</a>

<a id="⊏-back"></a><a id="25363" href="TypeTopology.GenericConvergentSequence.html#25363" class="Function">⊏-back</a> <a id="25370" class="Symbol">:</a> <a id="25372" class="Symbol">(</a><a id="25373" href="TypeTopology.GenericConvergentSequence.html#25373" class="Bound">u</a> <a id="25375" class="Symbol">:</a> <a id="25377" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="25379" class="Symbol">)</a> <a id="25381" class="Symbol">(</a><a id="25382" href="TypeTopology.GenericConvergentSequence.html#25382" class="Bound">n</a> <a id="25384" class="Symbol">:</a> <a id="25386" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="25387" class="Symbol">)</a> <a id="25389" class="Symbol">→</a> <a id="25391" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="25396" href="TypeTopology.GenericConvergentSequence.html#25382" class="Bound">n</a> <a id="25398" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="25400" href="TypeTopology.GenericConvergentSequence.html#25373" class="Bound">u</a> <a id="25402" class="Symbol">→</a> <a id="25404" href="TypeTopology.GenericConvergentSequence.html#25382" class="Bound">n</a> <a id="25406" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="25408" href="TypeTopology.GenericConvergentSequence.html#25373" class="Bound">u</a>
<a id="25410" href="TypeTopology.GenericConvergentSequence.html#25363" class="Function">⊏-back</a> <a id="25417" href="TypeTopology.GenericConvergentSequence.html#25417" class="Bound">u</a> <a id="25419" href="TypeTopology.GenericConvergentSequence.html#25419" class="Bound">n</a> <a id="25421" class="Symbol">=</a> <a id="25423" href="MLTT.Two-Properties.html#6021" class="Function">≤₂-criterion-converse</a> <a id="25445" class="Symbol">(</a><a id="25446" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="25450" href="TypeTopology.GenericConvergentSequence.html#25417" class="Bound">u</a> <a id="25452" href="TypeTopology.GenericConvergentSequence.html#25419" class="Bound">n</a><a id="25453" class="Symbol">)</a>

<a id="⊏-trans&#39;&#39;"></a><a id="25456" href="TypeTopology.GenericConvergentSequence.html#25456" class="Function">⊏-trans&#39;&#39;</a> <a id="25466" class="Symbol">:</a> <a id="25468" class="Symbol">(</a><a id="25469" href="TypeTopology.GenericConvergentSequence.html#25469" class="Bound">u</a> <a id="25471" class="Symbol">:</a> <a id="25473" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="25475" class="Symbol">)</a> <a id="25477" class="Symbol">(</a><a id="25478" href="TypeTopology.GenericConvergentSequence.html#25478" class="Bound">n</a> <a id="25480" class="Symbol">:</a> <a id="25482" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="25483" class="Symbol">)</a> <a id="25485" class="Symbol">→</a> <a id="25487" class="Symbol">(</a><a id="25488" href="TypeTopology.GenericConvergentSequence.html#25488" class="Bound">m</a> <a id="25490" class="Symbol">:</a> <a id="25492" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="25493" class="Symbol">)</a> <a id="25495" class="Symbol">→</a> <a id="25497" href="TypeTopology.GenericConvergentSequence.html#25488" class="Bound">m</a> <a id="25499" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="25501" href="TypeTopology.GenericConvergentSequence.html#25478" class="Bound">n</a> <a id="25503" class="Symbol">→</a> <a id="25505" href="TypeTopology.GenericConvergentSequence.html#25478" class="Bound">n</a> <a id="25507" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="25509" href="TypeTopology.GenericConvergentSequence.html#25469" class="Bound">u</a> <a id="25511" class="Symbol">→</a> <a id="25513" href="TypeTopology.GenericConvergentSequence.html#25488" class="Bound">m</a> <a id="25515" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="25517" href="TypeTopology.GenericConvergentSequence.html#25469" class="Bound">u</a>
<a id="25519" href="TypeTopology.GenericConvergentSequence.html#25456" class="Function">⊏-trans&#39;&#39;</a> <a id="25529" href="TypeTopology.GenericConvergentSequence.html#25529" class="Bound">u</a> <a id="25531" class="Symbol">=</a> <a id="25533" href="Naturals.Order.html#5259" class="Function">regress</a> <a id="25541" class="Symbol">(λ</a> <a id="25544" href="TypeTopology.GenericConvergentSequence.html#25544" class="Bound">n</a> <a id="25546" class="Symbol">→</a> <a id="25548" href="TypeTopology.GenericConvergentSequence.html#25544" class="Bound">n</a> <a id="25550" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="25552" href="TypeTopology.GenericConvergentSequence.html#25529" class="Bound">u</a><a id="25553" class="Symbol">)</a> <a id="25555" class="Symbol">(</a><a id="25556" href="TypeTopology.GenericConvergentSequence.html#25363" class="Function">⊏-back</a> <a id="25563" href="TypeTopology.GenericConvergentSequence.html#25529" class="Bound">u</a><a id="25564" class="Symbol">)</a>

<a id="⊏-trans&#39;"></a><a id="25567" href="TypeTopology.GenericConvergentSequence.html#25567" class="Function">⊏-trans&#39;</a> <a id="25576" class="Symbol">:</a> <a id="25578" class="Symbol">(</a><a id="25579" href="TypeTopology.GenericConvergentSequence.html#25579" class="Bound">m</a> <a id="25581" class="Symbol">:</a> <a id="25583" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="25584" class="Symbol">)</a> <a id="25586" class="Symbol">(</a><a id="25587" href="TypeTopology.GenericConvergentSequence.html#25587" class="Bound">n</a> <a id="25589" class="Symbol">:</a> <a id="25591" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="25592" class="Symbol">)</a> <a id="25594" class="Symbol">(</a><a id="25595" href="TypeTopology.GenericConvergentSequence.html#25595" class="Bound">u</a> <a id="25597" class="Symbol">:</a> <a id="25599" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="25601" class="Symbol">)</a>  <a id="25604" class="Symbol">→</a> <a id="25606" href="TypeTopology.GenericConvergentSequence.html#25579" class="Bound">m</a> <a id="25608" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="25610" href="TypeTopology.GenericConvergentSequence.html#25587" class="Bound">n</a> <a id="25612" class="Symbol">→</a> <a id="25614" href="TypeTopology.GenericConvergentSequence.html#25587" class="Bound">n</a> <a id="25616" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="25618" href="TypeTopology.GenericConvergentSequence.html#25595" class="Bound">u</a> <a id="25620" class="Symbol">→</a> <a id="25622" href="TypeTopology.GenericConvergentSequence.html#25579" class="Bound">m</a> <a id="25624" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="25626" href="TypeTopology.GenericConvergentSequence.html#25595" class="Bound">u</a>
<a id="25628" href="TypeTopology.GenericConvergentSequence.html#25567" class="Function">⊏-trans&#39;</a> <a id="25637" href="TypeTopology.GenericConvergentSequence.html#25637" class="Bound">m</a> <a id="25639" href="TypeTopology.GenericConvergentSequence.html#25639" class="Bound">n</a> <a id="25641" href="TypeTopology.GenericConvergentSequence.html#25641" class="Bound">u</a> <a id="25643" href="TypeTopology.GenericConvergentSequence.html#25643" class="Bound">l</a> <a id="25645" class="Symbol">=</a> <a id="25647" href="TypeTopology.GenericConvergentSequence.html#25456" class="Function">⊏-trans&#39;&#39;</a> <a id="25657" href="TypeTopology.GenericConvergentSequence.html#25641" class="Bound">u</a> <a id="25659" href="TypeTopology.GenericConvergentSequence.html#25639" class="Bound">n</a> <a id="25661" href="TypeTopology.GenericConvergentSequence.html#25637" class="Bound">m</a> <a id="25663" class="Symbol">(</a><a id="25664" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="25672" href="TypeTopology.GenericConvergentSequence.html#25637" class="Bound">m</a> <a id="25674" class="Symbol">(</a><a id="25675" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="25680" href="TypeTopology.GenericConvergentSequence.html#25637" class="Bound">m</a><a id="25681" class="Symbol">)</a> <a id="25683" href="TypeTopology.GenericConvergentSequence.html#25639" class="Bound">n</a> <a id="25685" class="Symbol">(</a><a id="25686" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="25693" href="TypeTopology.GenericConvergentSequence.html#25637" class="Bound">m</a><a id="25694" class="Symbol">)</a> <a id="25696" href="TypeTopology.GenericConvergentSequence.html#25643" class="Bound">l</a><a id="25697" class="Symbol">)</a>

<a id="⊏-trans"></a><a id="25700" href="TypeTopology.GenericConvergentSequence.html#25700" class="Function">⊏-trans</a> <a id="25708" class="Symbol">:</a> <a id="25710" class="Symbol">(</a><a id="25711" href="TypeTopology.GenericConvergentSequence.html#25711" class="Bound">m</a> <a id="25713" href="TypeTopology.GenericConvergentSequence.html#25713" class="Bound">n</a> <a id="25715" class="Symbol">:</a> <a id="25717" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="25718" class="Symbol">)</a> <a id="25720" class="Symbol">(</a><a id="25721" href="TypeTopology.GenericConvergentSequence.html#25721" class="Bound">u</a> <a id="25723" class="Symbol">:</a> <a id="25725" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="25727" class="Symbol">)</a> <a id="25729" class="Symbol">→</a> <a id="25731" href="TypeTopology.GenericConvergentSequence.html#25711" class="Bound">m</a> <a id="25733" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="25735" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="25737" href="TypeTopology.GenericConvergentSequence.html#25713" class="Bound">n</a> <a id="25739" class="Symbol">→</a> <a id="25741" href="TypeTopology.GenericConvergentSequence.html#25713" class="Bound">n</a> <a id="25743" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="25745" href="TypeTopology.GenericConvergentSequence.html#25721" class="Bound">u</a> <a id="25747" class="Symbol">→</a> <a id="25749" href="TypeTopology.GenericConvergentSequence.html#25711" class="Bound">m</a> <a id="25751" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="25753" href="TypeTopology.GenericConvergentSequence.html#25721" class="Bound">u</a>
<a id="25755" href="TypeTopology.GenericConvergentSequence.html#25700" class="Function">⊏-trans</a> <a id="25763" href="TypeTopology.GenericConvergentSequence.html#25763" class="Bound">m</a> <a id="25765" href="TypeTopology.GenericConvergentSequence.html#25765" class="Bound">n</a> <a id="25767" href="TypeTopology.GenericConvergentSequence.html#25767" class="Bound">u</a> <a id="25769" href="TypeTopology.GenericConvergentSequence.html#25769" class="Bound">a</a> <a id="25771" class="Symbol">=</a> <a id="25773" href="TypeTopology.GenericConvergentSequence.html#25567" class="Function">⊏-trans&#39;</a> <a id="25782" href="TypeTopology.GenericConvergentSequence.html#25763" class="Bound">m</a> <a id="25784" href="TypeTopology.GenericConvergentSequence.html#25765" class="Bound">n</a> <a id="25786" href="TypeTopology.GenericConvergentSequence.html#25767" class="Bound">u</a> <a id="25788" class="Symbol">(</a><a id="25789" href="TypeTopology.GenericConvergentSequence.html#24856" class="Function">⊏-gives-&lt;</a> <a id="25799" href="TypeTopology.GenericConvergentSequence.html#25763" class="Bound">m</a> <a id="25801" href="TypeTopology.GenericConvergentSequence.html#25765" class="Bound">n</a> <a id="25803" href="TypeTopology.GenericConvergentSequence.html#25769" class="Bound">a</a><a id="25804" class="Symbol">)</a>

<a id="≺-trans"></a><a id="25807" href="TypeTopology.GenericConvergentSequence.html#25807" class="Function">≺-trans</a> <a id="25815" class="Symbol">:</a> <a id="25817" href="Ordinals.Notions.html#5580" class="Function">is-transitive</a> <a id="25831" href="Notation.Order.html#1272" class="Field Operator">_≺_</a>
<a id="25835" href="TypeTopology.GenericConvergentSequence.html#25807" class="Function">≺-trans</a> <a id="25843" href="TypeTopology.GenericConvergentSequence.html#25843" class="Bound">u</a> <a id="25845" href="TypeTopology.GenericConvergentSequence.html#25845" class="Bound">v</a> <a id="25847" href="TypeTopology.GenericConvergentSequence.html#25847" class="Bound">w</a> <a id="25849" class="Symbol">(</a><a id="25850" href="TypeTopology.GenericConvergentSequence.html#25850" class="Bound">m</a> <a id="25852" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25854" href="TypeTopology.GenericConvergentSequence.html#25854" class="Bound">r</a> <a id="25856" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25858" href="TypeTopology.GenericConvergentSequence.html#25858" class="Bound">a</a><a id="25859" class="Symbol">)</a> <a id="25861" class="Symbol">(</a><a id="25862" href="TypeTopology.GenericConvergentSequence.html#25862" class="Bound">n</a> <a id="25864" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25866" href="TypeTopology.GenericConvergentSequence.html#25866" class="Bound">s</a> <a id="25868" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25870" href="TypeTopology.GenericConvergentSequence.html#25870" class="Bound">b</a><a id="25871" class="Symbol">)</a> <a id="25873" class="Symbol">=</a> <a id="25875" href="TypeTopology.GenericConvergentSequence.html#25850" class="Bound">m</a> <a id="25877" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25879" href="TypeTopology.GenericConvergentSequence.html#25854" class="Bound">r</a> <a id="25881" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25883" href="TypeTopology.GenericConvergentSequence.html#25894" class="Function">c</a>
 <a id="25886" class="Keyword">where</a>
  <a id="25894" href="TypeTopology.GenericConvergentSequence.html#25894" class="Function">c</a> <a id="25896" class="Symbol">:</a> <a id="25898" href="TypeTopology.GenericConvergentSequence.html#25850" class="Bound">m</a> <a id="25900" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="25902" href="TypeTopology.GenericConvergentSequence.html#25847" class="Bound">w</a>
  <a id="25906" href="TypeTopology.GenericConvergentSequence.html#25894" class="Function">c</a> <a id="25908" class="Symbol">=</a> <a id="25910" href="TypeTopology.GenericConvergentSequence.html#25700" class="Function">⊏-trans</a> <a id="25918" href="TypeTopology.GenericConvergentSequence.html#25850" class="Bound">m</a> <a id="25920" href="TypeTopology.GenericConvergentSequence.html#25862" class="Bound">n</a> <a id="25922" href="TypeTopology.GenericConvergentSequence.html#25847" class="Bound">w</a> <a id="25924" class="Symbol">(</a><a id="25925" href="MLTT.Id.html#734" class="Function">transport</a> <a id="25935" class="Symbol">(λ</a> <a id="25938" href="TypeTopology.GenericConvergentSequence.html#25938" class="Bound">t</a> <a id="25940" class="Symbol">→</a> <a id="25942" href="TypeTopology.GenericConvergentSequence.html#25850" class="Bound">m</a> <a id="25944" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="25946" href="TypeTopology.GenericConvergentSequence.html#25938" class="Bound">t</a><a id="25947" class="Symbol">)</a> <a id="25949" href="TypeTopology.GenericConvergentSequence.html#25866" class="Bound">s</a> <a id="25951" href="TypeTopology.GenericConvergentSequence.html#25858" class="Bound">a</a><a id="25952" class="Symbol">)</a> <a id="25954" href="TypeTopology.GenericConvergentSequence.html#25870" class="Bound">b</a>

<a id="≺-Succ-r"></a><a id="25957" href="TypeTopology.GenericConvergentSequence.html#25957" class="Function">≺-Succ-r</a> <a id="25966" class="Symbol">:</a> <a id="25968" class="Symbol">(</a><a id="25969" href="TypeTopology.GenericConvergentSequence.html#25969" class="Bound">a</a> <a id="25971" href="TypeTopology.GenericConvergentSequence.html#25971" class="Bound">b</a> <a id="25973" class="Symbol">:</a> <a id="25975" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="25977" class="Symbol">)</a> <a id="25979" class="Symbol">→</a> <a id="25981" href="TypeTopology.GenericConvergentSequence.html#25969" class="Bound">a</a> <a id="25983" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="25985" href="TypeTopology.GenericConvergentSequence.html#25971" class="Bound">b</a> <a id="25987" class="Symbol">→</a> <a id="25989" href="TypeTopology.GenericConvergentSequence.html#25969" class="Bound">a</a> <a id="25991" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="25993" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="25998" href="TypeTopology.GenericConvergentSequence.html#25971" class="Bound">b</a>
<a id="26000" href="TypeTopology.GenericConvergentSequence.html#25957" class="Function">≺-Succ-r</a> <a id="26009" href="TypeTopology.GenericConvergentSequence.html#26009" class="Bound">a</a> <a id="26011" href="TypeTopology.GenericConvergentSequence.html#26011" class="Bound">b</a> <a id="26013" href="TypeTopology.GenericConvergentSequence.html#26013" class="Bound">l</a> <a id="26015" class="Symbol">=</a> <a id="26017" href="TypeTopology.GenericConvergentSequence.html#25807" class="Function">≺-trans</a> <a id="26025" href="TypeTopology.GenericConvergentSequence.html#26009" class="Bound">a</a> <a id="26027" class="Symbol">(</a><a id="26028" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="26033" href="TypeTopology.GenericConvergentSequence.html#26009" class="Bound">a</a><a id="26034" class="Symbol">)</a> <a id="26036" class="Symbol">(</a><a id="26037" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="26042" href="TypeTopology.GenericConvergentSequence.html#26011" class="Bound">b</a><a id="26043" class="Symbol">)</a>
                     <a id="26066" class="Symbol">(</a><a id="26067" href="TypeTopology.GenericConvergentSequence.html#24335" class="Function">finite-≺-Succ</a> <a id="26081" href="TypeTopology.GenericConvergentSequence.html#26009" class="Bound">a</a> <a id="26083" class="Symbol">(</a><a id="26084" href="TypeTopology.GenericConvergentSequence.html#24133" class="Function">≺-implies-finite</a> <a id="26101" href="TypeTopology.GenericConvergentSequence.html#26009" class="Bound">a</a> <a id="26103" href="TypeTopology.GenericConvergentSequence.html#26011" class="Bound">b</a> <a id="26105" href="TypeTopology.GenericConvergentSequence.html#26013" class="Bound">l</a><a id="26106" class="Symbol">))</a>
                     <a id="26130" class="Symbol">(</a><a id="26131" href="TypeTopology.GenericConvergentSequence.html#24552" class="Function">≺-Succ</a> <a id="26138" href="TypeTopology.GenericConvergentSequence.html#26009" class="Bound">a</a> <a id="26140" href="TypeTopology.GenericConvergentSequence.html#26011" class="Bound">b</a> <a id="26142" href="TypeTopology.GenericConvergentSequence.html#26013" class="Bound">l</a><a id="26143" class="Symbol">)</a>

<a id="≺≼-gives-≺"></a><a id="26146" href="TypeTopology.GenericConvergentSequence.html#26146" class="Function">≺≼-gives-≺</a> <a id="26157" class="Symbol">:</a> <a id="26159" class="Symbol">(</a><a id="26160" href="TypeTopology.GenericConvergentSequence.html#26160" class="Bound">x</a> <a id="26162" href="TypeTopology.GenericConvergentSequence.html#26162" class="Bound">y</a> <a id="26164" href="TypeTopology.GenericConvergentSequence.html#26164" class="Bound">z</a> <a id="26166" class="Symbol">:</a> <a id="26168" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="26170" class="Symbol">)</a> <a id="26172" class="Symbol">→</a> <a id="26174" href="TypeTopology.GenericConvergentSequence.html#26160" class="Bound">x</a> <a id="26176" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="26178" href="TypeTopology.GenericConvergentSequence.html#26162" class="Bound">y</a> <a id="26180" class="Symbol">→</a> <a id="26182" href="TypeTopology.GenericConvergentSequence.html#26162" class="Bound">y</a> <a id="26184" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="26186" href="TypeTopology.GenericConvergentSequence.html#26164" class="Bound">z</a> <a id="26188" class="Symbol">→</a> <a id="26190" href="TypeTopology.GenericConvergentSequence.html#26160" class="Bound">x</a> <a id="26192" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="26194" href="TypeTopology.GenericConvergentSequence.html#26164" class="Bound">z</a>
<a id="26196" href="TypeTopology.GenericConvergentSequence.html#26146" class="Function">≺≼-gives-≺</a> <a id="26207" href="TypeTopology.GenericConvergentSequence.html#26207" class="Bound">x</a> <a id="26209" href="TypeTopology.GenericConvergentSequence.html#26209" class="Bound">y</a> <a id="26211" href="TypeTopology.GenericConvergentSequence.html#26211" class="Bound">z</a> <a id="26213" class="Symbol">(</a><a id="26214" href="TypeTopology.GenericConvergentSequence.html#26214" class="Bound">n</a> <a id="26216" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26218" href="TypeTopology.GenericConvergentSequence.html#26218" class="Bound">p</a> <a id="26220" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26222" href="TypeTopology.GenericConvergentSequence.html#26222" class="Bound">q</a><a id="26223" class="Symbol">)</a> <a id="26225" href="TypeTopology.GenericConvergentSequence.html#26225" class="Bound">le</a> <a id="26228" class="Symbol">=</a> <a id="26230" href="TypeTopology.GenericConvergentSequence.html#26214" class="Bound">n</a> <a id="26232" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26234" href="TypeTopology.GenericConvergentSequence.html#26218" class="Bound">p</a> <a id="26236" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26238" href="TypeTopology.GenericConvergentSequence.html#26225" class="Bound">le</a> <a id="26241" href="TypeTopology.GenericConvergentSequence.html#26214" class="Bound">n</a> <a id="26243" href="TypeTopology.GenericConvergentSequence.html#26222" class="Bound">q</a>

<a id="finite-accessible"></a><a id="26246" href="TypeTopology.GenericConvergentSequence.html#26246" class="Function">finite-accessible</a> <a id="26264" class="Symbol">:</a> <a id="26266" class="Symbol">(</a><a id="26267" href="TypeTopology.GenericConvergentSequence.html#26267" class="Bound">n</a> <a id="26269" class="Symbol">:</a> <a id="26271" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="26272" class="Symbol">)</a> <a id="26274" class="Symbol">→</a> <a id="26276" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="26290" href="Notation.Order.html#1272" class="Field Operator">_≺_</a> <a id="26294" class="Symbol">(</a><a id="26295" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="26297" href="TypeTopology.GenericConvergentSequence.html#26267" class="Bound">n</a><a id="26298" class="Symbol">)</a>
<a id="26300" href="TypeTopology.GenericConvergentSequence.html#26246" class="Function">finite-accessible</a> <a id="26318" class="Symbol">=</a> <a id="26320" href="Naturals.Order.html#6088" class="Function">course-of-values-induction</a> <a id="26347" class="Symbol">(λ</a> <a id="26350" href="TypeTopology.GenericConvergentSequence.html#26350" class="Bound">n</a> <a id="26352" class="Symbol">→</a> <a id="26354" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="26368" href="Notation.Order.html#1272" class="Field Operator">_≺_</a> <a id="26372" class="Symbol">(</a><a id="26373" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="26375" href="TypeTopology.GenericConvergentSequence.html#26350" class="Bound">n</a><a id="26376" class="Symbol">))</a> <a id="26379" href="TypeTopology.GenericConvergentSequence.html#26390" class="Function">φ</a>
 <a id="26382" class="Keyword">where</a>
  <a id="26390" href="TypeTopology.GenericConvergentSequence.html#26390" class="Function">φ</a> <a id="26392" class="Symbol">:</a> <a id="26394" class="Symbol">(</a><a id="26395" href="TypeTopology.GenericConvergentSequence.html#26395" class="Bound">n</a> <a id="26397" class="Symbol">:</a> <a id="26399" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="26400" class="Symbol">)</a>
    <a id="26406" class="Symbol">→</a> <a id="26408" class="Symbol">((</a><a id="26410" href="TypeTopology.GenericConvergentSequence.html#26410" class="Bound">m</a> <a id="26412" class="Symbol">:</a> <a id="26414" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="26415" class="Symbol">)</a> <a id="26417" class="Symbol">→</a> <a id="26419" href="TypeTopology.GenericConvergentSequence.html#26410" class="Bound">m</a> <a id="26421" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="26423" href="TypeTopology.GenericConvergentSequence.html#26395" class="Bound">n</a> <a id="26425" class="Symbol">→</a> <a id="26427" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="26441" href="Notation.Order.html#1272" class="Field Operator">_≺_</a> <a id="26445" class="Symbol">(</a><a id="26446" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="26448" href="TypeTopology.GenericConvergentSequence.html#26410" class="Bound">m</a><a id="26449" class="Symbol">))</a>
    <a id="26456" class="Symbol">→</a> <a id="26458" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="26472" href="Notation.Order.html#1272" class="Field Operator">_≺_</a> <a id="26476" class="Symbol">(</a><a id="26477" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="26479" href="TypeTopology.GenericConvergentSequence.html#26395" class="Bound">n</a><a id="26480" class="Symbol">)</a>
  <a id="26484" href="TypeTopology.GenericConvergentSequence.html#26390" class="Function">φ</a> <a id="26486" href="TypeTopology.GenericConvergentSequence.html#26486" class="Bound">n</a> <a id="26488" href="TypeTopology.GenericConvergentSequence.html#26488" class="Bound">σ</a> <a id="26490" class="Symbol">=</a> <a id="26492" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="26496" href="TypeTopology.GenericConvergentSequence.html#26511" class="Function">τ</a>
   <a id="26501" class="Keyword">where</a>
    <a id="26511" href="TypeTopology.GenericConvergentSequence.html#26511" class="Function">τ</a> <a id="26513" class="Symbol">:</a> <a id="26515" class="Symbol">(</a><a id="26516" href="TypeTopology.GenericConvergentSequence.html#26516" class="Bound">u</a> <a id="26518" class="Symbol">:</a> <a id="26520" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="26522" class="Symbol">)</a> <a id="26524" class="Symbol">→</a> <a id="26526" href="TypeTopology.GenericConvergentSequence.html#26516" class="Bound">u</a> <a id="26528" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="26530" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="26532" href="TypeTopology.GenericConvergentSequence.html#26486" class="Bound">n</a> <a id="26534" class="Symbol">→</a> <a id="26536" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="26550" href="Notation.Order.html#1272" class="Field Operator">_≺_</a> <a id="26554" href="TypeTopology.GenericConvergentSequence.html#26516" class="Bound">u</a>
    <a id="26560" href="TypeTopology.GenericConvergentSequence.html#26511" class="Function">τ</a> <a id="26562" href="TypeTopology.GenericConvergentSequence.html#26562" class="Bound">u</a> <a id="26564" class="Symbol">(</a><a id="26565" href="TypeTopology.GenericConvergentSequence.html#26565" class="Bound">m</a> <a id="26567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26569" href="TypeTopology.GenericConvergentSequence.html#26569" class="Bound">r</a> <a id="26571" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26573" href="TypeTopology.GenericConvergentSequence.html#26573" class="Bound">l</a><a id="26574" class="Symbol">)</a> <a id="26576" class="Symbol">=</a> <a id="26578" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="26590" class="Symbol">(</a><a id="26591" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="26605" href="Notation.Order.html#1272" class="Field Operator">_≺_</a><a id="26608" class="Symbol">)</a> <a id="26610" href="TypeTopology.GenericConvergentSequence.html#26569" class="Bound">r</a> <a id="26612" class="Symbol">(</a><a id="26613" href="TypeTopology.GenericConvergentSequence.html#26488" class="Bound">σ</a> <a id="26615" href="TypeTopology.GenericConvergentSequence.html#26565" class="Bound">m</a> <a id="26617" class="Symbol">(</a><a id="26618" href="TypeTopology.GenericConvergentSequence.html#24856" class="Function">⊏-gives-&lt;</a> <a id="26628" href="TypeTopology.GenericConvergentSequence.html#26565" class="Bound">m</a> <a id="26630" href="TypeTopology.GenericConvergentSequence.html#26486" class="Bound">n</a> <a id="26632" href="TypeTopology.GenericConvergentSequence.html#26573" class="Bound">l</a><a id="26633" class="Symbol">))</a>

<a id="≺-well-founded"></a><a id="26637" href="TypeTopology.GenericConvergentSequence.html#26637" class="Function">≺-well-founded</a> <a id="26652" class="Symbol">:</a> <a id="26654" href="Ordinals.Notions.html#2253" class="Function">is-well-founded</a> <a id="26670" href="Notation.Order.html#1272" class="Field Operator">_≺_</a>
<a id="26674" href="TypeTopology.GenericConvergentSequence.html#26637" class="Function">≺-well-founded</a> <a id="26689" href="TypeTopology.GenericConvergentSequence.html#26689" class="Bound">v</a> <a id="26691" class="Symbol">=</a> <a id="26693" href="Ordinals.Notions.html#728" class="InductiveConstructor">acc</a> <a id="26697" href="TypeTopology.GenericConvergentSequence.html#26708" class="Function">σ</a>
 <a id="26700" class="Keyword">where</a>
  <a id="26708" href="TypeTopology.GenericConvergentSequence.html#26708" class="Function">σ</a> <a id="26710" class="Symbol">:</a> <a id="26712" class="Symbol">(</a><a id="26713" href="TypeTopology.GenericConvergentSequence.html#26713" class="Bound">u</a> <a id="26715" class="Symbol">:</a> <a id="26717" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="26719" class="Symbol">)</a> <a id="26721" class="Symbol">→</a> <a id="26723" href="TypeTopology.GenericConvergentSequence.html#26713" class="Bound">u</a> <a id="26725" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="26727" href="TypeTopology.GenericConvergentSequence.html#26689" class="Bound">v</a> <a id="26729" class="Symbol">→</a> <a id="26731" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="26745" href="Notation.Order.html#1272" class="Field Operator">_≺_</a> <a id="26749" href="TypeTopology.GenericConvergentSequence.html#26713" class="Bound">u</a>
  <a id="26753" href="TypeTopology.GenericConvergentSequence.html#26708" class="Function">σ</a> <a id="26755" href="TypeTopology.GenericConvergentSequence.html#26755" class="Bound">u</a> <a id="26757" class="Symbol">(</a><a id="26758" href="TypeTopology.GenericConvergentSequence.html#26758" class="Bound">n</a> <a id="26760" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26762" href="TypeTopology.GenericConvergentSequence.html#26762" class="Bound">r</a> <a id="26764" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26766" href="TypeTopology.GenericConvergentSequence.html#26766" class="Bound">l</a><a id="26767" class="Symbol">)</a> <a id="26769" class="Symbol">=</a> <a id="26771" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="26783" class="Symbol">(</a><a id="26784" href="Ordinals.Notions.html#693" class="Datatype">is-accessible</a> <a id="26798" href="Notation.Order.html#1272" class="Field Operator">_≺_</a><a id="26801" class="Symbol">)</a> <a id="26803" href="TypeTopology.GenericConvergentSequence.html#26762" class="Bound">r</a> <a id="26805" class="Symbol">(</a><a id="26806" href="TypeTopology.GenericConvergentSequence.html#26246" class="Function">finite-accessible</a> <a id="26824" href="TypeTopology.GenericConvergentSequence.html#26758" class="Bound">n</a><a id="26825" class="Symbol">)</a>

<a id="≺-extensional"></a><a id="26828" href="TypeTopology.GenericConvergentSequence.html#26828" class="Function">≺-extensional</a> <a id="26842" class="Symbol">:</a> <a id="26844" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="26852" class="Symbol">→</a> <a id="26854" href="Ordinals.Notions.html#6421" class="Function">is-extensional</a> <a id="26869" href="Notation.Order.html#1272" class="Field Operator">_≺_</a>
<a id="26873" href="TypeTopology.GenericConvergentSequence.html#26828" class="Function">≺-extensional</a> <a id="26887" href="TypeTopology.GenericConvergentSequence.html#26887" class="Bound">fe</a> <a id="26890" href="TypeTopology.GenericConvergentSequence.html#26890" class="Bound">u</a> <a id="26892" href="TypeTopology.GenericConvergentSequence.html#26892" class="Bound">v</a> <a id="26894" href="TypeTopology.GenericConvergentSequence.html#26894" class="Bound">l</a> <a id="26896" href="TypeTopology.GenericConvergentSequence.html#26896" class="Bound">m</a> <a id="26898" class="Symbol">=</a> <a id="26900" href="TypeTopology.GenericConvergentSequence.html#27166" class="Function">γ</a>
 <a id="26903" class="Keyword">where</a>
  <a id="26911" href="TypeTopology.GenericConvergentSequence.html#26911" class="Function">f</a> <a id="26913" class="Symbol">:</a> <a id="26915" class="Symbol">(</a><a id="26916" href="TypeTopology.GenericConvergentSequence.html#26916" class="Bound">i</a> <a id="26918" class="Symbol">:</a> <a id="26920" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="26921" class="Symbol">)</a> <a id="26923" class="Symbol">→</a> <a id="26925" href="TypeTopology.GenericConvergentSequence.html#26916" class="Bound">i</a> <a id="26927" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="26929" href="TypeTopology.GenericConvergentSequence.html#26890" class="Bound">u</a> <a id="26931" class="Symbol">→</a> <a id="26933" href="TypeTopology.GenericConvergentSequence.html#26916" class="Bound">i</a> <a id="26935" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="26937" href="TypeTopology.GenericConvergentSequence.html#26892" class="Bound">v</a>
  <a id="26941" href="TypeTopology.GenericConvergentSequence.html#26911" class="Function">f</a> <a id="26943" href="TypeTopology.GenericConvergentSequence.html#26943" class="Bound">i</a> <a id="26945" href="TypeTopology.GenericConvergentSequence.html#26945" class="Bound">a</a> <a id="26947" class="Symbol">=</a> <a id="26949" href="TypeTopology.GenericConvergentSequence.html#23940" class="Function">≺-gives-⊏</a> <a id="26959" href="TypeTopology.GenericConvergentSequence.html#26943" class="Bound">i</a> <a id="26961" href="TypeTopology.GenericConvergentSequence.html#26892" class="Bound">v</a> <a id="26963" class="Symbol">(</a><a id="26964" href="TypeTopology.GenericConvergentSequence.html#26894" class="Bound">l</a> <a id="26966" class="Symbol">(</a><a id="26967" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="26969" href="TypeTopology.GenericConvergentSequence.html#26943" class="Bound">i</a><a id="26970" class="Symbol">)</a> <a id="26972" class="Symbol">(</a><a id="26973" href="TypeTopology.GenericConvergentSequence.html#23861" class="Function">⊏-gives-≺</a> <a id="26983" href="TypeTopology.GenericConvergentSequence.html#26943" class="Bound">i</a> <a id="26985" href="TypeTopology.GenericConvergentSequence.html#26890" class="Bound">u</a> <a id="26987" href="TypeTopology.GenericConvergentSequence.html#26945" class="Bound">a</a><a id="26988" class="Symbol">))</a>

  <a id="26994" href="TypeTopology.GenericConvergentSequence.html#26994" class="Function">g</a> <a id="26996" class="Symbol">:</a> <a id="26998" class="Symbol">(</a><a id="26999" href="TypeTopology.GenericConvergentSequence.html#26999" class="Bound">i</a> <a id="27001" class="Symbol">:</a> <a id="27003" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="27004" class="Symbol">)</a> <a id="27006" class="Symbol">→</a> <a id="27008" href="TypeTopology.GenericConvergentSequence.html#26999" class="Bound">i</a> <a id="27010" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="27012" href="TypeTopology.GenericConvergentSequence.html#26892" class="Bound">v</a> <a id="27014" class="Symbol">→</a> <a id="27016" href="TypeTopology.GenericConvergentSequence.html#26999" class="Bound">i</a> <a id="27018" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="27020" href="TypeTopology.GenericConvergentSequence.html#26890" class="Bound">u</a>
  <a id="27024" href="TypeTopology.GenericConvergentSequence.html#26994" class="Function">g</a> <a id="27026" href="TypeTopology.GenericConvergentSequence.html#27026" class="Bound">i</a> <a id="27028" href="TypeTopology.GenericConvergentSequence.html#27028" class="Bound">a</a> <a id="27030" class="Symbol">=</a> <a id="27032" href="TypeTopology.GenericConvergentSequence.html#23940" class="Function">≺-gives-⊏</a> <a id="27042" href="TypeTopology.GenericConvergentSequence.html#27026" class="Bound">i</a> <a id="27044" href="TypeTopology.GenericConvergentSequence.html#26890" class="Bound">u</a> <a id="27046" class="Symbol">(</a><a id="27047" href="TypeTopology.GenericConvergentSequence.html#26896" class="Bound">m</a> <a id="27049" class="Symbol">(</a><a id="27050" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="27052" href="TypeTopology.GenericConvergentSequence.html#27026" class="Bound">i</a><a id="27053" class="Symbol">)</a> <a id="27055" class="Symbol">(</a><a id="27056" href="TypeTopology.GenericConvergentSequence.html#23861" class="Function">⊏-gives-≺</a> <a id="27066" href="TypeTopology.GenericConvergentSequence.html#27026" class="Bound">i</a> <a id="27068" href="TypeTopology.GenericConvergentSequence.html#26892" class="Bound">v</a> <a id="27070" href="TypeTopology.GenericConvergentSequence.html#27028" class="Bound">a</a><a id="27071" class="Symbol">))</a>

  <a id="27077" href="TypeTopology.GenericConvergentSequence.html#27077" class="Function">h</a> <a id="27079" class="Symbol">:</a> <a id="27081" class="Symbol">(</a><a id="27082" href="TypeTopology.GenericConvergentSequence.html#27082" class="Bound">i</a> <a id="27084" class="Symbol">:</a> <a id="27086" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="27087" class="Symbol">)</a> <a id="27089" class="Symbol">→</a> <a id="27091" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="27093" href="TypeTopology.GenericConvergentSequence.html#26890" class="Bound">u</a> <a id="27095" href="TypeTopology.GenericConvergentSequence.html#27082" class="Bound">i</a> <a id="27097" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27099" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="27101" href="TypeTopology.GenericConvergentSequence.html#26892" class="Bound">v</a> <a id="27103" href="TypeTopology.GenericConvergentSequence.html#27082" class="Bound">i</a>
  <a id="27107" href="TypeTopology.GenericConvergentSequence.html#27077" class="Function">h</a> <a id="27109" href="TypeTopology.GenericConvergentSequence.html#27109" class="Bound">i</a> <a id="27111" class="Symbol">=</a> <a id="27113" href="MLTT.Two-Properties.html#8157" class="Function">≤₂-anti</a> <a id="27121" class="Symbol">(</a><a id="27122" href="MLTT.Two-Properties.html#5864" class="Function">≤₂-criterion</a> <a id="27135" class="Symbol">(</a><a id="27136" href="TypeTopology.GenericConvergentSequence.html#26911" class="Function">f</a> <a id="27138" href="TypeTopology.GenericConvergentSequence.html#27109" class="Bound">i</a><a id="27139" class="Symbol">))</a> <a id="27142" class="Symbol">(</a><a id="27143" href="MLTT.Two-Properties.html#5864" class="Function">≤₂-criterion</a> <a id="27156" class="Symbol">(</a><a id="27157" href="TypeTopology.GenericConvergentSequence.html#26994" class="Function">g</a> <a id="27159" href="TypeTopology.GenericConvergentSequence.html#27109" class="Bound">i</a><a id="27160" class="Symbol">))</a>

  <a id="27166" href="TypeTopology.GenericConvergentSequence.html#27166" class="Function">γ</a> <a id="27168" class="Symbol">:</a> <a id="27170" href="TypeTopology.GenericConvergentSequence.html#26890" class="Bound">u</a> <a id="27172" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27174" href="TypeTopology.GenericConvergentSequence.html#26892" class="Bound">v</a>
  <a id="27178" href="TypeTopology.GenericConvergentSequence.html#27166" class="Function">γ</a> <a id="27180" class="Symbol">=</a> <a id="27182" href="TypeTopology.GenericConvergentSequence.html#1523" class="Function">ℕ∞-to-ℕ→𝟚-lc</a> <a id="27195" href="TypeTopology.GenericConvergentSequence.html#26887" class="Bound">fe</a> <a id="27198" class="Symbol">(</a><a id="27199" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="27207" href="TypeTopology.GenericConvergentSequence.html#26887" class="Bound">fe</a> <a id="27210" href="TypeTopology.GenericConvergentSequence.html#27077" class="Function">h</a><a id="27211" class="Symbol">)</a>

<a id="ℕ∞-ordinal"></a><a id="27214" href="TypeTopology.GenericConvergentSequence.html#27214" class="Function">ℕ∞-ordinal</a> <a id="27225" class="Symbol">:</a> <a id="27227" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="27235" class="Symbol">→</a> <a id="27237" href="Ordinals.Notions.html#7172" class="Function">is-well-order</a> <a id="27251" href="Notation.Order.html#1272" class="Field Operator">_≺_</a>
<a id="27255" href="TypeTopology.GenericConvergentSequence.html#27214" class="Function">ℕ∞-ordinal</a> <a id="27266" href="TypeTopology.GenericConvergentSequence.html#27266" class="Bound">fe</a> <a id="27269" class="Symbol">=</a> <a id="27271" href="TypeTopology.GenericConvergentSequence.html#23655" class="Function">≺-prop-valued</a> <a id="27285" href="TypeTopology.GenericConvergentSequence.html#27266" class="Bound">fe</a> <a id="27288" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27290" href="TypeTopology.GenericConvergentSequence.html#26637" class="Function">≺-well-founded</a> <a id="27305" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27307" href="TypeTopology.GenericConvergentSequence.html#26828" class="Function">≺-extensional</a> <a id="27321" href="TypeTopology.GenericConvergentSequence.html#27266" class="Bound">fe</a> <a id="27324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27326" href="TypeTopology.GenericConvergentSequence.html#25807" class="Function">≺-trans</a>

<a id="27335" class="Markup">\end{code}</a><a id="27345" class="Background">

The following two functions are not needed anymore, as we have the
stronger fact, proved above, that ≺ is well founded:

</a><a id="27468" class="Markup">\begin{code}</a>

<a id="≺-well-founded₂"></a><a id="27482" href="TypeTopology.GenericConvergentSequence.html#27482" class="Function">≺-well-founded₂</a> <a id="27498" class="Symbol">:</a> <a id="27500" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="27508" class="Symbol">→</a> <a id="27510" href="Ordinals.Notions.html#32205" class="Function">is-well-founded₂</a> <a id="27527" href="Notation.Order.html#1272" class="Field Operator">_≺_</a>
<a id="27531" href="TypeTopology.GenericConvergentSequence.html#27482" class="Function">≺-well-founded₂</a> <a id="27547" href="TypeTopology.GenericConvergentSequence.html#27547" class="Bound">fe</a> <a id="27550" href="TypeTopology.GenericConvergentSequence.html#27550" class="Bound">p</a> <a id="27552" href="TypeTopology.GenericConvergentSequence.html#27552" class="Bound">φ</a> <a id="27554" class="Symbol">=</a> <a id="27556" href="TypeTopology.GenericConvergentSequence.html#14448" class="Function">ℕ∞-𝟚-density</a> <a id="27569" href="TypeTopology.GenericConvergentSequence.html#27547" class="Bound">fe</a> <a id="27572" href="TypeTopology.GenericConvergentSequence.html#27790" class="Function">a</a> <a id="27574" href="TypeTopology.GenericConvergentSequence.html#27964" class="Function">b</a>
 <a id="27577" class="Keyword">where</a>
  <a id="27585" href="TypeTopology.GenericConvergentSequence.html#27585" class="Function">γ</a> <a id="27587" class="Symbol">:</a> <a id="27589" class="Symbol">(</a><a id="27590" href="TypeTopology.GenericConvergentSequence.html#27590" class="Bound">n</a> <a id="27592" class="Symbol">:</a> <a id="27594" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="27595" class="Symbol">)</a> <a id="27597" class="Symbol">→</a> <a id="27599" class="Symbol">((</a><a id="27601" href="TypeTopology.GenericConvergentSequence.html#27601" class="Bound">m</a> <a id="27603" class="Symbol">:</a> <a id="27605" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="27606" class="Symbol">)</a> <a id="27608" class="Symbol">→</a> <a id="27610" href="TypeTopology.GenericConvergentSequence.html#27601" class="Bound">m</a> <a id="27612" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="27614" href="TypeTopology.GenericConvergentSequence.html#27590" class="Bound">n</a> <a id="27616" class="Symbol">→</a> <a id="27618" href="TypeTopology.GenericConvergentSequence.html#27550" class="Bound">p</a> <a id="27620" class="Symbol">(</a><a id="27621" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="27623" href="TypeTopology.GenericConvergentSequence.html#27601" class="Bound">m</a><a id="27624" class="Symbol">)</a> <a id="27626" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27628" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="27629" class="Symbol">)</a> <a id="27631" class="Symbol">→</a> <a id="27633" href="TypeTopology.GenericConvergentSequence.html#27550" class="Bound">p</a> <a id="27635" class="Symbol">(</a><a id="27636" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="27638" href="TypeTopology.GenericConvergentSequence.html#27590" class="Bound">n</a><a id="27639" class="Symbol">)</a> <a id="27641" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27643" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="27647" href="TypeTopology.GenericConvergentSequence.html#27585" class="Function">γ</a> <a id="27649" href="TypeTopology.GenericConvergentSequence.html#27649" class="Bound">n</a> <a id="27651" href="TypeTopology.GenericConvergentSequence.html#27651" class="Bound">g</a> <a id="27653" class="Symbol">=</a> <a id="27655" href="TypeTopology.GenericConvergentSequence.html#27552" class="Bound">φ</a> <a id="27657" class="Symbol">(</a><a id="27658" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="27660" href="TypeTopology.GenericConvergentSequence.html#27649" class="Bound">n</a><a id="27661" class="Symbol">)</a> <a id="27663" href="TypeTopology.GenericConvergentSequence.html#27678" class="Function">h</a>
   <a id="27668" class="Keyword">where</a>
    <a id="27678" href="TypeTopology.GenericConvergentSequence.html#27678" class="Function">h</a> <a id="27680" class="Symbol">:</a> <a id="27682" class="Symbol">(</a><a id="27683" href="TypeTopology.GenericConvergentSequence.html#27683" class="Bound">u</a> <a id="27685" class="Symbol">:</a> <a id="27687" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="27689" class="Symbol">)</a> <a id="27691" class="Symbol">→</a> <a id="27693" href="TypeTopology.GenericConvergentSequence.html#27683" class="Bound">u</a> <a id="27695" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="27697" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="27699" href="TypeTopology.GenericConvergentSequence.html#27649" class="Bound">n</a> <a id="27701" class="Symbol">→</a> <a id="27703" href="TypeTopology.GenericConvergentSequence.html#27550" class="Bound">p</a> <a id="27705" href="TypeTopology.GenericConvergentSequence.html#27683" class="Bound">u</a> <a id="27707" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27709" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
    <a id="27715" href="TypeTopology.GenericConvergentSequence.html#27678" class="Function">h</a> <a id="27717" href="TypeTopology.GenericConvergentSequence.html#27717" class="Bound">u</a> <a id="27719" class="Symbol">(</a><a id="27720" href="TypeTopology.GenericConvergentSequence.html#27720" class="Bound">m</a> <a id="27722" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27724" href="TypeTopology.GenericConvergentSequence.html#27724" class="Bound">r</a> <a id="27726" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27728" href="TypeTopology.GenericConvergentSequence.html#27728" class="Bound">l</a><a id="27729" class="Symbol">)</a> <a id="27731" class="Symbol">=</a> <a id="27733" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="27745" class="Symbol">(λ</a> <a id="27748" href="TypeTopology.GenericConvergentSequence.html#27748" class="Bound">v</a> <a id="27750" class="Symbol">→</a> <a id="27752" href="TypeTopology.GenericConvergentSequence.html#27550" class="Bound">p</a> <a id="27754" href="TypeTopology.GenericConvergentSequence.html#27748" class="Bound">v</a> <a id="27756" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27758" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="27759" class="Symbol">)</a> <a id="27761" href="TypeTopology.GenericConvergentSequence.html#27724" class="Bound">r</a> <a id="27763" class="Symbol">(</a><a id="27764" href="TypeTopology.GenericConvergentSequence.html#27651" class="Bound">g</a> <a id="27766" href="TypeTopology.GenericConvergentSequence.html#27720" class="Bound">m</a> <a id="27768" class="Symbol">(</a><a id="27769" href="TypeTopology.GenericConvergentSequence.html#24856" class="Function">⊏-gives-&lt;</a> <a id="27779" href="TypeTopology.GenericConvergentSequence.html#27720" class="Bound">m</a> <a id="27781" href="TypeTopology.GenericConvergentSequence.html#27649" class="Bound">n</a> <a id="27783" href="TypeTopology.GenericConvergentSequence.html#27728" class="Bound">l</a><a id="27784" class="Symbol">))</a>

  <a id="27790" href="TypeTopology.GenericConvergentSequence.html#27790" class="Function">a</a> <a id="27792" class="Symbol">:</a> <a id="27794" class="Symbol">(</a><a id="27795" href="TypeTopology.GenericConvergentSequence.html#27795" class="Bound">n</a> <a id="27797" class="Symbol">:</a> <a id="27799" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="27800" class="Symbol">)</a> <a id="27802" class="Symbol">→</a> <a id="27804" href="TypeTopology.GenericConvergentSequence.html#27550" class="Bound">p</a> <a id="27806" class="Symbol">(</a><a id="27807" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="27809" href="TypeTopology.GenericConvergentSequence.html#27795" class="Bound">n</a><a id="27810" class="Symbol">)</a> <a id="27812" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27814" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="27818" href="TypeTopology.GenericConvergentSequence.html#27790" class="Function">a</a> <a id="27820" class="Symbol">=</a> <a id="27822" href="Naturals.Order.html#6088" class="Function">course-of-values-induction</a> <a id="27849" class="Symbol">(λ</a> <a id="27852" href="TypeTopology.GenericConvergentSequence.html#27852" class="Bound">n</a> <a id="27854" class="Symbol">→</a> <a id="27856" href="TypeTopology.GenericConvergentSequence.html#27550" class="Bound">p</a> <a id="27858" class="Symbol">(</a><a id="27859" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="27861" href="TypeTopology.GenericConvergentSequence.html#27852" class="Bound">n</a><a id="27862" class="Symbol">)</a> <a id="27864" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27866" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="27867" class="Symbol">)</a> <a id="27869" href="TypeTopology.GenericConvergentSequence.html#27585" class="Function">γ</a>

  <a id="27874" href="TypeTopology.GenericConvergentSequence.html#27874" class="Function">f</a> <a id="27876" class="Symbol">:</a> <a id="27878" class="Symbol">(</a><a id="27879" href="TypeTopology.GenericConvergentSequence.html#27879" class="Bound">u</a> <a id="27881" class="Symbol">:</a> <a id="27883" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="27885" class="Symbol">)</a> <a id="27887" class="Symbol">→</a> <a id="27889" href="TypeTopology.GenericConvergentSequence.html#27879" class="Bound">u</a> <a id="27891" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="27893" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="27895" class="Symbol">→</a> <a id="27897" href="TypeTopology.GenericConvergentSequence.html#27550" class="Bound">p</a> <a id="27899" href="TypeTopology.GenericConvergentSequence.html#27879" class="Bound">u</a> <a id="27901" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27903" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="27907" href="TypeTopology.GenericConvergentSequence.html#27874" class="Function">f</a> <a id="27909" href="TypeTopology.GenericConvergentSequence.html#27909" class="Bound">u</a> <a id="27911" class="Symbol">(</a><a id="27912" href="TypeTopology.GenericConvergentSequence.html#27912" class="Bound">n</a> <a id="27914" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27916" href="TypeTopology.GenericConvergentSequence.html#27916" class="Bound">r</a> <a id="27918" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27920" href="TypeTopology.GenericConvergentSequence.html#27920" class="Bound">l</a><a id="27921" class="Symbol">)</a> <a id="27923" class="Symbol">=</a> <a id="27925" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="27937" class="Symbol">(λ</a> <a id="27940" href="TypeTopology.GenericConvergentSequence.html#27940" class="Bound">v</a> <a id="27942" class="Symbol">→</a> <a id="27944" href="TypeTopology.GenericConvergentSequence.html#27550" class="Bound">p</a> <a id="27946" href="TypeTopology.GenericConvergentSequence.html#27940" class="Bound">v</a> <a id="27948" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27950" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="27951" class="Symbol">)</a> <a id="27953" href="TypeTopology.GenericConvergentSequence.html#27916" class="Bound">r</a> <a id="27955" class="Symbol">(</a><a id="27956" href="TypeTopology.GenericConvergentSequence.html#27790" class="Function">a</a> <a id="27958" href="TypeTopology.GenericConvergentSequence.html#27912" class="Bound">n</a><a id="27959" class="Symbol">)</a>

  <a id="27964" href="TypeTopology.GenericConvergentSequence.html#27964" class="Function">b</a> <a id="27966" class="Symbol">:</a> <a id="27968" href="TypeTopology.GenericConvergentSequence.html#27550" class="Bound">p</a> <a id="27970" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="27972" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27974" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="27978" href="TypeTopology.GenericConvergentSequence.html#27964" class="Function">b</a> <a id="27980" class="Symbol">=</a> <a id="27982" href="TypeTopology.GenericConvergentSequence.html#27552" class="Bound">φ</a> <a id="27984" href="TypeTopology.GenericConvergentSequence.html#6019" class="Function">∞</a> <a id="27986" href="TypeTopology.GenericConvergentSequence.html#27874" class="Function">f</a>

<a id="ℕ∞-ordinal₂"></a><a id="27989" href="TypeTopology.GenericConvergentSequence.html#27989" class="Function">ℕ∞-ordinal₂</a> <a id="28001" class="Symbol">:</a> <a id="28003" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="28011" class="Symbol">→</a> <a id="28013" href="Ordinals.Notions.html#32689" class="Function">is-well-order₂</a> <a id="28028" href="Notation.Order.html#1272" class="Field Operator">_≺_</a>
<a id="28032" href="TypeTopology.GenericConvergentSequence.html#27989" class="Function">ℕ∞-ordinal₂</a> <a id="28044" href="TypeTopology.GenericConvergentSequence.html#28044" class="Bound">fe</a> <a id="28047" class="Symbol">=</a> <a id="28049" href="TypeTopology.GenericConvergentSequence.html#23655" class="Function">≺-prop-valued</a> <a id="28063" href="TypeTopology.GenericConvergentSequence.html#28044" class="Bound">fe</a> <a id="28066" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                 <a id="28085" href="TypeTopology.GenericConvergentSequence.html#27482" class="Function">≺-well-founded₂</a> <a id="28101" href="TypeTopology.GenericConvergentSequence.html#28044" class="Bound">fe</a> <a id="28104" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                 <a id="28123" href="TypeTopology.GenericConvergentSequence.html#26828" class="Function">≺-extensional</a> <a id="28137" href="TypeTopology.GenericConvergentSequence.html#28044" class="Bound">fe</a> <a id="28140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                 <a id="28159" href="TypeTopology.GenericConvergentSequence.html#25807" class="Function">≺-trans</a>

<a id="ℕ-to-ℕ∞-lemma"></a><a id="28168" href="TypeTopology.GenericConvergentSequence.html#28168" class="Function">ℕ-to-ℕ∞-lemma</a> <a id="28182" class="Symbol">:</a> <a id="28184" href="UF.FunExt.html#957" class="Function">funext₀</a>
              <a id="28206" class="Symbol">→</a> <a id="28208" class="Symbol">(</a><a id="28209" href="TypeTopology.GenericConvergentSequence.html#28209" class="Bound">u</a> <a id="28211" class="Symbol">:</a> <a id="28213" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="28215" class="Symbol">)</a>
                <a id="28233" class="Symbol">(</a><a id="28234" href="TypeTopology.GenericConvergentSequence.html#28234" class="Bound">n</a> <a id="28236" class="Symbol">:</a> <a id="28238" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="28239" class="Symbol">)</a>
              <a id="28255" class="Symbol">→</a> <a id="28257" href="TypeTopology.GenericConvergentSequence.html#28209" class="Bound">u</a> <a id="28259" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="28261" href="TypeTopology.GenericConvergentSequence.html#28234" class="Bound">n</a>
              <a id="28277" class="Symbol">→</a> <a id="28279" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28281" href="TypeTopology.GenericConvergentSequence.html#28281" class="Bound">m</a> <a id="28283" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28285" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="28287" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28289" class="Symbol">(</a><a id="28290" href="TypeTopology.GenericConvergentSequence.html#28281" class="Bound">m</a> <a id="28292" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="28294" href="TypeTopology.GenericConvergentSequence.html#28234" class="Bound">n</a><a id="28295" class="Symbol">)</a> <a id="28297" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28299" class="Symbol">(</a><a id="28300" href="TypeTopology.GenericConvergentSequence.html#28209" class="Bound">u</a> <a id="28302" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28304" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="28306" href="TypeTopology.GenericConvergentSequence.html#28281" class="Bound">m</a><a id="28307" class="Symbol">)</a>
<a id="28309" href="TypeTopology.GenericConvergentSequence.html#28168" class="Function">ℕ-to-ℕ∞-lemma</a> <a id="28323" href="TypeTopology.GenericConvergentSequence.html#28323" class="Bound">fe</a> <a id="28326" href="TypeTopology.GenericConvergentSequence.html#28326" class="Bound">u</a> <a id="28328" class="Number">0</a>        <a id="28337" href="TypeTopology.GenericConvergentSequence.html#28337" class="Bound">p</a> <a id="28339" class="Symbol">=</a> <a id="28341" class="Number">0</a> <a id="28343" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28345" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="28352" class="Number">0</a> <a id="28354" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28356" href="TypeTopology.GenericConvergentSequence.html#8212" class="Function">is-Zero-equal-Zero</a> <a id="28375" href="TypeTopology.GenericConvergentSequence.html#28323" class="Bound">fe</a> <a id="28378" href="TypeTopology.GenericConvergentSequence.html#28337" class="Bound">p</a>
<a id="28380" href="TypeTopology.GenericConvergentSequence.html#28168" class="Function">ℕ-to-ℕ∞-lemma</a> <a id="28394" href="TypeTopology.GenericConvergentSequence.html#28394" class="Bound">fe</a> <a id="28397" href="TypeTopology.GenericConvergentSequence.html#28397" class="Bound">u</a> <a id="28399" class="Symbol">(</a><a id="28400" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="28405" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a><a id="28406" class="Symbol">)</a> <a id="28408" href="TypeTopology.GenericConvergentSequence.html#28408" class="Bound">p</a> <a id="28410" class="Symbol">=</a> <a id="28412" href="TypeTopology.GenericConvergentSequence.html#28523" class="Function">g</a> <a id="28414" class="Symbol">(</a><a id="28415" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="28429" class="Symbol">(</a><a id="28430" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="28432" href="TypeTopology.GenericConvergentSequence.html#28397" class="Bound">u</a> <a id="28434" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a><a id="28435" class="Symbol">)</a> <a id="28437" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="28438" class="Symbol">)</a>
 <a id="28441" class="Keyword">where</a>
  <a id="28449" href="TypeTopology.GenericConvergentSequence.html#28449" class="Function">IH</a> <a id="28452" class="Symbol">:</a> <a id="28454" href="TypeTopology.GenericConvergentSequence.html#28397" class="Bound">u</a> <a id="28456" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="28458" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a> <a id="28460" class="Symbol">→</a> <a id="28462" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28464" href="TypeTopology.GenericConvergentSequence.html#28464" class="Bound">m</a> <a id="28466" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28468" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="28470" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28472" class="Symbol">(</a><a id="28473" href="TypeTopology.GenericConvergentSequence.html#28464" class="Bound">m</a> <a id="28475" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="28477" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a><a id="28478" class="Symbol">)</a> <a id="28480" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28482" class="Symbol">(</a><a id="28483" href="TypeTopology.GenericConvergentSequence.html#28397" class="Bound">u</a> <a id="28485" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28487" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="28489" href="TypeTopology.GenericConvergentSequence.html#28464" class="Bound">m</a><a id="28490" class="Symbol">)</a>
  <a id="28494" href="TypeTopology.GenericConvergentSequence.html#28449" class="Function">IH</a> <a id="28497" class="Symbol">=</a> <a id="28499" href="TypeTopology.GenericConvergentSequence.html#28168" class="Function">ℕ-to-ℕ∞-lemma</a> <a id="28513" href="TypeTopology.GenericConvergentSequence.html#28394" class="Bound">fe</a> <a id="28516" href="TypeTopology.GenericConvergentSequence.html#28397" class="Bound">u</a> <a id="28518" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a>

  <a id="28523" href="TypeTopology.GenericConvergentSequence.html#28523" class="Function">g</a> <a id="28525" class="Symbol">:</a> <a id="28527" href="MLTT.Negation.html#584" class="Function">is-decidable</a><a id="28539" class="Symbol">(</a><a id="28540" href="TypeTopology.GenericConvergentSequence.html#28397" class="Bound">u</a> <a id="28542" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="28544" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a><a id="28545" class="Symbol">)</a> <a id="28547" class="Symbol">→</a> <a id="28549" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28551" href="TypeTopology.GenericConvergentSequence.html#28551" class="Bound">m</a> <a id="28553" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28555" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="28557" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28559" class="Symbol">(</a><a id="28560" href="TypeTopology.GenericConvergentSequence.html#28551" class="Bound">m</a> <a id="28562" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="28564" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="28569" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a><a id="28570" class="Symbol">)</a> <a id="28572" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28574" class="Symbol">(</a><a id="28575" href="TypeTopology.GenericConvergentSequence.html#28397" class="Bound">u</a> <a id="28577" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28579" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="28581" href="TypeTopology.GenericConvergentSequence.html#28551" class="Bound">m</a><a id="28582" class="Symbol">)</a>
  <a id="28586" href="TypeTopology.GenericConvergentSequence.html#28523" class="Function">g</a> <a id="28588" class="Symbol">(</a><a id="28589" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="28593" href="TypeTopology.GenericConvergentSequence.html#28593" class="Bound">q</a><a id="28594" class="Symbol">)</a> <a id="28596" class="Symbol">=</a> <a id="28598" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="28601" class="Symbol">(</a><a id="28602" href="TypeTopology.GenericConvergentSequence.html#28449" class="Function">IH</a> <a id="28605" href="TypeTopology.GenericConvergentSequence.html#28593" class="Bound">q</a><a id="28606" class="Symbol">)</a> <a id="28608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28610" href="Naturals.Order.html#2178" class="Function">≤-trans</a> <a id="28618" class="Symbol">(</a><a id="28619" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28623" class="Symbol">(</a><a id="28624" href="TypeTopology.GenericConvergentSequence.html#28449" class="Function">IH</a> <a id="28627" href="TypeTopology.GenericConvergentSequence.html#28593" class="Bound">q</a><a id="28628" class="Symbol">))</a> <a id="28631" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a> <a id="28633" class="Symbol">(</a><a id="28634" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="28639" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a><a id="28640" class="Symbol">)</a>
                           <a id="28669" class="Symbol">(</a><a id="28670" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28674" class="Symbol">(</a><a id="28675" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="28679" class="Symbol">(</a><a id="28680" href="TypeTopology.GenericConvergentSequence.html#28449" class="Function">IH</a> <a id="28683" href="TypeTopology.GenericConvergentSequence.html#28593" class="Bound">q</a><a id="28684" class="Symbol">)))</a>
                           <a id="28715" class="Symbol">(</a><a id="28716" href="Naturals.Order.html#2594" class="Function">≤-succ</a> <a id="28723" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a><a id="28724" class="Symbol">)</a> <a id="28726" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28728" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="28732" class="Symbol">(</a><a id="28733" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="28737" class="Symbol">(</a><a id="28738" href="TypeTopology.GenericConvergentSequence.html#28449" class="Function">IH</a> <a id="28741" href="TypeTopology.GenericConvergentSequence.html#28593" class="Bound">q</a><a id="28742" class="Symbol">))</a>
  <a id="28747" href="TypeTopology.GenericConvergentSequence.html#28523" class="Function">g</a> <a id="28749" class="Symbol">(</a><a id="28750" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="28754" href="TypeTopology.GenericConvergentSequence.html#28754" class="Bound">φ</a><a id="28755" class="Symbol">)</a> <a id="28757" class="Symbol">=</a> <a id="28759" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="28764" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a> <a id="28766" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28768" href="Naturals.Order.html#2105" class="Function">≤-refl</a> <a id="28775" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a> <a id="28777" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28779" href="TypeTopology.GenericConvergentSequence.html#28848" class="Function">s</a>
    <a id="28785" class="Keyword">where</a>
     <a id="28796" href="TypeTopology.GenericConvergentSequence.html#28796" class="Function">q</a> <a id="28798" class="Symbol">:</a> <a id="28800" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a> <a id="28802" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="28804" href="TypeTopology.GenericConvergentSequence.html#28397" class="Bound">u</a>
     <a id="28811" href="TypeTopology.GenericConvergentSequence.html#28796" class="Function">q</a> <a id="28813" class="Symbol">=</a> <a id="28815" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a> <a id="28840" href="TypeTopology.GenericConvergentSequence.html#28754" class="Bound">φ</a>

     <a id="28848" href="TypeTopology.GenericConvergentSequence.html#28848" class="Function">s</a> <a id="28850" class="Symbol">:</a> <a id="28852" href="TypeTopology.GenericConvergentSequence.html#28397" class="Bound">u</a> <a id="28854" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28856" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="28861" class="Symbol">(</a><a id="28862" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="28864" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a><a id="28865" class="Symbol">)</a>
     <a id="28872" href="TypeTopology.GenericConvergentSequence.html#28848" class="Function">s</a> <a id="28874" class="Symbol">=</a> <a id="28876" href="TypeTopology.GenericConvergentSequence.html#11207" class="Function">Succ-criterion</a> <a id="28891" href="TypeTopology.GenericConvergentSequence.html#28394" class="Bound">fe</a> <a id="28894" class="Symbol">{</a><a id="28895" href="TypeTopology.GenericConvergentSequence.html#28397" class="Bound">u</a><a id="28896" class="Symbol">}</a> <a id="28898" class="Symbol">{</a><a id="28899" href="TypeTopology.GenericConvergentSequence.html#28405" class="Bound">n</a><a id="28900" class="Symbol">}</a> <a id="28902" href="TypeTopology.GenericConvergentSequence.html#28796" class="Function">q</a> <a id="28904" href="TypeTopology.GenericConvergentSequence.html#28408" class="Bound">p</a>

<a id="≺-cotransitive"></a><a id="28907" href="TypeTopology.GenericConvergentSequence.html#28907" class="Function">≺-cotransitive</a> <a id="28922" class="Symbol">:</a> <a id="28924" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="28932" class="Symbol">→</a> <a id="28934" href="Ordinals.Notions.html#31005" class="Function">cotransitive</a> <a id="28947" href="Notation.Order.html#1272" class="Field Operator">_≺_</a>
<a id="28951" href="TypeTopology.GenericConvergentSequence.html#28907" class="Function">≺-cotransitive</a> <a id="28966" href="TypeTopology.GenericConvergentSequence.html#28966" class="Bound">fe</a> <a id="28969" href="TypeTopology.GenericConvergentSequence.html#28969" class="Bound">u</a> <a id="28971" href="TypeTopology.GenericConvergentSequence.html#28971" class="Bound">v</a> <a id="28973" href="TypeTopology.GenericConvergentSequence.html#28973" class="Bound">w</a> <a id="28975" class="Symbol">(</a><a id="28976" href="TypeTopology.GenericConvergentSequence.html#28976" class="Bound">n</a> <a id="28978" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28980" href="TypeTopology.GenericConvergentSequence.html#28980" class="Bound">r</a> <a id="28982" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28984" href="TypeTopology.GenericConvergentSequence.html#28984" class="Bound">a</a><a id="28985" class="Symbol">)</a> <a id="28987" class="Symbol">=</a> <a id="28989" href="TypeTopology.GenericConvergentSequence.html#29026" class="Function">g</a> <a id="28991" class="Symbol">(</a><a id="28992" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="29006" class="Symbol">(</a><a id="29007" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="29009" href="TypeTopology.GenericConvergentSequence.html#28973" class="Bound">w</a> <a id="29011" href="TypeTopology.GenericConvergentSequence.html#28976" class="Bound">n</a><a id="29012" class="Symbol">)</a> <a id="29014" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="29015" class="Symbol">)</a>
 <a id="29018" class="Keyword">where</a>
  <a id="29026" href="TypeTopology.GenericConvergentSequence.html#29026" class="Function">g</a> <a id="29028" class="Symbol">:</a> <a id="29030" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="29043" class="Symbol">(</a><a id="29044" href="TypeTopology.GenericConvergentSequence.html#28976" class="Bound">n</a> <a id="29046" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="29048" href="TypeTopology.GenericConvergentSequence.html#28973" class="Bound">w</a><a id="29049" class="Symbol">)</a> <a id="29051" class="Symbol">→</a> <a id="29053" class="Symbol">(</a><a id="29054" href="TypeTopology.GenericConvergentSequence.html#28969" class="Bound">u</a> <a id="29056" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="29058" href="TypeTopology.GenericConvergentSequence.html#28973" class="Bound">w</a><a id="29059" class="Symbol">)</a> <a id="29061" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="29063" class="Symbol">(</a><a id="29064" href="TypeTopology.GenericConvergentSequence.html#28973" class="Bound">w</a> <a id="29066" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="29068" href="TypeTopology.GenericConvergentSequence.html#28971" class="Bound">v</a><a id="29069" class="Symbol">)</a>
  <a id="29073" href="TypeTopology.GenericConvergentSequence.html#29026" class="Function">g</a> <a id="29075" class="Symbol">(</a><a id="29076" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="29080" href="TypeTopology.GenericConvergentSequence.html#29080" class="Bound">a</a><a id="29081" class="Symbol">)</a> <a id="29083" class="Symbol">=</a> <a id="29085" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="29089" class="Symbol">(</a><a id="29090" href="TypeTopology.GenericConvergentSequence.html#28976" class="Bound">n</a> <a id="29092" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29094" href="TypeTopology.GenericConvergentSequence.html#28980" class="Bound">r</a> <a id="29096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29098" href="TypeTopology.GenericConvergentSequence.html#29080" class="Bound">a</a><a id="29099" class="Symbol">)</a>
  <a id="29103" href="TypeTopology.GenericConvergentSequence.html#29026" class="Function">g</a> <a id="29105" class="Symbol">(</a><a id="29106" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="29110" href="TypeTopology.GenericConvergentSequence.html#29110" class="Bound">f</a><a id="29111" class="Symbol">)</a> <a id="29113" class="Symbol">=</a> <a id="29115" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="29119" class="Symbol">(</a><a id="29120" href="TypeTopology.GenericConvergentSequence.html#29276" class="Function">m</a> <a id="29122" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29124" href="TypeTopology.GenericConvergentSequence.html#29336" class="Function">s</a> <a id="29126" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29128" href="TypeTopology.GenericConvergentSequence.html#25456" class="Function">⊏-trans&#39;&#39;</a> <a id="29138" href="TypeTopology.GenericConvergentSequence.html#28971" class="Bound">v</a> <a id="29140" href="TypeTopology.GenericConvergentSequence.html#28976" class="Bound">n</a> <a id="29142" href="TypeTopology.GenericConvergentSequence.html#29276" class="Function">m</a> <a id="29144" href="TypeTopology.GenericConvergentSequence.html#29301" class="Function">l</a> <a id="29146" href="TypeTopology.GenericConvergentSequence.html#28984" class="Bound">a</a><a id="29147" class="Symbol">)</a>
   <a id="29152" class="Keyword">where</a>
    <a id="29162" href="TypeTopology.GenericConvergentSequence.html#29162" class="Function">b</a> <a id="29164" class="Symbol">:</a> <a id="29166" href="TypeTopology.GenericConvergentSequence.html#28973" class="Bound">w</a> <a id="29168" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="29170" href="TypeTopology.GenericConvergentSequence.html#28976" class="Bound">n</a>
    <a id="29176" href="TypeTopology.GenericConvergentSequence.html#29162" class="Function">b</a> <a id="29178" class="Symbol">=</a> <a id="29180" href="TypeTopology.GenericConvergentSequence.html#4986" class="Function">not-⊏-is-⊒</a> <a id="29191" class="Symbol">{</a><a id="29192" href="TypeTopology.GenericConvergentSequence.html#28976" class="Bound">n</a><a id="29193" class="Symbol">}</a> <a id="29195" class="Symbol">{</a><a id="29196" href="TypeTopology.GenericConvergentSequence.html#28973" class="Bound">w</a><a id="29197" class="Symbol">}</a> <a id="29199" href="TypeTopology.GenericConvergentSequence.html#29110" class="Bound">f</a>

    <a id="29206" href="TypeTopology.GenericConvergentSequence.html#29206" class="Function">σ</a> <a id="29208" class="Symbol">:</a> <a id="29210" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29212" href="TypeTopology.GenericConvergentSequence.html#29212" class="Bound">m</a> <a id="29214" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29216" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="29218" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29220" class="Symbol">(</a><a id="29221" href="TypeTopology.GenericConvergentSequence.html#29212" class="Bound">m</a> <a id="29223" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="29225" href="TypeTopology.GenericConvergentSequence.html#28976" class="Bound">n</a><a id="29226" class="Symbol">)</a> <a id="29228" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29230" class="Symbol">(</a><a id="29231" href="TypeTopology.GenericConvergentSequence.html#28973" class="Bound">w</a> <a id="29233" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29235" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="29237" href="TypeTopology.GenericConvergentSequence.html#29212" class="Bound">m</a><a id="29238" class="Symbol">)</a>
    <a id="29244" href="TypeTopology.GenericConvergentSequence.html#29206" class="Function">σ</a> <a id="29246" class="Symbol">=</a> <a id="29248" href="TypeTopology.GenericConvergentSequence.html#28168" class="Function">ℕ-to-ℕ∞-lemma</a> <a id="29262" href="TypeTopology.GenericConvergentSequence.html#28966" class="Bound">fe</a> <a id="29265" href="TypeTopology.GenericConvergentSequence.html#28973" class="Bound">w</a> <a id="29267" href="TypeTopology.GenericConvergentSequence.html#28976" class="Bound">n</a> <a id="29269" href="TypeTopology.GenericConvergentSequence.html#29162" class="Function">b</a>

    <a id="29276" href="TypeTopology.GenericConvergentSequence.html#29276" class="Function">m</a> <a id="29278" class="Symbol">:</a> <a id="29280" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
    <a id="29286" href="TypeTopology.GenericConvergentSequence.html#29276" class="Function">m</a> <a id="29288" class="Symbol">=</a> <a id="29290" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="29294" href="TypeTopology.GenericConvergentSequence.html#29206" class="Function">σ</a>

    <a id="29301" href="TypeTopology.GenericConvergentSequence.html#29301" class="Function">l</a> <a id="29303" class="Symbol">:</a> <a id="29305" href="TypeTopology.GenericConvergentSequence.html#29276" class="Function">m</a> <a id="29307" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="29309" href="TypeTopology.GenericConvergentSequence.html#28976" class="Bound">n</a>
    <a id="29315" href="TypeTopology.GenericConvergentSequence.html#29301" class="Function">l</a> <a id="29317" class="Symbol">=</a> <a id="29319" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="29323" class="Symbol">(</a><a id="29324" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29328" href="TypeTopology.GenericConvergentSequence.html#29206" class="Function">σ</a><a id="29329" class="Symbol">)</a>

    <a id="29336" href="TypeTopology.GenericConvergentSequence.html#29336" class="Function">s</a> <a id="29338" class="Symbol">:</a> <a id="29340" href="TypeTopology.GenericConvergentSequence.html#28973" class="Bound">w</a> <a id="29342" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29344" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="29346" href="TypeTopology.GenericConvergentSequence.html#29276" class="Function">m</a>
    <a id="29352" href="TypeTopology.GenericConvergentSequence.html#29336" class="Function">s</a> <a id="29354" class="Symbol">=</a> <a id="29356" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29360" class="Symbol">(</a><a id="29361" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="29365" href="TypeTopology.GenericConvergentSequence.html#29206" class="Function">σ</a><a id="29366" class="Symbol">)</a>

<a id="ℕ∞-𝟚-order-separated"></a><a id="29369" href="TypeTopology.GenericConvergentSequence.html#29369" class="Function">ℕ∞-𝟚-order-separated</a> <a id="29390" class="Symbol">:</a> <a id="29392" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="29400" class="Symbol">→</a> <a id="29402" href="Ordinals.Notions.html#34001" class="Function">𝟚-order-separated</a> <a id="29420" href="Notation.Order.html#1272" class="Field Operator">_≺_</a>
<a id="29424" href="TypeTopology.GenericConvergentSequence.html#29369" class="Function">ℕ∞-𝟚-order-separated</a> <a id="29445" href="TypeTopology.GenericConvergentSequence.html#29445" class="Bound">fe</a> <a id="29448" href="TypeTopology.GenericConvergentSequence.html#29448" class="Bound">x</a> <a id="29450" href="TypeTopology.GenericConvergentSequence.html#29450" class="Bound">y</a> <a id="29452" class="Symbol">(</a><a id="29453" href="TypeTopology.GenericConvergentSequence.html#29453" class="Bound">n</a> <a id="29455" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29457" href="TypeTopology.GenericConvergentSequence.html#29457" class="Bound">r</a> <a id="29459" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29461" href="TypeTopology.GenericConvergentSequence.html#29461" class="Bound">l</a><a id="29462" class="Symbol">)</a> <a id="29464" class="Symbol">=</a>  <a id="29467" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="29469" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29471" href="TypeTopology.GenericConvergentSequence.html#29589" class="Function">t</a> <a id="29473" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29475" href="TypeTopology.GenericConvergentSequence.html#30188" class="Function">h</a>
 <a id="29478" class="Keyword">where</a>
  <a id="29486" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="29488" class="Symbol">:</a> <a id="29490" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="29493" class="Symbol">→</a> <a id="29495" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="29499" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="29501" href="TypeTopology.GenericConvergentSequence.html#29501" class="Bound">z</a> <a id="29503" class="Symbol">=</a> <a id="29505" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="29507" href="TypeTopology.GenericConvergentSequence.html#29501" class="Bound">z</a> <a id="29509" href="TypeTopology.GenericConvergentSequence.html#29453" class="Bound">n</a>

  <a id="29514" href="TypeTopology.GenericConvergentSequence.html#29514" class="Function">e</a> <a id="29516" class="Symbol">:</a> <a id="29518" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="29520" href="TypeTopology.GenericConvergentSequence.html#29448" class="Bound">x</a> <a id="29522" href="TypeTopology.GenericConvergentSequence.html#29453" class="Bound">n</a> <a id="29524" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29526" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
  <a id="29530" href="TypeTopology.GenericConvergentSequence.html#29514" class="Function">e</a> <a id="29532" class="Symbol">=</a> <a id="29534" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="29546" class="Symbol">(λ</a> <a id="29549" href="TypeTopology.GenericConvergentSequence.html#29549" class="Bound">z</a> <a id="29551" class="Symbol">→</a> <a id="29553" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="29555" href="TypeTopology.GenericConvergentSequence.html#29549" class="Bound">z</a> <a id="29557" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29559" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="29560" class="Symbol">)</a> <a id="29562" href="TypeTopology.GenericConvergentSequence.html#29457" class="Bound">r</a> <a id="29564" class="Symbol">(</a><a id="29565" href="TypeTopology.GenericConvergentSequence.html#7961" class="Function">ℕ-to-ℕ∞-diagonal₀</a> <a id="29583" href="TypeTopology.GenericConvergentSequence.html#29453" class="Bound">n</a><a id="29584" class="Symbol">)</a>

  <a id="29589" href="TypeTopology.GenericConvergentSequence.html#29589" class="Function">t</a> <a id="29591" class="Symbol">:</a> <a id="29593" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="29595" href="TypeTopology.GenericConvergentSequence.html#29448" class="Bound">x</a> <a id="29597" href="TypeTopology.GenericConvergentSequence.html#29453" class="Bound">n</a> <a id="29599" href="MLTT.Two-Properties.html#4922" class="Function Operator">&lt;₂</a> <a id="29602" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="29604" href="TypeTopology.GenericConvergentSequence.html#29450" class="Bound">y</a> <a id="29606" href="TypeTopology.GenericConvergentSequence.html#29453" class="Bound">n</a>
  <a id="29610" href="TypeTopology.GenericConvergentSequence.html#29589" class="Function">t</a> <a id="29612" class="Symbol">=</a> <a id="29614" href="MLTT.Two-Properties.html#5494" class="Function">&lt;₂-criterion</a> <a id="29627" href="TypeTopology.GenericConvergentSequence.html#29514" class="Function">e</a> <a id="29629" href="TypeTopology.GenericConvergentSequence.html#29461" class="Bound">l</a>

  <a id="29634" href="TypeTopology.GenericConvergentSequence.html#29634" class="Function">f</a> <a id="29636" class="Symbol">:</a> <a id="29638" class="Symbol">(</a><a id="29639" href="TypeTopology.GenericConvergentSequence.html#29639" class="Bound">u</a> <a id="29641" href="TypeTopology.GenericConvergentSequence.html#29641" class="Bound">v</a> <a id="29643" class="Symbol">:</a> <a id="29645" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="29647" class="Symbol">)</a> <a id="29649" class="Symbol">→</a> <a id="29651" href="TypeTopology.GenericConvergentSequence.html#29639" class="Bound">u</a> <a id="29653" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="29655" href="TypeTopology.GenericConvergentSequence.html#29641" class="Bound">v</a> <a id="29657" class="Symbol">→</a> <a id="29659" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="29661" href="TypeTopology.GenericConvergentSequence.html#29639" class="Bound">u</a> <a id="29663" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="29665" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="29667" href="TypeTopology.GenericConvergentSequence.html#29641" class="Bound">v</a>
  <a id="29671" href="TypeTopology.GenericConvergentSequence.html#29634" class="Function">f</a> <a id="29673" href="TypeTopology.GenericConvergentSequence.html#29673" class="Bound">u</a> <a id="29675" href="TypeTopology.GenericConvergentSequence.html#29675" class="Bound">v</a> <a id="29677" class="Symbol">(</a><a id="29678" href="TypeTopology.GenericConvergentSequence.html#29678" class="Bound">n&#39;</a> <a id="29681" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29683" href="TypeTopology.GenericConvergentSequence.html#29683" class="Bound">r&#39;</a> <a id="29686" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29688" href="TypeTopology.GenericConvergentSequence.html#29688" class="Bound">l&#39;</a><a id="29690" class="Symbol">)</a> <a id="29692" class="Symbol">=</a> <a id="29694" href="MLTT.Two-Properties.html#5864" class="Function">≤₂-criterion</a> <a id="29707" href="TypeTopology.GenericConvergentSequence.html#29722" class="Function">ϕ</a>
   <a id="29712" class="Keyword">where</a>
    <a id="29722" href="TypeTopology.GenericConvergentSequence.html#29722" class="Function">ϕ</a> <a id="29724" class="Symbol">:</a> <a id="29726" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="29728" href="TypeTopology.GenericConvergentSequence.html#29673" class="Bound">u</a> <a id="29730" href="TypeTopology.GenericConvergentSequence.html#29453" class="Bound">n</a> <a id="29732" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29734" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="29736" class="Symbol">→</a> <a id="29738" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="29740" href="TypeTopology.GenericConvergentSequence.html#29675" class="Bound">v</a> <a id="29742" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29744" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
    <a id="29750" href="TypeTopology.GenericConvergentSequence.html#29722" class="Function">ϕ</a> <a id="29752" href="TypeTopology.GenericConvergentSequence.html#29752" class="Bound">s</a> <a id="29754" class="Symbol">=</a> <a id="29756" href="TypeTopology.GenericConvergentSequence.html#25567" class="Function">⊏-trans&#39;</a> <a id="29765" href="TypeTopology.GenericConvergentSequence.html#29453" class="Bound">n</a> <a id="29767" href="TypeTopology.GenericConvergentSequence.html#29678" class="Bound">n&#39;</a> <a id="29770" href="TypeTopology.GenericConvergentSequence.html#29675" class="Bound">v</a> <a id="29772" href="TypeTopology.GenericConvergentSequence.html#29859" class="Function">b</a> <a id="29774" href="TypeTopology.GenericConvergentSequence.html#29688" class="Bound">l&#39;</a>
     <a id="29782" class="Keyword">where</a>
      <a id="29794" href="TypeTopology.GenericConvergentSequence.html#29794" class="Function">a</a> <a id="29796" class="Symbol">:</a> <a id="29798" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="29800" class="Symbol">(</a><a id="29801" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="29803" href="TypeTopology.GenericConvergentSequence.html#29678" class="Bound">n&#39;</a><a id="29805" class="Symbol">)</a> <a id="29807" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29809" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
      <a id="29817" href="TypeTopology.GenericConvergentSequence.html#29794" class="Function">a</a> <a id="29819" class="Symbol">=</a> <a id="29821" href="MLTT.Id.html#734" class="Function">transport</a> <a id="29831" class="Symbol">(λ</a> <a id="29834" href="TypeTopology.GenericConvergentSequence.html#29834" class="Bound">z</a> <a id="29836" class="Symbol">→</a> <a id="29838" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="29840" href="TypeTopology.GenericConvergentSequence.html#29834" class="Bound">z</a> <a id="29842" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29844" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="29845" class="Symbol">)</a> <a id="29847" href="TypeTopology.GenericConvergentSequence.html#29683" class="Bound">r&#39;</a> <a id="29850" href="TypeTopology.GenericConvergentSequence.html#29752" class="Bound">s</a>

      <a id="29859" href="TypeTopology.GenericConvergentSequence.html#29859" class="Function">b</a> <a id="29861" class="Symbol">:</a> <a id="29863" href="TypeTopology.GenericConvergentSequence.html#29453" class="Bound">n</a> <a id="29865" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="29867" href="TypeTopology.GenericConvergentSequence.html#29678" class="Bound">n&#39;</a>
      <a id="29876" href="TypeTopology.GenericConvergentSequence.html#29859" class="Function">b</a> <a id="29878" class="Symbol">=</a> <a id="29880" href="TypeTopology.GenericConvergentSequence.html#24856" class="Function">⊏-gives-&lt;</a> <a id="29890" href="TypeTopology.GenericConvergentSequence.html#29453" class="Bound">n</a> <a id="29892" href="TypeTopology.GenericConvergentSequence.html#29678" class="Bound">n&#39;</a> <a id="29895" href="TypeTopology.GenericConvergentSequence.html#29794" class="Function">a</a>

  <a id="29900" href="TypeTopology.GenericConvergentSequence.html#29900" class="Function">g</a> <a id="29902" class="Symbol">:</a> <a id="29904" class="Symbol">(</a><a id="29905" href="TypeTopology.GenericConvergentSequence.html#29905" class="Bound">u</a> <a id="29907" href="TypeTopology.GenericConvergentSequence.html#29907" class="Bound">v</a> <a id="29909" class="Symbol">:</a> <a id="29911" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="29913" class="Symbol">)</a> <a id="29915" class="Symbol">→</a> <a id="29917" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="29919" href="TypeTopology.GenericConvergentSequence.html#29905" class="Bound">u</a> <a id="29921" href="MLTT.Two-Properties.html#4922" class="Function Operator">&lt;₂</a> <a id="29924" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="29926" href="TypeTopology.GenericConvergentSequence.html#29907" class="Bound">v</a> <a id="29928" class="Symbol">→</a> <a id="29930" href="TypeTopology.GenericConvergentSequence.html#29905" class="Bound">u</a> <a id="29932" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="29934" href="TypeTopology.GenericConvergentSequence.html#29907" class="Bound">v</a>
  <a id="29938" href="TypeTopology.GenericConvergentSequence.html#29900" class="Function">g</a> <a id="29940" href="TypeTopology.GenericConvergentSequence.html#29940" class="Bound">u</a> <a id="29942" href="TypeTopology.GenericConvergentSequence.html#29942" class="Bound">v</a> <a id="29944" href="TypeTopology.GenericConvergentSequence.html#29944" class="Bound">l</a> <a id="29946" class="Symbol">=</a> <a id="29948" href="TypeTopology.GenericConvergentSequence.html#29989" class="Function">γ</a> <a id="29950" class="Symbol">(</a><a id="29951" href="MLTT.Two-Properties.html#5669" class="Function">&lt;₂-criterion-converse</a> <a id="29973" href="TypeTopology.GenericConvergentSequence.html#29944" class="Bound">l</a><a id="29974" class="Symbol">)</a>
   <a id="29979" class="Keyword">where</a>
    <a id="29989" href="TypeTopology.GenericConvergentSequence.html#29989" class="Function">γ</a> <a id="29991" class="Symbol">:</a> <a id="29993" class="Symbol">(</a><a id="29994" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="29996" href="TypeTopology.GenericConvergentSequence.html#29940" class="Bound">u</a> <a id="29998" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30000" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="30001" class="Symbol">)</a> <a id="30003" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="30005" class="Symbol">(</a><a id="30006" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="30008" href="TypeTopology.GenericConvergentSequence.html#29942" class="Bound">v</a> <a id="30010" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30012" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="30013" class="Symbol">)</a> <a id="30015" class="Symbol">→</a> <a id="30017" href="TypeTopology.GenericConvergentSequence.html#29940" class="Bound">u</a> <a id="30019" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="30021" href="TypeTopology.GenericConvergentSequence.html#29942" class="Bound">v</a>
    <a id="30027" href="TypeTopology.GenericConvergentSequence.html#29989" class="Function">γ</a> <a id="30029" class="Symbol">(</a><a id="30030" href="TypeTopology.GenericConvergentSequence.html#30030" class="Bound">a</a> <a id="30032" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30034" href="TypeTopology.GenericConvergentSequence.html#30034" class="Bound">b</a><a id="30035" class="Symbol">)</a> <a id="30037" class="Symbol">=</a> <a id="30039" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30043" href="TypeTopology.GenericConvergentSequence.html#30118" class="Function">c</a> <a id="30045" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30047" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30051" class="Symbol">(</a><a id="30052" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30056" href="TypeTopology.GenericConvergentSequence.html#30118" class="Function">c</a><a id="30057" class="Symbol">)</a> <a id="30059" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30061" class="Symbol">(</a><a id="30062" href="TypeTopology.GenericConvergentSequence.html#25456" class="Function">⊏-trans&#39;&#39;</a> <a id="30072" href="TypeTopology.GenericConvergentSequence.html#29942" class="Bound">v</a> <a id="30074" href="TypeTopology.GenericConvergentSequence.html#29453" class="Bound">n</a> <a id="30076" class="Symbol">(</a><a id="30077" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30081" href="TypeTopology.GenericConvergentSequence.html#30118" class="Function">c</a><a id="30082" class="Symbol">)</a> <a id="30084" class="Symbol">(</a><a id="30085" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="30089" class="Symbol">(</a><a id="30090" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="30094" href="TypeTopology.GenericConvergentSequence.html#30118" class="Function">c</a><a id="30095" class="Symbol">))</a> <a id="30098" href="TypeTopology.GenericConvergentSequence.html#30034" class="Bound">b</a><a id="30099" class="Symbol">)</a>
     <a id="30106" class="Keyword">where</a>
      <a id="30118" href="TypeTopology.GenericConvergentSequence.html#30118" class="Function">c</a> <a id="30120" class="Symbol">:</a> <a id="30122" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="30124" href="TypeTopology.GenericConvergentSequence.html#30124" class="Bound">m</a> <a id="30126" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="30128" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="30130" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="30132" class="Symbol">(</a><a id="30133" href="TypeTopology.GenericConvergentSequence.html#30124" class="Bound">m</a> <a id="30135" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="30137" href="TypeTopology.GenericConvergentSequence.html#29453" class="Bound">n</a><a id="30138" class="Symbol">)</a> <a id="30140" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="30142" class="Symbol">(</a><a id="30143" href="TypeTopology.GenericConvergentSequence.html#29940" class="Bound">u</a> <a id="30145" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30147" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="30149" href="TypeTopology.GenericConvergentSequence.html#30124" class="Bound">m</a><a id="30150" class="Symbol">)</a>
      <a id="30158" href="TypeTopology.GenericConvergentSequence.html#30118" class="Function">c</a> <a id="30160" class="Symbol">=</a> <a id="30162" href="TypeTopology.GenericConvergentSequence.html#28168" class="Function">ℕ-to-ℕ∞-lemma</a> <a id="30176" href="TypeTopology.GenericConvergentSequence.html#29445" class="Bound">fe</a> <a id="30179" href="TypeTopology.GenericConvergentSequence.html#29940" class="Bound">u</a> <a id="30181" href="TypeTopology.GenericConvergentSequence.html#29453" class="Bound">n</a> <a id="30183" href="TypeTopology.GenericConvergentSequence.html#30030" class="Bound">a</a>

  <a id="30188" href="TypeTopology.GenericConvergentSequence.html#30188" class="Function">h</a> <a id="30190" class="Symbol">:</a> <a id="30192" class="Symbol">(</a><a id="30193" href="TypeTopology.GenericConvergentSequence.html#30193" class="Bound">u</a> <a id="30195" href="TypeTopology.GenericConvergentSequence.html#30195" class="Bound">v</a> <a id="30197" class="Symbol">:</a> <a id="30199" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="30201" class="Symbol">)</a> <a id="30203" class="Symbol">→</a> <a id="30205" class="Symbol">(</a><a id="30206" href="TypeTopology.GenericConvergentSequence.html#30193" class="Bound">u</a> <a id="30208" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="30210" href="TypeTopology.GenericConvergentSequence.html#30195" class="Bound">v</a> <a id="30212" class="Symbol">→</a> <a id="30214" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="30216" href="TypeTopology.GenericConvergentSequence.html#30193" class="Bound">u</a> <a id="30218" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="30220" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="30222" href="TypeTopology.GenericConvergentSequence.html#30195" class="Bound">v</a><a id="30223" class="Symbol">)</a> <a id="30225" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="30227" class="Symbol">(</a><a id="30228" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="30230" href="TypeTopology.GenericConvergentSequence.html#30193" class="Bound">u</a> <a id="30232" href="MLTT.Two-Properties.html#4922" class="Function Operator">&lt;₂</a> <a id="30235" href="TypeTopology.GenericConvergentSequence.html#29486" class="Function">p</a> <a id="30237" href="TypeTopology.GenericConvergentSequence.html#30195" class="Bound">v</a> <a id="30239" class="Symbol">→</a> <a id="30241" href="TypeTopology.GenericConvergentSequence.html#30193" class="Bound">u</a> <a id="30243" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="30245" href="TypeTopology.GenericConvergentSequence.html#30195" class="Bound">v</a><a id="30246" class="Symbol">)</a>
  <a id="30250" href="TypeTopology.GenericConvergentSequence.html#30188" class="Function">h</a> <a id="30252" href="TypeTopology.GenericConvergentSequence.html#30252" class="Bound">u</a> <a id="30254" href="TypeTopology.GenericConvergentSequence.html#30254" class="Bound">v</a> <a id="30256" class="Symbol">=</a> <a id="30258" href="TypeTopology.GenericConvergentSequence.html#29634" class="Function">f</a> <a id="30260" href="TypeTopology.GenericConvergentSequence.html#30252" class="Bound">u</a> <a id="30262" href="TypeTopology.GenericConvergentSequence.html#30254" class="Bound">v</a> <a id="30264" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30266" href="TypeTopology.GenericConvergentSequence.html#29900" class="Function">g</a> <a id="30268" href="TypeTopology.GenericConvergentSequence.html#30252" class="Bound">u</a> <a id="30270" href="TypeTopology.GenericConvergentSequence.html#30254" class="Bound">v</a>

<a id="ℕ-to-ℕ∞-order-preserving"></a><a id="30273" href="TypeTopology.GenericConvergentSequence.html#30273" class="Function">ℕ-to-ℕ∞-order-preserving</a> <a id="30298" class="Symbol">:</a> <a id="30300" class="Symbol">(</a><a id="30301" href="TypeTopology.GenericConvergentSequence.html#30301" class="Bound">m</a> <a id="30303" href="TypeTopology.GenericConvergentSequence.html#30303" class="Bound">n</a> <a id="30305" class="Symbol">:</a> <a id="30307" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="30308" class="Symbol">)</a> <a id="30310" class="Symbol">→</a> <a id="30312" href="TypeTopology.GenericConvergentSequence.html#30301" class="Bound">m</a> <a id="30314" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="30316" href="TypeTopology.GenericConvergentSequence.html#30303" class="Bound">n</a> <a id="30318" class="Symbol">→</a> <a id="30320" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="30322" href="TypeTopology.GenericConvergentSequence.html#30301" class="Bound">m</a> <a id="30324" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="30326" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="30328" href="TypeTopology.GenericConvergentSequence.html#30303" class="Bound">n</a>
<a id="30330" href="TypeTopology.GenericConvergentSequence.html#30273" class="Function">ℕ-to-ℕ∞-order-preserving</a> <a id="30355" href="TypeTopology.GenericConvergentSequence.html#30355" class="Bound">m</a> <a id="30357" href="TypeTopology.GenericConvergentSequence.html#30357" class="Bound">n</a> <a id="30359" href="TypeTopology.GenericConvergentSequence.html#30359" class="Bound">l</a> <a id="30361" class="Symbol">=</a> <a id="30363" href="TypeTopology.GenericConvergentSequence.html#30355" class="Bound">m</a> <a id="30365" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30367" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="30372" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30374" href="TypeTopology.GenericConvergentSequence.html#24647" class="Function">&lt;-gives-⊏</a> <a id="30384" href="TypeTopology.GenericConvergentSequence.html#30355" class="Bound">m</a> <a id="30386" href="TypeTopology.GenericConvergentSequence.html#30357" class="Bound">n</a> <a id="30388" href="TypeTopology.GenericConvergentSequence.html#30359" class="Bound">l</a>

<a id="ℕ-to-ℕ∞-order-reflecting"></a><a id="30391" href="TypeTopology.GenericConvergentSequence.html#30391" class="Function">ℕ-to-ℕ∞-order-reflecting</a> <a id="30416" class="Symbol">:</a> <a id="30418" class="Symbol">(</a><a id="30419" href="TypeTopology.GenericConvergentSequence.html#30419" class="Bound">m</a> <a id="30421" href="TypeTopology.GenericConvergentSequence.html#30421" class="Bound">n</a> <a id="30423" class="Symbol">:</a> <a id="30425" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="30426" class="Symbol">)</a> <a id="30428" class="Symbol">→</a> <a id="30430" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="30432" href="TypeTopology.GenericConvergentSequence.html#30419" class="Bound">m</a> <a id="30434" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="30436" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="30438" href="TypeTopology.GenericConvergentSequence.html#30421" class="Bound">n</a> <a id="30440" class="Symbol">→</a> <a id="30442" href="TypeTopology.GenericConvergentSequence.html#30419" class="Bound">m</a> <a id="30444" href="Notation.Order.html#272" class="Field Operator">&lt;</a> <a id="30446" href="TypeTopology.GenericConvergentSequence.html#30421" class="Bound">n</a>
<a id="30448" href="TypeTopology.GenericConvergentSequence.html#30391" class="Function">ℕ-to-ℕ∞-order-reflecting</a> <a id="30473" href="TypeTopology.GenericConvergentSequence.html#30473" class="Bound">m</a> <a id="30475" href="TypeTopology.GenericConvergentSequence.html#30475" class="Bound">n</a> <a id="30477" class="Symbol">(</a><a id="30478" href="TypeTopology.GenericConvergentSequence.html#30478" class="Bound">m&#39;</a> <a id="30481" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30483" href="TypeTopology.GenericConvergentSequence.html#30483" class="Bound">p</a> <a id="30485" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30487" href="TypeTopology.GenericConvergentSequence.html#30487" class="Bound">l&#39;</a><a id="30489" class="Symbol">)</a> <a id="30491" class="Symbol">=</a> <a id="30493" href="TypeTopology.GenericConvergentSequence.html#24856" class="Function">⊏-gives-&lt;</a> <a id="30503" href="TypeTopology.GenericConvergentSequence.html#30473" class="Bound">m</a> <a id="30505" href="TypeTopology.GenericConvergentSequence.html#30475" class="Bound">n</a> <a id="30507" href="TypeTopology.GenericConvergentSequence.html#30518" class="Function">l</a>
 <a id="30510" class="Keyword">where</a>
  <a id="30518" href="TypeTopology.GenericConvergentSequence.html#30518" class="Function">l</a> <a id="30520" class="Symbol">:</a> <a id="30522" href="TypeTopology.GenericConvergentSequence.html#30473" class="Bound">m</a> <a id="30524" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="30526" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="30528" href="TypeTopology.GenericConvergentSequence.html#30475" class="Bound">n</a>
  <a id="30532" href="TypeTopology.GenericConvergentSequence.html#30518" class="Function">l</a> <a id="30534" class="Symbol">=</a> <a id="30536" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="30548" class="Symbol">(λ</a> <a id="30551" href="TypeTopology.GenericConvergentSequence.html#30551" class="Bound">-</a> <a id="30553" class="Symbol">→</a> <a id="30555" href="TypeTopology.GenericConvergentSequence.html#30551" class="Bound">-</a> <a id="30557" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="30559" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="30561" href="TypeTopology.GenericConvergentSequence.html#30475" class="Bound">n</a><a id="30562" class="Symbol">)</a> <a id="30564" class="Symbol">(</a><a id="30565" href="TypeTopology.GenericConvergentSequence.html#7289" class="Function">ℕ-to-ℕ∞-lc</a> <a id="30576" href="TypeTopology.GenericConvergentSequence.html#30483" class="Bound">p</a><a id="30577" class="Symbol">)</a> <a id="30579" href="TypeTopology.GenericConvergentSequence.html#30487" class="Bound">l&#39;</a>

<a id="30583" class="Comment">{- TODO

&lt;-gives-≺ : (m n : ℕ) → ι m ≺ ι n → m &lt; n
&lt;-gives-≺ = ?

⊏-gives-≺ : (m : ℕ) (u : ℕ∞) → m ⊏ u → ι m ≺ u
⊏-gives-≺ = ?
-}</a>

<a id="30714" class="Markup">\end{code}</a><a id="30724" class="Background">

Added 25 June 2018. This may be placed somewhere else in the future.
A variation of ℕ∞, to be investigated.

</a><a id="30835" class="Markup">\begin{code}</a>

<a id="30849" class="Keyword">module</a> <a id="investigate-this-in-the-future-in-some-other-file"></a><a id="30856" href="TypeTopology.GenericConvergentSequence.html#30856" class="Module">investigate-this-in-the-future-in-some-other-file</a> <a id="30906" class="Keyword">where</a>

 <a id="30914" class="Keyword">open</a> <a id="30919" class="Keyword">import</a> <a id="30926" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>

 <a id="investigate-this-in-the-future-in-some-other-file.Ν∞"></a><a id="30949" href="TypeTopology.GenericConvergentSequence.html#30949" class="Function">Ν∞</a> <a id="30952" class="Symbol">:</a> <a id="30954" href="MLTT.Universes.html#4031" class="Function">𝓤₁</a> <a id="30957" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="30960" href="TypeTopology.GenericConvergentSequence.html#30949" class="Function">Ν∞</a> <a id="30963" class="Symbol">=</a> <a id="30965" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="30967" href="TypeTopology.GenericConvergentSequence.html#30967" class="Bound">A</a> <a id="30969" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="30971" class="Symbol">(</a><a id="30972" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="30974" class="Symbol">→</a> <a id="30976" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="30978" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="30980" class="Symbol">)</a><a id="30981" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="30983" class="Symbol">((</a><a id="30985" href="TypeTopology.GenericConvergentSequence.html#30985" class="Bound">n</a> <a id="30987" class="Symbol">:</a> <a id="30989" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="30990" class="Symbol">)</a> <a id="30992" class="Symbol">→</a> <a id="30994" href="TypeTopology.GenericConvergentSequence.html#30967" class="Bound">A</a> <a id="30996" class="Symbol">(</a><a id="30997" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="31002" href="TypeTopology.GenericConvergentSequence.html#30985" class="Bound">n</a><a id="31003" class="Symbol">)</a> <a id="31005" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="31011" class="Symbol">→</a> <a id="31013" href="TypeTopology.GenericConvergentSequence.html#30967" class="Bound">A</a> <a id="31015" href="TypeTopology.GenericConvergentSequence.html#30985" class="Bound">n</a> <a id="31017" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="31022" class="Symbol">)</a>

<a id="31025" class="Markup">\end{code}</a><a id="31035" class="Background">

Added 28 July 2018:

</a><a id="31058" class="Markup">\begin{code}</a>

<a id="≼-is-prop-valued"></a><a id="31072" href="TypeTopology.GenericConvergentSequence.html#31072" class="Function">≼-is-prop-valued</a> <a id="31089" class="Symbol">:</a> <a id="31091" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="31099" class="Symbol">→</a> <a id="31101" class="Symbol">(</a><a id="31102" href="TypeTopology.GenericConvergentSequence.html#31102" class="Bound">u</a> <a id="31104" href="TypeTopology.GenericConvergentSequence.html#31104" class="Bound">v</a> <a id="31106" class="Symbol">:</a> <a id="31108" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="31110" class="Symbol">)</a> <a id="31112" class="Symbol">→</a> <a id="31114" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="31122" class="Symbol">(</a><a id="31123" href="TypeTopology.GenericConvergentSequence.html#31102" class="Bound">u</a> <a id="31125" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="31127" href="TypeTopology.GenericConvergentSequence.html#31104" class="Bound">v</a><a id="31128" class="Symbol">)</a>
<a id="31130" href="TypeTopology.GenericConvergentSequence.html#31072" class="Function">≼-is-prop-valued</a> <a id="31147" href="TypeTopology.GenericConvergentSequence.html#31147" class="Bound">fe</a> <a id="31150" href="TypeTopology.GenericConvergentSequence.html#31150" class="Bound">u</a> <a id="31152" href="TypeTopology.GenericConvergentSequence.html#31152" class="Bound">v</a> <a id="31154" class="Symbol">=</a> <a id="31156" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="31166" href="TypeTopology.GenericConvergentSequence.html#31147" class="Bound">fe</a> <a id="31169" class="Symbol">(λ</a> <a id="31172" href="TypeTopology.GenericConvergentSequence.html#31172" class="Bound">n</a> <a id="31174" class="Symbol">→</a> <a id="31176" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="31186" href="TypeTopology.GenericConvergentSequence.html#31147" class="Bound">fe</a> <a id="31189" class="Symbol">(λ</a> <a id="31192" href="TypeTopology.GenericConvergentSequence.html#31192" class="Bound">l</a> <a id="31194" class="Symbol">→</a> <a id="31196" href="UF.DiscreteAndSeparated.html#22921" class="Function">𝟚-is-set</a><a id="31204" class="Symbol">))</a>

<a id="≼-gives-not-≺"></a><a id="31208" href="TypeTopology.GenericConvergentSequence.html#31208" class="Function">≼-gives-not-≺</a> <a id="31222" class="Symbol">:</a> <a id="31224" class="Symbol">(</a><a id="31225" href="TypeTopology.GenericConvergentSequence.html#31225" class="Bound">u</a> <a id="31227" href="TypeTopology.GenericConvergentSequence.html#31227" class="Bound">v</a> <a id="31229" class="Symbol">:</a> <a id="31231" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="31233" class="Symbol">)</a> <a id="31235" class="Symbol">→</a> <a id="31237" href="TypeTopology.GenericConvergentSequence.html#31225" class="Bound">u</a> <a id="31239" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="31241" href="TypeTopology.GenericConvergentSequence.html#31227" class="Bound">v</a> <a id="31243" class="Symbol">→</a> <a id="31245" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="31247" class="Symbol">(</a><a id="31248" href="TypeTopology.GenericConvergentSequence.html#31227" class="Bound">v</a> <a id="31250" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="31252" href="TypeTopology.GenericConvergentSequence.html#31225" class="Bound">u</a><a id="31253" class="Symbol">)</a>
<a id="31255" href="TypeTopology.GenericConvergentSequence.html#31208" class="Function">≼-gives-not-≺</a> <a id="31269" href="TypeTopology.GenericConvergentSequence.html#31269" class="Bound">u</a> <a id="31271" href="TypeTopology.GenericConvergentSequence.html#31271" class="Bound">v</a> <a id="31273" href="TypeTopology.GenericConvergentSequence.html#31273" class="Bound">l</a> <a id="31275" class="Symbol">(</a><a id="31276" href="TypeTopology.GenericConvergentSequence.html#31276" class="Bound">n</a> <a id="31278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31280" class="Symbol">(</a><a id="31281" href="TypeTopology.GenericConvergentSequence.html#31281" class="Bound">p</a> <a id="31283" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31285" href="TypeTopology.GenericConvergentSequence.html#31285" class="Bound">m</a><a id="31286" class="Symbol">))</a> <a id="31289" class="Symbol">=</a> <a id="31291" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a> <a id="31307" class="Symbol">(</a><a id="31308" href="TypeTopology.GenericConvergentSequence.html#31541" class="Function">e</a> <a id="31310" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="31313" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="31315" href="TypeTopology.GenericConvergentSequence.html#31486" class="Function">d</a><a id="31316" class="Symbol">)</a>
 <a id="31319" class="Keyword">where</a>
  <a id="31327" href="TypeTopology.GenericConvergentSequence.html#31327" class="Function">a</a> <a id="31329" class="Symbol">:</a> <a id="31331" href="TypeTopology.GenericConvergentSequence.html#31271" class="Bound">v</a> <a id="31333" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="31335" href="TypeTopology.GenericConvergentSequence.html#31269" class="Bound">u</a>
  <a id="31339" href="TypeTopology.GenericConvergentSequence.html#31327" class="Function">a</a> <a id="31341" class="Symbol">=</a> <a id="31343" href="MLTT.Id.html#734" class="Function">transport</a> <a id="31353" class="Symbol">(λ</a> <a id="31356" href="TypeTopology.GenericConvergentSequence.html#31356" class="Bound">-</a> <a id="31358" class="Symbol">→</a> <a id="31360" href="TypeTopology.GenericConvergentSequence.html#31356" class="Bound">-</a> <a id="31362" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="31364" href="TypeTopology.GenericConvergentSequence.html#31269" class="Bound">u</a><a id="31365" class="Symbol">)</a> <a id="31367" class="Symbol">(</a><a id="31368" href="TypeTopology.GenericConvergentSequence.html#31281" class="Bound">p</a> <a id="31370" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="31372" class="Symbol">)</a> <a id="31374" class="Symbol">(</a><a id="31375" href="TypeTopology.GenericConvergentSequence.html#23861" class="Function">⊏-gives-≺</a> <a id="31385" href="TypeTopology.GenericConvergentSequence.html#31276" class="Bound">n</a> <a id="31387" href="TypeTopology.GenericConvergentSequence.html#31269" class="Bound">u</a> <a id="31389" href="TypeTopology.GenericConvergentSequence.html#31285" class="Bound">m</a><a id="31390" class="Symbol">)</a>

  <a id="31395" href="TypeTopology.GenericConvergentSequence.html#31395" class="Function">k</a> <a id="31397" class="Symbol">:</a> <a id="31399" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
  <a id="31403" href="TypeTopology.GenericConvergentSequence.html#31395" class="Function">k</a> <a id="31405" class="Symbol">=</a> <a id="31407" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31411" href="TypeTopology.GenericConvergentSequence.html#31327" class="Function">a</a>

  <a id="31416" href="TypeTopology.GenericConvergentSequence.html#31416" class="Function">b</a> <a id="31418" class="Symbol">:</a> <a id="31420" href="TypeTopology.GenericConvergentSequence.html#31271" class="Bound">v</a> <a id="31422" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31424" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="31426" href="TypeTopology.GenericConvergentSequence.html#31395" class="Function">k</a>
  <a id="31430" href="TypeTopology.GenericConvergentSequence.html#31416" class="Function">b</a> <a id="31432" class="Symbol">=</a> <a id="31434" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31438" class="Symbol">(</a><a id="31439" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="31443" href="TypeTopology.GenericConvergentSequence.html#31327" class="Function">a</a><a id="31444" class="Symbol">)</a>

  <a id="31449" href="TypeTopology.GenericConvergentSequence.html#31449" class="Function">c</a> <a id="31451" class="Symbol">:</a> <a id="31453" href="TypeTopology.GenericConvergentSequence.html#31395" class="Function">k</a> <a id="31455" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="31457" href="TypeTopology.GenericConvergentSequence.html#31271" class="Bound">v</a>
  <a id="31461" href="TypeTopology.GenericConvergentSequence.html#31449" class="Function">c</a> <a id="31463" class="Symbol">=</a> <a id="31465" href="TypeTopology.GenericConvergentSequence.html#31273" class="Bound">l</a> <a id="31467" href="TypeTopology.GenericConvergentSequence.html#31395" class="Function">k</a> <a id="31469" class="Symbol">(</a><a id="31470" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="31474" class="Symbol">(</a><a id="31475" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="31479" href="TypeTopology.GenericConvergentSequence.html#31327" class="Function">a</a><a id="31480" class="Symbol">))</a>

  <a id="31486" href="TypeTopology.GenericConvergentSequence.html#31486" class="Function">d</a> <a id="31488" class="Symbol">:</a> <a id="31490" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="31492" class="Symbol">(</a><a id="31493" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="31495" href="TypeTopology.GenericConvergentSequence.html#31395" class="Function">k</a><a id="31496" class="Symbol">)</a> <a id="31498" href="TypeTopology.GenericConvergentSequence.html#31395" class="Function">k</a> <a id="31500" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31502" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="31506" href="TypeTopology.GenericConvergentSequence.html#31486" class="Function">d</a> <a id="31508" class="Symbol">=</a> <a id="31510" href="MLTT.Id.html#734" class="Function">transport</a> <a id="31520" class="Symbol">(λ</a> <a id="31523" href="TypeTopology.GenericConvergentSequence.html#31523" class="Bound">-</a> <a id="31525" class="Symbol">→</a> <a id="31527" href="TypeTopology.GenericConvergentSequence.html#31395" class="Function">k</a> <a id="31529" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="31531" href="TypeTopology.GenericConvergentSequence.html#31523" class="Bound">-</a><a id="31532" class="Symbol">)</a> <a id="31534" href="TypeTopology.GenericConvergentSequence.html#31416" class="Function">b</a> <a id="31536" href="TypeTopology.GenericConvergentSequence.html#31449" class="Function">c</a>

  <a id="31541" href="TypeTopology.GenericConvergentSequence.html#31541" class="Function">e</a> <a id="31543" class="Symbol">:</a> <a id="31545" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="31547" class="Symbol">(</a><a id="31548" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="31550" href="TypeTopology.GenericConvergentSequence.html#31395" class="Function">k</a><a id="31551" class="Symbol">)</a> <a id="31553" href="TypeTopology.GenericConvergentSequence.html#31395" class="Function">k</a> <a id="31555" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31557" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
  <a id="31561" href="TypeTopology.GenericConvergentSequence.html#31541" class="Function">e</a> <a id="31563" class="Symbol">=</a> <a id="31565" href="TypeTopology.GenericConvergentSequence.html#7961" class="Function">ℕ-to-ℕ∞-diagonal₀</a> <a id="31583" href="TypeTopology.GenericConvergentSequence.html#31395" class="Function">k</a>

<a id="not-≺-gives-≼"></a><a id="31586" href="TypeTopology.GenericConvergentSequence.html#31586" class="Function">not-≺-gives-≼</a> <a id="31600" class="Symbol">:</a> <a id="31602" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="31610" class="Symbol">→</a> <a id="31612" class="Symbol">(</a><a id="31613" href="TypeTopology.GenericConvergentSequence.html#31613" class="Bound">u</a> <a id="31615" href="TypeTopology.GenericConvergentSequence.html#31615" class="Bound">v</a> <a id="31617" class="Symbol">:</a> <a id="31619" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="31621" class="Symbol">)</a> <a id="31623" class="Symbol">→</a> <a id="31625" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="31627" class="Symbol">(</a><a id="31628" href="TypeTopology.GenericConvergentSequence.html#31615" class="Bound">v</a> <a id="31630" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="31632" href="TypeTopology.GenericConvergentSequence.html#31613" class="Bound">u</a><a id="31633" class="Symbol">)</a> <a id="31635" class="Symbol">→</a> <a id="31637" href="TypeTopology.GenericConvergentSequence.html#31613" class="Bound">u</a> <a id="31639" href="Notation.Order.html#1481" class="Field Operator">≼</a> <a id="31641" href="TypeTopology.GenericConvergentSequence.html#31615" class="Bound">v</a>
<a id="31643" href="TypeTopology.GenericConvergentSequence.html#31586" class="Function">not-≺-gives-≼</a> <a id="31657" href="TypeTopology.GenericConvergentSequence.html#31657" class="Bound">fe</a> <a id="31660" href="TypeTopology.GenericConvergentSequence.html#31660" class="Bound">u</a> <a id="31662" href="TypeTopology.GenericConvergentSequence.html#31662" class="Bound">v</a> <a id="31664" href="TypeTopology.GenericConvergentSequence.html#31664" class="Bound">φ</a> <a id="31666" href="TypeTopology.GenericConvergentSequence.html#31666" class="Bound">n</a> <a id="31668" href="TypeTopology.GenericConvergentSequence.html#31668" class="Bound">l</a> <a id="31670" class="Symbol">=</a> <a id="31672" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a> <a id="31689" href="TypeTopology.GenericConvergentSequence.html#31702" class="Function">f</a> <a id="31691" href="TypeTopology.GenericConvergentSequence.html#31973" class="Function">g</a>
 <a id="31694" class="Keyword">where</a>
  <a id="31702" href="TypeTopology.GenericConvergentSequence.html#31702" class="Function">f</a> <a id="31704" class="Symbol">:</a> <a id="31706" href="TypeTopology.GenericConvergentSequence.html#31662" class="Bound">v</a> <a id="31708" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="31710" href="TypeTopology.GenericConvergentSequence.html#31666" class="Bound">n</a> <a id="31712" class="Symbol">→</a> <a id="31714" href="TypeTopology.GenericConvergentSequence.html#31666" class="Bound">n</a> <a id="31716" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="31718" href="TypeTopology.GenericConvergentSequence.html#31662" class="Bound">v</a>
  <a id="31722" href="TypeTopology.GenericConvergentSequence.html#31702" class="Function">f</a> <a id="31724" href="TypeTopology.GenericConvergentSequence.html#31724" class="Bound">m</a> <a id="31726" class="Symbol">=</a> <a id="31728" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="31735" class="Symbol">(</a><a id="31736" href="TypeTopology.GenericConvergentSequence.html#31664" class="Bound">φ</a> <a id="31738" class="Symbol">(</a><a id="31739" href="TypeTopology.GenericConvergentSequence.html#31766" class="Function">k</a> <a id="31741" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31743" class="Symbol">(</a><a id="31744" href="TypeTopology.GenericConvergentSequence.html#31872" class="Function">p</a> <a id="31746" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31748" href="TypeTopology.GenericConvergentSequence.html#31932" class="Function">b</a><a id="31749" class="Symbol">)))</a>
   <a id="31756" class="Keyword">where</a>
    <a id="31766" href="TypeTopology.GenericConvergentSequence.html#31766" class="Function">k</a> <a id="31768" class="Symbol">:</a> <a id="31770" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
    <a id="31776" href="TypeTopology.GenericConvergentSequence.html#31766" class="Function">k</a> <a id="31778" class="Symbol">=</a> <a id="31780" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31784" class="Symbol">(</a><a id="31785" href="TypeTopology.GenericConvergentSequence.html#28168" class="Function">ℕ-to-ℕ∞-lemma</a> <a id="31799" href="TypeTopology.GenericConvergentSequence.html#31657" class="Bound">fe</a> <a id="31802" href="TypeTopology.GenericConvergentSequence.html#31662" class="Bound">v</a> <a id="31804" href="TypeTopology.GenericConvergentSequence.html#31666" class="Bound">n</a> <a id="31806" href="TypeTopology.GenericConvergentSequence.html#31724" class="Bound">m</a><a id="31807" class="Symbol">)</a>

    <a id="31814" href="TypeTopology.GenericConvergentSequence.html#31814" class="Function">a</a> <a id="31816" class="Symbol">:</a> <a id="31818" href="TypeTopology.GenericConvergentSequence.html#31766" class="Function">k</a> <a id="31820" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="31822" href="TypeTopology.GenericConvergentSequence.html#31666" class="Bound">n</a>
    <a id="31828" href="TypeTopology.GenericConvergentSequence.html#31814" class="Function">a</a> <a id="31830" class="Symbol">=</a> <a id="31832" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31836" class="Symbol">(</a><a id="31837" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="31841" class="Symbol">(</a><a id="31842" href="TypeTopology.GenericConvergentSequence.html#28168" class="Function">ℕ-to-ℕ∞-lemma</a> <a id="31856" href="TypeTopology.GenericConvergentSequence.html#31657" class="Bound">fe</a> <a id="31859" href="TypeTopology.GenericConvergentSequence.html#31662" class="Bound">v</a> <a id="31861" href="TypeTopology.GenericConvergentSequence.html#31666" class="Bound">n</a> <a id="31863" href="TypeTopology.GenericConvergentSequence.html#31724" class="Bound">m</a><a id="31864" class="Symbol">))</a>

    <a id="31872" href="TypeTopology.GenericConvergentSequence.html#31872" class="Function">p</a> <a id="31874" class="Symbol">:</a> <a id="31876" href="TypeTopology.GenericConvergentSequence.html#31662" class="Bound">v</a> <a id="31878" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31880" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="31882" href="TypeTopology.GenericConvergentSequence.html#31766" class="Function">k</a>
    <a id="31888" href="TypeTopology.GenericConvergentSequence.html#31872" class="Function">p</a> <a id="31890" class="Symbol">=</a> <a id="31892" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="31896" class="Symbol">(</a><a id="31897" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="31901" class="Symbol">(</a><a id="31902" href="TypeTopology.GenericConvergentSequence.html#28168" class="Function">ℕ-to-ℕ∞-lemma</a> <a id="31916" href="TypeTopology.GenericConvergentSequence.html#31657" class="Bound">fe</a> <a id="31919" href="TypeTopology.GenericConvergentSequence.html#31662" class="Bound">v</a> <a id="31921" href="TypeTopology.GenericConvergentSequence.html#31666" class="Bound">n</a> <a id="31923" href="TypeTopology.GenericConvergentSequence.html#31724" class="Bound">m</a><a id="31924" class="Symbol">))</a>

    <a id="31932" href="TypeTopology.GenericConvergentSequence.html#31932" class="Function">b</a> <a id="31934" class="Symbol">:</a> <a id="31936" href="TypeTopology.GenericConvergentSequence.html#31766" class="Function">k</a> <a id="31938" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="31940" href="TypeTopology.GenericConvergentSequence.html#31660" class="Bound">u</a>
    <a id="31946" href="TypeTopology.GenericConvergentSequence.html#31932" class="Function">b</a> <a id="31948" class="Symbol">=</a> <a id="31950" href="TypeTopology.GenericConvergentSequence.html#25456" class="Function">⊏-trans&#39;&#39;</a> <a id="31960" href="TypeTopology.GenericConvergentSequence.html#31660" class="Bound">u</a> <a id="31962" href="TypeTopology.GenericConvergentSequence.html#31666" class="Bound">n</a> <a id="31964" href="TypeTopology.GenericConvergentSequence.html#31766" class="Function">k</a> <a id="31966" href="TypeTopology.GenericConvergentSequence.html#31814" class="Function">a</a> <a id="31968" href="TypeTopology.GenericConvergentSequence.html#31668" class="Bound">l</a>

  <a id="31973" href="TypeTopology.GenericConvergentSequence.html#31973" class="Function">g</a> <a id="31975" class="Symbol">:</a> <a id="31977" href="TypeTopology.GenericConvergentSequence.html#31666" class="Bound">n</a> <a id="31979" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="31981" href="TypeTopology.GenericConvergentSequence.html#31662" class="Bound">v</a> <a id="31983" class="Symbol">→</a> <a id="31985" href="TypeTopology.GenericConvergentSequence.html#31666" class="Bound">n</a> <a id="31987" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="31989" href="TypeTopology.GenericConvergentSequence.html#31662" class="Bound">v</a>
  <a id="31993" href="TypeTopology.GenericConvergentSequence.html#31973" class="Function">g</a> <a id="31995" class="Symbol">=</a> <a id="31997" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="32001" class="Markup">\end{code}</a><a id="32011" class="Background">

Characterization of ⊏.

</a><a id="32037" class="Markup">\begin{code}</a>

<a id="⊏-positive"></a><a id="32051" href="TypeTopology.GenericConvergentSequence.html#32051" class="Function">⊏-positive</a> <a id="32062" class="Symbol">:</a> <a id="32064" class="Symbol">(</a><a id="32065" href="TypeTopology.GenericConvergentSequence.html#32065" class="Bound">n</a> <a id="32067" class="Symbol">:</a> <a id="32069" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="32070" class="Symbol">)</a> <a id="32072" class="Symbol">(</a><a id="32073" href="TypeTopology.GenericConvergentSequence.html#32073" class="Bound">u</a> <a id="32075" class="Symbol">:</a> <a id="32077" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="32079" class="Symbol">)</a> <a id="32081" class="Symbol">→</a> <a id="32083" href="TypeTopology.GenericConvergentSequence.html#32065" class="Bound">n</a> <a id="32085" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="32087" href="TypeTopology.GenericConvergentSequence.html#32073" class="Bound">u</a> <a id="32089" class="Symbol">→</a> <a id="32091" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="32103" href="TypeTopology.GenericConvergentSequence.html#32073" class="Bound">u</a>
<a id="32105" href="TypeTopology.GenericConvergentSequence.html#32051" class="Function">⊏-positive</a> <a id="32116" href="TypeTopology.GenericConvergentSequence.html#32116" class="Bound">n</a> <a id="32118" href="TypeTopology.GenericConvergentSequence.html#32118" class="Bound">u</a> <a id="32120" class="Symbol">=</a> <a id="32122" href="TypeTopology.GenericConvergentSequence.html#25456" class="Function">⊏-trans&#39;&#39;</a> <a id="32132" href="TypeTopology.GenericConvergentSequence.html#32118" class="Bound">u</a> <a id="32134" href="TypeTopology.GenericConvergentSequence.html#32116" class="Bound">n</a> <a id="32136" class="Number">0</a> <a id="32138" class="Symbol">(</a><a id="32139" href="Naturals.Order.html#1214" class="Function">zero-least</a> <a id="32150" href="TypeTopology.GenericConvergentSequence.html#32116" class="Bound">n</a><a id="32151" class="Symbol">)</a>

<a id="⊏-charac→"></a><a id="32154" href="TypeTopology.GenericConvergentSequence.html#32154" class="Function">⊏-charac→</a> <a id="32164" class="Symbol">:</a> <a id="32166" href="UF.FunExt.html#957" class="Function">funext₀</a>
          <a id="32184" class="Symbol">→</a> <a id="32186" class="Symbol">(</a><a id="32187" href="TypeTopology.GenericConvergentSequence.html#32187" class="Bound">n</a> <a id="32189" class="Symbol">:</a> <a id="32191" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="32192" class="Symbol">)</a> <a id="32194" class="Symbol">(</a><a id="32195" href="TypeTopology.GenericConvergentSequence.html#32195" class="Bound">u</a> <a id="32197" class="Symbol">:</a> <a id="32199" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="32201" class="Symbol">)</a>
          <a id="32213" class="Symbol">→</a> <a id="32215" href="TypeTopology.GenericConvergentSequence.html#32187" class="Bound">n</a> <a id="32217" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="32219" href="TypeTopology.GenericConvergentSequence.html#32195" class="Bound">u</a>
          <a id="32231" class="Symbol">→</a> <a id="32233" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="32235" href="TypeTopology.GenericConvergentSequence.html#32235" class="Bound">v</a> <a id="32237" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="32239" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="32242" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="32244" href="TypeTopology.GenericConvergentSequence.html#32195" class="Bound">u</a> <a id="32246" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32248" class="Symbol">(</a><a id="32249" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="32254" href="MLTT.NaturalNumbers.html#266" class="Function Operator">^</a> <a id="32256" class="Symbol">(</a><a id="32257" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32262" href="TypeTopology.GenericConvergentSequence.html#32187" class="Bound">n</a><a id="32263" class="Symbol">))</a> <a id="32266" href="TypeTopology.GenericConvergentSequence.html#32235" class="Bound">v</a>
<a id="32268" href="TypeTopology.GenericConvergentSequence.html#32154" class="Function">⊏-charac→</a> <a id="32278" href="TypeTopology.GenericConvergentSequence.html#32278" class="Bound">fe₀</a> <a id="32282" class="Number">0</a>        <a id="32291" href="TypeTopology.GenericConvergentSequence.html#32291" class="Bound">u</a> <a id="32293" href="TypeTopology.GenericConvergentSequence.html#32293" class="Bound">l</a> <a id="32295" class="Symbol">=</a> <a id="32297" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="32302" href="TypeTopology.GenericConvergentSequence.html#32291" class="Bound">u</a> <a id="32304" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32306" class="Symbol">(</a><a id="32307" href="TypeTopology.GenericConvergentSequence.html#9706" class="Function">positive-equal-Succ</a> <a id="32327" href="TypeTopology.GenericConvergentSequence.html#32278" class="Bound">fe₀</a> <a id="32331" href="TypeTopology.GenericConvergentSequence.html#32293" class="Bound">l</a><a id="32332" class="Symbol">)</a>
<a id="32334" href="TypeTopology.GenericConvergentSequence.html#32154" class="Function">⊏-charac→</a> <a id="32344" href="TypeTopology.GenericConvergentSequence.html#32344" class="Bound">fe₀</a> <a id="32348" class="Symbol">(</a><a id="32349" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32354" href="TypeTopology.GenericConvergentSequence.html#32354" class="Bound">n</a><a id="32355" class="Symbol">)</a> <a id="32357" href="TypeTopology.GenericConvergentSequence.html#32357" class="Bound">u</a> <a id="32359" href="TypeTopology.GenericConvergentSequence.html#32359" class="Bound">l</a> <a id="32361" class="Symbol">=</a> <a id="32363" href="TypeTopology.GenericConvergentSequence.html#32742" class="Function">γ</a>
 <a id="32366" class="Keyword">where</a>
  <a id="32374" href="TypeTopology.GenericConvergentSequence.html#32374" class="Function">IH</a> <a id="32377" class="Symbol">:</a> <a id="32379" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="32381" href="TypeTopology.GenericConvergentSequence.html#32381" class="Bound">v</a> <a id="32383" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="32385" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="32388" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="32390" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="32395" href="TypeTopology.GenericConvergentSequence.html#32357" class="Bound">u</a> <a id="32397" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32399" class="Symbol">(</a><a id="32400" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="32405" href="MLTT.NaturalNumbers.html#266" class="Function Operator">^</a> <a id="32407" class="Symbol">(</a><a id="32408" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32413" href="TypeTopology.GenericConvergentSequence.html#32354" class="Bound">n</a><a id="32414" class="Symbol">))</a> <a id="32417" href="TypeTopology.GenericConvergentSequence.html#32381" class="Bound">v</a>
  <a id="32421" href="TypeTopology.GenericConvergentSequence.html#32374" class="Function">IH</a> <a id="32424" class="Symbol">=</a> <a id="32426" href="TypeTopology.GenericConvergentSequence.html#32154" class="Function">⊏-charac→</a> <a id="32436" href="TypeTopology.GenericConvergentSequence.html#32344" class="Bound">fe₀</a> <a id="32440" href="TypeTopology.GenericConvergentSequence.html#32354" class="Bound">n</a> <a id="32442" class="Symbol">(</a><a id="32443" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="32448" href="TypeTopology.GenericConvergentSequence.html#32357" class="Bound">u</a><a id="32449" class="Symbol">)</a> <a id="32451" href="TypeTopology.GenericConvergentSequence.html#32359" class="Bound">l</a>

  <a id="32456" href="TypeTopology.GenericConvergentSequence.html#32456" class="Function">v</a> <a id="32458" class="Symbol">:</a> <a id="32460" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a>
  <a id="32465" href="TypeTopology.GenericConvergentSequence.html#32456" class="Function">v</a> <a id="32467" class="Symbol">=</a> <a id="32469" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="32473" href="TypeTopology.GenericConvergentSequence.html#32374" class="Function">IH</a>

  <a id="32479" href="TypeTopology.GenericConvergentSequence.html#32479" class="Function">p</a> <a id="32481" class="Symbol">:</a> <a id="32483" href="TypeTopology.GenericConvergentSequence.html#32357" class="Bound">u</a> <a id="32485" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32487" class="Symbol">(</a><a id="32488" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="32493" href="MLTT.NaturalNumbers.html#266" class="Function Operator">^</a> <a id="32495" class="Symbol">(</a><a id="32496" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32501" class="Symbol">(</a><a id="32502" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32507" href="TypeTopology.GenericConvergentSequence.html#32354" class="Bound">n</a><a id="32508" class="Symbol">)))</a> <a id="32512" href="TypeTopology.GenericConvergentSequence.html#32456" class="Function">v</a>
  <a id="32516" href="TypeTopology.GenericConvergentSequence.html#32479" class="Function">p</a> <a id="32518" class="Symbol">=</a> <a id="32520" href="TypeTopology.GenericConvergentSequence.html#32357" class="Bound">u</a>                           <a id="32548" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="32551" href="TypeTopology.GenericConvergentSequence.html#32654" class="Function">I</a> <a id="32553" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="32561" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="32566" class="Symbol">(</a><a id="32567" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="32572" href="TypeTopology.GenericConvergentSequence.html#32357" class="Bound">u</a><a id="32573" class="Symbol">)</a>               <a id="32589" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="32592" href="TypeTopology.GenericConvergentSequence.html#32717" class="Function">II</a> <a id="32595" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="32603" class="Symbol">(</a><a id="32604" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="32609" href="MLTT.NaturalNumbers.html#266" class="Function Operator">^</a> <a id="32611" class="Symbol">(</a><a id="32612" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32617" class="Symbol">(</a><a id="32618" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32623" href="TypeTopology.GenericConvergentSequence.html#32354" class="Bound">n</a><a id="32624" class="Symbol">)))</a> <a id="32628" href="TypeTopology.GenericConvergentSequence.html#32456" class="Function">v</a>  <a id="32631" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
       <a id="32640" class="Keyword">where</a>
        <a id="32654" href="TypeTopology.GenericConvergentSequence.html#32654" class="Function">I</a>  <a id="32657" class="Symbol">=</a> <a id="32659" href="TypeTopology.GenericConvergentSequence.html#9706" class="Function">positive-equal-Succ</a> <a id="32679" href="TypeTopology.GenericConvergentSequence.html#32344" class="Bound">fe₀</a> <a id="32683" class="Symbol">(</a><a id="32684" href="TypeTopology.GenericConvergentSequence.html#32051" class="Function">⊏-positive</a> <a id="32695" class="Symbol">(</a><a id="32696" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32701" href="TypeTopology.GenericConvergentSequence.html#32354" class="Bound">n</a><a id="32702" class="Symbol">)</a> <a id="32704" href="TypeTopology.GenericConvergentSequence.html#32357" class="Bound">u</a> <a id="32706" href="TypeTopology.GenericConvergentSequence.html#32359" class="Bound">l</a><a id="32707" class="Symbol">)</a>
        <a id="32717" href="TypeTopology.GenericConvergentSequence.html#32717" class="Function">II</a> <a id="32720" class="Symbol">=</a> <a id="32722" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="32725" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="32730" class="Symbol">(</a><a id="32731" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="32735" href="TypeTopology.GenericConvergentSequence.html#32374" class="Function">IH</a><a id="32737" class="Symbol">)</a>

  <a id="32742" href="TypeTopology.GenericConvergentSequence.html#32742" class="Function">γ</a> <a id="32744" class="Symbol">:</a> <a id="32746" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="32748" href="TypeTopology.GenericConvergentSequence.html#32748" class="Bound">v</a> <a id="32750" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="32752" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="32755" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="32757" href="TypeTopology.GenericConvergentSequence.html#32357" class="Bound">u</a> <a id="32759" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32761" class="Symbol">(</a><a id="32762" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="32767" href="MLTT.NaturalNumbers.html#266" class="Function Operator">^</a> <a id="32769" class="Symbol">(</a><a id="32770" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32775" class="Symbol">(</a><a id="32776" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32781" href="TypeTopology.GenericConvergentSequence.html#32354" class="Bound">n</a><a id="32782" class="Symbol">)))</a> <a id="32786" href="TypeTopology.GenericConvergentSequence.html#32748" class="Bound">v</a>
  <a id="32790" href="TypeTopology.GenericConvergentSequence.html#32742" class="Function">γ</a> <a id="32792" class="Symbol">=</a> <a id="32794" href="TypeTopology.GenericConvergentSequence.html#32456" class="Function">v</a> <a id="32796" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32798" href="TypeTopology.GenericConvergentSequence.html#32479" class="Function">p</a>

<a id="⊏-charac←"></a><a id="32801" href="TypeTopology.GenericConvergentSequence.html#32801" class="Function">⊏-charac←</a> <a id="32811" class="Symbol">:</a> <a id="32813" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="32821" class="Symbol">→</a> <a id="32823" class="Symbol">(</a><a id="32824" href="TypeTopology.GenericConvergentSequence.html#32824" class="Bound">n</a> <a id="32826" class="Symbol">:</a> <a id="32828" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="32829" class="Symbol">)</a> <a id="32831" class="Symbol">(</a><a id="32832" href="TypeTopology.GenericConvergentSequence.html#32832" class="Bound">u</a> <a id="32834" class="Symbol">:</a> <a id="32836" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="32838" class="Symbol">)</a>
          <a id="32850" class="Symbol">→</a> <a id="32852" class="Symbol">(</a><a id="32853" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="32855" href="TypeTopology.GenericConvergentSequence.html#32855" class="Bound">v</a> <a id="32857" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="32859" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a> <a id="32862" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="32864" href="TypeTopology.GenericConvergentSequence.html#32832" class="Bound">u</a> <a id="32866" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32868" class="Symbol">(</a><a id="32869" href="TypeTopology.GenericConvergentSequence.html#4662" class="Function">Succ</a> <a id="32874" href="MLTT.NaturalNumbers.html#266" class="Function Operator">^</a> <a id="32876" class="Symbol">(</a><a id="32877" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32882" href="TypeTopology.GenericConvergentSequence.html#32824" class="Bound">n</a><a id="32883" class="Symbol">))</a> <a id="32886" href="TypeTopology.GenericConvergentSequence.html#32855" class="Bound">v</a><a id="32887" class="Symbol">)</a> <a id="32889" class="Symbol">→</a> <a id="32891" href="TypeTopology.GenericConvergentSequence.html#32824" class="Bound">n</a> <a id="32893" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="32895" href="TypeTopology.GenericConvergentSequence.html#32832" class="Bound">u</a>
<a id="32897" href="TypeTopology.GenericConvergentSequence.html#32801" class="Function">⊏-charac←</a> <a id="32907" href="TypeTopology.GenericConvergentSequence.html#32907" class="Bound">fe₀</a> <a id="32911" class="Number">0</a>        <a id="32920" href="TypeTopology.GenericConvergentSequence.html#32920" class="Bound">u</a> <a id="32922" class="Symbol">(</a><a id="32923" href="TypeTopology.GenericConvergentSequence.html#32923" class="Bound">v</a> <a id="32925" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32927" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="32931" class="Symbol">)</a> <a id="32933" class="Symbol">=</a> <a id="32935" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="32940" href="TypeTopology.GenericConvergentSequence.html#32801" class="Function">⊏-charac←</a> <a id="32950" href="TypeTopology.GenericConvergentSequence.html#32950" class="Bound">fe₀</a> <a id="32954" class="Symbol">(</a><a id="32955" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="32960" href="TypeTopology.GenericConvergentSequence.html#32960" class="Bound">n</a><a id="32961" class="Symbol">)</a> <a id="32963" href="TypeTopology.GenericConvergentSequence.html#32963" class="Bound">u</a> <a id="32965" class="Symbol">(</a><a id="32966" href="TypeTopology.GenericConvergentSequence.html#32966" class="Bound">v</a> <a id="32968" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32970" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="32974" class="Symbol">)</a> <a id="32976" class="Symbol">=</a> <a id="32978" href="TypeTopology.GenericConvergentSequence.html#33051" class="Function">γ</a>
 <a id="32981" class="Keyword">where</a>
  <a id="32989" href="TypeTopology.GenericConvergentSequence.html#32989" class="Function">IH</a> <a id="32992" class="Symbol">:</a> <a id="32994" href="TypeTopology.GenericConvergentSequence.html#32960" class="Bound">n</a> <a id="32996" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="32998" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="33003" href="TypeTopology.GenericConvergentSequence.html#32963" class="Bound">u</a>
  <a id="33007" href="TypeTopology.GenericConvergentSequence.html#32989" class="Function">IH</a> <a id="33010" class="Symbol">=</a> <a id="33012" href="TypeTopology.GenericConvergentSequence.html#32801" class="Function">⊏-charac←</a> <a id="33022" href="TypeTopology.GenericConvergentSequence.html#32950" class="Bound">fe₀</a> <a id="33026" href="TypeTopology.GenericConvergentSequence.html#32960" class="Bound">n</a> <a id="33028" class="Symbol">(</a><a id="33029" href="TypeTopology.GenericConvergentSequence.html#6711" class="Function">Pred</a> <a id="33034" href="TypeTopology.GenericConvergentSequence.html#32963" class="Bound">u</a><a id="33035" class="Symbol">)</a> <a id="33037" class="Symbol">(</a><a id="33038" href="TypeTopology.GenericConvergentSequence.html#32966" class="Bound">v</a> <a id="33040" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33042" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="33046" class="Symbol">)</a>

  <a id="33051" href="TypeTopology.GenericConvergentSequence.html#33051" class="Function">γ</a> <a id="33053" class="Symbol">:</a> <a id="33055" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="33060" href="TypeTopology.GenericConvergentSequence.html#32960" class="Bound">n</a> <a id="33062" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="33064" href="TypeTopology.GenericConvergentSequence.html#32963" class="Bound">u</a>
  <a id="33068" href="TypeTopology.GenericConvergentSequence.html#33051" class="Function">γ</a> <a id="33070" class="Symbol">=</a> <a id="33072" href="TypeTopology.GenericConvergentSequence.html#32989" class="Function">IH</a>

<a id="33076" class="Markup">\end{code}</a><a id="33086" class="Background">

Added 19th April 2022.

</a><a id="33112" class="Markup">\begin{code}</a>

<a id="bounded-is-finite"></a><a id="33126" href="TypeTopology.GenericConvergentSequence.html#33126" class="Function">bounded-is-finite</a> <a id="33144" class="Symbol">:</a> <a id="33146" href="UF.FunExt.html#957" class="Function">funext₀</a>
                  <a id="33172" class="Symbol">→</a> <a id="33174" class="Symbol">(</a><a id="33175" href="TypeTopology.GenericConvergentSequence.html#33175" class="Bound">n</a> <a id="33177" class="Symbol">:</a> <a id="33179" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="33180" class="Symbol">)</a> <a id="33182" class="Symbol">(</a><a id="33183" href="TypeTopology.GenericConvergentSequence.html#33183" class="Bound">u</a> <a id="33185" class="Symbol">:</a> <a id="33187" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="33189" class="Symbol">)</a>
                  <a id="33209" class="Symbol">→</a> <a id="33211" href="TypeTopology.GenericConvergentSequence.html#33183" class="Bound">u</a> <a id="33213" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="33215" href="TypeTopology.GenericConvergentSequence.html#33175" class="Bound">n</a>
                  <a id="33235" class="Symbol">→</a> <a id="33237" href="TypeTopology.GenericConvergentSequence.html#16517" class="Function">is-finite</a> <a id="33247" href="TypeTopology.GenericConvergentSequence.html#33183" class="Bound">u</a>
<a id="33249" href="TypeTopology.GenericConvergentSequence.html#33126" class="Function">bounded-is-finite</a> <a id="33267" href="TypeTopology.GenericConvergentSequence.html#33267" class="Bound">fe</a> <a id="33270" href="TypeTopology.GenericConvergentSequence.html#33270" class="Bound">n</a> <a id="33272" href="TypeTopology.GenericConvergentSequence.html#33272" class="Bound">u</a> <a id="33274" href="TypeTopology.GenericConvergentSequence.html#33274" class="Bound">le</a> <a id="33277" class="Symbol">=</a> <a id="33279" href="Notation.General.html#3575" class="Function Operator">case</a> <a id="33284" href="TypeTopology.GenericConvergentSequence.html#28168" class="Function">ℕ-to-ℕ∞-lemma</a> <a id="33298" href="TypeTopology.GenericConvergentSequence.html#33267" class="Bound">fe</a> <a id="33301" href="TypeTopology.GenericConvergentSequence.html#33272" class="Bound">u</a> <a id="33303" href="TypeTopology.GenericConvergentSequence.html#33270" class="Bound">n</a> <a id="33305" href="TypeTopology.GenericConvergentSequence.html#33274" class="Bound">le</a> <a id="33308" href="Notation.General.html#3575" class="Function Operator">of</a>
                               <a id="33342" class="Symbol">(λ</a> <a id="33345" class="Symbol">(</a><a id="33346" href="TypeTopology.GenericConvergentSequence.html#33346" class="Bound">m</a> <a id="33348" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33350" class="Symbol">_</a> <a id="33352" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33354" href="TypeTopology.GenericConvergentSequence.html#33354" class="Bound">p</a><a id="33355" class="Symbol">)</a> <a id="33357" class="Symbol">→</a> <a id="33359" href="TypeTopology.GenericConvergentSequence.html#33346" class="Bound">m</a> <a id="33361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33363" class="Symbol">(</a><a id="33364" href="TypeTopology.GenericConvergentSequence.html#33354" class="Bound">p</a> <a id="33366" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="33368" class="Symbol">))</a>

<a id="⊑-succ-gives-≺"></a><a id="33372" href="TypeTopology.GenericConvergentSequence.html#33372" class="Function">⊑-succ-gives-≺</a> <a id="33387" class="Symbol">:</a> <a id="33389" href="UF.FunExt.html#957" class="Function">funext₀</a>
               <a id="33412" class="Symbol">→</a> <a id="33414" class="Symbol">(</a><a id="33415" href="TypeTopology.GenericConvergentSequence.html#33415" class="Bound">n</a> <a id="33417" class="Symbol">:</a> <a id="33419" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="33420" class="Symbol">)</a> <a id="33422" class="Symbol">(</a><a id="33423" href="TypeTopology.GenericConvergentSequence.html#33423" class="Bound">u</a> <a id="33425" class="Symbol">:</a> <a id="33427" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="33429" class="Symbol">)</a>
               <a id="33446" class="Symbol">→</a> <a id="33448" href="TypeTopology.GenericConvergentSequence.html#33423" class="Bound">u</a> <a id="33450" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="33452" href="TypeTopology.GenericConvergentSequence.html#33415" class="Bound">n</a>
               <a id="33469" class="Symbol">→</a> <a id="33471" href="TypeTopology.GenericConvergentSequence.html#33423" class="Bound">u</a> <a id="33473" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="33475" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="33477" class="Symbol">(</a><a id="33478" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="33483" href="TypeTopology.GenericConvergentSequence.html#33415" class="Bound">n</a><a id="33484" class="Symbol">)</a>
<a id="33486" href="TypeTopology.GenericConvergentSequence.html#33372" class="Function">⊑-succ-gives-≺</a> <a id="33501" href="TypeTopology.GenericConvergentSequence.html#33501" class="Bound">fe</a> <a id="33504" href="TypeTopology.GenericConvergentSequence.html#33504" class="Bound">n</a> <a id="33506" href="TypeTopology.GenericConvergentSequence.html#33506" class="Bound">u</a> <a id="33508" href="TypeTopology.GenericConvergentSequence.html#33508" class="Bound">les</a> <a id="33512" class="Symbol">=</a> <a id="33514" href="TypeTopology.GenericConvergentSequence.html#33552" class="Function">f</a> <a id="33516" class="Symbol">(</a><a id="33517" href="TypeTopology.GenericConvergentSequence.html#28168" class="Function">ℕ-to-ℕ∞-lemma</a> <a id="33531" href="TypeTopology.GenericConvergentSequence.html#33501" class="Bound">fe</a> <a id="33534" href="TypeTopology.GenericConvergentSequence.html#33506" class="Bound">u</a> <a id="33536" href="TypeTopology.GenericConvergentSequence.html#33504" class="Bound">n</a> <a id="33538" href="TypeTopology.GenericConvergentSequence.html#33508" class="Bound">les</a><a id="33541" class="Symbol">)</a>
 <a id="33544" class="Keyword">where</a>
  <a id="33552" href="TypeTopology.GenericConvergentSequence.html#33552" class="Function">f</a> <a id="33554" class="Symbol">:</a> <a id="33556" class="Symbol">(</a><a id="33557" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33559" href="TypeTopology.GenericConvergentSequence.html#33559" class="Bound">m</a> <a id="33561" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33563" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="33565" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33567" class="Symbol">(</a><a id="33568" href="TypeTopology.GenericConvergentSequence.html#33559" class="Bound">m</a> <a id="33570" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="33572" href="TypeTopology.GenericConvergentSequence.html#33504" class="Bound">n</a><a id="33573" class="Symbol">)</a> <a id="33575" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="33577" class="Symbol">(</a><a id="33578" href="TypeTopology.GenericConvergentSequence.html#33506" class="Bound">u</a> <a id="33580" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33582" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="33584" href="TypeTopology.GenericConvergentSequence.html#33559" class="Bound">m</a><a id="33585" class="Symbol">))</a> <a id="33588" class="Symbol">→</a> <a id="33590" href="TypeTopology.GenericConvergentSequence.html#33506" class="Bound">u</a> <a id="33592" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="33594" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="33596" class="Symbol">(</a><a id="33597" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="33602" href="TypeTopology.GenericConvergentSequence.html#33504" class="Bound">n</a><a id="33603" class="Symbol">)</a>
  <a id="33607" href="TypeTopology.GenericConvergentSequence.html#33552" class="Function">f</a> <a id="33609" class="Symbol">(</a><a id="33610" href="TypeTopology.GenericConvergentSequence.html#33610" class="Bound">m</a> <a id="33612" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33614" href="TypeTopology.GenericConvergentSequence.html#33614" class="Bound">le</a> <a id="33617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33619" href="TypeTopology.GenericConvergentSequence.html#33619" class="Bound">p</a><a id="33620" class="Symbol">)</a> <a id="33622" class="Symbol">=</a> <a id="33624" href="TypeTopology.GenericConvergentSequence.html#33610" class="Bound">m</a> <a id="33626" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33628" href="TypeTopology.GenericConvergentSequence.html#33619" class="Bound">p</a> <a id="33630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33632" href="TypeTopology.GenericConvergentSequence.html#33647" class="Function">a</a>
   <a id="33637" class="Keyword">where</a>
    <a id="33647" href="TypeTopology.GenericConvergentSequence.html#33647" class="Function">a</a> <a id="33649" class="Symbol">:</a> <a id="33651" href="TypeTopology.GenericConvergentSequence.html#33610" class="Bound">m</a> <a id="33653" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="33655" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="33657" class="Symbol">(</a><a id="33658" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="33663" href="TypeTopology.GenericConvergentSequence.html#33504" class="Bound">n</a><a id="33664" class="Symbol">)</a>
    <a id="33670" href="TypeTopology.GenericConvergentSequence.html#33647" class="Function">a</a> <a id="33672" class="Symbol">=</a> <a id="33674" href="TypeTopology.GenericConvergentSequence.html#24647" class="Function">&lt;-gives-⊏</a> <a id="33684" href="TypeTopology.GenericConvergentSequence.html#33610" class="Bound">m</a> <a id="33686" class="Symbol">(</a><a id="33687" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="33692" href="TypeTopology.GenericConvergentSequence.html#33504" class="Bound">n</a><a id="33693" class="Symbol">)</a> <a id="33695" href="TypeTopology.GenericConvergentSequence.html#33614" class="Bound">le</a>

<a id="finite-trichotomous"></a><a id="33699" href="TypeTopology.GenericConvergentSequence.html#33699" class="Function">finite-trichotomous</a> <a id="33719" class="Symbol">:</a> <a id="33721" href="UF.FunExt.html#957" class="Function">funext₀</a>
                    <a id="33749" class="Symbol">→</a> <a id="33751" class="Symbol">(</a><a id="33752" href="TypeTopology.GenericConvergentSequence.html#33752" class="Bound">n</a> <a id="33754" class="Symbol">:</a> <a id="33756" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="33757" class="Symbol">)</a> <a id="33759" class="Symbol">(</a><a id="33760" href="TypeTopology.GenericConvergentSequence.html#33760" class="Bound">u</a> <a id="33762" class="Symbol">:</a> <a id="33764" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="33766" class="Symbol">)</a>
                    <a id="33788" class="Symbol">→</a> <a id="33790" class="Symbol">(</a><a id="33791" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="33793" href="TypeTopology.GenericConvergentSequence.html#33752" class="Bound">n</a> <a id="33795" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="33797" href="TypeTopology.GenericConvergentSequence.html#33760" class="Bound">u</a><a id="33798" class="Symbol">)</a> <a id="33800" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="33802" class="Symbol">(</a><a id="33803" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="33805" href="TypeTopology.GenericConvergentSequence.html#33752" class="Bound">n</a> <a id="33807" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33809" href="TypeTopology.GenericConvergentSequence.html#33760" class="Bound">u</a><a id="33810" class="Symbol">)</a> <a id="33812" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="33814" class="Symbol">(</a><a id="33815" href="TypeTopology.GenericConvergentSequence.html#33760" class="Bound">u</a> <a id="33817" href="Notation.Order.html#1272" class="Field Operator">≺</a> <a id="33819" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="33821" href="TypeTopology.GenericConvergentSequence.html#33752" class="Bound">n</a><a id="33822" class="Symbol">)</a>
<a id="33824" href="TypeTopology.GenericConvergentSequence.html#33699" class="Function">finite-trichotomous</a> <a id="33844" href="TypeTopology.GenericConvergentSequence.html#33844" class="Bound">fe</a> <a id="33847" class="Number">0</a> <a id="33849" href="TypeTopology.GenericConvergentSequence.html#33849" class="Bound">u</a> <a id="33851" class="Symbol">=</a>
 <a id="33854" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a>
  <a id="33873" class="Symbol">(λ</a> <a id="33876" class="Symbol">(</a><a id="33877" href="TypeTopology.GenericConvergentSequence.html#33877" class="Bound">l</a> <a id="33879" class="Symbol">:</a> <a id="33881" href="TypeTopology.GenericConvergentSequence.html#5172" class="Function">is-Zero</a> <a id="33889" href="TypeTopology.GenericConvergentSequence.html#33849" class="Bound">u</a><a id="33890" class="Symbol">)</a> <a id="33892" class="Symbol">→</a> <a id="33894" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="33898" class="Symbol">(</a><a id="33899" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33903" class="Symbol">((</a><a id="33905" href="TypeTopology.GenericConvergentSequence.html#8212" class="Function">is-Zero-equal-Zero</a> <a id="33924" href="TypeTopology.GenericConvergentSequence.html#33844" class="Bound">fe</a> <a id="33927" href="TypeTopology.GenericConvergentSequence.html#33877" class="Bound">l</a><a id="33928" class="Symbol">)</a><a id="33929" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="33931" class="Symbol">)))</a>
  <a id="33937" class="Symbol">(λ</a> <a id="33940" class="Symbol">(</a><a id="33941" href="TypeTopology.GenericConvergentSequence.html#33941" class="Bound">m</a> <a id="33943" class="Symbol">:</a> <a id="33945" href="TypeTopology.GenericConvergentSequence.html#5211" class="Function">is-positive</a> <a id="33957" href="TypeTopology.GenericConvergentSequence.html#33849" class="Bound">u</a><a id="33958" class="Symbol">)</a>
        <a id="33968" class="Symbol">→</a> <a id="33970" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="33974" class="Symbol">(</a><a id="33975" href="TypeTopology.GenericConvergentSequence.html#23861" class="Function">⊏-gives-≺</a> <a id="33985" class="Number">0</a> <a id="33987" href="TypeTopology.GenericConvergentSequence.html#33849" class="Bound">u</a> <a id="33989" href="TypeTopology.GenericConvergentSequence.html#33941" class="Bound">m</a><a id="33990" class="Symbol">))</a>
<a id="33993" href="TypeTopology.GenericConvergentSequence.html#33699" class="Function">finite-trichotomous</a> <a id="34013" href="TypeTopology.GenericConvergentSequence.html#34013" class="Bound">fe</a> <a id="34016" class="Symbol">(</a><a id="34017" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="34022" href="TypeTopology.GenericConvergentSequence.html#34022" class="Bound">n</a><a id="34023" class="Symbol">)</a> <a id="34025" href="TypeTopology.GenericConvergentSequence.html#34025" class="Bound">u</a> <a id="34027" class="Symbol">=</a>
 <a id="34030" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a>
  <a id="34049" class="Symbol">(λ</a> <a id="34052" class="Symbol">(</a><a id="34053" href="TypeTopology.GenericConvergentSequence.html#34053" class="Bound">l</a> <a id="34055" class="Symbol">:</a> <a id="34057" href="TypeTopology.GenericConvergentSequence.html#34025" class="Bound">u</a> <a id="34059" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="34061" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="34066" href="TypeTopology.GenericConvergentSequence.html#34022" class="Bound">n</a><a id="34067" class="Symbol">)</a>
        <a id="34077" class="Symbol">→</a> <a id="34079" href="MLTT.Two-Properties.html#1123" class="Function">𝟚-equality-cases</a>
           <a id="34107" class="Symbol">(λ</a> <a id="34110" class="Symbol">(</a><a id="34111" href="TypeTopology.GenericConvergentSequence.html#34111" class="Bound">a</a> <a id="34113" class="Symbol">:</a> <a id="34115" href="TypeTopology.GenericConvergentSequence.html#34025" class="Bound">u</a> <a id="34117" href="Notation.Order.html#1062" class="Field Operator">⊑</a> <a id="34119" href="TypeTopology.GenericConvergentSequence.html#34022" class="Bound">n</a><a id="34120" class="Symbol">)</a> <a id="34122" class="Symbol">→</a> <a id="34124" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="34128" class="Symbol">(</a><a id="34129" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="34133" class="Symbol">(</a><a id="34134" href="TypeTopology.GenericConvergentSequence.html#33372" class="Function">⊑-succ-gives-≺</a> <a id="34149" href="TypeTopology.GenericConvergentSequence.html#34013" class="Bound">fe</a> <a id="34152" href="TypeTopology.GenericConvergentSequence.html#34022" class="Bound">n</a> <a id="34154" href="TypeTopology.GenericConvergentSequence.html#34025" class="Bound">u</a> <a id="34156" href="TypeTopology.GenericConvergentSequence.html#34111" class="Bound">a</a><a id="34157" class="Symbol">)))</a>
           <a id="34172" class="Symbol">(λ</a> <a id="34175" class="Symbol">(</a><a id="34176" href="TypeTopology.GenericConvergentSequence.html#34176" class="Bound">b</a> <a id="34178" class="Symbol">:</a> <a id="34180" href="TypeTopology.GenericConvergentSequence.html#34022" class="Bound">n</a> <a id="34182" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="34184" href="TypeTopology.GenericConvergentSequence.html#34025" class="Bound">u</a><a id="34185" class="Symbol">)</a> <a id="34187" class="Symbol">→</a> <a id="34189" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="34193" class="Symbol">(</a><a id="34194" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="34198" class="Symbol">((</a><a id="34200" href="TypeTopology.GenericConvergentSequence.html#11207" class="Function">Succ-criterion</a> <a id="34215" href="TypeTopology.GenericConvergentSequence.html#34013" class="Bound">fe</a> <a id="34218" href="TypeTopology.GenericConvergentSequence.html#34176" class="Bound">b</a> <a id="34220" href="TypeTopology.GenericConvergentSequence.html#34053" class="Bound">l</a><a id="34221" class="Symbol">)</a><a id="34222" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="34224" class="Symbol">))))</a>
  <a id="34231" class="Symbol">(λ</a> <a id="34234" class="Symbol">(</a><a id="34235" href="TypeTopology.GenericConvergentSequence.html#34235" class="Bound">m</a> <a id="34237" class="Symbol">:</a> <a id="34239" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="34244" href="TypeTopology.GenericConvergentSequence.html#34022" class="Bound">n</a> <a id="34246" href="Notation.Order.html#851" class="Field Operator">⊏</a> <a id="34248" href="TypeTopology.GenericConvergentSequence.html#34025" class="Bound">u</a><a id="34249" class="Symbol">)</a>
        <a id="34259" class="Symbol">→</a> <a id="34261" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="34265" class="Symbol">(</a><a id="34266" href="TypeTopology.GenericConvergentSequence.html#23861" class="Function">⊏-gives-≺</a> <a id="34276" class="Symbol">(</a><a id="34277" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="34282" href="TypeTopology.GenericConvergentSequence.html#34022" class="Bound">n</a><a id="34283" class="Symbol">)</a> <a id="34285" href="TypeTopology.GenericConvergentSequence.html#34025" class="Bound">u</a> <a id="34287" href="TypeTopology.GenericConvergentSequence.html#34235" class="Bound">m</a><a id="34288" class="Symbol">))</a>

<a id="34292" class="Markup">\end{code}</a><a id="34302" class="Background">

Added 28th April 2026.

</a><a id="34328" class="Markup">\begin{code}</a>

<a id="34342" class="Keyword">open</a> <a id="34347" class="Keyword">import</a> <a id="34354" href="Naturals.Addition.html" class="Module">Naturals.Addition</a> <a id="34372" class="Keyword">renaming</a> <a id="34381" class="Symbol">(</a><a id="34382" href="Naturals.Addition.html#227" class="Primitive Operator">_+_</a> <a id="34386" class="Symbol">to</a> <a id="34389" class="Primitive Operator">_+&#39;_</a><a id="34393" class="Symbol">)</a>

<a id="+-stays-zero"></a><a id="34396" href="TypeTopology.GenericConvergentSequence.html#34396" class="Function">+-stays-zero</a> <a id="34409" class="Symbol">:</a> <a id="34411" class="Symbol">(</a><a id="34412" href="TypeTopology.GenericConvergentSequence.html#34412" class="Bound">u</a> <a id="34414" class="Symbol">:</a> <a id="34416" href="TypeTopology.GenericConvergentSequence.html#1334" class="Function">ℕ∞</a><a id="34418" class="Symbol">)</a> <a id="34420" class="Symbol">(</a><a id="34421" href="TypeTopology.GenericConvergentSequence.html#34421" class="Bound">n₀</a> <a id="34424" class="Symbol">:</a> <a id="34426" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="34427" class="Symbol">)</a> <a id="34429" class="Symbol">→</a> <a id="34431" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="34433" href="TypeTopology.GenericConvergentSequence.html#34421" class="Bound">n₀</a> <a id="34436" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34438" href="TypeTopology.GenericConvergentSequence.html#34412" class="Bound">u</a> <a id="34440" class="Symbol">→</a> <a id="34442" class="Symbol">(</a><a id="34443" href="TypeTopology.GenericConvergentSequence.html#34443" class="Bound">n</a> <a id="34445" class="Symbol">:</a> <a id="34447" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="34448" class="Symbol">)</a> <a id="34450" class="Symbol">→</a> <a id="34452" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="34454" href="TypeTopology.GenericConvergentSequence.html#34412" class="Bound">u</a> <a id="34456" class="Symbol">(</a><a id="34457" href="TypeTopology.GenericConvergentSequence.html#34421" class="Bound">n₀</a> <a id="34460" href="TypeTopology.GenericConvergentSequence.html#34389" class="Primitive Operator">+&#39;</a> <a id="34463" href="TypeTopology.GenericConvergentSequence.html#34443" class="Bound">n</a><a id="34464" class="Symbol">)</a> <a id="34466" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34468" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
<a id="34470" href="TypeTopology.GenericConvergentSequence.html#34396" class="Function">+-stays-zero</a> <a id="34483" href="TypeTopology.GenericConvergentSequence.html#34483" class="Bound">u</a> <a id="34485" href="TypeTopology.GenericConvergentSequence.html#34485" class="Bound">n₀</a> <a id="34488" href="TypeTopology.GenericConvergentSequence.html#34488" class="Bound">e</a> <a id="34490" class="Number">0</a> <a id="34492" class="Symbol">=</a> <a id="34494" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="34496" href="TypeTopology.GenericConvergentSequence.html#34483" class="Bound">u</a> <a id="34498" href="TypeTopology.GenericConvergentSequence.html#34485" class="Bound">n₀</a>      <a id="34506" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="34509" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="34512" class="Symbol">(λ</a> <a id="34515" href="TypeTopology.GenericConvergentSequence.html#34515" class="Bound">-</a> <a id="34517" class="Symbol">→</a> <a id="34519" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="34521" href="TypeTopology.GenericConvergentSequence.html#34515" class="Bound">-</a> <a id="34523" href="TypeTopology.GenericConvergentSequence.html#34485" class="Bound">n₀</a><a id="34525" class="Symbol">)</a> <a id="34527" class="Symbol">(</a><a id="34528" href="TypeTopology.GenericConvergentSequence.html#34488" class="Bound">e</a> <a id="34530" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="34532" class="Symbol">)</a> <a id="34534" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="34560" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="34562" class="Symbol">(</a><a id="34563" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="34565" href="TypeTopology.GenericConvergentSequence.html#34485" class="Bound">n₀</a><a id="34567" class="Symbol">)</a> <a id="34569" href="TypeTopology.GenericConvergentSequence.html#34485" class="Bound">n₀</a> <a id="34572" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="34575" href="TypeTopology.GenericConvergentSequence.html#7961" class="Function">ℕ-to-ℕ∞-diagonal₀</a> <a id="34593" href="TypeTopology.GenericConvergentSequence.html#34485" class="Bound">n₀</a> <a id="34596" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="34622" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>           <a id="34634" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
<a id="34636" href="TypeTopology.GenericConvergentSequence.html#34396" class="Function">+-stays-zero</a> <a id="34649" href="TypeTopology.GenericConvergentSequence.html#34649" class="Bound">u</a> <a id="34651" href="TypeTopology.GenericConvergentSequence.html#34651" class="Bound">n₀</a> <a id="34654" href="TypeTopology.GenericConvergentSequence.html#34654" class="Bound">e</a> <a id="34656" class="Symbol">(</a><a id="34657" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="34662" href="TypeTopology.GenericConvergentSequence.html#34662" class="Bound">n</a><a id="34663" class="Symbol">)</a> <a id="34665" class="Symbol">=</a> <a id="34667" href="TypeTopology.GenericConvergentSequence.html#1633" class="Function">stays-zero</a> <a id="34678" href="TypeTopology.GenericConvergentSequence.html#34649" class="Bound">u</a> <a id="34680" class="Symbol">(</a><a id="34681" href="TypeTopology.GenericConvergentSequence.html#34396" class="Function">+-stays-zero</a> <a id="34694" href="TypeTopology.GenericConvergentSequence.html#34649" class="Bound">u</a> <a id="34696" href="TypeTopology.GenericConvergentSequence.html#34651" class="Bound">n₀</a> <a id="34699" href="TypeTopology.GenericConvergentSequence.html#34654" class="Bound">e</a> <a id="34701" href="TypeTopology.GenericConvergentSequence.html#34662" class="Bound">n</a><a id="34702" class="Symbol">)</a>

<a id="34705" class="Markup">\end{code}</a><a id="34715" class="Background">
</a></pre></body></html>

==> anc/html/TypeTopology.SigmaDiscrete.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>TypeTopology.SigmaDiscrete</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo. March 2022.

When is Σ discrete? More generally what do the isolated points of Σ
look like?

</a><a id="110" class="Markup">\begin{code}</a>

<a id="124" class="Symbol">{-#</a> <a id="128" class="Keyword">OPTIONS</a> <a id="136" class="Pragma">--safe</a> <a id="143" class="Pragma">--without-K</a> <a id="155" class="Symbol">#-}</a>

<a id="160" class="Keyword">module</a> <a id="167" href="TypeTopology.SigmaDiscrete.html" class="Module">TypeTopology.SigmaDiscrete</a> <a id="194" class="Keyword">where</a>

<a id="201" class="Keyword">open</a> <a id="206" class="Keyword">import</a> <a id="213" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="226" class="Keyword">open</a> <a id="231" class="Keyword">import</a> <a id="238" href="NotionsOfDecidability.Complemented.html" class="Module">NotionsOfDecidability.Complemented</a>
<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="UF.Base.html" class="Module">UF.Base</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="UF.Sets.html" class="Module">UF.Sets</a>

<a id="Σ-isolated"></a><a id="350" href="TypeTopology.SigmaDiscrete.html#350" class="Function">Σ-isolated</a> <a id="361" class="Symbol">:</a> <a id="363" class="Symbol">{</a><a id="364" href="TypeTopology.SigmaDiscrete.html#364" class="Bound">X</a> <a id="366" class="Symbol">:</a> <a id="368" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="370" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="372" class="Symbol">}</a> <a id="374" class="Symbol">{</a><a id="375" href="TypeTopology.SigmaDiscrete.html#375" class="Bound">Y</a> <a id="377" class="Symbol">:</a> <a id="379" href="TypeTopology.SigmaDiscrete.html#364" class="Bound">X</a> <a id="381" class="Symbol">→</a> <a id="383" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="385" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="387" class="Symbol">}</a> <a id="389" class="Symbol">{</a><a id="390" href="TypeTopology.SigmaDiscrete.html#390" class="Bound">x</a> <a id="392" class="Symbol">:</a> <a id="394" href="TypeTopology.SigmaDiscrete.html#364" class="Bound">X</a><a id="395" class="Symbol">}</a> <a id="397" class="Symbol">{</a><a id="398" href="TypeTopology.SigmaDiscrete.html#398" class="Bound">y</a> <a id="400" class="Symbol">:</a> <a id="402" href="TypeTopology.SigmaDiscrete.html#375" class="Bound">Y</a> <a id="404" href="TypeTopology.SigmaDiscrete.html#390" class="Bound">x</a><a id="405" class="Symbol">}</a>
           <a id="418" class="Symbol">→</a> <a id="420" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="432" href="TypeTopology.SigmaDiscrete.html#390" class="Bound">x</a>
           <a id="445" class="Symbol">→</a> <a id="447" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="459" href="TypeTopology.SigmaDiscrete.html#398" class="Bound">y</a>
           <a id="472" class="Symbol">→</a> <a id="474" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="486" class="Symbol">(</a><a id="487" href="TypeTopology.SigmaDiscrete.html#390" class="Bound">x</a> <a id="489" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="491" href="TypeTopology.SigmaDiscrete.html#398" class="Bound">y</a><a id="492" class="Symbol">)</a>
<a id="494" href="TypeTopology.SigmaDiscrete.html#350" class="Function">Σ-isolated</a> <a id="505" class="Symbol">{</a><a id="506" href="TypeTopology.SigmaDiscrete.html#506" class="Bound">𝓤</a><a id="507" class="Symbol">}</a> <a id="509" class="Symbol">{</a><a id="510" href="TypeTopology.SigmaDiscrete.html#510" class="Bound">𝓥</a><a id="511" class="Symbol">}</a> <a id="513" class="Symbol">{</a><a id="514" href="TypeTopology.SigmaDiscrete.html#514" class="Bound">X</a><a id="515" class="Symbol">}</a> <a id="517" class="Symbol">{</a><a id="518" href="TypeTopology.SigmaDiscrete.html#518" class="Bound">Y</a><a id="519" class="Symbol">}</a> <a id="521" class="Symbol">{</a><a id="522" href="TypeTopology.SigmaDiscrete.html#522" class="Bound">x</a><a id="523" class="Symbol">}</a> <a id="525" class="Symbol">{</a><a id="526" href="TypeTopology.SigmaDiscrete.html#526" class="Bound">y</a><a id="527" class="Symbol">}</a> <a id="529" href="TypeTopology.SigmaDiscrete.html#529" class="Bound">d</a> <a id="531" href="TypeTopology.SigmaDiscrete.html#531" class="Bound">e</a> <a id="533" class="Symbol">(</a><a id="534" href="TypeTopology.SigmaDiscrete.html#534" class="Bound">x&#39;</a> <a id="537" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="539" href="TypeTopology.SigmaDiscrete.html#539" class="Bound">y&#39;</a><a id="541" class="Symbol">)</a> <a id="543" class="Symbol">=</a> <a id="545" href="TypeTopology.SigmaDiscrete.html#563" class="Function">g</a> <a id="547" class="Symbol">(</a><a id="548" href="TypeTopology.SigmaDiscrete.html#529" class="Bound">d</a> <a id="550" href="TypeTopology.SigmaDiscrete.html#534" class="Bound">x&#39;</a><a id="552" class="Symbol">)</a>
 <a id="555" class="Keyword">where</a>
  <a id="563" href="TypeTopology.SigmaDiscrete.html#563" class="Function">g</a> <a id="565" class="Symbol">:</a> <a id="567" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="580" class="Symbol">(</a><a id="581" href="TypeTopology.SigmaDiscrete.html#522" class="Bound">x</a> <a id="583" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="585" href="TypeTopology.SigmaDiscrete.html#534" class="Bound">x&#39;</a><a id="587" class="Symbol">)</a> <a id="589" class="Symbol">→</a> <a id="591" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="604" class="Symbol">((</a><a id="606" href="TypeTopology.SigmaDiscrete.html#522" class="Bound">x</a> <a id="608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="610" href="TypeTopology.SigmaDiscrete.html#526" class="Bound">y</a><a id="611" class="Symbol">)</a> <a id="613" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="615" class="Symbol">(</a><a id="616" href="TypeTopology.SigmaDiscrete.html#534" class="Bound">x&#39;</a> <a id="619" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="621" href="TypeTopology.SigmaDiscrete.html#539" class="Bound">y&#39;</a><a id="623" class="Symbol">))</a>
  <a id="628" href="TypeTopology.SigmaDiscrete.html#563" class="Function">g</a> <a id="630" class="Symbol">(</a><a id="631" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="635" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="639" class="Symbol">)</a> <a id="641" class="Symbol">=</a> <a id="643" href="TypeTopology.SigmaDiscrete.html#665" class="Function">f</a> <a id="645" class="Symbol">(</a><a id="646" href="TypeTopology.SigmaDiscrete.html#531" class="Bound">e</a> <a id="648" href="TypeTopology.SigmaDiscrete.html#539" class="Bound">y&#39;</a><a id="650" class="Symbol">)</a>
   <a id="655" class="Keyword">where</a>
    <a id="665" href="TypeTopology.SigmaDiscrete.html#665" class="Function">f</a> <a id="667" class="Symbol">:</a> <a id="669" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="682" class="Symbol">(</a><a id="683" href="TypeTopology.SigmaDiscrete.html#526" class="Bound">y</a> <a id="685" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="687" href="TypeTopology.SigmaDiscrete.html#539" class="Bound">y&#39;</a><a id="689" class="Symbol">)</a> <a id="691" class="Symbol">→</a> <a id="693" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="706" class="Symbol">((</a><a id="708" href="TypeTopology.SigmaDiscrete.html#522" class="Bound">x</a> <a id="710" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="712" href="TypeTopology.SigmaDiscrete.html#526" class="Bound">y</a><a id="713" class="Symbol">)</a> <a id="715" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="718" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="720" href="TypeTopology.SigmaDiscrete.html#518" class="Bound">Y</a> <a id="722" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="724" class="Symbol">(</a><a id="725" href="TypeTopology.SigmaDiscrete.html#534" class="Bound">x&#39;</a> <a id="728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="730" href="TypeTopology.SigmaDiscrete.html#539" class="Bound">y&#39;</a><a id="732" class="Symbol">))</a>
    <a id="739" href="TypeTopology.SigmaDiscrete.html#665" class="Function">f</a> <a id="741" class="Symbol">(</a><a id="742" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="746" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="750" class="Symbol">)</a> <a id="752" class="Symbol">=</a> <a id="754" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="758" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="767" href="TypeTopology.SigmaDiscrete.html#665" class="Function">f</a> <a id="769" class="Symbol">(</a><a id="770" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="774" href="TypeTopology.SigmaDiscrete.html#774" class="Bound">ψ</a><a id="775" class="Symbol">)</a>    <a id="780" class="Symbol">=</a> <a id="782" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="786" href="TypeTopology.SigmaDiscrete.html#805" class="Function">c</a>
     <a id="793" class="Keyword">where</a>
      <a id="805" href="TypeTopology.SigmaDiscrete.html#805" class="Function">c</a> <a id="807" class="Symbol">:</a> <a id="809" href="TypeTopology.SigmaDiscrete.html#522" class="Bound">x</a> <a id="811" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="813" href="TypeTopology.SigmaDiscrete.html#526" class="Bound">y</a> <a id="815" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="817" href="TypeTopology.SigmaDiscrete.html#534" class="Bound">x&#39;</a> <a id="820" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="822" href="TypeTopology.SigmaDiscrete.html#539" class="Bound">y&#39;</a> <a id="825" class="Symbol">→</a> <a id="827" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
      <a id="835" href="TypeTopology.SigmaDiscrete.html#805" class="Function">c</a> <a id="837" href="TypeTopology.SigmaDiscrete.html#837" class="Bound">r</a> <a id="839" class="Symbol">=</a> <a id="841" href="TypeTopology.SigmaDiscrete.html#774" class="Bound">ψ</a> <a id="843" href="TypeTopology.SigmaDiscrete.html#1041" class="Function">t</a>
       <a id="852" class="Keyword">where</a>
        <a id="866" href="TypeTopology.SigmaDiscrete.html#866" class="Function">p</a> <a id="868" class="Symbol">:</a> <a id="870" href="TypeTopology.SigmaDiscrete.html#522" class="Bound">x</a> <a id="872" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="874" href="TypeTopology.SigmaDiscrete.html#534" class="Bound">x&#39;</a>
        <a id="885" href="TypeTopology.SigmaDiscrete.html#866" class="Function">p</a> <a id="887" class="Symbol">=</a> <a id="889" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="892" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="896" href="TypeTopology.SigmaDiscrete.html#837" class="Bound">r</a>

        <a id="907" href="TypeTopology.SigmaDiscrete.html#907" class="Function">q</a> <a id="909" class="Symbol">:</a> <a id="911" href="MLTT.Id.html#734" class="Function">transport</a> <a id="921" href="TypeTopology.SigmaDiscrete.html#518" class="Bound">Y</a> <a id="923" href="TypeTopology.SigmaDiscrete.html#866" class="Function">p</a> <a id="925" href="TypeTopology.SigmaDiscrete.html#526" class="Bound">y</a> <a id="927" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="929" href="TypeTopology.SigmaDiscrete.html#539" class="Bound">y&#39;</a>
        <a id="940" href="TypeTopology.SigmaDiscrete.html#907" class="Function">q</a> <a id="942" class="Symbol">=</a> <a id="944" href="UF.Base.html#15822" class="Function">from-Σ-＝&#39;</a> <a id="954" href="TypeTopology.SigmaDiscrete.html#837" class="Bound">r</a>

        <a id="965" href="TypeTopology.SigmaDiscrete.html#965" class="Function">s</a> <a id="967" class="Symbol">:</a> <a id="969" href="TypeTopology.SigmaDiscrete.html#866" class="Function">p</a> <a id="971" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="973" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
        <a id="986" href="TypeTopology.SigmaDiscrete.html#965" class="Function">s</a> <a id="988" class="Symbol">=</a> <a id="990" href="UF.DiscreteAndSeparated.html#17975" class="Function">isolated-points-are-h-isolated</a> <a id="1021" href="TypeTopology.SigmaDiscrete.html#522" class="Bound">x</a> <a id="1023" href="TypeTopology.SigmaDiscrete.html#529" class="Bound">d</a> <a id="1025" href="TypeTopology.SigmaDiscrete.html#866" class="Function">p</a> <a id="1027" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

        <a id="1041" href="TypeTopology.SigmaDiscrete.html#1041" class="Function">t</a> <a id="1043" class="Symbol">:</a> <a id="1045" href="TypeTopology.SigmaDiscrete.html#526" class="Bound">y</a> <a id="1047" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1049" href="TypeTopology.SigmaDiscrete.html#539" class="Bound">y&#39;</a>
        <a id="1060" href="TypeTopology.SigmaDiscrete.html#1041" class="Function">t</a> <a id="1062" class="Symbol">=</a> <a id="1064" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1074" class="Symbol">(λ</a> <a id="1077" href="TypeTopology.SigmaDiscrete.html#1077" class="Bound">-</a> <a id="1079" class="Symbol">→</a> <a id="1081" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1091" href="TypeTopology.SigmaDiscrete.html#518" class="Bound">Y</a> <a id="1093" href="TypeTopology.SigmaDiscrete.html#1077" class="Bound">-</a> <a id="1095" href="TypeTopology.SigmaDiscrete.html#526" class="Bound">y</a> <a id="1097" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1099" href="TypeTopology.SigmaDiscrete.html#539" class="Bound">y&#39;</a><a id="1101" class="Symbol">)</a> <a id="1103" href="TypeTopology.SigmaDiscrete.html#965" class="Function">s</a> <a id="1105" href="TypeTopology.SigmaDiscrete.html#907" class="Function">q</a>

  <a id="1110" href="TypeTopology.SigmaDiscrete.html#563" class="Function">g</a> <a id="1112" class="Symbol">(</a><a id="1113" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1117" href="TypeTopology.SigmaDiscrete.html#1117" class="Bound">φ</a><a id="1118" class="Symbol">)</a> <a id="1120" class="Symbol">=</a> <a id="1122" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1126" class="Symbol">(λ</a> <a id="1129" href="TypeTopology.SigmaDiscrete.html#1129" class="Bound">q</a> <a id="1131" class="Symbol">→</a> <a id="1133" href="TypeTopology.SigmaDiscrete.html#1117" class="Bound">φ</a> <a id="1135" class="Symbol">(</a><a id="1136" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1139" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1143" href="TypeTopology.SigmaDiscrete.html#1129" class="Bound">q</a><a id="1144" class="Symbol">))</a>

<a id="Σ-is-discrete"></a><a id="1148" href="TypeTopology.SigmaDiscrete.html#1148" class="Function">Σ-is-discrete</a> <a id="1162" class="Symbol">:</a> <a id="1164" class="Symbol">{</a><a id="1165" href="TypeTopology.SigmaDiscrete.html#1165" class="Bound">X</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1171" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1173" class="Symbol">}</a> <a id="1175" class="Symbol">{</a><a id="1176" href="TypeTopology.SigmaDiscrete.html#1176" class="Bound">Y</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="TypeTopology.SigmaDiscrete.html#1165" class="Bound">X</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1186" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1188" class="Symbol">}</a>
              <a id="1204" class="Symbol">→</a> <a id="1206" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="1218" href="TypeTopology.SigmaDiscrete.html#1165" class="Bound">X</a>
              <a id="1234" class="Symbol">→</a> <a id="1236" class="Symbol">((</a><a id="1238" href="TypeTopology.SigmaDiscrete.html#1238" class="Bound">x</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="TypeTopology.SigmaDiscrete.html#1165" class="Bound">X</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="1259" class="Symbol">(</a><a id="1260" href="TypeTopology.SigmaDiscrete.html#1176" class="Bound">Y</a> <a id="1262" href="TypeTopology.SigmaDiscrete.html#1238" class="Bound">x</a><a id="1263" class="Symbol">))</a>
              <a id="1280" class="Symbol">→</a> <a id="1282" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="1294" class="Symbol">(</a><a id="1295" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1297" href="TypeTopology.SigmaDiscrete.html#1176" class="Bound">Y</a><a id="1298" class="Symbol">)</a>
<a id="1300" href="TypeTopology.SigmaDiscrete.html#1148" class="Function">Σ-is-discrete</a> <a id="1314" href="TypeTopology.SigmaDiscrete.html#1314" class="Bound">d</a> <a id="1316" href="TypeTopology.SigmaDiscrete.html#1316" class="Bound">e</a> <a id="1318" class="Symbol">(</a><a id="1319" href="TypeTopology.SigmaDiscrete.html#1319" class="Bound">x</a> <a id="1321" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1323" href="TypeTopology.SigmaDiscrete.html#1323" class="Bound">y</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">(</a><a id="1327" href="TypeTopology.SigmaDiscrete.html#1327" class="Bound">x&#39;</a> <a id="1330" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1332" href="TypeTopology.SigmaDiscrete.html#1332" class="Bound">y&#39;</a><a id="1334" class="Symbol">)</a> <a id="1336" class="Symbol">=</a> <a id="1338" href="TypeTopology.SigmaDiscrete.html#350" class="Function">Σ-isolated</a> <a id="1349" class="Symbol">(</a><a id="1350" href="TypeTopology.SigmaDiscrete.html#1314" class="Bound">d</a> <a id="1352" href="TypeTopology.SigmaDiscrete.html#1319" class="Bound">x</a><a id="1353" class="Symbol">)</a> <a id="1355" class="Symbol">(</a><a id="1356" href="TypeTopology.SigmaDiscrete.html#1316" class="Bound">e</a> <a id="1358" href="TypeTopology.SigmaDiscrete.html#1319" class="Bound">x</a> <a id="1360" href="TypeTopology.SigmaDiscrete.html#1323" class="Bound">y</a><a id="1361" class="Symbol">)</a> <a id="1363" class="Symbol">(</a><a id="1364" href="TypeTopology.SigmaDiscrete.html#1327" class="Bound">x&#39;</a> <a id="1367" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1369" href="TypeTopology.SigmaDiscrete.html#1332" class="Bound">y&#39;</a><a id="1371" class="Symbol">)</a>

<a id="×-isolated"></a><a id="1374" href="TypeTopology.SigmaDiscrete.html#1374" class="Function">×-isolated</a> <a id="1385" class="Symbol">:</a> <a id="1387" class="Symbol">{</a><a id="1388" href="TypeTopology.SigmaDiscrete.html#1388" class="Bound">X</a> <a id="1390" class="Symbol">:</a> <a id="1392" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1394" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1396" class="Symbol">}</a> <a id="1398" class="Symbol">{</a><a id="1399" href="TypeTopology.SigmaDiscrete.html#1399" class="Bound">Y</a> <a id="1401" class="Symbol">:</a> <a id="1403" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1405" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1407" class="Symbol">}</a> <a id="1409" class="Symbol">{</a><a id="1410" href="TypeTopology.SigmaDiscrete.html#1410" class="Bound">x</a> <a id="1412" class="Symbol">:</a> <a id="1414" href="TypeTopology.SigmaDiscrete.html#1388" class="Bound">X</a><a id="1415" class="Symbol">}</a> <a id="1417" class="Symbol">{</a><a id="1418" href="TypeTopology.SigmaDiscrete.html#1418" class="Bound">y</a> <a id="1420" class="Symbol">:</a> <a id="1422" href="TypeTopology.SigmaDiscrete.html#1399" class="Bound">Y</a><a id="1423" class="Symbol">}</a>
           <a id="1436" class="Symbol">→</a> <a id="1438" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1450" href="TypeTopology.SigmaDiscrete.html#1410" class="Bound">x</a>
           <a id="1463" class="Symbol">→</a> <a id="1465" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1477" href="TypeTopology.SigmaDiscrete.html#1418" class="Bound">y</a>
           <a id="1490" class="Symbol">→</a> <a id="1492" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1504" class="Symbol">(</a><a id="1505" href="TypeTopology.SigmaDiscrete.html#1410" class="Bound">x</a> <a id="1507" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1509" href="TypeTopology.SigmaDiscrete.html#1418" class="Bound">y</a><a id="1510" class="Symbol">)</a>
<a id="1512" href="TypeTopology.SigmaDiscrete.html#1374" class="Function">×-isolated</a> <a id="1523" href="TypeTopology.SigmaDiscrete.html#1523" class="Bound">d</a> <a id="1525" href="TypeTopology.SigmaDiscrete.html#1525" class="Bound">e</a> <a id="1527" class="Symbol">=</a> <a id="1529" href="TypeTopology.SigmaDiscrete.html#350" class="Function">Σ-isolated</a> <a id="1540" href="TypeTopology.SigmaDiscrete.html#1523" class="Bound">d</a> <a id="1542" href="TypeTopology.SigmaDiscrete.html#1525" class="Bound">e</a>

<a id="×-is-discrete"></a><a id="1545" href="TypeTopology.SigmaDiscrete.html#1545" class="Function">×-is-discrete</a> <a id="1559" class="Symbol">:</a> <a id="1561" class="Symbol">{</a><a id="1562" href="TypeTopology.SigmaDiscrete.html#1562" class="Bound">X</a> <a id="1564" class="Symbol">:</a> <a id="1566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1568" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1570" class="Symbol">}</a> <a id="1572" class="Symbol">{</a><a id="1573" href="TypeTopology.SigmaDiscrete.html#1573" class="Bound">Y</a> <a id="1575" class="Symbol">:</a> <a id="1577" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1579" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1581" class="Symbol">}</a>
              <a id="1597" class="Symbol">→</a> <a id="1599" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="1611" href="TypeTopology.SigmaDiscrete.html#1562" class="Bound">X</a>
              <a id="1627" class="Symbol">→</a> <a id="1629" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="1641" href="TypeTopology.SigmaDiscrete.html#1573" class="Bound">Y</a>
              <a id="1657" class="Symbol">→</a> <a id="1659" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="1671" class="Symbol">(</a><a id="1672" href="TypeTopology.SigmaDiscrete.html#1562" class="Bound">X</a> <a id="1674" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1676" href="TypeTopology.SigmaDiscrete.html#1573" class="Bound">Y</a><a id="1677" class="Symbol">)</a>
<a id="1679" href="TypeTopology.SigmaDiscrete.html#1545" class="Function">×-is-discrete</a> <a id="1693" href="TypeTopology.SigmaDiscrete.html#1693" class="Bound">d</a> <a id="1695" href="TypeTopology.SigmaDiscrete.html#1695" class="Bound">e</a> <a id="1697" class="Symbol">=</a> <a id="1699" href="TypeTopology.SigmaDiscrete.html#1148" class="Function">Σ-is-discrete</a> <a id="1713" href="TypeTopology.SigmaDiscrete.html#1693" class="Bound">d</a> <a id="1715" class="Symbol">(λ</a> <a id="1718" href="TypeTopology.SigmaDiscrete.html#1718" class="Bound">_</a> <a id="1720" class="Symbol">→</a> <a id="1722" href="TypeTopology.SigmaDiscrete.html#1695" class="Bound">e</a><a id="1723" class="Symbol">)</a>

<a id="×-isolated-left"></a><a id="1726" href="TypeTopology.SigmaDiscrete.html#1726" class="Function">×-isolated-left</a> <a id="1742" class="Symbol">:</a> <a id="1744" class="Symbol">{</a><a id="1745" href="TypeTopology.SigmaDiscrete.html#1745" class="Bound">X</a> <a id="1747" class="Symbol">:</a> <a id="1749" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1751" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1753" class="Symbol">}</a> <a id="1755" class="Symbol">{</a><a id="1756" href="TypeTopology.SigmaDiscrete.html#1756" class="Bound">Y</a> <a id="1758" class="Symbol">:</a> <a id="1760" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1762" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1764" class="Symbol">}</a> <a id="1766" class="Symbol">{</a><a id="1767" href="TypeTopology.SigmaDiscrete.html#1767" class="Bound">x</a> <a id="1769" class="Symbol">:</a> <a id="1771" href="TypeTopology.SigmaDiscrete.html#1745" class="Bound">X</a><a id="1772" class="Symbol">}</a> <a id="1774" class="Symbol">{</a><a id="1775" href="TypeTopology.SigmaDiscrete.html#1775" class="Bound">y</a> <a id="1777" class="Symbol">:</a> <a id="1779" href="TypeTopology.SigmaDiscrete.html#1756" class="Bound">Y</a><a id="1780" class="Symbol">}</a>
                <a id="1798" class="Symbol">→</a> <a id="1800" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1812" class="Symbol">(</a><a id="1813" href="TypeTopology.SigmaDiscrete.html#1767" class="Bound">x</a> <a id="1815" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1817" href="TypeTopology.SigmaDiscrete.html#1775" class="Bound">y</a><a id="1818" class="Symbol">)</a>
                <a id="1836" class="Symbol">→</a> <a id="1838" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1850" href="TypeTopology.SigmaDiscrete.html#1767" class="Bound">x</a>
<a id="1852" href="TypeTopology.SigmaDiscrete.html#1726" class="Function">×-isolated-left</a> <a id="1868" class="Symbol">{</a><a id="1869" href="TypeTopology.SigmaDiscrete.html#1869" class="Bound">𝓤</a><a id="1870" class="Symbol">}</a> <a id="1872" class="Symbol">{</a><a id="1873" href="TypeTopology.SigmaDiscrete.html#1873" class="Bound">𝓥</a><a id="1874" class="Symbol">}</a> <a id="1876" class="Symbol">{</a><a id="1877" href="TypeTopology.SigmaDiscrete.html#1877" class="Bound">X</a><a id="1878" class="Symbol">}</a> <a id="1880" class="Symbol">{</a><a id="1881" href="TypeTopology.SigmaDiscrete.html#1881" class="Bound">Y</a><a id="1882" class="Symbol">}</a> <a id="1884" class="Symbol">{</a><a id="1885" href="TypeTopology.SigmaDiscrete.html#1885" class="Bound">x</a><a id="1886" class="Symbol">}</a> <a id="1888" class="Symbol">{</a><a id="1889" href="TypeTopology.SigmaDiscrete.html#1889" class="Bound">y</a><a id="1890" class="Symbol">}</a> <a id="1892" href="TypeTopology.SigmaDiscrete.html#1892" class="Bound">i</a> <a id="1894" href="TypeTopology.SigmaDiscrete.html#1894" class="Bound">x&#39;</a> <a id="1897" class="Symbol">=</a> <a id="1899" href="TypeTopology.SigmaDiscrete.html#1923" class="Function">γ</a> <a id="1901" class="Symbol">(</a><a id="1902" href="TypeTopology.SigmaDiscrete.html#1892" class="Bound">i</a> <a id="1904" class="Symbol">(</a><a id="1905" href="TypeTopology.SigmaDiscrete.html#1894" class="Bound">x&#39;</a> <a id="1908" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1910" href="TypeTopology.SigmaDiscrete.html#1889" class="Bound">y</a><a id="1911" class="Symbol">))</a>
 <a id="1915" class="Keyword">where</a>
  <a id="1923" href="TypeTopology.SigmaDiscrete.html#1923" class="Function">γ</a> <a id="1925" class="Symbol">:</a> <a id="1927" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1940" class="Symbol">((</a><a id="1942" href="TypeTopology.SigmaDiscrete.html#1885" class="Bound">x</a> <a id="1944" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1946" href="TypeTopology.SigmaDiscrete.html#1889" class="Bound">y</a><a id="1947" class="Symbol">)</a> <a id="1949" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1951" class="Symbol">(</a><a id="1952" href="TypeTopology.SigmaDiscrete.html#1894" class="Bound">x&#39;</a> <a id="1955" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1957" href="TypeTopology.SigmaDiscrete.html#1889" class="Bound">y</a><a id="1958" class="Symbol">))</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1976" class="Symbol">(</a><a id="1977" href="TypeTopology.SigmaDiscrete.html#1885" class="Bound">x</a> <a id="1979" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1981" href="TypeTopology.SigmaDiscrete.html#1894" class="Bound">x&#39;</a><a id="1983" class="Symbol">)</a>
  <a id="1987" href="TypeTopology.SigmaDiscrete.html#1923" class="Function">γ</a> <a id="1989" class="Symbol">(</a><a id="1990" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1994" href="TypeTopology.SigmaDiscrete.html#1994" class="Bound">p</a><a id="1995" class="Symbol">)</a> <a id="1997" class="Symbol">=</a> <a id="1999" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2003" class="Symbol">(</a><a id="2004" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2007" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2011" href="TypeTopology.SigmaDiscrete.html#1994" class="Bound">p</a><a id="2012" class="Symbol">)</a>
  <a id="2016" href="TypeTopology.SigmaDiscrete.html#1923" class="Function">γ</a> <a id="2018" class="Symbol">(</a><a id="2019" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2023" href="TypeTopology.SigmaDiscrete.html#2023" class="Bound">ν</a><a id="2024" class="Symbol">)</a> <a id="2026" class="Symbol">=</a> <a id="2028" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2032" class="Symbol">(λ</a> <a id="2035" class="Symbol">(</a><a id="2036" href="TypeTopology.SigmaDiscrete.html#2036" class="Bound">q</a> <a id="2038" class="Symbol">:</a> <a id="2040" href="TypeTopology.SigmaDiscrete.html#1885" class="Bound">x</a> <a id="2042" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2044" href="TypeTopology.SigmaDiscrete.html#1894" class="Bound">x&#39;</a><a id="2046" class="Symbol">)</a> <a id="2048" class="Symbol">→</a> <a id="2050" href="TypeTopology.SigmaDiscrete.html#2023" class="Bound">ν</a> <a id="2052" class="Symbol">(</a><a id="2053" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="2060" href="TypeTopology.SigmaDiscrete.html#2036" class="Bound">q</a> <a id="2062" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2066" class="Symbol">))</a>

<a id="×-isolated-right"></a><a id="2070" href="TypeTopology.SigmaDiscrete.html#2070" class="Function">×-isolated-right</a> <a id="2087" class="Symbol">:</a> <a id="2089" class="Symbol">{</a><a id="2090" href="TypeTopology.SigmaDiscrete.html#2090" class="Bound">X</a> <a id="2092" class="Symbol">:</a> <a id="2094" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2096" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2098" class="Symbol">}</a> <a id="2100" class="Symbol">{</a><a id="2101" href="TypeTopology.SigmaDiscrete.html#2101" class="Bound">Y</a> <a id="2103" class="Symbol">:</a> <a id="2105" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2107" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2109" class="Symbol">}</a> <a id="2111" class="Symbol">{</a><a id="2112" href="TypeTopology.SigmaDiscrete.html#2112" class="Bound">x</a> <a id="2114" class="Symbol">:</a> <a id="2116" href="TypeTopology.SigmaDiscrete.html#2090" class="Bound">X</a><a id="2117" class="Symbol">}</a> <a id="2119" class="Symbol">{</a><a id="2120" href="TypeTopology.SigmaDiscrete.html#2120" class="Bound">y</a> <a id="2122" class="Symbol">:</a> <a id="2124" href="TypeTopology.SigmaDiscrete.html#2101" class="Bound">Y</a><a id="2125" class="Symbol">}</a>
                 <a id="2144" class="Symbol">→</a> <a id="2146" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="2158" class="Symbol">(</a><a id="2159" href="TypeTopology.SigmaDiscrete.html#2112" class="Bound">x</a> <a id="2161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2163" href="TypeTopology.SigmaDiscrete.html#2120" class="Bound">y</a><a id="2164" class="Symbol">)</a>
                 <a id="2183" class="Symbol">→</a> <a id="2185" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="2197" href="TypeTopology.SigmaDiscrete.html#2120" class="Bound">y</a>
<a id="2199" href="TypeTopology.SigmaDiscrete.html#2070" class="Function">×-isolated-right</a> <a id="2216" class="Symbol">{</a><a id="2217" href="TypeTopology.SigmaDiscrete.html#2217" class="Bound">𝓤</a><a id="2218" class="Symbol">}</a> <a id="2220" class="Symbol">{</a><a id="2221" href="TypeTopology.SigmaDiscrete.html#2221" class="Bound">𝓥</a><a id="2222" class="Symbol">}</a> <a id="2224" class="Symbol">{</a><a id="2225" href="TypeTopology.SigmaDiscrete.html#2225" class="Bound">X</a><a id="2226" class="Symbol">}</a> <a id="2228" class="Symbol">{</a><a id="2229" href="TypeTopology.SigmaDiscrete.html#2229" class="Bound">Y</a><a id="2230" class="Symbol">}</a> <a id="2232" class="Symbol">{</a><a id="2233" href="TypeTopology.SigmaDiscrete.html#2233" class="Bound">x</a><a id="2234" class="Symbol">}</a> <a id="2236" class="Symbol">{</a><a id="2237" href="TypeTopology.SigmaDiscrete.html#2237" class="Bound">y</a><a id="2238" class="Symbol">}</a> <a id="2240" href="TypeTopology.SigmaDiscrete.html#2240" class="Bound">i</a> <a id="2242" href="TypeTopology.SigmaDiscrete.html#2242" class="Bound">y&#39;</a> <a id="2245" class="Symbol">=</a> <a id="2247" href="TypeTopology.SigmaDiscrete.html#2271" class="Function">γ</a> <a id="2249" class="Symbol">(</a><a id="2250" href="TypeTopology.SigmaDiscrete.html#2240" class="Bound">i</a> <a id="2252" class="Symbol">(</a><a id="2253" href="TypeTopology.SigmaDiscrete.html#2233" class="Bound">x</a> <a id="2255" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2257" href="TypeTopology.SigmaDiscrete.html#2242" class="Bound">y&#39;</a><a id="2259" class="Symbol">))</a>
 <a id="2263" class="Keyword">where</a>
  <a id="2271" href="TypeTopology.SigmaDiscrete.html#2271" class="Function">γ</a> <a id="2273" class="Symbol">:</a> <a id="2275" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2288" class="Symbol">((</a><a id="2290" href="TypeTopology.SigmaDiscrete.html#2233" class="Bound">x</a> <a id="2292" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2294" href="TypeTopology.SigmaDiscrete.html#2237" class="Bound">y</a><a id="2295" class="Symbol">)</a> <a id="2297" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2299" class="Symbol">(</a><a id="2300" href="TypeTopology.SigmaDiscrete.html#2233" class="Bound">x</a> <a id="2302" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2304" href="TypeTopology.SigmaDiscrete.html#2242" class="Bound">y&#39;</a><a id="2306" class="Symbol">))</a> <a id="2309" class="Symbol">→</a> <a id="2311" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2324" class="Symbol">(</a><a id="2325" href="TypeTopology.SigmaDiscrete.html#2237" class="Bound">y</a> <a id="2327" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2329" href="TypeTopology.SigmaDiscrete.html#2242" class="Bound">y&#39;</a><a id="2331" class="Symbol">)</a>
  <a id="2335" href="TypeTopology.SigmaDiscrete.html#2271" class="Function">γ</a> <a id="2337" class="Symbol">(</a><a id="2338" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2342" href="TypeTopology.SigmaDiscrete.html#2342" class="Bound">p</a><a id="2343" class="Symbol">)</a> <a id="2345" class="Symbol">=</a> <a id="2347" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2351" class="Symbol">(</a><a id="2352" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2355" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2359" href="TypeTopology.SigmaDiscrete.html#2342" class="Bound">p</a><a id="2360" class="Symbol">)</a>
  <a id="2364" href="TypeTopology.SigmaDiscrete.html#2271" class="Function">γ</a> <a id="2366" class="Symbol">(</a><a id="2367" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2371" href="TypeTopology.SigmaDiscrete.html#2371" class="Bound">ν</a><a id="2372" class="Symbol">)</a> <a id="2374" class="Symbol">=</a> <a id="2376" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2380" class="Symbol">(λ</a> <a id="2383" class="Symbol">(</a><a id="2384" href="TypeTopology.SigmaDiscrete.html#2384" class="Bound">q</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="TypeTopology.SigmaDiscrete.html#2237" class="Bound">y</a> <a id="2390" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2392" href="TypeTopology.SigmaDiscrete.html#2242" class="Bound">y&#39;</a><a id="2394" class="Symbol">)</a> <a id="2396" class="Symbol">→</a> <a id="2398" href="TypeTopology.SigmaDiscrete.html#2371" class="Bound">ν</a> <a id="2400" class="Symbol">(</a><a id="2401" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="2408" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2413" href="TypeTopology.SigmaDiscrete.html#2384" class="Bound">q</a><a id="2414" class="Symbol">))</a>


<a id="Σ-isolated-right"></a><a id="2419" href="TypeTopology.SigmaDiscrete.html#2419" class="Function">Σ-isolated-right</a> <a id="2436" class="Symbol">:</a> <a id="2438" class="Symbol">{</a><a id="2439" href="TypeTopology.SigmaDiscrete.html#2439" class="Bound">X</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2445" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2447" class="Symbol">}</a> <a id="2449" class="Symbol">{</a><a id="2450" href="TypeTopology.SigmaDiscrete.html#2450" class="Bound">Y</a> <a id="2452" class="Symbol">:</a> <a id="2454" href="TypeTopology.SigmaDiscrete.html#2439" class="Bound">X</a> <a id="2456" class="Symbol">→</a> <a id="2458" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2460" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2462" class="Symbol">}</a> <a id="2464" class="Symbol">{</a><a id="2465" href="TypeTopology.SigmaDiscrete.html#2465" class="Bound">x</a> <a id="2467" class="Symbol">:</a> <a id="2469" href="TypeTopology.SigmaDiscrete.html#2439" class="Bound">X</a><a id="2470" class="Symbol">}</a> <a id="2472" class="Symbol">{</a><a id="2473" href="TypeTopology.SigmaDiscrete.html#2473" class="Bound">y</a> <a id="2475" class="Symbol">:</a> <a id="2477" href="TypeTopology.SigmaDiscrete.html#2450" class="Bound">Y</a> <a id="2479" href="TypeTopology.SigmaDiscrete.html#2465" class="Bound">x</a><a id="2480" class="Symbol">}</a>
                 <a id="2499" class="Symbol">→</a> <a id="2501" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2508" href="TypeTopology.SigmaDiscrete.html#2439" class="Bound">X</a>
                 <a id="2527" class="Symbol">→</a> <a id="2529" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="2541" class="Symbol">{_}</a> <a id="2545" class="Symbol">{</a><a id="2546" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2548" href="TypeTopology.SigmaDiscrete.html#2450" class="Bound">Y</a><a id="2549" class="Symbol">}</a> <a id="2551" class="Symbol">(</a><a id="2552" href="TypeTopology.SigmaDiscrete.html#2465" class="Bound">x</a> <a id="2554" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2556" href="TypeTopology.SigmaDiscrete.html#2473" class="Bound">y</a><a id="2557" class="Symbol">)</a>
                 <a id="2576" class="Symbol">→</a> <a id="2578" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="2590" href="TypeTopology.SigmaDiscrete.html#2473" class="Bound">y</a>
<a id="2592" href="TypeTopology.SigmaDiscrete.html#2419" class="Function">Σ-isolated-right</a> <a id="2609" class="Symbol">{</a><a id="2610" href="TypeTopology.SigmaDiscrete.html#2610" class="Bound">𝓤</a><a id="2611" class="Symbol">}</a> <a id="2613" class="Symbol">{</a><a id="2614" href="TypeTopology.SigmaDiscrete.html#2614" class="Bound">𝓥</a><a id="2615" class="Symbol">}</a> <a id="2617" class="Symbol">{</a><a id="2618" href="TypeTopology.SigmaDiscrete.html#2618" class="Bound">X</a><a id="2619" class="Symbol">}</a> <a id="2621" class="Symbol">{</a><a id="2622" href="TypeTopology.SigmaDiscrete.html#2622" class="Bound">Y</a><a id="2623" class="Symbol">}</a> <a id="2625" class="Symbol">{</a><a id="2626" href="TypeTopology.SigmaDiscrete.html#2626" class="Bound">x</a><a id="2627" class="Symbol">}</a> <a id="2629" class="Symbol">{</a><a id="2630" href="TypeTopology.SigmaDiscrete.html#2630" class="Bound">y</a><a id="2631" class="Symbol">}</a> <a id="2633" href="TypeTopology.SigmaDiscrete.html#2633" class="Bound">s</a> <a id="2635" href="TypeTopology.SigmaDiscrete.html#2635" class="Bound">i</a> <a id="2637" href="TypeTopology.SigmaDiscrete.html#2637" class="Bound">y&#39;</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="TypeTopology.SigmaDiscrete.html#2666" class="Function">γ</a> <a id="2644" class="Symbol">(</a><a id="2645" href="TypeTopology.SigmaDiscrete.html#2635" class="Bound">i</a> <a id="2647" class="Symbol">(</a><a id="2648" href="TypeTopology.SigmaDiscrete.html#2626" class="Bound">x</a> <a id="2650" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2652" href="TypeTopology.SigmaDiscrete.html#2637" class="Bound">y&#39;</a><a id="2654" class="Symbol">))</a>
 <a id="2658" class="Keyword">where</a>
  <a id="2666" href="TypeTopology.SigmaDiscrete.html#2666" class="Function">γ</a> <a id="2668" class="Symbol">:</a> <a id="2670" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2683" class="Symbol">((</a><a id="2685" href="TypeTopology.SigmaDiscrete.html#2626" class="Bound">x</a> <a id="2687" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2689" href="TypeTopology.SigmaDiscrete.html#2630" class="Bound">y</a><a id="2690" class="Symbol">)</a> <a id="2692" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2694" class="Symbol">(</a><a id="2695" href="TypeTopology.SigmaDiscrete.html#2626" class="Bound">x</a> <a id="2697" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2699" href="TypeTopology.SigmaDiscrete.html#2637" class="Bound">y&#39;</a><a id="2701" class="Symbol">))</a> <a id="2704" class="Symbol">→</a> <a id="2706" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="2719" class="Symbol">(</a><a id="2720" href="TypeTopology.SigmaDiscrete.html#2630" class="Bound">y</a> <a id="2722" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2724" href="TypeTopology.SigmaDiscrete.html#2637" class="Bound">y&#39;</a><a id="2726" class="Symbol">)</a>
  <a id="2730" href="TypeTopology.SigmaDiscrete.html#2666" class="Function">γ</a> <a id="2732" class="Symbol">(</a><a id="2733" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2737" href="TypeTopology.SigmaDiscrete.html#2737" class="Bound">p</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Symbol">=</a> <a id="2742" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2746" class="Symbol">(</a><a id="2747" href="TypeTopology.SigmaDiscrete.html#2630" class="Bound">y</a>                               <a id="2779" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
                   <a id="2806" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2816" href="TypeTopology.SigmaDiscrete.html#2622" class="Bound">Y</a> <a id="2818" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2823" href="TypeTopology.SigmaDiscrete.html#2630" class="Bound">y</a>              <a id="2838" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2841" href="TypeTopology.SigmaDiscrete.html#3065" class="Function">I</a> <a id="2843" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="2864" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2874" href="TypeTopology.SigmaDiscrete.html#2622" class="Bound">Y</a> <a id="2876" class="Symbol">(</a><a id="2877" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2880" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2884" href="TypeTopology.SigmaDiscrete.html#2737" class="Bound">p</a><a id="2885" class="Symbol">)</a> <a id="2887" href="TypeTopology.SigmaDiscrete.html#2630" class="Bound">y</a>        <a id="2896" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2899" href="TypeTopology.SigmaDiscrete.html#3139" class="Function">II</a> <a id="2902" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="2923" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2933" class="Symbol">(λ</a> <a id="2936" href="TypeTopology.SigmaDiscrete.html#2936" class="Bound">-</a> <a id="2938" class="Symbol">→</a> <a id="2940" href="TypeTopology.SigmaDiscrete.html#2622" class="Bound">Y</a> <a id="2942" class="Symbol">(</a><a id="2943" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2947" href="TypeTopology.SigmaDiscrete.html#2936" class="Bound">-</a><a id="2948" class="Symbol">))</a> <a id="2951" href="TypeTopology.SigmaDiscrete.html#2737" class="Bound">p</a> <a id="2953" href="TypeTopology.SigmaDiscrete.html#2630" class="Bound">y</a> <a id="2955" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2958" href="TypeTopology.SigmaDiscrete.html#3191" class="Function">III</a> <a id="2962" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="2983" href="TypeTopology.SigmaDiscrete.html#2637" class="Bound">y&#39;</a>                              <a id="3015" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="3016" class="Symbol">)</a>
                    <a id="3038" class="Keyword">where</a>
                     <a id="3065" href="TypeTopology.SigmaDiscrete.html#3065" class="Function">I</a>   <a id="3069" class="Symbol">=</a> <a id="3071" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3074" class="Symbol">(λ</a> <a id="3077" href="TypeTopology.SigmaDiscrete.html#3077" class="Bound">-</a> <a id="3079" class="Symbol">→</a> <a id="3081" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3091" href="TypeTopology.SigmaDiscrete.html#2622" class="Bound">Y</a> <a id="3093" href="TypeTopology.SigmaDiscrete.html#3077" class="Bound">-</a> <a id="3095" href="TypeTopology.SigmaDiscrete.html#2630" class="Bound">y</a><a id="3096" class="Symbol">)</a> <a id="3098" class="Symbol">(</a><a id="3099" href="TypeTopology.SigmaDiscrete.html#2633" class="Bound">s</a> <a id="3101" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3106" class="Symbol">(</a><a id="3107" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3110" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3114" href="TypeTopology.SigmaDiscrete.html#2737" class="Bound">p</a><a id="3115" class="Symbol">))</a>
                     <a id="3139" href="TypeTopology.SigmaDiscrete.html#3139" class="Function">II</a>  <a id="3143" class="Symbol">=</a> <a id="3145" class="Symbol">(</a><a id="3146" href="UF.Base.html#5149" class="Function">transport-ap</a> <a id="3159" href="TypeTopology.SigmaDiscrete.html#2622" class="Bound">Y</a> <a id="3161" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3165" href="TypeTopology.SigmaDiscrete.html#2737" class="Bound">p</a><a id="3166" class="Symbol">)</a><a id="3167" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
                     <a id="3191" href="TypeTopology.SigmaDiscrete.html#3191" class="Function">III</a> <a id="3195" class="Symbol">=</a> <a id="3197" href="UF.Base.html#7355" class="Function">apd</a> <a id="3201" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3205" href="TypeTopology.SigmaDiscrete.html#2737" class="Bound">p</a>
  <a id="3209" href="TypeTopology.SigmaDiscrete.html#2666" class="Function">γ</a> <a id="3211" class="Symbol">(</a><a id="3212" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3216" href="TypeTopology.SigmaDiscrete.html#3216" class="Bound">ν</a><a id="3217" class="Symbol">)</a> <a id="3219" class="Symbol">=</a> <a id="3221" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3225" class="Symbol">(</a><a id="3226" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="3241" class="Symbol">(</a><a id="3242" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3245" class="Symbol">(</a><a id="3246" href="TypeTopology.SigmaDiscrete.html#2626" class="Bound">x</a> <a id="3248" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,_</a><a id="3250" class="Symbol">))</a> <a id="3253" href="TypeTopology.SigmaDiscrete.html#3216" class="Bound">ν</a><a id="3254" class="Symbol">)</a>

<a id="3257" class="Markup">\end{code}</a><a id="3267" class="Background">

Added 14th October 2024. We reprove some of the above theorems
replacing isolatedness by weak isolatedness.

</a><a id="3378" class="Markup">\begin{code}</a>

<a id="Σ-weakly-isolated-right"></a><a id="3392" href="TypeTopology.SigmaDiscrete.html#3392" class="Function">Σ-weakly-isolated-right</a> <a id="3416" class="Symbol">:</a> <a id="3418" class="Symbol">{</a><a id="3419" href="TypeTopology.SigmaDiscrete.html#3419" class="Bound">X</a> <a id="3421" class="Symbol">:</a> <a id="3423" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3425" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3427" class="Symbol">}</a> <a id="3429" class="Symbol">{</a><a id="3430" href="TypeTopology.SigmaDiscrete.html#3430" class="Bound">Y</a> <a id="3432" class="Symbol">:</a> <a id="3434" href="TypeTopology.SigmaDiscrete.html#3419" class="Bound">X</a> <a id="3436" class="Symbol">→</a> <a id="3438" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3440" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3442" class="Symbol">}</a> <a id="3444" class="Symbol">{</a><a id="3445" href="TypeTopology.SigmaDiscrete.html#3445" class="Bound">x</a> <a id="3447" class="Symbol">:</a> <a id="3449" href="TypeTopology.SigmaDiscrete.html#3419" class="Bound">X</a><a id="3450" class="Symbol">}</a> <a id="3452" class="Symbol">{</a><a id="3453" href="TypeTopology.SigmaDiscrete.html#3453" class="Bound">y</a> <a id="3455" class="Symbol">:</a> <a id="3457" href="TypeTopology.SigmaDiscrete.html#3430" class="Bound">Y</a> <a id="3459" href="TypeTopology.SigmaDiscrete.html#3445" class="Bound">x</a><a id="3460" class="Symbol">}</a>
                        <a id="3486" class="Symbol">→</a> <a id="3488" href="UF.Sets.html#709" class="Function">is-set</a> <a id="3495" href="TypeTopology.SigmaDiscrete.html#3419" class="Bound">X</a>
                        <a id="3521" class="Symbol">→</a> <a id="3523" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="3542" class="Symbol">{_}</a> <a id="3546" class="Symbol">{</a><a id="3547" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3549" href="TypeTopology.SigmaDiscrete.html#3430" class="Bound">Y</a><a id="3550" class="Symbol">}</a> <a id="3552" class="Symbol">(</a><a id="3553" href="TypeTopology.SigmaDiscrete.html#3445" class="Bound">x</a> <a id="3555" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3557" href="TypeTopology.SigmaDiscrete.html#3453" class="Bound">y</a><a id="3558" class="Symbol">)</a>
                        <a id="3584" class="Symbol">→</a> <a id="3586" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="3605" href="TypeTopology.SigmaDiscrete.html#3453" class="Bound">y</a>
<a id="3607" href="TypeTopology.SigmaDiscrete.html#3392" class="Function">Σ-weakly-isolated-right</a> <a id="3631" class="Symbol">{</a><a id="3632" href="TypeTopology.SigmaDiscrete.html#3632" class="Bound">𝓤</a><a id="3633" class="Symbol">}</a> <a id="3635" class="Symbol">{</a><a id="3636" href="TypeTopology.SigmaDiscrete.html#3636" class="Bound">𝓥</a><a id="3637" class="Symbol">}</a> <a id="3639" class="Symbol">{</a><a id="3640" href="TypeTopology.SigmaDiscrete.html#3640" class="Bound">X</a><a id="3641" class="Symbol">}</a> <a id="3643" class="Symbol">{</a><a id="3644" href="TypeTopology.SigmaDiscrete.html#3644" class="Bound">Y</a><a id="3645" class="Symbol">}</a> <a id="3647" class="Symbol">{</a><a id="3648" href="TypeTopology.SigmaDiscrete.html#3648" class="Bound">x</a><a id="3649" class="Symbol">}</a> <a id="3651" class="Symbol">{</a><a id="3652" href="TypeTopology.SigmaDiscrete.html#3652" class="Bound">y</a><a id="3653" class="Symbol">}</a> <a id="3655" href="TypeTopology.SigmaDiscrete.html#3655" class="Bound">s</a> <a id="3657" href="TypeTopology.SigmaDiscrete.html#3657" class="Bound">i</a> <a id="3659" href="TypeTopology.SigmaDiscrete.html#3659" class="Bound">y&#39;</a> <a id="3662" class="Symbol">=</a> <a id="3664" href="TypeTopology.SigmaDiscrete.html#3735" class="Function">γ</a> <a id="3666" href="TypeTopology.SigmaDiscrete.html#3677" class="Function">δ</a>
 <a id="3669" class="Keyword">where</a>
  <a id="3677" href="TypeTopology.SigmaDiscrete.html#3677" class="Function">δ</a> <a id="3679" class="Symbol">:</a> <a id="3681" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3694" class="Symbol">((</a><a id="3696" href="TypeTopology.SigmaDiscrete.html#3648" class="Bound">x</a> <a id="3698" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3700" href="TypeTopology.SigmaDiscrete.html#3659" class="Bound">y&#39;</a><a id="3702" class="Symbol">)</a> <a id="3704" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3706" class="Symbol">(</a><a id="3707" href="TypeTopology.SigmaDiscrete.html#3648" class="Bound">x</a> <a id="3709" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3711" href="TypeTopology.SigmaDiscrete.html#3652" class="Bound">y</a><a id="3712" class="Symbol">))</a>
  <a id="3717" href="TypeTopology.SigmaDiscrete.html#3677" class="Function">δ</a> <a id="3719" class="Symbol">=</a> <a id="3721" href="TypeTopology.SigmaDiscrete.html#3657" class="Bound">i</a> <a id="3723" class="Symbol">(</a><a id="3724" href="TypeTopology.SigmaDiscrete.html#3648" class="Bound">x</a> <a id="3726" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3728" href="TypeTopology.SigmaDiscrete.html#3659" class="Bound">y&#39;</a><a id="3730" class="Symbol">)</a>

  <a id="3735" href="TypeTopology.SigmaDiscrete.html#3735" class="Function">γ</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3752" class="Symbol">((</a><a id="3754" href="TypeTopology.SigmaDiscrete.html#3648" class="Bound">x</a> <a id="3756" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3758" href="TypeTopology.SigmaDiscrete.html#3659" class="Bound">y&#39;</a><a id="3760" class="Symbol">)</a> <a id="3762" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3764" class="Symbol">(</a><a id="3765" href="TypeTopology.SigmaDiscrete.html#3648" class="Bound">x</a> <a id="3767" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3769" href="TypeTopology.SigmaDiscrete.html#3652" class="Bound">y</a><a id="3770" class="Symbol">))</a> <a id="3773" class="Symbol">→</a> <a id="3775" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3788" class="Symbol">(</a><a id="3789" href="TypeTopology.SigmaDiscrete.html#3659" class="Bound">y&#39;</a> <a id="3792" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3794" href="TypeTopology.SigmaDiscrete.html#3652" class="Bound">y</a><a id="3795" class="Symbol">)</a>
  <a id="3799" href="TypeTopology.SigmaDiscrete.html#3735" class="Function">γ</a> <a id="3801" class="Symbol">(</a><a id="3802" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3806" href="TypeTopology.SigmaDiscrete.html#3806" class="Bound">a</a><a id="3807" class="Symbol">)</a> <a id="3809" class="Symbol">=</a> <a id="3811" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3815" class="Symbol">(λ</a> <a id="3818" class="Symbol">{</a><a id="3819" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3824" class="Symbol">→</a> <a id="3826" href="TypeTopology.SigmaDiscrete.html#3806" class="Bound">a</a> <a id="3828" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3832" class="Symbol">})</a>
  <a id="3837" href="TypeTopology.SigmaDiscrete.html#3735" class="Function">γ</a> <a id="3839" class="Symbol">(</a><a id="3840" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3844" href="TypeTopology.SigmaDiscrete.html#3844" class="Bound">b</a><a id="3845" class="Symbol">)</a> <a id="3847" class="Symbol">=</a> <a id="3849" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3853" class="Symbol">(λ</a> <a id="3856" class="Symbol">(</a><a id="3857" href="TypeTopology.SigmaDiscrete.html#3857" class="Bound">d</a> <a id="3859" class="Symbol">:</a> <a id="3861" href="TypeTopology.SigmaDiscrete.html#3659" class="Bound">y&#39;</a> <a id="3864" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3866" href="TypeTopology.SigmaDiscrete.html#3652" class="Bound">y</a><a id="3867" class="Symbol">)</a> <a id="3869" class="Symbol">→</a> <a id="3871" href="TypeTopology.SigmaDiscrete.html#3844" class="Bound">b</a> <a id="3873" class="Symbol">(λ</a> <a id="3876" class="Symbol">(</a><a id="3877" href="TypeTopology.SigmaDiscrete.html#3877" class="Bound">p</a> <a id="3879" class="Symbol">:</a> <a id="3881" href="TypeTopology.SigmaDiscrete.html#3648" class="Bound">x</a> <a id="3883" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3885" href="TypeTopology.SigmaDiscrete.html#3659" class="Bound">y&#39;</a> <a id="3888" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3890" href="TypeTopology.SigmaDiscrete.html#3648" class="Bound">x</a> <a id="3892" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3894" href="TypeTopology.SigmaDiscrete.html#3652" class="Bound">y</a><a id="3895" class="Symbol">)</a>
   <a id="3900" class="Symbol">→</a> <a id="3902" href="TypeTopology.SigmaDiscrete.html#3857" class="Bound">d</a> <a id="3904" class="Symbol">(</a><a id="3905" href="TypeTopology.SigmaDiscrete.html#3659" class="Bound">y&#39;</a>                               <a id="3938" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
        <a id="3954" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3964" href="TypeTopology.SigmaDiscrete.html#3644" class="Bound">Y</a> <a id="3966" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3971" href="TypeTopology.SigmaDiscrete.html#3659" class="Bound">y&#39;</a>              <a id="3987" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3990" href="TypeTopology.SigmaDiscrete.html#4160" class="Function">I</a> <a id="3992" href="TypeTopology.SigmaDiscrete.html#3877" class="Bound">p</a> <a id="3994" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="4004" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4014" href="TypeTopology.SigmaDiscrete.html#3644" class="Bound">Y</a> <a id="4016" class="Symbol">(</a><a id="4017" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4020" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4024" href="TypeTopology.SigmaDiscrete.html#3877" class="Bound">p</a><a id="4025" class="Symbol">)</a> <a id="4027" href="TypeTopology.SigmaDiscrete.html#3659" class="Bound">y&#39;</a>        <a id="4037" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4040" href="TypeTopology.SigmaDiscrete.html#4225" class="Function">II</a> <a id="4043" href="TypeTopology.SigmaDiscrete.html#3877" class="Bound">p</a> <a id="4045" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="4055" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4065" class="Symbol">(λ</a> <a id="4068" href="TypeTopology.SigmaDiscrete.html#4068" class="Bound">-</a> <a id="4070" class="Symbol">→</a> <a id="4072" href="TypeTopology.SigmaDiscrete.html#3644" class="Bound">Y</a> <a id="4074" class="Symbol">(</a><a id="4075" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4079" href="TypeTopology.SigmaDiscrete.html#4068" class="Bound">-</a><a id="4080" class="Symbol">))</a> <a id="4083" href="TypeTopology.SigmaDiscrete.html#3877" class="Bound">p</a> <a id="4085" href="TypeTopology.SigmaDiscrete.html#3659" class="Bound">y&#39;</a> <a id="4088" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4091" href="TypeTopology.SigmaDiscrete.html#4267" class="Function">III</a> <a id="4095" href="TypeTopology.SigmaDiscrete.html#3877" class="Bound">p</a> <a id="4097" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="4107" href="TypeTopology.SigmaDiscrete.html#3652" class="Bound">y</a>                                <a id="4140" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="4141" class="Symbol">)))</a>
    <a id="4149" class="Keyword">where</a>
     <a id="4160" href="TypeTopology.SigmaDiscrete.html#4160" class="Function">I</a>   <a id="4164" class="Symbol">=</a> <a id="4166" class="Symbol">λ</a> <a id="4168" href="TypeTopology.SigmaDiscrete.html#4168" class="Bound">p</a> <a id="4170" class="Symbol">→</a> <a id="4172" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4175" class="Symbol">(λ</a> <a id="4178" href="TypeTopology.SigmaDiscrete.html#4178" class="Bound">-</a> <a id="4180" class="Symbol">→</a> <a id="4182" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4192" href="TypeTopology.SigmaDiscrete.html#3644" class="Bound">Y</a> <a id="4194" href="TypeTopology.SigmaDiscrete.html#4178" class="Bound">-</a> <a id="4196" href="TypeTopology.SigmaDiscrete.html#3659" class="Bound">y&#39;</a><a id="4198" class="Symbol">)</a> <a id="4200" class="Symbol">(</a><a id="4201" href="TypeTopology.SigmaDiscrete.html#3655" class="Bound">s</a> <a id="4203" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4208" class="Symbol">(</a><a id="4209" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4212" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4216" href="TypeTopology.SigmaDiscrete.html#4168" class="Bound">p</a><a id="4217" class="Symbol">))</a>
     <a id="4225" href="TypeTopology.SigmaDiscrete.html#4225" class="Function">II</a>  <a id="4229" class="Symbol">=</a> <a id="4231" class="Symbol">λ</a> <a id="4233" href="TypeTopology.SigmaDiscrete.html#4233" class="Bound">p</a> <a id="4235" class="Symbol">→</a> <a id="4237" class="Symbol">(</a><a id="4238" href="UF.Base.html#5149" class="Function">transport-ap</a> <a id="4251" href="TypeTopology.SigmaDiscrete.html#3644" class="Bound">Y</a> <a id="4253" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4257" href="TypeTopology.SigmaDiscrete.html#4233" class="Bound">p</a><a id="4258" class="Symbol">)</a><a id="4259" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
     <a id="4267" href="TypeTopology.SigmaDiscrete.html#4267" class="Function">III</a> <a id="4271" class="Symbol">=</a> <a id="4273" class="Symbol">λ</a> <a id="4275" href="TypeTopology.SigmaDiscrete.html#4275" class="Bound">p</a> <a id="4277" class="Symbol">→</a> <a id="4279" href="UF.Base.html#7355" class="Function">apd</a> <a id="4283" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4287" href="TypeTopology.SigmaDiscrete.html#4275" class="Bound">p</a>

<a id="×-weakly-isolated-left"></a><a id="4290" href="TypeTopology.SigmaDiscrete.html#4290" class="Function">×-weakly-isolated-left</a> <a id="4313" class="Symbol">:</a> <a id="4315" class="Symbol">{</a><a id="4316" href="TypeTopology.SigmaDiscrete.html#4316" class="Bound">X</a> <a id="4318" class="Symbol">:</a> <a id="4320" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4322" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4324" class="Symbol">}</a> <a id="4326" class="Symbol">{</a><a id="4327" href="TypeTopology.SigmaDiscrete.html#4327" class="Bound">Y</a> <a id="4329" class="Symbol">:</a> <a id="4331" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4333" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4335" class="Symbol">}</a> <a id="4337" class="Symbol">{</a><a id="4338" href="TypeTopology.SigmaDiscrete.html#4338" class="Bound">x</a> <a id="4340" class="Symbol">:</a> <a id="4342" href="TypeTopology.SigmaDiscrete.html#4316" class="Bound">X</a><a id="4343" class="Symbol">}</a> <a id="4345" class="Symbol">{</a><a id="4346" href="TypeTopology.SigmaDiscrete.html#4346" class="Bound">y</a> <a id="4348" class="Symbol">:</a> <a id="4350" href="TypeTopology.SigmaDiscrete.html#4327" class="Bound">Y</a><a id="4351" class="Symbol">}</a>
                       <a id="4376" class="Symbol">→</a> <a id="4378" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="4397" class="Symbol">(</a><a id="4398" href="TypeTopology.SigmaDiscrete.html#4338" class="Bound">x</a> <a id="4400" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4402" href="TypeTopology.SigmaDiscrete.html#4346" class="Bound">y</a><a id="4403" class="Symbol">)</a>
                       <a id="4428" class="Symbol">→</a> <a id="4430" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="4449" href="TypeTopology.SigmaDiscrete.html#4338" class="Bound">x</a>
<a id="4451" href="TypeTopology.SigmaDiscrete.html#4290" class="Function">×-weakly-isolated-left</a> <a id="4474" class="Symbol">{</a><a id="4475" href="TypeTopology.SigmaDiscrete.html#4475" class="Bound">𝓤</a><a id="4476" class="Symbol">}</a> <a id="4478" class="Symbol">{</a><a id="4479" href="TypeTopology.SigmaDiscrete.html#4479" class="Bound">𝓥</a><a id="4480" class="Symbol">}</a> <a id="4482" class="Symbol">{</a><a id="4483" href="TypeTopology.SigmaDiscrete.html#4483" class="Bound">X</a><a id="4484" class="Symbol">}</a> <a id="4486" class="Symbol">{</a><a id="4487" href="TypeTopology.SigmaDiscrete.html#4487" class="Bound">Y</a><a id="4488" class="Symbol">}</a> <a id="4490" class="Symbol">{</a><a id="4491" href="TypeTopology.SigmaDiscrete.html#4491" class="Bound">x</a><a id="4492" class="Symbol">}</a> <a id="4494" class="Symbol">{</a><a id="4495" href="TypeTopology.SigmaDiscrete.html#4495" class="Bound">y</a><a id="4496" class="Symbol">}</a> <a id="4498" href="TypeTopology.SigmaDiscrete.html#4498" class="Bound">i</a> <a id="4500" href="TypeTopology.SigmaDiscrete.html#4500" class="Bound">x&#39;</a> <a id="4503" class="Symbol">=</a> <a id="4505" href="TypeTopology.SigmaDiscrete.html#4576" class="Function">γ</a> <a id="4507" href="TypeTopology.SigmaDiscrete.html#4518" class="Function">δ</a>
 <a id="4510" class="Keyword">where</a>
  <a id="4518" href="TypeTopology.SigmaDiscrete.html#4518" class="Function">δ</a> <a id="4520" class="Symbol">:</a> <a id="4522" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4535" class="Symbol">((</a><a id="4537" href="TypeTopology.SigmaDiscrete.html#4500" class="Bound">x&#39;</a> <a id="4540" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4542" href="TypeTopology.SigmaDiscrete.html#4495" class="Bound">y</a><a id="4543" class="Symbol">)</a> <a id="4545" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="4547" class="Symbol">(</a><a id="4548" href="TypeTopology.SigmaDiscrete.html#4491" class="Bound">x</a> <a id="4550" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4552" href="TypeTopology.SigmaDiscrete.html#4495" class="Bound">y</a><a id="4553" class="Symbol">))</a>
  <a id="4558" href="TypeTopology.SigmaDiscrete.html#4518" class="Function">δ</a> <a id="4560" class="Symbol">=</a> <a id="4562" href="TypeTopology.SigmaDiscrete.html#4498" class="Bound">i</a> <a id="4564" class="Symbol">(</a><a id="4565" href="TypeTopology.SigmaDiscrete.html#4500" class="Bound">x&#39;</a> <a id="4568" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4570" href="TypeTopology.SigmaDiscrete.html#4495" class="Bound">y</a><a id="4571" class="Symbol">)</a>

  <a id="4576" href="TypeTopology.SigmaDiscrete.html#4576" class="Function">γ</a> <a id="4578" class="Symbol">:</a> <a id="4580" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4593" class="Symbol">((</a><a id="4595" href="TypeTopology.SigmaDiscrete.html#4500" class="Bound">x&#39;</a> <a id="4598" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4600" href="TypeTopology.SigmaDiscrete.html#4495" class="Bound">y</a><a id="4601" class="Symbol">)</a> <a id="4603" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="4605" class="Symbol">(</a><a id="4606" href="TypeTopology.SigmaDiscrete.html#4491" class="Bound">x</a> <a id="4608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4610" href="TypeTopology.SigmaDiscrete.html#4495" class="Bound">y</a><a id="4611" class="Symbol">))</a> <a id="4614" class="Symbol">→</a> <a id="4616" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4629" class="Symbol">(</a><a id="4630" href="TypeTopology.SigmaDiscrete.html#4500" class="Bound">x&#39;</a> <a id="4633" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="4635" href="TypeTopology.SigmaDiscrete.html#4491" class="Bound">x</a><a id="4636" class="Symbol">)</a>
  <a id="4640" href="TypeTopology.SigmaDiscrete.html#4576" class="Function">γ</a> <a id="4642" class="Symbol">(</a><a id="4643" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4647" href="TypeTopology.SigmaDiscrete.html#4647" class="Bound">a</a><a id="4648" class="Symbol">)</a> <a id="4650" class="Symbol">=</a> <a id="4652" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4656" class="Symbol">(λ</a> <a id="4659" class="Symbol">{</a><a id="4660" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4665" class="Symbol">→</a> <a id="4667" href="TypeTopology.SigmaDiscrete.html#4647" class="Bound">a</a> <a id="4669" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="4673" class="Symbol">})</a>
  <a id="4678" href="TypeTopology.SigmaDiscrete.html#4576" class="Function">γ</a> <a id="4680" class="Symbol">(</a><a id="4681" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4685" href="TypeTopology.SigmaDiscrete.html#4685" class="Bound">b</a><a id="4686" class="Symbol">)</a> <a id="4688" class="Symbol">=</a> <a id="4690" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4694" class="Symbol">(λ</a> <a id="4697" class="Symbol">(</a><a id="4698" href="TypeTopology.SigmaDiscrete.html#4698" class="Bound">c</a> <a id="4700" class="Symbol">:</a> <a id="4702" href="TypeTopology.SigmaDiscrete.html#4500" class="Bound">x&#39;</a> <a id="4705" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="4707" href="TypeTopology.SigmaDiscrete.html#4491" class="Bound">x</a><a id="4708" class="Symbol">)</a>
                   <a id="4729" class="Symbol">→</a> <a id="4731" href="TypeTopology.SigmaDiscrete.html#4685" class="Bound">b</a> <a id="4733" class="Symbol">(λ</a> <a id="4736" class="Symbol">(</a><a id="4737" href="TypeTopology.SigmaDiscrete.html#4737" class="Bound">e</a> <a id="4739" class="Symbol">:</a> <a id="4741" class="Symbol">(</a><a id="4742" href="TypeTopology.SigmaDiscrete.html#4500" class="Bound">x&#39;</a> <a id="4745" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4747" href="TypeTopology.SigmaDiscrete.html#4495" class="Bound">y</a><a id="4748" class="Symbol">)</a> <a id="4750" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4752" class="Symbol">(</a><a id="4753" href="TypeTopology.SigmaDiscrete.html#4491" class="Bound">x</a> <a id="4755" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4757" href="TypeTopology.SigmaDiscrete.html#4495" class="Bound">y</a><a id="4758" class="Symbol">))</a>
                        <a id="4785" class="Symbol">→</a> <a id="4787" href="TypeTopology.SigmaDiscrete.html#4698" class="Bound">c</a> <a id="4789" class="Symbol">(</a><a id="4790" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4793" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4797" href="TypeTopology.SigmaDiscrete.html#4737" class="Bound">e</a><a id="4798" class="Symbol">)))</a>

<a id="×-weakly-isolated-right"></a><a id="4803" href="TypeTopology.SigmaDiscrete.html#4803" class="Function">×-weakly-isolated-right</a> <a id="4827" class="Symbol">:</a> <a id="4829" class="Symbol">{</a><a id="4830" href="TypeTopology.SigmaDiscrete.html#4830" class="Bound">X</a> <a id="4832" class="Symbol">:</a> <a id="4834" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4836" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4838" class="Symbol">}</a> <a id="4840" class="Symbol">{</a><a id="4841" href="TypeTopology.SigmaDiscrete.html#4841" class="Bound">Y</a> <a id="4843" class="Symbol">:</a> <a id="4845" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4847" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4849" class="Symbol">}</a> <a id="4851" class="Symbol">{</a><a id="4852" href="TypeTopology.SigmaDiscrete.html#4852" class="Bound">x</a> <a id="4854" class="Symbol">:</a> <a id="4856" href="TypeTopology.SigmaDiscrete.html#4830" class="Bound">X</a><a id="4857" class="Symbol">}</a> <a id="4859" class="Symbol">{</a><a id="4860" href="TypeTopology.SigmaDiscrete.html#4860" class="Bound">y</a> <a id="4862" class="Symbol">:</a> <a id="4864" href="TypeTopology.SigmaDiscrete.html#4841" class="Bound">Y</a><a id="4865" class="Symbol">}</a>
                        <a id="4891" class="Symbol">→</a> <a id="4893" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="4912" class="Symbol">(</a><a id="4913" href="TypeTopology.SigmaDiscrete.html#4852" class="Bound">x</a> <a id="4915" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4917" href="TypeTopology.SigmaDiscrete.html#4860" class="Bound">y</a><a id="4918" class="Symbol">)</a>
                        <a id="4944" class="Symbol">→</a> <a id="4946" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="4965" href="TypeTopology.SigmaDiscrete.html#4860" class="Bound">y</a>
<a id="4967" href="TypeTopology.SigmaDiscrete.html#4803" class="Function">×-weakly-isolated-right</a> <a id="4991" class="Symbol">{</a><a id="4992" href="TypeTopology.SigmaDiscrete.html#4992" class="Bound">𝓤</a><a id="4993" class="Symbol">}</a> <a id="4995" class="Symbol">{</a><a id="4996" href="TypeTopology.SigmaDiscrete.html#4996" class="Bound">𝓥</a><a id="4997" class="Symbol">}</a> <a id="4999" class="Symbol">{</a><a id="5000" href="TypeTopology.SigmaDiscrete.html#5000" class="Bound">X</a><a id="5001" class="Symbol">}</a> <a id="5003" class="Symbol">{</a><a id="5004" href="TypeTopology.SigmaDiscrete.html#5004" class="Bound">Y</a><a id="5005" class="Symbol">}</a> <a id="5007" class="Symbol">{</a><a id="5008" href="TypeTopology.SigmaDiscrete.html#5008" class="Bound">x</a><a id="5009" class="Symbol">}</a> <a id="5011" class="Symbol">{</a><a id="5012" href="TypeTopology.SigmaDiscrete.html#5012" class="Bound">y</a><a id="5013" class="Symbol">}</a> <a id="5015" href="TypeTopology.SigmaDiscrete.html#5015" class="Bound">i</a> <a id="5017" href="TypeTopology.SigmaDiscrete.html#5017" class="Bound">y&#39;</a> <a id="5020" class="Symbol">=</a> <a id="5022" href="TypeTopology.SigmaDiscrete.html#5089" class="Function">γ</a> <a id="5024" href="TypeTopology.SigmaDiscrete.html#5035" class="Function">δ</a>
 <a id="5027" class="Keyword">where</a>
  <a id="5035" href="TypeTopology.SigmaDiscrete.html#5035" class="Function">δ</a> <a id="5037" class="Symbol">:</a> <a id="5039" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5052" class="Symbol">(</a><a id="5053" href="TypeTopology.SigmaDiscrete.html#5008" class="Bound">x</a> <a id="5055" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5057" href="TypeTopology.SigmaDiscrete.html#5017" class="Bound">y&#39;</a> <a id="5060" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5062" href="TypeTopology.SigmaDiscrete.html#5008" class="Bound">x</a> <a id="5064" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5066" href="TypeTopology.SigmaDiscrete.html#5012" class="Bound">y</a><a id="5067" class="Symbol">)</a>
  <a id="5071" href="TypeTopology.SigmaDiscrete.html#5035" class="Function">δ</a> <a id="5073" class="Symbol">=</a> <a id="5075" href="TypeTopology.SigmaDiscrete.html#5015" class="Bound">i</a> <a id="5077" class="Symbol">(</a><a id="5078" href="TypeTopology.SigmaDiscrete.html#5008" class="Bound">x</a> <a id="5080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5082" href="TypeTopology.SigmaDiscrete.html#5017" class="Bound">y&#39;</a><a id="5084" class="Symbol">)</a>

  <a id="5089" href="TypeTopology.SigmaDiscrete.html#5089" class="Function">γ</a> <a id="5091" class="Symbol">:</a> <a id="5093" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5106" class="Symbol">(</a><a id="5107" href="TypeTopology.SigmaDiscrete.html#5008" class="Bound">x</a> <a id="5109" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5111" href="TypeTopology.SigmaDiscrete.html#5017" class="Bound">y&#39;</a> <a id="5114" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5116" href="TypeTopology.SigmaDiscrete.html#5008" class="Bound">x</a> <a id="5118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5120" href="TypeTopology.SigmaDiscrete.html#5012" class="Bound">y</a><a id="5121" class="Symbol">)</a> <a id="5123" class="Symbol">→</a> <a id="5125" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5138" class="Symbol">(</a><a id="5139" href="TypeTopology.SigmaDiscrete.html#5017" class="Bound">y&#39;</a> <a id="5142" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5144" href="TypeTopology.SigmaDiscrete.html#5012" class="Bound">y</a><a id="5145" class="Symbol">)</a>
  <a id="5149" href="TypeTopology.SigmaDiscrete.html#5089" class="Function">γ</a> <a id="5151" class="Symbol">(</a><a id="5152" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5156" href="TypeTopology.SigmaDiscrete.html#5156" class="Bound">a</a><a id="5157" class="Symbol">)</a> <a id="5159" class="Symbol">=</a> <a id="5161" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5165" class="Symbol">(λ</a> <a id="5168" class="Symbol">{</a><a id="5169" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5174" class="Symbol">→</a> <a id="5176" href="TypeTopology.SigmaDiscrete.html#5156" class="Bound">a</a> <a id="5178" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="5182" class="Symbol">})</a>
  <a id="5187" href="TypeTopology.SigmaDiscrete.html#5089" class="Function">γ</a> <a id="5189" class="Symbol">(</a><a id="5190" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5194" href="TypeTopology.SigmaDiscrete.html#5194" class="Bound">b</a><a id="5195" class="Symbol">)</a> <a id="5197" class="Symbol">=</a> <a id="5199" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5203" class="Symbol">(λ</a> <a id="5206" class="Symbol">(</a><a id="5207" href="TypeTopology.SigmaDiscrete.html#5207" class="Bound">d</a> <a id="5209" class="Symbol">:</a> <a id="5211" href="TypeTopology.SigmaDiscrete.html#5017" class="Bound">y&#39;</a> <a id="5214" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5216" href="TypeTopology.SigmaDiscrete.html#5012" class="Bound">y</a><a id="5217" class="Symbol">)</a> <a id="5219" class="Symbol">→</a> <a id="5221" href="TypeTopology.SigmaDiscrete.html#5194" class="Bound">b</a> <a id="5223" class="Symbol">(λ</a> <a id="5226" class="Symbol">(</a><a id="5227" href="TypeTopology.SigmaDiscrete.html#5227" class="Bound">e</a> <a id="5229" class="Symbol">:</a> <a id="5231" href="TypeTopology.SigmaDiscrete.html#5008" class="Bound">x</a> <a id="5233" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5235" href="TypeTopology.SigmaDiscrete.html#5017" class="Bound">y&#39;</a> <a id="5238" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5240" href="TypeTopology.SigmaDiscrete.html#5008" class="Bound">x</a> <a id="5242" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5244" href="TypeTopology.SigmaDiscrete.html#5012" class="Bound">y</a><a id="5245" class="Symbol">)</a> <a id="5247" class="Symbol">→</a> <a id="5249" href="TypeTopology.SigmaDiscrete.html#5207" class="Bound">d</a> <a id="5251" class="Symbol">(</a><a id="5252" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5255" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="5259" href="TypeTopology.SigmaDiscrete.html#5227" class="Bound">e</a><a id="5260" class="Symbol">)))</a>

<a id="5265" class="Markup">\end{code}</a><a id="5275" class="Background">
</a></pre></body></html>

==> anc/html/TypeTopology.TotallySeparated.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>TypeTopology.TotallySeparated</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 2011, 2017, 2018, 2020.

We define and study totally separated types (which could also have
been called 𝟚-separated types). Most of the material in this file is
from January 2018.

The terminology &quot;totally separated&quot; comes from topology, where it
means that the clopens separate the points. Here the maps into 𝟚
separate the points, formulated in a positive way.

Any type has a totally separated reflection, assuming function
extensionality and propositional truncations.

All the simple types (those obtained from 𝟚 and ℕ by iterating
function spaces) are totally separated (see the module
SimpleTypes). This is because the totally separated types form an
exponential ideal. Moreover, Π Y is totally separated for any family
Y : X → U provided Y x is totally separated for all x : X. This
assumes function extensionality.

In particular, the Cantor and Baire types ℕ → 𝟚 and ℕ → ℕ are totally
separated (like in topology).

Closure under Σ fails in general. However, we have closure under _×_,
and ℕ∞ (defined with Σ) is totally separated (proved in the module
GenericConvergentSequence).

A counter-example to closure under Σ (from 2012) is in the file
FailureOfTotalSeparatedness.

This is the &quot;compactification&quot; of ℕ with two points at infinity:

   Σ u ꞉ ℕ∞ , u ＝ ∞ → 𝟚.

If there is a 𝟚-valued function separating the two points at infinity,
then WLPO holds. (The totally separated reflection of this type should
be ℕ∞ if ¬ WLPO holds.)

(In the context of topology, I learned this example from the late
Klaus Keimel (but the rendering in type theory is mine), where it is a
T₁, non-T₂, and non totally separated space which is zero dimensional
(has a base of clopen sets), and where the intersection of two compact
subsets need not be compact. The failure of the Hausdorff property is
with the two points an infinity, which can&#39;t be separated by disjoint
open neighbourhoods.)

The total separatedness of the reals (of any kind) should also give a
taboo. All non-sets fail (without the need of taboos) to be totally
separated, because totally separated spaces are sets.

Total separatedness is also characterized as the tightness of a
certain apartness relation that can be defined in any type.

We also show how to construct the tight reflection of any type
equipped with an apartness relation, given by a universal strongly
extensional map into a tight apartness type. Any type with a tight
apartness relation is a set, and so this reflection is always a set.

</a><a id="2487" class="Markup">\begin{code}</a>

<a id="2501" class="Symbol">{-#</a> <a id="2505" class="Keyword">OPTIONS</a> <a id="2513" class="Pragma">--safe</a> <a id="2520" class="Pragma">--without-K</a> <a id="2532" class="Symbol">#-}</a>

<a id="2537" class="Keyword">module</a> <a id="2544" href="TypeTopology.TotallySeparated.html" class="Module">TypeTopology.TotallySeparated</a> <a id="2574" class="Keyword">where</a>

<a id="2581" class="Keyword">open</a> <a id="2586" class="Keyword">import</a> <a id="2593" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="2606" class="Keyword">open</a> <a id="2611" class="Keyword">import</a> <a id="2618" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a>
<a id="2638" class="Keyword">open</a> <a id="2643" class="Keyword">import</a> <a id="2650" href="NotionsOfDecidability.Complemented.html" class="Module">NotionsOfDecidability.Complemented</a>
<a id="2685" class="Keyword">open</a> <a id="2690" class="Keyword">import</a> <a id="2697" href="UF.Base.html" class="Module">UF.Base</a>
<a id="2705" class="Keyword">open</a> <a id="2710" class="Keyword">import</a> <a id="2717" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a> <a id="2741" class="Keyword">hiding</a> <a id="2748" class="Symbol">(</a><a id="2749" href="UF.DiscreteAndSeparated.html#9389" class="Function">tight</a><a id="2754" class="Symbol">)</a>
<a id="2756" class="Keyword">open</a> <a id="2761" class="Keyword">import</a> <a id="2768" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="2782" class="Keyword">open</a> <a id="2787" class="Keyword">import</a> <a id="2794" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="2803" class="Keyword">open</a> <a id="2808" class="Keyword">import</a> <a id="2815" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="2825" class="Keyword">open</a> <a id="2830" class="Keyword">import</a> <a id="2837" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="2848" class="Keyword">open</a> <a id="2853" class="Keyword">import</a> <a id="2860" href="UF.LeftCancellable.html" class="Module">UF.LeftCancellable</a>
<a id="2879" class="Keyword">open</a> <a id="2884" class="Keyword">import</a> <a id="2891" href="UF.Lower-FunExt.html" class="Module">UF.Lower-FunExt</a>
<a id="2907" class="Keyword">open</a> <a id="2912" class="Keyword">import</a> <a id="2919" href="UF.NotNotStablePropositions.html" class="Module">UF.NotNotStablePropositions</a>
<a id="2947" class="Keyword">open</a> <a id="2952" class="Keyword">import</a> <a id="2959" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="2972" class="Keyword">open</a> <a id="2977" class="Keyword">import</a> <a id="2984" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="2996" class="Keyword">open</a> <a id="3001" class="Keyword">import</a> <a id="3008" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="3016" class="Keyword">open</a> <a id="3021" class="Keyword">import</a> <a id="3028" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="3047" class="Keyword">open</a> <a id="3052" class="Keyword">import</a> <a id="3059" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="3080" class="Keyword">open</a> <a id="3085" class="Keyword">import</a> <a id="3092" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="3109" class="Keyword">open</a> <a id="3114" class="Keyword">import</a> <a id="3121" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="3146" class="Markup">\end{code}</a><a id="3156" class="Background">

An equality defined by a Leibniz principle with 𝟚-valued functions:

</a><a id="3227" class="Markup">\begin{code}</a>

<a id="_＝₂_"></a><a id="3241" href="TypeTopology.TotallySeparated.html#3241" class="Function Operator">_＝₂_</a> <a id="3246" class="Symbol">:</a> <a id="3248" class="Symbol">{</a><a id="3249" href="TypeTopology.TotallySeparated.html#3249" class="Bound">X</a> <a id="3251" class="Symbol">:</a> <a id="3253" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3255" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3257" class="Symbol">}</a> <a id="3259" class="Symbol">→</a> <a id="3261" href="TypeTopology.TotallySeparated.html#3249" class="Bound">X</a> <a id="3263" class="Symbol">→</a> <a id="3265" href="TypeTopology.TotallySeparated.html#3249" class="Bound">X</a> <a id="3267" class="Symbol">→</a> <a id="3269" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3271" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3273" href="TypeTopology.TotallySeparated.html#3273" class="Bound">x</a> <a id="3275" href="TypeTopology.TotallySeparated.html#3241" class="Function Operator">＝₂</a> <a id="3278" href="TypeTopology.TotallySeparated.html#3278" class="Bound">y</a> <a id="3280" class="Symbol">=</a> <a id="3282" class="Symbol">(</a><a id="3283" href="TypeTopology.TotallySeparated.html#3283" class="Bound">p</a> <a id="3285" class="Symbol">:</a> <a id="3287" href="Notation.General.html#3219" class="Function">type-of</a> <a id="3295" href="TypeTopology.TotallySeparated.html#3273" class="Bound">x</a> <a id="3297" class="Symbol">→</a> <a id="3299" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="3300" class="Symbol">)</a> <a id="3302" class="Symbol">→</a> <a id="3304" href="TypeTopology.TotallySeparated.html#3283" class="Bound">p</a> <a id="3306" href="TypeTopology.TotallySeparated.html#3273" class="Bound">x</a> <a id="3308" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3310" href="TypeTopology.TotallySeparated.html#3283" class="Bound">p</a> <a id="3312" href="TypeTopology.TotallySeparated.html#3278" class="Bound">y</a>

<a id="＝₂-is-prop-valued"></a><a id="3315" href="TypeTopology.TotallySeparated.html#3315" class="Function">＝₂-is-prop-valued</a> <a id="3333" class="Symbol">:</a> <a id="3335" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3342" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3344" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                  <a id="3365" class="Symbol">→</a> <a id="3367" class="Symbol">(</a><a id="3368" href="TypeTopology.TotallySeparated.html#3368" class="Bound">X</a> <a id="3370" class="Symbol">:</a> <a id="3372" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3374" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3376" class="Symbol">)</a> <a id="3378" class="Symbol">(</a><a id="3379" href="TypeTopology.TotallySeparated.html#3379" class="Bound">x</a> <a id="3381" href="TypeTopology.TotallySeparated.html#3381" class="Bound">y</a> <a id="3383" class="Symbol">:</a> <a id="3385" href="TypeTopology.TotallySeparated.html#3368" class="Bound">X</a><a id="3386" class="Symbol">)</a> <a id="3388" class="Symbol">→</a> <a id="3390" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3398" class="Symbol">(</a><a id="3399" href="TypeTopology.TotallySeparated.html#3379" class="Bound">x</a> <a id="3401" href="TypeTopology.TotallySeparated.html#3241" class="Function Operator">＝₂</a> <a id="3404" href="TypeTopology.TotallySeparated.html#3381" class="Bound">y</a><a id="3405" class="Symbol">)</a>
<a id="3407" href="TypeTopology.TotallySeparated.html#3315" class="Function">＝₂-is-prop-valued</a> <a id="3425" href="TypeTopology.TotallySeparated.html#3425" class="Bound">fe</a> <a id="3428" href="TypeTopology.TotallySeparated.html#3428" class="Bound">X</a> <a id="3430" href="TypeTopology.TotallySeparated.html#3430" class="Bound">x</a> <a id="3432" href="TypeTopology.TotallySeparated.html#3432" class="Bound">y</a> <a id="3434" class="Symbol">=</a> <a id="3436" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="3446" href="TypeTopology.TotallySeparated.html#3425" class="Bound">fe</a> <a id="3449" class="Symbol">(λ</a> <a id="3452" href="TypeTopology.TotallySeparated.html#3452" class="Bound">p</a> <a id="3454" class="Symbol">→</a> <a id="3456" href="UF.DiscreteAndSeparated.html#22921" class="Function">𝟚-is-set</a><a id="3464" class="Symbol">)</a>

<a id="3467" class="Markup">\end{code}</a><a id="3477" class="Background">

In topological models, maps into 𝟚 classify clopens, and so total
separatedness amounts to &quot;the clopens separate the points&quot; in the
sense that any two points with the same clopen neighbourhoods are
equal. This notion in topology is called total separatedness. Notice
that we are not referring to homotopical models in this discussion.

</a><a id="3815" class="Markup">\begin{code}</a>

<a id="is-totally-separated"></a><a id="3829" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="3850" class="Symbol">:</a> <a id="3852" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3854" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3856" class="Symbol">→</a> <a id="3858" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3860" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3862" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="3883" href="TypeTopology.TotallySeparated.html#3883" class="Bound">X</a> <a id="3885" class="Symbol">=</a> <a id="3887" class="Symbol">{</a><a id="3888" href="TypeTopology.TotallySeparated.html#3888" class="Bound">x</a> <a id="3890" href="TypeTopology.TotallySeparated.html#3890" class="Bound">y</a> <a id="3892" class="Symbol">:</a> <a id="3894" href="TypeTopology.TotallySeparated.html#3883" class="Bound">X</a><a id="3895" class="Symbol">}</a> <a id="3897" class="Symbol">→</a> <a id="3899" href="TypeTopology.TotallySeparated.html#3888" class="Bound">x</a> <a id="3901" href="TypeTopology.TotallySeparated.html#3241" class="Function Operator">＝₂</a> <a id="3904" href="TypeTopology.TotallySeparated.html#3890" class="Bound">y</a> <a id="3906" class="Symbol">→</a> <a id="3908" href="TypeTopology.TotallySeparated.html#3888" class="Bound">x</a> <a id="3910" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3912" href="TypeTopology.TotallySeparated.html#3890" class="Bound">y</a>

<a id="3915" class="Markup">\end{code}</a><a id="3925" class="Background">

Synonym, emphasizing that we can use other types as separators:

</a><a id="3992" class="Markup">\begin{code}</a>

<a id="𝟚-separated"></a><a id="4006" href="TypeTopology.TotallySeparated.html#4006" class="Function">𝟚-separated</a> <a id="4018" class="Symbol">:</a> <a id="4020" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4022" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4024" class="Symbol">→</a> <a id="4026" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4028" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4030" href="TypeTopology.TotallySeparated.html#4006" class="Function">𝟚-separated</a> <a id="4042" class="Symbol">=</a> <a id="4044" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a>

<a id="4066" class="Markup">\end{code}</a><a id="4076" class="Background">

We now define an alternative characterization of total separatedness
(added December 11th 2020), still using the equivalence relation ＝₂,
and also motivated by topological considerations, namely that the
quasi component of a point of a topological space is the intersection
of all clopen sets containing x, and a space is totally separated if
the quasi-components are singletons:

</a><a id="4459" class="Markup">\begin{code}</a>

<a id="quasi-component"></a><a id="4473" href="TypeTopology.TotallySeparated.html#4473" class="Function">quasi-component</a> <a id="4489" class="Symbol">:</a> <a id="4491" class="Symbol">{</a><a id="4492" href="TypeTopology.TotallySeparated.html#4492" class="Bound">X</a> <a id="4494" class="Symbol">:</a> <a id="4496" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4498" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4500" class="Symbol">}</a> <a id="4502" class="Symbol">→</a> <a id="4504" href="TypeTopology.TotallySeparated.html#4492" class="Bound">X</a> <a id="4506" class="Symbol">→</a> <a id="4508" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4510" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4512" href="TypeTopology.TotallySeparated.html#4473" class="Function">quasi-component</a> <a id="4528" class="Symbol">{</a><a id="4529" href="TypeTopology.TotallySeparated.html#4529" class="Bound">𝓤</a><a id="4530" class="Symbol">}</a> <a id="4532" class="Symbol">{</a><a id="4533" href="TypeTopology.TotallySeparated.html#4533" class="Bound">X</a><a id="4534" class="Symbol">}</a> <a id="4536" href="TypeTopology.TotallySeparated.html#4536" class="Bound">x</a> <a id="4538" class="Symbol">=</a> <a id="4540" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4542" href="TypeTopology.TotallySeparated.html#4542" class="Bound">y</a> <a id="4544" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4546" href="TypeTopology.TotallySeparated.html#4533" class="Bound">X</a> <a id="4548" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4550" href="TypeTopology.TotallySeparated.html#4536" class="Bound">x</a> <a id="4552" href="TypeTopology.TotallySeparated.html#3241" class="Function Operator">＝₂</a> <a id="4555" href="TypeTopology.TotallySeparated.html#4542" class="Bound">y</a>

<a id="quasi-component-canonical-point"></a><a id="4558" href="TypeTopology.TotallySeparated.html#4558" class="Function">quasi-component-canonical-point</a> <a id="4590" class="Symbol">:</a> <a id="4592" class="Symbol">{</a><a id="4593" href="TypeTopology.TotallySeparated.html#4593" class="Bound">X</a> <a id="4595" class="Symbol">:</a> <a id="4597" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4599" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4601" class="Symbol">}</a> <a id="4603" class="Symbol">(</a><a id="4604" href="TypeTopology.TotallySeparated.html#4604" class="Bound">x</a> <a id="4606" class="Symbol">:</a> <a id="4608" href="TypeTopology.TotallySeparated.html#4593" class="Bound">X</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">→</a> <a id="4613" href="TypeTopology.TotallySeparated.html#4473" class="Function">quasi-component</a> <a id="4629" href="TypeTopology.TotallySeparated.html#4604" class="Bound">x</a>
<a id="4631" href="TypeTopology.TotallySeparated.html#4558" class="Function">quasi-component-canonical-point</a> <a id="4663" class="Symbol">{</a><a id="4664" href="TypeTopology.TotallySeparated.html#4664" class="Bound">𝓤</a><a id="4665" class="Symbol">}</a> <a id="4667" class="Symbol">{</a><a id="4668" href="TypeTopology.TotallySeparated.html#4668" class="Bound">X</a><a id="4669" class="Symbol">}</a> <a id="4671" href="TypeTopology.TotallySeparated.html#4671" class="Bound">x</a> <a id="4673" class="Symbol">=</a> <a id="4675" class="Symbol">(</a><a id="4676" href="TypeTopology.TotallySeparated.html#4671" class="Bound">x</a> <a id="4678" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4680" class="Symbol">λ</a> <a id="4682" href="TypeTopology.TotallySeparated.html#4682" class="Bound">p</a> <a id="4684" class="Symbol">→</a> <a id="4686" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="4690" class="Symbol">)</a>

<a id="4693" class="Markup">\end{code}</a><a id="4703" class="Background">

The alternative characterization of total separatedness is that the
quasi-component of any point is a subsingleton, and hence a singleton:

</a><a id="4845" class="Markup">\begin{code}</a>

<a id="is-totally-separated₁"></a><a id="4859" href="TypeTopology.TotallySeparated.html#4859" class="Function">is-totally-separated₁</a> <a id="4881" class="Symbol">:</a> <a id="4883" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4885" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4887" class="Symbol">→</a> <a id="4889" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4891" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4893" href="TypeTopology.TotallySeparated.html#4859" class="Function">is-totally-separated₁</a> <a id="4915" href="TypeTopology.TotallySeparated.html#4915" class="Bound">X</a> <a id="4917" class="Symbol">=</a> <a id="4919" class="Symbol">(</a><a id="4920" href="TypeTopology.TotallySeparated.html#4920" class="Bound">x</a> <a id="4922" class="Symbol">:</a> <a id="4924" href="TypeTopology.TotallySeparated.html#4915" class="Bound">X</a><a id="4925" class="Symbol">)</a> <a id="4927" class="Symbol">→</a> <a id="4929" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4937" class="Symbol">(</a><a id="4938" href="TypeTopology.TotallySeparated.html#4473" class="Function">quasi-component</a> <a id="4954" href="TypeTopology.TotallySeparated.html#4920" class="Bound">x</a><a id="4955" class="Symbol">)</a>

<a id="totally-separated-gives-totally-separated₁"></a><a id="4958" href="TypeTopology.TotallySeparated.html#4958" class="Function">totally-separated-gives-totally-separated₁</a> <a id="5001" class="Symbol">:</a> <a id="5003" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5010" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5012" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                           <a id="5058" class="Symbol">→</a> <a id="5060" class="Symbol">{</a><a id="5061" href="TypeTopology.TotallySeparated.html#5061" class="Bound">X</a> <a id="5063" class="Symbol">:</a> <a id="5065" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5067" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5069" class="Symbol">}</a>
                                           <a id="5114" class="Symbol">→</a> <a id="5116" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="5137" href="TypeTopology.TotallySeparated.html#5061" class="Bound">X</a>
                                           <a id="5182" class="Symbol">→</a> <a id="5184" href="TypeTopology.TotallySeparated.html#4859" class="Function">is-totally-separated₁</a> <a id="5206" href="TypeTopology.TotallySeparated.html#5061" class="Bound">X</a>
<a id="5208" href="TypeTopology.TotallySeparated.html#4958" class="Function">totally-separated-gives-totally-separated₁</a> <a id="5251" href="TypeTopology.TotallySeparated.html#5251" class="Bound">fe</a> <a id="5254" class="Symbol">{</a><a id="5255" href="TypeTopology.TotallySeparated.html#5255" class="Bound">X</a><a id="5256" class="Symbol">}</a> <a id="5258" href="TypeTopology.TotallySeparated.html#5258" class="Bound">ts</a> <a id="5261" href="TypeTopology.TotallySeparated.html#5261" class="Bound">x</a> <a id="5263" class="Symbol">(</a><a id="5264" href="TypeTopology.TotallySeparated.html#5264" class="Bound">y</a> <a id="5266" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5268" href="TypeTopology.TotallySeparated.html#5268" class="Bound">a</a><a id="5269" class="Symbol">)</a> <a id="5271" class="Symbol">(</a><a id="5272" href="TypeTopology.TotallySeparated.html#5272" class="Bound">z</a> <a id="5274" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5276" href="TypeTopology.TotallySeparated.html#5276" class="Bound">b</a><a id="5277" class="Symbol">)</a> <a id="5279" class="Symbol">=</a> <a id="5281" href="TypeTopology.TotallySeparated.html#5390" class="Function">γ</a>
 <a id="5284" class="Keyword">where</a>
  <a id="5292" href="TypeTopology.TotallySeparated.html#5292" class="Function">c</a> <a id="5294" class="Symbol">:</a> <a id="5296" href="TypeTopology.TotallySeparated.html#5264" class="Bound">y</a> <a id="5298" href="TypeTopology.TotallySeparated.html#3241" class="Function Operator">＝₂</a> <a id="5301" href="TypeTopology.TotallySeparated.html#5272" class="Bound">z</a>
  <a id="5305" href="TypeTopology.TotallySeparated.html#5292" class="Function">c</a> <a id="5307" href="TypeTopology.TotallySeparated.html#5307" class="Bound">p</a> <a id="5309" class="Symbol">=</a> <a id="5311" href="TypeTopology.TotallySeparated.html#5307" class="Bound">p</a> <a id="5313" href="TypeTopology.TotallySeparated.html#5264" class="Bound">y</a> <a id="5315" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5318" class="Symbol">(</a><a id="5319" href="TypeTopology.TotallySeparated.html#5268" class="Bound">a</a> <a id="5321" href="TypeTopology.TotallySeparated.html#5307" class="Bound">p</a><a id="5322" class="Symbol">)</a><a id="5323" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="5326" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="5336" href="TypeTopology.TotallySeparated.html#5307" class="Bound">p</a> <a id="5338" href="TypeTopology.TotallySeparated.html#5261" class="Bound">x</a> <a id="5340" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5343" href="TypeTopology.TotallySeparated.html#5276" class="Bound">b</a> <a id="5345" href="TypeTopology.TotallySeparated.html#5307" class="Bound">p</a> <a id="5347" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="5357" href="TypeTopology.TotallySeparated.html#5307" class="Bound">p</a> <a id="5359" href="TypeTopology.TotallySeparated.html#5272" class="Bound">z</a> <a id="5361" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="5366" href="TypeTopology.TotallySeparated.html#5366" class="Function">q</a> <a id="5368" class="Symbol">:</a> <a id="5370" href="TypeTopology.TotallySeparated.html#5264" class="Bound">y</a> <a id="5372" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5374" href="TypeTopology.TotallySeparated.html#5272" class="Bound">z</a>
  <a id="5378" href="TypeTopology.TotallySeparated.html#5366" class="Function">q</a> <a id="5380" class="Symbol">=</a> <a id="5382" href="TypeTopology.TotallySeparated.html#5258" class="Bound">ts</a> <a id="5385" href="TypeTopology.TotallySeparated.html#5292" class="Function">c</a>

  <a id="5390" href="TypeTopology.TotallySeparated.html#5390" class="Function">γ</a> <a id="5392" class="Symbol">:</a> <a id="5394" class="Symbol">(</a><a id="5395" href="TypeTopology.TotallySeparated.html#5264" class="Bound">y</a> <a id="5397" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5399" href="TypeTopology.TotallySeparated.html#5268" class="Bound">a</a><a id="5400" class="Symbol">)</a> <a id="5402" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5404" class="Symbol">(</a><a id="5405" href="TypeTopology.TotallySeparated.html#5272" class="Bound">z</a> <a id="5407" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5409" href="TypeTopology.TotallySeparated.html#5276" class="Bound">b</a><a id="5410" class="Symbol">)</a>
  <a id="5414" href="TypeTopology.TotallySeparated.html#5390" class="Function">γ</a> <a id="5416" class="Symbol">=</a> <a id="5418" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="5431" class="Symbol">(</a><a id="5432" href="TypeTopology.TotallySeparated.html#3315" class="Function">＝₂-is-prop-valued</a> <a id="5450" href="TypeTopology.TotallySeparated.html#5251" class="Bound">fe</a> <a id="5453" href="TypeTopology.TotallySeparated.html#5255" class="Bound">X</a> <a id="5455" href="TypeTopology.TotallySeparated.html#5261" class="Bound">x</a><a id="5456" class="Symbol">)</a> <a id="5458" href="TypeTopology.TotallySeparated.html#5366" class="Function">q</a>

<a id="totally-separated₁-types-are-totally-separated"></a><a id="5461" href="TypeTopology.TotallySeparated.html#5461" class="Function">totally-separated₁-types-are-totally-separated</a> <a id="5508" class="Symbol">:</a> <a id="5510" class="Symbol">{</a><a id="5511" href="TypeTopology.TotallySeparated.html#5511" class="Bound">X</a> <a id="5513" class="Symbol">:</a> <a id="5515" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5517" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5519" class="Symbol">}</a>
                                               <a id="5568" class="Symbol">→</a> <a id="5570" href="TypeTopology.TotallySeparated.html#4859" class="Function">is-totally-separated₁</a> <a id="5592" href="TypeTopology.TotallySeparated.html#5511" class="Bound">X</a>
                                               <a id="5641" class="Symbol">→</a> <a id="5643" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="5664" href="TypeTopology.TotallySeparated.html#5511" class="Bound">X</a>
<a id="5666" href="TypeTopology.TotallySeparated.html#5461" class="Function">totally-separated₁-types-are-totally-separated</a> <a id="5713" class="Symbol">{</a><a id="5714" href="TypeTopology.TotallySeparated.html#5714" class="Bound">𝓤</a><a id="5715" class="Symbol">}</a> <a id="5717" class="Symbol">{</a><a id="5718" href="TypeTopology.TotallySeparated.html#5718" class="Bound">X</a><a id="5719" class="Symbol">}</a> <a id="5721" href="TypeTopology.TotallySeparated.html#5721" class="Bound">τ</a> <a id="5723" class="Symbol">{</a><a id="5724" href="TypeTopology.TotallySeparated.html#5724" class="Bound">x</a><a id="5725" class="Symbol">}</a> <a id="5727" class="Symbol">{</a><a id="5728" href="TypeTopology.TotallySeparated.html#5728" class="Bound">y</a><a id="5729" class="Symbol">}</a> <a id="5731" href="TypeTopology.TotallySeparated.html#5731" class="Bound">ϕ</a> <a id="5733" class="Symbol">=</a> <a id="5735" href="TypeTopology.TotallySeparated.html#5833" class="Function">γ</a>
 <a id="5738" class="Keyword">where</a>
  <a id="5746" href="TypeTopology.TotallySeparated.html#5746" class="Function">a</a> <a id="5748" href="TypeTopology.TotallySeparated.html#5748" class="Function">b</a> <a id="5750" class="Symbol">:</a> <a id="5752" href="TypeTopology.TotallySeparated.html#4473" class="Function">quasi-component</a> <a id="5768" href="TypeTopology.TotallySeparated.html#5724" class="Bound">x</a>
  <a id="5772" href="TypeTopology.TotallySeparated.html#5746" class="Function">a</a> <a id="5774" class="Symbol">=</a> <a id="5776" href="TypeTopology.TotallySeparated.html#5724" class="Bound">x</a> <a id="5778" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5780" class="Symbol">λ</a> <a id="5782" href="TypeTopology.TotallySeparated.html#5782" class="Bound">p</a> <a id="5784" class="Symbol">→</a> <a id="5786" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="5793" href="TypeTopology.TotallySeparated.html#5748" class="Function">b</a> <a id="5795" class="Symbol">=</a> <a id="5797" href="TypeTopology.TotallySeparated.html#5728" class="Bound">y</a> <a id="5799" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5801" href="TypeTopology.TotallySeparated.html#5731" class="Bound">ϕ</a>

  <a id="5806" href="TypeTopology.TotallySeparated.html#5806" class="Function">e</a> <a id="5808" class="Symbol">:</a> <a id="5810" href="TypeTopology.TotallySeparated.html#5746" class="Function">a</a> <a id="5812" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5814" href="TypeTopology.TotallySeparated.html#5748" class="Function">b</a>
  <a id="5818" href="TypeTopology.TotallySeparated.html#5806" class="Function">e</a> <a id="5820" class="Symbol">=</a> <a id="5822" href="TypeTopology.TotallySeparated.html#5721" class="Bound">τ</a> <a id="5824" href="TypeTopology.TotallySeparated.html#5724" class="Bound">x</a> <a id="5826" href="TypeTopology.TotallySeparated.html#5746" class="Function">a</a> <a id="5828" href="TypeTopology.TotallySeparated.html#5748" class="Function">b</a>

  <a id="5833" href="TypeTopology.TotallySeparated.html#5833" class="Function">γ</a> <a id="5835" class="Symbol">:</a> <a id="5837" href="TypeTopology.TotallySeparated.html#5724" class="Bound">x</a> <a id="5839" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5841" href="TypeTopology.TotallySeparated.html#5728" class="Bound">y</a>
  <a id="5845" href="TypeTopology.TotallySeparated.html#5833" class="Function">γ</a> <a id="5847" class="Symbol">=</a> <a id="5849" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5852" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5856" href="TypeTopology.TotallySeparated.html#5806" class="Function">e</a>

<a id="5859" class="Markup">\end{code}</a><a id="5869" class="Background">

A third formulation of the notion of total separatedness, as the
tightness of a certain apartness relation, is given below.

Excluded middle implies that all sets are discrete and hence totally
separated:

</a><a id="6077" class="Markup">\begin{code}</a>

<a id="discrete-types-are-totally-separated"></a><a id="6091" href="TypeTopology.TotallySeparated.html#6091" class="Function">discrete-types-are-totally-separated</a> <a id="6128" class="Symbol">:</a> <a id="6130" class="Symbol">{</a><a id="6131" href="TypeTopology.TotallySeparated.html#6131" class="Bound">X</a> <a id="6133" class="Symbol">:</a> <a id="6135" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6137" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6139" class="Symbol">}</a>
                                     <a id="6178" class="Symbol">→</a> <a id="6180" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="6192" href="TypeTopology.TotallySeparated.html#6131" class="Bound">X</a>
                                     <a id="6231" class="Symbol">→</a> <a id="6233" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="6254" href="TypeTopology.TotallySeparated.html#6131" class="Bound">X</a>
<a id="6256" href="TypeTopology.TotallySeparated.html#6091" class="Function">discrete-types-are-totally-separated</a> <a id="6293" class="Symbol">{</a><a id="6294" href="TypeTopology.TotallySeparated.html#6294" class="Bound">𝓤</a><a id="6295" class="Symbol">}</a> <a id="6297" class="Symbol">{</a><a id="6298" href="TypeTopology.TotallySeparated.html#6298" class="Bound">X</a><a id="6299" class="Symbol">}</a> <a id="6301" href="TypeTopology.TotallySeparated.html#6301" class="Bound">d</a> <a id="6303" class="Symbol">{</a><a id="6304" href="TypeTopology.TotallySeparated.html#6304" class="Bound">x</a><a id="6305" class="Symbol">}</a> <a id="6307" class="Symbol">{</a><a id="6308" href="TypeTopology.TotallySeparated.html#6308" class="Bound">y</a><a id="6309" class="Symbol">}</a> <a id="6311" href="TypeTopology.TotallySeparated.html#6311" class="Bound">α</a> <a id="6313" class="Symbol">=</a> <a id="6315" href="TypeTopology.TotallySeparated.html#6620" class="Function">g</a>
 <a id="6318" class="Keyword">where</a>
  <a id="6326" href="TypeTopology.TotallySeparated.html#6326" class="Function">p</a> <a id="6328" class="Symbol">:</a> <a id="6330" href="TypeTopology.TotallySeparated.html#6298" class="Bound">X</a> <a id="6332" class="Symbol">→</a> <a id="6334" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="6338" href="TypeTopology.TotallySeparated.html#6326" class="Function">p</a> <a id="6340" class="Symbol">=</a> <a id="6342" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6346" class="Symbol">(</a><a id="6347" href="NotionsOfDecidability.Complemented.html#587" class="Function">characteristic-function</a> <a id="6371" class="Symbol">(</a><a id="6372" href="TypeTopology.TotallySeparated.html#6301" class="Bound">d</a> <a id="6374" href="TypeTopology.TotallySeparated.html#6304" class="Bound">x</a><a id="6375" class="Symbol">))</a>

  <a id="6381" href="TypeTopology.TotallySeparated.html#6381" class="Function">φ</a> <a id="6383" class="Symbol">:</a> <a id="6385" class="Symbol">(</a><a id="6386" href="TypeTopology.TotallySeparated.html#6386" class="Bound">y</a> <a id="6388" class="Symbol">:</a> <a id="6390" href="TypeTopology.TotallySeparated.html#6298" class="Bound">X</a><a id="6391" class="Symbol">)</a> <a id="6393" class="Symbol">→</a> <a id="6395" class="Symbol">(</a><a id="6396" href="TypeTopology.TotallySeparated.html#6326" class="Function">p</a> <a id="6398" href="TypeTopology.TotallySeparated.html#6386" class="Bound">y</a> <a id="6400" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6402" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6404" class="Symbol">→</a> <a id="6406" href="TypeTopology.TotallySeparated.html#6304" class="Bound">x</a> <a id="6408" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6410" href="TypeTopology.TotallySeparated.html#6386" class="Bound">y</a><a id="6411" class="Symbol">)</a> <a id="6413" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6415" class="Symbol">(</a><a id="6416" href="TypeTopology.TotallySeparated.html#6326" class="Function">p</a> <a id="6418" href="TypeTopology.TotallySeparated.html#6386" class="Bound">y</a> <a id="6420" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6422" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6424" class="Symbol">→</a> <a id="6426" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6428" class="Symbol">(</a><a id="6429" href="TypeTopology.TotallySeparated.html#6304" class="Bound">x</a> <a id="6431" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6433" href="TypeTopology.TotallySeparated.html#6386" class="Bound">y</a><a id="6434" class="Symbol">))</a>
  <a id="6439" href="TypeTopology.TotallySeparated.html#6381" class="Function">φ</a> <a id="6441" class="Symbol">=</a> <a id="6443" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6447" class="Symbol">(</a><a id="6448" href="NotionsOfDecidability.Complemented.html#587" class="Function">characteristic-function</a> <a id="6472" class="Symbol">(</a><a id="6473" href="TypeTopology.TotallySeparated.html#6301" class="Bound">d</a> <a id="6475" href="TypeTopology.TotallySeparated.html#6304" class="Bound">x</a><a id="6476" class="Symbol">))</a>

  <a id="6482" href="TypeTopology.TotallySeparated.html#6482" class="Function">b</a> <a id="6484" class="Symbol">:</a> <a id="6486" href="TypeTopology.TotallySeparated.html#6326" class="Function">p</a> <a id="6488" href="TypeTopology.TotallySeparated.html#6304" class="Bound">x</a> <a id="6490" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6492" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
  <a id="6496" href="TypeTopology.TotallySeparated.html#6482" class="Function">b</a> <a id="6498" class="Symbol">=</a> <a id="6500" href="MLTT.Two-Properties.html#3076" class="Function">different-from-₁-equal-₀</a> <a id="6525" class="Symbol">(λ</a> <a id="6528" href="TypeTopology.TotallySeparated.html#6528" class="Bound">s</a> <a id="6530" class="Symbol">→</a> <a id="6532" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6536" class="Symbol">(</a><a id="6537" href="TypeTopology.TotallySeparated.html#6381" class="Function">φ</a> <a id="6539" href="TypeTopology.TotallySeparated.html#6304" class="Bound">x</a><a id="6540" class="Symbol">)</a> <a id="6542" href="TypeTopology.TotallySeparated.html#6528" class="Bound">s</a> <a id="6544" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="6548" class="Symbol">)</a>

  <a id="6553" href="TypeTopology.TotallySeparated.html#6553" class="Function">a</a> <a id="6555" class="Symbol">:</a> <a id="6557" href="TypeTopology.TotallySeparated.html#6326" class="Function">p</a> <a id="6559" href="TypeTopology.TotallySeparated.html#6308" class="Bound">y</a> <a id="6561" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6563" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
  <a id="6567" href="TypeTopology.TotallySeparated.html#6553" class="Function">a</a> <a id="6569" class="Symbol">=</a> <a id="6571" href="TypeTopology.TotallySeparated.html#6326" class="Function">p</a> <a id="6573" href="TypeTopology.TotallySeparated.html#6308" class="Bound">y</a> <a id="6575" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6578" class="Symbol">(</a><a id="6579" href="TypeTopology.TotallySeparated.html#6311" class="Bound">α</a> <a id="6581" href="TypeTopology.TotallySeparated.html#6326" class="Function">p</a><a id="6582" class="Symbol">)</a><a id="6583" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="6586" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="6594" href="TypeTopology.TotallySeparated.html#6326" class="Function">p</a> <a id="6596" href="TypeTopology.TotallySeparated.html#6304" class="Bound">x</a> <a id="6598" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6601" href="TypeTopology.TotallySeparated.html#6482" class="Function">b</a> <a id="6603" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="6611" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>   <a id="6615" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="6620" href="TypeTopology.TotallySeparated.html#6620" class="Function">g</a> <a id="6622" class="Symbol">:</a> <a id="6624" href="TypeTopology.TotallySeparated.html#6304" class="Bound">x</a> <a id="6626" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6628" href="TypeTopology.TotallySeparated.html#6308" class="Bound">y</a>
  <a id="6632" href="TypeTopology.TotallySeparated.html#6620" class="Function">g</a> <a id="6634" class="Symbol">=</a> <a id="6636" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6640" class="Symbol">(</a><a id="6641" href="TypeTopology.TotallySeparated.html#6381" class="Function">φ</a> <a id="6643" href="TypeTopology.TotallySeparated.html#6308" class="Bound">y</a><a id="6644" class="Symbol">)</a> <a id="6646" href="TypeTopology.TotallySeparated.html#6553" class="Function">a</a>

<a id="𝟘-is-totally-separated"></a><a id="6649" href="TypeTopology.TotallySeparated.html#6649" class="Function">𝟘-is-totally-separated</a> <a id="6672" class="Symbol">:</a> <a id="6674" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="6695" class="Symbol">(</a><a id="6696" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="6698" class="Symbol">{</a><a id="6699" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6700" class="Symbol">})</a>
<a id="6703" href="TypeTopology.TotallySeparated.html#6649" class="Function">𝟘-is-totally-separated</a> <a id="6726" class="Symbol">=</a> <a id="6728" href="TypeTopology.TotallySeparated.html#6091" class="Function">discrete-types-are-totally-separated</a> <a id="6765" href="UF.DiscreteAndSeparated.html#2039" class="Function">𝟘-is-discrete</a>

<a id="𝟙-is-totally-separated"></a><a id="6780" href="TypeTopology.TotallySeparated.html#6780" class="Function">𝟙-is-totally-separated</a> <a id="6803" class="Symbol">:</a> <a id="6805" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="6826" class="Symbol">(</a><a id="6827" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="6829" class="Symbol">{</a><a id="6830" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6831" class="Symbol">})</a>
<a id="6834" href="TypeTopology.TotallySeparated.html#6780" class="Function">𝟙-is-totally-separated</a> <a id="6857" class="Symbol">=</a> <a id="6859" href="TypeTopology.TotallySeparated.html#6091" class="Function">discrete-types-are-totally-separated</a> <a id="6896" href="UF.DiscreteAndSeparated.html#2121" class="Function">𝟙-is-discrete</a>

<a id="6911" class="Markup">\end{code}</a><a id="6921" class="Background">

The converse fails: by the results below, e.g. (ℕ → 𝟚) is totally
separated, but its discreteness amounts to WLPO.

Totally separated spaces are closed under retracts:

</a><a id="7092" class="Markup">\begin{code}</a>

<a id="retract-of-totally-separated"></a><a id="7106" href="TypeTopology.TotallySeparated.html#7106" class="Function">retract-of-totally-separated</a> <a id="7135" class="Symbol">:</a> <a id="7137" class="Symbol">{</a><a id="7138" href="TypeTopology.TotallySeparated.html#7138" class="Bound">X</a> <a id="7140" class="Symbol">:</a> <a id="7142" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7144" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7146" class="Symbol">}</a> <a id="7148" class="Symbol">{</a><a id="7149" href="TypeTopology.TotallySeparated.html#7149" class="Bound">Y</a> <a id="7151" class="Symbol">:</a> <a id="7153" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7155" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7157" class="Symbol">}</a>
                             <a id="7188" class="Symbol">→</a> <a id="7190" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="7198" href="TypeTopology.TotallySeparated.html#7149" class="Bound">Y</a> <a id="7200" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="7203" href="TypeTopology.TotallySeparated.html#7138" class="Bound">X</a>
                             <a id="7234" class="Symbol">→</a> <a id="7236" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="7257" href="TypeTopology.TotallySeparated.html#7138" class="Bound">X</a>
                             <a id="7288" class="Symbol">→</a> <a id="7290" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="7311" href="TypeTopology.TotallySeparated.html#7149" class="Bound">Y</a>
<a id="7313" href="TypeTopology.TotallySeparated.html#7106" class="Function">retract-of-totally-separated</a> <a id="7342" class="Symbol">(</a><a id="7343" href="TypeTopology.TotallySeparated.html#7343" class="Bound">r</a> <a id="7345" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7347" href="TypeTopology.TotallySeparated.html#7347" class="Bound">s</a> <a id="7349" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7351" href="TypeTopology.TotallySeparated.html#7351" class="Bound">rs</a><a id="7353" class="Symbol">)</a> <a id="7355" href="TypeTopology.TotallySeparated.html#7355" class="Bound">τ</a> <a id="7357" class="Symbol">{</a><a id="7358" href="TypeTopology.TotallySeparated.html#7358" class="Bound">y</a><a id="7359" class="Symbol">}</a> <a id="7361" class="Symbol">{</a><a id="7362" href="TypeTopology.TotallySeparated.html#7362" class="Bound">y&#39;</a><a id="7364" class="Symbol">}</a> <a id="7366" href="TypeTopology.TotallySeparated.html#7366" class="Bound">α</a> <a id="7368" class="Symbol">=</a> <a id="7370" href="UF.LeftCancellable.html#542" class="Function">section-lc</a> <a id="7381" href="TypeTopology.TotallySeparated.html#7347" class="Bound">s</a> <a id="7383" class="Symbol">(</a><a id="7384" href="TypeTopology.TotallySeparated.html#7343" class="Bound">r</a> <a id="7386" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7388" href="TypeTopology.TotallySeparated.html#7351" class="Bound">rs</a><a id="7390" class="Symbol">)</a> <a id="7392" href="TypeTopology.TotallySeparated.html#7403" class="Function">h</a>
 <a id="7395" class="Keyword">where</a>
  <a id="7403" href="TypeTopology.TotallySeparated.html#7403" class="Function">h</a> <a id="7405" class="Symbol">:</a> <a id="7407" href="TypeTopology.TotallySeparated.html#7347" class="Bound">s</a> <a id="7409" href="TypeTopology.TotallySeparated.html#7358" class="Bound">y</a> <a id="7411" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7413" href="TypeTopology.TotallySeparated.html#7347" class="Bound">s</a> <a id="7415" href="TypeTopology.TotallySeparated.html#7362" class="Bound">y&#39;</a>
  <a id="7420" href="TypeTopology.TotallySeparated.html#7403" class="Function">h</a> <a id="7422" class="Symbol">=</a> <a id="7424" href="TypeTopology.TotallySeparated.html#7355" class="Bound">τ</a> <a id="7426" class="Symbol">(λ</a> <a id="7429" href="TypeTopology.TotallySeparated.html#7429" class="Bound">p</a> <a id="7431" class="Symbol">→</a> <a id="7433" href="TypeTopology.TotallySeparated.html#7366" class="Bound">α</a> <a id="7435" class="Symbol">(</a><a id="7436" href="TypeTopology.TotallySeparated.html#7429" class="Bound">p</a> <a id="7438" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7440" href="TypeTopology.TotallySeparated.html#7347" class="Bound">s</a><a id="7441" class="Symbol">))</a>

<a id="equiv-to-totally-separated"></a><a id="7445" href="TypeTopology.TotallySeparated.html#7445" class="Function">equiv-to-totally-separated</a> <a id="7472" class="Symbol">:</a> <a id="7474" class="Symbol">{</a><a id="7475" href="TypeTopology.TotallySeparated.html#7475" class="Bound">X</a> <a id="7477" class="Symbol">:</a> <a id="7479" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7481" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7483" class="Symbol">}</a> <a id="7485" class="Symbol">{</a><a id="7486" href="TypeTopology.TotallySeparated.html#7486" class="Bound">Y</a> <a id="7488" class="Symbol">:</a> <a id="7490" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7492" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7494" class="Symbol">}</a>
                           <a id="7523" class="Symbol">→</a> <a id="7525" href="TypeTopology.TotallySeparated.html#7475" class="Bound">X</a> <a id="7527" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7529" href="TypeTopology.TotallySeparated.html#7486" class="Bound">Y</a>
                           <a id="7558" class="Symbol">→</a> <a id="7560" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="7581" href="TypeTopology.TotallySeparated.html#7475" class="Bound">X</a>
                           <a id="7610" class="Symbol">→</a> <a id="7612" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="7633" href="TypeTopology.TotallySeparated.html#7486" class="Bound">Y</a>
<a id="7635" href="TypeTopology.TotallySeparated.html#7445" class="Function">equiv-to-totally-separated</a> <a id="7662" href="TypeTopology.TotallySeparated.html#7662" class="Bound">𝕗</a> <a id="7664" class="Symbol">=</a> <a id="7666" href="TypeTopology.TotallySeparated.html#7106" class="Function">retract-of-totally-separated</a> <a id="7695" class="Symbol">(</a><a id="7696" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="7706" href="TypeTopology.TotallySeparated.html#7662" class="Bound">𝕗</a><a id="7707" class="Symbol">)</a>

<a id="embedding-into-totally-separated-gives-totally-separated"></a><a id="7710" href="TypeTopology.TotallySeparated.html#7710" class="Function">embedding-into-totally-separated-gives-totally-separated</a> <a id="7767" class="Symbol">:</a>
   <a id="7772" class="Symbol">{</a><a id="7773" href="TypeTopology.TotallySeparated.html#7773" class="Bound">X</a> <a id="7775" class="Symbol">:</a> <a id="7777" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7779" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7781" class="Symbol">}</a> <a id="7783" class="Symbol">{</a><a id="7784" href="TypeTopology.TotallySeparated.html#7784" class="Bound">Y</a> <a id="7786" class="Symbol">:</a> <a id="7788" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7790" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7792" class="Symbol">}</a> <a id="7794" class="Symbol">(</a><a id="7795" href="TypeTopology.TotallySeparated.html#7795" class="Bound">f</a> <a id="7797" class="Symbol">:</a> <a id="7799" href="TypeTopology.TotallySeparated.html#7773" class="Bound">X</a> <a id="7801" class="Symbol">→</a> <a id="7803" href="TypeTopology.TotallySeparated.html#7784" class="Bound">Y</a><a id="7804" class="Symbol">)</a>
 <a id="7807" class="Symbol">→</a> <a id="7809" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="7822" href="TypeTopology.TotallySeparated.html#7795" class="Bound">f</a>
 <a id="7825" class="Symbol">→</a> <a id="7827" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="7848" href="TypeTopology.TotallySeparated.html#7784" class="Bound">Y</a>
 <a id="7851" class="Symbol">→</a> <a id="7853" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="7874" href="TypeTopology.TotallySeparated.html#7773" class="Bound">X</a>
<a id="7876" href="TypeTopology.TotallySeparated.html#7710" class="Function">embedding-into-totally-separated-gives-totally-separated</a> <a id="7933" href="TypeTopology.TotallySeparated.html#7933" class="Bound">f</a> <a id="7935" href="TypeTopology.TotallySeparated.html#7935" class="Bound">e</a> <a id="7937" href="TypeTopology.TotallySeparated.html#7937" class="Bound">τ</a> <a id="7939" href="TypeTopology.TotallySeparated.html#7939" class="Bound">α</a>
 <a id="7942" class="Symbol">=</a> <a id="7944" href="UF.Embeddings.html#5140" class="Function">embeddings-are-lc</a> <a id="7962" href="TypeTopology.TotallySeparated.html#7933" class="Bound">f</a> <a id="7964" href="TypeTopology.TotallySeparated.html#7935" class="Bound">e</a> <a id="7966" class="Symbol">(</a><a id="7967" href="TypeTopology.TotallySeparated.html#7937" class="Bound">τ</a> <a id="7969" class="Symbol">(λ</a> <a id="7972" href="TypeTopology.TotallySeparated.html#7972" class="Bound">q</a> <a id="7974" class="Symbol">→</a> <a id="7976" href="TypeTopology.TotallySeparated.html#7939" class="Bound">α</a> <a id="7978" class="Symbol">(</a><a id="7979" href="TypeTopology.TotallySeparated.html#7972" class="Bound">q</a> <a id="7981" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7983" href="TypeTopology.TotallySeparated.html#7933" class="Bound">f</a><a id="7984" class="Symbol">)))</a>

<a id="7989" class="Markup">\end{code}</a><a id="7999" class="Background">

Recall that a type is called ¬¬-separated if the doubly negated equality
of any two element implies their equality, and that such a type is a
set.

</a><a id="8149" class="Markup">\begin{code}</a>

<a id="totally-separated-types-are-¬¬-separated"></a><a id="8163" href="TypeTopology.TotallySeparated.html#8163" class="Function">totally-separated-types-are-¬¬-separated</a> <a id="8204" class="Symbol">:</a> <a id="8206" class="Symbol">(</a><a id="8207" href="TypeTopology.TotallySeparated.html#8207" class="Bound">X</a> <a id="8209" class="Symbol">:</a> <a id="8211" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8213" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8215" class="Symbol">)</a>
                                         <a id="8258" class="Symbol">→</a> <a id="8260" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="8281" href="TypeTopology.TotallySeparated.html#8207" class="Bound">X</a>
                                         <a id="8324" class="Symbol">→</a> <a id="8326" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="8342" href="TypeTopology.TotallySeparated.html#8207" class="Bound">X</a>
<a id="8344" href="TypeTopology.TotallySeparated.html#8163" class="Function">totally-separated-types-are-¬¬-separated</a> <a id="8385" href="TypeTopology.TotallySeparated.html#8385" class="Bound">X</a> <a id="8387" href="TypeTopology.TotallySeparated.html#8387" class="Bound">τ</a> <a id="8389" class="Symbol">=</a> <a id="8391" href="TypeTopology.TotallySeparated.html#8402" class="Function">g</a>
 <a id="8394" class="Keyword">where</a>
  <a id="8402" href="TypeTopology.TotallySeparated.html#8402" class="Function">g</a> <a id="8404" class="Symbol">:</a> <a id="8406" class="Symbol">(</a><a id="8407" href="TypeTopology.TotallySeparated.html#8407" class="Bound">x</a> <a id="8409" href="TypeTopology.TotallySeparated.html#8409" class="Bound">y</a> <a id="8411" class="Symbol">:</a> <a id="8413" href="TypeTopology.TotallySeparated.html#8385" class="Bound">X</a><a id="8414" class="Symbol">)</a> <a id="8416" class="Symbol">→</a> <a id="8418" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="8421" class="Symbol">(</a><a id="8422" href="TypeTopology.TotallySeparated.html#8407" class="Bound">x</a> <a id="8424" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8426" href="TypeTopology.TotallySeparated.html#8409" class="Bound">y</a><a id="8427" class="Symbol">)</a> <a id="8429" class="Symbol">→</a> <a id="8431" href="TypeTopology.TotallySeparated.html#8407" class="Bound">x</a> <a id="8433" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8435" href="TypeTopology.TotallySeparated.html#8409" class="Bound">y</a>
  <a id="8439" href="TypeTopology.TotallySeparated.html#8402" class="Function">g</a> <a id="8441" href="TypeTopology.TotallySeparated.html#8441" class="Bound">x</a> <a id="8443" href="TypeTopology.TotallySeparated.html#8443" class="Bound">y</a> <a id="8445" href="TypeTopology.TotallySeparated.html#8445" class="Bound">φ</a>  <a id="8448" class="Symbol">=</a> <a id="8450" href="TypeTopology.TotallySeparated.html#8387" class="Bound">τ</a> <a id="8452" href="TypeTopology.TotallySeparated.html#8543" class="Function">h</a>
   <a id="8457" class="Keyword">where</a>
    <a id="8467" href="TypeTopology.TotallySeparated.html#8467" class="Function">a</a> <a id="8469" class="Symbol">:</a> <a id="8471" class="Symbol">(</a><a id="8472" href="TypeTopology.TotallySeparated.html#8472" class="Bound">p</a> <a id="8474" class="Symbol">:</a> <a id="8476" href="TypeTopology.TotallySeparated.html#8385" class="Bound">X</a> <a id="8478" class="Symbol">→</a> <a id="8480" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8481" class="Symbol">)</a> <a id="8483" class="Symbol">→</a> <a id="8485" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="8488" class="Symbol">(</a><a id="8489" href="TypeTopology.TotallySeparated.html#8472" class="Bound">p</a> <a id="8491" href="TypeTopology.TotallySeparated.html#8441" class="Bound">x</a> <a id="8493" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8495" href="TypeTopology.TotallySeparated.html#8472" class="Bound">p</a> <a id="8497" href="TypeTopology.TotallySeparated.html#8443" class="Bound">y</a><a id="8498" class="Symbol">)</a>
    <a id="8504" href="TypeTopology.TotallySeparated.html#8467" class="Function">a</a> <a id="8506" href="TypeTopology.TotallySeparated.html#8506" class="Bound">p</a> <a id="8508" class="Symbol">=</a> <a id="8510" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="8521" class="Symbol">(</a><a id="8522" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8525" href="TypeTopology.TotallySeparated.html#8506" class="Bound">p</a> <a id="8527" class="Symbol">{</a><a id="8528" href="TypeTopology.TotallySeparated.html#8441" class="Bound">x</a><a id="8529" class="Symbol">}</a> <a id="8531" class="Symbol">{</a><a id="8532" href="TypeTopology.TotallySeparated.html#8443" class="Bound">y</a><a id="8533" class="Symbol">})</a> <a id="8536" href="TypeTopology.TotallySeparated.html#8445" class="Bound">φ</a>

    <a id="8543" href="TypeTopology.TotallySeparated.html#8543" class="Function">h</a> <a id="8545" class="Symbol">:</a> <a id="8547" class="Symbol">(</a><a id="8548" href="TypeTopology.TotallySeparated.html#8548" class="Bound">p</a> <a id="8550" class="Symbol">:</a> <a id="8552" href="TypeTopology.TotallySeparated.html#8385" class="Bound">X</a> <a id="8554" class="Symbol">→</a> <a id="8556" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8557" class="Symbol">)</a> <a id="8559" class="Symbol">→</a> <a id="8561" href="TypeTopology.TotallySeparated.html#8548" class="Bound">p</a> <a id="8563" href="TypeTopology.TotallySeparated.html#8441" class="Bound">x</a> <a id="8565" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8567" href="TypeTopology.TotallySeparated.html#8548" class="Bound">p</a> <a id="8569" href="TypeTopology.TotallySeparated.html#8443" class="Bound">y</a>
    <a id="8575" href="TypeTopology.TotallySeparated.html#8543" class="Function">h</a> <a id="8577" href="TypeTopology.TotallySeparated.html#8577" class="Bound">p</a> <a id="8579" class="Symbol">=</a> <a id="8581" href="UF.DiscreteAndSeparated.html#7510" class="Function">𝟚-is-¬¬-separated</a> <a id="8599" class="Symbol">(</a><a id="8600" href="TypeTopology.TotallySeparated.html#8577" class="Bound">p</a> <a id="8602" href="TypeTopology.TotallySeparated.html#8441" class="Bound">x</a><a id="8603" class="Symbol">)</a> <a id="8605" class="Symbol">(</a><a id="8606" href="TypeTopology.TotallySeparated.html#8577" class="Bound">p</a> <a id="8608" href="TypeTopology.TotallySeparated.html#8443" class="Bound">y</a><a id="8609" class="Symbol">)</a> <a id="8611" class="Symbol">(</a><a id="8612" href="TypeTopology.TotallySeparated.html#8467" class="Function">a</a> <a id="8614" href="TypeTopology.TotallySeparated.html#8577" class="Bound">p</a><a id="8615" class="Symbol">)</a>

<a id="totally-separated-types-are-sets"></a><a id="8618" href="TypeTopology.TotallySeparated.html#8618" class="Function">totally-separated-types-are-sets</a> <a id="8651" class="Symbol">:</a> <a id="8653" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8660" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8662" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                 <a id="8698" class="Symbol">→</a> <a id="8700" class="Symbol">(</a><a id="8701" href="TypeTopology.TotallySeparated.html#8701" class="Bound">X</a> <a id="8703" class="Symbol">:</a> <a id="8705" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8707" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8709" class="Symbol">)</a>
                                 <a id="8744" class="Symbol">→</a> <a id="8746" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="8767" href="TypeTopology.TotallySeparated.html#8701" class="Bound">X</a>
                                 <a id="8802" class="Symbol">→</a> <a id="8804" href="UF.Sets.html#709" class="Function">is-set</a> <a id="8811" href="TypeTopology.TotallySeparated.html#8701" class="Bound">X</a>
<a id="8813" href="TypeTopology.TotallySeparated.html#8618" class="Function">totally-separated-types-are-sets</a> <a id="8846" href="TypeTopology.TotallySeparated.html#8846" class="Bound">fe</a> <a id="8849" href="TypeTopology.TotallySeparated.html#8849" class="Bound">X</a> <a id="8851" href="TypeTopology.TotallySeparated.html#8851" class="Bound">t</a> <a id="8853" class="Symbol">=</a>
 <a id="8856" href="UF.NotNotStablePropositions.html#2827" class="Function">¬¬-separated-types-are-sets</a> <a id="8884" href="TypeTopology.TotallySeparated.html#8846" class="Bound">fe</a> <a id="8887" class="Symbol">(</a><a id="8888" href="TypeTopology.TotallySeparated.html#8163" class="Function">totally-separated-types-are-¬¬-separated</a> <a id="8929" href="TypeTopology.TotallySeparated.html#8849" class="Bound">X</a> <a id="8931" href="TypeTopology.TotallySeparated.html#8851" class="Bound">t</a><a id="8932" class="Symbol">)</a>

<a id="being-totally-separated-is-prop"></a><a id="8935" href="TypeTopology.TotallySeparated.html#8935" class="Function">being-totally-separated-is-prop</a> <a id="8967" class="Symbol">:</a> <a id="8969" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8976" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8978" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                <a id="9012" class="Symbol">→</a> <a id="9014" class="Symbol">(</a><a id="9015" href="TypeTopology.TotallySeparated.html#9015" class="Bound">X</a> <a id="9017" class="Symbol">:</a> <a id="9019" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9021" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9023" class="Symbol">)</a>
                                <a id="9057" class="Symbol">→</a> <a id="9059" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9067" class="Symbol">(</a><a id="9068" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="9089" href="TypeTopology.TotallySeparated.html#9015" class="Bound">X</a><a id="9090" class="Symbol">)</a>
<a id="9092" href="TypeTopology.TotallySeparated.html#8935" class="Function">being-totally-separated-is-prop</a> <a id="9124" class="Symbol">{</a><a id="9125" href="TypeTopology.TotallySeparated.html#9125" class="Bound">𝓤</a><a id="9126" class="Symbol">}</a> <a id="9128" href="TypeTopology.TotallySeparated.html#9128" class="Bound">fe</a> <a id="9131" href="TypeTopology.TotallySeparated.html#9131" class="Bound">X</a> <a id="9133" class="Symbol">=</a> <a id="9135" href="TypeTopology.TotallySeparated.html#9422" class="Function">γ</a>
 <a id="9138" class="Keyword">where</a>
  <a id="9146" href="TypeTopology.TotallySeparated.html#9146" class="Function">p</a> <a id="9148" class="Symbol">:</a> <a id="9150" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="9171" href="TypeTopology.TotallySeparated.html#9131" class="Bound">X</a> <a id="9173" class="Symbol">→</a> <a id="9175" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9183" class="Symbol">(</a><a id="9184" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="9205" href="TypeTopology.TotallySeparated.html#9131" class="Bound">X</a><a id="9206" class="Symbol">)</a>
  <a id="9210" href="TypeTopology.TotallySeparated.html#9146" class="Function">p</a> <a id="9212" href="TypeTopology.TotallySeparated.html#9212" class="Bound">t</a> <a id="9214" class="Symbol">=</a> <a id="9216" href="UF.Subsingletons-FunExt.html#796" class="Function">implicit-Π-is-prop</a> <a id="9235" href="TypeTopology.TotallySeparated.html#9128" class="Bound">fe</a> <a id="9238" class="Symbol">(λ</a> <a id="9241" href="TypeTopology.TotallySeparated.html#9241" class="Bound">y</a> <a id="9243" class="Symbol">→</a>
        <a id="9253" href="UF.Subsingletons-FunExt.html#796" class="Function">implicit-Π-is-prop</a> <a id="9272" href="TypeTopology.TotallySeparated.html#9128" class="Bound">fe</a> <a id="9275" class="Symbol">(λ</a> <a id="9278" href="TypeTopology.TotallySeparated.html#9278" class="Bound">x</a> <a id="9280" class="Symbol">→</a>
        <a id="9290" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a>          <a id="9309" href="TypeTopology.TotallySeparated.html#9128" class="Bound">fe</a> <a id="9312" class="Symbol">(λ</a> <a id="9315" href="TypeTopology.TotallySeparated.html#9315" class="Bound">p</a> <a id="9317" class="Symbol">→</a> <a id="9319" href="TypeTopology.TotallySeparated.html#8618" class="Function">totally-separated-types-are-sets</a>
                                      <a id="9390" class="Symbol">(</a><a id="9391" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="9404" href="TypeTopology.TotallySeparated.html#9125" class="Bound">𝓤</a> <a id="9406" href="TypeTopology.TotallySeparated.html#9125" class="Bound">𝓤</a> <a id="9408" href="TypeTopology.TotallySeparated.html#9128" class="Bound">fe</a><a id="9410" class="Symbol">)</a> <a id="9412" href="TypeTopology.TotallySeparated.html#9131" class="Bound">X</a> <a id="9414" href="TypeTopology.TotallySeparated.html#9212" class="Bound">t</a><a id="9415" class="Symbol">)))</a>

  <a id="9422" href="TypeTopology.TotallySeparated.html#9422" class="Function">γ</a> <a id="9424" class="Symbol">:</a> <a id="9426" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9434" class="Symbol">(</a><a id="9435" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="9456" href="TypeTopology.TotallySeparated.html#9131" class="Bound">X</a><a id="9457" class="Symbol">)</a>
  <a id="9461" href="TypeTopology.TotallySeparated.html#9422" class="Function">γ</a> <a id="9463" class="Symbol">=</a> <a id="9465" href="UF.Subsingletons.html#2431" class="Function">prop-criterion</a> <a id="9480" href="TypeTopology.TotallySeparated.html#9146" class="Function">p</a>

<a id="9483" class="Markup">\end{code}</a><a id="9493" class="Background">

The type of propositions is a set, but its total separatedness implies
excluded middle. In fact, its ¬¬-separatedness already implies
excluded middle:

</a><a id="9647" class="Markup">\begin{code}</a>

<a id="9661" class="Keyword">open</a> <a id="9666" class="Keyword">import</a> <a id="9673" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>

<a id="Ω-¬¬-separated-gives-DNE"></a><a id="9692" href="TypeTopology.TotallySeparated.html#9692" class="Function">Ω-¬¬-separated-gives-DNE</a> <a id="9717" class="Symbol">:</a> <a id="9719" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="9727" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                         <a id="9754" class="Symbol">→</a> <a id="9756" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9763" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9765" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                         <a id="9792" class="Symbol">→</a> <a id="9794" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="9810" class="Symbol">(</a><a id="9811" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="9813" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9814" class="Symbol">)</a>
                         <a id="9841" class="Symbol">→</a> <a id="9843" href="UF.ClassicalLogic.html#3149" class="Function">DNE</a> <a id="9847" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="9849" href="TypeTopology.TotallySeparated.html#9692" class="Function">Ω-¬¬-separated-gives-DNE</a> <a id="9874" class="Symbol">{</a><a id="9875" href="TypeTopology.TotallySeparated.html#9875" class="Bound">𝓤</a><a id="9876" class="Symbol">}</a> <a id="9878" href="TypeTopology.TotallySeparated.html#9878" class="Bound">pe</a> <a id="9881" href="TypeTopology.TotallySeparated.html#9881" class="Bound">fe</a> <a id="9884" href="TypeTopology.TotallySeparated.html#9884" class="Bound">Ω-is-¬¬-separated</a> <a id="9902" href="TypeTopology.TotallySeparated.html#9902" class="Bound">P</a> <a id="9904" href="TypeTopology.TotallySeparated.html#9904" class="Bound">P-is-prop</a> <a id="9914" href="TypeTopology.TotallySeparated.html#9914" class="Bound">not-not-P</a> <a id="9924" class="Symbol">=</a> <a id="9926" href="TypeTopology.TotallySeparated.html#10088" class="Function">d</a>
 <a id="9929" class="Keyword">where</a>
  <a id="9937" href="TypeTopology.TotallySeparated.html#9937" class="Function">p</a> <a id="9939" class="Symbol">:</a> <a id="9941" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="9943" href="TypeTopology.TotallySeparated.html#9875" class="Bound">𝓤</a>
  <a id="9947" href="TypeTopology.TotallySeparated.html#9937" class="Function">p</a> <a id="9949" class="Symbol">=</a> <a id="9951" class="Symbol">(</a><a id="9952" href="TypeTopology.TotallySeparated.html#9902" class="Bound">P</a> <a id="9954" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9956" href="TypeTopology.TotallySeparated.html#9904" class="Bound">P-is-prop</a><a id="9965" class="Symbol">)</a>

  <a id="9970" href="TypeTopology.TotallySeparated.html#9970" class="Function">b</a> <a id="9972" class="Symbol">:</a> <a id="9974" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="9977" class="Symbol">(</a><a id="9978" href="TypeTopology.TotallySeparated.html#9937" class="Function">p</a> <a id="9980" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9982" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="9983" class="Symbol">)</a>
  <a id="9987" href="TypeTopology.TotallySeparated.html#9970" class="Function">b</a> <a id="9989" class="Symbol">=</a> <a id="9991" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="10002" class="Symbol">(</a><a id="10003" href="UF.SubtypeClassifier.html#2400" class="Function">holds-gives-equal-⊤</a> <a id="10023" href="TypeTopology.TotallySeparated.html#9878" class="Bound">pe</a> <a id="10026" href="TypeTopology.TotallySeparated.html#9881" class="Bound">fe</a> <a id="10029" href="TypeTopology.TotallySeparated.html#9937" class="Function">p</a><a id="10030" class="Symbol">)</a> <a id="10032" href="TypeTopology.TotallySeparated.html#9914" class="Bound">not-not-P</a>

  <a id="10045" href="TypeTopology.TotallySeparated.html#10045" class="Function">c</a> <a id="10047" class="Symbol">:</a> <a id="10049" href="TypeTopology.TotallySeparated.html#9937" class="Function">p</a> <a id="10051" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10053" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
  <a id="10057" href="TypeTopology.TotallySeparated.html#10045" class="Function">c</a> <a id="10059" class="Symbol">=</a> <a id="10061" href="TypeTopology.TotallySeparated.html#9884" class="Bound">Ω-is-¬¬-separated</a> <a id="10079" href="TypeTopology.TotallySeparated.html#9937" class="Function">p</a> <a id="10081" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="10083" href="TypeTopology.TotallySeparated.html#9970" class="Function">b</a>

  <a id="10088" href="TypeTopology.TotallySeparated.html#10088" class="Function">d</a> <a id="10090" class="Symbol">:</a> <a id="10092" href="TypeTopology.TotallySeparated.html#9902" class="Bound">P</a>
  <a id="10096" href="TypeTopology.TotallySeparated.html#10088" class="Function">d</a> <a id="10098" class="Symbol">=</a> <a id="10100" href="UF.SubtypeClassifier.html#2541" class="Function">equal-⊤-gives-holds</a> <a id="10120" href="TypeTopology.TotallySeparated.html#9937" class="Function">p</a> <a id="10122" href="TypeTopology.TotallySeparated.html#10045" class="Function">c</a>

<a id="Ω-¬¬-separated-gives-EM"></a><a id="10125" href="TypeTopology.TotallySeparated.html#10125" class="Function">Ω-¬¬-separated-gives-EM</a> <a id="10149" class="Symbol">:</a> <a id="10151" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="10159" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                        <a id="10185" class="Symbol">→</a> <a id="10187" href="UF.FunExt.html#851" class="Function">funext</a> <a id="10194" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10196" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                        <a id="10222" class="Symbol">→</a> <a id="10224" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="10240" class="Symbol">(</a><a id="10241" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="10243" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10244" class="Symbol">)</a>
                        <a id="10270" class="Symbol">→</a> <a id="10272" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="10275" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="10277" href="TypeTopology.TotallySeparated.html#10125" class="Function">Ω-¬¬-separated-gives-EM</a> <a id="10301" class="Symbol">{</a><a id="10302" href="TypeTopology.TotallySeparated.html#10302" class="Bound">𝓤</a><a id="10303" class="Symbol">}</a> <a id="10305" href="TypeTopology.TotallySeparated.html#10305" class="Bound">pe</a> <a id="10308" href="TypeTopology.TotallySeparated.html#10308" class="Bound">fe</a> <a id="10311" href="TypeTopology.TotallySeparated.html#10311" class="Bound">Ω-is-¬¬-separated</a> <a id="10329" class="Symbol">=</a>
  <a id="10333" href="UF.ClassicalLogic.html#3490" class="Function">DNE-gives-EM</a>
   <a id="10349" class="Symbol">(</a><a id="10350" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="10363" href="TypeTopology.TotallySeparated.html#10302" class="Bound">𝓤</a> <a id="10365" href="TypeTopology.TotallySeparated.html#10302" class="Bound">𝓤</a> <a id="10367" href="TypeTopology.TotallySeparated.html#10308" class="Bound">fe</a><a id="10369" class="Symbol">)</a>
   <a id="10374" class="Symbol">(</a><a id="10375" href="TypeTopology.TotallySeparated.html#9692" class="Function">Ω-¬¬-separated-gives-DNE</a> <a id="10400" href="TypeTopology.TotallySeparated.html#10305" class="Bound">pe</a> <a id="10403" href="TypeTopology.TotallySeparated.html#10308" class="Bound">fe</a> <a id="10406" href="TypeTopology.TotallySeparated.html#10311" class="Bound">Ω-is-¬¬-separated</a><a id="10423" class="Symbol">)</a>

<a id="Ω-totally-separated-gives-EM"></a><a id="10426" href="TypeTopology.TotallySeparated.html#10426" class="Function">Ω-totally-separated-gives-EM</a> <a id="10455" class="Symbol">:</a> <a id="10457" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="10465" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                             <a id="10496" class="Symbol">→</a> <a id="10498" href="UF.FunExt.html#851" class="Function">funext</a> <a id="10505" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10507" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                             <a id="10538" class="Symbol">→</a> <a id="10540" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="10561" class="Symbol">(</a><a id="10562" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="10564" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10565" class="Symbol">)</a>
                             <a id="10596" class="Symbol">→</a> <a id="10598" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="10601" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="10603" href="TypeTopology.TotallySeparated.html#10426" class="Function">Ω-totally-separated-gives-EM</a> <a id="10632" class="Symbol">{</a><a id="10633" href="TypeTopology.TotallySeparated.html#10633" class="Bound">𝓤</a><a id="10634" class="Symbol">}</a> <a id="10636" href="TypeTopology.TotallySeparated.html#10636" class="Bound">pe</a> <a id="10639" href="TypeTopology.TotallySeparated.html#10639" class="Bound">fe</a> <a id="10642" href="TypeTopology.TotallySeparated.html#10642" class="Bound">Ω-is-totally-separated</a> <a id="10665" class="Symbol">=</a>
 <a id="10668" href="TypeTopology.TotallySeparated.html#10125" class="Function">Ω-¬¬-separated-gives-EM</a> <a id="10692" href="TypeTopology.TotallySeparated.html#10636" class="Bound">pe</a> <a id="10695" href="TypeTopology.TotallySeparated.html#10639" class="Bound">fe</a>
  <a id="10700" class="Symbol">(</a><a id="10701" href="TypeTopology.TotallySeparated.html#8163" class="Function">totally-separated-types-are-¬¬-separated</a> <a id="10742" class="Symbol">(</a><a id="10743" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="10745" href="TypeTopology.TotallySeparated.html#10633" class="Bound">𝓤</a><a id="10746" class="Symbol">)</a> <a id="10748" href="TypeTopology.TotallySeparated.html#10642" class="Bound">Ω-is-totally-separated</a><a id="10770" class="Symbol">)</a>

<a id="10773" class="Markup">\end{code}</a><a id="10783" class="Background">

Old proof, which bypasses the step via ¬¬-separatedness and has a
different extensionality hypothesis:

</a><a id="10889" class="Markup">\begin{code}</a>

<a id="totally-separated-types-are-sets&#39;"></a><a id="10903" href="TypeTopology.TotallySeparated.html#10903" class="Function">totally-separated-types-are-sets&#39;</a> <a id="10937" class="Symbol">:</a> <a id="10939" href="UF.FunExt.html#851" class="Function">funext</a> <a id="10946" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10948" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                  <a id="10985" class="Symbol">→</a> <a id="10987" class="Symbol">(</a><a id="10988" href="TypeTopology.TotallySeparated.html#10988" class="Bound">X</a> <a id="10990" class="Symbol">:</a> <a id="10992" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10994" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10996" class="Symbol">)</a>
                                  <a id="11032" class="Symbol">→</a> <a id="11034" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="11055" href="TypeTopology.TotallySeparated.html#10988" class="Bound">X</a>
                                  <a id="11091" class="Symbol">→</a> <a id="11093" href="UF.Sets.html#709" class="Function">is-set</a> <a id="11100" href="TypeTopology.TotallySeparated.html#10988" class="Bound">X</a>
<a id="11102" href="TypeTopology.TotallySeparated.html#10903" class="Function">totally-separated-types-are-sets&#39;</a> <a id="11136" href="TypeTopology.TotallySeparated.html#11136" class="Bound">fe</a> <a id="11139" href="TypeTopology.TotallySeparated.html#11139" class="Bound">X</a> <a id="11141" href="TypeTopology.TotallySeparated.html#11141" class="Bound">t</a> <a id="11143" class="Symbol">=</a> <a id="11145" href="UF.Hedberg.html#2372" class="Function">Id-collapsibles-are-sets</a> <a id="11170" href="TypeTopology.TotallySeparated.html#11543" class="Function">h</a>
 <a id="11173" class="Keyword">where</a>
  <a id="11181" href="TypeTopology.TotallySeparated.html#11181" class="Function">f</a> <a id="11183" class="Symbol">:</a> <a id="11185" class="Symbol">{</a><a id="11186" href="TypeTopology.TotallySeparated.html#11186" class="Bound">x</a> <a id="11188" href="TypeTopology.TotallySeparated.html#11188" class="Bound">y</a> <a id="11190" class="Symbol">:</a> <a id="11192" href="TypeTopology.TotallySeparated.html#11139" class="Bound">X</a><a id="11193" class="Symbol">}</a> <a id="11195" class="Symbol">→</a> <a id="11197" href="TypeTopology.TotallySeparated.html#11186" class="Bound">x</a> <a id="11199" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11201" href="TypeTopology.TotallySeparated.html#11188" class="Bound">y</a> <a id="11203" class="Symbol">→</a> <a id="11205" href="TypeTopology.TotallySeparated.html#11186" class="Bound">x</a> <a id="11207" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11209" href="TypeTopology.TotallySeparated.html#11188" class="Bound">y</a>
  <a id="11213" href="TypeTopology.TotallySeparated.html#11181" class="Function">f</a> <a id="11215" href="TypeTopology.TotallySeparated.html#11215" class="Bound">r</a> <a id="11217" class="Symbol">=</a> <a id="11219" href="TypeTopology.TotallySeparated.html#11141" class="Bound">t</a><a id="11220" class="Symbol">(λ</a> <a id="11223" href="TypeTopology.TotallySeparated.html#11223" class="Bound">p</a> <a id="11225" class="Symbol">→</a> <a id="11227" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11230" href="TypeTopology.TotallySeparated.html#11223" class="Bound">p</a> <a id="11232" href="TypeTopology.TotallySeparated.html#11215" class="Bound">r</a><a id="11233" class="Symbol">)</a>

  <a id="11238" href="TypeTopology.TotallySeparated.html#11238" class="Function">b</a> <a id="11240" class="Symbol">:</a> <a id="11242" class="Symbol">{</a><a id="11243" href="TypeTopology.TotallySeparated.html#11243" class="Bound">x</a> <a id="11245" href="TypeTopology.TotallySeparated.html#11245" class="Bound">y</a> <a id="11247" class="Symbol">:</a> <a id="11249" href="TypeTopology.TotallySeparated.html#11139" class="Bound">X</a><a id="11250" class="Symbol">}</a> <a id="11252" class="Symbol">(</a><a id="11253" href="TypeTopology.TotallySeparated.html#11253" class="Bound">φ</a> <a id="11255" href="TypeTopology.TotallySeparated.html#11255" class="Bound">γ</a> <a id="11257" class="Symbol">:</a> <a id="11259" class="Symbol">(</a><a id="11260" href="TypeTopology.TotallySeparated.html#11260" class="Bound">p</a> <a id="11262" class="Symbol">:</a> <a id="11264" href="TypeTopology.TotallySeparated.html#11139" class="Bound">X</a> <a id="11266" class="Symbol">→</a> <a id="11268" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="11269" class="Symbol">)</a> <a id="11271" class="Symbol">→</a> <a id="11273" href="TypeTopology.TotallySeparated.html#11260" class="Bound">p</a> <a id="11275" href="TypeTopology.TotallySeparated.html#11243" class="Bound">x</a> <a id="11277" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11279" href="TypeTopology.TotallySeparated.html#11260" class="Bound">p</a> <a id="11281" href="TypeTopology.TotallySeparated.html#11245" class="Bound">y</a><a id="11282" class="Symbol">)</a> <a id="11284" class="Symbol">→</a> <a id="11286" href="TypeTopology.TotallySeparated.html#11253" class="Bound">φ</a> <a id="11288" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11290" href="TypeTopology.TotallySeparated.html#11255" class="Bound">γ</a>
  <a id="11294" href="TypeTopology.TotallySeparated.html#11238" class="Function">b</a> <a id="11296" href="TypeTopology.TotallySeparated.html#11296" class="Bound">φ</a> <a id="11298" href="TypeTopology.TotallySeparated.html#11298" class="Bound">γ</a> <a id="11300" class="Symbol">=</a> <a id="11302" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="11310" href="TypeTopology.TotallySeparated.html#11136" class="Bound">fe</a> <a id="11313" class="Symbol">(λ</a> <a id="11316" href="TypeTopology.TotallySeparated.html#11316" class="Bound">p</a> <a id="11318" class="Symbol">→</a> <a id="11320" href="UF.DiscreteAndSeparated.html#16794" class="Function">discrete-types-are-sets</a> <a id="11344" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="11358" class="Symbol">(</a><a id="11359" href="TypeTopology.TotallySeparated.html#11296" class="Bound">φ</a> <a id="11361" href="TypeTopology.TotallySeparated.html#11316" class="Bound">p</a><a id="11362" class="Symbol">)</a> <a id="11364" class="Symbol">(</a><a id="11365" href="TypeTopology.TotallySeparated.html#11298" class="Bound">γ</a> <a id="11367" href="TypeTopology.TotallySeparated.html#11316" class="Bound">p</a><a id="11368" class="Symbol">))</a>

  <a id="11374" href="TypeTopology.TotallySeparated.html#11374" class="Function">c</a> <a id="11376" class="Symbol">:</a> <a id="11378" class="Symbol">{</a><a id="11379" href="TypeTopology.TotallySeparated.html#11379" class="Bound">x</a> <a id="11381" href="TypeTopology.TotallySeparated.html#11381" class="Bound">y</a> <a id="11383" class="Symbol">:</a> <a id="11385" href="TypeTopology.TotallySeparated.html#11139" class="Bound">X</a><a id="11386" class="Symbol">}</a> <a id="11388" class="Symbol">(</a><a id="11389" href="TypeTopology.TotallySeparated.html#11389" class="Bound">r</a> <a id="11391" href="TypeTopology.TotallySeparated.html#11391" class="Bound">s</a> <a id="11393" class="Symbol">:</a> <a id="11395" href="TypeTopology.TotallySeparated.html#11379" class="Bound">x</a> <a id="11397" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11399" href="TypeTopology.TotallySeparated.html#11381" class="Bound">y</a><a id="11400" class="Symbol">)</a> <a id="11402" class="Symbol">→</a> <a id="11404" class="Symbol">(λ</a> <a id="11407" href="TypeTopology.TotallySeparated.html#11407" class="Bound">p</a> <a id="11409" class="Symbol">→</a> <a id="11411" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11414" href="TypeTopology.TotallySeparated.html#11407" class="Bound">p</a> <a id="11416" href="TypeTopology.TotallySeparated.html#11389" class="Bound">r</a><a id="11417" class="Symbol">)</a> <a id="11419" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11421" class="Symbol">(λ</a> <a id="11424" href="TypeTopology.TotallySeparated.html#11424" class="Bound">p</a> <a id="11426" class="Symbol">→</a> <a id="11428" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11431" href="TypeTopology.TotallySeparated.html#11424" class="Bound">p</a> <a id="11433" href="TypeTopology.TotallySeparated.html#11391" class="Bound">s</a><a id="11434" class="Symbol">)</a>
  <a id="11438" href="TypeTopology.TotallySeparated.html#11374" class="Function">c</a> <a id="11440" href="TypeTopology.TotallySeparated.html#11440" class="Bound">r</a> <a id="11442" href="TypeTopology.TotallySeparated.html#11442" class="Bound">s</a> <a id="11444" class="Symbol">=</a> <a id="11446" href="TypeTopology.TotallySeparated.html#11238" class="Function">b</a><a id="11447" class="Symbol">(λ</a> <a id="11450" href="TypeTopology.TotallySeparated.html#11450" class="Bound">p</a> <a id="11452" class="Symbol">→</a> <a id="11454" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11457" href="TypeTopology.TotallySeparated.html#11450" class="Bound">p</a> <a id="11459" href="TypeTopology.TotallySeparated.html#11440" class="Bound">r</a><a id="11460" class="Symbol">)</a> <a id="11462" class="Symbol">(λ</a> <a id="11465" href="TypeTopology.TotallySeparated.html#11465" class="Bound">p</a> <a id="11467" class="Symbol">→</a> <a id="11469" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11472" href="TypeTopology.TotallySeparated.html#11465" class="Bound">p</a> <a id="11474" href="TypeTopology.TotallySeparated.html#11442" class="Bound">s</a><a id="11475" class="Symbol">)</a>

  <a id="11480" href="TypeTopology.TotallySeparated.html#11480" class="Function">g</a> <a id="11482" class="Symbol">:</a> <a id="11484" class="Symbol">{</a><a id="11485" href="TypeTopology.TotallySeparated.html#11485" class="Bound">x</a> <a id="11487" href="TypeTopology.TotallySeparated.html#11487" class="Bound">y</a> <a id="11489" class="Symbol">:</a> <a id="11491" href="TypeTopology.TotallySeparated.html#11139" class="Bound">X</a><a id="11492" class="Symbol">}</a> <a id="11494" class="Symbol">→</a> <a id="11496" href="UF.Hedberg.html#492" class="Function">wconstant</a><a id="11505" class="Symbol">(</a><a id="11506" href="TypeTopology.TotallySeparated.html#11181" class="Function">f</a> <a id="11508" class="Symbol">{</a><a id="11509" href="TypeTopology.TotallySeparated.html#11485" class="Bound">x</a><a id="11510" class="Symbol">}</a> <a id="11512" class="Symbol">{</a><a id="11513" href="TypeTopology.TotallySeparated.html#11487" class="Bound">y</a><a id="11514" class="Symbol">})</a>
  <a id="11519" href="TypeTopology.TotallySeparated.html#11480" class="Function">g</a> <a id="11521" href="TypeTopology.TotallySeparated.html#11521" class="Bound">r</a> <a id="11523" href="TypeTopology.TotallySeparated.html#11523" class="Bound">s</a> <a id="11525" class="Symbol">=</a> <a id="11527" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11530" href="TypeTopology.TotallySeparated.html#11141" class="Bound">t</a> <a id="11532" class="Symbol">(</a><a id="11533" href="TypeTopology.TotallySeparated.html#11374" class="Function">c</a> <a id="11535" href="TypeTopology.TotallySeparated.html#11521" class="Bound">r</a> <a id="11537" href="TypeTopology.TotallySeparated.html#11523" class="Bound">s</a><a id="11538" class="Symbol">)</a>

  <a id="11543" href="TypeTopology.TotallySeparated.html#11543" class="Function">h</a> <a id="11545" class="Symbol">:</a> <a id="11547" href="UF.Hedberg.html#1178" class="Function">Id-collapsible</a> <a id="11562" href="TypeTopology.TotallySeparated.html#11139" class="Bound">X</a>
  <a id="11566" href="TypeTopology.TotallySeparated.html#11543" class="Function">h</a> <a id="11568" class="Symbol">{</a><a id="11569" href="TypeTopology.TotallySeparated.html#11569" class="Bound">x</a><a id="11570" class="Symbol">}</a> <a id="11572" class="Symbol">{</a><a id="11573" href="TypeTopology.TotallySeparated.html#11573" class="Bound">y</a><a id="11574" class="Symbol">}</a> <a id="11576" class="Symbol">=</a> <a id="11578" href="TypeTopology.TotallySeparated.html#11181" class="Function">f</a> <a id="11580" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11582" href="TypeTopology.TotallySeparated.html#11480" class="Function">g</a>

<a id="11585" class="Markup">\end{code}</a><a id="11595" class="Background">

As discussed above, we don&#39;t have general closure under Σ, but we have
the following particular cases:

</a><a id="11701" class="Markup">\begin{code}</a>

<a id="×-totally-separated"></a><a id="11715" href="TypeTopology.TotallySeparated.html#11715" class="Function">×-totally-separated</a> <a id="11735" class="Symbol">:</a> <a id="11737" class="Symbol">(</a><a id="11738" href="TypeTopology.TotallySeparated.html#11738" class="Bound">X</a> <a id="11740" class="Symbol">:</a> <a id="11742" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11744" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11746" class="Symbol">)</a> <a id="11748" class="Symbol">(</a><a id="11749" href="TypeTopology.TotallySeparated.html#11749" class="Bound">Y</a> <a id="11751" class="Symbol">:</a> <a id="11753" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11755" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11757" class="Symbol">)</a>
                    <a id="11779" class="Symbol">→</a> <a id="11781" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="11802" href="TypeTopology.TotallySeparated.html#11738" class="Bound">X</a>
                    <a id="11824" class="Symbol">→</a> <a id="11826" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="11847" href="TypeTopology.TotallySeparated.html#11749" class="Bound">Y</a>
                    <a id="11869" class="Symbol">→</a> <a id="11871" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="11892" class="Symbol">(</a><a id="11893" href="TypeTopology.TotallySeparated.html#11738" class="Bound">X</a> <a id="11895" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11897" href="TypeTopology.TotallySeparated.html#11749" class="Bound">Y</a><a id="11898" class="Symbol">)</a>
<a id="11900" href="TypeTopology.TotallySeparated.html#11715" class="Function">×-totally-separated</a> <a id="11920" href="TypeTopology.TotallySeparated.html#11920" class="Bound">X</a> <a id="11922" href="TypeTopology.TotallySeparated.html#11922" class="Bound">Y</a> <a id="11924" href="TypeTopology.TotallySeparated.html#11924" class="Bound">t</a> <a id="11926" href="TypeTopology.TotallySeparated.html#11926" class="Bound">u</a> <a id="11928" class="Symbol">{</a><a id="11929" href="TypeTopology.TotallySeparated.html#11929" class="Bound">a</a> <a id="11931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11933" href="TypeTopology.TotallySeparated.html#11933" class="Bound">b</a><a id="11934" class="Symbol">}</a> <a id="11936" class="Symbol">{</a><a id="11937" href="TypeTopology.TotallySeparated.html#11937" class="Bound">x</a> <a id="11939" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11941" href="TypeTopology.TotallySeparated.html#11941" class="Bound">y</a><a id="11942" class="Symbol">}</a> <a id="11944" href="TypeTopology.TotallySeparated.html#11944" class="Bound">φ</a> <a id="11946" class="Symbol">=</a>
 <a id="11949" href="UF.Base.html#15214" class="Function">to-×-＝</a>
   <a id="11959" class="Symbol">(</a><a id="11960" href="TypeTopology.TotallySeparated.html#11924" class="Bound">t</a> <a id="11962" class="Symbol">(λ</a> <a id="11965" class="Symbol">(</a><a id="11966" href="TypeTopology.TotallySeparated.html#11966" class="Bound">p</a> <a id="11968" class="Symbol">:</a> <a id="11970" href="TypeTopology.TotallySeparated.html#11920" class="Bound">X</a> <a id="11972" class="Symbol">→</a> <a id="11974" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="11975" class="Symbol">)</a> <a id="11977" class="Symbol">→</a> <a id="11979" href="TypeTopology.TotallySeparated.html#11944" class="Bound">φ</a> <a id="11981" class="Symbol">(λ</a> <a id="11984" class="Symbol">(</a><a id="11985" href="TypeTopology.TotallySeparated.html#11985" class="Bound">(</a><a id="11986" href="TypeTopology.TotallySeparated.html#11986" class="Bound">x</a> <a id="11988" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11990" href="TypeTopology.TotallySeparated.html#11990" class="Bound">y</a><a id="11991" href="TypeTopology.TotallySeparated.html#11985" class="Bound">)</a> <a id="11993" class="Symbol">:</a> <a id="11995" href="TypeTopology.TotallySeparated.html#11920" class="Bound">X</a> <a id="11997" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11999" href="TypeTopology.TotallySeparated.html#11922" class="Bound">Y</a><a id="12000" class="Symbol">)</a> <a id="12002" class="Symbol">→</a> <a id="12004" href="TypeTopology.TotallySeparated.html#11966" class="Bound">p</a> <a id="12006" href="TypeTopology.TotallySeparated.html#11986" class="Bound">x</a><a id="12007" class="Symbol">)))</a>
   <a id="12014" class="Symbol">(</a><a id="12015" href="TypeTopology.TotallySeparated.html#11926" class="Bound">u</a> <a id="12017" class="Symbol">(λ</a> <a id="12020" class="Symbol">(</a><a id="12021" href="TypeTopology.TotallySeparated.html#12021" class="Bound">q</a> <a id="12023" class="Symbol">:</a> <a id="12025" href="TypeTopology.TotallySeparated.html#11922" class="Bound">Y</a> <a id="12027" class="Symbol">→</a> <a id="12029" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="12030" class="Symbol">)</a> <a id="12032" class="Symbol">→</a> <a id="12034" href="TypeTopology.TotallySeparated.html#11944" class="Bound">φ</a> <a id="12036" class="Symbol">(λ</a> <a id="12039" class="Symbol">(</a><a id="12040" href="TypeTopology.TotallySeparated.html#12040" class="Bound">(</a><a id="12041" href="TypeTopology.TotallySeparated.html#12041" class="Bound">x</a> <a id="12043" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12045" href="TypeTopology.TotallySeparated.html#12045" class="Bound">y</a><a id="12046" href="TypeTopology.TotallySeparated.html#12040" class="Bound">)</a> <a id="12048" class="Symbol">:</a> <a id="12050" href="TypeTopology.TotallySeparated.html#11920" class="Bound">X</a> <a id="12052" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12054" href="TypeTopology.TotallySeparated.html#11922" class="Bound">Y</a><a id="12055" class="Symbol">)</a> <a id="12057" class="Symbol">→</a> <a id="12059" href="TypeTopology.TotallySeparated.html#12021" class="Bound">q</a> <a id="12061" href="TypeTopology.TotallySeparated.html#12045" class="Bound">y</a><a id="12062" class="Symbol">)))</a>

<a id="Σ-is-totally-separated-if-index-type-is-discrete"></a><a id="12067" href="TypeTopology.TotallySeparated.html#12067" class="Function">Σ-is-totally-separated-if-index-type-is-discrete</a>
 <a id="12117" class="Symbol">:</a> <a id="12119" class="Symbol">(</a><a id="12120" href="TypeTopology.TotallySeparated.html#12120" class="Bound">X</a> <a id="12122" class="Symbol">:</a> <a id="12124" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12126" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12128" class="Symbol">)</a> <a id="12130" class="Symbol">(</a><a id="12131" href="TypeTopology.TotallySeparated.html#12131" class="Bound">Y</a> <a id="12133" class="Symbol">:</a> <a id="12135" href="TypeTopology.TotallySeparated.html#12120" class="Bound">X</a> <a id="12137" class="Symbol">→</a> <a id="12139" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12141" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12143" class="Symbol">)</a>
 <a id="12146" class="Symbol">→</a> <a id="12148" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="12160" href="TypeTopology.TotallySeparated.html#12120" class="Bound">X</a>
 <a id="12163" class="Symbol">→</a> <a id="12165" class="Symbol">((</a><a id="12167" href="TypeTopology.TotallySeparated.html#12167" class="Bound">x</a> <a id="12169" class="Symbol">:</a> <a id="12171" href="TypeTopology.TotallySeparated.html#12120" class="Bound">X</a><a id="12172" class="Symbol">)</a> <a id="12174" class="Symbol">→</a> <a id="12176" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="12197" class="Symbol">(</a><a id="12198" href="TypeTopology.TotallySeparated.html#12131" class="Bound">Y</a> <a id="12200" href="TypeTopology.TotallySeparated.html#12167" class="Bound">x</a><a id="12201" class="Symbol">))</a>
 <a id="12205" class="Symbol">→</a> <a id="12207" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="12228" class="Symbol">(</a><a id="12229" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="12231" href="TypeTopology.TotallySeparated.html#12131" class="Bound">Y</a><a id="12232" class="Symbol">)</a>
<a id="12234" href="TypeTopology.TotallySeparated.html#12067" class="Function">Σ-is-totally-separated-if-index-type-is-discrete</a> <a id="12283" href="TypeTopology.TotallySeparated.html#12283" class="Bound">X</a> <a id="12285" href="TypeTopology.TotallySeparated.html#12285" class="Bound">Y</a> <a id="12287" href="TypeTopology.TotallySeparated.html#12287" class="Bound">d</a> <a id="12289" href="TypeTopology.TotallySeparated.html#12289" class="Bound">t</a> <a id="12291" class="Symbol">{</a><a id="12292" href="TypeTopology.TotallySeparated.html#12292" class="Bound">a</a> <a id="12294" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12296" href="TypeTopology.TotallySeparated.html#12296" class="Bound">b</a><a id="12297" class="Symbol">}</a> <a id="12299" class="Symbol">{</a><a id="12300" href="TypeTopology.TotallySeparated.html#12300" class="Bound">x</a> <a id="12302" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12304" href="TypeTopology.TotallySeparated.html#12304" class="Bound">y</a><a id="12305" class="Symbol">}</a> <a id="12307" href="TypeTopology.TotallySeparated.html#12307" class="Bound">φ</a>
 <a id="12310" class="Symbol">=</a> <a id="12312" href="TypeTopology.TotallySeparated.html#12923" class="Function">γ</a>
 <a id="12315" class="Keyword">where</a>
  <a id="12323" href="TypeTopology.TotallySeparated.html#12323" class="Function">r</a> <a id="12325" class="Symbol">:</a> <a id="12327" href="TypeTopology.TotallySeparated.html#12292" class="Bound">a</a> <a id="12329" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12331" href="TypeTopology.TotallySeparated.html#12300" class="Bound">x</a>
  <a id="12335" href="TypeTopology.TotallySeparated.html#12323" class="Function">r</a> <a id="12337" class="Symbol">=</a> <a id="12339" href="TypeTopology.TotallySeparated.html#6091" class="Function">discrete-types-are-totally-separated</a> <a id="12376" href="TypeTopology.TotallySeparated.html#12287" class="Bound">d</a> <a id="12378" class="Symbol">(λ</a> <a id="12381" href="TypeTopology.TotallySeparated.html#12381" class="Bound">p</a> <a id="12383" class="Symbol">→</a> <a id="12385" href="TypeTopology.TotallySeparated.html#12307" class="Bound">φ</a> <a id="12387" class="Symbol">(λ</a> <a id="12390" href="TypeTopology.TotallySeparated.html#12390" class="Bound">z</a> <a id="12392" class="Symbol">→</a> <a id="12394" href="TypeTopology.TotallySeparated.html#12381" class="Bound">p</a> <a id="12396" class="Symbol">(</a><a id="12397" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12401" href="TypeTopology.TotallySeparated.html#12390" class="Bound">z</a><a id="12402" class="Symbol">)))</a>

  <a id="12409" href="TypeTopology.TotallySeparated.html#12409" class="Function">s₂</a> <a id="12412" class="Symbol">:</a> <a id="12414" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12424" href="TypeTopology.TotallySeparated.html#12285" class="Bound">Y</a> <a id="12426" href="TypeTopology.TotallySeparated.html#12323" class="Function">r</a> <a id="12428" href="TypeTopology.TotallySeparated.html#12296" class="Bound">b</a> <a id="12430" href="TypeTopology.TotallySeparated.html#3241" class="Function Operator">＝₂</a> <a id="12433" href="TypeTopology.TotallySeparated.html#12304" class="Bound">y</a>
  <a id="12437" href="TypeTopology.TotallySeparated.html#12409" class="Function">s₂</a> <a id="12440" href="TypeTopology.TotallySeparated.html#12440" class="Bound">q</a> <a id="12442" class="Symbol">=</a> <a id="12444" href="TypeTopology.TotallySeparated.html#12652" class="Function">g</a>
   <a id="12449" class="Keyword">where</a>
    <a id="12459" href="TypeTopology.TotallySeparated.html#12459" class="Function">f</a> <a id="12461" class="Symbol">:</a> <a id="12463" class="Symbol">{</a><a id="12464" href="TypeTopology.TotallySeparated.html#12464" class="Bound">u</a> <a id="12466" class="Symbol">:</a> <a id="12468" href="TypeTopology.TotallySeparated.html#12283" class="Bound">X</a><a id="12469" class="Symbol">}</a> <a id="12471" class="Symbol">→</a> <a id="12473" class="Symbol">(</a><a id="12474" href="TypeTopology.TotallySeparated.html#12464" class="Bound">u</a> <a id="12476" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12478" href="TypeTopology.TotallySeparated.html#12300" class="Bound">x</a><a id="12479" class="Symbol">)</a> <a id="12481" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12483" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12485" class="Symbol">(</a><a id="12486" href="TypeTopology.TotallySeparated.html#12464" class="Bound">u</a> <a id="12488" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12490" href="TypeTopology.TotallySeparated.html#12300" class="Bound">x</a><a id="12491" class="Symbol">)</a> <a id="12493" class="Symbol">→</a> <a id="12495" href="TypeTopology.TotallySeparated.html#12285" class="Bound">Y</a> <a id="12497" href="TypeTopology.TotallySeparated.html#12464" class="Bound">u</a> <a id="12499" class="Symbol">→</a> <a id="12501" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
    <a id="12507" href="TypeTopology.TotallySeparated.html#12459" class="Function">f</a> <a id="12509" class="Symbol">(</a><a id="12510" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12514" href="TypeTopology.TotallySeparated.html#12514" class="Bound">m</a><a id="12515" class="Symbol">)</a> <a id="12517" href="TypeTopology.TotallySeparated.html#12517" class="Bound">v</a> <a id="12519" class="Symbol">=</a> <a id="12521" href="TypeTopology.TotallySeparated.html#12440" class="Bound">q</a> <a id="12523" class="Symbol">(</a><a id="12524" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12534" href="TypeTopology.TotallySeparated.html#12285" class="Bound">Y</a> <a id="12536" href="TypeTopology.TotallySeparated.html#12514" class="Bound">m</a> <a id="12538" href="TypeTopology.TotallySeparated.html#12517" class="Bound">v</a><a id="12539" class="Symbol">)</a>
    <a id="12545" href="TypeTopology.TotallySeparated.html#12459" class="Function">f</a> <a id="12547" class="Symbol">(</a><a id="12548" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12552" class="Symbol">_)</a> <a id="12555" href="TypeTopology.TotallySeparated.html#12555" class="Bound">v</a> <a id="12557" class="Symbol">=</a> <a id="12559" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="12561" class="Comment">--&lt;-- What we choose here is irrelevant.</a>

    <a id="12607" href="TypeTopology.TotallySeparated.html#12607" class="Function">p</a> <a id="12609" class="Symbol">:</a> <a id="12611" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="12613" href="TypeTopology.TotallySeparated.html#12285" class="Bound">Y</a> <a id="12615" class="Symbol">→</a> <a id="12617" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
    <a id="12623" href="TypeTopology.TotallySeparated.html#12607" class="Function">p</a> <a id="12625" class="Symbol">(</a><a id="12626" href="TypeTopology.TotallySeparated.html#12626" class="Bound">u</a> <a id="12628" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12630" href="TypeTopology.TotallySeparated.html#12630" class="Bound">v</a><a id="12631" class="Symbol">)</a> <a id="12633" class="Symbol">=</a> <a id="12635" href="TypeTopology.TotallySeparated.html#12459" class="Function">f</a> <a id="12637" class="Symbol">(</a><a id="12638" href="TypeTopology.TotallySeparated.html#12287" class="Bound">d</a> <a id="12640" href="TypeTopology.TotallySeparated.html#12626" class="Bound">u</a> <a id="12642" href="TypeTopology.TotallySeparated.html#12300" class="Bound">x</a><a id="12643" class="Symbol">)</a> <a id="12645" href="TypeTopology.TotallySeparated.html#12630" class="Bound">v</a>

    <a id="12652" href="TypeTopology.TotallySeparated.html#12652" class="Function">g</a> <a id="12654" class="Symbol">=</a> <a id="12656" href="TypeTopology.TotallySeparated.html#12440" class="Bound">q</a> <a id="12658" class="Symbol">(</a><a id="12659" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12669" href="TypeTopology.TotallySeparated.html#12285" class="Bound">Y</a> <a id="12671" href="TypeTopology.TotallySeparated.html#12323" class="Function">r</a> <a id="12673" href="TypeTopology.TotallySeparated.html#12296" class="Bound">b</a><a id="12674" class="Symbol">)</a>    <a id="12679" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12682" class="Symbol">(</a><a id="12683" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12686" class="Symbol">(λ</a> <a id="12689" href="TypeTopology.TotallySeparated.html#12689" class="Bound">-</a> <a id="12691" class="Symbol">→</a> <a id="12693" href="TypeTopology.TotallySeparated.html#12459" class="Function">f</a> <a id="12695" href="TypeTopology.TotallySeparated.html#12689" class="Bound">-</a> <a id="12697" href="TypeTopology.TotallySeparated.html#12296" class="Bound">b</a><a id="12698" class="Symbol">)</a> <a id="12700" class="Symbol">(</a><a id="12701" href="UF.DiscreteAndSeparated.html#19461" class="Function">discrete-inl</a> <a id="12714" href="TypeTopology.TotallySeparated.html#12287" class="Bound">d</a> <a id="12716" href="TypeTopology.TotallySeparated.html#12292" class="Bound">a</a> <a id="12718" href="TypeTopology.TotallySeparated.html#12300" class="Bound">x</a> <a id="12720" href="TypeTopology.TotallySeparated.html#12323" class="Function">r</a><a id="12721" class="Symbol">))</a><a id="12723" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="12726" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="12736" href="TypeTopology.TotallySeparated.html#12607" class="Function">p</a> <a id="12738" class="Symbol">(</a><a id="12739" href="TypeTopology.TotallySeparated.html#12292" class="Bound">a</a> <a id="12741" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12743" href="TypeTopology.TotallySeparated.html#12296" class="Bound">b</a><a id="12744" class="Symbol">)</a>              <a id="12759" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12762" href="TypeTopology.TotallySeparated.html#12307" class="Bound">φ</a> <a id="12764" href="TypeTopology.TotallySeparated.html#12607" class="Function">p</a> <a id="12766" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="12776" href="TypeTopology.TotallySeparated.html#12607" class="Function">p</a> <a id="12778" class="Symbol">(</a><a id="12779" href="TypeTopology.TotallySeparated.html#12300" class="Bound">x</a> <a id="12781" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12783" href="TypeTopology.TotallySeparated.html#12304" class="Bound">y</a><a id="12784" class="Symbol">)</a>              <a id="12799" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12802" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12805" class="Symbol">(λ</a> <a id="12808" href="TypeTopology.TotallySeparated.html#12808" class="Bound">-</a> <a id="12810" class="Symbol">→</a> <a id="12812" href="TypeTopology.TotallySeparated.html#12459" class="Function">f</a> <a id="12814" href="TypeTopology.TotallySeparated.html#12808" class="Bound">-</a> <a id="12816" href="TypeTopology.TotallySeparated.html#12304" class="Bound">y</a><a id="12817" class="Symbol">)</a> <a id="12819" class="Symbol">(</a><a id="12820" href="UF.DiscreteAndSeparated.html#19461" class="Function">discrete-inl</a> <a id="12833" href="TypeTopology.TotallySeparated.html#12287" class="Bound">d</a> <a id="12835" href="TypeTopology.TotallySeparated.html#12300" class="Bound">x</a> <a id="12837" href="TypeTopology.TotallySeparated.html#12300" class="Bound">x</a> <a id="12839" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12843" class="Symbol">)</a> <a id="12845" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="12855" href="TypeTopology.TotallySeparated.html#12440" class="Bound">q</a> <a id="12857" class="Symbol">(</a><a id="12858" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12868" href="TypeTopology.TotallySeparated.html#12285" class="Bound">Y</a> <a id="12870" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12875" href="TypeTopology.TotallySeparated.html#12304" class="Bound">y</a><a id="12876" class="Symbol">)</a> <a id="12878" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="12883" href="TypeTopology.TotallySeparated.html#12883" class="Function">s</a> <a id="12885" class="Symbol">:</a> <a id="12887" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12897" href="TypeTopology.TotallySeparated.html#12285" class="Bound">Y</a> <a id="12899" href="TypeTopology.TotallySeparated.html#12323" class="Function">r</a> <a id="12901" href="TypeTopology.TotallySeparated.html#12296" class="Bound">b</a> <a id="12903" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12905" href="TypeTopology.TotallySeparated.html#12304" class="Bound">y</a>
  <a id="12909" href="TypeTopology.TotallySeparated.html#12883" class="Function">s</a> <a id="12911" class="Symbol">=</a> <a id="12913" href="TypeTopology.TotallySeparated.html#12289" class="Bound">t</a> <a id="12915" href="TypeTopology.TotallySeparated.html#12300" class="Bound">x</a> <a id="12917" href="TypeTopology.TotallySeparated.html#12409" class="Function">s₂</a>

  <a id="12923" href="TypeTopology.TotallySeparated.html#12923" class="Function">γ</a> <a id="12925" class="Symbol">:</a> <a id="12927" class="Symbol">(</a><a id="12928" href="TypeTopology.TotallySeparated.html#12292" class="Bound">a</a> <a id="12930" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12932" href="TypeTopology.TotallySeparated.html#12296" class="Bound">b</a><a id="12933" class="Symbol">)</a> <a id="12935" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12937" class="Symbol">(</a><a id="12938" href="TypeTopology.TotallySeparated.html#12300" class="Bound">x</a> <a id="12940" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12942" href="TypeTopology.TotallySeparated.html#12304" class="Bound">y</a><a id="12943" class="Symbol">)</a>
  <a id="12947" href="TypeTopology.TotallySeparated.html#12923" class="Function">γ</a> <a id="12949" class="Symbol">=</a> <a id="12951" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="12958" class="Symbol">(</a><a id="12959" href="TypeTopology.TotallySeparated.html#12323" class="Function">r</a> <a id="12961" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12963" href="TypeTopology.TotallySeparated.html#12883" class="Function">s</a><a id="12964" class="Symbol">)</a>

<a id="12967" class="Markup">\end{code}</a><a id="12977" class="Background">

Maybe this can be further generalized by replacing the discreteness of X
with the assumption that

  (x : X) (q : Y x → 𝟚) → Σ p ꞉ Σ Y → 𝟚 , (y : Y x) → q y ＝ p (x , y).

Then the previous few functions would be a particular case of this.

See also the module SigmaDiscreteAndTotallySeparated.

The following can also be considered as a special case of Σ (indexed
by the type 𝟚):

</a><a id="13360" class="Markup">\begin{code}</a>

<a id="+-totally-separated"></a><a id="13374" href="TypeTopology.TotallySeparated.html#13374" class="Function">+-totally-separated</a> <a id="13394" class="Symbol">:</a> <a id="13396" class="Symbol">(</a><a id="13397" href="TypeTopology.TotallySeparated.html#13397" class="Bound">X</a> <a id="13399" class="Symbol">:</a> <a id="13401" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13403" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13405" class="Symbol">)</a> <a id="13407" class="Symbol">(</a><a id="13408" href="TypeTopology.TotallySeparated.html#13408" class="Bound">Y</a> <a id="13410" class="Symbol">:</a> <a id="13412" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13414" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13416" class="Symbol">)</a>
                    <a id="13438" class="Symbol">→</a> <a id="13440" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="13461" href="TypeTopology.TotallySeparated.html#13397" class="Bound">X</a>
                    <a id="13483" class="Symbol">→</a> <a id="13485" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="13506" href="TypeTopology.TotallySeparated.html#13408" class="Bound">Y</a>
                    <a id="13528" class="Symbol">→</a> <a id="13530" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="13551" class="Symbol">(</a><a id="13552" href="TypeTopology.TotallySeparated.html#13397" class="Bound">X</a> <a id="13554" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13556" href="TypeTopology.TotallySeparated.html#13408" class="Bound">Y</a><a id="13557" class="Symbol">)</a>
<a id="13559" href="TypeTopology.TotallySeparated.html#13374" class="Function">+-totally-separated</a> <a id="13579" href="TypeTopology.TotallySeparated.html#13579" class="Bound">X</a> <a id="13581" href="TypeTopology.TotallySeparated.html#13581" class="Bound">Y</a> <a id="13583" href="TypeTopology.TotallySeparated.html#13583" class="Bound">t</a> <a id="13585" href="TypeTopology.TotallySeparated.html#13585" class="Bound">u</a> <a id="13587" class="Symbol">{</a><a id="13588" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13592" href="TypeTopology.TotallySeparated.html#13592" class="Bound">x</a><a id="13593" class="Symbol">}</a> <a id="13595" class="Symbol">{</a><a id="13596" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13600" href="TypeTopology.TotallySeparated.html#13600" class="Bound">x&#39;</a><a id="13602" class="Symbol">}</a> <a id="13604" href="TypeTopology.TotallySeparated.html#13604" class="Bound">φ</a> <a id="13606" class="Symbol">=</a>
    <a id="13612" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13615" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13619" class="Symbol">(</a><a id="13620" href="TypeTopology.TotallySeparated.html#13583" class="Bound">t</a> <a id="13622" class="Symbol">(λ</a> <a id="13625" href="TypeTopology.TotallySeparated.html#13625" class="Bound">p</a> <a id="13627" class="Symbol">→</a> <a id="13629" href="TypeTopology.TotallySeparated.html#13604" class="Bound">φ</a> <a id="13631" class="Symbol">(</a><a id="13632" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="13638" href="TypeTopology.TotallySeparated.html#13625" class="Bound">p</a> <a id="13640" class="Symbol">(λ</a> <a id="13643" class="Symbol">(</a><a id="13644" href="TypeTopology.TotallySeparated.html#13644" class="Bound">_</a> <a id="13646" class="Symbol">:</a> <a id="13648" href="TypeTopology.TotallySeparated.html#13581" class="Bound">Y</a><a id="13649" class="Symbol">)</a> <a id="13651" class="Symbol">→</a> <a id="13653" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13654" class="Symbol">))))</a>
<a id="13659" href="TypeTopology.TotallySeparated.html#13374" class="Function">+-totally-separated</a> <a id="13679" href="TypeTopology.TotallySeparated.html#13679" class="Bound">X</a> <a id="13681" href="TypeTopology.TotallySeparated.html#13681" class="Bound">Y</a> <a id="13683" href="TypeTopology.TotallySeparated.html#13683" class="Bound">t</a> <a id="13685" href="TypeTopology.TotallySeparated.html#13685" class="Bound">u</a> <a id="13687" class="Symbol">{</a><a id="13688" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13692" href="TypeTopology.TotallySeparated.html#13692" class="Bound">x</a><a id="13693" class="Symbol">}</a> <a id="13695" class="Symbol">{</a><a id="13696" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13700" href="TypeTopology.TotallySeparated.html#13700" class="Bound">y</a><a id="13701" class="Symbol">}</a> <a id="13703" href="TypeTopology.TotallySeparated.html#13703" class="Bound">φ</a> <a id="13705" class="Symbol">=</a>
    <a id="13711" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="13728" class="Symbol">(</a><a id="13729" href="TypeTopology.TotallySeparated.html#13703" class="Bound">φ</a> <a id="13731" class="Symbol">(</a><a id="13732" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="13738" class="Symbol">(λ</a> <a id="13741" href="TypeTopology.TotallySeparated.html#13741" class="Bound">_</a> <a id="13743" class="Symbol">→</a> <a id="13745" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13746" class="Symbol">)</a> <a id="13748" class="Symbol">(λ</a> <a id="13751" href="TypeTopology.TotallySeparated.html#13751" class="Bound">_</a> <a id="13753" class="Symbol">→</a> <a id="13755" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13756" class="Symbol">)))</a>
<a id="13760" href="TypeTopology.TotallySeparated.html#13374" class="Function">+-totally-separated</a> <a id="13780" href="TypeTopology.TotallySeparated.html#13780" class="Bound">X</a> <a id="13782" href="TypeTopology.TotallySeparated.html#13782" class="Bound">Y</a> <a id="13784" href="TypeTopology.TotallySeparated.html#13784" class="Bound">t</a> <a id="13786" href="TypeTopology.TotallySeparated.html#13786" class="Bound">u</a> <a id="13788" class="Symbol">{</a><a id="13789" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13793" href="TypeTopology.TotallySeparated.html#13793" class="Bound">y</a><a id="13794" class="Symbol">}</a> <a id="13796" class="Symbol">{</a><a id="13797" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13801" href="TypeTopology.TotallySeparated.html#13801" class="Bound">x</a><a id="13802" class="Symbol">}</a> <a id="13804" href="TypeTopology.TotallySeparated.html#13804" class="Bound">φ</a> <a id="13806" class="Symbol">=</a>
    <a id="13812" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="13829" class="Symbol">(</a><a id="13830" href="TypeTopology.TotallySeparated.html#13804" class="Bound">φ</a> <a id="13832" class="Symbol">(</a><a id="13833" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="13839" class="Symbol">(λ</a> <a id="13842" href="TypeTopology.TotallySeparated.html#13842" class="Bound">_</a> <a id="13844" class="Symbol">→</a> <a id="13846" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="13847" class="Symbol">)</a> <a id="13849" class="Symbol">(λ</a> <a id="13852" href="TypeTopology.TotallySeparated.html#13852" class="Bound">_</a> <a id="13854" class="Symbol">→</a> <a id="13856" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13857" class="Symbol">)))</a>
<a id="13861" href="TypeTopology.TotallySeparated.html#13374" class="Function">+-totally-separated</a> <a id="13881" href="TypeTopology.TotallySeparated.html#13881" class="Bound">X</a> <a id="13883" href="TypeTopology.TotallySeparated.html#13883" class="Bound">Y</a> <a id="13885" href="TypeTopology.TotallySeparated.html#13885" class="Bound">t</a> <a id="13887" href="TypeTopology.TotallySeparated.html#13887" class="Bound">u</a> <a id="13889" class="Symbol">{</a><a id="13890" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13894" href="TypeTopology.TotallySeparated.html#13894" class="Bound">y</a><a id="13895" class="Symbol">}</a> <a id="13897" class="Symbol">{</a><a id="13898" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13902" href="TypeTopology.TotallySeparated.html#13902" class="Bound">y&#39;</a><a id="13904" class="Symbol">}</a> <a id="13906" href="TypeTopology.TotallySeparated.html#13906" class="Bound">φ</a> <a id="13908" class="Symbol">=</a>
    <a id="13914" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13917" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13921" class="Symbol">(</a><a id="13922" href="TypeTopology.TotallySeparated.html#13887" class="Bound">u</a> <a id="13924" class="Symbol">(λ</a> <a id="13927" href="TypeTopology.TotallySeparated.html#13927" class="Bound">p</a> <a id="13929" class="Symbol">→</a> <a id="13931" href="TypeTopology.TotallySeparated.html#13906" class="Bound">φ</a> <a id="13933" class="Symbol">(</a><a id="13934" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="13940" class="Symbol">(λ</a> <a id="13943" class="Symbol">(</a><a id="13944" href="TypeTopology.TotallySeparated.html#13944" class="Bound">_</a> <a id="13946" class="Symbol">:</a> <a id="13948" href="TypeTopology.TotallySeparated.html#13881" class="Bound">X</a><a id="13949" class="Symbol">)</a> <a id="13951" class="Symbol">→</a> <a id="13953" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="13954" class="Symbol">)</a> <a id="13956" href="TypeTopology.TotallySeparated.html#13927" class="Bound">p</a><a id="13957" class="Symbol">)))</a>

<a id="13962" class="Markup">\end{code}</a><a id="13972" class="Background">

The Cantor type ℕ → 𝟚 is totally separated:

</a><a id="14019" class="Markup">\begin{code}</a>

<a id="𝟚-is-totally-separated"></a><a id="14033" href="TypeTopology.TotallySeparated.html#14033" class="Function">𝟚-is-totally-separated</a> <a id="14056" class="Symbol">:</a> <a id="14058" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="14079" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="14081" href="TypeTopology.TotallySeparated.html#14033" class="Function">𝟚-is-totally-separated</a> <a id="14104" href="TypeTopology.TotallySeparated.html#14104" class="Bound">e</a> <a id="14106" class="Symbol">=</a> <a id="14108" href="TypeTopology.TotallySeparated.html#14104" class="Bound">e</a> <a id="14110" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="Π-is-totally-separated"></a><a id="14114" href="TypeTopology.TotallySeparated.html#14114" class="Function">Π-is-totally-separated</a> <a id="14137" class="Symbol">:</a> <a id="14139" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14146" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14148" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                       <a id="14173" class="Symbol">→</a> <a id="14175" class="Symbol">{</a><a id="14176" href="TypeTopology.TotallySeparated.html#14176" class="Bound">X</a> <a id="14178" class="Symbol">:</a> <a id="14180" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14182" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14184" class="Symbol">}</a> <a id="14186" class="Symbol">{</a><a id="14187" href="TypeTopology.TotallySeparated.html#14187" class="Bound">Y</a> <a id="14189" class="Symbol">:</a> <a id="14191" href="TypeTopology.TotallySeparated.html#14176" class="Bound">X</a> <a id="14193" class="Symbol">→</a> <a id="14195" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14197" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14199" class="Symbol">}</a>
                       <a id="14224" class="Symbol">→</a> <a id="14226" class="Symbol">((</a><a id="14228" href="TypeTopology.TotallySeparated.html#14228" class="Bound">x</a> <a id="14230" class="Symbol">:</a> <a id="14232" href="TypeTopology.TotallySeparated.html#14176" class="Bound">X</a><a id="14233" class="Symbol">)</a> <a id="14235" class="Symbol">→</a> <a id="14237" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="14258" class="Symbol">(</a><a id="14259" href="TypeTopology.TotallySeparated.html#14187" class="Bound">Y</a> <a id="14261" href="TypeTopology.TotallySeparated.html#14228" class="Bound">x</a><a id="14262" class="Symbol">))</a>
                       <a id="14288" class="Symbol">→</a> <a id="14290" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="14311" class="Symbol">(</a><a id="14312" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="14314" href="TypeTopology.TotallySeparated.html#14187" class="Bound">Y</a><a id="14315" class="Symbol">)</a>
<a id="14317" href="TypeTopology.TotallySeparated.html#14114" class="Function">Π-is-totally-separated</a> <a id="14340" href="TypeTopology.TotallySeparated.html#14340" class="Bound">fe</a> <a id="14343" class="Symbol">{</a><a id="14344" href="TypeTopology.TotallySeparated.html#14344" class="Bound">X</a><a id="14345" class="Symbol">}</a> <a id="14347" class="Symbol">{</a><a id="14348" href="TypeTopology.TotallySeparated.html#14348" class="Bound">Y</a><a id="14349" class="Symbol">}</a> <a id="14351" href="TypeTopology.TotallySeparated.html#14351" class="Bound">t</a> <a id="14353" class="Symbol">{</a><a id="14354" href="TypeTopology.TotallySeparated.html#14354" class="Bound">f</a><a id="14355" class="Symbol">}</a> <a id="14357" class="Symbol">{</a><a id="14358" href="TypeTopology.TotallySeparated.html#14358" class="Bound">g</a><a id="14359" class="Symbol">}</a> <a id="14361" href="TypeTopology.TotallySeparated.html#14361" class="Bound">e</a> <a id="14363" class="Symbol">=</a> <a id="14365" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="14373" href="TypeTopology.TotallySeparated.html#14340" class="Bound">fe</a> <a id="14376" href="TypeTopology.TotallySeparated.html#14446" class="Function">h</a>
 <a id="14379" class="Keyword">where</a>
  <a id="14387" href="TypeTopology.TotallySeparated.html#14387" class="Function">P</a> <a id="14389" class="Symbol">:</a> <a id="14391" class="Symbol">(</a><a id="14392" href="TypeTopology.TotallySeparated.html#14392" class="Bound">x</a> <a id="14394" class="Symbol">:</a> <a id="14396" href="TypeTopology.TotallySeparated.html#14344" class="Bound">X</a><a id="14397" class="Symbol">)</a> <a id="14399" class="Symbol">(</a><a id="14400" href="TypeTopology.TotallySeparated.html#14400" class="Bound">p</a> <a id="14402" class="Symbol">:</a> <a id="14404" href="TypeTopology.TotallySeparated.html#14348" class="Bound">Y</a> <a id="14406" href="TypeTopology.TotallySeparated.html#14392" class="Bound">x</a> <a id="14408" class="Symbol">→</a> <a id="14410" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="14411" class="Symbol">)</a> <a id="14413" class="Symbol">→</a> <a id="14415" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="14417" href="TypeTopology.TotallySeparated.html#14348" class="Bound">Y</a> <a id="14419" class="Symbol">→</a> <a id="14421" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="14425" href="TypeTopology.TotallySeparated.html#14387" class="Function">P</a> <a id="14427" href="TypeTopology.TotallySeparated.html#14427" class="Bound">x</a> <a id="14429" href="TypeTopology.TotallySeparated.html#14429" class="Bound">p</a> <a id="14431" href="TypeTopology.TotallySeparated.html#14431" class="Bound">f</a> <a id="14433" class="Symbol">=</a> <a id="14435" href="TypeTopology.TotallySeparated.html#14429" class="Bound">p</a> <a id="14437" class="Symbol">(</a><a id="14438" href="TypeTopology.TotallySeparated.html#14431" class="Bound">f</a> <a id="14440" href="TypeTopology.TotallySeparated.html#14427" class="Bound">x</a><a id="14441" class="Symbol">)</a>

  <a id="14446" href="TypeTopology.TotallySeparated.html#14446" class="Function">h</a> <a id="14448" class="Symbol">:</a> <a id="14450" class="Symbol">(</a><a id="14451" href="TypeTopology.TotallySeparated.html#14451" class="Bound">x</a> <a id="14453" class="Symbol">:</a> <a id="14455" href="TypeTopology.TotallySeparated.html#14344" class="Bound">X</a><a id="14456" class="Symbol">)</a> <a id="14458" class="Symbol">→</a> <a id="14460" href="TypeTopology.TotallySeparated.html#14354" class="Bound">f</a> <a id="14462" href="TypeTopology.TotallySeparated.html#14451" class="Bound">x</a> <a id="14464" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14466" href="TypeTopology.TotallySeparated.html#14358" class="Bound">g</a> <a id="14468" href="TypeTopology.TotallySeparated.html#14451" class="Bound">x</a>
  <a id="14472" href="TypeTopology.TotallySeparated.html#14446" class="Function">h</a> <a id="14474" href="TypeTopology.TotallySeparated.html#14474" class="Bound">x</a> <a id="14476" class="Symbol">=</a> <a id="14478" href="TypeTopology.TotallySeparated.html#14351" class="Bound">t</a> <a id="14480" href="TypeTopology.TotallySeparated.html#14474" class="Bound">x</a> <a id="14482" class="Symbol">(λ</a> <a id="14485" href="TypeTopology.TotallySeparated.html#14485" class="Bound">p</a> <a id="14487" class="Symbol">→</a> <a id="14489" href="TypeTopology.TotallySeparated.html#14361" class="Bound">e</a> <a id="14491" class="Symbol">(</a><a id="14492" href="TypeTopology.TotallySeparated.html#14387" class="Function">P</a> <a id="14494" href="TypeTopology.TotallySeparated.html#14474" class="Bound">x</a> <a id="14496" href="TypeTopology.TotallySeparated.html#14485" class="Bound">p</a><a id="14497" class="Symbol">))</a>

<a id="Cantor-is-totally-separated"></a><a id="14501" href="TypeTopology.TotallySeparated.html#14501" class="Function">Cantor-is-totally-separated</a> <a id="14529" class="Symbol">:</a> <a id="14531" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14538" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="14541" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="14544" class="Symbol">→</a> <a id="14546" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="14567" class="Symbol">(</a><a id="14568" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="14570" class="Symbol">→</a> <a id="14572" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="14573" class="Symbol">)</a>
<a id="14575" href="TypeTopology.TotallySeparated.html#14501" class="Function">Cantor-is-totally-separated</a> <a id="14603" href="TypeTopology.TotallySeparated.html#14603" class="Bound">fe</a> <a id="14606" class="Symbol">=</a>
 <a id="14609" href="TypeTopology.TotallySeparated.html#14114" class="Function">Π-is-totally-separated</a> <a id="14632" href="TypeTopology.TotallySeparated.html#14603" class="Bound">fe</a> <a id="14635" class="Symbol">(λ</a> <a id="14638" href="TypeTopology.TotallySeparated.html#14638" class="Bound">n</a> <a id="14640" class="Symbol">→</a> <a id="14642" href="TypeTopology.TotallySeparated.html#14033" class="Function">𝟚-is-totally-separated</a><a id="14664" class="Symbol">)</a>

<a id="ℕ-is-totally-separated"></a><a id="14667" href="TypeTopology.TotallySeparated.html#14667" class="Function">ℕ-is-totally-separated</a> <a id="14690" class="Symbol">:</a> <a id="14692" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="14713" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="14715" href="TypeTopology.TotallySeparated.html#14667" class="Function">ℕ-is-totally-separated</a> <a id="14738" class="Symbol">=</a> <a id="14740" href="TypeTopology.TotallySeparated.html#6091" class="Function">discrete-types-are-totally-separated</a> <a id="14777" href="UF.DiscreteAndSeparated.html#2419" class="Function">ℕ-is-discrete</a>

<a id="Baire-is-totally-separated"></a><a id="14792" href="TypeTopology.TotallySeparated.html#14792" class="Function">Baire-is-totally-separated</a> <a id="14819" class="Symbol">:</a> <a id="14821" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14828" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="14831" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="14834" class="Symbol">→</a> <a id="14836" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="14857" class="Symbol">(</a><a id="14858" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="14860" class="Symbol">→</a> <a id="14862" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="14863" class="Symbol">)</a>
<a id="14865" href="TypeTopology.TotallySeparated.html#14792" class="Function">Baire-is-totally-separated</a> <a id="14892" href="TypeTopology.TotallySeparated.html#14892" class="Bound">fe</a> <a id="14895" class="Symbol">=</a>
 <a id="14898" href="TypeTopology.TotallySeparated.html#14114" class="Function">Π-is-totally-separated</a> <a id="14921" href="TypeTopology.TotallySeparated.html#14892" class="Bound">fe</a> <a id="14924" class="Symbol">(λ</a> <a id="14927" href="TypeTopology.TotallySeparated.html#14927" class="Bound">n</a> <a id="14929" class="Symbol">→</a> <a id="14931" href="TypeTopology.TotallySeparated.html#14667" class="Function">ℕ-is-totally-separated</a><a id="14953" class="Symbol">)</a>

<a id="14956" class="Markup">\end{code}</a><a id="14966" class="Background">

More generally, all simple types are totally separated - see the
module TypeTopology.SimpleTypes.

We now characterize the totally separated types X as those such that
the map eval X defined below is an embedding, in order to construct
totally separated reflections.

</a><a id="15236" class="Markup">\begin{code}</a>

<a id="eval"></a><a id="15250" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="15255" class="Symbol">:</a> <a id="15257" class="Symbol">(</a><a id="15258" href="TypeTopology.TotallySeparated.html#15258" class="Bound">X</a> <a id="15260" class="Symbol">:</a> <a id="15262" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15264" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15266" class="Symbol">)</a> <a id="15268" class="Symbol">→</a> <a id="15270" href="TypeTopology.TotallySeparated.html#15258" class="Bound">X</a> <a id="15272" class="Symbol">→</a> <a id="15274" class="Symbol">((</a><a id="15276" href="TypeTopology.TotallySeparated.html#15258" class="Bound">X</a> <a id="15278" class="Symbol">→</a> <a id="15280" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="15281" class="Symbol">)</a> <a id="15283" class="Symbol">→</a> <a id="15285" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="15286" class="Symbol">)</a>
<a id="15288" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="15293" href="TypeTopology.TotallySeparated.html#15293" class="Bound">X</a> <a id="15295" class="Symbol">=</a> <a id="15297" class="Symbol">λ</a> <a id="15299" href="TypeTopology.TotallySeparated.html#15299" class="Bound">x</a> <a id="15301" href="TypeTopology.TotallySeparated.html#15301" class="Bound">p</a> <a id="15303" class="Symbol">→</a> <a id="15305" href="TypeTopology.TotallySeparated.html#15301" class="Bound">p</a> <a id="15307" href="TypeTopology.TotallySeparated.html#15299" class="Bound">x</a>

<a id="is-totally-separated₂"></a><a id="15310" href="TypeTopology.TotallySeparated.html#15310" class="Function">is-totally-separated₂</a> <a id="15332" class="Symbol">:</a> <a id="15334" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15336" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15338" class="Symbol">→</a> <a id="15340" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15342" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="15344" href="TypeTopology.TotallySeparated.html#15310" class="Function">is-totally-separated₂</a> <a id="15366" href="TypeTopology.TotallySeparated.html#15366" class="Bound">X</a> <a id="15368" class="Symbol">=</a> <a id="15370" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="15383" class="Symbol">(</a><a id="15384" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="15389" href="TypeTopology.TotallySeparated.html#15366" class="Bound">X</a><a id="15390" class="Symbol">)</a>

<a id="totally-separated-gives-totally-separated₂"></a><a id="15393" href="TypeTopology.TotallySeparated.html#15393" class="Function">totally-separated-gives-totally-separated₂</a> <a id="15436" class="Symbol">:</a> <a id="15438" href="UF.FunExt.html#851" class="Function">funext</a> <a id="15445" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15447" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                           <a id="15493" class="Symbol">→</a> <a id="15495" class="Symbol">{</a><a id="15496" href="TypeTopology.TotallySeparated.html#15496" class="Bound">X</a> <a id="15498" class="Symbol">:</a> <a id="15500" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15502" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15504" class="Symbol">}</a>
                                           <a id="15549" class="Symbol">→</a> <a id="15551" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="15572" href="TypeTopology.TotallySeparated.html#15496" class="Bound">X</a>
                                           <a id="15617" class="Symbol">→</a> <a id="15619" href="TypeTopology.TotallySeparated.html#15310" class="Function">is-totally-separated₂</a> <a id="15641" href="TypeTopology.TotallySeparated.html#15496" class="Bound">X</a>
<a id="15643" href="TypeTopology.TotallySeparated.html#15393" class="Function">totally-separated-gives-totally-separated₂</a> <a id="15686" href="TypeTopology.TotallySeparated.html#15686" class="Bound">fe</a> <a id="15689" class="Symbol">{</a><a id="15690" href="TypeTopology.TotallySeparated.html#15690" class="Bound">X</a><a id="15691" class="Symbol">}</a> <a id="15693" href="TypeTopology.TotallySeparated.html#15693" class="Bound">τ</a> <a id="15695" href="TypeTopology.TotallySeparated.html#15695" class="Bound">φ</a> <a id="15697" class="Symbol">(</a><a id="15698" href="TypeTopology.TotallySeparated.html#15698" class="Bound">x</a> <a id="15700" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15702" href="TypeTopology.TotallySeparated.html#15702" class="Bound">p</a><a id="15703" class="Symbol">)</a> <a id="15705" class="Symbol">(</a><a id="15706" href="TypeTopology.TotallySeparated.html#15706" class="Bound">y</a> <a id="15708" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15710" href="TypeTopology.TotallySeparated.html#15710" class="Bound">q</a><a id="15711" class="Symbol">)</a> <a id="15713" class="Symbol">=</a> <a id="15715" href="TypeTopology.TotallySeparated.html#16080" class="Function">γ</a>
 <a id="15718" class="Keyword">where</a>
  <a id="15726" href="TypeTopology.TotallySeparated.html#15726" class="Function">s</a> <a id="15728" class="Symbol">:</a> <a id="15730" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="15735" href="TypeTopology.TotallySeparated.html#15690" class="Bound">X</a> <a id="15737" href="TypeTopology.TotallySeparated.html#15698" class="Bound">x</a> <a id="15739" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15741" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="15746" href="TypeTopology.TotallySeparated.html#15690" class="Bound">X</a> <a id="15748" href="TypeTopology.TotallySeparated.html#15706" class="Bound">y</a>
  <a id="15752" href="TypeTopology.TotallySeparated.html#15726" class="Function">s</a> <a id="15754" class="Symbol">=</a> <a id="15756" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="15761" href="TypeTopology.TotallySeparated.html#15690" class="Bound">X</a> <a id="15763" href="TypeTopology.TotallySeparated.html#15698" class="Bound">x</a>  <a id="15766" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15769" href="TypeTopology.TotallySeparated.html#15702" class="Bound">p</a> <a id="15771" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="15780" href="TypeTopology.TotallySeparated.html#15695" class="Bound">φ</a>        <a id="15789" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15792" href="TypeTopology.TotallySeparated.html#15710" class="Bound">q</a> <a id="15794" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="15797" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="15806" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="15811" href="TypeTopology.TotallySeparated.html#15690" class="Bound">X</a> <a id="15813" href="TypeTopology.TotallySeparated.html#15706" class="Bound">y</a> <a id="15815" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="15820" href="TypeTopology.TotallySeparated.html#15820" class="Function">t</a> <a id="15822" class="Symbol">:</a> <a id="15824" href="TypeTopology.TotallySeparated.html#15698" class="Bound">x</a> <a id="15826" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15828" href="TypeTopology.TotallySeparated.html#15706" class="Bound">y</a>
  <a id="15832" href="TypeTopology.TotallySeparated.html#15820" class="Function">t</a> <a id="15834" class="Symbol">=</a> <a id="15836" href="TypeTopology.TotallySeparated.html#15693" class="Bound">τ</a> <a id="15838" class="Symbol">(</a><a id="15839" href="UF.Base.html#12002" class="Function">happly</a> <a id="15846" href="TypeTopology.TotallySeparated.html#15726" class="Function">s</a><a id="15847" class="Symbol">)</a>

  <a id="15852" href="TypeTopology.TotallySeparated.html#15852" class="Function">r</a> <a id="15854" class="Symbol">:</a> <a id="15856" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15866" class="Symbol">(λ</a> <a id="15869" href="TypeTopology.TotallySeparated.html#15869" class="Bound">-</a> <a id="15871" class="Symbol">→</a> <a id="15873" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="15878" href="TypeTopology.TotallySeparated.html#15690" class="Bound">X</a> <a id="15880" href="TypeTopology.TotallySeparated.html#15869" class="Bound">-</a> <a id="15882" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15884" href="TypeTopology.TotallySeparated.html#15695" class="Bound">φ</a><a id="15885" class="Symbol">)</a> <a id="15887" href="TypeTopology.TotallySeparated.html#15820" class="Function">t</a> <a id="15889" href="TypeTopology.TotallySeparated.html#15702" class="Bound">p</a> <a id="15891" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15893" href="TypeTopology.TotallySeparated.html#15710" class="Bound">q</a>
  <a id="15897" href="TypeTopology.TotallySeparated.html#15852" class="Function">r</a> <a id="15899" class="Symbol">=</a> <a id="15901" href="TypeTopology.TotallySeparated.html#8618" class="Function">totally-separated-types-are-sets</a> <a id="15934" href="TypeTopology.TotallySeparated.html#15686" class="Bound">fe</a>
       <a id="15944" class="Symbol">((</a><a id="15946" href="TypeTopology.TotallySeparated.html#15690" class="Bound">X</a> <a id="15948" class="Symbol">→</a> <a id="15950" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="15951" class="Symbol">)</a> <a id="15953" class="Symbol">→</a> <a id="15955" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="15956" class="Symbol">)</a>
       <a id="15965" class="Symbol">(</a><a id="15966" href="TypeTopology.TotallySeparated.html#14114" class="Function">Π-is-totally-separated</a> <a id="15989" href="TypeTopology.TotallySeparated.html#15686" class="Bound">fe</a> <a id="15992" class="Symbol">(λ</a> <a id="15995" href="TypeTopology.TotallySeparated.html#15995" class="Bound">p</a> <a id="15997" class="Symbol">→</a> <a id="15999" href="TypeTopology.TotallySeparated.html#14033" class="Function">𝟚-is-totally-separated</a><a id="16021" class="Symbol">))</a>
       <a id="16031" class="Symbol">(</a><a id="16032" href="MLTT.Id.html#734" class="Function">transport</a> <a id="16042" class="Symbol">(λ</a> <a id="16045" href="TypeTopology.TotallySeparated.html#16045" class="Bound">-</a> <a id="16047" class="Symbol">→</a> <a id="16049" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="16054" href="TypeTopology.TotallySeparated.html#15690" class="Bound">X</a> <a id="16056" href="TypeTopology.TotallySeparated.html#16045" class="Bound">-</a> <a id="16058" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16060" href="TypeTopology.TotallySeparated.html#15695" class="Bound">φ</a><a id="16061" class="Symbol">)</a> <a id="16063" href="TypeTopology.TotallySeparated.html#15820" class="Function">t</a> <a id="16065" href="TypeTopology.TotallySeparated.html#15702" class="Bound">p</a><a id="16066" class="Symbol">)</a>
       <a id="16075" href="TypeTopology.TotallySeparated.html#15710" class="Bound">q</a>

  <a id="16080" href="TypeTopology.TotallySeparated.html#16080" class="Function">γ</a> <a id="16082" class="Symbol">:</a> <a id="16084" class="Symbol">(</a><a id="16085" href="TypeTopology.TotallySeparated.html#15698" class="Bound">x</a> <a id="16087" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16089" href="TypeTopology.TotallySeparated.html#15702" class="Bound">p</a><a id="16090" class="Symbol">)</a> <a id="16092" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16094" class="Symbol">(</a><a id="16095" href="TypeTopology.TotallySeparated.html#15706" class="Bound">y</a> <a id="16097" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16099" href="TypeTopology.TotallySeparated.html#15710" class="Bound">q</a><a id="16100" class="Symbol">)</a>
  <a id="16104" href="TypeTopology.TotallySeparated.html#16080" class="Function">γ</a> <a id="16106" class="Symbol">=</a> <a id="16108" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="16115" class="Symbol">(</a><a id="16116" href="TypeTopology.TotallySeparated.html#15820" class="Function">t</a> <a id="16118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16120" href="TypeTopology.TotallySeparated.html#15852" class="Function">r</a><a id="16121" class="Symbol">)</a>

<a id="totally-separated₂-gives-totally-separated"></a><a id="16124" href="TypeTopology.TotallySeparated.html#16124" class="Function">totally-separated₂-gives-totally-separated</a> <a id="16167" class="Symbol">:</a> <a id="16169" href="UF.FunExt.html#851" class="Function">funext</a> <a id="16176" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16178" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                           <a id="16224" class="Symbol">→</a> <a id="16226" class="Symbol">{</a><a id="16227" href="TypeTopology.TotallySeparated.html#16227" class="Bound">X</a> <a id="16229" class="Symbol">:</a> <a id="16231" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16233" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16235" class="Symbol">}</a>
                                           <a id="16280" class="Symbol">→</a> <a id="16282" href="TypeTopology.TotallySeparated.html#15310" class="Function">is-totally-separated₂</a> <a id="16304" href="TypeTopology.TotallySeparated.html#16227" class="Bound">X</a>
                                           <a id="16349" class="Symbol">→</a> <a id="16351" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="16372" href="TypeTopology.TotallySeparated.html#16227" class="Bound">X</a>
<a id="16374" href="TypeTopology.TotallySeparated.html#16124" class="Function">totally-separated₂-gives-totally-separated</a> <a id="16417" href="TypeTopology.TotallySeparated.html#16417" class="Bound">fe</a> <a id="16420" class="Symbol">{</a><a id="16421" href="TypeTopology.TotallySeparated.html#16421" class="Bound">X</a><a id="16422" class="Symbol">}</a> <a id="16424" href="TypeTopology.TotallySeparated.html#16424" class="Bound">i</a> <a id="16426" class="Symbol">{</a><a id="16427" href="TypeTopology.TotallySeparated.html#16427" class="Bound">x</a><a id="16428" class="Symbol">}</a> <a id="16430" class="Symbol">{</a><a id="16431" href="TypeTopology.TotallySeparated.html#16431" class="Bound">y</a><a id="16432" class="Symbol">}</a> <a id="16434" href="TypeTopology.TotallySeparated.html#16434" class="Bound">e</a> <a id="16436" class="Symbol">=</a> <a id="16438" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16441" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16445" href="TypeTopology.TotallySeparated.html#16587" class="Function">q</a>
 <a id="16448" class="Keyword">where</a>
  <a id="16456" href="TypeTopology.TotallySeparated.html#16456" class="Function">φ</a> <a id="16458" class="Symbol">:</a> <a id="16460" class="Symbol">(</a><a id="16461" href="TypeTopology.TotallySeparated.html#16421" class="Bound">X</a> <a id="16463" class="Symbol">→</a> <a id="16465" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="16466" class="Symbol">)</a> <a id="16468" class="Symbol">→</a> <a id="16470" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="16474" href="TypeTopology.TotallySeparated.html#16456" class="Function">φ</a> <a id="16476" class="Symbol">=</a> <a id="16478" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="16483" href="TypeTopology.TotallySeparated.html#16421" class="Bound">X</a> <a id="16485" href="TypeTopology.TotallySeparated.html#16427" class="Bound">x</a>

  <a id="16490" href="TypeTopology.TotallySeparated.html#16490" class="Function">h</a> <a id="16492" class="Symbol">:</a> <a id="16494" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16502" class="Symbol">(</a><a id="16503" href="Notation.General.html#398" class="Function">fiber</a> <a id="16509" class="Symbol">(</a><a id="16510" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="16515" href="TypeTopology.TotallySeparated.html#16421" class="Bound">X</a><a id="16516" class="Symbol">)</a> <a id="16518" href="TypeTopology.TotallySeparated.html#16456" class="Function">φ</a><a id="16519" class="Symbol">)</a>
  <a id="16523" href="TypeTopology.TotallySeparated.html#16490" class="Function">h</a> <a id="16525" class="Symbol">=</a> <a id="16527" href="TypeTopology.TotallySeparated.html#16424" class="Bound">i</a> <a id="16529" href="TypeTopology.TotallySeparated.html#16456" class="Function">φ</a>

  <a id="16534" href="TypeTopology.TotallySeparated.html#16534" class="Function">g</a> <a id="16536" class="Symbol">:</a> <a id="16538" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="16543" href="TypeTopology.TotallySeparated.html#16421" class="Bound">X</a> <a id="16545" href="TypeTopology.TotallySeparated.html#16431" class="Bound">y</a> <a id="16547" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16549" href="TypeTopology.TotallySeparated.html#16456" class="Function">φ</a>
  <a id="16553" href="TypeTopology.TotallySeparated.html#16534" class="Function">g</a> <a id="16555" class="Symbol">=</a> <a id="16557" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="16565" href="TypeTopology.TotallySeparated.html#16417" class="Bound">fe</a> <a id="16568" class="Symbol">(λ</a> <a id="16571" href="TypeTopology.TotallySeparated.html#16571" class="Bound">p</a> <a id="16573" class="Symbol">→</a> <a id="16575" class="Symbol">(</a><a id="16576" href="TypeTopology.TotallySeparated.html#16434" class="Bound">e</a> <a id="16578" href="TypeTopology.TotallySeparated.html#16571" class="Bound">p</a><a id="16579" class="Symbol">)</a><a id="16580" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="16582" class="Symbol">)</a>

  <a id="16587" href="TypeTopology.TotallySeparated.html#16587" class="Function">q</a> <a id="16589" class="Symbol">:</a> <a id="16591" href="TypeTopology.TotallySeparated.html#16427" class="Bound">x</a> <a id="16593" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16595" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="16600" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16602" href="TypeTopology.TotallySeparated.html#16431" class="Bound">y</a> <a id="16604" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16606" href="TypeTopology.TotallySeparated.html#16534" class="Function">g</a>
  <a id="16610" href="TypeTopology.TotallySeparated.html#16587" class="Function">q</a> <a id="16612" class="Symbol">=</a> <a id="16614" href="TypeTopology.TotallySeparated.html#16490" class="Function">h</a> <a id="16616" class="Symbol">(</a><a id="16617" href="TypeTopology.TotallySeparated.html#16427" class="Bound">x</a> <a id="16619" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16621" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16625" class="Symbol">)</a> <a id="16627" class="Symbol">(</a><a id="16628" href="TypeTopology.TotallySeparated.html#16431" class="Bound">y</a> <a id="16630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16632" href="TypeTopology.TotallySeparated.html#16534" class="Function">g</a><a id="16633" class="Symbol">)</a>

<a id="16636" class="Markup">\end{code}</a><a id="16646" class="Background">

Now, if a type X is not necessarily totally separated, we can
consider the image of the map eval X, and this gives the totally
separated reflection, with the corestriction of eval X to its image as
its reflector.

</a><a id="16862" class="Markup">\begin{code}</a>

<a id="16876" class="Keyword">module</a> <a id="totally-separated-reflection"></a><a id="16883" href="TypeTopology.TotallySeparated.html#16883" class="Module">totally-separated-reflection</a>
         <a id="16921" class="Symbol">(</a><a id="16922" href="TypeTopology.TotallySeparated.html#16922" class="Bound">fe</a> <a id="16925" class="Symbol">:</a> <a id="16927" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="16933" class="Symbol">)</a>
         <a id="16944" class="Symbol">(</a><a id="16945" href="TypeTopology.TotallySeparated.html#16945" class="Bound">pt</a> <a id="16948" class="Symbol">:</a> <a id="16950" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="16981" class="Symbol">)</a>
 <a id="16984" class="Keyword">where</a>

 <a id="16992" class="Keyword">private</a>
  <a id="totally-separated-reflection.fe&#39;"></a><a id="17002" href="TypeTopology.TotallySeparated.html#17002" class="Function">fe&#39;</a> <a id="17006" class="Symbol">:</a> <a id="17008" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
  <a id="17018" href="TypeTopology.TotallySeparated.html#17002" class="Function">fe&#39;</a> <a id="17022" class="Symbol">{</a><a id="17023" href="TypeTopology.TotallySeparated.html#17023" class="Bound">𝓤</a><a id="17024" class="Symbol">}</a> <a id="17026" class="Symbol">{</a><a id="17027" href="TypeTopology.TotallySeparated.html#17027" class="Bound">𝓥</a><a id="17028" class="Symbol">}</a> <a id="17030" class="Symbol">=</a> <a id="17032" href="TypeTopology.TotallySeparated.html#16922" class="Bound">fe</a> <a id="17035" href="TypeTopology.TotallySeparated.html#17023" class="Bound">𝓤</a> <a id="17037" href="TypeTopology.TotallySeparated.html#17027" class="Bound">𝓥</a>

 <a id="17041" class="Keyword">open</a> <a id="17046" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="17070" href="TypeTopology.TotallySeparated.html#16945" class="Bound">pt</a>
 <a id="17074" class="Keyword">open</a> <a id="17079" class="Keyword">import</a> <a id="17086" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="17108" href="TypeTopology.TotallySeparated.html#16945" class="Bound">pt</a>

<a id="17112" class="Markup">\end{code}</a><a id="17122" class="Background">

We construct the reflection as the image of the evaluation map.

</a><a id="17189" class="Markup">\begin{code}</a>

 <a id="totally-separated-reflection.𝕋"></a><a id="17204" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="17206" class="Symbol">:</a> <a id="17208" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17210" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17212" class="Symbol">→</a> <a id="17214" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17216" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="17219" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="17221" href="TypeTopology.TotallySeparated.html#17221" class="Bound">X</a> <a id="17223" class="Symbol">=</a> <a id="17225" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="17231" class="Symbol">(</a><a id="17232" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="17237" href="TypeTopology.TotallySeparated.html#17221" class="Bound">X</a><a id="17238" class="Symbol">)</a>

 <a id="totally-separated-reflection.𝕋-is-totally-separated"></a><a id="17242" href="TypeTopology.TotallySeparated.html#17242" class="Function">𝕋-is-totally-separated</a> <a id="17265" class="Symbol">:</a> <a id="17267" class="Symbol">{</a><a id="17268" href="TypeTopology.TotallySeparated.html#17268" class="Bound">X</a> <a id="17270" class="Symbol">:</a> <a id="17272" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17274" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17276" class="Symbol">}</a> <a id="17278" class="Symbol">→</a> <a id="17280" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="17301" class="Symbol">(</a><a id="17302" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="17304" href="TypeTopology.TotallySeparated.html#17268" class="Bound">X</a><a id="17305" class="Symbol">)</a>
 <a id="17308" href="TypeTopology.TotallySeparated.html#17242" class="Function">𝕋-is-totally-separated</a> <a id="17331" class="Symbol">{</a><a id="17332" href="TypeTopology.TotallySeparated.html#17332" class="Bound">𝓤</a><a id="17333" class="Symbol">}</a> <a id="17335" class="Symbol">{</a><a id="17336" href="TypeTopology.TotallySeparated.html#17336" class="Bound">X</a><a id="17337" class="Symbol">}</a> <a id="17339" class="Symbol">{</a><a id="17340" href="TypeTopology.TotallySeparated.html#17340" class="Bound">φ</a> <a id="17342" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17344" href="TypeTopology.TotallySeparated.html#17344" class="Bound">s</a><a id="17345" class="Symbol">}</a> <a id="17347" class="Symbol">{</a><a id="17348" href="TypeTopology.TotallySeparated.html#17348" class="Bound">γ</a> <a id="17350" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17352" href="TypeTopology.TotallySeparated.html#17352" class="Bound">t</a><a id="17353" class="Symbol">}</a> <a id="17355" class="Symbol">=</a> <a id="17357" href="TypeTopology.TotallySeparated.html#17485" class="Function">g</a>
  <a id="17361" class="Keyword">where</a>
   <a id="17370" href="TypeTopology.TotallySeparated.html#17370" class="Function">f</a> <a id="17372" class="Symbol">:</a> <a id="17374" class="Symbol">(</a><a id="17375" href="TypeTopology.TotallySeparated.html#17375" class="Bound">e</a> <a id="17377" class="Symbol">:</a> <a id="17379" class="Symbol">(</a><a id="17380" href="TypeTopology.TotallySeparated.html#17380" class="Bound">q</a> <a id="17382" class="Symbol">:</a> <a id="17384" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="17386" href="TypeTopology.TotallySeparated.html#17336" class="Bound">X</a> <a id="17388" class="Symbol">→</a> <a id="17390" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="17391" class="Symbol">)</a> <a id="17393" class="Symbol">→</a> <a id="17395" href="TypeTopology.TotallySeparated.html#17380" class="Bound">q</a> <a id="17397" class="Symbol">(</a><a id="17398" href="TypeTopology.TotallySeparated.html#17340" class="Bound">φ</a> <a id="17400" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17402" href="TypeTopology.TotallySeparated.html#17344" class="Bound">s</a><a id="17403" class="Symbol">)</a> <a id="17405" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17407" href="TypeTopology.TotallySeparated.html#17380" class="Bound">q</a> <a id="17409" class="Symbol">(</a><a id="17410" href="TypeTopology.TotallySeparated.html#17348" class="Bound">γ</a> <a id="17412" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17414" href="TypeTopology.TotallySeparated.html#17352" class="Bound">t</a><a id="17415" class="Symbol">))</a> <a id="17418" class="Symbol">(</a><a id="17419" href="TypeTopology.TotallySeparated.html#17419" class="Bound">p</a> <a id="17421" class="Symbol">:</a> <a id="17423" href="TypeTopology.TotallySeparated.html#17336" class="Bound">X</a> <a id="17425" class="Symbol">→</a> <a id="17427" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="17428" class="Symbol">)</a> <a id="17430" class="Symbol">→</a> <a id="17432" href="TypeTopology.TotallySeparated.html#17340" class="Bound">φ</a> <a id="17434" href="TypeTopology.TotallySeparated.html#17419" class="Bound">p</a> <a id="17436" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17438" href="TypeTopology.TotallySeparated.html#17348" class="Bound">γ</a> <a id="17440" href="TypeTopology.TotallySeparated.html#17419" class="Bound">p</a>
   <a id="17445" href="TypeTopology.TotallySeparated.html#17370" class="Function">f</a> <a id="17447" href="TypeTopology.TotallySeparated.html#17447" class="Bound">e</a> <a id="17449" href="TypeTopology.TotallySeparated.html#17449" class="Bound">p</a> <a id="17451" class="Symbol">=</a> <a id="17453" href="TypeTopology.TotallySeparated.html#17447" class="Bound">e</a> <a id="17455" class="Symbol">(λ</a> <a id="17458" class="Symbol">(</a><a id="17459" href="TypeTopology.TotallySeparated.html#17459" class="Bound">x&#39;</a> <a id="17462" class="Symbol">:</a> <a id="17464" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="17466" href="TypeTopology.TotallySeparated.html#17336" class="Bound">X</a><a id="17467" class="Symbol">)</a> <a id="17469" class="Symbol">→</a> <a id="17471" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17475" href="TypeTopology.TotallySeparated.html#17459" class="Bound">x&#39;</a> <a id="17478" href="TypeTopology.TotallySeparated.html#17449" class="Bound">p</a><a id="17479" class="Symbol">)</a>

   <a id="17485" href="TypeTopology.TotallySeparated.html#17485" class="Function">g</a> <a id="17487" class="Symbol">:</a> <a id="17489" class="Symbol">(</a><a id="17490" href="TypeTopology.TotallySeparated.html#17490" class="Bound">e</a> <a id="17492" class="Symbol">:</a> <a id="17494" class="Symbol">(</a><a id="17495" href="TypeTopology.TotallySeparated.html#17495" class="Bound">q</a> <a id="17497" class="Symbol">:</a> <a id="17499" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="17501" href="TypeTopology.TotallySeparated.html#17336" class="Bound">X</a> <a id="17503" class="Symbol">→</a> <a id="17505" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="17506" class="Symbol">)</a> <a id="17508" class="Symbol">→</a> <a id="17510" href="TypeTopology.TotallySeparated.html#17495" class="Bound">q</a> <a id="17512" class="Symbol">(</a><a id="17513" href="TypeTopology.TotallySeparated.html#17340" class="Bound">φ</a> <a id="17515" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17517" href="TypeTopology.TotallySeparated.html#17344" class="Bound">s</a><a id="17518" class="Symbol">)</a> <a id="17520" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17522" href="TypeTopology.TotallySeparated.html#17495" class="Bound">q</a> <a id="17524" class="Symbol">(</a><a id="17525" href="TypeTopology.TotallySeparated.html#17348" class="Bound">γ</a> <a id="17527" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17529" href="TypeTopology.TotallySeparated.html#17352" class="Bound">t</a><a id="17530" class="Symbol">))</a> <a id="17533" class="Symbol">→</a> <a id="17535" class="Symbol">(</a><a id="17536" href="TypeTopology.TotallySeparated.html#17340" class="Bound">φ</a> <a id="17538" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17540" href="TypeTopology.TotallySeparated.html#17344" class="Bound">s</a><a id="17541" class="Symbol">)</a> <a id="17543" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17545" class="Symbol">(</a><a id="17546" href="TypeTopology.TotallySeparated.html#17348" class="Bound">γ</a> <a id="17548" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17550" href="TypeTopology.TotallySeparated.html#17352" class="Bound">t</a><a id="17551" class="Symbol">)</a>
   <a id="17556" href="TypeTopology.TotallySeparated.html#17485" class="Function">g</a> <a id="17558" href="TypeTopology.TotallySeparated.html#17558" class="Bound">e</a> <a id="17560" class="Symbol">=</a> <a id="17562" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="17575" class="Symbol">(λ</a> <a id="17578" href="TypeTopology.TotallySeparated.html#17578" class="Bound">_</a> <a id="17580" class="Symbol">→</a> <a id="17582" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a><a id="17592" class="Symbol">)</a> <a id="17594" class="Symbol">(</a><a id="17595" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="17603" href="TypeTopology.TotallySeparated.html#17002" class="Function">fe&#39;</a> <a id="17607" class="Symbol">(</a><a id="17608" href="TypeTopology.TotallySeparated.html#17370" class="Function">f</a> <a id="17610" href="TypeTopology.TotallySeparated.html#17558" class="Bound">e</a><a id="17611" class="Symbol">))</a>

<a id="17615" class="Markup">\end{code}</a><a id="17625" class="Background">

Then the reflector is the corestriction of the evaluation map. The
induction principle for surjections gives an induction principle for
the reflector.

</a><a id="17779" class="Markup">\begin{code}</a>

 <a id="totally-separated-reflection.ηᵀ"></a><a id="17794" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="17797" class="Symbol">:</a> <a id="17799" class="Symbol">{</a><a id="17800" href="TypeTopology.TotallySeparated.html#17800" class="Bound">X</a> <a id="17802" class="Symbol">:</a> <a id="17804" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17806" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17808" class="Symbol">}</a> <a id="17810" class="Symbol">→</a> <a id="17812" href="TypeTopology.TotallySeparated.html#17800" class="Bound">X</a> <a id="17814" class="Symbol">→</a> <a id="17816" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="17818" href="TypeTopology.TotallySeparated.html#17800" class="Bound">X</a>
 <a id="17821" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="17824" class="Symbol">{</a><a id="17825" href="TypeTopology.TotallySeparated.html#17825" class="Bound">𝓤</a><a id="17826" class="Symbol">}</a> <a id="17828" class="Symbol">{</a><a id="17829" href="TypeTopology.TotallySeparated.html#17829" class="Bound">X</a><a id="17830" class="Symbol">}</a> <a id="17832" class="Symbol">=</a> <a id="17834" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="17848" class="Symbol">(</a><a id="17849" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="17854" href="TypeTopology.TotallySeparated.html#17829" class="Bound">X</a><a id="17855" class="Symbol">)</a>

 <a id="totally-separated-reflection.ηᵀ-is-surjection"></a><a id="17859" href="TypeTopology.TotallySeparated.html#17859" class="Function">ηᵀ-is-surjection</a> <a id="17876" class="Symbol">:</a> <a id="17878" class="Symbol">{</a><a id="17879" href="TypeTopology.TotallySeparated.html#17879" class="Bound">X</a> <a id="17881" class="Symbol">:</a> <a id="17883" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17885" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17887" class="Symbol">}</a> <a id="17889" class="Symbol">→</a> <a id="17891" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="17905" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a>
 <a id="17909" href="TypeTopology.TotallySeparated.html#17859" class="Function">ηᵀ-is-surjection</a> <a id="17926" class="Symbol">{</a><a id="17927" href="TypeTopology.TotallySeparated.html#17927" class="Bound">𝓤</a><a id="17928" class="Symbol">}</a> <a id="17930" class="Symbol">{</a><a id="17931" href="TypeTopology.TotallySeparated.html#17931" class="Bound">X</a><a id="17932" class="Symbol">}</a> <a id="17934" class="Symbol">=</a> <a id="17936" href="UF.ImageAndSurjection.html#2043" class="Function">corestrictions-are-surjections</a> <a id="17967" class="Symbol">(</a><a id="17968" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="17973" href="TypeTopology.TotallySeparated.html#17931" class="Bound">X</a><a id="17974" class="Symbol">)</a>

 <a id="totally-separated-reflection.ηᵀ-induction"></a><a id="17978" href="TypeTopology.TotallySeparated.html#17978" class="Function">ηᵀ-induction</a> <a id="17991" class="Symbol">:</a>  <a id="17994" class="Symbol">{</a><a id="17995" href="TypeTopology.TotallySeparated.html#17995" class="Bound">X</a> <a id="17997" class="Symbol">:</a> <a id="17999" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18001" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18003" class="Symbol">}</a> <a id="18005" class="Symbol">(</a><a id="18006" href="TypeTopology.TotallySeparated.html#18006" class="Bound">P</a> <a id="18008" class="Symbol">:</a> <a id="18010" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="18012" href="TypeTopology.TotallySeparated.html#17995" class="Bound">X</a> <a id="18014" class="Symbol">→</a> <a id="18016" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="18018" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18020" class="Symbol">)</a>
              <a id="18036" class="Symbol">→</a> <a id="18038" class="Symbol">((</a><a id="18040" href="TypeTopology.TotallySeparated.html#18040" class="Bound">x&#39;</a> <a id="18043" class="Symbol">:</a> <a id="18045" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="18047" href="TypeTopology.TotallySeparated.html#17995" class="Bound">X</a><a id="18048" class="Symbol">)</a> <a id="18050" class="Symbol">→</a> <a id="18052" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="18060" class="Symbol">(</a><a id="18061" href="TypeTopology.TotallySeparated.html#18006" class="Bound">P</a> <a id="18063" href="TypeTopology.TotallySeparated.html#18040" class="Bound">x&#39;</a><a id="18065" class="Symbol">))</a>
              <a id="18082" class="Symbol">→</a> <a id="18084" class="Symbol">((</a><a id="18086" href="TypeTopology.TotallySeparated.html#18086" class="Bound">x</a> <a id="18088" class="Symbol">:</a> <a id="18090" href="TypeTopology.TotallySeparated.html#17995" class="Bound">X</a><a id="18091" class="Symbol">)</a> <a id="18093" class="Symbol">→</a> <a id="18095" href="TypeTopology.TotallySeparated.html#18006" class="Bound">P</a> <a id="18097" class="Symbol">(</a><a id="18098" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="18101" href="TypeTopology.TotallySeparated.html#18086" class="Bound">x</a><a id="18102" class="Symbol">))</a>
              <a id="18119" class="Symbol">→</a> <a id="18121" class="Symbol">(</a><a id="18122" href="TypeTopology.TotallySeparated.html#18122" class="Bound">x&#39;</a> <a id="18125" class="Symbol">:</a> <a id="18127" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="18129" href="TypeTopology.TotallySeparated.html#17995" class="Bound">X</a><a id="18130" class="Symbol">)</a> <a id="18132" class="Symbol">→</a> <a id="18134" href="TypeTopology.TotallySeparated.html#18006" class="Bound">P</a> <a id="18136" href="TypeTopology.TotallySeparated.html#18122" class="Bound">x&#39;</a>
 <a id="18140" href="TypeTopology.TotallySeparated.html#17978" class="Function">ηᵀ-induction</a> <a id="18153" class="Symbol">=</a> <a id="18155" href="UF.ImageAndSurjection.html#5341" class="Function">surjection-induction</a> <a id="18176" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="18179" href="TypeTopology.TotallySeparated.html#17859" class="Function">ηᵀ-is-surjection</a>

<a id="18197" class="Markup">\end{code}</a><a id="18207" class="Background">

Perhaps we could have used more induction in the following proof
rather than direct proofs (as in the proof of tight reflection below).

</a><a id="18346" class="Markup">\begin{code}</a>

 <a id="totally-separated-reflection.totally-separated-reflection"></a><a id="18361" href="TypeTopology.TotallySeparated.html#18361" class="Function">totally-separated-reflection</a> <a id="18390" class="Symbol">:</a> <a id="18392" class="Symbol">{</a><a id="18393" href="TypeTopology.TotallySeparated.html#18393" class="Bound">X</a> <a id="18395" class="Symbol">:</a> <a id="18397" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18399" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18401" class="Symbol">}</a> <a id="18403" class="Symbol">{</a><a id="18404" href="TypeTopology.TotallySeparated.html#18404" class="Bound">A</a> <a id="18406" class="Symbol">:</a> <a id="18408" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18410" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18412" class="Symbol">}</a>
                              <a id="18444" class="Symbol">→</a> <a id="18446" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="18467" href="TypeTopology.TotallySeparated.html#18404" class="Bound">A</a>
                              <a id="18499" class="Symbol">→</a> <a id="18501" class="Symbol">(</a><a id="18502" href="TypeTopology.TotallySeparated.html#18502" class="Bound">f</a> <a id="18504" class="Symbol">:</a> <a id="18506" href="TypeTopology.TotallySeparated.html#18393" class="Bound">X</a> <a id="18508" class="Symbol">→</a> <a id="18510" href="TypeTopology.TotallySeparated.html#18404" class="Bound">A</a><a id="18511" class="Symbol">)</a>
                              <a id="18543" class="Symbol">→</a> <a id="18545" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="18548" href="TypeTopology.TotallySeparated.html#18548" class="Bound">f̅</a> <a id="18551" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="18553" class="Symbol">(</a><a id="18554" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="18556" href="TypeTopology.TotallySeparated.html#18393" class="Bound">X</a> <a id="18558" class="Symbol">→</a> <a id="18560" href="TypeTopology.TotallySeparated.html#18404" class="Bound">A</a><a id="18561" class="Symbol">)</a> <a id="18563" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="18565" href="TypeTopology.TotallySeparated.html#18548" class="Bound">f̅</a> <a id="18568" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="18570" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="18573" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18575" href="TypeTopology.TotallySeparated.html#18502" class="Bound">f</a>
 <a id="18578" href="TypeTopology.TotallySeparated.html#18361" class="Function">totally-separated-reflection</a> <a id="18607" class="Symbol">{</a><a id="18608" href="TypeTopology.TotallySeparated.html#18608" class="Bound">𝓤</a><a id="18609" class="Symbol">}</a> <a id="18611" class="Symbol">{</a><a id="18612" href="TypeTopology.TotallySeparated.html#18612" class="Bound">𝓥</a><a id="18613" class="Symbol">}</a> <a id="18615" class="Symbol">{</a><a id="18616" href="TypeTopology.TotallySeparated.html#18616" class="Bound">X</a><a id="18617" class="Symbol">}</a> <a id="18619" class="Symbol">{</a><a id="18620" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a><a id="18621" class="Symbol">}</a> <a id="18623" href="TypeTopology.TotallySeparated.html#18623" class="Bound">τ</a> <a id="18625" href="TypeTopology.TotallySeparated.html#18625" class="Bound">f</a> <a id="18627" class="Symbol">=</a> <a id="18629" href="TypeTopology.TotallySeparated.html#19854" class="Function">δ</a>
  <a id="18633" class="Keyword">where</a>
   <a id="18642" href="TypeTopology.TotallySeparated.html#18642" class="Function">A-is-set</a> <a id="18651" class="Symbol">:</a> <a id="18653" href="UF.Sets.html#709" class="Function">is-set</a> <a id="18660" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a>
   <a id="18665" href="TypeTopology.TotallySeparated.html#18642" class="Function">A-is-set</a> <a id="18674" class="Symbol">=</a> <a id="18676" href="TypeTopology.TotallySeparated.html#8618" class="Function">totally-separated-types-are-sets</a> <a id="18709" href="TypeTopology.TotallySeparated.html#17002" class="Function">fe&#39;</a> <a id="18713" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a> <a id="18715" href="TypeTopology.TotallySeparated.html#18623" class="Bound">τ</a>

   <a id="18721" href="TypeTopology.TotallySeparated.html#18721" class="Function">ie</a> <a id="18724" class="Symbol">:</a> <a id="18726" class="Symbol">(</a><a id="18727" href="TypeTopology.TotallySeparated.html#18727" class="Bound">γ</a> <a id="18729" class="Symbol">:</a> <a id="18731" class="Symbol">(</a><a id="18732" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a> <a id="18734" class="Symbol">→</a> <a id="18736" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="18737" class="Symbol">)</a> <a id="18739" class="Symbol">→</a> <a id="18741" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="18742" class="Symbol">)</a> <a id="18744" class="Symbol">→</a> <a id="18746" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="18754" class="Symbol">(</a><a id="18755" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18757" href="TypeTopology.TotallySeparated.html#18757" class="Bound">a</a> <a id="18759" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18761" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a> <a id="18763" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18765" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="18770" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a> <a id="18772" href="TypeTopology.TotallySeparated.html#18757" class="Bound">a</a> <a id="18774" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18776" href="TypeTopology.TotallySeparated.html#18727" class="Bound">γ</a><a id="18777" class="Symbol">)</a>
   <a id="18782" href="TypeTopology.TotallySeparated.html#18721" class="Function">ie</a> <a id="18785" class="Symbol">=</a> <a id="18787" href="TypeTopology.TotallySeparated.html#15393" class="Function">totally-separated-gives-totally-separated₂</a> <a id="18830" href="TypeTopology.TotallySeparated.html#17002" class="Function">fe&#39;</a> <a id="18834" href="TypeTopology.TotallySeparated.html#18623" class="Bound">τ</a>

   <a id="18840" href="TypeTopology.TotallySeparated.html#18840" class="Function">h</a> <a id="18842" class="Symbol">:</a> <a id="18844" class="Symbol">(</a><a id="18845" href="TypeTopology.TotallySeparated.html#18845" class="Bound">φ</a> <a id="18847" class="Symbol">:</a> <a id="18849" class="Symbol">(</a><a id="18850" href="TypeTopology.TotallySeparated.html#18616" class="Bound">X</a> <a id="18852" class="Symbol">→</a> <a id="18854" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="18855" class="Symbol">)</a> <a id="18857" class="Symbol">→</a> <a id="18859" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="18860" class="Symbol">)</a>
     <a id="18867" class="Symbol">→</a> <a id="18869" class="Symbol">(</a><a id="18870" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="18872" href="TypeTopology.TotallySeparated.html#18872" class="Bound">x</a> <a id="18874" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="18876" href="TypeTopology.TotallySeparated.html#18616" class="Bound">X</a> <a id="18878" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="18880" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="18885" href="TypeTopology.TotallySeparated.html#18616" class="Bound">X</a> <a id="18887" href="TypeTopology.TotallySeparated.html#18872" class="Bound">x</a> <a id="18889" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18891" href="TypeTopology.TotallySeparated.html#18845" class="Bound">φ</a><a id="18892" class="Symbol">)</a>
     <a id="18899" class="Symbol">→</a> <a id="18901" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18903" href="TypeTopology.TotallySeparated.html#18903" class="Bound">a</a> <a id="18905" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18907" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a> <a id="18909" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18911" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="18916" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a> <a id="18918" href="TypeTopology.TotallySeparated.html#18903" class="Bound">a</a> <a id="18920" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18922" class="Symbol">(λ</a> <a id="18925" href="TypeTopology.TotallySeparated.html#18925" class="Bound">q</a> <a id="18927" class="Symbol">→</a> <a id="18929" href="TypeTopology.TotallySeparated.html#18845" class="Bound">φ</a> <a id="18931" class="Symbol">(</a><a id="18932" href="TypeTopology.TotallySeparated.html#18925" class="Bound">q</a> <a id="18934" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="18936" href="TypeTopology.TotallySeparated.html#18625" class="Bound">f</a><a id="18937" class="Symbol">))</a>
   <a id="18943" href="TypeTopology.TotallySeparated.html#18840" class="Function">h</a> <a id="18945" href="TypeTopology.TotallySeparated.html#18945" class="Bound">φ</a> <a id="18947" class="Symbol">=</a> <a id="18949" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="18956" class="Symbol">(</a><a id="18957" href="TypeTopology.TotallySeparated.html#18721" class="Function">ie</a> <a id="18960" href="TypeTopology.TotallySeparated.html#18980" class="Function">γ</a><a id="18961" class="Symbol">)</a> <a id="18963" href="TypeTopology.TotallySeparated.html#19023" class="Function">u</a>
    <a id="18969" class="Keyword">where</a>
     <a id="18980" href="TypeTopology.TotallySeparated.html#18980" class="Function">γ</a> <a id="18982" class="Symbol">:</a> <a id="18984" class="Symbol">(</a><a id="18985" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a> <a id="18987" class="Symbol">→</a> <a id="18989" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="18990" class="Symbol">)</a> <a id="18992" class="Symbol">→</a> <a id="18994" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
     <a id="19001" href="TypeTopology.TotallySeparated.html#18980" class="Function">γ</a> <a id="19003" href="TypeTopology.TotallySeparated.html#19003" class="Bound">q</a> <a id="19005" class="Symbol">=</a> <a id="19007" href="TypeTopology.TotallySeparated.html#18945" class="Bound">φ</a> <a id="19009" class="Symbol">(</a><a id="19010" href="TypeTopology.TotallySeparated.html#19003" class="Bound">q</a> <a id="19012" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19014" href="TypeTopology.TotallySeparated.html#18625" class="Bound">f</a><a id="19015" class="Symbol">)</a>

     <a id="19023" href="TypeTopology.TotallySeparated.html#19023" class="Function">u</a> <a id="19025" class="Symbol">:</a> <a id="19027" class="Symbol">(</a><a id="19028" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19030" href="TypeTopology.TotallySeparated.html#19030" class="Bound">x</a> <a id="19032" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19034" href="TypeTopology.TotallySeparated.html#18616" class="Bound">X</a> <a id="19036" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19038" class="Symbol">(λ</a> <a id="19041" href="TypeTopology.TotallySeparated.html#19041" class="Bound">p</a> <a id="19043" class="Symbol">→</a> <a id="19045" href="TypeTopology.TotallySeparated.html#19041" class="Bound">p</a> <a id="19047" href="TypeTopology.TotallySeparated.html#19030" class="Bound">x</a><a id="19048" class="Symbol">)</a> <a id="19050" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19052" href="TypeTopology.TotallySeparated.html#18945" class="Bound">φ</a><a id="19053" class="Symbol">)</a> <a id="19055" class="Symbol">→</a> <a id="19057" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19059" href="TypeTopology.TotallySeparated.html#19059" class="Bound">a</a> <a id="19061" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19063" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a> <a id="19065" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19067" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="19072" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a> <a id="19074" href="TypeTopology.TotallySeparated.html#19059" class="Bound">a</a> <a id="19076" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19078" href="TypeTopology.TotallySeparated.html#18980" class="Function">γ</a>
     <a id="19085" href="TypeTopology.TotallySeparated.html#19023" class="Function">u</a> <a id="19087" class="Symbol">(</a><a id="19088" href="TypeTopology.TotallySeparated.html#19088" class="Bound">x</a> <a id="19090" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19092" href="TypeTopology.TotallySeparated.html#19092" class="Bound">r</a><a id="19093" class="Symbol">)</a> <a id="19095" class="Symbol">=</a> <a id="19097" href="TypeTopology.TotallySeparated.html#18625" class="Bound">f</a> <a id="19099" href="TypeTopology.TotallySeparated.html#19088" class="Bound">x</a> <a id="19101" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19103" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="19111" href="TypeTopology.TotallySeparated.html#17002" class="Function">fe&#39;</a> <a id="19115" class="Symbol">(λ</a> <a id="19118" href="TypeTopology.TotallySeparated.html#19118" class="Bound">q</a> <a id="19120" class="Symbol">→</a> <a id="19122" href="UF.Base.html#12002" class="Function">happly</a> <a id="19129" href="TypeTopology.TotallySeparated.html#19092" class="Bound">r</a> <a id="19131" class="Symbol">(</a><a id="19132" href="TypeTopology.TotallySeparated.html#19118" class="Bound">q</a> <a id="19134" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19136" href="TypeTopology.TotallySeparated.html#18625" class="Bound">f</a><a id="19137" class="Symbol">))</a>

   <a id="19144" href="TypeTopology.TotallySeparated.html#19144" class="Function">h&#39;</a> <a id="19147" class="Symbol">:</a> <a id="19149" class="Symbol">(</a><a id="19150" href="TypeTopology.TotallySeparated.html#19150" class="Bound">x&#39;</a> <a id="19153" class="Symbol">:</a> <a id="19155" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="19157" href="TypeTopology.TotallySeparated.html#18616" class="Bound">X</a><a id="19158" class="Symbol">)</a> <a id="19160" class="Symbol">→</a> <a id="19162" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19164" href="TypeTopology.TotallySeparated.html#19164" class="Bound">a</a> <a id="19166" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19168" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a> <a id="19170" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19172" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="19177" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a> <a id="19179" href="TypeTopology.TotallySeparated.html#19164" class="Bound">a</a> <a id="19181" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19183" class="Symbol">(λ</a> <a id="19186" href="TypeTopology.TotallySeparated.html#19186" class="Bound">q</a> <a id="19188" class="Symbol">→</a> <a id="19190" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19194" href="TypeTopology.TotallySeparated.html#19150" class="Bound">x&#39;</a> <a id="19197" class="Symbol">(</a><a id="19198" href="TypeTopology.TotallySeparated.html#19186" class="Bound">q</a> <a id="19200" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19202" href="TypeTopology.TotallySeparated.html#18625" class="Bound">f</a><a id="19203" class="Symbol">))</a>
   <a id="19209" href="TypeTopology.TotallySeparated.html#19144" class="Function">h&#39;</a> <a id="19212" class="Symbol">(</a><a id="19213" href="TypeTopology.TotallySeparated.html#19213" class="Bound">φ</a> <a id="19215" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19217" href="TypeTopology.TotallySeparated.html#19217" class="Bound">s</a><a id="19218" class="Symbol">)</a> <a id="19220" class="Symbol">=</a> <a id="19222" href="TypeTopology.TotallySeparated.html#18840" class="Function">h</a> <a id="19224" href="TypeTopology.TotallySeparated.html#19213" class="Bound">φ</a> <a id="19226" href="TypeTopology.TotallySeparated.html#19217" class="Bound">s</a>

   <a id="19232" href="TypeTopology.TotallySeparated.html#19232" class="Function">f̅</a> <a id="19235" class="Symbol">:</a> <a id="19237" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="19239" href="TypeTopology.TotallySeparated.html#18616" class="Bound">X</a> <a id="19241" class="Symbol">→</a> <a id="19243" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a>
   <a id="19248" href="TypeTopology.TotallySeparated.html#19232" class="Function">f̅</a> <a id="19251" class="Symbol">(</a><a id="19252" href="TypeTopology.TotallySeparated.html#19252" class="Bound">φ</a> <a id="19254" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19256" href="TypeTopology.TotallySeparated.html#19256" class="Bound">s</a><a id="19257" class="Symbol">)</a> <a id="19259" class="Symbol">=</a> <a id="19261" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19265" class="Symbol">(</a><a id="19266" href="TypeTopology.TotallySeparated.html#18840" class="Function">h</a> <a id="19268" href="TypeTopology.TotallySeparated.html#19252" class="Bound">φ</a> <a id="19270" href="TypeTopology.TotallySeparated.html#19256" class="Bound">s</a><a id="19271" class="Symbol">)</a>

   <a id="19277" href="TypeTopology.TotallySeparated.html#19277" class="Function">b</a> <a id="19279" class="Symbol">:</a> <a id="19281" class="Symbol">(</a><a id="19282" href="TypeTopology.TotallySeparated.html#19282" class="Bound">x&#39;</a> <a id="19285" class="Symbol">:</a> <a id="19287" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="19289" href="TypeTopology.TotallySeparated.html#18616" class="Bound">X</a><a id="19290" class="Symbol">)</a> <a id="19292" class="Symbol">(</a><a id="19293" href="TypeTopology.TotallySeparated.html#19293" class="Bound">q</a> <a id="19295" class="Symbol">:</a> <a id="19297" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a> <a id="19299" class="Symbol">→</a> <a id="19301" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="19302" class="Symbol">)</a> <a id="19304" class="Symbol">→</a> <a id="19306" href="TypeTopology.TotallySeparated.html#19293" class="Bound">q</a> <a id="19308" class="Symbol">(</a><a id="19309" href="TypeTopology.TotallySeparated.html#19232" class="Function">f̅</a> <a id="19312" href="TypeTopology.TotallySeparated.html#19282" class="Bound">x&#39;</a><a id="19314" class="Symbol">)</a> <a id="19316" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19318" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19322" href="TypeTopology.TotallySeparated.html#19282" class="Bound">x&#39;</a> <a id="19325" class="Symbol">(</a><a id="19326" href="TypeTopology.TotallySeparated.html#19293" class="Bound">q</a> <a id="19328" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19330" href="TypeTopology.TotallySeparated.html#18625" class="Bound">f</a><a id="19331" class="Symbol">)</a>
   <a id="19336" href="TypeTopology.TotallySeparated.html#19277" class="Function">b</a> <a id="19338" class="Symbol">(</a><a id="19339" href="TypeTopology.TotallySeparated.html#19339" class="Bound">φ</a> <a id="19341" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19343" href="TypeTopology.TotallySeparated.html#19343" class="Bound">s</a><a id="19344" class="Symbol">)</a> <a id="19346" class="Symbol">=</a> <a id="19348" href="UF.Base.html#12002" class="Function">happly</a> <a id="19355" class="Symbol">(</a><a id="19356" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="19360" class="Symbol">(</a><a id="19361" href="TypeTopology.TotallySeparated.html#18840" class="Function">h</a> <a id="19363" href="TypeTopology.TotallySeparated.html#19339" class="Bound">φ</a> <a id="19365" href="TypeTopology.TotallySeparated.html#19343" class="Bound">s</a><a id="19366" class="Symbol">))</a>

   <a id="19373" href="TypeTopology.TotallySeparated.html#19373" class="Function">r</a> <a id="19375" class="Symbol">:</a> <a id="19377" href="TypeTopology.TotallySeparated.html#19232" class="Function">f̅</a> <a id="19380" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19382" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="19385" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19387" href="TypeTopology.TotallySeparated.html#18625" class="Bound">f</a>
   <a id="19392" href="TypeTopology.TotallySeparated.html#19373" class="Function">r</a> <a id="19394" class="Symbol">=</a> <a id="19396" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="19404" href="TypeTopology.TotallySeparated.html#17002" class="Function">fe&#39;</a> <a id="19408" class="Symbol">(λ</a> <a id="19411" href="TypeTopology.TotallySeparated.html#19411" class="Bound">x</a> <a id="19413" class="Symbol">→</a> <a id="19415" href="TypeTopology.TotallySeparated.html#18623" class="Bound">τ</a> <a id="19417" class="Symbol">(</a><a id="19418" href="TypeTopology.TotallySeparated.html#19277" class="Function">b</a> <a id="19420" class="Symbol">(</a><a id="19421" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="19424" href="TypeTopology.TotallySeparated.html#19411" class="Bound">x</a><a id="19425" class="Symbol">)))</a>

   <a id="19433" href="TypeTopology.TotallySeparated.html#19433" class="Function">c</a> <a id="19435" class="Symbol">:</a> <a id="19437" class="Symbol">(</a><a id="19438" href="TypeTopology.TotallySeparated.html#19438" class="Bound">σ</a> <a id="19440" class="Symbol">:</a> <a id="19442" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19444" href="TypeTopology.TotallySeparated.html#19444" class="Bound">f⁺</a> <a id="19447" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19449" class="Symbol">(</a><a id="19450" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="19452" href="TypeTopology.TotallySeparated.html#18616" class="Bound">X</a> <a id="19454" class="Symbol">→</a> <a id="19456" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a><a id="19457" class="Symbol">)</a> <a id="19459" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19461" href="TypeTopology.TotallySeparated.html#19444" class="Bound">f⁺</a> <a id="19464" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19466" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="19469" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19471" href="TypeTopology.TotallySeparated.html#18625" class="Bound">f</a><a id="19472" class="Symbol">)</a> <a id="19474" class="Symbol">→</a> <a id="19476" class="Symbol">(</a><a id="19477" href="TypeTopology.TotallySeparated.html#19232" class="Function">f̅</a> <a id="19480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19482" href="TypeTopology.TotallySeparated.html#19373" class="Function">r</a><a id="19483" class="Symbol">)</a> <a id="19485" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19487" href="TypeTopology.TotallySeparated.html#19438" class="Bound">σ</a>
   <a id="19492" href="TypeTopology.TotallySeparated.html#19433" class="Function">c</a> <a id="19494" class="Symbol">(</a><a id="19495" href="TypeTopology.TotallySeparated.html#19495" class="Bound">f⁺</a> <a id="19498" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19500" href="TypeTopology.TotallySeparated.html#19500" class="Bound">s</a><a id="19501" class="Symbol">)</a> <a id="19503" class="Symbol">=</a> <a id="19505" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="19512" class="Symbol">(</a><a id="19513" href="TypeTopology.TotallySeparated.html#19658" class="Function">t</a> <a id="19515" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19517" href="TypeTopology.TotallySeparated.html#19797" class="Function">v</a><a id="19518" class="Symbol">)</a>
    <a id="19524" class="Keyword">where</a>
     <a id="19535" href="TypeTopology.TotallySeparated.html#19535" class="Function">w</a> <a id="19537" class="Symbol">:</a> <a id="19539" href="TypeTopology.TotallySeparated.html#19232" class="Function">f̅</a> <a id="19542" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19544" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="19547" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="19549" href="TypeTopology.TotallySeparated.html#19495" class="Bound">f⁺</a> <a id="19552" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19554" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a>
     <a id="19562" href="TypeTopology.TotallySeparated.html#19535" class="Function">w</a> <a id="19564" class="Symbol">=</a> <a id="19566" href="UF.Base.html#12002" class="Function">happly</a> <a id="19573" class="Symbol">(</a><a id="19574" href="TypeTopology.TotallySeparated.html#19232" class="Function">f̅</a> <a id="19577" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19579" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="19582" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19585" href="TypeTopology.TotallySeparated.html#19373" class="Function">r</a> <a id="19587" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="19606" href="TypeTopology.TotallySeparated.html#18625" class="Bound">f</a>       <a id="19614" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19617" href="TypeTopology.TotallySeparated.html#19500" class="Bound">s</a> <a id="19619" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="19622" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="19641" href="TypeTopology.TotallySeparated.html#19495" class="Bound">f⁺</a> <a id="19644" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19646" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="19649" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="19650" class="Symbol">)</a>

     <a id="19658" href="TypeTopology.TotallySeparated.html#19658" class="Function">t</a> <a id="19660" class="Symbol">:</a> <a id="19662" href="TypeTopology.TotallySeparated.html#19232" class="Function">f̅</a> <a id="19665" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19667" href="TypeTopology.TotallySeparated.html#19495" class="Bound">f⁺</a>
     <a id="19675" href="TypeTopology.TotallySeparated.html#19658" class="Function">t</a> <a id="19677" class="Symbol">=</a> <a id="19679" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="19687" href="TypeTopology.TotallySeparated.html#17002" class="Function">fe&#39;</a> <a id="19691" class="Symbol">(</a><a id="19692" href="TypeTopology.TotallySeparated.html#17978" class="Function">ηᵀ-induction</a> <a id="19705" class="Symbol">_</a> <a id="19707" class="Symbol">(λ</a> <a id="19710" href="TypeTopology.TotallySeparated.html#19710" class="Bound">_</a> <a id="19712" class="Symbol">→</a> <a id="19714" href="TypeTopology.TotallySeparated.html#18642" class="Function">A-is-set</a><a id="19722" class="Symbol">)</a> <a id="19724" href="TypeTopology.TotallySeparated.html#19535" class="Function">w</a><a id="19725" class="Symbol">)</a>

     <a id="19733" href="TypeTopology.TotallySeparated.html#19733" class="Function">u</a> <a id="19735" class="Symbol">:</a> <a id="19737" href="TypeTopology.TotallySeparated.html#19495" class="Bound">f⁺</a> <a id="19740" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19742" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="19745" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19747" href="TypeTopology.TotallySeparated.html#18625" class="Bound">f</a>
     <a id="19754" href="TypeTopology.TotallySeparated.html#19733" class="Function">u</a> <a id="19756" class="Symbol">=</a> <a id="19758" href="MLTT.Id.html#734" class="Function">transport</a> <a id="19768" class="Symbol">(λ</a> <a id="19771" href="TypeTopology.TotallySeparated.html#19771" class="Bound">-</a> <a id="19773" class="Symbol">→</a> <a id="19775" href="TypeTopology.TotallySeparated.html#19771" class="Bound">-</a> <a id="19777" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19779" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="19782" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19784" href="TypeTopology.TotallySeparated.html#18625" class="Bound">f</a><a id="19785" class="Symbol">)</a> <a id="19787" href="TypeTopology.TotallySeparated.html#19658" class="Function">t</a> <a id="19789" href="TypeTopology.TotallySeparated.html#19373" class="Function">r</a>

     <a id="19797" href="TypeTopology.TotallySeparated.html#19797" class="Function">v</a> <a id="19799" class="Symbol">:</a> <a id="19801" href="TypeTopology.TotallySeparated.html#19733" class="Function">u</a> <a id="19803" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19805" href="TypeTopology.TotallySeparated.html#19500" class="Bound">s</a>
     <a id="19812" href="TypeTopology.TotallySeparated.html#19797" class="Function">v</a> <a id="19814" class="Symbol">=</a> <a id="19816" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="19825" href="TypeTopology.TotallySeparated.html#17002" class="Function">fe&#39;</a> <a id="19829" class="Symbol">(λ</a> <a id="19832" href="TypeTopology.TotallySeparated.html#19832" class="Bound">_</a> <a id="19834" class="Symbol">→</a> <a id="19836" href="TypeTopology.TotallySeparated.html#18642" class="Function">A-is-set</a><a id="19844" class="Symbol">)</a> <a id="19846" href="TypeTopology.TotallySeparated.html#19733" class="Function">u</a> <a id="19848" href="TypeTopology.TotallySeparated.html#19500" class="Bound">s</a>

   <a id="19854" href="TypeTopology.TotallySeparated.html#19854" class="Function">δ</a> <a id="19856" class="Symbol">:</a> <a id="19858" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="19861" href="TypeTopology.TotallySeparated.html#19861" class="Bound">f̅</a> <a id="19864" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="19866" class="Symbol">(</a><a id="19867" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="19869" href="TypeTopology.TotallySeparated.html#18616" class="Bound">X</a> <a id="19871" class="Symbol">→</a> <a id="19873" href="TypeTopology.TotallySeparated.html#18620" class="Bound">A</a><a id="19874" class="Symbol">)</a> <a id="19876" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="19878" href="TypeTopology.TotallySeparated.html#19861" class="Bound">f̅</a> <a id="19881" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19883" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="19886" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19888" href="TypeTopology.TotallySeparated.html#18625" class="Bound">f</a>
   <a id="19893" href="TypeTopology.TotallySeparated.html#19854" class="Function">δ</a> <a id="19895" class="Symbol">=</a> <a id="19897" class="Symbol">(</a><a id="19898" href="TypeTopology.TotallySeparated.html#19232" class="Function">f̅</a> <a id="19901" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19903" href="TypeTopology.TotallySeparated.html#19373" class="Function">r</a><a id="19904" class="Symbol">)</a> <a id="19906" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19908" href="TypeTopology.TotallySeparated.html#19433" class="Function">c</a>

<a id="19911" class="Markup">\end{code}</a><a id="19921" class="Background">

We package the above as follows for convenient use elsewhere
(including the module TypeTopology.CompactTypes).

</a><a id="20035" class="Markup">\begin{code}</a>

 <a id="totally-separated-reflection.totally-separated-reflection&#39;"></a><a id="20050" href="TypeTopology.TotallySeparated.html#20050" class="Function">totally-separated-reflection&#39;</a> <a id="20080" class="Symbol">:</a> <a id="20082" class="Symbol">{</a><a id="20083" href="TypeTopology.TotallySeparated.html#20083" class="Bound">X</a> <a id="20085" class="Symbol">:</a> <a id="20087" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20089" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20091" class="Symbol">}</a> <a id="20093" class="Symbol">{</a><a id="20094" href="TypeTopology.TotallySeparated.html#20094" class="Bound">A</a> <a id="20096" class="Symbol">:</a> <a id="20098" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20100" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20102" class="Symbol">}</a>
                               <a id="20135" class="Symbol">→</a> <a id="20137" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="20158" href="TypeTopology.TotallySeparated.html#20094" class="Bound">A</a>
                               <a id="20191" class="Symbol">→</a> <a id="20193" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="20202" class="Symbol">(λ</a> <a id="20205" class="Symbol">(</a><a id="20206" href="TypeTopology.TotallySeparated.html#20206" class="Bound">f̅</a> <a id="20209" class="Symbol">:</a> <a id="20211" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="20213" href="TypeTopology.TotallySeparated.html#20083" class="Bound">X</a> <a id="20215" class="Symbol">→</a> <a id="20217" href="TypeTopology.TotallySeparated.html#20094" class="Bound">A</a><a id="20218" class="Symbol">)</a> <a id="20220" class="Symbol">→</a> <a id="20222" href="TypeTopology.TotallySeparated.html#20206" class="Bound">f̅</a> <a id="20225" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="20227" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a><a id="20229" class="Symbol">)</a>
 <a id="20232" href="TypeTopology.TotallySeparated.html#20050" class="Function">totally-separated-reflection&#39;</a> <a id="20262" href="TypeTopology.TotallySeparated.html#20262" class="Bound">τ</a> <a id="20264" class="Symbol">=</a>
  <a id="20268" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a> <a id="20289" class="Symbol">_</a> <a id="20291" class="Symbol">(</a><a id="20292" href="TypeTopology.TotallySeparated.html#18361" class="Function">totally-separated-reflection</a> <a id="20321" href="TypeTopology.TotallySeparated.html#20262" class="Bound">τ</a><a id="20322" class="Symbol">)</a>

 <a id="totally-separated-reflection.totally-separated-reflection&#39;&#39;"></a><a id="20326" href="TypeTopology.TotallySeparated.html#20326" class="Function">totally-separated-reflection&#39;&#39;</a> <a id="20357" class="Symbol">:</a> <a id="20359" class="Symbol">{</a><a id="20360" href="TypeTopology.TotallySeparated.html#20360" class="Bound">X</a> <a id="20362" class="Symbol">:</a> <a id="20364" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20366" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20368" class="Symbol">}</a> <a id="20370" class="Symbol">{</a><a id="20371" href="TypeTopology.TotallySeparated.html#20371" class="Bound">A</a> <a id="20373" class="Symbol">:</a> <a id="20375" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20377" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20379" class="Symbol">}</a>
                                <a id="20413" class="Symbol">→</a> <a id="20415" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="20436" href="TypeTopology.TotallySeparated.html#20371" class="Bound">A</a>
                                <a id="20470" class="Symbol">→</a> <a id="20472" class="Symbol">(</a><a id="20473" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="20475" href="TypeTopology.TotallySeparated.html#20360" class="Bound">X</a> <a id="20477" class="Symbol">→</a> <a id="20479" href="TypeTopology.TotallySeparated.html#20371" class="Bound">A</a><a id="20480" class="Symbol">)</a> <a id="20482" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20484" class="Symbol">(</a><a id="20485" href="TypeTopology.TotallySeparated.html#20360" class="Bound">X</a> <a id="20487" class="Symbol">→</a> <a id="20489" href="TypeTopology.TotallySeparated.html#20371" class="Bound">A</a><a id="20490" class="Symbol">)</a>
 <a id="20493" href="TypeTopology.TotallySeparated.html#20326" class="Function">totally-separated-reflection&#39;&#39;</a> <a id="20524" href="TypeTopology.TotallySeparated.html#20524" class="Bound">τ</a> <a id="20526" class="Symbol">=</a> <a id="20528" class="Symbol">(λ</a> <a id="20531" href="TypeTopology.TotallySeparated.html#20531" class="Bound">f̅</a> <a id="20534" class="Symbol">→</a> <a id="20536" href="TypeTopology.TotallySeparated.html#20531" class="Bound">f̅</a> <a id="20539" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="20541" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a><a id="20543" class="Symbol">)</a> <a id="20545" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                    <a id="20583" href="TypeTopology.TotallySeparated.html#20050" class="Function">totally-separated-reflection&#39;</a> <a id="20613" href="TypeTopology.TotallySeparated.html#20524" class="Bound">τ</a>

<a id="20616" class="Markup">\end{code}</a><a id="20626" class="Background">

In particular, because 𝟚 is totally separated, 𝕋 X and X have the same
boolean predicates (which we exploit in the module TypeTopology.CompactTypes).

Added 21st July 2025.

</a><a id="20802" class="Markup">\begin{code}</a>

 <a id="totally-separated-reflection.extᵀ"></a><a id="20817" href="TypeTopology.TotallySeparated.html#20817" class="Function">extᵀ</a> <a id="20822" class="Symbol">:</a> <a id="20824" class="Symbol">{</a><a id="20825" href="TypeTopology.TotallySeparated.html#20825" class="Bound">X</a> <a id="20827" class="Symbol">:</a> <a id="20829" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20831" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20833" class="Symbol">}</a> <a id="20835" class="Symbol">{</a><a id="20836" href="TypeTopology.TotallySeparated.html#20836" class="Bound">A</a> <a id="20838" class="Symbol">:</a> <a id="20840" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20842" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20844" class="Symbol">}</a>
      <a id="20852" class="Symbol">→</a> <a id="20854" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="20875" href="TypeTopology.TotallySeparated.html#20836" class="Bound">A</a>
      <a id="20883" class="Symbol">→</a> <a id="20885" class="Symbol">(</a><a id="20886" href="TypeTopology.TotallySeparated.html#20825" class="Bound">X</a> <a id="20888" class="Symbol">→</a> <a id="20890" href="TypeTopology.TotallySeparated.html#20836" class="Bound">A</a><a id="20891" class="Symbol">)</a> <a id="20893" class="Symbol">→</a> <a id="20895" class="Symbol">(</a><a id="20896" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="20898" href="TypeTopology.TotallySeparated.html#20825" class="Bound">X</a> <a id="20900" class="Symbol">→</a> <a id="20902" href="TypeTopology.TotallySeparated.html#20836" class="Bound">A</a><a id="20903" class="Symbol">)</a>
 <a id="20906" href="TypeTopology.TotallySeparated.html#20817" class="Function">extᵀ</a> <a id="20911" href="TypeTopology.TotallySeparated.html#20911" class="Bound">τ</a> <a id="20913" class="Symbol">=</a> <a id="20915" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="20917" href="TypeTopology.TotallySeparated.html#20326" class="Function">totally-separated-reflection&#39;&#39;</a> <a id="20948" href="TypeTopology.TotallySeparated.html#20911" class="Bound">τ</a> <a id="20950" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>

 <a id="totally-separated-reflection.ext-ηᵀ"></a><a id="20956" href="TypeTopology.TotallySeparated.html#20956" class="Function">ext-ηᵀ</a> <a id="20963" class="Symbol">:</a> <a id="20965" class="Symbol">{</a><a id="20966" href="TypeTopology.TotallySeparated.html#20966" class="Bound">X</a> <a id="20968" class="Symbol">:</a> <a id="20970" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20972" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20974" class="Symbol">}</a> <a id="20976" class="Symbol">{</a><a id="20977" href="TypeTopology.TotallySeparated.html#20977" class="Bound">A</a> <a id="20979" class="Symbol">:</a> <a id="20981" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20983" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20985" class="Symbol">}</a>
          <a id="20997" class="Symbol">(</a><a id="20998" href="TypeTopology.TotallySeparated.html#20998" class="Bound">τ</a> <a id="21000" class="Symbol">:</a> <a id="21002" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="21023" href="TypeTopology.TotallySeparated.html#20977" class="Bound">A</a><a id="21024" class="Symbol">)</a>
          <a id="21036" class="Symbol">(</a><a id="21037" href="TypeTopology.TotallySeparated.html#21037" class="Bound">f</a> <a id="21039" class="Symbol">:</a> <a id="21041" href="TypeTopology.TotallySeparated.html#20966" class="Bound">X</a> <a id="21043" class="Symbol">→</a> <a id="21045" href="TypeTopology.TotallySeparated.html#20977" class="Bound">A</a><a id="21046" class="Symbol">)</a> <a id="21048" class="Symbol">→</a> <a id="21050" href="TypeTopology.TotallySeparated.html#20817" class="Function">extᵀ</a> <a id="21055" href="TypeTopology.TotallySeparated.html#20998" class="Bound">τ</a> <a id="21057" href="TypeTopology.TotallySeparated.html#21037" class="Bound">f</a> <a id="21059" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21061" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="21064" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="21066" href="TypeTopology.TotallySeparated.html#21037" class="Bound">f</a>
 <a id="21069" href="TypeTopology.TotallySeparated.html#20956" class="Function">ext-ηᵀ</a> <a id="21076" href="TypeTopology.TotallySeparated.html#21076" class="Bound">τ</a> <a id="21078" href="TypeTopology.TotallySeparated.html#21078" class="Bound">f</a> <a id="21080" class="Symbol">=</a> <a id="21082" href="UF.Base.html#12002" class="Function">happly</a>
               <a id="21104" class="Symbol">(</a><a id="21105" href="UF.Equiv.html#7023" class="Function">inverses-are-sections&#39;</a> <a id="21128" class="Symbol">(</a><a id="21129" href="TypeTopology.TotallySeparated.html#20326" class="Function">totally-separated-reflection&#39;&#39;</a> <a id="21160" href="TypeTopology.TotallySeparated.html#21076" class="Bound">τ</a><a id="21161" class="Symbol">)</a> <a id="21163" href="TypeTopology.TotallySeparated.html#21078" class="Bound">f</a><a id="21164" class="Symbol">)</a>

 <a id="totally-separated-reflection.𝕋-functor"></a><a id="21168" href="TypeTopology.TotallySeparated.html#21168" class="Function">𝕋-functor</a> <a id="21178" class="Symbol">:</a> <a id="21180" class="Symbol">{</a><a id="21181" href="TypeTopology.TotallySeparated.html#21181" class="Bound">X</a> <a id="21183" class="Symbol">:</a> <a id="21185" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21187" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21189" class="Symbol">}</a> <a id="21191" class="Symbol">{</a><a id="21192" href="TypeTopology.TotallySeparated.html#21192" class="Bound">Y</a> <a id="21194" class="Symbol">:</a> <a id="21196" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21198" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21200" class="Symbol">}</a> <a id="21202" class="Symbol">→</a> <a id="21204" class="Symbol">(</a><a id="21205" href="TypeTopology.TotallySeparated.html#21181" class="Bound">X</a> <a id="21207" class="Symbol">→</a> <a id="21209" href="TypeTopology.TotallySeparated.html#21192" class="Bound">Y</a><a id="21210" class="Symbol">)</a> <a id="21212" class="Symbol">→</a> <a id="21214" class="Symbol">(</a><a id="21215" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="21217" href="TypeTopology.TotallySeparated.html#21181" class="Bound">X</a> <a id="21219" class="Symbol">→</a> <a id="21221" href="TypeTopology.TotallySeparated.html#17204" class="Function">𝕋</a> <a id="21223" href="TypeTopology.TotallySeparated.html#21192" class="Bound">Y</a><a id="21224" class="Symbol">)</a>
 <a id="21227" href="TypeTopology.TotallySeparated.html#21168" class="Function">𝕋-functor</a> <a id="21237" href="TypeTopology.TotallySeparated.html#21237" class="Bound">f</a> <a id="21239" class="Symbol">=</a> <a id="21241" href="TypeTopology.TotallySeparated.html#20817" class="Function">extᵀ</a> <a id="21246" href="TypeTopology.TotallySeparated.html#17242" class="Function">𝕋-is-totally-separated</a> <a id="21269" class="Symbol">(</a><a id="21270" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="21273" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21275" href="TypeTopology.TotallySeparated.html#21237" class="Bound">f</a><a id="21276" class="Symbol">)</a>

 <a id="totally-separated-reflection.𝕋-natural"></a><a id="21280" href="TypeTopology.TotallySeparated.html#21280" class="Function">𝕋-natural</a> <a id="21290" class="Symbol">:</a> <a id="21292" class="Symbol">{</a><a id="21293" href="TypeTopology.TotallySeparated.html#21293" class="Bound">X</a> <a id="21295" class="Symbol">:</a> <a id="21297" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21299" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21301" class="Symbol">}</a> <a id="21303" class="Symbol">{</a><a id="21304" href="TypeTopology.TotallySeparated.html#21304" class="Bound">Y</a> <a id="21306" class="Symbol">:</a> <a id="21308" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21310" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21312" class="Symbol">}</a> <a id="21314" class="Symbol">(</a><a id="21315" href="TypeTopology.TotallySeparated.html#21315" class="Bound">f</a> <a id="21317" class="Symbol">:</a> <a id="21319" href="TypeTopology.TotallySeparated.html#21293" class="Bound">X</a> <a id="21321" class="Symbol">→</a> <a id="21323" href="TypeTopology.TotallySeparated.html#21304" class="Bound">Y</a><a id="21324" class="Symbol">)</a>
           <a id="21337" class="Symbol">→</a> <a id="21339" href="TypeTopology.TotallySeparated.html#21168" class="Function">𝕋-functor</a> <a id="21349" href="TypeTopology.TotallySeparated.html#21315" class="Bound">f</a> <a id="21351" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21353" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="21356" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="21358" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="21361" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21363" href="TypeTopology.TotallySeparated.html#21315" class="Bound">f</a>
 <a id="21366" href="TypeTopology.TotallySeparated.html#21280" class="Function">𝕋-natural</a> <a id="21376" href="TypeTopology.TotallySeparated.html#21376" class="Bound">f</a> <a id="21378" href="TypeTopology.TotallySeparated.html#21378" class="Bound">x</a> <a id="21380" class="Symbol">=</a> <a id="21382" href="TypeTopology.TotallySeparated.html#20956" class="Function">ext-ηᵀ</a> <a id="21389" href="TypeTopology.TotallySeparated.html#17242" class="Function">𝕋-is-totally-separated</a> <a id="21412" class="Symbol">(</a><a id="21413" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="21416" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21418" href="TypeTopology.TotallySeparated.html#21376" class="Bound">f</a><a id="21419" class="Symbol">)</a> <a id="21421" href="TypeTopology.TotallySeparated.html#21378" class="Bound">x</a>

 <a id="totally-separated-reflection.ηᵀ-relates-identified-points"></a><a id="21425" href="TypeTopology.TotallySeparated.html#21425" class="Function">ηᵀ-relates-identified-points</a> <a id="21454" class="Symbol">:</a> <a id="21456" class="Symbol">{</a><a id="21457" href="TypeTopology.TotallySeparated.html#21457" class="Bound">X</a> <a id="21459" class="Symbol">:</a> <a id="21461" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21463" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21465" class="Symbol">}</a> <a id="21467" class="Symbol">{</a><a id="21468" href="TypeTopology.TotallySeparated.html#21468" class="Bound">x</a> <a id="21470" href="TypeTopology.TotallySeparated.html#21470" class="Bound">y</a> <a id="21472" class="Symbol">:</a> <a id="21474" href="TypeTopology.TotallySeparated.html#21457" class="Bound">X</a><a id="21475" class="Symbol">}</a> <a id="21477" class="Symbol">→</a> <a id="21479" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="21482" href="TypeTopology.TotallySeparated.html#21468" class="Bound">x</a> <a id="21484" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21486" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="21489" href="TypeTopology.TotallySeparated.html#21470" class="Bound">y</a> <a id="21491" class="Symbol">→</a> <a id="21493" href="TypeTopology.TotallySeparated.html#21468" class="Bound">x</a> <a id="21495" href="TypeTopology.TotallySeparated.html#3241" class="Function Operator">＝₂</a> <a id="21498" href="TypeTopology.TotallySeparated.html#21470" class="Bound">y</a>
 <a id="21501" href="TypeTopology.TotallySeparated.html#21425" class="Function">ηᵀ-relates-identified-points</a> <a id="21530" href="TypeTopology.TotallySeparated.html#21530" class="Bound">e</a> <a id="21532" class="Symbol">=</a> <a id="21534" href="UF.Base.html#12002" class="Function">happly</a> <a id="21541" class="Symbol">(</a><a id="21542" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21545" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="21549" href="TypeTopology.TotallySeparated.html#21530" class="Bound">e</a><a id="21550" class="Symbol">)</a>

 <a id="totally-separated-reflection.ηᵀ-identifies-related-points"></a><a id="21554" href="TypeTopology.TotallySeparated.html#21554" class="Function">ηᵀ-identifies-related-points</a> <a id="21583" class="Symbol">:</a> <a id="21585" class="Symbol">{</a><a id="21586" href="TypeTopology.TotallySeparated.html#21586" class="Bound">X</a> <a id="21588" class="Symbol">:</a> <a id="21590" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21592" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21594" class="Symbol">}</a> <a id="21596" class="Symbol">{</a><a id="21597" href="TypeTopology.TotallySeparated.html#21597" class="Bound">x</a> <a id="21599" href="TypeTopology.TotallySeparated.html#21599" class="Bound">y</a> <a id="21601" class="Symbol">:</a> <a id="21603" href="TypeTopology.TotallySeparated.html#21586" class="Bound">X</a><a id="21604" class="Symbol">}</a> <a id="21606" class="Symbol">→</a> <a id="21608" href="TypeTopology.TotallySeparated.html#21597" class="Bound">x</a> <a id="21610" href="TypeTopology.TotallySeparated.html#3241" class="Function Operator">＝₂</a> <a id="21613" href="TypeTopology.TotallySeparated.html#21599" class="Bound">y</a> <a id="21615" class="Symbol">→</a> <a id="21617" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="21620" href="TypeTopology.TotallySeparated.html#21597" class="Bound">x</a> <a id="21622" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21624" href="TypeTopology.TotallySeparated.html#17794" class="Function">ηᵀ</a> <a id="21627" href="TypeTopology.TotallySeparated.html#21599" class="Bound">y</a>
 <a id="21630" href="TypeTopology.TotallySeparated.html#21554" class="Function">ηᵀ-identifies-related-points</a> <a id="21659" href="TypeTopology.TotallySeparated.html#21659" class="Bound">e</a> <a id="21661" class="Symbol">=</a> <a id="21663" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
                                   <a id="21711" class="Symbol">(λ</a> <a id="21714" href="TypeTopology.TotallySeparated.html#21714" class="Bound">ϕ</a> <a id="21716" class="Symbol">→</a> <a id="21718" href="UF.ImageAndSurjection.html#774" class="Function">being-in-the-image-is-prop</a> <a id="21745" href="TypeTopology.TotallySeparated.html#21714" class="Bound">ϕ</a> <a id="21747" class="Symbol">(</a><a id="21748" href="TypeTopology.TotallySeparated.html#15250" class="Function">eval</a> <a id="21753" class="Symbol">_))</a>
                                   <a id="21792" class="Symbol">(</a><a id="21793" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="21801" href="TypeTopology.TotallySeparated.html#17002" class="Function">fe&#39;</a> <a id="21805" href="TypeTopology.TotallySeparated.html#21659" class="Bound">e</a><a id="21806" class="Symbol">)</a>
<a id="21808" class="Markup">\end{code}</a><a id="21818" class="Background">

End of 21st July 2025 addition.

The notion of total separatedness (or 𝟚-separatedness) is analogous to
the T₀-separation axiom (which says that any two points with the same
open neighbourhoods are equal).

</a><a id="22027" class="Markup">\begin{code}</a>

<a id="𝟚-sober"></a><a id="22041" href="TypeTopology.TotallySeparated.html#22041" class="Function">𝟚-sober</a> <a id="22049" class="Symbol">:</a> <a id="22051" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="22053" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22055" class="Symbol">→</a> <a id="22057" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22059" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="22061" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="22063" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="22065" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="22067" href="TypeTopology.TotallySeparated.html#22041" class="Function">𝟚-sober</a> <a id="22075" class="Symbol">{</a><a id="22076" href="TypeTopology.TotallySeparated.html#22076" class="Bound">𝓦</a><a id="22077" class="Symbol">}</a> <a id="22079" class="Symbol">{</a><a id="22080" href="TypeTopology.TotallySeparated.html#22080" class="Bound">𝓤</a><a id="22081" class="Symbol">}</a> <a id="22083" href="TypeTopology.TotallySeparated.html#22083" class="Bound">A</a> <a id="22085" class="Symbol">=</a> <a id="22087" href="TypeTopology.TotallySeparated.html#4006" class="Function">𝟚-separated</a> <a id="22099" href="TypeTopology.TotallySeparated.html#22083" class="Bound">A</a>
                   <a id="22120" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="22122" class="Symbol">((</a><a id="22124" href="TypeTopology.TotallySeparated.html#22124" class="Bound">X</a> <a id="22126" class="Symbol">:</a> <a id="22128" href="TypeTopology.TotallySeparated.html#22080" class="Bound">𝓤</a> <a id="22130" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22132" class="Symbol">)</a> <a id="22134" class="Symbol">(</a><a id="22135" href="TypeTopology.TotallySeparated.html#22135" class="Bound">e</a> <a id="22137" class="Symbol">:</a> <a id="22139" href="TypeTopology.TotallySeparated.html#22083" class="Bound">A</a> <a id="22141" class="Symbol">→</a> <a id="22143" href="TypeTopology.TotallySeparated.html#22124" class="Bound">X</a><a id="22144" class="Symbol">)</a> <a id="22146" class="Symbol">→</a> <a id="22148" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="22157" class="Symbol">(</a><a id="22158" href="MLTT.Negation.html#1150" class="Function">dual</a> <a id="22163" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="22165" href="TypeTopology.TotallySeparated.html#22135" class="Bound">e</a><a id="22166" class="Symbol">)</a> <a id="22168" class="Symbol">→</a> <a id="22170" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="22179" href="TypeTopology.TotallySeparated.html#22135" class="Bound">e</a><a id="22180" class="Symbol">)</a>

<a id="22183" class="Markup">\end{code}</a><a id="22193" class="Background">

TODO. example of 𝟚-separated type that fails to be 𝟚-sober, 𝟚-sober
reflection (or 𝟚-sobrification).

TODO. most of what we said doesn&#39;t depend on the type 𝟚, and total
separatedness can be generalized to S-separatedness for an arbitrary
type S, where 𝟚-separatedness is total separatedness. Then, for
example, Prop-separated is equivalent to is-set, all types in U are U
separated, Set-separatedness (where Set is the type of sets) should be
equivalent to is-1-groupoid, etc.

An interesting case is when S is (the total space of) a dominance,
generalizing the case S=Prop. Because the partial elements are defined
in terms of maps into S, the S-lifting of a type X should coincide
with the S-separated reflection of the lifting of X, and hence, in
this context, it makes sense to restrict our attention to S-separated
types.

Another useful thing is that in any type X we can define an apartness
relation x♯y by ∃ p : X→𝟚 , p x ‌≠p y, which is tight iff X is totally
separated, where tightness means ¬ (x ♯ y)→ x = y.

Added 26 January 2018.

We now show that a type is totally separated iff a particular
apartness relation _♯₂ is tight:

</a><a id="23336" class="Markup">\begin{code}</a>

<a id="23350" class="Keyword">module</a> <a id="total-separatedness-via-apartness"></a><a id="23357" href="TypeTopology.TotallySeparated.html#23357" class="Module">total-separatedness-via-apartness</a>
        <a id="23399" class="Symbol">(</a><a id="23400" href="TypeTopology.TotallySeparated.html#23400" class="Bound">pt</a> <a id="23403" class="Symbol">:</a> <a id="23405" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="23436" class="Symbol">)</a>
       <a id="23445" class="Keyword">where</a>

 <a id="23453" class="Keyword">open</a> <a id="23458" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="23482" href="TypeTopology.TotallySeparated.html#23400" class="Bound">pt</a>
 <a id="23486" class="Keyword">open</a> <a id="23491" class="Keyword">import</a> <a id="23498" href="Apartness.Definition.html" class="Module">Apartness.Definition</a>
 <a id="23520" class="Keyword">open</a> <a id="23525" href="Apartness.Definition.html#2653" class="Module">Apartness</a> <a id="23535" href="TypeTopology.TotallySeparated.html#23400" class="Bound">pt</a>

 <a id="total-separatedness-via-apartness._♯₂_"></a><a id="23540" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">_♯₂_</a> <a id="23545" class="Symbol">:</a> <a id="23547" class="Symbol">{</a><a id="23548" href="TypeTopology.TotallySeparated.html#23548" class="Bound">X</a> <a id="23550" class="Symbol">:</a> <a id="23552" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23554" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23556" class="Symbol">}</a> <a id="23558" class="Symbol">→</a> <a id="23560" href="TypeTopology.TotallySeparated.html#23548" class="Bound">X</a> <a id="23562" class="Symbol">→</a> <a id="23564" href="TypeTopology.TotallySeparated.html#23548" class="Bound">X</a> <a id="23566" class="Symbol">→</a> <a id="23568" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23570" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="23573" href="TypeTopology.TotallySeparated.html#23573" class="Bound">x</a> <a id="23575" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">♯₂</a> <a id="23578" href="TypeTopology.TotallySeparated.html#23578" class="Bound">y</a> <a id="23580" class="Symbol">=</a> <a id="23582" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="23584" href="TypeTopology.TotallySeparated.html#23584" class="Bound">p</a> <a id="23586" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="23588" class="Symbol">(</a><a id="23589" href="Notation.General.html#3219" class="Function">type-of</a> <a id="23597" href="TypeTopology.TotallySeparated.html#23573" class="Bound">x</a> <a id="23599" class="Symbol">→</a> <a id="23601" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="23602" class="Symbol">)</a><a id="23603" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="23605" href="TypeTopology.TotallySeparated.html#23584" class="Bound">p</a> <a id="23607" href="TypeTopology.TotallySeparated.html#23573" class="Bound">x</a> <a id="23609" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="23611" href="TypeTopology.TotallySeparated.html#23584" class="Bound">p</a> <a id="23613" href="TypeTopology.TotallySeparated.html#23578" class="Bound">y</a>

 <a id="total-separatedness-via-apartness.♯₂-is-apartness"></a><a id="23617" href="TypeTopology.TotallySeparated.html#23617" class="Function">♯₂-is-apartness</a> <a id="23633" class="Symbol">:</a> <a id="23635" class="Symbol">{</a><a id="23636" href="TypeTopology.TotallySeparated.html#23636" class="Bound">X</a> <a id="23638" class="Symbol">:</a> <a id="23640" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23642" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23644" class="Symbol">}</a> <a id="23646" class="Symbol">→</a> <a id="23648" href="Apartness.Definition.html#2760" class="Function">is-apartness</a> <a id="23661" class="Symbol">(</a><a id="23662" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">_♯₂_</a> <a id="23667" class="Symbol">{</a><a id="23668" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="23669" class="Symbol">}</a> <a id="23671" class="Symbol">{</a><a id="23672" href="TypeTopology.TotallySeparated.html#23636" class="Bound">X</a><a id="23673" class="Symbol">})</a>
 <a id="23677" href="TypeTopology.TotallySeparated.html#23617" class="Function">♯₂-is-apartness</a> <a id="23693" class="Symbol">{</a><a id="23694" href="TypeTopology.TotallySeparated.html#23694" class="Bound">𝓤</a><a id="23695" class="Symbol">}</a> <a id="23697" class="Symbol">{</a><a id="23698" href="TypeTopology.TotallySeparated.html#23698" class="Bound">X</a><a id="23699" class="Symbol">}</a> <a id="23701" class="Symbol">=</a> <a id="23703" href="TypeTopology.TotallySeparated.html#23728" class="Function">a</a> <a id="23705" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23707" href="TypeTopology.TotallySeparated.html#23778" class="Function">b</a> <a id="23709" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23711" href="TypeTopology.TotallySeparated.html#23907" class="Function">c</a> <a id="23713" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23715" href="TypeTopology.TotallySeparated.html#24061" class="Function">d</a>
  <a id="23719" class="Keyword">where</a>
   <a id="23728" href="TypeTopology.TotallySeparated.html#23728" class="Function">a</a> <a id="23730" class="Symbol">:</a> <a id="23732" href="Apartness.Definition.html#554" class="Function">is-prop-valued</a> <a id="23747" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">_♯₂_</a>
   <a id="23755" href="TypeTopology.TotallySeparated.html#23728" class="Function">a</a> <a id="23757" href="TypeTopology.TotallySeparated.html#23757" class="Bound">x</a> <a id="23759" href="TypeTopology.TotallySeparated.html#23759" class="Bound">y</a> <a id="23761" class="Symbol">=</a> <a id="23763" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a>

   <a id="23778" href="TypeTopology.TotallySeparated.html#23778" class="Function">b</a> <a id="23780" class="Symbol">:</a> <a id="23782" href="Apartness.Definition.html#570" class="Function">is-irreflexive</a> <a id="23797" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">_♯₂_</a>
   <a id="23805" href="TypeTopology.TotallySeparated.html#23778" class="Function">b</a> <a id="23807" href="TypeTopology.TotallySeparated.html#23807" class="Bound">x</a> <a id="23809" class="Symbol">=</a> <a id="23811" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="23818" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="23828" href="TypeTopology.TotallySeparated.html#23845" class="Function">g</a>
    <a id="23834" class="Keyword">where</a>
     <a id="23845" href="TypeTopology.TotallySeparated.html#23845" class="Function">g</a> <a id="23847" class="Symbol">:</a> <a id="23849" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="23851" class="Symbol">(</a><a id="23852" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23854" href="TypeTopology.TotallySeparated.html#23854" class="Bound">p</a> <a id="23856" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23858" class="Symbol">(</a><a id="23859" href="TypeTopology.TotallySeparated.html#23698" class="Bound">X</a> <a id="23861" class="Symbol">→</a> <a id="23863" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="23864" class="Symbol">)</a> <a id="23866" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23868" href="TypeTopology.TotallySeparated.html#23854" class="Bound">p</a> <a id="23870" href="TypeTopology.TotallySeparated.html#23807" class="Bound">x</a> <a id="23872" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="23874" href="TypeTopology.TotallySeparated.html#23854" class="Bound">p</a> <a id="23876" href="TypeTopology.TotallySeparated.html#23807" class="Bound">x</a><a id="23877" class="Symbol">)</a>
     <a id="23884" href="TypeTopology.TotallySeparated.html#23845" class="Function">g</a> <a id="23886" class="Symbol">(</a><a id="23887" href="TypeTopology.TotallySeparated.html#23887" class="Bound">p</a> <a id="23889" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23891" href="TypeTopology.TotallySeparated.html#23891" class="Bound">u</a><a id="23892" class="Symbol">)</a> <a id="23894" class="Symbol">=</a> <a id="23896" href="TypeTopology.TotallySeparated.html#23891" class="Bound">u</a> <a id="23898" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="23907" href="TypeTopology.TotallySeparated.html#23907" class="Function">c</a> <a id="23909" class="Symbol">:</a> <a id="23911" href="Apartness.Definition.html#586" class="Function">is-symmetric</a> <a id="23924" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">_♯₂_</a>
   <a id="23932" href="TypeTopology.TotallySeparated.html#23907" class="Function">c</a> <a id="23934" href="TypeTopology.TotallySeparated.html#23934" class="Bound">x</a> <a id="23936" href="TypeTopology.TotallySeparated.html#23936" class="Bound">y</a> <a id="23938" class="Symbol">=</a> <a id="23940" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="23951" href="TypeTopology.TotallySeparated.html#23968" class="Function">g</a>
    <a id="23957" class="Keyword">where</a>
     <a id="23968" href="TypeTopology.TotallySeparated.html#23968" class="Function">g</a> <a id="23970" class="Symbol">:</a> <a id="23972" class="Symbol">(</a><a id="23973" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23975" href="TypeTopology.TotallySeparated.html#23975" class="Bound">p</a> <a id="23977" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23979" class="Symbol">(</a><a id="23980" href="TypeTopology.TotallySeparated.html#23698" class="Bound">X</a> <a id="23982" class="Symbol">→</a> <a id="23984" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="23985" class="Symbol">)</a> <a id="23987" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23989" href="TypeTopology.TotallySeparated.html#23975" class="Bound">p</a> <a id="23991" href="TypeTopology.TotallySeparated.html#23934" class="Bound">x</a> <a id="23993" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="23995" href="TypeTopology.TotallySeparated.html#23975" class="Bound">p</a> <a id="23997" href="TypeTopology.TotallySeparated.html#23936" class="Bound">y</a><a id="23998" class="Symbol">)</a> <a id="24000" class="Symbol">→</a> <a id="24002" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24004" href="TypeTopology.TotallySeparated.html#24004" class="Bound">p</a> <a id="24006" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24008" class="Symbol">(</a><a id="24009" href="TypeTopology.TotallySeparated.html#23698" class="Bound">X</a> <a id="24011" class="Symbol">→</a> <a id="24013" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="24014" class="Symbol">)</a> <a id="24016" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24018" href="TypeTopology.TotallySeparated.html#24004" class="Bound">p</a> <a id="24020" href="TypeTopology.TotallySeparated.html#23936" class="Bound">y</a> <a id="24022" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="24024" href="TypeTopology.TotallySeparated.html#24004" class="Bound">p</a> <a id="24026" href="TypeTopology.TotallySeparated.html#23934" class="Bound">x</a>
     <a id="24033" href="TypeTopology.TotallySeparated.html#23968" class="Function">g</a> <a id="24035" class="Symbol">(</a><a id="24036" href="TypeTopology.TotallySeparated.html#24036" class="Bound">p</a> <a id="24038" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24040" href="TypeTopology.TotallySeparated.html#24040" class="Bound">u</a><a id="24041" class="Symbol">)</a> <a id="24043" class="Symbol">=</a> <a id="24045" href="TypeTopology.TotallySeparated.html#24036" class="Bound">p</a> <a id="24047" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24049" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="24055" href="TypeTopology.TotallySeparated.html#24040" class="Bound">u</a>

   <a id="24061" href="TypeTopology.TotallySeparated.html#24061" class="Function">d</a> <a id="24063" class="Symbol">:</a> <a id="24065" href="Apartness.Definition.html#2744" class="Function">is-cotransitive</a> <a id="24081" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">_♯₂_</a>
   <a id="24089" href="TypeTopology.TotallySeparated.html#24061" class="Function">d</a> <a id="24091" href="TypeTopology.TotallySeparated.html#24091" class="Bound">x</a> <a id="24093" href="TypeTopology.TotallySeparated.html#24093" class="Bound">y</a> <a id="24095" href="TypeTopology.TotallySeparated.html#24095" class="Bound">z</a> <a id="24097" class="Symbol">=</a> <a id="24099" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="24110" href="TypeTopology.TotallySeparated.html#24127" class="Function">g</a>
    <a id="24116" class="Keyword">where</a>
     <a id="24127" href="TypeTopology.TotallySeparated.html#24127" class="Function">g</a> <a id="24129" class="Symbol">:</a> <a id="24131" class="Symbol">(</a><a id="24132" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24134" href="TypeTopology.TotallySeparated.html#24134" class="Bound">p</a> <a id="24136" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24138" class="Symbol">(</a><a id="24139" href="TypeTopology.TotallySeparated.html#23698" class="Bound">X</a> <a id="24141" class="Symbol">→</a> <a id="24143" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="24144" class="Symbol">)</a> <a id="24146" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24148" href="TypeTopology.TotallySeparated.html#24134" class="Bound">p</a> <a id="24150" href="TypeTopology.TotallySeparated.html#24091" class="Bound">x</a> <a id="24152" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="24154" href="TypeTopology.TotallySeparated.html#24134" class="Bound">p</a> <a id="24156" href="TypeTopology.TotallySeparated.html#24093" class="Bound">y</a><a id="24157" class="Symbol">)</a> <a id="24159" class="Symbol">→</a> <a id="24161" class="Symbol">(</a><a id="24162" href="TypeTopology.TotallySeparated.html#24091" class="Bound">x</a> <a id="24164" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">♯₂</a> <a id="24167" href="TypeTopology.TotallySeparated.html#24095" class="Bound">z</a><a id="24168" class="Symbol">)</a> <a id="24170" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="24172" class="Symbol">(</a><a id="24173" href="TypeTopology.TotallySeparated.html#24093" class="Bound">y</a> <a id="24175" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">♯₂</a> <a id="24178" href="TypeTopology.TotallySeparated.html#24095" class="Bound">z</a><a id="24179" class="Symbol">)</a>
     <a id="24186" href="TypeTopology.TotallySeparated.html#24127" class="Function">g</a> <a id="24188" class="Symbol">(</a><a id="24189" href="TypeTopology.TotallySeparated.html#24189" class="Bound">p</a> <a id="24191" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24193" href="TypeTopology.TotallySeparated.html#24193" class="Bound">u</a><a id="24194" class="Symbol">)</a> <a id="24196" class="Symbol">=</a>
       <a id="24205" href="TypeTopology.TotallySeparated.html#24294" class="Function">h</a> <a id="24207" class="Symbol">(</a><a id="24208" href="UF.DiscreteAndSeparated.html#4705" class="Function">discrete-types-are-cotransitive</a> <a id="24240" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="24254" class="Symbol">{</a><a id="24255" href="TypeTopology.TotallySeparated.html#24189" class="Bound">p</a> <a id="24257" href="TypeTopology.TotallySeparated.html#24091" class="Bound">x</a><a id="24258" class="Symbol">}</a> <a id="24260" class="Symbol">{</a><a id="24261" href="TypeTopology.TotallySeparated.html#24189" class="Bound">p</a> <a id="24263" href="TypeTopology.TotallySeparated.html#24093" class="Bound">y</a><a id="24264" class="Symbol">}</a> <a id="24266" class="Symbol">{</a><a id="24267" href="TypeTopology.TotallySeparated.html#24189" class="Bound">p</a> <a id="24269" href="TypeTopology.TotallySeparated.html#24095" class="Bound">z</a><a id="24270" class="Symbol">}</a> <a id="24272" href="TypeTopology.TotallySeparated.html#24193" class="Bound">u</a><a id="24273" class="Symbol">)</a>
      <a id="24281" class="Keyword">where</a>
       <a id="24294" href="TypeTopology.TotallySeparated.html#24294" class="Function">h</a> <a id="24296" class="Symbol">:</a> <a id="24298" class="Symbol">(</a><a id="24299" href="TypeTopology.TotallySeparated.html#24189" class="Bound">p</a> <a id="24301" href="TypeTopology.TotallySeparated.html#24091" class="Bound">x</a> <a id="24303" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="24305" href="TypeTopology.TotallySeparated.html#24189" class="Bound">p</a> <a id="24307" href="TypeTopology.TotallySeparated.html#24095" class="Bound">z</a><a id="24308" class="Symbol">)</a> <a id="24310" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="24312" class="Symbol">(</a><a id="24313" href="TypeTopology.TotallySeparated.html#24189" class="Bound">p</a> <a id="24315" href="TypeTopology.TotallySeparated.html#24095" class="Bound">z</a> <a id="24317" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="24319" href="TypeTopology.TotallySeparated.html#24189" class="Bound">p</a> <a id="24321" href="TypeTopology.TotallySeparated.html#24093" class="Bound">y</a><a id="24322" class="Symbol">)</a> <a id="24324" class="Symbol">→</a> <a id="24326" class="Symbol">(</a><a id="24327" href="TypeTopology.TotallySeparated.html#24091" class="Bound">x</a> <a id="24329" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">♯₂</a> <a id="24332" href="TypeTopology.TotallySeparated.html#24095" class="Bound">z</a><a id="24333" class="Symbol">)</a> <a id="24335" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="24337" class="Symbol">(</a><a id="24338" href="TypeTopology.TotallySeparated.html#24093" class="Bound">y</a> <a id="24340" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">♯₂</a> <a id="24343" href="TypeTopology.TotallySeparated.html#24095" class="Bound">z</a><a id="24344" class="Symbol">)</a>
       <a id="24353" href="TypeTopology.TotallySeparated.html#24294" class="Function">h</a> <a id="24355" class="Symbol">(</a><a id="24356" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24360" href="TypeTopology.TotallySeparated.html#24360" class="Bound">u</a><a id="24361" class="Symbol">)</a> <a id="24363" class="Symbol">=</a> <a id="24365" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="24369" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="24371" href="TypeTopology.TotallySeparated.html#24189" class="Bound">p</a> <a id="24373" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24375" href="TypeTopology.TotallySeparated.html#24360" class="Bound">u</a> <a id="24377" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
       <a id="24386" href="TypeTopology.TotallySeparated.html#24294" class="Function">h</a> <a id="24388" class="Symbol">(</a><a id="24389" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24393" href="TypeTopology.TotallySeparated.html#24393" class="Bound">v</a><a id="24394" class="Symbol">)</a> <a id="24396" class="Symbol">=</a> <a id="24398" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="24402" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="24404" href="TypeTopology.TotallySeparated.html#24189" class="Bound">p</a> <a id="24406" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24408" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="24414" href="TypeTopology.TotallySeparated.html#24393" class="Bound">v</a> <a id="24416" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

 <a id="total-separatedness-via-apartness.is-totally-separated₃"></a><a id="24420" href="TypeTopology.TotallySeparated.html#24420" class="Function">is-totally-separated₃</a> <a id="24442" class="Symbol">:</a> <a id="24444" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24446" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24448" class="Symbol">→</a> <a id="24450" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24452" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="24455" href="TypeTopology.TotallySeparated.html#24420" class="Function">is-totally-separated₃</a> <a id="24477" class="Symbol">{</a><a id="24478" href="TypeTopology.TotallySeparated.html#24478" class="Bound">𝓤</a><a id="24479" class="Symbol">}</a> <a id="24481" href="TypeTopology.TotallySeparated.html#24481" class="Bound">X</a> <a id="24483" class="Symbol">=</a> <a id="24485" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="24494" class="Symbol">(</a><a id="24495" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">_♯₂_</a> <a id="24500" class="Symbol">{</a><a id="24501" href="TypeTopology.TotallySeparated.html#24478" class="Bound">𝓤</a><a id="24502" class="Symbol">}</a> <a id="24504" class="Symbol">{</a><a id="24505" href="TypeTopology.TotallySeparated.html#24481" class="Bound">X</a><a id="24506" class="Symbol">})</a>

 <a id="total-separatedness-via-apartness.totally-separated₃-gives-totally-separated"></a><a id="24511" href="TypeTopology.TotallySeparated.html#24511" class="Function">totally-separated₃-gives-totally-separated</a> <a id="24554" class="Symbol">:</a> <a id="24556" class="Symbol">{</a><a id="24557" href="TypeTopology.TotallySeparated.html#24557" class="Bound">X</a> <a id="24559" class="Symbol">:</a> <a id="24561" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24563" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24565" class="Symbol">}</a>
                                            <a id="24611" class="Symbol">→</a> <a id="24613" href="TypeTopology.TotallySeparated.html#24420" class="Function">is-totally-separated₃</a> <a id="24635" href="TypeTopology.TotallySeparated.html#24557" class="Bound">X</a>
                                            <a id="24681" class="Symbol">→</a> <a id="24683" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="24704" href="TypeTopology.TotallySeparated.html#24557" class="Bound">X</a>
 <a id="24707" href="TypeTopology.TotallySeparated.html#24511" class="Function">totally-separated₃-gives-totally-separated</a> <a id="24750" class="Symbol">{</a><a id="24751" href="TypeTopology.TotallySeparated.html#24751" class="Bound">𝓤</a><a id="24752" class="Symbol">}</a> <a id="24754" class="Symbol">{</a><a id="24755" href="TypeTopology.TotallySeparated.html#24755" class="Bound">X</a><a id="24756" class="Symbol">}</a> <a id="24758" href="TypeTopology.TotallySeparated.html#24758" class="Bound">τ</a> <a id="24760" class="Symbol">{</a><a id="24761" href="TypeTopology.TotallySeparated.html#24761" class="Bound">x</a><a id="24762" class="Symbol">}</a> <a id="24764" class="Symbol">{</a><a id="24765" href="TypeTopology.TotallySeparated.html#24765" class="Bound">y</a><a id="24766" class="Symbol">}</a> <a id="24768" href="TypeTopology.TotallySeparated.html#24768" class="Bound">α</a> <a id="24770" class="Symbol">=</a> <a id="24772" href="TypeTopology.TotallySeparated.html#24846" class="Function">γ</a>
  <a id="24776" class="Keyword">where</a>
   <a id="24785" href="TypeTopology.TotallySeparated.html#24785" class="Function">h</a> <a id="24787" class="Symbol">:</a> <a id="24789" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24791" class="Symbol">(</a><a id="24792" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24794" href="TypeTopology.TotallySeparated.html#24794" class="Bound">p</a> <a id="24796" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24798" class="Symbol">(</a><a id="24799" href="TypeTopology.TotallySeparated.html#24755" class="Bound">X</a> <a id="24801" class="Symbol">→</a> <a id="24803" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="24804" class="Symbol">)</a> <a id="24806" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24808" href="TypeTopology.TotallySeparated.html#24794" class="Bound">p</a> <a id="24810" href="TypeTopology.TotallySeparated.html#24761" class="Bound">x</a> <a id="24812" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="24814" href="TypeTopology.TotallySeparated.html#24794" class="Bound">p</a> <a id="24816" href="TypeTopology.TotallySeparated.html#24765" class="Bound">y</a><a id="24817" class="Symbol">)</a>
   <a id="24822" href="TypeTopology.TotallySeparated.html#24785" class="Function">h</a> <a id="24824" class="Symbol">(</a><a id="24825" href="TypeTopology.TotallySeparated.html#24825" class="Bound">p</a> <a id="24827" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24829" href="TypeTopology.TotallySeparated.html#24829" class="Bound">u</a><a id="24830" class="Symbol">)</a> <a id="24832" class="Symbol">=</a> <a id="24834" href="TypeTopology.TotallySeparated.html#24829" class="Bound">u</a> <a id="24836" class="Symbol">(</a><a id="24837" href="TypeTopology.TotallySeparated.html#24768" class="Bound">α</a> <a id="24839" href="TypeTopology.TotallySeparated.html#24825" class="Bound">p</a><a id="24840" class="Symbol">)</a>

   <a id="24846" href="TypeTopology.TotallySeparated.html#24846" class="Function">γ</a> <a id="24848" class="Symbol">:</a> <a id="24850" href="TypeTopology.TotallySeparated.html#24761" class="Bound">x</a> <a id="24852" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24854" href="TypeTopology.TotallySeparated.html#24765" class="Bound">y</a>
   <a id="24859" href="TypeTopology.TotallySeparated.html#24846" class="Function">γ</a> <a id="24861" class="Symbol">=</a> <a id="24863" href="TypeTopology.TotallySeparated.html#24758" class="Bound">τ</a> <a id="24865" href="TypeTopology.TotallySeparated.html#24761" class="Bound">x</a> <a id="24867" href="TypeTopology.TotallySeparated.html#24765" class="Bound">y</a> <a id="24869" class="Symbol">(</a><a id="24870" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="24877" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="24887" href="TypeTopology.TotallySeparated.html#24785" class="Function">h</a><a id="24888" class="Symbol">)</a>

 <a id="total-separatedness-via-apartness.totally-separated-gives-totally-separated₃"></a><a id="24892" href="TypeTopology.TotallySeparated.html#24892" class="Function">totally-separated-gives-totally-separated₃</a> <a id="24935" class="Symbol">:</a> <a id="24937" class="Symbol">{</a><a id="24938" href="TypeTopology.TotallySeparated.html#24938" class="Bound">X</a> <a id="24940" class="Symbol">:</a> <a id="24942" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24944" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24946" class="Symbol">}</a>
                                            <a id="24992" class="Symbol">→</a> <a id="24994" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="25015" href="TypeTopology.TotallySeparated.html#24938" class="Bound">X</a>
                                            <a id="25061" class="Symbol">→</a> <a id="25063" href="TypeTopology.TotallySeparated.html#24420" class="Function">is-totally-separated₃</a> <a id="25085" href="TypeTopology.TotallySeparated.html#24938" class="Bound">X</a>
 <a id="25088" href="TypeTopology.TotallySeparated.html#24892" class="Function">totally-separated-gives-totally-separated₃</a> <a id="25131" class="Symbol">{</a><a id="25132" href="TypeTopology.TotallySeparated.html#25132" class="Bound">𝓤</a><a id="25133" class="Symbol">}</a> <a id="25135" class="Symbol">{</a><a id="25136" href="TypeTopology.TotallySeparated.html#25136" class="Bound">X</a><a id="25137" class="Symbol">}</a> <a id="25139" href="TypeTopology.TotallySeparated.html#25139" class="Bound">τ</a> <a id="25141" href="TypeTopology.TotallySeparated.html#25141" class="Bound">x</a> <a id="25143" href="TypeTopology.TotallySeparated.html#25143" class="Bound">y</a> <a id="25145" href="TypeTopology.TotallySeparated.html#25145" class="Bound">na</a> <a id="25148" class="Symbol">=</a> <a id="25150" href="TypeTopology.TotallySeparated.html#25139" class="Bound">τ</a> <a id="25152" href="TypeTopology.TotallySeparated.html#25231" class="Function">α</a>
  <a id="25156" class="Keyword">where</a>
   <a id="25165" href="TypeTopology.TotallySeparated.html#25165" class="Function">h</a> <a id="25167" class="Symbol">:</a> <a id="25169" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="25171" class="Symbol">(</a><a id="25172" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25174" href="TypeTopology.TotallySeparated.html#25174" class="Bound">p</a> <a id="25176" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25178" class="Symbol">(</a><a id="25179" href="TypeTopology.TotallySeparated.html#25136" class="Bound">X</a> <a id="25181" class="Symbol">→</a> <a id="25183" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="25184" class="Symbol">)</a> <a id="25186" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25188" href="TypeTopology.TotallySeparated.html#25174" class="Bound">p</a> <a id="25190" href="TypeTopology.TotallySeparated.html#25141" class="Bound">x</a> <a id="25192" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="25194" href="TypeTopology.TotallySeparated.html#25174" class="Bound">p</a> <a id="25196" href="TypeTopology.TotallySeparated.html#25143" class="Bound">y</a><a id="25197" class="Symbol">)</a>
   <a id="25202" href="TypeTopology.TotallySeparated.html#25165" class="Function">h</a> <a id="25204" class="Symbol">(</a><a id="25205" href="TypeTopology.TotallySeparated.html#25205" class="Bound">p</a> <a id="25207" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25209" href="TypeTopology.TotallySeparated.html#25209" class="Bound">u</a><a id="25210" class="Symbol">)</a> <a id="25212" class="Symbol">=</a> <a id="25214" href="TypeTopology.TotallySeparated.html#25145" class="Bound">na</a> <a id="25217" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="25219" href="TypeTopology.TotallySeparated.html#25205" class="Bound">p</a> <a id="25221" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25223" href="TypeTopology.TotallySeparated.html#25209" class="Bound">u</a> <a id="25225" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

   <a id="25231" href="TypeTopology.TotallySeparated.html#25231" class="Function">α</a> <a id="25233" class="Symbol">:</a> <a id="25235" class="Symbol">(</a><a id="25236" href="TypeTopology.TotallySeparated.html#25236" class="Bound">p</a> <a id="25238" class="Symbol">:</a> <a id="25240" href="TypeTopology.TotallySeparated.html#25136" class="Bound">X</a> <a id="25242" class="Symbol">→</a> <a id="25244" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="25245" class="Symbol">)</a> <a id="25247" class="Symbol">→</a> <a id="25249" href="TypeTopology.TotallySeparated.html#25236" class="Bound">p</a> <a id="25251" href="TypeTopology.TotallySeparated.html#25141" class="Bound">x</a> <a id="25253" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25255" href="TypeTopology.TotallySeparated.html#25236" class="Bound">p</a> <a id="25257" href="TypeTopology.TotallySeparated.html#25143" class="Bound">y</a>
   <a id="25262" href="TypeTopology.TotallySeparated.html#25231" class="Function">α</a> <a id="25264" href="TypeTopology.TotallySeparated.html#25264" class="Bound">p</a> <a id="25266" class="Symbol">=</a> <a id="25268" href="UF.DiscreteAndSeparated.html#7510" class="Function">𝟚-is-¬¬-separated</a> <a id="25286" class="Symbol">(</a><a id="25287" href="TypeTopology.TotallySeparated.html#25264" class="Bound">p</a> <a id="25289" href="TypeTopology.TotallySeparated.html#25141" class="Bound">x</a><a id="25290" class="Symbol">)</a> <a id="25292" class="Symbol">(</a><a id="25293" href="TypeTopology.TotallySeparated.html#25264" class="Bound">p</a> <a id="25295" href="TypeTopology.TotallySeparated.html#25143" class="Bound">y</a><a id="25296" class="Symbol">)</a> <a id="25298" class="Symbol">(λ</a> <a id="25301" href="TypeTopology.TotallySeparated.html#25301" class="Bound">u</a> <a id="25303" class="Symbol">→</a> <a id="25305" href="TypeTopology.TotallySeparated.html#25165" class="Function">h</a> <a id="25307" class="Symbol">(</a><a id="25308" href="TypeTopology.TotallySeparated.html#25264" class="Bound">p</a> <a id="25310" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25312" href="TypeTopology.TotallySeparated.html#25301" class="Bound">u</a><a id="25313" class="Symbol">))</a>

 <a id="total-separatedness-via-apartness.♯₂-is-tight"></a><a id="25318" href="TypeTopology.TotallySeparated.html#25318" class="Function">♯₂-is-tight</a> <a id="25330" class="Symbol">=</a> <a id="25332" href="TypeTopology.TotallySeparated.html#24892" class="Function">totally-separated-gives-totally-separated₃</a>

 <a id="total-separatedness-via-apartness.tight-relation-contained-in-♯₂-gives-total-separatedness"></a><a id="25377" href="TypeTopology.TotallySeparated.html#25377" class="Function">tight-relation-contained-in-♯₂-gives-total-separatedness</a>
  <a id="25436" class="Symbol">:</a> <a id="25438" class="Symbol">{</a><a id="25439" href="TypeTopology.TotallySeparated.html#25439" class="Bound">X</a> <a id="25441" class="Symbol">:</a> <a id="25443" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25445" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25447" class="Symbol">}</a>
  <a id="25451" class="Symbol">→</a> <a id="25453" class="Symbol">(</a><a id="25454" href="TypeTopology.TotallySeparated.html#25454" class="Bound Operator">_♯_</a> <a id="25458" class="Symbol">:</a> <a id="25460" href="TypeTopology.TotallySeparated.html#25439" class="Bound">X</a> <a id="25462" class="Symbol">→</a> <a id="25464" href="TypeTopology.TotallySeparated.html#25439" class="Bound">X</a> <a id="25466" class="Symbol">→</a> <a id="25468" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="25470" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25472" class="Symbol">)</a>
  <a id="25476" class="Symbol">→</a> <a id="25478" class="Symbol">((</a><a id="25480" href="TypeTopology.TotallySeparated.html#25480" class="Bound">x</a> <a id="25482" href="TypeTopology.TotallySeparated.html#25482" class="Bound">y</a> <a id="25484" class="Symbol">:</a> <a id="25486" href="TypeTopology.TotallySeparated.html#25439" class="Bound">X</a><a id="25487" class="Symbol">)</a> <a id="25489" class="Symbol">→</a> <a id="25491" href="TypeTopology.TotallySeparated.html#25480" class="Bound">x</a> <a id="25493" href="TypeTopology.TotallySeparated.html#25454" class="Bound Operator">♯</a> <a id="25495" href="TypeTopology.TotallySeparated.html#25482" class="Bound">y</a> <a id="25497" class="Symbol">→</a> <a id="25499" href="TypeTopology.TotallySeparated.html#25480" class="Bound">x</a> <a id="25501" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">♯₂</a> <a id="25504" href="TypeTopology.TotallySeparated.html#25482" class="Bound">y</a><a id="25505" class="Symbol">)</a>
  <a id="25509" class="Symbol">→</a> <a id="25511" href="Apartness.Definition.html#626" class="Function">is-tight</a> <a id="25520" href="TypeTopology.TotallySeparated.html#25454" class="Bound Operator">_♯_</a>
  <a id="25526" class="Symbol">→</a> <a id="25528" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="25549" href="TypeTopology.TotallySeparated.html#25439" class="Bound">X</a>
 <a id="25552" href="TypeTopology.TotallySeparated.html#25377" class="Function">tight-relation-contained-in-♯₂-gives-total-separatedness</a> <a id="25609" href="TypeTopology.TotallySeparated.html#25609" class="Bound Operator">_♯_</a> <a id="25613" href="TypeTopology.TotallySeparated.html#25613" class="Bound">ϕ</a> <a id="25615" href="TypeTopology.TotallySeparated.html#25615" class="Bound">t</a> <a id="25617" class="Symbol">=</a>
  <a id="25621" href="TypeTopology.TotallySeparated.html#24511" class="Function">totally-separated₃-gives-totally-separated</a>
   <a id="25667" class="Symbol">(</a><a id="25668" href="Apartness.Definition.html#7203" class="Function">finner-than-tight-is-tight</a> <a id="25695" href="TypeTopology.TotallySeparated.html#25609" class="Bound Operator">_♯_</a> <a id="25699" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">_♯₂_</a> <a id="25704" href="TypeTopology.TotallySeparated.html#25613" class="Bound">ϕ</a> <a id="25706" href="TypeTopology.TotallySeparated.html#25615" class="Bound">t</a><a id="25707" class="Symbol">)</a>

 <a id="total-separatedness-via-apartness.tight-apartness-contained-in-♯₂-gives-total-separatedness"></a><a id="25711" href="TypeTopology.TotallySeparated.html#25711" class="Function">tight-apartness-contained-in-♯₂-gives-total-separatedness</a>
  <a id="25771" class="Symbol">:</a> <a id="25773" class="Symbol">{</a><a id="25774" href="TypeTopology.TotallySeparated.html#25774" class="Bound">X</a> <a id="25776" class="Symbol">:</a> <a id="25778" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25780" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25782" class="Symbol">}</a>
  <a id="25786" class="Symbol">→</a> <a id="25788" class="Symbol">(</a><a id="25789" href="TypeTopology.TotallySeparated.html#25789" class="Symbol">(</a><a id="25790" href="TypeTopology.TotallySeparated.html#25790" class="Bound Operator">_♯_</a> <a id="25794" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25796" href="TypeTopology.TotallySeparated.html#25789" class="Symbol">_)</a> <a id="25799" class="Symbol">:</a> <a id="25801" href="Apartness.Definition.html#3704" class="Function">Tight-Apartness</a> <a id="25817" href="TypeTopology.TotallySeparated.html#25774" class="Bound">X</a> <a id="25819" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="25820" class="Symbol">)</a>
  <a id="25824" class="Symbol">→</a> <a id="25826" class="Symbol">((</a><a id="25828" href="TypeTopology.TotallySeparated.html#25828" class="Bound">x</a> <a id="25830" href="TypeTopology.TotallySeparated.html#25830" class="Bound">y</a> <a id="25832" class="Symbol">:</a> <a id="25834" href="TypeTopology.TotallySeparated.html#25774" class="Bound">X</a><a id="25835" class="Symbol">)</a> <a id="25837" class="Symbol">→</a> <a id="25839" href="TypeTopology.TotallySeparated.html#25828" class="Bound">x</a> <a id="25841" href="TypeTopology.TotallySeparated.html#25790" class="Bound Operator">♯</a> <a id="25843" href="TypeTopology.TotallySeparated.html#25830" class="Bound">y</a> <a id="25845" class="Symbol">→</a> <a id="25847" href="TypeTopology.TotallySeparated.html#25828" class="Bound">x</a> <a id="25849" href="TypeTopology.TotallySeparated.html#23540" class="Function Operator">♯₂</a> <a id="25852" href="TypeTopology.TotallySeparated.html#25830" class="Bound">y</a><a id="25853" class="Symbol">)</a>
  <a id="25857" class="Symbol">→</a> <a id="25859" href="TypeTopology.TotallySeparated.html#3829" class="Function">is-totally-separated</a> <a id="25880" href="TypeTopology.TotallySeparated.html#25774" class="Bound">X</a>
 <a id="25883" href="TypeTopology.TotallySeparated.html#25711" class="Function">tight-apartness-contained-in-♯₂-gives-total-separatedness</a> <a id="25941" class="Symbol">(</a><a id="25942" href="TypeTopology.TotallySeparated.html#25942" class="Bound Operator">_♯_</a> <a id="25946" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25948" class="Symbol">_</a> <a id="25950" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25952" href="TypeTopology.TotallySeparated.html#25952" class="Bound">t</a><a id="25953" class="Symbol">)</a> <a id="25955" href="TypeTopology.TotallySeparated.html#25955" class="Bound">ϕ</a>
  <a id="25959" class="Symbol">=</a> <a id="25961" href="TypeTopology.TotallySeparated.html#25377" class="Function">tight-relation-contained-in-♯₂-gives-total-separatedness</a> <a id="26018" href="TypeTopology.TotallySeparated.html#25942" class="Bound Operator">_♯_</a> <a id="26022" href="TypeTopology.TotallySeparated.html#25955" class="Bound">ϕ</a> <a id="26024" href="TypeTopology.TotallySeparated.html#25952" class="Bound">t</a>

<a id="26027" class="Markup">\end{code}</a><a id="26037" class="Background">
</a></pre></body></html>

==> anc/html/UF.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

This file needs reorganization and clean-up.

</a><a id="63" class="Markup">\begin{code}</a>

<a id="77" class="Symbol">{-#</a> <a id="81" class="Keyword">OPTIONS</a> <a id="89" class="Pragma">--safe</a> <a id="96" class="Pragma">--without-K</a> <a id="108" class="Symbol">#-}</a>

<a id="113" class="Keyword">module</a> <a id="120" href="UF.Base.html" class="Module">UF.Base</a> <a id="128" class="Keyword">where</a>

<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="_≈_"></a><a id="161" href="UF.Base.html#161" class="Function Operator">_≈_</a> <a id="165" class="Symbol">:</a> <a id="167" class="Symbol">{</a><a id="168" href="UF.Base.html#168" class="Bound">X</a> <a id="170" class="Symbol">:</a> <a id="172" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="174" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="176" class="Symbol">}</a> <a id="178" class="Symbol">{</a><a id="179" href="UF.Base.html#179" class="Bound">Y</a> <a id="181" class="Symbol">:</a> <a id="183" href="UF.Base.html#168" class="Bound">X</a> <a id="185" class="Symbol">→</a> <a id="187" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="189" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="191" class="Symbol">}</a> <a id="193" class="Symbol">{</a><a id="194" href="UF.Base.html#194" class="Bound">Z</a> <a id="196" class="Symbol">:</a> <a id="198" class="Symbol">(</a><a id="199" href="UF.Base.html#199" class="Bound">x</a> <a id="201" class="Symbol">:</a> <a id="203" href="UF.Base.html#168" class="Bound">X</a><a id="204" class="Symbol">)</a> <a id="206" class="Symbol">→</a> <a id="208" href="UF.Base.html#179" class="Bound">Y</a> <a id="210" href="UF.Base.html#199" class="Bound">x</a> <a id="212" class="Symbol">→</a> <a id="214" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="216" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="218" class="Symbol">}</a>
    <a id="224" class="Symbol">→</a> <a id="226" class="Symbol">(</a><a id="227" href="UF.Base.html#227" class="Bound">f</a> <a id="229" href="UF.Base.html#229" class="Bound">g</a> <a id="231" class="Symbol">:</a> <a id="233" class="Symbol">(</a><a id="234" href="UF.Base.html#234" class="Bound">x</a> <a id="236" class="Symbol">:</a> <a id="238" href="UF.Base.html#168" class="Bound">X</a><a id="239" class="Symbol">)</a> <a id="241" class="Symbol">(</a><a id="242" href="UF.Base.html#242" class="Bound">y</a> <a id="244" class="Symbol">:</a> <a id="246" href="UF.Base.html#179" class="Bound">Y</a> <a id="248" href="UF.Base.html#234" class="Bound">x</a><a id="249" class="Symbol">)</a> <a id="251" class="Symbol">→</a> <a id="253" href="UF.Base.html#194" class="Bound">Z</a> <a id="255" href="UF.Base.html#234" class="Bound">x</a> <a id="257" href="UF.Base.html#242" class="Bound">y</a><a id="258" class="Symbol">)</a>
    <a id="264" class="Symbol">→</a> <a id="266" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="268" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="270" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="272" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="274" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="276" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="278" href="UF.Base.html#278" class="Bound">f</a> <a id="280" href="UF.Base.html#161" class="Function Operator">≈</a> <a id="282" href="UF.Base.html#282" class="Bound">g</a> <a id="284" class="Symbol">=</a> <a id="286" class="Symbol">∀</a> <a id="288" href="UF.Base.html#288" class="Bound">x</a> <a id="290" class="Symbol">→</a> <a id="292" href="UF.Base.html#278" class="Bound">f</a> <a id="294" href="UF.Base.html#288" class="Bound">x</a> <a id="296" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="298" href="UF.Base.html#282" class="Bound">g</a> <a id="300" href="UF.Base.html#288" class="Bound">x</a>

<a id="Nat"></a><a id="303" href="UF.Base.html#303" class="Function">Nat</a> <a id="307" class="Symbol">:</a> <a id="309" class="Symbol">{</a><a id="310" href="UF.Base.html#310" class="Bound">X</a> <a id="312" class="Symbol">:</a> <a id="314" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="316" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="318" class="Symbol">}</a> <a id="320" class="Symbol">→</a> <a id="322" class="Symbol">(</a><a id="323" href="UF.Base.html#310" class="Bound">X</a> <a id="325" class="Symbol">→</a> <a id="327" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="329" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="331" class="Symbol">)</a> <a id="333" class="Symbol">→</a> <a id="335" class="Symbol">(</a><a id="336" href="UF.Base.html#310" class="Bound">X</a> <a id="338" class="Symbol">→</a> <a id="340" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="342" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="344" class="Symbol">)</a> <a id="346" class="Symbol">→</a> <a id="348" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="350" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="352" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="354" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="356" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="358" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="360" href="UF.Base.html#303" class="Function">Nat</a> <a id="364" href="UF.Base.html#364" class="Bound">A</a> <a id="366" href="UF.Base.html#366" class="Bound">B</a> <a id="368" class="Symbol">=</a> <a id="370" class="Symbol">∀</a> <a id="372" href="UF.Base.html#372" class="Bound">x</a> <a id="374" class="Symbol">→</a> <a id="376" href="UF.Base.html#364" class="Bound">A</a> <a id="378" href="UF.Base.html#372" class="Bound">x</a> <a id="380" class="Symbol">→</a> <a id="382" href="UF.Base.html#366" class="Bound">B</a> <a id="384" href="UF.Base.html#372" class="Bound">x</a>

<a id="Nats-are-natural"></a><a id="387" href="UF.Base.html#387" class="Function">Nats-are-natural</a> <a id="404" class="Symbol">:</a> <a id="406" class="Symbol">{</a><a id="407" href="UF.Base.html#407" class="Bound">X</a> <a id="409" class="Symbol">:</a> <a id="411" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="413" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="415" class="Symbol">}</a> <a id="417" class="Symbol">(</a><a id="418" href="UF.Base.html#418" class="Bound">A</a> <a id="420" class="Symbol">:</a> <a id="422" href="UF.Base.html#407" class="Bound">X</a> <a id="424" class="Symbol">→</a> <a id="426" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="428" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="430" class="Symbol">)</a> <a id="432" class="Symbol">(</a><a id="433" href="UF.Base.html#433" class="Bound">B</a> <a id="435" class="Symbol">:</a> <a id="437" href="UF.Base.html#407" class="Bound">X</a> <a id="439" class="Symbol">→</a> <a id="441" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="443" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="445" class="Symbol">)</a>
                   <a id="466" class="Symbol">(</a><a id="467" href="UF.Base.html#467" class="Bound">τ</a> <a id="469" class="Symbol">:</a> <a id="471" href="UF.Base.html#303" class="Function">Nat</a> <a id="475" href="UF.Base.html#418" class="Bound">A</a> <a id="477" href="UF.Base.html#433" class="Bound">B</a><a id="478" class="Symbol">)</a> <a id="480" class="Symbol">{</a><a id="481" href="UF.Base.html#481" class="Bound">x</a> <a id="483" href="UF.Base.html#483" class="Bound">y</a> <a id="485" class="Symbol">:</a> <a id="487" href="UF.Base.html#407" class="Bound">X</a><a id="488" class="Symbol">}</a> <a id="490" class="Symbol">(</a><a id="491" href="UF.Base.html#491" class="Bound">p</a> <a id="493" class="Symbol">:</a> <a id="495" href="UF.Base.html#481" class="Bound">x</a> <a id="497" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="499" href="UF.Base.html#483" class="Bound">y</a><a id="500" class="Symbol">)</a>
                 <a id="519" class="Symbol">→</a> <a id="521" href="UF.Base.html#467" class="Bound">τ</a> <a id="523" href="UF.Base.html#483" class="Bound">y</a> <a id="525" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="527" href="MLTT.Id.html#734" class="Function">transport</a> <a id="537" href="UF.Base.html#418" class="Bound">A</a> <a id="539" href="UF.Base.html#491" class="Bound">p</a> <a id="541" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="543" href="MLTT.Id.html#734" class="Function">transport</a> <a id="553" href="UF.Base.html#433" class="Bound">B</a> <a id="555" href="UF.Base.html#491" class="Bound">p</a> <a id="557" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="559" href="UF.Base.html#467" class="Bound">τ</a> <a id="561" href="UF.Base.html#481" class="Bound">x</a>
<a id="563" href="UF.Base.html#387" class="Function">Nats-are-natural</a> <a id="580" href="UF.Base.html#580" class="Bound">A</a> <a id="582" href="UF.Base.html#582" class="Bound">B</a> <a id="584" href="UF.Base.html#584" class="Bound">τ</a> <a id="586" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="591" class="Symbol">=</a> <a id="593" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Nats-are-natural-∼"></a><a id="599" href="UF.Base.html#599" class="Function">Nats-are-natural-∼</a> <a id="618" class="Symbol">:</a> <a id="620" class="Symbol">{</a><a id="621" href="UF.Base.html#621" class="Bound">X</a> <a id="623" class="Symbol">:</a> <a id="625" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="627" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="629" class="Symbol">}</a> <a id="631" class="Symbol">(</a><a id="632" href="UF.Base.html#632" class="Bound">A</a> <a id="634" class="Symbol">:</a> <a id="636" href="UF.Base.html#621" class="Bound">X</a> <a id="638" class="Symbol">→</a> <a id="640" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="642" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="644" class="Symbol">)</a> <a id="646" class="Symbol">(</a><a id="647" href="UF.Base.html#647" class="Bound">B</a> <a id="649" class="Symbol">:</a> <a id="651" href="UF.Base.html#621" class="Bound">X</a> <a id="653" class="Symbol">→</a> <a id="655" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="657" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="659" class="Symbol">)</a>
                     <a id="682" class="Symbol">(</a><a id="683" href="UF.Base.html#683" class="Bound">τ</a> <a id="685" class="Symbol">:</a> <a id="687" href="UF.Base.html#303" class="Function">Nat</a> <a id="691" href="UF.Base.html#632" class="Bound">A</a> <a id="693" href="UF.Base.html#647" class="Bound">B</a><a id="694" class="Symbol">)</a> <a id="696" class="Symbol">{</a><a id="697" href="UF.Base.html#697" class="Bound">x</a> <a id="699" href="UF.Base.html#699" class="Bound">y</a> <a id="701" class="Symbol">:</a> <a id="703" href="UF.Base.html#621" class="Bound">X</a><a id="704" class="Symbol">}</a> <a id="706" class="Symbol">(</a><a id="707" href="UF.Base.html#707" class="Bound">p</a> <a id="709" class="Symbol">:</a> <a id="711" href="UF.Base.html#697" class="Bound">x</a> <a id="713" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="715" href="UF.Base.html#699" class="Bound">y</a><a id="716" class="Symbol">)</a>
                   <a id="737" class="Symbol">→</a> <a id="739" href="UF.Base.html#683" class="Bound">τ</a> <a id="741" href="UF.Base.html#699" class="Bound">y</a> <a id="743" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="745" href="MLTT.Id.html#734" class="Function">transport</a> <a id="755" href="UF.Base.html#632" class="Bound">A</a> <a id="757" href="UF.Base.html#707" class="Bound">p</a> <a id="759" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="761" href="MLTT.Id.html#734" class="Function">transport</a> <a id="771" href="UF.Base.html#647" class="Bound">B</a> <a id="773" href="UF.Base.html#707" class="Bound">p</a> <a id="775" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="777" href="UF.Base.html#683" class="Bound">τ</a> <a id="779" href="UF.Base.html#697" class="Bound">x</a>
<a id="781" href="UF.Base.html#599" class="Function">Nats-are-natural-∼</a> <a id="800" href="UF.Base.html#800" class="Bound">A</a> <a id="802" href="UF.Base.html#802" class="Bound">B</a> <a id="804" href="UF.Base.html#804" class="Bound">τ</a> <a id="806" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="811" href="UF.Base.html#811" class="Bound">a</a> <a id="813" class="Symbol">=</a> <a id="815" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="NatΣ"></a><a id="821" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="826" class="Symbol">:</a> <a id="828" class="Symbol">{</a><a id="829" href="UF.Base.html#829" class="Bound">X</a> <a id="831" class="Symbol">:</a> <a id="833" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="835" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="837" class="Symbol">}</a> <a id="839" class="Symbol">{</a><a id="840" href="UF.Base.html#840" class="Bound">A</a> <a id="842" class="Symbol">:</a> <a id="844" href="UF.Base.html#829" class="Bound">X</a> <a id="846" class="Symbol">→</a> <a id="848" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="850" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="852" class="Symbol">}</a> <a id="854" class="Symbol">{</a><a id="855" href="UF.Base.html#855" class="Bound">B</a> <a id="857" class="Symbol">:</a> <a id="859" href="UF.Base.html#829" class="Bound">X</a> <a id="861" class="Symbol">→</a> <a id="863" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="865" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="867" class="Symbol">}</a> <a id="869" class="Symbol">→</a> <a id="871" href="UF.Base.html#303" class="Function">Nat</a> <a id="875" href="UF.Base.html#840" class="Bound">A</a> <a id="877" href="UF.Base.html#855" class="Bound">B</a> <a id="879" class="Symbol">→</a> <a id="881" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="883" href="UF.Base.html#840" class="Bound">A</a> <a id="885" class="Symbol">→</a> <a id="887" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="889" href="UF.Base.html#855" class="Bound">B</a>
<a id="891" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="896" href="UF.Base.html#896" class="Bound">ζ</a> <a id="898" class="Symbol">(</a><a id="899" href="UF.Base.html#899" class="Bound">x</a> <a id="901" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="903" href="UF.Base.html#903" class="Bound">a</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">=</a> <a id="908" class="Symbol">(</a><a id="909" href="UF.Base.html#899" class="Bound">x</a> <a id="911" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="913" href="UF.Base.html#896" class="Bound">ζ</a> <a id="915" href="UF.Base.html#899" class="Bound">x</a> <a id="917" href="UF.Base.html#903" class="Bound">a</a><a id="918" class="Symbol">)</a>

<a id="NatΠ"></a><a id="921" href="UF.Base.html#921" class="Function">NatΠ</a> <a id="926" class="Symbol">:</a> <a id="928" class="Symbol">{</a><a id="929" href="UF.Base.html#929" class="Bound">X</a> <a id="931" class="Symbol">:</a> <a id="933" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="935" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="937" class="Symbol">}</a> <a id="939" class="Symbol">{</a><a id="940" href="UF.Base.html#940" class="Bound">A</a> <a id="942" class="Symbol">:</a> <a id="944" href="UF.Base.html#929" class="Bound">X</a> <a id="946" class="Symbol">→</a> <a id="948" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="950" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="952" class="Symbol">}</a> <a id="954" class="Symbol">{</a><a id="955" href="UF.Base.html#955" class="Bound">B</a> <a id="957" class="Symbol">:</a> <a id="959" href="UF.Base.html#929" class="Bound">X</a> <a id="961" class="Symbol">→</a> <a id="963" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="965" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="967" class="Symbol">}</a> <a id="969" class="Symbol">→</a> <a id="971" href="UF.Base.html#303" class="Function">Nat</a> <a id="975" href="UF.Base.html#940" class="Bound">A</a> <a id="977" href="UF.Base.html#955" class="Bound">B</a> <a id="979" class="Symbol">→</a> <a id="981" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="983" href="UF.Base.html#940" class="Bound">A</a> <a id="985" class="Symbol">→</a> <a id="987" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="989" href="UF.Base.html#955" class="Bound">B</a>
<a id="991" href="UF.Base.html#921" class="Function">NatΠ</a> <a id="996" href="UF.Base.html#996" class="Bound">f</a> <a id="998" href="UF.Base.html#998" class="Bound">g</a> <a id="1000" href="UF.Base.html#1000" class="Bound">x</a> <a id="1002" class="Symbol">=</a> <a id="1004" href="UF.Base.html#996" class="Bound">f</a> <a id="1006" href="UF.Base.html#1000" class="Bound">x</a> <a id="1008" class="Symbol">(</a><a id="1009" href="UF.Base.html#998" class="Bound">g</a> <a id="1011" href="UF.Base.html#1000" class="Bound">x</a><a id="1012" class="Symbol">)</a> <a id="1014" class="Comment">-- (S combinator from combinatory logic!)</a>

<a id="ΠΣ-distr"></a><a id="1057" href="UF.Base.html#1057" class="Function">ΠΣ-distr</a> <a id="1066" class="Symbol">:</a> <a id="1068" class="Symbol">{</a><a id="1069" href="UF.Base.html#1069" class="Bound">X</a> <a id="1071" class="Symbol">:</a> <a id="1073" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1075" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1077" class="Symbol">}</a> <a id="1079" class="Symbol">{</a><a id="1080" href="UF.Base.html#1080" class="Bound">A</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="UF.Base.html#1069" class="Bound">X</a> <a id="1086" class="Symbol">→</a> <a id="1088" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1090" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1092" class="Symbol">}</a> <a id="1094" class="Symbol">{</a><a id="1095" href="UF.Base.html#1095" class="Bound">P</a> <a id="1097" class="Symbol">:</a> <a id="1099" class="Symbol">(</a><a id="1100" href="UF.Base.html#1100" class="Bound">x</a> <a id="1102" class="Symbol">:</a> <a id="1104" href="UF.Base.html#1069" class="Bound">X</a><a id="1105" class="Symbol">)</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="UF.Base.html#1080" class="Bound">A</a> <a id="1111" href="UF.Base.html#1100" class="Bound">x</a> <a id="1113" class="Symbol">→</a> <a id="1115" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1117" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1119" class="Symbol">}</a>
         <a id="1130" class="Symbol">→</a> <a id="1132" class="Symbol">(</a><a id="1133" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="1135" href="UF.Base.html#1135" class="Bound">x</a> <a id="1137" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="1139" href="UF.Base.html#1069" class="Bound">X</a> <a id="1141" href="MLTT.Pi.html#321" class="Function">,</a> <a id="1143" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1145" href="UF.Base.html#1145" class="Bound">a</a> <a id="1147" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1149" href="UF.Base.html#1080" class="Bound">A</a> <a id="1151" href="UF.Base.html#1135" class="Bound">x</a> <a id="1153" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1155" href="UF.Base.html#1095" class="Bound">P</a> <a id="1157" href="UF.Base.html#1135" class="Bound">x</a> <a id="1159" href="UF.Base.html#1145" class="Bound">a</a><a id="1160" class="Symbol">)</a>
         <a id="1171" class="Symbol">→</a> <a id="1173" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1175" href="UF.Base.html#1175" class="Bound">f</a> <a id="1177" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1179" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1181" href="UF.Base.html#1080" class="Bound">A</a> <a id="1183" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1185" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="1187" href="UF.Base.html#1187" class="Bound">x</a> <a id="1189" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="1191" href="UF.Base.html#1069" class="Bound">X</a> <a id="1193" href="MLTT.Pi.html#321" class="Function">,</a> <a id="1195" href="UF.Base.html#1095" class="Bound">P</a> <a id="1197" href="UF.Base.html#1187" class="Bound">x</a> <a id="1199" class="Symbol">(</a><a id="1200" href="UF.Base.html#1175" class="Bound">f</a> <a id="1202" href="UF.Base.html#1187" class="Bound">x</a><a id="1203" class="Symbol">)</a>
<a id="1205" href="UF.Base.html#1057" class="Function">ΠΣ-distr</a> <a id="1214" href="UF.Base.html#1214" class="Bound">φ</a> <a id="1216" class="Symbol">=</a> <a id="1218" class="Symbol">(λ</a> <a id="1221" href="UF.Base.html#1221" class="Bound">x</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1229" class="Symbol">(</a><a id="1230" href="UF.Base.html#1214" class="Bound">φ</a> <a id="1232" href="UF.Base.html#1221" class="Bound">x</a><a id="1233" class="Symbol">))</a> <a id="1236" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1238" class="Symbol">λ</a> <a id="1240" href="UF.Base.html#1240" class="Bound">x</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1248" class="Symbol">(</a><a id="1249" href="UF.Base.html#1214" class="Bound">φ</a> <a id="1251" href="UF.Base.html#1240" class="Bound">x</a><a id="1252" class="Symbol">)</a>

<a id="ΠΣ-distr⁻¹"></a><a id="1255" href="UF.Base.html#1255" class="Function">ΠΣ-distr⁻¹</a> <a id="1266" class="Symbol">:</a> <a id="1268" class="Symbol">{</a><a id="1269" href="UF.Base.html#1269" class="Bound">X</a> <a id="1271" class="Symbol">:</a> <a id="1273" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1275" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1277" class="Symbol">}</a> <a id="1279" class="Symbol">{</a><a id="1280" href="UF.Base.html#1280" class="Bound">A</a> <a id="1282" class="Symbol">:</a> <a id="1284" href="UF.Base.html#1269" class="Bound">X</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1290" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1292" class="Symbol">}</a> <a id="1294" class="Symbol">{</a><a id="1295" href="UF.Base.html#1295" class="Bound">P</a> <a id="1297" class="Symbol">:</a> <a id="1299" class="Symbol">(</a><a id="1300" href="UF.Base.html#1300" class="Bound">x</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="UF.Base.html#1269" class="Bound">X</a><a id="1305" class="Symbol">)</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="UF.Base.html#1280" class="Bound">A</a> <a id="1311" href="UF.Base.html#1300" class="Bound">x</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1317" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1319" class="Symbol">}</a>
           <a id="1332" class="Symbol">→</a> <a id="1334" class="Symbol">(</a><a id="1335" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1337" href="UF.Base.html#1337" class="Bound">f</a> <a id="1339" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1341" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1343" href="UF.Base.html#1280" class="Bound">A</a> <a id="1345" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1347" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="1349" href="UF.Base.html#1349" class="Bound">x</a> <a id="1351" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="1353" href="UF.Base.html#1269" class="Bound">X</a> <a id="1355" href="MLTT.Pi.html#321" class="Function">,</a> <a id="1357" href="UF.Base.html#1295" class="Bound">P</a> <a id="1359" href="UF.Base.html#1349" class="Bound">x</a> <a id="1361" class="Symbol">(</a><a id="1362" href="UF.Base.html#1337" class="Bound">f</a> <a id="1364" href="UF.Base.html#1349" class="Bound">x</a><a id="1365" class="Symbol">))</a>
           <a id="1379" class="Symbol">→</a> <a id="1381" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="1383" href="UF.Base.html#1383" class="Bound">x</a> <a id="1385" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="1387" href="UF.Base.html#1269" class="Bound">X</a> <a id="1389" href="MLTT.Pi.html#321" class="Function">,</a> <a id="1391" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1393" href="UF.Base.html#1393" class="Bound">a</a> <a id="1395" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1397" href="UF.Base.html#1280" class="Bound">A</a> <a id="1399" href="UF.Base.html#1383" class="Bound">x</a> <a id="1401" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1403" href="UF.Base.html#1295" class="Bound">P</a> <a id="1405" href="UF.Base.html#1383" class="Bound">x</a> <a id="1407" href="UF.Base.html#1393" class="Bound">a</a>
<a id="1409" href="UF.Base.html#1255" class="Function">ΠΣ-distr⁻¹</a> <a id="1420" class="Symbol">(</a><a id="1421" href="UF.Base.html#1421" class="Bound">f</a> <a id="1423" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1425" href="UF.Base.html#1425" class="Bound">φ</a><a id="1426" class="Symbol">)</a> <a id="1428" href="UF.Base.html#1428" class="Bound">x</a> <a id="1430" class="Symbol">=</a> <a id="1432" href="UF.Base.html#1421" class="Bound">f</a> <a id="1434" href="UF.Base.html#1428" class="Bound">x</a> <a id="1436" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1438" href="UF.Base.html#1425" class="Bound">φ</a> <a id="1440" href="UF.Base.html#1428" class="Bound">x</a>

<a id="ap-const"></a><a id="1443" href="UF.Base.html#1443" class="Function">ap-const</a> <a id="1452" class="Symbol">:</a> <a id="1454" class="Symbol">{</a><a id="1455" href="UF.Base.html#1455" class="Bound">X</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1461" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1463" class="Symbol">}</a> <a id="1465" class="Symbol">{</a><a id="1466" href="UF.Base.html#1466" class="Bound">Y</a> <a id="1468" class="Symbol">:</a> <a id="1470" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1472" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1474" class="Symbol">}</a> <a id="1476" class="Symbol">(</a><a id="1477" href="UF.Base.html#1477" class="Bound">y</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="UF.Base.html#1466" class="Bound">Y</a><a id="1482" class="Symbol">)</a> <a id="1484" class="Symbol">{</a><a id="1485" href="UF.Base.html#1485" class="Bound">x</a> <a id="1487" href="UF.Base.html#1487" class="Bound">x&#39;</a> <a id="1490" class="Symbol">:</a> <a id="1492" href="UF.Base.html#1455" class="Bound">X</a><a id="1493" class="Symbol">}</a> <a id="1495" class="Symbol">(</a><a id="1496" href="UF.Base.html#1496" class="Bound">p</a> <a id="1498" class="Symbol">:</a> <a id="1500" href="UF.Base.html#1485" class="Bound">x</a> <a id="1502" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1504" href="UF.Base.html#1487" class="Bound">x&#39;</a><a id="1506" class="Symbol">)</a>
         <a id="1517" class="Symbol">→</a> <a id="1519" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1522" class="Symbol">(λ</a> <a id="1525" href="UF.Base.html#1525" class="Bound">_</a> <a id="1527" class="Symbol">→</a> <a id="1529" href="UF.Base.html#1477" class="Bound">y</a><a id="1530" class="Symbol">)</a> <a id="1532" href="UF.Base.html#1496" class="Bound">p</a> <a id="1534" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1536" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1541" href="UF.Base.html#1443" class="Function">ap-const</a> <a id="1550" href="UF.Base.html#1550" class="Bound">y</a> <a id="1552" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1557" class="Symbol">=</a> <a id="1559" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport-fiber"></a><a id="1565" href="UF.Base.html#1565" class="Function">transport-fiber</a> <a id="1581" class="Symbol">:</a> <a id="1583" class="Symbol">{</a><a id="1584" href="UF.Base.html#1584" class="Bound">X</a> <a id="1586" class="Symbol">:</a> <a id="1588" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1590" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1592" class="Symbol">}</a> <a id="1594" class="Symbol">{</a><a id="1595" href="UF.Base.html#1595" class="Bound">Y</a> <a id="1597" class="Symbol">:</a> <a id="1599" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1601" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1603" class="Symbol">}</a> <a id="1605" class="Symbol">(</a><a id="1606" href="UF.Base.html#1606" class="Bound">f</a> <a id="1608" class="Symbol">:</a> <a id="1610" href="UF.Base.html#1584" class="Bound">X</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="UF.Base.html#1595" class="Bound">Y</a><a id="1615" class="Symbol">)</a>
                  <a id="1635" class="Symbol">(</a><a id="1636" href="UF.Base.html#1636" class="Bound">x</a> <a id="1638" href="UF.Base.html#1638" class="Bound">x&#39;</a> <a id="1641" class="Symbol">:</a> <a id="1643" href="UF.Base.html#1584" class="Bound">X</a><a id="1644" class="Symbol">)</a> <a id="1646" class="Symbol">(</a><a id="1647" href="UF.Base.html#1647" class="Bound">y</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="UF.Base.html#1595" class="Bound">Y</a><a id="1652" class="Symbol">)</a> <a id="1654" class="Symbol">(</a><a id="1655" href="UF.Base.html#1655" class="Bound">p</a> <a id="1657" class="Symbol">:</a> <a id="1659" href="UF.Base.html#1636" class="Bound">x</a> <a id="1661" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1663" href="UF.Base.html#1638" class="Bound">x&#39;</a><a id="1665" class="Symbol">)</a> <a id="1667" class="Symbol">(</a><a id="1668" href="UF.Base.html#1668" class="Bound">q</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="UF.Base.html#1606" class="Bound">f</a> <a id="1674" href="UF.Base.html#1636" class="Bound">x</a> <a id="1676" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1678" href="UF.Base.html#1647" class="Bound">y</a><a id="1679" class="Symbol">)</a>
                <a id="1697" class="Symbol">→</a> <a id="1699" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1709" class="Symbol">(λ</a> <a id="1712" href="UF.Base.html#1712" class="Bound">-</a> <a id="1714" class="Symbol">→</a> <a id="1716" href="UF.Base.html#1606" class="Bound">f</a> <a id="1718" href="UF.Base.html#1712" class="Bound">-</a> <a id="1720" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1722" href="UF.Base.html#1647" class="Bound">y</a><a id="1723" class="Symbol">)</a> <a id="1725" href="UF.Base.html#1655" class="Bound">p</a> <a id="1727" href="UF.Base.html#1668" class="Bound">q</a> <a id="1729" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1731" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1734" href="UF.Base.html#1606" class="Bound">f</a> <a id="1736" class="Symbol">(</a><a id="1737" href="UF.Base.html#1655" class="Bound">p</a> <a id="1739" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1741" class="Symbol">)</a> <a id="1743" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1745" href="UF.Base.html#1668" class="Bound">q</a>
<a id="1747" href="UF.Base.html#1565" class="Function">transport-fiber</a> <a id="1763" href="UF.Base.html#1763" class="Bound">f</a> <a id="1765" href="UF.Base.html#1765" class="Bound">x</a> <a id="1767" href="UF.Base.html#1767" class="Bound">x&#39;</a> <a id="1770" href="UF.Base.html#1770" class="Bound">y</a> <a id="1772" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1777" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1782" class="Symbol">=</a> <a id="1784" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport₂"></a><a id="1790" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="1801" class="Symbol">:</a> <a id="1803" class="Symbol">{</a><a id="1804" href="UF.Base.html#1804" class="Bound">X</a> <a id="1806" class="Symbol">:</a> <a id="1808" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1810" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1812" class="Symbol">}</a> <a id="1814" class="Symbol">{</a><a id="1815" href="UF.Base.html#1815" class="Bound">Y</a> <a id="1817" class="Symbol">:</a> <a id="1819" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1821" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1823" class="Symbol">}</a> <a id="1825" class="Symbol">(</a><a id="1826" href="UF.Base.html#1826" class="Bound">A</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="UF.Base.html#1804" class="Bound">X</a> <a id="1832" class="Symbol">→</a> <a id="1834" href="UF.Base.html#1815" class="Bound">Y</a> <a id="1836" class="Symbol">→</a> <a id="1838" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1840" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1842" class="Symbol">)</a>
             <a id="1857" class="Symbol">{</a><a id="1858" href="UF.Base.html#1858" class="Bound">x</a> <a id="1860" href="UF.Base.html#1860" class="Bound">x&#39;</a> <a id="1863" class="Symbol">:</a> <a id="1865" href="UF.Base.html#1804" class="Bound">X</a><a id="1866" class="Symbol">}</a> <a id="1868" class="Symbol">{</a><a id="1869" href="UF.Base.html#1869" class="Bound">y</a> <a id="1871" href="UF.Base.html#1871" class="Bound">y&#39;</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="UF.Base.html#1815" class="Bound">Y</a><a id="1877" class="Symbol">}</a>
             <a id="1892" class="Symbol">→</a> <a id="1894" href="UF.Base.html#1858" class="Bound">x</a> <a id="1896" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1898" href="UF.Base.html#1860" class="Bound">x&#39;</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="UF.Base.html#1869" class="Bound">y</a> <a id="1905" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1907" href="UF.Base.html#1871" class="Bound">y&#39;</a> <a id="1910" class="Symbol">→</a> <a id="1912" href="UF.Base.html#1826" class="Bound">A</a> <a id="1914" href="UF.Base.html#1858" class="Bound">x</a> <a id="1916" href="UF.Base.html#1869" class="Bound">y</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="UF.Base.html#1826" class="Bound">A</a> <a id="1922" href="UF.Base.html#1860" class="Bound">x&#39;</a> <a id="1925" href="UF.Base.html#1871" class="Bound">y&#39;</a>
<a id="1928" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="1939" href="UF.Base.html#1939" class="Bound">A</a> <a id="1941" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1946" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1951" class="Symbol">=</a> <a id="1953" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="transport₃"></a><a id="1957" href="UF.Base.html#1957" class="Function">transport₃</a> <a id="1968" class="Symbol">:</a> <a id="1970" class="Symbol">{</a><a id="1971" href="UF.Base.html#1971" class="Bound">X</a> <a id="1973" class="Symbol">:</a> <a id="1975" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1977" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1979" class="Symbol">}</a> <a id="1981" class="Symbol">{</a><a id="1982" href="UF.Base.html#1982" class="Bound">Y</a> <a id="1984" class="Symbol">:</a> <a id="1986" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1988" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1990" class="Symbol">}</a> <a id="1992" class="Symbol">{</a><a id="1993" href="UF.Base.html#1993" class="Bound">Z</a> <a id="1995" class="Symbol">:</a> <a id="1997" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2001" class="Symbol">}</a> <a id="2003" class="Symbol">(</a><a id="2004" href="UF.Base.html#2004" class="Bound">A</a> <a id="2006" class="Symbol">:</a> <a id="2008" href="UF.Base.html#1971" class="Bound">X</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="UF.Base.html#1982" class="Bound">Y</a> <a id="2014" class="Symbol">→</a> <a id="2016" href="UF.Base.html#1993" class="Bound">Z</a> <a id="2018" class="Symbol">→</a> <a id="2020" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="2022" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2024" class="Symbol">)</a>
             <a id="2039" class="Symbol">{</a><a id="2040" href="UF.Base.html#2040" class="Bound">x</a> <a id="2042" href="UF.Base.html#2042" class="Bound">x&#39;</a> <a id="2045" class="Symbol">:</a> <a id="2047" href="UF.Base.html#1971" class="Bound">X</a><a id="2048" class="Symbol">}</a> <a id="2050" class="Symbol">{</a><a id="2051" href="UF.Base.html#2051" class="Bound">y</a> <a id="2053" href="UF.Base.html#2053" class="Bound">y&#39;</a> <a id="2056" class="Symbol">:</a> <a id="2058" href="UF.Base.html#1982" class="Bound">Y</a><a id="2059" class="Symbol">}</a> <a id="2061" class="Symbol">{</a><a id="2062" href="UF.Base.html#2062" class="Bound">z</a> <a id="2064" href="UF.Base.html#2064" class="Bound">z&#39;</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="UF.Base.html#1993" class="Bound">Z</a><a id="2070" class="Symbol">}</a>
           <a id="2083" class="Symbol">→</a> <a id="2085" href="UF.Base.html#2040" class="Bound">x</a> <a id="2087" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2089" href="UF.Base.html#2042" class="Bound">x&#39;</a> <a id="2092" class="Symbol">→</a> <a id="2094" href="UF.Base.html#2051" class="Bound">y</a> <a id="2096" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2098" href="UF.Base.html#2053" class="Bound">y&#39;</a> <a id="2101" class="Symbol">→</a> <a id="2103" href="UF.Base.html#2062" class="Bound">z</a> <a id="2105" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2107" href="UF.Base.html#2064" class="Bound">z&#39;</a> <a id="2110" class="Symbol">→</a> <a id="2112" href="UF.Base.html#2004" class="Bound">A</a> <a id="2114" href="UF.Base.html#2040" class="Bound">x</a> <a id="2116" href="UF.Base.html#2051" class="Bound">y</a> <a id="2118" href="UF.Base.html#2062" class="Bound">z</a> <a id="2120" class="Symbol">→</a> <a id="2122" href="UF.Base.html#2004" class="Bound">A</a> <a id="2124" href="UF.Base.html#2042" class="Bound">x&#39;</a> <a id="2127" href="UF.Base.html#2053" class="Bound">y&#39;</a> <a id="2130" href="UF.Base.html#2064" class="Bound">z&#39;</a>
<a id="2133" href="UF.Base.html#1957" class="Function">transport₃</a> <a id="2144" href="UF.Base.html#2144" class="Bound">A</a> <a id="2146" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2151" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2156" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2161" class="Symbol">=</a> <a id="2163" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="transport₂⁻¹"></a><a id="2167" href="UF.Base.html#2167" class="Function">transport₂⁻¹</a> <a id="2180" class="Symbol">:</a> <a id="2182" class="Symbol">{</a><a id="2183" href="UF.Base.html#2183" class="Bound">X</a> <a id="2185" class="Symbol">:</a> <a id="2187" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2189" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2191" class="Symbol">}</a> <a id="2193" class="Symbol">{</a><a id="2194" href="UF.Base.html#2194" class="Bound">Y</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2200" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2202" class="Symbol">}</a> <a id="2204" class="Symbol">(</a><a id="2205" href="UF.Base.html#2205" class="Bound">A</a> <a id="2207" class="Symbol">:</a> <a id="2209" href="UF.Base.html#2183" class="Bound">X</a> <a id="2211" class="Symbol">→</a> <a id="2213" href="UF.Base.html#2194" class="Bound">Y</a> <a id="2215" class="Symbol">→</a> <a id="2217" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2219" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2221" class="Symbol">)</a>
               <a id="2238" class="Symbol">{</a><a id="2239" href="UF.Base.html#2239" class="Bound">x</a> <a id="2241" href="UF.Base.html#2241" class="Bound">x&#39;</a> <a id="2244" class="Symbol">:</a> <a id="2246" href="UF.Base.html#2183" class="Bound">X</a><a id="2247" class="Symbol">}</a> <a id="2249" class="Symbol">{</a><a id="2250" href="UF.Base.html#2250" class="Bound">y</a> <a id="2252" href="UF.Base.html#2252" class="Bound">y&#39;</a> <a id="2255" class="Symbol">:</a> <a id="2257" href="UF.Base.html#2194" class="Bound">Y</a><a id="2258" class="Symbol">}</a>
             <a id="2273" class="Symbol">→</a> <a id="2275" href="UF.Base.html#2239" class="Bound">x</a> <a id="2277" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2279" href="UF.Base.html#2241" class="Bound">x&#39;</a> <a id="2282" class="Symbol">→</a> <a id="2284" href="UF.Base.html#2250" class="Bound">y</a> <a id="2286" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2288" href="UF.Base.html#2252" class="Bound">y&#39;</a> <a id="2291" class="Symbol">→</a> <a id="2293" href="UF.Base.html#2205" class="Bound">A</a> <a id="2295" href="UF.Base.html#2241" class="Bound">x&#39;</a> <a id="2298" href="UF.Base.html#2252" class="Bound">y&#39;</a> <a id="2301" class="Symbol">→</a> <a id="2303" href="UF.Base.html#2205" class="Bound">A</a> <a id="2305" href="UF.Base.html#2239" class="Bound">x</a> <a id="2307" href="UF.Base.html#2250" class="Bound">y</a>
<a id="2309" href="UF.Base.html#2167" class="Function">transport₂⁻¹</a> <a id="2322" href="UF.Base.html#2322" class="Bound">A</a> <a id="2324" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2329" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2334" class="Symbol">=</a> <a id="2336" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="Idtofun"></a><a id="2340" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="2348" class="Symbol">:</a> <a id="2350" class="Symbol">{</a><a id="2351" href="UF.Base.html#2351" class="Bound">X</a> <a id="2353" href="UF.Base.html#2353" class="Bound">Y</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2359" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2361" class="Symbol">}</a> <a id="2363" class="Symbol">→</a> <a id="2365" href="UF.Base.html#2351" class="Bound">X</a> <a id="2367" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2369" href="UF.Base.html#2353" class="Bound">Y</a> <a id="2371" class="Symbol">→</a> <a id="2373" href="UF.Base.html#2351" class="Bound">X</a> <a id="2375" class="Symbol">→</a> <a id="2377" href="UF.Base.html#2353" class="Bound">Y</a>
<a id="2379" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="2387" class="Symbol">=</a> <a id="2389" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2399" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="Idtofun-retraction"></a><a id="2403" href="UF.Base.html#2403" class="Function">Idtofun-retraction</a> <a id="2422" class="Symbol">:</a> <a id="2424" class="Symbol">{</a><a id="2425" href="UF.Base.html#2425" class="Bound">X</a> <a id="2427" href="UF.Base.html#2427" class="Bound">Y</a> <a id="2429" class="Symbol">:</a> <a id="2431" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2433" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2435" class="Symbol">}</a> <a id="2437" class="Symbol">(</a><a id="2438" href="UF.Base.html#2438" class="Bound">p</a> <a id="2440" class="Symbol">:</a> <a id="2442" href="UF.Base.html#2425" class="Bound">X</a> <a id="2444" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2446" href="UF.Base.html#2427" class="Bound">Y</a><a id="2447" class="Symbol">)</a> <a id="2449" class="Symbol">→</a> <a id="2451" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="2459" href="UF.Base.html#2438" class="Bound">p</a> <a id="2461" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2463" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="2471" class="Symbol">(</a><a id="2472" href="UF.Base.html#2438" class="Bound">p</a> <a id="2474" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2476" class="Symbol">)</a> <a id="2478" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2480" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="2483" href="UF.Base.html#2403" class="Function">Idtofun-retraction</a> <a id="2502" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2507" class="Symbol">_</a> <a id="2509" class="Symbol">=</a> <a id="2511" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Idtofun-section"></a><a id="2517" href="UF.Base.html#2517" class="Function">Idtofun-section</a> <a id="2533" class="Symbol">:</a> <a id="2535" class="Symbol">{</a><a id="2536" href="UF.Base.html#2536" class="Bound">X</a> <a id="2538" href="UF.Base.html#2538" class="Bound">Y</a> <a id="2540" class="Symbol">:</a> <a id="2542" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2544" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2546" class="Symbol">}</a> <a id="2548" class="Symbol">(</a><a id="2549" href="UF.Base.html#2549" class="Bound">p</a> <a id="2551" class="Symbol">:</a> <a id="2553" href="UF.Base.html#2536" class="Bound">X</a> <a id="2555" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2557" href="UF.Base.html#2538" class="Bound">Y</a><a id="2558" class="Symbol">)</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="2570" class="Symbol">(</a><a id="2571" href="UF.Base.html#2549" class="Bound">p</a> <a id="2573" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2575" class="Symbol">)</a> <a id="2577" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2579" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="2587" href="UF.Base.html#2549" class="Bound">p</a> <a id="2589" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2591" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="2594" href="UF.Base.html#2517" class="Function">Idtofun-section</a> <a id="2610" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2615" class="Symbol">_</a> <a id="2617" class="Symbol">=</a> <a id="2619" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Idtofun⁻¹"></a><a id="2625" href="UF.Base.html#2625" class="Function">Idtofun⁻¹</a> <a id="2635" class="Symbol">:</a> <a id="2637" class="Symbol">{</a><a id="2638" href="UF.Base.html#2638" class="Bound">X</a> <a id="2640" href="UF.Base.html#2640" class="Bound">Y</a> <a id="2642" class="Symbol">:</a> <a id="2644" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2646" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2648" class="Symbol">}</a> <a id="2650" class="Symbol">→</a> <a id="2652" href="UF.Base.html#2638" class="Bound">X</a> <a id="2654" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2656" href="UF.Base.html#2640" class="Bound">Y</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="UF.Base.html#2640" class="Bound">Y</a> <a id="2662" class="Symbol">→</a> <a id="2664" href="UF.Base.html#2638" class="Bound">X</a>
<a id="2666" href="UF.Base.html#2625" class="Function">Idtofun⁻¹</a> <a id="2676" class="Symbol">=</a> <a id="2678" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="2690" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="forth-and-back-transport"></a><a id="2694" href="UF.Base.html#2694" class="Function">forth-and-back-transport</a> <a id="2719" class="Symbol">:</a> <a id="2721" class="Symbol">{</a><a id="2722" href="UF.Base.html#2722" class="Bound">X</a> <a id="2724" class="Symbol">:</a> <a id="2726" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2728" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2730" class="Symbol">}</a> <a id="2732" class="Symbol">{</a><a id="2733" href="UF.Base.html#2733" class="Bound">A</a> <a id="2735" class="Symbol">:</a> <a id="2737" href="UF.Base.html#2722" class="Bound">X</a> <a id="2739" class="Symbol">→</a> <a id="2741" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2743" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2745" class="Symbol">}</a>
                           <a id="2774" class="Symbol">{</a><a id="2775" href="UF.Base.html#2775" class="Bound">x</a> <a id="2777" href="UF.Base.html#2777" class="Bound">y</a> <a id="2779" class="Symbol">:</a> <a id="2781" href="UF.Base.html#2722" class="Bound">X</a><a id="2782" class="Symbol">}</a> <a id="2784" class="Symbol">(</a><a id="2785" href="UF.Base.html#2785" class="Bound">p</a> <a id="2787" class="Symbol">:</a> <a id="2789" href="UF.Base.html#2775" class="Bound">x</a> <a id="2791" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2793" href="UF.Base.html#2777" class="Bound">y</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">{</a><a id="2797" href="UF.Base.html#2797" class="Bound">a</a> <a id="2799" class="Symbol">:</a> <a id="2801" href="UF.Base.html#2733" class="Bound">A</a> <a id="2803" href="UF.Base.html#2775" class="Bound">x</a><a id="2804" class="Symbol">}</a>
                         <a id="2831" class="Symbol">→</a> <a id="2833" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="2845" href="UF.Base.html#2733" class="Bound">A</a> <a id="2847" href="UF.Base.html#2785" class="Bound">p</a> <a id="2849" class="Symbol">(</a><a id="2850" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2860" href="UF.Base.html#2733" class="Bound">A</a> <a id="2862" href="UF.Base.html#2785" class="Bound">p</a> <a id="2864" href="UF.Base.html#2797" class="Bound">a</a><a id="2865" class="Symbol">)</a> <a id="2867" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2869" href="UF.Base.html#2797" class="Bound">a</a>
<a id="2871" href="UF.Base.html#2694" class="Function">forth-and-back-transport</a> <a id="2896" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2901" class="Symbol">=</a> <a id="2903" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="back-and-forth-transport"></a><a id="2909" href="UF.Base.html#2909" class="Function">back-and-forth-transport</a> <a id="2934" class="Symbol">:</a> <a id="2936" class="Symbol">{</a><a id="2937" href="UF.Base.html#2937" class="Bound">X</a> <a id="2939" class="Symbol">:</a> <a id="2941" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2943" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2945" class="Symbol">}</a> <a id="2947" class="Symbol">{</a><a id="2948" href="UF.Base.html#2948" class="Bound">A</a> <a id="2950" class="Symbol">:</a> <a id="2952" href="UF.Base.html#2937" class="Bound">X</a> <a id="2954" class="Symbol">→</a> <a id="2956" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2958" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2960" class="Symbol">}</a>
                           <a id="2989" class="Symbol">{</a><a id="2990" href="UF.Base.html#2990" class="Bound">x</a> <a id="2992" href="UF.Base.html#2992" class="Bound">y</a> <a id="2994" class="Symbol">:</a> <a id="2996" href="UF.Base.html#2937" class="Bound">X</a><a id="2997" class="Symbol">}</a> <a id="2999" class="Symbol">(</a><a id="3000" href="UF.Base.html#3000" class="Bound">p</a> <a id="3002" class="Symbol">:</a> <a id="3004" href="UF.Base.html#2992" class="Bound">y</a> <a id="3006" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3008" href="UF.Base.html#2990" class="Bound">x</a><a id="3009" class="Symbol">)</a> <a id="3011" class="Symbol">{</a><a id="3012" href="UF.Base.html#3012" class="Bound">a</a> <a id="3014" class="Symbol">:</a> <a id="3016" href="UF.Base.html#2948" class="Bound">A</a> <a id="3018" href="UF.Base.html#2990" class="Bound">x</a><a id="3019" class="Symbol">}</a>
                         <a id="3046" class="Symbol">→</a> <a id="3048" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3058" href="UF.Base.html#2948" class="Bound">A</a> <a id="3060" href="UF.Base.html#3000" class="Bound">p</a> <a id="3062" class="Symbol">(</a><a id="3063" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="3075" href="UF.Base.html#2948" class="Bound">A</a> <a id="3077" href="UF.Base.html#3000" class="Bound">p</a> <a id="3079" href="UF.Base.html#3012" class="Bound">a</a><a id="3080" class="Symbol">)</a> <a id="3082" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3084" href="UF.Base.html#3012" class="Bound">a</a>
<a id="3086" href="UF.Base.html#2909" class="Function">back-and-forth-transport</a> <a id="3111" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3116" class="Symbol">=</a> <a id="3118" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport⁻¹-is-pre-comp"></a><a id="3124" href="UF.Base.html#3124" class="Function">transport⁻¹-is-pre-comp</a> <a id="3148" class="Symbol">:</a> <a id="3150" class="Symbol">{</a><a id="3151" href="UF.Base.html#3151" class="Bound">X</a> <a id="3153" href="UF.Base.html#3153" class="Bound">X&#39;</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3160" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3162" class="Symbol">}</a> <a id="3164" class="Symbol">{</a><a id="3165" href="UF.Base.html#3165" class="Bound">Y</a> <a id="3167" class="Symbol">:</a> <a id="3169" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3171" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3173" class="Symbol">}</a> <a id="3175" class="Symbol">(</a><a id="3176" href="UF.Base.html#3176" class="Bound">p</a> <a id="3178" class="Symbol">:</a> <a id="3180" href="UF.Base.html#3151" class="Bound">X</a> <a id="3182" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3184" href="UF.Base.html#3153" class="Bound">X&#39;</a><a id="3186" class="Symbol">)</a> <a id="3188" class="Symbol">(</a><a id="3189" href="UF.Base.html#3189" class="Bound">g</a> <a id="3191" class="Symbol">:</a> <a id="3193" href="UF.Base.html#3153" class="Bound">X&#39;</a> <a id="3196" class="Symbol">→</a> <a id="3198" href="UF.Base.html#3165" class="Bound">Y</a><a id="3199" class="Symbol">)</a>
                        <a id="3225" class="Symbol">→</a> <a id="3227" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="3239" class="Symbol">(λ</a> <a id="3242" href="UF.Base.html#3242" class="Bound">-</a> <a id="3244" class="Symbol">→</a> <a id="3246" href="UF.Base.html#3242" class="Bound">-</a> <a id="3248" class="Symbol">→</a> <a id="3250" href="UF.Base.html#3165" class="Bound">Y</a><a id="3251" class="Symbol">)</a> <a id="3253" href="UF.Base.html#3176" class="Bound">p</a> <a id="3255" href="UF.Base.html#3189" class="Bound">g</a> <a id="3257" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3259" href="UF.Base.html#3189" class="Bound">g</a> <a id="3261" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3263" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="3271" href="UF.Base.html#3176" class="Bound">p</a>
<a id="3273" href="UF.Base.html#3124" class="Function">transport⁻¹-is-pre-comp</a> <a id="3297" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3302" href="UF.Base.html#3302" class="Bound">g</a> <a id="3304" class="Symbol">=</a> <a id="3306" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport-is-pre-comp"></a><a id="3312" href="UF.Base.html#3312" class="Function">transport-is-pre-comp</a> <a id="3334" class="Symbol">:</a> <a id="3336" class="Symbol">{</a><a id="3337" href="UF.Base.html#3337" class="Bound">X</a> <a id="3339" href="UF.Base.html#3339" class="Bound">X&#39;</a> <a id="3342" class="Symbol">:</a> <a id="3344" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3346" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3348" class="Symbol">}</a> <a id="3350" class="Symbol">{</a><a id="3351" href="UF.Base.html#3351" class="Bound">Y</a> <a id="3353" class="Symbol">:</a> <a id="3355" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3357" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3359" class="Symbol">}</a> <a id="3361" class="Symbol">(</a><a id="3362" href="UF.Base.html#3362" class="Bound">p</a> <a id="3364" class="Symbol">:</a> <a id="3366" href="UF.Base.html#3337" class="Bound">X</a> <a id="3368" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3370" href="UF.Base.html#3339" class="Bound">X&#39;</a><a id="3372" class="Symbol">)</a> <a id="3374" class="Symbol">(</a><a id="3375" href="UF.Base.html#3375" class="Bound">g</a> <a id="3377" class="Symbol">:</a> <a id="3379" href="UF.Base.html#3337" class="Bound">X</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="UF.Base.html#3351" class="Bound">Y</a><a id="3384" class="Symbol">)</a>
                      <a id="3408" class="Symbol">→</a> <a id="3410" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3420" class="Symbol">(λ</a> <a id="3423" href="UF.Base.html#3423" class="Bound">-</a> <a id="3425" class="Symbol">→</a> <a id="3427" href="UF.Base.html#3423" class="Bound">-</a> <a id="3429" class="Symbol">→</a> <a id="3431" href="UF.Base.html#3351" class="Bound">Y</a><a id="3432" class="Symbol">)</a> <a id="3434" href="UF.Base.html#3362" class="Bound">p</a> <a id="3436" href="UF.Base.html#3375" class="Bound">g</a> <a id="3438" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3440" href="UF.Base.html#3375" class="Bound">g</a> <a id="3442" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3444" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="3452" class="Symbol">(</a><a id="3453" href="UF.Base.html#3362" class="Bound">p</a> <a id="3455" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3457" class="Symbol">)</a>
<a id="3459" href="UF.Base.html#3312" class="Function">transport-is-pre-comp</a> <a id="3481" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3486" href="UF.Base.html#3486" class="Bound">g</a> <a id="3488" class="Symbol">=</a> <a id="3490" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="trans-sym"></a><a id="3496" href="UF.Base.html#3496" class="Function">trans-sym</a> <a id="3506" class="Symbol">:</a> <a id="3508" class="Symbol">{</a><a id="3509" href="UF.Base.html#3509" class="Bound">X</a> <a id="3511" class="Symbol">:</a> <a id="3513" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3515" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3517" class="Symbol">}</a> <a id="3519" class="Symbol">{</a><a id="3520" href="UF.Base.html#3520" class="Bound">x</a> <a id="3522" href="UF.Base.html#3522" class="Bound">y</a> <a id="3524" class="Symbol">:</a> <a id="3526" href="UF.Base.html#3509" class="Bound">X</a><a id="3527" class="Symbol">}</a> <a id="3529" class="Symbol">(</a><a id="3530" href="UF.Base.html#3530" class="Bound">r</a> <a id="3532" class="Symbol">:</a> <a id="3534" href="UF.Base.html#3520" class="Bound">x</a> <a id="3536" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3538" href="UF.Base.html#3522" class="Bound">y</a><a id="3539" class="Symbol">)</a> <a id="3541" class="Symbol">→</a> <a id="3543" href="UF.Base.html#3530" class="Bound">r</a> <a id="3545" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3548" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3550" href="UF.Base.html#3530" class="Bound">r</a> <a id="3552" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3554" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="3559" href="UF.Base.html#3496" class="Function">trans-sym</a> <a id="3569" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3574" class="Symbol">=</a> <a id="3576" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="trans-sym&#39;"></a><a id="3582" href="UF.Base.html#3582" class="Function">trans-sym&#39;</a> <a id="3593" class="Symbol">:</a> <a id="3595" class="Symbol">{</a><a id="3596" href="UF.Base.html#3596" class="Bound">X</a> <a id="3598" class="Symbol">:</a> <a id="3600" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3602" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3604" class="Symbol">}</a> <a id="3606" class="Symbol">{</a><a id="3607" href="UF.Base.html#3607" class="Bound">x</a> <a id="3609" href="UF.Base.html#3609" class="Bound">y</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="UF.Base.html#3596" class="Bound">X</a><a id="3614" class="Symbol">}</a> <a id="3616" class="Symbol">(</a><a id="3617" href="UF.Base.html#3617" class="Bound">r</a> <a id="3619" class="Symbol">:</a> <a id="3621" href="UF.Base.html#3607" class="Bound">x</a> <a id="3623" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3625" href="UF.Base.html#3609" class="Bound">y</a><a id="3626" class="Symbol">)</a> <a id="3628" class="Symbol">→</a> <a id="3630" href="UF.Base.html#3617" class="Bound">r</a> <a id="3632" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3634" href="UF.Base.html#3617" class="Bound">r</a> <a id="3636" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3639" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3641" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="3646" href="UF.Base.html#3582" class="Function">trans-sym&#39;</a> <a id="3657" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3662" class="Symbol">=</a> <a id="3664" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport-×"></a><a id="3670" href="UF.Base.html#3670" class="Function">transport-×</a> <a id="3682" class="Symbol">:</a> <a id="3684" class="Symbol">{</a><a id="3685" href="UF.Base.html#3685" class="Bound">X</a> <a id="3687" class="Symbol">:</a> <a id="3689" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3691" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3693" class="Symbol">}</a> <a id="3695" class="Symbol">(</a><a id="3696" href="UF.Base.html#3696" class="Bound">A</a> <a id="3698" class="Symbol">:</a> <a id="3700" href="UF.Base.html#3685" class="Bound">X</a> <a id="3702" class="Symbol">→</a> <a id="3704" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3706" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3708" class="Symbol">)</a> <a id="3710" class="Symbol">(</a><a id="3711" href="UF.Base.html#3711" class="Bound">B</a> <a id="3713" class="Symbol">:</a> <a id="3715" href="UF.Base.html#3685" class="Bound">X</a> <a id="3717" class="Symbol">→</a> <a id="3719" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3721" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3723" class="Symbol">)</a>
              <a id="3739" class="Symbol">{</a><a id="3740" href="UF.Base.html#3740" class="Bound">x</a> <a id="3742" href="UF.Base.html#3742" class="Bound">y</a> <a id="3744" class="Symbol">:</a> <a id="3746" href="UF.Base.html#3685" class="Bound">X</a><a id="3747" class="Symbol">}</a> <a id="3749" class="Symbol">{</a><a id="3750" href="UF.Base.html#3750" class="Bound">c</a> <a id="3752" class="Symbol">:</a> <a id="3754" href="UF.Base.html#3696" class="Bound">A</a> <a id="3756" href="UF.Base.html#3740" class="Bound">x</a> <a id="3758" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3760" href="UF.Base.html#3711" class="Bound">B</a> <a id="3762" href="UF.Base.html#3740" class="Bound">x</a><a id="3763" class="Symbol">}</a> <a id="3765" class="Symbol">(</a><a id="3766" href="UF.Base.html#3766" class="Bound">p</a> <a id="3768" class="Symbol">:</a> <a id="3770" href="UF.Base.html#3740" class="Bound">x</a> <a id="3772" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3774" href="UF.Base.html#3742" class="Bound">y</a><a id="3775" class="Symbol">)</a>
            <a id="3789" class="Symbol">→</a> <a id="3791" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3801" class="Symbol">(λ</a> <a id="3804" href="UF.Base.html#3804" class="Bound">x</a> <a id="3806" class="Symbol">→</a> <a id="3808" href="UF.Base.html#3696" class="Bound">A</a> <a id="3810" href="UF.Base.html#3804" class="Bound">x</a> <a id="3812" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3814" href="UF.Base.html#3711" class="Bound">B</a> <a id="3816" href="UF.Base.html#3804" class="Bound">x</a><a id="3817" class="Symbol">)</a> <a id="3819" href="UF.Base.html#3766" class="Bound">p</a> <a id="3821" href="UF.Base.html#3750" class="Bound">c</a>
            <a id="3835" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3837" class="Symbol">(</a><a id="3838" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3848" href="UF.Base.html#3696" class="Bound">A</a> <a id="3850" href="UF.Base.html#3766" class="Bound">p</a> <a id="3852" class="Symbol">(</a><a id="3853" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3857" href="UF.Base.html#3750" class="Bound">c</a><a id="3858" class="Symbol">)</a> <a id="3860" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3862" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3872" href="UF.Base.html#3711" class="Bound">B</a> <a id="3874" href="UF.Base.html#3766" class="Bound">p</a> <a id="3876" class="Symbol">(</a><a id="3877" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3881" href="UF.Base.html#3750" class="Bound">c</a><a id="3882" class="Symbol">))</a>
<a id="3885" href="UF.Base.html#3670" class="Function">transport-×</a> <a id="3897" href="UF.Base.html#3897" class="Bound">A</a> <a id="3899" href="UF.Base.html#3899" class="Bound">B</a> <a id="3901" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3906" class="Symbol">=</a> <a id="3908" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport-×₄"></a><a id="3914" href="UF.Base.html#3914" class="Function">transport-×₄</a> <a id="3927" class="Symbol">:</a> <a id="3929" class="Symbol">{</a><a id="3930" href="UF.Base.html#3930" class="Bound">X</a> <a id="3932" class="Symbol">:</a> <a id="3934" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3936" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3938" class="Symbol">}</a> <a id="3940" class="Symbol">(</a><a id="3941" href="UF.Base.html#3941" class="Bound">A</a> <a id="3943" class="Symbol">:</a> <a id="3945" href="UF.Base.html#3930" class="Bound">X</a> <a id="3947" class="Symbol">→</a> <a id="3949" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3951" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3953" class="Symbol">)</a> <a id="3955" class="Symbol">(</a><a id="3956" href="UF.Base.html#3956" class="Bound">B</a> <a id="3958" class="Symbol">:</a> <a id="3960" href="UF.Base.html#3930" class="Bound">X</a> <a id="3962" class="Symbol">→</a> <a id="3964" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3966" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3968" class="Symbol">)</a> <a id="3970" class="Symbol">(</a><a id="3971" href="UF.Base.html#3971" class="Bound">C</a> <a id="3973" class="Symbol">:</a> <a id="3975" href="UF.Base.html#3930" class="Bound">X</a> <a id="3977" class="Symbol">→</a> <a id="3979" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="3981" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3983" class="Symbol">)</a> <a id="3985" class="Symbol">(</a><a id="3986" href="UF.Base.html#3986" class="Bound">D</a> <a id="3988" class="Symbol">:</a> <a id="3990" href="UF.Base.html#3930" class="Bound">X</a> <a id="3992" class="Symbol">→</a> <a id="3994" href="MLTT.Universes.html#3827" class="Generalizable">𝓣&#39;</a> <a id="3997" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3999" class="Symbol">)</a>
               <a id="4016" class="Symbol">{</a><a id="4017" href="UF.Base.html#4017" class="Bound">x</a> <a id="4019" href="UF.Base.html#4019" class="Bound">y</a> <a id="4021" class="Symbol">:</a> <a id="4023" href="UF.Base.html#3930" class="Bound">X</a><a id="4024" class="Symbol">}</a> <a id="4026" class="Symbol">{</a><a id="4027" href="UF.Base.html#4027" class="Bound">(</a><a id="4028" href="UF.Base.html#4028" class="Bound">a</a> <a id="4030" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4032" href="UF.Base.html#4032" class="Bound">b</a> <a id="4034" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4036" href="UF.Base.html#4036" class="Bound">c</a> <a id="4038" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4040" href="UF.Base.html#4040" class="Bound">d</a><a id="4041" href="UF.Base.html#4027" class="Bound">)</a> <a id="4043" class="Symbol">:</a> <a id="4045" href="UF.Base.html#3941" class="Bound">A</a> <a id="4047" href="UF.Base.html#4017" class="Bound">x</a> <a id="4049" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4051" href="UF.Base.html#3956" class="Bound">B</a> <a id="4053" href="UF.Base.html#4017" class="Bound">x</a> <a id="4055" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4057" href="UF.Base.html#3971" class="Bound">C</a> <a id="4059" href="UF.Base.html#4017" class="Bound">x</a> <a id="4061" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4063" href="UF.Base.html#3986" class="Bound">D</a> <a id="4065" href="UF.Base.html#4017" class="Bound">x</a><a id="4066" class="Symbol">}</a> <a id="4068" class="Symbol">(</a><a id="4069" href="UF.Base.html#4069" class="Bound">p</a> <a id="4071" class="Symbol">:</a> <a id="4073" href="UF.Base.html#4017" class="Bound">x</a> <a id="4075" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4077" href="UF.Base.html#4019" class="Bound">y</a><a id="4078" class="Symbol">)</a>
             <a id="4093" class="Symbol">→</a> <a id="4095" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4105" class="Symbol">(λ</a> <a id="4108" href="UF.Base.html#4108" class="Bound">x</a> <a id="4110" class="Symbol">→</a> <a id="4112" href="UF.Base.html#3941" class="Bound">A</a> <a id="4114" href="UF.Base.html#4108" class="Bound">x</a> <a id="4116" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4118" href="UF.Base.html#3956" class="Bound">B</a> <a id="4120" href="UF.Base.html#4108" class="Bound">x</a> <a id="4122" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4124" href="UF.Base.html#3971" class="Bound">C</a> <a id="4126" href="UF.Base.html#4108" class="Bound">x</a> <a id="4128" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4130" href="UF.Base.html#3986" class="Bound">D</a> <a id="4132" href="UF.Base.html#4108" class="Bound">x</a><a id="4133" class="Symbol">)</a> <a id="4135" href="UF.Base.html#4069" class="Bound">p</a> <a id="4137" class="Symbol">(</a><a id="4138" href="UF.Base.html#4028" class="Bound">a</a> <a id="4140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4142" href="UF.Base.html#4032" class="Bound">b</a> <a id="4144" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4146" href="UF.Base.html#4036" class="Bound">c</a> <a id="4148" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4150" href="UF.Base.html#4040" class="Bound">d</a><a id="4151" class="Symbol">)</a>
             <a id="4166" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4168" class="Symbol">(</a><a id="4169" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4179" href="UF.Base.html#3941" class="Bound">A</a> <a id="4181" href="UF.Base.html#4069" class="Bound">p</a> <a id="4183" href="UF.Base.html#4028" class="Bound">a</a> <a id="4185" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4187" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4197" href="UF.Base.html#3956" class="Bound">B</a> <a id="4199" href="UF.Base.html#4069" class="Bound">p</a> <a id="4201" href="UF.Base.html#4032" class="Bound">b</a> <a id="4203" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4205" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4215" href="UF.Base.html#3971" class="Bound">C</a> <a id="4217" href="UF.Base.html#4069" class="Bound">p</a> <a id="4219" href="UF.Base.html#4036" class="Bound">c</a> <a id="4221" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4223" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4233" href="UF.Base.html#3986" class="Bound">D</a> <a id="4235" href="UF.Base.html#4069" class="Bound">p</a> <a id="4237" href="UF.Base.html#4040" class="Bound">d</a><a id="4238" class="Symbol">)</a>
<a id="4240" href="UF.Base.html#3914" class="Function">transport-×₄</a> <a id="4253" class="Symbol">_</a> <a id="4255" class="Symbol">_</a> <a id="4257" class="Symbol">_</a> <a id="4259" class="Symbol">_</a> <a id="4261" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4266" class="Symbol">=</a> <a id="4268" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transportd"></a><a id="4274" href="UF.Base.html#4274" class="Function">transportd</a> <a id="4285" class="Symbol">:</a> <a id="4287" class="Symbol">{</a><a id="4288" href="UF.Base.html#4288" class="Bound">X</a> <a id="4290" class="Symbol">:</a> <a id="4292" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4294" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4296" class="Symbol">}</a> <a id="4298" class="Symbol">(</a><a id="4299" href="UF.Base.html#4299" class="Bound">A</a> <a id="4301" class="Symbol">:</a> <a id="4303" href="UF.Base.html#4288" class="Bound">X</a> <a id="4305" class="Symbol">→</a> <a id="4307" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4309" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4311" class="Symbol">)</a> <a id="4313" class="Symbol">(</a><a id="4314" href="UF.Base.html#4314" class="Bound">B</a> <a id="4316" class="Symbol">:</a> <a id="4318" class="Symbol">(</a><a id="4319" href="UF.Base.html#4319" class="Bound">x</a> <a id="4321" class="Symbol">:</a> <a id="4323" href="UF.Base.html#4288" class="Bound">X</a><a id="4324" class="Symbol">)</a> <a id="4326" class="Symbol">→</a> <a id="4328" href="UF.Base.html#4299" class="Bound">A</a> <a id="4330" href="UF.Base.html#4319" class="Bound">x</a> <a id="4332" class="Symbol">→</a> <a id="4334" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4336" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4338" class="Symbol">)</a>
             <a id="4353" class="Symbol">{</a><a id="4354" href="UF.Base.html#4354" class="Bound">x</a> <a id="4356" class="Symbol">:</a> <a id="4358" href="UF.Base.html#4288" class="Bound">X</a><a id="4359" class="Symbol">}</a>  <a id="4362" class="Symbol">(</a><a id="4363" href="UF.Base.html#4363" class="Bound">a</a> <a id="4365" class="Symbol">:</a> <a id="4367" href="UF.Base.html#4299" class="Bound">A</a> <a id="4369" href="UF.Base.html#4354" class="Bound">x</a><a id="4370" class="Symbol">)</a> <a id="4372" class="Symbol">{</a><a id="4373" href="UF.Base.html#4373" class="Bound">y</a> <a id="4375" class="Symbol">:</a> <a id="4377" href="UF.Base.html#4288" class="Bound">X</a><a id="4378" class="Symbol">}</a> <a id="4380" class="Symbol">(</a><a id="4381" href="UF.Base.html#4381" class="Bound">p</a> <a id="4383" class="Symbol">:</a> <a id="4385" href="UF.Base.html#4354" class="Bound">x</a> <a id="4387" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4389" href="UF.Base.html#4373" class="Bound">y</a><a id="4390" class="Symbol">)</a>
           <a id="4403" class="Symbol">→</a> <a id="4405" href="UF.Base.html#4314" class="Bound">B</a> <a id="4407" href="UF.Base.html#4354" class="Bound">x</a> <a id="4409" href="UF.Base.html#4363" class="Bound">a</a>
           <a id="4422" class="Symbol">→</a> <a id="4424" href="UF.Base.html#4314" class="Bound">B</a> <a id="4426" href="UF.Base.html#4373" class="Bound">y</a> <a id="4428" class="Symbol">(</a><a id="4429" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4439" href="UF.Base.html#4299" class="Bound">A</a> <a id="4441" href="UF.Base.html#4381" class="Bound">p</a> <a id="4443" href="UF.Base.html#4363" class="Bound">a</a><a id="4444" class="Symbol">)</a>
<a id="4446" href="UF.Base.html#4274" class="Function">transportd</a> <a id="4457" href="UF.Base.html#4457" class="Bound">A</a> <a id="4459" href="UF.Base.html#4459" class="Bound">B</a> <a id="4461" href="UF.Base.html#4461" class="Bound">a</a> <a id="4463" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4468" class="Symbol">=</a> <a id="4470" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="transport-Σ"></a><a id="4474" href="UF.Base.html#4474" class="Function">transport-Σ</a> <a id="4486" class="Symbol">:</a> <a id="4488" class="Symbol">{</a><a id="4489" href="UF.Base.html#4489" class="Bound">X</a> <a id="4491" class="Symbol">:</a> <a id="4493" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4495" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4497" class="Symbol">}</a> <a id="4499" class="Symbol">(</a><a id="4500" href="UF.Base.html#4500" class="Bound">A</a> <a id="4502" class="Symbol">:</a> <a id="4504" href="UF.Base.html#4489" class="Bound">X</a> <a id="4506" class="Symbol">→</a> <a id="4508" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4510" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4512" class="Symbol">)</a> <a id="4514" class="Symbol">(</a><a id="4515" href="UF.Base.html#4515" class="Bound">B</a> <a id="4517" class="Symbol">:</a> <a id="4519" class="Symbol">(</a><a id="4520" href="UF.Base.html#4520" class="Bound">x</a> <a id="4522" class="Symbol">:</a> <a id="4524" href="UF.Base.html#4489" class="Bound">X</a><a id="4525" class="Symbol">)</a> <a id="4527" class="Symbol">→</a> <a id="4529" href="UF.Base.html#4500" class="Bound">A</a> <a id="4531" href="UF.Base.html#4520" class="Bound">x</a> <a id="4533" class="Symbol">→</a> <a id="4535" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4537" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4539" class="Symbol">)</a>
              <a id="4555" class="Symbol">{</a><a id="4556" href="UF.Base.html#4556" class="Bound">x</a> <a id="4558" class="Symbol">:</a> <a id="4560" href="UF.Base.html#4489" class="Bound">X</a><a id="4561" class="Symbol">}</a> <a id="4563" class="Symbol">(</a><a id="4564" href="UF.Base.html#4564" class="Bound">y</a> <a id="4566" class="Symbol">:</a> <a id="4568" href="UF.Base.html#4489" class="Bound">X</a><a id="4569" class="Symbol">)</a> <a id="4571" class="Symbol">(</a><a id="4572" href="UF.Base.html#4572" class="Bound">p</a> <a id="4574" class="Symbol">:</a> <a id="4576" href="UF.Base.html#4556" class="Bound">x</a> <a id="4578" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4580" href="UF.Base.html#4564" class="Bound">y</a><a id="4581" class="Symbol">)</a> <a id="4583" class="Symbol">(</a><a id="4584" href="UF.Base.html#4584" class="Bound">a</a> <a id="4586" class="Symbol">:</a> <a id="4588" href="UF.Base.html#4500" class="Bound">A</a> <a id="4590" href="UF.Base.html#4556" class="Bound">x</a><a id="4591" class="Symbol">)</a> <a id="4593" class="Symbol">{</a><a id="4594" href="UF.Base.html#4594" class="Bound">b</a> <a id="4596" class="Symbol">:</a> <a id="4598" href="UF.Base.html#4515" class="Bound">B</a> <a id="4600" href="UF.Base.html#4556" class="Bound">x</a> <a id="4602" href="UF.Base.html#4584" class="Bound">a</a><a id="4603" class="Symbol">}</a>
            <a id="4617" class="Symbol">→</a> <a id="4619" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4629" class="Symbol">(λ</a> <a id="4632" href="UF.Base.html#4632" class="Bound">-</a> <a id="4634" class="Symbol">→</a> <a id="4636" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4638" href="UF.Base.html#4638" class="Bound">a</a> <a id="4640" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4642" href="UF.Base.html#4500" class="Bound">A</a> <a id="4644" href="UF.Base.html#4632" class="Bound">-</a> <a id="4646" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4648" href="UF.Base.html#4515" class="Bound">B</a> <a id="4650" href="UF.Base.html#4632" class="Bound">-</a> <a id="4652" href="UF.Base.html#4638" class="Bound">a</a><a id="4653" class="Symbol">)</a> <a id="4655" href="UF.Base.html#4572" class="Bound">p</a> <a id="4657" class="Symbol">(</a><a id="4658" href="UF.Base.html#4584" class="Bound">a</a> <a id="4660" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4662" href="UF.Base.html#4594" class="Bound">b</a><a id="4663" class="Symbol">)</a>
            <a id="4677" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4679" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4689" href="UF.Base.html#4500" class="Bound">A</a> <a id="4691" href="UF.Base.html#4572" class="Bound">p</a> <a id="4693" href="UF.Base.html#4584" class="Bound">a</a> <a id="4695" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4697" href="UF.Base.html#4274" class="Function">transportd</a> <a id="4708" href="UF.Base.html#4500" class="Bound">A</a> <a id="4710" href="UF.Base.html#4515" class="Bound">B</a> <a id="4712" href="UF.Base.html#4584" class="Bound">a</a> <a id="4714" href="UF.Base.html#4572" class="Bound">p</a> <a id="4716" href="UF.Base.html#4594" class="Bound">b</a>
<a id="4718" href="UF.Base.html#4474" class="Function">transport-Σ</a> <a id="4730" href="UF.Base.html#4730" class="Bound">A</a> <a id="4732" href="UF.Base.html#4732" class="Bound">B</a> <a id="4734" class="Symbol">{</a><a id="4735" href="UF.Base.html#4735" class="Bound">x</a><a id="4736" class="Symbol">}</a> <a id="4738" href="UF.Base.html#4735" class="Bound">x</a> <a id="4740" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4745" href="UF.Base.html#4745" class="Bound">a</a> <a id="4747" class="Symbol">=</a> <a id="4749" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport-∙"></a><a id="4755" href="UF.Base.html#4755" class="Function">transport-∙</a> <a id="4767" class="Symbol">:</a> <a id="4769" class="Symbol">{</a><a id="4770" href="UF.Base.html#4770" class="Bound">X</a> <a id="4772" class="Symbol">:</a> <a id="4774" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4776" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4778" class="Symbol">}</a> <a id="4780" class="Symbol">(</a><a id="4781" href="UF.Base.html#4781" class="Bound">A</a> <a id="4783" class="Symbol">:</a> <a id="4785" href="UF.Base.html#4770" class="Bound">X</a> <a id="4787" class="Symbol">→</a> <a id="4789" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4791" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4793" class="Symbol">)</a>
              <a id="4809" class="Symbol">{</a><a id="4810" href="UF.Base.html#4810" class="Bound">x</a> <a id="4812" href="UF.Base.html#4812" class="Bound">y</a> <a id="4814" href="UF.Base.html#4814" class="Bound">z</a> <a id="4816" class="Symbol">:</a> <a id="4818" href="UF.Base.html#4770" class="Bound">X</a><a id="4819" class="Symbol">}</a> <a id="4821" class="Symbol">(</a><a id="4822" href="UF.Base.html#4822" class="Bound">q</a> <a id="4824" class="Symbol">:</a> <a id="4826" href="UF.Base.html#4810" class="Bound">x</a> <a id="4828" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4830" href="UF.Base.html#4812" class="Bound">y</a><a id="4831" class="Symbol">)</a> <a id="4833" class="Symbol">(</a><a id="4834" href="UF.Base.html#4834" class="Bound">p</a> <a id="4836" class="Symbol">:</a> <a id="4838" href="UF.Base.html#4812" class="Bound">y</a> <a id="4840" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4842" href="UF.Base.html#4814" class="Bound">z</a><a id="4843" class="Symbol">)</a> <a id="4845" class="Symbol">{</a><a id="4846" href="UF.Base.html#4846" class="Bound">a</a> <a id="4848" class="Symbol">:</a> <a id="4850" href="UF.Base.html#4781" class="Bound">A</a> <a id="4852" href="UF.Base.html#4810" class="Bound">x</a><a id="4853" class="Symbol">}</a>
            <a id="4867" class="Symbol">→</a> <a id="4869" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4879" href="UF.Base.html#4781" class="Bound">A</a> <a id="4881" class="Symbol">(</a><a id="4882" href="UF.Base.html#4822" class="Bound">q</a> <a id="4884" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="4886" href="UF.Base.html#4834" class="Bound">p</a><a id="4887" class="Symbol">)</a> <a id="4889" href="UF.Base.html#4846" class="Bound">a</a> <a id="4891" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4893" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4903" href="UF.Base.html#4781" class="Bound">A</a> <a id="4905" href="UF.Base.html#4834" class="Bound">p</a> <a id="4907" class="Symbol">(</a><a id="4908" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4918" href="UF.Base.html#4781" class="Bound">A</a> <a id="4920" href="UF.Base.html#4822" class="Bound">q</a> <a id="4922" href="UF.Base.html#4846" class="Bound">a</a><a id="4923" class="Symbol">)</a>
<a id="4925" href="UF.Base.html#4755" class="Function">transport-∙</a> <a id="4937" href="UF.Base.html#4937" class="Bound">A</a> <a id="4939" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4944" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4949" class="Symbol">=</a> <a id="4951" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport-∙&#39;"></a><a id="4957" href="UF.Base.html#4957" class="Function">transport-∙&#39;</a> <a id="4970" class="Symbol">:</a> <a id="4972" class="Symbol">{</a><a id="4973" href="UF.Base.html#4973" class="Bound">X</a> <a id="4975" class="Symbol">:</a> <a id="4977" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4979" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4981" class="Symbol">}</a> <a id="4983" class="Symbol">(</a><a id="4984" href="UF.Base.html#4984" class="Bound">A</a> <a id="4986" class="Symbol">:</a> <a id="4988" href="UF.Base.html#4973" class="Bound">X</a> <a id="4990" class="Symbol">→</a> <a id="4992" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4994" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4996" class="Symbol">)</a>
               <a id="5013" class="Symbol">{</a><a id="5014" href="UF.Base.html#5014" class="Bound">x</a> <a id="5016" href="UF.Base.html#5016" class="Bound">y</a> <a id="5018" href="UF.Base.html#5018" class="Bound">z</a> <a id="5020" class="Symbol">:</a> <a id="5022" href="UF.Base.html#4973" class="Bound">X</a><a id="5023" class="Symbol">}</a> <a id="5025" class="Symbol">(</a><a id="5026" href="UF.Base.html#5026" class="Bound">q</a> <a id="5028" class="Symbol">:</a> <a id="5030" href="UF.Base.html#5014" class="Bound">x</a> <a id="5032" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5034" href="UF.Base.html#5016" class="Bound">y</a><a id="5035" class="Symbol">)</a> <a id="5037" class="Symbol">(</a><a id="5038" href="UF.Base.html#5038" class="Bound">p</a> <a id="5040" class="Symbol">:</a> <a id="5042" href="UF.Base.html#5016" class="Bound">y</a> <a id="5044" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5046" href="UF.Base.html#5018" class="Bound">z</a><a id="5047" class="Symbol">)</a>
             <a id="5062" class="Symbol">→</a> <a id="5064" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5074" href="UF.Base.html#4984" class="Bound">A</a> <a id="5076" class="Symbol">(</a><a id="5077" href="UF.Base.html#5026" class="Bound">q</a> <a id="5079" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5081" href="UF.Base.html#5038" class="Bound">p</a><a id="5082" class="Symbol">)</a> <a id="5084" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5086" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5096" href="UF.Base.html#4984" class="Bound">A</a> <a id="5098" href="UF.Base.html#5038" class="Bound">p</a> <a id="5100" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5102" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5112" href="UF.Base.html#4984" class="Bound">A</a> <a id="5114" href="UF.Base.html#5026" class="Bound">q</a>
<a id="5116" href="UF.Base.html#4957" class="Function">transport-∙&#39;</a> <a id="5129" href="UF.Base.html#5129" class="Bound">A</a> <a id="5131" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5136" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5141" class="Symbol">=</a> <a id="5143" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport-ap"></a><a id="5149" href="UF.Base.html#5149" class="Function">transport-ap</a> <a id="5162" class="Symbol">:</a> <a id="5164" class="Symbol">{</a><a id="5165" href="UF.Base.html#5165" class="Bound">X</a> <a id="5167" class="Symbol">:</a> <a id="5169" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5171" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5173" class="Symbol">}</a> <a id="5175" class="Symbol">{</a><a id="5176" href="UF.Base.html#5176" class="Bound">Y</a> <a id="5178" class="Symbol">:</a> <a id="5180" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5182" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5184" class="Symbol">}</a> <a id="5186" class="Symbol">(</a><a id="5187" href="UF.Base.html#5187" class="Bound">A</a> <a id="5189" class="Symbol">:</a> <a id="5191" href="UF.Base.html#5176" class="Bound">Y</a> <a id="5193" class="Symbol">→</a> <a id="5195" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5197" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5199" class="Symbol">)</a>
               <a id="5216" class="Symbol">(</a><a id="5217" href="UF.Base.html#5217" class="Bound">f</a> <a id="5219" class="Symbol">:</a> <a id="5221" href="UF.Base.html#5165" class="Bound">X</a> <a id="5223" class="Symbol">→</a> <a id="5225" href="UF.Base.html#5176" class="Bound">Y</a><a id="5226" class="Symbol">)</a> <a id="5228" class="Symbol">{</a><a id="5229" href="UF.Base.html#5229" class="Bound">x</a> <a id="5231" href="UF.Base.html#5231" class="Bound">x&#39;</a> <a id="5234" class="Symbol">:</a> <a id="5236" href="UF.Base.html#5165" class="Bound">X</a><a id="5237" class="Symbol">}</a> <a id="5239" class="Symbol">(</a><a id="5240" href="UF.Base.html#5240" class="Bound">p</a> <a id="5242" class="Symbol">:</a> <a id="5244" href="UF.Base.html#5229" class="Bound">x</a> <a id="5246" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5248" href="UF.Base.html#5231" class="Bound">x&#39;</a><a id="5250" class="Symbol">)</a> <a id="5252" class="Symbol">{</a><a id="5253" href="UF.Base.html#5253" class="Bound">a</a> <a id="5255" class="Symbol">:</a> <a id="5257" href="UF.Base.html#5187" class="Bound">A</a><a id="5258" class="Symbol">(</a><a id="5259" href="UF.Base.html#5217" class="Bound">f</a> <a id="5261" href="UF.Base.html#5229" class="Bound">x</a><a id="5262" class="Symbol">)}</a>
             <a id="5278" class="Symbol">→</a> <a id="5280" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5290" class="Symbol">(</a><a id="5291" href="UF.Base.html#5187" class="Bound">A</a> <a id="5293" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5295" href="UF.Base.html#5217" class="Bound">f</a><a id="5296" class="Symbol">)</a> <a id="5298" href="UF.Base.html#5240" class="Bound">p</a> <a id="5300" href="UF.Base.html#5253" class="Bound">a</a> <a id="5302" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5304" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5314" href="UF.Base.html#5187" class="Bound">A</a> <a id="5316" class="Symbol">(</a><a id="5317" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5320" href="UF.Base.html#5217" class="Bound">f</a> <a id="5322" href="UF.Base.html#5240" class="Bound">p</a><a id="5323" class="Symbol">)</a> <a id="5325" href="UF.Base.html#5253" class="Bound">a</a>
<a id="5327" href="UF.Base.html#5149" class="Function">transport-ap</a> <a id="5340" href="UF.Base.html#5340" class="Bound">A</a> <a id="5342" href="UF.Base.html#5342" class="Bound">f</a> <a id="5344" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5349" class="Symbol">=</a> <a id="5351" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport-ap&#39;"></a><a id="5357" href="UF.Base.html#5357" class="Function">transport-ap&#39;</a> <a id="5371" class="Symbol">:</a> <a id="5373" class="Symbol">{</a><a id="5374" href="UF.Base.html#5374" class="Bound">X</a> <a id="5376" class="Symbol">:</a> <a id="5378" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5380" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5382" class="Symbol">}</a> <a id="5384" class="Symbol">{</a><a id="5385" href="UF.Base.html#5385" class="Bound">Y</a> <a id="5387" class="Symbol">:</a> <a id="5389" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5391" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5393" class="Symbol">}</a> <a id="5395" class="Symbol">(</a><a id="5396" href="UF.Base.html#5396" class="Bound">A</a> <a id="5398" class="Symbol">:</a> <a id="5400" href="UF.Base.html#5385" class="Bound">Y</a> <a id="5402" class="Symbol">→</a> <a id="5404" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5406" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5408" class="Symbol">)</a>
                <a id="5426" class="Symbol">(</a><a id="5427" href="UF.Base.html#5427" class="Bound">f</a> <a id="5429" class="Symbol">:</a> <a id="5431" href="UF.Base.html#5374" class="Bound">X</a> <a id="5433" class="Symbol">→</a> <a id="5435" href="UF.Base.html#5385" class="Bound">Y</a><a id="5436" class="Symbol">)</a> <a id="5438" class="Symbol">{</a><a id="5439" href="UF.Base.html#5439" class="Bound">x</a> <a id="5441" href="UF.Base.html#5441" class="Bound">x&#39;</a> <a id="5444" class="Symbol">:</a> <a id="5446" href="UF.Base.html#5374" class="Bound">X</a><a id="5447" class="Symbol">}</a> <a id="5449" class="Symbol">(</a><a id="5450" href="UF.Base.html#5450" class="Bound">p</a> <a id="5452" class="Symbol">:</a> <a id="5454" href="UF.Base.html#5439" class="Bound">x</a> <a id="5456" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5458" href="UF.Base.html#5441" class="Bound">x&#39;</a><a id="5460" class="Symbol">)</a>
              <a id="5476" class="Symbol">→</a> <a id="5478" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5488" class="Symbol">(</a><a id="5489" href="UF.Base.html#5396" class="Bound">A</a> <a id="5491" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5493" href="UF.Base.html#5427" class="Bound">f</a><a id="5494" class="Symbol">)</a> <a id="5496" href="UF.Base.html#5450" class="Bound">p</a> <a id="5498" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5500" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5510" href="UF.Base.html#5396" class="Bound">A</a> <a id="5512" class="Symbol">(</a><a id="5513" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5516" href="UF.Base.html#5427" class="Bound">f</a> <a id="5518" href="UF.Base.html#5450" class="Bound">p</a><a id="5519" class="Symbol">)</a>
<a id="5521" href="UF.Base.html#5357" class="Function">transport-ap&#39;</a> <a id="5535" href="UF.Base.html#5535" class="Bound">A</a> <a id="5537" href="UF.Base.html#5537" class="Bound">f</a> <a id="5539" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5544" class="Symbol">=</a> <a id="5546" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="nat-transport"></a><a id="5552" href="UF.Base.html#5552" class="Function">nat-transport</a> <a id="5566" class="Symbol">:</a> <a id="5568" class="Symbol">{</a><a id="5569" href="UF.Base.html#5569" class="Bound">X</a> <a id="5571" class="Symbol">:</a> <a id="5573" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5575" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5577" class="Symbol">}</a> <a id="5579" class="Symbol">{</a><a id="5580" href="UF.Base.html#5580" class="Bound">A</a> <a id="5582" class="Symbol">:</a> <a id="5584" href="UF.Base.html#5569" class="Bound">X</a> <a id="5586" class="Symbol">→</a> <a id="5588" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5590" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5592" class="Symbol">}</a> <a id="5594" class="Symbol">{</a><a id="5595" href="UF.Base.html#5595" class="Bound">B</a> <a id="5597" class="Symbol">:</a> <a id="5599" href="UF.Base.html#5569" class="Bound">X</a> <a id="5601" class="Symbol">→</a> <a id="5603" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5605" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5607" class="Symbol">}</a>
                <a id="5625" class="Symbol">(</a><a id="5626" href="UF.Base.html#5626" class="Bound">f</a> <a id="5628" class="Symbol">:</a> <a id="5630" href="UF.Base.html#303" class="Function">Nat</a> <a id="5634" href="UF.Base.html#5580" class="Bound">A</a> <a id="5636" href="UF.Base.html#5595" class="Bound">B</a><a id="5637" class="Symbol">)</a> <a id="5639" class="Symbol">{</a><a id="5640" href="UF.Base.html#5640" class="Bound">x</a> <a id="5642" href="UF.Base.html#5642" class="Bound">y</a> <a id="5644" class="Symbol">:</a> <a id="5646" href="UF.Base.html#5569" class="Bound">X</a><a id="5647" class="Symbol">}</a> <a id="5649" class="Symbol">(</a><a id="5650" href="UF.Base.html#5650" class="Bound">p</a> <a id="5652" class="Symbol">:</a> <a id="5654" href="UF.Base.html#5640" class="Bound">x</a> <a id="5656" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5658" href="UF.Base.html#5642" class="Bound">y</a><a id="5659" class="Symbol">)</a> <a id="5661" class="Symbol">{</a><a id="5662" href="UF.Base.html#5662" class="Bound">a</a> <a id="5664" class="Symbol">:</a> <a id="5666" href="UF.Base.html#5580" class="Bound">A</a> <a id="5668" href="UF.Base.html#5640" class="Bound">x</a><a id="5669" class="Symbol">}</a>
              <a id="5685" class="Symbol">→</a> <a id="5687" href="UF.Base.html#5626" class="Bound">f</a> <a id="5689" href="UF.Base.html#5642" class="Bound">y</a> <a id="5691" class="Symbol">(</a><a id="5692" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5702" href="UF.Base.html#5580" class="Bound">A</a> <a id="5704" href="UF.Base.html#5650" class="Bound">p</a> <a id="5706" href="UF.Base.html#5662" class="Bound">a</a><a id="5707" class="Symbol">)</a> <a id="5709" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5711" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5721" href="UF.Base.html#5595" class="Bound">B</a> <a id="5723" href="UF.Base.html#5650" class="Bound">p</a> <a id="5725" class="Symbol">(</a><a id="5726" href="UF.Base.html#5626" class="Bound">f</a> <a id="5728" href="UF.Base.html#5640" class="Bound">x</a> <a id="5730" href="UF.Base.html#5662" class="Bound">a</a><a id="5731" class="Symbol">)</a>
<a id="5733" href="UF.Base.html#5552" class="Function">nat-transport</a> <a id="5747" href="UF.Base.html#5747" class="Bound">f</a> <a id="5749" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5754" class="Symbol">=</a> <a id="5756" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport-fam"></a><a id="5762" href="UF.Base.html#5762" class="Function">transport-fam</a> <a id="5776" class="Symbol">:</a> <a id="5778" class="Symbol">{</a><a id="5779" href="UF.Base.html#5779" class="Bound">X</a> <a id="5781" class="Symbol">:</a> <a id="5783" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5785" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5787" class="Symbol">}</a> <a id="5789" class="Symbol">{</a><a id="5790" href="UF.Base.html#5790" class="Bound">Y</a> <a id="5792" class="Symbol">:</a> <a id="5794" href="UF.Base.html#5779" class="Bound">X</a> <a id="5796" class="Symbol">→</a> <a id="5798" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5800" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5802" class="Symbol">}</a> <a id="5804" class="Symbol">(</a><a id="5805" href="UF.Base.html#5805" class="Bound">P</a> <a id="5807" class="Symbol">:</a> <a id="5809" class="Symbol">{</a><a id="5810" href="UF.Base.html#5810" class="Bound">x</a> <a id="5812" class="Symbol">:</a> <a id="5814" href="UF.Base.html#5779" class="Bound">X</a><a id="5815" class="Symbol">}</a> <a id="5817" class="Symbol">→</a> <a id="5819" href="UF.Base.html#5790" class="Bound">Y</a> <a id="5821" href="UF.Base.html#5810" class="Bound">x</a> <a id="5823" class="Symbol">→</a> <a id="5825" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5827" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5829" class="Symbol">)</a>
               <a id="5846" class="Symbol">(</a><a id="5847" href="UF.Base.html#5847" class="Bound">x</a> <a id="5849" class="Symbol">:</a> <a id="5851" href="UF.Base.html#5779" class="Bound">X</a><a id="5852" class="Symbol">)</a> <a id="5854" class="Symbol">(</a><a id="5855" href="UF.Base.html#5855" class="Bound">y</a> <a id="5857" class="Symbol">:</a> <a id="5859" href="UF.Base.html#5790" class="Bound">Y</a> <a id="5861" href="UF.Base.html#5847" class="Bound">x</a><a id="5862" class="Symbol">)</a> <a id="5864" class="Symbol">→</a> <a id="5866" href="UF.Base.html#5805" class="Bound">P</a> <a id="5868" href="UF.Base.html#5855" class="Bound">y</a> <a id="5870" class="Symbol">→</a> <a id="5872" class="Symbol">(</a><a id="5873" href="UF.Base.html#5873" class="Bound">x&#39;</a> <a id="5876" class="Symbol">:</a> <a id="5878" href="UF.Base.html#5779" class="Bound">X</a><a id="5879" class="Symbol">)</a> <a id="5881" class="Symbol">(</a><a id="5882" href="UF.Base.html#5882" class="Bound">r</a> <a id="5884" class="Symbol">:</a> <a id="5886" href="UF.Base.html#5847" class="Bound">x</a> <a id="5888" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5890" href="UF.Base.html#5873" class="Bound">x&#39;</a><a id="5892" class="Symbol">)</a> <a id="5894" class="Symbol">→</a> <a id="5896" href="UF.Base.html#5805" class="Bound">P</a> <a id="5898" class="Symbol">(</a><a id="5899" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5909" href="UF.Base.html#5790" class="Bound">Y</a> <a id="5911" href="UF.Base.html#5882" class="Bound">r</a> <a id="5913" href="UF.Base.html#5855" class="Bound">y</a><a id="5914" class="Symbol">)</a>
<a id="5916" href="UF.Base.html#5762" class="Function">transport-fam</a> <a id="5930" href="UF.Base.html#5930" class="Bound">P</a> <a id="5932" href="UF.Base.html#5932" class="Bound">x</a> <a id="5934" href="UF.Base.html#5934" class="Bound">y</a> <a id="5936" href="UF.Base.html#5936" class="Bound">p</a> <a id="5938" href="UF.Base.html#5932" class="Bound">x</a> <a id="5940" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5945" class="Symbol">=</a> <a id="5947" href="UF.Base.html#5936" class="Bound">p</a>

<a id="transport-left-rel"></a><a id="5950" href="UF.Base.html#5950" class="Function">transport-left-rel</a> <a id="5969" class="Symbol">:</a> <a id="5971" class="Symbol">{</a><a id="5972" href="UF.Base.html#5972" class="Bound">X</a> <a id="5974" class="Symbol">:</a> <a id="5976" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5978" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5980" class="Symbol">}</a> <a id="5982" class="Symbol">{</a><a id="5983" href="UF.Base.html#5983" class="Bound">Y</a> <a id="5985" class="Symbol">:</a> <a id="5987" href="UF.Base.html#5972" class="Bound">X</a> <a id="5989" class="Symbol">→</a> <a id="5991" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5993" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5995" class="Symbol">}</a> <a id="5997" class="Symbol">(</a><a id="5998" href="UF.Base.html#5998" class="Bound Operator">_≺_</a> <a id="6002" class="Symbol">:</a> <a id="6004" class="Symbol">{</a><a id="6005" href="UF.Base.html#6005" class="Bound">x</a> <a id="6007" class="Symbol">:</a> <a id="6009" href="UF.Base.html#5972" class="Bound">X</a><a id="6010" class="Symbol">}</a> <a id="6012" class="Symbol">→</a> <a id="6014" href="UF.Base.html#5983" class="Bound">Y</a> <a id="6016" href="UF.Base.html#6005" class="Bound">x</a> <a id="6018" class="Symbol">→</a> <a id="6020" href="UF.Base.html#5983" class="Bound">Y</a> <a id="6022" href="UF.Base.html#6005" class="Bound">x</a> <a id="6024" class="Symbol">→</a> <a id="6026" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6028" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6030" class="Symbol">)</a>
                   <a id="6051" class="Symbol">→</a> <a id="6053" class="Symbol">(</a><a id="6054" href="UF.Base.html#6054" class="Bound">a</a> <a id="6056" href="UF.Base.html#6056" class="Bound">x</a> <a id="6058" class="Symbol">:</a> <a id="6060" href="UF.Base.html#5972" class="Bound">X</a><a id="6061" class="Symbol">)</a> <a id="6063" class="Symbol">(</a><a id="6064" href="UF.Base.html#6064" class="Bound">b</a> <a id="6066" class="Symbol">:</a> <a id="6068" href="UF.Base.html#5983" class="Bound">Y</a> <a id="6070" href="UF.Base.html#6054" class="Bound">a</a><a id="6071" class="Symbol">)</a> <a id="6073" class="Symbol">(</a><a id="6074" href="UF.Base.html#6074" class="Bound">v</a> <a id="6076" class="Symbol">:</a> <a id="6078" href="UF.Base.html#5983" class="Bound">Y</a> <a id="6080" href="UF.Base.html#6056" class="Bound">x</a><a id="6081" class="Symbol">)</a> <a id="6083" class="Symbol">(</a><a id="6084" href="UF.Base.html#6084" class="Bound">r</a> <a id="6086" class="Symbol">:</a> <a id="6088" href="UF.Base.html#6056" class="Bound">x</a> <a id="6090" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6092" href="UF.Base.html#6054" class="Bound">a</a><a id="6093" class="Symbol">)</a>
                   <a id="6114" class="Symbol">→</a> <a id="6116" href="MLTT.Id.html#734" class="Function">transport</a> <a id="6126" href="UF.Base.html#5983" class="Bound">Y</a> <a id="6128" href="UF.Base.html#6084" class="Bound">r</a> <a id="6130" href="UF.Base.html#6074" class="Bound">v</a> <a id="6132" href="UF.Base.html#5998" class="Bound Operator">≺</a> <a id="6134" href="UF.Base.html#6064" class="Bound">b</a>
                   <a id="6155" class="Symbol">→</a> <a id="6157" href="UF.Base.html#6074" class="Bound">v</a> <a id="6159" href="UF.Base.html#5998" class="Bound Operator">≺</a> <a id="6161" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="6173" href="UF.Base.html#5983" class="Bound">Y</a> <a id="6175" href="UF.Base.html#6084" class="Bound">r</a> <a id="6177" href="UF.Base.html#6064" class="Bound">b</a>
<a id="6179" href="UF.Base.html#5950" class="Function">transport-left-rel</a> <a id="6198" href="UF.Base.html#6198" class="Bound Operator">_≺_</a> <a id="6202" href="UF.Base.html#6202" class="Bound">a</a> <a id="6204" href="UF.Base.html#6202" class="Bound">a</a> <a id="6206" href="UF.Base.html#6206" class="Bound">b</a> <a id="6208" href="UF.Base.html#6208" class="Bound">v</a> <a id="6210" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6215" class="Symbol">=</a> <a id="6217" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="transport-right-rel"></a><a id="6221" href="UF.Base.html#6221" class="Function">transport-right-rel</a> <a id="6241" class="Symbol">:</a> <a id="6243" class="Symbol">{</a><a id="6244" href="UF.Base.html#6244" class="Bound">X</a> <a id="6246" class="Symbol">:</a> <a id="6248" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6250" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6252" class="Symbol">}</a> <a id="6254" class="Symbol">{</a><a id="6255" href="UF.Base.html#6255" class="Bound">Y</a> <a id="6257" class="Symbol">:</a> <a id="6259" href="UF.Base.html#6244" class="Bound">X</a> <a id="6261" class="Symbol">→</a> <a id="6263" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6265" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6267" class="Symbol">}</a> <a id="6269" class="Symbol">(</a><a id="6270" href="UF.Base.html#6270" class="Bound Operator">_≺_</a> <a id="6274" class="Symbol">:</a> <a id="6276" class="Symbol">{</a><a id="6277" href="UF.Base.html#6277" class="Bound">x</a> <a id="6279" class="Symbol">:</a> <a id="6281" href="UF.Base.html#6244" class="Bound">X</a><a id="6282" class="Symbol">}</a> <a id="6284" class="Symbol">→</a> <a id="6286" href="UF.Base.html#6255" class="Bound">Y</a> <a id="6288" href="UF.Base.html#6277" class="Bound">x</a> <a id="6290" class="Symbol">→</a> <a id="6292" href="UF.Base.html#6255" class="Bound">Y</a> <a id="6294" href="UF.Base.html#6277" class="Bound">x</a> <a id="6296" class="Symbol">→</a> <a id="6298" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6300" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6302" class="Symbol">)</a>
                    <a id="6324" class="Symbol">→</a> <a id="6326" class="Symbol">(</a><a id="6327" href="UF.Base.html#6327" class="Bound">a</a> <a id="6329" href="UF.Base.html#6329" class="Bound">x</a> <a id="6331" class="Symbol">:</a> <a id="6333" href="UF.Base.html#6244" class="Bound">X</a><a id="6334" class="Symbol">)</a> <a id="6336" class="Symbol">(</a><a id="6337" href="UF.Base.html#6337" class="Bound">b</a> <a id="6339" class="Symbol">:</a> <a id="6341" href="UF.Base.html#6255" class="Bound">Y</a> <a id="6343" href="UF.Base.html#6327" class="Bound">a</a><a id="6344" class="Symbol">)</a> <a id="6346" class="Symbol">(</a><a id="6347" href="UF.Base.html#6347" class="Bound">v</a> <a id="6349" class="Symbol">:</a> <a id="6351" href="UF.Base.html#6255" class="Bound">Y</a> <a id="6353" href="UF.Base.html#6329" class="Bound">x</a><a id="6354" class="Symbol">)</a> <a id="6356" class="Symbol">(</a><a id="6357" href="UF.Base.html#6357" class="Bound">p</a> <a id="6359" class="Symbol">:</a> <a id="6361" href="UF.Base.html#6327" class="Bound">a</a> <a id="6363" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6365" href="UF.Base.html#6329" class="Bound">x</a><a id="6366" class="Symbol">)</a>
                    <a id="6388" class="Symbol">→</a>  <a id="6391" href="UF.Base.html#6347" class="Bound">v</a> <a id="6393" href="UF.Base.html#6270" class="Bound Operator">≺</a> <a id="6395" href="MLTT.Id.html#734" class="Function">transport</a> <a id="6405" href="UF.Base.html#6255" class="Bound">Y</a> <a id="6407" href="UF.Base.html#6357" class="Bound">p</a> <a id="6409" href="UF.Base.html#6337" class="Bound">b</a>
                    <a id="6431" class="Symbol">→</a> <a id="6433" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="6445" href="UF.Base.html#6255" class="Bound">Y</a> <a id="6447" href="UF.Base.html#6357" class="Bound">p</a> <a id="6449" href="UF.Base.html#6347" class="Bound">v</a> <a id="6451" href="UF.Base.html#6270" class="Bound Operator">≺</a> <a id="6453" href="UF.Base.html#6337" class="Bound">b</a>
<a id="6455" href="UF.Base.html#6221" class="Function">transport-right-rel</a> <a id="6475" href="UF.Base.html#6475" class="Bound Operator">_≺_</a> <a id="6479" href="UF.Base.html#6479" class="Bound">a</a> <a id="6481" href="UF.Base.html#6479" class="Bound">a</a> <a id="6483" href="UF.Base.html#6483" class="Bound">b</a> <a id="6485" href="UF.Base.html#6485" class="Bound">v</a> <a id="6487" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6492" class="Symbol">=</a> <a id="6494" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="transport⁻¹-right-rel"></a><a id="6498" href="UF.Base.html#6498" class="Function">transport⁻¹-right-rel</a> <a id="6520" class="Symbol">:</a> <a id="6522" class="Symbol">{</a><a id="6523" href="UF.Base.html#6523" class="Bound">X</a> <a id="6525" class="Symbol">:</a> <a id="6527" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6529" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6531" class="Symbol">}</a> <a id="6533" class="Symbol">{</a><a id="6534" href="UF.Base.html#6534" class="Bound">Y</a> <a id="6536" class="Symbol">:</a> <a id="6538" href="UF.Base.html#6523" class="Bound">X</a> <a id="6540" class="Symbol">→</a> <a id="6542" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6544" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6546" class="Symbol">}</a> <a id="6548" class="Symbol">(</a><a id="6549" href="UF.Base.html#6549" class="Bound Operator">_≺_</a> <a id="6553" class="Symbol">:</a> <a id="6555" class="Symbol">{</a><a id="6556" href="UF.Base.html#6556" class="Bound">x</a> <a id="6558" class="Symbol">:</a> <a id="6560" href="UF.Base.html#6523" class="Bound">X</a><a id="6561" class="Symbol">}</a> <a id="6563" class="Symbol">→</a> <a id="6565" href="UF.Base.html#6534" class="Bound">Y</a> <a id="6567" href="UF.Base.html#6556" class="Bound">x</a> <a id="6569" class="Symbol">→</a> <a id="6571" href="UF.Base.html#6534" class="Bound">Y</a> <a id="6573" href="UF.Base.html#6556" class="Bound">x</a> <a id="6575" class="Symbol">→</a> <a id="6577" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6579" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6581" class="Symbol">)</a>
                      <a id="6605" class="Symbol">→</a> <a id="6607" class="Symbol">(</a><a id="6608" href="UF.Base.html#6608" class="Bound">a</a> <a id="6610" href="UF.Base.html#6610" class="Bound">x</a> <a id="6612" class="Symbol">:</a> <a id="6614" href="UF.Base.html#6523" class="Bound">X</a><a id="6615" class="Symbol">)</a> <a id="6617" class="Symbol">(</a><a id="6618" href="UF.Base.html#6618" class="Bound">b</a> <a id="6620" class="Symbol">:</a> <a id="6622" href="UF.Base.html#6534" class="Bound">Y</a> <a id="6624" href="UF.Base.html#6608" class="Bound">a</a><a id="6625" class="Symbol">)</a> <a id="6627" class="Symbol">(</a><a id="6628" href="UF.Base.html#6628" class="Bound">v</a> <a id="6630" class="Symbol">:</a> <a id="6632" href="UF.Base.html#6534" class="Bound">Y</a> <a id="6634" href="UF.Base.html#6610" class="Bound">x</a><a id="6635" class="Symbol">)</a> <a id="6637" class="Symbol">(</a><a id="6638" href="UF.Base.html#6638" class="Bound">r</a> <a id="6640" class="Symbol">:</a> <a id="6642" href="UF.Base.html#6610" class="Bound">x</a> <a id="6644" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6646" href="UF.Base.html#6608" class="Bound">a</a><a id="6647" class="Symbol">)</a>
                      <a id="6671" class="Symbol">→</a> <a id="6673" href="UF.Base.html#6628" class="Bound">v</a> <a id="6675" href="UF.Base.html#6549" class="Bound Operator">≺</a> <a id="6677" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="6689" href="UF.Base.html#6534" class="Bound">Y</a> <a id="6691" href="UF.Base.html#6638" class="Bound">r</a> <a id="6693" href="UF.Base.html#6618" class="Bound">b</a>
                      <a id="6717" class="Symbol">→</a> <a id="6719" href="MLTT.Id.html#734" class="Function">transport</a> <a id="6729" href="UF.Base.html#6534" class="Bound">Y</a> <a id="6731" href="UF.Base.html#6638" class="Bound">r</a> <a id="6733" href="UF.Base.html#6628" class="Bound">v</a> <a id="6735" href="UF.Base.html#6549" class="Bound Operator">≺</a> <a id="6737" href="UF.Base.html#6618" class="Bound">b</a>
<a id="6739" href="UF.Base.html#6498" class="Function">transport⁻¹-right-rel</a> <a id="6761" href="UF.Base.html#6761" class="Bound Operator">_≺_</a> <a id="6765" href="UF.Base.html#6765" class="Bound">a</a> <a id="6767" href="UF.Base.html#6765" class="Bound">a</a> <a id="6769" href="UF.Base.html#6769" class="Bound">b</a> <a id="6771" href="UF.Base.html#6771" class="Bound">v</a> <a id="6773" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6778" class="Symbol">=</a> <a id="6780" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="transport⁻¹-left-rel"></a><a id="6784" href="UF.Base.html#6784" class="Function">transport⁻¹-left-rel</a> <a id="6805" class="Symbol">:</a> <a id="6807" class="Symbol">{</a><a id="6808" href="UF.Base.html#6808" class="Bound">X</a> <a id="6810" class="Symbol">:</a> <a id="6812" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6814" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6816" class="Symbol">}</a> <a id="6818" class="Symbol">{</a><a id="6819" href="UF.Base.html#6819" class="Bound">Y</a> <a id="6821" class="Symbol">:</a> <a id="6823" href="UF.Base.html#6808" class="Bound">X</a> <a id="6825" class="Symbol">→</a> <a id="6827" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6829" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6831" class="Symbol">}</a> <a id="6833" class="Symbol">(</a><a id="6834" href="UF.Base.html#6834" class="Bound Operator">_≺_</a> <a id="6838" class="Symbol">:</a> <a id="6840" class="Symbol">{</a><a id="6841" href="UF.Base.html#6841" class="Bound">x</a> <a id="6843" class="Symbol">:</a> <a id="6845" href="UF.Base.html#6808" class="Bound">X</a><a id="6846" class="Symbol">}</a> <a id="6848" class="Symbol">→</a> <a id="6850" href="UF.Base.html#6819" class="Bound">Y</a> <a id="6852" href="UF.Base.html#6841" class="Bound">x</a> <a id="6854" class="Symbol">→</a> <a id="6856" href="UF.Base.html#6819" class="Bound">Y</a> <a id="6858" href="UF.Base.html#6841" class="Bound">x</a> <a id="6860" class="Symbol">→</a> <a id="6862" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6864" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6866" class="Symbol">)</a>
                     <a id="6889" class="Symbol">→</a> <a id="6891" class="Symbol">(</a><a id="6892" href="UF.Base.html#6892" class="Bound">a</a> <a id="6894" href="UF.Base.html#6894" class="Bound">x</a> <a id="6896" class="Symbol">:</a> <a id="6898" href="UF.Base.html#6808" class="Bound">X</a><a id="6899" class="Symbol">)</a> <a id="6901" class="Symbol">(</a><a id="6902" href="UF.Base.html#6902" class="Bound">b</a> <a id="6904" class="Symbol">:</a> <a id="6906" href="UF.Base.html#6819" class="Bound">Y</a> <a id="6908" href="UF.Base.html#6892" class="Bound">a</a><a id="6909" class="Symbol">)</a> <a id="6911" class="Symbol">(</a><a id="6912" href="UF.Base.html#6912" class="Bound">v</a> <a id="6914" class="Symbol">:</a> <a id="6916" href="UF.Base.html#6819" class="Bound">Y</a> <a id="6918" href="UF.Base.html#6894" class="Bound">x</a><a id="6919" class="Symbol">)</a> <a id="6921" class="Symbol">(</a><a id="6922" href="UF.Base.html#6922" class="Bound">p</a> <a id="6924" class="Symbol">:</a> <a id="6926" href="UF.Base.html#6892" class="Bound">a</a> <a id="6928" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6930" href="UF.Base.html#6894" class="Bound">x</a><a id="6931" class="Symbol">)</a>
                     <a id="6954" class="Symbol">→</a> <a id="6956" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="6968" href="UF.Base.html#6819" class="Bound">Y</a> <a id="6970" href="UF.Base.html#6922" class="Bound">p</a> <a id="6972" href="UF.Base.html#6912" class="Bound">v</a> <a id="6974" href="UF.Base.html#6834" class="Bound Operator">≺</a> <a id="6976" href="UF.Base.html#6902" class="Bound">b</a>
                     <a id="6999" class="Symbol">→</a> <a id="7001" href="UF.Base.html#6912" class="Bound">v</a> <a id="7003" href="UF.Base.html#6834" class="Bound Operator">≺</a> <a id="7005" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7015" href="UF.Base.html#6819" class="Bound">Y</a> <a id="7017" href="UF.Base.html#6922" class="Bound">p</a> <a id="7019" href="UF.Base.html#6902" class="Bound">b</a>
<a id="7021" href="UF.Base.html#6784" class="Function">transport⁻¹-left-rel</a> <a id="7042" href="UF.Base.html#7042" class="Bound Operator">_≺_</a> <a id="7046" href="UF.Base.html#7046" class="Bound">a</a> <a id="7048" href="UF.Base.html#7046" class="Bound">a</a> <a id="7050" href="UF.Base.html#7050" class="Bound">b</a> <a id="7052" href="UF.Base.html#7052" class="Bound">v</a> <a id="7054" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7059" class="Symbol">=</a> <a id="7061" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="transport-const"></a><a id="7065" href="UF.Base.html#7065" class="Function">transport-const</a> <a id="7081" class="Symbol">:</a> <a id="7083" class="Symbol">{</a><a id="7084" href="UF.Base.html#7084" class="Bound">X</a> <a id="7086" class="Symbol">:</a> <a id="7088" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7090" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7092" class="Symbol">}</a> <a id="7094" class="Symbol">{</a><a id="7095" href="UF.Base.html#7095" class="Bound">Y</a> <a id="7097" class="Symbol">:</a> <a id="7099" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7101" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7103" class="Symbol">}</a> <a id="7105" class="Symbol">{</a><a id="7106" href="UF.Base.html#7106" class="Bound">x</a> <a id="7108" href="UF.Base.html#7108" class="Bound">x&#39;</a> <a id="7111" class="Symbol">:</a> <a id="7113" href="UF.Base.html#7084" class="Bound">X</a><a id="7114" class="Symbol">}</a> <a id="7116" class="Symbol">{</a><a id="7117" href="UF.Base.html#7117" class="Bound">y</a> <a id="7119" class="Symbol">:</a> <a id="7121" href="UF.Base.html#7095" class="Bound">Y</a><a id="7122" class="Symbol">}</a> <a id="7124" class="Symbol">(</a><a id="7125" href="UF.Base.html#7125" class="Bound">p</a> <a id="7127" class="Symbol">:</a> <a id="7129" href="UF.Base.html#7106" class="Bound">x</a> <a id="7131" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7133" href="UF.Base.html#7108" class="Bound">x&#39;</a><a id="7135" class="Symbol">)</a>
                <a id="7153" class="Symbol">→</a> <a id="7155" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7165" class="Symbol">(λ</a> <a id="7168" class="Symbol">(</a><a id="7169" href="UF.Base.html#7169" class="Bound">_</a> <a id="7171" class="Symbol">:</a> <a id="7173" href="UF.Base.html#7084" class="Bound">X</a><a id="7174" class="Symbol">)</a> <a id="7176" class="Symbol">→</a> <a id="7178" href="UF.Base.html#7095" class="Bound">Y</a><a id="7179" class="Symbol">)</a> <a id="7181" href="UF.Base.html#7125" class="Bound">p</a> <a id="7183" href="UF.Base.html#7117" class="Bound">y</a> <a id="7185" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7187" href="UF.Base.html#7117" class="Bound">y</a>
<a id="7189" href="UF.Base.html#7065" class="Function">transport-const</a> <a id="7205" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7210" class="Symbol">=</a> <a id="7212" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="apd&#39;"></a><a id="7218" href="UF.Base.html#7218" class="Function">apd&#39;</a> <a id="7223" class="Symbol">:</a> <a id="7225" class="Symbol">{</a><a id="7226" href="UF.Base.html#7226" class="Bound">X</a> <a id="7228" class="Symbol">:</a> <a id="7230" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7232" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7234" class="Symbol">}</a> <a id="7236" class="Symbol">(</a><a id="7237" href="UF.Base.html#7237" class="Bound">A</a> <a id="7239" class="Symbol">:</a> <a id="7241" href="UF.Base.html#7226" class="Bound">X</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7247" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7249" class="Symbol">)</a> <a id="7251" class="Symbol">(</a><a id="7252" href="UF.Base.html#7252" class="Bound">f</a> <a id="7254" class="Symbol">:</a> <a id="7256" class="Symbol">(</a><a id="7257" href="UF.Base.html#7257" class="Bound">x</a> <a id="7259" class="Symbol">:</a> <a id="7261" href="UF.Base.html#7226" class="Bound">X</a><a id="7262" class="Symbol">)</a> <a id="7264" class="Symbol">→</a> <a id="7266" href="UF.Base.html#7237" class="Bound">A</a> <a id="7268" href="UF.Base.html#7257" class="Bound">x</a><a id="7269" class="Symbol">)</a>
       <a id="7278" class="Symbol">{</a><a id="7279" href="UF.Base.html#7279" class="Bound">x</a> <a id="7281" href="UF.Base.html#7281" class="Bound">y</a> <a id="7283" class="Symbol">:</a> <a id="7285" href="UF.Base.html#7226" class="Bound">X</a><a id="7286" class="Symbol">}</a> <a id="7288" class="Symbol">(</a><a id="7289" href="UF.Base.html#7289" class="Bound">p</a> <a id="7291" class="Symbol">:</a> <a id="7293" href="UF.Base.html#7279" class="Bound">x</a> <a id="7295" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7297" href="UF.Base.html#7281" class="Bound">y</a><a id="7298" class="Symbol">)</a>
     <a id="7305" class="Symbol">→</a> <a id="7307" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7317" href="UF.Base.html#7237" class="Bound">A</a> <a id="7319" href="UF.Base.html#7289" class="Bound">p</a> <a id="7321" class="Symbol">(</a><a id="7322" href="UF.Base.html#7252" class="Bound">f</a> <a id="7324" href="UF.Base.html#7279" class="Bound">x</a><a id="7325" class="Symbol">)</a> <a id="7327" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7329" href="UF.Base.html#7252" class="Bound">f</a> <a id="7331" href="UF.Base.html#7281" class="Bound">y</a>
<a id="7333" href="UF.Base.html#7218" class="Function">apd&#39;</a> <a id="7338" href="UF.Base.html#7338" class="Bound">A</a> <a id="7340" href="UF.Base.html#7340" class="Bound">f</a> <a id="7342" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7347" class="Symbol">=</a> <a id="7349" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="apd"></a><a id="7355" href="UF.Base.html#7355" class="Function">apd</a> <a id="7359" class="Symbol">:</a> <a id="7361" class="Symbol">{</a><a id="7362" href="UF.Base.html#7362" class="Bound">X</a> <a id="7364" class="Symbol">:</a> <a id="7366" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7368" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7370" class="Symbol">}</a> <a id="7372" class="Symbol">{</a><a id="7373" href="UF.Base.html#7373" class="Bound">A</a> <a id="7375" class="Symbol">:</a> <a id="7377" href="UF.Base.html#7362" class="Bound">X</a> <a id="7379" class="Symbol">→</a> <a id="7381" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7383" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7385" class="Symbol">}</a> <a id="7387" class="Symbol">(</a><a id="7388" href="UF.Base.html#7388" class="Bound">f</a> <a id="7390" class="Symbol">:</a> <a id="7392" class="Symbol">(</a><a id="7393" href="UF.Base.html#7393" class="Bound">x</a> <a id="7395" class="Symbol">:</a> <a id="7397" href="UF.Base.html#7362" class="Bound">X</a><a id="7398" class="Symbol">)</a> <a id="7400" class="Symbol">→</a> <a id="7402" href="UF.Base.html#7373" class="Bound">A</a> <a id="7404" href="UF.Base.html#7393" class="Bound">x</a><a id="7405" class="Symbol">)</a>
      <a id="7413" class="Symbol">{</a><a id="7414" href="UF.Base.html#7414" class="Bound">x</a> <a id="7416" href="UF.Base.html#7416" class="Bound">y</a> <a id="7418" class="Symbol">:</a> <a id="7420" href="UF.Base.html#7362" class="Bound">X</a><a id="7421" class="Symbol">}</a> <a id="7423" class="Symbol">(</a><a id="7424" href="UF.Base.html#7424" class="Bound">p</a> <a id="7426" class="Symbol">:</a> <a id="7428" href="UF.Base.html#7414" class="Bound">x</a> <a id="7430" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7432" href="UF.Base.html#7416" class="Bound">y</a><a id="7433" class="Symbol">)</a>
    <a id="7439" class="Symbol">→</a> <a id="7441" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7451" href="UF.Base.html#7373" class="Bound">A</a> <a id="7453" href="UF.Base.html#7424" class="Bound">p</a> <a id="7455" class="Symbol">(</a><a id="7456" href="UF.Base.html#7388" class="Bound">f</a> <a id="7458" href="UF.Base.html#7414" class="Bound">x</a><a id="7459" class="Symbol">)</a> <a id="7461" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7463" href="UF.Base.html#7388" class="Bound">f</a> <a id="7465" href="UF.Base.html#7416" class="Bound">y</a>
<a id="7467" href="UF.Base.html#7355" class="Function">apd</a> <a id="7471" class="Symbol">=</a> <a id="7473" href="UF.Base.html#7218" class="Function">apd&#39;</a> <a id="7478" class="Symbol">_</a>

<a id="ap-id-is-id"></a><a id="7481" href="UF.Base.html#7481" class="Function">ap-id-is-id</a> <a id="7493" class="Symbol">:</a> <a id="7495" class="Symbol">{</a><a id="7496" href="UF.Base.html#7496" class="Bound">X</a> <a id="7498" class="Symbol">:</a> <a id="7500" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7502" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7504" class="Symbol">}</a> <a id="7506" class="Symbol">{</a><a id="7507" href="UF.Base.html#7507" class="Bound">x</a> <a id="7509" href="UF.Base.html#7509" class="Bound">y</a> <a id="7511" class="Symbol">:</a> <a id="7513" href="UF.Base.html#7496" class="Bound">X</a><a id="7514" class="Symbol">}</a> <a id="7516" class="Symbol">(</a><a id="7517" href="UF.Base.html#7517" class="Bound">p</a> <a id="7519" class="Symbol">:</a> <a id="7521" href="UF.Base.html#7507" class="Bound">x</a> <a id="7523" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7525" href="UF.Base.html#7509" class="Bound">y</a><a id="7526" class="Symbol">)</a> <a id="7528" class="Symbol">→</a> <a id="7530" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7533" href="MLTT.Pi.html#444" class="Function">id</a> <a id="7536" href="UF.Base.html#7517" class="Bound">p</a> <a id="7538" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7540" href="UF.Base.html#7517" class="Bound">p</a>
<a id="7542" href="UF.Base.html#7481" class="Function">ap-id-is-id</a> <a id="7554" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7559" class="Symbol">=</a> <a id="7561" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap-id-is-id&#39;"></a><a id="7567" href="UF.Base.html#7567" class="Function">ap-id-is-id&#39;</a> <a id="7580" class="Symbol">:</a> <a id="7582" class="Symbol">{</a><a id="7583" href="UF.Base.html#7583" class="Bound">X</a> <a id="7585" class="Symbol">:</a> <a id="7587" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7589" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7591" class="Symbol">}</a> <a id="7593" class="Symbol">{</a><a id="7594" href="UF.Base.html#7594" class="Bound">x</a> <a id="7596" href="UF.Base.html#7596" class="Bound">y</a> <a id="7598" class="Symbol">:</a> <a id="7600" href="UF.Base.html#7583" class="Bound">X</a><a id="7601" class="Symbol">}</a> <a id="7603" class="Symbol">(</a><a id="7604" href="UF.Base.html#7604" class="Bound">p</a> <a id="7606" class="Symbol">:</a> <a id="7608" href="UF.Base.html#7594" class="Bound">x</a> <a id="7610" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7612" href="UF.Base.html#7596" class="Bound">y</a><a id="7613" class="Symbol">)</a> <a id="7615" class="Symbol">→</a> <a id="7617" href="UF.Base.html#7604" class="Bound">p</a> <a id="7619" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7621" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7624" href="MLTT.Pi.html#444" class="Function">id</a> <a id="7627" href="UF.Base.html#7604" class="Bound">p</a>
<a id="7629" href="UF.Base.html#7567" class="Function">ap-id-is-id&#39;</a> <a id="7642" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7647" class="Symbol">=</a> <a id="7649" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap-∙"></a><a id="7655" href="UF.Base.html#7655" class="Function">ap-∙</a> <a id="7660" class="Symbol">:</a> <a id="7662" class="Symbol">{</a><a id="7663" href="UF.Base.html#7663" class="Bound">X</a> <a id="7665" class="Symbol">:</a> <a id="7667" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7669" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7671" class="Symbol">}</a> <a id="7673" class="Symbol">{</a><a id="7674" href="UF.Base.html#7674" class="Bound">Y</a> <a id="7676" class="Symbol">:</a> <a id="7678" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7680" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7682" class="Symbol">}</a> <a id="7684" class="Symbol">(</a><a id="7685" href="UF.Base.html#7685" class="Bound">f</a> <a id="7687" class="Symbol">:</a> <a id="7689" href="UF.Base.html#7663" class="Bound">X</a> <a id="7691" class="Symbol">→</a> <a id="7693" href="UF.Base.html#7674" class="Bound">Y</a><a id="7694" class="Symbol">)</a> <a id="7696" class="Symbol">{</a><a id="7697" href="UF.Base.html#7697" class="Bound">x</a> <a id="7699" href="UF.Base.html#7699" class="Bound">y</a> <a id="7701" href="UF.Base.html#7701" class="Bound">z</a> <a id="7703" class="Symbol">:</a> <a id="7705" href="UF.Base.html#7663" class="Bound">X</a><a id="7706" class="Symbol">}</a> <a id="7708" class="Symbol">(</a><a id="7709" href="UF.Base.html#7709" class="Bound">p</a> <a id="7711" class="Symbol">:</a> <a id="7713" href="UF.Base.html#7697" class="Bound">x</a> <a id="7715" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7717" href="UF.Base.html#7699" class="Bound">y</a><a id="7718" class="Symbol">)</a> <a id="7720" class="Symbol">(</a><a id="7721" href="UF.Base.html#7721" class="Bound">q</a> <a id="7723" class="Symbol">:</a> <a id="7725" href="UF.Base.html#7699" class="Bound">y</a> <a id="7727" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7729" href="UF.Base.html#7701" class="Bound">z</a><a id="7730" class="Symbol">)</a>
     <a id="7737" class="Symbol">→</a> <a id="7739" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7742" href="UF.Base.html#7685" class="Bound">f</a> <a id="7744" class="Symbol">(</a><a id="7745" href="UF.Base.html#7709" class="Bound">p</a> <a id="7747" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="7749" href="UF.Base.html#7721" class="Bound">q</a><a id="7750" class="Symbol">)</a> <a id="7752" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7754" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7757" href="UF.Base.html#7685" class="Bound">f</a> <a id="7759" href="UF.Base.html#7709" class="Bound">p</a> <a id="7761" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="7763" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7766" href="UF.Base.html#7685" class="Bound">f</a> <a id="7768" href="UF.Base.html#7721" class="Bound">q</a>
<a id="7770" href="UF.Base.html#7655" class="Function">ap-∙</a> <a id="7775" href="UF.Base.html#7775" class="Bound">f</a> <a id="7777" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7782" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7787" class="Symbol">=</a> <a id="7789" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap-∙&#39;"></a><a id="7795" href="UF.Base.html#7795" class="Function">ap-∙&#39;</a> <a id="7801" class="Symbol">:</a> <a id="7803" class="Symbol">{</a><a id="7804" href="UF.Base.html#7804" class="Bound">X</a> <a id="7806" class="Symbol">:</a> <a id="7808" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7810" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7812" class="Symbol">}</a> <a id="7814" class="Symbol">{</a><a id="7815" href="UF.Base.html#7815" class="Bound">Y</a> <a id="7817" class="Symbol">:</a> <a id="7819" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7821" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7823" class="Symbol">}</a> <a id="7825" class="Symbol">(</a><a id="7826" href="UF.Base.html#7826" class="Bound">f</a> <a id="7828" class="Symbol">:</a> <a id="7830" href="UF.Base.html#7804" class="Bound">X</a> <a id="7832" class="Symbol">→</a> <a id="7834" href="UF.Base.html#7815" class="Bound">Y</a><a id="7835" class="Symbol">)</a> <a id="7837" class="Symbol">{</a><a id="7838" href="UF.Base.html#7838" class="Bound">x</a> <a id="7840" href="UF.Base.html#7840" class="Bound">y</a> <a id="7842" class="Symbol">:</a> <a id="7844" href="UF.Base.html#7804" class="Bound">X</a><a id="7845" class="Symbol">}</a> <a id="7847" class="Symbol">(</a><a id="7848" href="UF.Base.html#7848" class="Bound">p</a> <a id="7850" class="Symbol">:</a> <a id="7852" href="UF.Base.html#7838" class="Bound">x</a> <a id="7854" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7856" href="UF.Base.html#7840" class="Bound">y</a><a id="7857" class="Symbol">)</a>
      <a id="7865" class="Symbol">→</a> <a id="7867" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7870" href="UF.Base.html#7826" class="Bound">f</a> <a id="7872" class="Symbol">(</a><a id="7873" href="UF.Base.html#7848" class="Bound">p</a> <a id="7875" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="7877" class="Symbol">)</a> <a id="7879" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="7881" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7884" href="UF.Base.html#7826" class="Bound">f</a> <a id="7886" href="UF.Base.html#7848" class="Bound">p</a> <a id="7888" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7890" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="7895" href="UF.Base.html#7795" class="Function">ap-∙&#39;</a> <a id="7901" href="UF.Base.html#7901" class="Bound">f</a> <a id="7903" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="7908" class="Symbol">=</a> <a id="7910" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap-sym"></a><a id="7916" href="UF.Base.html#7916" class="Function">ap-sym</a> <a id="7923" class="Symbol">:</a> <a id="7925" class="Symbol">{</a><a id="7926" href="UF.Base.html#7926" class="Bound">X</a> <a id="7928" class="Symbol">:</a> <a id="7930" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7932" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7934" class="Symbol">}</a> <a id="7936" class="Symbol">{</a><a id="7937" href="UF.Base.html#7937" class="Bound">Y</a> <a id="7939" class="Symbol">:</a> <a id="7941" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7943" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7945" class="Symbol">}</a> <a id="7947" class="Symbol">(</a><a id="7948" href="UF.Base.html#7948" class="Bound">f</a> <a id="7950" class="Symbol">:</a> <a id="7952" href="UF.Base.html#7926" class="Bound">X</a> <a id="7954" class="Symbol">→</a> <a id="7956" href="UF.Base.html#7937" class="Bound">Y</a><a id="7957" class="Symbol">)</a> <a id="7959" class="Symbol">{</a><a id="7960" href="UF.Base.html#7960" class="Bound">x</a> <a id="7962" href="UF.Base.html#7962" class="Bound">y</a> <a id="7964" class="Symbol">:</a> <a id="7966" href="UF.Base.html#7926" class="Bound">X</a><a id="7967" class="Symbol">}</a> <a id="7969" class="Symbol">(</a><a id="7970" href="UF.Base.html#7970" class="Bound">p</a> <a id="7972" class="Symbol">:</a> <a id="7974" href="UF.Base.html#7960" class="Bound">x</a> <a id="7976" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7978" href="UF.Base.html#7962" class="Bound">y</a><a id="7979" class="Symbol">)</a>
       <a id="7988" class="Symbol">→</a> <a id="7990" class="Symbol">(</a><a id="7991" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7994" href="UF.Base.html#7948" class="Bound">f</a> <a id="7996" href="UF.Base.html#7970" class="Bound">p</a><a id="7997" class="Symbol">)</a> <a id="7999" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="8002" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8004" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8007" href="UF.Base.html#7948" class="Bound">f</a> <a id="8009" class="Symbol">(</a><a id="8010" href="UF.Base.html#7970" class="Bound">p</a> <a id="8012" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8014" class="Symbol">)</a>
<a id="8016" href="UF.Base.html#7916" class="Function">ap-sym</a> <a id="8023" href="UF.Base.html#8023" class="Bound">f</a> <a id="8025" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8030" class="Symbol">=</a> <a id="8032" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap-ap"></a><a id="8038" href="UF.Base.html#8038" class="Function">ap-ap</a> <a id="8044" class="Symbol">:</a> <a id="8046" class="Symbol">{</a><a id="8047" href="UF.Base.html#8047" class="Bound">X</a> <a id="8049" class="Symbol">:</a> <a id="8051" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8053" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8055" class="Symbol">}</a> <a id="8057" class="Symbol">{</a><a id="8058" href="UF.Base.html#8058" class="Bound">Y</a> <a id="8060" class="Symbol">:</a> <a id="8062" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8064" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8066" class="Symbol">}</a> <a id="8068" class="Symbol">{</a><a id="8069" href="UF.Base.html#8069" class="Bound">Z</a> <a id="8071" class="Symbol">:</a> <a id="8073" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8075" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8077" class="Symbol">}</a> <a id="8079" class="Symbol">(</a><a id="8080" href="UF.Base.html#8080" class="Bound">f</a> <a id="8082" class="Symbol">:</a> <a id="8084" href="UF.Base.html#8047" class="Bound">X</a> <a id="8086" class="Symbol">→</a> <a id="8088" href="UF.Base.html#8058" class="Bound">Y</a><a id="8089" class="Symbol">)</a> <a id="8091" class="Symbol">(</a><a id="8092" href="UF.Base.html#8092" class="Bound">g</a> <a id="8094" class="Symbol">:</a> <a id="8096" href="UF.Base.html#8058" class="Bound">Y</a> <a id="8098" class="Symbol">→</a> <a id="8100" href="UF.Base.html#8069" class="Bound">Z</a><a id="8101" class="Symbol">)</a>
        <a id="8111" class="Symbol">{</a><a id="8112" href="UF.Base.html#8112" class="Bound">x</a> <a id="8114" href="UF.Base.html#8114" class="Bound">x&#39;</a> <a id="8117" class="Symbol">:</a> <a id="8119" href="UF.Base.html#8047" class="Bound">X</a><a id="8120" class="Symbol">}</a> <a id="8122" class="Symbol">(</a><a id="8123" href="UF.Base.html#8123" class="Bound">r</a> <a id="8125" class="Symbol">:</a> <a id="8127" href="UF.Base.html#8112" class="Bound">x</a> <a id="8129" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8131" href="UF.Base.html#8114" class="Bound">x&#39;</a><a id="8133" class="Symbol">)</a>
      <a id="8141" class="Symbol">→</a> <a id="8143" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8146" href="UF.Base.html#8092" class="Bound">g</a> <a id="8148" class="Symbol">(</a><a id="8149" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8152" href="UF.Base.html#8080" class="Bound">f</a> <a id="8154" href="UF.Base.html#8123" class="Bound">r</a><a id="8155" class="Symbol">)</a> <a id="8157" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8159" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8162" class="Symbol">(</a><a id="8163" href="UF.Base.html#8092" class="Bound">g</a> <a id="8165" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8167" href="UF.Base.html#8080" class="Bound">f</a><a id="8168" class="Symbol">)</a> <a id="8170" href="UF.Base.html#8123" class="Bound">r</a>
<a id="8172" href="UF.Base.html#8038" class="Function">ap-ap</a> <a id="8178" class="Symbol">{</a><a id="8179" href="UF.Base.html#8179" class="Bound">𝓤</a><a id="8180" class="Symbol">}</a> <a id="8182" class="Symbol">{</a><a id="8183" href="UF.Base.html#8183" class="Bound">𝓥</a><a id="8184" class="Symbol">}</a> <a id="8186" class="Symbol">{</a><a id="8187" href="UF.Base.html#8187" class="Bound">𝓦</a><a id="8188" class="Symbol">}</a> <a id="8190" class="Symbol">{</a><a id="8191" href="UF.Base.html#8191" class="Bound">X</a><a id="8192" class="Symbol">}</a> <a id="8194" class="Symbol">{</a><a id="8195" href="UF.Base.html#8195" class="Bound">Y</a><a id="8196" class="Symbol">}</a> <a id="8198" class="Symbol">{</a><a id="8199" href="UF.Base.html#8199" class="Bound">Z</a><a id="8200" class="Symbol">}</a> <a id="8202" href="UF.Base.html#8202" class="Bound">f</a> <a id="8204" href="UF.Base.html#8204" class="Bound">g</a> <a id="8206" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8211" class="Symbol">=</a> <a id="8213" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap₂"></a><a id="8219" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="8223" class="Symbol">:</a> <a id="8225" class="Symbol">{</a><a id="8226" href="UF.Base.html#8226" class="Bound">X</a> <a id="8228" class="Symbol">:</a> <a id="8230" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8232" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8234" class="Symbol">}</a> <a id="8236" class="Symbol">{</a><a id="8237" href="UF.Base.html#8237" class="Bound">Y</a> <a id="8239" class="Symbol">:</a> <a id="8241" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8243" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8245" class="Symbol">}</a> <a id="8247" class="Symbol">{</a><a id="8248" href="UF.Base.html#8248" class="Bound">Z</a> <a id="8250" class="Symbol">:</a> <a id="8252" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8254" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8256" class="Symbol">}</a> <a id="8258" class="Symbol">(</a><a id="8259" href="UF.Base.html#8259" class="Bound">f</a> <a id="8261" class="Symbol">:</a> <a id="8263" href="UF.Base.html#8226" class="Bound">X</a> <a id="8265" class="Symbol">→</a> <a id="8267" href="UF.Base.html#8237" class="Bound">Y</a> <a id="8269" class="Symbol">→</a> <a id="8271" href="UF.Base.html#8248" class="Bound">Z</a><a id="8272" class="Symbol">)</a> <a id="8274" class="Symbol">{</a><a id="8275" href="UF.Base.html#8275" class="Bound">x₀</a> <a id="8278" href="UF.Base.html#8278" class="Bound">x₁</a> <a id="8281" class="Symbol">:</a> <a id="8283" href="UF.Base.html#8226" class="Bound">X</a><a id="8284" class="Symbol">}</a> <a id="8286" class="Symbol">{</a><a id="8287" href="UF.Base.html#8287" class="Bound">y₀</a> <a id="8290" href="UF.Base.html#8290" class="Bound">y₁</a> <a id="8293" class="Symbol">:</a> <a id="8295" href="UF.Base.html#8237" class="Bound">Y</a><a id="8296" class="Symbol">}</a>
    <a id="8302" class="Symbol">→</a> <a id="8304" href="UF.Base.html#8275" class="Bound">x₀</a> <a id="8307" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8309" href="UF.Base.html#8278" class="Bound">x₁</a>
    <a id="8316" class="Symbol">→</a> <a id="8318" href="UF.Base.html#8287" class="Bound">y₀</a> <a id="8321" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8323" href="UF.Base.html#8290" class="Bound">y₁</a>
    <a id="8330" class="Symbol">→</a> <a id="8332" href="UF.Base.html#8259" class="Bound">f</a> <a id="8334" href="UF.Base.html#8275" class="Bound">x₀</a> <a id="8337" href="UF.Base.html#8287" class="Bound">y₀</a> <a id="8340" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8342" href="UF.Base.html#8259" class="Bound">f</a> <a id="8344" href="UF.Base.html#8278" class="Bound">x₁</a> <a id="8347" href="UF.Base.html#8290" class="Bound">y₁</a>
<a id="8350" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="8354" href="UF.Base.html#8354" class="Bound">f</a> <a id="8356" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8361" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8366" class="Symbol">=</a> <a id="8368" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="8374" class="Markup">\end{code}</a><a id="8384" class="Background">

Added by Ettore Aldrovandi, Sun Sep 24 00:35:12 UTC 2023

</a><a id="8444" class="Markup">\begin{code}</a>

<a id="ap₂-refl-left"></a><a id="8458" href="UF.Base.html#8458" class="Function">ap₂-refl-left</a> <a id="8472" class="Symbol">:</a> <a id="8474" class="Symbol">{</a><a id="8475" href="UF.Base.html#8475" class="Bound">X</a> <a id="8477" class="Symbol">:</a> <a id="8479" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8481" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8483" class="Symbol">}</a> <a id="8485" class="Symbol">{</a><a id="8486" href="UF.Base.html#8486" class="Bound">Y</a> <a id="8488" class="Symbol">:</a> <a id="8490" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8492" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8494" class="Symbol">}</a> <a id="8496" class="Symbol">{</a><a id="8497" href="UF.Base.html#8497" class="Bound">Z</a> <a id="8499" class="Symbol">:</a> <a id="8501" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8503" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8505" class="Symbol">}</a> <a id="8507" class="Symbol">(</a><a id="8508" href="UF.Base.html#8508" class="Bound">f</a> <a id="8510" class="Symbol">:</a> <a id="8512" href="UF.Base.html#8475" class="Bound">X</a> <a id="8514" class="Symbol">→</a> <a id="8516" href="UF.Base.html#8486" class="Bound">Y</a> <a id="8518" class="Symbol">→</a> <a id="8520" href="UF.Base.html#8497" class="Bound">Z</a><a id="8521" class="Symbol">)</a> <a id="8523" class="Symbol">{</a><a id="8524" href="UF.Base.html#8524" class="Bound">x</a> <a id="8526" class="Symbol">:</a> <a id="8528" href="UF.Base.html#8475" class="Bound">X</a><a id="8529" class="Symbol">}</a> <a id="8531" class="Symbol">{</a><a id="8532" href="UF.Base.html#8532" class="Bound">y₀</a> <a id="8535" href="UF.Base.html#8535" class="Bound">y₁</a> <a id="8538" class="Symbol">:</a> <a id="8540" href="UF.Base.html#8486" class="Bound">Y</a><a id="8541" class="Symbol">}</a>
                <a id="8559" class="Symbol">(</a><a id="8560" href="UF.Base.html#8560" class="Bound">q</a> <a id="8562" class="Symbol">:</a> <a id="8564" href="UF.Base.html#8532" class="Bound">y₀</a> <a id="8567" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8569" href="UF.Base.html#8535" class="Bound">y₁</a><a id="8571" class="Symbol">)</a>
              <a id="8587" class="Symbol">→</a> <a id="8589" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="8593" href="UF.Base.html#8508" class="Bound">f</a> <a id="8595" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8600" href="UF.Base.html#8560" class="Bound">q</a> <a id="8602" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8604" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8607" class="Symbol">(</a><a id="8608" href="UF.Base.html#8508" class="Bound">f</a> <a id="8610" href="UF.Base.html#8524" class="Bound">x</a><a id="8611" class="Symbol">)</a> <a id="8613" href="UF.Base.html#8560" class="Bound">q</a>
<a id="8615" href="UF.Base.html#8458" class="Function">ap₂-refl-left</a> <a id="8629" href="UF.Base.html#8629" class="Bound">f</a> <a id="8631" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8636" class="Symbol">=</a> <a id="8638" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap₂-refl-right"></a><a id="8644" href="UF.Base.html#8644" class="Function">ap₂-refl-right</a> <a id="8659" class="Symbol">:</a> <a id="8661" class="Symbol">{</a><a id="8662" href="UF.Base.html#8662" class="Bound">X</a> <a id="8664" class="Symbol">:</a> <a id="8666" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8668" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8670" class="Symbol">}</a> <a id="8672" class="Symbol">{</a><a id="8673" href="UF.Base.html#8673" class="Bound">Y</a> <a id="8675" class="Symbol">:</a> <a id="8677" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8679" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8681" class="Symbol">}</a> <a id="8683" class="Symbol">{</a><a id="8684" href="UF.Base.html#8684" class="Bound">Z</a> <a id="8686" class="Symbol">:</a> <a id="8688" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8690" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8692" class="Symbol">}</a> <a id="8694" class="Symbol">(</a><a id="8695" href="UF.Base.html#8695" class="Bound">f</a> <a id="8697" class="Symbol">:</a> <a id="8699" href="UF.Base.html#8662" class="Bound">X</a> <a id="8701" class="Symbol">→</a> <a id="8703" href="UF.Base.html#8673" class="Bound">Y</a> <a id="8705" class="Symbol">→</a> <a id="8707" href="UF.Base.html#8684" class="Bound">Z</a><a id="8708" class="Symbol">)</a> <a id="8710" class="Symbol">{</a><a id="8711" href="UF.Base.html#8711" class="Bound">x₀</a> <a id="8714" href="UF.Base.html#8714" class="Bound">x₁</a> <a id="8717" class="Symbol">:</a> <a id="8719" href="UF.Base.html#8662" class="Bound">X</a><a id="8720" class="Symbol">}</a> <a id="8722" class="Symbol">{</a><a id="8723" href="UF.Base.html#8723" class="Bound">y</a> <a id="8725" class="Symbol">:</a> <a id="8727" href="UF.Base.html#8673" class="Bound">Y</a><a id="8728" class="Symbol">}</a>
                <a id="8746" class="Symbol">(</a><a id="8747" href="UF.Base.html#8747" class="Bound">p</a> <a id="8749" class="Symbol">:</a> <a id="8751" href="UF.Base.html#8711" class="Bound">x₀</a> <a id="8754" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8756" href="UF.Base.html#8714" class="Bound">x₁</a><a id="8758" class="Symbol">)</a>
              <a id="8774" class="Symbol">→</a> <a id="8776" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="8780" href="UF.Base.html#8695" class="Bound">f</a> <a id="8782" href="UF.Base.html#8747" class="Bound">p</a> <a id="8784" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8789" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8791" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8794" class="Symbol">(λ</a> <a id="8797" href="UF.Base.html#8797" class="Bound">v</a> <a id="8799" class="Symbol">→</a> <a id="8801" href="UF.Base.html#8695" class="Bound">f</a> <a id="8803" href="UF.Base.html#8797" class="Bound">v</a> <a id="8805" href="UF.Base.html#8723" class="Bound">y</a><a id="8806" class="Symbol">)</a> <a id="8808" href="UF.Base.html#8747" class="Bound">p</a>
<a id="8810" href="UF.Base.html#8644" class="Function">ap₂-refl-right</a> <a id="8825" href="UF.Base.html#8825" class="Bound">f</a> <a id="8827" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8832" class="Symbol">=</a> <a id="8834" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap₂-∙"></a><a id="8840" href="UF.Base.html#8840" class="Function">ap₂-∙</a> <a id="8846" class="Symbol">:</a> <a id="8848" class="Symbol">{</a><a id="8849" href="UF.Base.html#8849" class="Bound">X</a> <a id="8851" class="Symbol">:</a> <a id="8853" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8855" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8857" class="Symbol">}</a> <a id="8859" class="Symbol">{</a><a id="8860" href="UF.Base.html#8860" class="Bound">Y</a> <a id="8862" class="Symbol">:</a> <a id="8864" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8866" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8868" class="Symbol">}</a> <a id="8870" class="Symbol">{</a><a id="8871" href="UF.Base.html#8871" class="Bound">Z</a> <a id="8873" class="Symbol">:</a> <a id="8875" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8877" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8879" class="Symbol">}</a> <a id="8881" class="Symbol">(</a><a id="8882" href="UF.Base.html#8882" class="Bound">f</a> <a id="8884" class="Symbol">:</a> <a id="8886" href="UF.Base.html#8849" class="Bound">X</a> <a id="8888" class="Symbol">→</a> <a id="8890" href="UF.Base.html#8860" class="Bound">Y</a> <a id="8892" class="Symbol">→</a> <a id="8894" href="UF.Base.html#8871" class="Bound">Z</a><a id="8895" class="Symbol">)</a> <a id="8897" class="Symbol">{</a><a id="8898" href="UF.Base.html#8898" class="Bound">x₀</a> <a id="8901" href="UF.Base.html#8901" class="Bound">x₁</a> <a id="8904" href="UF.Base.html#8904" class="Bound">x₂</a> <a id="8907" class="Symbol">:</a> <a id="8909" href="UF.Base.html#8849" class="Bound">X</a><a id="8910" class="Symbol">}</a> <a id="8912" class="Symbol">{</a><a id="8913" href="UF.Base.html#8913" class="Bound">y₀</a> <a id="8916" href="UF.Base.html#8916" class="Bound">y₁</a> <a id="8919" href="UF.Base.html#8919" class="Bound">y₂</a> <a id="8922" class="Symbol">:</a> <a id="8924" href="UF.Base.html#8860" class="Bound">Y</a><a id="8925" class="Symbol">}</a>
        <a id="8935" class="Symbol">(</a><a id="8936" href="UF.Base.html#8936" class="Bound">p₀</a> <a id="8939" class="Symbol">:</a> <a id="8941" href="UF.Base.html#8898" class="Bound">x₀</a> <a id="8944" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8946" href="UF.Base.html#8901" class="Bound">x₁</a><a id="8948" class="Symbol">)</a> <a id="8950" class="Symbol">(</a><a id="8951" href="UF.Base.html#8951" class="Bound">p₁</a> <a id="8954" class="Symbol">:</a> <a id="8956" href="UF.Base.html#8901" class="Bound">x₁</a> <a id="8959" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8961" href="UF.Base.html#8904" class="Bound">x₂</a><a id="8963" class="Symbol">)</a>
        <a id="8973" class="Symbol">(</a><a id="8974" href="UF.Base.html#8974" class="Bound">q₀</a> <a id="8977" class="Symbol">:</a> <a id="8979" href="UF.Base.html#8913" class="Bound">y₀</a> <a id="8982" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8984" href="UF.Base.html#8916" class="Bound">y₁</a><a id="8986" class="Symbol">)</a> <a id="8988" class="Symbol">(</a><a id="8989" href="UF.Base.html#8989" class="Bound">q₁</a> <a id="8992" class="Symbol">:</a>  <a id="8995" href="UF.Base.html#8916" class="Bound">y₁</a> <a id="8998" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9000" href="UF.Base.html#8919" class="Bound">y₂</a><a id="9002" class="Symbol">)</a>
      <a id="9010" class="Symbol">→</a> <a id="9012" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="9016" href="UF.Base.html#8882" class="Bound">f</a> <a id="9018" class="Symbol">(</a><a id="9019" href="UF.Base.html#8936" class="Bound">p₀</a> <a id="9022" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9024" href="UF.Base.html#8951" class="Bound">p₁</a><a id="9026" class="Symbol">)</a> <a id="9028" class="Symbol">(</a><a id="9029" href="UF.Base.html#8974" class="Bound">q₀</a> <a id="9032" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9034" href="UF.Base.html#8989" class="Bound">q₁</a><a id="9036" class="Symbol">)</a> <a id="9038" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9040" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="9044" href="UF.Base.html#8882" class="Bound">f</a> <a id="9046" href="UF.Base.html#8936" class="Bound">p₀</a> <a id="9049" href="UF.Base.html#8974" class="Bound">q₀</a> <a id="9052" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9054" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="9058" href="UF.Base.html#8882" class="Bound">f</a> <a id="9060" href="UF.Base.html#8951" class="Bound">p₁</a> <a id="9063" href="UF.Base.html#8989" class="Bound">q₁</a>
<a id="9066" href="UF.Base.html#8840" class="Function">ap₂-∙</a> <a id="9072" href="UF.Base.html#9072" class="Bound">f</a> <a id="9074" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9079" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9084" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9089" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9094" class="Symbol">=</a> <a id="9096" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="9102" class="Markup">\end{code}</a><a id="9112" class="Background">

</a><a id="9114" class="Markup">\begin{code}</a>

<a id="ap₃"></a><a id="9128" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="9132" class="Symbol">:</a> <a id="9134" class="Symbol">{</a><a id="9135" href="UF.Base.html#9135" class="Bound">W</a> <a id="9137" class="Symbol">:</a> <a id="9139" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="9141" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9143" class="Symbol">}</a> <a id="9145" class="Symbol">{</a><a id="9146" href="UF.Base.html#9146" class="Bound">X</a> <a id="9148" class="Symbol">:</a> <a id="9150" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9152" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9154" class="Symbol">}</a> <a id="9156" class="Symbol">{</a><a id="9157" href="UF.Base.html#9157" class="Bound">Y</a> <a id="9159" class="Symbol">:</a> <a id="9161" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9163" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9165" class="Symbol">}</a> <a id="9167" class="Symbol">{</a><a id="9168" href="UF.Base.html#9168" class="Bound">Z</a> <a id="9170" class="Symbol">:</a> <a id="9172" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="9174" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9176" class="Symbol">}</a>
      <a id="9184" class="Symbol">(</a><a id="9185" href="UF.Base.html#9185" class="Bound">f</a> <a id="9187" class="Symbol">:</a> <a id="9189" href="UF.Base.html#9135" class="Bound">W</a> <a id="9191" class="Symbol">→</a> <a id="9193" href="UF.Base.html#9146" class="Bound">X</a> <a id="9195" class="Symbol">→</a> <a id="9197" href="UF.Base.html#9157" class="Bound">Y</a> <a id="9199" class="Symbol">→</a> <a id="9201" href="UF.Base.html#9168" class="Bound">Z</a><a id="9202" class="Symbol">)</a> <a id="9204" class="Symbol">{</a><a id="9205" href="UF.Base.html#9205" class="Bound">w₀</a> <a id="9208" href="UF.Base.html#9208" class="Bound">w₁</a> <a id="9211" class="Symbol">:</a> <a id="9213" href="UF.Base.html#9135" class="Bound">W</a><a id="9214" class="Symbol">}</a> <a id="9216" class="Symbol">{</a><a id="9217" href="UF.Base.html#9217" class="Bound">x₀</a> <a id="9220" href="UF.Base.html#9220" class="Bound">x₁</a> <a id="9223" class="Symbol">:</a> <a id="9225" href="UF.Base.html#9146" class="Bound">X</a><a id="9226" class="Symbol">}</a> <a id="9228" class="Symbol">{</a><a id="9229" href="UF.Base.html#9229" class="Bound">y₀</a> <a id="9232" href="UF.Base.html#9232" class="Bound">y₁</a> <a id="9235" class="Symbol">:</a> <a id="9237" href="UF.Base.html#9157" class="Bound">Y</a><a id="9238" class="Symbol">}</a>
    <a id="9244" class="Symbol">→</a> <a id="9246" href="UF.Base.html#9205" class="Bound">w₀</a> <a id="9249" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9251" href="UF.Base.html#9208" class="Bound">w₁</a> <a id="9254" class="Symbol">→</a> <a id="9256" href="UF.Base.html#9217" class="Bound">x₀</a> <a id="9259" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9261" href="UF.Base.html#9220" class="Bound">x₁</a> <a id="9264" class="Symbol">→</a> <a id="9266" href="UF.Base.html#9229" class="Bound">y₀</a> <a id="9269" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9271" href="UF.Base.html#9232" class="Bound">y₁</a> <a id="9274" class="Symbol">→</a> <a id="9276" href="UF.Base.html#9185" class="Bound">f</a> <a id="9278" href="UF.Base.html#9205" class="Bound">w₀</a> <a id="9281" href="UF.Base.html#9217" class="Bound">x₀</a> <a id="9284" href="UF.Base.html#9229" class="Bound">y₀</a> <a id="9287" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9289" href="UF.Base.html#9185" class="Bound">f</a> <a id="9291" href="UF.Base.html#9208" class="Bound">w₁</a> <a id="9294" href="UF.Base.html#9220" class="Bound">x₁</a> <a id="9297" href="UF.Base.html#9232" class="Bound">y₁</a>
<a id="9300" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="9304" href="UF.Base.html#9304" class="Bound">f</a> <a id="9306" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9311" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9316" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9321" class="Symbol">=</a> <a id="9323" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="9329" class="Markup">\end{code}</a><a id="9339" class="Background">

Added by Ettore Aldrovandi, Sun Sep 24 00:35:12 UTC 2023

</a><a id="9399" class="Markup">\begin{code}</a>

<a id="ap₃-∙"></a><a id="9413" href="UF.Base.html#9413" class="Function">ap₃-∙</a> <a id="9419" class="Symbol">:</a> <a id="9421" class="Symbol">{</a><a id="9422" href="UF.Base.html#9422" class="Bound">W</a> <a id="9424" class="Symbol">:</a> <a id="9426" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="9428" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9430" class="Symbol">}</a> <a id="9432" class="Symbol">{</a><a id="9433" href="UF.Base.html#9433" class="Bound">X</a> <a id="9435" class="Symbol">:</a> <a id="9437" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9439" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9441" class="Symbol">}</a> <a id="9443" class="Symbol">{</a><a id="9444" href="UF.Base.html#9444" class="Bound">Y</a> <a id="9446" class="Symbol">:</a> <a id="9448" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9450" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9452" class="Symbol">}</a> <a id="9454" class="Symbol">{</a><a id="9455" href="UF.Base.html#9455" class="Bound">Z</a> <a id="9457" class="Symbol">:</a> <a id="9459" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="9461" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9463" class="Symbol">}</a>
        <a id="9473" class="Symbol">(</a><a id="9474" href="UF.Base.html#9474" class="Bound">f</a> <a id="9476" class="Symbol">:</a> <a id="9478" href="UF.Base.html#9422" class="Bound">W</a> <a id="9480" class="Symbol">→</a> <a id="9482" href="UF.Base.html#9433" class="Bound">X</a> <a id="9484" class="Symbol">→</a> <a id="9486" href="UF.Base.html#9444" class="Bound">Y</a> <a id="9488" class="Symbol">→</a> <a id="9490" href="UF.Base.html#9455" class="Bound">Z</a><a id="9491" class="Symbol">)</a> <a id="9493" class="Symbol">{</a><a id="9494" href="UF.Base.html#9494" class="Bound">w₀</a> <a id="9497" href="UF.Base.html#9497" class="Bound">w₁</a> <a id="9500" href="UF.Base.html#9500" class="Bound">w₂</a> <a id="9503" class="Symbol">:</a> <a id="9505" href="UF.Base.html#9422" class="Bound">W</a><a id="9506" class="Symbol">}</a> <a id="9508" class="Symbol">{</a><a id="9509" href="UF.Base.html#9509" class="Bound">x₀</a> <a id="9512" href="UF.Base.html#9512" class="Bound">x₁</a> <a id="9515" href="UF.Base.html#9515" class="Bound">x₂</a> <a id="9518" class="Symbol">:</a> <a id="9520" href="UF.Base.html#9433" class="Bound">X</a><a id="9521" class="Symbol">}</a> <a id="9523" class="Symbol">{</a><a id="9524" href="UF.Base.html#9524" class="Bound">y₀</a> <a id="9527" href="UF.Base.html#9527" class="Bound">y₁</a> <a id="9530" href="UF.Base.html#9530" class="Bound">y₂</a> <a id="9533" class="Symbol">:</a> <a id="9535" href="UF.Base.html#9444" class="Bound">Y</a><a id="9536" class="Symbol">}</a>
        <a id="9546" class="Symbol">(</a><a id="9547" href="UF.Base.html#9547" class="Bound">r₀</a> <a id="9550" class="Symbol">:</a> <a id="9552" href="UF.Base.html#9494" class="Bound">w₀</a> <a id="9555" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9557" href="UF.Base.html#9497" class="Bound">w₁</a><a id="9559" class="Symbol">)</a> <a id="9561" class="Symbol">(</a><a id="9562" href="UF.Base.html#9562" class="Bound">r₁</a> <a id="9565" class="Symbol">:</a> <a id="9567" href="UF.Base.html#9497" class="Bound">w₁</a> <a id="9570" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9572" href="UF.Base.html#9500" class="Bound">w₂</a><a id="9574" class="Symbol">)</a>
        <a id="9584" class="Symbol">(</a><a id="9585" href="UF.Base.html#9585" class="Bound">p₀</a> <a id="9588" class="Symbol">:</a> <a id="9590" href="UF.Base.html#9509" class="Bound">x₀</a> <a id="9593" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9595" href="UF.Base.html#9512" class="Bound">x₁</a><a id="9597" class="Symbol">)</a> <a id="9599" class="Symbol">(</a><a id="9600" href="UF.Base.html#9600" class="Bound">p₁</a> <a id="9603" class="Symbol">:</a> <a id="9605" href="UF.Base.html#9512" class="Bound">x₁</a> <a id="9608" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9610" href="UF.Base.html#9515" class="Bound">x₂</a><a id="9612" class="Symbol">)</a>
        <a id="9622" class="Symbol">(</a><a id="9623" href="UF.Base.html#9623" class="Bound">q₀</a> <a id="9626" class="Symbol">:</a> <a id="9628" href="UF.Base.html#9524" class="Bound">y₀</a> <a id="9631" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9633" href="UF.Base.html#9527" class="Bound">y₁</a><a id="9635" class="Symbol">)</a> <a id="9637" class="Symbol">(</a><a id="9638" href="UF.Base.html#9638" class="Bound">q₁</a> <a id="9641" class="Symbol">:</a> <a id="9643" href="UF.Base.html#9527" class="Bound">y₁</a> <a id="9646" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9648" href="UF.Base.html#9530" class="Bound">y₂</a><a id="9650" class="Symbol">)</a>
      <a id="9658" class="Symbol">→</a> <a id="9660" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="9664" href="UF.Base.html#9474" class="Bound">f</a> <a id="9666" class="Symbol">(</a><a id="9667" href="UF.Base.html#9547" class="Bound">r₀</a> <a id="9670" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9672" href="UF.Base.html#9562" class="Bound">r₁</a><a id="9674" class="Symbol">)</a> <a id="9676" class="Symbol">(</a><a id="9677" href="UF.Base.html#9585" class="Bound">p₀</a> <a id="9680" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9682" href="UF.Base.html#9600" class="Bound">p₁</a><a id="9684" class="Symbol">)</a> <a id="9686" class="Symbol">(</a><a id="9687" href="UF.Base.html#9623" class="Bound">q₀</a> <a id="9690" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9692" href="UF.Base.html#9638" class="Bound">q₁</a><a id="9694" class="Symbol">)</a> <a id="9696" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9698" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="9702" href="UF.Base.html#9474" class="Bound">f</a> <a id="9704" href="UF.Base.html#9547" class="Bound">r₀</a> <a id="9707" href="UF.Base.html#9585" class="Bound">p₀</a> <a id="9710" href="UF.Base.html#9623" class="Bound">q₀</a> <a id="9713" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9715" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="9719" href="UF.Base.html#9474" class="Bound">f</a> <a id="9721" href="UF.Base.html#9562" class="Bound">r₁</a> <a id="9724" href="UF.Base.html#9600" class="Bound">p₁</a> <a id="9727" href="UF.Base.html#9638" class="Bound">q₁</a>
<a id="9730" href="UF.Base.html#9413" class="Function">ap₃-∙</a> <a id="9736" href="UF.Base.html#9736" class="Bound">f</a> <a id="9738" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9743" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9748" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9753" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9758" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9763" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9768" class="Symbol">=</a> <a id="9770" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="9776" class="Markup">\end{code}</a><a id="9786" class="Background">

A variation of the above due to Jakub Opršal.

</a><a id="9835" class="Markup">\begin{code}</a>

<a id="ap₃-∙&#39;"></a><a id="9849" href="UF.Base.html#9849" class="Function">ap₃-∙&#39;</a> <a id="9856" class="Symbol">:</a> <a id="9858" class="Symbol">{</a><a id="9859" href="UF.Base.html#9859" class="Bound">W</a> <a id="9861" class="Symbol">:</a> <a id="9863" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="9865" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9867" class="Symbol">}</a> <a id="9869" class="Symbol">{</a><a id="9870" href="UF.Base.html#9870" class="Bound">X</a> <a id="9872" class="Symbol">:</a> <a id="9874" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9876" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9878" class="Symbol">}</a> <a id="9880" class="Symbol">{</a><a id="9881" href="UF.Base.html#9881" class="Bound">Y</a> <a id="9883" class="Symbol">:</a> <a id="9885" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9887" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9889" class="Symbol">}</a> <a id="9891" class="Symbol">{</a><a id="9892" href="UF.Base.html#9892" class="Bound">Z</a> <a id="9894" class="Symbol">:</a> <a id="9896" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="9898" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9900" class="Symbol">}</a>
         <a id="9911" class="Symbol">(</a><a id="9912" href="UF.Base.html#9912" class="Bound">f</a> <a id="9914" class="Symbol">:</a> <a id="9916" href="UF.Base.html#9859" class="Bound">W</a> <a id="9918" class="Symbol">→</a> <a id="9920" href="UF.Base.html#9870" class="Bound">X</a> <a id="9922" class="Symbol">→</a> <a id="9924" href="UF.Base.html#9881" class="Bound">Y</a> <a id="9926" class="Symbol">→</a> <a id="9928" href="UF.Base.html#9892" class="Bound">Z</a><a id="9929" class="Symbol">)</a> <a id="9931" class="Symbol">{</a><a id="9932" href="UF.Base.html#9932" class="Bound">w₀</a> <a id="9935" href="UF.Base.html#9935" class="Bound">w₁</a> <a id="9938" href="UF.Base.html#9938" class="Bound">w₂</a> <a id="9941" class="Symbol">:</a> <a id="9943" href="UF.Base.html#9859" class="Bound">W</a><a id="9944" class="Symbol">}</a> <a id="9946" class="Symbol">{</a><a id="9947" href="UF.Base.html#9947" class="Bound">x₀</a> <a id="9950" href="UF.Base.html#9950" class="Bound">x₁</a> <a id="9953" href="UF.Base.html#9953" class="Bound">x₂</a> <a id="9956" class="Symbol">:</a> <a id="9958" href="UF.Base.html#9870" class="Bound">X</a><a id="9959" class="Symbol">}</a> <a id="9961" class="Symbol">{</a><a id="9962" href="UF.Base.html#9962" class="Bound">y₀</a> <a id="9965" href="UF.Base.html#9965" class="Bound">y₁</a> <a id="9968" href="UF.Base.html#9968" class="Bound">y₂</a> <a id="9971" class="Symbol">:</a> <a id="9973" href="UF.Base.html#9881" class="Bound">Y</a><a id="9974" class="Symbol">}</a>
         <a id="9985" class="Symbol">(</a><a id="9986" href="UF.Base.html#9986" class="Bound">r₀</a> <a id="9989" class="Symbol">:</a> <a id="9991" href="UF.Base.html#9932" class="Bound">w₀</a> <a id="9994" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9996" href="UF.Base.html#9935" class="Bound">w₁</a><a id="9998" class="Symbol">)</a> <a id="10000" class="Symbol">(</a><a id="10001" href="UF.Base.html#10001" class="Bound">r₁</a> <a id="10004" class="Symbol">:</a> <a id="10006" href="UF.Base.html#9935" class="Bound">w₁</a> <a id="10009" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10011" href="UF.Base.html#9938" class="Bound">w₂</a><a id="10013" class="Symbol">)</a> <a id="10015" class="Symbol">{</a><a id="10016" href="UF.Base.html#10016" class="Bound">r₂</a> <a id="10019" class="Symbol">:</a> <a id="10021" href="UF.Base.html#9932" class="Bound">w₀</a> <a id="10024" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10026" href="UF.Base.html#9938" class="Bound">w₂</a><a id="10028" class="Symbol">}</a>
         <a id="10039" class="Symbol">(</a><a id="10040" href="UF.Base.html#10040" class="Bound">p₀</a> <a id="10043" class="Symbol">:</a> <a id="10045" href="UF.Base.html#9947" class="Bound">x₀</a> <a id="10048" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10050" href="UF.Base.html#9950" class="Bound">x₁</a><a id="10052" class="Symbol">)</a> <a id="10054" class="Symbol">(</a><a id="10055" href="UF.Base.html#10055" class="Bound">p₁</a> <a id="10058" class="Symbol">:</a> <a id="10060" href="UF.Base.html#9950" class="Bound">x₁</a> <a id="10063" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10065" href="UF.Base.html#9953" class="Bound">x₂</a><a id="10067" class="Symbol">)</a> <a id="10069" class="Symbol">{</a><a id="10070" href="UF.Base.html#10070" class="Bound">p₂</a> <a id="10073" class="Symbol">:</a> <a id="10075" href="UF.Base.html#9947" class="Bound">x₀</a> <a id="10078" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10080" href="UF.Base.html#9953" class="Bound">x₂</a><a id="10082" class="Symbol">}</a>
         <a id="10093" class="Symbol">(</a><a id="10094" href="UF.Base.html#10094" class="Bound">q₀</a> <a id="10097" class="Symbol">:</a> <a id="10099" href="UF.Base.html#9962" class="Bound">y₀</a> <a id="10102" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10104" href="UF.Base.html#9965" class="Bound">y₁</a><a id="10106" class="Symbol">)</a> <a id="10108" class="Symbol">(</a><a id="10109" href="UF.Base.html#10109" class="Bound">q₁</a> <a id="10112" class="Symbol">:</a> <a id="10114" href="UF.Base.html#9965" class="Bound">y₁</a> <a id="10117" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10119" href="UF.Base.html#9968" class="Bound">y₂</a><a id="10121" class="Symbol">)</a> <a id="10123" class="Symbol">{</a><a id="10124" href="UF.Base.html#10124" class="Bound">q₂</a> <a id="10127" class="Symbol">:</a> <a id="10129" href="UF.Base.html#9962" class="Bound">y₀</a> <a id="10132" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10134" href="UF.Base.html#9968" class="Bound">y₂</a><a id="10136" class="Symbol">}</a>
         <a id="10147" class="Symbol">(</a><a id="10148" href="UF.Base.html#10148" class="Bound">e₀</a> <a id="10151" class="Symbol">:</a> <a id="10153" href="UF.Base.html#10016" class="Bound">r₂</a> <a id="10156" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10158" href="UF.Base.html#9986" class="Bound">r₀</a> <a id="10161" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="10163" href="UF.Base.html#10001" class="Bound">r₁</a><a id="10165" class="Symbol">)</a> <a id="10167" class="Symbol">(</a><a id="10168" href="UF.Base.html#10168" class="Bound">e₁</a> <a id="10171" class="Symbol">:</a> <a id="10173" href="UF.Base.html#10070" class="Bound">p₂</a> <a id="10176" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10178" href="UF.Base.html#10040" class="Bound">p₀</a> <a id="10181" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="10183" href="UF.Base.html#10055" class="Bound">p₁</a><a id="10185" class="Symbol">)</a> <a id="10187" class="Symbol">(</a><a id="10188" href="UF.Base.html#10188" class="Bound">e₂</a> <a id="10191" class="Symbol">:</a> <a id="10193" href="UF.Base.html#10124" class="Bound">q₂</a> <a id="10196" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10198" href="UF.Base.html#10094" class="Bound">q₀</a> <a id="10201" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="10203" href="UF.Base.html#10109" class="Bound">q₁</a><a id="10205" class="Symbol">)</a>
      <a id="10213" class="Symbol">→</a> <a id="10215" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="10219" href="UF.Base.html#9912" class="Bound">f</a> <a id="10221" href="UF.Base.html#10016" class="Bound">r₂</a> <a id="10224" href="UF.Base.html#10070" class="Bound">p₂</a> <a id="10227" href="UF.Base.html#10124" class="Bound">q₂</a> <a id="10230" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10232" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="10236" href="UF.Base.html#9912" class="Bound">f</a> <a id="10238" href="UF.Base.html#9986" class="Bound">r₀</a> <a id="10241" href="UF.Base.html#10040" class="Bound">p₀</a> <a id="10244" href="UF.Base.html#10094" class="Bound">q₀</a> <a id="10247" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="10249" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="10253" href="UF.Base.html#9912" class="Bound">f</a> <a id="10255" href="UF.Base.html#10001" class="Bound">r₁</a> <a id="10258" href="UF.Base.html#10055" class="Bound">p₁</a> <a id="10261" href="UF.Base.html#10109" class="Bound">q₁</a>
<a id="10264" href="UF.Base.html#9849" class="Function">ap₃-∙&#39;</a> <a id="10271" href="UF.Base.html#10271" class="Bound">f</a> <a id="10273" href="UF.Base.html#10273" class="Bound">r₀</a> <a id="10276" href="UF.Base.html#10276" class="Bound">r₁</a> <a id="10279" href="UF.Base.html#10279" class="Bound">p₀</a> <a id="10282" href="UF.Base.html#10282" class="Bound">p₁</a> <a id="10285" href="UF.Base.html#10285" class="Bound">q₀</a> <a id="10288" href="UF.Base.html#10288" class="Bound">q₁</a> <a id="10291" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10296" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10301" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10306" class="Symbol">=</a> <a id="10308" href="UF.Base.html#9413" class="Function">ap₃-∙</a> <a id="10314" href="UF.Base.html#10271" class="Bound">f</a> <a id="10316" href="UF.Base.html#10273" class="Bound">r₀</a> <a id="10319" href="UF.Base.html#10276" class="Bound">r₁</a> <a id="10322" href="UF.Base.html#10279" class="Bound">p₀</a> <a id="10325" href="UF.Base.html#10282" class="Bound">p₁</a> <a id="10328" href="UF.Base.html#10285" class="Bound">q₀</a> <a id="10331" href="UF.Base.html#10288" class="Bound">q₁</a>

<a id="10335" class="Markup">\end{code}</a><a id="10345" class="Background">

</a><a id="10347" class="Markup">\begin{code}</a>

<a id="ap₃-refl-left"></a><a id="10361" href="UF.Base.html#10361" class="Function">ap₃-refl-left</a> <a id="10375" class="Symbol">:</a> <a id="10377" class="Symbol">{</a><a id="10378" href="UF.Base.html#10378" class="Bound">W</a> <a id="10380" class="Symbol">:</a> <a id="10382" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="10384" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10386" class="Symbol">}</a> <a id="10388" class="Symbol">{</a><a id="10389" href="UF.Base.html#10389" class="Bound">X</a> <a id="10391" class="Symbol">:</a> <a id="10393" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10395" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10397" class="Symbol">}</a> <a id="10399" class="Symbol">{</a><a id="10400" href="UF.Base.html#10400" class="Bound">Y</a> <a id="10402" class="Symbol">:</a> <a id="10404" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10406" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10408" class="Symbol">}</a> <a id="10410" class="Symbol">{</a><a id="10411" href="UF.Base.html#10411" class="Bound">Z</a> <a id="10413" class="Symbol">:</a> <a id="10415" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="10417" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10419" class="Symbol">}</a>
                <a id="10437" class="Symbol">(</a><a id="10438" href="UF.Base.html#10438" class="Bound">f</a> <a id="10440" class="Symbol">:</a> <a id="10442" href="UF.Base.html#10378" class="Bound">W</a> <a id="10444" class="Symbol">→</a> <a id="10446" href="UF.Base.html#10389" class="Bound">X</a> <a id="10448" class="Symbol">→</a> <a id="10450" href="UF.Base.html#10400" class="Bound">Y</a> <a id="10452" class="Symbol">→</a> <a id="10454" href="UF.Base.html#10411" class="Bound">Z</a><a id="10455" class="Symbol">)</a> <a id="10457" class="Symbol">{</a><a id="10458" href="UF.Base.html#10458" class="Bound">w</a> <a id="10460" class="Symbol">:</a> <a id="10462" href="UF.Base.html#10378" class="Bound">W</a><a id="10463" class="Symbol">}</a> <a id="10465" class="Symbol">{</a><a id="10466" href="UF.Base.html#10466" class="Bound">x₀</a> <a id="10469" href="UF.Base.html#10469" class="Bound">x₁</a> <a id="10472" class="Symbol">:</a> <a id="10474" href="UF.Base.html#10389" class="Bound">X</a><a id="10475" class="Symbol">}</a> <a id="10477" class="Symbol">{</a><a id="10478" href="UF.Base.html#10478" class="Bound">y₀</a> <a id="10481" href="UF.Base.html#10481" class="Bound">y₁</a> <a id="10484" class="Symbol">:</a> <a id="10486" href="UF.Base.html#10400" class="Bound">Y</a><a id="10487" class="Symbol">}</a>
                <a id="10505" class="Symbol">(</a><a id="10506" href="UF.Base.html#10506" class="Bound">p</a> <a id="10508" class="Symbol">:</a> <a id="10510" href="UF.Base.html#10466" class="Bound">x₀</a> <a id="10513" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10515" href="UF.Base.html#10469" class="Bound">x₁</a><a id="10517" class="Symbol">)</a> <a id="10519" class="Symbol">(</a><a id="10520" href="UF.Base.html#10520" class="Bound">q</a> <a id="10522" class="Symbol">:</a> <a id="10524" href="UF.Base.html#10478" class="Bound">y₀</a> <a id="10527" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10529" href="UF.Base.html#10481" class="Bound">y₁</a><a id="10531" class="Symbol">)</a>
              <a id="10547" class="Symbol">→</a> <a id="10549" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="10553" href="UF.Base.html#10438" class="Bound">f</a> <a id="10555" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10560" href="UF.Base.html#10506" class="Bound">p</a> <a id="10562" href="UF.Base.html#10520" class="Bound">q</a> <a id="10564" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10566" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="10570" class="Symbol">(</a><a id="10571" href="UF.Base.html#10438" class="Bound">f</a> <a id="10573" href="UF.Base.html#10458" class="Bound">w</a><a id="10574" class="Symbol">)</a> <a id="10576" href="UF.Base.html#10506" class="Bound">p</a> <a id="10578" href="UF.Base.html#10520" class="Bound">q</a>
<a id="10580" href="UF.Base.html#10361" class="Function">ap₃-refl-left</a> <a id="10594" href="UF.Base.html#10594" class="Bound">f</a> <a id="10596" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10601" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10606" class="Symbol">=</a> <a id="10608" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap₃-refl-mid"></a><a id="10614" href="UF.Base.html#10614" class="Function">ap₃-refl-mid</a> <a id="10627" class="Symbol">:</a> <a id="10629" class="Symbol">{</a><a id="10630" href="UF.Base.html#10630" class="Bound">W</a> <a id="10632" class="Symbol">:</a> <a id="10634" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="10636" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10638" class="Symbol">}</a> <a id="10640" class="Symbol">{</a><a id="10641" href="UF.Base.html#10641" class="Bound">X</a> <a id="10643" class="Symbol">:</a> <a id="10645" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10647" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10649" class="Symbol">}</a> <a id="10651" class="Symbol">{</a><a id="10652" href="UF.Base.html#10652" class="Bound">Y</a> <a id="10654" class="Symbol">:</a> <a id="10656" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10658" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10660" class="Symbol">}</a> <a id="10662" class="Symbol">{</a><a id="10663" href="UF.Base.html#10663" class="Bound">Z</a> <a id="10665" class="Symbol">:</a> <a id="10667" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="10669" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10671" class="Symbol">}</a>
               <a id="10688" class="Symbol">(</a><a id="10689" href="UF.Base.html#10689" class="Bound">f</a> <a id="10691" class="Symbol">:</a> <a id="10693" href="UF.Base.html#10630" class="Bound">W</a> <a id="10695" class="Symbol">→</a> <a id="10697" href="UF.Base.html#10641" class="Bound">X</a> <a id="10699" class="Symbol">→</a> <a id="10701" href="UF.Base.html#10652" class="Bound">Y</a> <a id="10703" class="Symbol">→</a> <a id="10705" href="UF.Base.html#10663" class="Bound">Z</a><a id="10706" class="Symbol">)</a> <a id="10708" class="Symbol">{</a><a id="10709" href="UF.Base.html#10709" class="Bound">w₀</a> <a id="10712" href="UF.Base.html#10712" class="Bound">w₁</a> <a id="10715" class="Symbol">:</a> <a id="10717" href="UF.Base.html#10630" class="Bound">W</a><a id="10718" class="Symbol">}</a> <a id="10720" class="Symbol">{</a><a id="10721" href="UF.Base.html#10721" class="Bound">x</a> <a id="10723" class="Symbol">:</a> <a id="10725" href="UF.Base.html#10641" class="Bound">X</a><a id="10726" class="Symbol">}</a> <a id="10728" class="Symbol">{</a><a id="10729" href="UF.Base.html#10729" class="Bound">y₀</a> <a id="10732" href="UF.Base.html#10732" class="Bound">y₁</a> <a id="10735" class="Symbol">:</a> <a id="10737" href="UF.Base.html#10652" class="Bound">Y</a><a id="10738" class="Symbol">}</a>
               <a id="10755" class="Symbol">(</a><a id="10756" href="UF.Base.html#10756" class="Bound">r</a> <a id="10758" class="Symbol">:</a> <a id="10760" href="UF.Base.html#10709" class="Bound">w₀</a> <a id="10763" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10765" href="UF.Base.html#10712" class="Bound">w₁</a><a id="10767" class="Symbol">)</a> <a id="10769" class="Symbol">(</a><a id="10770" href="UF.Base.html#10770" class="Bound">q</a> <a id="10772" class="Symbol">:</a> <a id="10774" href="UF.Base.html#10729" class="Bound">y₀</a> <a id="10777" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10779" href="UF.Base.html#10732" class="Bound">y₁</a><a id="10781" class="Symbol">)</a>
              <a id="10797" class="Symbol">→</a> <a id="10799" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="10803" href="UF.Base.html#10689" class="Bound">f</a> <a id="10805" href="UF.Base.html#10756" class="Bound">r</a> <a id="10807" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10812" href="UF.Base.html#10770" class="Bound">q</a> <a id="10814" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10816" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="10820" class="Symbol">(λ</a> <a id="10823" href="UF.Base.html#10823" class="Bound">w</a> <a id="10825" href="UF.Base.html#10825" class="Bound">y</a> <a id="10827" class="Symbol">→</a> <a id="10829" href="UF.Base.html#10689" class="Bound">f</a> <a id="10831" href="UF.Base.html#10823" class="Bound">w</a> <a id="10833" href="UF.Base.html#10721" class="Bound">x</a> <a id="10835" href="UF.Base.html#10825" class="Bound">y</a><a id="10836" class="Symbol">)</a> <a id="10838" href="UF.Base.html#10756" class="Bound">r</a> <a id="10840" href="UF.Base.html#10770" class="Bound">q</a>
<a id="10842" href="UF.Base.html#10614" class="Function">ap₃-refl-mid</a> <a id="10855" href="UF.Base.html#10855" class="Bound">f</a> <a id="10857" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10862" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10867" class="Symbol">=</a> <a id="10869" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap₃-refl-right"></a><a id="10875" href="UF.Base.html#10875" class="Function">ap₃-refl-right</a> <a id="10890" class="Symbol">:</a> <a id="10892" class="Symbol">{</a><a id="10893" href="UF.Base.html#10893" class="Bound">W</a> <a id="10895" class="Symbol">:</a> <a id="10897" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="10899" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10901" class="Symbol">}</a> <a id="10903" class="Symbol">{</a><a id="10904" href="UF.Base.html#10904" class="Bound">X</a> <a id="10906" class="Symbol">:</a> <a id="10908" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10910" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10912" class="Symbol">}</a> <a id="10914" class="Symbol">{</a><a id="10915" href="UF.Base.html#10915" class="Bound">Y</a> <a id="10917" class="Symbol">:</a> <a id="10919" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10921" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10923" class="Symbol">}</a> <a id="10925" class="Symbol">{</a><a id="10926" href="UF.Base.html#10926" class="Bound">Z</a> <a id="10928" class="Symbol">:</a> <a id="10930" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="10932" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10934" class="Symbol">}</a>
                 <a id="10953" class="Symbol">(</a><a id="10954" href="UF.Base.html#10954" class="Bound">f</a> <a id="10956" class="Symbol">:</a> <a id="10958" href="UF.Base.html#10893" class="Bound">W</a> <a id="10960" class="Symbol">→</a> <a id="10962" href="UF.Base.html#10904" class="Bound">X</a> <a id="10964" class="Symbol">→</a> <a id="10966" href="UF.Base.html#10915" class="Bound">Y</a> <a id="10968" class="Symbol">→</a> <a id="10970" href="UF.Base.html#10926" class="Bound">Z</a><a id="10971" class="Symbol">)</a> <a id="10973" class="Symbol">{</a><a id="10974" href="UF.Base.html#10974" class="Bound">w₀</a> <a id="10977" href="UF.Base.html#10977" class="Bound">w₁</a> <a id="10980" class="Symbol">:</a> <a id="10982" href="UF.Base.html#10893" class="Bound">W</a><a id="10983" class="Symbol">}</a> <a id="10985" class="Symbol">{</a><a id="10986" href="UF.Base.html#10986" class="Bound">x₀</a> <a id="10989" href="UF.Base.html#10989" class="Bound">x₁</a> <a id="10992" class="Symbol">:</a> <a id="10994" href="UF.Base.html#10904" class="Bound">X</a><a id="10995" class="Symbol">}</a> <a id="10997" class="Symbol">{</a><a id="10998" href="UF.Base.html#10998" class="Bound">y</a> <a id="11000" class="Symbol">:</a> <a id="11002" href="UF.Base.html#10915" class="Bound">Y</a><a id="11003" class="Symbol">}</a>
                 <a id="11022" class="Symbol">(</a><a id="11023" href="UF.Base.html#11023" class="Bound">r</a> <a id="11025" class="Symbol">:</a> <a id="11027" href="UF.Base.html#10974" class="Bound">w₀</a> <a id="11030" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11032" href="UF.Base.html#10977" class="Bound">w₁</a><a id="11034" class="Symbol">)</a> <a id="11036" class="Symbol">(</a><a id="11037" href="UF.Base.html#11037" class="Bound">p</a> <a id="11039" class="Symbol">:</a> <a id="11041" href="UF.Base.html#10986" class="Bound">x₀</a> <a id="11044" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11046" href="UF.Base.html#10989" class="Bound">x₁</a><a id="11048" class="Symbol">)</a>
               <a id="11065" class="Symbol">→</a> <a id="11067" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="11071" href="UF.Base.html#10954" class="Bound">f</a> <a id="11073" href="UF.Base.html#11023" class="Bound">r</a> <a id="11075" href="UF.Base.html#11037" class="Bound">p</a> <a id="11077" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11082" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11084" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="11088" class="Symbol">(λ</a> <a id="11091" href="UF.Base.html#11091" class="Bound">w</a> <a id="11093" href="UF.Base.html#11093" class="Bound">x</a> <a id="11095" class="Symbol">→</a> <a id="11097" href="UF.Base.html#10954" class="Bound">f</a> <a id="11099" href="UF.Base.html#11091" class="Bound">w</a> <a id="11101" href="UF.Base.html#11093" class="Bound">x</a> <a id="11103" href="UF.Base.html#10998" class="Bound">y</a><a id="11104" class="Symbol">)</a> <a id="11106" href="UF.Base.html#11023" class="Bound">r</a> <a id="11108" href="UF.Base.html#11037" class="Bound">p</a>
<a id="11110" href="UF.Base.html#10875" class="Function">ap₃-refl-right</a> <a id="11125" href="UF.Base.html#11125" class="Bound">f</a> <a id="11127" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11132" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11137" class="Symbol">=</a> <a id="11139" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="11145" class="Markup">\end{code}</a><a id="11155" class="Background">

ap₃ commutes with inverting paths (code due to Jakub Opršal).

</a><a id="11220" class="Markup">\begin{code}</a>

<a id="ap₃-⁻¹"></a><a id="11234" href="UF.Base.html#11234" class="Function">ap₃-⁻¹</a> <a id="11241" class="Symbol">:</a> <a id="11243" class="Symbol">{</a><a id="11244" href="UF.Base.html#11244" class="Bound">W</a> <a id="11246" class="Symbol">:</a> <a id="11248" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="11250" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11252" class="Symbol">}</a> <a id="11254" class="Symbol">{</a><a id="11255" href="UF.Base.html#11255" class="Bound">X</a> <a id="11257" class="Symbol">:</a> <a id="11259" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11261" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11263" class="Symbol">}</a> <a id="11265" class="Symbol">{</a><a id="11266" href="UF.Base.html#11266" class="Bound">Y</a> <a id="11268" class="Symbol">:</a> <a id="11270" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11272" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11274" class="Symbol">}</a> <a id="11276" class="Symbol">{</a><a id="11277" href="UF.Base.html#11277" class="Bound">Z</a> <a id="11279" class="Symbol">:</a> <a id="11281" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="11283" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11285" class="Symbol">}</a>
         <a id="11296" class="Symbol">(</a><a id="11297" href="UF.Base.html#11297" class="Bound">f</a> <a id="11299" class="Symbol">:</a> <a id="11301" href="UF.Base.html#11244" class="Bound">W</a> <a id="11303" class="Symbol">→</a> <a id="11305" href="UF.Base.html#11255" class="Bound">X</a> <a id="11307" class="Symbol">→</a> <a id="11309" href="UF.Base.html#11266" class="Bound">Y</a> <a id="11311" class="Symbol">→</a> <a id="11313" href="UF.Base.html#11277" class="Bound">Z</a><a id="11314" class="Symbol">)</a> <a id="11316" class="Symbol">{</a><a id="11317" href="UF.Base.html#11317" class="Bound">w₀</a> <a id="11320" href="UF.Base.html#11320" class="Bound">w₁</a> <a id="11323" class="Symbol">:</a> <a id="11325" href="UF.Base.html#11244" class="Bound">W</a><a id="11326" class="Symbol">}</a> <a id="11328" class="Symbol">{</a><a id="11329" href="UF.Base.html#11329" class="Bound">x₀</a> <a id="11332" href="UF.Base.html#11332" class="Bound">x₁</a> <a id="11335" class="Symbol">:</a> <a id="11337" href="UF.Base.html#11255" class="Bound">X</a><a id="11338" class="Symbol">}</a> <a id="11340" class="Symbol">{</a><a id="11341" href="UF.Base.html#11341" class="Bound">y₀</a> <a id="11344" href="UF.Base.html#11344" class="Bound">y₁</a> <a id="11347" class="Symbol">:</a> <a id="11349" href="UF.Base.html#11266" class="Bound">Y</a><a id="11350" class="Symbol">}</a>
         <a id="11361" class="Symbol">(</a><a id="11362" href="UF.Base.html#11362" class="Bound">r</a> <a id="11364" class="Symbol">:</a> <a id="11366" href="UF.Base.html#11317" class="Bound">w₀</a> <a id="11369" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11371" href="UF.Base.html#11320" class="Bound">w₁</a><a id="11373" class="Symbol">)</a> <a id="11375" class="Symbol">(</a><a id="11376" href="UF.Base.html#11376" class="Bound">p</a> <a id="11378" class="Symbol">:</a> <a id="11380" href="UF.Base.html#11329" class="Bound">x₀</a> <a id="11383" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11385" href="UF.Base.html#11332" class="Bound">x₁</a><a id="11387" class="Symbol">)</a> <a id="11389" class="Symbol">(</a><a id="11390" href="UF.Base.html#11390" class="Bound">q</a> <a id="11392" class="Symbol">:</a> <a id="11394" href="UF.Base.html#11341" class="Bound">y₀</a> <a id="11397" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11399" href="UF.Base.html#11344" class="Bound">y₁</a><a id="11401" class="Symbol">)</a>
       <a id="11410" class="Symbol">→</a> <a id="11412" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="11416" href="UF.Base.html#11297" class="Bound">f</a> <a id="11418" class="Symbol">(</a><a id="11419" href="UF.Base.html#11362" class="Bound">r</a> <a id="11421" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11423" class="Symbol">)</a> <a id="11425" class="Symbol">(</a><a id="11426" href="UF.Base.html#11376" class="Bound">p</a> <a id="11428" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11430" class="Symbol">)</a> <a id="11432" class="Symbol">(</a><a id="11433" href="UF.Base.html#11390" class="Bound">q</a> <a id="11435" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11437" class="Symbol">)</a> <a id="11439" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11441" class="Symbol">(</a><a id="11442" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="11446" href="UF.Base.html#11297" class="Bound">f</a> <a id="11448" href="UF.Base.html#11362" class="Bound">r</a> <a id="11450" href="UF.Base.html#11376" class="Bound">p</a> <a id="11452" href="UF.Base.html#11390" class="Bound">q</a><a id="11453" class="Symbol">)</a> <a id="11455" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="11458" href="UF.Base.html#11234" class="Function">ap₃-⁻¹</a> <a id="11465" href="UF.Base.html#11465" class="Bound">f</a> <a id="11467" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11472" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11477" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11482" class="Symbol">=</a> <a id="11484" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="11490" class="Markup">\end{code}</a><a id="11500" class="Background">

End of addition.

</a><a id="11520" class="Markup">\begin{code}</a>

<a id="refl-left-neutral"></a><a id="11534" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="11552" class="Symbol">:</a> <a id="11554" class="Symbol">{</a><a id="11555" href="UF.Base.html#11555" class="Bound">X</a> <a id="11557" class="Symbol">:</a> <a id="11559" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11561" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11563" class="Symbol">}</a> <a id="11565" class="Symbol">{</a><a id="11566" href="UF.Base.html#11566" class="Bound">x</a> <a id="11568" href="UF.Base.html#11568" class="Bound">y</a> <a id="11570" class="Symbol">:</a> <a id="11572" href="UF.Base.html#11555" class="Bound">X</a><a id="11573" class="Symbol">}</a> <a id="11575" class="Symbol">{</a><a id="11576" href="UF.Base.html#11576" class="Bound">p</a> <a id="11578" class="Symbol">:</a> <a id="11580" href="UF.Base.html#11566" class="Bound">x</a> <a id="11582" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11584" href="UF.Base.html#11568" class="Bound">y</a><a id="11585" class="Symbol">}</a>
                  <a id="11605" class="Symbol">→</a> <a id="11607" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11612" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11614" href="UF.Base.html#11576" class="Bound">p</a> <a id="11616" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11618" href="UF.Base.html#11576" class="Bound">p</a>
<a id="11620" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="11638" class="Symbol">{</a><a id="11639" href="UF.Base.html#11639" class="Bound">𝓤</a><a id="11640" class="Symbol">}</a> <a id="11642" class="Symbol">{</a><a id="11643" href="UF.Base.html#11643" class="Bound">X</a><a id="11644" class="Symbol">}</a> <a id="11646" class="Symbol">{</a><a id="11647" href="UF.Base.html#11647" class="Bound">x</a><a id="11648" class="Symbol">}</a> <a id="11650" class="Symbol">{_}</a> <a id="11654" class="Symbol">{</a><a id="11655" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="11659" class="Symbol">}</a> <a id="11661" class="Symbol">=</a> <a id="11663" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="refl-right-neutral"></a><a id="11669" href="UF.Base.html#11669" class="Function">refl-right-neutral</a> <a id="11688" class="Symbol">:</a> <a id="11690" class="Symbol">{</a><a id="11691" href="UF.Base.html#11691" class="Bound">X</a> <a id="11693" class="Symbol">:</a> <a id="11695" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11697" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11699" class="Symbol">}</a> <a id="11701" class="Symbol">{</a><a id="11702" href="UF.Base.html#11702" class="Bound">x</a> <a id="11704" href="UF.Base.html#11704" class="Bound">y</a> <a id="11706" class="Symbol">:</a> <a id="11708" href="UF.Base.html#11691" class="Bound">X</a><a id="11709" class="Symbol">}</a> <a id="11711" class="Symbol">(</a><a id="11712" href="UF.Base.html#11712" class="Bound">p</a> <a id="11714" class="Symbol">:</a> <a id="11716" href="UF.Base.html#11702" class="Bound">x</a> <a id="11718" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11720" href="UF.Base.html#11704" class="Bound">y</a><a id="11721" class="Symbol">)</a> <a id="11723" class="Symbol">→</a> <a id="11725" href="UF.Base.html#11712" class="Bound">p</a> <a id="11727" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11729" href="UF.Base.html#11712" class="Bound">p</a> <a id="11731" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11733" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="11738" href="UF.Base.html#11669" class="Function">refl-right-neutral</a> <a id="11757" href="UF.Base.html#11757" class="Bound">p</a> <a id="11759" class="Symbol">=</a> <a id="11761" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="∙assoc"></a><a id="11767" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="11774" class="Symbol">:</a> <a id="11776" class="Symbol">{</a><a id="11777" href="UF.Base.html#11777" class="Bound">X</a> <a id="11779" class="Symbol">:</a> <a id="11781" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11783" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11785" class="Symbol">}</a> <a id="11787" class="Symbol">{</a><a id="11788" href="UF.Base.html#11788" class="Bound">x</a> <a id="11790" href="UF.Base.html#11790" class="Bound">y</a> <a id="11792" href="UF.Base.html#11792" class="Bound">z</a> <a id="11794" href="UF.Base.html#11794" class="Bound">t</a> <a id="11796" class="Symbol">:</a> <a id="11798" href="UF.Base.html#11777" class="Bound">X</a><a id="11799" class="Symbol">}</a> <a id="11801" class="Symbol">(</a><a id="11802" href="UF.Base.html#11802" class="Bound">p</a> <a id="11804" class="Symbol">:</a> <a id="11806" href="UF.Base.html#11788" class="Bound">x</a> <a id="11808" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11810" href="UF.Base.html#11790" class="Bound">y</a><a id="11811" class="Symbol">)</a> <a id="11813" class="Symbol">(</a><a id="11814" href="UF.Base.html#11814" class="Bound">q</a> <a id="11816" class="Symbol">:</a> <a id="11818" href="UF.Base.html#11790" class="Bound">y</a> <a id="11820" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11822" href="UF.Base.html#11792" class="Bound">z</a><a id="11823" class="Symbol">)</a> <a id="11825" class="Symbol">(</a><a id="11826" href="UF.Base.html#11826" class="Bound">r</a> <a id="11828" class="Symbol">:</a> <a id="11830" href="UF.Base.html#11792" class="Bound">z</a> <a id="11832" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11834" href="UF.Base.html#11794" class="Bound">t</a><a id="11835" class="Symbol">)</a>
       <a id="11844" class="Symbol">→</a> <a id="11846" class="Symbol">(</a><a id="11847" href="UF.Base.html#11802" class="Bound">p</a> <a id="11849" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11851" href="UF.Base.html#11814" class="Bound">q</a><a id="11852" class="Symbol">)</a> <a id="11854" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11856" href="UF.Base.html#11826" class="Bound">r</a> <a id="11858" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11860" href="UF.Base.html#11802" class="Bound">p</a> <a id="11862" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11864" class="Symbol">(</a><a id="11865" href="UF.Base.html#11814" class="Bound">q</a> <a id="11867" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11869" href="UF.Base.html#11826" class="Bound">r</a><a id="11870" class="Symbol">)</a>
<a id="11872" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="11879" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11884" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11889" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11894" class="Symbol">=</a> <a id="11896" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="happly&#39;"></a><a id="11902" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="11910" class="Symbol">:</a> <a id="11912" class="Symbol">{</a><a id="11913" href="UF.Base.html#11913" class="Bound">X</a> <a id="11915" class="Symbol">:</a> <a id="11917" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11919" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11921" class="Symbol">}</a> <a id="11923" class="Symbol">{</a><a id="11924" href="UF.Base.html#11924" class="Bound">A</a> <a id="11926" class="Symbol">:</a> <a id="11928" href="UF.Base.html#11913" class="Bound">X</a> <a id="11930" class="Symbol">→</a> <a id="11932" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11934" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11936" class="Symbol">}</a> <a id="11938" class="Symbol">(</a><a id="11939" href="UF.Base.html#11939" class="Bound">f</a> <a id="11941" href="UF.Base.html#11941" class="Bound">g</a> <a id="11943" class="Symbol">:</a> <a id="11945" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="11947" href="UF.Base.html#11924" class="Bound">A</a><a id="11948" class="Symbol">)</a> <a id="11950" class="Symbol">→</a> <a id="11952" href="UF.Base.html#11939" class="Bound">f</a> <a id="11954" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11956" href="UF.Base.html#11941" class="Bound">g</a> <a id="11958" class="Symbol">→</a> <a id="11960" href="UF.Base.html#11939" class="Bound">f</a> <a id="11962" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11964" href="UF.Base.html#11941" class="Bound">g</a>
<a id="11966" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="11974" href="UF.Base.html#11974" class="Bound">f</a> <a id="11976" href="UF.Base.html#11976" class="Bound">g</a> <a id="11978" href="UF.Base.html#11978" class="Bound">p</a> <a id="11980" href="UF.Base.html#11980" class="Bound">x</a> <a id="11982" class="Symbol">=</a> <a id="11984" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11987" class="Symbol">(λ</a> <a id="11990" href="UF.Base.html#11990" class="Bound">-</a> <a id="11992" class="Symbol">→</a> <a id="11994" href="UF.Base.html#11990" class="Bound">-</a> <a id="11996" href="UF.Base.html#11980" class="Bound">x</a><a id="11997" class="Symbol">)</a> <a id="11999" href="UF.Base.html#11978" class="Bound">p</a>

<a id="happly"></a><a id="12002" href="UF.Base.html#12002" class="Function">happly</a> <a id="12009" class="Symbol">:</a> <a id="12011" class="Symbol">{</a><a id="12012" href="UF.Base.html#12012" class="Bound">X</a> <a id="12014" class="Symbol">:</a> <a id="12016" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12018" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12020" class="Symbol">}</a> <a id="12022" class="Symbol">{</a><a id="12023" href="UF.Base.html#12023" class="Bound">A</a> <a id="12025" class="Symbol">:</a> <a id="12027" href="UF.Base.html#12012" class="Bound">X</a> <a id="12029" class="Symbol">→</a> <a id="12031" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12033" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12035" class="Symbol">}</a> <a id="12037" class="Symbol">{</a><a id="12038" href="UF.Base.html#12038" class="Bound">f</a> <a id="12040" href="UF.Base.html#12040" class="Bound">g</a> <a id="12042" class="Symbol">:</a> <a id="12044" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="12046" href="UF.Base.html#12023" class="Bound">A</a><a id="12047" class="Symbol">}</a> <a id="12049" class="Symbol">→</a> <a id="12051" href="UF.Base.html#12038" class="Bound">f</a> <a id="12053" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12055" href="UF.Base.html#12040" class="Bound">g</a> <a id="12057" class="Symbol">→</a> <a id="12059" href="UF.Base.html#12038" class="Bound">f</a> <a id="12061" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="12063" href="UF.Base.html#12040" class="Bound">g</a>
<a id="12065" href="UF.Base.html#12002" class="Function">happly</a> <a id="12072" class="Symbol">=</a> <a id="12074" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="12082" class="Symbol">_</a> <a id="12084" class="Symbol">_</a>

<a id="implicit-happly"></a><a id="12087" href="UF.Base.html#12087" class="Function">implicit-happly</a> <a id="12103" class="Symbol">:</a> <a id="12105" class="Symbol">{</a><a id="12106" href="UF.Base.html#12106" class="Bound">X</a> <a id="12108" class="Symbol">:</a> <a id="12110" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12112" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12114" class="Symbol">}</a> <a id="12116" class="Symbol">{</a><a id="12117" href="UF.Base.html#12117" class="Bound">A</a> <a id="12119" class="Symbol">:</a> <a id="12121" href="UF.Base.html#12106" class="Bound">X</a> <a id="12123" class="Symbol">→</a> <a id="12125" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12127" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12129" class="Symbol">}</a>
                  <a id="12149" class="Symbol">{</a><a id="12150" href="UF.Base.html#12150" class="Bound">f</a> <a id="12152" href="UF.Base.html#12152" class="Bound">g</a> <a id="12154" class="Symbol">:</a> <a id="12156" class="Symbol">{</a><a id="12157" href="UF.Base.html#12157" class="Bound">x</a> <a id="12159" class="Symbol">:</a> <a id="12161" href="UF.Base.html#12106" class="Bound">X</a><a id="12162" class="Symbol">}</a> <a id="12164" class="Symbol">→</a> <a id="12166" href="UF.Base.html#12117" class="Bound">A</a> <a id="12168" href="UF.Base.html#12157" class="Bound">x</a><a id="12169" class="Symbol">}</a>
                <a id="12187" class="Symbol">→</a> <a id="12189" class="Symbol">(λ</a> <a id="12192" class="Symbol">{</a><a id="12193" href="UF.Base.html#12193" class="Bound">x</a><a id="12194" class="Symbol">}</a> <a id="12196" class="Symbol">→</a> <a id="12198" href="UF.Base.html#12150" class="Bound">f</a> <a id="12200" class="Symbol">{</a><a id="12201" href="UF.Base.html#12193" class="Bound">x</a><a id="12202" class="Symbol">})</a> <a id="12205" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12207" href="UF.Base.html#12152" class="Bound">g</a>
                <a id="12225" class="Symbol">→</a> <a id="12227" class="Symbol">(</a><a id="12228" href="UF.Base.html#12228" class="Bound">x</a> <a id="12230" class="Symbol">:</a> <a id="12232" href="UF.Base.html#12106" class="Bound">X</a><a id="12233" class="Symbol">)</a> <a id="12235" class="Symbol">→</a> <a id="12237" href="UF.Base.html#12150" class="Bound">f</a> <a id="12239" class="Symbol">{</a><a id="12240" href="UF.Base.html#12228" class="Bound">x</a><a id="12241" class="Symbol">}</a> <a id="12243" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12245" href="UF.Base.html#12152" class="Bound">g</a> <a id="12247" class="Symbol">{</a><a id="12248" href="UF.Base.html#12228" class="Bound">x</a><a id="12249" class="Symbol">}</a>
<a id="12251" href="UF.Base.html#12087" class="Function">implicit-happly</a> <a id="12267" class="Symbol">{</a><a id="12268" href="UF.Base.html#12268" class="Bound">𝓤</a><a id="12269" class="Symbol">}</a> <a id="12271" class="Symbol">{</a><a id="12272" href="UF.Base.html#12272" class="Bound">𝓥</a><a id="12273" class="Symbol">}</a> <a id="12275" class="Symbol">{</a><a id="12276" href="UF.Base.html#12276" class="Bound">X</a><a id="12277" class="Symbol">}</a> <a id="12279" class="Symbol">{</a><a id="12280" href="UF.Base.html#12280" class="Bound">A</a><a id="12281" class="Symbol">}</a> <a id="12283" class="Symbol">{</a><a id="12284" href="UF.Base.html#12284" class="Bound">f</a><a id="12285" class="Symbol">}</a> <a id="12287" class="Symbol">{</a><a id="12288" href="UF.Base.html#12288" class="Bound">g</a><a id="12289" class="Symbol">}</a> <a id="12291" href="UF.Base.html#12291" class="Bound">p</a> <a id="12293" href="UF.Base.html#12293" class="Bound">x</a> <a id="12295" class="Symbol">=</a> <a id="12297" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12300" class="Symbol">(λ</a> <a id="12303" href="UF.Base.html#12303" class="Bound">-</a> <a id="12305" class="Symbol">→</a> <a id="12307" href="UF.Base.html#12303" class="Bound">-</a> <a id="12309" class="Symbol">{</a><a id="12310" href="UF.Base.html#12293" class="Bound">x</a><a id="12311" class="Symbol">})</a> <a id="12314" href="UF.Base.html#12291" class="Bound">p</a>

<a id="sym-is-inverse"></a><a id="12317" href="UF.Base.html#12317" class="Function">sym-is-inverse</a> <a id="12332" class="Symbol">:</a> <a id="12334" class="Symbol">{</a><a id="12335" href="UF.Base.html#12335" class="Bound">X</a> <a id="12337" class="Symbol">:</a> <a id="12339" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12341" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12343" class="Symbol">}</a> <a id="12345" class="Symbol">{</a><a id="12346" href="UF.Base.html#12346" class="Bound">x</a> <a id="12348" href="UF.Base.html#12348" class="Bound">y</a> <a id="12350" class="Symbol">:</a> <a id="12352" href="UF.Base.html#12335" class="Bound">X</a><a id="12353" class="Symbol">}</a> <a id="12355" class="Symbol">(</a><a id="12356" href="UF.Base.html#12356" class="Bound">p</a> <a id="12358" class="Symbol">:</a> <a id="12360" href="UF.Base.html#12346" class="Bound">x</a> <a id="12362" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12364" href="UF.Base.html#12348" class="Bound">y</a><a id="12365" class="Symbol">)</a>
               <a id="12382" class="Symbol">→</a> <a id="12384" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12389" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12391" href="UF.Base.html#12356" class="Bound">p</a> <a id="12393" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="12396" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="12398" href="UF.Base.html#12356" class="Bound">p</a>
<a id="12400" href="UF.Base.html#12317" class="Function">sym-is-inverse</a> <a id="12415" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12420" class="Symbol">=</a> <a id="12422" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="sym-is-inverse&#39;"></a><a id="12428" href="UF.Base.html#12428" class="Function">sym-is-inverse&#39;</a> <a id="12444" class="Symbol">:</a> <a id="12446" class="Symbol">{</a><a id="12447" href="UF.Base.html#12447" class="Bound">X</a> <a id="12449" class="Symbol">:</a> <a id="12451" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12453" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12455" class="Symbol">}</a> <a id="12457" class="Symbol">{</a><a id="12458" href="UF.Base.html#12458" class="Bound">x</a> <a id="12460" href="UF.Base.html#12460" class="Bound">y</a> <a id="12462" class="Symbol">:</a> <a id="12464" href="UF.Base.html#12447" class="Bound">X</a><a id="12465" class="Symbol">}</a> <a id="12467" class="Symbol">(</a><a id="12468" href="UF.Base.html#12468" class="Bound">p</a> <a id="12470" class="Symbol">:</a> <a id="12472" href="UF.Base.html#12458" class="Bound">x</a> <a id="12474" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12476" href="UF.Base.html#12460" class="Bound">y</a><a id="12477" class="Symbol">)</a>
                <a id="12495" class="Symbol">→</a> <a id="12497" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12502" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12504" href="UF.Base.html#12468" class="Bound">p</a> <a id="12506" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="12508" href="UF.Base.html#12468" class="Bound">p</a> <a id="12510" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="12513" href="UF.Base.html#12428" class="Function">sym-is-inverse&#39;</a> <a id="12529" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12534" class="Symbol">=</a> <a id="12536" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="⁻¹-involutive"></a><a id="12542" href="UF.Base.html#12542" class="Function">⁻¹-involutive</a> <a id="12556" class="Symbol">:</a> <a id="12558" class="Symbol">{</a><a id="12559" href="UF.Base.html#12559" class="Bound">X</a> <a id="12561" class="Symbol">:</a> <a id="12563" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12565" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12567" class="Symbol">}</a> <a id="12569" class="Symbol">{</a><a id="12570" href="UF.Base.html#12570" class="Bound">x</a> <a id="12572" href="UF.Base.html#12572" class="Bound">y</a> <a id="12574" class="Symbol">:</a> <a id="12576" href="UF.Base.html#12559" class="Bound">X</a><a id="12577" class="Symbol">}</a> <a id="12579" class="Symbol">(</a><a id="12580" href="UF.Base.html#12580" class="Bound">p</a> <a id="12582" class="Symbol">:</a> <a id="12584" href="UF.Base.html#12570" class="Bound">x</a> <a id="12586" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12588" href="UF.Base.html#12572" class="Bound">y</a><a id="12589" class="Symbol">)</a> <a id="12591" class="Symbol">→</a> <a id="12593" class="Symbol">(</a><a id="12594" href="UF.Base.html#12580" class="Bound">p</a> <a id="12596" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="12598" class="Symbol">)</a><a id="12599" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="12602" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12604" href="UF.Base.html#12580" class="Bound">p</a>
<a id="12606" href="UF.Base.html#12542" class="Function">⁻¹-involutive</a> <a id="12620" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12625" class="Symbol">=</a> <a id="12627" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="⁻¹-contravariant"></a><a id="12633" href="UF.Base.html#12633" class="Function">⁻¹-contravariant</a> <a id="12650" class="Symbol">:</a> <a id="12652" class="Symbol">{</a><a id="12653" href="UF.Base.html#12653" class="Bound">X</a> <a id="12655" class="Symbol">:</a> <a id="12657" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12659" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12661" class="Symbol">}</a> <a id="12663" class="Symbol">{</a><a id="12664" href="UF.Base.html#12664" class="Bound">x</a> <a id="12666" href="UF.Base.html#12666" class="Bound">y</a> <a id="12668" class="Symbol">:</a> <a id="12670" href="UF.Base.html#12653" class="Bound">X</a><a id="12671" class="Symbol">}</a> <a id="12673" class="Symbol">(</a><a id="12674" href="UF.Base.html#12674" class="Bound">p</a> <a id="12676" class="Symbol">:</a> <a id="12678" href="UF.Base.html#12664" class="Bound">x</a> <a id="12680" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12682" href="UF.Base.html#12666" class="Bound">y</a><a id="12683" class="Symbol">)</a> <a id="12685" class="Symbol">{</a><a id="12686" href="UF.Base.html#12686" class="Bound">z</a> <a id="12688" class="Symbol">:</a> <a id="12690" href="UF.Base.html#12653" class="Bound">X</a><a id="12691" class="Symbol">}</a> <a id="12693" class="Symbol">(</a><a id="12694" href="UF.Base.html#12694" class="Bound">q</a> <a id="12696" class="Symbol">:</a> <a id="12698" href="UF.Base.html#12666" class="Bound">y</a> <a id="12700" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12702" href="UF.Base.html#12686" class="Bound">z</a><a id="12703" class="Symbol">)</a>
                 <a id="12722" class="Symbol">→</a> <a id="12724" href="UF.Base.html#12694" class="Bound">q</a> <a id="12726" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="12729" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="12731" href="UF.Base.html#12674" class="Bound">p</a> <a id="12733" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="12736" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12738" class="Symbol">(</a><a id="12739" href="UF.Base.html#12674" class="Bound">p</a> <a id="12741" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="12743" href="UF.Base.html#12694" class="Bound">q</a><a id="12744" class="Symbol">)</a><a id="12745" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="12748" href="UF.Base.html#12633" class="Function">⁻¹-contravariant</a> <a id="12765" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12770" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12775" class="Symbol">=</a> <a id="12777" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="left-inverse"></a><a id="12783" href="UF.Base.html#12783" class="Function">left-inverse</a> <a id="12796" class="Symbol">:</a> <a id="12798" class="Symbol">{</a><a id="12799" href="UF.Base.html#12799" class="Bound">X</a> <a id="12801" class="Symbol">:</a> <a id="12803" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12805" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12807" class="Symbol">}</a> <a id="12809" class="Symbol">{</a><a id="12810" href="UF.Base.html#12810" class="Bound">x</a> <a id="12812" href="UF.Base.html#12812" class="Bound">y</a> <a id="12814" class="Symbol">:</a> <a id="12816" href="UF.Base.html#12799" class="Bound">X</a><a id="12817" class="Symbol">}</a> <a id="12819" class="Symbol">(</a><a id="12820" href="UF.Base.html#12820" class="Bound">p</a> <a id="12822" class="Symbol">:</a> <a id="12824" href="UF.Base.html#12810" class="Bound">x</a> <a id="12826" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12828" href="UF.Base.html#12812" class="Bound">y</a><a id="12829" class="Symbol">)</a> <a id="12831" class="Symbol">→</a> <a id="12833" href="UF.Base.html#12820" class="Bound">p</a> <a id="12835" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="12838" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="12840" href="UF.Base.html#12820" class="Bound">p</a> <a id="12842" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12844" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="12849" href="UF.Base.html#12783" class="Function">left-inverse</a> <a id="12862" class="Symbol">{</a><a id="12863" href="UF.Base.html#12863" class="Bound">𝓤</a><a id="12864" class="Symbol">}</a> <a id="12866" class="Symbol">{</a><a id="12867" href="UF.Base.html#12867" class="Bound">X</a><a id="12868" class="Symbol">}</a> <a id="12870" class="Symbol">{</a><a id="12871" href="UF.Base.html#12871" class="Bound">x</a><a id="12872" class="Symbol">}</a> <a id="12874" class="Symbol">{</a><a id="12875" href="UF.Base.html#12875" class="Bound">y</a><a id="12876" class="Symbol">}</a> <a id="12878" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12883" class="Symbol">=</a> <a id="12885" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="right-inverse"></a><a id="12891" href="UF.Base.html#12891" class="Function">right-inverse</a> <a id="12905" class="Symbol">:</a> <a id="12907" class="Symbol">{</a><a id="12908" href="UF.Base.html#12908" class="Bound">X</a> <a id="12910" class="Symbol">:</a> <a id="12912" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12914" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12916" class="Symbol">}</a> <a id="12918" class="Symbol">{</a><a id="12919" href="UF.Base.html#12919" class="Bound">x</a> <a id="12921" href="UF.Base.html#12921" class="Bound">y</a> <a id="12923" class="Symbol">:</a> <a id="12925" href="UF.Base.html#12908" class="Bound">X</a><a id="12926" class="Symbol">}</a> <a id="12928" class="Symbol">(</a><a id="12929" href="UF.Base.html#12929" class="Bound">p</a> <a id="12931" class="Symbol">:</a> <a id="12933" href="UF.Base.html#12919" class="Bound">x</a> <a id="12935" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12937" href="UF.Base.html#12921" class="Bound">y</a><a id="12938" class="Symbol">)</a> <a id="12940" class="Symbol">→</a> <a id="12942" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12947" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12949" href="UF.Base.html#12929" class="Bound">p</a> <a id="12951" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="12953" href="UF.Base.html#12929" class="Bound">p</a> <a id="12955" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="12958" href="UF.Base.html#12891" class="Function">right-inverse</a> <a id="12972" class="Symbol">{</a><a id="12973" href="UF.Base.html#12973" class="Bound">𝓤</a><a id="12974" class="Symbol">}</a> <a id="12976" class="Symbol">{</a><a id="12977" href="UF.Base.html#12977" class="Bound">X</a><a id="12978" class="Symbol">}</a> <a id="12980" class="Symbol">{</a><a id="12981" href="UF.Base.html#12981" class="Bound">x</a><a id="12982" class="Symbol">}</a> <a id="12984" class="Symbol">{</a><a id="12985" href="UF.Base.html#12985" class="Bound">y</a><a id="12986" class="Symbol">}</a> <a id="12988" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12993" class="Symbol">=</a> <a id="12995" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="cancel-right"></a><a id="13001" href="UF.Base.html#13001" class="Function">cancel-right</a>
 <a id="13015" class="Symbol">:</a> <a id="13017" class="Symbol">{</a><a id="13018" href="UF.Base.html#13018" class="Bound">X</a> <a id="13020" class="Symbol">:</a> <a id="13022" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13024" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13026" class="Symbol">}</a> <a id="13028" class="Symbol">{</a><a id="13029" href="UF.Base.html#13029" class="Bound">x</a> <a id="13031" href="UF.Base.html#13031" class="Bound">y</a> <a id="13033" href="UF.Base.html#13033" class="Bound">z</a> <a id="13035" class="Symbol">:</a> <a id="13037" href="UF.Base.html#13018" class="Bound">X</a><a id="13038" class="Symbol">}</a>
 <a id="13041" class="Symbol">→</a> <a id="13043" class="Symbol">(</a><a id="13044" href="UF.Base.html#13044" class="Bound">p</a> <a id="13046" class="Symbol">:</a> <a id="13048" href="UF.Base.html#13029" class="Bound">x</a> <a id="13050" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13052" href="UF.Base.html#13031" class="Bound">y</a><a id="13053" class="Symbol">)</a> <a id="13055" class="Symbol">(</a><a id="13056" href="UF.Base.html#13056" class="Bound">q</a> <a id="13058" class="Symbol">:</a> <a id="13060" href="UF.Base.html#13029" class="Bound">x</a> <a id="13062" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13064" href="UF.Base.html#13031" class="Bound">y</a><a id="13065" class="Symbol">)</a> <a id="13067" class="Symbol">(</a><a id="13068" href="UF.Base.html#13068" class="Bound">r</a> <a id="13070" class="Symbol">:</a> <a id="13072" href="UF.Base.html#13031" class="Bound">y</a> <a id="13074" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13076" href="UF.Base.html#13033" class="Bound">z</a><a id="13077" class="Symbol">)</a>
 <a id="13080" class="Symbol">→</a> <a id="13082" href="UF.Base.html#13044" class="Bound">p</a> <a id="13084" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13086" href="UF.Base.html#13068" class="Bound">r</a> <a id="13088" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13090" href="UF.Base.html#13056" class="Bound">q</a> <a id="13092" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13094" href="UF.Base.html#13068" class="Bound">r</a>
 <a id="13097" class="Symbol">→</a> <a id="13099" href="UF.Base.html#13044" class="Bound">p</a> <a id="13101" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13103" href="UF.Base.html#13056" class="Bound">q</a>
<a id="13105" href="UF.Base.html#13001" class="Function">cancel-right</a> <a id="13118" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13123" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13128" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13133" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13138" class="Symbol">=</a> <a id="13140" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="cancel-left"></a><a id="13146" href="UF.Base.html#13146" class="Function">cancel-left</a> <a id="13158" class="Symbol">:</a> <a id="13160" class="Symbol">{</a><a id="13161" href="UF.Base.html#13161" class="Bound">X</a> <a id="13163" class="Symbol">:</a> <a id="13165" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13167" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13169" class="Symbol">}</a> <a id="13171" class="Symbol">{</a><a id="13172" href="UF.Base.html#13172" class="Bound">x</a> <a id="13174" href="UF.Base.html#13174" class="Bound">y</a> <a id="13176" href="UF.Base.html#13176" class="Bound">z</a> <a id="13178" class="Symbol">:</a> <a id="13180" href="UF.Base.html#13161" class="Bound">X</a><a id="13181" class="Symbol">}</a> <a id="13183" class="Symbol">{</a><a id="13184" href="UF.Base.html#13184" class="Bound">p</a> <a id="13186" class="Symbol">:</a> <a id="13188" href="UF.Base.html#13172" class="Bound">x</a> <a id="13190" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13192" href="UF.Base.html#13174" class="Bound">y</a><a id="13193" class="Symbol">}</a> <a id="13195" class="Symbol">{</a><a id="13196" href="UF.Base.html#13196" class="Bound">q</a> <a id="13198" href="UF.Base.html#13198" class="Bound">r</a> <a id="13200" class="Symbol">:</a> <a id="13202" href="UF.Base.html#13174" class="Bound">y</a> <a id="13204" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13206" href="UF.Base.html#13176" class="Bound">z</a><a id="13207" class="Symbol">}</a>
            <a id="13221" class="Symbol">→</a> <a id="13223" href="UF.Base.html#13184" class="Bound">p</a> <a id="13225" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13227" href="UF.Base.html#13196" class="Bound">q</a> <a id="13229" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13231" href="UF.Base.html#13184" class="Bound">p</a> <a id="13233" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13235" href="UF.Base.html#13198" class="Bound">r</a>
            <a id="13249" class="Symbol">→</a> <a id="13251" href="UF.Base.html#13196" class="Bound">q</a> <a id="13253" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13255" href="UF.Base.html#13198" class="Bound">r</a>
<a id="13257" href="UF.Base.html#13146" class="Function">cancel-left</a> <a id="13269" class="Symbol">{</a><a id="13270" href="UF.Base.html#13270" class="Bound">𝓤</a><a id="13271" class="Symbol">}</a> <a id="13273" class="Symbol">{</a><a id="13274" href="UF.Base.html#13274" class="Bound">X</a><a id="13275" class="Symbol">}</a> <a id="13277" class="Symbol">{</a><a id="13278" href="UF.Base.html#13278" class="Bound">x</a><a id="13279" class="Symbol">}</a> <a id="13281" class="Symbol">{</a><a id="13282" href="UF.Base.html#13282" class="Bound">y</a><a id="13283" class="Symbol">}</a> <a id="13285" class="Symbol">{</a><a id="13286" href="UF.Base.html#13286" class="Bound">z</a><a id="13287" class="Symbol">}</a> <a id="13289" class="Symbol">{</a><a id="13290" href="UF.Base.html#13290" class="Bound">p</a><a id="13291" class="Symbol">}</a> <a id="13293" class="Symbol">{</a><a id="13294" href="UF.Base.html#13294" class="Bound">q</a><a id="13295" class="Symbol">}</a> <a id="13297" class="Symbol">{</a><a id="13298" href="UF.Base.html#13298" class="Bound">r</a><a id="13299" class="Symbol">}</a> <a id="13301" href="UF.Base.html#13301" class="Bound">s</a> <a id="13303" class="Symbol">=</a>
       <a id="13312" href="UF.Base.html#13294" class="Bound">q</a>              <a id="13327" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13330" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="13348" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="13351" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="13360" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13365" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13367" href="UF.Base.html#13294" class="Bound">q</a>       <a id="13375" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13378" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13381" class="Symbol">(λ</a> <a id="13384" href="UF.Base.html#13384" class="Bound">-</a> <a id="13386" class="Symbol">→</a> <a id="13388" href="UF.Base.html#13384" class="Bound">-</a> <a id="13390" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13392" href="UF.Base.html#13294" class="Bound">q</a><a id="13393" class="Symbol">)</a> <a id="13395" class="Symbol">((</a><a id="13397" href="UF.Base.html#12783" class="Function">left-inverse</a> <a id="13410" href="UF.Base.html#13290" class="Bound">p</a><a id="13411" class="Symbol">)</a><a id="13412" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13414" class="Symbol">)</a> <a id="13416" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="13425" class="Symbol">(</a><a id="13426" href="UF.Base.html#13290" class="Bound">p</a> <a id="13428" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="13431" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13433" href="UF.Base.html#13290" class="Bound">p</a><a id="13434" class="Symbol">)</a> <a id="13436" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13438" href="UF.Base.html#13294" class="Bound">q</a> <a id="13440" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13443" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="13450" class="Symbol">(</a><a id="13451" href="UF.Base.html#13290" class="Bound">p</a> <a id="13453" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13455" class="Symbol">)</a> <a id="13457" href="UF.Base.html#13290" class="Bound">p</a> <a id="13459" href="UF.Base.html#13294" class="Bound">q</a> <a id="13461" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="13470" href="UF.Base.html#13290" class="Bound">p</a> <a id="13472" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="13475" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13477" class="Symbol">(</a><a id="13478" href="UF.Base.html#13290" class="Bound">p</a> <a id="13480" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13482" href="UF.Base.html#13294" class="Bound">q</a><a id="13483" class="Symbol">)</a> <a id="13485" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13488" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13491" class="Symbol">(λ</a> <a id="13494" href="UF.Base.html#13494" class="Bound">-</a> <a id="13496" class="Symbol">→</a> <a id="13498" href="UF.Base.html#13290" class="Bound">p</a> <a id="13500" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="13503" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13505" href="UF.Base.html#13494" class="Bound">-</a><a id="13506" class="Symbol">)</a> <a id="13508" href="UF.Base.html#13301" class="Bound">s</a> <a id="13510" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="13519" href="UF.Base.html#13290" class="Bound">p</a> <a id="13521" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="13524" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13526" class="Symbol">(</a><a id="13527" href="UF.Base.html#13290" class="Bound">p</a> <a id="13529" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13531" href="UF.Base.html#13298" class="Bound">r</a><a id="13532" class="Symbol">)</a> <a id="13534" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13537" class="Symbol">(</a><a id="13538" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="13545" class="Symbol">(</a><a id="13546" href="UF.Base.html#13290" class="Bound">p</a> <a id="13548" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13550" class="Symbol">)</a> <a id="13552" href="UF.Base.html#13290" class="Bound">p</a> <a id="13554" href="UF.Base.html#13298" class="Bound">r</a><a id="13555" class="Symbol">)</a><a id="13556" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="13559" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="13568" class="Symbol">(</a><a id="13569" href="UF.Base.html#13290" class="Bound">p</a> <a id="13571" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="13574" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13576" href="UF.Base.html#13290" class="Bound">p</a><a id="13577" class="Symbol">)</a> <a id="13579" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13581" href="UF.Base.html#13298" class="Bound">r</a> <a id="13583" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13586" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13589" class="Symbol">(λ</a> <a id="13592" href="UF.Base.html#13592" class="Bound">-</a> <a id="13594" class="Symbol">→</a> <a id="13596" href="UF.Base.html#13592" class="Bound">-</a> <a id="13598" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13600" href="UF.Base.html#13298" class="Bound">r</a><a id="13601" class="Symbol">)</a> <a id="13603" class="Symbol">(</a><a id="13604" href="UF.Base.html#12783" class="Function">left-inverse</a> <a id="13617" href="UF.Base.html#13290" class="Bound">p</a><a id="13618" class="Symbol">)</a> <a id="13620" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="13629" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13634" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13636" href="UF.Base.html#13298" class="Bound">r</a>       <a id="13644" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13647" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="13665" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="13674" href="UF.Base.html#13298" class="Bound">r</a>              <a id="13689" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="13692" class="Markup">\end{code}</a><a id="13702" class="Background">

It is shorter to prove the above using pattern matching on refl, of course.

</a><a id="13781" class="Markup">\begin{code}</a>

<a id="cancel₄"></a><a id="13795" href="UF.Base.html#13795" class="Function">cancel₄</a> <a id="13803" class="Symbol">:</a> <a id="13805" class="Symbol">{</a><a id="13806" href="UF.Base.html#13806" class="Bound">X</a> <a id="13808" class="Symbol">:</a> <a id="13810" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13812" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13814" class="Symbol">}</a> <a id="13816" class="Symbol">{</a><a id="13817" href="UF.Base.html#13817" class="Bound">x</a> <a id="13819" href="UF.Base.html#13819" class="Bound">y</a> <a id="13821" href="UF.Base.html#13821" class="Bound">z</a> <a id="13823" class="Symbol">:</a> <a id="13825" href="UF.Base.html#13806" class="Bound">X</a><a id="13826" class="Symbol">}</a> <a id="13828" class="Symbol">(</a><a id="13829" href="UF.Base.html#13829" class="Bound">p</a> <a id="13831" class="Symbol">:</a> <a id="13833" href="UF.Base.html#13817" class="Bound">x</a> <a id="13835" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13837" href="UF.Base.html#13819" class="Bound">y</a><a id="13838" class="Symbol">)</a> <a id="13840" class="Symbol">(</a><a id="13841" href="UF.Base.html#13841" class="Bound">q</a> <a id="13843" class="Symbol">:</a> <a id="13845" href="UF.Base.html#13821" class="Bound">z</a> <a id="13847" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13849" href="UF.Base.html#13819" class="Bound">y</a><a id="13850" class="Symbol">)</a>
        <a id="13860" class="Symbol">→</a> <a id="13862" class="Symbol">(</a><a id="13863" href="UF.Base.html#13829" class="Bound">p</a> <a id="13865" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13867" href="UF.Base.html#13841" class="Bound">q</a> <a id="13869" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13871" class="Symbol">)</a> <a id="13873" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13875" class="Symbol">(</a><a id="13876" href="UF.Base.html#13841" class="Bound">q</a> <a id="13878" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13880" href="UF.Base.html#13829" class="Bound">p</a> <a id="13882" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13884" class="Symbol">)</a> <a id="13886" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13888" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="13893" href="UF.Base.html#13795" class="Function">cancel₄</a> <a id="13901" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13906" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13911" class="Symbol">=</a> <a id="13913" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="13919" class="Markup">\end{code}</a><a id="13929" class="Background">

Added 24 February 2020 by Tom de Jong.

</a><a id="13971" class="Markup">\begin{code}</a>

<a id="cancel-left-＝"></a><a id="13985" href="UF.Base.html#13985" class="Function">cancel-left-＝</a> <a id="13999" class="Symbol">:</a> <a id="14001" class="Symbol">{</a><a id="14002" href="UF.Base.html#14002" class="Bound">X</a> <a id="14004" class="Symbol">:</a> <a id="14006" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14008" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14010" class="Symbol">}</a> <a id="14012" class="Symbol">{</a><a id="14013" href="UF.Base.html#14013" class="Bound">x</a> <a id="14015" href="UF.Base.html#14015" class="Bound">y</a> <a id="14017" href="UF.Base.html#14017" class="Bound">z</a> <a id="14019" class="Symbol">:</a> <a id="14021" href="UF.Base.html#14002" class="Bound">X</a><a id="14022" class="Symbol">}</a> <a id="14024" class="Symbol">{</a><a id="14025" href="UF.Base.html#14025" class="Bound">p</a> <a id="14027" class="Symbol">:</a> <a id="14029" href="UF.Base.html#14013" class="Bound">x</a> <a id="14031" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14033" href="UF.Base.html#14015" class="Bound">y</a><a id="14034" class="Symbol">}</a> <a id="14036" class="Symbol">{</a><a id="14037" href="UF.Base.html#14037" class="Bound">q</a> <a id="14039" href="UF.Base.html#14039" class="Bound">r</a> <a id="14041" class="Symbol">:</a> <a id="14043" href="UF.Base.html#14015" class="Bound">y</a> <a id="14045" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14047" href="UF.Base.html#14017" class="Bound">z</a><a id="14048" class="Symbol">}</a>
              <a id="14064" class="Symbol">→</a> <a id="14066" class="Symbol">(</a><a id="14067" href="UF.Base.html#14025" class="Bound">p</a> <a id="14069" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14071" href="UF.Base.html#14037" class="Bound">q</a> <a id="14073" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14075" href="UF.Base.html#14025" class="Bound">p</a> <a id="14077" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14079" href="UF.Base.html#14039" class="Bound">r</a><a id="14080" class="Symbol">)</a> <a id="14082" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14084" class="Symbol">(</a><a id="14085" href="UF.Base.html#14037" class="Bound">q</a> <a id="14087" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14089" href="UF.Base.html#14039" class="Bound">r</a><a id="14090" class="Symbol">)</a>
<a id="14092" href="UF.Base.html#13985" class="Function">cancel-left-＝</a> <a id="14106" class="Symbol">{</a><a id="14107" href="UF.Base.html#14107" class="Bound">𝓤</a><a id="14108" class="Symbol">}</a> <a id="14110" class="Symbol">{</a><a id="14111" href="UF.Base.html#14111" class="Bound">X</a><a id="14112" class="Symbol">}</a> <a id="14114" class="Symbol">{</a><a id="14115" href="UF.Base.html#14115" class="Bound">x</a><a id="14116" class="Symbol">}</a> <a id="14118" class="Symbol">{</a><a id="14119" href="UF.Base.html#14119" class="Bound">y</a><a id="14120" class="Symbol">}</a> <a id="14122" class="Symbol">{</a><a id="14123" href="UF.Base.html#14123" class="Bound">z</a><a id="14124" class="Symbol">}</a> <a id="14126" class="Symbol">{</a><a id="14127" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="14131" class="Symbol">}</a> <a id="14133" class="Symbol">{</a><a id="14134" href="UF.Base.html#14134" class="Bound">q</a><a id="14135" class="Symbol">}</a> <a id="14137" class="Symbol">{</a><a id="14138" href="UF.Base.html#14138" class="Bound">r</a><a id="14139" class="Symbol">}</a> <a id="14141" class="Symbol">=</a>
 <a id="14144" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="14148" class="Symbol">(λ</a> <a id="14151" href="UF.Base.html#14151" class="Bound">u</a> <a id="14153" href="UF.Base.html#14153" class="Bound">v</a> <a id="14155" class="Symbol">→</a> <a id="14157" href="UF.Base.html#14151" class="Bound">u</a> <a id="14159" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14161" href="UF.Base.html#14153" class="Bound">v</a><a id="14162" class="Symbol">)</a> <a id="14164" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="14182" href="UF.Base.html#11534" class="Function">refl-left-neutral</a>

<a id="14201" class="Markup">\end{code}</a><a id="14211" class="Background">

End of addition.

</a><a id="14231" class="Markup">\begin{code}</a>

<a id="homotopies-are-natural&#39;"></a><a id="14245" href="UF.Base.html#14245" class="Function">homotopies-are-natural&#39;</a> <a id="14269" class="Symbol">:</a> <a id="14271" class="Symbol">{</a><a id="14272" href="UF.Base.html#14272" class="Bound">X</a> <a id="14274" class="Symbol">:</a> <a id="14276" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14278" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14280" class="Symbol">}</a> <a id="14282" class="Symbol">{</a><a id="14283" href="UF.Base.html#14283" class="Bound">A</a> <a id="14285" class="Symbol">:</a> <a id="14287" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14289" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14291" class="Symbol">}</a>
                          <a id="14319" class="Symbol">(</a><a id="14320" href="UF.Base.html#14320" class="Bound">f</a> <a id="14322" href="UF.Base.html#14322" class="Bound">g</a> <a id="14324" class="Symbol">:</a> <a id="14326" href="UF.Base.html#14272" class="Bound">X</a> <a id="14328" class="Symbol">→</a> <a id="14330" href="UF.Base.html#14283" class="Bound">A</a><a id="14331" class="Symbol">)</a>
                          <a id="14359" class="Symbol">(</a><a id="14360" href="UF.Base.html#14360" class="Bound">H</a> <a id="14362" class="Symbol">:</a> <a id="14364" href="UF.Base.html#14320" class="Bound">f</a> <a id="14366" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="14368" href="UF.Base.html#14322" class="Bound">g</a><a id="14369" class="Symbol">)</a>
                          <a id="14397" class="Symbol">{</a><a id="14398" href="UF.Base.html#14398" class="Bound">x</a> <a id="14400" href="UF.Base.html#14400" class="Bound">y</a> <a id="14402" class="Symbol">:</a> <a id="14404" href="UF.Base.html#14272" class="Bound">X</a><a id="14405" class="Symbol">}</a>
                          <a id="14433" class="Symbol">{</a><a id="14434" href="UF.Base.html#14434" class="Bound">p</a> <a id="14436" class="Symbol">:</a> <a id="14438" href="UF.Base.html#14398" class="Bound">x</a> <a id="14440" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14442" href="UF.Base.html#14400" class="Bound">y</a><a id="14443" class="Symbol">}</a>
                        <a id="14469" class="Symbol">→</a> <a id="14471" href="UF.Base.html#14360" class="Bound">H</a> <a id="14473" href="UF.Base.html#14398" class="Bound">x</a> <a id="14475" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14477" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14480" href="UF.Base.html#14322" class="Bound">g</a> <a id="14482" href="UF.Base.html#14434" class="Bound">p</a> <a id="14484" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14486" class="Symbol">(</a><a id="14487" href="UF.Base.html#14360" class="Bound">H</a> <a id="14489" href="UF.Base.html#14400" class="Bound">y</a><a id="14490" class="Symbol">)</a><a id="14491" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="14494" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14496" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14499" href="UF.Base.html#14320" class="Bound">f</a> <a id="14501" href="UF.Base.html#14434" class="Bound">p</a>
<a id="14503" href="UF.Base.html#14245" class="Function">homotopies-are-natural&#39;</a> <a id="14527" href="UF.Base.html#14527" class="Bound">f</a> <a id="14529" href="UF.Base.html#14529" class="Bound">g</a> <a id="14531" href="UF.Base.html#14531" class="Bound">H</a> <a id="14533" class="Symbol">{</a><a id="14534" href="UF.Base.html#14534" class="Bound">x</a><a id="14535" class="Symbol">}</a> <a id="14537" class="Symbol">{_}</a> <a id="14541" class="Symbol">{</a><a id="14542" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="14546" class="Symbol">}</a> <a id="14548" class="Symbol">=</a> <a id="14550" href="UF.Base.html#3582" class="Function">trans-sym&#39;</a> <a id="14561" class="Symbol">(</a><a id="14562" href="UF.Base.html#14531" class="Bound">H</a> <a id="14564" href="UF.Base.html#14534" class="Bound">x</a><a id="14565" class="Symbol">)</a>

<a id="homotopies-are-natural&#39;&#39;"></a><a id="14568" href="UF.Base.html#14568" class="Function">homotopies-are-natural&#39;&#39;</a> <a id="14593" class="Symbol">:</a> <a id="14595" class="Symbol">{</a><a id="14596" href="UF.Base.html#14596" class="Bound">X</a> <a id="14598" class="Symbol">:</a> <a id="14600" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14602" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14604" class="Symbol">}</a> <a id="14606" class="Symbol">{</a><a id="14607" href="UF.Base.html#14607" class="Bound">A</a> <a id="14609" class="Symbol">:</a> <a id="14611" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14613" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14615" class="Symbol">}</a>
                           <a id="14644" class="Symbol">(</a><a id="14645" href="UF.Base.html#14645" class="Bound">f</a> <a id="14647" href="UF.Base.html#14647" class="Bound">g</a> <a id="14649" class="Symbol">:</a> <a id="14651" href="UF.Base.html#14596" class="Bound">X</a> <a id="14653" class="Symbol">→</a> <a id="14655" href="UF.Base.html#14607" class="Bound">A</a><a id="14656" class="Symbol">)</a>
                           <a id="14685" class="Symbol">(</a><a id="14686" href="UF.Base.html#14686" class="Bound">H</a> <a id="14688" class="Symbol">:</a> <a id="14690" href="UF.Base.html#14645" class="Bound">f</a> <a id="14692" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="14694" href="UF.Base.html#14647" class="Bound">g</a><a id="14695" class="Symbol">)</a>
                           <a id="14724" class="Symbol">{</a><a id="14725" href="UF.Base.html#14725" class="Bound">x</a> <a id="14727" href="UF.Base.html#14727" class="Bound">y</a> <a id="14729" class="Symbol">:</a> <a id="14731" href="UF.Base.html#14596" class="Bound">X</a><a id="14732" class="Symbol">}</a>
                           <a id="14761" class="Symbol">{</a><a id="14762" href="UF.Base.html#14762" class="Bound">p</a> <a id="14764" class="Symbol">:</a> <a id="14766" href="UF.Base.html#14725" class="Bound">x</a> <a id="14768" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14770" href="UF.Base.html#14727" class="Bound">y</a><a id="14771" class="Symbol">}</a>
                         <a id="14798" class="Symbol">→</a> <a id="14800" class="Symbol">(</a><a id="14801" href="UF.Base.html#14686" class="Bound">H</a> <a id="14803" href="UF.Base.html#14725" class="Bound">x</a><a id="14804" class="Symbol">)</a> <a id="14806" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="14809" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14811" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14814" href="UF.Base.html#14645" class="Bound">f</a> <a id="14816" href="UF.Base.html#14762" class="Bound">p</a> <a id="14818" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14820" href="UF.Base.html#14686" class="Bound">H</a> <a id="14822" href="UF.Base.html#14727" class="Bound">y</a> <a id="14824" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14826" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14829" href="UF.Base.html#14647" class="Bound">g</a> <a id="14831" href="UF.Base.html#14762" class="Bound">p</a>
<a id="14833" href="UF.Base.html#14568" class="Function">homotopies-are-natural&#39;&#39;</a> <a id="14858" href="UF.Base.html#14858" class="Bound">f</a> <a id="14860" href="UF.Base.html#14860" class="Bound">g</a> <a id="14862" href="UF.Base.html#14862" class="Bound">H</a> <a id="14864" class="Symbol">{</a><a id="14865" href="UF.Base.html#14865" class="Bound">x</a><a id="14866" class="Symbol">}</a> <a id="14868" class="Symbol">{_}</a> <a id="14872" class="Symbol">{</a><a id="14873" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="14877" class="Symbol">}</a> <a id="14879" class="Symbol">=</a> <a id="14881" href="UF.Base.html#3496" class="Function">trans-sym</a> <a id="14891" class="Symbol">(</a><a id="14892" href="UF.Base.html#14862" class="Bound">H</a> <a id="14894" href="UF.Base.html#14865" class="Bound">x</a><a id="14895" class="Symbol">)</a>

<a id="homotopies-are-natural"></a><a id="14898" href="UF.Base.html#14898" class="Function">homotopies-are-natural</a> <a id="14921" class="Symbol">:</a> <a id="14923" class="Symbol">{</a><a id="14924" href="UF.Base.html#14924" class="Bound">X</a> <a id="14926" class="Symbol">:</a> <a id="14928" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14930" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14932" class="Symbol">}</a> <a id="14934" class="Symbol">{</a><a id="14935" href="UF.Base.html#14935" class="Bound">A</a> <a id="14937" class="Symbol">:</a> <a id="14939" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14941" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14943" class="Symbol">}</a>
                         <a id="14970" class="Symbol">(</a><a id="14971" href="UF.Base.html#14971" class="Bound">f</a> <a id="14973" href="UF.Base.html#14973" class="Bound">g</a> <a id="14975" class="Symbol">:</a> <a id="14977" href="UF.Base.html#14924" class="Bound">X</a> <a id="14979" class="Symbol">→</a> <a id="14981" href="UF.Base.html#14935" class="Bound">A</a><a id="14982" class="Symbol">)</a>
                         <a id="15009" class="Symbol">(</a><a id="15010" href="UF.Base.html#15010" class="Bound">H</a> <a id="15012" class="Symbol">:</a> <a id="15014" href="UF.Base.html#14971" class="Bound">f</a> <a id="15016" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="15018" href="UF.Base.html#14973" class="Bound">g</a><a id="15019" class="Symbol">)</a>
                         <a id="15046" class="Symbol">{</a><a id="15047" href="UF.Base.html#15047" class="Bound">x</a> <a id="15049" href="UF.Base.html#15049" class="Bound">y</a> <a id="15051" class="Symbol">:</a> <a id="15053" href="UF.Base.html#14924" class="Bound">X</a><a id="15054" class="Symbol">}</a>
                         <a id="15081" class="Symbol">{</a><a id="15082" href="UF.Base.html#15082" class="Bound">p</a> <a id="15084" class="Symbol">:</a> <a id="15086" href="UF.Base.html#15047" class="Bound">x</a> <a id="15088" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15090" href="UF.Base.html#15049" class="Bound">y</a><a id="15091" class="Symbol">}</a>
                       <a id="15116" class="Symbol">→</a> <a id="15118" href="UF.Base.html#15010" class="Bound">H</a> <a id="15120" href="UF.Base.html#15047" class="Bound">x</a> <a id="15122" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15124" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15127" href="UF.Base.html#14973" class="Bound">g</a> <a id="15129" href="UF.Base.html#15082" class="Bound">p</a> <a id="15131" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15133" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15136" href="UF.Base.html#14971" class="Bound">f</a> <a id="15138" href="UF.Base.html#15082" class="Bound">p</a> <a id="15140" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15142" href="UF.Base.html#15010" class="Bound">H</a> <a id="15144" href="UF.Base.html#15049" class="Bound">y</a>
<a id="15146" href="UF.Base.html#14898" class="Function">homotopies-are-natural</a> <a id="15169" href="UF.Base.html#15169" class="Bound">f</a> <a id="15171" href="UF.Base.html#15171" class="Bound">g</a> <a id="15173" href="UF.Base.html#15173" class="Bound">H</a> <a id="15175" class="Symbol">{</a><a id="15176" href="UF.Base.html#15176" class="Bound">x</a><a id="15177" class="Symbol">}</a> <a id="15179" class="Symbol">{_}</a> <a id="15183" class="Symbol">{</a><a id="15184" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="15188" class="Symbol">}</a> <a id="15190" class="Symbol">=</a> <a id="15192" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="15210" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="to-×-＝"></a><a id="15214" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="15221" class="Symbol">:</a> <a id="15223" class="Symbol">{</a><a id="15224" href="UF.Base.html#15224" class="Bound">X</a> <a id="15226" class="Symbol">:</a> <a id="15228" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15230" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15232" class="Symbol">}</a> <a id="15234" class="Symbol">{</a><a id="15235" href="UF.Base.html#15235" class="Bound">Y</a> <a id="15237" class="Symbol">:</a> <a id="15239" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15241" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15243" class="Symbol">}</a> <a id="15245" class="Symbol">{</a><a id="15246" href="UF.Base.html#15246" class="Bound">x</a> <a id="15248" href="UF.Base.html#15248" class="Bound">x&#39;</a> <a id="15251" class="Symbol">:</a> <a id="15253" href="UF.Base.html#15224" class="Bound">X</a><a id="15254" class="Symbol">}</a> <a id="15256" class="Symbol">{</a><a id="15257" href="UF.Base.html#15257" class="Bound">y</a> <a id="15259" href="UF.Base.html#15259" class="Bound">y&#39;</a> <a id="15262" class="Symbol">:</a> <a id="15264" href="UF.Base.html#15235" class="Bound">Y</a><a id="15265" class="Symbol">}</a>
         <a id="15276" class="Symbol">→</a> <a id="15278" href="UF.Base.html#15246" class="Bound">x</a> <a id="15280" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15282" href="UF.Base.html#15248" class="Bound">x&#39;</a>
         <a id="15294" class="Symbol">→</a> <a id="15296" href="UF.Base.html#15257" class="Bound">y</a> <a id="15298" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15300" href="UF.Base.html#15259" class="Bound">y&#39;</a>
         <a id="15312" class="Symbol">→</a> <a id="15314" class="Symbol">(</a><a id="15315" href="UF.Base.html#15246" class="Bound">x</a> <a id="15317" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15319" href="UF.Base.html#15257" class="Bound">y</a><a id="15320" class="Symbol">)</a> <a id="15322" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15324" class="Symbol">(</a><a id="15325" href="UF.Base.html#15248" class="Bound">x&#39;</a> <a id="15328" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15330" href="UF.Base.html#15259" class="Bound">y&#39;</a><a id="15332" class="Symbol">)</a>
<a id="15334" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="15341" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15346" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15351" class="Symbol">=</a> <a id="15353" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="to-×-＝&#39;"></a><a id="15359" href="UF.Base.html#15359" class="Function">to-×-＝&#39;</a> <a id="15367" class="Symbol">:</a> <a id="15369" class="Symbol">{</a><a id="15370" href="UF.Base.html#15370" class="Bound">X</a> <a id="15372" class="Symbol">:</a> <a id="15374" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15376" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15378" class="Symbol">}</a> <a id="15380" class="Symbol">{</a><a id="15381" href="UF.Base.html#15381" class="Bound">Y</a> <a id="15383" class="Symbol">:</a> <a id="15385" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15387" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15389" class="Symbol">}</a> <a id="15391" class="Symbol">{</a><a id="15392" href="UF.Base.html#15392" class="Bound">z</a> <a id="15394" href="UF.Base.html#15394" class="Bound">z&#39;</a> <a id="15397" class="Symbol">:</a> <a id="15399" href="UF.Base.html#15370" class="Bound">X</a> <a id="15401" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15403" href="UF.Base.html#15381" class="Bound">Y</a><a id="15404" class="Symbol">}</a>
          <a id="15416" class="Symbol">→</a> <a id="15418" class="Symbol">(</a><a id="15419" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15423" href="UF.Base.html#15392" class="Bound">z</a> <a id="15425" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15427" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15431" href="UF.Base.html#15394" class="Bound">z&#39;</a><a id="15433" class="Symbol">)</a> <a id="15435" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15437" class="Symbol">(</a><a id="15438" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15442" href="UF.Base.html#15392" class="Bound">z</a> <a id="15444" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15446" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15450" href="UF.Base.html#15394" class="Bound">z&#39;</a><a id="15452" class="Symbol">)</a>
          <a id="15464" class="Symbol">→</a> <a id="15466" href="UF.Base.html#15392" class="Bound">z</a> <a id="15468" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15470" href="UF.Base.html#15394" class="Bound">z&#39;</a>
<a id="15473" href="UF.Base.html#15359" class="Function">to-×-＝&#39;</a> <a id="15481" class="Symbol">(</a><a id="15482" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15487" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15489" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="15493" class="Symbol">)</a> <a id="15495" class="Symbol">=</a> <a id="15497" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="from-×-＝&#39;"></a><a id="15503" href="UF.Base.html#15503" class="Function">from-×-＝&#39;</a> <a id="15513" class="Symbol">:</a> <a id="15515" class="Symbol">{</a><a id="15516" href="UF.Base.html#15516" class="Bound">X</a> <a id="15518" class="Symbol">:</a> <a id="15520" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15522" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15524" class="Symbol">}</a> <a id="15526" class="Symbol">{</a><a id="15527" href="UF.Base.html#15527" class="Bound">Y</a> <a id="15529" class="Symbol">:</a> <a id="15531" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15533" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15535" class="Symbol">}</a> <a id="15537" class="Symbol">{</a><a id="15538" href="UF.Base.html#15538" class="Bound">z</a> <a id="15540" href="UF.Base.html#15540" class="Bound">z&#39;</a> <a id="15543" class="Symbol">:</a> <a id="15545" href="UF.Base.html#15516" class="Bound">X</a> <a id="15547" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15549" href="UF.Base.html#15527" class="Bound">Y</a><a id="15550" class="Symbol">}</a>
            <a id="15564" class="Symbol">→</a> <a id="15566" href="UF.Base.html#15538" class="Bound">z</a> <a id="15568" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15570" href="UF.Base.html#15540" class="Bound">z&#39;</a>
            <a id="15585" class="Symbol">→</a> <a id="15587" class="Symbol">(</a><a id="15588" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15592" href="UF.Base.html#15538" class="Bound">z</a> <a id="15594" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15596" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15600" href="UF.Base.html#15540" class="Bound">z&#39;</a><a id="15602" class="Symbol">)</a> <a id="15604" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15606" class="Symbol">(</a><a id="15607" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15611" href="UF.Base.html#15538" class="Bound">z</a> <a id="15613" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15615" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15619" href="UF.Base.html#15540" class="Bound">z&#39;</a> <a id="15622" class="Symbol">)</a>
<a id="15624" href="UF.Base.html#15503" class="Function">from-×-＝&#39;</a> <a id="15634" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15639" class="Symbol">=</a> <a id="15641" class="Symbol">(</a><a id="15642" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15647" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15649" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="15653" class="Symbol">)</a>

<a id="tofrom-×-＝"></a><a id="15656" href="UF.Base.html#15656" class="Function">tofrom-×-＝</a> <a id="15667" class="Symbol">:</a> <a id="15669" class="Symbol">{</a><a id="15670" href="UF.Base.html#15670" class="Bound">X</a> <a id="15672" class="Symbol">:</a> <a id="15674" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15676" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15678" class="Symbol">}</a> <a id="15680" class="Symbol">{</a><a id="15681" href="UF.Base.html#15681" class="Bound">Y</a> <a id="15683" class="Symbol">:</a> <a id="15685" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15687" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15689" class="Symbol">}</a>
              <a id="15705" class="Symbol">{</a><a id="15706" href="UF.Base.html#15706" class="Bound">z</a> <a id="15708" href="UF.Base.html#15708" class="Bound">z&#39;</a> <a id="15711" class="Symbol">:</a> <a id="15713" href="UF.Base.html#15670" class="Bound">X</a> <a id="15715" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15717" href="UF.Base.html#15681" class="Bound">Y</a><a id="15718" class="Symbol">}</a> <a id="15720" class="Symbol">(</a><a id="15721" href="UF.Base.html#15721" class="Bound">p</a> <a id="15723" class="Symbol">:</a> <a id="15725" href="UF.Base.html#15706" class="Bound">z</a> <a id="15727" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15729" href="UF.Base.html#15708" class="Bound">z&#39;</a><a id="15731" class="Symbol">)</a>
            <a id="15745" class="Symbol">→</a> <a id="15747" href="UF.Base.html#15721" class="Bound">p</a> <a id="15749" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15751" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="15758" class="Symbol">(</a><a id="15759" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15763" class="Symbol">(</a><a id="15764" href="UF.Base.html#15503" class="Function">from-×-＝&#39;</a> <a id="15774" href="UF.Base.html#15721" class="Bound">p</a><a id="15775" class="Symbol">))</a> <a id="15778" class="Symbol">(</a><a id="15779" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15783" class="Symbol">(</a><a id="15784" href="UF.Base.html#15503" class="Function">from-×-＝&#39;</a> <a id="15794" href="UF.Base.html#15721" class="Bound">p</a><a id="15795" class="Symbol">))</a>
<a id="15798" href="UF.Base.html#15656" class="Function">tofrom-×-＝</a> <a id="15809" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15814" class="Symbol">=</a> <a id="15816" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="from-Σ-＝&#39;"></a><a id="15822" href="UF.Base.html#15822" class="Function">from-Σ-＝&#39;</a> <a id="15832" class="Symbol">:</a> <a id="15834" class="Symbol">{</a><a id="15835" href="UF.Base.html#15835" class="Bound">X</a> <a id="15837" class="Symbol">:</a> <a id="15839" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15841" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15843" class="Symbol">}</a> <a id="15845" class="Symbol">{</a><a id="15846" href="UF.Base.html#15846" class="Bound">Y</a> <a id="15848" class="Symbol">:</a> <a id="15850" href="UF.Base.html#15835" class="Bound">X</a> <a id="15852" class="Symbol">→</a> <a id="15854" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15856" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15858" class="Symbol">}</a> <a id="15860" class="Symbol">{</a><a id="15861" href="UF.Base.html#15861" class="Bound">u</a> <a id="15863" href="UF.Base.html#15863" class="Bound">v</a> <a id="15865" class="Symbol">:</a> <a id="15867" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="15869" href="UF.Base.html#15846" class="Bound">Y</a><a id="15870" class="Symbol">}</a> <a id="15872" class="Symbol">(</a><a id="15873" href="UF.Base.html#15873" class="Bound">r</a> <a id="15875" class="Symbol">:</a> <a id="15877" href="UF.Base.html#15861" class="Bound">u</a> <a id="15879" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15881" href="UF.Base.html#15863" class="Bound">v</a><a id="15882" class="Symbol">)</a>
           <a id="15895" class="Symbol">→</a> <a id="15897" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15907" href="UF.Base.html#15846" class="Bound">Y</a> <a id="15909" class="Symbol">(</a><a id="15910" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15913" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15917" href="UF.Base.html#15873" class="Bound">r</a><a id="15918" class="Symbol">)</a> <a id="15920" class="Symbol">(</a><a id="15921" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15925" href="UF.Base.html#15861" class="Bound">u</a><a id="15926" class="Symbol">)</a> <a id="15928" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15930" class="Symbol">(</a><a id="15931" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15935" href="UF.Base.html#15863" class="Bound">v</a><a id="15936" class="Symbol">)</a>
<a id="15938" href="UF.Base.html#15822" class="Function">from-Σ-＝&#39;</a> <a id="15948" class="Symbol">{</a><a id="15949" href="UF.Base.html#15949" class="Bound">𝓤</a><a id="15950" class="Symbol">}</a> <a id="15952" class="Symbol">{</a><a id="15953" href="UF.Base.html#15953" class="Bound">𝓥</a><a id="15954" class="Symbol">}</a> <a id="15956" class="Symbol">{</a><a id="15957" href="UF.Base.html#15957" class="Bound">X</a><a id="15958" class="Symbol">}</a> <a id="15960" class="Symbol">{</a><a id="15961" href="UF.Base.html#15961" class="Bound">Y</a><a id="15962" class="Symbol">}</a> <a id="15964" class="Symbol">{</a><a id="15965" href="UF.Base.html#15965" class="Bound">u</a><a id="15966" class="Symbol">}</a> <a id="15968" class="Symbol">{</a><a id="15969" href="UF.Base.html#15969" class="Bound">v</a><a id="15970" class="Symbol">}</a> <a id="15972" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15977" class="Symbol">=</a> <a id="15979" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="from-Σ-＝"></a><a id="15985" href="UF.Base.html#15985" class="Function">from-Σ-＝</a> <a id="15994" class="Symbol">:</a> <a id="15996" class="Symbol">{</a><a id="15997" href="UF.Base.html#15997" class="Bound">X</a> <a id="15999" class="Symbol">:</a> <a id="16001" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16003" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16005" class="Symbol">}</a> <a id="16007" class="Symbol">{</a><a id="16008" href="UF.Base.html#16008" class="Bound">Y</a> <a id="16010" class="Symbol">:</a> <a id="16012" href="UF.Base.html#15997" class="Bound">X</a> <a id="16014" class="Symbol">→</a> <a id="16016" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16018" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16020" class="Symbol">}</a> <a id="16022" class="Symbol">{</a><a id="16023" href="UF.Base.html#16023" class="Bound">σ</a> <a id="16025" href="UF.Base.html#16025" class="Bound">τ</a> <a id="16027" class="Symbol">:</a> <a id="16029" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="16031" href="UF.Base.html#16008" class="Bound">Y</a><a id="16032" class="Symbol">}</a> <a id="16034" class="Symbol">(</a><a id="16035" href="UF.Base.html#16035" class="Bound">r</a> <a id="16037" class="Symbol">:</a> <a id="16039" href="UF.Base.html#16023" class="Bound">σ</a> <a id="16041" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16043" href="UF.Base.html#16025" class="Bound">τ</a><a id="16044" class="Symbol">)</a>
          <a id="16056" class="Symbol">→</a> <a id="16058" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16060" href="UF.Base.html#16060" class="Bound">p</a> <a id="16062" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16064" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16068" href="UF.Base.html#16023" class="Bound">σ</a> <a id="16070" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16072" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16076" href="UF.Base.html#16025" class="Bound">τ</a> <a id="16078" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16080" href="MLTT.Id.html#734" class="Function">transport</a> <a id="16090" href="UF.Base.html#16008" class="Bound">Y</a> <a id="16092" href="UF.Base.html#16060" class="Bound">p</a> <a id="16094" class="Symbol">(</a><a id="16095" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16099" href="UF.Base.html#16023" class="Bound">σ</a><a id="16100" class="Symbol">)</a> <a id="16102" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16104" class="Symbol">(</a><a id="16105" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16109" href="UF.Base.html#16025" class="Bound">τ</a><a id="16110" class="Symbol">)</a>
<a id="16112" href="UF.Base.html#15985" class="Function">from-Σ-＝</a> <a id="16121" href="UF.Base.html#16121" class="Bound">r</a> <a id="16123" class="Symbol">=</a> <a id="16125" class="Symbol">(</a><a id="16126" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16129" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16133" href="UF.Base.html#16121" class="Bound">r</a> <a id="16135" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16137" href="UF.Base.html#15822" class="Function">from-Σ-＝&#39;</a> <a id="16147" href="UF.Base.html#16121" class="Bound">r</a><a id="16148" class="Symbol">)</a>

<a id="to-Σ-＝"></a><a id="16151" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="16158" class="Symbol">:</a> <a id="16160" class="Symbol">{</a><a id="16161" href="UF.Base.html#16161" class="Bound">X</a> <a id="16163" class="Symbol">:</a> <a id="16165" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16167" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16169" class="Symbol">}</a> <a id="16171" class="Symbol">{</a><a id="16172" href="UF.Base.html#16172" class="Bound">A</a> <a id="16174" class="Symbol">:</a> <a id="16176" href="UF.Base.html#16161" class="Bound">X</a> <a id="16178" class="Symbol">→</a> <a id="16180" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16182" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16184" class="Symbol">}</a> <a id="16186" class="Symbol">{</a><a id="16187" href="UF.Base.html#16187" class="Bound">σ</a> <a id="16189" href="UF.Base.html#16189" class="Bound">τ</a> <a id="16191" class="Symbol">:</a> <a id="16193" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="16195" href="UF.Base.html#16172" class="Bound">A</a><a id="16196" class="Symbol">}</a>
        <a id="16206" class="Symbol">→</a> <a id="16208" class="Symbol">(</a><a id="16209" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16211" href="UF.Base.html#16211" class="Bound">p</a> <a id="16213" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16215" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16219" href="UF.Base.html#16187" class="Bound">σ</a> <a id="16221" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16223" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16227" href="UF.Base.html#16189" class="Bound">τ</a> <a id="16229" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16231" href="MLTT.Id.html#734" class="Function">transport</a> <a id="16241" href="UF.Base.html#16172" class="Bound">A</a> <a id="16243" href="UF.Base.html#16211" class="Bound">p</a> <a id="16245" class="Symbol">(</a><a id="16246" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16250" href="UF.Base.html#16187" class="Bound">σ</a><a id="16251" class="Symbol">)</a> <a id="16253" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16255" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16259" href="UF.Base.html#16189" class="Bound">τ</a><a id="16260" class="Symbol">)</a>
        <a id="16270" class="Symbol">→</a> <a id="16272" href="UF.Base.html#16187" class="Bound">σ</a> <a id="16274" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16276" href="UF.Base.html#16189" class="Bound">τ</a>
<a id="16278" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="16285" class="Symbol">(</a><a id="16286" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="16291" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16293" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16297" class="Symbol">)</a> <a id="16299" class="Symbol">=</a> <a id="16301" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap-pr₁-to-Σ-＝"></a><a id="16307" href="UF.Base.html#16307" class="Function">ap-pr₁-to-Σ-＝</a> <a id="16321" class="Symbol">:</a> <a id="16323" class="Symbol">{</a><a id="16324" href="UF.Base.html#16324" class="Bound">X</a> <a id="16326" class="Symbol">:</a> <a id="16328" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16330" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16332" class="Symbol">}</a> <a id="16334" class="Symbol">{</a><a id="16335" href="UF.Base.html#16335" class="Bound">A</a> <a id="16337" class="Symbol">:</a> <a id="16339" href="UF.Base.html#16324" class="Bound">X</a> <a id="16341" class="Symbol">→</a> <a id="16343" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16345" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16347" class="Symbol">}</a> <a id="16349" class="Symbol">{</a><a id="16350" href="UF.Base.html#16350" class="Bound">σ</a> <a id="16352" href="UF.Base.html#16352" class="Bound">τ</a> <a id="16354" class="Symbol">:</a> <a id="16356" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="16358" href="UF.Base.html#16335" class="Bound">A</a><a id="16359" class="Symbol">}</a>
                 <a id="16378" class="Symbol">(</a><a id="16379" href="UF.Base.html#16379" class="Bound">w</a> <a id="16381" class="Symbol">:</a> <a id="16383" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16385" href="UF.Base.html#16385" class="Bound">p</a> <a id="16387" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16389" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16393" href="UF.Base.html#16350" class="Bound">σ</a> <a id="16395" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16397" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16401" href="UF.Base.html#16352" class="Bound">τ</a> <a id="16403" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16405" href="MLTT.Id.html#734" class="Function">transport</a> <a id="16415" href="UF.Base.html#16335" class="Bound">A</a> <a id="16417" href="UF.Base.html#16385" class="Bound">p</a> <a id="16419" class="Symbol">(</a><a id="16420" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16424" href="UF.Base.html#16350" class="Bound">σ</a><a id="16425" class="Symbol">)</a> <a id="16427" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16429" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16433" href="UF.Base.html#16352" class="Bound">τ</a><a id="16434" class="Symbol">)</a>
               <a id="16451" class="Symbol">→</a> <a id="16453" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16456" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16460" class="Symbol">(</a><a id="16461" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="16468" href="UF.Base.html#16379" class="Bound">w</a><a id="16469" class="Symbol">)</a> <a id="16471" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16473" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16477" href="UF.Base.html#16379" class="Bound">w</a>
<a id="16479" href="UF.Base.html#16307" class="Function">ap-pr₁-to-Σ-＝</a> <a id="16493" class="Symbol">(</a><a id="16494" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="16499" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16501" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16505" class="Symbol">)</a> <a id="16507" class="Symbol">=</a> <a id="16509" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="to-Σ-＝&#39;"></a><a id="16515" href="UF.Base.html#16515" class="Function">to-Σ-＝&#39;</a> <a id="16523" class="Symbol">:</a> <a id="16525" class="Symbol">{</a><a id="16526" href="UF.Base.html#16526" class="Bound">X</a> <a id="16528" class="Symbol">:</a> <a id="16530" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16532" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16534" class="Symbol">}</a> <a id="16536" class="Symbol">{</a><a id="16537" href="UF.Base.html#16537" class="Bound">Y</a> <a id="16539" class="Symbol">:</a> <a id="16541" href="UF.Base.html#16526" class="Bound">X</a> <a id="16543" class="Symbol">→</a> <a id="16545" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16547" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16549" class="Symbol">}</a> <a id="16551" class="Symbol">{</a><a id="16552" href="UF.Base.html#16552" class="Bound">x</a> <a id="16554" class="Symbol">:</a> <a id="16556" href="UF.Base.html#16526" class="Bound">X</a><a id="16557" class="Symbol">}</a> <a id="16559" class="Symbol">{</a><a id="16560" href="UF.Base.html#16560" class="Bound">y</a> <a id="16562" href="UF.Base.html#16562" class="Bound">y&#39;</a> <a id="16565" class="Symbol">:</a> <a id="16567" href="UF.Base.html#16537" class="Bound">Y</a> <a id="16569" href="UF.Base.html#16552" class="Bound">x</a><a id="16570" class="Symbol">}</a>
         <a id="16581" class="Symbol">→</a> <a id="16583" href="UF.Base.html#16560" class="Bound">y</a> <a id="16585" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16587" href="UF.Base.html#16562" class="Bound">y&#39;</a>
         <a id="16599" class="Symbol">→</a> <a id="16601" class="Symbol">(</a><a id="16602" href="UF.Base.html#16552" class="Bound">x</a> <a id="16604" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16606" href="UF.Base.html#16560" class="Bound">y</a><a id="16607" class="Symbol">)</a> <a id="16609" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="16612" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="16614" href="UF.Base.html#16537" class="Bound">Y</a> <a id="16616" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="16618" class="Symbol">(</a><a id="16619" href="UF.Base.html#16552" class="Bound">x</a> <a id="16621" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16623" href="UF.Base.html#16562" class="Bound">y&#39;</a><a id="16625" class="Symbol">)</a>
<a id="16627" href="UF.Base.html#16515" class="Function">to-Σ-＝&#39;</a> <a id="16635" class="Symbol">{</a><a id="16636" href="UF.Base.html#16636" class="Bound">𝓤</a><a id="16637" class="Symbol">}</a> <a id="16639" class="Symbol">{</a><a id="16640" href="UF.Base.html#16640" class="Bound">𝓥</a><a id="16641" class="Symbol">}</a> <a id="16643" class="Symbol">{</a><a id="16644" href="UF.Base.html#16644" class="Bound">X</a><a id="16645" class="Symbol">}</a> <a id="16647" class="Symbol">{</a><a id="16648" href="UF.Base.html#16648" class="Bound">Y</a><a id="16649" class="Symbol">}</a> <a id="16651" class="Symbol">{</a><a id="16652" href="UF.Base.html#16652" class="Bound">x</a><a id="16653" class="Symbol">}</a> <a id="16655" class="Symbol">=</a> <a id="16657" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16660" class="Symbol">(λ</a> <a id="16663" href="UF.Base.html#16663" class="Bound">-</a> <a id="16665" class="Symbol">→</a> <a id="16667" class="Symbol">(</a><a id="16668" href="UF.Base.html#16652" class="Bound">x</a> <a id="16670" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16672" href="UF.Base.html#16663" class="Bound">-</a><a id="16673" class="Symbol">))</a>

<a id="fromto-Σ-＝"></a><a id="16677" href="UF.Base.html#16677" class="Function">fromto-Σ-＝</a> <a id="16688" class="Symbol">:</a> <a id="16690" class="Symbol">{</a><a id="16691" href="UF.Base.html#16691" class="Bound">X</a> <a id="16693" class="Symbol">:</a> <a id="16695" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16697" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16699" class="Symbol">}</a> <a id="16701" class="Symbol">{</a><a id="16702" href="UF.Base.html#16702" class="Bound">A</a> <a id="16704" class="Symbol">:</a> <a id="16706" href="UF.Base.html#16691" class="Bound">X</a> <a id="16708" class="Symbol">→</a> <a id="16710" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16712" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16714" class="Symbol">}</a>
              <a id="16730" class="Symbol">{</a><a id="16731" href="UF.Base.html#16731" class="Bound">σ</a> <a id="16733" href="UF.Base.html#16733" class="Bound">τ</a> <a id="16735" class="Symbol">:</a> <a id="16737" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="16739" href="UF.Base.html#16702" class="Bound">A</a><a id="16740" class="Symbol">}</a>
              <a id="16756" class="Symbol">(</a><a id="16757" href="UF.Base.html#16757" class="Bound">w</a> <a id="16759" class="Symbol">:</a> <a id="16761" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16763" href="UF.Base.html#16763" class="Bound">p</a> <a id="16765" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16767" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16771" href="UF.Base.html#16731" class="Bound">σ</a> <a id="16773" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16775" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16779" href="UF.Base.html#16733" class="Bound">τ</a> <a id="16781" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16783" href="MLTT.Id.html#734" class="Function">transport</a> <a id="16793" href="UF.Base.html#16702" class="Bound">A</a> <a id="16795" href="UF.Base.html#16763" class="Bound">p</a> <a id="16797" class="Symbol">(</a><a id="16798" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16802" href="UF.Base.html#16731" class="Bound">σ</a><a id="16803" class="Symbol">)</a> <a id="16805" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16807" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16811" href="UF.Base.html#16733" class="Bound">τ</a><a id="16812" class="Symbol">)</a>
            <a id="16826" class="Symbol">→</a> <a id="16828" href="UF.Base.html#15985" class="Function">from-Σ-＝</a> <a id="16837" class="Symbol">(</a><a id="16838" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="16845" href="UF.Base.html#16757" class="Bound">w</a><a id="16846" class="Symbol">)</a> <a id="16848" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16850" href="UF.Base.html#16757" class="Bound">w</a>
<a id="16852" href="UF.Base.html#16677" class="Function">fromto-Σ-＝</a> <a id="16863" class="Symbol">(</a><a id="16864" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="16869" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16871" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16875" class="Symbol">)</a> <a id="16877" class="Symbol">=</a> <a id="16879" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="tofrom-Σ-＝"></a><a id="16885" href="UF.Base.html#16885" class="Function">tofrom-Σ-＝</a> <a id="16896" class="Symbol">:</a> <a id="16898" class="Symbol">{</a><a id="16899" href="UF.Base.html#16899" class="Bound">X</a> <a id="16901" class="Symbol">:</a> <a id="16903" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16905" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16907" class="Symbol">}</a> <a id="16909" class="Symbol">{</a><a id="16910" href="UF.Base.html#16910" class="Bound">A</a> <a id="16912" class="Symbol">:</a> <a id="16914" href="UF.Base.html#16899" class="Bound">X</a> <a id="16916" class="Symbol">→</a> <a id="16918" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16920" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16922" class="Symbol">}</a> <a id="16924" class="Symbol">{</a><a id="16925" href="UF.Base.html#16925" class="Bound">σ</a> <a id="16927" href="UF.Base.html#16927" class="Bound">τ</a> <a id="16929" class="Symbol">:</a> <a id="16931" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="16933" href="UF.Base.html#16910" class="Bound">A</a><a id="16934" class="Symbol">}</a> <a id="16936" class="Symbol">(</a><a id="16937" href="UF.Base.html#16937" class="Bound">r</a> <a id="16939" class="Symbol">:</a> <a id="16941" href="UF.Base.html#16925" class="Bound">σ</a> <a id="16943" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16945" href="UF.Base.html#16927" class="Bound">τ</a><a id="16946" class="Symbol">)</a>
            <a id="16960" class="Symbol">→</a> <a id="16962" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="16969" class="Symbol">(</a><a id="16970" href="UF.Base.html#15985" class="Function">from-Σ-＝</a> <a id="16979" href="UF.Base.html#16937" class="Bound">r</a><a id="16980" class="Symbol">)</a> <a id="16982" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16984" href="UF.Base.html#16937" class="Bound">r</a>
<a id="16986" href="UF.Base.html#16885" class="Function">tofrom-Σ-＝</a> <a id="16997" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17002" class="Symbol">=</a> <a id="17004" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap-pr₁-to-×-＝"></a><a id="17010" href="UF.Base.html#17010" class="Function">ap-pr₁-to-×-＝</a> <a id="17024" class="Symbol">:</a> <a id="17026" class="Symbol">{</a><a id="17027" href="UF.Base.html#17027" class="Bound">X</a> <a id="17029" class="Symbol">:</a> <a id="17031" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17033" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17035" class="Symbol">}</a> <a id="17037" class="Symbol">{</a><a id="17038" href="UF.Base.html#17038" class="Bound">Y</a> <a id="17040" class="Symbol">:</a> <a id="17042" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17044" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17046" class="Symbol">}</a> <a id="17048" class="Symbol">{</a><a id="17049" href="UF.Base.html#17049" class="Bound">z</a> <a id="17051" href="UF.Base.html#17051" class="Bound">t</a> <a id="17053" class="Symbol">:</a> <a id="17055" href="UF.Base.html#17027" class="Bound">X</a> <a id="17057" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="17059" href="UF.Base.html#17038" class="Bound">Y</a><a id="17060" class="Symbol">}</a>
              <a id="17076" class="Symbol">→</a> <a id="17078" class="Symbol">(</a><a id="17079" href="UF.Base.html#17079" class="Bound">p₁</a> <a id="17082" class="Symbol">:</a> <a id="17084" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17088" href="UF.Base.html#17049" class="Bound">z</a> <a id="17090" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17092" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17096" href="UF.Base.html#17051" class="Bound">t</a><a id="17097" class="Symbol">)</a>
              <a id="17113" class="Symbol">→</a> <a id="17115" class="Symbol">(</a><a id="17116" href="UF.Base.html#17116" class="Bound">p₂</a> <a id="17119" class="Symbol">:</a> <a id="17121" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17125" href="UF.Base.html#17049" class="Bound">z</a> <a id="17127" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17129" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17133" href="UF.Base.html#17051" class="Bound">t</a><a id="17134" class="Symbol">)</a>
              <a id="17150" class="Symbol">→</a> <a id="17152" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17155" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17159" class="Symbol">(</a><a id="17160" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="17167" href="UF.Base.html#17079" class="Bound">p₁</a> <a id="17170" href="UF.Base.html#17116" class="Bound">p₂</a><a id="17172" class="Symbol">)</a> <a id="17174" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17176" href="UF.Base.html#17079" class="Bound">p₁</a>
<a id="17179" href="UF.Base.html#17010" class="Function">ap-pr₁-to-×-＝</a> <a id="17193" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17198" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17203" class="Symbol">=</a> <a id="17205" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ap-pr₂-to-×-＝"></a><a id="17211" href="UF.Base.html#17211" class="Function">ap-pr₂-to-×-＝</a> <a id="17225" class="Symbol">:</a> <a id="17227" class="Symbol">{</a><a id="17228" href="UF.Base.html#17228" class="Bound">X</a> <a id="17230" class="Symbol">:</a> <a id="17232" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17234" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17236" class="Symbol">}</a> <a id="17238" class="Symbol">{</a><a id="17239" href="UF.Base.html#17239" class="Bound">Y</a> <a id="17241" class="Symbol">:</a> <a id="17243" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17245" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17247" class="Symbol">}</a> <a id="17249" class="Symbol">{</a><a id="17250" href="UF.Base.html#17250" class="Bound">z</a> <a id="17252" href="UF.Base.html#17252" class="Bound">t</a> <a id="17254" class="Symbol">:</a> <a id="17256" href="UF.Base.html#17228" class="Bound">X</a> <a id="17258" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="17260" href="UF.Base.html#17239" class="Bound">Y</a><a id="17261" class="Symbol">}</a>
              <a id="17277" class="Symbol">→</a> <a id="17279" class="Symbol">(</a><a id="17280" href="UF.Base.html#17280" class="Bound">p₁</a> <a id="17283" class="Symbol">:</a> <a id="17285" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17289" href="UF.Base.html#17250" class="Bound">z</a> <a id="17291" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17293" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17297" href="UF.Base.html#17252" class="Bound">t</a><a id="17298" class="Symbol">)</a>
              <a id="17314" class="Symbol">→</a> <a id="17316" class="Symbol">(</a><a id="17317" href="UF.Base.html#17317" class="Bound">p₂</a> <a id="17320" class="Symbol">:</a> <a id="17322" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17326" href="UF.Base.html#17250" class="Bound">z</a> <a id="17328" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17330" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17334" href="UF.Base.html#17252" class="Bound">t</a><a id="17335" class="Symbol">)</a>
              <a id="17351" class="Symbol">→</a> <a id="17353" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17356" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17360" class="Symbol">(</a><a id="17361" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="17368" href="UF.Base.html#17280" class="Bound">p₁</a> <a id="17371" href="UF.Base.html#17317" class="Bound">p₂</a><a id="17373" class="Symbol">)</a> <a id="17375" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17377" href="UF.Base.html#17317" class="Bound">p₂</a>
<a id="17380" href="UF.Base.html#17211" class="Function">ap-pr₂-to-×-＝</a> <a id="17394" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17399" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17404" class="Symbol">=</a> <a id="17406" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="17412" class="Markup">\end{code}</a><a id="17422" class="Background">

Added by Tom de Jong
22 March 2021:

</a><a id="17461" class="Markup">\begin{code}</a>

<a id="ap-pr₁-refl-lemma"></a><a id="17475" href="UF.Base.html#17475" class="Function">ap-pr₁-refl-lemma</a> <a id="17493" class="Symbol">:</a> <a id="17495" class="Symbol">{</a><a id="17496" href="UF.Base.html#17496" class="Bound">X</a> <a id="17498" class="Symbol">:</a> <a id="17500" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17502" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17504" class="Symbol">}</a> <a id="17506" class="Symbol">(</a><a id="17507" href="UF.Base.html#17507" class="Bound">Y</a> <a id="17509" class="Symbol">:</a> <a id="17511" href="UF.Base.html#17496" class="Bound">X</a> <a id="17513" class="Symbol">→</a> <a id="17515" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17517" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17519" class="Symbol">)</a>
                    <a id="17541" class="Symbol">{</a><a id="17542" href="UF.Base.html#17542" class="Bound">x</a> <a id="17544" class="Symbol">:</a> <a id="17546" href="UF.Base.html#17496" class="Bound">X</a><a id="17547" class="Symbol">}</a> <a id="17549" class="Symbol">{</a><a id="17550" href="UF.Base.html#17550" class="Bound">y</a> <a id="17552" href="UF.Base.html#17552" class="Bound">y&#39;</a> <a id="17555" class="Symbol">:</a> <a id="17557" href="UF.Base.html#17507" class="Bound">Y</a> <a id="17559" href="UF.Base.html#17542" class="Bound">x</a><a id="17560" class="Symbol">}</a>
                    <a id="17582" class="Symbol">(</a><a id="17583" href="UF.Base.html#17583" class="Bound">w</a> <a id="17585" class="Symbol">:</a> <a id="17587" class="Symbol">(</a><a id="17588" href="UF.Base.html#17542" class="Bound">x</a> <a id="17590" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17592" href="UF.Base.html#17550" class="Bound">y</a><a id="17593" class="Symbol">)</a> <a id="17595" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="17598" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="17600" href="UF.Base.html#17507" class="Bound">Y</a> <a id="17602" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="17604" class="Symbol">(</a><a id="17605" href="UF.Base.html#17542" class="Bound">x</a> <a id="17607" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17609" href="UF.Base.html#17552" class="Bound">y&#39;</a><a id="17611" class="Symbol">))</a>
                  <a id="17632" class="Symbol">→</a> <a id="17634" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17637" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17641" href="UF.Base.html#17583" class="Bound">w</a> <a id="17643" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17645" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
                  <a id="17668" class="Symbol">→</a> <a id="17670" href="UF.Base.html#17550" class="Bound">y</a> <a id="17672" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17674" href="UF.Base.html#17552" class="Bound">y&#39;</a>
<a id="17677" href="UF.Base.html#17475" class="Function">ap-pr₁-refl-lemma</a> <a id="17695" href="UF.Base.html#17695" class="Bound">Y</a> <a id="17697" class="Symbol">{</a><a id="17698" href="UF.Base.html#17698" class="Bound">x</a><a id="17699" class="Symbol">}</a> <a id="17701" class="Symbol">{</a><a id="17702" href="UF.Base.html#17702" class="Bound">y</a><a id="17703" class="Symbol">}</a> <a id="17705" class="Symbol">{</a><a id="17706" href="UF.Base.html#17706" class="Bound">y&#39;</a><a id="17708" class="Symbol">}</a> <a id="17710" href="UF.Base.html#17710" class="Bound">w</a> <a id="17712" href="UF.Base.html#17712" class="Bound">p</a> <a id="17714" class="Symbol">=</a> <a id="17716" href="UF.Base.html#17744" class="Function">γ</a> <a id="17718" class="Symbol">(</a><a id="17719" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17722" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17726" href="UF.Base.html#17710" class="Bound">w</a><a id="17727" class="Symbol">)</a> <a id="17729" href="UF.Base.html#17712" class="Bound">p</a> <a id="17731" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17733" href="UF.Base.html#17815" class="Function">h</a>
 <a id="17736" class="Keyword">where</a>
  <a id="17744" href="UF.Base.html#17744" class="Function">γ</a> <a id="17746" class="Symbol">:</a> <a id="17748" class="Symbol">(</a><a id="17749" href="UF.Base.html#17749" class="Bound">r</a> <a id="17751" class="Symbol">:</a> <a id="17753" href="UF.Base.html#17698" class="Bound">x</a> <a id="17755" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17757" href="UF.Base.html#17698" class="Bound">x</a><a id="17758" class="Symbol">)</a> <a id="17760" class="Symbol">→</a> <a id="17762" class="Symbol">(</a><a id="17763" href="UF.Base.html#17749" class="Bound">r</a> <a id="17765" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17767" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="17771" class="Symbol">)</a> <a id="17773" class="Symbol">→</a> <a id="17775" href="UF.Base.html#17702" class="Bound">y</a> <a id="17777" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17779" href="MLTT.Id.html#734" class="Function">transport</a> <a id="17789" href="UF.Base.html#17695" class="Bound">Y</a> <a id="17791" href="UF.Base.html#17749" class="Bound">r</a> <a id="17793" href="UF.Base.html#17702" class="Bound">y</a>
  <a id="17797" href="UF.Base.html#17744" class="Function">γ</a> <a id="17799" href="UF.Base.html#17799" class="Bound">r</a> <a id="17801" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17806" class="Symbol">=</a> <a id="17808" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="17815" href="UF.Base.html#17815" class="Function">h</a> <a id="17817" class="Symbol">:</a> <a id="17819" href="MLTT.Id.html#734" class="Function">transport</a> <a id="17829" href="UF.Base.html#17695" class="Bound">Y</a> <a id="17831" class="Symbol">(</a><a id="17832" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17835" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17839" href="UF.Base.html#17710" class="Bound">w</a><a id="17840" class="Symbol">)</a> <a id="17842" href="UF.Base.html#17702" class="Bound">y</a> <a id="17844" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17846" href="UF.Base.html#17706" class="Bound">y&#39;</a>
  <a id="17851" href="UF.Base.html#17815" class="Function">h</a> <a id="17853" class="Symbol">=</a> <a id="17855" href="UF.Base.html#15822" class="Function">from-Σ-＝&#39;</a> <a id="17865" href="UF.Base.html#17710" class="Bound">w</a>

<a id="transport-along-＝"></a><a id="17868" href="UF.Base.html#17868" class="Function">transport-along-＝</a> <a id="17886" class="Symbol">:</a> <a id="17888" class="Symbol">{</a><a id="17889" href="UF.Base.html#17889" class="Bound">X</a> <a id="17891" class="Symbol">:</a> <a id="17893" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17895" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17897" class="Symbol">}</a> <a id="17899" class="Symbol">{</a><a id="17900" href="UF.Base.html#17900" class="Bound">x</a> <a id="17902" href="UF.Base.html#17902" class="Bound">y</a> <a id="17904" class="Symbol">:</a> <a id="17906" href="UF.Base.html#17889" class="Bound">X</a><a id="17907" class="Symbol">}</a> <a id="17909" class="Symbol">(</a><a id="17910" href="UF.Base.html#17910" class="Bound">q</a> <a id="17912" class="Symbol">:</a> <a id="17914" href="UF.Base.html#17900" class="Bound">x</a> <a id="17916" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17918" href="UF.Base.html#17902" class="Bound">y</a><a id="17919" class="Symbol">)</a> <a id="17921" class="Symbol">(</a><a id="17922" href="UF.Base.html#17922" class="Bound">p</a> <a id="17924" class="Symbol">:</a> <a id="17926" href="UF.Base.html#17900" class="Bound">x</a> <a id="17928" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17930" href="UF.Base.html#17900" class="Bound">x</a><a id="17931" class="Symbol">)</a>
                  <a id="17951" class="Symbol">→</a> <a id="17953" href="MLTT.Id.html#734" class="Function">transport</a> <a id="17963" class="Symbol">(λ</a> <a id="17966" href="UF.Base.html#17966" class="Bound">-</a> <a id="17968" class="Symbol">→</a> <a id="17970" href="UF.Base.html#17966" class="Bound">-</a> <a id="17972" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17974" href="UF.Base.html#17966" class="Bound">-</a><a id="17975" class="Symbol">)</a> <a id="17977" href="UF.Base.html#17910" class="Bound">q</a> <a id="17979" href="UF.Base.html#17922" class="Bound">p</a> <a id="17981" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17983" href="UF.Base.html#17910" class="Bound">q</a> <a id="17985" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="17988" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17990" href="UF.Base.html#17922" class="Bound">p</a> <a id="17992" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17994" href="UF.Base.html#17910" class="Bound">q</a>
<a id="17996" href="UF.Base.html#17868" class="Function">transport-along-＝</a> <a id="18014" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="18019" href="UF.Base.html#18019" class="Bound">p</a> <a id="18021" class="Symbol">=</a> <a id="18023" class="Symbol">(</a><a id="18024" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="18029" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="18032" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18034" class="Symbol">(</a><a id="18035" href="UF.Base.html#18019" class="Bound">p</a> <a id="18037" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18039" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="18043" class="Symbol">)</a> <a id="18045" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18048" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>              <a id="18066" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                            <a id="18096" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="18101" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="18104" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18106" href="UF.Base.html#18019" class="Bound">p</a>          <a id="18117" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18120" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="18138" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                            <a id="18168" href="UF.Base.html#18019" class="Bound">p</a>                    <a id="18189" href="MLTT.Id.html#2784" class="Function Operator">∎</a>                     <a id="18211" class="Symbol">)</a> <a id="18213" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="transport-along-→"></a><a id="18217" href="UF.Base.html#18217" class="Function">transport-along-→</a> <a id="18235" class="Symbol">:</a> <a id="18237" class="Symbol">{</a><a id="18238" href="UF.Base.html#18238" class="Bound">X</a> <a id="18240" class="Symbol">:</a> <a id="18242" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18244" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18246" class="Symbol">}</a> <a id="18248" class="Symbol">(</a><a id="18249" href="UF.Base.html#18249" class="Bound">Y</a> <a id="18251" class="Symbol">:</a> <a id="18253" href="UF.Base.html#18238" class="Bound">X</a> <a id="18255" class="Symbol">→</a> <a id="18257" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18259" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18261" class="Symbol">)</a> <a id="18263" class="Symbol">(</a><a id="18264" href="UF.Base.html#18264" class="Bound">Z</a> <a id="18266" class="Symbol">:</a> <a id="18268" href="UF.Base.html#18238" class="Bound">X</a> <a id="18270" class="Symbol">→</a> <a id="18272" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="18274" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18276" class="Symbol">)</a>
                    <a id="18298" class="Symbol">{</a><a id="18299" href="UF.Base.html#18299" class="Bound">x</a> <a id="18301" href="UF.Base.html#18301" class="Bound">y</a> <a id="18303" class="Symbol">:</a> <a id="18305" href="UF.Base.html#18238" class="Bound">X</a><a id="18306" class="Symbol">}</a>
                    <a id="18328" class="Symbol">(</a><a id="18329" href="UF.Base.html#18329" class="Bound">p</a> <a id="18331" class="Symbol">:</a> <a id="18333" href="UF.Base.html#18299" class="Bound">x</a> <a id="18335" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18337" href="UF.Base.html#18301" class="Bound">y</a><a id="18338" class="Symbol">)</a> <a id="18340" class="Symbol">(</a><a id="18341" href="UF.Base.html#18341" class="Bound">f</a> <a id="18343" class="Symbol">:</a> <a id="18345" href="UF.Base.html#18249" class="Bound">Y</a> <a id="18347" href="UF.Base.html#18299" class="Bound">x</a> <a id="18349" class="Symbol">→</a> <a id="18351" href="UF.Base.html#18264" class="Bound">Z</a> <a id="18353" href="UF.Base.html#18299" class="Bound">x</a><a id="18354" class="Symbol">)</a>
                  <a id="18374" class="Symbol">→</a> <a id="18376" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18386" class="Symbol">(λ</a> <a id="18389" href="UF.Base.html#18389" class="Bound">-</a> <a id="18391" class="Symbol">→</a> <a id="18393" class="Symbol">(</a><a id="18394" href="UF.Base.html#18249" class="Bound">Y</a> <a id="18396" href="UF.Base.html#18389" class="Bound">-</a> <a id="18398" class="Symbol">→</a> <a id="18400" href="UF.Base.html#18264" class="Bound">Z</a> <a id="18402" href="UF.Base.html#18389" class="Bound">-</a><a id="18403" class="Symbol">))</a> <a id="18406" href="UF.Base.html#18329" class="Bound">p</a> <a id="18408" href="UF.Base.html#18341" class="Bound">f</a>
                  <a id="18428" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18430" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18440" href="UF.Base.html#18264" class="Bound">Z</a> <a id="18442" href="UF.Base.html#18329" class="Bound">p</a> <a id="18444" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="18446" href="UF.Base.html#18341" class="Bound">f</a> <a id="18448" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="18450" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18460" href="UF.Base.html#18249" class="Bound">Y</a> <a id="18462" class="Symbol">(</a><a id="18463" href="UF.Base.html#18329" class="Bound">p</a> <a id="18465" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18467" class="Symbol">)</a>
<a id="18469" href="UF.Base.html#18217" class="Function">transport-along-→</a> <a id="18487" href="UF.Base.html#18487" class="Bound">Y</a> <a id="18489" href="UF.Base.html#18489" class="Bound">Z</a> <a id="18491" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="18496" href="UF.Base.html#18496" class="Bound">f</a> <a id="18498" class="Symbol">=</a> <a id="18500" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="18506" class="Markup">\end{code}</a><a id="18516" class="Background">

A variation on the above where we replace the type family Z by just a type,
added 19 June 2026 by Tom de Jong.

</a><a id="18630" class="Markup">\begin{code}</a>

<a id="transport-along-→&#39;"></a><a id="18644" href="UF.Base.html#18644" class="Function">transport-along-→&#39;</a> <a id="18663" class="Symbol">:</a> <a id="18665" class="Symbol">{</a><a id="18666" href="UF.Base.html#18666" class="Bound">A</a> <a id="18668" class="Symbol">:</a> <a id="18670" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18672" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18674" class="Symbol">}</a> <a id="18676" class="Symbol">(</a><a id="18677" href="UF.Base.html#18677" class="Bound">B</a> <a id="18679" class="Symbol">:</a> <a id="18681" href="UF.Base.html#18666" class="Bound">A</a> <a id="18683" class="Symbol">→</a> <a id="18685" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18687" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18689" class="Symbol">)</a> <a id="18691" class="Symbol">{</a><a id="18692" href="UF.Base.html#18692" class="Bound">a₁</a> <a id="18695" href="UF.Base.html#18695" class="Bound">a₂</a> <a id="18698" class="Symbol">:</a> <a id="18700" href="UF.Base.html#18666" class="Bound">A</a><a id="18701" class="Symbol">}</a> <a id="18703" class="Symbol">(</a><a id="18704" href="UF.Base.html#18704" class="Bound">p</a> <a id="18706" class="Symbol">:</a> <a id="18708" href="UF.Base.html#18692" class="Bound">a₁</a> <a id="18711" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18713" href="UF.Base.html#18695" class="Bound">a₂</a><a id="18715" class="Symbol">)</a> <a id="18717" class="Symbol">{</a><a id="18718" href="UF.Base.html#18718" class="Bound">X</a> <a id="18720" class="Symbol">:</a> <a id="18722" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="18724" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18726" class="Symbol">}</a>
                     <a id="18749" class="Symbol">(</a><a id="18750" href="UF.Base.html#18750" class="Bound">f</a> <a id="18752" class="Symbol">:</a> <a id="18754" href="UF.Base.html#18677" class="Bound">B</a> <a id="18756" href="UF.Base.html#18692" class="Bound">a₁</a> <a id="18759" class="Symbol">→</a> <a id="18761" href="UF.Base.html#18718" class="Bound">X</a><a id="18762" class="Symbol">)</a>
                   <a id="18783" class="Symbol">→</a> <a id="18785" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18795" class="Symbol">(λ</a> <a id="18798" href="UF.Base.html#18798" class="Bound">-</a> <a id="18800" class="Symbol">→</a> <a id="18802" href="UF.Base.html#18677" class="Bound">B</a> <a id="18804" href="UF.Base.html#18798" class="Bound">-</a> <a id="18806" class="Symbol">→</a> <a id="18808" href="UF.Base.html#18718" class="Bound">X</a><a id="18809" class="Symbol">)</a> <a id="18811" href="UF.Base.html#18704" class="Bound">p</a> <a id="18813" href="UF.Base.html#18750" class="Bound">f</a> <a id="18815" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18817" href="UF.Base.html#18750" class="Bound">f</a> <a id="18819" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="18821" href="MLTT.Id.html#734" class="Function">transport</a> <a id="18831" href="UF.Base.html#18677" class="Bound">B</a> <a id="18833" class="Symbol">(</a><a id="18834" href="UF.Base.html#18704" class="Bound">p</a> <a id="18836" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18838" class="Symbol">)</a>
<a id="18840" href="UF.Base.html#18644" class="Function">transport-along-→&#39;</a> <a id="18859" href="UF.Base.html#18859" class="Bound">B</a> <a id="18861" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="18866" href="UF.Base.html#18866" class="Bound">f</a> <a id="18868" class="Symbol">=</a> <a id="18870" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="18876" class="Markup">\end{code}</a><a id="18886" class="Background">

Added by Ettore Aldrovandi
September 19, 2022:

</a><a id="18936" class="Markup">\begin{code}</a>

<a id="ap-refl"></a><a id="18950" href="UF.Base.html#18950" class="Function">ap-refl</a> <a id="18958" class="Symbol">:</a> <a id="18960" class="Symbol">{</a><a id="18961" href="UF.Base.html#18961" class="Bound">X</a> <a id="18963" class="Symbol">:</a> <a id="18965" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18967" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18969" class="Symbol">}</a> <a id="18971" class="Symbol">{</a><a id="18972" href="UF.Base.html#18972" class="Bound">Y</a> <a id="18974" class="Symbol">:</a> <a id="18976" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18978" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18980" class="Symbol">}</a> <a id="18982" class="Symbol">(</a><a id="18983" href="UF.Base.html#18983" class="Bound">f</a> <a id="18985" class="Symbol">:</a> <a id="18987" href="UF.Base.html#18961" class="Bound">X</a> <a id="18989" class="Symbol">→</a> <a id="18991" href="UF.Base.html#18972" class="Bound">Y</a><a id="18992" class="Symbol">)</a> <a id="18994" class="Symbol">{</a><a id="18995" href="UF.Base.html#18995" class="Bound">x</a> <a id="18997" class="Symbol">:</a> <a id="18999" href="UF.Base.html#18961" class="Bound">X</a><a id="19000" class="Symbol">}</a>
        <a id="19010" class="Symbol">→</a> <a id="19012" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19015" href="UF.Base.html#18983" class="Bound">f</a> <a id="19017" class="Symbol">(</a><a id="19018" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="19023" href="UF.Base.html#18995" class="Bound">x</a><a id="19024" class="Symbol">)</a> <a id="19026" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19028" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="19033" class="Symbol">(</a><a id="19034" href="UF.Base.html#18983" class="Bound">f</a> <a id="19036" href="UF.Base.html#18995" class="Bound">x</a><a id="19037" class="Symbol">)</a>
<a id="19039" href="UF.Base.html#18950" class="Function">ap-refl</a> <a id="19047" href="UF.Base.html#19047" class="Bound">f</a> <a id="19049" class="Symbol">=</a> <a id="19051" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="19057" class="Markup">\end{code}</a><a id="19067" class="Background">

Added by Ian Ray 18th Jan 2025

</a><a id="19101" class="Markup">\begin{code}</a>

<a id="apd-to-ap"></a><a id="19115" href="UF.Base.html#19115" class="Function">apd-to-ap</a> <a id="19125" class="Symbol">:</a> <a id="19127" class="Symbol">{</a><a id="19128" href="UF.Base.html#19128" class="Bound">X</a> <a id="19130" class="Symbol">:</a> <a id="19132" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19134" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19136" class="Symbol">}</a> <a id="19138" class="Symbol">{</a><a id="19139" href="UF.Base.html#19139" class="Bound">Y</a> <a id="19141" class="Symbol">:</a> <a id="19143" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19145" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19147" class="Symbol">}</a> <a id="19149" class="Symbol">(</a><a id="19150" href="UF.Base.html#19150" class="Bound">f</a> <a id="19152" class="Symbol">:</a> <a id="19154" href="UF.Base.html#19128" class="Bound">X</a> <a id="19156" class="Symbol">→</a> <a id="19158" href="UF.Base.html#19139" class="Bound">Y</a><a id="19159" class="Symbol">)</a> <a id="19161" class="Symbol">{</a><a id="19162" href="UF.Base.html#19162" class="Bound">x</a> <a id="19164" href="UF.Base.html#19164" class="Bound">x&#39;</a> <a id="19167" class="Symbol">:</a> <a id="19169" href="UF.Base.html#19128" class="Bound">X</a><a id="19170" class="Symbol">}</a> <a id="19172" class="Symbol">(</a><a id="19173" href="UF.Base.html#19173" class="Bound">p</a> <a id="19175" class="Symbol">:</a> <a id="19177" href="UF.Base.html#19162" class="Bound">x</a> <a id="19179" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19181" href="UF.Base.html#19164" class="Bound">x&#39;</a><a id="19183" class="Symbol">)</a>
          <a id="19195" class="Symbol">→</a> <a id="19197" href="UF.Base.html#7355" class="Function">apd</a> <a id="19201" href="UF.Base.html#19150" class="Bound">f</a> <a id="19203" href="UF.Base.html#19173" class="Bound">p</a> <a id="19205" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19207" href="UF.Base.html#7065" class="Function">transport-const</a> <a id="19223" href="UF.Base.html#19173" class="Bound">p</a> <a id="19225" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="19227" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19230" href="UF.Base.html#19150" class="Bound">f</a> <a id="19232" href="UF.Base.html#19173" class="Bound">p</a>
<a id="19234" href="UF.Base.html#19115" class="Function">apd-to-ap</a> <a id="19244" href="UF.Base.html#19244" class="Bound">f</a> <a id="19246" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="19251" class="Symbol">=</a> <a id="19253" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="apd-from-ap"></a><a id="19259" href="UF.Base.html#19259" class="Function">apd-from-ap</a> <a id="19271" class="Symbol">:</a> <a id="19273" class="Symbol">{</a><a id="19274" href="UF.Base.html#19274" class="Bound">X</a> <a id="19276" class="Symbol">:</a> <a id="19278" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19280" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19282" class="Symbol">}</a> <a id="19284" class="Symbol">{</a><a id="19285" href="UF.Base.html#19285" class="Bound">Y</a> <a id="19287" class="Symbol">:</a> <a id="19289" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19291" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19293" class="Symbol">}</a> <a id="19295" class="Symbol">(</a><a id="19296" href="UF.Base.html#19296" class="Bound">f</a> <a id="19298" class="Symbol">:</a> <a id="19300" href="UF.Base.html#19274" class="Bound">X</a> <a id="19302" class="Symbol">→</a> <a id="19304" href="UF.Base.html#19285" class="Bound">Y</a><a id="19305" class="Symbol">)</a> <a id="19307" class="Symbol">{</a><a id="19308" href="UF.Base.html#19308" class="Bound">x</a> <a id="19310" href="UF.Base.html#19310" class="Bound">x&#39;</a> <a id="19313" class="Symbol">:</a> <a id="19315" href="UF.Base.html#19274" class="Bound">X</a><a id="19316" class="Symbol">}</a> <a id="19318" class="Symbol">(</a><a id="19319" href="UF.Base.html#19319" class="Bound">p</a> <a id="19321" class="Symbol">:</a> <a id="19323" href="UF.Base.html#19308" class="Bound">x</a> <a id="19325" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19327" href="UF.Base.html#19310" class="Bound">x&#39;</a><a id="19329" class="Symbol">)</a>
            <a id="19343" class="Symbol">→</a> <a id="19345" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19348" href="UF.Base.html#19296" class="Bound">f</a> <a id="19350" href="UF.Base.html#19319" class="Bound">p</a> <a id="19352" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19354" href="UF.Base.html#7065" class="Function">transport-const</a> <a id="19370" href="UF.Base.html#19319" class="Bound">p</a> <a id="19372" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="19375" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="19377" href="UF.Base.html#7355" class="Function">apd</a> <a id="19381" href="UF.Base.html#19296" class="Bound">f</a> <a id="19383" href="UF.Base.html#19319" class="Bound">p</a>
<a id="19385" href="UF.Base.html#19259" class="Function">apd-from-ap</a> <a id="19397" href="UF.Base.html#19397" class="Bound">f</a> <a id="19399" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="19404" class="Symbol">=</a> <a id="19406" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="19412" class="Markup">\end{code}</a><a id="19422" class="Background">

We will also add some helpful path algebra lemmas. Note that pattern matching
is not helpful here since the path concatenation by definition associates to
the left: l ∙ q ∙ s ≡ (l ∙ q) ∙ s (where ≡ is definitional). So, as you will
see below, we have to reassociate before applying on the left.

</a><a id="19720" class="Markup">\begin{code}</a>

<a id="ap-on-left-is-assoc"></a><a id="19734" href="UF.Base.html#19734" class="Function">ap-on-left-is-assoc</a> <a id="19754" class="Symbol">:</a> <a id="19756" class="Symbol">{</a><a id="19757" href="UF.Base.html#19757" class="Bound">X</a> <a id="19759" class="Symbol">:</a> <a id="19761" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19763" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19765" class="Symbol">}</a> <a id="19767" class="Symbol">{</a><a id="19768" href="UF.Base.html#19768" class="Bound">x</a> <a id="19770" href="UF.Base.html#19770" class="Bound">y</a> <a id="19772" href="UF.Base.html#19772" class="Bound">z</a> <a id="19774" href="UF.Base.html#19774" class="Bound">z&#39;</a> <a id="19777" href="UF.Base.html#19777" class="Bound">w</a> <a id="19779" class="Symbol">:</a> <a id="19781" href="UF.Base.html#19757" class="Bound">X</a><a id="19782" class="Symbol">}</a> <a id="19784" class="Symbol">(</a><a id="19785" href="UF.Base.html#19785" class="Bound">l</a> <a id="19787" class="Symbol">:</a> <a id="19789" href="UF.Base.html#19768" class="Bound">x</a> <a id="19791" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19793" href="UF.Base.html#19770" class="Bound">y</a><a id="19794" class="Symbol">)</a>
                      <a id="19818" class="Symbol">{</a><a id="19819" href="UF.Base.html#19819" class="Bound">p</a> <a id="19821" class="Symbol">:</a> <a id="19823" href="UF.Base.html#19770" class="Bound">y</a> <a id="19825" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19827" href="UF.Base.html#19772" class="Bound">z</a><a id="19828" class="Symbol">}</a> <a id="19830" class="Symbol">{</a><a id="19831" href="UF.Base.html#19831" class="Bound">q</a> <a id="19833" class="Symbol">:</a> <a id="19835" href="UF.Base.html#19770" class="Bound">y</a> <a id="19837" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19839" href="UF.Base.html#19774" class="Bound">z&#39;</a><a id="19841" class="Symbol">}</a> <a id="19843" class="Symbol">{</a><a id="19844" href="UF.Base.html#19844" class="Bound">r</a> <a id="19846" class="Symbol">:</a> <a id="19848" href="UF.Base.html#19772" class="Bound">z</a> <a id="19850" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19852" href="UF.Base.html#19777" class="Bound">w</a><a id="19853" class="Symbol">}</a> <a id="19855" class="Symbol">{</a><a id="19856" href="UF.Base.html#19856" class="Bound">s</a> <a id="19858" class="Symbol">:</a> <a id="19860" href="UF.Base.html#19774" class="Bound">z&#39;</a> <a id="19863" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19865" href="UF.Base.html#19777" class="Bound">w</a><a id="19866" class="Symbol">}</a>
                    <a id="19888" class="Symbol">→</a> <a id="19890" href="UF.Base.html#19819" class="Bound">p</a> <a id="19892" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="19894" href="UF.Base.html#19844" class="Bound">r</a> <a id="19896" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19898" href="UF.Base.html#19831" class="Bound">q</a> <a id="19900" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="19902" href="UF.Base.html#19856" class="Bound">s</a>
                    <a id="19924" class="Symbol">→</a> <a id="19926" class="Symbol">(</a><a id="19927" href="UF.Base.html#19785" class="Bound">l</a> <a id="19929" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="19931" href="UF.Base.html#19819" class="Bound">p</a><a id="19932" class="Symbol">)</a> <a id="19934" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="19936" href="UF.Base.html#19844" class="Bound">r</a> <a id="19938" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19940" class="Symbol">(</a><a id="19941" href="UF.Base.html#19785" class="Bound">l</a> <a id="19943" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="19945" href="UF.Base.html#19831" class="Bound">q</a><a id="19946" class="Symbol">)</a> <a id="19948" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="19950" href="UF.Base.html#19856" class="Bound">s</a>
<a id="19952" href="UF.Base.html#19734" class="Function">ap-on-left-is-assoc</a> <a id="19972" href="UF.Base.html#19972" class="Bound">l</a> <a id="19974" class="Symbol">{</a><a id="19975" href="UF.Base.html#19975" class="Bound">p</a><a id="19976" class="Symbol">}</a> <a id="19978" class="Symbol">{</a><a id="19979" href="UF.Base.html#19979" class="Bound">q</a><a id="19980" class="Symbol">}</a> <a id="19982" class="Symbol">{</a><a id="19983" href="UF.Base.html#19983" class="Bound">r</a><a id="19984" class="Symbol">}</a> <a id="19986" class="Symbol">{</a><a id="19987" href="UF.Base.html#19987" class="Bound">s</a><a id="19988" class="Symbol">}</a> <a id="19990" href="UF.Base.html#19990" class="Bound">α</a> <a id="19992" class="Symbol">=</a> <a id="19994" href="UF.Base.html#19972" class="Bound">l</a> <a id="19996" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="19998" href="UF.Base.html#19975" class="Bound">p</a> <a id="20000" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20002" href="UF.Base.html#19983" class="Bound">r</a>   <a id="20006" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20009" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="20016" href="UF.Base.html#19972" class="Bound">l</a> <a id="20018" href="UF.Base.html#19975" class="Bound">p</a> <a id="20020" href="UF.Base.html#19983" class="Bound">r</a> <a id="20022" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                          <a id="20066" href="UF.Base.html#19972" class="Bound">l</a> <a id="20068" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20070" class="Symbol">(</a><a id="20071" href="UF.Base.html#19975" class="Bound">p</a> <a id="20073" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20075" href="UF.Base.html#19983" class="Bound">r</a><a id="20076" class="Symbol">)</a> <a id="20078" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20081" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20084" class="Symbol">(</a><a id="20085" href="UF.Base.html#19972" class="Bound">l</a> <a id="20087" href="MLTT.Id.html#967" class="Function Operator">∙_</a><a id="20089" class="Symbol">)</a> <a id="20091" href="UF.Base.html#19990" class="Bound">α</a> <a id="20093" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                          <a id="20137" href="UF.Base.html#19972" class="Bound">l</a> <a id="20139" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20141" class="Symbol">(</a><a id="20142" href="UF.Base.html#19979" class="Bound">q</a> <a id="20144" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20146" href="UF.Base.html#19987" class="Bound">s</a><a id="20147" class="Symbol">)</a> <a id="20149" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20152" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="20159" href="UF.Base.html#19972" class="Bound">l</a> <a id="20161" href="UF.Base.html#19979" class="Bound">q</a> <a id="20163" href="UF.Base.html#19987" class="Bound">s</a> <a id="20165" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="20168" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                          <a id="20212" href="UF.Base.html#19972" class="Bound">l</a> <a id="20214" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20216" href="UF.Base.html#19979" class="Bound">q</a> <a id="20218" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20220" href="UF.Base.html#19987" class="Bound">s</a>   <a id="20224" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="ap-on-left-is-assoc&#39;"></a><a id="20227" href="UF.Base.html#20227" class="Function">ap-on-left-is-assoc&#39;</a> <a id="20248" class="Symbol">:</a> <a id="20250" class="Symbol">{</a><a id="20251" href="UF.Base.html#20251" class="Bound">X</a> <a id="20253" class="Symbol">:</a> <a id="20255" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20257" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20259" class="Symbol">}</a> <a id="20261" class="Symbol">{</a><a id="20262" href="UF.Base.html#20262" class="Bound">x</a> <a id="20264" href="UF.Base.html#20264" class="Bound">y</a> <a id="20266" href="UF.Base.html#20266" class="Bound">z</a> <a id="20268" href="UF.Base.html#20268" class="Bound">z&#39;</a> <a id="20271" class="Symbol">:</a> <a id="20273" href="UF.Base.html#20251" class="Bound">X</a><a id="20274" class="Symbol">}</a> <a id="20276" class="Symbol">(</a><a id="20277" href="UF.Base.html#20277" class="Bound">l</a> <a id="20279" class="Symbol">:</a> <a id="20281" href="UF.Base.html#20262" class="Bound">x</a> <a id="20283" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20285" href="UF.Base.html#20264" class="Bound">y</a><a id="20286" class="Symbol">)</a>
                       <a id="20311" class="Symbol">(</a><a id="20312" href="UF.Base.html#20312" class="Bound">p</a> <a id="20314" class="Symbol">:</a> <a id="20316" href="UF.Base.html#20264" class="Bound">y</a> <a id="20318" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20320" href="UF.Base.html#20268" class="Bound">z&#39;</a><a id="20322" class="Symbol">)</a> <a id="20324" class="Symbol">(</a><a id="20325" href="UF.Base.html#20325" class="Bound">q</a> <a id="20327" class="Symbol">:</a> <a id="20329" href="UF.Base.html#20264" class="Bound">y</a> <a id="20331" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20333" href="UF.Base.html#20266" class="Bound">z</a><a id="20334" class="Symbol">)</a> <a id="20336" class="Symbol">(</a><a id="20337" href="UF.Base.html#20337" class="Bound">s</a> <a id="20339" class="Symbol">:</a> <a id="20341" href="UF.Base.html#20266" class="Bound">z</a> <a id="20343" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20345" href="UF.Base.html#20268" class="Bound">z&#39;</a><a id="20347" class="Symbol">)</a>
                     <a id="20370" class="Symbol">→</a> <a id="20372" href="UF.Base.html#20312" class="Bound">p</a> <a id="20374" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20376" href="UF.Base.html#20325" class="Bound">q</a> <a id="20378" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20380" href="UF.Base.html#20337" class="Bound">s</a>
                     <a id="20403" class="Symbol">→</a> <a id="20405" href="UF.Base.html#20277" class="Bound">l</a> <a id="20407" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20409" href="UF.Base.html#20312" class="Bound">p</a> <a id="20411" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20413" class="Symbol">(</a><a id="20414" href="UF.Base.html#20277" class="Bound">l</a> <a id="20416" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20418" href="UF.Base.html#20325" class="Bound">q</a><a id="20419" class="Symbol">)</a> <a id="20421" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20423" href="UF.Base.html#20337" class="Bound">s</a>
<a id="20425" href="UF.Base.html#20227" class="Function">ap-on-left-is-assoc&#39;</a> <a id="20446" href="UF.Base.html#20446" class="Bound">l</a> <a id="20448" href="UF.Base.html#20448" class="Bound">p</a> <a id="20450" href="UF.Base.html#20450" class="Bound">q</a> <a id="20452" href="UF.Base.html#20452" class="Bound">s</a> <a id="20454" href="UF.Base.html#20454" class="Bound">α</a> <a id="20456" class="Symbol">=</a> <a id="20458" href="UF.Base.html#20446" class="Bound">l</a> <a id="20460" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20462" href="UF.Base.html#20448" class="Bound">p</a>        <a id="20471" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20474" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20477" class="Symbol">(</a><a id="20478" href="UF.Base.html#20446" class="Bound">l</a> <a id="20480" href="MLTT.Id.html#967" class="Function Operator">∙_</a><a id="20482" class="Symbol">)</a> <a id="20484" href="UF.Base.html#20454" class="Bound">α</a> <a id="20486" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                 <a id="20521" href="UF.Base.html#20446" class="Bound">l</a> <a id="20523" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20525" class="Symbol">(</a><a id="20526" href="UF.Base.html#20450" class="Bound">q</a> <a id="20528" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20530" href="UF.Base.html#20452" class="Bound">s</a><a id="20531" class="Symbol">)</a>  <a id="20534" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20537" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="20544" href="UF.Base.html#20446" class="Bound">l</a> <a id="20546" href="UF.Base.html#20450" class="Bound">q</a> <a id="20548" href="UF.Base.html#20452" class="Bound">s</a> <a id="20550" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="20553" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                 <a id="20588" href="UF.Base.html#20446" class="Bound">l</a> <a id="20590" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20592" href="UF.Base.html#20450" class="Bound">q</a> <a id="20594" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20596" href="UF.Base.html#20452" class="Bound">s</a>    <a id="20601" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="ap-on-left-is-assoc&#39;&#39;"></a><a id="20604" href="UF.Base.html#20604" class="Function">ap-on-left-is-assoc&#39;&#39;</a> <a id="20626" class="Symbol">:</a> <a id="20628" class="Symbol">{</a><a id="20629" href="UF.Base.html#20629" class="Bound">X</a> <a id="20631" class="Symbol">:</a> <a id="20633" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20635" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20637" class="Symbol">}</a> <a id="20639" class="Symbol">{</a><a id="20640" href="UF.Base.html#20640" class="Bound">x</a> <a id="20642" href="UF.Base.html#20642" class="Bound">y</a> <a id="20644" href="UF.Base.html#20644" class="Bound">z</a> <a id="20646" href="UF.Base.html#20646" class="Bound">z&#39;</a> <a id="20649" class="Symbol">:</a> <a id="20651" href="UF.Base.html#20629" class="Bound">X</a><a id="20652" class="Symbol">}</a> <a id="20654" class="Symbol">(</a><a id="20655" href="UF.Base.html#20655" class="Bound">l</a> <a id="20657" class="Symbol">:</a> <a id="20659" href="UF.Base.html#20640" class="Bound">x</a> <a id="20661" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20663" href="UF.Base.html#20642" class="Bound">y</a><a id="20664" class="Symbol">)</a>
                        <a id="20690" class="Symbol">(</a><a id="20691" href="UF.Base.html#20691" class="Bound">p</a> <a id="20693" class="Symbol">:</a> <a id="20695" href="UF.Base.html#20642" class="Bound">y</a> <a id="20697" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20699" href="UF.Base.html#20644" class="Bound">z</a><a id="20700" class="Symbol">)</a> <a id="20702" class="Symbol">(</a><a id="20703" href="UF.Base.html#20703" class="Bound">q</a> <a id="20705" class="Symbol">:</a> <a id="20707" href="UF.Base.html#20642" class="Bound">y</a> <a id="20709" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20711" href="UF.Base.html#20646" class="Bound">z&#39;</a><a id="20713" class="Symbol">)</a> <a id="20715" class="Symbol">(</a><a id="20716" href="UF.Base.html#20716" class="Bound">s</a> <a id="20718" class="Symbol">:</a> <a id="20720" href="UF.Base.html#20644" class="Bound">z</a> <a id="20722" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20724" href="UF.Base.html#20646" class="Bound">z&#39;</a><a id="20726" class="Symbol">)</a>
                      <a id="20750" class="Symbol">→</a> <a id="20752" href="UF.Base.html#20691" class="Bound">p</a> <a id="20754" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20756" href="UF.Base.html#20716" class="Bound">s</a> <a id="20758" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20760" href="UF.Base.html#20703" class="Bound">q</a>
                      <a id="20784" class="Symbol">→</a> <a id="20786" class="Symbol">(</a><a id="20787" href="UF.Base.html#20655" class="Bound">l</a> <a id="20789" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20791" href="UF.Base.html#20691" class="Bound">p</a><a id="20792" class="Symbol">)</a> <a id="20794" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20796" href="UF.Base.html#20716" class="Bound">s</a> <a id="20798" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20800" href="UF.Base.html#20655" class="Bound">l</a> <a id="20802" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20804" href="UF.Base.html#20703" class="Bound">q</a>
<a id="20806" href="UF.Base.html#20604" class="Function">ap-on-left-is-assoc&#39;&#39;</a> <a id="20828" href="UF.Base.html#20828" class="Bound">l</a> <a id="20830" href="UF.Base.html#20830" class="Bound">p</a> <a id="20832" href="UF.Base.html#20832" class="Bound">q</a> <a id="20834" href="UF.Base.html#20834" class="Bound">s</a> <a id="20836" href="UF.Base.html#20836" class="Bound">α</a> <a id="20838" class="Symbol">=</a>
 <a id="20841" href="UF.Base.html#20227" class="Function">ap-on-left-is-assoc&#39;</a> <a id="20862" href="UF.Base.html#20828" class="Bound">l</a> <a id="20864" href="UF.Base.html#20832" class="Bound">q</a> <a id="20866" href="UF.Base.html#20830" class="Bound">p</a> <a id="20868" href="UF.Base.html#20834" class="Bound">s</a> <a id="20870" class="Symbol">(</a><a id="20871" href="UF.Base.html#20836" class="Bound">α</a> <a id="20873" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20875" class="Symbol">)</a> <a id="20877" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="ap-left-inverse"></a><a id="20881" href="UF.Base.html#20881" class="Function">ap-left-inverse</a> <a id="20897" class="Symbol">:</a> <a id="20899" class="Symbol">{</a><a id="20900" href="UF.Base.html#20900" class="Bound">X</a> <a id="20902" class="Symbol">:</a> <a id="20904" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20906" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20908" class="Symbol">}</a> <a id="20910" class="Symbol">{</a><a id="20911" href="UF.Base.html#20911" class="Bound">x</a> <a id="20913" href="UF.Base.html#20913" class="Bound">y</a> <a id="20915" href="UF.Base.html#20915" class="Bound">z</a> <a id="20917" class="Symbol">:</a> <a id="20919" href="UF.Base.html#20900" class="Bound">X</a><a id="20920" class="Symbol">}</a> <a id="20922" class="Symbol">(</a><a id="20923" href="UF.Base.html#20923" class="Bound">l</a> <a id="20925" class="Symbol">:</a> <a id="20927" href="UF.Base.html#20911" class="Bound">x</a> <a id="20929" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20931" href="UF.Base.html#20913" class="Bound">y</a><a id="20932" class="Symbol">)</a>
                  <a id="20952" class="Symbol">{</a><a id="20953" href="UF.Base.html#20953" class="Bound">p</a> <a id="20955" class="Symbol">:</a> <a id="20957" href="UF.Base.html#20911" class="Bound">x</a> <a id="20959" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20961" href="UF.Base.html#20915" class="Bound">z</a><a id="20962" class="Symbol">}</a> <a id="20964" class="Symbol">{</a><a id="20965" href="UF.Base.html#20965" class="Bound">q</a> <a id="20967" class="Symbol">:</a> <a id="20969" href="UF.Base.html#20913" class="Bound">y</a> <a id="20971" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20973" href="UF.Base.html#20915" class="Bound">z</a><a id="20974" class="Symbol">}</a>
                <a id="20992" class="Symbol">→</a> <a id="20994" href="UF.Base.html#20953" class="Bound">p</a> <a id="20996" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20998" href="UF.Base.html#20923" class="Bound">l</a> <a id="21000" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21002" href="UF.Base.html#20965" class="Bound">q</a>
                <a id="21020" class="Symbol">→</a> <a id="21022" href="UF.Base.html#20923" class="Bound">l</a> <a id="21024" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21027" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21029" href="UF.Base.html#20953" class="Bound">p</a> <a id="21031" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21033" href="UF.Base.html#20965" class="Bound">q</a>
<a id="21035" href="UF.Base.html#20881" class="Function">ap-left-inverse</a> <a id="21051" href="UF.Base.html#21051" class="Bound">l</a> <a id="21053" class="Symbol">{</a><a id="21054" href="UF.Base.html#21054" class="Bound">p</a><a id="21055" class="Symbol">}</a> <a id="21057" class="Symbol">{</a><a id="21058" href="UF.Base.html#21058" class="Bound">q</a><a id="21059" class="Symbol">}</a> <a id="21061" href="UF.Base.html#21061" class="Bound">α</a> <a id="21063" class="Symbol">=</a>
 <a id="21066" href="UF.Base.html#21051" class="Bound">l</a> <a id="21068" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21071" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21073" href="UF.Base.html#21054" class="Bound">p</a>     <a id="21079" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21082" href="UF.Base.html#20227" class="Function">ap-on-left-is-assoc&#39;</a> <a id="21103" class="Symbol">(</a><a id="21104" href="UF.Base.html#21051" class="Bound">l</a> <a id="21106" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="21108" class="Symbol">)</a> <a id="21110" href="UF.Base.html#21054" class="Bound">p</a> <a id="21112" href="UF.Base.html#21051" class="Bound">l</a> <a id="21114" href="UF.Base.html#21058" class="Bound">q</a> <a id="21116" href="UF.Base.html#21061" class="Bound">α</a> <a id="21118" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="21121" href="UF.Base.html#21051" class="Bound">l</a> <a id="21123" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21126" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21128" href="UF.Base.html#21051" class="Bound">l</a> <a id="21130" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21132" href="UF.Base.html#21058" class="Bound">q</a> <a id="21134" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21137" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21140" class="Symbol">(</a><a id="21141" href="MLTT.Id.html#967" class="Function Operator">_∙</a> <a id="21144" href="UF.Base.html#21058" class="Bound">q</a><a id="21145" class="Symbol">)</a> <a id="21147" class="Symbol">(</a><a id="21148" href="UF.Base.html#12783" class="Function">left-inverse</a> <a id="21161" href="UF.Base.html#21051" class="Bound">l</a><a id="21162" class="Symbol">)</a> <a id="21164" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="21167" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21172" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21174" href="UF.Base.html#21058" class="Bound">q</a>     <a id="21180" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21183" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="21201" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="21204" href="UF.Base.html#21058" class="Bound">q</a>            <a id="21217" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="ap-left-inverse&#39;"></a><a id="21220" href="UF.Base.html#21220" class="Function">ap-left-inverse&#39;</a> <a id="21237" class="Symbol">:</a> <a id="21239" class="Symbol">{</a><a id="21240" href="UF.Base.html#21240" class="Bound">X</a> <a id="21242" class="Symbol">:</a> <a id="21244" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21246" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21248" class="Symbol">}</a> <a id="21250" class="Symbol">{</a><a id="21251" href="UF.Base.html#21251" class="Bound">x</a> <a id="21253" href="UF.Base.html#21253" class="Bound">y</a> <a id="21255" href="UF.Base.html#21255" class="Bound">z</a> <a id="21257" class="Symbol">:</a> <a id="21259" href="UF.Base.html#21240" class="Bound">X</a><a id="21260" class="Symbol">}</a> <a id="21262" class="Symbol">(</a><a id="21263" href="UF.Base.html#21263" class="Bound">l</a> <a id="21265" class="Symbol">:</a> <a id="21267" href="UF.Base.html#21251" class="Bound">x</a> <a id="21269" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21271" href="UF.Base.html#21253" class="Bound">y</a><a id="21272" class="Symbol">)</a>
                   <a id="21293" class="Symbol">{</a><a id="21294" href="UF.Base.html#21294" class="Bound">p</a> <a id="21296" class="Symbol">:</a> <a id="21298" href="UF.Base.html#21251" class="Bound">x</a> <a id="21300" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21302" href="UF.Base.html#21255" class="Bound">z</a><a id="21303" class="Symbol">}</a> <a id="21305" class="Symbol">{</a><a id="21306" href="UF.Base.html#21306" class="Bound">q</a> <a id="21308" class="Symbol">:</a> <a id="21310" href="UF.Base.html#21253" class="Bound">y</a> <a id="21312" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21314" href="UF.Base.html#21255" class="Bound">z</a><a id="21315" class="Symbol">}</a>
                 <a id="21334" class="Symbol">→</a> <a id="21336" href="UF.Base.html#21263" class="Bound">l</a> <a id="21338" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21341" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21343" href="UF.Base.html#21294" class="Bound">p</a> <a id="21345" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21347" href="UF.Base.html#21306" class="Bound">q</a>
                 <a id="21366" class="Symbol">→</a> <a id="21368" href="UF.Base.html#21294" class="Bound">p</a> <a id="21370" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21372" href="UF.Base.html#21263" class="Bound">l</a> <a id="21374" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21376" href="UF.Base.html#21306" class="Bound">q</a>
<a id="21378" href="UF.Base.html#21220" class="Function">ap-left-inverse&#39;</a> <a id="21395" href="UF.Base.html#21395" class="Bound">l</a> <a id="21397" class="Symbol">{</a><a id="21398" href="UF.Base.html#21398" class="Bound">p</a><a id="21399" class="Symbol">}</a> <a id="21401" class="Symbol">{</a><a id="21402" href="UF.Base.html#21402" class="Bound">q</a><a id="21403" class="Symbol">}</a> <a id="21405" href="UF.Base.html#21405" class="Bound">α</a> <a id="21407" class="Symbol">=</a>
 <a id="21410" href="UF.Base.html#21398" class="Bound">p</a>            <a id="21423" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21426" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="21444" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21447" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="21450" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21455" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21457" href="UF.Base.html#21398" class="Bound">p</a>     <a id="21463" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21466" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21469" class="Symbol">(</a><a id="21470" href="MLTT.Id.html#967" class="Function Operator">_∙</a> <a id="21473" href="UF.Base.html#21398" class="Bound">p</a><a id="21474" class="Symbol">)</a> <a id="21476" class="Symbol">(</a><a id="21477" href="UF.Base.html#12428" class="Function">sym-is-inverse&#39;</a> <a id="21493" href="UF.Base.html#21395" class="Bound">l</a><a id="21494" class="Symbol">)</a> <a id="21496" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="21499" href="UF.Base.html#21395" class="Bound">l</a> <a id="21501" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21503" href="UF.Base.html#21395" class="Bound">l</a> <a id="21505" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21508" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21510" href="UF.Base.html#21398" class="Bound">p</a> <a id="21512" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21515" href="UF.Base.html#20604" class="Function">ap-on-left-is-assoc&#39;&#39;</a> <a id="21537" href="UF.Base.html#21395" class="Bound">l</a> <a id="21539" class="Symbol">(</a><a id="21540" href="UF.Base.html#21395" class="Bound">l</a> <a id="21542" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="21544" class="Symbol">)</a> <a id="21546" href="UF.Base.html#21402" class="Bound">q</a> <a id="21548" href="UF.Base.html#21398" class="Bound">p</a> <a id="21550" href="UF.Base.html#21405" class="Bound">α</a> <a id="21552" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="21555" href="UF.Base.html#21395" class="Bound">l</a> <a id="21557" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21559" href="UF.Base.html#21402" class="Bound">q</a>        <a id="21568" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="ap-right-inverse"></a><a id="21571" href="UF.Base.html#21571" class="Function">ap-right-inverse</a> <a id="21588" class="Symbol">:</a> <a id="21590" class="Symbol">{</a><a id="21591" href="UF.Base.html#21591" class="Bound">X</a> <a id="21593" class="Symbol">:</a> <a id="21595" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21597" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21599" class="Symbol">}</a> <a id="21601" class="Symbol">{</a><a id="21602" href="UF.Base.html#21602" class="Bound">x</a> <a id="21604" href="UF.Base.html#21604" class="Bound">y</a> <a id="21606" href="UF.Base.html#21606" class="Bound">z</a> <a id="21608" class="Symbol">:</a> <a id="21610" href="UF.Base.html#21591" class="Bound">X</a><a id="21611" class="Symbol">}</a> <a id="21613" class="Symbol">(</a><a id="21614" href="UF.Base.html#21614" class="Bound">r</a> <a id="21616" class="Symbol">:</a> <a id="21618" href="UF.Base.html#21604" class="Bound">y</a> <a id="21620" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21622" href="UF.Base.html#21606" class="Bound">z</a><a id="21623" class="Symbol">)</a>
                   <a id="21644" class="Symbol">{</a><a id="21645" href="UF.Base.html#21645" class="Bound">p</a> <a id="21647" class="Symbol">:</a> <a id="21649" href="UF.Base.html#21602" class="Bound">x</a> <a id="21651" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21653" href="UF.Base.html#21606" class="Bound">z</a><a id="21654" class="Symbol">}</a> <a id="21656" class="Symbol">{</a><a id="21657" href="UF.Base.html#21657" class="Bound">q</a> <a id="21659" class="Symbol">:</a> <a id="21661" href="UF.Base.html#21602" class="Bound">x</a> <a id="21663" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21665" href="UF.Base.html#21604" class="Bound">y</a><a id="21666" class="Symbol">}</a>
                 <a id="21685" class="Symbol">→</a> <a id="21687" href="UF.Base.html#21645" class="Bound">p</a> <a id="21689" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21691" href="UF.Base.html#21657" class="Bound">q</a> <a id="21693" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21695" href="UF.Base.html#21614" class="Bound">r</a>
                 <a id="21714" class="Symbol">→</a> <a id="21716" href="UF.Base.html#21645" class="Bound">p</a> <a id="21718" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21720" href="UF.Base.html#21614" class="Bound">r</a> <a id="21722" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21725" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21727" href="UF.Base.html#21657" class="Bound">q</a>
<a id="21729" href="UF.Base.html#21571" class="Function">ap-right-inverse</a> <a id="21746" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21751" href="UF.Base.html#21751" class="Bound">α</a> <a id="21753" class="Symbol">=</a> <a id="21755" href="UF.Base.html#21751" class="Bound">α</a>

<a id="ap-right-inverse&#39;"></a><a id="21758" href="UF.Base.html#21758" class="Function">ap-right-inverse&#39;</a> <a id="21776" class="Symbol">:</a> <a id="21778" class="Symbol">{</a><a id="21779" href="UF.Base.html#21779" class="Bound">X</a> <a id="21781" class="Symbol">:</a> <a id="21783" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21785" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21787" class="Symbol">}</a> <a id="21789" class="Symbol">{</a><a id="21790" href="UF.Base.html#21790" class="Bound">x</a> <a id="21792" href="UF.Base.html#21792" class="Bound">y</a> <a id="21794" href="UF.Base.html#21794" class="Bound">z</a> <a id="21796" class="Symbol">:</a> <a id="21798" href="UF.Base.html#21779" class="Bound">X</a><a id="21799" class="Symbol">}</a> <a id="21801" class="Symbol">(</a><a id="21802" href="UF.Base.html#21802" class="Bound">r</a> <a id="21804" class="Symbol">:</a> <a id="21806" href="UF.Base.html#21792" class="Bound">y</a> <a id="21808" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21810" href="UF.Base.html#21794" class="Bound">z</a><a id="21811" class="Symbol">)</a>
                    <a id="21833" class="Symbol">{</a><a id="21834" href="UF.Base.html#21834" class="Bound">p</a> <a id="21836" class="Symbol">:</a> <a id="21838" href="UF.Base.html#21790" class="Bound">x</a> <a id="21840" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21842" href="UF.Base.html#21794" class="Bound">z</a><a id="21843" class="Symbol">}</a> <a id="21845" class="Symbol">{</a><a id="21846" href="UF.Base.html#21846" class="Bound">q</a> <a id="21848" class="Symbol">:</a> <a id="21850" href="UF.Base.html#21790" class="Bound">x</a> <a id="21852" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21854" href="UF.Base.html#21792" class="Bound">y</a><a id="21855" class="Symbol">}</a>
                  <a id="21875" class="Symbol">→</a> <a id="21877" href="UF.Base.html#21834" class="Bound">p</a> <a id="21879" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21881" href="UF.Base.html#21802" class="Bound">r</a> <a id="21883" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="21886" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21888" href="UF.Base.html#21846" class="Bound">q</a>
                  <a id="21908" class="Symbol">→</a> <a id="21910" href="UF.Base.html#21834" class="Bound">p</a> <a id="21912" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21914" href="UF.Base.html#21846" class="Bound">q</a> <a id="21916" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21918" href="UF.Base.html#21802" class="Bound">r</a>
<a id="21920" href="UF.Base.html#21758" class="Function">ap-right-inverse&#39;</a> <a id="21938" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21943" href="UF.Base.html#21943" class="Bound">α</a> <a id="21945" class="Symbol">=</a> <a id="21947" href="UF.Base.html#21943" class="Bound">α</a>

<a id="21950" class="Markup">\end{code}</a><a id="21960" class="Background">

We will also add a result that says:
given two maps, a path in the domain and a path in the codomain between the
maps at the left endpoint then applying one map to the domain path and
transporting along that path at the codomain path is the same as following the
codomain path and applying the other map to the domain path.
(this may already exist!)

</a><a id="22313" class="Markup">\begin{code}</a>

<a id="transport-after-ap"></a><a id="22327" href="UF.Base.html#22327" class="Function">transport-after-ap</a>
 <a id="22347" class="Symbol">:</a> <a id="22349" class="Symbol">{</a><a id="22350" href="UF.Base.html#22350" class="Bound">X</a> <a id="22352" class="Symbol">:</a> <a id="22354" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22356" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22358" class="Symbol">}</a> <a id="22360" class="Symbol">{</a><a id="22361" href="UF.Base.html#22361" class="Bound">Y</a> <a id="22363" class="Symbol">:</a> <a id="22365" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22367" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22369" class="Symbol">}</a> <a id="22371" class="Symbol">{</a><a id="22372" href="UF.Base.html#22372" class="Bound">x</a> <a id="22374" href="UF.Base.html#22374" class="Bound">x&#39;</a> <a id="22377" class="Symbol">:</a> <a id="22379" href="UF.Base.html#22350" class="Bound">X</a><a id="22380" class="Symbol">}</a>
 <a id="22383" class="Symbol">→</a> <a id="22385" class="Symbol">(</a><a id="22386" href="UF.Base.html#22386" class="Bound">p</a> <a id="22388" class="Symbol">:</a> <a id="22390" href="UF.Base.html#22372" class="Bound">x</a> <a id="22392" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22394" href="UF.Base.html#22374" class="Bound">x&#39;</a><a id="22396" class="Symbol">)</a>
 <a id="22399" class="Symbol">→</a> <a id="22401" class="Symbol">(</a><a id="22402" href="UF.Base.html#22402" class="Bound">s</a> <a id="22404" href="UF.Base.html#22404" class="Bound">s&#39;</a> <a id="22407" class="Symbol">:</a> <a id="22409" href="UF.Base.html#22350" class="Bound">X</a> <a id="22411" class="Symbol">→</a> <a id="22413" href="UF.Base.html#22361" class="Bound">Y</a><a id="22414" class="Symbol">)</a>
 <a id="22417" class="Symbol">→</a> <a id="22419" class="Symbol">(</a><a id="22420" href="UF.Base.html#22420" class="Bound">q</a> <a id="22422" class="Symbol">:</a> <a id="22424" href="UF.Base.html#22402" class="Bound">s</a> <a id="22426" href="UF.Base.html#22372" class="Bound">x</a> <a id="22428" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22430" href="UF.Base.html#22404" class="Bound">s&#39;</a> <a id="22433" href="UF.Base.html#22372" class="Bound">x</a><a id="22434" class="Symbol">)</a>
 <a id="22437" class="Symbol">→</a> <a id="22439" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22442" href="UF.Base.html#22402" class="Bound">s</a> <a id="22444" href="UF.Base.html#22386" class="Bound">p</a> <a id="22446" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="22448" href="MLTT.Id.html#734" class="Function">transport</a> <a id="22458" class="Symbol">(λ</a> <a id="22461" href="UF.Base.html#22461" class="Bound">-</a> <a id="22463" class="Symbol">→</a> <a id="22465" href="UF.Base.html#22402" class="Bound">s</a> <a id="22467" href="UF.Base.html#22461" class="Bound">-</a> <a id="22469" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22471" href="UF.Base.html#22404" class="Bound">s&#39;</a> <a id="22474" href="UF.Base.html#22461" class="Bound">-</a><a id="22475" class="Symbol">)</a> <a id="22477" href="UF.Base.html#22386" class="Bound">p</a> <a id="22479" href="UF.Base.html#22420" class="Bound">q</a> <a id="22481" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22483" href="UF.Base.html#22420" class="Bound">q</a> <a id="22485" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="22487" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22490" href="UF.Base.html#22404" class="Bound">s&#39;</a> <a id="22493" href="UF.Base.html#22386" class="Bound">p</a>
<a id="22495" href="UF.Base.html#22327" class="Function">transport-after-ap</a> <a id="22514" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="22519" href="UF.Base.html#22519" class="Bound">s</a> <a id="22521" href="UF.Base.html#22521" class="Bound">s&#39;</a> <a id="22524" href="UF.Base.html#22524" class="Bound">q</a> <a id="22526" class="Symbol">=</a>
 <a id="22529" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22532" href="UF.Base.html#22519" class="Bound">s</a> <a id="22534" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="22539" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="22541" href="UF.Base.html#22524" class="Bound">q</a>  <a id="22544" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22547" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22550" class="Symbol">(</a><a id="22551" href="MLTT.Id.html#967" class="Function Operator">_∙</a> <a id="22554" href="UF.Base.html#22524" class="Bound">q</a><a id="22555" class="Symbol">)</a> <a id="22557" class="Symbol">(</a><a id="22558" href="UF.Base.html#18950" class="Function">ap-refl</a> <a id="22566" href="UF.Base.html#22519" class="Bound">s</a><a id="22567" class="Symbol">)</a> <a id="22569" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="22572" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="22577" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="22579" href="UF.Base.html#22524" class="Bound">q</a>       <a id="22587" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22590" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="22608" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="22611" href="UF.Base.html#22524" class="Bound">q</a> <a id="22613" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="22615" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>       <a id="22626" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22629" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22632" class="Symbol">(</a><a id="22633" href="UF.Base.html#22524" class="Bound">q</a> <a id="22635" href="MLTT.Id.html#967" class="Function Operator">∙_</a><a id="22637" class="Symbol">)</a> <a id="22639" class="Symbol">(</a><a id="22640" href="UF.Base.html#18950" class="Function">ap-refl</a> <a id="22648" href="UF.Base.html#22521" class="Bound">s&#39;</a><a id="22650" class="Symbol">)</a> <a id="22652" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="22655" href="UF.Base.html#22524" class="Bound">q</a> <a id="22657" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="22659" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22662" href="UF.Base.html#22521" class="Bound">s&#39;</a> <a id="22665" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="22670" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="transport-after-ap&#39;"></a><a id="22673" href="UF.Base.html#22673" class="Function">transport-after-ap&#39;</a>
 <a id="22694" class="Symbol">:</a> <a id="22696" class="Symbol">{</a><a id="22697" href="UF.Base.html#22697" class="Bound">X</a> <a id="22699" class="Symbol">:</a> <a id="22701" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22703" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22705" class="Symbol">}</a> <a id="22707" class="Symbol">{</a><a id="22708" href="UF.Base.html#22708" class="Bound">Y</a> <a id="22710" class="Symbol">:</a> <a id="22712" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22716" class="Symbol">}</a> <a id="22718" class="Symbol">{</a><a id="22719" href="UF.Base.html#22719" class="Bound">x</a> <a id="22721" href="UF.Base.html#22721" class="Bound">x&#39;</a> <a id="22724" class="Symbol">:</a> <a id="22726" href="UF.Base.html#22697" class="Bound">X</a><a id="22727" class="Symbol">}</a>
 <a id="22730" class="Symbol">→</a> <a id="22732" class="Symbol">(</a><a id="22733" href="UF.Base.html#22733" class="Bound">p</a> <a id="22735" class="Symbol">:</a> <a id="22737" href="UF.Base.html#22719" class="Bound">x</a> <a id="22739" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22741" href="UF.Base.html#22721" class="Bound">x&#39;</a><a id="22743" class="Symbol">)</a>
 <a id="22746" class="Symbol">→</a> <a id="22748" class="Symbol">(</a><a id="22749" href="UF.Base.html#22749" class="Bound">s</a> <a id="22751" href="UF.Base.html#22751" class="Bound">s&#39;</a> <a id="22754" class="Symbol">:</a> <a id="22756" href="UF.Base.html#22697" class="Bound">X</a> <a id="22758" class="Symbol">→</a> <a id="22760" href="UF.Base.html#22708" class="Bound">Y</a><a id="22761" class="Symbol">)</a>
 <a id="22764" class="Symbol">→</a> <a id="22766" class="Symbol">(</a><a id="22767" href="UF.Base.html#22767" class="Bound">q</a> <a id="22769" class="Symbol">:</a> <a id="22771" href="UF.Base.html#22749" class="Bound">s</a> <a id="22773" href="UF.Base.html#22719" class="Bound">x</a> <a id="22775" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22777" href="UF.Base.html#22751" class="Bound">s&#39;</a> <a id="22780" href="UF.Base.html#22719" class="Bound">x</a><a id="22781" class="Symbol">)</a>
 <a id="22784" class="Symbol">→</a> <a id="22786" href="MLTT.Id.html#734" class="Function">transport</a> <a id="22796" class="Symbol">(λ</a> <a id="22799" href="UF.Base.html#22799" class="Bound">-</a> <a id="22801" class="Symbol">→</a> <a id="22803" href="UF.Base.html#22749" class="Bound">s</a> <a id="22805" href="UF.Base.html#22799" class="Bound">-</a> <a id="22807" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22809" href="UF.Base.html#22751" class="Bound">s&#39;</a> <a id="22812" href="UF.Base.html#22799" class="Bound">-</a><a id="22813" class="Symbol">)</a> <a id="22815" href="UF.Base.html#22733" class="Bound">p</a> <a id="22817" href="UF.Base.html#22767" class="Bound">q</a> <a id="22819" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22821" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22824" href="UF.Base.html#22749" class="Bound">s</a> <a id="22826" href="UF.Base.html#22733" class="Bound">p</a> <a id="22828" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="22831" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="22833" href="UF.Base.html#22767" class="Bound">q</a> <a id="22835" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="22837" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22840" href="UF.Base.html#22751" class="Bound">s&#39;</a> <a id="22843" href="UF.Base.html#22733" class="Bound">p</a>
<a id="22845" href="UF.Base.html#22673" class="Function">transport-after-ap&#39;</a> <a id="22865" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="22870" href="UF.Base.html#22870" class="Bound">s</a> <a id="22872" href="UF.Base.html#22872" class="Bound">s&#39;</a> <a id="22875" href="UF.Base.html#22875" class="Bound">q</a> <a id="22877" class="Symbol">=</a>
 <a id="22880" href="UF.Base.html#22875" class="Bound">q</a>                             <a id="22910" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22913" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="22931" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="22934" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="22937" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="22942" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="22944" href="UF.Base.html#22875" class="Bound">q</a>                      <a id="22967" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="22976" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22979" href="UF.Base.html#22870" class="Bound">s</a> <a id="22981" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="22986" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="22989" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="22991" href="UF.Base.html#22875" class="Bound">q</a> <a id="22993" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="22995" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22998" href="UF.Base.html#22872" class="Bound">s&#39;</a> <a id="23001" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="23006" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="23009" class="Markup">\end{code}</a><a id="23019" class="Background">

A version of transport-after-ap&#39; for dependent functions,
added 19 June 2026 by Tom de Jong.

</a><a id="23115" class="Markup">\begin{code}</a>

<a id="transport-after-ap&#39;-dependent"></a><a id="23129" href="UF.Base.html#23129" class="Function">transport-after-ap&#39;-dependent</a>
 <a id="23160" class="Symbol">:</a> <a id="23162" class="Symbol">{</a><a id="23163" href="UF.Base.html#23163" class="Bound">X</a> <a id="23165" class="Symbol">:</a> <a id="23167" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23169" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23171" class="Symbol">}</a> <a id="23173" class="Symbol">{</a><a id="23174" href="UF.Base.html#23174" class="Bound">x₁</a> <a id="23177" href="UF.Base.html#23177" class="Bound">x₂</a> <a id="23180" class="Symbol">:</a> <a id="23182" href="UF.Base.html#23163" class="Bound">X</a><a id="23183" class="Symbol">}</a> <a id="23185" class="Symbol">{</a><a id="23186" href="UF.Base.html#23186" class="Bound">Y</a> <a id="23188" class="Symbol">:</a> <a id="23190" href="UF.Base.html#23163" class="Bound">X</a> <a id="23192" class="Symbol">→</a> <a id="23194" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="23196" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23198" class="Symbol">}</a> <a id="23200" class="Symbol">(</a><a id="23201" href="UF.Base.html#23201" class="Bound">g</a> <a id="23203" href="UF.Base.html#23203" class="Bound">h</a> <a id="23205" class="Symbol">:</a> <a id="23207" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="23209" href="UF.Base.html#23186" class="Bound">Y</a><a id="23210" class="Symbol">)</a>
   <a id="23215" class="Symbol">(</a><a id="23216" href="UF.Base.html#23216" class="Bound">p</a> <a id="23218" class="Symbol">:</a> <a id="23220" href="UF.Base.html#23174" class="Bound">x₁</a> <a id="23223" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23225" href="UF.Base.html#23177" class="Bound">x₂</a><a id="23227" class="Symbol">)</a> <a id="23229" class="Symbol">(</a><a id="23230" href="UF.Base.html#23230" class="Bound">q</a> <a id="23232" class="Symbol">:</a> <a id="23234" href="UF.Base.html#23201" class="Bound">g</a> <a id="23236" href="UF.Base.html#23174" class="Bound">x₁</a> <a id="23239" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23241" href="UF.Base.html#23203" class="Bound">h</a> <a id="23243" href="UF.Base.html#23174" class="Bound">x₁</a><a id="23245" class="Symbol">)</a>
 <a id="23248" class="Symbol">→</a> <a id="23250" href="MLTT.Id.html#734" class="Function">transport</a> <a id="23260" class="Symbol">(λ</a> <a id="23263" href="UF.Base.html#23263" class="Bound">-</a> <a id="23265" class="Symbol">→</a> <a id="23267" href="UF.Base.html#23201" class="Bound">g</a> <a id="23269" href="UF.Base.html#23263" class="Bound">-</a> <a id="23271" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23273" href="UF.Base.html#23203" class="Bound">h</a> <a id="23275" href="UF.Base.html#23263" class="Bound">-</a><a id="23276" class="Symbol">)</a> <a id="23278" href="UF.Base.html#23216" class="Bound">p</a> <a id="23280" href="UF.Base.html#23230" class="Bound">q</a>
   <a id="23285" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23287" href="UF.Base.html#7355" class="Function">apd</a> <a id="23291" href="UF.Base.html#23201" class="Bound">g</a> <a id="23293" href="UF.Base.html#23216" class="Bound">p</a> <a id="23295" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="23298" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="23300" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23303" class="Symbol">(</a><a id="23304" href="MLTT.Id.html#734" class="Function">transport</a> <a id="23314" href="UF.Base.html#23186" class="Bound">Y</a> <a id="23316" href="UF.Base.html#23216" class="Bound">p</a><a id="23317" class="Symbol">)</a> <a id="23319" href="UF.Base.html#23230" class="Bound">q</a> <a id="23321" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="23323" href="UF.Base.html#7355" class="Function">apd</a> <a id="23327" href="UF.Base.html#23203" class="Bound">h</a> <a id="23329" href="UF.Base.html#23216" class="Bound">p</a>
<a id="23331" href="UF.Base.html#23129" class="Function">transport-after-ap&#39;-dependent</a> <a id="23361" href="UF.Base.html#23361" class="Bound">g</a> <a id="23363" href="UF.Base.html#23363" class="Bound">h</a> <a id="23365" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="23370" href="UF.Base.html#23370" class="Bound">q</a> <a id="23372" class="Symbol">=</a>
 <a id="23375" href="UF.Base.html#23370" class="Bound">q</a>                              <a id="23406" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23409" href="UF.Base.html#7481" class="Function">ap-id-is-id</a> <a id="23421" href="UF.Base.html#23370" class="Bound">q</a> <a id="23423" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="23426" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="23429" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23432" href="MLTT.Pi.html#444" class="Function">id</a> <a id="23435" href="UF.Base.html#23370" class="Bound">q</a>                        <a id="23460" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="23469" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23472" href="MLTT.Pi.html#444" class="Function">id</a> <a id="23475" href="UF.Base.html#23370" class="Bound">q</a> <a id="23477" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="23479" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                 <a id="23500" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="23509" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23512" href="MLTT.Pi.html#444" class="Function">id</a> <a id="23515" href="UF.Base.html#23370" class="Bound">q</a> <a id="23517" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="23519" href="UF.Base.html#7355" class="Function">apd</a> <a id="23523" href="UF.Base.html#23363" class="Bound">h</a> <a id="23525" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>           <a id="23540" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23543" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="23561" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="23564" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="23567" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="23572" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="23575" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="23577" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23580" href="MLTT.Pi.html#444" class="Function">id</a> <a id="23583" href="UF.Base.html#23370" class="Bound">q</a> <a id="23585" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="23587" href="UF.Base.html#7355" class="Function">apd</a> <a id="23591" href="UF.Base.html#23363" class="Bound">h</a> <a id="23593" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="23598" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="23601" class="Markup">\end{code}</a><a id="23611" class="Background">

Moved here (from AlgebraicStructuresForcingSethood)
on 4 June 2026 by Tom de Jong.

Additions, notably the diagrams, from the same place due to Martin Escardo, were
integrated here by Tom de Jong on 8 June 2026.

Transporting along the identity type ＝ establishes that ＝ is a
congruence. Duplicating two of the arguments we obtain conjugation of loops.

The congruence witness enjoys various coherence properties, as shown below.
These are used in several files in the AlgebraicStructuresForcingSethood folder.

`＝-congr h₁ h₂ p` transports a path p : a ＝ b across a commutative
square to obtain a path x ＝ y:

    a ═════ p ════ b
    ║              ║
   h₁              h₂
    ║              ║
    x ════════════ y
           ?

The resulting path is sym h₁ ∙ p ∙ h₂.  Definitionally, when
h₁ = h₂ = refl, the square degenerates and we recover p.

</a><a id="24463" class="Markup">\begin{code}</a>

<a id="＝-congr"></a><a id="24477" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="24485" class="Symbol">:</a> <a id="24487" class="Symbol">{</a><a id="24488" href="UF.Base.html#24488" class="Bound">A</a> <a id="24490" class="Symbol">:</a> <a id="24492" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24494" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24496" class="Symbol">}</a> <a id="24498" class="Symbol">{</a><a id="24499" href="UF.Base.html#24499" class="Bound">a</a> <a id="24501" href="UF.Base.html#24501" class="Bound">b</a> <a id="24503" href="UF.Base.html#24503" class="Bound">x</a> <a id="24505" href="UF.Base.html#24505" class="Bound">y</a> <a id="24507" class="Symbol">:</a> <a id="24509" href="UF.Base.html#24488" class="Bound">A</a><a id="24510" class="Symbol">}</a> <a id="24512" class="Symbol">→</a> <a id="24514" href="UF.Base.html#24499" class="Bound">a</a> <a id="24516" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24518" href="UF.Base.html#24503" class="Bound">x</a> <a id="24520" class="Symbol">→</a> <a id="24522" href="UF.Base.html#24501" class="Bound">b</a> <a id="24524" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24526" href="UF.Base.html#24505" class="Bound">y</a> <a id="24528" class="Symbol">→</a> <a id="24530" href="UF.Base.html#24499" class="Bound">a</a> <a id="24532" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24534" href="UF.Base.html#24501" class="Bound">b</a> <a id="24536" class="Symbol">→</a> <a id="24538" href="UF.Base.html#24503" class="Bound">x</a> <a id="24540" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24542" href="UF.Base.html#24505" class="Bound">y</a>
<a id="24544" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="24552" class="Symbol">=</a> <a id="24554" href="UF.Base.html#1790" class="Function">transport₂</a> <a id="24565" href="MLTT.Id.html#193" class="Datatype Operator">_＝_</a>

<a id="conjugate-loop"></a><a id="24570" href="UF.Base.html#24570" class="Function">conjugate-loop</a> <a id="24585" class="Symbol">:</a> <a id="24587" class="Symbol">{</a><a id="24588" href="UF.Base.html#24588" class="Bound">A</a> <a id="24590" class="Symbol">:</a> <a id="24592" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24594" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24596" class="Symbol">}</a> <a id="24598" class="Symbol">{</a><a id="24599" href="UF.Base.html#24599" class="Bound">a</a> <a id="24601" href="UF.Base.html#24601" class="Bound">b</a> <a id="24603" class="Symbol">:</a> <a id="24605" href="UF.Base.html#24588" class="Bound">A</a><a id="24606" class="Symbol">}</a> <a id="24608" class="Symbol">→</a> <a id="24610" href="UF.Base.html#24599" class="Bound">a</a> <a id="24612" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24614" href="UF.Base.html#24601" class="Bound">b</a> <a id="24616" class="Symbol">→</a> <a id="24618" href="UF.Base.html#24599" class="Bound">a</a> <a id="24620" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24622" href="UF.Base.html#24599" class="Bound">a</a> <a id="24624" class="Symbol">→</a> <a id="24626" href="UF.Base.html#24601" class="Bound">b</a> <a id="24628" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24630" href="UF.Base.html#24601" class="Bound">b</a>
<a id="24632" href="UF.Base.html#24570" class="Function">conjugate-loop</a> <a id="24647" href="UF.Base.html#24647" class="Bound">p</a> <a id="24649" class="Symbol">=</a> <a id="24651" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="24659" href="UF.Base.html#24647" class="Bound">p</a> <a id="24661" href="UF.Base.html#24647" class="Bound">p</a>

<a id="conjugate-loop-conjugates"></a><a id="24664" href="UF.Base.html#24664" class="Function">conjugate-loop-conjugates</a> <a id="24690" class="Symbol">:</a> <a id="24692" class="Symbol">{</a><a id="24693" href="UF.Base.html#24693" class="Bound">A</a> <a id="24695" class="Symbol">:</a> <a id="24697" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24699" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24701" class="Symbol">}</a> <a id="24703" class="Symbol">{</a><a id="24704" href="UF.Base.html#24704" class="Bound">a</a> <a id="24706" href="UF.Base.html#24706" class="Bound">b</a> <a id="24708" class="Symbol">:</a> <a id="24710" href="UF.Base.html#24693" class="Bound">A</a><a id="24711" class="Symbol">}</a> <a id="24713" class="Symbol">(</a><a id="24714" href="UF.Base.html#24714" class="Bound">p</a> <a id="24716" class="Symbol">:</a> <a id="24718" href="UF.Base.html#24704" class="Bound">a</a> <a id="24720" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24722" href="UF.Base.html#24706" class="Bound">b</a><a id="24723" class="Symbol">)</a> <a id="24725" class="Symbol">(</a><a id="24726" href="UF.Base.html#24726" class="Bound">l</a> <a id="24728" class="Symbol">:</a> <a id="24730" href="UF.Base.html#24704" class="Bound">a</a> <a id="24732" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24734" href="UF.Base.html#24704" class="Bound">a</a><a id="24735" class="Symbol">)</a>
                          <a id="24763" class="Symbol">→</a> <a id="24765" href="UF.Base.html#24570" class="Function">conjugate-loop</a> <a id="24780" href="UF.Base.html#24714" class="Bound">p</a> <a id="24782" href="UF.Base.html#24726" class="Bound">l</a> <a id="24784" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24786" href="UF.Base.html#24714" class="Bound">p</a> <a id="24788" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24791" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24793" href="UF.Base.html#24726" class="Bound">l</a> <a id="24795" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24797" href="UF.Base.html#24714" class="Bound">p</a>
<a id="24799" href="UF.Base.html#24664" class="Function">conjugate-loop-conjugates</a> <a id="24825" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="24830" class="Symbol">=</a> <a id="24832" href="UF.Base.html#17868" class="Function">transport-along-＝</a> <a id="24850" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="24856" class="Markup">\end{code}</a><a id="24866" class="Background">

When h = refl the square collapses to a point and the loop is unchanged:

    a ═══ p ══ a
    ║          ║
    h          h    ↝   a ══ refl ══ a
    ║          ║
    a ════════ a

</a><a id="25050" class="Markup">\begin{code}</a>

<a id="＝-congr-refl"></a><a id="25064" href="UF.Base.html#25064" class="Function">＝-congr-refl</a> <a id="25077" class="Symbol">:</a> <a id="25079" class="Symbol">{</a><a id="25080" href="UF.Base.html#25080" class="Bound">A</a> <a id="25082" class="Symbol">:</a> <a id="25084" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25086" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25088" class="Symbol">}</a> <a id="25090" class="Symbol">{</a><a id="25091" href="UF.Base.html#25091" class="Bound">a</a> <a id="25093" href="UF.Base.html#25093" class="Bound">x</a> <a id="25095" class="Symbol">:</a> <a id="25097" href="UF.Base.html#25080" class="Bound">A</a><a id="25098" class="Symbol">}</a> <a id="25100" class="Symbol">(</a><a id="25101" href="UF.Base.html#25101" class="Bound">h</a> <a id="25103" class="Symbol">:</a> <a id="25105" href="UF.Base.html#25091" class="Bound">a</a> <a id="25107" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25109" href="UF.Base.html#25093" class="Bound">x</a><a id="25110" class="Symbol">)</a> <a id="25112" class="Symbol">→</a> <a id="25114" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="25122" href="UF.Base.html#25101" class="Bound">h</a> <a id="25124" href="UF.Base.html#25101" class="Bound">h</a> <a id="25126" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25131" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25133" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="25138" href="UF.Base.html#25064" class="Function">＝-congr-refl</a> <a id="25151" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25156" class="Symbol">=</a> <a id="25158" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="25164" class="Markup">\end{code}</a><a id="25174" class="Background">

Equality congruence distributes over path concatenation:

    a ══ p ══ b ══ q ═══ c
    ║         ║          ║
   h₁        h₂          h₃
    ║         ║          ║
    x ═══════ y ════════ z

</a><a id="25371" class="Markup">\begin{code}</a>

<a id="＝-congr-∙"></a><a id="25385" href="UF.Base.html#25385" class="Function">＝-congr-∙</a> <a id="25395" class="Symbol">:</a> <a id="25397" class="Symbol">{</a><a id="25398" href="UF.Base.html#25398" class="Bound">A</a> <a id="25400" class="Symbol">:</a> <a id="25402" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25404" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25406" class="Symbol">}</a> <a id="25408" class="Symbol">{</a><a id="25409" href="UF.Base.html#25409" class="Bound">a</a> <a id="25411" href="UF.Base.html#25411" class="Bound">b</a> <a id="25413" href="UF.Base.html#25413" class="Bound">c</a> <a id="25415" href="UF.Base.html#25415" class="Bound">x</a> <a id="25417" href="UF.Base.html#25417" class="Bound">y</a> <a id="25419" href="UF.Base.html#25419" class="Bound">z</a> <a id="25421" class="Symbol">:</a> <a id="25423" href="UF.Base.html#25398" class="Bound">A</a><a id="25424" class="Symbol">}</a>
             <a id="25439" class="Symbol">(</a><a id="25440" href="UF.Base.html#25440" class="Bound">h₁</a> <a id="25443" class="Symbol">:</a> <a id="25445" href="UF.Base.html#25409" class="Bound">a</a> <a id="25447" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25449" href="UF.Base.html#25415" class="Bound">x</a><a id="25450" class="Symbol">)</a> <a id="25452" class="Symbol">(</a><a id="25453" href="UF.Base.html#25453" class="Bound">h₂</a> <a id="25456" class="Symbol">:</a> <a id="25458" href="UF.Base.html#25411" class="Bound">b</a> <a id="25460" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25462" href="UF.Base.html#25417" class="Bound">y</a><a id="25463" class="Symbol">)</a> <a id="25465" class="Symbol">(</a><a id="25466" href="UF.Base.html#25466" class="Bound">h₃</a> <a id="25469" class="Symbol">:</a> <a id="25471" href="UF.Base.html#25413" class="Bound">c</a> <a id="25473" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25475" href="UF.Base.html#25419" class="Bound">z</a><a id="25476" class="Symbol">)</a>
             <a id="25491" class="Symbol">(</a><a id="25492" href="UF.Base.html#25492" class="Bound">p</a> <a id="25494" class="Symbol">:</a> <a id="25496" href="UF.Base.html#25409" class="Bound">a</a> <a id="25498" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25500" href="UF.Base.html#25411" class="Bound">b</a><a id="25501" class="Symbol">)</a> <a id="25503" class="Symbol">(</a><a id="25504" href="UF.Base.html#25504" class="Bound">q</a> <a id="25506" class="Symbol">:</a> <a id="25508" href="UF.Base.html#25411" class="Bound">b</a> <a id="25510" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25512" href="UF.Base.html#25413" class="Bound">c</a><a id="25513" class="Symbol">)</a>
           <a id="25526" class="Symbol">→</a> <a id="25528" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="25536" href="UF.Base.html#25440" class="Bound">h₁</a> <a id="25539" href="UF.Base.html#25466" class="Bound">h₃</a> <a id="25542" class="Symbol">(</a><a id="25543" href="UF.Base.html#25492" class="Bound">p</a> <a id="25545" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25547" href="UF.Base.html#25504" class="Bound">q</a><a id="25548" class="Symbol">)</a> <a id="25550" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25552" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="25560" href="UF.Base.html#25440" class="Bound">h₁</a> <a id="25563" href="UF.Base.html#25453" class="Bound">h₂</a> <a id="25566" href="UF.Base.html#25492" class="Bound">p</a> <a id="25568" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25570" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="25578" href="UF.Base.html#25453" class="Bound">h₂</a> <a id="25581" href="UF.Base.html#25466" class="Bound">h₃</a> <a id="25584" href="UF.Base.html#25504" class="Bound">q</a>
<a id="25586" href="UF.Base.html#25385" class="Function">＝-congr-∙</a> <a id="25596" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25601" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25606" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25611" href="UF.Base.html#25611" class="Bound">p</a> <a id="25613" href="UF.Base.html#25613" class="Bound">q</a> <a id="25615" class="Symbol">=</a> <a id="25617" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>


<a id="25624" class="Markup">\end{code}</a><a id="25634" class="Background">

Equality congruence by a composite path equals iterated congruence.

</a><a id="25705" class="Markup">\begin{code}</a>

<a id="＝-congr-∙&#39;"></a><a id="25719" href="UF.Base.html#25719" class="Function">＝-congr-∙&#39;</a>
 <a id="25731" class="Symbol">:</a> <a id="25733" class="Symbol">{</a><a id="25734" href="UF.Base.html#25734" class="Bound">A</a> <a id="25736" class="Symbol">:</a> <a id="25738" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25740" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25742" class="Symbol">}</a> <a id="25744" class="Symbol">{</a><a id="25745" href="UF.Base.html#25745" class="Bound">a</a> <a id="25747" href="UF.Base.html#25747" class="Bound">b</a> <a id="25749" href="UF.Base.html#25749" class="Bound">u</a> <a id="25751" href="UF.Base.html#25751" class="Bound">v</a> <a id="25753" href="UF.Base.html#25753" class="Bound">x</a> <a id="25755" href="UF.Base.html#25755" class="Bound">y</a> <a id="25757" class="Symbol">:</a> <a id="25759" href="UF.Base.html#25734" class="Bound">A</a><a id="25760" class="Symbol">}</a>
   <a id="25765" class="Symbol">(</a><a id="25766" href="UF.Base.html#25766" class="Bound">l₁</a> <a id="25769" class="Symbol">:</a> <a id="25771" href="UF.Base.html#25745" class="Bound">a</a> <a id="25773" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25775" href="UF.Base.html#25749" class="Bound">u</a><a id="25776" class="Symbol">)</a> <a id="25778" class="Symbol">(</a><a id="25779" href="UF.Base.html#25779" class="Bound">l₂</a> <a id="25782" class="Symbol">:</a> <a id="25784" href="UF.Base.html#25749" class="Bound">u</a> <a id="25786" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25788" href="UF.Base.html#25753" class="Bound">x</a><a id="25789" class="Symbol">)</a>
   <a id="25794" class="Symbol">(</a><a id="25795" href="UF.Base.html#25795" class="Bound">r₁</a> <a id="25798" class="Symbol">:</a> <a id="25800" href="UF.Base.html#25747" class="Bound">b</a> <a id="25802" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25804" href="UF.Base.html#25751" class="Bound">v</a><a id="25805" class="Symbol">)</a> <a id="25807" class="Symbol">(</a><a id="25808" href="UF.Base.html#25808" class="Bound">r₂</a> <a id="25811" class="Symbol">:</a> <a id="25813" href="UF.Base.html#25751" class="Bound">v</a> <a id="25815" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25817" href="UF.Base.html#25755" class="Bound">y</a><a id="25818" class="Symbol">)</a>
   <a id="25823" class="Symbol">(</a><a id="25824" href="UF.Base.html#25824" class="Bound">p</a> <a id="25826" class="Symbol">:</a> <a id="25828" href="UF.Base.html#25745" class="Bound">a</a> <a id="25830" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25832" href="UF.Base.html#25747" class="Bound">b</a><a id="25833" class="Symbol">)</a>
 <a id="25836" class="Symbol">→</a> <a id="25838" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="25846" class="Symbol">(</a><a id="25847" href="UF.Base.html#25766" class="Bound">l₁</a> <a id="25850" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25852" href="UF.Base.html#25779" class="Bound">l₂</a><a id="25854" class="Symbol">)</a> <a id="25856" class="Symbol">(</a><a id="25857" href="UF.Base.html#25795" class="Bound">r₁</a> <a id="25860" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25862" href="UF.Base.html#25808" class="Bound">r₂</a><a id="25864" class="Symbol">)</a> <a id="25866" href="UF.Base.html#25824" class="Bound">p</a> <a id="25868" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25870" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="25878" href="UF.Base.html#25779" class="Bound">l₂</a> <a id="25881" href="UF.Base.html#25808" class="Bound">r₂</a> <a id="25884" class="Symbol">(</a><a id="25885" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="25893" href="UF.Base.html#25766" class="Bound">l₁</a> <a id="25896" href="UF.Base.html#25795" class="Bound">r₁</a> <a id="25899" href="UF.Base.html#25824" class="Bound">p</a><a id="25900" class="Symbol">)</a>
<a id="25902" href="UF.Base.html#25719" class="Function">＝-congr-∙&#39;</a> <a id="25913" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25918" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25923" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25928" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25933" href="UF.Base.html#25933" class="Bound">p</a> <a id="25935" class="Symbol">=</a> <a id="25937" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="25943" class="Markup">\end{code}</a><a id="25953" class="Background">

We now show that equality congruence is natural.

The cleanest expression is a commutative square whose nodes are
path spaces and whose edges are &quot;apply congruence with&quot;:

  (a ＝ b) ══════ congruence with (ha, hb) ══════ (a ＝ b)
     ║                                              ║
congruence with (hax, hby)                  congruence with (hax, hby)
     ║                                              ║
  (x ＝ y) ════ congruence with (ha&#39;, hb&#39;) ══════ (x ＝ y)

  where  ha&#39; = eq-congr hax hax ha
         hb&#39; = eq-congr hby hby hb.

The geometric intuition is a cube in A, where the top and bottom faces
record the ha/hb loops and their congruences ha&#39;/hb&#39;, and the vertical
edges are hax and hby:

        a ══  ha ══ a
       ╱║           ║╲
    hax ║           ║ hax
     ╱  p           p&#39; ╲
    x   ║           ║    x
    ║   b ══  hb ══ b    ║
    ║  ╱             ╲   ║
    ║ hby           hby  ║
    ║╱                 ╲ ║
    y ══════  hb&#39; ══════ y

  where  p  = eq-congr hax hby p      (front face)
         p&#39; = eq-congr hax hby        (back face)
               (eq-congr ha hb p).

Naturality says that the front face and back face of the cube give the
same path x ＝ y.

</a><a id="27144" class="Markup">\begin{code}</a>

<a id="＝-congr-nat"></a><a id="27158" href="UF.Base.html#27158" class="Function">＝-congr-nat</a> <a id="27170" class="Symbol">:</a> <a id="27172" class="Symbol">{</a><a id="27173" href="UF.Base.html#27173" class="Bound">A</a> <a id="27175" class="Symbol">:</a> <a id="27177" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27179" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27181" class="Symbol">}</a> <a id="27183" class="Symbol">{</a><a id="27184" href="UF.Base.html#27184" class="Bound">a</a> <a id="27186" href="UF.Base.html#27186" class="Bound">b</a> <a id="27188" href="UF.Base.html#27188" class="Bound">x</a> <a id="27190" href="UF.Base.html#27190" class="Bound">y</a> <a id="27192" class="Symbol">:</a> <a id="27194" href="UF.Base.html#27173" class="Bound">A</a><a id="27195" class="Symbol">}</a>
               <a id="27212" class="Symbol">(</a><a id="27213" href="UF.Base.html#27213" class="Bound">ha</a> <a id="27216" class="Symbol">:</a> <a id="27218" href="UF.Base.html#27184" class="Bound">a</a> <a id="27220" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27222" href="UF.Base.html#27184" class="Bound">a</a><a id="27223" class="Symbol">)</a> <a id="27225" class="Symbol">(</a><a id="27226" href="UF.Base.html#27226" class="Bound">hb</a> <a id="27229" class="Symbol">:</a> <a id="27231" href="UF.Base.html#27186" class="Bound">b</a> <a id="27233" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27235" href="UF.Base.html#27186" class="Bound">b</a><a id="27236" class="Symbol">)</a> <a id="27238" class="Symbol">(</a><a id="27239" href="UF.Base.html#27239" class="Bound">hax</a> <a id="27243" class="Symbol">:</a> <a id="27245" href="UF.Base.html#27184" class="Bound">a</a> <a id="27247" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27249" href="UF.Base.html#27188" class="Bound">x</a><a id="27250" class="Symbol">)</a> <a id="27252" class="Symbol">(</a><a id="27253" href="UF.Base.html#27253" class="Bound">hby</a> <a id="27257" class="Symbol">:</a> <a id="27259" href="UF.Base.html#27186" class="Bound">b</a> <a id="27261" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27263" href="UF.Base.html#27190" class="Bound">y</a><a id="27264" class="Symbol">)</a>
               <a id="27281" class="Symbol">(</a><a id="27282" href="UF.Base.html#27282" class="Bound">p</a> <a id="27284" class="Symbol">:</a> <a id="27286" href="UF.Base.html#27184" class="Bound">a</a> <a id="27288" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27290" href="UF.Base.html#27186" class="Bound">b</a><a id="27291" class="Symbol">)</a>
             <a id="27306" class="Symbol">→</a> <a id="27308" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="27316" href="UF.Base.html#27239" class="Bound">hax</a> <a id="27320" href="UF.Base.html#27253" class="Bound">hby</a> <a id="27324" class="Symbol">(</a><a id="27325" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="27333" href="UF.Base.html#27213" class="Bound">ha</a> <a id="27336" href="UF.Base.html#27226" class="Bound">hb</a> <a id="27339" href="UF.Base.html#27282" class="Bound">p</a><a id="27340" class="Symbol">)</a>
             <a id="27355" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27357" href="UF.Base.html#24477" class="Function">＝-congr</a>
                 <a id="27382" class="Symbol">(</a><a id="27383" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="27391" href="UF.Base.html#27239" class="Bound">hax</a> <a id="27395" href="UF.Base.html#27239" class="Bound">hax</a> <a id="27399" href="UF.Base.html#27213" class="Bound">ha</a><a id="27401" class="Symbol">)</a>
                 <a id="27420" class="Symbol">(</a><a id="27421" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="27429" href="UF.Base.html#27253" class="Bound">hby</a> <a id="27433" href="UF.Base.html#27253" class="Bound">hby</a> <a id="27437" href="UF.Base.html#27226" class="Bound">hb</a><a id="27439" class="Symbol">)</a>
                 <a id="27458" class="Symbol">(</a><a id="27459" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="27467" href="UF.Base.html#27239" class="Bound">hax</a> <a id="27471" href="UF.Base.html#27253" class="Bound">hby</a> <a id="27475" href="UF.Base.html#27282" class="Bound">p</a><a id="27476" class="Symbol">)</a>
<a id="27478" href="UF.Base.html#27158" class="Function">＝-congr-nat</a> <a id="27490" href="UF.Base.html#27490" class="Bound">ha</a> <a id="27493" href="UF.Base.html#27493" class="Bound">hb</a> <a id="27496" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="27501" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="27506" href="UF.Base.html#27506" class="Bound">p</a> <a id="27508" class="Symbol">=</a> <a id="27510" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="＝-congr-nat&#39;"></a><a id="27516" href="UF.Base.html#27516" class="Function">＝-congr-nat&#39;</a> <a id="27529" class="Symbol">:</a> <a id="27531" class="Symbol">{</a><a id="27532" href="UF.Base.html#27532" class="Bound">A</a> <a id="27534" class="Symbol">:</a> <a id="27536" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27538" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27540" class="Symbol">}</a> <a id="27542" class="Symbol">{</a><a id="27543" href="UF.Base.html#27543" class="Bound">a</a> <a id="27545" href="UF.Base.html#27545" class="Bound">b</a> <a id="27547" href="UF.Base.html#27547" class="Bound">x</a> <a id="27549" href="UF.Base.html#27549" class="Bound">y</a> <a id="27551" class="Symbol">:</a> <a id="27553" href="UF.Base.html#27532" class="Bound">A</a><a id="27554" class="Symbol">}</a>
                <a id="27572" class="Symbol">(</a><a id="27573" href="UF.Base.html#27573" class="Bound">hab</a> <a id="27577" class="Symbol">:</a> <a id="27579" href="UF.Base.html#27543" class="Bound">a</a> <a id="27581" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27583" href="UF.Base.html#27545" class="Bound">b</a><a id="27584" class="Symbol">)</a> <a id="27586" class="Symbol">(</a><a id="27587" href="UF.Base.html#27587" class="Bound">hax</a> <a id="27591" class="Symbol">:</a> <a id="27593" href="UF.Base.html#27543" class="Bound">a</a> <a id="27595" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27597" href="UF.Base.html#27547" class="Bound">x</a><a id="27598" class="Symbol">)</a> <a id="27600" class="Symbol">(</a><a id="27601" href="UF.Base.html#27601" class="Bound">hby</a> <a id="27605" class="Symbol">:</a> <a id="27607" href="UF.Base.html#27545" class="Bound">b</a> <a id="27609" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27611" href="UF.Base.html#27549" class="Bound">y</a><a id="27612" class="Symbol">)</a>
                <a id="27630" class="Symbol">(</a><a id="27631" href="UF.Base.html#27631" class="Bound">p</a> <a id="27633" class="Symbol">:</a> <a id="27635" href="UF.Base.html#27543" class="Bound">a</a> <a id="27637" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27639" href="UF.Base.html#27543" class="Bound">a</a><a id="27640" class="Symbol">)</a>
              <a id="27656" class="Symbol">→</a> <a id="27658" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="27666" href="UF.Base.html#27601" class="Bound">hby</a> <a id="27670" href="UF.Base.html#27601" class="Bound">hby</a> <a id="27674" class="Symbol">(</a><a id="27675" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="27683" href="UF.Base.html#27573" class="Bound">hab</a> <a id="27687" href="UF.Base.html#27573" class="Bound">hab</a> <a id="27691" href="UF.Base.html#27631" class="Bound">p</a><a id="27692" class="Symbol">)</a>
                <a id="27710" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27712" href="UF.Base.html#24477" class="Function">＝-congr</a>
                    <a id="27740" class="Symbol">(</a><a id="27741" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="27749" href="UF.Base.html#27587" class="Bound">hax</a> <a id="27753" href="UF.Base.html#27601" class="Bound">hby</a> <a id="27757" href="UF.Base.html#27573" class="Bound">hab</a><a id="27760" class="Symbol">)</a>
                    <a id="27782" class="Symbol">(</a><a id="27783" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="27791" href="UF.Base.html#27587" class="Bound">hax</a> <a id="27795" href="UF.Base.html#27601" class="Bound">hby</a> <a id="27799" href="UF.Base.html#27573" class="Bound">hab</a><a id="27802" class="Symbol">)</a>
                    <a id="27824" class="Symbol">(</a><a id="27825" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="27833" href="UF.Base.html#27587" class="Bound">hax</a> <a id="27837" href="UF.Base.html#27587" class="Bound">hax</a> <a id="27841" href="UF.Base.html#27631" class="Bound">p</a><a id="27842" class="Symbol">)</a>
<a id="27844" href="UF.Base.html#27516" class="Function">＝-congr-nat&#39;</a> <a id="27857" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="27862" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="27867" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="27872" href="UF.Base.html#27872" class="Bound">p</a> <a id="27874" class="Symbol">=</a> <a id="27876" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="27882" class="Markup">\end{code}</a><a id="27892" class="Background">

Equality congruence is invertible.

</a><a id="27930" class="Markup">\begin{code}</a>

<a id="＝-congr-⁻¹"></a><a id="27944" href="UF.Base.html#27944" class="Function">＝-congr-⁻¹</a> <a id="27955" class="Symbol">:</a> <a id="27957" class="Symbol">{</a><a id="27958" href="UF.Base.html#27958" class="Bound">A</a> <a id="27960" class="Symbol">:</a> <a id="27962" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27964" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27966" class="Symbol">}</a> <a id="27968" class="Symbol">{</a><a id="27969" href="UF.Base.html#27969" class="Bound">a</a> <a id="27971" href="UF.Base.html#27971" class="Bound">b</a> <a id="27973" href="UF.Base.html#27973" class="Bound">x</a> <a id="27975" href="UF.Base.html#27975" class="Bound">y</a> <a id="27977" class="Symbol">:</a> <a id="27979" href="UF.Base.html#27958" class="Bound">A</a><a id="27980" class="Symbol">}</a>
              <a id="27996" class="Symbol">{</a><a id="27997" href="UF.Base.html#27997" class="Bound">hax</a> <a id="28001" class="Symbol">:</a> <a id="28003" href="UF.Base.html#27969" class="Bound">a</a> <a id="28005" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28007" href="UF.Base.html#27973" class="Bound">x</a><a id="28008" class="Symbol">}</a> <a id="28010" class="Symbol">{</a><a id="28011" href="UF.Base.html#28011" class="Bound">hby</a> <a id="28015" class="Symbol">:</a> <a id="28017" href="UF.Base.html#27971" class="Bound">b</a> <a id="28019" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28021" href="UF.Base.html#27975" class="Bound">y</a><a id="28022" class="Symbol">}</a>
              <a id="28038" class="Symbol">{</a><a id="28039" href="UF.Base.html#28039" class="Bound">p</a> <a id="28041" class="Symbol">:</a> <a id="28043" href="UF.Base.html#27969" class="Bound">a</a> <a id="28045" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28047" href="UF.Base.html#27971" class="Bound">b</a><a id="28048" class="Symbol">}</a> <a id="28050" class="Symbol">{</a><a id="28051" href="UF.Base.html#28051" class="Bound">q</a> <a id="28053" class="Symbol">:</a> <a id="28055" href="UF.Base.html#27973" class="Bound">x</a> <a id="28057" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28059" href="UF.Base.html#27975" class="Bound">y</a><a id="28060" class="Symbol">}</a>
            <a id="28074" class="Symbol">→</a> <a id="28076" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="28084" href="UF.Base.html#27997" class="Bound">hax</a> <a id="28088" href="UF.Base.html#28011" class="Bound">hby</a> <a id="28092" href="UF.Base.html#28039" class="Bound">p</a> <a id="28094" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28096" href="UF.Base.html#28051" class="Bound">q</a>
            <a id="28110" class="Symbol">→</a> <a id="28112" href="UF.Base.html#28039" class="Bound">p</a> <a id="28114" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28116" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="28124" class="Symbol">(</a><a id="28125" href="UF.Base.html#27997" class="Bound">hax</a> <a id="28129" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="28131" class="Symbol">)</a> <a id="28133" class="Symbol">(</a><a id="28134" href="UF.Base.html#28011" class="Bound">hby</a> <a id="28138" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="28140" class="Symbol">)</a> <a id="28142" href="UF.Base.html#28051" class="Bound">q</a>
<a id="28144" href="UF.Base.html#27944" class="Function">＝-congr-⁻¹</a> <a id="28155" class="Symbol">{</a><a id="28156" class="Argument">hax</a> <a id="28160" class="Symbol">=</a> <a id="28162" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="28166" class="Symbol">}</a> <a id="28168" class="Symbol">{</a><a id="28169" class="Argument">hby</a> <a id="28173" class="Symbol">=</a> <a id="28175" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="28179" class="Symbol">}</a> <a id="28181" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="28186" class="Symbol">=</a> <a id="28188" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="28194" class="Markup">\end{code}</a><a id="28204" class="Background">

We now construct a square congruence identity.

Going right-then-down equals going down-then-right:

    a ══ p ══ b
    ║         ║
    q         r
    ║         ║
    x ═══════ y

</a><a id="28388" class="Markup">\begin{code}</a>

<a id="＝-congr-sq"></a><a id="28402" href="UF.Base.html#28402" class="Function">＝-congr-sq</a> <a id="28413" class="Symbol">:</a> <a id="28415" class="Symbol">{</a><a id="28416" href="UF.Base.html#28416" class="Bound">A</a> <a id="28418" class="Symbol">:</a> <a id="28420" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28422" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28424" class="Symbol">}</a> <a id="28426" class="Symbol">{</a><a id="28427" href="UF.Base.html#28427" class="Bound">a</a> <a id="28429" href="UF.Base.html#28429" class="Bound">b</a> <a id="28431" href="UF.Base.html#28431" class="Bound">x</a> <a id="28433" href="UF.Base.html#28433" class="Bound">y</a> <a id="28435" class="Symbol">:</a> <a id="28437" href="UF.Base.html#28416" class="Bound">A</a><a id="28438" class="Symbol">}</a>
              <a id="28454" class="Symbol">(</a><a id="28455" href="UF.Base.html#28455" class="Bound">p</a> <a id="28457" class="Symbol">:</a> <a id="28459" href="UF.Base.html#28427" class="Bound">a</a> <a id="28461" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28463" href="UF.Base.html#28429" class="Bound">b</a><a id="28464" class="Symbol">)</a> <a id="28466" class="Symbol">(</a><a id="28467" href="UF.Base.html#28467" class="Bound">q</a> <a id="28469" class="Symbol">:</a> <a id="28471" href="UF.Base.html#28427" class="Bound">a</a> <a id="28473" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28475" href="UF.Base.html#28431" class="Bound">x</a><a id="28476" class="Symbol">)</a> <a id="28478" class="Symbol">(</a><a id="28479" href="UF.Base.html#28479" class="Bound">r</a> <a id="28481" class="Symbol">:</a> <a id="28483" href="UF.Base.html#28429" class="Bound">b</a> <a id="28485" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28487" href="UF.Base.html#28433" class="Bound">y</a><a id="28488" class="Symbol">)</a>
            <a id="28502" class="Symbol">→</a> <a id="28504" href="UF.Base.html#28467" class="Bound">q</a> <a id="28506" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="28508" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="28516" href="UF.Base.html#28467" class="Bound">q</a> <a id="28518" href="UF.Base.html#28479" class="Bound">r</a> <a id="28520" href="UF.Base.html#28455" class="Bound">p</a> <a id="28522" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28524" href="UF.Base.html#28455" class="Bound">p</a> <a id="28526" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="28528" href="UF.Base.html#28479" class="Bound">r</a>
<a id="28530" href="UF.Base.html#28402" class="Function">＝-congr-sq</a> <a id="28541" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="28546" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="28551" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="28556" class="Symbol">=</a> <a id="28558" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="28564" class="Markup">\end{code}</a><a id="28574" class="Background">

Moved here from Jakub Opršal&#39;s
AlgebraicStructuresForcingSethood.WeakNearUnanimity by Tom de Jong
on 8 June 2026.

</a><a id="28691" class="Markup">\begin{code}</a>

<a id="＝-congr-cancel"></a><a id="28705" href="UF.Base.html#28705" class="Function">＝-congr-cancel</a> <a id="28720" class="Symbol">:</a> <a id="28722" class="Symbol">{</a><a id="28723" href="UF.Base.html#28723" class="Bound">A</a> <a id="28725" class="Symbol">:</a> <a id="28727" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28729" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28731" class="Symbol">}</a> <a id="28733" class="Symbol">{</a><a id="28734" href="UF.Base.html#28734" class="Bound">a</a> <a id="28736" href="UF.Base.html#28736" class="Bound">a&#39;</a> <a id="28739" href="UF.Base.html#28739" class="Bound">b</a> <a id="28741" href="UF.Base.html#28741" class="Bound">b&#39;</a> <a id="28744" class="Symbol">:</a> <a id="28746" href="UF.Base.html#28723" class="Bound">A</a><a id="28747" class="Symbol">}</a> <a id="28749" class="Symbol">{</a><a id="28750" href="UF.Base.html#28750" class="Bound">p</a> <a id="28752" href="UF.Base.html#28752" class="Bound">q</a> <a id="28754" class="Symbol">:</a> <a id="28756" href="UF.Base.html#28734" class="Bound">a</a> <a id="28758" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28760" href="UF.Base.html#28736" class="Bound">a&#39;</a><a id="28762" class="Symbol">}</a>
                <a id="28780" class="Symbol">→</a> <a id="28782" class="Symbol">(</a><a id="28783" href="UF.Base.html#28783" class="Bound">h₁</a> <a id="28786" class="Symbol">:</a> <a id="28788" href="UF.Base.html#28734" class="Bound">a</a> <a id="28790" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28792" href="UF.Base.html#28739" class="Bound">b</a><a id="28793" class="Symbol">)</a>
                <a id="28811" class="Symbol">→</a> <a id="28813" class="Symbol">(</a><a id="28814" href="UF.Base.html#28814" class="Bound">h₂</a> <a id="28817" class="Symbol">:</a> <a id="28819" href="UF.Base.html#28736" class="Bound">a&#39;</a> <a id="28822" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28824" href="UF.Base.html#28741" class="Bound">b&#39;</a><a id="28826" class="Symbol">)</a>
                <a id="28844" class="Symbol">→</a> <a id="28846" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="28854" href="UF.Base.html#28783" class="Bound">h₁</a> <a id="28857" href="UF.Base.html#28814" class="Bound">h₂</a> <a id="28860" href="UF.Base.html#28750" class="Bound">p</a> <a id="28862" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28864" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="28872" href="UF.Base.html#28783" class="Bound">h₁</a> <a id="28875" href="UF.Base.html#28814" class="Bound">h₂</a> <a id="28878" href="UF.Base.html#28752" class="Bound">q</a>
                <a id="28896" class="Symbol">→</a> <a id="28898" href="UF.Base.html#28750" class="Bound">p</a> <a id="28900" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28902" href="UF.Base.html#28752" class="Bound">q</a>
<a id="28904" href="UF.Base.html#28705" class="Function">＝-congr-cancel</a> <a id="28919" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="28924" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="28929" href="UF.Base.html#28929" class="Bound">h</a> <a id="28931" class="Symbol">=</a> <a id="28933" href="UF.Base.html#28929" class="Bound">h</a>

<a id="＝-congr-ap₃"></a><a id="28936" href="UF.Base.html#28936" class="Function">＝-congr-ap₃</a>
 <a id="28949" class="Symbol">:</a> <a id="28951" class="Symbol">{</a><a id="28952" href="UF.Base.html#28952" class="Bound">W</a> <a id="28954" class="Symbol">:</a> <a id="28956" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="28958" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28960" class="Symbol">}</a> <a id="28962" class="Symbol">{</a><a id="28963" href="UF.Base.html#28963" class="Bound">X</a> <a id="28965" class="Symbol">:</a> <a id="28967" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28969" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28971" class="Symbol">}</a> <a id="28973" class="Symbol">{</a><a id="28974" href="UF.Base.html#28974" class="Bound">Y</a> <a id="28976" class="Symbol">:</a> <a id="28978" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28980" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28982" class="Symbol">}</a> <a id="28984" class="Symbol">{</a><a id="28985" href="UF.Base.html#28985" class="Bound">Z</a> <a id="28987" class="Symbol">:</a> <a id="28989" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="28991" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28993" class="Symbol">}</a>
    <a id="28999" class="Symbol">(</a><a id="29000" href="UF.Base.html#29000" class="Bound">f</a> <a id="29002" class="Symbol">:</a> <a id="29004" href="UF.Base.html#28952" class="Bound">W</a> <a id="29006" class="Symbol">→</a> <a id="29008" href="UF.Base.html#28963" class="Bound">X</a> <a id="29010" class="Symbol">→</a> <a id="29012" href="UF.Base.html#28974" class="Bound">Y</a> <a id="29014" class="Symbol">→</a> <a id="29016" href="UF.Base.html#28985" class="Bound">Z</a><a id="29017" class="Symbol">)</a>
    <a id="29023" class="Symbol">{</a><a id="29024" href="UF.Base.html#29024" class="Bound">w₀</a> <a id="29027" href="UF.Base.html#29027" class="Bound">w₁</a> <a id="29030" href="UF.Base.html#29030" class="Bound">w₂</a> <a id="29033" href="UF.Base.html#29033" class="Bound">w₃</a> <a id="29036" class="Symbol">:</a> <a id="29038" href="UF.Base.html#28952" class="Bound">W</a><a id="29039" class="Symbol">}</a> <a id="29041" class="Symbol">{</a><a id="29042" href="UF.Base.html#29042" class="Bound">x₀</a> <a id="29045" href="UF.Base.html#29045" class="Bound">x₁</a> <a id="29048" href="UF.Base.html#29048" class="Bound">x₂</a> <a id="29051" href="UF.Base.html#29051" class="Bound">x₃</a> <a id="29054" class="Symbol">:</a> <a id="29056" href="UF.Base.html#28963" class="Bound">X</a><a id="29057" class="Symbol">}</a> <a id="29059" class="Symbol">{</a><a id="29060" href="UF.Base.html#29060" class="Bound">y₀</a> <a id="29063" href="UF.Base.html#29063" class="Bound">y₁</a> <a id="29066" href="UF.Base.html#29066" class="Bound">y₂</a> <a id="29069" href="UF.Base.html#29069" class="Bound">y₃</a> <a id="29072" class="Symbol">:</a> <a id="29074" href="UF.Base.html#28974" class="Bound">Y</a><a id="29075" class="Symbol">}</a>
    <a id="29081" class="Symbol">(</a><a id="29082" href="UF.Base.html#29082" class="Bound">r₀</a> <a id="29085" class="Symbol">:</a> <a id="29087" href="UF.Base.html#29024" class="Bound">w₀</a> <a id="29090" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29092" href="UF.Base.html#29027" class="Bound">w₁</a><a id="29094" class="Symbol">)</a> <a id="29096" class="Symbol">(</a><a id="29097" href="UF.Base.html#29097" class="Bound">r₁</a> <a id="29100" class="Symbol">:</a> <a id="29102" href="UF.Base.html#29030" class="Bound">w₂</a> <a id="29105" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29107" href="UF.Base.html#29033" class="Bound">w₃</a><a id="29109" class="Symbol">)</a> <a id="29111" class="Symbol">(</a><a id="29112" href="UF.Base.html#29112" class="Bound">r₂</a> <a id="29115" class="Symbol">:</a> <a id="29117" href="UF.Base.html#29024" class="Bound">w₀</a> <a id="29120" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29122" href="UF.Base.html#29030" class="Bound">w₂</a><a id="29124" class="Symbol">)</a>
    <a id="29130" class="Symbol">(</a><a id="29131" href="UF.Base.html#29131" class="Bound">p₀</a> <a id="29134" class="Symbol">:</a> <a id="29136" href="UF.Base.html#29042" class="Bound">x₀</a> <a id="29139" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29141" href="UF.Base.html#29045" class="Bound">x₁</a><a id="29143" class="Symbol">)</a> <a id="29145" class="Symbol">(</a><a id="29146" href="UF.Base.html#29146" class="Bound">p₁</a> <a id="29149" class="Symbol">:</a> <a id="29151" href="UF.Base.html#29048" class="Bound">x₂</a> <a id="29154" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29156" href="UF.Base.html#29051" class="Bound">x₃</a><a id="29158" class="Symbol">)</a> <a id="29160" class="Symbol">(</a><a id="29161" href="UF.Base.html#29161" class="Bound">p₂</a> <a id="29164" class="Symbol">:</a> <a id="29166" href="UF.Base.html#29042" class="Bound">x₀</a> <a id="29169" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29171" href="UF.Base.html#29048" class="Bound">x₂</a><a id="29173" class="Symbol">)</a>
    <a id="29179" class="Symbol">(</a><a id="29180" href="UF.Base.html#29180" class="Bound">q₀</a> <a id="29183" class="Symbol">:</a> <a id="29185" href="UF.Base.html#29060" class="Bound">y₀</a> <a id="29188" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29190" href="UF.Base.html#29063" class="Bound">y₁</a><a id="29192" class="Symbol">)</a> <a id="29194" class="Symbol">(</a><a id="29195" href="UF.Base.html#29195" class="Bound">q₁</a> <a id="29198" class="Symbol">:</a> <a id="29200" href="UF.Base.html#29066" class="Bound">y₂</a> <a id="29203" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29205" href="UF.Base.html#29069" class="Bound">y₃</a><a id="29207" class="Symbol">)</a> <a id="29209" class="Symbol">(</a><a id="29210" href="UF.Base.html#29210" class="Bound">q₂</a> <a id="29213" class="Symbol">:</a> <a id="29215" href="UF.Base.html#29060" class="Bound">y₀</a> <a id="29218" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29220" href="UF.Base.html#29066" class="Bound">y₂</a><a id="29222" class="Symbol">)</a>
  <a id="29226" class="Symbol">→</a> <a id="29228" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="29236" class="Symbol">(</a><a id="29237" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="29241" href="UF.Base.html#29000" class="Bound">f</a> <a id="29243" href="UF.Base.html#29082" class="Bound">r₀</a> <a id="29246" href="UF.Base.html#29131" class="Bound">p₀</a> <a id="29249" href="UF.Base.html#29180" class="Bound">q₀</a><a id="29251" class="Symbol">)</a> <a id="29253" class="Symbol">(</a><a id="29254" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="29258" href="UF.Base.html#29000" class="Bound">f</a> <a id="29260" href="UF.Base.html#29097" class="Bound">r₁</a> <a id="29263" href="UF.Base.html#29146" class="Bound">p₁</a> <a id="29266" href="UF.Base.html#29195" class="Bound">q₁</a><a id="29268" class="Symbol">)</a> <a id="29270" class="Symbol">(</a><a id="29271" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="29275" href="UF.Base.html#29000" class="Bound">f</a> <a id="29277" href="UF.Base.html#29112" class="Bound">r₂</a> <a id="29280" href="UF.Base.html#29161" class="Bound">p₂</a> <a id="29283" href="UF.Base.html#29210" class="Bound">q₂</a><a id="29285" class="Symbol">)</a>
    <a id="29291" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29293" href="UF.Base.html#9128" class="Function">ap₃</a> <a id="29297" href="UF.Base.html#29000" class="Bound">f</a> <a id="29299" class="Symbol">(</a><a id="29300" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="29308" href="UF.Base.html#29082" class="Bound">r₀</a> <a id="29311" href="UF.Base.html#29097" class="Bound">r₁</a> <a id="29314" href="UF.Base.html#29112" class="Bound">r₂</a><a id="29316" class="Symbol">)</a> <a id="29318" class="Symbol">(</a><a id="29319" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="29327" href="UF.Base.html#29131" class="Bound">p₀</a> <a id="29330" href="UF.Base.html#29146" class="Bound">p₁</a> <a id="29333" href="UF.Base.html#29161" class="Bound">p₂</a><a id="29335" class="Symbol">)</a> <a id="29337" class="Symbol">(</a><a id="29338" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="29346" href="UF.Base.html#29180" class="Bound">q₀</a> <a id="29349" href="UF.Base.html#29195" class="Bound">q₁</a> <a id="29352" href="UF.Base.html#29210" class="Bound">q₂</a><a id="29354" class="Symbol">)</a>
<a id="29356" href="UF.Base.html#28936" class="Function">＝-congr-ap₃</a> <a id="29368" href="UF.Base.html#29368" class="Bound">f</a> <a id="29370" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="29375" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="29380" href="UF.Base.html#29380" class="Bound">r₂</a> <a id="29383" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="29388" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="29393" href="UF.Base.html#29393" class="Bound">p₂</a> <a id="29396" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="29401" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="29406" href="UF.Base.html#29406" class="Bound">q₂</a> <a id="29409" class="Symbol">=</a> <a id="29411" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="29417" class="Markup">\end{code}</a><a id="29427" class="Background">

\end{code}

Moved here from AlgebraicStructuresForcingSethood.Semilattices by
Tom de Jong on 8 June 2026.
Code and comments authored by Martin Escardo.

The standard Eckmann–Hilton argument shows that two binary operations
on a set that share a unit and interchange with each other must
coincide and be commutative. Here we record one piece of that
argument: if loops p and q commute, then p ∙ p and q ∙ q also commute.

The key calculation rearranges a 2×2 grid of tiles:

  ┌──────┬──────┐     ┌──────┬──────┐
  │  p   │  p   │     │  q   │  q   │
  ├──────┼──────┤  ↝  ├──────┼──────┤
  │  q   │  q   │     │  p   │  p   │
  └──────┴──────┘     └──────┴──────┘

  p∙p∙q∙q = p∙(p∙q)∙q ＝ p∙(q∙p)∙q = (p∙q)∙(p∙q)
          ＝ (q∙p)∙(q∙p) = q∙(p∙q)∙p ＝ q∙(q∙p)∙p = q∙q∙p∙p.

The function assoc₄ handles the repeated reassociation steps.

</a><a id="30265" class="Markup">\begin{code}</a>

<a id="assoc₄"></a><a id="30279" href="UF.Base.html#30279" class="Function">assoc₄</a> <a id="30286" class="Symbol">:</a> <a id="30288" class="Symbol">{</a><a id="30289" href="UF.Base.html#30289" class="Bound">A</a> <a id="30291" class="Symbol">:</a> <a id="30293" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30295" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="30297" class="Symbol">}</a> <a id="30299" class="Symbol">{</a><a id="30300" href="UF.Base.html#30300" class="Bound">a</a> <a id="30302" href="UF.Base.html#30302" class="Bound">b</a> <a id="30304" href="UF.Base.html#30304" class="Bound">c</a> <a id="30306" href="UF.Base.html#30306" class="Bound">d</a> <a id="30308" href="UF.Base.html#30308" class="Bound">e</a> <a id="30310" class="Symbol">:</a> <a id="30312" href="UF.Base.html#30289" class="Bound">A</a><a id="30313" class="Symbol">}</a>
         <a id="30324" class="Symbol">{</a><a id="30325" href="UF.Base.html#30325" class="Bound">p</a> <a id="30327" class="Symbol">:</a> <a id="30329" href="UF.Base.html#30300" class="Bound">a</a> <a id="30331" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30333" href="UF.Base.html#30302" class="Bound">b</a><a id="30334" class="Symbol">}</a> <a id="30336" class="Symbol">{</a><a id="30337" href="UF.Base.html#30337" class="Bound">q</a> <a id="30339" class="Symbol">:</a> <a id="30341" href="UF.Base.html#30302" class="Bound">b</a> <a id="30343" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30345" href="UF.Base.html#30304" class="Bound">c</a><a id="30346" class="Symbol">}</a> <a id="30348" class="Symbol">{</a><a id="30349" href="UF.Base.html#30349" class="Bound">r</a> <a id="30351" class="Symbol">:</a> <a id="30353" href="UF.Base.html#30304" class="Bound">c</a> <a id="30355" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30357" href="UF.Base.html#30306" class="Bound">d</a><a id="30358" class="Symbol">}</a> <a id="30360" class="Symbol">{</a><a id="30361" href="UF.Base.html#30361" class="Bound">s</a> <a id="30363" class="Symbol">:</a> <a id="30365" href="UF.Base.html#30306" class="Bound">d</a> <a id="30367" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30369" href="UF.Base.html#30308" class="Bound">e</a><a id="30370" class="Symbol">}</a>
       <a id="30379" class="Symbol">→</a> <a id="30381" class="Symbol">(</a><a id="30382" href="UF.Base.html#30325" class="Bound">p</a> <a id="30384" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30386" href="UF.Base.html#30337" class="Bound">q</a><a id="30387" class="Symbol">)</a> <a id="30389" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30391" class="Symbol">(</a><a id="30392" href="UF.Base.html#30349" class="Bound">r</a> <a id="30394" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30396" href="UF.Base.html#30361" class="Bound">s</a><a id="30397" class="Symbol">)</a> <a id="30399" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30401" href="UF.Base.html#30325" class="Bound">p</a> <a id="30403" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30405" class="Symbol">(</a><a id="30406" href="UF.Base.html#30337" class="Bound">q</a> <a id="30408" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30410" href="UF.Base.html#30349" class="Bound">r</a><a id="30411" class="Symbol">)</a> <a id="30413" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30415" href="UF.Base.html#30361" class="Bound">s</a>
<a id="30417" href="UF.Base.html#30279" class="Function">assoc₄</a> <a id="30424" class="Symbol">{</a><a id="30425" class="Argument">p</a> <a id="30427" class="Symbol">=</a> <a id="30429" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="30433" class="Symbol">}</a> <a id="30435" class="Symbol">{</a><a id="30436" class="Argument">q</a> <a id="30438" class="Symbol">=</a> <a id="30440" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="30444" class="Symbol">}</a> <a id="30446" class="Symbol">{</a><a id="30447" class="Argument">r</a> <a id="30449" class="Symbol">=</a> <a id="30451" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="30455" class="Symbol">}</a> <a id="30457" class="Symbol">{</a><a id="30458" class="Argument">s</a> <a id="30460" class="Symbol">=</a> <a id="30462" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="30466" class="Symbol">}</a> <a id="30468" class="Symbol">=</a> <a id="30470" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="comm₂"></a><a id="30476" href="UF.Base.html#30476" class="Function">comm₂</a> <a id="30482" class="Symbol">:</a> <a id="30484" class="Symbol">{</a><a id="30485" href="UF.Base.html#30485" class="Bound">A</a> <a id="30487" class="Symbol">:</a> <a id="30489" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30491" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="30493" class="Symbol">}</a> <a id="30495" class="Symbol">{</a><a id="30496" href="UF.Base.html#30496" class="Bound">a</a> <a id="30498" class="Symbol">:</a> <a id="30500" href="UF.Base.html#30485" class="Bound">A</a><a id="30501" class="Symbol">}</a> <a id="30503" class="Symbol">{</a><a id="30504" href="UF.Base.html#30504" class="Bound">p</a> <a id="30506" href="UF.Base.html#30506" class="Bound">q</a> <a id="30508" class="Symbol">:</a> <a id="30510" href="UF.Base.html#30496" class="Bound">a</a> <a id="30512" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30514" href="UF.Base.html#30496" class="Bound">a</a><a id="30515" class="Symbol">}</a> <a id="30517" class="Symbol">(</a><a id="30518" href="UF.Base.html#30518" class="Bound">h</a> <a id="30520" class="Symbol">:</a> <a id="30522" href="UF.Base.html#30504" class="Bound">p</a> <a id="30524" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30526" href="UF.Base.html#30506" class="Bound">q</a> <a id="30528" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30530" href="UF.Base.html#30506" class="Bound">q</a> <a id="30532" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30534" href="UF.Base.html#30504" class="Bound">p</a><a id="30535" class="Symbol">)</a>
      <a id="30543" class="Symbol">→</a> <a id="30545" class="Symbol">(</a><a id="30546" href="UF.Base.html#30504" class="Bound">p</a> <a id="30548" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30550" href="UF.Base.html#30504" class="Bound">p</a><a id="30551" class="Symbol">)</a> <a id="30553" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30555" class="Symbol">(</a><a id="30556" href="UF.Base.html#30506" class="Bound">q</a> <a id="30558" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30560" href="UF.Base.html#30506" class="Bound">q</a><a id="30561" class="Symbol">)</a> <a id="30563" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30565" class="Symbol">(</a><a id="30566" href="UF.Base.html#30506" class="Bound">q</a> <a id="30568" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30570" href="UF.Base.html#30506" class="Bound">q</a><a id="30571" class="Symbol">)</a> <a id="30573" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30575" class="Symbol">(</a><a id="30576" href="UF.Base.html#30504" class="Bound">p</a> <a id="30578" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30580" href="UF.Base.html#30504" class="Bound">p</a><a id="30581" class="Symbol">)</a>
<a id="30583" href="UF.Base.html#30476" class="Function">comm₂</a> <a id="30589" class="Symbol">{</a><a id="30590" class="Argument">p</a> <a id="30592" class="Symbol">=</a> <a id="30594" href="UF.Base.html#30594" class="Bound">p</a><a id="30595" class="Symbol">}</a> <a id="30597" class="Symbol">{</a><a id="30598" class="Argument">q</a> <a id="30600" class="Symbol">=</a> <a id="30602" href="UF.Base.html#30602" class="Bound">q</a><a id="30603" class="Symbol">}</a> <a id="30605" href="UF.Base.html#30605" class="Bound">h</a> <a id="30607" class="Symbol">=</a>
 <a id="30610" href="UF.Base.html#24477" class="Function">＝-congr</a>
  <a id="30620" class="Symbol">((</a><a id="30622" href="UF.Base.html#30279" class="Function">assoc₄</a> <a id="30629" class="Symbol">{</a><a id="30630" class="Argument">p</a> <a id="30632" class="Symbol">=</a> <a id="30634" href="UF.Base.html#30594" class="Bound">p</a><a id="30635" class="Symbol">}</a> <a id="30637" class="Symbol">{</a><a id="30638" class="Argument">q</a> <a id="30640" class="Symbol">=</a> <a id="30642" href="UF.Base.html#30594" class="Bound">p</a><a id="30643" class="Symbol">}</a> <a id="30645" class="Symbol">{</a><a id="30646" class="Argument">r</a> <a id="30648" class="Symbol">=</a> <a id="30650" href="UF.Base.html#30602" class="Bound">q</a><a id="30651" class="Symbol">}</a> <a id="30653" class="Symbol">{</a><a id="30654" class="Argument">s</a> <a id="30656" class="Symbol">=</a> <a id="30658" href="UF.Base.html#30602" class="Bound">q</a><a id="30659" class="Symbol">})</a> <a id="30662" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="30664" class="Symbol">)</a>
  <a id="30668" class="Symbol">((</a><a id="30670" href="UF.Base.html#30279" class="Function">assoc₄</a> <a id="30677" class="Symbol">{</a><a id="30678" class="Argument">p</a> <a id="30680" class="Symbol">=</a> <a id="30682" href="UF.Base.html#30602" class="Bound">q</a><a id="30683" class="Symbol">}</a> <a id="30685" class="Symbol">{</a><a id="30686" class="Argument">q</a> <a id="30688" class="Symbol">=</a> <a id="30690" href="UF.Base.html#30602" class="Bound">q</a><a id="30691" class="Symbol">}</a> <a id="30693" class="Symbol">{</a><a id="30694" class="Argument">r</a> <a id="30696" class="Symbol">=</a> <a id="30698" href="UF.Base.html#30594" class="Bound">p</a><a id="30699" class="Symbol">}</a> <a id="30701" class="Symbol">{</a><a id="30702" class="Argument">s</a> <a id="30704" class="Symbol">=</a> <a id="30706" href="UF.Base.html#30594" class="Bound">p</a><a id="30707" class="Symbol">})</a> <a id="30710" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="30712" class="Symbol">)</a>
  <a id="30716" class="Symbol">(</a><a id="30717" href="UF.Base.html#24477" class="Function">＝-congr</a>
    <a id="30729" class="Symbol">(</a><a id="30730" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="30733" class="Symbol">(λ</a> <a id="30736" href="UF.Base.html#30736" class="Bound">x</a> <a id="30738" class="Symbol">→</a> <a id="30740" href="UF.Base.html#30594" class="Bound">p</a> <a id="30742" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30744" href="UF.Base.html#30736" class="Bound">x</a> <a id="30746" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30748" href="UF.Base.html#30602" class="Bound">q</a><a id="30749" class="Symbol">)</a> <a id="30751" class="Symbol">(</a><a id="30752" href="UF.Base.html#30605" class="Bound">h</a> <a id="30754" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="30756" class="Symbol">))</a>
    <a id="30763" class="Symbol">(</a><a id="30764" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="30767" class="Symbol">(λ</a> <a id="30770" href="UF.Base.html#30770" class="Bound">x</a> <a id="30772" class="Symbol">→</a> <a id="30774" href="UF.Base.html#30602" class="Bound">q</a> <a id="30776" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30778" href="UF.Base.html#30770" class="Bound">x</a> <a id="30780" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30782" href="UF.Base.html#30594" class="Bound">p</a><a id="30783" class="Symbol">)</a> <a id="30785" href="UF.Base.html#30605" class="Bound">h</a><a id="30786" class="Symbol">)</a>
    <a id="30792" class="Symbol">(</a><a id="30793" href="UF.Base.html#24477" class="Function">＝-congr</a> <a id="30801" class="Symbol">(</a><a id="30802" href="UF.Base.html#30279" class="Function">assoc₄</a> <a id="30809" class="Symbol">{</a><a id="30810" class="Argument">p</a> <a id="30812" class="Symbol">=</a> <a id="30814" href="UF.Base.html#30594" class="Bound">p</a><a id="30815" class="Symbol">}</a> <a id="30817" class="Symbol">{</a><a id="30818" class="Argument">q</a> <a id="30820" class="Symbol">=</a> <a id="30822" href="UF.Base.html#30602" class="Bound">q</a><a id="30823" class="Symbol">}</a> <a id="30825" class="Symbol">{</a><a id="30826" class="Argument">r</a> <a id="30828" class="Symbol">=</a> <a id="30830" href="UF.Base.html#30594" class="Bound">p</a><a id="30831" class="Symbol">}</a> <a id="30833" class="Symbol">{</a><a id="30834" class="Argument">s</a> <a id="30836" class="Symbol">=</a> <a id="30838" href="UF.Base.html#30602" class="Bound">q</a><a id="30839" class="Symbol">})</a>
              <a id="30856" class="Symbol">(</a><a id="30857" href="UF.Base.html#30279" class="Function">assoc₄</a> <a id="30864" class="Symbol">{</a><a id="30865" class="Argument">p</a> <a id="30867" class="Symbol">=</a> <a id="30869" href="UF.Base.html#30602" class="Bound">q</a><a id="30870" class="Symbol">}</a> <a id="30872" class="Symbol">{</a><a id="30873" class="Argument">q</a> <a id="30875" class="Symbol">=</a> <a id="30877" href="UF.Base.html#30594" class="Bound">p</a><a id="30878" class="Symbol">}</a> <a id="30880" class="Symbol">{</a><a id="30881" class="Argument">r</a> <a id="30883" class="Symbol">=</a> <a id="30885" href="UF.Base.html#30602" class="Bound">q</a><a id="30886" class="Symbol">}</a> <a id="30888" class="Symbol">{</a><a id="30889" class="Argument">s</a> <a id="30891" class="Symbol">=</a> <a id="30893" href="UF.Base.html#30594" class="Bound">p</a><a id="30894" class="Symbol">})</a>
              <a id="30911" class="Symbol">(</a><a id="30912" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="30915" class="Symbol">(λ</a> <a id="30918" href="UF.Base.html#30918" class="Bound">x</a> <a id="30920" class="Symbol">→</a> <a id="30922" href="UF.Base.html#30918" class="Bound">x</a> <a id="30924" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="30926" href="UF.Base.html#30918" class="Bound">x</a><a id="30927" class="Symbol">)</a> <a id="30929" href="UF.Base.html#30605" class="Bound">h</a><a id="30930" class="Symbol">)))</a>

<a id="30935" class="Markup">\end{code}</a><a id="30945" class="Background">
</a></pre></body></html>

==> anc/html/UF.Choice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Choice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 7 May 2014, 10 Oct 2014, 25 January 2018, 17 December 2022.

Several equivalent formulations of the axiom of choice in HoTT/UF.

We first look at choice as in the HoTT book a little bit more
abstractly, where for the HoTT book we take T X = ∥ X ∥. It also makes
sense to consider T = ¬¬, in connection with the double-negation
shift.

Choice in the HoTT book, under the assumption that X is a set and A is
an X-indexed family of sets is

    (Π x ꞉ X , ∥ A x ∥) → ∥ Π x ꞉ X , A x ∥

(a set-indexed product of inhabited sets is inhabited).

We show that, under the same assumptions, this is equivalent

    ∥ (Π x ꞉ X , ∥ A x ∥ → A x) ∥.

Notice that, as shown in the HoTT book, the statement

    (B : 𝓤 ̇ ) → ∥ B ∥ → B

is in contradiction with the univalence axiom (we cannot reveal
secrets in general). However, univalent choice is consistent with the
univalence axiom, and, moreover, gives that

   ∥(B : 𝓤 ̇ ) → ∥ ∥ B ∥ → B ∥

(one can secretly reveal secrets always), which is equivalent to
choice where X is a proposition (see https://arxiv.org/abs/1610.03346).

And there are also a number of other equivalent formulations of the
axiom of choice, of which the following seems to be new:

  Under the presence of propositional extensionality, the axiom of
  choice is equivalent to the conjunction of the principle of excluded
  middle and the double negation shift (DNS) for *sets* rather than
  propositions.

Here DNS is

    (X : 𝓤 ̇ ) (A : X → 𝓥 ̇ )
  → is-set X
  → ((x : X) → is-set (A x))
  → (Π x ꞉ X , ¬¬ A x)
  → ¬¬ (Π x ꞉ X , A x)

All implications and logical equivalences here are proved in a spartan
(intensional) MLTT extended with the existence propositional
truncations (formulated in the language of MLTT).

Notice that we cannot apply excluded middle to A x, because, by
assumption, it is a set, and excluded middle applies to propositions
(types with at most one element).

</a><a id="1918" class="Markup">\begin{code}</a>

<a id="1932" class="Symbol">{-#</a> <a id="1936" class="Keyword">OPTIONS</a> <a id="1944" class="Pragma">--safe</a> <a id="1951" class="Pragma">--without-K</a> <a id="1963" class="Symbol">#-}</a>

<a id="1968" class="Keyword">module</a> <a id="1975" href="UF.Choice.html" class="Module">UF.Choice</a> <a id="1985" class="Keyword">where</a>

<a id="1992" class="Keyword">open</a> <a id="1997" class="Keyword">import</a> <a id="2004" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="2017" class="Keyword">open</a> <a id="2022" class="Keyword">import</a> <a id="2029" href="UF.Base.html" class="Module">UF.Base</a>
<a id="2037" class="Keyword">open</a> <a id="2042" class="Keyword">import</a> <a id="2049" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="2067" class="Keyword">open</a> <a id="2072" class="Keyword">import</a> <a id="2079" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="2103" class="Keyword">open</a> <a id="2108" class="Keyword">import</a> <a id="2115" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="2125" class="Keyword">open</a> <a id="2130" class="Keyword">import</a> <a id="2137" href="UF.LeftCancellable.html" class="Module">UF.LeftCancellable</a>
<a id="2156" class="Keyword">open</a> <a id="2161" class="Keyword">import</a> <a id="2168" href="UF.Powerset.html" class="Module">UF.Powerset</a>
<a id="2180" class="Keyword">open</a> <a id="2185" class="Keyword">import</a> <a id="2192" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="2205" class="Keyword">open</a> <a id="2210" class="Keyword">import</a> <a id="2217" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="2225" class="Keyword">open</a> <a id="2230" class="Keyword">import</a> <a id="2237" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="2256" class="Keyword">open</a> <a id="2261" class="Keyword">import</a> <a id="2268" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="2285" class="Keyword">open</a> <a id="2290" class="Keyword">import</a> <a id="2297" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="2321" class="Keyword">open</a> <a id="2326" class="Keyword">import</a> <a id="2333" href="UF.Subsingletons-Properties.html" class="Module">UF.Subsingletons-Properties</a>
<a id="2361" class="Keyword">open</a> <a id="2366" class="Keyword">import</a> <a id="2373" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="2394" class="Keyword">open</a> <a id="2399" class="Keyword">import</a> <a id="2406" href="UF.SubtypeClassifier-Properties.html" class="Module">UF.SubtypeClassifier-Properties</a>

<a id="2439" class="Keyword">module</a> <a id="Shift"></a><a id="2446" href="UF.Choice.html#2446" class="Module">Shift</a>
        <a id="2460" class="Symbol">(</a><a id="2461" href="UF.Choice.html#2461" class="Bound">T</a> <a id="2463" class="Symbol">:</a> <a id="2465" class="Symbol">{</a><a id="2466" href="UF.Choice.html#2466" class="Bound">𝓤</a> <a id="2468" class="Symbol">:</a> <a id="2470" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2478" class="Symbol">}</a> <a id="2480" class="Symbol">→</a> <a id="2482" href="UF.Choice.html#2466" class="Bound">𝓤</a> <a id="2484" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2486" class="Symbol">→</a> <a id="2488" href="UF.Choice.html#2466" class="Bound">𝓤</a> <a id="2490" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2492" class="Symbol">)</a>
        <a id="2502" class="Symbol">(</a><a id="2503" href="UF.Choice.html#2503" class="Bound">T-functor</a> <a id="2513" class="Symbol">:</a> <a id="2515" class="Symbol">{</a><a id="2516" href="UF.Choice.html#2516" class="Bound">𝓤</a> <a id="2518" href="UF.Choice.html#2518" class="Bound">𝓥</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2530" class="Symbol">}</a> <a id="2532" class="Symbol">{</a><a id="2533" href="UF.Choice.html#2533" class="Bound">X</a> <a id="2535" class="Symbol">:</a> <a id="2537" href="UF.Choice.html#2516" class="Bound">𝓤</a> <a id="2539" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2541" class="Symbol">}</a> <a id="2543" class="Symbol">{</a><a id="2544" href="UF.Choice.html#2544" class="Bound">Y</a> <a id="2546" class="Symbol">:</a> <a id="2548" href="UF.Choice.html#2518" class="Bound">𝓥</a> <a id="2550" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2552" class="Symbol">}</a> <a id="2554" class="Symbol">→</a> <a id="2556" class="Symbol">(</a><a id="2557" href="UF.Choice.html#2533" class="Bound">X</a> <a id="2559" class="Symbol">→</a> <a id="2561" href="UF.Choice.html#2544" class="Bound">Y</a><a id="2562" class="Symbol">)</a> <a id="2564" class="Symbol">→</a> <a id="2566" href="UF.Choice.html#2461" class="Bound">T</a> <a id="2568" href="UF.Choice.html#2533" class="Bound">X</a> <a id="2570" class="Symbol">→</a> <a id="2572" href="UF.Choice.html#2461" class="Bound">T</a> <a id="2574" href="UF.Choice.html#2544" class="Bound">Y</a><a id="2575" class="Symbol">)</a>
       <a id="2584" class="Keyword">where</a>

<a id="2591" class="Markup">\end{code}</a><a id="2601" class="Background">

The T-shift for a family A : X → 𝓤 ̇ is

    (Π x ꞉ X , T (A x)) →  T (Π x ꞉ X , A x).

We observe that this is equivalent to

    T (Π x ꞉ X , T (A x) → A x)

This generalizes the fact that the double negation shift is equivalent
to

   ¬¬ (Π x ꞉ X , A x + ¬ (A x))

or

   ¬¬ (Π x ꞉ X , ¬¬ A x → A x)

</a><a id="2907" class="Markup">\begin{code}</a>

 <a id="Shift.Shift"></a><a id="2922" href="UF.Choice.html#2922" class="Function">Shift</a> <a id="2928" class="Symbol">:</a> <a id="2930" class="Symbol">{</a><a id="2931" href="UF.Choice.html#2931" class="Bound">𝓤</a> <a id="2933" href="UF.Choice.html#2933" class="Bound">𝓥</a> <a id="2935" class="Symbol">:</a> <a id="2937" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2945" class="Symbol">}</a> <a id="2947" class="Symbol">→</a> <a id="2949" class="Symbol">(</a><a id="2950" href="UF.Choice.html#2931" class="Bound">𝓤</a> <a id="2952" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2954" href="UF.Choice.html#2933" class="Bound">𝓥</a><a id="2955" class="Symbol">)</a><a id="2956" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2958" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2961" href="UF.Choice.html#2922" class="Function">Shift</a> <a id="2967" class="Symbol">{</a><a id="2968" href="UF.Choice.html#2968" class="Bound">𝓤</a><a id="2969" class="Symbol">}</a> <a id="2971" class="Symbol">{</a><a id="2972" href="UF.Choice.html#2972" class="Bound">𝓥</a><a id="2973" class="Symbol">}</a> <a id="2975" class="Symbol">=</a> <a id="2977" class="Symbol">(</a><a id="2978" href="UF.Choice.html#2978" class="Bound">X</a> <a id="2980" class="Symbol">:</a> <a id="2982" href="UF.Choice.html#2968" class="Bound">𝓤</a> <a id="2984" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2986" class="Symbol">)</a> <a id="2988" class="Symbol">(</a><a id="2989" href="UF.Choice.html#2989" class="Bound">A</a> <a id="2991" class="Symbol">:</a> <a id="2993" href="UF.Choice.html#2978" class="Bound">X</a> <a id="2995" class="Symbol">→</a> <a id="2997" href="UF.Choice.html#2972" class="Bound">𝓥</a> <a id="2999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3001" class="Symbol">)</a>
               <a id="3018" class="Symbol">→</a> <a id="3020" class="Symbol">(</a><a id="3021" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="3023" href="UF.Choice.html#3023" class="Bound">x</a> <a id="3025" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="3027" href="UF.Choice.html#2978" class="Bound">X</a> <a id="3029" href="MLTT.Pi.html#321" class="Function">,</a> <a id="3031" href="UF.Choice.html#2461" class="Bound">T</a> <a id="3033" class="Symbol">(</a><a id="3034" href="UF.Choice.html#2989" class="Bound">A</a> <a id="3036" href="UF.Choice.html#3023" class="Bound">x</a><a id="3037" class="Symbol">))</a>
               <a id="3055" class="Symbol">→</a> <a id="3057" href="UF.Choice.html#2461" class="Bound">T</a> <a id="3059" class="Symbol">(</a><a id="3060" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="3062" href="UF.Choice.html#3062" class="Bound">x</a> <a id="3064" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="3066" href="UF.Choice.html#2978" class="Bound">X</a> <a id="3068" href="MLTT.Pi.html#321" class="Function">,</a> <a id="3070" href="UF.Choice.html#2989" class="Bound">A</a> <a id="3072" href="UF.Choice.html#3062" class="Bound">x</a><a id="3073" class="Symbol">)</a>

 <a id="Shift.Shift&#39;"></a><a id="3077" href="UF.Choice.html#3077" class="Function">Shift&#39;</a> <a id="3084" class="Symbol">:</a> <a id="3086" class="Symbol">{</a><a id="3087" href="UF.Choice.html#3087" class="Bound">𝓤</a> <a id="3089" href="UF.Choice.html#3089" class="Bound">𝓥</a> <a id="3091" class="Symbol">:</a> <a id="3093" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3101" class="Symbol">}</a> <a id="3103" class="Symbol">→</a> <a id="3105" class="Symbol">(</a><a id="3106" href="UF.Choice.html#3087" class="Bound">𝓤</a> <a id="3108" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3110" href="UF.Choice.html#3089" class="Bound">𝓥</a><a id="3111" class="Symbol">)</a><a id="3112" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="3114" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="3117" href="UF.Choice.html#3077" class="Function">Shift&#39;</a> <a id="3124" class="Symbol">{</a><a id="3125" href="UF.Choice.html#3125" class="Bound">𝓤</a><a id="3126" class="Symbol">}</a> <a id="3128" class="Symbol">{</a><a id="3129" href="UF.Choice.html#3129" class="Bound">𝓥</a><a id="3130" class="Symbol">}</a> <a id="3132" class="Symbol">=</a> <a id="3134" class="Symbol">(</a><a id="3135" href="UF.Choice.html#3135" class="Bound">X</a> <a id="3137" class="Symbol">:</a> <a id="3139" href="UF.Choice.html#3125" class="Bound">𝓤</a> <a id="3141" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3143" class="Symbol">)</a> <a id="3145" class="Symbol">(</a><a id="3146" href="UF.Choice.html#3146" class="Bound">A</a> <a id="3148" class="Symbol">:</a> <a id="3150" href="UF.Choice.html#3135" class="Bound">X</a> <a id="3152" class="Symbol">→</a> <a id="3154" href="UF.Choice.html#3129" class="Bound">𝓥</a> <a id="3156" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3158" class="Symbol">)</a>
                <a id="3176" class="Symbol">→</a> <a id="3178" href="UF.Choice.html#2461" class="Bound">T</a> <a id="3180" class="Symbol">(</a><a id="3181" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="3183" href="UF.Choice.html#3183" class="Bound">x</a> <a id="3185" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="3187" href="UF.Choice.html#3135" class="Bound">X</a> <a id="3189" href="MLTT.Pi.html#321" class="Function">,</a> <a id="3191" class="Symbol">(</a><a id="3192" href="UF.Choice.html#2461" class="Bound">T</a> <a id="3194" class="Symbol">(</a><a id="3195" href="UF.Choice.html#3146" class="Bound">A</a> <a id="3197" href="UF.Choice.html#3183" class="Bound">x</a><a id="3198" class="Symbol">)</a> <a id="3200" class="Symbol">→</a> <a id="3202" href="UF.Choice.html#3146" class="Bound">A</a> <a id="3204" href="UF.Choice.html#3183" class="Bound">x</a><a id="3205" class="Symbol">))</a>

 <a id="Shift.Shift-gives-Shift&#39;"></a><a id="3210" href="UF.Choice.html#3210" class="Function">Shift-gives-Shift&#39;</a> <a id="3229" class="Symbol">:</a> <a id="3231" href="UF.Choice.html#2922" class="Function">Shift</a> <a id="3237" class="Symbol">{</a><a id="3238" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3239" class="Symbol">}</a> <a id="3241" class="Symbol">{</a><a id="3242" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3243" class="Symbol">}</a> <a id="3245" class="Symbol">→</a> <a id="3247" href="UF.Choice.html#3077" class="Function">Shift&#39;</a> <a id="3254" class="Symbol">{</a><a id="3255" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3256" class="Symbol">}</a> <a id="3258" class="Symbol">{</a><a id="3259" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3260" class="Symbol">}</a>
 <a id="3263" href="UF.Choice.html#3210" class="Function">Shift-gives-Shift&#39;</a> <a id="3282" class="Symbol">{</a><a id="3283" href="UF.Choice.html#3283" class="Bound">𝓤</a><a id="3284" class="Symbol">}</a> <a id="3286" href="UF.Choice.html#3286" class="Bound">s</a> <a id="3288" href="UF.Choice.html#3288" class="Bound">X</a> <a id="3290" href="UF.Choice.html#3290" class="Bound">A</a> <a id="3292" class="Symbol">=</a> <a id="3294" href="UF.Choice.html#3286" class="Bound">s</a> <a id="3296" href="UF.Choice.html#3288" class="Bound">X</a> <a id="3298" class="Symbol">(λ</a> <a id="3301" href="UF.Choice.html#3301" class="Bound">x</a> <a id="3303" class="Symbol">→</a> <a id="3305" href="UF.Choice.html#2461" class="Bound">T</a> <a id="3307" class="Symbol">(</a><a id="3308" href="UF.Choice.html#3290" class="Bound">A</a> <a id="3310" href="UF.Choice.html#3301" class="Bound">x</a><a id="3311" class="Symbol">)</a> <a id="3313" class="Symbol">→</a> <a id="3315" href="UF.Choice.html#3290" class="Bound">A</a> <a id="3317" href="UF.Choice.html#3301" class="Bound">x</a><a id="3318" class="Symbol">)</a> <a id="3320" class="Symbol">(λ</a> <a id="3323" href="UF.Choice.html#3323" class="Bound">x</a> <a id="3325" class="Symbol">→</a> <a id="3327" href="UF.Choice.html#3349" class="Function">F</a> <a id="3329" href="UF.Choice.html#3286" class="Bound">s</a> <a id="3331" class="Symbol">(</a><a id="3332" href="UF.Choice.html#3290" class="Bound">A</a> <a id="3334" href="UF.Choice.html#3323" class="Bound">x</a><a id="3335" class="Symbol">))</a>
  <a id="3340" class="Keyword">where</a>
   <a id="3349" href="UF.Choice.html#3349" class="Function">F</a> <a id="3351" class="Symbol">:</a> <a id="3353" href="UF.Choice.html#2922" class="Function">Shift</a> <a id="3359" class="Symbol">→</a> <a id="3361" class="Symbol">(</a><a id="3362" href="UF.Choice.html#3362" class="Bound">X</a> <a id="3364" class="Symbol">:</a> <a id="3366" href="UF.Choice.html#3283" class="Bound">𝓤</a> <a id="3368" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3370" class="Symbol">)</a> <a id="3372" class="Symbol">→</a> <a id="3374" href="UF.Choice.html#2461" class="Bound">T</a> <a id="3376" class="Symbol">(</a><a id="3377" href="UF.Choice.html#2461" class="Bound">T</a> <a id="3379" href="UF.Choice.html#3362" class="Bound">X</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="UF.Choice.html#3362" class="Bound">X</a><a id="3384" class="Symbol">)</a>
   <a id="3389" href="UF.Choice.html#3349" class="Function">F</a> <a id="3391" href="UF.Choice.html#3391" class="Bound">s</a> <a id="3393" href="UF.Choice.html#3393" class="Bound">X</a> <a id="3395" class="Symbol">=</a> <a id="3397" href="UF.Choice.html#3391" class="Bound">s</a> <a id="3399" class="Symbol">(</a><a id="3400" href="UF.Choice.html#2461" class="Bound">T</a> <a id="3402" href="UF.Choice.html#3393" class="Bound">X</a><a id="3403" class="Symbol">)</a> <a id="3405" class="Symbol">(λ</a> <a id="3408" href="UF.Choice.html#3408" class="Bound">_</a> <a id="3410" class="Symbol">→</a> <a id="3412" href="UF.Choice.html#3393" class="Bound">X</a><a id="3413" class="Symbol">)</a> <a id="3415" class="Symbol">(λ</a> <a id="3418" href="UF.Choice.html#3418" class="Bound">x</a> <a id="3420" class="Symbol">→</a> <a id="3422" href="UF.Choice.html#3418" class="Bound">x</a><a id="3423" class="Symbol">)</a>

 <a id="Shift.Shift&#39;-gives-Shift"></a><a id="3427" href="UF.Choice.html#3427" class="Function">Shift&#39;-gives-Shift</a> <a id="3446" class="Symbol">:</a> <a id="3448" href="UF.Choice.html#3077" class="Function">Shift&#39;</a> <a id="3455" class="Symbol">{</a><a id="3456" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3457" class="Symbol">}</a> <a id="3459" class="Symbol">{</a><a id="3460" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3461" class="Symbol">}</a> <a id="3463" class="Symbol">→</a> <a id="3465" href="UF.Choice.html#2922" class="Function">Shift</a> <a id="3471" class="Symbol">{</a><a id="3472" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3473" class="Symbol">}</a> <a id="3475" class="Symbol">{</a><a id="3476" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3477" class="Symbol">}</a>
 <a id="3480" href="UF.Choice.html#3427" class="Function">Shift&#39;-gives-Shift</a> <a id="3499" href="UF.Choice.html#3499" class="Bound">s&#39;</a> <a id="3502" href="UF.Choice.html#3502" class="Bound">X</a> <a id="3504" href="UF.Choice.html#3504" class="Bound">A</a> <a id="3506" href="UF.Choice.html#3506" class="Bound">φ</a> <a id="3508" class="Symbol">=</a> <a id="3510" href="UF.Choice.html#2503" class="Bound">T-functor</a> <a id="3520" class="Symbol">(</a><a id="3521" href="UF.Choice.html#3546" class="Function">F</a> <a id="3523" href="UF.Choice.html#3506" class="Bound">φ</a><a id="3524" class="Symbol">)</a> <a id="3526" class="Symbol">(</a><a id="3527" href="UF.Choice.html#3499" class="Bound">s&#39;</a> <a id="3530" href="UF.Choice.html#3502" class="Bound">X</a> <a id="3532" href="UF.Choice.html#3504" class="Bound">A</a><a id="3533" class="Symbol">)</a>
  <a id="3537" class="Keyword">where</a>
   <a id="3546" href="UF.Choice.html#3546" class="Function">F</a> <a id="3548" class="Symbol">:</a> <a id="3550" class="Symbol">((</a><a id="3552" href="UF.Choice.html#3552" class="Bound">x</a> <a id="3554" class="Symbol">:</a> <a id="3556" href="UF.Choice.html#3502" class="Bound">X</a><a id="3557" class="Symbol">)</a> <a id="3559" class="Symbol">→</a> <a id="3561" href="UF.Choice.html#2461" class="Bound">T</a> <a id="3563" class="Symbol">(</a><a id="3564" href="UF.Choice.html#3504" class="Bound">A</a> <a id="3566" href="UF.Choice.html#3552" class="Bound">x</a><a id="3567" class="Symbol">))</a> <a id="3570" class="Symbol">→</a> <a id="3572" class="Symbol">((</a><a id="3574" href="UF.Choice.html#3574" class="Bound">x</a> <a id="3576" class="Symbol">:</a> <a id="3578" href="UF.Choice.html#3502" class="Bound">X</a><a id="3579" class="Symbol">)</a> <a id="3581" class="Symbol">→</a> <a id="3583" href="UF.Choice.html#2461" class="Bound">T</a> <a id="3585" class="Symbol">(</a><a id="3586" href="UF.Choice.html#3504" class="Bound">A</a> <a id="3588" href="UF.Choice.html#3574" class="Bound">x</a><a id="3589" class="Symbol">)</a> <a id="3591" class="Symbol">→</a> <a id="3593" href="UF.Choice.html#3504" class="Bound">A</a> <a id="3595" href="UF.Choice.html#3574" class="Bound">x</a><a id="3596" class="Symbol">)</a> <a id="3598" class="Symbol">→</a> <a id="3600" class="Symbol">(</a><a id="3601" href="UF.Choice.html#3601" class="Bound">x</a> <a id="3603" class="Symbol">:</a> <a id="3605" href="UF.Choice.html#3502" class="Bound">X</a><a id="3606" class="Symbol">)</a> <a id="3608" class="Symbol">→</a> <a id="3610" href="UF.Choice.html#3504" class="Bound">A</a> <a id="3612" href="UF.Choice.html#3601" class="Bound">x</a>
   <a id="3617" href="UF.Choice.html#3546" class="Function">F</a> <a id="3619" href="UF.Choice.html#3619" class="Bound">φ</a> <a id="3621" href="UF.Choice.html#3621" class="Bound">ψ</a> <a id="3623" href="UF.Choice.html#3623" class="Bound">x</a> <a id="3625" class="Symbol">=</a> <a id="3627" href="UF.Choice.html#3621" class="Bound">ψ</a> <a id="3629" href="UF.Choice.html#3623" class="Bound">x</a> <a id="3631" class="Symbol">(</a><a id="3632" href="UF.Choice.html#3619" class="Bound">φ</a> <a id="3634" href="UF.Choice.html#3623" class="Bound">x</a><a id="3635" class="Symbol">)</a>

<a id="3638" class="Markup">\end{code}</a><a id="3648" class="Background">

We now add the above constraints of the HoTT book for choice, but
abstractly, where T may be ∥_∥ and S may be is-set.

</a><a id="3769" class="Markup">\begin{code}</a>

<a id="3783" class="Keyword">module</a> <a id="TChoice"></a><a id="3790" href="UF.Choice.html#3790" class="Module">TChoice</a>
        <a id="3806" class="Symbol">(</a><a id="3807" href="UF.Choice.html#3807" class="Bound">T</a> <a id="3809" class="Symbol">:</a> <a id="3811" class="Symbol">{</a><a id="3812" href="UF.Choice.html#3812" class="Bound">𝓤</a> <a id="3814" class="Symbol">:</a> <a id="3816" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3824" class="Symbol">}</a> <a id="3826" class="Symbol">→</a> <a id="3828" href="UF.Choice.html#3812" class="Bound">𝓤</a> <a id="3830" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3832" class="Symbol">→</a> <a id="3834" href="UF.Choice.html#3812" class="Bound">𝓤</a> <a id="3836" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3838" class="Symbol">)</a>
        <a id="3848" class="Symbol">(</a><a id="3849" href="UF.Choice.html#3849" class="Bound">T-functor</a> <a id="3859" class="Symbol">:</a> <a id="3861" class="Symbol">{</a><a id="3862" href="UF.Choice.html#3862" class="Bound">𝓤</a> <a id="3864" href="UF.Choice.html#3864" class="Bound">𝓥</a> <a id="3866" class="Symbol">:</a> <a id="3868" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3876" class="Symbol">}</a> <a id="3878" class="Symbol">{</a><a id="3879" href="UF.Choice.html#3879" class="Bound">X</a> <a id="3881" class="Symbol">:</a> <a id="3883" href="UF.Choice.html#3862" class="Bound">𝓤</a> <a id="3885" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3887" class="Symbol">}</a> <a id="3889" class="Symbol">{</a><a id="3890" href="UF.Choice.html#3890" class="Bound">Y</a> <a id="3892" class="Symbol">:</a> <a id="3894" href="UF.Choice.html#3864" class="Bound">𝓥</a> <a id="3896" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3898" class="Symbol">}</a> <a id="3900" class="Symbol">→</a> <a id="3902" class="Symbol">(</a><a id="3903" href="UF.Choice.html#3879" class="Bound">X</a> <a id="3905" class="Symbol">→</a> <a id="3907" href="UF.Choice.html#3890" class="Bound">Y</a><a id="3908" class="Symbol">)</a> <a id="3910" class="Symbol">→</a> <a id="3912" href="UF.Choice.html#3807" class="Bound">T</a> <a id="3914" href="UF.Choice.html#3879" class="Bound">X</a> <a id="3916" class="Symbol">→</a> <a id="3918" href="UF.Choice.html#3807" class="Bound">T</a> <a id="3920" href="UF.Choice.html#3890" class="Bound">Y</a><a id="3921" class="Symbol">)</a>
        <a id="3931" class="Symbol">(</a><a id="3932" href="UF.Choice.html#3932" class="Bound">S</a> <a id="3934" class="Symbol">:</a> <a id="3936" class="Symbol">{</a><a id="3937" href="UF.Choice.html#3937" class="Bound">𝓤</a> <a id="3939" class="Symbol">:</a> <a id="3941" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3949" class="Symbol">}</a> <a id="3951" class="Symbol">→</a> <a id="3953" href="UF.Choice.html#3937" class="Bound">𝓤</a> <a id="3955" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3957" class="Symbol">→</a> <a id="3959" href="UF.Choice.html#3937" class="Bound">𝓤</a> <a id="3961" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3963" class="Symbol">)</a>
        <a id="3973" class="Symbol">(</a><a id="3974" href="UF.Choice.html#3974" class="Bound">S-exponential-ideal</a> <a id="3994" class="Symbol">:</a> <a id="3996" class="Symbol">{</a><a id="3997" href="UF.Choice.html#3997" class="Bound">𝓤</a> <a id="3999" href="UF.Choice.html#3999" class="Bound">𝓥</a> <a id="4001" class="Symbol">:</a> <a id="4003" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4011" class="Symbol">}</a> <a id="4013" class="Symbol">{</a><a id="4014" href="UF.Choice.html#4014" class="Bound">X</a> <a id="4016" class="Symbol">:</a> <a id="4018" href="UF.Choice.html#3997" class="Bound">𝓤</a> <a id="4020" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4022" class="Symbol">}</a> <a id="4024" class="Symbol">{</a><a id="4025" href="UF.Choice.html#4025" class="Bound">Y</a> <a id="4027" class="Symbol">:</a> <a id="4029" href="UF.Choice.html#3999" class="Bound">𝓥</a> <a id="4031" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4033" class="Symbol">}</a>
                             <a id="4064" class="Symbol">→</a> <a id="4066" href="UF.Choice.html#3932" class="Bound">S</a> <a id="4068" href="UF.Choice.html#4025" class="Bound">Y</a> <a id="4070" class="Symbol">→</a> <a id="4072" href="UF.Choice.html#3932" class="Bound">S</a> <a id="4074" class="Symbol">(</a><a id="4075" href="UF.Choice.html#4014" class="Bound">X</a> <a id="4077" class="Symbol">→</a> <a id="4079" href="UF.Choice.html#4025" class="Bound">Y</a><a id="4080" class="Symbol">))</a>
        <a id="4091" class="Symbol">(</a><a id="4092" href="UF.Choice.html#4092" class="Bound">T-is-S</a> <a id="4099" class="Symbol">:</a> <a id="4101" class="Symbol">{</a><a id="4102" href="UF.Choice.html#4102" class="Bound">𝓤</a> <a id="4104" class="Symbol">:</a> <a id="4106" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4114" class="Symbol">}</a> <a id="4116" class="Symbol">{</a><a id="4117" href="UF.Choice.html#4117" class="Bound">X</a> <a id="4119" class="Symbol">:</a> <a id="4121" href="UF.Choice.html#4102" class="Bound">𝓤</a> <a id="4123" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4125" class="Symbol">}</a> <a id="4127" class="Symbol">→</a> <a id="4129" href="UF.Choice.html#3932" class="Bound">S</a> <a id="4131" class="Symbol">(</a><a id="4132" href="UF.Choice.html#3807" class="Bound">T</a> <a id="4134" href="UF.Choice.html#4117" class="Bound">X</a><a id="4135" class="Symbol">))</a>
       <a id="4145" class="Keyword">where</a>

 <a id="TChoice.TAC"></a><a id="4153" href="UF.Choice.html#4153" class="Function">TAC</a> <a id="4157" class="Symbol">:</a> <a id="4159" class="Symbol">{</a><a id="4160" href="UF.Choice.html#4160" class="Bound">𝓤</a> <a id="4162" href="UF.Choice.html#4162" class="Bound">𝓥</a> <a id="4164" class="Symbol">:</a> <a id="4166" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4174" class="Symbol">}</a> <a id="4176" class="Symbol">→</a> <a id="4178" class="Symbol">(</a><a id="4179" href="UF.Choice.html#4160" class="Bound">𝓤</a> <a id="4181" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4183" href="UF.Choice.html#4162" class="Bound">𝓥</a><a id="4184" class="Symbol">)</a><a id="4185" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4187" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4190" href="UF.Choice.html#4153" class="Function">TAC</a> <a id="4194" class="Symbol">{</a><a id="4195" href="UF.Choice.html#4195" class="Bound">𝓤</a><a id="4196" class="Symbol">}</a> <a id="4198" class="Symbol">{</a><a id="4199" href="UF.Choice.html#4199" class="Bound">𝓥</a><a id="4200" class="Symbol">}</a> <a id="4202" class="Symbol">=</a> <a id="4204" class="Symbol">(</a><a id="4205" href="UF.Choice.html#4205" class="Bound">X</a> <a id="4207" class="Symbol">:</a> <a id="4209" href="UF.Choice.html#4195" class="Bound">𝓤</a> <a id="4211" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4213" class="Symbol">)</a> <a id="4215" class="Symbol">(</a><a id="4216" href="UF.Choice.html#4216" class="Bound">A</a> <a id="4218" class="Symbol">:</a> <a id="4220" href="UF.Choice.html#4205" class="Bound">X</a> <a id="4222" class="Symbol">→</a> <a id="4224" href="UF.Choice.html#4199" class="Bound">𝓥</a> <a id="4226" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4228" class="Symbol">)</a>
              <a id="4244" class="Symbol">→</a> <a id="4246" href="UF.Choice.html#3932" class="Bound">S</a> <a id="4248" href="UF.Choice.html#4205" class="Bound">X</a>
              <a id="4264" class="Symbol">→</a> <a id="4266" class="Symbol">(</a><a id="4267" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4269" href="UF.Choice.html#4269" class="Bound">x</a> <a id="4271" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4273" href="UF.Choice.html#4205" class="Bound">X</a> <a id="4275" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4277" href="UF.Choice.html#3932" class="Bound">S</a> <a id="4279" class="Symbol">(</a><a id="4280" href="UF.Choice.html#4216" class="Bound">A</a> <a id="4282" href="UF.Choice.html#4269" class="Bound">x</a><a id="4283" class="Symbol">))</a>
              <a id="4300" class="Symbol">→</a> <a id="4302" class="Symbol">((</a><a id="4304" href="UF.Choice.html#4304" class="Bound">x</a> <a id="4306" class="Symbol">:</a> <a id="4308" href="UF.Choice.html#4205" class="Bound">X</a><a id="4309" class="Symbol">)</a> <a id="4311" class="Symbol">→</a> <a id="4313" href="UF.Choice.html#3807" class="Bound">T</a> <a id="4315" class="Symbol">(</a><a id="4316" href="UF.Choice.html#4216" class="Bound">A</a> <a id="4318" href="UF.Choice.html#4304" class="Bound">x</a><a id="4319" class="Symbol">))</a> <a id="4322" class="Symbol">→</a> <a id="4324" href="UF.Choice.html#3807" class="Bound">T</a> <a id="4326" class="Symbol">(</a><a id="4327" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4329" href="UF.Choice.html#4329" class="Bound">x</a> <a id="4331" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4333" href="UF.Choice.html#4205" class="Bound">X</a> <a id="4335" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4337" href="UF.Choice.html#4216" class="Bound">A</a> <a id="4339" href="UF.Choice.html#4329" class="Bound">x</a><a id="4340" class="Symbol">)</a>

 <a id="TChoice.TAC&#39;"></a><a id="4344" href="UF.Choice.html#4344" class="Function">TAC&#39;</a> <a id="4349" class="Symbol">:</a> <a id="4351" class="Symbol">{</a><a id="4352" href="UF.Choice.html#4352" class="Bound">𝓤</a> <a id="4354" href="UF.Choice.html#4354" class="Bound">𝓥</a> <a id="4356" class="Symbol">:</a> <a id="4358" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4366" class="Symbol">}</a> <a id="4368" class="Symbol">→</a> <a id="4370" class="Symbol">(</a><a id="4371" href="UF.Choice.html#4352" class="Bound">𝓤</a> <a id="4373" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4375" href="UF.Choice.html#4354" class="Bound">𝓥</a><a id="4376" class="Symbol">)</a><a id="4377" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4379" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4382" href="UF.Choice.html#4344" class="Function">TAC&#39;</a> <a id="4387" class="Symbol">{</a><a id="4388" href="UF.Choice.html#4388" class="Bound">𝓤</a><a id="4389" class="Symbol">}</a> <a id="4391" class="Symbol">{</a><a id="4392" href="UF.Choice.html#4392" class="Bound">𝓥</a><a id="4393" class="Symbol">}</a> <a id="4395" class="Symbol">=</a> <a id="4397" class="Symbol">(</a><a id="4398" href="UF.Choice.html#4398" class="Bound">X</a> <a id="4400" class="Symbol">:</a> <a id="4402" href="UF.Choice.html#4388" class="Bound">𝓤</a> <a id="4404" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4406" class="Symbol">)</a> <a id="4408" class="Symbol">(</a><a id="4409" href="UF.Choice.html#4409" class="Bound">A</a> <a id="4411" class="Symbol">:</a> <a id="4413" href="UF.Choice.html#4398" class="Bound">X</a> <a id="4415" class="Symbol">→</a> <a id="4417" href="UF.Choice.html#4392" class="Bound">𝓥</a> <a id="4419" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4421" class="Symbol">)</a>
               <a id="4438" class="Symbol">→</a> <a id="4440" href="UF.Choice.html#3932" class="Bound">S</a> <a id="4442" href="UF.Choice.html#4398" class="Bound">X</a>
               <a id="4459" class="Symbol">→</a> <a id="4461" class="Symbol">(</a><a id="4462" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4464" href="UF.Choice.html#4464" class="Bound">x</a> <a id="4466" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4468" href="UF.Choice.html#4398" class="Bound">X</a> <a id="4470" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4472" href="UF.Choice.html#3932" class="Bound">S</a> <a id="4474" class="Symbol">(</a><a id="4475" href="UF.Choice.html#4409" class="Bound">A</a> <a id="4477" href="UF.Choice.html#4464" class="Bound">x</a><a id="4478" class="Symbol">))</a>
               <a id="4496" class="Symbol">→</a> <a id="4498" href="UF.Choice.html#3807" class="Bound">T</a> <a id="4500" class="Symbol">(</a><a id="4501" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4503" href="UF.Choice.html#4503" class="Bound">x</a> <a id="4505" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4507" href="UF.Choice.html#4398" class="Bound">X</a> <a id="4509" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4511" class="Symbol">(</a><a id="4512" href="UF.Choice.html#3807" class="Bound">T</a> <a id="4514" class="Symbol">(</a><a id="4515" href="UF.Choice.html#4409" class="Bound">A</a> <a id="4517" href="UF.Choice.html#4503" class="Bound">x</a><a id="4518" class="Symbol">)</a> <a id="4520" class="Symbol">→</a> <a id="4522" href="UF.Choice.html#4409" class="Bound">A</a> <a id="4524" href="UF.Choice.html#4503" class="Bound">x</a><a id="4525" class="Symbol">))</a>

 <a id="TChoice.T-lemma"></a><a id="4530" href="UF.Choice.html#4530" class="Function">T-lemma</a> <a id="4538" class="Symbol">:</a> <a id="4540" href="UF.Choice.html#4153" class="Function">TAC</a> <a id="4544" class="Symbol">→</a> <a id="4546" class="Symbol">(</a><a id="4547" href="UF.Choice.html#4547" class="Bound">X</a> <a id="4549" class="Symbol">:</a> <a id="4551" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4553" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4555" class="Symbol">)</a> <a id="4557" class="Symbol">→</a> <a id="4559" href="UF.Choice.html#3932" class="Bound">S</a> <a id="4561" href="UF.Choice.html#4547" class="Bound">X</a> <a id="4563" class="Symbol">→</a> <a id="4565" href="UF.Choice.html#3807" class="Bound">T</a> <a id="4567" class="Symbol">(</a><a id="4568" href="UF.Choice.html#3807" class="Bound">T</a> <a id="4570" href="UF.Choice.html#4547" class="Bound">X</a> <a id="4572" class="Symbol">→</a> <a id="4574" href="UF.Choice.html#4547" class="Bound">X</a><a id="4575" class="Symbol">)</a>
 <a id="4578" href="UF.Choice.html#4530" class="Function">T-lemma</a> <a id="4586" href="UF.Choice.html#4586" class="Bound">tac</a> <a id="4590" href="UF.Choice.html#4590" class="Bound">X</a> <a id="4592" href="UF.Choice.html#4592" class="Bound">s</a> <a id="4594" class="Symbol">=</a> <a id="4596" href="UF.Choice.html#4586" class="Bound">tac</a> <a id="4600" class="Symbol">(</a><a id="4601" href="UF.Choice.html#3807" class="Bound">T</a> <a id="4603" href="UF.Choice.html#4590" class="Bound">X</a><a id="4604" class="Symbol">)</a> <a id="4606" class="Symbol">(λ</a> <a id="4609" href="UF.Choice.html#4609" class="Bound">_</a> <a id="4611" class="Symbol">→</a> <a id="4613" href="UF.Choice.html#4590" class="Bound">X</a><a id="4614" class="Symbol">)</a> <a id="4616" href="UF.Choice.html#4092" class="Bound">T-is-S</a>  <a id="4624" class="Symbol">(λ</a> <a id="4627" href="UF.Choice.html#4627" class="Bound">x</a> <a id="4629" class="Symbol">→</a> <a id="4631" href="UF.Choice.html#4592" class="Bound">s</a><a id="4632" class="Symbol">)</a> <a id="4634" class="Symbol">(λ</a> <a id="4637" href="UF.Choice.html#4637" class="Bound">x</a> <a id="4639" class="Symbol">→</a> <a id="4641" href="UF.Choice.html#4637" class="Bound">x</a><a id="4642" class="Symbol">)</a>

 <a id="TChoice.TAC-gives-TAC&#39;"></a><a id="4646" href="UF.Choice.html#4646" class="Function">TAC-gives-TAC&#39;</a> <a id="4661" class="Symbol">:</a> <a id="4663" href="UF.Choice.html#4153" class="Function">TAC</a> <a id="4667" class="Symbol">{</a><a id="4668" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4669" class="Symbol">}</a> <a id="4671" class="Symbol">{</a><a id="4672" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4673" class="Symbol">}</a> <a id="4675" class="Symbol">→</a> <a id="4677" href="UF.Choice.html#4344" class="Function">TAC&#39;</a> <a id="4682" class="Symbol">{</a><a id="4683" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4684" class="Symbol">}</a> <a id="4686" class="Symbol">{</a><a id="4687" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4688" class="Symbol">}</a>
 <a id="4691" href="UF.Choice.html#4646" class="Function">TAC-gives-TAC&#39;</a> <a id="4706" href="UF.Choice.html#4706" class="Bound">tac</a> <a id="4710" href="UF.Choice.html#4710" class="Bound">X</a> <a id="4712" href="UF.Choice.html#4712" class="Bound">A</a> <a id="4714" href="UF.Choice.html#4714" class="Bound">s</a> <a id="4716" href="UF.Choice.html#4716" class="Bound">t</a> <a id="4718" class="Symbol">=</a> <a id="4720" href="UF.Choice.html#4706" class="Bound">tac</a>
                               <a id="4755" href="UF.Choice.html#4710" class="Bound">X</a>
                               <a id="4788" class="Symbol">(λ</a> <a id="4791" href="UF.Choice.html#4791" class="Bound">x</a> <a id="4793" class="Symbol">→</a> <a id="4795" href="UF.Choice.html#3807" class="Bound">T</a> <a id="4797" class="Symbol">(</a><a id="4798" href="UF.Choice.html#4712" class="Bound">A</a> <a id="4800" href="UF.Choice.html#4791" class="Bound">x</a><a id="4801" class="Symbol">)</a> <a id="4803" class="Symbol">→</a> <a id="4805" href="UF.Choice.html#4712" class="Bound">A</a> <a id="4807" href="UF.Choice.html#4791" class="Bound">x</a><a id="4808" class="Symbol">)</a>
                               <a id="4841" href="UF.Choice.html#4714" class="Bound">s</a>
                               <a id="4874" class="Symbol">(λ</a> <a id="4877" href="UF.Choice.html#4877" class="Bound">x</a> <a id="4879" class="Symbol">→</a> <a id="4881" href="UF.Choice.html#3974" class="Bound">S-exponential-ideal</a> <a id="4901" class="Symbol">(</a><a id="4902" href="UF.Choice.html#4716" class="Bound">t</a> <a id="4904" href="UF.Choice.html#4877" class="Bound">x</a><a id="4905" class="Symbol">))</a>
                               <a id="4939" class="Symbol">(λ</a> <a id="4942" href="UF.Choice.html#4942" class="Bound">x</a> <a id="4944" class="Symbol">→</a> <a id="4946" href="UF.Choice.html#4530" class="Function">T-lemma</a> <a id="4954" href="UF.Choice.html#4706" class="Bound">tac</a> <a id="4958" class="Symbol">(</a><a id="4959" href="UF.Choice.html#4712" class="Bound">A</a> <a id="4961" href="UF.Choice.html#4942" class="Bound">x</a><a id="4962" class="Symbol">)</a> <a id="4964" class="Symbol">(</a><a id="4965" href="UF.Choice.html#4716" class="Bound">t</a> <a id="4967" href="UF.Choice.html#4942" class="Bound">x</a><a id="4968" class="Symbol">))</a>

 <a id="TChoice.TAC&#39;-gives-TAC"></a><a id="4973" href="UF.Choice.html#4973" class="Function">TAC&#39;-gives-TAC</a> <a id="4988" class="Symbol">:</a> <a id="4990" href="UF.Choice.html#4344" class="Function">TAC&#39;</a> <a id="4995" class="Symbol">{</a><a id="4996" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4997" class="Symbol">}</a> <a id="4999" class="Symbol">{</a><a id="5000" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5001" class="Symbol">}</a> <a id="5003" class="Symbol">→</a> <a id="5005" href="UF.Choice.html#4153" class="Function">TAC</a> <a id="5009" class="Symbol">{</a><a id="5010" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5011" class="Symbol">}</a> <a id="5013" class="Symbol">{</a><a id="5014" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5015" class="Symbol">}</a>
 <a id="5018" href="UF.Choice.html#4973" class="Function">TAC&#39;-gives-TAC</a> <a id="5033" href="UF.Choice.html#5033" class="Bound">c&#39;</a> <a id="5036" href="UF.Choice.html#5036" class="Bound">X</a> <a id="5038" href="UF.Choice.html#5038" class="Bound">A</a> <a id="5040" href="UF.Choice.html#5040" class="Bound">s</a> <a id="5042" href="UF.Choice.html#5042" class="Bound">t</a> <a id="5044" href="UF.Choice.html#5044" class="Bound">φ</a> <a id="5046" class="Symbol">=</a> <a id="5048" href="UF.Choice.html#3849" class="Bound">T-functor</a> <a id="5058" class="Symbol">(λ</a> <a id="5061" href="UF.Choice.html#5061" class="Bound">ψ</a> <a id="5063" href="UF.Choice.html#5063" class="Bound">x</a> <a id="5065" class="Symbol">→</a> <a id="5067" href="UF.Choice.html#5061" class="Bound">ψ</a> <a id="5069" href="UF.Choice.html#5063" class="Bound">x</a> <a id="5071" class="Symbol">(</a><a id="5072" href="UF.Choice.html#5044" class="Bound">φ</a> <a id="5074" href="UF.Choice.html#5063" class="Bound">x</a><a id="5075" class="Symbol">))</a> <a id="5078" class="Symbol">(</a><a id="5079" href="UF.Choice.html#5033" class="Bound">c&#39;</a> <a id="5082" href="UF.Choice.html#5036" class="Bound">X</a> <a id="5084" href="UF.Choice.html#5038" class="Bound">A</a> <a id="5086" href="UF.Choice.html#5040" class="Bound">s</a> <a id="5088" href="UF.Choice.html#5042" class="Bound">t</a><a id="5089" class="Symbol">)</a>

<a id="5092" class="Markup">\end{code}</a><a id="5102" class="Background">

January 2018.

We now implement the examples discussed above, which give
characterizations of choice as in the HoTT book, which we refer to as
Univalent Choice.

</a><a id="5266" class="Markup">\begin{code}</a>

<a id="5280" class="Keyword">module</a> <a id="Univalent-Choice"></a><a id="5287" href="UF.Choice.html#5287" class="Module">Univalent-Choice</a>
        <a id="5312" class="Symbol">(</a><a id="5313" href="UF.Choice.html#5313" class="Bound">fe</a> <a id="5316" class="Symbol">:</a> <a id="5318" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="5324" class="Symbol">)</a>
        <a id="5334" class="Symbol">(</a><a id="5335" href="UF.Choice.html#5335" class="Bound">pt</a> <a id="5338" class="Symbol">:</a> <a id="5340" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="5371" class="Symbol">)</a>
        <a id="5381" class="Keyword">where</a>

 <a id="5389" class="Keyword">open</a> <a id="5394" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="5418" href="UF.Choice.html#5335" class="Bound">pt</a>

 <a id="5423" class="Keyword">open</a> <a id="5428" href="UF.Choice.html#3790" class="Module">TChoice</a>
       <a id="5443" href="UF.PropTrunc.html#538" class="Field Operator">∥_∥</a>
       <a id="5454" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a>
       <a id="5472" href="UF.Sets.html#709" class="Function">is-set</a>
       <a id="5486" class="Symbol">(λ</a> <a id="5489" href="UF.Choice.html#5489" class="Bound">Y-is-set</a> <a id="5498" class="Symbol">→</a> <a id="5500" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="5509" class="Symbol">(</a><a id="5510" href="UF.Choice.html#5313" class="Bound">fe</a> <a id="5513" class="Symbol">_</a> <a id="5515" class="Symbol">_)</a> <a id="5518" class="Symbol">(λ</a> <a id="5521" href="UF.Choice.html#5521" class="Bound">_</a> <a id="5523" class="Symbol">→</a> <a id="5525" href="UF.Choice.html#5489" class="Bound">Y-is-set</a><a id="5533" class="Symbol">))</a>
       <a id="5543" class="Symbol">(</a><a id="5544" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="5559" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a><a id="5569" class="Symbol">)</a>

 <a id="Univalent-Choice.AC₀"></a><a id="5573" href="UF.Choice.html#5573" class="Function">AC₀</a> <a id="5577" class="Symbol">:</a> <a id="5579" class="Symbol">{</a><a id="5580" href="UF.Choice.html#5580" class="Bound">𝓤</a> <a id="5582" href="UF.Choice.html#5582" class="Bound">𝓥</a> <a id="5584" class="Symbol">:</a> <a id="5586" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5594" class="Symbol">}</a> <a id="5596" class="Symbol">→</a> <a id="5598" class="Symbol">(</a><a id="5599" href="UF.Choice.html#5580" class="Bound">𝓤</a> <a id="5601" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5603" href="UF.Choice.html#5582" class="Bound">𝓥</a><a id="5604" class="Symbol">)</a> <a id="5606" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="5608" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="5611" href="UF.Choice.html#5573" class="Function">AC₀</a> <a id="5615" class="Symbol">{</a><a id="5616" href="UF.Choice.html#5616" class="Bound">𝓤</a><a id="5617" class="Symbol">}</a> <a id="5619" class="Symbol">{</a><a id="5620" href="UF.Choice.html#5620" class="Bound">𝓥</a><a id="5621" class="Symbol">}</a> <a id="5623" class="Symbol">=</a> <a id="5625" class="Symbol">(</a><a id="5626" href="UF.Choice.html#5626" class="Bound">X</a> <a id="5628" class="Symbol">:</a> <a id="5630" href="UF.Choice.html#5616" class="Bound">𝓤</a> <a id="5632" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5634" class="Symbol">)</a> <a id="5636" class="Symbol">(</a><a id="5637" href="UF.Choice.html#5637" class="Bound">A</a> <a id="5639" class="Symbol">:</a> <a id="5641" href="UF.Choice.html#5626" class="Bound">X</a> <a id="5643" class="Symbol">→</a> <a id="5645" href="UF.Choice.html#5620" class="Bound">𝓥</a> <a id="5647" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5649" class="Symbol">)</a> <a id="5651" class="Symbol">(</a><a id="5652" href="UF.Choice.html#5652" class="Bound">P</a> <a id="5654" class="Symbol">:</a> <a id="5656" class="Symbol">(</a><a id="5657" href="UF.Choice.html#5657" class="Bound">x</a> <a id="5659" class="Symbol">:</a> <a id="5661" href="UF.Choice.html#5626" class="Bound">X</a><a id="5662" class="Symbol">)</a> <a id="5664" class="Symbol">→</a> <a id="5666" href="UF.Choice.html#5637" class="Bound">A</a> <a id="5668" href="UF.Choice.html#5657" class="Bound">x</a> <a id="5670" class="Symbol">→</a> <a id="5672" href="UF.Choice.html#5620" class="Bound">𝓥</a> <a id="5674" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5676" class="Symbol">)</a>
             <a id="5691" class="Symbol">→</a> <a id="5693" href="UF.Sets.html#709" class="Function">is-set</a> <a id="5700" href="UF.Choice.html#5626" class="Bound">X</a>
             <a id="5715" class="Symbol">→</a> <a id="5717" class="Symbol">((</a><a id="5719" href="UF.Choice.html#5719" class="Bound">x</a> <a id="5721" class="Symbol">:</a> <a id="5723" href="UF.Choice.html#5626" class="Bound">X</a><a id="5724" class="Symbol">)</a> <a id="5726" class="Symbol">→</a> <a id="5728" href="UF.Sets.html#709" class="Function">is-set</a> <a id="5735" class="Symbol">(</a><a id="5736" href="UF.Choice.html#5637" class="Bound">A</a> <a id="5738" href="UF.Choice.html#5719" class="Bound">x</a><a id="5739" class="Symbol">))</a>
             <a id="5755" class="Symbol">→</a> <a id="5757" class="Symbol">((</a><a id="5759" href="UF.Choice.html#5759" class="Bound">x</a> <a id="5761" class="Symbol">:</a> <a id="5763" href="UF.Choice.html#5626" class="Bound">X</a><a id="5764" class="Symbol">)</a> <a id="5766" class="Symbol">(</a><a id="5767" href="UF.Choice.html#5767" class="Bound">a</a> <a id="5769" class="Symbol">:</a> <a id="5771" href="UF.Choice.html#5637" class="Bound">A</a> <a id="5773" href="UF.Choice.html#5759" class="Bound">x</a><a id="5774" class="Symbol">)</a> <a id="5776" class="Symbol">→</a> <a id="5778" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5786" class="Symbol">(</a><a id="5787" href="UF.Choice.html#5652" class="Bound">P</a> <a id="5789" href="UF.Choice.html#5759" class="Bound">x</a> <a id="5791" href="UF.Choice.html#5767" class="Bound">a</a><a id="5792" class="Symbol">))</a>
             <a id="5808" class="Symbol">→</a> <a id="5810" class="Symbol">((</a><a id="5812" href="UF.Choice.html#5812" class="Bound">x</a> <a id="5814" class="Symbol">:</a> <a id="5816" href="UF.Choice.html#5626" class="Bound">X</a><a id="5817" class="Symbol">)</a> <a id="5819" class="Symbol">→</a> <a id="5821" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="5823" href="UF.Choice.html#5823" class="Bound">a</a> <a id="5825" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="5827" href="UF.Choice.html#5637" class="Bound">A</a> <a id="5829" href="UF.Choice.html#5812" class="Bound">x</a> <a id="5831" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="5833" href="UF.Choice.html#5652" class="Bound">P</a> <a id="5835" href="UF.Choice.html#5812" class="Bound">x</a> <a id="5837" href="UF.Choice.html#5823" class="Bound">a</a><a id="5838" class="Symbol">)</a>
             <a id="5853" class="Symbol">→</a> <a id="5855" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="5857" href="UF.Choice.html#5857" class="Bound">f</a> <a id="5859" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="5861" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="5863" href="UF.Choice.html#5637" class="Bound">A</a> <a id="5865" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="5867" class="Symbol">((</a><a id="5869" href="UF.Choice.html#5869" class="Bound">x</a> <a id="5871" class="Symbol">:</a> <a id="5873" href="UF.Choice.html#5626" class="Bound">X</a><a id="5874" class="Symbol">)</a> <a id="5876" class="Symbol">→</a> <a id="5878" href="UF.Choice.html#5652" class="Bound">P</a> <a id="5880" href="UF.Choice.html#5869" class="Bound">x</a> <a id="5882" class="Symbol">(</a><a id="5883" href="UF.Choice.html#5857" class="Bound">f</a> <a id="5885" href="UF.Choice.html#5869" class="Bound">x</a><a id="5886" class="Symbol">))</a>

 <a id="Univalent-Choice.AC₁"></a><a id="5891" href="UF.Choice.html#5891" class="Function">AC₁</a> <a id="5895" class="Symbol">:</a> <a id="5897" class="Symbol">{</a><a id="5898" href="UF.Choice.html#5898" class="Bound">𝓤</a> <a id="5900" href="UF.Choice.html#5900" class="Bound">𝓥</a> <a id="5902" class="Symbol">:</a> <a id="5904" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5912" class="Symbol">}</a> <a id="5914" class="Symbol">→</a> <a id="5916" class="Symbol">(</a><a id="5917" href="UF.Choice.html#5898" class="Bound">𝓤</a> <a id="5919" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5921" href="UF.Choice.html#5900" class="Bound">𝓥</a><a id="5922" class="Symbol">)</a><a id="5923" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="5925" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="5928" href="UF.Choice.html#5891" class="Function">AC₁</a> <a id="5932" class="Symbol">{</a><a id="5933" href="UF.Choice.html#5933" class="Bound">𝓤</a><a id="5934" class="Symbol">}</a> <a id="5936" class="Symbol">{</a><a id="5937" href="UF.Choice.html#5937" class="Bound">𝓥</a><a id="5938" class="Symbol">}</a> <a id="5940" class="Symbol">=</a> <a id="5942" class="Symbol">(</a><a id="5943" href="UF.Choice.html#5943" class="Bound">X</a> <a id="5945" class="Symbol">:</a> <a id="5947" href="UF.Choice.html#5933" class="Bound">𝓤</a> <a id="5949" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5951" class="Symbol">)</a> <a id="5953" class="Symbol">(</a><a id="5954" href="UF.Choice.html#5954" class="Bound">A</a> <a id="5956" class="Symbol">:</a> <a id="5958" href="UF.Choice.html#5943" class="Bound">X</a> <a id="5960" class="Symbol">→</a> <a id="5962" href="UF.Choice.html#5937" class="Bound">𝓥</a> <a id="5964" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5966" class="Symbol">)</a>
              <a id="5982" class="Symbol">→</a> <a id="5984" href="UF.Sets.html#709" class="Function">is-set</a> <a id="5991" href="UF.Choice.html#5943" class="Bound">X</a>
              <a id="6007" class="Symbol">→</a> <a id="6009" class="Symbol">((</a><a id="6011" href="UF.Choice.html#6011" class="Bound">x</a> <a id="6013" class="Symbol">:</a> <a id="6015" href="UF.Choice.html#5943" class="Bound">X</a><a id="6016" class="Symbol">)</a> <a id="6018" class="Symbol">→</a> <a id="6020" href="UF.Sets.html#709" class="Function">is-set</a> <a id="6027" class="Symbol">(</a><a id="6028" href="UF.Choice.html#5954" class="Bound">A</a> <a id="6030" href="UF.Choice.html#6011" class="Bound">x</a><a id="6031" class="Symbol">))</a>
              <a id="6048" class="Symbol">→</a> <a id="6050" class="Symbol">(</a><a id="6051" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="6053" href="UF.Choice.html#6053" class="Bound">x</a> <a id="6055" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="6057" href="UF.Choice.html#5943" class="Bound">X</a> <a id="6059" href="MLTT.Pi.html#321" class="Function">,</a> <a id="6061" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6063" href="UF.Choice.html#5954" class="Bound">A</a> <a id="6065" href="UF.Choice.html#6053" class="Bound">x</a> <a id="6067" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="6068" class="Symbol">)</a>
              <a id="6084" class="Symbol">→</a> <a id="6086" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="6087" class="Symbol">(</a><a id="6088" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="6090" href="UF.Choice.html#6090" class="Bound">x</a> <a id="6092" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="6094" href="UF.Choice.html#5943" class="Bound">X</a> <a id="6096" href="MLTT.Pi.html#321" class="Function">,</a> <a id="6098" href="UF.Choice.html#5954" class="Bound">A</a> <a id="6100" href="UF.Choice.html#6090" class="Bound">x</a><a id="6101" class="Symbol">)</a><a id="6102" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>

 <a id="Univalent-Choice.AC₂"></a><a id="6106" href="UF.Choice.html#6106" class="Function">AC₂</a> <a id="6110" class="Symbol">:</a> <a id="6112" class="Symbol">{</a><a id="6113" href="UF.Choice.html#6113" class="Bound">𝓤</a> <a id="6115" href="UF.Choice.html#6115" class="Bound">𝓥</a> <a id="6117" class="Symbol">:</a> <a id="6119" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6127" class="Symbol">}</a> <a id="6129" class="Symbol">→</a> <a id="6131" class="Symbol">(</a><a id="6132" href="UF.Choice.html#6113" class="Bound">𝓤</a> <a id="6134" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6136" href="UF.Choice.html#6115" class="Bound">𝓥</a><a id="6137" class="Symbol">)</a><a id="6138" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="6140" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="6143" href="UF.Choice.html#6106" class="Function">AC₂</a> <a id="6147" class="Symbol">{</a><a id="6148" href="UF.Choice.html#6148" class="Bound">𝓤</a><a id="6149" class="Symbol">}</a> <a id="6151" class="Symbol">{</a><a id="6152" href="UF.Choice.html#6152" class="Bound">𝓥</a><a id="6153" class="Symbol">}</a> <a id="6155" class="Symbol">=</a> <a id="6157" class="Symbol">(</a><a id="6158" href="UF.Choice.html#6158" class="Bound">X</a> <a id="6160" class="Symbol">:</a> <a id="6162" href="UF.Choice.html#6148" class="Bound">𝓤</a> <a id="6164" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6166" class="Symbol">)</a> <a id="6168" class="Symbol">(</a><a id="6169" href="UF.Choice.html#6169" class="Bound">A</a> <a id="6171" class="Symbol">:</a> <a id="6173" href="UF.Choice.html#6158" class="Bound">X</a> <a id="6175" class="Symbol">→</a> <a id="6177" href="UF.Choice.html#6152" class="Bound">𝓥</a> <a id="6179" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6181" class="Symbol">)</a>
              <a id="6197" class="Symbol">→</a> <a id="6199" href="UF.Sets.html#709" class="Function">is-set</a> <a id="6206" href="UF.Choice.html#6158" class="Bound">X</a>
              <a id="6222" class="Symbol">→</a> <a id="6224" class="Symbol">((</a><a id="6226" href="UF.Choice.html#6226" class="Bound">x</a> <a id="6228" class="Symbol">:</a> <a id="6230" href="UF.Choice.html#6158" class="Bound">X</a><a id="6231" class="Symbol">)</a> <a id="6233" class="Symbol">→</a> <a id="6235" href="UF.Sets.html#709" class="Function">is-set</a> <a id="6242" class="Symbol">(</a><a id="6243" href="UF.Choice.html#6169" class="Bound">A</a> <a id="6245" href="UF.Choice.html#6226" class="Bound">x</a><a id="6246" class="Symbol">))</a>
              <a id="6263" class="Symbol">→</a> <a id="6265" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="6266" class="Symbol">(</a><a id="6267" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="6269" href="UF.Choice.html#6269" class="Bound">x</a> <a id="6271" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="6273" href="UF.Choice.html#6158" class="Bound">X</a> <a id="6275" href="MLTT.Pi.html#321" class="Function">,</a> <a id="6277" class="Symbol">(</a><a id="6278" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6280" href="UF.Choice.html#6169" class="Bound">A</a> <a id="6282" href="UF.Choice.html#6269" class="Bound">x</a> <a id="6284" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6286" class="Symbol">→</a> <a id="6288" href="UF.Choice.html#6169" class="Bound">A</a> <a id="6290" href="UF.Choice.html#6269" class="Bound">x</a><a id="6291" class="Symbol">))</a><a id="6293" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>

 <a id="Univalent-Choice.Axiom-of-Choice"></a><a id="6297" href="UF.Choice.html#6297" class="Function">Axiom-of-Choice</a> <a id="Univalent-Choice.Axiom-of-Choice₁"></a><a id="6313" href="UF.Choice.html#6313" class="Function">Axiom-of-Choice₁</a> <a id="Univalent-Choice.Axiom-of-Choice₂"></a><a id="6330" href="UF.Choice.html#6330" class="Function">Axiom-of-Choice₂</a> <a id="6347" class="Symbol">:</a> <a id="6349" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
 <a id="6353" href="UF.Choice.html#6297" class="Function">Axiom-of-Choice</a>  <a id="6370" class="Symbol">=</a> <a id="6372" class="Symbol">{</a><a id="6373" href="UF.Choice.html#6373" class="Bound">𝓤</a> <a id="6375" href="UF.Choice.html#6375" class="Bound">𝓥</a> <a id="6377" class="Symbol">:</a> <a id="6379" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6387" class="Symbol">}</a> <a id="6389" class="Symbol">→</a> <a id="6391" href="UF.Choice.html#5573" class="Function">AC₀</a>  <a id="6396" class="Symbol">{</a><a id="6397" href="UF.Choice.html#6373" class="Bound">𝓤</a><a id="6398" class="Symbol">}</a> <a id="6400" class="Symbol">{</a><a id="6401" href="UF.Choice.html#6375" class="Bound">𝓥</a><a id="6402" class="Symbol">}</a>
 <a id="6405" href="UF.Choice.html#6313" class="Function">Axiom-of-Choice₁</a> <a id="6422" class="Symbol">=</a> <a id="6424" class="Symbol">{</a><a id="6425" href="UF.Choice.html#6425" class="Bound">𝓤</a> <a id="6427" href="UF.Choice.html#6427" class="Bound">𝓥</a> <a id="6429" class="Symbol">:</a> <a id="6431" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6439" class="Symbol">}</a> <a id="6441" class="Symbol">→</a> <a id="6443" href="UF.Choice.html#5891" class="Function">AC₁</a> <a id="6447" class="Symbol">{</a><a id="6448" href="UF.Choice.html#6425" class="Bound">𝓤</a><a id="6449" class="Symbol">}</a> <a id="6451" class="Symbol">{</a><a id="6452" href="UF.Choice.html#6427" class="Bound">𝓥</a><a id="6453" class="Symbol">}</a>
 <a id="6456" href="UF.Choice.html#6330" class="Function">Axiom-of-Choice₂</a> <a id="6473" class="Symbol">=</a> <a id="6475" class="Symbol">{</a><a id="6476" href="UF.Choice.html#6476" class="Bound">𝓤</a> <a id="6478" href="UF.Choice.html#6478" class="Bound">𝓥</a> <a id="6480" class="Symbol">:</a> <a id="6482" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6490" class="Symbol">}</a> <a id="6492" class="Symbol">→</a> <a id="6494" href="UF.Choice.html#6106" class="Function">AC₂</a> <a id="6498" class="Symbol">{</a><a id="6499" href="UF.Choice.html#6476" class="Bound">𝓤</a><a id="6500" class="Symbol">}</a> <a id="6502" class="Symbol">{</a><a id="6503" href="UF.Choice.html#6478" class="Bound">𝓥</a><a id="6504" class="Symbol">}</a>

 <a id="Univalent-Choice.AC₀-gives-AC₁"></a><a id="6508" href="UF.Choice.html#6508" class="Function">AC₀-gives-AC₁</a> <a id="6522" class="Symbol">:</a> <a id="6524" href="UF.Choice.html#5573" class="Function">AC₀</a> <a id="6528" class="Symbol">{</a><a id="6529" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6530" class="Symbol">}</a> <a id="6532" class="Symbol">{</a><a id="6533" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6534" class="Symbol">}</a> <a id="6536" class="Symbol">→</a> <a id="6538" href="UF.Choice.html#5891" class="Function">AC₁</a> <a id="6542" class="Symbol">{</a><a id="6543" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6544" class="Symbol">}</a> <a id="6546" class="Symbol">{</a><a id="6547" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6548" class="Symbol">}</a>
 <a id="6551" href="UF.Choice.html#6508" class="Function">AC₀-gives-AC₁</a> <a id="6565" href="UF.Choice.html#6565" class="Bound">ac</a> <a id="6568" href="UF.Choice.html#6568" class="Bound">X</a> <a id="6570" href="UF.Choice.html#6570" class="Bound">A</a> <a id="6572" href="UF.Choice.html#6572" class="Bound">i</a> <a id="6574" href="UF.Choice.html#6574" class="Bound">j</a> <a id="6576" href="UF.Choice.html#6576" class="Bound">f</a> <a id="6578" class="Symbol">=</a> <a id="6580" href="UF.Choice.html#6750" class="Function">h</a>
  <a id="6584" class="Keyword">where</a>
   <a id="6593" href="UF.Choice.html#6593" class="Function">g</a> <a id="6595" class="Symbol">:</a> <a id="6597" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="6599" href="UF.Choice.html#6599" class="Bound">f</a> <a id="6601" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="6603" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="6605" href="UF.Choice.html#6570" class="Bound">A</a> <a id="6607" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="6609" class="Symbol">(</a><a id="6610" href="UF.Choice.html#6568" class="Bound">X</a> <a id="6612" class="Symbol">→</a> <a id="6614" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="6615" class="Symbol">)</a>
   <a id="6620" href="UF.Choice.html#6593" class="Function">g</a> <a id="6622" class="Symbol">=</a> <a id="6624" href="UF.Choice.html#6565" class="Bound">ac</a> <a id="6627" href="UF.Choice.html#6568" class="Bound">X</a> <a id="6629" href="UF.Choice.html#6570" class="Bound">A</a>
        <a id="6639" class="Symbol">(λ</a> <a id="6642" href="UF.Choice.html#6642" class="Bound">x</a> <a id="6644" href="UF.Choice.html#6644" class="Bound">a</a> <a id="6646" class="Symbol">→</a> <a id="6648" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="6649" class="Symbol">)</a>
        <a id="6659" href="UF.Choice.html#6572" class="Bound">i</a>
        <a id="6669" href="UF.Choice.html#6574" class="Bound">j</a>
        <a id="6679" class="Symbol">(λ</a> <a id="6682" href="UF.Choice.html#6682" class="Bound">x</a> <a id="6684" href="UF.Choice.html#6684" class="Bound">a</a> <a id="6686" class="Symbol">→</a> <a id="6688" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a><a id="6697" class="Symbol">)</a>
        <a id="6707" class="Symbol">(λ</a> <a id="6710" href="UF.Choice.html#6710" class="Bound">x</a> <a id="6712" class="Symbol">→</a> <a id="6714" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="6725" class="Symbol">(λ</a> <a id="6728" href="UF.Choice.html#6728" class="Bound">z</a> <a id="6730" class="Symbol">→</a> <a id="6732" href="UF.Choice.html#6728" class="Bound">z</a> <a id="6734" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6736" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6737" class="Symbol">)</a> <a id="6739" class="Symbol">(</a><a id="6740" href="UF.Choice.html#6576" class="Bound">f</a> <a id="6742" href="UF.Choice.html#6710" class="Bound">x</a><a id="6743" class="Symbol">))</a>

   <a id="6750" href="UF.Choice.html#6750" class="Function">h</a> <a id="6752" class="Symbol">:</a> <a id="6754" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6756" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="6758" href="UF.Choice.html#6570" class="Bound">A</a> <a id="6760" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
   <a id="6765" href="UF.Choice.html#6750" class="Function">h</a> <a id="6767" class="Symbol">=</a> <a id="6769" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="6780" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6784" href="UF.Choice.html#6593" class="Function">g</a>

 <a id="Univalent-Choice.AC₁-gives-AC₀"></a><a id="6788" href="UF.Choice.html#6788" class="Function">AC₁-gives-AC₀</a> <a id="6802" class="Symbol">:</a> <a id="6804" href="UF.Choice.html#5891" class="Function">AC₁</a> <a id="6808" class="Symbol">{</a><a id="6809" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6810" class="Symbol">}</a> <a id="6812" class="Symbol">{</a><a id="6813" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6814" class="Symbol">}</a> <a id="6816" class="Symbol">→</a> <a id="6818" href="UF.Choice.html#5573" class="Function">AC₀</a> <a id="6822" class="Symbol">{</a><a id="6823" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6824" class="Symbol">}</a> <a id="6826" class="Symbol">{</a><a id="6827" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6828" class="Symbol">}</a>
 <a id="6831" href="UF.Choice.html#6788" class="Function">AC₁-gives-AC₀</a> <a id="6845" href="UF.Choice.html#6845" class="Bound">ac₁</a> <a id="6849" href="UF.Choice.html#6849" class="Bound">X</a> <a id="6851" href="UF.Choice.html#6851" class="Bound">A</a> <a id="6853" href="UF.Choice.html#6853" class="Bound">P</a> <a id="6855" href="UF.Choice.html#6855" class="Bound">s</a> <a id="6857" href="UF.Choice.html#6857" class="Bound">t</a> <a id="6859" href="UF.Choice.html#6859" class="Bound">i</a> <a id="6861" href="UF.Choice.html#6861" class="Bound">f</a> <a id="6863" class="Symbol">=</a> <a id="6865" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="6876" href="UF.Base.html#1057" class="Function">ΠΣ-distr</a> <a id="6885" href="UF.Choice.html#6898" class="Function">g</a>
  <a id="6889" class="Keyword">where</a>
   <a id="6898" href="UF.Choice.html#6898" class="Function">g</a> <a id="6900" class="Symbol">:</a> <a id="6902" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="6903" class="Symbol">(</a><a id="6904" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="6906" href="UF.Choice.html#6906" class="Bound">x</a> <a id="6908" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="6910" href="UF.Choice.html#6849" class="Bound">X</a> <a id="6912" href="MLTT.Pi.html#321" class="Function">,</a> <a id="6914" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6916" href="UF.Choice.html#6916" class="Bound">a</a> <a id="6918" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6920" href="UF.Choice.html#6851" class="Bound">A</a> <a id="6922" href="UF.Choice.html#6906" class="Bound">x</a> <a id="6924" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6926" href="UF.Choice.html#6853" class="Bound">P</a> <a id="6928" href="UF.Choice.html#6906" class="Bound">x</a> <a id="6930" href="UF.Choice.html#6916" class="Bound">a</a><a id="6931" class="Symbol">)</a><a id="6932" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
   <a id="6937" href="UF.Choice.html#6898" class="Function">g</a> <a id="6939" class="Symbol">=</a> <a id="6941" href="UF.Choice.html#6845" class="Bound">ac₁</a> <a id="6945" href="UF.Choice.html#6849" class="Bound">X</a> <a id="6947" class="Symbol">(λ</a> <a id="6950" href="UF.Choice.html#6950" class="Bound">x</a> <a id="6952" class="Symbol">→</a> <a id="6954" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6956" href="UF.Choice.html#6956" class="Bound">a</a> <a id="6958" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6960" href="UF.Choice.html#6851" class="Bound">A</a> <a id="6962" href="UF.Choice.html#6950" class="Bound">x</a> <a id="6964" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6966" href="UF.Choice.html#6853" class="Bound">P</a> <a id="6968" href="UF.Choice.html#6950" class="Bound">x</a> <a id="6970" href="UF.Choice.html#6956" class="Bound">a</a><a id="6971" class="Symbol">)</a>
        <a id="6981" href="UF.Choice.html#6855" class="Bound">s</a>
        <a id="6991" class="Symbol">(λ</a> <a id="6994" href="UF.Choice.html#6994" class="Bound">x</a> <a id="6996" class="Symbol">→</a> <a id="6998" href="UF.Sets-Properties.html#988" class="Function">subsets-of-sets-are-sets</a> <a id="7023" class="Symbol">(</a><a id="7024" href="UF.Choice.html#6851" class="Bound">A</a> <a id="7026" href="UF.Choice.html#6994" class="Bound">x</a><a id="7027" class="Symbol">)</a> <a id="7029" class="Symbol">(</a><a id="7030" href="UF.Choice.html#6853" class="Bound">P</a> <a id="7032" href="UF.Choice.html#6994" class="Bound">x</a><a id="7033" class="Symbol">)</a> <a id="7035" class="Symbol">(</a><a id="7036" href="UF.Choice.html#6857" class="Bound">t</a> <a id="7038" href="UF.Choice.html#6994" class="Bound">x</a><a id="7039" class="Symbol">)</a> <a id="7041" class="Symbol">(λ</a> <a id="7044" class="Symbol">{</a><a id="7045" href="UF.Choice.html#7045" class="Bound">a</a><a id="7046" class="Symbol">}</a> <a id="7048" class="Symbol">→</a> <a id="7050" href="UF.Choice.html#6859" class="Bound">i</a> <a id="7052" href="UF.Choice.html#6994" class="Bound">x</a> <a id="7054" href="UF.Choice.html#7045" class="Bound">a</a><a id="7055" class="Symbol">))</a>
        <a id="7066" href="UF.Choice.html#6861" class="Bound">f</a>

 <a id="Univalent-Choice.AC₁-gives-AC₂"></a><a id="7070" href="UF.Choice.html#7070" class="Function">AC₁-gives-AC₂</a> <a id="7084" class="Symbol">:</a> <a id="7086" href="UF.Choice.html#5891" class="Function">AC₁</a> <a id="7090" class="Symbol">{</a><a id="7091" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7092" class="Symbol">}</a> <a id="7094" class="Symbol">{</a><a id="7095" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7096" class="Symbol">}</a> <a id="7098" class="Symbol">→</a> <a id="7100" href="UF.Choice.html#6106" class="Function">AC₂</a> <a id="7104" class="Symbol">{</a><a id="7105" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7106" class="Symbol">}</a> <a id="7108" class="Symbol">{</a><a id="7109" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7110" class="Symbol">}</a>
 <a id="7113" href="UF.Choice.html#7070" class="Function">AC₁-gives-AC₂</a> <a id="7127" class="Symbol">=</a> <a id="7129" href="UF.Choice.html#4646" class="Function">TAC-gives-TAC&#39;</a>

 <a id="Univalent-Choice.AC₂-gives-AC₁"></a><a id="7146" href="UF.Choice.html#7146" class="Function">AC₂-gives-AC₁</a> <a id="7160" class="Symbol">:</a> <a id="7162" href="UF.Choice.html#6106" class="Function">AC₂</a> <a id="7166" class="Symbol">{</a><a id="7167" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7168" class="Symbol">}</a> <a id="7170" class="Symbol">{</a><a id="7171" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7172" class="Symbol">}</a> <a id="7174" class="Symbol">→</a> <a id="7176" href="UF.Choice.html#5891" class="Function">AC₁</a> <a id="7180" class="Symbol">{</a><a id="7181" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7182" class="Symbol">}</a> <a id="7184" class="Symbol">{</a><a id="7185" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7186" class="Symbol">}</a>
 <a id="7189" href="UF.Choice.html#7146" class="Function">AC₂-gives-AC₁</a> <a id="7203" class="Symbol">=</a> <a id="7205" href="UF.Choice.html#4973" class="Function">TAC&#39;-gives-TAC</a>

 <a id="Univalent-Choice.secretly-revealing-secrets"></a><a id="7222" href="UF.Choice.html#7222" class="Function">secretly-revealing-secrets</a> <a id="7249" class="Symbol">:</a> <a id="7251" href="UF.Choice.html#5891" class="Function">AC₁</a> <a id="7255" class="Symbol">→</a> <a id="7257" class="Symbol">(</a><a id="7258" href="UF.Choice.html#7258" class="Bound">B</a> <a id="7260" class="Symbol">:</a> <a id="7262" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7264" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7266" class="Symbol">)</a> <a id="7268" class="Symbol">→</a> <a id="7270" href="UF.Sets.html#709" class="Function">is-set</a> <a id="7277" href="UF.Choice.html#7258" class="Bound">B</a> <a id="7279" class="Symbol">→</a> <a id="7281" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="7282" class="Symbol">(</a><a id="7283" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="7285" href="UF.Choice.html#7258" class="Bound">B</a> <a id="7287" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="7289" class="Symbol">→</a> <a id="7291" href="UF.Choice.html#7258" class="Bound">B</a><a id="7292" class="Symbol">)</a><a id="7293" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
 <a id="7296" href="UF.Choice.html#7222" class="Function">secretly-revealing-secrets</a> <a id="7323" class="Symbol">=</a> <a id="7325" href="UF.Choice.html#4530" class="Function">T-lemma</a>

<a id="7334" class="Markup">\end{code}</a><a id="7344" class="Background">

But choice implies excluded middle. Provided we have quotients. In
fact, the quotient 𝟚/P of 𝟚 by the relation R ₀ ₁ = P, for any given
proposition P, suffices. In that case, we conclude that, assuming
function extensionality, AC is equivalent to EM × DNS.

What if we don&#39;t (necessarily) have the quotient 𝟚/P for an arbitrary
proposition P?  We get from AC that all sets have decidable
equality. This is because the quotient 𝟚/(a₀＝a₁), for two points a₀
and a₁ of a set X can be constructed as the image of the map a : 𝟚 → X
with values a ₀ = a₀ and a ₁ = a₁.

</a><a id="7909" class="Markup">\begin{code}</a>

<a id="7923" class="Keyword">module</a> <a id="ExcludedMiddle"></a><a id="7930" href="UF.Choice.html#7930" class="Module">ExcludedMiddle</a>
        <a id="7953" class="Symbol">(</a><a id="7954" href="UF.Choice.html#7954" class="Bound">pt</a> <a id="7957" class="Symbol">:</a> <a id="7959" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="7990" class="Symbol">)</a>
        <a id="8000" class="Symbol">(</a><a id="8001" href="UF.Choice.html#8001" class="Bound">fe</a> <a id="8004" class="Symbol">:</a> <a id="8006" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="8012" class="Symbol">)</a>
       <a id="8021" class="Keyword">where</a>

 <a id="8029" class="Keyword">open</a> <a id="8034" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="8058" href="UF.Choice.html#7954" class="Bound">pt</a>
 <a id="8062" class="Keyword">open</a> <a id="8067" href="UF.Choice.html#5287" class="Module">Univalent-Choice</a> <a id="8084" href="UF.Choice.html#8001" class="Bound">fe</a> <a id="8087" href="UF.Choice.html#7954" class="Bound">pt</a>
 <a id="8091" class="Keyword">open</a> <a id="8096" class="Keyword">import</a> <a id="8103" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="8125" href="UF.Choice.html#7954" class="Bound">pt</a>

<a id="8129" class="Markup">\end{code}</a><a id="8139" class="Background">

I originally proved this on 1st April 2013.

</a><a id="8186" class="Markup">\begin{code}</a>

 <a id="ExcludedMiddle.decidability-lemma"></a><a id="8201" href="UF.Choice.html#8201" class="Function">decidability-lemma</a> <a id="8220" class="Symbol">:</a> <a id="8222" class="Symbol">{</a><a id="8223" href="UF.Choice.html#8223" class="Bound">X</a> <a id="8225" class="Symbol">:</a> <a id="8227" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8229" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8231" class="Symbol">}</a> <a id="8233" class="Symbol">(</a><a id="8234" href="UF.Choice.html#8234" class="Bound">a</a> <a id="8236" class="Symbol">:</a> <a id="8238" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="8240" class="Symbol">→</a> <a id="8242" href="UF.Choice.html#8223" class="Bound">X</a><a id="8243" class="Symbol">)</a>
                    <a id="8265" class="Symbol">→</a> <a id="8267" class="Symbol">((</a><a id="8269" href="UF.Choice.html#8269" class="Bound">x</a> <a id="8271" class="Symbol">:</a> <a id="8273" href="UF.Choice.html#8223" class="Bound">X</a><a id="8274" class="Symbol">)</a> <a id="8276" class="Symbol">→</a> <a id="8278" class="Symbol">(</a><a id="8279" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="8281" href="UF.Choice.html#8281" class="Bound">i</a> <a id="8283" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="8285" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="8287" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="8289" href="UF.Choice.html#8234" class="Bound">a</a> <a id="8291" href="UF.Choice.html#8281" class="Bound">i</a> <a id="8293" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8295" href="UF.Choice.html#8269" class="Bound">x</a><a id="8296" class="Symbol">)</a> <a id="8298" class="Symbol">→</a> <a id="8300" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8302" href="UF.Choice.html#8302" class="Bound">i</a> <a id="8304" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8306" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="8308" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8310" href="UF.Choice.html#8234" class="Bound">a</a> <a id="8312" href="UF.Choice.html#8302" class="Bound">i</a> <a id="8314" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8316" href="UF.Choice.html#8269" class="Bound">x</a><a id="8317" class="Symbol">)</a>
                    <a id="8339" class="Symbol">→</a> <a id="8341" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="8354" class="Symbol">(</a><a id="8355" href="UF.Choice.html#8234" class="Bound">a</a> <a id="8357" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="8359" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8361" href="UF.Choice.html#8234" class="Bound">a</a> <a id="8363" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8364" class="Symbol">)</a>
 <a id="8367" href="UF.Choice.html#8201" class="Function">decidability-lemma</a> <a id="8386" href="UF.Choice.html#8386" class="Bound">a</a> <a id="8388" href="UF.Choice.html#8388" class="Bound">c</a> <a id="8390" class="Symbol">=</a> <a id="8392" href="UF.Choice.html#9141" class="Function">claim</a> <a id="8398" class="Symbol">(</a><a id="8399" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="8413" class="Symbol">(</a><a id="8414" href="UF.Choice.html#8681" class="Function">s</a><a id="8415" class="Symbol">(</a><a id="8416" href="UF.Choice.html#8443" class="Function">r</a> <a id="8418" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="8419" class="Symbol">))</a> <a id="8422" class="Symbol">(</a><a id="8423" href="UF.Choice.html#8681" class="Function">s</a><a id="8424" class="Symbol">(</a><a id="8425" href="UF.Choice.html#8443" class="Function">r</a> <a id="8427" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8428" class="Symbol">)))</a>
  <a id="8434" class="Keyword">where</a>
   <a id="8443" href="UF.Choice.html#8443" class="Function">r</a> <a id="8445" class="Symbol">:</a> <a id="8447" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="8449" class="Symbol">→</a> <a id="8451" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="8457" href="UF.Choice.html#8386" class="Bound">a</a>
   <a id="8462" href="UF.Choice.html#8443" class="Function">r</a> <a id="8464" class="Symbol">=</a> <a id="8466" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="8480" href="UF.Choice.html#8386" class="Bound">a</a>

   <a id="8486" href="UF.Choice.html#8486" class="Function">r-splits</a> <a id="8495" class="Symbol">:</a> <a id="8497" class="Symbol">(</a><a id="8498" href="UF.Choice.html#8498" class="Bound">y</a> <a id="8500" class="Symbol">:</a> <a id="8502" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="8508" href="UF.Choice.html#8386" class="Bound">a</a><a id="8509" class="Symbol">)</a> <a id="8511" class="Symbol">→</a> <a id="8513" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8515" href="UF.Choice.html#8515" class="Bound">i</a> <a id="8517" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8519" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="8521" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8523" href="UF.Choice.html#8443" class="Function">r</a> <a id="8525" href="UF.Choice.html#8515" class="Bound">i</a> <a id="8527" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8529" href="UF.Choice.html#8498" class="Bound">y</a>
   <a id="8534" href="UF.Choice.html#8486" class="Function">r-splits</a> <a id="8543" class="Symbol">(</a><a id="8544" href="UF.Choice.html#8544" class="Bound">x</a> <a id="8546" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8548" href="UF.Choice.html#8548" class="Bound">t</a><a id="8549" class="Symbol">)</a> <a id="8551" class="Symbol">=</a> <a id="8553" href="UF.Choice.html#8578" class="Function">f</a> <a id="8555" class="Symbol">(</a><a id="8556" href="UF.Choice.html#8388" class="Bound">c</a> <a id="8558" href="UF.Choice.html#8544" class="Bound">x</a> <a id="8560" href="UF.Choice.html#8548" class="Bound">t</a><a id="8561" class="Symbol">)</a>
    <a id="8567" class="Keyword">where</a>
     <a id="8578" href="UF.Choice.html#8578" class="Function">f</a> <a id="8580" class="Symbol">:</a> <a id="8582" class="Symbol">(</a><a id="8583" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8585" href="UF.Choice.html#8585" class="Bound">i</a> <a id="8587" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8589" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="8591" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8593" href="UF.Choice.html#8386" class="Bound">a</a> <a id="8595" href="UF.Choice.html#8585" class="Bound">i</a> <a id="8597" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8599" href="UF.Choice.html#8544" class="Bound">x</a><a id="8600" class="Symbol">)</a> <a id="8602" class="Symbol">→</a> <a id="8604" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8606" href="UF.Choice.html#8606" class="Bound">i</a> <a id="8608" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8610" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="8612" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8614" href="UF.Choice.html#8443" class="Function">r</a> <a id="8616" href="UF.Choice.html#8606" class="Bound">i</a> <a id="8618" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8620" class="Symbol">(</a><a id="8621" href="UF.Choice.html#8544" class="Bound">x</a> <a id="8623" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8625" href="UF.Choice.html#8548" class="Bound">t</a><a id="8626" class="Symbol">)</a>
     <a id="8633" href="UF.Choice.html#8578" class="Function">f</a> <a id="8635" class="Symbol">(</a><a id="8636" href="UF.Choice.html#8636" class="Bound">i</a> <a id="8638" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8640" href="UF.Choice.html#8640" class="Bound">p</a><a id="8641" class="Symbol">)</a> <a id="8643" class="Symbol">=</a> <a id="8645" href="UF.Choice.html#8636" class="Bound">i</a> <a id="8647" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8649" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="8656" class="Symbol">(</a><a id="8657" href="UF.Choice.html#8640" class="Bound">p</a> <a id="8659" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8661" href="UF.PropTrunc.html#573" class="Function">∥∥-is-prop</a> <a id="8672" class="Symbol">_</a> <a id="8674" href="UF.Choice.html#8548" class="Bound">t</a><a id="8675" class="Symbol">)</a>

   <a id="8681" href="UF.Choice.html#8681" class="Function">s</a> <a id="8683" class="Symbol">:</a> <a id="8685" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="8691" href="UF.Choice.html#8386" class="Bound">a</a> <a id="8693" class="Symbol">→</a> <a id="8695" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
   <a id="8700" href="UF.Choice.html#8681" class="Function">s</a> <a id="8702" href="UF.Choice.html#8702" class="Bound">y</a> <a id="8704" class="Symbol">=</a> <a id="8706" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="8709" class="Symbol">(</a><a id="8710" href="UF.Choice.html#8486" class="Function">r-splits</a> <a id="8719" href="UF.Choice.html#8702" class="Bound">y</a><a id="8720" class="Symbol">)</a>

   <a id="8726" href="UF.Choice.html#8726" class="Function">rs</a> <a id="8729" class="Symbol">:</a> <a id="8731" class="Symbol">(</a><a id="8732" href="UF.Choice.html#8732" class="Bound">y</a> <a id="8734" class="Symbol">:</a> <a id="8736" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="8742" href="UF.Choice.html#8386" class="Bound">a</a><a id="8743" class="Symbol">)</a> <a id="8745" class="Symbol">→</a> <a id="8747" href="UF.Choice.html#8443" class="Function">r</a><a id="8748" class="Symbol">(</a><a id="8749" href="UF.Choice.html#8681" class="Function">s</a> <a id="8751" href="UF.Choice.html#8732" class="Bound">y</a><a id="8752" class="Symbol">)</a> <a id="8754" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8756" href="UF.Choice.html#8732" class="Bound">y</a>
   <a id="8761" href="UF.Choice.html#8726" class="Function">rs</a> <a id="8764" href="UF.Choice.html#8764" class="Bound">y</a> <a id="8766" class="Symbol">=</a> <a id="8768" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a><a id="8771" class="Symbol">(</a><a id="8772" href="UF.Choice.html#8486" class="Function">r-splits</a> <a id="8781" href="UF.Choice.html#8764" class="Bound">y</a><a id="8782" class="Symbol">)</a>

   <a id="8788" href="UF.Choice.html#8788" class="Function">s-lc</a> <a id="8793" class="Symbol">:</a> <a id="8795" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="8812" href="UF.Choice.html#8681" class="Function">s</a>
   <a id="8817" href="UF.Choice.html#8788" class="Function">s-lc</a> <a id="8822" class="Symbol">=</a> <a id="8824" href="UF.LeftCancellable.html#542" class="Function">section-lc</a> <a id="8835" href="UF.Choice.html#8681" class="Function">s</a> <a id="8837" class="Symbol">(</a><a id="8838" href="UF.Choice.html#8443" class="Function">r</a> <a id="8840" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8842" href="UF.Choice.html#8726" class="Function">rs</a><a id="8844" class="Symbol">)</a>

   <a id="8850" href="UF.Choice.html#8850" class="Function">a-r</a> <a id="8854" class="Symbol">:</a> <a id="8856" class="Symbol">{</a><a id="8857" href="UF.Choice.html#8857" class="Bound">i</a> <a id="8859" href="UF.Choice.html#8859" class="Bound">j</a> <a id="8861" class="Symbol">:</a> <a id="8863" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8864" class="Symbol">}</a> <a id="8866" class="Symbol">→</a> <a id="8868" href="UF.Choice.html#8386" class="Bound">a</a> <a id="8870" href="UF.Choice.html#8857" class="Bound">i</a> <a id="8872" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8874" href="UF.Choice.html#8386" class="Bound">a</a> <a id="8876" href="UF.Choice.html#8859" class="Bound">j</a> <a id="8878" class="Symbol">→</a> <a id="8880" href="UF.Choice.html#8443" class="Function">r</a> <a id="8882" href="UF.Choice.html#8857" class="Bound">i</a> <a id="8884" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8886" href="UF.Choice.html#8443" class="Function">r</a> <a id="8888" href="UF.Choice.html#8859" class="Bound">j</a>
   <a id="8893" href="UF.Choice.html#8850" class="Function">a-r</a> <a id="8897" href="UF.Choice.html#8897" class="Bound">p</a> <a id="8899" class="Symbol">=</a> <a id="8901" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="8908" class="Symbol">(</a><a id="8909" href="UF.Choice.html#8897" class="Bound">p</a> <a id="8911" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8913" href="UF.PropTrunc.html#573" class="Function">∥∥-is-prop</a> <a id="8924" class="Symbol">_</a> <a id="8926" class="Symbol">_)</a>

   <a id="8933" href="UF.Choice.html#8933" class="Function">r-a</a> <a id="8937" class="Symbol">:</a> <a id="8939" class="Symbol">{</a><a id="8940" href="UF.Choice.html#8940" class="Bound">i</a> <a id="8942" href="UF.Choice.html#8942" class="Bound">j</a> <a id="8944" class="Symbol">:</a> <a id="8946" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8947" class="Symbol">}</a> <a id="8949" class="Symbol">→</a> <a id="8951" href="UF.Choice.html#8443" class="Function">r</a> <a id="8953" href="UF.Choice.html#8940" class="Bound">i</a> <a id="8955" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8957" href="UF.Choice.html#8443" class="Function">r</a> <a id="8959" href="UF.Choice.html#8942" class="Bound">j</a> <a id="8961" class="Symbol">→</a> <a id="8963" href="UF.Choice.html#8386" class="Bound">a</a> <a id="8965" href="UF.Choice.html#8940" class="Bound">i</a> <a id="8967" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8969" href="UF.Choice.html#8386" class="Bound">a</a> <a id="8971" href="UF.Choice.html#8942" class="Bound">j</a>
   <a id="8976" href="UF.Choice.html#8933" class="Function">r-a</a> <a id="8980" class="Symbol">=</a> <a id="8982" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8985" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

   <a id="8993" href="UF.Choice.html#8993" class="Function">a-s</a> <a id="8997" class="Symbol">:</a> <a id="8999" class="Symbol">{</a><a id="9000" href="UF.Choice.html#9000" class="Bound">i</a> <a id="9002" href="UF.Choice.html#9002" class="Bound">j</a> <a id="9004" class="Symbol">:</a> <a id="9006" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="9007" class="Symbol">}</a> <a id="9009" class="Symbol">→</a> <a id="9011" href="UF.Choice.html#8386" class="Bound">a</a> <a id="9013" href="UF.Choice.html#9000" class="Bound">i</a> <a id="9015" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9017" href="UF.Choice.html#8386" class="Bound">a</a> <a id="9019" href="UF.Choice.html#9002" class="Bound">j</a> <a id="9021" class="Symbol">→</a> <a id="9023" href="UF.Choice.html#8681" class="Function">s</a><a id="9024" class="Symbol">(</a><a id="9025" href="UF.Choice.html#8443" class="Function">r</a> <a id="9027" href="UF.Choice.html#9000" class="Bound">i</a><a id="9028" class="Symbol">)</a> <a id="9030" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9032" href="UF.Choice.html#8681" class="Function">s</a><a id="9033" class="Symbol">(</a><a id="9034" href="UF.Choice.html#8443" class="Function">r</a> <a id="9036" href="UF.Choice.html#9002" class="Bound">j</a><a id="9037" class="Symbol">)</a>
   <a id="9042" href="UF.Choice.html#8993" class="Function">a-s</a> <a id="9046" href="UF.Choice.html#9046" class="Bound">p</a> <a id="9048" class="Symbol">=</a> <a id="9050" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9053" href="UF.Choice.html#8681" class="Function">s</a> <a id="9055" class="Symbol">(</a><a id="9056" href="UF.Choice.html#8850" class="Function">a-r</a> <a id="9060" href="UF.Choice.html#9046" class="Bound">p</a><a id="9061" class="Symbol">)</a>

   <a id="9067" href="UF.Choice.html#9067" class="Function">s-a</a> <a id="9071" class="Symbol">:</a> <a id="9073" class="Symbol">{</a><a id="9074" href="UF.Choice.html#9074" class="Bound">i</a> <a id="9076" href="UF.Choice.html#9076" class="Bound">j</a> <a id="9078" class="Symbol">:</a> <a id="9080" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="9081" class="Symbol">}</a> <a id="9083" class="Symbol">→</a> <a id="9085" href="UF.Choice.html#8681" class="Function">s</a><a id="9086" class="Symbol">(</a><a id="9087" href="UF.Choice.html#8443" class="Function">r</a> <a id="9089" href="UF.Choice.html#9074" class="Bound">i</a><a id="9090" class="Symbol">)</a> <a id="9092" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9094" href="UF.Choice.html#8681" class="Function">s</a><a id="9095" class="Symbol">(</a><a id="9096" href="UF.Choice.html#8443" class="Function">r</a> <a id="9098" href="UF.Choice.html#9076" class="Bound">j</a><a id="9099" class="Symbol">)</a> <a id="9101" class="Symbol">→</a> <a id="9103" href="UF.Choice.html#8386" class="Bound">a</a> <a id="9105" href="UF.Choice.html#9074" class="Bound">i</a> <a id="9107" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9109" href="UF.Choice.html#8386" class="Bound">a</a> <a id="9111" href="UF.Choice.html#9076" class="Bound">j</a>
   <a id="9116" href="UF.Choice.html#9067" class="Function">s-a</a> <a id="9120" href="UF.Choice.html#9120" class="Bound">p</a> <a id="9122" class="Symbol">=</a> <a id="9124" href="UF.Choice.html#8933" class="Function">r-a</a> <a id="9128" class="Symbol">(</a><a id="9129" href="UF.Choice.html#8788" class="Function">s-lc</a> <a id="9134" href="UF.Choice.html#9120" class="Bound">p</a><a id="9135" class="Symbol">)</a>

   <a id="9141" href="UF.Choice.html#9141" class="Function">claim</a> <a id="9147" class="Symbol">:</a> <a id="9149" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9162" class="Symbol">(</a><a id="9163" href="UF.Choice.html#8681" class="Function">s</a><a id="9164" class="Symbol">(</a><a id="9165" href="UF.Choice.html#8443" class="Function">r</a> <a id="9167" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="9168" class="Symbol">)</a> <a id="9170" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9172" href="UF.Choice.html#8681" class="Function">s</a><a id="9173" class="Symbol">(</a><a id="9174" href="UF.Choice.html#8443" class="Function">r</a> <a id="9176" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9177" class="Symbol">))</a> <a id="9180" class="Symbol">→</a> <a id="9182" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9195" class="Symbol">(</a><a id="9196" href="UF.Choice.html#8386" class="Bound">a</a> <a id="9198" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="9200" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9202" href="UF.Choice.html#8386" class="Bound">a</a> <a id="9204" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9205" class="Symbol">)</a>
   <a id="9210" href="UF.Choice.html#9141" class="Function">claim</a> <a id="9216" class="Symbol">(</a><a id="9217" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9221" href="UF.Choice.html#9221" class="Bound">p</a><a id="9222" class="Symbol">)</a> <a id="9224" class="Symbol">=</a> <a id="9226" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9230" class="Symbol">(</a><a id="9231" href="UF.Choice.html#9067" class="Function">s-a</a> <a id="9235" href="UF.Choice.html#9221" class="Bound">p</a><a id="9236" class="Symbol">)</a>
   <a id="9241" href="UF.Choice.html#9141" class="Function">claim</a> <a id="9247" class="Symbol">(</a><a id="9248" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9252" href="UF.Choice.html#9252" class="Bound">u</a><a id="9253" class="Symbol">)</a> <a id="9255" class="Symbol">=</a> <a id="9257" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9261" class="Symbol">(</a><a id="9262" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="9277" href="UF.Choice.html#8993" class="Function">a-s</a> <a id="9281" href="UF.Choice.html#9252" class="Bound">u</a><a id="9282" class="Symbol">)</a>

 <a id="ExcludedMiddle.decidability-lemma₂"></a><a id="9286" href="UF.Choice.html#9286" class="Function">decidability-lemma₂</a> <a id="9306" class="Symbol">:</a> <a id="9308" class="Symbol">{</a><a id="9309" href="UF.Choice.html#9309" class="Bound">X</a> <a id="9311" class="Symbol">:</a> <a id="9313" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9315" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9317" class="Symbol">}</a>
                     <a id="9340" class="Symbol">→</a> <a id="9342" href="UF.Sets.html#709" class="Function">is-set</a> <a id="9349" href="UF.Choice.html#9309" class="Bound">X</a>
                     <a id="9372" class="Symbol">→</a> <a id="9374" class="Symbol">(</a><a id="9375" href="UF.Choice.html#9375" class="Bound">a</a> <a id="9377" class="Symbol">:</a> <a id="9379" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="9381" class="Symbol">→</a> <a id="9383" href="UF.Choice.html#9309" class="Bound">X</a><a id="9384" class="Symbol">)</a>
                     <a id="9407" class="Symbol">→</a> <a id="9409" href="UF.PropTrunc.html#538" class="Function Operator">∥</a><a id="9410" class="Symbol">((</a><a id="9412" href="UF.Choice.html#9412" class="Bound">x</a> <a id="9414" class="Symbol">:</a> <a id="9416" href="UF.Choice.html#9309" class="Bound">X</a><a id="9417" class="Symbol">)</a> <a id="9419" class="Symbol">→</a> <a id="9421" class="Symbol">(</a><a id="9422" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="9424" href="UF.Choice.html#9424" class="Bound">i</a> <a id="9426" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="9428" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="9430" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="9432" href="UF.Choice.html#9375" class="Bound">a</a> <a id="9434" href="UF.Choice.html#9424" class="Bound">i</a> <a id="9436" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9438" href="UF.Choice.html#9412" class="Bound">x</a><a id="9439" class="Symbol">)</a> <a id="9441" class="Symbol">→</a> <a id="9443" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9445" href="UF.Choice.html#9445" class="Bound">i</a> <a id="9447" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9449" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="9451" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9453" href="UF.Choice.html#9375" class="Bound">a</a> <a id="9455" href="UF.Choice.html#9445" class="Bound">i</a> <a id="9457" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9459" href="UF.Choice.html#9412" class="Bound">x</a><a id="9460" class="Symbol">)</a><a id="9461" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
                     <a id="9484" class="Symbol">→</a> <a id="9486" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9499" class="Symbol">(</a><a id="9500" href="UF.Choice.html#9375" class="Bound">a</a> <a id="9502" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="9504" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9506" href="UF.Choice.html#9375" class="Bound">a</a> <a id="9508" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9509" class="Symbol">)</a>
 <a id="9512" href="UF.Choice.html#9286" class="Function">decidability-lemma₂</a> <a id="9532" href="UF.Choice.html#9532" class="Bound">i</a> <a id="9534" href="UF.Choice.html#9534" class="Bound">a</a> <a id="9536" class="Symbol">=</a>
  <a id="9540" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="9547" class="Symbol">(</a><a id="9548" href="UF.Subsingletons-FunExt.html#8987" class="Function">decidability-of-prop-is-prop</a> <a id="9577" class="Symbol">(</a><a id="9578" href="UF.Choice.html#8001" class="Bound">fe</a> <a id="9581" class="Symbol">_</a> <a id="9583" class="Symbol">_)</a> <a id="9586" href="UF.Choice.html#9532" class="Bound">i</a><a id="9587" class="Symbol">)</a> <a id="9589" class="Symbol">(</a><a id="9590" href="UF.Choice.html#8201" class="Function">decidability-lemma</a> <a id="9609" href="UF.Choice.html#9534" class="Bound">a</a><a id="9610" class="Symbol">)</a>

 <a id="ExcludedMiddle.AC₀-renders-all-sets-discrete&#39;"></a><a id="9614" href="UF.Choice.html#9614" class="Function">AC₀-renders-all-sets-discrete&#39;</a> <a id="9645" class="Symbol">:</a> <a id="9647" href="UF.Choice.html#5573" class="Function">AC₀</a> <a id="9651" class="Symbol">{</a><a id="9652" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9653" class="Symbol">}</a> <a id="9655" class="Symbol">{</a><a id="9656" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9657" class="Symbol">}</a>
                                <a id="9691" class="Symbol">→</a> <a id="9693" class="Symbol">(</a><a id="9694" href="UF.Choice.html#9694" class="Bound">X</a> <a id="9696" class="Symbol">:</a> <a id="9698" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9700" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9702" class="Symbol">)</a>
                                <a id="9736" class="Symbol">→</a> <a id="9738" href="UF.Sets.html#709" class="Function">is-set</a> <a id="9745" href="UF.Choice.html#9694" class="Bound">X</a>
                                <a id="9779" class="Symbol">→</a> <a id="9781" class="Symbol">(</a><a id="9782" href="UF.Choice.html#9782" class="Bound">a</a> <a id="9784" class="Symbol">:</a> <a id="9786" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="9788" class="Symbol">→</a> <a id="9790" href="UF.Choice.html#9694" class="Bound">X</a><a id="9791" class="Symbol">)</a> <a id="9793" class="Symbol">→</a> <a id="9795" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="9808" class="Symbol">(</a><a id="9809" href="UF.Choice.html#9782" class="Bound">a</a> <a id="9811" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="9813" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9815" href="UF.Choice.html#9782" class="Bound">a</a> <a id="9817" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="9818" class="Symbol">)</a>
 <a id="9821" href="UF.Choice.html#9614" class="Function">AC₀-renders-all-sets-discrete&#39;</a> <a id="9852" class="Symbol">{</a><a id="9853" href="UF.Choice.html#9853" class="Bound">𝓤</a><a id="9854" class="Symbol">}</a> <a id="9856" href="UF.Choice.html#9856" class="Bound">ac</a> <a id="9859" href="UF.Choice.html#9859" class="Bound">X</a> <a id="9861" href="UF.Choice.html#9861" class="Bound">i</a> <a id="9863" href="UF.Choice.html#9863" class="Bound">a</a> <a id="9865" class="Symbol">=</a>
  <a id="9869" href="UF.Choice.html#9286" class="Function">decidability-lemma₂</a> <a id="9889" href="UF.Choice.html#9861" class="Bound">i</a> <a id="9891" href="UF.Choice.html#9863" class="Bound">a</a> <a id="9893" class="Symbol">(</a><a id="9894" href="UF.Choice.html#10055" class="Function">ac₂</a> <a id="9898" href="UF.Choice.html#9859" class="Bound">X</a> <a id="9900" href="UF.Choice.html#9918" class="Function">A</a> <a id="9902" href="UF.Choice.html#9861" class="Bound">i</a> <a id="9904" href="UF.Choice.html#9961" class="Function">j</a><a id="9905" class="Symbol">)</a>
  <a id="9909" class="Keyword">where</a>
   <a id="9918" href="UF.Choice.html#9918" class="Function">A</a> <a id="9920" class="Symbol">:</a> <a id="9922" href="UF.Choice.html#9859" class="Bound">X</a> <a id="9924" class="Symbol">→</a> <a id="9926" href="UF.Choice.html#9853" class="Bound">𝓤</a> <a id="9928" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="9933" href="UF.Choice.html#9918" class="Function">A</a> <a id="9935" href="UF.Choice.html#9935" class="Bound">x</a> <a id="9937" class="Symbol">=</a> <a id="9939" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9941" href="UF.Choice.html#9941" class="Bound">i</a> <a id="9943" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9945" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="9947" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9949" href="UF.Choice.html#9863" class="Bound">a</a> <a id="9951" href="UF.Choice.html#9941" class="Bound">i</a> <a id="9953" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9955" href="UF.Choice.html#9935" class="Bound">x</a>

   <a id="9961" href="UF.Choice.html#9961" class="Function">j</a> <a id="9963" class="Symbol">:</a> <a id="9965" class="Symbol">(</a><a id="9966" href="UF.Choice.html#9966" class="Bound">x</a> <a id="9968" class="Symbol">:</a> <a id="9970" href="UF.Choice.html#9859" class="Bound">X</a><a id="9971" class="Symbol">)</a> <a id="9973" class="Symbol">→</a> <a id="9975" href="UF.Sets.html#709" class="Function">is-set</a> <a id="9982" class="Symbol">(</a><a id="9983" href="UF.Choice.html#9918" class="Function">A</a> <a id="9985" href="UF.Choice.html#9966" class="Bound">x</a><a id="9986" class="Symbol">)</a>
   <a id="9991" href="UF.Choice.html#9961" class="Function">j</a> <a id="9993" href="UF.Choice.html#9993" class="Bound">x</a> <a id="9995" class="Symbol">=</a> <a id="9997" href="UF.Sets-Properties.html#988" class="Function">subsets-of-sets-are-sets</a> <a id="10022" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="10024" class="Symbol">(λ</a> <a id="10027" href="UF.Choice.html#10027" class="Bound">i</a> <a id="10029" class="Symbol">→</a> <a id="10031" href="UF.Choice.html#9863" class="Bound">a</a> <a id="10033" href="UF.Choice.html#10027" class="Bound">i</a> <a id="10035" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10037" href="UF.Choice.html#9993" class="Bound">x</a><a id="10038" class="Symbol">)</a> <a id="10040" href="UF.DiscreteAndSeparated.html#22921" class="Function">𝟚-is-set</a> <a id="10049" href="UF.Choice.html#9861" class="Bound">i</a>

   <a id="10055" href="UF.Choice.html#10055" class="Function">ac₂</a> <a id="10059" class="Symbol">:</a> <a id="10061" href="UF.Choice.html#6106" class="Function">AC₂</a> <a id="10065" class="Symbol">{</a><a id="10066" href="UF.Choice.html#9853" class="Bound">𝓤</a><a id="10067" class="Symbol">}</a> <a id="10069" class="Symbol">{</a><a id="10070" href="UF.Choice.html#9853" class="Bound">𝓤</a><a id="10071" class="Symbol">}</a>
   <a id="10076" href="UF.Choice.html#10055" class="Function">ac₂</a> <a id="10080" class="Symbol">=</a> <a id="10082" href="UF.Choice.html#7070" class="Function">AC₁-gives-AC₂</a> <a id="10096" class="Symbol">(</a><a id="10097" href="UF.Choice.html#6508" class="Function">AC₀-gives-AC₁</a> <a id="10111" href="UF.Choice.html#9856" class="Bound">ac</a><a id="10113" class="Symbol">)</a>

 <a id="ExcludedMiddle.AC₀-renders-all-sets-discrete"></a><a id="10117" href="UF.Choice.html#10117" class="Function">AC₀-renders-all-sets-discrete</a> <a id="10147" class="Symbol">:</a> <a id="10149" href="UF.Choice.html#5573" class="Function">AC₀</a> <a id="10153" class="Symbol">{</a><a id="10154" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10155" class="Symbol">}</a> <a id="10157" class="Symbol">{</a><a id="10158" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10159" class="Symbol">}</a>
                               <a id="10192" class="Symbol">→</a> <a id="10194" class="Symbol">(</a><a id="10195" href="UF.Choice.html#10195" class="Bound">X</a> <a id="10197" class="Symbol">:</a> <a id="10199" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10201" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10203" class="Symbol">)</a>
                               <a id="10236" class="Symbol">→</a> <a id="10238" href="UF.Sets.html#709" class="Function">is-set</a> <a id="10245" href="UF.Choice.html#10195" class="Bound">X</a>
                               <a id="10278" class="Symbol">→</a> <a id="10280" class="Symbol">(</a><a id="10281" href="UF.Choice.html#10281" class="Bound">a₀</a> <a id="10284" href="UF.Choice.html#10284" class="Bound">a₁</a> <a id="10287" class="Symbol">:</a> <a id="10289" href="UF.Choice.html#10195" class="Bound">X</a><a id="10290" class="Symbol">)</a> <a id="10292" class="Symbol">→</a> <a id="10294" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="10307" class="Symbol">(</a><a id="10308" href="UF.Choice.html#10281" class="Bound">a₀</a> <a id="10311" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10313" href="UF.Choice.html#10284" class="Bound">a₁</a><a id="10315" class="Symbol">)</a>
 <a id="10318" href="UF.Choice.html#10117" class="Function">AC₀-renders-all-sets-discrete</a> <a id="10348" class="Symbol">{</a><a id="10349" href="UF.Choice.html#10349" class="Bound">𝓤</a><a id="10350" class="Symbol">}</a> <a id="10352" href="UF.Choice.html#10352" class="Bound">ac</a> <a id="10355" href="UF.Choice.html#10355" class="Bound">X</a> <a id="10357" href="UF.Choice.html#10357" class="Bound">isx</a> <a id="10361" href="UF.Choice.html#10361" class="Bound">a₀</a> <a id="10364" href="UF.Choice.html#10364" class="Bound">a₁</a> <a id="10367" class="Symbol">=</a>
  <a id="10371" href="UF.Choice.html#9614" class="Function">AC₀-renders-all-sets-discrete&#39;</a> <a id="10402" class="Symbol">{</a><a id="10403" href="UF.Choice.html#10349" class="Bound">𝓤</a><a id="10404" class="Symbol">}</a> <a id="10406" href="UF.Choice.html#10352" class="Bound">ac</a> <a id="10409" href="UF.Choice.html#10355" class="Bound">X</a> <a id="10411" href="UF.Choice.html#10357" class="Bound">isx</a> <a id="10415" class="Symbol">(</a><a id="10416" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="10424" href="UF.Choice.html#10361" class="Bound">a₀</a> <a id="10427" href="UF.Choice.html#10364" class="Bound">a₁</a><a id="10429" class="Symbol">)</a>

 <a id="ExcludedMiddle.AC₀-gives-EM"></a><a id="10433" href="UF.Choice.html#10433" class="Function">AC₀-gives-EM</a> <a id="10446" class="Symbol">:</a> <a id="10448" href="UF.Subsingletons.html#7388" class="Function">PropExt</a> <a id="10456" class="Symbol">→</a> <a id="10458" href="UF.Choice.html#5573" class="Function">AC₀</a> <a id="10462" class="Symbol">{</a><a id="10463" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10465" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="10466" class="Symbol">}</a> <a id="10468" class="Symbol">{</a><a id="10469" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10471" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="10472" class="Symbol">}</a> <a id="10474" class="Symbol">→</a> <a id="10476" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="10479" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="10482" href="UF.Choice.html#10433" class="Function">AC₀-gives-EM</a> <a id="10495" class="Symbol">{</a><a id="10496" href="UF.Choice.html#10496" class="Bound">𝓤</a><a id="10497" class="Symbol">}</a> <a id="10499" href="UF.Choice.html#10499" class="Bound">pe</a> <a id="10502" href="UF.Choice.html#10502" class="Bound">ac</a> <a id="10505" class="Symbol">=</a>
  <a id="10509" href="UF.SubtypeClassifier.html#6876" class="Function">Ω-discrete-gives-EM</a> <a id="10529" class="Symbol">(</a><a id="10530" href="UF.Choice.html#8001" class="Bound">fe</a> <a id="10533" class="Symbol">_</a> <a id="10535" class="Symbol">_)</a> <a id="10538" class="Symbol">(</a><a id="10539" href="UF.Choice.html#10499" class="Bound">pe</a> <a id="10542" class="Symbol">_)</a>
   <a id="10548" class="Symbol">(</a><a id="10549" href="UF.Choice.html#10117" class="Function">AC₀-renders-all-sets-discrete</a> <a id="10579" class="Symbol">{</a><a id="10580" href="UF.Choice.html#10496" class="Bound">𝓤</a> <a id="10582" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="10583" class="Symbol">}</a> <a id="10585" href="UF.Choice.html#10502" class="Bound">ac</a> <a id="10588" class="Symbol">(</a><a id="10589" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="10591" href="UF.Choice.html#10496" class="Bound">𝓤</a><a id="10592" class="Symbol">)</a>
                                  <a id="10628" class="Symbol">(</a><a id="10629" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="10638" class="Symbol">(</a><a id="10639" href="UF.Choice.html#8001" class="Bound">fe</a> <a id="10642" href="UF.Choice.html#10496" class="Bound">𝓤</a> <a id="10644" href="UF.Choice.html#10496" class="Bound">𝓤</a><a id="10645" class="Symbol">)</a> <a id="10647" class="Symbol">(</a><a id="10648" href="UF.Choice.html#10499" class="Bound">pe</a> <a id="10651" href="UF.Choice.html#10496" class="Bound">𝓤</a><a id="10652" class="Symbol">)))</a>

 <a id="ExcludedMiddle.Choice-gives-Excluded-Middle"></a><a id="10658" href="UF.Choice.html#10658" class="Function">Choice-gives-Excluded-Middle</a> <a id="10687" class="Symbol">:</a> <a id="10689" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
                              <a id="10727" class="Symbol">→</a> <a id="10729" href="UF.Choice.html#6297" class="Function">Axiom-of-Choice</a>
                              <a id="10775" class="Symbol">→</a> <a id="10777" href="UF.ClassicalLogic.html#1463" class="Function">Excluded-Middle</a>
 <a id="10794" href="UF.Choice.html#10658" class="Function">Choice-gives-Excluded-Middle</a> <a id="10823" href="UF.Choice.html#10823" class="Bound">pe</a> <a id="10826" href="UF.Choice.html#10826" class="Bound">ac</a> <a id="10829" class="Symbol">{</a><a id="10830" href="UF.Choice.html#10830" class="Bound">𝓤</a><a id="10831" class="Symbol">}</a> <a id="10833" class="Symbol">=</a> <a id="10835" href="UF.Choice.html#10433" class="Function">AC₀-gives-EM</a> <a id="10848" class="Symbol">{</a><a id="10849" href="UF.Choice.html#10830" class="Bound">𝓤</a><a id="10850" class="Symbol">}</a> <a id="10852" href="UF.Choice.html#10823" class="Bound">pe</a> <a id="10855" class="Symbol">(</a><a id="10856" href="UF.Choice.html#10826" class="Bound">ac</a> <a id="10859" class="Symbol">{</a><a id="10860" href="UF.Choice.html#10830" class="Bound">𝓤</a> <a id="10862" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="10863" class="Symbol">})</a>

<a id="10867" class="Markup">\end{code}</a><a id="10877" class="Background">

Is there a way to define the quotient 𝟚/P for an arbitrary
proposition P, in the universe 𝓤, using propositional truncation as
the only HIT, and funext, propext? We could allow, more generally,
univalence.

If so, then, under these conditions, AC is equivalent to excluded
middle together with the double-negation shift for set-indexed
families of sets.

If we assume choice for 𝓤₁ we get excluded middle at 𝓤₀. This is
because the quotient 𝟚/P, for a proposition P in 𝓤₀, exists in 𝓤₁. In
fact, it is the image of the map 𝟚 → Ω that sends ₀ to 𝟙 and ₁ to P,
because (𝟙＝P)＝P.

Now, choice is equivalent to the conjunction of the principle of
excluded middle and the double negation shift for families of sets
with arbitrary index set, written DNS₀, which amounts to saying that
products of non-empty sets are non-empty.

</a><a id="11700" class="Markup">\begin{code}</a>

<a id="11714" class="Keyword">module</a> <a id="DNS"></a><a id="11721" href="UF.Choice.html#11721" class="Module">DNS</a>
        <a id="11733" class="Symbol">(</a><a id="11734" href="UF.Choice.html#11734" class="Bound">pt</a> <a id="11737" class="Symbol">:</a> <a id="11739" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="11770" class="Symbol">)</a>
        <a id="11780" class="Symbol">(</a><a id="11781" href="UF.Choice.html#11781" class="Bound">fe</a> <a id="11784" class="Symbol">:</a> <a id="11786" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="11792" class="Symbol">)</a>
       <a id="11801" class="Keyword">where</a>

 <a id="11809" class="Keyword">open</a> <a id="11814" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="11838" href="UF.Choice.html#11734" class="Bound">pt</a>
 <a id="11842" class="Keyword">open</a> <a id="11847" href="UF.Choice.html#5287" class="Module">Univalent-Choice</a> <a id="11864" href="UF.Choice.html#11781" class="Bound">fe</a> <a id="11867" href="UF.Choice.html#11734" class="Bound">pt</a>
 <a id="11871" class="Keyword">open</a> <a id="11876" href="UF.Choice.html#7930" class="Module">ExcludedMiddle</a> <a id="11891" href="UF.Choice.html#11734" class="Bound">pt</a> <a id="11894" href="UF.Choice.html#11781" class="Bound">fe</a>

 <a id="DNS.DNS₀"></a><a id="11899" href="UF.Choice.html#11899" class="Function">DNS₀</a> <a id="11904" class="Symbol">:</a> <a id="11906" class="Symbol">{</a><a id="11907" href="UF.Choice.html#11907" class="Bound">𝓤</a> <a id="11909" href="UF.Choice.html#11909" class="Bound">𝓥</a> <a id="11911" class="Symbol">:</a> <a id="11913" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="11921" class="Symbol">}</a> <a id="11923" class="Symbol">→</a> <a id="11925" class="Symbol">(</a><a id="11926" href="UF.Choice.html#11907" class="Bound">𝓤</a> <a id="11928" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11930" href="UF.Choice.html#11909" class="Bound">𝓥</a><a id="11931" class="Symbol">)</a><a id="11932" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="11934" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="11937" href="UF.Choice.html#11899" class="Function">DNS₀</a> <a id="11942" class="Symbol">{</a><a id="11943" href="UF.Choice.html#11943" class="Bound">𝓤</a><a id="11944" class="Symbol">}</a> <a id="11946" class="Symbol">{</a><a id="11947" href="UF.Choice.html#11947" class="Bound">𝓥</a><a id="11948" class="Symbol">}</a> <a id="11950" class="Symbol">=</a> <a id="11952" class="Symbol">(</a><a id="11953" href="UF.Choice.html#11953" class="Bound">X</a> <a id="11955" class="Symbol">:</a> <a id="11957" href="UF.Choice.html#11943" class="Bound">𝓤</a> <a id="11959" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11961" class="Symbol">)</a> <a id="11963" class="Symbol">(</a><a id="11964" href="UF.Choice.html#11964" class="Bound">A</a> <a id="11966" class="Symbol">:</a> <a id="11968" href="UF.Choice.html#11953" class="Bound">X</a> <a id="11970" class="Symbol">→</a> <a id="11972" href="UF.Choice.html#11947" class="Bound">𝓥</a> <a id="11974" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11976" class="Symbol">)</a>
               <a id="11993" class="Symbol">→</a> <a id="11995" href="UF.Sets.html#709" class="Function">is-set</a> <a id="12002" href="UF.Choice.html#11953" class="Bound">X</a>
               <a id="12019" class="Symbol">→</a> <a id="12021" class="Symbol">((</a><a id="12023" href="UF.Choice.html#12023" class="Bound">x</a> <a id="12025" class="Symbol">:</a> <a id="12027" href="UF.Choice.html#11953" class="Bound">X</a><a id="12028" class="Symbol">)</a> <a id="12030" class="Symbol">→</a> <a id="12032" href="UF.Sets.html#709" class="Function">is-set</a> <a id="12039" class="Symbol">(</a><a id="12040" href="UF.Choice.html#11964" class="Bound">A</a> <a id="12042" href="UF.Choice.html#12023" class="Bound">x</a><a id="12043" class="Symbol">))</a>
               <a id="12061" class="Symbol">→</a> <a id="12063" class="Symbol">(</a><a id="12064" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="12066" href="UF.Choice.html#12066" class="Bound">x</a> <a id="12068" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="12070" href="UF.Choice.html#11953" class="Bound">X</a> <a id="12072" href="MLTT.Pi.html#321" class="Function">,</a> <a id="12074" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="12077" href="UF.Choice.html#11964" class="Bound">A</a> <a id="12079" href="UF.Choice.html#12066" class="Bound">x</a><a id="12080" class="Symbol">)</a>
               <a id="12097" class="Symbol">→</a> <a id="12099" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="12102" class="Symbol">(</a><a id="12103" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="12105" href="UF.Choice.html#12105" class="Bound">x</a> <a id="12107" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="12109" href="UF.Choice.html#11953" class="Bound">X</a> <a id="12111" href="MLTT.Pi.html#321" class="Function">,</a> <a id="12113" href="UF.Choice.html#11964" class="Bound">A</a> <a id="12115" href="UF.Choice.html#12105" class="Bound">x</a><a id="12116" class="Symbol">)</a>

 <a id="DNS.Double-Negation-Shift₀"></a><a id="12120" href="UF.Choice.html#12120" class="Function">Double-Negation-Shift₀</a> <a id="12143" class="Symbol">:</a> <a id="12145" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
 <a id="12149" href="UF.Choice.html#12120" class="Function">Double-Negation-Shift₀</a> <a id="12172" class="Symbol">=</a> <a id="12174" class="Symbol">{</a><a id="12175" href="UF.Choice.html#12175" class="Bound">𝓤</a> <a id="12177" href="UF.Choice.html#12177" class="Bound">𝓥</a> <a id="12179" class="Symbol">:</a> <a id="12181" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="12189" class="Symbol">}</a> <a id="12191" class="Symbol">→</a> <a id="12193" href="UF.Choice.html#11899" class="Function">DNS₀</a> <a id="12198" class="Symbol">{</a><a id="12199" href="UF.Choice.html#12175" class="Bound">𝓤</a><a id="12200" class="Symbol">}</a> <a id="12202" class="Symbol">{</a><a id="12203" href="UF.Choice.html#12177" class="Bound">𝓥</a><a id="12204" class="Symbol">}</a>

 <a id="12208" class="Keyword">private</a>
  <a id="DNS.α"></a><a id="12218" href="UF.Choice.html#12218" class="Function">α</a> <a id="12220" class="Symbol">:</a> <a id="12222" class="Symbol">{</a><a id="12223" href="UF.Choice.html#12223" class="Bound">X</a> <a id="12225" class="Symbol">:</a> <a id="12227" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12229" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12231" class="Symbol">}</a> <a id="12233" class="Symbol">→</a> <a id="12235" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="12237" href="UF.Choice.html#12223" class="Bound">X</a> <a id="12239" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="12241" class="Symbol">→</a> <a id="12243" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="12246" href="UF.Choice.html#12223" class="Bound">X</a>
  <a id="12250" href="UF.Choice.html#12218" class="Function">α</a> <a id="12252" class="Symbol">=</a> <a id="12254" href="UF.PropTrunc.html#4599" class="Function">inhabited-is-nonempty</a>

  <a id="DNS.β"></a><a id="12279" href="UF.Choice.html#12279" class="Function">β</a> <a id="12281" class="Symbol">:</a> <a id="12283" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="12286" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12288" class="Symbol">→</a> <a id="12290" class="Symbol">{</a><a id="12291" href="UF.Choice.html#12291" class="Bound">X</a> <a id="12293" class="Symbol">:</a> <a id="12295" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12297" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12299" class="Symbol">}</a> <a id="12301" class="Symbol">→</a> <a id="12303" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="12306" href="UF.Choice.html#12291" class="Bound">X</a> <a id="12308" class="Symbol">→</a> <a id="12310" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="12312" href="UF.Choice.html#12291" class="Bound">X</a> <a id="12314" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
  <a id="12318" href="UF.Choice.html#12279" class="Function">β</a> <a id="12320" class="Symbol">=</a> <a id="12322" href="UF.ClassicalLogic.html#18299" class="Function">non-empty-is-inhabited</a> <a id="12345" href="UF.Choice.html#11734" class="Bound">pt</a>

  <a id="DNS.γ"></a><a id="12351" href="UF.Choice.html#12351" class="Function">γ</a> <a id="12353" class="Symbol">:</a> <a id="12355" class="Symbol">{</a><a id="12356" href="UF.Choice.html#12356" class="Bound">X</a> <a id="12358" class="Symbol">:</a> <a id="12360" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12362" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12364" class="Symbol">}</a> <a id="12366" class="Symbol">→</a> <a id="12368" href="UF.Sets.html#709" class="Function">is-set</a> <a id="12375" class="Symbol">(</a><a id="12376" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="12379" href="UF.Choice.html#12356" class="Bound">X</a><a id="12380" class="Symbol">)</a>
  <a id="12384" href="UF.Choice.html#12351" class="Function">γ</a> <a id="12386" class="Symbol">=</a> <a id="12388" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="12403" class="Symbol">(</a><a id="12404" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="12424" class="Symbol">(</a><a id="12425" href="UF.Choice.html#11781" class="Bound">fe</a> <a id="12428" class="Symbol">_</a> <a id="12430" class="Symbol">_))</a>

  <a id="DNS.δ"></a><a id="12437" href="UF.Choice.html#12437" class="Function">δ</a> <a id="12439" class="Symbol">:</a> <a id="12441" class="Symbol">{</a><a id="12442" href="UF.Choice.html#12442" class="Bound">𝓤</a> <a id="12444" href="UF.Choice.html#12444" class="Bound">𝓥</a> <a id="12446" class="Symbol">:</a> <a id="12448" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="12456" class="Symbol">}</a> <a id="12458" class="Symbol">→</a> <a id="12460" class="Symbol">{</a><a id="12461" href="UF.Choice.html#12461" class="Bound">X</a> <a id="12463" class="Symbol">:</a> <a id="12465" href="UF.Choice.html#12442" class="Bound">𝓤</a> <a id="12467" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12469" class="Symbol">}</a> <a id="12471" class="Symbol">{</a><a id="12472" href="UF.Choice.html#12472" class="Bound">A</a> <a id="12474" class="Symbol">:</a> <a id="12476" href="UF.Choice.html#12444" class="Bound">𝓥</a> <a id="12478" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12480" class="Symbol">}</a> <a id="12482" class="Symbol">→</a> <a id="12484" href="UF.Sets.html#709" class="Function">is-set</a> <a id="12491" href="UF.Choice.html#12472" class="Bound">A</a> <a id="12493" class="Symbol">→</a> <a id="12495" href="UF.Sets.html#709" class="Function">is-set</a> <a id="12502" class="Symbol">(</a><a id="12503" href="UF.Choice.html#12461" class="Bound">X</a> <a id="12505" class="Symbol">→</a> <a id="12507" href="UF.Choice.html#12472" class="Bound">A</a><a id="12508" class="Symbol">)</a>
  <a id="12512" href="UF.Choice.html#12437" class="Function">δ</a> <a id="12514" class="Symbol">{</a><a id="12515" href="UF.Choice.html#12515" class="Bound">𝓤</a><a id="12516" class="Symbol">}</a> <a id="12518" class="Symbol">{</a><a id="12519" href="UF.Choice.html#12519" class="Bound">𝓥</a><a id="12520" class="Symbol">}</a> <a id="12522" href="UF.Choice.html#12522" class="Bound">A-is-set</a> <a id="12531" class="Symbol">=</a> <a id="12533" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="12542" class="Symbol">(</a><a id="12543" href="UF.Choice.html#11781" class="Bound">fe</a> <a id="12546" class="Symbol">_</a> <a id="12548" class="Symbol">_)</a> <a id="12551" class="Symbol">(λ</a> <a id="12554" href="UF.Choice.html#12554" class="Bound">_</a> <a id="12556" class="Symbol">→</a> <a id="12558" href="UF.Choice.html#12522" class="Bound">A-is-set</a><a id="12566" class="Symbol">)</a>

 <a id="DNS.EM-and-AC₁-give-DNS₀"></a><a id="12570" href="UF.Choice.html#12570" class="Function">EM-and-AC₁-give-DNS₀</a> <a id="12591" class="Symbol">:</a> <a id="12593" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="12596" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12598" class="Symbol">→</a> <a id="12600" href="UF.Choice.html#5891" class="Function">AC₁</a> <a id="12604" class="Symbol">{</a><a id="12605" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12606" class="Symbol">}</a> <a id="12608" class="Symbol">{</a><a id="12609" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12610" class="Symbol">}</a> <a id="12612" class="Symbol">→</a> <a id="12614" href="UF.Choice.html#11899" class="Function">DNS₀</a> <a id="12619" class="Symbol">{</a><a id="12620" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12621" class="Symbol">}</a> <a id="12623" class="Symbol">{</a><a id="12624" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12625" class="Symbol">}</a>
 <a id="12628" href="UF.Choice.html#12570" class="Function">EM-and-AC₁-give-DNS₀</a> <a id="12649" href="UF.Choice.html#12649" class="Bound">em</a> <a id="12652" href="UF.Choice.html#12652" class="Bound">ac</a> <a id="12655" href="UF.Choice.html#12655" class="Bound">X</a> <a id="12657" href="UF.Choice.html#12657" class="Bound">A</a> <a id="12659" href="UF.Choice.html#12659" class="Bound">i</a> <a id="12661" href="UF.Choice.html#12661" class="Bound">j</a> <a id="12663" href="UF.Choice.html#12663" class="Bound">f</a> <a id="12665" class="Symbol">=</a> <a id="12667" href="UF.Choice.html#12218" class="Function">α</a> <a id="12669" class="Symbol">(</a><a id="12670" href="UF.Choice.html#12652" class="Bound">ac</a> <a id="12673" href="UF.Choice.html#12655" class="Bound">X</a> <a id="12675" href="UF.Choice.html#12657" class="Bound">A</a> <a id="12677" href="UF.Choice.html#12659" class="Bound">i</a> <a id="12679" href="UF.Choice.html#12661" class="Bound">j</a> <a id="12681" class="Symbol">(λ</a> <a id="12684" href="UF.Choice.html#12684" class="Bound">x</a> <a id="12686" class="Symbol">→</a> <a id="12688" href="UF.Choice.html#12279" class="Function">β</a> <a id="12690" href="UF.Choice.html#12649" class="Bound">em</a> <a id="12693" class="Symbol">(</a><a id="12694" href="UF.Choice.html#12663" class="Bound">f</a> <a id="12696" href="UF.Choice.html#12684" class="Bound">x</a><a id="12697" class="Symbol">)))</a>

 <a id="DNS.EM-and-DNS₀-give-AC₁"></a><a id="12703" href="UF.Choice.html#12703" class="Function">EM-and-DNS₀-give-AC₁</a> <a id="12724" class="Symbol">:</a> <a id="12726" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="12729" class="Symbol">(</a><a id="12730" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12732" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12734" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12735" class="Symbol">)</a> <a id="12737" class="Symbol">→</a> <a id="12739" href="UF.Choice.html#11899" class="Function">DNS₀</a> <a id="12744" class="Symbol">{</a><a id="12745" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12746" class="Symbol">}</a> <a id="12748" class="Symbol">{</a><a id="12749" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12750" class="Symbol">}</a> <a id="12752" class="Symbol">→</a> <a id="12754" href="UF.Choice.html#5891" class="Function">AC₁</a> <a id="12758" class="Symbol">{</a><a id="12759" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12760" class="Symbol">}</a> <a id="12762" class="Symbol">{</a><a id="12763" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12764" class="Symbol">}</a>
 <a id="12767" href="UF.Choice.html#12703" class="Function">EM-and-DNS₀-give-AC₁</a> <a id="12788" href="UF.Choice.html#12788" class="Bound">em</a> <a id="12791" href="UF.Choice.html#12791" class="Bound">dns</a> <a id="12795" href="UF.Choice.html#12795" class="Bound">X</a> <a id="12797" href="UF.Choice.html#12797" class="Bound">A</a> <a id="12799" href="UF.Choice.html#12799" class="Bound">i</a> <a id="12801" href="UF.Choice.html#12801" class="Bound">j</a> <a id="12803" href="UF.Choice.html#12803" class="Bound">g</a> <a id="12805" class="Symbol">=</a> <a id="12807" href="UF.Choice.html#12279" class="Function">β</a> <a id="12809" href="UF.Choice.html#12788" class="Bound">em</a> <a id="12812" class="Symbol">(</a><a id="12813" href="UF.Choice.html#12791" class="Bound">dns</a> <a id="12817" href="UF.Choice.html#12795" class="Bound">X</a> <a id="12819" href="UF.Choice.html#12797" class="Bound">A</a> <a id="12821" href="UF.Choice.html#12799" class="Bound">i</a> <a id="12823" href="UF.Choice.html#12801" class="Bound">j</a> <a id="12825" class="Symbol">(λ</a> <a id="12828" href="UF.Choice.html#12828" class="Bound">x</a> <a id="12830" class="Symbol">→</a> <a id="12832" href="UF.Choice.html#12218" class="Function">α</a> <a id="12834" class="Symbol">(</a><a id="12835" href="UF.Choice.html#12803" class="Bound">g</a> <a id="12837" href="UF.Choice.html#12828" class="Bound">x</a><a id="12838" class="Symbol">)))</a>

<a id="12843" class="Markup">\end{code}</a><a id="12853" class="Background">

DNS for prop-valued families, written DNS₋₁ below, is implies by DNS₀
and is equivalent to the double negation of the (universally
quantified) principle of excluded middle.

</a><a id="13029" class="Markup">\begin{code}</a>

 <a id="DNS.DNS₋₁"></a><a id="13044" href="UF.Choice.html#13044" class="Function">DNS₋₁</a> <a id="13050" class="Symbol">:</a> <a id="13052" class="Symbol">{</a><a id="13053" href="UF.Choice.html#13053" class="Bound">𝓤</a> <a id="13055" href="UF.Choice.html#13055" class="Bound">𝓥</a> <a id="13057" class="Symbol">:</a> <a id="13059" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="13067" class="Symbol">}</a> <a id="13069" class="Symbol">→</a> <a id="13071" class="Symbol">(</a><a id="13072" href="UF.Choice.html#13053" class="Bound">𝓤</a> <a id="13074" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13076" href="UF.Choice.html#13055" class="Bound">𝓥</a><a id="13077" class="Symbol">)</a><a id="13078" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="13080" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="13083" href="UF.Choice.html#13044" class="Function">DNS₋₁</a> <a id="13089" class="Symbol">{</a><a id="13090" href="UF.Choice.html#13090" class="Bound">𝓤</a><a id="13091" class="Symbol">}</a> <a id="13093" class="Symbol">{</a><a id="13094" href="UF.Choice.html#13094" class="Bound">𝓥</a><a id="13095" class="Symbol">}</a> <a id="13097" class="Symbol">=</a> <a id="13099" class="Symbol">(</a><a id="13100" href="UF.Choice.html#13100" class="Bound">X</a> <a id="13102" class="Symbol">:</a> <a id="13104" href="UF.Choice.html#13090" class="Bound">𝓤</a> <a id="13106" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13108" class="Symbol">)</a> <a id="13110" class="Symbol">(</a><a id="13111" href="UF.Choice.html#13111" class="Bound">A</a> <a id="13113" class="Symbol">:</a> <a id="13115" href="UF.Choice.html#13100" class="Bound">X</a> <a id="13117" class="Symbol">→</a> <a id="13119" href="UF.Choice.html#13094" class="Bound">𝓥</a> <a id="13121" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13123" class="Symbol">)</a>
               <a id="13140" class="Symbol">→</a> <a id="13142" href="UF.Sets.html#709" class="Function">is-set</a> <a id="13149" href="UF.Choice.html#13100" class="Bound">X</a>
               <a id="13166" class="Symbol">→</a> <a id="13168" class="Symbol">((</a><a id="13170" href="UF.Choice.html#13170" class="Bound">x</a> <a id="13172" class="Symbol">:</a> <a id="13174" href="UF.Choice.html#13100" class="Bound">X</a><a id="13175" class="Symbol">)</a> <a id="13177" class="Symbol">→</a> <a id="13179" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13187" class="Symbol">(</a><a id="13188" href="UF.Choice.html#13111" class="Bound">A</a> <a id="13190" href="UF.Choice.html#13170" class="Bound">x</a><a id="13191" class="Symbol">))</a>
               <a id="13209" class="Symbol">→</a> <a id="13211" class="Symbol">(</a><a id="13212" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13214" href="UF.Choice.html#13214" class="Bound">x</a> <a id="13216" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13218" href="UF.Choice.html#13100" class="Bound">X</a> <a id="13220" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13222" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="13225" href="UF.Choice.html#13111" class="Bound">A</a> <a id="13227" href="UF.Choice.html#13214" class="Bound">x</a><a id="13228" class="Symbol">)</a>
               <a id="13245" class="Symbol">→</a> <a id="13247" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="13250" class="Symbol">(</a><a id="13251" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13253" href="UF.Choice.html#13253" class="Bound">x</a> <a id="13255" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13257" href="UF.Choice.html#13100" class="Bound">X</a> <a id="13259" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13261" href="UF.Choice.html#13111" class="Bound">A</a> <a id="13263" href="UF.Choice.html#13253" class="Bound">x</a><a id="13264" class="Symbol">)</a>

 <a id="DNS.DNS₀-gives-DNS₋₁"></a><a id="13268" href="UF.Choice.html#13268" class="Function">DNS₀-gives-DNS₋₁</a> <a id="13285" class="Symbol">:</a> <a id="13287" href="UF.Choice.html#11899" class="Function">DNS₀</a> <a id="13292" class="Symbol">{</a><a id="13293" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13294" class="Symbol">}</a> <a id="13296" class="Symbol">{</a><a id="13297" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="13298" class="Symbol">}</a> <a id="13300" class="Symbol">→</a> <a id="13302" href="UF.Choice.html#13044" class="Function">DNS₋₁</a> <a id="13308" class="Symbol">{</a><a id="13309" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13310" class="Symbol">}</a> <a id="13312" class="Symbol">{</a><a id="13313" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="13314" class="Symbol">}</a>
 <a id="13317" href="UF.Choice.html#13268" class="Function">DNS₀-gives-DNS₋₁</a> <a id="13334" href="UF.Choice.html#13334" class="Bound">dns</a> <a id="13338" href="UF.Choice.html#13338" class="Bound">X</a> <a id="13340" href="UF.Choice.html#13340" class="Bound">A</a> <a id="13342" href="UF.Choice.html#13342" class="Bound">i</a> <a id="13344" href="UF.Choice.html#13344" class="Bound">j</a> <a id="13346" class="Symbol">=</a> <a id="13348" href="UF.Choice.html#13334" class="Bound">dns</a> <a id="13352" href="UF.Choice.html#13338" class="Bound">X</a> <a id="13354" href="UF.Choice.html#13340" class="Bound">A</a> <a id="13356" href="UF.Choice.html#13342" class="Bound">i</a> <a id="13358" class="Symbol">(λ</a> <a id="13361" href="UF.Choice.html#13361" class="Bound">x</a> <a id="13363" class="Symbol">→</a> <a id="13365" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="13380" class="Symbol">(</a><a id="13381" href="UF.Choice.html#13344" class="Bound">j</a> <a id="13383" href="UF.Choice.html#13361" class="Bound">x</a><a id="13384" class="Symbol">))</a>

 <a id="DNS.DNS₋₁-gives-¬¬EM"></a><a id="13389" href="UF.Choice.html#13389" class="Function">DNS₋₁-gives-¬¬EM</a> <a id="13406" class="Symbol">:</a> <a id="13408" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="13416" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13418" class="Symbol">→</a> <a id="13420" href="UF.Choice.html#13044" class="Function">DNS₋₁</a> <a id="13426" class="Symbol">{</a><a id="13427" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13429" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="13430" class="Symbol">}</a> <a id="13432" class="Symbol">{</a><a id="13433" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13434" class="Symbol">}</a> <a id="13436" class="Symbol">→</a> <a id="13438" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="13441" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="13444" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="13447" href="UF.Choice.html#13389" class="Function">DNS₋₁-gives-¬¬EM</a> <a id="13464" class="Symbol">{</a><a id="13465" href="UF.Choice.html#13465" class="Bound">𝓤</a><a id="13466" class="Symbol">}</a> <a id="13468" href="UF.Choice.html#13468" class="Bound">pe</a> <a id="13471" href="UF.Choice.html#13471" class="Bound">dns&#39;</a> <a id="13476" class="Symbol">=</a> <a id="13478" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="13489" class="Symbol">(λ</a> <a id="13492" href="UF.Choice.html#13492" class="Bound">f</a> <a id="13494" href="UF.Choice.html#13494" class="Bound">P</a> <a id="13496" href="UF.Choice.html#13496" class="Bound">i</a> <a id="13498" class="Symbol">→</a> <a id="13500" href="UF.Choice.html#13492" class="Bound">f</a> <a id="13502" class="Symbol">(</a><a id="13503" href="UF.Choice.html#13494" class="Bound">P</a> <a id="13505" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13507" href="UF.Choice.html#13496" class="Bound">i</a><a id="13508" class="Symbol">))</a> <a id="13511" href="UF.Choice.html#13654" class="Function">I</a>
  <a id="13515" class="Keyword">where</a>
   <a id="13524" href="UF.Choice.html#13524" class="Function">A</a> <a id="13526" class="Symbol">:</a> <a id="13528" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="13530" href="UF.Choice.html#13465" class="Bound">𝓤</a> <a id="13532" class="Symbol">→</a> <a id="13534" href="UF.Choice.html#13465" class="Bound">𝓤</a> <a id="13536" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="13541" href="UF.Choice.html#13524" class="Function">A</a> <a id="13543" class="Symbol">(</a><a id="13544" href="UF.Choice.html#13544" class="Bound">P</a> <a id="13546" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13548" href="UF.Choice.html#13548" class="Bound">i</a><a id="13549" class="Symbol">)</a> <a id="13551" class="Symbol">=</a> <a id="13553" href="UF.Choice.html#13544" class="Bound">P</a> <a id="13555" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13557" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13559" href="UF.Choice.html#13544" class="Bound">P</a>

   <a id="13565" href="UF.Choice.html#13565" class="Function">j</a> <a id="13567" class="Symbol">:</a> <a id="13569" class="Symbol">(</a><a id="13570" href="UF.Choice.html#13570" class="Bound">p</a> <a id="13572" class="Symbol">:</a> <a id="13574" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="13576" href="UF.Choice.html#13465" class="Bound">𝓤</a><a id="13577" class="Symbol">)</a> <a id="13579" class="Symbol">→</a> <a id="13581" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13589" class="Symbol">(</a><a id="13590" href="UF.Choice.html#13524" class="Function">A</a> <a id="13592" href="UF.Choice.html#13570" class="Bound">p</a><a id="13593" class="Symbol">)</a>
   <a id="13598" href="UF.Choice.html#13565" class="Function">j</a> <a id="13600" class="Symbol">(</a><a id="13601" href="UF.Choice.html#13601" class="Bound">P</a> <a id="13603" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13605" href="UF.Choice.html#13605" class="Bound">i</a><a id="13606" class="Symbol">)</a> <a id="13608" class="Symbol">=</a> <a id="13610" href="UF.Subsingletons-FunExt.html#8987" class="Function">decidability-of-prop-is-prop</a> <a id="13639" class="Symbol">(</a><a id="13640" href="UF.Choice.html#11781" class="Bound">fe</a> <a id="13643" class="Symbol">_</a> <a id="13645" class="Symbol">_)</a> <a id="13648" href="UF.Choice.html#13605" class="Bound">i</a>

   <a id="13654" href="UF.Choice.html#13654" class="Function">I</a> <a id="13656" class="Symbol">:</a> <a id="13658" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="13661" class="Symbol">((</a><a id="13663" href="UF.Choice.html#13663" class="Bound">(</a><a id="13664" href="UF.Choice.html#13664" class="Bound">P</a> <a id="13666" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13668" href="UF.Choice.html#13668" class="Bound">i</a><a id="13669" href="UF.Choice.html#13663" class="Bound">)</a> <a id="13671" class="Symbol">:</a> <a id="13673" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="13675" href="UF.Choice.html#13465" class="Bound">𝓤</a><a id="13676" class="Symbol">)</a> <a id="13678" class="Symbol">→</a> <a id="13680" href="UF.Choice.html#13664" class="Bound">P</a> <a id="13682" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13684" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13686" href="UF.Choice.html#13664" class="Bound">P</a><a id="13687" class="Symbol">)</a>
   <a id="13692" href="UF.Choice.html#13654" class="Function">I</a> <a id="13694" class="Symbol">=</a> <a id="13696" href="UF.Choice.html#13471" class="Bound">dns&#39;</a>
        <a id="13709" class="Symbol">(</a><a id="13710" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="13712" href="UF.Choice.html#13465" class="Bound">𝓤</a><a id="13713" class="Symbol">)</a>
        <a id="13723" href="UF.Choice.html#13524" class="Function">A</a>
        <a id="13733" class="Symbol">(</a><a id="13734" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="13743" class="Symbol">(</a><a id="13744" href="UF.Choice.html#11781" class="Bound">fe</a> <a id="13747" class="Symbol">_</a> <a id="13749" class="Symbol">_)</a> <a id="13752" href="UF.Choice.html#13468" class="Bound">pe</a><a id="13754" class="Symbol">)</a>
        <a id="13764" class="Symbol">(λ</a> <a id="13767" class="Symbol">(</a><a id="13768" href="UF.Choice.html#13768" class="Bound">P</a> <a id="13770" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13772" href="UF.Choice.html#13772" class="Bound">i</a><a id="13773" class="Symbol">)</a> <a id="13775" class="Symbol">→</a> <a id="13777" href="UF.Subsingletons-FunExt.html#8987" class="Function">decidability-of-prop-is-prop</a> <a id="13806" class="Symbol">(</a><a id="13807" href="UF.Choice.html#11781" class="Bound">fe</a> <a id="13810" class="Symbol">_</a> <a id="13812" class="Symbol">_)</a> <a id="13815" href="UF.Choice.html#13772" class="Bound">i</a><a id="13816" class="Symbol">)</a>
        <a id="13826" class="Symbol">(λ</a> <a id="13829" href="UF.Choice.html#13829" class="Bound">_</a> <a id="13831" class="Symbol">→</a> <a id="13833" href="UF.ClassicalLogic.html#3375" class="Function">double-negation-of-decision</a><a id="13860" class="Symbol">)</a>

 <a id="DNS.¬¬EM-gives-DNS₋₁"></a><a id="13864" href="UF.Choice.html#13864" class="Function">¬¬EM-gives-DNS₋₁</a> <a id="13881" class="Symbol">:</a> <a id="13883" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="13886" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="13889" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13891" class="Symbol">→</a> <a id="13893" href="UF.Choice.html#13044" class="Function">DNS₋₁</a> <a id="13899" class="Symbol">{</a><a id="13900" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13901" class="Symbol">}</a> <a id="13903" class="Symbol">{</a><a id="13904" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13905" class="Symbol">}</a>
 <a id="13908" href="UF.Choice.html#13864" class="Function">¬¬EM-gives-DNS₋₁</a> <a id="13925" class="Symbol">{</a><a id="13926" href="UF.Choice.html#13926" class="Bound">𝓤</a><a id="13927" class="Symbol">}</a> <a id="13929" href="UF.Choice.html#13929" class="Bound">nnem</a> <a id="13934" href="UF.Choice.html#13934" class="Bound">X</a> <a id="13936" href="UF.Choice.html#13936" class="Bound">A</a> <a id="13938" href="UF.Choice.html#13938" class="Bound">X-is-set</a> <a id="13947" href="UF.Choice.html#13947" class="Bound">A-is-prop-valued</a> <a id="13964" href="UF.Choice.html#13964" class="Bound">f</a> <a id="13966" class="Symbol">=</a> <a id="13968" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="13979" href="UF.Choice.html#13997" class="Function">g</a> <a id="13981" href="UF.Choice.html#13929" class="Bound">nnem</a>
  <a id="13988" class="Keyword">where</a>
   <a id="13997" href="UF.Choice.html#13997" class="Function">g</a> <a id="13999" class="Symbol">:</a> <a id="14001" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="14004" href="UF.Choice.html#13926" class="Bound">𝓤</a> <a id="14006" class="Symbol">→</a> <a id="14008" class="Symbol">(</a><a id="14009" href="UF.Choice.html#14009" class="Bound">x</a> <a id="14011" class="Symbol">:</a> <a id="14013" href="UF.Choice.html#13934" class="Bound">X</a><a id="14014" class="Symbol">)</a> <a id="14016" class="Symbol">→</a> <a id="14018" href="UF.Choice.html#13936" class="Bound">A</a> <a id="14020" href="UF.Choice.html#14009" class="Bound">x</a>
   <a id="14025" href="UF.Choice.html#13997" class="Function">g</a> <a id="14027" href="UF.Choice.html#14027" class="Bound">em</a> <a id="14030" href="UF.Choice.html#14030" class="Bound">x</a> <a id="14032" class="Symbol">=</a> <a id="14034" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a> <a id="14047" href="UF.Choice.html#14027" class="Bound">em</a> <a id="14050" class="Symbol">(</a><a id="14051" href="UF.Choice.html#13936" class="Bound">A</a> <a id="14053" href="UF.Choice.html#14030" class="Bound">x</a><a id="14054" class="Symbol">)</a> <a id="14056" class="Symbol">(</a><a id="14057" href="UF.Choice.html#13947" class="Bound">A-is-prop-valued</a> <a id="14074" href="UF.Choice.html#14030" class="Bound">x</a><a id="14075" class="Symbol">)</a> <a id="14077" class="Symbol">(</a><a id="14078" href="UF.Choice.html#13964" class="Bound">f</a> <a id="14080" href="UF.Choice.html#14030" class="Bound">x</a><a id="14081" class="Symbol">)</a>

<a id="14084" class="Markup">\end{code}</a><a id="14094" class="Background">

In the presence of propositional extensionality, the axiom of choice
is equivalent to the conjunction of the principle of excluded middle
and the double negation shift for set-valued (rather than prop-valued)
predicates, which seems to be a new result:

</a><a id="14350" class="Markup">\begin{code}</a>

 <a id="DNS.Choice-gives-Double-Negation-Shift"></a><a id="14365" href="UF.Choice.html#14365" class="Function">Choice-gives-Double-Negation-Shift</a> <a id="14400" class="Symbol">:</a> <a id="14402" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
                                    <a id="14446" class="Symbol">→</a> <a id="14448" href="UF.Choice.html#6313" class="Function">Axiom-of-Choice₁</a>
                                    <a id="14501" class="Symbol">→</a> <a id="14503" href="UF.Choice.html#12120" class="Function">Double-Negation-Shift₀</a>
 <a id="14527" href="UF.Choice.html#14365" class="Function">Choice-gives-Double-Negation-Shift</a> <a id="14562" href="UF.Choice.html#14562" class="Bound">pe</a> <a id="14565" href="UF.Choice.html#14565" class="Bound">ac</a> <a id="14568" class="Symbol">{</a><a id="14569" href="UF.Choice.html#14569" class="Bound">𝓤</a><a id="14570" class="Symbol">}</a> <a id="14572" class="Symbol">{</a><a id="14573" href="UF.Choice.html#14573" class="Bound">𝓥</a><a id="14574" class="Symbol">}</a> <a id="14576" class="Symbol">=</a> <a id="14578" href="UF.Choice.html#14662" class="Function">III</a>
  <a id="14584" class="Keyword">where</a>
   <a id="14593" href="UF.Choice.html#14593" class="Function">em</a> <a id="14596" class="Symbol">:</a> <a id="14598" href="UF.ClassicalLogic.html#1463" class="Function">Excluded-Middle</a>
   <a id="14617" href="UF.Choice.html#14593" class="Function">em</a> <a id="14620" class="Symbol">=</a> <a id="14622" href="UF.Choice.html#10433" class="Function">AC₀-gives-EM</a> <a id="14635" href="UF.Choice.html#14562" class="Bound">pe</a> <a id="14638" class="Symbol">(</a><a id="14639" href="UF.Choice.html#6788" class="Function">AC₁-gives-AC₀</a> <a id="14653" href="UF.Choice.html#14565" class="Bound">ac</a><a id="14655" class="Symbol">)</a>


   <a id="14662" href="UF.Choice.html#14662" class="Function">III</a> <a id="14666" class="Symbol">:</a> <a id="14668" href="UF.Choice.html#11899" class="Function">DNS₀</a> <a id="14673" class="Symbol">{</a><a id="14674" href="UF.Choice.html#14569" class="Bound">𝓤</a><a id="14675" class="Symbol">}</a> <a id="14677" class="Symbol">{</a><a id="14678" href="UF.Choice.html#14573" class="Bound">𝓥</a><a id="14679" class="Symbol">}</a>
   <a id="14684" href="UF.Choice.html#14662" class="Function">III</a> <a id="14688" class="Symbol">=</a> <a id="14690" href="UF.Choice.html#12570" class="Function">EM-and-AC₁-give-DNS₀</a> <a id="14711" href="UF.Choice.html#14593" class="Function">em</a> <a id="14714" href="UF.Choice.html#14565" class="Bound">ac</a>

 <a id="DNS.Double-Negation-Shift-gives-Choice"></a><a id="14719" href="UF.Choice.html#14719" class="Function">Double-Negation-Shift-gives-Choice</a> <a id="14754" class="Symbol">:</a> <a id="14756" href="UF.ClassicalLogic.html#1463" class="Function">Excluded-Middle</a>
                                    <a id="14808" class="Symbol">→</a> <a id="14810" href="UF.Choice.html#12120" class="Function">Double-Negation-Shift₀</a>
                                    <a id="14869" class="Symbol">→</a> <a id="14871" href="UF.Choice.html#6313" class="Function">Axiom-of-Choice₁</a>
 <a id="14889" href="UF.Choice.html#14719" class="Function">Double-Negation-Shift-gives-Choice</a> <a id="14924" href="UF.Choice.html#14924" class="Bound">em</a> <a id="14927" href="UF.Choice.html#14927" class="Bound">dns</a> <a id="14931" class="Symbol">{</a><a id="14932" href="UF.Choice.html#14932" class="Bound">𝓤</a><a id="14933" class="Symbol">}</a> <a id="14935" class="Symbol">{</a><a id="14936" href="UF.Choice.html#14936" class="Bound">𝓥</a><a id="14937" class="Symbol">}</a> <a id="14939" class="Symbol">=</a>
  <a id="14943" href="UF.Choice.html#12703" class="Function">EM-and-DNS₀-give-AC₁</a> <a id="14964" href="UF.Choice.html#14924" class="Bound">em</a> <a id="14967" class="Symbol">(</a><a id="14968" href="UF.Choice.html#14927" class="Bound">dns</a> <a id="14972" class="Symbol">{</a><a id="14973" href="UF.Choice.html#14932" class="Bound">𝓤</a><a id="14974" class="Symbol">}</a> <a id="14976" class="Symbol">{</a><a id="14977" href="UF.Choice.html#14936" class="Bound">𝓥</a><a id="14978" class="Symbol">})</a>

<a id="14982" class="Markup">\end{code}</a><a id="14992" class="Background">

And here is an equivalent variant of DNS₀:

</a><a id="15038" class="Markup">\begin{code}</a>

 <a id="DNS.DNA"></a><a id="15053" href="UF.Choice.html#15053" class="Function">DNA</a> <a id="15057" class="Symbol">:</a> <a id="15059" class="Symbol">{</a><a id="15060" href="UF.Choice.html#15060" class="Bound">𝓤</a> <a id="15062" href="UF.Choice.html#15062" class="Bound">𝓥</a> <a id="15064" class="Symbol">:</a> <a id="15066" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="15074" class="Symbol">}</a> <a id="15076" class="Symbol">→</a> <a id="15078" href="UF.Choice.html#15060" class="Bound">𝓤</a> <a id="15080" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="15082" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="15085" href="UF.Choice.html#15053" class="Function">DNA</a> <a id="15089" class="Symbol">{</a><a id="15090" href="UF.Choice.html#15090" class="Bound">𝓤</a><a id="15091" class="Symbol">}</a> <a id="15093" class="Symbol">{</a><a id="15094" href="UF.Choice.html#15094" class="Bound">𝓥</a><a id="15095" class="Symbol">}</a> <a id="15097" class="Symbol">=</a> <a id="15099" class="Symbol">(</a><a id="15100" href="UF.Choice.html#15100" class="Bound">X</a> <a id="15102" class="Symbol">:</a> <a id="15104" href="UF.Choice.html#15090" class="Bound">𝓤</a> <a id="15106" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15108" class="Symbol">)</a> <a id="15110" class="Symbol">(</a><a id="15111" href="UF.Choice.html#15111" class="Bound">A</a> <a id="15113" class="Symbol">:</a> <a id="15115" href="UF.Choice.html#15100" class="Bound">X</a> <a id="15117" class="Symbol">→</a> <a id="15119" href="UF.Choice.html#15090" class="Bound">𝓤</a> <a id="15121" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15123" class="Symbol">)</a>
              <a id="15139" class="Symbol">→</a> <a id="15141" href="UF.Sets.html#709" class="Function">is-set</a> <a id="15148" href="UF.Choice.html#15100" class="Bound">X</a>
              <a id="15164" class="Symbol">→</a> <a id="15166" class="Symbol">((</a><a id="15168" href="UF.Choice.html#15168" class="Bound">x</a> <a id="15170" class="Symbol">:</a> <a id="15172" href="UF.Choice.html#15100" class="Bound">X</a><a id="15173" class="Symbol">)</a> <a id="15175" class="Symbol">→</a> <a id="15177" href="UF.Sets.html#709" class="Function">is-set</a> <a id="15184" class="Symbol">(</a><a id="15185" href="UF.Choice.html#15111" class="Bound">A</a> <a id="15187" href="UF.Choice.html#15168" class="Bound">x</a><a id="15188" class="Symbol">))</a>
              <a id="15205" class="Symbol">→</a> <a id="15207" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="15210" class="Symbol">(</a><a id="15211" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="15213" href="UF.Choice.html#15213" class="Bound">x</a> <a id="15215" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="15217" href="UF.Choice.html#15100" class="Bound">X</a> <a id="15219" href="MLTT.Pi.html#321" class="Function">,</a> <a id="15221" class="Symbol">(</a><a id="15222" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="15225" href="UF.Choice.html#15111" class="Bound">A</a> <a id="15227" href="UF.Choice.html#15213" class="Bound">x</a> <a id="15229" class="Symbol">→</a> <a id="15231" href="UF.Choice.html#15111" class="Bound">A</a> <a id="15233" href="UF.Choice.html#15213" class="Bound">x</a><a id="15234" class="Symbol">))</a>

 <a id="15239" class="Keyword">open</a> <a id="15244" href="UF.Choice.html#3790" class="Module">TChoice</a>

 <a id="DNS.DNS₀-gives-DNA"></a><a id="15254" href="UF.Choice.html#15254" class="Function">DNS₀-gives-DNA</a> <a id="15269" class="Symbol">:</a> <a id="15271" href="UF.Choice.html#11899" class="Function">DNS₀</a> <a id="15276" class="Symbol">{</a><a id="15277" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15278" class="Symbol">}</a> <a id="15280" class="Symbol">{</a><a id="15281" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15282" class="Symbol">}</a> <a id="15284" class="Symbol">→</a> <a id="15286" href="UF.Choice.html#15053" class="Function">DNA</a> <a id="15290" class="Symbol">{</a><a id="15291" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15292" class="Symbol">}</a> <a id="15294" class="Symbol">{</a><a id="15295" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="15296" class="Symbol">}</a>
 <a id="15299" href="UF.Choice.html#15254" class="Function">DNS₀-gives-DNA</a> <a id="15314" class="Symbol">=</a> <a id="15316" href="UF.Choice.html#4646" class="Function">TAC-gives-TAC&#39;</a> <a id="15331" href="MLTT.Negation.html#1040" class="Function Operator">¬¬_</a> <a id="15335" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="15346" href="UF.Sets.html#709" class="Function">is-set</a> <a id="15353" href="UF.Choice.html#12437" class="Function">δ</a> <a id="15355" href="UF.Choice.html#12351" class="Function">γ</a>

 <a id="DNS.DNA-gives-DNS₀"></a><a id="15359" href="UF.Choice.html#15359" class="Function">DNA-gives-DNS₀</a> <a id="15374" class="Symbol">:</a> <a id="15376" href="UF.Choice.html#15053" class="Function">DNA</a> <a id="15380" class="Symbol">{</a><a id="15381" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15382" class="Symbol">}</a> <a id="15384" class="Symbol">{</a><a id="15385" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="15386" class="Symbol">}</a> <a id="15388" class="Symbol">→</a> <a id="15390" href="UF.Choice.html#11899" class="Function">DNS₀</a> <a id="15395" class="Symbol">{</a><a id="15396" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15397" class="Symbol">}</a> <a id="15399" class="Symbol">{</a><a id="15400" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15401" class="Symbol">}</a>
 <a id="15404" href="UF.Choice.html#15359" class="Function">DNA-gives-DNS₀</a> <a id="15419" class="Symbol">=</a> <a id="15421" href="UF.Choice.html#4973" class="Function">TAC&#39;-gives-TAC</a> <a id="15436" href="MLTT.Negation.html#1040" class="Function Operator">¬¬_</a> <a id="15440" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="15451" href="UF.Sets.html#709" class="Function">is-set</a> <a id="15458" href="UF.Choice.html#12437" class="Function">δ</a> <a id="15460" href="UF.Choice.html#12351" class="Function">γ</a>

<a id="15463" class="Markup">\end{code}</a><a id="15473" class="Background">

Added 17th December 2022:

</a><a id="15502" class="Markup">\begin{code}</a>

<a id="15516" class="Keyword">module</a> <a id="choice-functions"></a><a id="15523" href="UF.Choice.html#15523" class="Module">choice-functions</a>
        <a id="15548" class="Symbol">(</a><a id="15549" href="UF.Choice.html#15549" class="Bound">pt</a> <a id="15552" class="Symbol">:</a> <a id="15554" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="15585" class="Symbol">)</a>
        <a id="15595" class="Symbol">(</a><a id="15596" href="UF.Choice.html#15596" class="Bound">pe</a> <a id="15599" class="Symbol">:</a> <a id="15601" href="UF.Subsingletons.html#7388" class="Function">PropExt</a><a id="15608" class="Symbol">)</a>
        <a id="15618" class="Symbol">(</a><a id="15619" href="UF.Choice.html#15619" class="Bound">fe</a> <a id="15622" class="Symbol">:</a> <a id="15624" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="15630" class="Symbol">)</a>
       <a id="15639" class="Keyword">where</a>

 <a id="15647" class="Keyword">open</a> <a id="15652" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="15676" href="UF.Choice.html#15549" class="Bound">pt</a>
 <a id="15680" class="Keyword">open</a> <a id="15685" href="UF.Choice.html#5287" class="Module">Univalent-Choice</a> <a id="15702" href="UF.Choice.html#15619" class="Bound">fe</a> <a id="15705" href="UF.Choice.html#15549" class="Bound">pt</a>
 <a id="15709" class="Keyword">open</a> <a id="15714" href="UF.Choice.html#7930" class="Module">ExcludedMiddle</a> <a id="15729" href="UF.Choice.html#15549" class="Bound">pt</a> <a id="15732" href="UF.Choice.html#15619" class="Bound">fe</a>
 <a id="15736" class="Keyword">open</a> <a id="15741" href="UF.Powerset-MultiUniverse.html#4489" class="Module">UF.Powerset.inhabited-subsets</a> <a id="15771" href="UF.Choice.html#15549" class="Bound">pt</a>

 <a id="choice-functions.Choice-Function"></a><a id="15776" href="UF.Choice.html#15776" class="Function">Choice-Function</a> <a id="15792" class="Symbol">:</a> <a id="15794" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15796" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15798" class="Symbol">→</a> <a id="15800" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15802" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="15804" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="15807" href="UF.Choice.html#15776" class="Function">Choice-Function</a> <a id="15823" href="UF.Choice.html#15823" class="Bound">X</a> <a id="15825" class="Symbol">=</a> <a id="15827" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="15829" href="UF.Choice.html#15829" class="Bound">ε</a> <a id="15831" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="15833" class="Symbol">(</a><a id="15834" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="15837" href="UF.Choice.html#15823" class="Bound">X</a> <a id="15839" class="Symbol">→</a> <a id="15841" href="UF.Choice.html#15823" class="Bound">X</a><a id="15842" class="Symbol">)</a> <a id="15844" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="15846" class="Symbol">((</a><a id="15848" href="UF.Choice.html#15848" class="Bound">𝓐</a> <a id="15850" class="Symbol">:</a> <a id="15852" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="15855" href="UF.Choice.html#15823" class="Bound">X</a><a id="15856" class="Symbol">)</a> <a id="15858" class="Symbol">→</a> <a id="15860" href="UF.Choice.html#15829" class="Bound">ε</a> <a id="15862" href="UF.Choice.html#15848" class="Bound">𝓐</a> <a id="15864" href="UF.Powerset-MultiUniverse.html#5380" class="Function Operator">∈⁺</a> <a id="15867" href="UF.Choice.html#15848" class="Bound">𝓐</a><a id="15868" class="Symbol">)</a>

 <a id="choice-functions.AC₃"></a><a id="15872" href="UF.Choice.html#15872" class="Function">AC₃</a> <a id="15876" class="Symbol">:</a> <a id="15878" class="Symbol">{</a><a id="15879" href="UF.Choice.html#15879" class="Bound">𝓤</a> <a id="15881" class="Symbol">:</a> <a id="15883" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="15891" class="Symbol">}</a> <a id="15893" class="Symbol">→</a> <a id="15895" href="UF.Choice.html#15879" class="Bound">𝓤</a> <a id="15897" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="15899" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="15902" href="UF.Choice.html#15872" class="Function">AC₃</a> <a id="15906" class="Symbol">{</a><a id="15907" href="UF.Choice.html#15907" class="Bound">𝓤</a><a id="15908" class="Symbol">}</a> <a id="15910" class="Symbol">=</a> <a id="15912" class="Symbol">(</a><a id="15913" href="UF.Choice.html#15913" class="Bound">X</a> <a id="15915" class="Symbol">:</a> <a id="15917" href="UF.Choice.html#15907" class="Bound">𝓤</a> <a id="15919" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15921" class="Symbol">)</a> <a id="15923" class="Symbol">→</a> <a id="15925" href="UF.Sets.html#709" class="Function">is-set</a> <a id="15932" href="UF.Choice.html#15913" class="Bound">X</a> <a id="15934" class="Symbol">→</a> <a id="15936" href="UF.Choice.html#15776" class="Function">Choice-Function</a> <a id="15952" href="UF.Choice.html#15913" class="Bound">X</a>

 <a id="choice-functions.AC₀-gives-AC₃"></a><a id="15956" href="UF.Choice.html#15956" class="Function">AC₀-gives-AC₃</a> <a id="15970" class="Symbol">:</a> <a id="15972" class="Symbol">{</a><a id="15973" href="UF.Choice.html#15973" class="Bound">𝓤</a> <a id="15975" class="Symbol">:</a> <a id="15977" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="15985" class="Symbol">}</a> <a id="15987" class="Symbol">→</a> <a id="15989" href="UF.Choice.html#5573" class="Function">AC₀</a> <a id="15993" class="Symbol">{</a><a id="15994" href="UF.Choice.html#15973" class="Bound">𝓤</a> <a id="15996" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="15997" class="Symbol">}</a> <a id="15999" class="Symbol">{</a><a id="16000" href="UF.Choice.html#15973" class="Bound">𝓤</a><a id="16001" class="Symbol">}</a> <a id="16003" class="Symbol">→</a> <a id="16005" href="UF.Choice.html#15872" class="Function">AC₃</a> <a id="16009" class="Symbol">{</a><a id="16010" href="UF.Choice.html#15973" class="Bound">𝓤</a><a id="16011" class="Symbol">}</a>
 <a id="16014" href="UF.Choice.html#15956" class="Function">AC₀-gives-AC₃</a> <a id="16028" href="UF.Choice.html#16028" class="Bound">ac</a> <a id="16031" href="UF.Choice.html#16031" class="Bound">X</a> <a id="16033" href="UF.Choice.html#16033" class="Bound">X-is-set</a> <a id="16042" class="Symbol">=</a>
  <a id="16046" href="UF.Choice.html#16028" class="Bound">ac</a> <a id="16049" class="Symbol">(</a><a id="16050" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="16053" href="UF.Choice.html#16031" class="Bound">X</a><a id="16054" class="Symbol">)</a>
     <a id="16061" class="Symbol">(λ</a> <a id="16064" class="Symbol">(</a><a id="16065" href="UF.Choice.html#16065" class="Bound">𝓐</a> <a id="16067" class="Symbol">:</a> <a id="16069" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="16072" href="UF.Choice.html#16031" class="Bound">X</a><a id="16073" class="Symbol">)</a> <a id="16075" class="Symbol">→</a> <a id="16077" href="UF.Choice.html#16031" class="Bound">X</a><a id="16078" class="Symbol">)</a>
     <a id="16085" class="Symbol">(λ</a> <a id="16088" class="Symbol">(</a><a id="16089" href="UF.Choice.html#16089" class="Bound">(</a><a id="16090" href="UF.Choice.html#16090" class="Bound">A</a> <a id="16092" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16094" href="UF.Choice.html#16094" class="Bound">i</a><a id="16095" href="UF.Choice.html#16089" class="Bound">)</a> <a id="16097" class="Symbol">:</a> <a id="16099" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="16102" href="UF.Choice.html#16031" class="Bound">X</a><a id="16103" class="Symbol">)</a> <a id="16105" class="Symbol">(</a><a id="16106" href="UF.Choice.html#16106" class="Bound">x</a> <a id="16108" class="Symbol">:</a> <a id="16110" href="UF.Choice.html#16031" class="Bound">X</a><a id="16111" class="Symbol">)</a> <a id="16113" class="Symbol">→</a> <a id="16115" href="UF.Choice.html#16106" class="Bound">x</a> <a id="16117" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="16119" href="UF.Choice.html#16090" class="Bound">A</a><a id="16120" class="Symbol">)</a>
     <a id="16127" class="Symbol">(</a><a id="16128" href="UF.Powerset-MultiUniverse.html#4896" class="Function">𝓟⁺-is-set&#39;</a> <a id="16139" class="Symbol">(</a><a id="16140" href="UF.Choice.html#15619" class="Bound">fe</a> <a id="16143" class="Symbol">_</a> <a id="16145" class="Symbol">_)</a> <a id="16148" class="Symbol">(</a><a id="16149" href="UF.Choice.html#15596" class="Bound">pe</a> <a id="16152" class="Symbol">_))</a>
     <a id="16161" class="Symbol">(λ</a> <a id="16164" class="Symbol">(</a><a id="16165" href="UF.Choice.html#16165" class="Bound">_</a> <a id="16167" class="Symbol">:</a> <a id="16169" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="16172" href="UF.Choice.html#16031" class="Bound">X</a><a id="16173" class="Symbol">)</a> <a id="16175" class="Symbol">→</a> <a id="16177" href="UF.Choice.html#16033" class="Bound">X-is-set</a><a id="16185" class="Symbol">)</a>
     <a id="16192" class="Symbol">(λ</a> <a id="16195" class="Symbol">(</a><a id="16196" href="UF.Choice.html#16196" class="Bound">A</a> <a id="16198" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16200" href="UF.Choice.html#16200" class="Bound">i</a><a id="16201" class="Symbol">)</a> <a id="16203" href="UF.Choice.html#16203" class="Bound">x</a> <a id="16205" class="Symbol">→</a> <a id="16207" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="16217" href="UF.Choice.html#16196" class="Bound">A</a> <a id="16219" href="UF.Choice.html#16203" class="Bound">x</a><a id="16220" class="Symbol">)</a>
     <a id="16227" class="Symbol">(λ</a> <a id="16230" class="Symbol">(</a><a id="16231" href="UF.Choice.html#16231" class="Bound">A</a> <a id="16233" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16235" href="UF.Choice.html#16235" class="Bound">i</a><a id="16236" class="Symbol">)</a> <a id="16238" class="Symbol">→</a> <a id="16240" href="UF.Choice.html#16235" class="Bound">i</a><a id="16241" class="Symbol">)</a>

 <a id="choice-functions.AC₃-gives-AC₁"></a><a id="16245" href="UF.Choice.html#16245" class="Function">AC₃-gives-AC₁</a> <a id="16259" class="Symbol">:</a> <a id="16261" class="Symbol">{</a><a id="16262" href="UF.Choice.html#16262" class="Bound">𝓤</a> <a id="16264" href="UF.Choice.html#16264" class="Bound">𝓥</a> <a id="16266" class="Symbol">:</a> <a id="16268" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="16276" class="Symbol">}</a> <a id="16278" class="Symbol">→</a> <a id="16280" href="UF.Choice.html#15872" class="Function">AC₃</a> <a id="16284" class="Symbol">{</a><a id="16285" href="UF.Choice.html#16262" class="Bound">𝓤</a> <a id="16287" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="16289" href="UF.Choice.html#16264" class="Bound">𝓥</a><a id="16290" class="Symbol">}</a> <a id="16292" class="Symbol">→</a> <a id="16294" href="UF.Choice.html#5891" class="Function">AC₁</a> <a id="16298" class="Symbol">{</a><a id="16299" href="UF.Choice.html#16262" class="Bound">𝓤</a><a id="16300" class="Symbol">}</a> <a id="16302" class="Symbol">{</a><a id="16303" href="UF.Choice.html#16264" class="Bound">𝓥</a><a id="16304" class="Symbol">}</a>
 <a id="16307" href="UF.Choice.html#16245" class="Function">AC₃-gives-AC₁</a> <a id="16321" class="Symbol">{</a><a id="16322" href="UF.Choice.html#16322" class="Bound">𝓤</a><a id="16323" class="Symbol">}</a> <a id="16325" class="Symbol">{</a><a id="16326" href="UF.Choice.html#16326" class="Bound">𝓥</a><a id="16327" class="Symbol">}</a> <a id="16329" href="UF.Choice.html#16329" class="Bound">ac₃</a> <a id="16333" href="UF.Choice.html#16333" class="Bound">X</a> <a id="16335" href="UF.Choice.html#16335" class="Bound">A</a> <a id="16337" href="UF.Choice.html#16337" class="Bound">X-is-set</a> <a id="16346" href="UF.Choice.html#16346" class="Bound">A-is-set-valued</a> <a id="16362" class="Symbol">=</a> <a id="16364" href="UF.Choice.html#17080" class="Function">V</a>
  <a id="16368" class="Keyword">where</a>
   <a id="16377" href="UF.Choice.html#16377" class="Function">X&#39;</a> <a id="16380" class="Symbol">:</a> <a id="16382" href="UF.Choice.html#16322" class="Bound">𝓤</a> <a id="16384" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="16386" href="UF.Choice.html#16326" class="Bound">𝓥</a> <a id="16388" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="16393" href="UF.Choice.html#16377" class="Function">X&#39;</a> <a id="16396" class="Symbol">=</a> <a id="16398" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16400" href="UF.Choice.html#16400" class="Bound">x</a> <a id="16402" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16404" href="UF.Choice.html#16333" class="Bound">X</a> <a id="16406" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16408" href="UF.Choice.html#16335" class="Bound">A</a> <a id="16410" href="UF.Choice.html#16400" class="Bound">x</a>

   <a id="16416" href="UF.Choice.html#16416" class="Function">X&#39;-is-set</a> <a id="16426" class="Symbol">:</a> <a id="16428" href="UF.Sets.html#709" class="Function">is-set</a> <a id="16435" href="UF.Choice.html#16377" class="Function">X&#39;</a>
   <a id="16441" href="UF.Choice.html#16416" class="Function">X&#39;-is-set</a> <a id="16451" class="Symbol">=</a> <a id="16453" href="UF.Sets-Properties.html#2769" class="Function">Σ-is-set</a> <a id="16462" href="UF.Choice.html#16337" class="Bound">X-is-set</a> <a id="16471" href="UF.Choice.html#16346" class="Bound">A-is-set-valued</a>

   <a id="16491" href="UF.Choice.html#16491" class="Function">I</a> <a id="16493" class="Symbol">:</a> <a id="16495" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="16497" href="UF.Choice.html#16497" class="Bound">ε</a> <a id="16499" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="16501" class="Symbol">(</a><a id="16502" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="16505" href="UF.Choice.html#16377" class="Function">X&#39;</a> <a id="16508" class="Symbol">→</a> <a id="16510" href="UF.Choice.html#16377" class="Function">X&#39;</a><a id="16512" class="Symbol">)</a> <a id="16514" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="16516" class="Symbol">((</a><a id="16518" href="UF.Choice.html#16518" class="Bound">𝓐</a> <a id="16520" class="Symbol">:</a> <a id="16522" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="16525" href="UF.Choice.html#16377" class="Function">X&#39;</a><a id="16527" class="Symbol">)</a> <a id="16529" class="Symbol">→</a> <a id="16531" href="UF.Choice.html#16497" class="Bound">ε</a> <a id="16533" href="UF.Choice.html#16518" class="Bound">𝓐</a> <a id="16535" href="UF.Powerset-MultiUniverse.html#5380" class="Function Operator">∈⁺</a> <a id="16538" href="UF.Choice.html#16518" class="Bound">𝓐</a><a id="16539" class="Symbol">)</a>
   <a id="16544" href="UF.Choice.html#16491" class="Function">I</a> <a id="16546" class="Symbol">=</a> <a id="16548" href="UF.Choice.html#16329" class="Bound">ac₃</a> <a id="16552" href="UF.Choice.html#16377" class="Function">X&#39;</a> <a id="16555" href="UF.Choice.html#16416" class="Function">X&#39;-is-set</a>

   <a id="16569" href="UF.Choice.html#16569" class="Function">II</a> <a id="16572" class="Symbol">:</a> <a id="16574" class="Symbol">(</a><a id="16575" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="16577" href="UF.Choice.html#16577" class="Bound">x</a> <a id="16579" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="16581" href="UF.Choice.html#16333" class="Bound">X</a> <a id="16583" href="MLTT.Pi.html#321" class="Function">,</a> <a id="16585" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="16587" href="UF.Choice.html#16335" class="Bound">A</a> <a id="16589" href="UF.Choice.html#16577" class="Bound">x</a> <a id="16591" href="UF.PropTrunc.html#538" class="Function Operator">∥</a><a id="16592" class="Symbol">)</a>
      <a id="16600" class="Symbol">→</a> <a id="16602" class="Symbol">(</a><a id="16603" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16605" href="UF.Choice.html#16605" class="Bound">ε</a> <a id="16607" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16609" class="Symbol">(</a><a id="16610" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="16613" href="UF.Choice.html#16377" class="Function">X&#39;</a> <a id="16616" class="Symbol">→</a> <a id="16618" href="UF.Choice.html#16377" class="Function">X&#39;</a><a id="16620" class="Symbol">)</a> <a id="16622" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16624" class="Symbol">((</a><a id="16626" href="UF.Choice.html#16626" class="Bound">𝓐</a> <a id="16628" class="Symbol">:</a> <a id="16630" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="16633" href="UF.Choice.html#16377" class="Function">X&#39;</a><a id="16635" class="Symbol">)</a> <a id="16637" class="Symbol">→</a> <a id="16639" href="UF.Choice.html#16605" class="Bound">ε</a> <a id="16641" href="UF.Choice.html#16626" class="Bound">𝓐</a> <a id="16643" href="UF.Powerset-MultiUniverse.html#5380" class="Function Operator">∈⁺</a> <a id="16646" href="UF.Choice.html#16626" class="Bound">𝓐</a><a id="16647" class="Symbol">))</a>
      <a id="16656" class="Symbol">→</a> <a id="16658" class="Symbol">(</a><a id="16659" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="16661" href="UF.Choice.html#16661" class="Bound">x</a> <a id="16663" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="16665" href="UF.Choice.html#16333" class="Bound">X</a> <a id="16667" href="MLTT.Pi.html#321" class="Function">,</a> <a id="16669" href="UF.Choice.html#16335" class="Bound">A</a> <a id="16671" href="UF.Choice.html#16661" class="Bound">x</a><a id="16672" class="Symbol">)</a>
   <a id="16677" href="UF.Choice.html#16569" class="Function">II</a> <a id="16680" href="UF.Choice.html#16680" class="Bound">g</a> <a id="16682" class="Symbol">(</a><a id="16683" href="UF.Choice.html#16683" class="Bound">ε</a> <a id="16685" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16687" href="UF.Choice.html#16687" class="Bound">ϕ</a><a id="16688" class="Symbol">)</a> <a id="16690" href="UF.Choice.html#16690" class="Bound">x</a> <a id="16692" class="Symbol">=</a> <a id="16694" href="UF.Choice.html#17032" class="Function">IV</a>
    <a id="16701" class="Keyword">where</a>
     <a id="16712" href="UF.Choice.html#16712" class="Function">C</a> <a id="16714" class="Symbol">:</a> <a id="16716" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="16718" href="UF.Choice.html#16377" class="Function">X&#39;</a>
     <a id="16726" href="UF.Choice.html#16712" class="Function">C</a> <a id="16728" class="Symbol">(</a><a id="16729" href="UF.Choice.html#16729" class="Bound">x₀</a> <a id="16732" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16734" href="UF.Choice.html#16734" class="Bound">a₀</a><a id="16736" class="Symbol">)</a> <a id="16738" class="Symbol">=</a> <a id="16740" class="Symbol">((</a><a id="16742" href="UF.Choice.html#16729" class="Bound">x₀</a> <a id="16745" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16747" href="UF.Choice.html#16690" class="Bound">x</a><a id="16748" class="Symbol">)</a> <a id="16750" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16752" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="16754" href="UF.Choice.html#16335" class="Bound">A</a> <a id="16756" href="UF.Choice.html#16690" class="Bound">x</a> <a id="16758" href="UF.PropTrunc.html#538" class="Function Operator">∥</a><a id="16759" class="Symbol">)</a> <a id="16761" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16763" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="16773" href="UF.Choice.html#16337" class="Bound">X-is-set</a> <a id="16782" href="UF.PropTrunc.html#573" class="Function">∥∥-is-prop</a>

     <a id="16799" href="UF.Choice.html#16799" class="Function">j</a> <a id="16801" class="Symbol">:</a> <a id="16803" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="16816" href="UF.Choice.html#16712" class="Function">C</a>
     <a id="16823" href="UF.Choice.html#16799" class="Function">j</a> <a id="16825" class="Symbol">=</a> <a id="16827" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="16838" class="Symbol">(λ</a> <a id="16841" href="UF.Choice.html#16841" class="Bound">a</a> <a id="16843" class="Symbol">→</a> <a id="16845" class="Symbol">(</a><a id="16846" href="UF.Choice.html#16690" class="Bound">x</a> <a id="16848" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16850" href="UF.Choice.html#16841" class="Bound">a</a><a id="16851" class="Symbol">)</a> <a id="16853" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16855" class="Symbol">(</a><a id="16856" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="16861" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16863" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="16865" href="UF.Choice.html#16841" class="Bound">a</a> <a id="16867" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="16868" class="Symbol">))</a> <a id="16871" class="Symbol">(</a><a id="16872" href="UF.Choice.html#16680" class="Bound">g</a> <a id="16874" href="UF.Choice.html#16690" class="Bound">x</a><a id="16875" class="Symbol">)</a>

     <a id="16883" href="UF.Choice.html#16883" class="Function">x&#39;</a> <a id="16886" class="Symbol">:</a> <a id="16888" href="UF.Choice.html#16377" class="Function">X&#39;</a>
     <a id="16896" href="UF.Choice.html#16883" class="Function">x&#39;</a> <a id="16899" class="Symbol">=</a> <a id="16901" href="UF.Choice.html#16683" class="Bound">ε</a> <a id="16903" class="Symbol">(</a><a id="16904" href="UF.Choice.html#16712" class="Function">C</a> <a id="16906" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16908" href="UF.Choice.html#16799" class="Function">j</a><a id="16909" class="Symbol">)</a>

     <a id="16917" href="UF.Choice.html#16917" class="Function">x₀</a> <a id="16920" class="Symbol">:</a> <a id="16922" href="UF.Choice.html#16333" class="Bound">X</a>
     <a id="16929" href="UF.Choice.html#16917" class="Function">x₀</a> <a id="16932" class="Symbol">=</a> <a id="16934" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16938" href="UF.Choice.html#16883" class="Function">x&#39;</a>

     <a id="16947" href="UF.Choice.html#16947" class="Function">a₀</a> <a id="16950" class="Symbol">:</a> <a id="16952" href="UF.Choice.html#16335" class="Bound">A</a> <a id="16954" href="UF.Choice.html#16917" class="Function">x₀</a>
     <a id="16962" href="UF.Choice.html#16947" class="Function">a₀</a> <a id="16965" class="Symbol">=</a> <a id="16967" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16971" href="UF.Choice.html#16883" class="Function">x&#39;</a>

     <a id="16980" href="UF.Choice.html#16980" class="Function">III</a> <a id="16984" class="Symbol">:</a> <a id="16986" class="Symbol">(</a><a id="16987" href="UF.Choice.html#16917" class="Function">x₀</a> <a id="16990" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16992" href="UF.Choice.html#16690" class="Bound">x</a><a id="16993" class="Symbol">)</a> <a id="16995" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16997" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="16999" href="UF.Choice.html#16335" class="Bound">A</a> <a id="17001" href="UF.Choice.html#16690" class="Bound">x</a> <a id="17003" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
     <a id="17010" href="UF.Choice.html#16980" class="Function">III</a> <a id="17014" class="Symbol">=</a> <a id="17016" href="UF.Choice.html#16687" class="Bound">ϕ</a> <a id="17018" class="Symbol">(</a><a id="17019" href="UF.Choice.html#16712" class="Function">C</a> <a id="17021" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17023" href="UF.Choice.html#16799" class="Function">j</a><a id="17024" class="Symbol">)</a>

     <a id="17032" href="UF.Choice.html#17032" class="Function">IV</a> <a id="17035" class="Symbol">:</a> <a id="17037" href="UF.Choice.html#16335" class="Bound">A</a> <a id="17039" href="UF.Choice.html#16690" class="Bound">x</a>
     <a id="17046" href="UF.Choice.html#17032" class="Function">IV</a> <a id="17049" class="Symbol">=</a> <a id="17051" href="MLTT.Id.html#734" class="Function">transport</a> <a id="17061" href="UF.Choice.html#16335" class="Bound">A</a> <a id="17063" class="Symbol">(</a><a id="17064" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17068" href="UF.Choice.html#16980" class="Function">III</a><a id="17071" class="Symbol">)</a> <a id="17073" href="UF.Choice.html#16947" class="Function">a₀</a>

   <a id="17080" href="UF.Choice.html#17080" class="Function">V</a> <a id="17082" class="Symbol">:</a> <a id="17084" class="Symbol">(</a><a id="17085" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="17087" href="UF.Choice.html#17087" class="Bound">x</a> <a id="17089" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="17091" href="UF.Choice.html#16333" class="Bound">X</a> <a id="17093" href="MLTT.Pi.html#321" class="Function">,</a> <a id="17095" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="17097" href="UF.Choice.html#16335" class="Bound">A</a> <a id="17099" href="UF.Choice.html#17087" class="Bound">x</a> <a id="17101" href="UF.PropTrunc.html#538" class="Function Operator">∥</a><a id="17102" class="Symbol">)</a>
     <a id="17109" class="Symbol">→</a> <a id="17111" href="UF.PropTrunc.html#538" class="Function Operator">∥</a><a id="17112" class="Symbol">(</a><a id="17113" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="17115" href="UF.Choice.html#17115" class="Bound">x</a> <a id="17117" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="17119" href="UF.Choice.html#16333" class="Bound">X</a> <a id="17121" href="MLTT.Pi.html#321" class="Function">,</a> <a id="17123" href="UF.Choice.html#16335" class="Bound">A</a> <a id="17125" href="UF.Choice.html#17115" class="Bound">x</a><a id="17126" class="Symbol">)</a><a id="17127" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
   <a id="17132" href="UF.Choice.html#17080" class="Function">V</a> <a id="17134" href="UF.Choice.html#17134" class="Bound">g</a> <a id="17136" class="Symbol">=</a> <a id="17138" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="17149" class="Symbol">(</a><a id="17150" href="UF.Choice.html#16569" class="Function">II</a> <a id="17153" href="UF.Choice.html#17134" class="Bound">g</a><a id="17154" class="Symbol">)</a> <a id="17156" href="UF.Choice.html#16491" class="Function">I</a>

 <a id="choice-functions.AC₃-gives-AC₀"></a><a id="17160" href="UF.Choice.html#17160" class="Function">AC₃-gives-AC₀</a> <a id="17174" class="Symbol">:</a> <a id="17176" class="Symbol">{</a><a id="17177" href="UF.Choice.html#17177" class="Bound">𝓤</a> <a id="17179" href="UF.Choice.html#17179" class="Bound">𝓥</a> <a id="17181" class="Symbol">:</a> <a id="17183" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="17191" class="Symbol">}</a> <a id="17193" class="Symbol">→</a> <a id="17195" href="UF.Choice.html#15872" class="Function">AC₃</a> <a id="17199" class="Symbol">{</a><a id="17200" href="UF.Choice.html#17177" class="Bound">𝓤</a> <a id="17202" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17204" href="UF.Choice.html#17179" class="Bound">𝓥</a><a id="17205" class="Symbol">}</a> <a id="17207" class="Symbol">→</a> <a id="17209" href="UF.Choice.html#5573" class="Function">AC₀</a> <a id="17213" class="Symbol">{</a><a id="17214" href="UF.Choice.html#17177" class="Bound">𝓤</a><a id="17215" class="Symbol">}</a> <a id="17217" class="Symbol">{</a><a id="17218" href="UF.Choice.html#17179" class="Bound">𝓥</a><a id="17219" class="Symbol">}</a>
 <a id="17222" href="UF.Choice.html#17160" class="Function">AC₃-gives-AC₀</a> <a id="17236" href="UF.Choice.html#17236" class="Bound">ac₃</a> <a id="17240" class="Symbol">=</a> <a id="17242" href="UF.Choice.html#6788" class="Function">AC₁-gives-AC₀</a> <a id="17256" class="Symbol">(</a><a id="17257" href="UF.Choice.html#16245" class="Function">AC₃-gives-AC₁</a> <a id="17271" href="UF.Choice.html#17236" class="Bound">ac₃</a><a id="17274" class="Symbol">)</a>

 <a id="choice-functions.Axiom-of-Choice₃"></a><a id="17278" href="UF.Choice.html#17278" class="Function">Axiom-of-Choice₃</a> <a id="17295" class="Symbol">:</a> <a id="17297" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
 <a id="17301" href="UF.Choice.html#17278" class="Function">Axiom-of-Choice₃</a> <a id="17318" class="Symbol">=</a> <a id="17320" class="Symbol">{</a><a id="17321" href="UF.Choice.html#17321" class="Bound">𝓤</a> <a id="17323" class="Symbol">:</a> <a id="17325" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="17333" class="Symbol">}</a> <a id="17335" class="Symbol">→</a> <a id="17337" href="UF.Choice.html#15872" class="Function">AC₃</a> <a id="17341" class="Symbol">{</a><a id="17342" href="UF.Choice.html#17321" class="Bound">𝓤</a><a id="17343" class="Symbol">}</a>

 <a id="choice-functions.Choice-gives-Choice₃"></a><a id="17347" href="UF.Choice.html#17347" class="Function">Choice-gives-Choice₃</a> <a id="17368" class="Symbol">:</a> <a id="17370" href="UF.Choice.html#6297" class="Function">Axiom-of-Choice</a> <a id="17386" class="Symbol">→</a> <a id="17388" href="UF.Choice.html#17278" class="Function">Axiom-of-Choice₃</a>
 <a id="17406" href="UF.Choice.html#17347" class="Function">Choice-gives-Choice₃</a> <a id="17427" href="UF.Choice.html#17427" class="Bound">c</a> <a id="17429" class="Symbol">{</a><a id="17430" href="UF.Choice.html#17430" class="Bound">𝓤</a><a id="17431" class="Symbol">}</a> <a id="17433" class="Symbol">=</a> <a id="17435" href="UF.Choice.html#15956" class="Function">AC₀-gives-AC₃</a> <a id="17449" class="Symbol">{</a><a id="17450" href="UF.Choice.html#17430" class="Bound">𝓤</a><a id="17451" class="Symbol">}</a> <a id="17453" class="Symbol">(</a><a id="17454" href="UF.Choice.html#17427" class="Bound">c</a> <a id="17456" class="Symbol">{</a><a id="17457" href="UF.Choice.html#17430" class="Bound">𝓤</a> <a id="17459" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="17460" class="Symbol">}</a> <a id="17462" class="Symbol">{</a><a id="17463" href="UF.Choice.html#17430" class="Bound">𝓤</a><a id="17464" class="Symbol">})</a>

 <a id="choice-functions.Choice₃-gives-Choice"></a><a id="17469" href="UF.Choice.html#17469" class="Function">Choice₃-gives-Choice</a> <a id="17490" class="Symbol">:</a> <a id="17492" href="UF.Choice.html#17278" class="Function">Axiom-of-Choice₃</a> <a id="17509" class="Symbol">→</a> <a id="17511" href="UF.Choice.html#6297" class="Function">Axiom-of-Choice</a>
 <a id="17528" href="UF.Choice.html#17469" class="Function">Choice₃-gives-Choice</a> <a id="17549" href="UF.Choice.html#17549" class="Bound">c</a> <a id="17551" class="Symbol">{</a><a id="17552" href="UF.Choice.html#17552" class="Bound">𝓤</a><a id="17553" class="Symbol">}</a> <a id="17555" class="Symbol">{</a><a id="17556" href="UF.Choice.html#17556" class="Bound">𝓥</a><a id="17557" class="Symbol">}</a> <a id="17559" class="Symbol">=</a> <a id="17561" href="UF.Choice.html#17160" class="Function">AC₃-gives-AC₀</a> <a id="17575" class="Symbol">{</a><a id="17576" href="UF.Choice.html#17552" class="Bound">𝓤</a><a id="17577" class="Symbol">}</a> <a id="17579" class="Symbol">{</a><a id="17580" href="UF.Choice.html#17556" class="Bound">𝓥</a><a id="17581" class="Symbol">}</a> <a id="17583" class="Symbol">(</a><a id="17584" href="UF.Choice.html#17549" class="Bound">c</a> <a id="17586" class="Symbol">{</a><a id="17587" href="UF.Choice.html#17552" class="Bound">𝓤</a> <a id="17589" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17591" href="UF.Choice.html#17556" class="Bound">𝓥</a><a id="17592" class="Symbol">})</a>

 <a id="choice-functions.Choice-Function⁻"></a><a id="17597" href="UF.Choice.html#17597" class="Function">Choice-Function⁻</a> <a id="17614" class="Symbol">:</a> <a id="17616" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17618" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17620" class="Symbol">→</a> <a id="17622" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17624" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="17626" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="17629" href="UF.Choice.html#17597" class="Function">Choice-Function⁻</a> <a id="17646" href="UF.Choice.html#17646" class="Bound">X</a> <a id="17648" class="Symbol">=</a> <a id="17650" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="17652" href="UF.Choice.html#17652" class="Bound">ε</a> <a id="17654" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="17656" class="Symbol">(</a><a id="17657" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="17659" href="UF.Choice.html#17646" class="Bound">X</a> <a id="17661" class="Symbol">→</a> <a id="17663" href="UF.Choice.html#17646" class="Bound">X</a><a id="17664" class="Symbol">)</a> <a id="17666" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="17668" class="Symbol">((</a><a id="17670" href="UF.Choice.html#17670" class="Bound">A</a> <a id="17672" class="Symbol">:</a> <a id="17674" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="17676" href="UF.Choice.html#17646" class="Bound">X</a><a id="17677" class="Symbol">)</a> <a id="17679" class="Symbol">→</a> <a id="17681" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="17694" href="UF.Choice.html#17670" class="Bound">A</a> <a id="17696" class="Symbol">→</a> <a id="17698" href="UF.Choice.html#17652" class="Bound">ε</a> <a id="17700" href="UF.Choice.html#17670" class="Bound">A</a> <a id="17702" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="17704" href="UF.Choice.html#17670" class="Bound">A</a><a id="17705" class="Symbol">)</a>

 <a id="choice-functions.AC₄"></a><a id="17709" href="UF.Choice.html#17709" class="Function">AC₄</a> <a id="17713" class="Symbol">:</a> <a id="17715" class="Symbol">{</a><a id="17716" href="UF.Choice.html#17716" class="Bound">𝓤</a> <a id="17718" class="Symbol">:</a> <a id="17720" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="17728" class="Symbol">}</a> <a id="17730" class="Symbol">→</a> <a id="17732" href="UF.Choice.html#17716" class="Bound">𝓤</a> <a id="17734" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="17736" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="17739" href="UF.Choice.html#17709" class="Function">AC₄</a> <a id="17743" class="Symbol">{</a><a id="17744" href="UF.Choice.html#17744" class="Bound">𝓤</a><a id="17745" class="Symbol">}</a> <a id="17747" class="Symbol">=</a> <a id="17749" class="Symbol">(</a><a id="17750" href="UF.Choice.html#17750" class="Bound">X</a> <a id="17752" class="Symbol">:</a> <a id="17754" href="UF.Choice.html#17744" class="Bound">𝓤</a> <a id="17756" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17758" class="Symbol">)</a> <a id="17760" class="Symbol">→</a> <a id="17762" href="UF.Sets.html#709" class="Function">is-set</a> <a id="17769" href="UF.Choice.html#17750" class="Bound">X</a> <a id="17771" class="Symbol">→</a> <a id="17773" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="17775" href="UF.Choice.html#17750" class="Bound">X</a> <a id="17777" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="17779" class="Symbol">→</a> <a id="17781" href="UF.Choice.html#17597" class="Function">Choice-Function⁻</a> <a id="17798" href="UF.Choice.html#17750" class="Bound">X</a>

 <a id="choice-functions.Axiom-of-Choice₄"></a><a id="17802" href="UF.Choice.html#17802" class="Function">Axiom-of-Choice₄</a> <a id="17819" class="Symbol">:</a> <a id="17821" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
 <a id="17825" href="UF.Choice.html#17802" class="Function">Axiom-of-Choice₄</a> <a id="17842" class="Symbol">=</a> <a id="17844" class="Symbol">{</a><a id="17845" href="UF.Choice.html#17845" class="Bound">𝓤</a> <a id="17847" class="Symbol">:</a> <a id="17849" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="17857" class="Symbol">}</a> <a id="17859" class="Symbol">→</a> <a id="17861" href="UF.Choice.html#17709" class="Function">AC₄</a> <a id="17865" class="Symbol">{</a><a id="17866" href="UF.Choice.html#17845" class="Bound">𝓤</a><a id="17867" class="Symbol">}</a>

 <a id="choice-functions.improve-choice-function"></a><a id="17871" href="UF.Choice.html#17871" class="Function">improve-choice-function</a> <a id="17895" class="Symbol">:</a> <a id="17897" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="17900" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                         <a id="17927" class="Symbol">→</a> <a id="17929" class="Symbol">{</a><a id="17930" href="UF.Choice.html#17930" class="Bound">X</a> <a id="17932" class="Symbol">:</a> <a id="17934" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17936" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17938" class="Symbol">}</a>
                         <a id="17965" class="Symbol">→</a> <a id="17967" href="UF.Choice.html#15776" class="Function">Choice-Function</a> <a id="17983" href="UF.Choice.html#17930" class="Bound">X</a>
                         <a id="18010" class="Symbol">→</a> <a id="18012" href="UF.PropTrunc.html#538" class="Function Operator">∥</a> <a id="18014" href="UF.Choice.html#17930" class="Bound">X</a> <a id="18016" href="UF.PropTrunc.html#538" class="Function Operator">∥</a>
                         <a id="18043" class="Symbol">→</a> <a id="18045" href="UF.Choice.html#17597" class="Function">Choice-Function⁻</a> <a id="18062" href="UF.Choice.html#17930" class="Bound">X</a>
 <a id="18065" href="UF.Choice.html#17871" class="Function">improve-choice-function</a> <a id="18089" href="UF.Choice.html#18089" class="Bound">em</a> <a id="18092" class="Symbol">{</a><a id="18093" href="UF.Choice.html#18093" class="Bound">X</a><a id="18094" class="Symbol">}</a> <a id="18096" href="UF.Choice.html#18096" class="Bound">c</a> <a id="18098" href="UF.Choice.html#18098" class="Bound">s</a> <a id="18100" class="Symbol">=</a> <a id="18102" href="UF.Choice.html#19139" class="Function">III</a>
  <a id="18108" class="Keyword">where</a>
   <a id="18117" href="UF.Choice.html#18117" class="Function">I</a> <a id="18119" class="Symbol">:</a> <a id="18121" class="Symbol">(</a><a id="18122" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18124" href="UF.Choice.html#18124" class="Bound">ε⁺</a> <a id="18127" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18129" class="Symbol">(</a><a id="18130" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="18133" href="UF.Choice.html#18093" class="Bound">X</a> <a id="18135" class="Symbol">→</a> <a id="18137" href="UF.Choice.html#18093" class="Bound">X</a><a id="18138" class="Symbol">)</a> <a id="18140" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18142" class="Symbol">((</a><a id="18144" href="UF.Choice.html#18144" class="Bound">(</a><a id="18145" href="UF.Choice.html#18145" class="Bound">A</a> <a id="18147" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18149" href="UF.Choice.html#18149" class="Bound">i</a><a id="18150" href="UF.Choice.html#18144" class="Bound">)</a> <a id="18152" class="Symbol">:</a> <a id="18154" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="18157" href="UF.Choice.html#18093" class="Bound">X</a><a id="18158" class="Symbol">)</a> <a id="18160" class="Symbol">→</a> <a id="18162" class="Symbol">(</a><a id="18163" href="UF.Choice.html#18124" class="Bound">ε⁺</a> <a id="18166" class="Symbol">(</a><a id="18167" href="UF.Choice.html#18145" class="Bound">A</a> <a id="18169" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18171" href="UF.Choice.html#18149" class="Bound">i</a><a id="18172" class="Symbol">)</a> <a id="18174" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="18176" href="UF.Choice.html#18145" class="Bound">A</a><a id="18177" class="Symbol">)))</a>
     <a id="18186" class="Symbol">→</a> <a id="18188" class="Symbol">(</a><a id="18189" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18191" href="UF.Choice.html#18191" class="Bound">ε⁺</a> <a id="18194" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18196" class="Symbol">(</a><a id="18197" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="18200" href="UF.Choice.html#18093" class="Bound">X</a> <a id="18202" class="Symbol">→</a> <a id="18204" href="UF.Choice.html#18093" class="Bound">X</a><a id="18205" class="Symbol">)</a> <a id="18207" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18209" class="Symbol">((</a><a id="18211" href="UF.Choice.html#18211" class="Bound">A</a> <a id="18213" class="Symbol">:</a> <a id="18215" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="18217" href="UF.Choice.html#18093" class="Bound">X</a><a id="18218" class="Symbol">)</a> <a id="18220" class="Symbol">(</a><a id="18221" href="UF.Choice.html#18221" class="Bound">i</a> <a id="18223" class="Symbol">:</a> <a id="18225" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="18238" href="UF.Choice.html#18211" class="Bound">A</a><a id="18239" class="Symbol">)</a> <a id="18241" class="Symbol">→</a> <a id="18243" href="UF.Choice.html#18191" class="Bound">ε⁺</a> <a id="18246" class="Symbol">(</a><a id="18247" href="UF.Choice.html#18211" class="Bound">A</a> <a id="18249" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18251" href="UF.Choice.html#18221" class="Bound">i</a><a id="18252" class="Symbol">)</a> <a id="18254" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="18256" href="UF.Choice.html#18211" class="Bound">A</a><a id="18257" class="Symbol">))</a>
   <a id="18263" href="UF.Choice.html#18117" class="Function">I</a> <a id="18265" class="Symbol">=</a> <a id="18267" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="18272" class="Symbol">(λ</a> <a id="18275" class="Symbol">(</a><a id="18276" href="UF.Choice.html#18276" class="Bound">ε⁺</a> <a id="18279" class="Symbol">:</a> <a id="18281" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="18284" href="UF.Choice.html#18093" class="Bound">X</a> <a id="18286" class="Symbol">→</a> <a id="18288" href="UF.Choice.html#18093" class="Bound">X</a><a id="18289" class="Symbol">)</a> <a id="18291" href="UF.Choice.html#18291" class="Bound">ε⁺-behaviour</a> <a id="18304" href="UF.Choice.html#18304" class="Bound">A</a> <a id="18306" href="UF.Choice.html#18306" class="Bound">i</a> <a id="18308" class="Symbol">→</a> <a id="18310" href="UF.Choice.html#18291" class="Bound">ε⁺-behaviour</a> <a id="18323" class="Symbol">(</a><a id="18324" href="UF.Choice.html#18304" class="Bound">A</a> <a id="18326" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18328" href="UF.Choice.html#18306" class="Bound">i</a><a id="18329" class="Symbol">))</a>

   <a id="18336" href="UF.Choice.html#18336" class="Function">II</a> <a id="18339" class="Symbol">:</a> <a id="18341" class="Symbol">(</a><a id="18342" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18344" href="UF.Choice.html#18344" class="Bound">ε⁺</a> <a id="18347" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18349" class="Symbol">(</a><a id="18350" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="18353" href="UF.Choice.html#18093" class="Bound">X</a> <a id="18355" class="Symbol">→</a> <a id="18357" href="UF.Choice.html#18093" class="Bound">X</a><a id="18358" class="Symbol">)</a> <a id="18360" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18362" class="Symbol">((</a><a id="18364" href="UF.Choice.html#18364" class="Bound">A</a> <a id="18366" class="Symbol">:</a> <a id="18368" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="18370" href="UF.Choice.html#18093" class="Bound">X</a><a id="18371" class="Symbol">)</a> <a id="18373" class="Symbol">(</a><a id="18374" href="UF.Choice.html#18374" class="Bound">i</a> <a id="18376" class="Symbol">:</a> <a id="18378" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="18391" href="UF.Choice.html#18364" class="Bound">A</a><a id="18392" class="Symbol">)</a> <a id="18394" class="Symbol">→</a> <a id="18396" href="UF.Choice.html#18344" class="Bound">ε⁺</a> <a id="18399" class="Symbol">(</a><a id="18400" href="UF.Choice.html#18364" class="Bound">A</a> <a id="18402" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18404" href="UF.Choice.html#18374" class="Bound">i</a><a id="18405" class="Symbol">)</a> <a id="18407" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="18409" href="UF.Choice.html#18364" class="Bound">A</a><a id="18410" class="Symbol">))</a>
      <a id="18419" class="Symbol">→</a> <a id="18421" href="UF.Choice.html#18093" class="Bound">X</a>
      <a id="18429" class="Symbol">→</a> <a id="18431" class="Symbol">(</a><a id="18432" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18434" href="UF.Choice.html#18434" class="Bound">ε</a> <a id="18436" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18438" class="Symbol">(</a><a id="18439" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="18441" href="UF.Choice.html#18093" class="Bound">X</a> <a id="18443" class="Symbol">→</a> <a id="18445" href="UF.Choice.html#18093" class="Bound">X</a><a id="18446" class="Symbol">)</a> <a id="18448" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18450" class="Symbol">((</a><a id="18452" href="UF.Choice.html#18452" class="Bound">A</a> <a id="18454" class="Symbol">:</a> <a id="18456" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="18458" href="UF.Choice.html#18093" class="Bound">X</a><a id="18459" class="Symbol">)</a> <a id="18461" class="Symbol">→</a> <a id="18463" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="18476" href="UF.Choice.html#18452" class="Bound">A</a> <a id="18478" class="Symbol">→</a> <a id="18480" href="UF.Choice.html#18434" class="Bound">ε</a> <a id="18482" href="UF.Choice.html#18452" class="Bound">A</a> <a id="18484" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="18486" href="UF.Choice.html#18452" class="Bound">A</a><a id="18487" class="Symbol">))</a>
   <a id="18493" href="UF.Choice.html#18336" class="Function">II</a> <a id="18496" class="Symbol">(</a><a id="18497" href="UF.Choice.html#18497" class="Bound">ε⁺</a> <a id="18500" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18502" href="UF.Choice.html#18502" class="Bound">f</a><a id="18503" class="Symbol">)</a> <a id="18505" href="UF.Choice.html#18505" class="Bound">x</a> <a id="18507" class="Symbol">=</a> <a id="18509" href="UF.Choice.html#18761" class="Function">ε</a> <a id="18511" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18513" href="UF.Choice.html#19038" class="Function">ε-behaviour</a>
    <a id="18529" class="Keyword">where</a>
     <a id="18540" href="UF.Choice.html#18540" class="Function">ε&#39;</a> <a id="18543" class="Symbol">:</a> <a id="18545" class="Symbol">(</a><a id="18546" href="UF.Choice.html#18546" class="Bound">A</a> <a id="18548" class="Symbol">:</a> <a id="18550" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="18552" href="UF.Choice.html#18093" class="Bound">X</a><a id="18553" class="Symbol">)</a> <a id="18555" class="Symbol">→</a> <a id="18557" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="18570" class="Symbol">(</a><a id="18571" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="18584" href="UF.Choice.html#18546" class="Bound">A</a><a id="18585" class="Symbol">)</a> <a id="18587" class="Symbol">→</a> <a id="18589" href="UF.Choice.html#18093" class="Bound">X</a>
     <a id="18596" href="UF.Choice.html#18540" class="Function">ε&#39;</a> <a id="18599" href="UF.Choice.html#18599" class="Bound">A</a> <a id="18601" class="Symbol">(</a><a id="18602" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18606" href="UF.Choice.html#18606" class="Bound">i</a><a id="18607" class="Symbol">)</a> <a id="18609" class="Symbol">=</a> <a id="18611" href="UF.Choice.html#18497" class="Bound">ε⁺</a> <a id="18614" class="Symbol">(</a><a id="18615" href="UF.Choice.html#18599" class="Bound">A</a> <a id="18617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18619" href="UF.Choice.html#18606" class="Bound">i</a><a id="18620" class="Symbol">)</a>
     <a id="18627" href="UF.Choice.html#18540" class="Function">ε&#39;</a> <a id="18630" href="UF.Choice.html#18630" class="Bound">A</a> <a id="18632" class="Symbol">(</a><a id="18633" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18637" href="UF.Choice.html#18637" class="Bound">ν</a><a id="18638" class="Symbol">)</a> <a id="18640" class="Symbol">=</a> <a id="18642" href="UF.Choice.html#18505" class="Bound">x</a>

     <a id="18650" href="UF.Choice.html#18650" class="Function">d</a> <a id="18652" class="Symbol">:</a> <a id="18654" class="Symbol">(</a><a id="18655" href="UF.Choice.html#18655" class="Bound">A</a> <a id="18657" class="Symbol">:</a> <a id="18659" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="18661" href="UF.Choice.html#18093" class="Bound">X</a><a id="18662" class="Symbol">)</a> <a id="18664" class="Symbol">→</a> <a id="18666" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="18679" class="Symbol">(</a><a id="18680" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="18693" href="UF.Choice.html#18655" class="Bound">A</a><a id="18694" class="Symbol">)</a>
     <a id="18701" href="UF.Choice.html#18650" class="Function">d</a> <a id="18703" href="UF.Choice.html#18703" class="Bound">A</a> <a id="18705" class="Symbol">=</a> <a id="18707" href="UF.Choice.html#18089" class="Bound">em</a> <a id="18710" class="Symbol">(</a><a id="18711" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="18724" href="UF.Choice.html#18703" class="Bound">A</a><a id="18725" class="Symbol">)</a> <a id="18727" class="Symbol">(</a><a id="18728" href="UF.Powerset-MultiUniverse.html#4682" class="Function">being-inhabited-is-prop</a> <a id="18752" href="UF.Choice.html#18703" class="Bound">A</a><a id="18753" class="Symbol">)</a>

     <a id="18761" href="UF.Choice.html#18761" class="Function">ε</a> <a id="18763" class="Symbol">:</a> <a id="18765" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="18767" href="UF.Choice.html#18093" class="Bound">X</a> <a id="18769" class="Symbol">→</a> <a id="18771" href="UF.Choice.html#18093" class="Bound">X</a>
     <a id="18778" href="UF.Choice.html#18761" class="Function">ε</a> <a id="18780" href="UF.Choice.html#18780" class="Bound">A</a> <a id="18782" class="Symbol">=</a> <a id="18784" href="UF.Choice.html#18540" class="Function">ε&#39;</a> <a id="18787" href="UF.Choice.html#18780" class="Bound">A</a> <a id="18789" class="Symbol">(</a><a id="18790" href="UF.Choice.html#18650" class="Function">d</a> <a id="18792" href="UF.Choice.html#18780" class="Bound">A</a><a id="18793" class="Symbol">)</a>

     <a id="18801" href="UF.Choice.html#18801" class="Function">ε&#39;-behaviour</a> <a id="18814" class="Symbol">:</a> <a id="18816" class="Symbol">(</a><a id="18817" href="UF.Choice.html#18817" class="Bound">A</a> <a id="18819" class="Symbol">:</a> <a id="18821" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="18823" href="UF.Choice.html#18093" class="Bound">X</a><a id="18824" class="Symbol">)</a>
                  <a id="18844" class="Symbol">→</a> <a id="18846" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="18859" href="UF.Choice.html#18817" class="Bound">A</a>
                  <a id="18879" class="Symbol">→</a> <a id="18881" class="Symbol">(</a><a id="18882" href="UF.Choice.html#18882" class="Bound">δ</a> <a id="18884" class="Symbol">:</a> <a id="18886" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="18899" class="Symbol">(</a><a id="18900" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="18913" href="UF.Choice.html#18817" class="Bound">A</a><a id="18914" class="Symbol">))</a>
                  <a id="18935" class="Symbol">→</a>  <a id="18938" href="UF.Choice.html#18540" class="Function">ε&#39;</a> <a id="18941" href="UF.Choice.html#18817" class="Bound">A</a> <a id="18943" href="UF.Choice.html#18882" class="Bound">δ</a> <a id="18945" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="18947" href="UF.Choice.html#18817" class="Bound">A</a>
     <a id="18954" href="UF.Choice.html#18801" class="Function">ε&#39;-behaviour</a> <a id="18967" href="UF.Choice.html#18967" class="Bound">A</a> <a id="18969" class="Symbol">_</a> <a id="18971" class="Symbol">(</a><a id="18972" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18976" href="UF.Choice.html#18976" class="Bound">j</a><a id="18977" class="Symbol">)</a> <a id="18979" class="Symbol">=</a> <a id="18981" href="UF.Choice.html#18502" class="Bound">f</a> <a id="18983" href="UF.Choice.html#18967" class="Bound">A</a> <a id="18985" href="UF.Choice.html#18976" class="Bound">j</a>
     <a id="18992" href="UF.Choice.html#18801" class="Function">ε&#39;-behaviour</a> <a id="19005" href="UF.Choice.html#19005" class="Bound">A</a> <a id="19007" href="UF.Choice.html#19007" class="Bound">i</a> <a id="19009" class="Symbol">(</a><a id="19010" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19014" href="UF.Choice.html#19014" class="Bound">ν</a><a id="19015" class="Symbol">)</a> <a id="19017" class="Symbol">=</a> <a id="19019" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19026" class="Symbol">(</a><a id="19027" href="UF.Choice.html#19014" class="Bound">ν</a> <a id="19029" href="UF.Choice.html#19007" class="Bound">i</a><a id="19030" class="Symbol">)</a>

     <a id="19038" href="UF.Choice.html#19038" class="Function">ε-behaviour</a> <a id="19050" class="Symbol">:</a> <a id="19052" class="Symbol">(</a><a id="19053" href="UF.Choice.html#19053" class="Bound">A</a> <a id="19055" class="Symbol">:</a> <a id="19057" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="19059" href="UF.Choice.html#18093" class="Bound">X</a><a id="19060" class="Symbol">)</a> <a id="19062" class="Symbol">→</a> <a id="19064" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="19077" href="UF.Choice.html#19053" class="Bound">A</a> <a id="19079" class="Symbol">→</a> <a id="19081" href="UF.Choice.html#18761" class="Function">ε</a> <a id="19083" href="UF.Choice.html#19053" class="Bound">A</a> <a id="19085" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="19087" href="UF.Choice.html#19053" class="Bound">A</a>
     <a id="19094" href="UF.Choice.html#19038" class="Function">ε-behaviour</a> <a id="19106" href="UF.Choice.html#19106" class="Bound">A</a> <a id="19108" href="UF.Choice.html#19108" class="Bound">i</a> <a id="19110" class="Symbol">=</a> <a id="19112" href="UF.Choice.html#18801" class="Function">ε&#39;-behaviour</a> <a id="19125" href="UF.Choice.html#19106" class="Bound">A</a> <a id="19127" href="UF.Choice.html#19108" class="Bound">i</a> <a id="19129" class="Symbol">(</a><a id="19130" href="UF.Choice.html#18650" class="Function">d</a> <a id="19132" href="UF.Choice.html#19106" class="Bound">A</a><a id="19133" class="Symbol">)</a>

   <a id="19139" href="UF.Choice.html#19139" class="Function">III</a> <a id="19143" class="Symbol">:</a> <a id="19145" href="UF.Choice.html#17597" class="Function">Choice-Function⁻</a> <a id="19162" href="UF.Choice.html#18093" class="Bound">X</a>
   <a id="19167" href="UF.Choice.html#19139" class="Function">III</a> <a id="19171" class="Symbol">=</a> <a id="19173" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="19180" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a> <a id="19190" class="Symbol">(λ</a> <a id="19193" href="UF.Choice.html#19193" class="Bound">x</a> <a id="19195" class="Symbol">→</a> <a id="19197" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="19204" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a> <a id="19214" class="Symbol">(λ</a> <a id="19217" href="UF.Choice.html#19217" class="Bound">σ</a> <a id="19219" class="Symbol">→</a> <a id="19221" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="19223" href="UF.Choice.html#18336" class="Function">II</a> <a id="19226" class="Symbol">(</a><a id="19227" href="UF.Choice.html#18117" class="Function">I</a> <a id="19229" href="UF.Choice.html#19217" class="Bound">σ</a><a id="19230" class="Symbol">)</a> <a id="19232" href="UF.Choice.html#19193" class="Bound">x</a> <a id="19234" href="UF.PropTrunc.html#630" class="Function Operator">∣</a><a id="19235" class="Symbol">)</a> <a id="19237" href="UF.Choice.html#18096" class="Bound">c</a><a id="19238" class="Symbol">)</a> <a id="19240" href="UF.Choice.html#18098" class="Bound">s</a>

 <a id="choice-functions.Choice-gives-Choice₄"></a><a id="19244" href="UF.Choice.html#19244" class="Function">Choice-gives-Choice₄</a> <a id="19265" class="Symbol">:</a> <a id="19267" href="UF.Choice.html#6297" class="Function">Axiom-of-Choice</a> <a id="19283" class="Symbol">→</a> <a id="19285" href="UF.Choice.html#17802" class="Function">Axiom-of-Choice₄</a>
 <a id="19303" href="UF.Choice.html#19244" class="Function">Choice-gives-Choice₄</a> <a id="19324" href="UF.Choice.html#19324" class="Bound">ac</a> <a id="19327" href="UF.Choice.html#19327" class="Bound">X</a> <a id="19329" href="UF.Choice.html#19329" class="Bound">X-is-set</a> <a id="19338" class="Symbol">=</a> <a id="19340" href="UF.Choice.html#17871" class="Function">improve-choice-function</a>
                                       <a id="19403" class="Symbol">(</a><a id="19404" href="UF.Choice.html#10433" class="Function">AC₀-gives-EM</a> <a id="19417" href="UF.Choice.html#15596" class="Bound">pe</a> <a id="19420" href="UF.Choice.html#19324" class="Bound">ac</a><a id="19422" class="Symbol">)</a>
                                       <a id="19463" class="Symbol">(</a><a id="19464" href="UF.Choice.html#15956" class="Function">AC₀-gives-AC₃</a> <a id="19478" href="UF.Choice.html#19324" class="Bound">ac</a> <a id="19481" href="UF.Choice.html#19327" class="Bound">X</a> <a id="19483" href="UF.Choice.html#19329" class="Bound">X-is-set</a><a id="19491" class="Symbol">)</a>
<a id="19493" class="Markup">\end{code}</a><a id="19503" class="Background">

End of addition.

The following is probably not going to be useful for anything here,
but it is stronger than the above decidability lemma:

</a><a id="19646" class="Markup">\begin{code}</a>

<a id="19660" class="Keyword">module</a> <a id="Observation"></a><a id="19667" href="UF.Choice.html#19667" class="Module">Observation</a>
        <a id="19687" class="Symbol">(</a><a id="19688" href="UF.Choice.html#19688" class="Bound">fe</a> <a id="19691" class="Symbol">:</a> <a id="19693" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="19699" class="Symbol">)</a>
        <a id="19709" class="Keyword">where</a>

 <a id="Observation.decidability-observation"></a><a id="19717" href="UF.Choice.html#19717" class="Function">decidability-observation</a>
  <a id="19744" class="Symbol">:</a> <a id="19746" class="Symbol">{</a><a id="19747" href="UF.Choice.html#19747" class="Bound">X</a> <a id="19749" class="Symbol">:</a> <a id="19751" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19753" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19755" class="Symbol">}</a> <a id="19757" class="Symbol">(</a><a id="19758" href="UF.Choice.html#19758" class="Bound">a</a> <a id="19760" class="Symbol">:</a> <a id="19762" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="19764" class="Symbol">→</a> <a id="19766" href="UF.Choice.html#19747" class="Bound">X</a><a id="19767" class="Symbol">)</a>
  <a id="19771" class="Symbol">→</a> <a id="19773" class="Symbol">((</a><a id="19775" href="UF.Choice.html#19775" class="Bound">x</a> <a id="19777" class="Symbol">:</a> <a id="19779" href="UF.Choice.html#19747" class="Bound">X</a><a id="19780" class="Symbol">)</a> <a id="19782" class="Symbol">→</a> <a id="19784" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="19787" class="Symbol">(</a><a id="19788" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19790" href="UF.Choice.html#19790" class="Bound">i</a> <a id="19792" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19794" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="19796" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19798" href="UF.Choice.html#19758" class="Bound">a</a> <a id="19800" href="UF.Choice.html#19790" class="Bound">i</a> <a id="19802" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19804" href="UF.Choice.html#19775" class="Bound">x</a><a id="19805" class="Symbol">)</a> <a id="19807" class="Symbol">→</a> <a id="19809" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19811" href="UF.Choice.html#19811" class="Bound">i</a> <a id="19813" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19815" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="19817" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19819" href="UF.Choice.html#19758" class="Bound">a</a> <a id="19821" href="UF.Choice.html#19811" class="Bound">i</a> <a id="19823" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19825" href="UF.Choice.html#19775" class="Bound">x</a><a id="19826" class="Symbol">)</a>
  <a id="19830" class="Symbol">→</a> <a id="19832" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="19845" class="Symbol">(</a><a id="19846" href="UF.Choice.html#19758" class="Bound">a</a> <a id="19848" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="19850" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19852" href="UF.Choice.html#19758" class="Bound">a</a> <a id="19854" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="19855" class="Symbol">)</a>
 <a id="19858" href="UF.Choice.html#19717" class="Function">decidability-observation</a> <a id="19883" class="Symbol">{</a><a id="19884" href="UF.Choice.html#19884" class="Bound">𝓤</a><a id="19885" class="Symbol">}</a> <a id="19887" class="Symbol">{</a><a id="19888" href="UF.Choice.html#19888" class="Bound">X</a><a id="19889" class="Symbol">}</a> <a id="19891" href="UF.Choice.html#19891" class="Bound">a</a> <a id="19893" href="UF.Choice.html#19893" class="Bound">c</a> <a id="19895" class="Symbol">=</a> <a id="19897" href="UF.Choice.html#20712" class="Function">claim</a> <a id="19903" class="Symbol">(</a><a id="19904" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="19918" class="Symbol">(</a><a id="19919" href="UF.Choice.html#20245" class="Function">s</a><a id="19920" class="Symbol">(</a><a id="19921" href="UF.Choice.html#19989" class="Function">r</a> <a id="19923" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="19924" class="Symbol">))</a> <a id="19927" class="Symbol">(</a><a id="19928" href="UF.Choice.html#20245" class="Function">s</a><a id="19929" class="Symbol">(</a><a id="19930" href="UF.Choice.html#19989" class="Function">r</a> <a id="19932" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="19933" class="Symbol">)))</a>
  <a id="19939" class="Keyword">where</a>
   <a id="19948" href="UF.Choice.html#19948" class="Function">Y</a> <a id="19950" class="Symbol">=</a> <a id="19952" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19954" href="UF.Choice.html#19954" class="Bound">x</a> <a id="19956" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19958" href="UF.Choice.html#19888" class="Bound">X</a> <a id="19960" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19962" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="19965" class="Symbol">(</a><a id="19966" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19968" href="UF.Choice.html#19968" class="Bound">i</a> <a id="19970" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19972" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="19974" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19976" href="UF.Choice.html#19891" class="Bound">a</a> <a id="19978" href="UF.Choice.html#19968" class="Bound">i</a> <a id="19980" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19982" href="UF.Choice.html#19954" class="Bound">x</a><a id="19983" class="Symbol">)</a>

   <a id="19989" href="UF.Choice.html#19989" class="Function">r</a> <a id="19991" class="Symbol">:</a> <a id="19993" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="19995" class="Symbol">→</a> <a id="19997" href="UF.Choice.html#19948" class="Function">Y</a>
   <a id="20002" href="UF.Choice.html#19989" class="Function">r</a> <a id="20004" href="UF.Choice.html#20004" class="Bound">i</a> <a id="20006" class="Symbol">=</a> <a id="20008" href="UF.Choice.html#19891" class="Bound">a</a> <a id="20010" href="UF.Choice.html#20004" class="Bound">i</a> <a id="20012" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20014" class="Symbol">λ</a> <a id="20016" href="UF.Choice.html#20016" class="Bound">u</a> <a id="20018" class="Symbol">→</a> <a id="20020" href="UF.Choice.html#20016" class="Bound">u</a> <a id="20022" class="Symbol">(</a><a id="20023" href="UF.Choice.html#20004" class="Bound">i</a> <a id="20025" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20027" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="20031" class="Symbol">)</a>

   <a id="20037" href="UF.Choice.html#20037" class="Function">r-splits</a> <a id="20046" class="Symbol">:</a> <a id="20048" class="Symbol">(</a><a id="20049" href="UF.Choice.html#20049" class="Bound">y</a> <a id="20051" class="Symbol">:</a> <a id="20053" href="UF.Choice.html#19948" class="Function">Y</a><a id="20054" class="Symbol">)</a> <a id="20056" class="Symbol">→</a> <a id="20058" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20060" href="UF.Choice.html#20060" class="Bound">i</a> <a id="20062" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20064" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="20066" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20068" href="UF.Choice.html#19989" class="Function">r</a> <a id="20070" href="UF.Choice.html#20060" class="Bound">i</a> <a id="20072" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20074" href="UF.Choice.html#20049" class="Bound">y</a>
   <a id="20079" href="UF.Choice.html#20037" class="Function">r-splits</a> <a id="20088" class="Symbol">(</a><a id="20089" href="UF.Choice.html#20089" class="Bound">x</a> <a id="20091" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20093" href="UF.Choice.html#20093" class="Bound">t</a><a id="20094" class="Symbol">)</a> <a id="20096" class="Symbol">=</a> <a id="20098" href="UF.Choice.html#20123" class="Function">f</a> <a id="20100" class="Symbol">(</a><a id="20101" href="UF.Choice.html#19893" class="Bound">c</a> <a id="20103" href="UF.Choice.html#20089" class="Bound">x</a> <a id="20105" href="UF.Choice.html#20093" class="Bound">t</a><a id="20106" class="Symbol">)</a>
    <a id="20112" class="Keyword">where</a>
     <a id="20123" href="UF.Choice.html#20123" class="Function">f</a> <a id="20125" class="Symbol">:</a> <a id="20127" class="Symbol">(</a><a id="20128" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20130" href="UF.Choice.html#20130" class="Bound">i</a> <a id="20132" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20134" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="20136" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20138" href="UF.Choice.html#19891" class="Bound">a</a> <a id="20140" href="UF.Choice.html#20130" class="Bound">i</a> <a id="20142" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20144" href="UF.Choice.html#20089" class="Bound">x</a><a id="20145" class="Symbol">)</a> <a id="20147" class="Symbol">→</a> <a id="20149" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20151" href="UF.Choice.html#20151" class="Bound">i</a> <a id="20153" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20155" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="20157" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20159" href="UF.Choice.html#19989" class="Function">r</a> <a id="20161" href="UF.Choice.html#20151" class="Bound">i</a> <a id="20163" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20165" class="Symbol">(</a><a id="20166" href="UF.Choice.html#20089" class="Bound">x</a> <a id="20168" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20170" href="UF.Choice.html#20093" class="Bound">t</a><a id="20171" class="Symbol">)</a>
     <a id="20178" href="UF.Choice.html#20123" class="Function">f</a> <a id="20180" class="Symbol">(</a><a id="20181" href="UF.Choice.html#20181" class="Bound">i</a> <a id="20183" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20185" href="UF.Choice.html#20185" class="Bound">p</a><a id="20186" class="Symbol">)</a> <a id="20188" class="Symbol">=</a> <a id="20190" href="UF.Choice.html#20181" class="Bound">i</a> <a id="20192" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20194" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="20201" class="Symbol">(</a><a id="20202" href="UF.Choice.html#20185" class="Bound">p</a> <a id="20204" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20206" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="20226" class="Symbol">(</a><a id="20227" href="UF.Choice.html#19688" class="Bound">fe</a> <a id="20230" href="UF.Choice.html#19884" class="Bound">𝓤</a> <a id="20232" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="20234" class="Symbol">)</a> <a id="20236" class="Symbol">_</a> <a id="20238" href="UF.Choice.html#20093" class="Bound">t</a><a id="20239" class="Symbol">)</a>

   <a id="20245" href="UF.Choice.html#20245" class="Function">s</a> <a id="20247" class="Symbol">:</a> <a id="20249" href="UF.Choice.html#19948" class="Function">Y</a> <a id="20251" class="Symbol">→</a> <a id="20253" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
   <a id="20258" href="UF.Choice.html#20245" class="Function">s</a> <a id="20260" href="UF.Choice.html#20260" class="Bound">y</a> <a id="20262" class="Symbol">=</a> <a id="20264" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="20267" class="Symbol">(</a><a id="20268" href="UF.Choice.html#20037" class="Function">r-splits</a> <a id="20277" href="UF.Choice.html#20260" class="Bound">y</a><a id="20278" class="Symbol">)</a>

   <a id="20284" href="UF.Choice.html#20284" class="Function">rs</a> <a id="20287" class="Symbol">:</a> <a id="20289" class="Symbol">(</a><a id="20290" href="UF.Choice.html#20290" class="Bound">y</a> <a id="20292" class="Symbol">:</a> <a id="20294" href="UF.Choice.html#19948" class="Function">Y</a><a id="20295" class="Symbol">)</a> <a id="20297" class="Symbol">→</a> <a id="20299" href="UF.Choice.html#19989" class="Function">r</a><a id="20300" class="Symbol">(</a><a id="20301" href="UF.Choice.html#20245" class="Function">s</a> <a id="20303" href="UF.Choice.html#20290" class="Bound">y</a><a id="20304" class="Symbol">)</a> <a id="20306" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20308" href="UF.Choice.html#20290" class="Bound">y</a>
   <a id="20313" href="UF.Choice.html#20284" class="Function">rs</a> <a id="20316" href="UF.Choice.html#20316" class="Bound">y</a> <a id="20318" class="Symbol">=</a> <a id="20320" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a><a id="20323" class="Symbol">(</a><a id="20324" href="UF.Choice.html#20037" class="Function">r-splits</a> <a id="20333" href="UF.Choice.html#20316" class="Bound">y</a><a id="20334" class="Symbol">)</a>

   <a id="20340" href="UF.Choice.html#20340" class="Function">s-lc</a> <a id="20345" class="Symbol">:</a> <a id="20347" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="20364" href="UF.Choice.html#20245" class="Function">s</a>
   <a id="20369" href="UF.Choice.html#20340" class="Function">s-lc</a> <a id="20374" class="Symbol">=</a> <a id="20376" href="UF.LeftCancellable.html#542" class="Function">section-lc</a> <a id="20387" href="UF.Choice.html#20245" class="Function">s</a> <a id="20389" class="Symbol">(</a><a id="20390" href="UF.Choice.html#19989" class="Function">r</a> <a id="20392" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20394" href="UF.Choice.html#20284" class="Function">rs</a><a id="20396" class="Symbol">)</a>

   <a id="20402" href="UF.Choice.html#20402" class="Function">a-r</a> <a id="20406" class="Symbol">:</a> <a id="20408" class="Symbol">{</a><a id="20409" href="UF.Choice.html#20409" class="Bound">i</a> <a id="20411" href="UF.Choice.html#20411" class="Bound">j</a> <a id="20413" class="Symbol">:</a> <a id="20415" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="20416" class="Symbol">}</a> <a id="20418" class="Symbol">→</a> <a id="20420" href="UF.Choice.html#19891" class="Bound">a</a> <a id="20422" href="UF.Choice.html#20409" class="Bound">i</a> <a id="20424" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20426" href="UF.Choice.html#19891" class="Bound">a</a> <a id="20428" href="UF.Choice.html#20411" class="Bound">j</a> <a id="20430" class="Symbol">→</a> <a id="20432" href="UF.Choice.html#19989" class="Function">r</a> <a id="20434" href="UF.Choice.html#20409" class="Bound">i</a> <a id="20436" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20438" href="UF.Choice.html#19989" class="Function">r</a> <a id="20440" href="UF.Choice.html#20411" class="Bound">j</a>
   <a id="20445" href="UF.Choice.html#20402" class="Function">a-r</a> <a id="20449" href="UF.Choice.html#20449" class="Bound">p</a> <a id="20451" class="Symbol">=</a> <a id="20453" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="20460" class="Symbol">(</a><a id="20461" href="UF.Choice.html#20449" class="Bound">p</a> <a id="20463" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20465" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="20485" class="Symbol">(</a><a id="20486" href="UF.Choice.html#19688" class="Bound">fe</a> <a id="20489" href="UF.Choice.html#19884" class="Bound">𝓤</a> <a id="20491" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="20493" class="Symbol">)</a> <a id="20495" class="Symbol">_</a> <a id="20497" class="Symbol">_)</a>

   <a id="20504" href="UF.Choice.html#20504" class="Function">r-a</a> <a id="20508" class="Symbol">:</a> <a id="20510" class="Symbol">{</a><a id="20511" href="UF.Choice.html#20511" class="Bound">i</a> <a id="20513" href="UF.Choice.html#20513" class="Bound">j</a> <a id="20515" class="Symbol">:</a> <a id="20517" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="20518" class="Symbol">}</a> <a id="20520" class="Symbol">→</a> <a id="20522" href="UF.Choice.html#19989" class="Function">r</a> <a id="20524" href="UF.Choice.html#20511" class="Bound">i</a> <a id="20526" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20528" href="UF.Choice.html#19989" class="Function">r</a> <a id="20530" href="UF.Choice.html#20513" class="Bound">j</a> <a id="20532" class="Symbol">→</a> <a id="20534" href="UF.Choice.html#19891" class="Bound">a</a> <a id="20536" href="UF.Choice.html#20511" class="Bound">i</a> <a id="20538" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20540" href="UF.Choice.html#19891" class="Bound">a</a> <a id="20542" href="UF.Choice.html#20513" class="Bound">j</a>
   <a id="20547" href="UF.Choice.html#20504" class="Function">r-a</a> <a id="20551" class="Symbol">=</a> <a id="20553" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20556" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

   <a id="20564" href="UF.Choice.html#20564" class="Function">a-s</a> <a id="20568" class="Symbol">:</a> <a id="20570" class="Symbol">{</a><a id="20571" href="UF.Choice.html#20571" class="Bound">i</a> <a id="20573" href="UF.Choice.html#20573" class="Bound">j</a> <a id="20575" class="Symbol">:</a> <a id="20577" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="20578" class="Symbol">}</a> <a id="20580" class="Symbol">→</a> <a id="20582" href="UF.Choice.html#19891" class="Bound">a</a> <a id="20584" href="UF.Choice.html#20571" class="Bound">i</a> <a id="20586" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20588" href="UF.Choice.html#19891" class="Bound">a</a> <a id="20590" href="UF.Choice.html#20573" class="Bound">j</a> <a id="20592" class="Symbol">→</a> <a id="20594" href="UF.Choice.html#20245" class="Function">s</a><a id="20595" class="Symbol">(</a><a id="20596" href="UF.Choice.html#19989" class="Function">r</a> <a id="20598" href="UF.Choice.html#20571" class="Bound">i</a><a id="20599" class="Symbol">)</a> <a id="20601" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20603" href="UF.Choice.html#20245" class="Function">s</a><a id="20604" class="Symbol">(</a><a id="20605" href="UF.Choice.html#19989" class="Function">r</a> <a id="20607" href="UF.Choice.html#20573" class="Bound">j</a><a id="20608" class="Symbol">)</a>
   <a id="20613" href="UF.Choice.html#20564" class="Function">a-s</a> <a id="20617" href="UF.Choice.html#20617" class="Bound">p</a> <a id="20619" class="Symbol">=</a> <a id="20621" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20624" href="UF.Choice.html#20245" class="Function">s</a> <a id="20626" class="Symbol">(</a><a id="20627" href="UF.Choice.html#20402" class="Function">a-r</a> <a id="20631" href="UF.Choice.html#20617" class="Bound">p</a><a id="20632" class="Symbol">)</a>

   <a id="20638" href="UF.Choice.html#20638" class="Function">s-a</a> <a id="20642" class="Symbol">:</a> <a id="20644" class="Symbol">{</a><a id="20645" href="UF.Choice.html#20645" class="Bound">i</a> <a id="20647" href="UF.Choice.html#20647" class="Bound">j</a> <a id="20649" class="Symbol">:</a> <a id="20651" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="20652" class="Symbol">}</a> <a id="20654" class="Symbol">→</a> <a id="20656" href="UF.Choice.html#20245" class="Function">s</a><a id="20657" class="Symbol">(</a><a id="20658" href="UF.Choice.html#19989" class="Function">r</a> <a id="20660" href="UF.Choice.html#20645" class="Bound">i</a><a id="20661" class="Symbol">)</a> <a id="20663" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20665" href="UF.Choice.html#20245" class="Function">s</a><a id="20666" class="Symbol">(</a><a id="20667" href="UF.Choice.html#19989" class="Function">r</a> <a id="20669" href="UF.Choice.html#20647" class="Bound">j</a><a id="20670" class="Symbol">)</a> <a id="20672" class="Symbol">→</a> <a id="20674" href="UF.Choice.html#19891" class="Bound">a</a> <a id="20676" href="UF.Choice.html#20645" class="Bound">i</a> <a id="20678" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20680" href="UF.Choice.html#19891" class="Bound">a</a> <a id="20682" href="UF.Choice.html#20647" class="Bound">j</a>
   <a id="20687" href="UF.Choice.html#20638" class="Function">s-a</a> <a id="20691" href="UF.Choice.html#20691" class="Bound">p</a> <a id="20693" class="Symbol">=</a> <a id="20695" href="UF.Choice.html#20504" class="Function">r-a</a> <a id="20699" class="Symbol">(</a><a id="20700" href="UF.Choice.html#20340" class="Function">s-lc</a> <a id="20705" href="UF.Choice.html#20691" class="Bound">p</a><a id="20706" class="Symbol">)</a>

   <a id="20712" href="UF.Choice.html#20712" class="Function">claim</a> <a id="20718" class="Symbol">:</a> <a id="20720" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="20733" class="Symbol">(</a><a id="20734" href="UF.Choice.html#20245" class="Function">s</a><a id="20735" class="Symbol">(</a><a id="20736" href="UF.Choice.html#19989" class="Function">r</a> <a id="20738" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="20739" class="Symbol">)</a> <a id="20741" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20743" href="UF.Choice.html#20245" class="Function">s</a><a id="20744" class="Symbol">(</a><a id="20745" href="UF.Choice.html#19989" class="Function">r</a> <a id="20747" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="20748" class="Symbol">))</a> <a id="20751" class="Symbol">→</a> <a id="20753" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="20766" class="Symbol">(</a><a id="20767" href="UF.Choice.html#19891" class="Bound">a</a> <a id="20769" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="20771" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20773" href="UF.Choice.html#19891" class="Bound">a</a> <a id="20775" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="20776" class="Symbol">)</a>
   <a id="20781" href="UF.Choice.html#20712" class="Function">claim</a> <a id="20787" class="Symbol">(</a><a id="20788" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20792" href="UF.Choice.html#20792" class="Bound">p</a><a id="20793" class="Symbol">)</a> <a id="20795" class="Symbol">=</a> <a id="20797" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20801" class="Symbol">(</a><a id="20802" href="UF.Choice.html#20638" class="Function">s-a</a> <a id="20806" href="UF.Choice.html#20792" class="Bound">p</a><a id="20807" class="Symbol">)</a>
   <a id="20812" href="UF.Choice.html#20712" class="Function">claim</a> <a id="20818" class="Symbol">(</a><a id="20819" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20823" href="UF.Choice.html#20823" class="Bound">u</a><a id="20824" class="Symbol">)</a> <a id="20826" class="Symbol">=</a> <a id="20828" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20832" class="Symbol">(λ</a> <a id="20835" href="UF.Choice.html#20835" class="Bound">p</a> <a id="20837" class="Symbol">→</a> <a id="20839" href="UF.Choice.html#20823" class="Bound">u</a> <a id="20841" class="Symbol">(</a><a id="20842" href="UF.Choice.html#20564" class="Function">a-s</a> <a id="20846" href="UF.Choice.html#20835" class="Bound">p</a><a id="20847" class="Symbol">))</a>

<a id="20851" class="Markup">\end{code}</a><a id="20861" class="Background">

Added Friday 8th September 2023.

The axiom of propositional choice from
https://doi.org/10.23638/LMCS-13(1:15)2017

</a><a id="20980" class="Markup">\begin{code}</a>

<a id="20994" class="Keyword">module</a> <a id="Propositional-Choice"></a><a id="21001" href="UF.Choice.html#21001" class="Module">Propositional-Choice</a>
        <a id="21030" class="Symbol">(</a><a id="21031" href="UF.Choice.html#21031" class="Bound">pt</a> <a id="21034" class="Symbol">:</a> <a id="21036" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="21067" class="Symbol">)</a>
        <a id="21077" class="Keyword">where</a>

 <a id="21085" class="Keyword">open</a> <a id="21090" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="21114" href="UF.Choice.html#21031" class="Bound">pt</a>

 <a id="Propositional-Choice.PAC"></a><a id="21119" href="UF.Choice.html#21119" class="Function">PAC</a> <a id="21123" class="Symbol">:</a> <a id="21125" class="Symbol">{</a><a id="21126" href="UF.Choice.html#21126" class="Bound">𝓤</a> <a id="21128" href="UF.Choice.html#21128" class="Bound">𝓥</a> <a id="21130" class="Symbol">:</a> <a id="21132" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="21140" class="Symbol">}</a> <a id="21142" class="Symbol">→</a> <a id="21144" class="Symbol">(</a><a id="21145" href="UF.Choice.html#21126" class="Bound">𝓤</a> <a id="21147" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="21149" href="UF.Choice.html#21128" class="Bound">𝓥</a><a id="21150" class="Symbol">)</a><a id="21151" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21153" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="21156" href="UF.Choice.html#21119" class="Function">PAC</a> <a id="21160" class="Symbol">{</a><a id="21161" href="UF.Choice.html#21161" class="Bound">𝓤</a><a id="21162" class="Symbol">}</a> <a id="21164" class="Symbol">{</a><a id="21165" href="UF.Choice.html#21165" class="Bound">𝓥</a><a id="21166" class="Symbol">}</a> <a id="21168" class="Symbol">=</a> <a id="21170" class="Symbol">(</a><a id="21171" href="UF.Choice.html#21171" class="Bound">P</a> <a id="21173" class="Symbol">:</a> <a id="21175" href="UF.Choice.html#21161" class="Bound">𝓤</a> <a id="21177" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21179" class="Symbol">)</a> <a id="21181" class="Symbol">(</a><a id="21182" href="UF.Choice.html#21182" class="Bound">Y</a> <a id="21184" class="Symbol">:</a> <a id="21186" href="UF.Choice.html#21171" class="Bound">P</a> <a id="21188" class="Symbol">→</a> <a id="21190" href="UF.Choice.html#21165" class="Bound">𝓥</a> <a id="21192" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21194" class="Symbol">)</a>
              <a id="21210" class="Symbol">→</a> <a id="21212" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="21220" href="UF.Choice.html#21171" class="Bound">P</a>
              <a id="21236" class="Symbol">→</a> <a id="21238" class="Symbol">(</a><a id="21239" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="21241" href="UF.Choice.html#21241" class="Bound">p</a> <a id="21243" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="21245" href="UF.Choice.html#21171" class="Bound">P</a> <a id="21247" href="MLTT.Pi.html#321" class="Function">,</a> <a id="21249" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="21251" href="UF.Choice.html#21182" class="Bound">Y</a> <a id="21253" href="UF.Choice.html#21241" class="Bound">p</a> <a id="21255" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="21256" class="Symbol">)</a>
              <a id="21272" class="Symbol">→</a> <a id="21274" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="21275" class="Symbol">(</a><a id="21276" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="21278" href="UF.Choice.html#21278" class="Bound">p</a> <a id="21280" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="21282" href="UF.Choice.html#21171" class="Bound">P</a> <a id="21284" href="MLTT.Pi.html#321" class="Function">,</a> <a id="21286" href="UF.Choice.html#21182" class="Bound">Y</a> <a id="21288" href="UF.Choice.html#21278" class="Bound">p</a><a id="21289" class="Symbol">)</a><a id="21290" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>

<a id="21293" class="Markup">\end{code}</a><a id="21303" class="Background">

Notice that we don&#39;t require that this is a family of sets. Notice
also that excluded middle implies PAC. For more information, see
Theorem 7.7 of the above reference.

TODO. Add these and more facts about this. Some of them can be adapted from
this Agda file:
https://www.cs.bham.ac.uk/~mhe/GeneralizedHedberg/html/GeneralizedHedberg.html

Added 6th Feb 2025 by Martin Escardo.

</a><a id="21685" class="Markup">\begin{code}</a>

<a id="21699" class="Keyword">module</a> <a id="local-choice"></a><a id="21706" href="UF.Choice.html#21706" class="Module">local-choice</a>
        <a id="21727" class="Symbol">(</a><a id="21728" href="UF.Choice.html#21728" class="Bound">pt</a> <a id="21731" class="Symbol">:</a> <a id="21733" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="21764" class="Symbol">)</a>
        <a id="21774" class="Keyword">where</a>

 <a id="21782" class="Keyword">open</a> <a id="21787" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="21811" href="UF.Choice.html#21728" class="Bound">pt</a>

 <a id="local-choice.AC"></a><a id="21816" href="UF.Choice.html#21816" class="Function">AC</a> <a id="21819" class="Symbol">:</a> <a id="21821" class="Symbol">(</a><a id="21822" href="UF.Choice.html#21822" class="Bound">𝓦</a> <a id="21824" class="Symbol">:</a> <a id="21826" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="21834" class="Symbol">)</a> <a id="21836" class="Symbol">→</a> <a id="21838" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21840" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="21843" class="Symbol">→</a> <a id="21845" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21847" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="21850" class="Symbol">→</a> <a id="21852" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21854" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="21856" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21858" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="21860" class="Symbol">(</a><a id="21861" href="UF.Choice.html#21822" class="Bound">𝓦</a> <a id="21863" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="21864" class="Symbol">)</a> <a id="21866" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="21869" href="UF.Choice.html#21816" class="Function">AC</a> <a id="21872" class="Symbol">{</a><a id="21873" href="UF.Choice.html#21873" class="Bound">𝓤</a><a id="21874" class="Symbol">}</a> <a id="21876" class="Symbol">{</a><a id="21877" href="UF.Choice.html#21877" class="Bound">𝓥</a><a id="21878" class="Symbol">}</a> <a id="21880" href="UF.Choice.html#21880" class="Bound">𝓦</a> <a id="21882" href="UF.Choice.html#21882" class="Bound">X</a> <a id="21884" href="UF.Choice.html#21884" class="Bound">Y</a> <a id="21886" class="Symbol">=</a> <a id="21888" class="Symbol">(</a><a id="21889" href="UF.Choice.html#21889" class="Bound">P</a> <a id="21891" class="Symbol">:</a> <a id="21893" href="UF.Choice.html#21882" class="Bound">X</a> <a id="21895" class="Symbol">→</a> <a id="21897" href="UF.Choice.html#21884" class="Bound">Y</a> <a id="21899" class="Symbol">→</a> <a id="21901" href="UF.Choice.html#21880" class="Bound">𝓦</a> <a id="21903" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21905" class="Symbol">)</a>
                    <a id="21927" class="Symbol">→</a> <a id="21929" class="Symbol">((</a><a id="21931" href="UF.Choice.html#21931" class="Bound">x</a> <a id="21933" class="Symbol">:</a> <a id="21935" href="UF.Choice.html#21882" class="Bound">X</a><a id="21936" class="Symbol">)</a> <a id="21938" class="Symbol">(</a><a id="21939" href="UF.Choice.html#21939" class="Bound">y</a> <a id="21941" class="Symbol">:</a> <a id="21943" href="UF.Choice.html#21884" class="Bound">Y</a><a id="21944" class="Symbol">)</a> <a id="21946" class="Symbol">→</a> <a id="21948" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="21956" class="Symbol">(</a><a id="21957" href="UF.Choice.html#21889" class="Bound">P</a> <a id="21959" href="UF.Choice.html#21931" class="Bound">x</a> <a id="21961" href="UF.Choice.html#21939" class="Bound">y</a><a id="21962" class="Symbol">))</a>
                    <a id="21985" class="Symbol">→</a> <a id="21987" class="Symbol">((</a><a id="21989" href="UF.Choice.html#21989" class="Bound">x</a> <a id="21991" class="Symbol">:</a> <a id="21993" href="UF.Choice.html#21882" class="Bound">X</a><a id="21994" class="Symbol">)</a> <a id="21996" class="Symbol">→</a> <a id="21998" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="22000" href="UF.Choice.html#22000" class="Bound">y</a> <a id="22002" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="22004" href="UF.Choice.html#21884" class="Bound">Y</a> <a id="22006" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="22008" href="UF.Choice.html#21889" class="Bound">P</a> <a id="22010" href="UF.Choice.html#21989" class="Bound">x</a> <a id="22012" href="UF.Choice.html#22000" class="Bound">y</a><a id="22013" class="Symbol">)</a>
                    <a id="22035" class="Symbol">→</a> <a id="22037" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="22039" href="UF.Choice.html#22039" class="Bound">f</a> <a id="22041" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="22043" class="Symbol">(</a><a id="22044" href="UF.Choice.html#21882" class="Bound">X</a> <a id="22046" class="Symbol">→</a> <a id="22048" href="UF.Choice.html#21884" class="Bound">Y</a><a id="22049" class="Symbol">)</a> <a id="22051" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="22053" class="Symbol">((</a><a id="22055" href="UF.Choice.html#22055" class="Bound">x</a> <a id="22057" class="Symbol">:</a> <a id="22059" href="UF.Choice.html#21882" class="Bound">X</a><a id="22060" class="Symbol">)</a> <a id="22062" class="Symbol">→</a> <a id="22064" href="UF.Choice.html#21889" class="Bound">P</a> <a id="22066" href="UF.Choice.html#22055" class="Bound">x</a> <a id="22068" class="Symbol">(</a><a id="22069" href="UF.Choice.html#22039" class="Bound">f</a> <a id="22071" href="UF.Choice.html#22055" class="Bound">x</a><a id="22072" class="Symbol">))</a>

<a id="22076" class="Markup">\end{code}</a><a id="22086" class="Background">

Added 20 October 2025 by Tom de Jong.

If we restrict the family Y in the axiom of propositional choice (PAC) to be a
family of doubletons, then we get the &quot;world&#39;s simplest axiom choice&quot; (WSAC), as
introduced, and shown to fail in some toposes, by Fourman and Ščedrov in [1].

[1] M. P. Fourman and A. Ščedrov
    The &quot;world&#39;s simplest axiom of choice&quot; fails
    manuscripta mathematica, volume 38, pp. 325—332, 1982
    https://doi.org/10.1007/BF01170929

We consider two formulations of WSAC and prove them to be equivalent.

</a><a id="22617" class="Markup">\begin{code}</a>

<a id="22631" class="Keyword">module</a> <a id="world&#39;s-simplest-axiom-of-choice"></a><a id="22638" href="UF.Choice.html#22638" class="Module">world&#39;s-simplest-axiom-of-choice</a>
        <a id="22679" class="Symbol">(</a><a id="22680" href="UF.Choice.html#22680" class="Bound">fe</a> <a id="22683" class="Symbol">:</a> <a id="22685" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="22691" class="Symbol">)</a>
        <a id="22701" class="Symbol">(</a><a id="22702" href="UF.Choice.html#22702" class="Bound">pt</a> <a id="22705" class="Symbol">:</a> <a id="22707" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="22738" class="Symbol">)</a>
        <a id="22748" class="Keyword">where</a>

 <a id="22756" class="Keyword">open</a> <a id="22761" class="Keyword">import</a> <a id="22768" href="Fin.ArithmeticViaEquivalence.html" class="Module">Fin.ArithmeticViaEquivalence</a>
 <a id="22798" class="Keyword">open</a> <a id="22803" class="Keyword">import</a> <a id="22810" href="Fin.Bishop.html" class="Module">Fin.Bishop</a>
 <a id="22822" class="Keyword">open</a> <a id="22827" class="Keyword">import</a> <a id="22834" href="Fin.Kuratowski.html" class="Module">Fin.Kuratowski</a> <a id="22849" href="UF.Choice.html#22702" class="Bound">pt</a>
 <a id="22853" class="Keyword">open</a> <a id="22858" class="Keyword">import</a> <a id="22865" href="Fin.Type.html" class="Module">Fin.Type</a>
 <a id="22875" class="Keyword">open</a> <a id="22880" class="Keyword">import</a> <a id="22887" href="UF.Equiv.html" class="Module">UF.Equiv</a>
 <a id="22897" class="Keyword">open</a> <a id="22902" class="Keyword">import</a> <a id="22909" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
 <a id="22926" class="Keyword">open</a> <a id="22931" class="Keyword">import</a> <a id="22938" href="UF.ExitPropTrunc.html" class="Module">UF.ExitPropTrunc</a>
 <a id="22956" class="Keyword">open</a> <a id="22961" class="Keyword">import</a> <a id="22968" href="UF.PropIndexedPiSigma.html" class="Module">UF.PropIndexedPiSigma</a>

 <a id="22992" class="Keyword">open</a> <a id="22997" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="23021" href="UF.Choice.html#22702" class="Bound">pt</a>
 <a id="23025" class="Keyword">open</a> <a id="23030" href="Fin.ArithmeticViaEquivalence.html#7145" class="Module">exponentiation-and-factorial</a> <a id="23059" href="UF.Choice.html#22680" class="Bound">fe</a>
 <a id="23063" class="Keyword">open</a> <a id="23068" href="Fin.Bishop.html#2384" class="Module">finiteness</a> <a id="23079" href="UF.Choice.html#22702" class="Bound">pt</a>
 <a id="23083" class="Keyword">open</a> <a id="23088" href="UF.ExitPropTrunc.html#1996" class="Module">split-support-and-collapsibility</a> <a id="23121" href="UF.Choice.html#22702" class="Bound">pt</a>

 <a id="world&#39;s-simplest-axiom-of-choice.WSAC"></a><a id="23126" href="UF.Choice.html#23126" class="Function">WSAC</a> <a id="23131" class="Symbol">:</a> <a id="23133" class="Symbol">(</a><a id="23134" href="UF.Choice.html#23134" class="Bound">𝓤</a> <a id="23136" href="UF.Choice.html#23136" class="Bound">𝓥</a> <a id="23138" class="Symbol">:</a> <a id="23140" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="23148" class="Symbol">)</a> <a id="23150" class="Symbol">→</a> <a id="23152" class="Symbol">(</a><a id="23153" href="UF.Choice.html#23134" class="Bound">𝓤</a> <a id="23155" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="23157" href="UF.Choice.html#23136" class="Bound">𝓥</a><a id="23158" class="Symbol">)</a> <a id="23160" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="23162" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="23165" href="UF.Choice.html#23126" class="Function">WSAC</a> <a id="23170" href="UF.Choice.html#23170" class="Bound">𝓤</a> <a id="23172" href="UF.Choice.html#23172" class="Bound">𝓥</a> <a id="23174" class="Symbol">=</a> <a id="23176" class="Symbol">(</a><a id="23177" href="UF.Choice.html#23177" class="Bound">P</a> <a id="23179" class="Symbol">:</a> <a id="23181" href="UF.Choice.html#23170" class="Bound">𝓤</a> <a id="23183" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23185" class="Symbol">)</a> <a id="23187" class="Symbol">(</a><a id="23188" href="UF.Choice.html#23188" class="Bound">Y</a> <a id="23190" class="Symbol">:</a> <a id="23192" href="UF.Choice.html#23177" class="Bound">P</a> <a id="23194" class="Symbol">→</a> <a id="23196" href="UF.Choice.html#23172" class="Bound">𝓥</a> <a id="23198" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23200" class="Symbol">)</a>
            <a id="23214" class="Symbol">→</a> <a id="23216" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="23224" href="UF.Choice.html#23177" class="Bound">P</a>
            <a id="23238" class="Symbol">→</a> <a id="23240" class="Symbol">((</a><a id="23242" href="UF.Choice.html#23242" class="Bound">p</a> <a id="23244" class="Symbol">:</a> <a id="23246" href="UF.Choice.html#23177" class="Bound">P</a><a id="23247" class="Symbol">)</a> <a id="23249" class="Symbol">→</a> <a id="23251" href="UF.Choice.html#23188" class="Bound">Y</a> <a id="23253" href="UF.Choice.html#23242" class="Bound">p</a> <a id="23255" href="Fin.Bishop.html#2476" class="Function Operator">has-cardinality</a> <a id="23271" class="Number">2</a><a id="23272" class="Symbol">)</a>
            <a id="23286" class="Symbol">→</a> <a id="23288" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="23290" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="23292" href="UF.Choice.html#23188" class="Bound">Y</a> <a id="23294" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>

 <a id="world&#39;s-simplest-axiom-of-choice.world&#39;s-simplest-axiom-of-choice"></a><a id="23298" href="UF.Choice.html#23298" class="Function">world&#39;s-simplest-axiom-of-choice</a> <a id="23331" class="Symbol">=</a> <a id="23333" href="UF.Choice.html#23126" class="Function">WSAC</a>

<a id="23339" class="Markup">\end{code}</a><a id="23349" class="Background">

The following formulation is exploited in InjectiveTypes.CounterExamples.

</a><a id="23426" class="Markup">\begin{code}</a>

 <a id="world&#39;s-simplest-axiom-of-choice.WSAC&#39;"></a><a id="23441" href="UF.Choice.html#23441" class="Function">WSAC&#39;</a> <a id="23447" class="Symbol">:</a> <a id="23449" class="Symbol">(</a><a id="23450" href="UF.Choice.html#23450" class="Bound">𝓤</a> <a id="23452" class="Symbol">:</a> <a id="23454" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="23462" class="Symbol">)</a> <a id="23464" class="Symbol">→</a> <a id="23466" href="UF.Choice.html#23450" class="Bound">𝓤</a> <a id="23468" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="23470" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="23473" href="UF.Choice.html#23441" class="Function">WSAC&#39;</a> <a id="23479" href="UF.Choice.html#23479" class="Bound">𝓤</a> <a id="23481" class="Symbol">=</a> <a id="23483" class="Symbol">(</a><a id="23484" href="UF.Choice.html#23484" class="Bound">X</a> <a id="23486" class="Symbol">:</a> <a id="23488" href="UF.Choice.html#23479" class="Bound">𝓤</a> <a id="23490" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23492" class="Symbol">)</a> <a id="23494" class="Symbol">→</a> <a id="23496" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="23498" href="UF.ExitPropTrunc.html#2110" class="Function">has-split-support</a> <a id="23516" class="Symbol">(</a><a id="23517" href="UF.Choice.html#23484" class="Bound">X</a> <a id="23519" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="23521" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="23522" class="Symbol">)</a> <a id="23524" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>

 <a id="world&#39;s-simplest-axiom-of-choice.WSAC-implies-WSAC&#39;"></a><a id="23528" href="UF.Choice.html#23528" class="Function">WSAC-implies-WSAC&#39;</a> <a id="23547" class="Symbol">:</a> <a id="23549" href="UF.Choice.html#23126" class="Function">WSAC</a> <a id="23554" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23556" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23558" class="Symbol">→</a> <a id="23560" href="UF.Choice.html#23441" class="Function">WSAC&#39;</a> <a id="23566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="23569" href="UF.Choice.html#23528" class="Function">WSAC-implies-WSAC&#39;</a> <a id="23588" class="Symbol">{</a><a id="23589" href="UF.Choice.html#23589" class="Bound">𝓤</a><a id="23590" class="Symbol">}</a> <a id="23592" href="UF.Choice.html#23592" class="Bound">wsac</a> <a id="23597" href="UF.Choice.html#23597" class="Bound">X</a> <a id="23599" class="Symbol">=</a> <a id="23601" href="UF.Choice.html#23592" class="Bound">wsac</a> <a id="23606" href="UF.Choice.html#23644" class="Function">P</a> <a id="23608" href="UF.Choice.html#23672" class="Function">Y</a> <a id="23610" href="UF.Choice.html#23702" class="Function">P-is-prop</a> <a id="23620" href="UF.Choice.html#23753" class="Function">Y-doubletons</a>
  <a id="23635" class="Keyword">where</a>
   <a id="23644" href="UF.Choice.html#23644" class="Function">P</a> <a id="23646" class="Symbol">:</a> <a id="23648" href="UF.Choice.html#23589" class="Bound">𝓤</a> <a id="23650" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="23655" href="UF.Choice.html#23644" class="Function">P</a> <a id="23657" class="Symbol">=</a> <a id="23659" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="23661" href="UF.Choice.html#23597" class="Bound">X</a> <a id="23663" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="23665" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="23667" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
   <a id="23672" href="UF.Choice.html#23672" class="Function">Y</a> <a id="23674" class="Symbol">:</a> <a id="23676" href="UF.Choice.html#23644" class="Function">P</a> <a id="23678" class="Symbol">→</a> <a id="23680" href="UF.Choice.html#23589" class="Bound">𝓤</a> <a id="23682" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="23687" href="UF.Choice.html#23672" class="Function">Y</a> <a id="23689" class="Symbol">_</a> <a id="23691" class="Symbol">=</a> <a id="23693" href="UF.Choice.html#23597" class="Bound">X</a> <a id="23695" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="23697" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
   <a id="23702" href="UF.Choice.html#23702" class="Function">P-is-prop</a> <a id="23712" class="Symbol">:</a> <a id="23714" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="23722" href="UF.Choice.html#23644" class="Function">P</a>
   <a id="23727" href="UF.Choice.html#23702" class="Function">P-is-prop</a> <a id="23737" class="Symbol">=</a> <a id="23739" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a>
   <a id="23753" href="UF.Choice.html#23753" class="Function">Y-doubletons</a> <a id="23766" class="Symbol">:</a> <a id="23768" class="Symbol">(</a><a id="23769" href="UF.Choice.html#23769" class="Bound">p</a> <a id="23771" class="Symbol">:</a> <a id="23773" href="UF.Choice.html#23644" class="Function">P</a><a id="23774" class="Symbol">)</a> <a id="23776" class="Symbol">→</a> <a id="23778" href="UF.Choice.html#23672" class="Function">Y</a> <a id="23780" href="UF.Choice.html#23769" class="Bound">p</a> <a id="23782" href="Fin.Bishop.html#2476" class="Function Operator">has-cardinality</a> <a id="23798" class="Number">2</a>
   <a id="23803" href="UF.Choice.html#23753" class="Function">Y-doubletons</a> <a id="23816" href="UF.Choice.html#23816" class="Bound">p</a> <a id="23818" class="Symbol">=</a> <a id="23820" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="23831" href="UF.Choice.html#23850" class="Function">I</a> <a id="23833" href="UF.Choice.html#23816" class="Bound">p</a>
    <a id="23839" class="Keyword">where</a>
     <a id="23850" href="UF.Choice.html#23850" class="Function">I</a> <a id="23852" class="Symbol">:</a> <a id="23854" href="UF.Choice.html#23597" class="Bound">X</a> <a id="23856" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="23858" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="23860" class="Symbol">→</a> <a id="23862" href="UF.Choice.html#23672" class="Function">Y</a> <a id="23864" href="UF.Choice.html#23816" class="Bound">p</a> <a id="23866" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="23868" href="Fin.Type.html#157" class="Function">Fin</a> <a id="23872" class="Number">2</a>
     <a id="23879" href="UF.Choice.html#23850" class="Function">I</a> <a id="23881" href="UF.Choice.html#23881" class="Bound">e</a> <a id="23883" class="Symbol">=</a>
      <a id="23891" href="UF.Choice.html#23672" class="Function">Y</a> <a id="23893" href="UF.Choice.html#23816" class="Bound">p</a>             <a id="23907" href="UF.Equiv.html#3062" class="Function Operator">≃⟨by-definition⟩</a>
      <a id="23930" class="Symbol">(</a><a id="23931" href="UF.Choice.html#23597" class="Bound">X</a> <a id="23933" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="23935" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="23936" class="Symbol">)</a>         <a id="23946" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="23949" href="UF.Equiv-FunExt.html#11957" class="Function">≃-cong-left</a> <a id="23961" href="UF.Choice.html#22680" class="Bound">fe</a> <a id="23964" href="UF.Choice.html#23881" class="Bound">e</a> <a id="23966" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="23974" class="Symbol">(</a><a id="23975" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="23977" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="23979" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="23980" class="Symbol">)</a>         <a id="23990" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="23993" href="UF.Equiv-FunExt.html#12398" class="Function">≃-cong</a> <a id="24000" href="UF.Choice.html#22680" class="Bound">fe</a> <a id="24003" class="Symbol">(</a><a id="24004" href="Fin.Kuratowski.html#13630" class="Function">𝟚-is-Fin2</a><a id="24013" class="Symbol">)</a> <a id="24015" href="Fin.Kuratowski.html#13630" class="Function">𝟚-is-Fin2</a> <a id="24025" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="24033" class="Symbol">(</a><a id="24034" href="Fin.Type.html#157" class="Function">Fin</a> <a id="24038" class="Number">2</a> <a id="24040" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24042" href="Fin.Type.html#157" class="Function">Fin</a> <a id="24046" class="Number">2</a><a id="24047" class="Symbol">)</a> <a id="24049" href="UF.Equiv.html#3062" class="Function Operator">≃⟨by-definition⟩</a>
      <a id="24072" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="24076" class="Symbol">(</a><a id="24077" href="Fin.Type.html#157" class="Function">Fin</a> <a id="24081" class="Number">2</a><a id="24082" class="Symbol">)</a>     <a id="24088" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="24091" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="24097" class="Symbol">(</a><a id="24098" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24102" class="Symbol">(</a><a id="24103" href="Fin.ArithmeticViaEquivalence.html#9594" class="Function">!construction</a> <a id="24117" class="Number">2</a><a id="24118" class="Symbol">))</a> <a id="24121" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="24129" href="Fin.Type.html#157" class="Function">Fin</a> <a id="24133" class="Number">2</a>           <a id="24145" href="UF.Equiv.html#2815" class="Function Operator">■</a>

 <a id="world&#39;s-simplest-axiom-of-choice.WSAC&#39;-implies-WSAC"></a><a id="24149" href="UF.Choice.html#24149" class="Function">WSAC&#39;-implies-WSAC</a> <a id="24168" class="Symbol">:</a> <a id="24170" href="UF.Choice.html#23441" class="Function">WSAC&#39;</a> <a id="24176" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24178" class="Symbol">→</a> <a id="24180" href="UF.Choice.html#23126" class="Function">WSAC</a> <a id="24185" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24187" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="24190" href="UF.Choice.html#24149" class="Function">WSAC&#39;-implies-WSAC</a> <a id="24209" class="Symbol">{</a><a id="24210" href="UF.Choice.html#24210" class="Bound">𝓤</a><a id="24211" class="Symbol">}</a> <a id="24213" href="UF.Choice.html#24213" class="Bound">wsac&#39;</a> <a id="24219" href="UF.Choice.html#24219" class="Bound">P</a> <a id="24221" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24223" href="UF.Choice.html#24223" class="Bound">P-is-prop</a> <a id="24233" href="UF.Choice.html#24233" class="Bound">Y-doubletons</a> <a id="24246" class="Symbol">=</a>
  <a id="24250" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="24261" href="UF.Choice.html#24292" class="Function">I</a> <a id="24263" class="Symbol">(</a><a id="24264" href="UF.Choice.html#24213" class="Bound">wsac&#39;</a> <a id="24270" class="Symbol">(</a><a id="24271" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="24273" href="UF.Choice.html#24221" class="Bound">Y</a><a id="24274" class="Symbol">))</a>
    <a id="24281" class="Keyword">where</a>
     <a id="24292" href="UF.Choice.html#24292" class="Function">I</a> <a id="24294" class="Symbol">:</a> <a id="24296" href="UF.ExitPropTrunc.html#2110" class="Function">has-split-support</a> <a id="24314" class="Symbol">(</a><a id="24315" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="24317" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24319" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24321" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="24322" class="Symbol">)</a> <a id="24324" class="Symbol">→</a> <a id="24326" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="24328" href="UF.Choice.html#24221" class="Bound">Y</a>
     <a id="24335" href="UF.Choice.html#24292" class="Function">I</a> <a id="24337" href="UF.Choice.html#24337" class="Bound">h</a> <a id="24339" href="UF.Choice.html#24339" class="Bound">p</a> <a id="24341" class="Symbol">=</a> <a id="24343" href="UF.Choice.html#24690" class="Function">II</a> <a id="24346" class="Symbol">(</a><a id="24347" href="UF.Choice.html#24448" class="Function">h&#39;</a> <a id="24350" href="UF.Choice.html#24740" class="Function">III</a><a id="24353" class="Symbol">)</a>
      <a id="24361" class="Keyword">where</a>
       <a id="24374" href="UF.Choice.html#24374" class="Function">e</a> <a id="24376" class="Symbol">:</a> <a id="24378" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="24380" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24382" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24384" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24386" href="UF.Choice.html#24339" class="Bound">p</a>
       <a id="24395" href="UF.Choice.html#24374" class="Function">e</a> <a id="24397" class="Symbol">=</a> <a id="24399" href="UF.PropIndexedPiSigma.html#1326" class="Function">prop-indexed-product</a> <a id="24420" href="UF.Choice.html#24339" class="Bound">p</a> <a id="24422" class="Symbol">(</a><a id="24423" href="UF.Choice.html#22680" class="Bound">fe</a> <a id="24426" href="UF.Choice.html#24210" class="Bound">𝓤</a> <a id="24428" href="UF.Choice.html#24210" class="Bound">𝓤</a><a id="24429" class="Symbol">)</a> <a id="24431" href="UF.Choice.html#24223" class="Bound">P-is-prop</a>
       <a id="24448" href="UF.Choice.html#24448" class="Function">h&#39;</a> <a id="24451" class="Symbol">:</a> <a id="24453" href="UF.ExitPropTrunc.html#2110" class="Function">has-split-support</a> <a id="24471" class="Symbol">(</a><a id="24472" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24474" href="UF.Choice.html#24339" class="Bound">p</a> <a id="24476" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24478" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="24479" class="Symbol">)</a>
       <a id="24488" href="UF.Choice.html#24448" class="Function">h&#39;</a> <a id="24491" href="UF.Choice.html#24491" class="Bound">t</a> <a id="24493" class="Symbol">=</a> <a id="24495" href="UF.Choice.html#24647" class="Function">I₂</a>
        <a id="24506" class="Keyword">where</a>
         <a id="24521" href="UF.Choice.html#24521" class="Function">𝕗</a> <a id="24523" class="Symbol">:</a> <a id="24525" class="Symbol">(</a><a id="24526" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="24528" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24530" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24532" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="24533" class="Symbol">)</a> <a id="24535" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24537" class="Symbol">(</a><a id="24538" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24540" href="UF.Choice.html#24339" class="Bound">p</a> <a id="24542" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24544" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="24545" class="Symbol">)</a>
         <a id="24556" href="UF.Choice.html#24521" class="Function">𝕗</a> <a id="24558" class="Symbol">=</a> <a id="24560" href="UF.Equiv-FunExt.html#11957" class="Function">≃-cong-left</a> <a id="24572" href="UF.Choice.html#22680" class="Bound">fe</a> <a id="24575" href="UF.Choice.html#24374" class="Function">e</a>
         <a id="24586" href="UF.Choice.html#24586" class="Function">I₁</a> <a id="24589" class="Symbol">:</a> <a id="24591" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="24593" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24595" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24597" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
         <a id="24608" href="UF.Choice.html#24586" class="Function">I₁</a> <a id="24611" class="Symbol">=</a> <a id="24613" href="UF.Choice.html#24337" class="Bound">h</a> <a id="24615" class="Symbol">(</a><a id="24616" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="24627" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="24629" href="UF.Choice.html#24521" class="Function">𝕗</a> <a id="24631" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="24635" href="UF.Choice.html#24491" class="Bound">t</a><a id="24636" class="Symbol">)</a>
         <a id="24647" href="UF.Choice.html#24647" class="Function">I₂</a> <a id="24650" class="Symbol">:</a> <a id="24652" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24654" href="UF.Choice.html#24339" class="Bound">p</a> <a id="24656" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24658" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
         <a id="24669" href="UF.Choice.html#24647" class="Function">I₂</a> <a id="24672" class="Symbol">=</a> <a id="24674" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="24676" href="UF.Choice.html#24521" class="Function">𝕗</a> <a id="24678" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="24680" href="UF.Choice.html#24586" class="Function">I₁</a>
       <a id="24690" href="UF.Choice.html#24690" class="Function">II</a> <a id="24693" class="Symbol">:</a> <a id="24695" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24697" href="UF.Choice.html#24339" class="Bound">p</a> <a id="24699" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24701" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="24703" class="Symbol">→</a> <a id="24705" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24707" href="UF.Choice.html#24339" class="Bound">p</a>
       <a id="24716" href="UF.Choice.html#24690" class="Function">II</a> <a id="24719" href="UF.Choice.html#24719" class="Bound">f</a> <a id="24721" class="Symbol">=</a> <a id="24723" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="24725" href="UF.Choice.html#24719" class="Bound">f</a> <a id="24727" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="24731" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a>
       <a id="24740" href="UF.Choice.html#24740" class="Function">III</a> <a id="24744" class="Symbol">:</a> <a id="24746" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="24748" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24750" href="UF.Choice.html#24339" class="Bound">p</a> <a id="24752" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24754" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="24756" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
       <a id="24765" href="UF.Choice.html#24740" class="Function">III</a> <a id="24769" class="Symbol">=</a> <a id="24771" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="24782" href="UF.Choice.html#24827" class="Function">III&#39;</a> <a id="24787" class="Symbol">(</a><a id="24788" href="UF.Choice.html#24233" class="Bound">Y-doubletons</a> <a id="24801" href="UF.Choice.html#24339" class="Bound">p</a><a id="24802" class="Symbol">)</a>
        <a id="24812" class="Keyword">where</a>
         <a id="24827" href="UF.Choice.html#24827" class="Function">III&#39;</a> <a id="24832" class="Symbol">:</a> <a id="24834" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24836" href="UF.Choice.html#24339" class="Bound">p</a> <a id="24838" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24840" href="Fin.Type.html#157" class="Function">Fin</a> <a id="24844" class="Number">2</a> <a id="24846" class="Symbol">→</a> <a id="24848" href="UF.Choice.html#24221" class="Bound">Y</a> <a id="24850" href="UF.Choice.html#24339" class="Bound">p</a> <a id="24852" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24854" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
         <a id="24865" href="UF.Choice.html#24827" class="Function">III&#39;</a> <a id="24870" class="Symbol">=</a> <a id="24872" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="24874" href="UF.Equiv-FunExt.html#12153" class="Function">≃-cong-right</a> <a id="24887" href="UF.Choice.html#22680" class="Bound">fe</a> <a id="24890" class="Symbol">(</a><a id="24891" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="24897" href="Fin.Kuratowski.html#13630" class="Function">𝟚-is-Fin2</a><a id="24906" class="Symbol">)</a> <a id="24908" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>

 <a id="world&#39;s-simplest-axiom-of-choice.WSAC-equivalent-formulations"></a><a id="24912" href="UF.Choice.html#24912" class="Function">WSAC-equivalent-formulations</a> <a id="24941" class="Symbol">:</a> <a id="24943" href="UF.Choice.html#23126" class="Function">WSAC</a> <a id="24948" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24950" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24952" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24954" href="UF.Choice.html#23441" class="Function">WSAC&#39;</a> <a id="24960" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="24963" href="UF.Choice.html#24912" class="Function">WSAC-equivalent-formulations</a> <a id="24992" class="Symbol">=</a>
  <a id="24996" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
   <a id="25041" class="Symbol">(</a><a id="25042" href="UF.Subsingletons-FunExt.html#5414" class="Function">Π₄-is-prop</a> <a id="25053" class="Symbol">(</a><a id="25054" href="UF.Choice.html#22680" class="Bound">fe</a> <a id="25057" class="Symbol">_</a> <a id="25059" class="Symbol">_)</a> <a id="25062" class="Symbol">(λ</a> <a id="25065" href="UF.Choice.html#25065" class="Bound">_</a> <a id="25067" href="UF.Choice.html#25067" class="Bound">_</a> <a id="25069" href="UF.Choice.html#25069" class="Bound">_</a> <a id="25071" href="UF.Choice.html#25071" class="Bound">_</a> <a id="25073" class="Symbol">→</a> <a id="25075" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a><a id="25085" class="Symbol">))</a>
   <a id="25091" class="Symbol">(</a><a id="25092" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="25102" class="Symbol">(</a><a id="25103" href="UF.Choice.html#22680" class="Bound">fe</a> <a id="25106" class="Symbol">_</a> <a id="25108" class="Symbol">_)</a> <a id="25111" class="Symbol">(λ</a> <a id="25114" href="UF.Choice.html#25114" class="Bound">_</a> <a id="25116" class="Symbol">→</a> <a id="25118" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a><a id="25128" class="Symbol">))</a>
   <a id="25134" href="UF.Choice.html#23528" class="Function">WSAC-implies-WSAC&#39;</a>
   <a id="25156" href="UF.Choice.html#24149" class="Function">WSAC&#39;-implies-WSAC</a>

<a id="25176" class="Markup">\end{code}</a><a id="25186" class="Background">
</a></pre></body></html>

==> anc/html/UF.ClassicalLogic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.ClassicalLogic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo.

Excluded middle related things. Notice that this file doesn&#39;t
postulate excluded middle. It only defines what the principle of
excluded middle is.

In the Curry-Howard interpretation, excluded middle say that every
type has an inhabitant or os empty. In univalent foundations, where
one works with propositions as subsingletons, excluded middle is the
principle that every subsingleton type is inhabited or empty.

</a><a id="433" class="Markup">\begin{code}</a>

<a id="447" class="Symbol">{-#</a> <a id="451" class="Keyword">OPTIONS</a> <a id="459" class="Pragma">--safe</a> <a id="466" class="Pragma">--without-K</a> <a id="478" class="Symbol">#-}</a>

<a id="483" class="Keyword">module</a> <a id="490" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a> <a id="508" class="Keyword">where</a>

<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="UF.Base.html" class="Module">UF.Base</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="618" class="Keyword">open</a> <a id="623" class="Keyword">import</a> <a id="630" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="640" class="Keyword">open</a> <a id="645" class="Keyword">import</a> <a id="652" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="714" class="Keyword">open</a> <a id="719" class="Keyword">import</a> <a id="726" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="750" class="Keyword">open</a> <a id="755" class="Keyword">import</a> <a id="762" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="783" class="Keyword">open</a> <a id="788" class="Keyword">import</a> <a id="795" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="809" class="Keyword">open</a> <a id="814" class="Keyword">import</a> <a id="821" href="UF.UniverseEmbedding.html" class="Module">UF.UniverseEmbedding</a>
<a id="842" class="Keyword">open</a> <a id="847" class="Keyword">import</a> <a id="854" href="UF.Universes.html" class="Module">UF.Universes</a>

<a id="868" class="Markup">\end{code}</a><a id="878" class="Background">

Excluded middle (EM) is not provable or disprovable. However, we do
have that there is no truth value other than false (⊥) or true (⊤),
which we refer to as the density of the decidable truth values.

</a><a id="1081" class="Markup">\begin{code}</a>

<a id="EM"></a><a id="1095" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="1098" class="Symbol">:</a> <a id="1100" class="Symbol">∀</a> <a id="1102" href="UF.ClassicalLogic.html#1102" class="Bound">𝓤</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="UF.ClassicalLogic.html#1102" class="Bound">𝓤</a> <a id="1108" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1110" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1112" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="1115" href="UF.ClassicalLogic.html#1115" class="Bound">𝓤</a> <a id="1117" class="Symbol">=</a> <a id="1119" class="Symbol">(</a><a id="1120" href="UF.ClassicalLogic.html#1120" class="Bound">P</a> <a id="1122" class="Symbol">:</a> <a id="1124" href="UF.ClassicalLogic.html#1115" class="Bound">𝓤</a> <a id="1126" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1128" class="Symbol">)</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1140" href="UF.ClassicalLogic.html#1120" class="Bound">P</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="UF.ClassicalLogic.html#1120" class="Bound">P</a> <a id="1146" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1148" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1150" href="UF.ClassicalLogic.html#1120" class="Bound">P</a>

<a id="excluded-middle"></a><a id="1153" href="UF.ClassicalLogic.html#1153" class="Function">excluded-middle</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="UF.ClassicalLogic.html#1095" class="Function">EM</a>

<a id="lower-EM"></a><a id="1175" href="UF.ClassicalLogic.html#1175" class="Function">lower-EM</a> <a id="1184" class="Symbol">:</a> <a id="1186" class="Symbol">∀</a> <a id="1188" href="UF.ClassicalLogic.html#1188" class="Bound">𝓥</a> <a id="1190" class="Symbol">→</a> <a id="1192" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="1195" class="Symbol">(</a><a id="1196" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1198" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1200" href="UF.ClassicalLogic.html#1188" class="Bound">𝓥</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Symbol">→</a> <a id="1205" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="1208" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="1210" href="UF.ClassicalLogic.html#1175" class="Function">lower-EM</a> <a id="1219" href="UF.ClassicalLogic.html#1219" class="Bound">𝓥</a> <a id="1221" href="UF.ClassicalLogic.html#1221" class="Bound">em</a> <a id="1224" href="UF.ClassicalLogic.html#1224" class="Bound">P</a> <a id="1226" href="UF.ClassicalLogic.html#1226" class="Bound">P-is-prop</a> <a id="1236" class="Symbol">=</a> <a id="1238" href="UF.ClassicalLogic.html#1359" class="Function">f</a> <a id="1240" href="UF.ClassicalLogic.html#1251" class="Function">d</a>
 <a id="1243" class="Keyword">where</a>
  <a id="1251" href="UF.ClassicalLogic.html#1251" class="Function">d</a> <a id="1253" class="Symbol">:</a> <a id="1255" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="1260" href="UF.ClassicalLogic.html#1219" class="Bound">𝓥</a> <a id="1262" href="UF.ClassicalLogic.html#1224" class="Bound">P</a> <a id="1264" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1266" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1268" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="1273" href="UF.ClassicalLogic.html#1219" class="Bound">𝓥</a> <a id="1275" href="UF.ClassicalLogic.html#1224" class="Bound">P</a>
  <a id="1279" href="UF.ClassicalLogic.html#1251" class="Function">d</a> <a id="1281" class="Symbol">=</a> <a id="1283" href="UF.ClassicalLogic.html#1221" class="Bound">em</a> <a id="1286" class="Symbol">(</a><a id="1287" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="1292" href="UF.ClassicalLogic.html#1219" class="Bound">𝓥</a> <a id="1294" href="UF.ClassicalLogic.html#1224" class="Bound">P</a><a id="1295" class="Symbol">)</a> <a id="1297" class="Symbol">(</a><a id="1298" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="1312" class="Symbol">(</a><a id="1313" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="1340" href="UF.ClassicalLogic.html#1219" class="Bound">𝓥</a> <a id="1342" href="UF.ClassicalLogic.html#1224" class="Bound">P</a><a id="1343" class="Symbol">)</a> <a id="1345" href="UF.ClassicalLogic.html#1226" class="Bound">P-is-prop</a><a id="1354" class="Symbol">)</a>

  <a id="1359" href="UF.ClassicalLogic.html#1359" class="Function">f</a> <a id="1361" class="Symbol">:</a> <a id="1363" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="1368" href="UF.ClassicalLogic.html#1219" class="Bound">𝓥</a> <a id="1370" href="UF.ClassicalLogic.html#1224" class="Bound">P</a> <a id="1372" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1374" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1376" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="1381" href="UF.ClassicalLogic.html#1219" class="Bound">𝓥</a> <a id="1383" href="UF.ClassicalLogic.html#1224" class="Bound">P</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="UF.ClassicalLogic.html#1224" class="Bound">P</a> <a id="1389" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1391" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1393" href="UF.ClassicalLogic.html#1224" class="Bound">P</a>
  <a id="1397" href="UF.ClassicalLogic.html#1359" class="Function">f</a> <a id="1399" class="Symbol">(</a><a id="1400" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1404" href="UF.ClassicalLogic.html#1404" class="Bound">p</a><a id="1405" class="Symbol">)</a> <a id="1407" class="Symbol">=</a> <a id="1409" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1413" class="Symbol">(</a><a id="1414" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="1420" href="UF.ClassicalLogic.html#1404" class="Bound">p</a><a id="1421" class="Symbol">)</a>
  <a id="1425" href="UF.ClassicalLogic.html#1359" class="Function">f</a> <a id="1427" class="Symbol">(</a><a id="1428" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1432" href="UF.ClassicalLogic.html#1432" class="Bound">ν</a><a id="1433" class="Symbol">)</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1441" class="Symbol">(λ</a> <a id="1444" href="UF.ClassicalLogic.html#1444" class="Bound">p</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="UF.ClassicalLogic.html#1432" class="Bound">ν</a> <a id="1450" class="Symbol">(</a><a id="1451" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="1456" href="UF.ClassicalLogic.html#1219" class="Bound">𝓥</a> <a id="1458" href="UF.ClassicalLogic.html#1444" class="Bound">p</a><a id="1459" class="Symbol">))</a>

<a id="Excluded-Middle"></a><a id="1463" href="UF.ClassicalLogic.html#1463" class="Function">Excluded-Middle</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="1484" href="UF.ClassicalLogic.html#1463" class="Function">Excluded-Middle</a> <a id="1500" class="Symbol">=</a> <a id="1502" class="Symbol">∀</a> <a id="1504" class="Symbol">{</a><a id="1505" href="UF.ClassicalLogic.html#1505" class="Bound">𝓤</a><a id="1506" class="Symbol">}</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="1513" href="UF.ClassicalLogic.html#1505" class="Bound">𝓤</a>

<a id="EM-is-prop"></a><a id="1516" href="UF.ClassicalLogic.html#1516" class="Function">EM-is-prop</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="1536" class="Symbol">→</a> <a id="1538" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1546" class="Symbol">(</a><a id="1547" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="1550" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1551" class="Symbol">)</a>
<a id="1553" href="UF.ClassicalLogic.html#1516" class="Function">EM-is-prop</a> <a id="1564" class="Symbol">{</a><a id="1565" href="UF.ClassicalLogic.html#1565" class="Bound">𝓤</a><a id="1566" class="Symbol">}</a> <a id="1568" href="UF.ClassicalLogic.html#1568" class="Bound">fe</a> <a id="1571" class="Symbol">=</a> <a id="1573" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a>
                     <a id="1605" class="Symbol">(λ</a> <a id="1608" class="Symbol">{</a><a id="1609" href="UF.ClassicalLogic.html#1609" class="Bound">𝓤</a><a id="1610" class="Symbol">}</a> <a id="1612" class="Symbol">{</a><a id="1613" href="UF.ClassicalLogic.html#1613" class="Bound">𝓥</a><a id="1614" class="Symbol">}</a> <a id="1616" class="Symbol">→</a> <a id="1618" href="UF.ClassicalLogic.html#1568" class="Bound">fe</a> <a id="1621" href="UF.ClassicalLogic.html#1609" class="Bound">𝓤</a> <a id="1623" href="UF.ClassicalLogic.html#1613" class="Bound">𝓥</a><a id="1624" class="Symbol">)</a>
                     <a id="1647" class="Symbol">(λ</a> <a id="1650" href="UF.ClassicalLogic.html#1650" class="Bound">_</a> <a id="1652" class="Symbol">→</a> <a id="1654" href="UF.Subsingletons-FunExt.html#8987" class="Function">decidability-of-prop-is-prop</a> <a id="1683" class="Symbol">(</a><a id="1684" href="UF.ClassicalLogic.html#1568" class="Bound">fe</a> <a id="1687" href="UF.ClassicalLogic.html#1565" class="Bound">𝓤</a> <a id="1689" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="1691" class="Symbol">))</a>

<a id="LEM"></a><a id="1695" href="UF.ClassicalLogic.html#1695" class="Function">LEM</a> <a id="1699" class="Symbol">:</a> <a id="1701" class="Symbol">∀</a> <a id="1703" href="UF.ClassicalLogic.html#1703" class="Bound">𝓤</a> <a id="1705" class="Symbol">→</a> <a id="1707" href="UF.ClassicalLogic.html#1703" class="Bound">𝓤</a> <a id="1709" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1711" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1713" href="UF.ClassicalLogic.html#1695" class="Function">LEM</a> <a id="1717" href="UF.ClassicalLogic.html#1717" class="Bound">𝓤</a> <a id="1719" class="Symbol">=</a> <a id="1721" class="Symbol">(</a><a id="1722" href="UF.ClassicalLogic.html#1722" class="Bound">p</a> <a id="1724" class="Symbol">:</a> <a id="1726" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1728" href="UF.ClassicalLogic.html#1717" class="Bound">𝓤</a><a id="1729" class="Symbol">)</a> <a id="1731" class="Symbol">→</a> <a id="1733" href="UF.ClassicalLogic.html#1722" class="Bound">p</a> <a id="1735" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="1741" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1743" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1745" class="Symbol">(</a><a id="1746" href="UF.ClassicalLogic.html#1722" class="Bound">p</a> <a id="1748" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="1753" class="Symbol">)</a>

<a id="EM-gives-LEM"></a><a id="1756" href="UF.ClassicalLogic.html#1756" class="Function">EM-gives-LEM</a> <a id="1769" class="Symbol">:</a> <a id="1771" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="1774" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1776" class="Symbol">→</a> <a id="1778" href="UF.ClassicalLogic.html#1695" class="Function">LEM</a> <a id="1782" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="1784" href="UF.ClassicalLogic.html#1756" class="Function">EM-gives-LEM</a> <a id="1797" href="UF.ClassicalLogic.html#1797" class="Bound">em</a> <a id="1800" href="UF.ClassicalLogic.html#1800" class="Bound">p</a> <a id="1802" class="Symbol">=</a> <a id="1804" href="UF.ClassicalLogic.html#1797" class="Bound">em</a> <a id="1807" class="Symbol">(</a><a id="1808" href="UF.ClassicalLogic.html#1800" class="Bound">p</a> <a id="1810" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">(</a><a id="1818" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="1832" href="UF.ClassicalLogic.html#1800" class="Bound">p</a><a id="1833" class="Symbol">)</a>

<a id="LEM-gives-EM"></a><a id="1836" href="UF.ClassicalLogic.html#1836" class="Function">LEM-gives-EM</a> <a id="1849" class="Symbol">:</a> <a id="1851" href="UF.ClassicalLogic.html#1695" class="Function">LEM</a> <a id="1855" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="1862" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="1864" href="UF.ClassicalLogic.html#1836" class="Function">LEM-gives-EM</a> <a id="1877" href="UF.ClassicalLogic.html#1877" class="Bound">lem</a> <a id="1881" href="UF.ClassicalLogic.html#1881" class="Bound">P</a> <a id="1883" href="UF.ClassicalLogic.html#1883" class="Bound">i</a> <a id="1885" class="Symbol">=</a> <a id="1887" href="UF.ClassicalLogic.html#1877" class="Bound">lem</a> <a id="1891" class="Symbol">(</a><a id="1892" href="UF.ClassicalLogic.html#1881" class="Bound">P</a> <a id="1894" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1896" href="UF.ClassicalLogic.html#1883" class="Bound">i</a><a id="1897" class="Symbol">)</a>

<a id="1900" class="Markup">\end{code}</a><a id="1910" class="Background">

Added by Martin Escardo and Tom de Jong 29th August 2024. Originally
we worked with WEM. But it turns out that it is not necessary to
assume that P is a proposition, and so we now work with the new
definition typal-WEM, which removes this assumption.

</a><a id="2164" class="Markup">\begin{code}</a>

<a id="WEM"></a><a id="2178" href="UF.ClassicalLogic.html#2178" class="Function">WEM</a> <a id="2182" class="Symbol">:</a> <a id="2184" class="Symbol">∀</a> <a id="2186" href="UF.ClassicalLogic.html#2186" class="Bound">𝓤</a> <a id="2188" class="Symbol">→</a> <a id="2190" href="UF.ClassicalLogic.html#2186" class="Bound">𝓤</a> <a id="2192" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2194" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2196" href="UF.ClassicalLogic.html#2178" class="Function">WEM</a> <a id="2200" href="UF.ClassicalLogic.html#2200" class="Bound">𝓤</a> <a id="2202" class="Symbol">=</a> <a id="2204" class="Symbol">(</a><a id="2205" href="UF.ClassicalLogic.html#2205" class="Bound">P</a> <a id="2207" class="Symbol">:</a> <a id="2209" href="UF.ClassicalLogic.html#2200" class="Bound">𝓤</a> <a id="2211" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2213" class="Symbol">)</a> <a id="2215" class="Symbol">→</a> <a id="2217" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2225" href="UF.ClassicalLogic.html#2205" class="Bound">P</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2231" href="UF.ClassicalLogic.html#2205" class="Bound">P</a> <a id="2233" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2235" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2238" href="UF.ClassicalLogic.html#2205" class="Bound">P</a>

<a id="typal-WEM"></a><a id="2241" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="2251" class="Symbol">:</a> <a id="2253" class="Symbol">∀</a> <a id="2255" href="UF.ClassicalLogic.html#2255" class="Bound">𝓤</a> <a id="2257" class="Symbol">→</a> <a id="2259" href="UF.ClassicalLogic.html#2255" class="Bound">𝓤</a> <a id="2261" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2263" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2265" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="2275" href="UF.ClassicalLogic.html#2275" class="Bound">𝓤</a> <a id="2277" class="Symbol">=</a> <a id="2279" class="Symbol">(</a><a id="2280" href="UF.ClassicalLogic.html#2280" class="Bound">A</a> <a id="2282" class="Symbol">:</a> <a id="2284" href="UF.ClassicalLogic.html#2275" class="Bound">𝓤</a> <a id="2286" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2288" class="Symbol">)</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2294" href="UF.ClassicalLogic.html#2280" class="Bound">A</a> <a id="2296" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2298" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="2301" href="UF.ClassicalLogic.html#2280" class="Bound">A</a>

<a id="WEM-gives-typal-WEM"></a><a id="2304" href="UF.ClassicalLogic.html#2304" class="Function">WEM-gives-typal-WEM</a> <a id="2324" class="Symbol">:</a> <a id="2326" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2333" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2335" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="2338" class="Symbol">→</a> <a id="2340" href="UF.ClassicalLogic.html#2178" class="Function">WEM</a> <a id="2344" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2346" class="Symbol">→</a> <a id="2348" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="2358" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="2360" href="UF.ClassicalLogic.html#2304" class="Function">WEM-gives-typal-WEM</a> <a id="2380" href="UF.ClassicalLogic.html#2380" class="Bound">fe</a> <a id="2383" href="UF.ClassicalLogic.html#2383" class="Bound">wem&#39;</a> <a id="2388" href="UF.ClassicalLogic.html#2388" class="Bound">A</a> <a id="2390" class="Symbol">=</a>
 <a id="2393" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="2399" class="Symbol">(</a><a id="2400" href="UF.ClassicalLogic.html#2383" class="Bound">wem&#39;</a> <a id="2405" class="Symbol">(</a><a id="2406" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2408" href="UF.ClassicalLogic.html#2388" class="Bound">A</a><a id="2409" class="Symbol">)</a> <a id="2411" class="Symbol">(</a><a id="2412" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="2432" href="UF.ClassicalLogic.html#2380" class="Bound">fe</a><a id="2434" class="Symbol">))</a>
  <a id="2439" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a>
  <a id="2445" class="Symbol">(</a><a id="2446" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2450" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2452" href="MLTT.Negation.html#1775" class="Function">three-negations-imply-one</a><a id="2477" class="Symbol">)</a>

<a id="typal-WEM-gives-WEM"></a><a id="2480" href="UF.ClassicalLogic.html#2480" class="Function">typal-WEM-gives-WEM</a> <a id="2500" class="Symbol">:</a> <a id="2502" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="2512" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2514" class="Symbol">→</a> <a id="2516" href="UF.ClassicalLogic.html#2178" class="Function">WEM</a> <a id="2520" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="2522" href="UF.ClassicalLogic.html#2480" class="Function">typal-WEM-gives-WEM</a> <a id="2542" href="UF.ClassicalLogic.html#2542" class="Bound">wem</a> <a id="2546" href="UF.ClassicalLogic.html#2546" class="Bound">P</a> <a id="2548" href="UF.ClassicalLogic.html#2548" class="Bound">P-is-prop</a> <a id="2558" class="Symbol">=</a> <a id="2560" href="UF.ClassicalLogic.html#2542" class="Bound">wem</a> <a id="2564" href="UF.ClassicalLogic.html#2546" class="Bound">P</a>

<a id="typal-WEM-is-prop"></a><a id="2567" href="UF.ClassicalLogic.html#2567" class="Function">typal-WEM-is-prop</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="2594" class="Symbol">→</a> <a id="2596" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2604" class="Symbol">(</a><a id="2605" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="2615" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2616" class="Symbol">)</a>
<a id="2618" href="UF.ClassicalLogic.html#2567" class="Function">typal-WEM-is-prop</a> <a id="2636" class="Symbol">{</a><a id="2637" href="UF.ClassicalLogic.html#2637" class="Bound">𝓤</a><a id="2638" class="Symbol">}</a> <a id="2640" href="UF.ClassicalLogic.html#2640" class="Bound">fe</a> <a id="2643" class="Symbol">=</a> <a id="2645" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="2655" class="Symbol">(</a><a id="2656" href="UF.ClassicalLogic.html#2640" class="Bound">fe</a> <a id="2659" class="Symbol">(</a><a id="2660" href="UF.ClassicalLogic.html#2637" class="Bound">𝓤</a> <a id="2662" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="2663" class="Symbol">)</a> <a id="2665" href="UF.ClassicalLogic.html#2637" class="Bound">𝓤</a><a id="2666" class="Symbol">)</a>
                            <a id="2696" class="Symbol">(λ</a> <a id="2699" href="UF.ClassicalLogic.html#2699" class="Bound">_</a> <a id="2701" class="Symbol">→</a> <a id="2703" href="UF.Subsingletons-FunExt.html#8987" class="Function">decidability-of-prop-is-prop</a> <a id="2732" class="Symbol">(</a><a id="2733" href="UF.ClassicalLogic.html#2640" class="Bound">fe</a> <a id="2736" href="UF.ClassicalLogic.html#2637" class="Bound">𝓤</a> <a id="2738" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="2740" class="Symbol">)</a>
                                    <a id="2778" class="Symbol">(</a><a id="2779" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="2799" class="Symbol">(</a><a id="2800" href="UF.ClassicalLogic.html#2640" class="Bound">fe</a> <a id="2803" href="UF.ClassicalLogic.html#2637" class="Bound">𝓤</a> <a id="2805" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="2807" class="Symbol">)))</a>

<a id="WEM-is-prop"></a><a id="2812" href="UF.ClassicalLogic.html#2812" class="Function">WEM-is-prop</a> <a id="2824" class="Symbol">:</a> <a id="2826" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="2833" class="Symbol">→</a> <a id="2835" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2843" class="Symbol">(</a><a id="2844" href="UF.ClassicalLogic.html#2178" class="Function">WEM</a> <a id="2848" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2849" class="Symbol">)</a>
<a id="2851" href="UF.ClassicalLogic.html#2812" class="Function">WEM-is-prop</a> <a id="2863" class="Symbol">{</a><a id="2864" href="UF.ClassicalLogic.html#2864" class="Bound">𝓤</a><a id="2865" class="Symbol">}</a> <a id="2867" href="UF.ClassicalLogic.html#2867" class="Bound">fe</a> <a id="2870" class="Symbol">=</a> <a id="2872" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="2883" class="Symbol">(λ</a> <a id="2886" class="Symbol">{</a><a id="2887" href="UF.ClassicalLogic.html#2887" class="Bound">𝓥</a><a id="2888" class="Symbol">}</a> <a id="2890" class="Symbol">{</a><a id="2891" href="UF.ClassicalLogic.html#2891" class="Bound">𝓦</a><a id="2892" class="Symbol">}</a> <a id="2894" class="Symbol">→</a> <a id="2896" href="UF.ClassicalLogic.html#2867" class="Bound">fe</a> <a id="2899" href="UF.ClassicalLogic.html#2887" class="Bound">𝓥</a> <a id="2901" href="UF.ClassicalLogic.html#2891" class="Bound">𝓦</a><a id="2902" class="Symbol">)</a>
                       <a id="2927" class="Symbol">(λ</a> <a id="2930" href="UF.ClassicalLogic.html#2930" class="Bound">_</a> <a id="2932" href="UF.ClassicalLogic.html#2932" class="Bound">_</a> <a id="2934" class="Symbol">→</a> <a id="2936" href="UF.Subsingletons-FunExt.html#8987" class="Function">decidability-of-prop-is-prop</a> <a id="2965" class="Symbol">(</a><a id="2966" href="UF.ClassicalLogic.html#2867" class="Bound">fe</a> <a id="2969" href="UF.ClassicalLogic.html#2864" class="Bound">𝓤</a> <a id="2971" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="2973" class="Symbol">)</a>
                                 <a id="3008" class="Symbol">(</a><a id="3009" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="3029" class="Symbol">(</a><a id="3030" href="UF.ClassicalLogic.html#2867" class="Bound">fe</a> <a id="3033" href="UF.ClassicalLogic.html#2864" class="Bound">𝓤</a> <a id="3035" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="3037" class="Symbol">)))</a>

<a id="3042" class="Markup">\end{code}</a><a id="3052" class="Background">

End of addition.

Double negation elimination is equivalent to excluded middle.

</a><a id="3135" class="Markup">\begin{code}</a>

<a id="DNE"></a><a id="3149" href="UF.ClassicalLogic.html#3149" class="Function">DNE</a> <a id="3153" class="Symbol">:</a> <a id="3155" class="Symbol">∀</a> <a id="3157" href="UF.ClassicalLogic.html#3157" class="Bound">𝓤</a> <a id="3159" class="Symbol">→</a> <a id="3161" href="UF.ClassicalLogic.html#3157" class="Bound">𝓤</a> <a id="3163" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="3165" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3167" href="UF.ClassicalLogic.html#3149" class="Function">DNE</a> <a id="3171" href="UF.ClassicalLogic.html#3171" class="Bound">𝓤</a> <a id="3173" class="Symbol">=</a> <a id="3175" class="Symbol">(</a><a id="3176" href="UF.ClassicalLogic.html#3176" class="Bound">P</a> <a id="3178" class="Symbol">:</a> <a id="3180" href="UF.ClassicalLogic.html#3171" class="Bound">𝓤</a> <a id="3182" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3184" class="Symbol">)</a> <a id="3186" class="Symbol">→</a> <a id="3188" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3196" href="UF.ClassicalLogic.html#3176" class="Bound">P</a> <a id="3198" class="Symbol">→</a> <a id="3200" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="3203" href="UF.ClassicalLogic.html#3176" class="Bound">P</a> <a id="3205" class="Symbol">→</a> <a id="3207" href="UF.ClassicalLogic.html#3176" class="Bound">P</a>

<a id="EM-gives-DNE"></a><a id="3210" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a> <a id="3223" class="Symbol">:</a> <a id="3225" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="3228" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3230" class="Symbol">→</a> <a id="3232" href="UF.ClassicalLogic.html#3149" class="Function">DNE</a> <a id="3236" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="3238" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a> <a id="3251" href="UF.ClassicalLogic.html#3251" class="Bound">em</a> <a id="3254" href="UF.ClassicalLogic.html#3254" class="Bound">P</a> <a id="3256" href="UF.ClassicalLogic.html#3256" class="Bound">i</a> <a id="3258" href="UF.ClassicalLogic.html#3258" class="Bound">φ</a> <a id="3260" class="Symbol">=</a> <a id="3262" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="3268" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3271" class="Symbol">(λ</a> <a id="3274" href="UF.ClassicalLogic.html#3274" class="Bound">u</a> <a id="3276" class="Symbol">→</a> <a id="3278" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3285" class="Symbol">(</a><a id="3286" href="UF.ClassicalLogic.html#3258" class="Bound">φ</a> <a id="3288" href="UF.ClassicalLogic.html#3274" class="Bound">u</a><a id="3289" class="Symbol">))</a> <a id="3292" class="Symbol">(</a><a id="3293" href="UF.ClassicalLogic.html#3251" class="Bound">em</a> <a id="3296" href="UF.ClassicalLogic.html#3254" class="Bound">P</a> <a id="3298" href="UF.ClassicalLogic.html#3256" class="Bound">i</a><a id="3299" class="Symbol">)</a>

<a id="double-negation-elim"></a><a id="3302" href="UF.ClassicalLogic.html#3302" class="Function">double-negation-elim</a> <a id="3323" class="Symbol">:</a> <a id="3325" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="3328" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3330" class="Symbol">→</a> <a id="3332" href="UF.ClassicalLogic.html#3149" class="Function">DNE</a> <a id="3336" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="3338" href="UF.ClassicalLogic.html#3302" class="Function">double-negation-elim</a> <a id="3359" class="Symbol">=</a> <a id="3361" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a>

<a id="double-negation-of-decision"></a><a id="3375" href="UF.ClassicalLogic.html#3375" class="Function">double-negation-of-decision</a> <a id="3403" class="Symbol">:</a> <a id="3405" class="Symbol">{</a><a id="3406" href="UF.ClassicalLogic.html#3406" class="Bound">X</a> <a id="3408" class="Symbol">:</a> <a id="3410" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3412" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3414" class="Symbol">}</a> <a id="3416" class="Symbol">→</a> <a id="3418" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="3421" class="Symbol">(</a><a id="3422" href="UF.ClassicalLogic.html#3406" class="Bound">X</a> <a id="3424" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3426" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3428" href="UF.ClassicalLogic.html#3406" class="Bound">X</a><a id="3429" class="Symbol">)</a>
<a id="3431" href="UF.ClassicalLogic.html#3375" class="Function">double-negation-of-decision</a> <a id="3459" href="UF.ClassicalLogic.html#3459" class="Bound">u</a> <a id="3461" class="Symbol">=</a> <a id="3463" href="UF.ClassicalLogic.html#3459" class="Bound">u</a> <a id="3465" class="Symbol">(</a><a id="3466" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3470" class="Symbol">(λ</a> <a id="3473" href="UF.ClassicalLogic.html#3473" class="Bound">p</a> <a id="3475" class="Symbol">→</a> <a id="3477" href="UF.ClassicalLogic.html#3459" class="Bound">u</a> <a id="3479" class="Symbol">(</a><a id="3480" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3484" href="UF.ClassicalLogic.html#3473" class="Bound">p</a><a id="3485" class="Symbol">)))</a>

<a id="DNE-gives-EM"></a><a id="3490" href="UF.ClassicalLogic.html#3490" class="Function">DNE-gives-EM</a> <a id="3503" class="Symbol">:</a> <a id="3505" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3512" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3514" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="3517" class="Symbol">→</a> <a id="3519" href="UF.ClassicalLogic.html#3149" class="Function">DNE</a> <a id="3523" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3525" class="Symbol">→</a> <a id="3527" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="3530" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="3532" href="UF.ClassicalLogic.html#3490" class="Function">DNE-gives-EM</a> <a id="3545" href="UF.ClassicalLogic.html#3545" class="Bound">fe</a> <a id="3548" href="UF.ClassicalLogic.html#3548" class="Bound">dne</a> <a id="3552" href="UF.ClassicalLogic.html#3552" class="Bound">P</a> <a id="3554" href="UF.ClassicalLogic.html#3554" class="Bound">isp</a> <a id="3558" class="Symbol">=</a> <a id="3560" href="UF.ClassicalLogic.html#3548" class="Bound">dne</a> <a id="3564" class="Symbol">(</a><a id="3565" href="UF.ClassicalLogic.html#3552" class="Bound">P</a> <a id="3567" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3569" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3571" href="UF.ClassicalLogic.html#3552" class="Bound">P</a><a id="3572" class="Symbol">)</a>
                             <a id="3603" class="Symbol">(</a><a id="3604" href="UF.Subsingletons-FunExt.html#8987" class="Function">decidability-of-prop-is-prop</a> <a id="3633" href="UF.ClassicalLogic.html#3545" class="Bound">fe</a> <a id="3636" href="UF.ClassicalLogic.html#3554" class="Bound">isp</a><a id="3639" class="Symbol">)</a>
                             <a id="3670" href="UF.ClassicalLogic.html#3375" class="Function">double-negation-of-decision</a>

<a id="all-props-negative-gives-DNE"></a><a id="3699" href="UF.ClassicalLogic.html#3699" class="Function">all-props-negative-gives-DNE</a> <a id="3728" class="Symbol">:</a> <a id="3730" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3737" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3739" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                            <a id="3770" class="Symbol">→</a> <a id="3772" class="Symbol">((</a><a id="3774" href="UF.ClassicalLogic.html#3774" class="Bound">P</a> <a id="3776" class="Symbol">:</a> <a id="3778" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3780" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3782" class="Symbol">)</a> <a id="3784" class="Symbol">→</a> <a id="3786" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3794" href="UF.ClassicalLogic.html#3774" class="Bound">P</a> <a id="3796" class="Symbol">→</a> <a id="3798" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3800" href="UF.ClassicalLogic.html#3800" class="Bound">Q</a> <a id="3802" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3804" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3806" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3808" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3810" class="Symbol">(</a><a id="3811" href="UF.ClassicalLogic.html#3774" class="Bound">P</a> <a id="3813" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3815" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3817" href="UF.ClassicalLogic.html#3800" class="Bound">Q</a><a id="3818" class="Symbol">))</a>
                            <a id="3849" class="Symbol">→</a> <a id="3851" href="UF.ClassicalLogic.html#3149" class="Function">DNE</a> <a id="3855" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="3857" href="UF.ClassicalLogic.html#3699" class="Function">all-props-negative-gives-DNE</a> <a id="3886" class="Symbol">{</a><a id="3887" href="UF.ClassicalLogic.html#3887" class="Bound">𝓤</a><a id="3888" class="Symbol">}</a> <a id="3890" href="UF.ClassicalLogic.html#3890" class="Bound">fe</a> <a id="3893" href="UF.ClassicalLogic.html#3893" class="Bound">ϕ</a> <a id="3895" href="UF.ClassicalLogic.html#3895" class="Bound">P</a> <a id="3897" href="UF.ClassicalLogic.html#3897" class="Bound">P-is-prop</a> <a id="3907" class="Symbol">=</a> <a id="3909" href="UF.ClassicalLogic.html#3936" class="Function">I</a> <a id="3911" class="Symbol">(</a><a id="3912" href="UF.ClassicalLogic.html#3893" class="Bound">ϕ</a> <a id="3914" href="UF.ClassicalLogic.html#3895" class="Bound">P</a> <a id="3916" href="UF.ClassicalLogic.html#3897" class="Bound">P-is-prop</a><a id="3925" class="Symbol">)</a>
 <a id="3928" class="Keyword">where</a>
  <a id="3936" href="UF.ClassicalLogic.html#3936" class="Function">I</a> <a id="3938" class="Symbol">:</a> <a id="3940" class="Symbol">(</a><a id="3941" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3943" href="UF.ClassicalLogic.html#3943" class="Bound">Q</a> <a id="3945" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3947" href="UF.ClassicalLogic.html#3887" class="Bound">𝓤</a> <a id="3949" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3951" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3953" class="Symbol">(</a><a id="3954" href="UF.ClassicalLogic.html#3895" class="Bound">P</a> <a id="3956" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3958" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3960" href="UF.ClassicalLogic.html#3943" class="Bound">Q</a><a id="3961" class="Symbol">))</a> <a id="3964" class="Symbol">→</a> <a id="3966" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="3969" href="UF.ClassicalLogic.html#3895" class="Bound">P</a> <a id="3971" class="Symbol">→</a> <a id="3973" href="UF.ClassicalLogic.html#3895" class="Bound">P</a>
  <a id="3977" href="UF.ClassicalLogic.html#3936" class="Function">I</a> <a id="3979" class="Symbol">(</a><a id="3980" href="UF.ClassicalLogic.html#3980" class="Bound">Q</a> <a id="3982" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3984" href="UF.ClassicalLogic.html#3984" class="Bound">f</a> <a id="3986" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3988" href="UF.ClassicalLogic.html#3988" class="Bound">g</a><a id="3989" class="Symbol">)</a> <a id="3991" href="UF.ClassicalLogic.html#3991" class="Bound">ν</a> <a id="3993" class="Symbol">=</a> <a id="3995" href="UF.ClassicalLogic.html#3988" class="Bound">g</a> <a id="3997" class="Symbol">(</a><a id="3998" href="MLTT.Negation.html#1775" class="Function">three-negations-imply-one</a> <a id="4024" class="Symbol">(</a><a id="4025" href="MLTT.Negation.html#1326" class="Function">double-contrapositive</a> <a id="4047" href="UF.ClassicalLogic.html#3984" class="Bound">f</a> <a id="4049" href="UF.ClassicalLogic.html#3991" class="Bound">ν</a><a id="4050" class="Symbol">))</a>

<a id="all-props-negative-gives-EM"></a><a id="4054" href="UF.ClassicalLogic.html#4054" class="Function">all-props-negative-gives-EM</a>
 <a id="4083" class="Symbol">:</a> <a id="4085" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4092" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4094" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
 <a id="4098" class="Symbol">→</a> <a id="4100" class="Symbol">((</a><a id="4102" href="UF.ClassicalLogic.html#4102" class="Bound">P</a> <a id="4104" class="Symbol">:</a> <a id="4106" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4108" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4110" class="Symbol">)</a> <a id="4112" class="Symbol">→</a> <a id="4114" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4122" href="UF.ClassicalLogic.html#4102" class="Bound">P</a> <a id="4124" class="Symbol">→</a> <a id="4126" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4128" href="UF.ClassicalLogic.html#4128" class="Bound">Q</a> <a id="4130" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4132" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4134" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4136" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4138" class="Symbol">(</a><a id="4139" href="UF.ClassicalLogic.html#4102" class="Bound">P</a> <a id="4141" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="4143" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4145" href="UF.ClassicalLogic.html#4128" class="Bound">Q</a><a id="4146" class="Symbol">))</a>
 <a id="4150" class="Symbol">→</a> <a id="4152" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="4155" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="4157" href="UF.ClassicalLogic.html#4054" class="Function">all-props-negative-gives-EM</a> <a id="4185" class="Symbol">{</a><a id="4186" href="UF.ClassicalLogic.html#4186" class="Bound">𝓤</a><a id="4187" class="Symbol">}</a> <a id="4189" href="UF.ClassicalLogic.html#4189" class="Bound">fe</a> <a id="4192" href="UF.ClassicalLogic.html#4192" class="Bound">ϕ</a>
 <a id="4195" class="Symbol">=</a> <a id="4197" href="UF.ClassicalLogic.html#3490" class="Function">DNE-gives-EM</a> <a id="4210" href="UF.ClassicalLogic.html#4189" class="Bound">fe</a> <a id="4213" class="Symbol">(</a><a id="4214" href="UF.ClassicalLogic.html#3699" class="Function">all-props-negative-gives-DNE</a> <a id="4243" href="UF.ClassicalLogic.html#4189" class="Bound">fe</a> <a id="4246" href="UF.ClassicalLogic.html#4192" class="Bound">ϕ</a><a id="4247" class="Symbol">)</a>

<a id="fe-and-em-give-propositional-truncations"></a><a id="4250" href="UF.ClassicalLogic.html#4250" class="Function">fe-and-em-give-propositional-truncations</a>
 <a id="4292" class="Symbol">:</a> <a id="4294" href="UF.FunExt.html#996" class="Function">FunExt</a>
 <a id="4302" class="Symbol">→</a> <a id="4304" href="UF.ClassicalLogic.html#1463" class="Function">Excluded-Middle</a>
 <a id="4321" class="Symbol">→</a> <a id="4323" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a>
<a id="4355" href="UF.ClassicalLogic.html#4250" class="Function">fe-and-em-give-propositional-truncations</a> <a id="4396" href="UF.ClassicalLogic.html#4396" class="Bound">fe</a> <a id="4399" href="UF.ClassicalLogic.html#4399" class="Bound">em</a> <a id="4402" class="Symbol">=</a>
 <a id="4405" class="Keyword">record</a> <a id="4412" class="Symbol">{</a>
  <a id="4416" href="UF.PropTrunc.html#538" class="Field Operator">∥_∥</a>          <a id="4429" class="Symbol">=</a> <a id="4431" class="Symbol">λ</a> <a id="4433" href="UF.ClassicalLogic.html#4433" class="Bound">X</a> <a id="4435" class="Symbol">→</a> <a id="4437" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="4440" href="UF.ClassicalLogic.html#4433" class="Bound">X</a> <a id="4442" class="Symbol">;</a>
  <a id="4446" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a>   <a id="4459" class="Symbol">=</a> <a id="4461" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="4471" class="Symbol">(</a><a id="4472" href="UF.ClassicalLogic.html#4396" class="Bound">fe</a> <a id="4475" class="Symbol">_</a> <a id="4477" class="Symbol">_)</a> <a id="4480" class="Symbol">(λ</a> <a id="4483" href="UF.ClassicalLogic.html#4483" class="Bound">_</a> <a id="4485" class="Symbol">→</a> <a id="4487" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a><a id="4496" class="Symbol">)</a> <a id="4498" class="Symbol">;</a>
  <a id="4502" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a>          <a id="4515" class="Symbol">=</a> <a id="4517" class="Symbol">λ</a> <a id="4519" href="UF.ClassicalLogic.html#4519" class="Bound">x</a> <a id="4521" href="UF.ClassicalLogic.html#4521" class="Bound">u</a> <a id="4523" class="Symbol">→</a> <a id="4525" href="UF.ClassicalLogic.html#4521" class="Bound">u</a> <a id="4527" href="UF.ClassicalLogic.html#4519" class="Bound">x</a> <a id="4529" class="Symbol">;</a>
  <a id="4533" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a>       <a id="4546" class="Symbol">=</a> <a id="4548" class="Symbol">λ</a> <a id="4550" href="UF.ClassicalLogic.html#4550" class="Bound">i</a> <a id="4552" href="UF.ClassicalLogic.html#4552" class="Bound">u</a> <a id="4554" href="UF.ClassicalLogic.html#4554" class="Bound">φ</a> <a id="4556" class="Symbol">→</a> <a id="4558" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a> <a id="4571" href="UF.ClassicalLogic.html#4399" class="Bound">em</a> <a id="4574" class="Symbol">_</a> <a id="4576" href="UF.ClassicalLogic.html#4550" class="Bound">i</a> <a id="4578" class="Symbol">(</a><a id="4579" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="4590" href="UF.ClassicalLogic.html#4552" class="Bound">u</a> <a id="4592" href="UF.ClassicalLogic.html#4554" class="Bound">φ</a><a id="4593" class="Symbol">)</a>
 <a id="4596" class="Symbol">}</a>

<a id="4599" class="Markup">\end{code}</a><a id="4609" class="Background">

We now consider various logically equivalent formulations of De Morgan
Law.

</a><a id="4688" class="Markup">\begin{code}</a>

<a id="untruncated-De-Morgan"></a><a id="4702" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="4724" class="Symbol">:</a> <a id="4726" class="Symbol">∀</a> <a id="4728" href="UF.ClassicalLogic.html#4728" class="Bound">𝓤</a> <a id="4730" class="Symbol">→</a> <a id="4732" href="UF.ClassicalLogic.html#4728" class="Bound">𝓤</a> <a id="4734" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4736" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4738" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="4760" href="UF.ClassicalLogic.html#4760" class="Bound">𝓤</a> <a id="4762" class="Symbol">=</a> <a id="4764" class="Symbol">(</a><a id="4765" href="UF.ClassicalLogic.html#4765" class="Bound">P</a> <a id="4767" href="UF.ClassicalLogic.html#4767" class="Bound">Q</a> <a id="4769" class="Symbol">:</a> <a id="4771" href="UF.ClassicalLogic.html#4760" class="Bound">𝓤</a> <a id="4773" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4775" class="Symbol">)</a>
                        <a id="4801" class="Symbol">→</a> <a id="4803" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4811" href="UF.ClassicalLogic.html#4765" class="Bound">P</a>
                        <a id="4837" class="Symbol">→</a> <a id="4839" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4847" href="UF.ClassicalLogic.html#4767" class="Bound">Q</a>
                        <a id="4873" class="Symbol">→</a> <a id="4875" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4877" class="Symbol">(</a><a id="4878" href="UF.ClassicalLogic.html#4765" class="Bound">P</a> <a id="4880" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4882" href="UF.ClassicalLogic.html#4767" class="Bound">Q</a><a id="4883" class="Symbol">)</a> <a id="4885" class="Symbol">→</a> <a id="4887" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4889" href="UF.ClassicalLogic.html#4765" class="Bound">P</a> <a id="4891" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4893" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4895" href="UF.ClassicalLogic.html#4767" class="Bound">Q</a>

<a id="EM-gives-untruncated-De-Morgan"></a><a id="4898" href="UF.ClassicalLogic.html#4898" class="Function">EM-gives-untruncated-De-Morgan</a> <a id="4929" class="Symbol">:</a> <a id="4931" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="4934" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                               <a id="4967" class="Symbol">→</a> <a id="4969" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="4991" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="4993" href="UF.ClassicalLogic.html#4898" class="Function">EM-gives-untruncated-De-Morgan</a> <a id="5024" href="UF.ClassicalLogic.html#5024" class="Bound">em</a> <a id="5027" href="UF.ClassicalLogic.html#5027" class="Bound">A</a> <a id="5029" href="UF.ClassicalLogic.html#5029" class="Bound">B</a> <a id="5031" href="UF.ClassicalLogic.html#5031" class="Bound">i</a> <a id="5033" href="UF.ClassicalLogic.html#5033" class="Bound">j</a> <a id="5035" class="Symbol">=</a>
 <a id="5038" class="Symbol">λ</a> <a id="5040" class="Symbol">(</a><a id="5041" href="UF.ClassicalLogic.html#5041" class="Bound">ν</a> <a id="5043" class="Symbol">:</a> <a id="5045" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5047" class="Symbol">(</a><a id="5048" href="UF.ClassicalLogic.html#5027" class="Bound">A</a> <a id="5050" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5052" href="UF.ClassicalLogic.html#5029" class="Bound">B</a><a id="5053" class="Symbol">))</a> <a id="5056" class="Symbol">→</a>
      <a id="5064" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="5070" class="Symbol">(</a><a id="5071" href="UF.ClassicalLogic.html#5024" class="Bound">em</a> <a id="5074" href="UF.ClassicalLogic.html#5027" class="Bound">A</a> <a id="5076" href="UF.ClassicalLogic.html#5031" class="Bound">i</a><a id="5077" class="Symbol">)</a>
       <a id="5086" class="Symbol">(λ</a> <a id="5089" class="Symbol">(</a><a id="5090" href="UF.ClassicalLogic.html#5090" class="Bound">a</a> <a id="5092" class="Symbol">:</a> <a id="5094" href="UF.ClassicalLogic.html#5027" class="Bound">A</a><a id="5095" class="Symbol">)</a> <a id="5097" class="Symbol">→</a> <a id="5099" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="5105" class="Symbol">(</a><a id="5106" href="UF.ClassicalLogic.html#5024" class="Bound">em</a> <a id="5109" href="UF.ClassicalLogic.html#5029" class="Bound">B</a> <a id="5111" href="UF.ClassicalLogic.html#5033" class="Bound">j</a><a id="5112" class="Symbol">)</a>
                     <a id="5135" class="Symbol">(λ</a> <a id="5138" class="Symbol">(</a><a id="5139" href="UF.ClassicalLogic.html#5139" class="Bound">b</a> <a id="5141" class="Symbol">:</a> <a id="5143" href="UF.ClassicalLogic.html#5029" class="Bound">B</a><a id="5144" class="Symbol">)</a> <a id="5146" class="Symbol">→</a> <a id="5148" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5155" class="Symbol">(</a><a id="5156" href="UF.ClassicalLogic.html#5041" class="Bound">ν</a> <a id="5158" class="Symbol">(</a><a id="5159" href="UF.ClassicalLogic.html#5090" class="Bound">a</a> <a id="5161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5163" href="UF.ClassicalLogic.html#5139" class="Bound">b</a><a id="5164" class="Symbol">)))</a>
                     <a id="5189" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a><a id="5192" class="Symbol">)</a>
       <a id="5201" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>

<a id="5206" class="Markup">\end{code}</a><a id="5216" class="Background">

But already weak excluded middle gives De Morgan.

Added/modified by Martin Escardo and Tom de Jong 29th August 2024. A typal
version of De Morgan.

</a><a id="5367" class="Markup">\begin{code}</a>

<a id="non-contradiction"></a><a id="5381" href="UF.ClassicalLogic.html#5381" class="Function">non-contradiction</a> <a id="5399" class="Symbol">:</a> <a id="5401" class="Symbol">{</a><a id="5402" href="UF.ClassicalLogic.html#5402" class="Bound">X</a> <a id="5404" class="Symbol">:</a> <a id="5406" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5408" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5410" class="Symbol">}</a> <a id="5412" class="Symbol">→</a> <a id="5414" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5416" class="Symbol">(</a><a id="5417" href="UF.ClassicalLogic.html#5402" class="Bound">X</a> <a id="5419" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5421" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5423" href="UF.ClassicalLogic.html#5402" class="Bound">X</a><a id="5424" class="Symbol">)</a>
<a id="5426" href="UF.ClassicalLogic.html#5381" class="Function">non-contradiction</a> <a id="5444" class="Symbol">(</a><a id="5445" href="UF.ClassicalLogic.html#5445" class="Bound">x</a> <a id="5447" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5449" href="UF.ClassicalLogic.html#5449" class="Bound">ν</a><a id="5450" class="Symbol">)</a> <a id="5452" class="Symbol">=</a> <a id="5454" href="UF.ClassicalLogic.html#5449" class="Bound">ν</a> <a id="5456" href="UF.ClassicalLogic.html#5445" class="Bound">x</a>

<a id="untruncated-typal-De-Morgan"></a><a id="5459" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="5487" class="Symbol">:</a> <a id="5489" class="Symbol">∀</a> <a id="5491" href="UF.ClassicalLogic.html#5491" class="Bound">𝓤</a> <a id="5493" class="Symbol">→</a> <a id="5495" href="UF.ClassicalLogic.html#5491" class="Bound">𝓤</a> <a id="5497" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="5499" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5501" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="5529" href="UF.ClassicalLogic.html#5529" class="Bound">𝓤</a> <a id="5531" class="Symbol">=</a> <a id="5533" class="Symbol">(</a><a id="5534" href="UF.ClassicalLogic.html#5534" class="Bound">P</a> <a id="5536" href="UF.ClassicalLogic.html#5536" class="Bound">Q</a> <a id="5538" class="Symbol">:</a> <a id="5540" href="UF.ClassicalLogic.html#5529" class="Bound">𝓤</a> <a id="5542" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5544" class="Symbol">)</a> <a id="5546" class="Symbol">→</a> <a id="5548" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5550" class="Symbol">(</a><a id="5551" href="UF.ClassicalLogic.html#5534" class="Bound">P</a> <a id="5553" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5555" href="UF.ClassicalLogic.html#5536" class="Bound">Q</a><a id="5556" class="Symbol">)</a> <a id="5558" class="Symbol">→</a> <a id="5560" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5562" href="UF.ClassicalLogic.html#5534" class="Bound">P</a> <a id="5564" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5566" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5568" href="UF.ClassicalLogic.html#5536" class="Bound">Q</a>

<a id="untruncated-typal-De-Morgan-gives-untruncated-De-Morgan"></a><a id="5571" href="UF.ClassicalLogic.html#5571" class="Function">untruncated-typal-De-Morgan-gives-untruncated-De-Morgan</a>
 <a id="5628" class="Symbol">:</a> <a id="5630" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="5658" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="5661" class="Symbol">→</a> <a id="5663" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="5685" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="5687" href="UF.ClassicalLogic.html#5571" class="Function">untruncated-typal-De-Morgan-gives-untruncated-De-Morgan</a> <a id="5743" href="UF.ClassicalLogic.html#5743" class="Bound">d&#39;</a> <a id="5746" href="UF.ClassicalLogic.html#5746" class="Bound">P</a> <a id="5748" href="UF.ClassicalLogic.html#5748" class="Bound">Q</a> <a id="5750" href="UF.ClassicalLogic.html#5750" class="Bound">i</a> <a id="5752" href="UF.ClassicalLogic.html#5752" class="Bound">j</a> <a id="5754" class="Symbol">=</a> <a id="5756" href="UF.ClassicalLogic.html#5743" class="Bound">d&#39;</a> <a id="5759" href="UF.ClassicalLogic.html#5746" class="Bound">P</a> <a id="5761" href="UF.ClassicalLogic.html#5748" class="Bound">Q</a>

<a id="5764" class="Markup">\end{code}</a><a id="5774" class="Background">

Originally the following was proved with WEM.

</a><a id="5823" class="Markup">\begin{code}</a>

<a id="typal-WEM-gives-untruncated-typal-De-Morgan"></a><a id="5837" href="UF.ClassicalLogic.html#5837" class="Function">typal-WEM-gives-untruncated-typal-De-Morgan</a> <a id="5881" class="Symbol">:</a> <a id="5883" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="5893" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                            <a id="5939" class="Symbol">→</a> <a id="5941" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="5969" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="5971" href="UF.ClassicalLogic.html#5837" class="Function">typal-WEM-gives-untruncated-typal-De-Morgan</a> <a id="6015" href="UF.ClassicalLogic.html#6015" class="Bound">wem</a> <a id="6019" href="UF.ClassicalLogic.html#6019" class="Bound">A</a> <a id="6021" href="UF.ClassicalLogic.html#6021" class="Bound">B</a> <a id="6023" class="Symbol">=</a>
 <a id="6026" class="Symbol">λ</a> <a id="6028" class="Symbol">(</a><a id="6029" href="UF.ClassicalLogic.html#6029" class="Bound">ν</a> <a id="6031" class="Symbol">:</a> <a id="6033" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6035" class="Symbol">(</a><a id="6036" href="UF.ClassicalLogic.html#6019" class="Bound">A</a> <a id="6038" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6040" href="UF.ClassicalLogic.html#6021" class="Bound">B</a><a id="6041" class="Symbol">))</a> <a id="6044" class="Symbol">→</a>
      <a id="6052" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="6058" class="Symbol">(</a><a id="6059" href="UF.ClassicalLogic.html#6015" class="Bound">wem</a> <a id="6063" href="UF.ClassicalLogic.html#6019" class="Bound">A</a><a id="6064" class="Symbol">)</a>
       <a id="6073" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>
       <a id="6084" class="Symbol">(λ</a> <a id="6087" class="Symbol">(</a><a id="6088" href="UF.ClassicalLogic.html#6088" class="Bound">ϕ</a> <a id="6090" class="Symbol">:</a> <a id="6092" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="6095" href="UF.ClassicalLogic.html#6019" class="Bound">A</a><a id="6096" class="Symbol">)</a>
             <a id="6111" class="Symbol">→</a> <a id="6113" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="6119" class="Symbol">(</a><a id="6120" href="UF.ClassicalLogic.html#6015" class="Bound">wem</a> <a id="6124" href="UF.ClassicalLogic.html#6021" class="Bound">B</a><a id="6125" class="Symbol">)</a>
                <a id="6143" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a>
                <a id="6163" class="Symbol">(λ</a> <a id="6166" class="Symbol">(</a><a id="6167" href="UF.ClassicalLogic.html#6167" class="Bound">γ</a> <a id="6169" class="Symbol">:</a> <a id="6171" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="6174" href="UF.ClassicalLogic.html#6021" class="Bound">B</a><a id="6175" class="Symbol">)</a> <a id="6177" class="Symbol">→</a> <a id="6179" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>
                                 <a id="6219" class="Symbol">(</a><a id="6220" href="UF.ClassicalLogic.html#6088" class="Bound">ϕ</a> <a id="6222" class="Symbol">(λ</a> <a id="6225" class="Symbol">(</a><a id="6226" href="UF.ClassicalLogic.html#6226" class="Bound">a</a> <a id="6228" class="Symbol">:</a> <a id="6230" href="UF.ClassicalLogic.html#6019" class="Bound">A</a><a id="6231" class="Symbol">)</a> <a id="6233" class="Symbol">→</a> <a id="6235" href="UF.ClassicalLogic.html#6167" class="Bound">γ</a> <a id="6237" class="Symbol">(λ</a> <a id="6240" class="Symbol">(</a><a id="6241" href="UF.ClassicalLogic.html#6241" class="Bound">b</a> <a id="6243" class="Symbol">:</a> <a id="6245" href="UF.ClassicalLogic.html#6021" class="Bound">B</a><a id="6246" class="Symbol">)</a> <a id="6248" class="Symbol">→</a> <a id="6250" href="UF.ClassicalLogic.html#6029" class="Bound">ν</a> <a id="6252" class="Symbol">(</a><a id="6253" href="UF.ClassicalLogic.html#6226" class="Bound">a</a> <a id="6255" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6257" href="UF.ClassicalLogic.html#6241" class="Bound">b</a><a id="6258" class="Symbol">))))))</a>

<a id="typal-WEM-gives-untruncated-De-Morgan"></a><a id="6266" href="UF.ClassicalLogic.html#6266" class="Function">typal-WEM-gives-untruncated-De-Morgan</a> <a id="6304" class="Symbol">:</a> <a id="6306" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="6316" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6318" class="Symbol">→</a> <a id="6320" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="6342" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="6344" href="UF.ClassicalLogic.html#6266" class="Function">typal-WEM-gives-untruncated-De-Morgan</a> <a id="6382" class="Symbol">=</a>
 <a id="6385" href="UF.ClassicalLogic.html#5571" class="Function">untruncated-typal-De-Morgan-gives-untruncated-De-Morgan</a>
 <a id="6442" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6444" href="UF.ClassicalLogic.html#5837" class="Function">typal-WEM-gives-untruncated-typal-De-Morgan</a>

<a id="untruncated-De-Morgan-gives-WEM"></a><a id="6489" href="UF.ClassicalLogic.html#6489" class="Function">untruncated-De-Morgan-gives-WEM</a> <a id="6521" class="Symbol">:</a> <a id="6523" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6530" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6532" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                <a id="6567" class="Symbol">→</a> <a id="6569" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="6591" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                <a id="6625" class="Symbol">→</a> <a id="6627" href="UF.ClassicalLogic.html#2178" class="Function">WEM</a> <a id="6631" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="6633" href="UF.ClassicalLogic.html#6489" class="Function">untruncated-De-Morgan-gives-WEM</a> <a id="6665" href="UF.ClassicalLogic.html#6665" class="Bound">fe</a> <a id="6668" href="UF.ClassicalLogic.html#6668" class="Bound">d</a> <a id="6670" href="UF.ClassicalLogic.html#6670" class="Bound">P</a> <a id="6672" href="UF.ClassicalLogic.html#6672" class="Bound">i</a> <a id="6674" class="Symbol">=</a>
 <a id="6677" href="UF.ClassicalLogic.html#6668" class="Bound">d</a> <a id="6679" href="UF.ClassicalLogic.html#6670" class="Bound">P</a> <a id="6681" class="Symbol">(</a><a id="6682" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6684" href="UF.ClassicalLogic.html#6670" class="Bound">P</a><a id="6685" class="Symbol">)</a> <a id="6687" href="UF.ClassicalLogic.html#6672" class="Bound">i</a> <a id="6689" class="Symbol">(</a><a id="6690" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="6710" href="UF.ClassicalLogic.html#6665" class="Bound">fe</a><a id="6712" class="Symbol">)</a> <a id="6714" href="UF.ClassicalLogic.html#5381" class="Function">non-contradiction</a>

<a id="untruncated-De-Morgan-gives-typal-WEM"></a><a id="6733" href="UF.ClassicalLogic.html#6733" class="Function">untruncated-De-Morgan-gives-typal-WEM</a> <a id="6771" class="Symbol">:</a> <a id="6773" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6780" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6782" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                      <a id="6823" class="Symbol">→</a> <a id="6825" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="6847" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                      <a id="6887" class="Symbol">→</a> <a id="6889" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="6899" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="6901" href="UF.ClassicalLogic.html#6733" class="Function">untruncated-De-Morgan-gives-typal-WEM</a> <a id="6939" href="UF.ClassicalLogic.html#6939" class="Bound">fe</a> <a id="6942" class="Symbol">=</a>
 <a id="6945" href="UF.ClassicalLogic.html#2304" class="Function">WEM-gives-typal-WEM</a> <a id="6965" href="UF.ClassicalLogic.html#6939" class="Bound">fe</a> <a id="6968" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6970" href="UF.ClassicalLogic.html#6489" class="Function">untruncated-De-Morgan-gives-WEM</a> <a id="7002" href="UF.ClassicalLogic.html#6939" class="Bound">fe</a>

<a id="untruncated-De-Morgan-gives-untruncated-typal-De-Morgan"></a><a id="7006" href="UF.ClassicalLogic.html#7006" class="Function">untruncated-De-Morgan-gives-untruncated-typal-De-Morgan</a>
 <a id="7063" class="Symbol">:</a> <a id="7065" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7072" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7074" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
 <a id="7078" class="Symbol">→</a> <a id="7080" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="7102" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="7105" class="Symbol">→</a> <a id="7107" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="7135" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="7137" href="UF.ClassicalLogic.html#7006" class="Function">untruncated-De-Morgan-gives-untruncated-typal-De-Morgan</a> <a id="7193" href="UF.ClassicalLogic.html#7193" class="Bound">fe</a> <a id="7196" class="Symbol">=</a>
 <a id="7199" href="UF.ClassicalLogic.html#5837" class="Function">typal-WEM-gives-untruncated-typal-De-Morgan</a>
 <a id="7244" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7246" href="UF.ClassicalLogic.html#6733" class="Function">untruncated-De-Morgan-gives-typal-WEM</a> <a id="7284" href="UF.ClassicalLogic.html#7193" class="Bound">fe</a>

<a id="7288" class="Markup">\end{code}</a><a id="7298" class="Background">

End of addition/modification.

Is the above untruncated De Morgan Law a proposition? Not in
general. If it doesn&#39;t hold, it is vacuously a proposition. But if it
does hold, it is not a proposition. We prove this by modifying any
given δ : untruncated-typal-De-Morgan 𝓤 to a different δ&#39; of the same
type. Then we also consider a truncated version of
untruncated-De-Morgan that is a proposition and is logically
equivalent to untruncated-De-Morgan. So untruncated-De-Morgan 𝓤 is not
necessarily a proposition, but it always has split support (it has a
proposition as a retract).

</a><a id="7879" class="Markup">\begin{code}</a>

<a id="untruncated-De-Morgan-is-prop"></a><a id="7893" href="UF.ClassicalLogic.html#7893" class="Function">untruncated-De-Morgan-is-prop</a>
 <a id="7924" class="Symbol">:</a> <a id="7926" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7928" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="7950" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="7953" class="Symbol">→</a> <a id="7955" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7963" class="Symbol">(</a><a id="7964" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="7986" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7987" class="Symbol">)</a>
<a id="7989" href="UF.ClassicalLogic.html#7893" class="Function">untruncated-De-Morgan-is-prop</a> <a id="8019" href="UF.ClassicalLogic.html#8019" class="Bound">ν</a> <a id="8021" href="UF.ClassicalLogic.html#8021" class="Bound">δ</a> <a id="8023" class="Symbol">=</a> <a id="8025" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8032" class="Symbol">(</a><a id="8033" href="UF.ClassicalLogic.html#8019" class="Bound">ν</a> <a id="8035" href="UF.ClassicalLogic.html#8021" class="Bound">δ</a><a id="8036" class="Symbol">)</a>

<a id="untruncated-typal-De-Morgan-has-two-witnesses-if-it-has-one"></a><a id="8039" href="UF.ClassicalLogic.html#8039" class="Function">untruncated-typal-De-Morgan-has-two-witnesses-if-it-has-one</a>
 <a id="8100" class="Symbol">:</a> <a id="8102" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8109" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8111" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
 <a id="8115" class="Symbol">→</a> <a id="8117" class="Symbol">(</a><a id="8118" href="UF.ClassicalLogic.html#8118" class="Bound">δ</a> <a id="8120" class="Symbol">:</a> <a id="8122" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="8150" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8151" class="Symbol">)</a>
 <a id="8154" class="Symbol">→</a> <a id="8156" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8158" href="UF.ClassicalLogic.html#8158" class="Bound">δ&#39;</a> <a id="8161" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8163" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="8191" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8193" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8195" href="UF.ClassicalLogic.html#8158" class="Bound">δ&#39;</a> <a id="8198" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8200" href="UF.ClassicalLogic.html#8118" class="Bound">δ</a>
<a id="8202" href="UF.ClassicalLogic.html#8039" class="Function">untruncated-typal-De-Morgan-has-two-witnesses-if-it-has-one</a> <a id="8262" class="Symbol">{</a><a id="8263" href="UF.ClassicalLogic.html#8263" class="Bound">𝓤</a><a id="8264" class="Symbol">}</a> <a id="8266" href="UF.ClassicalLogic.html#8266" class="Bound">fe</a> <a id="8269" href="UF.ClassicalLogic.html#8269" class="Bound">δ</a>
 <a id="8272" class="Symbol">=</a> <a id="8274" class="Symbol">(</a><a id="8275" href="UF.ClassicalLogic.html#8767" class="Function">δ&#39;</a> <a id="8278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8280" href="UF.ClassicalLogic.html#9884" class="Function">III</a><a id="8283" class="Symbol">)</a>
 <a id="8286" class="Keyword">where</a>
  <a id="8294" class="Keyword">open</a> <a id="8299" class="Keyword">import</a> <a id="8306" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>

  <a id="8330" href="UF.ClassicalLogic.html#8330" class="Function">wem</a> <a id="8334" class="Symbol">:</a> <a id="8336" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="8346" href="UF.ClassicalLogic.html#8263" class="Bound">𝓤</a>
  <a id="8350" href="UF.ClassicalLogic.html#8330" class="Function">wem</a> <a id="8354" class="Symbol">=</a> <a id="8356" href="UF.ClassicalLogic.html#6733" class="Function">untruncated-De-Morgan-gives-typal-WEM</a> <a id="8394" href="UF.ClassicalLogic.html#8266" class="Bound">fe</a>
         <a id="8406" class="Symbol">(</a><a id="8407" href="UF.ClassicalLogic.html#5571" class="Function">untruncated-typal-De-Morgan-gives-untruncated-De-Morgan</a> <a id="8463" href="UF.ClassicalLogic.html#8269" class="Bound">δ</a><a id="8464" class="Symbol">)</a>

  <a id="8469" href="UF.ClassicalLogic.html#8469" class="Function">g</a> <a id="8471" class="Symbol">:</a> <a id="8473" class="Symbol">(</a><a id="8474" href="UF.ClassicalLogic.html#8474" class="Bound">P</a> <a id="8476" href="UF.ClassicalLogic.html#8476" class="Bound">Q</a> <a id="8478" class="Symbol">:</a> <a id="8480" href="UF.ClassicalLogic.html#8263" class="Bound">𝓤</a> <a id="8482" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8484" class="Symbol">)</a>
      <a id="8492" class="Symbol">(</a><a id="8493" href="UF.ClassicalLogic.html#8493" class="Bound">ν</a> <a id="8495" class="Symbol">:</a> <a id="8497" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8499" class="Symbol">(</a><a id="8500" href="UF.ClassicalLogic.html#8474" class="Bound">P</a> <a id="8502" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8504" href="UF.ClassicalLogic.html#8476" class="Bound">Q</a><a id="8505" class="Symbol">))</a>
      <a id="8514" class="Symbol">(</a><a id="8515" href="UF.ClassicalLogic.html#8515" class="Bound">a</a> <a id="8517" class="Symbol">:</a> <a id="8519" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8521" href="UF.ClassicalLogic.html#8474" class="Bound">P</a> <a id="8523" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8525" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="8528" href="UF.ClassicalLogic.html#8474" class="Bound">P</a><a id="8529" class="Symbol">)</a>
      <a id="8537" class="Symbol">(</a><a id="8538" href="UF.ClassicalLogic.html#8538" class="Bound">b</a> <a id="8540" class="Symbol">:</a> <a id="8542" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8544" href="UF.ClassicalLogic.html#8476" class="Bound">Q</a> <a id="8546" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8548" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="8551" href="UF.ClassicalLogic.html#8476" class="Bound">Q</a><a id="8552" class="Symbol">)</a>
      <a id="8560" class="Symbol">(</a><a id="8561" href="UF.ClassicalLogic.html#8561" class="Bound">c</a> <a id="8563" class="Symbol">:</a> <a id="8565" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8567" href="UF.ClassicalLogic.html#8474" class="Bound">P</a> <a id="8569" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8571" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8573" href="UF.ClassicalLogic.html#8476" class="Bound">Q</a><a id="8574" class="Symbol">)</a>
    <a id="8580" class="Symbol">→</a> <a id="8582" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8584" href="UF.ClassicalLogic.html#8474" class="Bound">P</a> <a id="8586" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8588" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8590" href="UF.ClassicalLogic.html#8476" class="Bound">Q</a>
  <a id="8594" href="UF.ClassicalLogic.html#8469" class="Function">g</a> <a id="8596" href="UF.ClassicalLogic.html#8596" class="Bound">P</a> <a id="8598" href="UF.ClassicalLogic.html#8598" class="Bound">Q</a> <a id="8600" href="UF.ClassicalLogic.html#8600" class="Bound">ν</a> <a id="8602" class="Symbol">(</a><a id="8603" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8607" class="Symbol">_)</a> <a id="8610" class="Symbol">(</a><a id="8611" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8615" href="UF.ClassicalLogic.html#8615" class="Bound">v</a><a id="8616" class="Symbol">)</a> <a id="8618" class="Symbol">(</a><a id="8619" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8623" class="Symbol">_)</a> <a id="8626" class="Symbol">=</a> <a id="8628" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8632" href="UF.ClassicalLogic.html#8615" class="Bound">v</a>
  <a id="8636" href="UF.ClassicalLogic.html#8469" class="Function">g</a> <a id="8638" href="UF.ClassicalLogic.html#8638" class="Bound">P</a> <a id="8640" href="UF.ClassicalLogic.html#8640" class="Bound">Q</a> <a id="8642" href="UF.ClassicalLogic.html#8642" class="Bound">ν</a> <a id="8644" class="Symbol">(</a><a id="8645" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8649" href="UF.ClassicalLogic.html#8649" class="Bound">u</a><a id="8650" class="Symbol">)</a> <a id="8652" class="Symbol">(</a><a id="8653" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8657" class="Symbol">_)</a> <a id="8660" class="Symbol">(</a><a id="8661" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8665" class="Symbol">_)</a> <a id="8668" class="Symbol">=</a> <a id="8670" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8674" href="UF.ClassicalLogic.html#8649" class="Bound">u</a>
  <a id="8678" href="UF.ClassicalLogic.html#8469" class="Function">g</a> <a id="8680" href="UF.ClassicalLogic.html#8680" class="Bound">P</a> <a id="8682" href="UF.ClassicalLogic.html#8682" class="Bound">Q</a> <a id="8684" href="UF.ClassicalLogic.html#8684" class="Bound">ν</a> <a id="8686" class="Symbol">(</a><a id="8687" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8691" class="Symbol">_)</a> <a id="8694" class="Symbol">(</a><a id="8695" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8699" class="Symbol">_)</a> <a id="8702" class="Symbol">_</a>       <a id="8710" class="Symbol">=</a> <a id="8712" href="UF.ClassicalLogic.html#8269" class="Bound">δ</a> <a id="8714" href="UF.ClassicalLogic.html#8680" class="Bound">P</a> <a id="8716" href="UF.ClassicalLogic.html#8682" class="Bound">Q</a> <a id="8718" href="UF.ClassicalLogic.html#8684" class="Bound">ν</a>
  <a id="8722" href="UF.ClassicalLogic.html#8469" class="Function">g</a> <a id="8724" href="UF.ClassicalLogic.html#8724" class="Bound">P</a> <a id="8726" href="UF.ClassicalLogic.html#8726" class="Bound">Q</a> <a id="8728" href="UF.ClassicalLogic.html#8728" class="Bound">ν</a> <a id="8730" class="Symbol">(</a><a id="8731" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8735" class="Symbol">_)</a> <a id="8738" class="Symbol">_</a>       <a id="8746" class="Symbol">_</a>       <a id="8754" class="Symbol">=</a> <a id="8756" href="UF.ClassicalLogic.html#8269" class="Bound">δ</a> <a id="8758" href="UF.ClassicalLogic.html#8724" class="Bound">P</a> <a id="8760" href="UF.ClassicalLogic.html#8726" class="Bound">Q</a> <a id="8762" href="UF.ClassicalLogic.html#8728" class="Bound">ν</a>

  <a id="8767" href="UF.ClassicalLogic.html#8767" class="Function">δ&#39;</a> <a id="8770" class="Symbol">:</a> <a id="8772" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="8800" href="UF.ClassicalLogic.html#8263" class="Bound">𝓤</a>
  <a id="8804" href="UF.ClassicalLogic.html#8767" class="Function">δ&#39;</a> <a id="8807" href="UF.ClassicalLogic.html#8807" class="Bound">P</a> <a id="8809" href="UF.ClassicalLogic.html#8809" class="Bound">Q</a> <a id="8811" href="UF.ClassicalLogic.html#8811" class="Bound">ν</a> <a id="8813" class="Symbol">=</a> <a id="8815" href="UF.ClassicalLogic.html#8469" class="Function">g</a> <a id="8817" href="UF.ClassicalLogic.html#8807" class="Bound">P</a> <a id="8819" href="UF.ClassicalLogic.html#8809" class="Bound">Q</a> <a id="8821" href="UF.ClassicalLogic.html#8811" class="Bound">ν</a> <a id="8823" class="Symbol">(</a><a id="8824" href="UF.ClassicalLogic.html#8330" class="Function">wem</a> <a id="8828" href="UF.ClassicalLogic.html#8807" class="Bound">P</a><a id="8829" class="Symbol">)</a> <a id="8831" class="Symbol">(</a><a id="8832" href="UF.ClassicalLogic.html#8330" class="Function">wem</a> <a id="8836" href="UF.ClassicalLogic.html#8809" class="Bound">Q</a><a id="8837" class="Symbol">)</a> <a id="8839" class="Symbol">(</a><a id="8840" href="UF.ClassicalLogic.html#8269" class="Bound">δ</a> <a id="8842" href="UF.ClassicalLogic.html#8807" class="Bound">P</a> <a id="8844" href="UF.ClassicalLogic.html#8809" class="Bound">Q</a> <a id="8846" href="UF.ClassicalLogic.html#8811" class="Bound">ν</a><a id="8847" class="Symbol">)</a>

  <a id="8852" href="UF.ClassicalLogic.html#8852" class="Function">I</a> <a id="8854" class="Symbol">:</a> <a id="8856" class="Symbol">(</a><a id="8857" href="UF.ClassicalLogic.html#8857" class="Bound">h</a> <a id="8859" class="Symbol">:</a> <a id="8861" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8863" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="8864" class="Symbol">)</a> <a id="8866" class="Symbol">→</a> <a id="8868" href="UF.ClassicalLogic.html#8330" class="Function">wem</a> <a id="8872" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="8874" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8876" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8880" href="UF.ClassicalLogic.html#8857" class="Bound">h</a>
  <a id="8884" href="UF.ClassicalLogic.html#8852" class="Function">I</a> <a id="8886" href="UF.ClassicalLogic.html#8886" class="Bound">h</a> <a id="8888" class="Symbol">=</a> <a id="8890" href="UF.ClassicalLogic.html#8919" class="Function">I₀</a> <a id="8893" class="Symbol">(</a><a id="8894" href="UF.ClassicalLogic.html#8330" class="Function">wem</a> <a id="8898" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="8899" class="Symbol">)</a> <a id="8901" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="8909" class="Keyword">where</a>
    <a id="8919" href="UF.ClassicalLogic.html#8919" class="Function">I₀</a> <a id="8922" class="Symbol">:</a> <a id="8924" class="Symbol">(</a><a id="8925" href="UF.ClassicalLogic.html#8925" class="Bound">a</a> <a id="8927" class="Symbol">:</a> <a id="8929" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8931" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="8933" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8935" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="8938" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="8939" class="Symbol">)</a> <a id="8941" class="Symbol">→</a> <a id="8943" href="UF.ClassicalLogic.html#8330" class="Function">wem</a> <a id="8947" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="8949" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8951" href="UF.ClassicalLogic.html#8925" class="Bound">a</a> <a id="8953" class="Symbol">→</a> <a id="8955" href="UF.ClassicalLogic.html#8330" class="Function">wem</a> <a id="8959" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="8961" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8963" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8967" href="UF.ClassicalLogic.html#8886" class="Bound">h</a>
    <a id="8973" href="UF.ClassicalLogic.html#8919" class="Function">I₀</a> <a id="8976" class="Symbol">(</a><a id="8977" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8981" href="UF.ClassicalLogic.html#8981" class="Bound">u</a><a id="8982" class="Symbol">)</a> <a id="8984" class="Symbol">=</a> <a id="8986" href="MLTT.Id.html#734" class="Function">transport</a>
                  <a id="9014" class="Symbol">(λ</a> <a id="9017" href="UF.ClassicalLogic.html#9017" class="Bound">-</a> <a id="9019" class="Symbol">→</a> <a id="9021" href="UF.ClassicalLogic.html#8330" class="Function">wem</a> <a id="9025" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9027" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9029" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9033" href="UF.ClassicalLogic.html#9017" class="Bound">-</a><a id="9034" class="Symbol">)</a>
                  <a id="9054" class="Symbol">(</a><a id="9055" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="9075" href="UF.ClassicalLogic.html#8266" class="Bound">fe</a> <a id="9078" href="UF.ClassicalLogic.html#8981" class="Bound">u</a> <a id="9080" href="UF.ClassicalLogic.html#8886" class="Bound">h</a><a id="9081" class="Symbol">)</a>
    <a id="9087" href="UF.ClassicalLogic.html#8919" class="Function">I₀</a> <a id="9090" class="Symbol">(</a><a id="9091" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9095" href="UF.ClassicalLogic.html#9095" class="Bound">ϕ</a><a id="9096" class="Symbol">)</a> <a id="9098" href="UF.ClassicalLogic.html#9098" class="Bound">p</a> <a id="9100" class="Symbol">=</a> <a id="9102" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9109" class="Symbol">(</a><a id="9110" href="UF.ClassicalLogic.html#9095" class="Bound">ϕ</a> <a id="9112" href="UF.ClassicalLogic.html#8886" class="Bound">h</a><a id="9113" class="Symbol">)</a>

  <a id="9118" href="UF.ClassicalLogic.html#9118" class="Function">ν</a> <a id="9120" class="Symbol">:</a> <a id="9122" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9124" class="Symbol">(</a><a id="9125" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9127" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9129" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="9130" class="Symbol">)</a>
  <a id="9134" href="UF.ClassicalLogic.html#9118" class="Function">ν</a> <a id="9136" class="Symbol">(</a><a id="9137" href="UF.ClassicalLogic.html#9137" class="Bound">p</a> <a id="9139" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9141" href="UF.ClassicalLogic.html#9141" class="Bound">q</a><a id="9142" class="Symbol">)</a> <a id="9144" class="Symbol">=</a> <a id="9146" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9153" href="UF.ClassicalLogic.html#9137" class="Bound">p</a>

  <a id="9158" href="UF.ClassicalLogic.html#9158" class="Function">II</a> <a id="9161" class="Symbol">:</a> <a id="9163" href="UF.ClassicalLogic.html#8767" class="Function">δ&#39;</a> <a id="9166" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9168" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9170" href="UF.ClassicalLogic.html#9118" class="Function">ν</a> <a id="9172" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9174" href="UF.ClassicalLogic.html#8269" class="Bound">δ</a> <a id="9176" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9178" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9180" href="UF.ClassicalLogic.html#9118" class="Function">ν</a>
  <a id="9184" href="UF.ClassicalLogic.html#9158" class="Function">II</a> <a id="9187" class="Symbol">=</a> <a id="9189" href="UF.ClassicalLogic.html#9813" class="Function">II₃</a>
   <a id="9196" class="Keyword">where</a>
    <a id="9206" href="UF.ClassicalLogic.html#9206" class="Function">m</a> <a id="9208" href="UF.ClassicalLogic.html#9208" class="Function">n</a> <a id="9210" class="Symbol">:</a> <a id="9212" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9214" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9216" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9218" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9220" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
    <a id="9226" href="UF.ClassicalLogic.html#9206" class="Function">m</a> <a id="9228" class="Symbol">=</a> <a id="9230" href="UF.ClassicalLogic.html#8269" class="Bound">δ</a> <a id="9232" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9234" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9236" href="UF.ClassicalLogic.html#9118" class="Function">ν</a>
    <a id="9242" href="UF.ClassicalLogic.html#9208" class="Function">n</a> <a id="9244" class="Symbol">=</a> <a id="9246" href="UF.ClassicalLogic.html#8469" class="Function">g</a> <a id="9248" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9250" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9252" href="UF.ClassicalLogic.html#9118" class="Function">ν</a> <a id="9254" class="Symbol">(</a><a id="9255" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9259" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="9265" class="Symbol">)</a> <a id="9267" class="Symbol">(</a><a id="9268" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9272" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="9278" class="Symbol">)</a> <a id="9280" href="UF.ClassicalLogic.html#9206" class="Function">m</a>

    <a id="9287" href="UF.ClassicalLogic.html#9287" class="Function">II₁</a> <a id="9291" class="Symbol">:</a> <a id="9293" href="UF.ClassicalLogic.html#8767" class="Function">δ&#39;</a> <a id="9296" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9298" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9300" href="UF.ClassicalLogic.html#9118" class="Function">ν</a> <a id="9302" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9304" href="UF.ClassicalLogic.html#9208" class="Function">n</a>
    <a id="9310" href="UF.ClassicalLogic.html#9287" class="Function">II₁</a> <a id="9314" class="Symbol">=</a> <a id="9316" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="9320" class="Symbol">(λ</a> <a id="9323" href="UF.ClassicalLogic.html#9323" class="Bound">-₁</a> <a id="9326" href="UF.ClassicalLogic.html#9326" class="Bound">-₂</a> <a id="9329" class="Symbol">→</a> <a id="9331" href="UF.ClassicalLogic.html#8469" class="Function">g</a> <a id="9333" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9335" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9337" href="UF.ClassicalLogic.html#9118" class="Function">ν</a> <a id="9339" href="UF.ClassicalLogic.html#9323" class="Bound">-₁</a> <a id="9342" href="UF.ClassicalLogic.html#9326" class="Bound">-₂</a> <a id="9345" href="UF.ClassicalLogic.html#9206" class="Function">m</a><a id="9346" class="Symbol">)</a>
              <a id="9362" class="Symbol">(</a><a id="9363" href="UF.ClassicalLogic.html#8852" class="Function">I</a> <a id="9365" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="9371" class="Symbol">)</a>
              <a id="9387" class="Symbol">(</a><a id="9388" href="UF.ClassicalLogic.html#8852" class="Function">I</a> <a id="9390" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="9396" class="Symbol">)</a>

    <a id="9403" href="UF.ClassicalLogic.html#9403" class="Function">II₂</a> <a id="9407" class="Symbol">:</a> <a id="9409" class="Symbol">(</a><a id="9410" href="UF.ClassicalLogic.html#9410" class="Bound">m&#39;</a> <a id="9413" class="Symbol">:</a> <a id="9415" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9417" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9419" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9421" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9423" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="9424" class="Symbol">)</a>
        <a id="9434" class="Symbol">→</a> <a id="9436" href="UF.ClassicalLogic.html#9206" class="Function">m</a> <a id="9438" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9440" href="UF.ClassicalLogic.html#9410" class="Bound">m&#39;</a>
        <a id="9451" class="Symbol">→</a> <a id="9453" href="UF.ClassicalLogic.html#8469" class="Function">g</a> <a id="9455" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9457" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9459" href="UF.ClassicalLogic.html#9118" class="Function">ν</a> <a id="9461" class="Symbol">(</a><a id="9462" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9466" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="9472" class="Symbol">)</a> <a id="9474" class="Symbol">(</a><a id="9475" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9479" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="9485" class="Symbol">)</a> <a id="9487" href="UF.ClassicalLogic.html#9410" class="Bound">m&#39;</a> <a id="9490" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9492" href="UF.ClassicalLogic.html#9206" class="Function">m</a>
    <a id="9498" href="UF.ClassicalLogic.html#9403" class="Function">II₂</a> <a id="9502" class="Symbol">(</a><a id="9503" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9507" href="UF.ClassicalLogic.html#9507" class="Bound">x</a><a id="9508" class="Symbol">)</a> <a id="9510" href="UF.ClassicalLogic.html#9510" class="Bound">p</a> <a id="9512" href="UF.ClassicalLogic.html#9512" class="Bound">q</a> <a id="9514" class="Symbol">=</a> <a id="9516" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a>
                       <a id="9549" class="Symbol">(</a><a id="9550" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9554" href="UF.ClassicalLogic.html#9507" class="Bound">x</a>      <a id="9561" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9564" href="UF.ClassicalLogic.html#9510" class="Bound">p</a> <a id="9566" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="9569" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="9595" href="UF.ClassicalLogic.html#9206" class="Function">m</a>          <a id="9606" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9609" href="UF.ClassicalLogic.html#9512" class="Bound">q</a> <a id="9611" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="9614" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="9640" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9644" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9651" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="9652" class="Symbol">)</a>
    <a id="9658" href="UF.ClassicalLogic.html#9403" class="Function">II₂</a> <a id="9662" class="Symbol">(</a><a id="9663" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9667" href="UF.ClassicalLogic.html#9667" class="Bound">x</a><a id="9668" class="Symbol">)</a> <a id="9670" href="UF.ClassicalLogic.html#9670" class="Bound">p</a> <a id="9672" href="UF.ClassicalLogic.html#9672" class="Bound">q</a> <a id="9674" class="Symbol">=</a> <a id="9676" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a>
                       <a id="9709" class="Symbol">(</a><a id="9710" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9714" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9721" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9724" href="UF.ClassicalLogic.html#9672" class="Bound">q</a> <a id="9726" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="9752" href="UF.ClassicalLogic.html#9206" class="Function">m</a>          <a id="9763" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9766" href="UF.ClassicalLogic.html#9670" class="Bound">p</a> <a id="9768" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="9794" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9798" href="UF.ClassicalLogic.html#9667" class="Bound">x</a>      <a id="9805" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="9806" class="Symbol">)</a>

    <a id="9813" href="UF.ClassicalLogic.html#9813" class="Function">II₃</a> <a id="9817" class="Symbol">:</a> <a id="9819" href="UF.ClassicalLogic.html#8767" class="Function">δ&#39;</a> <a id="9822" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9824" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9826" href="UF.ClassicalLogic.html#9118" class="Function">ν</a> <a id="9828" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9830" href="UF.ClassicalLogic.html#9206" class="Function">m</a>
    <a id="9836" href="UF.ClassicalLogic.html#9813" class="Function">II₃</a> <a id="9840" class="Symbol">=</a> <a id="9842" href="MLTT.Id.html#734" class="Function">transport</a> <a id="9852" class="Symbol">(</a><a id="9853" href="MLTT.Negation.html#635" class="Function Operator">_≠</a> <a id="9856" href="UF.ClassicalLogic.html#9206" class="Function">m</a><a id="9857" class="Symbol">)</a> <a id="9859" class="Symbol">(</a><a id="9860" href="UF.ClassicalLogic.html#9287" class="Function">II₁</a> <a id="9864" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="9866" class="Symbol">)</a> <a id="9868" class="Symbol">(</a><a id="9869" href="UF.ClassicalLogic.html#9403" class="Function">II₂</a> <a id="9873" href="UF.ClassicalLogic.html#9206" class="Function">m</a> <a id="9875" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="9879" class="Symbol">)</a>

  <a id="9884" href="UF.ClassicalLogic.html#9884" class="Function">III</a> <a id="9888" class="Symbol">:</a> <a id="9890" href="UF.ClassicalLogic.html#8767" class="Function">δ&#39;</a> <a id="9893" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9895" href="UF.ClassicalLogic.html#8269" class="Bound">δ</a>
  <a id="9899" href="UF.ClassicalLogic.html#9884" class="Function">III</a> <a id="9903" href="UF.ClassicalLogic.html#9903" class="Bound">e</a> <a id="9905" class="Symbol">=</a> <a id="9907" href="UF.ClassicalLogic.html#9158" class="Function">II</a> <a id="9910" href="UF.ClassicalLogic.html#9928" class="Function">III₀</a>
   <a id="9918" class="Keyword">where</a>
    <a id="9928" href="UF.ClassicalLogic.html#9928" class="Function">III₀</a> <a id="9933" class="Symbol">:</a> <a id="9935" href="UF.ClassicalLogic.html#8767" class="Function">δ&#39;</a> <a id="9938" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9940" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9942" href="UF.ClassicalLogic.html#9118" class="Function">ν</a> <a id="9944" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9946" href="UF.ClassicalLogic.html#8269" class="Bound">δ</a> <a id="9948" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9950" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9952" href="UF.ClassicalLogic.html#9118" class="Function">ν</a>
    <a id="9958" href="UF.ClassicalLogic.html#9928" class="Function">III₀</a> <a id="9963" class="Symbol">=</a> <a id="9965" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9968" class="Symbol">(λ</a> <a id="9971" href="UF.ClassicalLogic.html#9971" class="Bound">-</a> <a id="9973" class="Symbol">→</a> <a id="9975" href="UF.ClassicalLogic.html#9971" class="Bound">-</a> <a id="9977" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9979" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9981" href="UF.ClassicalLogic.html#9118" class="Function">ν</a><a id="9982" class="Symbol">)</a> <a id="9984" href="UF.ClassicalLogic.html#9903" class="Bound">e</a>

<a id="untruncated-typal-De-Morgan-is-not-prop"></a><a id="9987" href="UF.ClassicalLogic.html#9987" class="Function">untruncated-typal-De-Morgan-is-not-prop</a>
 <a id="10028" class="Symbol">:</a> <a id="10030" href="UF.FunExt.html#851" class="Function">funext</a> <a id="10037" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10039" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
 <a id="10043" class="Symbol">→</a> <a id="10045" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="10073" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="10076" class="Symbol">→</a> <a id="10078" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10080" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10088" class="Symbol">(</a><a id="10089" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="10117" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10118" class="Symbol">)</a>
<a id="10120" href="UF.ClassicalLogic.html#9987" class="Function">untruncated-typal-De-Morgan-is-not-prop</a> <a id="10160" class="Symbol">{</a><a id="10161" href="UF.ClassicalLogic.html#10161" class="Bound">𝓤</a><a id="10162" class="Symbol">}</a> <a id="10164" href="UF.ClassicalLogic.html#10164" class="Bound">fe</a> <a id="10167" href="UF.ClassicalLogic.html#10167" class="Bound">δ</a>
 <a id="10170" class="Symbol">=</a> <a id="10172" href="UF.ClassicalLogic.html#10251" class="Function">IV</a> <a id="10175" class="Symbol">(</a><a id="10176" href="UF.ClassicalLogic.html#8039" class="Function">untruncated-typal-De-Morgan-has-two-witnesses-if-it-has-one</a> <a id="10236" href="UF.ClassicalLogic.html#10164" class="Bound">fe</a> <a id="10239" href="UF.ClassicalLogic.html#10167" class="Bound">δ</a><a id="10240" class="Symbol">)</a>
 <a id="10243" class="Keyword">where</a>
  <a id="10251" href="UF.ClassicalLogic.html#10251" class="Function">IV</a> <a id="10254" class="Symbol">:</a> <a id="10256" class="Symbol">(</a><a id="10257" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10259" href="UF.ClassicalLogic.html#10259" class="Bound">δ&#39;</a> <a id="10262" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10264" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="10292" href="UF.ClassicalLogic.html#10161" class="Bound">𝓤</a> <a id="10294" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10296" href="UF.ClassicalLogic.html#10259" class="Bound">δ&#39;</a> <a id="10299" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="10301" href="UF.ClassicalLogic.html#10167" class="Bound">δ</a><a id="10302" class="Symbol">)</a>
    <a id="10308" class="Symbol">→</a> <a id="10310" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10312" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10320" class="Symbol">(</a><a id="10321" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="10349" href="UF.ClassicalLogic.html#10161" class="Bound">𝓤</a><a id="10350" class="Symbol">)</a>
  <a id="10354" href="UF.ClassicalLogic.html#10251" class="Function">IV</a> <a id="10357" class="Symbol">(</a><a id="10358" href="UF.ClassicalLogic.html#10358" class="Bound">δ&#39;</a> <a id="10361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10363" href="UF.ClassicalLogic.html#10363" class="Bound">III</a><a id="10366" class="Symbol">)</a> <a id="10368" href="UF.ClassicalLogic.html#10368" class="Bound">i</a> <a id="10370" class="Symbol">=</a> <a id="10372" href="UF.ClassicalLogic.html#10363" class="Bound">III</a> <a id="10376" class="Symbol">(</a><a id="10377" href="UF.ClassicalLogic.html#10368" class="Bound">i</a> <a id="10379" href="UF.ClassicalLogic.html#10358" class="Bound">δ&#39;</a> <a id="10382" href="UF.ClassicalLogic.html#10167" class="Bound">δ</a><a id="10383" class="Symbol">)</a>

<a id="10386" class="Markup">\end{code}</a><a id="10396" class="Background">

We repeat the above proof adding more information.

TODO. Is it possible to prove the following from the above, or
vice-versa, to avoid the repetition?

</a><a id="10551" class="Markup">\begin{code}</a>

<a id="untruncated-De-Morgan-has-at-least-two-witnesses-if-it-has-one"></a><a id="10565" href="UF.ClassicalLogic.html#10565" class="Function">untruncated-De-Morgan-has-at-least-two-witnesses-if-it-has-one</a>
 <a id="10629" class="Symbol">:</a> <a id="10631" href="UF.FunExt.html#851" class="Function">funext</a> <a id="10638" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10640" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
 <a id="10644" class="Symbol">→</a> <a id="10646" class="Symbol">(</a><a id="10647" href="UF.ClassicalLogic.html#10647" class="Bound">δ</a> <a id="10649" class="Symbol">:</a> <a id="10651" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="10673" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10674" class="Symbol">)</a>
 <a id="10677" class="Symbol">→</a> <a id="10679" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10681" href="UF.ClassicalLogic.html#10681" class="Bound">δ&#39;</a> <a id="10684" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10686" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="10708" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10710" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10712" href="UF.ClassicalLogic.html#10681" class="Bound">δ&#39;</a> <a id="10715" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="10717" href="UF.ClassicalLogic.html#10647" class="Bound">δ</a>
<a id="10719" href="UF.ClassicalLogic.html#10565" class="Function">untruncated-De-Morgan-has-at-least-two-witnesses-if-it-has-one</a> <a id="10782" class="Symbol">{</a><a id="10783" href="UF.ClassicalLogic.html#10783" class="Bound">𝓤</a><a id="10784" class="Symbol">}</a> <a id="10786" href="UF.ClassicalLogic.html#10786" class="Bound">fe</a> <a id="10789" href="UF.ClassicalLogic.html#10789" class="Bound">δ</a>
 <a id="10792" class="Symbol">=</a> <a id="10794" class="Symbol">(</a><a id="10795" href="UF.ClassicalLogic.html#11282" class="Function">δ&#39;</a> <a id="10798" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10800" href="UF.ClassicalLogic.html#12483" class="Function">III</a><a id="10803" class="Symbol">)</a>
 <a id="10806" class="Keyword">where</a>
  <a id="10814" class="Keyword">open</a> <a id="10819" class="Keyword">import</a> <a id="10826" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>

  <a id="10850" href="UF.ClassicalLogic.html#10850" class="Function">wem</a> <a id="10854" class="Symbol">:</a> <a id="10856" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="10866" href="UF.ClassicalLogic.html#10783" class="Bound">𝓤</a>
  <a id="10870" href="UF.ClassicalLogic.html#10850" class="Function">wem</a> <a id="10874" class="Symbol">=</a> <a id="10876" href="UF.ClassicalLogic.html#6733" class="Function">untruncated-De-Morgan-gives-typal-WEM</a> <a id="10914" href="UF.ClassicalLogic.html#10786" class="Bound">fe</a> <a id="10917" href="UF.ClassicalLogic.html#10789" class="Bound">δ</a>

  <a id="10922" href="UF.ClassicalLogic.html#10922" class="Function">g</a> <a id="10924" class="Symbol">:</a> <a id="10926" class="Symbol">(</a><a id="10927" href="UF.ClassicalLogic.html#10927" class="Bound">P</a> <a id="10929" href="UF.ClassicalLogic.html#10929" class="Bound">Q</a> <a id="10931" class="Symbol">:</a> <a id="10933" href="UF.ClassicalLogic.html#10783" class="Bound">𝓤</a> <a id="10935" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10937" class="Symbol">)</a>
      <a id="10945" class="Symbol">(</a><a id="10946" href="UF.ClassicalLogic.html#10946" class="Bound">i</a> <a id="10948" class="Symbol">:</a> <a id="10950" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10958" href="UF.ClassicalLogic.html#10927" class="Bound">P</a><a id="10959" class="Symbol">)</a> <a id="10961" class="Symbol">(</a><a id="10962" href="UF.ClassicalLogic.html#10962" class="Bound">j</a> <a id="10964" class="Symbol">:</a> <a id="10966" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10974" href="UF.ClassicalLogic.html#10929" class="Bound">Q</a><a id="10975" class="Symbol">)</a>
      <a id="10983" class="Symbol">(</a><a id="10984" href="UF.ClassicalLogic.html#10984" class="Bound">ν</a> <a id="10986" class="Symbol">:</a> <a id="10988" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10990" class="Symbol">(</a><a id="10991" href="UF.ClassicalLogic.html#10927" class="Bound">P</a> <a id="10993" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10995" href="UF.ClassicalLogic.html#10929" class="Bound">Q</a><a id="10996" class="Symbol">))</a>
      <a id="11005" class="Symbol">(</a><a id="11006" href="UF.ClassicalLogic.html#11006" class="Bound">a</a> <a id="11008" class="Symbol">:</a> <a id="11010" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11012" href="UF.ClassicalLogic.html#10927" class="Bound">P</a> <a id="11014" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11016" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="11019" href="UF.ClassicalLogic.html#10927" class="Bound">P</a><a id="11020" class="Symbol">)</a>
      <a id="11028" class="Symbol">(</a><a id="11029" href="UF.ClassicalLogic.html#11029" class="Bound">b</a> <a id="11031" class="Symbol">:</a> <a id="11033" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11035" href="UF.ClassicalLogic.html#10929" class="Bound">Q</a> <a id="11037" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11039" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="11042" href="UF.ClassicalLogic.html#10929" class="Bound">Q</a><a id="11043" class="Symbol">)</a>
      <a id="11051" class="Symbol">(</a><a id="11052" href="UF.ClassicalLogic.html#11052" class="Bound">c</a> <a id="11054" class="Symbol">:</a> <a id="11056" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11058" href="UF.ClassicalLogic.html#10927" class="Bound">P</a> <a id="11060" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11062" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11064" href="UF.ClassicalLogic.html#10929" class="Bound">Q</a><a id="11065" class="Symbol">)</a>
    <a id="11071" class="Symbol">→</a> <a id="11073" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11075" href="UF.ClassicalLogic.html#10927" class="Bound">P</a> <a id="11077" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11079" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11081" href="UF.ClassicalLogic.html#10929" class="Bound">Q</a>
  <a id="11085" href="UF.ClassicalLogic.html#10922" class="Function">g</a> <a id="11087" href="UF.ClassicalLogic.html#11087" class="Bound">P</a> <a id="11089" href="UF.ClassicalLogic.html#11089" class="Bound">Q</a> <a id="11091" href="UF.ClassicalLogic.html#11091" class="Bound">i</a> <a id="11093" href="UF.ClassicalLogic.html#11093" class="Bound">j</a> <a id="11095" href="UF.ClassicalLogic.html#11095" class="Bound">ν</a> <a id="11097" class="Symbol">(</a><a id="11098" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11102" class="Symbol">_)</a> <a id="11105" class="Symbol">(</a><a id="11106" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11110" href="UF.ClassicalLogic.html#11110" class="Bound">v</a><a id="11111" class="Symbol">)</a> <a id="11113" class="Symbol">(</a><a id="11114" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11118" class="Symbol">_)</a> <a id="11121" class="Symbol">=</a> <a id="11123" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11127" href="UF.ClassicalLogic.html#11110" class="Bound">v</a>
  <a id="11131" href="UF.ClassicalLogic.html#10922" class="Function">g</a> <a id="11133" href="UF.ClassicalLogic.html#11133" class="Bound">P</a> <a id="11135" href="UF.ClassicalLogic.html#11135" class="Bound">Q</a> <a id="11137" href="UF.ClassicalLogic.html#11137" class="Bound">i</a> <a id="11139" href="UF.ClassicalLogic.html#11139" class="Bound">j</a> <a id="11141" href="UF.ClassicalLogic.html#11141" class="Bound">ν</a> <a id="11143" class="Symbol">(</a><a id="11144" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11148" href="UF.ClassicalLogic.html#11148" class="Bound">u</a><a id="11149" class="Symbol">)</a> <a id="11151" class="Symbol">(</a><a id="11152" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11156" class="Symbol">_)</a> <a id="11159" class="Symbol">(</a><a id="11160" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11164" class="Symbol">_)</a> <a id="11167" class="Symbol">=</a> <a id="11169" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11173" href="UF.ClassicalLogic.html#11148" class="Bound">u</a>
  <a id="11177" href="UF.ClassicalLogic.html#10922" class="Function">g</a> <a id="11179" href="UF.ClassicalLogic.html#11179" class="Bound">P</a> <a id="11181" href="UF.ClassicalLogic.html#11181" class="Bound">Q</a> <a id="11183" href="UF.ClassicalLogic.html#11183" class="Bound">i</a> <a id="11185" href="UF.ClassicalLogic.html#11185" class="Bound">j</a> <a id="11187" href="UF.ClassicalLogic.html#11187" class="Bound">ν</a> <a id="11189" class="Symbol">(</a><a id="11190" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11194" class="Symbol">_)</a> <a id="11197" class="Symbol">(</a><a id="11198" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11202" class="Symbol">_)</a> <a id="11205" class="Symbol">_</a>       <a id="11213" class="Symbol">=</a> <a id="11215" href="UF.ClassicalLogic.html#10789" class="Bound">δ</a> <a id="11217" href="UF.ClassicalLogic.html#11179" class="Bound">P</a> <a id="11219" href="UF.ClassicalLogic.html#11181" class="Bound">Q</a> <a id="11221" href="UF.ClassicalLogic.html#11183" class="Bound">i</a> <a id="11223" href="UF.ClassicalLogic.html#11185" class="Bound">j</a> <a id="11225" href="UF.ClassicalLogic.html#11187" class="Bound">ν</a>
  <a id="11229" href="UF.ClassicalLogic.html#10922" class="Function">g</a> <a id="11231" href="UF.ClassicalLogic.html#11231" class="Bound">P</a> <a id="11233" href="UF.ClassicalLogic.html#11233" class="Bound">Q</a> <a id="11235" href="UF.ClassicalLogic.html#11235" class="Bound">i</a> <a id="11237" href="UF.ClassicalLogic.html#11237" class="Bound">j</a> <a id="11239" href="UF.ClassicalLogic.html#11239" class="Bound">ν</a> <a id="11241" class="Symbol">(</a><a id="11242" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11246" class="Symbol">_)</a> <a id="11249" class="Symbol">_</a>       <a id="11257" class="Symbol">_</a>       <a id="11265" class="Symbol">=</a> <a id="11267" href="UF.ClassicalLogic.html#10789" class="Bound">δ</a> <a id="11269" href="UF.ClassicalLogic.html#11231" class="Bound">P</a> <a id="11271" href="UF.ClassicalLogic.html#11233" class="Bound">Q</a> <a id="11273" href="UF.ClassicalLogic.html#11235" class="Bound">i</a> <a id="11275" href="UF.ClassicalLogic.html#11237" class="Bound">j</a> <a id="11277" href="UF.ClassicalLogic.html#11239" class="Bound">ν</a>

  <a id="11282" href="UF.ClassicalLogic.html#11282" class="Function">δ&#39;</a> <a id="11285" class="Symbol">:</a> <a id="11287" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="11309" href="UF.ClassicalLogic.html#10783" class="Bound">𝓤</a>
  <a id="11313" href="UF.ClassicalLogic.html#11282" class="Function">δ&#39;</a> <a id="11316" href="UF.ClassicalLogic.html#11316" class="Bound">P</a> <a id="11318" href="UF.ClassicalLogic.html#11318" class="Bound">Q</a> <a id="11320" href="UF.ClassicalLogic.html#11320" class="Bound">i</a> <a id="11322" href="UF.ClassicalLogic.html#11322" class="Bound">j</a> <a id="11324" href="UF.ClassicalLogic.html#11324" class="Bound">ν</a> <a id="11326" class="Symbol">=</a> <a id="11328" href="UF.ClassicalLogic.html#10922" class="Function">g</a> <a id="11330" href="UF.ClassicalLogic.html#11316" class="Bound">P</a> <a id="11332" href="UF.ClassicalLogic.html#11318" class="Bound">Q</a> <a id="11334" href="UF.ClassicalLogic.html#11320" class="Bound">i</a> <a id="11336" href="UF.ClassicalLogic.html#11322" class="Bound">j</a> <a id="11338" href="UF.ClassicalLogic.html#11324" class="Bound">ν</a> <a id="11340" class="Symbol">(</a><a id="11341" href="UF.ClassicalLogic.html#10850" class="Function">wem</a> <a id="11345" href="UF.ClassicalLogic.html#11316" class="Bound">P</a><a id="11346" class="Symbol">)</a> <a id="11348" class="Symbol">(</a><a id="11349" href="UF.ClassicalLogic.html#10850" class="Function">wem</a> <a id="11353" href="UF.ClassicalLogic.html#11318" class="Bound">Q</a><a id="11354" class="Symbol">)</a> <a id="11356" class="Symbol">(</a><a id="11357" href="UF.ClassicalLogic.html#10789" class="Bound">δ</a> <a id="11359" href="UF.ClassicalLogic.html#11316" class="Bound">P</a> <a id="11361" href="UF.ClassicalLogic.html#11318" class="Bound">Q</a> <a id="11363" href="UF.ClassicalLogic.html#11320" class="Bound">i</a> <a id="11365" href="UF.ClassicalLogic.html#11322" class="Bound">j</a> <a id="11367" href="UF.ClassicalLogic.html#11324" class="Bound">ν</a><a id="11368" class="Symbol">)</a>

  <a id="11373" href="UF.ClassicalLogic.html#11373" class="Function">I</a> <a id="11375" class="Symbol">:</a> <a id="11377" class="Symbol">(</a><a id="11378" href="UF.ClassicalLogic.html#11378" class="Bound">i</a> <a id="11380" class="Symbol">:</a> <a id="11382" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11390" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="11391" class="Symbol">)</a> <a id="11393" class="Symbol">(</a><a id="11394" href="UF.ClassicalLogic.html#11394" class="Bound">h</a> <a id="11396" class="Symbol">:</a> <a id="11398" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11400" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="11401" class="Symbol">)</a> <a id="11403" class="Symbol">→</a> <a id="11405" href="UF.ClassicalLogic.html#10850" class="Function">wem</a> <a id="11409" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11411" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11413" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11417" href="UF.ClassicalLogic.html#11394" class="Bound">h</a>
  <a id="11421" href="UF.ClassicalLogic.html#11373" class="Function">I</a> <a id="11423" href="UF.ClassicalLogic.html#11423" class="Bound">i</a> <a id="11425" href="UF.ClassicalLogic.html#11425" class="Bound">h</a> <a id="11427" class="Symbol">=</a> <a id="11429" href="UF.ClassicalLogic.html#11458" class="Function">I₀</a> <a id="11432" class="Symbol">(</a><a id="11433" href="UF.ClassicalLogic.html#10850" class="Function">wem</a> <a id="11437" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="11438" class="Symbol">)</a> <a id="11440" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="11448" class="Keyword">where</a>
    <a id="11458" href="UF.ClassicalLogic.html#11458" class="Function">I₀</a> <a id="11461" class="Symbol">:</a> <a id="11463" class="Symbol">(</a><a id="11464" href="UF.ClassicalLogic.html#11464" class="Bound">a</a> <a id="11466" class="Symbol">:</a> <a id="11468" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11470" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11472" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11474" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="11477" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="11478" class="Symbol">)</a> <a id="11480" class="Symbol">→</a> <a id="11482" href="UF.ClassicalLogic.html#10850" class="Function">wem</a> <a id="11486" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11488" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11490" href="UF.ClassicalLogic.html#11464" class="Bound">a</a> <a id="11492" class="Symbol">→</a> <a id="11494" href="UF.ClassicalLogic.html#10850" class="Function">wem</a> <a id="11498" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11500" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11502" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11506" href="UF.ClassicalLogic.html#11425" class="Bound">h</a>
    <a id="11512" href="UF.ClassicalLogic.html#11458" class="Function">I₀</a> <a id="11515" class="Symbol">(</a><a id="11516" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11520" href="UF.ClassicalLogic.html#11520" class="Bound">u</a><a id="11521" class="Symbol">)</a> <a id="11523" class="Symbol">=</a> <a id="11525" href="MLTT.Id.html#734" class="Function">transport</a>
                  <a id="11553" class="Symbol">(λ</a> <a id="11556" href="UF.ClassicalLogic.html#11556" class="Bound">-</a> <a id="11558" class="Symbol">→</a> <a id="11560" href="UF.ClassicalLogic.html#10850" class="Function">wem</a> <a id="11564" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11566" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11568" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11572" href="UF.ClassicalLogic.html#11556" class="Bound">-</a><a id="11573" class="Symbol">)</a>
                  <a id="11593" class="Symbol">(</a><a id="11594" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="11614" href="UF.ClassicalLogic.html#10786" class="Bound">fe</a> <a id="11617" href="UF.ClassicalLogic.html#11520" class="Bound">u</a> <a id="11619" href="UF.ClassicalLogic.html#11425" class="Bound">h</a><a id="11620" class="Symbol">)</a>
    <a id="11626" href="UF.ClassicalLogic.html#11458" class="Function">I₀</a> <a id="11629" class="Symbol">(</a><a id="11630" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11634" href="UF.ClassicalLogic.html#11634" class="Bound">ϕ</a><a id="11635" class="Symbol">)</a> <a id="11637" href="UF.ClassicalLogic.html#11637" class="Bound">p</a> <a id="11639" class="Symbol">=</a> <a id="11641" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11648" class="Symbol">(</a><a id="11649" href="UF.ClassicalLogic.html#11634" class="Bound">ϕ</a> <a id="11651" href="UF.ClassicalLogic.html#11425" class="Bound">h</a><a id="11652" class="Symbol">)</a>

  <a id="11657" href="UF.ClassicalLogic.html#11657" class="Function">ν</a> <a id="11659" class="Symbol">:</a> <a id="11661" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11663" class="Symbol">(</a><a id="11664" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11666" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11668" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="11669" class="Symbol">)</a>
  <a id="11673" href="UF.ClassicalLogic.html#11657" class="Function">ν</a> <a id="11675" class="Symbol">(</a><a id="11676" href="UF.ClassicalLogic.html#11676" class="Bound">p</a> <a id="11678" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11680" href="UF.ClassicalLogic.html#11680" class="Bound">q</a><a id="11681" class="Symbol">)</a> <a id="11683" class="Symbol">=</a> <a id="11685" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11692" href="UF.ClassicalLogic.html#11676" class="Bound">p</a>

  <a id="11697" href="UF.ClassicalLogic.html#11697" class="Function">II</a> <a id="11700" class="Symbol">:</a> <a id="11702" class="Symbol">(</a><a id="11703" href="UF.ClassicalLogic.html#11703" class="Bound">i</a> <a id="11705" href="UF.ClassicalLogic.html#11705" class="Bound">j</a> <a id="11707" class="Symbol">:</a> <a id="11709" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11717" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="11718" class="Symbol">)</a> <a id="11720" class="Symbol">→</a> <a id="11722" href="UF.ClassicalLogic.html#11282" class="Function">δ&#39;</a> <a id="11725" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11727" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11729" href="UF.ClassicalLogic.html#11703" class="Bound">i</a> <a id="11731" href="UF.ClassicalLogic.html#11705" class="Bound">j</a> <a id="11733" href="UF.ClassicalLogic.html#11657" class="Function">ν</a> <a id="11735" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="11737" href="UF.ClassicalLogic.html#10789" class="Bound">δ</a> <a id="11739" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11741" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11743" href="UF.ClassicalLogic.html#11703" class="Bound">i</a> <a id="11745" href="UF.ClassicalLogic.html#11705" class="Bound">j</a> <a id="11747" href="UF.ClassicalLogic.html#11657" class="Function">ν</a>
  <a id="11751" href="UF.ClassicalLogic.html#11697" class="Function">II</a> <a id="11754" href="UF.ClassicalLogic.html#11754" class="Bound">i</a> <a id="11756" href="UF.ClassicalLogic.html#11756" class="Bound">j</a> <a id="11758" class="Symbol">=</a> <a id="11760" href="UF.ClassicalLogic.html#12408" class="Function">II₃</a>
   <a id="11767" class="Keyword">where</a>
    <a id="11777" href="UF.ClassicalLogic.html#11777" class="Function">m</a> <a id="11779" href="UF.ClassicalLogic.html#11779" class="Function">n</a> <a id="11781" class="Symbol">:</a> <a id="11783" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11785" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11787" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11789" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="11791" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
    <a id="11797" href="UF.ClassicalLogic.html#11777" class="Function">m</a> <a id="11799" class="Symbol">=</a> <a id="11801" href="UF.ClassicalLogic.html#10789" class="Bound">δ</a> <a id="11803" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11805" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11807" href="UF.ClassicalLogic.html#11754" class="Bound">i</a> <a id="11809" href="UF.ClassicalLogic.html#11756" class="Bound">j</a> <a id="11811" href="UF.ClassicalLogic.html#11657" class="Function">ν</a>
    <a id="11817" href="UF.ClassicalLogic.html#11779" class="Function">n</a> <a id="11819" class="Symbol">=</a> <a id="11821" href="UF.ClassicalLogic.html#10922" class="Function">g</a> <a id="11823" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11825" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11827" href="UF.ClassicalLogic.html#11754" class="Bound">i</a> <a id="11829" href="UF.ClassicalLogic.html#11756" class="Bound">j</a> <a id="11831" href="UF.ClassicalLogic.html#11657" class="Function">ν</a> <a id="11833" class="Symbol">(</a><a id="11834" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11838" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="11844" class="Symbol">)</a> <a id="11846" class="Symbol">(</a><a id="11847" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11851" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="11857" class="Symbol">)</a> <a id="11859" href="UF.ClassicalLogic.html#11777" class="Function">m</a>

    <a id="11866" href="UF.ClassicalLogic.html#11866" class="Function">II₁</a> <a id="11870" class="Symbol">:</a> <a id="11872" href="UF.ClassicalLogic.html#11282" class="Function">δ&#39;</a> <a id="11875" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11877" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11879" href="UF.ClassicalLogic.html#11754" class="Bound">i</a> <a id="11881" href="UF.ClassicalLogic.html#11756" class="Bound">j</a> <a id="11883" href="UF.ClassicalLogic.html#11657" class="Function">ν</a> <a id="11885" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11887" href="UF.ClassicalLogic.html#11779" class="Function">n</a>
    <a id="11893" href="UF.ClassicalLogic.html#11866" class="Function">II₁</a> <a id="11897" class="Symbol">=</a> <a id="11899" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="11903" class="Symbol">(λ</a> <a id="11906" href="UF.ClassicalLogic.html#11906" class="Bound">-₁</a> <a id="11909" href="UF.ClassicalLogic.html#11909" class="Bound">-₂</a> <a id="11912" class="Symbol">→</a> <a id="11914" href="UF.ClassicalLogic.html#10922" class="Function">g</a> <a id="11916" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11918" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="11920" href="UF.ClassicalLogic.html#11754" class="Bound">i</a> <a id="11922" href="UF.ClassicalLogic.html#11756" class="Bound">j</a> <a id="11924" href="UF.ClassicalLogic.html#11657" class="Function">ν</a> <a id="11926" href="UF.ClassicalLogic.html#11906" class="Bound">-₁</a> <a id="11929" href="UF.ClassicalLogic.html#11909" class="Bound">-₂</a> <a id="11932" href="UF.ClassicalLogic.html#11777" class="Function">m</a><a id="11933" class="Symbol">)</a>
              <a id="11949" class="Symbol">(</a><a id="11950" href="UF.ClassicalLogic.html#11373" class="Function">I</a> <a id="11952" href="UF.ClassicalLogic.html#11754" class="Bound">i</a> <a id="11954" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="11960" class="Symbol">)</a>
              <a id="11976" class="Symbol">(</a><a id="11977" href="UF.ClassicalLogic.html#11373" class="Function">I</a> <a id="11979" href="UF.ClassicalLogic.html#11756" class="Bound">j</a> <a id="11981" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="11987" class="Symbol">)</a>

    <a id="11994" href="UF.ClassicalLogic.html#11994" class="Function">II₂</a> <a id="11998" class="Symbol">:</a> <a id="12000" class="Symbol">(</a><a id="12001" href="UF.ClassicalLogic.html#12001" class="Bound">m&#39;</a> <a id="12004" class="Symbol">:</a> <a id="12006" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12008" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12010" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12012" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12014" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="12015" class="Symbol">)</a>
        <a id="12025" class="Symbol">→</a> <a id="12027" href="UF.ClassicalLogic.html#11777" class="Function">m</a> <a id="12029" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12031" href="UF.ClassicalLogic.html#12001" class="Bound">m&#39;</a>
        <a id="12042" class="Symbol">→</a> <a id="12044" href="UF.ClassicalLogic.html#10922" class="Function">g</a> <a id="12046" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12048" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12050" href="UF.ClassicalLogic.html#11754" class="Bound">i</a> <a id="12052" href="UF.ClassicalLogic.html#11756" class="Bound">j</a> <a id="12054" href="UF.ClassicalLogic.html#11657" class="Function">ν</a> <a id="12056" class="Symbol">(</a><a id="12057" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12061" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="12067" class="Symbol">)</a> <a id="12069" class="Symbol">(</a><a id="12070" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12074" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="12080" class="Symbol">)</a> <a id="12082" href="UF.ClassicalLogic.html#12001" class="Bound">m&#39;</a> <a id="12085" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="12087" href="UF.ClassicalLogic.html#11777" class="Function">m</a>
    <a id="12093" href="UF.ClassicalLogic.html#11994" class="Function">II₂</a> <a id="12097" class="Symbol">(</a><a id="12098" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12102" href="UF.ClassicalLogic.html#12102" class="Bound">x</a><a id="12103" class="Symbol">)</a> <a id="12105" href="UF.ClassicalLogic.html#12105" class="Bound">p</a> <a id="12107" href="UF.ClassicalLogic.html#12107" class="Bound">q</a> <a id="12109" class="Symbol">=</a> <a id="12111" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a>
                       <a id="12144" class="Symbol">(</a><a id="12145" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12149" href="UF.ClassicalLogic.html#12102" class="Bound">x</a>      <a id="12156" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12159" href="UF.ClassicalLogic.html#12105" class="Bound">p</a> <a id="12161" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="12164" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="12190" href="UF.ClassicalLogic.html#11777" class="Function">m</a>          <a id="12201" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12204" href="UF.ClassicalLogic.html#12107" class="Bound">q</a> <a id="12206" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="12209" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="12235" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12239" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12246" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="12247" class="Symbol">)</a>
    <a id="12253" href="UF.ClassicalLogic.html#11994" class="Function">II₂</a> <a id="12257" class="Symbol">(</a><a id="12258" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12262" href="UF.ClassicalLogic.html#12262" class="Bound">x</a><a id="12263" class="Symbol">)</a> <a id="12265" href="UF.ClassicalLogic.html#12265" class="Bound">p</a> <a id="12267" href="UF.ClassicalLogic.html#12267" class="Bound">q</a> <a id="12269" class="Symbol">=</a> <a id="12271" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a>
                       <a id="12304" class="Symbol">(</a><a id="12305" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12309" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12316" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12319" href="UF.ClassicalLogic.html#12267" class="Bound">q</a> <a id="12321" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="12347" href="UF.ClassicalLogic.html#11777" class="Function">m</a>          <a id="12358" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="12361" href="UF.ClassicalLogic.html#12265" class="Bound">p</a> <a id="12363" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="12389" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12393" href="UF.ClassicalLogic.html#12262" class="Bound">x</a>      <a id="12400" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="12401" class="Symbol">)</a>

    <a id="12408" href="UF.ClassicalLogic.html#12408" class="Function">II₃</a> <a id="12412" class="Symbol">:</a> <a id="12414" href="UF.ClassicalLogic.html#11282" class="Function">δ&#39;</a> <a id="12417" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12419" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12421" href="UF.ClassicalLogic.html#11754" class="Bound">i</a> <a id="12423" href="UF.ClassicalLogic.html#11756" class="Bound">j</a> <a id="12425" href="UF.ClassicalLogic.html#11657" class="Function">ν</a> <a id="12427" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="12429" href="UF.ClassicalLogic.html#11777" class="Function">m</a>
    <a id="12435" href="UF.ClassicalLogic.html#12408" class="Function">II₃</a> <a id="12439" class="Symbol">=</a> <a id="12441" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12451" class="Symbol">(</a><a id="12452" href="MLTT.Negation.html#635" class="Function Operator">_≠</a> <a id="12455" href="UF.ClassicalLogic.html#11777" class="Function">m</a><a id="12456" class="Symbol">)</a> <a id="12458" class="Symbol">(</a><a id="12459" href="UF.ClassicalLogic.html#11866" class="Function">II₁</a> <a id="12463" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="12465" class="Symbol">)</a> <a id="12467" class="Symbol">(</a><a id="12468" href="UF.ClassicalLogic.html#11994" class="Function">II₂</a> <a id="12472" href="UF.ClassicalLogic.html#11777" class="Function">m</a> <a id="12474" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12478" class="Symbol">)</a>

  <a id="12483" href="UF.ClassicalLogic.html#12483" class="Function">III</a> <a id="12487" class="Symbol">:</a> <a id="12489" href="UF.ClassicalLogic.html#11282" class="Function">δ&#39;</a> <a id="12492" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="12494" href="UF.ClassicalLogic.html#10789" class="Bound">δ</a>
  <a id="12498" href="UF.ClassicalLogic.html#12483" class="Function">III</a> <a id="12502" href="UF.ClassicalLogic.html#12502" class="Bound">e</a> <a id="12504" class="Symbol">=</a> <a id="12506" href="UF.ClassicalLogic.html#11697" class="Function">II</a> <a id="12509" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="12519" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="12529" href="UF.ClassicalLogic.html#12547" class="Function">III₀</a>
   <a id="12537" class="Keyword">where</a>
    <a id="12547" href="UF.ClassicalLogic.html#12547" class="Function">III₀</a> <a id="12552" class="Symbol">:</a> <a id="12554" href="UF.ClassicalLogic.html#11282" class="Function">δ&#39;</a> <a id="12557" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12559" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12561" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="12571" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="12581" href="UF.ClassicalLogic.html#11657" class="Function">ν</a> <a id="12583" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12585" href="UF.ClassicalLogic.html#10789" class="Bound">δ</a> <a id="12587" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12589" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12591" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="12601" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="12611" href="UF.ClassicalLogic.html#11657" class="Function">ν</a>
    <a id="12617" href="UF.ClassicalLogic.html#12547" class="Function">III₀</a> <a id="12622" class="Symbol">=</a> <a id="12624" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12627" class="Symbol">(λ</a> <a id="12630" href="UF.ClassicalLogic.html#12630" class="Bound">-</a> <a id="12632" class="Symbol">→</a> <a id="12634" href="UF.ClassicalLogic.html#12630" class="Bound">-</a> <a id="12636" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12638" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12640" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="12650" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="12660" href="UF.ClassicalLogic.html#11657" class="Function">ν</a><a id="12661" class="Symbol">)</a> <a id="12663" href="UF.ClassicalLogic.html#12502" class="Bound">e</a>

<a id="untruncated-De-Morgan-is-not-prop"></a><a id="12666" href="UF.ClassicalLogic.html#12666" class="Function">untruncated-De-Morgan-is-not-prop</a>
 <a id="12701" class="Symbol">:</a> <a id="12703" href="UF.FunExt.html#851" class="Function">funext</a> <a id="12710" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12712" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
 <a id="12716" class="Symbol">→</a> <a id="12718" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="12740" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="12743" class="Symbol">→</a> <a id="12745" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12747" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12755" class="Symbol">(</a><a id="12756" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="12778" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12779" class="Symbol">)</a>
<a id="12781" href="UF.ClassicalLogic.html#12666" class="Function">untruncated-De-Morgan-is-not-prop</a> <a id="12815" class="Symbol">{</a><a id="12816" href="UF.ClassicalLogic.html#12816" class="Bound">𝓤</a><a id="12817" class="Symbol">}</a> <a id="12819" href="UF.ClassicalLogic.html#12819" class="Bound">fe</a> <a id="12822" href="UF.ClassicalLogic.html#12822" class="Bound">δ</a>
 <a id="12825" class="Symbol">=</a> <a id="12827" href="UF.ClassicalLogic.html#12909" class="Function">IV</a> <a id="12830" class="Symbol">(</a><a id="12831" href="UF.ClassicalLogic.html#10565" class="Function">untruncated-De-Morgan-has-at-least-two-witnesses-if-it-has-one</a> <a id="12894" href="UF.ClassicalLogic.html#12819" class="Bound">fe</a> <a id="12897" href="UF.ClassicalLogic.html#12822" class="Bound">δ</a><a id="12898" class="Symbol">)</a>
 <a id="12901" class="Keyword">where</a>
  <a id="12909" href="UF.ClassicalLogic.html#12909" class="Function">IV</a> <a id="12912" class="Symbol">:</a> <a id="12914" class="Symbol">(</a><a id="12915" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12917" href="UF.ClassicalLogic.html#12917" class="Bound">δ&#39;</a> <a id="12920" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12922" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="12944" href="UF.ClassicalLogic.html#12816" class="Bound">𝓤</a> <a id="12946" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12948" href="UF.ClassicalLogic.html#12917" class="Bound">δ&#39;</a> <a id="12951" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="12953" href="UF.ClassicalLogic.html#12822" class="Bound">δ</a><a id="12954" class="Symbol">)</a>
    <a id="12960" class="Symbol">→</a> <a id="12962" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12964" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12972" class="Symbol">(</a><a id="12973" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="12995" href="UF.ClassicalLogic.html#12816" class="Bound">𝓤</a><a id="12996" class="Symbol">)</a>
  <a id="13000" href="UF.ClassicalLogic.html#12909" class="Function">IV</a> <a id="13003" class="Symbol">(</a><a id="13004" href="UF.ClassicalLogic.html#13004" class="Bound">δ&#39;</a> <a id="13007" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13009" href="UF.ClassicalLogic.html#13009" class="Bound">III</a><a id="13012" class="Symbol">)</a> <a id="13014" href="UF.ClassicalLogic.html#13014" class="Bound">i</a> <a id="13016" class="Symbol">=</a> <a id="13018" href="UF.ClassicalLogic.html#13009" class="Bound">III</a> <a id="13022" class="Symbol">(</a><a id="13023" href="UF.ClassicalLogic.html#13014" class="Bound">i</a> <a id="13025" href="UF.ClassicalLogic.html#13004" class="Bound">δ&#39;</a> <a id="13028" href="UF.ClassicalLogic.html#12822" class="Bound">δ</a><a id="13029" class="Symbol">)</a>

<a id="untruncated-De-Morgan-curiousity"></a><a id="13032" href="UF.ClassicalLogic.html#13032" class="Function">untruncated-De-Morgan-curiousity</a> <a id="13065" class="Symbol">:</a> <a id="13067" href="UF.FunExt.html#851" class="Function">funext</a> <a id="13074" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13076" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                 <a id="13112" class="Symbol">→</a> <a id="13114" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="13117" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13125" class="Symbol">(</a><a id="13126" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="13148" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13149" class="Symbol">)</a>
                                 <a id="13184" class="Symbol">→</a> <a id="13186" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13194" class="Symbol">(</a><a id="13195" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="13217" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13218" class="Symbol">)</a>
<a id="13220" href="UF.ClassicalLogic.html#13032" class="Function">untruncated-De-Morgan-curiousity</a> <a id="13253" href="UF.ClassicalLogic.html#13253" class="Bound">fe</a> <a id="13256" class="Symbol">=</a>
 <a id="13259" href="UF.ClassicalLogic.html#7893" class="Function">untruncated-De-Morgan-is-prop</a>
 <a id="13290" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13292" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="13307" class="Symbol">(</a><a id="13308" href="UF.ClassicalLogic.html#12666" class="Function">untruncated-De-Morgan-is-not-prop</a> <a id="13342" href="UF.ClassicalLogic.html#13253" class="Bound">fe</a><a id="13344" class="Symbol">)</a>

<a id="13347" class="Keyword">module</a> <a id="13354" href="UF.ClassicalLogic.html#13354" class="Module">_</a> <a id="13356" class="Symbol">(</a><a id="13357" href="UF.ClassicalLogic.html#13357" class="Bound">pt</a> <a id="13360" class="Symbol">:</a> <a id="13362" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="13393" class="Symbol">)</a> <a id="13395" class="Keyword">where</a>

 <a id="13403" class="Keyword">open</a> <a id="13408" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="13432" href="UF.ClassicalLogic.html#13357" class="Bound">pt</a>

 <a id="13437" href="UF.ClassicalLogic.html#13437" class="Function">typal-De-Morgan</a> <a id="13453" class="Symbol">:</a> <a id="13455" class="Symbol">∀</a> <a id="13457" href="UF.ClassicalLogic.html#13457" class="Bound">𝓤</a> <a id="13459" class="Symbol">→</a> <a id="13461" href="UF.ClassicalLogic.html#13457" class="Bound">𝓤</a> <a id="13463" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="13465" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="13468" href="UF.ClassicalLogic.html#13437" class="Function">typal-De-Morgan</a> <a id="13484" href="UF.ClassicalLogic.html#13484" class="Bound">𝓤</a> <a id="13486" class="Symbol">=</a> <a id="13488" class="Symbol">(</a><a id="13489" href="UF.ClassicalLogic.html#13489" class="Bound">P</a> <a id="13491" href="UF.ClassicalLogic.html#13491" class="Bound">Q</a> <a id="13493" class="Symbol">:</a> <a id="13495" href="UF.ClassicalLogic.html#13484" class="Bound">𝓤</a> <a id="13497" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13499" class="Symbol">)</a> <a id="13501" class="Symbol">→</a> <a id="13503" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13505" class="Symbol">(</a><a id="13506" href="UF.ClassicalLogic.html#13489" class="Bound">P</a> <a id="13508" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13510" href="UF.ClassicalLogic.html#13491" class="Bound">Q</a><a id="13511" class="Symbol">)</a> <a id="13513" class="Symbol">→</a> <a id="13515" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13517" href="UF.ClassicalLogic.html#13489" class="Bound">P</a> <a id="13519" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="13521" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13523" href="UF.ClassicalLogic.html#13491" class="Bound">Q</a>

 <a id="13527" href="UF.ClassicalLogic.html#13527" class="Function">De-Morgan</a> <a id="13537" class="Symbol">:</a> <a id="13539" class="Symbol">∀</a> <a id="13541" href="UF.ClassicalLogic.html#13541" class="Bound">𝓤</a> <a id="13543" class="Symbol">→</a> <a id="13545" href="UF.ClassicalLogic.html#13541" class="Bound">𝓤</a> <a id="13547" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="13549" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="13552" href="UF.ClassicalLogic.html#13527" class="Function">De-Morgan</a> <a id="13562" href="UF.ClassicalLogic.html#13562" class="Bound">𝓤</a> <a id="13564" class="Symbol">=</a> <a id="13566" class="Symbol">(</a><a id="13567" href="UF.ClassicalLogic.html#13567" class="Bound">P</a> <a id="13569" href="UF.ClassicalLogic.html#13569" class="Bound">Q</a> <a id="13571" class="Symbol">:</a> <a id="13573" href="UF.ClassicalLogic.html#13562" class="Bound">𝓤</a> <a id="13575" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13577" class="Symbol">)</a>
             <a id="13592" class="Symbol">→</a> <a id="13594" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13602" href="UF.ClassicalLogic.html#13567" class="Bound">P</a>
             <a id="13617" class="Symbol">→</a> <a id="13619" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13627" href="UF.ClassicalLogic.html#13569" class="Bound">Q</a>
             <a id="13642" class="Symbol">→</a> <a id="13644" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13646" class="Symbol">(</a><a id="13647" href="UF.ClassicalLogic.html#13567" class="Bound">P</a> <a id="13649" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13651" href="UF.ClassicalLogic.html#13569" class="Bound">Q</a><a id="13652" class="Symbol">)</a> <a id="13654" class="Symbol">→</a> <a id="13656" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13658" href="UF.ClassicalLogic.html#13567" class="Bound">P</a> <a id="13660" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="13662" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13664" href="UF.ClassicalLogic.html#13569" class="Bound">Q</a>

 <a id="13668" href="UF.ClassicalLogic.html#13668" class="Function">typal-De-Morgan-is-prop</a> <a id="13692" class="Symbol">:</a> <a id="13694" href="UF.FunExt.html#996" class="Function">FunExt</a>
                         <a id="13726" class="Symbol">→</a> <a id="13728" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13736" class="Symbol">(</a><a id="13737" href="UF.ClassicalLogic.html#13437" class="Function">typal-De-Morgan</a> <a id="13753" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13754" class="Symbol">)</a>
 <a id="13757" href="UF.ClassicalLogic.html#13668" class="Function">typal-De-Morgan-is-prop</a> <a id="13781" href="UF.ClassicalLogic.html#13781" class="Bound">fe</a> <a id="13784" class="Symbol">=</a> <a id="13786" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="13797" class="Symbol">(λ</a> <a id="13800" class="Symbol">{</a><a id="13801" href="UF.ClassicalLogic.html#13801" class="Bound">𝓤</a><a id="13802" class="Symbol">}</a> <a id="13804" class="Symbol">{</a><a id="13805" href="UF.ClassicalLogic.html#13805" class="Bound">𝓥</a><a id="13806" class="Symbol">}</a> <a id="13808" class="Symbol">→</a> <a id="13810" href="UF.ClassicalLogic.html#13781" class="Bound">fe</a> <a id="13813" href="UF.ClassicalLogic.html#13801" class="Bound">𝓤</a> <a id="13815" href="UF.ClassicalLogic.html#13805" class="Bound">𝓥</a><a id="13816" class="Symbol">)</a>
                                         <a id="13859" class="Symbol">(λ</a> <a id="13862" href="UF.ClassicalLogic.html#13862" class="Bound">P</a> <a id="13864" href="UF.ClassicalLogic.html#13864" class="Bound">Q</a> <a id="13866" href="UF.ClassicalLogic.html#13866" class="Bound">ν</a> <a id="13868" class="Symbol">→</a> <a id="13870" href="UF.PropTrunc.html#3293" class="Function">∨-is-prop</a><a id="13879" class="Symbol">)</a>

 <a id="13883" href="UF.ClassicalLogic.html#13883" class="Function">De-Morgan-is-prop</a> <a id="13901" class="Symbol">:</a> <a id="13903" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="13910" class="Symbol">→</a> <a id="13912" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13920" class="Symbol">(</a><a id="13921" href="UF.ClassicalLogic.html#13527" class="Function">De-Morgan</a> <a id="13931" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13932" class="Symbol">)</a>
 <a id="13935" href="UF.ClassicalLogic.html#13883" class="Function">De-Morgan-is-prop</a> <a id="13953" href="UF.ClassicalLogic.html#13953" class="Bound">fe</a> <a id="13956" class="Symbol">=</a> <a id="13958" href="UF.Subsingletons-FunExt.html#5828" class="Function">Π₅-is-prop</a> <a id="13969" class="Symbol">(λ</a> <a id="13972" class="Symbol">{</a><a id="13973" href="UF.ClassicalLogic.html#13973" class="Bound">𝓤</a><a id="13974" class="Symbol">}</a> <a id="13976" class="Symbol">{</a><a id="13977" href="UF.ClassicalLogic.html#13977" class="Bound">𝓥</a><a id="13978" class="Symbol">}</a> <a id="13980" class="Symbol">→</a> <a id="13982" href="UF.ClassicalLogic.html#13953" class="Bound">fe</a> <a id="13985" href="UF.ClassicalLogic.html#13973" class="Bound">𝓤</a> <a id="13987" href="UF.ClassicalLogic.html#13977" class="Bound">𝓥</a><a id="13988" class="Symbol">)</a>
                                   <a id="14025" class="Symbol">(λ</a> <a id="14028" href="UF.ClassicalLogic.html#14028" class="Bound">P</a> <a id="14030" href="UF.ClassicalLogic.html#14030" class="Bound">Q</a> <a id="14032" href="UF.ClassicalLogic.html#14032" class="Bound">i</a> <a id="14034" href="UF.ClassicalLogic.html#14034" class="Bound">j</a> <a id="14036" href="UF.ClassicalLogic.html#14036" class="Bound">ν</a> <a id="14038" class="Symbol">→</a> <a id="14040" href="UF.PropTrunc.html#3293" class="Function">∨-is-prop</a><a id="14049" class="Symbol">)</a>

 <a id="14053" href="UF.ClassicalLogic.html#14053" class="Function">untruncated-De-Morgan-gives-De-Morgan</a> <a id="14091" class="Symbol">:</a> <a id="14093" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="14115" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                       <a id="14156" class="Symbol">→</a> <a id="14158" href="UF.ClassicalLogic.html#13527" class="Function">De-Morgan</a> <a id="14168" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="14171" href="UF.ClassicalLogic.html#14053" class="Function">untruncated-De-Morgan-gives-De-Morgan</a> <a id="14209" href="UF.ClassicalLogic.html#14209" class="Bound">d</a> <a id="14211" href="UF.ClassicalLogic.html#14211" class="Bound">P</a> <a id="14213" href="UF.ClassicalLogic.html#14213" class="Bound">Q</a> <a id="14215" href="UF.ClassicalLogic.html#14215" class="Bound">i</a> <a id="14217" href="UF.ClassicalLogic.html#14217" class="Bound">j</a> <a id="14219" href="UF.ClassicalLogic.html#14219" class="Bound">ν</a> <a id="14221" class="Symbol">=</a> <a id="14223" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="14225" href="UF.ClassicalLogic.html#14209" class="Bound">d</a> <a id="14227" href="UF.ClassicalLogic.html#14211" class="Bound">P</a> <a id="14229" href="UF.ClassicalLogic.html#14213" class="Bound">Q</a> <a id="14231" href="UF.ClassicalLogic.html#14215" class="Bound">i</a> <a id="14233" href="UF.ClassicalLogic.html#14217" class="Bound">j</a> <a id="14235" href="UF.ClassicalLogic.html#14219" class="Bound">ν</a> <a id="14237" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

 <a id="14241" href="UF.ClassicalLogic.html#14241" class="Function">De-Morgan-gives-WEM</a> <a id="14261" class="Symbol">:</a> <a id="14263" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14270" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14272" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                     <a id="14296" class="Symbol">→</a> <a id="14298" href="UF.ClassicalLogic.html#13527" class="Function">De-Morgan</a> <a id="14308" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                     <a id="14331" class="Symbol">→</a> <a id="14333" href="UF.ClassicalLogic.html#2178" class="Function">WEM</a> <a id="14337" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="14340" href="UF.ClassicalLogic.html#14241" class="Function">De-Morgan-gives-WEM</a> <a id="14360" class="Symbol">{</a><a id="14361" href="UF.ClassicalLogic.html#14361" class="Bound">𝓤</a><a id="14362" class="Symbol">}</a> <a id="14364" href="UF.ClassicalLogic.html#14364" class="Bound">fe</a> <a id="14367" href="UF.ClassicalLogic.html#14367" class="Bound">dm</a> <a id="14370" href="UF.ClassicalLogic.html#14370" class="Bound">P</a> <a id="14372" href="UF.ClassicalLogic.html#14372" class="Bound">i</a> <a id="14374" class="Symbol">=</a> <a id="14376" href="UF.ClassicalLogic.html#14517" class="Function">III</a>
  <a id="14382" class="Keyword">where</a>
   <a id="14391" href="UF.ClassicalLogic.html#14391" class="Function">I</a> <a id="14393" class="Symbol">:</a> <a id="14395" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="14397" class="Symbol">(</a><a id="14398" href="UF.ClassicalLogic.html#14370" class="Bound">P</a> <a id="14400" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14402" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="14404" href="UF.ClassicalLogic.html#14370" class="Bound">P</a><a id="14405" class="Symbol">)</a> <a id="14407" class="Symbol">→</a> <a id="14409" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="14411" href="UF.ClassicalLogic.html#14370" class="Bound">P</a> <a id="14413" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="14415" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="14418" href="UF.ClassicalLogic.html#14370" class="Bound">P</a>
   <a id="14423" href="UF.ClassicalLogic.html#14391" class="Function">I</a> <a id="14425" class="Symbol">=</a> <a id="14427" href="UF.ClassicalLogic.html#14367" class="Bound">dm</a> <a id="14430" href="UF.ClassicalLogic.html#14370" class="Bound">P</a> <a id="14432" class="Symbol">(</a><a id="14433" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="14435" href="UF.ClassicalLogic.html#14370" class="Bound">P</a><a id="14436" class="Symbol">)</a> <a id="14438" href="UF.ClassicalLogic.html#14372" class="Bound">i</a> <a id="14440" class="Symbol">(</a><a id="14441" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="14461" href="UF.ClassicalLogic.html#14364" class="Bound">fe</a><a id="14463" class="Symbol">)</a>

   <a id="14469" href="UF.ClassicalLogic.html#14469" class="Function">II</a> <a id="14472" class="Symbol">:</a> <a id="14474" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="14476" href="UF.ClassicalLogic.html#14370" class="Bound">P</a> <a id="14478" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="14480" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="14483" href="UF.ClassicalLogic.html#14370" class="Bound">P</a>
   <a id="14488" href="UF.ClassicalLogic.html#14469" class="Function">II</a> <a id="14491" class="Symbol">=</a> <a id="14493" href="UF.ClassicalLogic.html#14391" class="Function">I</a> <a id="14495" href="UF.ClassicalLogic.html#5381" class="Function">non-contradiction</a>

   <a id="14517" href="UF.ClassicalLogic.html#14517" class="Function">III</a> <a id="14521" class="Symbol">:</a> <a id="14523" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="14525" href="UF.ClassicalLogic.html#14370" class="Bound">P</a> <a id="14527" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14529" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="14532" href="UF.ClassicalLogic.html#14370" class="Bound">P</a>
   <a id="14537" href="UF.ClassicalLogic.html#14517" class="Function">III</a> <a id="14541" class="Symbol">=</a> <a id="14543" href="UF.PropTrunc.html#886" class="Function">exit-∥∥</a>
          <a id="14561" class="Symbol">(</a><a id="14562" href="UF.Subsingletons-FunExt.html#8987" class="Function">decidability-of-prop-is-prop</a> <a id="14591" href="UF.ClassicalLogic.html#14364" class="Bound">fe</a> <a id="14594" class="Symbol">(</a><a id="14595" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="14615" href="UF.ClassicalLogic.html#14364" class="Bound">fe</a><a id="14617" class="Symbol">))</a>
          <a id="14630" href="UF.ClassicalLogic.html#14469" class="Function">II</a>

 <a id="14635" href="UF.ClassicalLogic.html#14635" class="Function">De-Morgan-gives-typal-WEM</a> <a id="14661" class="Symbol">:</a> <a id="14663" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14670" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14672" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="14675" class="Symbol">→</a> <a id="14677" href="UF.ClassicalLogic.html#13527" class="Function">De-Morgan</a> <a id="14687" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14689" class="Symbol">→</a> <a id="14691" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="14701" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="14704" href="UF.ClassicalLogic.html#14635" class="Function">De-Morgan-gives-typal-WEM</a> <a id="14730" class="Symbol">{</a><a id="14731" href="UF.ClassicalLogic.html#14731" class="Bound">𝓤</a><a id="14732" class="Symbol">}</a> <a id="14734" href="UF.ClassicalLogic.html#14734" class="Bound">fe</a> <a id="14737" class="Symbol">=</a>
  <a id="14741" href="UF.ClassicalLogic.html#2304" class="Function">WEM-gives-typal-WEM</a> <a id="14761" href="UF.ClassicalLogic.html#14734" class="Bound">fe</a> <a id="14764" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14766" href="UF.ClassicalLogic.html#14241" class="Function">De-Morgan-gives-WEM</a> <a id="14786" href="UF.ClassicalLogic.html#14734" class="Bound">fe</a>

 <a id="14791" href="UF.ClassicalLogic.html#14791" class="Function">De-Morgan-gives-untruncated-De-Morgan</a> <a id="14829" class="Symbol">:</a> <a id="14831" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14838" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14840" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                       <a id="14882" class="Symbol">→</a> <a id="14884" href="UF.ClassicalLogic.html#13527" class="Function">De-Morgan</a> <a id="14894" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                       <a id="14935" class="Symbol">→</a> <a id="14937" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="14959" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="14962" href="UF.ClassicalLogic.html#14791" class="Function">De-Morgan-gives-untruncated-De-Morgan</a> <a id="15000" href="UF.ClassicalLogic.html#15000" class="Bound">fe</a> <a id="15003" href="UF.ClassicalLogic.html#15003" class="Bound">t</a> <a id="15005" href="UF.ClassicalLogic.html#15005" class="Bound">P</a> <a id="15007" href="UF.ClassicalLogic.html#15007" class="Bound">Q</a> <a id="15009" href="UF.ClassicalLogic.html#15009" class="Bound">i</a> <a id="15011" href="UF.ClassicalLogic.html#15011" class="Bound">j</a> <a id="15013" href="UF.ClassicalLogic.html#15013" class="Bound">ν</a> <a id="15015" class="Symbol">=</a>
  <a id="15019" href="UF.ClassicalLogic.html#6266" class="Function">typal-WEM-gives-untruncated-De-Morgan</a>
   <a id="15060" class="Symbol">(</a><a id="15061" href="UF.ClassicalLogic.html#14635" class="Function">De-Morgan-gives-typal-WEM</a> <a id="15087" href="UF.ClassicalLogic.html#15000" class="Bound">fe</a> <a id="15090" href="UF.ClassicalLogic.html#15003" class="Bound">t</a><a id="15091" class="Symbol">)</a>
   <a id="15096" href="UF.ClassicalLogic.html#15005" class="Bound">P</a> <a id="15098" href="UF.ClassicalLogic.html#15007" class="Bound">Q</a> <a id="15100" href="UF.ClassicalLogic.html#15009" class="Bound">i</a> <a id="15102" href="UF.ClassicalLogic.html#15011" class="Bound">j</a> <a id="15104" href="UF.ClassicalLogic.html#15013" class="Bound">ν</a>

 <a id="15108" href="UF.ClassicalLogic.html#15108" class="Function">typal-De-Morgan-gives-De-Morgan</a> <a id="15140" class="Symbol">:</a> <a id="15142" href="UF.ClassicalLogic.html#13437" class="Function">typal-De-Morgan</a> <a id="15158" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15160" class="Symbol">→</a> <a id="15162" href="UF.ClassicalLogic.html#13527" class="Function">De-Morgan</a> <a id="15172" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="15175" href="UF.ClassicalLogic.html#15108" class="Function">typal-De-Morgan-gives-De-Morgan</a> <a id="15207" href="UF.ClassicalLogic.html#15207" class="Bound">d</a> <a id="15209" href="UF.ClassicalLogic.html#15209" class="Bound">P</a> <a id="15211" href="UF.ClassicalLogic.html#15211" class="Bound">Q</a> <a id="15213" href="UF.ClassicalLogic.html#15213" class="Bound">i</a> <a id="15215" href="UF.ClassicalLogic.html#15215" class="Bound">j</a> <a id="15217" class="Symbol">=</a> <a id="15219" href="UF.ClassicalLogic.html#15207" class="Bound">d</a> <a id="15221" href="UF.ClassicalLogic.html#15209" class="Bound">P</a> <a id="15223" href="UF.ClassicalLogic.html#15211" class="Bound">Q</a>

 <a id="15227" href="UF.ClassicalLogic.html#15227" class="Function">untruncated-typal-De-Morgan-gives-typal-De-Morgan</a>
  <a id="15279" class="Symbol">:</a> <a id="15281" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="15309" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
  <a id="15313" class="Symbol">→</a> <a id="15315" href="UF.ClassicalLogic.html#13437" class="Function">typal-De-Morgan</a> <a id="15331" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="15334" href="UF.ClassicalLogic.html#15227" class="Function">untruncated-typal-De-Morgan-gives-typal-De-Morgan</a> <a id="15384" href="UF.ClassicalLogic.html#15384" class="Bound">d</a> <a id="15386" href="UF.ClassicalLogic.html#15386" class="Bound">P</a> <a id="15388" href="UF.ClassicalLogic.html#15388" class="Bound">Q</a> <a id="15390" href="UF.ClassicalLogic.html#15390" class="Bound">ν</a> <a id="15392" class="Symbol">=</a>
  <a id="15396" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="15398" href="UF.ClassicalLogic.html#15384" class="Bound">d</a> <a id="15400" href="UF.ClassicalLogic.html#15386" class="Bound">P</a> <a id="15402" href="UF.ClassicalLogic.html#15388" class="Bound">Q</a> <a id="15404" href="UF.ClassicalLogic.html#15390" class="Bound">ν</a> <a id="15406" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

 <a id="15410" href="UF.ClassicalLogic.html#15410" class="Function">De-Morgan-gives-typal-De-Morgan</a> <a id="15442" class="Symbol">:</a> <a id="15444" href="UF.FunExt.html#851" class="Function">funext</a> <a id="15451" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15453" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                 <a id="15489" class="Symbol">→</a> <a id="15491" href="UF.ClassicalLogic.html#13527" class="Function">De-Morgan</a> <a id="15501" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                 <a id="15536" class="Symbol">→</a> <a id="15538" href="UF.ClassicalLogic.html#13437" class="Function">typal-De-Morgan</a> <a id="15554" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="15557" href="UF.ClassicalLogic.html#15410" class="Function">De-Morgan-gives-typal-De-Morgan</a> <a id="15589" class="Symbol">{</a><a id="15590" href="UF.ClassicalLogic.html#15590" class="Bound">𝓤</a><a id="15591" class="Symbol">}</a> <a id="15593" href="UF.ClassicalLogic.html#15593" class="Bound">fe</a> <a id="15596" href="UF.ClassicalLogic.html#15596" class="Bound">d</a> <a id="15598" href="UF.ClassicalLogic.html#15598" class="Bound">A</a> <a id="15600" href="UF.ClassicalLogic.html#15600" class="Bound">B</a> <a id="15602" href="UF.ClassicalLogic.html#15602" class="Bound">ν</a> <a id="15604" class="Symbol">=</a>
  <a id="15608" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="15610" href="UF.ClassicalLogic.html#5837" class="Function">typal-WEM-gives-untruncated-typal-De-Morgan</a>
     <a id="15659" class="Symbol">(</a><a id="15660" href="UF.ClassicalLogic.html#14635" class="Function">De-Morgan-gives-typal-WEM</a> <a id="15686" href="UF.ClassicalLogic.html#15593" class="Bound">fe</a> <a id="15689" href="UF.ClassicalLogic.html#15596" class="Bound">d</a><a id="15690" class="Symbol">)</a>
     <a id="15697" href="UF.ClassicalLogic.html#15598" class="Bound">A</a> <a id="15699" href="UF.ClassicalLogic.html#15600" class="Bound">B</a> <a id="15701" href="UF.ClassicalLogic.html#15602" class="Bound">ν</a> <a id="15703" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

<a id="15706" class="Markup">\end{code}</a><a id="15716" class="Background">

The above shows that weak excluded middle, De Morgan and truncated De
Morgan are logically equivalent, all in their two (proposional and
typal) versions, so in a total of six logically equivalent statements.

Here is a diagram with the main implications, summarized below in
Agda:

     1 ----&gt; 2
     ^        \
     |         \
     |          \
     |           \
     |            \
     |             \
     |              v
     3 &lt;-- 5 &lt;----- 6
      ^            /
       \          /
        \        /
         \      /
          \    /
           \  v
             4

</a><a id="16297" class="Markup">\begin{code}</a>

 <a id="16312" class="Keyword">module</a> <a id="16319" href="UF.ClassicalLogic.html#16319" class="Module">_</a> <a id="16321" class="Symbol">(</a><a id="16322" href="UF.ClassicalLogic.html#16322" class="Bound">𝓤</a> <a id="16324" class="Symbol">:</a> <a id="16326" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="16334" class="Symbol">)</a> <a id="16336" class="Keyword">where</a>

  <a id="16345" class="Keyword">private</a>
   <a id="16356" href="UF.ClassicalLogic.html#16356" class="Function">⦅1⦆</a> <a id="16360" class="Symbol">=</a> <a id="16362" href="UF.ClassicalLogic.html#2178" class="Function">WEM</a> <a id="16366" href="UF.ClassicalLogic.html#16322" class="Bound">𝓤</a>
   <a id="16371" href="UF.ClassicalLogic.html#16371" class="Function">⦅2⦆</a> <a id="16375" class="Symbol">=</a> <a id="16377" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="16387" href="UF.ClassicalLogic.html#16322" class="Bound">𝓤</a>
   <a id="16392" href="UF.ClassicalLogic.html#16392" class="Function">⦅3⦆</a> <a id="16396" class="Symbol">=</a> <a id="16398" href="UF.ClassicalLogic.html#13527" class="Function">De-Morgan</a> <a id="16408" href="UF.ClassicalLogic.html#16322" class="Bound">𝓤</a>
   <a id="16413" href="UF.ClassicalLogic.html#16413" class="Function">⦅4⦆</a> <a id="16417" class="Symbol">=</a> <a id="16419" href="UF.ClassicalLogic.html#13437" class="Function">typal-De-Morgan</a> <a id="16435" href="UF.ClassicalLogic.html#16322" class="Bound">𝓤</a>
   <a id="16440" href="UF.ClassicalLogic.html#16440" class="Function">⦅5⦆</a> <a id="16444" class="Symbol">=</a> <a id="16446" href="UF.ClassicalLogic.html#4702" class="Function">untruncated-De-Morgan</a> <a id="16468" href="UF.ClassicalLogic.html#16322" class="Bound">𝓤</a>
   <a id="16473" href="UF.ClassicalLogic.html#16473" class="Function">⦅6⦆</a> <a id="16477" class="Symbol">=</a> <a id="16479" href="UF.ClassicalLogic.html#5459" class="Function">untruncated-typal-De-Morgan</a> <a id="16507" href="UF.ClassicalLogic.html#16322" class="Bound">𝓤</a>

  <a id="16512" href="UF.ClassicalLogic.html#16512" class="Function">De-Morgan-WEM-diagram</a>
   <a id="16537" class="Symbol">:</a> <a id="16539" href="UF.FunExt.html#851" class="Function">funext</a> <a id="16546" href="UF.ClassicalLogic.html#16322" class="Bound">𝓤</a> <a id="16548" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
   <a id="16554" class="Symbol">→</a> <a id="16556" class="Symbol">(</a><a id="16557" href="UF.ClassicalLogic.html#16356" class="Function">⦅1⦆</a> <a id="16561" class="Symbol">→</a> <a id="16563" href="UF.ClassicalLogic.html#16371" class="Function">⦅2⦆</a><a id="16566" class="Symbol">)</a>
   <a id="16571" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16573" class="Symbol">(</a><a id="16574" href="UF.ClassicalLogic.html#16371" class="Function">⦅2⦆</a> <a id="16578" class="Symbol">→</a> <a id="16580" href="UF.ClassicalLogic.html#16473" class="Function">⦅6⦆</a><a id="16583" class="Symbol">)</a>
   <a id="16588" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16590" class="Symbol">(</a><a id="16591" href="UF.ClassicalLogic.html#16392" class="Function">⦅3⦆</a> <a id="16595" class="Symbol">→</a> <a id="16597" href="UF.ClassicalLogic.html#16356" class="Function">⦅1⦆</a><a id="16600" class="Symbol">)</a>
   <a id="16605" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16607" class="Symbol">(</a><a id="16608" href="UF.ClassicalLogic.html#16413" class="Function">⦅4⦆</a> <a id="16612" class="Symbol">→</a> <a id="16614" href="UF.ClassicalLogic.html#16392" class="Function">⦅3⦆</a><a id="16617" class="Symbol">)</a>
   <a id="16622" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16624" class="Symbol">(</a><a id="16625" href="UF.ClassicalLogic.html#16440" class="Function">⦅5⦆</a> <a id="16629" class="Symbol">→</a> <a id="16631" href="UF.ClassicalLogic.html#16392" class="Function">⦅3⦆</a><a id="16634" class="Symbol">)</a>
   <a id="16639" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16641" class="Symbol">(</a><a id="16642" href="UF.ClassicalLogic.html#16473" class="Function">⦅6⦆</a> <a id="16646" class="Symbol">→</a> <a id="16648" href="UF.ClassicalLogic.html#16413" class="Function">⦅4⦆</a><a id="16651" class="Symbol">)</a>
   <a id="16656" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16658" class="Symbol">(</a><a id="16659" href="UF.ClassicalLogic.html#16473" class="Function">⦅6⦆</a> <a id="16663" class="Symbol">→</a> <a id="16665" href="UF.ClassicalLogic.html#16440" class="Function">⦅5⦆</a><a id="16668" class="Symbol">)</a>
  <a id="16672" href="UF.ClassicalLogic.html#16512" class="Function">De-Morgan-WEM-diagram</a> <a id="16694" href="UF.ClassicalLogic.html#16694" class="Bound">fe</a> <a id="16697" class="Symbol">=</a>
   <a id="16702" href="UF.ClassicalLogic.html#2304" class="Function">WEM-gives-typal-WEM</a> <a id="16722" href="UF.ClassicalLogic.html#16694" class="Bound">fe</a> <a id="16725" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="16730" href="UF.ClassicalLogic.html#5837" class="Function">typal-WEM-gives-untruncated-typal-De-Morgan</a> <a id="16774" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="16779" href="UF.ClassicalLogic.html#14241" class="Function">De-Morgan-gives-WEM</a> <a id="16799" href="UF.ClassicalLogic.html#16694" class="Bound">fe</a> <a id="16802" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="16807" href="UF.ClassicalLogic.html#15108" class="Function">typal-De-Morgan-gives-De-Morgan</a> <a id="16839" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="16844" href="UF.ClassicalLogic.html#14053" class="Function">untruncated-De-Morgan-gives-De-Morgan</a> <a id="16882" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="16887" href="UF.ClassicalLogic.html#15227" class="Function">untruncated-typal-De-Morgan-gives-typal-De-Morgan</a> <a id="16937" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="16942" href="UF.ClassicalLogic.html#5571" class="Function">untruncated-typal-De-Morgan-gives-untruncated-De-Morgan</a>

<a id="16999" class="Markup">\end{code}</a><a id="17009" class="Background">

That weak excluded middle and De Morgan are equivalent is long known
and now part of the folklore. We don&#39;t know who proved this first,
but, for example, it is in Johnstone&#39;s papers on topos theory and his
Elephant two-volume book.

Mike Shulman asked in the HoTT mailing list [1] whether truncated De
Morgan implies untruncated De Morgan, and Martin Escardo offered a proof
as an answer [2], which Mike Shulman added to the nLab [3].

[1] Mike Shulman. de Morgan&#39;s Law.
    https://groups.google.com/g/homotopytypetheory/c/Azq6GVU98II/m/qEp8TeInYgAJ
    1st September 2014.

[2] Martin Escardo. de Morgan&#39;s Law.
    https://groups.google.com/g/homotopytypetheory/c/Azq6GVU98II/m/bXMixO9s1boJ
    2nd September 2014

[3] Added to the nLab by Mike Shulman.
    https://ncatlab.org/nlab/show/De%20Morgan%20laws.
    2nd September 2014

Here we have added, to both typal-WEM and De Morgan, truncated or not, the
discussion of whether the types in question need to be propositions or
not for them to be all equivalent, and the answer is that it doesn&#39;t
matter whether we assume that the types in question are all
propositions.

</a><a id="18135" class="Markup">\begin{code}</a>

 <a id="18150" href="UF.ClassicalLogic.html#18150" class="Function">double-negation-is-truncation-gives-DNE</a> <a id="18190" class="Symbol">:</a> <a id="18192" class="Symbol">((</a><a id="18194" href="UF.ClassicalLogic.html#18194" class="Bound">X</a> <a id="18196" class="Symbol">:</a> <a id="18198" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18200" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18202" class="Symbol">)</a> <a id="18204" class="Symbol">→</a> <a id="18206" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="18209" href="UF.ClassicalLogic.html#18194" class="Bound">X</a> <a id="18211" class="Symbol">→</a> <a id="18213" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="18215" href="UF.ClassicalLogic.html#18194" class="Bound">X</a> <a id="18217" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="18218" class="Symbol">)</a> <a id="18220" class="Symbol">→</a> <a id="18222" href="UF.ClassicalLogic.html#3149" class="Function">DNE</a> <a id="18226" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="18229" href="UF.ClassicalLogic.html#18150" class="Function">double-negation-is-truncation-gives-DNE</a> <a id="18269" href="UF.ClassicalLogic.html#18269" class="Bound">f</a> <a id="18271" href="UF.ClassicalLogic.html#18271" class="Bound">P</a> <a id="18273" href="UF.ClassicalLogic.html#18273" class="Bound">i</a> <a id="18275" href="UF.ClassicalLogic.html#18275" class="Bound">u</a> <a id="18277" class="Symbol">=</a> <a id="18279" href="UF.PropTrunc.html#886" class="Function">exit-∥∥</a> <a id="18287" href="UF.ClassicalLogic.html#18273" class="Bound">i</a> <a id="18289" class="Symbol">(</a><a id="18290" href="UF.ClassicalLogic.html#18269" class="Bound">f</a> <a id="18292" href="UF.ClassicalLogic.html#18271" class="Bound">P</a> <a id="18294" href="UF.ClassicalLogic.html#18275" class="Bound">u</a><a id="18295" class="Symbol">)</a>

 <a id="18299" href="UF.ClassicalLogic.html#18299" class="Function">non-empty-is-inhabited</a> <a id="18322" class="Symbol">:</a> <a id="18324" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="18327" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18329" class="Symbol">→</a> <a id="18331" class="Symbol">{</a><a id="18332" href="UF.ClassicalLogic.html#18332" class="Bound">X</a> <a id="18334" class="Symbol">:</a> <a id="18336" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18338" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18340" class="Symbol">}</a> <a id="18342" class="Symbol">→</a> <a id="18344" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="18347" href="UF.ClassicalLogic.html#18332" class="Bound">X</a> <a id="18349" class="Symbol">→</a> <a id="18351" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="18353" href="UF.ClassicalLogic.html#18332" class="Bound">X</a> <a id="18355" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
 <a id="18358" href="UF.ClassicalLogic.html#18299" class="Function">non-empty-is-inhabited</a> <a id="18381" href="UF.ClassicalLogic.html#18381" class="Bound">em</a> <a id="18384" class="Symbol">{</a><a id="18385" href="UF.ClassicalLogic.html#18385" class="Bound">X</a><a id="18386" class="Symbol">}</a> <a id="18388" href="UF.ClassicalLogic.html#18388" class="Bound">φ</a> <a id="18390" class="Symbol">=</a>
  <a id="18394" href="MLTT.Plus.html#397" class="Function">cases</a>
   <a id="18403" class="Symbol">(λ</a> <a id="18406" class="Symbol">(</a><a id="18407" href="UF.ClassicalLogic.html#18407" class="Bound">s</a> <a id="18409" class="Symbol">:</a> <a id="18411" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="18413" href="UF.ClassicalLogic.html#18385" class="Bound">X</a> <a id="18415" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="18416" class="Symbol">)</a>
         <a id="18427" class="Symbol">→</a> <a id="18429" href="UF.ClassicalLogic.html#18407" class="Bound">s</a><a id="18430" class="Symbol">)</a>
   <a id="18435" class="Symbol">(λ</a> <a id="18438" class="Symbol">(</a><a id="18439" href="UF.ClassicalLogic.html#18439" class="Bound">u</a> <a id="18441" class="Symbol">:</a> <a id="18443" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18445" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="18447" href="UF.ClassicalLogic.html#18385" class="Bound">X</a> <a id="18449" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="18450" class="Symbol">)</a>
         <a id="18461" class="Symbol">→</a> <a id="18463" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="18470" class="Symbol">(</a><a id="18471" href="UF.ClassicalLogic.html#18388" class="Bound">φ</a> <a id="18473" class="Symbol">(</a><a id="18474" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="18489" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a> <a id="18493" href="UF.ClassicalLogic.html#18439" class="Bound">u</a><a id="18494" class="Symbol">)))</a> <a id="18498" class="Symbol">(</a><a id="18499" href="UF.ClassicalLogic.html#18381" class="Bound">em</a> <a id="18502" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="18504" href="UF.ClassicalLogic.html#18385" class="Bound">X</a> <a id="18506" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="18508" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a><a id="18518" class="Symbol">)</a>

 <a id="18522" href="UF.ClassicalLogic.html#18522" class="Function">¬¬Σ→∃</a> <a id="18528" class="Symbol">:</a> <a id="18530" class="Symbol">{</a><a id="18531" href="UF.ClassicalLogic.html#18531" class="Bound">𝓤</a> <a id="18533" href="UF.ClassicalLogic.html#18533" class="Bound">𝓣</a> <a id="18535" class="Symbol">:</a> <a id="18537" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="18545" class="Symbol">}</a> <a id="18547" class="Symbol">{</a><a id="18548" href="UF.ClassicalLogic.html#18548" class="Bound">X</a> <a id="18550" class="Symbol">:</a> <a id="18552" href="UF.ClassicalLogic.html#18531" class="Bound">𝓤</a> <a id="18554" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18556" class="Symbol">}</a> <a id="18558" class="Symbol">→</a> <a id="18560" class="Symbol">{</a><a id="18561" href="UF.ClassicalLogic.html#18561" class="Bound">A</a> <a id="18563" class="Symbol">:</a> <a id="18565" href="UF.ClassicalLogic.html#18548" class="Bound">X</a> <a id="18567" class="Symbol">→</a> <a id="18569" href="UF.ClassicalLogic.html#18533" class="Bound">𝓣</a> <a id="18571" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18573" class="Symbol">}</a>
       <a id="18582" class="Symbol">→</a> <a id="18584" href="UF.ClassicalLogic.html#3149" class="Function">DNE</a> <a id="18588" class="Symbol">(</a><a id="18589" href="UF.ClassicalLogic.html#18531" class="Bound">𝓤</a> <a id="18591" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="18593" href="UF.ClassicalLogic.html#18533" class="Bound">𝓣</a><a id="18594" class="Symbol">)</a>
       <a id="18603" class="Symbol">→</a> <a id="18605" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="18608" class="Symbol">(</a><a id="18609" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18611" href="UF.ClassicalLogic.html#18611" class="Bound">x</a> <a id="18613" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18615" href="UF.ClassicalLogic.html#18548" class="Bound">X</a> <a id="18617" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18619" href="UF.ClassicalLogic.html#18561" class="Bound">A</a> <a id="18621" href="UF.ClassicalLogic.html#18611" class="Bound">x</a> <a id="18623" class="Symbol">)</a>
       <a id="18632" class="Symbol">→</a> <a id="18634" class="Symbol">(</a><a id="18635" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="18637" href="UF.ClassicalLogic.html#18637" class="Bound">x</a> <a id="18639" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="18641" href="UF.ClassicalLogic.html#18548" class="Bound">X</a> <a id="18643" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="18645" href="UF.ClassicalLogic.html#18561" class="Bound">A</a> <a id="18647" href="UF.ClassicalLogic.html#18637" class="Bound">x</a><a id="18648" class="Symbol">)</a>
 <a id="18651" href="UF.ClassicalLogic.html#18522" class="Function">¬¬Σ→∃</a> <a id="18657" class="Symbol">{</a><a id="18658" href="UF.ClassicalLogic.html#18658" class="Bound">𝓤</a><a id="18659" class="Symbol">}</a> <a id="18661" class="Symbol">{</a><a id="18662" href="UF.ClassicalLogic.html#18662" class="Bound">A</a><a id="18663" class="Symbol">}</a> <a id="18665" class="Symbol">{</a><a id="18666" href="UF.ClassicalLogic.html#18666" class="Bound">X</a><a id="18667" class="Symbol">}</a> <a id="18669" class="Symbol">{</a><a id="18670" href="UF.ClassicalLogic.html#18670" class="Bound">A₁</a><a id="18672" class="Symbol">}</a> <a id="18674" href="UF.ClassicalLogic.html#18674" class="Bound">dn</a> <a id="18677" href="UF.ClassicalLogic.html#18677" class="Bound">¬¬Σ</a> <a id="18681" class="Symbol">=</a> <a id="18683" href="UF.ClassicalLogic.html#18674" class="Bound">dn</a> <a id="18686" class="Symbol">_</a> <a id="18688" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="18699" class="Symbol">(</a><a id="18700" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="18711" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a> <a id="18715" href="UF.ClassicalLogic.html#18677" class="Bound">¬¬Σ</a><a id="18718" class="Symbol">)</a>

 <a id="18722" href="UF.ClassicalLogic.html#18722" class="Function">∃-not+Π</a> <a id="18730" class="Symbol">:</a> <a id="18732" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="18735" class="Symbol">(</a><a id="18736" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18738" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="18740" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="18741" class="Symbol">)</a>
         <a id="18752" class="Symbol">→</a> <a id="18754" class="Symbol">{</a><a id="18755" href="UF.ClassicalLogic.html#18755" class="Bound">X</a> <a id="18757" class="Symbol">:</a> <a id="18759" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18761" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18763" class="Symbol">}</a>
         <a id="18774" class="Symbol">→</a> <a id="18776" class="Symbol">(</a><a id="18777" href="UF.ClassicalLogic.html#18777" class="Bound">A</a> <a id="18779" class="Symbol">:</a> <a id="18781" href="UF.ClassicalLogic.html#18755" class="Bound">X</a> <a id="18783" class="Symbol">→</a> <a id="18785" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18787" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18789" class="Symbol">)</a>
         <a id="18800" class="Symbol">→</a> <a id="18802" class="Symbol">((</a><a id="18804" href="UF.ClassicalLogic.html#18804" class="Bound">x</a> <a id="18806" class="Symbol">:</a> <a id="18808" href="UF.ClassicalLogic.html#18755" class="Bound">X</a><a id="18809" class="Symbol">)</a> <a id="18811" class="Symbol">→</a> <a id="18813" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="18821" class="Symbol">(</a><a id="18822" href="UF.ClassicalLogic.html#18777" class="Bound">A</a> <a id="18824" href="UF.ClassicalLogic.html#18804" class="Bound">x</a><a id="18825" class="Symbol">))</a>
         <a id="18837" class="Symbol">→</a> <a id="18839" class="Symbol">(</a><a id="18840" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="18842" href="UF.ClassicalLogic.html#18842" class="Bound">x</a> <a id="18844" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="18846" href="UF.ClassicalLogic.html#18755" class="Bound">X</a> <a id="18848" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="18850" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18852" class="Symbol">(</a><a id="18853" href="UF.ClassicalLogic.html#18777" class="Bound">A</a> <a id="18855" href="UF.ClassicalLogic.html#18842" class="Bound">x</a><a id="18856" class="Symbol">))</a> <a id="18859" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="18861" class="Symbol">(</a><a id="18862" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="18864" href="UF.ClassicalLogic.html#18864" class="Bound">x</a> <a id="18866" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="18868" href="UF.ClassicalLogic.html#18755" class="Bound">X</a> <a id="18870" href="MLTT.Pi.html#321" class="Function">,</a> <a id="18872" href="UF.ClassicalLogic.html#18777" class="Bound">A</a> <a id="18874" href="UF.ClassicalLogic.html#18864" class="Bound">x</a><a id="18875" class="Symbol">)</a>
 <a id="18878" href="UF.ClassicalLogic.html#18722" class="Function">∃-not+Π</a> <a id="18886" class="Symbol">{</a><a id="18887" href="UF.ClassicalLogic.html#18887" class="Bound">𝓤</a><a id="18888" class="Symbol">}</a> <a id="18890" class="Symbol">{</a><a id="18891" href="UF.ClassicalLogic.html#18891" class="Bound">𝓥</a><a id="18892" class="Symbol">}</a> <a id="18894" href="UF.ClassicalLogic.html#18894" class="Bound">em</a> <a id="18897" class="Symbol">{</a><a id="18898" href="UF.ClassicalLogic.html#18898" class="Bound">X</a><a id="18899" class="Symbol">}</a> <a id="18901" href="UF.ClassicalLogic.html#18901" class="Bound">A</a> <a id="18903" href="UF.ClassicalLogic.html#18903" class="Bound">is-prop-valued</a> <a id="18918" class="Symbol">=</a>
  <a id="18922" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="18928" class="Symbol">(</a><a id="18929" href="UF.ClassicalLogic.html#18894" class="Bound">em</a> <a id="18932" class="Symbol">(</a><a id="18933" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="18935" href="UF.ClassicalLogic.html#18935" class="Bound">x</a> <a id="18937" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="18939" href="UF.ClassicalLogic.html#18898" class="Bound">X</a> <a id="18941" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="18943" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18945" class="Symbol">(</a><a id="18946" href="UF.ClassicalLogic.html#18901" class="Bound">A</a> <a id="18948" href="UF.ClassicalLogic.html#18935" class="Bound">x</a><a id="18949" class="Symbol">))</a> <a id="18952" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="18961" class="Symbol">)</a>
   <a id="18966" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>
   <a id="18973" class="Symbol">(λ</a> <a id="18976" class="Symbol">(</a><a id="18977" href="UF.ClassicalLogic.html#18977" class="Bound">u</a> <a id="18979" class="Symbol">:</a> <a id="18981" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18983" class="Symbol">(</a><a id="18984" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="18986" href="UF.ClassicalLogic.html#18986" class="Bound">x</a> <a id="18988" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="18990" href="UF.ClassicalLogic.html#18898" class="Bound">X</a> <a id="18992" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="18994" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="18996" class="Symbol">(</a><a id="18997" href="UF.ClassicalLogic.html#18901" class="Bound">A</a> <a id="18999" href="UF.ClassicalLogic.html#18986" class="Bound">x</a><a id="19000" class="Symbol">)))</a>
         <a id="19013" class="Symbol">→</a> <a id="19015" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19019" class="Symbol">(λ</a> <a id="19022" class="Symbol">(</a><a id="19023" href="UF.ClassicalLogic.html#19023" class="Bound">x</a> <a id="19025" class="Symbol">:</a> <a id="19027" href="UF.ClassicalLogic.html#18898" class="Bound">X</a><a id="19028" class="Symbol">)</a> <a id="19030" class="Symbol">→</a> <a id="19032" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a>
                              <a id="19075" class="Symbol">(</a><a id="19076" href="UF.ClassicalLogic.html#1175" class="Function">lower-EM</a> <a id="19085" class="Symbol">(</a><a id="19086" href="UF.ClassicalLogic.html#18887" class="Bound">𝓤</a> <a id="19088" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="19090" href="UF.ClassicalLogic.html#18891" class="Bound">𝓥</a><a id="19091" class="Symbol">)</a> <a id="19093" href="UF.ClassicalLogic.html#18894" class="Bound">em</a><a id="19095" class="Symbol">)</a>
                              <a id="19127" class="Symbol">(</a><a id="19128" href="UF.ClassicalLogic.html#18901" class="Bound">A</a> <a id="19130" href="UF.ClassicalLogic.html#19023" class="Bound">x</a><a id="19131" class="Symbol">)</a>
                              <a id="19163" class="Symbol">(</a><a id="19164" href="UF.ClassicalLogic.html#18903" class="Bound">is-prop-valued</a> <a id="19179" href="UF.ClassicalLogic.html#19023" class="Bound">x</a><a id="19180" class="Symbol">)</a>
                              <a id="19212" class="Symbol">(λ</a> <a id="19215" class="Symbol">(</a><a id="19216" href="UF.ClassicalLogic.html#19216" class="Bound">v</a> <a id="19218" class="Symbol">:</a> <a id="19220" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19222" href="UF.ClassicalLogic.html#18901" class="Bound">A</a> <a id="19224" href="UF.ClassicalLogic.html#19023" class="Bound">x</a><a id="19225" class="Symbol">)</a> <a id="19227" class="Symbol">→</a> <a id="19229" href="UF.ClassicalLogic.html#18977" class="Bound">u</a> <a id="19231" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="19233" class="Symbol">(</a><a id="19234" href="UF.ClassicalLogic.html#19023" class="Bound">x</a> <a id="19236" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19238" href="UF.ClassicalLogic.html#19216" class="Bound">v</a><a id="19239" class="Symbol">)</a> <a id="19241" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="19242" class="Symbol">)))</a>

 <a id="19248" href="UF.ClassicalLogic.html#19248" class="Function">∃+Π-not</a> <a id="19256" class="Symbol">:</a> <a id="19258" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="19261" class="Symbol">(</a><a id="19262" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19264" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="19266" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="19267" class="Symbol">)</a>
         <a id="19278" class="Symbol">→</a> <a id="19280" class="Symbol">{</a><a id="19281" href="UF.ClassicalLogic.html#19281" class="Bound">X</a> <a id="19283" class="Symbol">:</a> <a id="19285" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19287" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19289" class="Symbol">}</a>
         <a id="19300" class="Symbol">→</a> <a id="19302" class="Symbol">(</a><a id="19303" href="UF.ClassicalLogic.html#19303" class="Bound">A</a> <a id="19305" class="Symbol">:</a> <a id="19307" href="UF.ClassicalLogic.html#19281" class="Bound">X</a> <a id="19309" class="Symbol">→</a> <a id="19311" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19313" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19315" class="Symbol">)</a>
         <a id="19326" class="Symbol">→</a> <a id="19328" class="Symbol">((</a><a id="19330" href="UF.ClassicalLogic.html#19330" class="Bound">x</a> <a id="19332" class="Symbol">:</a> <a id="19334" href="UF.ClassicalLogic.html#19281" class="Bound">X</a><a id="19335" class="Symbol">)</a> <a id="19337" class="Symbol">→</a> <a id="19339" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="19347" class="Symbol">(</a><a id="19348" href="UF.ClassicalLogic.html#19303" class="Bound">A</a> <a id="19350" href="UF.ClassicalLogic.html#19330" class="Bound">x</a><a id="19351" class="Symbol">))</a>
         <a id="19363" class="Symbol">→</a> <a id="19365" class="Symbol">(</a><a id="19366" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="19368" href="UF.ClassicalLogic.html#19368" class="Bound">x</a> <a id="19370" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="19372" href="UF.ClassicalLogic.html#19281" class="Bound">X</a> <a id="19374" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="19376" href="UF.ClassicalLogic.html#19303" class="Bound">A</a> <a id="19378" href="UF.ClassicalLogic.html#19368" class="Bound">x</a><a id="19379" class="Symbol">)</a> <a id="19381" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="19383" class="Symbol">(</a><a id="19384" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="19386" href="UF.ClassicalLogic.html#19386" class="Bound">x</a> <a id="19388" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="19390" href="UF.ClassicalLogic.html#19281" class="Bound">X</a> <a id="19392" href="MLTT.Pi.html#321" class="Function">,</a> <a id="19394" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19396" class="Symbol">(</a><a id="19397" href="UF.ClassicalLogic.html#19303" class="Bound">A</a> <a id="19399" href="UF.ClassicalLogic.html#19386" class="Bound">x</a><a id="19400" class="Symbol">))</a>
 <a id="19404" href="UF.ClassicalLogic.html#19248" class="Function">∃+Π-not</a> <a id="19412" class="Symbol">{</a><a id="19413" href="UF.ClassicalLogic.html#19413" class="Bound">𝓤</a><a id="19414" class="Symbol">}</a> <a id="19416" class="Symbol">{</a><a id="19417" href="UF.ClassicalLogic.html#19417" class="Bound">𝓥</a><a id="19418" class="Symbol">}</a> <a id="19420" href="UF.ClassicalLogic.html#19420" class="Bound">em</a> <a id="19423" class="Symbol">{</a><a id="19424" href="UF.ClassicalLogic.html#19424" class="Bound">X</a><a id="19425" class="Symbol">}</a> <a id="19427" href="UF.ClassicalLogic.html#19427" class="Bound">A</a> <a id="19429" href="UF.ClassicalLogic.html#19429" class="Bound">is-prop-valued</a> <a id="19444" class="Symbol">=</a>
  <a id="19448" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="19454" class="Symbol">(</a><a id="19455" href="UF.ClassicalLogic.html#19420" class="Bound">em</a> <a id="19458" class="Symbol">(</a><a id="19459" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="19461" href="UF.ClassicalLogic.html#19461" class="Bound">x</a> <a id="19463" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="19465" href="UF.ClassicalLogic.html#19424" class="Bound">X</a> <a id="19467" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="19469" href="UF.ClassicalLogic.html#19427" class="Bound">A</a> <a id="19471" href="UF.ClassicalLogic.html#19461" class="Bound">x</a><a id="19472" class="Symbol">)</a> <a id="19474" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="19483" class="Symbol">)</a>
   <a id="19488" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>
   <a id="19495" class="Symbol">(λ</a> <a id="19498" class="Symbol">(</a><a id="19499" href="UF.ClassicalLogic.html#19499" class="Bound">u</a> <a id="19501" class="Symbol">:</a> <a id="19503" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19505" class="Symbol">(</a><a id="19506" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="19508" href="UF.ClassicalLogic.html#19508" class="Bound">x</a> <a id="19510" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="19512" href="UF.ClassicalLogic.html#19424" class="Bound">X</a> <a id="19514" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="19516" href="UF.ClassicalLogic.html#19427" class="Bound">A</a> <a id="19518" href="UF.ClassicalLogic.html#19508" class="Bound">x</a><a id="19519" class="Symbol">))</a>
         <a id="19531" class="Symbol">→</a> <a id="19533" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19537" class="Symbol">(λ</a> <a id="19540" class="Symbol">(</a><a id="19541" href="UF.ClassicalLogic.html#19541" class="Bound">x</a> <a id="19543" class="Symbol">:</a> <a id="19545" href="UF.ClassicalLogic.html#19424" class="Bound">X</a><a id="19546" class="Symbol">)</a> <a id="19548" class="Symbol">(</a><a id="19549" href="UF.ClassicalLogic.html#19549" class="Bound">v</a> <a id="19551" class="Symbol">:</a> <a id="19553" href="UF.ClassicalLogic.html#19427" class="Bound">A</a> <a id="19555" href="UF.ClassicalLogic.html#19541" class="Bound">x</a><a id="19556" class="Symbol">)</a> <a id="19558" class="Symbol">→</a> <a id="19560" href="UF.ClassicalLogic.html#19499" class="Bound">u</a> <a id="19562" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="19564" href="UF.ClassicalLogic.html#19541" class="Bound">x</a> <a id="19566" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19568" href="UF.ClassicalLogic.html#19549" class="Bound">v</a> <a id="19570" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="19571" class="Symbol">))</a>

 <a id="19576" href="UF.ClassicalLogic.html#19576" class="Function">not-Π-implies-∃-not</a> <a id="19596" class="Symbol">:</a> <a id="19598" class="Symbol">{</a><a id="19599" href="UF.ClassicalLogic.html#19599" class="Bound">X</a> <a id="19601" class="Symbol">:</a> <a id="19603" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19605" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19607" class="Symbol">}</a> <a id="19609" class="Symbol">{</a><a id="19610" href="UF.ClassicalLogic.html#19610" class="Bound">A</a> <a id="19612" class="Symbol">:</a> <a id="19614" href="UF.ClassicalLogic.html#19599" class="Bound">X</a> <a id="19616" class="Symbol">→</a> <a id="19618" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19620" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19622" class="Symbol">}</a>
                     <a id="19645" class="Symbol">→</a> <a id="19647" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="19650" class="Symbol">(</a><a id="19651" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19653" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="19655" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="19656" class="Symbol">)</a>
                     <a id="19679" class="Symbol">→</a> <a id="19681" class="Symbol">((</a><a id="19683" href="UF.ClassicalLogic.html#19683" class="Bound">x</a> <a id="19685" class="Symbol">:</a> <a id="19687" href="UF.ClassicalLogic.html#19599" class="Bound">X</a><a id="19688" class="Symbol">)</a> <a id="19690" class="Symbol">→</a> <a id="19692" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="19700" class="Symbol">(</a><a id="19701" href="UF.ClassicalLogic.html#19610" class="Bound">A</a> <a id="19703" href="UF.ClassicalLogic.html#19683" class="Bound">x</a><a id="19704" class="Symbol">))</a>
                     <a id="19728" class="Symbol">→</a> <a id="19730" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19732" class="Symbol">((</a><a id="19734" href="UF.ClassicalLogic.html#19734" class="Bound">x</a> <a id="19736" class="Symbol">:</a> <a id="19738" href="UF.ClassicalLogic.html#19599" class="Bound">X</a><a id="19739" class="Symbol">)</a> <a id="19741" class="Symbol">→</a> <a id="19743" href="UF.ClassicalLogic.html#19610" class="Bound">A</a> <a id="19745" href="UF.ClassicalLogic.html#19734" class="Bound">x</a><a id="19746" class="Symbol">)</a>
                     <a id="19769" class="Symbol">→</a> <a id="19771" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="19773" href="UF.ClassicalLogic.html#19773" class="Bound">x</a> <a id="19775" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="19777" href="UF.ClassicalLogic.html#19599" class="Bound">X</a> <a id="19779" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="19781" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19783" href="UF.ClassicalLogic.html#19610" class="Bound">A</a> <a id="19785" href="UF.ClassicalLogic.html#19773" class="Bound">x</a>
 <a id="19788" href="UF.ClassicalLogic.html#19576" class="Function">not-Π-implies-∃-not</a> <a id="19808" class="Symbol">{</a><a id="19809" href="UF.ClassicalLogic.html#19809" class="Bound">𝓤</a><a id="19810" class="Symbol">}</a> <a id="19812" class="Symbol">{</a><a id="19813" href="UF.ClassicalLogic.html#19813" class="Bound">𝓥</a><a id="19814" class="Symbol">}</a> <a id="19816" class="Symbol">{</a><a id="19817" href="UF.ClassicalLogic.html#19817" class="Bound">X</a><a id="19818" class="Symbol">}</a> <a id="19820" class="Symbol">{</a><a id="19821" href="UF.ClassicalLogic.html#19821" class="Bound">A</a><a id="19822" class="Symbol">}</a> <a id="19824" href="UF.ClassicalLogic.html#19824" class="Bound">em</a> <a id="19827" href="UF.ClassicalLogic.html#19827" class="Bound">i</a> <a id="19829" href="UF.ClassicalLogic.html#19829" class="Bound">f</a> <a id="19831" class="Symbol">=</a>
  <a id="19835" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="19841" class="Symbol">(</a><a id="19842" href="UF.ClassicalLogic.html#19824" class="Bound">em</a> <a id="19845" href="UF.ClassicalLogic.html#20139" class="Function">E</a> <a id="19847" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="19856" class="Symbol">)</a>
   <a id="19861" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="19867" class="Symbol">(λ</a> <a id="19870" class="Symbol">(</a><a id="19871" href="UF.ClassicalLogic.html#19871" class="Bound">u</a> <a id="19873" class="Symbol">:</a> <a id="19875" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19877" href="UF.ClassicalLogic.html#20139" class="Function">E</a><a id="19878" class="Symbol">)</a>
         <a id="19889" class="Symbol">→</a> <a id="19891" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19898" class="Symbol">(</a><a id="19899" href="UF.ClassicalLogic.html#19829" class="Bound">f</a> <a id="19901" class="Symbol">(λ</a> <a id="19904" class="Symbol">(</a><a id="19905" href="UF.ClassicalLogic.html#19905" class="Bound">x</a> <a id="19907" class="Symbol">:</a> <a id="19909" href="UF.ClassicalLogic.html#19817" class="Bound">X</a><a id="19910" class="Symbol">)</a> <a id="19912" class="Symbol">→</a> <a id="19914" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a>
                                   <a id="19962" class="Symbol">(</a><a id="19963" href="UF.ClassicalLogic.html#1175" class="Function">lower-EM</a> <a id="19972" href="UF.ClassicalLogic.html#19809" class="Bound">𝓤</a> <a id="19974" href="UF.ClassicalLogic.html#19824" class="Bound">em</a><a id="19976" class="Symbol">)</a>
                                   <a id="20013" class="Symbol">(</a><a id="20014" href="UF.ClassicalLogic.html#19821" class="Bound">A</a> <a id="20016" href="UF.ClassicalLogic.html#19905" class="Bound">x</a><a id="20017" class="Symbol">)</a>
                                   <a id="20054" class="Symbol">(</a><a id="20055" href="UF.ClassicalLogic.html#19827" class="Bound">i</a> <a id="20057" href="UF.ClassicalLogic.html#19905" class="Bound">x</a><a id="20058" class="Symbol">)</a>
                                   <a id="20095" class="Symbol">(λ</a> <a id="20098" class="Symbol">(</a><a id="20099" href="UF.ClassicalLogic.html#20099" class="Bound">v</a> <a id="20101" class="Symbol">:</a> <a id="20103" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20105" href="UF.ClassicalLogic.html#19821" class="Bound">A</a> <a id="20107" href="UF.ClassicalLogic.html#19905" class="Bound">x</a><a id="20108" class="Symbol">)</a> <a id="20110" class="Symbol">→</a> <a id="20112" href="UF.ClassicalLogic.html#19871" class="Bound">u</a> <a id="20114" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="20116" href="UF.ClassicalLogic.html#19905" class="Bound">x</a> <a id="20118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20120" href="UF.ClassicalLogic.html#20099" class="Bound">v</a> <a id="20122" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="20123" class="Symbol">))))</a>
  <a id="20130" class="Keyword">where</a>
   <a id="20139" href="UF.ClassicalLogic.html#20139" class="Function">E</a> <a id="20141" class="Symbol">=</a> <a id="20143" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="20145" href="UF.ClassicalLogic.html#20145" class="Bound">x</a> <a id="20147" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="20149" href="UF.ClassicalLogic.html#19817" class="Bound">X</a> <a id="20151" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="20153" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20155" href="UF.ClassicalLogic.html#19821" class="Bound">A</a> <a id="20157" href="UF.ClassicalLogic.html#20145" class="Bound">x</a>

<a id="20160" class="Markup">\end{code}</a><a id="20170" class="Background">

Added by Tom de Jong in August 2021.

</a><a id="20210" class="Markup">\begin{code}</a>

 <a id="20225" href="UF.ClassicalLogic.html#20225" class="Function">not-Π-not-implies-∃</a> <a id="20245" class="Symbol">:</a> <a id="20247" class="Symbol">{</a><a id="20248" href="UF.ClassicalLogic.html#20248" class="Bound">X</a> <a id="20250" class="Symbol">:</a> <a id="20252" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20254" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20256" class="Symbol">}</a> <a id="20258" class="Symbol">{</a><a id="20259" href="UF.ClassicalLogic.html#20259" class="Bound">A</a> <a id="20261" class="Symbol">:</a> <a id="20263" href="UF.ClassicalLogic.html#20248" class="Bound">X</a> <a id="20265" class="Symbol">→</a> <a id="20267" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20269" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20271" class="Symbol">}</a>
                     <a id="20294" class="Symbol">→</a> <a id="20296" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="20299" class="Symbol">(</a><a id="20300" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20302" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="20304" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="20305" class="Symbol">)</a>
                     <a id="20328" class="Symbol">→</a> <a id="20330" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20332" class="Symbol">((</a><a id="20334" href="UF.ClassicalLogic.html#20334" class="Bound">x</a> <a id="20336" class="Symbol">:</a> <a id="20338" href="UF.ClassicalLogic.html#20248" class="Bound">X</a><a id="20339" class="Symbol">)</a> <a id="20341" class="Symbol">→</a> <a id="20343" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20345" href="UF.ClassicalLogic.html#20259" class="Bound">A</a> <a id="20347" href="UF.ClassicalLogic.html#20334" class="Bound">x</a><a id="20348" class="Symbol">)</a>
                     <a id="20371" class="Symbol">→</a> <a id="20373" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="20375" href="UF.ClassicalLogic.html#20375" class="Bound">x</a> <a id="20377" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="20379" href="UF.ClassicalLogic.html#20248" class="Bound">X</a> <a id="20381" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="20383" href="UF.ClassicalLogic.html#20259" class="Bound">A</a> <a id="20385" href="UF.ClassicalLogic.html#20375" class="Bound">x</a>
 <a id="20388" href="UF.ClassicalLogic.html#20225" class="Function">not-Π-not-implies-∃</a> <a id="20408" class="Symbol">{</a><a id="20409" href="UF.ClassicalLogic.html#20409" class="Bound">𝓤</a><a id="20410" class="Symbol">}</a> <a id="20412" class="Symbol">{</a><a id="20413" href="UF.ClassicalLogic.html#20413" class="Bound">𝓥</a><a id="20414" class="Symbol">}</a> <a id="20416" class="Symbol">{</a><a id="20417" href="UF.ClassicalLogic.html#20417" class="Bound">X</a><a id="20418" class="Symbol">}</a> <a id="20420" class="Symbol">{</a><a id="20421" href="UF.ClassicalLogic.html#20421" class="Bound">A</a><a id="20422" class="Symbol">}</a> <a id="20424" href="UF.ClassicalLogic.html#20424" class="Bound">em</a> <a id="20427" href="UF.ClassicalLogic.html#20427" class="Bound">f</a> <a id="20429" class="Symbol">=</a> <a id="20431" href="UF.ClassicalLogic.html#3210" class="Function">EM-gives-DNE</a> <a id="20444" href="UF.ClassicalLogic.html#20424" class="Bound">em</a> <a id="20447" class="Symbol">(</a><a id="20448" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="20450" href="UF.ClassicalLogic.html#20421" class="Bound">A</a><a id="20451" class="Symbol">)</a> <a id="20453" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="20464" href="UF.ClassicalLogic.html#20479" class="Function">γ</a>
   <a id="20469" class="Keyword">where</a>
    <a id="20479" href="UF.ClassicalLogic.html#20479" class="Function">γ</a> <a id="20481" class="Symbol">:</a> <a id="20483" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="20486" class="Symbol">(</a><a id="20487" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="20489" href="UF.ClassicalLogic.html#20421" class="Bound">A</a><a id="20490" class="Symbol">)</a>
    <a id="20496" href="UF.ClassicalLogic.html#20479" class="Function">γ</a> <a id="20498" href="UF.ClassicalLogic.html#20498" class="Bound">g</a> <a id="20500" class="Symbol">=</a> <a id="20502" href="UF.ClassicalLogic.html#20427" class="Bound">f</a> <a id="20504" class="Symbol">(λ</a> <a id="20507" href="UF.ClassicalLogic.html#20507" class="Bound">x</a> <a id="20509" href="UF.ClassicalLogic.html#20509" class="Bound">a</a> <a id="20511" class="Symbol">→</a> <a id="20513" href="UF.ClassicalLogic.html#20498" class="Bound">g</a> <a id="20515" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="20517" href="UF.ClassicalLogic.html#20507" class="Bound">x</a> <a id="20519" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20521" href="UF.ClassicalLogic.html#20509" class="Bound">a</a> <a id="20523" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="20524" class="Symbol">)</a>

<a id="20527" class="Markup">\end{code}</a><a id="20537" class="Background">

Added by Martin Escardo 26th April 2022.

</a><a id="20581" class="Markup">\begin{code}</a>

<a id="Global-Choice&#39;"></a><a id="20595" href="UF.ClassicalLogic.html#20595" class="Function">Global-Choice&#39;</a> <a id="20610" class="Symbol">:</a> <a id="20612" class="Symbol">∀</a> <a id="20614" href="UF.ClassicalLogic.html#20614" class="Bound">𝓤</a> <a id="20616" class="Symbol">→</a> <a id="20618" href="UF.ClassicalLogic.html#20614" class="Bound">𝓤</a> <a id="20620" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="20622" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="20624" href="UF.ClassicalLogic.html#20595" class="Function">Global-Choice&#39;</a> <a id="20639" href="UF.ClassicalLogic.html#20639" class="Bound">𝓤</a> <a id="20641" class="Symbol">=</a> <a id="20643" class="Symbol">(</a><a id="20644" href="UF.ClassicalLogic.html#20644" class="Bound">X</a> <a id="20646" class="Symbol">:</a> <a id="20648" href="UF.ClassicalLogic.html#20639" class="Bound">𝓤</a> <a id="20650" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20652" class="Symbol">)</a> <a id="20654" class="Symbol">→</a> <a id="20656" href="MLTT.Negation.html#1107" class="Function">is-nonempty</a> <a id="20668" href="UF.ClassicalLogic.html#20644" class="Bound">X</a> <a id="20670" class="Symbol">→</a> <a id="20672" href="UF.ClassicalLogic.html#20644" class="Bound">X</a>

<a id="Global-Choice"></a><a id="20675" href="UF.ClassicalLogic.html#20675" class="Function">Global-Choice</a> <a id="20689" class="Symbol">:</a> <a id="20691" class="Symbol">∀</a> <a id="20693" href="UF.ClassicalLogic.html#20693" class="Bound">𝓤</a> <a id="20695" class="Symbol">→</a> <a id="20697" href="UF.ClassicalLogic.html#20693" class="Bound">𝓤</a> <a id="20699" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="20701" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="20703" href="UF.ClassicalLogic.html#20675" class="Function">Global-Choice</a> <a id="20717" href="UF.ClassicalLogic.html#20717" class="Bound">𝓤</a> <a id="20719" class="Symbol">=</a> <a id="20721" class="Symbol">(</a><a id="20722" href="UF.ClassicalLogic.html#20722" class="Bound">X</a> <a id="20724" class="Symbol">:</a> <a id="20726" href="UF.ClassicalLogic.html#20717" class="Bound">𝓤</a> <a id="20728" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20730" class="Symbol">)</a> <a id="20732" class="Symbol">→</a> <a id="20734" href="UF.ClassicalLogic.html#20722" class="Bound">X</a> <a id="20736" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="20738" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="20747" href="UF.ClassicalLogic.html#20722" class="Bound">X</a>

<a id="Global-Choice-gives-Global-Choice&#39;"></a><a id="20750" href="UF.ClassicalLogic.html#20750" class="Function">Global-Choice-gives-Global-Choice&#39;</a> <a id="20785" class="Symbol">:</a> <a id="20787" href="UF.ClassicalLogic.html#20675" class="Function">Global-Choice</a> <a id="20801" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20803" class="Symbol">→</a> <a id="20805" href="UF.ClassicalLogic.html#20595" class="Function">Global-Choice&#39;</a> <a id="20820" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="20822" href="UF.ClassicalLogic.html#20750" class="Function">Global-Choice-gives-Global-Choice&#39;</a> <a id="20857" href="UF.ClassicalLogic.html#20857" class="Bound">gc</a> <a id="20860" href="UF.ClassicalLogic.html#20860" class="Bound">X</a> <a id="20862" href="UF.ClassicalLogic.html#20862" class="Bound">φ</a> <a id="20864" class="Symbol">=</a> <a id="20866" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="20872" href="MLTT.Pi.html#444" class="Function">id</a> <a id="20875" class="Symbol">(λ</a> <a id="20878" href="UF.ClassicalLogic.html#20878" class="Bound">u</a> <a id="20880" class="Symbol">→</a> <a id="20882" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="20889" class="Symbol">(</a><a id="20890" href="UF.ClassicalLogic.html#20862" class="Bound">φ</a> <a id="20892" href="UF.ClassicalLogic.html#20878" class="Bound">u</a><a id="20893" class="Symbol">))</a> <a id="20896" class="Symbol">(</a><a id="20897" href="UF.ClassicalLogic.html#20857" class="Bound">gc</a> <a id="20900" href="UF.ClassicalLogic.html#20860" class="Bound">X</a><a id="20901" class="Symbol">)</a>

<a id="Global-Choice&#39;-gives-Global-Choice"></a><a id="20904" href="UF.ClassicalLogic.html#20904" class="Function">Global-Choice&#39;-gives-Global-Choice</a> <a id="20939" class="Symbol">:</a> <a id="20941" href="UF.ClassicalLogic.html#20595" class="Function">Global-Choice&#39;</a> <a id="20956" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20958" class="Symbol">→</a> <a id="20960" href="UF.ClassicalLogic.html#20675" class="Function">Global-Choice</a> <a id="20974" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="20976" href="UF.ClassicalLogic.html#20904" class="Function">Global-Choice&#39;-gives-Global-Choice</a> <a id="21011" href="UF.ClassicalLogic.html#21011" class="Bound">gc</a> <a id="21014" href="UF.ClassicalLogic.html#21014" class="Bound">X</a> <a id="21016" class="Symbol">=</a> <a id="21018" href="UF.ClassicalLogic.html#21011" class="Bound">gc</a> <a id="21021" class="Symbol">(</a><a id="21022" href="UF.ClassicalLogic.html#21014" class="Bound">X</a> <a id="21024" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="21026" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21028" href="UF.ClassicalLogic.html#21014" class="Bound">X</a><a id="21029" class="Symbol">)</a>
                                             <a id="21076" class="Symbol">(λ</a> <a id="21079" href="UF.ClassicalLogic.html#21079" class="Bound">u</a> <a id="21081" class="Symbol">→</a> <a id="21083" href="UF.ClassicalLogic.html#21079" class="Bound">u</a> <a id="21085" class="Symbol">(</a><a id="21086" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="21090" class="Symbol">(λ</a> <a id="21093" href="UF.ClassicalLogic.html#21093" class="Bound">p</a> <a id="21095" class="Symbol">→</a> <a id="21097" href="UF.ClassicalLogic.html#21079" class="Bound">u</a> <a id="21099" class="Symbol">(</a><a id="21100" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="21104" href="UF.ClassicalLogic.html#21093" class="Bound">p</a><a id="21105" class="Symbol">))))</a>
<a id="21110" class="Markup">\end{code}</a><a id="21120" class="Background">

Global choice makes every type discrete, and hence a set, which
contradicts univalence, as the universes are not sets. This is already
present, in a different formulation, in the directory MGS.Choice.

</a><a id="21324" class="Markup">\begin{code}</a>

<a id="Global-Choice-gives-discreteness"></a><a id="21338" href="UF.ClassicalLogic.html#21338" class="Function">Global-Choice-gives-discreteness</a> <a id="21371" class="Symbol">:</a> <a id="21373" href="UF.ClassicalLogic.html#20675" class="Function">Global-Choice</a> <a id="21387" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21389" class="Symbol">→</a> <a id="21391" class="Symbol">(</a><a id="21392" href="UF.ClassicalLogic.html#21392" class="Bound">X</a> <a id="21394" class="Symbol">:</a> <a id="21396" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21398" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21400" class="Symbol">)</a> <a id="21402" class="Symbol">→</a> <a id="21404" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="21416" href="UF.ClassicalLogic.html#21392" class="Bound">X</a>
<a id="21418" href="UF.ClassicalLogic.html#21338" class="Function">Global-Choice-gives-discreteness</a> <a id="21451" href="UF.ClassicalLogic.html#21451" class="Bound">gc</a> <a id="21454" href="UF.ClassicalLogic.html#21454" class="Bound">X</a> <a id="21456" href="UF.ClassicalLogic.html#21456" class="Bound">x</a> <a id="21458" href="UF.ClassicalLogic.html#21458" class="Bound">y</a> <a id="21460" class="Symbol">=</a> <a id="21462" href="UF.ClassicalLogic.html#21451" class="Bound">gc</a> <a id="21465" class="Symbol">(</a><a id="21466" href="UF.ClassicalLogic.html#21456" class="Bound">x</a> <a id="21468" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21470" href="UF.ClassicalLogic.html#21458" class="Bound">y</a><a id="21471" class="Symbol">)</a>

<a id="Global-Choice-gives-sethood"></a><a id="21474" href="UF.ClassicalLogic.html#21474" class="Function">Global-Choice-gives-sethood</a> <a id="21502" class="Symbol">:</a> <a id="21504" href="UF.ClassicalLogic.html#20675" class="Function">Global-Choice</a> <a id="21518" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21520" class="Symbol">→</a> <a id="21522" class="Symbol">(</a><a id="21523" href="UF.ClassicalLogic.html#21523" class="Bound">X</a> <a id="21525" class="Symbol">:</a> <a id="21527" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21529" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21531" class="Symbol">)</a> <a id="21533" class="Symbol">→</a> <a id="21535" href="UF.Sets.html#709" class="Function">is-set</a> <a id="21542" href="UF.ClassicalLogic.html#21523" class="Bound">X</a>
<a id="21544" href="UF.ClassicalLogic.html#21474" class="Function">Global-Choice-gives-sethood</a> <a id="21572" href="UF.ClassicalLogic.html#21572" class="Bound">gc</a> <a id="21575" href="UF.ClassicalLogic.html#21575" class="Bound">X</a> <a id="21577" class="Symbol">=</a>
 <a id="21580" href="UF.DiscreteAndSeparated.html#16794" class="Function">discrete-types-are-sets</a> <a id="21604" class="Symbol">(</a><a id="21605" href="UF.ClassicalLogic.html#21338" class="Function">Global-Choice-gives-discreteness</a> <a id="21638" href="UF.ClassicalLogic.html#21572" class="Bound">gc</a> <a id="21641" href="UF.ClassicalLogic.html#21575" class="Bound">X</a><a id="21642" class="Symbol">)</a>

<a id="Global-Choice-is-inconsistent-with-univalence"></a><a id="21645" href="UF.ClassicalLogic.html#21645" class="Function">Global-Choice-is-inconsistent-with-univalence</a>
 <a id="21692" class="Symbol">:</a> <a id="21694" href="UF.ClassicalLogic.html#20675" class="Function">Global-Choice</a> <a id="21708" class="Symbol">(</a><a id="21709" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21711" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="21712" class="Symbol">)</a> <a id="21714" class="Symbol">→</a> <a id="21716" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="21729" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21731" class="Symbol">→</a> <a id="21733" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
<a id="21735" href="UF.ClassicalLogic.html#21645" class="Function">Global-Choice-is-inconsistent-with-univalence</a> <a id="21781" class="Symbol">{</a><a id="21782" href="UF.ClassicalLogic.html#21782" class="Bound">𝓤</a><a id="21783" class="Symbol">}</a> <a id="21785" href="UF.ClassicalLogic.html#21785" class="Bound">gc</a> <a id="21788" href="UF.ClassicalLogic.html#21788" class="Bound">ua</a> <a id="21791" class="Symbol">=</a>
 <a id="21794" href="UF.Universes.html#231" class="Function">universes-are-not-sets</a> <a id="21817" href="UF.ClassicalLogic.html#21788" class="Bound">ua</a> <a id="21820" class="Symbol">(</a><a id="21821" href="UF.ClassicalLogic.html#21474" class="Function">Global-Choice-gives-sethood</a> <a id="21849" href="UF.ClassicalLogic.html#21785" class="Bound">gc</a> <a id="21852" class="Symbol">(</a><a id="21853" href="UF.ClassicalLogic.html#21782" class="Bound">𝓤</a> <a id="21855" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21857" class="Symbol">))</a>

<a id="21861" class="Markup">\end{code}</a><a id="21871" class="Background">
</a></pre></body></html>

==> anc/html/UF.Classifiers.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Classifiers</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 8th May 2020.

An obsolete, clumsy version of this file is at UF.Classifiers-Old.

This version is ported from the Midlands Graduate School 2019 lecture notes

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/HoTT-UF-Agda.html
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

but with the universe levels generalized and Σ-fibers added in
September 2022.

   * Universes are map classifiers.
   * Ω 𝓤 is the embedding classifier.
   * The type of pointed types is the retraction classifier.
   * The type inhabited types is the surjection classifier.
   * The fibers of Σ are non-dependent function types.

</a><a id="649" class="Markup">\begin{code}</a>

<a id="663" class="Symbol">{-#</a> <a id="667" class="Keyword">OPTIONS</a> <a id="675" class="Pragma">--safe</a> <a id="682" class="Pragma">--without-K</a> <a id="694" class="Symbol">#-}</a>

<a id="699" class="Keyword">module</a> <a id="706" href="UF.Classifiers.html" class="Module">UF.Classifiers</a> <a id="721" class="Keyword">where</a>

<a id="728" class="Keyword">open</a> <a id="733" class="Keyword">import</a> <a id="740" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="UF.Base.html" class="Module">UF.Base</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="799" class="Keyword">open</a> <a id="804" class="Keyword">import</a> <a id="811" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="820" class="Keyword">open</a> <a id="825" class="Keyword">import</a> <a id="832" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="855" class="Keyword">open</a> <a id="860" class="Keyword">import</a> <a id="867" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="877" class="Keyword">open</a> <a id="882" class="Keyword">import</a> <a id="889" href="UF.Powerset.html" class="Module">UF.Powerset</a> <a id="901" class="Keyword">hiding</a> <a id="908" class="Symbol">(</a><a id="909" href="UF.Powerset-MultiUniverse.html#8607" class="Function">𝕋</a><a id="910" class="Symbol">)</a>
<a id="912" class="Keyword">open</a> <a id="917" class="Keyword">import</a> <a id="924" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="936" class="Keyword">open</a> <a id="941" class="Keyword">import</a> <a id="948" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="956" class="Keyword">open</a> <a id="961" class="Keyword">import</a> <a id="968" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="987" class="Keyword">open</a> <a id="992" class="Keyword">import</a> <a id="999" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="1016" class="Keyword">open</a> <a id="1021" class="Keyword">import</a> <a id="1028" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="1049" class="Keyword">open</a> <a id="1054" class="Keyword">import</a> <a id="1061" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="1074" class="Keyword">open</a> <a id="1079" class="Keyword">import</a> <a id="1086" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="1101" class="Markup">\end{code}</a><a id="1111" class="Background">

The slice type:

</a><a id="1130" class="Markup">\begin{code}</a>

<a id="_/_"></a><a id="1144" href="UF.Classifiers.html#1144" class="Function Operator">_/_</a> <a id="1148" class="Symbol">:</a> <a id="1150" class="Symbol">(</a><a id="1151" href="UF.Classifiers.html#1151" class="Bound">𝓤</a> <a id="1153" class="Symbol">:</a> <a id="1155" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1163" class="Symbol">)</a> <a id="1165" class="Symbol">→</a> <a id="1167" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1169" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1171" class="Symbol">→</a> <a id="1173" href="UF.Classifiers.html#1151" class="Bound">𝓤</a> <a id="1175" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1177" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1179" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1181" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1183" href="UF.Classifiers.html#1183" class="Bound">𝓤</a> <a id="1185" href="UF.Classifiers.html#1144" class="Function Operator">/</a> <a id="1187" href="UF.Classifiers.html#1187" class="Bound">Y</a> <a id="1189" class="Symbol">=</a> <a id="1191" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1193" href="UF.Classifiers.html#1193" class="Bound">X</a> <a id="1195" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1197" href="UF.Classifiers.html#1183" class="Bound">𝓤</a> <a id="1199" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1201" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1203" class="Symbol">(</a><a id="1204" href="UF.Classifiers.html#1193" class="Bound">X</a> <a id="1206" class="Symbol">→</a> <a id="1208" href="UF.Classifiers.html#1187" class="Bound">Y</a><a id="1209" class="Symbol">)</a>

<a id="1212" class="Markup">\end{code}</a><a id="1222" class="Background">

A modification of the slice type, where P doesn&#39;t need to be
proposition-valued and so can add structure. An example is P = id,
which is studied below in connection with retractions.

</a><a id="1408" class="Markup">\begin{code}</a>

<a id="_/[_]_"></a><a id="1422" href="UF.Classifiers.html#1422" class="Function Operator">_/[_]_</a> <a id="1429" class="Symbol">:</a> <a id="1431" class="Symbol">(</a><a id="1432" href="UF.Classifiers.html#1432" class="Bound">𝓤</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1444" class="Symbol">)</a> <a id="1446" class="Symbol">→</a> <a id="1448" class="Symbol">(</a><a id="1449" href="UF.Classifiers.html#1432" class="Bound">𝓤</a> <a id="1451" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1453" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1455" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1461" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1463" class="Symbol">)</a> <a id="1465" class="Symbol">→</a> <a id="1467" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1469" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1471" class="Symbol">→</a> <a id="1473" href="UF.Classifiers.html#1432" class="Bound">𝓤</a> <a id="1475" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1477" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1479" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1481" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1483" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1485" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1487" href="UF.Classifiers.html#1487" class="Bound">𝓤</a> <a id="1489" href="UF.Classifiers.html#1422" class="Function Operator">/[</a> <a id="1492" href="UF.Classifiers.html#1492" class="Bound">P</a> <a id="1494" href="UF.Classifiers.html#1422" class="Function Operator">]</a> <a id="1496" href="UF.Classifiers.html#1496" class="Bound">Y</a> <a id="1498" class="Symbol">=</a> <a id="1500" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1502" href="UF.Classifiers.html#1502" class="Bound">X</a> <a id="1504" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1506" href="UF.Classifiers.html#1487" class="Bound">𝓤</a> <a id="1508" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1510" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1512" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1514" href="UF.Classifiers.html#1514" class="Bound">f</a> <a id="1516" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1518" class="Symbol">(</a><a id="1519" href="UF.Classifiers.html#1502" class="Bound">X</a> <a id="1521" class="Symbol">→</a> <a id="1523" href="UF.Classifiers.html#1496" class="Bound">Y</a><a id="1524" class="Symbol">)</a> <a id="1526" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1528" class="Symbol">((</a><a id="1530" href="UF.Classifiers.html#1530" class="Bound">y</a> <a id="1532" class="Symbol">:</a> <a id="1534" href="UF.Classifiers.html#1496" class="Bound">Y</a><a id="1535" class="Symbol">)</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="UF.Classifiers.html#1492" class="Bound">P</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Notation.General.html#398" class="Function">fiber</a> <a id="1548" href="UF.Classifiers.html#1514" class="Bound">f</a> <a id="1550" href="UF.Classifiers.html#1530" class="Bound">y</a><a id="1551" class="Symbol">))</a>

<a id="1555" class="Markup">\end{code}</a><a id="1565" class="Background">

We first consider the original situation of the MGS development with a
single universe for comparison.

</a><a id="1671" class="Markup">\begin{code}</a>

<a id="1685" class="Keyword">module</a> <a id="classifier-single-universe"></a><a id="1692" href="UF.Classifiers.html#1692" class="Module">classifier-single-universe</a> <a id="1719" class="Symbol">(</a><a id="1720" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1732" class="Symbol">)</a> <a id="1734" class="Keyword">where</a>

 <a id="classifier-single-universe.χ"></a><a id="1742" href="UF.Classifiers.html#1742" class="Function">χ</a> <a id="1744" class="Symbol">:</a> <a id="1746" class="Symbol">(</a><a id="1747" href="UF.Classifiers.html#1747" class="Bound">Y</a> <a id="1749" class="Symbol">:</a> <a id="1751" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="1753" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1755" class="Symbol">)</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="1761" href="UF.Classifiers.html#1144" class="Function Operator">/</a> <a id="1763" href="UF.Classifiers.html#1747" class="Bound">Y</a>  <a id="1766" class="Symbol">→</a> <a id="1768" class="Symbol">(</a><a id="1769" href="UF.Classifiers.html#1747" class="Bound">Y</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="1775" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1777" class="Symbol">)</a>
 <a id="1780" href="UF.Classifiers.html#1742" class="Function">χ</a> <a id="1782" href="UF.Classifiers.html#1782" class="Bound">Y</a> <a id="1784" class="Symbol">(</a><a id="1785" href="UF.Classifiers.html#1785" class="Bound">X</a> <a id="1787" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1789" href="UF.Classifiers.html#1789" class="Bound">f</a><a id="1790" class="Symbol">)</a> <a id="1792" class="Symbol">=</a> <a id="1794" href="Notation.General.html#398" class="Function">fiber</a> <a id="1800" href="UF.Classifiers.html#1789" class="Bound">f</a>

 <a id="classifier-single-universe.universe-is-classifier"></a><a id="1804" href="UF.Classifiers.html#1804" class="Function">universe-is-classifier</a> <a id="1827" class="Symbol">:</a> <a id="1829" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="1831" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1833" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1836" href="UF.Classifiers.html#1804" class="Function">universe-is-classifier</a> <a id="1859" class="Symbol">=</a> <a id="1861" class="Symbol">(</a><a id="1862" href="UF.Classifiers.html#1862" class="Bound">Y</a> <a id="1864" class="Symbol">:</a> <a id="1866" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="1868" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1883" class="Symbol">(</a><a id="1884" href="UF.Classifiers.html#1742" class="Function">χ</a> <a id="1886" href="UF.Classifiers.html#1862" class="Bound">Y</a><a id="1887" class="Symbol">)</a>

 <a id="classifier-single-universe.𝕋"></a><a id="1891" href="UF.Classifiers.html#1891" class="Function">𝕋</a> <a id="1893" class="Symbol">:</a> <a id="1895" class="Symbol">(</a><a id="1896" href="UF.Classifiers.html#1896" class="Bound">Y</a> <a id="1898" class="Symbol">:</a> <a id="1900" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="1902" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1904" class="Symbol">)</a> <a id="1906" class="Symbol">→</a> <a id="1908" class="Symbol">(</a><a id="1909" href="UF.Classifiers.html#1896" class="Bound">Y</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="1915" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1917" class="Symbol">)</a> <a id="1919" class="Symbol">→</a> <a id="1921" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="1923" href="UF.Classifiers.html#1144" class="Function Operator">/</a> <a id="1925" href="UF.Classifiers.html#1896" class="Bound">Y</a>
 <a id="1928" href="UF.Classifiers.html#1891" class="Function">𝕋</a> <a id="1930" href="UF.Classifiers.html#1930" class="Bound">Y</a> <a id="1932" href="UF.Classifiers.html#1932" class="Bound">A</a> <a id="1934" class="Symbol">=</a> <a id="1936" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1938" href="UF.Classifiers.html#1932" class="Bound">A</a> <a id="1940" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1942" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="classifier-single-universe.χη"></a><a id="1948" href="UF.Classifiers.html#1948" class="Function">χη</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="1966" href="UF.Classifiers.html#1720" class="Bound">𝓤</a>
    <a id="1972" class="Symbol">→</a> <a id="1974" class="Symbol">(</a><a id="1975" href="UF.Classifiers.html#1975" class="Bound">Y</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="1981" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1983" class="Symbol">)</a> <a id="1985" class="Symbol">(</a><a id="1986" href="UF.Classifiers.html#1986" class="Bound">σ</a> <a id="1988" class="Symbol">:</a> <a id="1990" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="1992" href="UF.Classifiers.html#1144" class="Function Operator">/</a> <a id="1994" href="UF.Classifiers.html#1975" class="Bound">Y</a><a id="1995" class="Symbol">)</a> <a id="1997" class="Symbol">→</a> <a id="1999" href="UF.Classifiers.html#1891" class="Function">𝕋</a> <a id="2001" href="UF.Classifiers.html#1975" class="Bound">Y</a> <a id="2003" class="Symbol">(</a><a id="2004" href="UF.Classifiers.html#1742" class="Function">χ</a> <a id="2006" href="UF.Classifiers.html#1975" class="Bound">Y</a> <a id="2008" href="UF.Classifiers.html#1986" class="Bound">σ</a><a id="2009" class="Symbol">)</a> <a id="2011" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2013" href="UF.Classifiers.html#1986" class="Bound">σ</a>
 <a id="2016" href="UF.Classifiers.html#1948" class="Function">χη</a> <a id="2019" href="UF.Classifiers.html#2019" class="Bound">ua</a> <a id="2022" href="UF.Classifiers.html#2022" class="Bound">Y</a> <a id="2024" class="Symbol">(</a><a id="2025" href="UF.Classifiers.html#2025" class="Bound">X</a> <a id="2027" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2029" href="UF.Classifiers.html#2029" class="Bound">f</a><a id="2030" class="Symbol">)</a> <a id="2032" class="Symbol">=</a> <a id="2034" href="UF.Classifiers.html#2375" class="Function">r</a>
  <a id="2038" class="Keyword">where</a>
   <a id="2047" href="UF.Classifiers.html#2047" class="Function">e</a> <a id="2049" class="Symbol">:</a> <a id="2051" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Notation.General.html#398" class="Function">fiber</a> <a id="2060" href="UF.Classifiers.html#2029" class="Bound">f</a><a id="2061" class="Symbol">)</a> <a id="2063" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2065" href="UF.Classifiers.html#2025" class="Bound">X</a>
   <a id="2070" href="UF.Classifiers.html#2047" class="Function">e</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="UF.EquivalenceExamples.html#28103" class="Function">total-fiber-is-domain</a> <a id="2096" href="UF.Classifiers.html#2029" class="Bound">f</a>

   <a id="2102" href="UF.Classifiers.html#2102" class="Function">p</a> <a id="2104" class="Symbol">:</a> <a id="2106" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Notation.General.html#398" class="Function">fiber</a> <a id="2115" href="UF.Classifiers.html#2029" class="Bound">f</a><a id="2116" class="Symbol">)</a> <a id="2118" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2120" href="UF.Classifiers.html#2025" class="Bound">X</a>
   <a id="2125" href="UF.Classifiers.html#2102" class="Function">p</a> <a id="2127" class="Symbol">=</a> <a id="2129" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="2136" href="UF.Classifiers.html#2019" class="Bound">ua</a> <a id="2139" class="Symbol">(</a><a id="2140" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Notation.General.html#398" class="Function">fiber</a> <a id="2149" href="UF.Classifiers.html#2029" class="Bound">f</a><a id="2150" class="Symbol">))</a> <a id="2153" href="UF.Classifiers.html#2025" class="Bound">X</a> <a id="2155" href="UF.Classifiers.html#2047" class="Function">e</a>

   <a id="2161" href="UF.Classifiers.html#2161" class="Function">NB</a> <a id="2164" class="Symbol">:</a> <a id="2166" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="2168" href="UF.Classifiers.html#2047" class="Function">e</a> <a id="2170" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="2174" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2176" class="Symbol">(λ</a> <a id="2179" href="UF.Classifiers.html#2179" class="Bound">x</a> <a id="2181" class="Symbol">→</a> <a id="2183" href="UF.Classifiers.html#2029" class="Bound">f</a> <a id="2185" href="UF.Classifiers.html#2179" class="Bound">x</a> <a id="2187" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2189" href="UF.Classifiers.html#2179" class="Bound">x</a> <a id="2191" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2193" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2197" class="Symbol">)</a>
   <a id="2202" href="UF.Classifiers.html#2161" class="Function">NB</a> <a id="2205" class="Symbol">=</a> <a id="2207" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="2216" href="UF.Classifiers.html#2216" class="Function">q</a> <a id="2218" class="Symbol">=</a> <a id="2220" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2230" class="Symbol">(λ</a> <a id="2233" href="UF.Classifiers.html#2233" class="Bound">-</a> <a id="2235" class="Symbol">→</a> <a id="2237" href="UF.Classifiers.html#2233" class="Bound">-</a> <a id="2239" class="Symbol">→</a> <a id="2241" href="UF.Classifiers.html#2022" class="Bound">Y</a><a id="2242" class="Symbol">)</a> <a id="2244" href="UF.Classifiers.html#2102" class="Function">p</a> <a id="2246" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2250" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2253" href="UF.Univalence.html#4838" class="Function">transport-is-pre-comp&#39;</a> <a id="2276" href="UF.Classifiers.html#2019" class="Bound">ua</a> <a id="2279" href="UF.Classifiers.html#2047" class="Function">e</a> <a id="2281" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2285" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="2294" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2298" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2300" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="2302" href="UF.Classifiers.html#2047" class="Function">e</a> <a id="2304" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>                 <a id="2324" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
       <a id="2339" href="UF.Classifiers.html#2029" class="Bound">f</a>                             <a id="2369" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="2375" href="UF.Classifiers.html#2375" class="Function">r</a> <a id="2377" class="Symbol">:</a> <a id="2379" class="Symbol">(</a><a id="2380" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Notation.General.html#398" class="Function">fiber</a> <a id="2389" href="UF.Classifiers.html#2029" class="Bound">f</a><a id="2390" class="Symbol">)</a> <a id="2392" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2394" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="2397" class="Symbol">)</a> <a id="2399" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2401" class="Symbol">(</a><a id="2402" href="UF.Classifiers.html#2025" class="Bound">X</a> <a id="2404" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2406" href="UF.Classifiers.html#2029" class="Bound">f</a><a id="2407" class="Symbol">)</a>
   <a id="2412" href="UF.Classifiers.html#2375" class="Function">r</a> <a id="2414" class="Symbol">=</a> <a id="2416" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="2423" class="Symbol">(</a><a id="2424" href="UF.Classifiers.html#2102" class="Function">p</a> <a id="2426" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2428" href="UF.Classifiers.html#2216" class="Function">q</a><a id="2429" class="Symbol">)</a>

 <a id="classifier-single-universe.χε"></a><a id="2433" href="UF.Classifiers.html#2433" class="Function">χε</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="2451" href="UF.Classifiers.html#1720" class="Bound">𝓤</a>
    <a id="2457" class="Symbol">→</a> <a id="2459" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2466" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="2468" class="Symbol">(</a><a id="2469" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="2471" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="2472" class="Symbol">)</a>
    <a id="2478" class="Symbol">→</a> <a id="2480" class="Symbol">(</a><a id="2481" href="UF.Classifiers.html#2481" class="Bound">Y</a> <a id="2483" class="Symbol">:</a> <a id="2485" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="2487" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2489" class="Symbol">)</a> <a id="2491" class="Symbol">(</a><a id="2492" href="UF.Classifiers.html#2492" class="Bound">A</a> <a id="2494" class="Symbol">:</a> <a id="2496" href="UF.Classifiers.html#2481" class="Bound">Y</a> <a id="2498" class="Symbol">→</a> <a id="2500" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="2502" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2504" class="Symbol">)</a> <a id="2506" class="Symbol">→</a> <a id="2508" href="UF.Classifiers.html#1742" class="Function">χ</a> <a id="2510" href="UF.Classifiers.html#2481" class="Bound">Y</a> <a id="2512" class="Symbol">(</a><a id="2513" href="UF.Classifiers.html#1891" class="Function">𝕋</a> <a id="2515" href="UF.Classifiers.html#2481" class="Bound">Y</a> <a id="2517" href="UF.Classifiers.html#2492" class="Bound">A</a><a id="2518" class="Symbol">)</a> <a id="2520" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2522" href="UF.Classifiers.html#2492" class="Bound">A</a>
 <a id="2525" href="UF.Classifiers.html#2433" class="Function">χε</a> <a id="2528" href="UF.Classifiers.html#2528" class="Bound">ua</a> <a id="2531" href="UF.Classifiers.html#2531" class="Bound">fe</a> <a id="2534" href="UF.Classifiers.html#2534" class="Bound">Y</a> <a id="2536" href="UF.Classifiers.html#2536" class="Bound">A</a> <a id="2538" class="Symbol">=</a> <a id="2540" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="2548" href="UF.Classifiers.html#2531" class="Bound">fe</a> <a id="2551" href="UF.Classifiers.html#2793" class="Function">γ</a>
  <a id="2555" class="Keyword">where</a>
   <a id="2564" href="UF.Classifiers.html#2564" class="Function">f</a> <a id="2566" class="Symbol">:</a> <a id="2568" class="Symbol">∀</a> <a id="2570" href="UF.Classifiers.html#2570" class="Bound">y</a> <a id="2572" class="Symbol">→</a> <a id="2574" href="Notation.General.html#398" class="Function">fiber</a> <a id="2580" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2584" href="UF.Classifiers.html#2570" class="Bound">y</a> <a id="2586" class="Symbol">→</a> <a id="2588" href="UF.Classifiers.html#2536" class="Bound">A</a> <a id="2590" href="UF.Classifiers.html#2570" class="Bound">y</a>
   <a id="2595" href="UF.Classifiers.html#2564" class="Function">f</a> <a id="2597" href="UF.Classifiers.html#2597" class="Bound">y</a> <a id="2599" class="Symbol">((</a><a id="2601" href="UF.Classifiers.html#2597" class="Bound">y</a> <a id="2603" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2605" href="UF.Classifiers.html#2605" class="Bound">a</a><a id="2606" class="Symbol">)</a> <a id="2608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2610" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">=</a> <a id="2618" href="UF.Classifiers.html#2605" class="Bound">a</a>

   <a id="2624" href="UF.Classifiers.html#2624" class="Function">g</a> <a id="2626" class="Symbol">:</a> <a id="2628" class="Symbol">∀</a> <a id="2630" href="UF.Classifiers.html#2630" class="Bound">y</a> <a id="2632" class="Symbol">→</a> <a id="2634" href="UF.Classifiers.html#2536" class="Bound">A</a> <a id="2636" href="UF.Classifiers.html#2630" class="Bound">y</a> <a id="2638" class="Symbol">→</a> <a id="2640" href="Notation.General.html#398" class="Function">fiber</a> <a id="2646" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2650" href="UF.Classifiers.html#2630" class="Bound">y</a>
   <a id="2655" href="UF.Classifiers.html#2624" class="Function">g</a> <a id="2657" href="UF.Classifiers.html#2657" class="Bound">y</a> <a id="2659" href="UF.Classifiers.html#2659" class="Bound">a</a> <a id="2661" class="Symbol">=</a> <a id="2663" class="Symbol">(</a><a id="2664" href="UF.Classifiers.html#2657" class="Bound">y</a> <a id="2666" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2668" href="UF.Classifiers.html#2659" class="Bound">a</a><a id="2669" class="Symbol">)</a> <a id="2671" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2673" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="2682" href="UF.Classifiers.html#2682" class="Function">η</a> <a id="2684" class="Symbol">:</a> <a id="2686" class="Symbol">∀</a> <a id="2688" href="UF.Classifiers.html#2688" class="Bound">y</a> <a id="2690" href="UF.Classifiers.html#2690" class="Bound">σ</a> <a id="2692" class="Symbol">→</a> <a id="2694" href="UF.Classifiers.html#2624" class="Function">g</a> <a id="2696" href="UF.Classifiers.html#2688" class="Bound">y</a> <a id="2698" class="Symbol">(</a><a id="2699" href="UF.Classifiers.html#2564" class="Function">f</a> <a id="2701" href="UF.Classifiers.html#2688" class="Bound">y</a> <a id="2703" href="UF.Classifiers.html#2690" class="Bound">σ</a><a id="2704" class="Symbol">)</a> <a id="2706" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2708" href="UF.Classifiers.html#2690" class="Bound">σ</a>
   <a id="2713" href="UF.Classifiers.html#2682" class="Function">η</a> <a id="2715" href="UF.Classifiers.html#2715" class="Bound">y</a> <a id="2717" class="Symbol">((</a><a id="2719" href="UF.Classifiers.html#2715" class="Bound">y</a> <a id="2721" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2723" href="UF.Classifiers.html#2723" class="Bound">a</a><a id="2724" class="Symbol">)</a> <a id="2726" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2728" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2732" class="Symbol">)</a> <a id="2734" class="Symbol">=</a> <a id="2736" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="2745" href="UF.Classifiers.html#2745" class="Function">ε</a> <a id="2747" class="Symbol">:</a> <a id="2749" class="Symbol">∀</a> <a id="2751" href="UF.Classifiers.html#2751" class="Bound">y</a> <a id="2753" href="UF.Classifiers.html#2753" class="Bound">a</a> <a id="2755" class="Symbol">→</a> <a id="2757" href="UF.Classifiers.html#2564" class="Function">f</a> <a id="2759" href="UF.Classifiers.html#2751" class="Bound">y</a> <a id="2761" class="Symbol">(</a><a id="2762" href="UF.Classifiers.html#2624" class="Function">g</a> <a id="2764" href="UF.Classifiers.html#2751" class="Bound">y</a> <a id="2766" href="UF.Classifiers.html#2753" class="Bound">a</a><a id="2767" class="Symbol">)</a> <a id="2769" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2771" href="UF.Classifiers.html#2753" class="Bound">a</a>
   <a id="2776" href="UF.Classifiers.html#2745" class="Function">ε</a> <a id="2778" href="UF.Classifiers.html#2778" class="Bound">y</a> <a id="2780" href="UF.Classifiers.html#2780" class="Bound">a</a> <a id="2782" class="Symbol">=</a> <a id="2784" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="2793" href="UF.Classifiers.html#2793" class="Function">γ</a> <a id="2795" class="Symbol">:</a> <a id="2797" class="Symbol">∀</a> <a id="2799" href="UF.Classifiers.html#2799" class="Bound">y</a> <a id="2801" class="Symbol">→</a> <a id="2803" href="Notation.General.html#398" class="Function">fiber</a> <a id="2809" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2813" href="UF.Classifiers.html#2799" class="Bound">y</a> <a id="2815" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2817" href="UF.Classifiers.html#2536" class="Bound">A</a> <a id="2819" href="UF.Classifiers.html#2799" class="Bound">y</a>
   <a id="2824" href="UF.Classifiers.html#2793" class="Function">γ</a> <a id="2826" href="UF.Classifiers.html#2826" class="Bound">y</a> <a id="2828" class="Symbol">=</a> <a id="2830" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="2837" href="UF.Classifiers.html#2528" class="Bound">ua</a> <a id="2840" class="Symbol">_</a> <a id="2842" class="Symbol">_</a> <a id="2844" class="Symbol">(</a><a id="2845" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="2852" class="Symbol">(</a><a id="2853" href="UF.Classifiers.html#2564" class="Function">f</a> <a id="2855" href="UF.Classifiers.html#2826" class="Bound">y</a><a id="2856" class="Symbol">)</a> <a id="2858" class="Symbol">(</a><a id="2859" href="UF.Classifiers.html#2624" class="Function">g</a> <a id="2861" href="UF.Classifiers.html#2826" class="Bound">y</a> <a id="2863" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2865" href="UF.Classifiers.html#2682" class="Function">η</a> <a id="2867" href="UF.Classifiers.html#2826" class="Bound">y</a> <a id="2869" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2871" href="UF.Classifiers.html#2745" class="Function">ε</a> <a id="2873" href="UF.Classifiers.html#2826" class="Bound">y</a><a id="2874" class="Symbol">))</a>

 <a id="classifier-single-universe.universes-are-classifiers"></a><a id="2879" href="UF.Classifiers.html#2879" class="Function">universes-are-classifiers</a> <a id="2905" class="Symbol">:</a> <a id="2907" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="2920" href="UF.Classifiers.html#1720" class="Bound">𝓤</a>
                           <a id="2949" class="Symbol">→</a> <a id="2951" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2958" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="2960" class="Symbol">(</a><a id="2961" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="2963" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="2964" class="Symbol">)</a>
                           <a id="2993" class="Symbol">→</a> <a id="2995" href="UF.Classifiers.html#1804" class="Function">universe-is-classifier</a>
 <a id="3019" href="UF.Classifiers.html#2879" class="Function">universes-are-classifiers</a> <a id="3045" href="UF.Classifiers.html#3045" class="Bound">ua</a> <a id="3048" href="UF.Classifiers.html#3048" class="Bound">fe</a> <a id="3051" href="UF.Classifiers.html#3051" class="Bound">Y</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="3072" class="Symbol">(</a><a id="3073" href="UF.Classifiers.html#1742" class="Function">χ</a> <a id="3075" href="UF.Classifiers.html#3051" class="Bound">Y</a><a id="3076" class="Symbol">)</a>
                                      <a id="3116" class="Symbol">(</a><a id="3117" href="UF.Classifiers.html#1891" class="Function">𝕋</a> <a id="3119" href="UF.Classifiers.html#3051" class="Bound">Y</a> <a id="3121" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3123" href="UF.Classifiers.html#1948" class="Function">χη</a> <a id="3126" href="UF.Classifiers.html#3045" class="Bound">ua</a> <a id="3129" href="UF.Classifiers.html#3051" class="Bound">Y</a> <a id="3131" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3133" href="UF.Classifiers.html#2433" class="Function">χε</a> <a id="3136" href="UF.Classifiers.html#3045" class="Bound">ua</a> <a id="3139" href="UF.Classifiers.html#3048" class="Bound">fe</a> <a id="3142" href="UF.Classifiers.html#3051" class="Bound">Y</a><a id="3143" class="Symbol">)</a>

 <a id="classifier-single-universe.classification"></a><a id="3147" href="UF.Classifiers.html#3147" class="Function">classification</a> <a id="3162" class="Symbol">:</a> <a id="3164" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="3177" href="UF.Classifiers.html#1720" class="Bound">𝓤</a>
                <a id="3195" class="Symbol">→</a> <a id="3197" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3204" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="3206" class="Symbol">(</a><a id="3207" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="3209" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="3210" class="Symbol">)</a>
                <a id="3228" class="Symbol">→</a> <a id="3230" class="Symbol">(</a><a id="3231" href="UF.Classifiers.html#3231" class="Bound">Y</a> <a id="3233" class="Symbol">:</a> <a id="3235" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="3237" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3239" class="Symbol">)</a>
                <a id="3257" class="Symbol">→</a> <a id="3259" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="3261" href="UF.Classifiers.html#1144" class="Function Operator">/</a> <a id="3263" href="UF.Classifiers.html#3231" class="Bound">Y</a> <a id="3265" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3267" class="Symbol">(</a><a id="3268" href="UF.Classifiers.html#3231" class="Bound">Y</a> <a id="3270" class="Symbol">→</a> <a id="3272" href="UF.Classifiers.html#1720" class="Bound">𝓤</a> <a id="3274" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3276" class="Symbol">)</a>
 <a id="3279" href="UF.Classifiers.html#3147" class="Function">classification</a> <a id="3294" href="UF.Classifiers.html#3294" class="Bound">ua</a> <a id="3297" href="UF.Classifiers.html#3297" class="Bound">fe</a> <a id="3300" href="UF.Classifiers.html#3300" class="Bound">Y</a> <a id="3302" class="Symbol">=</a> <a id="3304" href="UF.Classifiers.html#1742" class="Function">χ</a> <a id="3306" href="UF.Classifiers.html#3300" class="Bound">Y</a> <a id="3308" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3310" href="UF.Classifiers.html#2879" class="Function">universes-are-classifiers</a> <a id="3336" href="UF.Classifiers.html#3294" class="Bound">ua</a> <a id="3339" href="UF.Classifiers.html#3297" class="Bound">fe</a> <a id="3342" href="UF.Classifiers.html#3300" class="Bound">Y</a>

<a id="3345" class="Keyword">module</a> <a id="special-classifier-single-universe"></a><a id="3352" href="UF.Classifiers.html#3352" class="Module">special-classifier-single-universe</a> <a id="3387" class="Symbol">(</a><a id="3388" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="3390" class="Symbol">:</a> <a id="3392" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Keyword">where</a>

 <a id="3410" class="Keyword">open</a> <a id="3415" href="UF.Classifiers.html#1692" class="Module">classifier-single-universe</a> <a id="3442" href="UF.Classifiers.html#3388" class="Bound">𝓤</a>

 <a id="special-classifier-single-universe.χ-special"></a><a id="3446" href="UF.Classifiers.html#3446" class="Function">χ-special</a> <a id="3456" class="Symbol">:</a> <a id="3458" class="Symbol">(</a><a id="3459" href="UF.Classifiers.html#3459" class="Bound">P</a> <a id="3461" class="Symbol">:</a> <a id="3463" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="3465" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3467" class="Symbol">→</a> <a id="3469" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3471" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3473" class="Symbol">)</a> <a id="3475" class="Symbol">(</a><a id="3476" href="UF.Classifiers.html#3476" class="Bound">Y</a> <a id="3478" class="Symbol">:</a> <a id="3480" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="3482" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3484" class="Symbol">)</a> <a id="3486" class="Symbol">→</a> <a id="3488" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="3490" href="UF.Classifiers.html#1422" class="Function Operator">/[</a> <a id="3493" href="UF.Classifiers.html#3459" class="Bound">P</a> <a id="3495" href="UF.Classifiers.html#1422" class="Function Operator">]</a> <a id="3497" href="UF.Classifiers.html#3476" class="Bound">Y</a>  <a id="3500" class="Symbol">→</a> <a id="3502" class="Symbol">(</a><a id="3503" href="UF.Classifiers.html#3476" class="Bound">Y</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3509" href="UF.Classifiers.html#3459" class="Bound">P</a><a id="3510" class="Symbol">)</a>
 <a id="3513" href="UF.Classifiers.html#3446" class="Function">χ-special</a> <a id="3523" href="UF.Classifiers.html#3523" class="Bound">P</a> <a id="3525" href="UF.Classifiers.html#3525" class="Bound">Y</a> <a id="3527" class="Symbol">(</a><a id="3528" href="UF.Classifiers.html#3528" class="Bound">X</a> <a id="3530" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3532" href="UF.Classifiers.html#3532" class="Bound">f</a> <a id="3534" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3536" href="UF.Classifiers.html#3536" class="Bound">φ</a><a id="3537" class="Symbol">)</a> <a id="3539" href="UF.Classifiers.html#3539" class="Bound">y</a> <a id="3541" class="Symbol">=</a> <a id="3543" href="Notation.General.html#398" class="Function">fiber</a> <a id="3549" href="UF.Classifiers.html#3532" class="Bound">f</a> <a id="3551" href="UF.Classifiers.html#3539" class="Bound">y</a> <a id="3553" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3555" href="UF.Classifiers.html#3536" class="Bound">φ</a> <a id="3557" href="UF.Classifiers.html#3539" class="Bound">y</a>

 <a id="special-classifier-single-universe.universe-is-special-classifier"></a><a id="3561" href="UF.Classifiers.html#3561" class="Function">universe-is-special-classifier</a> <a id="3592" class="Symbol">:</a> <a id="3594" class="Symbol">(</a><a id="3595" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="3597" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3599" class="Symbol">→</a> <a id="3601" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3603" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3605" class="Symbol">)</a> <a id="3607" class="Symbol">→</a> <a id="3609" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="3611" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="3613" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3615" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3617" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="3620" href="UF.Classifiers.html#3561" class="Function">universe-is-special-classifier</a> <a id="3651" href="UF.Classifiers.html#3651" class="Bound">P</a> <a id="3653" class="Symbol">=</a> <a id="3655" class="Symbol">(</a><a id="3656" href="UF.Classifiers.html#3656" class="Bound">Y</a> <a id="3658" class="Symbol">:</a> <a id="3660" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="3662" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3664" class="Symbol">)</a> <a id="3666" class="Symbol">→</a> <a id="3668" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3677" class="Symbol">(</a><a id="3678" href="UF.Classifiers.html#3446" class="Function">χ-special</a> <a id="3688" href="UF.Classifiers.html#3651" class="Bound">P</a> <a id="3690" href="UF.Classifiers.html#3656" class="Bound">Y</a><a id="3691" class="Symbol">)</a>

 <a id="special-classifier-single-universe.classifier-gives-special-classifier"></a><a id="3695" href="UF.Classifiers.html#3695" class="Function">classifier-gives-special-classifier</a> <a id="3731" class="Symbol">:</a> <a id="3733" href="UF.Classifiers.html#1804" class="Function">universe-is-classifier</a>
                                     <a id="3793" class="Symbol">→</a> <a id="3795" class="Symbol">(</a><a id="3796" href="UF.Classifiers.html#3796" class="Bound">P</a> <a id="3798" class="Symbol">:</a> <a id="3800" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="3802" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3804" class="Symbol">→</a> <a id="3806" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3808" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3810" class="Symbol">)</a>
                                     <a id="3849" class="Symbol">→</a> <a id="3851" href="UF.Classifiers.html#3561" class="Function">universe-is-special-classifier</a> <a id="3882" href="UF.Classifiers.html#3796" class="Bound">P</a>
 <a id="3885" href="UF.Classifiers.html#3695" class="Function">classifier-gives-special-classifier</a> <a id="3921" href="UF.Classifiers.html#3921" class="Bound">s</a> <a id="3923" href="UF.Classifiers.html#3923" class="Bound">P</a> <a id="3925" href="UF.Classifiers.html#3925" class="Bound">Y</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="UF.Classifiers.html#4330" class="Function">γ</a>
  <a id="3933" class="Keyword">where</a>
   <a id="3942" href="UF.Classifiers.html#3942" class="Function">e</a> <a id="3944" class="Symbol">=</a> <a id="3946" class="Symbol">(</a><a id="3947" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="3949" href="UF.Classifiers.html#1422" class="Function Operator">/[</a> <a id="3952" href="UF.Classifiers.html#3923" class="Bound">P</a> <a id="3954" href="UF.Classifiers.html#1422" class="Function Operator">]</a> <a id="3956" href="UF.Classifiers.html#3925" class="Bound">Y</a><a id="3957" class="Symbol">)</a>                               <a id="3989" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="3992" href="UF.Classifiers.html#4178" class="Function">a</a> <a id="3994" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="4003" class="Symbol">(</a><a id="4004" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4006" href="UF.Classifiers.html#4006" class="Bound">σ</a> <a id="4008" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4010" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="4012" href="UF.Classifiers.html#1144" class="Function Operator">/</a> <a id="4014" href="UF.Classifiers.html#3925" class="Bound">Y</a> <a id="4016" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4018" class="Symbol">((</a><a id="4020" href="UF.Classifiers.html#4020" class="Bound">y</a> <a id="4022" class="Symbol">:</a> <a id="4024" href="UF.Classifiers.html#3925" class="Bound">Y</a><a id="4025" class="Symbol">)</a> <a id="4027" class="Symbol">→</a> <a id="4029" href="UF.Classifiers.html#3923" class="Bound">P</a> <a id="4031" class="Symbol">((</a><a id="4033" href="UF.Classifiers.html#1742" class="Function">χ</a> <a id="4035" href="UF.Classifiers.html#3925" class="Bound">Y</a><a id="4036" class="Symbol">)</a> <a id="4038" href="UF.Classifiers.html#4006" class="Bound">σ</a> <a id="4040" href="UF.Classifiers.html#4020" class="Bound">y</a><a id="4041" class="Symbol">)))</a>  <a id="4046" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="4049" href="UF.Classifiers.html#4201" class="Function">b</a> <a id="4051" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="4060" class="Symbol">(</a><a id="4061" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4063" href="UF.Classifiers.html#4063" class="Bound">A</a> <a id="4065" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4067" class="Symbol">(</a><a id="4068" href="UF.Classifiers.html#3925" class="Bound">Y</a> <a id="4070" class="Symbol">→</a> <a id="4072" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="4074" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4076" class="Symbol">)</a><a id="4077" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4079" class="Symbol">((</a><a id="4081" href="UF.Classifiers.html#4081" class="Bound">y</a> <a id="4083" class="Symbol">:</a> <a id="4085" href="UF.Classifiers.html#3925" class="Bound">Y</a><a id="4086" class="Symbol">)</a> <a id="4088" class="Symbol">→</a> <a id="4090" href="UF.Classifiers.html#3923" class="Bound">P</a> <a id="4092" class="Symbol">(</a><a id="4093" href="UF.Classifiers.html#4063" class="Bound">A</a> <a id="4095" href="UF.Classifiers.html#4081" class="Bound">y</a><a id="4096" class="Symbol">)))</a>     <a id="4104" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="4107" href="UF.Classifiers.html#4261" class="Function">c</a> <a id="4109" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="4118" class="Symbol">(</a><a id="4119" href="UF.Classifiers.html#3925" class="Bound">Y</a> <a id="4121" class="Symbol">→</a> <a id="4123" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4125" href="UF.Classifiers.html#3923" class="Bound">P</a><a id="4126" class="Symbol">)</a>                                  <a id="4161" href="UF.Equiv.html#2815" class="Function Operator">■</a>
    <a id="4167" class="Keyword">where</a>
     <a id="4178" href="UF.Classifiers.html#4178" class="Function">a</a> <a id="4180" class="Symbol">=</a> <a id="4182" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="4188" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a>
     <a id="4201" href="UF.Classifiers.html#4201" class="Function">b</a> <a id="4203" class="Symbol">=</a> <a id="4205" href="UF.EquivalenceExamples.html#19803" class="Function">Σ-change-of-variable</a> <a id="4226" class="Symbol">(λ</a> <a id="4229" href="UF.Classifiers.html#4229" class="Bound">A</a> <a id="4231" class="Symbol">→</a> <a id="4233" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="4235" class="Symbol">(</a><a id="4236" href="UF.Classifiers.html#3923" class="Bound">P</a> <a id="4238" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4240" href="UF.Classifiers.html#4229" class="Bound">A</a><a id="4241" class="Symbol">))</a> <a id="4244" class="Symbol">(</a><a id="4245" href="UF.Classifiers.html#1742" class="Function">χ</a> <a id="4247" href="UF.Classifiers.html#3925" class="Bound">Y</a><a id="4248" class="Symbol">)</a> <a id="4250" class="Symbol">(</a><a id="4251" href="UF.Classifiers.html#3921" class="Bound">s</a> <a id="4253" href="UF.Classifiers.html#3925" class="Bound">Y</a><a id="4254" class="Symbol">)</a>
     <a id="4261" href="UF.Classifiers.html#4261" class="Function">c</a> <a id="4263" class="Symbol">=</a> <a id="4265" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="4271" href="UF.EquivalenceExamples.html#3884" class="Function">ΠΣ-distr-≃</a>

   <a id="4286" href="UF.Classifiers.html#4286" class="Function">NB</a> <a id="4289" class="Symbol">:</a> <a id="4291" href="UF.Classifiers.html#3446" class="Function">χ-special</a> <a id="4301" href="UF.Classifiers.html#3923" class="Bound">P</a> <a id="4303" href="UF.Classifiers.html#3925" class="Bound">Y</a> <a id="4305" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4307" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="4309" href="UF.Classifiers.html#3942" class="Function">e</a> <a id="4311" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
   <a id="4316" href="UF.Classifiers.html#4286" class="Function">NB</a> <a id="4319" class="Symbol">=</a> <a id="4321" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="4330" href="UF.Classifiers.html#4330" class="Function">γ</a> <a id="4332" class="Symbol">:</a> <a id="4334" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="4343" class="Symbol">(</a><a id="4344" href="UF.Classifiers.html#3446" class="Function">χ-special</a> <a id="4354" href="UF.Classifiers.html#3923" class="Bound">P</a> <a id="4356" href="UF.Classifiers.html#3925" class="Bound">Y</a><a id="4357" class="Symbol">)</a>
   <a id="4362" href="UF.Classifiers.html#4330" class="Function">γ</a> <a id="4364" class="Symbol">=</a> <a id="4366" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="4378" href="UF.Classifiers.html#3942" class="Function">e</a>

 <a id="special-classifier-single-universe.χ-special-is-equiv"></a><a id="4382" href="UF.Classifiers.html#4382" class="Function">χ-special-is-equiv</a> <a id="4401" class="Symbol">:</a> <a id="4403" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="4416" href="UF.Classifiers.html#3388" class="Bound">𝓤</a>
                    <a id="4438" class="Symbol">→</a> <a id="4440" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4447" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="4449" class="Symbol">(</a><a id="4450" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="4452" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="4453" class="Symbol">)</a>
                    <a id="4475" class="Symbol">→</a> <a id="4477" class="Symbol">(</a><a id="4478" href="UF.Classifiers.html#4478" class="Bound">P</a> <a id="4480" class="Symbol">:</a> <a id="4482" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="4484" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4486" class="Symbol">→</a> <a id="4488" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4490" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4492" class="Symbol">)</a> <a id="4494" class="Symbol">(</a><a id="4495" href="UF.Classifiers.html#4495" class="Bound">Y</a> <a id="4497" class="Symbol">:</a> <a id="4499" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="4501" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4503" class="Symbol">)</a>
                    <a id="4525" class="Symbol">→</a> <a id="4527" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="4536" class="Symbol">(</a><a id="4537" href="UF.Classifiers.html#3446" class="Function">χ-special</a> <a id="4547" href="UF.Classifiers.html#4478" class="Bound">P</a> <a id="4549" href="UF.Classifiers.html#4495" class="Bound">Y</a><a id="4550" class="Symbol">)</a>
 <a id="4553" href="UF.Classifiers.html#4382" class="Function">χ-special-is-equiv</a> <a id="4572" href="UF.Classifiers.html#4572" class="Bound">ua</a> <a id="4575" href="UF.Classifiers.html#4575" class="Bound">fe</a> <a id="4578" href="UF.Classifiers.html#4578" class="Bound">P</a> <a id="4580" href="UF.Classifiers.html#4580" class="Bound">Y</a> <a id="4582" class="Symbol">=</a> <a id="4584" href="UF.Classifiers.html#3695" class="Function">classifier-gives-special-classifier</a>
                                 <a id="4653" class="Symbol">(</a><a id="4654" href="UF.Classifiers.html#2879" class="Function">universes-are-classifiers</a> <a id="4680" href="UF.Classifiers.html#4572" class="Bound">ua</a> <a id="4683" href="UF.Classifiers.html#4575" class="Bound">fe</a><a id="4685" class="Symbol">)</a> <a id="4687" href="UF.Classifiers.html#4578" class="Bound">P</a> <a id="4689" href="UF.Classifiers.html#4580" class="Bound">Y</a>

 <a id="special-classifier-single-universe.special-classification"></a><a id="4693" href="UF.Classifiers.html#4693" class="Function">special-classification</a> <a id="4716" class="Symbol">:</a> <a id="4718" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="4731" href="UF.Classifiers.html#3388" class="Bound">𝓤</a>
                        <a id="4757" class="Symbol">→</a> <a id="4759" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4766" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="4768" class="Symbol">(</a><a id="4769" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="4771" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="4772" class="Symbol">)</a>
                        <a id="4798" class="Symbol">→</a> <a id="4800" class="Symbol">(</a><a id="4801" href="UF.Classifiers.html#4801" class="Bound">P</a> <a id="4803" class="Symbol">:</a> <a id="4805" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="4807" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4809" class="Symbol">→</a> <a id="4811" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4813" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4815" class="Symbol">)</a> <a id="4817" class="Symbol">(</a><a id="4818" href="UF.Classifiers.html#4818" class="Bound">Y</a> <a id="4820" class="Symbol">:</a> <a id="4822" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="4824" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4826" class="Symbol">)</a>
                        <a id="4852" class="Symbol">→</a> <a id="4854" href="UF.Classifiers.html#3388" class="Bound">𝓤</a> <a id="4856" href="UF.Classifiers.html#1422" class="Function Operator">/[</a> <a id="4859" href="UF.Classifiers.html#4801" class="Bound">P</a> <a id="4861" href="UF.Classifiers.html#1422" class="Function Operator">]</a> <a id="4863" href="UF.Classifiers.html#4818" class="Bound">Y</a> <a id="4865" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4867" class="Symbol">(</a><a id="4868" href="UF.Classifiers.html#4818" class="Bound">Y</a> <a id="4870" class="Symbol">→</a> <a id="4872" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4874" href="UF.Classifiers.html#4801" class="Bound">P</a><a id="4875" class="Symbol">)</a>
 <a id="4878" href="UF.Classifiers.html#4693" class="Function">special-classification</a> <a id="4901" href="UF.Classifiers.html#4901" class="Bound">ua</a> <a id="4904" href="UF.Classifiers.html#4904" class="Bound">fe</a> <a id="4907" href="UF.Classifiers.html#4907" class="Bound">P</a> <a id="4909" href="UF.Classifiers.html#4909" class="Bound">Y</a> <a id="4911" class="Symbol">=</a> <a id="4913" href="UF.Classifiers.html#3446" class="Function">χ-special</a> <a id="4923" href="UF.Classifiers.html#4907" class="Bound">P</a> <a id="4925" href="UF.Classifiers.html#4909" class="Bound">Y</a> <a id="4927" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4929" href="UF.Classifiers.html#4382" class="Function">χ-special-is-equiv</a> <a id="4948" href="UF.Classifiers.html#4901" class="Bound">ua</a> <a id="4951" href="UF.Classifiers.html#4904" class="Bound">fe</a> <a id="4954" href="UF.Classifiers.html#4907" class="Bound">P</a> <a id="4956" href="UF.Classifiers.html#4909" class="Bound">Y</a>

<a id="4959" class="Markup">\end{code}</a><a id="4969" class="Background">

Some examples of special classifiers follow.

The universe of pointed types classifies retractions:

</a><a id="5072" class="Markup">\begin{code}</a>

<a id="5086" class="Keyword">module</a> <a id="retraction-classifier"></a><a id="5093" href="UF.Classifiers.html#5093" class="Module">retraction-classifier</a> <a id="5115" class="Symbol">(</a><a id="5116" href="UF.Classifiers.html#5116" class="Bound">𝓤</a> <a id="5118" class="Symbol">:</a> <a id="5120" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5128" class="Symbol">)</a> <a id="5130" class="Keyword">where</a>

 <a id="5138" class="Keyword">open</a> <a id="5143" href="UF.Classifiers.html#3352" class="Module">special-classifier-single-universe</a> <a id="5178" href="UF.Classifiers.html#5116" class="Bound">𝓤</a>

 <a id="retraction-classifier.retractions-into"></a><a id="5182" href="UF.Classifiers.html#5182" class="Function">retractions-into</a> <a id="5199" class="Symbol">:</a> <a id="5201" href="UF.Classifiers.html#5116" class="Bound">𝓤</a> <a id="5203" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5205" class="Symbol">→</a> <a id="5207" href="UF.Classifiers.html#5116" class="Bound">𝓤</a> <a id="5209" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="5211" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="5214" href="UF.Classifiers.html#5182" class="Function">retractions-into</a> <a id="5231" href="UF.Classifiers.html#5231" class="Bound">Y</a> <a id="5233" class="Symbol">=</a> <a id="5235" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5237" href="UF.Classifiers.html#5237" class="Bound">X</a> <a id="5239" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5241" href="UF.Classifiers.html#5116" class="Bound">𝓤</a> <a id="5243" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5245" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5247" href="UF.Classifiers.html#5231" class="Bound">Y</a> <a id="5249" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="5251" href="UF.Classifiers.html#5237" class="Bound">X</a>

 <a id="retraction-classifier.pointed-types"></a><a id="5255" href="UF.Classifiers.html#5255" class="Function">pointed-types</a> <a id="5269" class="Symbol">:</a> <a id="5271" class="Symbol">(</a><a id="5272" href="UF.Classifiers.html#5272" class="Bound">𝓤</a> <a id="5274" class="Symbol">:</a> <a id="5276" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5284" class="Symbol">)</a> <a id="5286" class="Symbol">→</a> <a id="5288" href="UF.Classifiers.html#5272" class="Bound">𝓤</a> <a id="5290" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="5292" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="5295" href="UF.Classifiers.html#5255" class="Function">pointed-types</a> <a id="5309" href="UF.Classifiers.html#5309" class="Bound">𝓤</a> <a id="5311" class="Symbol">=</a> <a id="5313" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5315" href="UF.Classifiers.html#5315" class="Bound">X</a> <a id="5317" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5319" href="UF.Classifiers.html#5309" class="Bound">𝓤</a> <a id="5321" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5323" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5325" href="UF.Classifiers.html#5315" class="Bound">X</a>

 <a id="retraction-classifier.retraction-classifier"></a><a id="5329" href="UF.Classifiers.html#5329" class="Function">retraction-classifier</a> <a id="5351" class="Symbol">:</a> <a id="5353" href="UF.Univalence.html#494" class="Function">Univalence</a>
                       <a id="5387" class="Symbol">→</a> <a id="5389" class="Symbol">(</a><a id="5390" href="UF.Classifiers.html#5390" class="Bound">Y</a> <a id="5392" class="Symbol">:</a> <a id="5394" href="UF.Classifiers.html#5116" class="Bound">𝓤</a> <a id="5396" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5398" class="Symbol">)</a> <a id="5400" class="Symbol">→</a> <a id="5402" href="UF.Classifiers.html#5182" class="Function">retractions-into</a> <a id="5419" href="UF.Classifiers.html#5390" class="Bound">Y</a> <a id="5421" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5423" class="Symbol">(</a><a id="5424" href="UF.Classifiers.html#5390" class="Bound">Y</a> <a id="5426" class="Symbol">→</a> <a id="5428" href="UF.Classifiers.html#5255" class="Function">pointed-types</a> <a id="5442" href="UF.Classifiers.html#5116" class="Bound">𝓤</a><a id="5443" class="Symbol">)</a>
 <a id="5446" href="UF.Classifiers.html#5329" class="Function">retraction-classifier</a> <a id="5468" href="UF.Classifiers.html#5468" class="Bound">ua</a> <a id="5471" href="UF.Classifiers.html#5471" class="Bound">Y</a> <a id="5473" class="Symbol">=</a>
  <a id="5477" href="UF.Classifiers.html#5182" class="Function">retractions-into</a> <a id="5494" href="UF.Classifiers.html#5471" class="Bound">Y</a>     <a id="5500" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="5503" href="UF.Classifiers.html#5578" class="Function">i</a> <a id="5505" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="5509" class="Symbol">((</a><a id="5511" href="UF.Classifiers.html#5116" class="Bound">𝓤</a> <a id="5513" href="UF.Classifiers.html#1422" class="Function Operator">/[</a> <a id="5516" href="MLTT.Pi.html#444" class="Function">id</a> <a id="5519" href="UF.Classifiers.html#1422" class="Function Operator">]</a> <a id="5521" href="UF.Classifiers.html#5471" class="Bound">Y</a><a id="5522" class="Symbol">))</a>        <a id="5532" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="5535" href="UF.Classifiers.html#5635" class="Function">ii</a> <a id="5538" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="5542" class="Symbol">(</a><a id="5543" href="UF.Classifiers.html#5471" class="Bound">Y</a> <a id="5545" class="Symbol">→</a> <a id="5547" href="UF.Classifiers.html#5255" class="Function">pointed-types</a> <a id="5561" href="UF.Classifiers.html#5116" class="Bound">𝓤</a><a id="5562" class="Symbol">)</a>  <a id="5565" href="UF.Equiv.html#2815" class="Function Operator">■</a>
  <a id="5569" class="Keyword">where</a>
   <a id="5578" href="UF.Classifiers.html#5578" class="Function">i</a>  <a id="5581" class="Symbol">=</a> <a id="5583" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="5589" class="Symbol">(</a><a id="5590" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="5597" class="Symbol">(λ</a> <a id="5600" href="UF.Classifiers.html#5600" class="Bound">X</a> <a id="5602" class="Symbol">→</a> <a id="5604" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="5611" class="Symbol">(λ</a> <a id="5614" href="UF.Classifiers.html#5614" class="Bound">f</a> <a id="5616" class="Symbol">→</a> <a id="5618" href="UF.EquivalenceExamples.html#3884" class="Function">ΠΣ-distr-≃</a><a id="5628" class="Symbol">)))</a>
   <a id="5635" href="UF.Classifiers.html#5635" class="Function">ii</a> <a id="5638" class="Symbol">=</a> <a id="5640" href="UF.Classifiers.html#4693" class="Function">special-classification</a> <a id="5663" class="Symbol">(</a><a id="5664" href="UF.Classifiers.html#5468" class="Bound">ua</a> <a id="5667" href="UF.Classifiers.html#5116" class="Bound">𝓤</a><a id="5668" class="Symbol">)</a>
         <a id="5679" class="Symbol">(</a><a id="5680" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="5705" href="UF.Classifiers.html#5116" class="Bound">𝓤</a> <a id="5707" class="Symbol">(</a><a id="5708" href="UF.Classifiers.html#5116" class="Bound">𝓤</a> <a id="5710" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="5711" class="Symbol">)</a> <a id="5713" class="Symbol">(</a><a id="5714" href="UF.Classifiers.html#5468" class="Bound">ua</a> <a id="5717" href="UF.Classifiers.html#5116" class="Bound">𝓤</a><a id="5718" class="Symbol">)</a> <a id="5720" class="Symbol">(</a><a id="5721" href="UF.Classifiers.html#5468" class="Bound">ua</a> <a id="5724" class="Symbol">(</a><a id="5725" href="UF.Classifiers.html#5116" class="Bound">𝓤</a> <a id="5727" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="5728" class="Symbol">)))</a>
         <a id="5741" href="MLTT.Pi.html#444" class="Function">id</a> <a id="5744" href="UF.Classifiers.html#5471" class="Bound">Y</a>

<a id="5747" class="Markup">\end{code}</a><a id="5757" class="Background">

The universe of inhabited types classifies surjections:

</a><a id="5816" class="Markup">\begin{code}</a>

<a id="5830" class="Keyword">module</a> <a id="surjection-classifier"></a><a id="5837" href="UF.Classifiers.html#5837" class="Module">surjection-classifier</a> <a id="5859" class="Symbol">(</a><a id="5860" href="UF.Classifiers.html#5860" class="Bound">𝓤</a> <a id="5862" class="Symbol">:</a> <a id="5864" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5872" class="Symbol">)</a> <a id="5874" class="Keyword">where</a>

 <a id="5882" class="Keyword">open</a> <a id="5887" href="UF.Classifiers.html#3352" class="Module">special-classifier-single-universe</a> <a id="5922" href="UF.Classifiers.html#5860" class="Bound">𝓤</a>

 <a id="5926" class="Keyword">open</a> <a id="5931" class="Keyword">import</a> <a id="5938" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>

 <a id="5953" class="Keyword">module</a> <a id="5960" href="UF.Classifiers.html#5960" class="Module">_</a> <a id="5962" class="Symbol">(</a><a id="5963" href="UF.Classifiers.html#5963" class="Bound">pt</a> <a id="5966" class="Symbol">:</a> <a id="5968" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="5999" class="Symbol">)</a> <a id="6001" class="Keyword">where</a>

  <a id="6010" class="Keyword">open</a> <a id="6015" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="6039" href="UF.Classifiers.html#5963" class="Bound">pt</a> <a id="6042" class="Keyword">public</a>
  <a id="6051" class="Keyword">open</a> <a id="6056" class="Keyword">import</a> <a id="6063" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="6085" href="UF.Classifiers.html#5963" class="Bound">pt</a> <a id="6088" class="Keyword">public</a>

  <a id="6098" href="UF.Classifiers.html#6098" class="Function">surjections-into</a> <a id="6115" class="Symbol">:</a> <a id="6117" href="UF.Classifiers.html#5860" class="Bound">𝓤</a> <a id="6119" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6121" class="Symbol">→</a> <a id="6123" href="UF.Classifiers.html#5860" class="Bound">𝓤</a> <a id="6125" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="6127" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="6131" href="UF.Classifiers.html#6098" class="Function">surjections-into</a> <a id="6148" href="UF.Classifiers.html#6148" class="Bound">Y</a> <a id="6150" class="Symbol">=</a> <a id="6152" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6154" href="UF.Classifiers.html#6154" class="Bound">X</a> <a id="6156" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6158" href="UF.Classifiers.html#5860" class="Bound">𝓤</a> <a id="6160" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6162" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6164" href="UF.Classifiers.html#6154" class="Bound">X</a> <a id="6166" href="UF.ImageAndSurjection.html#2459" class="Function Operator">↠</a> <a id="6168" href="UF.Classifiers.html#6148" class="Bound">Y</a>

  <a id="6173" href="UF.Classifiers.html#6173" class="Function">inhabited-types</a> <a id="6189" class="Symbol">:</a> <a id="6191" href="UF.Classifiers.html#5860" class="Bound">𝓤</a> <a id="6193" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="6195" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="6199" href="UF.Classifiers.html#6173" class="Function">inhabited-types</a> <a id="6215" class="Symbol">=</a> <a id="6217" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6219" href="UF.Classifiers.html#6219" class="Bound">X</a> <a id="6221" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6223" href="UF.Classifiers.html#5860" class="Bound">𝓤</a> <a id="6225" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6227" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6229" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6231" href="UF.Classifiers.html#6219" class="Bound">X</a> <a id="6233" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>

  <a id="6238" href="UF.Classifiers.html#6238" class="Function">surjection-classification</a> <a id="6264" class="Symbol">:</a> <a id="6266" href="UF.Univalence.html#494" class="Function">Univalence</a>
                            <a id="6305" class="Symbol">→</a> <a id="6307" class="Symbol">(</a><a id="6308" href="UF.Classifiers.html#6308" class="Bound">Y</a> <a id="6310" class="Symbol">:</a> <a id="6312" href="UF.Classifiers.html#5860" class="Bound">𝓤</a> <a id="6314" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6316" class="Symbol">)</a>
                            <a id="6346" class="Symbol">→</a> <a id="6348" href="UF.Classifiers.html#6098" class="Function">surjections-into</a> <a id="6365" href="UF.Classifiers.html#6308" class="Bound">Y</a> <a id="6367" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6369" class="Symbol">(</a><a id="6370" href="UF.Classifiers.html#6308" class="Bound">Y</a> <a id="6372" class="Symbol">→</a> <a id="6374" href="UF.Classifiers.html#6173" class="Function">inhabited-types</a><a id="6389" class="Symbol">)</a>
  <a id="6393" href="UF.Classifiers.html#6238" class="Function">surjection-classification</a> <a id="6419" href="UF.Classifiers.html#6419" class="Bound">ua</a> <a id="6422" class="Symbol">=</a>
   <a id="6427" href="UF.Classifiers.html#4693" class="Function">special-classification</a> <a id="6450" class="Symbol">(</a><a id="6451" href="UF.Classifiers.html#6419" class="Bound">ua</a> <a id="6454" href="UF.Classifiers.html#5860" class="Bound">𝓤</a><a id="6455" class="Symbol">)</a>
     <a id="6462" class="Symbol">(</a><a id="6463" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="6488" href="UF.Classifiers.html#5860" class="Bound">𝓤</a> <a id="6490" class="Symbol">(</a><a id="6491" href="UF.Classifiers.html#5860" class="Bound">𝓤</a> <a id="6493" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="6494" class="Symbol">)</a> <a id="6496" class="Symbol">(</a><a id="6497" href="UF.Classifiers.html#6419" class="Bound">ua</a> <a id="6500" href="UF.Classifiers.html#5860" class="Bound">𝓤</a><a id="6501" class="Symbol">)</a> <a id="6503" class="Symbol">(</a><a id="6504" href="UF.Classifiers.html#6419" class="Bound">ua</a> <a id="6507" class="Symbol">(</a><a id="6508" href="UF.Classifiers.html#5860" class="Bound">𝓤</a> <a id="6510" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="6511" class="Symbol">)))</a>
     <a id="6520" href="UF.PropTrunc.html#538" class="Field Operator">∥_∥</a>

<a id="6525" class="Markup">\end{code}</a><a id="6535" class="Background">

Added 11th September 2022. We now generalize the universe levels of
the classifier and special classifier modules.

</a><a id="6653" class="Markup">\begin{code}</a>

<a id="6667" class="Keyword">module</a> <a id="classifier"></a><a id="6674" href="UF.Classifiers.html#6674" class="Module">classifier</a> <a id="6685" class="Symbol">(</a><a id="6686" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="6688" href="UF.Classifiers.html#6688" class="Bound">𝓥</a> <a id="6690" class="Symbol">:</a> <a id="6692" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6700" class="Symbol">)</a> <a id="6702" class="Keyword">where</a>

 <a id="classifier.χ"></a><a id="6710" href="UF.Classifiers.html#6710" class="Function">χ</a> <a id="6712" class="Symbol">:</a> <a id="6714" class="Symbol">(</a><a id="6715" href="UF.Classifiers.html#6715" class="Bound">Y</a> <a id="6717" class="Symbol">:</a> <a id="6719" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="6721" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6723" class="Symbol">)</a> <a id="6725" class="Symbol">→</a> <a id="6727" class="Symbol">(</a><a id="6728" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="6730" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6732" href="UF.Classifiers.html#6688" class="Bound">𝓥</a><a id="6733" class="Symbol">)</a> <a id="6735" href="UF.Classifiers.html#1144" class="Function Operator">/</a> <a id="6737" href="UF.Classifiers.html#6715" class="Bound">Y</a>  <a id="6740" class="Symbol">→</a> <a id="6742" class="Symbol">(</a><a id="6743" href="UF.Classifiers.html#6715" class="Bound">Y</a> <a id="6745" class="Symbol">→</a> <a id="6747" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="6749" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6751" href="UF.Classifiers.html#6688" class="Bound">𝓥</a> <a id="6753" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6755" class="Symbol">)</a>
 <a id="6758" href="UF.Classifiers.html#6710" class="Function">χ</a> <a id="6760" href="UF.Classifiers.html#6760" class="Bound">Y</a> <a id="6762" class="Symbol">(</a><a id="6763" href="UF.Classifiers.html#6763" class="Bound">X</a> <a id="6765" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6767" href="UF.Classifiers.html#6767" class="Bound">f</a><a id="6768" class="Symbol">)</a> <a id="6770" class="Symbol">=</a> <a id="6772" href="Notation.General.html#398" class="Function">fiber</a> <a id="6778" href="UF.Classifiers.html#6767" class="Bound">f</a>

<a id="6781" class="Markup">\end{code}</a><a id="6791" class="Background">

Definition of when the given pair of universes is a classifier,

</a><a id="6858" class="Markup">\begin{code}</a>

 <a id="classifier.universe-is-classifier"></a><a id="6873" href="UF.Classifiers.html#6873" class="Function">universe-is-classifier</a> <a id="6896" class="Symbol">:</a> <a id="6898" class="Symbol">(</a><a id="6899" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="6901" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6903" href="UF.Classifiers.html#6688" class="Bound">𝓥</a><a id="6904" class="Symbol">)</a><a id="6905" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="6907" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="6910" href="UF.Classifiers.html#6873" class="Function">universe-is-classifier</a> <a id="6933" class="Symbol">=</a> <a id="6935" class="Symbol">(</a><a id="6936" href="UF.Classifiers.html#6936" class="Bound">Y</a> <a id="6938" class="Symbol">:</a> <a id="6940" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="6942" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6944" class="Symbol">)</a> <a id="6946" class="Symbol">→</a> <a id="6948" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6957" class="Symbol">(</a><a id="6958" href="UF.Classifiers.html#6710" class="Function">χ</a> <a id="6960" href="UF.Classifiers.html#6936" class="Bound">Y</a><a id="6961" class="Symbol">)</a>

 <a id="classifier.𝕋"></a><a id="6965" href="UF.Classifiers.html#6965" class="Function">𝕋</a> <a id="6967" class="Symbol">:</a> <a id="6969" class="Symbol">(</a><a id="6970" href="UF.Classifiers.html#6970" class="Bound">Y</a> <a id="6972" class="Symbol">:</a> <a id="6974" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="6976" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6978" class="Symbol">)</a> <a id="6980" class="Symbol">→</a> <a id="6982" class="Symbol">(</a><a id="6983" href="UF.Classifiers.html#6970" class="Bound">Y</a> <a id="6985" class="Symbol">→</a> <a id="6987" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="6989" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6991" href="UF.Classifiers.html#6688" class="Bound">𝓥</a> <a id="6993" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6995" class="Symbol">)</a> <a id="6997" class="Symbol">→</a> <a id="6999" class="Symbol">(</a><a id="7000" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="7002" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7004" href="UF.Classifiers.html#6688" class="Bound">𝓥</a><a id="7005" class="Symbol">)</a> <a id="7007" href="UF.Classifiers.html#1144" class="Function Operator">/</a> <a id="7009" href="UF.Classifiers.html#6970" class="Bound">Y</a>
 <a id="7012" href="UF.Classifiers.html#6965" class="Function">𝕋</a> <a id="7014" href="UF.Classifiers.html#7014" class="Bound">Y</a> <a id="7016" href="UF.Classifiers.html#7016" class="Bound">A</a> <a id="7018" class="Symbol">=</a> <a id="7020" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7022" href="UF.Classifiers.html#7016" class="Bound">A</a> <a id="7024" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7026" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="classifier.χη"></a><a id="7032" href="UF.Classifiers.html#7032" class="Function">χη</a> <a id="7035" class="Symbol">:</a> <a id="7037" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="7050" class="Symbol">(</a><a id="7051" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="7053" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7055" href="UF.Classifiers.html#6688" class="Bound">𝓥</a><a id="7056" class="Symbol">)</a>
    <a id="7062" class="Symbol">→</a> <a id="7064" class="Symbol">(</a><a id="7065" href="UF.Classifiers.html#7065" class="Bound">Y</a> <a id="7067" class="Symbol">:</a> <a id="7069" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="7071" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7073" class="Symbol">)</a> <a id="7075" class="Symbol">(</a><a id="7076" href="UF.Classifiers.html#7076" class="Bound">σ</a> <a id="7078" class="Symbol">:</a> <a id="7080" class="Symbol">(</a><a id="7081" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="7083" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7085" href="UF.Classifiers.html#6688" class="Bound">𝓥</a><a id="7086" class="Symbol">)</a> <a id="7088" href="UF.Classifiers.html#1144" class="Function Operator">/</a> <a id="7090" href="UF.Classifiers.html#7065" class="Bound">Y</a><a id="7091" class="Symbol">)</a> <a id="7093" class="Symbol">→</a> <a id="7095" href="UF.Classifiers.html#6965" class="Function">𝕋</a> <a id="7097" href="UF.Classifiers.html#7065" class="Bound">Y</a> <a id="7099" class="Symbol">(</a><a id="7100" href="UF.Classifiers.html#6710" class="Function">χ</a> <a id="7102" href="UF.Classifiers.html#7065" class="Bound">Y</a> <a id="7104" href="UF.Classifiers.html#7076" class="Bound">σ</a><a id="7105" class="Symbol">)</a> <a id="7107" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7109" href="UF.Classifiers.html#7076" class="Bound">σ</a>
 <a id="7112" href="UF.Classifiers.html#7032" class="Function">χη</a> <a id="7115" href="UF.Classifiers.html#7115" class="Bound">ua</a> <a id="7118" href="UF.Classifiers.html#7118" class="Bound">Y</a> <a id="7120" class="Symbol">(</a><a id="7121" href="UF.Classifiers.html#7121" class="Bound">X</a> <a id="7123" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7125" href="UF.Classifiers.html#7125" class="Bound">f</a><a id="7126" class="Symbol">)</a> <a id="7128" class="Symbol">=</a> <a id="7130" href="UF.Classifiers.html#7471" class="Function">r</a>
  <a id="7134" class="Keyword">where</a>
   <a id="7143" href="UF.Classifiers.html#7143" class="Function">e</a> <a id="7145" class="Symbol">:</a> <a id="7147" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Notation.General.html#398" class="Function">fiber</a> <a id="7156" href="UF.Classifiers.html#7125" class="Bound">f</a><a id="7157" class="Symbol">)</a> <a id="7159" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7161" href="UF.Classifiers.html#7121" class="Bound">X</a>
   <a id="7166" href="UF.Classifiers.html#7143" class="Function">e</a> <a id="7168" class="Symbol">=</a> <a id="7170" href="UF.EquivalenceExamples.html#28103" class="Function">total-fiber-is-domain</a> <a id="7192" href="UF.Classifiers.html#7125" class="Bound">f</a>

   <a id="7198" href="UF.Classifiers.html#7198" class="Function">p</a> <a id="7200" class="Symbol">:</a> <a id="7202" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7204" class="Symbol">(</a><a id="7205" href="Notation.General.html#398" class="Function">fiber</a> <a id="7211" href="UF.Classifiers.html#7125" class="Bound">f</a><a id="7212" class="Symbol">)</a> <a id="7214" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7216" href="UF.Classifiers.html#7121" class="Bound">X</a>
   <a id="7221" href="UF.Classifiers.html#7198" class="Function">p</a> <a id="7223" class="Symbol">=</a> <a id="7225" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="7232" href="UF.Classifiers.html#7115" class="Bound">ua</a> <a id="7235" class="Symbol">(</a><a id="7236" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7238" class="Symbol">(</a><a id="7239" href="Notation.General.html#398" class="Function">fiber</a> <a id="7245" href="UF.Classifiers.html#7125" class="Bound">f</a><a id="7246" class="Symbol">))</a> <a id="7249" href="UF.Classifiers.html#7121" class="Bound">X</a> <a id="7251" href="UF.Classifiers.html#7143" class="Function">e</a>

   <a id="7257" href="UF.Classifiers.html#7257" class="Function">NB</a> <a id="7260" class="Symbol">:</a> <a id="7262" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="7264" href="UF.Classifiers.html#7143" class="Function">e</a> <a id="7266" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="7270" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7272" class="Symbol">(λ</a> <a id="7275" href="UF.Classifiers.html#7275" class="Bound">x</a> <a id="7277" class="Symbol">→</a> <a id="7279" href="UF.Classifiers.html#7125" class="Bound">f</a> <a id="7281" href="UF.Classifiers.html#7275" class="Bound">x</a> <a id="7283" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7285" href="UF.Classifiers.html#7275" class="Bound">x</a> <a id="7287" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7289" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="7293" class="Symbol">)</a>
   <a id="7298" href="UF.Classifiers.html#7257" class="Function">NB</a> <a id="7301" class="Symbol">=</a> <a id="7303" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="7312" href="UF.Classifiers.html#7312" class="Function">q</a> <a id="7314" class="Symbol">=</a> <a id="7316" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7326" class="Symbol">(λ</a> <a id="7329" href="UF.Classifiers.html#7329" class="Bound">-</a> <a id="7331" class="Symbol">→</a> <a id="7333" href="UF.Classifiers.html#7329" class="Bound">-</a> <a id="7335" class="Symbol">→</a> <a id="7337" href="UF.Classifiers.html#7118" class="Bound">Y</a><a id="7338" class="Symbol">)</a> <a id="7340" href="UF.Classifiers.html#7198" class="Function">p</a> <a id="7342" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7346" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7349" href="UF.Univalence.html#4838" class="Function">transport-is-pre-comp&#39;</a> <a id="7372" href="UF.Classifiers.html#7115" class="Bound">ua</a> <a id="7375" href="UF.Classifiers.html#7143" class="Function">e</a> <a id="7377" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7381" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="7390" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7394" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7396" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="7398" href="UF.Classifiers.html#7143" class="Function">e</a> <a id="7400" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>                 <a id="7420" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
       <a id="7435" href="UF.Classifiers.html#7125" class="Bound">f</a>                             <a id="7465" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="7471" href="UF.Classifiers.html#7471" class="Function">r</a> <a id="7473" class="Symbol">:</a> <a id="7475" class="Symbol">(</a><a id="7476" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7478" class="Symbol">(</a><a id="7479" href="Notation.General.html#398" class="Function">fiber</a> <a id="7485" href="UF.Classifiers.html#7125" class="Bound">f</a><a id="7486" class="Symbol">)</a> <a id="7488" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7490" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="7493" class="Symbol">)</a> <a id="7495" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7497" class="Symbol">(</a><a id="7498" href="UF.Classifiers.html#7121" class="Bound">X</a> <a id="7500" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7502" href="UF.Classifiers.html#7125" class="Bound">f</a><a id="7503" class="Symbol">)</a>
   <a id="7508" href="UF.Classifiers.html#7471" class="Function">r</a> <a id="7510" class="Symbol">=</a> <a id="7512" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="7519" class="Symbol">(</a><a id="7520" href="UF.Classifiers.html#7198" class="Function">p</a> <a id="7522" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7524" href="UF.Classifiers.html#7312" class="Function">q</a><a id="7525" class="Symbol">)</a>

 <a id="classifier.χε"></a><a id="7529" href="UF.Classifiers.html#7529" class="Function">χε</a> <a id="7532" class="Symbol">:</a> <a id="7534" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="7547" class="Symbol">(</a><a id="7548" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="7550" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7552" href="UF.Classifiers.html#6688" class="Bound">𝓥</a><a id="7553" class="Symbol">)</a>
    <a id="7559" class="Symbol">→</a> <a id="7561" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7568" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="7570" class="Symbol">((</a><a id="7572" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="7574" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7576" href="UF.Classifiers.html#6688" class="Bound">𝓥</a><a id="7577" class="Symbol">)</a><a id="7578" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="7579" class="Symbol">)</a>
    <a id="7585" class="Symbol">→</a> <a id="7587" class="Symbol">(</a><a id="7588" href="UF.Classifiers.html#7588" class="Bound">Y</a> <a id="7590" class="Symbol">:</a> <a id="7592" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="7594" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7596" class="Symbol">)</a> <a id="7598" class="Symbol">(</a><a id="7599" href="UF.Classifiers.html#7599" class="Bound">A</a> <a id="7601" class="Symbol">:</a> <a id="7603" href="UF.Classifiers.html#7588" class="Bound">Y</a> <a id="7605" class="Symbol">→</a> <a id="7607" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="7609" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7611" href="UF.Classifiers.html#6688" class="Bound">𝓥</a> <a id="7613" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7615" class="Symbol">)</a> <a id="7617" class="Symbol">→</a> <a id="7619" href="UF.Classifiers.html#6710" class="Function">χ</a> <a id="7621" href="UF.Classifiers.html#7588" class="Bound">Y</a> <a id="7623" class="Symbol">(</a><a id="7624" href="UF.Classifiers.html#6965" class="Function">𝕋</a> <a id="7626" href="UF.Classifiers.html#7588" class="Bound">Y</a> <a id="7628" href="UF.Classifiers.html#7599" class="Bound">A</a><a id="7629" class="Symbol">)</a> <a id="7631" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7633" href="UF.Classifiers.html#7599" class="Bound">A</a>
 <a id="7636" href="UF.Classifiers.html#7529" class="Function">χε</a> <a id="7639" href="UF.Classifiers.html#7639" class="Bound">ua</a> <a id="7642" href="UF.Classifiers.html#7642" class="Bound">fe</a> <a id="7645" href="UF.Classifiers.html#7645" class="Bound">Y</a> <a id="7647" href="UF.Classifiers.html#7647" class="Bound">A</a> <a id="7649" class="Symbol">=</a> <a id="7651" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="7659" href="UF.Classifiers.html#7642" class="Bound">fe</a> <a id="7662" href="UF.Classifiers.html#7904" class="Function">γ</a>
  <a id="7666" class="Keyword">where</a>
   <a id="7675" href="UF.Classifiers.html#7675" class="Function">f</a> <a id="7677" class="Symbol">:</a> <a id="7679" class="Symbol">∀</a> <a id="7681" href="UF.Classifiers.html#7681" class="Bound">y</a> <a id="7683" class="Symbol">→</a> <a id="7685" href="Notation.General.html#398" class="Function">fiber</a> <a id="7691" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7695" href="UF.Classifiers.html#7681" class="Bound">y</a> <a id="7697" class="Symbol">→</a> <a id="7699" href="UF.Classifiers.html#7647" class="Bound">A</a> <a id="7701" href="UF.Classifiers.html#7681" class="Bound">y</a>
   <a id="7706" href="UF.Classifiers.html#7675" class="Function">f</a> <a id="7708" href="UF.Classifiers.html#7708" class="Bound">y</a> <a id="7710" class="Symbol">((</a><a id="7712" href="UF.Classifiers.html#7708" class="Bound">y</a> <a id="7714" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7716" href="UF.Classifiers.html#7716" class="Bound">a</a><a id="7717" class="Symbol">)</a> <a id="7719" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7721" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="7725" class="Symbol">)</a> <a id="7727" class="Symbol">=</a> <a id="7729" href="UF.Classifiers.html#7716" class="Bound">a</a>

   <a id="7735" href="UF.Classifiers.html#7735" class="Function">g</a> <a id="7737" class="Symbol">:</a> <a id="7739" class="Symbol">∀</a> <a id="7741" href="UF.Classifiers.html#7741" class="Bound">y</a> <a id="7743" class="Symbol">→</a> <a id="7745" href="UF.Classifiers.html#7647" class="Bound">A</a> <a id="7747" href="UF.Classifiers.html#7741" class="Bound">y</a> <a id="7749" class="Symbol">→</a> <a id="7751" href="Notation.General.html#398" class="Function">fiber</a> <a id="7757" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7761" href="UF.Classifiers.html#7741" class="Bound">y</a>
   <a id="7766" href="UF.Classifiers.html#7735" class="Function">g</a> <a id="7768" href="UF.Classifiers.html#7768" class="Bound">y</a> <a id="7770" href="UF.Classifiers.html#7770" class="Bound">a</a> <a id="7772" class="Symbol">=</a> <a id="7774" class="Symbol">(</a><a id="7775" href="UF.Classifiers.html#7768" class="Bound">y</a> <a id="7777" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7779" href="UF.Classifiers.html#7770" class="Bound">a</a><a id="7780" class="Symbol">)</a> <a id="7782" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7784" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="7793" href="UF.Classifiers.html#7793" class="Function">η</a> <a id="7795" class="Symbol">:</a> <a id="7797" class="Symbol">∀</a> <a id="7799" href="UF.Classifiers.html#7799" class="Bound">y</a> <a id="7801" href="UF.Classifiers.html#7801" class="Bound">σ</a> <a id="7803" class="Symbol">→</a> <a id="7805" href="UF.Classifiers.html#7735" class="Function">g</a> <a id="7807" href="UF.Classifiers.html#7799" class="Bound">y</a> <a id="7809" class="Symbol">(</a><a id="7810" href="UF.Classifiers.html#7675" class="Function">f</a> <a id="7812" href="UF.Classifiers.html#7799" class="Bound">y</a> <a id="7814" href="UF.Classifiers.html#7801" class="Bound">σ</a><a id="7815" class="Symbol">)</a> <a id="7817" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7819" href="UF.Classifiers.html#7801" class="Bound">σ</a>
   <a id="7824" href="UF.Classifiers.html#7793" class="Function">η</a> <a id="7826" href="UF.Classifiers.html#7826" class="Bound">y</a> <a id="7828" class="Symbol">((</a><a id="7830" href="UF.Classifiers.html#7826" class="Bound">y</a> <a id="7832" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7834" href="UF.Classifiers.html#7834" class="Bound">a</a><a id="7835" class="Symbol">)</a> <a id="7837" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7839" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="7843" class="Symbol">)</a> <a id="7845" class="Symbol">=</a> <a id="7847" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="7856" href="UF.Classifiers.html#7856" class="Function">ε</a> <a id="7858" class="Symbol">:</a> <a id="7860" class="Symbol">∀</a> <a id="7862" href="UF.Classifiers.html#7862" class="Bound">y</a> <a id="7864" href="UF.Classifiers.html#7864" class="Bound">a</a> <a id="7866" class="Symbol">→</a> <a id="7868" href="UF.Classifiers.html#7675" class="Function">f</a> <a id="7870" href="UF.Classifiers.html#7862" class="Bound">y</a> <a id="7872" class="Symbol">(</a><a id="7873" href="UF.Classifiers.html#7735" class="Function">g</a> <a id="7875" href="UF.Classifiers.html#7862" class="Bound">y</a> <a id="7877" href="UF.Classifiers.html#7864" class="Bound">a</a><a id="7878" class="Symbol">)</a> <a id="7880" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7882" href="UF.Classifiers.html#7864" class="Bound">a</a>
   <a id="7887" href="UF.Classifiers.html#7856" class="Function">ε</a> <a id="7889" href="UF.Classifiers.html#7889" class="Bound">y</a> <a id="7891" href="UF.Classifiers.html#7891" class="Bound">a</a> <a id="7893" class="Symbol">=</a> <a id="7895" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="7904" href="UF.Classifiers.html#7904" class="Function">γ</a> <a id="7906" class="Symbol">:</a> <a id="7908" class="Symbol">∀</a> <a id="7910" href="UF.Classifiers.html#7910" class="Bound">y</a> <a id="7912" class="Symbol">→</a> <a id="7914" href="Notation.General.html#398" class="Function">fiber</a> <a id="7920" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7924" href="UF.Classifiers.html#7910" class="Bound">y</a> <a id="7926" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7928" href="UF.Classifiers.html#7647" class="Bound">A</a> <a id="7930" href="UF.Classifiers.html#7910" class="Bound">y</a>
   <a id="7935" href="UF.Classifiers.html#7904" class="Function">γ</a> <a id="7937" href="UF.Classifiers.html#7937" class="Bound">y</a> <a id="7939" class="Symbol">=</a> <a id="7941" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="7948" href="UF.Classifiers.html#7639" class="Bound">ua</a> <a id="7951" class="Symbol">_</a> <a id="7953" class="Symbol">_</a> <a id="7955" class="Symbol">(</a><a id="7956" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="7963" class="Symbol">(</a><a id="7964" href="UF.Classifiers.html#7675" class="Function">f</a> <a id="7966" href="UF.Classifiers.html#7937" class="Bound">y</a><a id="7967" class="Symbol">)</a> <a id="7969" class="Symbol">(</a><a id="7970" href="UF.Classifiers.html#7735" class="Function">g</a> <a id="7972" href="UF.Classifiers.html#7937" class="Bound">y</a> <a id="7974" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7976" href="UF.Classifiers.html#7793" class="Function">η</a> <a id="7978" href="UF.Classifiers.html#7937" class="Bound">y</a> <a id="7980" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7982" href="UF.Classifiers.html#7856" class="Function">ε</a> <a id="7984" href="UF.Classifiers.html#7937" class="Bound">y</a><a id="7985" class="Symbol">))</a>

 <a id="classifier.universes-are-classifiers"></a><a id="7990" href="UF.Classifiers.html#7990" class="Function">universes-are-classifiers</a> <a id="8016" class="Symbol">:</a> <a id="8018" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="8031" class="Symbol">(</a><a id="8032" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="8034" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8036" href="UF.Classifiers.html#6688" class="Bound">𝓥</a><a id="8037" class="Symbol">)</a>
                           <a id="8066" class="Symbol">→</a> <a id="8068" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8075" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="8077" class="Symbol">((</a><a id="8079" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="8081" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8083" href="UF.Classifiers.html#6688" class="Bound">𝓥</a><a id="8084" class="Symbol">)</a><a id="8085" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="8086" class="Symbol">)</a>
                           <a id="8115" class="Symbol">→</a> <a id="8117" href="UF.Classifiers.html#6873" class="Function">universe-is-classifier</a>
 <a id="8141" href="UF.Classifiers.html#7990" class="Function">universes-are-classifiers</a> <a id="8167" href="UF.Classifiers.html#8167" class="Bound">ua</a> <a id="8170" href="UF.Classifiers.html#8170" class="Bound">fe</a> <a id="8173" href="UF.Classifiers.html#8173" class="Bound">Y</a> <a id="8175" class="Symbol">=</a> <a id="8177" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="8194" class="Symbol">(</a><a id="8195" href="UF.Classifiers.html#6710" class="Function">χ</a> <a id="8197" href="UF.Classifiers.html#8173" class="Bound">Y</a><a id="8198" class="Symbol">)</a>
                                          <a id="8242" class="Symbol">(</a><a id="8243" href="UF.Classifiers.html#6965" class="Function">𝕋</a> <a id="8245" href="UF.Classifiers.html#8173" class="Bound">Y</a> <a id="8247" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8249" href="UF.Classifiers.html#7032" class="Function">χη</a> <a id="8252" href="UF.Classifiers.html#8167" class="Bound">ua</a> <a id="8255" href="UF.Classifiers.html#8173" class="Bound">Y</a> <a id="8257" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8259" href="UF.Classifiers.html#7529" class="Function">χε</a> <a id="8262" href="UF.Classifiers.html#8167" class="Bound">ua</a> <a id="8265" href="UF.Classifiers.html#8170" class="Bound">fe</a> <a id="8268" href="UF.Classifiers.html#8173" class="Bound">Y</a><a id="8269" class="Symbol">)</a>

 <a id="classifier.classification"></a><a id="8273" href="UF.Classifiers.html#8273" class="Function">classification</a> <a id="8288" class="Symbol">:</a> <a id="8290" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="8303" class="Symbol">(</a><a id="8304" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="8306" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8308" href="UF.Classifiers.html#6688" class="Bound">𝓥</a><a id="8309" class="Symbol">)</a>
                <a id="8327" class="Symbol">→</a> <a id="8329" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8336" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="8338" class="Symbol">((</a><a id="8340" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="8342" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8344" href="UF.Classifiers.html#6688" class="Bound">𝓥</a><a id="8345" class="Symbol">)</a><a id="8346" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="8347" class="Symbol">)</a>
                <a id="8365" class="Symbol">→</a> <a id="8367" class="Symbol">(</a><a id="8368" href="UF.Classifiers.html#8368" class="Bound">Y</a> <a id="8370" class="Symbol">:</a> <a id="8372" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="8374" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8376" class="Symbol">)</a>
                <a id="8394" class="Symbol">→</a> <a id="8396" class="Symbol">(</a><a id="8397" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="8399" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8401" href="UF.Classifiers.html#6688" class="Bound">𝓥</a><a id="8402" class="Symbol">)</a> <a id="8404" href="UF.Classifiers.html#1144" class="Function Operator">/</a> <a id="8406" href="UF.Classifiers.html#8368" class="Bound">Y</a> <a id="8408" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8410" class="Symbol">(</a><a id="8411" href="UF.Classifiers.html#8368" class="Bound">Y</a> <a id="8413" class="Symbol">→</a> <a id="8415" href="UF.Classifiers.html#6686" class="Bound">𝓤</a> <a id="8417" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8419" href="UF.Classifiers.html#6688" class="Bound">𝓥</a> <a id="8421" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8423" class="Symbol">)</a>
 <a id="8426" href="UF.Classifiers.html#8273" class="Function">classification</a> <a id="8441" href="UF.Classifiers.html#8441" class="Bound">ua</a> <a id="8444" href="UF.Classifiers.html#8444" class="Bound">fe</a> <a id="8447" href="UF.Classifiers.html#8447" class="Bound">Y</a> <a id="8449" class="Symbol">=</a> <a id="8451" href="UF.Classifiers.html#6710" class="Function">χ</a> <a id="8453" href="UF.Classifiers.html#8447" class="Bound">Y</a> <a id="8455" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8457" href="UF.Classifiers.html#7990" class="Function">universes-are-classifiers</a> <a id="8483" href="UF.Classifiers.html#8441" class="Bound">ua</a> <a id="8486" href="UF.Classifiers.html#8444" class="Bound">fe</a> <a id="8489" href="UF.Classifiers.html#8447" class="Bound">Y</a>

<a id="8492" class="Markup">\end{code}</a><a id="8502" class="Background">

In the case of special classifiers we now need to assume a further
universe 𝓦.

</a><a id="8584" class="Markup">\begin{code}</a>

<a id="8598" class="Keyword">module</a> <a id="special-classifier"></a><a id="8605" href="UF.Classifiers.html#8605" class="Module">special-classifier</a> <a id="8624" class="Symbol">(</a><a id="8625" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="8627" href="UF.Classifiers.html#8627" class="Bound">𝓥</a> <a id="8629" href="UF.Classifiers.html#8629" class="Bound">𝓦</a> <a id="8631" class="Symbol">:</a> <a id="8633" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="8641" class="Symbol">)</a> <a id="8643" class="Keyword">where</a>

 <a id="8651" class="Keyword">open</a> <a id="8656" href="UF.Classifiers.html#6674" class="Module">classifier</a> <a id="8667" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="8669" href="UF.Classifiers.html#8627" class="Bound">𝓥</a> <a id="8671" class="Keyword">public</a>

 <a id="special-classifier.χ-special"></a><a id="8680" href="UF.Classifiers.html#8680" class="Function">χ-special</a> <a id="8690" class="Symbol">:</a> <a id="8692" class="Symbol">(</a><a id="8693" href="UF.Classifiers.html#8693" class="Bound">P</a> <a id="8695" class="Symbol">:</a> <a id="8697" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="8699" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8701" href="UF.Classifiers.html#8627" class="Bound">𝓥</a> <a id="8703" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8705" class="Symbol">→</a> <a id="8707" href="UF.Classifiers.html#8629" class="Bound">𝓦</a> <a id="8709" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8711" class="Symbol">)</a> <a id="8713" class="Symbol">(</a><a id="8714" href="UF.Classifiers.html#8714" class="Bound">Y</a> <a id="8716" class="Symbol">:</a> <a id="8718" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="8720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8722" class="Symbol">)</a> <a id="8724" class="Symbol">→</a> <a id="8726" class="Symbol">(</a><a id="8727" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="8729" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8731" href="UF.Classifiers.html#8627" class="Bound">𝓥</a><a id="8732" class="Symbol">)</a> <a id="8734" href="UF.Classifiers.html#1422" class="Function Operator">/[</a> <a id="8737" href="UF.Classifiers.html#8693" class="Bound">P</a> <a id="8739" href="UF.Classifiers.html#1422" class="Function Operator">]</a> <a id="8741" href="UF.Classifiers.html#8714" class="Bound">Y</a>  <a id="8744" class="Symbol">→</a> <a id="8746" class="Symbol">(</a><a id="8747" href="UF.Classifiers.html#8714" class="Bound">Y</a> <a id="8749" class="Symbol">→</a> <a id="8751" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="8753" href="UF.Classifiers.html#8693" class="Bound">P</a><a id="8754" class="Symbol">)</a>
 <a id="8757" href="UF.Classifiers.html#8680" class="Function">χ-special</a> <a id="8767" href="UF.Classifiers.html#8767" class="Bound">P</a> <a id="8769" href="UF.Classifiers.html#8769" class="Bound">Y</a> <a id="8771" class="Symbol">(</a><a id="8772" href="UF.Classifiers.html#8772" class="Bound">X</a> <a id="8774" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8776" href="UF.Classifiers.html#8776" class="Bound">f</a> <a id="8778" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8780" href="UF.Classifiers.html#8780" class="Bound">φ</a><a id="8781" class="Symbol">)</a> <a id="8783" href="UF.Classifiers.html#8783" class="Bound">y</a> <a id="8785" class="Symbol">=</a> <a id="8787" href="Notation.General.html#398" class="Function">fiber</a> <a id="8793" href="UF.Classifiers.html#8776" class="Bound">f</a> <a id="8795" href="UF.Classifiers.html#8783" class="Bound">y</a> <a id="8797" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8799" href="UF.Classifiers.html#8780" class="Bound">φ</a> <a id="8801" href="UF.Classifiers.html#8783" class="Bound">y</a>

 <a id="special-classifier.universe-is-special-classifier"></a><a id="8805" href="UF.Classifiers.html#8805" class="Function">universe-is-special-classifier</a> <a id="8836" class="Symbol">:</a> <a id="8838" class="Symbol">(</a><a id="8839" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="8841" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8843" href="UF.Classifiers.html#8627" class="Bound">𝓥</a> <a id="8845" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8847" class="Symbol">→</a> <a id="8849" href="UF.Classifiers.html#8629" class="Bound">𝓦</a> <a id="8851" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8853" class="Symbol">)</a> <a id="8855" class="Symbol">→</a> <a id="8857" class="Symbol">(</a><a id="8858" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="8860" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8862" href="UF.Classifiers.html#8627" class="Bound">𝓥</a><a id="8863" class="Symbol">)</a><a id="8864" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="8866" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8868" href="UF.Classifiers.html#8629" class="Bound">𝓦</a> <a id="8870" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="8873" href="UF.Classifiers.html#8805" class="Function">universe-is-special-classifier</a> <a id="8904" href="UF.Classifiers.html#8904" class="Bound">P</a> <a id="8906" class="Symbol">=</a> <a id="8908" class="Symbol">(</a><a id="8909" href="UF.Classifiers.html#8909" class="Bound">Y</a> <a id="8911" class="Symbol">:</a> <a id="8913" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="8915" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8917" class="Symbol">)</a> <a id="8919" class="Symbol">→</a> <a id="8921" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="8930" class="Symbol">(</a><a id="8931" href="UF.Classifiers.html#8680" class="Function">χ-special</a> <a id="8941" href="UF.Classifiers.html#8904" class="Bound">P</a> <a id="8943" href="UF.Classifiers.html#8909" class="Bound">Y</a><a id="8944" class="Symbol">)</a>

 <a id="special-classifier.classifier-gives-special-classifier"></a><a id="8948" href="UF.Classifiers.html#8948" class="Function">classifier-gives-special-classifier</a> <a id="8984" class="Symbol">:</a> <a id="8986" href="UF.Classifiers.html#6873" class="Function">universe-is-classifier</a>
                                     <a id="9046" class="Symbol">→</a> <a id="9048" class="Symbol">(</a><a id="9049" href="UF.Classifiers.html#9049" class="Bound">P</a> <a id="9051" class="Symbol">:</a> <a id="9053" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="9055" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9057" href="UF.Classifiers.html#8627" class="Bound">𝓥</a> <a id="9059" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9061" class="Symbol">→</a> <a id="9063" href="UF.Classifiers.html#8629" class="Bound">𝓦</a> <a id="9065" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9067" class="Symbol">)</a>
                                     <a id="9106" class="Symbol">→</a> <a id="9108" href="UF.Classifiers.html#8805" class="Function">universe-is-special-classifier</a> <a id="9139" href="UF.Classifiers.html#9049" class="Bound">P</a>
 <a id="9142" href="UF.Classifiers.html#8948" class="Function">classifier-gives-special-classifier</a> <a id="9178" href="UF.Classifiers.html#9178" class="Bound">s</a> <a id="9180" href="UF.Classifiers.html#9180" class="Bound">P</a> <a id="9182" href="UF.Classifiers.html#9182" class="Bound">Y</a> <a id="9184" class="Symbol">=</a> <a id="9186" href="UF.Classifiers.html#9611" class="Function">γ</a>
  <a id="9190" class="Keyword">where</a>
   <a id="9199" href="UF.Classifiers.html#9199" class="Function">e</a> <a id="9201" class="Symbol">=</a> <a id="9203" class="Symbol">((</a><a id="9205" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="9207" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9209" href="UF.Classifiers.html#8627" class="Bound">𝓥</a><a id="9210" class="Symbol">)</a> <a id="9212" href="UF.Classifiers.html#1422" class="Function Operator">/[</a> <a id="9215" href="UF.Classifiers.html#9180" class="Bound">P</a> <a id="9217" href="UF.Classifiers.html#1422" class="Function Operator">]</a> <a id="9219" href="UF.Classifiers.html#9182" class="Bound">Y</a><a id="9220" class="Symbol">)</a>                               <a id="9252" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9255" href="UF.Classifiers.html#9459" class="Function">a</a> <a id="9257" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="9266" class="Symbol">(</a><a id="9267" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9269" href="UF.Classifiers.html#9269" class="Bound">σ</a> <a id="9271" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9273" class="Symbol">(</a><a id="9274" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="9276" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9278" href="UF.Classifiers.html#8627" class="Bound">𝓥</a><a id="9279" class="Symbol">)</a> <a id="9281" href="UF.Classifiers.html#1144" class="Function Operator">/</a> <a id="9283" href="UF.Classifiers.html#9182" class="Bound">Y</a> <a id="9285" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9287" class="Symbol">((</a><a id="9289" href="UF.Classifiers.html#9289" class="Bound">y</a> <a id="9291" class="Symbol">:</a> <a id="9293" href="UF.Classifiers.html#9182" class="Bound">Y</a><a id="9294" class="Symbol">)</a> <a id="9296" class="Symbol">→</a> <a id="9298" href="UF.Classifiers.html#9180" class="Bound">P</a> <a id="9300" class="Symbol">((</a><a id="9302" href="UF.Classifiers.html#6710" class="Function">χ</a> <a id="9304" href="UF.Classifiers.html#9182" class="Bound">Y</a><a id="9305" class="Symbol">)</a> <a id="9307" href="UF.Classifiers.html#9269" class="Bound">σ</a> <a id="9309" href="UF.Classifiers.html#9289" class="Bound">y</a><a id="9310" class="Symbol">)))</a>  <a id="9315" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9318" href="UF.Classifiers.html#9482" class="Function">b</a> <a id="9320" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="9329" class="Symbol">(</a><a id="9330" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9332" href="UF.Classifiers.html#9332" class="Bound">A</a> <a id="9334" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9336" class="Symbol">(</a><a id="9337" href="UF.Classifiers.html#9182" class="Bound">Y</a> <a id="9339" class="Symbol">→</a> <a id="9341" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="9343" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9345" href="UF.Classifiers.html#8627" class="Bound">𝓥</a> <a id="9347" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9349" class="Symbol">)</a><a id="9350" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9352" class="Symbol">((</a><a id="9354" href="UF.Classifiers.html#9354" class="Bound">y</a> <a id="9356" class="Symbol">:</a> <a id="9358" href="UF.Classifiers.html#9182" class="Bound">Y</a><a id="9359" class="Symbol">)</a> <a id="9361" class="Symbol">→</a> <a id="9363" href="UF.Classifiers.html#9180" class="Bound">P</a> <a id="9365" class="Symbol">(</a><a id="9366" href="UF.Classifiers.html#9332" class="Bound">A</a> <a id="9368" href="UF.Classifiers.html#9354" class="Bound">y</a><a id="9369" class="Symbol">)))</a>       <a id="9379" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9382" href="UF.Classifiers.html#9542" class="Function">c</a> <a id="9384" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="9393" class="Symbol">(</a><a id="9394" href="UF.Classifiers.html#9182" class="Bound">Y</a> <a id="9396" class="Symbol">→</a> <a id="9398" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="9400" href="UF.Classifiers.html#9180" class="Bound">P</a><a id="9401" class="Symbol">)</a>                                        <a id="9442" href="UF.Equiv.html#2815" class="Function Operator">■</a>
    <a id="9448" class="Keyword">where</a>
     <a id="9459" href="UF.Classifiers.html#9459" class="Function">a</a> <a id="9461" class="Symbol">=</a> <a id="9463" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="9469" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a>
     <a id="9482" href="UF.Classifiers.html#9482" class="Function">b</a> <a id="9484" class="Symbol">=</a> <a id="9486" href="UF.EquivalenceExamples.html#19803" class="Function">Σ-change-of-variable</a> <a id="9507" class="Symbol">(λ</a> <a id="9510" href="UF.Classifiers.html#9510" class="Bound">A</a> <a id="9512" class="Symbol">→</a> <a id="9514" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="9516" class="Symbol">(</a><a id="9517" href="UF.Classifiers.html#9180" class="Bound">P</a> <a id="9519" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9521" href="UF.Classifiers.html#9510" class="Bound">A</a><a id="9522" class="Symbol">))</a> <a id="9525" class="Symbol">(</a><a id="9526" href="UF.Classifiers.html#6710" class="Function">χ</a> <a id="9528" href="UF.Classifiers.html#9182" class="Bound">Y</a><a id="9529" class="Symbol">)</a> <a id="9531" class="Symbol">(</a><a id="9532" href="UF.Classifiers.html#9178" class="Bound">s</a> <a id="9534" href="UF.Classifiers.html#9182" class="Bound">Y</a><a id="9535" class="Symbol">)</a>
     <a id="9542" href="UF.Classifiers.html#9542" class="Function">c</a> <a id="9544" class="Symbol">=</a> <a id="9546" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="9552" href="UF.EquivalenceExamples.html#3884" class="Function">ΠΣ-distr-≃</a>

   <a id="9567" href="UF.Classifiers.html#9567" class="Function">NB</a> <a id="9570" class="Symbol">:</a> <a id="9572" href="UF.Classifiers.html#8680" class="Function">χ-special</a> <a id="9582" href="UF.Classifiers.html#9180" class="Bound">P</a> <a id="9584" href="UF.Classifiers.html#9182" class="Bound">Y</a> <a id="9586" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9588" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="9590" href="UF.Classifiers.html#9199" class="Function">e</a> <a id="9592" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
   <a id="9597" href="UF.Classifiers.html#9567" class="Function">NB</a> <a id="9600" class="Symbol">=</a> <a id="9602" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="9611" href="UF.Classifiers.html#9611" class="Function">γ</a> <a id="9613" class="Symbol">:</a> <a id="9615" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="9624" class="Symbol">(</a><a id="9625" href="UF.Classifiers.html#8680" class="Function">χ-special</a> <a id="9635" href="UF.Classifiers.html#9180" class="Bound">P</a> <a id="9637" href="UF.Classifiers.html#9182" class="Bound">Y</a><a id="9638" class="Symbol">)</a>
   <a id="9643" href="UF.Classifiers.html#9611" class="Function">γ</a> <a id="9645" class="Symbol">=</a> <a id="9647" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="9659" href="UF.Classifiers.html#9199" class="Function">e</a>

 <a id="special-classifier.χ-special-is-equiv"></a><a id="9663" href="UF.Classifiers.html#9663" class="Function">χ-special-is-equiv</a> <a id="9682" class="Symbol">:</a> <a id="9684" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="9697" class="Symbol">(</a><a id="9698" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="9700" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9702" href="UF.Classifiers.html#8627" class="Bound">𝓥</a><a id="9703" class="Symbol">)</a>
                    <a id="9725" class="Symbol">→</a> <a id="9727" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9734" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="9736" class="Symbol">((</a><a id="9738" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="9740" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9742" href="UF.Classifiers.html#8627" class="Bound">𝓥</a><a id="9743" class="Symbol">)</a><a id="9744" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="9745" class="Symbol">)</a>
                    <a id="9767" class="Symbol">→</a> <a id="9769" class="Symbol">(</a><a id="9770" href="UF.Classifiers.html#9770" class="Bound">P</a> <a id="9772" class="Symbol">:</a> <a id="9774" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="9776" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9778" href="UF.Classifiers.html#8627" class="Bound">𝓥</a> <a id="9780" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9782" class="Symbol">→</a> <a id="9784" href="UF.Classifiers.html#8629" class="Bound">𝓦</a> <a id="9786" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9788" class="Symbol">)</a> <a id="9790" class="Symbol">(</a><a id="9791" href="UF.Classifiers.html#9791" class="Bound">Y</a> <a id="9793" class="Symbol">:</a> <a id="9795" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="9797" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9799" class="Symbol">)</a>
                    <a id="9821" class="Symbol">→</a> <a id="9823" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="9832" class="Symbol">(</a><a id="9833" href="UF.Classifiers.html#8680" class="Function">χ-special</a> <a id="9843" href="UF.Classifiers.html#9770" class="Bound">P</a> <a id="9845" href="UF.Classifiers.html#9791" class="Bound">Y</a><a id="9846" class="Symbol">)</a>
 <a id="9849" href="UF.Classifiers.html#9663" class="Function">χ-special-is-equiv</a> <a id="9868" href="UF.Classifiers.html#9868" class="Bound">ua</a> <a id="9871" href="UF.Classifiers.html#9871" class="Bound">fe</a> <a id="9874" href="UF.Classifiers.html#9874" class="Bound">P</a> <a id="9876" href="UF.Classifiers.html#9876" class="Bound">Y</a> <a id="9878" class="Symbol">=</a> <a id="9880" href="UF.Classifiers.html#8948" class="Function">classifier-gives-special-classifier</a>
                                 <a id="9949" class="Symbol">(</a><a id="9950" href="UF.Classifiers.html#7990" class="Function">universes-are-classifiers</a> <a id="9976" href="UF.Classifiers.html#9868" class="Bound">ua</a> <a id="9979" href="UF.Classifiers.html#9871" class="Bound">fe</a><a id="9981" class="Symbol">)</a> <a id="9983" href="UF.Classifiers.html#9874" class="Bound">P</a> <a id="9985" href="UF.Classifiers.html#9876" class="Bound">Y</a>

 <a id="special-classifier.special-classification"></a><a id="9989" href="UF.Classifiers.html#9989" class="Function">special-classification</a> <a id="10012" class="Symbol">:</a> <a id="10014" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="10027" class="Symbol">(</a><a id="10028" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="10030" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10032" href="UF.Classifiers.html#8627" class="Bound">𝓥</a><a id="10033" class="Symbol">)</a>
                        <a id="10059" class="Symbol">→</a> <a id="10061" href="UF.FunExt.html#851" class="Function">funext</a> <a id="10068" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="10070" class="Symbol">((</a><a id="10072" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="10074" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10076" href="UF.Classifiers.html#8627" class="Bound">𝓥</a><a id="10077" class="Symbol">)</a><a id="10078" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="10079" class="Symbol">)</a>
                        <a id="10105" class="Symbol">→</a> <a id="10107" class="Symbol">(</a><a id="10108" href="UF.Classifiers.html#10108" class="Bound">P</a> <a id="10110" class="Symbol">:</a> <a id="10112" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="10114" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10116" href="UF.Classifiers.html#8627" class="Bound">𝓥</a> <a id="10118" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10120" class="Symbol">→</a> <a id="10122" href="UF.Classifiers.html#8629" class="Bound">𝓦</a> <a id="10124" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10126" class="Symbol">)</a> <a id="10128" class="Symbol">(</a><a id="10129" href="UF.Classifiers.html#10129" class="Bound">Y</a> <a id="10131" class="Symbol">:</a> <a id="10133" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="10135" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10137" class="Symbol">)</a>
                        <a id="10163" class="Symbol">→</a> <a id="10165" class="Symbol">(</a><a id="10166" href="UF.Classifiers.html#8625" class="Bound">𝓤</a> <a id="10168" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10170" href="UF.Classifiers.html#8627" class="Bound">𝓥</a><a id="10171" class="Symbol">)</a> <a id="10173" href="UF.Classifiers.html#1422" class="Function Operator">/[</a> <a id="10176" href="UF.Classifiers.html#10108" class="Bound">P</a> <a id="10178" href="UF.Classifiers.html#1422" class="Function Operator">]</a> <a id="10180" href="UF.Classifiers.html#10129" class="Bound">Y</a> <a id="10182" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10184" class="Symbol">(</a><a id="10185" href="UF.Classifiers.html#10129" class="Bound">Y</a> <a id="10187" class="Symbol">→</a> <a id="10189" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="10191" href="UF.Classifiers.html#10108" class="Bound">P</a><a id="10192" class="Symbol">)</a>
 <a id="10195" href="UF.Classifiers.html#9989" class="Function">special-classification</a> <a id="10218" href="UF.Classifiers.html#10218" class="Bound">ua</a> <a id="10221" href="UF.Classifiers.html#10221" class="Bound">fe</a> <a id="10224" href="UF.Classifiers.html#10224" class="Bound">P</a> <a id="10226" href="UF.Classifiers.html#10226" class="Bound">Y</a> <a id="10228" class="Symbol">=</a> <a id="10230" href="UF.Classifiers.html#8680" class="Function">χ-special</a> <a id="10240" href="UF.Classifiers.html#10224" class="Bound">P</a> <a id="10242" href="UF.Classifiers.html#10226" class="Bound">Y</a> <a id="10244" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10246" href="UF.Classifiers.html#9663" class="Function">χ-special-is-equiv</a> <a id="10265" href="UF.Classifiers.html#10218" class="Bound">ua</a> <a id="10268" href="UF.Classifiers.html#10221" class="Bound">fe</a> <a id="10271" href="UF.Classifiers.html#10224" class="Bound">P</a> <a id="10273" href="UF.Classifiers.html#10226" class="Bound">Y</a>

<a id="10276" class="Markup">\end{code}</a><a id="10286" class="Background">

The subtype classifier with general universes:

</a><a id="10336" class="Markup">\begin{code}</a>

<a id="Ω-is-subtype-classifier&#39;"></a><a id="10350" href="UF.Classifiers.html#10350" class="Function">Ω-is-subtype-classifier&#39;</a> <a id="10375" class="Symbol">:</a> <a id="10377" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="10390" class="Symbol">(</a><a id="10391" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10393" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10395" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10396" class="Symbol">)</a>
                         <a id="10423" class="Symbol">→</a> <a id="10425" href="UF.FunExt.html#851" class="Function">funext</a> <a id="10432" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10434" class="Symbol">((</a><a id="10436" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10438" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10440" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10441" class="Symbol">)</a><a id="10442" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="10443" class="Symbol">)</a>
                         <a id="10470" class="Symbol">→</a> <a id="10472" class="Symbol">(</a><a id="10473" href="UF.Classifiers.html#10473" class="Bound">Y</a> <a id="10475" class="Symbol">:</a> <a id="10477" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10479" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10481" class="Symbol">)</a>
                         <a id="10508" class="Symbol">→</a> <a id="10510" href="UF.Embeddings.html#4655" class="Function">Subtype&#39;</a> <a id="10519" class="Symbol">(</a><a id="10520" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10522" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10524" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10525" class="Symbol">)</a> <a id="10527" href="UF.Classifiers.html#10473" class="Bound">Y</a> <a id="10529" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10531" class="Symbol">(</a><a id="10532" href="UF.Classifiers.html#10473" class="Bound">Y</a> <a id="10534" class="Symbol">→</a> <a id="10536" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="10538" class="Symbol">(</a><a id="10539" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10541" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10543" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10544" class="Symbol">))</a>
<a id="10547" href="UF.Classifiers.html#10350" class="Function">Ω-is-subtype-classifier&#39;</a> <a id="10572" class="Symbol">{</a><a id="10573" href="UF.Classifiers.html#10573" class="Bound">𝓤</a><a id="10574" class="Symbol">}</a> <a id="10576" class="Symbol">{</a><a id="10577" href="UF.Classifiers.html#10577" class="Bound">𝓥</a><a id="10578" class="Symbol">}</a> <a id="10580" href="UF.Classifiers.html#10580" class="Bound">ua</a> <a id="10583" href="UF.Classifiers.html#10583" class="Bound">fe</a> <a id="10586" class="Symbol">=</a> <a id="10588" href="UF.Classifiers.html#9989" class="Function">special-classification</a> <a id="10611" href="UF.Classifiers.html#10580" class="Bound">ua</a> <a id="10614" href="UF.Classifiers.html#10583" class="Bound">fe</a>
                                          <a id="10659" href="UF.Subsingletons.html#737" class="Function">is-subsingleton</a>
 <a id="10676" class="Keyword">where</a>
  <a id="10684" class="Keyword">open</a> <a id="10689" href="UF.Classifiers.html#8605" class="Module">special-classifier</a> <a id="10708" href="UF.Classifiers.html#10573" class="Bound">𝓤</a> <a id="10710" href="UF.Classifiers.html#10577" class="Bound">𝓥</a> <a id="10712" class="Symbol">(</a><a id="10713" href="UF.Classifiers.html#10573" class="Bound">𝓤</a> <a id="10715" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10717" href="UF.Classifiers.html#10577" class="Bound">𝓥</a><a id="10718" class="Symbol">)</a>

<a id="Ω-is-subtype-classifier"></a><a id="10721" href="UF.Classifiers.html#10721" class="Function">Ω-is-subtype-classifier</a> <a id="10745" class="Symbol">:</a> <a id="10747" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="10760" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                        <a id="10786" class="Symbol">→</a> <a id="10788" href="UF.FunExt.html#851" class="Function">funext</a> <a id="10795" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10797" class="Symbol">(</a><a id="10798" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10800" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="10801" class="Symbol">)</a>
                        <a id="10827" class="Symbol">→</a> <a id="10829" class="Symbol">(</a><a id="10830" href="UF.Classifiers.html#10830" class="Bound">Y</a> <a id="10832" class="Symbol">:</a> <a id="10834" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10836" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10838" class="Symbol">)</a>
                        <a id="10864" class="Symbol">→</a> <a id="10866" href="UF.Embeddings.html#4741" class="Function">Subtype</a> <a id="10874" href="UF.Classifiers.html#10830" class="Bound">Y</a> <a id="10876" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10878" class="Symbol">(</a><a id="10879" href="UF.Classifiers.html#10830" class="Bound">Y</a> <a id="10881" class="Symbol">→</a> <a id="10883" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="10885" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10886" class="Symbol">)</a>
<a id="10888" href="UF.Classifiers.html#10721" class="Function">Ω-is-subtype-classifier</a> <a id="10912" class="Symbol">{</a><a id="10913" href="UF.Classifiers.html#10913" class="Bound">𝓤</a><a id="10914" class="Symbol">}</a> <a id="10916" class="Symbol">=</a> <a id="10918" href="UF.Classifiers.html#10350" class="Function">Ω-is-subtype-classifier&#39;</a> <a id="10943" class="Symbol">{</a><a id="10944" href="UF.Classifiers.html#10913" class="Bound">𝓤</a><a id="10945" class="Symbol">}</a> <a id="10947" class="Symbol">{</a><a id="10948" href="UF.Classifiers.html#10913" class="Bound">𝓤</a><a id="10949" class="Symbol">}</a>

<a id="subtypes-form-set"></a><a id="10952" href="UF.Classifiers.html#10952" class="Function">subtypes-form-set</a> <a id="10970" class="Symbol">:</a> <a id="10972" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="10983" class="Symbol">→</a> <a id="10985" class="Symbol">(</a><a id="10986" href="UF.Classifiers.html#10986" class="Bound">Y</a> <a id="10988" class="Symbol">:</a> <a id="10990" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10992" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10994" class="Symbol">)</a> <a id="10996" class="Symbol">→</a> <a id="10998" href="UF.Sets.html#709" class="Function">is-set</a> <a id="11005" class="Symbol">(</a><a id="11006" href="UF.Embeddings.html#4655" class="Function">Subtype&#39;</a> <a id="11015" class="Symbol">(</a><a id="11016" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11018" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11020" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11021" class="Symbol">)</a> <a id="11023" href="UF.Classifiers.html#10986" class="Bound">Y</a><a id="11024" class="Symbol">)</a>
<a id="11026" href="UF.Classifiers.html#10952" class="Function">subtypes-form-set</a> <a id="11044" class="Symbol">{</a><a id="11045" href="UF.Classifiers.html#11045" class="Bound">𝓤</a><a id="11046" class="Symbol">}</a> <a id="11048" class="Symbol">{</a><a id="11049" href="UF.Classifiers.html#11049" class="Bound">𝓥</a><a id="11050" class="Symbol">}</a> <a id="11052" href="UF.Classifiers.html#11052" class="Bound">ua</a> <a id="11055" href="UF.Classifiers.html#11055" class="Bound">Y</a> <a id="11057" class="Symbol">=</a>
 <a id="11060" href="UF.Sets-Properties.html#1626" class="Function">equiv-to-set</a>
  <a id="11075" class="Symbol">(</a><a id="11076" href="UF.Classifiers.html#10350" class="Function">Ω-is-subtype-classifier&#39;</a> <a id="11101" class="Symbol">{</a><a id="11102" href="UF.Classifiers.html#11045" class="Bound">𝓤</a><a id="11103" class="Symbol">}</a> <a id="11105" class="Symbol">{</a><a id="11106" href="UF.Classifiers.html#11049" class="Bound">𝓥</a><a id="11107" class="Symbol">}</a>
    <a id="11113" class="Symbol">(</a><a id="11114" href="UF.Classifiers.html#11052" class="Bound">ua</a> <a id="11117" class="Symbol">(</a><a id="11118" href="UF.Classifiers.html#11045" class="Bound">𝓤</a> <a id="11120" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11122" href="UF.Classifiers.html#11049" class="Bound">𝓥</a><a id="11123" class="Symbol">))</a>
    <a id="11130" class="Symbol">(</a><a id="11131" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="11156" href="UF.Classifiers.html#11045" class="Bound">𝓤</a> <a id="11158" class="Symbol">((</a><a id="11160" href="UF.Classifiers.html#11045" class="Bound">𝓤</a> <a id="11162" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11164" href="UF.Classifiers.html#11049" class="Bound">𝓥</a><a id="11165" class="Symbol">)</a><a id="11166" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="11167" class="Symbol">)</a>
      <a id="11175" class="Symbol">(</a><a id="11176" href="UF.Classifiers.html#11052" class="Bound">ua</a> <a id="11179" href="UF.Classifiers.html#11045" class="Bound">𝓤</a><a id="11180" class="Symbol">)</a>
      <a id="11188" class="Symbol">(</a><a id="11189" href="UF.Classifiers.html#11052" class="Bound">ua</a> <a id="11192" class="Symbol">((</a><a id="11194" href="UF.Classifiers.html#11045" class="Bound">𝓤</a> <a id="11196" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11198" href="UF.Classifiers.html#11049" class="Bound">𝓥</a><a id="11199" class="Symbol">)</a><a id="11200" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="11201" class="Symbol">)))</a>
    <a id="11209" href="UF.Classifiers.html#11055" class="Bound">Y</a><a id="11210" class="Symbol">)</a>
  <a id="11214" class="Symbol">(</a><a id="11215" href="UF.Powerset-MultiUniverse.html#1288" class="Function">powersets-are-sets&#39;&#39;</a>
    <a id="11240" class="Symbol">(</a><a id="11241" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="11266" class="Symbol">_</a> <a id="11268" class="Symbol">_</a> <a id="11270" class="Symbol">(</a><a id="11271" href="UF.Classifiers.html#11052" class="Bound">ua</a> <a id="11274" href="UF.Classifiers.html#11045" class="Bound">𝓤</a><a id="11275" class="Symbol">)</a> <a id="11277" class="Symbol">(</a><a id="11278" href="UF.Classifiers.html#11052" class="Bound">ua</a> <a id="11281" class="Symbol">((</a><a id="11283" href="UF.Classifiers.html#11045" class="Bound">𝓤</a> <a id="11285" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11287" href="UF.Classifiers.html#11049" class="Bound">𝓥</a><a id="11288" class="Symbol">)</a><a id="11289" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="11290" class="Symbol">)))</a>
    <a id="11298" class="Symbol">(</a><a id="11299" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="11324" class="Symbol">_</a> <a id="11326" class="Symbol">_</a> <a id="11328" class="Symbol">(</a><a id="11329" href="UF.Classifiers.html#11052" class="Bound">ua</a> <a id="11332" class="Symbol">(</a><a id="11333" href="UF.Classifiers.html#11045" class="Bound">𝓤</a> <a id="11335" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11337" href="UF.Classifiers.html#11049" class="Bound">𝓥</a><a id="11338" class="Symbol">))</a> <a id="11341" class="Symbol">(</a><a id="11342" href="UF.Classifiers.html#11052" class="Bound">ua</a> <a id="11345" class="Symbol">(</a><a id="11346" href="UF.Classifiers.html#11045" class="Bound">𝓤</a> <a id="11348" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11350" href="UF.Classifiers.html#11049" class="Bound">𝓥</a><a id="11351" class="Symbol">)))</a>
    <a id="11359" class="Symbol">(</a><a id="11360" href="UF.Univalence.html#11165" class="Function">univalence-gives-propext</a> <a id="11385" class="Symbol">(</a><a id="11386" href="UF.Classifiers.html#11052" class="Bound">ua</a> <a id="11389" class="Symbol">(</a><a id="11390" href="UF.Classifiers.html#11045" class="Bound">𝓤</a> <a id="11392" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11394" href="UF.Classifiers.html#11049" class="Bound">𝓥</a><a id="11395" class="Symbol">))))</a>

<a id="11401" class="Markup">\end{code}</a><a id="11411" class="Background">

9th September 2022, with universe levels generalized 11
September. Here is an application of the above.

</a><a id="11518" class="Markup">\begin{code}</a>

<a id="Σ-fibers-≃"></a><a id="11532" href="UF.Classifiers.html#11532" class="Function">Σ-fibers-≃</a> <a id="11543" class="Symbol">:</a> <a id="11545" class="Symbol">{</a><a id="11546" href="UF.Classifiers.html#11546" class="Bound">𝓤</a> <a id="11548" href="UF.Classifiers.html#11548" class="Bound">𝓥</a> <a id="11550" class="Symbol">:</a> <a id="11552" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="11560" class="Symbol">}</a>
           <a id="11573" class="Symbol">→</a> <a id="11575" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="11588" class="Symbol">(</a><a id="11589" href="UF.Classifiers.html#11546" class="Bound">𝓤</a> <a id="11591" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11593" href="UF.Classifiers.html#11548" class="Bound">𝓥</a><a id="11594" class="Symbol">)</a>
           <a id="11607" class="Symbol">→</a> <a id="11609" href="UF.FunExt.html#851" class="Function">funext</a> <a id="11616" href="UF.Classifiers.html#11546" class="Bound">𝓤</a> <a id="11618" class="Symbol">((</a><a id="11620" href="UF.Classifiers.html#11546" class="Bound">𝓤</a> <a id="11622" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11624" href="UF.Classifiers.html#11548" class="Bound">𝓥</a><a id="11625" class="Symbol">)</a><a id="11626" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="11627" class="Symbol">)</a>
           <a id="11640" class="Symbol">→</a> <a id="11642" class="Symbol">{</a><a id="11643" href="UF.Classifiers.html#11643" class="Bound">X</a> <a id="11645" class="Symbol">:</a> <a id="11647" href="UF.Classifiers.html#11546" class="Bound">𝓤</a> <a id="11649" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11651" href="UF.Classifiers.html#11548" class="Bound">𝓥</a> <a id="11653" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11655" class="Symbol">}</a> <a id="11657" class="Symbol">{</a><a id="11658" href="UF.Classifiers.html#11658" class="Bound">Y</a> <a id="11660" class="Symbol">:</a> <a id="11662" href="UF.Classifiers.html#11546" class="Bound">𝓤</a> <a id="11664" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11666" class="Symbol">}</a>
           <a id="11679" class="Symbol">→</a> <a id="11681" class="Symbol">(</a><a id="11682" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11684" href="UF.Classifiers.html#11684" class="Bound">A</a> <a id="11686" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11688" class="Symbol">(</a><a id="11689" href="UF.Classifiers.html#11658" class="Bound">Y</a> <a id="11691" class="Symbol">→</a> <a id="11693" href="UF.Classifiers.html#11546" class="Bound">𝓤</a> <a id="11695" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11697" href="UF.Classifiers.html#11548" class="Bound">𝓥</a> <a id="11699" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11701" class="Symbol">)</a> <a id="11703" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11705" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="11707" href="UF.Classifiers.html#11684" class="Bound">A</a> <a id="11709" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11711" href="UF.Classifiers.html#11643" class="Bound">X</a><a id="11712" class="Symbol">)</a> <a id="11714" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11716" class="Symbol">(</a><a id="11717" href="UF.Classifiers.html#11643" class="Bound">X</a> <a id="11719" class="Symbol">→</a> <a id="11721" href="UF.Classifiers.html#11658" class="Bound">Y</a><a id="11722" class="Symbol">)</a>
<a id="11724" href="UF.Classifiers.html#11532" class="Function">Σ-fibers-≃</a> <a id="11735" class="Symbol">{</a><a id="11736" href="UF.Classifiers.html#11736" class="Bound">𝓤</a><a id="11737" class="Symbol">}</a> <a id="11739" class="Symbol">{</a><a id="11740" href="UF.Classifiers.html#11740" class="Bound">𝓥</a><a id="11741" class="Symbol">}</a> <a id="11743" href="UF.Classifiers.html#11743" class="Bound">ua</a> <a id="11746" href="UF.Classifiers.html#11746" class="Bound">fe⁺</a> <a id="11750" class="Symbol">{</a><a id="11751" href="UF.Classifiers.html#11751" class="Bound">X</a><a id="11752" class="Symbol">}</a> <a id="11754" class="Symbol">{</a><a id="11755" href="UF.Classifiers.html#11755" class="Bound">Y</a><a id="11756" class="Symbol">}</a> <a id="11758" class="Symbol">=</a>
  <a id="11762" class="Symbol">(</a><a id="11763" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11765" href="UF.Classifiers.html#11765" class="Bound">A</a> <a id="11767" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11769" class="Symbol">(</a><a id="11770" href="UF.Classifiers.html#11755" class="Bound">Y</a> <a id="11772" class="Symbol">→</a> <a id="11774" href="UF.Classifiers.html#11736" class="Bound">𝓤</a> <a id="11776" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11778" href="UF.Classifiers.html#11740" class="Bound">𝓥</a> <a id="11780" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11782" class="Symbol">)</a> <a id="11784" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11786" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="11788" href="UF.Classifiers.html#11765" class="Bound">A</a> <a id="11790" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11792" href="UF.Classifiers.html#11751" class="Bound">X</a><a id="11793" class="Symbol">)</a>                            <a id="11822" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="11825" href="UF.Classifiers.html#12499" class="Function">I</a> <a id="11827" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="11831" class="Symbol">(</a><a id="11832" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11834" href="UF.Classifiers.html#11834" class="Bound">(</a><a id="11835" href="UF.Classifiers.html#11835" class="Bound">Z</a> <a id="11837" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11839" href="UF.Classifiers.html#11839" class="Bound">g</a><a id="11840" href="UF.Classifiers.html#11834" class="Bound">)</a> <a id="11842" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11844" class="Symbol">(</a><a id="11845" href="UF.Classifiers.html#11736" class="Bound">𝓤</a> <a id="11847" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11849" href="UF.Classifiers.html#11740" class="Bound">𝓥</a><a id="11850" class="Symbol">)</a> <a id="11852" href="UF.Classifiers.html#1144" class="Function Operator">/</a> <a id="11854" href="UF.Classifiers.html#11755" class="Bound">Y</a> <a id="11856" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11858" class="Symbol">(</a><a id="11859" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11861" href="UF.Classifiers.html#11861" class="Bound">y</a> <a id="11863" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11865" href="UF.Classifiers.html#11755" class="Bound">Y</a> <a id="11867" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11869" href="Notation.General.html#398" class="Function">fiber</a> <a id="11875" href="UF.Classifiers.html#11839" class="Bound">g</a> <a id="11877" href="UF.Classifiers.html#11861" class="Bound">y</a><a id="11878" class="Symbol">)</a> <a id="11880" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11882" href="UF.Classifiers.html#11751" class="Bound">X</a><a id="11883" class="Symbol">)</a>      <a id="11890" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="11893" href="UF.Classifiers.html#12610" class="Function">II</a> <a id="11896" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="11900" class="Symbol">(</a><a id="11901" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11903" href="UF.Classifiers.html#11903" class="Bound">Z</a> <a id="11905" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11907" href="UF.Classifiers.html#11736" class="Bound">𝓤</a> <a id="11909" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11911" href="UF.Classifiers.html#11740" class="Bound">𝓥</a> <a id="11913" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11915" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11917" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11919" href="UF.Classifiers.html#11919" class="Bound">g</a> <a id="11921" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11923" class="Symbol">(</a><a id="11924" href="UF.Classifiers.html#11903" class="Bound">Z</a> <a id="11926" class="Symbol">→</a> <a id="11928" href="UF.Classifiers.html#11755" class="Bound">Y</a><a id="11929" class="Symbol">)</a> <a id="11931" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11933" class="Symbol">(</a><a id="11934" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11936" href="UF.Classifiers.html#11936" class="Bound">y</a> <a id="11938" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11940" href="UF.Classifiers.html#11755" class="Bound">Y</a> <a id="11942" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11944" href="Notation.General.html#398" class="Function">fiber</a> <a id="11950" href="UF.Classifiers.html#11919" class="Bound">g</a> <a id="11952" href="UF.Classifiers.html#11936" class="Bound">y</a><a id="11953" class="Symbol">)</a> <a id="11955" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11957" href="UF.Classifiers.html#11751" class="Bound">X</a><a id="11958" class="Symbol">)</a> <a id="11960" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="11963" href="UF.Classifiers.html#12626" class="Function">III</a> <a id="11967" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="11971" class="Symbol">(</a><a id="11972" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11974" href="UF.Classifiers.html#11974" class="Bound">Z</a> <a id="11976" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11978" href="UF.Classifiers.html#11736" class="Bound">𝓤</a> <a id="11980" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11982" href="UF.Classifiers.html#11740" class="Bound">𝓥</a> <a id="11984" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11986" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11988" class="Symbol">(</a><a id="11989" href="UF.Classifiers.html#11974" class="Bound">Z</a> <a id="11991" class="Symbol">→</a> <a id="11993" href="UF.Classifiers.html#11755" class="Bound">Y</a><a id="11994" class="Symbol">)</a> <a id="11996" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11998" class="Symbol">(</a><a id="11999" href="UF.Classifiers.html#11974" class="Bound">Z</a> <a id="12001" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12003" href="UF.Classifiers.html#11751" class="Bound">X</a><a id="12004" class="Symbol">))</a>                         <a id="12031" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12034" href="UF.Classifiers.html#12755" class="Function">IV</a> <a id="12037" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="12041" class="Symbol">(</a><a id="12042" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12044" href="UF.Classifiers.html#12044" class="Bound">Z</a> <a id="12046" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12048" href="UF.Classifiers.html#11736" class="Bound">𝓤</a> <a id="12050" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12052" href="UF.Classifiers.html#11740" class="Bound">𝓥</a> <a id="12054" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12056" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12058" class="Symbol">(</a><a id="12059" href="UF.Classifiers.html#12044" class="Bound">Z</a> <a id="12061" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12063" href="UF.Classifiers.html#11751" class="Bound">X</a><a id="12064" class="Symbol">)</a> <a id="12066" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12068" class="Symbol">(</a><a id="12069" href="UF.Classifiers.html#12044" class="Bound">Z</a> <a id="12071" class="Symbol">→</a> <a id="12073" href="UF.Classifiers.html#11755" class="Bound">Y</a><a id="12074" class="Symbol">))</a>                         <a id="12101" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12104" href="UF.Classifiers.html#12785" class="Function">V</a> <a id="12106" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="12110" class="Symbol">(</a><a id="12111" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12113" href="UF.Classifiers.html#12113" class="Bound">Z</a> <a id="12115" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12117" href="UF.Classifiers.html#11736" class="Bound">𝓤</a> <a id="12119" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12121" href="UF.Classifiers.html#11740" class="Bound">𝓥</a> <a id="12123" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12125" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12127" class="Symbol">(</a><a id="12128" href="UF.Classifiers.html#11751" class="Bound">X</a> <a id="12130" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12132" href="UF.Classifiers.html#12113" class="Bound">Z</a><a id="12133" class="Symbol">)</a> <a id="12135" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12137" class="Symbol">(</a><a id="12138" href="UF.Classifiers.html#12113" class="Bound">Z</a> <a id="12140" class="Symbol">→</a> <a id="12142" href="UF.Classifiers.html#11755" class="Bound">Y</a><a id="12143" class="Symbol">))</a>                         <a id="12170" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12173" href="UF.Classifiers.html#12853" class="Function">VI</a> <a id="12176" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="12180" class="Symbol">(</a><a id="12181" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12183" href="UF.Classifiers.html#12183" class="Bound">(</a><a id="12184" href="UF.Classifiers.html#12184" class="Bound">Z</a> <a id="12186" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12188" href="UF.Classifiers.html#12183" class="Bound">_)</a> <a id="12191" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12193" class="Symbol">(</a><a id="12194" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12196" href="UF.Classifiers.html#12196" class="Bound">Z</a> <a id="12198" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12200" href="UF.Classifiers.html#11736" class="Bound">𝓤</a> <a id="12202" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12204" href="UF.Classifiers.html#11740" class="Bound">𝓥</a> <a id="12206" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12208" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12210" href="UF.Classifiers.html#11751" class="Bound">X</a> <a id="12212" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12214" href="UF.Classifiers.html#12196" class="Bound">Z</a><a id="12215" class="Symbol">)</a> <a id="12217" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12219" class="Symbol">(</a><a id="12220" href="UF.Classifiers.html#12184" class="Bound">Z</a> <a id="12222" class="Symbol">→</a> <a id="12224" href="UF.Classifiers.html#11755" class="Bound">Y</a><a id="12225" class="Symbol">))</a>             <a id="12240" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12243" href="UF.Classifiers.html#12875" class="Function">VII</a> <a id="12247" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="12251" class="Symbol">(</a><a id="12252" href="UF.Classifiers.html#11751" class="Bound">X</a> <a id="12254" class="Symbol">→</a> <a id="12256" href="UF.Classifiers.html#11755" class="Bound">Y</a><a id="12257" class="Symbol">)</a>                                                    <a id="12310" href="UF.Equiv.html#2815" class="Function Operator">■</a>
 <a id="12313" class="Keyword">where</a>
  <a id="12321" class="Keyword">open</a> <a id="12326" href="UF.Classifiers.html#6674" class="Module">classifier</a> <a id="12337" href="UF.Classifiers.html#11736" class="Bound">𝓤</a> <a id="12339" href="UF.Classifiers.html#11740" class="Bound">𝓥</a>
  <a id="12343" class="Keyword">open</a> <a id="12348" class="Keyword">import</a> <a id="12355" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
  <a id="12373" class="Keyword">open</a> <a id="12378" class="Keyword">import</a> <a id="12385" href="UF.PropIndexedPiSigma.html" class="Module">UF.PropIndexedPiSigma</a>
  <a id="12409" class="Keyword">open</a> <a id="12414" class="Keyword">import</a> <a id="12421" href="UF.Yoneda.html" class="Module">UF.Yoneda</a>

  <a id="12434" href="UF.Classifiers.html#12434" class="Function">fe</a> <a id="12437" class="Symbol">:</a> <a id="12439" href="UF.FunExt.html#851" class="Function">funext</a> <a id="12446" class="Symbol">(</a><a id="12447" href="UF.Classifiers.html#11736" class="Bound">𝓤</a> <a id="12449" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12451" href="UF.Classifiers.html#11740" class="Bound">𝓥</a><a id="12452" class="Symbol">)</a> <a id="12454" class="Symbol">(</a><a id="12455" href="UF.Classifiers.html#11736" class="Bound">𝓤</a> <a id="12457" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12459" href="UF.Classifiers.html#11740" class="Bound">𝓥</a><a id="12460" class="Symbol">)</a>
  <a id="12464" href="UF.Classifiers.html#12434" class="Function">fe</a> <a id="12467" class="Symbol">=</a> <a id="12469" href="UF.UA-FunExt.html#1788" class="Function">univalence-gives-funext</a> <a id="12493" href="UF.Classifiers.html#11743" class="Bound">ua</a>

  <a id="12499" href="UF.Classifiers.html#12499" class="Function">I</a>   <a id="12503" class="Symbol">=</a> <a id="12505" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="12511" class="Symbol">(</a><a id="12512" href="UF.EquivalenceExamples.html#19803" class="Function">Σ-change-of-variable</a> <a id="12533" class="Symbol">(λ</a> <a id="12536" href="UF.Classifiers.html#12536" class="Bound">A</a> <a id="12538" class="Symbol">→</a> <a id="12540" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="12542" href="UF.Classifiers.html#12536" class="Bound">A</a> <a id="12544" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12546" href="UF.Classifiers.html#11751" class="Bound">X</a><a id="12547" class="Symbol">)</a> <a id="12549" class="Symbol">(</a><a id="12550" href="UF.Classifiers.html#6710" class="Function">χ</a> <a id="12552" href="UF.Classifiers.html#11755" class="Bound">Y</a><a id="12553" class="Symbol">)</a>
               <a id="12570" class="Symbol">(</a><a id="12571" href="UF.Classifiers.html#7990" class="Function">universes-are-classifiers</a> <a id="12597" href="UF.Classifiers.html#11743" class="Bound">ua</a> <a id="12600" href="UF.Classifiers.html#11746" class="Bound">fe⁺</a> <a id="12604" href="UF.Classifiers.html#11755" class="Bound">Y</a><a id="12605" class="Symbol">))</a>
  <a id="12610" href="UF.Classifiers.html#12610" class="Function">II</a>  <a id="12614" class="Symbol">=</a> <a id="12616" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a>
  <a id="12626" href="UF.Classifiers.html#12626" class="Function">III</a> <a id="12630" class="Symbol">=</a> <a id="12632" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="12639" class="Symbol">(λ</a> <a id="12642" href="UF.Classifiers.html#12642" class="Bound">Z</a> <a id="12644" class="Symbol">→</a> <a id="12646" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="12653" class="Symbol">(λ</a> <a id="12656" href="UF.Classifiers.html#12656" class="Bound">g</a> <a id="12658" class="Symbol">→</a> <a id="12660" href="UF.Equiv-FunExt.html#10926" class="Function">≃-cong-left&#39;</a> <a id="12673" href="UF.Classifiers.html#12434" class="Function">fe</a> <a id="12676" href="UF.Classifiers.html#12434" class="Function">fe</a> <a id="12679" href="UF.Classifiers.html#12434" class="Function">fe</a> <a id="12682" href="UF.Classifiers.html#12434" class="Function">fe</a> <a id="12685" href="UF.Classifiers.html#12434" class="Function">fe</a>
                                     <a id="12725" class="Symbol">(</a><a id="12726" href="UF.EquivalenceExamples.html#28103" class="Function">total-fiber-is-domain</a> <a id="12748" href="UF.Classifiers.html#12656" class="Bound">g</a><a id="12749" class="Symbol">)))</a>
  <a id="12755" href="UF.Classifiers.html#12755" class="Function">IV</a>  <a id="12759" class="Symbol">=</a> <a id="12761" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="12768" class="Symbol">(λ</a> <a id="12771" href="UF.Classifiers.html#12771" class="Bound">Z</a> <a id="12773" class="Symbol">→</a> <a id="12775" href="UF.EquivalenceExamples.html#7702" class="Function">×-comm</a><a id="12781" class="Symbol">)</a>
  <a id="12785" href="UF.Classifiers.html#12785" class="Function">V</a>   <a id="12789" class="Symbol">=</a> <a id="12791" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="12798" class="Symbol">(λ</a> <a id="12801" href="UF.Classifiers.html#12801" class="Bound">Z</a> <a id="12803" class="Symbol">→</a> <a id="12805" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="12812" class="Symbol">(</a><a id="12813" href="UF.Equiv-FunExt.html#8875" class="Function">≃-Sym&#39;</a> <a id="12820" href="UF.Classifiers.html#12434" class="Function">fe</a> <a id="12823" href="UF.Classifiers.html#12434" class="Function">fe</a> <a id="12826" href="UF.Classifiers.html#12434" class="Function">fe</a> <a id="12829" href="UF.Classifiers.html#12434" class="Function">fe</a><a id="12831" class="Symbol">)</a> <a id="12833" class="Symbol">(</a><a id="12834" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="12841" class="Symbol">(</a><a id="12842" href="UF.Classifiers.html#12801" class="Bound">Z</a> <a id="12844" class="Symbol">→</a> <a id="12846" href="UF.Classifiers.html#11755" class="Bound">Y</a><a id="12847" class="Symbol">)))</a>
  <a id="12853" href="UF.Classifiers.html#12853" class="Function">VI</a>  <a id="12857" class="Symbol">=</a> <a id="12859" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="12865" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a>
  <a id="12875" href="UF.Classifiers.html#12875" class="Function">VII</a> <a id="12879" class="Symbol">=</a> <a id="12881" href="UF.PropIndexedPiSigma.html#2857" class="Function">prop-indexed-sum</a>
         <a id="12907" class="Symbol">(</a><a id="12908" href="UF.Classifiers.html#11751" class="Bound">X</a> <a id="12910" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12912" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="12919" href="UF.Classifiers.html#11751" class="Bound">X</a><a id="12920" class="Symbol">)</a>
         <a id="12931" class="Symbol">(</a><a id="12932" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a>
           <a id="12964" class="Symbol">(</a><a id="12965" href="UF.Yoneda.html#18551" class="Function">univalence-via-singletons→</a> <a id="12992" href="UF.Classifiers.html#11743" class="Bound">ua</a> <a id="12995" href="UF.Classifiers.html#11751" class="Bound">X</a><a id="12996" class="Symbol">))</a>

<a id="13000" class="Keyword">private</a>
 <a id="∑"></a><a id="13009" href="UF.Classifiers.html#13009" class="Function">∑</a> <a id="13011" class="Symbol">:</a> <a id="13013" class="Symbol">{</a><a id="13014" href="UF.Classifiers.html#13014" class="Bound">𝓤</a> <a id="13016" href="UF.Classifiers.html#13016" class="Bound">𝓥</a> <a id="13018" class="Symbol">:</a> <a id="13020" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="13028" class="Symbol">}</a> <a id="13030" class="Symbol">(</a><a id="13031" href="UF.Classifiers.html#13031" class="Bound">X</a> <a id="13033" class="Symbol">:</a> <a id="13035" href="UF.Classifiers.html#13014" class="Bound">𝓤</a> <a id="13037" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13039" class="Symbol">)</a> <a id="13041" class="Symbol">(</a><a id="13042" href="UF.Classifiers.html#13042" class="Bound">Y</a> <a id="13044" class="Symbol">:</a> <a id="13046" href="UF.Classifiers.html#13031" class="Bound">X</a> <a id="13048" class="Symbol">→</a> <a id="13050" href="UF.Classifiers.html#13016" class="Bound">𝓥</a> <a id="13052" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13054" class="Symbol">)</a> <a id="13056" class="Symbol">→</a> <a id="13058" href="UF.Classifiers.html#13014" class="Bound">𝓤</a> <a id="13060" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13062" href="UF.Classifiers.html#13016" class="Bound">𝓥</a> <a id="13064" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="13067" href="UF.Classifiers.html#13009" class="Function">∑</a> <a id="13069" href="UF.Classifiers.html#13069" class="Bound">X</a> <a id="13071" href="UF.Classifiers.html#13071" class="Bound">Y</a> <a id="13073" class="Symbol">=</a> <a id="13075" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="13077" href="UF.Classifiers.html#13071" class="Bound">Y</a>

<a id="13080" class="Markup">\end{code}</a><a id="13090" class="Background">

The use of equality rather than equivalence prevents us from having
more general universes in the following:

</a><a id="13202" class="Markup">\begin{code}</a>

<a id="Σ-fibers"></a><a id="13216" href="UF.Classifiers.html#13216" class="Function">Σ-fibers</a> <a id="13225" class="Symbol">:</a> <a id="13227" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="13240" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
         <a id="13251" class="Symbol">→</a> <a id="13253" href="UF.FunExt.html#851" class="Function">funext</a> <a id="13260" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13262" class="Symbol">(</a><a id="13263" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13265" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="13266" class="Symbol">)</a>
         <a id="13277" class="Symbol">→</a> <a id="13279" class="Symbol">{</a><a id="13280" href="UF.Classifiers.html#13280" class="Bound">X</a> <a id="13282" href="UF.Classifiers.html#13282" class="Bound">Y</a> <a id="13284" class="Symbol">:</a> <a id="13286" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13288" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13290" class="Symbol">}</a>
         <a id="13301" class="Symbol">→</a> <a id="13303" href="Notation.General.html#398" class="Function">fiber</a> <a id="13309" class="Symbol">(</a><a id="13310" href="UF.Classifiers.html#13009" class="Function">∑</a> <a id="13312" href="UF.Classifiers.html#13282" class="Bound">Y</a><a id="13313" class="Symbol">)</a> <a id="13315" href="UF.Classifiers.html#13280" class="Bound">X</a> <a id="13317" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13319" class="Symbol">(</a><a id="13320" href="UF.Classifiers.html#13280" class="Bound">X</a> <a id="13322" class="Symbol">→</a> <a id="13324" href="UF.Classifiers.html#13282" class="Bound">Y</a><a id="13325" class="Symbol">)</a>
<a id="13327" href="UF.Classifiers.html#13216" class="Function">Σ-fibers</a> <a id="13336" class="Symbol">{</a><a id="13337" href="UF.Classifiers.html#13337" class="Bound">𝓤</a><a id="13338" class="Symbol">}</a> <a id="13340" href="UF.Classifiers.html#13340" class="Bound">ua</a> <a id="13343" href="UF.Classifiers.html#13343" class="Bound">fe⁺</a> <a id="13347" class="Symbol">{</a><a id="13348" href="UF.Classifiers.html#13348" class="Bound">X</a><a id="13349" class="Symbol">}</a> <a id="13351" class="Symbol">{</a><a id="13352" href="UF.Classifiers.html#13352" class="Bound">Y</a><a id="13353" class="Symbol">}</a> <a id="13355" class="Symbol">=</a>
  <a id="13359" class="Symbol">(</a><a id="13360" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13362" href="UF.Classifiers.html#13362" class="Bound">A</a> <a id="13364" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13366" class="Symbol">(</a><a id="13367" href="UF.Classifiers.html#13352" class="Bound">Y</a> <a id="13369" class="Symbol">→</a> <a id="13371" href="UF.Classifiers.html#13337" class="Bound">𝓤</a> <a id="13373" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13375" class="Symbol">)</a> <a id="13377" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13379" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="13381" href="UF.Classifiers.html#13362" class="Bound">A</a> <a id="13383" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13385" href="UF.Classifiers.html#13348" class="Bound">X</a><a id="13386" class="Symbol">)</a> <a id="13388" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="13391" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="13398" class="Symbol">(λ</a> <a id="13401" href="UF.Classifiers.html#13401" class="Bound">A</a> <a id="13403" class="Symbol">→</a> <a id="13405" href="UF.Univalence.html#1986" class="Function">univalence-≃</a> <a id="13418" href="UF.Classifiers.html#13340" class="Bound">ua</a> <a id="13421" class="Symbol">(</a><a id="13422" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="13424" href="UF.Classifiers.html#13401" class="Bound">A</a><a id="13425" class="Symbol">)</a> <a id="13427" href="UF.Classifiers.html#13348" class="Bound">X</a><a id="13428" class="Symbol">)</a> <a id="13430" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="13434" class="Symbol">(</a><a id="13435" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13437" href="UF.Classifiers.html#13437" class="Bound">A</a> <a id="13439" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13441" class="Symbol">(</a><a id="13442" href="UF.Classifiers.html#13352" class="Bound">Y</a> <a id="13444" class="Symbol">→</a> <a id="13446" href="UF.Classifiers.html#13337" class="Bound">𝓤</a> <a id="13448" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13450" class="Symbol">)</a> <a id="13452" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13454" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="13456" href="UF.Classifiers.html#13437" class="Bound">A</a> <a id="13458" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13460" href="UF.Classifiers.html#13348" class="Bound">X</a><a id="13461" class="Symbol">)</a>  <a id="13464" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="13467" href="UF.Classifiers.html#11532" class="Function">Σ-fibers-≃</a> <a id="13478" class="Symbol">{</a><a id="13479" href="UF.Classifiers.html#13337" class="Bound">𝓤</a><a id="13480" class="Symbol">}</a> <a id="13482" class="Symbol">{</a><a id="13483" href="UF.Classifiers.html#13337" class="Bound">𝓤</a><a id="13484" class="Symbol">}</a> <a id="13486" href="UF.Classifiers.html#13340" class="Bound">ua</a> <a id="13489" href="UF.Classifiers.html#13343" class="Bound">fe⁺</a> <a id="13493" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="13497" class="Symbol">(</a><a id="13498" href="UF.Classifiers.html#13348" class="Bound">X</a> <a id="13500" class="Symbol">→</a> <a id="13502" href="UF.Classifiers.html#13352" class="Bound">Y</a><a id="13503" class="Symbol">)</a>                       <a id="13527" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="13530" class="Markup">\end{code}</a><a id="13540" class="Background">

Added 22nd June 2025 by Martin Escardo, from an old draft.

If a universe 𝓤 is a classifier, then it is univalent, assuming
function extensionality from functions from with domains in 𝓤 and
codomain in 𝓤⁺, and also assuming extensionality for propositions in
the universe 𝓤.

</a><a id="13818" class="Markup">\begin{code}</a>

<a id="13832" class="Keyword">open</a> <a id="13837" class="Keyword">import</a> <a id="13844" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
<a id="13860" class="Keyword">open</a> <a id="13865" class="Keyword">import</a> <a id="13872" href="UF.Lower-FunExt.html" class="Module">UF.Lower-FunExt</a>
<a id="13888" class="Keyword">open</a> <a id="13893" class="Keyword">import</a> <a id="13900" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="13924" class="Keyword">open</a> <a id="13929" class="Keyword">import</a> <a id="13936" href="UF.Yoneda.html" class="Module">UF.Yoneda</a>
<a id="13946" class="Keyword">open</a> <a id="13951" class="Keyword">import</a> <a id="13958" href="UF.Singleton-Properties.html" class="Module">UF.Singleton-Properties</a>

<a id="13983" class="Keyword">open</a> <a id="13988" href="UF.Classifiers.html#1692" class="Module">classifier-single-universe</a>

<a id="universe-is-classifier-implies-universe-is-univalent"></a><a id="14016" href="UF.Classifiers.html#14016" class="Function">universe-is-classifier-implies-universe-is-univalent</a>
 <a id="14070" class="Symbol">:</a> <a id="14072" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14079" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14081" class="Symbol">(</a><a id="14082" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14084" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="14085" class="Symbol">)</a>
 <a id="14088" class="Symbol">→</a> <a id="14090" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="14098" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="14101" class="Symbol">→</a> <a id="14103" href="UF.Classifiers.html#1804" class="Function">universe-is-classifier</a> <a id="14126" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="14129" class="Symbol">→</a> <a id="14131" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="14144" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="14146" href="UF.Classifiers.html#14016" class="Function">universe-is-classifier-implies-universe-is-univalent</a> <a id="14199" class="Symbol">{</a><a id="14200" href="UF.Classifiers.html#14200" class="Bound">𝓤</a><a id="14201" class="Symbol">}</a> <a id="14203" href="UF.Classifiers.html#14203" class="Bound">fe⁺</a> <a id="14207" href="UF.Classifiers.html#14207" class="Bound">pe</a> <a id="14210" href="UF.Classifiers.html#14210" class="Bound">c</a> <a id="14212" class="Symbol">=</a> <a id="14214" href="UF.Classifiers.html#15572" class="Function">V</a>
 <a id="14217" class="Keyword">where</a>
  <a id="14225" href="UF.Classifiers.html#14225" class="Function">fe</a> <a id="14228" class="Symbol">:</a> <a id="14230" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14237" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14239" href="UF.Classifiers.html#14200" class="Bound">𝓤</a>
  <a id="14243" href="UF.Classifiers.html#14225" class="Function">fe</a> <a id="14246" class="Symbol">=</a> <a id="14248" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="14261" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14263" class="Symbol">(</a><a id="14264" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14266" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="14267" class="Symbol">)</a> <a id="14269" href="UF.Classifiers.html#14203" class="Bound">fe⁺</a>

  <a id="14276" class="Keyword">open</a> <a id="14281" href="UF.Classifiers.html#8605" class="Module">special-classifier</a> <a id="14300" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14302" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14304" href="UF.Classifiers.html#14200" class="Bound">𝓤</a>

  <a id="14309" href="UF.Classifiers.html#14309" class="Function">P</a> <a id="14311" class="Symbol">:</a> <a id="14313" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14315" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14317" class="Symbol">→</a> <a id="14319" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14321" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="14325" href="UF.Classifiers.html#14309" class="Function">P</a> <a id="14327" class="Symbol">=</a> <a id="14329" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a>

  <a id="14345" class="Keyword">module</a> <a id="14352" href="UF.Classifiers.html#14352" class="Module">_</a> <a id="14354" class="Symbol">(</a><a id="14355" href="UF.Classifiers.html#14355" class="Bound">Y</a> <a id="14357" class="Symbol">:</a> <a id="14359" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14361" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14363" class="Symbol">)</a> <a id="14365" class="Keyword">where</a>

   <a id="14375" href="UF.Classifiers.html#14375" class="Function">I</a> <a id="14377" class="Symbol">:</a> <a id="14379" class="Symbol">(</a><a id="14380" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14382" href="UF.Classifiers.html#14382" class="Bound">X</a> <a id="14384" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14386" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14388" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14390" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14392" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14394" href="UF.Classifiers.html#14394" class="Bound">f</a> <a id="14396" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14398" class="Symbol">(</a><a id="14399" href="UF.Classifiers.html#14382" class="Bound">X</a> <a id="14401" class="Symbol">→</a> <a id="14403" href="UF.Classifiers.html#14355" class="Bound">Y</a><a id="14404" class="Symbol">)</a> <a id="14406" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14408" class="Symbol">((</a><a id="14410" href="UF.Classifiers.html#14410" class="Bound">y</a> <a id="14412" class="Symbol">:</a> <a id="14414" href="UF.Classifiers.html#14355" class="Bound">Y</a><a id="14415" class="Symbol">)</a> <a id="14417" class="Symbol">→</a> <a id="14419" href="UF.Classifiers.html#14309" class="Function">P</a> <a id="14421" class="Symbol">(</a><a id="14422" href="Notation.General.html#398" class="Function">fiber</a> <a id="14428" href="UF.Classifiers.html#14394" class="Bound">f</a> <a id="14430" href="UF.Classifiers.html#14410" class="Bound">y</a><a id="14431" class="Symbol">)))</a> <a id="14435" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14437" class="Symbol">(</a><a id="14438" href="UF.Classifiers.html#14355" class="Bound">Y</a> <a id="14440" class="Symbol">→</a> <a id="14442" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="14444" href="UF.Classifiers.html#14309" class="Function">P</a><a id="14445" class="Symbol">)</a>
   <a id="14450" href="UF.Classifiers.html#14375" class="Function">I</a> <a id="14452" class="Symbol">=</a> <a id="14454" href="UF.Classifiers.html#8680" class="Function">χ-special</a> <a id="14464" href="UF.Classifiers.html#14309" class="Function">P</a> <a id="14466" href="UF.Classifiers.html#14355" class="Bound">Y</a> <a id="14468" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14470" href="UF.Classifiers.html#8948" class="Function">classifier-gives-special-classifier</a> <a id="14506" href="UF.Classifiers.html#14210" class="Bound">c</a> <a id="14508" href="UF.Classifiers.html#14309" class="Function">P</a> <a id="14510" href="UF.Classifiers.html#14355" class="Bound">Y</a>

   <a id="14516" href="UF.Classifiers.html#14516" class="Function">_</a> <a id="14518" class="Symbol">:</a> <a id="14520" class="Symbol">(</a><a id="14521" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14523" href="UF.Classifiers.html#14523" class="Bound">X</a> <a id="14525" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14527" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14529" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14531" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14533" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14535" href="UF.Classifiers.html#14535" class="Bound">f</a> <a id="14537" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14539" class="Symbol">(</a><a id="14540" href="UF.Classifiers.html#14523" class="Bound">X</a> <a id="14542" class="Symbol">→</a> <a id="14544" href="UF.Classifiers.html#14355" class="Bound">Y</a><a id="14545" class="Symbol">)</a> <a id="14547" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14549" class="Symbol">((</a><a id="14551" href="UF.Classifiers.html#14551" class="Bound">y</a> <a id="14553" class="Symbol">:</a> <a id="14555" href="UF.Classifiers.html#14355" class="Bound">Y</a><a id="14556" class="Symbol">)</a> <a id="14558" class="Symbol">→</a> <a id="14560" href="UF.Classifiers.html#14309" class="Function">P</a> <a id="14562" class="Symbol">(</a><a id="14563" href="Notation.General.html#398" class="Function">fiber</a> <a id="14569" href="UF.Classifiers.html#14535" class="Bound">f</a> <a id="14571" href="UF.Classifiers.html#14551" class="Bound">y</a><a id="14572" class="Symbol">)))</a>
    <a id="14580" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14582" class="Symbol">(</a><a id="14583" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14585" href="UF.Classifiers.html#14585" class="Bound">X</a> <a id="14587" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14589" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14591" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14593" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14595" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14597" href="UF.Classifiers.html#14597" class="Bound">f</a> <a id="14599" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14601" class="Symbol">(</a><a id="14602" href="UF.Classifiers.html#14585" class="Bound">X</a> <a id="14604" class="Symbol">→</a> <a id="14606" href="UF.Classifiers.html#14355" class="Bound">Y</a><a id="14607" class="Symbol">)</a> <a id="14609" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14611" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="14623" href="UF.Classifiers.html#14597" class="Bound">f</a><a id="14624" class="Symbol">)</a>
   <a id="14629" class="Symbol">_</a> <a id="14631" class="Symbol">=</a> <a id="14633" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="14642" href="UF.Classifiers.html#14642" class="Function">II</a> <a id="14645" class="Symbol">:</a> <a id="14647" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="14660" class="Symbol">(</a><a id="14661" href="UF.Classifiers.html#14355" class="Bound">Y</a> <a id="14663" class="Symbol">→</a> <a id="14665" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="14667" href="UF.Classifiers.html#14309" class="Function">P</a><a id="14668" class="Symbol">)</a>
   <a id="14673" href="UF.Classifiers.html#14642" class="Function">II</a> <a id="14676" class="Symbol">=</a> <a id="14678" href="UF.Subsingletons-FunExt.html#1136" class="Function">Π-is-singleton</a> <a id="14693" href="UF.Classifiers.html#14203" class="Bound">fe⁺</a> <a id="14697" class="Symbol">(λ</a> <a id="14700" href="UF.Classifiers.html#14700" class="Bound">_</a> <a id="14702" class="Symbol">→</a> <a id="14704" href="UF.Singleton-Properties.html#1550" class="Function">the-singletons-form-a-singleton-type</a> <a id="14741" href="UF.Classifiers.html#14225" class="Function">fe</a> <a id="14744" href="UF.Classifiers.html#14207" class="Bound">pe</a><a id="14746" class="Symbol">)</a>

   <a id="14752" href="UF.Classifiers.html#14752" class="Function">III</a> <a id="14756" class="Symbol">:</a> <a id="14758" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="14771" class="Symbol">(</a><a id="14772" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14774" href="UF.Classifiers.html#14774" class="Bound">X</a> <a id="14776" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14778" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14780" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14782" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14784" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14786" href="UF.Classifiers.html#14786" class="Bound">f</a> <a id="14788" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14790" class="Symbol">(</a><a id="14791" href="UF.Classifiers.html#14774" class="Bound">X</a> <a id="14793" class="Symbol">→</a> <a id="14795" href="UF.Classifiers.html#14355" class="Bound">Y</a><a id="14796" class="Symbol">)</a> <a id="14798" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14800" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="14812" href="UF.Classifiers.html#14786" class="Bound">f</a><a id="14813" class="Symbol">)</a>
   <a id="14818" href="UF.Classifiers.html#14752" class="Function">III</a> <a id="14822" class="Symbol">=</a> <a id="14824" href="UF.Equiv.html#9892" class="Function">equiv-to-singleton</a> <a id="14843" href="UF.Classifiers.html#14375" class="Function">I</a> <a id="14845" href="UF.Classifiers.html#14642" class="Function">II</a>

   <a id="14852" href="UF.Classifiers.html#14852" class="Function">IV</a> <a id="14855" class="Symbol">:</a> <a id="14857" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="14870" class="Symbol">(</a><a id="14871" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14873" href="UF.Classifiers.html#14873" class="Bound">X</a> <a id="14875" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14877" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14879" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14881" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14883" class="Symbol">(</a><a id="14884" href="UF.Classifiers.html#14355" class="Bound">Y</a> <a id="14886" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14888" href="UF.Classifiers.html#14873" class="Bound">X</a><a id="14889" class="Symbol">))</a>
   <a id="14895" href="UF.Classifiers.html#14852" class="Function">IV</a> <a id="14898" class="Symbol">=</a> <a id="14900" href="UF.Equiv.html#9892" class="Function">equiv-to-singleton</a>
         <a id="14928" class="Symbol">((</a><a id="14930" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14932" href="UF.Classifiers.html#14932" class="Bound">X</a> <a id="14934" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14936" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="14938" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14940" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14942" class="Symbol">(</a><a id="14943" href="UF.Classifiers.html#14355" class="Bound">Y</a> <a id="14945" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14947" href="UF.Classifiers.html#14932" class="Bound">X</a><a id="14948" class="Symbol">))</a>                        <a id="14974" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14977" href="UF.Classifiers.html#15214" class="Function">IV₀</a> <a id="14981" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
          <a id="14993" class="Symbol">(</a><a id="14994" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14996" href="UF.Classifiers.html#14996" class="Bound">X</a> <a id="14998" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15000" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="15002" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15004" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15006" class="Symbol">(</a><a id="15007" href="UF.Classifiers.html#14996" class="Bound">X</a> <a id="15009" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="15011" href="UF.Classifiers.html#14355" class="Bound">Y</a><a id="15012" class="Symbol">))</a>                        <a id="15038" href="UF.Equiv.html#3062" class="Function Operator">≃⟨by-definition⟩</a>
          <a id="15065" class="Symbol">(</a><a id="15066" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15068" href="UF.Classifiers.html#15068" class="Bound">X</a> <a id="15070" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15072" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="15074" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15076" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15078" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15080" href="UF.Classifiers.html#15080" class="Bound">f</a> <a id="15082" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15084" class="Symbol">(</a><a id="15085" href="UF.Classifiers.html#15068" class="Bound">X</a> <a id="15087" class="Symbol">→</a> <a id="15089" href="UF.Classifiers.html#14355" class="Bound">Y</a><a id="15090" class="Symbol">)</a> <a id="15092" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15094" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="15103" href="UF.Classifiers.html#15080" class="Bound">f</a><a id="15104" class="Symbol">)</a>     <a id="15110" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="15113" href="UF.Classifiers.html#15273" class="Function">IV₁</a> <a id="15117" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
          <a id="15129" class="Symbol">(</a><a id="15130" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15132" href="UF.Classifiers.html#15132" class="Bound">X</a> <a id="15134" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15136" href="UF.Classifiers.html#14200" class="Bound">𝓤</a> <a id="15138" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15140" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15142" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15144" href="UF.Classifiers.html#15144" class="Bound">f</a> <a id="15146" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15148" class="Symbol">(</a><a id="15149" href="UF.Classifiers.html#15132" class="Bound">X</a> <a id="15151" class="Symbol">→</a> <a id="15153" href="UF.Classifiers.html#14355" class="Bound">Y</a><a id="15154" class="Symbol">)</a> <a id="15156" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15158" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="15170" href="UF.Classifiers.html#15144" class="Bound">f</a><a id="15171" class="Symbol">)</a>  <a id="15174" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="15175" class="Symbol">)</a>
        <a id="15185" href="UF.Classifiers.html#14752" class="Function">III</a>
         <a id="15198" class="Keyword">where</a>
          <a id="15214" href="UF.Classifiers.html#15214" class="Function">IV₀</a> <a id="15218" class="Symbol">=</a> <a id="15220" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="15227" class="Symbol">(λ</a> <a id="15230" href="UF.Classifiers.html#15230" class="Bound">X</a> <a id="15232" class="Symbol">→</a> <a id="15234" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="15240" class="Symbol">(</a><a id="15241" href="UF.Equiv-FunExt.html#18826" class="Function">≃-flip&#39;</a> <a id="15249" href="UF.Classifiers.html#14225" class="Function">fe</a> <a id="15252" href="UF.Classifiers.html#14225" class="Function">fe</a> <a id="15255" href="UF.Classifiers.html#14225" class="Function">fe</a> <a id="15258" href="UF.Classifiers.html#14225" class="Function">fe</a><a id="15260" class="Symbol">))</a>
          <a id="15273" href="UF.Classifiers.html#15273" class="Function">IV₁</a> <a id="15277" class="Symbol">=</a> <a id="15279" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="15286" class="Symbol">(λ</a> <a id="15289" href="UF.Classifiers.html#15289" class="Bound">X</a> <a id="15291" class="Symbol">→</a>
                <a id="15309" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="15316" class="Symbol">(λ</a> <a id="15319" href="UF.Classifiers.html#15319" class="Bound">f</a> <a id="15321" class="Symbol">→</a>
                 <a id="15340" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
                  <a id="15400" class="Symbol">(</a><a id="15401" href="UF.Equiv-FunExt.html#6386" class="Function">being-equiv-is-prop&#39;&#39;</a> <a id="15423" href="UF.Classifiers.html#14225" class="Function">fe</a> <a id="15426" href="UF.Classifiers.html#15319" class="Bound">f</a><a id="15427" class="Symbol">)</a>
                  <a id="15447" class="Symbol">(</a><a id="15448" href="UF.Equiv-FunExt.html#516" class="Function">being-vv-equiv-is-prop&#39;</a> <a id="15472" href="UF.Classifiers.html#14225" class="Function">fe</a> <a id="15475" href="UF.Classifiers.html#14225" class="Function">fe</a> <a id="15478" href="UF.Classifiers.html#15319" class="Bound">f</a><a id="15479" class="Symbol">)</a>
                  <a id="15499" class="Symbol">(</a><a id="15500" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a> <a id="15521" href="UF.Classifiers.html#15319" class="Bound">f</a><a id="15522" class="Symbol">)</a>
                  <a id="15542" class="Symbol">(</a><a id="15543" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a> <a id="15564" href="UF.Classifiers.html#15319" class="Bound">f</a><a id="15565" class="Symbol">)))</a>

  <a id="15572" href="UF.Classifiers.html#15572" class="Function">V</a> <a id="15574" class="Symbol">:</a> <a id="15576" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="15589" href="UF.Classifiers.html#14200" class="Bound">𝓤</a>
  <a id="15593" href="UF.Classifiers.html#15572" class="Function">V</a> <a id="15595" class="Symbol">=</a> <a id="15597" href="UF.Yoneda.html#18712" class="Function">univalence-via-singletons←</a> <a id="15624" href="UF.Classifiers.html#14852" class="Function">IV</a>

<a id="15628" class="Markup">\end{code}</a><a id="15638" class="Background">

Question. Is it possible to remove the extensionality assumptions?
</a></pre></body></html>

==> anc/html/UF.DiscreteAndSeparated.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.DiscreteAndSeparated</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 2011.

</a><a id="23" class="Markup">\begin{code}</a>

<a id="37" class="Symbol">{-#</a> <a id="41" class="Keyword">OPTIONS</a> <a id="49" class="Pragma">--safe</a> <a id="56" class="Pragma">--without-K</a> <a id="68" class="Symbol">#-}</a>

<a id="73" class="Keyword">module</a> <a id="80" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a> <a id="104" class="Keyword">where</a>

<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="137" class="Keyword">open</a> <a id="142" class="Keyword">import</a> <a id="149" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Naturals.Properties.html" class="Module">Naturals.Properties</a>
<a id="234" class="Keyword">open</a> <a id="239" class="Keyword">import</a> <a id="246" href="NotionsOfDecidability.Complemented.html" class="Module">NotionsOfDecidability.Complemented</a>
<a id="281" class="Keyword">open</a> <a id="286" class="Keyword">import</a> <a id="293" href="NotionsOfDecidability.Decidable.html" class="Module">NotionsOfDecidability.Decidable</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="UF.Base.html" class="Module">UF.Base</a>
<a id="345" class="Keyword">open</a> <a id="350" class="Keyword">import</a> <a id="357" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="UF.HedbergApplications.html" class="Module">UF.HedbergApplications</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="is-isolated"></a><a id="615" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="627" class="Symbol">:</a> <a id="629" class="Symbol">{</a><a id="630" href="UF.DiscreteAndSeparated.html#630" class="Bound">X</a> <a id="632" class="Symbol">:</a> <a id="634" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="636" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="638" class="Symbol">}</a> <a id="640" class="Symbol">→</a> <a id="642" href="UF.DiscreteAndSeparated.html#630" class="Bound">X</a> <a id="644" class="Symbol">→</a> <a id="646" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="648" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="650" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="662" href="UF.DiscreteAndSeparated.html#662" class="Bound">x</a> <a id="664" class="Symbol">=</a> <a id="666" class="Symbol">∀</a> <a id="668" href="UF.DiscreteAndSeparated.html#668" class="Bound">y</a> <a id="670" class="Symbol">→</a> <a id="672" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="685" class="Symbol">(</a><a id="686" href="UF.DiscreteAndSeparated.html#662" class="Bound">x</a> <a id="688" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="690" href="UF.DiscreteAndSeparated.html#668" class="Bound">y</a><a id="691" class="Symbol">)</a>

<a id="694" class="Markup">\end{code}</a><a id="704" class="Background">

Notice that there is a different notion of being homotopy isolated
(abbreviated is-h-isolated) in the module UF.Sets. We show below that
isolated points are h-isolated.

A type is perfect if it has no isolated points.

</a><a id="925" class="Markup">\begin{code}</a>

<a id="is-perfect"></a><a id="939" href="UF.DiscreteAndSeparated.html#939" class="Function">is-perfect</a> <a id="950" class="Symbol">:</a> <a id="952" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="954" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="956" class="Symbol">→</a> <a id="958" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="960" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="962" href="UF.DiscreteAndSeparated.html#939" class="Function">is-perfect</a> <a id="973" href="UF.DiscreteAndSeparated.html#973" class="Bound">X</a> <a id="975" class="Symbol">=</a> <a id="977" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="986" class="Symbol">(</a><a id="987" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="989" href="UF.DiscreteAndSeparated.html#989" class="Bound">x</a> <a id="991" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="993" href="UF.DiscreteAndSeparated.html#973" class="Bound">X</a> <a id="995" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="997" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1009" href="UF.DiscreteAndSeparated.html#989" class="Bound">x</a><a id="1010" class="Symbol">)</a>

<a id="is-isolated&#39;"></a><a id="1013" href="UF.DiscreteAndSeparated.html#1013" class="Function">is-isolated&#39;</a> <a id="1026" class="Symbol">:</a> <a id="1028" class="Symbol">{</a><a id="1029" href="UF.DiscreteAndSeparated.html#1029" class="Bound">X</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1035" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1037" class="Symbol">}</a> <a id="1039" class="Symbol">→</a> <a id="1041" href="UF.DiscreteAndSeparated.html#1029" class="Bound">X</a> <a id="1043" class="Symbol">→</a> <a id="1045" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1047" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1049" href="UF.DiscreteAndSeparated.html#1013" class="Function">is-isolated&#39;</a> <a id="1062" href="UF.DiscreteAndSeparated.html#1062" class="Bound">x</a> <a id="1064" class="Symbol">=</a> <a id="1066" class="Symbol">∀</a> <a id="1068" href="UF.DiscreteAndSeparated.html#1068" class="Bound">y</a> <a id="1070" class="Symbol">→</a> <a id="1072" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1085" class="Symbol">(</a><a id="1086" href="UF.DiscreteAndSeparated.html#1068" class="Bound">y</a> <a id="1088" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1090" href="UF.DiscreteAndSeparated.html#1062" class="Bound">x</a><a id="1091" class="Symbol">)</a>

<a id="is-decidable-eq-sym"></a><a id="1094" href="UF.DiscreteAndSeparated.html#1094" class="Function">is-decidable-eq-sym</a> <a id="1114" class="Symbol">:</a> <a id="1116" class="Symbol">{</a><a id="1117" href="UF.DiscreteAndSeparated.html#1117" class="Bound">X</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1123" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1125" class="Symbol">}</a> <a id="1127" class="Symbol">(</a><a id="1128" href="UF.DiscreteAndSeparated.html#1128" class="Bound">x</a> <a id="1130" href="UF.DiscreteAndSeparated.html#1130" class="Bound">y</a> <a id="1132" class="Symbol">:</a> <a id="1134" href="UF.DiscreteAndSeparated.html#1117" class="Bound">X</a><a id="1135" class="Symbol">)</a>
                    <a id="1157" class="Symbol">→</a> <a id="1159" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1172" class="Symbol">(</a><a id="1173" href="UF.DiscreteAndSeparated.html#1128" class="Bound">x</a> <a id="1175" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1177" href="UF.DiscreteAndSeparated.html#1130" class="Bound">y</a><a id="1178" class="Symbol">)</a>
                    <a id="1200" class="Symbol">→</a> <a id="1202" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1215" class="Symbol">(</a><a id="1216" href="UF.DiscreteAndSeparated.html#1130" class="Bound">y</a> <a id="1218" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1220" href="UF.DiscreteAndSeparated.html#1128" class="Bound">x</a><a id="1221" class="Symbol">)</a>
<a id="1223" href="UF.DiscreteAndSeparated.html#1094" class="Function">is-decidable-eq-sym</a> <a id="1243" href="UF.DiscreteAndSeparated.html#1243" class="Bound">x</a> <a id="1245" href="UF.DiscreteAndSeparated.html#1245" class="Bound">y</a> <a id="1247" class="Symbol">=</a> <a id="1249" href="MLTT.Plus.html#397" class="Function">cases</a>
                           <a id="1282" class="Symbol">(λ</a> <a id="1285" class="Symbol">(</a><a id="1286" href="UF.DiscreteAndSeparated.html#1286" class="Bound">p</a> <a id="1288" class="Symbol">:</a> <a id="1290" href="UF.DiscreteAndSeparated.html#1243" class="Bound">x</a> <a id="1292" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1294" href="UF.DiscreteAndSeparated.html#1245" class="Bound">y</a><a id="1295" class="Symbol">)</a> <a id="1297" class="Symbol">→</a> <a id="1299" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1303" class="Symbol">(</a><a id="1304" href="UF.DiscreteAndSeparated.html#1286" class="Bound">p</a> <a id="1306" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1308" class="Symbol">))</a>
                           <a id="1338" class="Symbol">(λ</a> <a id="1341" class="Symbol">(</a><a id="1342" href="UF.DiscreteAndSeparated.html#1342" class="Bound">n</a> <a id="1344" class="Symbol">:</a> <a id="1346" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1348" class="Symbol">(</a><a id="1349" href="UF.DiscreteAndSeparated.html#1243" class="Bound">x</a> <a id="1351" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1353" href="UF.DiscreteAndSeparated.html#1245" class="Bound">y</a><a id="1354" class="Symbol">))</a> <a id="1357" class="Symbol">→</a> <a id="1359" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1363" class="Symbol">(λ</a> <a id="1366" class="Symbol">(</a><a id="1367" href="UF.DiscreteAndSeparated.html#1367" class="Bound">q</a> <a id="1369" class="Symbol">:</a> <a id="1371" href="UF.DiscreteAndSeparated.html#1245" class="Bound">y</a> <a id="1373" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1375" href="UF.DiscreteAndSeparated.html#1243" class="Bound">x</a><a id="1376" class="Symbol">)</a> <a id="1378" class="Symbol">→</a> <a id="1380" href="UF.DiscreteAndSeparated.html#1342" class="Bound">n</a> <a id="1382" class="Symbol">(</a><a id="1383" href="UF.DiscreteAndSeparated.html#1367" class="Bound">q</a> <a id="1385" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1387" class="Symbol">)))</a>

<a id="is-isolated&#39;-gives-is-isolated"></a><a id="1392" href="UF.DiscreteAndSeparated.html#1392" class="Function">is-isolated&#39;-gives-is-isolated</a> <a id="1423" class="Symbol">:</a> <a id="1425" class="Symbol">{</a><a id="1426" href="UF.DiscreteAndSeparated.html#1426" class="Bound">X</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1432" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1434" class="Symbol">}</a> <a id="1436" class="Symbol">(</a><a id="1437" href="UF.DiscreteAndSeparated.html#1437" class="Bound">x</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="UF.DiscreteAndSeparated.html#1426" class="Bound">X</a><a id="1442" class="Symbol">)</a>
                               <a id="1475" class="Symbol">→</a> <a id="1477" href="UF.DiscreteAndSeparated.html#1013" class="Function">is-isolated&#39;</a> <a id="1490" href="UF.DiscreteAndSeparated.html#1437" class="Bound">x</a>
                               <a id="1523" class="Symbol">→</a> <a id="1525" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1537" href="UF.DiscreteAndSeparated.html#1437" class="Bound">x</a>
<a id="1539" href="UF.DiscreteAndSeparated.html#1392" class="Function">is-isolated&#39;-gives-is-isolated</a> <a id="1570" href="UF.DiscreteAndSeparated.html#1570" class="Bound">x</a> <a id="1572" href="UF.DiscreteAndSeparated.html#1572" class="Bound">i&#39;</a> <a id="1575" href="UF.DiscreteAndSeparated.html#1575" class="Bound">y</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="UF.DiscreteAndSeparated.html#1094" class="Function">is-decidable-eq-sym</a> <a id="1599" href="UF.DiscreteAndSeparated.html#1575" class="Bound">y</a> <a id="1601" href="UF.DiscreteAndSeparated.html#1570" class="Bound">x</a> <a id="1603" class="Symbol">(</a><a id="1604" href="UF.DiscreteAndSeparated.html#1572" class="Bound">i&#39;</a> <a id="1607" href="UF.DiscreteAndSeparated.html#1575" class="Bound">y</a><a id="1608" class="Symbol">)</a>

<a id="is-isolated-gives-is-isolated&#39;"></a><a id="1611" href="UF.DiscreteAndSeparated.html#1611" class="Function">is-isolated-gives-is-isolated&#39;</a> <a id="1642" class="Symbol">:</a> <a id="1644" class="Symbol">{</a><a id="1645" href="UF.DiscreteAndSeparated.html#1645" class="Bound">X</a> <a id="1647" class="Symbol">:</a> <a id="1649" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1651" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1653" class="Symbol">}</a> <a id="1655" class="Symbol">(</a><a id="1656" href="UF.DiscreteAndSeparated.html#1656" class="Bound">x</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="UF.DiscreteAndSeparated.html#1645" class="Bound">X</a><a id="1661" class="Symbol">)</a>
                               <a id="1694" class="Symbol">→</a> <a id="1696" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1708" href="UF.DiscreteAndSeparated.html#1656" class="Bound">x</a>
                               <a id="1741" class="Symbol">→</a> <a id="1743" href="UF.DiscreteAndSeparated.html#1013" class="Function">is-isolated&#39;</a> <a id="1756" href="UF.DiscreteAndSeparated.html#1656" class="Bound">x</a>
<a id="1758" href="UF.DiscreteAndSeparated.html#1611" class="Function">is-isolated-gives-is-isolated&#39;</a> <a id="1789" href="UF.DiscreteAndSeparated.html#1789" class="Bound">x</a> <a id="1791" href="UF.DiscreteAndSeparated.html#1791" class="Bound">i</a> <a id="1793" href="UF.DiscreteAndSeparated.html#1793" class="Bound">y</a> <a id="1795" class="Symbol">=</a> <a id="1797" href="UF.DiscreteAndSeparated.html#1094" class="Function">is-decidable-eq-sym</a> <a id="1817" href="UF.DiscreteAndSeparated.html#1789" class="Bound">x</a> <a id="1819" href="UF.DiscreteAndSeparated.html#1793" class="Bound">y</a> <a id="1821" class="Symbol">(</a><a id="1822" href="UF.DiscreteAndSeparated.html#1791" class="Bound">i</a> <a id="1824" href="UF.DiscreteAndSeparated.html#1793" class="Bound">y</a><a id="1825" class="Symbol">)</a>

<a id="is-discrete"></a><a id="1828" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="1840" class="Symbol">:</a> <a id="1842" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1844" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1846" class="Symbol">→</a> <a id="1848" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1850" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1852" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="1864" href="UF.DiscreteAndSeparated.html#1864" class="Bound">X</a> <a id="1866" class="Symbol">=</a> <a id="1868" class="Symbol">(</a><a id="1869" href="UF.DiscreteAndSeparated.html#1869" class="Bound">x</a> <a id="1871" class="Symbol">:</a> <a id="1873" href="UF.DiscreteAndSeparated.html#1864" class="Bound">X</a><a id="1874" class="Symbol">)</a> <a id="1876" class="Symbol">→</a> <a id="1878" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="1890" href="UF.DiscreteAndSeparated.html#1869" class="Bound">x</a>

<a id="1893" class="Markup">\end{code}</a><a id="1903" class="Background">

Standard examples:

</a><a id="1925" class="Markup">\begin{code}</a>

<a id="props-are-discrete"></a><a id="1939" href="UF.DiscreteAndSeparated.html#1939" class="Function">props-are-discrete</a> <a id="1958" class="Symbol">:</a> <a id="1960" class="Symbol">{</a><a id="1961" href="UF.DiscreteAndSeparated.html#1961" class="Bound">P</a> <a id="1963" class="Symbol">:</a> <a id="1965" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1967" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1969" class="Symbol">}</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1981" href="UF.DiscreteAndSeparated.html#1961" class="Bound">P</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="1997" href="UF.DiscreteAndSeparated.html#1961" class="Bound">P</a>
<a id="1999" href="UF.DiscreteAndSeparated.html#1939" class="Function">props-are-discrete</a> <a id="2018" href="UF.DiscreteAndSeparated.html#2018" class="Bound">i</a> <a id="2020" href="UF.DiscreteAndSeparated.html#2020" class="Bound">x</a> <a id="2022" href="UF.DiscreteAndSeparated.html#2022" class="Bound">y</a> <a id="2024" class="Symbol">=</a> <a id="2026" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2030" class="Symbol">(</a><a id="2031" href="UF.DiscreteAndSeparated.html#2018" class="Bound">i</a> <a id="2033" href="UF.DiscreteAndSeparated.html#2020" class="Bound">x</a> <a id="2035" href="UF.DiscreteAndSeparated.html#2022" class="Bound">y</a><a id="2036" class="Symbol">)</a>

<a id="𝟘-is-discrete"></a><a id="2039" href="UF.DiscreteAndSeparated.html#2039" class="Function">𝟘-is-discrete</a> <a id="2053" class="Symbol">:</a> <a id="2055" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="2067" class="Symbol">(</a><a id="2068" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="2070" class="Symbol">{</a><a id="2071" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2072" class="Symbol">})</a>
<a id="2075" href="UF.DiscreteAndSeparated.html#2039" class="Function">𝟘-is-discrete</a> <a id="2089" class="Symbol">=</a> <a id="2091" href="UF.DiscreteAndSeparated.html#1939" class="Function">props-are-discrete</a> <a id="2110" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>

<a id="𝟙-is-discrete"></a><a id="2121" href="UF.DiscreteAndSeparated.html#2121" class="Function">𝟙-is-discrete</a> <a id="2135" class="Symbol">:</a> <a id="2137" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="2149" class="Symbol">(</a><a id="2150" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2152" class="Symbol">{</a><a id="2153" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2154" class="Symbol">})</a>
<a id="2157" href="UF.DiscreteAndSeparated.html#2121" class="Function">𝟙-is-discrete</a> <a id="2171" class="Symbol">=</a> <a id="2173" href="UF.DiscreteAndSeparated.html#1939" class="Function">props-are-discrete</a> <a id="2192" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>

<a id="𝟚-is-discrete"></a><a id="2203" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="2217" class="Symbol">:</a> <a id="2219" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="2231" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="2233" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="2247" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2249" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2251" class="Symbol">=</a> <a id="2253" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2257" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2262" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="2276" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2278" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2280" class="Symbol">=</a> <a id="2282" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2286" class="Symbol">(λ</a> <a id="2289" class="Symbol">(</a><a id="2290" href="UF.DiscreteAndSeparated.html#2290" class="Bound">p</a> <a id="2292" class="Symbol">:</a> <a id="2294" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2296" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2298" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="2299" class="Symbol">)</a> <a id="2301" class="Symbol">→</a> <a id="2303" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="2320" href="UF.DiscreteAndSeparated.html#2290" class="Bound">p</a><a id="2321" class="Symbol">)</a>
<a id="2323" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="2337" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2339" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2341" class="Symbol">=</a> <a id="2343" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2347" class="Symbol">(λ</a> <a id="2350" class="Symbol">(</a><a id="2351" href="UF.DiscreteAndSeparated.html#2351" class="Bound">p</a> <a id="2353" class="Symbol">:</a> <a id="2355" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2357" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2359" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="2360" class="Symbol">)</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="MLTT.Two-Properties.html#769" class="Function">zero-is-one-elim</a> <a id="2381" class="Symbol">(</a><a id="2382" href="UF.DiscreteAndSeparated.html#2351" class="Bound">p</a> <a id="2384" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2386" class="Symbol">))</a>
<a id="2389" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a> <a id="2403" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2405" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2407" class="Symbol">=</a> <a id="2409" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2413" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ℕ-is-discrete"></a><a id="2419" href="UF.DiscreteAndSeparated.html#2419" class="Function">ℕ-is-discrete</a> <a id="2433" class="Symbol">:</a> <a id="2435" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="2447" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="2449" href="UF.DiscreteAndSeparated.html#2419" class="Function">ℕ-is-discrete</a> <a id="2463" class="Number">0</a> <a id="2465" class="Number">0</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2473" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="2478" href="UF.DiscreteAndSeparated.html#2419" class="Function">ℕ-is-discrete</a> <a id="2492" class="Number">0</a> <a id="2494" class="Symbol">(</a><a id="2495" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2500" href="UF.DiscreteAndSeparated.html#2500" class="Bound">n</a><a id="2501" class="Symbol">)</a> <a id="2503" class="Symbol">=</a> <a id="2505" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2509" class="Symbol">(λ</a> <a id="2512" class="Symbol">(</a><a id="2513" href="UF.DiscreteAndSeparated.html#2513" class="Bound">p</a> <a id="2515" class="Symbol">:</a> <a id="2517" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="2522" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2524" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2529" href="UF.DiscreteAndSeparated.html#2500" class="Bound">n</a><a id="2530" class="Symbol">)</a>
                                     <a id="2569" class="Symbol">→</a> <a id="2571" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="2589" href="UF.DiscreteAndSeparated.html#2500" class="Bound">n</a> <a id="2591" class="Symbol">(</a><a id="2592" href="UF.DiscreteAndSeparated.html#2513" class="Bound">p</a> <a id="2594" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2596" class="Symbol">))</a>
<a id="2599" href="UF.DiscreteAndSeparated.html#2419" class="Function">ℕ-is-discrete</a> <a id="2613" class="Symbol">(</a><a id="2614" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2619" href="UF.DiscreteAndSeparated.html#2619" class="Bound">m</a><a id="2620" class="Symbol">)</a> <a id="2622" class="Number">0</a> <a id="2624" class="Symbol">=</a> <a id="2626" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2630" class="Symbol">(λ</a> <a id="2633" class="Symbol">(</a><a id="2634" href="UF.DiscreteAndSeparated.html#2634" class="Bound">p</a> <a id="2636" class="Symbol">:</a> <a id="2638" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2643" href="UF.DiscreteAndSeparated.html#2619" class="Bound">m</a> <a id="2645" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2647" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a><a id="2651" class="Symbol">)</a>
                                     <a id="2690" class="Symbol">→</a> <a id="2692" href="Naturals.Properties.html#287" class="Function">positive-not-zero</a> <a id="2710" href="UF.DiscreteAndSeparated.html#2619" class="Bound">m</a> <a id="2712" href="UF.DiscreteAndSeparated.html#2634" class="Bound">p</a><a id="2713" class="Symbol">)</a>
<a id="2715" href="UF.DiscreteAndSeparated.html#2419" class="Function">ℕ-is-discrete</a> <a id="2729" class="Symbol">(</a><a id="2730" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2735" href="UF.DiscreteAndSeparated.html#2735" class="Bound">m</a><a id="2736" class="Symbol">)</a> <a id="2738" class="Symbol">(</a><a id="2739" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2744" href="UF.DiscreteAndSeparated.html#2744" class="Bound">n</a><a id="2745" class="Symbol">)</a> <a id="2747" class="Symbol">=</a>  <a id="2750" href="UF.DiscreteAndSeparated.html#2786" class="Function">step</a> <a id="2755" class="Symbol">(</a><a id="2756" href="UF.DiscreteAndSeparated.html#2419" class="Function">ℕ-is-discrete</a> <a id="2770" href="UF.DiscreteAndSeparated.html#2735" class="Bound">m</a> <a id="2772" href="UF.DiscreteAndSeparated.html#2744" class="Bound">n</a><a id="2773" class="Symbol">)</a>
  <a id="2777" class="Keyword">where</a>
   <a id="2786" href="UF.DiscreteAndSeparated.html#2786" class="Function">step</a> <a id="2791" class="Symbol">:</a> <a id="2793" class="Symbol">(</a><a id="2794" href="UF.DiscreteAndSeparated.html#2735" class="Bound">m</a> <a id="2796" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2798" href="UF.DiscreteAndSeparated.html#2744" class="Bound">n</a><a id="2799" class="Symbol">)</a> <a id="2801" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2803" class="Symbol">(</a><a id="2804" href="UF.DiscreteAndSeparated.html#2735" class="Bound">m</a> <a id="2806" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2808" href="UF.DiscreteAndSeparated.html#2744" class="Bound">n</a><a id="2809" class="Symbol">)</a> <a id="2811" class="Symbol">→</a> <a id="2813" class="Symbol">(</a><a id="2814" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2819" href="UF.DiscreteAndSeparated.html#2735" class="Bound">m</a> <a id="2821" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2823" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2828" href="UF.DiscreteAndSeparated.html#2744" class="Bound">n</a><a id="2829" class="Symbol">)</a> <a id="2831" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2833" class="Symbol">(</a><a id="2834" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2839" href="UF.DiscreteAndSeparated.html#2735" class="Bound">m</a> <a id="2841" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="2843" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2848" href="UF.DiscreteAndSeparated.html#2744" class="Bound">n</a><a id="2849" class="Symbol">)</a>
   <a id="2854" href="UF.DiscreteAndSeparated.html#2786" class="Function">step</a> <a id="2859" class="Symbol">(</a><a id="2860" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2864" href="UF.DiscreteAndSeparated.html#2864" class="Bound">r</a><a id="2865" class="Symbol">)</a> <a id="2867" class="Symbol">=</a> <a id="2869" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2873" class="Symbol">(</a><a id="2874" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2877" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="2882" href="UF.DiscreteAndSeparated.html#2864" class="Bound">r</a><a id="2883" class="Symbol">)</a>
   <a id="2888" href="UF.DiscreteAndSeparated.html#2786" class="Function">step</a> <a id="2893" class="Symbol">(</a><a id="2894" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2898" href="UF.DiscreteAndSeparated.html#2898" class="Bound">f</a><a id="2899" class="Symbol">)</a> <a id="2901" class="Symbol">=</a> <a id="2903" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2907" class="Symbol">(λ</a> <a id="2910" href="UF.DiscreteAndSeparated.html#2910" class="Bound">s</a> <a id="2912" class="Symbol">→</a> <a id="2914" href="UF.DiscreteAndSeparated.html#2898" class="Bound">f</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Naturals.Properties.html#222" class="Function">succ-lc</a> <a id="2925" href="UF.DiscreteAndSeparated.html#2910" class="Bound">s</a><a id="2926" class="Symbol">))</a>

<a id="inl-is-isolated"></a><a id="2930" href="UF.DiscreteAndSeparated.html#2930" class="Function">inl-is-isolated</a> <a id="2946" class="Symbol">:</a> <a id="2948" class="Symbol">{</a><a id="2949" href="UF.DiscreteAndSeparated.html#2949" class="Bound">X</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2955" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2957" class="Symbol">}</a> <a id="2959" class="Symbol">{</a><a id="2960" href="UF.DiscreteAndSeparated.html#2960" class="Bound">Y</a> <a id="2962" class="Symbol">:</a> <a id="2964" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2966" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2968" class="Symbol">}</a> <a id="2970" class="Symbol">(</a><a id="2971" href="UF.DiscreteAndSeparated.html#2971" class="Bound">x</a> <a id="2973" class="Symbol">:</a> <a id="2975" href="UF.DiscreteAndSeparated.html#2949" class="Bound">X</a><a id="2976" class="Symbol">)</a>
                <a id="2994" class="Symbol">→</a> <a id="2996" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="3008" href="UF.DiscreteAndSeparated.html#2971" class="Bound">x</a>
                <a id="3026" class="Symbol">→</a> <a id="3028" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="3040" class="Symbol">(</a><a id="3041" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3045" href="UF.DiscreteAndSeparated.html#2971" class="Bound">x</a><a id="3046" class="Symbol">)</a>
<a id="3048" href="UF.DiscreteAndSeparated.html#2930" class="Function">inl-is-isolated</a> <a id="3064" class="Symbol">{</a><a id="3065" href="UF.DiscreteAndSeparated.html#3065" class="Bound">𝓤</a><a id="3066" class="Symbol">}</a> <a id="3068" class="Symbol">{</a><a id="3069" href="UF.DiscreteAndSeparated.html#3069" class="Bound">𝓥</a><a id="3070" class="Symbol">}</a> <a id="3072" class="Symbol">{</a><a id="3073" href="UF.DiscreteAndSeparated.html#3073" class="Bound">X</a><a id="3074" class="Symbol">}</a> <a id="3076" class="Symbol">{</a><a id="3077" href="UF.DiscreteAndSeparated.html#3077" class="Bound">Y</a><a id="3078" class="Symbol">}</a> <a id="3080" href="UF.DiscreteAndSeparated.html#3080" class="Bound">x</a> <a id="3082" href="UF.DiscreteAndSeparated.html#3082" class="Bound">i</a> <a id="3084" class="Symbol">=</a> <a id="3086" href="UF.DiscreteAndSeparated.html#3097" class="Function">γ</a>
 <a id="3089" class="Keyword">where</a>
  <a id="3097" href="UF.DiscreteAndSeparated.html#3097" class="Function">γ</a> <a id="3099" class="Symbol">:</a> <a id="3101" class="Symbol">(</a><a id="3102" href="UF.DiscreteAndSeparated.html#3102" class="Bound">z</a> <a id="3104" class="Symbol">:</a> <a id="3106" href="UF.DiscreteAndSeparated.html#3073" class="Bound">X</a> <a id="3108" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3110" href="UF.DiscreteAndSeparated.html#3077" class="Bound">Y</a><a id="3111" class="Symbol">)</a> <a id="3113" class="Symbol">→</a> <a id="3115" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3128" class="Symbol">(</a><a id="3129" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3133" href="UF.DiscreteAndSeparated.html#3080" class="Bound">x</a> <a id="3135" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3137" href="UF.DiscreteAndSeparated.html#3102" class="Bound">z</a><a id="3138" class="Symbol">)</a>
  <a id="3142" href="UF.DiscreteAndSeparated.html#3097" class="Function">γ</a> <a id="3144" class="Symbol">(</a><a id="3145" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3149" href="UF.DiscreteAndSeparated.html#3149" class="Bound">x&#39;</a><a id="3151" class="Symbol">)</a> <a id="3153" class="Symbol">=</a> <a id="3155" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="3161" class="Symbol">(</a><a id="3162" href="UF.DiscreteAndSeparated.html#3082" class="Bound">i</a> <a id="3164" href="UF.DiscreteAndSeparated.html#3149" class="Bound">x&#39;</a><a id="3166" class="Symbol">)</a>
                <a id="3184" class="Symbol">(λ</a> <a id="3187" class="Symbol">(</a><a id="3188" href="UF.DiscreteAndSeparated.html#3188" class="Bound">p</a> <a id="3190" class="Symbol">:</a> <a id="3192" href="UF.DiscreteAndSeparated.html#3080" class="Bound">x</a> <a id="3194" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3196" href="UF.DiscreteAndSeparated.html#3149" class="Bound">x&#39;</a><a id="3198" class="Symbol">)</a> <a id="3200" class="Symbol">→</a> <a id="3202" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3206" class="Symbol">(</a><a id="3207" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3210" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3214" href="UF.DiscreteAndSeparated.html#3188" class="Bound">p</a><a id="3215" class="Symbol">))</a>
                <a id="3234" class="Symbol">(λ</a> <a id="3237" class="Symbol">(</a><a id="3238" href="UF.DiscreteAndSeparated.html#3238" class="Bound">n</a> <a id="3240" class="Symbol">:</a> <a id="3242" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3244" class="Symbol">(</a><a id="3245" href="UF.DiscreteAndSeparated.html#3080" class="Bound">x</a> <a id="3247" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3249" href="UF.DiscreteAndSeparated.html#3149" class="Bound">x&#39;</a><a id="3251" class="Symbol">))</a> <a id="3254" class="Symbol">→</a> <a id="3256" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3260" class="Symbol">(</a><a id="3261" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="3276" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="3283" href="UF.DiscreteAndSeparated.html#3238" class="Bound">n</a><a id="3284" class="Symbol">))</a>
  <a id="3289" href="UF.DiscreteAndSeparated.html#3097" class="Function">γ</a> <a id="3291" class="Symbol">(</a><a id="3292" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3296" href="UF.DiscreteAndSeparated.html#3296" class="Bound">y</a><a id="3297" class="Symbol">)</a>  <a id="3300" class="Symbol">=</a> <a id="3302" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3306" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a>

<a id="inr-is-isolated"></a><a id="3317" href="UF.DiscreteAndSeparated.html#3317" class="Function">inr-is-isolated</a> <a id="3333" class="Symbol">:</a> <a id="3335" class="Symbol">{</a><a id="3336" href="UF.DiscreteAndSeparated.html#3336" class="Bound">X</a> <a id="3338" class="Symbol">:</a> <a id="3340" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3342" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3344" class="Symbol">}</a> <a id="3346" class="Symbol">{</a><a id="3347" href="UF.DiscreteAndSeparated.html#3347" class="Bound">Y</a> <a id="3349" class="Symbol">:</a> <a id="3351" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3353" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3355" class="Symbol">}</a> <a id="3357" class="Symbol">(</a><a id="3358" href="UF.DiscreteAndSeparated.html#3358" class="Bound">y</a> <a id="3360" class="Symbol">:</a> <a id="3362" href="UF.DiscreteAndSeparated.html#3347" class="Bound">Y</a><a id="3363" class="Symbol">)</a>
                <a id="3381" class="Symbol">→</a> <a id="3383" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="3395" href="UF.DiscreteAndSeparated.html#3358" class="Bound">y</a>
                <a id="3413" class="Symbol">→</a> <a id="3415" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="3427" class="Symbol">(</a><a id="3428" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3432" href="UF.DiscreteAndSeparated.html#3358" class="Bound">y</a><a id="3433" class="Symbol">)</a>
<a id="3435" href="UF.DiscreteAndSeparated.html#3317" class="Function">inr-is-isolated</a> <a id="3451" class="Symbol">{</a><a id="3452" href="UF.DiscreteAndSeparated.html#3452" class="Bound">𝓤</a><a id="3453" class="Symbol">}</a> <a id="3455" class="Symbol">{</a><a id="3456" href="UF.DiscreteAndSeparated.html#3456" class="Bound">𝓥</a><a id="3457" class="Symbol">}</a> <a id="3459" class="Symbol">{</a><a id="3460" href="UF.DiscreteAndSeparated.html#3460" class="Bound">X</a><a id="3461" class="Symbol">}</a> <a id="3463" class="Symbol">{</a><a id="3464" href="UF.DiscreteAndSeparated.html#3464" class="Bound">Y</a><a id="3465" class="Symbol">}</a> <a id="3467" href="UF.DiscreteAndSeparated.html#3467" class="Bound">y</a> <a id="3469" href="UF.DiscreteAndSeparated.html#3469" class="Bound">i</a> <a id="3471" class="Symbol">=</a> <a id="3473" href="UF.DiscreteAndSeparated.html#3484" class="Function">γ</a>
 <a id="3476" class="Keyword">where</a>
  <a id="3484" href="UF.DiscreteAndSeparated.html#3484" class="Function">γ</a> <a id="3486" class="Symbol">:</a> <a id="3488" class="Symbol">(</a><a id="3489" href="UF.DiscreteAndSeparated.html#3489" class="Bound">z</a> <a id="3491" class="Symbol">:</a> <a id="3493" href="UF.DiscreteAndSeparated.html#3460" class="Bound">X</a> <a id="3495" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3497" href="UF.DiscreteAndSeparated.html#3464" class="Bound">Y</a><a id="3498" class="Symbol">)</a> <a id="3500" class="Symbol">→</a> <a id="3502" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="3515" class="Symbol">(</a><a id="3516" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3520" href="UF.DiscreteAndSeparated.html#3467" class="Bound">y</a> <a id="3522" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3524" href="UF.DiscreteAndSeparated.html#3489" class="Bound">z</a><a id="3525" class="Symbol">)</a>
  <a id="3529" href="UF.DiscreteAndSeparated.html#3484" class="Function">γ</a> <a id="3531" class="Symbol">(</a><a id="3532" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3536" href="UF.DiscreteAndSeparated.html#3536" class="Bound">x</a><a id="3537" class="Symbol">)</a>  <a id="3540" class="Symbol">=</a> <a id="3542" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3546" href="MLTT.Plus-Properties.html#562" class="Function">+disjoint&#39;</a>
  <a id="3559" href="UF.DiscreteAndSeparated.html#3484" class="Function">γ</a> <a id="3561" class="Symbol">(</a><a id="3562" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3566" href="UF.DiscreteAndSeparated.html#3566" class="Bound">y&#39;</a><a id="3568" class="Symbol">)</a> <a id="3570" class="Symbol">=</a> <a id="3572" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="3578" class="Symbol">(</a><a id="3579" href="UF.DiscreteAndSeparated.html#3469" class="Bound">i</a> <a id="3581" href="UF.DiscreteAndSeparated.html#3566" class="Bound">y&#39;</a><a id="3583" class="Symbol">)</a>
                <a id="3601" class="Symbol">(λ</a> <a id="3604" class="Symbol">(</a><a id="3605" href="UF.DiscreteAndSeparated.html#3605" class="Bound">p</a> <a id="3607" class="Symbol">:</a> <a id="3609" href="UF.DiscreteAndSeparated.html#3467" class="Bound">y</a> <a id="3611" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3613" href="UF.DiscreteAndSeparated.html#3566" class="Bound">y&#39;</a><a id="3615" class="Symbol">)</a> <a id="3617" class="Symbol">→</a> <a id="3619" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3623" class="Symbol">(</a><a id="3624" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3627" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3631" href="UF.DiscreteAndSeparated.html#3605" class="Bound">p</a><a id="3632" class="Symbol">))</a>
                <a id="3651" class="Symbol">(λ</a> <a id="3654" class="Symbol">(</a><a id="3655" href="UF.DiscreteAndSeparated.html#3655" class="Bound">n</a> <a id="3657" class="Symbol">:</a> <a id="3659" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3661" class="Symbol">(</a><a id="3662" href="UF.DiscreteAndSeparated.html#3467" class="Bound">y</a> <a id="3664" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3666" href="UF.DiscreteAndSeparated.html#3566" class="Bound">y&#39;</a><a id="3668" class="Symbol">))</a> <a id="3671" class="Symbol">→</a> <a id="3673" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3677" class="Symbol">(</a><a id="3678" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="3693" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a> <a id="3700" href="UF.DiscreteAndSeparated.html#3655" class="Bound">n</a><a id="3701" class="Symbol">))</a>

<a id="+-is-discrete"></a><a id="3705" href="UF.DiscreteAndSeparated.html#3705" class="Function">+-is-discrete</a> <a id="3719" class="Symbol">:</a> <a id="3721" class="Symbol">{</a><a id="3722" href="UF.DiscreteAndSeparated.html#3722" class="Bound">X</a> <a id="3724" class="Symbol">:</a> <a id="3726" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3728" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3730" class="Symbol">}</a> <a id="3732" class="Symbol">{</a><a id="3733" href="UF.DiscreteAndSeparated.html#3733" class="Bound">Y</a> <a id="3735" class="Symbol">:</a> <a id="3737" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3739" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3741" class="Symbol">}</a>
              <a id="3757" class="Symbol">→</a> <a id="3759" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="3771" href="UF.DiscreteAndSeparated.html#3722" class="Bound">X</a>
              <a id="3787" class="Symbol">→</a> <a id="3789" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="3801" href="UF.DiscreteAndSeparated.html#3733" class="Bound">Y</a>
              <a id="3817" class="Symbol">→</a> <a id="3819" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="3831" class="Symbol">(</a><a id="3832" href="UF.DiscreteAndSeparated.html#3722" class="Bound">X</a> <a id="3834" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3836" href="UF.DiscreteAndSeparated.html#3733" class="Bound">Y</a><a id="3837" class="Symbol">)</a>
<a id="3839" href="UF.DiscreteAndSeparated.html#3705" class="Function">+-is-discrete</a> <a id="3853" href="UF.DiscreteAndSeparated.html#3853" class="Bound">d</a> <a id="3855" href="UF.DiscreteAndSeparated.html#3855" class="Bound">e</a> <a id="3857" class="Symbol">(</a><a id="3858" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="3862" href="UF.DiscreteAndSeparated.html#3862" class="Bound">x</a><a id="3863" class="Symbol">)</a> <a id="3865" class="Symbol">=</a> <a id="3867" href="UF.DiscreteAndSeparated.html#2930" class="Function">inl-is-isolated</a> <a id="3883" href="UF.DiscreteAndSeparated.html#3862" class="Bound">x</a> <a id="3885" class="Symbol">(</a><a id="3886" href="UF.DiscreteAndSeparated.html#3853" class="Bound">d</a> <a id="3888" href="UF.DiscreteAndSeparated.html#3862" class="Bound">x</a><a id="3889" class="Symbol">)</a>
<a id="3891" href="UF.DiscreteAndSeparated.html#3705" class="Function">+-is-discrete</a> <a id="3905" href="UF.DiscreteAndSeparated.html#3905" class="Bound">d</a> <a id="3907" href="UF.DiscreteAndSeparated.html#3907" class="Bound">e</a> <a id="3909" class="Symbol">(</a><a id="3910" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3914" href="UF.DiscreteAndSeparated.html#3914" class="Bound">y</a><a id="3915" class="Symbol">)</a> <a id="3917" class="Symbol">=</a> <a id="3919" href="UF.DiscreteAndSeparated.html#3317" class="Function">inr-is-isolated</a> <a id="3935" href="UF.DiscreteAndSeparated.html#3914" class="Bound">y</a> <a id="3937" class="Symbol">(</a><a id="3938" href="UF.DiscreteAndSeparated.html#3907" class="Bound">e</a> <a id="3940" href="UF.DiscreteAndSeparated.html#3914" class="Bound">y</a><a id="3941" class="Symbol">)</a>

<a id="3944" class="Markup">\end{code}</a><a id="3954" class="Background">

Added by Tom de Jong on 15 December 2024.
Note that we could also derive this from Σ-is-discrete (see the comment below)
and props-are-discrete (as above).

</a><a id="4113" class="Markup">\begin{code}</a>

<a id="subtype-is-discrete"></a><a id="4127" href="UF.DiscreteAndSeparated.html#4127" class="Function">subtype-is-discrete</a> <a id="4147" class="Symbol">:</a> <a id="4149" class="Symbol">{</a><a id="4150" href="UF.DiscreteAndSeparated.html#4150" class="Bound">X</a> <a id="4152" class="Symbol">:</a> <a id="4154" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4156" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="4159" class="Symbol">}</a> <a id="4161" class="Symbol">{</a><a id="4162" href="UF.DiscreteAndSeparated.html#4162" class="Bound">P</a> <a id="4164" class="Symbol">:</a> <a id="4166" href="UF.DiscreteAndSeparated.html#4150" class="Bound">X</a> <a id="4168" class="Symbol">→</a> <a id="4170" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4172" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="4175" class="Symbol">}</a>
                    <a id="4197" class="Symbol">→</a> <a id="4199" class="Symbol">((</a><a id="4201" href="UF.DiscreteAndSeparated.html#4201" class="Bound">x</a> <a id="4203" class="Symbol">:</a> <a id="4205" href="UF.DiscreteAndSeparated.html#4150" class="Bound">X</a><a id="4206" class="Symbol">)</a> <a id="4208" class="Symbol">→</a> <a id="4210" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4218" class="Symbol">(</a><a id="4219" href="UF.DiscreteAndSeparated.html#4162" class="Bound">P</a> <a id="4221" href="UF.DiscreteAndSeparated.html#4201" class="Bound">x</a><a id="4222" class="Symbol">))</a>
                    <a id="4245" class="Symbol">→</a> <a id="4247" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="4259" href="UF.DiscreteAndSeparated.html#4150" class="Bound">X</a>
                    <a id="4281" class="Symbol">→</a> <a id="4283" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="4295" class="Symbol">(</a><a id="4296" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4298" href="UF.DiscreteAndSeparated.html#4162" class="Bound">P</a><a id="4299" class="Symbol">)</a>
<a id="4301" href="UF.DiscreteAndSeparated.html#4127" class="Function">subtype-is-discrete</a> <a id="4321" href="UF.DiscreteAndSeparated.html#4321" class="Bound">pv</a> <a id="4324" href="UF.DiscreteAndSeparated.html#4324" class="Bound">d</a> <a id="4326" class="Symbol">(</a><a id="4327" href="UF.DiscreteAndSeparated.html#4327" class="Bound">x</a> <a id="4329" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4331" href="UF.DiscreteAndSeparated.html#4331" class="Bound">p</a><a id="4332" class="Symbol">)</a> <a id="4334" class="Symbol">(</a><a id="4335" href="UF.DiscreteAndSeparated.html#4335" class="Bound">y</a> <a id="4337" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4339" href="UF.DiscreteAndSeparated.html#4339" class="Bound">q</a><a id="4340" class="Symbol">)</a> <a id="4342" class="Symbol">=</a> <a id="4344" href="UF.DiscreteAndSeparated.html#4363" class="Function">κ</a> <a id="4346" class="Symbol">(</a><a id="4347" href="UF.DiscreteAndSeparated.html#4324" class="Bound">d</a> <a id="4349" href="UF.DiscreteAndSeparated.html#4327" class="Bound">x</a> <a id="4351" href="UF.DiscreteAndSeparated.html#4335" class="Bound">y</a><a id="4352" class="Symbol">)</a>
 <a id="4355" class="Keyword">where</a>
  <a id="4363" href="UF.DiscreteAndSeparated.html#4363" class="Function">κ</a> <a id="4365" class="Symbol">:</a> <a id="4367" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4380" class="Symbol">(</a><a id="4381" href="UF.DiscreteAndSeparated.html#4327" class="Bound">x</a> <a id="4383" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4385" href="UF.DiscreteAndSeparated.html#4335" class="Bound">y</a><a id="4386" class="Symbol">)</a> <a id="4388" class="Symbol">→</a> <a id="4390" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4403" class="Symbol">((</a><a id="4405" href="UF.DiscreteAndSeparated.html#4327" class="Bound">x</a> <a id="4407" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4409" href="UF.DiscreteAndSeparated.html#4331" class="Bound">p</a><a id="4410" class="Symbol">)</a> <a id="4412" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4414" class="Symbol">(</a><a id="4415" href="UF.DiscreteAndSeparated.html#4335" class="Bound">y</a> <a id="4417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4419" href="UF.DiscreteAndSeparated.html#4339" class="Bound">q</a><a id="4420" class="Symbol">))</a>
  <a id="4425" href="UF.DiscreteAndSeparated.html#4363" class="Function">κ</a> <a id="4427" class="Symbol">(</a><a id="4428" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>  <a id="4433" href="UF.DiscreteAndSeparated.html#4433" class="Bound">e</a><a id="4434" class="Symbol">)</a> <a id="4436" class="Symbol">=</a> <a id="4438" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4442" class="Symbol">(</a><a id="4443" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="4456" href="UF.DiscreteAndSeparated.html#4321" class="Bound">pv</a> <a id="4459" href="UF.DiscreteAndSeparated.html#4433" class="Bound">e</a><a id="4460" class="Symbol">)</a>
  <a id="4464" href="UF.DiscreteAndSeparated.html#4363" class="Function">κ</a> <a id="4466" class="Symbol">(</a><a id="4467" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4471" href="UF.DiscreteAndSeparated.html#4471" class="Bound">ne</a><a id="4473" class="Symbol">)</a> <a id="4475" class="Symbol">=</a> <a id="4477" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4481" class="Symbol">(λ</a> <a id="4484" href="UF.DiscreteAndSeparated.html#4484" class="Bound">h</a> <a id="4486" class="Symbol">→</a> <a id="4488" href="UF.DiscreteAndSeparated.html#4471" class="Bound">ne</a> <a id="4491" class="Symbol">(</a><a id="4492" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4495" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4499" href="UF.DiscreteAndSeparated.html#4484" class="Bound">h</a><a id="4500" class="Symbol">))</a>

<a id="4504" class="Markup">\end{code}</a><a id="4514" class="Background">

The closure of discrete types under Σ is proved in the module
TypeTopology.SigmaDiscrete (as this requires to first prove that
discrete types are sets).

General properties:

</a><a id="4691" class="Markup">\begin{code}</a>

<a id="discrete-types-are-cotransitive"></a><a id="4705" href="UF.DiscreteAndSeparated.html#4705" class="Function">discrete-types-are-cotransitive</a> <a id="4737" class="Symbol">:</a> <a id="4739" class="Symbol">{</a><a id="4740" href="UF.DiscreteAndSeparated.html#4740" class="Bound">X</a> <a id="4742" class="Symbol">:</a> <a id="4744" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4746" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4748" class="Symbol">}</a>
                                 <a id="4783" class="Symbol">→</a> <a id="4785" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="4797" href="UF.DiscreteAndSeparated.html#4740" class="Bound">X</a>
                                 <a id="4832" class="Symbol">→</a> <a id="4834" class="Symbol">{</a><a id="4835" href="UF.DiscreteAndSeparated.html#4835" class="Bound">x</a> <a id="4837" href="UF.DiscreteAndSeparated.html#4837" class="Bound">y</a> <a id="4839" href="UF.DiscreteAndSeparated.html#4839" class="Bound">z</a> <a id="4841" class="Symbol">:</a> <a id="4843" href="UF.DiscreteAndSeparated.html#4740" class="Bound">X</a><a id="4844" class="Symbol">}</a>
                                 <a id="4879" class="Symbol">→</a> <a id="4881" href="UF.DiscreteAndSeparated.html#4835" class="Bound">x</a> <a id="4883" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="4885" href="UF.DiscreteAndSeparated.html#4837" class="Bound">y</a>
                                 <a id="4920" class="Symbol">→</a> <a id="4922" class="Symbol">(</a><a id="4923" href="UF.DiscreteAndSeparated.html#4835" class="Bound">x</a> <a id="4925" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="4927" href="UF.DiscreteAndSeparated.html#4839" class="Bound">z</a><a id="4928" class="Symbol">)</a> <a id="4930" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4932" class="Symbol">(</a><a id="4933" href="UF.DiscreteAndSeparated.html#4839" class="Bound">z</a> <a id="4935" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="4937" href="UF.DiscreteAndSeparated.html#4837" class="Bound">y</a><a id="4938" class="Symbol">)</a>
<a id="4940" href="UF.DiscreteAndSeparated.html#4705" class="Function">discrete-types-are-cotransitive</a> <a id="4972" href="UF.DiscreteAndSeparated.html#4972" class="Bound">d</a> <a id="4974" class="Symbol">{</a><a id="4975" href="UF.DiscreteAndSeparated.html#4975" class="Bound">x</a><a id="4976" class="Symbol">}</a> <a id="4978" class="Symbol">{</a><a id="4979" href="UF.DiscreteAndSeparated.html#4979" class="Bound">y</a><a id="4980" class="Symbol">}</a> <a id="4982" class="Symbol">{</a><a id="4983" href="UF.DiscreteAndSeparated.html#4983" class="Bound">z</a><a id="4984" class="Symbol">}</a> <a id="4986" href="UF.DiscreteAndSeparated.html#4986" class="Bound">φ</a> <a id="4988" class="Symbol">=</a> <a id="4990" href="UF.DiscreteAndSeparated.html#5009" class="Function">f</a> <a id="4992" class="Symbol">(</a><a id="4993" href="UF.DiscreteAndSeparated.html#4972" class="Bound">d</a> <a id="4995" href="UF.DiscreteAndSeparated.html#4975" class="Bound">x</a> <a id="4997" href="UF.DiscreteAndSeparated.html#4983" class="Bound">z</a><a id="4998" class="Symbol">)</a>
 <a id="5001" class="Keyword">where</a>
  <a id="5009" href="UF.DiscreteAndSeparated.html#5009" class="Function">f</a> <a id="5011" class="Symbol">:</a> <a id="5013" class="Symbol">(</a><a id="5014" href="UF.DiscreteAndSeparated.html#4975" class="Bound">x</a> <a id="5016" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5018" href="UF.DiscreteAndSeparated.html#4983" class="Bound">z</a><a id="5019" class="Symbol">)</a> <a id="5021" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5023" class="Symbol">(</a><a id="5024" href="UF.DiscreteAndSeparated.html#4975" class="Bound">x</a> <a id="5026" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5028" href="UF.DiscreteAndSeparated.html#4983" class="Bound">z</a><a id="5029" class="Symbol">)</a> <a id="5031" class="Symbol">→</a> <a id="5033" class="Symbol">(</a><a id="5034" href="UF.DiscreteAndSeparated.html#4975" class="Bound">x</a> <a id="5036" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5038" href="UF.DiscreteAndSeparated.html#4983" class="Bound">z</a><a id="5039" class="Symbol">)</a> <a id="5041" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5043" class="Symbol">(</a><a id="5044" href="UF.DiscreteAndSeparated.html#4983" class="Bound">z</a> <a id="5046" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5048" href="UF.DiscreteAndSeparated.html#4979" class="Bound">y</a><a id="5049" class="Symbol">)</a>
  <a id="5053" href="UF.DiscreteAndSeparated.html#5009" class="Function">f</a> <a id="5055" class="Symbol">(</a><a id="5056" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5060" href="UF.DiscreteAndSeparated.html#5060" class="Bound">r</a><a id="5061" class="Symbol">)</a> <a id="5063" class="Symbol">=</a> <a id="5065" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5069" class="Symbol">(λ</a> <a id="5072" href="UF.DiscreteAndSeparated.html#5072" class="Bound">s</a> <a id="5074" class="Symbol">→</a> <a id="5076" href="UF.DiscreteAndSeparated.html#4986" class="Bound">φ</a> <a id="5078" class="Symbol">(</a><a id="5079" href="UF.DiscreteAndSeparated.html#5060" class="Bound">r</a> <a id="5081" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5083" href="UF.DiscreteAndSeparated.html#5072" class="Bound">s</a><a id="5084" class="Symbol">))</a>
  <a id="5089" href="UF.DiscreteAndSeparated.html#5009" class="Function">f</a> <a id="5091" class="Symbol">(</a><a id="5092" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5096" href="UF.DiscreteAndSeparated.html#5096" class="Bound">γ</a><a id="5097" class="Symbol">)</a> <a id="5099" class="Symbol">=</a> <a id="5101" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5105" href="UF.DiscreteAndSeparated.html#5096" class="Bound">γ</a>

<a id="discrete-types-are-cotransitive&#39;"></a><a id="5108" href="UF.DiscreteAndSeparated.html#5108" class="Function">discrete-types-are-cotransitive&#39;</a> <a id="5141" class="Symbol">:</a> <a id="5143" class="Symbol">{</a><a id="5144" href="UF.DiscreteAndSeparated.html#5144" class="Bound">X</a> <a id="5146" class="Symbol">:</a> <a id="5148" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5150" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5152" class="Symbol">}</a>
                                 <a id="5187" class="Symbol">→</a> <a id="5189" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="5201" href="UF.DiscreteAndSeparated.html#5144" class="Bound">X</a>
                                 <a id="5236" class="Symbol">→</a> <a id="5238" class="Symbol">{</a><a id="5239" href="UF.DiscreteAndSeparated.html#5239" class="Bound">x</a> <a id="5241" href="UF.DiscreteAndSeparated.html#5241" class="Bound">y</a> <a id="5243" href="UF.DiscreteAndSeparated.html#5243" class="Bound">z</a> <a id="5245" class="Symbol">:</a> <a id="5247" href="UF.DiscreteAndSeparated.html#5144" class="Bound">X</a><a id="5248" class="Symbol">}</a>
                                 <a id="5283" class="Symbol">→</a> <a id="5285" href="UF.DiscreteAndSeparated.html#5239" class="Bound">x</a> <a id="5287" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5289" href="UF.DiscreteAndSeparated.html#5241" class="Bound">y</a>
                                 <a id="5324" class="Symbol">→</a> <a id="5326" class="Symbol">(</a><a id="5327" href="UF.DiscreteAndSeparated.html#5239" class="Bound">x</a> <a id="5329" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5331" href="UF.DiscreteAndSeparated.html#5243" class="Bound">z</a><a id="5332" class="Symbol">)</a> <a id="5334" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5336" class="Symbol">(</a><a id="5337" href="UF.DiscreteAndSeparated.html#5241" class="Bound">y</a> <a id="5339" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5341" href="UF.DiscreteAndSeparated.html#5243" class="Bound">z</a><a id="5342" class="Symbol">)</a>
<a id="5344" href="UF.DiscreteAndSeparated.html#5108" class="Function">discrete-types-are-cotransitive&#39;</a> <a id="5377" href="UF.DiscreteAndSeparated.html#5377" class="Bound">d</a> <a id="5379" class="Symbol">{</a><a id="5380" href="UF.DiscreteAndSeparated.html#5380" class="Bound">x</a><a id="5381" class="Symbol">}</a> <a id="5383" class="Symbol">{</a><a id="5384" href="UF.DiscreteAndSeparated.html#5384" class="Bound">y</a><a id="5385" class="Symbol">}</a> <a id="5387" class="Symbol">{</a><a id="5388" href="UF.DiscreteAndSeparated.html#5388" class="Bound">z</a><a id="5389" class="Symbol">}</a> <a id="5391" href="UF.DiscreteAndSeparated.html#5391" class="Bound">φ</a> <a id="5393" class="Symbol">=</a> <a id="5395" href="UF.DiscreteAndSeparated.html#5414" class="Function">f</a> <a id="5397" class="Symbol">(</a><a id="5398" href="UF.DiscreteAndSeparated.html#5377" class="Bound">d</a> <a id="5400" href="UF.DiscreteAndSeparated.html#5380" class="Bound">x</a> <a id="5402" href="UF.DiscreteAndSeparated.html#5388" class="Bound">z</a><a id="5403" class="Symbol">)</a>
 <a id="5406" class="Keyword">where</a>
  <a id="5414" href="UF.DiscreteAndSeparated.html#5414" class="Function">f</a> <a id="5416" class="Symbol">:</a> <a id="5418" class="Symbol">(</a><a id="5419" href="UF.DiscreteAndSeparated.html#5380" class="Bound">x</a> <a id="5421" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5423" href="UF.DiscreteAndSeparated.html#5388" class="Bound">z</a><a id="5424" class="Symbol">)</a> <a id="5426" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5428" class="Symbol">(</a><a id="5429" href="UF.DiscreteAndSeparated.html#5380" class="Bound">x</a> <a id="5431" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5433" href="UF.DiscreteAndSeparated.html#5388" class="Bound">z</a><a id="5434" class="Symbol">)</a> <a id="5436" class="Symbol">→</a> <a id="5438" class="Symbol">(</a><a id="5439" href="UF.DiscreteAndSeparated.html#5380" class="Bound">x</a> <a id="5441" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5443" href="UF.DiscreteAndSeparated.html#5388" class="Bound">z</a><a id="5444" class="Symbol">)</a> <a id="5446" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5448" class="Symbol">(</a><a id="5449" href="UF.DiscreteAndSeparated.html#5384" class="Bound">y</a> <a id="5451" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5453" href="UF.DiscreteAndSeparated.html#5388" class="Bound">z</a><a id="5454" class="Symbol">)</a>
  <a id="5458" href="UF.DiscreteAndSeparated.html#5414" class="Function">f</a> <a id="5460" class="Symbol">(</a><a id="5461" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5465" href="UF.DiscreteAndSeparated.html#5465" class="Bound">r</a><a id="5466" class="Symbol">)</a> <a id="5468" class="Symbol">=</a> <a id="5470" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5474" class="Symbol">(λ</a> <a id="5477" href="UF.DiscreteAndSeparated.html#5477" class="Bound">s</a> <a id="5479" class="Symbol">→</a> <a id="5481" href="UF.DiscreteAndSeparated.html#5391" class="Bound">φ</a> <a id="5483" class="Symbol">(</a><a id="5484" href="UF.DiscreteAndSeparated.html#5465" class="Bound">r</a> <a id="5486" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5488" href="UF.DiscreteAndSeparated.html#5477" class="Bound">s</a> <a id="5490" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5492" class="Symbol">))</a>
  <a id="5497" href="UF.DiscreteAndSeparated.html#5414" class="Function">f</a> <a id="5499" class="Symbol">(</a><a id="5500" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5504" href="UF.DiscreteAndSeparated.html#5504" class="Bound">γ</a><a id="5505" class="Symbol">)</a> <a id="5507" class="Symbol">=</a> <a id="5509" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5513" href="UF.DiscreteAndSeparated.html#5504" class="Bound">γ</a>

<a id="retract-is-discrete"></a><a id="5516" href="UF.DiscreteAndSeparated.html#5516" class="Function">retract-is-discrete</a> <a id="5536" class="Symbol">:</a> <a id="5538" class="Symbol">{</a><a id="5539" href="UF.DiscreteAndSeparated.html#5539" class="Bound">X</a> <a id="5541" class="Symbol">:</a> <a id="5543" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5545" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5547" class="Symbol">}</a> <a id="5549" class="Symbol">{</a><a id="5550" href="UF.DiscreteAndSeparated.html#5550" class="Bound">Y</a> <a id="5552" class="Symbol">:</a> <a id="5554" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5556" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5558" class="Symbol">}</a>
                    <a id="5580" class="Symbol">→</a> <a id="5582" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="5590" href="UF.DiscreteAndSeparated.html#5550" class="Bound">Y</a> <a id="5592" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="5595" href="UF.DiscreteAndSeparated.html#5539" class="Bound">X</a>
                    <a id="5617" class="Symbol">→</a> <a id="5619" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="5631" href="UF.DiscreteAndSeparated.html#5539" class="Bound">X</a>
                    <a id="5653" class="Symbol">→</a> <a id="5655" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="5667" href="UF.DiscreteAndSeparated.html#5550" class="Bound">Y</a>
<a id="5669" href="UF.DiscreteAndSeparated.html#5516" class="Function">retract-is-discrete</a> <a id="5689" class="Symbol">(</a><a id="5690" href="UF.DiscreteAndSeparated.html#5690" class="Bound">f</a> <a id="5692" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5694" class="Symbol">(</a><a id="5695" href="UF.DiscreteAndSeparated.html#5695" class="Bound">s</a> <a id="5697" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5699" href="UF.DiscreteAndSeparated.html#5699" class="Bound">φ</a><a id="5700" class="Symbol">))</a> <a id="5703" href="UF.DiscreteAndSeparated.html#5703" class="Bound">d</a> <a id="5705" href="UF.DiscreteAndSeparated.html#5705" class="Bound">y</a> <a id="5707" href="UF.DiscreteAndSeparated.html#5707" class="Bound">y&#39;</a> <a id="5710" class="Symbol">=</a> <a id="5712" href="UF.DiscreteAndSeparated.html#5740" class="Function">g</a> <a id="5714" class="Symbol">(</a><a id="5715" href="UF.DiscreteAndSeparated.html#5703" class="Bound">d</a> <a id="5717" class="Symbol">(</a><a id="5718" href="UF.DiscreteAndSeparated.html#5695" class="Bound">s</a> <a id="5720" href="UF.DiscreteAndSeparated.html#5705" class="Bound">y</a><a id="5721" class="Symbol">)</a> <a id="5723" class="Symbol">(</a><a id="5724" href="UF.DiscreteAndSeparated.html#5695" class="Bound">s</a> <a id="5726" href="UF.DiscreteAndSeparated.html#5707" class="Bound">y&#39;</a><a id="5728" class="Symbol">))</a>
 <a id="5732" class="Keyword">where</a>
  <a id="5740" href="UF.DiscreteAndSeparated.html#5740" class="Function">g</a> <a id="5742" class="Symbol">:</a> <a id="5744" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5757" class="Symbol">(</a><a id="5758" href="UF.DiscreteAndSeparated.html#5695" class="Bound">s</a> <a id="5760" href="UF.DiscreteAndSeparated.html#5705" class="Bound">y</a> <a id="5762" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5764" href="UF.DiscreteAndSeparated.html#5695" class="Bound">s</a> <a id="5766" href="UF.DiscreteAndSeparated.html#5707" class="Bound">y&#39;</a><a id="5768" class="Symbol">)</a> <a id="5770" class="Symbol">→</a> <a id="5772" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5785" class="Symbol">(</a><a id="5786" href="UF.DiscreteAndSeparated.html#5705" class="Bound">y</a> <a id="5788" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5790" href="UF.DiscreteAndSeparated.html#5707" class="Bound">y&#39;</a><a id="5792" class="Symbol">)</a>
  <a id="5796" href="UF.DiscreteAndSeparated.html#5740" class="Function">g</a> <a id="5798" class="Symbol">(</a><a id="5799" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5803" href="UF.DiscreteAndSeparated.html#5803" class="Bound">p</a><a id="5804" class="Symbol">)</a> <a id="5806" class="Symbol">=</a> <a id="5808" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5812" class="Symbol">((</a><a id="5814" href="UF.DiscreteAndSeparated.html#5699" class="Bound">φ</a> <a id="5816" href="UF.DiscreteAndSeparated.html#5705" class="Bound">y</a><a id="5817" class="Symbol">)</a> <a id="5819" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="5822" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5824" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5827" href="UF.DiscreteAndSeparated.html#5690" class="Bound">f</a> <a id="5829" href="UF.DiscreteAndSeparated.html#5803" class="Bound">p</a> <a id="5831" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5833" href="UF.DiscreteAndSeparated.html#5699" class="Bound">φ</a> <a id="5835" href="UF.DiscreteAndSeparated.html#5707" class="Bound">y&#39;</a><a id="5837" class="Symbol">)</a>
  <a id="5841" href="UF.DiscreteAndSeparated.html#5740" class="Function">g</a> <a id="5843" class="Symbol">(</a><a id="5844" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5848" href="UF.DiscreteAndSeparated.html#5848" class="Bound">u</a><a id="5849" class="Symbol">)</a> <a id="5851" class="Symbol">=</a> <a id="5853" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5857" class="Symbol">(</a><a id="5858" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="5873" class="Symbol">(</a><a id="5874" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5877" href="UF.DiscreteAndSeparated.html#5695" class="Bound">s</a><a id="5878" class="Symbol">)</a> <a id="5880" href="UF.DiscreteAndSeparated.html#5848" class="Bound">u</a><a id="5881" class="Symbol">)</a>

<a id="𝟚-retract-of-non-trivial-type-with-isolated-point"></a><a id="5884" href="UF.DiscreteAndSeparated.html#5884" class="Function">𝟚-retract-of-non-trivial-type-with-isolated-point</a>
 <a id="5935" class="Symbol">:</a> <a id="5937" class="Symbol">{</a><a id="5938" href="UF.DiscreteAndSeparated.html#5938" class="Bound">X</a> <a id="5940" class="Symbol">:</a> <a id="5942" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5944" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5946" class="Symbol">}</a>
   <a id="5951" class="Symbol">{</a><a id="5952" href="UF.DiscreteAndSeparated.html#5952" class="Bound">x₀</a> <a id="5955" href="UF.DiscreteAndSeparated.html#5955" class="Bound">x₁</a> <a id="5958" class="Symbol">:</a> <a id="5960" href="UF.DiscreteAndSeparated.html#5938" class="Bound">X</a><a id="5961" class="Symbol">}</a>
 <a id="5964" class="Symbol">→</a> <a id="5966" href="UF.DiscreteAndSeparated.html#5952" class="Bound">x₀</a> <a id="5969" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5971" href="UF.DiscreteAndSeparated.html#5955" class="Bound">x₁</a>
 <a id="5975" class="Symbol">→</a> <a id="5977" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="5989" href="UF.DiscreteAndSeparated.html#5952" class="Bound">x₀</a>
 <a id="5993" class="Symbol">→</a> <a id="5995" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="6003" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="6005" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="6008" href="UF.DiscreteAndSeparated.html#5938" class="Bound">X</a>
<a id="6010" href="UF.DiscreteAndSeparated.html#5884" class="Function">𝟚-retract-of-non-trivial-type-with-isolated-point</a> <a id="6060" class="Symbol">{</a><a id="6061" href="UF.DiscreteAndSeparated.html#6061" class="Bound">𝓤</a><a id="6062" class="Symbol">}</a> <a id="6064" class="Symbol">{</a><a id="6065" href="UF.DiscreteAndSeparated.html#6065" class="Bound">X</a><a id="6066" class="Symbol">}</a> <a id="6068" class="Symbol">{</a><a id="6069" href="UF.DiscreteAndSeparated.html#6069" class="Bound">x₀</a><a id="6071" class="Symbol">}</a> <a id="6073" class="Symbol">{</a><a id="6074" href="UF.DiscreteAndSeparated.html#6074" class="Bound">x₁</a><a id="6076" class="Symbol">}</a> <a id="6078" href="UF.DiscreteAndSeparated.html#6078" class="Bound">ne</a> <a id="6081" href="UF.DiscreteAndSeparated.html#6081" class="Bound">d</a> <a id="6083" class="Symbol">=</a>
  <a id="6087" href="UF.DiscreteAndSeparated.html#6109" class="Function">r</a> <a id="6089" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6091" class="Symbol">(</a><a id="6092" href="UF.DiscreteAndSeparated.html#6259" class="Function">s</a> <a id="6094" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6096" href="UF.DiscreteAndSeparated.html#6294" class="Function">rs</a><a id="6098" class="Symbol">)</a>
 <a id="6101" class="Keyword">where</a>
  <a id="6109" href="UF.DiscreteAndSeparated.html#6109" class="Function">r</a> <a id="6111" class="Symbol">:</a> <a id="6113" href="UF.DiscreteAndSeparated.html#6065" class="Bound">X</a> <a id="6115" class="Symbol">→</a> <a id="6117" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="6121" href="UF.DiscreteAndSeparated.html#6109" class="Function">r</a> <a id="6123" class="Symbol">=</a> <a id="6125" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6129" class="Symbol">(</a><a id="6130" href="NotionsOfDecidability.Complemented.html#587" class="Function">characteristic-function</a> <a id="6154" href="UF.DiscreteAndSeparated.html#6081" class="Bound">d</a><a id="6155" class="Symbol">)</a>

  <a id="6160" href="UF.DiscreteAndSeparated.html#6160" class="Function">φ</a> <a id="6162" class="Symbol">:</a> <a id="6164" class="Symbol">(</a><a id="6165" href="UF.DiscreteAndSeparated.html#6165" class="Bound">x</a> <a id="6167" class="Symbol">:</a> <a id="6169" href="UF.DiscreteAndSeparated.html#6065" class="Bound">X</a><a id="6170" class="Symbol">)</a> <a id="6172" class="Symbol">→</a> <a id="6174" class="Symbol">(</a><a id="6175" href="UF.DiscreteAndSeparated.html#6109" class="Function">r</a> <a id="6177" href="UF.DiscreteAndSeparated.html#6165" class="Bound">x</a> <a id="6179" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6181" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6183" class="Symbol">→</a> <a id="6185" href="UF.DiscreteAndSeparated.html#6069" class="Bound">x₀</a> <a id="6188" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6190" href="UF.DiscreteAndSeparated.html#6165" class="Bound">x</a><a id="6191" class="Symbol">)</a> <a id="6193" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6195" class="Symbol">(</a><a id="6196" href="UF.DiscreteAndSeparated.html#6109" class="Function">r</a> <a id="6198" href="UF.DiscreteAndSeparated.html#6165" class="Bound">x</a> <a id="6200" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6202" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6204" class="Symbol">→</a> <a id="6206" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6208" class="Symbol">(</a><a id="6209" href="UF.DiscreteAndSeparated.html#6069" class="Bound">x₀</a> <a id="6212" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6214" href="UF.DiscreteAndSeparated.html#6165" class="Bound">x</a><a id="6215" class="Symbol">))</a>
  <a id="6220" href="UF.DiscreteAndSeparated.html#6160" class="Function">φ</a> <a id="6222" class="Symbol">=</a> <a id="6224" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6228" class="Symbol">(</a><a id="6229" href="NotionsOfDecidability.Complemented.html#587" class="Function">characteristic-function</a> <a id="6253" href="UF.DiscreteAndSeparated.html#6081" class="Bound">d</a><a id="6254" class="Symbol">)</a>

  <a id="6259" href="UF.DiscreteAndSeparated.html#6259" class="Function">s</a> <a id="6261" class="Symbol">:</a> <a id="6263" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="6265" class="Symbol">→</a> <a id="6267" href="UF.DiscreteAndSeparated.html#6065" class="Bound">X</a>
  <a id="6271" href="UF.DiscreteAndSeparated.html#6259" class="Function">s</a> <a id="6273" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6275" class="Symbol">=</a> <a id="6277" href="UF.DiscreteAndSeparated.html#6069" class="Bound">x₀</a>
  <a id="6282" href="UF.DiscreteAndSeparated.html#6259" class="Function">s</a> <a id="6284" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6286" class="Symbol">=</a> <a id="6288" href="UF.DiscreteAndSeparated.html#6074" class="Bound">x₁</a>

  <a id="6294" href="UF.DiscreteAndSeparated.html#6294" class="Function">rs</a> <a id="6297" class="Symbol">:</a> <a id="6299" class="Symbol">(</a><a id="6300" href="UF.DiscreteAndSeparated.html#6300" class="Bound">n</a> <a id="6302" class="Symbol">:</a> <a id="6304" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="6305" class="Symbol">)</a> <a id="6307" class="Symbol">→</a> <a id="6309" href="UF.DiscreteAndSeparated.html#6109" class="Function">r</a> <a id="6311" class="Symbol">(</a><a id="6312" href="UF.DiscreteAndSeparated.html#6259" class="Function">s</a> <a id="6314" href="UF.DiscreteAndSeparated.html#6300" class="Bound">n</a><a id="6315" class="Symbol">)</a> <a id="6317" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6319" href="UF.DiscreteAndSeparated.html#6300" class="Bound">n</a>
  <a id="6323" href="UF.DiscreteAndSeparated.html#6294" class="Function">rs</a> <a id="6326" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6328" class="Symbol">=</a> <a id="6330" href="MLTT.Two-Properties.html#3076" class="Function">different-from-₁-equal-₀</a> <a id="6355" class="Symbol">(λ</a> <a id="6358" href="UF.DiscreteAndSeparated.html#6358" class="Bound">p</a> <a id="6360" class="Symbol">→</a> <a id="6362" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6366" class="Symbol">(</a><a id="6367" href="UF.DiscreteAndSeparated.html#6160" class="Function">φ</a> <a id="6369" href="UF.DiscreteAndSeparated.html#6069" class="Bound">x₀</a><a id="6371" class="Symbol">)</a> <a id="6373" href="UF.DiscreteAndSeparated.html#6358" class="Bound">p</a> <a id="6375" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="6379" class="Symbol">)</a>
  <a id="6383" href="UF.DiscreteAndSeparated.html#6294" class="Function">rs</a> <a id="6386" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6388" class="Symbol">=</a> <a id="6390" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a> <a id="6415" class="Symbol">λ</a> <a id="6417" href="UF.DiscreteAndSeparated.html#6417" class="Bound">p</a> <a id="6419" class="Symbol">→</a> <a id="6421" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6428" class="Symbol">(</a><a id="6429" href="UF.DiscreteAndSeparated.html#6078" class="Bound">ne</a> <a id="6432" class="Symbol">(</a><a id="6433" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6437" class="Symbol">(</a><a id="6438" href="UF.DiscreteAndSeparated.html#6160" class="Function">φ</a> <a id="6440" href="UF.DiscreteAndSeparated.html#6074" class="Bound">x₁</a><a id="6442" class="Symbol">)</a> <a id="6444" href="UF.DiscreteAndSeparated.html#6417" class="Bound">p</a><a id="6445" class="Symbol">))</a>

<a id="𝟚-retract-of-discrete"></a><a id="6449" href="UF.DiscreteAndSeparated.html#6449" class="Function">𝟚-retract-of-discrete</a> <a id="6471" class="Symbol">:</a> <a id="6473" class="Symbol">{</a><a id="6474" href="UF.DiscreteAndSeparated.html#6474" class="Bound">X</a> <a id="6476" class="Symbol">:</a> <a id="6478" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6480" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6482" class="Symbol">}</a>
                        <a id="6508" class="Symbol">{</a><a id="6509" href="UF.DiscreteAndSeparated.html#6509" class="Bound">x₀</a> <a id="6512" href="UF.DiscreteAndSeparated.html#6512" class="Bound">x₁</a> <a id="6515" class="Symbol">:</a> <a id="6517" href="UF.DiscreteAndSeparated.html#6474" class="Bound">X</a><a id="6518" class="Symbol">}</a>
                      <a id="6542" class="Symbol">→</a> <a id="6544" href="UF.DiscreteAndSeparated.html#6509" class="Bound">x₀</a> <a id="6547" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="6549" href="UF.DiscreteAndSeparated.html#6512" class="Bound">x₁</a>
                      <a id="6574" class="Symbol">→</a> <a id="6576" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="6588" href="UF.DiscreteAndSeparated.html#6474" class="Bound">X</a>
                      <a id="6612" class="Symbol">→</a> <a id="6614" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="6622" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="6624" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="6627" href="UF.DiscreteAndSeparated.html#6474" class="Bound">X</a>
<a id="6629" href="UF.DiscreteAndSeparated.html#6449" class="Function">𝟚-retract-of-discrete</a> <a id="6651" class="Symbol">{</a><a id="6652" href="UF.DiscreteAndSeparated.html#6652" class="Bound">𝓤</a><a id="6653" class="Symbol">}</a> <a id="6655" class="Symbol">{</a><a id="6656" href="UF.DiscreteAndSeparated.html#6656" class="Bound">X</a><a id="6657" class="Symbol">}</a> <a id="6659" class="Symbol">{</a><a id="6660" href="UF.DiscreteAndSeparated.html#6660" class="Bound">x₀</a><a id="6662" class="Symbol">}</a> <a id="6664" class="Symbol">{</a><a id="6665" href="UF.DiscreteAndSeparated.html#6665" class="Bound">x₁</a><a id="6667" class="Symbol">}</a> <a id="6669" href="UF.DiscreteAndSeparated.html#6669" class="Bound">ne</a> <a id="6672" href="UF.DiscreteAndSeparated.html#6672" class="Bound">d</a> <a id="6674" class="Symbol">=</a> <a id="6676" href="UF.DiscreteAndSeparated.html#5884" class="Function">𝟚-retract-of-non-trivial-type-with-isolated-point</a> <a id="6726" href="UF.DiscreteAndSeparated.html#6669" class="Bound">ne</a> <a id="6729" class="Symbol">(</a><a id="6730" href="UF.DiscreteAndSeparated.html#6672" class="Bound">d</a> <a id="6732" href="UF.DiscreteAndSeparated.html#6660" class="Bound">x₀</a><a id="6734" class="Symbol">)</a>

<a id="6737" class="Markup">\end{code}</a><a id="6747" class="Background">

¬¬-Separated types form an exponential ideal, assuming
extensionality. More generally:

</a><a id="6837" class="Markup">\begin{code}</a>

<a id="is-¬¬-separated"></a><a id="6851" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="6867" class="Symbol">:</a> <a id="6869" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6871" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6873" class="Symbol">→</a> <a id="6875" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6877" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="6879" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="6895" href="UF.DiscreteAndSeparated.html#6895" class="Bound">X</a> <a id="6897" class="Symbol">=</a> <a id="6899" class="Symbol">(</a><a id="6900" href="UF.DiscreteAndSeparated.html#6900" class="Bound">x</a> <a id="6902" href="UF.DiscreteAndSeparated.html#6902" class="Bound">y</a> <a id="6904" class="Symbol">:</a> <a id="6906" href="UF.DiscreteAndSeparated.html#6895" class="Bound">X</a><a id="6907" class="Symbol">)</a> <a id="6909" class="Symbol">→</a> <a id="6911" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="6921" class="Symbol">(</a><a id="6922" href="UF.DiscreteAndSeparated.html#6900" class="Bound">x</a> <a id="6924" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6926" href="UF.DiscreteAndSeparated.html#6902" class="Bound">y</a><a id="6927" class="Symbol">)</a>

<a id="Π-is-¬¬-separated"></a><a id="6930" href="UF.DiscreteAndSeparated.html#6930" class="Function">Π-is-¬¬-separated</a> <a id="6948" class="Symbol">:</a> <a id="6950" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6957" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6959" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                  <a id="6979" class="Symbol">→</a> <a id="6981" class="Symbol">{</a><a id="6982" href="UF.DiscreteAndSeparated.html#6982" class="Bound">X</a> <a id="6984" class="Symbol">:</a> <a id="6986" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6988" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6990" class="Symbol">}</a> <a id="6992" class="Symbol">{</a><a id="6993" href="UF.DiscreteAndSeparated.html#6993" class="Bound">Y</a> <a id="6995" class="Symbol">:</a> <a id="6997" href="UF.DiscreteAndSeparated.html#6982" class="Bound">X</a> <a id="6999" class="Symbol">→</a> <a id="7001" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7003" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7005" class="Symbol">}</a>
                  <a id="7025" class="Symbol">→</a> <a id="7027" class="Symbol">((</a><a id="7029" href="UF.DiscreteAndSeparated.html#7029" class="Bound">x</a> <a id="7031" class="Symbol">:</a> <a id="7033" href="UF.DiscreteAndSeparated.html#6982" class="Bound">X</a><a id="7034" class="Symbol">)</a> <a id="7036" class="Symbol">→</a> <a id="7038" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="7054" class="Symbol">(</a><a id="7055" href="UF.DiscreteAndSeparated.html#6993" class="Bound">Y</a> <a id="7057" href="UF.DiscreteAndSeparated.html#7029" class="Bound">x</a><a id="7058" class="Symbol">))</a>
                  <a id="7079" class="Symbol">→</a> <a id="7081" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="7097" class="Symbol">(</a><a id="7098" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="7100" href="UF.DiscreteAndSeparated.html#6993" class="Bound">Y</a><a id="7101" class="Symbol">)</a>
<a id="7103" href="UF.DiscreteAndSeparated.html#6930" class="Function">Π-is-¬¬-separated</a> <a id="7121" href="UF.DiscreteAndSeparated.html#7121" class="Bound">fe</a> <a id="7124" href="UF.DiscreteAndSeparated.html#7124" class="Bound">s</a> <a id="7126" href="UF.DiscreteAndSeparated.html#7126" class="Bound">f</a> <a id="7128" href="UF.DiscreteAndSeparated.html#7128" class="Bound">g</a> <a id="7130" href="UF.DiscreteAndSeparated.html#7130" class="Bound">h</a> <a id="7132" class="Symbol">=</a> <a id="7134" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="7142" href="UF.DiscreteAndSeparated.html#7121" class="Bound">fe</a> <a id="7145" href="UF.DiscreteAndSeparated.html#7319" class="Function">lemma₂</a>
 <a id="7153" class="Keyword">where</a>
  <a id="7161" href="UF.DiscreteAndSeparated.html#7161" class="Function">lemma₀</a> <a id="7168" class="Symbol">:</a> <a id="7170" href="UF.DiscreteAndSeparated.html#7126" class="Bound">f</a> <a id="7172" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7174" href="UF.DiscreteAndSeparated.html#7128" class="Bound">g</a> <a id="7176" class="Symbol">→</a> <a id="7178" class="Symbol">∀</a> <a id="7180" href="UF.DiscreteAndSeparated.html#7180" class="Bound">x</a> <a id="7182" class="Symbol">→</a> <a id="7184" href="UF.DiscreteAndSeparated.html#7126" class="Bound">f</a> <a id="7186" href="UF.DiscreteAndSeparated.html#7180" class="Bound">x</a> <a id="7188" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7190" href="UF.DiscreteAndSeparated.html#7128" class="Bound">g</a> <a id="7192" href="UF.DiscreteAndSeparated.html#7180" class="Bound">x</a>
  <a id="7196" href="UF.DiscreteAndSeparated.html#7161" class="Function">lemma₀</a> <a id="7203" href="UF.DiscreteAndSeparated.html#7203" class="Bound">r</a> <a id="7205" href="UF.DiscreteAndSeparated.html#7205" class="Bound">x</a> <a id="7207" class="Symbol">=</a> <a id="7209" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7212" class="Symbol">(λ</a> <a id="7215" href="UF.DiscreteAndSeparated.html#7215" class="Bound">-</a> <a id="7217" class="Symbol">→</a> <a id="7219" href="UF.DiscreteAndSeparated.html#7215" class="Bound">-</a> <a id="7221" href="UF.DiscreteAndSeparated.html#7205" class="Bound">x</a><a id="7222" class="Symbol">)</a> <a id="7224" href="UF.DiscreteAndSeparated.html#7203" class="Bound">r</a>

  <a id="7229" href="UF.DiscreteAndSeparated.html#7229" class="Function">lemma₁</a> <a id="7236" class="Symbol">:</a> <a id="7238" class="Symbol">∀</a> <a id="7240" href="UF.DiscreteAndSeparated.html#7240" class="Bound">x</a> <a id="7242" class="Symbol">→</a> <a id="7244" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="7247" class="Symbol">(</a><a id="7248" href="UF.DiscreteAndSeparated.html#7126" class="Bound">f</a> <a id="7250" href="UF.DiscreteAndSeparated.html#7240" class="Bound">x</a> <a id="7252" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7254" href="UF.DiscreteAndSeparated.html#7128" class="Bound">g</a> <a id="7256" href="UF.DiscreteAndSeparated.html#7240" class="Bound">x</a><a id="7257" class="Symbol">)</a>
  <a id="7261" href="UF.DiscreteAndSeparated.html#7229" class="Function">lemma₁</a> <a id="7268" class="Symbol">=</a> <a id="7270" href="MLTT.Negation.html#2068" class="Function">double-negation-unshift</a> <a id="7294" class="Symbol">(</a><a id="7295" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="7306" href="UF.DiscreteAndSeparated.html#7161" class="Function">lemma₀</a> <a id="7313" href="UF.DiscreteAndSeparated.html#7130" class="Bound">h</a><a id="7314" class="Symbol">)</a>

  <a id="7319" href="UF.DiscreteAndSeparated.html#7319" class="Function">lemma₂</a> <a id="7326" class="Symbol">:</a> <a id="7328" class="Symbol">∀</a> <a id="7330" href="UF.DiscreteAndSeparated.html#7330" class="Bound">x</a> <a id="7332" class="Symbol">→</a> <a id="7334" href="UF.DiscreteAndSeparated.html#7126" class="Bound">f</a> <a id="7336" href="UF.DiscreteAndSeparated.html#7330" class="Bound">x</a> <a id="7338" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7340" href="UF.DiscreteAndSeparated.html#7128" class="Bound">g</a> <a id="7342" href="UF.DiscreteAndSeparated.html#7330" class="Bound">x</a>
  <a id="7346" href="UF.DiscreteAndSeparated.html#7319" class="Function">lemma₂</a> <a id="7353" href="UF.DiscreteAndSeparated.html#7353" class="Bound">x</a> <a id="7355" class="Symbol">=</a>  <a id="7358" href="UF.DiscreteAndSeparated.html#7124" class="Bound">s</a> <a id="7360" href="UF.DiscreteAndSeparated.html#7353" class="Bound">x</a> <a id="7362" class="Symbol">(</a><a id="7363" href="UF.DiscreteAndSeparated.html#7126" class="Bound">f</a> <a id="7365" href="UF.DiscreteAndSeparated.html#7353" class="Bound">x</a><a id="7366" class="Symbol">)</a> <a id="7368" class="Symbol">(</a><a id="7369" href="UF.DiscreteAndSeparated.html#7128" class="Bound">g</a> <a id="7371" href="UF.DiscreteAndSeparated.html#7353" class="Bound">x</a><a id="7372" class="Symbol">)</a> <a id="7374" class="Symbol">(</a><a id="7375" href="UF.DiscreteAndSeparated.html#7229" class="Function">lemma₁</a> <a id="7382" href="UF.DiscreteAndSeparated.html#7353" class="Bound">x</a><a id="7383" class="Symbol">)</a>

<a id="discrete-is-¬¬-separated"></a><a id="7386" href="UF.DiscreteAndSeparated.html#7386" class="Function">discrete-is-¬¬-separated</a> <a id="7411" class="Symbol">:</a> <a id="7413" class="Symbol">{</a><a id="7414" href="UF.DiscreteAndSeparated.html#7414" class="Bound">X</a> <a id="7416" class="Symbol">:</a> <a id="7418" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7420" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7422" class="Symbol">}</a> <a id="7424" class="Symbol">→</a> <a id="7426" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="7438" href="UF.DiscreteAndSeparated.html#7414" class="Bound">X</a> <a id="7440" class="Symbol">→</a> <a id="7442" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="7458" href="UF.DiscreteAndSeparated.html#7414" class="Bound">X</a>
<a id="7460" href="UF.DiscreteAndSeparated.html#7386" class="Function">discrete-is-¬¬-separated</a> <a id="7485" href="UF.DiscreteAndSeparated.html#7485" class="Bound">d</a> <a id="7487" href="UF.DiscreteAndSeparated.html#7487" class="Bound">x</a> <a id="7489" href="UF.DiscreteAndSeparated.html#7489" class="Bound">y</a> <a id="7491" class="Symbol">=</a> <a id="7493" href="NotionsOfDecidability.Decidable.html#306" class="Function">¬¬-elim</a> <a id="7501" class="Symbol">(</a><a id="7502" href="UF.DiscreteAndSeparated.html#7485" class="Bound">d</a> <a id="7504" href="UF.DiscreteAndSeparated.html#7487" class="Bound">x</a> <a id="7506" href="UF.DiscreteAndSeparated.html#7489" class="Bound">y</a><a id="7507" class="Symbol">)</a>

<a id="𝟚-is-¬¬-separated"></a><a id="7510" href="UF.DiscreteAndSeparated.html#7510" class="Function">𝟚-is-¬¬-separated</a> <a id="7528" class="Symbol">:</a> <a id="7530" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="7546" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="7548" href="UF.DiscreteAndSeparated.html#7510" class="Function">𝟚-is-¬¬-separated</a> <a id="7566" class="Symbol">=</a> <a id="7568" href="UF.DiscreteAndSeparated.html#7386" class="Function">discrete-is-¬¬-separated</a> <a id="7593" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a>

<a id="ℕ-is-¬¬-separated"></a><a id="7608" href="UF.DiscreteAndSeparated.html#7608" class="Function">ℕ-is-¬¬-separated</a> <a id="7626" class="Symbol">:</a> <a id="7628" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="7644" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="7646" href="UF.DiscreteAndSeparated.html#7608" class="Function">ℕ-is-¬¬-separated</a> <a id="7664" class="Symbol">=</a> <a id="7666" href="UF.DiscreteAndSeparated.html#7386" class="Function">discrete-is-¬¬-separated</a> <a id="7691" href="UF.DiscreteAndSeparated.html#2419" class="Function">ℕ-is-discrete</a>

<a id="subtype-is-¬¬-separated"></a><a id="7706" href="UF.DiscreteAndSeparated.html#7706" class="Function">subtype-is-¬¬-separated</a> <a id="7730" class="Symbol">:</a> <a id="7732" class="Symbol">{</a><a id="7733" href="UF.DiscreteAndSeparated.html#7733" class="Bound">X</a> <a id="7735" class="Symbol">:</a> <a id="7737" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7739" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7741" class="Symbol">}</a> <a id="7743" class="Symbol">{</a><a id="7744" href="UF.DiscreteAndSeparated.html#7744" class="Bound">Y</a> <a id="7746" class="Symbol">:</a> <a id="7748" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7750" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7752" class="Symbol">}</a> <a id="7754" class="Symbol">(</a><a id="7755" href="UF.DiscreteAndSeparated.html#7755" class="Bound">m</a> <a id="7757" class="Symbol">:</a> <a id="7759" href="UF.DiscreteAndSeparated.html#7733" class="Bound">X</a> <a id="7761" class="Symbol">→</a> <a id="7763" href="UF.DiscreteAndSeparated.html#7744" class="Bound">Y</a><a id="7764" class="Symbol">)</a>
                                     <a id="7803" class="Symbol">→</a> <a id="7805" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="7822" href="UF.DiscreteAndSeparated.html#7755" class="Bound">m</a>
                                     <a id="7861" class="Symbol">→</a> <a id="7863" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="7879" href="UF.DiscreteAndSeparated.html#7744" class="Bound">Y</a>
                                     <a id="7918" class="Symbol">→</a> <a id="7920" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="7936" href="UF.DiscreteAndSeparated.html#7733" class="Bound">X</a>
<a id="7938" href="UF.DiscreteAndSeparated.html#7706" class="Function">subtype-is-¬¬-separated</a> <a id="7962" class="Symbol">{</a><a id="7963" href="UF.DiscreteAndSeparated.html#7963" class="Bound">𝓤</a><a id="7964" class="Symbol">}</a> <a id="7966" class="Symbol">{</a><a id="7967" href="UF.DiscreteAndSeparated.html#7967" class="Bound">𝓥</a><a id="7968" class="Symbol">}</a> <a id="7970" class="Symbol">{</a><a id="7971" href="UF.DiscreteAndSeparated.html#7971" class="Bound">X</a><a id="7972" class="Symbol">}</a> <a id="7974" href="UF.DiscreteAndSeparated.html#7974" class="Bound">m</a> <a id="7976" href="UF.DiscreteAndSeparated.html#7976" class="Bound">i</a> <a id="7978" href="UF.DiscreteAndSeparated.html#7978" class="Bound">s</a> <a id="7980" href="UF.DiscreteAndSeparated.html#7980" class="Bound">x</a> <a id="7982" href="UF.DiscreteAndSeparated.html#7982" class="Bound">x&#39;</a> <a id="7985" href="UF.DiscreteAndSeparated.html#7985" class="Bound">e</a> <a id="7987" class="Symbol">=</a> <a id="7989" href="UF.DiscreteAndSeparated.html#7976" class="Bound">i</a> <a id="7991" class="Symbol">(</a><a id="7992" href="UF.DiscreteAndSeparated.html#7978" class="Bound">s</a> <a id="7994" class="Symbol">(</a><a id="7995" href="UF.DiscreteAndSeparated.html#7974" class="Bound">m</a> <a id="7997" href="UF.DiscreteAndSeparated.html#7980" class="Bound">x</a><a id="7998" class="Symbol">)</a> <a id="8000" class="Symbol">(</a><a id="8001" href="UF.DiscreteAndSeparated.html#7974" class="Bound">m</a> <a id="8003" href="UF.DiscreteAndSeparated.html#7982" class="Bound">x&#39;</a><a id="8005" class="Symbol">)</a> <a id="8007" class="Symbol">(</a><a id="8008" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="8019" class="Symbol">(</a><a id="8020" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8023" href="UF.DiscreteAndSeparated.html#7974" class="Bound">m</a><a id="8024" class="Symbol">)</a> <a id="8026" href="UF.DiscreteAndSeparated.html#7985" class="Bound">e</a><a id="8027" class="Symbol">))</a>

<a id="Cantor-is-¬¬-separated"></a><a id="8031" href="UF.DiscreteAndSeparated.html#8031" class="Function">Cantor-is-¬¬-separated</a> <a id="8054" class="Symbol">:</a> <a id="8056" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="8064" class="Symbol">→</a> <a id="8066" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="8082" class="Symbol">(</a><a id="8083" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="8085" class="Symbol">→</a> <a id="8087" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="8088" class="Symbol">)</a>
<a id="8090" href="UF.DiscreteAndSeparated.html#8031" class="Function">Cantor-is-¬¬-separated</a> <a id="8113" href="UF.DiscreteAndSeparated.html#8113" class="Bound">fe</a> <a id="8116" class="Symbol">=</a> <a id="8118" href="UF.DiscreteAndSeparated.html#6930" class="Function">Π-is-¬¬-separated</a> <a id="8136" href="UF.DiscreteAndSeparated.html#8113" class="Bound">fe</a> <a id="8139" class="Symbol">(λ</a> <a id="8142" href="UF.DiscreteAndSeparated.html#8142" class="Bound">_</a> <a id="8144" class="Symbol">→</a> <a id="8146" href="UF.DiscreteAndSeparated.html#7510" class="Function">𝟚-is-¬¬-separated</a><a id="8163" class="Symbol">)</a>

<a id="8166" class="Markup">\end{code}</a><a id="8176" class="Background">

The following is an apartness relation when Y is ¬¬-separated, but we
define it without this assumption. (Are all types ¬¬-separated? See
below.)

</a><a id="8325" class="Markup">\begin{code}</a>

<a id="8339" class="Keyword">infix</a> <a id="8345" class="Number">21</a> <a id="8348" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">_♯_</a>

<a id="_♯_"></a><a id="8353" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">_♯_</a> <a id="8357" class="Symbol">:</a> <a id="8359" class="Symbol">{</a><a id="8360" href="UF.DiscreteAndSeparated.html#8360" class="Bound">X</a> <a id="8362" class="Symbol">:</a> <a id="8364" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8366" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8368" class="Symbol">}</a> <a id="8370" class="Symbol">→</a> <a id="8372" class="Symbol">{</a><a id="8373" href="UF.DiscreteAndSeparated.html#8373" class="Bound">Y</a> <a id="8375" class="Symbol">:</a> <a id="8377" href="UF.DiscreteAndSeparated.html#8360" class="Bound">X</a> <a id="8379" class="Symbol">→</a> <a id="8381" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8383" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8385" class="Symbol">}</a> <a id="8387" class="Symbol">→</a> <a id="8389" class="Symbol">(</a><a id="8390" href="UF.DiscreteAndSeparated.html#8390" class="Bound">f</a> <a id="8392" href="UF.DiscreteAndSeparated.html#8392" class="Bound">g</a> <a id="8394" class="Symbol">:</a> <a id="8396" class="Symbol">(</a><a id="8397" href="UF.DiscreteAndSeparated.html#8397" class="Bound">x</a> <a id="8399" class="Symbol">:</a> <a id="8401" href="UF.DiscreteAndSeparated.html#8360" class="Bound">X</a><a id="8402" class="Symbol">)</a> <a id="8404" class="Symbol">→</a> <a id="8406" href="UF.DiscreteAndSeparated.html#8373" class="Bound">Y</a> <a id="8408" href="UF.DiscreteAndSeparated.html#8397" class="Bound">x</a><a id="8409" class="Symbol">)</a> <a id="8411" class="Symbol">→</a> <a id="8413" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8415" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8417" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8419" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="8421" href="UF.DiscreteAndSeparated.html#8421" class="Bound">f</a> <a id="8423" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="8425" href="UF.DiscreteAndSeparated.html#8425" class="Bound">g</a> <a id="8427" class="Symbol">=</a> <a id="8429" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8431" href="UF.DiscreteAndSeparated.html#8431" class="Bound">x</a> <a id="8433" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8435" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="8442" href="UF.DiscreteAndSeparated.html#8421" class="Bound">f</a> <a id="8444" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8446" href="UF.DiscreteAndSeparated.html#8421" class="Bound">f</a> <a id="8448" href="UF.DiscreteAndSeparated.html#8431" class="Bound">x</a> <a id="8450" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8452" href="UF.DiscreteAndSeparated.html#8425" class="Bound">g</a> <a id="8454" href="UF.DiscreteAndSeparated.html#8431" class="Bound">x</a>


<a id="apart-is-different"></a><a id="8458" href="UF.DiscreteAndSeparated.html#8458" class="Function">apart-is-different</a> <a id="8477" class="Symbol">:</a> <a id="8479" class="Symbol">{</a><a id="8480" href="UF.DiscreteAndSeparated.html#8480" class="Bound">X</a> <a id="8482" class="Symbol">:</a> <a id="8484" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8486" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8488" class="Symbol">}</a> <a id="8490" class="Symbol">{</a><a id="8491" href="UF.DiscreteAndSeparated.html#8491" class="Bound">Y</a> <a id="8493" class="Symbol">:</a> <a id="8495" href="UF.DiscreteAndSeparated.html#8480" class="Bound">X</a> <a id="8497" class="Symbol">→</a> <a id="8499" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8501" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8503" class="Symbol">}</a>
                   <a id="8524" class="Symbol">→</a> <a id="8526" class="Symbol">{</a><a id="8527" href="UF.DiscreteAndSeparated.html#8527" class="Bound">f</a> <a id="8529" href="UF.DiscreteAndSeparated.html#8529" class="Bound">g</a> <a id="8531" class="Symbol">:</a> <a id="8533" class="Symbol">(</a><a id="8534" href="UF.DiscreteAndSeparated.html#8534" class="Bound">x</a> <a id="8536" class="Symbol">:</a> <a id="8538" href="UF.DiscreteAndSeparated.html#8480" class="Bound">X</a><a id="8539" class="Symbol">)</a> <a id="8541" class="Symbol">→</a> <a id="8543" href="UF.DiscreteAndSeparated.html#8491" class="Bound">Y</a> <a id="8545" href="UF.DiscreteAndSeparated.html#8534" class="Bound">x</a><a id="8546" class="Symbol">}</a> <a id="8548" class="Symbol">→</a> <a id="8550" href="UF.DiscreteAndSeparated.html#8527" class="Bound">f</a> <a id="8552" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="8554" href="UF.DiscreteAndSeparated.html#8529" class="Bound">g</a> <a id="8556" class="Symbol">→</a> <a id="8558" href="UF.DiscreteAndSeparated.html#8527" class="Bound">f</a> <a id="8560" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8562" href="UF.DiscreteAndSeparated.html#8529" class="Bound">g</a>
<a id="8564" href="UF.DiscreteAndSeparated.html#8458" class="Function">apart-is-different</a> <a id="8583" class="Symbol">(</a><a id="8584" href="UF.DiscreteAndSeparated.html#8584" class="Bound">x</a> <a id="8586" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8588" href="UF.DiscreteAndSeparated.html#8588" class="Bound">φ</a><a id="8589" class="Symbol">)</a> <a id="8591" href="UF.DiscreteAndSeparated.html#8591" class="Bound">r</a> <a id="8593" class="Symbol">=</a> <a id="8595" href="UF.DiscreteAndSeparated.html#8588" class="Bound">φ</a> <a id="8597" class="Symbol">(</a><a id="8598" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8601" class="Symbol">(λ</a> <a id="8604" href="UF.DiscreteAndSeparated.html#8604" class="Bound">-</a> <a id="8606" class="Symbol">→</a> <a id="8608" href="UF.DiscreteAndSeparated.html#8604" class="Bound">-</a> <a id="8610" href="UF.DiscreteAndSeparated.html#8584" class="Bound">x</a><a id="8611" class="Symbol">)</a> <a id="8613" href="UF.DiscreteAndSeparated.html#8591" class="Bound">r</a><a id="8614" class="Symbol">)</a>


<a id="apart-is-symmetric"></a><a id="8618" href="UF.DiscreteAndSeparated.html#8618" class="Function">apart-is-symmetric</a> <a id="8637" class="Symbol">:</a> <a id="8639" class="Symbol">{</a><a id="8640" href="UF.DiscreteAndSeparated.html#8640" class="Bound">X</a> <a id="8642" class="Symbol">:</a> <a id="8644" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8646" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8648" class="Symbol">}</a> <a id="8650" class="Symbol">→</a> <a id="8652" class="Symbol">{</a><a id="8653" href="UF.DiscreteAndSeparated.html#8653" class="Bound">Y</a> <a id="8655" class="Symbol">:</a> <a id="8657" href="UF.DiscreteAndSeparated.html#8640" class="Bound">X</a> <a id="8659" class="Symbol">→</a> <a id="8661" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8663" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8665" class="Symbol">}</a>
                   <a id="8686" class="Symbol">→</a> <a id="8688" class="Symbol">{</a><a id="8689" href="UF.DiscreteAndSeparated.html#8689" class="Bound">f</a> <a id="8691" href="UF.DiscreteAndSeparated.html#8691" class="Bound">g</a> <a id="8693" class="Symbol">:</a> <a id="8695" class="Symbol">(</a><a id="8696" href="UF.DiscreteAndSeparated.html#8696" class="Bound">x</a> <a id="8698" class="Symbol">:</a> <a id="8700" href="UF.DiscreteAndSeparated.html#8640" class="Bound">X</a><a id="8701" class="Symbol">)</a> <a id="8703" class="Symbol">→</a> <a id="8705" href="UF.DiscreteAndSeparated.html#8653" class="Bound">Y</a> <a id="8707" href="UF.DiscreteAndSeparated.html#8696" class="Bound">x</a><a id="8708" class="Symbol">}</a> <a id="8710" class="Symbol">→</a> <a id="8712" href="UF.DiscreteAndSeparated.html#8689" class="Bound">f</a> <a id="8714" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="8716" href="UF.DiscreteAndSeparated.html#8691" class="Bound">g</a> <a id="8718" class="Symbol">→</a> <a id="8720" href="UF.DiscreteAndSeparated.html#8691" class="Bound">g</a> <a id="8722" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="8724" href="UF.DiscreteAndSeparated.html#8689" class="Bound">f</a>
<a id="8726" href="UF.DiscreteAndSeparated.html#8618" class="Function">apart-is-symmetric</a> <a id="8745" class="Symbol">(</a><a id="8746" href="UF.DiscreteAndSeparated.html#8746" class="Bound">x</a> <a id="8748" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8750" href="UF.DiscreteAndSeparated.html#8750" class="Bound">φ</a><a id="8751" class="Symbol">)</a>  <a id="8754" class="Symbol">=</a> <a id="8756" class="Symbol">(</a><a id="8757" href="UF.DiscreteAndSeparated.html#8746" class="Bound">x</a> <a id="8759" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8761" class="Symbol">(</a><a id="8762" href="UF.DiscreteAndSeparated.html#8750" class="Bound">φ</a> <a id="8764" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8766" href="MLTT.Id.html#1054" class="Function Operator">_⁻¹</a><a id="8769" class="Symbol">))</a>

<a id="apart-is-cotransitive"></a><a id="8773" href="UF.DiscreteAndSeparated.html#8773" class="Function">apart-is-cotransitive</a> <a id="8795" class="Symbol">:</a> <a id="8797" class="Symbol">{</a><a id="8798" href="UF.DiscreteAndSeparated.html#8798" class="Bound">X</a> <a id="8800" class="Symbol">:</a> <a id="8802" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8804" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8806" class="Symbol">}</a> <a id="8808" class="Symbol">→</a> <a id="8810" class="Symbol">{</a><a id="8811" href="UF.DiscreteAndSeparated.html#8811" class="Bound">Y</a> <a id="8813" class="Symbol">:</a> <a id="8815" href="UF.DiscreteAndSeparated.html#8798" class="Bound">X</a> <a id="8817" class="Symbol">→</a> <a id="8819" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8821" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8823" class="Symbol">}</a>
                     <a id="8846" class="Symbol">→</a> <a id="8848" class="Symbol">((</a><a id="8850" href="UF.DiscreteAndSeparated.html#8850" class="Bound">x</a> <a id="8852" class="Symbol">:</a> <a id="8854" href="UF.DiscreteAndSeparated.html#8798" class="Bound">X</a><a id="8855" class="Symbol">)</a> <a id="8857" class="Symbol">→</a> <a id="8859" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="8871" class="Symbol">(</a><a id="8872" href="UF.DiscreteAndSeparated.html#8811" class="Bound">Y</a> <a id="8874" href="UF.DiscreteAndSeparated.html#8850" class="Bound">x</a><a id="8875" class="Symbol">))</a>
                     <a id="8899" class="Symbol">→</a> <a id="8901" class="Symbol">(</a><a id="8902" href="UF.DiscreteAndSeparated.html#8902" class="Bound">f</a> <a id="8904" href="UF.DiscreteAndSeparated.html#8904" class="Bound">g</a> <a id="8906" href="UF.DiscreteAndSeparated.html#8906" class="Bound">h</a> <a id="8908" class="Symbol">:</a> <a id="8910" class="Symbol">(</a><a id="8911" href="UF.DiscreteAndSeparated.html#8911" class="Bound">x</a> <a id="8913" class="Symbol">:</a> <a id="8915" href="UF.DiscreteAndSeparated.html#8798" class="Bound">X</a><a id="8916" class="Symbol">)</a> <a id="8918" class="Symbol">→</a> <a id="8920" href="UF.DiscreteAndSeparated.html#8811" class="Bound">Y</a> <a id="8922" href="UF.DiscreteAndSeparated.html#8911" class="Bound">x</a><a id="8923" class="Symbol">)</a>
                     <a id="8946" class="Symbol">→</a> <a id="8948" href="UF.DiscreteAndSeparated.html#8902" class="Bound">f</a> <a id="8950" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="8952" href="UF.DiscreteAndSeparated.html#8904" class="Bound">g</a> <a id="8954" class="Symbol">→</a> <a id="8956" href="UF.DiscreteAndSeparated.html#8902" class="Bound">f</a> <a id="8958" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="8960" href="UF.DiscreteAndSeparated.html#8906" class="Bound">h</a>  <a id="8963" href="MLTT.Plus.html#174" class="Datatype Operator">+</a>  <a id="8966" href="UF.DiscreteAndSeparated.html#8906" class="Bound">h</a> <a id="8968" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="8970" href="UF.DiscreteAndSeparated.html#8904" class="Bound">g</a>
<a id="8972" href="UF.DiscreteAndSeparated.html#8773" class="Function">apart-is-cotransitive</a> <a id="8994" href="UF.DiscreteAndSeparated.html#8994" class="Bound">d</a> <a id="8996" href="UF.DiscreteAndSeparated.html#8996" class="Bound">f</a> <a id="8998" href="UF.DiscreteAndSeparated.html#8998" class="Bound">g</a> <a id="9000" href="UF.DiscreteAndSeparated.html#9000" class="Bound">h</a> <a id="9002" class="Symbol">(</a><a id="9003" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a> <a id="9005" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9007" href="UF.DiscreteAndSeparated.html#9007" class="Bound">φ</a><a id="9008" class="Symbol">)</a>  <a id="9011" class="Symbol">=</a> <a id="9013" href="UF.DiscreteAndSeparated.html#9141" class="Function">lemma₁</a> <a id="9020" class="Symbol">(</a><a id="9021" href="UF.DiscreteAndSeparated.html#9040" class="Function">lemma₀</a> <a id="9028" href="UF.DiscreteAndSeparated.html#9007" class="Bound">φ</a><a id="9029" class="Symbol">)</a>
 <a id="9032" class="Keyword">where</a>
  <a id="9040" href="UF.DiscreteAndSeparated.html#9040" class="Function">lemma₀</a> <a id="9047" class="Symbol">:</a> <a id="9049" href="UF.DiscreteAndSeparated.html#8996" class="Bound">f</a> <a id="9051" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a> <a id="9053" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9055" href="UF.DiscreteAndSeparated.html#8998" class="Bound">g</a> <a id="9057" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a> <a id="9059" class="Symbol">→</a> <a id="9061" class="Symbol">(</a><a id="9062" href="UF.DiscreteAndSeparated.html#8996" class="Bound">f</a> <a id="9064" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a> <a id="9066" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9068" href="UF.DiscreteAndSeparated.html#9000" class="Bound">h</a> <a id="9070" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a><a id="9071" class="Symbol">)</a>  <a id="9074" href="MLTT.Plus.html#174" class="Datatype Operator">+</a>  <a id="9077" class="Symbol">(</a><a id="9078" href="UF.DiscreteAndSeparated.html#9000" class="Bound">h</a> <a id="9080" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a> <a id="9082" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9084" href="UF.DiscreteAndSeparated.html#8998" class="Bound">g</a> <a id="9086" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a><a id="9087" class="Symbol">)</a>
  <a id="9091" href="UF.DiscreteAndSeparated.html#9040" class="Function">lemma₀</a> <a id="9098" class="Symbol">=</a> <a id="9100" href="UF.DiscreteAndSeparated.html#4705" class="Function">discrete-types-are-cotransitive</a> <a id="9132" class="Symbol">(</a><a id="9133" href="UF.DiscreteAndSeparated.html#8994" class="Bound">d</a> <a id="9135" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a><a id="9136" class="Symbol">)</a>

  <a id="9141" href="UF.DiscreteAndSeparated.html#9141" class="Function">lemma₁</a> <a id="9148" class="Symbol">:</a> <a id="9150" class="Symbol">(</a><a id="9151" href="UF.DiscreteAndSeparated.html#8996" class="Bound">f</a> <a id="9153" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a> <a id="9155" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9157" href="UF.DiscreteAndSeparated.html#9000" class="Bound">h</a> <a id="9159" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a><a id="9160" class="Symbol">)</a> <a id="9162" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9164" class="Symbol">(</a><a id="9165" href="UF.DiscreteAndSeparated.html#9000" class="Bound">h</a> <a id="9167" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a> <a id="9169" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9171" href="UF.DiscreteAndSeparated.html#8998" class="Bound">g</a> <a id="9173" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a><a id="9174" class="Symbol">)</a> <a id="9176" class="Symbol">→</a> <a id="9178" href="UF.DiscreteAndSeparated.html#8996" class="Bound">f</a> <a id="9180" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="9182" href="UF.DiscreteAndSeparated.html#9000" class="Bound">h</a>  <a id="9185" href="MLTT.Plus.html#174" class="Datatype Operator">+</a>  <a id="9188" href="UF.DiscreteAndSeparated.html#9000" class="Bound">h</a> <a id="9190" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="9192" href="UF.DiscreteAndSeparated.html#8998" class="Bound">g</a>
  <a id="9196" href="UF.DiscreteAndSeparated.html#9141" class="Function">lemma₁</a> <a id="9203" class="Symbol">(</a><a id="9204" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9208" href="UF.DiscreteAndSeparated.html#9208" class="Bound">γ</a><a id="9209" class="Symbol">)</a> <a id="9211" class="Symbol">=</a> <a id="9213" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9217" class="Symbol">(</a><a id="9218" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a> <a id="9220" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9222" href="UF.DiscreteAndSeparated.html#9208" class="Bound">γ</a><a id="9223" class="Symbol">)</a>
  <a id="9227" href="UF.DiscreteAndSeparated.html#9141" class="Function">lemma₁</a> <a id="9234" class="Symbol">(</a><a id="9235" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9239" href="UF.DiscreteAndSeparated.html#9239" class="Bound">δ</a><a id="9240" class="Symbol">)</a> <a id="9242" class="Symbol">=</a> <a id="9244" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9248" class="Symbol">(</a><a id="9249" href="UF.DiscreteAndSeparated.html#9003" class="Bound">x</a> <a id="9251" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9253" href="UF.DiscreteAndSeparated.html#9239" class="Bound">δ</a><a id="9254" class="Symbol">)</a>

<a id="9257" class="Markup">\end{code}</a><a id="9267" class="Background">

We now consider two cases which render the apartness relation ♯ tight,
assuming function extensionality:

</a><a id="9375" class="Markup">\begin{code}</a>

<a id="tight"></a><a id="9389" href="UF.DiscreteAndSeparated.html#9389" class="Function">tight</a> <a id="9395" class="Symbol">:</a> <a id="9397" class="Symbol">{</a><a id="9398" href="UF.DiscreteAndSeparated.html#9398" class="Bound">X</a> <a id="9400" class="Symbol">:</a> <a id="9402" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9404" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9406" class="Symbol">}</a>
      <a id="9414" class="Symbol">→</a> <a id="9416" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9423" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9425" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
      <a id="9433" class="Symbol">→</a> <a id="9435" class="Symbol">{</a><a id="9436" href="UF.DiscreteAndSeparated.html#9436" class="Bound">Y</a> <a id="9438" class="Symbol">:</a> <a id="9440" href="UF.DiscreteAndSeparated.html#9398" class="Bound">X</a> <a id="9442" class="Symbol">→</a> <a id="9444" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9446" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9448" class="Symbol">}</a>
      <a id="9456" class="Symbol">→</a> <a id="9458" class="Symbol">((</a><a id="9460" href="UF.DiscreteAndSeparated.html#9460" class="Bound">x</a> <a id="9462" class="Symbol">:</a> <a id="9464" href="UF.DiscreteAndSeparated.html#9398" class="Bound">X</a><a id="9465" class="Symbol">)</a> <a id="9467" class="Symbol">→</a> <a id="9469" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="9485" class="Symbol">(</a><a id="9486" href="UF.DiscreteAndSeparated.html#9436" class="Bound">Y</a> <a id="9488" href="UF.DiscreteAndSeparated.html#9460" class="Bound">x</a><a id="9489" class="Symbol">))</a>
      <a id="9498" class="Symbol">→</a> <a id="9500" class="Symbol">(</a><a id="9501" href="UF.DiscreteAndSeparated.html#9501" class="Bound">f</a> <a id="9503" href="UF.DiscreteAndSeparated.html#9503" class="Bound">g</a> <a id="9505" class="Symbol">:</a> <a id="9507" class="Symbol">(</a><a id="9508" href="UF.DiscreteAndSeparated.html#9508" class="Bound">x</a> <a id="9510" class="Symbol">:</a> <a id="9512" href="UF.DiscreteAndSeparated.html#9398" class="Bound">X</a><a id="9513" class="Symbol">)</a> <a id="9515" class="Symbol">→</a> <a id="9517" href="UF.DiscreteAndSeparated.html#9436" class="Bound">Y</a> <a id="9519" href="UF.DiscreteAndSeparated.html#9508" class="Bound">x</a><a id="9520" class="Symbol">)</a>
      <a id="9528" class="Symbol">→</a> <a id="9530" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9532" class="Symbol">(</a><a id="9533" href="UF.DiscreteAndSeparated.html#9501" class="Bound">f</a> <a id="9535" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="9537" href="UF.DiscreteAndSeparated.html#9503" class="Bound">g</a><a id="9538" class="Symbol">)</a> <a id="9540" class="Symbol">→</a> <a id="9542" href="UF.DiscreteAndSeparated.html#9501" class="Bound">f</a> <a id="9544" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9546" href="UF.DiscreteAndSeparated.html#9503" class="Bound">g</a>
<a id="9548" href="UF.DiscreteAndSeparated.html#9389" class="Function">tight</a> <a id="9554" href="UF.DiscreteAndSeparated.html#9554" class="Bound">fe</a> <a id="9557" href="UF.DiscreteAndSeparated.html#9557" class="Bound">s</a> <a id="9559" href="UF.DiscreteAndSeparated.html#9559" class="Bound">f</a> <a id="9561" href="UF.DiscreteAndSeparated.html#9561" class="Bound">g</a> <a id="9563" href="UF.DiscreteAndSeparated.html#9563" class="Bound">h</a> <a id="9565" class="Symbol">=</a> <a id="9567" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="9575" href="UF.DiscreteAndSeparated.html#9554" class="Bound">fe</a> <a id="9578" href="UF.DiscreteAndSeparated.html#9660" class="Function">lemma₁</a>
 <a id="9586" class="Keyword">where</a>
  <a id="9594" href="UF.DiscreteAndSeparated.html#9594" class="Function">lemma₀</a> <a id="9601" class="Symbol">:</a> <a id="9603" class="Symbol">∀</a> <a id="9605" href="UF.DiscreteAndSeparated.html#9605" class="Bound">x</a> <a id="9607" class="Symbol">→</a> <a id="9609" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="9612" class="Symbol">(</a><a id="9613" href="UF.DiscreteAndSeparated.html#9559" class="Bound">f</a> <a id="9615" href="UF.DiscreteAndSeparated.html#9605" class="Bound">x</a> <a id="9617" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9619" href="UF.DiscreteAndSeparated.html#9561" class="Bound">g</a> <a id="9621" href="UF.DiscreteAndSeparated.html#9605" class="Bound">x</a><a id="9622" class="Symbol">)</a>
  <a id="9626" href="UF.DiscreteAndSeparated.html#9594" class="Function">lemma₀</a> <a id="9633" class="Symbol">=</a> <a id="9635" href="MLTT.Negation.html#6079" class="Function">not-Σ-implies-Π-not</a> <a id="9655" href="UF.DiscreteAndSeparated.html#9563" class="Bound">h</a>

  <a id="9660" href="UF.DiscreteAndSeparated.html#9660" class="Function">lemma₁</a> <a id="9667" class="Symbol">:</a> <a id="9669" class="Symbol">∀</a> <a id="9671" href="UF.DiscreteAndSeparated.html#9671" class="Bound">x</a> <a id="9673" class="Symbol">→</a> <a id="9675" href="UF.DiscreteAndSeparated.html#9559" class="Bound">f</a> <a id="9677" href="UF.DiscreteAndSeparated.html#9671" class="Bound">x</a> <a id="9679" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9681" href="UF.DiscreteAndSeparated.html#9561" class="Bound">g</a> <a id="9683" href="UF.DiscreteAndSeparated.html#9671" class="Bound">x</a>
  <a id="9687" href="UF.DiscreteAndSeparated.html#9660" class="Function">lemma₁</a> <a id="9694" href="UF.DiscreteAndSeparated.html#9694" class="Bound">x</a> <a id="9696" class="Symbol">=</a> <a id="9698" class="Symbol">(</a><a id="9699" href="UF.DiscreteAndSeparated.html#9557" class="Bound">s</a> <a id="9701" href="UF.DiscreteAndSeparated.html#9694" class="Bound">x</a> <a id="9703" class="Symbol">(</a><a id="9704" href="UF.DiscreteAndSeparated.html#9559" class="Bound">f</a> <a id="9706" href="UF.DiscreteAndSeparated.html#9694" class="Bound">x</a><a id="9707" class="Symbol">)</a> <a id="9709" class="Symbol">(</a><a id="9710" href="UF.DiscreteAndSeparated.html#9561" class="Bound">g</a> <a id="9712" href="UF.DiscreteAndSeparated.html#9694" class="Bound">x</a><a id="9713" class="Symbol">))</a> <a id="9716" class="Symbol">(</a><a id="9717" href="UF.DiscreteAndSeparated.html#9594" class="Function">lemma₀</a> <a id="9724" href="UF.DiscreteAndSeparated.html#9694" class="Bound">x</a><a id="9725" class="Symbol">)</a>

<a id="tight&#39;"></a><a id="9728" href="UF.DiscreteAndSeparated.html#9728" class="Function">tight&#39;</a> <a id="9735" class="Symbol">:</a> <a id="9737" class="Symbol">{</a><a id="9738" href="UF.DiscreteAndSeparated.html#9738" class="Bound">X</a> <a id="9740" class="Symbol">:</a> <a id="9742" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9744" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9746" class="Symbol">}</a>
       <a id="9755" class="Symbol">→</a> <a id="9757" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9764" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9766" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
       <a id="9775" class="Symbol">→</a> <a id="9777" class="Symbol">{</a><a id="9778" href="UF.DiscreteAndSeparated.html#9778" class="Bound">Y</a> <a id="9780" class="Symbol">:</a> <a id="9782" href="UF.DiscreteAndSeparated.html#9738" class="Bound">X</a> <a id="9784" class="Symbol">→</a> <a id="9786" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9788" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9790" class="Symbol">}</a>
       <a id="9799" class="Symbol">→</a> <a id="9801" class="Symbol">((</a><a id="9803" href="UF.DiscreteAndSeparated.html#9803" class="Bound">x</a> <a id="9805" class="Symbol">:</a> <a id="9807" href="UF.DiscreteAndSeparated.html#9738" class="Bound">X</a><a id="9808" class="Symbol">)</a> <a id="9810" class="Symbol">→</a> <a id="9812" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="9824" class="Symbol">(</a><a id="9825" href="UF.DiscreteAndSeparated.html#9778" class="Bound">Y</a> <a id="9827" href="UF.DiscreteAndSeparated.html#9803" class="Bound">x</a><a id="9828" class="Symbol">))</a>
       <a id="9838" class="Symbol">→</a> <a id="9840" class="Symbol">(</a><a id="9841" href="UF.DiscreteAndSeparated.html#9841" class="Bound">f</a> <a id="9843" href="UF.DiscreteAndSeparated.html#9843" class="Bound">g</a> <a id="9845" class="Symbol">:</a> <a id="9847" class="Symbol">(</a><a id="9848" href="UF.DiscreteAndSeparated.html#9848" class="Bound">x</a> <a id="9850" class="Symbol">:</a> <a id="9852" href="UF.DiscreteAndSeparated.html#9738" class="Bound">X</a><a id="9853" class="Symbol">)</a> <a id="9855" class="Symbol">→</a> <a id="9857" href="UF.DiscreteAndSeparated.html#9778" class="Bound">Y</a> <a id="9859" href="UF.DiscreteAndSeparated.html#9848" class="Bound">x</a><a id="9860" class="Symbol">)</a>
       <a id="9869" class="Symbol">→</a> <a id="9871" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9873" class="Symbol">(</a><a id="9874" href="UF.DiscreteAndSeparated.html#9841" class="Bound">f</a> <a id="9876" href="UF.DiscreteAndSeparated.html#8353" class="Function Operator">♯</a> <a id="9878" href="UF.DiscreteAndSeparated.html#9843" class="Bound">g</a><a id="9879" class="Symbol">)</a> <a id="9881" class="Symbol">→</a> <a id="9883" href="UF.DiscreteAndSeparated.html#9841" class="Bound">f</a> <a id="9885" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9887" href="UF.DiscreteAndSeparated.html#9843" class="Bound">g</a>
<a id="9889" href="UF.DiscreteAndSeparated.html#9728" class="Function">tight&#39;</a> <a id="9896" href="UF.DiscreteAndSeparated.html#9896" class="Bound">fe</a> <a id="9899" href="UF.DiscreteAndSeparated.html#9899" class="Bound">d</a> <a id="9901" class="Symbol">=</a> <a id="9903" href="UF.DiscreteAndSeparated.html#9389" class="Function">tight</a> <a id="9909" href="UF.DiscreteAndSeparated.html#9896" class="Bound">fe</a> <a id="9912" class="Symbol">(λ</a> <a id="9915" href="UF.DiscreteAndSeparated.html#9915" class="Bound">x</a> <a id="9917" class="Symbol">→</a> <a id="9919" href="UF.DiscreteAndSeparated.html#7386" class="Function">discrete-is-¬¬-separated</a> <a id="9944" class="Symbol">(</a><a id="9945" href="UF.DiscreteAndSeparated.html#9899" class="Bound">d</a> <a id="9947" href="UF.DiscreteAndSeparated.html#9915" class="Bound">x</a><a id="9948" class="Symbol">))</a>

<a id="9952" class="Markup">\end{code}</a><a id="9962" class="Background">

What about sums? The special case they reduce to binary products is
easy:

</a><a id="10039" class="Markup">\begin{code}</a>

<a id="binary-product-is-¬¬-separated"></a><a id="10053" href="UF.DiscreteAndSeparated.html#10053" class="Function">binary-product-is-¬¬-separated</a> <a id="10084" class="Symbol">:</a> <a id="10086" class="Symbol">{</a><a id="10087" href="UF.DiscreteAndSeparated.html#10087" class="Bound">X</a> <a id="10089" class="Symbol">:</a> <a id="10091" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10093" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10095" class="Symbol">}</a> <a id="10097" class="Symbol">{</a><a id="10098" href="UF.DiscreteAndSeparated.html#10098" class="Bound">Y</a> <a id="10100" class="Symbol">:</a> <a id="10102" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10104" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10106" class="Symbol">}</a>
                               <a id="10139" class="Symbol">→</a> <a id="10141" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="10157" href="UF.DiscreteAndSeparated.html#10087" class="Bound">X</a>
                               <a id="10190" class="Symbol">→</a> <a id="10192" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="10208" href="UF.DiscreteAndSeparated.html#10098" class="Bound">Y</a>
                               <a id="10241" class="Symbol">→</a> <a id="10243" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="10259" class="Symbol">(</a><a id="10260" href="UF.DiscreteAndSeparated.html#10087" class="Bound">X</a> <a id="10262" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10264" href="UF.DiscreteAndSeparated.html#10098" class="Bound">Y</a><a id="10265" class="Symbol">)</a>
<a id="10267" href="UF.DiscreteAndSeparated.html#10053" class="Function">binary-product-is-¬¬-separated</a> <a id="10298" href="UF.DiscreteAndSeparated.html#10298" class="Bound">s</a> <a id="10300" href="UF.DiscreteAndSeparated.html#10300" class="Bound">t</a> <a id="10302" class="Symbol">(</a><a id="10303" href="UF.DiscreteAndSeparated.html#10303" class="Bound">x</a> <a id="10305" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10307" href="UF.DiscreteAndSeparated.html#10307" class="Bound">y</a><a id="10308" class="Symbol">)</a> <a id="10310" class="Symbol">(</a><a id="10311" href="UF.DiscreteAndSeparated.html#10311" class="Bound">x&#39;</a> <a id="10314" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10316" href="UF.DiscreteAndSeparated.html#10316" class="Bound">y&#39;</a><a id="10318" class="Symbol">)</a> <a id="10320" href="UF.DiscreteAndSeparated.html#10320" class="Bound">φ</a> <a id="10322" class="Symbol">=</a>
 <a id="10325" href="UF.DiscreteAndSeparated.html#10538" class="Function">lemma</a> <a id="10331" class="Symbol">(</a><a id="10332" href="UF.DiscreteAndSeparated.html#10362" class="Function">lemma₀</a> <a id="10339" href="UF.DiscreteAndSeparated.html#10320" class="Bound">φ</a><a id="10340" class="Symbol">)</a> <a id="10342" class="Symbol">(</a><a id="10343" href="UF.DiscreteAndSeparated.html#10450" class="Function">lemma₁</a> <a id="10350" href="UF.DiscreteAndSeparated.html#10320" class="Bound">φ</a><a id="10351" class="Symbol">)</a>
 <a id="10354" class="Keyword">where</a>
  <a id="10362" href="UF.DiscreteAndSeparated.html#10362" class="Function">lemma₀</a> <a id="10369" class="Symbol">:</a> <a id="10371" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="10374" class="Symbol">((</a><a id="10376" href="UF.DiscreteAndSeparated.html#10303" class="Bound">x</a> <a id="10378" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10380" href="UF.DiscreteAndSeparated.html#10307" class="Bound">y</a><a id="10381" class="Symbol">)</a> <a id="10383" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10385" class="Symbol">(</a><a id="10386" href="UF.DiscreteAndSeparated.html#10311" class="Bound">x&#39;</a> <a id="10389" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10391" href="UF.DiscreteAndSeparated.html#10316" class="Bound">y&#39;</a><a id="10393" class="Symbol">))</a> <a id="10396" class="Symbol">→</a> <a id="10398" href="UF.DiscreteAndSeparated.html#10303" class="Bound">x</a> <a id="10400" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10402" href="UF.DiscreteAndSeparated.html#10311" class="Bound">x&#39;</a>
  <a id="10407" href="UF.DiscreteAndSeparated.html#10362" class="Function">lemma₀</a> <a id="10414" class="Symbol">=</a> <a id="10416" class="Symbol">(</a><a id="10417" href="UF.DiscreteAndSeparated.html#10298" class="Bound">s</a> <a id="10419" href="UF.DiscreteAndSeparated.html#10303" class="Bound">x</a> <a id="10421" href="UF.DiscreteAndSeparated.html#10311" class="Bound">x&#39;</a><a id="10423" class="Symbol">)</a> <a id="10425" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10427" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="10438" class="Symbol">(</a><a id="10439" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10442" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="10445" class="Symbol">)</a>

  <a id="10450" href="UF.DiscreteAndSeparated.html#10450" class="Function">lemma₁</a> <a id="10457" class="Symbol">:</a> <a id="10459" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="10462" class="Symbol">((</a><a id="10464" href="UF.DiscreteAndSeparated.html#10303" class="Bound">x</a> <a id="10466" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10468" href="UF.DiscreteAndSeparated.html#10307" class="Bound">y</a><a id="10469" class="Symbol">)</a> <a id="10471" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10473" class="Symbol">(</a><a id="10474" href="UF.DiscreteAndSeparated.html#10311" class="Bound">x&#39;</a> <a id="10477" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10479" href="UF.DiscreteAndSeparated.html#10316" class="Bound">y&#39;</a><a id="10481" class="Symbol">))</a> <a id="10484" class="Symbol">→</a> <a id="10486" href="UF.DiscreteAndSeparated.html#10307" class="Bound">y</a> <a id="10488" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10490" href="UF.DiscreteAndSeparated.html#10316" class="Bound">y&#39;</a>
  <a id="10495" href="UF.DiscreteAndSeparated.html#10450" class="Function">lemma₁</a> <a id="10502" class="Symbol">=</a> <a id="10504" class="Symbol">(</a><a id="10505" href="UF.DiscreteAndSeparated.html#10300" class="Bound">t</a> <a id="10507" href="UF.DiscreteAndSeparated.html#10307" class="Bound">y</a> <a id="10509" href="UF.DiscreteAndSeparated.html#10316" class="Bound">y&#39;</a><a id="10511" class="Symbol">)</a> <a id="10513" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10515" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="10526" class="Symbol">(</a><a id="10527" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10530" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a><a id="10533" class="Symbol">)</a>

  <a id="10538" href="UF.DiscreteAndSeparated.html#10538" class="Function">lemma</a> <a id="10544" class="Symbol">:</a> <a id="10546" href="UF.DiscreteAndSeparated.html#10303" class="Bound">x</a> <a id="10548" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10550" href="UF.DiscreteAndSeparated.html#10311" class="Bound">x&#39;</a> <a id="10553" class="Symbol">→</a> <a id="10555" href="UF.DiscreteAndSeparated.html#10307" class="Bound">y</a> <a id="10557" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10559" href="UF.DiscreteAndSeparated.html#10316" class="Bound">y&#39;</a> <a id="10562" class="Symbol">→</a> <a id="10564" class="Symbol">(</a><a id="10565" href="UF.DiscreteAndSeparated.html#10303" class="Bound">x</a> <a id="10567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10569" href="UF.DiscreteAndSeparated.html#10307" class="Bound">y</a><a id="10570" class="Symbol">)</a> <a id="10572" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10574" class="Symbol">(</a><a id="10575" href="UF.DiscreteAndSeparated.html#10311" class="Bound">x&#39;</a> <a id="10578" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10580" href="UF.DiscreteAndSeparated.html#10316" class="Bound">y&#39;</a><a id="10582" class="Symbol">)</a>
  <a id="10586" href="UF.DiscreteAndSeparated.html#10538" class="Function">lemma</a> <a id="10592" class="Symbol">=</a> <a id="10594" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="10598" class="Symbol">(</a><a id="10599" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">_,_</a><a id="10602" class="Symbol">)</a>

<a id="10605" class="Markup">\end{code}</a><a id="10615" class="Background">

This proof doesn&#39;t work for general dependent sums, because, among
other things, (ap pr₁) doesn&#39;t make sense in that case.  A different
special case is also easy:

</a><a id="10781" class="Markup">\begin{code}</a>

<a id="binary-sum-is-¬¬-separated"></a><a id="10795" href="UF.DiscreteAndSeparated.html#10795" class="Function">binary-sum-is-¬¬-separated</a> <a id="10822" class="Symbol">:</a> <a id="10824" class="Symbol">{</a><a id="10825" href="UF.DiscreteAndSeparated.html#10825" class="Bound">X</a> <a id="10827" class="Symbol">:</a> <a id="10829" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10831" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10833" class="Symbol">}</a> <a id="10835" class="Symbol">{</a><a id="10836" href="UF.DiscreteAndSeparated.html#10836" class="Bound">Y</a> <a id="10838" class="Symbol">:</a> <a id="10840" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10842" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10844" class="Symbol">}</a>
                           <a id="10873" class="Symbol">→</a> <a id="10875" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="10891" href="UF.DiscreteAndSeparated.html#10825" class="Bound">X</a>
                           <a id="10920" class="Symbol">→</a> <a id="10922" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="10938" href="UF.DiscreteAndSeparated.html#10836" class="Bound">Y</a>
                           <a id="10967" class="Symbol">→</a> <a id="10969" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="10985" class="Symbol">(</a><a id="10986" href="UF.DiscreteAndSeparated.html#10825" class="Bound">X</a> <a id="10988" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10990" href="UF.DiscreteAndSeparated.html#10836" class="Bound">Y</a><a id="10991" class="Symbol">)</a>
<a id="10993" href="UF.DiscreteAndSeparated.html#10795" class="Function">binary-sum-is-¬¬-separated</a> <a id="11020" class="Symbol">{</a><a id="11021" href="UF.DiscreteAndSeparated.html#11021" class="Bound">𝓤</a><a id="11022" class="Symbol">}</a> <a id="11024" class="Symbol">{</a><a id="11025" href="UF.DiscreteAndSeparated.html#11025" class="Bound">𝓥</a><a id="11026" class="Symbol">}</a> <a id="11028" class="Symbol">{</a><a id="11029" href="UF.DiscreteAndSeparated.html#11029" class="Bound">X</a><a id="11030" class="Symbol">}</a> <a id="11032" class="Symbol">{</a><a id="11033" href="UF.DiscreteAndSeparated.html#11033" class="Bound">Y</a><a id="11034" class="Symbol">}</a> <a id="11036" href="UF.DiscreteAndSeparated.html#11036" class="Bound">s</a> <a id="11038" href="UF.DiscreteAndSeparated.html#11038" class="Bound">t</a> <a id="11040" class="Symbol">(</a><a id="11041" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11045" href="UF.DiscreteAndSeparated.html#11045" class="Bound">x</a><a id="11046" class="Symbol">)</a> <a id="11048" class="Symbol">(</a><a id="11049" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11053" href="UF.DiscreteAndSeparated.html#11053" class="Bound">x&#39;</a><a id="11055" class="Symbol">)</a> <a id="11057" class="Symbol">=</a> <a id="11059" href="UF.DiscreteAndSeparated.html#11187" class="Function">lemma</a>
 <a id="11066" class="Keyword">where</a>
  <a id="11074" href="UF.DiscreteAndSeparated.html#11074" class="Function">claim</a> <a id="11080" class="Symbol">:</a> <a id="11082" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11086" href="UF.DiscreteAndSeparated.html#11045" class="Bound">x</a> <a id="11088" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11090" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11094" href="UF.DiscreteAndSeparated.html#11053" class="Bound">x&#39;</a> <a id="11097" class="Symbol">→</a> <a id="11099" href="UF.DiscreteAndSeparated.html#11045" class="Bound">x</a> <a id="11101" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11103" href="UF.DiscreteAndSeparated.html#11053" class="Bound">x&#39;</a>
  <a id="11108" href="UF.DiscreteAndSeparated.html#11074" class="Function">claim</a> <a id="11114" class="Symbol">=</a> <a id="11116" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11119" href="UF.DiscreteAndSeparated.html#11134" class="Function">p</a>
   <a id="11124" class="Keyword">where</a>
    <a id="11134" href="UF.DiscreteAndSeparated.html#11134" class="Function">p</a> <a id="11136" class="Symbol">:</a> <a id="11138" href="UF.DiscreteAndSeparated.html#11029" class="Bound">X</a> <a id="11140" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11142" href="UF.DiscreteAndSeparated.html#11033" class="Bound">Y</a> <a id="11144" class="Symbol">→</a> <a id="11146" href="UF.DiscreteAndSeparated.html#11029" class="Bound">X</a>
    <a id="11152" href="UF.DiscreteAndSeparated.html#11134" class="Function">p</a> <a id="11154" class="Symbol">(</a><a id="11155" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11159" href="UF.DiscreteAndSeparated.html#11159" class="Bound">u</a><a id="11160" class="Symbol">)</a> <a id="11162" class="Symbol">=</a> <a id="11164" href="UF.DiscreteAndSeparated.html#11159" class="Bound">u</a>
    <a id="11170" href="UF.DiscreteAndSeparated.html#11134" class="Function">p</a> <a id="11172" class="Symbol">(</a><a id="11173" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11177" href="UF.DiscreteAndSeparated.html#11177" class="Bound">v</a><a id="11178" class="Symbol">)</a> <a id="11180" class="Symbol">=</a> <a id="11182" href="UF.DiscreteAndSeparated.html#11045" class="Bound">x</a>

  <a id="11187" href="UF.DiscreteAndSeparated.html#11187" class="Function">lemma</a> <a id="11193" class="Symbol">:</a> <a id="11195" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="11198" class="Symbol">(</a><a id="11199" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11203" href="UF.DiscreteAndSeparated.html#11045" class="Bound">x</a> <a id="11205" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11207" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11211" href="UF.DiscreteAndSeparated.html#11053" class="Bound">x&#39;</a><a id="11213" class="Symbol">)</a> <a id="11215" class="Symbol">→</a> <a id="11217" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11221" href="UF.DiscreteAndSeparated.html#11045" class="Bound">x</a> <a id="11223" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11225" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11229" href="UF.DiscreteAndSeparated.html#11053" class="Bound">x&#39;</a>
  <a id="11234" href="UF.DiscreteAndSeparated.html#11187" class="Function">lemma</a> <a id="11240" class="Symbol">=</a> <a id="11242" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11245" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11249" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11251" href="UF.DiscreteAndSeparated.html#11036" class="Bound">s</a> <a id="11253" href="UF.DiscreteAndSeparated.html#11045" class="Bound">x</a> <a id="11255" href="UF.DiscreteAndSeparated.html#11053" class="Bound">x&#39;</a> <a id="11258" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11260" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="11271" href="UF.DiscreteAndSeparated.html#11074" class="Function">claim</a>

<a id="11278" href="UF.DiscreteAndSeparated.html#10795" class="Function">binary-sum-is-¬¬-separated</a> <a id="11305" href="UF.DiscreteAndSeparated.html#11305" class="Bound">s</a> <a id="11307" href="UF.DiscreteAndSeparated.html#11307" class="Bound">t</a> <a id="11309" class="Symbol">(</a><a id="11310" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11314" href="UF.DiscreteAndSeparated.html#11314" class="Bound">x</a><a id="11315" class="Symbol">)</a> <a id="11317" class="Symbol">(</a><a id="11318" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11322" href="UF.DiscreteAndSeparated.html#11322" class="Bound">y</a><a id="11323" class="Symbol">)</a> <a id="11325" class="Symbol">=</a>
 <a id="11328" class="Symbol">λ</a> <a id="11330" href="UF.DiscreteAndSeparated.html#11330" class="Bound">φ</a> <a id="11332" class="Symbol">→</a> <a id="11334" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11341" class="Symbol">(</a><a id="11342" href="UF.DiscreteAndSeparated.html#11330" class="Bound">φ</a> <a id="11344" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="11354" class="Symbol">)</a>
<a id="11356" href="UF.DiscreteAndSeparated.html#10795" class="Function">binary-sum-is-¬¬-separated</a> <a id="11383" href="UF.DiscreteAndSeparated.html#11383" class="Bound">s</a> <a id="11385" href="UF.DiscreteAndSeparated.html#11385" class="Bound">t</a> <a id="11387" class="Symbol">(</a><a id="11388" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11392" href="UF.DiscreteAndSeparated.html#11392" class="Bound">y</a><a id="11393" class="Symbol">)</a> <a id="11395" class="Symbol">(</a><a id="11396" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11400" href="UF.DiscreteAndSeparated.html#11400" class="Bound">x</a><a id="11401" class="Symbol">)</a>  <a id="11404" class="Symbol">=</a>
 <a id="11407" class="Symbol">λ</a> <a id="11409" href="UF.DiscreteAndSeparated.html#11409" class="Bound">φ</a> <a id="11411" class="Symbol">→</a> <a id="11413" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11420" class="Symbol">(</a><a id="11421" href="UF.DiscreteAndSeparated.html#11409" class="Bound">φ</a> <a id="11423" class="Symbol">(</a><a id="11424" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="11434" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11436" href="MLTT.Id.html#1054" class="Function Operator">_⁻¹</a><a id="11439" class="Symbol">))</a>
<a id="11442" href="UF.DiscreteAndSeparated.html#10795" class="Function">binary-sum-is-¬¬-separated</a> <a id="11469" class="Symbol">{</a><a id="11470" href="UF.DiscreteAndSeparated.html#11470" class="Bound">𝓤</a><a id="11471" class="Symbol">}</a> <a id="11473" class="Symbol">{</a><a id="11474" href="UF.DiscreteAndSeparated.html#11474" class="Bound">𝓥</a><a id="11475" class="Symbol">}</a> <a id="11477" class="Symbol">{</a><a id="11478" href="UF.DiscreteAndSeparated.html#11478" class="Bound">X</a><a id="11479" class="Symbol">}</a> <a id="11481" class="Symbol">{</a><a id="11482" href="UF.DiscreteAndSeparated.html#11482" class="Bound">Y</a><a id="11483" class="Symbol">}</a> <a id="11485" href="UF.DiscreteAndSeparated.html#11485" class="Bound">s</a> <a id="11487" href="UF.DiscreteAndSeparated.html#11487" class="Bound">t</a> <a id="11489" class="Symbol">(</a><a id="11490" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11494" href="UF.DiscreteAndSeparated.html#11494" class="Bound">y</a><a id="11495" class="Symbol">)</a> <a id="11497" class="Symbol">(</a><a id="11498" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11502" href="UF.DiscreteAndSeparated.html#11502" class="Bound">y&#39;</a><a id="11504" class="Symbol">)</a> <a id="11506" class="Symbol">=</a>
  <a id="11510" href="UF.DiscreteAndSeparated.html#11638" class="Function">lemma</a>
 <a id="11517" class="Keyword">where</a>
  <a id="11525" href="UF.DiscreteAndSeparated.html#11525" class="Function">claim</a> <a id="11531" class="Symbol">:</a> <a id="11533" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11537" href="UF.DiscreteAndSeparated.html#11494" class="Bound">y</a> <a id="11539" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11541" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11545" href="UF.DiscreteAndSeparated.html#11502" class="Bound">y&#39;</a> <a id="11548" class="Symbol">→</a> <a id="11550" href="UF.DiscreteAndSeparated.html#11494" class="Bound">y</a> <a id="11552" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11554" href="UF.DiscreteAndSeparated.html#11502" class="Bound">y&#39;</a>
  <a id="11559" href="UF.DiscreteAndSeparated.html#11525" class="Function">claim</a> <a id="11565" class="Symbol">=</a> <a id="11567" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11570" href="UF.DiscreteAndSeparated.html#11585" class="Function">q</a>
   <a id="11575" class="Keyword">where</a>
    <a id="11585" href="UF.DiscreteAndSeparated.html#11585" class="Function">q</a> <a id="11587" class="Symbol">:</a> <a id="11589" href="UF.DiscreteAndSeparated.html#11478" class="Bound">X</a> <a id="11591" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11593" href="UF.DiscreteAndSeparated.html#11482" class="Bound">Y</a> <a id="11595" class="Symbol">→</a> <a id="11597" href="UF.DiscreteAndSeparated.html#11482" class="Bound">Y</a>
    <a id="11603" href="UF.DiscreteAndSeparated.html#11585" class="Function">q</a> <a id="11605" class="Symbol">(</a><a id="11606" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11610" href="UF.DiscreteAndSeparated.html#11610" class="Bound">u</a><a id="11611" class="Symbol">)</a> <a id="11613" class="Symbol">=</a> <a id="11615" href="UF.DiscreteAndSeparated.html#11494" class="Bound">y</a>
    <a id="11621" href="UF.DiscreteAndSeparated.html#11585" class="Function">q</a> <a id="11623" class="Symbol">(</a><a id="11624" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11628" href="UF.DiscreteAndSeparated.html#11628" class="Bound">v</a><a id="11629" class="Symbol">)</a> <a id="11631" class="Symbol">=</a> <a id="11633" href="UF.DiscreteAndSeparated.html#11628" class="Bound">v</a>

  <a id="11638" href="UF.DiscreteAndSeparated.html#11638" class="Function">lemma</a> <a id="11644" class="Symbol">:</a> <a id="11646" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="11649" class="Symbol">(</a><a id="11650" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11654" href="UF.DiscreteAndSeparated.html#11494" class="Bound">y</a> <a id="11656" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11658" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11662" href="UF.DiscreteAndSeparated.html#11502" class="Bound">y&#39;</a><a id="11664" class="Symbol">)</a> <a id="11666" class="Symbol">→</a> <a id="11668" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11672" href="UF.DiscreteAndSeparated.html#11494" class="Bound">y</a> <a id="11674" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11676" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11680" href="UF.DiscreteAndSeparated.html#11502" class="Bound">y&#39;</a>
  <a id="11685" href="UF.DiscreteAndSeparated.html#11638" class="Function">lemma</a> <a id="11691" class="Symbol">=</a> <a id="11693" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11696" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11700" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11702" href="UF.DiscreteAndSeparated.html#11487" class="Bound">t</a> <a id="11704" href="UF.DiscreteAndSeparated.html#11494" class="Bound">y</a> <a id="11706" href="UF.DiscreteAndSeparated.html#11502" class="Bound">y&#39;</a> <a id="11709" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11711" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="11722" href="UF.DiscreteAndSeparated.html#11525" class="Function">claim</a>

<a id="11729" class="Markup">\end{code}</a><a id="11739" class="Background">

Added 19th March 2021.

</a><a id="11765" class="Markup">\begin{code}</a>

<a id="equality-of-¬¬stable-propositions&#39;"></a><a id="11779" href="UF.DiscreteAndSeparated.html#11779" class="Function">equality-of-¬¬stable-propositions&#39;</a> <a id="11814" class="Symbol">:</a> <a id="11816" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="11824" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                   <a id="11861" class="Symbol">→</a> <a id="11863" class="Symbol">(</a><a id="11864" href="UF.DiscreteAndSeparated.html#11864" class="Bound">P</a> <a id="11866" href="UF.DiscreteAndSeparated.html#11866" class="Bound">Q</a> <a id="11868" class="Symbol">:</a> <a id="11870" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11872" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11874" class="Symbol">)</a>
                                   <a id="11911" class="Symbol">→</a> <a id="11913" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11921" href="UF.DiscreteAndSeparated.html#11864" class="Bound">P</a>
                                   <a id="11958" class="Symbol">→</a> <a id="11960" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11968" href="UF.DiscreteAndSeparated.html#11866" class="Bound">Q</a>
                                   <a id="12005" class="Symbol">→</a> <a id="12007" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="12017" href="UF.DiscreteAndSeparated.html#11864" class="Bound">P</a>
                                   <a id="12054" class="Symbol">→</a> <a id="12056" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="12066" href="UF.DiscreteAndSeparated.html#11866" class="Bound">Q</a>
                                   <a id="12103" class="Symbol">→</a> <a id="12105" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="12115" class="Symbol">(</a><a id="12116" href="UF.DiscreteAndSeparated.html#11864" class="Bound">P</a> <a id="12118" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12120" href="UF.DiscreteAndSeparated.html#11866" class="Bound">Q</a><a id="12121" class="Symbol">)</a>
<a id="12123" href="UF.DiscreteAndSeparated.html#11779" class="Function">equality-of-¬¬stable-propositions&#39;</a> <a id="12158" href="UF.DiscreteAndSeparated.html#12158" class="Bound">pe</a> <a id="12161" href="UF.DiscreteAndSeparated.html#12161" class="Bound">P</a> <a id="12163" href="UF.DiscreteAndSeparated.html#12163" class="Bound">Q</a> <a id="12165" href="UF.DiscreteAndSeparated.html#12165" class="Bound">i</a> <a id="12167" href="UF.DiscreteAndSeparated.html#12167" class="Bound">j</a> <a id="12169" href="UF.DiscreteAndSeparated.html#12169" class="Bound">f</a> <a id="12171" href="UF.DiscreteAndSeparated.html#12171" class="Bound">g</a> <a id="12173" href="UF.DiscreteAndSeparated.html#12173" class="Bound">a</a> <a id="12175" class="Symbol">=</a> <a id="12177" href="UF.DiscreteAndSeparated.html#12384" class="Function">V</a>
 <a id="12180" class="Keyword">where</a>
  <a id="12188" href="UF.DiscreteAndSeparated.html#12188" class="Function">I</a> <a id="12190" class="Symbol">:</a> <a id="12192" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="12195" class="Symbol">(</a><a id="12196" href="UF.DiscreteAndSeparated.html#12161" class="Bound">P</a> <a id="12198" class="Symbol">→</a> <a id="12200" href="UF.DiscreteAndSeparated.html#12163" class="Bound">Q</a><a id="12201" class="Symbol">)</a>
  <a id="12205" href="UF.DiscreteAndSeparated.html#12188" class="Function">I</a> <a id="12207" class="Symbol">=</a> <a id="12209" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="12220" class="Symbol">(</a><a id="12221" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12231" href="MLTT.Pi.html#444" class="Function">id</a><a id="12233" class="Symbol">)</a> <a id="12235" href="UF.DiscreteAndSeparated.html#12173" class="Bound">a</a>

  <a id="12240" href="UF.DiscreteAndSeparated.html#12240" class="Function">II</a> <a id="12243" class="Symbol">:</a> <a id="12245" href="UF.DiscreteAndSeparated.html#12161" class="Bound">P</a> <a id="12247" class="Symbol">→</a> <a id="12249" href="UF.DiscreteAndSeparated.html#12163" class="Bound">Q</a>
  <a id="12253" href="UF.DiscreteAndSeparated.html#12240" class="Function">II</a> <a id="12256" class="Symbol">=</a> <a id="12258" href="MLTT.Negation.html#3284" class="Function">→-is-¬¬-stable</a> <a id="12273" href="UF.DiscreteAndSeparated.html#12171" class="Bound">g</a> <a id="12275" href="UF.DiscreteAndSeparated.html#12188" class="Function">I</a>

  <a id="12280" href="UF.DiscreteAndSeparated.html#12280" class="Function">III</a> <a id="12284" class="Symbol">:</a> <a id="12286" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="12289" class="Symbol">(</a><a id="12290" href="UF.DiscreteAndSeparated.html#12163" class="Bound">Q</a> <a id="12292" class="Symbol">→</a> <a id="12294" href="UF.DiscreteAndSeparated.html#12161" class="Bound">P</a><a id="12295" class="Symbol">)</a>
  <a id="12299" href="UF.DiscreteAndSeparated.html#12280" class="Function">III</a> <a id="12303" class="Symbol">=</a> <a id="12305" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="12316" class="Symbol">(</a><a id="12317" href="MLTT.Id.html#734" class="Function">transport</a> <a id="12327" href="MLTT.Pi.html#444" class="Function">id</a> <a id="12330" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12332" href="MLTT.Id.html#1054" class="Function Operator">_⁻¹</a><a id="12335" class="Symbol">)</a> <a id="12337" href="UF.DiscreteAndSeparated.html#12173" class="Bound">a</a>

  <a id="12342" href="UF.DiscreteAndSeparated.html#12342" class="Function">IV</a> <a id="12345" class="Symbol">:</a> <a id="12347" href="UF.DiscreteAndSeparated.html#12163" class="Bound">Q</a> <a id="12349" class="Symbol">→</a> <a id="12351" href="UF.DiscreteAndSeparated.html#12161" class="Bound">P</a>
  <a id="12355" href="UF.DiscreteAndSeparated.html#12342" class="Function">IV</a> <a id="12358" class="Symbol">=</a> <a id="12360" href="MLTT.Negation.html#3284" class="Function">→-is-¬¬-stable</a> <a id="12375" href="UF.DiscreteAndSeparated.html#12169" class="Bound">f</a> <a id="12377" href="UF.DiscreteAndSeparated.html#12280" class="Function">III</a>

  <a id="12384" href="UF.DiscreteAndSeparated.html#12384" class="Function">V</a> <a id="12386" class="Symbol">:</a> <a id="12388" href="UF.DiscreteAndSeparated.html#12161" class="Bound">P</a> <a id="12390" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12392" href="UF.DiscreteAndSeparated.html#12163" class="Bound">Q</a>
  <a id="12396" href="UF.DiscreteAndSeparated.html#12384" class="Function">V</a> <a id="12398" class="Symbol">=</a> <a id="12400" href="UF.DiscreteAndSeparated.html#12158" class="Bound">pe</a> <a id="12403" href="UF.DiscreteAndSeparated.html#12165" class="Bound">i</a> <a id="12405" href="UF.DiscreteAndSeparated.html#12167" class="Bound">j</a> <a id="12407" href="UF.DiscreteAndSeparated.html#12240" class="Function">II</a> <a id="12410" href="UF.DiscreteAndSeparated.html#12342" class="Function">IV</a>

<a id="equality-of-¬¬stable-propositions"></a><a id="12414" href="UF.DiscreteAndSeparated.html#12414" class="Function">equality-of-¬¬stable-propositions</a> <a id="12448" class="Symbol">:</a> <a id="12450" href="UF.FunExt.html#851" class="Function">funext</a> <a id="12457" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12459" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                  <a id="12495" class="Symbol">→</a> <a id="12497" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="12505" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                  <a id="12541" class="Symbol">→</a> <a id="12543" class="Symbol">(</a><a id="12544" href="UF.DiscreteAndSeparated.html#12544" class="Bound">p</a> <a id="12546" href="UF.DiscreteAndSeparated.html#12546" class="Bound">q</a> <a id="12548" class="Symbol">:</a> <a id="12550" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="12552" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12553" class="Symbol">)</a>
                                  <a id="12589" class="Symbol">→</a> <a id="12591" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="12601" class="Symbol">(</a><a id="12602" href="UF.DiscreteAndSeparated.html#12544" class="Bound">p</a> <a id="12604" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="12609" class="Symbol">)</a>
                                  <a id="12645" class="Symbol">→</a> <a id="12647" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="12657" class="Symbol">(</a><a id="12658" href="UF.DiscreteAndSeparated.html#12546" class="Bound">q</a> <a id="12660" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="12665" class="Symbol">)</a>
                                  <a id="12701" class="Symbol">→</a> <a id="12703" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="12713" class="Symbol">(</a><a id="12714" href="UF.DiscreteAndSeparated.html#12544" class="Bound">p</a> <a id="12716" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12718" href="UF.DiscreteAndSeparated.html#12546" class="Bound">q</a><a id="12719" class="Symbol">)</a>
<a id="12721" href="UF.DiscreteAndSeparated.html#12414" class="Function">equality-of-¬¬stable-propositions</a> <a id="12755" href="UF.DiscreteAndSeparated.html#12755" class="Bound">fe</a> <a id="12758" href="UF.DiscreteAndSeparated.html#12758" class="Bound">pe</a> <a id="12761" href="UF.DiscreteAndSeparated.html#12761" class="Bound">p</a> <a id="12763" href="UF.DiscreteAndSeparated.html#12763" class="Bound">q</a> <a id="12765" href="UF.DiscreteAndSeparated.html#12765" class="Bound">f</a> <a id="12767" href="UF.DiscreteAndSeparated.html#12767" class="Bound">g</a> <a id="12769" href="UF.DiscreteAndSeparated.html#12769" class="Bound">a</a> <a id="12771" class="Symbol">=</a> <a id="12773" href="UF.DiscreteAndSeparated.html#12954" class="Function">γ</a>
 <a id="12776" class="Keyword">where</a>
  <a id="12784" href="UF.DiscreteAndSeparated.html#12784" class="Function">δ</a> <a id="12786" class="Symbol">:</a> <a id="12788" href="UF.DiscreteAndSeparated.html#12761" class="Bound">p</a> <a id="12790" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="12796" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12798" href="UF.DiscreteAndSeparated.html#12763" class="Bound">q</a> <a id="12800" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
  <a id="12808" href="UF.DiscreteAndSeparated.html#12784" class="Function">δ</a> <a id="12810" class="Symbol">=</a> <a id="12812" href="UF.DiscreteAndSeparated.html#11779" class="Function">equality-of-¬¬stable-propositions&#39;</a>
       <a id="12854" href="UF.DiscreteAndSeparated.html#12758" class="Bound">pe</a> <a id="12857" class="Symbol">(</a><a id="12858" href="UF.DiscreteAndSeparated.html#12761" class="Bound">p</a> <a id="12860" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="12865" class="Symbol">)</a> <a id="12867" class="Symbol">(</a><a id="12868" href="UF.DiscreteAndSeparated.html#12763" class="Bound">q</a> <a id="12870" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="12875" class="Symbol">)</a> <a id="12877" class="Symbol">(</a><a id="12878" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="12892" href="UF.DiscreteAndSeparated.html#12761" class="Bound">p</a><a id="12893" class="Symbol">)</a> <a id="12895" class="Symbol">(</a><a id="12896" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="12910" href="UF.DiscreteAndSeparated.html#12763" class="Bound">q</a><a id="12911" class="Symbol">)</a>
       <a id="12920" href="UF.DiscreteAndSeparated.html#12765" class="Bound">f</a> <a id="12922" href="UF.DiscreteAndSeparated.html#12767" class="Bound">g</a> <a id="12924" class="Symbol">(</a><a id="12925" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="12936" class="Symbol">(</a><a id="12937" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12940" href="UF.SubtypeClassifier.html#478" class="Function Operator">_holds</a><a id="12946" class="Symbol">)</a> <a id="12948" href="UF.DiscreteAndSeparated.html#12769" class="Bound">a</a><a id="12949" class="Symbol">)</a>

  <a id="12954" href="UF.DiscreteAndSeparated.html#12954" class="Function">γ</a> <a id="12956" class="Symbol">:</a> <a id="12958" href="UF.DiscreteAndSeparated.html#12761" class="Bound">p</a> <a id="12960" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12962" href="UF.DiscreteAndSeparated.html#12763" class="Bound">q</a>
  <a id="12966" href="UF.DiscreteAndSeparated.html#12954" class="Function">γ</a> <a id="12968" class="Symbol">=</a> <a id="12970" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="12983" class="Symbol">(λ</a> <a id="12986" href="UF.DiscreteAndSeparated.html#12986" class="Bound">_</a> <a id="12988" class="Symbol">→</a> <a id="12990" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="13009" href="UF.DiscreteAndSeparated.html#12755" class="Bound">fe</a><a id="13011" class="Symbol">)</a> <a id="13013" href="UF.DiscreteAndSeparated.html#12784" class="Function">δ</a>

<a id="13016" class="Markup">\end{code}</a><a id="13026" class="Background">

TODO. Find a better home for the following.

</a><a id="13073" class="Markup">\begin{code}</a>

<a id="⊥-⊤-density&#39;"></a><a id="13087" href="UF.DiscreteAndSeparated.html#13087" class="Function">⊥-⊤-density&#39;</a> <a id="13100" class="Symbol">:</a> <a id="13102" href="UF.FunExt.html#851" class="Function">funext</a> <a id="13109" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13111" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
             <a id="13126" class="Symbol">→</a> <a id="13128" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="13136" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
             <a id="13151" class="Symbol">→</a> <a id="13153" class="Symbol">∀</a> <a id="13155" class="Symbol">{</a><a id="13156" href="UF.DiscreteAndSeparated.html#13156" class="Bound">𝓥</a><a id="13157" class="Symbol">}</a> <a id="13159" class="Symbol">{</a><a id="13160" href="UF.DiscreteAndSeparated.html#13160" class="Bound">X</a> <a id="13162" class="Symbol">:</a> <a id="13164" href="UF.DiscreteAndSeparated.html#13156" class="Bound">𝓥</a> <a id="13166" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13168" class="Symbol">}</a>
             <a id="13183" class="Symbol">→</a> <a id="13185" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="13201" href="UF.DiscreteAndSeparated.html#13160" class="Bound">X</a>
             <a id="13216" class="Symbol">→</a> <a id="13218" class="Symbol">(</a><a id="13219" href="UF.DiscreteAndSeparated.html#13219" class="Bound">f</a> <a id="13221" class="Symbol">:</a> <a id="13223" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="13225" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13227" class="Symbol">→</a> <a id="13229" href="UF.DiscreteAndSeparated.html#13160" class="Bound">X</a><a id="13230" class="Symbol">)</a>
             <a id="13245" class="Symbol">→</a> <a id="13247" href="UF.DiscreteAndSeparated.html#13219" class="Bound">f</a> <a id="13249" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="13251" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13253" href="UF.DiscreteAndSeparated.html#13219" class="Bound">f</a> <a id="13255" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
             <a id="13270" class="Symbol">→</a> <a id="13272" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="13282" href="UF.DiscreteAndSeparated.html#13219" class="Bound">f</a>
<a id="13284" href="UF.DiscreteAndSeparated.html#13087" class="Function">⊥-⊤-density&#39;</a> <a id="13297" href="UF.DiscreteAndSeparated.html#13297" class="Bound">fe</a> <a id="13300" href="UF.DiscreteAndSeparated.html#13300" class="Bound">pe</a> <a id="13303" href="UF.DiscreteAndSeparated.html#13303" class="Bound">s</a> <a id="13305" href="UF.DiscreteAndSeparated.html#13305" class="Bound">f</a> <a id="13307" href="UF.DiscreteAndSeparated.html#13307" class="Bound">r</a> <a id="13309" href="UF.DiscreteAndSeparated.html#13309" class="Bound">p</a> <a id="13311" href="UF.DiscreteAndSeparated.html#13311" class="Bound">q</a> <a id="13313" class="Symbol">=</a> <a id="13315" href="UF.DiscreteAndSeparated.html#13540" class="Function">g</a> <a id="13317" href="UF.DiscreteAndSeparated.html#13309" class="Bound">p</a> <a id="13319" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13321" class="Symbol">(</a><a id="13322" href="UF.DiscreteAndSeparated.html#13540" class="Function">g</a> <a id="13324" href="UF.DiscreteAndSeparated.html#13311" class="Bound">q</a><a id="13325" class="Symbol">)</a><a id="13326" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
  <a id="13331" class="Keyword">where</a>
    <a id="13341" href="UF.DiscreteAndSeparated.html#13341" class="Function">a</a> <a id="13343" class="Symbol">:</a> <a id="13345" class="Symbol">∀</a> <a id="13347" href="UF.DiscreteAndSeparated.html#13347" class="Bound">p</a> <a id="13349" class="Symbol">→</a> <a id="13351" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="13354" class="Symbol">(</a><a id="13355" href="UF.DiscreteAndSeparated.html#13305" class="Bound">f</a> <a id="13357" href="UF.DiscreteAndSeparated.html#13347" class="Bound">p</a> <a id="13359" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13361" href="UF.DiscreteAndSeparated.html#13305" class="Bound">f</a> <a id="13363" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="13364" class="Symbol">)</a>
    <a id="13370" href="UF.DiscreteAndSeparated.html#13341" class="Function">a</a> <a id="13372" href="UF.DiscreteAndSeparated.html#13372" class="Bound">p</a> <a id="13374" href="UF.DiscreteAndSeparated.html#13374" class="Bound">t</a> <a id="13376" class="Symbol">=</a> <a id="13378" href="UF.SubtypeClassifier.html#7495" class="Function">no-truth-values-other-than-⊥-or-⊤</a> <a id="13412" href="UF.DiscreteAndSeparated.html#13297" class="Bound">fe</a> <a id="13415" href="UF.DiscreteAndSeparated.html#13300" class="Bound">pe</a> <a id="13418" class="Symbol">(</a><a id="13419" href="UF.DiscreteAndSeparated.html#13372" class="Bound">p</a> <a id="13421" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13423" class="Symbol">(</a><a id="13424" href="UF.DiscreteAndSeparated.html#13452" class="Function">b</a> <a id="13426" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13428" href="UF.DiscreteAndSeparated.html#13500" class="Function">c</a><a id="13429" class="Symbol">))</a>
      <a id="13438" class="Keyword">where</a>
        <a id="13452" href="UF.DiscreteAndSeparated.html#13452" class="Function">b</a> <a id="13454" class="Symbol">:</a> <a id="13456" href="UF.DiscreteAndSeparated.html#13372" class="Bound">p</a> <a id="13458" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13460" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
        <a id="13470" href="UF.DiscreteAndSeparated.html#13452" class="Function">b</a> <a id="13472" href="UF.DiscreteAndSeparated.html#13472" class="Bound">u</a> <a id="13474" class="Symbol">=</a> <a id="13476" href="UF.DiscreteAndSeparated.html#13374" class="Bound">t</a> <a id="13478" class="Symbol">(</a><a id="13479" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13482" href="UF.DiscreteAndSeparated.html#13305" class="Bound">f</a> <a id="13484" href="UF.DiscreteAndSeparated.html#13472" class="Bound">u</a> <a id="13486" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13488" href="UF.DiscreteAndSeparated.html#13307" class="Bound">r</a><a id="13489" class="Symbol">)</a>

        <a id="13500" href="UF.DiscreteAndSeparated.html#13500" class="Function">c</a> <a id="13502" class="Symbol">:</a> <a id="13504" href="UF.DiscreteAndSeparated.html#13372" class="Bound">p</a> <a id="13506" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13508" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
        <a id="13518" href="UF.DiscreteAndSeparated.html#13500" class="Function">c</a> <a id="13520" href="UF.DiscreteAndSeparated.html#13520" class="Bound">u</a> <a id="13522" class="Symbol">=</a> <a id="13524" href="UF.DiscreteAndSeparated.html#13374" class="Bound">t</a> <a id="13526" class="Symbol">(</a><a id="13527" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13530" href="UF.DiscreteAndSeparated.html#13305" class="Bound">f</a> <a id="13532" href="UF.DiscreteAndSeparated.html#13520" class="Bound">u</a><a id="13533" class="Symbol">)</a>

    <a id="13540" href="UF.DiscreteAndSeparated.html#13540" class="Function">g</a> <a id="13542" class="Symbol">:</a> <a id="13544" class="Symbol">∀</a> <a id="13546" href="UF.DiscreteAndSeparated.html#13546" class="Bound">p</a> <a id="13548" class="Symbol">→</a> <a id="13550" href="UF.DiscreteAndSeparated.html#13305" class="Bound">f</a> <a id="13552" href="UF.DiscreteAndSeparated.html#13546" class="Bound">p</a> <a id="13554" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13556" href="UF.DiscreteAndSeparated.html#13305" class="Bound">f</a> <a id="13558" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
    <a id="13564" href="UF.DiscreteAndSeparated.html#13540" class="Function">g</a> <a id="13566" href="UF.DiscreteAndSeparated.html#13566" class="Bound">p</a> <a id="13568" class="Symbol">=</a> <a id="13570" href="UF.DiscreteAndSeparated.html#13303" class="Bound">s</a> <a id="13572" class="Symbol">(</a><a id="13573" href="UF.DiscreteAndSeparated.html#13305" class="Bound">f</a> <a id="13575" href="UF.DiscreteAndSeparated.html#13566" class="Bound">p</a><a id="13576" class="Symbol">)</a> <a id="13578" class="Symbol">(</a><a id="13579" href="UF.DiscreteAndSeparated.html#13305" class="Bound">f</a> <a id="13581" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="13582" class="Symbol">)</a> <a id="13584" class="Symbol">(</a><a id="13585" href="UF.DiscreteAndSeparated.html#13341" class="Function">a</a> <a id="13587" href="UF.DiscreteAndSeparated.html#13566" class="Bound">p</a><a id="13588" class="Symbol">)</a>

<a id="⊥-⊤-Density"></a><a id="13591" href="UF.DiscreteAndSeparated.html#13591" class="Function">⊥-⊤-Density</a> <a id="13603" class="Symbol">:</a> <a id="13605" href="UF.FunExt.html#851" class="Function">funext</a> <a id="13612" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13614" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
            <a id="13628" class="Symbol">→</a> <a id="13630" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="13638" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
            <a id="13652" class="Symbol">→</a> <a id="13654" class="Symbol">{</a><a id="13655" href="UF.DiscreteAndSeparated.html#13655" class="Bound">X</a> <a id="13657" class="Symbol">:</a> <a id="13659" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13661" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13663" class="Symbol">}</a>
              <a id="13679" class="Symbol">(</a><a id="13680" href="UF.DiscreteAndSeparated.html#13680" class="Bound">f</a> <a id="13682" class="Symbol">:</a> <a id="13684" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="13686" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13688" class="Symbol">→</a> <a id="13690" href="UF.DiscreteAndSeparated.html#13655" class="Bound">X</a><a id="13691" class="Symbol">)</a>
            <a id="13705" class="Symbol">→</a> <a id="13707" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="13723" href="UF.DiscreteAndSeparated.html#13655" class="Bound">X</a>
            <a id="13737" class="Symbol">→</a> <a id="13739" href="UF.DiscreteAndSeparated.html#13680" class="Bound">f</a> <a id="13741" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="13743" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13745" href="UF.DiscreteAndSeparated.html#13680" class="Bound">f</a> <a id="13747" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
            <a id="13761" class="Symbol">→</a> <a id="13763" class="Symbol">(</a><a id="13764" href="UF.DiscreteAndSeparated.html#13764" class="Bound">p</a> <a id="13766" class="Symbol">:</a> <a id="13768" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="13770" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13771" class="Symbol">)</a> <a id="13773" class="Symbol">→</a> <a id="13775" href="UF.DiscreteAndSeparated.html#13680" class="Bound">f</a> <a id="13777" href="UF.DiscreteAndSeparated.html#13764" class="Bound">p</a> <a id="13779" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13781" href="UF.DiscreteAndSeparated.html#13680" class="Bound">f</a> <a id="13783" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
<a id="13785" href="UF.DiscreteAndSeparated.html#13591" class="Function">⊥-⊤-Density</a> <a id="13797" href="UF.DiscreteAndSeparated.html#13797" class="Bound">fe</a> <a id="13800" href="UF.DiscreteAndSeparated.html#13800" class="Bound">pe</a> <a id="13803" href="UF.DiscreteAndSeparated.html#13803" class="Bound">f</a> <a id="13805" href="UF.DiscreteAndSeparated.html#13805" class="Bound">s</a> <a id="13807" href="UF.DiscreteAndSeparated.html#13807" class="Bound">r</a> <a id="13809" href="UF.DiscreteAndSeparated.html#13809" class="Bound">p</a> <a id="13811" class="Symbol">=</a> <a id="13813" href="UF.DiscreteAndSeparated.html#13087" class="Function">⊥-⊤-density&#39;</a> <a id="13826" href="UF.DiscreteAndSeparated.html#13797" class="Bound">fe</a> <a id="13829" href="UF.DiscreteAndSeparated.html#13800" class="Bound">pe</a> <a id="13832" href="UF.DiscreteAndSeparated.html#13805" class="Bound">s</a> <a id="13834" href="UF.DiscreteAndSeparated.html#13803" class="Bound">f</a> <a id="13836" href="UF.DiscreteAndSeparated.html#13807" class="Bound">r</a> <a id="13838" href="UF.DiscreteAndSeparated.html#13809" class="Bound">p</a> <a id="13840" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>

<a id="⊥-⊤-density"></a><a id="13843" href="UF.DiscreteAndSeparated.html#13843" class="Function">⊥-⊤-density</a> <a id="13855" class="Symbol">:</a> <a id="13857" href="UF.FunExt.html#851" class="Function">funext</a> <a id="13864" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13866" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
            <a id="13880" class="Symbol">→</a> <a id="13882" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="13890" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
            <a id="13904" class="Symbol">→</a> <a id="13906" class="Symbol">(</a><a id="13907" href="UF.DiscreteAndSeparated.html#13907" class="Bound">f</a> <a id="13909" class="Symbol">:</a> <a id="13911" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="13913" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13915" class="Symbol">→</a> <a id="13917" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="13918" class="Symbol">)</a>
            <a id="13932" class="Symbol">→</a> <a id="13934" href="UF.DiscreteAndSeparated.html#13907" class="Bound">f</a> <a id="13936" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="13938" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13940" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
            <a id="13954" class="Symbol">→</a> <a id="13956" href="UF.DiscreteAndSeparated.html#13907" class="Bound">f</a> <a id="13958" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="13960" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13962" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
            <a id="13976" class="Symbol">→</a> <a id="13978" class="Symbol">(</a><a id="13979" href="UF.DiscreteAndSeparated.html#13979" class="Bound">p</a> <a id="13981" class="Symbol">:</a> <a id="13983" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="13985" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="13986" class="Symbol">)</a> <a id="13988" class="Symbol">→</a> <a id="13990" href="UF.DiscreteAndSeparated.html#13907" class="Bound">f</a> <a id="13992" href="UF.DiscreteAndSeparated.html#13979" class="Bound">p</a> <a id="13994" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13996" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
<a id="13998" href="UF.DiscreteAndSeparated.html#13843" class="Function">⊥-⊤-density</a> <a id="14010" href="UF.DiscreteAndSeparated.html#14010" class="Bound">fe</a> <a id="14013" href="UF.DiscreteAndSeparated.html#14013" class="Bound">pe</a> <a id="14016" href="UF.DiscreteAndSeparated.html#14016" class="Bound">f</a> <a id="14018" href="UF.DiscreteAndSeparated.html#14018" class="Bound">r</a> <a id="14020" href="UF.DiscreteAndSeparated.html#14020" class="Bound">s</a> <a id="14022" href="UF.DiscreteAndSeparated.html#14022" class="Bound">p</a> <a id="14024" class="Symbol">=</a>
 <a id="14027" href="UF.DiscreteAndSeparated.html#13591" class="Function">⊥-⊤-Density</a> <a id="14039" href="UF.DiscreteAndSeparated.html#14010" class="Bound">fe</a> <a id="14042" href="UF.DiscreteAndSeparated.html#14013" class="Bound">pe</a> <a id="14045" href="UF.DiscreteAndSeparated.html#14016" class="Bound">f</a> <a id="14047" href="UF.DiscreteAndSeparated.html#7510" class="Function">𝟚-is-¬¬-separated</a> <a id="14065" class="Symbol">(</a><a id="14066" href="UF.DiscreteAndSeparated.html#14018" class="Bound">r</a> <a id="14068" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14070" href="UF.DiscreteAndSeparated.html#14020" class="Bound">s</a> <a id="14072" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14074" class="Symbol">)</a> <a id="14076" href="UF.DiscreteAndSeparated.html#14022" class="Bound">p</a> <a id="14078" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14080" href="UF.DiscreteAndSeparated.html#14020" class="Bound">s</a>

<a id="14083" class="Markup">\end{code}</a><a id="14093" class="Background">

21 March 2018.

</a><a id="14111" class="Markup">\begin{code}</a>

<a id="qinvs-preserve-isolatedness"></a><a id="14125" href="UF.DiscreteAndSeparated.html#14125" class="Function">qinvs-preserve-isolatedness</a> <a id="14153" class="Symbol">:</a> <a id="14155" class="Symbol">{</a><a id="14156" href="UF.DiscreteAndSeparated.html#14156" class="Bound">X</a> <a id="14158" class="Symbol">:</a> <a id="14160" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14162" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14164" class="Symbol">}</a> <a id="14166" class="Symbol">{</a><a id="14167" href="UF.DiscreteAndSeparated.html#14167" class="Bound">Y</a> <a id="14169" class="Symbol">:</a> <a id="14171" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14173" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14175" class="Symbol">}</a> <a id="14177" class="Symbol">(</a><a id="14178" href="UF.DiscreteAndSeparated.html#14178" class="Bound">f</a> <a id="14180" class="Symbol">:</a> <a id="14182" href="UF.DiscreteAndSeparated.html#14156" class="Bound">X</a> <a id="14184" class="Symbol">→</a> <a id="14186" href="UF.DiscreteAndSeparated.html#14167" class="Bound">Y</a><a id="14187" class="Symbol">)</a>
                            <a id="14217" class="Symbol">→</a> <a id="14219" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="14224" href="UF.DiscreteAndSeparated.html#14178" class="Bound">f</a>
                            <a id="14254" class="Symbol">→</a> <a id="14256" class="Symbol">(</a><a id="14257" href="UF.DiscreteAndSeparated.html#14257" class="Bound">x</a> <a id="14259" class="Symbol">:</a> <a id="14261" href="UF.DiscreteAndSeparated.html#14156" class="Bound">X</a><a id="14262" class="Symbol">)</a>
                            <a id="14292" class="Symbol">→</a> <a id="14294" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="14306" href="UF.DiscreteAndSeparated.html#14257" class="Bound">x</a>
                            <a id="14336" class="Symbol">→</a> <a id="14338" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="14350" class="Symbol">(</a><a id="14351" href="UF.DiscreteAndSeparated.html#14178" class="Bound">f</a> <a id="14353" href="UF.DiscreteAndSeparated.html#14257" class="Bound">x</a><a id="14354" class="Symbol">)</a>
<a id="14356" href="UF.DiscreteAndSeparated.html#14125" class="Function">qinvs-preserve-isolatedness</a> <a id="14384" class="Symbol">{</a><a id="14385" href="UF.DiscreteAndSeparated.html#14385" class="Bound">𝓤</a><a id="14386" class="Symbol">}</a> <a id="14388" class="Symbol">{</a><a id="14389" href="UF.DiscreteAndSeparated.html#14389" class="Bound">𝓥</a><a id="14390" class="Symbol">}</a> <a id="14392" class="Symbol">{</a><a id="14393" href="UF.DiscreteAndSeparated.html#14393" class="Bound">X</a><a id="14394" class="Symbol">}</a> <a id="14396" class="Symbol">{</a><a id="14397" href="UF.DiscreteAndSeparated.html#14397" class="Bound">Y</a><a id="14398" class="Symbol">}</a> <a id="14400" href="UF.DiscreteAndSeparated.html#14400" class="Bound">f</a> <a id="14402" class="Symbol">(</a><a id="14403" href="UF.DiscreteAndSeparated.html#14403" class="Bound">g</a> <a id="14405" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14407" href="UF.DiscreteAndSeparated.html#14407" class="Bound">ε</a> <a id="14409" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14411" href="UF.DiscreteAndSeparated.html#14411" class="Bound">η</a><a id="14412" class="Symbol">)</a> <a id="14414" href="UF.DiscreteAndSeparated.html#14414" class="Bound">x</a> <a id="14416" href="UF.DiscreteAndSeparated.html#14416" class="Bound">i</a> <a id="14418" href="UF.DiscreteAndSeparated.html#14418" class="Bound">y</a> <a id="14420" class="Symbol">=</a> <a id="14422" href="UF.DiscreteAndSeparated.html#14443" class="Function">h</a> <a id="14424" class="Symbol">(</a><a id="14425" href="UF.DiscreteAndSeparated.html#14416" class="Bound">i</a> <a id="14427" class="Symbol">(</a><a id="14428" href="UF.DiscreteAndSeparated.html#14403" class="Bound">g</a> <a id="14430" href="UF.DiscreteAndSeparated.html#14418" class="Bound">y</a><a id="14431" class="Symbol">))</a>
 <a id="14435" class="Keyword">where</a>
  <a id="14443" href="UF.DiscreteAndSeparated.html#14443" class="Function">h</a> <a id="14445" class="Symbol">:</a> <a id="14447" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="14460" class="Symbol">(</a><a id="14461" href="UF.DiscreteAndSeparated.html#14414" class="Bound">x</a> <a id="14463" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14465" href="UF.DiscreteAndSeparated.html#14403" class="Bound">g</a> <a id="14467" href="UF.DiscreteAndSeparated.html#14418" class="Bound">y</a><a id="14468" class="Symbol">)</a> <a id="14470" class="Symbol">→</a> <a id="14472" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="14485" class="Symbol">(</a><a id="14486" href="UF.DiscreteAndSeparated.html#14400" class="Bound">f</a> <a id="14488" href="UF.DiscreteAndSeparated.html#14414" class="Bound">x</a> <a id="14490" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14492" href="UF.DiscreteAndSeparated.html#14418" class="Bound">y</a><a id="14493" class="Symbol">)</a>
  <a id="14497" href="UF.DiscreteAndSeparated.html#14443" class="Function">h</a> <a id="14499" class="Symbol">(</a><a id="14500" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14504" href="UF.DiscreteAndSeparated.html#14504" class="Bound">p</a><a id="14505" class="Symbol">)</a> <a id="14507" class="Symbol">=</a> <a id="14509" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14513" class="Symbol">(</a><a id="14514" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14517" href="UF.DiscreteAndSeparated.html#14400" class="Bound">f</a> <a id="14519" href="UF.DiscreteAndSeparated.html#14504" class="Bound">p</a> <a id="14521" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14523" href="UF.DiscreteAndSeparated.html#14411" class="Bound">η</a> <a id="14525" href="UF.DiscreteAndSeparated.html#14418" class="Bound">y</a><a id="14526" class="Symbol">)</a>
  <a id="14530" href="UF.DiscreteAndSeparated.html#14443" class="Function">h</a> <a id="14532" class="Symbol">(</a><a id="14533" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14537" href="UF.DiscreteAndSeparated.html#14537" class="Bound">u</a><a id="14538" class="Symbol">)</a> <a id="14540" class="Symbol">=</a> <a id="14542" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14546" class="Symbol">(</a><a id="14547" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="14562" class="Symbol">(λ</a> <a id="14565" class="Symbol">(</a><a id="14566" href="UF.DiscreteAndSeparated.html#14566" class="Bound">q</a> <a id="14568" class="Symbol">:</a> <a id="14570" href="UF.DiscreteAndSeparated.html#14400" class="Bound">f</a> <a id="14572" href="UF.DiscreteAndSeparated.html#14414" class="Bound">x</a> <a id="14574" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14576" href="UF.DiscreteAndSeparated.html#14418" class="Bound">y</a><a id="14577" class="Symbol">)</a> <a id="14579" class="Symbol">→</a> <a id="14581" class="Symbol">(</a><a id="14582" href="UF.DiscreteAndSeparated.html#14407" class="Bound">ε</a> <a id="14584" href="UF.DiscreteAndSeparated.html#14414" class="Bound">x</a><a id="14585" class="Symbol">)</a><a id="14586" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="14589" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14591" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14594" href="UF.DiscreteAndSeparated.html#14403" class="Bound">g</a> <a id="14596" href="UF.DiscreteAndSeparated.html#14566" class="Bound">q</a><a id="14597" class="Symbol">)</a> <a id="14599" href="UF.DiscreteAndSeparated.html#14537" class="Bound">u</a><a id="14600" class="Symbol">)</a>

<a id="equivs-preserve-isolatedness"></a><a id="14603" href="UF.DiscreteAndSeparated.html#14603" class="Function">equivs-preserve-isolatedness</a> <a id="14632" class="Symbol">:</a> <a id="14634" class="Symbol">{</a><a id="14635" href="UF.DiscreteAndSeparated.html#14635" class="Bound">X</a> <a id="14637" class="Symbol">:</a> <a id="14639" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14641" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14643" class="Symbol">}</a> <a id="14645" class="Symbol">{</a><a id="14646" href="UF.DiscreteAndSeparated.html#14646" class="Bound">Y</a> <a id="14648" class="Symbol">:</a> <a id="14650" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14652" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14654" class="Symbol">}</a> <a id="14656" class="Symbol">(</a><a id="14657" href="UF.DiscreteAndSeparated.html#14657" class="Bound">f</a> <a id="14659" class="Symbol">:</a> <a id="14661" href="UF.DiscreteAndSeparated.html#14635" class="Bound">X</a> <a id="14663" class="Symbol">→</a> <a id="14665" href="UF.DiscreteAndSeparated.html#14646" class="Bound">Y</a><a id="14666" class="Symbol">)</a>
                             <a id="14697" class="Symbol">→</a> <a id="14699" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="14708" href="UF.DiscreteAndSeparated.html#14657" class="Bound">f</a>
                             <a id="14739" class="Symbol">→</a> <a id="14741" class="Symbol">(</a><a id="14742" href="UF.DiscreteAndSeparated.html#14742" class="Bound">x</a> <a id="14744" class="Symbol">:</a> <a id="14746" href="UF.DiscreteAndSeparated.html#14635" class="Bound">X</a><a id="14747" class="Symbol">)</a>
                             <a id="14778" class="Symbol">→</a> <a id="14780" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="14792" href="UF.DiscreteAndSeparated.html#14742" class="Bound">x</a>
                             <a id="14823" class="Symbol">→</a> <a id="14825" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="14837" class="Symbol">(</a><a id="14838" href="UF.DiscreteAndSeparated.html#14657" class="Bound">f</a> <a id="14840" href="UF.DiscreteAndSeparated.html#14742" class="Bound">x</a><a id="14841" class="Symbol">)</a>
<a id="14843" href="UF.DiscreteAndSeparated.html#14603" class="Function">equivs-preserve-isolatedness</a> <a id="14872" href="UF.DiscreteAndSeparated.html#14872" class="Bound">f</a> <a id="14874" href="UF.DiscreteAndSeparated.html#14874" class="Bound">e</a> <a id="14876" class="Symbol">=</a> <a id="14878" href="UF.DiscreteAndSeparated.html#14125" class="Function">qinvs-preserve-isolatedness</a> <a id="14906" href="UF.DiscreteAndSeparated.html#14872" class="Bound">f</a> <a id="14908" class="Symbol">(</a><a id="14909" href="UF.Equiv.html#6220" class="Function">equivs-are-qinvs</a> <a id="14926" href="UF.DiscreteAndSeparated.html#14872" class="Bound">f</a> <a id="14928" href="UF.DiscreteAndSeparated.html#14874" class="Bound">e</a><a id="14929" class="Symbol">)</a>

<a id="new-point-is-isolated"></a><a id="14932" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="14954" class="Symbol">:</a> <a id="14956" class="Symbol">{</a><a id="14957" href="UF.DiscreteAndSeparated.html#14957" class="Bound">X</a> <a id="14959" class="Symbol">:</a> <a id="14961" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14963" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14965" class="Symbol">}</a> <a id="14967" class="Symbol">→</a> <a id="14969" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="14981" class="Symbol">{</a><a id="14982" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14984" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14986" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="14987" class="Symbol">}</a> <a id="14989" class="Symbol">{</a><a id="14990" href="UF.DiscreteAndSeparated.html#14957" class="Bound">X</a> <a id="14992" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14994" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="14996" class="Symbol">{</a><a id="14997" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="14998" class="Symbol">}}</a> <a id="15001" class="Symbol">(</a><a id="15002" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15006" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15007" class="Symbol">)</a>
<a id="15009" href="UF.DiscreteAndSeparated.html#14932" class="Function">new-point-is-isolated</a> <a id="15031" class="Symbol">{</a><a id="15032" href="UF.DiscreteAndSeparated.html#15032" class="Bound">𝓤</a><a id="15033" class="Symbol">}</a> <a id="15035" class="Symbol">{</a><a id="15036" href="UF.DiscreteAndSeparated.html#15036" class="Bound">𝓥</a><a id="15037" class="Symbol">}</a> <a id="15039" class="Symbol">{</a><a id="15040" href="UF.DiscreteAndSeparated.html#15040" class="Bound">X</a><a id="15041" class="Symbol">}</a> <a id="15043" class="Symbol">=</a> <a id="15045" href="UF.DiscreteAndSeparated.html#15056" class="Function">h</a>
 <a id="15048" class="Keyword">where</a>
  <a id="15056" href="UF.DiscreteAndSeparated.html#15056" class="Function">h</a> <a id="15058" class="Symbol">:</a>  <a id="15061" class="Symbol">(</a><a id="15062" href="UF.DiscreteAndSeparated.html#15062" class="Bound">y</a> <a id="15064" class="Symbol">:</a> <a id="15066" href="UF.DiscreteAndSeparated.html#15040" class="Bound">X</a> <a id="15068" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="15070" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="15071" class="Symbol">)</a> <a id="15073" class="Symbol">→</a> <a id="15075" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="15088" class="Symbol">(</a><a id="15089" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15093" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="15095" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15097" href="UF.DiscreteAndSeparated.html#15062" class="Bound">y</a><a id="15098" class="Symbol">)</a>
  <a id="15102" href="UF.DiscreteAndSeparated.html#15056" class="Function">h</a> <a id="15104" class="Symbol">(</a><a id="15105" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15109" href="UF.DiscreteAndSeparated.html#15109" class="Bound">x</a><a id="15110" class="Symbol">)</a> <a id="15112" class="Symbol">=</a> <a id="15114" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15118" href="MLTT.Plus-Properties.html#562" class="Function">+disjoint&#39;</a>
  <a id="15131" href="UF.DiscreteAndSeparated.html#15056" class="Function">h</a> <a id="15133" class="Symbol">(</a><a id="15134" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15138" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="15139" class="Symbol">)</a> <a id="15141" class="Symbol">=</a> <a id="15143" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15147" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="15153" class="Markup">\end{code}</a><a id="15163" class="Background">

Back to old stuff:

</a><a id="15185" class="Markup">\begin{code}</a>

<a id="＝-indicator"></a><a id="15199" href="UF.DiscreteAndSeparated.html#15199" class="Function">＝-indicator</a> <a id="15211" class="Symbol">:</a> <a id="15213" class="Symbol">(</a><a id="15214" href="UF.DiscreteAndSeparated.html#15214" class="Bound">m</a> <a id="15216" class="Symbol">:</a> <a id="15218" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15219" class="Symbol">)</a>
            <a id="15233" class="Symbol">→</a> <a id="15235" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15237" href="UF.DiscreteAndSeparated.html#15237" class="Bound">p</a> <a id="15239" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15241" class="Symbol">(</a><a id="15242" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15244" class="Symbol">→</a> <a id="15246" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="15247" class="Symbol">)</a> <a id="15249" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15251" class="Symbol">((</a><a id="15253" href="UF.DiscreteAndSeparated.html#15253" class="Bound">n</a> <a id="15255" class="Symbol">:</a> <a id="15257" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15258" class="Symbol">)</a> <a id="15260" class="Symbol">→</a> <a id="15262" class="Symbol">(</a><a id="15263" href="UF.DiscreteAndSeparated.html#15237" class="Bound">p</a> <a id="15265" href="UF.DiscreteAndSeparated.html#15253" class="Bound">n</a> <a id="15267" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15269" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="15271" class="Symbol">→</a> <a id="15273" href="UF.DiscreteAndSeparated.html#15214" class="Bound">m</a> <a id="15275" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="15277" href="UF.DiscreteAndSeparated.html#15253" class="Bound">n</a><a id="15278" class="Symbol">)</a>
                                       <a id="15319" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15321" class="Symbol">(</a><a id="15322" href="UF.DiscreteAndSeparated.html#15237" class="Bound">p</a> <a id="15324" href="UF.DiscreteAndSeparated.html#15253" class="Bound">n</a> <a id="15326" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15328" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="15330" class="Symbol">→</a> <a id="15332" href="UF.DiscreteAndSeparated.html#15214" class="Bound">m</a> <a id="15334" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15336" href="UF.DiscreteAndSeparated.html#15253" class="Bound">n</a><a id="15337" class="Symbol">))</a>
<a id="15340" href="UF.DiscreteAndSeparated.html#15199" class="Function">＝-indicator</a> <a id="15352" href="UF.DiscreteAndSeparated.html#15352" class="Bound">m</a> <a id="15354" class="Symbol">=</a> <a id="15356" href="NotionsOfDecidability.Complemented.html#865" class="Function">co-characteristic-function</a> <a id="15383" class="Symbol">(</a><a id="15384" href="UF.DiscreteAndSeparated.html#2419" class="Function">ℕ-is-discrete</a> <a id="15398" href="UF.DiscreteAndSeparated.html#15352" class="Bound">m</a><a id="15399" class="Symbol">)</a>

<a id="χ＝"></a><a id="15402" href="UF.DiscreteAndSeparated.html#15402" class="Function">χ＝</a> <a id="15405" class="Symbol">:</a> <a id="15407" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15409" class="Symbol">→</a> <a id="15411" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15413" class="Symbol">→</a> <a id="15415" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="15417" href="UF.DiscreteAndSeparated.html#15402" class="Function">χ＝</a> <a id="15420" href="UF.DiscreteAndSeparated.html#15420" class="Bound">m</a> <a id="15422" class="Symbol">=</a> <a id="15424" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15428" class="Symbol">(</a><a id="15429" href="UF.DiscreteAndSeparated.html#15199" class="Function">＝-indicator</a> <a id="15441" href="UF.DiscreteAndSeparated.html#15420" class="Bound">m</a><a id="15442" class="Symbol">)</a>

<a id="χ＝-spec"></a><a id="15445" href="UF.DiscreteAndSeparated.html#15445" class="Function">χ＝-spec</a> <a id="15453" class="Symbol">:</a> <a id="15455" class="Symbol">(</a><a id="15456" href="UF.DiscreteAndSeparated.html#15456" class="Bound">m</a> <a id="15458" href="UF.DiscreteAndSeparated.html#15458" class="Bound">n</a> <a id="15460" class="Symbol">:</a> <a id="15462" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15463" class="Symbol">)</a> <a id="15465" class="Symbol">→</a> <a id="15467" class="Symbol">(</a><a id="15468" href="UF.DiscreteAndSeparated.html#15402" class="Function">χ＝</a> <a id="15471" href="UF.DiscreteAndSeparated.html#15456" class="Bound">m</a> <a id="15473" href="UF.DiscreteAndSeparated.html#15458" class="Bound">n</a> <a id="15475" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15477" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="15479" class="Symbol">→</a> <a id="15481" href="UF.DiscreteAndSeparated.html#15456" class="Bound">m</a> <a id="15483" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="15485" href="UF.DiscreteAndSeparated.html#15458" class="Bound">n</a><a id="15486" class="Symbol">)</a> <a id="15488" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15490" class="Symbol">(</a><a id="15491" href="UF.DiscreteAndSeparated.html#15402" class="Function">χ＝</a> <a id="15494" href="UF.DiscreteAndSeparated.html#15456" class="Bound">m</a> <a id="15496" href="UF.DiscreteAndSeparated.html#15458" class="Bound">n</a> <a id="15498" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15500" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="15502" class="Symbol">→</a> <a id="15504" href="UF.DiscreteAndSeparated.html#15456" class="Bound">m</a> <a id="15506" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15508" href="UF.DiscreteAndSeparated.html#15458" class="Bound">n</a><a id="15509" class="Symbol">)</a>
<a id="15511" href="UF.DiscreteAndSeparated.html#15445" class="Function">χ＝-spec</a> <a id="15519" href="UF.DiscreteAndSeparated.html#15519" class="Bound">m</a> <a id="15521" class="Symbol">=</a> <a id="15523" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15527" class="Symbol">(</a><a id="15528" href="UF.DiscreteAndSeparated.html#15199" class="Function">＝-indicator</a> <a id="15540" href="UF.DiscreteAndSeparated.html#15519" class="Bound">m</a><a id="15541" class="Symbol">)</a>

<a id="_＝[ℕ]_"></a><a id="15544" href="UF.DiscreteAndSeparated.html#15544" class="Function Operator">_＝[ℕ]_</a> <a id="15551" class="Symbol">:</a> <a id="15553" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15555" class="Symbol">→</a> <a id="15557" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15559" class="Symbol">→</a> <a id="15561" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="15564" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="15566" href="UF.DiscreteAndSeparated.html#15566" class="Bound">m</a> <a id="15568" href="UF.DiscreteAndSeparated.html#15544" class="Function Operator">＝[ℕ]</a> <a id="15573" href="UF.DiscreteAndSeparated.html#15573" class="Bound">n</a> <a id="15575" class="Symbol">=</a> <a id="15577" class="Symbol">(</a><a id="15578" href="UF.DiscreteAndSeparated.html#15402" class="Function">χ＝</a> <a id="15581" href="UF.DiscreteAndSeparated.html#15566" class="Bound">m</a> <a id="15583" href="UF.DiscreteAndSeparated.html#15573" class="Bound">n</a><a id="15584" class="Symbol">)</a> <a id="15586" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15588" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>

<a id="15591" class="Keyword">infix</a>  <a id="15598" class="Number">30</a> <a id="15601" href="UF.DiscreteAndSeparated.html#15544" class="Function Operator">_＝[ℕ]_</a>

<a id="＝-agrees-with-＝[ℕ]"></a><a id="15609" href="UF.DiscreteAndSeparated.html#15609" class="Function">＝-agrees-with-＝[ℕ]</a> <a id="15628" class="Symbol">:</a> <a id="15630" class="Symbol">(</a><a id="15631" href="UF.DiscreteAndSeparated.html#15631" class="Bound">m</a> <a id="15633" href="UF.DiscreteAndSeparated.html#15633" class="Bound">n</a> <a id="15635" class="Symbol">:</a> <a id="15637" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15638" class="Symbol">)</a> <a id="15640" class="Symbol">→</a> <a id="15642" href="UF.DiscreteAndSeparated.html#15631" class="Bound">m</a> <a id="15644" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15646" href="UF.DiscreteAndSeparated.html#15633" class="Bound">n</a> <a id="15648" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="15650" href="UF.DiscreteAndSeparated.html#15631" class="Bound">m</a> <a id="15652" href="UF.DiscreteAndSeparated.html#15544" class="Function Operator">＝[ℕ]</a> <a id="15657" href="UF.DiscreteAndSeparated.html#15633" class="Bound">n</a>
<a id="15659" href="UF.DiscreteAndSeparated.html#15609" class="Function">＝-agrees-with-＝[ℕ]</a> <a id="15678" href="UF.DiscreteAndSeparated.html#15678" class="Bound">m</a> <a id="15680" href="UF.DiscreteAndSeparated.html#15680" class="Bound">n</a> <a id="15682" class="Symbol">=</a>
 <a id="15685" class="Symbol">(λ</a> <a id="15688" href="UF.DiscreteAndSeparated.html#15688" class="Bound">r</a> <a id="15690" class="Symbol">→</a> <a id="15692" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a> <a id="15717" class="Symbol">(λ</a> <a id="15720" href="UF.DiscreteAndSeparated.html#15720" class="Bound">s</a> <a id="15722" class="Symbol">→</a> <a id="15724" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15728" class="Symbol">(</a><a id="15729" href="UF.DiscreteAndSeparated.html#15445" class="Function">χ＝-spec</a> <a id="15737" href="UF.DiscreteAndSeparated.html#15678" class="Bound">m</a> <a id="15739" href="UF.DiscreteAndSeparated.html#15680" class="Bound">n</a><a id="15740" class="Symbol">)</a> <a id="15742" href="UF.DiscreteAndSeparated.html#15720" class="Bound">s</a> <a id="15744" href="UF.DiscreteAndSeparated.html#15688" class="Bound">r</a><a id="15745" class="Symbol">))</a> <a id="15748" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="15751" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15755" class="Symbol">(</a><a id="15756" href="UF.DiscreteAndSeparated.html#15445" class="Function">χ＝-spec</a> <a id="15764" href="UF.DiscreteAndSeparated.html#15678" class="Bound">m</a> <a id="15766" href="UF.DiscreteAndSeparated.html#15680" class="Bound">n</a><a id="15767" class="Symbol">)</a>

<a id="≠-indicator"></a><a id="15770" href="UF.DiscreteAndSeparated.html#15770" class="Function">≠-indicator</a> <a id="15782" class="Symbol">:</a> <a id="15784" class="Symbol">(</a><a id="15785" href="UF.DiscreteAndSeparated.html#15785" class="Bound">m</a> <a id="15787" class="Symbol">:</a> <a id="15789" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15790" class="Symbol">)</a>
            <a id="15804" class="Symbol">→</a> <a id="15806" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15808" href="UF.DiscreteAndSeparated.html#15808" class="Bound">p</a> <a id="15810" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15812" class="Symbol">(</a><a id="15813" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15815" class="Symbol">→</a> <a id="15817" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="15818" class="Symbol">)</a> <a id="15820" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15822" class="Symbol">((</a><a id="15824" href="UF.DiscreteAndSeparated.html#15824" class="Bound">n</a> <a id="15826" class="Symbol">:</a> <a id="15828" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="15829" class="Symbol">)</a> <a id="15831" class="Symbol">→</a> <a id="15833" class="Symbol">(</a><a id="15834" href="UF.DiscreteAndSeparated.html#15808" class="Bound">p</a> <a id="15836" href="UF.DiscreteAndSeparated.html#15824" class="Bound">n</a> <a id="15838" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15840" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="15842" class="Symbol">→</a> <a id="15844" href="UF.DiscreteAndSeparated.html#15785" class="Bound">m</a> <a id="15846" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15848" href="UF.DiscreteAndSeparated.html#15824" class="Bound">n</a><a id="15849" class="Symbol">)</a>
                                       <a id="15890" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="15892" class="Symbol">(</a><a id="15893" href="UF.DiscreteAndSeparated.html#15808" class="Bound">p</a> <a id="15895" href="UF.DiscreteAndSeparated.html#15824" class="Bound">n</a> <a id="15897" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15899" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="15901" class="Symbol">→</a> <a id="15903" href="UF.DiscreteAndSeparated.html#15785" class="Bound">m</a> <a id="15905" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="15907" href="UF.DiscreteAndSeparated.html#15824" class="Bound">n</a><a id="15908" class="Symbol">))</a>
<a id="15911" href="UF.DiscreteAndSeparated.html#15770" class="Function">≠-indicator</a> <a id="15923" href="UF.DiscreteAndSeparated.html#15923" class="Bound">m</a> <a id="15925" class="Symbol">=</a> <a id="15927" href="NotionsOfDecidability.Decidable.html#6227" class="Function">indicator</a> <a id="15937" class="Symbol">(</a><a id="15938" href="UF.DiscreteAndSeparated.html#2419" class="Function">ℕ-is-discrete</a> <a id="15952" href="UF.DiscreteAndSeparated.html#15923" class="Bound">m</a><a id="15953" class="Symbol">)</a>

<a id="χ≠"></a><a id="15956" href="UF.DiscreteAndSeparated.html#15956" class="Function">χ≠</a> <a id="15959" class="Symbol">:</a> <a id="15961" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15963" class="Symbol">→</a> <a id="15965" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="15967" class="Symbol">→</a> <a id="15969" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="15971" href="UF.DiscreteAndSeparated.html#15956" class="Function">χ≠</a> <a id="15974" href="UF.DiscreteAndSeparated.html#15974" class="Bound">m</a> <a id="15976" class="Symbol">=</a> <a id="15978" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15982" class="Symbol">(</a><a id="15983" href="UF.DiscreteAndSeparated.html#15770" class="Function">≠-indicator</a> <a id="15995" href="UF.DiscreteAndSeparated.html#15974" class="Bound">m</a><a id="15996" class="Symbol">)</a>

<a id="χ≠-spec"></a><a id="15999" href="UF.DiscreteAndSeparated.html#15999" class="Function">χ≠-spec</a> <a id="16007" class="Symbol">:</a> <a id="16009" class="Symbol">(</a><a id="16010" href="UF.DiscreteAndSeparated.html#16010" class="Bound">m</a> <a id="16012" href="UF.DiscreteAndSeparated.html#16012" class="Bound">n</a> <a id="16014" class="Symbol">:</a> <a id="16016" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="16017" class="Symbol">)</a> <a id="16019" class="Symbol">→</a> <a id="16021" class="Symbol">(</a><a id="16022" href="UF.DiscreteAndSeparated.html#15956" class="Function">χ≠</a> <a id="16025" href="UF.DiscreteAndSeparated.html#16010" class="Bound">m</a> <a id="16027" href="UF.DiscreteAndSeparated.html#16012" class="Bound">n</a> <a id="16029" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16031" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="16033" class="Symbol">→</a> <a id="16035" href="UF.DiscreteAndSeparated.html#16010" class="Bound">m</a> <a id="16037" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16039" href="UF.DiscreteAndSeparated.html#16012" class="Bound">n</a><a id="16040" class="Symbol">)</a> <a id="16042" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16044" class="Symbol">(</a><a id="16045" href="UF.DiscreteAndSeparated.html#15956" class="Function">χ≠</a> <a id="16048" href="UF.DiscreteAndSeparated.html#16010" class="Bound">m</a> <a id="16050" href="UF.DiscreteAndSeparated.html#16012" class="Bound">n</a> <a id="16052" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16054" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="16056" class="Symbol">→</a> <a id="16058" href="UF.DiscreteAndSeparated.html#16010" class="Bound">m</a> <a id="16060" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="16062" href="UF.DiscreteAndSeparated.html#16012" class="Bound">n</a><a id="16063" class="Symbol">)</a>
<a id="16065" href="UF.DiscreteAndSeparated.html#15999" class="Function">χ≠-spec</a> <a id="16073" href="UF.DiscreteAndSeparated.html#16073" class="Bound">m</a> <a id="16075" class="Symbol">=</a> <a id="16077" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16081" class="Symbol">(</a><a id="16082" href="UF.DiscreteAndSeparated.html#15770" class="Function">≠-indicator</a> <a id="16094" href="UF.DiscreteAndSeparated.html#16073" class="Bound">m</a><a id="16095" class="Symbol">)</a>

<a id="_≠[ℕ]_"></a><a id="16098" href="UF.DiscreteAndSeparated.html#16098" class="Function Operator">_≠[ℕ]_</a> <a id="16105" class="Symbol">:</a> <a id="16107" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="16109" class="Symbol">→</a> <a id="16111" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="16113" class="Symbol">→</a> <a id="16115" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="16118" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="16120" href="UF.DiscreteAndSeparated.html#16120" class="Bound">m</a> <a id="16122" href="UF.DiscreteAndSeparated.html#16098" class="Function Operator">≠[ℕ]</a> <a id="16127" href="UF.DiscreteAndSeparated.html#16127" class="Bound">n</a> <a id="16129" class="Symbol">=</a> <a id="16131" class="Symbol">(</a><a id="16132" href="UF.DiscreteAndSeparated.html#15956" class="Function">χ≠</a> <a id="16135" href="UF.DiscreteAndSeparated.html#16120" class="Bound">m</a> <a id="16137" href="UF.DiscreteAndSeparated.html#16127" class="Bound">n</a><a id="16138" class="Symbol">)</a> <a id="16140" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16142" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>

<a id="16145" class="Keyword">infix</a>  <a id="16152" class="Number">30</a> <a id="16155" href="UF.DiscreteAndSeparated.html#16098" class="Function Operator">_≠[ℕ]_</a>

<a id="≠[ℕ]-agrees-with-≠"></a><a id="16163" href="UF.DiscreteAndSeparated.html#16163" class="Function">≠[ℕ]-agrees-with-≠</a> <a id="16182" class="Symbol">:</a> <a id="16184" class="Symbol">(</a><a id="16185" href="UF.DiscreteAndSeparated.html#16185" class="Bound">m</a> <a id="16187" href="UF.DiscreteAndSeparated.html#16187" class="Bound">n</a> <a id="16189" class="Symbol">:</a> <a id="16191" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="16192" class="Symbol">)</a> <a id="16194" class="Symbol">→</a> <a id="16196" href="UF.DiscreteAndSeparated.html#16185" class="Bound">m</a> <a id="16198" href="UF.DiscreteAndSeparated.html#16098" class="Function Operator">≠[ℕ]</a> <a id="16203" href="UF.DiscreteAndSeparated.html#16187" class="Bound">n</a> <a id="16205" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="16207" href="UF.DiscreteAndSeparated.html#16185" class="Bound">m</a> <a id="16209" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="16211" href="UF.DiscreteAndSeparated.html#16187" class="Bound">n</a>
<a id="16213" href="UF.DiscreteAndSeparated.html#16163" class="Function">≠[ℕ]-agrees-with-≠</a> <a id="16232" href="UF.DiscreteAndSeparated.html#16232" class="Bound">m</a> <a id="16234" href="UF.DiscreteAndSeparated.html#16234" class="Bound">n</a> <a id="16236" class="Symbol">=</a>
 <a id="16239" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16243" class="Symbol">(</a><a id="16244" href="UF.DiscreteAndSeparated.html#15999" class="Function">χ≠-spec</a> <a id="16252" href="UF.DiscreteAndSeparated.html#16232" class="Bound">m</a> <a id="16254" href="UF.DiscreteAndSeparated.html#16234" class="Bound">n</a><a id="16255" class="Symbol">)</a> <a id="16257" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="16260" class="Symbol">(λ</a> <a id="16263" href="UF.DiscreteAndSeparated.html#16263" class="Bound">d</a> <a id="16265" class="Symbol">→</a> <a id="16267" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a> <a id="16292" class="Symbol">(</a><a id="16293" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="16308" class="Symbol">(</a><a id="16309" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16313" class="Symbol">(</a><a id="16314" href="UF.DiscreteAndSeparated.html#15999" class="Function">χ≠-spec</a> <a id="16322" href="UF.DiscreteAndSeparated.html#16232" class="Bound">m</a> <a id="16324" href="UF.DiscreteAndSeparated.html#16234" class="Bound">n</a><a id="16325" class="Symbol">))</a> <a id="16328" href="UF.DiscreteAndSeparated.html#16263" class="Bound">d</a><a id="16329" class="Symbol">))</a>

<a id="16333" class="Markup">\end{code}</a><a id="16343" class="Background">

We now show that discrete types are sets (Hedberg&#39;s Theorem).

</a><a id="16408" class="Markup">\begin{code}</a>

<a id="decidable-types-are-collapsible"></a><a id="16422" href="UF.DiscreteAndSeparated.html#16422" class="Function">decidable-types-are-collapsible</a> <a id="16454" class="Symbol">:</a> <a id="16456" class="Symbol">{</a><a id="16457" href="UF.DiscreteAndSeparated.html#16457" class="Bound">X</a> <a id="16459" class="Symbol">:</a> <a id="16461" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16463" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16465" class="Symbol">}</a> <a id="16467" class="Symbol">→</a> <a id="16469" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="16482" href="UF.DiscreteAndSeparated.html#16457" class="Bound">X</a> <a id="16484" class="Symbol">→</a> <a id="16486" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="16498" href="UF.DiscreteAndSeparated.html#16457" class="Bound">X</a>
<a id="16500" href="UF.DiscreteAndSeparated.html#16422" class="Function">decidable-types-are-collapsible</a> <a id="16532" class="Symbol">(</a><a id="16533" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="16537" href="UF.DiscreteAndSeparated.html#16537" class="Bound">x</a><a id="16538" class="Symbol">)</a> <a id="16540" class="Symbol">=</a> <a id="16542" href="UF.HedbergApplications.html#368" class="Function">pointed-types-are-collapsible</a> <a id="16572" href="UF.DiscreteAndSeparated.html#16537" class="Bound">x</a>
<a id="16574" href="UF.DiscreteAndSeparated.html#16422" class="Function">decidable-types-are-collapsible</a> <a id="16606" class="Symbol">(</a><a id="16607" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="16611" href="UF.DiscreteAndSeparated.html#16611" class="Bound">u</a><a id="16612" class="Symbol">)</a> <a id="16614" class="Symbol">=</a> <a id="16616" href="UF.HedbergApplications.html#871" class="Function">empty-types-are-collapsible</a> <a id="16644" href="UF.DiscreteAndSeparated.html#16611" class="Bound">u</a>

<a id="discrete-is-Id-collapsible"></a><a id="16647" href="UF.DiscreteAndSeparated.html#16647" class="Function">discrete-is-Id-collapsible</a> <a id="16674" class="Symbol">:</a> <a id="16676" class="Symbol">{</a><a id="16677" href="UF.DiscreteAndSeparated.html#16677" class="Bound">X</a> <a id="16679" class="Symbol">:</a> <a id="16681" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16683" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16685" class="Symbol">}</a> <a id="16687" class="Symbol">→</a> <a id="16689" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="16701" href="UF.DiscreteAndSeparated.html#16677" class="Bound">X</a> <a id="16703" class="Symbol">→</a> <a id="16705" href="UF.Hedberg.html#1178" class="Function">Id-collapsible</a> <a id="16720" href="UF.DiscreteAndSeparated.html#16677" class="Bound">X</a>
<a id="16722" href="UF.DiscreteAndSeparated.html#16647" class="Function">discrete-is-Id-collapsible</a> <a id="16749" href="UF.DiscreteAndSeparated.html#16749" class="Bound">d</a> <a id="16751" class="Symbol">=</a> <a id="16753" href="UF.DiscreteAndSeparated.html#16422" class="Function">decidable-types-are-collapsible</a> <a id="16785" class="Symbol">(</a><a id="16786" href="UF.DiscreteAndSeparated.html#16749" class="Bound">d</a> <a id="16788" class="Symbol">_</a> <a id="16790" class="Symbol">_)</a>

<a id="discrete-types-are-sets"></a><a id="16794" href="UF.DiscreteAndSeparated.html#16794" class="Function">discrete-types-are-sets</a> <a id="16818" class="Symbol">:</a> <a id="16820" class="Symbol">{</a><a id="16821" href="UF.DiscreteAndSeparated.html#16821" class="Bound">X</a> <a id="16823" class="Symbol">:</a> <a id="16825" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16827" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16829" class="Symbol">}</a> <a id="16831" class="Symbol">→</a> <a id="16833" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="16845" href="UF.DiscreteAndSeparated.html#16821" class="Bound">X</a> <a id="16847" class="Symbol">→</a> <a id="16849" href="UF.Sets.html#709" class="Function">is-set</a> <a id="16856" href="UF.DiscreteAndSeparated.html#16821" class="Bound">X</a>
<a id="16858" href="UF.DiscreteAndSeparated.html#16794" class="Function">discrete-types-are-sets</a> <a id="16882" href="UF.DiscreteAndSeparated.html#16882" class="Bound">d</a> <a id="16884" class="Symbol">=</a>
 <a id="16887" href="UF.Hedberg.html#2372" class="Function">Id-collapsibles-are-sets</a> <a id="16912" class="Symbol">(</a><a id="16913" href="UF.DiscreteAndSeparated.html#16647" class="Function">discrete-is-Id-collapsible</a> <a id="16940" href="UF.DiscreteAndSeparated.html#16882" class="Bound">d</a><a id="16941" class="Symbol">)</a>

<a id="being-isolated-is-prop"></a><a id="16944" href="UF.DiscreteAndSeparated.html#16944" class="Function">being-isolated-is-prop</a> <a id="16967" class="Symbol">:</a> <a id="16969" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="16976" class="Symbol">→</a> <a id="16978" class="Symbol">{</a><a id="16979" href="UF.DiscreteAndSeparated.html#16979" class="Bound">X</a> <a id="16981" class="Symbol">:</a> <a id="16983" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16985" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16987" class="Symbol">}</a> <a id="16989" class="Symbol">(</a><a id="16990" href="UF.DiscreteAndSeparated.html#16990" class="Bound">x</a> <a id="16992" class="Symbol">:</a> <a id="16994" href="UF.DiscreteAndSeparated.html#16979" class="Bound">X</a><a id="16995" class="Symbol">)</a> <a id="16997" class="Symbol">→</a> <a id="16999" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="17007" class="Symbol">(</a><a id="17008" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="17020" href="UF.DiscreteAndSeparated.html#16990" class="Bound">x</a><a id="17021" class="Symbol">)</a>
<a id="17023" href="UF.DiscreteAndSeparated.html#16944" class="Function">being-isolated-is-prop</a> <a id="17046" class="Symbol">{</a><a id="17047" href="UF.DiscreteAndSeparated.html#17047" class="Bound">𝓤</a><a id="17048" class="Symbol">}</a> <a id="17050" href="UF.DiscreteAndSeparated.html#17050" class="Bound">fe</a> <a id="17053" href="UF.DiscreteAndSeparated.html#17053" class="Bound">x</a> <a id="17055" class="Symbol">=</a> <a id="17057" href="UF.Subsingletons.html#2431" class="Function">prop-criterion</a> <a id="17072" href="UF.DiscreteAndSeparated.html#17083" class="Function">γ</a>
 <a id="17075" class="Keyword">where</a>
  <a id="17083" href="UF.DiscreteAndSeparated.html#17083" class="Function">γ</a> <a id="17085" class="Symbol">:</a> <a id="17087" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="17099" href="UF.DiscreteAndSeparated.html#17053" class="Bound">x</a> <a id="17101" class="Symbol">→</a> <a id="17103" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="17111" class="Symbol">(</a><a id="17112" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="17124" href="UF.DiscreteAndSeparated.html#17053" class="Bound">x</a><a id="17125" class="Symbol">)</a>
  <a id="17129" href="UF.DiscreteAndSeparated.html#17083" class="Function">γ</a> <a id="17131" href="UF.DiscreteAndSeparated.html#17131" class="Bound">i</a> <a id="17133" class="Symbol">=</a> <a id="17135" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="17145" class="Symbol">(</a><a id="17146" href="UF.DiscreteAndSeparated.html#17050" class="Bound">fe</a> <a id="17149" href="UF.DiscreteAndSeparated.html#17047" class="Bound">𝓤</a> <a id="17151" href="UF.DiscreteAndSeparated.html#17047" class="Bound">𝓤</a><a id="17152" class="Symbol">)</a>
         <a id="17163" class="Symbol">(λ</a> <a id="17166" href="UF.DiscreteAndSeparated.html#17166" class="Bound">x</a> <a id="17168" class="Symbol">→</a> <a id="17170" href="UF.Subsingletons.html#6119" class="Function">sum-of-contradictory-props</a>
                 <a id="17214" class="Symbol">(</a><a id="17215" href="UF.Hedberg.html#1577" class="Function">local-hedberg</a> <a id="17229" class="Symbol">_</a>
                   <a id="17250" class="Symbol">(λ</a> <a id="17253" href="UF.DiscreteAndSeparated.html#17253" class="Bound">y</a> <a id="17255" class="Symbol">→</a> <a id="17257" href="UF.DiscreteAndSeparated.html#16422" class="Function">decidable-types-are-collapsible</a> <a id="17289" class="Symbol">(</a><a id="17290" href="UF.DiscreteAndSeparated.html#17131" class="Bound">i</a> <a id="17292" href="UF.DiscreteAndSeparated.html#17253" class="Bound">y</a><a id="17293" class="Symbol">))</a> <a id="17296" href="UF.DiscreteAndSeparated.html#17166" class="Bound">x</a><a id="17297" class="Symbol">)</a>
                 <a id="17316" class="Symbol">(</a><a id="17317" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="17337" class="Symbol">(</a><a id="17338" href="UF.DiscreteAndSeparated.html#17050" class="Bound">fe</a> <a id="17341" href="UF.DiscreteAndSeparated.html#17047" class="Bound">𝓤</a> <a id="17343" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="17345" class="Symbol">))</a>
                 <a id="17365" class="Symbol">(λ</a> <a id="17368" href="UF.DiscreteAndSeparated.html#17368" class="Bound">p</a> <a id="17370" href="UF.DiscreteAndSeparated.html#17370" class="Bound">n</a> <a id="17372" class="Symbol">→</a> <a id="17374" href="UF.DiscreteAndSeparated.html#17370" class="Bound">n</a> <a id="17376" href="UF.DiscreteAndSeparated.html#17368" class="Bound">p</a><a id="17377" class="Symbol">))</a>

<a id="being-isolated&#39;-is-prop"></a><a id="17381" href="UF.DiscreteAndSeparated.html#17381" class="Function">being-isolated&#39;-is-prop</a> <a id="17405" class="Symbol">:</a> <a id="17407" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="17414" class="Symbol">→</a> <a id="17416" class="Symbol">{</a><a id="17417" href="UF.DiscreteAndSeparated.html#17417" class="Bound">X</a> <a id="17419" class="Symbol">:</a> <a id="17421" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17423" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17425" class="Symbol">}</a> <a id="17427" class="Symbol">(</a><a id="17428" href="UF.DiscreteAndSeparated.html#17428" class="Bound">x</a> <a id="17430" class="Symbol">:</a> <a id="17432" href="UF.DiscreteAndSeparated.html#17417" class="Bound">X</a><a id="17433" class="Symbol">)</a> <a id="17435" class="Symbol">→</a> <a id="17437" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="17445" class="Symbol">(</a><a id="17446" href="UF.DiscreteAndSeparated.html#1013" class="Function">is-isolated&#39;</a> <a id="17459" href="UF.DiscreteAndSeparated.html#17428" class="Bound">x</a><a id="17460" class="Symbol">)</a>
<a id="17462" href="UF.DiscreteAndSeparated.html#17381" class="Function">being-isolated&#39;-is-prop</a> <a id="17486" class="Symbol">{</a><a id="17487" href="UF.DiscreteAndSeparated.html#17487" class="Bound">𝓤</a><a id="17488" class="Symbol">}</a> <a id="17490" href="UF.DiscreteAndSeparated.html#17490" class="Bound">fe</a> <a id="17493" href="UF.DiscreteAndSeparated.html#17493" class="Bound">x</a> <a id="17495" class="Symbol">=</a> <a id="17497" href="UF.Subsingletons.html#2431" class="Function">prop-criterion</a> <a id="17512" href="UF.DiscreteAndSeparated.html#17523" class="Function">γ</a>
 <a id="17515" class="Keyword">where</a>
  <a id="17523" href="UF.DiscreteAndSeparated.html#17523" class="Function">γ</a> <a id="17525" class="Symbol">:</a> <a id="17527" href="UF.DiscreteAndSeparated.html#1013" class="Function">is-isolated&#39;</a> <a id="17540" href="UF.DiscreteAndSeparated.html#17493" class="Bound">x</a> <a id="17542" class="Symbol">→</a> <a id="17544" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="17552" class="Symbol">(</a><a id="17553" href="UF.DiscreteAndSeparated.html#1013" class="Function">is-isolated&#39;</a> <a id="17566" href="UF.DiscreteAndSeparated.html#17493" class="Bound">x</a><a id="17567" class="Symbol">)</a>
  <a id="17571" href="UF.DiscreteAndSeparated.html#17523" class="Function">γ</a> <a id="17573" href="UF.DiscreteAndSeparated.html#17573" class="Bound">i</a> <a id="17575" class="Symbol">=</a> <a id="17577" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="17587" class="Symbol">(</a><a id="17588" href="UF.DiscreteAndSeparated.html#17490" class="Bound">fe</a> <a id="17591" href="UF.DiscreteAndSeparated.html#17487" class="Bound">𝓤</a> <a id="17593" href="UF.DiscreteAndSeparated.html#17487" class="Bound">𝓤</a><a id="17594" class="Symbol">)</a>
         <a id="17605" class="Symbol">(λ</a> <a id="17608" href="UF.DiscreteAndSeparated.html#17608" class="Bound">x</a> <a id="17610" class="Symbol">→</a> <a id="17612" href="UF.Subsingletons.html#6119" class="Function">sum-of-contradictory-props</a>
                 <a id="17656" class="Symbol">(</a><a id="17657" href="UF.Hedberg.html#2896" class="Function">local-hedberg&#39;</a> <a id="17672" class="Symbol">_</a>
                   <a id="17693" class="Symbol">(λ</a> <a id="17696" href="UF.DiscreteAndSeparated.html#17696" class="Bound">y</a> <a id="17698" class="Symbol">→</a> <a id="17700" href="UF.DiscreteAndSeparated.html#16422" class="Function">decidable-types-are-collapsible</a> <a id="17732" class="Symbol">(</a><a id="17733" href="UF.DiscreteAndSeparated.html#17573" class="Bound">i</a> <a id="17735" href="UF.DiscreteAndSeparated.html#17696" class="Bound">y</a><a id="17736" class="Symbol">))</a> <a id="17739" href="UF.DiscreteAndSeparated.html#17608" class="Bound">x</a><a id="17740" class="Symbol">)</a>
                 <a id="17759" class="Symbol">(</a><a id="17760" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="17780" class="Symbol">(</a><a id="17781" href="UF.DiscreteAndSeparated.html#17490" class="Bound">fe</a> <a id="17784" href="UF.DiscreteAndSeparated.html#17487" class="Bound">𝓤</a> <a id="17786" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="17788" class="Symbol">))</a>
                 <a id="17808" class="Symbol">(λ</a> <a id="17811" href="UF.DiscreteAndSeparated.html#17811" class="Bound">p</a> <a id="17813" href="UF.DiscreteAndSeparated.html#17813" class="Bound">n</a> <a id="17815" class="Symbol">→</a> <a id="17817" href="UF.DiscreteAndSeparated.html#17813" class="Bound">n</a> <a id="17819" href="UF.DiscreteAndSeparated.html#17811" class="Bound">p</a><a id="17820" class="Symbol">))</a>

<a id="being-discrete-is-prop"></a><a id="17824" href="UF.DiscreteAndSeparated.html#17824" class="Function">being-discrete-is-prop</a> <a id="17847" class="Symbol">:</a> <a id="17849" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="17856" class="Symbol">→</a> <a id="17858" class="Symbol">{</a><a id="17859" href="UF.DiscreteAndSeparated.html#17859" class="Bound">X</a> <a id="17861" class="Symbol">:</a> <a id="17863" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17865" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17867" class="Symbol">}</a> <a id="17869" class="Symbol">→</a> <a id="17871" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="17879" class="Symbol">(</a><a id="17880" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="17892" href="UF.DiscreteAndSeparated.html#17859" class="Bound">X</a><a id="17893" class="Symbol">)</a>
<a id="17895" href="UF.DiscreteAndSeparated.html#17824" class="Function">being-discrete-is-prop</a> <a id="17918" class="Symbol">{</a><a id="17919" href="UF.DiscreteAndSeparated.html#17919" class="Bound">𝓤</a><a id="17920" class="Symbol">}</a> <a id="17922" href="UF.DiscreteAndSeparated.html#17922" class="Bound">fe</a> <a id="17925" class="Symbol">=</a> <a id="17927" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="17937" class="Symbol">(</a><a id="17938" href="UF.DiscreteAndSeparated.html#17922" class="Bound">fe</a> <a id="17941" href="UF.DiscreteAndSeparated.html#17919" class="Bound">𝓤</a> <a id="17943" href="UF.DiscreteAndSeparated.html#17919" class="Bound">𝓤</a><a id="17944" class="Symbol">)</a> <a id="17946" class="Symbol">(</a><a id="17947" href="UF.DiscreteAndSeparated.html#16944" class="Function">being-isolated-is-prop</a> <a id="17970" href="UF.DiscreteAndSeparated.html#17922" class="Bound">fe</a><a id="17972" class="Symbol">)</a>

<a id="isolated-points-are-h-isolated"></a><a id="17975" href="UF.DiscreteAndSeparated.html#17975" class="Function">isolated-points-are-h-isolated</a> <a id="18006" class="Symbol">:</a> <a id="18008" class="Symbol">{</a><a id="18009" href="UF.DiscreteAndSeparated.html#18009" class="Bound">X</a> <a id="18011" class="Symbol">:</a> <a id="18013" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18015" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18017" class="Symbol">}</a> <a id="18019" class="Symbol">(</a><a id="18020" href="UF.DiscreteAndSeparated.html#18020" class="Bound">x</a> <a id="18022" class="Symbol">:</a> <a id="18024" href="UF.DiscreteAndSeparated.html#18009" class="Bound">X</a><a id="18025" class="Symbol">)</a>
                               <a id="18058" class="Symbol">→</a> <a id="18060" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="18072" href="UF.DiscreteAndSeparated.html#18020" class="Bound">x</a>
                               <a id="18105" class="Symbol">→</a> <a id="18107" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="18121" href="UF.DiscreteAndSeparated.html#18020" class="Bound">x</a>
<a id="18123" href="UF.DiscreteAndSeparated.html#17975" class="Function">isolated-points-are-h-isolated</a> <a id="18154" class="Symbol">{</a><a id="18155" href="UF.DiscreteAndSeparated.html#18155" class="Bound">𝓤</a><a id="18156" class="Symbol">}</a> <a id="18158" class="Symbol">{</a><a id="18159" href="UF.DiscreteAndSeparated.html#18159" class="Bound">X</a><a id="18160" class="Symbol">}</a> <a id="18162" href="UF.DiscreteAndSeparated.html#18162" class="Bound">x</a> <a id="18164" href="UF.DiscreteAndSeparated.html#18164" class="Bound">i</a> <a id="18166" class="Symbol">{</a><a id="18167" href="UF.DiscreteAndSeparated.html#18167" class="Bound">y</a><a id="18168" class="Symbol">}</a> <a id="18170" class="Symbol">=</a> <a id="18172" href="UF.Hedberg.html#1577" class="Function">local-hedberg</a> <a id="18186" href="UF.DiscreteAndSeparated.html#18162" class="Bound">x</a> <a id="18188" class="Symbol">(λ</a> <a id="18191" href="UF.DiscreteAndSeparated.html#18191" class="Bound">y</a> <a id="18193" class="Symbol">→</a> <a id="18195" href="UF.DiscreteAndSeparated.html#18217" class="Function">γ</a> <a id="18197" href="UF.DiscreteAndSeparated.html#18191" class="Bound">y</a> <a id="18199" class="Symbol">(</a><a id="18200" href="UF.DiscreteAndSeparated.html#18164" class="Bound">i</a> <a id="18202" href="UF.DiscreteAndSeparated.html#18191" class="Bound">y</a><a id="18203" class="Symbol">))</a> <a id="18206" href="UF.DiscreteAndSeparated.html#18167" class="Bound">y</a>
 <a id="18209" class="Keyword">where</a>
  <a id="18217" href="UF.DiscreteAndSeparated.html#18217" class="Function">γ</a> <a id="18219" class="Symbol">:</a> <a id="18221" class="Symbol">(</a><a id="18222" href="UF.DiscreteAndSeparated.html#18222" class="Bound">y</a> <a id="18224" class="Symbol">:</a> <a id="18226" href="UF.DiscreteAndSeparated.html#18159" class="Bound">X</a><a id="18227" class="Symbol">)</a> <a id="18229" class="Symbol">→</a> <a id="18231" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="18244" class="Symbol">(</a><a id="18245" href="UF.DiscreteAndSeparated.html#18162" class="Bound">x</a> <a id="18247" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18249" href="UF.DiscreteAndSeparated.html#18222" class="Bound">y</a><a id="18250" class="Symbol">)</a> <a id="18252" class="Symbol">→</a> <a id="18254" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18256" href="UF.DiscreteAndSeparated.html#18256" class="Bound">f</a> <a id="18258" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18260" class="Symbol">(</a><a id="18261" href="UF.DiscreteAndSeparated.html#18162" class="Bound">x</a> <a id="18263" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18265" href="UF.DiscreteAndSeparated.html#18222" class="Bound">y</a> <a id="18267" class="Symbol">→</a> <a id="18269" href="UF.DiscreteAndSeparated.html#18162" class="Bound">x</a> <a id="18271" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18273" href="UF.DiscreteAndSeparated.html#18222" class="Bound">y</a><a id="18274" class="Symbol">)</a> <a id="18276" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18278" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="18288" href="UF.DiscreteAndSeparated.html#18256" class="Bound">f</a>
  <a id="18292" href="UF.DiscreteAndSeparated.html#18217" class="Function">γ</a> <a id="18294" href="UF.DiscreteAndSeparated.html#18294" class="Bound">y</a> <a id="18296" class="Symbol">(</a><a id="18297" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18301" href="UF.DiscreteAndSeparated.html#18301" class="Bound">p</a><a id="18302" class="Symbol">)</a> <a id="18304" class="Symbol">=</a> <a id="18306" class="Symbol">(λ</a> <a id="18309" href="UF.DiscreteAndSeparated.html#18309" class="Bound">_</a> <a id="18311" class="Symbol">→</a> <a id="18313" href="UF.DiscreteAndSeparated.html#18301" class="Bound">p</a><a id="18314" class="Symbol">)</a> <a id="18316" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18318" class="Symbol">(λ</a> <a id="18321" href="UF.DiscreteAndSeparated.html#18321" class="Bound">q</a> <a id="18323" href="UF.DiscreteAndSeparated.html#18323" class="Bound">r</a> <a id="18325" class="Symbol">→</a> <a id="18327" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="18331" class="Symbol">)</a>
  <a id="18335" href="UF.DiscreteAndSeparated.html#18217" class="Function">γ</a> <a id="18337" href="UF.DiscreteAndSeparated.html#18337" class="Bound">y</a> <a id="18339" class="Symbol">(</a><a id="18340" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18344" href="UF.DiscreteAndSeparated.html#18344" class="Bound">n</a><a id="18345" class="Symbol">)</a> <a id="18347" class="Symbol">=</a> <a id="18349" href="MLTT.Pi.html#444" class="Function">id</a> <a id="18352" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18354" class="Symbol">(λ</a> <a id="18357" href="UF.DiscreteAndSeparated.html#18357" class="Bound">q</a> <a id="18359" href="UF.DiscreteAndSeparated.html#18359" class="Bound">r</a> <a id="18361" class="Symbol">→</a> <a id="18363" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="18370" class="Symbol">(</a><a id="18371" href="UF.DiscreteAndSeparated.html#18344" class="Bound">n</a> <a id="18373" href="UF.DiscreteAndSeparated.html#18359" class="Bound">r</a><a id="18374" class="Symbol">))</a>

<a id="isolated-inl"></a><a id="18378" href="UF.DiscreteAndSeparated.html#18378" class="Function">isolated-inl</a> <a id="18391" class="Symbol">:</a> <a id="18393" class="Symbol">{</a><a id="18394" href="UF.DiscreteAndSeparated.html#18394" class="Bound">X</a> <a id="18396" class="Symbol">:</a> <a id="18398" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18400" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18402" class="Symbol">}</a> <a id="18404" class="Symbol">(</a><a id="18405" href="UF.DiscreteAndSeparated.html#18405" class="Bound">x</a> <a id="18407" class="Symbol">:</a> <a id="18409" href="UF.DiscreteAndSeparated.html#18394" class="Bound">X</a><a id="18410" class="Symbol">)</a> <a id="18412" class="Symbol">(</a><a id="18413" href="UF.DiscreteAndSeparated.html#18413" class="Bound">i</a> <a id="18415" class="Symbol">:</a> <a id="18417" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="18429" href="UF.DiscreteAndSeparated.html#18405" class="Bound">x</a><a id="18430" class="Symbol">)</a> <a id="18432" class="Symbol">(</a><a id="18433" href="UF.DiscreteAndSeparated.html#18433" class="Bound">y</a> <a id="18435" class="Symbol">:</a> <a id="18437" href="UF.DiscreteAndSeparated.html#18394" class="Bound">X</a><a id="18438" class="Symbol">)</a> <a id="18440" class="Symbol">(</a><a id="18441" href="UF.DiscreteAndSeparated.html#18441" class="Bound">r</a> <a id="18443" class="Symbol">:</a> <a id="18445" href="UF.DiscreteAndSeparated.html#18405" class="Bound">x</a> <a id="18447" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18449" href="UF.DiscreteAndSeparated.html#18433" class="Bound">y</a><a id="18450" class="Symbol">)</a>
             <a id="18465" class="Symbol">→</a> <a id="18467" href="UF.DiscreteAndSeparated.html#18413" class="Bound">i</a> <a id="18469" href="UF.DiscreteAndSeparated.html#18433" class="Bound">y</a> <a id="18471" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18473" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18477" href="UF.DiscreteAndSeparated.html#18441" class="Bound">r</a>
<a id="18479" href="UF.DiscreteAndSeparated.html#18378" class="Function">isolated-inl</a> <a id="18492" href="UF.DiscreteAndSeparated.html#18492" class="Bound">x</a> <a id="18494" href="UF.DiscreteAndSeparated.html#18494" class="Bound">i</a> <a id="18496" href="UF.DiscreteAndSeparated.html#18496" class="Bound">y</a> <a id="18498" href="UF.DiscreteAndSeparated.html#18498" class="Bound">r</a> <a id="18500" class="Symbol">=</a>
  <a id="18504" href="MLTT.Plus-Properties.html#1098" class="Function">equality-cases</a> <a id="18519" class="Symbol">(</a><a id="18520" href="UF.DiscreteAndSeparated.html#18494" class="Bound">i</a> <a id="18522" href="UF.DiscreteAndSeparated.html#18496" class="Bound">y</a><a id="18523" class="Symbol">)</a>
   <a id="18528" class="Symbol">(λ</a> <a id="18531" class="Symbol">(</a><a id="18532" href="UF.DiscreteAndSeparated.html#18532" class="Bound">p</a> <a id="18534" class="Symbol">:</a> <a id="18536" href="UF.DiscreteAndSeparated.html#18492" class="Bound">x</a> <a id="18538" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18540" href="UF.DiscreteAndSeparated.html#18496" class="Bound">y</a><a id="18541" class="Symbol">)</a> <a id="18543" class="Symbol">(</a><a id="18544" href="UF.DiscreteAndSeparated.html#18544" class="Bound">q</a> <a id="18546" class="Symbol">:</a> <a id="18548" href="UF.DiscreteAndSeparated.html#18494" class="Bound">i</a> <a id="18550" href="UF.DiscreteAndSeparated.html#18496" class="Bound">y</a> <a id="18552" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18554" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18558" href="UF.DiscreteAndSeparated.html#18532" class="Bound">p</a><a id="18559" class="Symbol">)</a>
      <a id="18567" class="Symbol">→</a> <a id="18569" href="UF.DiscreteAndSeparated.html#18544" class="Bound">q</a> <a id="18571" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18573" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18576" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18580" class="Symbol">(</a><a id="18581" href="UF.DiscreteAndSeparated.html#17975" class="Function">isolated-points-are-h-isolated</a> <a id="18612" href="UF.DiscreteAndSeparated.html#18492" class="Bound">x</a> <a id="18614" href="UF.DiscreteAndSeparated.html#18494" class="Bound">i</a> <a id="18616" href="UF.DiscreteAndSeparated.html#18532" class="Bound">p</a> <a id="18618" href="UF.DiscreteAndSeparated.html#18498" class="Bound">r</a><a id="18619" class="Symbol">))</a>
   <a id="18625" class="Symbol">(λ</a> <a id="18628" class="Symbol">(</a><a id="18629" href="UF.DiscreteAndSeparated.html#18629" class="Bound">h</a> <a id="18631" class="Symbol">:</a> <a id="18633" href="UF.DiscreteAndSeparated.html#18492" class="Bound">x</a> <a id="18635" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="18637" href="UF.DiscreteAndSeparated.html#18496" class="Bound">y</a><a id="18638" class="Symbol">)</a> <a id="18640" class="Symbol">(</a><a id="18641" href="UF.DiscreteAndSeparated.html#18641" class="Bound">q</a> <a id="18643" class="Symbol">:</a> <a id="18645" href="UF.DiscreteAndSeparated.html#18494" class="Bound">i</a> <a id="18647" href="UF.DiscreteAndSeparated.html#18496" class="Bound">y</a> <a id="18649" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18651" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18655" href="UF.DiscreteAndSeparated.html#18629" class="Bound">h</a><a id="18656" class="Symbol">)</a>
      <a id="18664" class="Symbol">→</a> <a id="18666" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="18672" class="Symbol">(</a><a id="18673" href="UF.DiscreteAndSeparated.html#18629" class="Bound">h</a> <a id="18675" href="UF.DiscreteAndSeparated.html#18498" class="Bound">r</a><a id="18676" class="Symbol">))</a>

<a id="isolated-inr"></a><a id="18680" href="UF.DiscreteAndSeparated.html#18680" class="Function">isolated-inr</a> <a id="18693" class="Symbol">:</a> <a id="18695" class="Symbol">{</a><a id="18696" href="UF.DiscreteAndSeparated.html#18696" class="Bound">X</a> <a id="18698" class="Symbol">:</a> <a id="18700" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18702" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18704" class="Symbol">}</a>
             <a id="18719" class="Symbol">→</a> <a id="18721" href="UF.FunExt.html#851" class="Function">funext</a> <a id="18728" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18730" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
             <a id="18746" class="Symbol">→</a> <a id="18748" class="Symbol">(</a><a id="18749" href="UF.DiscreteAndSeparated.html#18749" class="Bound">x</a> <a id="18751" class="Symbol">:</a> <a id="18753" href="UF.DiscreteAndSeparated.html#18696" class="Bound">X</a><a id="18754" class="Symbol">)</a> <a id="18756" class="Symbol">(</a><a id="18757" href="UF.DiscreteAndSeparated.html#18757" class="Bound">i</a> <a id="18759" class="Symbol">:</a> <a id="18761" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="18773" href="UF.DiscreteAndSeparated.html#18749" class="Bound">x</a><a id="18774" class="Symbol">)</a> <a id="18776" class="Symbol">(</a><a id="18777" href="UF.DiscreteAndSeparated.html#18777" class="Bound">y</a> <a id="18779" class="Symbol">:</a> <a id="18781" href="UF.DiscreteAndSeparated.html#18696" class="Bound">X</a><a id="18782" class="Symbol">)</a> <a id="18784" class="Symbol">(</a><a id="18785" href="UF.DiscreteAndSeparated.html#18785" class="Bound">n</a> <a id="18787" class="Symbol">:</a> <a id="18789" href="UF.DiscreteAndSeparated.html#18749" class="Bound">x</a> <a id="18791" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="18793" href="UF.DiscreteAndSeparated.html#18777" class="Bound">y</a><a id="18794" class="Symbol">)</a> <a id="18796" class="Symbol">→</a> <a id="18798" href="UF.DiscreteAndSeparated.html#18757" class="Bound">i</a> <a id="18800" href="UF.DiscreteAndSeparated.html#18777" class="Bound">y</a> <a id="18802" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18804" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18808" href="UF.DiscreteAndSeparated.html#18785" class="Bound">n</a>
<a id="18810" href="UF.DiscreteAndSeparated.html#18680" class="Function">isolated-inr</a> <a id="18823" href="UF.DiscreteAndSeparated.html#18823" class="Bound">fe</a> <a id="18826" href="UF.DiscreteAndSeparated.html#18826" class="Bound">x</a> <a id="18828" href="UF.DiscreteAndSeparated.html#18828" class="Bound">i</a> <a id="18830" href="UF.DiscreteAndSeparated.html#18830" class="Bound">y</a> <a id="18832" href="UF.DiscreteAndSeparated.html#18832" class="Bound">n</a> <a id="18834" class="Symbol">=</a>
  <a id="18838" href="MLTT.Plus-Properties.html#1098" class="Function">equality-cases</a> <a id="18853" class="Symbol">(</a><a id="18854" href="UF.DiscreteAndSeparated.html#18828" class="Bound">i</a> <a id="18856" href="UF.DiscreteAndSeparated.html#18830" class="Bound">y</a><a id="18857" class="Symbol">)</a>
   <a id="18862" class="Symbol">(λ</a> <a id="18865" class="Symbol">(</a><a id="18866" href="UF.DiscreteAndSeparated.html#18866" class="Bound">p</a> <a id="18868" class="Symbol">:</a> <a id="18870" href="UF.DiscreteAndSeparated.html#18826" class="Bound">x</a> <a id="18872" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18874" href="UF.DiscreteAndSeparated.html#18830" class="Bound">y</a><a id="18875" class="Symbol">)</a> <a id="18877" class="Symbol">(</a><a id="18878" href="UF.DiscreteAndSeparated.html#18878" class="Bound">q</a> <a id="18880" class="Symbol">:</a> <a id="18882" href="UF.DiscreteAndSeparated.html#18828" class="Bound">i</a> <a id="18884" href="UF.DiscreteAndSeparated.html#18830" class="Bound">y</a> <a id="18886" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18888" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="18892" href="UF.DiscreteAndSeparated.html#18866" class="Bound">p</a><a id="18893" class="Symbol">)</a>
      <a id="18901" class="Symbol">→</a> <a id="18903" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="18910" class="Symbol">(</a><a id="18911" href="UF.DiscreteAndSeparated.html#18832" class="Bound">n</a> <a id="18913" href="UF.DiscreteAndSeparated.html#18866" class="Bound">p</a><a id="18914" class="Symbol">))</a>
   <a id="18920" class="Symbol">(λ</a> <a id="18923" class="Symbol">(</a><a id="18924" href="UF.DiscreteAndSeparated.html#18924" class="Bound">m</a> <a id="18926" class="Symbol">:</a> <a id="18928" href="UF.DiscreteAndSeparated.html#18826" class="Bound">x</a> <a id="18930" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="18932" href="UF.DiscreteAndSeparated.html#18830" class="Bound">y</a><a id="18933" class="Symbol">)</a> <a id="18935" class="Symbol">(</a><a id="18936" href="UF.DiscreteAndSeparated.html#18936" class="Bound">q</a> <a id="18938" class="Symbol">:</a> <a id="18940" href="UF.DiscreteAndSeparated.html#18828" class="Bound">i</a> <a id="18942" href="UF.DiscreteAndSeparated.html#18830" class="Bound">y</a> <a id="18944" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18946" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18950" href="UF.DiscreteAndSeparated.html#18924" class="Bound">m</a><a id="18951" class="Symbol">)</a>
      <a id="18959" class="Symbol">→</a> <a id="18961" href="UF.DiscreteAndSeparated.html#18936" class="Bound">q</a> <a id="18963" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18965" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18968" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="18972" class="Symbol">(</a><a id="18973" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="18981" href="UF.DiscreteAndSeparated.html#18823" class="Bound">fe</a> <a id="18984" class="Symbol">(λ</a> <a id="18987" class="Symbol">(</a><a id="18988" href="UF.DiscreteAndSeparated.html#18988" class="Bound">p</a> <a id="18990" class="Symbol">:</a> <a id="18992" href="UF.DiscreteAndSeparated.html#18826" class="Bound">x</a> <a id="18994" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18996" href="UF.DiscreteAndSeparated.html#18830" class="Bound">y</a><a id="18997" class="Symbol">)</a> <a id="18999" class="Symbol">→</a> <a id="19001" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19008" class="Symbol">(</a><a id="19009" href="UF.DiscreteAndSeparated.html#18924" class="Bound">m</a> <a id="19011" href="UF.DiscreteAndSeparated.html#18988" class="Bound">p</a><a id="19012" class="Symbol">))))</a>

<a id="19018" class="Markup">\end{code}</a><a id="19028" class="Background">

The following variation of the above doesn&#39;t require function extensionality:

</a><a id="19109" class="Markup">\begin{code}</a>

<a id="isolated-inr&#39;"></a><a id="19123" href="UF.DiscreteAndSeparated.html#19123" class="Function">isolated-inr&#39;</a> <a id="19137" class="Symbol">:</a> <a id="19139" class="Symbol">{</a><a id="19140" href="UF.DiscreteAndSeparated.html#19140" class="Bound">X</a> <a id="19142" class="Symbol">:</a> <a id="19144" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19146" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19148" class="Symbol">}</a>
                <a id="19166" class="Symbol">(</a><a id="19167" href="UF.DiscreteAndSeparated.html#19167" class="Bound">x</a> <a id="19169" class="Symbol">:</a> <a id="19171" href="UF.DiscreteAndSeparated.html#19140" class="Bound">X</a><a id="19172" class="Symbol">)</a>
                <a id="19190" class="Symbol">(</a><a id="19191" href="UF.DiscreteAndSeparated.html#19191" class="Bound">i</a> <a id="19193" class="Symbol">:</a> <a id="19195" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="19207" href="UF.DiscreteAndSeparated.html#19167" class="Bound">x</a><a id="19208" class="Symbol">)</a>
                <a id="19226" class="Symbol">(</a><a id="19227" href="UF.DiscreteAndSeparated.html#19227" class="Bound">y</a> <a id="19229" class="Symbol">:</a> <a id="19231" href="UF.DiscreteAndSeparated.html#19140" class="Bound">X</a><a id="19232" class="Symbol">)</a>
                <a id="19250" class="Symbol">(</a><a id="19251" href="UF.DiscreteAndSeparated.html#19251" class="Bound">n</a> <a id="19253" class="Symbol">:</a> <a id="19255" href="UF.DiscreteAndSeparated.html#19167" class="Bound">x</a> <a id="19257" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="19259" href="UF.DiscreteAndSeparated.html#19227" class="Bound">y</a><a id="19260" class="Symbol">)</a>
              <a id="19276" class="Symbol">→</a> <a id="19278" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19280" href="UF.DiscreteAndSeparated.html#19280" class="Bound">m</a> <a id="19282" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19284" href="UF.DiscreteAndSeparated.html#19167" class="Bound">x</a> <a id="19286" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="19288" href="UF.DiscreteAndSeparated.html#19227" class="Bound">y</a> <a id="19290" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19292" href="UF.DiscreteAndSeparated.html#19191" class="Bound">i</a> <a id="19294" href="UF.DiscreteAndSeparated.html#19227" class="Bound">y</a> <a id="19296" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19298" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19302" href="UF.DiscreteAndSeparated.html#19280" class="Bound">m</a>
<a id="19304" href="UF.DiscreteAndSeparated.html#19123" class="Function">isolated-inr&#39;</a> <a id="19318" href="UF.DiscreteAndSeparated.html#19318" class="Bound">x</a> <a id="19320" href="UF.DiscreteAndSeparated.html#19320" class="Bound">i</a> <a id="19322" href="UF.DiscreteAndSeparated.html#19322" class="Bound">y</a> <a id="19324" href="UF.DiscreteAndSeparated.html#19324" class="Bound">n</a> <a id="19326" class="Symbol">=</a>
  <a id="19330" href="MLTT.Plus-Properties.html#1098" class="Function">equality-cases</a> <a id="19345" class="Symbol">(</a><a id="19346" href="UF.DiscreteAndSeparated.html#19320" class="Bound">i</a> <a id="19348" href="UF.DiscreteAndSeparated.html#19322" class="Bound">y</a><a id="19349" class="Symbol">)</a>
   <a id="19354" class="Symbol">(λ</a> <a id="19357" class="Symbol">(</a><a id="19358" href="UF.DiscreteAndSeparated.html#19358" class="Bound">p</a> <a id="19360" class="Symbol">:</a> <a id="19362" href="UF.DiscreteAndSeparated.html#19318" class="Bound">x</a> <a id="19364" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19366" href="UF.DiscreteAndSeparated.html#19322" class="Bound">y</a><a id="19367" class="Symbol">)</a> <a id="19369" class="Symbol">(</a><a id="19370" href="UF.DiscreteAndSeparated.html#19370" class="Bound">q</a> <a id="19372" class="Symbol">:</a> <a id="19374" href="UF.DiscreteAndSeparated.html#19320" class="Bound">i</a> <a id="19376" href="UF.DiscreteAndSeparated.html#19322" class="Bound">y</a> <a id="19378" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19380" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19384" href="UF.DiscreteAndSeparated.html#19358" class="Bound">p</a><a id="19385" class="Symbol">)</a>
      <a id="19393" class="Symbol">→</a> <a id="19395" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="19402" class="Symbol">(</a><a id="19403" href="UF.DiscreteAndSeparated.html#19324" class="Bound">n</a> <a id="19405" href="UF.DiscreteAndSeparated.html#19358" class="Bound">p</a><a id="19406" class="Symbol">))</a>
   <a id="19412" class="Symbol">(λ</a> <a id="19415" class="Symbol">(</a><a id="19416" href="UF.DiscreteAndSeparated.html#19416" class="Bound">m</a> <a id="19418" class="Symbol">:</a> <a id="19420" href="UF.DiscreteAndSeparated.html#19318" class="Bound">x</a> <a id="19422" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="19424" href="UF.DiscreteAndSeparated.html#19322" class="Bound">y</a><a id="19425" class="Symbol">)</a> <a id="19427" class="Symbol">(</a><a id="19428" href="UF.DiscreteAndSeparated.html#19428" class="Bound">q</a> <a id="19430" class="Symbol">:</a> <a id="19432" href="UF.DiscreteAndSeparated.html#19320" class="Bound">i</a> <a id="19434" href="UF.DiscreteAndSeparated.html#19322" class="Bound">y</a> <a id="19436" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19438" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="19442" href="UF.DiscreteAndSeparated.html#19416" class="Bound">m</a><a id="19443" class="Symbol">)</a>
      <a id="19451" class="Symbol">→</a> <a id="19453" href="UF.DiscreteAndSeparated.html#19416" class="Bound">m</a> <a id="19455" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19457" href="UF.DiscreteAndSeparated.html#19428" class="Bound">q</a><a id="19458" class="Symbol">)</a>

<a id="discrete-inl"></a><a id="19461" href="UF.DiscreteAndSeparated.html#19461" class="Function">discrete-inl</a> <a id="19474" class="Symbol">:</a> <a id="19476" class="Symbol">{</a><a id="19477" href="UF.DiscreteAndSeparated.html#19477" class="Bound">X</a> <a id="19479" class="Symbol">:</a> <a id="19481" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19483" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19485" class="Symbol">}</a>
               <a id="19502" class="Symbol">(</a><a id="19503" href="UF.DiscreteAndSeparated.html#19503" class="Bound">d</a> <a id="19505" class="Symbol">:</a> <a id="19507" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="19519" href="UF.DiscreteAndSeparated.html#19477" class="Bound">X</a><a id="19520" class="Symbol">)</a>
               <a id="19537" class="Symbol">(</a><a id="19538" href="UF.DiscreteAndSeparated.html#19538" class="Bound">x</a> <a id="19540" href="UF.DiscreteAndSeparated.html#19540" class="Bound">y</a> <a id="19542" class="Symbol">:</a> <a id="19544" href="UF.DiscreteAndSeparated.html#19477" class="Bound">X</a><a id="19545" class="Symbol">)</a>
               <a id="19562" class="Symbol">(</a><a id="19563" href="UF.DiscreteAndSeparated.html#19563" class="Bound">r</a> <a id="19565" class="Symbol">:</a> <a id="19567" href="UF.DiscreteAndSeparated.html#19538" class="Bound">x</a> <a id="19569" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19571" href="UF.DiscreteAndSeparated.html#19540" class="Bound">y</a><a id="19572" class="Symbol">)</a>
             <a id="19587" class="Symbol">→</a> <a id="19589" href="UF.DiscreteAndSeparated.html#19503" class="Bound">d</a> <a id="19591" href="UF.DiscreteAndSeparated.html#19538" class="Bound">x</a> <a id="19593" href="UF.DiscreteAndSeparated.html#19540" class="Bound">y</a> <a id="19595" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19597" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19601" href="UF.DiscreteAndSeparated.html#19563" class="Bound">r</a>
<a id="19603" href="UF.DiscreteAndSeparated.html#19461" class="Function">discrete-inl</a> <a id="19616" href="UF.DiscreteAndSeparated.html#19616" class="Bound">d</a> <a id="19618" href="UF.DiscreteAndSeparated.html#19618" class="Bound">x</a> <a id="19620" class="Symbol">=</a> <a id="19622" href="UF.DiscreteAndSeparated.html#18378" class="Function">isolated-inl</a> <a id="19635" href="UF.DiscreteAndSeparated.html#19618" class="Bound">x</a> <a id="19637" class="Symbol">(</a><a id="19638" href="UF.DiscreteAndSeparated.html#19616" class="Bound">d</a> <a id="19640" href="UF.DiscreteAndSeparated.html#19618" class="Bound">x</a><a id="19641" class="Symbol">)</a>

<a id="discrete-inl-refl"></a><a id="19644" href="UF.DiscreteAndSeparated.html#19644" class="Function">discrete-inl-refl</a> <a id="19662" class="Symbol">:</a> <a id="19664" class="Symbol">{</a><a id="19665" href="UF.DiscreteAndSeparated.html#19665" class="Bound">X</a> <a id="19667" class="Symbol">:</a> <a id="19669" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19671" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19673" class="Symbol">}</a>
                    <a id="19695" class="Symbol">(</a><a id="19696" href="UF.DiscreteAndSeparated.html#19696" class="Bound">d</a> <a id="19698" class="Symbol">:</a> <a id="19700" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="19712" href="UF.DiscreteAndSeparated.html#19665" class="Bound">X</a><a id="19713" class="Symbol">)</a>
                    <a id="19735" class="Symbol">(</a><a id="19736" href="UF.DiscreteAndSeparated.html#19736" class="Bound">x</a> <a id="19738" class="Symbol">:</a> <a id="19740" href="UF.DiscreteAndSeparated.html#19665" class="Bound">X</a><a id="19741" class="Symbol">)</a>
                  <a id="19761" class="Symbol">→</a> <a id="19763" href="UF.DiscreteAndSeparated.html#19696" class="Bound">d</a> <a id="19765" href="UF.DiscreteAndSeparated.html#19736" class="Bound">x</a> <a id="19767" href="UF.DiscreteAndSeparated.html#19736" class="Bound">x</a> <a id="19769" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19771" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="19775" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="19780" href="UF.DiscreteAndSeparated.html#19644" class="Function">discrete-inl-refl</a> <a id="19798" class="Symbol">{</a><a id="19799" href="UF.DiscreteAndSeparated.html#19799" class="Bound">𝓤</a><a id="19800" class="Symbol">}</a> <a id="19802" class="Symbol">{</a><a id="19803" href="UF.DiscreteAndSeparated.html#19803" class="Bound">X</a><a id="19804" class="Symbol">}</a> <a id="19806" href="UF.DiscreteAndSeparated.html#19806" class="Bound">d</a> <a id="19808" href="UF.DiscreteAndSeparated.html#19808" class="Bound">x</a> <a id="19810" class="Symbol">=</a> <a id="19812" href="UF.DiscreteAndSeparated.html#19461" class="Function">discrete-inl</a> <a id="19825" href="UF.DiscreteAndSeparated.html#19806" class="Bound">d</a> <a id="19827" href="UF.DiscreteAndSeparated.html#19808" class="Bound">x</a> <a id="19829" href="UF.DiscreteAndSeparated.html#19808" class="Bound">x</a> <a id="19831" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="discrete-inr"></a><a id="19837" href="UF.DiscreteAndSeparated.html#19837" class="Function">discrete-inr</a> <a id="19850" class="Symbol">:</a> <a id="19852" href="UF.FunExt.html#851" class="Function">funext</a> <a id="19859" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19861" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
             <a id="19877" class="Symbol">→</a> <a id="19879" class="Symbol">{</a><a id="19880" href="UF.DiscreteAndSeparated.html#19880" class="Bound">X</a> <a id="19882" class="Symbol">:</a> <a id="19884" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19886" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19888" class="Symbol">}</a>
               <a id="19905" class="Symbol">(</a><a id="19906" href="UF.DiscreteAndSeparated.html#19906" class="Bound">d</a> <a id="19908" class="Symbol">:</a> <a id="19910" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="19922" href="UF.DiscreteAndSeparated.html#19880" class="Bound">X</a><a id="19923" class="Symbol">)</a>
               <a id="19940" class="Symbol">(</a><a id="19941" href="UF.DiscreteAndSeparated.html#19941" class="Bound">x</a> <a id="19943" href="UF.DiscreteAndSeparated.html#19943" class="Bound">y</a> <a id="19945" class="Symbol">:</a> <a id="19947" href="UF.DiscreteAndSeparated.html#19880" class="Bound">X</a><a id="19948" class="Symbol">)</a>
               <a id="19965" class="Symbol">(</a><a id="19966" href="UF.DiscreteAndSeparated.html#19966" class="Bound">n</a> <a id="19968" class="Symbol">:</a> <a id="19970" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="19972" class="Symbol">(</a><a id="19973" href="UF.DiscreteAndSeparated.html#19941" class="Bound">x</a> <a id="19975" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19977" href="UF.DiscreteAndSeparated.html#19943" class="Bound">y</a><a id="19978" class="Symbol">))</a>
             <a id="19994" class="Symbol">→</a> <a id="19996" href="UF.DiscreteAndSeparated.html#19906" class="Bound">d</a> <a id="19998" href="UF.DiscreteAndSeparated.html#19941" class="Bound">x</a> <a id="20000" href="UF.DiscreteAndSeparated.html#19943" class="Bound">y</a> <a id="20002" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20004" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20008" href="UF.DiscreteAndSeparated.html#19966" class="Bound">n</a>
<a id="20010" href="UF.DiscreteAndSeparated.html#19837" class="Function">discrete-inr</a> <a id="20023" href="UF.DiscreteAndSeparated.html#20023" class="Bound">fe</a> <a id="20026" href="UF.DiscreteAndSeparated.html#20026" class="Bound">d</a> <a id="20028" href="UF.DiscreteAndSeparated.html#20028" class="Bound">x</a> <a id="20030" class="Symbol">=</a> <a id="20032" href="UF.DiscreteAndSeparated.html#18680" class="Function">isolated-inr</a> <a id="20045" href="UF.DiscreteAndSeparated.html#20023" class="Bound">fe</a> <a id="20048" href="UF.DiscreteAndSeparated.html#20028" class="Bound">x</a> <a id="20050" class="Symbol">(</a><a id="20051" href="UF.DiscreteAndSeparated.html#20026" class="Bound">d</a> <a id="20053" href="UF.DiscreteAndSeparated.html#20028" class="Bound">x</a><a id="20054" class="Symbol">)</a>

<a id="isolated-Id-is-prop"></a><a id="20057" href="UF.DiscreteAndSeparated.html#20057" class="Function">isolated-Id-is-prop</a> <a id="20077" class="Symbol">:</a> <a id="20079" class="Symbol">{</a><a id="20080" href="UF.DiscreteAndSeparated.html#20080" class="Bound">X</a> <a id="20082" class="Symbol">:</a> <a id="20084" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20086" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20088" class="Symbol">}</a> <a id="20090" class="Symbol">(</a><a id="20091" href="UF.DiscreteAndSeparated.html#20091" class="Bound">x</a> <a id="20093" class="Symbol">:</a> <a id="20095" href="UF.DiscreteAndSeparated.html#20080" class="Bound">X</a><a id="20096" class="Symbol">)</a>
                    <a id="20118" class="Symbol">→</a> <a id="20120" href="UF.DiscreteAndSeparated.html#1013" class="Function">is-isolated&#39;</a> <a id="20133" href="UF.DiscreteAndSeparated.html#20091" class="Bound">x</a>
                    <a id="20155" class="Symbol">→</a> <a id="20157" class="Symbol">(</a><a id="20158" href="UF.DiscreteAndSeparated.html#20158" class="Bound">y</a> <a id="20160" class="Symbol">:</a> <a id="20162" href="UF.DiscreteAndSeparated.html#20080" class="Bound">X</a><a id="20163" class="Symbol">)</a> <a id="20165" class="Symbol">→</a> <a id="20167" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="20175" class="Symbol">(</a><a id="20176" href="UF.DiscreteAndSeparated.html#20158" class="Bound">y</a> <a id="20178" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20180" href="UF.DiscreteAndSeparated.html#20091" class="Bound">x</a><a id="20181" class="Symbol">)</a>
<a id="20183" href="UF.DiscreteAndSeparated.html#20057" class="Function">isolated-Id-is-prop</a> <a id="20203" href="UF.DiscreteAndSeparated.html#20203" class="Bound">x</a> <a id="20205" href="UF.DiscreteAndSeparated.html#20205" class="Bound">i</a> <a id="20207" class="Symbol">=</a>
 <a id="20210" href="UF.Hedberg.html#2896" class="Function">local-hedberg&#39;</a> <a id="20225" href="UF.DiscreteAndSeparated.html#20203" class="Bound">x</a> <a id="20227" class="Symbol">(λ</a> <a id="20230" href="UF.DiscreteAndSeparated.html#20230" class="Bound">y</a> <a id="20232" class="Symbol">→</a> <a id="20234" href="UF.DiscreteAndSeparated.html#16422" class="Function">decidable-types-are-collapsible</a> <a id="20266" class="Symbol">(</a><a id="20267" href="UF.DiscreteAndSeparated.html#20205" class="Bound">i</a> <a id="20269" href="UF.DiscreteAndSeparated.html#20230" class="Bound">y</a><a id="20270" class="Symbol">))</a>

<a id="lc-maps-reflect-isolatedness"></a><a id="20274" href="UF.DiscreteAndSeparated.html#20274" class="Function">lc-maps-reflect-isolatedness</a> <a id="20303" class="Symbol">:</a> <a id="20305" class="Symbol">{</a><a id="20306" href="UF.DiscreteAndSeparated.html#20306" class="Bound">X</a> <a id="20308" class="Symbol">:</a> <a id="20310" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20312" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20314" class="Symbol">}</a> <a id="20316" class="Symbol">{</a><a id="20317" href="UF.DiscreteAndSeparated.html#20317" class="Bound">Y</a> <a id="20319" class="Symbol">:</a> <a id="20321" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20323" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20325" class="Symbol">}</a> <a id="20327" class="Symbol">(</a><a id="20328" href="UF.DiscreteAndSeparated.html#20328" class="Bound">f</a> <a id="20330" class="Symbol">:</a> <a id="20332" href="UF.DiscreteAndSeparated.html#20306" class="Bound">X</a> <a id="20334" class="Symbol">→</a> <a id="20336" href="UF.DiscreteAndSeparated.html#20317" class="Bound">Y</a><a id="20337" class="Symbol">)</a>
                             <a id="20368" class="Symbol">→</a> <a id="20370" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="20387" href="UF.DiscreteAndSeparated.html#20328" class="Bound">f</a>
                             <a id="20418" class="Symbol">→</a> <a id="20420" class="Symbol">(</a><a id="20421" href="UF.DiscreteAndSeparated.html#20421" class="Bound">x</a> <a id="20423" class="Symbol">:</a> <a id="20425" href="UF.DiscreteAndSeparated.html#20306" class="Bound">X</a><a id="20426" class="Symbol">)</a>
                             <a id="20457" class="Symbol">→</a> <a id="20459" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="20471" class="Symbol">(</a><a id="20472" href="UF.DiscreteAndSeparated.html#20328" class="Bound">f</a> <a id="20474" href="UF.DiscreteAndSeparated.html#20421" class="Bound">x</a><a id="20475" class="Symbol">)</a>
                             <a id="20506" class="Symbol">→</a> <a id="20508" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="20520" href="UF.DiscreteAndSeparated.html#20421" class="Bound">x</a>
<a id="20522" href="UF.DiscreteAndSeparated.html#20274" class="Function">lc-maps-reflect-isolatedness</a> <a id="20551" href="UF.DiscreteAndSeparated.html#20551" class="Bound">f</a> <a id="20553" href="UF.DiscreteAndSeparated.html#20553" class="Bound">l</a> <a id="20555" href="UF.DiscreteAndSeparated.html#20555" class="Bound">x</a> <a id="20557" href="UF.DiscreteAndSeparated.html#20557" class="Bound">i</a> <a id="20559" href="UF.DiscreteAndSeparated.html#20559" class="Bound">y</a> <a id="20561" class="Symbol">=</a> <a id="20563" href="UF.DiscreteAndSeparated.html#20584" class="Function">γ</a> <a id="20565" class="Symbol">(</a><a id="20566" href="UF.DiscreteAndSeparated.html#20557" class="Bound">i</a> <a id="20568" class="Symbol">(</a><a id="20569" href="UF.DiscreteAndSeparated.html#20551" class="Bound">f</a> <a id="20571" href="UF.DiscreteAndSeparated.html#20559" class="Bound">y</a><a id="20572" class="Symbol">))</a>
 <a id="20576" class="Keyword">where</a>
  <a id="20584" href="UF.DiscreteAndSeparated.html#20584" class="Function">γ</a> <a id="20586" class="Symbol">:</a> <a id="20588" class="Symbol">(</a><a id="20589" href="UF.DiscreteAndSeparated.html#20551" class="Bound">f</a> <a id="20591" href="UF.DiscreteAndSeparated.html#20555" class="Bound">x</a> <a id="20593" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20595" href="UF.DiscreteAndSeparated.html#20551" class="Bound">f</a> <a id="20597" href="UF.DiscreteAndSeparated.html#20559" class="Bound">y</a><a id="20598" class="Symbol">)</a> <a id="20600" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="20602" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20604" class="Symbol">(</a><a id="20605" href="UF.DiscreteAndSeparated.html#20551" class="Bound">f</a> <a id="20607" href="UF.DiscreteAndSeparated.html#20555" class="Bound">x</a> <a id="20609" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20611" href="UF.DiscreteAndSeparated.html#20551" class="Bound">f</a> <a id="20613" href="UF.DiscreteAndSeparated.html#20559" class="Bound">y</a><a id="20614" class="Symbol">)</a> <a id="20616" class="Symbol">→</a> <a id="20618" class="Symbol">(</a><a id="20619" href="UF.DiscreteAndSeparated.html#20555" class="Bound">x</a> <a id="20621" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20623" href="UF.DiscreteAndSeparated.html#20559" class="Bound">y</a><a id="20624" class="Symbol">)</a> <a id="20626" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="20628" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20630" class="Symbol">(</a><a id="20631" href="UF.DiscreteAndSeparated.html#20555" class="Bound">x</a> <a id="20633" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20635" href="UF.DiscreteAndSeparated.html#20559" class="Bound">y</a><a id="20636" class="Symbol">)</a>
  <a id="20640" href="UF.DiscreteAndSeparated.html#20584" class="Function">γ</a> <a id="20642" class="Symbol">(</a><a id="20643" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20647" href="UF.DiscreteAndSeparated.html#20647" class="Bound">p</a><a id="20648" class="Symbol">)</a> <a id="20650" class="Symbol">=</a> <a id="20652" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="20656" class="Symbol">(</a><a id="20657" href="UF.DiscreteAndSeparated.html#20553" class="Bound">l</a> <a id="20659" href="UF.DiscreteAndSeparated.html#20647" class="Bound">p</a><a id="20660" class="Symbol">)</a>
  <a id="20664" href="UF.DiscreteAndSeparated.html#20584" class="Function">γ</a> <a id="20666" class="Symbol">(</a><a id="20667" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20671" href="UF.DiscreteAndSeparated.html#20671" class="Bound">n</a><a id="20672" class="Symbol">)</a> <a id="20674" class="Symbol">=</a> <a id="20676" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="20680" class="Symbol">(</a><a id="20681" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="20696" class="Symbol">(</a><a id="20697" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20700" href="UF.DiscreteAndSeparated.html#20551" class="Bound">f</a><a id="20701" class="Symbol">)</a> <a id="20703" href="UF.DiscreteAndSeparated.html#20671" class="Bound">n</a><a id="20704" class="Symbol">)</a>

<a id="lc-maps-reflect-discreteness"></a><a id="20707" href="UF.DiscreteAndSeparated.html#20707" class="Function">lc-maps-reflect-discreteness</a> <a id="20736" class="Symbol">:</a> <a id="20738" class="Symbol">{</a><a id="20739" href="UF.DiscreteAndSeparated.html#20739" class="Bound">X</a> <a id="20741" class="Symbol">:</a> <a id="20743" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20745" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20747" class="Symbol">}</a> <a id="20749" class="Symbol">{</a><a id="20750" href="UF.DiscreteAndSeparated.html#20750" class="Bound">Y</a> <a id="20752" class="Symbol">:</a> <a id="20754" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20756" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20758" class="Symbol">}</a> <a id="20760" class="Symbol">(</a><a id="20761" href="UF.DiscreteAndSeparated.html#20761" class="Bound">f</a> <a id="20763" class="Symbol">:</a> <a id="20765" href="UF.DiscreteAndSeparated.html#20739" class="Bound">X</a> <a id="20767" class="Symbol">→</a> <a id="20769" href="UF.DiscreteAndSeparated.html#20750" class="Bound">Y</a><a id="20770" class="Symbol">)</a>
                             <a id="20801" class="Symbol">→</a> <a id="20803" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="20820" href="UF.DiscreteAndSeparated.html#20761" class="Bound">f</a>
                             <a id="20851" class="Symbol">→</a> <a id="20853" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="20865" href="UF.DiscreteAndSeparated.html#20750" class="Bound">Y</a>
                             <a id="20896" class="Symbol">→</a> <a id="20898" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="20910" href="UF.DiscreteAndSeparated.html#20739" class="Bound">X</a>
<a id="20912" href="UF.DiscreteAndSeparated.html#20707" class="Function">lc-maps-reflect-discreteness</a> <a id="20941" href="UF.DiscreteAndSeparated.html#20941" class="Bound">f</a> <a id="20943" href="UF.DiscreteAndSeparated.html#20943" class="Bound">l</a> <a id="20945" href="UF.DiscreteAndSeparated.html#20945" class="Bound">d</a> <a id="20947" href="UF.DiscreteAndSeparated.html#20947" class="Bound">x</a> <a id="20949" class="Symbol">=</a>
 <a id="20952" href="UF.DiscreteAndSeparated.html#20274" class="Function">lc-maps-reflect-isolatedness</a> <a id="20981" href="UF.DiscreteAndSeparated.html#20941" class="Bound">f</a> <a id="20983" href="UF.DiscreteAndSeparated.html#20943" class="Bound">l</a> <a id="20985" href="UF.DiscreteAndSeparated.html#20947" class="Bound">x</a> <a id="20987" class="Symbol">(</a><a id="20988" href="UF.DiscreteAndSeparated.html#20945" class="Bound">d</a> <a id="20990" class="Symbol">(</a><a id="20991" href="UF.DiscreteAndSeparated.html#20941" class="Bound">f</a> <a id="20993" href="UF.DiscreteAndSeparated.html#20947" class="Bound">x</a><a id="20994" class="Symbol">))</a>

<a id="embeddings-reflect-isolatedness"></a><a id="20998" href="UF.DiscreteAndSeparated.html#20998" class="Function">embeddings-reflect-isolatedness</a> <a id="21030" class="Symbol">:</a> <a id="21032" class="Symbol">{</a><a id="21033" href="UF.DiscreteAndSeparated.html#21033" class="Bound">X</a> <a id="21035" class="Symbol">:</a> <a id="21037" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21039" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21041" class="Symbol">}</a> <a id="21043" class="Symbol">{</a><a id="21044" href="UF.DiscreteAndSeparated.html#21044" class="Bound">Y</a> <a id="21046" class="Symbol">:</a> <a id="21048" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21050" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21052" class="Symbol">}</a> <a id="21054" class="Symbol">(</a><a id="21055" href="UF.DiscreteAndSeparated.html#21055" class="Bound">f</a> <a id="21057" class="Symbol">:</a> <a id="21059" href="UF.DiscreteAndSeparated.html#21033" class="Bound">X</a> <a id="21061" class="Symbol">→</a> <a id="21063" href="UF.DiscreteAndSeparated.html#21044" class="Bound">Y</a><a id="21064" class="Symbol">)</a>
                                <a id="21098" class="Symbol">→</a> <a id="21100" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="21113" href="UF.DiscreteAndSeparated.html#21055" class="Bound">f</a>
                                <a id="21147" class="Symbol">→</a> <a id="21149" class="Symbol">(</a><a id="21150" href="UF.DiscreteAndSeparated.html#21150" class="Bound">x</a> <a id="21152" class="Symbol">:</a> <a id="21154" href="UF.DiscreteAndSeparated.html#21033" class="Bound">X</a><a id="21155" class="Symbol">)</a>
                                <a id="21189" class="Symbol">→</a> <a id="21191" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="21203" class="Symbol">(</a><a id="21204" href="UF.DiscreteAndSeparated.html#21055" class="Bound">f</a> <a id="21206" href="UF.DiscreteAndSeparated.html#21150" class="Bound">x</a><a id="21207" class="Symbol">)</a>
                                <a id="21241" class="Symbol">→</a> <a id="21243" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="21255" href="UF.DiscreteAndSeparated.html#21150" class="Bound">x</a>
<a id="21257" href="UF.DiscreteAndSeparated.html#20998" class="Function">embeddings-reflect-isolatedness</a> <a id="21289" href="UF.DiscreteAndSeparated.html#21289" class="Bound">f</a> <a id="21291" href="UF.DiscreteAndSeparated.html#21291" class="Bound">e</a> <a id="21293" href="UF.DiscreteAndSeparated.html#21293" class="Bound">x</a> <a id="21295" href="UF.DiscreteAndSeparated.html#21295" class="Bound">i</a> <a id="21297" href="UF.DiscreteAndSeparated.html#21297" class="Bound">y</a> <a id="21299" class="Symbol">=</a> <a id="21301" href="UF.DiscreteAndSeparated.html#20274" class="Function">lc-maps-reflect-isolatedness</a> <a id="21330" href="UF.DiscreteAndSeparated.html#21289" class="Bound">f</a>
                                              <a id="21378" class="Symbol">(</a><a id="21379" href="UF.Embeddings.html#5140" class="Function">embeddings-are-lc</a> <a id="21397" href="UF.DiscreteAndSeparated.html#21289" class="Bound">f</a> <a id="21399" href="UF.DiscreteAndSeparated.html#21291" class="Bound">e</a><a id="21400" class="Symbol">)</a> <a id="21402" href="UF.DiscreteAndSeparated.html#21293" class="Bound">x</a> <a id="21404" href="UF.DiscreteAndSeparated.html#21295" class="Bound">i</a> <a id="21406" href="UF.DiscreteAndSeparated.html#21297" class="Bound">y</a>

<a id="equivs-reflect-isolatedness"></a><a id="21409" href="UF.DiscreteAndSeparated.html#21409" class="Function">equivs-reflect-isolatedness</a> <a id="21437" class="Symbol">:</a> <a id="21439" class="Symbol">{</a><a id="21440" href="UF.DiscreteAndSeparated.html#21440" class="Bound">X</a> <a id="21442" class="Symbol">:</a> <a id="21444" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21446" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21448" class="Symbol">}</a> <a id="21450" class="Symbol">{</a><a id="21451" href="UF.DiscreteAndSeparated.html#21451" class="Bound">Y</a> <a id="21453" class="Symbol">:</a> <a id="21455" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21457" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21459" class="Symbol">}</a> <a id="21461" class="Symbol">(</a><a id="21462" href="UF.DiscreteAndSeparated.html#21462" class="Bound">f</a> <a id="21464" class="Symbol">:</a> <a id="21466" href="UF.DiscreteAndSeparated.html#21440" class="Bound">X</a> <a id="21468" class="Symbol">→</a> <a id="21470" href="UF.DiscreteAndSeparated.html#21451" class="Bound">Y</a><a id="21471" class="Symbol">)</a>
                            <a id="21501" class="Symbol">→</a> <a id="21503" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="21512" href="UF.DiscreteAndSeparated.html#21462" class="Bound">f</a>
                            <a id="21542" class="Symbol">→</a> <a id="21544" class="Symbol">(</a><a id="21545" href="UF.DiscreteAndSeparated.html#21545" class="Bound">x</a> <a id="21547" class="Symbol">:</a> <a id="21549" href="UF.DiscreteAndSeparated.html#21440" class="Bound">X</a><a id="21550" class="Symbol">)</a>
                            <a id="21580" class="Symbol">→</a> <a id="21582" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="21594" class="Symbol">(</a><a id="21595" href="UF.DiscreteAndSeparated.html#21462" class="Bound">f</a> <a id="21597" href="UF.DiscreteAndSeparated.html#21545" class="Bound">x</a><a id="21598" class="Symbol">)</a>
                            <a id="21628" class="Symbol">→</a> <a id="21630" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="21642" href="UF.DiscreteAndSeparated.html#21545" class="Bound">x</a>
<a id="21644" href="UF.DiscreteAndSeparated.html#21409" class="Function">equivs-reflect-isolatedness</a> <a id="21672" href="UF.DiscreteAndSeparated.html#21672" class="Bound">f</a> <a id="21674" href="UF.DiscreteAndSeparated.html#21674" class="Bound">e</a> <a id="21676" class="Symbol">=</a> <a id="21678" href="UF.DiscreteAndSeparated.html#20998" class="Function">embeddings-reflect-isolatedness</a> <a id="21710" href="UF.DiscreteAndSeparated.html#21672" class="Bound">f</a>
                                   <a id="21747" class="Symbol">(</a><a id="21748" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="21770" href="UF.DiscreteAndSeparated.html#21672" class="Bound">f</a> <a id="21772" href="UF.DiscreteAndSeparated.html#21674" class="Bound">e</a><a id="21773" class="Symbol">)</a>

<a id="embeddings-reflect-discreteness"></a><a id="21776" href="UF.DiscreteAndSeparated.html#21776" class="Function">embeddings-reflect-discreteness</a> <a id="21808" class="Symbol">:</a> <a id="21810" class="Symbol">{</a><a id="21811" href="UF.DiscreteAndSeparated.html#21811" class="Bound">X</a> <a id="21813" class="Symbol">:</a> <a id="21815" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21817" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21819" class="Symbol">}</a> <a id="21821" class="Symbol">{</a><a id="21822" href="UF.DiscreteAndSeparated.html#21822" class="Bound">Y</a> <a id="21824" class="Symbol">:</a> <a id="21826" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21828" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21830" class="Symbol">}</a> <a id="21832" class="Symbol">(</a><a id="21833" href="UF.DiscreteAndSeparated.html#21833" class="Bound">f</a> <a id="21835" class="Symbol">:</a> <a id="21837" href="UF.DiscreteAndSeparated.html#21811" class="Bound">X</a> <a id="21839" class="Symbol">→</a> <a id="21841" href="UF.DiscreteAndSeparated.html#21822" class="Bound">Y</a><a id="21842" class="Symbol">)</a>
                                <a id="21876" class="Symbol">→</a> <a id="21878" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="21891" href="UF.DiscreteAndSeparated.html#21833" class="Bound">f</a>
                                <a id="21925" class="Symbol">→</a> <a id="21927" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="21939" href="UF.DiscreteAndSeparated.html#21822" class="Bound">Y</a>
                                <a id="21973" class="Symbol">→</a> <a id="21975" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="21987" href="UF.DiscreteAndSeparated.html#21811" class="Bound">X</a>
<a id="21989" href="UF.DiscreteAndSeparated.html#21776" class="Function">embeddings-reflect-discreteness</a> <a id="22021" href="UF.DiscreteAndSeparated.html#22021" class="Bound">f</a> <a id="22023" href="UF.DiscreteAndSeparated.html#22023" class="Bound">e</a> <a id="22025" class="Symbol">=</a> <a id="22027" href="UF.DiscreteAndSeparated.html#20707" class="Function">lc-maps-reflect-discreteness</a>
                                       <a id="22095" href="UF.DiscreteAndSeparated.html#22021" class="Bound">f</a>
                                       <a id="22136" class="Symbol">(</a><a id="22137" href="UF.Embeddings.html#5140" class="Function">embeddings-are-lc</a> <a id="22155" href="UF.DiscreteAndSeparated.html#22021" class="Bound">f</a> <a id="22157" href="UF.DiscreteAndSeparated.html#22023" class="Bound">e</a><a id="22158" class="Symbol">)</a>

<a id="equivs-preserve-discreteness"></a><a id="22161" href="UF.DiscreteAndSeparated.html#22161" class="Function">equivs-preserve-discreteness</a> <a id="22190" class="Symbol">:</a> <a id="22192" class="Symbol">{</a><a id="22193" href="UF.DiscreteAndSeparated.html#22193" class="Bound">X</a> <a id="22195" class="Symbol">:</a> <a id="22197" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22199" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22201" class="Symbol">}</a> <a id="22203" class="Symbol">{</a><a id="22204" href="UF.DiscreteAndSeparated.html#22204" class="Bound">Y</a> <a id="22206" class="Symbol">:</a> <a id="22208" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22210" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22212" class="Symbol">}</a> <a id="22214" class="Symbol">(</a><a id="22215" href="UF.DiscreteAndSeparated.html#22215" class="Bound">f</a> <a id="22217" class="Symbol">:</a> <a id="22219" href="UF.DiscreteAndSeparated.html#22193" class="Bound">X</a> <a id="22221" class="Symbol">→</a> <a id="22223" href="UF.DiscreteAndSeparated.html#22204" class="Bound">Y</a><a id="22224" class="Symbol">)</a>
                             <a id="22255" class="Symbol">→</a> <a id="22257" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="22266" href="UF.DiscreteAndSeparated.html#22215" class="Bound">f</a>
                             <a id="22297" class="Symbol">→</a> <a id="22299" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="22311" href="UF.DiscreteAndSeparated.html#22193" class="Bound">X</a>
                             <a id="22342" class="Symbol">→</a> <a id="22344" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="22356" href="UF.DiscreteAndSeparated.html#22204" class="Bound">Y</a>
<a id="22358" href="UF.DiscreteAndSeparated.html#22161" class="Function">equivs-preserve-discreteness</a> <a id="22387" href="UF.DiscreteAndSeparated.html#22387" class="Bound">f</a> <a id="22389" href="UF.DiscreteAndSeparated.html#22389" class="Bound">e</a> <a id="22391" class="Symbol">=</a> <a id="22393" href="UF.DiscreteAndSeparated.html#20707" class="Function">lc-maps-reflect-discreteness</a>
                                     <a id="22459" class="Symbol">(</a><a id="22460" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="22468" href="UF.DiscreteAndSeparated.html#22387" class="Bound">f</a> <a id="22470" href="UF.DiscreteAndSeparated.html#22389" class="Bound">e</a><a id="22471" class="Symbol">)</a>
                                     <a id="22510" class="Symbol">(</a><a id="22511" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a>
                                        <a id="22565" class="Symbol">(</a><a id="22566" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="22574" href="UF.DiscreteAndSeparated.html#22387" class="Bound">f</a> <a id="22576" href="UF.DiscreteAndSeparated.html#22389" class="Bound">e</a><a id="22577" class="Symbol">)</a>
                                        <a id="22619" class="Symbol">(</a><a id="22620" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="22640" href="UF.DiscreteAndSeparated.html#22387" class="Bound">f</a> <a id="22642" href="UF.DiscreteAndSeparated.html#22389" class="Bound">e</a><a id="22643" class="Symbol">))</a>

<a id="equiv-to-discrete"></a><a id="22647" href="UF.DiscreteAndSeparated.html#22647" class="Function">equiv-to-discrete</a> <a id="22665" class="Symbol">:</a> <a id="22667" class="Symbol">{</a><a id="22668" href="UF.DiscreteAndSeparated.html#22668" class="Bound">X</a> <a id="22670" class="Symbol">:</a> <a id="22672" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22674" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22676" class="Symbol">}</a> <a id="22678" class="Symbol">{</a><a id="22679" href="UF.DiscreteAndSeparated.html#22679" class="Bound">Y</a> <a id="22681" class="Symbol">:</a> <a id="22683" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22685" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22687" class="Symbol">}</a>
                  <a id="22707" class="Symbol">→</a> <a id="22709" href="UF.DiscreteAndSeparated.html#22668" class="Bound">X</a> <a id="22711" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22713" href="UF.DiscreteAndSeparated.html#22679" class="Bound">Y</a>
                  <a id="22733" class="Symbol">→</a> <a id="22735" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="22747" href="UF.DiscreteAndSeparated.html#22668" class="Bound">X</a>
                  <a id="22767" class="Symbol">→</a> <a id="22769" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="22781" href="UF.DiscreteAndSeparated.html#22679" class="Bound">Y</a>
<a id="22783" href="UF.DiscreteAndSeparated.html#22647" class="Function">equiv-to-discrete</a> <a id="22801" class="Symbol">(</a><a id="22802" href="UF.DiscreteAndSeparated.html#22802" class="Bound">f</a> <a id="22804" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22806" href="UF.DiscreteAndSeparated.html#22806" class="Bound">e</a><a id="22807" class="Symbol">)</a> <a id="22809" class="Symbol">=</a> <a id="22811" href="UF.DiscreteAndSeparated.html#22161" class="Function">equivs-preserve-discreteness</a> <a id="22840" href="UF.DiscreteAndSeparated.html#22802" class="Bound">f</a> <a id="22842" href="UF.DiscreteAndSeparated.html#22806" class="Bound">e</a>

<a id="𝟙-is-set"></a><a id="22845" href="UF.DiscreteAndSeparated.html#22845" class="Function">𝟙-is-set</a> <a id="22854" class="Symbol">:</a> <a id="22856" href="UF.Sets.html#709" class="Function">is-set</a> <a id="22863" class="Symbol">(</a><a id="22864" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="22866" class="Symbol">{</a><a id="22867" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="22868" class="Symbol">})</a>
<a id="22871" href="UF.DiscreteAndSeparated.html#22845" class="Function">𝟙-is-set</a> <a id="22880" class="Symbol">=</a> <a id="22882" href="UF.DiscreteAndSeparated.html#16794" class="Function">discrete-types-are-sets</a> <a id="22906" href="UF.DiscreteAndSeparated.html#2121" class="Function">𝟙-is-discrete</a>

<a id="𝟚-is-set"></a><a id="22921" href="UF.DiscreteAndSeparated.html#22921" class="Function">𝟚-is-set</a> <a id="22930" class="Symbol">:</a> <a id="22932" href="UF.Sets.html#709" class="Function">is-set</a> <a id="22939" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="22941" href="UF.DiscreteAndSeparated.html#22921" class="Function">𝟚-is-set</a> <a id="22950" class="Symbol">=</a> <a id="22952" href="UF.DiscreteAndSeparated.html#16794" class="Function">discrete-types-are-sets</a> <a id="22976" href="UF.DiscreteAndSeparated.html#2203" class="Function">𝟚-is-discrete</a>

<a id="ℕ-is-set"></a><a id="22991" href="UF.DiscreteAndSeparated.html#22991" class="Function">ℕ-is-set</a> <a id="23000" class="Symbol">:</a> <a id="23002" href="UF.Sets.html#709" class="Function">is-set</a> <a id="23009" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="23011" href="UF.DiscreteAndSeparated.html#22991" class="Function">ℕ-is-set</a> <a id="23020" class="Symbol">=</a> <a id="23022" href="UF.DiscreteAndSeparated.html#16794" class="Function">discrete-types-are-sets</a> <a id="23046" href="UF.DiscreteAndSeparated.html#2419" class="Function">ℕ-is-discrete</a>

<a id="23061" class="Markup">\end{code}</a><a id="23071" class="Background">

Added 14th Feb 2020:

</a><a id="23095" class="Markup">\begin{code}</a>

<a id="discrete-exponential-has-decidable-emptiness-of-exponent"></a><a id="23109" href="UF.DiscreteAndSeparated.html#23109" class="Function">discrete-exponential-has-decidable-emptiness-of-exponent</a>
 <a id="23167" class="Symbol">:</a> <a id="23169" class="Symbol">{</a><a id="23170" href="UF.DiscreteAndSeparated.html#23170" class="Bound">X</a> <a id="23172" class="Symbol">:</a> <a id="23174" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23176" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23178" class="Symbol">}</a> <a id="23180" class="Symbol">{</a><a id="23181" href="UF.DiscreteAndSeparated.html#23181" class="Bound">Y</a> <a id="23183" class="Symbol">:</a> <a id="23185" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="23187" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23189" class="Symbol">}</a>
 <a id="23192" class="Symbol">→</a> <a id="23194" href="UF.FunExt.html#851" class="Function">funext</a> <a id="23201" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23203" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
 <a id="23206" class="Symbol">→</a> <a id="23208" href="MLTT.Negation.html#689" class="Function">has-two-distinct-points</a> <a id="23232" href="UF.DiscreteAndSeparated.html#23181" class="Bound">Y</a>
 <a id="23235" class="Symbol">→</a> <a id="23237" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="23249" class="Symbol">(</a><a id="23250" href="UF.DiscreteAndSeparated.html#23170" class="Bound">X</a> <a id="23252" class="Symbol">→</a> <a id="23254" href="UF.DiscreteAndSeparated.html#23181" class="Bound">Y</a><a id="23255" class="Symbol">)</a>
 <a id="23258" class="Symbol">→</a> <a id="23260" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23273" class="Symbol">(</a><a id="23274" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="23283" href="UF.DiscreteAndSeparated.html#23170" class="Bound">X</a><a id="23284" class="Symbol">)</a>
<a id="23286" href="UF.DiscreteAndSeparated.html#23109" class="Function">discrete-exponential-has-decidable-emptiness-of-exponent</a>
  <a id="23345" class="Symbol">{</a><a id="23346" href="UF.DiscreteAndSeparated.html#23346" class="Bound">𝓤</a><a id="23347" class="Symbol">}</a> <a id="23349" class="Symbol">{</a><a id="23350" href="UF.DiscreteAndSeparated.html#23350" class="Bound">𝓥</a><a id="23351" class="Symbol">}</a> <a id="23353" class="Symbol">{</a><a id="23354" href="UF.DiscreteAndSeparated.html#23354" class="Bound">X</a><a id="23355" class="Symbol">}</a> <a id="23357" class="Symbol">{</a><a id="23358" href="UF.DiscreteAndSeparated.html#23358" class="Bound">Y</a><a id="23359" class="Symbol">}</a> <a id="23361" href="UF.DiscreteAndSeparated.html#23361" class="Bound">fe</a> <a id="23364" class="Symbol">((</a><a id="23366" href="UF.DiscreteAndSeparated.html#23366" class="Bound">y₀</a> <a id="23369" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23371" href="UF.DiscreteAndSeparated.html#23371" class="Bound">y₁</a><a id="23373" class="Symbol">)</a> <a id="23375" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23377" href="UF.DiscreteAndSeparated.html#23377" class="Bound">ne</a><a id="23379" class="Symbol">)</a> <a id="23381" href="UF.DiscreteAndSeparated.html#23381" class="Bound">d</a> <a id="23383" class="Symbol">=</a> <a id="23385" href="UF.DiscreteAndSeparated.html#23801" class="Function">γ</a>
 <a id="23388" class="Keyword">where</a>
  <a id="23396" href="UF.DiscreteAndSeparated.html#23396" class="Function">a</a> <a id="23398" class="Symbol">:</a> <a id="23400" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23413" class="Symbol">((λ</a> <a id="23417" href="UF.DiscreteAndSeparated.html#23417" class="Bound">_</a> <a id="23419" class="Symbol">→</a> <a id="23421" href="UF.DiscreteAndSeparated.html#23366" class="Bound">y₀</a><a id="23423" class="Symbol">)</a> <a id="23425" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23427" class="Symbol">(λ</a> <a id="23430" href="UF.DiscreteAndSeparated.html#23430" class="Bound">_</a> <a id="23432" class="Symbol">→</a> <a id="23434" href="UF.DiscreteAndSeparated.html#23371" class="Bound">y₁</a><a id="23436" class="Symbol">))</a>
  <a id="23441" href="UF.DiscreteAndSeparated.html#23396" class="Function">a</a> <a id="23443" class="Symbol">=</a> <a id="23445" href="UF.DiscreteAndSeparated.html#23381" class="Bound">d</a> <a id="23447" class="Symbol">(λ</a> <a id="23450" href="UF.DiscreteAndSeparated.html#23450" class="Bound">_</a> <a id="23452" class="Symbol">→</a> <a id="23454" href="UF.DiscreteAndSeparated.html#23366" class="Bound">y₀</a><a id="23456" class="Symbol">)</a> <a id="23458" class="Symbol">(λ</a> <a id="23461" href="UF.DiscreteAndSeparated.html#23461" class="Bound">_</a> <a id="23463" class="Symbol">→</a> <a id="23465" href="UF.DiscreteAndSeparated.html#23371" class="Bound">y₁</a><a id="23467" class="Symbol">)</a>

  <a id="23472" href="UF.DiscreteAndSeparated.html#23472" class="Function">f</a> <a id="23474" class="Symbol">:</a> <a id="23476" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23489" class="Symbol">((λ</a> <a id="23493" href="UF.DiscreteAndSeparated.html#23493" class="Bound">_</a> <a id="23495" class="Symbol">→</a> <a id="23497" href="UF.DiscreteAndSeparated.html#23366" class="Bound">y₀</a><a id="23499" class="Symbol">)</a> <a id="23501" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23503" class="Symbol">(λ</a> <a id="23506" href="UF.DiscreteAndSeparated.html#23506" class="Bound">_</a> <a id="23508" class="Symbol">→</a> <a id="23510" href="UF.DiscreteAndSeparated.html#23371" class="Bound">y₁</a><a id="23512" class="Symbol">))</a> <a id="23515" class="Symbol">→</a> <a id="23517" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23530" class="Symbol">(</a><a id="23531" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="23540" href="UF.DiscreteAndSeparated.html#23354" class="Bound">X</a><a id="23541" class="Symbol">)</a>
  <a id="23545" href="UF.DiscreteAndSeparated.html#23472" class="Function">f</a> <a id="23547" class="Symbol">(</a><a id="23548" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23552" href="UF.DiscreteAndSeparated.html#23552" class="Bound">p</a><a id="23553" class="Symbol">)</a> <a id="23555" class="Symbol">=</a> <a id="23557" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="23561" href="UF.DiscreteAndSeparated.html#23576" class="Function">g</a>
   <a id="23566" class="Keyword">where</a>
    <a id="23576" href="UF.DiscreteAndSeparated.html#23576" class="Function">g</a> <a id="23578" class="Symbol">:</a> <a id="23580" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="23589" href="UF.DiscreteAndSeparated.html#23354" class="Bound">X</a>
    <a id="23595" href="UF.DiscreteAndSeparated.html#23576" class="Function">g</a> <a id="23597" href="UF.DiscreteAndSeparated.html#23597" class="Bound">x</a> <a id="23599" class="Symbol">=</a> <a id="23601" href="UF.DiscreteAndSeparated.html#23377" class="Bound">ne</a> <a id="23604" href="UF.DiscreteAndSeparated.html#23623" class="Function">q</a>
     <a id="23611" class="Keyword">where</a>
      <a id="23623" href="UF.DiscreteAndSeparated.html#23623" class="Function">q</a> <a id="23625" class="Symbol">:</a> <a id="23627" href="UF.DiscreteAndSeparated.html#23366" class="Bound">y₀</a> <a id="23630" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23632" href="UF.DiscreteAndSeparated.html#23371" class="Bound">y₁</a>
      <a id="23641" href="UF.DiscreteAndSeparated.html#23623" class="Function">q</a> <a id="23643" class="Symbol">=</a> <a id="23645" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23648" class="Symbol">(λ</a> <a id="23651" href="UF.DiscreteAndSeparated.html#23651" class="Bound">-</a> <a id="23653" class="Symbol">→</a> <a id="23655" href="UF.DiscreteAndSeparated.html#23651" class="Bound">-</a> <a id="23657" href="UF.DiscreteAndSeparated.html#23597" class="Bound">x</a><a id="23658" class="Symbol">)</a> <a id="23660" href="UF.DiscreteAndSeparated.html#23552" class="Bound">p</a>

  <a id="23665" href="UF.DiscreteAndSeparated.html#23472" class="Function">f</a> <a id="23667" class="Symbol">(</a><a id="23668" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23672" href="UF.DiscreteAndSeparated.html#23672" class="Bound">ν</a><a id="23673" class="Symbol">)</a> <a id="23675" class="Symbol">=</a> <a id="23677" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="23681" class="Symbol">(</a><a id="23682" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="23697" href="UF.DiscreteAndSeparated.html#23715" class="Function">g</a> <a id="23699" href="UF.DiscreteAndSeparated.html#23672" class="Bound">ν</a><a id="23700" class="Symbol">)</a>
   <a id="23705" class="Keyword">where</a>
    <a id="23715" href="UF.DiscreteAndSeparated.html#23715" class="Function">g</a> <a id="23717" class="Symbol">:</a> <a id="23719" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="23728" href="UF.DiscreteAndSeparated.html#23354" class="Bound">X</a> <a id="23730" class="Symbol">→</a> <a id="23732" class="Symbol">(λ</a> <a id="23735" href="UF.DiscreteAndSeparated.html#23735" class="Bound">_</a> <a id="23737" class="Symbol">→</a> <a id="23739" href="UF.DiscreteAndSeparated.html#23366" class="Bound">y₀</a><a id="23741" class="Symbol">)</a> <a id="23743" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23745" class="Symbol">(λ</a> <a id="23748" href="UF.DiscreteAndSeparated.html#23748" class="Bound">_</a> <a id="23750" class="Symbol">→</a> <a id="23752" href="UF.DiscreteAndSeparated.html#23371" class="Bound">y₁</a><a id="23754" class="Symbol">)</a>
    <a id="23760" href="UF.DiscreteAndSeparated.html#23715" class="Function">g</a> <a id="23762" href="UF.DiscreteAndSeparated.html#23762" class="Bound">ν</a> <a id="23764" class="Symbol">=</a> <a id="23766" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="23774" href="UF.DiscreteAndSeparated.html#23361" class="Bound">fe</a> <a id="23777" class="Symbol">(λ</a> <a id="23780" href="UF.DiscreteAndSeparated.html#23780" class="Bound">x</a> <a id="23782" class="Symbol">→</a> <a id="23784" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="23791" class="Symbol">(</a><a id="23792" href="UF.DiscreteAndSeparated.html#23762" class="Bound">ν</a> <a id="23794" href="UF.DiscreteAndSeparated.html#23780" class="Bound">x</a><a id="23795" class="Symbol">))</a>

  <a id="23801" href="UF.DiscreteAndSeparated.html#23801" class="Function">γ</a> <a id="23803" class="Symbol">:</a> <a id="23805" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="23818" class="Symbol">(</a><a id="23819" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="23828" href="UF.DiscreteAndSeparated.html#23354" class="Bound">X</a><a id="23829" class="Symbol">)</a>
  <a id="23833" href="UF.DiscreteAndSeparated.html#23801" class="Function">γ</a> <a id="23835" class="Symbol">=</a> <a id="23837" href="UF.DiscreteAndSeparated.html#23472" class="Function">f</a> <a id="23839" href="UF.DiscreteAndSeparated.html#23396" class="Function">a</a>

<a id="23842" class="Markup">\end{code}</a><a id="23852" class="Background">

Added 19th Feb 2020:

</a><a id="23876" class="Markup">\begin{code}</a>

<a id="maps-of-props-into-h-isolated-points-are-embeddings"></a><a id="23890" href="UF.DiscreteAndSeparated.html#23890" class="Function">maps-of-props-into-h-isolated-points-are-embeddings</a>
 <a id="23943" class="Symbol">:</a> <a id="23945" class="Symbol">{</a><a id="23946" href="UF.DiscreteAndSeparated.html#23946" class="Bound">P</a> <a id="23948" class="Symbol">:</a> <a id="23950" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23952" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23954" class="Symbol">}</a> <a id="23956" class="Symbol">{</a><a id="23957" href="UF.DiscreteAndSeparated.html#23957" class="Bound">X</a> <a id="23959" class="Symbol">:</a> <a id="23961" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="23963" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23965" class="Symbol">}</a> <a id="23967" class="Symbol">(</a><a id="23968" href="UF.DiscreteAndSeparated.html#23968" class="Bound">f</a> <a id="23970" class="Symbol">:</a> <a id="23972" href="UF.DiscreteAndSeparated.html#23946" class="Bound">P</a> <a id="23974" class="Symbol">→</a> <a id="23976" href="UF.DiscreteAndSeparated.html#23957" class="Bound">X</a><a id="23977" class="Symbol">)</a>
 <a id="23980" class="Symbol">→</a> <a id="23982" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="23990" href="UF.DiscreteAndSeparated.html#23946" class="Bound">P</a>
 <a id="23993" class="Symbol">→</a> <a id="23995" class="Symbol">((</a><a id="23997" href="UF.DiscreteAndSeparated.html#23997" class="Bound">p</a> <a id="23999" class="Symbol">:</a> <a id="24001" href="UF.DiscreteAndSeparated.html#23946" class="Bound">P</a><a id="24002" class="Symbol">)</a> <a id="24004" class="Symbol">→</a> <a id="24006" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="24020" class="Symbol">(</a><a id="24021" href="UF.DiscreteAndSeparated.html#23968" class="Bound">f</a> <a id="24023" href="UF.DiscreteAndSeparated.html#23997" class="Bound">p</a><a id="24024" class="Symbol">))</a>
 <a id="24028" class="Symbol">→</a> <a id="24030" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="24043" href="UF.DiscreteAndSeparated.html#23968" class="Bound">f</a>
<a id="24045" href="UF.DiscreteAndSeparated.html#23890" class="Function">maps-of-props-into-h-isolated-points-are-embeddings</a> <a id="24097" href="UF.DiscreteAndSeparated.html#24097" class="Bound">f</a> <a id="24099" href="UF.DiscreteAndSeparated.html#24099" class="Bound">i</a> <a id="24101" href="UF.DiscreteAndSeparated.html#24101" class="Bound">j</a> <a id="24103" href="UF.DiscreteAndSeparated.html#24103" class="Bound">q</a> <a id="24105" class="Symbol">(</a><a id="24106" href="UF.DiscreteAndSeparated.html#24106" class="Bound">p</a> <a id="24108" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24110" href="UF.DiscreteAndSeparated.html#24110" class="Bound">s</a><a id="24111" class="Symbol">)</a> <a id="24113" class="Symbol">(</a><a id="24114" href="UF.DiscreteAndSeparated.html#24114" class="Bound">p&#39;</a> <a id="24117" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24119" href="UF.DiscreteAndSeparated.html#24119" class="Bound">s&#39;</a><a id="24121" class="Symbol">)</a> <a id="24123" class="Symbol">=</a>
 <a id="24126" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="24133" class="Symbol">(</a><a id="24134" href="UF.DiscreteAndSeparated.html#24099" class="Bound">i</a> <a id="24136" href="UF.DiscreteAndSeparated.html#24106" class="Bound">p</a> <a id="24138" href="UF.DiscreteAndSeparated.html#24114" class="Bound">p&#39;</a> <a id="24141" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24143" href="UF.DiscreteAndSeparated.html#24101" class="Bound">j</a> <a id="24145" href="UF.DiscreteAndSeparated.html#24114" class="Bound">p&#39;</a> <a id="24148" class="Symbol">_</a> <a id="24150" href="UF.DiscreteAndSeparated.html#24119" class="Bound">s&#39;</a><a id="24152" class="Symbol">)</a>

<a id="maps-of-props-into-isolated-points-are-embeddings"></a><a id="24155" href="UF.DiscreteAndSeparated.html#24155" class="Function">maps-of-props-into-isolated-points-are-embeddings</a> <a id="24205" class="Symbol">:</a> <a id="24207" class="Symbol">{</a><a id="24208" href="UF.DiscreteAndSeparated.html#24208" class="Bound">P</a> <a id="24210" class="Symbol">:</a> <a id="24212" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24214" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24216" class="Symbol">}</a> <a id="24218" class="Symbol">{</a><a id="24219" href="UF.DiscreteAndSeparated.html#24219" class="Bound">X</a> <a id="24221" class="Symbol">:</a> <a id="24223" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="24225" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24227" class="Symbol">}</a>
                                                    <a id="24281" class="Symbol">(</a><a id="24282" href="UF.DiscreteAndSeparated.html#24282" class="Bound">f</a> <a id="24284" class="Symbol">:</a> <a id="24286" href="UF.DiscreteAndSeparated.html#24208" class="Bound">P</a> <a id="24288" class="Symbol">→</a> <a id="24290" href="UF.DiscreteAndSeparated.html#24219" class="Bound">X</a><a id="24291" class="Symbol">)</a>
                                                  <a id="24343" class="Symbol">→</a> <a id="24345" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="24353" href="UF.DiscreteAndSeparated.html#24208" class="Bound">P</a>
                                                  <a id="24405" class="Symbol">→</a> <a id="24407" class="Symbol">((</a><a id="24409" href="UF.DiscreteAndSeparated.html#24409" class="Bound">p</a> <a id="24411" class="Symbol">:</a> <a id="24413" href="UF.DiscreteAndSeparated.html#24208" class="Bound">P</a><a id="24414" class="Symbol">)</a> <a id="24416" class="Symbol">→</a> <a id="24418" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="24430" class="Symbol">(</a><a id="24431" href="UF.DiscreteAndSeparated.html#24282" class="Bound">f</a> <a id="24433" href="UF.DiscreteAndSeparated.html#24409" class="Bound">p</a><a id="24434" class="Symbol">))</a>
                                                  <a id="24487" class="Symbol">→</a> <a id="24489" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="24502" href="UF.DiscreteAndSeparated.html#24282" class="Bound">f</a>
<a id="24504" href="UF.DiscreteAndSeparated.html#24155" class="Function">maps-of-props-into-isolated-points-are-embeddings</a> <a id="24554" href="UF.DiscreteAndSeparated.html#24554" class="Bound">f</a> <a id="24556" href="UF.DiscreteAndSeparated.html#24556" class="Bound">i</a> <a id="24558" href="UF.DiscreteAndSeparated.html#24558" class="Bound">j</a> <a id="24560" class="Symbol">=</a>
 <a id="24563" href="UF.DiscreteAndSeparated.html#23890" class="Function">maps-of-props-into-h-isolated-points-are-embeddings</a> <a id="24615" href="UF.DiscreteAndSeparated.html#24554" class="Bound">f</a> <a id="24617" href="UF.DiscreteAndSeparated.html#24556" class="Bound">i</a>
  <a id="24621" class="Symbol">(λ</a> <a id="24624" href="UF.DiscreteAndSeparated.html#24624" class="Bound">p</a> <a id="24626" class="Symbol">→</a> <a id="24628" href="UF.DiscreteAndSeparated.html#17975" class="Function">isolated-points-are-h-isolated</a> <a id="24659" class="Symbol">(</a><a id="24660" href="UF.DiscreteAndSeparated.html#24554" class="Bound">f</a> <a id="24662" href="UF.DiscreteAndSeparated.html#24624" class="Bound">p</a><a id="24663" class="Symbol">)</a> <a id="24665" class="Symbol">(</a><a id="24666" href="UF.DiscreteAndSeparated.html#24558" class="Bound">j</a> <a id="24668" href="UF.DiscreteAndSeparated.html#24624" class="Bound">p</a><a id="24669" class="Symbol">))</a>

<a id="global-point-is-embedding"></a><a id="24673" href="UF.DiscreteAndSeparated.html#24673" class="Function">global-point-is-embedding</a> <a id="24699" class="Symbol">:</a> <a id="24701" class="Symbol">{</a><a id="24702" href="UF.DiscreteAndSeparated.html#24702" class="Bound">X</a> <a id="24704" class="Symbol">:</a> <a id="24706" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24708" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24710" class="Symbol">}</a> <a id="24712" class="Symbol">(</a><a id="24713" href="UF.DiscreteAndSeparated.html#24713" class="Bound">f</a> <a id="24715" class="Symbol">:</a> <a id="24717" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="24719" class="Symbol">{</a><a id="24720" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="24721" class="Symbol">}</a> <a id="24723" class="Symbol">→</a> <a id="24725" href="UF.DiscreteAndSeparated.html#24702" class="Bound">X</a><a id="24726" class="Symbol">)</a>
                          <a id="24754" class="Symbol">→</a> <a id="24756" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="24770" class="Symbol">(</a><a id="24771" href="UF.DiscreteAndSeparated.html#24713" class="Bound">f</a> <a id="24773" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="24774" class="Symbol">)</a>
                          <a id="24802" class="Symbol">→</a> <a id="24804" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="24817" href="UF.DiscreteAndSeparated.html#24713" class="Bound">f</a>
<a id="24819" href="UF.DiscreteAndSeparated.html#24673" class="Function">global-point-is-embedding</a> <a id="24845" href="UF.DiscreteAndSeparated.html#24845" class="Bound">f</a> <a id="24847" href="UF.DiscreteAndSeparated.html#24847" class="Bound">h</a> <a id="24849" class="Symbol">=</a>
 <a id="24852" href="UF.DiscreteAndSeparated.html#23890" class="Function">maps-of-props-into-h-isolated-points-are-embeddings</a>
  <a id="24906" href="UF.DiscreteAndSeparated.html#24845" class="Bound">f</a> <a id="24908" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="24918" href="UF.DiscreteAndSeparated.html#24934" class="Function">h&#39;</a>
   <a id="24924" class="Keyword">where</a>
    <a id="24934" href="UF.DiscreteAndSeparated.html#24934" class="Function">h&#39;</a> <a id="24937" class="Symbol">:</a> <a id="24939" class="Symbol">(</a><a id="24940" href="UF.DiscreteAndSeparated.html#24940" class="Bound">p</a> <a id="24942" class="Symbol">:</a> <a id="24944" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="24945" class="Symbol">)</a> <a id="24947" class="Symbol">→</a> <a id="24949" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="24963" class="Symbol">(</a><a id="24964" href="UF.DiscreteAndSeparated.html#24845" class="Bound">f</a> <a id="24966" href="UF.DiscreteAndSeparated.html#24940" class="Bound">p</a><a id="24967" class="Symbol">)</a>
    <a id="24973" href="UF.DiscreteAndSeparated.html#24934" class="Function">h&#39;</a> <a id="24976" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="24978" class="Symbol">=</a> <a id="24980" href="UF.DiscreteAndSeparated.html#24847" class="Bound">h</a>

<a id="24983" class="Markup">\end{code}</a><a id="24993" class="Background">

Added 1st May 2024. Wrapper for use with instance arguments:

</a><a id="25057" class="Markup">\begin{code}</a>

<a id="25071" class="Keyword">record</a> <a id="is-discrete&#39;"></a><a id="25078" href="UF.DiscreteAndSeparated.html#25078" class="Record">is-discrete&#39;</a> <a id="25091" class="Symbol">{</a><a id="25092" href="UF.DiscreteAndSeparated.html#25092" class="Bound">𝓤</a> <a id="25094" class="Symbol">:</a> <a id="25096" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="25104" class="Symbol">}</a> <a id="25106" class="Symbol">(</a><a id="25107" href="UF.DiscreteAndSeparated.html#25107" class="Bound">X</a> <a id="25109" class="Symbol">:</a> <a id="25111" href="UF.DiscreteAndSeparated.html#25092" class="Bound">𝓤</a> <a id="25113" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25115" class="Symbol">)</a> <a id="25117" class="Symbol">:</a> <a id="25119" href="UF.DiscreteAndSeparated.html#25092" class="Bound">𝓤</a> <a id="25121" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25123" class="Keyword">where</a>
 <a id="25130" class="Keyword">constructor</a>
  <a id="discrete-gives-discrete&#39;"></a><a id="25144" href="UF.DiscreteAndSeparated.html#25144" class="InductiveConstructor">discrete-gives-discrete&#39;</a>
 <a id="25170" class="Keyword">field</a>
  <a id="is-discrete&#39;.discrete&#39;-gives-discrete"></a><a id="25178" href="UF.DiscreteAndSeparated.html#25178" class="Field">discrete&#39;-gives-discrete</a> <a id="25203" class="Symbol">:</a> <a id="25205" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="25217" href="UF.DiscreteAndSeparated.html#25107" class="Bound">X</a>

<a id="25220" class="Keyword">open</a> <a id="25225" href="UF.DiscreteAndSeparated.html#25078" class="Module">is-discrete&#39;</a> <a id="25238" class="Symbol">{{...}}</a> <a id="25246" class="Keyword">public</a>

<a id="25254" class="Markup">\end{code}</a><a id="25264" class="Background">

Added 14th October 2024. We move the notion of weakly isolated point from its
original place TypeTopology.FailureOfTotalSeparatedness (added there some time
in 2013 for a paper with Thomas Streicher on the indiscreteness of the universe
and related things). Then we add further properties of this notion, used both
in the module TypeTopology.FailureOfTotalSeparatedness and the module
Ordinals.InductiveRecursiveCodesInterpretations.

</a><a id="25701" class="Markup">\begin{code}</a>

<a id="is-weakly-isolated"></a><a id="25715" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="25734" class="Symbol">:</a> <a id="25736" class="Symbol">{</a><a id="25737" href="UF.DiscreteAndSeparated.html#25737" class="Bound">X</a> <a id="25739" class="Symbol">:</a> <a id="25741" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25743" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25745" class="Symbol">}</a> <a id="25747" class="Symbol">(</a><a id="25748" href="UF.DiscreteAndSeparated.html#25748" class="Bound">x</a> <a id="25750" class="Symbol">:</a> <a id="25752" href="UF.DiscreteAndSeparated.html#25737" class="Bound">X</a><a id="25753" class="Symbol">)</a> <a id="25755" class="Symbol">→</a> <a id="25757" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25759" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="25761" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="25780" href="UF.DiscreteAndSeparated.html#25780" class="Bound">x</a> <a id="25782" class="Symbol">=</a> <a id="25784" class="Symbol">∀</a> <a id="25786" href="UF.DiscreteAndSeparated.html#25786" class="Bound">x&#39;</a> <a id="25789" class="Symbol">→</a> <a id="25791" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="25804" class="Symbol">(</a><a id="25805" href="UF.DiscreteAndSeparated.html#25786" class="Bound">x&#39;</a> <a id="25808" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="25810" href="UF.DiscreteAndSeparated.html#25780" class="Bound">x</a><a id="25811" class="Symbol">)</a>

<a id="isolated-gives-weakly-isolated"></a><a id="25814" href="UF.DiscreteAndSeparated.html#25814" class="Function">isolated-gives-weakly-isolated</a> <a id="25845" class="Symbol">:</a> <a id="25847" class="Symbol">{</a><a id="25848" href="UF.DiscreteAndSeparated.html#25848" class="Bound">X</a> <a id="25850" class="Symbol">:</a> <a id="25852" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25854" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25856" class="Symbol">}</a> <a id="25858" class="Symbol">(</a><a id="25859" href="UF.DiscreteAndSeparated.html#25859" class="Bound">x</a> <a id="25861" class="Symbol">:</a> <a id="25863" href="UF.DiscreteAndSeparated.html#25848" class="Bound">X</a><a id="25864" class="Symbol">)</a>
                               <a id="25897" class="Symbol">→</a> <a id="25899" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="25911" href="UF.DiscreteAndSeparated.html#25859" class="Bound">x</a>
                               <a id="25944" class="Symbol">→</a> <a id="25946" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="25965" href="UF.DiscreteAndSeparated.html#25859" class="Bound">x</a>
<a id="25967" href="UF.DiscreteAndSeparated.html#25814" class="Function">isolated-gives-weakly-isolated</a> <a id="25998" href="UF.DiscreteAndSeparated.html#25998" class="Bound">x</a> <a id="26000" href="UF.DiscreteAndSeparated.html#26000" class="Bound">i</a> <a id="26002" href="UF.DiscreteAndSeparated.html#26002" class="Bound">y</a> <a id="26004" class="Symbol">=</a>
 <a id="26007" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="26013" class="Symbol">(</a><a id="26014" href="UF.DiscreteAndSeparated.html#26000" class="Bound">i</a> <a id="26016" href="UF.DiscreteAndSeparated.html#26002" class="Bound">y</a><a id="26017" class="Symbol">)</a>
  <a id="26021" class="Symbol">(λ</a> <a id="26024" class="Symbol">(</a><a id="26025" href="UF.DiscreteAndSeparated.html#26025" class="Bound">e</a> <a id="26027" class="Symbol">:</a> <a id="26029" href="UF.DiscreteAndSeparated.html#25998" class="Bound">x</a> <a id="26031" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26033" href="UF.DiscreteAndSeparated.html#26002" class="Bound">y</a><a id="26034" class="Symbol">)</a> <a id="26036" class="Symbol">→</a> <a id="26038" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26042" class="Symbol">(λ</a> <a id="26045" class="Symbol">(</a><a id="26046" href="UF.DiscreteAndSeparated.html#26046" class="Bound">d</a> <a id="26048" class="Symbol">:</a> <a id="26050" href="UF.DiscreteAndSeparated.html#26002" class="Bound">y</a> <a id="26052" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="26054" href="UF.DiscreteAndSeparated.html#25998" class="Bound">x</a><a id="26055" class="Symbol">)</a> <a id="26057" class="Symbol">→</a> <a id="26059" href="UF.DiscreteAndSeparated.html#26046" class="Bound">d</a> <a id="26061" class="Symbol">(</a><a id="26062" href="UF.DiscreteAndSeparated.html#26025" class="Bound">e</a> <a id="26064" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="26066" class="Symbol">)))</a>
  <a id="26072" class="Symbol">(λ</a> <a id="26075" class="Symbol">(</a><a id="26076" href="UF.DiscreteAndSeparated.html#26076" class="Bound">d</a> <a id="26078" class="Symbol">:</a> <a id="26080" href="UF.DiscreteAndSeparated.html#25998" class="Bound">x</a> <a id="26082" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="26084" href="UF.DiscreteAndSeparated.html#26002" class="Bound">y</a><a id="26085" class="Symbol">)</a> <a id="26087" class="Symbol">→</a> <a id="26089" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26093" class="Symbol">(λ</a> <a id="26096" class="Symbol">(</a><a id="26097" href="UF.DiscreteAndSeparated.html#26097" class="Bound">e</a> <a id="26099" class="Symbol">:</a> <a id="26101" href="UF.DiscreteAndSeparated.html#26002" class="Bound">y</a> <a id="26103" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26105" href="UF.DiscreteAndSeparated.html#25998" class="Bound">x</a><a id="26106" class="Symbol">)</a> <a id="26108" class="Symbol">→</a> <a id="26110" href="UF.DiscreteAndSeparated.html#26076" class="Bound">d</a> <a id="26112" class="Symbol">(</a><a id="26113" href="UF.DiscreteAndSeparated.html#26097" class="Bound">e</a> <a id="26115" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="26117" class="Symbol">)))</a>

<a id="equivs-preserve-weak-isolatedness"></a><a id="26122" href="UF.DiscreteAndSeparated.html#26122" class="Function">equivs-preserve-weak-isolatedness</a> <a id="26156" class="Symbol">:</a> <a id="26158" class="Symbol">{</a><a id="26159" href="UF.DiscreteAndSeparated.html#26159" class="Bound">X</a> <a id="26161" class="Symbol">:</a> <a id="26163" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26165" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26167" class="Symbol">}</a> <a id="26169" class="Symbol">{</a><a id="26170" href="UF.DiscreteAndSeparated.html#26170" class="Bound">Y</a> <a id="26172" class="Symbol">:</a> <a id="26174" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="26176" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26178" class="Symbol">}</a>
                                    <a id="26216" class="Symbol">(</a><a id="26217" href="UF.DiscreteAndSeparated.html#26217" class="Bound">f</a> <a id="26219" class="Symbol">:</a> <a id="26221" href="UF.DiscreteAndSeparated.html#26159" class="Bound">X</a> <a id="26223" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="26225" href="UF.DiscreteAndSeparated.html#26170" class="Bound">Y</a><a id="26226" class="Symbol">)</a>
                                  <a id="26262" class="Symbol">→</a> <a id="26264" class="Symbol">(</a><a id="26265" href="UF.DiscreteAndSeparated.html#26265" class="Bound">x</a> <a id="26267" class="Symbol">:</a> <a id="26269" href="UF.DiscreteAndSeparated.html#26159" class="Bound">X</a><a id="26270" class="Symbol">)</a>
                                  <a id="26306" class="Symbol">→</a> <a id="26308" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="26327" href="UF.DiscreteAndSeparated.html#26265" class="Bound">x</a>
                                  <a id="26363" class="Symbol">→</a> <a id="26365" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="26384" class="Symbol">(</a><a id="26385" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="26387" href="UF.DiscreteAndSeparated.html#26217" class="Bound">f</a> <a id="26389" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="26391" href="UF.DiscreteAndSeparated.html#26265" class="Bound">x</a><a id="26392" class="Symbol">)</a>
<a id="26394" href="UF.DiscreteAndSeparated.html#26122" class="Function">equivs-preserve-weak-isolatedness</a> <a id="26428" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26430" href="UF.DiscreteAndSeparated.html#26430" class="Bound">x</a> <a id="26432" href="UF.DiscreteAndSeparated.html#26432" class="Bound">i</a> <a id="26434" href="UF.DiscreteAndSeparated.html#26434" class="Bound">y</a> <a id="26436" class="Symbol">=</a>
 <a id="26439" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="26445" class="Symbol">(</a><a id="26446" href="UF.DiscreteAndSeparated.html#26432" class="Bound">i</a> <a id="26448" class="Symbol">(</a><a id="26449" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="26451" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26453" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="26457" href="UF.DiscreteAndSeparated.html#26434" class="Bound">y</a><a id="26458" class="Symbol">))</a>
  <a id="26463" class="Symbol">(λ</a> <a id="26466" class="Symbol">(</a><a id="26467" href="UF.DiscreteAndSeparated.html#26467" class="Bound">a</a> <a id="26469" class="Symbol">:</a> <a id="26471" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="26473" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26475" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="26479" href="UF.DiscreteAndSeparated.html#26434" class="Bound">y</a> <a id="26481" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="26483" href="UF.DiscreteAndSeparated.html#26430" class="Bound">x</a><a id="26484" class="Symbol">)</a>
     <a id="26491" class="Symbol">→</a> <a id="26493" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26497" class="Symbol">(λ</a> <a id="26500" class="Symbol">(</a><a id="26501" href="UF.DiscreteAndSeparated.html#26501" class="Bound">e</a> <a id="26503" class="Symbol">:</a> <a id="26505" href="UF.DiscreteAndSeparated.html#26434" class="Bound">y</a> <a id="26507" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26509" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="26511" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26513" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="26515" href="UF.DiscreteAndSeparated.html#26430" class="Bound">x</a><a id="26516" class="Symbol">)</a>
            <a id="26530" class="Symbol">→</a> <a id="26532" href="UF.DiscreteAndSeparated.html#26467" class="Bound">a</a> <a id="26534" class="Symbol">(</a><a id="26535" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="26537" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26539" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="26543" href="UF.DiscreteAndSeparated.html#26434" class="Bound">y</a>         <a id="26553" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26556" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="26559" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="26561" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26563" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="26567" href="UF.DiscreteAndSeparated.html#26501" class="Bound">e</a> <a id="26569" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="26588" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="26590" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26592" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="26596" class="Symbol">(</a><a id="26597" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="26599" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26601" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="26603" href="UF.DiscreteAndSeparated.html#26430" class="Bound">x</a><a id="26604" class="Symbol">)</a> <a id="26606" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26609" href="UF.Equiv.html#6042" class="Function">inverses-are-retractions&#39;</a> <a id="26635" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26637" href="UF.DiscreteAndSeparated.html#26430" class="Bound">x</a> <a id="26639" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="26658" href="UF.DiscreteAndSeparated.html#26430" class="Bound">x</a>                 <a id="26676" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="26677" class="Symbol">)))</a>
  <a id="26683" class="Symbol">(λ</a> <a id="26686" class="Symbol">(</a><a id="26687" href="UF.DiscreteAndSeparated.html#26687" class="Bound">b</a> <a id="26689" class="Symbol">:</a> <a id="26691" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="26693" class="Symbol">(</a><a id="26694" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="26696" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26698" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="26702" href="UF.DiscreteAndSeparated.html#26434" class="Bound">y</a> <a id="26704" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="26706" href="UF.DiscreteAndSeparated.html#26430" class="Bound">x</a><a id="26707" class="Symbol">))</a>
     <a id="26715" class="Symbol">→</a> <a id="26717" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26721" class="Symbol">(λ</a> <a id="26724" class="Symbol">(</a><a id="26725" href="UF.DiscreteAndSeparated.html#26725" class="Bound">d</a> <a id="26727" class="Symbol">:</a> <a id="26729" href="UF.DiscreteAndSeparated.html#26434" class="Bound">y</a> <a id="26731" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="26733" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="26735" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26737" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="26739" href="UF.DiscreteAndSeparated.html#26430" class="Bound">x</a><a id="26740" class="Symbol">)</a>
            <a id="26754" class="Symbol">→</a> <a id="26756" href="UF.DiscreteAndSeparated.html#26687" class="Bound">b</a> <a id="26758" class="Symbol">(λ</a> <a id="26761" class="Symbol">(</a><a id="26762" href="UF.DiscreteAndSeparated.html#26762" class="Bound">e</a> <a id="26764" class="Symbol">:</a> <a id="26766" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="26768" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26770" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="26774" href="UF.DiscreteAndSeparated.html#26434" class="Bound">y</a> <a id="26776" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26778" href="UF.DiscreteAndSeparated.html#26430" class="Bound">x</a><a id="26779" class="Symbol">)</a>
                 <a id="26798" class="Symbol">→</a> <a id="26800" href="UF.DiscreteAndSeparated.html#26725" class="Bound">d</a> <a id="26802" class="Symbol">(</a><a id="26803" href="UF.DiscreteAndSeparated.html#26434" class="Bound">y</a>                 <a id="26821" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26824" class="Symbol">(</a><a id="26825" href="UF.Equiv.html#7023" class="Function">inverses-are-sections&#39;</a> <a id="26848" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26850" href="UF.DiscreteAndSeparated.html#26434" class="Bound">y</a><a id="26851" class="Symbol">)</a><a id="26852" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="26855" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                      <a id="26879" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="26881" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26883" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="26885" class="Symbol">(</a><a id="26886" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="26888" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26890" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="26894" href="UF.DiscreteAndSeparated.html#26434" class="Bound">y</a><a id="26895" class="Symbol">)</a> <a id="26897" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26900" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="26903" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="26905" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26907" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="26909" href="UF.DiscreteAndSeparated.html#26762" class="Bound">e</a> <a id="26911" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                      <a id="26935" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="26937" href="UF.DiscreteAndSeparated.html#26428" class="Bound">f</a> <a id="26939" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="26941" href="UF.DiscreteAndSeparated.html#26430" class="Bound">x</a>           <a id="26953" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="26954" class="Symbol">))))</a>

<a id="equivs-reflect-weak-isolatedness"></a><a id="26960" href="UF.DiscreteAndSeparated.html#26960" class="Function">equivs-reflect-weak-isolatedness</a> <a id="26993" class="Symbol">:</a> <a id="26995" class="Symbol">{</a><a id="26996" href="UF.DiscreteAndSeparated.html#26996" class="Bound">X</a> <a id="26998" class="Symbol">:</a> <a id="27000" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27002" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27004" class="Symbol">}</a> <a id="27006" class="Symbol">{</a><a id="27007" href="UF.DiscreteAndSeparated.html#27007" class="Bound">Y</a> <a id="27009" class="Symbol">:</a> <a id="27011" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="27013" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27015" class="Symbol">}</a>
                                 <a id="27050" class="Symbol">→</a> <a id="27052" class="Symbol">(</a><a id="27053" href="UF.DiscreteAndSeparated.html#27053" class="Bound">f</a> <a id="27055" class="Symbol">:</a> <a id="27057" href="UF.DiscreteAndSeparated.html#26996" class="Bound">X</a> <a id="27059" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="27061" href="UF.DiscreteAndSeparated.html#27007" class="Bound">Y</a><a id="27062" class="Symbol">)</a>
                                 <a id="27097" class="Symbol">→</a> <a id="27099" class="Symbol">(</a><a id="27100" href="UF.DiscreteAndSeparated.html#27100" class="Bound">x</a> <a id="27102" class="Symbol">:</a> <a id="27104" href="UF.DiscreteAndSeparated.html#26996" class="Bound">X</a><a id="27105" class="Symbol">)</a> <a id="27107" class="Symbol">→</a> <a id="27109" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="27128" class="Symbol">(</a><a id="27129" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="27131" href="UF.DiscreteAndSeparated.html#27053" class="Bound">f</a> <a id="27133" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="27135" href="UF.DiscreteAndSeparated.html#27100" class="Bound">x</a><a id="27136" class="Symbol">)</a>
                                 <a id="27171" class="Symbol">→</a> <a id="27173" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="27192" href="UF.DiscreteAndSeparated.html#27100" class="Bound">x</a>
<a id="27194" href="UF.DiscreteAndSeparated.html#26960" class="Function">equivs-reflect-weak-isolatedness</a> <a id="27227" href="UF.DiscreteAndSeparated.html#27227" class="Bound">f</a> <a id="27229" href="UF.DiscreteAndSeparated.html#27229" class="Bound">x</a> <a id="27231" href="UF.DiscreteAndSeparated.html#27231" class="Bound">i</a> <a id="27233" class="Symbol">=</a> <a id="27235" href="UF.DiscreteAndSeparated.html#27355" class="Function">II</a>
 <a id="27239" class="Keyword">where</a>
  <a id="27247" href="UF.DiscreteAndSeparated.html#27247" class="Function">I</a> <a id="27249" class="Symbol">:</a> <a id="27251" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="27270" class="Symbol">(</a><a id="27271" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="27273" href="UF.DiscreteAndSeparated.html#27227" class="Bound">f</a> <a id="27275" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="27279" class="Symbol">(</a><a id="27280" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="27282" href="UF.DiscreteAndSeparated.html#27227" class="Bound">f</a> <a id="27284" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="27286" href="UF.DiscreteAndSeparated.html#27229" class="Bound">x</a><a id="27287" class="Symbol">))</a>
  <a id="27292" href="UF.DiscreteAndSeparated.html#27247" class="Function">I</a> <a id="27294" class="Symbol">=</a> <a id="27296" href="UF.DiscreteAndSeparated.html#26122" class="Function">equivs-preserve-weak-isolatedness</a> <a id="27330" class="Symbol">(</a><a id="27331" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="27337" href="UF.DiscreteAndSeparated.html#27227" class="Bound">f</a><a id="27338" class="Symbol">)</a> <a id="27340" class="Symbol">(</a><a id="27341" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="27343" href="UF.DiscreteAndSeparated.html#27227" class="Bound">f</a> <a id="27345" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="27347" href="UF.DiscreteAndSeparated.html#27229" class="Bound">x</a><a id="27348" class="Symbol">)</a> <a id="27350" href="UF.DiscreteAndSeparated.html#27231" class="Bound">i</a>

  <a id="27355" href="UF.DiscreteAndSeparated.html#27355" class="Function">II</a> <a id="27358" class="Symbol">:</a> <a id="27360" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="27379" href="UF.DiscreteAndSeparated.html#27229" class="Bound">x</a>
  <a id="27383" href="UF.DiscreteAndSeparated.html#27355" class="Function">II</a> <a id="27386" class="Symbol">=</a> <a id="27388" href="MLTT.Id.html#734" class="Function">transport</a> <a id="27398" href="UF.DiscreteAndSeparated.html#25715" class="Function">is-weakly-isolated</a> <a id="27417" class="Symbol">(</a><a id="27418" href="UF.Equiv.html#6042" class="Function">inverses-are-retractions&#39;</a> <a id="27444" href="UF.DiscreteAndSeparated.html#27227" class="Bound">f</a> <a id="27446" href="UF.DiscreteAndSeparated.html#27229" class="Bound">x</a><a id="27447" class="Symbol">)</a> <a id="27449" href="UF.DiscreteAndSeparated.html#27247" class="Function">I</a>

<a id="27452" class="Markup">\end{code}</a><a id="27462" class="Background">

TODO (in another module). More generally, if an equivalence preserves
some property, it also reflects it.
</a></pre></body></html>

==> anc/html/UF.Embeddings.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Embeddings</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

</a><a id="17" class="Markup">\begin{code}</a>

<a id="31" class="Symbol">{-#</a> <a id="35" class="Keyword">OPTIONS</a> <a id="43" class="Pragma">--safe</a> <a id="50" class="Pragma">--without-K</a> <a id="62" class="Symbol">#-}</a>

<a id="67" class="Keyword">module</a> <a id="74" href="UF.Embeddings.html" class="Module">UF.Embeddings</a> <a id="88" class="Keyword">where</a>

<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="120" class="Keyword">open</a> <a id="125" class="Keyword">import</a> <a id="132" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="UF.Base.html" class="Module">UF.Base</a>
<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
<a id="222" class="Keyword">open</a> <a id="227" class="Keyword">import</a> <a id="234" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="257" class="Keyword">open</a> <a id="262" class="Keyword">import</a> <a id="269" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="UF.LeftCancellable.html" class="Module">UF.LeftCancellable</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="UF.Lower-FunExt.html" class="Module">UF.Lower-FunExt</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="UF.Subsingletons-Properties.html" class="Module">UF.Subsingletons-Properties</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="UF.Yoneda.html" class="Module">UF.Yoneda</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>

<a id="is-embedding"></a><a id="625" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="638" class="Symbol">:</a> <a id="640" class="Symbol">{</a><a id="641" href="UF.Embeddings.html#641" class="Bound">X</a> <a id="643" class="Symbol">:</a> <a id="645" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="647" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="649" class="Symbol">}</a> <a id="651" class="Symbol">{</a><a id="652" href="UF.Embeddings.html#652" class="Bound">Y</a> <a id="654" class="Symbol">:</a> <a id="656" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="658" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="660" class="Symbol">}</a> <a id="662" class="Symbol">→</a> <a id="664" class="Symbol">(</a><a id="665" href="UF.Embeddings.html#641" class="Bound">X</a> <a id="667" class="Symbol">→</a> <a id="669" href="UF.Embeddings.html#652" class="Bound">Y</a><a id="670" class="Symbol">)</a> <a id="672" class="Symbol">→</a> <a id="674" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="676" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="678" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="680" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="682" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="695" href="UF.Embeddings.html#695" class="Bound">f</a> <a id="697" class="Symbol">=</a> <a id="699" href="Notation.General.html#838" class="Function">each-fiber-of</a> <a id="713" href="UF.Embeddings.html#695" class="Bound">f</a> <a id="715" href="UF.Subsingletons.html#469" class="Function">is-prop</a>

<a id="being-embedding-is-prop"></a><a id="724" href="UF.Embeddings.html#724" class="Function">being-embedding-is-prop</a> <a id="748" class="Symbol">:</a> <a id="750" href="UF.FunExt.html#851" class="Function">funext</a> <a id="757" class="Symbol">(</a><a id="758" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="760" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="762" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="763" class="Symbol">)</a> <a id="765" class="Symbol">(</a><a id="766" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="768" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="770" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="771" class="Symbol">)</a>
                        <a id="797" class="Symbol">→</a> <a id="799" class="Symbol">{</a><a id="800" href="UF.Embeddings.html#800" class="Bound">X</a> <a id="802" class="Symbol">:</a> <a id="804" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="806" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="808" class="Symbol">}</a>
                          <a id="836" class="Symbol">{</a><a id="837" href="UF.Embeddings.html#837" class="Bound">Y</a> <a id="839" class="Symbol">:</a> <a id="841" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="843" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="845" class="Symbol">}</a>
                          <a id="873" class="Symbol">(</a><a id="874" href="UF.Embeddings.html#874" class="Bound">f</a> <a id="876" class="Symbol">:</a> <a id="878" href="UF.Embeddings.html#800" class="Bound">X</a> <a id="880" class="Symbol">→</a> <a id="882" href="UF.Embeddings.html#837" class="Bound">Y</a><a id="883" class="Symbol">)</a>
                        <a id="909" class="Symbol">→</a> <a id="911" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="919" class="Symbol">(</a><a id="920" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="933" href="UF.Embeddings.html#874" class="Bound">f</a><a id="934" class="Symbol">)</a>
<a id="936" href="UF.Embeddings.html#724" class="Function">being-embedding-is-prop</a> <a id="960" class="Symbol">{</a><a id="961" href="UF.Embeddings.html#961" class="Bound">𝓤</a><a id="962" class="Symbol">}</a> <a id="964" class="Symbol">{</a><a id="965" href="UF.Embeddings.html#965" class="Bound">𝓥</a><a id="966" class="Symbol">}</a> <a id="968" href="UF.Embeddings.html#968" class="Bound">fe</a> <a id="971" href="UF.Embeddings.html#971" class="Bound">f</a> <a id="973" class="Symbol">=</a>
 <a id="976" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="986" class="Symbol">(</a><a id="987" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="1000" href="UF.Embeddings.html#961" class="Bound">𝓤</a> <a id="1002" href="UF.Embeddings.html#961" class="Bound">𝓤</a> <a id="1004" href="UF.Embeddings.html#968" class="Bound">fe</a><a id="1006" class="Symbol">)</a> <a id="1008" class="Symbol">(λ</a> <a id="1011" href="UF.Embeddings.html#1011" class="Bound">x</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="1034" href="UF.Embeddings.html#968" class="Bound">fe</a><a id="1036" class="Symbol">)</a>

<a id="id-is-embedding"></a><a id="1039" href="UF.Embeddings.html#1039" class="Function">id-is-embedding</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">{</a><a id="1058" href="UF.Embeddings.html#1058" class="Bound">X</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1064" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1066" class="Symbol">}</a> <a id="1068" class="Symbol">→</a> <a id="1070" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="1083" class="Symbol">(</a><a id="1084" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1087" class="Symbol">{</a><a id="1088" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1089" class="Symbol">}</a> <a id="1091" class="Symbol">{</a><a id="1092" href="UF.Embeddings.html#1058" class="Bound">X</a><a id="1093" class="Symbol">})</a>
<a id="1096" href="UF.Embeddings.html#1039" class="Function">id-is-embedding</a> <a id="1112" class="Symbol">=</a> <a id="1114" href="UF.Equiv.html#11030" class="Function">singleton-types&#39;-are-props</a>

<a id="∘-is-embedding"></a><a id="1142" href="UF.Embeddings.html#1142" class="Function">∘-is-embedding</a> <a id="1157" class="Symbol">:</a> <a id="1159" class="Symbol">{</a><a id="1160" href="UF.Embeddings.html#1160" class="Bound">X</a> <a id="1162" class="Symbol">:</a> <a id="1164" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1166" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1168" class="Symbol">}</a> <a id="1170" class="Symbol">{</a><a id="1171" href="UF.Embeddings.html#1171" class="Bound">Y</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1177" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1179" class="Symbol">}</a> <a id="1181" class="Symbol">{</a><a id="1182" href="UF.Embeddings.html#1182" class="Bound">Z</a> <a id="1184" class="Symbol">:</a> <a id="1186" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1188" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1190" class="Symbol">}</a>
                 <a id="1209" class="Symbol">{</a><a id="1210" href="UF.Embeddings.html#1210" class="Bound">f</a> <a id="1212" class="Symbol">:</a> <a id="1214" href="UF.Embeddings.html#1160" class="Bound">X</a> <a id="1216" class="Symbol">→</a> <a id="1218" href="UF.Embeddings.html#1171" class="Bound">Y</a><a id="1219" class="Symbol">}</a> <a id="1221" class="Symbol">{</a><a id="1222" href="UF.Embeddings.html#1222" class="Bound">g</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="UF.Embeddings.html#1171" class="Bound">Y</a> <a id="1228" class="Symbol">→</a> <a id="1230" href="UF.Embeddings.html#1182" class="Bound">Z</a><a id="1231" class="Symbol">}</a>
               <a id="1248" class="Symbol">→</a> <a id="1250" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="1263" href="UF.Embeddings.html#1210" class="Bound">f</a>
               <a id="1280" class="Symbol">→</a> <a id="1282" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="1295" href="UF.Embeddings.html#1222" class="Bound">g</a>
               <a id="1312" class="Symbol">→</a> <a id="1314" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="1327" class="Symbol">(</a><a id="1328" href="UF.Embeddings.html#1222" class="Bound">g</a> <a id="1330" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1332" href="UF.Embeddings.html#1210" class="Bound">f</a><a id="1333" class="Symbol">)</a>
<a id="1335" href="UF.Embeddings.html#1142" class="Function">∘-is-embedding</a> <a id="1350" class="Symbol">{</a><a id="1351" href="UF.Embeddings.html#1351" class="Bound">𝓤</a><a id="1352" class="Symbol">}</a> <a id="1354" class="Symbol">{</a><a id="1355" href="UF.Embeddings.html#1355" class="Bound">𝓥</a><a id="1356" class="Symbol">}</a> <a id="1358" class="Symbol">{</a><a id="1359" href="UF.Embeddings.html#1359" class="Bound">𝓦</a><a id="1360" class="Symbol">}</a> <a id="1362" class="Symbol">{</a><a id="1363" href="UF.Embeddings.html#1363" class="Bound">X</a><a id="1364" class="Symbol">}</a> <a id="1366" class="Symbol">{</a><a id="1367" href="UF.Embeddings.html#1367" class="Bound">Y</a><a id="1368" class="Symbol">}</a> <a id="1370" class="Symbol">{</a><a id="1371" href="UF.Embeddings.html#1371" class="Bound">Z</a><a id="1372" class="Symbol">}</a> <a id="1374" class="Symbol">{</a><a id="1375" href="UF.Embeddings.html#1375" class="Bound">f</a><a id="1376" class="Symbol">}</a> <a id="1378" class="Symbol">{</a><a id="1379" href="UF.Embeddings.html#1379" class="Bound">g</a><a id="1380" class="Symbol">}</a> <a id="1382" href="UF.Embeddings.html#1382" class="Bound">e</a> <a id="1384" href="UF.Embeddings.html#1384" class="Bound">d</a> <a id="1386" class="Symbol">=</a> <a id="1388" href="UF.Embeddings.html#1889" class="Function">h</a>
 <a id="1391" class="Keyword">where</a>
  <a id="1399" href="UF.Embeddings.html#1399" class="Function">T</a> <a id="1401" class="Symbol">:</a> <a id="1403" class="Symbol">(</a><a id="1404" href="UF.Embeddings.html#1404" class="Bound">z</a> <a id="1406" class="Symbol">:</a> <a id="1408" href="UF.Embeddings.html#1371" class="Bound">Z</a><a id="1409" class="Symbol">)</a> <a id="1411" class="Symbol">→</a> <a id="1413" href="UF.Embeddings.html#1351" class="Bound">𝓤</a> <a id="1415" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1417" href="UF.Embeddings.html#1355" class="Bound">𝓥</a> <a id="1419" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1421" href="UF.Embeddings.html#1359" class="Bound">𝓦</a> <a id="1423" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="1427" href="UF.Embeddings.html#1399" class="Function">T</a> <a id="1429" href="UF.Embeddings.html#1429" class="Bound">z</a> <a id="1431" class="Symbol">=</a> <a id="1433" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1435" href="UF.Embeddings.html#1435" class="Bound">(</a><a id="1436" href="UF.Embeddings.html#1436" class="Bound">y</a> <a id="1438" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1440" href="UF.Embeddings.html#1435" class="Bound">_)</a> <a id="1443" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1445" href="Notation.General.html#398" class="Function">fiber</a> <a id="1451" href="UF.Embeddings.html#1379" class="Bound">g</a> <a id="1453" href="UF.Embeddings.html#1429" class="Bound">z</a> <a id="1455" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1457" href="Notation.General.html#398" class="Function">fiber</a> <a id="1463" href="UF.Embeddings.html#1375" class="Bound">f</a> <a id="1465" href="UF.Embeddings.html#1436" class="Bound">y</a>

  <a id="1470" href="UF.Embeddings.html#1470" class="Function">T-is-prop</a> <a id="1480" class="Symbol">:</a> <a id="1482" class="Symbol">(</a><a id="1483" href="UF.Embeddings.html#1483" class="Bound">z</a> <a id="1485" class="Symbol">:</a> <a id="1487" href="UF.Embeddings.html#1371" class="Bound">Z</a><a id="1488" class="Symbol">)</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1500" class="Symbol">(</a><a id="1501" href="UF.Embeddings.html#1399" class="Function">T</a> <a id="1503" href="UF.Embeddings.html#1483" class="Bound">z</a><a id="1504" class="Symbol">)</a>
  <a id="1508" href="UF.Embeddings.html#1470" class="Function">T-is-prop</a> <a id="1518" href="UF.Embeddings.html#1518" class="Bound">z</a> <a id="1520" class="Symbol">=</a> <a id="1522" href="UF.Subsingletons.html#5235" class="Function">subtypes-of-props-are-props&#39;</a>
                 <a id="1568" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>
                 <a id="1589" class="Symbol">(</a><a id="1590" href="UF.Subsingletons.html#5496" class="Function">pr₁-lc</a> <a id="1597" class="Symbol">(λ</a> <a id="1600" class="Symbol">{</a><a id="1601" href="UF.Embeddings.html#1601" class="Bound">t</a><a id="1602" class="Symbol">}</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="UF.Embeddings.html#1382" class="Bound">e</a> <a id="1608" class="Symbol">(</a><a id="1609" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1613" href="UF.Embeddings.html#1601" class="Bound">t</a><a id="1614" class="Symbol">)))</a>
                 <a id="1635" class="Symbol">(</a><a id="1636" href="UF.Embeddings.html#1384" class="Bound">d</a> <a id="1638" href="UF.Embeddings.html#1518" class="Bound">z</a><a id="1639" class="Symbol">)</a>

  <a id="1644" href="UF.Embeddings.html#1644" class="Function">φ</a> <a id="1646" class="Symbol">:</a> <a id="1648" class="Symbol">(</a><a id="1649" href="UF.Embeddings.html#1649" class="Bound">z</a> <a id="1651" class="Symbol">:</a> <a id="1653" href="UF.Embeddings.html#1371" class="Bound">Z</a><a id="1654" class="Symbol">)</a> <a id="1656" class="Symbol">→</a> <a id="1658" href="Notation.General.html#398" class="Function">fiber</a> <a id="1664" class="Symbol">(</a><a id="1665" href="UF.Embeddings.html#1379" class="Bound">g</a> <a id="1667" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1669" href="UF.Embeddings.html#1375" class="Bound">f</a><a id="1670" class="Symbol">)</a> <a id="1672" href="UF.Embeddings.html#1649" class="Bound">z</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="UF.Embeddings.html#1399" class="Function">T</a> <a id="1678" href="UF.Embeddings.html#1649" class="Bound">z</a>
  <a id="1682" href="UF.Embeddings.html#1644" class="Function">φ</a> <a id="1684" href="UF.Embeddings.html#1684" class="Bound">z</a> <a id="1686" class="Symbol">(</a><a id="1687" href="UF.Embeddings.html#1687" class="Bound">x</a> <a id="1689" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1691" href="UF.Embeddings.html#1691" class="Bound">p</a><a id="1692" class="Symbol">)</a> <a id="1694" class="Symbol">=</a> <a id="1696" class="Symbol">(</a><a id="1697" href="UF.Embeddings.html#1375" class="Bound">f</a> <a id="1699" href="UF.Embeddings.html#1687" class="Bound">x</a> <a id="1701" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1703" href="UF.Embeddings.html#1691" class="Bound">p</a><a id="1704" class="Symbol">)</a> <a id="1706" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1708" href="UF.Embeddings.html#1687" class="Bound">x</a> <a id="1710" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1712" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="1720" href="UF.Embeddings.html#1720" class="Function">γ</a> <a id="1722" class="Symbol">:</a> <a id="1724" class="Symbol">(</a><a id="1725" href="UF.Embeddings.html#1725" class="Bound">z</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="UF.Embeddings.html#1371" class="Bound">Z</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">→</a> <a id="1734" href="UF.Embeddings.html#1399" class="Function">T</a> <a id="1736" href="UF.Embeddings.html#1725" class="Bound">z</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Notation.General.html#398" class="Function">fiber</a> <a id="1746" class="Symbol">(</a><a id="1747" href="UF.Embeddings.html#1379" class="Bound">g</a> <a id="1749" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1751" href="UF.Embeddings.html#1375" class="Bound">f</a><a id="1752" class="Symbol">)</a> <a id="1754" href="UF.Embeddings.html#1725" class="Bound">z</a>
  <a id="1758" href="UF.Embeddings.html#1720" class="Function">γ</a> <a id="1760" href="UF.Embeddings.html#1760" class="Bound">z</a> <a id="1762" class="Symbol">((</a><a id="1764" class="DottedPattern Symbol">.(</a><a id="1766" href="UF.Embeddings.html#1375" class="DottedPattern Bound">f</a> <a id="1768" href="UF.Embeddings.html#1778" class="DottedPattern Bound">x</a><a id="1769" class="DottedPattern Symbol">)</a> <a id="1771" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1773" href="UF.Embeddings.html#1773" class="Bound">p</a><a id="1774" class="Symbol">)</a> <a id="1776" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1778" href="UF.Embeddings.html#1778" class="Bound">x</a> <a id="1780" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1782" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1786" class="Symbol">)</a> <a id="1788" class="Symbol">=</a> <a id="1790" href="UF.Embeddings.html#1778" class="Bound">x</a> <a id="1792" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1794" href="UF.Embeddings.html#1773" class="Bound">p</a>

  <a id="1799" href="UF.Embeddings.html#1799" class="Function">γφ</a> <a id="1802" class="Symbol">:</a> <a id="1804" class="Symbol">(</a><a id="1805" href="UF.Embeddings.html#1805" class="Bound">z</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="UF.Embeddings.html#1371" class="Bound">Z</a><a id="1810" class="Symbol">)</a> <a id="1812" class="Symbol">(</a><a id="1813" href="UF.Embeddings.html#1813" class="Bound">t</a> <a id="1815" class="Symbol">:</a> <a id="1817" href="Notation.General.html#398" class="Function">fiber</a> <a id="1823" class="Symbol">(</a><a id="1824" href="UF.Embeddings.html#1379" class="Bound">g</a> <a id="1826" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1828" href="UF.Embeddings.html#1375" class="Bound">f</a><a id="1829" class="Symbol">)</a> <a id="1831" href="UF.Embeddings.html#1805" class="Bound">z</a><a id="1832" class="Symbol">)</a> <a id="1834" class="Symbol">→</a> <a id="1836" href="UF.Embeddings.html#1720" class="Function">γ</a> <a id="1838" href="UF.Embeddings.html#1805" class="Bound">z</a> <a id="1840" class="Symbol">(</a><a id="1841" href="UF.Embeddings.html#1644" class="Function">φ</a> <a id="1843" href="UF.Embeddings.html#1805" class="Bound">z</a> <a id="1845" href="UF.Embeddings.html#1813" class="Bound">t</a><a id="1846" class="Symbol">)</a> <a id="1848" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1850" href="UF.Embeddings.html#1813" class="Bound">t</a>
  <a id="1854" href="UF.Embeddings.html#1799" class="Function">γφ</a> <a id="1857" class="DottedPattern Symbol">.(</a><a id="1859" href="UF.Embeddings.html#1379" class="DottedPattern Bound">g</a> <a id="1861" class="DottedPattern Symbol">(</a><a id="1862" href="UF.Embeddings.html#1375" class="DottedPattern Bound">f</a> <a id="1864" href="UF.Embeddings.html#1869" class="DottedPattern Bound">x</a><a id="1865" class="DottedPattern Symbol">))</a> <a id="1868" class="Symbol">(</a><a id="1869" href="UF.Embeddings.html#1869" class="Bound">x</a> <a id="1871" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1873" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1877" class="Symbol">)</a> <a id="1879" class="Symbol">=</a> <a id="1881" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="1889" href="UF.Embeddings.html#1889" class="Function">h</a> <a id="1891" class="Symbol">:</a> <a id="1893" class="Symbol">(</a><a id="1894" href="UF.Embeddings.html#1894" class="Bound">z</a> <a id="1896" class="Symbol">:</a> <a id="1898" href="UF.Embeddings.html#1371" class="Bound">Z</a><a id="1899" class="Symbol">)</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1911" class="Symbol">(</a><a id="1912" href="Notation.General.html#398" class="Function">fiber</a> <a id="1918" class="Symbol">(</a><a id="1919" href="UF.Embeddings.html#1379" class="Bound">g</a> <a id="1921" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1923" href="UF.Embeddings.html#1375" class="Bound">f</a><a id="1924" class="Symbol">)</a> <a id="1926" href="UF.Embeddings.html#1894" class="Bound">z</a><a id="1927" class="Symbol">)</a>
  <a id="1931" href="UF.Embeddings.html#1889" class="Function">h</a> <a id="1933" href="UF.Embeddings.html#1933" class="Bound">z</a> <a id="1935" class="Symbol">=</a> <a id="1937" href="UF.Subsingletons.html#5235" class="Function">subtypes-of-props-are-props&#39;</a>
         <a id="1975" class="Symbol">(</a><a id="1976" href="UF.Embeddings.html#1644" class="Function">φ</a> <a id="1978" href="UF.Embeddings.html#1933" class="Bound">z</a><a id="1979" class="Symbol">)</a>
         <a id="1990" class="Symbol">(</a><a id="1991" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="2007" class="Symbol">(</a><a id="2008" href="UF.Embeddings.html#1644" class="Function">φ</a> <a id="2010" href="UF.Embeddings.html#1933" class="Bound">z</a><a id="2011" class="Symbol">)</a> <a id="2013" class="Symbol">(</a><a id="2014" href="UF.Embeddings.html#1720" class="Function">γ</a> <a id="2016" href="UF.Embeddings.html#1933" class="Bound">z</a> <a id="2018" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2020" class="Symbol">(</a><a id="2021" href="UF.Embeddings.html#1799" class="Function">γφ</a> <a id="2024" href="UF.Embeddings.html#1933" class="Bound">z</a><a id="2025" class="Symbol">)))</a>
         <a id="2038" class="Symbol">(</a><a id="2039" href="UF.Embeddings.html#1470" class="Function">T-is-prop</a> <a id="2049" href="UF.Embeddings.html#1933" class="Bound">z</a><a id="2050" class="Symbol">)</a>

<a id="_↪_"></a><a id="2053" href="UF.Embeddings.html#2053" class="Function Operator">_↪_</a> <a id="2057" class="Symbol">:</a> <a id="2059" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2061" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2063" class="Symbol">→</a> <a id="2065" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2067" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2069" class="Symbol">→</a> <a id="2071" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2073" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2075" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2077" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2079" href="UF.Embeddings.html#2079" class="Bound">X</a> <a id="2081" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2083" href="UF.Embeddings.html#2083" class="Bound">Y</a> <a id="2085" class="Symbol">=</a> <a id="2087" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2089" href="UF.Embeddings.html#2089" class="Bound">f</a> <a id="2091" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2093" class="Symbol">(</a><a id="2094" href="UF.Embeddings.html#2079" class="Bound">X</a> <a id="2096" class="Symbol">→</a> <a id="2098" href="UF.Embeddings.html#2083" class="Bound">Y</a><a id="2099" class="Symbol">)</a> <a id="2101" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2103" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="2116" href="UF.Embeddings.html#2089" class="Bound">f</a>

<a id="↪-refl"></a><a id="2119" href="UF.Embeddings.html#2119" class="Function">↪-refl</a> <a id="2126" class="Symbol">:</a> <a id="2128" class="Symbol">(</a><a id="2129" href="UF.Embeddings.html#2129" class="Bound">X</a> <a id="2131" class="Symbol">:</a> <a id="2133" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2135" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2137" class="Symbol">)</a> <a id="2139" class="Symbol">→</a> <a id="2141" href="UF.Embeddings.html#2129" class="Bound">X</a> <a id="2143" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2145" href="UF.Embeddings.html#2129" class="Bound">X</a>
<a id="2147" href="UF.Embeddings.html#2119" class="Function">↪-refl</a> <a id="2154" href="UF.Embeddings.html#2154" class="Bound">X</a> <a id="2156" class="Symbol">=</a> <a id="2158" href="MLTT.Pi.html#444" class="Function">id</a> <a id="2161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2163" href="UF.Embeddings.html#1039" class="Function">id-is-embedding</a>

<a id="_∘↪_"></a><a id="2180" href="UF.Embeddings.html#2180" class="Function Operator">_∘↪_</a> <a id="2185" class="Symbol">:</a> <a id="2187" class="Symbol">{</a><a id="2188" href="UF.Embeddings.html#2188" class="Bound">X</a> <a id="2190" class="Symbol">:</a> <a id="2192" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2194" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2196" class="Symbol">}</a> <a id="2198" class="Symbol">{</a><a id="2199" href="UF.Embeddings.html#2199" class="Bound">Y</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2205" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2207" class="Symbol">}</a> <a id="2209" class="Symbol">{</a><a id="2210" href="UF.Embeddings.html#2210" class="Bound">Z</a> <a id="2212" class="Symbol">:</a> <a id="2214" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2216" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2218" class="Symbol">}</a>
     <a id="2225" class="Symbol">→</a> <a id="2227" href="UF.Embeddings.html#2199" class="Bound">Y</a> <a id="2229" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2231" href="UF.Embeddings.html#2210" class="Bound">Z</a>
     <a id="2238" class="Symbol">→</a> <a id="2240" href="UF.Embeddings.html#2188" class="Bound">X</a> <a id="2242" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2244" href="UF.Embeddings.html#2199" class="Bound">Y</a>
     <a id="2251" class="Symbol">→</a> <a id="2253" href="UF.Embeddings.html#2188" class="Bound">X</a> <a id="2255" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2257" href="UF.Embeddings.html#2210" class="Bound">Z</a>
<a id="2259" class="Symbol">(</a><a id="2260" href="UF.Embeddings.html#2260" class="Bound">g</a> <a id="2262" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2264" href="UF.Embeddings.html#2264" class="Bound">j</a><a id="2265" class="Symbol">)</a> <a id="2267" href="UF.Embeddings.html#2180" class="Function Operator">∘↪</a> <a id="2270" class="Symbol">(</a><a id="2271" href="UF.Embeddings.html#2271" class="Bound">f</a> <a id="2273" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2275" href="UF.Embeddings.html#2275" class="Bound">i</a><a id="2276" class="Symbol">)</a> <a id="2278" class="Symbol">=</a> <a id="2280" href="UF.Embeddings.html#2260" class="Bound">g</a> <a id="2282" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2284" href="UF.Embeddings.html#2271" class="Bound">f</a> <a id="2286" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2288" href="UF.Embeddings.html#1142" class="Function">∘-is-embedding</a> <a id="2303" href="UF.Embeddings.html#2275" class="Bound">i</a> <a id="2305" href="UF.Embeddings.html#2264" class="Bound">j</a>

<a id="⌊_⌋"></a><a id="2308" href="UF.Embeddings.html#2308" class="Function Operator">⌊_⌋</a> <a id="2312" class="Symbol">:</a> <a id="2314" class="Symbol">{</a><a id="2315" href="UF.Embeddings.html#2315" class="Bound">X</a> <a id="2317" class="Symbol">:</a> <a id="2319" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2321" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2323" class="Symbol">}</a> <a id="2325" class="Symbol">{</a><a id="2326" href="UF.Embeddings.html#2326" class="Bound">Y</a> <a id="2328" class="Symbol">:</a> <a id="2330" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2332" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2334" class="Symbol">}</a> <a id="2336" class="Symbol">→</a> <a id="2338" href="UF.Embeddings.html#2315" class="Bound">X</a> <a id="2340" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2342" href="UF.Embeddings.html#2326" class="Bound">Y</a> <a id="2344" class="Symbol">→</a> <a id="2346" href="UF.Embeddings.html#2315" class="Bound">X</a> <a id="2348" class="Symbol">→</a> <a id="2350" href="UF.Embeddings.html#2326" class="Bound">Y</a>
<a id="2352" href="UF.Embeddings.html#2308" class="Function Operator">⌊</a> <a id="2354" href="UF.Embeddings.html#2354" class="Bound">f</a> <a id="2356" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2358" class="Symbol">_</a> <a id="2360" href="UF.Embeddings.html#2308" class="Function Operator">⌋</a>     <a id="2366" class="Symbol">=</a> <a id="2368" href="UF.Embeddings.html#2354" class="Bound">f</a>

<a id="⌊_⌋-is-embedding"></a><a id="2371" href="UF.Embeddings.html#2371" class="Function Operator">⌊_⌋-is-embedding</a> <a id="2388" class="Symbol">:</a> <a id="2390" class="Symbol">{</a><a id="2391" href="UF.Embeddings.html#2391" class="Bound">X</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2397" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2399" class="Symbol">}</a> <a id="2401" class="Symbol">{</a><a id="2402" href="UF.Embeddings.html#2402" class="Bound">Y</a> <a id="2404" class="Symbol">:</a> <a id="2406" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2408" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2410" class="Symbol">}</a> <a id="2412" class="Symbol">(</a><a id="2413" href="UF.Embeddings.html#2413" class="Bound">e</a> <a id="2415" class="Symbol">:</a> <a id="2417" href="UF.Embeddings.html#2391" class="Bound">X</a> <a id="2419" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2421" href="UF.Embeddings.html#2402" class="Bound">Y</a><a id="2422" class="Symbol">)</a>
                 <a id="2441" class="Symbol">→</a> <a id="2443" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="2456" href="UF.Embeddings.html#2308" class="Function Operator">⌊</a> <a id="2458" href="UF.Embeddings.html#2413" class="Bound">e</a> <a id="2460" href="UF.Embeddings.html#2308" class="Function Operator">⌋</a>
<a id="2462" href="UF.Embeddings.html#2371" class="Function Operator">⌊</a> <a id="2464" class="Symbol">_</a> <a id="2466" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2468" href="UF.Embeddings.html#2468" class="Bound">i</a> <a id="2470" href="UF.Embeddings.html#2371" class="Function Operator">⌋-is-embedding</a> <a id="2485" class="Symbol">=</a> <a id="2487" href="UF.Embeddings.html#2468" class="Bound">i</a>

<a id="_↪⟨_⟩_"></a><a id="2490" href="UF.Embeddings.html#2490" class="Function Operator">_↪⟨_⟩_</a> <a id="2497" class="Symbol">:</a> <a id="2499" class="Symbol">(</a><a id="2500" href="UF.Embeddings.html#2500" class="Bound">X</a> <a id="2502" class="Symbol">:</a> <a id="2504" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2506" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2508" class="Symbol">)</a> <a id="2510" class="Symbol">{</a><a id="2511" href="UF.Embeddings.html#2511" class="Bound">Y</a> <a id="2513" class="Symbol">:</a> <a id="2515" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2517" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2519" class="Symbol">}</a> <a id="2521" class="Symbol">{</a><a id="2522" href="UF.Embeddings.html#2522" class="Bound">Z</a> <a id="2524" class="Symbol">:</a> <a id="2526" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2528" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2530" class="Symbol">}</a> <a id="2532" class="Symbol">→</a> <a id="2534" href="UF.Embeddings.html#2500" class="Bound">X</a> <a id="2536" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2538" href="UF.Embeddings.html#2511" class="Bound">Y</a> <a id="2540" class="Symbol">→</a> <a id="2542" href="UF.Embeddings.html#2511" class="Bound">Y</a> <a id="2544" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2546" href="UF.Embeddings.html#2522" class="Bound">Z</a> <a id="2548" class="Symbol">→</a> <a id="2550" href="UF.Embeddings.html#2500" class="Bound">X</a> <a id="2552" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2554" href="UF.Embeddings.html#2522" class="Bound">Z</a>
<a id="2556" class="Symbol">_</a> <a id="2558" href="UF.Embeddings.html#2490" class="Function Operator">↪⟨</a> <a id="2561" href="UF.Embeddings.html#2561" class="Bound">f</a> <a id="2563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2565" href="UF.Embeddings.html#2565" class="Bound">i</a> <a id="2567" href="UF.Embeddings.html#2490" class="Function Operator">⟩</a> <a id="2569" class="Symbol">(</a><a id="2570" href="UF.Embeddings.html#2570" class="Bound">g</a> <a id="2572" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2574" href="UF.Embeddings.html#2574" class="Bound">j</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">=</a> <a id="2579" class="Symbol">(</a><a id="2580" href="UF.Embeddings.html#2570" class="Bound">g</a> <a id="2582" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2584" href="UF.Embeddings.html#2561" class="Bound">f</a><a id="2585" class="Symbol">)</a> <a id="2587" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2589" class="Symbol">(</a><a id="2590" href="UF.Embeddings.html#1142" class="Function">∘-is-embedding</a> <a id="2605" href="UF.Embeddings.html#2565" class="Bound">i</a> <a id="2607" href="UF.Embeddings.html#2574" class="Bound">j</a><a id="2608" class="Symbol">)</a>

<a id="_□"></a><a id="2611" href="UF.Embeddings.html#2611" class="Function Operator">_□</a> <a id="2614" class="Symbol">:</a> <a id="2616" class="Symbol">(</a><a id="2617" href="UF.Embeddings.html#2617" class="Bound">X</a> <a id="2619" class="Symbol">:</a> <a id="2621" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2623" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2625" class="Symbol">)</a> <a id="2627" class="Symbol">→</a> <a id="2629" href="UF.Embeddings.html#2617" class="Bound">X</a> <a id="2631" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2633" href="UF.Embeddings.html#2617" class="Bound">X</a>
<a id="2635" href="UF.Embeddings.html#2611" class="Function Operator">_□</a> <a id="2638" href="UF.Embeddings.html#2638" class="Bound">X</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="MLTT.Pi.html#444" class="Function">id</a> <a id="2645" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2647" href="UF.Embeddings.html#1039" class="Function">id-is-embedding</a>

<a id="embedding-criterion"></a><a id="2664" href="UF.Embeddings.html#2664" class="Function">embedding-criterion</a> <a id="2684" class="Symbol">:</a> <a id="2686" class="Symbol">{</a><a id="2687" href="UF.Embeddings.html#2687" class="Bound">X</a> <a id="2689" class="Symbol">:</a> <a id="2691" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2693" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2695" class="Symbol">}</a> <a id="2697" class="Symbol">{</a><a id="2698" href="UF.Embeddings.html#2698" class="Bound">Y</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2704" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2706" class="Symbol">}</a> <a id="2708" class="Symbol">(</a><a id="2709" href="UF.Embeddings.html#2709" class="Bound">f</a> <a id="2711" class="Symbol">:</a> <a id="2713" href="UF.Embeddings.html#2687" class="Bound">X</a> <a id="2715" class="Symbol">→</a> <a id="2717" href="UF.Embeddings.html#2698" class="Bound">Y</a><a id="2718" class="Symbol">)</a>
                    <a id="2740" class="Symbol">→</a> <a id="2742" class="Symbol">((</a><a id="2744" href="UF.Embeddings.html#2744" class="Bound">x</a> <a id="2746" class="Symbol">:</a> <a id="2748" href="UF.Embeddings.html#2687" class="Bound">X</a><a id="2749" class="Symbol">)</a> <a id="2751" class="Symbol">→</a> <a id="2753" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Notation.General.html#398" class="Function">fiber</a> <a id="2768" href="UF.Embeddings.html#2709" class="Bound">f</a> <a id="2770" class="Symbol">(</a><a id="2771" href="UF.Embeddings.html#2709" class="Bound">f</a> <a id="2773" href="UF.Embeddings.html#2744" class="Bound">x</a><a id="2774" class="Symbol">)))</a>
                    <a id="2798" class="Symbol">→</a> <a id="2800" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="2813" href="UF.Embeddings.html#2709" class="Bound">f</a>
<a id="2815" href="UF.Embeddings.html#2664" class="Function">embedding-criterion</a> <a id="2835" href="UF.Embeddings.html#2835" class="Bound">f</a> <a id="2837" href="UF.Embeddings.html#2837" class="Bound">φ</a> <a id="2839" class="DottedPattern Symbol">.(</a><a id="2841" href="UF.Embeddings.html#2835" class="DottedPattern Bound">f</a> <a id="2843" href="UF.Embeddings.html#2847" class="DottedPattern Bound">x</a><a id="2844" class="DottedPattern Symbol">)</a> <a id="2846" class="Symbol">(</a><a id="2847" href="UF.Embeddings.html#2847" class="Bound">x</a> <a id="2849" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2851" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2855" class="Symbol">)</a> <a id="2857" class="Symbol">=</a> <a id="2859" href="UF.Embeddings.html#2837" class="Bound">φ</a> <a id="2861" href="UF.Embeddings.html#2847" class="Bound">x</a> <a id="2863" class="Symbol">(</a><a id="2864" href="UF.Embeddings.html#2847" class="Bound">x</a> <a id="2866" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2868" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2872" class="Symbol">)</a>

<a id="embedding-criterion&#39;"></a><a id="2875" href="UF.Embeddings.html#2875" class="Function">embedding-criterion&#39;</a> <a id="2896" class="Symbol">:</a> <a id="2898" class="Symbol">{</a><a id="2899" href="UF.Embeddings.html#2899" class="Bound">X</a> <a id="2901" class="Symbol">:</a> <a id="2903" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2905" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2907" class="Symbol">}</a> <a id="2909" class="Symbol">{</a><a id="2910" href="UF.Embeddings.html#2910" class="Bound">Y</a> <a id="2912" class="Symbol">:</a> <a id="2914" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2916" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2918" class="Symbol">}</a> <a id="2920" class="Symbol">(</a><a id="2921" href="UF.Embeddings.html#2921" class="Bound">f</a> <a id="2923" class="Symbol">:</a> <a id="2925" href="UF.Embeddings.html#2899" class="Bound">X</a> <a id="2927" class="Symbol">→</a> <a id="2929" href="UF.Embeddings.html#2910" class="Bound">Y</a><a id="2930" class="Symbol">)</a>
                    <a id="2952" class="Symbol">→</a> <a id="2954" class="Symbol">((</a><a id="2956" href="UF.Embeddings.html#2956" class="Bound">x</a> <a id="2958" href="UF.Embeddings.html#2958" class="Bound">x&#39;</a> <a id="2961" class="Symbol">:</a> <a id="2963" href="UF.Embeddings.html#2899" class="Bound">X</a><a id="2964" class="Symbol">)</a> <a id="2966" class="Symbol">→</a> <a id="2968" class="Symbol">(</a><a id="2969" href="UF.Embeddings.html#2921" class="Bound">f</a> <a id="2971" href="UF.Embeddings.html#2956" class="Bound">x</a> <a id="2973" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2975" href="UF.Embeddings.html#2921" class="Bound">f</a> <a id="2977" href="UF.Embeddings.html#2958" class="Bound">x&#39;</a><a id="2979" class="Symbol">)</a> <a id="2981" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2983" class="Symbol">(</a><a id="2984" href="UF.Embeddings.html#2956" class="Bound">x</a> <a id="2986" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2988" href="UF.Embeddings.html#2958" class="Bound">x&#39;</a><a id="2990" class="Symbol">))</a>
                    <a id="3013" class="Symbol">→</a> <a id="3015" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="3028" href="UF.Embeddings.html#2921" class="Bound">f</a>
<a id="3030" href="UF.Embeddings.html#2875" class="Function">embedding-criterion&#39;</a> <a id="3051" class="Symbol">{</a><a id="3052" href="UF.Embeddings.html#3052" class="Bound">𝓤</a><a id="3053" class="Symbol">}</a> <a id="3055" class="Symbol">{</a><a id="3056" href="UF.Embeddings.html#3056" class="Bound">𝓥</a><a id="3057" class="Symbol">}</a> <a id="3059" class="Symbol">{</a><a id="3060" href="UF.Embeddings.html#3060" class="Bound">X</a><a id="3061" class="Symbol">}</a> <a id="3063" class="Symbol">{</a><a id="3064" href="UF.Embeddings.html#3064" class="Bound">Y</a><a id="3065" class="Symbol">}</a> <a id="3067" href="UF.Embeddings.html#3067" class="Bound">f</a> <a id="3069" href="UF.Embeddings.html#3069" class="Bound">e</a> <a id="3071" class="Symbol">=</a>
 <a id="3074" href="UF.Embeddings.html#2664" class="Function">embedding-criterion</a> <a id="3094" href="UF.Embeddings.html#3067" class="Bound">f</a>
  <a id="3098" class="Symbol">(λ</a> <a id="3101" href="UF.Embeddings.html#3101" class="Bound">x&#39;</a> <a id="3104" class="Symbol">→</a> <a id="3106" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="3120" class="Symbol">(</a><a id="3121" href="UF.Embeddings.html#3171" class="Function">a</a> <a id="3123" href="UF.Embeddings.html#3101" class="Bound">x&#39;</a><a id="3125" class="Symbol">)</a>
  <a id="3129" class="Symbol">(</a><a id="3130" href="UF.Equiv.html#11030" class="Function">singleton-types&#39;-are-props</a> <a id="3157" href="UF.Embeddings.html#3101" class="Bound">x&#39;</a><a id="3159" class="Symbol">))</a>
 <a id="3163" class="Keyword">where</a>
  <a id="3171" href="UF.Embeddings.html#3171" class="Function">a</a> <a id="3173" class="Symbol">:</a> <a id="3175" class="Symbol">(</a><a id="3176" href="UF.Embeddings.html#3176" class="Bound">x&#39;</a> <a id="3179" class="Symbol">:</a> <a id="3181" href="UF.Embeddings.html#3060" class="Bound">X</a><a id="3182" class="Symbol">)</a> <a id="3184" class="Symbol">→</a> <a id="3186" href="Notation.General.html#398" class="Function">fiber</a> <a id="3192" href="UF.Embeddings.html#3067" class="Bound">f</a> <a id="3194" class="Symbol">(</a><a id="3195" href="UF.Embeddings.html#3067" class="Bound">f</a> <a id="3197" href="UF.Embeddings.html#3176" class="Bound">x&#39;</a><a id="3199" class="Symbol">)</a> <a id="3201" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3203" class="Symbol">(</a><a id="3204" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3206" href="UF.Embeddings.html#3206" class="Bound">x</a> <a id="3208" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3210" href="UF.Embeddings.html#3060" class="Bound">X</a> <a id="3212" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3214" href="UF.Embeddings.html#3206" class="Bound">x</a> <a id="3216" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3218" href="UF.Embeddings.html#3176" class="Bound">x&#39;</a><a id="3220" class="Symbol">)</a>
  <a id="3224" href="UF.Embeddings.html#3171" class="Function">a</a> <a id="3226" href="UF.Embeddings.html#3226" class="Bound">x&#39;</a> <a id="3229" class="Symbol">=</a> <a id="3231" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="3238" class="Symbol">(λ</a> <a id="3241" href="UF.Embeddings.html#3241" class="Bound">x</a> <a id="3243" class="Symbol">→</a> <a id="3245" href="UF.Embeddings.html#3069" class="Bound">e</a> <a id="3247" href="UF.Embeddings.html#3241" class="Bound">x</a> <a id="3249" href="UF.Embeddings.html#3226" class="Bound">x&#39;</a><a id="3251" class="Symbol">)</a>

<a id="vv-equivs-are-embeddings"></a><a id="3254" href="UF.Embeddings.html#3254" class="Function">vv-equivs-are-embeddings</a> <a id="3279" class="Symbol">:</a> <a id="3281" class="Symbol">{</a><a id="3282" href="UF.Embeddings.html#3282" class="Bound">X</a> <a id="3284" class="Symbol">:</a> <a id="3286" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3288" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3290" class="Symbol">}</a> <a id="3292" class="Symbol">{</a><a id="3293" href="UF.Embeddings.html#3293" class="Bound">Y</a> <a id="3295" class="Symbol">:</a> <a id="3297" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3299" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3301" class="Symbol">}</a> <a id="3303" class="Symbol">(</a><a id="3304" href="UF.Embeddings.html#3304" class="Bound">f</a> <a id="3306" class="Symbol">:</a> <a id="3308" href="UF.Embeddings.html#3282" class="Bound">X</a> <a id="3310" class="Symbol">→</a> <a id="3312" href="UF.Embeddings.html#3293" class="Bound">Y</a><a id="3313" class="Symbol">)</a>
                         <a id="3340" class="Symbol">→</a> <a id="3342" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="3354" href="UF.Embeddings.html#3304" class="Bound">f</a>
                         <a id="3381" class="Symbol">→</a> <a id="3383" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="3396" href="UF.Embeddings.html#3304" class="Bound">f</a>
<a id="3398" href="UF.Embeddings.html#3254" class="Function">vv-equivs-are-embeddings</a> <a id="3423" href="UF.Embeddings.html#3423" class="Bound">f</a> <a id="3425" href="UF.Embeddings.html#3425" class="Bound">e</a> <a id="3427" href="UF.Embeddings.html#3427" class="Bound">y</a> <a id="3429" class="Symbol">=</a> <a id="3431" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="3452" class="Symbol">(</a><a id="3453" href="UF.Embeddings.html#3425" class="Bound">e</a> <a id="3455" href="UF.Embeddings.html#3427" class="Bound">y</a><a id="3456" class="Symbol">)</a>

<a id="equivs-are-embeddings"></a><a id="3459" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="3481" class="Symbol">:</a> <a id="3483" class="Symbol">{</a><a id="3484" href="UF.Embeddings.html#3484" class="Bound">X</a> <a id="3486" class="Symbol">:</a> <a id="3488" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3490" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3492" class="Symbol">}</a> <a id="3494" class="Symbol">{</a><a id="3495" href="UF.Embeddings.html#3495" class="Bound">Y</a> <a id="3497" class="Symbol">:</a> <a id="3499" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3501" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3503" class="Symbol">}</a> <a id="3505" class="Symbol">(</a><a id="3506" href="UF.Embeddings.html#3506" class="Bound">f</a> <a id="3508" class="Symbol">:</a> <a id="3510" href="UF.Embeddings.html#3484" class="Bound">X</a> <a id="3512" class="Symbol">→</a> <a id="3514" href="UF.Embeddings.html#3495" class="Bound">Y</a><a id="3515" class="Symbol">)</a>
                      <a id="3539" class="Symbol">→</a> <a id="3541" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3550" href="UF.Embeddings.html#3506" class="Bound">f</a>
                      <a id="3574" class="Symbol">→</a> <a id="3576" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="3589" href="UF.Embeddings.html#3506" class="Bound">f</a>
<a id="3591" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="3613" href="UF.Embeddings.html#3613" class="Bound">f</a> <a id="3615" href="UF.Embeddings.html#3615" class="Bound">e</a> <a id="3617" class="Symbol">=</a> <a id="3619" href="UF.Embeddings.html#3254" class="Function">vv-equivs-are-embeddings</a> <a id="3644" href="UF.Embeddings.html#3613" class="Bound">f</a>
                             <a id="3675" class="Symbol">(</a><a id="3676" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a> <a id="3697" href="UF.Embeddings.html#3613" class="Bound">f</a> <a id="3699" href="UF.Embeddings.html#3615" class="Bound">e</a><a id="3700" class="Symbol">)</a>

<a id="equivs-are-embeddings&#39;"></a><a id="3703" href="UF.Embeddings.html#3703" class="Function">equivs-are-embeddings&#39;</a> <a id="3726" class="Symbol">:</a> <a id="3728" class="Symbol">{</a><a id="3729" href="UF.Embeddings.html#3729" class="Bound">X</a> <a id="3731" class="Symbol">:</a> <a id="3733" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3735" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3737" class="Symbol">}</a> <a id="3739" class="Symbol">{</a><a id="3740" href="UF.Embeddings.html#3740" class="Bound">Y</a> <a id="3742" class="Symbol">:</a> <a id="3744" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3746" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3748" class="Symbol">}</a> <a id="3750" class="Symbol">(</a><a id="3751" href="UF.Embeddings.html#3751" class="Bound">𝕗</a> <a id="3753" class="Symbol">:</a> <a id="3755" href="UF.Embeddings.html#3729" class="Bound">X</a> <a id="3757" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3759" href="UF.Embeddings.html#3740" class="Bound">Y</a><a id="3760" class="Symbol">)</a>
                      <a id="3784" class="Symbol">→</a> <a id="3786" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="3799" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="3801" href="UF.Embeddings.html#3751" class="Bound">𝕗</a> <a id="3803" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
<a id="3805" href="UF.Embeddings.html#3703" class="Function">equivs-are-embeddings&#39;</a> <a id="3828" class="Symbol">(</a><a id="3829" href="UF.Embeddings.html#3829" class="Bound">f</a> <a id="3831" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3833" href="UF.Embeddings.html#3833" class="Bound">e</a><a id="3834" class="Symbol">)</a> <a id="3836" class="Symbol">=</a> <a id="3838" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="3860" href="UF.Embeddings.html#3829" class="Bound">f</a> <a id="3862" href="UF.Embeddings.html#3833" class="Bound">e</a>

<a id="≃-gives-↪"></a><a id="3865" href="UF.Embeddings.html#3865" class="Function">≃-gives-↪</a> <a id="3875" class="Symbol">:</a> <a id="3877" class="Symbol">{</a><a id="3878" href="UF.Embeddings.html#3878" class="Bound">X</a> <a id="3880" class="Symbol">:</a> <a id="3882" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3884" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3886" class="Symbol">}</a> <a id="3888" class="Symbol">{</a><a id="3889" href="UF.Embeddings.html#3889" class="Bound">Y</a> <a id="3891" class="Symbol">:</a> <a id="3893" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3895" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3897" class="Symbol">}</a> <a id="3899" class="Symbol">→</a> <a id="3901" href="UF.Embeddings.html#3878" class="Bound">X</a> <a id="3903" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3905" href="UF.Embeddings.html#3889" class="Bound">Y</a> <a id="3907" class="Symbol">→</a> <a id="3909" href="UF.Embeddings.html#3878" class="Bound">X</a> <a id="3911" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="3913" href="UF.Embeddings.html#3889" class="Bound">Y</a>
<a id="3915" href="UF.Embeddings.html#3865" class="Function">≃-gives-↪</a> <a id="3925" class="Symbol">(</a><a id="3926" href="UF.Embeddings.html#3926" class="Bound">f</a> <a id="3928" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3930" href="UF.Embeddings.html#3930" class="Bound">i</a><a id="3931" class="Symbol">)</a> <a id="3933" class="Symbol">=</a> <a id="3935" class="Symbol">(</a><a id="3936" href="UF.Embeddings.html#3926" class="Bound">f</a> <a id="3938" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3940" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="3962" href="UF.Embeddings.html#3926" class="Bound">f</a> <a id="3964" href="UF.Embeddings.html#3930" class="Bound">i</a><a id="3965" class="Symbol">)</a>

<a id="embeddings-with-sections-are-vv-equivs"></a><a id="3968" href="UF.Embeddings.html#3968" class="Function">embeddings-with-sections-are-vv-equivs</a> <a id="4007" class="Symbol">:</a> <a id="4009" class="Symbol">{</a><a id="4010" href="UF.Embeddings.html#4010" class="Bound">X</a> <a id="4012" class="Symbol">:</a> <a id="4014" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4016" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4018" class="Symbol">}</a> <a id="4020" class="Symbol">{</a><a id="4021" href="UF.Embeddings.html#4021" class="Bound">Y</a> <a id="4023" class="Symbol">:</a> <a id="4025" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4027" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4029" class="Symbol">}</a> <a id="4031" class="Symbol">(</a><a id="4032" href="UF.Embeddings.html#4032" class="Bound">f</a> <a id="4034" class="Symbol">:</a> <a id="4036" href="UF.Embeddings.html#4010" class="Bound">X</a> <a id="4038" class="Symbol">→</a> <a id="4040" href="UF.Embeddings.html#4021" class="Bound">Y</a><a id="4041" class="Symbol">)</a>
                                       <a id="4082" class="Symbol">→</a> <a id="4084" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="4097" href="UF.Embeddings.html#4032" class="Bound">f</a>
                                       <a id="4138" class="Symbol">→</a> <a id="4140" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="4152" href="UF.Embeddings.html#4032" class="Bound">f</a>
                                       <a id="4193" class="Symbol">→</a> <a id="4195" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="4207" href="UF.Embeddings.html#4032" class="Bound">f</a>
<a id="4209" href="UF.Embeddings.html#3968" class="Function">embeddings-with-sections-are-vv-equivs</a> <a id="4248" href="UF.Embeddings.html#4248" class="Bound">f</a> <a id="4250" href="UF.Embeddings.html#4250" class="Bound">i</a> <a id="4252" class="Symbol">(</a><a id="4253" href="UF.Embeddings.html#4253" class="Bound">g</a> <a id="4255" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4257" href="UF.Embeddings.html#4257" class="Bound">η</a><a id="4258" class="Symbol">)</a> <a id="4260" href="UF.Embeddings.html#4260" class="Bound">y</a> <a id="4262" class="Symbol">=</a>
 <a id="4265" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a> <a id="4294" class="Symbol">(</a><a id="4295" href="UF.Embeddings.html#4253" class="Bound">g</a> <a id="4297" href="UF.Embeddings.html#4260" class="Bound">y</a> <a id="4299" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4301" href="UF.Embeddings.html#4257" class="Bound">η</a> <a id="4303" href="UF.Embeddings.html#4260" class="Bound">y</a><a id="4304" class="Symbol">)</a> <a id="4306" class="Symbol">(</a><a id="4307" href="UF.Embeddings.html#4250" class="Bound">i</a> <a id="4309" href="UF.Embeddings.html#4260" class="Bound">y</a><a id="4310" class="Symbol">)</a>

<a id="embeddings-with-sections-are-equivs"></a><a id="4313" href="UF.Embeddings.html#4313" class="Function">embeddings-with-sections-are-equivs</a> <a id="4349" class="Symbol">:</a> <a id="4351" class="Symbol">{</a><a id="4352" href="UF.Embeddings.html#4352" class="Bound">X</a> <a id="4354" class="Symbol">:</a> <a id="4356" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4358" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4360" class="Symbol">}</a> <a id="4362" class="Symbol">{</a><a id="4363" href="UF.Embeddings.html#4363" class="Bound">Y</a> <a id="4365" class="Symbol">:</a> <a id="4367" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4369" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4371" class="Symbol">}</a> <a id="4373" class="Symbol">(</a><a id="4374" href="UF.Embeddings.html#4374" class="Bound">f</a> <a id="4376" class="Symbol">:</a> <a id="4378" href="UF.Embeddings.html#4352" class="Bound">X</a> <a id="4380" class="Symbol">→</a> <a id="4382" href="UF.Embeddings.html#4363" class="Bound">Y</a><a id="4383" class="Symbol">)</a>
                                    <a id="4421" class="Symbol">→</a> <a id="4423" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="4436" href="UF.Embeddings.html#4374" class="Bound">f</a>
                                    <a id="4474" class="Symbol">→</a> <a id="4476" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="4488" href="UF.Embeddings.html#4374" class="Bound">f</a>
                                    <a id="4526" class="Symbol">→</a> <a id="4528" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="4537" href="UF.Embeddings.html#4374" class="Bound">f</a>
<a id="4539" href="UF.Embeddings.html#4313" class="Function">embeddings-with-sections-are-equivs</a> <a id="4575" href="UF.Embeddings.html#4575" class="Bound">f</a> <a id="4577" href="UF.Embeddings.html#4577" class="Bound">i</a> <a id="4579" href="UF.Embeddings.html#4579" class="Bound">h</a> <a id="4581" class="Symbol">=</a>
 <a id="4584" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a> <a id="4605" href="UF.Embeddings.html#4575" class="Bound">f</a> <a id="4607" class="Symbol">(</a><a id="4608" href="UF.Embeddings.html#3968" class="Function">embeddings-with-sections-are-vv-equivs</a> <a id="4647" href="UF.Embeddings.html#4575" class="Bound">f</a> <a id="4649" href="UF.Embeddings.html#4577" class="Bound">i</a> <a id="4651" href="UF.Embeddings.html#4579" class="Bound">h</a><a id="4652" class="Symbol">)</a>

<a id="Subtype&#39;"></a><a id="4655" href="UF.Embeddings.html#4655" class="Function">Subtype&#39;</a> <a id="4664" class="Symbol">:</a> <a id="4666" class="Symbol">(</a><a id="4667" href="UF.Embeddings.html#4667" class="Bound">𝓤</a> <a id="4669" class="Symbol">{</a><a id="4670" href="UF.Embeddings.html#4670" class="Bound">𝓥</a><a id="4671" class="Symbol">}</a> <a id="4673" class="Symbol">:</a> <a id="4675" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4683" class="Symbol">)</a> <a id="4685" class="Symbol">→</a> <a id="4687" href="UF.Embeddings.html#4670" class="Bound">𝓥</a> <a id="4689" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4691" class="Symbol">→</a> <a id="4693" href="UF.Embeddings.html#4667" class="Bound">𝓤</a> <a id="4695" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4697" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4699" href="UF.Embeddings.html#4670" class="Bound">𝓥</a> <a id="4701" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4703" href="UF.Embeddings.html#4655" class="Function">Subtype&#39;</a> <a id="4712" href="UF.Embeddings.html#4712" class="Bound">𝓤</a> <a id="4714" class="Symbol">{</a><a id="4715" href="UF.Embeddings.html#4715" class="Bound">𝓥</a><a id="4716" class="Symbol">}</a> <a id="4718" href="UF.Embeddings.html#4718" class="Bound">Y</a> <a id="4720" class="Symbol">=</a> <a id="4722" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4724" href="UF.Embeddings.html#4724" class="Bound">X</a> <a id="4726" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4728" href="UF.Embeddings.html#4712" class="Bound">𝓤</a> <a id="4730" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4732" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4734" href="UF.Embeddings.html#4724" class="Bound">X</a> <a id="4736" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="4738" href="UF.Embeddings.html#4718" class="Bound">Y</a>

<a id="Subtype"></a><a id="4741" href="UF.Embeddings.html#4741" class="Function">Subtype</a> <a id="4749" class="Symbol">:</a> <a id="4751" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4753" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4755" class="Symbol">→</a> <a id="4757" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4759" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4761" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4763" href="UF.Embeddings.html#4741" class="Function">Subtype</a> <a id="4771" class="Symbol">{</a><a id="4772" href="UF.Embeddings.html#4772" class="Bound">𝓤</a><a id="4773" class="Symbol">}</a> <a id="4775" href="UF.Embeddings.html#4775" class="Bound">Y</a> <a id="4777" class="Symbol">=</a> <a id="4779" href="UF.Embeddings.html#4655" class="Function">Subtype&#39;</a> <a id="4788" href="UF.Embeddings.html#4772" class="Bound">𝓤</a> <a id="4790" href="UF.Embeddings.html#4775" class="Bound">Y</a>

<a id="etofun"></a><a id="4793" href="UF.Embeddings.html#4793" class="Function">etofun</a> <a id="4800" class="Symbol">:</a> <a id="4802" class="Symbol">{</a><a id="4803" href="UF.Embeddings.html#4803" class="Bound">X</a> <a id="4805" class="Symbol">:</a> <a id="4807" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4809" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4811" class="Symbol">}</a> <a id="4813" class="Symbol">{</a><a id="4814" href="UF.Embeddings.html#4814" class="Bound">Y</a> <a id="4816" class="Symbol">:</a> <a id="4818" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4820" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4822" class="Symbol">}</a> <a id="4824" class="Symbol">→</a> <a id="4826" class="Symbol">(</a><a id="4827" href="UF.Embeddings.html#4803" class="Bound">X</a> <a id="4829" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="4831" href="UF.Embeddings.html#4814" class="Bound">Y</a><a id="4832" class="Symbol">)</a> <a id="4834" class="Symbol">→</a> <a id="4836" class="Symbol">(</a><a id="4837" href="UF.Embeddings.html#4803" class="Bound">X</a> <a id="4839" class="Symbol">→</a> <a id="4841" href="UF.Embeddings.html#4814" class="Bound">Y</a><a id="4842" class="Symbol">)</a>
<a id="4844" href="UF.Embeddings.html#4793" class="Function">etofun</a> <a id="4851" class="Symbol">=</a> <a id="4853" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="is-embedding-etofun"></a><a id="4858" href="UF.Embeddings.html#4858" class="Function">is-embedding-etofun</a> <a id="4878" class="Symbol">:</a> <a id="4880" class="Symbol">{</a><a id="4881" href="UF.Embeddings.html#4881" class="Bound">X</a> <a id="4883" class="Symbol">:</a> <a id="4885" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4887" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4889" class="Symbol">}</a> <a id="4891" class="Symbol">{</a><a id="4892" href="UF.Embeddings.html#4892" class="Bound">Y</a> <a id="4894" class="Symbol">:</a> <a id="4896" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4898" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4900" class="Symbol">}</a>
                    <a id="4922" class="Symbol">→</a> <a id="4924" class="Symbol">(</a><a id="4925" href="UF.Embeddings.html#4925" class="Bound">e</a> <a id="4927" class="Symbol">:</a> <a id="4929" href="UF.Embeddings.html#4881" class="Bound">X</a> <a id="4931" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="4933" href="UF.Embeddings.html#4892" class="Bound">Y</a><a id="4934" class="Symbol">)</a>
                    <a id="4956" class="Symbol">→</a> <a id="4958" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="4971" class="Symbol">(</a><a id="4972" href="UF.Embeddings.html#4793" class="Function">etofun</a> <a id="4979" href="UF.Embeddings.html#4925" class="Bound">e</a><a id="4980" class="Symbol">)</a>
<a id="4982" href="UF.Embeddings.html#4858" class="Function">is-embedding-etofun</a> <a id="5002" class="Symbol">=</a> <a id="5004" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="equivs-embedding"></a><a id="5009" href="UF.Embeddings.html#5009" class="Function">equivs-embedding</a> <a id="5026" class="Symbol">:</a> <a id="5028" class="Symbol">{</a><a id="5029" href="UF.Embeddings.html#5029" class="Bound">X</a> <a id="5031" class="Symbol">:</a> <a id="5033" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5035" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5037" class="Symbol">}</a> <a id="5039" class="Symbol">{</a><a id="5040" href="UF.Embeddings.html#5040" class="Bound">Y</a> <a id="5042" class="Symbol">:</a> <a id="5044" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5046" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5048" class="Symbol">}</a> <a id="5050" class="Symbol">→</a> <a id="5052" href="UF.Embeddings.html#5029" class="Bound">X</a> <a id="5054" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5056" href="UF.Embeddings.html#5040" class="Bound">Y</a> <a id="5058" class="Symbol">→</a> <a id="5060" href="UF.Embeddings.html#5029" class="Bound">X</a> <a id="5062" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="5064" href="UF.Embeddings.html#5040" class="Bound">Y</a>
<a id="5066" href="UF.Embeddings.html#5009" class="Function">equivs-embedding</a> <a id="5083" href="UF.Embeddings.html#5083" class="Bound">e</a> <a id="5085" class="Symbol">=</a> <a id="5087" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="5089" href="UF.Embeddings.html#5083" class="Bound">e</a> <a id="5091" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="5093" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5095" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="5117" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="5119" href="UF.Embeddings.html#5083" class="Bound">e</a> <a id="5121" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="5123" class="Symbol">(</a><a id="5124" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="5136" href="UF.Embeddings.html#5083" class="Bound">e</a><a id="5137" class="Symbol">)</a>

<a id="embeddings-are-lc"></a><a id="5140" href="UF.Embeddings.html#5140" class="Function">embeddings-are-lc</a> <a id="5158" class="Symbol">:</a> <a id="5160" class="Symbol">{</a><a id="5161" href="UF.Embeddings.html#5161" class="Bound">X</a> <a id="5163" class="Symbol">:</a> <a id="5165" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5167" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5169" class="Symbol">}</a> <a id="5171" class="Symbol">{</a><a id="5172" href="UF.Embeddings.html#5172" class="Bound">Y</a> <a id="5174" class="Symbol">:</a> <a id="5176" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5178" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5180" class="Symbol">}</a> <a id="5182" class="Symbol">(</a><a id="5183" href="UF.Embeddings.html#5183" class="Bound">f</a> <a id="5185" class="Symbol">:</a> <a id="5187" href="UF.Embeddings.html#5161" class="Bound">X</a> <a id="5189" class="Symbol">→</a> <a id="5191" href="UF.Embeddings.html#5172" class="Bound">Y</a><a id="5192" class="Symbol">)</a>
                  <a id="5212" class="Symbol">→</a> <a id="5214" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="5227" href="UF.Embeddings.html#5183" class="Bound">f</a>
                  <a id="5247" class="Symbol">→</a> <a id="5249" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="5266" href="UF.Embeddings.html#5183" class="Bound">f</a>
<a id="5268" href="UF.Embeddings.html#5140" class="Function">embeddings-are-lc</a> <a id="5286" href="UF.Embeddings.html#5286" class="Bound">f</a> <a id="5288" href="UF.Embeddings.html#5288" class="Bound">e</a> <a id="5290" class="Symbol">{</a><a id="5291" href="UF.Embeddings.html#5291" class="Bound">x</a><a id="5292" class="Symbol">}</a> <a id="5294" class="Symbol">{</a><a id="5295" href="UF.Embeddings.html#5295" class="Bound">x&#39;</a><a id="5297" class="Symbol">}</a> <a id="5299" href="UF.Embeddings.html#5299" class="Bound">p</a> <a id="5301" class="Symbol">=</a> <a id="5303" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5306" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5310" class="Symbol">(</a><a id="5311" href="UF.Embeddings.html#5288" class="Bound">e</a> <a id="5313" class="Symbol">(</a><a id="5314" href="UF.Embeddings.html#5286" class="Bound">f</a> <a id="5316" href="UF.Embeddings.html#5291" class="Bound">x</a><a id="5317" class="Symbol">)</a> <a id="5319" class="Symbol">(</a><a id="5320" href="UF.Embeddings.html#5291" class="Bound">x</a> <a id="5322" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5324" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="5328" class="Symbol">)</a> <a id="5330" class="Symbol">(</a><a id="5331" href="UF.Embeddings.html#5295" class="Bound">x&#39;</a> <a id="5334" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5336" class="Symbol">(</a><a id="5337" href="UF.Embeddings.html#5299" class="Bound">p</a> <a id="5339" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5341" class="Symbol">)))</a>

<a id="subtypes-of-props-are-props"></a><a id="5346" href="UF.Embeddings.html#5346" class="Function">subtypes-of-props-are-props</a> <a id="5374" class="Symbol">:</a> <a id="5376" class="Symbol">{</a><a id="5377" href="UF.Embeddings.html#5377" class="Bound">X</a> <a id="5379" class="Symbol">:</a> <a id="5381" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5383" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5385" class="Symbol">}</a> <a id="5387" class="Symbol">{</a><a id="5388" href="UF.Embeddings.html#5388" class="Bound">Y</a> <a id="5390" class="Symbol">:</a> <a id="5392" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5394" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5396" class="Symbol">}</a> <a id="5398" class="Symbol">(</a><a id="5399" href="UF.Embeddings.html#5399" class="Bound">e</a> <a id="5401" class="Symbol">:</a> <a id="5403" href="UF.Embeddings.html#5377" class="Bound">X</a> <a id="5405" class="Symbol">→</a> <a id="5407" href="UF.Embeddings.html#5388" class="Bound">Y</a><a id="5408" class="Symbol">)</a>
                             <a id="5439" class="Symbol">→</a> <a id="5441" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="5454" href="UF.Embeddings.html#5399" class="Bound">e</a>
                             <a id="5485" class="Symbol">→</a> <a id="5487" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5495" href="UF.Embeddings.html#5388" class="Bound">Y</a>
                             <a id="5526" class="Symbol">→</a> <a id="5528" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5536" href="UF.Embeddings.html#5377" class="Bound">X</a>
<a id="5538" href="UF.Embeddings.html#5346" class="Function">subtypes-of-props-are-props</a> <a id="5566" href="UF.Embeddings.html#5566" class="Bound">e</a> <a id="5568" href="UF.Embeddings.html#5568" class="Bound">i</a> <a id="5570" class="Symbol">=</a>
 <a id="5573" href="UF.Subsingletons.html#5235" class="Function">subtypes-of-props-are-props&#39;</a> <a id="5602" href="UF.Embeddings.html#5566" class="Bound">e</a> <a id="5604" class="Symbol">(</a><a id="5605" href="UF.Embeddings.html#5140" class="Function">embeddings-are-lc</a> <a id="5623" href="UF.Embeddings.html#5566" class="Bound">e</a> <a id="5625" href="UF.Embeddings.html#5568" class="Bound">i</a><a id="5626" class="Symbol">)</a>

<a id="subtypes-of-sets-are-sets"></a><a id="5629" href="UF.Embeddings.html#5629" class="Function">subtypes-of-sets-are-sets</a> <a id="5655" class="Symbol">:</a> <a id="5657" class="Symbol">{</a><a id="5658" href="UF.Embeddings.html#5658" class="Bound">X</a> <a id="5660" class="Symbol">:</a> <a id="5662" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5664" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5666" class="Symbol">}</a> <a id="5668" class="Symbol">{</a><a id="5669" href="UF.Embeddings.html#5669" class="Bound">Y</a> <a id="5671" class="Symbol">:</a> <a id="5673" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5675" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5677" class="Symbol">}</a> <a id="5679" class="Symbol">(</a><a id="5680" href="UF.Embeddings.html#5680" class="Bound">e</a> <a id="5682" class="Symbol">:</a> <a id="5684" href="UF.Embeddings.html#5658" class="Bound">X</a> <a id="5686" class="Symbol">→</a> <a id="5688" href="UF.Embeddings.html#5669" class="Bound">Y</a><a id="5689" class="Symbol">)</a>
                          <a id="5717" class="Symbol">→</a> <a id="5719" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="5732" href="UF.Embeddings.html#5680" class="Bound">e</a>
                          <a id="5760" class="Symbol">→</a> <a id="5762" href="UF.Sets.html#709" class="Function">is-set</a> <a id="5769" href="UF.Embeddings.html#5669" class="Bound">Y</a>
                          <a id="5797" class="Symbol">→</a> <a id="5799" href="UF.Sets.html#709" class="Function">is-set</a> <a id="5806" href="UF.Embeddings.html#5658" class="Bound">X</a>
<a id="5808" href="UF.Embeddings.html#5629" class="Function">subtypes-of-sets-are-sets</a> <a id="5834" href="UF.Embeddings.html#5834" class="Bound">e</a> <a id="5836" href="UF.Embeddings.html#5836" class="Bound">i</a> <a id="5838" class="Symbol">=</a>
 <a id="5841" href="UF.Sets-Properties.html#352" class="Function">subtypes-of-sets-are-sets&#39;</a> <a id="5868" href="UF.Embeddings.html#5834" class="Bound">e</a> <a id="5870" class="Symbol">(</a><a id="5871" href="UF.Embeddings.html#5140" class="Function">embeddings-are-lc</a> <a id="5889" href="UF.Embeddings.html#5834" class="Bound">e</a> <a id="5891" href="UF.Embeddings.html#5836" class="Bound">i</a><a id="5892" class="Symbol">)</a>

<a id="is-embedding&#39;"></a><a id="5895" href="UF.Embeddings.html#5895" class="Function">is-embedding&#39;</a> <a id="5909" class="Symbol">:</a> <a id="5911" class="Symbol">{</a><a id="5912" href="UF.Embeddings.html#5912" class="Bound">X</a> <a id="5914" class="Symbol">:</a> <a id="5916" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5918" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5920" class="Symbol">}</a> <a id="5922" class="Symbol">{</a><a id="5923" href="UF.Embeddings.html#5923" class="Bound">Y</a> <a id="5925" class="Symbol">:</a> <a id="5927" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5929" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5931" class="Symbol">}</a> <a id="5933" class="Symbol">→</a> <a id="5935" class="Symbol">(</a><a id="5936" href="UF.Embeddings.html#5912" class="Bound">X</a> <a id="5938" class="Symbol">→</a> <a id="5940" href="UF.Embeddings.html#5923" class="Bound">Y</a><a id="5941" class="Symbol">)</a> <a id="5943" class="Symbol">→</a> <a id="5945" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5947" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5949" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5951" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5953" href="UF.Embeddings.html#5895" class="Function">is-embedding&#39;</a> <a id="5967" href="UF.Embeddings.html#5967" class="Bound">f</a> <a id="5969" class="Symbol">=</a> <a id="5971" class="Symbol">∀</a> <a id="5973" href="UF.Embeddings.html#5973" class="Bound">x</a> <a id="5975" href="UF.Embeddings.html#5975" class="Bound">x&#39;</a> <a id="5978" class="Symbol">→</a> <a id="5980" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5989" class="Symbol">(</a><a id="5990" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5993" href="UF.Embeddings.html#5967" class="Bound">f</a> <a id="5995" class="Symbol">{</a><a id="5996" href="UF.Embeddings.html#5973" class="Bound">x</a><a id="5997" class="Symbol">}</a> <a id="5999" class="Symbol">{</a><a id="6000" href="UF.Embeddings.html#5975" class="Bound">x&#39;</a><a id="6002" class="Symbol">})</a>

<a id="embedding-gives-embedding&#39;"></a><a id="6006" href="UF.Embeddings.html#6006" class="Function">embedding-gives-embedding&#39;</a> <a id="6033" class="Symbol">:</a> <a id="6035" class="Symbol">{</a><a id="6036" href="UF.Embeddings.html#6036" class="Bound">X</a> <a id="6038" class="Symbol">:</a> <a id="6040" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6042" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6044" class="Symbol">}</a> <a id="6046" class="Symbol">{</a><a id="6047" href="UF.Embeddings.html#6047" class="Bound">Y</a> <a id="6049" class="Symbol">:</a> <a id="6051" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6053" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6055" class="Symbol">}</a> <a id="6057" class="Symbol">(</a><a id="6058" href="UF.Embeddings.html#6058" class="Bound">f</a> <a id="6060" class="Symbol">:</a> <a id="6062" href="UF.Embeddings.html#6036" class="Bound">X</a> <a id="6064" class="Symbol">→</a> <a id="6066" href="UF.Embeddings.html#6047" class="Bound">Y</a><a id="6067" class="Symbol">)</a>
                           <a id="6096" class="Symbol">→</a> <a id="6098" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="6111" href="UF.Embeddings.html#6058" class="Bound">f</a>
                           <a id="6140" class="Symbol">→</a> <a id="6142" href="UF.Embeddings.html#5895" class="Function">is-embedding&#39;</a> <a id="6156" href="UF.Embeddings.html#6058" class="Bound">f</a>
<a id="6158" href="UF.Embeddings.html#6006" class="Function">embedding-gives-embedding&#39;</a> <a id="6185" class="Symbol">{</a><a id="6186" href="UF.Embeddings.html#6186" class="Bound">𝓤</a><a id="6187" class="Symbol">}</a> <a id="6189" class="Symbol">{</a><a id="6190" href="UF.Embeddings.html#6190" class="Bound">𝓥</a><a id="6191" class="Symbol">}</a> <a id="6193" class="Symbol">{</a><a id="6194" href="UF.Embeddings.html#6194" class="Bound">X</a><a id="6195" class="Symbol">}</a> <a id="6197" class="Symbol">{</a><a id="6198" href="UF.Embeddings.html#6198" class="Bound">Y</a><a id="6199" class="Symbol">}</a> <a id="6201" href="UF.Embeddings.html#6201" class="Bound">f</a> <a id="6203" href="UF.Embeddings.html#6203" class="Bound">ise</a> <a id="6207" class="Symbol">=</a> <a id="6209" href="UF.Embeddings.html#6442" class="Function">g</a>
 <a id="6212" class="Keyword">where</a>
  <a id="6220" href="UF.Embeddings.html#6220" class="Function">b</a> <a id="6222" class="Symbol">:</a> <a id="6224" class="Symbol">(</a><a id="6225" href="UF.Embeddings.html#6225" class="Bound">x</a> <a id="6227" class="Symbol">:</a> <a id="6229" href="UF.Embeddings.html#6194" class="Bound">X</a><a id="6230" class="Symbol">)</a> <a id="6232" class="Symbol">→</a> <a id="6234" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="6247" class="Symbol">(</a><a id="6248" href="Notation.General.html#398" class="Function">fiber</a> <a id="6254" href="UF.Embeddings.html#6201" class="Bound">f</a> <a id="6256" class="Symbol">(</a><a id="6257" href="UF.Embeddings.html#6201" class="Bound">f</a> <a id="6259" href="UF.Embeddings.html#6225" class="Bound">x</a><a id="6260" class="Symbol">))</a>
  <a id="6265" href="UF.Embeddings.html#6220" class="Function">b</a> <a id="6267" href="UF.Embeddings.html#6267" class="Bound">x</a> <a id="6269" class="Symbol">=</a> <a id="6271" class="Symbol">(</a><a id="6272" href="UF.Embeddings.html#6267" class="Bound">x</a> <a id="6274" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6276" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="6280" class="Symbol">)</a> <a id="6282" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6284" href="UF.Embeddings.html#6203" class="Bound">ise</a> <a id="6288" class="Symbol">(</a><a id="6289" href="UF.Embeddings.html#6201" class="Bound">f</a> <a id="6291" href="UF.Embeddings.html#6267" class="Bound">x</a><a id="6292" class="Symbol">)</a> <a id="6294" class="Symbol">(</a><a id="6295" href="UF.Embeddings.html#6267" class="Bound">x</a> <a id="6297" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6299" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="6303" class="Symbol">)</a>

  <a id="6308" href="UF.Embeddings.html#6308" class="Function">c</a> <a id="6310" class="Symbol">:</a> <a id="6312" class="Symbol">(</a><a id="6313" href="UF.Embeddings.html#6313" class="Bound">x</a> <a id="6315" class="Symbol">:</a> <a id="6317" href="UF.Embeddings.html#6194" class="Bound">X</a><a id="6318" class="Symbol">)</a> <a id="6320" class="Symbol">→</a> <a id="6322" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="6335" class="Symbol">(</a><a id="6336" href="UF.Equiv.html#12812" class="Function">fiber&#39;</a> <a id="6343" href="UF.Embeddings.html#6201" class="Bound">f</a> <a id="6345" class="Symbol">(</a><a id="6346" href="UF.Embeddings.html#6201" class="Bound">f</a> <a id="6348" href="UF.Embeddings.html#6313" class="Bound">x</a><a id="6349" class="Symbol">))</a>
  <a id="6354" href="UF.Embeddings.html#6308" class="Function">c</a> <a id="6356" href="UF.Embeddings.html#6356" class="Bound">x</a> <a id="6358" class="Symbol">=</a> <a id="6360" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a>
         <a id="6390" class="Symbol">(</a><a id="6391" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="6401" class="Symbol">(</a><a id="6402" href="UF.Equiv.html#12908" class="Function">fiber-lemma</a> <a id="6414" href="UF.Embeddings.html#6201" class="Bound">f</a> <a id="6416" class="Symbol">(</a><a id="6417" href="UF.Embeddings.html#6201" class="Bound">f</a> <a id="6419" href="UF.Embeddings.html#6356" class="Bound">x</a><a id="6420" class="Symbol">)))</a>
         <a id="6433" class="Symbol">(</a><a id="6434" href="UF.Embeddings.html#6220" class="Function">b</a> <a id="6436" href="UF.Embeddings.html#6356" class="Bound">x</a><a id="6437" class="Symbol">)</a>

  <a id="6442" href="UF.Embeddings.html#6442" class="Function">g</a> <a id="6444" class="Symbol">:</a> <a id="6446" class="Symbol">(</a><a id="6447" href="UF.Embeddings.html#6447" class="Bound">x</a> <a id="6449" href="UF.Embeddings.html#6449" class="Bound">x&#39;</a> <a id="6452" class="Symbol">:</a> <a id="6454" href="UF.Embeddings.html#6194" class="Bound">X</a><a id="6455" class="Symbol">)</a> <a id="6457" class="Symbol">→</a> <a id="6459" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6468" class="Symbol">(</a><a id="6469" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6472" href="UF.Embeddings.html#6201" class="Bound">f</a> <a id="6474" class="Symbol">{</a><a id="6475" href="UF.Embeddings.html#6447" class="Bound">x</a><a id="6476" class="Symbol">}</a> <a id="6478" class="Symbol">{</a><a id="6479" href="UF.Embeddings.html#6449" class="Bound">x&#39;</a><a id="6481" class="Symbol">})</a>
  <a id="6486" href="UF.Embeddings.html#6442" class="Function">g</a> <a id="6488" href="UF.Embeddings.html#6488" class="Bound">x</a> <a id="6490" class="Symbol">=</a> <a id="6492" href="UF.Yoneda.html#12605" class="Function">universality-equiv</a> <a id="6511" href="UF.Embeddings.html#6488" class="Bound">x</a> <a id="6513" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
         <a id="6527" class="Symbol">(</a><a id="6528" href="UF.Yoneda.html#5047" class="Function">central-point-is-universal</a>
         <a id="6564" class="Symbol">(λ</a> <a id="6567" href="UF.Embeddings.html#6567" class="Bound">x&#39;</a> <a id="6570" class="Symbol">→</a> <a id="6572" href="UF.Embeddings.html#6201" class="Bound">f</a> <a id="6574" href="UF.Embeddings.html#6488" class="Bound">x</a> <a id="6576" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6578" href="UF.Embeddings.html#6201" class="Bound">f</a> <a id="6580" href="UF.Embeddings.html#6567" class="Bound">x&#39;</a><a id="6582" class="Symbol">)</a>
         <a id="6593" class="Symbol">(</a><a id="6594" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="6601" class="Symbol">(</a><a id="6602" href="UF.Embeddings.html#6308" class="Function">c</a> <a id="6604" href="UF.Embeddings.html#6488" class="Bound">x</a><a id="6605" class="Symbol">))</a>
         <a id="6617" class="Symbol">(</a><a id="6618" href="UF.Subsingletons.html#1688" class="Function">centrality</a> <a id="6629" class="Symbol">(</a><a id="6630" href="UF.Embeddings.html#6308" class="Function">c</a> <a id="6632" href="UF.Embeddings.html#6488" class="Bound">x</a><a id="6633" class="Symbol">)))</a>

<a id="6638" class="Markup">\end{code}</a><a id="6648" class="Background">

Added 27 June 2024.  It follows that if f is an equivalence, then so
is ap f.  It is added here, rather than in UF.EquivalenceExamples, to
avoid cyclic module dependencies.

</a><a id="6824" class="Markup">\begin{code}</a>

<a id="ap-is-equiv"></a><a id="6838" href="UF.Embeddings.html#6838" class="Function">ap-is-equiv</a> <a id="6850" class="Symbol">:</a> <a id="6852" class="Symbol">{</a><a id="6853" href="UF.Embeddings.html#6853" class="Bound">X</a> <a id="6855" class="Symbol">:</a> <a id="6857" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6859" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6861" class="Symbol">}</a> <a id="6863" class="Symbol">{</a><a id="6864" href="UF.Embeddings.html#6864" class="Bound">Y</a> <a id="6866" class="Symbol">:</a> <a id="6868" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6870" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6872" class="Symbol">}</a> <a id="6874" class="Symbol">(</a><a id="6875" href="UF.Embeddings.html#6875" class="Bound">f</a> <a id="6877" class="Symbol">:</a> <a id="6879" href="UF.Embeddings.html#6853" class="Bound">X</a> <a id="6881" class="Symbol">→</a> <a id="6883" href="UF.Embeddings.html#6864" class="Bound">Y</a><a id="6884" class="Symbol">)</a>
            <a id="6898" class="Symbol">→</a> <a id="6900" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6909" href="UF.Embeddings.html#6875" class="Bound">f</a>
            <a id="6923" class="Symbol">→</a> <a id="6925" class="Symbol">{</a><a id="6926" href="UF.Embeddings.html#6926" class="Bound">x</a> <a id="6928" href="UF.Embeddings.html#6928" class="Bound">x&#39;</a> <a id="6931" class="Symbol">:</a> <a id="6933" href="UF.Embeddings.html#6853" class="Bound">X</a><a id="6934" class="Symbol">}</a> <a id="6936" class="Symbol">→</a> <a id="6938" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6947" class="Symbol">(</a><a id="6948" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6951" href="UF.Embeddings.html#6875" class="Bound">f</a> <a id="6953" class="Symbol">{</a><a id="6954" href="UF.Embeddings.html#6926" class="Bound">x</a><a id="6955" class="Symbol">}</a> <a id="6957" class="Symbol">{</a><a id="6958" href="UF.Embeddings.html#6928" class="Bound">x&#39;</a><a id="6960" class="Symbol">})</a>
<a id="6963" href="UF.Embeddings.html#6838" class="Function">ap-is-equiv</a> <a id="6975" href="UF.Embeddings.html#6975" class="Bound">f</a> <a id="6977" href="UF.Embeddings.html#6977" class="Bound">e</a> <a id="6979" class="Symbol">{</a><a id="6980" href="UF.Embeddings.html#6980" class="Bound">x</a><a id="6981" class="Symbol">}</a> <a id="6983" class="Symbol">{</a><a id="6984" href="UF.Embeddings.html#6984" class="Bound">x&#39;</a><a id="6986" class="Symbol">}</a> <a id="6988" class="Symbol">=</a>
 <a id="6991" href="UF.Embeddings.html#6006" class="Function">embedding-gives-embedding&#39;</a> <a id="7018" href="UF.Embeddings.html#6975" class="Bound">f</a> <a id="7020" class="Symbol">(</a><a id="7021" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="7043" href="UF.Embeddings.html#6975" class="Bound">f</a> <a id="7045" href="UF.Embeddings.html#6977" class="Bound">e</a><a id="7046" class="Symbol">)</a> <a id="7048" href="UF.Embeddings.html#6980" class="Bound">x</a> <a id="7050" href="UF.Embeddings.html#6984" class="Bound">x&#39;</a>

<a id="embedding-criterion-converse&#39;"></a><a id="7054" href="UF.Embeddings.html#7054" class="Function">embedding-criterion-converse&#39;</a> <a id="7084" class="Symbol">:</a> <a id="7086" class="Symbol">{</a><a id="7087" href="UF.Embeddings.html#7087" class="Bound">X</a> <a id="7089" class="Symbol">:</a> <a id="7091" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7093" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7095" class="Symbol">}</a> <a id="7097" class="Symbol">{</a><a id="7098" href="UF.Embeddings.html#7098" class="Bound">Y</a> <a id="7100" class="Symbol">:</a> <a id="7102" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7104" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7106" class="Symbol">}</a> <a id="7108" class="Symbol">(</a><a id="7109" href="UF.Embeddings.html#7109" class="Bound">f</a> <a id="7111" class="Symbol">:</a> <a id="7113" href="UF.Embeddings.html#7087" class="Bound">X</a> <a id="7115" class="Symbol">→</a> <a id="7117" href="UF.Embeddings.html#7098" class="Bound">Y</a><a id="7118" class="Symbol">)</a>
                             <a id="7149" class="Symbol">→</a> <a id="7151" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="7164" href="UF.Embeddings.html#7109" class="Bound">f</a>
                             <a id="7195" class="Symbol">→</a> <a id="7197" class="Symbol">(</a><a id="7198" href="UF.Embeddings.html#7198" class="Bound">x&#39;</a> <a id="7201" href="UF.Embeddings.html#7201" class="Bound">x</a> <a id="7203" class="Symbol">:</a> <a id="7205" href="UF.Embeddings.html#7087" class="Bound">X</a><a id="7206" class="Symbol">)</a>
                             <a id="7237" class="Symbol">→</a> <a id="7239" class="Symbol">(</a><a id="7240" href="UF.Embeddings.html#7198" class="Bound">x&#39;</a> <a id="7243" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7245" href="UF.Embeddings.html#7201" class="Bound">x</a><a id="7246" class="Symbol">)</a> <a id="7248" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7250" class="Symbol">(</a><a id="7251" href="UF.Embeddings.html#7109" class="Bound">f</a> <a id="7253" href="UF.Embeddings.html#7198" class="Bound">x&#39;</a> <a id="7256" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7258" href="UF.Embeddings.html#7109" class="Bound">f</a> <a id="7260" href="UF.Embeddings.html#7201" class="Bound">x</a><a id="7261" class="Symbol">)</a>
<a id="7263" href="UF.Embeddings.html#7054" class="Function">embedding-criterion-converse&#39;</a> <a id="7293" href="UF.Embeddings.html#7293" class="Bound">f</a> <a id="7295" href="UF.Embeddings.html#7295" class="Bound">e</a> <a id="7297" href="UF.Embeddings.html#7297" class="Bound">x&#39;</a> <a id="7300" href="UF.Embeddings.html#7300" class="Bound">x</a> <a id="7302" class="Symbol">=</a> <a id="7304" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7307" href="UF.Embeddings.html#7293" class="Bound">f</a> <a id="7309" class="Symbol">{</a><a id="7310" href="UF.Embeddings.html#7297" class="Bound">x&#39;</a><a id="7312" class="Symbol">}</a> <a id="7314" class="Symbol">{</a><a id="7315" href="UF.Embeddings.html#7300" class="Bound">x</a><a id="7316" class="Symbol">}</a> <a id="7318" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                         <a id="7361" href="UF.Embeddings.html#6006" class="Function">embedding-gives-embedding&#39;</a> <a id="7388" href="UF.Embeddings.html#7293" class="Bound">f</a> <a id="7390" href="UF.Embeddings.html#7295" class="Bound">e</a> <a id="7392" href="UF.Embeddings.html#7297" class="Bound">x&#39;</a> <a id="7395" href="UF.Embeddings.html#7300" class="Bound">x</a>

<a id="embedding-criterion-converse"></a><a id="7398" href="UF.Embeddings.html#7398" class="Function">embedding-criterion-converse</a> <a id="7427" class="Symbol">:</a> <a id="7429" class="Symbol">{</a><a id="7430" href="UF.Embeddings.html#7430" class="Bound">X</a> <a id="7432" class="Symbol">:</a> <a id="7434" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7436" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7438" class="Symbol">}</a> <a id="7440" class="Symbol">{</a><a id="7441" href="UF.Embeddings.html#7441" class="Bound">Y</a> <a id="7443" class="Symbol">:</a> <a id="7445" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7447" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7449" class="Symbol">}</a> <a id="7451" class="Symbol">(</a><a id="7452" href="UF.Embeddings.html#7452" class="Bound">f</a> <a id="7454" class="Symbol">:</a> <a id="7456" href="UF.Embeddings.html#7430" class="Bound">X</a> <a id="7458" class="Symbol">→</a> <a id="7460" href="UF.Embeddings.html#7441" class="Bound">Y</a><a id="7461" class="Symbol">)</a>
                             <a id="7492" class="Symbol">→</a> <a id="7494" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="7507" href="UF.Embeddings.html#7452" class="Bound">f</a>
                             <a id="7538" class="Symbol">→</a> <a id="7540" class="Symbol">(</a><a id="7541" href="UF.Embeddings.html#7541" class="Bound">x&#39;</a> <a id="7544" href="UF.Embeddings.html#7544" class="Bound">x</a> <a id="7546" class="Symbol">:</a> <a id="7548" href="UF.Embeddings.html#7430" class="Bound">X</a><a id="7549" class="Symbol">)</a>
                             <a id="7580" class="Symbol">→</a> <a id="7582" class="Symbol">(</a><a id="7583" href="UF.Embeddings.html#7452" class="Bound">f</a> <a id="7585" href="UF.Embeddings.html#7541" class="Bound">x&#39;</a> <a id="7588" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7590" href="UF.Embeddings.html#7452" class="Bound">f</a> <a id="7592" href="UF.Embeddings.html#7544" class="Bound">x</a><a id="7593" class="Symbol">)</a> <a id="7595" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7597" class="Symbol">(</a><a id="7598" href="UF.Embeddings.html#7541" class="Bound">x&#39;</a> <a id="7601" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7603" href="UF.Embeddings.html#7544" class="Bound">x</a><a id="7604" class="Symbol">)</a>
<a id="7606" href="UF.Embeddings.html#7398" class="Function">embedding-criterion-converse</a> <a id="7635" href="UF.Embeddings.html#7635" class="Bound">f</a> <a id="7637" href="UF.Embeddings.html#7637" class="Bound">e</a> <a id="7639" href="UF.Embeddings.html#7639" class="Bound">x&#39;</a> <a id="7642" href="UF.Embeddings.html#7642" class="Bound">x</a> <a id="7644" class="Symbol">=</a>
 <a id="7647" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="7653" class="Symbol">(</a><a id="7654" href="UF.Embeddings.html#7054" class="Function">embedding-criterion-converse&#39;</a> <a id="7684" href="UF.Embeddings.html#7635" class="Bound">f</a> <a id="7686" href="UF.Embeddings.html#7637" class="Bound">e</a> <a id="7688" href="UF.Embeddings.html#7639" class="Bound">x&#39;</a> <a id="7691" href="UF.Embeddings.html#7642" class="Bound">x</a><a id="7692" class="Symbol">)</a>

<a id="embedding&#39;-gives-embedding"></a><a id="7695" href="UF.Embeddings.html#7695" class="Function">embedding&#39;-gives-embedding</a> <a id="7722" class="Symbol">:</a> <a id="7724" class="Symbol">{</a><a id="7725" href="UF.Embeddings.html#7725" class="Bound">X</a> <a id="7727" class="Symbol">:</a> <a id="7729" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7731" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7733" class="Symbol">}</a> <a id="7735" class="Symbol">{</a><a id="7736" href="UF.Embeddings.html#7736" class="Bound">Y</a> <a id="7738" class="Symbol">:</a> <a id="7740" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7742" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7744" class="Symbol">}</a>
                             <a id="7775" class="Symbol">(</a><a id="7776" href="UF.Embeddings.html#7776" class="Bound">f</a> <a id="7778" class="Symbol">:</a> <a id="7780" href="UF.Embeddings.html#7725" class="Bound">X</a> <a id="7782" class="Symbol">→</a> <a id="7784" href="UF.Embeddings.html#7736" class="Bound">Y</a><a id="7785" class="Symbol">)</a>
                           <a id="7814" class="Symbol">→</a> <a id="7816" href="UF.Embeddings.html#5895" class="Function">is-embedding&#39;</a> <a id="7830" href="UF.Embeddings.html#7776" class="Bound">f</a>
                           <a id="7859" class="Symbol">→</a> <a id="7861" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="7874" href="UF.Embeddings.html#7776" class="Bound">f</a>
<a id="7876" href="UF.Embeddings.html#7695" class="Function">embedding&#39;-gives-embedding</a> <a id="7903" class="Symbol">{</a><a id="7904" href="UF.Embeddings.html#7904" class="Bound">𝓤</a><a id="7905" class="Symbol">}</a> <a id="7907" class="Symbol">{</a><a id="7908" href="UF.Embeddings.html#7908" class="Bound">𝓥</a><a id="7909" class="Symbol">}</a> <a id="7911" class="Symbol">{</a><a id="7912" href="UF.Embeddings.html#7912" class="Bound">X</a><a id="7913" class="Symbol">}</a> <a id="7915" class="Symbol">{</a><a id="7916" href="UF.Embeddings.html#7916" class="Bound">Y</a><a id="7917" class="Symbol">}</a> <a id="7919" href="UF.Embeddings.html#7919" class="Bound">f</a> <a id="7921" href="UF.Embeddings.html#7921" class="Bound">ise</a> <a id="7925" class="Symbol">=</a> <a id="7927" href="UF.Embeddings.html#8439" class="Function">g</a>
 <a id="7930" class="Keyword">where</a>
  <a id="7938" href="UF.Embeddings.html#7938" class="Function">e</a> <a id="7940" class="Symbol">:</a> <a id="7942" class="Symbol">(</a><a id="7943" href="UF.Embeddings.html#7943" class="Bound">x</a> <a id="7945" class="Symbol">:</a> <a id="7947" href="UF.Embeddings.html#7912" class="Bound">X</a><a id="7948" class="Symbol">)</a> <a id="7950" class="Symbol">→</a> <a id="7952" href="UF.Subsingletons.html#1497" class="Function">is-central</a> <a id="7963" class="Symbol">(</a><a id="7964" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7966" href="UF.Embeddings.html#7966" class="Bound">x&#39;</a> <a id="7969" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7971" href="UF.Embeddings.html#7912" class="Bound">X</a> <a id="7973" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7975" href="UF.Embeddings.html#7919" class="Bound">f</a> <a id="7977" href="UF.Embeddings.html#7943" class="Bound">x</a> <a id="7979" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7981" href="UF.Embeddings.html#7919" class="Bound">f</a> <a id="7983" href="UF.Embeddings.html#7966" class="Bound">x&#39;</a><a id="7985" class="Symbol">)</a> <a id="7987" class="Symbol">(</a><a id="7988" href="UF.Embeddings.html#7943" class="Bound">x</a> <a id="7990" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7992" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="7996" class="Symbol">)</a>
  <a id="8000" href="UF.Embeddings.html#7938" class="Function">e</a> <a id="8002" href="UF.Embeddings.html#8002" class="Bound">x</a> <a id="8004" class="Symbol">=</a> <a id="8006" href="UF.Yoneda.html#4806" class="Function">universal-element-is-central</a>
         <a id="8044" class="Symbol">(</a><a id="8045" href="UF.Embeddings.html#8002" class="Bound">x</a> <a id="8047" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8049" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="8053" class="Symbol">)</a>
         <a id="8064" class="Symbol">(</a><a id="8065" href="UF.Yoneda.html#13019" class="Function">equiv-universality</a> <a id="8084" href="UF.Embeddings.html#8002" class="Bound">x</a> <a id="8086" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8091" class="Symbol">(</a><a id="8092" href="UF.Embeddings.html#7921" class="Bound">ise</a> <a id="8096" href="UF.Embeddings.html#8002" class="Bound">x</a><a id="8097" class="Symbol">))</a>

  <a id="8103" href="UF.Embeddings.html#8103" class="Function">h</a> <a id="8105" class="Symbol">:</a> <a id="8107" class="Symbol">(</a><a id="8108" href="UF.Embeddings.html#8108" class="Bound">x</a> <a id="8110" class="Symbol">:</a> <a id="8112" href="UF.Embeddings.html#7912" class="Bound">X</a><a id="8113" class="Symbol">)</a> <a id="8115" class="Symbol">→</a> <a id="8117" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8125" class="Symbol">(</a><a id="8126" href="UF.Equiv.html#12812" class="Function">fiber&#39;</a> <a id="8133" href="UF.Embeddings.html#7919" class="Bound">f</a> <a id="8135" class="Symbol">(</a><a id="8136" href="UF.Embeddings.html#7919" class="Bound">f</a> <a id="8138" href="UF.Embeddings.html#8108" class="Bound">x</a><a id="8139" class="Symbol">))</a>
  <a id="8144" href="UF.Embeddings.html#8103" class="Function">h</a> <a id="8146" href="UF.Embeddings.html#8146" class="Bound">x</a> <a id="8148" href="UF.Embeddings.html#8148" class="Bound">σ</a> <a id="8150" href="UF.Embeddings.html#8150" class="Bound">τ</a> <a id="8152" class="Symbol">=</a> <a id="8154" href="UF.Embeddings.html#8148" class="Bound">σ</a>          <a id="8165" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8168" class="Symbol">(</a><a id="8169" href="UF.Embeddings.html#7938" class="Function">e</a> <a id="8171" href="UF.Embeddings.html#8146" class="Bound">x</a> <a id="8173" href="UF.Embeddings.html#8148" class="Bound">σ</a><a id="8174" class="Symbol">)</a><a id="8175" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="8178" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="8192" class="Symbol">(</a><a id="8193" href="UF.Embeddings.html#8146" class="Bound">x</a> <a id="8195" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8197" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="8201" class="Symbol">)</a> <a id="8203" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8206" href="UF.Embeddings.html#7938" class="Function">e</a> <a id="8208" href="UF.Embeddings.html#8146" class="Bound">x</a> <a id="8210" href="UF.Embeddings.html#8150" class="Bound">τ</a> <a id="8212" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="8226" href="UF.Embeddings.html#8150" class="Bound">τ</a>          <a id="8237" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="8242" href="UF.Embeddings.html#8242" class="Function">g&#39;</a> <a id="8245" class="Symbol">:</a> <a id="8247" class="Symbol">(</a><a id="8248" href="UF.Embeddings.html#8248" class="Bound">y</a> <a id="8250" class="Symbol">:</a> <a id="8252" href="UF.Embeddings.html#7916" class="Bound">Y</a><a id="8253" class="Symbol">)</a> <a id="8255" class="Symbol">→</a> <a id="8257" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8265" class="Symbol">(</a><a id="8266" href="UF.Equiv.html#12812" class="Function">fiber&#39;</a> <a id="8273" href="UF.Embeddings.html#7919" class="Bound">f</a> <a id="8275" href="UF.Embeddings.html#8248" class="Bound">y</a><a id="8276" class="Symbol">)</a>
  <a id="8280" href="UF.Embeddings.html#8242" class="Function">g&#39;</a> <a id="8283" href="UF.Embeddings.html#8283" class="Bound">y</a> <a id="8285" class="Symbol">(</a><a id="8286" href="UF.Embeddings.html#8286" class="Bound">x</a> <a id="8288" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8290" href="UF.Embeddings.html#8290" class="Bound">p</a><a id="8291" class="Symbol">)</a> <a id="8293" class="Symbol">=</a> <a id="8295" href="MLTT.Id.html#734" class="Function">transport</a>
                  <a id="8323" class="Symbol">(λ</a> <a id="8326" href="UF.Embeddings.html#8326" class="Bound">-</a> <a id="8328" class="Symbol">→</a> <a id="8330" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8338" class="Symbol">(</a><a id="8339" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8341" href="UF.Embeddings.html#8341" class="Bound">x&#39;</a> <a id="8344" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8346" href="UF.Embeddings.html#7912" class="Bound">X</a> <a id="8348" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8350" href="UF.Embeddings.html#8326" class="Bound">-</a> <a id="8352" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8354" href="UF.Embeddings.html#7919" class="Bound">f</a> <a id="8356" href="UF.Embeddings.html#8341" class="Bound">x&#39;</a><a id="8358" class="Symbol">))</a>
                  <a id="8379" class="Symbol">(</a><a id="8380" href="UF.Embeddings.html#8290" class="Bound">p</a> <a id="8382" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8384" class="Symbol">)</a>
                  <a id="8404" class="Symbol">(</a><a id="8405" href="UF.Embeddings.html#8103" class="Function">h</a> <a id="8407" href="UF.Embeddings.html#8286" class="Bound">x</a><a id="8408" class="Symbol">)</a>
                  <a id="8428" class="Symbol">(</a><a id="8429" href="UF.Embeddings.html#8286" class="Bound">x</a> <a id="8431" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8433" href="UF.Embeddings.html#8290" class="Bound">p</a><a id="8434" class="Symbol">)</a>

  <a id="8439" href="UF.Embeddings.html#8439" class="Function">g</a> <a id="8441" class="Symbol">:</a> <a id="8443" class="Symbol">(</a><a id="8444" href="UF.Embeddings.html#8444" class="Bound">y</a> <a id="8446" class="Symbol">:</a> <a id="8448" href="UF.Embeddings.html#7916" class="Bound">Y</a><a id="8449" class="Symbol">)</a> <a id="8451" class="Symbol">→</a> <a id="8453" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8461" class="Symbol">(</a><a id="8462" href="Notation.General.html#398" class="Function">fiber</a> <a id="8468" href="UF.Embeddings.html#7919" class="Bound">f</a> <a id="8470" href="UF.Embeddings.html#8444" class="Bound">y</a><a id="8471" class="Symbol">)</a>
  <a id="8475" href="UF.Embeddings.html#8439" class="Function">g</a> <a id="8477" href="UF.Embeddings.html#8477" class="Bound">y</a> <a id="8479" class="Symbol">=</a> <a id="8481" href="UF.LeftCancellable.html#259" class="Function">left-cancellable-reflects-is-prop</a>
         <a id="8524" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="8526" href="UF.Equiv.html#12908" class="Function">fiber-lemma</a> <a id="8538" href="UF.Embeddings.html#7919" class="Bound">f</a> <a id="8540" href="UF.Embeddings.html#8477" class="Bound">y</a> <a id="8542" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
         <a id="8553" class="Symbol">(</a><a id="8554" href="UF.LeftCancellable.html#542" class="Function">section-lc</a> <a id="8565" class="Symbol">_</a>
           <a id="8578" class="Symbol">(</a><a id="8579" href="UF.Equiv.html#762" class="Function">equivs-are-sections</a> <a id="8599" class="Symbol">_</a> <a id="8601" class="Symbol">(</a><a id="8602" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="8614" class="Symbol">(</a><a id="8615" href="UF.Equiv.html#12908" class="Function">fiber-lemma</a> <a id="8627" href="UF.Embeddings.html#7919" class="Bound">f</a> <a id="8629" href="UF.Embeddings.html#8477" class="Bound">y</a><a id="8630" class="Symbol">))))</a>
         <a id="8644" class="Symbol">(</a><a id="8645" href="UF.Embeddings.html#8242" class="Function">g&#39;</a> <a id="8648" href="UF.Embeddings.html#8477" class="Bound">y</a><a id="8649" class="Symbol">)</a>

<a id="pr₁-is-embedding"></a><a id="8652" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="8669" class="Symbol">:</a> <a id="8671" class="Symbol">{</a><a id="8672" href="UF.Embeddings.html#8672" class="Bound">X</a> <a id="8674" class="Symbol">:</a> <a id="8676" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8678" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8680" class="Symbol">}</a> <a id="8682" class="Symbol">{</a><a id="8683" href="UF.Embeddings.html#8683" class="Bound">Y</a> <a id="8685" class="Symbol">:</a> <a id="8687" href="UF.Embeddings.html#8672" class="Bound">X</a> <a id="8689" class="Symbol">→</a> <a id="8691" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8693" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8695" class="Symbol">}</a>
                 <a id="8714" class="Symbol">→</a> <a id="8716" class="Symbol">((</a><a id="8718" href="UF.Embeddings.html#8718" class="Bound">x</a> <a id="8720" class="Symbol">:</a> <a id="8722" href="UF.Embeddings.html#8672" class="Bound">X</a><a id="8723" class="Symbol">)</a> <a id="8725" class="Symbol">→</a> <a id="8727" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8735" class="Symbol">(</a><a id="8736" href="UF.Embeddings.html#8683" class="Bound">Y</a> <a id="8738" href="UF.Embeddings.html#8718" class="Bound">x</a><a id="8739" class="Symbol">))</a>
                 <a id="8759" class="Symbol">→</a> <a id="8761" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="8774" class="Symbol">(</a><a id="8775" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="8779" class="Symbol">{</a><a id="8780" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8781" class="Symbol">}</a> <a id="8783" class="Symbol">{</a><a id="8784" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8785" class="Symbol">}</a> <a id="8787" class="Symbol">{</a><a id="8788" href="UF.Embeddings.html#8672" class="Bound">X</a><a id="8789" class="Symbol">}</a> <a id="8791" class="Symbol">{</a><a id="8792" href="UF.Embeddings.html#8683" class="Bound">Y</a><a id="8793" class="Symbol">})</a>
<a id="8796" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="8813" href="UF.Embeddings.html#8813" class="Bound">f</a> <a id="8815" href="UF.Embeddings.html#8815" class="Bound">x</a> <a id="8817" class="Symbol">((</a><a id="8819" href="UF.Embeddings.html#8815" class="Bound">x</a> <a id="8821" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8823" href="UF.Embeddings.html#8823" class="Bound">y&#39;</a><a id="8825" class="Symbol">)</a> <a id="8827" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8829" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="8833" class="Symbol">)</a> <a id="8835" class="Symbol">((</a><a id="8837" href="UF.Embeddings.html#8815" class="Bound">x</a> <a id="8839" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8841" href="UF.Embeddings.html#8841" class="Bound">y&#39;&#39;</a><a id="8844" class="Symbol">)</a> <a id="8846" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8848" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="8852" class="Symbol">)</a> <a id="8854" class="Symbol">=</a> <a id="8856" href="UF.Embeddings.html#8867" class="Function">g</a>
 <a id="8859" class="Keyword">where</a>
  <a id="8867" href="UF.Embeddings.html#8867" class="Function">g</a> <a id="8869" class="Symbol">:</a> <a id="8871" class="Symbol">(</a><a id="8872" href="UF.Embeddings.html#8815" class="Bound">x</a> <a id="8874" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8876" href="UF.Embeddings.html#8823" class="Bound">y&#39;</a><a id="8878" class="Symbol">)</a> <a id="8880" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8882" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8887" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8889" class="Symbol">(</a><a id="8890" href="UF.Embeddings.html#8815" class="Bound">x</a> <a id="8892" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8894" href="UF.Embeddings.html#8841" class="Bound">y&#39;&#39;</a><a id="8897" class="Symbol">)</a> <a id="8899" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8901" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="8908" href="UF.Embeddings.html#8867" class="Function">g</a> <a id="8910" class="Symbol">=</a> <a id="8912" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8915" class="Symbol">(λ</a> <a id="8918" href="UF.Embeddings.html#8918" class="Bound">-</a> <a id="8920" class="Symbol">→</a> <a id="8922" class="Symbol">(</a><a id="8923" href="UF.Embeddings.html#8815" class="Bound">x</a> <a id="8925" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8927" href="UF.Embeddings.html#8918" class="Bound">-</a><a id="8928" class="Symbol">)</a> <a id="8930" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8932" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="8936" class="Symbol">)</a> <a id="8938" class="Symbol">(</a><a id="8939" href="UF.Embeddings.html#8813" class="Bound">f</a> <a id="8941" href="UF.Embeddings.html#8815" class="Bound">x</a> <a id="8943" href="UF.Embeddings.html#8823" class="Bound">y&#39;</a> <a id="8946" href="UF.Embeddings.html#8841" class="Bound">y&#39;&#39;</a><a id="8949" class="Symbol">)</a>

<a id="𝕡𝕣₁"></a><a id="8952" href="UF.Embeddings.html#8952" class="Function">𝕡𝕣₁</a> <a id="8956" class="Symbol">:</a> <a id="8958" class="Symbol">{</a><a id="8959" href="UF.Embeddings.html#8959" class="Bound">X</a> <a id="8961" class="Symbol">:</a> <a id="8963" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8965" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8967" class="Symbol">}</a> <a id="8969" class="Symbol">{</a><a id="8970" href="UF.Embeddings.html#8970" class="Bound">Y</a> <a id="8972" class="Symbol">:</a> <a id="8974" href="UF.Embeddings.html#8959" class="Bound">X</a> <a id="8976" class="Symbol">→</a> <a id="8978" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8980" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8982" class="Symbol">}</a>
    <a id="8988" class="Symbol">→</a> <a id="8990" class="Symbol">((</a><a id="8992" href="UF.Embeddings.html#8992" class="Bound">x</a> <a id="8994" class="Symbol">:</a> <a id="8996" href="UF.Embeddings.html#8959" class="Bound">X</a><a id="8997" class="Symbol">)</a> <a id="8999" class="Symbol">→</a> <a id="9001" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9009" class="Symbol">(</a><a id="9010" href="UF.Embeddings.html#8970" class="Bound">Y</a> <a id="9012" href="UF.Embeddings.html#8992" class="Bound">x</a><a id="9013" class="Symbol">))</a>
    <a id="9020" class="Symbol">→</a> <a id="9022" class="Symbol">(</a><a id="9023" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="9025" href="UF.Embeddings.html#8970" class="Bound">Y</a> <a id="9027" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="9029" href="UF.Embeddings.html#8959" class="Bound">X</a><a id="9030" class="Symbol">)</a>
<a id="9032" href="UF.Embeddings.html#8952" class="Function">𝕡𝕣₁</a> <a id="9036" href="UF.Embeddings.html#9036" class="Bound">i</a> <a id="9038" class="Symbol">=</a> <a id="9040" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9044" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9046" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="9063" href="UF.Embeddings.html#9036" class="Bound">i</a>

<a id="to-subtype-＝-≃"></a><a id="9066" href="UF.Embeddings.html#9066" class="Function">to-subtype-＝-≃</a> <a id="9081" class="Symbol">:</a> <a id="9083" class="Symbol">{</a><a id="9084" href="UF.Embeddings.html#9084" class="Bound">X</a> <a id="9086" class="Symbol">:</a> <a id="9088" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9090" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9092" class="Symbol">}</a> <a id="9094" class="Symbol">{</a><a id="9095" href="UF.Embeddings.html#9095" class="Bound">A</a> <a id="9097" class="Symbol">:</a> <a id="9099" href="UF.Embeddings.html#9084" class="Bound">X</a> <a id="9101" class="Symbol">→</a> <a id="9103" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9105" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9107" class="Symbol">}</a>
                <a id="9125" class="Symbol">→</a> <a id="9127" class="Symbol">((</a><a id="9129" href="UF.Embeddings.html#9129" class="Bound">x</a> <a id="9131" class="Symbol">:</a> <a id="9133" href="UF.Embeddings.html#9084" class="Bound">X</a><a id="9134" class="Symbol">)</a> <a id="9136" class="Symbol">→</a> <a id="9138" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9146" class="Symbol">(</a><a id="9147" href="UF.Embeddings.html#9095" class="Bound">A</a> <a id="9149" href="UF.Embeddings.html#9129" class="Bound">x</a><a id="9150" class="Symbol">))</a>
                <a id="9169" class="Symbol">→</a> <a id="9171" class="Symbol">{</a><a id="9172" href="UF.Embeddings.html#9172" class="Bound">x</a> <a id="9174" href="UF.Embeddings.html#9174" class="Bound">y</a> <a id="9176" class="Symbol">:</a> <a id="9178" href="UF.Embeddings.html#9084" class="Bound">X</a><a id="9179" class="Symbol">}</a> <a id="9181" class="Symbol">{</a><a id="9182" href="UF.Embeddings.html#9182" class="Bound">a</a> <a id="9184" class="Symbol">:</a> <a id="9186" href="UF.Embeddings.html#9095" class="Bound">A</a> <a id="9188" href="UF.Embeddings.html#9172" class="Bound">x</a><a id="9189" class="Symbol">}</a> <a id="9191" class="Symbol">{</a><a id="9192" href="UF.Embeddings.html#9192" class="Bound">b</a> <a id="9194" class="Symbol">:</a> <a id="9196" href="UF.Embeddings.html#9095" class="Bound">A</a> <a id="9198" href="UF.Embeddings.html#9174" class="Bound">y</a><a id="9199" class="Symbol">}</a>
                <a id="9217" class="Symbol">→</a> <a id="9219" class="Symbol">(</a><a id="9220" href="UF.Embeddings.html#9172" class="Bound">x</a> <a id="9222" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9224" href="UF.Embeddings.html#9174" class="Bound">y</a><a id="9225" class="Symbol">)</a> <a id="9227" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9229" class="Symbol">((</a><a id="9231" href="UF.Embeddings.html#9172" class="Bound">x</a> <a id="9233" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9235" href="UF.Embeddings.html#9182" class="Bound">a</a><a id="9236" class="Symbol">)</a> <a id="9238" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9240" class="Symbol">(</a><a id="9241" href="UF.Embeddings.html#9174" class="Bound">y</a> <a id="9243" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9245" href="UF.Embeddings.html#9192" class="Bound">b</a><a id="9246" class="Symbol">))</a>
<a id="9249" href="UF.Embeddings.html#9066" class="Function">to-subtype-＝-≃</a> <a id="9264" href="UF.Embeddings.html#9264" class="Bound">A-is-prop-valued</a> <a id="9281" class="Symbol">{</a><a id="9282" href="UF.Embeddings.html#9282" class="Bound">x</a><a id="9283" class="Symbol">}</a> <a id="9285" class="Symbol">{</a><a id="9286" href="UF.Embeddings.html#9286" class="Bound">y</a><a id="9287" class="Symbol">}</a> <a id="9289" class="Symbol">{</a><a id="9290" href="UF.Embeddings.html#9290" class="Bound">a</a><a id="9291" class="Symbol">}</a> <a id="9293" class="Symbol">{</a><a id="9294" href="UF.Embeddings.html#9294" class="Bound">b</a><a id="9295" class="Symbol">}</a> <a id="9297" class="Symbol">=</a>
 <a id="9300" href="UF.Embeddings.html#7398" class="Function">embedding-criterion-converse</a>
  <a id="9331" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>
  <a id="9337" class="Symbol">(</a><a id="9338" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="9355" href="UF.Embeddings.html#9264" class="Bound">A-is-prop-valued</a><a id="9371" class="Symbol">)</a>
  <a id="9375" class="Symbol">(</a><a id="9376" href="UF.Embeddings.html#9282" class="Bound">x</a> <a id="9378" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9380" href="UF.Embeddings.html#9290" class="Bound">a</a><a id="9381" class="Symbol">)</a>
  <a id="9385" class="Symbol">(</a><a id="9386" href="UF.Embeddings.html#9286" class="Bound">y</a> <a id="9388" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9390" href="UF.Embeddings.html#9294" class="Bound">b</a><a id="9391" class="Symbol">)</a>

<a id="pr₁-lc-bis"></a><a id="9394" href="UF.Embeddings.html#9394" class="Function">pr₁-lc-bis</a> <a id="9405" class="Symbol">:</a> <a id="9407" class="Symbol">{</a><a id="9408" href="UF.Embeddings.html#9408" class="Bound">X</a> <a id="9410" class="Symbol">:</a> <a id="9412" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9414" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9416" class="Symbol">}</a> <a id="9418" class="Symbol">{</a><a id="9419" href="UF.Embeddings.html#9419" class="Bound">Y</a> <a id="9421" class="Symbol">:</a> <a id="9423" href="UF.Embeddings.html#9408" class="Bound">X</a> <a id="9425" class="Symbol">→</a> <a id="9427" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9429" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9431" class="Symbol">}</a>
           <a id="9444" class="Symbol">→</a> <a id="9446" class="Symbol">({</a><a id="9448" href="UF.Embeddings.html#9448" class="Bound">x</a> <a id="9450" class="Symbol">:</a> <a id="9452" href="UF.Embeddings.html#9408" class="Bound">X</a><a id="9453" class="Symbol">}</a> <a id="9455" class="Symbol">→</a> <a id="9457" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9465" class="Symbol">(</a><a id="9466" href="UF.Embeddings.html#9419" class="Bound">Y</a> <a id="9468" href="UF.Embeddings.html#9448" class="Bound">x</a><a id="9469" class="Symbol">))</a>
           <a id="9483" class="Symbol">→</a> <a id="9485" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="9502" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>
<a id="9506" href="UF.Embeddings.html#9394" class="Function">pr₁-lc-bis</a> <a id="9517" href="UF.Embeddings.html#9517" class="Bound">f</a> <a id="9519" class="Symbol">{</a><a id="9520" href="UF.Embeddings.html#9520" class="Bound">u</a><a id="9521" class="Symbol">}</a> <a id="9523" class="Symbol">{</a><a id="9524" href="UF.Embeddings.html#9524" class="Bound">v</a><a id="9525" class="Symbol">}</a> <a id="9527" href="UF.Embeddings.html#9527" class="Bound">r</a> <a id="9529" class="Symbol">=</a> <a id="9531" href="UF.Embeddings.html#5140" class="Function">embeddings-are-lc</a> <a id="9549" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9553" class="Symbol">(</a><a id="9554" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="9571" class="Symbol">(λ</a> <a id="9574" href="UF.Embeddings.html#9574" class="Bound">x</a> <a id="9576" class="Symbol">→</a> <a id="9578" href="UF.Embeddings.html#9517" class="Bound">f</a> <a id="9580" class="Symbol">{</a><a id="9581" href="UF.Embeddings.html#9574" class="Bound">x</a><a id="9582" class="Symbol">}))</a> <a id="9586" href="UF.Embeddings.html#9527" class="Bound">r</a>

<a id="pr₁-is-embedding-converse"></a><a id="9589" href="UF.Embeddings.html#9589" class="Function">pr₁-is-embedding-converse</a> <a id="9615" class="Symbol">:</a> <a id="9617" class="Symbol">{</a><a id="9618" href="UF.Embeddings.html#9618" class="Bound">X</a> <a id="9620" class="Symbol">:</a> <a id="9622" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9624" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9626" class="Symbol">}</a> <a id="9628" class="Symbol">{</a><a id="9629" href="UF.Embeddings.html#9629" class="Bound">Y</a> <a id="9631" class="Symbol">:</a> <a id="9633" href="UF.Embeddings.html#9618" class="Bound">X</a> <a id="9635" class="Symbol">→</a> <a id="9637" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9639" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9641" class="Symbol">}</a>
                          <a id="9669" class="Symbol">→</a> <a id="9671" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="9684" class="Symbol">(</a><a id="9685" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9689" class="Symbol">{</a><a id="9690" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9691" class="Symbol">}</a> <a id="9693" class="Symbol">{</a><a id="9694" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9695" class="Symbol">}</a> <a id="9697" class="Symbol">{</a><a id="9698" href="UF.Embeddings.html#9618" class="Bound">X</a><a id="9699" class="Symbol">}</a> <a id="9701" class="Symbol">{</a><a id="9702" href="UF.Embeddings.html#9629" class="Bound">Y</a><a id="9703" class="Symbol">})</a>
                          <a id="9732" class="Symbol">→</a> <a id="9734" class="Symbol">(</a><a id="9735" href="UF.Embeddings.html#9735" class="Bound">x</a> <a id="9737" class="Symbol">:</a> <a id="9739" href="UF.Embeddings.html#9618" class="Bound">X</a><a id="9740" class="Symbol">)</a> <a id="9742" class="Symbol">→</a> <a id="9744" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9752" class="Symbol">(</a><a id="9753" href="UF.Embeddings.html#9629" class="Bound">Y</a> <a id="9755" href="UF.Embeddings.html#9735" class="Bound">x</a><a id="9756" class="Symbol">)</a>
<a id="9758" href="UF.Embeddings.html#9589" class="Function">pr₁-is-embedding-converse</a> <a id="9784" class="Symbol">{</a><a id="9785" href="UF.Embeddings.html#9785" class="Bound">𝓤</a><a id="9786" class="Symbol">}</a> <a id="9788" class="Symbol">{</a><a id="9789" href="UF.Embeddings.html#9789" class="Bound">𝓥</a><a id="9790" class="Symbol">}</a> <a id="9792" class="Symbol">{</a><a id="9793" href="UF.Embeddings.html#9793" class="Bound">X</a><a id="9794" class="Symbol">}</a> <a id="9796" class="Symbol">{</a><a id="9797" href="UF.Embeddings.html#9797" class="Bound">Y</a><a id="9798" class="Symbol">}</a> <a id="9800" href="UF.Embeddings.html#9800" class="Bound">ie</a> <a id="9803" href="UF.Embeddings.html#9803" class="Bound">x</a> <a id="9805" class="Symbol">=</a> <a id="9807" href="UF.Embeddings.html#10060" class="Function">h</a>
  <a id="9811" class="Keyword">where</a>
    <a id="9821" href="UF.Embeddings.html#9821" class="Function">e</a> <a id="9823" class="Symbol">:</a> <a id="9825" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="9827" href="UF.Embeddings.html#9797" class="Bound">Y</a> <a id="9829" class="Symbol">→</a> <a id="9831" href="UF.Embeddings.html#9793" class="Bound">X</a>
    <a id="9837" href="UF.Embeddings.html#9821" class="Function">e</a> <a id="9839" class="Symbol">=</a> <a id="9841" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9845" class="Symbol">{</a><a id="9846" href="UF.Embeddings.html#9785" class="Bound">𝓤</a><a id="9847" class="Symbol">}</a> <a id="9849" class="Symbol">{</a><a id="9850" href="UF.Embeddings.html#9789" class="Bound">𝓥</a><a id="9851" class="Symbol">}</a> <a id="9853" class="Symbol">{</a><a id="9854" href="UF.Embeddings.html#9793" class="Bound">X</a><a id="9855" class="Symbol">}</a> <a id="9857" class="Symbol">{</a><a id="9858" href="UF.Embeddings.html#9797" class="Bound">Y</a><a id="9859" class="Symbol">}</a>

    <a id="9866" href="UF.Embeddings.html#9866" class="Function">i</a> <a id="9868" class="Symbol">:</a> <a id="9870" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9878" class="Symbol">(</a><a id="9879" href="Notation.General.html#398" class="Function">fiber</a> <a id="9885" href="UF.Embeddings.html#9821" class="Function">e</a> <a id="9887" href="UF.Embeddings.html#9803" class="Bound">x</a><a id="9888" class="Symbol">)</a>
    <a id="9894" href="UF.Embeddings.html#9866" class="Function">i</a> <a id="9896" class="Symbol">=</a> <a id="9898" href="UF.Embeddings.html#9800" class="Bound">ie</a> <a id="9901" href="UF.Embeddings.html#9803" class="Bound">x</a>

    <a id="9908" href="UF.Embeddings.html#9908" class="Function">s</a> <a id="9910" class="Symbol">:</a> <a id="9912" href="UF.Embeddings.html#9797" class="Bound">Y</a> <a id="9914" href="UF.Embeddings.html#9803" class="Bound">x</a> <a id="9916" class="Symbol">→</a> <a id="9918" href="Notation.General.html#398" class="Function">fiber</a> <a id="9924" href="UF.Embeddings.html#9821" class="Function">e</a> <a id="9926" href="UF.Embeddings.html#9803" class="Bound">x</a>
    <a id="9932" href="UF.Embeddings.html#9908" class="Function">s</a> <a id="9934" href="UF.Embeddings.html#9934" class="Bound">y</a> <a id="9936" class="Symbol">=</a> <a id="9938" class="Symbol">(</a><a id="9939" href="UF.Embeddings.html#9803" class="Bound">x</a> <a id="9941" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9943" href="UF.Embeddings.html#9934" class="Bound">y</a><a id="9944" class="Symbol">)</a> <a id="9946" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9948" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="9958" href="UF.Embeddings.html#9958" class="Function">r</a> <a id="9960" class="Symbol">:</a> <a id="9962" href="Notation.General.html#398" class="Function">fiber</a> <a id="9968" href="UF.Embeddings.html#9821" class="Function">e</a> <a id="9970" href="UF.Embeddings.html#9803" class="Bound">x</a> <a id="9972" class="Symbol">→</a> <a id="9974" href="UF.Embeddings.html#9797" class="Bound">Y</a> <a id="9976" href="UF.Embeddings.html#9803" class="Bound">x</a>
    <a id="9982" href="UF.Embeddings.html#9958" class="Function">r</a> <a id="9984" class="Symbol">((</a><a id="9986" href="UF.Embeddings.html#9986" class="Bound">x</a> <a id="9988" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9990" href="UF.Embeddings.html#9990" class="Bound">y</a><a id="9991" class="Symbol">)</a> <a id="9993" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9995" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="9999" class="Symbol">)</a> <a id="10001" class="Symbol">=</a> <a id="10003" href="UF.Embeddings.html#9990" class="Bound">y</a>

    <a id="10010" href="UF.Embeddings.html#10010" class="Function">rs</a> <a id="10013" class="Symbol">:</a> <a id="10015" class="Symbol">(</a><a id="10016" href="UF.Embeddings.html#10016" class="Bound">y</a> <a id="10018" class="Symbol">:</a> <a id="10020" href="UF.Embeddings.html#9797" class="Bound">Y</a> <a id="10022" href="UF.Embeddings.html#9803" class="Bound">x</a><a id="10023" class="Symbol">)</a> <a id="10025" class="Symbol">→</a> <a id="10027" href="UF.Embeddings.html#9958" class="Function">r</a> <a id="10029" class="Symbol">(</a><a id="10030" href="UF.Embeddings.html#9908" class="Function">s</a> <a id="10032" href="UF.Embeddings.html#10016" class="Bound">y</a><a id="10033" class="Symbol">)</a> <a id="10035" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10037" href="UF.Embeddings.html#10016" class="Bound">y</a>
    <a id="10043" href="UF.Embeddings.html#10010" class="Function">rs</a> <a id="10046" href="UF.Embeddings.html#10046" class="Bound">y</a> <a id="10048" class="Symbol">=</a> <a id="10050" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="10060" href="UF.Embeddings.html#10060" class="Function">h</a> <a id="10062" class="Symbol">:</a> <a id="10064" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10072" class="Symbol">(</a><a id="10073" href="UF.Embeddings.html#9797" class="Bound">Y</a> <a id="10075" href="UF.Embeddings.html#9803" class="Bound">x</a><a id="10076" class="Symbol">)</a>
    <a id="10082" href="UF.Embeddings.html#10060" class="Function">h</a> <a id="10084" class="Symbol">=</a> <a id="10086" href="UF.LeftCancellable.html#259" class="Function">left-cancellable-reflects-is-prop</a> <a id="10120" href="UF.Embeddings.html#9908" class="Function">s</a> <a id="10122" class="Symbol">(</a><a id="10123" href="UF.LeftCancellable.html#542" class="Function">section-lc</a> <a id="10134" href="UF.Embeddings.html#9908" class="Function">s</a> <a id="10136" class="Symbol">(</a><a id="10137" href="UF.Embeddings.html#9958" class="Function">r</a> <a id="10139" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10141" href="UF.Embeddings.html#10010" class="Function">rs</a><a id="10143" class="Symbol">))</a> <a id="10146" href="UF.Embeddings.html#9866" class="Function">i</a>

<a id="embedding-closed-under-∼"></a><a id="10149" href="UF.Embeddings.html#10149" class="Function">embedding-closed-under-∼</a> <a id="10174" class="Symbol">:</a> <a id="10176" class="Symbol">{</a><a id="10177" href="UF.Embeddings.html#10177" class="Bound">X</a> <a id="10179" class="Symbol">:</a> <a id="10181" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10183" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10185" class="Symbol">}</a> <a id="10187" class="Symbol">{</a><a id="10188" href="UF.Embeddings.html#10188" class="Bound">Y</a> <a id="10190" class="Symbol">:</a> <a id="10192" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10194" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10196" class="Symbol">}</a> <a id="10198" class="Symbol">(</a><a id="10199" href="UF.Embeddings.html#10199" class="Bound">f</a> <a id="10201" href="UF.Embeddings.html#10201" class="Bound">g</a> <a id="10203" class="Symbol">:</a> <a id="10205" href="UF.Embeddings.html#10177" class="Bound">X</a> <a id="10207" class="Symbol">→</a> <a id="10209" href="UF.Embeddings.html#10188" class="Bound">Y</a><a id="10210" class="Symbol">)</a>
                         <a id="10237" class="Symbol">→</a> <a id="10239" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="10252" href="UF.Embeddings.html#10199" class="Bound">f</a>
                         <a id="10279" class="Symbol">→</a> <a id="10281" href="UF.Embeddings.html#10201" class="Bound">g</a> <a id="10283" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="10285" href="UF.Embeddings.html#10199" class="Bound">f</a>
                         <a id="10312" class="Symbol">→</a> <a id="10314" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="10327" href="UF.Embeddings.html#10201" class="Bound">g</a>
<a id="10329" href="UF.Embeddings.html#10149" class="Function">embedding-closed-under-∼</a> <a id="10354" href="UF.Embeddings.html#10354" class="Bound">f</a> <a id="10356" href="UF.Embeddings.html#10356" class="Bound">g</a> <a id="10358" href="UF.Embeddings.html#10358" class="Bound">e</a> <a id="10360" href="UF.Embeddings.html#10360" class="Bound">H</a> <a id="10362" href="UF.Embeddings.html#10362" class="Bound">y</a> <a id="10364" class="Symbol">=</a> <a id="10366" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="10380" class="Symbol">(</a><a id="10381" href="UF.EquivalenceExamples.html#33714" class="Function">∼-fiber-≃</a> <a id="10391" href="UF.Embeddings.html#10360" class="Bound">H</a> <a id="10393" href="UF.Embeddings.html#10362" class="Bound">y</a><a id="10394" class="Symbol">)</a> <a id="10396" class="Symbol">(</a><a id="10397" href="UF.Embeddings.html#10358" class="Bound">e</a> <a id="10399" href="UF.Embeddings.html#10362" class="Bound">y</a><a id="10400" class="Symbol">)</a>

<a id="K-idtofun-lc"></a><a id="10403" href="UF.Embeddings.html#10403" class="Function">K-idtofun-lc</a> <a id="10416" class="Symbol">:</a> <a id="10418" href="UF.Sets.html#2313" class="Function">K-axiom</a> <a id="10426" class="Symbol">(</a><a id="10427" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10429" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="10430" class="Symbol">)</a>
             <a id="10445" class="Symbol">→</a> <a id="10447" class="Symbol">{</a><a id="10448" href="UF.Embeddings.html#10448" class="Bound">X</a> <a id="10450" class="Symbol">:</a> <a id="10452" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10454" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10456" class="Symbol">}</a> <a id="10458" class="Symbol">(</a><a id="10459" href="UF.Embeddings.html#10459" class="Bound">x</a> <a id="10461" href="UF.Embeddings.html#10461" class="Bound">y</a> <a id="10463" class="Symbol">:</a> <a id="10465" href="UF.Embeddings.html#10448" class="Bound">X</a><a id="10466" class="Symbol">)</a> <a id="10468" class="Symbol">(</a><a id="10469" href="UF.Embeddings.html#10469" class="Bound">A</a> <a id="10471" class="Symbol">:</a> <a id="10473" href="UF.Embeddings.html#10448" class="Bound">X</a> <a id="10475" class="Symbol">→</a> <a id="10477" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10479" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10481" class="Symbol">)</a>
             <a id="10496" class="Symbol">→</a> <a id="10498" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="10515" class="Symbol">(</a><a id="10516" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="10524" class="Symbol">(</a><a id="10525" href="MLTT.Id.html#267" class="Function">Id</a> <a id="10528" href="UF.Embeddings.html#10459" class="Bound">x</a> <a id="10530" href="UF.Embeddings.html#10461" class="Bound">y</a><a id="10531" class="Symbol">)</a> <a id="10533" class="Symbol">(</a><a id="10534" href="UF.Embeddings.html#10469" class="Bound">A</a> <a id="10536" href="UF.Embeddings.html#10461" class="Bound">y</a><a id="10537" class="Symbol">))</a>
<a id="10540" href="UF.Embeddings.html#10403" class="Function">K-idtofun-lc</a> <a id="10553" class="Symbol">{</a><a id="10554" href="UF.Embeddings.html#10554" class="Bound">𝓤</a><a id="10555" class="Symbol">}</a> <a id="10557" href="UF.Embeddings.html#10557" class="Bound">k</a> <a id="10559" class="Symbol">{</a><a id="10560" href="UF.Embeddings.html#10560" class="Bound">X</a><a id="10561" class="Symbol">}</a> <a id="10563" href="UF.Embeddings.html#10563" class="Bound">x</a> <a id="10565" href="UF.Embeddings.html#10565" class="Bound">y</a> <a id="10567" href="UF.Embeddings.html#10567" class="Bound">A</a> <a id="10569" class="Symbol">{</a><a id="10570" href="UF.Embeddings.html#10570" class="Bound">p</a><a id="10571" class="Symbol">}</a> <a id="10573" class="Symbol">{</a><a id="10574" href="UF.Embeddings.html#10574" class="Bound">q</a><a id="10575" class="Symbol">}</a> <a id="10577" href="UF.Embeddings.html#10577" class="Bound">r</a> <a id="10579" class="Symbol">=</a> <a id="10581" href="UF.Embeddings.html#10557" class="Bound">k</a> <a id="10583" class="Symbol">(</a><a id="10584" href="UF.Embeddings.html#10554" class="Bound">𝓤</a> <a id="10586" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10588" class="Symbol">)</a> <a id="10590" href="UF.Embeddings.html#10570" class="Bound">p</a> <a id="10592" href="UF.Embeddings.html#10574" class="Bound">q</a>

<a id="lc-maps-into-sets-are-embeddings"></a><a id="10595" href="UF.Embeddings.html#10595" class="Function">lc-maps-into-sets-are-embeddings</a> <a id="10628" class="Symbol">:</a> <a id="10630" class="Symbol">{</a><a id="10631" href="UF.Embeddings.html#10631" class="Bound">X</a> <a id="10633" class="Symbol">:</a> <a id="10635" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10637" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10639" class="Symbol">}</a> <a id="10641" class="Symbol">{</a><a id="10642" href="UF.Embeddings.html#10642" class="Bound">Y</a> <a id="10644" class="Symbol">:</a> <a id="10646" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10648" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10650" class="Symbol">}</a> <a id="10652" class="Symbol">(</a><a id="10653" href="UF.Embeddings.html#10653" class="Bound">f</a> <a id="10655" class="Symbol">:</a> <a id="10657" href="UF.Embeddings.html#10631" class="Bound">X</a> <a id="10659" class="Symbol">→</a> <a id="10661" href="UF.Embeddings.html#10642" class="Bound">Y</a><a id="10662" class="Symbol">)</a>
                                 <a id="10697" class="Symbol">→</a> <a id="10699" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="10716" href="UF.Embeddings.html#10653" class="Bound">f</a>
                                 <a id="10751" class="Symbol">→</a> <a id="10753" href="UF.Sets.html#709" class="Function">is-set</a> <a id="10760" href="UF.Embeddings.html#10642" class="Bound">Y</a>
                                 <a id="10795" class="Symbol">→</a> <a id="10797" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="10810" href="UF.Embeddings.html#10653" class="Bound">f</a>
<a id="10812" href="UF.Embeddings.html#10595" class="Function">lc-maps-into-sets-are-embeddings</a>
 <a id="10846" class="Symbol">{</a><a id="10847" href="UF.Embeddings.html#10847" class="Bound">𝓤</a><a id="10848" class="Symbol">}</a> <a id="10850" class="Symbol">{</a><a id="10851" href="UF.Embeddings.html#10851" class="Bound">𝓥</a><a id="10852" class="Symbol">}</a> <a id="10854" class="Symbol">{</a><a id="10855" href="UF.Embeddings.html#10855" class="Bound">X</a><a id="10856" class="Symbol">}</a> <a id="10858" class="Symbol">{</a><a id="10859" href="UF.Embeddings.html#10859" class="Bound">Y</a><a id="10860" class="Symbol">}</a> <a id="10862" href="UF.Embeddings.html#10862" class="Bound">f</a> <a id="10864" href="UF.Embeddings.html#10864" class="Bound">f-lc</a> <a id="10869" href="UF.Embeddings.html#10869" class="Bound">iss</a> <a id="10873" href="UF.Embeddings.html#10873" class="Bound">y</a> <a id="10875" class="Symbol">(</a><a id="10876" href="UF.Embeddings.html#10876" class="Bound">x</a> <a id="10878" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10880" href="UF.Embeddings.html#10880" class="Bound">p</a><a id="10881" class="Symbol">)</a> <a id="10883" class="Symbol">(</a><a id="10884" href="UF.Embeddings.html#10884" class="Bound">x&#39;</a> <a id="10887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10889" href="UF.Embeddings.html#10889" class="Bound">p&#39;</a><a id="10891" class="Symbol">)</a> <a id="10893" class="Symbol">=</a> <a id="10895" href="UF.Embeddings.html#11049" class="Function">γ</a>
 <a id="10898" class="Keyword">where</a>
   <a id="10907" href="UF.Embeddings.html#10907" class="Function">r</a> <a id="10909" class="Symbol">:</a> <a id="10911" href="UF.Embeddings.html#10876" class="Bound">x</a> <a id="10913" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10915" href="UF.Embeddings.html#10884" class="Bound">x&#39;</a>
   <a id="10921" href="UF.Embeddings.html#10907" class="Function">r</a> <a id="10923" class="Symbol">=</a> <a id="10925" href="UF.Embeddings.html#10864" class="Bound">f-lc</a> <a id="10930" class="Symbol">(</a><a id="10931" href="UF.Embeddings.html#10880" class="Bound">p</a> <a id="10933" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="10935" class="Symbol">(</a><a id="10936" href="UF.Embeddings.html#10889" class="Bound">p&#39;</a> <a id="10939" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10941" class="Symbol">))</a>

   <a id="10948" href="UF.Embeddings.html#10948" class="Function">q</a> <a id="10950" class="Symbol">:</a> <a id="10952" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="10963" href="UF.Embeddings.html#10876" class="Bound">x</a> <a id="10965" class="Symbol">(λ</a> <a id="10968" href="UF.Embeddings.html#10968" class="Bound">x</a> <a id="10970" class="Symbol">→</a> <a id="10972" href="UF.Embeddings.html#10862" class="Bound">f</a> <a id="10974" href="UF.Embeddings.html#10968" class="Bound">x</a> <a id="10976" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10978" href="UF.Embeddings.html#10873" class="Bound">y</a><a id="10979" class="Symbol">)</a> <a id="10981" href="UF.Embeddings.html#10880" class="Bound">p</a> <a id="10983" href="UF.Embeddings.html#10884" class="Bound">x&#39;</a> <a id="10986" href="UF.Embeddings.html#10907" class="Function">r</a> <a id="10988" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10990" href="UF.Embeddings.html#10889" class="Bound">p&#39;</a>
   <a id="10996" href="UF.Embeddings.html#10948" class="Function">q</a> <a id="10998" class="Symbol">=</a> <a id="11000" href="UF.Embeddings.html#10869" class="Bound">iss</a> <a id="11004" class="Symbol">(</a><a id="11005" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="11016" href="UF.Embeddings.html#10876" class="Bound">x</a> <a id="11018" class="Symbol">(λ</a> <a id="11021" href="UF.Embeddings.html#11021" class="Bound">x</a> <a id="11023" class="Symbol">→</a> <a id="11025" href="UF.Embeddings.html#10862" class="Bound">f</a> <a id="11027" href="UF.Embeddings.html#11021" class="Bound">x</a> <a id="11029" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11031" href="UF.Embeddings.html#10873" class="Bound">y</a><a id="11032" class="Symbol">)</a> <a id="11034" href="UF.Embeddings.html#10880" class="Bound">p</a> <a id="11036" href="UF.Embeddings.html#10884" class="Bound">x&#39;</a> <a id="11039" href="UF.Embeddings.html#10907" class="Function">r</a><a id="11040" class="Symbol">)</a> <a id="11042" href="UF.Embeddings.html#10889" class="Bound">p&#39;</a>

   <a id="11049" href="UF.Embeddings.html#11049" class="Function">γ</a> <a id="11051" class="Symbol">:</a> <a id="11053" href="UF.Embeddings.html#10876" class="Bound">x</a> <a id="11055" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11057" href="UF.Embeddings.html#10880" class="Bound">p</a> <a id="11059" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11061" href="UF.Embeddings.html#10884" class="Bound">x&#39;</a> <a id="11064" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11066" href="UF.Embeddings.html#10889" class="Bound">p&#39;</a>
   <a id="11072" href="UF.Embeddings.html#11049" class="Function">γ</a> <a id="11074" class="Symbol">=</a> <a id="11076" href="UF.Yoneda.html#25955" class="Function">to-Σ-Id</a> <a id="11084" class="Symbol">(</a><a id="11085" href="UF.Embeddings.html#10907" class="Function">r</a> <a id="11087" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11089" href="UF.Embeddings.html#10948" class="Function">q</a><a id="11090" class="Symbol">)</a>

<a id="sections-into-sets-are-embeddings"></a><a id="11093" href="UF.Embeddings.html#11093" class="Function">sections-into-sets-are-embeddings</a> <a id="11127" class="Symbol">:</a> <a id="11129" class="Symbol">{</a><a id="11130" href="UF.Embeddings.html#11130" class="Bound">X</a> <a id="11132" class="Symbol">:</a> <a id="11134" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11136" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11138" class="Symbol">}</a> <a id="11140" class="Symbol">{</a><a id="11141" href="UF.Embeddings.html#11141" class="Bound">Y</a> <a id="11143" class="Symbol">:</a> <a id="11145" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11147" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11149" class="Symbol">}</a> <a id="11151" class="Symbol">(</a><a id="11152" href="UF.Embeddings.html#11152" class="Bound">f</a> <a id="11154" class="Symbol">:</a> <a id="11156" href="UF.Embeddings.html#11130" class="Bound">X</a> <a id="11158" class="Symbol">→</a> <a id="11160" href="UF.Embeddings.html#11141" class="Bound">Y</a><a id="11161" class="Symbol">)</a>
                                  <a id="11197" class="Symbol">→</a> <a id="11199" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="11210" href="UF.Embeddings.html#11152" class="Bound">f</a>
                                  <a id="11246" class="Symbol">→</a> <a id="11248" href="UF.Sets.html#709" class="Function">is-set</a> <a id="11255" href="UF.Embeddings.html#11141" class="Bound">Y</a>
                                  <a id="11291" class="Symbol">→</a> <a id="11293" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="11306" href="UF.Embeddings.html#11152" class="Bound">f</a>
<a id="11308" href="UF.Embeddings.html#11093" class="Function">sections-into-sets-are-embeddings</a> <a id="11342" href="UF.Embeddings.html#11342" class="Bound">f</a> <a id="11344" href="UF.Embeddings.html#11344" class="Bound">f-is-section</a> <a id="11357" href="UF.Embeddings.html#11357" class="Bound">Y-is-set</a> <a id="11366" class="Symbol">=</a>
 <a id="11369" href="UF.Embeddings.html#10595" class="Function">lc-maps-into-sets-are-embeddings</a> <a id="11402" href="UF.Embeddings.html#11342" class="Bound">f</a> <a id="11404" class="Symbol">(</a><a id="11405" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="11421" href="UF.Embeddings.html#11342" class="Bound">f</a> <a id="11423" href="UF.Embeddings.html#11344" class="Bound">f-is-section</a><a id="11435" class="Symbol">)</a> <a id="11437" href="UF.Embeddings.html#11357" class="Bound">Y-is-set</a>

<a id="lc-maps-are-embeddings-with-K"></a><a id="11447" href="UF.Embeddings.html#11447" class="Function">lc-maps-are-embeddings-with-K</a> <a id="11477" class="Symbol">:</a> <a id="11479" class="Symbol">{</a><a id="11480" href="UF.Embeddings.html#11480" class="Bound">X</a> <a id="11482" class="Symbol">:</a> <a id="11484" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11486" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11488" class="Symbol">}</a> <a id="11490" class="Symbol">{</a><a id="11491" href="UF.Embeddings.html#11491" class="Bound">Y</a> <a id="11493" class="Symbol">:</a> <a id="11495" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11497" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11499" class="Symbol">}</a> <a id="11501" class="Symbol">(</a><a id="11502" href="UF.Embeddings.html#11502" class="Bound">f</a> <a id="11504" class="Symbol">:</a> <a id="11506" href="UF.Embeddings.html#11480" class="Bound">X</a> <a id="11508" class="Symbol">→</a> <a id="11510" href="UF.Embeddings.html#11491" class="Bound">Y</a><a id="11511" class="Symbol">)</a>
                              <a id="11543" class="Symbol">→</a> <a id="11545" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="11562" href="UF.Embeddings.html#11502" class="Bound">f</a>
                              <a id="11594" class="Symbol">→</a> <a id="11596" href="UF.Sets.html#2313" class="Function">K-axiom</a> <a id="11604" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                              <a id="11636" class="Symbol">→</a> <a id="11638" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="11651" href="UF.Embeddings.html#11502" class="Bound">f</a>
<a id="11653" href="UF.Embeddings.html#11447" class="Function">lc-maps-are-embeddings-with-K</a> <a id="11683" class="Symbol">{</a><a id="11684" href="UF.Embeddings.html#11684" class="Bound">𝓤</a><a id="11685" class="Symbol">}</a> <a id="11687" class="Symbol">{</a><a id="11688" href="UF.Embeddings.html#11688" class="Bound">𝓥</a><a id="11689" class="Symbol">}</a> <a id="11691" class="Symbol">{</a><a id="11692" href="UF.Embeddings.html#11692" class="Bound">X</a><a id="11693" class="Symbol">}</a> <a id="11695" class="Symbol">{</a><a id="11696" href="UF.Embeddings.html#11696" class="Bound">Y</a><a id="11697" class="Symbol">}</a> <a id="11699" href="UF.Embeddings.html#11699" class="Bound">f</a> <a id="11701" href="UF.Embeddings.html#11701" class="Bound">f-lc</a> <a id="11706" href="UF.Embeddings.html#11706" class="Bound">k</a> <a id="11708" class="Symbol">=</a>
 <a id="11711" href="UF.Embeddings.html#10595" class="Function">lc-maps-into-sets-are-embeddings</a> <a id="11744" href="UF.Embeddings.html#11699" class="Bound">f</a> <a id="11746" href="UF.Embeddings.html#11701" class="Bound">f-lc</a> <a id="11751" class="Symbol">(</a><a id="11752" href="UF.Embeddings.html#11706" class="Bound">k</a> <a id="11754" href="UF.Embeddings.html#11696" class="Bound">Y</a><a id="11755" class="Symbol">)</a>

<a id="factor-is-lc"></a><a id="11758" href="UF.Embeddings.html#11758" class="Function">factor-is-lc</a> <a id="11771" class="Symbol">:</a> <a id="11773" class="Symbol">{</a><a id="11774" href="UF.Embeddings.html#11774" class="Bound">X</a> <a id="11776" class="Symbol">:</a> <a id="11778" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11780" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11782" class="Symbol">}</a> <a id="11784" class="Symbol">{</a><a id="11785" href="UF.Embeddings.html#11785" class="Bound">Y</a> <a id="11787" class="Symbol">:</a> <a id="11789" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11791" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11793" class="Symbol">}</a> <a id="11795" class="Symbol">{</a><a id="11796" href="UF.Embeddings.html#11796" class="Bound">Z</a> <a id="11798" class="Symbol">:</a> <a id="11800" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="11802" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11804" class="Symbol">}</a>
               <a id="11821" class="Symbol">(</a><a id="11822" href="UF.Embeddings.html#11822" class="Bound">f</a> <a id="11824" class="Symbol">:</a> <a id="11826" href="UF.Embeddings.html#11774" class="Bound">X</a> <a id="11828" class="Symbol">→</a> <a id="11830" href="UF.Embeddings.html#11785" class="Bound">Y</a><a id="11831" class="Symbol">)</a>
               <a id="11848" class="Symbol">(</a><a id="11849" href="UF.Embeddings.html#11849" class="Bound">g</a> <a id="11851" class="Symbol">:</a> <a id="11853" href="UF.Embeddings.html#11785" class="Bound">Y</a> <a id="11855" class="Symbol">→</a> <a id="11857" href="UF.Embeddings.html#11796" class="Bound">Z</a><a id="11858" class="Symbol">)</a>
             <a id="11873" class="Symbol">→</a> <a id="11875" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="11892" class="Symbol">(</a><a id="11893" href="UF.Embeddings.html#11849" class="Bound">g</a> <a id="11895" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11897" href="UF.Embeddings.html#11822" class="Bound">f</a><a id="11898" class="Symbol">)</a>
             <a id="11913" class="Symbol">→</a> <a id="11915" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="11932" href="UF.Embeddings.html#11822" class="Bound">f</a>
<a id="11934" href="UF.Embeddings.html#11758" class="Function">factor-is-lc</a> <a id="11947" href="UF.Embeddings.html#11947" class="Bound">f</a> <a id="11949" href="UF.Embeddings.html#11949" class="Bound">g</a> <a id="11951" href="UF.Embeddings.html#11951" class="Bound">gf-lc</a> <a id="11957" class="Symbol">{</a><a id="11958" href="UF.Embeddings.html#11958" class="Bound">x</a><a id="11959" class="Symbol">}</a> <a id="11961" class="Symbol">{</a><a id="11962" href="UF.Embeddings.html#11962" class="Bound">x&#39;</a><a id="11964" class="Symbol">}</a> <a id="11966" href="UF.Embeddings.html#11966" class="Bound">p</a> <a id="11968" class="Symbol">=</a> <a id="11970" href="UF.Embeddings.html#11951" class="Bound">gf-lc</a> <a id="11976" class="Symbol">(</a><a id="11977" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11980" href="UF.Embeddings.html#11949" class="Bound">g</a> <a id="11982" href="UF.Embeddings.html#11966" class="Bound">p</a><a id="11983" class="Symbol">)</a>

<a id="factor-is-embedding"></a><a id="11986" href="UF.Embeddings.html#11986" class="Function">factor-is-embedding</a> <a id="12006" class="Symbol">:</a> <a id="12008" class="Symbol">{</a><a id="12009" href="UF.Embeddings.html#12009" class="Bound">X</a> <a id="12011" class="Symbol">:</a> <a id="12013" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12015" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12017" class="Symbol">}</a> <a id="12019" class="Symbol">{</a><a id="12020" href="UF.Embeddings.html#12020" class="Bound">Y</a> <a id="12022" class="Symbol">:</a> <a id="12024" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12026" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12028" class="Symbol">}</a> <a id="12030" class="Symbol">{</a><a id="12031" href="UF.Embeddings.html#12031" class="Bound">Z</a> <a id="12033" class="Symbol">:</a> <a id="12035" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="12037" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12039" class="Symbol">}</a>
                      <a id="12063" class="Symbol">(</a><a id="12064" href="UF.Embeddings.html#12064" class="Bound">f</a> <a id="12066" class="Symbol">:</a> <a id="12068" href="UF.Embeddings.html#12009" class="Bound">X</a> <a id="12070" class="Symbol">→</a> <a id="12072" href="UF.Embeddings.html#12020" class="Bound">Y</a><a id="12073" class="Symbol">)</a>
                      <a id="12097" class="Symbol">(</a><a id="12098" href="UF.Embeddings.html#12098" class="Bound">g</a> <a id="12100" class="Symbol">:</a> <a id="12102" href="UF.Embeddings.html#12020" class="Bound">Y</a> <a id="12104" class="Symbol">→</a> <a id="12106" href="UF.Embeddings.html#12031" class="Bound">Z</a><a id="12107" class="Symbol">)</a>
                    <a id="12129" class="Symbol">→</a> <a id="12131" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="12144" class="Symbol">(</a><a id="12145" href="UF.Embeddings.html#12098" class="Bound">g</a> <a id="12147" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12149" href="UF.Embeddings.html#12064" class="Bound">f</a><a id="12150" class="Symbol">)</a>
                    <a id="12172" class="Symbol">→</a> <a id="12174" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="12187" href="UF.Embeddings.html#12098" class="Bound">g</a>
                    <a id="12209" class="Symbol">→</a> <a id="12211" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="12224" href="UF.Embeddings.html#12064" class="Bound">f</a>
<a id="12226" href="UF.Embeddings.html#11986" class="Function">factor-is-embedding</a> <a id="12246" class="Symbol">{</a><a id="12247" href="UF.Embeddings.html#12247" class="Bound">𝓤</a><a id="12248" class="Symbol">}</a> <a id="12250" class="Symbol">{</a><a id="12251" href="UF.Embeddings.html#12251" class="Bound">𝓥</a><a id="12252" class="Symbol">}</a> <a id="12254" class="Symbol">{</a><a id="12255" href="UF.Embeddings.html#12255" class="Bound">𝓦</a><a id="12256" class="Symbol">}</a> <a id="12258" class="Symbol">{</a><a id="12259" href="UF.Embeddings.html#12259" class="Bound">X</a><a id="12260" class="Symbol">}</a> <a id="12262" class="Symbol">{</a><a id="12263" href="UF.Embeddings.html#12263" class="Bound">Y</a><a id="12264" class="Symbol">}</a> <a id="12266" class="Symbol">{</a><a id="12267" href="UF.Embeddings.html#12267" class="Bound">Z</a><a id="12268" class="Symbol">}</a> <a id="12270" href="UF.Embeddings.html#12270" class="Bound">f</a> <a id="12272" href="UF.Embeddings.html#12272" class="Bound">g</a> <a id="12274" href="UF.Embeddings.html#12274" class="Bound">i</a> <a id="12276" href="UF.Embeddings.html#12276" class="Bound">j</a> <a id="12278" class="Symbol">=</a> <a id="12280" href="UF.Embeddings.html#12707" class="Function">γ</a>
 <a id="12283" class="Keyword">where</a>
  <a id="12291" href="UF.Embeddings.html#12291" class="Function">a</a> <a id="12293" class="Symbol">:</a> <a id="12295" class="Symbol">(</a><a id="12296" href="UF.Embeddings.html#12296" class="Bound">x</a> <a id="12298" href="UF.Embeddings.html#12298" class="Bound">x&#39;</a> <a id="12301" class="Symbol">:</a> <a id="12303" href="UF.Embeddings.html#12259" class="Bound">X</a><a id="12304" class="Symbol">)</a> <a id="12306" class="Symbol">→</a> <a id="12308" class="Symbol">(</a><a id="12309" href="UF.Embeddings.html#12296" class="Bound">x</a> <a id="12311" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12313" href="UF.Embeddings.html#12298" class="Bound">x&#39;</a><a id="12315" class="Symbol">)</a> <a id="12317" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12319" class="Symbol">(</a><a id="12320" href="UF.Embeddings.html#12272" class="Bound">g</a> <a id="12322" class="Symbol">(</a><a id="12323" href="UF.Embeddings.html#12270" class="Bound">f</a> <a id="12325" href="UF.Embeddings.html#12296" class="Bound">x</a><a id="12326" class="Symbol">)</a> <a id="12328" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12330" href="UF.Embeddings.html#12272" class="Bound">g</a> <a id="12332" class="Symbol">(</a><a id="12333" href="UF.Embeddings.html#12270" class="Bound">f</a> <a id="12335" href="UF.Embeddings.html#12298" class="Bound">x&#39;</a><a id="12337" class="Symbol">))</a>
  <a id="12342" href="UF.Embeddings.html#12291" class="Function">a</a> <a id="12344" href="UF.Embeddings.html#12344" class="Bound">x</a> <a id="12346" href="UF.Embeddings.html#12346" class="Bound">x&#39;</a> <a id="12349" class="Symbol">=</a> <a id="12351" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12354" class="Symbol">(</a><a id="12355" href="UF.Embeddings.html#12272" class="Bound">g</a> <a id="12357" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12359" href="UF.Embeddings.html#12270" class="Bound">f</a><a id="12360" class="Symbol">)</a> <a id="12362" class="Symbol">{</a><a id="12363" href="UF.Embeddings.html#12344" class="Bound">x</a><a id="12364" class="Symbol">}</a> <a id="12366" class="Symbol">{</a><a id="12367" href="UF.Embeddings.html#12346" class="Bound">x&#39;</a><a id="12369" class="Symbol">}</a> <a id="12371" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12373" href="UF.Embeddings.html#6006" class="Function">embedding-gives-embedding&#39;</a> <a id="12400" class="Symbol">(</a><a id="12401" href="UF.Embeddings.html#12272" class="Bound">g</a> <a id="12403" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12405" href="UF.Embeddings.html#12270" class="Bound">f</a><a id="12406" class="Symbol">)</a> <a id="12408" href="UF.Embeddings.html#12274" class="Bound">i</a> <a id="12410" href="UF.Embeddings.html#12344" class="Bound">x</a> <a id="12412" href="UF.Embeddings.html#12346" class="Bound">x&#39;</a>

  <a id="12418" href="UF.Embeddings.html#12418" class="Function">b</a> <a id="12420" class="Symbol">:</a> <a id="12422" class="Symbol">(</a><a id="12423" href="UF.Embeddings.html#12423" class="Bound">y</a> <a id="12425" href="UF.Embeddings.html#12425" class="Bound">y&#39;</a> <a id="12428" class="Symbol">:</a> <a id="12430" href="UF.Embeddings.html#12263" class="Bound">Y</a><a id="12431" class="Symbol">)</a> <a id="12433" class="Symbol">→</a> <a id="12435" class="Symbol">(</a><a id="12436" href="UF.Embeddings.html#12423" class="Bound">y</a> <a id="12438" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12440" href="UF.Embeddings.html#12425" class="Bound">y&#39;</a><a id="12442" class="Symbol">)</a> <a id="12444" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12446" class="Symbol">(</a><a id="12447" href="UF.Embeddings.html#12272" class="Bound">g</a> <a id="12449" href="UF.Embeddings.html#12423" class="Bound">y</a> <a id="12451" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12453" href="UF.Embeddings.html#12272" class="Bound">g</a> <a id="12455" href="UF.Embeddings.html#12425" class="Bound">y&#39;</a><a id="12457" class="Symbol">)</a>
  <a id="12461" href="UF.Embeddings.html#12418" class="Function">b</a> <a id="12463" href="UF.Embeddings.html#12463" class="Bound">y</a> <a id="12465" href="UF.Embeddings.html#12465" class="Bound">y&#39;</a> <a id="12468" class="Symbol">=</a> <a id="12470" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12473" href="UF.Embeddings.html#12272" class="Bound">g</a> <a id="12475" class="Symbol">{</a><a id="12476" href="UF.Embeddings.html#12463" class="Bound">y</a><a id="12477" class="Symbol">}</a> <a id="12479" class="Symbol">{</a><a id="12480" href="UF.Embeddings.html#12465" class="Bound">y&#39;</a><a id="12482" class="Symbol">}</a> <a id="12484" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12486" href="UF.Embeddings.html#6006" class="Function">embedding-gives-embedding&#39;</a> <a id="12513" href="UF.Embeddings.html#12272" class="Bound">g</a> <a id="12515" href="UF.Embeddings.html#12276" class="Bound">j</a> <a id="12517" href="UF.Embeddings.html#12463" class="Bound">y</a> <a id="12519" href="UF.Embeddings.html#12465" class="Bound">y&#39;</a>

  <a id="12525" href="UF.Embeddings.html#12525" class="Function">c</a> <a id="12527" class="Symbol">:</a> <a id="12529" class="Symbol">(</a><a id="12530" href="UF.Embeddings.html#12530" class="Bound">x</a> <a id="12532" href="UF.Embeddings.html#12532" class="Bound">x&#39;</a> <a id="12535" class="Symbol">:</a> <a id="12537" href="UF.Embeddings.html#12259" class="Bound">X</a><a id="12538" class="Symbol">)</a> <a id="12540" class="Symbol">→</a> <a id="12542" class="Symbol">(</a><a id="12543" href="UF.Embeddings.html#12270" class="Bound">f</a> <a id="12545" href="UF.Embeddings.html#12530" class="Bound">x</a> <a id="12547" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12549" href="UF.Embeddings.html#12270" class="Bound">f</a> <a id="12551" href="UF.Embeddings.html#12532" class="Bound">x&#39;</a><a id="12553" class="Symbol">)</a> <a id="12555" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12557" class="Symbol">(</a><a id="12558" href="UF.Embeddings.html#12530" class="Bound">x</a> <a id="12560" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12562" href="UF.Embeddings.html#12532" class="Bound">x&#39;</a><a id="12564" class="Symbol">)</a>
  <a id="12568" href="UF.Embeddings.html#12525" class="Function">c</a> <a id="12570" href="UF.Embeddings.html#12570" class="Bound">x</a> <a id="12572" href="UF.Embeddings.html#12572" class="Bound">x&#39;</a> <a id="12575" class="Symbol">=</a> <a id="12577" class="Symbol">(</a><a id="12578" href="UF.Embeddings.html#12270" class="Bound">f</a> <a id="12580" href="UF.Embeddings.html#12570" class="Bound">x</a> <a id="12582" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12584" href="UF.Embeddings.html#12270" class="Bound">f</a> <a id="12586" href="UF.Embeddings.html#12572" class="Bound">x&#39;</a><a id="12588" class="Symbol">)</a>         <a id="12598" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12601" href="UF.Embeddings.html#12418" class="Function">b</a> <a id="12603" class="Symbol">(</a><a id="12604" href="UF.Embeddings.html#12270" class="Bound">f</a> <a id="12606" href="UF.Embeddings.html#12570" class="Bound">x</a><a id="12607" class="Symbol">)</a> <a id="12609" class="Symbol">(</a><a id="12610" href="UF.Embeddings.html#12270" class="Bound">f</a> <a id="12612" href="UF.Embeddings.html#12572" class="Bound">x&#39;</a><a id="12614" class="Symbol">)</a> <a id="12616" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
           <a id="12629" class="Symbol">(</a><a id="12630" href="UF.Embeddings.html#12272" class="Bound">g</a> <a id="12632" class="Symbol">(</a><a id="12633" href="UF.Embeddings.html#12270" class="Bound">f</a> <a id="12635" href="UF.Embeddings.html#12570" class="Bound">x</a><a id="12636" class="Symbol">)</a> <a id="12638" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12640" href="UF.Embeddings.html#12272" class="Bound">g</a> <a id="12642" class="Symbol">(</a><a id="12643" href="UF.Embeddings.html#12270" class="Bound">f</a> <a id="12645" href="UF.Embeddings.html#12572" class="Bound">x&#39;</a><a id="12647" class="Symbol">))</a> <a id="12650" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12653" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="12659" class="Symbol">(</a><a id="12660" href="UF.Embeddings.html#12291" class="Function">a</a> <a id="12662" href="UF.Embeddings.html#12570" class="Bound">x</a> <a id="12664" href="UF.Embeddings.html#12572" class="Bound">x&#39;</a><a id="12666" class="Symbol">)</a> <a id="12668" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
           <a id="12681" class="Symbol">(</a><a id="12682" href="UF.Embeddings.html#12570" class="Bound">x</a> <a id="12684" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12686" href="UF.Embeddings.html#12572" class="Bound">x&#39;</a><a id="12688" class="Symbol">)</a>             <a id="12702" href="UF.Equiv.html#2815" class="Function Operator">■</a>

  <a id="12707" href="UF.Embeddings.html#12707" class="Function">γ</a> <a id="12709" class="Symbol">:</a> <a id="12711" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="12724" href="UF.Embeddings.html#12270" class="Bound">f</a>
  <a id="12728" href="UF.Embeddings.html#12707" class="Function">γ</a> <a id="12730" class="Symbol">=</a> <a id="12732" href="UF.Embeddings.html#2875" class="Function">embedding-criterion&#39;</a> <a id="12753" href="UF.Embeddings.html#12270" class="Bound">f</a> <a id="12755" href="UF.Embeddings.html#12525" class="Function">c</a>

<a id="is-essential"></a><a id="12758" href="UF.Embeddings.html#12758" class="Function">is-essential</a> <a id="12771" class="Symbol">:</a> <a id="12773" class="Symbol">{</a><a id="12774" href="UF.Embeddings.html#12774" class="Bound">X</a> <a id="12776" class="Symbol">:</a> <a id="12778" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12780" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12782" class="Symbol">}</a> <a id="12784" class="Symbol">{</a><a id="12785" href="UF.Embeddings.html#12785" class="Bound">Y</a> <a id="12787" class="Symbol">:</a> <a id="12789" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12791" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12793" class="Symbol">}</a> <a id="12795" class="Symbol">→</a> <a id="12797" class="Symbol">(</a><a id="12798" href="UF.Embeddings.html#12774" class="Bound">X</a> <a id="12800" class="Symbol">→</a> <a id="12802" href="UF.Embeddings.html#12785" class="Bound">Y</a><a id="12803" class="Symbol">)</a> <a id="12805" class="Symbol">→</a> <a id="12807" class="Symbol">(</a><a id="12808" href="UF.Embeddings.html#12808" class="Bound">𝓦</a> <a id="12810" class="Symbol">:</a> <a id="12812" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="12820" class="Symbol">)</a> <a id="12822" class="Symbol">→</a> <a id="12824" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12826" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12828" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12830" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12832" class="Symbol">(</a><a id="12833" href="UF.Embeddings.html#12808" class="Bound">𝓦</a> <a id="12835" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="12836" class="Symbol">)</a> <a id="12838" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="12840" href="UF.Embeddings.html#12758" class="Function">is-essential</a> <a id="12853" href="UF.Embeddings.html#12853" class="Bound">f</a> <a id="12855" href="UF.Embeddings.html#12855" class="Bound">𝓦</a> <a id="12857" class="Symbol">=</a> <a id="12859" class="Symbol">(</a><a id="12860" href="UF.Embeddings.html#12860" class="Bound">Z</a> <a id="12862" class="Symbol">:</a> <a id="12864" href="UF.Embeddings.html#12855" class="Bound">𝓦</a> <a id="12866" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12868" class="Symbol">)</a> <a id="12870" class="Symbol">(</a><a id="12871" href="UF.Embeddings.html#12871" class="Bound">g</a> <a id="12873" class="Symbol">:</a> <a id="12875" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="12884" href="UF.Embeddings.html#12853" class="Bound">f</a> <a id="12886" class="Symbol">→</a> <a id="12888" href="UF.Embeddings.html#12860" class="Bound">Z</a><a id="12889" class="Symbol">)</a>
                 <a id="12908" class="Symbol">→</a> <a id="12910" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="12923" class="Symbol">(</a><a id="12924" href="UF.Embeddings.html#12871" class="Bound">g</a> <a id="12926" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12928" href="UF.Embeddings.html#12853" class="Bound">f</a><a id="12929" class="Symbol">)</a>
                 <a id="12948" class="Symbol">→</a> <a id="12950" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="12963" href="UF.Embeddings.html#12871" class="Bound">g</a>

<a id="is-essential-embedding"></a><a id="12966" href="UF.Embeddings.html#12966" class="Function">is-essential-embedding</a>
 <a id="12990" class="Symbol">:</a> <a id="12992" class="Symbol">{</a><a id="12993" href="UF.Embeddings.html#12993" class="Bound">X</a> <a id="12995" class="Symbol">:</a> <a id="12997" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13001" class="Symbol">}</a> <a id="13003" class="Symbol">{</a><a id="13004" href="UF.Embeddings.html#13004" class="Bound">Y</a> <a id="13006" class="Symbol">:</a> <a id="13008" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13010" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13012" class="Symbol">}</a> <a id="13014" class="Symbol">→</a> <a id="13016" class="Symbol">(</a><a id="13017" href="UF.Embeddings.html#12993" class="Bound">X</a> <a id="13019" class="Symbol">→</a> <a id="13021" href="UF.Embeddings.html#13004" class="Bound">Y</a><a id="13022" class="Symbol">)</a> <a id="13024" class="Symbol">→</a> <a id="13026" class="Symbol">(</a><a id="13027" href="UF.Embeddings.html#13027" class="Bound">𝓦</a> <a id="13029" class="Symbol">:</a> <a id="13031" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="13039" class="Symbol">)</a> <a id="13041" class="Symbol">→</a> <a id="13043" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13045" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13047" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13049" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13051" class="Symbol">(</a><a id="13052" href="UF.Embeddings.html#13027" class="Bound">𝓦</a> <a id="13054" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="13055" class="Symbol">)</a> <a id="13057" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="13059" href="UF.Embeddings.html#12966" class="Function">is-essential-embedding</a> <a id="13082" href="UF.Embeddings.html#13082" class="Bound">f</a> <a id="13084" href="UF.Embeddings.html#13084" class="Bound">𝓦</a> <a id="13086" class="Symbol">=</a> <a id="13088" href="UF.Embeddings.html#12758" class="Function">is-essential</a> <a id="13101" href="UF.Embeddings.html#13082" class="Bound">f</a> <a id="13103" href="UF.Embeddings.html#13084" class="Bound">𝓦</a> <a id="13105" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13107" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="13120" href="UF.Embeddings.html#13082" class="Bound">f</a>

<a id="postcomp-is-embedding"></a><a id="13123" href="UF.Embeddings.html#13123" class="Function">postcomp-is-embedding</a> <a id="13145" class="Symbol">:</a> <a id="13147" href="UF.FunExt.html#996" class="Function">FunExt</a>
                      <a id="13176" class="Symbol">→</a> <a id="13178" class="Symbol">{</a><a id="13179" href="UF.Embeddings.html#13179" class="Bound">X</a> <a id="13181" class="Symbol">:</a> <a id="13183" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13185" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13187" class="Symbol">}</a> <a id="13189" class="Symbol">{</a><a id="13190" href="UF.Embeddings.html#13190" class="Bound">Y</a> <a id="13192" class="Symbol">:</a> <a id="13194" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13196" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13198" class="Symbol">}</a> <a id="13200" class="Symbol">{</a><a id="13201" href="UF.Embeddings.html#13201" class="Bound">A</a> <a id="13203" class="Symbol">:</a> <a id="13205" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="13207" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13209" class="Symbol">}</a> <a id="13211" class="Symbol">(</a><a id="13212" href="UF.Embeddings.html#13212" class="Bound">f</a> <a id="13214" class="Symbol">:</a> <a id="13216" href="UF.Embeddings.html#13179" class="Bound">X</a> <a id="13218" class="Symbol">→</a> <a id="13220" href="UF.Embeddings.html#13190" class="Bound">Y</a><a id="13221" class="Symbol">)</a>
                      <a id="13245" class="Symbol">→</a> <a id="13247" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="13260" href="UF.Embeddings.html#13212" class="Bound">f</a>
                      <a id="13284" class="Symbol">→</a> <a id="13286" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="13299" class="Symbol">(λ</a> <a id="13302" class="Symbol">(</a><a id="13303" href="UF.Embeddings.html#13303" class="Bound">φ</a> <a id="13305" class="Symbol">:</a> <a id="13307" href="UF.Embeddings.html#13201" class="Bound">A</a> <a id="13309" class="Symbol">→</a> <a id="13311" href="UF.Embeddings.html#13179" class="Bound">X</a><a id="13312" class="Symbol">)</a> <a id="13314" class="Symbol">→</a> <a id="13316" href="UF.Embeddings.html#13212" class="Bound">f</a> <a id="13318" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13320" href="UF.Embeddings.html#13303" class="Bound">φ</a><a id="13321" class="Symbol">)</a>
<a id="13323" href="UF.Embeddings.html#13123" class="Function">postcomp-is-embedding</a> <a id="13345" class="Symbol">{</a><a id="13346" href="UF.Embeddings.html#13346" class="Bound">𝓤</a><a id="13347" class="Symbol">}</a> <a id="13349" class="Symbol">{</a><a id="13350" href="UF.Embeddings.html#13350" class="Bound">𝓥</a><a id="13351" class="Symbol">}</a> <a id="13353" class="Symbol">{</a><a id="13354" href="UF.Embeddings.html#13354" class="Bound">𝓦</a><a id="13355" class="Symbol">}</a> <a id="13357" href="UF.Embeddings.html#13357" class="Bound">fe</a> <a id="13360" class="Symbol">{</a><a id="13361" href="UF.Embeddings.html#13361" class="Bound">X</a><a id="13362" class="Symbol">}</a> <a id="13364" class="Symbol">{</a><a id="13365" href="UF.Embeddings.html#13365" class="Bound">Y</a><a id="13366" class="Symbol">}</a> <a id="13368" class="Symbol">{</a><a id="13369" href="UF.Embeddings.html#13369" class="Bound">A</a><a id="13370" class="Symbol">}</a> <a id="13372" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13374" href="UF.Embeddings.html#13374" class="Bound">i</a> <a id="13376" class="Symbol">=</a> <a id="13378" href="UF.Embeddings.html#13889" class="Function">γ</a>
 <a id="13381" class="Keyword">where</a>
  <a id="13389" href="UF.Embeddings.html#13389" class="Function">g</a> <a id="13391" class="Symbol">:</a> <a id="13393" class="Symbol">(</a><a id="13394" href="UF.Embeddings.html#13394" class="Bound">φ</a> <a id="13396" href="UF.Embeddings.html#13396" class="Bound">φ&#39;</a> <a id="13399" class="Symbol">:</a> <a id="13401" href="UF.Embeddings.html#13369" class="Bound">A</a> <a id="13403" class="Symbol">→</a> <a id="13405" href="UF.Embeddings.html#13361" class="Bound">X</a><a id="13406" class="Symbol">)</a> <a id="13408" class="Symbol">(</a><a id="13409" href="UF.Embeddings.html#13409" class="Bound">a</a> <a id="13411" class="Symbol">:</a> <a id="13413" href="UF.Embeddings.html#13369" class="Bound">A</a><a id="13414" class="Symbol">)</a> <a id="13416" class="Symbol">→</a> <a id="13418" class="Symbol">(</a><a id="13419" href="UF.Embeddings.html#13394" class="Bound">φ</a> <a id="13421" href="UF.Embeddings.html#13409" class="Bound">a</a> <a id="13423" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13425" href="UF.Embeddings.html#13396" class="Bound">φ&#39;</a> <a id="13428" href="UF.Embeddings.html#13409" class="Bound">a</a><a id="13429" class="Symbol">)</a> <a id="13431" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13433" class="Symbol">(</a><a id="13434" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13436" class="Symbol">(</a><a id="13437" href="UF.Embeddings.html#13394" class="Bound">φ</a> <a id="13439" href="UF.Embeddings.html#13409" class="Bound">a</a><a id="13440" class="Symbol">)</a> <a id="13442" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13444" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13446" class="Symbol">(</a><a id="13447" href="UF.Embeddings.html#13396" class="Bound">φ&#39;</a> <a id="13450" href="UF.Embeddings.html#13409" class="Bound">a</a><a id="13451" class="Symbol">))</a>
  <a id="13456" href="UF.Embeddings.html#13389" class="Function">g</a> <a id="13458" href="UF.Embeddings.html#13458" class="Bound">φ</a> <a id="13460" href="UF.Embeddings.html#13460" class="Bound">φ&#39;</a> <a id="13463" href="UF.Embeddings.html#13463" class="Bound">a</a> <a id="13465" class="Symbol">=</a> <a id="13467" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13470" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13472" class="Symbol">{</a><a id="13473" href="UF.Embeddings.html#13458" class="Bound">φ</a> <a id="13475" href="UF.Embeddings.html#13463" class="Bound">a</a><a id="13476" class="Symbol">}</a> <a id="13478" class="Symbol">{</a><a id="13479" href="UF.Embeddings.html#13460" class="Bound">φ&#39;</a> <a id="13482" href="UF.Embeddings.html#13463" class="Bound">a</a><a id="13483" class="Symbol">}</a> <a id="13485" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13487" href="UF.Embeddings.html#6006" class="Function">embedding-gives-embedding&#39;</a> <a id="13514" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13516" href="UF.Embeddings.html#13374" class="Bound">i</a> <a id="13518" class="Symbol">(</a><a id="13519" href="UF.Embeddings.html#13458" class="Bound">φ</a> <a id="13521" href="UF.Embeddings.html#13463" class="Bound">a</a><a id="13522" class="Symbol">)</a> <a id="13524" class="Symbol">(</a><a id="13525" href="UF.Embeddings.html#13460" class="Bound">φ&#39;</a> <a id="13528" href="UF.Embeddings.html#13463" class="Bound">a</a><a id="13529" class="Symbol">)</a>

  <a id="13534" href="UF.Embeddings.html#13534" class="Function">h</a> <a id="13536" class="Symbol">:</a> <a id="13538" class="Symbol">(</a><a id="13539" href="UF.Embeddings.html#13539" class="Bound">φ</a> <a id="13541" href="UF.Embeddings.html#13541" class="Bound">φ&#39;</a> <a id="13544" class="Symbol">:</a> <a id="13546" href="UF.Embeddings.html#13369" class="Bound">A</a> <a id="13548" class="Symbol">→</a> <a id="13550" href="UF.Embeddings.html#13361" class="Bound">X</a><a id="13551" class="Symbol">)</a> <a id="13553" class="Symbol">→</a> <a id="13555" href="UF.Embeddings.html#13539" class="Bound">φ</a> <a id="13557" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="13559" href="UF.Embeddings.html#13541" class="Bound">φ&#39;</a> <a id="13562" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13564" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13566" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13568" href="UF.Embeddings.html#13539" class="Bound">φ</a> <a id="13570" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="13572" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13574" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13576" href="UF.Embeddings.html#13541" class="Bound">φ&#39;</a>
  <a id="13581" href="UF.Embeddings.html#13534" class="Function">h</a> <a id="13583" href="UF.Embeddings.html#13583" class="Bound">φ</a> <a id="13585" href="UF.Embeddings.html#13585" class="Bound">φ&#39;</a> <a id="13588" class="Symbol">=</a> <a id="13590" href="UF.EquivalenceExamples.html#6389" class="Function">Π-cong</a> <a id="13597" class="Symbol">(</a><a id="13598" href="UF.Embeddings.html#13357" class="Bound">fe</a> <a id="13601" href="UF.Embeddings.html#13354" class="Bound">𝓦</a> <a id="13603" href="UF.Embeddings.html#13346" class="Bound">𝓤</a><a id="13604" class="Symbol">)</a> <a id="13606" class="Symbol">(</a><a id="13607" href="UF.Embeddings.html#13357" class="Bound">fe</a> <a id="13610" href="UF.Embeddings.html#13354" class="Bound">𝓦</a> <a id="13612" href="UF.Embeddings.html#13350" class="Bound">𝓥</a><a id="13613" class="Symbol">)</a> <a id="13615" class="Symbol">(</a><a id="13616" href="UF.Embeddings.html#13389" class="Function">g</a> <a id="13618" href="UF.Embeddings.html#13583" class="Bound">φ</a> <a id="13620" href="UF.Embeddings.html#13585" class="Bound">φ&#39;</a><a id="13622" class="Symbol">)</a>

  <a id="13627" href="UF.Embeddings.html#13627" class="Function">k</a> <a id="13629" class="Symbol">:</a> <a id="13631" class="Symbol">(</a><a id="13632" href="UF.Embeddings.html#13632" class="Bound">φ</a> <a id="13634" href="UF.Embeddings.html#13634" class="Bound">φ&#39;</a> <a id="13637" class="Symbol">:</a> <a id="13639" href="UF.Embeddings.html#13369" class="Bound">A</a> <a id="13641" class="Symbol">→</a> <a id="13643" href="UF.Embeddings.html#13361" class="Bound">X</a><a id="13644" class="Symbol">)</a> <a id="13646" class="Symbol">→</a> <a id="13648" class="Symbol">(</a><a id="13649" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13651" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13653" href="UF.Embeddings.html#13632" class="Bound">φ</a> <a id="13655" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13657" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13659" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13661" href="UF.Embeddings.html#13634" class="Bound">φ&#39;</a><a id="13663" class="Symbol">)</a> <a id="13665" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13667" class="Symbol">(</a><a id="13668" href="UF.Embeddings.html#13632" class="Bound">φ</a> <a id="13670" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13672" href="UF.Embeddings.html#13634" class="Bound">φ&#39;</a><a id="13674" class="Symbol">)</a>
  <a id="13678" href="UF.Embeddings.html#13627" class="Function">k</a> <a id="13680" href="UF.Embeddings.html#13680" class="Bound">φ</a> <a id="13682" href="UF.Embeddings.html#13682" class="Bound">φ&#39;</a> <a id="13685" class="Symbol">=</a> <a id="13687" class="Symbol">(</a><a id="13688" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13690" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13692" href="UF.Embeddings.html#13680" class="Bound">φ</a> <a id="13694" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13696" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13698" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13700" href="UF.Embeddings.html#13682" class="Bound">φ&#39;</a><a id="13702" class="Symbol">)</a> <a id="13704" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="13707" href="UF.FunExt.html#1102" class="Function">≃-funext</a> <a id="13716" class="Symbol">(</a><a id="13717" href="UF.Embeddings.html#13357" class="Bound">fe</a> <a id="13720" href="UF.Embeddings.html#13354" class="Bound">𝓦</a> <a id="13722" href="UF.Embeddings.html#13350" class="Bound">𝓥</a><a id="13723" class="Symbol">)</a> <a id="13725" class="Symbol">(</a><a id="13726" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13728" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13730" href="UF.Embeddings.html#13680" class="Bound">φ</a><a id="13731" class="Symbol">)</a> <a id="13733" class="Symbol">(</a><a id="13734" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13736" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13738" href="UF.Embeddings.html#13682" class="Bound">φ&#39;</a><a id="13740" class="Symbol">)</a> <a id="13742" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
           <a id="13755" class="Symbol">(</a><a id="13756" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13758" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13760" href="UF.Embeddings.html#13680" class="Bound">φ</a> <a id="13762" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="13764" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13766" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13768" href="UF.Embeddings.html#13682" class="Bound">φ&#39;</a><a id="13770" class="Symbol">)</a> <a id="13772" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="13775" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="13781" class="Symbol">(</a><a id="13782" href="UF.Embeddings.html#13534" class="Function">h</a> <a id="13784" href="UF.Embeddings.html#13680" class="Bound">φ</a> <a id="13786" href="UF.Embeddings.html#13682" class="Bound">φ&#39;</a><a id="13788" class="Symbol">)</a> <a id="13790" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
           <a id="13803" class="Symbol">(</a><a id="13804" href="UF.Embeddings.html#13680" class="Bound">φ</a> <a id="13806" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="13808" href="UF.Embeddings.html#13682" class="Bound">φ&#39;</a><a id="13810" class="Symbol">)</a>         <a id="13820" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="13823" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="13829" class="Symbol">(</a><a id="13830" href="UF.FunExt.html#1102" class="Function">≃-funext</a> <a id="13839" class="Symbol">(</a><a id="13840" href="UF.Embeddings.html#13357" class="Bound">fe</a> <a id="13843" href="UF.Embeddings.html#13354" class="Bound">𝓦</a> <a id="13845" href="UF.Embeddings.html#13346" class="Bound">𝓤</a><a id="13846" class="Symbol">)</a> <a id="13848" href="UF.Embeddings.html#13680" class="Bound">φ</a> <a id="13850" href="UF.Embeddings.html#13682" class="Bound">φ&#39;</a><a id="13852" class="Symbol">)</a> <a id="13854" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
           <a id="13867" class="Symbol">(</a><a id="13868" href="UF.Embeddings.html#13680" class="Bound">φ</a> <a id="13870" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13872" href="UF.Embeddings.html#13682" class="Bound">φ&#39;</a><a id="13874" class="Symbol">)</a>         <a id="13884" href="UF.Equiv.html#2815" class="Function Operator">■</a>

  <a id="13889" href="UF.Embeddings.html#13889" class="Function">γ</a> <a id="13891" class="Symbol">:</a> <a id="13893" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="13906" class="Symbol">(</a><a id="13907" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13909" href="MLTT.Pi.html#513" class="Function Operator">∘_</a><a id="13911" class="Symbol">)</a>
  <a id="13915" href="UF.Embeddings.html#13889" class="Function">γ</a> <a id="13917" class="Symbol">=</a> <a id="13919" href="UF.Embeddings.html#2875" class="Function">embedding-criterion&#39;</a> <a id="13940" class="Symbol">(</a><a id="13941" href="UF.Embeddings.html#13372" class="Bound">f</a> <a id="13943" href="MLTT.Pi.html#513" class="Function Operator">∘_</a><a id="13945" class="Symbol">)</a> <a id="13947" href="UF.Embeddings.html#13627" class="Function">k</a>

<a id="disjoint-images"></a><a id="13950" href="UF.Embeddings.html#13950" class="Function">disjoint-images</a> <a id="13966" class="Symbol">:</a> <a id="13968" class="Symbol">{</a><a id="13969" href="UF.Embeddings.html#13969" class="Bound">X</a> <a id="13971" class="Symbol">:</a> <a id="13973" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13975" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13977" class="Symbol">}</a> <a id="13979" class="Symbol">{</a><a id="13980" href="UF.Embeddings.html#13980" class="Bound">Y</a> <a id="13982" class="Symbol">:</a> <a id="13984" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13986" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13988" class="Symbol">}</a> <a id="13990" class="Symbol">{</a><a id="13991" href="UF.Embeddings.html#13991" class="Bound">A</a> <a id="13993" class="Symbol">:</a> <a id="13995" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="13997" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13999" class="Symbol">}</a>
                <a id="14017" class="Symbol">→</a> <a id="14019" class="Symbol">(</a><a id="14020" href="UF.Embeddings.html#13969" class="Bound">X</a> <a id="14022" class="Symbol">→</a> <a id="14024" href="UF.Embeddings.html#13991" class="Bound">A</a><a id="14025" class="Symbol">)</a>
                <a id="14043" class="Symbol">→</a> <a id="14045" class="Symbol">(</a><a id="14046" href="UF.Embeddings.html#13980" class="Bound">Y</a> <a id="14048" class="Symbol">→</a> <a id="14050" href="UF.Embeddings.html#13991" class="Bound">A</a><a id="14051" class="Symbol">)</a>
                <a id="14069" class="Symbol">→</a> <a id="14071" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14073" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14075" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14077" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14079" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="14081" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="14083" href="UF.Embeddings.html#13950" class="Function">disjoint-images</a> <a id="14099" href="UF.Embeddings.html#14099" class="Bound">f</a> <a id="14101" href="UF.Embeddings.html#14101" class="Bound">g</a> <a id="14103" class="Symbol">=</a> <a id="14105" class="Symbol">∀</a> <a id="14107" href="UF.Embeddings.html#14107" class="Bound">x</a> <a id="14109" href="UF.Embeddings.html#14109" class="Bound">y</a> <a id="14111" class="Symbol">→</a> <a id="14113" href="UF.Embeddings.html#14099" class="Bound">f</a> <a id="14115" href="UF.Embeddings.html#14107" class="Bound">x</a> <a id="14117" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="14119" href="UF.Embeddings.html#14101" class="Bound">g</a> <a id="14121" href="UF.Embeddings.html#14109" class="Bound">y</a>

<a id="disjoint-cases-embedding"></a><a id="14124" href="UF.Embeddings.html#14124" class="Function">disjoint-cases-embedding</a> <a id="14149" class="Symbol">:</a> <a id="14151" class="Symbol">{</a><a id="14152" href="UF.Embeddings.html#14152" class="Bound">X</a> <a id="14154" class="Symbol">:</a> <a id="14156" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14158" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14160" class="Symbol">}</a> <a id="14162" class="Symbol">{</a><a id="14163" href="UF.Embeddings.html#14163" class="Bound">Y</a> <a id="14165" class="Symbol">:</a> <a id="14167" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14169" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14171" class="Symbol">}</a> <a id="14173" class="Symbol">{</a><a id="14174" href="UF.Embeddings.html#14174" class="Bound">A</a> <a id="14176" class="Symbol">:</a> <a id="14178" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="14180" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14182" class="Symbol">}</a>
                           <a id="14211" class="Symbol">(</a><a id="14212" href="UF.Embeddings.html#14212" class="Bound">f</a> <a id="14214" class="Symbol">:</a> <a id="14216" href="UF.Embeddings.html#14152" class="Bound">X</a> <a id="14218" class="Symbol">→</a> <a id="14220" href="UF.Embeddings.html#14174" class="Bound">A</a><a id="14221" class="Symbol">)</a> <a id="14223" class="Symbol">(</a><a id="14224" href="UF.Embeddings.html#14224" class="Bound">g</a> <a id="14226" class="Symbol">:</a> <a id="14228" href="UF.Embeddings.html#14163" class="Bound">Y</a> <a id="14230" class="Symbol">→</a> <a id="14232" href="UF.Embeddings.html#14174" class="Bound">A</a><a id="14233" class="Symbol">)</a>
                         <a id="14260" class="Symbol">→</a> <a id="14262" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="14275" href="UF.Embeddings.html#14212" class="Bound">f</a>
                         <a id="14302" class="Symbol">→</a> <a id="14304" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="14317" href="UF.Embeddings.html#14224" class="Bound">g</a>
                         <a id="14344" class="Symbol">→</a> <a id="14346" href="UF.Embeddings.html#13950" class="Function">disjoint-images</a> <a id="14362" href="UF.Embeddings.html#14212" class="Bound">f</a> <a id="14364" href="UF.Embeddings.html#14224" class="Bound">g</a>
                         <a id="14391" class="Symbol">→</a> <a id="14393" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="14406" class="Symbol">(</a><a id="14407" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="14413" href="UF.Embeddings.html#14212" class="Bound">f</a> <a id="14415" href="UF.Embeddings.html#14224" class="Bound">g</a><a id="14416" class="Symbol">)</a>
<a id="14418" href="UF.Embeddings.html#14124" class="Function">disjoint-cases-embedding</a> <a id="14443" class="Symbol">{</a><a id="14444" href="UF.Embeddings.html#14444" class="Bound">𝓤</a><a id="14445" class="Symbol">}</a> <a id="14447" class="Symbol">{</a><a id="14448" href="UF.Embeddings.html#14448" class="Bound">𝓥</a><a id="14449" class="Symbol">}</a> <a id="14451" class="Symbol">{</a><a id="14452" href="UF.Embeddings.html#14452" class="Bound">𝓦</a><a id="14453" class="Symbol">}</a> <a id="14455" class="Symbol">{</a><a id="14456" href="UF.Embeddings.html#14456" class="Bound">X</a><a id="14457" class="Symbol">}</a> <a id="14459" class="Symbol">{</a><a id="14460" href="UF.Embeddings.html#14460" class="Bound">Y</a><a id="14461" class="Symbol">}</a> <a id="14463" class="Symbol">{</a><a id="14464" href="UF.Embeddings.html#14464" class="Bound">A</a><a id="14465" class="Symbol">}</a> <a id="14467" href="UF.Embeddings.html#14467" class="Bound">f</a> <a id="14469" href="UF.Embeddings.html#14469" class="Bound">g</a> <a id="14471" href="UF.Embeddings.html#14471" class="Bound">ef</a> <a id="14474" href="UF.Embeddings.html#14474" class="Bound">eg</a> <a id="14477" href="UF.Embeddings.html#14477" class="Bound">d</a> <a id="14479" class="Symbol">=</a> <a id="14481" href="UF.Embeddings.html#14494" class="Function">γ</a>
  <a id="14485" class="Keyword">where</a>
   <a id="14494" href="UF.Embeddings.html#14494" class="Function">γ</a> <a id="14496" class="Symbol">:</a> <a id="14498" class="Symbol">(</a><a id="14499" href="UF.Embeddings.html#14499" class="Bound">a</a> <a id="14501" class="Symbol">:</a> <a id="14503" href="UF.Embeddings.html#14464" class="Bound">A</a><a id="14504" class="Symbol">)</a> <a id="14506" class="Symbol">(</a><a id="14507" href="UF.Embeddings.html#14507" class="Bound">σ</a> <a id="14509" href="UF.Embeddings.html#14509" class="Bound">τ</a> <a id="14511" class="Symbol">:</a> <a id="14513" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14515" href="UF.Embeddings.html#14515" class="Bound">z</a> <a id="14517" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14519" href="UF.Embeddings.html#14456" class="Bound">X</a> <a id="14521" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14523" href="UF.Embeddings.html#14460" class="Bound">Y</a> <a id="14525" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14527" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="14533" href="UF.Embeddings.html#14467" class="Bound">f</a> <a id="14535" href="UF.Embeddings.html#14469" class="Bound">g</a> <a id="14537" href="UF.Embeddings.html#14515" class="Bound">z</a> <a id="14539" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14541" href="UF.Embeddings.html#14499" class="Bound">a</a><a id="14542" class="Symbol">)</a> <a id="14544" class="Symbol">→</a> <a id="14546" href="UF.Embeddings.html#14507" class="Bound">σ</a> <a id="14548" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14550" href="UF.Embeddings.html#14509" class="Bound">τ</a>
   <a id="14555" href="UF.Embeddings.html#14494" class="Function">γ</a> <a id="14557" href="UF.Embeddings.html#14557" class="Bound">a</a> <a id="14559" class="Symbol">(</a><a id="14560" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14564" href="UF.Embeddings.html#14564" class="Bound">x</a> <a id="14566" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14568" href="UF.Embeddings.html#14568" class="Bound">p</a><a id="14569" class="Symbol">)</a> <a id="14571" class="Symbol">(</a><a id="14572" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14576" href="UF.Embeddings.html#14576" class="Bound">x&#39;</a> <a id="14579" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14581" href="UF.Embeddings.html#14581" class="Bound">p&#39;</a><a id="14583" class="Symbol">)</a> <a id="14585" class="Symbol">=</a> <a id="14587" href="UF.Embeddings.html#14742" class="Function">r</a>
     <a id="14594" class="Keyword">where</a>
       <a id="14607" href="UF.Embeddings.html#14607" class="Function">q</a> <a id="14609" class="Symbol">:</a> <a id="14611" href="UF.Embeddings.html#14564" class="Bound">x</a> <a id="14613" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14615" href="UF.Embeddings.html#14568" class="Bound">p</a> <a id="14617" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14619" href="UF.Embeddings.html#14576" class="Bound">x&#39;</a> <a id="14622" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14624" href="UF.Embeddings.html#14581" class="Bound">p&#39;</a>
       <a id="14634" href="UF.Embeddings.html#14607" class="Function">q</a> <a id="14636" class="Symbol">=</a> <a id="14638" href="UF.Embeddings.html#14471" class="Bound">ef</a> <a id="14641" href="UF.Embeddings.html#14557" class="Bound">a</a> <a id="14643" class="Symbol">(</a><a id="14644" href="UF.Embeddings.html#14564" class="Bound">x</a> <a id="14646" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14648" href="UF.Embeddings.html#14568" class="Bound">p</a><a id="14649" class="Symbol">)</a> <a id="14651" class="Symbol">(</a><a id="14652" href="UF.Embeddings.html#14576" class="Bound">x&#39;</a> <a id="14655" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14657" href="UF.Embeddings.html#14581" class="Bound">p&#39;</a><a id="14659" class="Symbol">)</a>

       <a id="14669" href="UF.Embeddings.html#14669" class="Function">h</a> <a id="14671" class="Symbol">:</a> <a id="14673" href="Notation.General.html#398" class="Function">fiber</a> <a id="14679" href="UF.Embeddings.html#14467" class="Bound">f</a> <a id="14681" href="UF.Embeddings.html#14557" class="Bound">a</a> <a id="14683" class="Symbol">→</a> <a id="14685" href="Notation.General.html#398" class="Function">fiber</a> <a id="14691" class="Symbol">(</a><a id="14692" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="14698" href="UF.Embeddings.html#14467" class="Bound">f</a> <a id="14700" href="UF.Embeddings.html#14469" class="Bound">g</a><a id="14701" class="Symbol">)</a> <a id="14703" href="UF.Embeddings.html#14557" class="Bound">a</a>
       <a id="14712" href="UF.Embeddings.html#14669" class="Function">h</a> <a id="14714" class="Symbol">(</a><a id="14715" href="UF.Embeddings.html#14715" class="Bound">x</a> <a id="14717" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14719" href="UF.Embeddings.html#14719" class="Bound">p</a><a id="14720" class="Symbol">)</a> <a id="14722" class="Symbol">=</a> <a id="14724" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14728" href="UF.Embeddings.html#14715" class="Bound">x</a> <a id="14730" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14732" href="UF.Embeddings.html#14719" class="Bound">p</a>

       <a id="14742" href="UF.Embeddings.html#14742" class="Function">r</a> <a id="14744" class="Symbol">:</a> <a id="14746" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14750" href="UF.Embeddings.html#14564" class="Bound">x</a> <a id="14752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14754" href="UF.Embeddings.html#14568" class="Bound">p</a> <a id="14756" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14758" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14762" href="UF.Embeddings.html#14576" class="Bound">x&#39;</a> <a id="14765" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14767" href="UF.Embeddings.html#14581" class="Bound">p&#39;</a>
       <a id="14777" href="UF.Embeddings.html#14742" class="Function">r</a> <a id="14779" class="Symbol">=</a> <a id="14781" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14784" href="UF.Embeddings.html#14669" class="Function">h</a> <a id="14786" href="UF.Embeddings.html#14607" class="Function">q</a>

   <a id="14792" href="UF.Embeddings.html#14494" class="Function">γ</a> <a id="14794" href="UF.Embeddings.html#14794" class="Bound">a</a> <a id="14796" class="Symbol">(</a><a id="14797" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14801" href="UF.Embeddings.html#14801" class="Bound">x</a> <a id="14803" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14805" href="UF.Embeddings.html#14805" class="Bound">p</a><a id="14806" class="Symbol">)</a> <a id="14808" class="Symbol">(</a><a id="14809" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14813" href="UF.Embeddings.html#14813" class="Bound">y</a>  <a id="14816" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14818" href="UF.Embeddings.html#14818" class="Bound">q</a><a id="14819" class="Symbol">)</a> <a id="14821" class="Symbol">=</a> <a id="14823" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="14830" class="Symbol">(</a><a id="14831" href="UF.Embeddings.html#14477" class="Bound">d</a> <a id="14833" href="UF.Embeddings.html#14801" class="Bound">x</a> <a id="14835" href="UF.Embeddings.html#14813" class="Bound">y</a> <a id="14837" class="Symbol">(</a><a id="14838" href="UF.Embeddings.html#14805" class="Bound">p</a> <a id="14840" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14842" href="UF.Embeddings.html#14818" class="Bound">q</a> <a id="14844" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14846" class="Symbol">))</a>

   <a id="14853" href="UF.Embeddings.html#14494" class="Function">γ</a> <a id="14855" href="UF.Embeddings.html#14855" class="Bound">a</a> <a id="14857" class="Symbol">(</a><a id="14858" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14862" href="UF.Embeddings.html#14862" class="Bound">y</a> <a id="14864" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14866" href="UF.Embeddings.html#14866" class="Bound">q</a><a id="14867" class="Symbol">)</a> <a id="14869" class="Symbol">(</a><a id="14870" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14874" href="UF.Embeddings.html#14874" class="Bound">x</a>  <a id="14877" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14879" href="UF.Embeddings.html#14879" class="Bound">p</a><a id="14880" class="Symbol">)</a> <a id="14882" class="Symbol">=</a> <a id="14884" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="14891" class="Symbol">(</a><a id="14892" href="UF.Embeddings.html#14477" class="Bound">d</a> <a id="14894" href="UF.Embeddings.html#14874" class="Bound">x</a> <a id="14896" href="UF.Embeddings.html#14862" class="Bound">y</a> <a id="14898" class="Symbol">(</a><a id="14899" href="UF.Embeddings.html#14879" class="Bound">p</a> <a id="14901" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14903" href="UF.Embeddings.html#14866" class="Bound">q</a> <a id="14905" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14907" class="Symbol">))</a>

   <a id="14914" href="UF.Embeddings.html#14494" class="Function">γ</a> <a id="14916" href="UF.Embeddings.html#14916" class="Bound">a</a> <a id="14918" class="Symbol">(</a><a id="14919" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14923" href="UF.Embeddings.html#14923" class="Bound">y</a> <a id="14925" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14927" href="UF.Embeddings.html#14927" class="Bound">q</a><a id="14928" class="Symbol">)</a> <a id="14930" class="Symbol">(</a><a id="14931" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14935" href="UF.Embeddings.html#14935" class="Bound">y&#39;</a> <a id="14938" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14940" href="UF.Embeddings.html#14940" class="Bound">q&#39;</a><a id="14942" class="Symbol">)</a> <a id="14944" class="Symbol">=</a> <a id="14946" href="UF.Embeddings.html#15101" class="Function">r</a>
     <a id="14953" class="Keyword">where</a>
       <a id="14966" href="UF.Embeddings.html#14966" class="Function">p</a> <a id="14968" class="Symbol">:</a> <a id="14970" href="UF.Embeddings.html#14923" class="Bound">y</a> <a id="14972" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14974" href="UF.Embeddings.html#14927" class="Bound">q</a> <a id="14976" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14978" href="UF.Embeddings.html#14935" class="Bound">y&#39;</a> <a id="14981" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14983" href="UF.Embeddings.html#14940" class="Bound">q&#39;</a>
       <a id="14993" href="UF.Embeddings.html#14966" class="Function">p</a> <a id="14995" class="Symbol">=</a> <a id="14997" href="UF.Embeddings.html#14474" class="Bound">eg</a> <a id="15000" href="UF.Embeddings.html#14916" class="Bound">a</a> <a id="15002" class="Symbol">(</a><a id="15003" href="UF.Embeddings.html#14923" class="Bound">y</a> <a id="15005" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15007" href="UF.Embeddings.html#14927" class="Bound">q</a><a id="15008" class="Symbol">)</a> <a id="15010" class="Symbol">(</a><a id="15011" href="UF.Embeddings.html#14935" class="Bound">y&#39;</a> <a id="15014" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15016" href="UF.Embeddings.html#14940" class="Bound">q&#39;</a><a id="15018" class="Symbol">)</a>

       <a id="15028" href="UF.Embeddings.html#15028" class="Function">h</a> <a id="15030" class="Symbol">:</a> <a id="15032" href="Notation.General.html#398" class="Function">fiber</a> <a id="15038" href="UF.Embeddings.html#14469" class="Bound">g</a> <a id="15040" href="UF.Embeddings.html#14916" class="Bound">a</a> <a id="15042" class="Symbol">→</a> <a id="15044" href="Notation.General.html#398" class="Function">fiber</a> <a id="15050" class="Symbol">(</a><a id="15051" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="15057" href="UF.Embeddings.html#14467" class="Bound">f</a> <a id="15059" href="UF.Embeddings.html#14469" class="Bound">g</a><a id="15060" class="Symbol">)</a> <a id="15062" href="UF.Embeddings.html#14916" class="Bound">a</a>
       <a id="15071" href="UF.Embeddings.html#15028" class="Function">h</a> <a id="15073" class="Symbol">(</a><a id="15074" href="UF.Embeddings.html#15074" class="Bound">y</a> <a id="15076" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15078" href="UF.Embeddings.html#15078" class="Bound">q</a><a id="15079" class="Symbol">)</a> <a id="15081" class="Symbol">=</a> <a id="15083" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15087" href="UF.Embeddings.html#15074" class="Bound">y</a> <a id="15089" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15091" href="UF.Embeddings.html#15078" class="Bound">q</a>

       <a id="15101" href="UF.Embeddings.html#15101" class="Function">r</a> <a id="15103" class="Symbol">:</a> <a id="15105" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15109" href="UF.Embeddings.html#14923" class="Bound">y</a> <a id="15111" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15113" href="UF.Embeddings.html#14927" class="Bound">q</a> <a id="15115" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15117" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15121" href="UF.Embeddings.html#14935" class="Bound">y&#39;</a> <a id="15124" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15126" href="UF.Embeddings.html#14940" class="Bound">q&#39;</a>
       <a id="15136" href="UF.Embeddings.html#15101" class="Function">r</a> <a id="15138" class="Symbol">=</a> <a id="15140" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15143" href="UF.Embeddings.html#15028" class="Function">h</a> <a id="15145" href="UF.Embeddings.html#14966" class="Function">p</a>

<a id="15148" class="Markup">\end{code}</a><a id="15158" class="Background">

TODO.
  (1) f : X → Y is an embedding iff fiber f (f x) is a singleton for every x : X.
  (2) f : X → Y is an embedding iff its corestriction to its image is an
      equivalence.

This can be deduced directly from Yoneda.

</a><a id="15384" class="Markup">\begin{code}</a>

<a id="inl-is-embedding"></a><a id="15398" href="UF.Embeddings.html#15398" class="Function">inl-is-embedding</a> <a id="15415" class="Symbol">:</a> <a id="15417" class="Symbol">(</a><a id="15418" href="UF.Embeddings.html#15418" class="Bound">X</a> <a id="15420" class="Symbol">:</a> <a id="15422" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15424" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15426" class="Symbol">)</a> <a id="15428" class="Symbol">(</a><a id="15429" href="UF.Embeddings.html#15429" class="Bound">Y</a> <a id="15431" class="Symbol">:</a> <a id="15433" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15435" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15437" class="Symbol">)</a>
                 <a id="15456" class="Symbol">→</a> <a id="15458" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="15471" class="Symbol">(</a><a id="15472" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15476" class="Symbol">{</a><a id="15477" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15478" class="Symbol">}</a> <a id="15480" class="Symbol">{</a><a id="15481" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="15482" class="Symbol">}</a> <a id="15484" class="Symbol">{</a><a id="15485" href="UF.Embeddings.html#15418" class="Bound">X</a><a id="15486" class="Symbol">}</a> <a id="15488" class="Symbol">{</a><a id="15489" href="UF.Embeddings.html#15429" class="Bound">Y</a><a id="15490" class="Symbol">})</a>
<a id="15493" href="UF.Embeddings.html#15398" class="Function">inl-is-embedding</a> <a id="15510" class="Symbol">{</a><a id="15511" href="UF.Embeddings.html#15511" class="Bound">𝓤</a><a id="15512" class="Symbol">}</a> <a id="15514" class="Symbol">{</a><a id="15515" href="UF.Embeddings.html#15515" class="Bound">𝓥</a><a id="15516" class="Symbol">}</a> <a id="15518" href="UF.Embeddings.html#15518" class="Bound">X</a> <a id="15520" href="UF.Embeddings.html#15520" class="Bound">Y</a> <a id="15522" class="Symbol">=</a>
 <a id="15525" href="UF.Embeddings.html#7695" class="Function">embedding&#39;-gives-embedding</a>
  <a id="15554" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>
  <a id="15560" class="Symbol">(λ</a> <a id="15563" href="UF.Embeddings.html#15563" class="Bound">x</a> <a id="15565" href="UF.Embeddings.html#15565" class="Bound">x&#39;</a> <a id="15568" class="Symbol">→</a> <a id="15570" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a>
             <a id="15600" class="Symbol">(</a><a id="15601" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15604" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a><a id="15607" class="Symbol">)</a>
             <a id="15622" class="Symbol">(</a><a id="15623" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="15630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15632" href="MLTT.Plus-Properties.html#4031" class="Function">inl-lc-is-retraction</a> <a id="15653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15655" href="MLTT.Plus-Properties.html#3798" class="Function">inl-lc-is-section</a><a id="15672" class="Symbol">))</a>

<a id="inr-is-embedding"></a><a id="15676" href="UF.Embeddings.html#15676" class="Function">inr-is-embedding</a> <a id="15693" class="Symbol">:</a> <a id="15695" class="Symbol">(</a><a id="15696" href="UF.Embeddings.html#15696" class="Bound">X</a> <a id="15698" class="Symbol">:</a> <a id="15700" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15702" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15704" class="Symbol">)</a> <a id="15706" class="Symbol">(</a><a id="15707" href="UF.Embeddings.html#15707" class="Bound">Y</a> <a id="15709" class="Symbol">:</a> <a id="15711" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15713" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15715" class="Symbol">)</a>
                 <a id="15734" class="Symbol">→</a> <a id="15736" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="15749" class="Symbol">(</a><a id="15750" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15754" class="Symbol">{</a><a id="15755" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="15756" class="Symbol">}</a> <a id="15758" class="Symbol">{</a><a id="15759" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="15760" class="Symbol">}</a> <a id="15762" class="Symbol">{</a><a id="15763" href="UF.Embeddings.html#15696" class="Bound">X</a><a id="15764" class="Symbol">}</a> <a id="15766" class="Symbol">{</a><a id="15767" href="UF.Embeddings.html#15707" class="Bound">Y</a><a id="15768" class="Symbol">})</a>
<a id="15771" href="UF.Embeddings.html#15676" class="Function">inr-is-embedding</a> <a id="15788" class="Symbol">{</a><a id="15789" href="UF.Embeddings.html#15789" class="Bound">𝓤</a><a id="15790" class="Symbol">}</a> <a id="15792" class="Symbol">{</a><a id="15793" href="UF.Embeddings.html#15793" class="Bound">𝓥</a><a id="15794" class="Symbol">}</a> <a id="15796" href="UF.Embeddings.html#15796" class="Bound">X</a> <a id="15798" href="UF.Embeddings.html#15798" class="Bound">Y</a> <a id="15800" class="Symbol">=</a>
 <a id="15803" href="UF.Embeddings.html#7695" class="Function">embedding&#39;-gives-embedding</a>
  <a id="15832" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a>
  <a id="15838" class="Symbol">(λ</a> <a id="15841" href="UF.Embeddings.html#15841" class="Bound">x</a> <a id="15843" href="UF.Embeddings.html#15843" class="Bound">x&#39;</a> <a id="15846" class="Symbol">→</a> <a id="15848" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a>
             <a id="15878" class="Symbol">(</a><a id="15879" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15882" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a><a id="15885" class="Symbol">)</a>
             <a id="15900" class="Symbol">(</a><a id="15901" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a> <a id="15908" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15910" href="MLTT.Plus-Properties.html#5141" class="Function">inr-lc-is-retraction</a> <a id="15931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15933" href="MLTT.Plus-Properties.html#4908" class="Function">inr-lc-is-section</a><a id="15950" class="Symbol">))</a>

<a id="maps-of-props-into-sets-are-embeddings"></a><a id="15954" href="UF.Embeddings.html#15954" class="Function">maps-of-props-into-sets-are-embeddings</a> <a id="15993" class="Symbol">:</a> <a id="15995" class="Symbol">{</a><a id="15996" href="UF.Embeddings.html#15996" class="Bound">P</a> <a id="15998" class="Symbol">:</a> <a id="16000" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16002" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16004" class="Symbol">}</a> <a id="16006" class="Symbol">{</a><a id="16007" href="UF.Embeddings.html#16007" class="Bound">X</a> <a id="16009" class="Symbol">:</a> <a id="16011" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16013" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16015" class="Symbol">}</a> <a id="16017" class="Symbol">(</a><a id="16018" href="UF.Embeddings.html#16018" class="Bound">f</a> <a id="16020" class="Symbol">:</a> <a id="16022" href="UF.Embeddings.html#15996" class="Bound">P</a> <a id="16024" class="Symbol">→</a> <a id="16026" href="UF.Embeddings.html#16007" class="Bound">X</a><a id="16027" class="Symbol">)</a>
                                       <a id="16068" class="Symbol">→</a> <a id="16070" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16078" href="UF.Embeddings.html#15996" class="Bound">P</a>
                                       <a id="16119" class="Symbol">→</a> <a id="16121" href="UF.Sets.html#709" class="Function">is-set</a> <a id="16128" href="UF.Embeddings.html#16007" class="Bound">X</a>
                                       <a id="16169" class="Symbol">→</a> <a id="16171" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="16184" href="UF.Embeddings.html#16018" class="Bound">f</a>
<a id="16186" href="UF.Embeddings.html#15954" class="Function">maps-of-props-into-sets-are-embeddings</a> <a id="16225" href="UF.Embeddings.html#16225" class="Bound">f</a> <a id="16227" href="UF.Embeddings.html#16227" class="Bound">i</a> <a id="16229" href="UF.Embeddings.html#16229" class="Bound">j</a> <a id="16231" href="UF.Embeddings.html#16231" class="Bound">q</a> <a id="16233" class="Symbol">(</a><a id="16234" href="UF.Embeddings.html#16234" class="Bound">p</a> <a id="16236" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16238" href="UF.Embeddings.html#16238" class="Bound">s</a><a id="16239" class="Symbol">)</a> <a id="16241" class="Symbol">(</a><a id="16242" href="UF.Embeddings.html#16242" class="Bound">p&#39;</a> <a id="16245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16247" href="UF.Embeddings.html#16247" class="Bound">s&#39;</a><a id="16249" class="Symbol">)</a> <a id="16251" class="Symbol">=</a>
 <a id="16254" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="16261" class="Symbol">(</a><a id="16262" href="UF.Embeddings.html#16227" class="Bound">i</a> <a id="16264" href="UF.Embeddings.html#16234" class="Bound">p</a> <a id="16266" href="UF.Embeddings.html#16242" class="Bound">p&#39;</a> <a id="16269" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16271" href="UF.Embeddings.html#16229" class="Bound">j</a> <a id="16273" class="Symbol">_</a> <a id="16275" href="UF.Embeddings.html#16247" class="Bound">s&#39;</a><a id="16277" class="Symbol">)</a>

<a id="maps-of-props-are-embeddings"></a><a id="16280" href="UF.Embeddings.html#16280" class="Function">maps-of-props-are-embeddings</a> <a id="16309" class="Symbol">:</a> <a id="16311" class="Symbol">{</a><a id="16312" href="UF.Embeddings.html#16312" class="Bound">P</a> <a id="16314" class="Symbol">:</a> <a id="16316" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16318" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16320" class="Symbol">}</a> <a id="16322" class="Symbol">{</a><a id="16323" href="UF.Embeddings.html#16323" class="Bound">Q</a> <a id="16325" class="Symbol">:</a> <a id="16327" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16329" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16331" class="Symbol">}</a> <a id="16333" class="Symbol">(</a><a id="16334" href="UF.Embeddings.html#16334" class="Bound">f</a> <a id="16336" class="Symbol">:</a> <a id="16338" href="UF.Embeddings.html#16312" class="Bound">P</a> <a id="16340" class="Symbol">→</a> <a id="16342" href="UF.Embeddings.html#16323" class="Bound">Q</a><a id="16343" class="Symbol">)</a>
                             <a id="16374" class="Symbol">→</a> <a id="16376" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16384" href="UF.Embeddings.html#16312" class="Bound">P</a>
                             <a id="16415" class="Symbol">→</a> <a id="16417" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16425" href="UF.Embeddings.html#16323" class="Bound">Q</a>
                             <a id="16456" class="Symbol">→</a> <a id="16458" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="16471" href="UF.Embeddings.html#16334" class="Bound">f</a>
<a id="16473" href="UF.Embeddings.html#16280" class="Function">maps-of-props-are-embeddings</a> <a id="16502" href="UF.Embeddings.html#16502" class="Bound">f</a> <a id="16504" href="UF.Embeddings.html#16504" class="Bound">i</a> <a id="16506" href="UF.Embeddings.html#16506" class="Bound">j</a> <a id="16508" class="Symbol">=</a>
 <a id="16511" href="UF.Embeddings.html#15954" class="Function">maps-of-props-into-sets-are-embeddings</a> <a id="16550" href="UF.Embeddings.html#16502" class="Bound">f</a> <a id="16552" href="UF.Embeddings.html#16504" class="Bound">i</a> <a id="16554" class="Symbol">(</a><a id="16555" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="16570" href="UF.Embeddings.html#16506" class="Bound">j</a><a id="16571" class="Symbol">)</a>

<a id="×-is-embedding"></a><a id="16574" href="UF.Embeddings.html#16574" class="Function">×-is-embedding</a> <a id="16589" class="Symbol">:</a> <a id="16591" class="Symbol">{</a><a id="16592" href="UF.Embeddings.html#16592" class="Bound">X</a> <a id="16594" class="Symbol">:</a> <a id="16596" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16598" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16600" class="Symbol">}</a> <a id="16602" class="Symbol">{</a><a id="16603" href="UF.Embeddings.html#16603" class="Bound">Y</a> <a id="16605" class="Symbol">:</a> <a id="16607" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16609" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16611" class="Symbol">}</a> <a id="16613" class="Symbol">{</a><a id="16614" href="UF.Embeddings.html#16614" class="Bound">A</a> <a id="16616" class="Symbol">:</a> <a id="16618" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="16620" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16622" class="Symbol">}</a> <a id="16624" class="Symbol">{</a><a id="16625" href="UF.Embeddings.html#16625" class="Bound">B</a> <a id="16627" class="Symbol">:</a> <a id="16629" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="16631" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16633" class="Symbol">}</a>
                 <a id="16652" class="Symbol">(</a><a id="16653" href="UF.Embeddings.html#16653" class="Bound">f</a> <a id="16655" class="Symbol">:</a> <a id="16657" href="UF.Embeddings.html#16592" class="Bound">X</a> <a id="16659" class="Symbol">→</a> <a id="16661" href="UF.Embeddings.html#16614" class="Bound">A</a><a id="16662" class="Symbol">)</a> <a id="16664" class="Symbol">(</a><a id="16665" href="UF.Embeddings.html#16665" class="Bound">g</a> <a id="16667" class="Symbol">:</a> <a id="16669" href="UF.Embeddings.html#16603" class="Bound">Y</a> <a id="16671" class="Symbol">→</a> <a id="16673" href="UF.Embeddings.html#16625" class="Bound">B</a><a id="16674" class="Symbol">)</a>
               <a id="16691" class="Symbol">→</a> <a id="16693" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="16706" href="UF.Embeddings.html#16653" class="Bound">f</a>
               <a id="16723" class="Symbol">→</a> <a id="16725" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="16738" href="UF.Embeddings.html#16665" class="Bound">g</a>
               <a id="16755" class="Symbol">→</a> <a id="16757" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="16770" class="Symbol">(λ</a> <a id="16773" class="Symbol">(</a><a id="16774" href="UF.Embeddings.html#16774" class="Bound">(</a><a id="16775" href="UF.Embeddings.html#16775" class="Bound">x</a> <a id="16777" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16779" href="UF.Embeddings.html#16779" class="Bound">y</a><a id="16780" href="UF.Embeddings.html#16774" class="Bound">)</a> <a id="16782" class="Symbol">:</a> <a id="16784" href="UF.Embeddings.html#16592" class="Bound">X</a> <a id="16786" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16788" href="UF.Embeddings.html#16603" class="Bound">Y</a><a id="16789" class="Symbol">)</a> <a id="16791" class="Symbol">→</a> <a id="16793" class="Symbol">(</a><a id="16794" href="UF.Embeddings.html#16653" class="Bound">f</a> <a id="16796" href="UF.Embeddings.html#16775" class="Bound">x</a> <a id="16798" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16800" href="UF.Embeddings.html#16665" class="Bound">g</a> <a id="16802" href="UF.Embeddings.html#16779" class="Bound">y</a><a id="16803" class="Symbol">))</a>
<a id="16806" href="UF.Embeddings.html#16574" class="Function">×-is-embedding</a> <a id="16821" href="UF.Embeddings.html#16821" class="Bound">f</a> <a id="16823" href="UF.Embeddings.html#16823" class="Bound">g</a> <a id="16825" href="UF.Embeddings.html#16825" class="Bound">i</a> <a id="16827" href="UF.Embeddings.html#16827" class="Bound">j</a> <a id="16829" class="Symbol">(</a><a id="16830" href="UF.Embeddings.html#16830" class="Bound">a</a> <a id="16832" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16834" href="UF.Embeddings.html#16834" class="Bound">b</a><a id="16835" class="Symbol">)</a> <a id="16837" class="Symbol">=</a> <a id="16839" href="UF.Retracts.html#2706" class="Function">retract-of-prop</a>
                               <a id="16886" class="Symbol">(</a><a id="16887" href="UF.Embeddings.html#16965" class="Function">r</a> <a id="16889" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16891" class="Symbol">(</a><a id="16892" href="UF.Embeddings.html#17081" class="Function">s</a> <a id="16894" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16896" href="UF.Embeddings.html#17202" class="Function">rs</a><a id="16898" class="Symbol">))</a>
                               <a id="16932" class="Symbol">(</a><a id="16933" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="16943" class="Symbol">(</a><a id="16944" href="UF.Embeddings.html#16825" class="Bound">i</a> <a id="16946" href="UF.Embeddings.html#16830" class="Bound">a</a><a id="16947" class="Symbol">)</a> <a id="16949" class="Symbol">(</a><a id="16950" href="UF.Embeddings.html#16827" class="Bound">j</a> <a id="16952" href="UF.Embeddings.html#16834" class="Bound">b</a><a id="16953" class="Symbol">))</a>
 <a id="16957" class="Keyword">where</a>
  <a id="16965" href="UF.Embeddings.html#16965" class="Function">r</a> <a id="16967" class="Symbol">:</a> <a id="16969" href="Notation.General.html#398" class="Function">fiber</a> <a id="16975" href="UF.Embeddings.html#16821" class="Bound">f</a> <a id="16977" href="UF.Embeddings.html#16830" class="Bound">a</a> <a id="16979" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16981" href="Notation.General.html#398" class="Function">fiber</a> <a id="16987" href="UF.Embeddings.html#16823" class="Bound">g</a> <a id="16989" href="UF.Embeddings.html#16834" class="Bound">b</a> <a id="16991" class="Symbol">→</a> <a id="16993" href="Notation.General.html#398" class="Function">fiber</a> <a id="16999" class="Symbol">(λ</a> <a id="17002" class="Symbol">(</a><a id="17003" href="UF.Embeddings.html#17003" class="Bound">x</a> <a id="17005" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17007" href="UF.Embeddings.html#17007" class="Bound">y</a><a id="17008" class="Symbol">)</a> <a id="17010" class="Symbol">→</a> <a id="17012" href="UF.Embeddings.html#16821" class="Bound">f</a> <a id="17014" href="UF.Embeddings.html#17003" class="Bound">x</a> <a id="17016" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17018" href="UF.Embeddings.html#16823" class="Bound">g</a> <a id="17020" href="UF.Embeddings.html#17007" class="Bound">y</a><a id="17021" class="Symbol">)</a> <a id="17023" class="Symbol">(</a><a id="17024" href="UF.Embeddings.html#16830" class="Bound">a</a> <a id="17026" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17028" href="UF.Embeddings.html#16834" class="Bound">b</a><a id="17029" class="Symbol">)</a>
  <a id="17033" href="UF.Embeddings.html#16965" class="Function">r</a> <a id="17035" class="Symbol">((</a><a id="17037" href="UF.Embeddings.html#17037" class="Bound">x</a> <a id="17039" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17041" href="UF.Embeddings.html#17041" class="Bound">s</a><a id="17042" class="Symbol">)</a> <a id="17044" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17046" class="Symbol">(</a><a id="17047" href="UF.Embeddings.html#17047" class="Bound">y</a> <a id="17049" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17051" href="UF.Embeddings.html#17051" class="Bound">t</a><a id="17052" class="Symbol">))</a> <a id="17055" class="Symbol">=</a> <a id="17057" class="Symbol">(</a><a id="17058" href="UF.Embeddings.html#17037" class="Bound">x</a> <a id="17060" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17062" href="UF.Embeddings.html#17047" class="Bound">y</a><a id="17063" class="Symbol">)</a> <a id="17065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17067" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="17074" href="UF.Embeddings.html#17041" class="Bound">s</a> <a id="17076" href="UF.Embeddings.html#17051" class="Bound">t</a>

  <a id="17081" href="UF.Embeddings.html#17081" class="Function">s</a> <a id="17083" class="Symbol">:</a> <a id="17085" href="Notation.General.html#398" class="Function">fiber</a> <a id="17091" class="Symbol">(λ</a> <a id="17094" class="Symbol">(</a><a id="17095" href="UF.Embeddings.html#17095" class="Bound">x</a> <a id="17097" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17099" href="UF.Embeddings.html#17099" class="Bound">y</a><a id="17100" class="Symbol">)</a> <a id="17102" class="Symbol">→</a> <a id="17104" href="UF.Embeddings.html#16821" class="Bound">f</a> <a id="17106" href="UF.Embeddings.html#17095" class="Bound">x</a> <a id="17108" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17110" href="UF.Embeddings.html#16823" class="Bound">g</a> <a id="17112" href="UF.Embeddings.html#17099" class="Bound">y</a><a id="17113" class="Symbol">)</a> <a id="17115" class="Symbol">(</a><a id="17116" href="UF.Embeddings.html#16830" class="Bound">a</a> <a id="17118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17120" href="UF.Embeddings.html#16834" class="Bound">b</a><a id="17121" class="Symbol">)</a> <a id="17123" class="Symbol">→</a> <a id="17125" href="Notation.General.html#398" class="Function">fiber</a> <a id="17131" href="UF.Embeddings.html#16821" class="Bound">f</a> <a id="17133" href="UF.Embeddings.html#16830" class="Bound">a</a> <a id="17135" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="17137" href="Notation.General.html#398" class="Function">fiber</a> <a id="17143" href="UF.Embeddings.html#16823" class="Bound">g</a> <a id="17145" href="UF.Embeddings.html#16834" class="Bound">b</a>
  <a id="17149" href="UF.Embeddings.html#17081" class="Function">s</a> <a id="17151" class="Symbol">((</a><a id="17153" href="UF.Embeddings.html#17153" class="Bound">x</a> <a id="17155" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17157" href="UF.Embeddings.html#17157" class="Bound">y</a><a id="17158" class="Symbol">)</a> <a id="17160" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17162" href="UF.Embeddings.html#17162" class="Bound">p</a><a id="17163" class="Symbol">)</a> <a id="17165" class="Symbol">=</a> <a id="17167" class="Symbol">(</a><a id="17168" href="UF.Embeddings.html#17153" class="Bound">x</a> <a id="17170" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17172" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17175" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17179" href="UF.Embeddings.html#17162" class="Bound">p</a><a id="17180" class="Symbol">)</a> <a id="17182" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17184" class="Symbol">(</a><a id="17185" href="UF.Embeddings.html#17157" class="Bound">y</a> <a id="17187" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17189" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17192" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17196" href="UF.Embeddings.html#17162" class="Bound">p</a><a id="17197" class="Symbol">)</a>

  <a id="17202" href="UF.Embeddings.html#17202" class="Function">rs</a> <a id="17205" class="Symbol">:</a> <a id="17207" class="Symbol">(</a><a id="17208" href="UF.Embeddings.html#17208" class="Bound">φ</a> <a id="17210" class="Symbol">:</a> <a id="17212" href="Notation.General.html#398" class="Function">fiber</a> <a id="17218" class="Symbol">(λ</a> <a id="17221" class="Symbol">(</a><a id="17222" href="UF.Embeddings.html#17222" class="Bound">x</a> <a id="17224" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17226" href="UF.Embeddings.html#17226" class="Bound">y</a><a id="17227" class="Symbol">)</a> <a id="17229" class="Symbol">→</a> <a id="17231" href="UF.Embeddings.html#16821" class="Bound">f</a> <a id="17233" href="UF.Embeddings.html#17222" class="Bound">x</a> <a id="17235" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17237" href="UF.Embeddings.html#16823" class="Bound">g</a> <a id="17239" href="UF.Embeddings.html#17226" class="Bound">y</a><a id="17240" class="Symbol">)</a> <a id="17242" class="Symbol">(</a><a id="17243" href="UF.Embeddings.html#16830" class="Bound">a</a> <a id="17245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17247" href="UF.Embeddings.html#16834" class="Bound">b</a><a id="17248" class="Symbol">))</a> <a id="17251" class="Symbol">→</a> <a id="17253" href="UF.Embeddings.html#16965" class="Function">r</a> <a id="17255" class="Symbol">(</a><a id="17256" href="UF.Embeddings.html#17081" class="Function">s</a> <a id="17258" href="UF.Embeddings.html#17208" class="Bound">φ</a><a id="17259" class="Symbol">)</a> <a id="17261" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17263" href="UF.Embeddings.html#17208" class="Bound">φ</a>
  <a id="17267" href="UF.Embeddings.html#17202" class="Function">rs</a> <a id="17270" class="Symbol">((</a><a id="17272" href="UF.Embeddings.html#17272" class="Bound">x</a> <a id="17274" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17276" href="UF.Embeddings.html#17276" class="Bound">y</a><a id="17277" class="Symbol">)</a> <a id="17279" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17281" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="17285" class="Symbol">)</a> <a id="17287" class="Symbol">=</a> <a id="17289" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="NatΣ-is-embedding"></a><a id="17295" href="UF.Embeddings.html#17295" class="Function">NatΣ-is-embedding</a> <a id="17313" class="Symbol">:</a> <a id="17315" class="Symbol">{</a><a id="17316" href="UF.Embeddings.html#17316" class="Bound">X</a> <a id="17318" class="Symbol">:</a> <a id="17320" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17322" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17324" class="Symbol">}</a> <a id="17326" class="Symbol">(</a><a id="17327" href="UF.Embeddings.html#17327" class="Bound">A</a> <a id="17329" class="Symbol">:</a> <a id="17331" href="UF.Embeddings.html#17316" class="Bound">X</a> <a id="17333" class="Symbol">→</a> <a id="17335" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17337" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17339" class="Symbol">)</a> <a id="17341" class="Symbol">(</a><a id="17342" href="UF.Embeddings.html#17342" class="Bound">B</a> <a id="17344" class="Symbol">:</a> <a id="17346" href="UF.Embeddings.html#17316" class="Bound">X</a> <a id="17348" class="Symbol">→</a> <a id="17350" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="17352" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17354" class="Symbol">)</a>
                    <a id="17376" class="Symbol">(</a><a id="17377" href="UF.Embeddings.html#17377" class="Bound">ζ</a> <a id="17379" class="Symbol">:</a> <a id="17381" href="UF.Base.html#303" class="Function">Nat</a> <a id="17385" href="UF.Embeddings.html#17327" class="Bound">A</a> <a id="17387" href="UF.Embeddings.html#17342" class="Bound">B</a><a id="17388" class="Symbol">)</a>
                  <a id="17408" class="Symbol">→</a> <a id="17410" class="Symbol">((</a><a id="17412" href="UF.Embeddings.html#17412" class="Bound">x</a> <a id="17414" class="Symbol">:</a> <a id="17416" href="UF.Embeddings.html#17316" class="Bound">X</a><a id="17417" class="Symbol">)</a> <a id="17419" class="Symbol">→</a> <a id="17421" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="17434" class="Symbol">(</a><a id="17435" href="UF.Embeddings.html#17377" class="Bound">ζ</a> <a id="17437" href="UF.Embeddings.html#17412" class="Bound">x</a><a id="17438" class="Symbol">))</a>
                  <a id="17459" class="Symbol">→</a> <a id="17461" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="17474" class="Symbol">(</a><a id="17475" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="17480" href="UF.Embeddings.html#17377" class="Bound">ζ</a><a id="17481" class="Symbol">)</a>
<a id="17483" href="UF.Embeddings.html#17295" class="Function">NatΣ-is-embedding</a> <a id="17501" href="UF.Embeddings.html#17501" class="Bound">A</a> <a id="17503" href="UF.Embeddings.html#17503" class="Bound">B</a> <a id="17505" href="UF.Embeddings.html#17505" class="Bound">ζ</a> <a id="17507" href="UF.Embeddings.html#17507" class="Bound">i</a> <a id="17509" class="Symbol">(</a><a id="17510" href="UF.Embeddings.html#17510" class="Bound">x</a> <a id="17512" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17514" href="UF.Embeddings.html#17514" class="Bound">b</a><a id="17515" class="Symbol">)</a> <a id="17517" class="Symbol">=</a> <a id="17519" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a>
                                     <a id="17570" class="Symbol">(</a><a id="17571" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="17577" class="Symbol">(</a><a id="17578" href="UF.EquivalenceExamples.html#16244" class="Function">NatΣ-fiber-equiv</a> <a id="17595" href="UF.Embeddings.html#17501" class="Bound">A</a> <a id="17597" href="UF.Embeddings.html#17503" class="Bound">B</a> <a id="17599" href="UF.Embeddings.html#17505" class="Bound">ζ</a> <a id="17601" href="UF.Embeddings.html#17510" class="Bound">x</a> <a id="17603" href="UF.Embeddings.html#17514" class="Bound">b</a><a id="17604" class="Symbol">))</a>
                                     <a id="17644" class="Symbol">(</a><a id="17645" href="UF.Embeddings.html#17507" class="Bound">i</a> <a id="17647" href="UF.Embeddings.html#17510" class="Bound">x</a> <a id="17649" href="UF.Embeddings.html#17514" class="Bound">b</a><a id="17650" class="Symbol">)</a>

<a id="NatΣ-embedding"></a><a id="17653" href="UF.Embeddings.html#17653" class="Function">NatΣ-embedding</a> <a id="17668" class="Symbol">:</a> <a id="17670" class="Symbol">{</a><a id="17671" href="UF.Embeddings.html#17671" class="Bound">X</a> <a id="17673" class="Symbol">:</a> <a id="17675" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17677" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17679" class="Symbol">}</a> <a id="17681" class="Symbol">{</a><a id="17682" href="UF.Embeddings.html#17682" class="Bound">A</a> <a id="17684" class="Symbol">:</a> <a id="17686" href="UF.Embeddings.html#17671" class="Bound">X</a> <a id="17688" class="Symbol">→</a> <a id="17690" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17692" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17694" class="Symbol">}</a> <a id="17696" class="Symbol">{</a><a id="17697" href="UF.Embeddings.html#17697" class="Bound">B</a> <a id="17699" class="Symbol">:</a> <a id="17701" href="UF.Embeddings.html#17671" class="Bound">X</a> <a id="17703" class="Symbol">→</a> <a id="17705" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="17707" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17709" class="Symbol">}</a>
               <a id="17726" class="Symbol">→</a> <a id="17728" class="Symbol">((</a><a id="17730" href="UF.Embeddings.html#17730" class="Bound">x</a> <a id="17732" class="Symbol">:</a> <a id="17734" href="UF.Embeddings.html#17671" class="Bound">X</a><a id="17735" class="Symbol">)</a> <a id="17737" class="Symbol">→</a> <a id="17739" href="UF.Embeddings.html#17682" class="Bound">A</a> <a id="17741" href="UF.Embeddings.html#17730" class="Bound">x</a> <a id="17743" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="17745" href="UF.Embeddings.html#17697" class="Bound">B</a> <a id="17747" href="UF.Embeddings.html#17730" class="Bound">x</a><a id="17748" class="Symbol">)</a>
               <a id="17765" class="Symbol">→</a> <a id="17767" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="17769" href="UF.Embeddings.html#17682" class="Bound">A</a> <a id="17771" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="17773" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="17775" href="UF.Embeddings.html#17697" class="Bound">B</a>
<a id="17777" href="UF.Embeddings.html#17653" class="Function">NatΣ-embedding</a> <a id="17792" href="UF.Embeddings.html#17792" class="Bound">f</a> <a id="17794" class="Symbol">=</a> <a id="17796" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="17801" class="Symbol">(λ</a> <a id="17804" href="UF.Embeddings.html#17804" class="Bound">x</a> <a id="17806" class="Symbol">→</a> <a id="17808" href="UF.Embeddings.html#2308" class="Function Operator">⌊</a> <a id="17810" href="UF.Embeddings.html#17792" class="Bound">f</a> <a id="17812" href="UF.Embeddings.html#17804" class="Bound">x</a> <a id="17814" href="UF.Embeddings.html#2308" class="Function Operator">⌋</a><a id="17815" class="Symbol">)</a> <a id="17817" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                   <a id="17838" href="UF.Embeddings.html#17295" class="Function">NatΣ-is-embedding</a> <a id="17856" class="Symbol">_</a> <a id="17858" class="Symbol">_</a>
                    <a id="17880" class="Symbol">(λ</a> <a id="17883" href="UF.Embeddings.html#17883" class="Bound">x</a> <a id="17885" class="Symbol">→</a> <a id="17887" href="UF.Embeddings.html#2308" class="Function Operator">⌊</a> <a id="17889" href="UF.Embeddings.html#17792" class="Bound">f</a> <a id="17891" href="UF.Embeddings.html#17883" class="Bound">x</a> <a id="17893" href="UF.Embeddings.html#2308" class="Function Operator">⌋</a><a id="17894" class="Symbol">)</a>
                    <a id="17916" class="Symbol">(λ</a> <a id="17919" href="UF.Embeddings.html#17919" class="Bound">x</a> <a id="17921" class="Symbol">→</a> <a id="17923" href="UF.Embeddings.html#2371" class="Function Operator">⌊</a> <a id="17925" href="UF.Embeddings.html#17792" class="Bound">f</a> <a id="17927" href="UF.Embeddings.html#17919" class="Bound">x</a> <a id="17929" href="UF.Embeddings.html#2371" class="Function Operator">⌋-is-embedding</a><a id="17943" class="Symbol">)</a>

<a id="NatΣ-is-embedding-converse"></a><a id="17946" href="UF.Embeddings.html#17946" class="Function">NatΣ-is-embedding-converse</a> <a id="17973" class="Symbol">:</a> <a id="17975" class="Symbol">{</a><a id="17976" href="UF.Embeddings.html#17976" class="Bound">X</a> <a id="17978" class="Symbol">:</a> <a id="17980" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17982" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17984" class="Symbol">}</a> <a id="17986" class="Symbol">(</a><a id="17987" href="UF.Embeddings.html#17987" class="Bound">A</a> <a id="17989" class="Symbol">:</a> <a id="17991" href="UF.Embeddings.html#17976" class="Bound">X</a> <a id="17993" class="Symbol">→</a> <a id="17995" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17997" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17999" class="Symbol">)</a> <a id="18001" class="Symbol">(</a><a id="18002" href="UF.Embeddings.html#18002" class="Bound">B</a> <a id="18004" class="Symbol">:</a> <a id="18006" href="UF.Embeddings.html#17976" class="Bound">X</a> <a id="18008" class="Symbol">→</a> <a id="18010" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="18012" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18014" class="Symbol">)</a>
                             <a id="18045" class="Symbol">(</a><a id="18046" href="UF.Embeddings.html#18046" class="Bound">ζ</a> <a id="18048" class="Symbol">:</a> <a id="18050" href="UF.Base.html#303" class="Function">Nat</a> <a id="18054" href="UF.Embeddings.html#17987" class="Bound">A</a> <a id="18056" href="UF.Embeddings.html#18002" class="Bound">B</a><a id="18057" class="Symbol">)</a>
                           <a id="18086" class="Symbol">→</a> <a id="18088" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="18101" class="Symbol">(</a><a id="18102" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="18107" href="UF.Embeddings.html#18046" class="Bound">ζ</a><a id="18108" class="Symbol">)</a>
                           <a id="18137" class="Symbol">→</a> <a id="18139" class="Symbol">((</a><a id="18141" href="UF.Embeddings.html#18141" class="Bound">x</a> <a id="18143" class="Symbol">:</a> <a id="18145" href="UF.Embeddings.html#17976" class="Bound">X</a><a id="18146" class="Symbol">)</a> <a id="18148" class="Symbol">→</a> <a id="18150" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="18163" class="Symbol">(</a><a id="18164" href="UF.Embeddings.html#18046" class="Bound">ζ</a> <a id="18166" href="UF.Embeddings.html#18141" class="Bound">x</a><a id="18167" class="Symbol">))</a>
<a id="18170" href="UF.Embeddings.html#17946" class="Function">NatΣ-is-embedding-converse</a> <a id="18197" href="UF.Embeddings.html#18197" class="Bound">A</a> <a id="18199" href="UF.Embeddings.html#18199" class="Bound">B</a> <a id="18201" href="UF.Embeddings.html#18201" class="Bound">ζ</a> <a id="18203" href="UF.Embeddings.html#18203" class="Bound">e</a> <a id="18205" href="UF.Embeddings.html#18205" class="Bound">x</a> <a id="18207" href="UF.Embeddings.html#18207" class="Bound">b</a> <a id="18209" class="Symbol">=</a> <a id="18211" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a>
                                          <a id="18267" class="Symbol">(</a><a id="18268" href="UF.EquivalenceExamples.html#16244" class="Function">NatΣ-fiber-equiv</a> <a id="18285" href="UF.Embeddings.html#18197" class="Bound">A</a> <a id="18287" href="UF.Embeddings.html#18199" class="Bound">B</a> <a id="18289" href="UF.Embeddings.html#18201" class="Bound">ζ</a> <a id="18291" href="UF.Embeddings.html#18205" class="Bound">x</a> <a id="18293" href="UF.Embeddings.html#18207" class="Bound">b</a><a id="18294" class="Symbol">)</a>
                                          <a id="18338" class="Symbol">(</a><a id="18339" href="UF.Embeddings.html#18203" class="Bound">e</a> <a id="18341" class="Symbol">(</a><a id="18342" href="UF.Embeddings.html#18205" class="Bound">x</a> <a id="18344" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18346" href="UF.Embeddings.html#18207" class="Bound">b</a><a id="18347" class="Symbol">))</a>

<a id="NatΠ-is-embedding"></a><a id="18351" href="UF.Embeddings.html#18351" class="Function">NatΠ-is-embedding</a> <a id="18369" class="Symbol">:</a> <a id="18371" class="Symbol">{</a><a id="18372" href="UF.Embeddings.html#18372" class="Bound">X</a> <a id="18374" class="Symbol">:</a> <a id="18376" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18378" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18380" class="Symbol">}</a> <a id="18382" class="Symbol">(</a><a id="18383" href="UF.Embeddings.html#18383" class="Bound">A</a> <a id="18385" class="Symbol">:</a> <a id="18387" href="UF.Embeddings.html#18372" class="Bound">X</a> <a id="18389" class="Symbol">→</a> <a id="18391" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18393" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18395" class="Symbol">)</a> <a id="18397" class="Symbol">(</a><a id="18398" href="UF.Embeddings.html#18398" class="Bound">B</a> <a id="18400" class="Symbol">:</a> <a id="18402" href="UF.Embeddings.html#18372" class="Bound">X</a> <a id="18404" class="Symbol">→</a> <a id="18406" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="18408" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18410" class="Symbol">)</a>
                    <a id="18432" class="Symbol">(</a><a id="18433" href="UF.Embeddings.html#18433" class="Bound">ζ</a> <a id="18435" class="Symbol">:</a> <a id="18437" href="UF.Base.html#303" class="Function">Nat</a> <a id="18441" href="UF.Embeddings.html#18383" class="Bound">A</a> <a id="18443" href="UF.Embeddings.html#18398" class="Bound">B</a><a id="18444" class="Symbol">)</a>
                  <a id="18464" class="Symbol">→</a> <a id="18466" href="UF.FunExt.html#851" class="Function">funext</a> <a id="18473" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18475" class="Symbol">(</a><a id="18476" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18478" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="18480" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="18481" class="Symbol">)</a>
                  <a id="18501" class="Symbol">→</a> <a id="18503" class="Symbol">((</a><a id="18505" href="UF.Embeddings.html#18505" class="Bound">x</a> <a id="18507" class="Symbol">:</a> <a id="18509" href="UF.Embeddings.html#18372" class="Bound">X</a><a id="18510" class="Symbol">)</a> <a id="18512" class="Symbol">→</a> <a id="18514" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="18527" class="Symbol">(</a><a id="18528" href="UF.Embeddings.html#18433" class="Bound">ζ</a> <a id="18530" href="UF.Embeddings.html#18505" class="Bound">x</a><a id="18531" class="Symbol">))</a>
                  <a id="18552" class="Symbol">→</a> <a id="18554" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="18567" class="Symbol">(</a><a id="18568" href="UF.Base.html#921" class="Function">NatΠ</a> <a id="18573" href="UF.Embeddings.html#18433" class="Bound">ζ</a><a id="18574" class="Symbol">)</a>
<a id="18576" href="UF.Embeddings.html#18351" class="Function">NatΠ-is-embedding</a> <a id="18594" class="Symbol">{</a><a id="18595" href="UF.Embeddings.html#18595" class="Bound">𝓤</a><a id="18596" class="Symbol">}</a> <a id="18598" class="Symbol">{</a><a id="18599" href="UF.Embeddings.html#18599" class="Bound">𝓥</a><a id="18600" class="Symbol">}</a> <a id="18602" class="Symbol">{</a><a id="18603" href="UF.Embeddings.html#18603" class="Bound">𝓦</a><a id="18604" class="Symbol">}</a> <a id="18606" href="UF.Embeddings.html#18606" class="Bound">A</a> <a id="18608" href="UF.Embeddings.html#18608" class="Bound">B</a> <a id="18610" href="UF.Embeddings.html#18610" class="Bound">ζ</a> <a id="18612" href="UF.Embeddings.html#18612" class="Bound">fe</a> <a id="18615" href="UF.Embeddings.html#18615" class="Bound">i</a> <a id="18617" href="UF.Embeddings.html#18617" class="Bound">g</a> <a id="18619" class="Symbol">=</a>
 <a id="18622" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a>
   <a id="18639" class="Symbol">(</a><a id="18640" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="18646" class="Symbol">(</a><a id="18647" href="UF.EquivalenceExamples.html#23012" class="Function">NatΠ-fiber-equiv</a> <a id="18664" href="UF.Embeddings.html#18606" class="Bound">A</a> <a id="18666" href="UF.Embeddings.html#18608" class="Bound">B</a> <a id="18668" href="UF.Embeddings.html#18610" class="Bound">ζ</a> <a id="18670" class="Symbol">(</a><a id="18671" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="18684" href="UF.Embeddings.html#18595" class="Bound">𝓤</a> <a id="18686" href="UF.Embeddings.html#18599" class="Bound">𝓥</a> <a id="18688" href="UF.Embeddings.html#18612" class="Bound">fe</a><a id="18690" class="Symbol">)</a> <a id="18692" href="UF.Embeddings.html#18617" class="Bound">g</a><a id="18693" class="Symbol">))</a>
   <a id="18699" class="Symbol">(</a><a id="18700" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="18710" href="UF.Embeddings.html#18612" class="Bound">fe</a> <a id="18713" class="Symbol">(λ</a> <a id="18716" href="UF.Embeddings.html#18716" class="Bound">x</a> <a id="18718" class="Symbol">→</a> <a id="18720" href="UF.Embeddings.html#18615" class="Bound">i</a> <a id="18722" href="UF.Embeddings.html#18716" class="Bound">x</a> <a id="18724" class="Symbol">(</a><a id="18725" href="UF.Embeddings.html#18617" class="Bound">g</a> <a id="18727" href="UF.Embeddings.html#18716" class="Bound">x</a><a id="18728" class="Symbol">)))</a>

<a id="18733" class="Markup">\end{code}</a><a id="18743" class="Background">

For any proposition P, the unique map P → 𝟙 is an embedding:

</a><a id="18807" class="Markup">\begin{code}</a>

<a id="unique-to-𝟙-is-embedding"></a><a id="18821" href="UF.Embeddings.html#18821" class="Function">unique-to-𝟙-is-embedding</a> <a id="18846" class="Symbol">:</a> <a id="18848" class="Symbol">(</a><a id="18849" href="UF.Embeddings.html#18849" class="Bound">P</a> <a id="18851" class="Symbol">:</a> <a id="18853" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18855" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18857" class="Symbol">)</a>
                         <a id="18884" class="Symbol">→</a> <a id="18886" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="18894" href="UF.Embeddings.html#18849" class="Bound">P</a>
                         <a id="18921" class="Symbol">→</a> <a id="18923" class="Symbol">∀</a> <a id="18925" href="UF.Embeddings.html#18925" class="Bound">𝓥</a> <a id="18927" class="Symbol">→</a> <a id="18929" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="18942" class="Symbol">(</a><a id="18943" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="18955" class="Symbol">{</a><a id="18956" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="18957" class="Symbol">}</a> <a id="18959" class="Symbol">{</a><a id="18960" href="UF.Embeddings.html#18925" class="Bound">𝓥</a><a id="18961" class="Symbol">})</a>
<a id="18964" href="UF.Embeddings.html#18821" class="Function">unique-to-𝟙-is-embedding</a> <a id="18989" href="UF.Embeddings.html#18989" class="Bound">P</a> <a id="18991" href="UF.Embeddings.html#18991" class="Bound">i</a> <a id="18993" href="UF.Embeddings.html#18993" class="Bound">𝓥</a> <a id="18995" href="UF.Embeddings.html#18995" class="Bound">*</a> <a id="18997" class="Symbol">(</a><a id="18998" href="UF.Embeddings.html#18998" class="Bound">p</a> <a id="19000" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19002" href="UF.Embeddings.html#19002" class="Bound">r</a><a id="19003" class="Symbol">)</a> <a id="19005" class="Symbol">(</a><a id="19006" href="UF.Embeddings.html#19006" class="Bound">p&#39;</a> <a id="19009" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19011" href="UF.Embeddings.html#19011" class="Bound">r&#39;</a><a id="19013" class="Symbol">)</a> <a id="19015" class="Symbol">=</a>
 <a id="19018" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="19025" class="Symbol">(</a><a id="19026" href="UF.Embeddings.html#18991" class="Bound">i</a> <a id="19028" href="UF.Embeddings.html#18998" class="Bound">p</a> <a id="19030" href="UF.Embeddings.html#19006" class="Bound">p&#39;</a><a id="19032" class="Symbol">)</a> <a id="19034" class="Symbol">(</a><a id="19035" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="19050" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="19060" href="UF.Embeddings.html#19002" class="Bound">r</a> <a id="19062" href="UF.Embeddings.html#19011" class="Bound">r&#39;</a><a id="19064" class="Symbol">)</a>

<a id="embedding-into-𝟙"></a><a id="19067" href="UF.Embeddings.html#19067" class="Function">embedding-into-𝟙</a> <a id="19084" class="Symbol">:</a> <a id="19086" class="Symbol">(</a><a id="19087" href="UF.Embeddings.html#19087" class="Bound">P</a> <a id="19089" class="Symbol">:</a> <a id="19091" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19093" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19095" class="Symbol">)</a>
                 <a id="19114" class="Symbol">→</a> <a id="19116" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="19124" href="UF.Embeddings.html#19087" class="Bound">P</a>
                 <a id="19143" class="Symbol">→</a> <a id="19145" href="UF.Embeddings.html#19087" class="Bound">P</a> <a id="19147" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="19149" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="19151" class="Symbol">{</a><a id="19152" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="19153" class="Symbol">}</a>
<a id="19155" href="UF.Embeddings.html#19067" class="Function">embedding-into-𝟙</a> <a id="19172" class="Symbol">{</a><a id="19173" href="UF.Embeddings.html#19173" class="Bound">𝓤</a><a id="19174" class="Symbol">}</a> <a id="19176" class="Symbol">{</a><a id="19177" href="UF.Embeddings.html#19177" class="Bound">𝓥</a><a id="19178" class="Symbol">}</a> <a id="19180" href="UF.Embeddings.html#19180" class="Bound">P</a> <a id="19182" href="UF.Embeddings.html#19182" class="Bound">P-is-prop</a> <a id="19192" class="Symbol">=</a>
 <a id="19195" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="19207" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="19210" href="UF.Embeddings.html#18821" class="Function">unique-to-𝟙-is-embedding</a> <a id="19235" href="UF.Embeddings.html#19180" class="Bound">P</a> <a id="19237" href="UF.Embeddings.html#19182" class="Bound">P-is-prop</a> <a id="19247" href="UF.Embeddings.html#19177" class="Bound">𝓥</a>

<a id="19250" class="Markup">\end{code}</a><a id="19260" class="Background">

Added by Tom de Jong.

If a type X embeds into a proposition, then X is itself a proposition.

</a><a id="19357" class="Markup">\begin{code}</a>

<a id="subtypes-of-props-are-props&#39;&#39;"></a><a id="19371" href="UF.Embeddings.html#19371" class="Function">subtypes-of-props-are-props&#39;&#39;</a> <a id="19401" class="Symbol">:</a> <a id="19403" class="Symbol">{</a><a id="19404" href="UF.Embeddings.html#19404" class="Bound">X</a> <a id="19406" class="Symbol">:</a> <a id="19408" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19410" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19412" class="Symbol">}</a> <a id="19414" class="Symbol">{</a><a id="19415" href="UF.Embeddings.html#19415" class="Bound">P</a> <a id="19417" class="Symbol">:</a> <a id="19419" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19421" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19423" class="Symbol">}</a>
                              <a id="19455" class="Symbol">→</a> <a id="19457" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="19465" href="UF.Embeddings.html#19415" class="Bound">P</a>
                              <a id="19497" class="Symbol">→</a> <a id="19499" href="UF.Embeddings.html#19404" class="Bound">X</a> <a id="19501" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="19503" href="UF.Embeddings.html#19415" class="Bound">P</a>
                              <a id="19535" class="Symbol">→</a> <a id="19537" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="19545" href="UF.Embeddings.html#19404" class="Bound">X</a>
<a id="19547" href="UF.Embeddings.html#19371" class="Function">subtypes-of-props-are-props&#39;&#39;</a> <a id="19577" href="UF.Embeddings.html#19577" class="Bound">P-is-prop</a> <a id="19587" class="Symbol">(</a><a id="19588" href="UF.Embeddings.html#19588" class="Bound">f</a> <a id="19590" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19592" href="UF.Embeddings.html#19592" class="Bound">f-emb</a><a id="19597" class="Symbol">)</a> <a id="19599" class="Symbol">=</a>
 <a id="19602" href="UF.Embeddings.html#5346" class="Function">subtypes-of-props-are-props</a> <a id="19630" href="UF.Embeddings.html#19588" class="Bound">f</a> <a id="19632" href="UF.Embeddings.html#19592" class="Bound">f-emb</a> <a id="19638" href="UF.Embeddings.html#19577" class="Bound">P-is-prop</a>

<a id="19649" class="Markup">\end{code}</a><a id="19659" class="Background">

Added by Martin Escardo 12th July 2023.

Assuming univalence, the canonical map of X = Y into X → Y is an
embedding.

</a><a id="19779" class="Markup">\begin{code}</a>

<a id="idtofun-is-embedding"></a><a id="19793" href="UF.Embeddings.html#19793" class="Function">idtofun-is-embedding</a> <a id="19814" class="Symbol">:</a> <a id="19816" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="19829" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                     <a id="19852" class="Symbol">→</a> <a id="19854" class="Symbol">{</a><a id="19855" href="UF.Embeddings.html#19855" class="Bound">X</a> <a id="19857" href="UF.Embeddings.html#19857" class="Bound">Y</a> <a id="19859" class="Symbol">:</a> <a id="19861" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19863" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19865" class="Symbol">}</a> <a id="19867" class="Symbol">→</a> <a id="19869" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="19882" class="Symbol">(</a><a id="19883" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="19891" href="UF.Embeddings.html#19855" class="Bound">X</a> <a id="19893" href="UF.Embeddings.html#19857" class="Bound">Y</a><a id="19894" class="Symbol">)</a>
<a id="19896" href="UF.Embeddings.html#19793" class="Function">idtofun-is-embedding</a> <a id="19917" href="UF.Embeddings.html#19917" class="Bound">ua</a> <a id="19920" class="Symbol">{</a><a id="19921" href="UF.Embeddings.html#19921" class="Bound">X</a><a id="19922" class="Symbol">}</a> <a id="19924" class="Symbol">{</a><a id="19925" href="UF.Embeddings.html#19925" class="Bound">Y</a><a id="19926" class="Symbol">}</a> <a id="19928" class="Symbol">=</a>
 <a id="19931" href="UF.Embeddings.html#1142" class="Function">∘-is-embedding</a>
  <a id="19948" class="Symbol">(</a><a id="19949" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="19971" class="Symbol">(</a><a id="19972" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="19979" href="UF.Embeddings.html#19921" class="Bound">X</a> <a id="19981" href="UF.Embeddings.html#19925" class="Bound">Y</a><a id="19982" class="Symbol">)</a> <a id="19984" class="Symbol">(</a><a id="19985" href="UF.Embeddings.html#19917" class="Bound">ua</a> <a id="19988" href="UF.Embeddings.html#19921" class="Bound">X</a> <a id="19990" href="UF.Embeddings.html#19925" class="Bound">Y</a><a id="19991" class="Symbol">))</a>
  <a id="19996" class="Symbol">(</a><a id="19997" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="20014" class="Symbol">(</a><a id="20015" href="UF.Equiv-FunExt.html#6386" class="Function">being-equiv-is-prop&#39;&#39;</a> <a id="20037" class="Symbol">(</a><a id="20038" href="UF.UA-FunExt.html#1788" class="Function">univalence-gives-funext</a> <a id="20062" href="UF.Embeddings.html#19917" class="Bound">ua</a><a id="20064" class="Symbol">)))</a>
 <a id="20069" class="Keyword">where</a>
  <a id="20077" href="UF.Embeddings.html#20077" class="Function">remark</a> <a id="20084" class="Symbol">:</a> <a id="20086" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="20090" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="20092" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="20099" href="UF.Embeddings.html#19921" class="Bound">X</a> <a id="20101" href="UF.Embeddings.html#19925" class="Bound">Y</a> <a id="20103" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20105" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="20113" href="UF.Embeddings.html#19921" class="Bound">X</a> <a id="20115" href="UF.Embeddings.html#19925" class="Bound">Y</a>
  <a id="20119" href="UF.Embeddings.html#20077" class="Function">remark</a> <a id="20126" class="Symbol">=</a> <a id="20128" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Idtofun-is-embedding"></a><a id="20134" href="UF.Embeddings.html#20134" class="Function">Idtofun-is-embedding</a> <a id="20155" class="Symbol">:</a> <a id="20157" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="20170" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                     <a id="20193" class="Symbol">→</a> <a id="20195" href="UF.FunExt.html#851" class="Function">funext</a> <a id="20202" class="Symbol">(</a><a id="20203" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20205" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="20206" class="Symbol">)</a> <a id="20208" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                     <a id="20231" class="Symbol">→</a> <a id="20233" class="Symbol">{</a><a id="20234" href="UF.Embeddings.html#20234" class="Bound">X</a> <a id="20236" href="UF.Embeddings.html#20236" class="Bound">Y</a> <a id="20238" class="Symbol">:</a> <a id="20240" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20242" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20244" class="Symbol">}</a> <a id="20246" class="Symbol">→</a> <a id="20248" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="20261" class="Symbol">(</a><a id="20262" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="20270" class="Symbol">{</a><a id="20271" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20272" class="Symbol">}</a> <a id="20274" class="Symbol">{</a><a id="20275" href="UF.Embeddings.html#20234" class="Bound">X</a><a id="20276" class="Symbol">}</a> <a id="20278" class="Symbol">{</a><a id="20279" href="UF.Embeddings.html#20236" class="Bound">Y</a><a id="20280" class="Symbol">})</a>
<a id="20283" href="UF.Embeddings.html#20134" class="Function">Idtofun-is-embedding</a> <a id="20304" href="UF.Embeddings.html#20304" class="Bound">ua</a> <a id="20307" href="UF.Embeddings.html#20307" class="Bound">fe</a> <a id="20310" class="Symbol">{</a><a id="20311" href="UF.Embeddings.html#20311" class="Bound">X</a><a id="20312" class="Symbol">}</a> <a id="20314" class="Symbol">{</a><a id="20315" href="UF.Embeddings.html#20315" class="Bound">Y</a><a id="20316" class="Symbol">}</a> <a id="20318" class="Symbol">=</a>
 <a id="20321" href="MLTT.Id.html#734" class="Function">transport</a>
  <a id="20333" href="UF.Embeddings.html#625" class="Function">is-embedding</a>
  <a id="20348" class="Symbol">(</a><a id="20349" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="20357" href="UF.Embeddings.html#20307" class="Bound">fe</a> <a id="20360" class="Symbol">(</a><a id="20361" href="UF.Equiv.html#4888" class="Function">idtofun-agreement</a> <a id="20379" href="UF.Embeddings.html#20311" class="Bound">X</a> <a id="20381" href="UF.Embeddings.html#20315" class="Bound">Y</a><a id="20382" class="Symbol">))</a>
  <a id="20387" class="Symbol">(</a><a id="20388" href="UF.Embeddings.html#19793" class="Function">idtofun-is-embedding</a> <a id="20409" href="UF.Embeddings.html#20304" class="Bound">ua</a><a id="20411" class="Symbol">)</a>

<a id="unique-from-𝟘-is-embedding"></a><a id="20414" href="UF.Embeddings.html#20414" class="Function">unique-from-𝟘-is-embedding</a> <a id="20441" class="Symbol">:</a> <a id="20443" class="Symbol">{</a><a id="20444" href="UF.Embeddings.html#20444" class="Bound">X</a> <a id="20446" class="Symbol">:</a> <a id="20448" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20450" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20452" class="Symbol">}</a>
                           <a id="20481" class="Symbol">→</a> <a id="20483" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="20496" class="Symbol">(</a><a id="20497" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="20511" class="Symbol">{</a><a id="20512" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20513" class="Symbol">}</a> <a id="20515" class="Symbol">{</a><a id="20516" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="20517" class="Symbol">}</a> <a id="20519" class="Symbol">{</a><a id="20520" href="UF.Embeddings.html#20444" class="Bound">X</a><a id="20521" class="Symbol">})</a>
<a id="20524" href="UF.Embeddings.html#20414" class="Function">unique-from-𝟘-is-embedding</a> <a id="20551" href="UF.Embeddings.html#20551" class="Bound">x</a> <a id="20553" class="Symbol">(</a><a id="20554" href="UF.Embeddings.html#20554" class="Bound">y</a> <a id="20556" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20558" href="UF.Embeddings.html#20558" class="Bound">p</a><a id="20559" class="Symbol">)</a> <a id="20561" class="Symbol">=</a> <a id="20563" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="20570" href="UF.Embeddings.html#20554" class="Bound">y</a>

<a id="20573" class="Markup">\end{code}</a><a id="20583" class="Background">

Added by Martin Escardo and Tom de Jong 10th October 2023.

</a><a id="20645" class="Markup">\begin{code}</a>

<a id="id-is-essential"></a><a id="20659" href="UF.Embeddings.html#20659" class="Function">id-is-essential</a> <a id="20675" class="Symbol">:</a> <a id="20677" class="Symbol">{</a><a id="20678" href="UF.Embeddings.html#20678" class="Bound">X</a> <a id="20680" class="Symbol">:</a> <a id="20682" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20684" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20686" class="Symbol">}</a> <a id="20688" class="Symbol">→</a> <a id="20690" href="UF.Embeddings.html#12758" class="Function">is-essential</a> <a id="20703" class="Symbol">(</a><a id="20704" href="MLTT.Pi.html#444" class="Function">id</a> <a id="20707" class="Symbol">{</a><a id="20708" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="20709" class="Symbol">}</a> <a id="20711" class="Symbol">{</a><a id="20712" href="UF.Embeddings.html#20678" class="Bound">X</a><a id="20713" class="Symbol">})</a> <a id="20716" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
<a id="20718" href="UF.Embeddings.html#20659" class="Function">id-is-essential</a> <a id="20734" class="Symbol">{</a><a id="20735" href="UF.Embeddings.html#20735" class="Bound">𝓤</a><a id="20736" class="Symbol">}</a> <a id="20738" class="Symbol">{</a><a id="20739" href="UF.Embeddings.html#20739" class="Bound">X</a><a id="20740" class="Symbol">}</a> <a id="20742" href="UF.Embeddings.html#20742" class="Bound">Z</a> <a id="20744" href="UF.Embeddings.html#20744" class="Bound">g</a> <a id="20746" class="Symbol">=</a> <a id="20748" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="∘-is-essential"></a><a id="20752" href="UF.Embeddings.html#20752" class="Function">∘-is-essential</a> <a id="20767" class="Symbol">:</a> <a id="20769" class="Symbol">{</a><a id="20770" href="UF.Embeddings.html#20770" class="Bound">X</a> <a id="20772" class="Symbol">:</a> <a id="20774" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20776" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20778" class="Symbol">}</a> <a id="20780" class="Symbol">{</a><a id="20781" href="UF.Embeddings.html#20781" class="Bound">Y</a> <a id="20783" class="Symbol">:</a> <a id="20785" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20787" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20789" class="Symbol">}</a> <a id="20791" class="Symbol">{</a><a id="20792" href="UF.Embeddings.html#20792" class="Bound">Z</a> <a id="20794" class="Symbol">:</a> <a id="20796" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="20798" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20800" class="Symbol">}</a>
                 <a id="20819" class="Symbol">{</a><a id="20820" href="UF.Embeddings.html#20820" class="Bound">f</a> <a id="20822" class="Symbol">:</a> <a id="20824" href="UF.Embeddings.html#20770" class="Bound">X</a> <a id="20826" class="Symbol">→</a> <a id="20828" href="UF.Embeddings.html#20781" class="Bound">Y</a><a id="20829" class="Symbol">}</a> <a id="20831" class="Symbol">{</a><a id="20832" href="UF.Embeddings.html#20832" class="Bound">g</a> <a id="20834" class="Symbol">:</a> <a id="20836" href="UF.Embeddings.html#20781" class="Bound">Y</a> <a id="20838" class="Symbol">→</a> <a id="20840" href="UF.Embeddings.html#20792" class="Bound">Z</a><a id="20841" class="Symbol">}</a>
               <a id="20858" class="Symbol">→</a> <a id="20860" href="UF.Embeddings.html#12758" class="Function">is-essential</a> <a id="20873" href="UF.Embeddings.html#20820" class="Bound">f</a> <a id="20875" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a>
               <a id="20892" class="Symbol">→</a> <a id="20894" href="UF.Embeddings.html#12758" class="Function">is-essential</a> <a id="20907" href="UF.Embeddings.html#20832" class="Bound">g</a> <a id="20909" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a>
               <a id="20926" class="Symbol">→</a> <a id="20928" href="UF.Embeddings.html#12758" class="Function">is-essential</a> <a id="20941" class="Symbol">(</a><a id="20942" href="UF.Embeddings.html#20832" class="Bound">g</a> <a id="20944" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="20946" href="UF.Embeddings.html#20820" class="Bound">f</a><a id="20947" class="Symbol">)</a> <a id="20949" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a>
<a id="20951" href="UF.Embeddings.html#20752" class="Function">∘-is-essential</a> <a id="20966" class="Symbol">{</a><a id="20967" href="UF.Embeddings.html#20967" class="Bound">𝓤</a><a id="20968" class="Symbol">}</a> <a id="20970" class="Symbol">{</a><a id="20971" href="UF.Embeddings.html#20971" class="Bound">𝓥</a><a id="20972" class="Symbol">}</a> <a id="20974" class="Symbol">{</a><a id="20975" href="UF.Embeddings.html#20975" class="Bound">𝓦</a><a id="20976" class="Symbol">}</a> <a id="20978" class="Symbol">{</a><a id="20979" href="UF.Embeddings.html#20979" class="Bound">𝓣</a><a id="20980" class="Symbol">}</a> <a id="20982" class="Symbol">{</a><a id="20983" href="UF.Embeddings.html#20983" class="Bound">X</a><a id="20984" class="Symbol">}</a> <a id="20986" class="Symbol">{</a><a id="20987" href="UF.Embeddings.html#20987" class="Bound">Y</a><a id="20988" class="Symbol">}</a> <a id="20990" class="Symbol">{</a><a id="20991" href="UF.Embeddings.html#20991" class="Bound">Z</a><a id="20992" class="Symbol">}</a> <a id="20994" class="Symbol">{</a><a id="20995" href="UF.Embeddings.html#20995" class="Bound">f</a><a id="20996" class="Symbol">}</a> <a id="20998" class="Symbol">{</a><a id="20999" href="UF.Embeddings.html#20999" class="Bound">g</a><a id="21000" class="Symbol">}</a> <a id="21002" href="UF.Embeddings.html#21002" class="Bound">f-ess</a> <a id="21008" href="UF.Embeddings.html#21008" class="Bound">g-ess</a> <a id="21014" href="UF.Embeddings.html#21014" class="Bound">W</a> <a id="21016" href="UF.Embeddings.html#21016" class="Bound">h</a> <a id="21018" href="UF.Embeddings.html#21018" class="Bound">ghf-emb</a> <a id="21026" class="Symbol">=</a> <a id="21028" href="UF.Embeddings.html#21098" class="Function">II</a>
 <a id="21032" class="Keyword">where</a>
  <a id="21040" href="UF.Embeddings.html#21040" class="Function">I</a> <a id="21042" class="Symbol">:</a> <a id="21044" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="21057" class="Symbol">(</a><a id="21058" href="UF.Embeddings.html#21016" class="Bound">h</a> <a id="21060" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21062" href="UF.Embeddings.html#20999" class="Bound">g</a><a id="21063" class="Symbol">)</a>
  <a id="21067" href="UF.Embeddings.html#21040" class="Function">I</a> <a id="21069" class="Symbol">=</a> <a id="21071" href="UF.Embeddings.html#21002" class="Bound">f-ess</a> <a id="21077" href="UF.Embeddings.html#21014" class="Bound">W</a> <a id="21079" class="Symbol">(</a><a id="21080" href="UF.Embeddings.html#21016" class="Bound">h</a> <a id="21082" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21084" href="UF.Embeddings.html#20999" class="Bound">g</a><a id="21085" class="Symbol">)</a> <a id="21087" href="UF.Embeddings.html#21018" class="Bound">ghf-emb</a>

  <a id="21098" href="UF.Embeddings.html#21098" class="Function">II</a> <a id="21101" class="Symbol">:</a> <a id="21103" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="21116" href="UF.Embeddings.html#21016" class="Bound">h</a>
  <a id="21120" href="UF.Embeddings.html#21098" class="Function">II</a> <a id="21123" class="Symbol">=</a> <a id="21125" href="UF.Embeddings.html#21008" class="Bound">g-ess</a> <a id="21131" href="UF.Embeddings.html#21014" class="Bound">W</a> <a id="21133" href="UF.Embeddings.html#21016" class="Bound">h</a> <a id="21135" href="UF.Embeddings.html#21040" class="Function">I</a>

<a id="21138" class="Markup">\end{code}</a><a id="21148" class="Background">

We originally hoped to prove that Idtofun was essential, but it&#39;s not:
while the composite

           Idtofun            evaluate at 0
  (𝟚 ≃ 𝟚) ---------→ (𝟚 → 𝟚) ---------------&gt; 𝟚

is an embedding, the evaluation map isn&#39;t.

Added by Ian Ray 22nd August 2024

</a><a id="21414" class="Markup">\begin{code}</a>

<a id="equiv-embeds-into-function"></a><a id="21428" href="UF.Embeddings.html#21428" class="Function">equiv-embeds-into-function</a> <a id="21455" class="Symbol">:</a> <a id="21457" class="Symbol">{</a><a id="21458" href="UF.Embeddings.html#21458" class="Bound">X</a> <a id="21460" class="Symbol">:</a> <a id="21462" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21464" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21466" class="Symbol">}</a> <a id="21468" class="Symbol">{</a><a id="21469" href="UF.Embeddings.html#21469" class="Bound">Y</a> <a id="21471" class="Symbol">:</a> <a id="21473" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21475" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21477" class="Symbol">}</a>
                           <a id="21506" class="Symbol">→</a> <a id="21508" href="UF.FunExt.html#996" class="Function">FunExt</a>
                           <a id="21542" class="Symbol">→</a> <a id="21544" class="Symbol">(</a><a id="21545" href="UF.Embeddings.html#21458" class="Bound">X</a> <a id="21547" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="21549" href="UF.Embeddings.html#21469" class="Bound">Y</a><a id="21550" class="Symbol">)</a> <a id="21552" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="21554" class="Symbol">(</a><a id="21555" href="UF.Embeddings.html#21458" class="Bound">X</a> <a id="21557" class="Symbol">→</a> <a id="21559" href="UF.Embeddings.html#21469" class="Bound">Y</a><a id="21560" class="Symbol">)</a>
<a id="21562" href="UF.Embeddings.html#21428" class="Function">equiv-embeds-into-function</a> <a id="21589" href="UF.Embeddings.html#21589" class="Bound">fe</a> <a id="21592" class="Symbol">=</a>
 <a id="21595" class="Symbol">(</a><a id="21596" href="UF.Equiv.html#3278" class="Function Operator">⌜_⌝</a> <a id="21600" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21602" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="21619" class="Symbol">(λ</a> <a id="21622" href="UF.Embeddings.html#21622" class="Bound">f</a> <a id="21624" class="Symbol">→</a> <a id="21626" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="21646" href="UF.Embeddings.html#21589" class="Bound">fe</a> <a id="21649" href="UF.Embeddings.html#21622" class="Bound">f</a><a id="21650" class="Symbol">))</a>

<a id="21654" class="Markup">\end{code}</a><a id="21664" class="Background">

End of addition.

Added by Martin Escardo 13th June 2025.

</a><a id="21725" class="Markup">\begin{code}</a>

<a id="Fiber"></a><a id="21739" href="UF.Embeddings.html#21739" class="Function">Fiber</a> <a id="21745" class="Symbol">:</a> <a id="21747" class="Symbol">{</a><a id="21748" href="UF.Embeddings.html#21748" class="Bound">X</a> <a id="21750" class="Symbol">:</a> <a id="21752" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21754" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21756" class="Symbol">}</a> <a id="21758" class="Symbol">{</a><a id="21759" href="UF.Embeddings.html#21759" class="Bound">Y</a> <a id="21761" class="Symbol">:</a> <a id="21763" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21765" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21767" class="Symbol">}</a> <a id="21769" class="Symbol">→</a> <a id="21771" class="Symbol">(</a><a id="21772" href="UF.Embeddings.html#21748" class="Bound">X</a> <a id="21774" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="21776" href="UF.Embeddings.html#21759" class="Bound">Y</a><a id="21777" class="Symbol">)</a> <a id="21779" class="Symbol">→</a> <a id="21781" href="UF.Embeddings.html#21759" class="Bound">Y</a> <a id="21783" class="Symbol">→</a> <a id="21785" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="21787" class="Symbol">(</a><a id="21788" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21790" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="21792" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="21793" class="Symbol">)</a>
<a id="21795" href="UF.Embeddings.html#21739" class="Function">Fiber</a> <a id="21801" href="UF.Embeddings.html#21801" class="Bound">𝕛</a> <a id="21803" href="UF.Embeddings.html#21803" class="Bound">y</a> <a id="21805" class="Symbol">=</a> <a id="21807" href="Notation.General.html#398" class="Function">fiber</a> <a id="21813" href="UF.Embeddings.html#2308" class="Function Operator">⌊</a> <a id="21815" href="UF.Embeddings.html#21801" class="Bound">𝕛</a> <a id="21817" href="UF.Embeddings.html#2308" class="Function Operator">⌋</a> <a id="21819" href="UF.Embeddings.html#21803" class="Bound">y</a> <a id="21821" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21823" href="UF.Embeddings.html#2371" class="Function Operator">⌊</a> <a id="21825" href="UF.Embeddings.html#21801" class="Bound">𝕛</a> <a id="21827" href="UF.Embeddings.html#2371" class="Function Operator">⌋-is-embedding</a> <a id="21842" href="UF.Embeddings.html#21803" class="Bound">y</a>

<a id="embedding-to-𝟙"></a><a id="21845" href="UF.Embeddings.html#21845" class="Function">embedding-to-𝟙</a> <a id="21860" class="Symbol">:</a> <a id="21862" class="Symbol">{</a><a id="21863" href="UF.Embeddings.html#21863" class="Bound">P</a> <a id="21865" class="Symbol">:</a> <a id="21867" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="21869" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21870" class="Symbol">}</a> <a id="21872" class="Symbol">→</a> <a id="21874" href="UF.Embeddings.html#21863" class="Bound">P</a> <a id="21876" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="21882" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="21884" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="21886" class="Symbol">{</a><a id="21887" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="21888" class="Symbol">}</a>
<a id="21890" href="UF.Embeddings.html#21845" class="Function">embedding-to-𝟙</a> <a id="21905" class="Symbol">{</a><a id="21906" href="UF.Embeddings.html#21906" class="Bound">𝓤</a><a id="21907" class="Symbol">}</a> <a id="21909" class="Symbol">{</a><a id="21910" href="UF.Embeddings.html#21910" class="Bound">𝓥</a><a id="21911" class="Symbol">}</a> <a id="21913" class="Symbol">{</a><a id="21914" href="UF.Embeddings.html#21914" class="Bound">P</a><a id="21915" class="Symbol">}</a> <a id="21917" class="Symbol">=</a> <a id="21919" href="UF.Embeddings.html#19067" class="Function">embedding-into-𝟙</a> <a id="21936" class="Symbol">(</a><a id="21937" href="UF.Embeddings.html#21914" class="Bound">P</a> <a id="21939" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="21944" class="Symbol">)</a> <a id="21946" class="Symbol">(</a><a id="21947" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="21961" href="UF.Embeddings.html#21914" class="Bound">P</a><a id="21962" class="Symbol">)</a>

<a id="fiber-to-𝟙"></a><a id="21965" href="UF.Embeddings.html#21965" class="Function">fiber-to-𝟙</a> <a id="21976" class="Symbol">:</a> <a id="21978" class="Symbol">{</a><a id="21979" href="UF.Embeddings.html#21979" class="Bound">𝓦</a> <a id="21981" class="Symbol">:</a> <a id="21983" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="21991" class="Symbol">}</a> <a id="21993" class="Symbol">{</a><a id="21994" href="UF.Embeddings.html#21994" class="Bound">X</a> <a id="21996" class="Symbol">:</a> <a id="21998" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22000" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22002" class="Symbol">}</a> <a id="22004" class="Symbol">{</a><a id="22005" href="UF.Embeddings.html#22005" class="Bound">Y</a> <a id="22007" class="Symbol">:</a> <a id="22009" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22011" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22013" class="Symbol">}</a> <a id="22015" class="Symbol">(</a><a id="22016" href="UF.Embeddings.html#22016" class="Bound">𝕛</a> <a id="22018" class="Symbol">:</a> <a id="22020" href="UF.Embeddings.html#21994" class="Bound">X</a> <a id="22022" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="22024" href="UF.Embeddings.html#22005" class="Bound">Y</a><a id="22025" class="Symbol">)</a> <a id="22027" class="Symbol">(</a><a id="22028" href="UF.Embeddings.html#22028" class="Bound">y</a> <a id="22030" class="Symbol">:</a> <a id="22032" href="UF.Embeddings.html#22005" class="Bound">Y</a><a id="22033" class="Symbol">)</a>
           <a id="22046" class="Symbol">→</a> <a id="22048" href="Notation.General.html#398" class="Function">fiber</a> <a id="22054" href="UF.Embeddings.html#2308" class="Function Operator">⌊</a> <a id="22056" href="UF.Embeddings.html#22016" class="Bound">𝕛</a> <a id="22058" href="UF.Embeddings.html#2308" class="Function Operator">⌋</a> <a id="22060" href="UF.Embeddings.html#22028" class="Bound">y</a> <a id="22062" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="22064" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="22066" class="Symbol">{</a><a id="22067" href="UF.Embeddings.html#21979" class="Bound">𝓦</a><a id="22068" class="Symbol">}</a>
<a id="22070" href="UF.Embeddings.html#21965" class="Function">fiber-to-𝟙</a> <a id="22081" href="UF.Embeddings.html#22081" class="Bound">𝕛</a> <a id="22083" href="UF.Embeddings.html#22083" class="Bound">y</a> <a id="22085" class="Symbol">=</a> <a id="22087" href="UF.Embeddings.html#21845" class="Function">embedding-to-𝟙</a> <a id="22102" class="Symbol">{_}</a> <a id="22106" class="Symbol">{_}</a> <a id="22110" class="Symbol">{</a><a id="22111" href="UF.Embeddings.html#21739" class="Function">Fiber</a> <a id="22117" href="UF.Embeddings.html#22081" class="Bound">𝕛</a> <a id="22119" href="UF.Embeddings.html#22083" class="Bound">y</a><a id="22120" class="Symbol">}</a>

<a id="22123" class="Markup">\end{code}</a><a id="22133" class="Background">

Fixities:

</a><a id="22146" class="Markup">\begin{code}</a>

<a id="22160" class="Keyword">infix</a>  <a id="22167" class="Number">0</a> <a id="22169" href="UF.Embeddings.html#2053" class="Function Operator">_↪_</a>
<a id="22173" class="Keyword">infix</a>  <a id="22180" class="Number">1</a> <a id="22182" href="UF.Embeddings.html#2611" class="Function Operator">_□</a>
<a id="22185" class="Keyword">infixr</a> <a id="22192" class="Number">0</a> <a id="22194" href="UF.Embeddings.html#2490" class="Function Operator">_↪⟨_⟩_</a>

<a id="22202" class="Markup">\end{code}</a><a id="22212" class="Background">
</a></pre></body></html>

==> anc/html/UF.Equiv-FunExt.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Equiv-FunExt</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

Properties of equivalences depending on function extensionality.

(Not included in UF.Equiv because the module funext defines function
extensionality as the equivalence of happly for suitable parameters.)

</a><a id="223" class="Markup">\begin{code}</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">OPTIONS</a> <a id="249" class="Pragma">--safe</a> <a id="256" class="Pragma">--without-K</a> <a id="268" class="Symbol">#-}</a>

<a id="273" class="Keyword">module</a> <a id="280" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a> <a id="296" class="Keyword">where</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="UF.Base.html" class="Module">UF.Base</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>

<a id="being-vv-equiv-is-prop&#39;"></a><a id="516" href="UF.Equiv-FunExt.html#516" class="Function">being-vv-equiv-is-prop&#39;</a> <a id="540" class="Symbol">:</a> <a id="542" href="UF.FunExt.html#851" class="Function">funext</a> <a id="549" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="551" class="Symbol">(</a><a id="552" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="554" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="556" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="557" class="Symbol">)</a>
                        <a id="583" class="Symbol">→</a> <a id="585" href="UF.FunExt.html#851" class="Function">funext</a> <a id="592" class="Symbol">(</a><a id="593" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="595" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="597" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="598" class="Symbol">)</a> <a id="600" class="Symbol">(</a><a id="601" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="603" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="605" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="606" class="Symbol">)</a>
                        <a id="632" class="Symbol">→</a> <a id="634" class="Symbol">{</a><a id="635" href="UF.Equiv-FunExt.html#635" class="Bound">X</a> <a id="637" class="Symbol">:</a> <a id="639" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="641" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="643" class="Symbol">}</a> <a id="645" class="Symbol">{</a><a id="646" href="UF.Equiv-FunExt.html#646" class="Bound">Y</a> <a id="648" class="Symbol">:</a> <a id="650" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="652" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="654" class="Symbol">}</a> <a id="656" class="Symbol">(</a><a id="657" href="UF.Equiv-FunExt.html#657" class="Bound">f</a> <a id="659" class="Symbol">:</a> <a id="661" href="UF.Equiv-FunExt.html#635" class="Bound">X</a> <a id="663" class="Symbol">→</a> <a id="665" href="UF.Equiv-FunExt.html#646" class="Bound">Y</a><a id="666" class="Symbol">)</a>
                        <a id="692" class="Symbol">→</a> <a id="694" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="702" class="Symbol">(</a><a id="703" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="715" href="UF.Equiv-FunExt.html#657" class="Bound">f</a><a id="716" class="Symbol">)</a>
<a id="718" href="UF.Equiv-FunExt.html#516" class="Function">being-vv-equiv-is-prop&#39;</a> <a id="742" class="Symbol">{</a><a id="743" href="UF.Equiv-FunExt.html#743" class="Bound">𝓤</a><a id="744" class="Symbol">}</a> <a id="746" class="Symbol">{</a><a id="747" href="UF.Equiv-FunExt.html#747" class="Bound">𝓥</a><a id="748" class="Symbol">}</a> <a id="750" href="UF.Equiv-FunExt.html#750" class="Bound">fe</a> <a id="753" href="UF.Equiv-FunExt.html#753" class="Bound">fe&#39;</a> <a id="757" href="UF.Equiv-FunExt.html#757" class="Bound">f</a> <a id="759" class="Symbol">=</a> <a id="761" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a>
                                             <a id="816" href="UF.Equiv-FunExt.html#750" class="Bound">fe</a>
                                             <a id="864" class="Symbol">(λ</a> <a id="867" href="UF.Equiv-FunExt.html#867" class="Bound">x</a> <a id="869" class="Symbol">→</a> <a id="871" href="UF.Subsingletons-FunExt.html#3019" class="Function">being-singleton-is-prop</a> <a id="895" href="UF.Equiv-FunExt.html#753" class="Bound">fe&#39;</a><a id="898" class="Symbol">)</a>

<a id="being-vv-equiv-is-prop"></a><a id="901" href="UF.Equiv-FunExt.html#901" class="Function">being-vv-equiv-is-prop</a> <a id="924" class="Symbol">:</a> <a id="926" href="UF.FunExt.html#996" class="Function">FunExt</a>
                       <a id="956" class="Symbol">→</a> <a id="958" class="Symbol">{</a><a id="959" href="UF.Equiv-FunExt.html#959" class="Bound">X</a> <a id="961" class="Symbol">:</a> <a id="963" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="965" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="967" class="Symbol">}</a> <a id="969" class="Symbol">{</a><a id="970" href="UF.Equiv-FunExt.html#970" class="Bound">Y</a> <a id="972" class="Symbol">:</a> <a id="974" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="976" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="978" class="Symbol">}</a>
                         <a id="1005" class="Symbol">(</a><a id="1006" href="UF.Equiv-FunExt.html#1006" class="Bound">f</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="UF.Equiv-FunExt.html#959" class="Bound">X</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="UF.Equiv-FunExt.html#970" class="Bound">Y</a><a id="1015" class="Symbol">)</a>
                       <a id="1040" class="Symbol">→</a> <a id="1042" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1050" class="Symbol">(</a><a id="1051" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="1063" href="UF.Equiv-FunExt.html#1006" class="Bound">f</a><a id="1064" class="Symbol">)</a>
<a id="1066" href="UF.Equiv-FunExt.html#901" class="Function">being-vv-equiv-is-prop</a> <a id="1089" class="Symbol">{</a><a id="1090" href="UF.Equiv-FunExt.html#1090" class="Bound">𝓤</a><a id="1091" class="Symbol">}</a> <a id="1093" class="Symbol">{</a><a id="1094" href="UF.Equiv-FunExt.html#1094" class="Bound">𝓥</a><a id="1095" class="Symbol">}</a> <a id="1097" href="UF.Equiv-FunExt.html#1097" class="Bound">fe</a> <a id="1100" class="Symbol">=</a>
 <a id="1103" href="UF.Equiv-FunExt.html#516" class="Function">being-vv-equiv-is-prop&#39;</a> <a id="1127" class="Symbol">(</a><a id="1128" href="UF.Equiv-FunExt.html#1097" class="Bound">fe</a> <a id="1131" href="UF.Equiv-FunExt.html#1094" class="Bound">𝓥</a> <a id="1133" class="Symbol">(</a><a id="1134" href="UF.Equiv-FunExt.html#1090" class="Bound">𝓤</a> <a id="1136" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1138" href="UF.Equiv-FunExt.html#1094" class="Bound">𝓥</a><a id="1139" class="Symbol">))</a> <a id="1142" class="Symbol">(</a><a id="1143" href="UF.Equiv-FunExt.html#1097" class="Bound">fe</a> <a id="1146" class="Symbol">(</a><a id="1147" href="UF.Equiv-FunExt.html#1090" class="Bound">𝓤</a> <a id="1149" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1151" href="UF.Equiv-FunExt.html#1094" class="Bound">𝓥</a><a id="1152" class="Symbol">)</a> <a id="1154" class="Symbol">(</a><a id="1155" href="UF.Equiv-FunExt.html#1090" class="Bound">𝓤</a> <a id="1157" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1159" href="UF.Equiv-FunExt.html#1094" class="Bound">𝓥</a><a id="1160" class="Symbol">))</a>

<a id="qinv-post&#39;"></a><a id="1164" href="UF.Equiv-FunExt.html#1164" class="Function">qinv-post&#39;</a> <a id="1175" class="Symbol">:</a> <a id="1177" class="Symbol">{</a><a id="1178" href="UF.Equiv-FunExt.html#1178" class="Bound">X</a> <a id="1180" class="Symbol">:</a> <a id="1182" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1184" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1186" class="Symbol">}</a> <a id="1188" class="Symbol">{</a><a id="1189" href="UF.Equiv-FunExt.html#1189" class="Bound">Y</a> <a id="1191" class="Symbol">:</a> <a id="1193" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1195" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1197" class="Symbol">}</a> <a id="1199" class="Symbol">{</a><a id="1200" href="UF.Equiv-FunExt.html#1200" class="Bound">A</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1206" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1208" class="Symbol">}</a>
          <a id="1220" class="Symbol">→</a> <a id="1222" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="1235" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1237" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
          <a id="1249" class="Symbol">→</a> <a id="1251" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="1264" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1266" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
          <a id="1278" class="Symbol">→</a> <a id="1280" class="Symbol">(</a><a id="1281" href="UF.Equiv-FunExt.html#1281" class="Bound">f</a> <a id="1283" class="Symbol">:</a> <a id="1285" href="UF.Equiv-FunExt.html#1178" class="Bound">X</a> <a id="1287" class="Symbol">→</a> <a id="1289" href="UF.Equiv-FunExt.html#1189" class="Bound">Y</a><a id="1290" class="Symbol">)</a>
          <a id="1302" class="Symbol">→</a> <a id="1304" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="1309" href="UF.Equiv-FunExt.html#1281" class="Bound">f</a>
          <a id="1321" class="Symbol">→</a> <a id="1323" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="1328" class="Symbol">(λ</a> <a id="1331" class="Symbol">(</a><a id="1332" href="UF.Equiv-FunExt.html#1332" class="Bound">h</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="UF.Equiv-FunExt.html#1200" class="Bound">A</a> <a id="1338" class="Symbol">→</a> <a id="1340" href="UF.Equiv-FunExt.html#1178" class="Bound">X</a><a id="1341" class="Symbol">)</a> <a id="1343" class="Symbol">→</a> <a id="1345" href="UF.Equiv-FunExt.html#1281" class="Bound">f</a> <a id="1347" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1349" href="UF.Equiv-FunExt.html#1332" class="Bound">h</a><a id="1350" class="Symbol">)</a>
<a id="1352" href="UF.Equiv-FunExt.html#1164" class="Function">qinv-post&#39;</a> <a id="1363" class="Symbol">{</a><a id="1364" href="UF.Equiv-FunExt.html#1364" class="Bound">𝓤</a><a id="1365" class="Symbol">}</a> <a id="1367" class="Symbol">{</a><a id="1368" href="UF.Equiv-FunExt.html#1368" class="Bound">𝓥</a><a id="1369" class="Symbol">}</a> <a id="1371" class="Symbol">{</a><a id="1372" href="UF.Equiv-FunExt.html#1372" class="Bound">𝓦</a><a id="1373" class="Symbol">}</a> <a id="1375" class="Symbol">{</a><a id="1376" href="UF.Equiv-FunExt.html#1376" class="Bound">X</a><a id="1377" class="Symbol">}</a> <a id="1379" class="Symbol">{</a><a id="1380" href="UF.Equiv-FunExt.html#1380" class="Bound">Y</a><a id="1381" class="Symbol">}</a> <a id="1383" class="Symbol">{</a><a id="1384" href="UF.Equiv-FunExt.html#1384" class="Bound">A</a><a id="1385" class="Symbol">}</a> <a id="1387" href="UF.Equiv-FunExt.html#1387" class="Bound">nfe</a> <a id="1391" href="UF.Equiv-FunExt.html#1391" class="Bound">nfe&#39;</a> <a id="1396" href="UF.Equiv-FunExt.html#1396" class="Bound">f</a> <a id="1398" class="Symbol">(</a><a id="1399" href="UF.Equiv-FunExt.html#1399" class="Bound">g</a> <a id="1401" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1403" href="UF.Equiv-FunExt.html#1403" class="Bound">η</a> <a id="1405" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1407" href="UF.Equiv-FunExt.html#1407" class="Bound">ε</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">=</a> <a id="1412" class="Symbol">(</a><a id="1413" href="UF.Equiv-FunExt.html#1477" class="Function">g&#39;</a> <a id="1416" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1418" href="UF.Equiv-FunExt.html#1518" class="Function">η&#39;</a> <a id="1421" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1423" href="UF.Equiv-FunExt.html#1575" class="Function">ε&#39;</a><a id="1425" class="Symbol">)</a>
 <a id="1428" class="Keyword">where</a>
  <a id="1436" href="UF.Equiv-FunExt.html#1436" class="Function">f&#39;</a> <a id="1439" class="Symbol">:</a> <a id="1441" class="Symbol">(</a><a id="1442" href="UF.Equiv-FunExt.html#1384" class="Bound">A</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="UF.Equiv-FunExt.html#1376" class="Bound">X</a><a id="1447" class="Symbol">)</a> <a id="1449" class="Symbol">→</a> <a id="1451" class="Symbol">(</a><a id="1452" href="UF.Equiv-FunExt.html#1384" class="Bound">A</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="UF.Equiv-FunExt.html#1380" class="Bound">Y</a><a id="1457" class="Symbol">)</a>
  <a id="1461" href="UF.Equiv-FunExt.html#1436" class="Function">f&#39;</a> <a id="1464" href="UF.Equiv-FunExt.html#1464" class="Bound">h</a> <a id="1466" class="Symbol">=</a> <a id="1468" href="UF.Equiv-FunExt.html#1396" class="Bound">f</a> <a id="1470" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1472" href="UF.Equiv-FunExt.html#1464" class="Bound">h</a>

  <a id="1477" href="UF.Equiv-FunExt.html#1477" class="Function">g&#39;</a> <a id="1480" class="Symbol">:</a> <a id="1482" class="Symbol">(</a><a id="1483" href="UF.Equiv-FunExt.html#1384" class="Bound">A</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="UF.Equiv-FunExt.html#1380" class="Bound">Y</a><a id="1488" class="Symbol">)</a> <a id="1490" class="Symbol">→</a> <a id="1492" class="Symbol">(</a><a id="1493" href="UF.Equiv-FunExt.html#1384" class="Bound">A</a> <a id="1495" class="Symbol">→</a> <a id="1497" href="UF.Equiv-FunExt.html#1376" class="Bound">X</a><a id="1498" class="Symbol">)</a>
  <a id="1502" href="UF.Equiv-FunExt.html#1477" class="Function">g&#39;</a> <a id="1505" href="UF.Equiv-FunExt.html#1505" class="Bound">k</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="UF.Equiv-FunExt.html#1399" class="Bound">g</a> <a id="1511" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1513" href="UF.Equiv-FunExt.html#1505" class="Bound">k</a>

  <a id="1518" href="UF.Equiv-FunExt.html#1518" class="Function">η&#39;</a> <a id="1521" class="Symbol">:</a> <a id="1523" class="Symbol">(</a><a id="1524" href="UF.Equiv-FunExt.html#1524" class="Bound">h</a> <a id="1526" class="Symbol">:</a> <a id="1528" href="UF.Equiv-FunExt.html#1384" class="Bound">A</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="UF.Equiv-FunExt.html#1376" class="Bound">X</a><a id="1533" class="Symbol">)</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="UF.Equiv-FunExt.html#1477" class="Function">g&#39;</a> <a id="1540" class="Symbol">(</a><a id="1541" href="UF.Equiv-FunExt.html#1436" class="Function">f&#39;</a> <a id="1544" href="UF.Equiv-FunExt.html#1524" class="Bound">h</a><a id="1545" class="Symbol">)</a> <a id="1547" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1549" href="UF.Equiv-FunExt.html#1524" class="Bound">h</a>
  <a id="1553" href="UF.Equiv-FunExt.html#1518" class="Function">η&#39;</a> <a id="1556" href="UF.Equiv-FunExt.html#1556" class="Bound">h</a> <a id="1558" class="Symbol">=</a> <a id="1560" href="UF.Equiv-FunExt.html#1387" class="Bound">nfe</a> <a id="1564" class="Symbol">(</a><a id="1565" href="UF.Equiv-FunExt.html#1403" class="Bound">η</a> <a id="1567" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1569" href="UF.Equiv-FunExt.html#1556" class="Bound">h</a><a id="1570" class="Symbol">)</a>

  <a id="1575" href="UF.Equiv-FunExt.html#1575" class="Function">ε&#39;</a> <a id="1578" class="Symbol">:</a> <a id="1580" class="Symbol">(</a><a id="1581" href="UF.Equiv-FunExt.html#1581" class="Bound">k</a> <a id="1583" class="Symbol">:</a> <a id="1585" href="UF.Equiv-FunExt.html#1384" class="Bound">A</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="UF.Equiv-FunExt.html#1380" class="Bound">Y</a><a id="1590" class="Symbol">)</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="UF.Equiv-FunExt.html#1436" class="Function">f&#39;</a> <a id="1597" class="Symbol">(</a><a id="1598" href="UF.Equiv-FunExt.html#1477" class="Function">g&#39;</a> <a id="1601" href="UF.Equiv-FunExt.html#1581" class="Bound">k</a><a id="1602" class="Symbol">)</a> <a id="1604" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1606" href="UF.Equiv-FunExt.html#1581" class="Bound">k</a>
  <a id="1610" href="UF.Equiv-FunExt.html#1575" class="Function">ε&#39;</a> <a id="1613" href="UF.Equiv-FunExt.html#1613" class="Bound">k</a> <a id="1615" class="Symbol">=</a> <a id="1617" href="UF.Equiv-FunExt.html#1391" class="Bound">nfe&#39;</a> <a id="1622" class="Symbol">(</a><a id="1623" href="UF.Equiv-FunExt.html#1407" class="Bound">ε</a> <a id="1625" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1627" href="UF.Equiv-FunExt.html#1613" class="Bound">k</a><a id="1628" class="Symbol">)</a>

<a id="qinv-post"></a><a id="1631" href="UF.Equiv-FunExt.html#1631" class="Function">qinv-post</a> <a id="1641" class="Symbol">:</a> <a id="1643" class="Symbol">(∀</a> <a id="1646" href="UF.Equiv-FunExt.html#1646" class="Bound">𝓤</a> <a id="1648" href="UF.Equiv-FunExt.html#1648" class="Bound">𝓥</a> <a id="1650" class="Symbol">→</a> <a id="1652" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="1665" href="UF.Equiv-FunExt.html#1646" class="Bound">𝓤</a> <a id="1667" href="UF.Equiv-FunExt.html#1648" class="Bound">𝓥</a><a id="1668" class="Symbol">)</a>
          <a id="1680" class="Symbol">→</a> <a id="1682" class="Symbol">{</a><a id="1683" href="UF.Equiv-FunExt.html#1683" class="Bound">X</a> <a id="1685" class="Symbol">:</a> <a id="1687" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1689" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1691" class="Symbol">}</a> <a id="1693" class="Symbol">{</a><a id="1694" href="UF.Equiv-FunExt.html#1694" class="Bound">Y</a> <a id="1696" class="Symbol">:</a> <a id="1698" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1700" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1702" class="Symbol">}</a> <a id="1704" class="Symbol">{</a><a id="1705" href="UF.Equiv-FunExt.html#1705" class="Bound">A</a> <a id="1707" class="Symbol">:</a> <a id="1709" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1711" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1713" class="Symbol">}</a>
            <a id="1727" class="Symbol">(</a><a id="1728" href="UF.Equiv-FunExt.html#1728" class="Bound">f</a> <a id="1730" class="Symbol">:</a> <a id="1732" href="UF.Equiv-FunExt.html#1683" class="Bound">X</a> <a id="1734" class="Symbol">→</a> <a id="1736" href="UF.Equiv-FunExt.html#1694" class="Bound">Y</a><a id="1737" class="Symbol">)</a>
          <a id="1749" class="Symbol">→</a> <a id="1751" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="1756" href="UF.Equiv-FunExt.html#1728" class="Bound">f</a>
          <a id="1768" class="Symbol">→</a> <a id="1770" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="1775" class="Symbol">(λ</a> <a id="1778" class="Symbol">(</a><a id="1779" href="UF.Equiv-FunExt.html#1779" class="Bound">h</a> <a id="1781" class="Symbol">:</a> <a id="1783" href="UF.Equiv-FunExt.html#1705" class="Bound">A</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="UF.Equiv-FunExt.html#1683" class="Bound">X</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="UF.Equiv-FunExt.html#1728" class="Bound">f</a> <a id="1794" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1796" href="UF.Equiv-FunExt.html#1779" class="Bound">h</a><a id="1797" class="Symbol">)</a>
<a id="1799" href="UF.Equiv-FunExt.html#1631" class="Function">qinv-post</a> <a id="1809" class="Symbol">{</a><a id="1810" href="UF.Equiv-FunExt.html#1810" class="Bound">𝓤</a><a id="1811" class="Symbol">}</a> <a id="1813" class="Symbol">{</a><a id="1814" href="UF.Equiv-FunExt.html#1814" class="Bound">𝓥</a><a id="1815" class="Symbol">}</a> <a id="1817" class="Symbol">{</a><a id="1818" href="UF.Equiv-FunExt.html#1818" class="Bound">𝓦</a><a id="1819" class="Symbol">}</a> <a id="1821" href="UF.Equiv-FunExt.html#1821" class="Bound">nfe</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="UF.Equiv-FunExt.html#1164" class="Function">qinv-post&#39;</a> <a id="1838" class="Symbol">(</a><a id="1839" href="UF.Equiv-FunExt.html#1821" class="Bound">nfe</a> <a id="1843" href="UF.Equiv-FunExt.html#1818" class="Bound">𝓦</a> <a id="1845" href="UF.Equiv-FunExt.html#1810" class="Bound">𝓤</a><a id="1846" class="Symbol">)</a> <a id="1848" class="Symbol">(</a><a id="1849" href="UF.Equiv-FunExt.html#1821" class="Bound">nfe</a> <a id="1853" href="UF.Equiv-FunExt.html#1818" class="Bound">𝓦</a> <a id="1855" href="UF.Equiv-FunExt.html#1814" class="Bound">𝓥</a><a id="1856" class="Symbol">)</a>

<a id="equiv-post"></a><a id="1859" href="UF.Equiv-FunExt.html#1859" class="Function">equiv-post</a> <a id="1870" class="Symbol">:</a> <a id="1872" class="Symbol">{</a><a id="1873" href="UF.Equiv-FunExt.html#1873" class="Bound">X</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1879" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1881" class="Symbol">}</a> <a id="1883" class="Symbol">{</a><a id="1884" href="UF.Equiv-FunExt.html#1884" class="Bound">Y</a> <a id="1886" class="Symbol">:</a> <a id="1888" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1890" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1892" class="Symbol">}</a> <a id="1894" class="Symbol">{</a><a id="1895" href="UF.Equiv-FunExt.html#1895" class="Bound">A</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1901" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1903" class="Symbol">}</a>
           <a id="1916" class="Symbol">→</a> <a id="1918" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="1931" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1933" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
           <a id="1946" class="Symbol">→</a> <a id="1948" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="1961" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1963" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
           <a id="1976" class="Symbol">→</a> <a id="1978" class="Symbol">(</a><a id="1979" href="UF.Equiv-FunExt.html#1979" class="Bound">f</a> <a id="1981" class="Symbol">:</a> <a id="1983" href="UF.Equiv-FunExt.html#1873" class="Bound">X</a> <a id="1985" class="Symbol">→</a> <a id="1987" href="UF.Equiv-FunExt.html#1884" class="Bound">Y</a><a id="1988" class="Symbol">)</a>
           <a id="2001" class="Symbol">→</a> <a id="2003" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2012" href="UF.Equiv-FunExt.html#1979" class="Bound">f</a>
           <a id="2025" class="Symbol">→</a> <a id="2027" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2036" class="Symbol">(λ</a> <a id="2039" class="Symbol">(</a><a id="2040" href="UF.Equiv-FunExt.html#2040" class="Bound">h</a> <a id="2042" class="Symbol">:</a> <a id="2044" href="UF.Equiv-FunExt.html#1895" class="Bound">A</a> <a id="2046" class="Symbol">→</a> <a id="2048" href="UF.Equiv-FunExt.html#1873" class="Bound">X</a><a id="2049" class="Symbol">)</a> <a id="2051" class="Symbol">→</a> <a id="2053" href="UF.Equiv-FunExt.html#1979" class="Bound">f</a> <a id="2055" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2057" href="UF.Equiv-FunExt.html#2040" class="Bound">h</a><a id="2058" class="Symbol">)</a>
<a id="2060" href="UF.Equiv-FunExt.html#1859" class="Function">equiv-post</a> <a id="2071" href="UF.Equiv-FunExt.html#2071" class="Bound">nfe</a> <a id="2075" href="UF.Equiv-FunExt.html#2075" class="Bound">nfe&#39;</a> <a id="2080" href="UF.Equiv-FunExt.html#2080" class="Bound">f</a> <a id="2082" href="UF.Equiv-FunExt.html#2082" class="Bound">e</a> <a id="2084" class="Symbol">=</a> <a id="2086" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a>
                           <a id="2130" class="Symbol">(</a><a id="2131" href="UF.Equiv-FunExt.html#2080" class="Bound">f</a> <a id="2133" href="MLTT.Pi.html#513" class="Function Operator">∘_</a><a id="2135" class="Symbol">)</a> <a id="2137" class="Symbol">(</a><a id="2138" href="UF.Equiv-FunExt.html#1164" class="Function">qinv-post&#39;</a> <a id="2149" href="UF.Equiv-FunExt.html#2071" class="Bound">nfe</a> <a id="2153" href="UF.Equiv-FunExt.html#2075" class="Bound">nfe&#39;</a> <a id="2158" href="UF.Equiv-FunExt.html#2080" class="Bound">f</a> <a id="2160" class="Symbol">(</a><a id="2161" href="UF.Equiv.html#6220" class="Function">equivs-are-qinvs</a> <a id="2178" href="UF.Equiv-FunExt.html#2080" class="Bound">f</a> <a id="2180" href="UF.Equiv-FunExt.html#2082" class="Bound">e</a><a id="2181" class="Symbol">))</a>

<a id="qinv-pre&#39;"></a><a id="2185" href="UF.Equiv-FunExt.html#2185" class="Function">qinv-pre&#39;</a> <a id="2195" class="Symbol">:</a> <a id="2197" class="Symbol">{</a><a id="2198" href="UF.Equiv-FunExt.html#2198" class="Bound">X</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2204" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2206" class="Symbol">}</a> <a id="2208" class="Symbol">{</a><a id="2209" href="UF.Equiv-FunExt.html#2209" class="Bound">Y</a> <a id="2211" class="Symbol">:</a> <a id="2213" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2215" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2217" class="Symbol">}</a> <a id="2219" class="Symbol">{</a><a id="2220" href="UF.Equiv-FunExt.html#2220" class="Bound">A</a> <a id="2222" class="Symbol">:</a> <a id="2224" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2226" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2228" class="Symbol">}</a>
          <a id="2240" class="Symbol">→</a> <a id="2242" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="2255" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2257" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
          <a id="2269" class="Symbol">→</a> <a id="2271" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="2284" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2286" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
          <a id="2298" class="Symbol">→</a> <a id="2300" class="Symbol">(</a><a id="2301" href="UF.Equiv-FunExt.html#2301" class="Bound">f</a> <a id="2303" class="Symbol">:</a> <a id="2305" href="UF.Equiv-FunExt.html#2198" class="Bound">X</a> <a id="2307" class="Symbol">→</a> <a id="2309" href="UF.Equiv-FunExt.html#2209" class="Bound">Y</a><a id="2310" class="Symbol">)</a>
          <a id="2322" class="Symbol">→</a> <a id="2324" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="2329" href="UF.Equiv-FunExt.html#2301" class="Bound">f</a>
          <a id="2341" class="Symbol">→</a> <a id="2343" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="2348" class="Symbol">(λ</a> <a id="2351" class="Symbol">(</a><a id="2352" href="UF.Equiv-FunExt.html#2352" class="Bound">h</a> <a id="2354" class="Symbol">:</a> <a id="2356" href="UF.Equiv-FunExt.html#2209" class="Bound">Y</a> <a id="2358" class="Symbol">→</a> <a id="2360" href="UF.Equiv-FunExt.html#2220" class="Bound">A</a><a id="2361" class="Symbol">)</a> <a id="2363" class="Symbol">→</a> <a id="2365" href="UF.Equiv-FunExt.html#2352" class="Bound">h</a> <a id="2367" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2369" href="UF.Equiv-FunExt.html#2301" class="Bound">f</a><a id="2370" class="Symbol">)</a>
<a id="2372" href="UF.Equiv-FunExt.html#2185" class="Function">qinv-pre&#39;</a> <a id="2382" class="Symbol">{</a><a id="2383" href="UF.Equiv-FunExt.html#2383" class="Bound">𝓤</a><a id="2384" class="Symbol">}</a> <a id="2386" class="Symbol">{</a><a id="2387" href="UF.Equiv-FunExt.html#2387" class="Bound">𝓥</a><a id="2388" class="Symbol">}</a> <a id="2390" class="Symbol">{</a><a id="2391" href="UF.Equiv-FunExt.html#2391" class="Bound">𝓦</a><a id="2392" class="Symbol">}</a> <a id="2394" class="Symbol">{</a><a id="2395" href="UF.Equiv-FunExt.html#2395" class="Bound">X</a><a id="2396" class="Symbol">}</a> <a id="2398" class="Symbol">{</a><a id="2399" href="UF.Equiv-FunExt.html#2399" class="Bound">Y</a><a id="2400" class="Symbol">}</a> <a id="2402" class="Symbol">{</a><a id="2403" href="UF.Equiv-FunExt.html#2403" class="Bound">A</a><a id="2404" class="Symbol">}</a> <a id="2406" href="UF.Equiv-FunExt.html#2406" class="Bound">nfe</a> <a id="2410" href="UF.Equiv-FunExt.html#2410" class="Bound">nfe&#39;</a> <a id="2415" href="UF.Equiv-FunExt.html#2415" class="Bound">f</a> <a id="2417" class="Symbol">(</a><a id="2418" href="UF.Equiv-FunExt.html#2418" class="Bound">g</a> <a id="2420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2422" href="UF.Equiv-FunExt.html#2422" class="Bound">η</a> <a id="2424" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2426" href="UF.Equiv-FunExt.html#2426" class="Bound">ε</a><a id="2427" class="Symbol">)</a> <a id="2429" class="Symbol">=</a> <a id="2431" class="Symbol">(</a><a id="2432" href="UF.Equiv-FunExt.html#2496" class="Function">g&#39;</a> <a id="2435" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2437" href="UF.Equiv-FunExt.html#2537" class="Function">η&#39;</a> <a id="2440" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2442" href="UF.Equiv-FunExt.html#2605" class="Function">ε&#39;</a><a id="2444" class="Symbol">)</a>
 <a id="2447" class="Keyword">where</a>
  <a id="2455" href="UF.Equiv-FunExt.html#2455" class="Function">f&#39;</a> <a id="2458" class="Symbol">:</a> <a id="2460" class="Symbol">(</a><a id="2461" href="UF.Equiv-FunExt.html#2399" class="Bound">Y</a> <a id="2463" class="Symbol">→</a> <a id="2465" href="UF.Equiv-FunExt.html#2403" class="Bound">A</a><a id="2466" class="Symbol">)</a> <a id="2468" class="Symbol">→</a> <a id="2470" class="Symbol">(</a><a id="2471" href="UF.Equiv-FunExt.html#2395" class="Bound">X</a> <a id="2473" class="Symbol">→</a> <a id="2475" href="UF.Equiv-FunExt.html#2403" class="Bound">A</a><a id="2476" class="Symbol">)</a>
  <a id="2480" href="UF.Equiv-FunExt.html#2455" class="Function">f&#39;</a> <a id="2483" href="UF.Equiv-FunExt.html#2483" class="Bound">h</a> <a id="2485" class="Symbol">=</a> <a id="2487" href="UF.Equiv-FunExt.html#2483" class="Bound">h</a> <a id="2489" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2491" href="UF.Equiv-FunExt.html#2415" class="Bound">f</a>

  <a id="2496" href="UF.Equiv-FunExt.html#2496" class="Function">g&#39;</a> <a id="2499" class="Symbol">:</a> <a id="2501" class="Symbol">(</a><a id="2502" href="UF.Equiv-FunExt.html#2395" class="Bound">X</a> <a id="2504" class="Symbol">→</a> <a id="2506" href="UF.Equiv-FunExt.html#2403" class="Bound">A</a><a id="2507" class="Symbol">)</a> <a id="2509" class="Symbol">→</a> <a id="2511" class="Symbol">(</a><a id="2512" href="UF.Equiv-FunExt.html#2399" class="Bound">Y</a> <a id="2514" class="Symbol">→</a> <a id="2516" href="UF.Equiv-FunExt.html#2403" class="Bound">A</a><a id="2517" class="Symbol">)</a>
  <a id="2521" href="UF.Equiv-FunExt.html#2496" class="Function">g&#39;</a> <a id="2524" href="UF.Equiv-FunExt.html#2524" class="Bound">k</a> <a id="2526" class="Symbol">=</a> <a id="2528" href="UF.Equiv-FunExt.html#2524" class="Bound">k</a> <a id="2530" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2532" href="UF.Equiv-FunExt.html#2418" class="Bound">g</a>

  <a id="2537" href="UF.Equiv-FunExt.html#2537" class="Function">η&#39;</a> <a id="2540" class="Symbol">:</a> <a id="2542" class="Symbol">(</a><a id="2543" href="UF.Equiv-FunExt.html#2543" class="Bound">h</a> <a id="2545" class="Symbol">:</a> <a id="2547" href="UF.Equiv-FunExt.html#2399" class="Bound">Y</a> <a id="2549" class="Symbol">→</a> <a id="2551" href="UF.Equiv-FunExt.html#2403" class="Bound">A</a><a id="2552" class="Symbol">)</a> <a id="2554" class="Symbol">→</a> <a id="2556" href="UF.Equiv-FunExt.html#2496" class="Function">g&#39;</a> <a id="2559" class="Symbol">(</a><a id="2560" href="UF.Equiv-FunExt.html#2455" class="Function">f&#39;</a> <a id="2563" href="UF.Equiv-FunExt.html#2543" class="Bound">h</a><a id="2564" class="Symbol">)</a> <a id="2566" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2568" href="UF.Equiv-FunExt.html#2543" class="Bound">h</a>
  <a id="2572" href="UF.Equiv-FunExt.html#2537" class="Function">η&#39;</a> <a id="2575" href="UF.Equiv-FunExt.html#2575" class="Bound">h</a> <a id="2577" class="Symbol">=</a> <a id="2579" href="UF.Equiv-FunExt.html#2406" class="Bound">nfe</a> <a id="2583" class="Symbol">(λ</a> <a id="2586" href="UF.Equiv-FunExt.html#2586" class="Bound">y</a> <a id="2588" class="Symbol">→</a> <a id="2590" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2593" href="UF.Equiv-FunExt.html#2575" class="Bound">h</a> <a id="2595" class="Symbol">(</a><a id="2596" href="UF.Equiv-FunExt.html#2426" class="Bound">ε</a> <a id="2598" href="UF.Equiv-FunExt.html#2586" class="Bound">y</a><a id="2599" class="Symbol">))</a>

  <a id="2605" href="UF.Equiv-FunExt.html#2605" class="Function">ε&#39;</a> <a id="2608" class="Symbol">:</a> <a id="2610" class="Symbol">(</a><a id="2611" href="UF.Equiv-FunExt.html#2611" class="Bound">k</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="UF.Equiv-FunExt.html#2395" class="Bound">X</a> <a id="2617" class="Symbol">→</a> <a id="2619" href="UF.Equiv-FunExt.html#2403" class="Bound">A</a><a id="2620" class="Symbol">)</a> <a id="2622" class="Symbol">→</a> <a id="2624" href="UF.Equiv-FunExt.html#2455" class="Function">f&#39;</a> <a id="2627" class="Symbol">(</a><a id="2628" href="UF.Equiv-FunExt.html#2496" class="Function">g&#39;</a> <a id="2631" href="UF.Equiv-FunExt.html#2611" class="Bound">k</a><a id="2632" class="Symbol">)</a> <a id="2634" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2636" href="UF.Equiv-FunExt.html#2611" class="Bound">k</a>
  <a id="2640" href="UF.Equiv-FunExt.html#2605" class="Function">ε&#39;</a> <a id="2643" href="UF.Equiv-FunExt.html#2643" class="Bound">k</a> <a id="2645" class="Symbol">=</a> <a id="2647" href="UF.Equiv-FunExt.html#2410" class="Bound">nfe&#39;</a> <a id="2652" class="Symbol">(λ</a> <a id="2655" href="UF.Equiv-FunExt.html#2655" class="Bound">x</a> <a id="2657" class="Symbol">→</a> <a id="2659" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2662" href="UF.Equiv-FunExt.html#2643" class="Bound">k</a> <a id="2664" class="Symbol">(</a><a id="2665" href="UF.Equiv-FunExt.html#2422" class="Bound">η</a> <a id="2667" href="UF.Equiv-FunExt.html#2655" class="Bound">x</a><a id="2668" class="Symbol">))</a>

<a id="qinv-pre"></a><a id="2672" href="UF.Equiv-FunExt.html#2672" class="Function">qinv-pre</a> <a id="2681" class="Symbol">:</a> <a id="2683" class="Symbol">(∀</a> <a id="2686" href="UF.Equiv-FunExt.html#2686" class="Bound">𝓤</a> <a id="2688" href="UF.Equiv-FunExt.html#2688" class="Bound">𝓥</a> <a id="2690" class="Symbol">→</a> <a id="2692" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="2705" href="UF.Equiv-FunExt.html#2686" class="Bound">𝓤</a> <a id="2707" href="UF.Equiv-FunExt.html#2688" class="Bound">𝓥</a><a id="2708" class="Symbol">)</a>
         <a id="2719" class="Symbol">→</a> <a id="2721" class="Symbol">{</a><a id="2722" href="UF.Equiv-FunExt.html#2722" class="Bound">X</a> <a id="2724" class="Symbol">:</a> <a id="2726" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2728" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2730" class="Symbol">}</a> <a id="2732" class="Symbol">{</a><a id="2733" href="UF.Equiv-FunExt.html#2733" class="Bound">Y</a> <a id="2735" class="Symbol">:</a> <a id="2737" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2739" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2741" class="Symbol">}</a> <a id="2743" class="Symbol">{</a><a id="2744" href="UF.Equiv-FunExt.html#2744" class="Bound">A</a> <a id="2746" class="Symbol">:</a> <a id="2748" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2750" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2752" class="Symbol">}</a> <a id="2754" class="Symbol">(</a><a id="2755" href="UF.Equiv-FunExt.html#2755" class="Bound">f</a> <a id="2757" class="Symbol">:</a> <a id="2759" href="UF.Equiv-FunExt.html#2722" class="Bound">X</a> <a id="2761" class="Symbol">→</a> <a id="2763" href="UF.Equiv-FunExt.html#2733" class="Bound">Y</a><a id="2764" class="Symbol">)</a>
         <a id="2775" class="Symbol">→</a> <a id="2777" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="2782" href="UF.Equiv-FunExt.html#2755" class="Bound">f</a>
         <a id="2793" class="Symbol">→</a> <a id="2795" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="2800" class="Symbol">(λ</a> <a id="2803" class="Symbol">(</a><a id="2804" href="UF.Equiv-FunExt.html#2804" class="Bound">h</a> <a id="2806" class="Symbol">:</a> <a id="2808" href="UF.Equiv-FunExt.html#2733" class="Bound">Y</a> <a id="2810" class="Symbol">→</a> <a id="2812" href="UF.Equiv-FunExt.html#2744" class="Bound">A</a><a id="2813" class="Symbol">)</a> <a id="2815" class="Symbol">→</a> <a id="2817" href="UF.Equiv-FunExt.html#2804" class="Bound">h</a> <a id="2819" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2821" href="UF.Equiv-FunExt.html#2755" class="Bound">f</a><a id="2822" class="Symbol">)</a>
<a id="2824" href="UF.Equiv-FunExt.html#2672" class="Function">qinv-pre</a> <a id="2833" class="Symbol">{</a><a id="2834" href="UF.Equiv-FunExt.html#2834" class="Bound">𝓤</a><a id="2835" class="Symbol">}</a> <a id="2837" class="Symbol">{</a><a id="2838" href="UF.Equiv-FunExt.html#2838" class="Bound">𝓥</a><a id="2839" class="Symbol">}</a> <a id="2841" class="Symbol">{</a><a id="2842" href="UF.Equiv-FunExt.html#2842" class="Bound">𝓦</a><a id="2843" class="Symbol">}</a> <a id="2845" href="UF.Equiv-FunExt.html#2845" class="Bound">nfe</a> <a id="2849" class="Symbol">=</a> <a id="2851" href="UF.Equiv-FunExt.html#2185" class="Function">qinv-pre&#39;</a> <a id="2861" class="Symbol">(</a><a id="2862" href="UF.Equiv-FunExt.html#2845" class="Bound">nfe</a> <a id="2866" href="UF.Equiv-FunExt.html#2838" class="Bound">𝓥</a> <a id="2868" href="UF.Equiv-FunExt.html#2842" class="Bound">𝓦</a><a id="2869" class="Symbol">)</a> <a id="2871" class="Symbol">(</a><a id="2872" href="UF.Equiv-FunExt.html#2845" class="Bound">nfe</a> <a id="2876" href="UF.Equiv-FunExt.html#2834" class="Bound">𝓤</a> <a id="2878" href="UF.Equiv-FunExt.html#2842" class="Bound">𝓦</a><a id="2879" class="Symbol">)</a>

<a id="retractions-have-at-most-one-section&#39;"></a><a id="2882" href="UF.Equiv-FunExt.html#2882" class="Function">retractions-have-at-most-one-section&#39;</a> <a id="2920" class="Symbol">:</a> <a id="2922" class="Symbol">{</a><a id="2923" href="UF.Equiv-FunExt.html#2923" class="Bound">X</a> <a id="2925" class="Symbol">:</a> <a id="2927" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2929" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2931" class="Symbol">}</a> <a id="2933" class="Symbol">{</a><a id="2934" href="UF.Equiv-FunExt.html#2934" class="Bound">Y</a> <a id="2936" class="Symbol">:</a> <a id="2938" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2940" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2942" class="Symbol">}</a>
                                      <a id="2982" class="Symbol">→</a> <a id="2984" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2991" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2993" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                      <a id="3033" class="Symbol">→</a> <a id="3035" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3042" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3044" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                                      <a id="3084" class="Symbol">→</a> <a id="3086" class="Symbol">(</a><a id="3087" href="UF.Equiv-FunExt.html#3087" class="Bound">f</a> <a id="3089" class="Symbol">:</a> <a id="3091" href="UF.Equiv-FunExt.html#2923" class="Bound">X</a> <a id="3093" class="Symbol">→</a> <a id="3095" href="UF.Equiv-FunExt.html#2934" class="Bound">Y</a><a id="3096" class="Symbol">)</a>
                                      <a id="3136" class="Symbol">→</a> <a id="3138" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="3149" href="UF.Equiv-FunExt.html#3087" class="Bound">f</a>
                                      <a id="3189" class="Symbol">→</a> <a id="3191" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3199" class="Symbol">(</a><a id="3200" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="3212" href="UF.Equiv-FunExt.html#3087" class="Bound">f</a><a id="3213" class="Symbol">)</a>
<a id="3215" href="UF.Equiv-FunExt.html#2882" class="Function">retractions-have-at-most-one-section&#39;</a>
 <a id="3254" class="Symbol">{</a><a id="3255" href="UF.Equiv-FunExt.html#3255" class="Bound">𝓤</a><a id="3256" class="Symbol">}</a> <a id="3258" class="Symbol">{</a><a id="3259" href="UF.Equiv-FunExt.html#3259" class="Bound">𝓥</a><a id="3260" class="Symbol">}</a> <a id="3262" class="Symbol">{</a><a id="3263" href="UF.Equiv-FunExt.html#3263" class="Bound">X</a><a id="3264" class="Symbol">}</a> <a id="3266" class="Symbol">{</a><a id="3267" href="UF.Equiv-FunExt.html#3267" class="Bound">Y</a><a id="3268" class="Symbol">}</a> <a id="3270" href="UF.Equiv-FunExt.html#3270" class="Bound">fe</a> <a id="3273" href="UF.Equiv-FunExt.html#3273" class="Bound">fe&#39;</a> <a id="3277" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a> <a id="3279" class="Symbol">(</a><a id="3280" href="UF.Equiv-FunExt.html#3280" class="Bound">g</a> <a id="3282" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3284" href="UF.Equiv-FunExt.html#3284" class="Bound">gf</a><a id="3286" class="Symbol">)</a> <a id="3288" class="Symbol">(</a><a id="3289" href="UF.Equiv-FunExt.html#3289" class="Bound">h</a> <a id="3291" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3293" href="UF.Equiv-FunExt.html#3293" class="Bound">fh</a><a id="3295" class="Symbol">)</a> <a id="3297" class="Symbol">=</a> <a id="3299" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="3320" href="UF.Equiv-FunExt.html#3842" class="Function">c</a> <a id="3322" class="Symbol">(</a><a id="3323" href="UF.Equiv-FunExt.html#3289" class="Bound">h</a> <a id="3325" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3327" href="UF.Equiv-FunExt.html#3293" class="Bound">fh</a><a id="3329" class="Symbol">)</a>
 <a id="3332" class="Keyword">where</a>
  <a id="3340" href="UF.Equiv-FunExt.html#3340" class="Function">a</a> <a id="3342" class="Symbol">:</a> <a id="3344" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="3349" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a>
  <a id="3353" href="UF.Equiv-FunExt.html#3340" class="Function">a</a> <a id="3355" class="Symbol">=</a> <a id="3357" href="UF.Equiv.html#6220" class="Function">equivs-are-qinvs</a> <a id="3374" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a> <a id="3376" class="Symbol">((</a><a id="3378" href="UF.Equiv-FunExt.html#3289" class="Bound">h</a> <a id="3380" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3382" href="UF.Equiv-FunExt.html#3293" class="Bound">fh</a><a id="3384" class="Symbol">)</a> <a id="3386" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3388" href="UF.Equiv-FunExt.html#3280" class="Bound">g</a> <a id="3390" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3392" href="UF.Equiv-FunExt.html#3284" class="Bound">gf</a><a id="3394" class="Symbol">)</a>

  <a id="3399" href="UF.Equiv-FunExt.html#3399" class="Function">b</a> <a id="3401" class="Symbol">:</a> <a id="3403" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a><a id="3415" class="Symbol">(</a><a id="3416" href="Notation.General.html#398" class="Function">fiber</a> <a id="3422" class="Symbol">(</a><a id="3423" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a> <a id="3425" href="MLTT.Pi.html#513" class="Function Operator">∘_</a><a id="3427" class="Symbol">)</a> <a id="3429" href="MLTT.Pi.html#444" class="Function">id</a><a id="3431" class="Symbol">)</a>
  <a id="3435" href="UF.Equiv-FunExt.html#3399" class="Function">b</a> <a id="3437" class="Symbol">=</a> <a id="3439" href="UF.Equiv.html#18841" class="Function">qinvs-are-vv-equivs</a> <a id="3459" class="Symbol">(</a><a id="3460" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a> <a id="3462" href="MLTT.Pi.html#513" class="Function Operator">∘_</a><a id="3464" class="Symbol">)</a> <a id="3466" class="Symbol">(</a><a id="3467" href="UF.Equiv-FunExt.html#1164" class="Function">qinv-post&#39;</a> <a id="3478" class="Symbol">(</a><a id="3479" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3487" href="UF.Equiv-FunExt.html#3270" class="Bound">fe</a><a id="3489" class="Symbol">)</a> <a id="3491" class="Symbol">(</a><a id="3492" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3500" href="UF.Equiv-FunExt.html#3273" class="Bound">fe&#39;</a><a id="3503" class="Symbol">)</a> <a id="3505" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a> <a id="3507" href="UF.Equiv-FunExt.html#3340" class="Function">a</a><a id="3508" class="Symbol">)</a> <a id="3510" href="MLTT.Pi.html#444" class="Function">id</a>

  <a id="3516" href="UF.Equiv-FunExt.html#3516" class="Function">r</a> <a id="3518" class="Symbol">:</a> <a id="3520" href="Notation.General.html#398" class="Function">fiber</a> <a id="3526" class="Symbol">(</a><a id="3527" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a> <a id="3529" href="MLTT.Pi.html#513" class="Function Operator">∘_</a><a id="3531" class="Symbol">)</a> <a id="3533" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3536" class="Symbol">→</a> <a id="3538" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="3550" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a>
  <a id="3554" href="UF.Equiv-FunExt.html#3516" class="Function">r</a> <a id="3556" class="Symbol">(</a><a id="3557" href="UF.Equiv-FunExt.html#3557" class="Bound">h</a> <a id="3559" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3561" href="UF.Equiv-FunExt.html#3561" class="Bound">p</a><a id="3562" class="Symbol">)</a> <a id="3564" class="Symbol">=</a> <a id="3566" class="Symbol">(</a><a id="3567" href="UF.Equiv-FunExt.html#3557" class="Bound">h</a> <a id="3569" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3571" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="3579" class="Symbol">(</a><a id="3580" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a> <a id="3582" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3584" href="UF.Equiv-FunExt.html#3557" class="Bound">h</a><a id="3585" class="Symbol">)</a> <a id="3587" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3590" href="UF.Equiv-FunExt.html#3561" class="Bound">p</a><a id="3591" class="Symbol">)</a>

  <a id="3596" href="UF.Equiv-FunExt.html#3596" class="Function">s</a> <a id="3598" class="Symbol">:</a> <a id="3600" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="3612" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a> <a id="3614" class="Symbol">→</a> <a id="3616" href="Notation.General.html#398" class="Function">fiber</a> <a id="3622" class="Symbol">(</a><a id="3623" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a> <a id="3625" href="MLTT.Pi.html#513" class="Function Operator">∘_</a><a id="3627" class="Symbol">)</a> <a id="3629" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="3634" href="UF.Equiv-FunExt.html#3596" class="Function">s</a> <a id="3636" class="Symbol">(</a><a id="3637" href="UF.Equiv-FunExt.html#3637" class="Bound">h</a> <a id="3639" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3641" href="UF.Equiv-FunExt.html#3641" class="Bound">η</a><a id="3642" class="Symbol">)</a> <a id="3644" class="Symbol">=</a> <a id="3646" class="Symbol">(</a><a id="3647" href="UF.Equiv-FunExt.html#3637" class="Bound">h</a> <a id="3649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3651" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3659" href="UF.Equiv-FunExt.html#3273" class="Bound">fe&#39;</a> <a id="3663" href="UF.Equiv-FunExt.html#3641" class="Bound">η</a><a id="3664" class="Symbol">)</a>

  <a id="3669" href="UF.Equiv-FunExt.html#3669" class="Function">rs</a> <a id="3672" class="Symbol">:</a> <a id="3674" class="Symbol">(</a><a id="3675" href="UF.Equiv-FunExt.html#3675" class="Bound">σ</a> <a id="3677" class="Symbol">:</a> <a id="3679" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="3691" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a><a id="3692" class="Symbol">)</a> <a id="3694" class="Symbol">→</a> <a id="3696" href="UF.Equiv-FunExt.html#3516" class="Function">r</a> <a id="3698" class="Symbol">(</a><a id="3699" href="UF.Equiv-FunExt.html#3596" class="Function">s</a> <a id="3701" href="UF.Equiv-FunExt.html#3675" class="Bound">σ</a><a id="3702" class="Symbol">)</a> <a id="3704" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3706" href="UF.Equiv-FunExt.html#3675" class="Bound">σ</a>
  <a id="3710" href="UF.Equiv-FunExt.html#3669" class="Function">rs</a> <a id="3713" class="Symbol">(</a><a id="3714" href="UF.Equiv-FunExt.html#3714" class="Bound">h</a> <a id="3716" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3718" href="UF.Equiv-FunExt.html#3718" class="Bound">η</a><a id="3719" class="Symbol">)</a> <a id="3721" class="Symbol">=</a> <a id="3723" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3726" class="Symbol">(λ</a> <a id="3729" href="UF.Equiv-FunExt.html#3729" class="Bound">-</a> <a id="3731" class="Symbol">→</a> <a id="3733" class="Symbol">(</a><a id="3734" href="UF.Equiv-FunExt.html#3714" class="Bound">h</a> <a id="3736" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3738" href="UF.Equiv-FunExt.html#3729" class="Bound">-</a><a id="3739" class="Symbol">))</a> <a id="3742" href="UF.Equiv-FunExt.html#3757" class="Function">q</a>
   <a id="3747" class="Keyword">where</a>
    <a id="3757" href="UF.Equiv-FunExt.html#3757" class="Function">q</a> <a id="3759" class="Symbol">:</a> <a id="3761" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="3769" class="Symbol">(</a><a id="3770" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a> <a id="3772" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3774" href="UF.Equiv-FunExt.html#3714" class="Bound">h</a><a id="3775" class="Symbol">)</a> <a id="3777" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3780" class="Symbol">(</a><a id="3781" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3789" href="UF.Equiv-FunExt.html#3273" class="Bound">fe&#39;</a> <a id="3793" href="UF.Equiv-FunExt.html#3718" class="Bound">η</a><a id="3794" class="Symbol">)</a> <a id="3796" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3798" href="UF.Equiv-FunExt.html#3718" class="Bound">η</a>
    <a id="3804" href="UF.Equiv-FunExt.html#3757" class="Function">q</a> <a id="3806" class="Symbol">=</a> <a id="3808" href="UF.FunExt.html#1343" class="Function">happly-funext</a> <a id="3822" href="UF.Equiv-FunExt.html#3273" class="Bound">fe&#39;</a> <a id="3826" class="Symbol">(</a><a id="3827" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a> <a id="3829" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3831" href="UF.Equiv-FunExt.html#3714" class="Bound">h</a><a id="3832" class="Symbol">)</a> <a id="3834" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3837" href="UF.Equiv-FunExt.html#3718" class="Bound">η</a>

  <a id="3842" href="UF.Equiv-FunExt.html#3842" class="Function">c</a> <a id="3844" class="Symbol">:</a> <a id="3846" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="3859" class="Symbol">(</a><a id="3860" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="3872" href="UF.Equiv-FunExt.html#3277" class="Bound">f</a><a id="3873" class="Symbol">)</a>
  <a id="3877" href="UF.Equiv-FunExt.html#3842" class="Function">c</a> <a id="3879" class="Symbol">=</a> <a id="3881" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a> <a id="3902" class="Symbol">(</a><a id="3903" href="UF.Equiv-FunExt.html#3516" class="Function">r</a> <a id="3905" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3907" href="UF.Equiv-FunExt.html#3596" class="Function">s</a> <a id="3909" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3911" href="UF.Equiv-FunExt.html#3669" class="Function">rs</a><a id="3913" class="Symbol">)</a> <a id="3915" href="UF.Equiv-FunExt.html#3399" class="Function">b</a>

<a id="sections-have-at-most-one-retraction&#39;"></a><a id="3918" href="UF.Equiv-FunExt.html#3918" class="Function">sections-have-at-most-one-retraction&#39;</a> <a id="3956" class="Symbol">:</a> <a id="3958" class="Symbol">{</a><a id="3959" href="UF.Equiv-FunExt.html#3959" class="Bound">X</a> <a id="3961" class="Symbol">:</a> <a id="3963" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3965" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3967" class="Symbol">}</a> <a id="3969" class="Symbol">{</a><a id="3970" href="UF.Equiv-FunExt.html#3970" class="Bound">Y</a> <a id="3972" class="Symbol">:</a> <a id="3974" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3976" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3978" class="Symbol">}</a>
                                      <a id="4018" class="Symbol">→</a> <a id="4020" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4027" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4029" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                      <a id="4069" class="Symbol">→</a> <a id="4071" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4078" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4080" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                      <a id="4120" class="Symbol">→</a> <a id="4122" class="Symbol">(</a><a id="4123" href="UF.Equiv-FunExt.html#4123" class="Bound">f</a> <a id="4125" class="Symbol">:</a> <a id="4127" href="UF.Equiv-FunExt.html#3959" class="Bound">X</a> <a id="4129" class="Symbol">→</a> <a id="4131" href="UF.Equiv-FunExt.html#3970" class="Bound">Y</a><a id="4132" class="Symbol">)</a>
                                      <a id="4172" class="Symbol">→</a> <a id="4174" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="4186" href="UF.Equiv-FunExt.html#4123" class="Bound">f</a>
                                      <a id="4226" class="Symbol">→</a> <a id="4228" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4236" class="Symbol">(</a><a id="4237" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="4248" href="UF.Equiv-FunExt.html#4123" class="Bound">f</a><a id="4249" class="Symbol">)</a>
<a id="4251" href="UF.Equiv-FunExt.html#3918" class="Function">sections-have-at-most-one-retraction&#39;</a>
 <a id="4290" class="Symbol">{</a><a id="4291" href="UF.Equiv-FunExt.html#4291" class="Bound">𝓤</a><a id="4292" class="Symbol">}</a> <a id="4294" class="Symbol">{</a><a id="4295" href="UF.Equiv-FunExt.html#4295" class="Bound">𝓥</a><a id="4296" class="Symbol">}</a> <a id="4298" class="Symbol">{</a><a id="4299" href="UF.Equiv-FunExt.html#4299" class="Bound">X</a><a id="4300" class="Symbol">}</a> <a id="4302" class="Symbol">{</a><a id="4303" href="UF.Equiv-FunExt.html#4303" class="Bound">Y</a><a id="4304" class="Symbol">}</a> <a id="4306" href="UF.Equiv-FunExt.html#4306" class="Bound">fe</a> <a id="4309" href="UF.Equiv-FunExt.html#4309" class="Bound">fe&#39;</a> <a id="4313" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a> <a id="4315" class="Symbol">(</a><a id="4316" href="UF.Equiv-FunExt.html#4316" class="Bound">g</a> <a id="4318" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4320" href="UF.Equiv-FunExt.html#4320" class="Bound">fg</a><a id="4322" class="Symbol">)</a> <a id="4324" class="Symbol">(</a><a id="4325" href="UF.Equiv-FunExt.html#4325" class="Bound">h</a> <a id="4327" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4329" href="UF.Equiv-FunExt.html#4329" class="Bound">hf</a><a id="4331" class="Symbol">)</a> <a id="4333" class="Symbol">=</a>
 <a id="4336" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="4357" href="UF.Equiv-FunExt.html#4874" class="Function">c</a> <a id="4359" class="Symbol">(</a><a id="4360" href="UF.Equiv-FunExt.html#4325" class="Bound">h</a> <a id="4362" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4364" href="UF.Equiv-FunExt.html#4329" class="Bound">hf</a><a id="4366" class="Symbol">)</a>
 <a id="4369" class="Keyword">where</a>
  <a id="4377" href="UF.Equiv-FunExt.html#4377" class="Function">a</a> <a id="4379" class="Symbol">:</a> <a id="4381" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="4386" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a>
  <a id="4390" href="UF.Equiv-FunExt.html#4377" class="Function">a</a> <a id="4392" class="Symbol">=</a> <a id="4394" href="UF.Equiv.html#6220" class="Function">equivs-are-qinvs</a> <a id="4411" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a> <a id="4413" class="Symbol">((</a><a id="4415" href="UF.Equiv-FunExt.html#4316" class="Bound">g</a> <a id="4417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4419" href="UF.Equiv-FunExt.html#4320" class="Bound">fg</a><a id="4421" class="Symbol">)</a> <a id="4423" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4425" class="Symbol">(</a><a id="4426" href="UF.Equiv-FunExt.html#4325" class="Bound">h</a> <a id="4428" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4430" href="UF.Equiv-FunExt.html#4329" class="Bound">hf</a><a id="4432" class="Symbol">))</a>

  <a id="4438" href="UF.Equiv-FunExt.html#4438" class="Function">b</a> <a id="4440" class="Symbol">:</a> <a id="4442" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a><a id="4454" class="Symbol">(</a><a id="4455" href="Notation.General.html#398" class="Function">fiber</a> <a id="4461" class="Symbol">(</a><a id="4462" href="MLTT.Pi.html#513" class="Function Operator">_∘</a> <a id="4465" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a><a id="4466" class="Symbol">)</a> <a id="4468" href="MLTT.Pi.html#444" class="Function">id</a><a id="4470" class="Symbol">)</a>
  <a id="4474" href="UF.Equiv-FunExt.html#4438" class="Function">b</a> <a id="4476" class="Symbol">=</a> <a id="4478" href="UF.Equiv.html#18841" class="Function">qinvs-are-vv-equivs</a> <a id="4498" class="Symbol">(</a><a id="4499" href="MLTT.Pi.html#513" class="Function Operator">_∘</a> <a id="4502" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a><a id="4503" class="Symbol">)</a> <a id="4505" class="Symbol">(</a><a id="4506" href="UF.Equiv-FunExt.html#2185" class="Function">qinv-pre&#39;</a> <a id="4516" class="Symbol">(</a><a id="4517" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4525" href="UF.Equiv-FunExt.html#4309" class="Bound">fe&#39;</a><a id="4528" class="Symbol">)</a> <a id="4530" class="Symbol">(</a><a id="4531" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4539" href="UF.Equiv-FunExt.html#4306" class="Bound">fe</a><a id="4541" class="Symbol">)</a> <a id="4543" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a> <a id="4545" href="UF.Equiv-FunExt.html#4377" class="Function">a</a><a id="4546" class="Symbol">)</a> <a id="4548" href="MLTT.Pi.html#444" class="Function">id</a>

  <a id="4554" href="UF.Equiv-FunExt.html#4554" class="Function">r</a> <a id="4556" class="Symbol">:</a> <a id="4558" href="Notation.General.html#398" class="Function">fiber</a> <a id="4564" class="Symbol">(</a><a id="4565" href="MLTT.Pi.html#513" class="Function Operator">_∘</a> <a id="4568" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a><a id="4569" class="Symbol">)</a> <a id="4571" href="MLTT.Pi.html#444" class="Function">id</a> <a id="4574" class="Symbol">→</a> <a id="4576" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="4587" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a>
  <a id="4591" href="UF.Equiv-FunExt.html#4554" class="Function">r</a> <a id="4593" class="Symbol">(</a><a id="4594" href="UF.Equiv-FunExt.html#4594" class="Bound">h</a> <a id="4596" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4598" href="UF.Equiv-FunExt.html#4598" class="Bound">p</a><a id="4599" class="Symbol">)</a> <a id="4601" class="Symbol">=</a> <a id="4603" class="Symbol">(</a><a id="4604" href="UF.Equiv-FunExt.html#4594" class="Bound">h</a> <a id="4606" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4608" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="4616" class="Symbol">(</a><a id="4617" href="UF.Equiv-FunExt.html#4594" class="Bound">h</a> <a id="4619" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4621" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a><a id="4622" class="Symbol">)</a> <a id="4624" href="MLTT.Pi.html#444" class="Function">id</a> <a id="4627" href="UF.Equiv-FunExt.html#4598" class="Bound">p</a><a id="4628" class="Symbol">)</a>

  <a id="4633" href="UF.Equiv-FunExt.html#4633" class="Function">s</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="4648" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a> <a id="4650" class="Symbol">→</a> <a id="4652" href="Notation.General.html#398" class="Function">fiber</a> <a id="4658" class="Symbol">(</a><a id="4659" href="MLTT.Pi.html#513" class="Function Operator">_∘</a> <a id="4662" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a><a id="4663" class="Symbol">)</a> <a id="4665" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="4670" href="UF.Equiv-FunExt.html#4633" class="Function">s</a> <a id="4672" class="Symbol">(</a><a id="4673" href="UF.Equiv-FunExt.html#4673" class="Bound">h</a> <a id="4675" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4677" href="UF.Equiv-FunExt.html#4677" class="Bound">η</a><a id="4678" class="Symbol">)</a> <a id="4680" class="Symbol">=</a> <a id="4682" class="Symbol">(</a><a id="4683" href="UF.Equiv-FunExt.html#4673" class="Bound">h</a> <a id="4685" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4687" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4695" href="UF.Equiv-FunExt.html#4306" class="Bound">fe</a> <a id="4698" href="UF.Equiv-FunExt.html#4677" class="Bound">η</a><a id="4699" class="Symbol">)</a>

  <a id="4704" href="UF.Equiv-FunExt.html#4704" class="Function">rs</a> <a id="4707" class="Symbol">:</a> <a id="4709" class="Symbol">(</a><a id="4710" href="UF.Equiv-FunExt.html#4710" class="Bound">σ</a> <a id="4712" class="Symbol">:</a> <a id="4714" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="4725" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a><a id="4726" class="Symbol">)</a> <a id="4728" class="Symbol">→</a> <a id="4730" href="UF.Equiv-FunExt.html#4554" class="Function">r</a> <a id="4732" class="Symbol">(</a><a id="4733" href="UF.Equiv-FunExt.html#4633" class="Function">s</a> <a id="4735" href="UF.Equiv-FunExt.html#4710" class="Bound">σ</a><a id="4736" class="Symbol">)</a> <a id="4738" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4740" href="UF.Equiv-FunExt.html#4710" class="Bound">σ</a>
  <a id="4744" href="UF.Equiv-FunExt.html#4704" class="Function">rs</a> <a id="4747" class="Symbol">(</a><a id="4748" href="UF.Equiv-FunExt.html#4748" class="Bound">h</a> <a id="4750" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4752" href="UF.Equiv-FunExt.html#4752" class="Bound">η</a><a id="4753" class="Symbol">)</a> <a id="4755" class="Symbol">=</a> <a id="4757" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4760" class="Symbol">(λ</a> <a id="4763" href="UF.Equiv-FunExt.html#4763" class="Bound">-</a> <a id="4765" class="Symbol">→</a> <a id="4767" class="Symbol">(</a><a id="4768" href="UF.Equiv-FunExt.html#4748" class="Bound">h</a> <a id="4770" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4772" href="UF.Equiv-FunExt.html#4763" class="Bound">-</a><a id="4773" class="Symbol">))</a> <a id="4776" href="UF.Equiv-FunExt.html#4791" class="Function">q</a>
   <a id="4781" class="Keyword">where</a>
    <a id="4791" href="UF.Equiv-FunExt.html#4791" class="Function">q</a> <a id="4793" class="Symbol">:</a> <a id="4795" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="4803" class="Symbol">(</a><a id="4804" href="UF.Equiv-FunExt.html#4748" class="Bound">h</a> <a id="4806" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4808" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a><a id="4809" class="Symbol">)</a> <a id="4811" href="MLTT.Pi.html#444" class="Function">id</a> <a id="4814" class="Symbol">(</a><a id="4815" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4823" href="UF.Equiv-FunExt.html#4306" class="Bound">fe</a> <a id="4826" href="UF.Equiv-FunExt.html#4752" class="Bound">η</a><a id="4827" class="Symbol">)</a> <a id="4829" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4831" href="UF.Equiv-FunExt.html#4752" class="Bound">η</a>
    <a id="4837" href="UF.Equiv-FunExt.html#4791" class="Function">q</a> <a id="4839" class="Symbol">=</a> <a id="4841" href="UF.FunExt.html#1343" class="Function">happly-funext</a> <a id="4855" href="UF.Equiv-FunExt.html#4306" class="Bound">fe</a> <a id="4858" class="Symbol">(</a><a id="4859" href="UF.Equiv-FunExt.html#4748" class="Bound">h</a> <a id="4861" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4863" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a><a id="4864" class="Symbol">)</a> <a id="4866" href="MLTT.Pi.html#444" class="Function">id</a> <a id="4869" href="UF.Equiv-FunExt.html#4752" class="Bound">η</a>

  <a id="4874" href="UF.Equiv-FunExt.html#4874" class="Function">c</a> <a id="4876" class="Symbol">:</a> <a id="4878" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="4891" class="Symbol">(</a><a id="4892" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="4903" href="UF.Equiv-FunExt.html#4313" class="Bound">f</a><a id="4904" class="Symbol">)</a>
  <a id="4908" href="UF.Equiv-FunExt.html#4874" class="Function">c</a> <a id="4910" class="Symbol">=</a> <a id="4912" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a> <a id="4933" class="Symbol">(</a><a id="4934" href="UF.Equiv-FunExt.html#4554" class="Function">r</a> <a id="4936" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4938" href="UF.Equiv-FunExt.html#4633" class="Function">s</a> <a id="4940" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4942" href="UF.Equiv-FunExt.html#4704" class="Function">rs</a><a id="4944" class="Symbol">)</a> <a id="4946" href="UF.Equiv-FunExt.html#4438" class="Function">b</a>

<a id="retractions-have-at-most-one-section"></a><a id="4949" href="UF.Equiv-FunExt.html#4949" class="Function">retractions-have-at-most-one-section</a> <a id="4986" class="Symbol">:</a> <a id="4988" href="UF.FunExt.html#996" class="Function">FunExt</a>
                                     <a id="5032" class="Symbol">→</a> <a id="5034" class="Symbol">{</a><a id="5035" href="UF.Equiv-FunExt.html#5035" class="Bound">X</a> <a id="5037" class="Symbol">:</a> <a id="5039" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5041" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5043" class="Symbol">}</a> <a id="5045" class="Symbol">{</a><a id="5046" href="UF.Equiv-FunExt.html#5046" class="Bound">Y</a> <a id="5048" class="Symbol">:</a> <a id="5050" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5052" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5054" class="Symbol">}</a>
                                       <a id="5095" class="Symbol">(</a><a id="5096" href="UF.Equiv-FunExt.html#5096" class="Bound">f</a> <a id="5098" class="Symbol">:</a> <a id="5100" href="UF.Equiv-FunExt.html#5035" class="Bound">X</a> <a id="5102" class="Symbol">→</a> <a id="5104" href="UF.Equiv-FunExt.html#5046" class="Bound">Y</a><a id="5105" class="Symbol">)</a>
                                     <a id="5144" class="Symbol">→</a> <a id="5146" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="5157" href="UF.Equiv-FunExt.html#5096" class="Bound">f</a>
                                     <a id="5196" class="Symbol">→</a> <a id="5198" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5206" class="Symbol">(</a><a id="5207" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="5219" href="UF.Equiv-FunExt.html#5096" class="Bound">f</a><a id="5220" class="Symbol">)</a>
<a id="5222" href="UF.Equiv-FunExt.html#4949" class="Function">retractions-have-at-most-one-section</a> <a id="5259" class="Symbol">{</a><a id="5260" href="UF.Equiv-FunExt.html#5260" class="Bound">𝓤</a><a id="5261" class="Symbol">}</a> <a id="5263" class="Symbol">{</a><a id="5264" href="UF.Equiv-FunExt.html#5264" class="Bound">𝓥</a><a id="5265" class="Symbol">}</a> <a id="5267" href="UF.Equiv-FunExt.html#5267" class="Bound">fe</a> <a id="5270" class="Symbol">=</a>
 <a id="5273" href="UF.Equiv-FunExt.html#2882" class="Function">retractions-have-at-most-one-section&#39;</a> <a id="5311" class="Symbol">(</a><a id="5312" href="UF.Equiv-FunExt.html#5267" class="Bound">fe</a> <a id="5315" href="UF.Equiv-FunExt.html#5264" class="Bound">𝓥</a> <a id="5317" href="UF.Equiv-FunExt.html#5260" class="Bound">𝓤</a><a id="5318" class="Symbol">)</a> <a id="5320" class="Symbol">(</a><a id="5321" href="UF.Equiv-FunExt.html#5267" class="Bound">fe</a> <a id="5324" href="UF.Equiv-FunExt.html#5264" class="Bound">𝓥</a> <a id="5326" href="UF.Equiv-FunExt.html#5264" class="Bound">𝓥</a><a id="5327" class="Symbol">)</a>

<a id="sections-have-at-most-one-retraction"></a><a id="5330" href="UF.Equiv-FunExt.html#5330" class="Function">sections-have-at-most-one-retraction</a> <a id="5367" class="Symbol">:</a> <a id="5369" href="UF.FunExt.html#996" class="Function">FunExt</a>
                                     <a id="5413" class="Symbol">→</a> <a id="5415" class="Symbol">{</a><a id="5416" href="UF.Equiv-FunExt.html#5416" class="Bound">X</a> <a id="5418" class="Symbol">:</a> <a id="5420" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5422" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5424" class="Symbol">}</a> <a id="5426" class="Symbol">{</a><a id="5427" href="UF.Equiv-FunExt.html#5427" class="Bound">Y</a> <a id="5429" class="Symbol">:</a> <a id="5431" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5433" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5435" class="Symbol">}</a>
                                       <a id="5476" class="Symbol">(</a><a id="5477" href="UF.Equiv-FunExt.html#5477" class="Bound">f</a> <a id="5479" class="Symbol">:</a> <a id="5481" href="UF.Equiv-FunExt.html#5416" class="Bound">X</a> <a id="5483" class="Symbol">→</a> <a id="5485" href="UF.Equiv-FunExt.html#5427" class="Bound">Y</a><a id="5486" class="Symbol">)</a>
                                     <a id="5525" class="Symbol">→</a> <a id="5527" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="5539" href="UF.Equiv-FunExt.html#5477" class="Bound">f</a>
                                     <a id="5578" class="Symbol">→</a> <a id="5580" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5588" class="Symbol">(</a><a id="5589" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="5600" href="UF.Equiv-FunExt.html#5477" class="Bound">f</a><a id="5601" class="Symbol">)</a>
<a id="5603" href="UF.Equiv-FunExt.html#5330" class="Function">sections-have-at-most-one-retraction</a> <a id="5640" class="Symbol">{</a><a id="5641" href="UF.Equiv-FunExt.html#5641" class="Bound">𝓤</a><a id="5642" class="Symbol">}</a> <a id="5644" class="Symbol">{</a><a id="5645" href="UF.Equiv-FunExt.html#5645" class="Bound">𝓥</a><a id="5646" class="Symbol">}</a> <a id="5648" href="UF.Equiv-FunExt.html#5648" class="Bound">fe</a> <a id="5651" class="Symbol">=</a>
 <a id="5654" href="UF.Equiv-FunExt.html#3918" class="Function">sections-have-at-most-one-retraction&#39;</a> <a id="5692" class="Symbol">(</a><a id="5693" href="UF.Equiv-FunExt.html#5648" class="Bound">fe</a> <a id="5696" href="UF.Equiv-FunExt.html#5641" class="Bound">𝓤</a> <a id="5698" href="UF.Equiv-FunExt.html#5641" class="Bound">𝓤</a><a id="5699" class="Symbol">)</a> <a id="5701" class="Symbol">(</a><a id="5702" href="UF.Equiv-FunExt.html#5648" class="Bound">fe</a> <a id="5705" href="UF.Equiv-FunExt.html#5645" class="Bound">𝓥</a> <a id="5707" href="UF.Equiv-FunExt.html#5641" class="Bound">𝓤</a><a id="5708" class="Symbol">)</a>

<a id="being-equiv-is-prop&#39;"></a><a id="5711" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="5732" class="Symbol">:</a> <a id="5734" class="Symbol">{</a><a id="5735" href="UF.Equiv-FunExt.html#5735" class="Bound">X</a> <a id="5737" class="Symbol">:</a> <a id="5739" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5741" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5743" class="Symbol">}</a> <a id="5745" class="Symbol">{</a><a id="5746" href="UF.Equiv-FunExt.html#5746" class="Bound">Y</a> <a id="5748" class="Symbol">:</a> <a id="5750" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5752" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5754" class="Symbol">}</a>
                     <a id="5777" class="Symbol">→</a> <a id="5779" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5786" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5788" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                     <a id="5811" class="Symbol">→</a> <a id="5813" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5820" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5822" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                     <a id="5845" class="Symbol">→</a> <a id="5847" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5854" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5856" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                     <a id="5879" class="Symbol">→</a> <a id="5881" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5888" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5890" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                     <a id="5913" class="Symbol">→</a> <a id="5915" class="Symbol">(</a><a id="5916" href="UF.Equiv-FunExt.html#5916" class="Bound">f</a> <a id="5918" class="Symbol">:</a> <a id="5920" href="UF.Equiv-FunExt.html#5735" class="Bound">X</a> <a id="5922" class="Symbol">→</a> <a id="5924" href="UF.Equiv-FunExt.html#5746" class="Bound">Y</a><a id="5925" class="Symbol">)</a>
                     <a id="5948" class="Symbol">→</a> <a id="5950" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5958" class="Symbol">(</a><a id="5959" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5968" href="UF.Equiv-FunExt.html#5916" class="Bound">f</a><a id="5969" class="Symbol">)</a>
<a id="5971" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="5992" href="UF.Equiv-FunExt.html#5992" class="Bound">fe</a> <a id="5995" href="UF.Equiv-FunExt.html#5995" class="Bound">fe&#39;</a> <a id="5999" href="UF.Equiv-FunExt.html#5999" class="Bound">fe&#39;&#39;</a> <a id="6004" href="UF.Equiv-FunExt.html#6004" class="Bound">fe&#39;&#39;&#39;</a> <a id="6010" href="UF.Equiv-FunExt.html#6010" class="Bound">f</a> <a id="6012" class="Symbol">=</a>
 <a id="6015" href="UF.Subsingletons.html#4435" class="Function">×-prop-criterion</a>
  <a id="6034" class="Symbol">(</a><a id="6035" href="UF.Equiv-FunExt.html#2882" class="Function">retractions-have-at-most-one-section&#39;</a> <a id="6073" href="UF.Equiv-FunExt.html#5992" class="Bound">fe</a> <a id="6076" href="UF.Equiv-FunExt.html#5995" class="Bound">fe&#39;</a> <a id="6080" href="UF.Equiv-FunExt.html#6010" class="Bound">f</a> <a id="6082" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="6087" href="UF.Equiv-FunExt.html#3918" class="Function">sections-have-at-most-one-retraction&#39;</a> <a id="6125" href="UF.Equiv-FunExt.html#5999" class="Bound">fe&#39;&#39;</a> <a id="6130" href="UF.Equiv-FunExt.html#6004" class="Bound">fe&#39;&#39;&#39;</a> <a id="6136" href="UF.Equiv-FunExt.html#6010" class="Bound">f</a><a id="6137" class="Symbol">)</a>

<a id="being-equiv-is-prop"></a><a id="6140" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="6160" class="Symbol">:</a> <a id="6162" href="UF.FunExt.html#996" class="Function">FunExt</a>
                    <a id="6189" class="Symbol">→</a> <a id="6191" class="Symbol">{</a><a id="6192" href="UF.Equiv-FunExt.html#6192" class="Bound">X</a> <a id="6194" class="Symbol">:</a> <a id="6196" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6198" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6200" class="Symbol">}</a> <a id="6202" class="Symbol">{</a><a id="6203" href="UF.Equiv-FunExt.html#6203" class="Bound">Y</a> <a id="6205" class="Symbol">:</a> <a id="6207" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6209" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6211" class="Symbol">}</a>
                      <a id="6235" class="Symbol">(</a><a id="6236" href="UF.Equiv-FunExt.html#6236" class="Bound">f</a> <a id="6238" class="Symbol">:</a> <a id="6240" href="UF.Equiv-FunExt.html#6192" class="Bound">X</a> <a id="6242" class="Symbol">→</a> <a id="6244" href="UF.Equiv-FunExt.html#6203" class="Bound">Y</a><a id="6245" class="Symbol">)</a>
                    <a id="6267" class="Symbol">→</a> <a id="6269" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6277" class="Symbol">(</a><a id="6278" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6287" href="UF.Equiv-FunExt.html#6236" class="Bound">f</a><a id="6288" class="Symbol">)</a>
<a id="6290" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="6310" class="Symbol">{</a><a id="6311" href="UF.Equiv-FunExt.html#6311" class="Bound">𝓤</a><a id="6312" class="Symbol">}</a> <a id="6314" class="Symbol">{</a><a id="6315" href="UF.Equiv-FunExt.html#6315" class="Bound">𝓥</a><a id="6316" class="Symbol">}</a> <a id="6318" href="UF.Equiv-FunExt.html#6318" class="Bound">fe</a> <a id="6321" href="UF.Equiv-FunExt.html#6321" class="Bound">f</a> <a id="6323" class="Symbol">=</a>
 <a id="6326" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="6347" class="Symbol">(</a><a id="6348" href="UF.Equiv-FunExt.html#6318" class="Bound">fe</a> <a id="6351" href="UF.Equiv-FunExt.html#6315" class="Bound">𝓥</a> <a id="6353" href="UF.Equiv-FunExt.html#6311" class="Bound">𝓤</a><a id="6354" class="Symbol">)</a> <a id="6356" class="Symbol">(</a><a id="6357" href="UF.Equiv-FunExt.html#6318" class="Bound">fe</a> <a id="6360" href="UF.Equiv-FunExt.html#6315" class="Bound">𝓥</a> <a id="6362" href="UF.Equiv-FunExt.html#6315" class="Bound">𝓥</a><a id="6363" class="Symbol">)</a> <a id="6365" class="Symbol">(</a><a id="6366" href="UF.Equiv-FunExt.html#6318" class="Bound">fe</a> <a id="6369" href="UF.Equiv-FunExt.html#6311" class="Bound">𝓤</a> <a id="6371" href="UF.Equiv-FunExt.html#6311" class="Bound">𝓤</a><a id="6372" class="Symbol">)</a> <a id="6374" class="Symbol">(</a><a id="6375" href="UF.Equiv-FunExt.html#6318" class="Bound">fe</a> <a id="6378" href="UF.Equiv-FunExt.html#6315" class="Bound">𝓥</a> <a id="6380" href="UF.Equiv-FunExt.html#6311" class="Bound">𝓤</a><a id="6381" class="Symbol">)</a> <a id="6383" href="UF.Equiv-FunExt.html#6321" class="Bound">f</a>

<a id="being-equiv-is-prop&#39;&#39;"></a><a id="6386" href="UF.Equiv-FunExt.html#6386" class="Function">being-equiv-is-prop&#39;&#39;</a> <a id="6408" class="Symbol">:</a> <a id="6410" class="Symbol">{</a><a id="6411" href="UF.Equiv-FunExt.html#6411" class="Bound">X</a> <a id="6413" href="UF.Equiv-FunExt.html#6413" class="Bound">Y</a> <a id="6415" class="Symbol">:</a> <a id="6417" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6419" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6421" class="Symbol">}</a>
                      <a id="6445" class="Symbol">→</a> <a id="6447" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6454" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6456" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                      <a id="6480" class="Symbol">→</a> <a id="6482" class="Symbol">(</a><a id="6483" href="UF.Equiv-FunExt.html#6483" class="Bound">f</a> <a id="6485" class="Symbol">:</a> <a id="6487" href="UF.Equiv-FunExt.html#6411" class="Bound">X</a> <a id="6489" class="Symbol">→</a> <a id="6491" href="UF.Equiv-FunExt.html#6413" class="Bound">Y</a><a id="6492" class="Symbol">)</a>
                      <a id="6516" class="Symbol">→</a> <a id="6518" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6526" class="Symbol">(</a><a id="6527" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6536" href="UF.Equiv-FunExt.html#6483" class="Bound">f</a><a id="6537" class="Symbol">)</a>
<a id="6539" href="UF.Equiv-FunExt.html#6386" class="Function">being-equiv-is-prop&#39;&#39;</a> <a id="6561" href="UF.Equiv-FunExt.html#6561" class="Bound">fe</a> <a id="6564" class="Symbol">=</a> <a id="6566" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="6587" href="UF.Equiv-FunExt.html#6561" class="Bound">fe</a> <a id="6590" href="UF.Equiv-FunExt.html#6561" class="Bound">fe</a> <a id="6593" href="UF.Equiv-FunExt.html#6561" class="Bound">fe</a> <a id="6596" href="UF.Equiv-FunExt.html#6561" class="Bound">fe</a>

<a id="≃-assoc&#39;"></a><a id="6600" href="UF.Equiv-FunExt.html#6600" class="Function">≃-assoc&#39;</a> <a id="6609" class="Symbol">:</a> <a id="6611" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6618" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="6620" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
         <a id="6631" class="Symbol">→</a> <a id="6633" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6640" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="6642" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a>
         <a id="6653" class="Symbol">→</a> <a id="6655" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6662" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6664" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
         <a id="6675" class="Symbol">→</a> <a id="6677" class="Symbol">{</a><a id="6678" href="UF.Equiv-FunExt.html#6678" class="Bound">X</a> <a id="6680" class="Symbol">:</a> <a id="6682" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6684" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6686" class="Symbol">}</a> <a id="6688" class="Symbol">{</a><a id="6689" href="UF.Equiv-FunExt.html#6689" class="Bound">Y</a> <a id="6691" class="Symbol">:</a> <a id="6693" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6695" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6697" class="Symbol">}</a> <a id="6699" class="Symbol">{</a><a id="6700" href="UF.Equiv-FunExt.html#6700" class="Bound">Z</a> <a id="6702" class="Symbol">:</a> <a id="6704" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6706" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6708" class="Symbol">}</a> <a id="6710" class="Symbol">{</a><a id="6711" href="UF.Equiv-FunExt.html#6711" class="Bound">T</a> <a id="6713" class="Symbol">:</a> <a id="6715" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="6717" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6719" class="Symbol">}</a>
           <a id="6732" class="Symbol">(</a><a id="6733" href="UF.Equiv-FunExt.html#6733" class="Bound">α</a> <a id="6735" class="Symbol">:</a> <a id="6737" href="UF.Equiv-FunExt.html#6678" class="Bound">X</a> <a id="6739" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6741" href="UF.Equiv-FunExt.html#6689" class="Bound">Y</a><a id="6742" class="Symbol">)</a> <a id="6744" class="Symbol">(</a><a id="6745" href="UF.Equiv-FunExt.html#6745" class="Bound">β</a> <a id="6747" class="Symbol">:</a> <a id="6749" href="UF.Equiv-FunExt.html#6689" class="Bound">Y</a> <a id="6751" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6753" href="UF.Equiv-FunExt.html#6700" class="Bound">Z</a><a id="6754" class="Symbol">)</a> <a id="6756" class="Symbol">(</a><a id="6757" href="UF.Equiv-FunExt.html#6757" class="Bound">γ</a> <a id="6759" class="Symbol">:</a> <a id="6761" href="UF.Equiv-FunExt.html#6700" class="Bound">Z</a> <a id="6763" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6765" href="UF.Equiv-FunExt.html#6711" class="Bound">T</a><a id="6766" class="Symbol">)</a>
         <a id="6777" class="Symbol">→</a> <a id="6779" href="UF.Equiv-FunExt.html#6733" class="Bound">α</a> <a id="6781" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="6783" class="Symbol">(</a><a id="6784" href="UF.Equiv-FunExt.html#6745" class="Bound">β</a> <a id="6786" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="6788" href="UF.Equiv-FunExt.html#6757" class="Bound">γ</a><a id="6789" class="Symbol">)</a> <a id="6791" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6793" class="Symbol">(</a><a id="6794" href="UF.Equiv-FunExt.html#6733" class="Bound">α</a> <a id="6796" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="6798" href="UF.Equiv-FunExt.html#6745" class="Bound">β</a><a id="6799" class="Symbol">)</a> <a id="6801" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="6803" href="UF.Equiv-FunExt.html#6757" class="Bound">γ</a>
<a id="6805" href="UF.Equiv-FunExt.html#6600" class="Function">≃-assoc&#39;</a> <a id="6814" href="UF.Equiv-FunExt.html#6814" class="Bound">fe₀</a> <a id="6818" href="UF.Equiv-FunExt.html#6818" class="Bound">f₁</a> <a id="6821" href="UF.Equiv-FunExt.html#6821" class="Bound">f₂</a> <a id="6824" class="Symbol">(</a><a id="6825" href="UF.Equiv-FunExt.html#6825" class="Bound">f</a> <a id="6827" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6829" href="UF.Equiv-FunExt.html#6829" class="Bound">a</a><a id="6830" class="Symbol">)</a> <a id="6832" class="Symbol">(</a><a id="6833" href="UF.Equiv-FunExt.html#6833" class="Bound">g</a> <a id="6835" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6837" href="UF.Equiv-FunExt.html#6837" class="Bound">b</a><a id="6838" class="Symbol">)</a> <a id="6840" class="Symbol">(</a><a id="6841" href="UF.Equiv-FunExt.html#6841" class="Bound">h</a> <a id="6843" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6845" href="UF.Equiv-FunExt.html#6845" class="Bound">c</a><a id="6846" class="Symbol">)</a> <a id="6848" class="Symbol">=</a> <a id="6850" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="6857" class="Symbol">(</a><a id="6858" href="UF.Equiv-FunExt.html#6874" class="Function">p</a> <a id="6860" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6862" href="UF.Equiv-FunExt.html#7020" class="Function">q</a><a id="6863" class="Symbol">)</a>
 <a id="6866" class="Keyword">where</a>
  <a id="6874" href="UF.Equiv-FunExt.html#6874" class="Function">p</a> <a id="6876" class="Symbol">:</a> <a id="6878" class="Symbol">(</a><a id="6879" href="UF.Equiv-FunExt.html#6841" class="Bound">h</a> <a id="6881" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6883" href="UF.Equiv-FunExt.html#6833" class="Bound">g</a><a id="6884" class="Symbol">)</a> <a id="6886" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6888" href="UF.Equiv-FunExt.html#6825" class="Bound">f</a> <a id="6890" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6892" href="UF.Equiv-FunExt.html#6841" class="Bound">h</a> <a id="6894" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6896" class="Symbol">(</a><a id="6897" href="UF.Equiv-FunExt.html#6833" class="Bound">g</a> <a id="6899" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6901" href="UF.Equiv-FunExt.html#6825" class="Bound">f</a><a id="6902" class="Symbol">)</a>
  <a id="6906" href="UF.Equiv-FunExt.html#6874" class="Function">p</a> <a id="6908" class="Symbol">=</a> <a id="6910" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="6918" href="UF.Equiv-FunExt.html#6918" class="Function">d</a> <a id="6920" href="UF.Equiv-FunExt.html#6920" class="Function">e</a> <a id="6922" class="Symbol">:</a> <a id="6924" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6933" class="Symbol">(</a><a id="6934" href="UF.Equiv-FunExt.html#6841" class="Bound">h</a> <a id="6936" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6938" href="UF.Equiv-FunExt.html#6833" class="Bound">g</a> <a id="6940" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6942" href="UF.Equiv-FunExt.html#6825" class="Bound">f</a><a id="6943" class="Symbol">)</a>
  <a id="6947" href="UF.Equiv-FunExt.html#6918" class="Function">d</a> <a id="6949" class="Symbol">=</a> <a id="6951" href="UF.Equiv.html#1615" class="Function">∘-is-equiv</a> <a id="6962" href="UF.Equiv-FunExt.html#6829" class="Bound">a</a> <a id="6964" class="Symbol">(</a><a id="6965" href="UF.Equiv.html#1615" class="Function">∘-is-equiv</a> <a id="6976" href="UF.Equiv-FunExt.html#6837" class="Bound">b</a> <a id="6978" href="UF.Equiv-FunExt.html#6845" class="Bound">c</a><a id="6979" class="Symbol">)</a>
  <a id="6983" href="UF.Equiv-FunExt.html#6920" class="Function">e</a> <a id="6985" class="Symbol">=</a> <a id="6987" href="UF.Equiv.html#1615" class="Function">∘-is-equiv</a> <a id="6998" class="Symbol">(</a><a id="6999" href="UF.Equiv.html#1615" class="Function">∘-is-equiv</a> <a id="7010" href="UF.Equiv-FunExt.html#6829" class="Bound">a</a> <a id="7012" href="UF.Equiv-FunExt.html#6837" class="Bound">b</a><a id="7013" class="Symbol">)</a> <a id="7015" href="UF.Equiv-FunExt.html#6845" class="Bound">c</a>

  <a id="7020" href="UF.Equiv-FunExt.html#7020" class="Function">q</a> <a id="7022" class="Symbol">:</a> <a id="7024" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7034" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="7043" href="UF.Equiv-FunExt.html#6874" class="Function">p</a> <a id="7045" href="UF.Equiv-FunExt.html#6918" class="Function">d</a> <a id="7047" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7049" href="UF.Equiv-FunExt.html#6920" class="Function">e</a>
  <a id="7053" href="UF.Equiv-FunExt.html#7020" class="Function">q</a> <a id="7055" class="Symbol">=</a> <a id="7057" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="7078" href="UF.Equiv-FunExt.html#6814" class="Bound">fe₀</a> <a id="7082" href="UF.Equiv-FunExt.html#6818" class="Bound">f₁</a> <a id="7085" href="UF.Equiv-FunExt.html#6821" class="Bound">f₂</a> <a id="7088" href="UF.Equiv-FunExt.html#6814" class="Bound">fe₀</a> <a id="7092" class="Symbol">(</a><a id="7093" href="UF.Equiv-FunExt.html#6841" class="Bound">h</a> <a id="7095" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7097" href="UF.Equiv-FunExt.html#6833" class="Bound">g</a> <a id="7099" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7101" href="UF.Equiv-FunExt.html#6825" class="Bound">f</a><a id="7102" class="Symbol">)</a> <a id="7104" class="Symbol">_</a> <a id="7106" class="Symbol">_</a>

<a id="≃-assoc"></a><a id="7109" href="UF.Equiv-FunExt.html#7109" class="Function">≃-assoc</a> <a id="7117" class="Symbol">:</a> <a id="7119" href="UF.FunExt.html#996" class="Function">FunExt</a>
        <a id="7134" class="Symbol">→</a> <a id="7136" class="Symbol">{</a><a id="7137" href="UF.Equiv-FunExt.html#7137" class="Bound">X</a> <a id="7139" class="Symbol">:</a> <a id="7141" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7143" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7145" class="Symbol">}</a> <a id="7147" class="Symbol">{</a><a id="7148" href="UF.Equiv-FunExt.html#7148" class="Bound">Y</a> <a id="7150" class="Symbol">:</a> <a id="7152" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7154" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7156" class="Symbol">}</a> <a id="7158" class="Symbol">{</a><a id="7159" href="UF.Equiv-FunExt.html#7159" class="Bound">Z</a> <a id="7161" class="Symbol">:</a> <a id="7163" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="7165" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7167" class="Symbol">}</a> <a id="7169" class="Symbol">{</a><a id="7170" href="UF.Equiv-FunExt.html#7170" class="Bound">T</a> <a id="7172" class="Symbol">:</a> <a id="7174" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="7176" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7178" class="Symbol">}</a>
          <a id="7190" class="Symbol">(</a><a id="7191" href="UF.Equiv-FunExt.html#7191" class="Bound">α</a> <a id="7193" class="Symbol">:</a> <a id="7195" href="UF.Equiv-FunExt.html#7137" class="Bound">X</a> <a id="7197" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7199" href="UF.Equiv-FunExt.html#7148" class="Bound">Y</a><a id="7200" class="Symbol">)</a> <a id="7202" class="Symbol">(</a><a id="7203" href="UF.Equiv-FunExt.html#7203" class="Bound">β</a> <a id="7205" class="Symbol">:</a> <a id="7207" href="UF.Equiv-FunExt.html#7148" class="Bound">Y</a> <a id="7209" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7211" href="UF.Equiv-FunExt.html#7159" class="Bound">Z</a><a id="7212" class="Symbol">)</a> <a id="7214" class="Symbol">(</a><a id="7215" href="UF.Equiv-FunExt.html#7215" class="Bound">γ</a> <a id="7217" class="Symbol">:</a> <a id="7219" href="UF.Equiv-FunExt.html#7159" class="Bound">Z</a> <a id="7221" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7223" href="UF.Equiv-FunExt.html#7170" class="Bound">T</a><a id="7224" class="Symbol">)</a>
        <a id="7234" class="Symbol">→</a> <a id="7236" href="UF.Equiv-FunExt.html#7191" class="Bound">α</a> <a id="7238" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="7240" class="Symbol">(</a><a id="7241" href="UF.Equiv-FunExt.html#7203" class="Bound">β</a> <a id="7243" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="7245" href="UF.Equiv-FunExt.html#7215" class="Bound">γ</a><a id="7246" class="Symbol">)</a> <a id="7248" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7250" class="Symbol">(</a><a id="7251" href="UF.Equiv-FunExt.html#7191" class="Bound">α</a> <a id="7253" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="7255" href="UF.Equiv-FunExt.html#7203" class="Bound">β</a><a id="7256" class="Symbol">)</a> <a id="7258" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="7260" href="UF.Equiv-FunExt.html#7215" class="Bound">γ</a>
<a id="7262" href="UF.Equiv-FunExt.html#7109" class="Function">≃-assoc</a> <a id="7270" href="UF.Equiv-FunExt.html#7270" class="Bound">fe</a> <a id="7273" class="Symbol">=</a> <a id="7275" href="UF.Equiv-FunExt.html#6600" class="Function">≃-assoc&#39;</a> <a id="7284" class="Symbol">(</a><a id="7285" href="UF.Equiv-FunExt.html#7270" class="Bound">fe</a> <a id="7288" class="Symbol">_</a> <a id="7290" class="Symbol">_)</a> <a id="7293" class="Symbol">(</a><a id="7294" href="UF.Equiv-FunExt.html#7270" class="Bound">fe</a> <a id="7297" class="Symbol">_</a> <a id="7299" class="Symbol">_)</a> <a id="7302" class="Symbol">(</a><a id="7303" href="UF.Equiv-FunExt.html#7270" class="Bound">fe</a> <a id="7306" class="Symbol">_</a> <a id="7308" class="Symbol">_)</a>

<a id="to-≃-＝"></a><a id="7312" href="UF.Equiv-FunExt.html#7312" class="Function">to-≃-＝</a> <a id="7319" class="Symbol">:</a> <a id="7321" class="Symbol">{</a><a id="7322" href="UF.Equiv-FunExt.html#7322" class="Bound">X</a> <a id="7324" class="Symbol">:</a> <a id="7326" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7328" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7330" class="Symbol">}</a> <a id="7332" class="Symbol">{</a><a id="7333" href="UF.Equiv-FunExt.html#7333" class="Bound">Y</a> <a id="7335" class="Symbol">:</a> <a id="7337" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7339" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7341" class="Symbol">}</a>
        <a id="7351" class="Symbol">→</a> <a id="7353" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
        <a id="7369" class="Symbol">→</a> <a id="7371" class="Symbol">{</a><a id="7372" href="UF.Equiv-FunExt.html#7372" class="Bound">f</a> <a id="7374" href="UF.Equiv-FunExt.html#7374" class="Bound">g</a> <a id="7376" class="Symbol">:</a> <a id="7378" href="UF.Equiv-FunExt.html#7322" class="Bound">X</a> <a id="7380" class="Symbol">→</a> <a id="7382" href="UF.Equiv-FunExt.html#7333" class="Bound">Y</a><a id="7383" class="Symbol">}</a> <a id="7385" class="Symbol">{</a><a id="7386" href="UF.Equiv-FunExt.html#7386" class="Bound">i</a> <a id="7388" class="Symbol">:</a> <a id="7390" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="7399" href="UF.Equiv-FunExt.html#7372" class="Bound">f</a><a id="7400" class="Symbol">}</a> <a id="7402" class="Symbol">{</a><a id="7403" href="UF.Equiv-FunExt.html#7403" class="Bound">j</a> <a id="7405" class="Symbol">:</a> <a id="7407" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="7416" href="UF.Equiv-FunExt.html#7374" class="Bound">g</a><a id="7417" class="Symbol">}</a>
        <a id="7427" class="Symbol">→</a> <a id="7429" href="UF.Equiv-FunExt.html#7372" class="Bound">f</a> <a id="7431" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7433" href="UF.Equiv-FunExt.html#7374" class="Bound">g</a>
        <a id="7443" class="Symbol">→</a> <a id="7445" class="Symbol">(</a><a id="7446" href="UF.Equiv-FunExt.html#7372" class="Bound">f</a> <a id="7448" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7450" href="UF.Equiv-FunExt.html#7386" class="Bound">i</a><a id="7451" class="Symbol">)</a> <a id="7453" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="7456" href="UF.Equiv-FunExt.html#7322" class="Bound">X</a> <a id="7458" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7460" href="UF.Equiv-FunExt.html#7333" class="Bound">Y</a> <a id="7462" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="7464" class="Symbol">(</a><a id="7465" href="UF.Equiv-FunExt.html#7374" class="Bound">g</a> <a id="7467" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7469" href="UF.Equiv-FunExt.html#7403" class="Bound">j</a><a id="7470" class="Symbol">)</a>
<a id="7472" href="UF.Equiv-FunExt.html#7312" class="Function">to-≃-＝</a> <a id="7479" href="UF.Equiv-FunExt.html#7479" class="Bound">fe</a> <a id="7482" href="UF.Equiv-FunExt.html#7482" class="Bound">h</a> <a id="7484" class="Symbol">=</a> <a id="7486" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
               <a id="7514" class="Symbol">(</a><a id="7515" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="7536" href="UF.Equiv-FunExt.html#7479" class="Bound">fe</a> <a id="7539" href="UF.Equiv-FunExt.html#7479" class="Bound">fe</a> <a id="7542" href="UF.Equiv-FunExt.html#7479" class="Bound">fe</a> <a id="7545" href="UF.Equiv-FunExt.html#7479" class="Bound">fe</a><a id="7547" class="Symbol">)</a>
                        <a id="7573" class="Symbol">(</a><a id="7574" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="7582" href="UF.Equiv-FunExt.html#7479" class="Bound">fe</a> <a id="7585" href="UF.Equiv-FunExt.html#7482" class="Bound">h</a><a id="7586" class="Symbol">)</a>

<a id="7589" class="Markup">\end{code}</a><a id="7599" class="Background">

The above proof can be condensed to one line in the style of the
following two proofs, which exploit the fact that the identity map is
a neutral element for ordinary function composition, definitionally:

</a><a id="7806" class="Markup">\begin{code}</a>

<a id="≃-refl-left&#39;"></a><a id="7820" href="UF.Equiv-FunExt.html#7820" class="Function">≃-refl-left&#39;</a> <a id="7833" class="Symbol">:</a> <a id="7835" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7842" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7844" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
             <a id="7859" class="Symbol">→</a> <a id="7861" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7868" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7870" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
             <a id="7885" class="Symbol">→</a> <a id="7887" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7894" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7896" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
             <a id="7911" class="Symbol">→</a> <a id="7913" class="Symbol">{</a><a id="7914" href="UF.Equiv-FunExt.html#7914" class="Bound">X</a> <a id="7916" class="Symbol">:</a> <a id="7918" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7920" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7922" class="Symbol">}</a> <a id="7924" class="Symbol">{</a><a id="7925" href="UF.Equiv-FunExt.html#7925" class="Bound">Y</a> <a id="7927" class="Symbol">:</a> <a id="7929" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7931" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7933" class="Symbol">}</a> <a id="7935" class="Symbol">(</a><a id="7936" href="UF.Equiv-FunExt.html#7936" class="Bound">α</a> <a id="7938" class="Symbol">:</a> <a id="7940" href="UF.Equiv-FunExt.html#7914" class="Bound">X</a> <a id="7942" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7944" href="UF.Equiv-FunExt.html#7925" class="Bound">Y</a><a id="7945" class="Symbol">)</a>
             <a id="7960" class="Symbol">→</a> <a id="7962" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="7969" href="UF.Equiv-FunExt.html#7914" class="Bound">X</a> <a id="7971" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="7973" href="UF.Equiv-FunExt.html#7936" class="Bound">α</a> <a id="7975" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7977" href="UF.Equiv-FunExt.html#7936" class="Bound">α</a>
<a id="7979" href="UF.Equiv-FunExt.html#7820" class="Function">≃-refl-left&#39;</a> <a id="7992" href="UF.Equiv-FunExt.html#7992" class="Bound">fe₀</a> <a id="7996" href="UF.Equiv-FunExt.html#7996" class="Bound">fe₁</a> <a id="8000" href="UF.Equiv-FunExt.html#8000" class="Bound">fe₂</a> <a id="8004" href="UF.Equiv-FunExt.html#8004" class="Bound">α</a> <a id="8006" class="Symbol">=</a>
 <a id="8009" href="UF.Base.html#16515" class="Function">to-Σ-＝&#39;</a> <a id="8017" class="Symbol">(</a><a id="8018" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="8039" href="UF.Equiv-FunExt.html#7992" class="Bound">fe₀</a> <a id="8043" href="UF.Equiv-FunExt.html#7996" class="Bound">fe₁</a> <a id="8047" href="UF.Equiv-FunExt.html#8000" class="Bound">fe₂</a> <a id="8051" href="UF.Equiv-FunExt.html#7992" class="Bound">fe₀</a> <a id="8055" class="Symbol">_</a> <a id="8057" class="Symbol">_</a> <a id="8059" class="Symbol">_)</a>

<a id="≃-refl-right&#39;"></a><a id="8063" href="UF.Equiv-FunExt.html#8063" class="Function">≃-refl-right&#39;</a> <a id="8077" class="Symbol">:</a> <a id="8079" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8086" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8088" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
              <a id="8104" class="Symbol">→</a> <a id="8106" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8113" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8115" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
              <a id="8131" class="Symbol">→</a> <a id="8133" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8140" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8142" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
              <a id="8158" class="Symbol">→</a> <a id="8160" class="Symbol">{</a><a id="8161" href="UF.Equiv-FunExt.html#8161" class="Bound">X</a> <a id="8163" class="Symbol">:</a> <a id="8165" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8167" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8169" class="Symbol">}</a> <a id="8171" class="Symbol">{</a><a id="8172" href="UF.Equiv-FunExt.html#8172" class="Bound">Y</a> <a id="8174" class="Symbol">:</a> <a id="8176" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8178" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8180" class="Symbol">}</a>
                <a id="8198" class="Symbol">(</a><a id="8199" href="UF.Equiv-FunExt.html#8199" class="Bound">α</a> <a id="8201" class="Symbol">:</a> <a id="8203" href="UF.Equiv-FunExt.html#8161" class="Bound">X</a> <a id="8205" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8207" href="UF.Equiv-FunExt.html#8172" class="Bound">Y</a><a id="8208" class="Symbol">)</a>
              <a id="8224" class="Symbol">→</a> <a id="8226" href="UF.Equiv-FunExt.html#8199" class="Bound">α</a> <a id="8228" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="8230" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="8237" href="UF.Equiv-FunExt.html#8172" class="Bound">Y</a> <a id="8239" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8241" href="UF.Equiv-FunExt.html#8199" class="Bound">α</a>
<a id="8243" href="UF.Equiv-FunExt.html#8063" class="Function">≃-refl-right&#39;</a> <a id="8257" href="UF.Equiv-FunExt.html#8257" class="Bound">fe₀</a> <a id="8261" href="UF.Equiv-FunExt.html#8261" class="Bound">fe₁</a> <a id="8265" href="UF.Equiv-FunExt.html#8265" class="Bound">fe₂</a>  <a id="8270" href="UF.Equiv-FunExt.html#8270" class="Bound">α</a> <a id="8272" class="Symbol">=</a>
 <a id="8275" href="UF.Base.html#16515" class="Function">to-Σ-＝&#39;</a> <a id="8283" class="Symbol">(</a><a id="8284" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="8305" href="UF.Equiv-FunExt.html#8257" class="Bound">fe₀</a> <a id="8309" href="UF.Equiv-FunExt.html#8261" class="Bound">fe₁</a> <a id="8313" href="UF.Equiv-FunExt.html#8265" class="Bound">fe₂</a> <a id="8317" href="UF.Equiv-FunExt.html#8257" class="Bound">fe₀</a> <a id="8321" class="Symbol">_</a> <a id="8323" class="Symbol">_</a> <a id="8325" class="Symbol">_)</a>

<a id="≃-sym-involutive&#39;"></a><a id="8329" href="UF.Equiv-FunExt.html#8329" class="Function">≃-sym-involutive&#39;</a> <a id="8347" class="Symbol">:</a> <a id="8349" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8356" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8358" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                  <a id="8378" class="Symbol">→</a> <a id="8380" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8387" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8389" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                  <a id="8409" class="Symbol">→</a> <a id="8411" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8418" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8420" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                  <a id="8440" class="Symbol">→</a> <a id="8442" class="Symbol">{</a><a id="8443" href="UF.Equiv-FunExt.html#8443" class="Bound">X</a> <a id="8445" class="Symbol">:</a> <a id="8447" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8449" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8451" class="Symbol">}</a> <a id="8453" class="Symbol">{</a><a id="8454" href="UF.Equiv-FunExt.html#8454" class="Bound">Y</a> <a id="8456" class="Symbol">:</a> <a id="8458" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8460" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8462" class="Symbol">}</a>
                    <a id="8484" class="Symbol">(</a><a id="8485" href="UF.Equiv-FunExt.html#8485" class="Bound">α</a> <a id="8487" class="Symbol">:</a> <a id="8489" href="UF.Equiv-FunExt.html#8443" class="Bound">X</a> <a id="8491" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8493" href="UF.Equiv-FunExt.html#8454" class="Bound">Y</a><a id="8494" class="Symbol">)</a>
                  <a id="8514" class="Symbol">→</a> <a id="8516" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="8522" class="Symbol">(</a><a id="8523" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="8529" href="UF.Equiv-FunExt.html#8485" class="Bound">α</a><a id="8530" class="Symbol">)</a> <a id="8532" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8534" href="UF.Equiv-FunExt.html#8485" class="Bound">α</a>
<a id="8536" href="UF.Equiv-FunExt.html#8329" class="Function">≃-sym-involutive&#39;</a> <a id="8554" href="UF.Equiv-FunExt.html#8554" class="Bound">fe₀</a> <a id="8558" href="UF.Equiv-FunExt.html#8558" class="Bound">fe₁</a> <a id="8562" href="UF.Equiv-FunExt.html#8562" class="Bound">fe₂</a> <a id="8566" class="Symbol">(</a><a id="8567" href="UF.Equiv-FunExt.html#8567" class="Bound">f</a> <a id="8569" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8571" href="UF.Equiv-FunExt.html#8571" class="Bound">a</a><a id="8572" class="Symbol">)</a> <a id="8574" class="Symbol">=</a>
 <a id="8577" href="UF.Base.html#16151" class="Function">to-Σ-＝</a>
  <a id="8586" class="Symbol">(</a><a id="8587" href="UF.Equiv.html#7648" class="Function">inversion-involutive</a> <a id="8608" href="UF.Equiv-FunExt.html#8567" class="Bound">f</a> <a id="8610" href="UF.Equiv-FunExt.html#8571" class="Bound">a</a> <a id="8612" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
   <a id="8617" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="8638" href="UF.Equiv-FunExt.html#8554" class="Bound">fe₀</a> <a id="8642" href="UF.Equiv-FunExt.html#8558" class="Bound">fe₁</a> <a id="8646" href="UF.Equiv-FunExt.html#8562" class="Bound">fe₂</a> <a id="8650" href="UF.Equiv-FunExt.html#8554" class="Bound">fe₀</a> <a id="8654" href="UF.Equiv-FunExt.html#8567" class="Bound">f</a> <a id="8656" class="Symbol">_</a> <a id="8658" href="UF.Equiv-FunExt.html#8571" class="Bound">a</a><a id="8659" class="Symbol">)</a>

<a id="≃-sym-involutive"></a><a id="8662" href="UF.Equiv-FunExt.html#8662" class="Function">≃-sym-involutive</a> <a id="8679" class="Symbol">:</a> <a id="8681" href="UF.FunExt.html#996" class="Function">FunExt</a>
                 <a id="8705" class="Symbol">→</a> <a id="8707" class="Symbol">{</a><a id="8708" href="UF.Equiv-FunExt.html#8708" class="Bound">X</a> <a id="8710" class="Symbol">:</a> <a id="8712" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8716" class="Symbol">}</a> <a id="8718" class="Symbol">{</a><a id="8719" href="UF.Equiv-FunExt.html#8719" class="Bound">Y</a> <a id="8721" class="Symbol">:</a> <a id="8723" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8725" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8727" class="Symbol">}</a>
                   <a id="8748" class="Symbol">(</a><a id="8749" href="UF.Equiv-FunExt.html#8749" class="Bound">α</a> <a id="8751" class="Symbol">:</a> <a id="8753" href="UF.Equiv-FunExt.html#8708" class="Bound">X</a> <a id="8755" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8757" href="UF.Equiv-FunExt.html#8719" class="Bound">Y</a><a id="8758" class="Symbol">)</a>
                 <a id="8777" class="Symbol">→</a> <a id="8779" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="8785" class="Symbol">(</a><a id="8786" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="8792" href="UF.Equiv-FunExt.html#8749" class="Bound">α</a><a id="8793" class="Symbol">)</a> <a id="8795" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8797" href="UF.Equiv-FunExt.html#8749" class="Bound">α</a>
<a id="8799" href="UF.Equiv-FunExt.html#8662" class="Function">≃-sym-involutive</a> <a id="8816" class="Symbol">{</a><a id="8817" href="UF.Equiv-FunExt.html#8817" class="Bound">𝓤</a><a id="8818" class="Symbol">}</a> <a id="8820" class="Symbol">{</a><a id="8821" href="UF.Equiv-FunExt.html#8821" class="Bound">𝓥</a><a id="8822" class="Symbol">}</a> <a id="8824" href="UF.Equiv-FunExt.html#8824" class="Bound">fe</a> <a id="8827" class="Symbol">=</a> <a id="8829" href="UF.Equiv-FunExt.html#8329" class="Function">≃-sym-involutive&#39;</a> <a id="8847" class="Symbol">(</a><a id="8848" href="UF.Equiv-FunExt.html#8824" class="Bound">fe</a> <a id="8851" href="UF.Equiv-FunExt.html#8821" class="Bound">𝓥</a> <a id="8853" href="UF.Equiv-FunExt.html#8817" class="Bound">𝓤</a><a id="8854" class="Symbol">)</a> <a id="8856" class="Symbol">(</a><a id="8857" href="UF.Equiv-FunExt.html#8824" class="Bound">fe</a> <a id="8860" href="UF.Equiv-FunExt.html#8821" class="Bound">𝓥</a> <a id="8862" href="UF.Equiv-FunExt.html#8821" class="Bound">𝓥</a><a id="8863" class="Symbol">)</a> <a id="8865" class="Symbol">(</a><a id="8866" href="UF.Equiv-FunExt.html#8824" class="Bound">fe</a> <a id="8869" href="UF.Equiv-FunExt.html#8817" class="Bound">𝓤</a> <a id="8871" href="UF.Equiv-FunExt.html#8817" class="Bound">𝓤</a><a id="8872" class="Symbol">)</a>

<a id="≃-Sym&#39;"></a><a id="8875" href="UF.Equiv-FunExt.html#8875" class="Function">≃-Sym&#39;</a> <a id="8882" class="Symbol">:</a> <a id="8884" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8891" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8893" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
       <a id="8902" class="Symbol">→</a> <a id="8904" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8911" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8913" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
       <a id="8922" class="Symbol">→</a> <a id="8924" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8931" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8933" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
       <a id="8942" class="Symbol">→</a> <a id="8944" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8951" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8953" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
       <a id="8962" class="Symbol">→</a> <a id="8964" class="Symbol">{</a><a id="8965" href="UF.Equiv-FunExt.html#8965" class="Bound">X</a> <a id="8967" class="Symbol">:</a> <a id="8969" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8971" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8973" class="Symbol">}</a> <a id="8975" class="Symbol">{</a><a id="8976" href="UF.Equiv-FunExt.html#8976" class="Bound">Y</a> <a id="8978" class="Symbol">:</a> <a id="8980" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8982" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8984" class="Symbol">}</a>
       <a id="8993" class="Symbol">→</a> <a id="8995" class="Symbol">(</a><a id="8996" href="UF.Equiv-FunExt.html#8965" class="Bound">X</a> <a id="8998" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9000" href="UF.Equiv-FunExt.html#8976" class="Bound">Y</a><a id="9001" class="Symbol">)</a> <a id="9003" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9005" class="Symbol">(</a><a id="9006" href="UF.Equiv-FunExt.html#8976" class="Bound">Y</a> <a id="9008" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9010" href="UF.Equiv-FunExt.html#8965" class="Bound">X</a><a id="9011" class="Symbol">)</a>
<a id="9013" href="UF.Equiv-FunExt.html#8875" class="Function">≃-Sym&#39;</a> <a id="9020" href="UF.Equiv-FunExt.html#9020" class="Bound">fe₀</a> <a id="9024" href="UF.Equiv-FunExt.html#9024" class="Bound">fe₁</a> <a id="9028" href="UF.Equiv-FunExt.html#9028" class="Bound">fe₂</a> <a id="9032" href="UF.Equiv-FunExt.html#9032" class="Bound">fe₃</a> <a id="9036" class="Symbol">=</a> <a id="9038" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="9045" href="UF.Equiv.html#8950" class="Function">≃-sym</a>
                          <a id="9077" class="Symbol">(</a><a id="9078" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="9084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                           <a id="9113" href="UF.Equiv-FunExt.html#8329" class="Function">≃-sym-involutive&#39;</a> <a id="9131" href="UF.Equiv-FunExt.html#9020" class="Bound">fe₀</a> <a id="9135" href="UF.Equiv-FunExt.html#9024" class="Bound">fe₁</a> <a id="9139" href="UF.Equiv-FunExt.html#9028" class="Bound">fe₂</a> <a id="9143" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                           <a id="9172" href="UF.Equiv-FunExt.html#8329" class="Function">≃-sym-involutive&#39;</a> <a id="9190" href="UF.Equiv-FunExt.html#9032" class="Bound">fe₃</a> <a id="9194" href="UF.Equiv-FunExt.html#9028" class="Bound">fe₂</a> <a id="9198" href="UF.Equiv-FunExt.html#9024" class="Bound">fe₁</a><a id="9201" class="Symbol">)</a>

<a id="≃-Sym&#39;&#39;"></a><a id="9204" href="UF.Equiv-FunExt.html#9204" class="Function">≃-Sym&#39;&#39;</a> <a id="9212" class="Symbol">:</a> <a id="9214" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9221" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9223" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
        <a id="9233" class="Symbol">→</a> <a id="9235" class="Symbol">{</a><a id="9236" href="UF.Equiv-FunExt.html#9236" class="Bound">X</a> <a id="9238" href="UF.Equiv-FunExt.html#9238" class="Bound">Y</a> <a id="9240" class="Symbol">:</a> <a id="9242" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9244" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9246" class="Symbol">}</a>
        <a id="9256" class="Symbol">→</a> <a id="9258" class="Symbol">(</a><a id="9259" href="UF.Equiv-FunExt.html#9236" class="Bound">X</a> <a id="9261" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9263" href="UF.Equiv-FunExt.html#9238" class="Bound">Y</a><a id="9264" class="Symbol">)</a> <a id="9266" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9268" class="Symbol">(</a><a id="9269" href="UF.Equiv-FunExt.html#9238" class="Bound">Y</a> <a id="9271" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9273" href="UF.Equiv-FunExt.html#9236" class="Bound">X</a><a id="9274" class="Symbol">)</a>
<a id="9276" href="UF.Equiv-FunExt.html#9204" class="Function">≃-Sym&#39;&#39;</a> <a id="9284" href="UF.Equiv-FunExt.html#9284" class="Bound">fe</a> <a id="9287" class="Symbol">=</a> <a id="9289" href="UF.Equiv-FunExt.html#8875" class="Function">≃-Sym&#39;</a> <a id="9296" href="UF.Equiv-FunExt.html#9284" class="Bound">fe</a> <a id="9299" href="UF.Equiv-FunExt.html#9284" class="Bound">fe</a> <a id="9302" href="UF.Equiv-FunExt.html#9284" class="Bound">fe</a> <a id="9305" href="UF.Equiv-FunExt.html#9284" class="Bound">fe</a>

<a id="≃-Sym"></a><a id="9309" href="UF.Equiv-FunExt.html#9309" class="Function">≃-Sym</a> <a id="9315" class="Symbol">:</a> <a id="9317" href="UF.FunExt.html#996" class="Function">FunExt</a>
      <a id="9330" class="Symbol">→</a> <a id="9332" class="Symbol">{</a><a id="9333" href="UF.Equiv-FunExt.html#9333" class="Bound">X</a> <a id="9335" class="Symbol">:</a> <a id="9337" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9339" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9341" class="Symbol">}</a> <a id="9343" class="Symbol">{</a><a id="9344" href="UF.Equiv-FunExt.html#9344" class="Bound">Y</a> <a id="9346" class="Symbol">:</a> <a id="9348" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9350" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9352" class="Symbol">}</a>
      <a id="9360" class="Symbol">→</a> <a id="9362" class="Symbol">(</a><a id="9363" href="UF.Equiv-FunExt.html#9333" class="Bound">X</a> <a id="9365" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9367" href="UF.Equiv-FunExt.html#9344" class="Bound">Y</a><a id="9368" class="Symbol">)</a> <a id="9370" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9372" class="Symbol">(</a><a id="9373" href="UF.Equiv-FunExt.html#9344" class="Bound">Y</a> <a id="9375" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9377" href="UF.Equiv-FunExt.html#9333" class="Bound">X</a><a id="9378" class="Symbol">)</a>
<a id="9380" href="UF.Equiv-FunExt.html#9309" class="Function">≃-Sym</a> <a id="9386" class="Symbol">{</a><a id="9387" href="UF.Equiv-FunExt.html#9387" class="Bound">𝓤</a><a id="9388" class="Symbol">}</a> <a id="9390" class="Symbol">{</a><a id="9391" href="UF.Equiv-FunExt.html#9391" class="Bound">𝓥</a><a id="9392" class="Symbol">}</a> <a id="9394" href="UF.Equiv-FunExt.html#9394" class="Bound">fe</a> <a id="9397" class="Symbol">=</a> <a id="9399" href="UF.Equiv-FunExt.html#8875" class="Function">≃-Sym&#39;</a> <a id="9406" class="Symbol">(</a><a id="9407" href="UF.Equiv-FunExt.html#9394" class="Bound">fe</a> <a id="9410" href="UF.Equiv-FunExt.html#9391" class="Bound">𝓥</a> <a id="9412" href="UF.Equiv-FunExt.html#9387" class="Bound">𝓤</a><a id="9413" class="Symbol">)</a> <a id="9415" class="Symbol">(</a><a id="9416" href="UF.Equiv-FunExt.html#9394" class="Bound">fe</a> <a id="9419" href="UF.Equiv-FunExt.html#9391" class="Bound">𝓥</a> <a id="9421" href="UF.Equiv-FunExt.html#9391" class="Bound">𝓥</a><a id="9422" class="Symbol">)</a> <a id="9424" class="Symbol">(</a><a id="9425" href="UF.Equiv-FunExt.html#9394" class="Bound">fe</a> <a id="9428" href="UF.Equiv-FunExt.html#9387" class="Bound">𝓤</a> <a id="9430" href="UF.Equiv-FunExt.html#9387" class="Bound">𝓤</a><a id="9431" class="Symbol">)</a> <a id="9433" class="Symbol">(</a><a id="9434" href="UF.Equiv-FunExt.html#9394" class="Bound">fe</a> <a id="9437" href="UF.Equiv-FunExt.html#9387" class="Bound">𝓤</a> <a id="9439" href="UF.Equiv-FunExt.html#9391" class="Bound">𝓥</a><a id="9440" class="Symbol">)</a>

<a id="≃-refl-left"></a><a id="9443" href="UF.Equiv-FunExt.html#9443" class="Function">≃-refl-left</a> <a id="9455" class="Symbol">:</a> <a id="9457" href="UF.FunExt.html#996" class="Function">FunExt</a>
            <a id="9476" class="Symbol">→</a> <a id="9478" class="Symbol">{</a><a id="9479" href="UF.Equiv-FunExt.html#9479" class="Bound">X</a> <a id="9481" class="Symbol">:</a> <a id="9483" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9485" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9487" class="Symbol">}</a> <a id="9489" class="Symbol">{</a><a id="9490" href="UF.Equiv-FunExt.html#9490" class="Bound">Y</a> <a id="9492" class="Symbol">:</a> <a id="9494" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9496" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9498" class="Symbol">}</a>
              <a id="9514" class="Symbol">(</a><a id="9515" href="UF.Equiv-FunExt.html#9515" class="Bound">α</a> <a id="9517" class="Symbol">:</a> <a id="9519" href="UF.Equiv-FunExt.html#9479" class="Bound">X</a> <a id="9521" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9523" href="UF.Equiv-FunExt.html#9490" class="Bound">Y</a><a id="9524" class="Symbol">)</a>
            <a id="9538" class="Symbol">→</a> <a id="9540" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="9547" href="UF.Equiv-FunExt.html#9479" class="Bound">X</a> <a id="9549" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="9551" href="UF.Equiv-FunExt.html#9515" class="Bound">α</a> <a id="9553" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9555" href="UF.Equiv-FunExt.html#9515" class="Bound">α</a>
<a id="9557" href="UF.Equiv-FunExt.html#9443" class="Function">≃-refl-left</a> <a id="9569" href="UF.Equiv-FunExt.html#9569" class="Bound">fe</a> <a id="9572" class="Symbol">=</a> <a id="9574" href="UF.Equiv-FunExt.html#7820" class="Function">≃-refl-left&#39;</a> <a id="9587" class="Symbol">(</a><a id="9588" href="UF.Equiv-FunExt.html#9569" class="Bound">fe</a> <a id="9591" class="Symbol">_</a> <a id="9593" class="Symbol">_)</a> <a id="9596" class="Symbol">(</a><a id="9597" href="UF.Equiv-FunExt.html#9569" class="Bound">fe</a> <a id="9600" class="Symbol">_</a> <a id="9602" class="Symbol">_)</a> <a id="9605" class="Symbol">(</a><a id="9606" href="UF.Equiv-FunExt.html#9569" class="Bound">fe</a> <a id="9609" class="Symbol">_</a> <a id="9611" class="Symbol">_)</a>

<a id="≃-refl-right"></a><a id="9615" href="UF.Equiv-FunExt.html#9615" class="Function">≃-refl-right</a> <a id="9628" class="Symbol">:</a> <a id="9630" href="UF.FunExt.html#996" class="Function">FunExt</a>
             <a id="9650" class="Symbol">→</a> <a id="9652" class="Symbol">{</a><a id="9653" href="UF.Equiv-FunExt.html#9653" class="Bound">X</a> <a id="9655" class="Symbol">:</a> <a id="9657" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9659" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9661" class="Symbol">}</a> <a id="9663" class="Symbol">{</a><a id="9664" href="UF.Equiv-FunExt.html#9664" class="Bound">Y</a> <a id="9666" class="Symbol">:</a> <a id="9668" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9670" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9672" class="Symbol">}</a>
               <a id="9689" class="Symbol">(</a><a id="9690" href="UF.Equiv-FunExt.html#9690" class="Bound">α</a> <a id="9692" class="Symbol">:</a> <a id="9694" href="UF.Equiv-FunExt.html#9653" class="Bound">X</a> <a id="9696" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9698" href="UF.Equiv-FunExt.html#9664" class="Bound">Y</a><a id="9699" class="Symbol">)</a>
             <a id="9714" class="Symbol">→</a> <a id="9716" href="UF.Equiv-FunExt.html#9690" class="Bound">α</a> <a id="9718" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="9720" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="9727" href="UF.Equiv-FunExt.html#9664" class="Bound">Y</a> <a id="9729" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9731" href="UF.Equiv-FunExt.html#9690" class="Bound">α</a>
<a id="9733" href="UF.Equiv-FunExt.html#9615" class="Function">≃-refl-right</a> <a id="9746" href="UF.Equiv-FunExt.html#9746" class="Bound">fe</a> <a id="9749" class="Symbol">=</a> <a id="9751" href="UF.Equiv-FunExt.html#8063" class="Function">≃-refl-right&#39;</a> <a id="9765" class="Symbol">(</a><a id="9766" href="UF.Equiv-FunExt.html#9746" class="Bound">fe</a> <a id="9769" class="Symbol">_</a> <a id="9771" class="Symbol">_)</a> <a id="9774" class="Symbol">(</a><a id="9775" href="UF.Equiv-FunExt.html#9746" class="Bound">fe</a> <a id="9778" class="Symbol">_</a> <a id="9780" class="Symbol">_)</a> <a id="9783" class="Symbol">(</a><a id="9784" href="UF.Equiv-FunExt.html#9746" class="Bound">fe</a> <a id="9787" class="Symbol">_</a> <a id="9789" class="Symbol">_)</a>

<a id="≃-sym-left-inverse&#39;"></a><a id="9793" href="UF.Equiv-FunExt.html#9793" class="Function">≃-sym-left-inverse&#39;</a> <a id="9813" class="Symbol">:</a> <a id="9815" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9822" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9824" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                    <a id="9846" class="Symbol">→</a> <a id="9848" class="Symbol">{</a><a id="9849" href="UF.Equiv-FunExt.html#9849" class="Bound">X</a> <a id="9851" class="Symbol">:</a> <a id="9853" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9855" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9857" class="Symbol">}</a> <a id="9859" class="Symbol">{</a><a id="9860" href="UF.Equiv-FunExt.html#9860" class="Bound">Y</a> <a id="9862" class="Symbol">:</a> <a id="9864" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9866" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9868" class="Symbol">}</a>
                      <a id="9892" class="Symbol">(</a><a id="9893" href="UF.Equiv-FunExt.html#9893" class="Bound">α</a> <a id="9895" class="Symbol">:</a> <a id="9897" href="UF.Equiv-FunExt.html#9849" class="Bound">X</a> <a id="9899" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9901" href="UF.Equiv-FunExt.html#9860" class="Bound">Y</a><a id="9902" class="Symbol">)</a>
                    <a id="9924" class="Symbol">→</a> <a id="9926" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="9932" href="UF.Equiv-FunExt.html#9893" class="Bound">α</a> <a id="9934" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="9936" href="UF.Equiv-FunExt.html#9893" class="Bound">α</a> <a id="9938" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9940" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="9947" href="UF.Equiv-FunExt.html#9860" class="Bound">Y</a>
<a id="9949" href="UF.Equiv-FunExt.html#9793" class="Function">≃-sym-left-inverse&#39;</a> <a id="9969" href="UF.Equiv-FunExt.html#9969" class="Bound">fe</a> <a id="9972" class="Symbol">{</a><a id="9973" href="UF.Equiv-FunExt.html#9973" class="Bound">X</a><a id="9974" class="Symbol">}</a> <a id="9976" class="Symbol">{</a><a id="9977" href="UF.Equiv-FunExt.html#9977" class="Bound">Y</a><a id="9978" class="Symbol">}</a> <a id="9980" class="Symbol">(</a><a id="9981" href="UF.Equiv-FunExt.html#9981" class="Bound">f</a> <a id="9983" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9985" href="UF.Equiv-FunExt.html#9985" class="Bound">e</a><a id="9986" class="Symbol">)</a> <a id="9988" class="Symbol">=</a> <a id="9990" href="UF.Equiv-FunExt.html#10089" class="Function">γ</a>
 <a id="9993" class="Keyword">where</a>
  <a id="10001" href="UF.Equiv-FunExt.html#10001" class="Function">α</a> <a id="10003" class="Symbol">=</a> <a id="10005" class="Symbol">(</a><a id="10006" href="UF.Equiv-FunExt.html#9981" class="Bound">f</a> <a id="10008" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10010" href="UF.Equiv-FunExt.html#9985" class="Bound">e</a><a id="10011" class="Symbol">)</a>

  <a id="10016" href="UF.Equiv-FunExt.html#10016" class="Function">p</a> <a id="10018" class="Symbol">:</a> <a id="10020" href="UF.Equiv-FunExt.html#9981" class="Bound">f</a> <a id="10022" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10024" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="10032" href="UF.Equiv-FunExt.html#9981" class="Bound">f</a> <a id="10034" href="UF.Equiv-FunExt.html#9985" class="Bound">e</a> <a id="10036" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10038" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="10043" href="UF.Equiv-FunExt.html#10016" class="Function">p</a> <a id="10045" class="Symbol">=</a> <a id="10047" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="10055" href="UF.Equiv-FunExt.html#9969" class="Bound">fe</a> <a id="10058" class="Symbol">(</a><a id="10059" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="10081" href="UF.Equiv-FunExt.html#9981" class="Bound">f</a> <a id="10083" href="UF.Equiv-FunExt.html#9985" class="Bound">e</a><a id="10084" class="Symbol">)</a>

  <a id="10089" href="UF.Equiv-FunExt.html#10089" class="Function">γ</a> <a id="10091" class="Symbol">:</a> <a id="10093" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="10099" href="UF.Equiv-FunExt.html#10001" class="Function">α</a> <a id="10101" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="10103" href="UF.Equiv-FunExt.html#10001" class="Function">α</a> <a id="10105" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10107" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="10114" href="UF.Equiv-FunExt.html#9977" class="Bound">Y</a>
  <a id="10118" href="UF.Equiv-FunExt.html#10089" class="Function">γ</a> <a id="10120" class="Symbol">=</a> <a id="10122" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="10129" class="Symbol">(</a><a id="10130" href="UF.Equiv-FunExt.html#10016" class="Function">p</a> <a id="10132" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10134" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="10155" href="UF.Equiv-FunExt.html#9969" class="Bound">fe</a> <a id="10158" href="UF.Equiv-FunExt.html#9969" class="Bound">fe</a> <a id="10161" href="UF.Equiv-FunExt.html#9969" class="Bound">fe</a> <a id="10164" href="UF.Equiv-FunExt.html#9969" class="Bound">fe</a> <a id="10167" class="Symbol">_</a> <a id="10169" class="Symbol">_</a> <a id="10171" class="Symbol">_)</a>

<a id="≃-sym-left-inverse"></a><a id="10175" href="UF.Equiv-FunExt.html#10175" class="Function">≃-sym-left-inverse</a> <a id="10194" class="Symbol">:</a> <a id="10196" href="UF.FunExt.html#996" class="Function">FunExt</a>
                   <a id="10222" class="Symbol">→</a> <a id="10224" class="Symbol">{</a><a id="10225" href="UF.Equiv-FunExt.html#10225" class="Bound">X</a> <a id="10227" class="Symbol">:</a> <a id="10229" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10231" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10233" class="Symbol">}</a> <a id="10235" class="Symbol">{</a><a id="10236" href="UF.Equiv-FunExt.html#10236" class="Bound">Y</a> <a id="10238" class="Symbol">:</a> <a id="10240" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10242" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10244" class="Symbol">}</a>
                     <a id="10267" class="Symbol">(</a><a id="10268" href="UF.Equiv-FunExt.html#10268" class="Bound">α</a> <a id="10270" class="Symbol">:</a> <a id="10272" href="UF.Equiv-FunExt.html#10225" class="Bound">X</a> <a id="10274" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10276" href="UF.Equiv-FunExt.html#10236" class="Bound">Y</a><a id="10277" class="Symbol">)</a>
                   <a id="10298" class="Symbol">→</a> <a id="10300" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="10306" href="UF.Equiv-FunExt.html#10268" class="Bound">α</a> <a id="10308" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="10310" href="UF.Equiv-FunExt.html#10268" class="Bound">α</a> <a id="10312" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10314" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="10321" href="UF.Equiv-FunExt.html#10236" class="Bound">Y</a>
<a id="10323" href="UF.Equiv-FunExt.html#10175" class="Function">≃-sym-left-inverse</a> <a id="10342" href="UF.Equiv-FunExt.html#10342" class="Bound">fe</a> <a id="10345" class="Symbol">=</a> <a id="10347" href="UF.Equiv-FunExt.html#9793" class="Function">≃-sym-left-inverse&#39;</a> <a id="10367" class="Symbol">(</a><a id="10368" href="UF.Equiv-FunExt.html#10342" class="Bound">fe</a> <a id="10371" class="Symbol">_</a> <a id="10373" class="Symbol">_)</a>

<a id="≃-sym-right-inverse&#39;"></a><a id="10377" href="UF.Equiv-FunExt.html#10377" class="Function">≃-sym-right-inverse&#39;</a> <a id="10398" class="Symbol">:</a> <a id="10400" href="UF.FunExt.html#851" class="Function">funext</a> <a id="10407" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10409" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                     <a id="10432" class="Symbol">→</a> <a id="10434" class="Symbol">{</a><a id="10435" href="UF.Equiv-FunExt.html#10435" class="Bound">X</a> <a id="10437" class="Symbol">:</a> <a id="10439" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10441" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10443" class="Symbol">}</a> <a id="10445" class="Symbol">{</a><a id="10446" href="UF.Equiv-FunExt.html#10446" class="Bound">Y</a> <a id="10448" class="Symbol">:</a> <a id="10450" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10452" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10454" class="Symbol">}</a> <a id="10456" class="Symbol">(</a><a id="10457" href="UF.Equiv-FunExt.html#10457" class="Bound">α</a> <a id="10459" class="Symbol">:</a> <a id="10461" href="UF.Equiv-FunExt.html#10435" class="Bound">X</a> <a id="10463" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10465" href="UF.Equiv-FunExt.html#10446" class="Bound">Y</a><a id="10466" class="Symbol">)</a>
                     <a id="10489" class="Symbol">→</a> <a id="10491" href="UF.Equiv-FunExt.html#10457" class="Bound">α</a> <a id="10493" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="10495" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="10501" href="UF.Equiv-FunExt.html#10457" class="Bound">α</a> <a id="10503" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10505" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="10512" href="UF.Equiv-FunExt.html#10435" class="Bound">X</a>
<a id="10514" href="UF.Equiv-FunExt.html#10377" class="Function">≃-sym-right-inverse&#39;</a> <a id="10535" href="UF.Equiv-FunExt.html#10535" class="Bound">fe</a> <a id="10538" class="Symbol">{</a><a id="10539" href="UF.Equiv-FunExt.html#10539" class="Bound">X</a><a id="10540" class="Symbol">}</a> <a id="10542" class="Symbol">(</a><a id="10543" href="UF.Equiv-FunExt.html#10543" class="Bound">f</a> <a id="10545" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10547" href="UF.Equiv-FunExt.html#10547" class="Bound">e</a><a id="10548" class="Symbol">)</a> <a id="10550" class="Symbol">=</a> <a id="10552" href="UF.Equiv-FunExt.html#10654" class="Function">γ</a>
 <a id="10555" class="Keyword">where</a>
  <a id="10563" href="UF.Equiv-FunExt.html#10563" class="Function">α</a> <a id="10565" class="Symbol">=</a> <a id="10567" class="Symbol">(</a><a id="10568" href="UF.Equiv-FunExt.html#10543" class="Bound">f</a> <a id="10570" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10572" href="UF.Equiv-FunExt.html#10547" class="Bound">e</a><a id="10573" class="Symbol">)</a>

  <a id="10578" href="UF.Equiv-FunExt.html#10578" class="Function">p</a> <a id="10580" class="Symbol">:</a> <a id="10582" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="10590" href="UF.Equiv-FunExt.html#10543" class="Bound">f</a> <a id="10592" href="UF.Equiv-FunExt.html#10547" class="Bound">e</a> <a id="10594" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10596" href="UF.Equiv-FunExt.html#10543" class="Bound">f</a> <a id="10598" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10600" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="10605" href="UF.Equiv-FunExt.html#10578" class="Function">p</a> <a id="10607" class="Symbol">=</a> <a id="10609" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="10617" href="UF.Equiv-FunExt.html#10535" class="Bound">fe</a> <a id="10620" class="Symbol">(</a><a id="10621" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="10646" href="UF.Equiv-FunExt.html#10543" class="Bound">f</a> <a id="10648" href="UF.Equiv-FunExt.html#10547" class="Bound">e</a><a id="10649" class="Symbol">)</a>

  <a id="10654" href="UF.Equiv-FunExt.html#10654" class="Function">γ</a> <a id="10656" class="Symbol">:</a> <a id="10658" href="UF.Equiv-FunExt.html#10563" class="Function">α</a> <a id="10660" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="10662" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="10668" href="UF.Equiv-FunExt.html#10563" class="Function">α</a> <a id="10670" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10672" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="10679" href="UF.Equiv-FunExt.html#10539" class="Bound">X</a>
  <a id="10683" href="UF.Equiv-FunExt.html#10654" class="Function">γ</a> <a id="10685" class="Symbol">=</a> <a id="10687" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="10694" class="Symbol">(</a><a id="10695" href="UF.Equiv-FunExt.html#10578" class="Function">p</a> <a id="10697" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10699" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="10720" href="UF.Equiv-FunExt.html#10535" class="Bound">fe</a> <a id="10723" href="UF.Equiv-FunExt.html#10535" class="Bound">fe</a> <a id="10726" href="UF.Equiv-FunExt.html#10535" class="Bound">fe</a> <a id="10729" href="UF.Equiv-FunExt.html#10535" class="Bound">fe</a> <a id="10732" class="Symbol">_</a> <a id="10734" class="Symbol">_</a> <a id="10736" class="Symbol">_)</a>

<a id="≃-sym-right-inverse"></a><a id="10740" href="UF.Equiv-FunExt.html#10740" class="Function">≃-sym-right-inverse</a> <a id="10760" class="Symbol">:</a> <a id="10762" href="UF.FunExt.html#996" class="Function">FunExt</a>
                    <a id="10789" class="Symbol">→</a> <a id="10791" class="Symbol">{</a><a id="10792" href="UF.Equiv-FunExt.html#10792" class="Bound">X</a> <a id="10794" class="Symbol">:</a> <a id="10796" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10798" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10800" class="Symbol">}</a> <a id="10802" class="Symbol">{</a><a id="10803" href="UF.Equiv-FunExt.html#10803" class="Bound">Y</a> <a id="10805" class="Symbol">:</a> <a id="10807" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10809" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10811" class="Symbol">}</a> <a id="10813" class="Symbol">(</a><a id="10814" href="UF.Equiv-FunExt.html#10814" class="Bound">α</a> <a id="10816" class="Symbol">:</a> <a id="10818" href="UF.Equiv-FunExt.html#10792" class="Bound">X</a> <a id="10820" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10822" href="UF.Equiv-FunExt.html#10803" class="Bound">Y</a><a id="10823" class="Symbol">)</a>
                    <a id="10845" class="Symbol">→</a> <a id="10847" href="UF.Equiv-FunExt.html#10814" class="Bound">α</a> <a id="10849" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="10851" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="10857" href="UF.Equiv-FunExt.html#10814" class="Bound">α</a> <a id="10859" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10861" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="10868" href="UF.Equiv-FunExt.html#10792" class="Bound">X</a>
<a id="10870" href="UF.Equiv-FunExt.html#10740" class="Function">≃-sym-right-inverse</a> <a id="10890" href="UF.Equiv-FunExt.html#10890" class="Bound">fe</a> <a id="10893" class="Symbol">=</a> <a id="10895" href="UF.Equiv-FunExt.html#10377" class="Function">≃-sym-right-inverse&#39;</a> <a id="10916" class="Symbol">(</a><a id="10917" href="UF.Equiv-FunExt.html#10890" class="Bound">fe</a> <a id="10920" class="Symbol">_</a> <a id="10922" class="Symbol">_)</a>

<a id="≃-cong-left&#39;"></a><a id="10926" href="UF.Equiv-FunExt.html#10926" class="Function">≃-cong-left&#39;</a> <a id="10939" class="Symbol">:</a> <a id="10941" class="Symbol">{</a><a id="10942" href="UF.Equiv-FunExt.html#10942" class="Bound">𝓤</a> <a id="10944" href="UF.Equiv-FunExt.html#10944" class="Bound">𝓥</a> <a id="10946" href="UF.Equiv-FunExt.html#10946" class="Bound">𝓦</a> <a id="10948" class="Symbol">:</a> <a id="10950" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="10958" class="Symbol">}</a>
             <a id="10973" class="Symbol">→</a> <a id="10975" href="UF.FunExt.html#851" class="Function">funext</a> <a id="10982" href="UF.Equiv-FunExt.html#10946" class="Bound">𝓦</a> <a id="10984" href="UF.Equiv-FunExt.html#10942" class="Bound">𝓤</a>
             <a id="10999" class="Symbol">→</a> <a id="11001" href="UF.FunExt.html#851" class="Function">funext</a> <a id="11008" href="UF.Equiv-FunExt.html#10946" class="Bound">𝓦</a> <a id="11010" href="UF.Equiv-FunExt.html#10946" class="Bound">𝓦</a>
             <a id="11025" class="Symbol">→</a> <a id="11027" href="UF.FunExt.html#851" class="Function">funext</a> <a id="11034" href="UF.Equiv-FunExt.html#10942" class="Bound">𝓤</a> <a id="11036" href="UF.Equiv-FunExt.html#10942" class="Bound">𝓤</a>
             <a id="11051" class="Symbol">→</a> <a id="11053" href="UF.FunExt.html#851" class="Function">funext</a> <a id="11060" href="UF.Equiv-FunExt.html#10946" class="Bound">𝓦</a> <a id="11062" href="UF.Equiv-FunExt.html#10944" class="Bound">𝓥</a>
             <a id="11077" class="Symbol">→</a> <a id="11079" href="UF.FunExt.html#851" class="Function">funext</a> <a id="11086" href="UF.Equiv-FunExt.html#10944" class="Bound">𝓥</a> <a id="11088" href="UF.Equiv-FunExt.html#10944" class="Bound">𝓥</a>
             <a id="11103" class="Symbol">→</a> <a id="11105" class="Symbol">{</a><a id="11106" href="UF.Equiv-FunExt.html#11106" class="Bound">X</a> <a id="11108" class="Symbol">:</a> <a id="11110" href="UF.Equiv-FunExt.html#10942" class="Bound">𝓤</a> <a id="11112" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11114" class="Symbol">}</a> <a id="11116" class="Symbol">{</a><a id="11117" href="UF.Equiv-FunExt.html#11117" class="Bound">Y</a> <a id="11119" class="Symbol">:</a> <a id="11121" href="UF.Equiv-FunExt.html#10944" class="Bound">𝓥</a> <a id="11123" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11125" class="Symbol">}</a> <a id="11127" class="Symbol">{</a><a id="11128" href="UF.Equiv-FunExt.html#11128" class="Bound">Z</a> <a id="11130" class="Symbol">:</a> <a id="11132" href="UF.Equiv-FunExt.html#10946" class="Bound">𝓦</a> <a id="11134" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11136" class="Symbol">}</a>
             <a id="11151" class="Symbol">→</a> <a id="11153" href="UF.Equiv-FunExt.html#11106" class="Bound">X</a> <a id="11155" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11157" href="UF.Equiv-FunExt.html#11117" class="Bound">Y</a>
             <a id="11172" class="Symbol">→</a> <a id="11174" class="Symbol">(</a><a id="11175" href="UF.Equiv-FunExt.html#11106" class="Bound">X</a> <a id="11177" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11179" href="UF.Equiv-FunExt.html#11128" class="Bound">Z</a><a id="11180" class="Symbol">)</a> <a id="11182" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11184" class="Symbol">(</a><a id="11185" href="UF.Equiv-FunExt.html#11117" class="Bound">Y</a> <a id="11187" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11189" href="UF.Equiv-FunExt.html#11128" class="Bound">Z</a><a id="11190" class="Symbol">)</a>
<a id="11192" href="UF.Equiv-FunExt.html#10926" class="Function">≃-cong-left&#39;</a> <a id="11205" href="UF.Equiv-FunExt.html#11205" class="Bound">fe₀</a> <a id="11209" href="UF.Equiv-FunExt.html#11209" class="Bound">fe₁</a> <a id="11213" href="UF.Equiv-FunExt.html#11213" class="Bound">fe₂</a> <a id="11217" href="UF.Equiv-FunExt.html#11217" class="Bound">fe₃</a> <a id="11221" href="UF.Equiv-FunExt.html#11221" class="Bound">fe₄</a> <a id="11225" class="Symbol">{</a><a id="11226" href="UF.Equiv-FunExt.html#11226" class="Bound">X</a><a id="11227" class="Symbol">}</a> <a id="11229" class="Symbol">{</a><a id="11230" href="UF.Equiv-FunExt.html#11230" class="Bound">Y</a><a id="11231" class="Symbol">}</a> <a id="11233" class="Symbol">{</a><a id="11234" href="UF.Equiv-FunExt.html#11234" class="Bound">Z</a><a id="11235" class="Symbol">}</a> <a id="11237" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a> <a id="11239" class="Symbol">=</a> <a id="11241" href="UF.Equiv-FunExt.html#11728" class="Function">γ</a>
 <a id="11244" class="Keyword">where</a>
  <a id="11252" href="UF.Equiv-FunExt.html#11252" class="Function">p</a> <a id="11254" class="Symbol">=</a> <a id="11256" class="Symbol">λ</a> <a id="11258" href="UF.Equiv-FunExt.html#11258" class="Bound">γ</a> <a id="11260" class="Symbol">→</a> <a id="11262" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a> <a id="11264" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="11266" class="Symbol">(</a><a id="11267" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="11273" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a> <a id="11275" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="11277" href="UF.Equiv-FunExt.html#11258" class="Bound">γ</a><a id="11278" class="Symbol">)</a> <a id="11280" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11283" href="UF.Equiv-FunExt.html#6600" class="Function">≃-assoc&#39;</a> <a id="11292" href="UF.Equiv-FunExt.html#11205" class="Bound">fe₀</a> <a id="11296" href="UF.Equiv-FunExt.html#11209" class="Bound">fe₁</a> <a id="11300" href="UF.Equiv-FunExt.html#11213" class="Bound">fe₂</a> <a id="11304" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a> <a id="11306" class="Symbol">(</a><a id="11307" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="11313" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a><a id="11314" class="Symbol">)</a> <a id="11316" href="UF.Equiv-FunExt.html#11258" class="Bound">γ</a> <a id="11318" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="11332" class="Symbol">(</a><a id="11333" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a> <a id="11335" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="11337" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="11343" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a><a id="11344" class="Symbol">)</a> <a id="11346" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="11348" href="UF.Equiv-FunExt.html#11258" class="Bound">γ</a> <a id="11350" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11353" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11356" class="Symbol">(</a><a id="11357" href="UF.Equiv.html#2640" class="Function Operator">_●</a> <a id="11360" href="UF.Equiv-FunExt.html#11258" class="Bound">γ</a><a id="11361" class="Symbol">)</a> <a id="11363" class="Symbol">(</a><a id="11364" href="UF.Equiv-FunExt.html#10377" class="Function">≃-sym-right-inverse&#39;</a> <a id="11385" href="UF.Equiv-FunExt.html#11213" class="Bound">fe₂</a> <a id="11389" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a><a id="11390" class="Symbol">)</a> <a id="11392" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="11406" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="11413" class="Symbol">_</a> <a id="11415" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="11417" href="UF.Equiv-FunExt.html#11258" class="Bound">γ</a>      <a id="11424" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11427" href="UF.Equiv-FunExt.html#7820" class="Function">≃-refl-left&#39;</a> <a id="11440" href="UF.Equiv-FunExt.html#11205" class="Bound">fe₀</a> <a id="11444" href="UF.Equiv-FunExt.html#11209" class="Bound">fe₁</a> <a id="11448" href="UF.Equiv-FunExt.html#11213" class="Bound">fe₂</a> <a id="11452" class="Symbol">_</a> <a id="11454" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="11468" href="UF.Equiv-FunExt.html#11258" class="Bound">γ</a>                 <a id="11486" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="11490" href="UF.Equiv-FunExt.html#11490" class="Function">q</a> <a id="11492" class="Symbol">=</a> <a id="11494" class="Symbol">λ</a> <a id="11496" href="UF.Equiv-FunExt.html#11496" class="Bound">β</a> <a id="11498" class="Symbol">→</a> <a id="11500" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="11506" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a> <a id="11508" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="11510" class="Symbol">(</a><a id="11511" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a> <a id="11513" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="11515" href="UF.Equiv-FunExt.html#11496" class="Bound">β</a><a id="11516" class="Symbol">)</a> <a id="11518" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11521" href="UF.Equiv-FunExt.html#6600" class="Function">≃-assoc&#39;</a> <a id="11530" href="UF.Equiv-FunExt.html#11217" class="Bound">fe₃</a> <a id="11534" href="UF.Equiv-FunExt.html#11209" class="Bound">fe₁</a> <a id="11538" href="UF.Equiv-FunExt.html#11221" class="Bound">fe₄</a> <a id="11542" class="Symbol">(</a><a id="11543" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="11549" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a><a id="11550" class="Symbol">)</a> <a id="11552" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a> <a id="11554" href="UF.Equiv-FunExt.html#11496" class="Bound">β</a> <a id="11556" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="11570" class="Symbol">(</a><a id="11571" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="11577" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a> <a id="11579" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="11581" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a><a id="11582" class="Symbol">)</a> <a id="11584" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="11586" href="UF.Equiv-FunExt.html#11496" class="Bound">β</a> <a id="11588" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11591" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11594" class="Symbol">(</a><a id="11595" href="UF.Equiv.html#2640" class="Function Operator">_●</a> <a id="11598" href="UF.Equiv-FunExt.html#11496" class="Bound">β</a><a id="11599" class="Symbol">)</a> <a id="11601" class="Symbol">(</a><a id="11602" href="UF.Equiv-FunExt.html#9793" class="Function">≃-sym-left-inverse&#39;</a> <a id="11622" href="UF.Equiv-FunExt.html#11221" class="Bound">fe₄</a> <a id="11626" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a><a id="11627" class="Symbol">)</a> <a id="11629" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="11643" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="11650" class="Symbol">_</a> <a id="11652" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="11654" href="UF.Equiv-FunExt.html#11496" class="Bound">β</a>      <a id="11661" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11664" href="UF.Equiv-FunExt.html#7820" class="Function">≃-refl-left&#39;</a> <a id="11677" href="UF.Equiv-FunExt.html#11217" class="Bound">fe₃</a> <a id="11681" href="UF.Equiv-FunExt.html#11209" class="Bound">fe₁</a> <a id="11685" href="UF.Equiv-FunExt.html#11221" class="Bound">fe₄</a> <a id="11689" class="Symbol">_</a> <a id="11691" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="11705" href="UF.Equiv-FunExt.html#11496" class="Bound">β</a>                 <a id="11723" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="11728" href="UF.Equiv-FunExt.html#11728" class="Function">γ</a> <a id="11730" class="Symbol">:</a> <a id="11732" class="Symbol">(</a><a id="11733" href="UF.Equiv-FunExt.html#11226" class="Bound">X</a> <a id="11735" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11737" href="UF.Equiv-FunExt.html#11234" class="Bound">Z</a><a id="11738" class="Symbol">)</a> <a id="11740" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11742" class="Symbol">(</a><a id="11743" href="UF.Equiv-FunExt.html#11230" class="Bound">Y</a> <a id="11745" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11747" href="UF.Equiv-FunExt.html#11234" class="Bound">Z</a><a id="11748" class="Symbol">)</a>
  <a id="11752" href="UF.Equiv-FunExt.html#11728" class="Function">γ</a> <a id="11754" class="Symbol">=</a> <a id="11756" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="11763" class="Symbol">((</a><a id="11765" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="11771" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a><a id="11772" class="Symbol">)</a> <a id="11774" href="UF.Equiv.html#2640" class="Function Operator">●_</a><a id="11776" class="Symbol">)</a> <a id="11778" class="Symbol">((</a><a id="11780" href="UF.Equiv-FunExt.html#11237" class="Bound">α</a> <a id="11782" href="UF.Equiv.html#2640" class="Function Operator">●_</a><a id="11784" class="Symbol">)</a><a id="11785" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11787" href="UF.Equiv-FunExt.html#11252" class="Function">p</a> <a id="11789" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11791" href="UF.Equiv-FunExt.html#11490" class="Function">q</a><a id="11792" class="Symbol">)</a>

<a id="≃-cong-left&#39;&#39;"></a><a id="11795" href="UF.Equiv-FunExt.html#11795" class="Function">≃-cong-left&#39;&#39;</a> <a id="11809" class="Symbol">:</a> <a id="11811" href="UF.FunExt.html#851" class="Function">funext</a> <a id="11818" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11820" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
              <a id="11836" class="Symbol">→</a> <a id="11838" class="Symbol">{</a><a id="11839" href="UF.Equiv-FunExt.html#11839" class="Bound">X</a> <a id="11841" href="UF.Equiv-FunExt.html#11841" class="Bound">Y</a> <a id="11843" href="UF.Equiv-FunExt.html#11843" class="Bound">Z</a> <a id="11845" class="Symbol">:</a> <a id="11847" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11849" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11851" class="Symbol">}</a>
              <a id="11867" class="Symbol">→</a> <a id="11869" href="UF.Equiv-FunExt.html#11839" class="Bound">X</a> <a id="11871" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11873" href="UF.Equiv-FunExt.html#11841" class="Bound">Y</a>
              <a id="11889" class="Symbol">→</a> <a id="11891" class="Symbol">(</a><a id="11892" href="UF.Equiv-FunExt.html#11839" class="Bound">X</a> <a id="11894" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11896" href="UF.Equiv-FunExt.html#11843" class="Bound">Z</a><a id="11897" class="Symbol">)</a> <a id="11899" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11901" class="Symbol">(</a><a id="11902" href="UF.Equiv-FunExt.html#11841" class="Bound">Y</a> <a id="11904" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11906" href="UF.Equiv-FunExt.html#11843" class="Bound">Z</a><a id="11907" class="Symbol">)</a>
<a id="11909" href="UF.Equiv-FunExt.html#11795" class="Function">≃-cong-left&#39;&#39;</a> <a id="11923" href="UF.Equiv-FunExt.html#11923" class="Bound">fe</a> <a id="11926" class="Symbol">=</a> <a id="11928" href="UF.Equiv-FunExt.html#10926" class="Function">≃-cong-left&#39;</a> <a id="11941" href="UF.Equiv-FunExt.html#11923" class="Bound">fe</a> <a id="11944" href="UF.Equiv-FunExt.html#11923" class="Bound">fe</a> <a id="11947" href="UF.Equiv-FunExt.html#11923" class="Bound">fe</a> <a id="11950" href="UF.Equiv-FunExt.html#11923" class="Bound">fe</a> <a id="11953" href="UF.Equiv-FunExt.html#11923" class="Bound">fe</a>

<a id="≃-cong-left"></a><a id="11957" href="UF.Equiv-FunExt.html#11957" class="Function">≃-cong-left</a> <a id="11969" class="Symbol">:</a> <a id="11971" href="UF.FunExt.html#996" class="Function">FunExt</a>
            <a id="11990" class="Symbol">→</a> <a id="11992" class="Symbol">{</a><a id="11993" href="UF.Equiv-FunExt.html#11993" class="Bound">X</a> <a id="11995" class="Symbol">:</a> <a id="11997" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12001" class="Symbol">}</a> <a id="12003" class="Symbol">{</a><a id="12004" href="UF.Equiv-FunExt.html#12004" class="Bound">Y</a> <a id="12006" class="Symbol">:</a> <a id="12008" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12010" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12012" class="Symbol">}</a> <a id="12014" class="Symbol">{</a><a id="12015" href="UF.Equiv-FunExt.html#12015" class="Bound">Z</a> <a id="12017" class="Symbol">:</a> <a id="12019" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="12021" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12023" class="Symbol">}</a>
            <a id="12037" class="Symbol">→</a> <a id="12039" href="UF.Equiv-FunExt.html#11993" class="Bound">X</a> <a id="12041" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12043" href="UF.Equiv-FunExt.html#12004" class="Bound">Y</a>
            <a id="12057" class="Symbol">→</a> <a id="12059" class="Symbol">(</a><a id="12060" href="UF.Equiv-FunExt.html#11993" class="Bound">X</a> <a id="12062" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12064" href="UF.Equiv-FunExt.html#12015" class="Bound">Z</a><a id="12065" class="Symbol">)</a> <a id="12067" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12069" class="Symbol">(</a><a id="12070" href="UF.Equiv-FunExt.html#12004" class="Bound">Y</a> <a id="12072" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12074" href="UF.Equiv-FunExt.html#12015" class="Bound">Z</a><a id="12075" class="Symbol">)</a>
<a id="12077" href="UF.Equiv-FunExt.html#11957" class="Function">≃-cong-left</a> <a id="12089" href="UF.Equiv-FunExt.html#12089" class="Bound">fe</a> <a id="12092" class="Symbol">=</a> <a id="12094" href="UF.Equiv-FunExt.html#10926" class="Function">≃-cong-left&#39;</a> <a id="12107" class="Symbol">(</a><a id="12108" href="UF.Equiv-FunExt.html#12089" class="Bound">fe</a> <a id="12111" class="Symbol">_</a> <a id="12113" class="Symbol">_)</a> <a id="12116" class="Symbol">(</a><a id="12117" href="UF.Equiv-FunExt.html#12089" class="Bound">fe</a> <a id="12120" class="Symbol">_</a> <a id="12122" class="Symbol">_)</a> <a id="12125" class="Symbol">(</a><a id="12126" href="UF.Equiv-FunExt.html#12089" class="Bound">fe</a> <a id="12129" class="Symbol">_</a> <a id="12131" class="Symbol">_)</a> <a id="12134" class="Symbol">(</a><a id="12135" href="UF.Equiv-FunExt.html#12089" class="Bound">fe</a> <a id="12138" class="Symbol">_</a> <a id="12140" class="Symbol">_)</a> <a id="12143" class="Symbol">(</a><a id="12144" href="UF.Equiv-FunExt.html#12089" class="Bound">fe</a> <a id="12147" class="Symbol">_</a> <a id="12149" class="Symbol">_)</a>

<a id="≃-cong-right"></a><a id="12153" href="UF.Equiv-FunExt.html#12153" class="Function">≃-cong-right</a> <a id="12166" class="Symbol">:</a> <a id="12168" href="UF.FunExt.html#996" class="Function">FunExt</a>
             <a id="12188" class="Symbol">→</a> <a id="12190" class="Symbol">{</a><a id="12191" href="UF.Equiv-FunExt.html#12191" class="Bound">X</a> <a id="12193" class="Symbol">:</a> <a id="12195" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12197" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12199" class="Symbol">}</a> <a id="12201" class="Symbol">{</a><a id="12202" href="UF.Equiv-FunExt.html#12202" class="Bound">Y</a> <a id="12204" class="Symbol">:</a> <a id="12206" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12208" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12210" class="Symbol">}</a> <a id="12212" class="Symbol">{</a><a id="12213" href="UF.Equiv-FunExt.html#12213" class="Bound">A</a> <a id="12215" class="Symbol">:</a> <a id="12217" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="12219" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12221" class="Symbol">}</a>
             <a id="12236" class="Symbol">→</a> <a id="12238" href="UF.Equiv-FunExt.html#12191" class="Bound">X</a> <a id="12240" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12242" href="UF.Equiv-FunExt.html#12202" class="Bound">Y</a>
             <a id="12257" class="Symbol">→</a> <a id="12259" class="Symbol">(</a><a id="12260" href="UF.Equiv-FunExt.html#12213" class="Bound">A</a> <a id="12262" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12264" href="UF.Equiv-FunExt.html#12191" class="Bound">X</a><a id="12265" class="Symbol">)</a> <a id="12267" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12269" class="Symbol">(</a><a id="12270" href="UF.Equiv-FunExt.html#12213" class="Bound">A</a> <a id="12272" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12274" href="UF.Equiv-FunExt.html#12202" class="Bound">Y</a><a id="12275" class="Symbol">)</a>
<a id="12277" href="UF.Equiv-FunExt.html#12153" class="Function">≃-cong-right</a> <a id="12290" href="UF.Equiv-FunExt.html#12290" class="Bound">fe</a> <a id="12293" class="Symbol">{</a><a id="12294" href="UF.Equiv-FunExt.html#12294" class="Bound">X</a><a id="12295" class="Symbol">}</a> <a id="12297" class="Symbol">{</a><a id="12298" href="UF.Equiv-FunExt.html#12298" class="Bound">Y</a><a id="12299" class="Symbol">}</a> <a id="12301" class="Symbol">{</a><a id="12302" href="UF.Equiv-FunExt.html#12302" class="Bound">A</a><a id="12303" class="Symbol">}</a> <a id="12305" href="UF.Equiv-FunExt.html#12305" class="Bound">α</a> <a id="12307" class="Symbol">=</a>
 <a id="12310" class="Symbol">(</a><a id="12311" href="UF.Equiv-FunExt.html#12302" class="Bound">A</a> <a id="12313" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12315" href="UF.Equiv-FunExt.html#12294" class="Bound">X</a><a id="12316" class="Symbol">)</a> <a id="12318" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12321" href="UF.Equiv-FunExt.html#9309" class="Function">≃-Sym</a> <a id="12327" href="UF.Equiv-FunExt.html#12290" class="Bound">fe</a> <a id="12330" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="12333" class="Symbol">(</a><a id="12334" href="UF.Equiv-FunExt.html#12294" class="Bound">X</a> <a id="12336" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12338" href="UF.Equiv-FunExt.html#12302" class="Bound">A</a><a id="12339" class="Symbol">)</a> <a id="12341" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12344" href="UF.Equiv-FunExt.html#11957" class="Function">≃-cong-left</a> <a id="12356" href="UF.Equiv-FunExt.html#12290" class="Bound">fe</a> <a id="12359" href="UF.Equiv-FunExt.html#12305" class="Bound">α</a> <a id="12361" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="12364" class="Symbol">(</a><a id="12365" href="UF.Equiv-FunExt.html#12298" class="Bound">Y</a> <a id="12367" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12369" href="UF.Equiv-FunExt.html#12302" class="Bound">A</a><a id="12370" class="Symbol">)</a> <a id="12372" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12375" href="UF.Equiv-FunExt.html#9309" class="Function">≃-Sym</a> <a id="12381" href="UF.Equiv-FunExt.html#12290" class="Bound">fe</a> <a id="12384" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="12387" class="Symbol">(</a><a id="12388" href="UF.Equiv-FunExt.html#12302" class="Bound">A</a> <a id="12390" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12392" href="UF.Equiv-FunExt.html#12298" class="Bound">Y</a><a id="12393" class="Symbol">)</a> <a id="12395" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="≃-cong"></a><a id="12398" href="UF.Equiv-FunExt.html#12398" class="Function">≃-cong</a> <a id="12405" class="Symbol">:</a> <a id="12407" href="UF.FunExt.html#996" class="Function">FunExt</a>
       <a id="12421" class="Symbol">→</a> <a id="12423" class="Symbol">{</a><a id="12424" href="UF.Equiv-FunExt.html#12424" class="Bound">X</a> <a id="12426" class="Symbol">:</a> <a id="12428" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12430" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12432" class="Symbol">}</a> <a id="12434" class="Symbol">{</a><a id="12435" href="UF.Equiv-FunExt.html#12435" class="Bound">Y</a> <a id="12437" class="Symbol">:</a> <a id="12439" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12441" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12443" class="Symbol">}</a> <a id="12445" class="Symbol">{</a><a id="12446" href="UF.Equiv-FunExt.html#12446" class="Bound">A</a> <a id="12448" class="Symbol">:</a> <a id="12450" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="12452" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12454" class="Symbol">}</a> <a id="12456" class="Symbol">{</a><a id="12457" href="UF.Equiv-FunExt.html#12457" class="Bound">B</a> <a id="12459" class="Symbol">:</a> <a id="12461" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="12463" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12465" class="Symbol">}</a>
       <a id="12474" class="Symbol">→</a> <a id="12476" href="UF.Equiv-FunExt.html#12424" class="Bound">X</a> <a id="12478" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12480" href="UF.Equiv-FunExt.html#12446" class="Bound">A</a>
       <a id="12489" class="Symbol">→</a> <a id="12491" href="UF.Equiv-FunExt.html#12435" class="Bound">Y</a> <a id="12493" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12495" href="UF.Equiv-FunExt.html#12457" class="Bound">B</a>
       <a id="12504" class="Symbol">→</a> <a id="12506" class="Symbol">(</a><a id="12507" href="UF.Equiv-FunExt.html#12424" class="Bound">X</a> <a id="12509" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12511" href="UF.Equiv-FunExt.html#12435" class="Bound">Y</a><a id="12512" class="Symbol">)</a> <a id="12514" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12516" class="Symbol">(</a><a id="12517" href="UF.Equiv-FunExt.html#12446" class="Bound">A</a> <a id="12519" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12521" href="UF.Equiv-FunExt.html#12457" class="Bound">B</a><a id="12522" class="Symbol">)</a>
<a id="12524" href="UF.Equiv-FunExt.html#12398" class="Function">≃-cong</a> <a id="12531" href="UF.Equiv-FunExt.html#12531" class="Bound">fe</a> <a id="12534" class="Symbol">{</a><a id="12535" href="UF.Equiv-FunExt.html#12535" class="Bound">X</a><a id="12536" class="Symbol">}</a> <a id="12538" class="Symbol">{</a><a id="12539" href="UF.Equiv-FunExt.html#12539" class="Bound">Y</a><a id="12540" class="Symbol">}</a> <a id="12542" class="Symbol">{</a><a id="12543" href="UF.Equiv-FunExt.html#12543" class="Bound">A</a><a id="12544" class="Symbol">}</a> <a id="12546" class="Symbol">{</a><a id="12547" href="UF.Equiv-FunExt.html#12547" class="Bound">B</a><a id="12548" class="Symbol">}</a> <a id="12550" href="UF.Equiv-FunExt.html#12550" class="Bound">α</a> <a id="12552" href="UF.Equiv-FunExt.html#12552" class="Bound">β</a> <a id="12554" class="Symbol">=</a>
 <a id="12557" class="Symbol">(</a><a id="12558" href="UF.Equiv-FunExt.html#12535" class="Bound">X</a> <a id="12560" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12562" href="UF.Equiv-FunExt.html#12539" class="Bound">Y</a><a id="12563" class="Symbol">)</a> <a id="12565" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12568" href="UF.Equiv-FunExt.html#11957" class="Function">≃-cong-left</a>  <a id="12581" href="UF.Equiv-FunExt.html#12531" class="Bound">fe</a> <a id="12584" href="UF.Equiv-FunExt.html#12550" class="Bound">α</a> <a id="12586" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="12589" class="Symbol">(</a><a id="12590" href="UF.Equiv-FunExt.html#12543" class="Bound">A</a> <a id="12592" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12594" href="UF.Equiv-FunExt.html#12539" class="Bound">Y</a><a id="12595" class="Symbol">)</a> <a id="12597" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="12600" href="UF.Equiv-FunExt.html#12153" class="Function">≃-cong-right</a> <a id="12613" href="UF.Equiv-FunExt.html#12531" class="Bound">fe</a> <a id="12616" href="UF.Equiv-FunExt.html#12552" class="Bound">β</a> <a id="12618" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="12621" class="Symbol">(</a><a id="12622" href="UF.Equiv-FunExt.html#12543" class="Bound">A</a> <a id="12624" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12626" href="UF.Equiv-FunExt.html#12547" class="Bound">B</a><a id="12627" class="Symbol">)</a> <a id="12629" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="≃-is-prop"></a><a id="12632" href="UF.Equiv-FunExt.html#12632" class="Function">≃-is-prop</a> <a id="12642" class="Symbol">:</a> <a id="12644" href="UF.FunExt.html#996" class="Function">FunExt</a>
          <a id="12661" class="Symbol">→</a> <a id="12663" class="Symbol">{</a><a id="12664" href="UF.Equiv-FunExt.html#12664" class="Bound">X</a> <a id="12666" class="Symbol">:</a> <a id="12668" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12670" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12672" class="Symbol">}</a> <a id="12674" class="Symbol">{</a><a id="12675" href="UF.Equiv-FunExt.html#12675" class="Bound">Y</a> <a id="12677" class="Symbol">:</a> <a id="12679" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12681" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12683" class="Symbol">}</a>
          <a id="12695" class="Symbol">→</a> <a id="12697" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12705" href="UF.Equiv-FunExt.html#12675" class="Bound">Y</a>
          <a id="12717" class="Symbol">→</a> <a id="12719" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12727" class="Symbol">(</a><a id="12728" href="UF.Equiv-FunExt.html#12664" class="Bound">X</a> <a id="12730" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12732" href="UF.Equiv-FunExt.html#12675" class="Bound">Y</a><a id="12733" class="Symbol">)</a>
<a id="12735" href="UF.Equiv-FunExt.html#12632" class="Function">≃-is-prop</a> <a id="12745" class="Symbol">{</a><a id="12746" href="UF.Equiv-FunExt.html#12746" class="Bound">𝓤</a><a id="12747" class="Symbol">}</a> <a id="12749" class="Symbol">{</a><a id="12750" href="UF.Equiv-FunExt.html#12750" class="Bound">𝓥</a><a id="12751" class="Symbol">}</a> <a id="12753" href="UF.Equiv-FunExt.html#12753" class="Bound">fe</a> <a id="12756" href="UF.Equiv-FunExt.html#12756" class="Bound">i</a> <a id="12758" class="Symbol">(</a><a id="12759" href="UF.Equiv-FunExt.html#12759" class="Bound">f</a> <a id="12761" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12763" href="UF.Equiv-FunExt.html#12763" class="Bound">e</a><a id="12764" class="Symbol">)</a> <a id="12766" class="Symbol">(</a><a id="12767" href="UF.Equiv-FunExt.html#12767" class="Bound">f&#39;</a> <a id="12770" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12772" href="UF.Equiv-FunExt.html#12772" class="Bound">e&#39;</a><a id="12774" class="Symbol">)</a> <a id="12776" class="Symbol">=</a>
 <a id="12779" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
  <a id="12794" class="Symbol">(</a><a id="12795" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="12815" href="UF.Equiv-FunExt.html#12753" class="Bound">fe</a><a id="12817" class="Symbol">)</a>
  <a id="12821" class="Symbol">(</a><a id="12822" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="12830" class="Symbol">(</a><a id="12831" href="UF.Equiv-FunExt.html#12753" class="Bound">fe</a> <a id="12834" href="UF.Equiv-FunExt.html#12746" class="Bound">𝓤</a> <a id="12836" href="UF.Equiv-FunExt.html#12750" class="Bound">𝓥</a><a id="12837" class="Symbol">)</a> <a id="12839" class="Symbol">(λ</a> <a id="12842" href="UF.Equiv-FunExt.html#12842" class="Bound">x</a> <a id="12844" class="Symbol">→</a> <a id="12846" href="UF.Equiv-FunExt.html#12756" class="Bound">i</a> <a id="12848" class="Symbol">(</a><a id="12849" href="UF.Equiv-FunExt.html#12759" class="Bound">f</a> <a id="12851" href="UF.Equiv-FunExt.html#12842" class="Bound">x</a><a id="12852" class="Symbol">)</a> <a id="12854" class="Symbol">(</a><a id="12855" href="UF.Equiv-FunExt.html#12767" class="Bound">f&#39;</a> <a id="12858" href="UF.Equiv-FunExt.html#12842" class="Bound">x</a><a id="12859" class="Symbol">)))</a>

<a id="≃-is-prop&#39;"></a><a id="12864" href="UF.Equiv-FunExt.html#12864" class="Function">≃-is-prop&#39;</a> <a id="12875" class="Symbol">:</a> <a id="12877" href="UF.FunExt.html#996" class="Function">FunExt</a>
           <a id="12895" class="Symbol">→</a> <a id="12897" class="Symbol">{</a><a id="12898" href="UF.Equiv-FunExt.html#12898" class="Bound">X</a> <a id="12900" class="Symbol">:</a> <a id="12902" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12904" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12906" class="Symbol">}</a> <a id="12908" class="Symbol">{</a><a id="12909" href="UF.Equiv-FunExt.html#12909" class="Bound">Y</a> <a id="12911" class="Symbol">:</a> <a id="12913" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12915" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12917" class="Symbol">}</a>
           <a id="12930" class="Symbol">→</a> <a id="12932" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12940" href="UF.Equiv-FunExt.html#12898" class="Bound">X</a>
           <a id="12953" class="Symbol">→</a> <a id="12955" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12963" class="Symbol">(</a><a id="12964" href="UF.Equiv-FunExt.html#12898" class="Bound">X</a> <a id="12966" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12968" href="UF.Equiv-FunExt.html#12909" class="Bound">Y</a><a id="12969" class="Symbol">)</a>
<a id="12971" href="UF.Equiv-FunExt.html#12864" class="Function">≃-is-prop&#39;</a> <a id="12982" href="UF.Equiv-FunExt.html#12982" class="Bound">fe</a> <a id="12985" href="UF.Equiv-FunExt.html#12985" class="Bound">i</a> <a id="12987" class="Symbol">=</a> <a id="12989" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="13003" class="Symbol">(</a><a id="13004" href="UF.Equiv-FunExt.html#9309" class="Function">≃-Sym</a> <a id="13010" href="UF.Equiv-FunExt.html#12982" class="Bound">fe</a><a id="13012" class="Symbol">)</a> <a id="13014" class="Symbol">(</a><a id="13015" href="UF.Equiv-FunExt.html#12632" class="Function">≃-is-prop</a> <a id="13025" href="UF.Equiv-FunExt.html#12982" class="Bound">fe</a> <a id="13028" href="UF.Equiv-FunExt.html#12985" class="Bound">i</a><a id="13029" class="Symbol">)</a>

<a id="13032" class="Markup">\end{code}</a><a id="13042" class="Background">

Propositional and functional extesionality give univalence for
propositions. Notice that P is assumed to be a proposition, but X
ranges over arbitrary types:

</a><a id="13203" class="Markup">\begin{code}</a>

<a id="propext-funext-give-prop-ua"></a><a id="13217" href="UF.Equiv-FunExt.html#13217" class="Function">propext-funext-give-prop-ua</a> <a id="13245" class="Symbol">:</a> <a id="13247" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="13255" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                            <a id="13285" class="Symbol">→</a> <a id="13287" href="UF.FunExt.html#851" class="Function">funext</a> <a id="13294" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13296" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                            <a id="13326" class="Symbol">→</a> <a id="13328" class="Symbol">(</a><a id="13329" href="UF.Equiv-FunExt.html#13329" class="Bound">X</a> <a id="13331" class="Symbol">:</a> <a id="13333" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13335" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13337" class="Symbol">)</a> <a id="13339" class="Symbol">(</a><a id="13340" href="UF.Equiv-FunExt.html#13340" class="Bound">P</a> <a id="13342" class="Symbol">:</a> <a id="13344" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13346" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13348" class="Symbol">)</a>
                            <a id="13378" class="Symbol">→</a> <a id="13380" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13388" href="UF.Equiv-FunExt.html#13340" class="Bound">P</a>
                            <a id="13418" class="Symbol">→</a> <a id="13420" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="13429" class="Symbol">(</a><a id="13430" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="13437" href="UF.Equiv-FunExt.html#13329" class="Bound">X</a> <a id="13439" href="UF.Equiv-FunExt.html#13340" class="Bound">P</a><a id="13440" class="Symbol">)</a>
<a id="13442" href="UF.Equiv-FunExt.html#13217" class="Function">propext-funext-give-prop-ua</a> <a id="13470" class="Symbol">{</a><a id="13471" href="UF.Equiv-FunExt.html#13471" class="Bound">𝓤</a><a id="13472" class="Symbol">}</a> <a id="13474" href="UF.Equiv-FunExt.html#13474" class="Bound">pe</a> <a id="13477" href="UF.Equiv-FunExt.html#13477" class="Bound">fe</a> <a id="13480" href="UF.Equiv-FunExt.html#13480" class="Bound">X</a> <a id="13482" href="UF.Equiv-FunExt.html#13482" class="Bound">P</a> <a id="13484" href="UF.Equiv-FunExt.html#13484" class="Bound">i</a> <a id="13486" class="Symbol">=</a> <a id="13488" class="Symbol">(</a><a id="13489" href="UF.Equiv-FunExt.html#13576" class="Function">eqtoid</a> <a id="13496" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13498" href="UF.Equiv-FunExt.html#13820" class="Function">η</a><a id="13499" class="Symbol">)</a> <a id="13501" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13503" class="Symbol">(</a><a id="13504" href="UF.Equiv-FunExt.html#13576" class="Function">eqtoid</a> <a id="13511" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13513" href="UF.Equiv-FunExt.html#13903" class="Function">ε</a><a id="13514" class="Symbol">)</a>
 <a id="13517" class="Keyword">where</a>
  <a id="13525" href="UF.Equiv-FunExt.html#13525" class="Function">l</a> <a id="13527" class="Symbol">:</a> <a id="13529" href="UF.Equiv-FunExt.html#13480" class="Bound">X</a> <a id="13531" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13533" href="UF.Equiv-FunExt.html#13482" class="Bound">P</a> <a id="13535" class="Symbol">→</a> <a id="13537" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13545" href="UF.Equiv-FunExt.html#13480" class="Bound">X</a>
  <a id="13549" href="UF.Equiv-FunExt.html#13525" class="Function">l</a> <a id="13551" href="UF.Equiv-FunExt.html#13551" class="Bound">e</a> <a id="13553" class="Symbol">=</a> <a id="13555" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="13569" href="UF.Equiv-FunExt.html#13551" class="Bound">e</a> <a id="13571" href="UF.Equiv-FunExt.html#13484" class="Bound">i</a>

  <a id="13576" href="UF.Equiv-FunExt.html#13576" class="Function">eqtoid</a> <a id="13583" class="Symbol">:</a> <a id="13585" href="UF.Equiv-FunExt.html#13480" class="Bound">X</a> <a id="13587" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13589" href="UF.Equiv-FunExt.html#13482" class="Bound">P</a> <a id="13591" class="Symbol">→</a> <a id="13593" href="UF.Equiv-FunExt.html#13480" class="Bound">X</a> <a id="13595" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13597" href="UF.Equiv-FunExt.html#13482" class="Bound">P</a>
  <a id="13601" href="UF.Equiv-FunExt.html#13576" class="Function">eqtoid</a> <a id="13608" class="Symbol">(</a><a id="13609" href="UF.Equiv-FunExt.html#13609" class="Bound">f</a> <a id="13611" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13613" class="Symbol">(</a><a id="13614" href="UF.Equiv-FunExt.html#13614" class="Bound">r</a> <a id="13616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13618" href="UF.Equiv-FunExt.html#13618" class="Bound">rf</a><a id="13620" class="Symbol">)</a> <a id="13622" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13624" href="UF.Equiv-FunExt.html#13624" class="Bound">h</a><a id="13625" class="Symbol">)</a> <a id="13627" class="Symbol">=</a> <a id="13629" href="UF.Equiv-FunExt.html#13474" class="Bound">pe</a> <a id="13632" class="Symbol">(</a><a id="13633" href="UF.Equiv-FunExt.html#13525" class="Function">l</a> <a id="13635" class="Symbol">(</a><a id="13636" href="UF.Equiv-FunExt.html#13609" class="Bound">f</a> <a id="13638" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13640" class="Symbol">(</a><a id="13641" href="UF.Equiv-FunExt.html#13614" class="Bound">r</a> <a id="13643" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13645" href="UF.Equiv-FunExt.html#13618" class="Bound">rf</a><a id="13647" class="Symbol">)</a> <a id="13649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13651" href="UF.Equiv-FunExt.html#13624" class="Bound">h</a><a id="13652" class="Symbol">))</a> <a id="13655" href="UF.Equiv-FunExt.html#13484" class="Bound">i</a> <a id="13657" href="UF.Equiv-FunExt.html#13609" class="Bound">f</a> <a id="13659" href="UF.Equiv-FunExt.html#13614" class="Bound">r</a>

  <a id="13664" href="UF.Equiv-FunExt.html#13664" class="Function">m</a> <a id="13666" class="Symbol">:</a> <a id="13668" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="13676" class="Symbol">(</a><a id="13677" href="UF.Equiv-FunExt.html#13480" class="Bound">X</a> <a id="13679" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13681" href="UF.Equiv-FunExt.html#13482" class="Bound">P</a><a id="13682" class="Symbol">)</a>
  <a id="13686" href="UF.Equiv-FunExt.html#13664" class="Function">m</a> <a id="13688" class="Symbol">(</a><a id="13689" href="UF.Equiv-FunExt.html#13689" class="Bound">f</a> <a id="13691" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13693" href="UF.Equiv-FunExt.html#13693" class="Bound">e</a><a id="13694" class="Symbol">)</a> <a id="13696" class="Symbol">(</a><a id="13697" href="UF.Equiv-FunExt.html#13697" class="Bound">f&#39;</a> <a id="13700" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13702" href="UF.Equiv-FunExt.html#13702" class="Bound">e&#39;</a><a id="13704" class="Symbol">)</a> <a id="13706" class="Symbol">=</a> <a id="13708" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="13715" class="Symbol">(</a><a id="13716" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="13724" href="UF.Equiv-FunExt.html#13477" class="Bound">fe</a> <a id="13727" class="Symbol">(λ</a> <a id="13730" href="UF.Equiv-FunExt.html#13730" class="Bound">x</a> <a id="13732" class="Symbol">→</a> <a id="13734" href="UF.Equiv-FunExt.html#13484" class="Bound">i</a> <a id="13736" class="Symbol">(</a><a id="13737" href="UF.Equiv-FunExt.html#13689" class="Bound">f</a> <a id="13739" href="UF.Equiv-FunExt.html#13730" class="Bound">x</a><a id="13740" class="Symbol">)</a> <a id="13742" class="Symbol">(</a><a id="13743" href="UF.Equiv-FunExt.html#13697" class="Bound">f&#39;</a> <a id="13746" href="UF.Equiv-FunExt.html#13730" class="Bound">x</a><a id="13747" class="Symbol">))</a> <a id="13750" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                <a id="13784" href="UF.Equiv-FunExt.html#6386" class="Function">being-equiv-is-prop&#39;&#39;</a> <a id="13806" href="UF.Equiv-FunExt.html#13477" class="Bound">fe</a> <a id="13809" href="UF.Equiv-FunExt.html#13697" class="Bound">f&#39;</a> <a id="13812" class="Symbol">_</a> <a id="13814" href="UF.Equiv-FunExt.html#13702" class="Bound">e&#39;</a><a id="13816" class="Symbol">)</a>
  <a id="13820" href="UF.Equiv-FunExt.html#13820" class="Function">η</a> <a id="13822" class="Symbol">:</a> <a id="13824" class="Symbol">(</a><a id="13825" href="UF.Equiv-FunExt.html#13825" class="Bound">e</a> <a id="13827" class="Symbol">:</a> <a id="13829" href="UF.Equiv-FunExt.html#13480" class="Bound">X</a> <a id="13831" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13833" href="UF.Equiv-FunExt.html#13482" class="Bound">P</a><a id="13834" class="Symbol">)</a> <a id="13836" class="Symbol">→</a> <a id="13838" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="13845" href="UF.Equiv-FunExt.html#13480" class="Bound">X</a> <a id="13847" href="UF.Equiv-FunExt.html#13482" class="Bound">P</a> <a id="13849" class="Symbol">(</a><a id="13850" href="UF.Equiv-FunExt.html#13576" class="Function">eqtoid</a> <a id="13857" href="UF.Equiv-FunExt.html#13825" class="Bound">e</a><a id="13858" class="Symbol">)</a> <a id="13860" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13862" href="UF.Equiv-FunExt.html#13825" class="Bound">e</a>
  <a id="13866" href="UF.Equiv-FunExt.html#13820" class="Function">η</a> <a id="13868" href="UF.Equiv-FunExt.html#13868" class="Bound">e</a> <a id="13870" class="Symbol">=</a> <a id="13872" href="UF.Equiv-FunExt.html#13664" class="Function">m</a> <a id="13874" class="Symbol">(</a><a id="13875" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="13882" href="UF.Equiv-FunExt.html#13480" class="Bound">X</a> <a id="13884" href="UF.Equiv-FunExt.html#13482" class="Bound">P</a> <a id="13886" class="Symbol">(</a><a id="13887" href="UF.Equiv-FunExt.html#13576" class="Function">eqtoid</a> <a id="13894" href="UF.Equiv-FunExt.html#13868" class="Bound">e</a><a id="13895" class="Symbol">))</a> <a id="13898" href="UF.Equiv-FunExt.html#13868" class="Bound">e</a>

  <a id="13903" href="UF.Equiv-FunExt.html#13903" class="Function">ε</a> <a id="13905" class="Symbol">:</a> <a id="13907" class="Symbol">(</a><a id="13908" href="UF.Equiv-FunExt.html#13908" class="Bound">q</a> <a id="13910" class="Symbol">:</a> <a id="13912" href="UF.Equiv-FunExt.html#13480" class="Bound">X</a> <a id="13914" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13916" href="UF.Equiv-FunExt.html#13482" class="Bound">P</a><a id="13917" class="Symbol">)</a> <a id="13919" class="Symbol">→</a> <a id="13921" href="UF.Equiv-FunExt.html#13576" class="Function">eqtoid</a> <a id="13928" class="Symbol">(</a><a id="13929" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="13936" href="UF.Equiv-FunExt.html#13480" class="Bound">X</a> <a id="13938" href="UF.Equiv-FunExt.html#13482" class="Bound">P</a> <a id="13940" href="UF.Equiv-FunExt.html#13908" class="Bound">q</a><a id="13941" class="Symbol">)</a> <a id="13943" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13945" href="UF.Equiv-FunExt.html#13908" class="Bound">q</a>
  <a id="13949" href="UF.Equiv-FunExt.html#13903" class="Function">ε</a> <a id="13951" href="UF.Equiv-FunExt.html#13951" class="Bound">q</a> <a id="13953" class="Symbol">=</a> <a id="13955" href="UF.Subsingletons-FunExt.html#2206" class="Function">identifications-with-props-are-props</a> <a id="13992" href="UF.Equiv-FunExt.html#13474" class="Bound">pe</a> <a id="13995" href="UF.Equiv-FunExt.html#13477" class="Bound">fe</a>
         <a id="14007" href="UF.Equiv-FunExt.html#13482" class="Bound">P</a>
         <a id="14018" href="UF.Equiv-FunExt.html#13484" class="Bound">i</a>
         <a id="14029" href="UF.Equiv-FunExt.html#13480" class="Bound">X</a>
         <a id="14040" class="Symbol">(</a><a id="14041" href="UF.Equiv-FunExt.html#13576" class="Function">eqtoid</a> <a id="14048" class="Symbol">(</a><a id="14049" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="14056" href="UF.Equiv-FunExt.html#13480" class="Bound">X</a> <a id="14058" href="UF.Equiv-FunExt.html#13482" class="Bound">P</a> <a id="14060" href="UF.Equiv-FunExt.html#13951" class="Bound">q</a><a id="14061" class="Symbol">))</a>
         <a id="14073" href="UF.Equiv-FunExt.html#13951" class="Bound">q</a>

<a id="prop-univalent-≃"></a><a id="14076" href="UF.Equiv-FunExt.html#14076" class="Function">prop-univalent-≃</a> <a id="14093" class="Symbol">:</a> <a id="14095" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="14103" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                 <a id="14122" class="Symbol">→</a> <a id="14124" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14131" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14133" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                 <a id="14152" class="Symbol">→</a> <a id="14154" class="Symbol">(</a><a id="14155" href="UF.Equiv-FunExt.html#14155" class="Bound">X</a> <a id="14157" href="UF.Equiv-FunExt.html#14157" class="Bound">P</a> <a id="14159" class="Symbol">:</a> <a id="14161" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14163" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14165" class="Symbol">)</a>
                 <a id="14184" class="Symbol">→</a> <a id="14186" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="14194" href="UF.Equiv-FunExt.html#14157" class="Bound">P</a>
                 <a id="14213" class="Symbol">→</a> <a id="14215" class="Symbol">(</a><a id="14216" href="UF.Equiv-FunExt.html#14155" class="Bound">X</a> <a id="14218" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14220" href="UF.Equiv-FunExt.html#14157" class="Bound">P</a><a id="14221" class="Symbol">)</a> <a id="14223" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14225" class="Symbol">(</a><a id="14226" href="UF.Equiv-FunExt.html#14155" class="Bound">X</a> <a id="14228" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14230" href="UF.Equiv-FunExt.html#14157" class="Bound">P</a><a id="14231" class="Symbol">)</a>
<a id="14233" href="UF.Equiv-FunExt.html#14076" class="Function">prop-univalent-≃</a> <a id="14250" href="UF.Equiv-FunExt.html#14250" class="Bound">pe</a> <a id="14253" href="UF.Equiv-FunExt.html#14253" class="Bound">fe</a> <a id="14256" href="UF.Equiv-FunExt.html#14256" class="Bound">X</a> <a id="14258" href="UF.Equiv-FunExt.html#14258" class="Bound">P</a> <a id="14260" href="UF.Equiv-FunExt.html#14260" class="Bound">i</a> <a id="14262" class="Symbol">=</a> <a id="14264" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="14271" href="UF.Equiv-FunExt.html#14256" class="Bound">X</a> <a id="14273" href="UF.Equiv-FunExt.html#14258" class="Bound">P</a> <a id="14275" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                               <a id="14308" href="UF.Equiv-FunExt.html#13217" class="Function">propext-funext-give-prop-ua</a> <a id="14336" href="UF.Equiv-FunExt.html#14250" class="Bound">pe</a> <a id="14339" href="UF.Equiv-FunExt.html#14253" class="Bound">fe</a> <a id="14342" href="UF.Equiv-FunExt.html#14256" class="Bound">X</a> <a id="14344" href="UF.Equiv-FunExt.html#14258" class="Bound">P</a> <a id="14346" href="UF.Equiv-FunExt.html#14260" class="Bound">i</a>

<a id="prop-univalent-≃&#39;"></a><a id="14349" href="UF.Equiv-FunExt.html#14349" class="Function">prop-univalent-≃&#39;</a> <a id="14367" class="Symbol">:</a> <a id="14369" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="14377" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                  <a id="14397" class="Symbol">→</a> <a id="14399" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14406" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14408" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                  <a id="14428" class="Symbol">→</a> <a id="14430" class="Symbol">(</a><a id="14431" href="UF.Equiv-FunExt.html#14431" class="Bound">X</a> <a id="14433" href="UF.Equiv-FunExt.html#14433" class="Bound">P</a> <a id="14435" class="Symbol">:</a> <a id="14437" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14439" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14441" class="Symbol">)</a>
                  <a id="14461" class="Symbol">→</a> <a id="14463" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="14471" href="UF.Equiv-FunExt.html#14433" class="Bound">P</a>
                  <a id="14491" class="Symbol">→</a> <a id="14493" class="Symbol">(</a><a id="14494" href="UF.Equiv-FunExt.html#14433" class="Bound">P</a> <a id="14496" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14498" href="UF.Equiv-FunExt.html#14431" class="Bound">X</a><a id="14499" class="Symbol">)</a> <a id="14501" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14503" class="Symbol">(</a><a id="14504" href="UF.Equiv-FunExt.html#14433" class="Bound">P</a> <a id="14506" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14508" href="UF.Equiv-FunExt.html#14431" class="Bound">X</a><a id="14509" class="Symbol">)</a>
<a id="14511" href="UF.Equiv-FunExt.html#14349" class="Function">prop-univalent-≃&#39;</a> <a id="14529" href="UF.Equiv-FunExt.html#14529" class="Bound">pe</a> <a id="14532" href="UF.Equiv-FunExt.html#14532" class="Bound">fe</a> <a id="14535" href="UF.Equiv-FunExt.html#14535" class="Bound">X</a> <a id="14537" href="UF.Equiv-FunExt.html#14537" class="Bound">P</a> <a id="14539" href="UF.Equiv-FunExt.html#14539" class="Bound">i</a> <a id="14541" class="Symbol">=</a> <a id="14543" class="Symbol">(</a><a id="14544" href="UF.Equiv-FunExt.html#14537" class="Bound">P</a> <a id="14546" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14548" href="UF.Equiv-FunExt.html#14535" class="Bound">X</a><a id="14549" class="Symbol">)</a> <a id="14551" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14554" href="UF.EquivalenceExamples.html#25165" class="Function">＝-flip</a> <a id="14561" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                                <a id="14595" class="Symbol">(</a><a id="14596" href="UF.Equiv-FunExt.html#14535" class="Bound">X</a> <a id="14598" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14600" href="UF.Equiv-FunExt.html#14537" class="Bound">P</a><a id="14601" class="Symbol">)</a> <a id="14603" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14606" href="UF.Equiv-FunExt.html#14076" class="Function">prop-univalent-≃</a> <a id="14623" href="UF.Equiv-FunExt.html#14529" class="Bound">pe</a> <a id="14626" href="UF.Equiv-FunExt.html#14532" class="Bound">fe</a> <a id="14629" href="UF.Equiv-FunExt.html#14535" class="Bound">X</a> <a id="14631" href="UF.Equiv-FunExt.html#14537" class="Bound">P</a> <a id="14633" href="UF.Equiv-FunExt.html#14539" class="Bound">i</a> <a id="14635" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                                <a id="14669" class="Symbol">(</a><a id="14670" href="UF.Equiv-FunExt.html#14535" class="Bound">X</a> <a id="14672" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14674" href="UF.Equiv-FunExt.html#14537" class="Bound">P</a><a id="14675" class="Symbol">)</a>  <a id="14678" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14681" href="UF.Equiv-FunExt.html#9204" class="Function">≃-Sym&#39;&#39;</a> <a id="14689" href="UF.Equiv-FunExt.html#14532" class="Bound">fe</a> <a id="14692" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                                <a id="14726" class="Symbol">(</a><a id="14727" href="UF.Equiv-FunExt.html#14537" class="Bound">P</a> <a id="14729" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14731" href="UF.Equiv-FunExt.html#14535" class="Bound">X</a><a id="14732" class="Symbol">)</a>  <a id="14735" href="UF.Equiv.html#2815" class="Function Operator">■</a>
<a id="14737" class="Markup">\end{code}</a><a id="14747" class="Background">

Added 24th Feb 2023.

</a><a id="14771" class="Markup">\begin{code}</a>

<a id="prop-≃-≃-↔"></a><a id="14785" href="UF.Equiv-FunExt.html#14785" class="Function">prop-≃-≃-↔</a> <a id="14796" class="Symbol">:</a> <a id="14798" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
           <a id="14817" class="Symbol">→</a> <a id="14819" class="Symbol">{</a><a id="14820" href="UF.Equiv-FunExt.html#14820" class="Bound">P</a> <a id="14822" class="Symbol">:</a> <a id="14824" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14826" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14828" class="Symbol">}</a> <a id="14830" class="Symbol">{</a><a id="14831" href="UF.Equiv-FunExt.html#14831" class="Bound">Q</a> <a id="14833" class="Symbol">:</a> <a id="14835" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14837" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14839" class="Symbol">}</a>
           <a id="14852" class="Symbol">→</a> <a id="14854" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="14862" href="UF.Equiv-FunExt.html#14820" class="Bound">P</a>
           <a id="14875" class="Symbol">→</a> <a id="14877" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="14885" href="UF.Equiv-FunExt.html#14831" class="Bound">Q</a>
           <a id="14898" class="Symbol">→</a> <a id="14900" class="Symbol">(</a><a id="14901" href="UF.Equiv-FunExt.html#14820" class="Bound">P</a> <a id="14903" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14905" href="UF.Equiv-FunExt.html#14831" class="Bound">Q</a><a id="14906" class="Symbol">)</a> <a id="14908" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14910" class="Symbol">(</a><a id="14911" href="UF.Equiv-FunExt.html#14820" class="Bound">P</a> <a id="14913" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="14915" href="UF.Equiv-FunExt.html#14831" class="Bound">Q</a><a id="14916" class="Symbol">)</a>
<a id="14918" href="UF.Equiv-FunExt.html#14785" class="Function">prop-≃-≃-↔</a> <a id="14929" href="UF.Equiv-FunExt.html#14929" class="Bound">fe</a> <a id="14932" href="UF.Equiv-FunExt.html#14932" class="Bound">i</a> <a id="14934" href="UF.Equiv-FunExt.html#14934" class="Bound">j</a> <a id="14936" class="Symbol">=</a> <a id="14938" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="14945" class="Symbol">(λ</a> <a id="14948" href="UF.Equiv-FunExt.html#14948" class="Bound">f</a> <a id="14950" class="Symbol">→</a> <a id="14952" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="14954" href="UF.Equiv-FunExt.html#14948" class="Bound">f</a> <a id="14956" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="14958" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="14961" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="14963" href="UF.Equiv-FunExt.html#14948" class="Bound">f</a> <a id="14965" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a><a id="14968" class="Symbol">)</a>
                     <a id="14991" class="Symbol">((λ</a> <a id="14995" class="Symbol">(</a><a id="14996" href="UF.Equiv-FunExt.html#14996" class="Bound">g</a> <a id="14998" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15000" href="UF.Equiv-FunExt.html#15000" class="Bound">h</a><a id="15001" class="Symbol">)</a> <a id="15003" class="Symbol">→</a> <a id="15005" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="15012" href="UF.Equiv-FunExt.html#14996" class="Bound">g</a>
                                    <a id="15050" class="Symbol">(</a><a id="15051" href="UF.Equiv-FunExt.html#15000" class="Bound">h</a> <a id="15053" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                    <a id="15091" class="Symbol">(λ</a> <a id="15094" href="UF.Equiv-FunExt.html#15094" class="Bound">p</a> <a id="15096" class="Symbol">→</a> <a id="15098" href="UF.Equiv-FunExt.html#14932" class="Bound">i</a> <a id="15100" class="Symbol">(</a><a id="15101" href="UF.Equiv-FunExt.html#15000" class="Bound">h</a> <a id="15103" class="Symbol">(</a><a id="15104" href="UF.Equiv-FunExt.html#14996" class="Bound">g</a> <a id="15106" href="UF.Equiv-FunExt.html#15094" class="Bound">p</a><a id="15107" class="Symbol">))</a> <a id="15110" href="UF.Equiv-FunExt.html#15094" class="Bound">p</a><a id="15111" class="Symbol">)</a> <a id="15113" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                    <a id="15151" class="Symbol">(λ</a> <a id="15154" href="UF.Equiv-FunExt.html#15154" class="Bound">q</a> <a id="15156" class="Symbol">→</a> <a id="15158" href="UF.Equiv-FunExt.html#14934" class="Bound">j</a> <a id="15160" class="Symbol">(</a><a id="15161" href="UF.Equiv-FunExt.html#14996" class="Bound">g</a> <a id="15163" class="Symbol">(</a><a id="15164" href="UF.Equiv-FunExt.html#15000" class="Bound">h</a> <a id="15166" href="UF.Equiv-FunExt.html#15154" class="Bound">q</a><a id="15167" class="Symbol">))</a> <a id="15170" href="UF.Equiv-FunExt.html#15154" class="Bound">q</a><a id="15171" class="Symbol">)))</a> <a id="15175" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                      <a id="15199" class="Symbol">(λ</a> <a id="15202" href="UF.Equiv-FunExt.html#15202" class="Bound">f</a> <a id="15204" class="Symbol">→</a> <a id="15206" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
                              <a id="15249" class="Symbol">(</a><a id="15250" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="15270" class="Symbol">(λ</a> <a id="15273" href="UF.Equiv-FunExt.html#15273" class="Bound">_</a> <a id="15275" href="UF.Equiv-FunExt.html#15275" class="Bound">_</a> <a id="15277" class="Symbol">→</a> <a id="15279" href="UF.Equiv-FunExt.html#14929" class="Bound">fe</a><a id="15281" class="Symbol">))</a>
                               <a id="15315" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="15319" class="Symbol">)</a> <a id="15321" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                      <a id="15345" class="Symbol">(λ</a> <a id="15348" href="UF.Equiv-FunExt.html#15348" class="Bound">_</a> <a id="15350" class="Symbol">→</a> <a id="15352" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="15356" class="Symbol">))</a>

<a id="prop-＝-≃-↔"></a><a id="15360" href="UF.Equiv-FunExt.html#15360" class="Function">prop-＝-≃-↔</a> <a id="15371" class="Symbol">:</a> <a id="15373" href="UF.Subsingletons.html#7428" class="Function">Prop-Ext</a>
            <a id="15394" class="Symbol">→</a> <a id="15396" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
            <a id="15416" class="Symbol">→</a> <a id="15418" class="Symbol">{</a><a id="15419" href="UF.Equiv-FunExt.html#15419" class="Bound">P</a> <a id="15421" href="UF.Equiv-FunExt.html#15421" class="Bound">Q</a> <a id="15423" class="Symbol">:</a> <a id="15425" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15427" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15429" class="Symbol">}</a>
            <a id="15443" class="Symbol">→</a> <a id="15445" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="15453" href="UF.Equiv-FunExt.html#15419" class="Bound">P</a>
            <a id="15467" class="Symbol">→</a> <a id="15469" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="15477" href="UF.Equiv-FunExt.html#15421" class="Bound">Q</a>
            <a id="15491" class="Symbol">→</a> <a id="15493" class="Symbol">(</a><a id="15494" href="UF.Equiv-FunExt.html#15419" class="Bound">P</a> <a id="15496" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15498" href="UF.Equiv-FunExt.html#15421" class="Bound">Q</a><a id="15499" class="Symbol">)</a> <a id="15501" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="15503" class="Symbol">(</a><a id="15504" href="UF.Equiv-FunExt.html#15419" class="Bound">P</a> <a id="15506" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="15508" href="UF.Equiv-FunExt.html#15421" class="Bound">Q</a><a id="15509" class="Symbol">)</a>
<a id="15511" href="UF.Equiv-FunExt.html#15360" class="Function">prop-＝-≃-↔</a> <a id="15522" href="UF.Equiv-FunExt.html#15522" class="Bound">pe</a> <a id="15525" href="UF.Equiv-FunExt.html#15525" class="Bound">fe</a> <a id="15528" href="UF.Equiv-FunExt.html#15528" class="Bound">i</a> <a id="15530" href="UF.Equiv-FunExt.html#15530" class="Bound">j</a> <a id="15532" class="Symbol">=</a> <a id="15534" href="UF.Equiv-FunExt.html#14076" class="Function">prop-univalent-≃</a> <a id="15551" href="UF.Equiv-FunExt.html#15522" class="Bound">pe</a> <a id="15554" href="UF.Equiv-FunExt.html#15525" class="Bound">fe</a> <a id="15557" class="Symbol">_</a> <a id="15559" class="Symbol">_</a> <a id="15561" href="UF.Equiv-FunExt.html#15530" class="Bound">j</a>
                      <a id="15585" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="15587" href="UF.Equiv-FunExt.html#14785" class="Function">prop-≃-≃-↔</a> <a id="15598" href="UF.Equiv-FunExt.html#15525" class="Bound">fe</a> <a id="15601" href="UF.Equiv-FunExt.html#15528" class="Bound">i</a> <a id="15603" href="UF.Equiv-FunExt.html#15530" class="Bound">j</a>

<a id="15606" class="Markup">\end{code}</a><a id="15616" class="Background">

Added 3rd November 2023.

</a><a id="15644" class="Markup">\begin{code}</a>

<a id="15658" class="Keyword">open</a> <a id="15663" class="Keyword">import</a> <a id="15670" href="UF.Subsingletons-Properties.html" class="Module">UF.Subsingletons-Properties</a>
<a id="15698" class="Keyword">open</a> <a id="15703" class="Keyword">import</a> <a id="15710" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="15718" class="Keyword">open</a> <a id="15723" class="Keyword">import</a> <a id="15730" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>

<a id="≃-is-set"></a><a id="15750" href="UF.Equiv-FunExt.html#15750" class="Function">≃-is-set</a> <a id="15759" class="Symbol">:</a> <a id="15761" class="Symbol">{</a><a id="15762" href="UF.Equiv-FunExt.html#15762" class="Bound">X</a> <a id="15764" class="Symbol">:</a> <a id="15766" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15768" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15770" class="Symbol">}</a> <a id="15772" class="Symbol">{</a><a id="15773" href="UF.Equiv-FunExt.html#15773" class="Bound">Y</a> <a id="15775" class="Symbol">:</a> <a id="15777" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15779" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15781" class="Symbol">}</a>
         <a id="15792" class="Symbol">→</a> <a id="15794" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
         <a id="15811" class="Symbol">→</a> <a id="15813" href="UF.Sets.html#709" class="Function">is-set</a> <a id="15820" href="UF.Equiv-FunExt.html#15762" class="Bound">X</a>
         <a id="15831" class="Symbol">→</a> <a id="15833" href="UF.Sets.html#709" class="Function">is-set</a> <a id="15840" class="Symbol">(</a><a id="15841" href="UF.Equiv-FunExt.html#15762" class="Bound">X</a> <a id="15843" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="15845" href="UF.Equiv-FunExt.html#15773" class="Bound">Y</a><a id="15846" class="Symbol">)</a>
<a id="15848" href="UF.Equiv-FunExt.html#15750" class="Function">≃-is-set</a> <a id="15857" class="Symbol">{</a><a id="15858" href="UF.Equiv-FunExt.html#15858" class="Bound">𝓤</a><a id="15859" class="Symbol">}</a> <a id="15861" class="Symbol">{</a><a id="15862" href="UF.Equiv-FunExt.html#15862" class="Bound">𝓥</a><a id="15863" class="Symbol">}</a> <a id="15865" class="Symbol">{</a><a id="15866" href="UF.Equiv-FunExt.html#15866" class="Bound">X</a><a id="15867" class="Symbol">}</a> <a id="15869" class="Symbol">{</a><a id="15870" href="UF.Equiv-FunExt.html#15870" class="Bound">Y</a><a id="15871" class="Symbol">}</a> <a id="15873" href="UF.Equiv-FunExt.html#15873" class="Bound">fe</a> <a id="15876" href="UF.Equiv-FunExt.html#15876" class="Bound">X-is-set</a> <a id="15885" class="Symbol">{</a><a id="15886" href="UF.Equiv-FunExt.html#15886" class="Bound">𝕗</a><a id="15887" class="Symbol">}</a> <a id="15889" class="Symbol">{</a><a id="15890" href="UF.Equiv-FunExt.html#15890" class="Bound">𝕘</a><a id="15891" class="Symbol">}</a> <a id="15893" class="Symbol">=</a>
 <a id="15896" href="UF.Sets-Properties.html#2769" class="Function">Σ-is-set</a>
  <a id="15907" class="Symbol">(</a><a id="15908" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="15917" href="UF.Equiv-FunExt.html#15873" class="Bound">fe</a> <a id="15920" class="Symbol">(λ</a> <a id="15923" href="UF.Equiv-FunExt.html#15923" class="Bound">_</a> <a id="15925" class="Symbol">→</a> <a id="15927" href="UF.Sets-Properties.html#1626" class="Function">equiv-to-set</a> <a id="15940" class="Symbol">(</a><a id="15941" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="15947" href="UF.Equiv-FunExt.html#15886" class="Bound">𝕗</a><a id="15948" class="Symbol">)</a> <a id="15950" href="UF.Equiv-FunExt.html#15876" class="Bound">X-is-set</a><a id="15958" class="Symbol">))</a>
  <a id="15963" class="Symbol">(λ</a> <a id="15966" href="UF.Equiv-FunExt.html#15966" class="Bound">_</a> <a id="15968" class="Symbol">→</a> <a id="15970" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="15985" class="Symbol">(</a><a id="15986" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="16006" class="Symbol">(λ</a> <a id="16009" href="UF.Equiv-FunExt.html#16009" class="Bound">_</a> <a id="16011" href="UF.Equiv-FunExt.html#16011" class="Bound">_</a> <a id="16013" class="Symbol">→</a> <a id="16015" href="UF.Equiv-FunExt.html#15873" class="Bound">fe</a><a id="16017" class="Symbol">)</a> <a id="16019" class="Symbol">_))</a>

<a id="16024" class="Markup">\end{code}</a><a id="16034" class="Background">

Added 25 March 2025 by Tom de Jong.

If the domain or codomain of f is a set, then being invertible is a property of
the map f.

In particular in such cases the type expressing that f is an equivalence is
equivalent to the type expressing that f is invertible.

</a><a id="16298" class="Markup">\begin{code}</a>

<a id="being-qinv-is-prop"></a><a id="16312" href="UF.Equiv-FunExt.html#16312" class="Function">being-qinv-is-prop</a> <a id="16331" class="Symbol">:</a> <a id="16333" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                   <a id="16360" class="Symbol">→</a> <a id="16362" class="Symbol">{</a><a id="16363" href="UF.Equiv-FunExt.html#16363" class="Bound">X</a> <a id="16365" class="Symbol">:</a> <a id="16367" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16369" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="16372" class="Symbol">}</a> <a id="16374" class="Symbol">{</a><a id="16375" href="UF.Equiv-FunExt.html#16375" class="Bound">Y</a> <a id="16377" class="Symbol">:</a> <a id="16379" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16381" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="16384" class="Symbol">}</a>
                   <a id="16405" class="Symbol">→</a> <a id="16407" class="Symbol">(</a><a id="16408" href="UF.Equiv-FunExt.html#16408" class="Bound">f</a> <a id="16410" class="Symbol">:</a> <a id="16412" href="UF.Equiv-FunExt.html#16363" class="Bound">X</a> <a id="16414" class="Symbol">→</a> <a id="16416" href="UF.Equiv-FunExt.html#16375" class="Bound">Y</a><a id="16417" class="Symbol">)</a>
                   <a id="16438" class="Symbol">→</a> <a id="16440" href="UF.Sets.html#709" class="Function">is-set</a> <a id="16447" href="UF.Equiv-FunExt.html#16363" class="Bound">X</a>
                   <a id="16468" class="Symbol">→</a> <a id="16470" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16478" class="Symbol">(</a><a id="16479" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="16484" href="UF.Equiv-FunExt.html#16408" class="Bound">f</a><a id="16485" class="Symbol">)</a>
<a id="16487" href="UF.Equiv-FunExt.html#16312" class="Function">being-qinv-is-prop</a> <a id="16506" href="UF.Equiv-FunExt.html#16506" class="Bound">fe</a> <a id="16509" class="Symbol">{</a><a id="16510" href="UF.Equiv-FunExt.html#16510" class="Bound">X</a><a id="16511" class="Symbol">}</a> <a id="16513" class="Symbol">{</a><a id="16514" href="UF.Equiv-FunExt.html#16514" class="Bound">Y</a><a id="16515" class="Symbol">}</a> <a id="16517" href="UF.Equiv-FunExt.html#16517" class="Bound">f</a> <a id="16519" href="UF.Equiv-FunExt.html#16519" class="Bound">X-is-set</a> <a id="16528" class="Symbol">=</a> <a id="16530" href="UF.Subsingletons.html#2431" class="Function">prop-criterion</a> <a id="16545" href="UF.Equiv-FunExt.html#16648" class="Function">II</a>
 <a id="16549" class="Keyword">where</a>
  <a id="16557" class="Keyword">module</a> <a id="16564" href="UF.Equiv-FunExt.html#16564" class="Module">_</a> <a id="16566" class="Symbol">(</a><a id="16567" href="UF.Equiv-FunExt.html#16567" class="Bound">q</a> <a id="16569" class="Symbol">:</a> <a id="16571" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="16576" href="UF.Equiv-FunExt.html#16517" class="Bound">f</a><a id="16577" class="Symbol">)</a>
   <a id="16582" class="Keyword">where</a>
    <a id="16592" href="UF.Equiv-FunExt.html#16592" class="Function">I</a> <a id="16594" class="Symbol">:</a> <a id="16596" href="UF.Equiv-FunExt.html#16514" class="Bound">Y</a> <a id="16598" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="16600" href="UF.Equiv-FunExt.html#16510" class="Bound">X</a>
    <a id="16606" href="UF.Equiv-FunExt.html#16592" class="Function">I</a> <a id="16608" class="Symbol">=</a> <a id="16610" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="16616" class="Symbol">(</a><a id="16617" href="UF.Equiv-FunExt.html#16517" class="Bound">f</a> <a id="16619" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16621" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="16638" href="UF.Equiv-FunExt.html#16517" class="Bound">f</a> <a id="16640" href="UF.Equiv-FunExt.html#16567" class="Bound">q</a><a id="16641" class="Symbol">)</a>

    <a id="16648" href="UF.Equiv-FunExt.html#16648" class="Function">II</a> <a id="16651" class="Symbol">:</a> <a id="16653" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16661" class="Symbol">(</a><a id="16662" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="16667" href="UF.Equiv-FunExt.html#16517" class="Bound">f</a><a id="16668" class="Symbol">)</a>
    <a id="16674" href="UF.Equiv-FunExt.html#16648" class="Function">II</a> <a id="16677" class="Symbol">(</a><a id="16678" href="UF.Equiv-FunExt.html#16678" class="Bound">g</a> <a id="16680" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16682" href="UF.Equiv-FunExt.html#16682" class="Bound">g-ret</a> <a id="16688" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16690" href="UF.Equiv-FunExt.html#16690" class="Bound">g-sec</a><a id="16695" class="Symbol">)</a> <a id="16697" class="Symbol">(</a><a id="16698" href="UF.Equiv-FunExt.html#16698" class="Bound">h</a> <a id="16700" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16702" href="UF.Equiv-FunExt.html#16702" class="Bound">h-ret</a> <a id="16708" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16710" href="UF.Equiv-FunExt.html#16710" class="Bound">h-sec</a><a id="16715" class="Symbol">)</a> <a id="16717" class="Symbol">=</a>
     <a id="16724" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="16737" class="Symbol">(λ</a> <a id="16740" href="UF.Equiv-FunExt.html#16740" class="Bound">k</a> <a id="16742" class="Symbol">→</a> <a id="16744" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
                           <a id="16781" class="Symbol">(</a><a id="16782" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="16792" href="UF.Equiv-FunExt.html#16506" class="Bound">fe</a> <a id="16795" class="Symbol">(λ</a> <a id="16798" href="UF.Equiv-FunExt.html#16798" class="Bound">x</a> <a id="16800" class="Symbol">→</a> <a id="16802" href="UF.Equiv-FunExt.html#16519" class="Bound">X-is-set</a><a id="16810" class="Symbol">))</a>
                           <a id="16840" class="Symbol">(</a><a id="16841" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="16851" href="UF.Equiv-FunExt.html#16506" class="Bound">fe</a> <a id="16854" class="Symbol">(λ</a> <a id="16857" href="UF.Equiv-FunExt.html#16857" class="Bound">y</a> <a id="16859" class="Symbol">→</a> <a id="16861" href="UF.Sets-Properties.html#1626" class="Function">equiv-to-set</a> <a id="16874" href="UF.Equiv-FunExt.html#16592" class="Function">I</a> <a id="16876" href="UF.Equiv-FunExt.html#16519" class="Bound">X-is-set</a><a id="16884" class="Symbol">)))</a>
                   <a id="16907" class="Symbol">(</a><a id="16908" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="16916" href="UF.Equiv-FunExt.html#16506" class="Bound">fe</a> <a id="16919" class="Symbol">(λ</a> <a id="16922" href="UF.Equiv-FunExt.html#16922" class="Bound">y</a> <a id="16924" class="Symbol">→</a> <a id="16926" href="UF.Equiv-FunExt.html#16678" class="Bound">g</a> <a id="16928" href="UF.Equiv-FunExt.html#16922" class="Bound">y</a>         <a id="16938" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16941" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16944" href="UF.Equiv-FunExt.html#16678" class="Bound">g</a> <a id="16946" class="Symbol">((</a><a id="16948" href="UF.Equiv-FunExt.html#16710" class="Bound">h-sec</a> <a id="16954" href="UF.Equiv-FunExt.html#16922" class="Bound">y</a><a id="16955" class="Symbol">)</a> <a id="16957" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="16959" class="Symbol">)</a> <a id="16961" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                      <a id="17001" href="UF.Equiv-FunExt.html#16678" class="Bound">g</a> <a id="17003" class="Symbol">(</a><a id="17004" href="UF.Equiv-FunExt.html#16517" class="Bound">f</a> <a id="17006" class="Symbol">(</a><a id="17007" href="UF.Equiv-FunExt.html#16698" class="Bound">h</a> <a id="17009" href="UF.Equiv-FunExt.html#16922" class="Bound">y</a><a id="17010" class="Symbol">))</a> <a id="17013" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17016" href="UF.Equiv-FunExt.html#16682" class="Bound">g-ret</a> <a id="17022" class="Symbol">(</a><a id="17023" href="UF.Equiv-FunExt.html#16698" class="Bound">h</a> <a id="17025" href="UF.Equiv-FunExt.html#16922" class="Bound">y</a><a id="17026" class="Symbol">)</a> <a id="17028" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                      <a id="17068" href="UF.Equiv-FunExt.html#16698" class="Bound">h</a> <a id="17070" href="UF.Equiv-FunExt.html#16922" class="Bound">y</a>         <a id="17080" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="17081" class="Symbol">))</a>

<a id="being-qinv-is-prop&#39;"></a><a id="17085" href="UF.Equiv-FunExt.html#17085" class="Function">being-qinv-is-prop&#39;</a> <a id="17105" class="Symbol">:</a> <a id="17107" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                    <a id="17135" class="Symbol">→</a> <a id="17137" class="Symbol">{</a><a id="17138" href="UF.Equiv-FunExt.html#17138" class="Bound">X</a> <a id="17140" href="UF.Equiv-FunExt.html#17140" class="Bound">Y</a> <a id="17142" class="Symbol">:</a> <a id="17144" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17146" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="17149" class="Symbol">}</a>
                    <a id="17171" class="Symbol">→</a> <a id="17173" class="Symbol">(</a><a id="17174" href="UF.Equiv-FunExt.html#17174" class="Bound">f</a> <a id="17176" class="Symbol">:</a> <a id="17178" href="UF.Equiv-FunExt.html#17138" class="Bound">X</a> <a id="17180" class="Symbol">→</a> <a id="17182" href="UF.Equiv-FunExt.html#17140" class="Bound">Y</a><a id="17183" class="Symbol">)</a>
                    <a id="17205" class="Symbol">→</a> <a id="17207" href="UF.Sets.html#709" class="Function">is-set</a> <a id="17214" href="UF.Equiv-FunExt.html#17140" class="Bound">Y</a>
                    <a id="17236" class="Symbol">→</a> <a id="17238" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="17246" class="Symbol">(</a><a id="17247" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="17252" href="UF.Equiv-FunExt.html#17174" class="Bound">f</a><a id="17253" class="Symbol">)</a>
<a id="17255" href="UF.Equiv-FunExt.html#17085" class="Function">being-qinv-is-prop&#39;</a> <a id="17275" href="UF.Equiv-FunExt.html#17275" class="Bound">fe</a> <a id="17278" class="Symbol">{</a><a id="17279" href="UF.Equiv-FunExt.html#17279" class="Bound">X</a><a id="17280" class="Symbol">}</a> <a id="17282" class="Symbol">{</a><a id="17283" href="UF.Equiv-FunExt.html#17283" class="Bound">Y</a><a id="17284" class="Symbol">}</a> <a id="17286" href="UF.Equiv-FunExt.html#17286" class="Bound">f</a> <a id="17288" href="UF.Equiv-FunExt.html#17288" class="Bound">Y-is-set</a> <a id="17297" class="Symbol">=</a> <a id="17299" href="UF.Subsingletons.html#2431" class="Function">prop-criterion</a> <a id="17314" href="UF.Equiv-FunExt.html#17409" class="Function">II</a>
 <a id="17318" class="Keyword">where</a>
  <a id="17326" class="Keyword">module</a> <a id="17333" href="UF.Equiv-FunExt.html#17333" class="Module">_</a> <a id="17335" class="Symbol">(</a><a id="17336" href="UF.Equiv-FunExt.html#17336" class="Bound">q</a> <a id="17338" class="Symbol">:</a> <a id="17340" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="17345" href="UF.Equiv-FunExt.html#17286" class="Bound">f</a><a id="17346" class="Symbol">)</a>
   <a id="17351" class="Keyword">where</a>
    <a id="17361" href="UF.Equiv-FunExt.html#17361" class="Function">I</a> <a id="17363" class="Symbol">:</a> <a id="17365" href="UF.Equiv-FunExt.html#17279" class="Bound">X</a> <a id="17367" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="17369" href="UF.Equiv-FunExt.html#17283" class="Bound">Y</a>
    <a id="17375" href="UF.Equiv-FunExt.html#17361" class="Function">I</a> <a id="17377" class="Symbol">=</a> <a id="17379" href="UF.Equiv-FunExt.html#17286" class="Bound">f</a> <a id="17381" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17383" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="17400" href="UF.Equiv-FunExt.html#17286" class="Bound">f</a> <a id="17402" href="UF.Equiv-FunExt.html#17336" class="Bound">q</a>

    <a id="17409" href="UF.Equiv-FunExt.html#17409" class="Function">II</a> <a id="17412" class="Symbol">:</a> <a id="17414" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="17422" class="Symbol">(</a><a id="17423" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="17428" href="UF.Equiv-FunExt.html#17286" class="Bound">f</a><a id="17429" class="Symbol">)</a>
    <a id="17435" href="UF.Equiv-FunExt.html#17409" class="Function">II</a> <a id="17438" class="Symbol">=</a> <a id="17440" href="UF.Equiv-FunExt.html#16312" class="Function">being-qinv-is-prop</a> <a id="17459" href="UF.Equiv-FunExt.html#17275" class="Bound">fe</a> <a id="17462" href="UF.Equiv-FunExt.html#17286" class="Bound">f</a> <a id="17464" class="Symbol">(</a><a id="17465" href="UF.Sets-Properties.html#1626" class="Function">equiv-to-set</a> <a id="17478" href="UF.Equiv-FunExt.html#17361" class="Function">I</a> <a id="17480" href="UF.Equiv-FunExt.html#17288" class="Bound">Y-is-set</a><a id="17488" class="Symbol">)</a>

<a id="is-equiv-≃-qinv"></a><a id="17491" href="UF.Equiv-FunExt.html#17491" class="Function">is-equiv-≃-qinv</a> <a id="17507" class="Symbol">:</a> <a id="17509" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                <a id="17533" class="Symbol">→</a> <a id="17535" class="Symbol">{</a><a id="17536" href="UF.Equiv-FunExt.html#17536" class="Bound">X</a> <a id="17538" href="UF.Equiv-FunExt.html#17538" class="Bound">Y</a> <a id="17540" class="Symbol">:</a> <a id="17542" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17544" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="17547" class="Symbol">}</a>
                <a id="17565" class="Symbol">→</a> <a id="17567" class="Symbol">(</a><a id="17568" href="UF.Equiv-FunExt.html#17568" class="Bound">f</a> <a id="17570" class="Symbol">:</a> <a id="17572" href="UF.Equiv-FunExt.html#17536" class="Bound">X</a> <a id="17574" class="Symbol">→</a> <a id="17576" href="UF.Equiv-FunExt.html#17538" class="Bound">Y</a><a id="17577" class="Symbol">)</a>
                <a id="17595" class="Symbol">→</a> <a id="17597" href="UF.Sets.html#709" class="Function">is-set</a> <a id="17604" href="UF.Equiv-FunExt.html#17536" class="Bound">X</a>
                <a id="17622" class="Symbol">→</a> <a id="17624" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="17633" href="UF.Equiv-FunExt.html#17568" class="Bound">f</a> <a id="17635" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="17637" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="17642" href="UF.Equiv-FunExt.html#17568" class="Bound">f</a>
<a id="17644" href="UF.Equiv-FunExt.html#17491" class="Function">is-equiv-≃-qinv</a> <a id="17660" href="UF.Equiv-FunExt.html#17660" class="Bound">fe</a> <a id="17663" href="UF.Equiv-FunExt.html#17663" class="Bound">f</a> <a id="17665" href="UF.Equiv-FunExt.html#17665" class="Bound">X-is-set</a> <a id="17674" class="Symbol">=</a>
 <a id="17677" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
  <a id="17721" class="Symbol">(</a><a id="17722" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="17742" class="Symbol">(λ</a> <a id="17745" href="UF.Equiv-FunExt.html#17745" class="Bound">_</a> <a id="17747" href="UF.Equiv-FunExt.html#17747" class="Bound">_</a> <a id="17749" class="Symbol">→</a> <a id="17751" href="UF.Equiv-FunExt.html#17660" class="Bound">fe</a><a id="17753" class="Symbol">)</a> <a id="17755" href="UF.Equiv-FunExt.html#17663" class="Bound">f</a><a id="17756" class="Symbol">)</a>
  <a id="17760" class="Symbol">(</a><a id="17761" href="UF.Equiv-FunExt.html#16312" class="Function">being-qinv-is-prop</a> <a id="17780" href="UF.Equiv-FunExt.html#17660" class="Bound">fe</a> <a id="17783" href="UF.Equiv-FunExt.html#17663" class="Bound">f</a> <a id="17785" href="UF.Equiv-FunExt.html#17665" class="Bound">X-is-set</a><a id="17793" class="Symbol">)</a>
  <a id="17797" class="Symbol">(</a><a id="17798" href="UF.Equiv.html#6220" class="Function">equivs-are-qinvs</a> <a id="17815" href="UF.Equiv-FunExt.html#17663" class="Bound">f</a><a id="17816" class="Symbol">)</a>
  <a id="17820" class="Symbol">(</a><a id="17821" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="17838" href="UF.Equiv-FunExt.html#17663" class="Bound">f</a><a id="17839" class="Symbol">)</a>

<a id="is-equiv-≃-qinv&#39;"></a><a id="17842" href="UF.Equiv-FunExt.html#17842" class="Function">is-equiv-≃-qinv&#39;</a> <a id="17859" class="Symbol">:</a> <a id="17861" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                 <a id="17886" class="Symbol">→</a> <a id="17888" class="Symbol">{</a><a id="17889" href="UF.Equiv-FunExt.html#17889" class="Bound">X</a> <a id="17891" href="UF.Equiv-FunExt.html#17891" class="Bound">Y</a> <a id="17893" class="Symbol">:</a> <a id="17895" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17897" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="17900" class="Symbol">}</a>
                 <a id="17919" class="Symbol">→</a> <a id="17921" class="Symbol">(</a><a id="17922" href="UF.Equiv-FunExt.html#17922" class="Bound">f</a> <a id="17924" class="Symbol">:</a> <a id="17926" href="UF.Equiv-FunExt.html#17889" class="Bound">X</a> <a id="17928" class="Symbol">→</a> <a id="17930" href="UF.Equiv-FunExt.html#17891" class="Bound">Y</a><a id="17931" class="Symbol">)</a>
                 <a id="17950" class="Symbol">→</a> <a id="17952" href="UF.Sets.html#709" class="Function">is-set</a> <a id="17959" href="UF.Equiv-FunExt.html#17891" class="Bound">Y</a>
                 <a id="17978" class="Symbol">→</a> <a id="17980" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="17989" href="UF.Equiv-FunExt.html#17922" class="Bound">f</a> <a id="17991" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="17993" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="17998" href="UF.Equiv-FunExt.html#17922" class="Bound">f</a>
<a id="18000" href="UF.Equiv-FunExt.html#17842" class="Function">is-equiv-≃-qinv&#39;</a> <a id="18017" href="UF.Equiv-FunExt.html#18017" class="Bound">fe</a> <a id="18020" href="UF.Equiv-FunExt.html#18020" class="Bound">f</a> <a id="18022" href="UF.Equiv-FunExt.html#18022" class="Bound">Y-is-set</a> <a id="18031" class="Symbol">=</a>
 <a id="18034" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
  <a id="18078" class="Symbol">(</a><a id="18079" href="UF.Equiv-FunExt.html#6140" class="Function">being-equiv-is-prop</a> <a id="18099" class="Symbol">(λ</a> <a id="18102" href="UF.Equiv-FunExt.html#18102" class="Bound">_</a> <a id="18104" href="UF.Equiv-FunExt.html#18104" class="Bound">_</a> <a id="18106" class="Symbol">→</a> <a id="18108" href="UF.Equiv-FunExt.html#18017" class="Bound">fe</a><a id="18110" class="Symbol">)</a> <a id="18112" href="UF.Equiv-FunExt.html#18020" class="Bound">f</a><a id="18113" class="Symbol">)</a>
  <a id="18117" class="Symbol">(</a><a id="18118" href="UF.Equiv-FunExt.html#17085" class="Function">being-qinv-is-prop&#39;</a> <a id="18138" href="UF.Equiv-FunExt.html#18017" class="Bound">fe</a> <a id="18141" href="UF.Equiv-FunExt.html#18020" class="Bound">f</a> <a id="18143" href="UF.Equiv-FunExt.html#18022" class="Bound">Y-is-set</a><a id="18151" class="Symbol">)</a>
  <a id="18155" class="Symbol">(</a><a id="18156" href="UF.Equiv.html#6220" class="Function">equivs-are-qinvs</a> <a id="18173" href="UF.Equiv-FunExt.html#18020" class="Bound">f</a><a id="18174" class="Symbol">)</a>
  <a id="18178" class="Symbol">(</a><a id="18179" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="18196" href="UF.Equiv-FunExt.html#18020" class="Bound">f</a><a id="18197" class="Symbol">)</a>

<a id="18200" class="Markup">\end{code}</a><a id="18210" class="Background">

Added by Martin Escardo 22nd June 2025.

The function ≃-sym : X ≃ Y → Y ≃ X is an equivalence.

</a><a id="18308" class="Markup">\begin{code}</a>

<a id="18322" class="Keyword">module</a> <a id="18329" href="UF.Equiv-FunExt.html#18329" class="Module">_</a>
         <a id="18340" class="Symbol">{</a><a id="18341" href="UF.Equiv-FunExt.html#18341" class="Bound">X</a> <a id="18343" class="Symbol">:</a> <a id="18345" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18347" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18349" class="Symbol">}</a>
         <a id="18360" class="Symbol">{</a><a id="18361" href="UF.Equiv-FunExt.html#18361" class="Bound">Y</a> <a id="18363" class="Symbol">:</a> <a id="18365" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18367" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18369" class="Symbol">}</a>
       <a id="18378" class="Keyword">where</a>

 <a id="18386" class="Keyword">module</a> <a id="18393" href="UF.Equiv-FunExt.html#18393" class="Module">_</a>
          <a id="18405" class="Symbol">(</a><a id="18406" href="UF.Equiv-FunExt.html#18406" class="Bound">feuu</a> <a id="18411" class="Symbol">:</a> <a id="18413" href="UF.FunExt.html#851" class="Function">funext</a> <a id="18420" href="UF.Equiv-FunExt.html#18345" class="Bound">𝓤</a> <a id="18422" href="UF.Equiv-FunExt.html#18345" class="Bound">𝓤</a><a id="18423" class="Symbol">)</a>
          <a id="18435" class="Symbol">(</a><a id="18436" href="UF.Equiv-FunExt.html#18436" class="Bound">feuv</a> <a id="18441" class="Symbol">:</a> <a id="18443" href="UF.FunExt.html#851" class="Function">funext</a> <a id="18450" href="UF.Equiv-FunExt.html#18345" class="Bound">𝓤</a> <a id="18452" href="UF.Equiv-FunExt.html#18365" class="Bound">𝓥</a><a id="18453" class="Symbol">)</a>
          <a id="18465" class="Symbol">(</a><a id="18466" href="UF.Equiv-FunExt.html#18466" class="Bound">fevv</a> <a id="18471" class="Symbol">:</a> <a id="18473" href="UF.FunExt.html#851" class="Function">funext</a> <a id="18480" href="UF.Equiv-FunExt.html#18365" class="Bound">𝓥</a> <a id="18482" href="UF.Equiv-FunExt.html#18365" class="Bound">𝓥</a><a id="18483" class="Symbol">)</a>
          <a id="18495" class="Symbol">(</a><a id="18496" href="UF.Equiv-FunExt.html#18496" class="Bound">fevu</a> <a id="18501" class="Symbol">:</a> <a id="18503" href="UF.FunExt.html#851" class="Function">funext</a> <a id="18510" href="UF.Equiv-FunExt.html#18365" class="Bound">𝓥</a> <a id="18512" href="UF.Equiv-FunExt.html#18345" class="Bound">𝓤</a><a id="18513" class="Symbol">)</a>
      <a id="18521" class="Keyword">where</a>

  <a id="18530" href="UF.Equiv-FunExt.html#18530" class="Function">≃-sym-is-equiv&#39;</a> <a id="18546" class="Symbol">:</a> <a id="18548" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="18557" class="Symbol">(</a><a id="18558" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="18564" class="Symbol">{</a><a id="18565" href="UF.Equiv-FunExt.html#18345" class="Bound">𝓤</a><a id="18566" class="Symbol">}</a> <a id="18568" class="Symbol">{</a><a id="18569" href="UF.Equiv-FunExt.html#18365" class="Bound">𝓥</a><a id="18570" class="Symbol">}</a> <a id="18572" class="Symbol">{</a><a id="18573" href="UF.Equiv-FunExt.html#18341" class="Bound">X</a><a id="18574" class="Symbol">}</a> <a id="18576" class="Symbol">{</a><a id="18577" href="UF.Equiv-FunExt.html#18361" class="Bound">Y</a><a id="18578" class="Symbol">})</a>
  <a id="18583" href="UF.Equiv-FunExt.html#18530" class="Function">≃-sym-is-equiv&#39;</a> <a id="18599" class="Symbol">=</a>
   <a id="18604" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="18621" class="Symbol">(</a><a id="18622" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="18628" class="Symbol">{</a><a id="18629" href="UF.Equiv-FunExt.html#18345" class="Bound">𝓤</a><a id="18630" class="Symbol">}</a> <a id="18632" class="Symbol">{</a><a id="18633" href="UF.Equiv-FunExt.html#18365" class="Bound">𝓥</a><a id="18634" class="Symbol">}</a> <a id="18636" class="Symbol">{</a><a id="18637" href="UF.Equiv-FunExt.html#18341" class="Bound">X</a><a id="18638" class="Symbol">}</a> <a id="18640" class="Symbol">{</a><a id="18641" href="UF.Equiv-FunExt.html#18361" class="Bound">Y</a><a id="18642" class="Symbol">})</a>
    <a id="18649" class="Symbol">(</a><a id="18650" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="18656" class="Symbol">{</a><a id="18657" href="UF.Equiv-FunExt.html#18365" class="Bound">𝓥</a><a id="18658" class="Symbol">}</a> <a id="18660" class="Symbol">{</a><a id="18661" href="UF.Equiv-FunExt.html#18345" class="Bound">𝓤</a><a id="18662" class="Symbol">}</a> <a id="18664" class="Symbol">{</a><a id="18665" href="UF.Equiv-FunExt.html#18361" class="Bound">Y</a><a id="18666" class="Symbol">}</a> <a id="18668" class="Symbol">{</a><a id="18669" href="UF.Equiv-FunExt.html#18341" class="Bound">X</a><a id="18670" class="Symbol">}</a> <a id="18672" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
    <a id="18678" class="Symbol">(λ</a> <a id="18681" href="UF.Equiv-FunExt.html#18681" class="Bound">_</a> <a id="18683" class="Symbol">→</a> <a id="18685" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="18698" class="Symbol">(</a><a id="18699" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="18720" href="UF.Equiv-FunExt.html#18496" class="Bound">fevu</a> <a id="18725" href="UF.Equiv-FunExt.html#18466" class="Bound">fevv</a> <a id="18730" href="UF.Equiv-FunExt.html#18406" class="Bound">feuu</a> <a id="18735" href="UF.Equiv-FunExt.html#18496" class="Bound">fevu</a><a id="18739" class="Symbol">)</a> <a id="18741" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="18745" class="Symbol">)</a> <a id="18747" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
    <a id="18753" class="Symbol">(λ</a> <a id="18756" href="UF.Equiv-FunExt.html#18756" class="Bound">_</a> <a id="18758" class="Symbol">→</a> <a id="18760" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="18773" class="Symbol">(</a><a id="18774" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="18795" href="UF.Equiv-FunExt.html#18436" class="Bound">feuv</a> <a id="18800" href="UF.Equiv-FunExt.html#18406" class="Bound">feuu</a> <a id="18805" href="UF.Equiv-FunExt.html#18466" class="Bound">fevv</a> <a id="18810" href="UF.Equiv-FunExt.html#18436" class="Bound">feuv</a><a id="18814" class="Symbol">)</a> <a id="18816" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="18820" class="Symbol">))</a>

  <a id="18826" href="UF.Equiv-FunExt.html#18826" class="Function">≃-flip&#39;</a> <a id="18834" class="Symbol">:</a> <a id="18836" class="Symbol">(</a><a id="18837" href="UF.Equiv-FunExt.html#18341" class="Bound">X</a> <a id="18839" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="18841" href="UF.Equiv-FunExt.html#18361" class="Bound">Y</a><a id="18842" class="Symbol">)</a> <a id="18844" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="18846" class="Symbol">(</a><a id="18847" href="UF.Equiv-FunExt.html#18361" class="Bound">Y</a> <a id="18849" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="18851" href="UF.Equiv-FunExt.html#18341" class="Bound">X</a><a id="18852" class="Symbol">)</a>
  <a id="18856" href="UF.Equiv-FunExt.html#18826" class="Function">≃-flip&#39;</a> <a id="18864" class="Symbol">=</a> <a id="18866" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="18872" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18874" href="UF.Equiv-FunExt.html#18530" class="Function">≃-sym-is-equiv&#39;</a>

 <a id="18892" class="Keyword">module</a> <a id="18899" href="UF.Equiv-FunExt.html#18899" class="Module">_</a> <a id="18901" class="Symbol">(</a><a id="18902" href="UF.Equiv-FunExt.html#18902" class="Bound">fe</a> <a id="18905" class="Symbol">:</a> <a id="18907" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="18914" class="Symbol">)</a> <a id="18916" class="Keyword">where</a>

  <a id="18925" href="UF.Equiv-FunExt.html#18925" class="Function">≃-sym-is-equiv</a> <a id="18940" class="Symbol">:</a> <a id="18942" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="18951" class="Symbol">(</a><a id="18952" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="18958" class="Symbol">{</a><a id="18959" href="UF.Equiv-FunExt.html#18345" class="Bound">𝓤</a><a id="18960" class="Symbol">}</a> <a id="18962" class="Symbol">{</a><a id="18963" href="UF.Equiv-FunExt.html#18365" class="Bound">𝓥</a><a id="18964" class="Symbol">}</a> <a id="18966" class="Symbol">{</a><a id="18967" href="UF.Equiv-FunExt.html#18341" class="Bound">X</a><a id="18968" class="Symbol">}</a> <a id="18970" class="Symbol">{</a><a id="18971" href="UF.Equiv-FunExt.html#18361" class="Bound">Y</a><a id="18972" class="Symbol">})</a>
  <a id="18977" href="UF.Equiv-FunExt.html#18925" class="Function">≃-sym-is-equiv</a> <a id="18992" class="Symbol">=</a> <a id="18994" href="UF.Equiv-FunExt.html#18530" class="Function">≃-sym-is-equiv&#39;</a> <a id="19010" href="UF.Equiv-FunExt.html#18902" class="Bound">fe</a> <a id="19013" href="UF.Equiv-FunExt.html#18902" class="Bound">fe</a> <a id="19016" href="UF.Equiv-FunExt.html#18902" class="Bound">fe</a> <a id="19019" href="UF.Equiv-FunExt.html#18902" class="Bound">fe</a>

  <a id="19025" href="UF.Equiv-FunExt.html#19025" class="Function">≃-flip</a> <a id="19032" class="Symbol">:</a> <a id="19034" class="Symbol">(</a><a id="19035" href="UF.Equiv-FunExt.html#18341" class="Bound">X</a> <a id="19037" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="19039" href="UF.Equiv-FunExt.html#18361" class="Bound">Y</a><a id="19040" class="Symbol">)</a> <a id="19042" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="19044" class="Symbol">(</a><a id="19045" href="UF.Equiv-FunExt.html#18361" class="Bound">Y</a> <a id="19047" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="19049" href="UF.Equiv-FunExt.html#18341" class="Bound">X</a><a id="19050" class="Symbol">)</a>
  <a id="19054" href="UF.Equiv-FunExt.html#19025" class="Function">≃-flip</a> <a id="19061" class="Symbol">=</a> <a id="19063" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="19069" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19071" href="UF.Equiv-FunExt.html#18925" class="Function">≃-sym-is-equiv</a>

<a id="19087" class="Markup">\end{code}</a><a id="19097" class="Background">

Added 8th September 2025 by Martin Escardo.

</a><a id="19144" class="Markup">\begin{code}</a>

<a id="equivalences-with-props-are-props&#39;"></a><a id="19158" href="UF.Equiv-FunExt.html#19158" class="Function">equivalences-with-props-are-props&#39;</a> <a id="19193" class="Symbol">:</a> <a id="19195" href="UF.FunExt.html#851" class="Function">funext</a> <a id="19202" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19204" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                                   <a id="19241" class="Symbol">→</a> <a id="19243" href="UF.FunExt.html#851" class="Function">funext</a> <a id="19250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19252" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                   <a id="19289" class="Symbol">→</a> <a id="19291" href="UF.FunExt.html#851" class="Function">funext</a> <a id="19298" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19300" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                                   <a id="19337" class="Symbol">→</a> <a id="19339" href="UF.FunExt.html#851" class="Function">funext</a> <a id="19346" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19348" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                                   <a id="19385" class="Symbol">→</a> <a id="19387" href="UF.FunExt.html#851" class="Function">funext</a> <a id="19394" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19396" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                   <a id="19433" class="Symbol">→</a> <a id="19435" class="Symbol">(</a><a id="19436" href="UF.Equiv-FunExt.html#19436" class="Bound">P</a> <a id="19438" class="Symbol">:</a> <a id="19440" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19442" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19444" class="Symbol">)</a>
                                  <a id="19480" class="Symbol">→</a> <a id="19482" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="19490" href="UF.Equiv-FunExt.html#19436" class="Bound">P</a>
                                  <a id="19526" class="Symbol">→</a> <a id="19528" class="Symbol">(</a><a id="19529" href="UF.Equiv-FunExt.html#19529" class="Bound">X</a> <a id="19531" class="Symbol">:</a> <a id="19533" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19535" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19537" class="Symbol">)</a> <a id="19539" class="Symbol">→</a> <a id="19541" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="19549" class="Symbol">(</a><a id="19550" href="UF.Equiv-FunExt.html#19529" class="Bound">X</a> <a id="19552" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="19554" href="UF.Equiv-FunExt.html#19436" class="Bound">P</a><a id="19555" class="Symbol">)</a>
<a id="19557" href="UF.Equiv-FunExt.html#19158" class="Function">equivalences-with-props-are-props&#39;</a> <a id="19592" class="Symbol">{</a><a id="19593" href="UF.Equiv-FunExt.html#19593" class="Bound">𝓤</a><a id="19594" class="Symbol">}</a> <a id="19596" class="Symbol">{</a><a id="19597" href="UF.Equiv-FunExt.html#19597" class="Bound">𝓥</a><a id="19598" class="Symbol">}</a> <a id="19600" href="UF.Equiv-FunExt.html#19600" class="Bound">fe₀</a> <a id="19604" href="UF.Equiv-FunExt.html#19604" class="Bound">fe₁</a> <a id="19608" href="UF.Equiv-FunExt.html#19608" class="Bound">fe₂</a> <a id="19612" href="UF.Equiv-FunExt.html#19612" class="Bound">fe₃</a> <a id="19616" href="UF.Equiv-FunExt.html#19616" class="Bound">fe₄</a> <a id="19620" href="UF.Equiv-FunExt.html#19620" class="Bound">P</a> <a id="19622" href="UF.Equiv-FunExt.html#19622" class="Bound">i</a> <a id="19624" href="UF.Equiv-FunExt.html#19624" class="Bound">X</a> <a id="19626" class="Symbol">(</a><a id="19627" href="UF.Equiv-FunExt.html#19627" class="Bound">f</a> <a id="19629" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19631" href="UF.Equiv-FunExt.html#19631" class="Bound">e</a><a id="19632" class="Symbol">)</a> <a id="19634" class="Symbol">(</a><a id="19635" href="UF.Equiv-FunExt.html#19635" class="Bound">f&#39;</a> <a id="19638" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19640" href="UF.Equiv-FunExt.html#19640" class="Bound">e&#39;</a><a id="19642" class="Symbol">)</a> <a id="19644" class="Symbol">=</a>
 <a id="19647" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
  <a id="19662" class="Symbol">(λ</a> <a id="19665" href="UF.Equiv-FunExt.html#19665" class="Bound">φ</a> <a id="19667" class="Symbol">→</a> <a id="19669" href="UF.Equiv-FunExt.html#5711" class="Function">being-equiv-is-prop&#39;</a> <a id="19690" href="UF.Equiv-FunExt.html#19600" class="Bound">fe₀</a> <a id="19694" href="UF.Equiv-FunExt.html#19604" class="Bound">fe₁</a> <a id="19698" href="UF.Equiv-FunExt.html#19608" class="Bound">fe₂</a> <a id="19702" href="UF.Equiv-FunExt.html#19612" class="Bound">fe₃</a> <a id="19706" href="UF.Equiv-FunExt.html#19665" class="Bound">φ</a><a id="19707" class="Symbol">)</a>
  <a id="19711" class="Symbol">(</a><a id="19712" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="19720" href="UF.Equiv-FunExt.html#19616" class="Bound">fe₄</a> <a id="19724" class="Symbol">(λ</a> <a id="19727" href="UF.Equiv-FunExt.html#19727" class="Bound">x</a> <a id="19729" class="Symbol">→</a> <a id="19731" href="UF.Equiv-FunExt.html#19622" class="Bound">i</a> <a id="19733" class="Symbol">(</a><a id="19734" href="UF.Equiv-FunExt.html#19627" class="Bound">f</a> <a id="19736" href="UF.Equiv-FunExt.html#19727" class="Bound">x</a><a id="19737" class="Symbol">)</a> <a id="19739" class="Symbol">(</a><a id="19740" href="UF.Equiv-FunExt.html#19635" class="Bound">f&#39;</a> <a id="19743" href="UF.Equiv-FunExt.html#19727" class="Bound">x</a><a id="19744" class="Symbol">)))</a>

<a id="equivalences-with-props-are-props"></a><a id="19749" href="UF.Equiv-FunExt.html#19749" class="Function">equivalences-with-props-are-props</a> <a id="19783" class="Symbol">:</a> <a id="19785" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                                  <a id="19827" class="Symbol">→</a> <a id="19829" class="Symbol">(</a><a id="19830" href="UF.Equiv-FunExt.html#19830" class="Bound">P</a> <a id="19832" class="Symbol">:</a> <a id="19834" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19836" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19838" class="Symbol">)</a>
                                  <a id="19874" class="Symbol">→</a> <a id="19876" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="19884" href="UF.Equiv-FunExt.html#19830" class="Bound">P</a>
                                  <a id="19920" class="Symbol">→</a> <a id="19922" class="Symbol">(</a><a id="19923" href="UF.Equiv-FunExt.html#19923" class="Bound">X</a> <a id="19925" class="Symbol">:</a> <a id="19927" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19929" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19931" class="Symbol">)</a> <a id="19933" class="Symbol">→</a> <a id="19935" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="19943" class="Symbol">(</a><a id="19944" href="UF.Equiv-FunExt.html#19923" class="Bound">X</a> <a id="19946" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="19948" href="UF.Equiv-FunExt.html#19830" class="Bound">P</a><a id="19949" class="Symbol">)</a>
<a id="19951" href="UF.Equiv-FunExt.html#19749" class="Function">equivalences-with-props-are-props</a> <a id="19985" href="UF.Equiv-FunExt.html#19985" class="Bound">fe</a> <a id="19988" class="Symbol">=</a> <a id="19990" href="UF.Equiv-FunExt.html#19158" class="Function">equivalences-with-props-are-props&#39;</a> <a id="20025" href="UF.Equiv-FunExt.html#19985" class="Bound">fe</a> <a id="20028" href="UF.Equiv-FunExt.html#19985" class="Bound">fe</a> <a id="20031" href="UF.Equiv-FunExt.html#19985" class="Bound">fe</a> <a id="20034" href="UF.Equiv-FunExt.html#19985" class="Bound">fe</a> <a id="20037" href="UF.Equiv-FunExt.html#19985" class="Bound">fe</a>

<a id="20041" class="Markup">\end{code}</a><a id="20051" class="Background">

End of addition.
</a></pre></body></html>

==> anc/html/UF.Equiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Equiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

Notion of equivalence and its basic properties.

</a><a id="66" class="Markup">\begin{code}</a>

<a id="80" class="Symbol">{-#</a> <a id="84" class="Keyword">OPTIONS</a> <a id="92" class="Pragma">--safe</a> <a id="99" class="Pragma">--without-K</a> <a id="111" class="Symbol">#-}</a>

<a id="116" class="Keyword">module</a> <a id="123" href="UF.Equiv.html" class="Module">UF.Equiv</a> <a id="132" class="Keyword">where</a>

<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="MLTT.Unit-Properties.html" class="Module">MLTT.Unit-Properties</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="UF.Base.html" class="Module">UF.Base</a>
<a id="217" class="Keyword">open</a> <a id="222" class="Keyword">import</a> <a id="229" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="241" class="Keyword">open</a> <a id="246" class="Keyword">import</a> <a id="253" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="271" class="Markup">\end{code}</a><a id="281" class="Background">

We take Joyal&#39;s version of the notion of equivalence as the primary
one because it is more symmetrical.

</a><a id="388" class="Markup">\begin{code}</a>

<a id="is-equiv"></a><a id="402" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="411" class="Symbol">:</a> <a id="413" class="Symbol">{</a><a id="414" href="UF.Equiv.html#414" class="Bound">X</a> <a id="416" class="Symbol">:</a> <a id="418" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="420" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="422" class="Symbol">}</a> <a id="424" class="Symbol">{</a><a id="425" href="UF.Equiv.html#425" class="Bound">Y</a> <a id="427" class="Symbol">:</a> <a id="429" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="431" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="433" class="Symbol">}</a> <a id="435" class="Symbol">→</a> <a id="437" class="Symbol">(</a><a id="438" href="UF.Equiv.html#414" class="Bound">X</a> <a id="440" class="Symbol">→</a> <a id="442" href="UF.Equiv.html#425" class="Bound">Y</a><a id="443" class="Symbol">)</a> <a id="445" class="Symbol">→</a> <a id="447" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="449" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="451" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="453" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="455" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="464" href="UF.Equiv.html#464" class="Bound">f</a> <a id="466" class="Symbol">=</a> <a id="468" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="480" href="UF.Equiv.html#464" class="Bound">f</a> <a id="482" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="484" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="495" href="UF.Equiv.html#464" class="Bound">f</a>

<a id="inverse"></a><a id="498" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="506" class="Symbol">:</a> <a id="508" class="Symbol">{</a><a id="509" href="UF.Equiv.html#509" class="Bound">X</a> <a id="511" class="Symbol">:</a> <a id="513" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="515" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="517" class="Symbol">}</a> <a id="519" class="Symbol">{</a><a id="520" href="UF.Equiv.html#520" class="Bound">Y</a> <a id="522" class="Symbol">:</a> <a id="524" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="526" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="528" class="Symbol">}</a> <a id="530" class="Symbol">(</a><a id="531" href="UF.Equiv.html#531" class="Bound">f</a> <a id="533" class="Symbol">:</a> <a id="535" href="UF.Equiv.html#509" class="Bound">X</a> <a id="537" class="Symbol">→</a> <a id="539" href="UF.Equiv.html#520" class="Bound">Y</a><a id="540" class="Symbol">)</a>
        <a id="550" class="Symbol">→</a> <a id="552" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="561" href="UF.Equiv.html#531" class="Bound">f</a>
        <a id="571" class="Symbol">→</a> <a id="573" class="Symbol">(</a><a id="574" href="UF.Equiv.html#520" class="Bound">Y</a> <a id="576" class="Symbol">→</a> <a id="578" href="UF.Equiv.html#509" class="Bound">X</a><a id="579" class="Symbol">)</a>
<a id="581" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="589" href="UF.Equiv.html#589" class="Bound">f</a> <a id="591" class="Symbol">=</a> <a id="593" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="597" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="599" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="equivs-have-sections"></a><a id="604" href="UF.Equiv.html#604" class="Function">equivs-have-sections</a> <a id="625" class="Symbol">:</a> <a id="627" class="Symbol">{</a><a id="628" href="UF.Equiv.html#628" class="Bound">X</a> <a id="630" class="Symbol">:</a> <a id="632" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="634" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="636" class="Symbol">}</a> <a id="638" class="Symbol">{</a><a id="639" href="UF.Equiv.html#639" class="Bound">Y</a> <a id="641" class="Symbol">:</a> <a id="643" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="645" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="647" class="Symbol">}</a> <a id="649" class="Symbol">(</a><a id="650" href="UF.Equiv.html#650" class="Bound">f</a> <a id="652" class="Symbol">:</a> <a id="654" href="UF.Equiv.html#628" class="Bound">X</a> <a id="656" class="Symbol">→</a> <a id="658" href="UF.Equiv.html#639" class="Bound">Y</a><a id="659" class="Symbol">)</a>
                     <a id="682" class="Symbol">→</a> <a id="684" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="693" href="UF.Equiv.html#650" class="Bound">f</a>
                     <a id="716" class="Symbol">→</a> <a id="718" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="730" href="UF.Equiv.html#650" class="Bound">f</a>
<a id="732" href="UF.Equiv.html#604" class="Function">equivs-have-sections</a> <a id="753" href="UF.Equiv.html#753" class="Bound">f</a> <a id="755" class="Symbol">=</a> <a id="757" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="equivs-are-sections"></a><a id="762" href="UF.Equiv.html#762" class="Function">equivs-are-sections</a> <a id="782" class="Symbol">:</a> <a id="784" class="Symbol">{</a><a id="785" href="UF.Equiv.html#785" class="Bound">X</a> <a id="787" class="Symbol">:</a> <a id="789" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="791" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="793" class="Symbol">}</a> <a id="795" class="Symbol">{</a><a id="796" href="UF.Equiv.html#796" class="Bound">Y</a> <a id="798" class="Symbol">:</a> <a id="800" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="802" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="804" class="Symbol">}</a> <a id="806" class="Symbol">(</a><a id="807" href="UF.Equiv.html#807" class="Bound">f</a> <a id="809" class="Symbol">:</a> <a id="811" href="UF.Equiv.html#785" class="Bound">X</a> <a id="813" class="Symbol">→</a> <a id="815" href="UF.Equiv.html#796" class="Bound">Y</a><a id="816" class="Symbol">)</a>
                    <a id="838" class="Symbol">→</a> <a id="840" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="849" href="UF.Equiv.html#807" class="Bound">f</a>
                    <a id="871" class="Symbol">→</a> <a id="873" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="884" href="UF.Equiv.html#807" class="Bound">f</a>
<a id="886" href="UF.Equiv.html#762" class="Function">equivs-are-sections</a> <a id="906" href="UF.Equiv.html#906" class="Bound">f</a> <a id="908" class="Symbol">=</a> <a id="910" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="section-retraction-equiv"></a><a id="915" href="UF.Equiv.html#915" class="Function">section-retraction-equiv</a> <a id="940" class="Symbol">:</a> <a id="942" class="Symbol">{</a><a id="943" href="UF.Equiv.html#943" class="Bound">X</a> <a id="945" class="Symbol">:</a> <a id="947" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="949" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="951" class="Symbol">}</a> <a id="953" class="Symbol">{</a><a id="954" href="UF.Equiv.html#954" class="Bound">Y</a> <a id="956" class="Symbol">:</a> <a id="958" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="960" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="962" class="Symbol">}</a> <a id="964" class="Symbol">(</a><a id="965" href="UF.Equiv.html#965" class="Bound">f</a> <a id="967" class="Symbol">:</a> <a id="969" href="UF.Equiv.html#943" class="Bound">X</a> <a id="971" class="Symbol">→</a> <a id="973" href="UF.Equiv.html#954" class="Bound">Y</a><a id="974" class="Symbol">)</a>
                         <a id="1001" class="Symbol">→</a> <a id="1003" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="1015" href="UF.Equiv.html#965" class="Bound">f</a>
                         <a id="1042" class="Symbol">→</a> <a id="1044" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="1055" href="UF.Equiv.html#965" class="Bound">f</a>
                         <a id="1082" class="Symbol">→</a> <a id="1084" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1093" href="UF.Equiv.html#965" class="Bound">f</a>
<a id="1095" href="UF.Equiv.html#915" class="Function">section-retraction-equiv</a> <a id="1120" href="UF.Equiv.html#1120" class="Bound">f</a> <a id="1122" href="UF.Equiv.html#1122" class="Bound">hr</a> <a id="1125" href="UF.Equiv.html#1125" class="Bound">hs</a> <a id="1128" class="Symbol">=</a> <a id="1130" class="Symbol">(</a><a id="1131" href="UF.Equiv.html#1122" class="Bound">hr</a> <a id="1134" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1136" href="UF.Equiv.html#1125" class="Bound">hs</a><a id="1138" class="Symbol">)</a>

<a id="equivs-are-lc"></a><a id="1141" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a> <a id="1155" class="Symbol">:</a> <a id="1157" class="Symbol">{</a><a id="1158" href="UF.Equiv.html#1158" class="Bound">X</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1164" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1166" class="Symbol">}</a> <a id="1168" class="Symbol">{</a><a id="1169" href="UF.Equiv.html#1169" class="Bound">Y</a> <a id="1171" class="Symbol">:</a> <a id="1173" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1175" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1177" class="Symbol">}</a> <a id="1179" class="Symbol">(</a><a id="1180" href="UF.Equiv.html#1180" class="Bound">f</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="UF.Equiv.html#1158" class="Bound">X</a> <a id="1186" class="Symbol">→</a> <a id="1188" href="UF.Equiv.html#1169" class="Bound">Y</a><a id="1189" class="Symbol">)</a>
              <a id="1205" class="Symbol">→</a> <a id="1207" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1216" href="UF.Equiv.html#1180" class="Bound">f</a>
              <a id="1232" class="Symbol">→</a> <a id="1234" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="1251" href="UF.Equiv.html#1180" class="Bound">f</a>
<a id="1253" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a> <a id="1267" href="UF.Equiv.html#1267" class="Bound">f</a> <a id="1269" href="UF.Equiv.html#1269" class="Bound">e</a> <a id="1271" class="Symbol">=</a> <a id="1273" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="1289" href="UF.Equiv.html#1267" class="Bound">f</a> <a id="1291" class="Symbol">(</a><a id="1292" href="UF.Equiv.html#762" class="Function">equivs-are-sections</a> <a id="1312" href="UF.Equiv.html#1267" class="Bound">f</a> <a id="1314" href="UF.Equiv.html#1269" class="Bound">e</a><a id="1315" class="Symbol">)</a>

<a id="_≃_"></a><a id="1318" href="UF.Equiv.html#1318" class="Function Operator">_≃_</a> <a id="1322" class="Symbol">:</a> <a id="1324" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1326" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1328" class="Symbol">→</a> <a id="1330" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1332" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1334" class="Symbol">→</a> <a id="1336" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1338" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1340" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1342" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1344" href="UF.Equiv.html#1344" class="Bound">X</a> <a id="1346" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1348" href="UF.Equiv.html#1348" class="Bound">Y</a> <a id="1350" class="Symbol">=</a> <a id="1352" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1354" href="UF.Equiv.html#1354" class="Bound">f</a> <a id="1356" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1358" class="Symbol">(</a><a id="1359" href="UF.Equiv.html#1344" class="Bound">X</a> <a id="1361" class="Symbol">→</a> <a id="1363" href="UF.Equiv.html#1348" class="Bound">Y</a><a id="1364" class="Symbol">)</a> <a id="1366" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1368" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1377" href="UF.Equiv.html#1354" class="Bound">f</a>

<a id="Aut"></a><a id="1380" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1388" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1394" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1396" href="UF.Equiv.html#1380" class="Function">Aut</a> <a id="1400" href="UF.Equiv.html#1400" class="Bound">X</a> <a id="1402" class="Symbol">=</a> <a id="1404" class="Symbol">(</a><a id="1405" href="UF.Equiv.html#1400" class="Bound">X</a> <a id="1407" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1409" href="UF.Equiv.html#1400" class="Bound">X</a><a id="1410" class="Symbol">)</a>

<a id="id-is-equiv"></a><a id="1413" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="1425" class="Symbol">:</a> <a id="1427" class="Symbol">(</a><a id="1428" href="UF.Equiv.html#1428" class="Bound">X</a> <a id="1430" class="Symbol">:</a> <a id="1432" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1434" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1436" class="Symbol">)</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1449" class="Symbol">(</a><a id="1450" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1453" class="Symbol">{</a><a id="1454" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1455" class="Symbol">}</a> <a id="1457" class="Symbol">{</a><a id="1458" href="UF.Equiv.html#1428" class="Bound">X</a><a id="1459" class="Symbol">})</a>
<a id="1462" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="1474" href="UF.Equiv.html#1474" class="Bound">X</a> <a id="1476" class="Symbol">=</a> <a id="1478" class="Symbol">(</a><a id="1479" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1482" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1484" class="Symbol">λ</a> <a id="1486" href="UF.Equiv.html#1486" class="Bound">x</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1494" class="Symbol">)</a> <a id="1496" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1498" class="Symbol">(</a><a id="1499" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1502" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1504" class="Symbol">λ</a> <a id="1506" href="UF.Equiv.html#1506" class="Bound">x</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1514" class="Symbol">)</a>

<a id="≃-refl"></a><a id="1517" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="1524" class="Symbol">:</a> <a id="1526" class="Symbol">(</a><a id="1527" href="UF.Equiv.html#1527" class="Bound">X</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1533" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1535" class="Symbol">)</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="UF.Equiv.html#1527" class="Bound">X</a> <a id="1541" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1543" href="UF.Equiv.html#1527" class="Bound">X</a>
<a id="1545" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="1552" href="UF.Equiv.html#1552" class="Bound">X</a> <a id="1554" class="Symbol">=</a> <a id="1556" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1559" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1561" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="1573" href="UF.Equiv.html#1552" class="Bound">X</a>

<a id="𝕚𝕕"></a><a id="1576" href="UF.Equiv.html#1576" class="Function">𝕚𝕕</a> <a id="1579" class="Symbol">:</a> <a id="1581" class="Symbol">{</a><a id="1582" href="UF.Equiv.html#1582" class="Bound">X</a> <a id="1584" class="Symbol">:</a> <a id="1586" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1588" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1590" class="Symbol">}</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="UF.Equiv.html#1582" class="Bound">X</a> <a id="1596" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1598" href="UF.Equiv.html#1582" class="Bound">X</a>
<a id="1600" href="UF.Equiv.html#1576" class="Function">𝕚𝕕</a> <a id="1603" class="Symbol">=</a> <a id="1605" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="1612" class="Symbol">_</a>

<a id="∘-is-equiv"></a><a id="1615" href="UF.Equiv.html#1615" class="Function">∘-is-equiv</a> <a id="1626" class="Symbol">:</a> <a id="1628" class="Symbol">{</a><a id="1629" href="UF.Equiv.html#1629" class="Bound">X</a> <a id="1631" class="Symbol">:</a> <a id="1633" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1635" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1637" class="Symbol">}</a> <a id="1639" class="Symbol">{</a><a id="1640" href="UF.Equiv.html#1640" class="Bound">Y</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1646" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1648" class="Symbol">}</a> <a id="1650" class="Symbol">{</a><a id="1651" href="UF.Equiv.html#1651" class="Bound">Z</a> <a id="1653" class="Symbol">:</a> <a id="1655" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1657" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1659" class="Symbol">}</a> <a id="1661" class="Symbol">{</a><a id="1662" href="UF.Equiv.html#1662" class="Bound">f</a> <a id="1664" class="Symbol">:</a> <a id="1666" href="UF.Equiv.html#1629" class="Bound">X</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="UF.Equiv.html#1640" class="Bound">Y</a><a id="1671" class="Symbol">}</a> <a id="1673" class="Symbol">{</a><a id="1674" href="UF.Equiv.html#1674" class="Bound">f&#39;</a> <a id="1677" class="Symbol">:</a> <a id="1679" href="UF.Equiv.html#1640" class="Bound">Y</a> <a id="1681" class="Symbol">→</a> <a id="1683" href="UF.Equiv.html#1651" class="Bound">Z</a><a id="1684" class="Symbol">}</a>
           <a id="1697" class="Symbol">→</a> <a id="1699" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1708" href="UF.Equiv.html#1662" class="Bound">f</a>
           <a id="1721" class="Symbol">→</a> <a id="1723" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1732" href="UF.Equiv.html#1674" class="Bound">f&#39;</a>
           <a id="1746" class="Symbol">→</a> <a id="1748" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1757" class="Symbol">(</a><a id="1758" href="UF.Equiv.html#1674" class="Bound">f&#39;</a> <a id="1761" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1763" href="UF.Equiv.html#1662" class="Bound">f</a><a id="1764" class="Symbol">)</a>
<a id="1766" href="UF.Equiv.html#1615" class="Function">∘-is-equiv</a> <a id="1777" class="Symbol">{</a><a id="1778" href="UF.Equiv.html#1778" class="Bound">𝓤</a><a id="1779" class="Symbol">}</a> <a id="1781" class="Symbol">{</a><a id="1782" href="UF.Equiv.html#1782" class="Bound">𝓥</a><a id="1783" class="Symbol">}</a> <a id="1785" class="Symbol">{</a><a id="1786" href="UF.Equiv.html#1786" class="Bound">𝓦</a><a id="1787" class="Symbol">}</a> <a id="1789" class="Symbol">{</a><a id="1790" href="UF.Equiv.html#1790" class="Bound">X</a><a id="1791" class="Symbol">}</a> <a id="1793" class="Symbol">{</a><a id="1794" href="UF.Equiv.html#1794" class="Bound">Y</a><a id="1795" class="Symbol">}</a> <a id="1797" class="Symbol">{</a><a id="1798" href="UF.Equiv.html#1798" class="Bound">Z</a><a id="1799" class="Symbol">}</a> <a id="1801" class="Symbol">{</a><a id="1802" href="UF.Equiv.html#1802" class="Bound">f</a><a id="1803" class="Symbol">}</a> <a id="1805" class="Symbol">{</a><a id="1806" href="UF.Equiv.html#1806" class="Bound">f&#39;</a><a id="1808" class="Symbol">}</a>
           <a id="1821" class="Symbol">((</a><a id="1823" href="UF.Equiv.html#1823" class="Bound">g</a> <a id="1825" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1827" href="UF.Equiv.html#1827" class="Bound">fg</a><a id="1829" class="Symbol">)</a> <a id="1831" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1833" class="Symbol">(</a><a id="1834" href="UF.Equiv.html#1834" class="Bound">h</a> <a id="1836" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1838" href="UF.Equiv.html#1838" class="Bound">hf</a><a id="1840" class="Symbol">))</a>
           <a id="1854" class="Symbol">((</a><a id="1856" href="UF.Equiv.html#1856" class="Bound">g&#39;</a> <a id="1859" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1861" href="UF.Equiv.html#1861" class="Bound">fg&#39;</a><a id="1864" class="Symbol">)</a> <a id="1866" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1868" class="Symbol">(</a><a id="1869" href="UF.Equiv.html#1869" class="Bound">h&#39;</a> <a id="1872" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1874" href="UF.Equiv.html#1874" class="Bound">hf&#39;</a><a id="1877" class="Symbol">))</a> <a id="1880" class="Symbol">=</a> <a id="1882" class="Symbol">(</a><a id="1883" href="UF.Equiv.html#1823" class="Bound">g</a> <a id="1885" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1887" href="UF.Equiv.html#1856" class="Bound">g&#39;</a> <a id="1890" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1892" href="UF.Equiv.html#1925" class="Function">fg&#39;&#39;</a><a id="1896" class="Symbol">)</a> <a id="1898" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1900" class="Symbol">(</a><a id="1901" href="UF.Equiv.html#1834" class="Bound">h</a> <a id="1903" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1905" href="UF.Equiv.html#1869" class="Bound">h&#39;</a> <a id="1908" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1910" href="UF.Equiv.html#2005" class="Function">hf&#39;&#39;</a><a id="1914" class="Symbol">)</a>
 <a id="1917" class="Keyword">where</a>
  <a id="1925" href="UF.Equiv.html#1925" class="Function">fg&#39;&#39;</a> <a id="1930" class="Symbol">:</a> <a id="1932" class="Symbol">(</a><a id="1933" href="UF.Equiv.html#1933" class="Bound">z</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="UF.Equiv.html#1798" class="Bound">Z</a><a id="1938" class="Symbol">)</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="UF.Equiv.html#1806" class="Bound">f&#39;</a> <a id="1945" class="Symbol">(</a><a id="1946" href="UF.Equiv.html#1802" class="Bound">f</a> <a id="1948" class="Symbol">(</a><a id="1949" href="UF.Equiv.html#1823" class="Bound">g</a> <a id="1951" class="Symbol">(</a><a id="1952" href="UF.Equiv.html#1856" class="Bound">g&#39;</a> <a id="1955" href="UF.Equiv.html#1933" class="Bound">z</a><a id="1956" class="Symbol">)))</a> <a id="1960" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1962" href="UF.Equiv.html#1933" class="Bound">z</a>
  <a id="1966" href="UF.Equiv.html#1925" class="Function">fg&#39;&#39;</a> <a id="1971" href="UF.Equiv.html#1971" class="Bound">z</a> <a id="1973" class="Symbol">=</a>  <a id="1976" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1979" href="UF.Equiv.html#1806" class="Bound">f&#39;</a> <a id="1982" class="Symbol">(</a><a id="1983" href="UF.Equiv.html#1827" class="Bound">fg</a> <a id="1986" class="Symbol">(</a><a id="1987" href="UF.Equiv.html#1856" class="Bound">g&#39;</a> <a id="1990" href="UF.Equiv.html#1971" class="Bound">z</a><a id="1991" class="Symbol">))</a> <a id="1994" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1996" href="UF.Equiv.html#1861" class="Bound">fg&#39;</a> <a id="2000" href="UF.Equiv.html#1971" class="Bound">z</a>

  <a id="2005" href="UF.Equiv.html#2005" class="Function">hf&#39;&#39;</a> <a id="2010" class="Symbol">:</a> <a id="2012" class="Symbol">(</a><a id="2013" href="UF.Equiv.html#2013" class="Bound">x</a> <a id="2015" class="Symbol">:</a> <a id="2017" href="UF.Equiv.html#1790" class="Bound">X</a><a id="2018" class="Symbol">)</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="UF.Equiv.html#1834" class="Bound">h</a> <a id="2024" class="Symbol">(</a><a id="2025" href="UF.Equiv.html#1869" class="Bound">h&#39;</a> <a id="2028" class="Symbol">(</a><a id="2029" href="UF.Equiv.html#1806" class="Bound">f&#39;</a> <a id="2032" class="Symbol">(</a><a id="2033" href="UF.Equiv.html#1802" class="Bound">f</a> <a id="2035" href="UF.Equiv.html#2013" class="Bound">x</a><a id="2036" class="Symbol">)))</a> <a id="2040" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2042" href="UF.Equiv.html#2013" class="Bound">x</a>
  <a id="2046" href="UF.Equiv.html#2005" class="Function">hf&#39;&#39;</a> <a id="2051" href="UF.Equiv.html#2051" class="Bound">x</a> <a id="2053" class="Symbol">=</a> <a id="2055" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2058" href="UF.Equiv.html#1834" class="Bound">h</a> <a id="2060" class="Symbol">(</a><a id="2061" href="UF.Equiv.html#1874" class="Bound">hf&#39;</a> <a id="2065" class="Symbol">(</a><a id="2066" href="UF.Equiv.html#1802" class="Bound">f</a> <a id="2068" href="UF.Equiv.html#2051" class="Bound">x</a><a id="2069" class="Symbol">))</a> <a id="2072" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2074" href="UF.Equiv.html#1838" class="Bound">hf</a> <a id="2077" href="UF.Equiv.html#2051" class="Bound">x</a>

<a id="2080" class="Markup">\end{code}</a><a id="2090" class="Background">

For type-checking efficiency reasons:

</a><a id="2131" class="Markup">\begin{code}</a>

<a id="∘-is-equiv-abstract"></a><a id="2145" href="UF.Equiv.html#2145" class="Function">∘-is-equiv-abstract</a> <a id="2165" class="Symbol">:</a> <a id="2167" class="Symbol">{</a><a id="2168" href="UF.Equiv.html#2168" class="Bound">X</a> <a id="2170" class="Symbol">:</a> <a id="2172" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2174" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2176" class="Symbol">}</a> <a id="2178" class="Symbol">{</a><a id="2179" href="UF.Equiv.html#2179" class="Bound">Y</a> <a id="2181" class="Symbol">:</a> <a id="2183" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2185" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2187" class="Symbol">}</a> <a id="2189" class="Symbol">{</a><a id="2190" href="UF.Equiv.html#2190" class="Bound">Z</a> <a id="2192" class="Symbol">:</a> <a id="2194" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2196" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2198" class="Symbol">}</a> <a id="2200" class="Symbol">{</a><a id="2201" href="UF.Equiv.html#2201" class="Bound">f</a> <a id="2203" class="Symbol">:</a> <a id="2205" href="UF.Equiv.html#2168" class="Bound">X</a> <a id="2207" class="Symbol">→</a> <a id="2209" href="UF.Equiv.html#2179" class="Bound">Y</a><a id="2210" class="Symbol">}</a> <a id="2212" class="Symbol">{</a><a id="2213" href="UF.Equiv.html#2213" class="Bound">f&#39;</a> <a id="2216" class="Symbol">:</a> <a id="2218" href="UF.Equiv.html#2179" class="Bound">Y</a> <a id="2220" class="Symbol">→</a> <a id="2222" href="UF.Equiv.html#2190" class="Bound">Z</a><a id="2223" class="Symbol">}</a>
                    <a id="2245" class="Symbol">→</a> <a id="2247" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2256" href="UF.Equiv.html#2201" class="Bound">f</a>
                    <a id="2278" class="Symbol">→</a> <a id="2280" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2289" href="UF.Equiv.html#2213" class="Bound">f&#39;</a>
                    <a id="2312" class="Symbol">→</a> <a id="2314" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2323" class="Symbol">(</a><a id="2324" href="UF.Equiv.html#2213" class="Bound">f&#39;</a> <a id="2327" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2329" href="UF.Equiv.html#2201" class="Bound">f</a><a id="2330" class="Symbol">)</a>
<a id="2332" href="UF.Equiv.html#2145" class="Function">∘-is-equiv-abstract</a> <a id="2352" class="Symbol">{</a><a id="2353" href="UF.Equiv.html#2353" class="Bound">𝓤</a><a id="2354" class="Symbol">}</a> <a id="2356" class="Symbol">{</a><a id="2357" href="UF.Equiv.html#2357" class="Bound">𝓥</a><a id="2358" class="Symbol">}</a> <a id="2360" class="Symbol">{</a><a id="2361" href="UF.Equiv.html#2361" class="Bound">𝓦</a><a id="2362" class="Symbol">}</a> <a id="2364" class="Symbol">{</a><a id="2365" href="UF.Equiv.html#2365" class="Bound">X</a><a id="2366" class="Symbol">}</a> <a id="2368" class="Symbol">{</a><a id="2369" href="UF.Equiv.html#2369" class="Bound">Y</a><a id="2370" class="Symbol">}</a> <a id="2372" class="Symbol">{</a><a id="2373" href="UF.Equiv.html#2373" class="Bound">Z</a><a id="2374" class="Symbol">}</a> <a id="2376" class="Symbol">{</a><a id="2377" href="UF.Equiv.html#2377" class="Bound">f</a><a id="2378" class="Symbol">}</a> <a id="2380" class="Symbol">{</a><a id="2381" href="UF.Equiv.html#2381" class="Bound">f&#39;</a><a id="2383" class="Symbol">}</a> <a id="2385" class="Symbol">=</a> <a id="2387" href="UF.Equiv.html#2410" class="Function">γ</a>
 <a id="2390" class="Keyword">where</a>
  <a id="2398" class="Keyword">abstract</a>
   <a id="2410" href="UF.Equiv.html#2410" class="Function">γ</a> <a id="2412" class="Symbol">:</a> <a id="2414" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2423" href="UF.Equiv.html#2377" class="Bound">f</a> <a id="2425" class="Symbol">→</a> <a id="2427" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2436" href="UF.Equiv.html#2381" class="Bound">f&#39;</a> <a id="2439" class="Symbol">→</a> <a id="2441" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2450" class="Symbol">(</a><a id="2451" href="UF.Equiv.html#2381" class="Bound">f&#39;</a> <a id="2454" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2456" href="UF.Equiv.html#2377" class="Bound">f</a><a id="2457" class="Symbol">)</a>
   <a id="2462" href="UF.Equiv.html#2410" class="Function">γ</a> <a id="2464" class="Symbol">=</a> <a id="2466" href="UF.Equiv.html#1615" class="Function">∘-is-equiv</a>

<a id="≃-comp"></a><a id="2478" href="UF.Equiv.html#2478" class="Function">≃-comp</a> <a id="2485" class="Symbol">:</a> <a id="2487" class="Symbol">{</a><a id="2488" href="UF.Equiv.html#2488" class="Bound">X</a> <a id="2490" class="Symbol">:</a> <a id="2492" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2494" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2496" class="Symbol">}</a> <a id="2498" class="Symbol">{</a><a id="2499" href="UF.Equiv.html#2499" class="Bound">Y</a> <a id="2501" class="Symbol">:</a> <a id="2503" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2505" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2507" class="Symbol">}</a> <a id="2509" class="Symbol">{</a><a id="2510" href="UF.Equiv.html#2510" class="Bound">Z</a> <a id="2512" class="Symbol">:</a> <a id="2514" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2516" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2518" class="Symbol">}</a>
       <a id="2527" class="Symbol">→</a> <a id="2529" href="UF.Equiv.html#2488" class="Bound">X</a> <a id="2531" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2533" href="UF.Equiv.html#2499" class="Bound">Y</a>
       <a id="2542" class="Symbol">→</a> <a id="2544" href="UF.Equiv.html#2499" class="Bound">Y</a> <a id="2546" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2548" href="UF.Equiv.html#2510" class="Bound">Z</a>
       <a id="2557" class="Symbol">→</a> <a id="2559" href="UF.Equiv.html#2488" class="Bound">X</a> <a id="2561" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2563" href="UF.Equiv.html#2510" class="Bound">Z</a>
<a id="2565" href="UF.Equiv.html#2478" class="Function">≃-comp</a> <a id="2572" class="Symbol">{</a><a id="2573" href="UF.Equiv.html#2573" class="Bound">𝓤</a><a id="2574" class="Symbol">}</a> <a id="2576" class="Symbol">{</a><a id="2577" href="UF.Equiv.html#2577" class="Bound">𝓥</a><a id="2578" class="Symbol">}</a> <a id="2580" class="Symbol">{</a><a id="2581" href="UF.Equiv.html#2581" class="Bound">𝓦</a><a id="2582" class="Symbol">}</a> <a id="2584" class="Symbol">{</a><a id="2585" href="UF.Equiv.html#2585" class="Bound">X</a><a id="2586" class="Symbol">}</a> <a id="2588" class="Symbol">{</a><a id="2589" href="UF.Equiv.html#2589" class="Bound">Y</a><a id="2590" class="Symbol">}</a> <a id="2592" class="Symbol">{</a><a id="2593" href="UF.Equiv.html#2593" class="Bound">Z</a><a id="2594" class="Symbol">}</a> <a id="2596" class="Symbol">(</a><a id="2597" href="UF.Equiv.html#2597" class="Bound">f</a> <a id="2599" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2601" href="UF.Equiv.html#2601" class="Bound">d</a><a id="2602" class="Symbol">)</a> <a id="2604" class="Symbol">(</a><a id="2605" href="UF.Equiv.html#2605" class="Bound">f&#39;</a> <a id="2608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2610" href="UF.Equiv.html#2610" class="Bound">e</a><a id="2611" class="Symbol">)</a> <a id="2613" class="Symbol">=</a> <a id="2615" href="UF.Equiv.html#2605" class="Bound">f&#39;</a> <a id="2618" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2620" href="UF.Equiv.html#2597" class="Bound">f</a> <a id="2622" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2624" href="UF.Equiv.html#1615" class="Function">∘-is-equiv</a> <a id="2635" href="UF.Equiv.html#2601" class="Bound">d</a> <a id="2637" href="UF.Equiv.html#2610" class="Bound">e</a>

<a id="_●_"></a><a id="2640" href="UF.Equiv.html#2640" class="Function Operator">_●_</a> <a id="2644" class="Symbol">:</a> <a id="2646" class="Symbol">{</a><a id="2647" href="UF.Equiv.html#2647" class="Bound">X</a> <a id="2649" class="Symbol">:</a> <a id="2651" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2653" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2655" class="Symbol">}</a> <a id="2657" class="Symbol">{</a><a id="2658" href="UF.Equiv.html#2658" class="Bound">Y</a> <a id="2660" class="Symbol">:</a> <a id="2662" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2664" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2666" class="Symbol">}</a> <a id="2668" class="Symbol">{</a><a id="2669" href="UF.Equiv.html#2669" class="Bound">Z</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2675" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2677" class="Symbol">}</a>
    <a id="2683" class="Symbol">→</a> <a id="2685" href="UF.Equiv.html#2647" class="Bound">X</a> <a id="2687" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2689" href="UF.Equiv.html#2658" class="Bound">Y</a>
    <a id="2695" class="Symbol">→</a> <a id="2697" href="UF.Equiv.html#2658" class="Bound">Y</a> <a id="2699" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2701" href="UF.Equiv.html#2669" class="Bound">Z</a>
    <a id="2707" class="Symbol">→</a> <a id="2709" href="UF.Equiv.html#2647" class="Bound">X</a> <a id="2711" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2713" href="UF.Equiv.html#2669" class="Bound">Z</a>
<a id="2715" href="UF.Equiv.html#2640" class="Function Operator">_●_</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="UF.Equiv.html#2478" class="Function">≃-comp</a>

<a id="_≃⟨_⟩_"></a><a id="2729" href="UF.Equiv.html#2729" class="Function Operator">_≃⟨_⟩_</a> <a id="2736" class="Symbol">:</a> <a id="2738" class="Symbol">(</a><a id="2739" href="UF.Equiv.html#2739" class="Bound">X</a> <a id="2741" class="Symbol">:</a> <a id="2743" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2745" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2747" class="Symbol">)</a> <a id="2749" class="Symbol">{</a><a id="2750" href="UF.Equiv.html#2750" class="Bound">Y</a> <a id="2752" class="Symbol">:</a> <a id="2754" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2756" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2758" class="Symbol">}</a> <a id="2760" class="Symbol">{</a><a id="2761" href="UF.Equiv.html#2761" class="Bound">Z</a> <a id="2763" class="Symbol">:</a> <a id="2765" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2767" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2769" class="Symbol">}</a> <a id="2771" class="Symbol">→</a> <a id="2773" href="UF.Equiv.html#2739" class="Bound">X</a> <a id="2775" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2777" href="UF.Equiv.html#2750" class="Bound">Y</a> <a id="2779" class="Symbol">→</a> <a id="2781" href="UF.Equiv.html#2750" class="Bound">Y</a> <a id="2783" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2785" href="UF.Equiv.html#2761" class="Bound">Z</a> <a id="2787" class="Symbol">→</a> <a id="2789" href="UF.Equiv.html#2739" class="Bound">X</a> <a id="2791" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2793" href="UF.Equiv.html#2761" class="Bound">Z</a>
<a id="2795" class="Symbol">_</a> <a id="2797" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="2800" href="UF.Equiv.html#2800" class="Bound">d</a> <a id="2802" href="UF.Equiv.html#2729" class="Function Operator">⟩</a> <a id="2804" href="UF.Equiv.html#2804" class="Bound">e</a> <a id="2806" class="Symbol">=</a> <a id="2808" href="UF.Equiv.html#2800" class="Bound">d</a> <a id="2810" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="2812" href="UF.Equiv.html#2804" class="Bound">e</a>

<a id="_■"></a><a id="2815" href="UF.Equiv.html#2815" class="Function Operator">_■</a> <a id="2818" class="Symbol">:</a> <a id="2820" class="Symbol">(</a><a id="2821" href="UF.Equiv.html#2821" class="Bound">X</a> <a id="2823" class="Symbol">:</a> <a id="2825" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2827" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2829" class="Symbol">)</a> <a id="2831" class="Symbol">→</a> <a id="2833" href="UF.Equiv.html#2821" class="Bound">X</a> <a id="2835" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2837" href="UF.Equiv.html#2821" class="Bound">X</a>
<a id="2839" href="UF.Equiv.html#2815" class="Function Operator">_■</a> <a id="2842" class="Symbol">=</a> <a id="2844" href="UF.Equiv.html#1517" class="Function">≃-refl</a>

<a id="2852" class="Markup">\end{code}</a><a id="2862" class="Background">

Added by Carlo Angiuli on November 20, 2025.

Special syntax for definitional steps in equivalence chain reasoning:

</a><a id="2981" class="Markup">\begin{code}</a>

<a id="_≃⟨refl⟩_"></a><a id="2995" href="UF.Equiv.html#2995" class="Function Operator">_≃⟨refl⟩_</a> <a id="3005" class="Symbol">:</a> <a id="3007" class="Symbol">(</a><a id="3008" href="UF.Equiv.html#3008" class="Bound">X</a> <a id="3010" class="Symbol">:</a> <a id="3012" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3014" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3016" class="Symbol">)</a> <a id="3018" class="Symbol">{</a><a id="3019" href="UF.Equiv.html#3019" class="Bound">Y</a> <a id="3021" class="Symbol">:</a> <a id="3023" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3025" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3027" class="Symbol">}</a> <a id="3029" class="Symbol">→</a> <a id="3031" href="UF.Equiv.html#3008" class="Bound">X</a> <a id="3033" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3035" href="UF.Equiv.html#3019" class="Bound">Y</a> <a id="3037" class="Symbol">→</a> <a id="3039" href="UF.Equiv.html#3008" class="Bound">X</a> <a id="3041" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3043" href="UF.Equiv.html#3019" class="Bound">Y</a>
<a id="3045" class="Symbol">_</a> <a id="3047" href="UF.Equiv.html#2995" class="Function Operator">≃⟨refl⟩</a> <a id="3055" href="UF.Equiv.html#3055" class="Bound">e</a> <a id="3057" class="Symbol">=</a> <a id="3059" href="UF.Equiv.html#3055" class="Bound">e</a>

<a id="_≃⟨by-definition⟩_"></a><a id="3062" href="UF.Equiv.html#3062" class="Function Operator">_≃⟨by-definition⟩_</a> <a id="3081" class="Symbol">:</a> <a id="3083" class="Symbol">(</a><a id="3084" href="UF.Equiv.html#3084" class="Bound">X</a> <a id="3086" class="Symbol">:</a> <a id="3088" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3090" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3092" class="Symbol">)</a> <a id="3094" class="Symbol">{</a><a id="3095" href="UF.Equiv.html#3095" class="Bound">Y</a> <a id="3097" class="Symbol">:</a> <a id="3099" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3101" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3103" class="Symbol">}</a> <a id="3105" class="Symbol">→</a> <a id="3107" href="UF.Equiv.html#3084" class="Bound">X</a> <a id="3109" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3111" href="UF.Equiv.html#3095" class="Bound">Y</a> <a id="3113" class="Symbol">→</a> <a id="3115" href="UF.Equiv.html#3084" class="Bound">X</a> <a id="3117" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3119" href="UF.Equiv.html#3095" class="Bound">Y</a>
<a id="3121" href="UF.Equiv.html#3062" class="Function Operator">_≃⟨by-definition⟩_</a> <a id="3140" class="Symbol">=</a> <a id="3142" href="UF.Equiv.html#2995" class="Function Operator">_≃⟨refl⟩_</a>

<a id="3153" class="Markup">\end{code}</a><a id="3163" class="Background">

End of addition.

</a><a id="3183" class="Markup">\begin{code}</a>

<a id="Eqtofun"></a><a id="3197" href="UF.Equiv.html#3197" class="Function">Eqtofun</a> <a id="3205" class="Symbol">:</a> <a id="3207" class="Symbol">(</a><a id="3208" href="UF.Equiv.html#3208" class="Bound">X</a> <a id="3210" class="Symbol">:</a> <a id="3212" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3214" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3216" class="Symbol">)</a> <a id="3218" class="Symbol">(</a><a id="3219" href="UF.Equiv.html#3219" class="Bound">Y</a> <a id="3221" class="Symbol">:</a> <a id="3223" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3225" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3227" class="Symbol">)</a> <a id="3229" class="Symbol">→</a> <a id="3231" href="UF.Equiv.html#3208" class="Bound">X</a> <a id="3233" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3235" href="UF.Equiv.html#3219" class="Bound">Y</a> <a id="3237" class="Symbol">→</a> <a id="3239" href="UF.Equiv.html#3208" class="Bound">X</a> <a id="3241" class="Symbol">→</a> <a id="3243" href="UF.Equiv.html#3219" class="Bound">Y</a>
<a id="3245" href="UF.Equiv.html#3197" class="Function">Eqtofun</a> <a id="3253" href="UF.Equiv.html#3253" class="Bound">X</a> <a id="3255" href="UF.Equiv.html#3255" class="Bound">Y</a> <a id="3257" class="Symbol">(</a><a id="3258" href="UF.Equiv.html#3258" class="Bound">f</a> <a id="3260" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3262" class="Symbol">_)</a> <a id="3265" class="Symbol">=</a> <a id="3267" href="UF.Equiv.html#3258" class="Bound">f</a>

<a id="eqtofun"></a><a id="3270" href="UF.Equiv.html#3270" class="Function">eqtofun</a> <a id="⌜_⌝"></a><a id="3278" href="UF.Equiv.html#3278" class="Function Operator">⌜_⌝</a> <a id="3282" class="Symbol">:</a> <a id="3284" class="Symbol">{</a><a id="3285" href="UF.Equiv.html#3285" class="Bound">X</a> <a id="3287" class="Symbol">:</a> <a id="3289" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3291" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3293" class="Symbol">}</a> <a id="3295" class="Symbol">{</a><a id="3296" href="UF.Equiv.html#3296" class="Bound">Y</a> <a id="3298" class="Symbol">:</a> <a id="3300" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3302" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3304" class="Symbol">}</a> <a id="3306" class="Symbol">→</a> <a id="3308" href="UF.Equiv.html#3285" class="Bound">X</a> <a id="3310" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3312" href="UF.Equiv.html#3296" class="Bound">Y</a> <a id="3314" class="Symbol">→</a> <a id="3316" href="UF.Equiv.html#3285" class="Bound">X</a> <a id="3318" class="Symbol">→</a> <a id="3320" href="UF.Equiv.html#3296" class="Bound">Y</a>
<a id="3322" href="UF.Equiv.html#3270" class="Function">eqtofun</a> <a id="3330" class="Symbol">=</a> <a id="3332" href="UF.Equiv.html#3197" class="Function">Eqtofun</a> <a id="3340" class="Symbol">_</a> <a id="3342" class="Symbol">_</a>
<a id="3344" href="UF.Equiv.html#3278" class="Function Operator">⌜_⌝</a>     <a id="3352" class="Symbol">=</a> <a id="3354" href="UF.Equiv.html#3270" class="Function">eqtofun</a>

<a id="eqtofun-"></a><a id="3363" href="UF.Equiv.html#3363" class="Function">eqtofun-</a> <a id="⌜⌝-is-equiv"></a><a id="3372" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="⌜_⌝-is-equiv"></a><a id="3384" href="UF.Equiv.html#3384" class="Function Operator">⌜_⌝-is-equiv</a> <a id="3397" class="Symbol">:</a> <a id="3399" class="Symbol">{</a><a id="3400" href="UF.Equiv.html#3400" class="Bound">X</a> <a id="3402" class="Symbol">:</a> <a id="3404" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3406" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3408" class="Symbol">}</a> <a id="3410" class="Symbol">{</a><a id="3411" href="UF.Equiv.html#3411" class="Bound">Y</a> <a id="3413" class="Symbol">:</a> <a id="3415" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3417" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3419" class="Symbol">}</a> <a id="3421" class="Symbol">(</a><a id="3422" href="UF.Equiv.html#3422" class="Bound">e</a> <a id="3424" class="Symbol">:</a> <a id="3426" href="UF.Equiv.html#3400" class="Bound">X</a> <a id="3428" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3430" href="UF.Equiv.html#3411" class="Bound">Y</a><a id="3431" class="Symbol">)</a>
                                  <a id="3467" class="Symbol">→</a> <a id="3469" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3478" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="3480" href="UF.Equiv.html#3422" class="Bound">e</a> <a id="3482" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
<a id="3484" href="UF.Equiv.html#3363" class="Function">eqtofun-</a>     <a id="3497" class="Symbol">=</a> <a id="3499" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>
<a id="3503" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a>  <a id="3516" class="Symbol">=</a> <a id="3518" href="UF.Equiv.html#3363" class="Function">eqtofun-</a>
<a id="3527" href="UF.Equiv.html#3384" class="Function Operator">⌜_⌝-is-equiv</a>  <a id="3541" class="Symbol">=</a> <a id="3543" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a>

<a id="back-eqtofun"></a><a id="3556" href="UF.Equiv.html#3556" class="Function">back-eqtofun</a> <a id="⌜_⌝⁻¹"></a><a id="3569" href="UF.Equiv.html#3569" class="Function Operator">⌜_⌝⁻¹</a> <a id="3575" class="Symbol">:</a> <a id="3577" class="Symbol">{</a><a id="3578" href="UF.Equiv.html#3578" class="Bound">X</a> <a id="3580" class="Symbol">:</a> <a id="3582" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3584" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3586" class="Symbol">}</a> <a id="3588" class="Symbol">{</a><a id="3589" href="UF.Equiv.html#3589" class="Bound">Y</a> <a id="3591" class="Symbol">:</a> <a id="3593" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3595" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3597" class="Symbol">}</a>
                   <a id="3618" class="Symbol">→</a> <a id="3620" href="UF.Equiv.html#3578" class="Bound">X</a> <a id="3622" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3624" href="UF.Equiv.html#3589" class="Bound">Y</a>
                   <a id="3645" class="Symbol">→</a> <a id="3647" href="UF.Equiv.html#3589" class="Bound">Y</a> <a id="3649" class="Symbol">→</a> <a id="3651" href="UF.Equiv.html#3578" class="Bound">X</a>
<a id="3653" href="UF.Equiv.html#3556" class="Function">back-eqtofun</a> <a id="3666" href="UF.Equiv.html#3666" class="Bound">e</a> <a id="3668" class="Symbol">=</a> <a id="3670" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3674" class="Symbol">(</a><a id="3675" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3679" class="Symbol">(</a><a id="3680" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3684" href="UF.Equiv.html#3666" class="Bound">e</a><a id="3685" class="Symbol">))</a>
<a id="3688" href="UF.Equiv.html#3569" class="Function Operator">⌜_⌝⁻¹</a>          <a id="3703" class="Symbol">=</a> <a id="3705" href="UF.Equiv.html#3556" class="Function">back-eqtofun</a>

<a id="idtoeq"></a><a id="3719" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="3726" class="Symbol">:</a> <a id="3728" class="Symbol">(</a><a id="3729" href="UF.Equiv.html#3729" class="Bound">X</a> <a id="3731" href="UF.Equiv.html#3731" class="Bound">Y</a> <a id="3733" class="Symbol">:</a> <a id="3735" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3737" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3739" class="Symbol">)</a> <a id="3741" class="Symbol">→</a> <a id="3743" href="UF.Equiv.html#3729" class="Bound">X</a> <a id="3745" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3747" href="UF.Equiv.html#3731" class="Bound">Y</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="UF.Equiv.html#3729" class="Bound">X</a> <a id="3753" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3755" href="UF.Equiv.html#3731" class="Bound">Y</a>
<a id="3757" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="3764" href="UF.Equiv.html#3764" class="Bound">X</a> <a id="3766" href="UF.Equiv.html#3766" class="Bound">Y</a> <a id="3768" href="UF.Equiv.html#3768" class="Bound">p</a> <a id="3770" class="Symbol">=</a> <a id="3772" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3782" class="Symbol">(</a><a id="3783" href="UF.Equiv.html#3764" class="Bound">X</a> <a id="3785" href="UF.Equiv.html#1318" class="Function Operator">≃_</a><a id="3787" class="Symbol">)</a> <a id="3789" href="UF.Equiv.html#3768" class="Bound">p</a> <a id="3791" class="Symbol">(</a><a id="3792" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="3799" href="UF.Equiv.html#3764" class="Bound">X</a><a id="3800" class="Symbol">)</a>

<a id="idtoeq-traditional"></a><a id="3803" href="UF.Equiv.html#3803" class="Function">idtoeq-traditional</a> <a id="3822" class="Symbol">:</a> <a id="3824" class="Symbol">(</a><a id="3825" href="UF.Equiv.html#3825" class="Bound">X</a> <a id="3827" href="UF.Equiv.html#3827" class="Bound">Y</a> <a id="3829" class="Symbol">:</a> <a id="3831" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3833" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3835" class="Symbol">)</a> <a id="3837" class="Symbol">→</a> <a id="3839" href="UF.Equiv.html#3825" class="Bound">X</a> <a id="3841" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3843" href="UF.Equiv.html#3827" class="Bound">Y</a> <a id="3845" class="Symbol">→</a> <a id="3847" href="UF.Equiv.html#3825" class="Bound">X</a> <a id="3849" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3851" href="UF.Equiv.html#3827" class="Bound">Y</a>
<a id="3853" href="UF.Equiv.html#3803" class="Function">idtoeq-traditional</a> <a id="3872" href="UF.Equiv.html#3872" class="Bound">X</a> <a id="3874" class="Symbol">_</a> <a id="3876" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3881" class="Symbol">=</a> <a id="3883" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="3890" href="UF.Equiv.html#3872" class="Bound">X</a>

<a id="3893" class="Markup">\end{code}</a><a id="3903" class="Background">

We would have a definitional equality if we had defined the traditional
one using J (based), but because of the idiosyncrasies of Agda, we
don&#39;t with the current definition:

</a><a id="4080" class="Markup">\begin{code}</a>

<a id="eqtoeq-agreement"></a><a id="4094" href="UF.Equiv.html#4094" class="Function">eqtoeq-agreement</a> <a id="4111" class="Symbol">:</a> <a id="4113" class="Symbol">(</a><a id="4114" href="UF.Equiv.html#4114" class="Bound">X</a> <a id="4116" href="UF.Equiv.html#4116" class="Bound">Y</a> <a id="4118" class="Symbol">:</a> <a id="4120" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4122" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4124" class="Symbol">)</a> <a id="4126" class="Symbol">(</a><a id="4127" href="UF.Equiv.html#4127" class="Bound">p</a> <a id="4129" class="Symbol">:</a> <a id="4131" href="UF.Equiv.html#4114" class="Bound">X</a> <a id="4133" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4135" href="UF.Equiv.html#4116" class="Bound">Y</a><a id="4136" class="Symbol">)</a>
                 <a id="4155" class="Symbol">→</a> <a id="4157" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="4164" href="UF.Equiv.html#4114" class="Bound">X</a> <a id="4166" href="UF.Equiv.html#4116" class="Bound">Y</a> <a id="4168" href="UF.Equiv.html#4127" class="Bound">p</a> <a id="4170" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4172" href="UF.Equiv.html#3803" class="Function">idtoeq-traditional</a> <a id="4191" href="UF.Equiv.html#4114" class="Bound">X</a> <a id="4193" href="UF.Equiv.html#4116" class="Bound">Y</a> <a id="4195" href="UF.Equiv.html#4127" class="Bound">p</a>
<a id="4197" href="UF.Equiv.html#4094" class="Function">eqtoeq-agreement</a> <a id="4214" class="Symbol">{</a><a id="4215" href="UF.Equiv.html#4215" class="Bound">𝓤</a><a id="4216" class="Symbol">}</a> <a id="4218" href="UF.Equiv.html#4218" class="Bound">X</a> <a id="4220" class="Symbol">_</a> <a id="4222" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4227" class="Symbol">=</a> <a id="4229" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="idtofun"></a><a id="4235" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="4243" class="Symbol">:</a> <a id="4245" class="Symbol">(</a><a id="4246" href="UF.Equiv.html#4246" class="Bound">X</a> <a id="4248" href="UF.Equiv.html#4248" class="Bound">Y</a> <a id="4250" class="Symbol">:</a> <a id="4252" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4254" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4256" class="Symbol">)</a> <a id="4258" class="Symbol">→</a> <a id="4260" href="UF.Equiv.html#4246" class="Bound">X</a> <a id="4262" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4264" href="UF.Equiv.html#4248" class="Bound">Y</a> <a id="4266" class="Symbol">→</a> <a id="4268" href="UF.Equiv.html#4246" class="Bound">X</a> <a id="4270" class="Symbol">→</a> <a id="4272" href="UF.Equiv.html#4248" class="Bound">Y</a>
<a id="4274" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="4282" href="UF.Equiv.html#4282" class="Bound">X</a> <a id="4284" href="UF.Equiv.html#4284" class="Bound">Y</a> <a id="4286" href="UF.Equiv.html#4286" class="Bound">p</a> <a id="4288" class="Symbol">=</a> <a id="4290" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="4292" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="4299" href="UF.Equiv.html#4282" class="Bound">X</a> <a id="4301" href="UF.Equiv.html#4284" class="Bound">Y</a> <a id="4303" href="UF.Equiv.html#4286" class="Bound">p</a> <a id="4305" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>

<a id="idtofun&#39;"></a><a id="4308" href="UF.Equiv.html#4308" class="Function">idtofun&#39;</a> <a id="4317" class="Symbol">:</a> <a id="4319" class="Symbol">{</a><a id="4320" href="UF.Equiv.html#4320" class="Bound">X</a> <a id="4322" href="UF.Equiv.html#4322" class="Bound">Y</a> <a id="4324" class="Symbol">:</a> <a id="4326" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4328" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4330" class="Symbol">}</a> <a id="4332" class="Symbol">→</a> <a id="4334" href="UF.Equiv.html#4320" class="Bound">X</a> <a id="4336" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4338" href="UF.Equiv.html#4322" class="Bound">Y</a> <a id="4340" class="Symbol">→</a> <a id="4342" href="UF.Equiv.html#4320" class="Bound">X</a> <a id="4344" class="Symbol">→</a> <a id="4346" href="UF.Equiv.html#4322" class="Bound">Y</a>
<a id="4348" href="UF.Equiv.html#4308" class="Function">idtofun&#39;</a> <a id="4357" class="Symbol">=</a> <a id="4359" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="4367" class="Symbol">_</a> <a id="4369" class="Symbol">_</a>

<a id="4372" class="Markup">\end{code}</a><a id="4382" class="Background">

Added 19 June 2026 by Tom de Jong: relating transport, idtofun and ap.

</a><a id="4456" class="Markup">\begin{code}</a>

<a id="transport-is-idtofun-after-ap"></a><a id="4470" href="UF.Equiv.html#4470" class="Function">transport-is-idtofun-after-ap</a>
 <a id="4501" class="Symbol">:</a> <a id="4503" class="Symbol">{</a><a id="4504" href="UF.Equiv.html#4504" class="Bound">A</a> <a id="4506" class="Symbol">:</a> <a id="4508" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4510" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4512" class="Symbol">}</a> <a id="4514" class="Symbol">(</a><a id="4515" href="UF.Equiv.html#4515" class="Bound">B</a> <a id="4517" class="Symbol">:</a> <a id="4519" href="UF.Equiv.html#4504" class="Bound">A</a> <a id="4521" class="Symbol">→</a> <a id="4523" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4525" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4527" class="Symbol">)</a> <a id="4529" class="Symbol">{</a><a id="4530" href="UF.Equiv.html#4530" class="Bound">a₁</a> <a id="4533" href="UF.Equiv.html#4533" class="Bound">a₂</a> <a id="4536" class="Symbol">:</a> <a id="4538" href="UF.Equiv.html#4504" class="Bound">A</a><a id="4539" class="Symbol">}</a> <a id="4541" class="Symbol">(</a><a id="4542" href="UF.Equiv.html#4542" class="Bound">p</a> <a id="4544" class="Symbol">:</a> <a id="4546" href="UF.Equiv.html#4530" class="Bound">a₁</a> <a id="4549" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4551" href="UF.Equiv.html#4533" class="Bound">a₂</a><a id="4553" class="Symbol">)</a>
 <a id="4556" class="Symbol">→</a> <a id="4558" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4568" href="UF.Equiv.html#4515" class="Bound">B</a> <a id="4570" href="UF.Equiv.html#4542" class="Bound">p</a> <a id="4572" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4574" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="4582" class="Symbol">(</a><a id="4583" href="UF.Equiv.html#4515" class="Bound">B</a> <a id="4585" href="UF.Equiv.html#4530" class="Bound">a₁</a><a id="4587" class="Symbol">)</a> <a id="4589" class="Symbol">(</a><a id="4590" href="UF.Equiv.html#4515" class="Bound">B</a> <a id="4592" href="UF.Equiv.html#4533" class="Bound">a₂</a><a id="4594" class="Symbol">)</a> <a id="4596" class="Symbol">(</a><a id="4597" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4600" href="UF.Equiv.html#4515" class="Bound">B</a> <a id="4602" href="UF.Equiv.html#4542" class="Bound">p</a><a id="4603" class="Symbol">)</a>
<a id="4605" href="UF.Equiv.html#4470" class="Function">transport-is-idtofun-after-ap</a> <a id="4635" href="UF.Equiv.html#4635" class="Bound">B</a> <a id="4637" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4642" class="Symbol">=</a> <a id="4644" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport-is-idtofun-after-ap⁻¹"></a><a id="4650" href="UF.Equiv.html#4650" class="Function">transport-is-idtofun-after-ap⁻¹</a>
 <a id="4683" class="Symbol">:</a> <a id="4685" class="Symbol">{</a><a id="4686" href="UF.Equiv.html#4686" class="Bound">A</a> <a id="4688" class="Symbol">:</a> <a id="4690" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4692" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4694" class="Symbol">}</a> <a id="4696" class="Symbol">(</a><a id="4697" href="UF.Equiv.html#4697" class="Bound">B</a> <a id="4699" class="Symbol">:</a> <a id="4701" href="UF.Equiv.html#4686" class="Bound">A</a> <a id="4703" class="Symbol">→</a> <a id="4705" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4707" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4709" class="Symbol">)</a> <a id="4711" class="Symbol">{</a><a id="4712" href="UF.Equiv.html#4712" class="Bound">a₁</a> <a id="4715" href="UF.Equiv.html#4715" class="Bound">a₂</a> <a id="4718" class="Symbol">:</a> <a id="4720" href="UF.Equiv.html#4686" class="Bound">A</a><a id="4721" class="Symbol">}</a> <a id="4723" class="Symbol">(</a><a id="4724" href="UF.Equiv.html#4724" class="Bound">p</a> <a id="4726" class="Symbol">:</a> <a id="4728" href="UF.Equiv.html#4712" class="Bound">a₁</a> <a id="4731" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4733" href="UF.Equiv.html#4715" class="Bound">a₂</a><a id="4735" class="Symbol">)</a>
 <a id="4738" class="Symbol">→</a> <a id="4740" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4750" href="UF.Equiv.html#4697" class="Bound">B</a> <a id="4752" class="Symbol">(</a><a id="4753" href="UF.Equiv.html#4724" class="Bound">p</a> <a id="4755" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4757" class="Symbol">)</a> <a id="4759" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4761" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="4763" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="4770" class="Symbol">(</a><a id="4771" href="UF.Equiv.html#4697" class="Bound">B</a> <a id="4773" href="UF.Equiv.html#4712" class="Bound">a₁</a><a id="4775" class="Symbol">)</a> <a id="4777" class="Symbol">(</a><a id="4778" href="UF.Equiv.html#4697" class="Bound">B</a> <a id="4780" href="UF.Equiv.html#4715" class="Bound">a₂</a><a id="4782" class="Symbol">)</a> <a id="4784" class="Symbol">(</a><a id="4785" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4788" href="UF.Equiv.html#4697" class="Bound">B</a> <a id="4790" href="UF.Equiv.html#4724" class="Bound">p</a><a id="4791" class="Symbol">)</a> <a id="4793" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>
<a id="4797" href="UF.Equiv.html#4650" class="Function">transport-is-idtofun-after-ap⁻¹</a> <a id="4829" href="UF.Equiv.html#4829" class="Bound">B</a> <a id="4831" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4836" class="Symbol">=</a> <a id="4838" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="4844" class="Markup">\end{code}</a><a id="4854" class="Background">

End of addition.

</a><a id="4874" class="Markup">\begin{code}</a>

<a id="idtofun-agreement"></a><a id="4888" href="UF.Equiv.html#4888" class="Function">idtofun-agreement</a> <a id="4906" class="Symbol">:</a> <a id="4908" class="Symbol">(</a><a id="4909" href="UF.Equiv.html#4909" class="Bound">X</a> <a id="4911" href="UF.Equiv.html#4911" class="Bound">Y</a> <a id="4913" class="Symbol">:</a> <a id="4915" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4917" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4919" class="Symbol">)</a> <a id="4921" class="Symbol">(</a><a id="4922" href="UF.Equiv.html#4922" class="Bound">p</a> <a id="4924" class="Symbol">:</a> <a id="4926" href="UF.Equiv.html#4909" class="Bound">X</a> <a id="4928" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4930" href="UF.Equiv.html#4911" class="Bound">Y</a><a id="4931" class="Symbol">)</a> <a id="4933" class="Symbol">→</a> <a id="4935" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="4943" href="UF.Equiv.html#4909" class="Bound">X</a> <a id="4945" href="UF.Equiv.html#4911" class="Bound">Y</a> <a id="4947" href="UF.Equiv.html#4922" class="Bound">p</a> <a id="4949" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4951" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="4959" href="UF.Equiv.html#4922" class="Bound">p</a>
<a id="4961" href="UF.Equiv.html#4888" class="Function">idtofun-agreement</a> <a id="4979" href="UF.Equiv.html#4979" class="Bound">X</a> <a id="4981" href="UF.Equiv.html#4981" class="Bound">Y</a> <a id="4983" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4988" class="Symbol">=</a> <a id="4990" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="equiv-closed-under-∼"></a><a id="4996" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="5017" class="Symbol">:</a> <a id="5019" class="Symbol">{</a><a id="5020" href="UF.Equiv.html#5020" class="Bound">X</a> <a id="5022" class="Symbol">:</a> <a id="5024" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5026" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5028" class="Symbol">}</a> <a id="5030" class="Symbol">{</a><a id="5031" href="UF.Equiv.html#5031" class="Bound">Y</a> <a id="5033" class="Symbol">:</a> <a id="5035" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5037" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5039" class="Symbol">}</a> <a id="5041" class="Symbol">(</a><a id="5042" href="UF.Equiv.html#5042" class="Bound">f</a> <a id="5044" href="UF.Equiv.html#5044" class="Bound">g</a> <a id="5046" class="Symbol">:</a> <a id="5048" href="UF.Equiv.html#5020" class="Bound">X</a> <a id="5050" class="Symbol">→</a> <a id="5052" href="UF.Equiv.html#5031" class="Bound">Y</a><a id="5053" class="Symbol">)</a>
                     <a id="5076" class="Symbol">→</a> <a id="5078" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5087" href="UF.Equiv.html#5042" class="Bound">f</a>
                     <a id="5110" class="Symbol">→</a>  <a id="5113" href="UF.Equiv.html#5044" class="Bound">g</a> <a id="5115" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5117" href="UF.Equiv.html#5042" class="Bound">f</a>
                     <a id="5140" class="Symbol">→</a> <a id="5142" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5151" href="UF.Equiv.html#5044" class="Bound">g</a>
<a id="5153" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="5174" class="Symbol">{</a><a id="5175" href="UF.Equiv.html#5175" class="Bound">𝓤</a><a id="5176" class="Symbol">}</a> <a id="5178" class="Symbol">{</a><a id="5179" href="UF.Equiv.html#5179" class="Bound">𝓥</a><a id="5180" class="Symbol">}</a> <a id="5182" class="Symbol">{</a><a id="5183" href="UF.Equiv.html#5183" class="Bound">X</a><a id="5184" class="Symbol">}</a> <a id="5186" class="Symbol">{</a><a id="5187" href="UF.Equiv.html#5187" class="Bound">Y</a><a id="5188" class="Symbol">}</a> <a id="5190" href="UF.Equiv.html#5190" class="Bound">f</a> <a id="5192" href="UF.Equiv.html#5192" class="Bound">g</a> <a id="5194" class="Symbol">(</a><a id="5195" href="UF.Equiv.html#5195" class="Bound">hass</a> <a id="5200" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5202" href="UF.Equiv.html#5202" class="Bound">hasr</a><a id="5206" class="Symbol">)</a> <a id="5208" href="UF.Equiv.html#5208" class="Bound">h</a> <a id="5210" class="Symbol">=</a>
  <a id="5214" href="UF.Retracts.html#3053" class="Function">has-section-closed-under-∼</a> <a id="5241" href="UF.Equiv.html#5190" class="Bound">f</a> <a id="5243" href="UF.Equiv.html#5192" class="Bound">g</a> <a id="5245" href="UF.Equiv.html#5195" class="Bound">hass</a> <a id="5250" href="UF.Equiv.html#5208" class="Bound">h</a> <a id="5252" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="5256" href="UF.Retracts.html#3653" class="Function">is-section-closed-under-∼</a> <a id="5282" href="UF.Equiv.html#5190" class="Bound">f</a> <a id="5284" href="UF.Equiv.html#5192" class="Bound">g</a> <a id="5286" href="UF.Equiv.html#5202" class="Bound">hasr</a> <a id="5291" href="UF.Equiv.html#5208" class="Bound">h</a>

<a id="equiv-closed-under-∼&#39;"></a><a id="5294" href="UF.Equiv.html#5294" class="Function">equiv-closed-under-∼&#39;</a> <a id="5316" class="Symbol">:</a> <a id="5318" class="Symbol">{</a><a id="5319" href="UF.Equiv.html#5319" class="Bound">X</a> <a id="5321" class="Symbol">:</a> <a id="5323" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5325" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5327" class="Symbol">}</a> <a id="5329" class="Symbol">{</a><a id="5330" href="UF.Equiv.html#5330" class="Bound">Y</a> <a id="5332" class="Symbol">:</a> <a id="5334" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5336" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5338" class="Symbol">}</a> <a id="5340" class="Symbol">{</a><a id="5341" href="UF.Equiv.html#5341" class="Bound">f</a> <a id="5343" href="UF.Equiv.html#5343" class="Bound">g</a> <a id="5345" class="Symbol">:</a> <a id="5347" href="UF.Equiv.html#5319" class="Bound">X</a> <a id="5349" class="Symbol">→</a> <a id="5351" href="UF.Equiv.html#5330" class="Bound">Y</a><a id="5352" class="Symbol">}</a>
                      <a id="5376" class="Symbol">→</a> <a id="5378" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5387" href="UF.Equiv.html#5341" class="Bound">f</a>
                      <a id="5411" class="Symbol">→</a> <a id="5413" href="UF.Equiv.html#5341" class="Bound">f</a> <a id="5415" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5417" href="UF.Equiv.html#5343" class="Bound">g</a>
                      <a id="5441" class="Symbol">→</a> <a id="5443" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5452" href="UF.Equiv.html#5343" class="Bound">g</a>
<a id="5454" href="UF.Equiv.html#5294" class="Function">equiv-closed-under-∼&#39;</a> <a id="5476" href="UF.Equiv.html#5476" class="Bound">ise</a> <a id="5480" href="UF.Equiv.html#5480" class="Bound">h</a> <a id="5482" class="Symbol">=</a> <a id="5484" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a>  <a id="5506" class="Symbol">_</a> <a id="5508" class="Symbol">_</a> <a id="5510" href="UF.Equiv.html#5476" class="Bound">ise</a> <a id="5514" class="Symbol">(λ</a> <a id="5517" href="UF.Equiv.html#5517" class="Bound">x</a> <a id="5519" class="Symbol">→</a> <a id="5521" class="Symbol">(</a><a id="5522" href="UF.Equiv.html#5480" class="Bound">h</a> <a id="5524" href="UF.Equiv.html#5517" class="Bound">x</a><a id="5525" class="Symbol">)</a><a id="5526" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5528" class="Symbol">)</a>

<a id="invertible"></a><a id="5531" href="UF.Equiv.html#5531" class="Function">invertible</a> <a id="5542" class="Symbol">:</a> <a id="5544" class="Symbol">{</a><a id="5545" href="UF.Equiv.html#5545" class="Bound">X</a> <a id="5547" class="Symbol">:</a> <a id="5549" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5551" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5553" class="Symbol">}</a> <a id="5555" class="Symbol">{</a><a id="5556" href="UF.Equiv.html#5556" class="Bound">Y</a> <a id="5558" class="Symbol">:</a> <a id="5560" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5562" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5564" class="Symbol">}</a> <a id="5566" class="Symbol">→</a> <a id="5568" class="Symbol">(</a><a id="5569" href="UF.Equiv.html#5545" class="Bound">X</a> <a id="5571" class="Symbol">→</a> <a id="5573" href="UF.Equiv.html#5556" class="Bound">Y</a><a id="5574" class="Symbol">)</a> <a id="5576" class="Symbol">→</a> <a id="5578" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5580" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5582" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5584" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5586" href="UF.Equiv.html#5531" class="Function">invertible</a> <a id="5597" href="UF.Equiv.html#5597" class="Bound">f</a> <a id="5599" class="Symbol">=</a> <a id="5601" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5603" href="UF.Equiv.html#5603" class="Bound">g</a> <a id="5605" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5607" class="Symbol">(</a><a id="5608" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="5617" href="UF.Equiv.html#5597" class="Bound">f</a> <a id="5619" class="Symbol">→</a> <a id="5621" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="5628" href="UF.Equiv.html#5597" class="Bound">f</a><a id="5629" class="Symbol">)</a><a id="5630" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5632" class="Symbol">(</a><a id="5633" href="UF.Equiv.html#5603" class="Bound">g</a> <a id="5635" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5637" href="UF.Equiv.html#5597" class="Bound">f</a> <a id="5639" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5641" href="MLTT.Pi.html#444" class="Function">id</a><a id="5643" class="Symbol">)</a> <a id="5645" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5647" class="Symbol">(</a><a id="5648" href="UF.Equiv.html#5597" class="Bound">f</a> <a id="5650" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5652" href="UF.Equiv.html#5603" class="Bound">g</a> <a id="5654" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5656" href="MLTT.Pi.html#444" class="Function">id</a><a id="5658" class="Symbol">)</a>

<a id="qinv"></a><a id="5661" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="5666" class="Symbol">=</a> <a id="5668" href="UF.Equiv.html#5531" class="Function">invertible</a>

<a id="inverses-are-retractions"></a><a id="5680" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="5705" class="Symbol">:</a> <a id="5707" class="Symbol">{</a><a id="5708" href="UF.Equiv.html#5708" class="Bound">X</a> <a id="5710" class="Symbol">:</a> <a id="5712" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5716" class="Symbol">}</a> <a id="5718" class="Symbol">{</a><a id="5719" href="UF.Equiv.html#5719" class="Bound">Y</a> <a id="5721" class="Symbol">:</a> <a id="5723" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5725" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5727" class="Symbol">}</a> <a id="5729" class="Symbol">(</a><a id="5730" href="UF.Equiv.html#5730" class="Bound">f</a> <a id="5732" class="Symbol">:</a> <a id="5734" href="UF.Equiv.html#5708" class="Bound">X</a> <a id="5736" class="Symbol">→</a> <a id="5738" href="UF.Equiv.html#5719" class="Bound">Y</a><a id="5739" class="Symbol">)</a> <a id="5741" class="Symbol">(</a><a id="5742" href="UF.Equiv.html#5742" class="Bound">e</a> <a id="5744" class="Symbol">:</a> <a id="5746" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5755" href="UF.Equiv.html#5730" class="Bound">f</a><a id="5756" class="Symbol">)</a>
                         <a id="5783" class="Symbol">→</a> <a id="5785" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="5793" href="UF.Equiv.html#5730" class="Bound">f</a> <a id="5795" href="UF.Equiv.html#5742" class="Bound">e</a> <a id="5797" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5799" href="UF.Equiv.html#5730" class="Bound">f</a> <a id="5801" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5803" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="5806" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="5831" href="UF.Equiv.html#5831" class="Bound">f</a> <a id="5833" class="Symbol">((</a><a id="5835" href="UF.Equiv.html#5835" class="Bound">g</a> <a id="5837" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5839" href="UF.Equiv.html#5839" class="Bound">ε</a><a id="5840" class="Symbol">)</a> <a id="5842" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5844" class="Symbol">(</a><a id="5845" href="UF.Equiv.html#5845" class="Bound">g&#39;</a> <a id="5848" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5850" href="UF.Equiv.html#5850" class="Bound">η</a><a id="5851" class="Symbol">))</a> <a id="5854" class="Symbol">=</a> <a id="5856" href="UF.Equiv.html#5868" class="Function">η&#39;</a>
 <a id="5860" class="Keyword">where</a>
  <a id="5868" href="UF.Equiv.html#5868" class="Function">η&#39;</a> <a id="5871" class="Symbol">:</a> <a id="5873" href="UF.Equiv.html#5835" class="Bound">g</a> <a id="5875" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5877" href="UF.Equiv.html#5831" class="Bound">f</a> <a id="5879" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5881" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="5886" href="UF.Equiv.html#5868" class="Function">η&#39;</a> <a id="5889" href="UF.Equiv.html#5889" class="Bound">x</a> <a id="5891" class="Symbol">=</a> <a id="5893" href="UF.Equiv.html#5835" class="Bound">g</a> <a id="5895" class="Symbol">(</a><a id="5896" href="UF.Equiv.html#5831" class="Bound">f</a> <a id="5898" href="UF.Equiv.html#5889" class="Bound">x</a><a id="5899" class="Symbol">)</a>          <a id="5910" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5913" class="Symbol">(</a><a id="5914" href="UF.Equiv.html#5850" class="Bound">η</a> <a id="5916" class="Symbol">(</a><a id="5917" href="UF.Equiv.html#5835" class="Bound">g</a> <a id="5919" class="Symbol">(</a><a id="5920" href="UF.Equiv.html#5831" class="Bound">f</a> <a id="5922" href="UF.Equiv.html#5889" class="Bound">x</a><a id="5923" class="Symbol">)))</a><a id="5926" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="5929" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="5940" href="UF.Equiv.html#5845" class="Bound">g&#39;</a> <a id="5943" class="Symbol">(</a><a id="5944" href="UF.Equiv.html#5831" class="Bound">f</a> <a id="5946" class="Symbol">(</a><a id="5947" href="UF.Equiv.html#5835" class="Bound">g</a> <a id="5949" class="Symbol">(</a><a id="5950" href="UF.Equiv.html#5831" class="Bound">f</a> <a id="5952" href="UF.Equiv.html#5889" class="Bound">x</a><a id="5953" class="Symbol">)))</a> <a id="5957" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5960" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5963" href="UF.Equiv.html#5845" class="Bound">g&#39;</a> <a id="5966" class="Symbol">(</a><a id="5967" href="UF.Equiv.html#5839" class="Bound">ε</a> <a id="5969" class="Symbol">(</a><a id="5970" href="UF.Equiv.html#5831" class="Bound">f</a> <a id="5972" href="UF.Equiv.html#5889" class="Bound">x</a><a id="5973" class="Symbol">))</a> <a id="5976" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="5987" href="UF.Equiv.html#5845" class="Bound">g&#39;</a> <a id="5990" class="Symbol">(</a><a id="5991" href="UF.Equiv.html#5831" class="Bound">f</a> <a id="5993" href="UF.Equiv.html#5889" class="Bound">x</a><a id="5994" class="Symbol">)</a>         <a id="6004" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6007" href="UF.Equiv.html#5850" class="Bound">η</a> <a id="6009" href="UF.Equiv.html#5889" class="Bound">x</a> <a id="6011" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="6022" href="UF.Equiv.html#5889" class="Bound">x</a>                <a id="6039" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="inverses-are-retractions&#39;"></a><a id="6042" href="UF.Equiv.html#6042" class="Function">inverses-are-retractions&#39;</a> <a id="6068" class="Symbol">:</a> <a id="6070" class="Symbol">{</a><a id="6071" href="UF.Equiv.html#6071" class="Bound">X</a> <a id="6073" class="Symbol">:</a> <a id="6075" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6077" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6079" class="Symbol">}</a> <a id="6081" class="Symbol">{</a><a id="6082" href="UF.Equiv.html#6082" class="Bound">Y</a> <a id="6084" class="Symbol">:</a> <a id="6086" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6088" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6090" class="Symbol">}</a> <a id="6092" class="Symbol">(</a><a id="6093" href="UF.Equiv.html#6093" class="Bound">𝕗</a> <a id="6095" class="Symbol">:</a> <a id="6097" href="UF.Equiv.html#6071" class="Bound">X</a> <a id="6099" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6101" href="UF.Equiv.html#6082" class="Bound">Y</a><a id="6102" class="Symbol">)</a>
                          <a id="6130" class="Symbol">→</a> <a id="6132" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="6134" href="UF.Equiv.html#6093" class="Bound">𝕗</a> <a id="6136" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="6140" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6142" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="6144" href="UF.Equiv.html#6093" class="Bound">𝕗</a> <a id="6146" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>  <a id="6149" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6151" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="6154" href="UF.Equiv.html#6042" class="Function">inverses-are-retractions&#39;</a> <a id="6180" class="Symbol">(</a><a id="6181" href="UF.Equiv.html#6181" class="Bound">f</a> <a id="6183" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6185" href="UF.Equiv.html#6185" class="Bound">e</a><a id="6186" class="Symbol">)</a> <a id="6188" class="Symbol">=</a> <a id="6190" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="6215" href="UF.Equiv.html#6181" class="Bound">f</a> <a id="6217" href="UF.Equiv.html#6185" class="Bound">e</a>

<a id="equivs-are-qinvs"></a><a id="6220" href="UF.Equiv.html#6220" class="Function">equivs-are-qinvs</a> <a id="6237" class="Symbol">:</a> <a id="6239" class="Symbol">{</a><a id="6240" href="UF.Equiv.html#6240" class="Bound">X</a> <a id="6242" class="Symbol">:</a> <a id="6244" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6246" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6248" class="Symbol">}</a> <a id="6250" class="Symbol">{</a><a id="6251" href="UF.Equiv.html#6251" class="Bound">Y</a> <a id="6253" class="Symbol">:</a> <a id="6255" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6257" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6259" class="Symbol">}</a> <a id="6261" class="Symbol">(</a><a id="6262" href="UF.Equiv.html#6262" class="Bound">f</a> <a id="6264" class="Symbol">:</a> <a id="6266" href="UF.Equiv.html#6240" class="Bound">X</a> <a id="6268" class="Symbol">→</a> <a id="6270" href="UF.Equiv.html#6251" class="Bound">Y</a><a id="6271" class="Symbol">)</a>
                 <a id="6290" class="Symbol">→</a> <a id="6292" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6301" href="UF.Equiv.html#6262" class="Bound">f</a>
                 <a id="6320" class="Symbol">→</a> <a id="6322" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="6327" href="UF.Equiv.html#6262" class="Bound">f</a>
<a id="6329" href="UF.Equiv.html#6220" class="Function">equivs-are-qinvs</a> <a id="6346" class="Symbol">{</a><a id="6347" href="UF.Equiv.html#6347" class="Bound">𝓤</a><a id="6348" class="Symbol">}</a> <a id="6350" class="Symbol">{</a><a id="6351" href="UF.Equiv.html#6351" class="Bound">𝓥</a><a id="6352" class="Symbol">}</a> <a id="6354" class="Symbol">{</a><a id="6355" href="UF.Equiv.html#6355" class="Bound">X</a><a id="6356" class="Symbol">}</a> <a id="6358" class="Symbol">{</a><a id="6359" href="UF.Equiv.html#6359" class="Bound">Y</a><a id="6360" class="Symbol">}</a> <a id="6362" href="UF.Equiv.html#6362" class="Bound">f</a> <a id="6364" href="UF.Equiv.html#6364" class="Bound">e</a><a id="6365" class="Symbol">@((</a><a id="6368" href="UF.Equiv.html#6368" class="Bound">g</a> <a id="6370" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6372" href="UF.Equiv.html#6372" class="Bound">ε</a><a id="6373" class="Symbol">)</a> <a id="6375" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6377" class="Symbol">(</a><a id="6378" href="UF.Equiv.html#6378" class="Bound">g&#39;</a> <a id="6381" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6383" href="UF.Equiv.html#6383" class="Bound">η</a><a id="6384" class="Symbol">))</a> <a id="6387" class="Symbol">=</a>
 <a id="6390" href="UF.Equiv.html#6368" class="Bound">g</a> <a id="6392" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6394" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="6419" href="UF.Equiv.html#6362" class="Bound">f</a> <a id="6421" href="UF.Equiv.html#6364" class="Bound">e</a> <a id="6423" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6425" href="UF.Equiv.html#6372" class="Bound">ε</a>

<a id="naive-inverses-are-sections"></a><a id="6428" href="UF.Equiv.html#6428" class="Function">naive-inverses-are-sections</a> <a id="6456" class="Symbol">:</a> <a id="6458" class="Symbol">{</a><a id="6459" href="UF.Equiv.html#6459" class="Bound">X</a> <a id="6461" class="Symbol">:</a> <a id="6463" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6465" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6467" class="Symbol">}</a> <a id="6469" class="Symbol">{</a><a id="6470" href="UF.Equiv.html#6470" class="Bound">Y</a> <a id="6472" class="Symbol">:</a> <a id="6474" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6476" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6478" class="Symbol">}</a>
                              <a id="6510" class="Symbol">(</a><a id="6511" href="UF.Equiv.html#6511" class="Bound">f</a> <a id="6513" class="Symbol">:</a> <a id="6515" href="UF.Equiv.html#6459" class="Bound">X</a> <a id="6517" class="Symbol">→</a> <a id="6519" href="UF.Equiv.html#6470" class="Bound">Y</a><a id="6520" class="Symbol">)</a> <a id="6522" class="Symbol">(</a><a id="6523" href="UF.Equiv.html#6523" class="Bound">e</a> <a id="6525" class="Symbol">:</a> <a id="6527" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6536" href="UF.Equiv.html#6511" class="Bound">f</a><a id="6537" class="Symbol">)</a>
                            <a id="6567" class="Symbol">→</a> <a id="6569" href="UF.Equiv.html#6511" class="Bound">f</a> <a id="6571" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6573" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="6581" href="UF.Equiv.html#6511" class="Bound">f</a> <a id="6583" href="UF.Equiv.html#6523" class="Bound">e</a> <a id="6585" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6587" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="6590" href="UF.Equiv.html#6428" class="Function">naive-inverses-are-sections</a> <a id="6618" href="UF.Equiv.html#6618" class="Bound">f</a> <a id="6620" class="Symbol">((</a><a id="6622" href="UF.Equiv.html#6622" class="Bound">g&#39;</a> <a id="6625" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6627" href="UF.Equiv.html#6627" class="Bound">ε</a><a id="6628" class="Symbol">)</a> <a id="6630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6632" class="Symbol">(</a><a id="6633" href="UF.Equiv.html#6633" class="Bound">g</a> <a id="6635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6637" href="UF.Equiv.html#6637" class="Bound">η</a><a id="6638" class="Symbol">))</a> <a id="6641" class="Symbol">=</a> <a id="6643" href="UF.Equiv.html#6627" class="Bound">ε</a>

<a id="inverses-are-sections"></a><a id="6646" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="6668" class="Symbol">:</a> <a id="6670" class="Symbol">{</a><a id="6671" href="UF.Equiv.html#6671" class="Bound">X</a> <a id="6673" class="Symbol">:</a> <a id="6675" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6677" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6679" class="Symbol">}</a> <a id="6681" class="Symbol">{</a><a id="6682" href="UF.Equiv.html#6682" class="Bound">Y</a> <a id="6684" class="Symbol">:</a> <a id="6686" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6688" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6690" class="Symbol">}</a> <a id="6692" class="Symbol">(</a><a id="6693" href="UF.Equiv.html#6693" class="Bound">f</a> <a id="6695" class="Symbol">:</a> <a id="6697" href="UF.Equiv.html#6671" class="Bound">X</a> <a id="6699" class="Symbol">→</a> <a id="6701" href="UF.Equiv.html#6682" class="Bound">Y</a><a id="6702" class="Symbol">)</a> <a id="6704" class="Symbol">(</a><a id="6705" href="UF.Equiv.html#6705" class="Bound">e</a> <a id="6707" class="Symbol">:</a> <a id="6709" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6718" href="UF.Equiv.html#6693" class="Bound">f</a><a id="6719" class="Symbol">)</a>
                      <a id="6743" class="Symbol">→</a> <a id="6745" href="UF.Equiv.html#6693" class="Bound">f</a> <a id="6747" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6749" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="6757" href="UF.Equiv.html#6693" class="Bound">f</a> <a id="6759" href="UF.Equiv.html#6705" class="Bound">e</a> <a id="6761" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6763" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="6766" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="6788" href="UF.Equiv.html#6788" class="Bound">f</a> <a id="6790" href="UF.Equiv.html#6790" class="Bound">e</a><a id="6791" class="Symbol">@((</a><a id="6794" href="UF.Equiv.html#6794" class="Bound">g</a> <a id="6796" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6798" href="UF.Equiv.html#6798" class="Bound">ε</a><a id="6799" class="Symbol">)</a> <a id="6801" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6803" class="Symbol">(</a><a id="6804" href="UF.Equiv.html#6804" class="Bound">g&#39;</a> <a id="6807" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6809" href="UF.Equiv.html#6809" class="Bound">η</a><a id="6810" class="Symbol">))</a> <a id="6813" class="Symbol">=</a> <a id="6815" href="UF.Equiv.html#6827" class="Function">ε&#39;</a>
 <a id="6819" class="Keyword">where</a>
  <a id="6827" href="UF.Equiv.html#6827" class="Function">ε&#39;</a> <a id="6830" class="Symbol">:</a> <a id="6832" href="UF.Equiv.html#6788" class="Bound">f</a> <a id="6834" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6836" href="UF.Equiv.html#6794" class="Bound">g</a> <a id="6838" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6840" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="6845" href="UF.Equiv.html#6827" class="Function">ε&#39;</a> <a id="6848" href="UF.Equiv.html#6848" class="Bound">y</a> <a id="6850" class="Symbol">=</a> <a id="6852" href="UF.Equiv.html#6788" class="Bound">f</a> <a id="6854" class="Symbol">(</a><a id="6855" href="UF.Equiv.html#6794" class="Bound">g</a> <a id="6857" href="UF.Equiv.html#6848" class="Bound">y</a><a id="6858" class="Symbol">)</a>         <a id="6868" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6871" class="Symbol">(</a><a id="6872" href="UF.Equiv.html#6798" class="Bound">ε</a> <a id="6874" class="Symbol">(</a><a id="6875" href="UF.Equiv.html#6788" class="Bound">f</a> <a id="6877" class="Symbol">(</a><a id="6878" href="UF.Equiv.html#6794" class="Bound">g</a> <a id="6880" href="UF.Equiv.html#6848" class="Bound">y</a><a id="6881" class="Symbol">)))</a><a id="6884" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="6887" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="6898" href="UF.Equiv.html#6788" class="Bound">f</a> <a id="6900" class="Symbol">(</a><a id="6901" href="UF.Equiv.html#6794" class="Bound">g</a> <a id="6903" class="Symbol">(</a><a id="6904" href="UF.Equiv.html#6788" class="Bound">f</a> <a id="6906" class="Symbol">(</a><a id="6907" href="UF.Equiv.html#6794" class="Bound">g</a> <a id="6909" href="UF.Equiv.html#6848" class="Bound">y</a><a id="6910" class="Symbol">)))</a> <a id="6914" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6917" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6920" href="UF.Equiv.html#6788" class="Bound">f</a> <a id="6922" class="Symbol">(</a><a id="6923" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="6948" href="UF.Equiv.html#6788" class="Bound">f</a> <a id="6950" href="UF.Equiv.html#6790" class="Bound">e</a> <a id="6952" class="Symbol">(</a><a id="6953" href="UF.Equiv.html#6794" class="Bound">g</a> <a id="6955" href="UF.Equiv.html#6848" class="Bound">y</a><a id="6956" class="Symbol">))</a> <a id="6959" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="6970" href="UF.Equiv.html#6788" class="Bound">f</a> <a id="6972" class="Symbol">(</a><a id="6973" href="UF.Equiv.html#6794" class="Bound">g</a> <a id="6975" href="UF.Equiv.html#6848" class="Bound">y</a><a id="6976" class="Symbol">)</a>         <a id="6986" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6989" href="UF.Equiv.html#6798" class="Bound">ε</a> <a id="6991" href="UF.Equiv.html#6848" class="Bound">y</a> <a id="6993" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="7004" href="UF.Equiv.html#6848" class="Bound">y</a>               <a id="7020" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="inverses-are-sections&#39;"></a><a id="7023" href="UF.Equiv.html#7023" class="Function">inverses-are-sections&#39;</a> <a id="7046" class="Symbol">:</a> <a id="7048" class="Symbol">{</a><a id="7049" href="UF.Equiv.html#7049" class="Bound">X</a> <a id="7051" class="Symbol">:</a> <a id="7053" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7055" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7057" class="Symbol">}</a> <a id="7059" class="Symbol">{</a><a id="7060" href="UF.Equiv.html#7060" class="Bound">Y</a> <a id="7062" class="Symbol">:</a> <a id="7064" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7066" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7068" class="Symbol">}</a> <a id="7070" class="Symbol">(</a><a id="7071" href="UF.Equiv.html#7071" class="Bound">𝕗</a> <a id="7073" class="Symbol">:</a> <a id="7075" href="UF.Equiv.html#7049" class="Bound">X</a> <a id="7077" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7079" href="UF.Equiv.html#7060" class="Bound">Y</a><a id="7080" class="Symbol">)</a>
                      <a id="7104" class="Symbol">→</a> <a id="7106" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="7108" href="UF.Equiv.html#7071" class="Bound">𝕗</a> <a id="7110" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="7112" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7114" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="7116" href="UF.Equiv.html#7071" class="Bound">𝕗</a> <a id="7118" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>  <a id="7123" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7125" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="7128" href="UF.Equiv.html#7023" class="Function">inverses-are-sections&#39;</a> <a id="7151" class="Symbol">(</a><a id="7152" href="UF.Equiv.html#7152" class="Bound">f</a> <a id="7154" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7156" href="UF.Equiv.html#7156" class="Bound">e</a><a id="7157" class="Symbol">)</a> <a id="7159" class="Symbol">=</a> <a id="7161" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="7183" href="UF.Equiv.html#7152" class="Bound">f</a> <a id="7185" href="UF.Equiv.html#7156" class="Bound">e</a>

<a id="inverses-are-equivs"></a><a id="7188" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="7208" class="Symbol">:</a> <a id="7210" class="Symbol">{</a><a id="7211" href="UF.Equiv.html#7211" class="Bound">X</a> <a id="7213" class="Symbol">:</a> <a id="7215" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7217" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7219" class="Symbol">}</a> <a id="7221" class="Symbol">{</a><a id="7222" href="UF.Equiv.html#7222" class="Bound">Y</a> <a id="7224" class="Symbol">:</a> <a id="7226" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7228" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7230" class="Symbol">}</a> <a id="7232" class="Symbol">(</a><a id="7233" href="UF.Equiv.html#7233" class="Bound">f</a> <a id="7235" class="Symbol">:</a> <a id="7237" href="UF.Equiv.html#7211" class="Bound">X</a> <a id="7239" class="Symbol">→</a> <a id="7241" href="UF.Equiv.html#7222" class="Bound">Y</a><a id="7242" class="Symbol">)</a> <a id="7244" class="Symbol">(</a><a id="7245" href="UF.Equiv.html#7245" class="Bound">e</a> <a id="7247" class="Symbol">:</a> <a id="7249" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="7258" href="UF.Equiv.html#7233" class="Bound">f</a><a id="7259" class="Symbol">)</a>
                    <a id="7281" class="Symbol">→</a> <a id="7283" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="7292" class="Symbol">(</a><a id="7293" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="7301" href="UF.Equiv.html#7233" class="Bound">f</a> <a id="7303" href="UF.Equiv.html#7245" class="Bound">e</a><a id="7304" class="Symbol">)</a>
<a id="7306" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="7326" href="UF.Equiv.html#7326" class="Bound">f</a> <a id="7328" href="UF.Equiv.html#7328" class="Bound">e</a> <a id="7330" class="Symbol">=</a> <a id="7332" class="Symbol">(</a><a id="7333" href="UF.Equiv.html#7326" class="Bound">f</a> <a id="7335" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7337" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="7362" href="UF.Equiv.html#7326" class="Bound">f</a> <a id="7364" href="UF.Equiv.html#7328" class="Bound">e</a><a id="7365" class="Symbol">)</a> <a id="7367" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                          <a id="7395" class="Symbol">(</a><a id="7396" href="UF.Equiv.html#7326" class="Bound">f</a> <a id="7398" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7400" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="7422" href="UF.Equiv.html#7326" class="Bound">f</a> <a id="7424" href="UF.Equiv.html#7328" class="Bound">e</a><a id="7425" class="Symbol">)</a>

<a id="⌜⌝⁻¹-is-equiv"></a><a id="7428" href="UF.Equiv.html#7428" class="Function">⌜⌝⁻¹-is-equiv</a> <a id="7442" class="Symbol">:</a> <a id="7444" class="Symbol">{</a><a id="7445" href="UF.Equiv.html#7445" class="Bound">X</a> <a id="7447" class="Symbol">:</a> <a id="7449" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7451" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7453" class="Symbol">}</a> <a id="7455" class="Symbol">{</a><a id="7456" href="UF.Equiv.html#7456" class="Bound">Y</a> <a id="7458" class="Symbol">:</a> <a id="7460" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7462" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7464" class="Symbol">}</a> <a id="7466" class="Symbol">(</a><a id="7467" href="UF.Equiv.html#7467" class="Bound">e</a> <a id="7469" class="Symbol">:</a> <a id="7471" href="UF.Equiv.html#7445" class="Bound">X</a> <a id="7473" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7475" href="UF.Equiv.html#7456" class="Bound">Y</a><a id="7476" class="Symbol">)</a> <a id="7478" class="Symbol">→</a> <a id="7480" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="7489" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="7491" href="UF.Equiv.html#7467" class="Bound">e</a> <a id="7493" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>
<a id="7497" href="UF.Equiv.html#7428" class="Function">⌜⌝⁻¹-is-equiv</a> <a id="7511" class="Symbol">(</a><a id="7512" href="UF.Equiv.html#7512" class="Bound">f</a> <a id="7514" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7516" href="UF.Equiv.html#7516" class="Bound">i</a><a id="7517" class="Symbol">)</a> <a id="7519" class="Symbol">=</a> <a id="7521" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="7541" href="UF.Equiv.html#7512" class="Bound">f</a> <a id="7543" href="UF.Equiv.html#7516" class="Bound">i</a>

<a id="⌜_⌝⁻¹-is-equiv"></a><a id="7546" href="UF.Equiv.html#7546" class="Function Operator">⌜_⌝⁻¹-is-equiv</a> <a id="7561" class="Symbol">:</a> <a id="7563" class="Symbol">{</a><a id="7564" href="UF.Equiv.html#7564" class="Bound">X</a> <a id="7566" class="Symbol">:</a> <a id="7568" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7570" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7572" class="Symbol">}</a> <a id="7574" class="Symbol">{</a><a id="7575" href="UF.Equiv.html#7575" class="Bound">Y</a> <a id="7577" class="Symbol">:</a> <a id="7579" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7581" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7583" class="Symbol">}</a> <a id="7585" class="Symbol">(</a><a id="7586" href="UF.Equiv.html#7586" class="Bound">e</a> <a id="7588" class="Symbol">:</a> <a id="7590" href="UF.Equiv.html#7564" class="Bound">X</a> <a id="7592" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7594" href="UF.Equiv.html#7575" class="Bound">Y</a><a id="7595" class="Symbol">)</a> <a id="7597" class="Symbol">→</a> <a id="7599" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="7608" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="7610" href="UF.Equiv.html#7586" class="Bound">e</a> <a id="7612" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>
<a id="7616" href="UF.Equiv.html#7546" class="Function Operator">⌜_⌝⁻¹-is-equiv</a> <a id="7631" class="Symbol">=</a> <a id="7633" href="UF.Equiv.html#7428" class="Function">⌜⌝⁻¹-is-equiv</a>

<a id="inversion-involutive"></a><a id="7648" href="UF.Equiv.html#7648" class="Function">inversion-involutive</a> <a id="7669" class="Symbol">:</a> <a id="7671" class="Symbol">{</a><a id="7672" href="UF.Equiv.html#7672" class="Bound">X</a> <a id="7674" class="Symbol">:</a> <a id="7676" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7678" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7680" class="Symbol">}</a> <a id="7682" class="Symbol">{</a><a id="7683" href="UF.Equiv.html#7683" class="Bound">Y</a> <a id="7685" class="Symbol">:</a> <a id="7687" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7689" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7691" class="Symbol">}</a> <a id="7693" class="Symbol">(</a><a id="7694" href="UF.Equiv.html#7694" class="Bound">f</a> <a id="7696" class="Symbol">:</a> <a id="7698" href="UF.Equiv.html#7672" class="Bound">X</a> <a id="7700" class="Symbol">→</a> <a id="7702" href="UF.Equiv.html#7683" class="Bound">Y</a><a id="7703" class="Symbol">)</a> <a id="7705" class="Symbol">(</a><a id="7706" href="UF.Equiv.html#7706" class="Bound">e</a> <a id="7708" class="Symbol">:</a> <a id="7710" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="7719" href="UF.Equiv.html#7694" class="Bound">f</a><a id="7720" class="Symbol">)</a>
                     <a id="7743" class="Symbol">→</a> <a id="7745" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="7753" class="Symbol">(</a><a id="7754" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="7762" href="UF.Equiv.html#7694" class="Bound">f</a> <a id="7764" href="UF.Equiv.html#7706" class="Bound">e</a><a id="7765" class="Symbol">)</a> <a id="7767" class="Symbol">(</a><a id="7768" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="7788" href="UF.Equiv.html#7694" class="Bound">f</a> <a id="7790" href="UF.Equiv.html#7706" class="Bound">e</a><a id="7791" class="Symbol">)</a> <a id="7793" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7795" href="UF.Equiv.html#7694" class="Bound">f</a>
<a id="7797" href="UF.Equiv.html#7648" class="Function">inversion-involutive</a> <a id="7818" href="UF.Equiv.html#7818" class="Bound">f</a> <a id="7820" href="UF.Equiv.html#7820" class="Bound">e</a> <a id="7822" class="Symbol">=</a> <a id="7824" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="7830" class="Markup">\end{code}</a><a id="7840" class="Background">

That the above proof is refl is an accident of our choice of notion of
equivalence as primary.

</a><a id="7938" class="Markup">\begin{code}</a>

<a id="qinvs-are-equivs"></a><a id="7952" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="7969" class="Symbol">:</a> <a id="7971" class="Symbol">{</a><a id="7972" href="UF.Equiv.html#7972" class="Bound">X</a> <a id="7974" class="Symbol">:</a> <a id="7976" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7978" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7980" class="Symbol">}</a> <a id="7982" class="Symbol">{</a><a id="7983" href="UF.Equiv.html#7983" class="Bound">Y</a> <a id="7985" class="Symbol">:</a> <a id="7987" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7989" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7991" class="Symbol">}</a> <a id="7993" class="Symbol">(</a><a id="7994" href="UF.Equiv.html#7994" class="Bound">f</a> <a id="7996" class="Symbol">:</a> <a id="7998" href="UF.Equiv.html#7972" class="Bound">X</a> <a id="8000" class="Symbol">→</a> <a id="8002" href="UF.Equiv.html#7983" class="Bound">Y</a><a id="8003" class="Symbol">)</a> <a id="8005" class="Symbol">→</a> <a id="8007" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="8012" href="UF.Equiv.html#7994" class="Bound">f</a> <a id="8014" class="Symbol">→</a> <a id="8016" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="8025" href="UF.Equiv.html#7994" class="Bound">f</a>
<a id="8027" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="8044" href="UF.Equiv.html#8044" class="Bound">f</a> <a id="8046" class="Symbol">(</a><a id="8047" href="UF.Equiv.html#8047" class="Bound">g</a> <a id="8049" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8051" class="Symbol">(</a><a id="8052" href="UF.Equiv.html#8052" class="Bound">gf</a> <a id="8055" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8057" href="UF.Equiv.html#8057" class="Bound">fg</a><a id="8059" class="Symbol">))</a> <a id="8062" class="Symbol">=</a> <a id="8064" class="Symbol">(</a><a id="8065" href="UF.Equiv.html#8047" class="Bound">g</a> <a id="8067" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8069" href="UF.Equiv.html#8057" class="Bound">fg</a><a id="8071" class="Symbol">)</a> <a id="8073" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8075" class="Symbol">(</a><a id="8076" href="UF.Equiv.html#8047" class="Bound">g</a> <a id="8078" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8080" href="UF.Equiv.html#8052" class="Bound">gf</a><a id="8082" class="Symbol">)</a>

<a id="qinveq"></a><a id="8085" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="8092" class="Symbol">:</a> <a id="8094" class="Symbol">{</a><a id="8095" href="UF.Equiv.html#8095" class="Bound">X</a> <a id="8097" class="Symbol">:</a> <a id="8099" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8101" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8103" class="Symbol">}</a> <a id="8105" class="Symbol">{</a><a id="8106" href="UF.Equiv.html#8106" class="Bound">Y</a> <a id="8108" class="Symbol">:</a> <a id="8110" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8112" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8114" class="Symbol">}</a> <a id="8116" class="Symbol">(</a><a id="8117" href="UF.Equiv.html#8117" class="Bound">f</a> <a id="8119" class="Symbol">:</a> <a id="8121" href="UF.Equiv.html#8095" class="Bound">X</a> <a id="8123" class="Symbol">→</a> <a id="8125" href="UF.Equiv.html#8106" class="Bound">Y</a><a id="8126" class="Symbol">)</a> <a id="8128" class="Symbol">→</a> <a id="8130" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="8135" href="UF.Equiv.html#8117" class="Bound">f</a> <a id="8137" class="Symbol">→</a> <a id="8139" href="UF.Equiv.html#8095" class="Bound">X</a> <a id="8141" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8143" href="UF.Equiv.html#8106" class="Bound">Y</a>
<a id="8145" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="8152" href="UF.Equiv.html#8152" class="Bound">f</a> <a id="8154" href="UF.Equiv.html#8154" class="Bound">q</a> <a id="8156" class="Symbol">=</a> <a id="8158" class="Symbol">(</a><a id="8159" href="UF.Equiv.html#8152" class="Bound">f</a> <a id="8161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8163" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="8180" href="UF.Equiv.html#8152" class="Bound">f</a> <a id="8182" href="UF.Equiv.html#8154" class="Bound">q</a><a id="8183" class="Symbol">)</a>

<a id="lc-split-surjections-are-equivs"></a><a id="8186" href="UF.Equiv.html#8186" class="Function">lc-split-surjections-are-equivs</a> <a id="8218" class="Symbol">:</a> <a id="8220" class="Symbol">{</a><a id="8221" href="UF.Equiv.html#8221" class="Bound">X</a> <a id="8223" class="Symbol">:</a> <a id="8225" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8227" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8229" class="Symbol">}</a> <a id="8231" class="Symbol">{</a><a id="8232" href="UF.Equiv.html#8232" class="Bound">Y</a> <a id="8234" class="Symbol">:</a> <a id="8236" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8238" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8240" class="Symbol">}</a> <a id="8242" class="Symbol">(</a><a id="8243" href="UF.Equiv.html#8243" class="Bound">f</a> <a id="8245" class="Symbol">:</a> <a id="8247" href="UF.Equiv.html#8221" class="Bound">X</a> <a id="8249" class="Symbol">→</a> <a id="8251" href="UF.Equiv.html#8232" class="Bound">Y</a><a id="8252" class="Symbol">)</a>
                                <a id="8286" class="Symbol">→</a> <a id="8288" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="8305" href="UF.Equiv.html#8243" class="Bound">f</a>
                                <a id="8339" class="Symbol">→</a> <a id="8341" class="Symbol">((</a><a id="8343" href="UF.Equiv.html#8343" class="Bound">y</a> <a id="8345" class="Symbol">:</a> <a id="8347" href="UF.Equiv.html#8232" class="Bound">Y</a><a id="8348" class="Symbol">)</a> <a id="8350" class="Symbol">→</a> <a id="8352" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8354" href="UF.Equiv.html#8354" class="Bound">x</a> <a id="8356" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8358" href="UF.Equiv.html#8221" class="Bound">X</a> <a id="8360" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8362" href="UF.Equiv.html#8243" class="Bound">f</a> <a id="8364" href="UF.Equiv.html#8354" class="Bound">x</a> <a id="8366" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8368" href="UF.Equiv.html#8343" class="Bound">y</a><a id="8369" class="Symbol">)</a>
                                <a id="8403" class="Symbol">→</a> <a id="8405" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="8414" href="UF.Equiv.html#8243" class="Bound">f</a>
<a id="8416" href="UF.Equiv.html#8186" class="Function">lc-split-surjections-are-equivs</a> <a id="8448" href="UF.Equiv.html#8448" class="Bound">f</a> <a id="8450" href="UF.Equiv.html#8450" class="Bound">l</a> <a id="8452" href="UF.Equiv.html#8452" class="Bound">s</a> <a id="8454" class="Symbol">=</a> <a id="8456" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="8473" href="UF.Equiv.html#8448" class="Bound">f</a> <a id="8475" class="Symbol">(</a><a id="8476" href="UF.Equiv.html#8496" class="Function">g</a> <a id="8478" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8480" href="UF.Equiv.html#8579" class="Function">η</a> <a id="8482" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8484" href="UF.Equiv.html#8543" class="Function">ε</a><a id="8485" class="Symbol">)</a>
 <a id="8488" class="Keyword">where</a>
  <a id="8496" href="UF.Equiv.html#8496" class="Function">g</a> <a id="8498" class="Symbol">:</a> <a id="8500" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="8509" href="UF.Equiv.html#8448" class="Bound">f</a> <a id="8511" class="Symbol">→</a> <a id="8513" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="8520" href="UF.Equiv.html#8448" class="Bound">f</a>
  <a id="8524" href="UF.Equiv.html#8496" class="Function">g</a> <a id="8526" href="UF.Equiv.html#8526" class="Bound">y</a> <a id="8528" class="Symbol">=</a> <a id="8530" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="8534" class="Symbol">(</a><a id="8535" href="UF.Equiv.html#8452" class="Bound">s</a> <a id="8537" href="UF.Equiv.html#8526" class="Bound">y</a><a id="8538" class="Symbol">)</a>

  <a id="8543" href="UF.Equiv.html#8543" class="Function">ε</a> <a id="8545" class="Symbol">:</a> <a id="8547" href="UF.Equiv.html#8448" class="Bound">f</a> <a id="8549" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8551" href="UF.Equiv.html#8496" class="Function">g</a> <a id="8553" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="8555" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="8560" href="UF.Equiv.html#8543" class="Function">ε</a> <a id="8562" href="UF.Equiv.html#8562" class="Bound">y</a> <a id="8564" class="Symbol">=</a> <a id="8566" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8570" class="Symbol">(</a><a id="8571" href="UF.Equiv.html#8452" class="Bound">s</a> <a id="8573" href="UF.Equiv.html#8562" class="Bound">y</a><a id="8574" class="Symbol">)</a>

  <a id="8579" href="UF.Equiv.html#8579" class="Function">η</a> <a id="8581" class="Symbol">:</a> <a id="8583" href="UF.Equiv.html#8496" class="Function">g</a> <a id="8585" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8587" href="UF.Equiv.html#8448" class="Bound">f</a> <a id="8589" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="8591" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="8596" href="UF.Equiv.html#8579" class="Function">η</a> <a id="8598" href="UF.Equiv.html#8598" class="Bound">x</a> <a id="8600" class="Symbol">=</a> <a id="8602" href="UF.Equiv.html#8450" class="Bound">l</a> <a id="8604" href="UF.Equiv.html#8619" class="Function">p</a>
   <a id="8609" class="Keyword">where</a>
    <a id="8619" href="UF.Equiv.html#8619" class="Function">p</a> <a id="8621" class="Symbol">:</a> <a id="8623" href="UF.Equiv.html#8448" class="Bound">f</a> <a id="8625" class="Symbol">(</a><a id="8626" href="UF.Equiv.html#8496" class="Function">g</a> <a id="8628" class="Symbol">(</a><a id="8629" href="UF.Equiv.html#8448" class="Bound">f</a> <a id="8631" href="UF.Equiv.html#8598" class="Bound">x</a><a id="8632" class="Symbol">))</a> <a id="8635" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8637" href="UF.Equiv.html#8448" class="Bound">f</a> <a id="8639" href="UF.Equiv.html#8598" class="Bound">x</a>
    <a id="8645" href="UF.Equiv.html#8619" class="Function">p</a> <a id="8647" class="Symbol">=</a> <a id="8649" href="UF.Equiv.html#8543" class="Function">ε</a> <a id="8651" class="Symbol">(</a><a id="8652" href="UF.Equiv.html#8448" class="Bound">f</a> <a id="8654" href="UF.Equiv.html#8598" class="Bound">x</a><a id="8655" class="Symbol">)</a>

<a id="lc-retractions-are-equivs"></a><a id="8658" href="UF.Equiv.html#8658" class="Function">lc-retractions-are-equivs</a> <a id="8684" class="Symbol">:</a> <a id="8686" class="Symbol">{</a><a id="8687" href="UF.Equiv.html#8687" class="Bound">X</a> <a id="8689" class="Symbol">:</a> <a id="8691" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8693" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8695" class="Symbol">}</a> <a id="8697" class="Symbol">{</a><a id="8698" href="UF.Equiv.html#8698" class="Bound">Y</a> <a id="8700" class="Symbol">:</a> <a id="8702" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8704" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8706" class="Symbol">}</a> <a id="8708" class="Symbol">(</a><a id="8709" href="UF.Equiv.html#8709" class="Bound">f</a> <a id="8711" class="Symbol">:</a> <a id="8713" href="UF.Equiv.html#8687" class="Bound">X</a> <a id="8715" class="Symbol">→</a> <a id="8717" href="UF.Equiv.html#8698" class="Bound">Y</a><a id="8718" class="Symbol">)</a>
                          <a id="8746" class="Symbol">→</a> <a id="8748" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="8765" href="UF.Equiv.html#8709" class="Bound">f</a>
                          <a id="8793" class="Symbol">→</a> <a id="8795" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="8807" href="UF.Equiv.html#8709" class="Bound">f</a>
                          <a id="8835" class="Symbol">→</a> <a id="8837" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="8846" href="UF.Equiv.html#8709" class="Bound">f</a>
<a id="8848" href="UF.Equiv.html#8658" class="Function">lc-retractions-are-equivs</a> <a id="8874" href="UF.Equiv.html#8874" class="Bound">f</a> <a id="8876" href="UF.Equiv.html#8876" class="Bound">lc-f</a> <a id="8881" class="Symbol">(</a><a id="8882" href="UF.Equiv.html#8882" class="Bound">s</a> <a id="8884" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8886" href="UF.Equiv.html#8886" class="Bound">H</a><a id="8887" class="Symbol">)</a> <a id="8889" class="Symbol">=</a>
 <a id="8892" href="UF.Equiv.html#8186" class="Function">lc-split-surjections-are-equivs</a> <a id="8924" href="UF.Equiv.html#8874" class="Bound">f</a> <a id="8926" href="UF.Equiv.html#8876" class="Bound">lc-f</a> <a id="8931" class="Symbol">(λ</a> <a id="8934" href="UF.Equiv.html#8934" class="Bound">y</a> <a id="8936" class="Symbol">→</a> <a id="8938" href="UF.Equiv.html#8882" class="Bound">s</a> <a id="8940" href="UF.Equiv.html#8934" class="Bound">y</a> <a id="8942" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8944" href="UF.Equiv.html#8886" class="Bound">H</a> <a id="8946" href="UF.Equiv.html#8934" class="Bound">y</a><a id="8947" class="Symbol">)</a>

<a id="≃-sym"></a><a id="8950" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="8956" class="Symbol">:</a> <a id="8958" class="Symbol">{</a><a id="8959" href="UF.Equiv.html#8959" class="Bound">X</a> <a id="8961" class="Symbol">:</a> <a id="8963" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8965" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8967" class="Symbol">}</a> <a id="8969" class="Symbol">{</a><a id="8970" href="UF.Equiv.html#8970" class="Bound">Y</a> <a id="8972" class="Symbol">:</a> <a id="8974" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8976" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8978" class="Symbol">}</a>  <a id="8981" class="Symbol">→</a> <a id="8983" href="UF.Equiv.html#8959" class="Bound">X</a> <a id="8985" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8987" href="UF.Equiv.html#8970" class="Bound">Y</a> <a id="8989" class="Symbol">→</a> <a id="8991" href="UF.Equiv.html#8970" class="Bound">Y</a> <a id="8993" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8995" href="UF.Equiv.html#8959" class="Bound">X</a>
<a id="8997" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="9003" class="Symbol">{</a><a id="9004" href="UF.Equiv.html#9004" class="Bound">𝓤</a><a id="9005" class="Symbol">}</a> <a id="9007" class="Symbol">{</a><a id="9008" href="UF.Equiv.html#9008" class="Bound">𝓥</a><a id="9009" class="Symbol">}</a> <a id="9011" class="Symbol">{</a><a id="9012" href="UF.Equiv.html#9012" class="Bound">X</a><a id="9013" class="Symbol">}</a> <a id="9015" class="Symbol">{</a><a id="9016" href="UF.Equiv.html#9016" class="Bound">Y</a><a id="9017" class="Symbol">}</a> <a id="9019" class="Symbol">(</a><a id="9020" href="UF.Equiv.html#9020" class="Bound">f</a> <a id="9022" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9024" href="UF.Equiv.html#9024" class="Bound">e</a><a id="9025" class="Symbol">)</a> <a id="9027" class="Symbol">=</a> <a id="9029" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="9037" href="UF.Equiv.html#9020" class="Bound">f</a> <a id="9039" href="UF.Equiv.html#9024" class="Bound">e</a> <a id="9041" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9043" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="9063" href="UF.Equiv.html#9020" class="Bound">f</a> <a id="9065" href="UF.Equiv.html#9024" class="Bound">e</a>

<a id="≃-sym-is-linv"></a><a id="9068" href="UF.Equiv.html#9068" class="Function">≃-sym-is-linv</a> <a id="9082" class="Symbol">:</a> <a id="9084" class="Symbol">{</a><a id="9085" href="UF.Equiv.html#9085" class="Bound">X</a> <a id="9087" class="Symbol">:</a> <a id="9089" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9091" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9093" class="Symbol">}</a> <a id="9095" class="Symbol">{</a><a id="9096" href="UF.Equiv.html#9096" class="Bound">Y</a> <a id="9098" class="Symbol">:</a> <a id="9100" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9102" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9104" class="Symbol">}</a>  <a id="9107" class="Symbol">(</a><a id="9108" href="UF.Equiv.html#9108" class="Bound">𝓯</a> <a id="9110" class="Symbol">:</a> <a id="9112" href="UF.Equiv.html#9085" class="Bound">X</a> <a id="9114" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9116" href="UF.Equiv.html#9096" class="Bound">Y</a><a id="9117" class="Symbol">)</a>
              <a id="9133" class="Symbol">→</a> <a id="9135" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="9137" href="UF.Equiv.html#9108" class="Bound">𝓯</a> <a id="9139" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="9143" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9145" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="9147" href="UF.Equiv.html#9108" class="Bound">𝓯</a> <a id="9149" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="9151" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="9153" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="9156" href="UF.Equiv.html#9068" class="Function">≃-sym-is-linv</a> <a id="9170" class="Symbol">(</a><a id="9171" href="UF.Equiv.html#9171" class="Bound">f</a> <a id="9173" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9175" href="UF.Equiv.html#9175" class="Bound">e</a><a id="9176" class="Symbol">)</a> <a id="9178" href="UF.Equiv.html#9178" class="Bound">x</a> <a id="9180" class="Symbol">=</a> <a id="9182" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="9207" href="UF.Equiv.html#9171" class="Bound">f</a> <a id="9209" href="UF.Equiv.html#9175" class="Bound">e</a> <a id="9211" href="UF.Equiv.html#9178" class="Bound">x</a>

<a id="≃-sym-is-rinv"></a><a id="9214" href="UF.Equiv.html#9214" class="Function">≃-sym-is-rinv</a> <a id="9228" class="Symbol">:</a> <a id="9230" class="Symbol">{</a><a id="9231" href="UF.Equiv.html#9231" class="Bound">X</a> <a id="9233" class="Symbol">:</a> <a id="9235" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9237" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9239" class="Symbol">}</a> <a id="9241" class="Symbol">{</a><a id="9242" href="UF.Equiv.html#9242" class="Bound">Y</a> <a id="9244" class="Symbol">:</a> <a id="9246" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9248" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9250" class="Symbol">}</a>  <a id="9253" class="Symbol">(</a><a id="9254" href="UF.Equiv.html#9254" class="Bound">𝓯</a> <a id="9256" class="Symbol">:</a> <a id="9258" href="UF.Equiv.html#9231" class="Bound">X</a> <a id="9260" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9262" href="UF.Equiv.html#9242" class="Bound">Y</a><a id="9263" class="Symbol">)</a>
              <a id="9279" class="Symbol">→</a> <a id="9281" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="9283" href="UF.Equiv.html#9254" class="Bound">𝓯</a> <a id="9285" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="9287" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9289" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="9291" href="UF.Equiv.html#9254" class="Bound">𝓯</a> <a id="9293" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="9297" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="9299" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="9302" href="UF.Equiv.html#9214" class="Function">≃-sym-is-rinv</a> <a id="9316" class="Symbol">(</a><a id="9317" href="UF.Equiv.html#9317" class="Bound">f</a> <a id="9319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9321" href="UF.Equiv.html#9321" class="Bound">e</a><a id="9322" class="Symbol">)</a> <a id="9324" href="UF.Equiv.html#9324" class="Bound">y</a> <a id="9326" class="Symbol">=</a> <a id="9328" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="9350" href="UF.Equiv.html#9317" class="Bound">f</a> <a id="9352" href="UF.Equiv.html#9321" class="Bound">e</a> <a id="9354" href="UF.Equiv.html#9324" class="Bound">y</a>

<a id="≃-gives-◁"></a><a id="9357" href="UF.Equiv.html#9357" class="Function">≃-gives-◁</a> <a id="9367" class="Symbol">:</a> <a id="9369" class="Symbol">{</a><a id="9370" href="UF.Equiv.html#9370" class="Bound">X</a> <a id="9372" class="Symbol">:</a> <a id="9374" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9376" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9378" class="Symbol">}</a> <a id="9380" class="Symbol">{</a><a id="9381" href="UF.Equiv.html#9381" class="Bound">Y</a> <a id="9383" class="Symbol">:</a> <a id="9385" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9387" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9389" class="Symbol">}</a> <a id="9391" class="Symbol">→</a> <a id="9393" href="UF.Equiv.html#9370" class="Bound">X</a> <a id="9395" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9397" href="UF.Equiv.html#9381" class="Bound">Y</a> <a id="9399" class="Symbol">→</a> <a id="9401" href="UF.Equiv.html#9370" class="Bound">X</a> <a id="9403" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="9405" href="UF.Equiv.html#9381" class="Bound">Y</a>
<a id="9407" href="UF.Equiv.html#9357" class="Function">≃-gives-◁</a> <a id="9417" class="Symbol">(</a><a id="9418" href="UF.Equiv.html#9418" class="Bound">f</a> <a id="9420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9422" class="Symbol">(</a><a id="9423" href="UF.Equiv.html#9423" class="Bound">g</a> <a id="9425" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9427" href="UF.Equiv.html#9427" class="Bound">fg</a><a id="9429" class="Symbol">)</a> <a id="9431" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9433" class="Symbol">(</a><a id="9434" href="UF.Equiv.html#9434" class="Bound">h</a> <a id="9436" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9438" href="UF.Equiv.html#9438" class="Bound">hf</a><a id="9440" class="Symbol">))</a> <a id="9443" class="Symbol">=</a> <a id="9445" href="UF.Equiv.html#9434" class="Bound">h</a> <a id="9447" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9449" href="UF.Equiv.html#9418" class="Bound">f</a> <a id="9451" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9453" href="UF.Equiv.html#9438" class="Bound">hf</a>

<a id="≃-gives-▷"></a><a id="9457" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="9467" class="Symbol">:</a> <a id="9469" class="Symbol">{</a><a id="9470" href="UF.Equiv.html#9470" class="Bound">X</a> <a id="9472" class="Symbol">:</a> <a id="9474" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9476" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9478" class="Symbol">}</a> <a id="9480" class="Symbol">{</a><a id="9481" href="UF.Equiv.html#9481" class="Bound">Y</a> <a id="9483" class="Symbol">:</a> <a id="9485" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9487" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9489" class="Symbol">}</a> <a id="9491" class="Symbol">→</a> <a id="9493" href="UF.Equiv.html#9470" class="Bound">X</a> <a id="9495" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9497" href="UF.Equiv.html#9481" class="Bound">Y</a> <a id="9499" class="Symbol">→</a> <a id="9501" href="UF.Equiv.html#9481" class="Bound">Y</a> <a id="9503" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="9505" href="UF.Equiv.html#9470" class="Bound">X</a>
<a id="9507" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="9517" class="Symbol">(</a><a id="9518" href="UF.Equiv.html#9518" class="Bound">f</a> <a id="9520" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9522" class="Symbol">(</a><a id="9523" href="UF.Equiv.html#9523" class="Bound">g</a> <a id="9525" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9527" href="UF.Equiv.html#9527" class="Bound">fg</a><a id="9529" class="Symbol">)</a> <a id="9531" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9533" class="Symbol">(</a><a id="9534" href="UF.Equiv.html#9534" class="Bound">h</a> <a id="9536" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9538" href="UF.Equiv.html#9538" class="Bound">hf</a><a id="9540" class="Symbol">))</a> <a id="9543" class="Symbol">=</a> <a id="9545" href="UF.Equiv.html#9518" class="Bound">f</a> <a id="9547" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9549" href="UF.Equiv.html#9523" class="Bound">g</a> <a id="9551" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9553" href="UF.Equiv.html#9527" class="Bound">fg</a>

<a id="Id-retract-l"></a><a id="9557" href="UF.Equiv.html#9557" class="Function">Id-retract-l</a> <a id="9570" class="Symbol">:</a> <a id="9572" class="Symbol">{</a><a id="9573" href="UF.Equiv.html#9573" class="Bound">X</a> <a id="9575" href="UF.Equiv.html#9575" class="Bound">Y</a> <a id="9577" class="Symbol">:</a> <a id="9579" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9581" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9583" class="Symbol">}</a> <a id="9585" class="Symbol">→</a> <a id="9587" href="UF.Equiv.html#9573" class="Bound">X</a> <a id="9589" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9591" href="UF.Equiv.html#9575" class="Bound">Y</a> <a id="9593" class="Symbol">→</a> <a id="9595" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="9603" href="UF.Equiv.html#9573" class="Bound">X</a> <a id="9605" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="9608" href="UF.Equiv.html#9575" class="Bound">Y</a>
<a id="9610" href="UF.Equiv.html#9557" class="Function">Id-retract-l</a> <a id="9623" href="UF.Equiv.html#9623" class="Bound">p</a> <a id="9625" class="Symbol">=</a> <a id="9627" href="UF.Equiv.html#9357" class="Function">≃-gives-◁</a> <a id="9637" class="Symbol">(</a><a id="9638" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="9645" class="Symbol">(</a><a id="9646" href="MLTT.Id.html#835" class="Function">lhs</a> <a id="9650" href="UF.Equiv.html#9623" class="Bound">p</a><a id="9651" class="Symbol">)</a> <a id="9653" class="Symbol">(</a><a id="9654" href="MLTT.Id.html#901" class="Function">rhs</a> <a id="9658" href="UF.Equiv.html#9623" class="Bound">p</a><a id="9659" class="Symbol">)</a> <a id="9661" href="UF.Equiv.html#9623" class="Bound">p</a><a id="9662" class="Symbol">)</a>

<a id="Id-retract-r"></a><a id="9665" href="UF.Equiv.html#9665" class="Function">Id-retract-r</a> <a id="9678" class="Symbol">:</a> <a id="9680" class="Symbol">{</a><a id="9681" href="UF.Equiv.html#9681" class="Bound">X</a> <a id="9683" href="UF.Equiv.html#9683" class="Bound">Y</a> <a id="9685" class="Symbol">:</a> <a id="9687" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9689" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9691" class="Symbol">}</a> <a id="9693" class="Symbol">→</a> <a id="9695" href="UF.Equiv.html#9681" class="Bound">X</a> <a id="9697" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9699" href="UF.Equiv.html#9683" class="Bound">Y</a> <a id="9701" class="Symbol">→</a> <a id="9703" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="9711" href="UF.Equiv.html#9683" class="Bound">Y</a> <a id="9713" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="9716" href="UF.Equiv.html#9681" class="Bound">X</a>
<a id="9718" href="UF.Equiv.html#9665" class="Function">Id-retract-r</a> <a id="9731" href="UF.Equiv.html#9731" class="Bound">p</a> <a id="9733" class="Symbol">=</a> <a id="9735" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="9745" class="Symbol">(</a><a id="9746" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="9753" class="Symbol">(</a><a id="9754" href="MLTT.Id.html#835" class="Function">lhs</a> <a id="9758" href="UF.Equiv.html#9731" class="Bound">p</a><a id="9759" class="Symbol">)</a> <a id="9761" class="Symbol">(</a><a id="9762" href="MLTT.Id.html#901" class="Function">rhs</a> <a id="9766" href="UF.Equiv.html#9731" class="Bound">p</a><a id="9767" class="Symbol">)</a> <a id="9769" href="UF.Equiv.html#9731" class="Bound">p</a><a id="9770" class="Symbol">)</a>

<a id="equiv-to-prop"></a><a id="9773" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="9787" class="Symbol">:</a> <a id="9789" class="Symbol">{</a><a id="9790" href="UF.Equiv.html#9790" class="Bound">X</a> <a id="9792" class="Symbol">:</a> <a id="9794" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9796" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9798" class="Symbol">}</a> <a id="9800" class="Symbol">{</a><a id="9801" href="UF.Equiv.html#9801" class="Bound">Y</a> <a id="9803" class="Symbol">:</a> <a id="9805" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9807" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9809" class="Symbol">}</a> <a id="9811" class="Symbol">→</a> <a id="9813" href="UF.Equiv.html#9801" class="Bound">Y</a> <a id="9815" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9817" href="UF.Equiv.html#9790" class="Bound">X</a> <a id="9819" class="Symbol">→</a> <a id="9821" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9829" href="UF.Equiv.html#9790" class="Bound">X</a> <a id="9831" class="Symbol">→</a> <a id="9833" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9841" href="UF.Equiv.html#9801" class="Bound">Y</a>
<a id="9843" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="9857" href="UF.Equiv.html#9857" class="Bound">e</a> <a id="9859" class="Symbol">=</a> <a id="9861" href="UF.Retracts.html#2706" class="Function">retract-of-prop</a> <a id="9877" class="Symbol">(</a><a id="9878" href="UF.Equiv.html#9357" class="Function">≃-gives-◁</a> <a id="9888" href="UF.Equiv.html#9857" class="Bound">e</a><a id="9889" class="Symbol">)</a>

<a id="equiv-to-singleton"></a><a id="9892" href="UF.Equiv.html#9892" class="Function">equiv-to-singleton</a> <a id="9911" class="Symbol">:</a> <a id="9913" class="Symbol">{</a><a id="9914" href="UF.Equiv.html#9914" class="Bound">X</a> <a id="9916" class="Symbol">:</a> <a id="9918" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9920" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9922" class="Symbol">}</a> <a id="9924" class="Symbol">{</a><a id="9925" href="UF.Equiv.html#9925" class="Bound">Y</a> <a id="9927" class="Symbol">:</a> <a id="9929" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9931" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9933" class="Symbol">}</a>
                   <a id="9954" class="Symbol">→</a> <a id="9956" href="UF.Equiv.html#9925" class="Bound">Y</a> <a id="9958" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9960" href="UF.Equiv.html#9914" class="Bound">X</a>
                   <a id="9981" class="Symbol">→</a> <a id="9983" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="9996" href="UF.Equiv.html#9914" class="Bound">X</a>
                   <a id="10017" class="Symbol">→</a> <a id="10019" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="10032" href="UF.Equiv.html#9925" class="Bound">Y</a>
<a id="10034" href="UF.Equiv.html#9892" class="Function">equiv-to-singleton</a> <a id="10053" href="UF.Equiv.html#10053" class="Bound">e</a> <a id="10055" class="Symbol">=</a> <a id="10057" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a> <a id="10078" class="Symbol">(</a><a id="10079" href="UF.Equiv.html#9357" class="Function">≃-gives-◁</a> <a id="10089" href="UF.Equiv.html#10053" class="Bound">e</a><a id="10090" class="Symbol">)</a>

<a id="equiv-to-singleton&#39;"></a><a id="10093" href="UF.Equiv.html#10093" class="Function">equiv-to-singleton&#39;</a> <a id="10113" class="Symbol">:</a> <a id="10115" class="Symbol">{</a><a id="10116" href="UF.Equiv.html#10116" class="Bound">X</a> <a id="10118" class="Symbol">:</a> <a id="10120" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10122" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10124" class="Symbol">}</a> <a id="10126" class="Symbol">{</a><a id="10127" href="UF.Equiv.html#10127" class="Bound">Y</a> <a id="10129" class="Symbol">:</a> <a id="10131" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10133" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10135" class="Symbol">}</a>
                    <a id="10157" class="Symbol">→</a> <a id="10159" href="UF.Equiv.html#10116" class="Bound">X</a> <a id="10161" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10163" href="UF.Equiv.html#10127" class="Bound">Y</a>
                    <a id="10185" class="Symbol">→</a> <a id="10187" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="10200" href="UF.Equiv.html#10116" class="Bound">X</a>
                    <a id="10222" class="Symbol">→</a> <a id="10224" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="10237" href="UF.Equiv.html#10127" class="Bound">Y</a>
<a id="10239" href="UF.Equiv.html#10093" class="Function">equiv-to-singleton&#39;</a> <a id="10259" href="UF.Equiv.html#10259" class="Bound">e</a> <a id="10261" class="Symbol">=</a> <a id="10263" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a> <a id="10284" class="Symbol">(</a><a id="10285" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="10295" href="UF.Equiv.html#10259" class="Bound">e</a><a id="10296" class="Symbol">)</a>

<a id="singleton-types-are-equivalent"></a><a id="10299" href="UF.Equiv.html#10299" class="Function">singleton-types-are-equivalent</a> <a id="10330" class="Symbol">:</a> <a id="10332" class="Symbol">{</a><a id="10333" href="UF.Equiv.html#10333" class="Bound">X</a> <a id="10335" class="Symbol">:</a> <a id="10337" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10339" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10341" class="Symbol">}</a> <a id="10343" class="Symbol">(</a><a id="10344" href="UF.Equiv.html#10344" class="Bound">x</a> <a id="10346" class="Symbol">:</a> <a id="10348" href="UF.Equiv.html#10333" class="Bound">X</a><a id="10349" class="Symbol">)</a>
                               <a id="10382" class="Symbol">→</a> <a id="10384" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="10399" href="UF.Equiv.html#10344" class="Bound">x</a> <a id="10401" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10403" href="UF.Subsingletons.html#3951" class="Function">singleton-type&#39;</a> <a id="10419" href="UF.Equiv.html#10344" class="Bound">x</a>
<a id="10421" href="UF.Equiv.html#10299" class="Function">singleton-types-are-equivalent</a> <a id="10452" href="UF.Equiv.html#10452" class="Bound">x</a> <a id="10454" class="Symbol">=</a> <a id="10456" href="UF.Equiv.html#10491" class="Function">f</a> <a id="10458" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10460" class="Symbol">((</a><a id="10462" href="UF.Equiv.html#10560" class="Function">g</a> <a id="10464" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10466" href="UF.Equiv.html#10629" class="Function">fg</a><a id="10468" class="Symbol">)</a> <a id="10470" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10472" class="Symbol">(</a><a id="10473" href="UF.Equiv.html#10560" class="Function">g</a> <a id="10475" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10477" href="UF.Equiv.html#10698" class="Function">gf</a><a id="10479" class="Symbol">))</a>
 <a id="10483" class="Keyword">where</a>
  <a id="10491" href="UF.Equiv.html#10491" class="Function">f</a> <a id="10493" class="Symbol">:</a> <a id="10495" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="10510" href="UF.Equiv.html#10452" class="Bound">x</a> <a id="10512" class="Symbol">→</a> <a id="10514" href="UF.Subsingletons.html#3951" class="Function">singleton-type&#39;</a> <a id="10530" href="UF.Equiv.html#10452" class="Bound">x</a>
  <a id="10534" href="UF.Equiv.html#10491" class="Function">f</a> <a id="10536" class="Symbol">(</a><a id="10537" href="UF.Equiv.html#10537" class="Bound">y</a> <a id="10539" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10541" href="UF.Equiv.html#10541" class="Bound">p</a><a id="10542" class="Symbol">)</a> <a id="10544" class="Symbol">=</a> <a id="10546" href="UF.Equiv.html#10537" class="Bound">y</a> <a id="10548" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10550" class="Symbol">(</a><a id="10551" href="UF.Equiv.html#10541" class="Bound">p</a> <a id="10553" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10555" class="Symbol">)</a>

  <a id="10560" href="UF.Equiv.html#10560" class="Function">g</a> <a id="10562" class="Symbol">:</a> <a id="10564" href="UF.Subsingletons.html#3951" class="Function">singleton-type&#39;</a> <a id="10580" href="UF.Equiv.html#10452" class="Bound">x</a> <a id="10582" class="Symbol">→</a> <a id="10584" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="10599" href="UF.Equiv.html#10452" class="Bound">x</a>
  <a id="10603" href="UF.Equiv.html#10560" class="Function">g</a> <a id="10605" class="Symbol">(</a><a id="10606" href="UF.Equiv.html#10606" class="Bound">y</a> <a id="10608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10610" href="UF.Equiv.html#10610" class="Bound">p</a><a id="10611" class="Symbol">)</a> <a id="10613" class="Symbol">=</a> <a id="10615" href="UF.Equiv.html#10606" class="Bound">y</a> <a id="10617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10619" class="Symbol">(</a><a id="10620" href="UF.Equiv.html#10610" class="Bound">p</a> <a id="10622" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10624" class="Symbol">)</a>

  <a id="10629" href="UF.Equiv.html#10629" class="Function">fg</a> <a id="10632" class="Symbol">:</a> <a id="10634" href="UF.Equiv.html#10491" class="Function">f</a> <a id="10636" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10638" href="UF.Equiv.html#10560" class="Function">g</a> <a id="10640" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="10642" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="10647" href="UF.Equiv.html#10629" class="Function">fg</a> <a id="10650" class="Symbol">(</a><a id="10651" href="UF.Equiv.html#10651" class="Bound">y</a> <a id="10653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10655" href="UF.Equiv.html#10655" class="Bound">p</a><a id="10656" class="Symbol">)</a> <a id="10658" class="Symbol">=</a> <a id="10660" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10663" class="Symbol">(λ</a> <a id="10666" href="UF.Equiv.html#10666" class="Bound">-</a> <a id="10668" class="Symbol">→</a> <a id="10670" href="UF.Equiv.html#10651" class="Bound">y</a> <a id="10672" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10674" href="UF.Equiv.html#10666" class="Bound">-</a><a id="10675" class="Symbol">)</a> <a id="10677" class="Symbol">(</a><a id="10678" href="UF.Base.html#12542" class="Function">⁻¹-involutive</a> <a id="10692" href="UF.Equiv.html#10655" class="Bound">p</a><a id="10693" class="Symbol">)</a>

  <a id="10698" href="UF.Equiv.html#10698" class="Function">gf</a> <a id="10701" class="Symbol">:</a> <a id="10703" href="UF.Equiv.html#10560" class="Function">g</a> <a id="10705" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10707" href="UF.Equiv.html#10491" class="Function">f</a> <a id="10709" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="10711" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="10716" href="UF.Equiv.html#10698" class="Function">gf</a> <a id="10719" class="Symbol">(</a><a id="10720" href="UF.Equiv.html#10720" class="Bound">y</a> <a id="10722" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10724" href="UF.Equiv.html#10724" class="Bound">p</a><a id="10725" class="Symbol">)</a> <a id="10727" class="Symbol">=</a> <a id="10729" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10732" class="Symbol">(λ</a> <a id="10735" href="UF.Equiv.html#10735" class="Bound">-</a> <a id="10737" class="Symbol">→</a> <a id="10739" href="UF.Equiv.html#10720" class="Bound">y</a> <a id="10741" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10743" href="UF.Equiv.html#10735" class="Bound">-</a><a id="10744" class="Symbol">)</a> <a id="10746" class="Symbol">(</a><a id="10747" href="UF.Base.html#12542" class="Function">⁻¹-involutive</a> <a id="10761" href="UF.Equiv.html#10724" class="Bound">p</a><a id="10762" class="Symbol">)</a>

<a id="singleton-types&#39;-are-singletons"></a><a id="10765" href="UF.Equiv.html#10765" class="Function">singleton-types&#39;-are-singletons</a> <a id="10797" class="Symbol">:</a> <a id="10799" class="Symbol">{</a><a id="10800" href="UF.Equiv.html#10800" class="Bound">X</a> <a id="10802" class="Symbol">:</a> <a id="10804" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10806" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10808" class="Symbol">}</a> <a id="10810" class="Symbol">(</a><a id="10811" href="UF.Equiv.html#10811" class="Bound">x</a> <a id="10813" class="Symbol">:</a> <a id="10815" href="UF.Equiv.html#10800" class="Bound">X</a><a id="10816" class="Symbol">)</a>
                                <a id="10850" class="Symbol">→</a> <a id="10852" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="10865" class="Symbol">(</a><a id="10866" href="UF.Subsingletons.html#3951" class="Function">singleton-type&#39;</a> <a id="10882" href="UF.Equiv.html#10811" class="Bound">x</a><a id="10883" class="Symbol">)</a>
<a id="10885" href="UF.Equiv.html#10765" class="Function">singleton-types&#39;-are-singletons</a> <a id="10917" href="UF.Equiv.html#10917" class="Bound">x</a> <a id="10919" class="Symbol">=</a>
 <a id="10922" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a>
  <a id="10945" class="Symbol">(</a><a id="10946" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="10956" class="Symbol">(</a><a id="10957" href="UF.Equiv.html#10299" class="Function">singleton-types-are-equivalent</a> <a id="10988" href="UF.Equiv.html#10917" class="Bound">x</a><a id="10989" class="Symbol">))</a>
  <a id="10994" class="Symbol">(</a><a id="10995" href="UF.Subsingletons.html#3391" class="Function">singleton-types-are-singletons</a> <a id="11026" href="UF.Equiv.html#10917" class="Bound">x</a><a id="11027" class="Symbol">)</a>

<a id="singleton-types&#39;-are-props"></a><a id="11030" href="UF.Equiv.html#11030" class="Function">singleton-types&#39;-are-props</a> <a id="11057" class="Symbol">:</a> <a id="11059" class="Symbol">{</a><a id="11060" href="UF.Equiv.html#11060" class="Bound">X</a> <a id="11062" class="Symbol">:</a> <a id="11064" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11066" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11068" class="Symbol">}</a> <a id="11070" class="Symbol">(</a><a id="11071" href="UF.Equiv.html#11071" class="Bound">x</a> <a id="11073" class="Symbol">:</a> <a id="11075" href="UF.Equiv.html#11060" class="Bound">X</a><a id="11076" class="Symbol">)</a> <a id="11078" class="Symbol">→</a> <a id="11080" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11088" class="Symbol">(</a><a id="11089" href="UF.Subsingletons.html#3951" class="Function">singleton-type&#39;</a> <a id="11105" href="UF.Equiv.html#11071" class="Bound">x</a><a id="11106" class="Symbol">)</a>
<a id="11108" href="UF.Equiv.html#11030" class="Function">singleton-types&#39;-are-props</a> <a id="11135" href="UF.Equiv.html#11135" class="Bound">x</a> <a id="11137" class="Symbol">=</a>
 <a id="11140" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="11161" class="Symbol">(</a><a id="11162" href="UF.Equiv.html#10765" class="Function">singleton-types&#39;-are-singletons</a> <a id="11194" href="UF.Equiv.html#11135" class="Bound">x</a><a id="11195" class="Symbol">)</a>

<a id="transports-are-equivs"></a><a id="11198" href="UF.Equiv.html#11198" class="Function">transports-are-equivs</a> <a id="11220" class="Symbol">:</a> <a id="11222" class="Symbol">{</a><a id="11223" href="UF.Equiv.html#11223" class="Bound">X</a> <a id="11225" class="Symbol">:</a> <a id="11227" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11229" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11231" class="Symbol">}</a> <a id="11233" class="Symbol">{</a><a id="11234" href="UF.Equiv.html#11234" class="Bound">A</a> <a id="11236" class="Symbol">:</a> <a id="11238" href="UF.Equiv.html#11223" class="Bound">X</a> <a id="11240" class="Symbol">→</a> <a id="11242" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11244" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11246" class="Symbol">}</a> <a id="11248" class="Symbol">{</a><a id="11249" href="UF.Equiv.html#11249" class="Bound">x</a> <a id="11251" href="UF.Equiv.html#11251" class="Bound">y</a> <a id="11253" class="Symbol">:</a> <a id="11255" href="UF.Equiv.html#11223" class="Bound">X</a><a id="11256" class="Symbol">}</a> <a id="11258" class="Symbol">(</a><a id="11259" href="UF.Equiv.html#11259" class="Bound">p</a> <a id="11261" class="Symbol">:</a> <a id="11263" href="UF.Equiv.html#11249" class="Bound">x</a> <a id="11265" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11267" href="UF.Equiv.html#11251" class="Bound">y</a><a id="11268" class="Symbol">)</a>
                      <a id="11292" class="Symbol">→</a> <a id="11294" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="11303" class="Symbol">(</a><a id="11304" href="MLTT.Id.html#734" class="Function">transport</a> <a id="11314" href="UF.Equiv.html#11234" class="Bound">A</a> <a id="11316" href="UF.Equiv.html#11259" class="Bound">p</a><a id="11317" class="Symbol">)</a>
<a id="11319" href="UF.Equiv.html#11198" class="Function">transports-are-equivs</a> <a id="11341" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11346" class="Symbol">=</a> <a id="11348" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="11360" class="Symbol">_</a>

<a id="transports-are-equivs&#39;"></a><a id="11363" href="UF.Equiv.html#11363" class="Function">transports-are-equivs&#39;</a> <a id="11386" class="Symbol">:</a> <a id="11388" class="Symbol">{</a><a id="11389" href="UF.Equiv.html#11389" class="Bound">X</a> <a id="11391" class="Symbol">:</a> <a id="11393" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11395" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11397" class="Symbol">}</a> <a id="11399" class="Symbol">(</a><a id="11400" href="UF.Equiv.html#11400" class="Bound">A</a> <a id="11402" class="Symbol">:</a> <a id="11404" href="UF.Equiv.html#11389" class="Bound">X</a> <a id="11406" class="Symbol">→</a> <a id="11408" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11410" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11412" class="Symbol">)</a> <a id="11414" class="Symbol">{</a><a id="11415" href="UF.Equiv.html#11415" class="Bound">x</a> <a id="11417" href="UF.Equiv.html#11417" class="Bound">y</a> <a id="11419" class="Symbol">:</a> <a id="11421" href="UF.Equiv.html#11389" class="Bound">X</a><a id="11422" class="Symbol">}</a> <a id="11424" class="Symbol">(</a><a id="11425" href="UF.Equiv.html#11425" class="Bound">p</a> <a id="11427" class="Symbol">:</a> <a id="11429" href="UF.Equiv.html#11415" class="Bound">x</a> <a id="11431" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11433" href="UF.Equiv.html#11417" class="Bound">y</a><a id="11434" class="Symbol">)</a>
                      <a id="11458" class="Symbol">→</a> <a id="11460" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="11469" class="Symbol">(</a><a id="11470" href="MLTT.Id.html#734" class="Function">transport</a> <a id="11480" href="UF.Equiv.html#11400" class="Bound">A</a> <a id="11482" href="UF.Equiv.html#11425" class="Bound">p</a><a id="11483" class="Symbol">)</a>
<a id="11485" href="UF.Equiv.html#11363" class="Function">transports-are-equivs&#39;</a> <a id="11508" href="UF.Equiv.html#11508" class="Bound">A</a> <a id="11510" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11515" class="Symbol">=</a> <a id="11517" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="11529" class="Symbol">_</a>

<a id="transport-≃"></a><a id="11532" href="UF.Equiv.html#11532" class="Function">transport-≃</a> <a id="11544" class="Symbol">:</a> <a id="11546" class="Symbol">{</a><a id="11547" href="UF.Equiv.html#11547" class="Bound">X</a> <a id="11549" class="Symbol">:</a> <a id="11551" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11553" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11555" class="Symbol">}</a> <a id="11557" class="Symbol">(</a><a id="11558" href="UF.Equiv.html#11558" class="Bound">A</a> <a id="11560" class="Symbol">:</a> <a id="11562" href="UF.Equiv.html#11547" class="Bound">X</a> <a id="11564" class="Symbol">→</a> <a id="11566" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11568" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11570" class="Symbol">)</a> <a id="11572" class="Symbol">{</a><a id="11573" href="UF.Equiv.html#11573" class="Bound">x</a> <a id="11575" href="UF.Equiv.html#11575" class="Bound">y</a> <a id="11577" class="Symbol">:</a> <a id="11579" href="UF.Equiv.html#11547" class="Bound">X</a><a id="11580" class="Symbol">}</a> <a id="11582" class="Symbol">(</a><a id="11583" href="UF.Equiv.html#11583" class="Bound">p</a> <a id="11585" class="Symbol">:</a> <a id="11587" href="UF.Equiv.html#11573" class="Bound">x</a> <a id="11589" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11591" href="UF.Equiv.html#11575" class="Bound">y</a><a id="11592" class="Symbol">)</a>
            <a id="11606" class="Symbol">→</a> <a id="11608" href="UF.Equiv.html#11558" class="Bound">A</a> <a id="11610" href="UF.Equiv.html#11573" class="Bound">x</a> <a id="11612" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11614" href="UF.Equiv.html#11558" class="Bound">A</a> <a id="11616" href="UF.Equiv.html#11575" class="Bound">y</a>
<a id="11618" href="UF.Equiv.html#11532" class="Function">transport-≃</a> <a id="11630" href="UF.Equiv.html#11630" class="Bound">A</a> <a id="11632" href="UF.Equiv.html#11632" class="Bound">p</a> <a id="11634" class="Symbol">=</a> <a id="11636" href="MLTT.Id.html#734" class="Function">transport</a> <a id="11646" href="UF.Equiv.html#11630" class="Bound">A</a> <a id="11648" href="UF.Equiv.html#11632" class="Bound">p</a> <a id="11650" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11652" href="UF.Equiv.html#11198" class="Function">transports-are-equivs</a> <a id="11674" href="UF.Equiv.html#11632" class="Bound">p</a>

<a id="back-transports-are-equivs"></a><a id="11677" href="UF.Equiv.html#11677" class="Function">back-transports-are-equivs</a> <a id="11704" class="Symbol">:</a> <a id="11706" class="Symbol">{</a><a id="11707" href="UF.Equiv.html#11707" class="Bound">X</a> <a id="11709" class="Symbol">:</a> <a id="11711" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11713" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11715" class="Symbol">}</a> <a id="11717" class="Symbol">{</a><a id="11718" href="UF.Equiv.html#11718" class="Bound">A</a> <a id="11720" class="Symbol">:</a> <a id="11722" href="UF.Equiv.html#11707" class="Bound">X</a> <a id="11724" class="Symbol">→</a> <a id="11726" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11728" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11730" class="Symbol">}</a> <a id="11732" class="Symbol">{</a><a id="11733" href="UF.Equiv.html#11733" class="Bound">x</a> <a id="11735" href="UF.Equiv.html#11735" class="Bound">y</a> <a id="11737" class="Symbol">:</a> <a id="11739" href="UF.Equiv.html#11707" class="Bound">X</a><a id="11740" class="Symbol">}</a> <a id="11742" class="Symbol">(</a><a id="11743" href="UF.Equiv.html#11743" class="Bound">p</a> <a id="11745" class="Symbol">:</a> <a id="11747" href="UF.Equiv.html#11733" class="Bound">x</a> <a id="11749" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11751" href="UF.Equiv.html#11735" class="Bound">y</a><a id="11752" class="Symbol">)</a>
                           <a id="11781" class="Symbol">→</a> <a id="11783" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="11792" class="Symbol">(</a><a id="11793" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="11805" href="UF.Equiv.html#11718" class="Bound">A</a> <a id="11807" href="UF.Equiv.html#11743" class="Bound">p</a><a id="11808" class="Symbol">)</a>
<a id="11810" href="UF.Equiv.html#11677" class="Function">back-transports-are-equivs</a> <a id="11837" href="UF.Equiv.html#11837" class="Bound">p</a> <a id="11839" class="Symbol">=</a> <a id="11841" href="UF.Equiv.html#11198" class="Function">transports-are-equivs</a> <a id="11863" class="Symbol">(</a><a id="11864" href="UF.Equiv.html#11837" class="Bound">p</a> <a id="11866" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11868" class="Symbol">)</a>

<a id="is-vv-equiv"></a><a id="11871" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="11883" class="Symbol">:</a> <a id="11885" class="Symbol">{</a><a id="11886" href="UF.Equiv.html#11886" class="Bound">X</a> <a id="11888" class="Symbol">:</a> <a id="11890" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11892" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11894" class="Symbol">}</a> <a id="11896" class="Symbol">{</a><a id="11897" href="UF.Equiv.html#11897" class="Bound">Y</a> <a id="11899" class="Symbol">:</a> <a id="11901" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11903" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11905" class="Symbol">}</a> <a id="11907" class="Symbol">→</a> <a id="11909" class="Symbol">(</a><a id="11910" href="UF.Equiv.html#11886" class="Bound">X</a> <a id="11912" class="Symbol">→</a> <a id="11914" href="UF.Equiv.html#11897" class="Bound">Y</a><a id="11915" class="Symbol">)</a> <a id="11917" class="Symbol">→</a> <a id="11919" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11921" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="11923" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11925" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="11927" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="11939" href="UF.Equiv.html#11939" class="Bound">f</a> <a id="11941" class="Symbol">=</a> <a id="11943" href="Notation.General.html#838" class="Function">each-fiber-of</a> <a id="11957" href="UF.Equiv.html#11939" class="Bound">f</a> <a id="11959" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a>

<a id="11973" href="UF.Equiv.html#11973" class="Function">_</a> <a id="11975" class="Symbol">:</a> <a id="11977" class="Symbol">{</a><a id="11978" href="UF.Equiv.html#11978" class="Bound">X</a> <a id="11980" class="Symbol">:</a> <a id="11982" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11984" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11986" class="Symbol">}</a> <a id="11988" class="Symbol">{</a><a id="11989" href="UF.Equiv.html#11989" class="Bound">Y</a> <a id="11991" class="Symbol">:</a> <a id="11993" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11995" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11997" class="Symbol">}</a> <a id="11999" class="Symbol">(</a><a id="12000" href="UF.Equiv.html#12000" class="Bound">f</a> <a id="12002" class="Symbol">:</a> <a id="12004" href="UF.Equiv.html#11978" class="Bound">X</a> <a id="12006" class="Symbol">→</a> <a id="12008" href="UF.Equiv.html#11989" class="Bound">Y</a><a id="12009" class="Symbol">)</a>
  <a id="12013" class="Symbol">→</a> <a id="12015" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="12027" href="UF.Equiv.html#12000" class="Bound">f</a> <a id="12029" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12031" class="Symbol">(</a><a id="12032" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="12034" href="UF.Equiv.html#12034" class="Bound">y</a> <a id="12036" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="12038" href="UF.Equiv.html#11989" class="Bound">Y</a> <a id="12040" href="MLTT.Pi.html#321" class="Function">,</a> <a id="12042" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="12045" href="UF.Equiv.html#12045" class="Bound">x</a> <a id="12047" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="12049" href="UF.Equiv.html#11978" class="Bound">X</a> <a id="12051" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="12053" href="UF.Equiv.html#12000" class="Bound">f</a> <a id="12055" href="UF.Equiv.html#12045" class="Bound">x</a> <a id="12057" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12059" href="UF.Equiv.html#12034" class="Bound">y</a><a id="12060" class="Symbol">)</a>
<a id="12062" class="Symbol">_</a> <a id="12064" class="Symbol">=</a> <a id="12066" class="Symbol">λ</a> <a id="12068" href="UF.Equiv.html#12068" class="Bound">f</a> <a id="12070" class="Symbol">→</a> <a id="12072" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="vv-equivs-are-equivs"></a><a id="12078" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a> <a id="12099" class="Symbol">:</a> <a id="12101" class="Symbol">{</a><a id="12102" href="UF.Equiv.html#12102" class="Bound">X</a> <a id="12104" class="Symbol">:</a> <a id="12106" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12108" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12110" class="Symbol">}</a> <a id="12112" class="Symbol">{</a><a id="12113" href="UF.Equiv.html#12113" class="Bound">Y</a> <a id="12115" class="Symbol">:</a> <a id="12117" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12119" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12121" class="Symbol">}</a> <a id="12123" class="Symbol">(</a><a id="12124" href="UF.Equiv.html#12124" class="Bound">f</a> <a id="12126" class="Symbol">:</a> <a id="12128" href="UF.Equiv.html#12102" class="Bound">X</a> <a id="12130" class="Symbol">→</a> <a id="12132" href="UF.Equiv.html#12113" class="Bound">Y</a><a id="12133" class="Symbol">)</a>
                     <a id="12156" class="Symbol">→</a> <a id="12158" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="12170" href="UF.Equiv.html#12124" class="Bound">f</a>
                     <a id="12193" class="Symbol">→</a> <a id="12195" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="12204" href="UF.Equiv.html#12124" class="Bound">f</a>
<a id="12206" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a> <a id="12227" class="Symbol">{</a><a id="12228" href="UF.Equiv.html#12228" class="Bound">𝓤</a><a id="12229" class="Symbol">}</a> <a id="12231" class="Symbol">{</a><a id="12232" href="UF.Equiv.html#12232" class="Bound">𝓥</a><a id="12233" class="Symbol">}</a> <a id="12235" class="Symbol">{</a><a id="12236" href="UF.Equiv.html#12236" class="Bound">X</a><a id="12237" class="Symbol">}</a> <a id="12239" class="Symbol">{</a><a id="12240" href="UF.Equiv.html#12240" class="Bound">Y</a><a id="12241" class="Symbol">}</a> <a id="12243" href="UF.Equiv.html#12243" class="Bound">f</a> <a id="12245" href="UF.Equiv.html#12245" class="Bound">φ</a> <a id="12247" class="Symbol">=</a> <a id="12249" class="Symbol">(</a><a id="12250" href="UF.Equiv.html#12489" class="Function">g</a> <a id="12252" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12254" href="UF.Equiv.html#12520" class="Function">fg</a><a id="12256" class="Symbol">)</a> <a id="12258" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12260" class="Symbol">(</a><a id="12261" href="UF.Equiv.html#12489" class="Function">g</a> <a id="12263" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12265" href="UF.Equiv.html#12643" class="Function">gf</a><a id="12267" class="Symbol">)</a>
 <a id="12270" class="Keyword">where</a>
  <a id="12278" href="UF.Equiv.html#12278" class="Function">φ&#39;</a> <a id="12281" class="Symbol">:</a> <a id="12283" class="Symbol">(</a><a id="12284" href="UF.Equiv.html#12284" class="Bound">y</a> <a id="12286" class="Symbol">:</a> <a id="12288" href="UF.Equiv.html#12240" class="Bound">Y</a><a id="12289" class="Symbol">)</a> <a id="12291" class="Symbol">→</a> <a id="12293" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12295" href="UF.Equiv.html#12295" class="Bound">c</a> <a id="12297" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12299" class="Symbol">(</a><a id="12300" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12302" href="UF.Equiv.html#12302" class="Bound">x</a> <a id="12304" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12306" href="UF.Equiv.html#12236" class="Bound">X</a> <a id="12308" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12310" href="UF.Equiv.html#12243" class="Bound">f</a> <a id="12312" href="UF.Equiv.html#12302" class="Bound">x</a> <a id="12314" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12316" href="UF.Equiv.html#12284" class="Bound">y</a><a id="12317" class="Symbol">)</a> <a id="12319" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12321" class="Symbol">((</a><a id="12323" href="UF.Equiv.html#12323" class="Bound">σ</a> <a id="12325" class="Symbol">:</a> <a id="12327" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12329" href="UF.Equiv.html#12329" class="Bound">x</a> <a id="12331" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12333" href="UF.Equiv.html#12236" class="Bound">X</a> <a id="12335" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12337" href="UF.Equiv.html#12243" class="Bound">f</a> <a id="12339" href="UF.Equiv.html#12329" class="Bound">x</a> <a id="12341" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12343" href="UF.Equiv.html#12284" class="Bound">y</a><a id="12344" class="Symbol">)</a> <a id="12346" class="Symbol">→</a> <a id="12348" href="UF.Equiv.html#12295" class="Bound">c</a> <a id="12350" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12352" href="UF.Equiv.html#12323" class="Bound">σ</a><a id="12353" class="Symbol">)</a>
  <a id="12357" href="UF.Equiv.html#12278" class="Function">φ&#39;</a> <a id="12360" class="Symbol">=</a> <a id="12362" href="UF.Equiv.html#12245" class="Bound">φ</a>

  <a id="12367" href="UF.Equiv.html#12367" class="Function">c</a> <a id="12369" class="Symbol">:</a> <a id="12371" class="Symbol">(</a><a id="12372" href="UF.Equiv.html#12372" class="Bound">y</a> <a id="12374" class="Symbol">:</a> <a id="12376" href="UF.Equiv.html#12240" class="Bound">Y</a><a id="12377" class="Symbol">)</a> <a id="12379" class="Symbol">→</a> <a id="12381" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12383" href="UF.Equiv.html#12383" class="Bound">x</a> <a id="12385" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12387" href="UF.Equiv.html#12236" class="Bound">X</a> <a id="12389" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12391" href="UF.Equiv.html#12243" class="Bound">f</a> <a id="12393" href="UF.Equiv.html#12383" class="Bound">x</a> <a id="12395" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12397" href="UF.Equiv.html#12372" class="Bound">y</a>
  <a id="12401" href="UF.Equiv.html#12367" class="Function">c</a> <a id="12403" href="UF.Equiv.html#12403" class="Bound">y</a> <a id="12405" class="Symbol">=</a> <a id="12407" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12411" class="Symbol">(</a><a id="12412" href="UF.Equiv.html#12245" class="Bound">φ</a> <a id="12414" href="UF.Equiv.html#12403" class="Bound">y</a><a id="12415" class="Symbol">)</a>

  <a id="12420" href="UF.Equiv.html#12420" class="Function">d</a> <a id="12422" class="Symbol">:</a> <a id="12424" class="Symbol">(</a><a id="12425" href="UF.Equiv.html#12425" class="Bound">y</a> <a id="12427" class="Symbol">:</a> <a id="12429" href="UF.Equiv.html#12240" class="Bound">Y</a><a id="12430" class="Symbol">)</a> <a id="12432" class="Symbol">→</a> <a id="12434" class="Symbol">(</a><a id="12435" href="UF.Equiv.html#12435" class="Bound">σ</a> <a id="12437" class="Symbol">:</a> <a id="12439" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12441" href="UF.Equiv.html#12441" class="Bound">x</a> <a id="12443" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12445" href="UF.Equiv.html#12236" class="Bound">X</a> <a id="12447" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12449" href="UF.Equiv.html#12243" class="Bound">f</a> <a id="12451" href="UF.Equiv.html#12441" class="Bound">x</a> <a id="12453" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12455" href="UF.Equiv.html#12425" class="Bound">y</a><a id="12456" class="Symbol">)</a> <a id="12458" class="Symbol">→</a> <a id="12460" href="UF.Equiv.html#12367" class="Function">c</a> <a id="12462" href="UF.Equiv.html#12425" class="Bound">y</a> <a id="12464" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12466" href="UF.Equiv.html#12435" class="Bound">σ</a>
  <a id="12470" href="UF.Equiv.html#12420" class="Function">d</a> <a id="12472" href="UF.Equiv.html#12472" class="Bound">y</a> <a id="12474" class="Symbol">=</a> <a id="12476" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="12480" class="Symbol">(</a><a id="12481" href="UF.Equiv.html#12245" class="Bound">φ</a> <a id="12483" href="UF.Equiv.html#12472" class="Bound">y</a><a id="12484" class="Symbol">)</a>

  <a id="12489" href="UF.Equiv.html#12489" class="Function">g</a> <a id="12491" class="Symbol">:</a> <a id="12493" href="UF.Equiv.html#12240" class="Bound">Y</a> <a id="12495" class="Symbol">→</a> <a id="12497" href="UF.Equiv.html#12236" class="Bound">X</a>
  <a id="12501" href="UF.Equiv.html#12489" class="Function">g</a> <a id="12503" href="UF.Equiv.html#12503" class="Bound">y</a> <a id="12505" class="Symbol">=</a> <a id="12507" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12511" class="Symbol">(</a><a id="12512" href="UF.Equiv.html#12367" class="Function">c</a> <a id="12514" href="UF.Equiv.html#12503" class="Bound">y</a><a id="12515" class="Symbol">)</a>

  <a id="12520" href="UF.Equiv.html#12520" class="Function">fg</a> <a id="12523" class="Symbol">:</a> <a id="12525" class="Symbol">(</a><a id="12526" href="UF.Equiv.html#12526" class="Bound">y</a> <a id="12528" class="Symbol">:</a> <a id="12530" href="UF.Equiv.html#12240" class="Bound">Y</a><a id="12531" class="Symbol">)</a> <a id="12533" class="Symbol">→</a> <a id="12535" href="UF.Equiv.html#12243" class="Bound">f</a> <a id="12537" class="Symbol">(</a><a id="12538" href="UF.Equiv.html#12489" class="Function">g</a> <a id="12540" href="UF.Equiv.html#12526" class="Bound">y</a><a id="12541" class="Symbol">)</a> <a id="12543" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12545" href="UF.Equiv.html#12526" class="Bound">y</a>
  <a id="12549" href="UF.Equiv.html#12520" class="Function">fg</a> <a id="12552" href="UF.Equiv.html#12552" class="Bound">y</a> <a id="12554" class="Symbol">=</a> <a id="12556" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="12560" class="Symbol">(</a><a id="12561" href="UF.Equiv.html#12367" class="Function">c</a> <a id="12563" href="UF.Equiv.html#12552" class="Bound">y</a><a id="12564" class="Symbol">)</a>

  <a id="12569" href="UF.Equiv.html#12569" class="Function">e</a> <a id="12571" class="Symbol">:</a> <a id="12573" class="Symbol">(</a><a id="12574" href="UF.Equiv.html#12574" class="Bound">x</a> <a id="12576" class="Symbol">:</a> <a id="12578" href="UF.Equiv.html#12236" class="Bound">X</a><a id="12579" class="Symbol">)</a> <a id="12581" class="Symbol">→</a> <a id="12583" href="UF.Equiv.html#12489" class="Function">g</a> <a id="12585" class="Symbol">(</a><a id="12586" href="UF.Equiv.html#12243" class="Bound">f</a> <a id="12588" href="UF.Equiv.html#12574" class="Bound">x</a><a id="12589" class="Symbol">)</a> <a id="12591" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12593" href="UF.Equiv.html#12520" class="Function">fg</a> <a id="12596" class="Symbol">(</a><a id="12597" href="UF.Equiv.html#12243" class="Bound">f</a> <a id="12599" href="UF.Equiv.html#12574" class="Bound">x</a><a id="12600" class="Symbol">)</a> <a id="12602" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12604" href="UF.Equiv.html#12574" class="Bound">x</a> <a id="12606" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12608" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="12615" href="UF.Equiv.html#12569" class="Function">e</a> <a id="12617" href="UF.Equiv.html#12617" class="Bound">x</a> <a id="12619" class="Symbol">=</a> <a id="12621" href="UF.Equiv.html#12420" class="Function">d</a> <a id="12623" class="Symbol">(</a><a id="12624" href="UF.Equiv.html#12243" class="Bound">f</a> <a id="12626" href="UF.Equiv.html#12617" class="Bound">x</a><a id="12627" class="Symbol">)</a> <a id="12629" class="Symbol">(</a><a id="12630" href="UF.Equiv.html#12617" class="Bound">x</a> <a id="12632" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12634" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12638" class="Symbol">)</a>

  <a id="12643" href="UF.Equiv.html#12643" class="Function">gf</a> <a id="12646" class="Symbol">:</a> <a id="12648" class="Symbol">(</a><a id="12649" href="UF.Equiv.html#12649" class="Bound">x</a> <a id="12651" class="Symbol">:</a> <a id="12653" href="UF.Equiv.html#12236" class="Bound">X</a><a id="12654" class="Symbol">)</a> <a id="12656" class="Symbol">→</a> <a id="12658" href="UF.Equiv.html#12489" class="Function">g</a> <a id="12660" class="Symbol">(</a><a id="12661" href="UF.Equiv.html#12243" class="Bound">f</a> <a id="12663" href="UF.Equiv.html#12649" class="Bound">x</a><a id="12664" class="Symbol">)</a> <a id="12666" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12668" href="UF.Equiv.html#12649" class="Bound">x</a>
  <a id="12672" href="UF.Equiv.html#12643" class="Function">gf</a> <a id="12675" href="UF.Equiv.html#12675" class="Bound">x</a> <a id="12677" class="Symbol">=</a> <a id="12679" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12682" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12686" class="Symbol">(</a><a id="12687" href="UF.Equiv.html#12569" class="Function">e</a> <a id="12689" href="UF.Equiv.html#12675" class="Bound">x</a><a id="12690" class="Symbol">)</a>

<a id="id-is-vv-equiv"></a><a id="12693" href="UF.Equiv.html#12693" class="Function">id-is-vv-equiv</a> <a id="12708" class="Symbol">:</a> <a id="12710" class="Symbol">(</a><a id="12711" href="UF.Equiv.html#12711" class="Bound">X</a> <a id="12713" class="Symbol">:</a> <a id="12715" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12717" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12719" class="Symbol">)</a> <a id="12721" class="Symbol">→</a> <a id="12723" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="12735" class="Symbol">(</a><a id="12736" href="MLTT.Pi.html#444" class="Function">id</a> <a id="12739" class="Symbol">{</a><a id="12740" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="12741" class="Symbol">}</a> <a id="12743" class="Symbol">{</a><a id="12744" href="UF.Equiv.html#12711" class="Bound">X</a><a id="12745" class="Symbol">})</a>
<a id="12748" href="UF.Equiv.html#12693" class="Function">id-is-vv-equiv</a> <a id="12763" href="UF.Equiv.html#12763" class="Bound">X</a> <a id="12765" href="UF.Equiv.html#12765" class="Bound">y</a> <a id="12767" class="Symbol">=</a> <a id="12769" class="Symbol">(</a><a id="12770" href="UF.Equiv.html#12765" class="Bound">y</a> <a id="12772" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12774" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12778" class="Symbol">)</a> <a id="12780" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12782" class="Symbol">(λ</a> <a id="12785" class="Keyword">where</a> <a id="12791" class="Symbol">(</a><a id="12792" class="DottedPattern Symbol">.</a><a id="12793" href="UF.Equiv.html#12765" class="DottedPattern Bound">y</a> <a id="12795" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12797" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12801" class="Symbol">)</a> <a id="12803" class="Symbol">→</a> <a id="12805" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12809" class="Symbol">)</a>

<a id="fiber&#39;"></a><a id="12812" href="UF.Equiv.html#12812" class="Function">fiber&#39;</a> <a id="12819" class="Symbol">:</a> <a id="12821" class="Symbol">{</a><a id="12822" href="UF.Equiv.html#12822" class="Bound">X</a> <a id="12824" class="Symbol">:</a> <a id="12826" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12828" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12830" class="Symbol">}</a> <a id="12832" class="Symbol">{</a><a id="12833" href="UF.Equiv.html#12833" class="Bound">Y</a> <a id="12835" class="Symbol">:</a> <a id="12837" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12839" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12841" class="Symbol">}</a> <a id="12843" class="Symbol">(</a><a id="12844" href="UF.Equiv.html#12844" class="Bound">f</a> <a id="12846" class="Symbol">:</a> <a id="12848" href="UF.Equiv.html#12822" class="Bound">X</a> <a id="12850" class="Symbol">→</a> <a id="12852" href="UF.Equiv.html#12833" class="Bound">Y</a><a id="12853" class="Symbol">)</a> <a id="12855" class="Symbol">→</a> <a id="12857" href="UF.Equiv.html#12833" class="Bound">Y</a> <a id="12859" class="Symbol">→</a> <a id="12861" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12863" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12865" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12867" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="12869" href="UF.Equiv.html#12812" class="Function">fiber&#39;</a> <a id="12876" href="UF.Equiv.html#12876" class="Bound">f</a> <a id="12878" href="UF.Equiv.html#12878" class="Bound">y</a> <a id="12880" class="Symbol">=</a> <a id="12882" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12884" href="UF.Equiv.html#12884" class="Bound">x</a> <a id="12886" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12888" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="12895" href="UF.Equiv.html#12876" class="Bound">f</a> <a id="12897" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12899" href="UF.Equiv.html#12878" class="Bound">y</a> <a id="12901" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12903" href="UF.Equiv.html#12876" class="Bound">f</a> <a id="12905" href="UF.Equiv.html#12884" class="Bound">x</a>

<a id="fiber-lemma"></a><a id="12908" href="UF.Equiv.html#12908" class="Function">fiber-lemma</a> <a id="12920" class="Symbol">:</a> <a id="12922" class="Symbol">{</a><a id="12923" href="UF.Equiv.html#12923" class="Bound">X</a> <a id="12925" class="Symbol">:</a> <a id="12927" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12929" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12931" class="Symbol">}</a> <a id="12933" class="Symbol">{</a><a id="12934" href="UF.Equiv.html#12934" class="Bound">Y</a> <a id="12936" class="Symbol">:</a> <a id="12938" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12940" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12942" class="Symbol">}</a> <a id="12944" class="Symbol">(</a><a id="12945" href="UF.Equiv.html#12945" class="Bound">f</a> <a id="12947" class="Symbol">:</a> <a id="12949" href="UF.Equiv.html#12923" class="Bound">X</a> <a id="12951" class="Symbol">→</a> <a id="12953" href="UF.Equiv.html#12934" class="Bound">Y</a><a id="12954" class="Symbol">)</a> <a id="12956" class="Symbol">(</a><a id="12957" href="UF.Equiv.html#12957" class="Bound">y</a> <a id="12959" class="Symbol">:</a> <a id="12961" href="UF.Equiv.html#12934" class="Bound">Y</a><a id="12962" class="Symbol">)</a>
            <a id="12976" class="Symbol">→</a> <a id="12978" href="Notation.General.html#398" class="Function">fiber</a> <a id="12984" href="UF.Equiv.html#12945" class="Bound">f</a> <a id="12986" href="UF.Equiv.html#12957" class="Bound">y</a> <a id="12988" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12990" href="UF.Equiv.html#12812" class="Function">fiber&#39;</a> <a id="12997" href="UF.Equiv.html#12945" class="Bound">f</a> <a id="12999" href="UF.Equiv.html#12957" class="Bound">y</a>
<a id="13001" href="UF.Equiv.html#12908" class="Function">fiber-lemma</a> <a id="13013" href="UF.Equiv.html#13013" class="Bound">f</a> <a id="13015" href="UF.Equiv.html#13015" class="Bound">y</a> <a id="13017" class="Symbol">=</a> <a id="13019" href="UF.Equiv.html#13052" class="Function">g</a> <a id="13021" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13023" class="Symbol">(</a><a id="13024" href="UF.Equiv.html#13107" class="Function">h</a> <a id="13026" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13028" href="UF.Equiv.html#13211" class="Function">gh</a><a id="13030" class="Symbol">)</a> <a id="13032" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13034" class="Symbol">(</a><a id="13035" href="UF.Equiv.html#13107" class="Function">h</a> <a id="13037" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13039" href="UF.Equiv.html#13162" class="Function">hg</a><a id="13041" class="Symbol">)</a>
 <a id="13044" class="Keyword">where</a>
  <a id="13052" href="UF.Equiv.html#13052" class="Function">g</a> <a id="13054" class="Symbol">:</a> <a id="13056" href="Notation.General.html#398" class="Function">fiber</a> <a id="13062" href="UF.Equiv.html#13013" class="Bound">f</a> <a id="13064" href="UF.Equiv.html#13015" class="Bound">y</a> <a id="13066" class="Symbol">→</a> <a id="13068" href="UF.Equiv.html#12812" class="Function">fiber&#39;</a> <a id="13075" href="UF.Equiv.html#13013" class="Bound">f</a> <a id="13077" href="UF.Equiv.html#13015" class="Bound">y</a>
  <a id="13081" href="UF.Equiv.html#13052" class="Function">g</a> <a id="13083" class="Symbol">(</a><a id="13084" href="UF.Equiv.html#13084" class="Bound">x</a> <a id="13086" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13088" href="UF.Equiv.html#13088" class="Bound">p</a><a id="13089" class="Symbol">)</a> <a id="13091" class="Symbol">=</a> <a id="13093" href="UF.Equiv.html#13084" class="Bound">x</a> <a id="13095" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13097" class="Symbol">(</a><a id="13098" href="UF.Equiv.html#13088" class="Bound">p</a> <a id="13100" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13102" class="Symbol">)</a>

  <a id="13107" href="UF.Equiv.html#13107" class="Function">h</a> <a id="13109" class="Symbol">:</a> <a id="13111" href="UF.Equiv.html#12812" class="Function">fiber&#39;</a> <a id="13118" href="UF.Equiv.html#13013" class="Bound">f</a> <a id="13120" href="UF.Equiv.html#13015" class="Bound">y</a> <a id="13122" class="Symbol">→</a> <a id="13124" href="Notation.General.html#398" class="Function">fiber</a> <a id="13130" href="UF.Equiv.html#13013" class="Bound">f</a> <a id="13132" href="UF.Equiv.html#13015" class="Bound">y</a>
  <a id="13136" href="UF.Equiv.html#13107" class="Function">h</a> <a id="13138" class="Symbol">(</a><a id="13139" href="UF.Equiv.html#13139" class="Bound">x</a> <a id="13141" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13143" href="UF.Equiv.html#13143" class="Bound">p</a><a id="13144" class="Symbol">)</a> <a id="13146" class="Symbol">=</a> <a id="13148" href="UF.Equiv.html#13139" class="Bound">x</a> <a id="13150" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13152" class="Symbol">(</a><a id="13153" href="UF.Equiv.html#13143" class="Bound">p</a> <a id="13155" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13157" class="Symbol">)</a>

  <a id="13162" href="UF.Equiv.html#13162" class="Function">hg</a> <a id="13165" class="Symbol">:</a> <a id="13167" class="Symbol">∀</a> <a id="13169" href="UF.Equiv.html#13169" class="Bound">σ</a> <a id="13171" class="Symbol">→</a> <a id="13173" href="UF.Equiv.html#13107" class="Function">h</a> <a id="13175" class="Symbol">(</a><a id="13176" href="UF.Equiv.html#13052" class="Function">g</a> <a id="13178" href="UF.Equiv.html#13169" class="Bound">σ</a><a id="13179" class="Symbol">)</a> <a id="13181" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13183" href="UF.Equiv.html#13169" class="Bound">σ</a>
  <a id="13187" href="UF.Equiv.html#13162" class="Function">hg</a> <a id="13190" class="Symbol">(</a><a id="13191" href="UF.Equiv.html#13191" class="Bound">x</a> <a id="13193" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13195" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="13199" class="Symbol">)</a> <a id="13201" class="Symbol">=</a> <a id="13203" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="13211" href="UF.Equiv.html#13211" class="Function">gh</a> <a id="13214" class="Symbol">:</a> <a id="13216" class="Symbol">∀</a> <a id="13218" href="UF.Equiv.html#13218" class="Bound">τ</a> <a id="13220" class="Symbol">→</a> <a id="13222" href="UF.Equiv.html#13052" class="Function">g</a> <a id="13224" class="Symbol">(</a><a id="13225" href="UF.Equiv.html#13107" class="Function">h</a> <a id="13227" href="UF.Equiv.html#13218" class="Bound">τ</a><a id="13228" class="Symbol">)</a> <a id="13230" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13232" href="UF.Equiv.html#13218" class="Bound">τ</a>
  <a id="13236" href="UF.Equiv.html#13211" class="Function">gh</a> <a id="13239" class="Symbol">(</a><a id="13240" href="UF.Equiv.html#13240" class="Bound">x</a> <a id="13242" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13244" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="13248" class="Symbol">)</a> <a id="13250" class="Symbol">=</a> <a id="13252" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="is-hae"></a><a id="13258" href="UF.Equiv.html#13258" class="Function">is-hae</a> <a id="13265" class="Symbol">:</a> <a id="13267" class="Symbol">{</a><a id="13268" href="UF.Equiv.html#13268" class="Bound">X</a> <a id="13270" class="Symbol">:</a> <a id="13272" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13274" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13276" class="Symbol">}</a> <a id="13278" class="Symbol">{</a><a id="13279" href="UF.Equiv.html#13279" class="Bound">Y</a> <a id="13281" class="Symbol">:</a> <a id="13283" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13285" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13287" class="Symbol">}</a> <a id="13289" class="Symbol">→</a> <a id="13291" class="Symbol">(</a><a id="13292" href="UF.Equiv.html#13268" class="Bound">X</a> <a id="13294" class="Symbol">→</a> <a id="13296" href="UF.Equiv.html#13279" class="Bound">Y</a><a id="13297" class="Symbol">)</a> <a id="13299" class="Symbol">→</a> <a id="13301" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13303" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13305" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13307" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="13309" href="UF.Equiv.html#13258" class="Function">is-hae</a> <a id="13316" class="Symbol">{</a><a id="13317" href="UF.Equiv.html#13317" class="Bound">𝓤</a><a id="13318" class="Symbol">}</a> <a id="13320" class="Symbol">{</a><a id="13321" href="UF.Equiv.html#13321" class="Bound">𝓥</a><a id="13322" class="Symbol">}</a> <a id="13324" class="Symbol">{</a><a id="13325" href="UF.Equiv.html#13325" class="Bound">X</a><a id="13326" class="Symbol">}</a> <a id="13328" class="Symbol">{</a><a id="13329" href="UF.Equiv.html#13329" class="Bound">Y</a><a id="13330" class="Symbol">}</a> <a id="13332" href="UF.Equiv.html#13332" class="Bound">f</a> <a id="13334" class="Symbol">=</a> <a id="13336" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13338" href="UF.Equiv.html#13338" class="Bound">g</a> <a id="13340" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13342" class="Symbol">(</a><a id="13343" href="UF.Equiv.html#13329" class="Bound">Y</a> <a id="13345" class="Symbol">→</a> <a id="13347" href="UF.Equiv.html#13325" class="Bound">X</a><a id="13348" class="Symbol">)</a>
                         <a id="13375" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13377" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13379" href="UF.Equiv.html#13379" class="Bound">η</a> <a id="13381" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13383" href="UF.Equiv.html#13338" class="Bound">g</a> <a id="13385" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13387" href="UF.Equiv.html#13332" class="Bound">f</a> <a id="13389" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="13391" href="MLTT.Pi.html#444" class="Function">id</a>
                         <a id="13419" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13421" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13423" href="UF.Equiv.html#13423" class="Bound">ε</a> <a id="13425" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13427" href="UF.Equiv.html#13332" class="Bound">f</a> <a id="13429" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13431" href="UF.Equiv.html#13338" class="Bound">g</a> <a id="13433" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="13435" href="MLTT.Pi.html#444" class="Function">id</a>
                         <a id="13463" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13465" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13467" href="UF.Equiv.html#13467" class="Bound">x</a> <a id="13469" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13471" href="UF.Equiv.html#13325" class="Bound">X</a> <a id="13473" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13475" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13478" href="UF.Equiv.html#13332" class="Bound">f</a> <a id="13480" class="Symbol">(</a><a id="13481" href="UF.Equiv.html#13379" class="Bound">η</a> <a id="13483" href="UF.Equiv.html#13467" class="Bound">x</a><a id="13484" class="Symbol">)</a> <a id="13486" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13488" href="UF.Equiv.html#13423" class="Bound">ε</a> <a id="13490" class="Symbol">(</a><a id="13491" href="UF.Equiv.html#13332" class="Bound">f</a> <a id="13493" href="UF.Equiv.html#13467" class="Bound">x</a><a id="13494" class="Symbol">)</a>

<a id="haes-are-equivs"></a><a id="13497" href="UF.Equiv.html#13497" class="Function">haes-are-equivs</a> <a id="13513" class="Symbol">:</a> <a id="13515" class="Symbol">{</a><a id="13516" href="UF.Equiv.html#13516" class="Bound">X</a> <a id="13518" class="Symbol">:</a> <a id="13520" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13522" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13524" class="Symbol">}</a> <a id="13526" class="Symbol">{</a><a id="13527" href="UF.Equiv.html#13527" class="Bound">Y</a> <a id="13529" class="Symbol">:</a> <a id="13531" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13533" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13535" class="Symbol">}</a> <a id="13537" class="Symbol">(</a><a id="13538" href="UF.Equiv.html#13538" class="Bound">f</a> <a id="13540" class="Symbol">:</a> <a id="13542" href="UF.Equiv.html#13516" class="Bound">X</a> <a id="13544" class="Symbol">→</a> <a id="13546" href="UF.Equiv.html#13527" class="Bound">Y</a><a id="13547" class="Symbol">)</a>
                <a id="13565" class="Symbol">→</a> <a id="13567" href="UF.Equiv.html#13258" class="Function">is-hae</a> <a id="13574" href="UF.Equiv.html#13538" class="Bound">f</a>
                <a id="13592" class="Symbol">→</a> <a id="13594" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="13603" href="UF.Equiv.html#13538" class="Bound">f</a>
<a id="13605" href="UF.Equiv.html#13497" class="Function">haes-are-equivs</a> <a id="13621" class="Symbol">{</a><a id="13622" href="UF.Equiv.html#13622" class="Bound">𝓤</a><a id="13623" class="Symbol">}</a> <a id="13625" class="Symbol">{</a><a id="13626" href="UF.Equiv.html#13626" class="Bound">𝓥</a><a id="13627" class="Symbol">}</a> <a id="13629" class="Symbol">{</a><a id="13630" href="UF.Equiv.html#13630" class="Bound">X</a><a id="13631" class="Symbol">}</a> <a id="13633" href="UF.Equiv.html#13633" class="Bound">f</a> <a id="13635" class="Symbol">(</a><a id="13636" href="UF.Equiv.html#13636" class="Bound">g</a> <a id="13638" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13640" href="UF.Equiv.html#13640" class="Bound">η</a> <a id="13642" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13644" href="UF.Equiv.html#13644" class="Bound">ε</a> <a id="13646" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13648" href="UF.Equiv.html#13648" class="Bound">τ</a><a id="13649" class="Symbol">)</a> <a id="13651" class="Symbol">=</a> <a id="13653" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="13670" href="UF.Equiv.html#13633" class="Bound">f</a> <a id="13672" class="Symbol">(</a><a id="13673" href="UF.Equiv.html#13636" class="Bound">g</a> <a id="13675" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13677" href="UF.Equiv.html#13640" class="Bound">η</a> <a id="13679" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13681" href="UF.Equiv.html#13644" class="Bound">ε</a><a id="13682" class="Symbol">)</a>

<a id="id-homotopies-are-natural"></a><a id="13685" href="UF.Equiv.html#13685" class="Function">id-homotopies-are-natural</a> <a id="13711" class="Symbol">:</a> <a id="13713" class="Symbol">{</a><a id="13714" href="UF.Equiv.html#13714" class="Bound">X</a> <a id="13716" class="Symbol">:</a> <a id="13718" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13722" class="Symbol">}</a> <a id="13724" class="Symbol">(</a><a id="13725" href="UF.Equiv.html#13725" class="Bound">h</a> <a id="13727" class="Symbol">:</a> <a id="13729" href="UF.Equiv.html#13714" class="Bound">X</a> <a id="13731" class="Symbol">→</a> <a id="13733" href="UF.Equiv.html#13714" class="Bound">X</a><a id="13734" class="Symbol">)</a> <a id="13736" class="Symbol">(</a><a id="13737" href="UF.Equiv.html#13737" class="Bound">η</a> <a id="13739" class="Symbol">:</a> <a id="13741" href="UF.Equiv.html#13725" class="Bound">h</a> <a id="13743" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="13745" href="MLTT.Pi.html#444" class="Function">id</a><a id="13747" class="Symbol">)</a> <a id="13749" class="Symbol">{</a><a id="13750" href="UF.Equiv.html#13750" class="Bound">x</a> <a id="13752" class="Symbol">:</a> <a id="13754" href="UF.Equiv.html#13714" class="Bound">X</a><a id="13755" class="Symbol">}</a>
                          <a id="13783" class="Symbol">→</a> <a id="13785" href="UF.Equiv.html#13737" class="Bound">η</a> <a id="13787" class="Symbol">(</a><a id="13788" href="UF.Equiv.html#13725" class="Bound">h</a> <a id="13790" href="UF.Equiv.html#13750" class="Bound">x</a><a id="13791" class="Symbol">)</a> <a id="13793" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13795" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13798" href="UF.Equiv.html#13725" class="Bound">h</a> <a id="13800" class="Symbol">(</a><a id="13801" href="UF.Equiv.html#13737" class="Bound">η</a> <a id="13803" href="UF.Equiv.html#13750" class="Bound">x</a><a id="13804" class="Symbol">)</a>
<a id="13806" href="UF.Equiv.html#13685" class="Function">id-homotopies-are-natural</a> <a id="13832" href="UF.Equiv.html#13832" class="Bound">h</a> <a id="13834" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="13836" class="Symbol">{</a><a id="13837" href="UF.Equiv.html#13837" class="Bound">x</a><a id="13838" class="Symbol">}</a> <a id="13840" class="Symbol">=</a>
 <a id="13843" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="13845" class="Symbol">(</a><a id="13846" href="UF.Equiv.html#13832" class="Bound">h</a> <a id="13848" href="UF.Equiv.html#13837" class="Bound">x</a><a id="13849" class="Symbol">)</a>                         <a id="13875" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
 <a id="13884" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="13886" class="Symbol">(</a><a id="13887" href="UF.Equiv.html#13832" class="Bound">h</a> <a id="13889" href="UF.Equiv.html#13837" class="Bound">x</a><a id="13890" class="Symbol">)</a> <a id="13892" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13894" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                  <a id="13916" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13919" href="UF.Equiv.html#14093" class="Function">I</a> <a id="13921" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="13924" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="13926" class="Symbol">(</a><a id="13927" href="UF.Equiv.html#13832" class="Bound">h</a> <a id="13929" href="UF.Equiv.html#13837" class="Bound">x</a><a id="13930" class="Symbol">)</a> <a id="13932" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13934" class="Symbol">(</a><a id="13935" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="13937" href="UF.Equiv.html#13837" class="Bound">x</a> <a id="13939" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13941" class="Symbol">(</a><a id="13942" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="13944" href="UF.Equiv.html#13837" class="Bound">x</a><a id="13945" class="Symbol">)</a><a id="13946" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="13948" class="Symbol">)</a>       <a id="13956" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13959" href="UF.Equiv.html#14148" class="Function">II</a> <a id="13962" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="13965" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="13967" class="Symbol">(</a><a id="13968" href="UF.Equiv.html#13832" class="Bound">h</a> <a id="13970" href="UF.Equiv.html#13837" class="Bound">x</a><a id="13971" class="Symbol">)</a> <a id="13973" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13975" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="13977" href="UF.Equiv.html#13837" class="Bound">x</a> <a id="13979" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="13981" class="Symbol">(</a><a id="13982" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="13984" href="UF.Equiv.html#13837" class="Bound">x</a><a id="13985" class="Symbol">)</a><a id="13986" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>         <a id="13997" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14000" href="UF.Equiv.html#14193" class="Function">III</a> <a id="14004" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="14007" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14009" class="Symbol">(</a><a id="14010" href="UF.Equiv.html#13832" class="Bound">h</a> <a id="14012" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14013" class="Symbol">)</a> <a id="14015" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14017" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14020" href="MLTT.Pi.html#444" class="Function">id</a> <a id="14023" class="Symbol">(</a><a id="14024" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14026" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14027" class="Symbol">)</a> <a id="14029" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14031" class="Symbol">(</a><a id="14032" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14034" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14035" class="Symbol">)</a><a id="14036" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="14039" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14042" href="UF.Equiv.html#14258" class="Function">IV</a> <a id="14045" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="14048" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14051" href="UF.Equiv.html#13832" class="Bound">h</a> <a id="14053" class="Symbol">(</a><a id="14054" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14056" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14057" class="Symbol">)</a>                      <a id="14080" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="14084" class="Keyword">where</a>
   <a id="14093" href="UF.Equiv.html#14093" class="Function">I</a>   <a id="14097" class="Symbol">=</a> <a id="14099" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14102" class="Symbol">(λ</a> <a id="14105" href="UF.Equiv.html#14105" class="Bound">-</a> <a id="14107" class="Symbol">→</a> <a id="14109" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14111" class="Symbol">(</a><a id="14112" href="UF.Equiv.html#13832" class="Bound">h</a> <a id="14114" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14115" class="Symbol">)</a> <a id="14117" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14119" href="UF.Equiv.html#14105" class="Bound">-</a><a id="14120" class="Symbol">)</a> <a id="14122" class="Symbol">((</a><a id="14124" href="UF.Base.html#3582" class="Function">trans-sym&#39;</a> <a id="14135" class="Symbol">(</a><a id="14136" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14138" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14139" class="Symbol">))</a><a id="14141" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14143" class="Symbol">)</a>
   <a id="14148" href="UF.Equiv.html#14148" class="Function">II</a>  <a id="14152" class="Symbol">=</a> <a id="14154" class="Symbol">(</a><a id="14155" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="14162" class="Symbol">(</a><a id="14163" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14165" class="Symbol">(</a><a id="14166" href="UF.Equiv.html#13832" class="Bound">h</a> <a id="14168" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14169" class="Symbol">))</a> <a id="14172" class="Symbol">(</a><a id="14173" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14175" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14176" class="Symbol">)</a> <a id="14178" class="Symbol">(</a><a id="14179" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14181" href="UF.Equiv.html#13837" class="Bound">x</a> <a id="14183" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14185" class="Symbol">))</a><a id="14187" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
   <a id="14193" href="UF.Equiv.html#14193" class="Function">III</a> <a id="14197" class="Symbol">=</a> <a id="14199" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14202" class="Symbol">(λ</a> <a id="14205" href="UF.Equiv.html#14205" class="Bound">-</a> <a id="14207" class="Symbol">→</a> <a id="14209" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14211" class="Symbol">(</a><a id="14212" href="UF.Equiv.html#13832" class="Bound">h</a> <a id="14214" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14215" class="Symbol">)</a> <a id="14217" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14219" href="UF.Equiv.html#14205" class="Bound">-</a> <a id="14221" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14223" class="Symbol">(</a><a id="14224" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14226" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14227" class="Symbol">)</a><a id="14228" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="14230" class="Symbol">)</a> <a id="14232" class="Symbol">((</a><a id="14234" href="UF.Base.html#7567" class="Function">ap-id-is-id&#39;</a> <a id="14247" class="Symbol">(</a><a id="14248" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14250" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14251" class="Symbol">)))</a>
   <a id="14258" href="UF.Equiv.html#14258" class="Function">IV</a>  <a id="14262" class="Symbol">=</a> <a id="14264" href="UF.Base.html#14245" class="Function">homotopies-are-natural&#39;</a> <a id="14288" href="UF.Equiv.html#13832" class="Bound">h</a> <a id="14290" href="MLTT.Pi.html#444" class="Function">id</a> <a id="14293" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14295" class="Symbol">{</a><a id="14296" href="UF.Equiv.html#13832" class="Bound">h</a> <a id="14298" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14299" class="Symbol">}</a> <a id="14301" class="Symbol">{</a><a id="14302" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14303" class="Symbol">}</a> <a id="14305" class="Symbol">{</a><a id="14306" href="UF.Equiv.html#13834" class="Bound">η</a> <a id="14308" href="UF.Equiv.html#13837" class="Bound">x</a><a id="14309" class="Symbol">}</a>

<a id="half-adjoint-condition"></a><a id="14312" href="UF.Equiv.html#14312" class="Function">half-adjoint-condition</a>
 <a id="14336" class="Symbol">:</a> <a id="14338" class="Symbol">{</a><a id="14339" href="UF.Equiv.html#14339" class="Bound">X</a> <a id="14341" class="Symbol">:</a> <a id="14343" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14345" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14347" class="Symbol">}</a> <a id="14349" class="Symbol">{</a><a id="14350" href="UF.Equiv.html#14350" class="Bound">Y</a> <a id="14352" class="Symbol">:</a> <a id="14354" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14356" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14358" class="Symbol">}</a>
   <a id="14363" class="Symbol">(</a><a id="14364" href="UF.Equiv.html#14364" class="Bound">f</a> <a id="14366" class="Symbol">:</a> <a id="14368" href="UF.Equiv.html#14339" class="Bound">X</a> <a id="14370" class="Symbol">→</a> <a id="14372" href="UF.Equiv.html#14350" class="Bound">Y</a><a id="14373" class="Symbol">)</a>
   <a id="14378" class="Symbol">(</a><a id="14379" href="UF.Equiv.html#14379" class="Bound">e</a> <a id="14381" class="Symbol">:</a> <a id="14383" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="14392" href="UF.Equiv.html#14364" class="Bound">f</a><a id="14393" class="Symbol">)</a>
   <a id="14398" class="Symbol">(</a><a id="14399" href="UF.Equiv.html#14399" class="Bound">x</a> <a id="14401" class="Symbol">:</a> <a id="14403" href="UF.Equiv.html#14339" class="Bound">X</a><a id="14404" class="Symbol">)</a>
 <a id="14407" class="Symbol">→</a> <a id="14409" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14412" href="UF.Equiv.html#14364" class="Bound">f</a> <a id="14414" class="Symbol">(</a><a id="14415" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="14440" href="UF.Equiv.html#14364" class="Bound">f</a> <a id="14442" href="UF.Equiv.html#14379" class="Bound">e</a> <a id="14444" href="UF.Equiv.html#14399" class="Bound">x</a><a id="14445" class="Symbol">)</a> <a id="14447" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14449" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="14471" href="UF.Equiv.html#14364" class="Bound">f</a> <a id="14473" href="UF.Equiv.html#14379" class="Bound">e</a> <a id="14475" class="Symbol">(</a><a id="14476" href="UF.Equiv.html#14364" class="Bound">f</a> <a id="14478" href="UF.Equiv.html#14399" class="Bound">x</a><a id="14479" class="Symbol">)</a>
<a id="14481" href="UF.Equiv.html#14312" class="Function">half-adjoint-condition</a> <a id="14504" class="Symbol">{</a><a id="14505" href="UF.Equiv.html#14505" class="Bound">𝓤</a><a id="14506" class="Symbol">}</a> <a id="14508" class="Symbol">{</a><a id="14509" href="UF.Equiv.html#14509" class="Bound">𝓥</a><a id="14510" class="Symbol">}</a> <a id="14512" class="Symbol">{</a><a id="14513" href="UF.Equiv.html#14513" class="Bound">X</a><a id="14514" class="Symbol">}</a> <a id="14516" class="Symbol">{</a><a id="14517" href="UF.Equiv.html#14517" class="Bound">Y</a><a id="14518" class="Symbol">}</a> <a id="14520" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14522" href="UF.Equiv.html#14522" class="Bound">e</a><a id="14523" class="Symbol">@((</a><a id="14526" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="14528" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14530" href="UF.Equiv.html#14530" class="Bound">ε</a><a id="14531" class="Symbol">)</a> <a id="14533" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14535" class="Symbol">(</a><a id="14536" href="UF.Equiv.html#14536" class="Bound">g&#39;</a> <a id="14539" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14541" href="UF.Equiv.html#14541" class="Bound">η</a><a id="14542" class="Symbol">))</a> <a id="14545" class="Symbol">=</a> <a id="14547" href="UF.Equiv.html#15492" class="Function">τ</a>
 <a id="14550" class="Keyword">where</a>
  <a id="14558" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="14561" class="Symbol">:</a> <a id="14563" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="14565" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14567" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14569" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="14571" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="14576" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="14579" class="Symbol">=</a> <a id="14581" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="14606" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14608" href="UF.Equiv.html#14522" class="Bound">e</a>

  <a id="14613" href="UF.Equiv.html#14613" class="Function">ε&#39;</a> <a id="14616" class="Symbol">:</a> <a id="14618" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14620" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14622" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="14624" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="14626" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="14631" href="UF.Equiv.html#14613" class="Function">ε&#39;</a> <a id="14634" class="Symbol">=</a> <a id="14636" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="14658" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14660" href="UF.Equiv.html#14522" class="Bound">e</a>

  <a id="14665" href="UF.Equiv.html#14665" class="Function">a</a> <a id="14667" class="Symbol">:</a> <a id="14669" class="Symbol">(</a><a id="14670" href="UF.Equiv.html#14670" class="Bound">x</a> <a id="14672" class="Symbol">:</a> <a id="14674" href="UF.Equiv.html#14513" class="Bound">X</a><a id="14675" class="Symbol">)</a> <a id="14677" class="Symbol">→</a> <a id="14679" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="14682" class="Symbol">(</a><a id="14683" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="14685" class="Symbol">(</a><a id="14686" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14688" href="UF.Equiv.html#14670" class="Bound">x</a><a id="14689" class="Symbol">))</a> <a id="14692" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14694" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14697" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="14699" class="Symbol">(</a><a id="14700" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14703" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14705" class="Symbol">(</a><a id="14706" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="14709" href="UF.Equiv.html#14670" class="Bound">x</a><a id="14710" class="Symbol">))</a>
  <a id="14715" href="UF.Equiv.html#14665" class="Function">a</a> <a id="14717" href="UF.Equiv.html#14717" class="Bound">x</a> <a id="14719" class="Symbol">=</a> <a id="14721" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="14724" class="Symbol">(</a><a id="14725" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="14727" class="Symbol">(</a><a id="14728" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14730" href="UF.Equiv.html#14717" class="Bound">x</a><a id="14731" class="Symbol">))</a>       <a id="14740" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14743" href="UF.Equiv.html#13685" class="Function">id-homotopies-are-natural</a> <a id="14769" class="Symbol">(</a><a id="14770" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="14772" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14774" href="UF.Equiv.html#14520" class="Bound">f</a><a id="14775" class="Symbol">)</a> <a id="14777" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="14780" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="14790" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14793" class="Symbol">(</a><a id="14794" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="14796" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14798" href="UF.Equiv.html#14520" class="Bound">f</a><a id="14799" class="Symbol">)</a> <a id="14801" class="Symbol">(</a><a id="14802" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="14805" href="UF.Equiv.html#14717" class="Bound">x</a><a id="14806" class="Symbol">)</a>  <a id="14809" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14812" class="Symbol">(</a><a id="14813" href="UF.Base.html#8038" class="Function">ap-ap</a> <a id="14819" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14821" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="14823" class="Symbol">(</a><a id="14824" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="14827" href="UF.Equiv.html#14717" class="Bound">x</a><a id="14828" class="Symbol">))</a><a id="14830" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="14833" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="14843" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14846" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="14848" class="Symbol">(</a><a id="14849" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14852" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14854" class="Symbol">(</a><a id="14855" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="14858" href="UF.Equiv.html#14717" class="Bound">x</a><a id="14859" class="Symbol">))</a> <a id="14862" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="14867" href="UF.Equiv.html#14867" class="Function">b</a> <a id="14869" class="Symbol">:</a> <a id="14871" class="Symbol">(</a><a id="14872" href="UF.Equiv.html#14872" class="Bound">x</a> <a id="14874" class="Symbol">:</a> <a id="14876" href="UF.Equiv.html#14513" class="Bound">X</a><a id="14877" class="Symbol">)</a> <a id="14879" class="Symbol">→</a> <a id="14881" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14884" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14886" class="Symbol">(</a><a id="14887" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="14890" class="Symbol">(</a><a id="14891" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="14893" class="Symbol">(</a><a id="14894" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14896" href="UF.Equiv.html#14872" class="Bound">x</a><a id="14897" class="Symbol">)))</a> <a id="14901" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14903" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="14905" class="Symbol">(</a><a id="14906" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14908" href="UF.Equiv.html#14872" class="Bound">x</a><a id="14909" class="Symbol">)</a> <a id="14911" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14913" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="14915" class="Symbol">(</a><a id="14916" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14918" class="Symbol">(</a><a id="14919" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="14921" class="Symbol">(</a><a id="14922" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14924" href="UF.Equiv.html#14872" class="Bound">x</a><a id="14925" class="Symbol">)))</a> <a id="14929" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14931" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14934" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14936" class="Symbol">(</a><a id="14937" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="14940" href="UF.Equiv.html#14872" class="Bound">x</a><a id="14941" class="Symbol">)</a>
  <a id="14945" href="UF.Equiv.html#14867" class="Function">b</a> <a id="14947" href="UF.Equiv.html#14947" class="Bound">x</a> <a id="14949" class="Symbol">=</a> <a id="14951" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14954" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14956" class="Symbol">(</a><a id="14957" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="14960" class="Symbol">(</a><a id="14961" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="14963" class="Symbol">(</a><a id="14964" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14966" href="UF.Equiv.html#14947" class="Bound">x</a><a id="14967" class="Symbol">)))</a> <a id="14971" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="14973" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="14975" class="Symbol">(</a><a id="14976" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="14978" href="UF.Equiv.html#14947" class="Bound">x</a><a id="14979" class="Symbol">)</a>         <a id="14989" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14992" href="UF.Equiv.html#15232" class="Function">I</a> <a id="14994" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="15004" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15007" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15009" class="Symbol">(</a><a id="15010" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15013" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="15015" class="Symbol">(</a><a id="15016" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15019" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15021" class="Symbol">(</a><a id="15022" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="15025" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15026" class="Symbol">)))</a> <a id="15030" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15032" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15034" class="Symbol">(</a><a id="15035" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15037" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15038" class="Symbol">)</a>   <a id="15042" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15045" href="UF.Equiv.html#15289" class="Function">II</a> <a id="15048" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="15058" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15061" class="Symbol">(</a><a id="15062" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15064" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="15066" href="UF.Equiv.html#14526" class="Bound">g</a><a id="15067" class="Symbol">)</a> <a id="15069" class="Symbol">(</a><a id="15070" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15073" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15075" class="Symbol">(</a><a id="15076" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="15079" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15080" class="Symbol">))</a> <a id="15083" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15085" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15087" class="Symbol">(</a><a id="15088" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15090" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15091" class="Symbol">)</a>    <a id="15096" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15099" href="UF.Equiv.html#15354" class="Function">III</a> <a id="15103" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="15113" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15115" class="Symbol">(</a><a id="15116" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15118" class="Symbol">(</a><a id="15119" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="15121" class="Symbol">(</a><a id="15122" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15124" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15125" class="Symbol">)))</a> <a id="15129" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15131" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15134" href="MLTT.Pi.html#444" class="Function">id</a> <a id="15137" class="Symbol">(</a><a id="15138" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15141" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15143" class="Symbol">(</a><a id="15144" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="15147" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15148" class="Symbol">))</a> <a id="15151" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15154" href="UF.Equiv.html#15432" class="Function">IV</a> <a id="15157" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="15167" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15169" class="Symbol">(</a><a id="15170" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15172" class="Symbol">(</a><a id="15173" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="15175" class="Symbol">(</a><a id="15176" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15178" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15179" class="Symbol">)))</a> <a id="15183" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15185" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15188" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15190" class="Symbol">(</a><a id="15191" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="15194" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15195" class="Symbol">)</a>         <a id="15205" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
         <a id="15216" class="Keyword">where</a>
          <a id="15232" href="UF.Equiv.html#15232" class="Function">I</a>   <a id="15236" class="Symbol">=</a> <a id="15238" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15241" class="Symbol">(λ</a> <a id="15244" href="UF.Equiv.html#15244" class="Bound">-</a> <a id="15246" class="Symbol">→</a> <a id="15248" href="UF.Equiv.html#15244" class="Bound">-</a> <a id="15250" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15252" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15254" class="Symbol">(</a><a id="15255" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15257" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15258" class="Symbol">))</a> <a id="15261" class="Symbol">(</a><a id="15262" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15265" class="Symbol">(</a><a id="15266" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15269" href="UF.Equiv.html#14520" class="Bound">f</a><a id="15270" class="Symbol">)</a> <a id="15272" class="Symbol">(</a><a id="15273" href="UF.Equiv.html#14665" class="Function">a</a> <a id="15275" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15276" class="Symbol">))</a>
          <a id="15289" href="UF.Equiv.html#15289" class="Function">II</a>  <a id="15293" class="Symbol">=</a> <a id="15295" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15298" class="Symbol">(λ</a> <a id="15301" href="UF.Equiv.html#15301" class="Bound">-</a> <a id="15303" class="Symbol">→</a> <a id="15305" href="UF.Equiv.html#15301" class="Bound">-</a> <a id="15307" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15309" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15311" class="Symbol">(</a><a id="15312" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15314" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15315" class="Symbol">))</a> <a id="15318" class="Symbol">(</a><a id="15319" href="UF.Base.html#8038" class="Function">ap-ap</a> <a id="15325" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="15327" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15329" class="Symbol">(</a><a id="15330" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15333" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15335" class="Symbol">(</a><a id="15336" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="15339" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15340" class="Symbol">)))</a>
          <a id="15354" href="UF.Equiv.html#15354" class="Function">III</a> <a id="15358" class="Symbol">=</a> <a id="15360" class="Symbol">(</a><a id="15361" href="UF.Base.html#14898" class="Function">homotopies-are-natural</a> <a id="15384" class="Symbol">(</a><a id="15385" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15387" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="15389" href="UF.Equiv.html#14526" class="Bound">g</a><a id="15390" class="Symbol">)</a> <a id="15392" href="MLTT.Pi.html#444" class="Function">id</a> <a id="15395" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15397" class="Symbol">{_}</a> <a id="15401" class="Symbol">{_}</a> <a id="15405" class="Symbol">{</a><a id="15406" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15409" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15411" class="Symbol">(</a><a id="15412" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="15415" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15416" class="Symbol">)})</a><a id="15419" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
          <a id="15432" href="UF.Equiv.html#15432" class="Function">IV</a>  <a id="15436" class="Symbol">=</a> <a id="15438" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15441" class="Symbol">(λ</a> <a id="15444" href="UF.Equiv.html#15444" class="Bound">-</a> <a id="15446" class="Symbol">→</a> <a id="15448" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15450" class="Symbol">(</a><a id="15451" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15453" class="Symbol">(</a><a id="15454" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="15456" class="Symbol">(</a><a id="15457" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15459" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15460" class="Symbol">)))</a> <a id="15464" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15466" href="UF.Equiv.html#15444" class="Bound">-</a><a id="15467" class="Symbol">)</a> <a id="15469" class="Symbol">(</a><a id="15470" href="UF.Base.html#8038" class="Function">ap-ap</a> <a id="15476" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15478" href="MLTT.Pi.html#444" class="Function">id</a> <a id="15481" class="Symbol">(</a><a id="15482" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="15485" href="UF.Equiv.html#14947" class="Bound">x</a><a id="15486" class="Symbol">))</a>

  <a id="15492" href="UF.Equiv.html#15492" class="Function">τ</a> <a id="15494" class="Symbol">:</a> <a id="15496" class="Symbol">(</a><a id="15497" href="UF.Equiv.html#15497" class="Bound">x</a> <a id="15499" class="Symbol">:</a> <a id="15501" href="UF.Equiv.html#14513" class="Bound">X</a><a id="15502" class="Symbol">)</a> <a id="15504" class="Symbol">→</a> <a id="15506" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15509" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15511" class="Symbol">(</a><a id="15512" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="15515" href="UF.Equiv.html#15497" class="Bound">x</a><a id="15516" class="Symbol">)</a> <a id="15518" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15520" href="UF.Equiv.html#14613" class="Function">ε&#39;</a> <a id="15523" class="Symbol">(</a><a id="15524" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15526" href="UF.Equiv.html#15497" class="Bound">x</a><a id="15527" class="Symbol">)</a>
  <a id="15531" href="UF.Equiv.html#15492" class="Function">τ</a> <a id="15533" href="UF.Equiv.html#15533" class="Bound">x</a> <a id="15535" class="Symbol">=</a> <a id="15537" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15540" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15542" class="Symbol">(</a><a id="15543" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="15546" href="UF.Equiv.html#15533" class="Bound">x</a><a id="15547" class="Symbol">)</a>                                           <a id="15591" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15594" href="UF.Equiv.html#15967" class="Function">I</a> <a id="15596" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="15606" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15611" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15613" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15616" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15618" class="Symbol">(</a><a id="15619" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="15622" href="UF.Equiv.html#15533" class="Bound">x</a><a id="15623" class="Symbol">)</a>                                    <a id="15660" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15663" href="UF.Equiv.html#16004" class="Function">II</a> <a id="15666" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="15676" class="Symbol">(</a><a id="15677" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15679" class="Symbol">(</a><a id="15680" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15682" class="Symbol">(</a><a id="15683" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="15685" class="Symbol">(</a><a id="15686" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15688" href="UF.Equiv.html#15533" class="Bound">x</a><a id="15689" class="Symbol">))))</a><a id="15693" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="15696" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15698" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15700" class="Symbol">(</a><a id="15701" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15703" class="Symbol">(</a><a id="15704" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="15706" class="Symbol">(</a><a id="15707" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15709" href="UF.Equiv.html#15533" class="Bound">x</a><a id="15710" class="Symbol">)))</a> <a id="15714" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15716" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15719" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15721" class="Symbol">(</a><a id="15722" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="15725" href="UF.Equiv.html#15533" class="Bound">x</a><a id="15726" class="Symbol">)</a>   <a id="15730" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15733" href="UF.Equiv.html#16081" class="Function">III</a> <a id="15737" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="15747" class="Symbol">(</a><a id="15748" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15750" class="Symbol">(</a><a id="15751" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15753" class="Symbol">(</a><a id="15754" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="15756" class="Symbol">(</a><a id="15757" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15759" href="UF.Equiv.html#15533" class="Bound">x</a><a id="15760" class="Symbol">))))</a><a id="15764" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="15767" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15769" class="Symbol">(</a><a id="15770" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15772" class="Symbol">(</a><a id="15773" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15775" class="Symbol">(</a><a id="15776" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="15778" class="Symbol">(</a><a id="15779" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15781" href="UF.Equiv.html#15533" class="Bound">x</a><a id="15782" class="Symbol">)))</a> <a id="15786" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15788" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15791" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15793" class="Symbol">(</a><a id="15794" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="15797" href="UF.Equiv.html#15533" class="Bound">x</a><a id="15798" class="Symbol">))</a> <a id="15801" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15804" href="UF.Equiv.html#16158" class="Function">IV</a> <a id="15807" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="15817" class="Symbol">(</a><a id="15818" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15820" class="Symbol">(</a><a id="15821" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15823" class="Symbol">(</a><a id="15824" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="15826" class="Symbol">(</a><a id="15827" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15829" href="UF.Equiv.html#15533" class="Bound">x</a><a id="15830" class="Symbol">))))</a><a id="15834" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="15837" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15839" class="Symbol">(</a><a id="15840" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15843" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15845" class="Symbol">(</a><a id="15846" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="15849" class="Symbol">(</a><a id="15850" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="15852" class="Symbol">(</a><a id="15853" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15855" href="UF.Equiv.html#15533" class="Bound">x</a><a id="15856" class="Symbol">)))</a> <a id="15860" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="15862" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="15864" class="Symbol">(</a><a id="15865" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15867" href="UF.Equiv.html#15533" class="Bound">x</a><a id="15868" class="Symbol">))</a> <a id="15871" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
        <a id="15887" href="UF.Equiv.html#14613" class="Function">ε&#39;</a> <a id="15890" class="Symbol">(</a><a id="15891" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="15893" href="UF.Equiv.html#15533" class="Bound">x</a><a id="15894" class="Symbol">)</a>                                             <a id="15940" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
         <a id="15951" class="Keyword">where</a>
          <a id="15967" href="UF.Equiv.html#15967" class="Function">I</a>   <a id="15971" class="Symbol">=</a> <a id="15973" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="15991" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
          <a id="16004" href="UF.Equiv.html#16004" class="Function">II</a>  <a id="16008" class="Symbol">=</a> <a id="16010" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16013" class="Symbol">(λ</a> <a id="16016" href="UF.Equiv.html#16016" class="Bound">-</a> <a id="16018" class="Symbol">→</a> <a id="16020" href="UF.Equiv.html#16016" class="Bound">-</a> <a id="16022" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="16024" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16027" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="16029" class="Symbol">(</a><a id="16030" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="16033" href="UF.Equiv.html#15533" class="Bound">x</a><a id="16034" class="Symbol">))</a> <a id="16037" class="Symbol">((</a><a id="16039" href="UF.Base.html#3496" class="Function">trans-sym</a> <a id="16049" class="Symbol">(</a><a id="16050" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="16052" class="Symbol">(</a><a id="16053" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="16055" class="Symbol">(</a><a id="16056" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="16058" class="Symbol">(</a><a id="16059" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="16061" href="UF.Equiv.html#15533" class="Bound">x</a><a id="16062" class="Symbol">)))))</a><a id="16067" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="16069" class="Symbol">)</a>
          <a id="16081" href="UF.Equiv.html#16081" class="Function">III</a> <a id="16085" class="Symbol">=</a> <a id="16087" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="16094" class="Symbol">((</a><a id="16096" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="16098" class="Symbol">(</a><a id="16099" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="16101" class="Symbol">(</a><a id="16102" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="16104" class="Symbol">(</a><a id="16105" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="16107" href="UF.Equiv.html#15533" class="Bound">x</a><a id="16108" class="Symbol">))))</a><a id="16112" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="16114" class="Symbol">)</a> <a id="16116" class="Symbol">(</a><a id="16117" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="16119" class="Symbol">(</a><a id="16120" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="16122" class="Symbol">(</a><a id="16123" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="16125" class="Symbol">(</a><a id="16126" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="16128" href="UF.Equiv.html#15533" class="Bound">x</a><a id="16129" class="Symbol">))))</a> <a id="16134" class="Symbol">(</a><a id="16135" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16138" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="16140" class="Symbol">(</a><a id="16141" href="UF.Equiv.html#14558" class="Function">η&#39;</a> <a id="16144" href="UF.Equiv.html#15533" class="Bound">x</a><a id="16145" class="Symbol">))</a>
          <a id="16158" href="UF.Equiv.html#16158" class="Function">IV</a>  <a id="16162" class="Symbol">=</a> <a id="16164" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16167" class="Symbol">(λ</a> <a id="16170" href="UF.Equiv.html#16170" class="Bound">-</a> <a id="16172" class="Symbol">→</a> <a id="16174" class="Symbol">(</a><a id="16175" href="UF.Equiv.html#14530" class="Bound">ε</a> <a id="16177" class="Symbol">(</a><a id="16178" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="16180" class="Symbol">(</a><a id="16181" href="UF.Equiv.html#14526" class="Bound">g</a> <a id="16183" class="Symbol">(</a><a id="16184" href="UF.Equiv.html#14520" class="Bound">f</a> <a id="16186" href="UF.Equiv.html#15533" class="Bound">x</a><a id="16187" class="Symbol">))))</a><a id="16191" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="16194" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="16196" href="UF.Equiv.html#16170" class="Bound">-</a><a id="16197" class="Symbol">)</a> <a id="16199" class="Symbol">(</a><a id="16200" href="UF.Equiv.html#14867" class="Function">b</a> <a id="16202" href="UF.Equiv.html#15533" class="Bound">x</a><a id="16203" class="Symbol">)</a><a id="16204" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="equivs-are-haes"></a><a id="16208" href="UF.Equiv.html#16208" class="Function">equivs-are-haes</a> <a id="16224" class="Symbol">:</a> <a id="16226" class="Symbol">{</a><a id="16227" href="UF.Equiv.html#16227" class="Bound">X</a> <a id="16229" class="Symbol">:</a> <a id="16231" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16233" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16235" class="Symbol">}</a> <a id="16237" class="Symbol">{</a><a id="16238" href="UF.Equiv.html#16238" class="Bound">Y</a> <a id="16240" class="Symbol">:</a> <a id="16242" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16244" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16246" class="Symbol">}</a> <a id="16248" class="Symbol">(</a><a id="16249" href="UF.Equiv.html#16249" class="Bound">f</a> <a id="16251" class="Symbol">:</a> <a id="16253" href="UF.Equiv.html#16227" class="Bound">X</a> <a id="16255" class="Symbol">→</a> <a id="16257" href="UF.Equiv.html#16238" class="Bound">Y</a><a id="16258" class="Symbol">)</a>
                <a id="16276" class="Symbol">→</a> <a id="16278" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="16287" href="UF.Equiv.html#16249" class="Bound">f</a>
                <a id="16305" class="Symbol">→</a> <a id="16307" href="UF.Equiv.html#13258" class="Function">is-hae</a> <a id="16314" href="UF.Equiv.html#16249" class="Bound">f</a>
<a id="16316" href="UF.Equiv.html#16208" class="Function">equivs-are-haes</a> <a id="16332" class="Symbol">{</a><a id="16333" href="UF.Equiv.html#16333" class="Bound">𝓤</a><a id="16334" class="Symbol">}</a> <a id="16336" class="Symbol">{</a><a id="16337" href="UF.Equiv.html#16337" class="Bound">𝓥</a><a id="16338" class="Symbol">}</a> <a id="16340" class="Symbol">{</a><a id="16341" href="UF.Equiv.html#16341" class="Bound">X</a><a id="16342" class="Symbol">}</a> <a id="16344" class="Symbol">{</a><a id="16345" href="UF.Equiv.html#16345" class="Bound">Y</a><a id="16346" class="Symbol">}</a> <a id="16348" href="UF.Equiv.html#16348" class="Bound">f</a> <a id="16350" href="UF.Equiv.html#16350" class="Bound">e</a><a id="16351" class="Symbol">@((</a><a id="16354" href="UF.Equiv.html#16354" class="Bound">g</a> <a id="16356" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16358" href="UF.Equiv.html#16358" class="Bound">ε</a><a id="16359" class="Symbol">)</a> <a id="16361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16363" class="Symbol">(</a><a id="16364" href="UF.Equiv.html#16364" class="Bound">g&#39;</a> <a id="16367" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16369" href="UF.Equiv.html#16369" class="Bound">η</a><a id="16370" class="Symbol">))</a> <a id="16373" class="Symbol">=</a>
 <a id="16376" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="16384" href="UF.Equiv.html#16348" class="Bound">f</a> <a id="16386" href="UF.Equiv.html#16350" class="Bound">e</a> <a id="16388" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="16391" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="16416" href="UF.Equiv.html#16348" class="Bound">f</a> <a id="16418" href="UF.Equiv.html#16350" class="Bound">e</a> <a id="16420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="16423" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="16445" href="UF.Equiv.html#16348" class="Bound">f</a> <a id="16447" href="UF.Equiv.html#16350" class="Bound">e</a> <a id="16449" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="16452" href="UF.Equiv.html#14312" class="Function">half-adjoint-condition</a> <a id="16475" href="UF.Equiv.html#16348" class="Bound">f</a> <a id="16477" href="UF.Equiv.html#16350" class="Bound">e</a>

<a id="qinvs-are-haes"></a><a id="16480" href="UF.Equiv.html#16480" class="Function">qinvs-are-haes</a> <a id="16495" class="Symbol">:</a> <a id="16497" class="Symbol">{</a><a id="16498" href="UF.Equiv.html#16498" class="Bound">X</a> <a id="16500" class="Symbol">:</a> <a id="16502" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16504" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16506" class="Symbol">}</a> <a id="16508" class="Symbol">{</a><a id="16509" href="UF.Equiv.html#16509" class="Bound">Y</a> <a id="16511" class="Symbol">:</a> <a id="16513" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16515" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16517" class="Symbol">}</a> <a id="16519" class="Symbol">(</a><a id="16520" href="UF.Equiv.html#16520" class="Bound">f</a> <a id="16522" class="Symbol">:</a> <a id="16524" href="UF.Equiv.html#16498" class="Bound">X</a> <a id="16526" class="Symbol">→</a> <a id="16528" href="UF.Equiv.html#16509" class="Bound">Y</a><a id="16529" class="Symbol">)</a>
               <a id="16546" class="Symbol">→</a> <a id="16548" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="16553" href="UF.Equiv.html#16520" class="Bound">f</a>
               <a id="16570" class="Symbol">→</a> <a id="16572" href="UF.Equiv.html#13258" class="Function">is-hae</a> <a id="16579" href="UF.Equiv.html#16520" class="Bound">f</a>
<a id="16581" href="UF.Equiv.html#16480" class="Function">qinvs-are-haes</a> <a id="16596" class="Symbol">{</a><a id="16597" href="UF.Equiv.html#16597" class="Bound">𝓤</a><a id="16598" class="Symbol">}</a> <a id="16600" class="Symbol">{</a><a id="16601" href="UF.Equiv.html#16601" class="Bound">𝓥</a><a id="16602" class="Symbol">}</a> <a id="16604" class="Symbol">{</a><a id="16605" href="UF.Equiv.html#16605" class="Bound">X</a><a id="16606" class="Symbol">}</a> <a id="16608" class="Symbol">{</a><a id="16609" href="UF.Equiv.html#16609" class="Bound">Y</a><a id="16610" class="Symbol">}</a> <a id="16612" href="UF.Equiv.html#16612" class="Bound">f</a> <a id="16614" class="Symbol">=</a> <a id="16616" href="UF.Equiv.html#16208" class="Function">equivs-are-haes</a> <a id="16632" href="UF.Equiv.html#16612" class="Bound">f</a> <a id="16634" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="16636" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="16653" href="UF.Equiv.html#16612" class="Bound">f</a>

<a id="16656" class="Markup">\end{code}</a><a id="16666" class="Background">

The following could be defined by combining functions we already have,
but a proof by path induction is direct:

</a><a id="16781" class="Markup">\begin{code}</a>

<a id="identifications-in-fibers"></a><a id="16795" href="UF.Equiv.html#16795" class="Function">identifications-in-fibers</a>
 <a id="16822" class="Symbol">:</a> <a id="16824" class="Symbol">{</a><a id="16825" href="UF.Equiv.html#16825" class="Bound">X</a> <a id="16827" class="Symbol">:</a> <a id="16829" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16831" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16833" class="Symbol">}</a> <a id="16835" class="Symbol">{</a><a id="16836" href="UF.Equiv.html#16836" class="Bound">Y</a> <a id="16838" class="Symbol">:</a> <a id="16840" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16842" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16844" class="Symbol">}</a>
   <a id="16849" class="Symbol">(</a><a id="16850" href="UF.Equiv.html#16850" class="Bound">f</a> <a id="16852" class="Symbol">:</a> <a id="16854" href="UF.Equiv.html#16825" class="Bound">X</a> <a id="16856" class="Symbol">→</a> <a id="16858" href="UF.Equiv.html#16836" class="Bound">Y</a><a id="16859" class="Symbol">)</a>
   <a id="16864" class="Symbol">(</a><a id="16865" href="UF.Equiv.html#16865" class="Bound">y</a> <a id="16867" class="Symbol">:</a> <a id="16869" href="UF.Equiv.html#16836" class="Bound">Y</a><a id="16870" class="Symbol">)</a>
   <a id="16875" class="Symbol">(</a><a id="16876" href="UF.Equiv.html#16876" class="Bound">x</a> <a id="16878" href="UF.Equiv.html#16878" class="Bound">x&#39;</a> <a id="16881" class="Symbol">:</a> <a id="16883" href="UF.Equiv.html#16825" class="Bound">X</a><a id="16884" class="Symbol">)</a>
   <a id="16889" class="Symbol">(</a><a id="16890" href="UF.Equiv.html#16890" class="Bound">p</a>  <a id="16893" class="Symbol">:</a> <a id="16895" href="UF.Equiv.html#16850" class="Bound">f</a> <a id="16897" href="UF.Equiv.html#16876" class="Bound">x</a> <a id="16899" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16901" href="UF.Equiv.html#16865" class="Bound">y</a><a id="16902" class="Symbol">)</a>
   <a id="16907" class="Symbol">(</a><a id="16908" href="UF.Equiv.html#16908" class="Bound">p&#39;</a> <a id="16911" class="Symbol">:</a> <a id="16913" href="UF.Equiv.html#16850" class="Bound">f</a> <a id="16915" href="UF.Equiv.html#16878" class="Bound">x&#39;</a> <a id="16918" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16920" href="UF.Equiv.html#16865" class="Bound">y</a><a id="16921" class="Symbol">)</a>
 <a id="16924" class="Symbol">→</a> <a id="16926" class="Symbol">(</a><a id="16927" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16929" href="UF.Equiv.html#16929" class="Bound">γ</a> <a id="16931" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16933" href="UF.Equiv.html#16876" class="Bound">x</a> <a id="16935" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16937" href="UF.Equiv.html#16878" class="Bound">x&#39;</a> <a id="16940" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16942" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16945" href="UF.Equiv.html#16850" class="Bound">f</a> <a id="16947" href="UF.Equiv.html#16929" class="Bound">γ</a> <a id="16949" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="16951" href="UF.Equiv.html#16908" class="Bound">p&#39;</a> <a id="16954" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16956" href="UF.Equiv.html#16890" class="Bound">p</a><a id="16957" class="Symbol">)</a>
 <a id="16960" class="Symbol">→</a> <a id="16962" class="Symbol">(</a><a id="16963" href="UF.Equiv.html#16876" class="Bound">x</a> <a id="16965" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16967" href="UF.Equiv.html#16890" class="Bound">p</a><a id="16968" class="Symbol">)</a> <a id="16970" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16972" class="Symbol">(</a><a id="16973" href="UF.Equiv.html#16878" class="Bound">x&#39;</a> <a id="16976" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16978" href="UF.Equiv.html#16908" class="Bound">p&#39;</a><a id="16980" class="Symbol">)</a>
<a id="16982" href="UF.Equiv.html#16795" class="Function">identifications-in-fibers</a> <a id="17008" href="UF.Equiv.html#17008" class="Bound">f</a> <a id="17010" class="DottedPattern Symbol">.(</a><a id="17012" href="UF.Equiv.html#17008" class="DottedPattern Bound">f</a> <a id="17014" href="UF.Equiv.html#17017" class="DottedPattern Bound">x</a><a id="17015" class="DottedPattern Symbol">)</a> <a id="17017" href="UF.Equiv.html#17017" class="Bound">x</a> <a id="17019" href="UF.Equiv.html#17017" class="Bound">x</a> <a id="17021" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17026" href="UF.Equiv.html#17026" class="Bound">p&#39;</a> <a id="17029" class="Symbol">(</a><a id="17030" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17035" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17037" href="UF.Equiv.html#17037" class="Bound">r</a><a id="17038" class="Symbol">)</a> <a id="17040" class="Symbol">=</a> <a id="17042" href="UF.Equiv.html#17053" class="Function">g</a>
 <a id="17045" class="Keyword">where</a>
  <a id="17053" href="UF.Equiv.html#17053" class="Function">g</a> <a id="17055" class="Symbol">:</a> <a id="17057" href="UF.Equiv.html#17017" class="Bound">x</a> <a id="17059" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17061" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17066" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17068" href="UF.Equiv.html#17017" class="Bound">x</a> <a id="17070" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17072" href="UF.Equiv.html#17026" class="Bound">p&#39;</a>
  <a id="17077" href="UF.Equiv.html#17053" class="Function">g</a> <a id="17079" class="Symbol">=</a> <a id="17081" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17084" class="Symbol">(λ</a> <a id="17087" href="UF.Equiv.html#17087" class="Bound">-</a> <a id="17089" class="Symbol">→</a> <a id="17091" class="Symbol">(</a><a id="17092" href="UF.Equiv.html#17017" class="Bound">x</a> <a id="17094" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17096" href="UF.Equiv.html#17087" class="Bound">-</a><a id="17097" class="Symbol">))</a> <a id="17100" class="Symbol">(</a><a id="17101" href="UF.Equiv.html#17037" class="Bound">r</a> <a id="17103" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="17106" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17108" href="UF.Base.html#11534" class="Function">refl-left-neutral</a><a id="17125" class="Symbol">)</a>

<a id="17128" class="Markup">\end{code}</a><a id="17138" class="Background">

Using this we see that half adjoint equivalences have singleton fibers.

</a><a id="17213" class="Markup">\begin{code}</a>

<a id="haes-are-vv-equivs"></a><a id="17227" href="UF.Equiv.html#17227" class="Function">haes-are-vv-equivs</a> <a id="17246" class="Symbol">:</a> <a id="17248" class="Symbol">{</a><a id="17249" href="UF.Equiv.html#17249" class="Bound">X</a> <a id="17251" class="Symbol">:</a> <a id="17253" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17255" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17257" class="Symbol">}</a> <a id="17259" class="Symbol">{</a><a id="17260" href="UF.Equiv.html#17260" class="Bound">Y</a> <a id="17262" class="Symbol">:</a> <a id="17264" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17266" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17268" class="Symbol">}</a> <a id="17270" class="Symbol">(</a><a id="17271" href="UF.Equiv.html#17271" class="Bound">f</a> <a id="17273" class="Symbol">:</a> <a id="17275" href="UF.Equiv.html#17249" class="Bound">X</a> <a id="17277" class="Symbol">→</a> <a id="17279" href="UF.Equiv.html#17260" class="Bound">Y</a><a id="17280" class="Symbol">)</a>
                   <a id="17301" class="Symbol">→</a> <a id="17303" href="UF.Equiv.html#13258" class="Function">is-hae</a> <a id="17310" href="UF.Equiv.html#17271" class="Bound">f</a>
                   <a id="17331" class="Symbol">→</a> <a id="17333" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="17345" href="UF.Equiv.html#17271" class="Bound">f</a>
<a id="17347" href="UF.Equiv.html#17227" class="Function">haes-are-vv-equivs</a> <a id="17366" class="Symbol">{</a><a id="17367" href="UF.Equiv.html#17367" class="Bound">𝓤</a><a id="17368" class="Symbol">}</a> <a id="17370" class="Symbol">{</a><a id="17371" href="UF.Equiv.html#17371" class="Bound">𝓥</a><a id="17372" class="Symbol">}</a> <a id="17374" class="Symbol">{</a><a id="17375" href="UF.Equiv.html#17375" class="Bound">X</a><a id="17376" class="Symbol">}</a> <a id="17378" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17380" class="Symbol">(</a><a id="17381" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="17383" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17385" href="UF.Equiv.html#17385" class="Bound">η</a> <a id="17387" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17389" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="17391" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17393" href="UF.Equiv.html#17393" class="Bound">τ</a><a id="17394" class="Symbol">)</a> <a id="17396" href="UF.Equiv.html#17396" class="Bound">y</a> <a id="17398" class="Symbol">=</a>
 <a id="17401" class="Symbol">(</a><a id="17402" href="UF.Equiv.html#17440" class="Function">c</a> <a id="17404" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17406" class="Symbol">λ</a> <a id="17408" href="UF.Equiv.html#17408" class="Bound">σ</a> <a id="17410" class="Symbol">→</a> <a id="17412" href="UF.Equiv.html#17475" class="Function">α</a> <a id="17414" class="Symbol">(</a><a id="17415" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17419" href="UF.Equiv.html#17408" class="Bound">σ</a><a id="17420" class="Symbol">)</a> <a id="17422" class="Symbol">(</a><a id="17423" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17427" href="UF.Equiv.html#17408" class="Bound">σ</a><a id="17428" class="Symbol">))</a>
 <a id="17432" class="Keyword">where</a>
  <a id="17440" href="UF.Equiv.html#17440" class="Function">c</a> <a id="17442" class="Symbol">:</a> <a id="17444" href="Notation.General.html#398" class="Function">fiber</a> <a id="17450" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17452" href="UF.Equiv.html#17396" class="Bound">y</a>
  <a id="17456" href="UF.Equiv.html#17440" class="Function">c</a> <a id="17458" class="Symbol">=</a> <a id="17460" class="Symbol">(</a><a id="17461" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="17463" href="UF.Equiv.html#17396" class="Bound">y</a> <a id="17465" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17467" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="17469" href="UF.Equiv.html#17396" class="Bound">y</a><a id="17470" class="Symbol">)</a>

  <a id="17475" href="UF.Equiv.html#17475" class="Function">α</a> <a id="17477" class="Symbol">:</a> <a id="17479" class="Symbol">(</a><a id="17480" href="UF.Equiv.html#17480" class="Bound">x</a> <a id="17482" class="Symbol">:</a> <a id="17484" href="UF.Equiv.html#17375" class="Bound">X</a><a id="17485" class="Symbol">)</a> <a id="17487" class="Symbol">(</a><a id="17488" href="UF.Equiv.html#17488" class="Bound">p</a> <a id="17490" class="Symbol">:</a> <a id="17492" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17494" href="UF.Equiv.html#17480" class="Bound">x</a> <a id="17496" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17498" href="UF.Equiv.html#17396" class="Bound">y</a><a id="17499" class="Symbol">)</a> <a id="17501" class="Symbol">→</a> <a id="17503" href="UF.Equiv.html#17440" class="Function">c</a> <a id="17505" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17507" class="Symbol">(</a><a id="17508" href="UF.Equiv.html#17480" class="Bound">x</a> <a id="17510" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17512" href="UF.Equiv.html#17488" class="Bound">p</a><a id="17513" class="Symbol">)</a>
  <a id="17517" href="UF.Equiv.html#17475" class="Function">α</a> <a id="17519" href="UF.Equiv.html#17519" class="Bound">x</a> <a id="17521" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="17523" class="Symbol">=</a> <a id="17525" href="UF.Equiv.html#18702" class="Function">φ</a>
   <a id="17530" class="Keyword">where</a>
    <a id="17540" href="UF.Equiv.html#17540" class="Function">γ</a> <a id="17542" class="Symbol">:</a> <a id="17544" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="17546" href="UF.Equiv.html#17396" class="Bound">y</a> <a id="17548" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17550" href="UF.Equiv.html#17519" class="Bound">x</a>
    <a id="17556" href="UF.Equiv.html#17540" class="Function">γ</a> <a id="17558" class="Symbol">=</a> <a id="17560" class="Symbol">(</a><a id="17561" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17564" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="17566" href="UF.Equiv.html#17521" class="Bound">p</a><a id="17567" class="Symbol">)</a><a id="17568" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="17571" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17573" href="UF.Equiv.html#17385" class="Bound">η</a> <a id="17575" href="UF.Equiv.html#17519" class="Bound">x</a>
    <a id="17581" href="UF.Equiv.html#17581" class="Function">q</a> <a id="17583" class="Symbol">:</a> <a id="17585" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17588" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17590" href="UF.Equiv.html#17540" class="Function">γ</a> <a id="17592" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17594" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="17596" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17598" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="17600" href="UF.Equiv.html#17396" class="Bound">y</a>
    <a id="17606" href="UF.Equiv.html#17581" class="Function">q</a> <a id="17608" class="Symbol">=</a> <a id="17610" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17613" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17615" href="UF.Equiv.html#17540" class="Function">γ</a> <a id="17617" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17619" href="UF.Equiv.html#17521" class="Bound">p</a>                          <a id="17646" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
        <a id="17662" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17665" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17667" class="Symbol">((</a><a id="17669" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17672" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="17674" href="UF.Equiv.html#17521" class="Bound">p</a><a id="17675" class="Symbol">)</a><a id="17676" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="17679" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17681" href="UF.Equiv.html#17385" class="Bound">η</a> <a id="17683" href="UF.Equiv.html#17519" class="Bound">x</a><a id="17684" class="Symbol">)</a> <a id="17686" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17688" href="UF.Equiv.html#17521" class="Bound">p</a>         <a id="17698" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17701" href="UF.Equiv.html#18195" class="Function">I</a> <a id="17703" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="17713" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17716" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17718" class="Symbol">((</a><a id="17720" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17723" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="17725" href="UF.Equiv.html#17521" class="Bound">p</a><a id="17726" class="Symbol">)</a><a id="17727" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="17729" class="Symbol">)</a> <a id="17731" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17733" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17736" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17738" class="Symbol">(</a><a id="17739" href="UF.Equiv.html#17385" class="Bound">η</a> <a id="17741" href="UF.Equiv.html#17519" class="Bound">x</a><a id="17742" class="Symbol">)</a> <a id="17744" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17746" href="UF.Equiv.html#17521" class="Bound">p</a>  <a id="17749" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17752" href="UF.Equiv.html#18257" class="Function">II</a> <a id="17755" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="17765" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17768" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17770" class="Symbol">(</a><a id="17771" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17774" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="17776" class="Symbol">(</a><a id="17777" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="17779" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="17781" class="Symbol">))</a> <a id="17784" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17786" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17789" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17791" class="Symbol">(</a><a id="17792" href="UF.Equiv.html#17385" class="Bound">η</a> <a id="17794" href="UF.Equiv.html#17519" class="Bound">x</a><a id="17795" class="Symbol">)</a> <a id="17797" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17799" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="17801" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17804" href="UF.Equiv.html#18322" class="Function">III</a> <a id="17808" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="17818" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17821" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17823" class="Symbol">(</a><a id="17824" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17827" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="17829" class="Symbol">(</a><a id="17830" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="17832" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="17834" class="Symbol">))</a> <a id="17837" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17839" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="17841" class="Symbol">(</a><a id="17842" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17844" href="UF.Equiv.html#17519" class="Bound">x</a><a id="17845" class="Symbol">)</a> <a id="17847" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17849" href="UF.Equiv.html#17521" class="Bound">p</a>    <a id="17854" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17857" href="UF.Equiv.html#18383" class="Function">IV</a> <a id="17860" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="17870" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17873" class="Symbol">(</a><a id="17874" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17876" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="17878" href="UF.Equiv.html#17381" class="Bound">g</a><a id="17879" class="Symbol">)</a> <a id="17881" class="Symbol">(</a><a id="17882" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="17884" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="17886" class="Symbol">)</a> <a id="17888" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17890" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="17892" class="Symbol">(</a><a id="17893" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="17895" href="UF.Equiv.html#17519" class="Bound">x</a><a id="17896" class="Symbol">)</a> <a id="17898" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17900" href="UF.Equiv.html#17521" class="Bound">p</a>     <a id="17906" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17909" href="UF.Equiv.html#18446" class="Function">V</a> <a id="17911" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="17921" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="17923" href="UF.Equiv.html#17396" class="Bound">y</a> <a id="17925" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17927" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="17930" href="MLTT.Pi.html#444" class="Function">id</a> <a id="17933" class="Symbol">(</a><a id="17934" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="17936" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="17938" class="Symbol">)</a> <a id="17940" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17942" href="UF.Equiv.html#17521" class="Bound">p</a>              <a id="17957" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="17960" href="UF.Equiv.html#18557" class="Function">VI</a> <a id="17963" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="17973" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="17975" href="UF.Equiv.html#17396" class="Bound">y</a> <a id="17977" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17979" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="17981" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="17984" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="17986" href="UF.Equiv.html#17521" class="Bound">p</a>                      <a id="18009" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18012" href="UF.Equiv.html#18618" class="Function">VII</a> <a id="18016" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="18026" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="18028" href="UF.Equiv.html#17396" class="Bound">y</a> <a id="18030" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18032" class="Symbol">(</a><a id="18033" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="18035" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="18038" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18040" href="UF.Equiv.html#17521" class="Bound">p</a><a id="18041" class="Symbol">)</a>                    <a id="18062" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="18065" href="UF.Equiv.html#18657" class="Function">VIII</a> <a id="18070" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="18080" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="18082" href="UF.Equiv.html#17396" class="Bound">y</a> <a id="18084" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18086" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                          <a id="18116" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
        <a id="18132" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="18134" href="UF.Equiv.html#17396" class="Bound">y</a>                                 <a id="18168" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
         <a id="18179" class="Keyword">where</a>
          <a id="18195" href="UF.Equiv.html#18195" class="Function">I</a>    <a id="18200" class="Symbol">=</a> <a id="18202" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18205" class="Symbol">(λ</a> <a id="18208" href="UF.Equiv.html#18208" class="Bound">-</a> <a id="18210" class="Symbol">→</a> <a id="18212" href="UF.Equiv.html#18208" class="Bound">-</a> <a id="18214" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18216" href="UF.Equiv.html#17521" class="Bound">p</a><a id="18217" class="Symbol">)</a> <a id="18219" class="Symbol">(</a><a id="18220" href="UF.Base.html#7655" class="Function">ap-∙</a> <a id="18225" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="18227" class="Symbol">((</a><a id="18229" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18232" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="18234" href="UF.Equiv.html#17521" class="Bound">p</a><a id="18235" class="Symbol">)</a><a id="18236" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18238" class="Symbol">)</a> <a id="18240" class="Symbol">(</a><a id="18241" href="UF.Equiv.html#17385" class="Bound">η</a> <a id="18243" href="UF.Equiv.html#17519" class="Bound">x</a><a id="18244" class="Symbol">))</a>
          <a id="18257" href="UF.Equiv.html#18257" class="Function">II</a>   <a id="18262" class="Symbol">=</a> <a id="18264" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18267" class="Symbol">(λ</a> <a id="18270" href="UF.Equiv.html#18270" class="Bound">-</a> <a id="18272" class="Symbol">→</a> <a id="18274" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18277" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="18279" href="UF.Equiv.html#18270" class="Bound">-</a> <a id="18281" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18283" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18286" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="18288" class="Symbol">(</a><a id="18289" href="UF.Equiv.html#17385" class="Bound">η</a> <a id="18291" href="UF.Equiv.html#17519" class="Bound">x</a><a id="18292" class="Symbol">)</a> <a id="18294" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18296" href="UF.Equiv.html#17521" class="Bound">p</a><a id="18297" class="Symbol">)</a> <a id="18299" class="Symbol">(</a><a id="18300" href="UF.Base.html#7916" class="Function">ap-sym</a> <a id="18307" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="18309" href="UF.Equiv.html#17521" class="Bound">p</a><a id="18310" class="Symbol">)</a>
          <a id="18322" href="UF.Equiv.html#18322" class="Function">III</a>  <a id="18327" class="Symbol">=</a> <a id="18329" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18332" class="Symbol">(λ</a> <a id="18335" href="UF.Equiv.html#18335" class="Bound">-</a> <a id="18337" class="Symbol">→</a> <a id="18339" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18342" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="18344" class="Symbol">(</a><a id="18345" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18348" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="18350" class="Symbol">(</a><a id="18351" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="18353" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18355" class="Symbol">))</a> <a id="18358" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18360" href="UF.Equiv.html#18335" class="Bound">-</a> <a id="18362" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18364" href="UF.Equiv.html#17521" class="Bound">p</a><a id="18365" class="Symbol">)</a> <a id="18367" class="Symbol">(</a><a id="18368" href="UF.Equiv.html#17393" class="Bound">τ</a> <a id="18370" href="UF.Equiv.html#17519" class="Bound">x</a><a id="18371" class="Symbol">)</a>
          <a id="18383" href="UF.Equiv.html#18383" class="Function">IV</a>   <a id="18388" class="Symbol">=</a> <a id="18390" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18393" class="Symbol">(λ</a> <a id="18396" href="UF.Equiv.html#18396" class="Bound">-</a> <a id="18398" class="Symbol">→</a> <a id="18400" href="UF.Equiv.html#18396" class="Bound">-</a> <a id="18402" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18404" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="18406" class="Symbol">(</a><a id="18407" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="18409" href="UF.Equiv.html#17519" class="Bound">x</a><a id="18410" class="Symbol">)</a> <a id="18412" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18414" href="UF.Equiv.html#17521" class="Bound">p</a><a id="18415" class="Symbol">)</a> <a id="18417" class="Symbol">(</a><a id="18418" href="UF.Base.html#8038" class="Function">ap-ap</a> <a id="18424" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="18426" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="18428" class="Symbol">(</a><a id="18429" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="18431" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18433" class="Symbol">))</a>
          <a id="18446" href="UF.Equiv.html#18446" class="Function">V</a>    <a id="18451" class="Symbol">=</a> <a id="18453" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18456" class="Symbol">(λ</a> <a id="18459" href="UF.Equiv.html#18459" class="Bound">-</a> <a id="18461" class="Symbol">→</a> <a id="18463" href="UF.Equiv.html#18459" class="Bound">-</a> <a id="18465" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18467" href="UF.Equiv.html#17521" class="Bound">p</a><a id="18468" class="Symbol">)</a>
                    <a id="18490" class="Symbol">(</a><a id="18491" href="UF.Base.html#14898" class="Function">homotopies-are-natural</a> <a id="18514" class="Symbol">(</a><a id="18515" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="18517" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="18519" href="UF.Equiv.html#17381" class="Bound">g</a><a id="18520" class="Symbol">)</a> <a id="18522" href="MLTT.Pi.html#444" class="Function">id</a> <a id="18525" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="18527" class="Symbol">{</a><a id="18528" href="UF.Equiv.html#17396" class="Bound">y</a><a id="18529" class="Symbol">}</a> <a id="18531" class="Symbol">{</a><a id="18532" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="18534" href="UF.Equiv.html#17519" class="Bound">x</a><a id="18535" class="Symbol">}</a> <a id="18537" class="Symbol">{</a><a id="18538" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="18540" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18542" class="Symbol">})</a><a id="18544" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
          <a id="18557" href="UF.Equiv.html#18557" class="Function">VI</a>   <a id="18562" class="Symbol">=</a> <a id="18564" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18567" class="Symbol">(λ</a> <a id="18570" href="UF.Equiv.html#18570" class="Bound">-</a> <a id="18572" class="Symbol">→</a> <a id="18574" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="18576" href="UF.Equiv.html#17396" class="Bound">y</a> <a id="18578" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18580" href="UF.Equiv.html#18570" class="Bound">-</a> <a id="18582" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18584" href="UF.Equiv.html#17521" class="Bound">p</a><a id="18585" class="Symbol">)</a> <a id="18587" class="Symbol">(</a><a id="18588" href="UF.Base.html#7481" class="Function">ap-id-is-id</a> <a id="18600" class="Symbol">(</a><a id="18601" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="18603" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18605" class="Symbol">))</a>
          <a id="18618" href="UF.Equiv.html#18618" class="Function">VII</a>  <a id="18623" class="Symbol">=</a> <a id="18625" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="18632" class="Symbol">(</a><a id="18633" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="18635" href="UF.Equiv.html#17396" class="Bound">y</a><a id="18636" class="Symbol">)</a> <a id="18638" class="Symbol">(</a><a id="18639" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="18641" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="18643" class="Symbol">)</a> <a id="18645" href="UF.Equiv.html#17521" class="Bound">p</a>
          <a id="18657" href="UF.Equiv.html#18657" class="Function">VIII</a> <a id="18662" class="Symbol">=</a> <a id="18664" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="18667" class="Symbol">(λ</a> <a id="18670" href="UF.Equiv.html#18670" class="Bound">-</a> <a id="18672" class="Symbol">→</a> <a id="18674" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="18676" href="UF.Equiv.html#17396" class="Bound">y</a> <a id="18678" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="18680" href="UF.Equiv.html#18670" class="Bound">-</a><a id="18681" class="Symbol">)</a> <a id="18683" class="Symbol">(</a><a id="18684" href="UF.Base.html#3496" class="Function">trans-sym</a> <a id="18694" href="UF.Equiv.html#17521" class="Bound">p</a><a id="18695" class="Symbol">)</a>

    <a id="18702" href="UF.Equiv.html#18702" class="Function">φ</a> <a id="18704" class="Symbol">:</a> <a id="18706" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="18708" href="UF.Equiv.html#17396" class="Bound">y</a> <a id="18710" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18712" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="18714" href="UF.Equiv.html#17396" class="Bound">y</a> <a id="18716" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18718" href="UF.Equiv.html#17519" class="Bound">x</a> <a id="18720" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18722" href="UF.Equiv.html#17521" class="Bound">p</a>
    <a id="18728" href="UF.Equiv.html#18702" class="Function">φ</a> <a id="18730" class="Symbol">=</a> <a id="18732" href="UF.Equiv.html#16795" class="Function">identifications-in-fibers</a> <a id="18758" href="UF.Equiv.html#17378" class="Bound">f</a> <a id="18760" href="UF.Equiv.html#17396" class="Bound">y</a> <a id="18762" class="Symbol">(</a><a id="18763" href="UF.Equiv.html#17381" class="Bound">g</a> <a id="18765" href="UF.Equiv.html#17396" class="Bound">y</a><a id="18766" class="Symbol">)</a> <a id="18768" href="UF.Equiv.html#17519" class="Bound">x</a> <a id="18770" class="Symbol">(</a><a id="18771" href="UF.Equiv.html#17389" class="Bound">ε</a> <a id="18773" href="UF.Equiv.html#17396" class="Bound">y</a><a id="18774" class="Symbol">)</a> <a id="18776" href="UF.Equiv.html#17521" class="Bound">p</a> <a id="18778" class="Symbol">(</a><a id="18779" href="UF.Equiv.html#17540" class="Function">γ</a> <a id="18781" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18783" href="UF.Equiv.html#17581" class="Function">q</a><a id="18784" class="Symbol">)</a>

<a id="18787" class="Markup">\end{code}</a><a id="18797" class="Background">

Here are some corollaries:

</a><a id="18827" class="Markup">\begin{code}</a>

<a id="qinvs-are-vv-equivs"></a><a id="18841" href="UF.Equiv.html#18841" class="Function">qinvs-are-vv-equivs</a> <a id="18861" class="Symbol">:</a> <a id="18863" class="Symbol">{</a><a id="18864" href="UF.Equiv.html#18864" class="Bound">X</a> <a id="18866" class="Symbol">:</a> <a id="18868" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18870" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18872" class="Symbol">}</a> <a id="18874" class="Symbol">{</a><a id="18875" href="UF.Equiv.html#18875" class="Bound">Y</a> <a id="18877" class="Symbol">:</a> <a id="18879" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18881" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18883" class="Symbol">}</a> <a id="18885" class="Symbol">(</a><a id="18886" href="UF.Equiv.html#18886" class="Bound">f</a> <a id="18888" class="Symbol">:</a> <a id="18890" href="UF.Equiv.html#18864" class="Bound">X</a> <a id="18892" class="Symbol">→</a> <a id="18894" href="UF.Equiv.html#18875" class="Bound">Y</a><a id="18895" class="Symbol">)</a>
                    <a id="18917" class="Symbol">→</a> <a id="18919" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="18924" href="UF.Equiv.html#18886" class="Bound">f</a>
                    <a id="18946" class="Symbol">→</a> <a id="18948" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="18960" href="UF.Equiv.html#18886" class="Bound">f</a>
<a id="18962" href="UF.Equiv.html#18841" class="Function">qinvs-are-vv-equivs</a> <a id="18982" href="UF.Equiv.html#18982" class="Bound">f</a> <a id="18984" href="UF.Equiv.html#18984" class="Bound">q</a> <a id="18986" class="Symbol">=</a> <a id="18988" href="UF.Equiv.html#17227" class="Function">haes-are-vv-equivs</a> <a id="19007" href="UF.Equiv.html#18982" class="Bound">f</a> <a id="19009" class="Symbol">(</a><a id="19010" href="UF.Equiv.html#16480" class="Function">qinvs-are-haes</a> <a id="19025" href="UF.Equiv.html#18982" class="Bound">f</a> <a id="19027" href="UF.Equiv.html#18984" class="Bound">q</a><a id="19028" class="Symbol">)</a>

<a id="equivs-are-vv-equivs"></a><a id="19031" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a> <a id="19052" class="Symbol">:</a> <a id="19054" class="Symbol">{</a><a id="19055" href="UF.Equiv.html#19055" class="Bound">X</a> <a id="19057" class="Symbol">:</a> <a id="19059" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19061" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19063" class="Symbol">}</a> <a id="19065" class="Symbol">{</a><a id="19066" href="UF.Equiv.html#19066" class="Bound">Y</a> <a id="19068" class="Symbol">:</a> <a id="19070" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19072" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19074" class="Symbol">}</a> <a id="19076" class="Symbol">(</a><a id="19077" href="UF.Equiv.html#19077" class="Bound">f</a> <a id="19079" class="Symbol">:</a> <a id="19081" href="UF.Equiv.html#19055" class="Bound">X</a> <a id="19083" class="Symbol">→</a> <a id="19085" href="UF.Equiv.html#19066" class="Bound">Y</a><a id="19086" class="Symbol">)</a>
                     <a id="19109" class="Symbol">→</a> <a id="19111" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="19120" href="UF.Equiv.html#19077" class="Bound">f</a>
                     <a id="19143" class="Symbol">→</a> <a id="19145" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="19157" href="UF.Equiv.html#19077" class="Bound">f</a>
<a id="19159" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a> <a id="19180" href="UF.Equiv.html#19180" class="Bound">f</a> <a id="19182" href="UF.Equiv.html#19182" class="Bound">ie</a> <a id="19185" class="Symbol">=</a> <a id="19187" href="UF.Equiv.html#18841" class="Function">qinvs-are-vv-equivs</a> <a id="19207" href="UF.Equiv.html#19180" class="Bound">f</a> <a id="19209" class="Symbol">(</a><a id="19210" href="UF.Equiv.html#6220" class="Function">equivs-are-qinvs</a> <a id="19227" href="UF.Equiv.html#19180" class="Bound">f</a> <a id="19229" href="UF.Equiv.html#19182" class="Bound">ie</a><a id="19231" class="Symbol">)</a>

<a id="19234" class="Markup">\end{code}</a><a id="19244" class="Background">

We pause to characterize negation and singletons. Recall that ¬ X and
is-empty X are synonyms for the function type X → 𝟘.

</a><a id="19370" class="Markup">\begin{code}</a>

<a id="equiv-can-assume-pointed-codomain"></a><a id="19384" href="UF.Equiv.html#19384" class="Function">equiv-can-assume-pointed-codomain</a> <a id="19418" class="Symbol">:</a> <a id="19420" class="Symbol">{</a><a id="19421" href="UF.Equiv.html#19421" class="Bound">X</a> <a id="19423" class="Symbol">:</a> <a id="19425" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19427" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19429" class="Symbol">}</a> <a id="19431" class="Symbol">{</a><a id="19432" href="UF.Equiv.html#19432" class="Bound">Y</a> <a id="19434" class="Symbol">:</a> <a id="19436" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19438" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19440" class="Symbol">}</a> <a id="19442" class="Symbol">(</a><a id="19443" href="UF.Equiv.html#19443" class="Bound">f</a> <a id="19445" class="Symbol">:</a> <a id="19447" href="UF.Equiv.html#19421" class="Bound">X</a> <a id="19449" class="Symbol">→</a> <a id="19451" href="UF.Equiv.html#19432" class="Bound">Y</a><a id="19452" class="Symbol">)</a>
                                  <a id="19488" class="Symbol">→</a> <a id="19490" class="Symbol">(</a><a id="19491" href="UF.Equiv.html#19432" class="Bound">Y</a> <a id="19493" class="Symbol">→</a> <a id="19495" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="19507" href="UF.Equiv.html#19443" class="Bound">f</a><a id="19508" class="Symbol">)</a>
                                  <a id="19544" class="Symbol">→</a> <a id="19546" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="19558" href="UF.Equiv.html#19443" class="Bound">f</a>
<a id="19560" href="UF.Equiv.html#19384" class="Function">equiv-can-assume-pointed-codomain</a> <a id="19594" href="UF.Equiv.html#19594" class="Bound">f</a> <a id="19596" href="UF.Equiv.html#19596" class="Bound">φ</a> <a id="19598" href="UF.Equiv.html#19598" class="Bound">y</a> <a id="19600" class="Symbol">=</a> <a id="19602" href="UF.Equiv.html#19596" class="Bound">φ</a> <a id="19604" href="UF.Equiv.html#19598" class="Bound">y</a> <a id="19606" href="UF.Equiv.html#19598" class="Bound">y</a>

<a id="maps-to-𝟘-are-equivs"></a><a id="19609" href="UF.Equiv.html#19609" class="Function">maps-to-𝟘-are-equivs</a> <a id="19630" class="Symbol">:</a> <a id="19632" class="Symbol">{</a><a id="19633" href="UF.Equiv.html#19633" class="Bound">X</a> <a id="19635" class="Symbol">:</a> <a id="19637" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19639" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19641" class="Symbol">}</a> <a id="19643" class="Symbol">(</a><a id="19644" href="UF.Equiv.html#19644" class="Bound">f</a> <a id="19646" class="Symbol">:</a> <a id="19648" href="UF.Equiv.html#19633" class="Bound">X</a> <a id="19650" class="Symbol">→</a> <a id="19652" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="19654" class="Symbol">{</a><a id="19655" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="19656" class="Symbol">})</a> <a id="19659" class="Symbol">→</a> <a id="19661" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="19673" href="UF.Equiv.html#19644" class="Bound">f</a>
<a id="19675" href="UF.Equiv.html#19609" class="Function">maps-to-𝟘-are-equivs</a> <a id="19696" href="UF.Equiv.html#19696" class="Bound">f</a> <a id="19698" class="Symbol">=</a> <a id="19700" href="UF.Equiv.html#19384" class="Function">equiv-can-assume-pointed-codomain</a> <a id="19734" href="UF.Equiv.html#19696" class="Bound">f</a> <a id="19736" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

<a id="negations-are-equiv-to-𝟘"></a><a id="19744" href="UF.Equiv.html#19744" class="Function">negations-are-equiv-to-𝟘</a> <a id="19769" class="Symbol">:</a> <a id="19771" class="Symbol">{</a><a id="19772" href="UF.Equiv.html#19772" class="Bound">X</a> <a id="19774" class="Symbol">:</a> <a id="19776" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19778" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19780" class="Symbol">}</a> <a id="19782" class="Symbol">→</a> <a id="19784" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="19793" href="UF.Equiv.html#19772" class="Bound">X</a> <a id="19795" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="19797" href="UF.Equiv.html#19772" class="Bound">X</a> <a id="19799" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="19801" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
<a id="19803" href="UF.Equiv.html#19744" class="Function">negations-are-equiv-to-𝟘</a> <a id="19828" class="Symbol">=</a>
 <a id="19831" class="Symbol">(λ</a> <a id="19834" href="UF.Equiv.html#19834" class="Bound">f</a> <a id="19836" class="Symbol">→</a> <a id="19838" href="UF.Equiv.html#19834" class="Bound">f</a> <a id="19840" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19842" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a> <a id="19863" href="UF.Equiv.html#19834" class="Bound">f</a> <a id="19865" class="Symbol">(</a><a id="19866" href="UF.Equiv.html#19609" class="Function">maps-to-𝟘-are-equivs</a> <a id="19887" href="UF.Equiv.html#19834" class="Bound">f</a><a id="19888" class="Symbol">))</a> <a id="19891" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="19894" href="UF.Equiv.html#3270" class="Function">eqtofun</a>

<a id="19903" class="Markup">\end{code}</a><a id="19913" class="Background">

Then with functional and propositional extensionality, which follow
from univalence, we conclude that ¬ X = (X ≃ 0) = (X ＝ 0).

And similarly, with similar proof:

</a><a id="20079" class="Markup">\begin{code}</a>

<a id="singletons-are-equiv-to-𝟙"></a><a id="20093" href="UF.Equiv.html#20093" class="Function">singletons-are-equiv-to-𝟙</a> <a id="20119" class="Symbol">:</a> <a id="20121" class="Symbol">{</a><a id="20122" href="UF.Equiv.html#20122" class="Bound">X</a> <a id="20124" class="Symbol">:</a> <a id="20126" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20128" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20130" class="Symbol">}</a> <a id="20132" class="Symbol">→</a> <a id="20134" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="20147" href="UF.Equiv.html#20122" class="Bound">X</a> <a id="20149" class="Symbol">→</a> <a id="20151" href="UF.Equiv.html#20122" class="Bound">X</a> <a id="20153" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20155" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="20157" class="Symbol">{</a><a id="20158" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="20159" class="Symbol">}</a>
<a id="20161" href="UF.Equiv.html#20093" class="Function">singletons-are-equiv-to-𝟙</a> <a id="20187" class="Symbol">(</a><a id="20188" href="UF.Equiv.html#20188" class="Bound">x₀</a> <a id="20191" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20193" href="UF.Equiv.html#20193" class="Bound">φ</a><a id="20194" class="Symbol">)</a> <a id="20196" class="Symbol">=</a>
 <a id="20199" href="UF.Equiv.html#8085" class="Function">qinveq</a>
  <a id="20208" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a>
  <a id="20222" class="Symbol">((λ</a> <a id="20226" href="UF.Equiv.html#20226" class="Bound">_</a> <a id="20228" class="Symbol">→</a> <a id="20230" href="UF.Equiv.html#20188" class="Bound">x₀</a><a id="20232" class="Symbol">)</a> <a id="20234" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20236" class="Symbol">(</a><a id="20237" href="UF.Equiv.html#20193" class="Bound">φ</a> <a id="20239" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20241" class="Symbol">(λ</a> <a id="20244" href="UF.Equiv.html#20244" class="Bound">x</a> <a id="20246" class="Symbol">→</a> <a id="20248" class="Symbol">(</a><a id="20249" href="MLTT.Unit-Properties.html#208" class="Function">𝟙-all-⋆</a> <a id="20257" href="UF.Equiv.html#20244" class="Bound">x</a><a id="20258" class="Symbol">)</a><a id="20259" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20261" class="Symbol">)))</a>

<a id="types-equiv-to-𝟙-are-singletons"></a><a id="20266" href="UF.Equiv.html#20266" class="Function">types-equiv-to-𝟙-are-singletons</a> <a id="20298" class="Symbol">:</a> <a id="20300" class="Symbol">{</a><a id="20301" href="UF.Equiv.html#20301" class="Bound">X</a> <a id="20303" class="Symbol">:</a> <a id="20305" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20307" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20309" class="Symbol">}</a> <a id="20311" class="Symbol">→</a> <a id="20313" href="UF.Equiv.html#20301" class="Bound">X</a> <a id="20315" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20317" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="20319" class="Symbol">{</a><a id="20320" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="20321" class="Symbol">}</a> <a id="20323" class="Symbol">→</a> <a id="20325" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="20338" href="UF.Equiv.html#20301" class="Bound">X</a>
<a id="20340" href="UF.Equiv.html#20266" class="Function">types-equiv-to-𝟙-are-singletons</a> <a id="20372" class="Symbol">(</a><a id="20373" href="UF.Equiv.html#20373" class="Bound">f</a> <a id="20375" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20377" class="Symbol">(</a><a id="20378" href="UF.Equiv.html#20378" class="Bound">s</a> <a id="20380" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20382" href="UF.Equiv.html#20382" class="Bound">fs</a><a id="20384" class="Symbol">)</a> <a id="20386" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20388" class="Symbol">(</a><a id="20389" href="UF.Equiv.html#20389" class="Bound">r</a> <a id="20391" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20393" href="UF.Equiv.html#20393" class="Bound">rf</a><a id="20395" class="Symbol">))</a> <a id="20398" class="Symbol">=</a>
 <a id="20401" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a> <a id="20422" class="Symbol">(</a><a id="20423" href="UF.Equiv.html#20389" class="Bound">r</a> <a id="20425" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20427" href="UF.Equiv.html#20373" class="Bound">f</a> <a id="20429" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20431" href="UF.Equiv.html#20393" class="Bound">rf</a><a id="20433" class="Symbol">)</a> <a id="20435" href="UF.Subsingletons.html#1995" class="Function">𝟙-is-singleton</a>

<a id="20451" class="Markup">\end{code}</a><a id="20461" class="Background">

The following again could be defined by combining functions we already
have:

</a><a id="20541" class="Markup">\begin{code}</a>

<a id="from-identifications-in-fibers"></a><a id="20555" href="UF.Equiv.html#20555" class="Function">from-identifications-in-fibers</a>
 <a id="20587" class="Symbol">:</a> <a id="20589" class="Symbol">{</a><a id="20590" href="UF.Equiv.html#20590" class="Bound">X</a> <a id="20592" class="Symbol">:</a> <a id="20594" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20596" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20598" class="Symbol">}</a> <a id="20600" class="Symbol">{</a><a id="20601" href="UF.Equiv.html#20601" class="Bound">Y</a> <a id="20603" class="Symbol">:</a> <a id="20605" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20607" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20609" class="Symbol">}</a>
   <a id="20614" class="Symbol">(</a><a id="20615" href="UF.Equiv.html#20615" class="Bound">f</a> <a id="20617" class="Symbol">:</a> <a id="20619" href="UF.Equiv.html#20590" class="Bound">X</a> <a id="20621" class="Symbol">→</a> <a id="20623" href="UF.Equiv.html#20601" class="Bound">Y</a><a id="20624" class="Symbol">)</a>
   <a id="20629" class="Symbol">(</a><a id="20630" href="UF.Equiv.html#20630" class="Bound">y</a> <a id="20632" class="Symbol">:</a> <a id="20634" href="UF.Equiv.html#20601" class="Bound">Y</a><a id="20635" class="Symbol">)</a>
   <a id="20640" class="Symbol">(</a><a id="20641" href="UF.Equiv.html#20641" class="Bound">x</a> <a id="20643" href="UF.Equiv.html#20643" class="Bound">x&#39;</a> <a id="20646" class="Symbol">:</a> <a id="20648" href="UF.Equiv.html#20590" class="Bound">X</a><a id="20649" class="Symbol">)</a>
   <a id="20654" class="Symbol">(</a><a id="20655" href="UF.Equiv.html#20655" class="Bound">p</a> <a id="20657" class="Symbol">:</a> <a id="20659" href="UF.Equiv.html#20615" class="Bound">f</a> <a id="20661" href="UF.Equiv.html#20641" class="Bound">x</a> <a id="20663" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20665" href="UF.Equiv.html#20630" class="Bound">y</a><a id="20666" class="Symbol">)</a>
   <a id="20671" class="Symbol">(</a><a id="20672" href="UF.Equiv.html#20672" class="Bound">p&#39;</a> <a id="20675" class="Symbol">:</a> <a id="20677" href="UF.Equiv.html#20615" class="Bound">f</a> <a id="20679" href="UF.Equiv.html#20643" class="Bound">x&#39;</a> <a id="20682" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20684" href="UF.Equiv.html#20630" class="Bound">y</a><a id="20685" class="Symbol">)</a>
 <a id="20688" class="Symbol">→</a> <a id="20690" class="Symbol">(</a><a id="20691" href="UF.Equiv.html#20641" class="Bound">x</a> <a id="20693" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20695" href="UF.Equiv.html#20655" class="Bound">p</a><a id="20696" class="Symbol">)</a> <a id="20698" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20700" class="Symbol">(</a><a id="20701" href="UF.Equiv.html#20643" class="Bound">x&#39;</a> <a id="20704" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20706" href="UF.Equiv.html#20672" class="Bound">p&#39;</a><a id="20708" class="Symbol">)</a>
 <a id="20711" class="Symbol">→</a> <a id="20713" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20715" href="UF.Equiv.html#20715" class="Bound">γ</a> <a id="20717" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20719" href="UF.Equiv.html#20641" class="Bound">x</a> <a id="20721" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20723" href="UF.Equiv.html#20643" class="Bound">x&#39;</a> <a id="20726" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20728" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="20731" href="UF.Equiv.html#20615" class="Bound">f</a> <a id="20733" href="UF.Equiv.html#20715" class="Bound">γ</a> <a id="20735" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="20737" href="UF.Equiv.html#20672" class="Bound">p&#39;</a> <a id="20740" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20742" href="UF.Equiv.html#20655" class="Bound">p</a>
<a id="20744" href="UF.Equiv.html#20555" class="Function">from-identifications-in-fibers</a> <a id="20775" href="UF.Equiv.html#20775" class="Bound">f</a> <a id="20777" class="DottedPattern Symbol">.(</a><a id="20779" href="UF.Equiv.html#20775" class="DottedPattern Bound">f</a> <a id="20781" href="UF.Equiv.html#20784" class="DottedPattern Bound">x</a><a id="20782" class="DottedPattern Symbol">)</a> <a id="20784" href="UF.Equiv.html#20784" class="Bound">x</a> <a id="20786" href="UF.Equiv.html#20784" class="Bound">x</a> <a id="20788" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20793" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20798" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20803" class="Symbol">=</a> <a id="20805" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20810" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20812" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="η-pif"></a><a id="20818" href="UF.Equiv.html#20818" class="Function">η-pif</a> <a id="20824" class="Symbol">:</a> <a id="20826" class="Symbol">{</a><a id="20827" href="UF.Equiv.html#20827" class="Bound">X</a> <a id="20829" class="Symbol">:</a> <a id="20831" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20833" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20835" class="Symbol">}</a> <a id="20837" class="Symbol">{</a><a id="20838" href="UF.Equiv.html#20838" class="Bound">Y</a> <a id="20840" class="Symbol">:</a> <a id="20842" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20844" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20846" class="Symbol">}</a>
        <a id="20856" class="Symbol">(</a><a id="20857" href="UF.Equiv.html#20857" class="Bound">f</a> <a id="20859" class="Symbol">:</a> <a id="20861" href="UF.Equiv.html#20827" class="Bound">X</a> <a id="20863" class="Symbol">→</a> <a id="20865" href="UF.Equiv.html#20838" class="Bound">Y</a><a id="20866" class="Symbol">)</a>
        <a id="20876" class="Symbol">(</a><a id="20877" href="UF.Equiv.html#20877" class="Bound">y</a> <a id="20879" class="Symbol">:</a> <a id="20881" href="UF.Equiv.html#20838" class="Bound">Y</a><a id="20882" class="Symbol">)</a>
        <a id="20892" class="Symbol">(</a><a id="20893" href="UF.Equiv.html#20893" class="Bound">x</a> <a id="20895" href="UF.Equiv.html#20895" class="Bound">x&#39;</a> <a id="20898" class="Symbol">:</a> <a id="20900" href="UF.Equiv.html#20827" class="Bound">X</a><a id="20901" class="Symbol">)</a>
        <a id="20911" class="Symbol">(</a><a id="20912" href="UF.Equiv.html#20912" class="Bound">p</a> <a id="20914" class="Symbol">:</a> <a id="20916" href="UF.Equiv.html#20857" class="Bound">f</a> <a id="20918" href="UF.Equiv.html#20893" class="Bound">x</a> <a id="20920" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20922" href="UF.Equiv.html#20877" class="Bound">y</a><a id="20923" class="Symbol">)</a>
        <a id="20933" class="Symbol">(</a><a id="20934" href="UF.Equiv.html#20934" class="Bound">p&#39;</a> <a id="20937" class="Symbol">:</a> <a id="20939" href="UF.Equiv.html#20857" class="Bound">f</a> <a id="20941" href="UF.Equiv.html#20895" class="Bound">x&#39;</a> <a id="20944" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20946" href="UF.Equiv.html#20877" class="Bound">y</a><a id="20947" class="Symbol">)</a>
      <a id="20955" class="Symbol">→</a> <a id="20957" href="UF.Equiv.html#20555" class="Function">from-identifications-in-fibers</a> <a id="20988" href="UF.Equiv.html#20857" class="Bound">f</a> <a id="20990" href="UF.Equiv.html#20877" class="Bound">y</a> <a id="20992" href="UF.Equiv.html#20893" class="Bound">x</a> <a id="20994" href="UF.Equiv.html#20895" class="Bound">x&#39;</a> <a id="20997" href="UF.Equiv.html#20912" class="Bound">p</a> <a id="20999" href="UF.Equiv.html#20934" class="Bound">p&#39;</a>
         <a id="21011" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21013" href="UF.Equiv.html#16795" class="Function">identifications-in-fibers</a> <a id="21039" href="UF.Equiv.html#20857" class="Bound">f</a> <a id="21041" href="UF.Equiv.html#20877" class="Bound">y</a> <a id="21043" href="UF.Equiv.html#20893" class="Bound">x</a> <a id="21045" href="UF.Equiv.html#20895" class="Bound">x&#39;</a> <a id="21048" href="UF.Equiv.html#20912" class="Bound">p</a> <a id="21050" href="UF.Equiv.html#20934" class="Bound">p&#39;</a>
      <a id="21059" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="21061" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="21064" href="UF.Equiv.html#20818" class="Function">η-pif</a> <a id="21070" href="UF.Equiv.html#21070" class="Bound">f</a> <a id="21072" class="DottedPattern Symbol">.(</a><a id="21074" href="UF.Equiv.html#21070" class="DottedPattern Bound">f</a> <a id="21076" href="UF.Equiv.html#21079" class="DottedPattern Bound">x</a><a id="21077" class="DottedPattern Symbol">)</a> <a id="21079" href="UF.Equiv.html#21079" class="Bound">x</a> <a id="21081" href="UF.Equiv.html#21079" class="Bound">x</a> <a id="21083" class="Symbol">_</a> <a id="21085" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21090" class="Symbol">(</a><a id="21091" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21098" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="21102" class="Symbol">)</a> <a id="21104" class="Symbol">=</a> <a id="21106" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="21112" class="Markup">\end{code}</a><a id="21122" class="Background">

Then the following is a consequence of natural-section-is-section, but
also has a direct proof by path induction:

</a><a id="21239" class="Markup">\begin{code}</a>
<a id="ε-pif"></a><a id="21252" href="UF.Equiv.html#21252" class="Function">ε-pif</a> <a id="21258" class="Symbol">:</a> <a id="21260" class="Symbol">{</a><a id="21261" href="UF.Equiv.html#21261" class="Bound">X</a> <a id="21263" class="Symbol">:</a> <a id="21265" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21267" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21269" class="Symbol">}</a> <a id="21271" class="Symbol">{</a><a id="21272" href="UF.Equiv.html#21272" class="Bound">Y</a> <a id="21274" class="Symbol">:</a> <a id="21276" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21278" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21280" class="Symbol">}</a>
        <a id="21290" class="Symbol">(</a><a id="21291" href="UF.Equiv.html#21291" class="Bound">f</a> <a id="21293" class="Symbol">:</a> <a id="21295" href="UF.Equiv.html#21261" class="Bound">X</a> <a id="21297" class="Symbol">→</a> <a id="21299" href="UF.Equiv.html#21272" class="Bound">Y</a><a id="21300" class="Symbol">)</a>
        <a id="21310" class="Symbol">(</a><a id="21311" href="UF.Equiv.html#21311" class="Bound">y</a> <a id="21313" class="Symbol">:</a> <a id="21315" href="UF.Equiv.html#21272" class="Bound">Y</a><a id="21316" class="Symbol">)</a>
        <a id="21326" class="Symbol">(</a><a id="21327" href="UF.Equiv.html#21327" class="Bound">x</a> <a id="21329" href="UF.Equiv.html#21329" class="Bound">x&#39;</a> <a id="21332" class="Symbol">:</a> <a id="21334" href="UF.Equiv.html#21261" class="Bound">X</a><a id="21335" class="Symbol">)</a>
        <a id="21345" class="Symbol">(</a><a id="21346" href="UF.Equiv.html#21346" class="Bound">p</a> <a id="21348" class="Symbol">:</a> <a id="21350" href="UF.Equiv.html#21291" class="Bound">f</a> <a id="21352" href="UF.Equiv.html#21327" class="Bound">x</a> <a id="21354" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21356" href="UF.Equiv.html#21311" class="Bound">y</a><a id="21357" class="Symbol">)</a>
        <a id="21367" class="Symbol">(</a><a id="21368" href="UF.Equiv.html#21368" class="Bound">p&#39;</a> <a id="21371" class="Symbol">:</a> <a id="21373" href="UF.Equiv.html#21291" class="Bound">f</a> <a id="21375" href="UF.Equiv.html#21329" class="Bound">x&#39;</a> <a id="21378" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21380" href="UF.Equiv.html#21311" class="Bound">y</a><a id="21381" class="Symbol">)</a>
      <a id="21389" class="Symbol">→</a> <a id="21391" href="UF.Equiv.html#16795" class="Function">identifications-in-fibers</a> <a id="21417" href="UF.Equiv.html#21291" class="Bound">f</a> <a id="21419" href="UF.Equiv.html#21311" class="Bound">y</a> <a id="21421" href="UF.Equiv.html#21327" class="Bound">x</a> <a id="21423" href="UF.Equiv.html#21329" class="Bound">x&#39;</a> <a id="21426" href="UF.Equiv.html#21346" class="Bound">p</a> <a id="21428" href="UF.Equiv.html#21368" class="Bound">p&#39;</a>
         <a id="21440" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21442" href="UF.Equiv.html#20555" class="Function">from-identifications-in-fibers</a> <a id="21473" href="UF.Equiv.html#21291" class="Bound">f</a> <a id="21475" href="UF.Equiv.html#21311" class="Bound">y</a> <a id="21477" href="UF.Equiv.html#21327" class="Bound">x</a> <a id="21479" href="UF.Equiv.html#21329" class="Bound">x&#39;</a> <a id="21482" href="UF.Equiv.html#21346" class="Bound">p</a> <a id="21484" href="UF.Equiv.html#21368" class="Bound">p&#39;</a>
      <a id="21493" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="21495" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="21498" href="UF.Equiv.html#21252" class="Function">ε-pif</a> <a id="21504" href="UF.Equiv.html#21504" class="Bound">f</a> <a id="21506" class="DottedPattern Symbol">.(</a><a id="21508" href="UF.Equiv.html#21504" class="DottedPattern Bound">f</a> <a id="21510" href="UF.Equiv.html#21513" class="DottedPattern Bound">x</a><a id="21511" class="DottedPattern Symbol">)</a> <a id="21513" href="UF.Equiv.html#21513" class="Bound">x</a> <a id="21515" href="UF.Equiv.html#21513" class="Bound">x</a> <a id="21517" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21522" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21527" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21532" class="Symbol">=</a> <a id="21534" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="pr₁-is-vv-equiv"></a><a id="21540" href="UF.Equiv.html#21540" class="Function">pr₁-is-vv-equiv</a> <a id="21556" class="Symbol">:</a> <a id="21558" class="Symbol">(</a><a id="21559" href="UF.Equiv.html#21559" class="Bound">X</a> <a id="21561" class="Symbol">:</a> <a id="21563" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21565" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21567" class="Symbol">)</a> <a id="21569" class="Symbol">(</a><a id="21570" href="UF.Equiv.html#21570" class="Bound">Y</a> <a id="21572" class="Symbol">:</a> <a id="21574" href="UF.Equiv.html#21559" class="Bound">X</a> <a id="21576" class="Symbol">→</a> <a id="21578" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21580" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21582" class="Symbol">)</a>
                <a id="21600" class="Symbol">→</a> <a id="21602" class="Symbol">((</a><a id="21604" href="UF.Equiv.html#21604" class="Bound">x</a> <a id="21606" class="Symbol">:</a> <a id="21608" href="UF.Equiv.html#21559" class="Bound">X</a><a id="21609" class="Symbol">)</a> <a id="21611" class="Symbol">→</a> <a id="21613" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="21626" class="Symbol">(</a><a id="21627" href="UF.Equiv.html#21570" class="Bound">Y</a> <a id="21629" href="UF.Equiv.html#21604" class="Bound">x</a><a id="21630" class="Symbol">))</a>
                <a id="21649" class="Symbol">→</a> <a id="21651" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="21663" class="Symbol">(</a><a id="21664" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="21668" class="Symbol">{</a><a id="21669" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="21670" class="Symbol">}</a> <a id="21672" class="Symbol">{</a><a id="21673" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="21674" class="Symbol">}</a> <a id="21676" class="Symbol">{</a><a id="21677" href="UF.Equiv.html#21559" class="Bound">X</a><a id="21678" class="Symbol">}</a> <a id="21680" class="Symbol">{</a><a id="21681" href="UF.Equiv.html#21570" class="Bound">Y</a><a id="21682" class="Symbol">})</a>
<a id="21685" href="UF.Equiv.html#21540" class="Function">pr₁-is-vv-equiv</a> <a id="21701" class="Symbol">{</a><a id="21702" href="UF.Equiv.html#21702" class="Bound">𝓤</a><a id="21703" class="Symbol">}</a> <a id="21705" class="Symbol">{</a><a id="21706" href="UF.Equiv.html#21706" class="Bound">𝓥</a><a id="21707" class="Symbol">}</a> <a id="21709" href="UF.Equiv.html#21709" class="Bound">X</a> <a id="21711" href="UF.Equiv.html#21711" class="Bound">Y</a> <a id="21713" href="UF.Equiv.html#21713" class="Bound">iss</a> <a id="21717" href="UF.Equiv.html#21717" class="Bound">x</a> <a id="21719" class="Symbol">=</a> <a id="21721" href="UF.Equiv.html#21933" class="Function">g</a>
 <a id="21724" class="Keyword">where</a>
  <a id="21732" href="UF.Equiv.html#21732" class="Function">c</a> <a id="21734" class="Symbol">:</a> <a id="21736" href="Notation.General.html#398" class="Function">fiber</a> <a id="21742" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="21746" href="UF.Equiv.html#21717" class="Bound">x</a>
  <a id="21750" href="UF.Equiv.html#21732" class="Function">c</a> <a id="21752" class="Symbol">=</a> <a id="21754" class="Symbol">(</a><a id="21755" href="UF.Equiv.html#21717" class="Bound">x</a> <a id="21757" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21759" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="21763" class="Symbol">(</a><a id="21764" href="UF.Equiv.html#21713" class="Bound">iss</a> <a id="21768" href="UF.Equiv.html#21717" class="Bound">x</a><a id="21769" class="Symbol">))</a> <a id="21772" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21774" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="21782" href="UF.Equiv.html#21782" class="Function">p</a> <a id="21784" class="Symbol">:</a> <a id="21786" class="Symbol">(</a><a id="21787" href="UF.Equiv.html#21787" class="Bound">y</a> <a id="21789" class="Symbol">:</a> <a id="21791" href="UF.Equiv.html#21711" class="Bound">Y</a> <a id="21793" href="UF.Equiv.html#21717" class="Bound">x</a><a id="21794" class="Symbol">)</a> <a id="21796" class="Symbol">→</a> <a id="21798" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="21802" class="Symbol">(</a><a id="21803" href="UF.Equiv.html#21713" class="Bound">iss</a> <a id="21807" href="UF.Equiv.html#21717" class="Bound">x</a><a id="21808" class="Symbol">)</a> <a id="21810" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21812" href="UF.Equiv.html#21787" class="Bound">y</a>
  <a id="21816" href="UF.Equiv.html#21782" class="Function">p</a> <a id="21818" class="Symbol">=</a> <a id="21820" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="21824" class="Symbol">(</a><a id="21825" href="UF.Equiv.html#21713" class="Bound">iss</a> <a id="21829" href="UF.Equiv.html#21717" class="Bound">x</a><a id="21830" class="Symbol">)</a>

  <a id="21835" href="UF.Equiv.html#21835" class="Function">f</a> <a id="21837" class="Symbol">:</a> <a id="21839" class="Symbol">(</a><a id="21840" href="UF.Equiv.html#21840" class="Bound">w</a> <a id="21842" class="Symbol">:</a> <a id="21844" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21846" href="UF.Equiv.html#21846" class="Bound">σ</a> <a id="21848" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21850" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="21852" href="UF.Equiv.html#21711" class="Bound">Y</a> <a id="21854" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21856" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="21860" href="UF.Equiv.html#21846" class="Bound">σ</a> <a id="21862" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21864" href="UF.Equiv.html#21717" class="Bound">x</a><a id="21865" class="Symbol">)</a> <a id="21867" class="Symbol">→</a> <a id="21869" href="UF.Equiv.html#21732" class="Function">c</a> <a id="21871" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21873" href="UF.Equiv.html#21840" class="Bound">w</a>
  <a id="21877" href="UF.Equiv.html#21835" class="Function">f</a> <a id="21879" class="Symbol">((</a><a id="21881" href="UF.Equiv.html#21881" class="Bound">x</a> <a id="21883" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21885" href="UF.Equiv.html#21885" class="Bound">y</a><a id="21886" class="Symbol">)</a> <a id="21888" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21890" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="21894" class="Symbol">)</a> <a id="21896" class="Symbol">=</a> <a id="21898" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21901" class="Symbol">(λ</a> <a id="21904" href="UF.Equiv.html#21904" class="Bound">-</a> <a id="21906" class="Symbol">→</a> <a id="21908" class="Symbol">(</a><a id="21909" href="UF.Equiv.html#21881" class="Bound">x</a> <a id="21911" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21913" href="UF.Equiv.html#21904" class="Bound">-</a><a id="21914" class="Symbol">)</a> <a id="21916" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21918" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="21922" class="Symbol">)</a> <a id="21924" class="Symbol">(</a><a id="21925" href="UF.Equiv.html#21782" class="Function">p</a> <a id="21927" href="UF.Equiv.html#21885" class="Bound">y</a><a id="21928" class="Symbol">)</a>

  <a id="21933" href="UF.Equiv.html#21933" class="Function">g</a> <a id="21935" class="Symbol">:</a> <a id="21937" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="21950" class="Symbol">(</a><a id="21951" href="Notation.General.html#398" class="Function">fiber</a> <a id="21957" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="21961" href="UF.Equiv.html#21717" class="Bound">x</a><a id="21962" class="Symbol">)</a>
  <a id="21966" href="UF.Equiv.html#21933" class="Function">g</a> <a id="21968" class="Symbol">=</a> <a id="21970" href="UF.Equiv.html#21732" class="Function">c</a> <a id="21972" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21974" href="UF.Equiv.html#21835" class="Function">f</a>

<a id="pr₁-is-equiv"></a><a id="21977" href="UF.Equiv.html#21977" class="Function">pr₁-is-equiv</a> <a id="21990" class="Symbol">:</a> <a id="21992" class="Symbol">(</a><a id="21993" href="UF.Equiv.html#21993" class="Bound">X</a> <a id="21995" class="Symbol">:</a> <a id="21997" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22001" class="Symbol">)</a> <a id="22003" class="Symbol">(</a><a id="22004" href="UF.Equiv.html#22004" class="Bound">Y</a> <a id="22006" class="Symbol">:</a> <a id="22008" href="UF.Equiv.html#21993" class="Bound">X</a> <a id="22010" class="Symbol">→</a> <a id="22012" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22014" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22016" class="Symbol">)</a>
             <a id="22031" class="Symbol">→</a> <a id="22033" class="Symbol">((</a><a id="22035" href="UF.Equiv.html#22035" class="Bound">x</a> <a id="22037" class="Symbol">:</a> <a id="22039" href="UF.Equiv.html#21993" class="Bound">X</a><a id="22040" class="Symbol">)</a> <a id="22042" class="Symbol">→</a> <a id="22044" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="22057" class="Symbol">(</a><a id="22058" href="UF.Equiv.html#22004" class="Bound">Y</a> <a id="22060" href="UF.Equiv.html#22035" class="Bound">x</a><a id="22061" class="Symbol">))</a>
             <a id="22077" class="Symbol">→</a> <a id="22079" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="22088" class="Symbol">(</a><a id="22089" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="22093" class="Symbol">{</a><a id="22094" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="22095" class="Symbol">}</a> <a id="22097" class="Symbol">{</a><a id="22098" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="22099" class="Symbol">}</a> <a id="22101" class="Symbol">{</a><a id="22102" href="UF.Equiv.html#21993" class="Bound">X</a><a id="22103" class="Symbol">}</a> <a id="22105" class="Symbol">{</a><a id="22106" href="UF.Equiv.html#22004" class="Bound">Y</a><a id="22107" class="Symbol">})</a>
<a id="22110" href="UF.Equiv.html#21977" class="Function">pr₁-is-equiv</a> <a id="22123" href="UF.Equiv.html#22123" class="Bound">X</a> <a id="22125" href="UF.Equiv.html#22125" class="Bound">Y</a> <a id="22127" href="UF.Equiv.html#22127" class="Bound">iss</a> <a id="22131" class="Symbol">=</a> <a id="22133" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a> <a id="22154" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="22158" class="Symbol">(</a><a id="22159" href="UF.Equiv.html#21540" class="Function">pr₁-is-vv-equiv</a> <a id="22175" href="UF.Equiv.html#22123" class="Bound">X</a> <a id="22177" href="UF.Equiv.html#22125" class="Bound">Y</a> <a id="22179" href="UF.Equiv.html#22127" class="Bound">iss</a><a id="22182" class="Symbol">)</a>

<a id="pr₁-is-vv-equiv-converse"></a><a id="22185" href="UF.Equiv.html#22185" class="Function">pr₁-is-vv-equiv-converse</a> <a id="22210" class="Symbol">:</a> <a id="22212" class="Symbol">{</a><a id="22213" href="UF.Equiv.html#22213" class="Bound">X</a> <a id="22215" class="Symbol">:</a> <a id="22217" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22219" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22221" class="Symbol">}</a> <a id="22223" class="Symbol">{</a><a id="22224" href="UF.Equiv.html#22224" class="Bound">A</a> <a id="22226" class="Symbol">:</a> <a id="22228" href="UF.Equiv.html#22213" class="Bound">X</a> <a id="22230" class="Symbol">→</a> <a id="22232" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22234" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22236" class="Symbol">}</a>
                         <a id="22263" class="Symbol">→</a> <a id="22265" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="22277" class="Symbol">(</a><a id="22278" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="22282" class="Symbol">{</a><a id="22283" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="22284" class="Symbol">}</a> <a id="22286" class="Symbol">{</a><a id="22287" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="22288" class="Symbol">}</a> <a id="22290" class="Symbol">{</a><a id="22291" href="UF.Equiv.html#22213" class="Bound">X</a><a id="22292" class="Symbol">}</a> <a id="22294" class="Symbol">{</a><a id="22295" href="UF.Equiv.html#22224" class="Bound">A</a><a id="22296" class="Symbol">})</a>
                         <a id="22324" class="Symbol">→</a> <a id="22326" class="Symbol">((</a><a id="22328" href="UF.Equiv.html#22328" class="Bound">x</a> <a id="22330" class="Symbol">:</a> <a id="22332" href="UF.Equiv.html#22213" class="Bound">X</a><a id="22333" class="Symbol">)</a> <a id="22335" class="Symbol">→</a> <a id="22337" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="22350" class="Symbol">(</a><a id="22351" href="UF.Equiv.html#22224" class="Bound">A</a> <a id="22353" href="UF.Equiv.html#22328" class="Bound">x</a><a id="22354" class="Symbol">))</a>
<a id="22357" href="UF.Equiv.html#22185" class="Function">pr₁-is-vv-equiv-converse</a> <a id="22382" class="Symbol">{</a><a id="22383" href="UF.Equiv.html#22383" class="Bound">𝓤</a><a id="22384" class="Symbol">}</a> <a id="22386" class="Symbol">{</a><a id="22387" href="UF.Equiv.html#22387" class="Bound">𝓥</a><a id="22388" class="Symbol">}</a> <a id="22390" class="Symbol">{</a><a id="22391" href="UF.Equiv.html#22391" class="Bound">X</a><a id="22392" class="Symbol">}</a> <a id="22394" class="Symbol">{</a><a id="22395" href="UF.Equiv.html#22395" class="Bound">A</a><a id="22396" class="Symbol">}</a> <a id="22398" href="UF.Equiv.html#22398" class="Bound">isv</a> <a id="22402" href="UF.Equiv.html#22402" class="Bound">x</a> <a id="22404" class="Symbol">=</a> <a id="22406" href="UF.Equiv.html#22617" class="Function">γ</a>
  <a id="22410" class="Keyword">where</a>
    <a id="22420" href="UF.Equiv.html#22420" class="Function">f</a> <a id="22422" class="Symbol">:</a> <a id="22424" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="22426" href="UF.Equiv.html#22395" class="Bound">A</a> <a id="22428" class="Symbol">→</a> <a id="22430" href="UF.Equiv.html#22391" class="Bound">X</a>
    <a id="22436" href="UF.Equiv.html#22420" class="Function">f</a> <a id="22438" class="Symbol">=</a> <a id="22440" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="22444" class="Symbol">{</a><a id="22445" href="UF.Equiv.html#22383" class="Bound">𝓤</a><a id="22446" class="Symbol">}</a> <a id="22448" class="Symbol">{</a><a id="22449" href="UF.Equiv.html#22387" class="Bound">𝓥</a><a id="22450" class="Symbol">}</a> <a id="22452" class="Symbol">{</a><a id="22453" href="UF.Equiv.html#22391" class="Bound">X</a><a id="22454" class="Symbol">}</a> <a id="22456" class="Symbol">{</a><a id="22457" href="UF.Equiv.html#22395" class="Bound">A</a><a id="22458" class="Symbol">}</a>

    <a id="22465" href="UF.Equiv.html#22465" class="Function">s</a> <a id="22467" class="Symbol">:</a> <a id="22469" href="UF.Equiv.html#22395" class="Bound">A</a> <a id="22471" href="UF.Equiv.html#22402" class="Bound">x</a> <a id="22473" class="Symbol">→</a> <a id="22475" href="Notation.General.html#398" class="Function">fiber</a> <a id="22481" href="UF.Equiv.html#22420" class="Function">f</a> <a id="22483" href="UF.Equiv.html#22402" class="Bound">x</a>
    <a id="22489" href="UF.Equiv.html#22465" class="Function">s</a> <a id="22491" href="UF.Equiv.html#22491" class="Bound">a</a> <a id="22493" class="Symbol">=</a> <a id="22495" class="Symbol">(</a><a id="22496" href="UF.Equiv.html#22402" class="Bound">x</a> <a id="22498" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22500" href="UF.Equiv.html#22491" class="Bound">a</a><a id="22501" class="Symbol">)</a> <a id="22503" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22505" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="22515" href="UF.Equiv.html#22515" class="Function">r</a> <a id="22517" class="Symbol">:</a> <a id="22519" href="Notation.General.html#398" class="Function">fiber</a> <a id="22525" href="UF.Equiv.html#22420" class="Function">f</a> <a id="22527" href="UF.Equiv.html#22402" class="Bound">x</a> <a id="22529" class="Symbol">→</a> <a id="22531" href="UF.Equiv.html#22395" class="Bound">A</a> <a id="22533" href="UF.Equiv.html#22402" class="Bound">x</a>
    <a id="22539" href="UF.Equiv.html#22515" class="Function">r</a> <a id="22541" class="Symbol">((</a><a id="22543" href="UF.Equiv.html#22543" class="Bound">x</a> <a id="22545" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22547" href="UF.Equiv.html#22547" class="Bound">a</a><a id="22548" class="Symbol">)</a> <a id="22550" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22552" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="22556" class="Symbol">)</a> <a id="22558" class="Symbol">=</a> <a id="22560" href="UF.Equiv.html#22547" class="Bound">a</a>

    <a id="22567" href="UF.Equiv.html#22567" class="Function">rs</a> <a id="22570" class="Symbol">:</a> <a id="22572" class="Symbol">(</a><a id="22573" href="UF.Equiv.html#22573" class="Bound">a</a> <a id="22575" class="Symbol">:</a> <a id="22577" href="UF.Equiv.html#22395" class="Bound">A</a> <a id="22579" href="UF.Equiv.html#22402" class="Bound">x</a><a id="22580" class="Symbol">)</a> <a id="22582" class="Symbol">→</a> <a id="22584" href="UF.Equiv.html#22515" class="Function">r</a> <a id="22586" class="Symbol">(</a><a id="22587" href="UF.Equiv.html#22465" class="Function">s</a> <a id="22589" href="UF.Equiv.html#22573" class="Bound">a</a><a id="22590" class="Symbol">)</a> <a id="22592" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22594" href="UF.Equiv.html#22573" class="Bound">a</a>
    <a id="22600" href="UF.Equiv.html#22567" class="Function">rs</a> <a id="22603" href="UF.Equiv.html#22603" class="Bound">a</a> <a id="22605" class="Symbol">=</a> <a id="22607" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="22617" href="UF.Equiv.html#22617" class="Function">γ</a> <a id="22619" class="Symbol">:</a> <a id="22621" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="22634" class="Symbol">(</a><a id="22635" href="UF.Equiv.html#22395" class="Bound">A</a> <a id="22637" href="UF.Equiv.html#22402" class="Bound">x</a><a id="22638" class="Symbol">)</a>
    <a id="22644" href="UF.Equiv.html#22617" class="Function">γ</a> <a id="22646" class="Symbol">=</a> <a id="22648" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a> <a id="22669" class="Symbol">(</a><a id="22670" href="UF.Equiv.html#22515" class="Function">r</a> <a id="22672" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22674" href="UF.Equiv.html#22465" class="Function">s</a> <a id="22676" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22678" href="UF.Equiv.html#22567" class="Function">rs</a><a id="22680" class="Symbol">)</a> <a id="22682" class="Symbol">(</a><a id="22683" href="UF.Equiv.html#22398" class="Bound">isv</a> <a id="22687" href="UF.Equiv.html#22402" class="Bound">x</a><a id="22688" class="Symbol">)</a>

<a id="logical-equivs-of-props-are-equivs"></a><a id="22691" href="UF.Equiv.html#22691" class="Function">logical-equivs-of-props-are-equivs</a> <a id="22726" class="Symbol">:</a> <a id="22728" class="Symbol">{</a><a id="22729" href="UF.Equiv.html#22729" class="Bound">P</a> <a id="22731" class="Symbol">:</a> <a id="22733" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22735" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22737" class="Symbol">}</a> <a id="22739" class="Symbol">{</a><a id="22740" href="UF.Equiv.html#22740" class="Bound">Q</a> <a id="22742" class="Symbol">:</a> <a id="22744" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22746" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22748" class="Symbol">}</a>
                                   <a id="22785" class="Symbol">→</a> <a id="22787" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="22795" href="UF.Equiv.html#22729" class="Bound">P</a>
                                   <a id="22832" class="Symbol">→</a> <a id="22834" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="22842" href="UF.Equiv.html#22740" class="Bound">Q</a>
                                   <a id="22879" class="Symbol">→</a> <a id="22881" class="Symbol">(</a><a id="22882" href="UF.Equiv.html#22882" class="Bound">f</a> <a id="22884" class="Symbol">:</a> <a id="22886" href="UF.Equiv.html#22729" class="Bound">P</a> <a id="22888" class="Symbol">→</a> <a id="22890" href="UF.Equiv.html#22740" class="Bound">Q</a><a id="22891" class="Symbol">)</a>
                                   <a id="22928" class="Symbol">→</a> <a id="22930" class="Symbol">(</a><a id="22931" href="UF.Equiv.html#22740" class="Bound">Q</a> <a id="22933" class="Symbol">→</a> <a id="22935" href="UF.Equiv.html#22729" class="Bound">P</a><a id="22936" class="Symbol">)</a>
                                   <a id="22973" class="Symbol">→</a> <a id="22975" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="22984" href="UF.Equiv.html#22882" class="Bound">f</a>
<a id="22986" href="UF.Equiv.html#22691" class="Function">logical-equivs-of-props-are-equivs</a> <a id="23021" href="UF.Equiv.html#23021" class="Bound">i</a> <a id="23023" href="UF.Equiv.html#23023" class="Bound">j</a> <a id="23025" href="UF.Equiv.html#23025" class="Bound">f</a> <a id="23027" href="UF.Equiv.html#23027" class="Bound">g</a> <a id="23029" class="Symbol">=</a>
  <a id="23033" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="23050" href="UF.Equiv.html#23025" class="Bound">f</a> <a id="23052" class="Symbol">(</a><a id="23053" href="UF.Equiv.html#23027" class="Bound">g</a> <a id="23055" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23057" class="Symbol">(λ</a> <a id="23060" href="UF.Equiv.html#23060" class="Bound">x</a> <a id="23062" class="Symbol">→</a> <a id="23064" href="UF.Equiv.html#23021" class="Bound">i</a> <a id="23066" class="Symbol">(</a><a id="23067" href="UF.Equiv.html#23027" class="Bound">g</a> <a id="23069" class="Symbol">(</a><a id="23070" href="UF.Equiv.html#23025" class="Bound">f</a> <a id="23072" href="UF.Equiv.html#23060" class="Bound">x</a><a id="23073" class="Symbol">))</a> <a id="23076" href="UF.Equiv.html#23060" class="Bound">x</a><a id="23077" class="Symbol">)</a> <a id="23079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                          <a id="23107" class="Symbol">(λ</a> <a id="23110" href="UF.Equiv.html#23110" class="Bound">x</a> <a id="23112" class="Symbol">→</a> <a id="23114" href="UF.Equiv.html#23023" class="Bound">j</a> <a id="23116" class="Symbol">(</a><a id="23117" href="UF.Equiv.html#23025" class="Bound">f</a> <a id="23119" class="Symbol">(</a><a id="23120" href="UF.Equiv.html#23027" class="Bound">g</a> <a id="23122" href="UF.Equiv.html#23110" class="Bound">x</a><a id="23123" class="Symbol">))</a> <a id="23126" href="UF.Equiv.html#23110" class="Bound">x</a><a id="23127" class="Symbol">))</a>

<a id="logically-equivalent-props-are-equivalent"></a><a id="23131" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a> <a id="23173" class="Symbol">:</a> <a id="23175" class="Symbol">{</a><a id="23176" href="UF.Equiv.html#23176" class="Bound">P</a> <a id="23178" class="Symbol">:</a> <a id="23180" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23182" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23184" class="Symbol">}</a> <a id="23186" class="Symbol">{</a><a id="23187" href="UF.Equiv.html#23187" class="Bound">Q</a> <a id="23189" class="Symbol">:</a> <a id="23191" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="23193" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23195" class="Symbol">}</a>
                                          <a id="23239" class="Symbol">→</a> <a id="23241" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="23249" href="UF.Equiv.html#23176" class="Bound">P</a>
                                          <a id="23293" class="Symbol">→</a> <a id="23295" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="23303" href="UF.Equiv.html#23187" class="Bound">Q</a>
                                          <a id="23347" class="Symbol">→</a> <a id="23349" class="Symbol">(</a><a id="23350" href="UF.Equiv.html#23176" class="Bound">P</a> <a id="23352" class="Symbol">→</a> <a id="23354" href="UF.Equiv.html#23187" class="Bound">Q</a><a id="23355" class="Symbol">)</a>
                                          <a id="23399" class="Symbol">→</a> <a id="23401" class="Symbol">(</a><a id="23402" href="UF.Equiv.html#23187" class="Bound">Q</a> <a id="23404" class="Symbol">→</a> <a id="23406" href="UF.Equiv.html#23176" class="Bound">P</a><a id="23407" class="Symbol">)</a>
                                          <a id="23451" class="Symbol">→</a> <a id="23453" href="UF.Equiv.html#23176" class="Bound">P</a> <a id="23455" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="23457" href="UF.Equiv.html#23187" class="Bound">Q</a>
<a id="23459" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a> <a id="23501" href="UF.Equiv.html#23501" class="Bound">i</a> <a id="23503" href="UF.Equiv.html#23503" class="Bound">j</a> <a id="23505" href="UF.Equiv.html#23505" class="Bound">f</a> <a id="23507" href="UF.Equiv.html#23507" class="Bound">g</a> <a id="23509" class="Symbol">=</a>
  <a id="23513" class="Symbol">(</a><a id="23514" href="UF.Equiv.html#23505" class="Bound">f</a> <a id="23516" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23518" href="UF.Equiv.html#22691" class="Function">logical-equivs-of-props-are-equivs</a> <a id="23553" href="UF.Equiv.html#23501" class="Bound">i</a> <a id="23555" href="UF.Equiv.html#23503" class="Bound">j</a> <a id="23557" href="UF.Equiv.html#23505" class="Bound">f</a> <a id="23559" href="UF.Equiv.html#23507" class="Bound">g</a><a id="23560" class="Symbol">)</a>

<a id="23563" class="Markup">\end{code}</a><a id="23573" class="Background">

5th March 2019. A more direct proof that quasi-invertible maps are
Voevodsky equivalences (have contractible fibers).

</a><a id="23694" class="Markup">\begin{code}</a>

<a id="qinvs-are-vv-equivs&#39;"></a><a id="23708" href="UF.Equiv.html#23708" class="Function">qinvs-are-vv-equivs&#39;</a> <a id="23729" class="Symbol">:</a> <a id="23731" class="Symbol">{</a><a id="23732" href="UF.Equiv.html#23732" class="Bound">X</a> <a id="23734" class="Symbol">:</a> <a id="23736" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23738" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23740" class="Symbol">}</a> <a id="23742" class="Symbol">{</a><a id="23743" href="UF.Equiv.html#23743" class="Bound">Y</a> <a id="23745" class="Symbol">:</a> <a id="23747" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="23749" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23751" class="Symbol">}</a> <a id="23753" class="Symbol">(</a><a id="23754" href="UF.Equiv.html#23754" class="Bound">f</a> <a id="23756" class="Symbol">:</a> <a id="23758" href="UF.Equiv.html#23732" class="Bound">X</a> <a id="23760" class="Symbol">→</a> <a id="23762" href="UF.Equiv.html#23743" class="Bound">Y</a><a id="23763" class="Symbol">)</a>
                     <a id="23786" class="Symbol">→</a> <a id="23788" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="23793" href="UF.Equiv.html#23754" class="Bound">f</a>
                     <a id="23816" class="Symbol">→</a> <a id="23818" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="23830" href="UF.Equiv.html#23754" class="Bound">f</a>
<a id="23832" href="UF.Equiv.html#23708" class="Function">qinvs-are-vv-equivs&#39;</a> <a id="23853" class="Symbol">{</a><a id="23854" href="UF.Equiv.html#23854" class="Bound">𝓤</a><a id="23855" class="Symbol">}</a> <a id="23857" class="Symbol">{</a><a id="23858" href="UF.Equiv.html#23858" class="Bound">𝓥</a><a id="23859" class="Symbol">}</a> <a id="23861" class="Symbol">{</a><a id="23862" href="UF.Equiv.html#23862" class="Bound">X</a><a id="23863" class="Symbol">}</a> <a id="23865" class="Symbol">{</a><a id="23866" href="UF.Equiv.html#23866" class="Bound">Y</a><a id="23867" class="Symbol">}</a> <a id="23869" href="UF.Equiv.html#23869" class="Bound">f</a> <a id="23871" class="Symbol">(</a><a id="23872" href="UF.Equiv.html#23872" class="Bound">g</a> <a id="23874" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23876" href="UF.Equiv.html#23876" class="Bound">η</a> <a id="23878" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23880" href="UF.Equiv.html#23880" class="Bound">ε</a><a id="23881" class="Symbol">)</a> <a id="23883" href="UF.Equiv.html#23883" class="Bound">y₀</a> <a id="23886" class="Symbol">=</a> <a id="23888" href="UF.Equiv.html#24553" class="Function">γ</a>
 <a id="23891" class="Keyword">where</a>
  <a id="23899" href="UF.Equiv.html#23899" class="Function">a</a> <a id="23901" class="Symbol">:</a> <a id="23903" class="Symbol">(</a><a id="23904" href="UF.Equiv.html#23904" class="Bound">y</a> <a id="23906" class="Symbol">:</a> <a id="23908" href="UF.Equiv.html#23866" class="Bound">Y</a><a id="23909" class="Symbol">)</a> <a id="23911" class="Symbol">→</a> <a id="23913" class="Symbol">(</a><a id="23914" href="UF.Equiv.html#23869" class="Bound">f</a> <a id="23916" class="Symbol">(</a><a id="23917" href="UF.Equiv.html#23872" class="Bound">g</a> <a id="23919" href="UF.Equiv.html#23904" class="Bound">y</a><a id="23920" class="Symbol">)</a> <a id="23922" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23924" href="UF.Equiv.html#23883" class="Bound">y₀</a><a id="23926" class="Symbol">)</a> <a id="23928" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="23930" class="Symbol">(</a><a id="23931" href="UF.Equiv.html#23904" class="Bound">y</a> <a id="23933" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23935" href="UF.Equiv.html#23883" class="Bound">y₀</a><a id="23937" class="Symbol">)</a>
  <a id="23941" href="UF.Equiv.html#23899" class="Function">a</a> <a id="23943" href="UF.Equiv.html#23943" class="Bound">y</a> <a id="23945" class="Symbol">=</a> <a id="23947" href="UF.Equiv.html#23971" class="Function">r</a> <a id="23949" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23951" href="UF.Equiv.html#24020" class="Function">s</a> <a id="23953" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23955" href="UF.Equiv.html#24073" class="Function">rs</a>
   <a id="23961" class="Keyword">where</a>
    <a id="23971" href="UF.Equiv.html#23971" class="Function">r</a> <a id="23973" class="Symbol">:</a> <a id="23975" href="UF.Equiv.html#23943" class="Bound">y</a> <a id="23977" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23979" href="UF.Equiv.html#23883" class="Bound">y₀</a> <a id="23982" class="Symbol">→</a> <a id="23984" href="UF.Equiv.html#23869" class="Bound">f</a> <a id="23986" class="Symbol">(</a><a id="23987" href="UF.Equiv.html#23872" class="Bound">g</a> <a id="23989" href="UF.Equiv.html#23943" class="Bound">y</a><a id="23990" class="Symbol">)</a> <a id="23992" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23994" href="UF.Equiv.html#23883" class="Bound">y₀</a>
    <a id="24001" href="UF.Equiv.html#23971" class="Function">r</a> <a id="24003" href="UF.Equiv.html#24003" class="Bound">p</a> <a id="24005" class="Symbol">=</a> <a id="24007" href="UF.Equiv.html#23880" class="Bound">ε</a> <a id="24009" href="UF.Equiv.html#23943" class="Bound">y</a> <a id="24011" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24013" href="UF.Equiv.html#24003" class="Bound">p</a>

    <a id="24020" href="UF.Equiv.html#24020" class="Function">s</a> <a id="24022" class="Symbol">:</a> <a id="24024" href="UF.Equiv.html#23869" class="Bound">f</a> <a id="24026" class="Symbol">(</a><a id="24027" href="UF.Equiv.html#23872" class="Bound">g</a> <a id="24029" href="UF.Equiv.html#23943" class="Bound">y</a><a id="24030" class="Symbol">)</a> <a id="24032" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24034" href="UF.Equiv.html#23883" class="Bound">y₀</a> <a id="24037" class="Symbol">→</a> <a id="24039" href="UF.Equiv.html#23943" class="Bound">y</a> <a id="24041" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24043" href="UF.Equiv.html#23883" class="Bound">y₀</a>
    <a id="24050" href="UF.Equiv.html#24020" class="Function">s</a> <a id="24052" href="UF.Equiv.html#24052" class="Bound">q</a> <a id="24054" class="Symbol">=</a> <a id="24056" class="Symbol">(</a><a id="24057" href="UF.Equiv.html#23880" class="Bound">ε</a> <a id="24059" href="UF.Equiv.html#23943" class="Bound">y</a><a id="24060" class="Symbol">)</a><a id="24061" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24064" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24066" href="UF.Equiv.html#24052" class="Bound">q</a>

    <a id="24073" href="UF.Equiv.html#24073" class="Function">rs</a> <a id="24076" class="Symbol">:</a> <a id="24078" class="Symbol">(</a><a id="24079" href="UF.Equiv.html#24079" class="Bound">q</a> <a id="24081" class="Symbol">:</a> <a id="24083" href="UF.Equiv.html#23869" class="Bound">f</a> <a id="24085" class="Symbol">(</a><a id="24086" href="UF.Equiv.html#23872" class="Bound">g</a> <a id="24088" href="UF.Equiv.html#23943" class="Bound">y</a><a id="24089" class="Symbol">)</a> <a id="24091" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24093" href="UF.Equiv.html#23883" class="Bound">y₀</a><a id="24095" class="Symbol">)</a> <a id="24097" class="Symbol">→</a> <a id="24099" href="UF.Equiv.html#23971" class="Function">r</a> <a id="24101" class="Symbol">(</a><a id="24102" href="UF.Equiv.html#24020" class="Function">s</a> <a id="24104" href="UF.Equiv.html#24079" class="Bound">q</a><a id="24105" class="Symbol">)</a> <a id="24107" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24109" href="UF.Equiv.html#24079" class="Bound">q</a>
    <a id="24115" href="UF.Equiv.html#24073" class="Function">rs</a> <a id="24118" href="UF.Equiv.html#24118" class="Bound">q</a> <a id="24120" class="Symbol">=</a> <a id="24122" href="UF.Equiv.html#23880" class="Bound">ε</a> <a id="24124" href="UF.Equiv.html#23943" class="Bound">y</a> <a id="24126" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24128" class="Symbol">((</a><a id="24130" href="UF.Equiv.html#23880" class="Bound">ε</a> <a id="24132" href="UF.Equiv.html#23943" class="Bound">y</a><a id="24133" class="Symbol">)</a><a id="24134" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24137" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24139" href="UF.Equiv.html#24118" class="Bound">q</a><a id="24140" class="Symbol">)</a> <a id="24142" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24145" class="Symbol">(</a><a id="24146" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="24153" class="Symbol">(</a><a id="24154" href="UF.Equiv.html#23880" class="Bound">ε</a> <a id="24156" href="UF.Equiv.html#23943" class="Bound">y</a><a id="24157" class="Symbol">)</a> <a id="24159" class="Symbol">((</a><a id="24161" href="UF.Equiv.html#23880" class="Bound">ε</a> <a id="24163" href="UF.Equiv.html#23943" class="Bound">y</a><a id="24164" class="Symbol">)</a><a id="24165" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24167" class="Symbol">)</a> <a id="24169" href="UF.Equiv.html#24118" class="Bound">q</a><a id="24170" class="Symbol">)</a><a id="24171" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24174" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="24187" class="Symbol">(</a><a id="24188" href="UF.Equiv.html#23880" class="Bound">ε</a> <a id="24190" href="UF.Equiv.html#23943" class="Bound">y</a> <a id="24192" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24194" class="Symbol">(</a><a id="24195" href="UF.Equiv.html#23880" class="Bound">ε</a> <a id="24197" href="UF.Equiv.html#23943" class="Bound">y</a><a id="24198" class="Symbol">)</a><a id="24199" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24201" class="Symbol">)</a> <a id="24203" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24205" href="UF.Equiv.html#24118" class="Bound">q</a> <a id="24207" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24210" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24213" class="Symbol">(</a><a id="24214" href="MLTT.Id.html#967" class="Function Operator">_∙</a> <a id="24217" href="UF.Equiv.html#24118" class="Bound">q</a><a id="24218" class="Symbol">)</a> <a id="24220" class="Symbol">((</a><a id="24222" href="UF.Base.html#12428" class="Function">sym-is-inverse&#39;</a> <a id="24238" class="Symbol">(</a><a id="24239" href="UF.Equiv.html#23880" class="Bound">ε</a> <a id="24241" href="UF.Equiv.html#23943" class="Bound">y</a><a id="24242" class="Symbol">))</a><a id="24244" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24246" class="Symbol">)</a> <a id="24248" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="24261" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="24266" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24268" href="UF.Equiv.html#24118" class="Bound">q</a>            <a id="24281" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24284" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="24302" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="24315" href="UF.Equiv.html#24118" class="Bound">q</a>                   <a id="24335" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="24340" href="UF.Equiv.html#24340" class="Function">b</a> <a id="24342" class="Symbol">:</a> <a id="24344" href="Notation.General.html#398" class="Function">fiber</a> <a id="24350" href="UF.Equiv.html#23869" class="Bound">f</a> <a id="24352" href="UF.Equiv.html#23883" class="Bound">y₀</a> <a id="24355" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="24357" href="UF.Subsingletons.html#3951" class="Function">singleton-type&#39;</a> <a id="24373" href="UF.Equiv.html#23883" class="Bound">y₀</a>
  <a id="24378" href="UF.Equiv.html#24340" class="Function">b</a> <a id="24380" class="Symbol">=</a> <a id="24382" class="Symbol">(</a><a id="24383" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24385" href="UF.Equiv.html#24385" class="Bound">x</a> <a id="24387" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24389" href="UF.Equiv.html#23862" class="Bound">X</a> <a id="24391" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24393" href="UF.Equiv.html#23869" class="Bound">f</a> <a id="24395" href="UF.Equiv.html#24385" class="Bound">x</a> <a id="24397" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24399" href="UF.Equiv.html#23883" class="Bound">y₀</a><a id="24401" class="Symbol">)</a>     <a id="24407" href="UF.Retracts.html#10785" class="Function Operator">◁⟨</a> <a id="24410" href="UF.Retracts.html#7497" class="Function">Σ-reindex-retract</a> <a id="24428" href="UF.Equiv.html#23872" class="Bound">g</a> <a id="24430" class="Symbol">(</a><a id="24431" href="UF.Equiv.html#23869" class="Bound">f</a> <a id="24433" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24435" href="UF.Equiv.html#23876" class="Bound">η</a><a id="24436" class="Symbol">)</a> <a id="24438" href="UF.Retracts.html#10785" class="Function Operator">⟩</a>
      <a id="24446" class="Symbol">(</a><a id="24447" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24449" href="UF.Equiv.html#24449" class="Bound">y</a> <a id="24451" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24453" href="UF.Equiv.html#23866" class="Bound">Y</a> <a id="24455" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24457" href="UF.Equiv.html#23869" class="Bound">f</a> <a id="24459" class="Symbol">(</a><a id="24460" href="UF.Equiv.html#23872" class="Bound">g</a> <a id="24462" href="UF.Equiv.html#24449" class="Bound">y</a><a id="24463" class="Symbol">)</a> <a id="24465" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24467" href="UF.Equiv.html#23883" class="Bound">y₀</a><a id="24469" class="Symbol">)</a> <a id="24471" href="UF.Retracts.html#10785" class="Function Operator">◁⟨</a> <a id="24474" href="UF.Retracts.html#8268" class="Function">Σ-retract</a> <a id="24484" class="Symbol">(λ</a> <a id="24487" href="UF.Equiv.html#24487" class="Bound">y</a> <a id="24489" class="Symbol">→</a> <a id="24491" href="UF.Equiv.html#23869" class="Bound">f</a> <a id="24493" class="Symbol">(</a><a id="24494" href="UF.Equiv.html#23872" class="Bound">g</a> <a id="24496" href="UF.Equiv.html#24487" class="Bound">y</a><a id="24497" class="Symbol">)</a> <a id="24499" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24501" href="UF.Equiv.html#23883" class="Bound">y₀</a><a id="24503" class="Symbol">)</a> <a id="24505" class="Symbol">(</a><a id="24506" href="MLTT.Id.html#193" class="Datatype Operator">_＝</a> <a id="24509" href="UF.Equiv.html#23883" class="Bound">y₀</a><a id="24511" class="Symbol">)</a> <a id="24513" href="UF.Equiv.html#23899" class="Function">a</a> <a id="24515" href="UF.Retracts.html#10785" class="Function Operator">⟩</a>
      <a id="24523" class="Symbol">(</a><a id="24524" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24526" href="UF.Equiv.html#24526" class="Bound">y</a> <a id="24528" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24530" href="UF.Equiv.html#23866" class="Bound">Y</a> <a id="24532" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24534" href="UF.Equiv.html#24526" class="Bound">y</a> <a id="24536" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24538" href="UF.Equiv.html#23883" class="Bound">y₀</a><a id="24540" class="Symbol">)</a>       <a id="24548" href="UF.Retracts.html#10959" class="Function Operator">◀</a>

  <a id="24553" href="UF.Equiv.html#24553" class="Function">γ</a> <a id="24555" class="Symbol">:</a> <a id="24557" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="24570" class="Symbol">(</a><a id="24571" href="Notation.General.html#398" class="Function">fiber</a> <a id="24577" href="UF.Equiv.html#23869" class="Bound">f</a> <a id="24579" href="UF.Equiv.html#23883" class="Bound">y₀</a><a id="24581" class="Symbol">)</a>
  <a id="24585" href="UF.Equiv.html#24553" class="Function">γ</a> <a id="24587" class="Symbol">=</a> <a id="24589" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a> <a id="24610" href="UF.Equiv.html#24340" class="Function">b</a> <a id="24612" class="Symbol">(</a><a id="24613" href="UF.Equiv.html#10765" class="Function">singleton-types&#39;-are-singletons</a> <a id="24645" href="UF.Equiv.html#23883" class="Bound">y₀</a><a id="24647" class="Symbol">)</a>

<a id="maps-of-singletons-are-equivs"></a><a id="24650" href="UF.Equiv.html#24650" class="Function">maps-of-singletons-are-equivs</a> <a id="24680" class="Symbol">:</a> <a id="24682" class="Symbol">{</a><a id="24683" href="UF.Equiv.html#24683" class="Bound">X</a> <a id="24685" class="Symbol">:</a> <a id="24687" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24689" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24691" class="Symbol">}</a> <a id="24693" class="Symbol">{</a><a id="24694" href="UF.Equiv.html#24694" class="Bound">Y</a> <a id="24696" class="Symbol">:</a> <a id="24698" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="24700" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24702" class="Symbol">}</a> <a id="24704" class="Symbol">(</a><a id="24705" href="UF.Equiv.html#24705" class="Bound">f</a> <a id="24707" class="Symbol">:</a> <a id="24709" href="UF.Equiv.html#24683" class="Bound">X</a> <a id="24711" class="Symbol">→</a> <a id="24713" href="UF.Equiv.html#24694" class="Bound">Y</a><a id="24714" class="Symbol">)</a>
                              <a id="24746" class="Symbol">→</a> <a id="24748" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="24761" href="UF.Equiv.html#24683" class="Bound">X</a>
                              <a id="24793" class="Symbol">→</a> <a id="24795" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="24808" href="UF.Equiv.html#24694" class="Bound">Y</a>
                              <a id="24840" class="Symbol">→</a> <a id="24842" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="24851" href="UF.Equiv.html#24705" class="Bound">f</a>
<a id="24853" href="UF.Equiv.html#24650" class="Function">maps-of-singletons-are-equivs</a> <a id="24883" href="UF.Equiv.html#24883" class="Bound">f</a> <a id="24885" class="Symbol">(</a><a id="24886" href="UF.Equiv.html#24886" class="Bound">c</a> <a id="24888" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24890" href="UF.Equiv.html#24890" class="Bound">φ</a><a id="24891" class="Symbol">)</a> <a id="24893" class="Symbol">(</a><a id="24894" href="UF.Equiv.html#24894" class="Bound">d</a> <a id="24896" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24898" href="UF.Equiv.html#24898" class="Bound">γ</a><a id="24899" class="Symbol">)</a> <a id="24901" class="Symbol">=</a>
 <a id="24904" class="Symbol">((λ</a> <a id="24908" href="UF.Equiv.html#24908" class="Bound">y</a> <a id="24910" class="Symbol">→</a> <a id="24912" href="UF.Equiv.html#24886" class="Bound">c</a><a id="24913" class="Symbol">)</a> <a id="24915" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24917" class="Symbol">(λ</a> <a id="24920" href="UF.Equiv.html#24920" class="Bound">x</a> <a id="24922" class="Symbol">→</a> <a id="24924" href="UF.Equiv.html#24883" class="Bound">f</a> <a id="24926" href="UF.Equiv.html#24886" class="Bound">c</a> <a id="24928" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24931" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="24952" class="Symbol">(</a><a id="24953" href="UF.Equiv.html#24894" class="Bound">d</a> <a id="24955" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24957" href="UF.Equiv.html#24898" class="Bound">γ</a><a id="24958" class="Symbol">)</a> <a id="24960" class="Symbol">(</a><a id="24961" href="UF.Equiv.html#24883" class="Bound">f</a> <a id="24963" href="UF.Equiv.html#24886" class="Bound">c</a><a id="24964" class="Symbol">)</a> <a id="24966" href="UF.Equiv.html#24920" class="Bound">x</a> <a id="24968" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="24991" href="UF.Equiv.html#24920" class="Bound">x</a>   <a id="24995" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="24996" class="Symbol">))</a> <a id="24999" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="25002" class="Symbol">((λ</a> <a id="25006" href="UF.Equiv.html#25006" class="Bound">y</a> <a id="25008" class="Symbol">→</a> <a id="25010" href="UF.Equiv.html#24886" class="Bound">c</a><a id="25011" class="Symbol">)</a> <a id="25013" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25015" href="UF.Equiv.html#24890" class="Bound">φ</a><a id="25016" class="Symbol">)</a>

<a id="is-fiberwise-equiv"></a><a id="25019" href="UF.Equiv.html#25019" class="Function">is-fiberwise-equiv</a> <a id="25038" class="Symbol">:</a> <a id="25040" class="Symbol">{</a><a id="25041" href="UF.Equiv.html#25041" class="Bound">X</a> <a id="25043" class="Symbol">:</a> <a id="25045" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25047" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25049" class="Symbol">}</a> <a id="25051" class="Symbol">{</a><a id="25052" href="UF.Equiv.html#25052" class="Bound">A</a> <a id="25054" class="Symbol">:</a> <a id="25056" href="UF.Equiv.html#25041" class="Bound">X</a> <a id="25058" class="Symbol">→</a> <a id="25060" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="25062" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25064" class="Symbol">}</a> <a id="25066" class="Symbol">{</a><a id="25067" href="UF.Equiv.html#25067" class="Bound">B</a> <a id="25069" class="Symbol">:</a> <a id="25071" href="UF.Equiv.html#25041" class="Bound">X</a> <a id="25073" class="Symbol">→</a> <a id="25075" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="25077" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25079" class="Symbol">}</a>
                   <a id="25100" class="Symbol">→</a> <a id="25102" href="UF.Base.html#303" class="Function">Nat</a> <a id="25106" href="UF.Equiv.html#25052" class="Bound">A</a> <a id="25108" href="UF.Equiv.html#25067" class="Bound">B</a> <a id="25110" class="Symbol">→</a> <a id="25112" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25114" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="25116" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="25118" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="25120" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="25122" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="25124" href="UF.Equiv.html#25019" class="Function">is-fiberwise-equiv</a> <a id="25143" href="UF.Equiv.html#25143" class="Bound">τ</a> <a id="25145" class="Symbol">=</a> <a id="25147" class="Symbol">∀</a> <a id="25149" href="UF.Equiv.html#25149" class="Bound">x</a> <a id="25151" class="Symbol">→</a> <a id="25153" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="25162" class="Symbol">(</a><a id="25163" href="UF.Equiv.html#25143" class="Bound">τ</a> <a id="25165" href="UF.Equiv.html#25149" class="Bound">x</a><a id="25166" class="Symbol">)</a>

<a id="25169" class="Markup">\end{code}</a><a id="25179" class="Background">

Added 1st December 2019.

Sometimes it is is convenient to reason with quasi-equivalences
directly, in particular if we want to avoid function extensionality,
and we introduce some machinery for this.

</a><a id="25383" class="Markup">\begin{code}</a>

<a id="_≅_"></a><a id="25397" href="UF.Equiv.html#25397" class="Function Operator">_≅_</a> <a id="25401" class="Symbol">:</a> <a id="25403" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25405" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25407" class="Symbol">→</a> <a id="25409" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="25411" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25413" class="Symbol">→</a> <a id="25415" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25417" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="25419" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="25421" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="25423" href="UF.Equiv.html#25423" class="Bound">X</a> <a id="25425" href="UF.Equiv.html#25397" class="Function Operator">≅</a> <a id="25427" href="UF.Equiv.html#25427" class="Bound">Y</a> <a id="25429" class="Symbol">=</a> <a id="25431" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25433" href="UF.Equiv.html#25433" class="Bound">f</a> <a id="25435" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25437" class="Symbol">(</a><a id="25438" href="UF.Equiv.html#25423" class="Bound">X</a> <a id="25440" class="Symbol">→</a> <a id="25442" href="UF.Equiv.html#25427" class="Bound">Y</a><a id="25443" class="Symbol">)</a> <a id="25445" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25447" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="25452" href="UF.Equiv.html#25433" class="Bound">f</a>

<a id="id-qinv"></a><a id="25455" href="UF.Equiv.html#25455" class="Function">id-qinv</a> <a id="25463" class="Symbol">:</a> <a id="25465" class="Symbol">(</a><a id="25466" href="UF.Equiv.html#25466" class="Bound">X</a> <a id="25468" class="Symbol">:</a> <a id="25470" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25472" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25474" class="Symbol">)</a> <a id="25476" class="Symbol">→</a> <a id="25478" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="25483" class="Symbol">(</a><a id="25484" href="MLTT.Pi.html#444" class="Function">id</a> <a id="25487" class="Symbol">{</a><a id="25488" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="25489" class="Symbol">}</a> <a id="25491" class="Symbol">{</a><a id="25492" href="UF.Equiv.html#25466" class="Bound">X</a><a id="25493" class="Symbol">})</a>
<a id="25496" href="UF.Equiv.html#25455" class="Function">id-qinv</a> <a id="25504" href="UF.Equiv.html#25504" class="Bound">X</a> <a id="25506" class="Symbol">=</a> <a id="25508" href="MLTT.Pi.html#444" class="Function">id</a> <a id="25511" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25513" class="Symbol">(λ</a> <a id="25516" href="UF.Equiv.html#25516" class="Bound">x</a> <a id="25518" class="Symbol">→</a> <a id="25520" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="25524" class="Symbol">)</a> <a id="25526" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25528" class="Symbol">(λ</a> <a id="25531" href="UF.Equiv.html#25531" class="Bound">x</a> <a id="25533" class="Symbol">→</a> <a id="25535" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="25539" class="Symbol">)</a>

<a id="≅-refl"></a><a id="25542" href="UF.Equiv.html#25542" class="Function">≅-refl</a> <a id="25549" class="Symbol">:</a> <a id="25551" class="Symbol">(</a><a id="25552" href="UF.Equiv.html#25552" class="Bound">X</a> <a id="25554" class="Symbol">:</a> <a id="25556" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25558" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25560" class="Symbol">)</a> <a id="25562" class="Symbol">→</a> <a id="25564" href="UF.Equiv.html#25552" class="Bound">X</a> <a id="25566" href="UF.Equiv.html#25397" class="Function Operator">≅</a> <a id="25568" href="UF.Equiv.html#25552" class="Bound">X</a>
<a id="25570" href="UF.Equiv.html#25542" class="Function">≅-refl</a> <a id="25577" href="UF.Equiv.html#25577" class="Bound">X</a> <a id="25579" class="Symbol">=</a> <a id="25581" href="MLTT.Pi.html#444" class="Function">id</a> <a id="25584" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25586" class="Symbol">(</a><a id="25587" href="UF.Equiv.html#25455" class="Function">id-qinv</a> <a id="25595" href="UF.Equiv.html#25577" class="Bound">X</a><a id="25596" class="Symbol">)</a>

<a id="∘-qinv"></a><a id="25599" href="UF.Equiv.html#25599" class="Function">∘-qinv</a> <a id="25606" class="Symbol">:</a> <a id="25608" class="Symbol">{</a><a id="25609" href="UF.Equiv.html#25609" class="Bound">X</a> <a id="25611" class="Symbol">:</a> <a id="25613" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25615" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25617" class="Symbol">}</a> <a id="25619" class="Symbol">{</a><a id="25620" href="UF.Equiv.html#25620" class="Bound">Y</a> <a id="25622" class="Symbol">:</a> <a id="25624" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="25626" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25628" class="Symbol">}</a> <a id="25630" class="Symbol">{</a><a id="25631" href="UF.Equiv.html#25631" class="Bound">Z</a> <a id="25633" class="Symbol">:</a> <a id="25635" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="25637" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25639" class="Symbol">}</a> <a id="25641" class="Symbol">{</a><a id="25642" href="UF.Equiv.html#25642" class="Bound">f</a> <a id="25644" class="Symbol">:</a> <a id="25646" href="UF.Equiv.html#25609" class="Bound">X</a> <a id="25648" class="Symbol">→</a> <a id="25650" href="UF.Equiv.html#25620" class="Bound">Y</a><a id="25651" class="Symbol">}</a> <a id="25653" class="Symbol">{</a><a id="25654" href="UF.Equiv.html#25654" class="Bound">f&#39;</a> <a id="25657" class="Symbol">:</a> <a id="25659" href="UF.Equiv.html#25620" class="Bound">Y</a> <a id="25661" class="Symbol">→</a> <a id="25663" href="UF.Equiv.html#25631" class="Bound">Z</a><a id="25664" class="Symbol">}</a>
       <a id="25673" class="Symbol">→</a> <a id="25675" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="25680" href="UF.Equiv.html#25642" class="Bound">f</a>
       <a id="25689" class="Symbol">→</a> <a id="25691" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="25696" href="UF.Equiv.html#25654" class="Bound">f&#39;</a>
       <a id="25706" class="Symbol">→</a> <a id="25708" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="25713" class="Symbol">(</a><a id="25714" href="UF.Equiv.html#25654" class="Bound">f&#39;</a> <a id="25717" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="25719" href="UF.Equiv.html#25642" class="Bound">f</a><a id="25720" class="Symbol">)</a>
<a id="25722" href="UF.Equiv.html#25599" class="Function">∘-qinv</a> <a id="25729" class="Symbol">{</a><a id="25730" href="UF.Equiv.html#25730" class="Bound">𝓤</a><a id="25731" class="Symbol">}</a> <a id="25733" class="Symbol">{</a><a id="25734" href="UF.Equiv.html#25734" class="Bound">𝓥</a><a id="25735" class="Symbol">}</a> <a id="25737" class="Symbol">{</a><a id="25738" href="UF.Equiv.html#25738" class="Bound">𝓦</a><a id="25739" class="Symbol">}</a> <a id="25741" class="Symbol">{</a><a id="25742" href="UF.Equiv.html#25742" class="Bound">X</a><a id="25743" class="Symbol">}</a> <a id="25745" class="Symbol">{</a><a id="25746" href="UF.Equiv.html#25746" class="Bound">Y</a><a id="25747" class="Symbol">}</a> <a id="25749" class="Symbol">{</a><a id="25750" href="UF.Equiv.html#25750" class="Bound">Z</a><a id="25751" class="Symbol">}</a> <a id="25753" class="Symbol">{</a><a id="25754" href="UF.Equiv.html#25754" class="Bound">f</a><a id="25755" class="Symbol">}</a> <a id="25757" class="Symbol">{</a><a id="25758" href="UF.Equiv.html#25758" class="Bound">f&#39;</a><a id="25760" class="Symbol">}</a> <a id="25762" class="Symbol">=</a> <a id="25764" href="UF.Equiv.html#25776" class="Function">γ</a>
 <a id="25767" class="Keyword">where</a>
   <a id="25776" href="UF.Equiv.html#25776" class="Function">γ</a> <a id="25778" class="Symbol">:</a> <a id="25780" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="25785" href="UF.Equiv.html#25754" class="Bound">f</a> <a id="25787" class="Symbol">→</a> <a id="25789" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="25794" href="UF.Equiv.html#25758" class="Bound">f&#39;</a> <a id="25797" class="Symbol">→</a> <a id="25799" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="25804" class="Symbol">(</a><a id="25805" href="UF.Equiv.html#25758" class="Bound">f&#39;</a> <a id="25808" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="25810" href="UF.Equiv.html#25754" class="Bound">f</a><a id="25811" class="Symbol">)</a>
   <a id="25816" href="UF.Equiv.html#25776" class="Function">γ</a> <a id="25818" class="Symbol">(</a><a id="25819" href="UF.Equiv.html#25819" class="Bound">g</a> <a id="25821" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25823" href="UF.Equiv.html#25823" class="Bound">gf</a> <a id="25826" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25828" href="UF.Equiv.html#25828" class="Bound">fg</a><a id="25830" class="Symbol">)</a> <a id="25832" class="Symbol">(</a><a id="25833" href="UF.Equiv.html#25833" class="Bound">g&#39;</a> <a id="25836" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25838" href="UF.Equiv.html#25838" class="Bound">gf&#39;</a> <a id="25842" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25844" href="UF.Equiv.html#25844" class="Bound">fg&#39;</a><a id="25847" class="Symbol">)</a> <a id="25849" class="Symbol">=</a> <a id="25851" class="Symbol">(</a><a id="25852" href="UF.Equiv.html#25819" class="Bound">g</a> <a id="25854" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="25856" href="UF.Equiv.html#25833" class="Bound">g&#39;</a> <a id="25859" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25861" href="UF.Equiv.html#25975" class="Function">gf&#39;&#39;</a> <a id="25866" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25868" href="UF.Equiv.html#25889" class="Function">fg&#39;&#39;</a><a id="25872" class="Symbol">)</a>
    <a id="25878" class="Keyword">where</a>
     <a id="25889" href="UF.Equiv.html#25889" class="Function">fg&#39;&#39;</a> <a id="25894" class="Symbol">:</a> <a id="25896" class="Symbol">(</a><a id="25897" href="UF.Equiv.html#25897" class="Bound">z</a> <a id="25899" class="Symbol">:</a> <a id="25901" href="UF.Equiv.html#25750" class="Bound">Z</a><a id="25902" class="Symbol">)</a> <a id="25904" class="Symbol">→</a> <a id="25906" href="UF.Equiv.html#25758" class="Bound">f&#39;</a> <a id="25909" class="Symbol">(</a><a id="25910" href="UF.Equiv.html#25754" class="Bound">f</a> <a id="25912" class="Symbol">(</a><a id="25913" href="UF.Equiv.html#25819" class="Bound">g</a> <a id="25915" class="Symbol">(</a><a id="25916" href="UF.Equiv.html#25833" class="Bound">g&#39;</a> <a id="25919" href="UF.Equiv.html#25897" class="Bound">z</a><a id="25920" class="Symbol">)))</a> <a id="25924" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25926" href="UF.Equiv.html#25897" class="Bound">z</a>
     <a id="25933" href="UF.Equiv.html#25889" class="Function">fg&#39;&#39;</a> <a id="25938" href="UF.Equiv.html#25938" class="Bound">z</a> <a id="25940" class="Symbol">=</a>  <a id="25943" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="25946" href="UF.Equiv.html#25758" class="Bound">f&#39;</a> <a id="25949" class="Symbol">(</a><a id="25950" href="UF.Equiv.html#25828" class="Bound">fg</a> <a id="25953" class="Symbol">(</a><a id="25954" href="UF.Equiv.html#25833" class="Bound">g&#39;</a> <a id="25957" href="UF.Equiv.html#25938" class="Bound">z</a><a id="25958" class="Symbol">))</a> <a id="25961" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25963" href="UF.Equiv.html#25844" class="Bound">fg&#39;</a> <a id="25967" href="UF.Equiv.html#25938" class="Bound">z</a>

     <a id="25975" href="UF.Equiv.html#25975" class="Function">gf&#39;&#39;</a> <a id="25980" class="Symbol">:</a> <a id="25982" class="Symbol">(</a><a id="25983" href="UF.Equiv.html#25983" class="Bound">x</a> <a id="25985" class="Symbol">:</a> <a id="25987" href="UF.Equiv.html#25742" class="Bound">X</a><a id="25988" class="Symbol">)</a> <a id="25990" class="Symbol">→</a> <a id="25992" href="UF.Equiv.html#25819" class="Bound">g</a> <a id="25994" class="Symbol">(</a><a id="25995" href="UF.Equiv.html#25833" class="Bound">g&#39;</a> <a id="25998" class="Symbol">(</a><a id="25999" href="UF.Equiv.html#25758" class="Bound">f&#39;</a> <a id="26002" class="Symbol">(</a><a id="26003" href="UF.Equiv.html#25754" class="Bound">f</a> <a id="26005" href="UF.Equiv.html#25983" class="Bound">x</a><a id="26006" class="Symbol">)))</a> <a id="26010" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26012" href="UF.Equiv.html#25983" class="Bound">x</a>
     <a id="26019" href="UF.Equiv.html#25975" class="Function">gf&#39;&#39;</a> <a id="26024" href="UF.Equiv.html#26024" class="Bound">x</a> <a id="26026" class="Symbol">=</a> <a id="26028" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="26031" href="UF.Equiv.html#25819" class="Bound">g</a> <a id="26033" class="Symbol">(</a><a id="26034" href="UF.Equiv.html#25838" class="Bound">gf&#39;</a> <a id="26038" class="Symbol">(</a><a id="26039" href="UF.Equiv.html#25754" class="Bound">f</a> <a id="26041" href="UF.Equiv.html#26024" class="Bound">x</a><a id="26042" class="Symbol">))</a> <a id="26045" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="26047" href="UF.Equiv.html#25823" class="Bound">gf</a> <a id="26050" href="UF.Equiv.html#26024" class="Bound">x</a>

<a id="≅-comp"></a><a id="26053" href="UF.Equiv.html#26053" class="Function">≅-comp</a> <a id="26060" class="Symbol">:</a> <a id="26062" class="Symbol">{</a><a id="26063" href="UF.Equiv.html#26063" class="Bound">X</a> <a id="26065" class="Symbol">:</a> <a id="26067" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26069" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26071" class="Symbol">}</a> <a id="26073" class="Symbol">{</a><a id="26074" href="UF.Equiv.html#26074" class="Bound">Y</a> <a id="26076" class="Symbol">:</a> <a id="26078" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="26080" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26082" class="Symbol">}</a> <a id="26084" class="Symbol">{</a><a id="26085" href="UF.Equiv.html#26085" class="Bound">Z</a> <a id="26087" class="Symbol">:</a> <a id="26089" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="26091" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26093" class="Symbol">}</a> <a id="26095" class="Symbol">→</a> <a id="26097" href="UF.Equiv.html#26063" class="Bound">X</a> <a id="26099" href="UF.Equiv.html#25397" class="Function Operator">≅</a> <a id="26101" href="UF.Equiv.html#26074" class="Bound">Y</a> <a id="26103" class="Symbol">→</a> <a id="26105" href="UF.Equiv.html#26074" class="Bound">Y</a> <a id="26107" href="UF.Equiv.html#25397" class="Function Operator">≅</a> <a id="26109" href="UF.Equiv.html#26085" class="Bound">Z</a> <a id="26111" class="Symbol">→</a> <a id="26113" href="UF.Equiv.html#26063" class="Bound">X</a> <a id="26115" href="UF.Equiv.html#25397" class="Function Operator">≅</a> <a id="26117" href="UF.Equiv.html#26085" class="Bound">Z</a>
<a id="26119" href="UF.Equiv.html#26053" class="Function">≅-comp</a> <a id="26126" class="Symbol">{</a><a id="26127" href="UF.Equiv.html#26127" class="Bound">𝓤</a><a id="26128" class="Symbol">}</a> <a id="26130" class="Symbol">{</a><a id="26131" href="UF.Equiv.html#26131" class="Bound">𝓥</a><a id="26132" class="Symbol">}</a> <a id="26134" class="Symbol">{</a><a id="26135" href="UF.Equiv.html#26135" class="Bound">𝓦</a><a id="26136" class="Symbol">}</a> <a id="26138" class="Symbol">{</a><a id="26139" href="UF.Equiv.html#26139" class="Bound">X</a><a id="26140" class="Symbol">}</a> <a id="26142" class="Symbol">{</a><a id="26143" href="UF.Equiv.html#26143" class="Bound">Y</a><a id="26144" class="Symbol">}</a> <a id="26146" class="Symbol">{</a><a id="26147" href="UF.Equiv.html#26147" class="Bound">Z</a><a id="26148" class="Symbol">}</a> <a id="26150" class="Symbol">(</a><a id="26151" href="UF.Equiv.html#26151" class="Bound">f</a> <a id="26153" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26155" href="UF.Equiv.html#26155" class="Bound">d</a><a id="26156" class="Symbol">)</a> <a id="26158" class="Symbol">(</a><a id="26159" href="UF.Equiv.html#26159" class="Bound">f&#39;</a> <a id="26162" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26164" href="UF.Equiv.html#26164" class="Bound">e</a><a id="26165" class="Symbol">)</a> <a id="26167" class="Symbol">=</a> <a id="26169" href="UF.Equiv.html#26159" class="Bound">f&#39;</a> <a id="26172" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26174" href="UF.Equiv.html#26151" class="Bound">f</a> <a id="26176" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26178" href="UF.Equiv.html#25599" class="Function">∘-qinv</a> <a id="26185" href="UF.Equiv.html#26155" class="Bound">d</a> <a id="26187" href="UF.Equiv.html#26164" class="Bound">e</a>

<a id="_≅⟨_⟩_"></a><a id="26190" href="UF.Equiv.html#26190" class="Function Operator">_≅⟨_⟩_</a> <a id="26197" class="Symbol">:</a> <a id="26199" class="Symbol">(</a><a id="26200" href="UF.Equiv.html#26200" class="Bound">X</a> <a id="26202" class="Symbol">:</a> <a id="26204" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26206" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26208" class="Symbol">)</a> <a id="26210" class="Symbol">{</a><a id="26211" href="UF.Equiv.html#26211" class="Bound">Y</a> <a id="26213" class="Symbol">:</a> <a id="26215" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="26217" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26219" class="Symbol">}</a> <a id="26221" class="Symbol">{</a><a id="26222" href="UF.Equiv.html#26222" class="Bound">Z</a> <a id="26224" class="Symbol">:</a> <a id="26226" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="26228" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26230" class="Symbol">}</a> <a id="26232" class="Symbol">→</a> <a id="26234" href="UF.Equiv.html#26200" class="Bound">X</a> <a id="26236" href="UF.Equiv.html#25397" class="Function Operator">≅</a> <a id="26238" href="UF.Equiv.html#26211" class="Bound">Y</a> <a id="26240" class="Symbol">→</a> <a id="26242" href="UF.Equiv.html#26211" class="Bound">Y</a> <a id="26244" href="UF.Equiv.html#25397" class="Function Operator">≅</a> <a id="26246" href="UF.Equiv.html#26222" class="Bound">Z</a> <a id="26248" class="Symbol">→</a> <a id="26250" href="UF.Equiv.html#26200" class="Bound">X</a> <a id="26252" href="UF.Equiv.html#25397" class="Function Operator">≅</a> <a id="26254" href="UF.Equiv.html#26222" class="Bound">Z</a>
<a id="26256" class="Symbol">_</a> <a id="26258" href="UF.Equiv.html#26190" class="Function Operator">≅⟨</a> <a id="26261" href="UF.Equiv.html#26261" class="Bound">d</a> <a id="26263" href="UF.Equiv.html#26190" class="Function Operator">⟩</a> <a id="26265" href="UF.Equiv.html#26265" class="Bound">e</a> <a id="26267" class="Symbol">=</a> <a id="26269" href="UF.Equiv.html#26053" class="Function">≅-comp</a> <a id="26276" href="UF.Equiv.html#26261" class="Bound">d</a> <a id="26278" href="UF.Equiv.html#26265" class="Bound">e</a>

<a id="_◾"></a><a id="26281" href="UF.Equiv.html#26281" class="Function Operator">_◾</a> <a id="26284" class="Symbol">:</a> <a id="26286" class="Symbol">(</a><a id="26287" href="UF.Equiv.html#26287" class="Bound">X</a> <a id="26289" class="Symbol">:</a> <a id="26291" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26293" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26295" class="Symbol">)</a> <a id="26297" class="Symbol">→</a> <a id="26299" href="UF.Equiv.html#26287" class="Bound">X</a> <a id="26301" href="UF.Equiv.html#25397" class="Function Operator">≅</a> <a id="26303" href="UF.Equiv.html#26287" class="Bound">X</a>
<a id="26305" href="UF.Equiv.html#26281" class="Function Operator">_◾</a> <a id="26308" class="Symbol">=</a> <a id="26310" href="UF.Equiv.html#25542" class="Function">≅-refl</a>

<a id="26318" class="Markup">\end{code}</a><a id="26328" class="Background">

Added by Tom de Jong, November 2021.

</a><a id="26368" class="Markup">\begin{code}</a>

<a id="≃-2-out-of-3-right"></a><a id="26382" href="UF.Equiv.html#26382" class="Function">≃-2-out-of-3-right</a> <a id="26401" class="Symbol">:</a> <a id="26403" class="Symbol">{</a><a id="26404" href="UF.Equiv.html#26404" class="Bound">X</a> <a id="26406" class="Symbol">:</a> <a id="26408" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26410" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26412" class="Symbol">}</a> <a id="26414" class="Symbol">{</a><a id="26415" href="UF.Equiv.html#26415" class="Bound">Y</a> <a id="26417" class="Symbol">:</a> <a id="26419" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="26421" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26423" class="Symbol">}</a> <a id="26425" class="Symbol">{</a><a id="26426" href="UF.Equiv.html#26426" class="Bound">Z</a> <a id="26428" class="Symbol">:</a> <a id="26430" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="26432" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26434" class="Symbol">}</a>
                   <a id="26455" class="Symbol">→</a> <a id="26457" class="Symbol">{</a><a id="26458" href="UF.Equiv.html#26458" class="Bound">f</a> <a id="26460" class="Symbol">:</a> <a id="26462" href="UF.Equiv.html#26404" class="Bound">X</a> <a id="26464" class="Symbol">→</a> <a id="26466" href="UF.Equiv.html#26415" class="Bound">Y</a><a id="26467" class="Symbol">}</a> <a id="26469" class="Symbol">{</a><a id="26470" href="UF.Equiv.html#26470" class="Bound">g</a> <a id="26472" class="Symbol">:</a> <a id="26474" href="UF.Equiv.html#26415" class="Bound">Y</a> <a id="26476" class="Symbol">→</a> <a id="26478" href="UF.Equiv.html#26426" class="Bound">Z</a><a id="26479" class="Symbol">}</a>
                   <a id="26500" class="Symbol">→</a> <a id="26502" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="26511" href="UF.Equiv.html#26458" class="Bound">f</a>
                   <a id="26532" class="Symbol">→</a> <a id="26534" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="26543" class="Symbol">(</a><a id="26544" href="UF.Equiv.html#26470" class="Bound">g</a> <a id="26546" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26548" href="UF.Equiv.html#26458" class="Bound">f</a><a id="26549" class="Symbol">)</a>
                   <a id="26570" class="Symbol">→</a> <a id="26572" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="26581" href="UF.Equiv.html#26470" class="Bound">g</a>
<a id="26583" href="UF.Equiv.html#26382" class="Function">≃-2-out-of-3-right</a> <a id="26602" class="Symbol">{</a><a id="26603" href="UF.Equiv.html#26603" class="Bound">𝓤</a><a id="26604" class="Symbol">}</a> <a id="26606" class="Symbol">{</a><a id="26607" href="UF.Equiv.html#26607" class="Bound">𝓥</a><a id="26608" class="Symbol">}</a> <a id="26610" class="Symbol">{</a><a id="26611" href="UF.Equiv.html#26611" class="Bound">𝓦</a><a id="26612" class="Symbol">}</a> <a id="26614" class="Symbol">{</a><a id="26615" href="UF.Equiv.html#26615" class="Bound">X</a><a id="26616" class="Symbol">}</a> <a id="26618" class="Symbol">{</a><a id="26619" href="UF.Equiv.html#26619" class="Bound">Y</a><a id="26620" class="Symbol">}</a> <a id="26622" class="Symbol">{</a><a id="26623" href="UF.Equiv.html#26623" class="Bound">Z</a><a id="26624" class="Symbol">}</a> <a id="26626" class="Symbol">{</a><a id="26627" href="UF.Equiv.html#26627" class="Bound">f</a><a id="26628" class="Symbol">}</a> <a id="26630" class="Symbol">{</a><a id="26631" href="UF.Equiv.html#26631" class="Bound">g</a><a id="26632" class="Symbol">}</a> <a id="26634" href="UF.Equiv.html#26634" class="Bound">i</a> <a id="26636" href="UF.Equiv.html#26636" class="Bound">j</a> <a id="26638" class="Symbol">=</a>
 <a id="26641" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="26662" class="Symbol">(</a><a id="26663" href="UF.Equiv.html#26631" class="Bound">g</a> <a id="26665" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26667" href="UF.Equiv.html#26627" class="Bound">f</a> <a id="26669" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26671" href="UF.Equiv.html#26722" class="Function">f⁻¹</a><a id="26674" class="Symbol">)</a> <a id="26676" href="UF.Equiv.html#26631" class="Bound">g</a> <a id="26678" href="UF.Equiv.html#26755" class="Function">k</a> <a id="26680" href="UF.Equiv.html#26824" class="Function">h</a>
  <a id="26684" class="Keyword">where</a>
   <a id="26693" href="UF.Equiv.html#26693" class="Function">𝕗</a> <a id="26695" class="Symbol">:</a> <a id="26697" href="UF.Equiv.html#26615" class="Bound">X</a> <a id="26699" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="26701" href="UF.Equiv.html#26619" class="Bound">Y</a>
   <a id="26706" href="UF.Equiv.html#26693" class="Function">𝕗</a> <a id="26708" class="Symbol">=</a> <a id="26710" class="Symbol">(</a><a id="26711" href="UF.Equiv.html#26627" class="Bound">f</a> <a id="26713" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26715" href="UF.Equiv.html#26634" class="Bound">i</a><a id="26716" class="Symbol">)</a>

   <a id="26722" href="UF.Equiv.html#26722" class="Function">f⁻¹</a> <a id="26726" class="Symbol">:</a> <a id="26728" href="UF.Equiv.html#26619" class="Bound">Y</a> <a id="26730" class="Symbol">→</a> <a id="26732" href="UF.Equiv.html#26615" class="Bound">X</a>
   <a id="26737" href="UF.Equiv.html#26722" class="Function">f⁻¹</a> <a id="26741" class="Symbol">=</a> <a id="26743" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="26745" href="UF.Equiv.html#26693" class="Function">𝕗</a> <a id="26747" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>

   <a id="26755" href="UF.Equiv.html#26755" class="Function">k</a> <a id="26757" class="Symbol">:</a> <a id="26759" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="26768" class="Symbol">(</a><a id="26769" href="UF.Equiv.html#26631" class="Bound">g</a> <a id="26771" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26773" href="UF.Equiv.html#26627" class="Bound">f</a> <a id="26775" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26777" href="UF.Equiv.html#26722" class="Function">f⁻¹</a><a id="26780" class="Symbol">)</a>
   <a id="26785" href="UF.Equiv.html#26755" class="Function">k</a> <a id="26787" class="Symbol">=</a> <a id="26789" href="UF.Equiv.html#1615" class="Function">∘-is-equiv</a> <a id="26800" class="Symbol">(</a><a id="26801" href="UF.Equiv.html#7428" class="Function">⌜⌝⁻¹-is-equiv</a> <a id="26815" href="UF.Equiv.html#26693" class="Function">𝕗</a><a id="26816" class="Symbol">)</a> <a id="26818" href="UF.Equiv.html#26636" class="Bound">j</a>

   <a id="26824" href="UF.Equiv.html#26824" class="Function">h</a> <a id="26826" class="Symbol">:</a> <a id="26828" href="UF.Equiv.html#26631" class="Bound">g</a> <a id="26830" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="26832" href="UF.Equiv.html#26631" class="Bound">g</a> <a id="26834" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26836" href="UF.Equiv.html#26627" class="Bound">f</a> <a id="26838" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26840" href="UF.Equiv.html#26722" class="Function">f⁻¹</a>
   <a id="26847" href="UF.Equiv.html#26824" class="Function">h</a> <a id="26849" href="UF.Equiv.html#26849" class="Bound">y</a> <a id="26851" class="Symbol">=</a> <a id="26853" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="26856" href="UF.Equiv.html#26631" class="Bound">g</a> <a id="26858" class="Symbol">((</a><a id="26860" href="UF.Equiv.html#9214" class="Function">≃-sym-is-rinv</a> <a id="26874" href="UF.Equiv.html#26693" class="Function">𝕗</a> <a id="26876" href="UF.Equiv.html#26849" class="Bound">y</a><a id="26877" class="Symbol">)</a> <a id="26879" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="26881" class="Symbol">)</a>

<a id="≃-2-out-of-3-left"></a><a id="26884" href="UF.Equiv.html#26884" class="Function">≃-2-out-of-3-left</a> <a id="26902" class="Symbol">:</a> <a id="26904" class="Symbol">{</a><a id="26905" href="UF.Equiv.html#26905" class="Bound">X</a> <a id="26907" class="Symbol">:</a> <a id="26909" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26911" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26913" class="Symbol">}</a> <a id="26915" class="Symbol">{</a><a id="26916" href="UF.Equiv.html#26916" class="Bound">Y</a> <a id="26918" class="Symbol">:</a> <a id="26920" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="26922" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26924" class="Symbol">}</a> <a id="26926" class="Symbol">{</a><a id="26927" href="UF.Equiv.html#26927" class="Bound">Z</a> <a id="26929" class="Symbol">:</a> <a id="26931" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="26933" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26935" class="Symbol">}</a>
                  <a id="26955" class="Symbol">→</a> <a id="26957" class="Symbol">{</a><a id="26958" href="UF.Equiv.html#26958" class="Bound">f</a> <a id="26960" class="Symbol">:</a> <a id="26962" href="UF.Equiv.html#26905" class="Bound">X</a> <a id="26964" class="Symbol">→</a> <a id="26966" href="UF.Equiv.html#26916" class="Bound">Y</a><a id="26967" class="Symbol">}</a> <a id="26969" class="Symbol">{</a><a id="26970" href="UF.Equiv.html#26970" class="Bound">g</a> <a id="26972" class="Symbol">:</a> <a id="26974" href="UF.Equiv.html#26916" class="Bound">Y</a> <a id="26976" class="Symbol">→</a> <a id="26978" href="UF.Equiv.html#26927" class="Bound">Z</a><a id="26979" class="Symbol">}</a>
                  <a id="26999" class="Symbol">→</a> <a id="27001" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="27010" href="UF.Equiv.html#26970" class="Bound">g</a>
                  <a id="27030" class="Symbol">→</a> <a id="27032" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="27041" class="Symbol">(</a><a id="27042" href="UF.Equiv.html#26970" class="Bound">g</a> <a id="27044" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27046" href="UF.Equiv.html#26958" class="Bound">f</a><a id="27047" class="Symbol">)</a>
                  <a id="27067" class="Symbol">→</a> <a id="27069" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="27078" href="UF.Equiv.html#26958" class="Bound">f</a>
<a id="27080" href="UF.Equiv.html#26884" class="Function">≃-2-out-of-3-left</a> <a id="27098" class="Symbol">{</a><a id="27099" href="UF.Equiv.html#27099" class="Bound">𝓤</a><a id="27100" class="Symbol">}</a> <a id="27102" class="Symbol">{</a><a id="27103" href="UF.Equiv.html#27103" class="Bound">𝓥</a><a id="27104" class="Symbol">}</a> <a id="27106" class="Symbol">{</a><a id="27107" href="UF.Equiv.html#27107" class="Bound">𝓦</a><a id="27108" class="Symbol">}</a> <a id="27110" class="Symbol">{</a><a id="27111" href="UF.Equiv.html#27111" class="Bound">X</a><a id="27112" class="Symbol">}</a> <a id="27114" class="Symbol">{</a><a id="27115" href="UF.Equiv.html#27115" class="Bound">Y</a><a id="27116" class="Symbol">}</a> <a id="27118" class="Symbol">{</a><a id="27119" href="UF.Equiv.html#27119" class="Bound">Z</a><a id="27120" class="Symbol">}</a> <a id="27122" class="Symbol">{</a><a id="27123" href="UF.Equiv.html#27123" class="Bound">f</a><a id="27124" class="Symbol">}</a> <a id="27126" class="Symbol">{</a><a id="27127" href="UF.Equiv.html#27127" class="Bound">g</a><a id="27128" class="Symbol">}</a> <a id="27130" href="UF.Equiv.html#27130" class="Bound">i</a> <a id="27132" href="UF.Equiv.html#27132" class="Bound">j</a> <a id="27134" class="Symbol">=</a>
 <a id="27137" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="27158" class="Symbol">(</a><a id="27159" href="UF.Equiv.html#27218" class="Function">g⁻¹</a> <a id="27163" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27165" href="UF.Equiv.html#27127" class="Bound">g</a> <a id="27167" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27169" href="UF.Equiv.html#27123" class="Bound">f</a><a id="27170" class="Symbol">)</a> <a id="27172" href="UF.Equiv.html#27123" class="Bound">f</a> <a id="27174" href="UF.Equiv.html#27251" class="Function">k</a> <a id="27176" href="UF.Equiv.html#27320" class="Function">h</a>
  <a id="27180" class="Keyword">where</a>
   <a id="27189" href="UF.Equiv.html#27189" class="Function">𝕘</a> <a id="27191" class="Symbol">:</a> <a id="27193" href="UF.Equiv.html#27115" class="Bound">Y</a> <a id="27195" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="27197" href="UF.Equiv.html#27119" class="Bound">Z</a>
   <a id="27202" href="UF.Equiv.html#27189" class="Function">𝕘</a> <a id="27204" class="Symbol">=</a> <a id="27206" class="Symbol">(</a><a id="27207" href="UF.Equiv.html#27127" class="Bound">g</a> <a id="27209" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27211" href="UF.Equiv.html#27130" class="Bound">i</a><a id="27212" class="Symbol">)</a>

   <a id="27218" href="UF.Equiv.html#27218" class="Function">g⁻¹</a> <a id="27222" class="Symbol">:</a> <a id="27224" href="UF.Equiv.html#27119" class="Bound">Z</a> <a id="27226" class="Symbol">→</a> <a id="27228" href="UF.Equiv.html#27115" class="Bound">Y</a>
   <a id="27233" href="UF.Equiv.html#27218" class="Function">g⁻¹</a> <a id="27237" class="Symbol">=</a> <a id="27239" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="27241" href="UF.Equiv.html#27189" class="Function">𝕘</a> <a id="27243" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>

   <a id="27251" href="UF.Equiv.html#27251" class="Function">k</a> <a id="27253" class="Symbol">:</a> <a id="27255" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="27264" class="Symbol">(</a><a id="27265" href="UF.Equiv.html#27218" class="Function">g⁻¹</a> <a id="27269" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27271" href="UF.Equiv.html#27127" class="Bound">g</a> <a id="27273" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27275" href="UF.Equiv.html#27123" class="Bound">f</a><a id="27276" class="Symbol">)</a>
   <a id="27281" href="UF.Equiv.html#27251" class="Function">k</a> <a id="27283" class="Symbol">=</a> <a id="27285" href="UF.Equiv.html#1615" class="Function">∘-is-equiv</a> <a id="27296" href="UF.Equiv.html#27132" class="Bound">j</a> <a id="27298" class="Symbol">(</a><a id="27299" href="UF.Equiv.html#7428" class="Function">⌜⌝⁻¹-is-equiv</a> <a id="27313" href="UF.Equiv.html#27189" class="Function">𝕘</a><a id="27314" class="Symbol">)</a>

   <a id="27320" href="UF.Equiv.html#27320" class="Function">h</a> <a id="27322" class="Symbol">:</a> <a id="27324" href="UF.Equiv.html#27123" class="Bound">f</a> <a id="27326" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="27328" href="UF.Equiv.html#27218" class="Function">g⁻¹</a> <a id="27332" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27334" href="UF.Equiv.html#27127" class="Bound">g</a> <a id="27336" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27338" href="UF.Equiv.html#27123" class="Bound">f</a>
   <a id="27343" href="UF.Equiv.html#27320" class="Function">h</a> <a id="27345" href="UF.Equiv.html#27345" class="Bound">x</a> <a id="27347" class="Symbol">=</a> <a id="27349" class="Symbol">(</a><a id="27350" href="UF.Equiv.html#9068" class="Function">≃-sym-is-linv</a> <a id="27364" href="UF.Equiv.html#27189" class="Function">𝕘</a> <a id="27366" class="Symbol">(</a><a id="27367" href="UF.Equiv.html#27123" class="Bound">f</a> <a id="27369" href="UF.Equiv.html#27345" class="Bound">x</a><a id="27370" class="Symbol">))</a> <a id="27373" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="27377" class="Markup">\end{code}</a><a id="27387" class="Background">

Added by Martin Escardo 2nd November 2023.

</a><a id="27433" class="Markup">\begin{code}</a>

<a id="involutions-are-equivs"></a><a id="27447" href="UF.Equiv.html#27447" class="Function">involutions-are-equivs</a> <a id="27470" class="Symbol">:</a> <a id="27472" class="Symbol">{</a><a id="27473" href="UF.Equiv.html#27473" class="Bound">X</a> <a id="27475" class="Symbol">:</a> <a id="27477" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27479" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27481" class="Symbol">}</a>
                       <a id="27506" class="Symbol">→</a> <a id="27508" class="Symbol">(</a><a id="27509" href="UF.Equiv.html#27509" class="Bound">f</a> <a id="27511" class="Symbol">:</a> <a id="27513" href="UF.Equiv.html#27473" class="Bound">X</a> <a id="27515" class="Symbol">→</a> <a id="27517" href="UF.Equiv.html#27473" class="Bound">X</a><a id="27518" class="Symbol">)</a>
                       <a id="27543" class="Symbol">→</a> <a id="27545" href="Notation.General.html#1721" class="Function">involutive</a> <a id="27556" href="UF.Equiv.html#27509" class="Bound">f</a>
                       <a id="27581" class="Symbol">→</a> <a id="27583" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="27592" href="UF.Equiv.html#27509" class="Bound">f</a>
<a id="27594" href="UF.Equiv.html#27447" class="Function">involutions-are-equivs</a> <a id="27617" href="UF.Equiv.html#27617" class="Bound">f</a> <a id="27619" href="UF.Equiv.html#27619" class="Bound">f-involutive</a> <a id="27632" class="Symbol">=</a>
 <a id="27635" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="27652" href="UF.Equiv.html#27617" class="Bound">f</a> <a id="27654" class="Symbol">(</a><a id="27655" href="UF.Equiv.html#27617" class="Bound">f</a> <a id="27657" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27659" href="UF.Equiv.html#27619" class="Bound">f-involutive</a> <a id="27672" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27674" href="UF.Equiv.html#27619" class="Bound">f-involutive</a><a id="27686" class="Symbol">)</a>

<a id="involution-swap"></a><a id="27689" href="UF.Equiv.html#27689" class="Function">involution-swap</a> <a id="27705" class="Symbol">:</a> <a id="27707" class="Symbol">{</a><a id="27708" href="UF.Equiv.html#27708" class="Bound">X</a> <a id="27710" class="Symbol">:</a> <a id="27712" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27716" class="Symbol">}</a> <a id="27718" class="Symbol">(</a><a id="27719" href="UF.Equiv.html#27719" class="Bound">f</a> <a id="27721" class="Symbol">:</a> <a id="27723" href="UF.Equiv.html#27708" class="Bound">X</a> <a id="27725" class="Symbol">→</a> <a id="27727" href="UF.Equiv.html#27708" class="Bound">X</a><a id="27728" class="Symbol">)</a>
                <a id="27746" class="Symbol">→</a> <a id="27748" href="Notation.General.html#1721" class="Function">involutive</a> <a id="27759" href="UF.Equiv.html#27719" class="Bound">f</a>
                <a id="27777" class="Symbol">→</a> <a id="27779" class="Symbol">{</a><a id="27780" href="UF.Equiv.html#27780" class="Bound">x</a> <a id="27782" href="UF.Equiv.html#27782" class="Bound">y</a> <a id="27784" class="Symbol">:</a> <a id="27786" href="UF.Equiv.html#27708" class="Bound">X</a><a id="27787" class="Symbol">}</a>
                <a id="27805" class="Symbol">→</a> <a id="27807" href="UF.Equiv.html#27719" class="Bound">f</a> <a id="27809" href="UF.Equiv.html#27780" class="Bound">x</a> <a id="27811" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27813" href="UF.Equiv.html#27782" class="Bound">y</a>
                <a id="27831" class="Symbol">→</a> <a id="27833" href="UF.Equiv.html#27719" class="Bound">f</a> <a id="27835" href="UF.Equiv.html#27782" class="Bound">y</a> <a id="27837" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27839" href="UF.Equiv.html#27780" class="Bound">x</a>
<a id="27841" href="UF.Equiv.html#27689" class="Function">involution-swap</a> <a id="27857" href="UF.Equiv.html#27857" class="Bound">f</a> <a id="27859" href="UF.Equiv.html#27859" class="Bound">f-involutive</a> <a id="27872" class="Symbol">{</a><a id="27873" href="UF.Equiv.html#27873" class="Bound">x</a><a id="27874" class="Symbol">}</a> <a id="27876" class="Symbol">{</a><a id="27877" href="UF.Equiv.html#27877" class="Bound">y</a><a id="27878" class="Symbol">}</a> <a id="27880" href="UF.Equiv.html#27880" class="Bound">e</a> <a id="27882" class="Symbol">=</a>
 <a id="27885" href="UF.Equiv.html#27857" class="Bound">f</a> <a id="27887" href="UF.Equiv.html#27877" class="Bound">y</a>     <a id="27893" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="27896" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="27899" href="UF.Equiv.html#27857" class="Bound">f</a> <a id="27901" class="Symbol">(</a><a id="27902" href="UF.Equiv.html#27880" class="Bound">e</a> <a id="27904" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="27906" class="Symbol">)</a> <a id="27908" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="27911" href="UF.Equiv.html#27857" class="Bound">f</a> <a id="27913" class="Symbol">(</a><a id="27914" href="UF.Equiv.html#27857" class="Bound">f</a> <a id="27916" href="UF.Equiv.html#27873" class="Bound">x</a><a id="27917" class="Symbol">)</a> <a id="27919" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="27922" href="UF.Equiv.html#27859" class="Bound">f-involutive</a> <a id="27935" href="UF.Equiv.html#27873" class="Bound">x</a> <a id="27937" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="27940" href="UF.Equiv.html#27873" class="Bound">x</a>       <a id="27948" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="27951" class="Keyword">open</a> <a id="27956" class="Keyword">import</a> <a id="27963" href="UF.Sets.html" class="Module">UF.Sets</a>

<a id="involution-swap-≃"></a><a id="27972" href="UF.Equiv.html#27972" class="Function">involution-swap-≃</a> <a id="27990" class="Symbol">:</a> <a id="27992" class="Symbol">{</a><a id="27993" href="UF.Equiv.html#27993" class="Bound">X</a> <a id="27995" class="Symbol">:</a> <a id="27997" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28001" class="Symbol">}</a> <a id="28003" class="Symbol">(</a><a id="28004" href="UF.Equiv.html#28004" class="Bound">f</a> <a id="28006" class="Symbol">:</a> <a id="28008" href="UF.Equiv.html#27993" class="Bound">X</a> <a id="28010" class="Symbol">→</a> <a id="28012" href="UF.Equiv.html#27993" class="Bound">X</a><a id="28013" class="Symbol">)</a>
                  <a id="28033" class="Symbol">→</a> <a id="28035" href="Notation.General.html#1721" class="Function">involutive</a> <a id="28046" href="UF.Equiv.html#28004" class="Bound">f</a>
                  <a id="28066" class="Symbol">→</a> <a id="28068" href="UF.Sets.html#709" class="Function">is-set</a> <a id="28075" href="UF.Equiv.html#27993" class="Bound">X</a>
                  <a id="28095" class="Symbol">→</a> <a id="28097" class="Symbol">{</a><a id="28098" href="UF.Equiv.html#28098" class="Bound">x</a> <a id="28100" href="UF.Equiv.html#28100" class="Bound">y</a> <a id="28102" class="Symbol">:</a> <a id="28104" href="UF.Equiv.html#27993" class="Bound">X</a><a id="28105" class="Symbol">}</a>
                  <a id="28125" class="Symbol">→</a> <a id="28127" class="Symbol">(</a><a id="28128" href="UF.Equiv.html#28004" class="Bound">f</a> <a id="28130" href="UF.Equiv.html#28098" class="Bound">x</a> <a id="28132" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28134" href="UF.Equiv.html#28100" class="Bound">y</a><a id="28135" class="Symbol">)</a> <a id="28137" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="28139" class="Symbol">(</a><a id="28140" href="UF.Equiv.html#28004" class="Bound">f</a> <a id="28142" href="UF.Equiv.html#28100" class="Bound">y</a> <a id="28144" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28146" href="UF.Equiv.html#28098" class="Bound">x</a><a id="28147" class="Symbol">)</a>
<a id="28149" href="UF.Equiv.html#27972" class="Function">involution-swap-≃</a> <a id="28167" href="UF.Equiv.html#28167" class="Bound">f</a> <a id="28169" href="UF.Equiv.html#28169" class="Bound">f-involutive</a> <a id="28182" href="UF.Equiv.html#28182" class="Bound">X-is-set</a> <a id="28191" class="Symbol">{</a><a id="28192" href="UF.Equiv.html#28192" class="Bound">x</a><a id="28193" class="Symbol">}</a> <a id="28195" class="Symbol">{</a><a id="28196" href="UF.Equiv.html#28196" class="Bound">y</a><a id="28197" class="Symbol">}</a> <a id="28199" class="Symbol">=</a>
 <a id="28202" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="28209" class="Symbol">(</a><a id="28210" href="UF.Equiv.html#27689" class="Function">involution-swap</a> <a id="28226" href="UF.Equiv.html#28167" class="Bound">f</a> <a id="28228" href="UF.Equiv.html#28169" class="Bound">f-involutive</a> <a id="28241" class="Symbol">{</a><a id="28242" href="UF.Equiv.html#28192" class="Bound">x</a><a id="28243" class="Symbol">}</a> <a id="28245" class="Symbol">{</a><a id="28246" href="UF.Equiv.html#28196" class="Bound">y</a><a id="28247" class="Symbol">})</a>
        <a id="28258" class="Symbol">(</a><a id="28259" href="UF.Equiv.html#27689" class="Function">involution-swap</a> <a id="28275" href="UF.Equiv.html#28167" class="Bound">f</a> <a id="28277" href="UF.Equiv.html#28169" class="Bound">f-involutive</a> <a id="28290" class="Symbol">{</a><a id="28291" href="UF.Equiv.html#28196" class="Bound">y</a><a id="28292" class="Symbol">}</a> <a id="28294" class="Symbol">{</a><a id="28295" href="UF.Equiv.html#28192" class="Bound">x</a><a id="28296" class="Symbol">}</a><a id="28297" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
         <a id="28308" href="UF.Equiv.html#28341" class="Function">I</a> <a id="28310" href="UF.Equiv.html#28196" class="Bound">y</a> <a id="28312" href="UF.Equiv.html#28192" class="Bound">x</a> <a id="28314" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
         <a id="28325" href="UF.Equiv.html#28341" class="Function">I</a> <a id="28327" href="UF.Equiv.html#28192" class="Bound">x</a> <a id="28329" href="UF.Equiv.html#28196" class="Bound">y</a><a id="28330" class="Symbol">)</a>
 <a id="28333" class="Keyword">where</a>
  <a id="28341" href="UF.Equiv.html#28341" class="Function">I</a> <a id="28343" class="Symbol">:</a> <a id="28345" class="Symbol">∀</a> <a id="28347" href="UF.Equiv.html#28347" class="Bound">a</a> <a id="28349" href="UF.Equiv.html#28349" class="Bound">b</a> <a id="28351" class="Symbol">→</a>  <a id="28354" href="UF.Equiv.html#27689" class="Function">involution-swap</a> <a id="28370" href="UF.Equiv.html#28167" class="Bound">f</a> <a id="28372" href="UF.Equiv.html#28169" class="Bound">f-involutive</a> <a id="28385" class="Symbol">{</a><a id="28386" href="UF.Equiv.html#28347" class="Bound">a</a><a id="28387" class="Symbol">}</a> <a id="28389" class="Symbol">{</a><a id="28390" href="UF.Equiv.html#28349" class="Bound">b</a><a id="28391" class="Symbol">}</a>
            <a id="28405" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28407" class="Symbol">(</a><a id="28408" href="UF.Equiv.html#27689" class="Function">involution-swap</a> <a id="28424" href="UF.Equiv.html#28167" class="Bound">f</a> <a id="28426" href="UF.Equiv.html#28169" class="Bound">f-involutive</a> <a id="28439" class="Symbol">{</a><a id="28440" href="UF.Equiv.html#28349" class="Bound">b</a><a id="28441" class="Symbol">}</a> <a id="28443" class="Symbol">{</a><a id="28444" href="UF.Equiv.html#28347" class="Bound">a</a><a id="28445" class="Symbol">})</a>
            <a id="28460" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="28462" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="28467" href="UF.Equiv.html#28341" class="Function">I</a> <a id="28469" href="UF.Equiv.html#28469" class="Bound">a</a> <a id="28471" href="UF.Equiv.html#28471" class="Bound">b</a> <a id="28473" href="UF.Equiv.html#28473" class="Bound">e</a> <a id="28475" class="Symbol">=</a> <a id="28477" href="UF.Equiv.html#28182" class="Bound">X-is-set</a> <a id="28486" class="Symbol">_</a> <a id="28488" class="Symbol">_</a>

<a id="28491" class="Markup">\end{code}</a><a id="28501" class="Background">

Associativities and precedences.

</a><a id="28537" class="Markup">\begin{code}</a>

<a id="28551" class="Keyword">infix</a>  <a id="28558" class="Number">0</a> <a id="28560" href="UF.Equiv.html#1318" class="Function Operator">_≃_</a>
<a id="28564" class="Keyword">infix</a>  <a id="28571" class="Number">0</a> <a id="28573" href="UF.Equiv.html#25397" class="Function Operator">_≅_</a>
<a id="28577" class="Keyword">infix</a>  <a id="28584" class="Number">1</a> <a id="28586" href="UF.Equiv.html#2815" class="Function Operator">_■</a>
<a id="28589" class="Keyword">infixr</a> <a id="28596" class="Number">0</a> <a id="28598" href="UF.Equiv.html#2729" class="Function Operator">_≃⟨_⟩_</a>
<a id="28605" class="Keyword">infixr</a> <a id="28612" class="Number">0</a> <a id="28614" href="UF.Equiv.html#2995" class="Function Operator">_≃⟨refl⟩_</a>
<a id="28624" class="Keyword">infixr</a> <a id="28631" class="Number">0</a> <a id="28633" href="UF.Equiv.html#3062" class="Function Operator">_≃⟨by-definition⟩_</a>
<a id="28652" class="Keyword">infixl</a> <a id="28659" class="Number">2</a> <a id="28661" href="UF.Equiv.html#2640" class="Function Operator">_●_</a>

<a id="28666" class="Markup">\end{code}</a><a id="28676" class="Background">
</a></pre></body></html>

==> anc/html/UF.EquivalenceExamples.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.EquivalenceExamples</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 2012-

Expanded on demand whenever a general equivalence is needed.

</a><a id="86" class="Markup">\begin{code}</a>

<a id="100" class="Symbol">{-#</a> <a id="104" class="Keyword">OPTIONS</a> <a id="112" class="Pragma">--safe</a> <a id="119" class="Pragma">--without-K</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a>
<a id="226" class="Keyword">open</a> <a id="231" class="Keyword">import</a> <a id="238" href="UF.Base.html" class="Module">UF.Base</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="267" class="Keyword">open</a> <a id="272" class="Keyword">import</a> <a id="279" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="UF.Lower-FunExt.html" class="Module">UF.Lower-FunExt</a>
<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="UF.PropIndexedPiSigma.html" class="Module">UF.PropIndexedPiSigma</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="UF.Subsingletons-Properties.html" class="Module">UF.Subsingletons-Properties</a>

<a id="501" class="Keyword">module</a> <a id="508" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a> <a id="531" class="Keyword">where</a>

<a id="curry-uncurry&#39;"></a><a id="538" href="UF.EquivalenceExamples.html#538" class="Function">curry-uncurry&#39;</a> <a id="553" class="Symbol">:</a> <a id="555" href="UF.FunExt.html#851" class="Function">funext</a> <a id="562" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="564" class="Symbol">(</a><a id="565" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="567" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="569" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="570" class="Symbol">)</a>
               <a id="587" class="Symbol">→</a> <a id="589" href="UF.FunExt.html#851" class="Function">funext</a> <a id="596" class="Symbol">(</a><a id="597" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="599" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="601" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="602" class="Symbol">)</a> <a id="604" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
               <a id="621" class="Symbol">→</a> <a id="623" class="Symbol">{</a><a id="624" href="UF.EquivalenceExamples.html#624" class="Bound">X</a> <a id="626" class="Symbol">:</a> <a id="628" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="630" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="632" class="Symbol">}</a> <a id="634" class="Symbol">{</a><a id="635" href="UF.EquivalenceExamples.html#635" class="Bound">Y</a> <a id="637" class="Symbol">:</a> <a id="639" href="UF.EquivalenceExamples.html#624" class="Bound">X</a> <a id="641" class="Symbol">→</a> <a id="643" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="645" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="647" class="Symbol">}</a> <a id="649" class="Symbol">{</a><a id="650" href="UF.EquivalenceExamples.html#650" class="Bound">Z</a> <a id="652" class="Symbol">:</a> <a id="654" class="Symbol">(</a><a id="655" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="657" href="UF.EquivalenceExamples.html#657" class="Bound">x</a> <a id="659" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="661" href="UF.EquivalenceExamples.html#624" class="Bound">X</a> <a id="663" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="665" href="UF.EquivalenceExamples.html#635" class="Bound">Y</a> <a id="667" href="UF.EquivalenceExamples.html#657" class="Bound">x</a><a id="668" class="Symbol">)</a> <a id="670" class="Symbol">→</a> <a id="672" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="674" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="676" class="Symbol">}</a>
               <a id="693" class="Symbol">→</a> <a id="695" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="697" href="UF.EquivalenceExamples.html#650" class="Bound">Z</a> <a id="699" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="701" class="Symbol">(</a><a id="702" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="704" href="UF.EquivalenceExamples.html#704" class="Bound">x</a> <a id="706" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="708" href="UF.EquivalenceExamples.html#624" class="Bound">X</a> <a id="710" href="MLTT.Pi.html#321" class="Function">,</a> <a id="712" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="714" href="UF.EquivalenceExamples.html#714" class="Bound">y</a> <a id="716" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="718" href="UF.EquivalenceExamples.html#635" class="Bound">Y</a> <a id="720" href="UF.EquivalenceExamples.html#704" class="Bound">x</a> <a id="722" href="MLTT.Pi.html#321" class="Function">,</a> <a id="724" href="UF.EquivalenceExamples.html#650" class="Bound">Z</a> <a id="726" class="Symbol">(</a><a id="727" href="UF.EquivalenceExamples.html#704" class="Bound">x</a> <a id="729" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="731" href="UF.EquivalenceExamples.html#714" class="Bound">y</a><a id="732" class="Symbol">))</a>
<a id="735" href="UF.EquivalenceExamples.html#538" class="Function">curry-uncurry&#39;</a> <a id="750" class="Symbol">{</a><a id="751" href="UF.EquivalenceExamples.html#751" class="Bound">𝓤</a><a id="752" class="Symbol">}</a> <a id="754" class="Symbol">{</a><a id="755" href="UF.EquivalenceExamples.html#755" class="Bound">𝓥</a><a id="756" class="Symbol">}</a> <a id="758" class="Symbol">{</a><a id="759" href="UF.EquivalenceExamples.html#759" class="Bound">𝓦</a><a id="760" class="Symbol">}</a> <a id="762" href="UF.EquivalenceExamples.html#762" class="Bound">fe</a> <a id="765" href="UF.EquivalenceExamples.html#765" class="Bound">fe&#39;</a> <a id="769" class="Symbol">{</a><a id="770" href="UF.EquivalenceExamples.html#770" class="Bound">X</a><a id="771" class="Symbol">}</a> <a id="773" class="Symbol">{</a><a id="774" href="UF.EquivalenceExamples.html#774" class="Bound">Y</a><a id="775" class="Symbol">}</a> <a id="777" class="Symbol">{</a><a id="778" href="UF.EquivalenceExamples.html#778" class="Bound">Z</a><a id="779" class="Symbol">}</a> <a id="781" class="Symbol">=</a> <a id="783" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="790" href="UF.EquivalenceExamples.html#815" class="Function">c</a> <a id="792" class="Symbol">(</a><a id="793" href="UF.EquivalenceExamples.html#888" class="Function">u</a> <a id="795" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="797" href="UF.EquivalenceExamples.html#1053" class="Function">uc</a> <a id="800" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="802" href="UF.EquivalenceExamples.html#955" class="Function">cu</a><a id="804" class="Symbol">)</a>
 <a id="807" class="Keyword">where</a>
  <a id="815" href="UF.EquivalenceExamples.html#815" class="Function">c</a> <a id="817" class="Symbol">:</a> <a id="819" class="Symbol">(</a><a id="820" href="UF.EquivalenceExamples.html#820" class="Bound">w</a> <a id="822" class="Symbol">:</a> <a id="824" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="826" href="UF.EquivalenceExamples.html#778" class="Bound">Z</a><a id="827" class="Symbol">)</a> <a id="829" class="Symbol">→</a> <a id="831" class="Symbol">((</a><a id="833" href="UF.EquivalenceExamples.html#833" class="Bound">x</a> <a id="835" class="Symbol">:</a> <a id="837" href="UF.EquivalenceExamples.html#770" class="Bound">X</a><a id="838" class="Symbol">)</a> <a id="840" class="Symbol">(</a><a id="841" href="UF.EquivalenceExamples.html#841" class="Bound">y</a> <a id="843" class="Symbol">:</a> <a id="845" href="UF.EquivalenceExamples.html#774" class="Bound">Y</a> <a id="847" href="UF.EquivalenceExamples.html#833" class="Bound">x</a><a id="848" class="Symbol">)</a> <a id="850" class="Symbol">→</a> <a id="852" href="UF.EquivalenceExamples.html#778" class="Bound">Z</a> <a id="854" class="Symbol">(</a><a id="855" href="UF.EquivalenceExamples.html#833" class="Bound">x</a> <a id="857" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="859" href="UF.EquivalenceExamples.html#841" class="Bound">y</a><a id="860" class="Symbol">))</a>
  <a id="865" href="UF.EquivalenceExamples.html#815" class="Function">c</a> <a id="867" href="UF.EquivalenceExamples.html#867" class="Bound">f</a> <a id="869" href="UF.EquivalenceExamples.html#869" class="Bound">x</a> <a id="871" href="UF.EquivalenceExamples.html#871" class="Bound">y</a> <a id="873" class="Symbol">=</a> <a id="875" href="UF.EquivalenceExamples.html#867" class="Bound">f</a> <a id="877" class="Symbol">(</a><a id="878" href="UF.EquivalenceExamples.html#869" class="Bound">x</a> <a id="880" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="882" href="UF.EquivalenceExamples.html#871" class="Bound">y</a><a id="883" class="Symbol">)</a>

  <a id="888" href="UF.EquivalenceExamples.html#888" class="Function">u</a> <a id="890" class="Symbol">:</a> <a id="892" class="Symbol">((</a><a id="894" href="UF.EquivalenceExamples.html#894" class="Bound">x</a> <a id="896" class="Symbol">:</a> <a id="898" href="UF.EquivalenceExamples.html#770" class="Bound">X</a><a id="899" class="Symbol">)</a> <a id="901" class="Symbol">(</a><a id="902" href="UF.EquivalenceExamples.html#902" class="Bound">y</a> <a id="904" class="Symbol">:</a> <a id="906" href="UF.EquivalenceExamples.html#774" class="Bound">Y</a> <a id="908" href="UF.EquivalenceExamples.html#894" class="Bound">x</a><a id="909" class="Symbol">)</a> <a id="911" class="Symbol">→</a> <a id="913" href="UF.EquivalenceExamples.html#778" class="Bound">Z</a> <a id="915" class="Symbol">(</a><a id="916" href="UF.EquivalenceExamples.html#894" class="Bound">x</a> <a id="918" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="920" href="UF.EquivalenceExamples.html#902" class="Bound">y</a><a id="921" class="Symbol">))</a> <a id="924" class="Symbol">→</a> <a id="926" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="928" href="UF.EquivalenceExamples.html#778" class="Bound">Z</a>
  <a id="932" href="UF.EquivalenceExamples.html#888" class="Function">u</a> <a id="934" href="UF.EquivalenceExamples.html#934" class="Bound">g</a> <a id="936" class="Symbol">(</a><a id="937" href="UF.EquivalenceExamples.html#937" class="Bound">x</a> <a id="939" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="941" href="UF.EquivalenceExamples.html#941" class="Bound">y</a><a id="942" class="Symbol">)</a> <a id="944" class="Symbol">=</a> <a id="946" href="UF.EquivalenceExamples.html#934" class="Bound">g</a> <a id="948" href="UF.EquivalenceExamples.html#937" class="Bound">x</a> <a id="950" href="UF.EquivalenceExamples.html#941" class="Bound">y</a>

  <a id="955" href="UF.EquivalenceExamples.html#955" class="Function">cu</a> <a id="958" class="Symbol">:</a> <a id="960" class="Symbol">∀</a> <a id="962" href="UF.EquivalenceExamples.html#962" class="Bound">g</a> <a id="964" class="Symbol">→</a> <a id="966" href="UF.EquivalenceExamples.html#815" class="Function">c</a> <a id="968" class="Symbol">(</a><a id="969" href="UF.EquivalenceExamples.html#888" class="Function">u</a> <a id="971" href="UF.EquivalenceExamples.html#962" class="Bound">g</a><a id="972" class="Symbol">)</a> <a id="974" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="976" href="UF.EquivalenceExamples.html#962" class="Bound">g</a>
  <a id="980" href="UF.EquivalenceExamples.html#955" class="Function">cu</a> <a id="983" href="UF.EquivalenceExamples.html#983" class="Bound">g</a> <a id="985" class="Symbol">=</a> <a id="987" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="995" href="UF.EquivalenceExamples.html#762" class="Bound">fe</a> <a id="998" class="Symbol">(λ</a> <a id="1001" href="UF.EquivalenceExamples.html#1001" class="Bound">x</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1013" class="Symbol">(</a><a id="1014" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="1027" href="UF.EquivalenceExamples.html#751" class="Bound">𝓤</a> <a id="1029" href="UF.EquivalenceExamples.html#759" class="Bound">𝓦</a> <a id="1031" href="UF.EquivalenceExamples.html#765" class="Bound">fe&#39;</a><a id="1034" class="Symbol">)</a> <a id="1036" class="Symbol">(λ</a> <a id="1039" href="UF.EquivalenceExamples.html#1039" class="Bound">y</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1047" class="Symbol">))</a>

  <a id="1053" href="UF.EquivalenceExamples.html#1053" class="Function">uc</a> <a id="1056" class="Symbol">:</a> <a id="1058" class="Symbol">∀</a> <a id="1060" href="UF.EquivalenceExamples.html#1060" class="Bound">f</a> <a id="1062" class="Symbol">→</a> <a id="1064" href="UF.EquivalenceExamples.html#888" class="Function">u</a> <a id="1066" class="Symbol">(</a><a id="1067" href="UF.EquivalenceExamples.html#815" class="Function">c</a> <a id="1069" href="UF.EquivalenceExamples.html#1060" class="Bound">f</a><a id="1070" class="Symbol">)</a> <a id="1072" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1074" href="UF.EquivalenceExamples.html#1060" class="Bound">f</a>
  <a id="1078" href="UF.EquivalenceExamples.html#1053" class="Function">uc</a> <a id="1081" href="UF.EquivalenceExamples.html#1081" class="Bound">f</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1093" href="UF.EquivalenceExamples.html#765" class="Bound">fe&#39;</a> <a id="1097" class="Symbol">(λ</a> <a id="1100" href="UF.EquivalenceExamples.html#1100" class="Bound">w</a> <a id="1102" class="Symbol">→</a> <a id="1104" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1108" class="Symbol">)</a>

<a id="curry-uncurry"></a><a id="1111" href="UF.EquivalenceExamples.html#1111" class="Function">curry-uncurry</a> <a id="1125" class="Symbol">:</a> <a id="1127" class="Symbol">(</a><a id="1128" href="UF.EquivalenceExamples.html#1128" class="Bound">fe</a> <a id="1131" class="Symbol">:</a> <a id="1133" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="1139" class="Symbol">)</a>
              <a id="1155" class="Symbol">→</a> <a id="1157" class="Symbol">{</a><a id="1158" href="UF.EquivalenceExamples.html#1158" class="Bound">X</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1164" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1166" class="Symbol">}</a> <a id="1168" class="Symbol">{</a><a id="1169" href="UF.EquivalenceExamples.html#1169" class="Bound">Y</a> <a id="1171" class="Symbol">:</a> <a id="1173" href="UF.EquivalenceExamples.html#1158" class="Bound">X</a> <a id="1175" class="Symbol">→</a> <a id="1177" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1179" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1181" class="Symbol">}</a> <a id="1183" class="Symbol">{</a><a id="1184" href="UF.EquivalenceExamples.html#1184" class="Bound">Z</a> <a id="1186" class="Symbol">:</a> <a id="1188" class="Symbol">(</a><a id="1189" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1191" href="UF.EquivalenceExamples.html#1191" class="Bound">x</a> <a id="1193" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1195" href="UF.EquivalenceExamples.html#1158" class="Bound">X</a> <a id="1197" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1199" href="UF.EquivalenceExamples.html#1169" class="Bound">Y</a> <a id="1201" href="UF.EquivalenceExamples.html#1191" class="Bound">x</a><a id="1202" class="Symbol">)</a> <a id="1204" class="Symbol">→</a> <a id="1206" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1208" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1210" class="Symbol">}</a>
              <a id="1226" class="Symbol">→</a> <a id="1228" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1230" href="UF.EquivalenceExamples.html#1184" class="Bound">Z</a> <a id="1232" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1234" class="Symbol">(</a><a id="1235" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="1237" href="UF.EquivalenceExamples.html#1237" class="Bound">x</a> <a id="1239" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="1241" href="UF.EquivalenceExamples.html#1158" class="Bound">X</a> <a id="1243" href="MLTT.Pi.html#321" class="Function">,</a> <a id="1245" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="1247" href="UF.EquivalenceExamples.html#1247" class="Bound">y</a> <a id="1249" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="1251" href="UF.EquivalenceExamples.html#1169" class="Bound">Y</a> <a id="1253" href="UF.EquivalenceExamples.html#1237" class="Bound">x</a> <a id="1255" href="MLTT.Pi.html#321" class="Function">,</a> <a id="1257" href="UF.EquivalenceExamples.html#1184" class="Bound">Z</a> <a id="1259" class="Symbol">(</a><a id="1260" href="UF.EquivalenceExamples.html#1237" class="Bound">x</a> <a id="1262" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1264" href="UF.EquivalenceExamples.html#1247" class="Bound">y</a><a id="1265" class="Symbol">))</a>
<a id="1268" href="UF.EquivalenceExamples.html#1111" class="Function">curry-uncurry</a> <a id="1282" class="Symbol">{</a><a id="1283" href="UF.EquivalenceExamples.html#1283" class="Bound">𝓤</a><a id="1284" class="Symbol">}</a> <a id="1286" class="Symbol">{</a><a id="1287" href="UF.EquivalenceExamples.html#1287" class="Bound">𝓥</a><a id="1288" class="Symbol">}</a> <a id="1290" class="Symbol">{</a><a id="1291" href="UF.EquivalenceExamples.html#1291" class="Bound">𝓦</a><a id="1292" class="Symbol">}</a> <a id="1294" href="UF.EquivalenceExamples.html#1294" class="Bound">fe</a> <a id="1297" class="Symbol">=</a> <a id="1299" href="UF.EquivalenceExamples.html#538" class="Function">curry-uncurry&#39;</a> <a id="1314" class="Symbol">(</a><a id="1315" href="UF.EquivalenceExamples.html#1294" class="Bound">fe</a> <a id="1318" href="UF.EquivalenceExamples.html#1283" class="Bound">𝓤</a> <a id="1320" class="Symbol">(</a><a id="1321" href="UF.EquivalenceExamples.html#1287" class="Bound">𝓥</a> <a id="1323" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1325" href="UF.EquivalenceExamples.html#1291" class="Bound">𝓦</a><a id="1326" class="Symbol">))</a> <a id="1329" class="Symbol">(</a><a id="1330" href="UF.EquivalenceExamples.html#1294" class="Bound">fe</a> <a id="1333" class="Symbol">(</a><a id="1334" href="UF.EquivalenceExamples.html#1283" class="Bound">𝓤</a> <a id="1336" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1338" href="UF.EquivalenceExamples.html#1287" class="Bound">𝓥</a><a id="1339" class="Symbol">)</a> <a id="1341" href="UF.EquivalenceExamples.html#1291" class="Bound">𝓦</a><a id="1342" class="Symbol">)</a>

<a id="Σ-＝-≃"></a><a id="1345" href="UF.EquivalenceExamples.html#1345" class="Function">Σ-＝-≃</a> <a id="1351" class="Symbol">:</a> <a id="1353" class="Symbol">{</a><a id="1354" href="UF.EquivalenceExamples.html#1354" class="Bound">X</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1360" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1362" class="Symbol">}</a> <a id="1364" class="Symbol">{</a><a id="1365" href="UF.EquivalenceExamples.html#1365" class="Bound">A</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="UF.EquivalenceExamples.html#1354" class="Bound">X</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1375" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1377" class="Symbol">}</a> <a id="1379" class="Symbol">{</a><a id="1380" href="UF.EquivalenceExamples.html#1380" class="Bound">σ</a> <a id="1382" href="UF.EquivalenceExamples.html#1382" class="Bound">τ</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1388" href="UF.EquivalenceExamples.html#1365" class="Bound">A</a><a id="1389" class="Symbol">}</a>
      <a id="1397" class="Symbol">→</a> <a id="1399" class="Symbol">(</a><a id="1400" href="UF.EquivalenceExamples.html#1380" class="Bound">σ</a> <a id="1402" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1404" href="UF.EquivalenceExamples.html#1382" class="Bound">τ</a><a id="1405" class="Symbol">)</a> <a id="1407" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1409" class="Symbol">(</a><a id="1410" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1412" href="UF.EquivalenceExamples.html#1412" class="Bound">p</a> <a id="1414" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1416" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1420" href="UF.EquivalenceExamples.html#1380" class="Bound">σ</a> <a id="1422" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1424" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1428" href="UF.EquivalenceExamples.html#1382" class="Bound">τ</a> <a id="1430" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1432" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1442" href="UF.EquivalenceExamples.html#1365" class="Bound">A</a> <a id="1444" href="UF.EquivalenceExamples.html#1412" class="Bound">p</a> <a id="1446" class="Symbol">(</a><a id="1447" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1451" href="UF.EquivalenceExamples.html#1380" class="Bound">σ</a><a id="1452" class="Symbol">)</a> <a id="1454" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1456" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1460" href="UF.EquivalenceExamples.html#1382" class="Bound">τ</a><a id="1461" class="Symbol">)</a>
<a id="1463" href="UF.EquivalenceExamples.html#1345" class="Function">Σ-＝-≃</a> <a id="1469" class="Symbol">{</a><a id="1470" href="UF.EquivalenceExamples.html#1470" class="Bound">𝓤</a><a id="1471" class="Symbol">}</a> <a id="1473" class="Symbol">{</a><a id="1474" href="UF.EquivalenceExamples.html#1474" class="Bound">𝓥</a><a id="1475" class="Symbol">}</a> <a id="1477" class="Symbol">{</a><a id="1478" href="UF.EquivalenceExamples.html#1478" class="Bound">X</a><a id="1479" class="Symbol">}</a> <a id="1481" class="Symbol">{</a><a id="1482" href="UF.EquivalenceExamples.html#1482" class="Bound">A</a><a id="1483" class="Symbol">}</a> <a id="1485" class="Symbol">{</a><a id="1486" href="UF.EquivalenceExamples.html#1486" class="Bound">x</a> <a id="1488" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1490" href="UF.EquivalenceExamples.html#1490" class="Bound">a</a><a id="1491" class="Symbol">}</a> <a id="1493" class="Symbol">{</a><a id="1494" href="UF.EquivalenceExamples.html#1494" class="Bound">y</a> <a id="1496" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1498" href="UF.EquivalenceExamples.html#1498" class="Bound">b</a><a id="1499" class="Symbol">}</a> <a id="1501" class="Symbol">=</a> <a id="1503" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="1510" href="UF.Base.html#15985" class="Function">from-Σ-＝</a> <a id="1519" class="Symbol">(</a><a id="1520" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="1527" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1529" href="UF.EquivalenceExamples.html#1643" class="Function">ε</a> <a id="1531" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1533" href="UF.EquivalenceExamples.html#1545" class="Function">η</a><a id="1534" class="Symbol">)</a>
 <a id="1537" class="Keyword">where</a>
  <a id="1545" href="UF.EquivalenceExamples.html#1545" class="Function">η</a> <a id="1547" class="Symbol">:</a> <a id="1549" class="Symbol">(</a><a id="1550" href="UF.EquivalenceExamples.html#1550" class="Bound">σ</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1556" href="UF.EquivalenceExamples.html#1556" class="Bound">p</a> <a id="1558" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1560" href="UF.EquivalenceExamples.html#1486" class="Bound">x</a> <a id="1562" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1564" href="UF.EquivalenceExamples.html#1494" class="Bound">y</a> <a id="1566" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1568" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1578" href="UF.EquivalenceExamples.html#1482" class="Bound">A</a> <a id="1580" href="UF.EquivalenceExamples.html#1556" class="Bound">p</a> <a id="1582" href="UF.EquivalenceExamples.html#1490" class="Bound">a</a> <a id="1584" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1586" href="UF.EquivalenceExamples.html#1498" class="Bound">b</a><a id="1587" class="Symbol">)</a> <a id="1589" class="Symbol">→</a> <a id="1591" href="UF.Base.html#15985" class="Function">from-Σ-＝</a> <a id="1600" class="Symbol">(</a><a id="1601" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="1608" href="UF.EquivalenceExamples.html#1550" class="Bound">σ</a><a id="1609" class="Symbol">)</a> <a id="1611" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1613" href="UF.EquivalenceExamples.html#1550" class="Bound">σ</a>
  <a id="1617" href="UF.EquivalenceExamples.html#1545" class="Function">η</a> <a id="1619" class="Symbol">(</a><a id="1620" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1625" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1627" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1631" class="Symbol">)</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="1643" href="UF.EquivalenceExamples.html#1643" class="Function">ε</a> <a id="1645" class="Symbol">:</a> <a id="1647" class="Symbol">(</a><a id="1648" href="UF.EquivalenceExamples.html#1648" class="Bound">q</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="UF.EquivalenceExamples.html#1486" class="Bound">x</a> <a id="1654" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1656" href="UF.EquivalenceExamples.html#1490" class="Bound">a</a> <a id="1658" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1660" href="UF.EquivalenceExamples.html#1494" class="Bound">y</a> <a id="1662" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1664" href="UF.EquivalenceExamples.html#1498" class="Bound">b</a><a id="1665" class="Symbol">)</a> <a id="1667" class="Symbol">→</a> <a id="1669" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="1676" class="Symbol">(</a><a id="1677" href="UF.Base.html#15985" class="Function">from-Σ-＝</a> <a id="1686" href="UF.EquivalenceExamples.html#1648" class="Bound">q</a><a id="1687" class="Symbol">)</a> <a id="1689" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1691" href="UF.EquivalenceExamples.html#1648" class="Bound">q</a>
  <a id="1695" href="UF.EquivalenceExamples.html#1643" class="Function">ε</a> <a id="1697" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1702" class="Symbol">=</a> <a id="1704" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="×-＝-≃"></a><a id="1710" href="UF.EquivalenceExamples.html#1710" class="Function">×-＝-≃</a> <a id="1716" class="Symbol">:</a> <a id="1718" class="Symbol">{</a><a id="1719" href="UF.EquivalenceExamples.html#1719" class="Bound">X</a> <a id="1721" class="Symbol">:</a> <a id="1723" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1725" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1727" class="Symbol">}</a> <a id="1729" class="Symbol">{</a><a id="1730" href="UF.EquivalenceExamples.html#1730" class="Bound">A</a> <a id="1732" class="Symbol">:</a> <a id="1734" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1736" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1738" class="Symbol">}</a> <a id="1740" class="Symbol">{</a><a id="1741" href="UF.EquivalenceExamples.html#1741" class="Bound">σ</a> <a id="1743" href="UF.EquivalenceExamples.html#1743" class="Bound">τ</a> <a id="1745" class="Symbol">:</a> <a id="1747" href="UF.EquivalenceExamples.html#1719" class="Bound">X</a> <a id="1749" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1751" href="UF.EquivalenceExamples.html#1730" class="Bound">A</a><a id="1752" class="Symbol">}</a>
      <a id="1760" class="Symbol">→</a> <a id="1762" class="Symbol">(</a><a id="1763" href="UF.EquivalenceExamples.html#1741" class="Bound">σ</a> <a id="1765" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1767" href="UF.EquivalenceExamples.html#1743" class="Bound">τ</a><a id="1768" class="Symbol">)</a> <a id="1770" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1772" class="Symbol">(</a><a id="1773" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1777" href="UF.EquivalenceExamples.html#1741" class="Bound">σ</a> <a id="1779" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1781" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1785" href="UF.EquivalenceExamples.html#1743" class="Bound">τ</a><a id="1786" class="Symbol">)</a> <a id="1788" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1790" class="Symbol">(</a><a id="1791" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1795" href="UF.EquivalenceExamples.html#1741" class="Bound">σ</a> <a id="1797" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1799" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1803" href="UF.EquivalenceExamples.html#1743" class="Bound">τ</a><a id="1804" class="Symbol">)</a>
<a id="1806" href="UF.EquivalenceExamples.html#1710" class="Function">×-＝-≃</a> <a id="1812" class="Symbol">{</a><a id="1813" href="UF.EquivalenceExamples.html#1813" class="Bound">𝓤</a><a id="1814" class="Symbol">}</a> <a id="1816" class="Symbol">{</a><a id="1817" href="UF.EquivalenceExamples.html#1817" class="Bound">𝓥</a><a id="1818" class="Symbol">}</a> <a id="1820" class="Symbol">{</a><a id="1821" href="UF.EquivalenceExamples.html#1821" class="Bound">X</a><a id="1822" class="Symbol">}</a> <a id="1824" class="Symbol">{</a><a id="1825" href="UF.EquivalenceExamples.html#1825" class="Bound">A</a><a id="1826" class="Symbol">}</a> <a id="1828" class="Symbol">{</a><a id="1829" href="UF.EquivalenceExamples.html#1829" class="Bound">x</a> <a id="1831" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1833" href="UF.EquivalenceExamples.html#1833" class="Bound">a</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Symbol">{</a><a id="1837" href="UF.EquivalenceExamples.html#1837" class="Bound">y</a> <a id="1839" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1841" href="UF.EquivalenceExamples.html#1841" class="Bound">b</a><a id="1842" class="Symbol">}</a> <a id="1844" class="Symbol">=</a> <a id="1846" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="1853" href="UF.Base.html#15503" class="Function">from-×-＝&#39;</a> <a id="1863" class="Symbol">(</a><a id="1864" href="UF.Base.html#15359" class="Function">to-×-＝&#39;</a> <a id="1872" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1874" class="Symbol">(</a><a id="1875" href="UF.EquivalenceExamples.html#1976" class="Function">ε</a> <a id="1877" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1879" href="UF.EquivalenceExamples.html#1892" class="Function">η</a><a id="1880" class="Symbol">))</a>
 <a id="1884" class="Keyword">where</a>
  <a id="1892" href="UF.EquivalenceExamples.html#1892" class="Function">η</a> <a id="1894" class="Symbol">:</a> <a id="1896" class="Symbol">(</a><a id="1897" href="UF.EquivalenceExamples.html#1897" class="Bound">t</a> <a id="1899" class="Symbol">:</a> <a id="1901" class="Symbol">(</a><a id="1902" href="UF.EquivalenceExamples.html#1829" class="Bound">x</a> <a id="1904" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1906" href="UF.EquivalenceExamples.html#1837" class="Bound">y</a><a id="1907" class="Symbol">)</a> <a id="1909" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1911" class="Symbol">(</a><a id="1912" href="UF.EquivalenceExamples.html#1833" class="Bound">a</a> <a id="1914" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1916" href="UF.EquivalenceExamples.html#1841" class="Bound">b</a><a id="1917" class="Symbol">))</a> <a id="1920" class="Symbol">→</a> <a id="1922" href="UF.Base.html#15503" class="Function">from-×-＝&#39;</a> <a id="1932" class="Symbol">(</a><a id="1933" href="UF.Base.html#15359" class="Function">to-×-＝&#39;</a> <a id="1941" href="UF.EquivalenceExamples.html#1897" class="Bound">t</a><a id="1942" class="Symbol">)</a> <a id="1944" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1946" href="UF.EquivalenceExamples.html#1897" class="Bound">t</a>
  <a id="1950" href="UF.EquivalenceExamples.html#1892" class="Function">η</a> <a id="1952" class="Symbol">(</a><a id="1953" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1958" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1960" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1964" class="Symbol">)</a> <a id="1966" class="Symbol">=</a> <a id="1968" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="1976" href="UF.EquivalenceExamples.html#1976" class="Function">ε</a> <a id="1978" class="Symbol">:</a> <a id="1980" class="Symbol">(</a><a id="1981" href="UF.EquivalenceExamples.html#1981" class="Bound">u</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="UF.EquivalenceExamples.html#1829" class="Bound">x</a> <a id="1987" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1989" href="UF.EquivalenceExamples.html#1833" class="Bound">a</a> <a id="1991" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1993" href="UF.EquivalenceExamples.html#1837" class="Bound">y</a> <a id="1995" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1997" href="UF.EquivalenceExamples.html#1841" class="Bound">b</a><a id="1998" class="Symbol">)</a> <a id="2000" class="Symbol">→</a> <a id="2002" href="UF.Base.html#15359" class="Function">to-×-＝&#39;</a> <a id="2010" class="Symbol">(</a><a id="2011" href="UF.Base.html#15503" class="Function">from-×-＝&#39;</a> <a id="2021" href="UF.EquivalenceExamples.html#1981" class="Bound">u</a><a id="2022" class="Symbol">)</a> <a id="2024" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2026" href="UF.EquivalenceExamples.html#1981" class="Bound">u</a>
  <a id="2030" href="UF.EquivalenceExamples.html#1976" class="Function">ε</a> <a id="2032" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2037" class="Symbol">=</a> <a id="2039" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Σ-assoc"></a><a id="2045" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a> <a id="2053" class="Symbol">:</a> <a id="2055" class="Symbol">{</a><a id="2056" href="UF.EquivalenceExamples.html#2056" class="Bound">X</a> <a id="2058" class="Symbol">:</a> <a id="2060" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2062" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2064" class="Symbol">}</a> <a id="2066" class="Symbol">{</a><a id="2067" href="UF.EquivalenceExamples.html#2067" class="Bound">Y</a> <a id="2069" class="Symbol">:</a> <a id="2071" href="UF.EquivalenceExamples.html#2056" class="Bound">X</a> <a id="2073" class="Symbol">→</a> <a id="2075" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2077" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2079" class="Symbol">}</a> <a id="2081" class="Symbol">{</a><a id="2082" href="UF.EquivalenceExamples.html#2082" class="Bound">Z</a> <a id="2084" class="Symbol">:</a> <a id="2086" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2088" href="UF.EquivalenceExamples.html#2067" class="Bound">Y</a> <a id="2090" class="Symbol">→</a> <a id="2092" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2094" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2096" class="Symbol">}</a>
        <a id="2106" class="Symbol">→</a> <a id="2108" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2110" href="UF.EquivalenceExamples.html#2082" class="Bound">Z</a> <a id="2112" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2114" class="Symbol">(</a><a id="2115" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2117" href="UF.EquivalenceExamples.html#2117" class="Bound">x</a> <a id="2119" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2121" href="UF.EquivalenceExamples.html#2056" class="Bound">X</a> <a id="2123" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2125" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2127" href="UF.EquivalenceExamples.html#2127" class="Bound">y</a> <a id="2129" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2131" href="UF.EquivalenceExamples.html#2067" class="Bound">Y</a> <a id="2133" href="UF.EquivalenceExamples.html#2117" class="Bound">x</a> <a id="2135" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2137" href="UF.EquivalenceExamples.html#2082" class="Bound">Z</a> <a id="2139" class="Symbol">(</a><a id="2140" href="UF.EquivalenceExamples.html#2117" class="Bound">x</a> <a id="2142" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2144" href="UF.EquivalenceExamples.html#2127" class="Bound">y</a><a id="2145" class="Symbol">))</a>
<a id="2148" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a> <a id="2156" class="Symbol">{</a><a id="2157" href="UF.EquivalenceExamples.html#2157" class="Bound">𝓤</a><a id="2158" class="Symbol">}</a> <a id="2160" class="Symbol">{</a><a id="2161" href="UF.EquivalenceExamples.html#2161" class="Bound">𝓥</a><a id="2162" class="Symbol">}</a> <a id="2164" class="Symbol">{</a><a id="2165" href="UF.EquivalenceExamples.html#2165" class="Bound">𝓦</a><a id="2166" class="Symbol">}</a> <a id="2168" class="Symbol">{</a><a id="2169" href="UF.EquivalenceExamples.html#2169" class="Bound">X</a><a id="2170" class="Symbol">}</a> <a id="2172" class="Symbol">{</a><a id="2173" href="UF.EquivalenceExamples.html#2173" class="Bound">Y</a><a id="2174" class="Symbol">}</a> <a id="2176" class="Symbol">{</a><a id="2177" href="UF.EquivalenceExamples.html#2177" class="Bound">Z</a><a id="2178" class="Symbol">}</a> <a id="2180" class="Symbol">=</a> <a id="2182" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="2189" href="UF.EquivalenceExamples.html#2234" class="Function">c</a> <a id="2191" class="Symbol">(</a><a id="2192" href="UF.EquivalenceExamples.html#2313" class="Function">u</a> <a id="2194" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2196" class="Symbol">(λ</a> <a id="2199" href="UF.EquivalenceExamples.html#2199" class="Bound">τ</a> <a id="2201" class="Symbol">→</a> <a id="2203" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2207" class="Symbol">)</a> <a id="2209" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2211" class="Symbol">(λ</a> <a id="2214" href="UF.EquivalenceExamples.html#2214" class="Bound">σ</a> <a id="2216" class="Symbol">→</a> <a id="2218" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2222" class="Symbol">))</a>
 <a id="2226" class="Keyword">where</a>
  <a id="2234" href="UF.EquivalenceExamples.html#2234" class="Function">c</a> <a id="2236" class="Symbol">:</a> <a id="2238" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2240" href="UF.EquivalenceExamples.html#2177" class="Bound">Z</a> <a id="2242" class="Symbol">→</a> <a id="2244" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2246" href="UF.EquivalenceExamples.html#2246" class="Bound">x</a> <a id="2248" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2250" href="UF.EquivalenceExamples.html#2169" class="Bound">X</a> <a id="2252" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2254" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2256" href="UF.EquivalenceExamples.html#2256" class="Bound">y</a> <a id="2258" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2260" href="UF.EquivalenceExamples.html#2173" class="Bound">Y</a> <a id="2262" href="UF.EquivalenceExamples.html#2246" class="Bound">x</a> <a id="2264" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2266" href="UF.EquivalenceExamples.html#2177" class="Bound">Z</a> <a id="2268" class="Symbol">(</a><a id="2269" href="UF.EquivalenceExamples.html#2246" class="Bound">x</a> <a id="2271" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2273" href="UF.EquivalenceExamples.html#2256" class="Bound">y</a><a id="2274" class="Symbol">)</a>
  <a id="2278" href="UF.EquivalenceExamples.html#2234" class="Function">c</a> <a id="2280" class="Symbol">((</a><a id="2282" href="UF.EquivalenceExamples.html#2282" class="Bound">x</a> <a id="2284" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2286" href="UF.EquivalenceExamples.html#2286" class="Bound">y</a><a id="2287" class="Symbol">)</a> <a id="2289" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2291" href="UF.EquivalenceExamples.html#2291" class="Bound">z</a><a id="2292" class="Symbol">)</a> <a id="2294" class="Symbol">=</a> <a id="2296" class="Symbol">(</a><a id="2297" href="UF.EquivalenceExamples.html#2282" class="Bound">x</a> <a id="2299" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2301" class="Symbol">(</a><a id="2302" href="UF.EquivalenceExamples.html#2286" class="Bound">y</a> <a id="2304" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2306" href="UF.EquivalenceExamples.html#2291" class="Bound">z</a><a id="2307" class="Symbol">))</a>

  <a id="2313" href="UF.EquivalenceExamples.html#2313" class="Function">u</a> <a id="2315" class="Symbol">:</a> <a id="2317" class="Symbol">(</a><a id="2318" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2320" href="UF.EquivalenceExamples.html#2320" class="Bound">x</a> <a id="2322" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2324" href="UF.EquivalenceExamples.html#2169" class="Bound">X</a> <a id="2326" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2328" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2330" href="UF.EquivalenceExamples.html#2330" class="Bound">y</a> <a id="2332" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2334" href="UF.EquivalenceExamples.html#2173" class="Bound">Y</a> <a id="2336" href="UF.EquivalenceExamples.html#2320" class="Bound">x</a> <a id="2338" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2340" href="UF.EquivalenceExamples.html#2177" class="Bound">Z</a> <a id="2342" class="Symbol">(</a><a id="2343" href="UF.EquivalenceExamples.html#2320" class="Bound">x</a> <a id="2345" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2347" href="UF.EquivalenceExamples.html#2330" class="Bound">y</a><a id="2348" class="Symbol">))</a> <a id="2351" class="Symbol">→</a> <a id="2353" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2355" href="UF.EquivalenceExamples.html#2177" class="Bound">Z</a>
  <a id="2359" href="UF.EquivalenceExamples.html#2313" class="Function">u</a> <a id="2361" class="Symbol">(</a><a id="2362" href="UF.EquivalenceExamples.html#2362" class="Bound">x</a> <a id="2364" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2366" class="Symbol">(</a><a id="2367" href="UF.EquivalenceExamples.html#2367" class="Bound">y</a> <a id="2369" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2371" href="UF.EquivalenceExamples.html#2371" class="Bound">z</a><a id="2372" class="Symbol">))</a> <a id="2375" class="Symbol">=</a> <a id="2377" class="Symbol">((</a><a id="2379" href="UF.EquivalenceExamples.html#2362" class="Bound">x</a> <a id="2381" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2383" href="UF.EquivalenceExamples.html#2367" class="Bound">y</a><a id="2384" class="Symbol">)</a> <a id="2386" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2388" href="UF.EquivalenceExamples.html#2371" class="Bound">z</a><a id="2389" class="Symbol">)</a>

<a id="Σ-flip"></a><a id="2392" href="UF.EquivalenceExamples.html#2392" class="Function">Σ-flip</a> <a id="2399" class="Symbol">:</a> <a id="2401" class="Symbol">{</a><a id="2402" href="UF.EquivalenceExamples.html#2402" class="Bound">X</a> <a id="2404" class="Symbol">:</a> <a id="2406" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2408" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2410" class="Symbol">}</a> <a id="2412" class="Symbol">{</a><a id="2413" href="UF.EquivalenceExamples.html#2413" class="Bound">Y</a> <a id="2415" class="Symbol">:</a> <a id="2417" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2419" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2421" class="Symbol">}</a> <a id="2423" class="Symbol">{</a><a id="2424" href="UF.EquivalenceExamples.html#2424" class="Bound">A</a> <a id="2426" class="Symbol">:</a> <a id="2428" href="UF.EquivalenceExamples.html#2402" class="Bound">X</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="UF.EquivalenceExamples.html#2413" class="Bound">Y</a> <a id="2434" class="Symbol">→</a> <a id="2436" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2438" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2440" class="Symbol">}</a>
       <a id="2449" class="Symbol">→</a> <a id="2451" class="Symbol">(</a><a id="2452" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2454" href="UF.EquivalenceExamples.html#2454" class="Bound">x</a> <a id="2456" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2458" href="UF.EquivalenceExamples.html#2402" class="Bound">X</a> <a id="2460" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2462" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2464" href="UF.EquivalenceExamples.html#2464" class="Bound">y</a> <a id="2466" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2468" href="UF.EquivalenceExamples.html#2413" class="Bound">Y</a> <a id="2470" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2472" href="UF.EquivalenceExamples.html#2424" class="Bound">A</a> <a id="2474" href="UF.EquivalenceExamples.html#2454" class="Bound">x</a> <a id="2476" href="UF.EquivalenceExamples.html#2464" class="Bound">y</a><a id="2477" class="Symbol">)</a> <a id="2479" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2481" class="Symbol">(</a><a id="2482" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2484" href="UF.EquivalenceExamples.html#2484" class="Bound">y</a> <a id="2486" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2488" href="UF.EquivalenceExamples.html#2413" class="Bound">Y</a> <a id="2490" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2492" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2494" href="UF.EquivalenceExamples.html#2494" class="Bound">x</a> <a id="2496" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2498" href="UF.EquivalenceExamples.html#2402" class="Bound">X</a> <a id="2500" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2502" href="UF.EquivalenceExamples.html#2424" class="Bound">A</a> <a id="2504" href="UF.EquivalenceExamples.html#2494" class="Bound">x</a> <a id="2506" href="UF.EquivalenceExamples.html#2484" class="Bound">y</a><a id="2507" class="Symbol">)</a>
<a id="2509" href="UF.EquivalenceExamples.html#2392" class="Function">Σ-flip</a> <a id="2516" class="Symbol">{</a><a id="2517" href="UF.EquivalenceExamples.html#2517" class="Bound">𝓤</a><a id="2518" class="Symbol">}</a> <a id="2520" class="Symbol">{</a><a id="2521" href="UF.EquivalenceExamples.html#2521" class="Bound">𝓥</a><a id="2522" class="Symbol">}</a> <a id="2524" class="Symbol">{</a><a id="2525" href="UF.EquivalenceExamples.html#2525" class="Bound">𝓦</a><a id="2526" class="Symbol">}</a> <a id="2528" class="Symbol">{</a><a id="2529" href="UF.EquivalenceExamples.html#2529" class="Bound">X</a><a id="2530" class="Symbol">}</a> <a id="2532" class="Symbol">{</a><a id="2533" href="UF.EquivalenceExamples.html#2533" class="Bound">Y</a><a id="2534" class="Symbol">}</a> <a id="2536" class="Symbol">{</a><a id="2537" href="UF.EquivalenceExamples.html#2537" class="Bound">A</a><a id="2538" class="Symbol">}</a> <a id="2540" class="Symbol">=</a> <a id="2542" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="2549" href="UF.EquivalenceExamples.html#2572" class="Function">f</a> <a id="2551" class="Symbol">(</a><a id="2552" href="UF.EquivalenceExamples.html#2665" class="Function">g</a> <a id="2554" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2556" href="UF.EquivalenceExamples.html#2758" class="Function">ε</a> <a id="2558" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2560" href="UF.EquivalenceExamples.html#2806" class="Function">η</a><a id="2561" class="Symbol">)</a>
 <a id="2564" class="Keyword">where</a>
  <a id="2572" href="UF.EquivalenceExamples.html#2572" class="Function">f</a> <a id="2574" class="Symbol">:</a> <a id="2576" class="Symbol">(</a><a id="2577" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2579" href="UF.EquivalenceExamples.html#2579" class="Bound">x</a> <a id="2581" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2583" href="UF.EquivalenceExamples.html#2529" class="Bound">X</a> <a id="2585" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2587" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2589" href="UF.EquivalenceExamples.html#2589" class="Bound">y</a> <a id="2591" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2593" href="UF.EquivalenceExamples.html#2533" class="Bound">Y</a> <a id="2595" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2597" href="UF.EquivalenceExamples.html#2537" class="Bound">A</a> <a id="2599" href="UF.EquivalenceExamples.html#2579" class="Bound">x</a> <a id="2601" href="UF.EquivalenceExamples.html#2589" class="Bound">y</a><a id="2602" class="Symbol">)</a> <a id="2604" class="Symbol">→</a> <a id="2606" class="Symbol">(</a><a id="2607" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2609" href="UF.EquivalenceExamples.html#2609" class="Bound">y</a> <a id="2611" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2613" href="UF.EquivalenceExamples.html#2533" class="Bound">Y</a> <a id="2615" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2617" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2619" href="UF.EquivalenceExamples.html#2619" class="Bound">x</a> <a id="2621" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2623" href="UF.EquivalenceExamples.html#2529" class="Bound">X</a> <a id="2625" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2627" href="UF.EquivalenceExamples.html#2537" class="Bound">A</a> <a id="2629" href="UF.EquivalenceExamples.html#2619" class="Bound">x</a> <a id="2631" href="UF.EquivalenceExamples.html#2609" class="Bound">y</a><a id="2632" class="Symbol">)</a>
  <a id="2636" href="UF.EquivalenceExamples.html#2572" class="Function">f</a> <a id="2638" class="Symbol">(</a><a id="2639" href="UF.EquivalenceExamples.html#2639" class="Bound">x</a> <a id="2641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2643" href="UF.EquivalenceExamples.html#2643" class="Bound">y</a> <a id="2645" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2647" href="UF.EquivalenceExamples.html#2647" class="Bound">p</a><a id="2648" class="Symbol">)</a> <a id="2650" class="Symbol">=</a> <a id="2652" href="UF.EquivalenceExamples.html#2643" class="Bound">y</a> <a id="2654" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2656" href="UF.EquivalenceExamples.html#2639" class="Bound">x</a> <a id="2658" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2660" href="UF.EquivalenceExamples.html#2647" class="Bound">p</a>

  <a id="2665" href="UF.EquivalenceExamples.html#2665" class="Function">g</a> <a id="2667" class="Symbol">:</a> <a id="2669" class="Symbol">(</a><a id="2670" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2672" href="UF.EquivalenceExamples.html#2672" class="Bound">y</a> <a id="2674" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2676" href="UF.EquivalenceExamples.html#2533" class="Bound">Y</a> <a id="2678" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2680" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2682" href="UF.EquivalenceExamples.html#2682" class="Bound">x</a> <a id="2684" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2686" href="UF.EquivalenceExamples.html#2529" class="Bound">X</a> <a id="2688" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2690" href="UF.EquivalenceExamples.html#2537" class="Bound">A</a> <a id="2692" href="UF.EquivalenceExamples.html#2682" class="Bound">x</a> <a id="2694" href="UF.EquivalenceExamples.html#2672" class="Bound">y</a><a id="2695" class="Symbol">)</a> <a id="2697" class="Symbol">→</a> <a id="2699" class="Symbol">(</a><a id="2700" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2702" href="UF.EquivalenceExamples.html#2702" class="Bound">x</a> <a id="2704" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2706" href="UF.EquivalenceExamples.html#2529" class="Bound">X</a> <a id="2708" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2710" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2712" href="UF.EquivalenceExamples.html#2712" class="Bound">y</a> <a id="2714" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2716" href="UF.EquivalenceExamples.html#2533" class="Bound">Y</a> <a id="2718" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2720" href="UF.EquivalenceExamples.html#2537" class="Bound">A</a> <a id="2722" href="UF.EquivalenceExamples.html#2702" class="Bound">x</a> <a id="2724" href="UF.EquivalenceExamples.html#2712" class="Bound">y</a><a id="2725" class="Symbol">)</a>
  <a id="2729" href="UF.EquivalenceExamples.html#2665" class="Function">g</a> <a id="2731" class="Symbol">(</a><a id="2732" href="UF.EquivalenceExamples.html#2732" class="Bound">y</a> <a id="2734" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2736" href="UF.EquivalenceExamples.html#2736" class="Bound">x</a> <a id="2738" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2740" href="UF.EquivalenceExamples.html#2740" class="Bound">p</a><a id="2741" class="Symbol">)</a> <a id="2743" class="Symbol">=</a> <a id="2745" href="UF.EquivalenceExamples.html#2736" class="Bound">x</a> <a id="2747" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2749" href="UF.EquivalenceExamples.html#2732" class="Bound">y</a> <a id="2751" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2753" href="UF.EquivalenceExamples.html#2740" class="Bound">p</a>

  <a id="2758" href="UF.EquivalenceExamples.html#2758" class="Function">ε</a> <a id="2760" class="Symbol">:</a> <a id="2762" class="Symbol">∀</a> <a id="2764" href="UF.EquivalenceExamples.html#2764" class="Bound">σ</a> <a id="2766" class="Symbol">→</a> <a id="2768" href="UF.EquivalenceExamples.html#2665" class="Function">g</a> <a id="2770" class="Symbol">(</a><a id="2771" href="UF.EquivalenceExamples.html#2572" class="Function">f</a> <a id="2773" href="UF.EquivalenceExamples.html#2764" class="Bound">σ</a><a id="2774" class="Symbol">)</a> <a id="2776" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2778" href="UF.EquivalenceExamples.html#2764" class="Bound">σ</a>
  <a id="2782" href="UF.EquivalenceExamples.html#2758" class="Function">ε</a> <a id="2784" class="Symbol">(</a><a id="2785" href="UF.EquivalenceExamples.html#2785" class="Bound">x</a> <a id="2787" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2789" href="UF.EquivalenceExamples.html#2789" class="Bound">y</a> <a id="2791" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2793" href="UF.EquivalenceExamples.html#2793" class="Bound">p</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">=</a> <a id="2798" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="2806" href="UF.EquivalenceExamples.html#2806" class="Function">η</a> <a id="2808" class="Symbol">:</a> <a id="2810" class="Symbol">∀</a> <a id="2812" href="UF.EquivalenceExamples.html#2812" class="Bound">τ</a> <a id="2814" class="Symbol">→</a> <a id="2816" href="UF.EquivalenceExamples.html#2572" class="Function">f</a> <a id="2818" class="Symbol">(</a><a id="2819" href="UF.EquivalenceExamples.html#2665" class="Function">g</a> <a id="2821" href="UF.EquivalenceExamples.html#2812" class="Bound">τ</a><a id="2822" class="Symbol">)</a> <a id="2824" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2826" href="UF.EquivalenceExamples.html#2812" class="Bound">τ</a>
  <a id="2830" href="UF.EquivalenceExamples.html#2806" class="Function">η</a> <a id="2832" class="Symbol">(</a><a id="2833" href="UF.EquivalenceExamples.html#2833" class="Bound">y</a> <a id="2835" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2837" href="UF.EquivalenceExamples.html#2837" class="Bound">x</a> <a id="2839" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2841" href="UF.EquivalenceExamples.html#2841" class="Bound">p</a><a id="2842" class="Symbol">)</a> <a id="2844" class="Symbol">=</a> <a id="2846" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Σ-interchange"></a><a id="2852" href="UF.EquivalenceExamples.html#2852" class="Function">Σ-interchange</a> <a id="2866" class="Symbol">:</a> <a id="2868" class="Symbol">{</a><a id="2869" href="UF.EquivalenceExamples.html#2869" class="Bound">X</a> <a id="2871" class="Symbol">:</a> <a id="2873" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2875" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2877" class="Symbol">}</a> <a id="2879" class="Symbol">{</a><a id="2880" href="UF.EquivalenceExamples.html#2880" class="Bound">Y</a> <a id="2882" class="Symbol">:</a> <a id="2884" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2886" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2888" class="Symbol">}</a> <a id="2890" class="Symbol">{</a><a id="2891" href="UF.EquivalenceExamples.html#2891" class="Bound">A</a> <a id="2893" class="Symbol">:</a> <a id="2895" href="UF.EquivalenceExamples.html#2869" class="Bound">X</a> <a id="2897" class="Symbol">→</a> <a id="2899" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2901" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2903" class="Symbol">}</a> <a id="2905" class="Symbol">{</a><a id="2906" href="UF.EquivalenceExamples.html#2906" class="Bound">B</a> <a id="2908" class="Symbol">:</a> <a id="2910" href="UF.EquivalenceExamples.html#2880" class="Bound">Y</a> <a id="2912" class="Symbol">→</a> <a id="2914" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="2916" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2918" class="Symbol">}</a>
              <a id="2934" class="Symbol">→</a> <a id="2936" class="Symbol">(</a><a id="2937" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2939" href="UF.EquivalenceExamples.html#2939" class="Bound">x</a> <a id="2941" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2943" href="UF.EquivalenceExamples.html#2869" class="Bound">X</a> <a id="2945" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2947" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2949" href="UF.EquivalenceExamples.html#2949" class="Bound">y</a> <a id="2951" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2953" href="UF.EquivalenceExamples.html#2880" class="Bound">Y</a> <a id="2955" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2957" href="UF.EquivalenceExamples.html#2891" class="Bound">A</a> <a id="2959" href="UF.EquivalenceExamples.html#2939" class="Bound">x</a> <a id="2961" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2963" href="UF.EquivalenceExamples.html#2906" class="Bound">B</a> <a id="2965" href="UF.EquivalenceExamples.html#2949" class="Bound">y</a><a id="2966" class="Symbol">)</a>
              <a id="2982" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2984" class="Symbol">((</a><a id="2986" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2988" href="UF.EquivalenceExamples.html#2988" class="Bound">x</a> <a id="2990" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2992" href="UF.EquivalenceExamples.html#2869" class="Bound">X</a> <a id="2994" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2996" href="UF.EquivalenceExamples.html#2891" class="Bound">A</a> <a id="2998" href="UF.EquivalenceExamples.html#2988" class="Bound">x</a><a id="2999" class="Symbol">)</a> <a id="3001" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3003" class="Symbol">(</a><a id="3004" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3006" href="UF.EquivalenceExamples.html#3006" class="Bound">y</a> <a id="3008" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3010" href="UF.EquivalenceExamples.html#2880" class="Bound">Y</a> <a id="3012" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3014" href="UF.EquivalenceExamples.html#2906" class="Bound">B</a> <a id="3016" href="UF.EquivalenceExamples.html#3006" class="Bound">y</a><a id="3017" class="Symbol">))</a>
<a id="3020" href="UF.EquivalenceExamples.html#2852" class="Function">Σ-interchange</a> <a id="3034" class="Symbol">{</a><a id="3035" href="UF.EquivalenceExamples.html#3035" class="Bound">𝓤</a><a id="3036" class="Symbol">}</a> <a id="3038" class="Symbol">{</a><a id="3039" href="UF.EquivalenceExamples.html#3039" class="Bound">𝓥</a><a id="3040" class="Symbol">}</a> <a id="3042" class="Symbol">{</a><a id="3043" href="UF.EquivalenceExamples.html#3043" class="Bound">𝓦</a><a id="3044" class="Symbol">}</a> <a id="3046" class="Symbol">{</a><a id="3047" href="UF.EquivalenceExamples.html#3047" class="Bound">𝓣</a><a id="3048" class="Symbol">}</a> <a id="3050" class="Symbol">{</a><a id="3051" href="UF.EquivalenceExamples.html#3051" class="Bound">X</a><a id="3052" class="Symbol">}</a> <a id="3054" class="Symbol">{</a><a id="3055" href="UF.EquivalenceExamples.html#3055" class="Bound">Y</a><a id="3056" class="Symbol">}</a> <a id="3058" class="Symbol">{</a><a id="3059" href="UF.EquivalenceExamples.html#3059" class="Bound">A</a><a id="3060" class="Symbol">}</a> <a id="3062" class="Symbol">{</a><a id="3063" href="UF.EquivalenceExamples.html#3063" class="Bound">B</a><a id="3064" class="Symbol">}</a> <a id="3066" class="Symbol">=</a> <a id="3068" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="3075" href="UF.EquivalenceExamples.html#3098" class="Function">f</a> <a id="3077" class="Symbol">(</a><a id="3078" href="UF.EquivalenceExamples.html#3221" class="Function">g</a> <a id="3080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3082" href="UF.EquivalenceExamples.html#3292" class="Function">ε</a> <a id="3084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3086" href="UF.EquivalenceExamples.html#3344" class="Function">η</a><a id="3087" class="Symbol">)</a>
 <a id="3090" class="Keyword">where</a>
  <a id="3098" href="UF.EquivalenceExamples.html#3098" class="Function">f</a> <a id="3100" class="Symbol">:</a> <a id="3102" class="Symbol">(</a><a id="3103" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3105" href="UF.EquivalenceExamples.html#3105" class="Bound">x</a> <a id="3107" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3109" href="UF.EquivalenceExamples.html#3051" class="Bound">X</a> <a id="3111" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3113" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3115" href="UF.EquivalenceExamples.html#3115" class="Bound">y</a> <a id="3117" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3119" href="UF.EquivalenceExamples.html#3055" class="Bound">Y</a> <a id="3121" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3123" href="UF.EquivalenceExamples.html#3059" class="Bound">A</a> <a id="3125" href="UF.EquivalenceExamples.html#3105" class="Bound">x</a> <a id="3127" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3129" href="UF.EquivalenceExamples.html#3063" class="Bound">B</a> <a id="3131" href="UF.EquivalenceExamples.html#3115" class="Bound">y</a><a id="3132" class="Symbol">)</a>
    <a id="3138" class="Symbol">→</a> <a id="3140" class="Symbol">((</a><a id="3142" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3144" href="UF.EquivalenceExamples.html#3144" class="Bound">x</a> <a id="3146" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3148" href="UF.EquivalenceExamples.html#3051" class="Bound">X</a> <a id="3150" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3152" href="UF.EquivalenceExamples.html#3059" class="Bound">A</a> <a id="3154" href="UF.EquivalenceExamples.html#3144" class="Bound">x</a><a id="3155" class="Symbol">)</a> <a id="3157" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3159" class="Symbol">(</a><a id="3160" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3162" href="UF.EquivalenceExamples.html#3162" class="Bound">y</a> <a id="3164" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3166" href="UF.EquivalenceExamples.html#3055" class="Bound">Y</a> <a id="3168" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3170" href="UF.EquivalenceExamples.html#3063" class="Bound">B</a> <a id="3172" href="UF.EquivalenceExamples.html#3162" class="Bound">y</a><a id="3173" class="Symbol">))</a>
  <a id="3178" href="UF.EquivalenceExamples.html#3098" class="Function">f</a> <a id="3180" class="Symbol">(</a><a id="3181" href="UF.EquivalenceExamples.html#3181" class="Bound">x</a> <a id="3183" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3185" href="UF.EquivalenceExamples.html#3185" class="Bound">y</a> <a id="3187" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3189" href="UF.EquivalenceExamples.html#3189" class="Bound">a</a> <a id="3191" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3193" href="UF.EquivalenceExamples.html#3193" class="Bound">b</a><a id="3194" class="Symbol">)</a> <a id="3196" class="Symbol">=</a> <a id="3198" class="Symbol">((</a><a id="3200" href="UF.EquivalenceExamples.html#3181" class="Bound">x</a> <a id="3202" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3204" href="UF.EquivalenceExamples.html#3189" class="Bound">a</a><a id="3205" class="Symbol">)</a> <a id="3207" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3209" class="Symbol">(</a><a id="3210" href="UF.EquivalenceExamples.html#3185" class="Bound">y</a> <a id="3212" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3214" href="UF.EquivalenceExamples.html#3193" class="Bound">b</a><a id="3215" class="Symbol">))</a>

  <a id="3221" href="UF.EquivalenceExamples.html#3221" class="Function">g</a> <a id="3223" class="Symbol">:</a> <a id="3225" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="3234" href="UF.EquivalenceExamples.html#3098" class="Function">f</a> <a id="3236" class="Symbol">→</a> <a id="3238" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="3245" href="UF.EquivalenceExamples.html#3098" class="Function">f</a>
  <a id="3249" href="UF.EquivalenceExamples.html#3221" class="Function">g</a> <a id="3251" class="Symbol">((</a><a id="3253" href="UF.EquivalenceExamples.html#3253" class="Bound">x</a> <a id="3255" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3257" href="UF.EquivalenceExamples.html#3257" class="Bound">a</a><a id="3258" class="Symbol">)</a> <a id="3260" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3262" class="Symbol">(</a><a id="3263" href="UF.EquivalenceExamples.html#3263" class="Bound">y</a> <a id="3265" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3267" href="UF.EquivalenceExamples.html#3267" class="Bound">b</a><a id="3268" class="Symbol">))</a> <a id="3271" class="Symbol">=</a> <a id="3273" class="Symbol">(</a><a id="3274" href="UF.EquivalenceExamples.html#3253" class="Bound">x</a> <a id="3276" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3278" href="UF.EquivalenceExamples.html#3263" class="Bound">y</a> <a id="3280" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3282" href="UF.EquivalenceExamples.html#3257" class="Bound">a</a> <a id="3284" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3286" href="UF.EquivalenceExamples.html#3267" class="Bound">b</a><a id="3287" class="Symbol">)</a>

  <a id="3292" href="UF.EquivalenceExamples.html#3292" class="Function">ε</a> <a id="3294" class="Symbol">:</a> <a id="3296" class="Symbol">∀</a> <a id="3298" href="UF.EquivalenceExamples.html#3298" class="Bound">σ</a> <a id="3300" class="Symbol">→</a> <a id="3302" href="UF.EquivalenceExamples.html#3221" class="Function">g</a> <a id="3304" class="Symbol">(</a><a id="3305" href="UF.EquivalenceExamples.html#3098" class="Function">f</a> <a id="3307" href="UF.EquivalenceExamples.html#3298" class="Bound">σ</a><a id="3308" class="Symbol">)</a> <a id="3310" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3312" href="UF.EquivalenceExamples.html#3298" class="Bound">σ</a>
  <a id="3316" href="UF.EquivalenceExamples.html#3292" class="Function">ε</a> <a id="3318" class="Symbol">(</a><a id="3319" href="UF.EquivalenceExamples.html#3319" class="Bound">x</a> <a id="3321" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3323" href="UF.EquivalenceExamples.html#3323" class="Bound">y</a> <a id="3325" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3327" href="UF.EquivalenceExamples.html#3327" class="Bound">a</a> <a id="3329" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3331" href="UF.EquivalenceExamples.html#3331" class="Bound">b</a><a id="3332" class="Symbol">)</a> <a id="3334" class="Symbol">=</a> <a id="3336" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="3344" href="UF.EquivalenceExamples.html#3344" class="Function">η</a> <a id="3346" class="Symbol">:</a> <a id="3348" class="Symbol">∀</a> <a id="3350" href="UF.EquivalenceExamples.html#3350" class="Bound">τ</a> <a id="3352" class="Symbol">→</a> <a id="3354" href="UF.EquivalenceExamples.html#3098" class="Function">f</a> <a id="3356" class="Symbol">(</a><a id="3357" href="UF.EquivalenceExamples.html#3221" class="Function">g</a> <a id="3359" href="UF.EquivalenceExamples.html#3350" class="Bound">τ</a><a id="3360" class="Symbol">)</a> <a id="3362" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3364" href="UF.EquivalenceExamples.html#3350" class="Bound">τ</a>
  <a id="3368" href="UF.EquivalenceExamples.html#3344" class="Function">η</a> <a id="3370" class="Symbol">((</a><a id="3372" href="UF.EquivalenceExamples.html#3372" class="Bound">x</a> <a id="3374" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3376" href="UF.EquivalenceExamples.html#3376" class="Bound">a</a><a id="3377" class="Symbol">)</a> <a id="3379" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3381" class="Symbol">(</a><a id="3382" href="UF.EquivalenceExamples.html#3382" class="Bound">y</a> <a id="3384" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3386" href="UF.EquivalenceExamples.html#3386" class="Bound">b</a><a id="3387" class="Symbol">))</a> <a id="3390" class="Symbol">=</a> <a id="3392" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Σ-cong"></a><a id="3398" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="3405" class="Symbol">:</a> <a id="3407" class="Symbol">{</a><a id="3408" href="UF.EquivalenceExamples.html#3408" class="Bound">X</a> <a id="3410" class="Symbol">:</a> <a id="3412" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3414" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3416" class="Symbol">}</a> <a id="3418" class="Symbol">{</a><a id="3419" href="UF.EquivalenceExamples.html#3419" class="Bound">Y</a> <a id="3421" class="Symbol">:</a> <a id="3423" href="UF.EquivalenceExamples.html#3408" class="Bound">X</a> <a id="3425" class="Symbol">→</a> <a id="3427" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3429" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3431" class="Symbol">}</a> <a id="3433" class="Symbol">{</a><a id="3434" href="UF.EquivalenceExamples.html#3434" class="Bound">Y&#39;</a> <a id="3437" class="Symbol">:</a> <a id="3439" href="UF.EquivalenceExamples.html#3408" class="Bound">X</a> <a id="3441" class="Symbol">→</a> <a id="3443" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3445" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3447" class="Symbol">}</a>
       <a id="3456" class="Symbol">→</a> <a id="3458" class="Symbol">((</a><a id="3460" href="UF.EquivalenceExamples.html#3460" class="Bound">x</a> <a id="3462" class="Symbol">:</a> <a id="3464" href="UF.EquivalenceExamples.html#3408" class="Bound">X</a><a id="3465" class="Symbol">)</a> <a id="3467" class="Symbol">→</a> <a id="3469" href="UF.EquivalenceExamples.html#3419" class="Bound">Y</a> <a id="3471" href="UF.EquivalenceExamples.html#3460" class="Bound">x</a> <a id="3473" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3475" href="UF.EquivalenceExamples.html#3434" class="Bound">Y&#39;</a> <a id="3478" href="UF.EquivalenceExamples.html#3460" class="Bound">x</a><a id="3479" class="Symbol">)</a>
       <a id="3488" class="Symbol">→</a> <a id="3490" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3492" href="UF.EquivalenceExamples.html#3419" class="Bound">Y</a> <a id="3494" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3496" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3498" href="UF.EquivalenceExamples.html#3434" class="Bound">Y&#39;</a>
<a id="3501" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="3508" class="Symbol">{</a><a id="3509" href="UF.EquivalenceExamples.html#3509" class="Bound">𝓤</a><a id="3510" class="Symbol">}</a> <a id="3512" class="Symbol">{</a><a id="3513" href="UF.EquivalenceExamples.html#3513" class="Bound">𝓥</a><a id="3514" class="Symbol">}</a> <a id="3516" class="Symbol">{</a><a id="3517" href="UF.EquivalenceExamples.html#3517" class="Bound">𝓦</a><a id="3518" class="Symbol">}</a> <a id="3520" class="Symbol">{</a><a id="3521" href="UF.EquivalenceExamples.html#3521" class="Bound">X</a><a id="3522" class="Symbol">}</a> <a id="3524" class="Symbol">{</a><a id="3525" href="UF.EquivalenceExamples.html#3525" class="Bound">Y</a><a id="3526" class="Symbol">}</a> <a id="3528" class="Symbol">{</a><a id="3529" href="UF.EquivalenceExamples.html#3529" class="Bound">Y&#39;</a><a id="3531" class="Symbol">}</a> <a id="3533" href="UF.EquivalenceExamples.html#3533" class="Bound">φ</a> <a id="3535" class="Symbol">=</a> <a id="3537" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="3544" href="UF.EquivalenceExamples.html#3569" class="Function">f</a> <a id="3546" class="Symbol">(</a><a id="3547" href="UF.EquivalenceExamples.html#3615" class="Function">g</a> <a id="3549" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3551" href="UF.EquivalenceExamples.html#3777" class="Function">gf</a> <a id="3554" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3556" href="UF.EquivalenceExamples.html#3665" class="Function">fg</a><a id="3558" class="Symbol">)</a>
 <a id="3561" class="Keyword">where</a>
  <a id="3569" href="UF.EquivalenceExamples.html#3569" class="Function">f</a> <a id="3571" class="Symbol">:</a> <a id="3573" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3575" href="UF.EquivalenceExamples.html#3525" class="Bound">Y</a> <a id="3577" class="Symbol">→</a> <a id="3579" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3581" href="UF.EquivalenceExamples.html#3529" class="Bound">Y&#39;</a>
  <a id="3586" href="UF.EquivalenceExamples.html#3569" class="Function">f</a> <a id="3588" class="Symbol">(</a><a id="3589" href="UF.EquivalenceExamples.html#3589" class="Bound">x</a> <a id="3591" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3593" href="UF.EquivalenceExamples.html#3593" class="Bound">y</a><a id="3594" class="Symbol">)</a> <a id="3596" class="Symbol">=</a> <a id="3598" href="UF.EquivalenceExamples.html#3589" class="Bound">x</a> <a id="3600" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3602" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="3604" href="UF.EquivalenceExamples.html#3533" class="Bound">φ</a> <a id="3606" href="UF.EquivalenceExamples.html#3589" class="Bound">x</a> <a id="3608" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="3610" href="UF.EquivalenceExamples.html#3593" class="Bound">y</a>

  <a id="3615" href="UF.EquivalenceExamples.html#3615" class="Function">g</a> <a id="3617" class="Symbol">:</a> <a id="3619" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3621" href="UF.EquivalenceExamples.html#3529" class="Bound">Y&#39;</a> <a id="3624" class="Symbol">→</a> <a id="3626" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3628" href="UF.EquivalenceExamples.html#3525" class="Bound">Y</a>
  <a id="3632" href="UF.EquivalenceExamples.html#3615" class="Function">g</a> <a id="3634" class="Symbol">(</a><a id="3635" href="UF.EquivalenceExamples.html#3635" class="Bound">x</a> <a id="3637" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3639" href="UF.EquivalenceExamples.html#3639" class="Bound">y&#39;</a><a id="3641" class="Symbol">)</a> <a id="3643" class="Symbol">=</a> <a id="3645" href="UF.EquivalenceExamples.html#3635" class="Bound">x</a> <a id="3647" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3649" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="3651" href="UF.EquivalenceExamples.html#3533" class="Bound">φ</a> <a id="3653" href="UF.EquivalenceExamples.html#3635" class="Bound">x</a> <a id="3655" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="3659" href="UF.EquivalenceExamples.html#3639" class="Bound">y&#39;</a>

  <a id="3665" href="UF.EquivalenceExamples.html#3665" class="Function">fg</a> <a id="3668" class="Symbol">:</a> <a id="3670" class="Symbol">(</a><a id="3671" href="UF.EquivalenceExamples.html#3671" class="Bound">w&#39;</a> <a id="3674" class="Symbol">:</a> <a id="3676" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3678" href="UF.EquivalenceExamples.html#3529" class="Bound">Y&#39;</a><a id="3680" class="Symbol">)</a> <a id="3682" class="Symbol">→</a> <a id="3684" href="UF.EquivalenceExamples.html#3569" class="Function">f</a> <a id="3686" class="Symbol">(</a><a id="3687" href="UF.EquivalenceExamples.html#3615" class="Function">g</a> <a id="3689" href="UF.EquivalenceExamples.html#3671" class="Bound">w&#39;</a><a id="3691" class="Symbol">)</a> <a id="3693" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3695" href="UF.EquivalenceExamples.html#3671" class="Bound">w&#39;</a>
  <a id="3700" href="UF.EquivalenceExamples.html#3665" class="Function">fg</a> <a id="3703" class="Symbol">(</a><a id="3704" href="UF.EquivalenceExamples.html#3704" class="Bound">x</a> <a id="3706" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3708" href="UF.EquivalenceExamples.html#3708" class="Bound">y&#39;</a><a id="3710" class="Symbol">)</a> <a id="3712" class="Symbol">=</a> <a id="3714" href="UF.Base.html#16515" class="Function">to-Σ-＝&#39;</a> <a id="3722" class="Symbol">(</a><a id="3723" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="3745" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="3747" href="UF.EquivalenceExamples.html#3533" class="Bound">φ</a> <a id="3749" href="UF.EquivalenceExamples.html#3704" class="Bound">x</a> <a id="3751" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="3753" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="3755" href="UF.EquivalenceExamples.html#3533" class="Bound">φ</a> <a id="3757" href="UF.EquivalenceExamples.html#3704" class="Bound">x</a> <a id="3759" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="3770" href="UF.EquivalenceExamples.html#3708" class="Bound">y&#39;</a><a id="3772" class="Symbol">)</a>

  <a id="3777" href="UF.EquivalenceExamples.html#3777" class="Function">gf</a> <a id="3780" class="Symbol">:</a> <a id="3782" class="Symbol">(</a><a id="3783" href="UF.EquivalenceExamples.html#3783" class="Bound">w</a> <a id="3785" class="Symbol">:</a> <a id="3787" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3789" href="UF.EquivalenceExamples.html#3525" class="Bound">Y</a><a id="3790" class="Symbol">)</a> <a id="3792" class="Symbol">→</a> <a id="3794" href="UF.EquivalenceExamples.html#3615" class="Function">g</a> <a id="3796" class="Symbol">(</a><a id="3797" href="UF.EquivalenceExamples.html#3569" class="Function">f</a> <a id="3799" href="UF.EquivalenceExamples.html#3783" class="Bound">w</a><a id="3800" class="Symbol">)</a> <a id="3802" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3804" href="UF.EquivalenceExamples.html#3783" class="Bound">w</a>
  <a id="3808" href="UF.EquivalenceExamples.html#3777" class="Function">gf</a> <a id="3811" class="Symbol">(</a><a id="3812" href="UF.EquivalenceExamples.html#3812" class="Bound">x</a> <a id="3814" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3816" href="UF.EquivalenceExamples.html#3816" class="Bound">y</a><a id="3817" class="Symbol">)</a> <a id="3819" class="Symbol">=</a> <a id="3821" href="UF.Base.html#16515" class="Function">to-Σ-＝&#39;</a> <a id="3829" class="Symbol">(</a><a id="3830" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="3855" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="3857" href="UF.EquivalenceExamples.html#3533" class="Bound">φ</a> <a id="3859" href="UF.EquivalenceExamples.html#3812" class="Bound">x</a> <a id="3861" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="3863" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="3865" href="UF.EquivalenceExamples.html#3533" class="Bound">φ</a> <a id="3867" href="UF.EquivalenceExamples.html#3812" class="Bound">x</a> <a id="3869" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="3880" href="UF.EquivalenceExamples.html#3816" class="Bound">y</a><a id="3881" class="Symbol">)</a>

<a id="ΠΣ-distr-≃"></a><a id="3884" href="UF.EquivalenceExamples.html#3884" class="Function">ΠΣ-distr-≃</a> <a id="3895" class="Symbol">:</a> <a id="3897" class="Symbol">{</a><a id="3898" href="UF.EquivalenceExamples.html#3898" class="Bound">X</a> <a id="3900" class="Symbol">:</a> <a id="3902" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3904" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3906" class="Symbol">}</a> <a id="3908" class="Symbol">{</a><a id="3909" href="UF.EquivalenceExamples.html#3909" class="Bound">A</a> <a id="3911" class="Symbol">:</a> <a id="3913" href="UF.EquivalenceExamples.html#3898" class="Bound">X</a> <a id="3915" class="Symbol">→</a> <a id="3917" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3919" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3921" class="Symbol">}</a> <a id="3923" class="Symbol">{</a><a id="3924" href="UF.EquivalenceExamples.html#3924" class="Bound">P</a> <a id="3926" class="Symbol">:</a> <a id="3928" class="Symbol">(</a><a id="3929" href="UF.EquivalenceExamples.html#3929" class="Bound">x</a> <a id="3931" class="Symbol">:</a> <a id="3933" href="UF.EquivalenceExamples.html#3898" class="Bound">X</a><a id="3934" class="Symbol">)</a> <a id="3936" class="Symbol">→</a> <a id="3938" href="UF.EquivalenceExamples.html#3909" class="Bound">A</a> <a id="3940" href="UF.EquivalenceExamples.html#3929" class="Bound">x</a> <a id="3942" class="Symbol">→</a> <a id="3944" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3946" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3948" class="Symbol">}</a>
           <a id="3961" class="Symbol">→</a> <a id="3963" class="Symbol">(</a><a id="3964" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="3966" href="UF.EquivalenceExamples.html#3966" class="Bound">x</a> <a id="3968" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="3970" href="UF.EquivalenceExamples.html#3898" class="Bound">X</a> <a id="3972" href="MLTT.Pi.html#321" class="Function">,</a> <a id="3974" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3976" href="UF.EquivalenceExamples.html#3976" class="Bound">a</a> <a id="3978" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3980" href="UF.EquivalenceExamples.html#3909" class="Bound">A</a> <a id="3982" href="UF.EquivalenceExamples.html#3966" class="Bound">x</a> <a id="3984" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3986" href="UF.EquivalenceExamples.html#3924" class="Bound">P</a> <a id="3988" href="UF.EquivalenceExamples.html#3966" class="Bound">x</a> <a id="3990" href="UF.EquivalenceExamples.html#3976" class="Bound">a</a><a id="3991" class="Symbol">)</a> <a id="3993" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3995" class="Symbol">(</a><a id="3996" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3998" href="UF.EquivalenceExamples.html#3998" class="Bound">f</a> <a id="4000" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4002" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="4004" href="UF.EquivalenceExamples.html#3909" class="Bound">A</a> <a id="4006" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4008" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4010" href="UF.EquivalenceExamples.html#4010" class="Bound">x</a> <a id="4012" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4014" href="UF.EquivalenceExamples.html#3898" class="Bound">X</a> <a id="4016" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4018" href="UF.EquivalenceExamples.html#3924" class="Bound">P</a> <a id="4020" href="UF.EquivalenceExamples.html#4010" class="Bound">x</a> <a id="4022" class="Symbol">(</a><a id="4023" href="UF.EquivalenceExamples.html#3998" class="Bound">f</a> <a id="4025" href="UF.EquivalenceExamples.html#4010" class="Bound">x</a><a id="4026" class="Symbol">))</a>
<a id="4029" href="UF.EquivalenceExamples.html#3884" class="Function">ΠΣ-distr-≃</a> <a id="4040" class="Symbol">=</a> <a id="4042" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="4049" href="UF.Base.html#1057" class="Function">ΠΣ-distr</a> <a id="4058" class="Symbol">(</a><a id="4059" href="UF.Base.html#1255" class="Function">ΠΣ-distr⁻¹</a> <a id="4070" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4072" class="Symbol">(λ</a> <a id="4075" href="UF.EquivalenceExamples.html#4075" class="Bound">_</a> <a id="4077" class="Symbol">→</a> <a id="4079" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="4083" class="Symbol">)</a> <a id="4085" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4087" class="Symbol">(λ</a> <a id="4090" href="UF.EquivalenceExamples.html#4090" class="Bound">_</a> <a id="4092" class="Symbol">→</a> <a id="4094" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="4098" class="Symbol">))</a>

<a id="Π×-distr"></a><a id="4102" href="UF.EquivalenceExamples.html#4102" class="Function">Π×-distr</a> <a id="4111" class="Symbol">:</a> <a id="4113" class="Symbol">{</a><a id="4114" href="UF.EquivalenceExamples.html#4114" class="Bound">X</a> <a id="4116" class="Symbol">:</a> <a id="4118" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4120" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4122" class="Symbol">}</a> <a id="4124" class="Symbol">{</a><a id="4125" href="UF.EquivalenceExamples.html#4125" class="Bound">A</a> <a id="4127" class="Symbol">:</a> <a id="4129" href="UF.EquivalenceExamples.html#4114" class="Bound">X</a> <a id="4131" class="Symbol">→</a> <a id="4133" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4135" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4137" class="Symbol">}</a> <a id="4139" class="Symbol">{</a><a id="4140" href="UF.EquivalenceExamples.html#4140" class="Bound">B</a> <a id="4142" class="Symbol">:</a> <a id="4144" href="UF.EquivalenceExamples.html#4114" class="Bound">X</a> <a id="4146" class="Symbol">→</a> <a id="4148" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4150" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4152" class="Symbol">}</a>
         <a id="4163" class="Symbol">→</a> <a id="4165" class="Symbol">(</a><a id="4166" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4168" href="UF.EquivalenceExamples.html#4168" class="Bound">x</a> <a id="4170" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4172" href="UF.EquivalenceExamples.html#4114" class="Bound">X</a> <a id="4174" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4176" href="UF.EquivalenceExamples.html#4125" class="Bound">A</a> <a id="4178" href="UF.EquivalenceExamples.html#4168" class="Bound">x</a> <a id="4180" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4182" href="UF.EquivalenceExamples.html#4140" class="Bound">B</a> <a id="4184" href="UF.EquivalenceExamples.html#4168" class="Bound">x</a><a id="4185" class="Symbol">)</a>
         <a id="4196" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4198" class="Symbol">((</a><a id="4200" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4202" href="UF.EquivalenceExamples.html#4202" class="Bound">x</a> <a id="4204" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4206" href="UF.EquivalenceExamples.html#4114" class="Bound">X</a> <a id="4208" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4210" href="UF.EquivalenceExamples.html#4125" class="Bound">A</a> <a id="4212" href="UF.EquivalenceExamples.html#4202" class="Bound">x</a><a id="4213" class="Symbol">)</a> <a id="4215" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4217" class="Symbol">(</a><a id="4218" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4220" href="UF.EquivalenceExamples.html#4220" class="Bound">x</a> <a id="4222" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4224" href="UF.EquivalenceExamples.html#4114" class="Bound">X</a> <a id="4226" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4228" href="UF.EquivalenceExamples.html#4140" class="Bound">B</a> <a id="4230" href="UF.EquivalenceExamples.html#4220" class="Bound">x</a><a id="4231" class="Symbol">))</a>
<a id="4234" href="UF.EquivalenceExamples.html#4102" class="Function">Π×-distr</a> <a id="4243" class="Symbol">=</a> <a id="4245" href="UF.EquivalenceExamples.html#3884" class="Function">ΠΣ-distr-≃</a>

<a id="Π×-distr₂"></a><a id="4257" href="UF.EquivalenceExamples.html#4257" class="Function">Π×-distr₂</a> <a id="4267" class="Symbol">:</a> <a id="4269" class="Symbol">{</a><a id="4270" href="UF.EquivalenceExamples.html#4270" class="Bound">X</a> <a id="4272" class="Symbol">:</a> <a id="4274" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4276" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4278" class="Symbol">}</a> <a id="4280" class="Symbol">{</a><a id="4281" href="UF.EquivalenceExamples.html#4281" class="Bound">Y</a> <a id="4283" class="Symbol">:</a> <a id="4285" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4287" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4289" class="Symbol">}</a>
            <a id="4303" class="Symbol">{</a><a id="4304" href="UF.EquivalenceExamples.html#4304" class="Bound">A</a> <a id="4306" class="Symbol">:</a> <a id="4308" href="UF.EquivalenceExamples.html#4270" class="Bound">X</a> <a id="4310" class="Symbol">→</a> <a id="4312" href="UF.EquivalenceExamples.html#4281" class="Bound">Y</a> <a id="4314" class="Symbol">→</a> <a id="4316" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4318" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4320" class="Symbol">}</a> <a id="4322" class="Symbol">{</a><a id="4323" href="UF.EquivalenceExamples.html#4323" class="Bound">B</a> <a id="4325" class="Symbol">:</a> <a id="4327" href="UF.EquivalenceExamples.html#4270" class="Bound">X</a> <a id="4329" class="Symbol">→</a> <a id="4331" href="UF.EquivalenceExamples.html#4281" class="Bound">Y</a> <a id="4333" class="Symbol">→</a> <a id="4335" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="4337" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4339" class="Symbol">}</a>
          <a id="4351" class="Symbol">→</a> <a id="4353" class="Symbol">(</a><a id="4354" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4356" href="UF.EquivalenceExamples.html#4356" class="Bound">x</a> <a id="4358" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4360" href="UF.EquivalenceExamples.html#4270" class="Bound">X</a> <a id="4362" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4364" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4366" href="UF.EquivalenceExamples.html#4366" class="Bound">y</a> <a id="4368" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4370" href="UF.EquivalenceExamples.html#4281" class="Bound">Y</a> <a id="4372" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4374" href="UF.EquivalenceExamples.html#4304" class="Bound">A</a> <a id="4376" href="UF.EquivalenceExamples.html#4356" class="Bound">x</a> <a id="4378" href="UF.EquivalenceExamples.html#4366" class="Bound">y</a> <a id="4380" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4382" href="UF.EquivalenceExamples.html#4323" class="Bound">B</a> <a id="4384" href="UF.EquivalenceExamples.html#4356" class="Bound">x</a> <a id="4386" href="UF.EquivalenceExamples.html#4366" class="Bound">y</a><a id="4387" class="Symbol">)</a>
          <a id="4399" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4401" class="Symbol">((</a><a id="4403" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4405" href="UF.EquivalenceExamples.html#4405" class="Bound">x</a> <a id="4407" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4409" href="UF.EquivalenceExamples.html#4270" class="Bound">X</a> <a id="4411" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4413" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4415" href="UF.EquivalenceExamples.html#4415" class="Bound">y</a> <a id="4417" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4419" href="UF.EquivalenceExamples.html#4281" class="Bound">Y</a> <a id="4421" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4423" href="UF.EquivalenceExamples.html#4304" class="Bound">A</a> <a id="4425" href="UF.EquivalenceExamples.html#4405" class="Bound">x</a> <a id="4427" href="UF.EquivalenceExamples.html#4415" class="Bound">y</a><a id="4428" class="Symbol">)</a> <a id="4430" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4432" class="Symbol">(</a><a id="4433" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4435" href="UF.EquivalenceExamples.html#4435" class="Bound">x</a> <a id="4437" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4439" href="UF.EquivalenceExamples.html#4270" class="Bound">X</a> <a id="4441" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4443" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="4445" href="UF.EquivalenceExamples.html#4445" class="Bound">y</a> <a id="4447" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="4449" href="UF.EquivalenceExamples.html#4281" class="Bound">Y</a> <a id="4451" href="MLTT.Pi.html#321" class="Function">,</a> <a id="4453" href="UF.EquivalenceExamples.html#4323" class="Bound">B</a> <a id="4455" href="UF.EquivalenceExamples.html#4435" class="Bound">x</a> <a id="4457" href="UF.EquivalenceExamples.html#4445" class="Bound">y</a><a id="4458" class="Symbol">))</a>
<a id="4461" href="UF.EquivalenceExamples.html#4257" class="Function">Π×-distr₂</a> <a id="4471" class="Symbol">=</a> <a id="4473" href="UF.Equiv.html#8085" class="Function">qinveq</a>
             <a id="4493" class="Symbol">(λ</a> <a id="4496" href="UF.EquivalenceExamples.html#4496" class="Bound">f</a> <a id="4498" class="Symbol">→</a> <a id="4500" class="Symbol">(λ</a> <a id="4503" href="UF.EquivalenceExamples.html#4503" class="Bound">x</a> <a id="4505" href="UF.EquivalenceExamples.html#4505" class="Bound">y</a> <a id="4507" class="Symbol">→</a> <a id="4509" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4513" class="Symbol">(</a><a id="4514" href="UF.EquivalenceExamples.html#4496" class="Bound">f</a> <a id="4516" href="UF.EquivalenceExamples.html#4503" class="Bound">x</a> <a id="4518" href="UF.EquivalenceExamples.html#4505" class="Bound">y</a><a id="4519" class="Symbol">))</a> <a id="4522" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4524" class="Symbol">(λ</a> <a id="4527" href="UF.EquivalenceExamples.html#4527" class="Bound">x</a> <a id="4529" href="UF.EquivalenceExamples.html#4529" class="Bound">y</a> <a id="4531" class="Symbol">→</a> <a id="4533" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4537" class="Symbol">(</a><a id="4538" href="UF.EquivalenceExamples.html#4496" class="Bound">f</a> <a id="4540" href="UF.EquivalenceExamples.html#4527" class="Bound">x</a> <a id="4542" href="UF.EquivalenceExamples.html#4529" class="Bound">y</a><a id="4543" class="Symbol">)))</a>
             <a id="4560" class="Symbol">((λ</a> <a id="4564" class="Symbol">(</a><a id="4565" href="UF.EquivalenceExamples.html#4565" class="Bound">g</a> <a id="4567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4569" href="UF.EquivalenceExamples.html#4569" class="Bound">h</a><a id="4570" class="Symbol">)</a> <a id="4572" href="UF.EquivalenceExamples.html#4572" class="Bound">x</a> <a id="4574" href="UF.EquivalenceExamples.html#4574" class="Bound">y</a> <a id="4576" class="Symbol">→</a> <a id="4578" href="UF.EquivalenceExamples.html#4565" class="Bound">g</a> <a id="4580" href="UF.EquivalenceExamples.html#4572" class="Bound">x</a> <a id="4582" href="UF.EquivalenceExamples.html#4574" class="Bound">y</a> <a id="4584" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4586" href="UF.EquivalenceExamples.html#4569" class="Bound">h</a> <a id="4588" href="UF.EquivalenceExamples.html#4572" class="Bound">x</a> <a id="4590" href="UF.EquivalenceExamples.html#4574" class="Bound">y</a><a id="4591" class="Symbol">)</a> <a id="4593" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
              <a id="4609" class="Symbol">(λ</a> <a id="4612" href="UF.EquivalenceExamples.html#4612" class="Bound">_</a> <a id="4614" class="Symbol">→</a> <a id="4616" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="4620" class="Symbol">)</a> <a id="4622" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
              <a id="4638" class="Symbol">(λ</a> <a id="4641" href="UF.EquivalenceExamples.html#4641" class="Bound">_</a> <a id="4643" class="Symbol">→</a> <a id="4645" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="4649" class="Symbol">))</a>

<a id="Σ+-distr"></a><a id="4653" href="UF.EquivalenceExamples.html#4653" class="Function">Σ+-distr</a> <a id="4662" class="Symbol">:</a> <a id="4664" class="Symbol">(</a><a id="4665" href="UF.EquivalenceExamples.html#4665" class="Bound">X</a> <a id="4667" class="Symbol">:</a> <a id="4669" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4671" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4673" class="Symbol">)</a> <a id="4675" class="Symbol">(</a><a id="4676" href="UF.EquivalenceExamples.html#4676" class="Bound">A</a> <a id="4678" class="Symbol">:</a> <a id="4680" href="UF.EquivalenceExamples.html#4665" class="Bound">X</a> <a id="4682" class="Symbol">→</a> <a id="4684" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4686" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4688" class="Symbol">)</a> <a id="4690" class="Symbol">(</a><a id="4691" href="UF.EquivalenceExamples.html#4691" class="Bound">B</a> <a id="4693" class="Symbol">:</a> <a id="4695" href="UF.EquivalenceExamples.html#4665" class="Bound">X</a> <a id="4697" class="Symbol">→</a> <a id="4699" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4701" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4703" class="Symbol">)</a>
         <a id="4714" class="Symbol">→</a> <a id="4716" class="Symbol">(</a><a id="4717" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4719" href="UF.EquivalenceExamples.html#4719" class="Bound">x</a> <a id="4721" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4723" href="UF.EquivalenceExamples.html#4665" class="Bound">X</a> <a id="4725" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4727" href="UF.EquivalenceExamples.html#4676" class="Bound">A</a> <a id="4729" href="UF.EquivalenceExamples.html#4719" class="Bound">x</a> <a id="4731" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4733" href="UF.EquivalenceExamples.html#4691" class="Bound">B</a> <a id="4735" href="UF.EquivalenceExamples.html#4719" class="Bound">x</a><a id="4736" class="Symbol">)</a>
         <a id="4747" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4749" class="Symbol">((</a><a id="4751" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4753" href="UF.EquivalenceExamples.html#4753" class="Bound">x</a> <a id="4755" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4757" href="UF.EquivalenceExamples.html#4665" class="Bound">X</a> <a id="4759" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4761" href="UF.EquivalenceExamples.html#4676" class="Bound">A</a> <a id="4763" href="UF.EquivalenceExamples.html#4753" class="Bound">x</a><a id="4764" class="Symbol">)</a> <a id="4766" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4768" class="Symbol">(</a><a id="4769" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4771" href="UF.EquivalenceExamples.html#4771" class="Bound">x</a> <a id="4773" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4775" href="UF.EquivalenceExamples.html#4665" class="Bound">X</a> <a id="4777" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4779" href="UF.EquivalenceExamples.html#4691" class="Bound">B</a> <a id="4781" href="UF.EquivalenceExamples.html#4771" class="Bound">x</a><a id="4782" class="Symbol">))</a>
<a id="4785" href="UF.EquivalenceExamples.html#4653" class="Function">Σ+-distr</a> <a id="4794" href="UF.EquivalenceExamples.html#4794" class="Bound">X</a> <a id="4796" href="UF.EquivalenceExamples.html#4796" class="Bound">A</a> <a id="4798" href="UF.EquivalenceExamples.html#4798" class="Bound">B</a> <a id="4800" class="Symbol">=</a> <a id="4802" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="4809" href="UF.EquivalenceExamples.html#4832" class="Function">f</a> <a id="4811" class="Symbol">(</a><a id="4812" href="UF.EquivalenceExamples.html#4957" class="Function">g</a> <a id="4814" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4816" href="UF.EquivalenceExamples.html#5084" class="Function">η</a> <a id="4818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4820" href="UF.EquivalenceExamples.html#5148" class="Function">ε</a><a id="4821" class="Symbol">)</a>
 <a id="4824" class="Keyword">where</a>
  <a id="4832" href="UF.EquivalenceExamples.html#4832" class="Function">f</a> <a id="4834" class="Symbol">:</a> <a id="4836" class="Symbol">(</a><a id="4837" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4839" href="UF.EquivalenceExamples.html#4839" class="Bound">x</a> <a id="4841" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4843" href="UF.EquivalenceExamples.html#4794" class="Bound">X</a> <a id="4845" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4847" href="UF.EquivalenceExamples.html#4796" class="Bound">A</a> <a id="4849" href="UF.EquivalenceExamples.html#4839" class="Bound">x</a> <a id="4851" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4853" href="UF.EquivalenceExamples.html#4798" class="Bound">B</a> <a id="4855" href="UF.EquivalenceExamples.html#4839" class="Bound">x</a><a id="4856" class="Symbol">)</a> <a id="4858" class="Symbol">→</a> <a id="4860" class="Symbol">(</a><a id="4861" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4863" href="UF.EquivalenceExamples.html#4863" class="Bound">x</a> <a id="4865" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4867" href="UF.EquivalenceExamples.html#4794" class="Bound">X</a> <a id="4869" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4871" href="UF.EquivalenceExamples.html#4796" class="Bound">A</a> <a id="4873" href="UF.EquivalenceExamples.html#4863" class="Bound">x</a><a id="4874" class="Symbol">)</a> <a id="4876" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4878" class="Symbol">(</a><a id="4879" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4881" href="UF.EquivalenceExamples.html#4881" class="Bound">x</a> <a id="4883" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4885" href="UF.EquivalenceExamples.html#4794" class="Bound">X</a> <a id="4887" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4889" href="UF.EquivalenceExamples.html#4798" class="Bound">B</a> <a id="4891" href="UF.EquivalenceExamples.html#4881" class="Bound">x</a><a id="4892" class="Symbol">)</a>
  <a id="4896" href="UF.EquivalenceExamples.html#4832" class="Function">f</a> <a id="4898" class="Symbol">(</a><a id="4899" href="UF.EquivalenceExamples.html#4899" class="Bound">x</a> <a id="4901" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4903" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4907" href="UF.EquivalenceExamples.html#4907" class="Bound">a</a><a id="4908" class="Symbol">)</a> <a id="4910" class="Symbol">=</a> <a id="4912" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4916" class="Symbol">(</a><a id="4917" href="UF.EquivalenceExamples.html#4899" class="Bound">x</a> <a id="4919" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4921" href="UF.EquivalenceExamples.html#4907" class="Bound">a</a><a id="4922" class="Symbol">)</a>
  <a id="4926" href="UF.EquivalenceExamples.html#4832" class="Function">f</a> <a id="4928" class="Symbol">(</a><a id="4929" href="UF.EquivalenceExamples.html#4929" class="Bound">x</a> <a id="4931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4933" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4937" href="UF.EquivalenceExamples.html#4937" class="Bound">b</a><a id="4938" class="Symbol">)</a> <a id="4940" class="Symbol">=</a> <a id="4942" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4946" class="Symbol">(</a><a id="4947" href="UF.EquivalenceExamples.html#4929" class="Bound">x</a> <a id="4949" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4951" href="UF.EquivalenceExamples.html#4937" class="Bound">b</a><a id="4952" class="Symbol">)</a>

  <a id="4957" href="UF.EquivalenceExamples.html#4957" class="Function">g</a> <a id="4959" class="Symbol">:</a> <a id="4961" class="Symbol">((</a><a id="4963" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4965" href="UF.EquivalenceExamples.html#4965" class="Bound">x</a> <a id="4967" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4969" href="UF.EquivalenceExamples.html#4794" class="Bound">X</a> <a id="4971" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4973" href="UF.EquivalenceExamples.html#4796" class="Bound">A</a> <a id="4975" href="UF.EquivalenceExamples.html#4965" class="Bound">x</a><a id="4976" class="Symbol">)</a> <a id="4978" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4980" class="Symbol">(</a><a id="4981" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4983" href="UF.EquivalenceExamples.html#4983" class="Bound">x</a> <a id="4985" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4987" href="UF.EquivalenceExamples.html#4794" class="Bound">X</a> <a id="4989" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4991" href="UF.EquivalenceExamples.html#4798" class="Bound">B</a> <a id="4993" href="UF.EquivalenceExamples.html#4983" class="Bound">x</a><a id="4994" class="Symbol">))</a> <a id="4997" class="Symbol">→</a> <a id="4999" class="Symbol">(</a><a id="5000" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5002" href="UF.EquivalenceExamples.html#5002" class="Bound">x</a> <a id="5004" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5006" href="UF.EquivalenceExamples.html#4794" class="Bound">X</a> <a id="5008" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5010" href="UF.EquivalenceExamples.html#4796" class="Bound">A</a> <a id="5012" href="UF.EquivalenceExamples.html#5002" class="Bound">x</a> <a id="5014" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5016" href="UF.EquivalenceExamples.html#4798" class="Bound">B</a> <a id="5018" href="UF.EquivalenceExamples.html#5002" class="Bound">x</a><a id="5019" class="Symbol">)</a>
  <a id="5023" href="UF.EquivalenceExamples.html#4957" class="Function">g</a> <a id="5025" class="Symbol">(</a><a id="5026" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5030" class="Symbol">(</a><a id="5031" href="UF.EquivalenceExamples.html#5031" class="Bound">x</a> <a id="5033" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5035" href="UF.EquivalenceExamples.html#5035" class="Bound">a</a><a id="5036" class="Symbol">))</a> <a id="5039" class="Symbol">=</a> <a id="5041" href="UF.EquivalenceExamples.html#5031" class="Bound">x</a> <a id="5043" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5045" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5049" href="UF.EquivalenceExamples.html#5035" class="Bound">a</a>
  <a id="5053" href="UF.EquivalenceExamples.html#4957" class="Function">g</a> <a id="5055" class="Symbol">(</a><a id="5056" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5060" class="Symbol">(</a><a id="5061" href="UF.EquivalenceExamples.html#5061" class="Bound">x</a> <a id="5063" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5065" href="UF.EquivalenceExamples.html#5065" class="Bound">b</a><a id="5066" class="Symbol">))</a> <a id="5069" class="Symbol">=</a> <a id="5071" href="UF.EquivalenceExamples.html#5061" class="Bound">x</a> <a id="5073" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5075" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5079" href="UF.EquivalenceExamples.html#5065" class="Bound">b</a>

  <a id="5084" href="UF.EquivalenceExamples.html#5084" class="Function">η</a> <a id="5086" class="Symbol">:</a> <a id="5088" href="UF.EquivalenceExamples.html#4957" class="Function">g</a> <a id="5090" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5092" href="UF.EquivalenceExamples.html#4832" class="Function">f</a> <a id="5094" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5096" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="5101" href="UF.EquivalenceExamples.html#5084" class="Function">η</a> <a id="5103" class="Symbol">(</a><a id="5104" href="UF.EquivalenceExamples.html#5104" class="Bound">x</a> <a id="5106" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5108" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5112" href="UF.EquivalenceExamples.html#5112" class="Bound">a</a><a id="5113" class="Symbol">)</a> <a id="5115" class="Symbol">=</a> <a id="5117" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="5124" href="UF.EquivalenceExamples.html#5084" class="Function">η</a> <a id="5126" class="Symbol">(</a><a id="5127" href="UF.EquivalenceExamples.html#5127" class="Bound">x</a> <a id="5129" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5131" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5135" href="UF.EquivalenceExamples.html#5135" class="Bound">b</a><a id="5136" class="Symbol">)</a> <a id="5138" class="Symbol">=</a> <a id="5140" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="5148" href="UF.EquivalenceExamples.html#5148" class="Function">ε</a> <a id="5150" class="Symbol">:</a> <a id="5152" href="UF.EquivalenceExamples.html#4832" class="Function">f</a> <a id="5154" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5156" href="UF.EquivalenceExamples.html#4957" class="Function">g</a> <a id="5158" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5160" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="5165" href="UF.EquivalenceExamples.html#5148" class="Function">ε</a> <a id="5167" class="Symbol">(</a><a id="5168" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5172" class="Symbol">(</a><a id="5173" href="UF.EquivalenceExamples.html#5173" class="Bound">x</a> <a id="5175" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5177" href="UF.EquivalenceExamples.html#5177" class="Bound">a</a><a id="5178" class="Symbol">))</a> <a id="5181" class="Symbol">=</a> <a id="5183" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="5190" href="UF.EquivalenceExamples.html#5148" class="Function">ε</a> <a id="5192" class="Symbol">(</a><a id="5193" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5197" class="Symbol">(</a><a id="5198" href="UF.EquivalenceExamples.html#5198" class="Bound">x</a> <a id="5200" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5202" href="UF.EquivalenceExamples.html#5202" class="Bound">b</a><a id="5203" class="Symbol">))</a> <a id="5206" class="Symbol">=</a> <a id="5208" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Σ+-split"></a><a id="5214" href="UF.EquivalenceExamples.html#5214" class="Function">Σ+-split</a> <a id="5223" class="Symbol">:</a> <a id="5225" class="Symbol">(</a><a id="5226" href="UF.EquivalenceExamples.html#5226" class="Bound">X</a> <a id="5228" class="Symbol">:</a> <a id="5230" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5232" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5234" class="Symbol">)</a> <a id="5236" class="Symbol">(</a><a id="5237" href="UF.EquivalenceExamples.html#5237" class="Bound">Y</a> <a id="5239" class="Symbol">:</a> <a id="5241" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5243" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5245" class="Symbol">)</a> <a id="5247" class="Symbol">(</a><a id="5248" href="UF.EquivalenceExamples.html#5248" class="Bound">A</a> <a id="5250" class="Symbol">:</a> <a id="5252" href="UF.EquivalenceExamples.html#5226" class="Bound">X</a> <a id="5254" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5256" href="UF.EquivalenceExamples.html#5237" class="Bound">Y</a> <a id="5258" class="Symbol">→</a> <a id="5260" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5262" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5264" class="Symbol">)</a>
         <a id="5275" class="Symbol">→</a> <a id="5277" class="Symbol">(</a><a id="5278" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5280" href="UF.EquivalenceExamples.html#5280" class="Bound">x</a> <a id="5282" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5284" href="UF.EquivalenceExamples.html#5226" class="Bound">X</a> <a id="5286" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5288" href="UF.EquivalenceExamples.html#5248" class="Bound">A</a> <a id="5290" class="Symbol">(</a><a id="5291" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5295" href="UF.EquivalenceExamples.html#5280" class="Bound">x</a><a id="5296" class="Symbol">))</a> <a id="5299" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5301" class="Symbol">(</a><a id="5302" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5304" href="UF.EquivalenceExamples.html#5304" class="Bound">y</a> <a id="5306" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5308" href="UF.EquivalenceExamples.html#5237" class="Bound">Y</a> <a id="5310" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5312" href="UF.EquivalenceExamples.html#5248" class="Bound">A</a> <a id="5314" class="Symbol">(</a><a id="5315" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5319" href="UF.EquivalenceExamples.html#5304" class="Bound">y</a><a id="5320" class="Symbol">))</a>
         <a id="5332" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5334" class="Symbol">(</a><a id="5335" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5337" href="UF.EquivalenceExamples.html#5337" class="Bound">z</a> <a id="5339" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5341" href="UF.EquivalenceExamples.html#5226" class="Bound">X</a> <a id="5343" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5345" href="UF.EquivalenceExamples.html#5237" class="Bound">Y</a> <a id="5347" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5349" href="UF.EquivalenceExamples.html#5248" class="Bound">A</a> <a id="5351" href="UF.EquivalenceExamples.html#5337" class="Bound">z</a><a id="5352" class="Symbol">)</a>
<a id="5354" href="UF.EquivalenceExamples.html#5214" class="Function">Σ+-split</a> <a id="5363" href="UF.EquivalenceExamples.html#5363" class="Bound">X</a> <a id="5365" href="UF.EquivalenceExamples.html#5365" class="Bound">Y</a> <a id="5367" href="UF.EquivalenceExamples.html#5367" class="Bound">A</a> <a id="5369" class="Symbol">=</a> <a id="5371" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="5378" href="UF.EquivalenceExamples.html#5401" class="Function">f</a> <a id="5380" class="Symbol">(</a><a id="5381" href="UF.EquivalenceExamples.html#5536" class="Function">g</a> <a id="5383" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5385" href="UF.EquivalenceExamples.html#5671" class="Function">η</a> <a id="5387" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5389" href="UF.EquivalenceExamples.html#5727" class="Function">ε</a><a id="5390" class="Symbol">)</a>
 <a id="5393" class="Keyword">where</a>
  <a id="5401" href="UF.EquivalenceExamples.html#5401" class="Function">f</a> <a id="5403" class="Symbol">:</a> <a id="5405" class="Symbol">(</a><a id="5406" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5408" href="UF.EquivalenceExamples.html#5408" class="Bound">x</a> <a id="5410" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5412" href="UF.EquivalenceExamples.html#5363" class="Bound">X</a> <a id="5414" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5416" href="UF.EquivalenceExamples.html#5367" class="Bound">A</a> <a id="5418" class="Symbol">(</a><a id="5419" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5423" href="UF.EquivalenceExamples.html#5408" class="Bound">x</a><a id="5424" class="Symbol">))</a> <a id="5427" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5429" class="Symbol">(</a><a id="5430" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5432" href="UF.EquivalenceExamples.html#5432" class="Bound">y</a> <a id="5434" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5436" href="UF.EquivalenceExamples.html#5365" class="Bound">Y</a> <a id="5438" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5440" href="UF.EquivalenceExamples.html#5367" class="Bound">A</a> <a id="5442" class="Symbol">(</a><a id="5443" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5447" href="UF.EquivalenceExamples.html#5432" class="Bound">y</a><a id="5448" class="Symbol">))</a> <a id="5451" class="Symbol">→</a> <a id="5453" class="Symbol">(</a><a id="5454" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5456" href="UF.EquivalenceExamples.html#5456" class="Bound">z</a> <a id="5458" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5460" href="UF.EquivalenceExamples.html#5363" class="Bound">X</a> <a id="5462" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5464" href="UF.EquivalenceExamples.html#5365" class="Bound">Y</a> <a id="5466" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5468" href="UF.EquivalenceExamples.html#5367" class="Bound">A</a> <a id="5470" href="UF.EquivalenceExamples.html#5456" class="Bound">z</a><a id="5471" class="Symbol">)</a>
  <a id="5475" href="UF.EquivalenceExamples.html#5401" class="Function">f</a> <a id="5477" class="Symbol">(</a><a id="5478" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5482" class="Symbol">(</a><a id="5483" href="UF.EquivalenceExamples.html#5483" class="Bound">x</a> <a id="5485" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5487" href="UF.EquivalenceExamples.html#5487" class="Bound">a</a><a id="5488" class="Symbol">))</a> <a id="5491" class="Symbol">=</a> <a id="5493" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5497" href="UF.EquivalenceExamples.html#5483" class="Bound">x</a> <a id="5499" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5501" href="UF.EquivalenceExamples.html#5487" class="Bound">a</a>
  <a id="5505" href="UF.EquivalenceExamples.html#5401" class="Function">f</a> <a id="5507" class="Symbol">(</a><a id="5508" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5512" class="Symbol">(</a><a id="5513" href="UF.EquivalenceExamples.html#5513" class="Bound">y</a> <a id="5515" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5517" href="UF.EquivalenceExamples.html#5517" class="Bound">a</a><a id="5518" class="Symbol">))</a> <a id="5521" class="Symbol">=</a> <a id="5523" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5527" href="UF.EquivalenceExamples.html#5513" class="Bound">y</a> <a id="5529" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5531" href="UF.EquivalenceExamples.html#5517" class="Bound">a</a>

  <a id="5536" href="UF.EquivalenceExamples.html#5536" class="Function">g</a> <a id="5538" class="Symbol">:</a> <a id="5540" class="Symbol">(</a><a id="5541" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5543" href="UF.EquivalenceExamples.html#5543" class="Bound">z</a> <a id="5545" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5547" href="UF.EquivalenceExamples.html#5363" class="Bound">X</a> <a id="5549" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5551" href="UF.EquivalenceExamples.html#5365" class="Bound">Y</a> <a id="5553" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5555" href="UF.EquivalenceExamples.html#5367" class="Bound">A</a> <a id="5557" href="UF.EquivalenceExamples.html#5543" class="Bound">z</a><a id="5558" class="Symbol">)</a> <a id="5560" class="Symbol">→</a> <a id="5562" class="Symbol">(</a><a id="5563" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5565" href="UF.EquivalenceExamples.html#5565" class="Bound">x</a> <a id="5567" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5569" href="UF.EquivalenceExamples.html#5363" class="Bound">X</a> <a id="5571" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5573" href="UF.EquivalenceExamples.html#5367" class="Bound">A</a> <a id="5575" class="Symbol">(</a><a id="5576" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5580" href="UF.EquivalenceExamples.html#5565" class="Bound">x</a><a id="5581" class="Symbol">))</a> <a id="5584" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="5586" class="Symbol">(</a><a id="5587" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5589" href="UF.EquivalenceExamples.html#5589" class="Bound">y</a> <a id="5591" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5593" href="UF.EquivalenceExamples.html#5365" class="Bound">Y</a> <a id="5595" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5597" href="UF.EquivalenceExamples.html#5367" class="Bound">A</a> <a id="5599" class="Symbol">(</a><a id="5600" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5604" href="UF.EquivalenceExamples.html#5589" class="Bound">y</a><a id="5605" class="Symbol">))</a>
  <a id="5610" href="UF.EquivalenceExamples.html#5536" class="Function">g</a> <a id="5612" class="Symbol">(</a><a id="5613" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5617" href="UF.EquivalenceExamples.html#5617" class="Bound">x</a> <a id="5619" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5621" href="UF.EquivalenceExamples.html#5621" class="Bound">a</a><a id="5622" class="Symbol">)</a> <a id="5624" class="Symbol">=</a> <a id="5626" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5630" class="Symbol">(</a><a id="5631" href="UF.EquivalenceExamples.html#5617" class="Bound">x</a> <a id="5633" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5635" href="UF.EquivalenceExamples.html#5621" class="Bound">a</a><a id="5636" class="Symbol">)</a>
  <a id="5640" href="UF.EquivalenceExamples.html#5536" class="Function">g</a> <a id="5642" class="Symbol">(</a><a id="5643" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5647" href="UF.EquivalenceExamples.html#5647" class="Bound">y</a> <a id="5649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5651" href="UF.EquivalenceExamples.html#5651" class="Bound">a</a><a id="5652" class="Symbol">)</a> <a id="5654" class="Symbol">=</a> <a id="5656" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5660" class="Symbol">(</a><a id="5661" href="UF.EquivalenceExamples.html#5647" class="Bound">y</a> <a id="5663" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5665" href="UF.EquivalenceExamples.html#5651" class="Bound">a</a><a id="5666" class="Symbol">)</a>

  <a id="5671" href="UF.EquivalenceExamples.html#5671" class="Function">η</a> <a id="5673" class="Symbol">:</a> <a id="5675" href="UF.EquivalenceExamples.html#5536" class="Function">g</a> <a id="5677" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5679" href="UF.EquivalenceExamples.html#5401" class="Function">f</a> <a id="5681" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5683" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="5688" href="UF.EquivalenceExamples.html#5671" class="Function">η</a> <a id="5690" class="Symbol">(</a><a id="5691" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5695" class="Symbol">_)</a> <a id="5698" class="Symbol">=</a> <a id="5700" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="5707" href="UF.EquivalenceExamples.html#5671" class="Function">η</a> <a id="5709" class="Symbol">(</a><a id="5710" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5714" class="Symbol">_)</a> <a id="5717" class="Symbol">=</a> <a id="5719" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="5727" href="UF.EquivalenceExamples.html#5727" class="Function">ε</a> <a id="5729" class="Symbol">:</a> <a id="5731" href="UF.EquivalenceExamples.html#5401" class="Function">f</a> <a id="5733" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5735" href="UF.EquivalenceExamples.html#5536" class="Function">g</a> <a id="5737" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5739" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="5744" href="UF.EquivalenceExamples.html#5727" class="Function">ε</a> <a id="5746" class="Symbol">(</a><a id="5747" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5751" class="Symbol">_</a> <a id="5753" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5755" class="Symbol">_)</a> <a id="5758" class="Symbol">=</a> <a id="5760" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="5767" href="UF.EquivalenceExamples.html#5727" class="Function">ε</a> <a id="5769" class="Symbol">(</a><a id="5770" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5774" class="Symbol">_</a> <a id="5776" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5778" class="Symbol">_)</a> <a id="5781" class="Symbol">=</a> <a id="5783" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Π-flip"></a><a id="5789" href="UF.EquivalenceExamples.html#5789" class="Function">Π-flip</a> <a id="5796" class="Symbol">:</a> <a id="5798" class="Symbol">{</a><a id="5799" href="UF.EquivalenceExamples.html#5799" class="Bound">X</a> <a id="5801" class="Symbol">:</a> <a id="5803" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5805" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5807" class="Symbol">}</a> <a id="5809" class="Symbol">{</a><a id="5810" href="UF.EquivalenceExamples.html#5810" class="Bound">Y</a> <a id="5812" class="Symbol">:</a> <a id="5814" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5816" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5818" class="Symbol">}</a> <a id="5820" class="Symbol">{</a><a id="5821" href="UF.EquivalenceExamples.html#5821" class="Bound">A</a> <a id="5823" class="Symbol">:</a> <a id="5825" href="UF.EquivalenceExamples.html#5799" class="Bound">X</a> <a id="5827" class="Symbol">→</a> <a id="5829" href="UF.EquivalenceExamples.html#5810" class="Bound">Y</a> <a id="5831" class="Symbol">→</a> <a id="5833" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5835" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5837" class="Symbol">}</a>
       <a id="5846" class="Symbol">→</a> <a id="5848" class="Symbol">((</a><a id="5850" href="UF.EquivalenceExamples.html#5850" class="Bound">x</a> <a id="5852" class="Symbol">:</a> <a id="5854" href="UF.EquivalenceExamples.html#5799" class="Bound">X</a><a id="5855" class="Symbol">)</a> <a id="5857" class="Symbol">(</a><a id="5858" href="UF.EquivalenceExamples.html#5858" class="Bound">y</a> <a id="5860" class="Symbol">:</a> <a id="5862" href="UF.EquivalenceExamples.html#5810" class="Bound">Y</a><a id="5863" class="Symbol">)</a> <a id="5865" class="Symbol">→</a> <a id="5867" href="UF.EquivalenceExamples.html#5821" class="Bound">A</a> <a id="5869" href="UF.EquivalenceExamples.html#5850" class="Bound">x</a> <a id="5871" href="UF.EquivalenceExamples.html#5858" class="Bound">y</a><a id="5872" class="Symbol">)</a> <a id="5874" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5876" class="Symbol">((</a><a id="5878" href="UF.EquivalenceExamples.html#5878" class="Bound">y</a> <a id="5880" class="Symbol">:</a> <a id="5882" href="UF.EquivalenceExamples.html#5810" class="Bound">Y</a><a id="5883" class="Symbol">)</a> <a id="5885" class="Symbol">(</a><a id="5886" href="UF.EquivalenceExamples.html#5886" class="Bound">x</a> <a id="5888" class="Symbol">:</a> <a id="5890" href="UF.EquivalenceExamples.html#5799" class="Bound">X</a><a id="5891" class="Symbol">)</a> <a id="5893" class="Symbol">→</a> <a id="5895" href="UF.EquivalenceExamples.html#5821" class="Bound">A</a> <a id="5897" href="UF.EquivalenceExamples.html#5886" class="Bound">x</a> <a id="5899" href="UF.EquivalenceExamples.html#5878" class="Bound">y</a><a id="5900" class="Symbol">)</a>
<a id="5902" href="UF.EquivalenceExamples.html#5789" class="Function">Π-flip</a> <a id="5909" class="Symbol">{_}</a> <a id="5913" class="Symbol">{_}</a> <a id="5917" class="Symbol">{_}</a> <a id="5921" class="Symbol">{</a><a id="5922" href="UF.EquivalenceExamples.html#5922" class="Bound">X</a><a id="5923" class="Symbol">}</a> <a id="5925" class="Symbol">{</a><a id="5926" href="UF.EquivalenceExamples.html#5926" class="Bound">Y</a><a id="5927" class="Symbol">}</a> <a id="5929" class="Symbol">{</a><a id="5930" href="UF.EquivalenceExamples.html#5930" class="Bound">A</a><a id="5931" class="Symbol">}</a> <a id="5933" class="Symbol">=</a> <a id="5935" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="5942" href="UF.EquivalenceExamples.html#5965" class="Function">f</a> <a id="5944" class="Symbol">(</a><a id="5945" href="UF.EquivalenceExamples.html#6043" class="Function">g</a> <a id="5947" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5949" href="UF.EquivalenceExamples.html#6121" class="Function">H</a> <a id="5951" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5953" href="UF.EquivalenceExamples.html#6186" class="Function">G</a><a id="5954" class="Symbol">)</a>
 <a id="5957" class="Keyword">where</a>
  <a id="5965" href="UF.EquivalenceExamples.html#5965" class="Function">f</a> <a id="5967" class="Symbol">:</a> <a id="5969" class="Symbol">((</a><a id="5971" href="UF.EquivalenceExamples.html#5971" class="Bound">x</a> <a id="5973" class="Symbol">:</a> <a id="5975" href="UF.EquivalenceExamples.html#5922" class="Bound">X</a><a id="5976" class="Symbol">)</a> <a id="5978" class="Symbol">(</a><a id="5979" href="UF.EquivalenceExamples.html#5979" class="Bound">y</a> <a id="5981" class="Symbol">:</a> <a id="5983" href="UF.EquivalenceExamples.html#5926" class="Bound">Y</a><a id="5984" class="Symbol">)</a> <a id="5986" class="Symbol">→</a> <a id="5988" href="UF.EquivalenceExamples.html#5930" class="Bound">A</a> <a id="5990" href="UF.EquivalenceExamples.html#5971" class="Bound">x</a> <a id="5992" href="UF.EquivalenceExamples.html#5979" class="Bound">y</a><a id="5993" class="Symbol">)</a> <a id="5995" class="Symbol">→</a> <a id="5997" class="Symbol">((</a><a id="5999" href="UF.EquivalenceExamples.html#5999" class="Bound">y</a> <a id="6001" class="Symbol">:</a> <a id="6003" href="UF.EquivalenceExamples.html#5926" class="Bound">Y</a><a id="6004" class="Symbol">)</a> <a id="6006" class="Symbol">(</a><a id="6007" href="UF.EquivalenceExamples.html#6007" class="Bound">x</a> <a id="6009" class="Symbol">:</a> <a id="6011" href="UF.EquivalenceExamples.html#5922" class="Bound">X</a><a id="6012" class="Symbol">)</a> <a id="6014" class="Symbol">→</a> <a id="6016" href="UF.EquivalenceExamples.html#5930" class="Bound">A</a> <a id="6018" href="UF.EquivalenceExamples.html#6007" class="Bound">x</a> <a id="6020" href="UF.EquivalenceExamples.html#5999" class="Bound">y</a><a id="6021" class="Symbol">)</a>
  <a id="6025" href="UF.EquivalenceExamples.html#5965" class="Function">f</a> <a id="6027" href="UF.EquivalenceExamples.html#6027" class="Bound">h</a> <a id="6029" href="UF.EquivalenceExamples.html#6029" class="Bound">y</a> <a id="6031" href="UF.EquivalenceExamples.html#6031" class="Bound">x</a> <a id="6033" class="Symbol">=</a> <a id="6035" href="UF.EquivalenceExamples.html#6027" class="Bound">h</a> <a id="6037" href="UF.EquivalenceExamples.html#6031" class="Bound">x</a> <a id="6039" href="UF.EquivalenceExamples.html#6029" class="Bound">y</a>
  <a id="6043" href="UF.EquivalenceExamples.html#6043" class="Function">g</a> <a id="6045" class="Symbol">:</a> <a id="6047" class="Symbol">((</a><a id="6049" href="UF.EquivalenceExamples.html#6049" class="Bound">y</a> <a id="6051" class="Symbol">:</a> <a id="6053" href="UF.EquivalenceExamples.html#5926" class="Bound">Y</a><a id="6054" class="Symbol">)</a> <a id="6056" class="Symbol">(</a><a id="6057" href="UF.EquivalenceExamples.html#6057" class="Bound">x</a> <a id="6059" class="Symbol">:</a> <a id="6061" href="UF.EquivalenceExamples.html#5922" class="Bound">X</a><a id="6062" class="Symbol">)</a> <a id="6064" class="Symbol">→</a> <a id="6066" href="UF.EquivalenceExamples.html#5930" class="Bound">A</a> <a id="6068" href="UF.EquivalenceExamples.html#6057" class="Bound">x</a> <a id="6070" href="UF.EquivalenceExamples.html#6049" class="Bound">y</a><a id="6071" class="Symbol">)</a> <a id="6073" class="Symbol">→</a> <a id="6075" class="Symbol">((</a><a id="6077" href="UF.EquivalenceExamples.html#6077" class="Bound">x</a> <a id="6079" class="Symbol">:</a> <a id="6081" href="UF.EquivalenceExamples.html#5922" class="Bound">X</a><a id="6082" class="Symbol">)</a> <a id="6084" class="Symbol">(</a><a id="6085" href="UF.EquivalenceExamples.html#6085" class="Bound">y</a> <a id="6087" class="Symbol">:</a> <a id="6089" href="UF.EquivalenceExamples.html#5926" class="Bound">Y</a><a id="6090" class="Symbol">)</a> <a id="6092" class="Symbol">→</a> <a id="6094" href="UF.EquivalenceExamples.html#5930" class="Bound">A</a> <a id="6096" href="UF.EquivalenceExamples.html#6077" class="Bound">x</a> <a id="6098" href="UF.EquivalenceExamples.html#6085" class="Bound">y</a><a id="6099" class="Symbol">)</a>
  <a id="6103" href="UF.EquivalenceExamples.html#6043" class="Function">g</a> <a id="6105" href="UF.EquivalenceExamples.html#6105" class="Bound">h</a> <a id="6107" href="UF.EquivalenceExamples.html#6107" class="Bound">x</a> <a id="6109" href="UF.EquivalenceExamples.html#6109" class="Bound">y</a> <a id="6111" class="Symbol">=</a> <a id="6113" href="UF.EquivalenceExamples.html#6105" class="Bound">h</a> <a id="6115" href="UF.EquivalenceExamples.html#6109" class="Bound">y</a> <a id="6117" href="UF.EquivalenceExamples.html#6107" class="Bound">x</a>
  <a id="6121" href="UF.EquivalenceExamples.html#6121" class="Function">H</a> <a id="6123" class="Symbol">:</a> <a id="6125" class="Symbol">(</a><a id="6126" href="UF.EquivalenceExamples.html#6126" class="Bound">h</a> <a id="6128" class="Symbol">:</a> <a id="6130" class="Symbol">((</a><a id="6132" href="UF.EquivalenceExamples.html#6132" class="Bound">x</a> <a id="6134" class="Symbol">:</a> <a id="6136" href="UF.EquivalenceExamples.html#5922" class="Bound">X</a><a id="6137" class="Symbol">)</a> <a id="6139" class="Symbol">(</a><a id="6140" href="UF.EquivalenceExamples.html#6140" class="Bound">y</a> <a id="6142" class="Symbol">:</a> <a id="6144" href="UF.EquivalenceExamples.html#5926" class="Bound">Y</a><a id="6145" class="Symbol">)</a> <a id="6147" class="Symbol">→</a> <a id="6149" href="UF.EquivalenceExamples.html#5930" class="Bound">A</a> <a id="6151" href="UF.EquivalenceExamples.html#6132" class="Bound">x</a> <a id="6153" href="UF.EquivalenceExamples.html#6140" class="Bound">y</a><a id="6154" class="Symbol">))</a> <a id="6157" class="Symbol">→</a> <a id="6159" href="UF.EquivalenceExamples.html#6043" class="Function">g</a> <a id="6161" class="Symbol">(</a><a id="6162" href="UF.EquivalenceExamples.html#5965" class="Function">f</a> <a id="6164" href="UF.EquivalenceExamples.html#6126" class="Bound">h</a><a id="6165" class="Symbol">)</a> <a id="6167" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6169" href="UF.EquivalenceExamples.html#6126" class="Bound">h</a>
  <a id="6173" href="UF.EquivalenceExamples.html#6121" class="Function">H</a> <a id="6175" href="UF.EquivalenceExamples.html#6175" class="Bound">h</a> <a id="6177" class="Symbol">=</a> <a id="6179" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="6186" href="UF.EquivalenceExamples.html#6186" class="Function">G</a> <a id="6188" class="Symbol">:</a> <a id="6190" class="Symbol">(</a><a id="6191" href="UF.EquivalenceExamples.html#6191" class="Bound">h</a> <a id="6193" class="Symbol">:</a> <a id="6195" class="Symbol">((</a><a id="6197" href="UF.EquivalenceExamples.html#6197" class="Bound">y</a> <a id="6199" class="Symbol">:</a> <a id="6201" href="UF.EquivalenceExamples.html#5926" class="Bound">Y</a><a id="6202" class="Symbol">)</a> <a id="6204" class="Symbol">(</a><a id="6205" href="UF.EquivalenceExamples.html#6205" class="Bound">x</a> <a id="6207" class="Symbol">:</a> <a id="6209" href="UF.EquivalenceExamples.html#5922" class="Bound">X</a><a id="6210" class="Symbol">)</a> <a id="6212" class="Symbol">→</a> <a id="6214" href="UF.EquivalenceExamples.html#5930" class="Bound">A</a> <a id="6216" href="UF.EquivalenceExamples.html#6205" class="Bound">x</a> <a id="6218" href="UF.EquivalenceExamples.html#6197" class="Bound">y</a><a id="6219" class="Symbol">))</a> <a id="6222" class="Symbol">→</a> <a id="6224" href="UF.EquivalenceExamples.html#5965" class="Function">f</a> <a id="6226" class="Symbol">(</a><a id="6227" href="UF.EquivalenceExamples.html#6043" class="Function">g</a> <a id="6229" href="UF.EquivalenceExamples.html#6191" class="Bound">h</a><a id="6230" class="Symbol">)</a> <a id="6232" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6234" href="UF.EquivalenceExamples.html#6191" class="Bound">h</a>
  <a id="6238" href="UF.EquivalenceExamples.html#6186" class="Function">G</a> <a id="6240" href="UF.EquivalenceExamples.html#6240" class="Bound">h</a> <a id="6242" class="Symbol">=</a> <a id="6244" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Π-flip&#39;"></a><a id="6250" href="UF.EquivalenceExamples.html#6250" class="Function">Π-flip&#39;</a> <a id="6258" class="Symbol">:</a> <a id="6260" class="Symbol">{</a><a id="6261" href="UF.EquivalenceExamples.html#6261" class="Bound">X</a> <a id="6263" class="Symbol">:</a> <a id="6265" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6267" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6269" class="Symbol">}</a> <a id="6271" class="Symbol">{</a><a id="6272" href="UF.EquivalenceExamples.html#6272" class="Bound">Y</a> <a id="6274" class="Symbol">:</a> <a id="6276" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6278" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6280" class="Symbol">}</a> <a id="6282" class="Symbol">{</a><a id="6283" href="UF.EquivalenceExamples.html#6283" class="Bound">A</a> <a id="6285" class="Symbol">:</a> <a id="6287" href="UF.EquivalenceExamples.html#6261" class="Bound">X</a> <a id="6289" class="Symbol">→</a> <a id="6291" href="UF.EquivalenceExamples.html#6272" class="Bound">Y</a> <a id="6293" class="Symbol">→</a> <a id="6295" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6297" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6299" class="Symbol">}</a>
        <a id="6309" class="Symbol">→</a> <a id="6311" class="Symbol">((</a><a id="6313" href="UF.EquivalenceExamples.html#6313" class="Bound">y</a> <a id="6315" class="Symbol">:</a> <a id="6317" href="UF.EquivalenceExamples.html#6272" class="Bound">Y</a><a id="6318" class="Symbol">)</a> <a id="6320" class="Symbol">(</a><a id="6321" href="UF.EquivalenceExamples.html#6321" class="Bound">x</a> <a id="6323" class="Symbol">:</a> <a id="6325" href="UF.EquivalenceExamples.html#6261" class="Bound">X</a><a id="6326" class="Symbol">)</a> <a id="6328" class="Symbol">→</a> <a id="6330" href="UF.EquivalenceExamples.html#6283" class="Bound">A</a> <a id="6332" href="UF.EquivalenceExamples.html#6321" class="Bound">x</a> <a id="6334" href="UF.EquivalenceExamples.html#6313" class="Bound">y</a><a id="6335" class="Symbol">)</a> <a id="6337" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6339" class="Symbol">((</a><a id="6341" href="UF.EquivalenceExamples.html#6341" class="Bound">x</a> <a id="6343" class="Symbol">:</a> <a id="6345" href="UF.EquivalenceExamples.html#6261" class="Bound">X</a><a id="6346" class="Symbol">)</a> <a id="6348" class="Symbol">(</a><a id="6349" href="UF.EquivalenceExamples.html#6349" class="Bound">y</a> <a id="6351" class="Symbol">:</a> <a id="6353" href="UF.EquivalenceExamples.html#6272" class="Bound">Y</a><a id="6354" class="Symbol">)</a> <a id="6356" class="Symbol">→</a> <a id="6358" href="UF.EquivalenceExamples.html#6283" class="Bound">A</a> <a id="6360" href="UF.EquivalenceExamples.html#6341" class="Bound">x</a> <a id="6362" href="UF.EquivalenceExamples.html#6349" class="Bound">y</a><a id="6363" class="Symbol">)</a>
<a id="6365" href="UF.EquivalenceExamples.html#6250" class="Function">Π-flip&#39;</a> <a id="6373" class="Symbol">=</a> <a id="6375" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="6381" href="UF.EquivalenceExamples.html#5789" class="Function">Π-flip</a>

<a id="Π-cong"></a><a id="6389" href="UF.EquivalenceExamples.html#6389" class="Function">Π-cong</a> <a id="6396" class="Symbol">:</a> <a id="6398" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6405" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6407" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
       <a id="6416" class="Symbol">→</a> <a id="6418" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6425" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6427" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
       <a id="6436" class="Symbol">→</a> <a id="6438" class="Symbol">{</a><a id="6439" href="UF.EquivalenceExamples.html#6439" class="Bound">X</a> <a id="6441" class="Symbol">:</a> <a id="6443" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6445" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6447" class="Symbol">}</a> <a id="6449" class="Symbol">{</a><a id="6450" href="UF.EquivalenceExamples.html#6450" class="Bound">Y</a> <a id="6452" class="Symbol">:</a> <a id="6454" href="UF.EquivalenceExamples.html#6439" class="Bound">X</a> <a id="6456" class="Symbol">→</a> <a id="6458" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6460" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6462" class="Symbol">}</a> <a id="6464" class="Symbol">{</a><a id="6465" href="UF.EquivalenceExamples.html#6465" class="Bound">Y&#39;</a> <a id="6468" class="Symbol">:</a> <a id="6470" href="UF.EquivalenceExamples.html#6439" class="Bound">X</a> <a id="6472" class="Symbol">→</a> <a id="6474" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6476" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6478" class="Symbol">}</a>
       <a id="6487" class="Symbol">→</a> <a id="6489" class="Symbol">((</a><a id="6491" href="UF.EquivalenceExamples.html#6491" class="Bound">x</a> <a id="6493" class="Symbol">:</a> <a id="6495" href="UF.EquivalenceExamples.html#6439" class="Bound">X</a><a id="6496" class="Symbol">)</a> <a id="6498" class="Symbol">→</a> <a id="6500" href="UF.EquivalenceExamples.html#6450" class="Bound">Y</a> <a id="6502" href="UF.EquivalenceExamples.html#6491" class="Bound">x</a> <a id="6504" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6506" href="UF.EquivalenceExamples.html#6465" class="Bound">Y&#39;</a> <a id="6509" href="UF.EquivalenceExamples.html#6491" class="Bound">x</a><a id="6510" class="Symbol">)</a>
       <a id="6519" class="Symbol">→</a> <a id="6521" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="6523" href="UF.EquivalenceExamples.html#6450" class="Bound">Y</a> <a id="6525" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6527" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="6529" href="UF.EquivalenceExamples.html#6465" class="Bound">Y&#39;</a>
<a id="6532" href="UF.EquivalenceExamples.html#6389" class="Function">Π-cong</a> <a id="6539" href="UF.EquivalenceExamples.html#6539" class="Bound">fe</a> <a id="6542" href="UF.EquivalenceExamples.html#6542" class="Bound">fe&#39;</a> <a id="6546" class="Symbol">{</a><a id="6547" href="UF.EquivalenceExamples.html#6547" class="Bound">X</a><a id="6548" class="Symbol">}</a> <a id="6550" class="Symbol">{</a><a id="6551" href="UF.EquivalenceExamples.html#6551" class="Bound">Y</a><a id="6552" class="Symbol">}</a> <a id="6554" class="Symbol">{</a><a id="6555" href="UF.EquivalenceExamples.html#6555" class="Bound">Y&#39;</a><a id="6557" class="Symbol">}</a> <a id="6559" href="UF.EquivalenceExamples.html#6559" class="Bound">φ</a> <a id="6561" class="Symbol">=</a> <a id="6563" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="6570" href="UF.EquivalenceExamples.html#6595" class="Function">f</a> <a id="6572" class="Symbol">(</a><a id="6573" href="UF.EquivalenceExamples.html#6661" class="Function">g</a> <a id="6575" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6577" href="UF.EquivalenceExamples.html#6864" class="Function">gf</a> <a id="6580" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6582" href="UF.EquivalenceExamples.html#6727" class="Function">fg</a><a id="6584" class="Symbol">)</a>
 <a id="6587" class="Keyword">where</a>
  <a id="6595" href="UF.EquivalenceExamples.html#6595" class="Function">f</a> <a id="6597" class="Symbol">:</a> <a id="6599" class="Symbol">((</a><a id="6601" href="UF.EquivalenceExamples.html#6601" class="Bound">x</a> <a id="6603" class="Symbol">:</a> <a id="6605" href="UF.EquivalenceExamples.html#6547" class="Bound">X</a><a id="6606" class="Symbol">)</a> <a id="6608" class="Symbol">→</a> <a id="6610" href="UF.EquivalenceExamples.html#6551" class="Bound">Y</a> <a id="6612" href="UF.EquivalenceExamples.html#6601" class="Bound">x</a><a id="6613" class="Symbol">)</a> <a id="6615" class="Symbol">→</a> <a id="6617" class="Symbol">((</a><a id="6619" href="UF.EquivalenceExamples.html#6619" class="Bound">x</a> <a id="6621" class="Symbol">:</a> <a id="6623" href="UF.EquivalenceExamples.html#6547" class="Bound">X</a><a id="6624" class="Symbol">)</a> <a id="6626" class="Symbol">→</a> <a id="6628" href="UF.EquivalenceExamples.html#6555" class="Bound">Y&#39;</a> <a id="6631" href="UF.EquivalenceExamples.html#6619" class="Bound">x</a><a id="6632" class="Symbol">)</a>
  <a id="6636" href="UF.EquivalenceExamples.html#6595" class="Function">f</a> <a id="6638" href="UF.EquivalenceExamples.html#6638" class="Bound">h</a> <a id="6640" href="UF.EquivalenceExamples.html#6640" class="Bound">x</a> <a id="6642" class="Symbol">=</a> <a id="6644" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="6646" href="UF.EquivalenceExamples.html#6559" class="Bound">φ</a> <a id="6648" href="UF.EquivalenceExamples.html#6640" class="Bound">x</a> <a id="6650" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="6652" class="Symbol">(</a><a id="6653" href="UF.EquivalenceExamples.html#6638" class="Bound">h</a> <a id="6655" href="UF.EquivalenceExamples.html#6640" class="Bound">x</a><a id="6656" class="Symbol">)</a>

  <a id="6661" href="UF.EquivalenceExamples.html#6661" class="Function">g</a> <a id="6663" class="Symbol">:</a> <a id="6665" class="Symbol">((</a><a id="6667" href="UF.EquivalenceExamples.html#6667" class="Bound">x</a> <a id="6669" class="Symbol">:</a> <a id="6671" href="UF.EquivalenceExamples.html#6547" class="Bound">X</a><a id="6672" class="Symbol">)</a> <a id="6674" class="Symbol">→</a> <a id="6676" href="UF.EquivalenceExamples.html#6555" class="Bound">Y&#39;</a> <a id="6679" href="UF.EquivalenceExamples.html#6667" class="Bound">x</a><a id="6680" class="Symbol">)</a> <a id="6682" class="Symbol">→</a> <a id="6684" class="Symbol">(</a><a id="6685" href="UF.EquivalenceExamples.html#6685" class="Bound">x</a> <a id="6687" class="Symbol">:</a> <a id="6689" href="UF.EquivalenceExamples.html#6547" class="Bound">X</a><a id="6690" class="Symbol">)</a> <a id="6692" class="Symbol">→</a> <a id="6694" href="UF.EquivalenceExamples.html#6551" class="Bound">Y</a> <a id="6696" href="UF.EquivalenceExamples.html#6685" class="Bound">x</a>
  <a id="6700" href="UF.EquivalenceExamples.html#6661" class="Function">g</a> <a id="6702" href="UF.EquivalenceExamples.html#6702" class="Bound">k</a> <a id="6704" href="UF.EquivalenceExamples.html#6704" class="Bound">x</a> <a id="6706" class="Symbol">=</a> <a id="6708" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="6710" href="UF.EquivalenceExamples.html#6559" class="Bound">φ</a> <a id="6712" href="UF.EquivalenceExamples.html#6704" class="Bound">x</a> <a id="6714" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="6718" class="Symbol">(</a><a id="6719" href="UF.EquivalenceExamples.html#6702" class="Bound">k</a> <a id="6721" href="UF.EquivalenceExamples.html#6704" class="Bound">x</a><a id="6722" class="Symbol">)</a>

  <a id="6727" href="UF.EquivalenceExamples.html#6727" class="Function">fg</a> <a id="6730" class="Symbol">:</a> <a id="6732" class="Symbol">(</a><a id="6733" href="UF.EquivalenceExamples.html#6733" class="Bound">k</a> <a id="6735" class="Symbol">:</a> <a id="6737" class="Symbol">((</a><a id="6739" href="UF.EquivalenceExamples.html#6739" class="Bound">x</a> <a id="6741" class="Symbol">:</a> <a id="6743" href="UF.EquivalenceExamples.html#6547" class="Bound">X</a><a id="6744" class="Symbol">)</a> <a id="6746" class="Symbol">→</a> <a id="6748" href="UF.EquivalenceExamples.html#6555" class="Bound">Y&#39;</a> <a id="6751" href="UF.EquivalenceExamples.html#6739" class="Bound">x</a><a id="6752" class="Symbol">))</a> <a id="6755" class="Symbol">→</a> <a id="6757" href="UF.EquivalenceExamples.html#6595" class="Function">f</a> <a id="6759" class="Symbol">(</a><a id="6760" href="UF.EquivalenceExamples.html#6661" class="Function">g</a> <a id="6762" href="UF.EquivalenceExamples.html#6733" class="Bound">k</a><a id="6763" class="Symbol">)</a> <a id="6765" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6767" href="UF.EquivalenceExamples.html#6733" class="Bound">k</a>
  <a id="6771" href="UF.EquivalenceExamples.html#6727" class="Function">fg</a> <a id="6774" href="UF.EquivalenceExamples.html#6774" class="Bound">k</a> <a id="6776" class="Symbol">=</a> <a id="6778" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="6786" href="UF.EquivalenceExamples.html#6542" class="Bound">fe&#39;</a>
          <a id="6800" class="Symbol">(λ</a> <a id="6803" href="UF.EquivalenceExamples.html#6803" class="Bound">x</a> <a id="6805" class="Symbol">→</a> <a id="6807" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="6829" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="6831" href="UF.EquivalenceExamples.html#6559" class="Bound">φ</a> <a id="6833" href="UF.EquivalenceExamples.html#6803" class="Bound">x</a> <a id="6835" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="6837" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="6839" href="UF.EquivalenceExamples.html#6559" class="Bound">φ</a> <a id="6841" href="UF.EquivalenceExamples.html#6803" class="Bound">x</a> <a id="6843" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="6854" class="Symbol">(</a><a id="6855" href="UF.EquivalenceExamples.html#6774" class="Bound">k</a> <a id="6857" href="UF.EquivalenceExamples.html#6803" class="Bound">x</a><a id="6858" class="Symbol">))</a>

  <a id="6864" href="UF.EquivalenceExamples.html#6864" class="Function">gf</a> <a id="6867" class="Symbol">:</a> <a id="6869" class="Symbol">(</a><a id="6870" href="UF.EquivalenceExamples.html#6870" class="Bound">h</a> <a id="6872" class="Symbol">:</a> <a id="6874" class="Symbol">((</a><a id="6876" href="UF.EquivalenceExamples.html#6876" class="Bound">x</a> <a id="6878" class="Symbol">:</a> <a id="6880" href="UF.EquivalenceExamples.html#6547" class="Bound">X</a><a id="6881" class="Symbol">)</a> <a id="6883" class="Symbol">→</a> <a id="6885" href="UF.EquivalenceExamples.html#6551" class="Bound">Y</a> <a id="6887" href="UF.EquivalenceExamples.html#6876" class="Bound">x</a><a id="6888" class="Symbol">))</a> <a id="6891" class="Symbol">→</a> <a id="6893" href="UF.EquivalenceExamples.html#6661" class="Function">g</a> <a id="6895" class="Symbol">(</a><a id="6896" href="UF.EquivalenceExamples.html#6595" class="Function">f</a> <a id="6898" href="UF.EquivalenceExamples.html#6870" class="Bound">h</a><a id="6899" class="Symbol">)</a> <a id="6901" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6903" href="UF.EquivalenceExamples.html#6870" class="Bound">h</a>
  <a id="6907" href="UF.EquivalenceExamples.html#6864" class="Function">gf</a> <a id="6910" href="UF.EquivalenceExamples.html#6910" class="Bound">h</a> <a id="6912" class="Symbol">=</a> <a id="6914" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="6922" href="UF.EquivalenceExamples.html#6539" class="Bound">fe</a>
          <a id="6935" class="Symbol">(λ</a> <a id="6938" href="UF.EquivalenceExamples.html#6938" class="Bound">x</a> <a id="6940" class="Symbol">→</a> <a id="6942" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="6967" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="6969" href="UF.EquivalenceExamples.html#6559" class="Bound">φ</a> <a id="6971" href="UF.EquivalenceExamples.html#6938" class="Bound">x</a> <a id="6973" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="6975" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="6977" href="UF.EquivalenceExamples.html#6559" class="Bound">φ</a> <a id="6979" href="UF.EquivalenceExamples.html#6938" class="Bound">x</a> <a id="6981" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="6992" class="Symbol">(</a><a id="6993" href="UF.EquivalenceExamples.html#6910" class="Bound">h</a> <a id="6995" href="UF.EquivalenceExamples.html#6938" class="Bound">x</a><a id="6996" class="Symbol">))</a>

<a id="7000" class="Markup">\end{code}</a><a id="7010" class="Background">

An application of Π-cong is the following:

</a><a id="7056" class="Markup">\begin{code}</a>

<a id="≃-funext₂"></a><a id="7070" href="UF.EquivalenceExamples.html#7070" class="Function">≃-funext₂</a> <a id="7080" class="Symbol">:</a> <a id="7082" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7089" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7091" class="Symbol">(</a><a id="7092" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7094" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7096" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="7097" class="Symbol">)</a>
          <a id="7109" class="Symbol">→</a> <a id="7111" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7118" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7120" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
          <a id="7132" class="Symbol">→</a> <a id="7134" class="Symbol">{</a><a id="7135" href="UF.EquivalenceExamples.html#7135" class="Bound">X</a> <a id="7137" class="Symbol">:</a> <a id="7139" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7141" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7143" class="Symbol">}</a> <a id="7145" class="Symbol">{</a><a id="7146" href="UF.EquivalenceExamples.html#7146" class="Bound">Y</a> <a id="7148" class="Symbol">:</a> <a id="7150" href="UF.EquivalenceExamples.html#7135" class="Bound">X</a> <a id="7152" class="Symbol">→</a> <a id="7154" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7156" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7158" class="Symbol">}</a> <a id="7160" class="Symbol">{</a><a id="7161" href="UF.EquivalenceExamples.html#7161" class="Bound">A</a> <a id="7163" class="Symbol">:</a> <a id="7165" class="Symbol">(</a><a id="7166" href="UF.EquivalenceExamples.html#7166" class="Bound">x</a> <a id="7168" class="Symbol">:</a> <a id="7170" href="UF.EquivalenceExamples.html#7135" class="Bound">X</a><a id="7171" class="Symbol">)</a> <a id="7173" class="Symbol">→</a> <a id="7175" href="UF.EquivalenceExamples.html#7146" class="Bound">Y</a> <a id="7177" href="UF.EquivalenceExamples.html#7166" class="Bound">x</a> <a id="7179" class="Symbol">→</a> <a id="7181" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="7183" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7185" class="Symbol">}</a>
            <a id="7199" class="Symbol">(</a><a id="7200" href="UF.EquivalenceExamples.html#7200" class="Bound">f</a> <a id="7202" href="UF.EquivalenceExamples.html#7202" class="Bound">g</a> <a id="7204" class="Symbol">:</a> <a id="7206" class="Symbol">(</a><a id="7207" href="UF.EquivalenceExamples.html#7207" class="Bound">x</a> <a id="7209" class="Symbol">:</a> <a id="7211" href="UF.EquivalenceExamples.html#7135" class="Bound">X</a><a id="7212" class="Symbol">)</a> <a id="7214" class="Symbol">(</a><a id="7215" href="UF.EquivalenceExamples.html#7215" class="Bound">y</a> <a id="7217" class="Symbol">:</a> <a id="7219" href="UF.EquivalenceExamples.html#7146" class="Bound">Y</a> <a id="7221" href="UF.EquivalenceExamples.html#7207" class="Bound">x</a><a id="7222" class="Symbol">)</a> <a id="7224" class="Symbol">→</a> <a id="7226" href="UF.EquivalenceExamples.html#7161" class="Bound">A</a> <a id="7228" href="UF.EquivalenceExamples.html#7207" class="Bound">x</a> <a id="7230" href="UF.EquivalenceExamples.html#7215" class="Bound">y</a><a id="7231" class="Symbol">)</a>
          <a id="7243" class="Symbol">→</a> <a id="7245" class="Symbol">(</a><a id="7246" href="UF.EquivalenceExamples.html#7200" class="Bound">f</a> <a id="7248" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7250" href="UF.EquivalenceExamples.html#7202" class="Bound">g</a><a id="7251" class="Symbol">)</a> <a id="7253" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7255" class="Symbol">(∀</a> <a id="7258" href="UF.EquivalenceExamples.html#7258" class="Bound">x</a> <a id="7260" href="UF.EquivalenceExamples.html#7260" class="Bound">y</a> <a id="7262" class="Symbol">→</a> <a id="7264" href="UF.EquivalenceExamples.html#7200" class="Bound">f</a> <a id="7266" href="UF.EquivalenceExamples.html#7258" class="Bound">x</a> <a id="7268" href="UF.EquivalenceExamples.html#7260" class="Bound">y</a> <a id="7270" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7272" href="UF.EquivalenceExamples.html#7202" class="Bound">g</a> <a id="7274" href="UF.EquivalenceExamples.html#7258" class="Bound">x</a> <a id="7276" href="UF.EquivalenceExamples.html#7260" class="Bound">y</a><a id="7277" class="Symbol">)</a>
<a id="7279" href="UF.EquivalenceExamples.html#7070" class="Function">≃-funext₂</a> <a id="7289" href="UF.EquivalenceExamples.html#7289" class="Bound">fe</a> <a id="7292" href="UF.EquivalenceExamples.html#7292" class="Bound">fe&#39;</a> <a id="7296" class="Symbol">{</a><a id="7297" href="UF.EquivalenceExamples.html#7297" class="Bound">X</a><a id="7298" class="Symbol">}</a> <a id="7300" href="UF.EquivalenceExamples.html#7300" class="Bound">f</a> <a id="7302" href="UF.EquivalenceExamples.html#7302" class="Bound">g</a> <a id="7304" class="Symbol">=</a>
 <a id="7307" class="Symbol">(</a><a id="7308" href="UF.EquivalenceExamples.html#7300" class="Bound">f</a> <a id="7310" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7312" href="UF.EquivalenceExamples.html#7302" class="Bound">g</a><a id="7313" class="Symbol">)</a>           <a id="7325" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="7328" href="UF.FunExt.html#1102" class="Function">≃-funext</a> <a id="7337" href="UF.EquivalenceExamples.html#7289" class="Bound">fe</a> <a id="7340" href="UF.EquivalenceExamples.html#7300" class="Bound">f</a> <a id="7342" href="UF.EquivalenceExamples.html#7302" class="Bound">g</a> <a id="7344" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="7347" class="Symbol">(</a><a id="7348" href="UF.EquivalenceExamples.html#7300" class="Bound">f</a> <a id="7350" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7352" href="UF.EquivalenceExamples.html#7302" class="Bound">g</a><a id="7353" class="Symbol">)</a>            <a id="7366" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="7369" href="UF.EquivalenceExamples.html#6389" class="Function">Π-cong</a> <a id="7376" href="UF.EquivalenceExamples.html#7289" class="Bound">fe</a> <a id="7379" href="UF.EquivalenceExamples.html#7289" class="Bound">fe</a> <a id="7382" class="Symbol">(λ</a> <a id="7385" href="UF.EquivalenceExamples.html#7385" class="Bound">x</a> <a id="7387" class="Symbol">→</a> <a id="7389" href="UF.FunExt.html#1102" class="Function">≃-funext</a> <a id="7398" href="UF.EquivalenceExamples.html#7292" class="Bound">fe&#39;</a> <a id="7402" class="Symbol">(</a><a id="7403" href="UF.EquivalenceExamples.html#7300" class="Bound">f</a> <a id="7405" href="UF.EquivalenceExamples.html#7385" class="Bound">x</a><a id="7406" class="Symbol">)</a> <a id="7408" class="Symbol">(</a><a id="7409" href="UF.EquivalenceExamples.html#7302" class="Bound">g</a> <a id="7411" href="UF.EquivalenceExamples.html#7385" class="Bound">x</a><a id="7412" class="Symbol">))</a> <a id="7415" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="7418" class="Symbol">(∀</a> <a id="7421" href="UF.EquivalenceExamples.html#7421" class="Bound">x</a> <a id="7423" class="Symbol">→</a> <a id="7425" href="UF.EquivalenceExamples.html#7300" class="Bound">f</a> <a id="7427" href="UF.EquivalenceExamples.html#7421" class="Bound">x</a> <a id="7429" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7431" href="UF.EquivalenceExamples.html#7302" class="Bound">g</a> <a id="7433" href="UF.EquivalenceExamples.html#7421" class="Bound">x</a><a id="7434" class="Symbol">)</a>  <a id="7437" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="𝟙-lneutral"></a><a id="7440" href="UF.EquivalenceExamples.html#7440" class="Function">𝟙-lneutral</a> <a id="7451" class="Symbol">:</a> <a id="7453" class="Symbol">{</a><a id="7454" href="UF.EquivalenceExamples.html#7454" class="Bound">Y</a> <a id="7456" class="Symbol">:</a> <a id="7458" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7460" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7462" class="Symbol">}</a> <a id="7464" class="Symbol">→</a> <a id="7466" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="7468" class="Symbol">{</a><a id="7469" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7470" class="Symbol">}</a> <a id="7472" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7474" href="UF.EquivalenceExamples.html#7454" class="Bound">Y</a> <a id="7476" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7478" href="UF.EquivalenceExamples.html#7454" class="Bound">Y</a>
<a id="7480" href="UF.EquivalenceExamples.html#7440" class="Function">𝟙-lneutral</a> <a id="7491" class="Symbol">{</a><a id="7492" href="UF.EquivalenceExamples.html#7492" class="Bound">𝓤</a><a id="7493" class="Symbol">}</a> <a id="7495" class="Symbol">{</a><a id="7496" href="UF.EquivalenceExamples.html#7496" class="Bound">𝓥</a><a id="7497" class="Symbol">}</a> <a id="7499" class="Symbol">{</a><a id="7500" href="UF.EquivalenceExamples.html#7500" class="Bound">Y</a><a id="7501" class="Symbol">}</a> <a id="7503" class="Symbol">=</a> <a id="7505" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="7512" href="UF.EquivalenceExamples.html#7535" class="Function">f</a> <a id="7514" class="Symbol">(</a><a id="7515" href="UF.EquivalenceExamples.html#7568" class="Function">g</a> <a id="7517" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7519" href="UF.EquivalenceExamples.html#7639" class="Function">ε</a> <a id="7521" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7523" href="UF.EquivalenceExamples.html#7601" class="Function">η</a><a id="7524" class="Symbol">)</a>
 <a id="7527" class="Keyword">where</a>
  <a id="7535" href="UF.EquivalenceExamples.html#7535" class="Function">f</a> <a id="7537" class="Symbol">:</a> <a id="7539" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="7541" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7543" href="UF.EquivalenceExamples.html#7500" class="Bound">Y</a> <a id="7545" class="Symbol">→</a> <a id="7547" href="UF.EquivalenceExamples.html#7500" class="Bound">Y</a>
  <a id="7551" href="UF.EquivalenceExamples.html#7535" class="Function">f</a> <a id="7553" class="Symbol">(</a><a id="7554" href="UF.EquivalenceExamples.html#7554" class="Bound">o</a> <a id="7556" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7558" href="UF.EquivalenceExamples.html#7558" class="Bound">y</a><a id="7559" class="Symbol">)</a> <a id="7561" class="Symbol">=</a> <a id="7563" href="UF.EquivalenceExamples.html#7558" class="Bound">y</a>

  <a id="7568" href="UF.EquivalenceExamples.html#7568" class="Function">g</a> <a id="7570" class="Symbol">:</a> <a id="7572" href="UF.EquivalenceExamples.html#7500" class="Bound">Y</a> <a id="7574" class="Symbol">→</a> <a id="7576" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="7578" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7580" href="UF.EquivalenceExamples.html#7500" class="Bound">Y</a>
  <a id="7584" href="UF.EquivalenceExamples.html#7568" class="Function">g</a> <a id="7586" href="UF.EquivalenceExamples.html#7586" class="Bound">y</a> <a id="7588" class="Symbol">=</a> <a id="7590" class="Symbol">(</a><a id="7591" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="7593" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7595" href="UF.EquivalenceExamples.html#7586" class="Bound">y</a><a id="7596" class="Symbol">)</a>

  <a id="7601" href="UF.EquivalenceExamples.html#7601" class="Function">η</a> <a id="7603" class="Symbol">:</a> <a id="7605" class="Symbol">∀</a> <a id="7607" href="UF.EquivalenceExamples.html#7607" class="Bound">x</a> <a id="7609" class="Symbol">→</a> <a id="7611" href="UF.EquivalenceExamples.html#7535" class="Function">f</a> <a id="7613" class="Symbol">(</a><a id="7614" href="UF.EquivalenceExamples.html#7568" class="Function">g</a> <a id="7616" href="UF.EquivalenceExamples.html#7607" class="Bound">x</a><a id="7617" class="Symbol">)</a> <a id="7619" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7621" href="UF.EquivalenceExamples.html#7607" class="Bound">x</a>
  <a id="7625" href="UF.EquivalenceExamples.html#7601" class="Function">η</a> <a id="7627" href="UF.EquivalenceExamples.html#7627" class="Bound">y</a> <a id="7629" class="Symbol">=</a> <a id="7631" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="7639" href="UF.EquivalenceExamples.html#7639" class="Function">ε</a> <a id="7641" class="Symbol">:</a> <a id="7643" class="Symbol">∀</a> <a id="7645" href="UF.EquivalenceExamples.html#7645" class="Bound">z</a> <a id="7647" class="Symbol">→</a> <a id="7649" href="UF.EquivalenceExamples.html#7568" class="Function">g</a> <a id="7651" class="Symbol">(</a><a id="7652" href="UF.EquivalenceExamples.html#7535" class="Function">f</a> <a id="7654" href="UF.EquivalenceExamples.html#7645" class="Bound">z</a><a id="7655" class="Symbol">)</a> <a id="7657" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7659" href="UF.EquivalenceExamples.html#7645" class="Bound">z</a>
  <a id="7663" href="UF.EquivalenceExamples.html#7639" class="Function">ε</a> <a id="7665" class="Symbol">(</a><a id="7666" href="UF.EquivalenceExamples.html#7666" class="Bound">o</a> <a id="7668" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7670" href="UF.EquivalenceExamples.html#7670" class="Bound">y</a><a id="7671" class="Symbol">)</a> <a id="7673" class="Symbol">=</a> <a id="7675" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7678" class="Symbol">(</a><a id="7679" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">_,</a> <a id="7682" href="UF.EquivalenceExamples.html#7670" class="Bound">y</a><a id="7683" class="Symbol">)</a> <a id="7685" class="Symbol">(</a><a id="7686" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="7696" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="7698" href="UF.EquivalenceExamples.html#7666" class="Bound">o</a><a id="7699" class="Symbol">)</a>

<a id="×-comm"></a><a id="7702" href="UF.EquivalenceExamples.html#7702" class="Function">×-comm</a> <a id="7709" class="Symbol">:</a> <a id="7711" class="Symbol">{</a><a id="7712" href="UF.EquivalenceExamples.html#7712" class="Bound">X</a> <a id="7714" class="Symbol">:</a> <a id="7716" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7718" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7720" class="Symbol">}</a> <a id="7722" class="Symbol">{</a><a id="7723" href="UF.EquivalenceExamples.html#7723" class="Bound">Y</a> <a id="7725" class="Symbol">:</a> <a id="7727" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7729" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7731" class="Symbol">}</a> <a id="7733" class="Symbol">→</a> <a id="7735" href="UF.EquivalenceExamples.html#7712" class="Bound">X</a> <a id="7737" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7739" href="UF.EquivalenceExamples.html#7723" class="Bound">Y</a> <a id="7741" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7743" href="UF.EquivalenceExamples.html#7723" class="Bound">Y</a> <a id="7745" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7747" href="UF.EquivalenceExamples.html#7712" class="Bound">X</a>
<a id="7749" href="UF.EquivalenceExamples.html#7702" class="Function">×-comm</a> <a id="7756" class="Symbol">{</a><a id="7757" href="UF.EquivalenceExamples.html#7757" class="Bound">𝓤</a><a id="7758" class="Symbol">}</a> <a id="7760" class="Symbol">{</a><a id="7761" href="UF.EquivalenceExamples.html#7761" class="Bound">𝓥</a><a id="7762" class="Symbol">}</a> <a id="7764" class="Symbol">{</a><a id="7765" href="UF.EquivalenceExamples.html#7765" class="Bound">X</a><a id="7766" class="Symbol">}</a> <a id="7768" class="Symbol">{</a><a id="7769" href="UF.EquivalenceExamples.html#7769" class="Bound">Y</a><a id="7770" class="Symbol">}</a> <a id="7772" class="Symbol">=</a> <a id="7774" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="7781" href="UF.EquivalenceExamples.html#7804" class="Function">f</a> <a id="7783" class="Symbol">(</a><a id="7784" href="UF.EquivalenceExamples.html#7847" class="Function">g</a> <a id="7786" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7788" href="UF.EquivalenceExamples.html#7928" class="Function">ε</a> <a id="7790" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7792" href="UF.EquivalenceExamples.html#7890" class="Function">η</a><a id="7793" class="Symbol">)</a>
 <a id="7796" class="Keyword">where</a>
  <a id="7804" href="UF.EquivalenceExamples.html#7804" class="Function">f</a> <a id="7806" class="Symbol">:</a> <a id="7808" href="UF.EquivalenceExamples.html#7765" class="Bound">X</a> <a id="7810" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7812" href="UF.EquivalenceExamples.html#7769" class="Bound">Y</a> <a id="7814" class="Symbol">→</a> <a id="7816" href="UF.EquivalenceExamples.html#7769" class="Bound">Y</a> <a id="7818" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7820" href="UF.EquivalenceExamples.html#7765" class="Bound">X</a>
  <a id="7824" href="UF.EquivalenceExamples.html#7804" class="Function">f</a> <a id="7826" class="Symbol">(</a><a id="7827" href="UF.EquivalenceExamples.html#7827" class="Bound">x</a> <a id="7829" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7831" href="UF.EquivalenceExamples.html#7831" class="Bound">y</a><a id="7832" class="Symbol">)</a> <a id="7834" class="Symbol">=</a> <a id="7836" class="Symbol">(</a><a id="7837" href="UF.EquivalenceExamples.html#7831" class="Bound">y</a> <a id="7839" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7841" href="UF.EquivalenceExamples.html#7827" class="Bound">x</a><a id="7842" class="Symbol">)</a>

  <a id="7847" href="UF.EquivalenceExamples.html#7847" class="Function">g</a> <a id="7849" class="Symbol">:</a> <a id="7851" href="UF.EquivalenceExamples.html#7769" class="Bound">Y</a> <a id="7853" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7855" href="UF.EquivalenceExamples.html#7765" class="Bound">X</a> <a id="7857" class="Symbol">→</a> <a id="7859" href="UF.EquivalenceExamples.html#7765" class="Bound">X</a> <a id="7861" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7863" href="UF.EquivalenceExamples.html#7769" class="Bound">Y</a>
  <a id="7867" href="UF.EquivalenceExamples.html#7847" class="Function">g</a> <a id="7869" class="Symbol">(</a><a id="7870" href="UF.EquivalenceExamples.html#7870" class="Bound">y</a> <a id="7872" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7874" href="UF.EquivalenceExamples.html#7874" class="Bound">x</a><a id="7875" class="Symbol">)</a> <a id="7877" class="Symbol">=</a> <a id="7879" class="Symbol">(</a><a id="7880" href="UF.EquivalenceExamples.html#7874" class="Bound">x</a> <a id="7882" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7884" href="UF.EquivalenceExamples.html#7870" class="Bound">y</a><a id="7885" class="Symbol">)</a>

  <a id="7890" href="UF.EquivalenceExamples.html#7890" class="Function">η</a> <a id="7892" class="Symbol">:</a> <a id="7894" class="Symbol">∀</a> <a id="7896" href="UF.EquivalenceExamples.html#7896" class="Bound">z</a> <a id="7898" class="Symbol">→</a> <a id="7900" href="UF.EquivalenceExamples.html#7804" class="Function">f</a> <a id="7902" class="Symbol">(</a><a id="7903" href="UF.EquivalenceExamples.html#7847" class="Function">g</a> <a id="7905" href="UF.EquivalenceExamples.html#7896" class="Bound">z</a><a id="7906" class="Symbol">)</a> <a id="7908" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7910" href="UF.EquivalenceExamples.html#7896" class="Bound">z</a>
  <a id="7914" href="UF.EquivalenceExamples.html#7890" class="Function">η</a> <a id="7916" href="UF.EquivalenceExamples.html#7916" class="Bound">z</a> <a id="7918" class="Symbol">=</a> <a id="7920" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="7928" href="UF.EquivalenceExamples.html#7928" class="Function">ε</a> <a id="7930" class="Symbol">:</a> <a id="7932" class="Symbol">∀</a> <a id="7934" href="UF.EquivalenceExamples.html#7934" class="Bound">t</a> <a id="7936" class="Symbol">→</a> <a id="7938" href="UF.EquivalenceExamples.html#7847" class="Function">g</a> <a id="7940" class="Symbol">(</a><a id="7941" href="UF.EquivalenceExamples.html#7804" class="Function">f</a> <a id="7943" href="UF.EquivalenceExamples.html#7934" class="Bound">t</a><a id="7944" class="Symbol">)</a> <a id="7946" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7948" href="UF.EquivalenceExamples.html#7934" class="Bound">t</a>
  <a id="7952" href="UF.EquivalenceExamples.html#7928" class="Function">ε</a> <a id="7954" href="UF.EquivalenceExamples.html#7954" class="Bound">t</a> <a id="7956" class="Symbol">=</a> <a id="7958" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="𝟙-rneutral"></a><a id="7964" href="UF.EquivalenceExamples.html#7964" class="Function">𝟙-rneutral</a> <a id="7975" class="Symbol">:</a> <a id="7977" class="Symbol">{</a><a id="7978" href="UF.EquivalenceExamples.html#7978" class="Bound">Y</a> <a id="7980" class="Symbol">:</a> <a id="7982" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7984" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7986" class="Symbol">}</a> <a id="7988" class="Symbol">→</a> <a id="7990" href="UF.EquivalenceExamples.html#7978" class="Bound">Y</a> <a id="7992" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7994" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="7996" class="Symbol">{</a><a id="7997" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7998" class="Symbol">}</a> <a id="8000" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8002" href="UF.EquivalenceExamples.html#7978" class="Bound">Y</a>
<a id="8004" href="UF.EquivalenceExamples.html#7964" class="Function">𝟙-rneutral</a> <a id="8015" class="Symbol">{</a><a id="8016" href="UF.EquivalenceExamples.html#8016" class="Bound">𝓤</a><a id="8017" class="Symbol">}</a> <a id="8019" class="Symbol">{</a><a id="8020" href="UF.EquivalenceExamples.html#8020" class="Bound">𝓥</a><a id="8021" class="Symbol">}</a> <a id="8023" class="Symbol">{</a><a id="8024" href="UF.EquivalenceExamples.html#8024" class="Bound">Y</a><a id="8025" class="Symbol">}</a> <a id="8027" class="Symbol">=</a> <a id="8029" href="UF.EquivalenceExamples.html#8024" class="Bound">Y</a> <a id="8031" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8033" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8035" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="8038" href="UF.EquivalenceExamples.html#7702" class="Function">×-comm</a> <a id="8045" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                          <a id="8073" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8075" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8077" href="UF.EquivalenceExamples.html#8024" class="Bound">Y</a> <a id="8079" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="8082" href="UF.EquivalenceExamples.html#7440" class="Function">𝟙-lneutral</a> <a id="8093" class="Symbol">{</a><a id="8094" href="UF.EquivalenceExamples.html#8016" class="Bound">𝓤</a><a id="8095" class="Symbol">}</a> <a id="8097" class="Symbol">{</a><a id="8098" href="UF.EquivalenceExamples.html#8020" class="Bound">𝓥</a><a id="8099" class="Symbol">}</a> <a id="8101" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                          <a id="8129" href="UF.EquivalenceExamples.html#8024" class="Bound">Y</a>     <a id="8135" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="+comm"></a><a id="8138" href="UF.EquivalenceExamples.html#8138" class="Function">+comm</a> <a id="8144" class="Symbol">:</a> <a id="8146" class="Symbol">{</a><a id="8147" href="UF.EquivalenceExamples.html#8147" class="Bound">X</a> <a id="8149" class="Symbol">:</a> <a id="8151" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8153" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8155" class="Symbol">}</a> <a id="8157" class="Symbol">{</a><a id="8158" href="UF.EquivalenceExamples.html#8158" class="Bound">Y</a> <a id="8160" class="Symbol">:</a> <a id="8162" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8164" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8166" class="Symbol">}</a> <a id="8168" class="Symbol">→</a> <a id="8170" href="UF.EquivalenceExamples.html#8147" class="Bound">X</a> <a id="8172" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8174" href="UF.EquivalenceExamples.html#8158" class="Bound">Y</a> <a id="8176" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8178" href="UF.EquivalenceExamples.html#8158" class="Bound">Y</a> <a id="8180" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8182" href="UF.EquivalenceExamples.html#8147" class="Bound">X</a>
<a id="8184" href="UF.EquivalenceExamples.html#8138" class="Function">+comm</a> <a id="8190" class="Symbol">{</a><a id="8191" href="UF.EquivalenceExamples.html#8191" class="Bound">𝓤</a><a id="8192" class="Symbol">}</a> <a id="8194" class="Symbol">{</a><a id="8195" href="UF.EquivalenceExamples.html#8195" class="Bound">𝓥</a><a id="8196" class="Symbol">}</a> <a id="8198" class="Symbol">{</a><a id="8199" href="UF.EquivalenceExamples.html#8199" class="Bound">X</a><a id="8200" class="Symbol">}</a> <a id="8202" class="Symbol">{</a><a id="8203" href="UF.EquivalenceExamples.html#8203" class="Bound">Y</a><a id="8204" class="Symbol">}</a> <a id="8206" class="Symbol">=</a> <a id="8208" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="8215" href="UF.EquivalenceExamples.html#8238" class="Function">f</a> <a id="8217" class="Symbol">(</a><a id="8218" href="UF.EquivalenceExamples.html#8299" class="Function">g</a> <a id="8220" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8222" href="UF.EquivalenceExamples.html#8433" class="Function">η</a> <a id="8224" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8226" href="UF.EquivalenceExamples.html#8360" class="Function">ε</a><a id="8227" class="Symbol">)</a>
 <a id="8230" class="Keyword">where</a>
  <a id="8238" href="UF.EquivalenceExamples.html#8238" class="Function">f</a> <a id="8240" class="Symbol">:</a> <a id="8242" href="UF.EquivalenceExamples.html#8199" class="Bound">X</a> <a id="8244" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8246" href="UF.EquivalenceExamples.html#8203" class="Bound">Y</a> <a id="8248" class="Symbol">→</a> <a id="8250" href="UF.EquivalenceExamples.html#8203" class="Bound">Y</a> <a id="8252" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8254" href="UF.EquivalenceExamples.html#8199" class="Bound">X</a>
  <a id="8258" href="UF.EquivalenceExamples.html#8238" class="Function">f</a> <a id="8260" class="Symbol">(</a><a id="8261" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8265" href="UF.EquivalenceExamples.html#8265" class="Bound">x</a><a id="8266" class="Symbol">)</a> <a id="8268" class="Symbol">=</a> <a id="8270" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8274" href="UF.EquivalenceExamples.html#8265" class="Bound">x</a>
  <a id="8278" href="UF.EquivalenceExamples.html#8238" class="Function">f</a> <a id="8280" class="Symbol">(</a><a id="8281" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8285" href="UF.EquivalenceExamples.html#8285" class="Bound">y</a><a id="8286" class="Symbol">)</a> <a id="8288" class="Symbol">=</a> <a id="8290" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8294" href="UF.EquivalenceExamples.html#8285" class="Bound">y</a>

  <a id="8299" href="UF.EquivalenceExamples.html#8299" class="Function">g</a> <a id="8301" class="Symbol">:</a> <a id="8303" href="UF.EquivalenceExamples.html#8203" class="Bound">Y</a> <a id="8305" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8307" href="UF.EquivalenceExamples.html#8199" class="Bound">X</a> <a id="8309" class="Symbol">→</a> <a id="8311" href="UF.EquivalenceExamples.html#8199" class="Bound">X</a> <a id="8313" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8315" href="UF.EquivalenceExamples.html#8203" class="Bound">Y</a>
  <a id="8319" href="UF.EquivalenceExamples.html#8299" class="Function">g</a> <a id="8321" class="Symbol">(</a><a id="8322" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8326" href="UF.EquivalenceExamples.html#8326" class="Bound">y</a><a id="8327" class="Symbol">)</a> <a id="8329" class="Symbol">=</a> <a id="8331" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8335" href="UF.EquivalenceExamples.html#8326" class="Bound">y</a>
  <a id="8339" href="UF.EquivalenceExamples.html#8299" class="Function">g</a> <a id="8341" class="Symbol">(</a><a id="8342" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8346" href="UF.EquivalenceExamples.html#8346" class="Bound">x</a><a id="8347" class="Symbol">)</a> <a id="8349" class="Symbol">=</a> <a id="8351" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8355" href="UF.EquivalenceExamples.html#8346" class="Bound">x</a>

  <a id="8360" href="UF.EquivalenceExamples.html#8360" class="Function">ε</a> <a id="8362" class="Symbol">:</a> <a id="8364" class="Symbol">(</a><a id="8365" href="UF.EquivalenceExamples.html#8365" class="Bound">t</a> <a id="8367" class="Symbol">:</a> <a id="8369" href="UF.EquivalenceExamples.html#8203" class="Bound">Y</a> <a id="8371" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8373" href="UF.EquivalenceExamples.html#8199" class="Bound">X</a><a id="8374" class="Symbol">)</a> <a id="8376" class="Symbol">→</a> <a id="8378" class="Symbol">(</a><a id="8379" href="UF.EquivalenceExamples.html#8238" class="Function">f</a> <a id="8381" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8383" href="UF.EquivalenceExamples.html#8299" class="Function">g</a><a id="8384" class="Symbol">)</a> <a id="8386" href="UF.EquivalenceExamples.html#8365" class="Bound">t</a> <a id="8388" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8390" href="UF.EquivalenceExamples.html#8365" class="Bound">t</a>
  <a id="8394" href="UF.EquivalenceExamples.html#8360" class="Function">ε</a> <a id="8396" class="Symbol">(</a><a id="8397" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8401" href="UF.EquivalenceExamples.html#8401" class="Bound">y</a><a id="8402" class="Symbol">)</a> <a id="8404" class="Symbol">=</a> <a id="8406" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="8413" href="UF.EquivalenceExamples.html#8360" class="Function">ε</a> <a id="8415" class="Symbol">(</a><a id="8416" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8420" href="UF.EquivalenceExamples.html#8420" class="Bound">x</a><a id="8421" class="Symbol">)</a> <a id="8423" class="Symbol">=</a> <a id="8425" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="8433" href="UF.EquivalenceExamples.html#8433" class="Function">η</a> <a id="8435" class="Symbol">:</a> <a id="8437" class="Symbol">(</a><a id="8438" href="UF.EquivalenceExamples.html#8438" class="Bound">u</a> <a id="8440" class="Symbol">:</a> <a id="8442" href="UF.EquivalenceExamples.html#8199" class="Bound">X</a> <a id="8444" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8446" href="UF.EquivalenceExamples.html#8203" class="Bound">Y</a><a id="8447" class="Symbol">)</a> <a id="8449" class="Symbol">→</a> <a id="8451" class="Symbol">(</a><a id="8452" href="UF.EquivalenceExamples.html#8299" class="Function">g</a> <a id="8454" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8456" href="UF.EquivalenceExamples.html#8238" class="Function">f</a><a id="8457" class="Symbol">)</a> <a id="8459" href="UF.EquivalenceExamples.html#8438" class="Bound">u</a> <a id="8461" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8463" href="UF.EquivalenceExamples.html#8438" class="Bound">u</a>
  <a id="8467" href="UF.EquivalenceExamples.html#8433" class="Function">η</a> <a id="8469" class="Symbol">(</a><a id="8470" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8474" href="UF.EquivalenceExamples.html#8474" class="Bound">x</a><a id="8475" class="Symbol">)</a> <a id="8477" class="Symbol">=</a> <a id="8479" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="8486" href="UF.EquivalenceExamples.html#8433" class="Function">η</a> <a id="8488" class="Symbol">(</a><a id="8489" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8493" href="UF.EquivalenceExamples.html#8493" class="Bound">y</a><a id="8494" class="Symbol">)</a> <a id="8496" class="Symbol">=</a> <a id="8498" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="one-𝟘-only"></a><a id="8504" href="UF.EquivalenceExamples.html#8504" class="Function">one-𝟘-only</a> <a id="8515" class="Symbol">:</a> <a id="8517" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="8519" class="Symbol">{</a><a id="8520" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8521" class="Symbol">}</a> <a id="8523" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8525" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="8527" class="Symbol">{</a><a id="8528" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8529" class="Symbol">}</a>
<a id="8531" href="UF.EquivalenceExamples.html#8504" class="Function">one-𝟘-only</a> <a id="8542" class="Symbol">=</a> <a id="8544" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="8551" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8558" class="Symbol">(</a><a id="8559" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8566" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8568" href="MLTT.Empty.html#219" class="Function">𝟘-induction</a> <a id="8580" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8582" href="MLTT.Empty.html#219" class="Function">𝟘-induction</a><a id="8593" class="Symbol">)</a>

<a id="one-𝟙-only"></a><a id="8596" href="UF.EquivalenceExamples.html#8596" class="Function">one-𝟙-only</a> <a id="8607" class="Symbol">:</a> <a id="8609" class="Symbol">{</a><a id="8610" href="UF.EquivalenceExamples.html#8610" class="Bound">𝓤</a> <a id="8612" href="UF.EquivalenceExamples.html#8612" class="Bound">𝓥</a> <a id="8614" class="Symbol">:</a> <a id="8616" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="8624" class="Symbol">}</a> <a id="8626" class="Symbol">→</a> <a id="8628" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8630" class="Symbol">{</a><a id="8631" href="UF.EquivalenceExamples.html#8610" class="Bound">𝓤</a><a id="8632" class="Symbol">}</a> <a id="8634" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8636" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8638" class="Symbol">{</a><a id="8639" href="UF.EquivalenceExamples.html#8612" class="Bound">𝓥</a><a id="8640" class="Symbol">}</a>
<a id="8642" href="UF.EquivalenceExamples.html#8596" class="Function">one-𝟙-only</a> <a id="8653" class="Symbol">=</a> <a id="8655" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="8662" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="8674" class="Symbol">(</a><a id="8675" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="8687" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8689" class="Symbol">(λ</a> <a id="8692" href="UF.EquivalenceExamples.html#8692" class="Bound">⋆</a> <a id="8694" class="Symbol">→</a> <a id="8696" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="8700" class="Symbol">)</a> <a id="8702" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8704" class="Symbol">(λ</a> <a id="8707" href="UF.EquivalenceExamples.html#8707" class="Bound">⋆</a> <a id="8709" class="Symbol">→</a> <a id="8711" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="8715" class="Symbol">))</a>

<a id="𝟘-rneutral"></a><a id="8719" href="UF.EquivalenceExamples.html#8719" class="Function">𝟘-rneutral</a> <a id="8730" class="Symbol">:</a> <a id="8732" class="Symbol">{</a><a id="8733" href="UF.EquivalenceExamples.html#8733" class="Bound">X</a> <a id="8735" class="Symbol">:</a> <a id="8737" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8739" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8741" class="Symbol">}</a> <a id="8743" class="Symbol">→</a> <a id="8745" href="UF.EquivalenceExamples.html#8733" class="Bound">X</a> <a id="8747" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8749" href="UF.EquivalenceExamples.html#8733" class="Bound">X</a> <a id="8751" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8753" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="8755" class="Symbol">{</a><a id="8756" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8757" class="Symbol">}</a>
<a id="8759" href="UF.EquivalenceExamples.html#8719" class="Function">𝟘-rneutral</a> <a id="8770" class="Symbol">{</a><a id="8771" href="UF.EquivalenceExamples.html#8771" class="Bound">𝓤</a><a id="8772" class="Symbol">}</a> <a id="8774" class="Symbol">{</a><a id="8775" href="UF.EquivalenceExamples.html#8775" class="Bound">𝓥</a><a id="8776" class="Symbol">}</a> <a id="8778" class="Symbol">{</a><a id="8779" href="UF.EquivalenceExamples.html#8779" class="Bound">X</a><a id="8780" class="Symbol">}</a> <a id="8782" class="Symbol">=</a> <a id="8784" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="8791" href="UF.EquivalenceExamples.html#8814" class="Function">f</a> <a id="8793" class="Symbol">(</a><a id="8794" href="UF.EquivalenceExamples.html#8841" class="Function">g</a> <a id="8796" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8798" href="UF.EquivalenceExamples.html#8974" class="Function">η</a> <a id="8800" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8802" href="UF.EquivalenceExamples.html#8897" class="Function">ε</a><a id="8803" class="Symbol">)</a>
 <a id="8806" class="Keyword">where</a>
  <a id="8814" href="UF.EquivalenceExamples.html#8814" class="Function">f</a> <a id="8816" class="Symbol">:</a> <a id="8818" href="UF.EquivalenceExamples.html#8779" class="Bound">X</a> <a id="8820" class="Symbol">→</a> <a id="8822" href="UF.EquivalenceExamples.html#8779" class="Bound">X</a> <a id="8824" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8826" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="8830" href="UF.EquivalenceExamples.html#8814" class="Function">f</a> <a id="8832" class="Symbol">=</a> <a id="8834" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>

  <a id="8841" href="UF.EquivalenceExamples.html#8841" class="Function">g</a> <a id="8843" class="Symbol">:</a> <a id="8845" href="UF.EquivalenceExamples.html#8779" class="Bound">X</a> <a id="8847" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8849" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="8851" class="Symbol">→</a> <a id="8853" href="UF.EquivalenceExamples.html#8779" class="Bound">X</a>
  <a id="8857" href="UF.EquivalenceExamples.html#8841" class="Function">g</a> <a id="8859" class="Symbol">(</a><a id="8860" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8864" href="UF.EquivalenceExamples.html#8864" class="Bound">x</a><a id="8865" class="Symbol">)</a> <a id="8867" class="Symbol">=</a> <a id="8869" href="UF.EquivalenceExamples.html#8864" class="Bound">x</a>
  <a id="8873" href="UF.EquivalenceExamples.html#8841" class="Function">g</a> <a id="8875" class="Symbol">(</a><a id="8876" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8880" href="UF.EquivalenceExamples.html#8880" class="Bound">y</a><a id="8881" class="Symbol">)</a> <a id="8883" class="Symbol">=</a> <a id="8885" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8892" href="UF.EquivalenceExamples.html#8880" class="Bound">y</a>

  <a id="8897" href="UF.EquivalenceExamples.html#8897" class="Function">ε</a> <a id="8899" class="Symbol">:</a> <a id="8901" class="Symbol">(</a><a id="8902" href="UF.EquivalenceExamples.html#8902" class="Bound">y</a> <a id="8904" class="Symbol">:</a> <a id="8906" href="UF.EquivalenceExamples.html#8779" class="Bound">X</a> <a id="8908" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8910" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="8911" class="Symbol">)</a> <a id="8913" class="Symbol">→</a> <a id="8915" class="Symbol">(</a><a id="8916" href="UF.EquivalenceExamples.html#8814" class="Function">f</a> <a id="8918" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8920" href="UF.EquivalenceExamples.html#8841" class="Function">g</a><a id="8921" class="Symbol">)</a> <a id="8923" href="UF.EquivalenceExamples.html#8902" class="Bound">y</a> <a id="8925" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8927" href="UF.EquivalenceExamples.html#8902" class="Bound">y</a>
  <a id="8931" href="UF.EquivalenceExamples.html#8897" class="Function">ε</a> <a id="8933" class="Symbol">(</a><a id="8934" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8938" href="UF.EquivalenceExamples.html#8938" class="Bound">x</a><a id="8939" class="Symbol">)</a> <a id="8941" class="Symbol">=</a> <a id="8943" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="8950" href="UF.EquivalenceExamples.html#8897" class="Function">ε</a> <a id="8952" class="Symbol">(</a><a id="8953" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8957" href="UF.EquivalenceExamples.html#8957" class="Bound">y</a><a id="8958" class="Symbol">)</a> <a id="8960" class="Symbol">=</a> <a id="8962" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8969" href="UF.EquivalenceExamples.html#8957" class="Bound">y</a>

  <a id="8974" href="UF.EquivalenceExamples.html#8974" class="Function">η</a> <a id="8976" class="Symbol">:</a> <a id="8978" class="Symbol">(</a><a id="8979" href="UF.EquivalenceExamples.html#8979" class="Bound">x</a> <a id="8981" class="Symbol">:</a> <a id="8983" href="UF.EquivalenceExamples.html#8779" class="Bound">X</a><a id="8984" class="Symbol">)</a> <a id="8986" class="Symbol">→</a> <a id="8988" class="Symbol">(</a><a id="8989" href="UF.EquivalenceExamples.html#8841" class="Function">g</a> <a id="8991" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8993" href="UF.EquivalenceExamples.html#8814" class="Function">f</a><a id="8994" class="Symbol">)</a> <a id="8996" href="UF.EquivalenceExamples.html#8979" class="Bound">x</a> <a id="8998" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9000" href="UF.EquivalenceExamples.html#8979" class="Bound">x</a>
  <a id="9004" href="UF.EquivalenceExamples.html#8974" class="Function">η</a> <a id="9006" href="UF.EquivalenceExamples.html#9006" class="Bound">x</a> <a id="9008" class="Symbol">=</a> <a id="9010" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="𝟘-rneutral&#39;"></a><a id="9016" href="UF.EquivalenceExamples.html#9016" class="Function">𝟘-rneutral&#39;</a> <a id="9028" class="Symbol">:</a> <a id="9030" class="Symbol">{</a><a id="9031" href="UF.EquivalenceExamples.html#9031" class="Bound">X</a> <a id="9033" class="Symbol">:</a> <a id="9035" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9037" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9039" class="Symbol">}</a> <a id="9041" class="Symbol">→</a> <a id="9043" href="UF.EquivalenceExamples.html#9031" class="Bound">X</a> <a id="9045" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9047" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9049" class="Symbol">{</a><a id="9050" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9051" class="Symbol">}</a> <a id="9053" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9055" href="UF.EquivalenceExamples.html#9031" class="Bound">X</a>
<a id="9057" href="UF.EquivalenceExamples.html#9016" class="Function">𝟘-rneutral&#39;</a> <a id="9069" class="Symbol">=</a> <a id="9071" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="9077" href="UF.EquivalenceExamples.html#8719" class="Function">𝟘-rneutral</a>

<a id="𝟘-lneutral"></a><a id="9089" href="UF.EquivalenceExamples.html#9089" class="Function">𝟘-lneutral</a> <a id="9100" class="Symbol">:</a> <a id="9102" class="Symbol">{</a><a id="9103" href="UF.EquivalenceExamples.html#9103" class="Bound">X</a> <a id="9105" class="Symbol">:</a> <a id="9107" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9109" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9111" class="Symbol">}</a> <a id="9113" class="Symbol">→</a> <a id="9115" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9117" class="Symbol">{</a><a id="9118" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9119" class="Symbol">}</a> <a id="9121" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9123" href="UF.EquivalenceExamples.html#9103" class="Bound">X</a> <a id="9125" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9127" href="UF.EquivalenceExamples.html#9103" class="Bound">X</a>
<a id="9129" href="UF.EquivalenceExamples.html#9089" class="Function">𝟘-lneutral</a> <a id="9140" class="Symbol">{</a><a id="9141" href="UF.EquivalenceExamples.html#9141" class="Bound">𝓤</a><a id="9142" class="Symbol">}</a> <a id="9144" class="Symbol">{</a><a id="9145" href="UF.EquivalenceExamples.html#9145" class="Bound">𝓥</a><a id="9146" class="Symbol">}</a> <a id="9148" class="Symbol">{</a><a id="9149" href="UF.EquivalenceExamples.html#9149" class="Bound">X</a><a id="9150" class="Symbol">}</a> <a id="9152" class="Symbol">=</a> <a id="9154" class="Symbol">(</a><a id="9155" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9157" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9159" href="UF.EquivalenceExamples.html#9149" class="Bound">X</a><a id="9160" class="Symbol">)</a> <a id="9162" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9165" href="UF.EquivalenceExamples.html#8138" class="Function">+comm</a> <a id="9171" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                         <a id="9198" class="Symbol">(</a><a id="9199" href="UF.EquivalenceExamples.html#9149" class="Bound">X</a> <a id="9201" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9203" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="9204" class="Symbol">)</a> <a id="9206" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9209" href="UF.EquivalenceExamples.html#9016" class="Function">𝟘-rneutral&#39;</a> <a id="9221" class="Symbol">{</a><a id="9222" href="UF.EquivalenceExamples.html#9141" class="Bound">𝓤</a><a id="9223" class="Symbol">}</a> <a id="9225" class="Symbol">{</a><a id="9226" href="UF.EquivalenceExamples.html#9145" class="Bound">𝓥</a><a id="9227" class="Symbol">}</a> <a id="9229" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
                         <a id="9256" href="UF.EquivalenceExamples.html#9149" class="Bound">X</a>       <a id="9264" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="𝟘-lneutral&#39;"></a><a id="9267" href="UF.EquivalenceExamples.html#9267" class="Function">𝟘-lneutral&#39;</a> <a id="9279" class="Symbol">:</a> <a id="9281" class="Symbol">{</a><a id="9282" href="UF.EquivalenceExamples.html#9282" class="Bound">X</a> <a id="9284" class="Symbol">:</a> <a id="9286" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9288" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9290" class="Symbol">}</a> <a id="9292" class="Symbol">→</a> <a id="9294" href="UF.EquivalenceExamples.html#9282" class="Bound">X</a> <a id="9296" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9298" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9300" class="Symbol">{</a><a id="9301" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9302" class="Symbol">}</a> <a id="9304" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9306" href="UF.EquivalenceExamples.html#9282" class="Bound">X</a>
<a id="9308" href="UF.EquivalenceExamples.html#9267" class="Function">𝟘-lneutral&#39;</a> <a id="9320" class="Symbol">=</a> <a id="9322" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="9328" href="UF.EquivalenceExamples.html#9089" class="Function">𝟘-lneutral</a>

<a id="𝟘-lneutral&#39;&#39;"></a><a id="9340" href="UF.EquivalenceExamples.html#9340" class="Function">𝟘-lneutral&#39;&#39;</a> <a id="9353" class="Symbol">:</a> <a id="9355" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="9357" class="Symbol">{</a><a id="9358" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9359" class="Symbol">}</a> <a id="9361" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9363" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9365" class="Symbol">{</a><a id="9366" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9367" class="Symbol">}</a> <a id="9369" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9371" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="9373" class="Symbol">{</a><a id="9374" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="9375" class="Symbol">}</a>
<a id="9377" href="UF.EquivalenceExamples.html#9340" class="Function">𝟘-lneutral&#39;&#39;</a> <a id="9390" class="Symbol">{</a><a id="9391" href="UF.EquivalenceExamples.html#9391" class="Bound">𝓤</a><a id="9392" class="Symbol">}</a> <a id="9394" class="Symbol">{</a><a id="9395" href="UF.EquivalenceExamples.html#9395" class="Bound">𝓥</a><a id="9396" class="Symbol">}</a> <a id="9398" class="Symbol">{</a><a id="9399" href="UF.EquivalenceExamples.html#9399" class="Bound">𝓦</a><a id="9400" class="Symbol">}</a> <a id="9402" class="Symbol">=</a>
 <a id="9405" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="9407" class="Symbol">{</a><a id="9408" href="UF.EquivalenceExamples.html#9391" class="Bound">𝓤</a><a id="9409" class="Symbol">}</a>           <a id="9421" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9424" href="UF.EquivalenceExamples.html#8596" class="Function">one-𝟙-only</a> <a id="9435" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="9438" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="9440" class="Symbol">{</a><a id="9441" href="UF.EquivalenceExamples.html#9399" class="Bound">𝓦</a><a id="9442" class="Symbol">}</a>           <a id="9454" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="9457" href="UF.EquivalenceExamples.html#9267" class="Function">𝟘-lneutral&#39;</a> <a id="9469" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="9472" class="Symbol">(</a><a id="9473" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9475" class="Symbol">{</a><a id="9476" href="UF.EquivalenceExamples.html#9395" class="Bound">𝓥</a><a id="9477" class="Symbol">}</a> <a id="9479" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9481" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="9483" class="Symbol">{</a><a id="9484" href="UF.EquivalenceExamples.html#9399" class="Bound">𝓦</a><a id="9485" class="Symbol">})</a> <a id="9488" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="+assoc"></a><a id="9491" href="UF.EquivalenceExamples.html#9491" class="Function">+assoc</a> <a id="9498" class="Symbol">:</a> <a id="9500" class="Symbol">{</a><a id="9501" href="UF.EquivalenceExamples.html#9501" class="Bound">X</a> <a id="9503" class="Symbol">:</a> <a id="9505" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9507" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9509" class="Symbol">}</a> <a id="9511" class="Symbol">{</a><a id="9512" href="UF.EquivalenceExamples.html#9512" class="Bound">Y</a> <a id="9514" class="Symbol">:</a> <a id="9516" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9518" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9520" class="Symbol">}</a> <a id="9522" class="Symbol">{</a><a id="9523" href="UF.EquivalenceExamples.html#9523" class="Bound">Z</a> <a id="9525" class="Symbol">:</a> <a id="9527" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="9529" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9531" class="Symbol">}</a>
       <a id="9540" class="Symbol">→</a> <a id="9542" class="Symbol">(</a><a id="9543" href="UF.EquivalenceExamples.html#9501" class="Bound">X</a> <a id="9545" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9547" href="UF.EquivalenceExamples.html#9512" class="Bound">Y</a><a id="9548" class="Symbol">)</a> <a id="9550" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9552" href="UF.EquivalenceExamples.html#9523" class="Bound">Z</a> <a id="9554" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9556" href="UF.EquivalenceExamples.html#9501" class="Bound">X</a> <a id="9558" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9560" class="Symbol">(</a><a id="9561" href="UF.EquivalenceExamples.html#9512" class="Bound">Y</a> <a id="9563" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9565" href="UF.EquivalenceExamples.html#9523" class="Bound">Z</a><a id="9566" class="Symbol">)</a>
<a id="9568" href="UF.EquivalenceExamples.html#9491" class="Function">+assoc</a> <a id="9575" class="Symbol">{</a><a id="9576" href="UF.EquivalenceExamples.html#9576" class="Bound">𝓤</a><a id="9577" class="Symbol">}</a> <a id="9579" class="Symbol">{</a><a id="9580" href="UF.EquivalenceExamples.html#9580" class="Bound">𝓥</a><a id="9581" class="Symbol">}</a> <a id="9583" class="Symbol">{</a><a id="9584" href="UF.EquivalenceExamples.html#9584" class="Bound">𝓦</a><a id="9585" class="Symbol">}</a> <a id="9587" class="Symbol">{</a><a id="9588" href="UF.EquivalenceExamples.html#9588" class="Bound">X</a><a id="9589" class="Symbol">}</a> <a id="9591" class="Symbol">{</a><a id="9592" href="UF.EquivalenceExamples.html#9592" class="Bound">Y</a><a id="9593" class="Symbol">}</a> <a id="9595" class="Symbol">{</a><a id="9596" href="UF.EquivalenceExamples.html#9596" class="Bound">Z</a><a id="9597" class="Symbol">}</a> <a id="9599" class="Symbol">=</a> <a id="9601" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="9608" href="UF.EquivalenceExamples.html#9631" class="Function">f</a> <a id="9610" class="Symbol">(</a><a id="9611" href="UF.EquivalenceExamples.html#9754" class="Function">g</a> <a id="9613" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9615" href="UF.EquivalenceExamples.html#9993" class="Function">η</a> <a id="9617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9619" href="UF.EquivalenceExamples.html#9877" class="Function">ε</a><a id="9620" class="Symbol">)</a>
 <a id="9623" class="Keyword">where</a>
  <a id="9631" href="UF.EquivalenceExamples.html#9631" class="Function">f</a> <a id="9633" class="Symbol">:</a> <a id="9635" class="Symbol">(</a><a id="9636" href="UF.EquivalenceExamples.html#9588" class="Bound">X</a> <a id="9638" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9640" href="UF.EquivalenceExamples.html#9592" class="Bound">Y</a><a id="9641" class="Symbol">)</a> <a id="9643" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9645" href="UF.EquivalenceExamples.html#9596" class="Bound">Z</a> <a id="9647" class="Symbol">→</a> <a id="9649" href="UF.EquivalenceExamples.html#9588" class="Bound">X</a> <a id="9651" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9653" class="Symbol">(</a><a id="9654" href="UF.EquivalenceExamples.html#9592" class="Bound">Y</a> <a id="9656" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9658" href="UF.EquivalenceExamples.html#9596" class="Bound">Z</a><a id="9659" class="Symbol">)</a>
  <a id="9663" href="UF.EquivalenceExamples.html#9631" class="Function">f</a> <a id="9665" class="Symbol">(</a><a id="9666" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9670" class="Symbol">(</a><a id="9671" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9675" href="UF.EquivalenceExamples.html#9675" class="Bound">x</a><a id="9676" class="Symbol">))</a> <a id="9679" class="Symbol">=</a> <a id="9681" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9685" href="UF.EquivalenceExamples.html#9675" class="Bound">x</a>
  <a id="9689" href="UF.EquivalenceExamples.html#9631" class="Function">f</a> <a id="9691" class="Symbol">(</a><a id="9692" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9696" class="Symbol">(</a><a id="9697" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9701" href="UF.EquivalenceExamples.html#9701" class="Bound">y</a><a id="9702" class="Symbol">))</a> <a id="9705" class="Symbol">=</a> <a id="9707" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9711" class="Symbol">(</a><a id="9712" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9716" href="UF.EquivalenceExamples.html#9701" class="Bound">y</a><a id="9717" class="Symbol">)</a>
  <a id="9721" href="UF.EquivalenceExamples.html#9631" class="Function">f</a> <a id="9723" class="Symbol">(</a><a id="9724" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9728" href="UF.EquivalenceExamples.html#9728" class="Bound">z</a><a id="9729" class="Symbol">)</a>       <a id="9737" class="Symbol">=</a> <a id="9739" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9743" class="Symbol">(</a><a id="9744" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9748" href="UF.EquivalenceExamples.html#9728" class="Bound">z</a><a id="9749" class="Symbol">)</a>

  <a id="9754" href="UF.EquivalenceExamples.html#9754" class="Function">g</a> <a id="9756" class="Symbol">:</a> <a id="9758" href="UF.EquivalenceExamples.html#9588" class="Bound">X</a> <a id="9760" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9762" class="Symbol">(</a><a id="9763" href="UF.EquivalenceExamples.html#9592" class="Bound">Y</a> <a id="9765" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9767" href="UF.EquivalenceExamples.html#9596" class="Bound">Z</a><a id="9768" class="Symbol">)</a> <a id="9770" class="Symbol">→</a> <a id="9772" class="Symbol">(</a><a id="9773" href="UF.EquivalenceExamples.html#9588" class="Bound">X</a> <a id="9775" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9777" href="UF.EquivalenceExamples.html#9592" class="Bound">Y</a><a id="9778" class="Symbol">)</a> <a id="9780" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9782" href="UF.EquivalenceExamples.html#9596" class="Bound">Z</a>
  <a id="9786" href="UF.EquivalenceExamples.html#9754" class="Function">g</a> <a id="9788" class="Symbol">(</a><a id="9789" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9793" href="UF.EquivalenceExamples.html#9793" class="Bound">x</a><a id="9794" class="Symbol">)</a>       <a id="9802" class="Symbol">=</a> <a id="9804" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9808" class="Symbol">(</a><a id="9809" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9813" href="UF.EquivalenceExamples.html#9793" class="Bound">x</a><a id="9814" class="Symbol">)</a>
  <a id="9818" href="UF.EquivalenceExamples.html#9754" class="Function">g</a> <a id="9820" class="Symbol">(</a><a id="9821" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9825" class="Symbol">(</a><a id="9826" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9830" href="UF.EquivalenceExamples.html#9830" class="Bound">y</a><a id="9831" class="Symbol">))</a> <a id="9834" class="Symbol">=</a> <a id="9836" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9840" class="Symbol">(</a><a id="9841" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9845" href="UF.EquivalenceExamples.html#9830" class="Bound">y</a><a id="9846" class="Symbol">)</a>
  <a id="9850" href="UF.EquivalenceExamples.html#9754" class="Function">g</a> <a id="9852" class="Symbol">(</a><a id="9853" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9857" class="Symbol">(</a><a id="9858" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9862" href="UF.EquivalenceExamples.html#9862" class="Bound">z</a><a id="9863" class="Symbol">))</a> <a id="9866" class="Symbol">=</a> <a id="9868" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9872" href="UF.EquivalenceExamples.html#9862" class="Bound">z</a>

  <a id="9877" href="UF.EquivalenceExamples.html#9877" class="Function">ε</a> <a id="9879" class="Symbol">:</a> <a id="9881" class="Symbol">(</a><a id="9882" href="UF.EquivalenceExamples.html#9882" class="Bound">t</a> <a id="9884" class="Symbol">:</a> <a id="9886" href="UF.EquivalenceExamples.html#9588" class="Bound">X</a> <a id="9888" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9890" class="Symbol">(</a><a id="9891" href="UF.EquivalenceExamples.html#9592" class="Bound">Y</a> <a id="9893" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9895" href="UF.EquivalenceExamples.html#9596" class="Bound">Z</a><a id="9896" class="Symbol">))</a> <a id="9899" class="Symbol">→</a> <a id="9901" class="Symbol">(</a><a id="9902" href="UF.EquivalenceExamples.html#9631" class="Function">f</a> <a id="9904" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9906" href="UF.EquivalenceExamples.html#9754" class="Function">g</a><a id="9907" class="Symbol">)</a> <a id="9909" href="UF.EquivalenceExamples.html#9882" class="Bound">t</a> <a id="9911" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9913" href="UF.EquivalenceExamples.html#9882" class="Bound">t</a>
  <a id="9917" href="UF.EquivalenceExamples.html#9877" class="Function">ε</a> <a id="9919" class="Symbol">(</a><a id="9920" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9924" href="UF.EquivalenceExamples.html#9924" class="Bound">x</a><a id="9925" class="Symbol">)</a>       <a id="9933" class="Symbol">=</a> <a id="9935" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="9942" href="UF.EquivalenceExamples.html#9877" class="Function">ε</a> <a id="9944" class="Symbol">(</a><a id="9945" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9949" class="Symbol">(</a><a id="9950" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="9954" href="UF.EquivalenceExamples.html#9954" class="Bound">y</a><a id="9955" class="Symbol">))</a> <a id="9958" class="Symbol">=</a> <a id="9960" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="9967" href="UF.EquivalenceExamples.html#9877" class="Function">ε</a> <a id="9969" class="Symbol">(</a><a id="9970" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9974" class="Symbol">(</a><a id="9975" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="9979" href="UF.EquivalenceExamples.html#9979" class="Bound">z</a><a id="9980" class="Symbol">))</a> <a id="9983" class="Symbol">=</a> <a id="9985" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="9993" href="UF.EquivalenceExamples.html#9993" class="Function">η</a> <a id="9995" class="Symbol">:</a> <a id="9997" class="Symbol">(</a><a id="9998" href="UF.EquivalenceExamples.html#9998" class="Bound">u</a> <a id="10000" class="Symbol">:</a> <a id="10002" class="Symbol">(</a><a id="10003" href="UF.EquivalenceExamples.html#9588" class="Bound">X</a> <a id="10005" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10007" href="UF.EquivalenceExamples.html#9592" class="Bound">Y</a><a id="10008" class="Symbol">)</a> <a id="10010" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10012" href="UF.EquivalenceExamples.html#9596" class="Bound">Z</a><a id="10013" class="Symbol">)</a> <a id="10015" class="Symbol">→</a> <a id="10017" class="Symbol">(</a><a id="10018" href="UF.EquivalenceExamples.html#9754" class="Function">g</a> <a id="10020" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10022" href="UF.EquivalenceExamples.html#9631" class="Function">f</a><a id="10023" class="Symbol">)</a> <a id="10025" href="UF.EquivalenceExamples.html#9998" class="Bound">u</a> <a id="10027" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10029" href="UF.EquivalenceExamples.html#9998" class="Bound">u</a>
  <a id="10033" href="UF.EquivalenceExamples.html#9993" class="Function">η</a> <a id="10035" class="Symbol">(</a><a id="10036" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10040" class="Symbol">(</a><a id="10041" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10045" href="UF.EquivalenceExamples.html#10045" class="Bound">x</a><a id="10046" class="Symbol">))</a> <a id="10049" class="Symbol">=</a> <a id="10051" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="10058" href="UF.EquivalenceExamples.html#9993" class="Function">η</a> <a id="10060" class="Symbol">(</a><a id="10061" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10065" class="Symbol">(</a><a id="10066" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10070" href="UF.EquivalenceExamples.html#10070" class="Bound">x</a><a id="10071" class="Symbol">))</a> <a id="10074" class="Symbol">=</a> <a id="10076" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="10083" href="UF.EquivalenceExamples.html#9993" class="Function">η</a> <a id="10085" class="Symbol">(</a><a id="10086" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10090" href="UF.EquivalenceExamples.html#10090" class="Bound">x</a><a id="10091" class="Symbol">)</a>       <a id="10099" class="Symbol">=</a> <a id="10101" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="+-cong"></a><a id="10107" href="UF.EquivalenceExamples.html#10107" class="Function">+-cong</a> <a id="10114" class="Symbol">:</a> <a id="10116" class="Symbol">{</a><a id="10117" href="UF.EquivalenceExamples.html#10117" class="Bound">X</a> <a id="10119" class="Symbol">:</a> <a id="10121" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10123" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10125" class="Symbol">}</a> <a id="10127" class="Symbol">{</a><a id="10128" href="UF.EquivalenceExamples.html#10128" class="Bound">Y</a> <a id="10130" class="Symbol">:</a> <a id="10132" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10134" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10136" class="Symbol">}</a> <a id="10138" class="Symbol">{</a><a id="10139" href="UF.EquivalenceExamples.html#10139" class="Bound">A</a> <a id="10141" class="Symbol">:</a> <a id="10143" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="10145" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10147" class="Symbol">}</a> <a id="10149" class="Symbol">{</a><a id="10150" href="UF.EquivalenceExamples.html#10150" class="Bound">B</a> <a id="10152" class="Symbol">:</a> <a id="10154" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="10156" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10158" class="Symbol">}</a>
       <a id="10167" class="Symbol">→</a> <a id="10169" href="UF.EquivalenceExamples.html#10117" class="Bound">X</a> <a id="10171" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10173" href="UF.EquivalenceExamples.html#10139" class="Bound">A</a> <a id="10175" class="Symbol">→</a> <a id="10177" href="UF.EquivalenceExamples.html#10128" class="Bound">Y</a> <a id="10179" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10181" href="UF.EquivalenceExamples.html#10150" class="Bound">B</a> <a id="10183" class="Symbol">→</a> <a id="10185" href="UF.EquivalenceExamples.html#10117" class="Bound">X</a> <a id="10187" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10189" href="UF.EquivalenceExamples.html#10128" class="Bound">Y</a> <a id="10191" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10193" href="UF.EquivalenceExamples.html#10139" class="Bound">A</a> <a id="10195" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10197" href="UF.EquivalenceExamples.html#10150" class="Bound">B</a>
<a id="10199" href="UF.EquivalenceExamples.html#10107" class="Function">+-cong</a> <a id="10206" href="UF.EquivalenceExamples.html#10206" class="Bound">f</a> <a id="10208" href="UF.EquivalenceExamples.html#10208" class="Bound">g</a> <a id="10210" class="Symbol">=</a> <a id="10212" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="10219" class="Symbol">(</a><a id="10220" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="10229" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="10231" href="UF.EquivalenceExamples.html#10206" class="Bound">f</a> <a id="10233" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="10235" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="10237" href="UF.EquivalenceExamples.html#10208" class="Bound">g</a> <a id="10239" href="UF.Equiv.html#3278" class="Function Operator">⌝</a><a id="10240" class="Symbol">)</a> <a id="10242" class="Symbol">(</a><a id="10243" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="10252" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="10254" href="UF.EquivalenceExamples.html#10206" class="Bound">f</a> <a id="10256" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="10260" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="10262" href="UF.EquivalenceExamples.html#10208" class="Bound">g</a> <a id="10264" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="10268" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10270" href="UF.EquivalenceExamples.html#10286" class="Function">ε</a> <a id="10272" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10274" href="UF.EquivalenceExamples.html#10488" class="Function">η</a><a id="10275" class="Symbol">)</a>
 <a id="10278" class="Keyword">where</a>
  <a id="10286" href="UF.EquivalenceExamples.html#10286" class="Function">ε</a> <a id="10288" class="Symbol">:</a> <a id="10290" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="10299" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="10301" href="UF.EquivalenceExamples.html#10206" class="Bound">f</a> <a id="10303" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="10307" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="10309" href="UF.EquivalenceExamples.html#10208" class="Bound">g</a> <a id="10311" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="10315" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10317" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="10326" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="10328" href="UF.EquivalenceExamples.html#10206" class="Bound">f</a> <a id="10330" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="10332" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="10334" href="UF.EquivalenceExamples.html#10208" class="Bound">g</a> <a id="10336" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="10338" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="10340" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="10345" href="UF.EquivalenceExamples.html#10286" class="Function">ε</a> <a id="10347" class="Symbol">(</a><a id="10348" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10352" href="UF.EquivalenceExamples.html#10352" class="Bound">x</a><a id="10353" class="Symbol">)</a> <a id="10355" class="Symbol">=</a> <a id="10357" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10360" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10364" class="Symbol">(</a><a id="10365" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="10390" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="10392" href="UF.EquivalenceExamples.html#10206" class="Bound">f</a> <a id="10394" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="10396" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="10398" href="UF.EquivalenceExamples.html#10206" class="Bound">f</a> <a id="10400" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="10411" href="UF.EquivalenceExamples.html#10352" class="Bound">x</a><a id="10412" class="Symbol">)</a>
  <a id="10416" href="UF.EquivalenceExamples.html#10286" class="Function">ε</a> <a id="10418" class="Symbol">(</a><a id="10419" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10423" href="UF.EquivalenceExamples.html#10423" class="Bound">y</a><a id="10424" class="Symbol">)</a> <a id="10426" class="Symbol">=</a> <a id="10428" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10431" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10435" class="Symbol">(</a><a id="10436" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="10461" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="10463" href="UF.EquivalenceExamples.html#10208" class="Bound">g</a> <a id="10465" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="10467" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="10469" href="UF.EquivalenceExamples.html#10208" class="Bound">g</a> <a id="10471" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="10482" href="UF.EquivalenceExamples.html#10423" class="Bound">y</a><a id="10483" class="Symbol">)</a>

  <a id="10488" href="UF.EquivalenceExamples.html#10488" class="Function">η</a> <a id="10490" class="Symbol">:</a> <a id="10492" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="10501" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="10503" href="UF.EquivalenceExamples.html#10206" class="Bound">f</a> <a id="10505" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="10507" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="10509" href="UF.EquivalenceExamples.html#10208" class="Bound">g</a> <a id="10511" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="10513" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10515" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="10524" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="10526" href="UF.EquivalenceExamples.html#10206" class="Bound">f</a> <a id="10528" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="10532" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="10534" href="UF.EquivalenceExamples.html#10208" class="Bound">g</a> <a id="10536" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="10540" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="10542" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="10547" href="UF.EquivalenceExamples.html#10488" class="Function">η</a> <a id="10549" class="Symbol">(</a><a id="10550" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10554" href="UF.EquivalenceExamples.html#10554" class="Bound">a</a><a id="10555" class="Symbol">)</a> <a id="10557" class="Symbol">=</a> <a id="10559" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10562" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10566" class="Symbol">(</a><a id="10567" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="10589" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="10591" href="UF.EquivalenceExamples.html#10206" class="Bound">f</a> <a id="10593" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="10595" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="10597" href="UF.EquivalenceExamples.html#10206" class="Bound">f</a> <a id="10599" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="10610" href="UF.EquivalenceExamples.html#10554" class="Bound">a</a><a id="10611" class="Symbol">)</a>
  <a id="10615" href="UF.EquivalenceExamples.html#10488" class="Function">η</a> <a id="10617" class="Symbol">(</a><a id="10618" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10622" href="UF.EquivalenceExamples.html#10622" class="Bound">b</a><a id="10623" class="Symbol">)</a> <a id="10625" class="Symbol">=</a> <a id="10627" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10630" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10634" class="Symbol">(</a><a id="10635" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="10657" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="10659" href="UF.EquivalenceExamples.html#10208" class="Bound">g</a> <a id="10661" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="10663" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="10665" href="UF.EquivalenceExamples.html#10208" class="Bound">g</a> <a id="10667" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="10678" href="UF.EquivalenceExamples.html#10622" class="Bound">b</a><a id="10679" class="Symbol">)</a>

<a id="×𝟘"></a><a id="10682" href="UF.EquivalenceExamples.html#10682" class="Function">×𝟘</a> <a id="10685" class="Symbol">:</a> <a id="10687" class="Symbol">{</a><a id="10688" href="UF.EquivalenceExamples.html#10688" class="Bound">X</a> <a id="10690" class="Symbol">:</a> <a id="10692" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10694" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10696" class="Symbol">}</a> <a id="10698" class="Symbol">→</a> <a id="10700" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="10702" class="Symbol">{</a><a id="10703" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10704" class="Symbol">}</a> <a id="10706" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10708" href="UF.EquivalenceExamples.html#10688" class="Bound">X</a> <a id="10710" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10712" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="10714" class="Symbol">{</a><a id="10715" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="10716" class="Symbol">}</a>
<a id="10718" href="UF.EquivalenceExamples.html#10682" class="Function">×𝟘</a> <a id="10721" class="Symbol">{</a><a id="10722" href="UF.EquivalenceExamples.html#10722" class="Bound">𝓤</a><a id="10723" class="Symbol">}</a> <a id="10725" class="Symbol">{</a><a id="10726" href="UF.EquivalenceExamples.html#10726" class="Bound">𝓥</a><a id="10727" class="Symbol">}</a> <a id="10729" class="Symbol">{</a><a id="10730" href="UF.EquivalenceExamples.html#10730" class="Bound">𝓦</a><a id="10731" class="Symbol">}</a> <a id="10733" class="Symbol">{</a><a id="10734" href="UF.EquivalenceExamples.html#10734" class="Bound">X</a><a id="10735" class="Symbol">}</a> <a id="10737" class="Symbol">=</a> <a id="10739" href="UF.Equiv.html#8085" class="Function">qinveq</a>
                       <a id="10769" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a>
                       <a id="10806" class="Symbol">((λ</a> <a id="10810" class="Symbol">(</a><a id="10811" href="UF.EquivalenceExamples.html#10811" class="Bound">x</a> <a id="10813" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10815" href="UF.EquivalenceExamples.html#10815" class="Bound">y</a><a id="10816" class="Symbol">)</a> <a id="10818" class="Symbol">→</a> <a id="10820" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10827" href="UF.EquivalenceExamples.html#10815" class="Bound">y</a><a id="10828" class="Symbol">)</a> <a id="10830" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                        <a id="10856" href="MLTT.Empty.html#219" class="Function">𝟘-induction</a> <a id="10868" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                        <a id="10894" class="Symbol">(λ</a> <a id="10897" class="Symbol">(</a><a id="10898" href="UF.EquivalenceExamples.html#10898" class="Bound">x</a> <a id="10900" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10902" href="UF.EquivalenceExamples.html#10902" class="Bound">y</a><a id="10903" class="Symbol">)</a> <a id="10905" class="Symbol">→</a> <a id="10907" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10914" href="UF.EquivalenceExamples.html#10902" class="Bound">y</a><a id="10915" class="Symbol">))</a>

<a id="𝟙distr"></a><a id="10919" href="UF.EquivalenceExamples.html#10919" class="Function">𝟙distr</a> <a id="10926" class="Symbol">:</a> <a id="10928" class="Symbol">{</a><a id="10929" href="UF.EquivalenceExamples.html#10929" class="Bound">X</a> <a id="10931" class="Symbol">:</a> <a id="10933" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10935" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10937" class="Symbol">}</a> <a id="10939" class="Symbol">{</a><a id="10940" href="UF.EquivalenceExamples.html#10940" class="Bound">Y</a> <a id="10942" class="Symbol">:</a> <a id="10944" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10946" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10948" class="Symbol">}</a> <a id="10950" class="Symbol">→</a> <a id="10952" href="UF.EquivalenceExamples.html#10929" class="Bound">X</a> <a id="10954" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10956" href="UF.EquivalenceExamples.html#10940" class="Bound">Y</a> <a id="10958" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10960" href="UF.EquivalenceExamples.html#10929" class="Bound">X</a> <a id="10962" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10964" href="UF.EquivalenceExamples.html#10929" class="Bound">X</a> <a id="10966" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10968" class="Symbol">(</a><a id="10969" href="UF.EquivalenceExamples.html#10940" class="Bound">Y</a> <a id="10971" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10973" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10975" class="Symbol">{</a><a id="10976" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="10977" class="Symbol">})</a>
<a id="10980" href="UF.EquivalenceExamples.html#10919" class="Function">𝟙distr</a> <a id="10987" class="Symbol">{</a><a id="10988" href="UF.EquivalenceExamples.html#10988" class="Bound">𝓤</a><a id="10989" class="Symbol">}</a> <a id="10991" class="Symbol">{</a><a id="10992" href="UF.EquivalenceExamples.html#10992" class="Bound">𝓥</a><a id="10993" class="Symbol">}</a> <a id="10995" class="Symbol">{</a><a id="10996" href="UF.EquivalenceExamples.html#10996" class="Bound">𝓦</a><a id="10997" class="Symbol">}</a> <a id="10999" class="Symbol">{</a><a id="11000" href="UF.EquivalenceExamples.html#11000" class="Bound">X</a><a id="11001" class="Symbol">}</a> <a id="11003" class="Symbol">{</a><a id="11004" href="UF.EquivalenceExamples.html#11004" class="Bound">Y</a><a id="11005" class="Symbol">}</a> <a id="11007" class="Symbol">=</a> <a id="11009" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="11016" href="UF.EquivalenceExamples.html#11039" class="Function">f</a> <a id="11018" class="Symbol">(</a><a id="11019" href="UF.EquivalenceExamples.html#11130" class="Function">g</a> <a id="11021" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11023" href="UF.EquivalenceExamples.html#11279" class="Function">η</a> <a id="11025" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11027" href="UF.EquivalenceExamples.html#11215" class="Function">ε</a><a id="11028" class="Symbol">)</a>
 <a id="11031" class="Keyword">where</a>
  <a id="11039" href="UF.EquivalenceExamples.html#11039" class="Function">f</a> <a id="11041" class="Symbol">:</a> <a id="11043" href="UF.EquivalenceExamples.html#11000" class="Bound">X</a> <a id="11045" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11047" href="UF.EquivalenceExamples.html#11004" class="Bound">Y</a> <a id="11049" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11051" href="UF.EquivalenceExamples.html#11000" class="Bound">X</a> <a id="11053" class="Symbol">→</a> <a id="11055" href="UF.EquivalenceExamples.html#11000" class="Bound">X</a> <a id="11057" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11059" class="Symbol">(</a><a id="11060" href="UF.EquivalenceExamples.html#11004" class="Bound">Y</a> <a id="11062" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11064" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="11065" class="Symbol">)</a>
  <a id="11069" href="UF.EquivalenceExamples.html#11039" class="Function">f</a> <a id="11071" class="Symbol">(</a><a id="11072" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11076" class="Symbol">(</a><a id="11077" href="UF.EquivalenceExamples.html#11077" class="Bound">x</a> <a id="11079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11081" href="UF.EquivalenceExamples.html#11081" class="Bound">y</a><a id="11082" class="Symbol">))</a> <a id="11085" class="Symbol">=</a> <a id="11087" href="UF.EquivalenceExamples.html#11077" class="Bound">x</a> <a id="11089" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11091" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11095" href="UF.EquivalenceExamples.html#11081" class="Bound">y</a>
  <a id="11099" href="UF.EquivalenceExamples.html#11039" class="Function">f</a> <a id="11101" class="Symbol">(</a><a id="11102" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11106" href="UF.EquivalenceExamples.html#11106" class="Bound">x</a><a id="11107" class="Symbol">)</a>       <a id="11115" class="Symbol">=</a> <a id="11117" href="UF.EquivalenceExamples.html#11106" class="Bound">x</a> <a id="11119" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11121" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11125" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="11130" href="UF.EquivalenceExamples.html#11130" class="Function">g</a> <a id="11132" class="Symbol">:</a> <a id="11134" href="UF.EquivalenceExamples.html#11000" class="Bound">X</a> <a id="11136" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11138" class="Symbol">(</a><a id="11139" href="UF.EquivalenceExamples.html#11004" class="Bound">Y</a> <a id="11141" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11143" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="11144" class="Symbol">)</a> <a id="11146" class="Symbol">→</a> <a id="11148" href="UF.EquivalenceExamples.html#11000" class="Bound">X</a> <a id="11150" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11152" href="UF.EquivalenceExamples.html#11004" class="Bound">Y</a> <a id="11154" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11156" href="UF.EquivalenceExamples.html#11000" class="Bound">X</a>
  <a id="11160" href="UF.EquivalenceExamples.html#11130" class="Function">g</a> <a id="11162" class="Symbol">(</a><a id="11163" href="UF.EquivalenceExamples.html#11163" class="Bound">x</a> <a id="11165" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11167" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11171" href="UF.EquivalenceExamples.html#11171" class="Bound">y</a><a id="11172" class="Symbol">)</a> <a id="11174" class="Symbol">=</a> <a id="11176" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11180" class="Symbol">(</a><a id="11181" href="UF.EquivalenceExamples.html#11163" class="Bound">x</a> <a id="11183" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11185" href="UF.EquivalenceExamples.html#11171" class="Bound">y</a><a id="11186" class="Symbol">)</a>
  <a id="11190" href="UF.EquivalenceExamples.html#11130" class="Function">g</a> <a id="11192" class="Symbol">(</a><a id="11193" href="UF.EquivalenceExamples.html#11193" class="Bound">x</a> <a id="11195" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11197" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11201" href="UF.EquivalenceExamples.html#11201" class="Bound">O</a><a id="11202" class="Symbol">)</a> <a id="11204" class="Symbol">=</a> <a id="11206" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11210" href="UF.EquivalenceExamples.html#11193" class="Bound">x</a>

  <a id="11215" href="UF.EquivalenceExamples.html#11215" class="Function">ε</a> <a id="11217" class="Symbol">:</a> <a id="11219" href="UF.EquivalenceExamples.html#11039" class="Function">f</a> <a id="11221" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11223" href="UF.EquivalenceExamples.html#11130" class="Function">g</a> <a id="11225" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11227" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="11232" href="UF.EquivalenceExamples.html#11215" class="Function">ε</a> <a id="11234" class="Symbol">(</a><a id="11235" href="UF.EquivalenceExamples.html#11235" class="Bound">x</a> <a id="11237" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11239" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11243" href="UF.EquivalenceExamples.html#11243" class="Bound">y</a><a id="11244" class="Symbol">)</a> <a id="11246" class="Symbol">=</a> <a id="11248" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="11255" href="UF.EquivalenceExamples.html#11215" class="Function">ε</a> <a id="11257" class="Symbol">(</a><a id="11258" href="UF.EquivalenceExamples.html#11258" class="Bound">x</a> <a id="11260" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11262" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11266" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11267" class="Symbol">)</a> <a id="11269" class="Symbol">=</a> <a id="11271" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="11279" href="UF.EquivalenceExamples.html#11279" class="Function">η</a> <a id="11281" class="Symbol">:</a> <a id="11283" href="UF.EquivalenceExamples.html#11130" class="Function">g</a> <a id="11285" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11287" href="UF.EquivalenceExamples.html#11039" class="Function">f</a> <a id="11289" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11291" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="11296" href="UF.EquivalenceExamples.html#11279" class="Function">η</a> <a id="11298" class="Symbol">(</a><a id="11299" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11303" class="Symbol">(</a><a id="11304" href="UF.EquivalenceExamples.html#11304" class="Bound">x</a> <a id="11306" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11308" href="UF.EquivalenceExamples.html#11308" class="Bound">y</a><a id="11309" class="Symbol">))</a> <a id="11312" class="Symbol">=</a> <a id="11314" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="11321" href="UF.EquivalenceExamples.html#11279" class="Function">η</a> <a id="11323" class="Symbol">(</a><a id="11324" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11328" href="UF.EquivalenceExamples.html#11328" class="Bound">x</a><a id="11329" class="Symbol">)</a>       <a id="11337" class="Symbol">=</a> <a id="11339" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Ap+"></a><a id="11345" href="UF.EquivalenceExamples.html#11345" class="Function">Ap+</a> <a id="11349" class="Symbol">:</a> <a id="11351" class="Symbol">{</a><a id="11352" href="UF.EquivalenceExamples.html#11352" class="Bound">X</a> <a id="11354" class="Symbol">:</a> <a id="11356" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11358" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11360" class="Symbol">}</a> <a id="11362" class="Symbol">{</a><a id="11363" href="UF.EquivalenceExamples.html#11363" class="Bound">Y</a> <a id="11365" class="Symbol">:</a> <a id="11367" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11369" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11371" class="Symbol">}</a> <a id="11373" class="Symbol">(</a><a id="11374" href="UF.EquivalenceExamples.html#11374" class="Bound">Z</a> <a id="11376" class="Symbol">:</a> <a id="11378" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="11380" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11382" class="Symbol">)</a> <a id="11384" class="Symbol">→</a> <a id="11386" href="UF.EquivalenceExamples.html#11352" class="Bound">X</a> <a id="11388" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11390" href="UF.EquivalenceExamples.html#11363" class="Bound">Y</a> <a id="11392" class="Symbol">→</a> <a id="11394" href="UF.EquivalenceExamples.html#11352" class="Bound">X</a> <a id="11396" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11398" href="UF.EquivalenceExamples.html#11374" class="Bound">Z</a> <a id="11400" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11402" href="UF.EquivalenceExamples.html#11363" class="Bound">Y</a> <a id="11404" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11406" href="UF.EquivalenceExamples.html#11374" class="Bound">Z</a>
<a id="11408" href="UF.EquivalenceExamples.html#11345" class="Function">Ap+</a> <a id="11412" class="Symbol">{</a><a id="11413" href="UF.EquivalenceExamples.html#11413" class="Bound">𝓤</a><a id="11414" class="Symbol">}</a> <a id="11416" class="Symbol">{</a><a id="11417" href="UF.EquivalenceExamples.html#11417" class="Bound">𝓥</a><a id="11418" class="Symbol">}</a> <a id="11420" class="Symbol">{</a><a id="11421" href="UF.EquivalenceExamples.html#11421" class="Bound">𝓦</a><a id="11422" class="Symbol">}</a> <a id="11424" class="Symbol">{</a><a id="11425" href="UF.EquivalenceExamples.html#11425" class="Bound">X</a><a id="11426" class="Symbol">}</a> <a id="11428" class="Symbol">{</a><a id="11429" href="UF.EquivalenceExamples.html#11429" class="Bound">Y</a><a id="11430" class="Symbol">}</a> <a id="11432" href="UF.EquivalenceExamples.html#11432" class="Bound">Z</a> <a id="11434" href="UF.EquivalenceExamples.html#11434" class="Bound">f</a> <a id="11436" class="Symbol">=</a>
 <a id="11439" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="11446" class="Symbol">(</a><a id="11447" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="11456" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="11458" href="UF.EquivalenceExamples.html#11434" class="Bound">f</a> <a id="11460" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="11462" href="MLTT.Pi.html#444" class="Function">id</a><a id="11464" class="Symbol">)</a> <a id="11466" class="Symbol">(</a><a id="11467" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="11476" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="11478" href="UF.EquivalenceExamples.html#11434" class="Bound">f</a> <a id="11480" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="11484" href="MLTT.Pi.html#444" class="Function">id</a> <a id="11487" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11489" href="UF.EquivalenceExamples.html#11507" class="Function">η</a> <a id="11491" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11493" href="UF.EquivalenceExamples.html#11659" class="Function">ε</a><a id="11494" class="Symbol">)</a>
  <a id="11498" class="Keyword">where</a>
   <a id="11507" href="UF.EquivalenceExamples.html#11507" class="Function">η</a> <a id="11509" class="Symbol">:</a> <a id="11511" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="11520" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="11522" href="UF.EquivalenceExamples.html#11434" class="Bound">f</a> <a id="11524" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="11528" href="MLTT.Pi.html#444" class="Function">id</a> <a id="11531" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11533" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="11542" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="11544" href="UF.EquivalenceExamples.html#11434" class="Bound">f</a> <a id="11546" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="11548" href="MLTT.Pi.html#444" class="Function">id</a> <a id="11551" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11553" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="11559" href="UF.EquivalenceExamples.html#11507" class="Function">η</a> <a id="11561" class="Symbol">(</a><a id="11562" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11566" href="UF.EquivalenceExamples.html#11566" class="Bound">x</a><a id="11567" class="Symbol">)</a> <a id="11569" class="Symbol">=</a> <a id="11571" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11574" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11578" class="Symbol">(</a><a id="11579" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="11604" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="11606" href="UF.EquivalenceExamples.html#11434" class="Bound">f</a> <a id="11608" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="11610" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="11612" href="UF.EquivalenceExamples.html#11434" class="Bound">f</a> <a id="11614" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="11625" href="UF.EquivalenceExamples.html#11566" class="Bound">x</a><a id="11626" class="Symbol">)</a>
   <a id="11631" href="UF.EquivalenceExamples.html#11507" class="Function">η</a> <a id="11633" class="Symbol">(</a><a id="11634" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11638" href="UF.EquivalenceExamples.html#11638" class="Bound">z</a><a id="11639" class="Symbol">)</a> <a id="11641" class="Symbol">=</a> <a id="11643" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11646" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11650" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="11659" href="UF.EquivalenceExamples.html#11659" class="Function">ε</a> <a id="11661" class="Symbol">:</a> <a id="11663" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="11672" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="11674" href="UF.EquivalenceExamples.html#11434" class="Bound">f</a> <a id="11676" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="11678" href="MLTT.Pi.html#444" class="Function">id</a> <a id="11681" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11683" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="11692" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="11694" href="UF.EquivalenceExamples.html#11434" class="Bound">f</a> <a id="11696" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="11700" href="MLTT.Pi.html#444" class="Function">id</a> <a id="11703" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11705" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="11711" href="UF.EquivalenceExamples.html#11659" class="Function">ε</a> <a id="11713" class="Symbol">(</a><a id="11714" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11718" href="UF.EquivalenceExamples.html#11718" class="Bound">x</a><a id="11719" class="Symbol">)</a> <a id="11721" class="Symbol">=</a> <a id="11723" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11726" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11730" class="Symbol">(</a><a id="11731" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="11753" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="11755" href="UF.EquivalenceExamples.html#11434" class="Bound">f</a> <a id="11757" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="11759" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="11761" href="UF.EquivalenceExamples.html#11434" class="Bound">f</a> <a id="11763" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="11774" href="UF.EquivalenceExamples.html#11718" class="Bound">x</a><a id="11775" class="Symbol">)</a>
   <a id="11780" href="UF.EquivalenceExamples.html#11659" class="Function">ε</a> <a id="11782" class="Symbol">(</a><a id="11783" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11787" href="UF.EquivalenceExamples.html#11787" class="Bound">z</a><a id="11788" class="Symbol">)</a> <a id="11790" class="Symbol">=</a> <a id="11792" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11795" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11799" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="×comm"></a><a id="11805" href="UF.EquivalenceExamples.html#11805" class="Function">×comm</a> <a id="11811" class="Symbol">:</a> <a id="11813" class="Symbol">{</a><a id="11814" href="UF.EquivalenceExamples.html#11814" class="Bound">X</a> <a id="11816" class="Symbol">:</a> <a id="11818" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11820" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11822" class="Symbol">}</a> <a id="11824" class="Symbol">{</a><a id="11825" href="UF.EquivalenceExamples.html#11825" class="Bound">Y</a> <a id="11827" class="Symbol">:</a> <a id="11829" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11831" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11833" class="Symbol">}</a> <a id="11835" class="Symbol">→</a> <a id="11837" href="UF.EquivalenceExamples.html#11814" class="Bound">X</a> <a id="11839" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11841" href="UF.EquivalenceExamples.html#11825" class="Bound">Y</a> <a id="11843" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11845" href="UF.EquivalenceExamples.html#11825" class="Bound">Y</a> <a id="11847" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11849" href="UF.EquivalenceExamples.html#11814" class="Bound">X</a>
<a id="11851" href="UF.EquivalenceExamples.html#11805" class="Function">×comm</a> <a id="11857" class="Symbol">{</a><a id="11858" href="UF.EquivalenceExamples.html#11858" class="Bound">𝓤</a><a id="11859" class="Symbol">}</a> <a id="11861" class="Symbol">{</a><a id="11862" href="UF.EquivalenceExamples.html#11862" class="Bound">𝓥</a><a id="11863" class="Symbol">}</a> <a id="11865" class="Symbol">{</a><a id="11866" href="UF.EquivalenceExamples.html#11866" class="Bound">X</a><a id="11867" class="Symbol">}</a> <a id="11869" class="Symbol">{</a><a id="11870" href="UF.EquivalenceExamples.html#11870" class="Bound">Y</a><a id="11871" class="Symbol">}</a> <a id="11873" class="Symbol">=</a> <a id="11875" href="UF.Equiv.html#8085" class="Function">qinveq</a>
                         <a id="11907" class="Symbol">(λ</a> <a id="11910" class="Symbol">(</a><a id="11911" href="UF.EquivalenceExamples.html#11911" class="Bound">x</a> <a id="11913" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11915" href="UF.EquivalenceExamples.html#11915" class="Bound">y</a><a id="11916" class="Symbol">)</a> <a id="11918" class="Symbol">→</a> <a id="11920" class="Symbol">(</a><a id="11921" href="UF.EquivalenceExamples.html#11915" class="Bound">y</a> <a id="11923" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11925" href="UF.EquivalenceExamples.html#11911" class="Bound">x</a><a id="11926" class="Symbol">))</a>
                         <a id="11954" class="Symbol">((λ</a> <a id="11958" class="Symbol">(</a><a id="11959" href="UF.EquivalenceExamples.html#11959" class="Bound">y</a> <a id="11961" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11963" href="UF.EquivalenceExamples.html#11963" class="Bound">x</a><a id="11964" class="Symbol">)</a> <a id="11966" class="Symbol">→</a> <a id="11968" class="Symbol">(</a><a id="11969" href="UF.EquivalenceExamples.html#11963" class="Bound">x</a> <a id="11971" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11973" href="UF.EquivalenceExamples.html#11959" class="Bound">y</a><a id="11974" class="Symbol">))</a> <a id="11977" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                          <a id="12005" class="Symbol">(λ</a> <a id="12008" href="UF.EquivalenceExamples.html#12008" class="Bound">_</a> <a id="12010" class="Symbol">→</a> <a id="12012" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12016" class="Symbol">)</a> <a id="12018" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                          <a id="12046" class="Symbol">(λ</a> <a id="12049" href="UF.EquivalenceExamples.html#12049" class="Bound">_</a> <a id="12051" class="Symbol">→</a> <a id="12053" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="12057" class="Symbol">))</a>

<a id="×-cong"></a><a id="12061" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="12068" class="Symbol">:</a> <a id="12070" class="Symbol">{</a><a id="12071" href="UF.EquivalenceExamples.html#12071" class="Bound">X</a> <a id="12073" class="Symbol">:</a> <a id="12075" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12077" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12079" class="Symbol">}</a> <a id="12081" class="Symbol">{</a><a id="12082" href="UF.EquivalenceExamples.html#12082" class="Bound">Y</a> <a id="12084" class="Symbol">:</a> <a id="12086" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12088" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12090" class="Symbol">}</a> <a id="12092" class="Symbol">{</a><a id="12093" href="UF.EquivalenceExamples.html#12093" class="Bound">A</a> <a id="12095" class="Symbol">:</a> <a id="12097" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="12099" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12101" class="Symbol">}</a> <a id="12103" class="Symbol">{</a><a id="12104" href="UF.EquivalenceExamples.html#12104" class="Bound">B</a> <a id="12106" class="Symbol">:</a> <a id="12108" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="12110" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12112" class="Symbol">}</a>
       <a id="12121" class="Symbol">→</a> <a id="12123" href="UF.EquivalenceExamples.html#12071" class="Bound">X</a> <a id="12125" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12127" href="UF.EquivalenceExamples.html#12093" class="Bound">A</a> <a id="12129" class="Symbol">→</a> <a id="12131" href="UF.EquivalenceExamples.html#12082" class="Bound">Y</a> <a id="12133" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12135" href="UF.EquivalenceExamples.html#12104" class="Bound">B</a> <a id="12137" class="Symbol">→</a> <a id="12139" href="UF.EquivalenceExamples.html#12071" class="Bound">X</a> <a id="12141" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12143" href="UF.EquivalenceExamples.html#12082" class="Bound">Y</a> <a id="12145" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12147" href="UF.EquivalenceExamples.html#12093" class="Bound">A</a> <a id="12149" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12151" href="UF.EquivalenceExamples.html#12104" class="Bound">B</a>
<a id="12153" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="12160" href="UF.EquivalenceExamples.html#12160" class="Bound">f</a> <a id="12162" href="UF.EquivalenceExamples.html#12162" class="Bound">g</a> <a id="12164" class="Symbol">=</a> <a id="12166" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="12173" class="Symbol">(</a><a id="12174" href="MLTT.Sigma.html#829" class="Function">×functor</a> <a id="12183" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12185" href="UF.EquivalenceExamples.html#12160" class="Bound">f</a> <a id="12187" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12189" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12191" href="UF.EquivalenceExamples.html#12162" class="Bound">g</a> <a id="12193" href="UF.Equiv.html#3278" class="Function Operator">⌝</a><a id="12194" class="Symbol">)</a> <a id="12196" class="Symbol">(</a><a id="12197" href="MLTT.Sigma.html#829" class="Function">×functor</a> <a id="12206" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="12208" href="UF.EquivalenceExamples.html#12160" class="Bound">f</a> <a id="12210" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="12214" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="12216" href="UF.EquivalenceExamples.html#12162" class="Bound">g</a> <a id="12218" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="12222" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12224" href="UF.EquivalenceExamples.html#12240" class="Function">ε</a> <a id="12226" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12228" href="UF.EquivalenceExamples.html#12451" class="Function">η</a><a id="12229" class="Symbol">)</a>
 <a id="12232" class="Keyword">where</a>
  <a id="12240" href="UF.EquivalenceExamples.html#12240" class="Function">ε</a> <a id="12242" class="Symbol">:</a> <a id="12244" href="MLTT.Sigma.html#829" class="Function">×functor</a> <a id="12253" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="12255" href="UF.EquivalenceExamples.html#12160" class="Bound">f</a> <a id="12257" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="12261" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="12263" href="UF.EquivalenceExamples.html#12162" class="Bound">g</a> <a id="12265" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="12269" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12271" href="MLTT.Sigma.html#829" class="Function">×functor</a> <a id="12280" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12282" href="UF.EquivalenceExamples.html#12160" class="Bound">f</a> <a id="12284" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12286" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12288" href="UF.EquivalenceExamples.html#12162" class="Bound">g</a> <a id="12290" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12292" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="12294" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="12299" href="UF.EquivalenceExamples.html#12240" class="Function">ε</a> <a id="12301" class="Symbol">(</a><a id="12302" href="UF.EquivalenceExamples.html#12302" class="Bound">x</a> <a id="12304" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12306" href="UF.EquivalenceExamples.html#12306" class="Bound">y</a><a id="12307" class="Symbol">)</a> <a id="12309" class="Symbol">=</a> <a id="12311" href="UF.Base.html#15214" class="Function">to-×-＝</a>
               <a id="12333" class="Symbol">(</a><a id="12334" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="12359" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12361" href="UF.EquivalenceExamples.html#12160" class="Bound">f</a> <a id="12363" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12365" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="12367" href="UF.EquivalenceExamples.html#12160" class="Bound">f</a> <a id="12369" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="12380" href="UF.EquivalenceExamples.html#12302" class="Bound">x</a><a id="12381" class="Symbol">)</a>
               <a id="12398" class="Symbol">(</a><a id="12399" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="12424" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12426" href="UF.EquivalenceExamples.html#12162" class="Bound">g</a> <a id="12428" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12430" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="12432" href="UF.EquivalenceExamples.html#12162" class="Bound">g</a> <a id="12434" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="12445" href="UF.EquivalenceExamples.html#12306" class="Bound">y</a><a id="12446" class="Symbol">)</a>

  <a id="12451" href="UF.EquivalenceExamples.html#12451" class="Function">η</a> <a id="12453" class="Symbol">:</a> <a id="12455" href="MLTT.Sigma.html#829" class="Function">×functor</a> <a id="12464" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12466" href="UF.EquivalenceExamples.html#12160" class="Bound">f</a> <a id="12468" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12470" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12472" href="UF.EquivalenceExamples.html#12162" class="Bound">g</a> <a id="12474" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12476" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12478" href="MLTT.Sigma.html#829" class="Function">×functor</a> <a id="12487" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="12489" href="UF.EquivalenceExamples.html#12160" class="Bound">f</a> <a id="12491" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="12495" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="12497" href="UF.EquivalenceExamples.html#12162" class="Bound">g</a> <a id="12499" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="12503" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="12505" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="12510" href="UF.EquivalenceExamples.html#12451" class="Function">η</a> <a id="12512" class="Symbol">(</a><a id="12513" href="UF.EquivalenceExamples.html#12513" class="Bound">a</a> <a id="12515" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12517" href="UF.EquivalenceExamples.html#12517" class="Bound">b</a><a id="12518" class="Symbol">)</a> <a id="12520" class="Symbol">=</a> <a id="12522" href="UF.Base.html#15214" class="Function">to-×-＝</a>
               <a id="12544" class="Symbol">(</a><a id="12545" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="12567" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12569" href="UF.EquivalenceExamples.html#12160" class="Bound">f</a> <a id="12571" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12573" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="12575" href="UF.EquivalenceExamples.html#12160" class="Bound">f</a> <a id="12577" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="12588" href="UF.EquivalenceExamples.html#12513" class="Bound">a</a><a id="12589" class="Symbol">)</a>
               <a id="12606" class="Symbol">(</a><a id="12607" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="12629" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12631" href="UF.EquivalenceExamples.html#12162" class="Bound">g</a> <a id="12633" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="12635" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="12637" href="UF.EquivalenceExamples.html#12162" class="Bound">g</a> <a id="12639" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="12650" href="UF.EquivalenceExamples.html#12517" class="Bound">b</a><a id="12651" class="Symbol">)</a>

<a id="𝟘→"></a><a id="12654" href="UF.EquivalenceExamples.html#12654" class="Function">𝟘→</a> <a id="12657" class="Symbol">:</a> <a id="12659" class="Symbol">{</a><a id="12660" href="UF.EquivalenceExamples.html#12660" class="Bound">X</a> <a id="12662" class="Symbol">:</a> <a id="12664" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12666" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12668" class="Symbol">}</a>
   <a id="12673" class="Symbol">→</a> <a id="12675" href="UF.FunExt.html#851" class="Function">funext</a> <a id="12682" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="12684" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
   <a id="12689" class="Symbol">→</a> <a id="12691" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="12693" class="Symbol">{</a><a id="12694" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12695" class="Symbol">}</a> <a id="12697" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12699" class="Symbol">(</a><a id="12700" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12702" class="Symbol">{</a><a id="12703" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="12704" class="Symbol">}</a> <a id="12706" class="Symbol">→</a> <a id="12708" href="UF.EquivalenceExamples.html#12660" class="Bound">X</a><a id="12709" class="Symbol">)</a>
<a id="12711" href="UF.EquivalenceExamples.html#12654" class="Function">𝟘→</a> <a id="12714" class="Symbol">{</a><a id="12715" href="UF.EquivalenceExamples.html#12715" class="Bound">𝓤</a><a id="12716" class="Symbol">}</a> <a id="12718" class="Symbol">{</a><a id="12719" href="UF.EquivalenceExamples.html#12719" class="Bound">𝓥</a><a id="12720" class="Symbol">}</a> <a id="12722" class="Symbol">{</a><a id="12723" href="UF.EquivalenceExamples.html#12723" class="Bound">𝓦</a><a id="12724" class="Symbol">}</a> <a id="12726" class="Symbol">{</a><a id="12727" href="UF.EquivalenceExamples.html#12727" class="Bound">X</a><a id="12728" class="Symbol">}</a> <a id="12730" href="UF.EquivalenceExamples.html#12730" class="Bound">fe</a> <a id="12733" class="Symbol">=</a> <a id="12735" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="12742" href="UF.EquivalenceExamples.html#12765" class="Function">f</a> <a id="12744" class="Symbol">(</a><a id="12745" href="UF.EquivalenceExamples.html#12803" class="Function">g</a> <a id="12747" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12749" href="UF.EquivalenceExamples.html#12886" class="Function">η</a> <a id="12751" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12753" href="UF.EquivalenceExamples.html#12832" class="Function">ε</a><a id="12754" class="Symbol">)</a>
 <a id="12757" class="Keyword">where</a>
  <a id="12765" href="UF.EquivalenceExamples.html#12765" class="Function">f</a> <a id="12767" class="Symbol">:</a> <a id="12769" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="12771" class="Symbol">→</a> <a id="12773" class="Symbol">(</a><a id="12774" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12776" class="Symbol">→</a> <a id="12778" href="UF.EquivalenceExamples.html#12727" class="Bound">X</a><a id="12779" class="Symbol">)</a>
  <a id="12783" href="UF.EquivalenceExamples.html#12765" class="Function">f</a> <a id="12785" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="12787" href="UF.EquivalenceExamples.html#12787" class="Bound">y</a> <a id="12789" class="Symbol">=</a> <a id="12791" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12798" href="UF.EquivalenceExamples.html#12787" class="Bound">y</a>

  <a id="12803" href="UF.EquivalenceExamples.html#12803" class="Function">g</a> <a id="12805" class="Symbol">:</a> <a id="12807" class="Symbol">(</a><a id="12808" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="12810" class="Symbol">→</a> <a id="12812" href="UF.EquivalenceExamples.html#12727" class="Bound">X</a><a id="12813" class="Symbol">)</a> <a id="12815" class="Symbol">→</a> <a id="12817" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="12821" href="UF.EquivalenceExamples.html#12803" class="Function">g</a> <a id="12823" href="UF.EquivalenceExamples.html#12823" class="Bound">h</a> <a id="12825" class="Symbol">=</a> <a id="12827" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="12832" href="UF.EquivalenceExamples.html#12832" class="Function">ε</a> <a id="12834" class="Symbol">:</a> <a id="12836" href="UF.EquivalenceExamples.html#12765" class="Function">f</a> <a id="12838" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12840" href="UF.EquivalenceExamples.html#12803" class="Function">g</a> <a id="12842" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="12844" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="12849" href="UF.EquivalenceExamples.html#12832" class="Function">ε</a> <a id="12851" href="UF.EquivalenceExamples.html#12851" class="Bound">h</a> <a id="12853" class="Symbol">=</a> <a id="12855" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="12863" href="UF.EquivalenceExamples.html#12730" class="Bound">fe</a> <a id="12866" class="Symbol">(λ</a> <a id="12869" href="UF.EquivalenceExamples.html#12869" class="Bound">z</a> <a id="12871" class="Symbol">→</a> <a id="12873" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="12880" href="UF.EquivalenceExamples.html#12869" class="Bound">z</a><a id="12881" class="Symbol">)</a>

  <a id="12886" href="UF.EquivalenceExamples.html#12886" class="Function">η</a> <a id="12888" class="Symbol">:</a> <a id="12890" href="UF.EquivalenceExamples.html#12803" class="Function">g</a> <a id="12892" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12894" href="UF.EquivalenceExamples.html#12765" class="Function">f</a> <a id="12896" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="12898" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="12903" href="UF.EquivalenceExamples.html#12886" class="Function">η</a> <a id="12905" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="12907" class="Symbol">=</a> <a id="12909" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="𝟙→"></a><a id="12915" href="UF.EquivalenceExamples.html#12915" class="Function">𝟙→</a> <a id="12918" class="Symbol">:</a> <a id="12920" class="Symbol">{</a><a id="12921" href="UF.EquivalenceExamples.html#12921" class="Bound">X</a> <a id="12923" class="Symbol">:</a> <a id="12925" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12927" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12929" class="Symbol">}</a>
   <a id="12934" class="Symbol">→</a> <a id="12936" href="UF.FunExt.html#851" class="Function">funext</a> <a id="12943" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12945" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
   <a id="12950" class="Symbol">→</a> <a id="12952" href="UF.EquivalenceExamples.html#12921" class="Bound">X</a> <a id="12954" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12956" class="Symbol">(</a><a id="12957" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="12959" class="Symbol">{</a><a id="12960" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12961" class="Symbol">}</a> <a id="12963" class="Symbol">→</a> <a id="12965" href="UF.EquivalenceExamples.html#12921" class="Bound">X</a><a id="12966" class="Symbol">)</a>
<a id="12968" href="UF.EquivalenceExamples.html#12915" class="Function">𝟙→</a> <a id="12971" class="Symbol">{</a><a id="12972" href="UF.EquivalenceExamples.html#12972" class="Bound">𝓤</a><a id="12973" class="Symbol">}</a> <a id="12975" class="Symbol">{</a><a id="12976" href="UF.EquivalenceExamples.html#12976" class="Bound">𝓥</a><a id="12977" class="Symbol">}</a> <a id="12979" class="Symbol">{</a><a id="12980" href="UF.EquivalenceExamples.html#12980" class="Bound">X</a><a id="12981" class="Symbol">}</a> <a id="12983" href="UF.EquivalenceExamples.html#12983" class="Bound">fe</a> <a id="12986" class="Symbol">=</a> <a id="12988" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="12995" href="UF.EquivalenceExamples.html#13018" class="Function">f</a> <a id="12997" class="Symbol">(</a><a id="12998" href="UF.EquivalenceExamples.html#13047" class="Function">g</a> <a id="13000" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13002" href="UF.EquivalenceExamples.html#13190" class="Function">η</a> <a id="13004" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13006" href="UF.EquivalenceExamples.html#13078" class="Function">ε</a><a id="13007" class="Symbol">)</a>
 <a id="13010" class="Keyword">where</a>
  <a id="13018" href="UF.EquivalenceExamples.html#13018" class="Function">f</a> <a id="13020" class="Symbol">:</a> <a id="13022" href="UF.EquivalenceExamples.html#12980" class="Bound">X</a> <a id="13024" class="Symbol">→</a> <a id="13026" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="13028" class="Symbol">→</a> <a id="13030" href="UF.EquivalenceExamples.html#12980" class="Bound">X</a>
  <a id="13034" href="UF.EquivalenceExamples.html#13018" class="Function">f</a> <a id="13036" href="UF.EquivalenceExamples.html#13036" class="Bound">x</a> <a id="13038" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="13040" class="Symbol">=</a> <a id="13042" href="UF.EquivalenceExamples.html#13036" class="Bound">x</a>

  <a id="13047" href="UF.EquivalenceExamples.html#13047" class="Function">g</a> <a id="13049" class="Symbol">:</a> <a id="13051" class="Symbol">(</a><a id="13052" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="13054" class="Symbol">→</a> <a id="13056" href="UF.EquivalenceExamples.html#12980" class="Bound">X</a><a id="13057" class="Symbol">)</a> <a id="13059" class="Symbol">→</a> <a id="13061" href="UF.EquivalenceExamples.html#12980" class="Bound">X</a>
  <a id="13065" href="UF.EquivalenceExamples.html#13047" class="Function">g</a> <a id="13067" href="UF.EquivalenceExamples.html#13067" class="Bound">h</a> <a id="13069" class="Symbol">=</a> <a id="13071" href="UF.EquivalenceExamples.html#13067" class="Bound">h</a> <a id="13073" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="13078" href="UF.EquivalenceExamples.html#13078" class="Function">ε</a> <a id="13080" class="Symbol">:</a> <a id="13082" class="Symbol">(</a><a id="13083" href="UF.EquivalenceExamples.html#13083" class="Bound">h</a> <a id="13085" class="Symbol">:</a> <a id="13087" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="13089" class="Symbol">→</a> <a id="13091" href="UF.EquivalenceExamples.html#12980" class="Bound">X</a><a id="13092" class="Symbol">)</a> <a id="13094" class="Symbol">→</a> <a id="13096" href="UF.EquivalenceExamples.html#13018" class="Function">f</a> <a id="13098" class="Symbol">(</a><a id="13099" href="UF.EquivalenceExamples.html#13047" class="Function">g</a> <a id="13101" href="UF.EquivalenceExamples.html#13083" class="Bound">h</a><a id="13102" class="Symbol">)</a> <a id="13104" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13106" href="UF.EquivalenceExamples.html#13083" class="Bound">h</a>
  <a id="13110" href="UF.EquivalenceExamples.html#13078" class="Function">ε</a> <a id="13112" href="UF.EquivalenceExamples.html#13112" class="Bound">h</a> <a id="13114" class="Symbol">=</a> <a id="13116" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="13124" href="UF.EquivalenceExamples.html#12983" class="Bound">fe</a> <a id="13127" href="UF.EquivalenceExamples.html#13142" class="Function">γ</a>
   <a id="13132" class="Keyword">where</a>
    <a id="13142" href="UF.EquivalenceExamples.html#13142" class="Function">γ</a> <a id="13144" class="Symbol">:</a> <a id="13146" class="Symbol">(</a><a id="13147" href="UF.EquivalenceExamples.html#13147" class="Bound">t</a> <a id="13149" class="Symbol">:</a> <a id="13151" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="13152" class="Symbol">)</a> <a id="13154" class="Symbol">→</a> <a id="13156" href="UF.EquivalenceExamples.html#13018" class="Function">f</a> <a id="13158" class="Symbol">(</a><a id="13159" href="UF.EquivalenceExamples.html#13047" class="Function">g</a> <a id="13161" href="UF.EquivalenceExamples.html#13112" class="Bound">h</a><a id="13162" class="Symbol">)</a> <a id="13164" href="UF.EquivalenceExamples.html#13147" class="Bound">t</a> <a id="13166" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13168" href="UF.EquivalenceExamples.html#13112" class="Bound">h</a> <a id="13170" href="UF.EquivalenceExamples.html#13147" class="Bound">t</a>
    <a id="13176" href="UF.EquivalenceExamples.html#13142" class="Function">γ</a> <a id="13178" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="13180" class="Symbol">=</a> <a id="13182" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="13190" href="UF.EquivalenceExamples.html#13190" class="Function">η</a> <a id="13192" class="Symbol">:</a> <a id="13194" class="Symbol">(</a><a id="13195" href="UF.EquivalenceExamples.html#13195" class="Bound">x</a> <a id="13197" class="Symbol">:</a> <a id="13199" href="UF.EquivalenceExamples.html#12980" class="Bound">X</a><a id="13200" class="Symbol">)</a> <a id="13202" class="Symbol">→</a> <a id="13204" href="UF.EquivalenceExamples.html#13047" class="Function">g</a> <a id="13206" class="Symbol">(</a><a id="13207" href="UF.EquivalenceExamples.html#13018" class="Function">f</a> <a id="13209" href="UF.EquivalenceExamples.html#13195" class="Bound">x</a><a id="13210" class="Symbol">)</a> <a id="13212" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13214" href="UF.EquivalenceExamples.html#13195" class="Bound">x</a>
  <a id="13218" href="UF.EquivalenceExamples.html#13190" class="Function">η</a> <a id="13220" href="UF.EquivalenceExamples.html#13220" class="Bound">x</a> <a id="13222" class="Symbol">=</a> <a id="13224" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="→𝟙"></a><a id="13230" href="UF.EquivalenceExamples.html#13230" class="Function">→𝟙</a> <a id="13233" class="Symbol">:</a> <a id="13235" class="Symbol">{</a><a id="13236" href="UF.EquivalenceExamples.html#13236" class="Bound">X</a> <a id="13238" class="Symbol">:</a> <a id="13240" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13242" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13244" class="Symbol">}</a> <a id="13246" class="Symbol">→</a> <a id="13248" href="UF.FunExt.html#851" class="Function">funext</a> <a id="13255" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13257" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
   <a id="13262" class="Symbol">→</a> <a id="13264" class="Symbol">(</a><a id="13265" href="UF.EquivalenceExamples.html#13236" class="Bound">X</a> <a id="13267" class="Symbol">→</a> <a id="13269" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="13271" class="Symbol">{</a><a id="13272" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="13273" class="Symbol">})</a> <a id="13276" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13278" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="13280" class="Symbol">{</a><a id="13281" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="13282" class="Symbol">}</a>
<a id="13284" href="UF.EquivalenceExamples.html#13230" class="Function">→𝟙</a> <a id="13287" class="Symbol">{</a><a id="13288" href="UF.EquivalenceExamples.html#13288" class="Bound">𝓤</a><a id="13289" class="Symbol">}</a> <a id="13291" class="Symbol">{</a><a id="13292" href="UF.EquivalenceExamples.html#13292" class="Bound">𝓥</a><a id="13293" class="Symbol">}</a> <a id="13295" class="Symbol">{</a><a id="13296" href="UF.EquivalenceExamples.html#13296" class="Bound">X</a><a id="13297" class="Symbol">}</a> <a id="13299" href="UF.EquivalenceExamples.html#13299" class="Bound">fe</a> <a id="13302" class="Symbol">=</a> <a id="13304" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="13311" href="UF.EquivalenceExamples.html#13334" class="Function">f</a> <a id="13313" class="Symbol">(</a><a id="13314" href="UF.EquivalenceExamples.html#13371" class="Function">g</a> <a id="13316" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13318" href="UF.EquivalenceExamples.html#13414" class="Function">ε</a> <a id="13320" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13322" href="UF.EquivalenceExamples.html#13498" class="Function">η</a><a id="13323" class="Symbol">)</a>
 <a id="13326" class="Keyword">where</a>
  <a id="13334" href="UF.EquivalenceExamples.html#13334" class="Function">f</a> <a id="13336" class="Symbol">:</a> <a id="13338" class="Symbol">(</a><a id="13339" href="UF.EquivalenceExamples.html#13296" class="Bound">X</a> <a id="13341" class="Symbol">→</a> <a id="13343" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="13344" class="Symbol">)</a> <a id="13346" class="Symbol">→</a> <a id="13348" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="13352" href="UF.EquivalenceExamples.html#13334" class="Function">f</a> <a id="13354" class="Symbol">=</a> <a id="13356" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a>

  <a id="13371" href="UF.EquivalenceExamples.html#13371" class="Function">g</a> <a id="13373" class="Symbol">:</a> <a id="13375" class="Symbol">(</a><a id="13376" href="UF.EquivalenceExamples.html#13376" class="Bound">t</a> <a id="13378" class="Symbol">:</a> <a id="13380" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="13381" class="Symbol">)</a> <a id="13383" class="Symbol">→</a> <a id="13385" href="UF.EquivalenceExamples.html#13296" class="Bound">X</a> <a id="13387" class="Symbol">→</a> <a id="13389" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="13393" href="UF.EquivalenceExamples.html#13371" class="Function">g</a> <a id="13395" href="UF.EquivalenceExamples.html#13395" class="Bound">t</a> <a id="13397" class="Symbol">=</a> <a id="13399" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a>

  <a id="13414" href="UF.EquivalenceExamples.html#13414" class="Function">ε</a> <a id="13416" class="Symbol">:</a> <a id="13418" class="Symbol">(</a><a id="13419" href="UF.EquivalenceExamples.html#13419" class="Bound">α</a> <a id="13421" class="Symbol">:</a> <a id="13423" href="UF.EquivalenceExamples.html#13296" class="Bound">X</a> <a id="13425" class="Symbol">→</a> <a id="13427" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="13428" class="Symbol">)</a> <a id="13430" class="Symbol">→</a> <a id="13432" href="UF.EquivalenceExamples.html#13371" class="Function">g</a> <a id="13434" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="13436" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13438" href="UF.EquivalenceExamples.html#13419" class="Bound">α</a>
  <a id="13442" href="UF.EquivalenceExamples.html#13414" class="Function">ε</a> <a id="13444" href="UF.EquivalenceExamples.html#13444" class="Bound">α</a> <a id="13446" class="Symbol">=</a> <a id="13448" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="13456" href="UF.EquivalenceExamples.html#13299" class="Bound">fe</a> <a id="13459" class="Symbol">λ</a> <a id="13461" class="Symbol">(</a><a id="13462" href="UF.EquivalenceExamples.html#13462" class="Bound">x</a> <a id="13464" class="Symbol">:</a> <a id="13466" href="UF.EquivalenceExamples.html#13296" class="Bound">X</a><a id="13467" class="Symbol">)</a> <a id="13469" class="Symbol">→</a> <a id="13471" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="13481" class="Symbol">(</a><a id="13482" href="UF.EquivalenceExamples.html#13371" class="Function">g</a> <a id="13484" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="13486" href="UF.EquivalenceExamples.html#13462" class="Bound">x</a><a id="13487" class="Symbol">)</a> <a id="13489" class="Symbol">(</a><a id="13490" href="UF.EquivalenceExamples.html#13444" class="Bound">α</a> <a id="13492" href="UF.EquivalenceExamples.html#13462" class="Bound">x</a><a id="13493" class="Symbol">)</a>

  <a id="13498" href="UF.EquivalenceExamples.html#13498" class="Function">η</a> <a id="13500" class="Symbol">:</a> <a id="13502" class="Symbol">(</a><a id="13503" href="UF.EquivalenceExamples.html#13503" class="Bound">t</a> <a id="13505" class="Symbol">:</a> <a id="13507" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="13508" class="Symbol">)</a> <a id="13510" class="Symbol">→</a> <a id="13512" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="13514" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13516" href="UF.EquivalenceExamples.html#13503" class="Bound">t</a>
  <a id="13520" href="UF.EquivalenceExamples.html#13498" class="Function">η</a> <a id="13522" class="Symbol">=</a> <a id="13524" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="13534" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="Π×+"></a><a id="13537" href="UF.EquivalenceExamples.html#13537" class="Function">Π×+</a> <a id="13541" class="Symbol">:</a> <a id="13543" class="Symbol">{</a><a id="13544" href="UF.EquivalenceExamples.html#13544" class="Bound">X</a> <a id="13546" class="Symbol">:</a> <a id="13548" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13550" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13552" class="Symbol">}</a> <a id="13554" class="Symbol">{</a><a id="13555" href="UF.EquivalenceExamples.html#13555" class="Bound">Y</a> <a id="13557" class="Symbol">:</a> <a id="13559" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13561" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13563" class="Symbol">}</a> <a id="13565" class="Symbol">{</a><a id="13566" href="UF.EquivalenceExamples.html#13566" class="Bound">A</a> <a id="13568" class="Symbol">:</a> <a id="13570" href="UF.EquivalenceExamples.html#13544" class="Bound">X</a> <a id="13572" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13574" href="UF.EquivalenceExamples.html#13555" class="Bound">Y</a> <a id="13576" class="Symbol">→</a> <a id="13578" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="13580" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13582" class="Symbol">}</a> <a id="13584" class="Symbol">→</a> <a id="13586" href="UF.FunExt.html#851" class="Function">funext</a> <a id="13593" class="Symbol">(</a><a id="13594" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13596" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13598" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="13599" class="Symbol">)</a> <a id="13601" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
    <a id="13607" class="Symbol">→</a> <a id="13609" class="Symbol">(</a><a id="13610" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13612" href="UF.EquivalenceExamples.html#13612" class="Bound">x</a> <a id="13614" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13616" href="UF.EquivalenceExamples.html#13544" class="Bound">X</a> <a id="13618" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13620" href="UF.EquivalenceExamples.html#13566" class="Bound">A</a> <a id="13622" class="Symbol">(</a><a id="13623" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13627" href="UF.EquivalenceExamples.html#13612" class="Bound">x</a><a id="13628" class="Symbol">))</a> <a id="13631" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13633" class="Symbol">(</a><a id="13634" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13636" href="UF.EquivalenceExamples.html#13636" class="Bound">y</a> <a id="13638" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13640" href="UF.EquivalenceExamples.html#13555" class="Bound">Y</a> <a id="13642" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13644" href="UF.EquivalenceExamples.html#13566" class="Bound">A</a> <a id="13646" class="Symbol">(</a><a id="13647" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13651" href="UF.EquivalenceExamples.html#13636" class="Bound">y</a><a id="13652" class="Symbol">))</a>
    <a id="13659" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13661" class="Symbol">(</a><a id="13662" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13664" href="UF.EquivalenceExamples.html#13664" class="Bound">z</a> <a id="13666" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13668" href="UF.EquivalenceExamples.html#13544" class="Bound">X</a> <a id="13670" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13672" href="UF.EquivalenceExamples.html#13555" class="Bound">Y</a> <a id="13674" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13676" href="UF.EquivalenceExamples.html#13566" class="Bound">A</a> <a id="13678" href="UF.EquivalenceExamples.html#13664" class="Bound">z</a><a id="13679" class="Symbol">)</a>

<a id="13682" href="UF.EquivalenceExamples.html#13537" class="Function">Π×+</a> <a id="13686" class="Symbol">{</a><a id="13687" href="UF.EquivalenceExamples.html#13687" class="Bound">𝓤</a><a id="13688" class="Symbol">}</a> <a id="13690" class="Symbol">{</a><a id="13691" href="UF.EquivalenceExamples.html#13691" class="Bound">𝓥</a><a id="13692" class="Symbol">}</a> <a id="13694" class="Symbol">{</a><a id="13695" href="UF.EquivalenceExamples.html#13695" class="Bound">𝓦</a><a id="13696" class="Symbol">}</a> <a id="13698" class="Symbol">{</a><a id="13699" href="UF.EquivalenceExamples.html#13699" class="Bound">X</a><a id="13700" class="Symbol">}</a> <a id="13702" class="Symbol">{</a><a id="13703" href="UF.EquivalenceExamples.html#13703" class="Bound">Y</a><a id="13704" class="Symbol">}</a> <a id="13706" class="Symbol">{</a><a id="13707" href="UF.EquivalenceExamples.html#13707" class="Bound">A</a><a id="13708" class="Symbol">}</a> <a id="13710" href="UF.EquivalenceExamples.html#13710" class="Bound">fe</a> <a id="13713" class="Symbol">=</a> <a id="13715" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="13722" href="UF.EquivalenceExamples.html#13745" class="Function">f</a> <a id="13724" class="Symbol">(</a><a id="13725" href="UF.EquivalenceExamples.html#13872" class="Function">g</a> <a id="13727" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13729" href="UF.EquivalenceExamples.html#14103" class="Function">ε</a> <a id="13731" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13733" href="UF.EquivalenceExamples.html#13973" class="Function">η</a><a id="13734" class="Symbol">)</a>
 <a id="13737" class="Keyword">where</a>
  <a id="13745" href="UF.EquivalenceExamples.html#13745" class="Function">f</a> <a id="13747" class="Symbol">:</a> <a id="13749" class="Symbol">(</a><a id="13750" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13752" href="UF.EquivalenceExamples.html#13752" class="Bound">x</a> <a id="13754" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13756" href="UF.EquivalenceExamples.html#13699" class="Bound">X</a> <a id="13758" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13760" href="UF.EquivalenceExamples.html#13707" class="Bound">A</a> <a id="13762" class="Symbol">(</a><a id="13763" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13767" href="UF.EquivalenceExamples.html#13752" class="Bound">x</a><a id="13768" class="Symbol">))</a> <a id="13771" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13773" class="Symbol">(</a><a id="13774" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13776" href="UF.EquivalenceExamples.html#13776" class="Bound">y</a> <a id="13778" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13780" href="UF.EquivalenceExamples.html#13703" class="Bound">Y</a> <a id="13782" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13784" href="UF.EquivalenceExamples.html#13707" class="Bound">A</a> <a id="13786" class="Symbol">(</a><a id="13787" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13791" href="UF.EquivalenceExamples.html#13776" class="Bound">y</a><a id="13792" class="Symbol">))</a> <a id="13795" class="Symbol">→</a> <a id="13797" class="Symbol">(</a><a id="13798" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13800" href="UF.EquivalenceExamples.html#13800" class="Bound">z</a> <a id="13802" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13804" href="UF.EquivalenceExamples.html#13699" class="Bound">X</a> <a id="13806" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13808" href="UF.EquivalenceExamples.html#13703" class="Bound">Y</a> <a id="13810" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13812" href="UF.EquivalenceExamples.html#13707" class="Bound">A</a> <a id="13814" href="UF.EquivalenceExamples.html#13800" class="Bound">z</a><a id="13815" class="Symbol">)</a>
  <a id="13819" href="UF.EquivalenceExamples.html#13745" class="Function">f</a> <a id="13821" class="Symbol">(</a><a id="13822" href="UF.EquivalenceExamples.html#13822" class="Bound">l</a> <a id="13824" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13826" href="UF.EquivalenceExamples.html#13826" class="Bound">r</a><a id="13827" class="Symbol">)</a> <a id="13829" class="Symbol">(</a><a id="13830" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13834" href="UF.EquivalenceExamples.html#13834" class="Bound">x</a><a id="13835" class="Symbol">)</a> <a id="13837" class="Symbol">=</a> <a id="13839" href="UF.EquivalenceExamples.html#13822" class="Bound">l</a> <a id="13841" href="UF.EquivalenceExamples.html#13834" class="Bound">x</a>
  <a id="13845" href="UF.EquivalenceExamples.html#13745" class="Function">f</a> <a id="13847" class="Symbol">(</a><a id="13848" href="UF.EquivalenceExamples.html#13848" class="Bound">l</a> <a id="13850" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13852" href="UF.EquivalenceExamples.html#13852" class="Bound">r</a><a id="13853" class="Symbol">)</a> <a id="13855" class="Symbol">(</a><a id="13856" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13860" href="UF.EquivalenceExamples.html#13860" class="Bound">y</a><a id="13861" class="Symbol">)</a> <a id="13863" class="Symbol">=</a> <a id="13865" href="UF.EquivalenceExamples.html#13852" class="Bound">r</a> <a id="13867" href="UF.EquivalenceExamples.html#13860" class="Bound">y</a>

  <a id="13872" href="UF.EquivalenceExamples.html#13872" class="Function">g</a> <a id="13874" class="Symbol">:</a> <a id="13876" class="Symbol">(</a><a id="13877" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13879" href="UF.EquivalenceExamples.html#13879" class="Bound">z</a> <a id="13881" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13883" href="UF.EquivalenceExamples.html#13699" class="Bound">X</a> <a id="13885" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13887" href="UF.EquivalenceExamples.html#13703" class="Bound">Y</a> <a id="13889" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13891" href="UF.EquivalenceExamples.html#13707" class="Bound">A</a> <a id="13893" href="UF.EquivalenceExamples.html#13879" class="Bound">z</a><a id="13894" class="Symbol">)</a> <a id="13896" class="Symbol">→</a> <a id="13898" class="Symbol">(</a><a id="13899" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13901" href="UF.EquivalenceExamples.html#13901" class="Bound">x</a> <a id="13903" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13905" href="UF.EquivalenceExamples.html#13699" class="Bound">X</a> <a id="13907" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13909" href="UF.EquivalenceExamples.html#13707" class="Bound">A</a> <a id="13911" class="Symbol">(</a><a id="13912" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13916" href="UF.EquivalenceExamples.html#13901" class="Bound">x</a><a id="13917" class="Symbol">))</a> <a id="13920" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="13922" class="Symbol">(</a><a id="13923" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="13925" href="UF.EquivalenceExamples.html#13925" class="Bound">y</a> <a id="13927" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="13929" href="UF.EquivalenceExamples.html#13703" class="Bound">Y</a> <a id="13931" href="MLTT.Pi.html#321" class="Function">,</a> <a id="13933" href="UF.EquivalenceExamples.html#13707" class="Bound">A</a> <a id="13935" class="Symbol">(</a><a id="13936" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13940" href="UF.EquivalenceExamples.html#13925" class="Bound">y</a><a id="13941" class="Symbol">))</a>
  <a id="13946" href="UF.EquivalenceExamples.html#13872" class="Function">g</a> <a id="13948" href="UF.EquivalenceExamples.html#13948" class="Bound">h</a> <a id="13950" class="Symbol">=</a> <a id="13952" href="UF.EquivalenceExamples.html#13948" class="Bound">h</a> <a id="13954" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13956" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13960" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13962" href="UF.EquivalenceExamples.html#13948" class="Bound">h</a> <a id="13964" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13966" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a>

  <a id="13973" href="UF.EquivalenceExamples.html#13973" class="Function">η</a> <a id="13975" class="Symbol">:</a> <a id="13977" href="UF.EquivalenceExamples.html#13745" class="Function">f</a> <a id="13979" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13981" href="UF.EquivalenceExamples.html#13872" class="Function">g</a> <a id="13983" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="13985" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="13990" href="UF.EquivalenceExamples.html#13973" class="Function">η</a> <a id="13992" href="UF.EquivalenceExamples.html#13992" class="Bound">h</a> <a id="13994" class="Symbol">=</a> <a id="13996" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="14004" href="UF.EquivalenceExamples.html#13710" class="Bound">fe</a> <a id="14007" href="UF.EquivalenceExamples.html#14022" class="Function">γ</a>
   <a id="14012" class="Keyword">where</a>
    <a id="14022" href="UF.EquivalenceExamples.html#14022" class="Function">γ</a> <a id="14024" class="Symbol">:</a> <a id="14026" class="Symbol">(</a><a id="14027" href="UF.EquivalenceExamples.html#14027" class="Bound">z</a> <a id="14029" class="Symbol">:</a> <a id="14031" href="UF.EquivalenceExamples.html#13699" class="Bound">X</a> <a id="14033" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14035" href="UF.EquivalenceExamples.html#13703" class="Bound">Y</a><a id="14036" class="Symbol">)</a> <a id="14038" class="Symbol">→</a> <a id="14040" class="Symbol">(</a><a id="14041" href="UF.EquivalenceExamples.html#13745" class="Function">f</a> <a id="14043" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14045" href="UF.EquivalenceExamples.html#13872" class="Function">g</a><a id="14046" class="Symbol">)</a> <a id="14048" href="UF.EquivalenceExamples.html#13992" class="Bound">h</a> <a id="14050" href="UF.EquivalenceExamples.html#14027" class="Bound">z</a> <a id="14052" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14054" href="UF.EquivalenceExamples.html#13992" class="Bound">h</a> <a id="14056" href="UF.EquivalenceExamples.html#14027" class="Bound">z</a>
    <a id="14062" href="UF.EquivalenceExamples.html#14022" class="Function">γ</a> <a id="14064" class="Symbol">(</a><a id="14065" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14069" href="UF.EquivalenceExamples.html#14069" class="Bound">x</a><a id="14070" class="Symbol">)</a> <a id="14072" class="Symbol">=</a> <a id="14074" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="14083" href="UF.EquivalenceExamples.html#14022" class="Function">γ</a> <a id="14085" class="Symbol">(</a><a id="14086" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14090" href="UF.EquivalenceExamples.html#14090" class="Bound">y</a><a id="14091" class="Symbol">)</a> <a id="14093" class="Symbol">=</a> <a id="14095" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="14103" href="UF.EquivalenceExamples.html#14103" class="Function">ε</a> <a id="14105" class="Symbol">:</a> <a id="14107" href="UF.EquivalenceExamples.html#13872" class="Function">g</a> <a id="14109" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14111" href="UF.EquivalenceExamples.html#13745" class="Function">f</a> <a id="14113" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="14115" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="14120" href="UF.EquivalenceExamples.html#14103" class="Function">ε</a> <a id="14122" class="Symbol">(</a><a id="14123" href="UF.EquivalenceExamples.html#14123" class="Bound">l</a> <a id="14125" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14127" href="UF.EquivalenceExamples.html#14127" class="Bound">r</a><a id="14128" class="Symbol">)</a> <a id="14130" class="Symbol">=</a> <a id="14132" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>


<a id="+→"></a><a id="14139" href="UF.EquivalenceExamples.html#14139" class="Function">+→</a> <a id="14142" class="Symbol">:</a> <a id="14144" class="Symbol">{</a><a id="14145" href="UF.EquivalenceExamples.html#14145" class="Bound">X</a> <a id="14147" class="Symbol">:</a> <a id="14149" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14151" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14153" class="Symbol">}</a> <a id="14155" class="Symbol">{</a><a id="14156" href="UF.EquivalenceExamples.html#14156" class="Bound">Y</a> <a id="14158" class="Symbol">:</a> <a id="14160" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14162" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14164" class="Symbol">}</a> <a id="14166" class="Symbol">{</a><a id="14167" href="UF.EquivalenceExamples.html#14167" class="Bound">Z</a> <a id="14169" class="Symbol">:</a> <a id="14171" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="14173" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14175" class="Symbol">}</a>
   <a id="14180" class="Symbol">→</a> <a id="14182" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14189" class="Symbol">(</a><a id="14190" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14192" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14194" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="14195" class="Symbol">)</a> <a id="14197" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
   <a id="14202" class="Symbol">→</a> <a id="14204" class="Symbol">(</a><a id="14205" href="UF.EquivalenceExamples.html#14145" class="Bound">X</a> <a id="14207" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14209" href="UF.EquivalenceExamples.html#14156" class="Bound">Y</a> <a id="14211" class="Symbol">→</a> <a id="14213" href="UF.EquivalenceExamples.html#14167" class="Bound">Z</a><a id="14214" class="Symbol">)</a> <a id="14216" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14218" class="Symbol">(</a><a id="14219" href="UF.EquivalenceExamples.html#14145" class="Bound">X</a> <a id="14221" class="Symbol">→</a> <a id="14223" href="UF.EquivalenceExamples.html#14167" class="Bound">Z</a><a id="14224" class="Symbol">)</a> <a id="14226" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14228" class="Symbol">(</a><a id="14229" href="UF.EquivalenceExamples.html#14156" class="Bound">Y</a> <a id="14231" class="Symbol">→</a> <a id="14233" href="UF.EquivalenceExamples.html#14167" class="Bound">Z</a><a id="14234" class="Symbol">)</a>
<a id="14236" href="UF.EquivalenceExamples.html#14139" class="Function">+→</a> <a id="14239" href="UF.EquivalenceExamples.html#14239" class="Bound">fe</a> <a id="14242" class="Symbol">=</a> <a id="14244" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="14250" class="Symbol">(</a><a id="14251" href="UF.EquivalenceExamples.html#13537" class="Function">Π×+</a> <a id="14255" href="UF.EquivalenceExamples.html#14239" class="Bound">fe</a><a id="14257" class="Symbol">)</a>

<a id="→×"></a><a id="14260" href="UF.EquivalenceExamples.html#14260" class="Function">→×</a> <a id="14263" class="Symbol">:</a> <a id="14265" class="Symbol">{</a><a id="14266" href="UF.EquivalenceExamples.html#14266" class="Bound">A</a> <a id="14268" class="Symbol">:</a> <a id="14270" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14272" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14274" class="Symbol">}</a> <a id="14276" class="Symbol">{</a><a id="14277" href="UF.EquivalenceExamples.html#14277" class="Bound">X</a> <a id="14279" class="Symbol">:</a> <a id="14281" href="UF.EquivalenceExamples.html#14266" class="Bound">A</a> <a id="14283" class="Symbol">→</a> <a id="14285" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14287" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14289" class="Symbol">}</a> <a id="14291" class="Symbol">{</a><a id="14292" href="UF.EquivalenceExamples.html#14292" class="Bound">Y</a> <a id="14294" class="Symbol">:</a> <a id="14296" href="UF.EquivalenceExamples.html#14266" class="Bound">A</a> <a id="14298" class="Symbol">→</a> <a id="14300" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="14302" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14304" class="Symbol">}</a>
   <a id="14309" class="Symbol">→</a> <a id="14311" class="Symbol">((</a><a id="14313" href="UF.EquivalenceExamples.html#14313" class="Bound">a</a> <a id="14315" class="Symbol">:</a> <a id="14317" href="UF.EquivalenceExamples.html#14266" class="Bound">A</a><a id="14318" class="Symbol">)</a> <a id="14320" class="Symbol">→</a> <a id="14322" href="UF.EquivalenceExamples.html#14277" class="Bound">X</a> <a id="14324" href="UF.EquivalenceExamples.html#14313" class="Bound">a</a> <a id="14326" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14328" href="UF.EquivalenceExamples.html#14292" class="Bound">Y</a> <a id="14330" href="UF.EquivalenceExamples.html#14313" class="Bound">a</a><a id="14331" class="Symbol">)</a>  <a id="14334" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14336" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="14338" href="UF.EquivalenceExamples.html#14277" class="Bound">X</a> <a id="14340" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14342" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="14344" href="UF.EquivalenceExamples.html#14292" class="Bound">Y</a>
<a id="14346" href="UF.EquivalenceExamples.html#14260" class="Function">→×</a> <a id="14349" class="Symbol">{</a><a id="14350" href="UF.EquivalenceExamples.html#14350" class="Bound">𝓤</a><a id="14351" class="Symbol">}</a> <a id="14353" class="Symbol">{</a><a id="14354" href="UF.EquivalenceExamples.html#14354" class="Bound">𝓥</a><a id="14355" class="Symbol">}</a> <a id="14357" class="Symbol">{</a><a id="14358" href="UF.EquivalenceExamples.html#14358" class="Bound">𝓦</a><a id="14359" class="Symbol">}</a> <a id="14361" class="Symbol">{</a><a id="14362" href="UF.EquivalenceExamples.html#14362" class="Bound">A</a><a id="14363" class="Symbol">}</a> <a id="14365" class="Symbol">{</a><a id="14366" href="UF.EquivalenceExamples.html#14366" class="Bound">X</a><a id="14367" class="Symbol">}</a> <a id="14369" class="Symbol">{</a><a id="14370" href="UF.EquivalenceExamples.html#14370" class="Bound">Y</a><a id="14371" class="Symbol">}</a> <a id="14373" class="Symbol">=</a> <a id="14375" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="14382" href="UF.EquivalenceExamples.html#14405" class="Function">f</a> <a id="14384" class="Symbol">(</a><a id="14385" href="UF.EquivalenceExamples.html#14492" class="Function">g</a> <a id="14387" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14389" href="UF.EquivalenceExamples.html#14557" class="Function">ε</a> <a id="14391" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14393" href="UF.EquivalenceExamples.html#14617" class="Function">η</a><a id="14394" class="Symbol">)</a>
 <a id="14397" class="Keyword">where</a>
  <a id="14405" href="UF.EquivalenceExamples.html#14405" class="Function">f</a> <a id="14407" class="Symbol">:</a> <a id="14409" class="Symbol">((</a><a id="14411" href="UF.EquivalenceExamples.html#14411" class="Bound">a</a> <a id="14413" class="Symbol">:</a> <a id="14415" href="UF.EquivalenceExamples.html#14362" class="Bound">A</a><a id="14416" class="Symbol">)</a> <a id="14418" class="Symbol">→</a> <a id="14420" href="UF.EquivalenceExamples.html#14366" class="Bound">X</a> <a id="14422" href="UF.EquivalenceExamples.html#14411" class="Bound">a</a> <a id="14424" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14426" href="UF.EquivalenceExamples.html#14370" class="Bound">Y</a> <a id="14428" href="UF.EquivalenceExamples.html#14411" class="Bound">a</a><a id="14429" class="Symbol">)</a> <a id="14431" class="Symbol">→</a> <a id="14433" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="14435" href="UF.EquivalenceExamples.html#14366" class="Bound">X</a> <a id="14437" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14439" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="14441" href="UF.EquivalenceExamples.html#14370" class="Bound">Y</a>
  <a id="14445" href="UF.EquivalenceExamples.html#14405" class="Function">f</a> <a id="14447" href="UF.EquivalenceExamples.html#14447" class="Bound">φ</a> <a id="14449" class="Symbol">=</a> <a id="14451" class="Symbol">(λ</a> <a id="14454" href="UF.EquivalenceExamples.html#14454" class="Bound">a</a> <a id="14456" class="Symbol">→</a> <a id="14458" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="14462" class="Symbol">(</a><a id="14463" href="UF.EquivalenceExamples.html#14447" class="Bound">φ</a> <a id="14465" href="UF.EquivalenceExamples.html#14454" class="Bound">a</a><a id="14466" class="Symbol">))</a> <a id="14469" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14471" class="Symbol">(λ</a> <a id="14474" href="UF.EquivalenceExamples.html#14474" class="Bound">a</a> <a id="14476" class="Symbol">→</a> <a id="14478" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="14482" class="Symbol">(</a><a id="14483" href="UF.EquivalenceExamples.html#14447" class="Bound">φ</a> <a id="14485" href="UF.EquivalenceExamples.html#14474" class="Bound">a</a><a id="14486" class="Symbol">))</a>

  <a id="14492" href="UF.EquivalenceExamples.html#14492" class="Function">g</a> <a id="14494" class="Symbol">:</a> <a id="14496" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="14498" href="UF.EquivalenceExamples.html#14366" class="Bound">X</a> <a id="14500" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14502" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="14504" href="UF.EquivalenceExamples.html#14370" class="Bound">Y</a> <a id="14506" class="Symbol">→</a> <a id="14508" class="Symbol">(</a><a id="14509" href="UF.EquivalenceExamples.html#14509" class="Bound">a</a> <a id="14511" class="Symbol">:</a> <a id="14513" href="UF.EquivalenceExamples.html#14362" class="Bound">A</a><a id="14514" class="Symbol">)</a> <a id="14516" class="Symbol">→</a> <a id="14518" href="UF.EquivalenceExamples.html#14366" class="Bound">X</a> <a id="14520" href="UF.EquivalenceExamples.html#14509" class="Bound">a</a> <a id="14522" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14524" href="UF.EquivalenceExamples.html#14370" class="Bound">Y</a> <a id="14526" href="UF.EquivalenceExamples.html#14509" class="Bound">a</a>
  <a id="14530" href="UF.EquivalenceExamples.html#14492" class="Function">g</a> <a id="14532" class="Symbol">(</a><a id="14533" href="UF.EquivalenceExamples.html#14533" class="Bound">γ</a> <a id="14535" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14537" href="UF.EquivalenceExamples.html#14537" class="Bound">δ</a><a id="14538" class="Symbol">)</a> <a id="14540" href="UF.EquivalenceExamples.html#14540" class="Bound">a</a> <a id="14542" class="Symbol">=</a> <a id="14544" href="UF.EquivalenceExamples.html#14533" class="Bound">γ</a> <a id="14546" href="UF.EquivalenceExamples.html#14540" class="Bound">a</a> <a id="14548" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14550" href="UF.EquivalenceExamples.html#14537" class="Bound">δ</a> <a id="14552" href="UF.EquivalenceExamples.html#14540" class="Bound">a</a>

  <a id="14557" href="UF.EquivalenceExamples.html#14557" class="Function">ε</a> <a id="14559" class="Symbol">:</a> <a id="14561" class="Symbol">(</a><a id="14562" href="UF.EquivalenceExamples.html#14562" class="Bound">φ</a> <a id="14564" class="Symbol">:</a> <a id="14566" class="Symbol">(</a><a id="14567" href="UF.EquivalenceExamples.html#14567" class="Bound">a</a> <a id="14569" class="Symbol">:</a> <a id="14571" href="UF.EquivalenceExamples.html#14362" class="Bound">A</a><a id="14572" class="Symbol">)</a> <a id="14574" class="Symbol">→</a> <a id="14576" href="UF.EquivalenceExamples.html#14366" class="Bound">X</a> <a id="14578" href="UF.EquivalenceExamples.html#14567" class="Bound">a</a> <a id="14580" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14582" href="UF.EquivalenceExamples.html#14370" class="Bound">Y</a> <a id="14584" href="UF.EquivalenceExamples.html#14567" class="Bound">a</a><a id="14585" class="Symbol">)</a> <a id="14587" class="Symbol">→</a> <a id="14589" href="UF.EquivalenceExamples.html#14492" class="Function">g</a> <a id="14591" class="Symbol">(</a><a id="14592" href="UF.EquivalenceExamples.html#14405" class="Function">f</a> <a id="14594" href="UF.EquivalenceExamples.html#14562" class="Bound">φ</a><a id="14595" class="Symbol">)</a> <a id="14597" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14599" href="UF.EquivalenceExamples.html#14562" class="Bound">φ</a>
  <a id="14603" href="UF.EquivalenceExamples.html#14557" class="Function">ε</a> <a id="14605" href="UF.EquivalenceExamples.html#14605" class="Bound">φ</a> <a id="14607" class="Symbol">=</a> <a id="14609" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="14617" href="UF.EquivalenceExamples.html#14617" class="Function">η</a> <a id="14619" class="Symbol">:</a> <a id="14621" class="Symbol">(</a><a id="14622" href="UF.EquivalenceExamples.html#14622" class="Bound">α</a> <a id="14624" class="Symbol">:</a> <a id="14626" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="14628" href="UF.EquivalenceExamples.html#14366" class="Bound">X</a> <a id="14630" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14632" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="14634" href="UF.EquivalenceExamples.html#14370" class="Bound">Y</a><a id="14635" class="Symbol">)</a> <a id="14637" class="Symbol">→</a> <a id="14639" href="UF.EquivalenceExamples.html#14405" class="Function">f</a> <a id="14641" class="Symbol">(</a><a id="14642" href="UF.EquivalenceExamples.html#14492" class="Function">g</a> <a id="14644" href="UF.EquivalenceExamples.html#14622" class="Bound">α</a><a id="14645" class="Symbol">)</a> <a id="14647" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14649" href="UF.EquivalenceExamples.html#14622" class="Bound">α</a>
  <a id="14653" href="UF.EquivalenceExamples.html#14617" class="Function">η</a> <a id="14655" class="Symbol">(</a><a id="14656" href="UF.EquivalenceExamples.html#14656" class="Bound">γ</a> <a id="14658" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14660" href="UF.EquivalenceExamples.html#14660" class="Bound">δ</a><a id="14661" class="Symbol">)</a> <a id="14663" class="Symbol">=</a> <a id="14665" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="→cong"></a><a id="14671" href="UF.EquivalenceExamples.html#14671" class="Function">→cong</a> <a id="14677" class="Symbol">:</a> <a id="14679" class="Symbol">{</a><a id="14680" href="UF.EquivalenceExamples.html#14680" class="Bound">X</a> <a id="14682" class="Symbol">:</a> <a id="14684" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14686" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14688" class="Symbol">}</a> <a id="14690" class="Symbol">{</a><a id="14691" href="UF.EquivalenceExamples.html#14691" class="Bound">Y</a> <a id="14693" class="Symbol">:</a> <a id="14695" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14697" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14699" class="Symbol">}</a> <a id="14701" class="Symbol">{</a><a id="14702" href="UF.EquivalenceExamples.html#14702" class="Bound">A</a> <a id="14704" class="Symbol">:</a> <a id="14706" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="14708" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14710" class="Symbol">}</a> <a id="14712" class="Symbol">{</a><a id="14713" href="UF.EquivalenceExamples.html#14713" class="Bound">B</a> <a id="14715" class="Symbol">:</a> <a id="14717" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="14719" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14721" class="Symbol">}</a>
      <a id="14729" class="Symbol">→</a> <a id="14731" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14738" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="14740" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a>
      <a id="14748" class="Symbol">→</a> <a id="14750" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14757" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14759" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
      <a id="14767" class="Symbol">→</a> <a id="14769" href="UF.EquivalenceExamples.html#14680" class="Bound">X</a> <a id="14771" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14773" href="UF.EquivalenceExamples.html#14702" class="Bound">A</a> <a id="14775" class="Symbol">→</a> <a id="14777" href="UF.EquivalenceExamples.html#14691" class="Bound">Y</a> <a id="14779" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14781" href="UF.EquivalenceExamples.html#14713" class="Bound">B</a> <a id="14783" class="Symbol">→</a> <a id="14785" class="Symbol">(</a><a id="14786" href="UF.EquivalenceExamples.html#14680" class="Bound">X</a> <a id="14788" class="Symbol">→</a> <a id="14790" href="UF.EquivalenceExamples.html#14691" class="Bound">Y</a><a id="14791" class="Symbol">)</a> <a id="14793" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14795" class="Symbol">(</a><a id="14796" href="UF.EquivalenceExamples.html#14702" class="Bound">A</a> <a id="14798" class="Symbol">→</a> <a id="14800" href="UF.EquivalenceExamples.html#14713" class="Bound">B</a><a id="14801" class="Symbol">)</a>
<a id="14803" href="UF.EquivalenceExamples.html#14671" class="Function">→cong</a> <a id="14809" class="Symbol">{</a><a id="14810" href="UF.EquivalenceExamples.html#14810" class="Bound">𝓤</a><a id="14811" class="Symbol">}</a> <a id="14813" class="Symbol">{</a><a id="14814" href="UF.EquivalenceExamples.html#14814" class="Bound">𝓥</a><a id="14815" class="Symbol">}</a> <a id="14817" class="Symbol">{</a><a id="14818" href="UF.EquivalenceExamples.html#14818" class="Bound">𝓦</a><a id="14819" class="Symbol">}</a> <a id="14821" class="Symbol">{</a><a id="14822" href="UF.EquivalenceExamples.html#14822" class="Bound">𝓣</a><a id="14823" class="Symbol">}</a> <a id="14825" class="Symbol">{</a><a id="14826" href="UF.EquivalenceExamples.html#14826" class="Bound">X</a><a id="14827" class="Symbol">}</a> <a id="14829" class="Symbol">{</a><a id="14830" href="UF.EquivalenceExamples.html#14830" class="Bound">Y</a><a id="14831" class="Symbol">}</a> <a id="14833" class="Symbol">{</a><a id="14834" href="UF.EquivalenceExamples.html#14834" class="Bound">A</a><a id="14835" class="Symbol">}</a> <a id="14837" class="Symbol">{</a><a id="14838" href="UF.EquivalenceExamples.html#14838" class="Bound">B</a><a id="14839" class="Symbol">}</a> <a id="14841" href="UF.EquivalenceExamples.html#14841" class="Bound">fe</a> <a id="14844" href="UF.EquivalenceExamples.html#14844" class="Bound">fe&#39;</a> <a id="14848" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="14850" href="UF.EquivalenceExamples.html#14850" class="Bound">g</a> <a id="14852" class="Symbol">=</a>
 <a id="14855" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="14862" href="UF.EquivalenceExamples.html#14938" class="Function">ϕ</a> <a id="14864" class="Symbol">(</a><a id="14865" href="UF.EquivalenceExamples.html#14995" class="Function">γ</a> <a id="14867" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14869" class="Symbol">((λ</a> <a id="14873" href="UF.EquivalenceExamples.html#14873" class="Bound">h</a> <a id="14875" class="Symbol">→</a> <a id="14877" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="14885" href="UF.EquivalenceExamples.html#14844" class="Bound">fe&#39;</a> <a id="14889" class="Symbol">(</a><a id="14890" href="UF.EquivalenceExamples.html#15414" class="Function">η</a> <a id="14892" href="UF.EquivalenceExamples.html#14873" class="Bound">h</a><a id="14893" class="Symbol">))</a> <a id="14896" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14898" class="Symbol">(λ</a> <a id="14901" href="UF.EquivalenceExamples.html#14901" class="Bound">k</a> <a id="14903" class="Symbol">→</a> <a id="14905" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="14913" href="UF.EquivalenceExamples.html#14841" class="Bound">fe</a> <a id="14916" class="Symbol">(</a><a id="14917" href="UF.EquivalenceExamples.html#15052" class="Function">ε</a> <a id="14919" href="UF.EquivalenceExamples.html#14901" class="Bound">k</a><a id="14920" class="Symbol">))))</a>
   <a id="14928" class="Keyword">where</a>
    <a id="14938" href="UF.EquivalenceExamples.html#14938" class="Function">ϕ</a> <a id="14940" class="Symbol">:</a> <a id="14942" class="Symbol">(</a><a id="14943" href="UF.EquivalenceExamples.html#14826" class="Bound">X</a> <a id="14945" class="Symbol">→</a> <a id="14947" href="UF.EquivalenceExamples.html#14830" class="Bound">Y</a><a id="14948" class="Symbol">)</a> <a id="14950" class="Symbol">→</a> <a id="14952" class="Symbol">(</a><a id="14953" href="UF.EquivalenceExamples.html#14834" class="Bound">A</a> <a id="14955" class="Symbol">→</a> <a id="14957" href="UF.EquivalenceExamples.html#14838" class="Bound">B</a><a id="14958" class="Symbol">)</a>
    <a id="14964" href="UF.EquivalenceExamples.html#14938" class="Function">ϕ</a> <a id="14966" href="UF.EquivalenceExamples.html#14966" class="Bound">h</a> <a id="14968" class="Symbol">=</a> <a id="14970" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="14972" href="UF.EquivalenceExamples.html#14850" class="Bound">g</a> <a id="14974" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="14976" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14978" href="UF.EquivalenceExamples.html#14966" class="Bound">h</a> <a id="14980" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14982" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="14984" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="14986" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>

    <a id="14995" href="UF.EquivalenceExamples.html#14995" class="Function">γ</a> <a id="14997" class="Symbol">:</a> <a id="14999" class="Symbol">(</a><a id="15000" href="UF.EquivalenceExamples.html#14834" class="Bound">A</a> <a id="15002" class="Symbol">→</a> <a id="15004" href="UF.EquivalenceExamples.html#14838" class="Bound">B</a><a id="15005" class="Symbol">)</a> <a id="15007" class="Symbol">→</a> <a id="15009" class="Symbol">(</a><a id="15010" href="UF.EquivalenceExamples.html#14826" class="Bound">X</a> <a id="15012" class="Symbol">→</a> <a id="15014" href="UF.EquivalenceExamples.html#14830" class="Bound">Y</a><a id="15015" class="Symbol">)</a>
    <a id="15021" href="UF.EquivalenceExamples.html#14995" class="Function">γ</a> <a id="15023" href="UF.EquivalenceExamples.html#15023" class="Bound">k</a> <a id="15025" class="Symbol">=</a> <a id="15027" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="15029" href="UF.EquivalenceExamples.html#14850" class="Bound">g</a> <a id="15031" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="15035" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="15037" href="UF.EquivalenceExamples.html#15023" class="Bound">k</a> <a id="15039" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="15041" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="15043" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="15045" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>

    <a id="15052" href="UF.EquivalenceExamples.html#15052" class="Function">ε</a> <a id="15054" class="Symbol">:</a> <a id="15056" class="Symbol">(</a><a id="15057" href="UF.EquivalenceExamples.html#15057" class="Bound">k</a> <a id="15059" class="Symbol">:</a> <a id="15061" href="UF.EquivalenceExamples.html#14834" class="Bound">A</a> <a id="15063" class="Symbol">→</a> <a id="15065" href="UF.EquivalenceExamples.html#14838" class="Bound">B</a><a id="15066" class="Symbol">)</a> <a id="15068" class="Symbol">→</a> <a id="15070" href="UF.EquivalenceExamples.html#14938" class="Function">ϕ</a> <a id="15072" class="Symbol">(</a><a id="15073" href="UF.EquivalenceExamples.html#14995" class="Function">γ</a> <a id="15075" href="UF.EquivalenceExamples.html#15057" class="Bound">k</a><a id="15076" class="Symbol">)</a> <a id="15078" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="15080" href="UF.EquivalenceExamples.html#15057" class="Bound">k</a>
    <a id="15086" href="UF.EquivalenceExamples.html#15052" class="Function">ε</a> <a id="15088" href="UF.EquivalenceExamples.html#15088" class="Bound">k</a> <a id="15090" href="UF.EquivalenceExamples.html#15090" class="Bound">a</a> <a id="15092" class="Symbol">=</a> <a id="15094" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="15096" href="UF.EquivalenceExamples.html#14850" class="Bound">g</a> <a id="15098" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="15100" class="Symbol">(</a><a id="15101" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="15103" href="UF.EquivalenceExamples.html#14850" class="Bound">g</a> <a id="15105" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="15109" class="Symbol">(</a><a id="15110" href="UF.EquivalenceExamples.html#15088" class="Bound">k</a> <a id="15112" class="Symbol">(</a><a id="15113" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="15115" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="15117" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="15119" class="Symbol">(</a><a id="15120" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="15122" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="15124" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="15128" href="UF.EquivalenceExamples.html#15090" class="Bound">a</a><a id="15129" class="Symbol">))))</a> <a id="15134" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15137" href="UF.EquivalenceExamples.html#15288" class="Function">I</a> <a id="15139" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="15153" href="UF.EquivalenceExamples.html#15088" class="Bound">k</a> <a id="15155" class="Symbol">(</a><a id="15156" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="15158" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="15160" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="15162" class="Symbol">(</a><a id="15163" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="15165" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="15167" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="15171" href="UF.EquivalenceExamples.html#15090" class="Bound">a</a><a id="15172" class="Symbol">))</a>                   <a id="15193" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15196" href="UF.EquivalenceExamples.html#15352" class="Function">II</a> <a id="15199" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="15213" href="UF.EquivalenceExamples.html#15088" class="Bound">k</a> <a id="15215" href="UF.EquivalenceExamples.html#15090" class="Bound">a</a>                                     <a id="15253" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
             <a id="15268" class="Keyword">where</a>
              <a id="15288" href="UF.EquivalenceExamples.html#15288" class="Function">I</a>  <a id="15291" class="Symbol">=</a> <a id="15293" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="15315" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="15317" href="UF.EquivalenceExamples.html#14850" class="Bound">g</a> <a id="15319" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="15321" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="15323" href="UF.EquivalenceExamples.html#14850" class="Bound">g</a> <a id="15325" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="15336" class="Symbol">_</a>
              <a id="15352" href="UF.EquivalenceExamples.html#15352" class="Function">II</a> <a id="15355" class="Symbol">=</a> <a id="15357" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15360" href="UF.EquivalenceExamples.html#15088" class="Bound">k</a> <a id="15362" class="Symbol">(</a><a id="15363" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="15385" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="15387" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="15389" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="15391" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="15393" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="15395" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="15406" href="UF.EquivalenceExamples.html#15090" class="Bound">a</a><a id="15407" class="Symbol">)</a>

    <a id="15414" href="UF.EquivalenceExamples.html#15414" class="Function">η</a> <a id="15416" class="Symbol">:</a> <a id="15418" class="Symbol">(</a><a id="15419" href="UF.EquivalenceExamples.html#15419" class="Bound">h</a> <a id="15421" class="Symbol">:</a> <a id="15423" href="UF.EquivalenceExamples.html#14826" class="Bound">X</a> <a id="15425" class="Symbol">→</a> <a id="15427" href="UF.EquivalenceExamples.html#14830" class="Bound">Y</a><a id="15428" class="Symbol">)</a> <a id="15430" class="Symbol">→</a> <a id="15432" href="UF.EquivalenceExamples.html#14995" class="Function">γ</a> <a id="15434" class="Symbol">(</a><a id="15435" href="UF.EquivalenceExamples.html#14938" class="Function">ϕ</a> <a id="15437" href="UF.EquivalenceExamples.html#15419" class="Bound">h</a><a id="15438" class="Symbol">)</a> <a id="15440" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="15442" href="UF.EquivalenceExamples.html#15419" class="Bound">h</a>
    <a id="15448" href="UF.EquivalenceExamples.html#15414" class="Function">η</a> <a id="15450" href="UF.EquivalenceExamples.html#15450" class="Bound">h</a> <a id="15452" href="UF.EquivalenceExamples.html#15452" class="Bound">x</a> <a id="15454" class="Symbol">=</a> <a id="15456" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="15458" href="UF.EquivalenceExamples.html#14850" class="Bound">g</a> <a id="15460" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="15464" class="Symbol">(</a><a id="15465" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="15467" href="UF.EquivalenceExamples.html#14850" class="Bound">g</a> <a id="15469" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="15471" class="Symbol">(</a><a id="15472" href="UF.EquivalenceExamples.html#15450" class="Bound">h</a> <a id="15474" class="Symbol">(</a><a id="15475" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="15477" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="15479" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="15483" class="Symbol">(</a><a id="15484" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="15486" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="15488" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="15490" href="UF.EquivalenceExamples.html#15452" class="Bound">x</a><a id="15491" class="Symbol">))))</a> <a id="15496" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15499" href="UF.EquivalenceExamples.html#15650" class="Function">I</a> <a id="15501" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="15515" href="UF.EquivalenceExamples.html#15450" class="Bound">h</a> <a id="15517" class="Symbol">(</a><a id="15518" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="15520" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="15522" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="15526" class="Symbol">(</a><a id="15527" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="15529" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="15531" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="15533" href="UF.EquivalenceExamples.html#15452" class="Bound">x</a><a id="15534" class="Symbol">))</a>                   <a id="15555" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15558" href="UF.EquivalenceExamples.html#15717" class="Function">II</a> <a id="15561" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="15575" href="UF.EquivalenceExamples.html#15450" class="Bound">h</a> <a id="15577" href="UF.EquivalenceExamples.html#15452" class="Bound">x</a>                                     <a id="15615" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
             <a id="15630" class="Keyword">where</a>
              <a id="15650" href="UF.EquivalenceExamples.html#15650" class="Function">I</a>  <a id="15653" class="Symbol">=</a> <a id="15655" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="15680" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="15682" href="UF.EquivalenceExamples.html#14850" class="Bound">g</a> <a id="15684" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="15686" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="15688" href="UF.EquivalenceExamples.html#14850" class="Bound">g</a> <a id="15690" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="15701" class="Symbol">_</a>
              <a id="15717" href="UF.EquivalenceExamples.html#15717" class="Function">II</a> <a id="15720" class="Symbol">=</a> <a id="15722" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15725" href="UF.EquivalenceExamples.html#15450" class="Bound">h</a> <a id="15727" class="Symbol">(</a><a id="15728" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="15753" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="15755" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="15757" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="15759" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="15761" href="UF.EquivalenceExamples.html#14848" class="Bound">f</a> <a id="15763" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="15774" href="UF.EquivalenceExamples.html#15452" class="Bound">x</a><a id="15775" class="Symbol">)</a>

<a id="→cong&#39;"></a><a id="15778" href="UF.EquivalenceExamples.html#15778" class="Function">→cong&#39;</a> <a id="15785" class="Symbol">:</a> <a id="15787" class="Symbol">{</a><a id="15788" href="UF.EquivalenceExamples.html#15788" class="Bound">X</a> <a id="15790" class="Symbol">:</a> <a id="15792" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15794" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15796" class="Symbol">}</a> <a id="15798" class="Symbol">{</a><a id="15799" href="UF.EquivalenceExamples.html#15799" class="Bound">Y</a> <a id="15801" class="Symbol">:</a> <a id="15803" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15805" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15807" class="Symbol">}</a> <a id="15809" class="Symbol">{</a><a id="15810" href="UF.EquivalenceExamples.html#15810" class="Bound">B</a> <a id="15812" class="Symbol">:</a> <a id="15814" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="15816" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15818" class="Symbol">}</a>
       <a id="15827" class="Symbol">→</a> <a id="15829" href="UF.FunExt.html#851" class="Function">funext</a> <a id="15836" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15838" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a>
       <a id="15847" class="Symbol">→</a> <a id="15849" href="UF.FunExt.html#851" class="Function">funext</a> <a id="15856" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15858" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
       <a id="15867" class="Symbol">→</a> <a id="15869" href="UF.EquivalenceExamples.html#15799" class="Bound">Y</a> <a id="15871" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="15873" href="UF.EquivalenceExamples.html#15810" class="Bound">B</a> <a id="15875" class="Symbol">→</a> <a id="15877" class="Symbol">(</a><a id="15878" href="UF.EquivalenceExamples.html#15788" class="Bound">X</a> <a id="15880" class="Symbol">→</a> <a id="15882" href="UF.EquivalenceExamples.html#15799" class="Bound">Y</a><a id="15883" class="Symbol">)</a> <a id="15885" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="15887" class="Symbol">(</a><a id="15888" href="UF.EquivalenceExamples.html#15788" class="Bound">X</a> <a id="15890" class="Symbol">→</a> <a id="15892" href="UF.EquivalenceExamples.html#15810" class="Bound">B</a><a id="15893" class="Symbol">)</a>
<a id="15895" href="UF.EquivalenceExamples.html#15778" class="Function">→cong&#39;</a> <a id="15902" href="UF.EquivalenceExamples.html#15902" class="Bound">fe</a> <a id="15905" href="UF.EquivalenceExamples.html#15905" class="Bound">fe&#39;</a> <a id="15909" class="Symbol">=</a> <a id="15911" href="UF.EquivalenceExamples.html#14671" class="Function">→cong</a> <a id="15917" href="UF.EquivalenceExamples.html#15902" class="Bound">fe</a> <a id="15920" href="UF.EquivalenceExamples.html#15905" class="Bound">fe&#39;</a> <a id="15924" class="Symbol">(</a><a id="15925" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="15932" class="Symbol">_)</a>

<a id="→cong&#39;&#39;"></a><a id="15936" href="UF.EquivalenceExamples.html#15936" class="Function">→cong&#39;&#39;</a> <a id="15944" class="Symbol">:</a> <a id="15946" class="Symbol">{</a><a id="15947" href="UF.EquivalenceExamples.html#15947" class="Bound">X</a> <a id="15949" class="Symbol">:</a> <a id="15951" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15953" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15955" class="Symbol">}</a> <a id="15957" class="Symbol">{</a><a id="15958" href="UF.EquivalenceExamples.html#15958" class="Bound">Y</a> <a id="15960" class="Symbol">:</a> <a id="15962" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15964" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15966" class="Symbol">}</a> <a id="15968" class="Symbol">{</a><a id="15969" href="UF.EquivalenceExamples.html#15969" class="Bound">A</a> <a id="15971" class="Symbol">:</a> <a id="15973" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="15975" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15977" class="Symbol">}</a>
        <a id="15987" class="Symbol">→</a> <a id="15989" href="UF.FunExt.html#851" class="Function">funext</a> <a id="15996" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="15998" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
        <a id="16008" class="Symbol">→</a> <a id="16010" href="UF.FunExt.html#851" class="Function">funext</a> <a id="16017" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16019" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
        <a id="16029" class="Symbol">→</a> <a id="16031" href="UF.EquivalenceExamples.html#15947" class="Bound">X</a> <a id="16033" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="16035" href="UF.EquivalenceExamples.html#15969" class="Bound">A</a> <a id="16037" class="Symbol">→</a> <a id="16039" class="Symbol">(</a><a id="16040" href="UF.EquivalenceExamples.html#15947" class="Bound">X</a> <a id="16042" class="Symbol">→</a> <a id="16044" href="UF.EquivalenceExamples.html#15958" class="Bound">Y</a><a id="16045" class="Symbol">)</a> <a id="16047" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="16049" class="Symbol">(</a><a id="16050" href="UF.EquivalenceExamples.html#15969" class="Bound">A</a> <a id="16052" class="Symbol">→</a> <a id="16054" href="UF.EquivalenceExamples.html#15958" class="Bound">Y</a><a id="16055" class="Symbol">)</a>
<a id="16057" href="UF.EquivalenceExamples.html#15936" class="Function">→cong&#39;&#39;</a> <a id="16065" href="UF.EquivalenceExamples.html#16065" class="Bound">fe</a> <a id="16068" href="UF.EquivalenceExamples.html#16068" class="Bound">fe&#39;</a> <a id="16072" href="UF.EquivalenceExamples.html#16072" class="Bound">e</a> <a id="16074" class="Symbol">=</a> <a id="16076" href="UF.EquivalenceExamples.html#14671" class="Function">→cong</a> <a id="16082" href="UF.EquivalenceExamples.html#16065" class="Bound">fe</a> <a id="16085" href="UF.EquivalenceExamples.html#16068" class="Bound">fe&#39;</a> <a id="16089" href="UF.EquivalenceExamples.html#16072" class="Bound">e</a> <a id="16091" class="Symbol">(</a><a id="16092" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="16099" class="Symbol">_)</a>

<a id="pr₁-≃"></a><a id="16103" href="UF.EquivalenceExamples.html#16103" class="Function">pr₁-≃</a> <a id="16109" class="Symbol">:</a> <a id="16111" class="Symbol">(</a><a id="16112" href="UF.EquivalenceExamples.html#16112" class="Bound">X</a> <a id="16114" class="Symbol">:</a> <a id="16116" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16118" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16120" class="Symbol">)</a> <a id="16122" class="Symbol">(</a><a id="16123" href="UF.EquivalenceExamples.html#16123" class="Bound">A</a> <a id="16125" class="Symbol">:</a> <a id="16127" href="UF.EquivalenceExamples.html#16112" class="Bound">X</a> <a id="16129" class="Symbol">→</a> <a id="16131" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16133" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16135" class="Symbol">)</a>
      <a id="16143" class="Symbol">→</a> <a id="16145" class="Symbol">((</a><a id="16147" href="UF.EquivalenceExamples.html#16147" class="Bound">x</a> <a id="16149" class="Symbol">:</a> <a id="16151" href="UF.EquivalenceExamples.html#16112" class="Bound">X</a><a id="16152" class="Symbol">)</a> <a id="16154" class="Symbol">→</a> <a id="16156" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="16169" class="Symbol">(</a><a id="16170" href="UF.EquivalenceExamples.html#16123" class="Bound">A</a> <a id="16172" href="UF.EquivalenceExamples.html#16147" class="Bound">x</a><a id="16173" class="Symbol">))</a>
      <a id="16182" class="Symbol">→</a> <a id="16184" class="Symbol">(</a><a id="16185" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16187" href="UF.EquivalenceExamples.html#16187" class="Bound">x</a> <a id="16189" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16191" href="UF.EquivalenceExamples.html#16112" class="Bound">X</a> <a id="16193" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16195" href="UF.EquivalenceExamples.html#16123" class="Bound">A</a> <a id="16197" href="UF.EquivalenceExamples.html#16187" class="Bound">x</a><a id="16198" class="Symbol">)</a> <a id="16200" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="16202" href="UF.EquivalenceExamples.html#16112" class="Bound">X</a>
<a id="16204" href="UF.EquivalenceExamples.html#16103" class="Function">pr₁-≃</a> <a id="16210" href="UF.EquivalenceExamples.html#16210" class="Bound">X</a> <a id="16212" href="UF.EquivalenceExamples.html#16212" class="Bound">A</a> <a id="16214" href="UF.EquivalenceExamples.html#16214" class="Bound">f</a> <a id="16216" class="Symbol">=</a> <a id="16218" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16222" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16224" href="UF.Equiv.html#21977" class="Function">pr₁-is-equiv</a> <a id="16237" href="UF.EquivalenceExamples.html#16210" class="Bound">X</a> <a id="16239" href="UF.EquivalenceExamples.html#16212" class="Bound">A</a> <a id="16241" href="UF.EquivalenceExamples.html#16214" class="Bound">f</a>

<a id="NatΣ-fiber-equiv"></a><a id="16244" href="UF.EquivalenceExamples.html#16244" class="Function">NatΣ-fiber-equiv</a> <a id="16261" class="Symbol">:</a> <a id="16263" class="Symbol">{</a><a id="16264" href="UF.EquivalenceExamples.html#16264" class="Bound">X</a> <a id="16266" class="Symbol">:</a> <a id="16268" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16270" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16272" class="Symbol">}</a> <a id="16274" class="Symbol">(</a><a id="16275" href="UF.EquivalenceExamples.html#16275" class="Bound">A</a> <a id="16277" class="Symbol">:</a> <a id="16279" href="UF.EquivalenceExamples.html#16264" class="Bound">X</a> <a id="16281" class="Symbol">→</a> <a id="16283" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16285" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16287" class="Symbol">)</a> <a id="16289" class="Symbol">(</a><a id="16290" href="UF.EquivalenceExamples.html#16290" class="Bound">B</a> <a id="16292" class="Symbol">:</a> <a id="16294" href="UF.EquivalenceExamples.html#16264" class="Bound">X</a> <a id="16296" class="Symbol">→</a> <a id="16298" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="16300" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16302" class="Symbol">)</a> <a id="16304" class="Symbol">(</a><a id="16305" href="UF.EquivalenceExamples.html#16305" class="Bound">ζ</a> <a id="16307" class="Symbol">:</a> <a id="16309" href="UF.Base.html#303" class="Function">Nat</a> <a id="16313" href="UF.EquivalenceExamples.html#16275" class="Bound">A</a> <a id="16315" href="UF.EquivalenceExamples.html#16290" class="Bound">B</a><a id="16316" class="Symbol">)</a>
                 <a id="16335" class="Symbol">→</a> <a id="16337" class="Symbol">(</a><a id="16338" href="UF.EquivalenceExamples.html#16338" class="Bound">x</a> <a id="16340" class="Symbol">:</a> <a id="16342" href="UF.EquivalenceExamples.html#16264" class="Bound">X</a><a id="16343" class="Symbol">)</a> <a id="16345" class="Symbol">(</a><a id="16346" href="UF.EquivalenceExamples.html#16346" class="Bound">b</a> <a id="16348" class="Symbol">:</a> <a id="16350" href="UF.EquivalenceExamples.html#16290" class="Bound">B</a> <a id="16352" href="UF.EquivalenceExamples.html#16338" class="Bound">x</a><a id="16353" class="Symbol">)</a> <a id="16355" class="Symbol">→</a> <a id="16357" href="Notation.General.html#398" class="Function">fiber</a> <a id="16363" class="Symbol">(</a><a id="16364" href="UF.EquivalenceExamples.html#16305" class="Bound">ζ</a> <a id="16366" href="UF.EquivalenceExamples.html#16338" class="Bound">x</a><a id="16367" class="Symbol">)</a> <a id="16369" href="UF.EquivalenceExamples.html#16346" class="Bound">b</a> <a id="16371" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="16373" href="Notation.General.html#398" class="Function">fiber</a> <a id="16379" class="Symbol">(</a><a id="16380" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="16385" href="UF.EquivalenceExamples.html#16305" class="Bound">ζ</a><a id="16386" class="Symbol">)</a> <a id="16388" class="Symbol">(</a><a id="16389" href="UF.EquivalenceExamples.html#16338" class="Bound">x</a> <a id="16391" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16393" href="UF.EquivalenceExamples.html#16346" class="Bound">b</a><a id="16394" class="Symbol">)</a>
<a id="16396" href="UF.EquivalenceExamples.html#16244" class="Function">NatΣ-fiber-equiv</a> <a id="16413" href="UF.EquivalenceExamples.html#16413" class="Bound">A</a> <a id="16415" href="UF.EquivalenceExamples.html#16415" class="Bound">B</a> <a id="16417" href="UF.EquivalenceExamples.html#16417" class="Bound">ζ</a> <a id="16419" href="UF.EquivalenceExamples.html#16419" class="Bound">x</a> <a id="16421" href="UF.EquivalenceExamples.html#16421" class="Bound">b</a> <a id="16423" class="Symbol">=</a> <a id="16425" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="16432" class="Symbol">(</a><a id="16433" href="UF.EquivalenceExamples.html#16465" class="Function">f</a> <a id="16435" href="UF.EquivalenceExamples.html#16421" class="Bound">b</a><a id="16436" class="Symbol">)</a> <a id="16438" class="Symbol">(</a><a id="16439" href="UF.EquivalenceExamples.html#16557" class="Function">g</a> <a id="16441" href="UF.EquivalenceExamples.html#16421" class="Bound">b</a> <a id="16443" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16445" href="UF.EquivalenceExamples.html#16649" class="Function">ε</a> <a id="16447" href="UF.EquivalenceExamples.html#16421" class="Bound">b</a> <a id="16449" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16451" href="UF.EquivalenceExamples.html#16728" class="Function">η</a> <a id="16453" href="UF.EquivalenceExamples.html#16421" class="Bound">b</a><a id="16454" class="Symbol">)</a>
 <a id="16457" class="Keyword">where</a>
  <a id="16465" href="UF.EquivalenceExamples.html#16465" class="Function">f</a> <a id="16467" class="Symbol">:</a> <a id="16469" class="Symbol">(</a><a id="16470" href="UF.EquivalenceExamples.html#16470" class="Bound">b</a> <a id="16472" class="Symbol">:</a> <a id="16474" href="UF.EquivalenceExamples.html#16415" class="Bound">B</a> <a id="16476" href="UF.EquivalenceExamples.html#16419" class="Bound">x</a><a id="16477" class="Symbol">)</a> <a id="16479" class="Symbol">→</a> <a id="16481" href="Notation.General.html#398" class="Function">fiber</a> <a id="16487" class="Symbol">(</a><a id="16488" href="UF.EquivalenceExamples.html#16417" class="Bound">ζ</a> <a id="16490" href="UF.EquivalenceExamples.html#16419" class="Bound">x</a><a id="16491" class="Symbol">)</a> <a id="16493" href="UF.EquivalenceExamples.html#16470" class="Bound">b</a> <a id="16495" class="Symbol">→</a> <a id="16497" href="Notation.General.html#398" class="Function">fiber</a> <a id="16503" class="Symbol">(</a><a id="16504" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="16509" href="UF.EquivalenceExamples.html#16417" class="Bound">ζ</a><a id="16510" class="Symbol">)</a> <a id="16512" class="Symbol">(</a><a id="16513" href="UF.EquivalenceExamples.html#16419" class="Bound">x</a> <a id="16515" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16517" href="UF.EquivalenceExamples.html#16470" class="Bound">b</a><a id="16518" class="Symbol">)</a>
  <a id="16522" href="UF.EquivalenceExamples.html#16465" class="Function">f</a> <a id="16524" class="Symbol">_</a> <a id="16526" class="Symbol">(</a><a id="16527" href="UF.EquivalenceExamples.html#16527" class="Bound">a</a> <a id="16529" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16531" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16535" class="Symbol">)</a> <a id="16537" class="Symbol">=</a> <a id="16539" class="Symbol">(</a><a id="16540" href="UF.EquivalenceExamples.html#16419" class="Bound">x</a> <a id="16542" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16544" href="UF.EquivalenceExamples.html#16527" class="Bound">a</a><a id="16545" class="Symbol">)</a> <a id="16547" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16549" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="16557" href="UF.EquivalenceExamples.html#16557" class="Function">g</a> <a id="16559" class="Symbol">:</a> <a id="16561" class="Symbol">(</a><a id="16562" href="UF.EquivalenceExamples.html#16562" class="Bound">b</a> <a id="16564" class="Symbol">:</a> <a id="16566" href="UF.EquivalenceExamples.html#16415" class="Bound">B</a> <a id="16568" href="UF.EquivalenceExamples.html#16419" class="Bound">x</a><a id="16569" class="Symbol">)</a> <a id="16571" class="Symbol">→</a> <a id="16573" href="Notation.General.html#398" class="Function">fiber</a> <a id="16579" class="Symbol">(</a><a id="16580" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="16585" href="UF.EquivalenceExamples.html#16417" class="Bound">ζ</a><a id="16586" class="Symbol">)</a> <a id="16588" class="Symbol">(</a><a id="16589" href="UF.EquivalenceExamples.html#16419" class="Bound">x</a> <a id="16591" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16593" href="UF.EquivalenceExamples.html#16562" class="Bound">b</a><a id="16594" class="Symbol">)</a> <a id="16596" class="Symbol">→</a> <a id="16598" href="Notation.General.html#398" class="Function">fiber</a> <a id="16604" class="Symbol">(</a><a id="16605" href="UF.EquivalenceExamples.html#16417" class="Bound">ζ</a> <a id="16607" href="UF.EquivalenceExamples.html#16419" class="Bound">x</a><a id="16608" class="Symbol">)</a> <a id="16610" href="UF.EquivalenceExamples.html#16562" class="Bound">b</a>
  <a id="16614" href="UF.EquivalenceExamples.html#16557" class="Function">g</a> <a id="16616" class="Symbol">_</a> <a id="16618" class="Symbol">((</a><a id="16620" href="UF.EquivalenceExamples.html#16620" class="Bound">x</a> <a id="16622" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16624" href="UF.EquivalenceExamples.html#16624" class="Bound">a</a><a id="16625" class="Symbol">)</a> <a id="16627" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16629" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16633" class="Symbol">)</a> <a id="16635" class="Symbol">=</a> <a id="16637" href="UF.EquivalenceExamples.html#16624" class="Bound">a</a> <a id="16639" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16641" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="16649" href="UF.EquivalenceExamples.html#16649" class="Function">ε</a> <a id="16651" class="Symbol">:</a> <a id="16653" class="Symbol">(</a><a id="16654" href="UF.EquivalenceExamples.html#16654" class="Bound">b</a> <a id="16656" class="Symbol">:</a> <a id="16658" href="UF.EquivalenceExamples.html#16415" class="Bound">B</a> <a id="16660" href="UF.EquivalenceExamples.html#16419" class="Bound">x</a><a id="16661" class="Symbol">)</a> <a id="16663" class="Symbol">(</a><a id="16664" href="UF.EquivalenceExamples.html#16664" class="Bound">w</a> <a id="16666" class="Symbol">:</a> <a id="16668" href="Notation.General.html#398" class="Function">fiber</a> <a id="16674" class="Symbol">(</a><a id="16675" href="UF.EquivalenceExamples.html#16417" class="Bound">ζ</a> <a id="16677" href="UF.EquivalenceExamples.html#16419" class="Bound">x</a><a id="16678" class="Symbol">)</a> <a id="16680" href="UF.EquivalenceExamples.html#16654" class="Bound">b</a><a id="16681" class="Symbol">)</a> <a id="16683" class="Symbol">→</a> <a id="16685" href="UF.EquivalenceExamples.html#16557" class="Function">g</a> <a id="16687" href="UF.EquivalenceExamples.html#16654" class="Bound">b</a> <a id="16689" class="Symbol">(</a><a id="16690" href="UF.EquivalenceExamples.html#16465" class="Function">f</a> <a id="16692" href="UF.EquivalenceExamples.html#16654" class="Bound">b</a> <a id="16694" href="UF.EquivalenceExamples.html#16664" class="Bound">w</a><a id="16695" class="Symbol">)</a> <a id="16697" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16699" href="UF.EquivalenceExamples.html#16664" class="Bound">w</a>
  <a id="16703" href="UF.EquivalenceExamples.html#16649" class="Function">ε</a> <a id="16705" class="Symbol">_</a> <a id="16707" class="Symbol">(</a><a id="16708" href="UF.EquivalenceExamples.html#16708" class="Bound">a</a> <a id="16710" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16712" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16716" class="Symbol">)</a> <a id="16718" class="Symbol">=</a> <a id="16720" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="16728" href="UF.EquivalenceExamples.html#16728" class="Function">η</a> <a id="16730" class="Symbol">:</a> <a id="16732" class="Symbol">(</a><a id="16733" href="UF.EquivalenceExamples.html#16733" class="Bound">b</a> <a id="16735" class="Symbol">:</a> <a id="16737" href="UF.EquivalenceExamples.html#16415" class="Bound">B</a> <a id="16739" href="UF.EquivalenceExamples.html#16419" class="Bound">x</a><a id="16740" class="Symbol">)</a> <a id="16742" class="Symbol">(</a><a id="16743" href="UF.EquivalenceExamples.html#16743" class="Bound">t</a> <a id="16745" class="Symbol">:</a> <a id="16747" href="Notation.General.html#398" class="Function">fiber</a> <a id="16753" class="Symbol">(</a><a id="16754" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="16759" href="UF.EquivalenceExamples.html#16417" class="Bound">ζ</a><a id="16760" class="Symbol">)</a> <a id="16762" class="Symbol">(</a><a id="16763" href="UF.EquivalenceExamples.html#16419" class="Bound">x</a> <a id="16765" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16767" href="UF.EquivalenceExamples.html#16733" class="Bound">b</a><a id="16768" class="Symbol">))</a> <a id="16771" class="Symbol">→</a> <a id="16773" href="UF.EquivalenceExamples.html#16465" class="Function">f</a> <a id="16775" href="UF.EquivalenceExamples.html#16733" class="Bound">b</a> <a id="16777" class="Symbol">(</a><a id="16778" href="UF.EquivalenceExamples.html#16557" class="Function">g</a> <a id="16780" href="UF.EquivalenceExamples.html#16733" class="Bound">b</a> <a id="16782" href="UF.EquivalenceExamples.html#16743" class="Bound">t</a><a id="16783" class="Symbol">)</a> <a id="16785" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16787" href="UF.EquivalenceExamples.html#16743" class="Bound">t</a>
  <a id="16791" href="UF.EquivalenceExamples.html#16728" class="Function">η</a> <a id="16793" href="UF.EquivalenceExamples.html#16793" class="Bound">b</a> <a id="16795" class="Symbol">(</a><a id="16796" href="UF.EquivalenceExamples.html#16796" class="Bound">a</a> <a id="16798" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16800" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="16804" class="Symbol">)</a> <a id="16806" class="Symbol">=</a> <a id="16808" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="NatΣ-vv-equiv"></a><a id="16814" href="UF.EquivalenceExamples.html#16814" class="Function">NatΣ-vv-equiv</a> <a id="16828" class="Symbol">:</a> <a id="16830" class="Symbol">{</a><a id="16831" href="UF.EquivalenceExamples.html#16831" class="Bound">X</a> <a id="16833" class="Symbol">:</a> <a id="16835" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16837" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16839" class="Symbol">}</a> <a id="16841" class="Symbol">(</a><a id="16842" href="UF.EquivalenceExamples.html#16842" class="Bound">A</a> <a id="16844" class="Symbol">:</a> <a id="16846" href="UF.EquivalenceExamples.html#16831" class="Bound">X</a> <a id="16848" class="Symbol">→</a> <a id="16850" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16852" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16854" class="Symbol">)</a> <a id="16856" class="Symbol">(</a><a id="16857" href="UF.EquivalenceExamples.html#16857" class="Bound">B</a> <a id="16859" class="Symbol">:</a> <a id="16861" href="UF.EquivalenceExamples.html#16831" class="Bound">X</a> <a id="16863" class="Symbol">→</a> <a id="16865" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="16867" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16869" class="Symbol">)</a> <a id="16871" class="Symbol">(</a><a id="16872" href="UF.EquivalenceExamples.html#16872" class="Bound">ζ</a> <a id="16874" class="Symbol">:</a> <a id="16876" href="UF.Base.html#303" class="Function">Nat</a> <a id="16880" href="UF.EquivalenceExamples.html#16842" class="Bound">A</a> <a id="16882" href="UF.EquivalenceExamples.html#16857" class="Bound">B</a><a id="16883" class="Symbol">)</a>
              <a id="16899" class="Symbol">→</a> <a id="16901" class="Symbol">((</a><a id="16903" href="UF.EquivalenceExamples.html#16903" class="Bound">x</a> <a id="16905" class="Symbol">:</a> <a id="16907" href="UF.EquivalenceExamples.html#16831" class="Bound">X</a><a id="16908" class="Symbol">)</a> <a id="16910" class="Symbol">→</a> <a id="16912" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="16924" class="Symbol">(</a><a id="16925" href="UF.EquivalenceExamples.html#16872" class="Bound">ζ</a> <a id="16927" href="UF.EquivalenceExamples.html#16903" class="Bound">x</a><a id="16928" class="Symbol">))</a>
              <a id="16945" class="Symbol">→</a> <a id="16947" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="16959" class="Symbol">(</a><a id="16960" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="16965" href="UF.EquivalenceExamples.html#16872" class="Bound">ζ</a><a id="16966" class="Symbol">)</a>
<a id="16968" href="UF.EquivalenceExamples.html#16814" class="Function">NatΣ-vv-equiv</a> <a id="16982" href="UF.EquivalenceExamples.html#16982" class="Bound">A</a> <a id="16984" href="UF.EquivalenceExamples.html#16984" class="Bound">B</a> <a id="16986" href="UF.EquivalenceExamples.html#16986" class="Bound">ζ</a> <a id="16988" href="UF.EquivalenceExamples.html#16988" class="Bound">i</a> <a id="16990" class="Symbol">(</a><a id="16991" href="UF.EquivalenceExamples.html#16991" class="Bound">x</a> <a id="16993" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16995" href="UF.EquivalenceExamples.html#16995" class="Bound">b</a><a id="16996" class="Symbol">)</a> <a id="16998" class="Symbol">=</a> <a id="17000" href="UF.Equiv.html#9892" class="Function">equiv-to-singleton</a>
                                 <a id="17052" class="Symbol">(</a><a id="17053" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="17059" class="Symbol">(</a><a id="17060" href="UF.EquivalenceExamples.html#16244" class="Function">NatΣ-fiber-equiv</a> <a id="17077" href="UF.EquivalenceExamples.html#16982" class="Bound">A</a> <a id="17079" href="UF.EquivalenceExamples.html#16984" class="Bound">B</a> <a id="17081" href="UF.EquivalenceExamples.html#16986" class="Bound">ζ</a> <a id="17083" href="UF.EquivalenceExamples.html#16991" class="Bound">x</a> <a id="17085" href="UF.EquivalenceExamples.html#16995" class="Bound">b</a><a id="17086" class="Symbol">))</a>
                                 <a id="17122" class="Symbol">(</a><a id="17123" href="UF.EquivalenceExamples.html#16988" class="Bound">i</a> <a id="17125" href="UF.EquivalenceExamples.html#16991" class="Bound">x</a> <a id="17127" href="UF.EquivalenceExamples.html#16995" class="Bound">b</a><a id="17128" class="Symbol">)</a>

<a id="NatΣ-vv-equiv-converse"></a><a id="17131" href="UF.EquivalenceExamples.html#17131" class="Function">NatΣ-vv-equiv-converse</a> <a id="17154" class="Symbol">:</a> <a id="17156" class="Symbol">{</a><a id="17157" href="UF.EquivalenceExamples.html#17157" class="Bound">X</a> <a id="17159" class="Symbol">:</a> <a id="17161" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17163" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17165" class="Symbol">}</a> <a id="17167" class="Symbol">(</a><a id="17168" href="UF.EquivalenceExamples.html#17168" class="Bound">A</a> <a id="17170" class="Symbol">:</a> <a id="17172" href="UF.EquivalenceExamples.html#17157" class="Bound">X</a> <a id="17174" class="Symbol">→</a> <a id="17176" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17178" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17180" class="Symbol">)</a> <a id="17182" class="Symbol">(</a><a id="17183" href="UF.EquivalenceExamples.html#17183" class="Bound">B</a> <a id="17185" class="Symbol">:</a> <a id="17187" href="UF.EquivalenceExamples.html#17157" class="Bound">X</a> <a id="17189" class="Symbol">→</a> <a id="17191" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="17193" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17195" class="Symbol">)</a> <a id="17197" class="Symbol">(</a><a id="17198" href="UF.EquivalenceExamples.html#17198" class="Bound">ζ</a> <a id="17200" class="Symbol">:</a> <a id="17202" href="UF.Base.html#303" class="Function">Nat</a> <a id="17206" href="UF.EquivalenceExamples.html#17168" class="Bound">A</a> <a id="17208" href="UF.EquivalenceExamples.html#17183" class="Bound">B</a><a id="17209" class="Symbol">)</a>
                       <a id="17234" class="Symbol">→</a> <a id="17236" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="17248" class="Symbol">(</a><a id="17249" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="17254" href="UF.EquivalenceExamples.html#17198" class="Bound">ζ</a><a id="17255" class="Symbol">)</a>
                       <a id="17280" class="Symbol">→</a> <a id="17282" class="Symbol">((</a><a id="17284" href="UF.EquivalenceExamples.html#17284" class="Bound">x</a> <a id="17286" class="Symbol">:</a> <a id="17288" href="UF.EquivalenceExamples.html#17157" class="Bound">X</a><a id="17289" class="Symbol">)</a> <a id="17291" class="Symbol">→</a> <a id="17293" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="17305" class="Symbol">(</a><a id="17306" href="UF.EquivalenceExamples.html#17198" class="Bound">ζ</a> <a id="17308" href="UF.EquivalenceExamples.html#17284" class="Bound">x</a><a id="17309" class="Symbol">))</a>
<a id="17312" href="UF.EquivalenceExamples.html#17131" class="Function">NatΣ-vv-equiv-converse</a> <a id="17335" href="UF.EquivalenceExamples.html#17335" class="Bound">A</a> <a id="17337" href="UF.EquivalenceExamples.html#17337" class="Bound">B</a> <a id="17339" href="UF.EquivalenceExamples.html#17339" class="Bound">ζ</a> <a id="17341" href="UF.EquivalenceExamples.html#17341" class="Bound">e</a> <a id="17343" href="UF.EquivalenceExamples.html#17343" class="Bound">x</a> <a id="17345" href="UF.EquivalenceExamples.html#17345" class="Bound">b</a> <a id="17347" class="Symbol">=</a> <a id="17349" href="UF.Equiv.html#9892" class="Function">equiv-to-singleton</a>
                                      <a id="17406" class="Symbol">(</a><a id="17407" href="UF.EquivalenceExamples.html#16244" class="Function">NatΣ-fiber-equiv</a> <a id="17424" href="UF.EquivalenceExamples.html#17335" class="Bound">A</a> <a id="17426" href="UF.EquivalenceExamples.html#17337" class="Bound">B</a> <a id="17428" href="UF.EquivalenceExamples.html#17339" class="Bound">ζ</a> <a id="17430" href="UF.EquivalenceExamples.html#17343" class="Bound">x</a> <a id="17432" href="UF.EquivalenceExamples.html#17345" class="Bound">b</a><a id="17433" class="Symbol">)</a>
                                      <a id="17473" class="Symbol">(</a><a id="17474" href="UF.EquivalenceExamples.html#17341" class="Bound">e</a> <a id="17476" class="Symbol">(</a><a id="17477" href="UF.EquivalenceExamples.html#17343" class="Bound">x</a> <a id="17479" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17481" href="UF.EquivalenceExamples.html#17345" class="Bound">b</a><a id="17482" class="Symbol">))</a>

<a id="NatΣ-is-equiv"></a><a id="17486" href="UF.EquivalenceExamples.html#17486" class="Function">NatΣ-is-equiv</a> <a id="17500" class="Symbol">:</a> <a id="17502" class="Symbol">{</a><a id="17503" href="UF.EquivalenceExamples.html#17503" class="Bound">X</a> <a id="17505" class="Symbol">:</a> <a id="17507" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17509" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17511" class="Symbol">}</a> <a id="17513" class="Symbol">(</a><a id="17514" href="UF.EquivalenceExamples.html#17514" class="Bound">A</a> <a id="17516" class="Symbol">:</a> <a id="17518" href="UF.EquivalenceExamples.html#17503" class="Bound">X</a> <a id="17520" class="Symbol">→</a> <a id="17522" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17524" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17526" class="Symbol">)</a> <a id="17528" class="Symbol">(</a><a id="17529" href="UF.EquivalenceExamples.html#17529" class="Bound">B</a> <a id="17531" class="Symbol">:</a> <a id="17533" href="UF.EquivalenceExamples.html#17503" class="Bound">X</a> <a id="17535" class="Symbol">→</a> <a id="17537" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="17539" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17541" class="Symbol">)</a> <a id="17543" class="Symbol">(</a><a id="17544" href="UF.EquivalenceExamples.html#17544" class="Bound">ζ</a> <a id="17546" class="Symbol">:</a> <a id="17548" href="UF.Base.html#303" class="Function">Nat</a> <a id="17552" href="UF.EquivalenceExamples.html#17514" class="Bound">A</a> <a id="17554" href="UF.EquivalenceExamples.html#17529" class="Bound">B</a><a id="17555" class="Symbol">)</a>
              <a id="17571" class="Symbol">→</a> <a id="17573" class="Symbol">((</a><a id="17575" href="UF.EquivalenceExamples.html#17575" class="Bound">x</a> <a id="17577" class="Symbol">:</a> <a id="17579" href="UF.EquivalenceExamples.html#17503" class="Bound">X</a><a id="17580" class="Symbol">)</a> <a id="17582" class="Symbol">→</a> <a id="17584" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="17593" class="Symbol">(</a><a id="17594" href="UF.EquivalenceExamples.html#17544" class="Bound">ζ</a> <a id="17596" href="UF.EquivalenceExamples.html#17575" class="Bound">x</a><a id="17597" class="Symbol">))</a>
              <a id="17614" class="Symbol">→</a> <a id="17616" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="17625" class="Symbol">(</a><a id="17626" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="17631" href="UF.EquivalenceExamples.html#17544" class="Bound">ζ</a><a id="17632" class="Symbol">)</a>
<a id="17634" href="UF.EquivalenceExamples.html#17486" class="Function">NatΣ-is-equiv</a> <a id="17648" href="UF.EquivalenceExamples.html#17648" class="Bound">A</a> <a id="17650" href="UF.EquivalenceExamples.html#17650" class="Bound">B</a> <a id="17652" href="UF.EquivalenceExamples.html#17652" class="Bound">ζ</a> <a id="17654" href="UF.EquivalenceExamples.html#17654" class="Bound">i</a> <a id="17656" class="Symbol">=</a> <a id="17658" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a>
                         <a id="17704" class="Symbol">(</a><a id="17705" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="17710" href="UF.EquivalenceExamples.html#17652" class="Bound">ζ</a><a id="17711" class="Symbol">)</a>
                         <a id="17738" class="Symbol">(</a><a id="17739" href="UF.EquivalenceExamples.html#16814" class="Function">NatΣ-vv-equiv</a> <a id="17753" href="UF.EquivalenceExamples.html#17648" class="Bound">A</a> <a id="17755" href="UF.EquivalenceExamples.html#17650" class="Bound">B</a> <a id="17757" href="UF.EquivalenceExamples.html#17652" class="Bound">ζ</a>
                           <a id="17786" class="Symbol">(λ</a> <a id="17789" href="UF.EquivalenceExamples.html#17789" class="Bound">x</a> <a id="17791" class="Symbol">→</a> <a id="17793" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a> <a id="17814" class="Symbol">(</a><a id="17815" href="UF.EquivalenceExamples.html#17652" class="Bound">ζ</a> <a id="17817" href="UF.EquivalenceExamples.html#17789" class="Bound">x</a><a id="17818" class="Symbol">)</a> <a id="17820" class="Symbol">(</a><a id="17821" href="UF.EquivalenceExamples.html#17654" class="Bound">i</a> <a id="17823" href="UF.EquivalenceExamples.html#17789" class="Bound">x</a><a id="17824" class="Symbol">)))</a>

<a id="NatΣ-equiv-converse"></a><a id="17829" href="UF.EquivalenceExamples.html#17829" class="Function">NatΣ-equiv-converse</a> <a id="17849" class="Symbol">:</a> <a id="17851" class="Symbol">{</a><a id="17852" href="UF.EquivalenceExamples.html#17852" class="Bound">X</a> <a id="17854" class="Symbol">:</a> <a id="17856" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17858" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17860" class="Symbol">}</a> <a id="17862" class="Symbol">(</a><a id="17863" href="UF.EquivalenceExamples.html#17863" class="Bound">A</a> <a id="17865" class="Symbol">:</a> <a id="17867" href="UF.EquivalenceExamples.html#17852" class="Bound">X</a> <a id="17869" class="Symbol">→</a> <a id="17871" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17873" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17875" class="Symbol">)</a> <a id="17877" class="Symbol">(</a><a id="17878" href="UF.EquivalenceExamples.html#17878" class="Bound">B</a> <a id="17880" class="Symbol">:</a> <a id="17882" href="UF.EquivalenceExamples.html#17852" class="Bound">X</a> <a id="17884" class="Symbol">→</a> <a id="17886" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="17888" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17890" class="Symbol">)</a> <a id="17892" class="Symbol">(</a><a id="17893" href="UF.EquivalenceExamples.html#17893" class="Bound">ζ</a> <a id="17895" class="Symbol">:</a> <a id="17897" href="UF.Base.html#303" class="Function">Nat</a> <a id="17901" href="UF.EquivalenceExamples.html#17863" class="Bound">A</a> <a id="17903" href="UF.EquivalenceExamples.html#17878" class="Bound">B</a><a id="17904" class="Symbol">)</a>
                    <a id="17926" class="Symbol">→</a> <a id="17928" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="17937" class="Symbol">(</a><a id="17938" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="17943" href="UF.EquivalenceExamples.html#17893" class="Bound">ζ</a><a id="17944" class="Symbol">)</a>
                    <a id="17966" class="Symbol">→</a> <a id="17968" class="Symbol">((</a><a id="17970" href="UF.EquivalenceExamples.html#17970" class="Bound">x</a> <a id="17972" class="Symbol">:</a> <a id="17974" href="UF.EquivalenceExamples.html#17852" class="Bound">X</a><a id="17975" class="Symbol">)</a> <a id="17977" class="Symbol">→</a> <a id="17979" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="17988" class="Symbol">(</a><a id="17989" href="UF.EquivalenceExamples.html#17893" class="Bound">ζ</a> <a id="17991" href="UF.EquivalenceExamples.html#17970" class="Bound">x</a><a id="17992" class="Symbol">))</a>
<a id="17995" href="UF.EquivalenceExamples.html#17829" class="Function">NatΣ-equiv-converse</a> <a id="18015" href="UF.EquivalenceExamples.html#18015" class="Bound">A</a> <a id="18017" href="UF.EquivalenceExamples.html#18017" class="Bound">B</a> <a id="18019" href="UF.EquivalenceExamples.html#18019" class="Bound">ζ</a> <a id="18021" href="UF.EquivalenceExamples.html#18021" class="Bound">e</a> <a id="18023" href="UF.EquivalenceExamples.html#18023" class="Bound">x</a> <a id="18025" class="Symbol">=</a> <a id="18027" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a> <a id="18048" class="Symbol">(</a><a id="18049" href="UF.EquivalenceExamples.html#18019" class="Bound">ζ</a> <a id="18051" href="UF.EquivalenceExamples.html#18023" class="Bound">x</a><a id="18052" class="Symbol">)</a>
                                 <a id="18087" class="Symbol">(</a><a id="18088" href="UF.EquivalenceExamples.html#17131" class="Function">NatΣ-vv-equiv-converse</a> <a id="18111" href="UF.EquivalenceExamples.html#18015" class="Bound">A</a> <a id="18113" href="UF.EquivalenceExamples.html#18017" class="Bound">B</a> <a id="18115" href="UF.EquivalenceExamples.html#18019" class="Bound">ζ</a>
                                   <a id="18152" class="Symbol">(</a><a id="18153" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a> <a id="18174" class="Symbol">(</a><a id="18175" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="18180" href="UF.EquivalenceExamples.html#18019" class="Bound">ζ</a><a id="18181" class="Symbol">)</a> <a id="18183" href="UF.EquivalenceExamples.html#18021" class="Bound">e</a><a id="18184" class="Symbol">)</a> <a id="18186" href="UF.EquivalenceExamples.html#18023" class="Bound">x</a><a id="18187" class="Symbol">)</a>

<a id="NatΣ-equiv-gives-fiberwise-equiv"></a><a id="18190" href="UF.EquivalenceExamples.html#18190" class="Function">NatΣ-equiv-gives-fiberwise-equiv</a> <a id="18223" class="Symbol">:</a> <a id="18225" class="Symbol">{</a><a id="18226" href="UF.EquivalenceExamples.html#18226" class="Bound">X</a> <a id="18228" class="Symbol">:</a> <a id="18230" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18232" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18234" class="Symbol">}</a> <a id="18236" class="Symbol">{</a><a id="18237" href="UF.EquivalenceExamples.html#18237" class="Bound">A</a> <a id="18239" class="Symbol">:</a> <a id="18241" href="UF.EquivalenceExamples.html#18226" class="Bound">X</a> <a id="18243" class="Symbol">→</a> <a id="18245" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18247" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18249" class="Symbol">}</a> <a id="18251" class="Symbol">{</a><a id="18252" href="UF.EquivalenceExamples.html#18252" class="Bound">B</a> <a id="18254" class="Symbol">:</a> <a id="18256" href="UF.EquivalenceExamples.html#18226" class="Bound">X</a> <a id="18258" class="Symbol">→</a> <a id="18260" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="18262" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18264" class="Symbol">}</a>
                                   <a id="18301" class="Symbol">(</a><a id="18302" href="UF.EquivalenceExamples.html#18302" class="Bound">φ</a> <a id="18304" class="Symbol">:</a> <a id="18306" href="UF.Base.html#303" class="Function">Nat</a> <a id="18310" href="UF.EquivalenceExamples.html#18237" class="Bound">A</a> <a id="18312" href="UF.EquivalenceExamples.html#18252" class="Bound">B</a><a id="18313" class="Symbol">)</a>
                                 <a id="18348" class="Symbol">→</a> <a id="18350" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="18359" class="Symbol">(</a><a id="18360" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="18365" href="UF.EquivalenceExamples.html#18302" class="Bound">φ</a><a id="18366" class="Symbol">)</a>
                                 <a id="18401" class="Symbol">→</a> <a id="18403" href="UF.Equiv.html#25019" class="Function">is-fiberwise-equiv</a> <a id="18422" href="UF.EquivalenceExamples.html#18302" class="Bound">φ</a>
<a id="18424" href="UF.EquivalenceExamples.html#18190" class="Function">NatΣ-equiv-gives-fiberwise-equiv</a> <a id="18457" class="Symbol">=</a> <a id="18459" href="UF.EquivalenceExamples.html#17829" class="Function">NatΣ-equiv-converse</a> <a id="18479" class="Symbol">_</a> <a id="18481" class="Symbol">_</a>

<a id="Σ-cong&#39;"></a><a id="18484" href="UF.EquivalenceExamples.html#18484" class="Function">Σ-cong&#39;</a> <a id="18492" class="Symbol">:</a> <a id="18494" class="Symbol">{</a><a id="18495" href="UF.EquivalenceExamples.html#18495" class="Bound">X</a> <a id="18497" class="Symbol">:</a> <a id="18499" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18501" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18503" class="Symbol">}</a> <a id="18505" class="Symbol">(</a><a id="18506" href="UF.EquivalenceExamples.html#18506" class="Bound">A</a> <a id="18508" class="Symbol">:</a> <a id="18510" href="UF.EquivalenceExamples.html#18495" class="Bound">X</a> <a id="18512" class="Symbol">→</a> <a id="18514" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18516" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18518" class="Symbol">)</a> <a id="18520" class="Symbol">(</a><a id="18521" href="UF.EquivalenceExamples.html#18521" class="Bound">B</a> <a id="18523" class="Symbol">:</a> <a id="18525" href="UF.EquivalenceExamples.html#18495" class="Bound">X</a> <a id="18527" class="Symbol">→</a> <a id="18529" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="18531" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18533" class="Symbol">)</a>
        <a id="18543" class="Symbol">→</a> <a id="18545" class="Symbol">((</a><a id="18547" href="UF.EquivalenceExamples.html#18547" class="Bound">x</a> <a id="18549" class="Symbol">:</a> <a id="18551" href="UF.EquivalenceExamples.html#18495" class="Bound">X</a><a id="18552" class="Symbol">)</a> <a id="18554" class="Symbol">→</a> <a id="18556" href="UF.EquivalenceExamples.html#18506" class="Bound">A</a> <a id="18558" href="UF.EquivalenceExamples.html#18547" class="Bound">x</a> <a id="18560" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="18562" href="UF.EquivalenceExamples.html#18521" class="Bound">B</a> <a id="18564" href="UF.EquivalenceExamples.html#18547" class="Bound">x</a><a id="18565" class="Symbol">)</a> <a id="18567" class="Symbol">→</a> <a id="18569" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="18571" href="UF.EquivalenceExamples.html#18506" class="Bound">A</a> <a id="18573" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="18575" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="18577" href="UF.EquivalenceExamples.html#18521" class="Bound">B</a>
<a id="18579" href="UF.EquivalenceExamples.html#18484" class="Function">Σ-cong&#39;</a> <a id="18587" href="UF.EquivalenceExamples.html#18587" class="Bound">A</a> <a id="18589" href="UF.EquivalenceExamples.html#18589" class="Bound">B</a> <a id="18591" href="UF.EquivalenceExamples.html#18591" class="Bound">f</a> <a id="18593" class="Symbol">=</a> <a id="18595" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="18600" class="Symbol">(λ</a> <a id="18603" href="UF.EquivalenceExamples.html#18603" class="Bound">x</a> <a id="18605" class="Symbol">→</a> <a id="18607" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="18609" href="UF.EquivalenceExamples.html#18591" class="Bound">f</a> <a id="18611" href="UF.EquivalenceExamples.html#18603" class="Bound">x</a> <a id="18613" href="UF.Equiv.html#3278" class="Function Operator">⌝</a><a id="18614" class="Symbol">)</a> <a id="18616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                <a id="18634" href="UF.EquivalenceExamples.html#17486" class="Function">NatΣ-is-equiv</a> <a id="18648" href="UF.EquivalenceExamples.html#18587" class="Bound">A</a> <a id="18650" href="UF.EquivalenceExamples.html#18589" class="Bound">B</a> <a id="18652" class="Symbol">(λ</a> <a id="18655" href="UF.EquivalenceExamples.html#18655" class="Bound">x</a> <a id="18657" class="Symbol">→</a> <a id="18659" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="18661" href="UF.EquivalenceExamples.html#18591" class="Bound">f</a> <a id="18663" href="UF.EquivalenceExamples.html#18655" class="Bound">x</a> <a id="18665" href="UF.Equiv.html#3278" class="Function Operator">⌝</a><a id="18666" class="Symbol">)</a> <a id="18668" class="Symbol">(λ</a> <a id="18671" href="UF.EquivalenceExamples.html#18671" class="Bound">x</a> <a id="18673" class="Symbol">→</a> <a id="18675" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="18677" href="UF.EquivalenceExamples.html#18591" class="Bound">f</a> <a id="18679" href="UF.EquivalenceExamples.html#18671" class="Bound">x</a> <a id="18681" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a><a id="18691" class="Symbol">)</a>

<a id="Σ-change-of-variable&#39;"></a><a id="18694" href="UF.EquivalenceExamples.html#18694" class="Function">Σ-change-of-variable&#39;</a> <a id="18716" class="Symbol">:</a> <a id="18718" class="Symbol">{</a><a id="18719" href="UF.EquivalenceExamples.html#18719" class="Bound">X</a> <a id="18721" class="Symbol">:</a> <a id="18723" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18725" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18727" class="Symbol">}</a> <a id="18729" class="Symbol">{</a><a id="18730" href="UF.EquivalenceExamples.html#18730" class="Bound">Y</a> <a id="18732" class="Symbol">:</a> <a id="18734" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="18736" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18738" class="Symbol">}</a> <a id="18740" class="Symbol">(</a><a id="18741" href="UF.EquivalenceExamples.html#18741" class="Bound">A</a> <a id="18743" class="Symbol">:</a> <a id="18745" href="UF.EquivalenceExamples.html#18719" class="Bound">X</a> <a id="18747" class="Symbol">→</a> <a id="18749" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="18751" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18753" class="Symbol">)</a> <a id="18755" class="Symbol">(</a><a id="18756" href="UF.EquivalenceExamples.html#18756" class="Bound">g</a> <a id="18758" class="Symbol">:</a> <a id="18760" href="UF.EquivalenceExamples.html#18730" class="Bound">Y</a> <a id="18762" class="Symbol">→</a> <a id="18764" href="UF.EquivalenceExamples.html#18719" class="Bound">X</a><a id="18765" class="Symbol">)</a>
                      <a id="18789" class="Symbol">→</a> <a id="18791" href="UF.Equiv.html#13258" class="Function">is-hae</a> <a id="18798" href="UF.EquivalenceExamples.html#18756" class="Bound">g</a>
                      <a id="18822" class="Symbol">→</a> <a id="18824" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18826" href="UF.EquivalenceExamples.html#18826" class="Bound">γ</a> <a id="18828" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18830" class="Symbol">((</a><a id="18832" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18834" href="UF.EquivalenceExamples.html#18834" class="Bound">y</a> <a id="18836" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18838" href="UF.EquivalenceExamples.html#18730" class="Bound">Y</a> <a id="18840" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18842" href="UF.EquivalenceExamples.html#18741" class="Bound">A</a> <a id="18844" class="Symbol">(</a><a id="18845" href="UF.EquivalenceExamples.html#18756" class="Bound">g</a> <a id="18847" href="UF.EquivalenceExamples.html#18834" class="Bound">y</a><a id="18848" class="Symbol">))</a> <a id="18851" class="Symbol">→</a> <a id="18853" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="18855" href="UF.EquivalenceExamples.html#18741" class="Bound">A</a><a id="18856" class="Symbol">)</a> <a id="18858" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18860" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="18865" href="UF.EquivalenceExamples.html#18826" class="Bound">γ</a>
<a id="18867" href="UF.EquivalenceExamples.html#18694" class="Function">Σ-change-of-variable&#39;</a> <a id="18889" class="Symbol">{</a><a id="18890" href="UF.EquivalenceExamples.html#18890" class="Bound">𝓤</a><a id="18891" class="Symbol">}</a> <a id="18893" class="Symbol">{</a><a id="18894" href="UF.EquivalenceExamples.html#18894" class="Bound">𝓥</a><a id="18895" class="Symbol">}</a> <a id="18897" class="Symbol">{</a><a id="18898" href="UF.EquivalenceExamples.html#18898" class="Bound">𝓦</a><a id="18899" class="Symbol">}</a> <a id="18901" class="Symbol">{</a><a id="18902" href="UF.EquivalenceExamples.html#18902" class="Bound">X</a><a id="18903" class="Symbol">}</a> <a id="18905" class="Symbol">{</a><a id="18906" href="UF.EquivalenceExamples.html#18906" class="Bound">Y</a><a id="18907" class="Symbol">}</a> <a id="18909" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="18911" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="18913" class="Symbol">(</a><a id="18914" href="UF.EquivalenceExamples.html#18914" class="Bound">f</a> <a id="18916" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18918" href="UF.EquivalenceExamples.html#18918" class="Bound">η</a> <a id="18920" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18922" href="UF.EquivalenceExamples.html#18922" class="Bound">ε</a> <a id="18924" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18926" href="UF.EquivalenceExamples.html#18926" class="Bound">α</a><a id="18927" class="Symbol">)</a> <a id="18929" class="Symbol">=</a> <a id="18931" href="UF.EquivalenceExamples.html#18956" class="Function">γ</a> <a id="18933" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18935" href="UF.EquivalenceExamples.html#19013" class="Function">φ</a> <a id="18937" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18939" href="UF.EquivalenceExamples.html#19254" class="Function">φγ</a> <a id="18942" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18944" href="UF.EquivalenceExamples.html#19088" class="Function">γφ</a>
 <a id="18948" class="Keyword">where</a>
  <a id="18956" href="UF.EquivalenceExamples.html#18956" class="Function">γ</a> <a id="18958" class="Symbol">:</a> <a id="18960" class="Symbol">(</a><a id="18961" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18963" href="UF.EquivalenceExamples.html#18963" class="Bound">y</a> <a id="18965" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18967" href="UF.EquivalenceExamples.html#18906" class="Bound">Y</a> <a id="18969" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18971" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="18973" class="Symbol">(</a><a id="18974" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="18976" href="UF.EquivalenceExamples.html#18963" class="Bound">y</a><a id="18977" class="Symbol">))</a> <a id="18980" class="Symbol">→</a> <a id="18982" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="18984" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a>
  <a id="18988" href="UF.EquivalenceExamples.html#18956" class="Function">γ</a> <a id="18990" class="Symbol">(</a><a id="18991" href="UF.EquivalenceExamples.html#18991" class="Bound">y</a> <a id="18993" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18995" href="UF.EquivalenceExamples.html#18995" class="Bound">a</a><a id="18996" class="Symbol">)</a> <a id="18998" class="Symbol">=</a> <a id="19000" class="Symbol">(</a><a id="19001" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="19003" href="UF.EquivalenceExamples.html#18991" class="Bound">y</a> <a id="19005" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19007" href="UF.EquivalenceExamples.html#18995" class="Bound">a</a><a id="19008" class="Symbol">)</a>

  <a id="19013" href="UF.EquivalenceExamples.html#19013" class="Function">φ</a> <a id="19015" class="Symbol">:</a> <a id="19017" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="19019" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19021" class="Symbol">→</a> <a id="19023" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19025" href="UF.EquivalenceExamples.html#19025" class="Bound">y</a> <a id="19027" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19029" href="UF.EquivalenceExamples.html#18906" class="Bound">Y</a> <a id="19031" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19033" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19035" class="Symbol">(</a><a id="19036" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="19038" href="UF.EquivalenceExamples.html#19025" class="Bound">y</a><a id="19039" class="Symbol">)</a>
  <a id="19043" href="UF.EquivalenceExamples.html#19013" class="Function">φ</a> <a id="19045" class="Symbol">(</a><a id="19046" href="UF.EquivalenceExamples.html#19046" class="Bound">x</a> <a id="19048" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19050" href="UF.EquivalenceExamples.html#19050" class="Bound">a</a><a id="19051" class="Symbol">)</a> <a id="19053" class="Symbol">=</a> <a id="19055" class="Symbol">(</a><a id="19056" href="UF.EquivalenceExamples.html#18914" class="Bound">f</a> <a id="19058" href="UF.EquivalenceExamples.html#19046" class="Bound">x</a> <a id="19060" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19062" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="19074" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19076" class="Symbol">(</a><a id="19077" href="UF.EquivalenceExamples.html#18922" class="Bound">ε</a> <a id="19079" href="UF.EquivalenceExamples.html#19046" class="Bound">x</a><a id="19080" class="Symbol">)</a> <a id="19082" href="UF.EquivalenceExamples.html#19050" class="Bound">a</a><a id="19083" class="Symbol">)</a>

  <a id="19088" href="UF.EquivalenceExamples.html#19088" class="Function">γφ</a> <a id="19091" class="Symbol">:</a> <a id="19093" class="Symbol">(</a><a id="19094" href="UF.EquivalenceExamples.html#19094" class="Bound">σ</a> <a id="19096" class="Symbol">:</a> <a id="19098" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="19100" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a><a id="19101" class="Symbol">)</a> <a id="19103" class="Symbol">→</a> <a id="19105" href="UF.EquivalenceExamples.html#18956" class="Function">γ</a> <a id="19107" class="Symbol">(</a><a id="19108" href="UF.EquivalenceExamples.html#19013" class="Function">φ</a> <a id="19110" href="UF.EquivalenceExamples.html#19094" class="Bound">σ</a><a id="19111" class="Symbol">)</a> <a id="19113" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19115" href="UF.EquivalenceExamples.html#19094" class="Bound">σ</a>
  <a id="19119" href="UF.EquivalenceExamples.html#19088" class="Function">γφ</a> <a id="19122" class="Symbol">(</a><a id="19123" href="UF.EquivalenceExamples.html#19123" class="Bound">x</a> <a id="19125" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19127" href="UF.EquivalenceExamples.html#19127" class="Bound">a</a><a id="19128" class="Symbol">)</a> <a id="19130" class="Symbol">=</a> <a id="19132" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="19139" class="Symbol">(</a><a id="19140" href="UF.EquivalenceExamples.html#18922" class="Bound">ε</a> <a id="19142" href="UF.EquivalenceExamples.html#19123" class="Bound">x</a> <a id="19144" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19146" href="UF.EquivalenceExamples.html#19162" class="Function">p</a><a id="19147" class="Symbol">)</a>
   <a id="19152" class="Keyword">where</a>
    <a id="19162" href="UF.EquivalenceExamples.html#19162" class="Function">p</a> <a id="19164" class="Symbol">:</a> <a id="19166" href="MLTT.Id.html#734" class="Function">transport</a> <a id="19176" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19178" class="Symbol">(</a><a id="19179" href="UF.EquivalenceExamples.html#18922" class="Bound">ε</a> <a id="19181" href="UF.EquivalenceExamples.html#19123" class="Bound">x</a><a id="19182" class="Symbol">)</a> <a id="19184" class="Symbol">(</a><a id="19185" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="19197" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19199" class="Symbol">(</a><a id="19200" href="UF.EquivalenceExamples.html#18922" class="Bound">ε</a> <a id="19202" href="UF.EquivalenceExamples.html#19123" class="Bound">x</a><a id="19203" class="Symbol">)</a> <a id="19205" href="UF.EquivalenceExamples.html#19127" class="Bound">a</a><a id="19206" class="Symbol">)</a> <a id="19208" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19210" href="UF.EquivalenceExamples.html#19127" class="Bound">a</a>
    <a id="19216" href="UF.EquivalenceExamples.html#19162" class="Function">p</a> <a id="19218" class="Symbol">=</a> <a id="19220" href="UF.Base.html#2909" class="Function">back-and-forth-transport</a> <a id="19245" class="Symbol">(</a><a id="19246" href="UF.EquivalenceExamples.html#18922" class="Bound">ε</a> <a id="19248" href="UF.EquivalenceExamples.html#19123" class="Bound">x</a><a id="19249" class="Symbol">)</a>

  <a id="19254" href="UF.EquivalenceExamples.html#19254" class="Function">φγ</a> <a id="19257" class="Symbol">:</a> <a id="19259" class="Symbol">(</a><a id="19260" href="UF.EquivalenceExamples.html#19260" class="Bound">τ</a> <a id="19262" class="Symbol">:</a> <a id="19264" class="Symbol">(</a><a id="19265" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19267" href="UF.EquivalenceExamples.html#19267" class="Bound">y</a> <a id="19269" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19271" href="UF.EquivalenceExamples.html#18906" class="Bound">Y</a> <a id="19273" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19275" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19277" class="Symbol">(</a><a id="19278" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="19280" href="UF.EquivalenceExamples.html#19267" class="Bound">y</a><a id="19281" class="Symbol">)))</a> <a id="19285" class="Symbol">→</a> <a id="19287" href="UF.EquivalenceExamples.html#19013" class="Function">φ</a> <a id="19289" class="Symbol">(</a><a id="19290" href="UF.EquivalenceExamples.html#18956" class="Function">γ</a> <a id="19292" href="UF.EquivalenceExamples.html#19260" class="Bound">τ</a><a id="19293" class="Symbol">)</a> <a id="19295" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19297" href="UF.EquivalenceExamples.html#19260" class="Bound">τ</a>
  <a id="19301" href="UF.EquivalenceExamples.html#19254" class="Function">φγ</a> <a id="19304" class="Symbol">(</a><a id="19305" href="UF.EquivalenceExamples.html#19305" class="Bound">y</a> <a id="19307" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19309" href="UF.EquivalenceExamples.html#19309" class="Bound">a</a><a id="19310" class="Symbol">)</a> <a id="19312" class="Symbol">=</a> <a id="19314" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="19321" class="Symbol">(</a><a id="19322" href="UF.EquivalenceExamples.html#18918" class="Bound">η</a> <a id="19324" href="UF.EquivalenceExamples.html#19305" class="Bound">y</a> <a id="19326" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19328" href="UF.EquivalenceExamples.html#19344" class="Function">q</a><a id="19329" class="Symbol">)</a>
   <a id="19334" class="Keyword">where</a>
    <a id="19344" href="UF.EquivalenceExamples.html#19344" class="Function">q</a> <a id="19346" class="Symbol">=</a> <a id="19348" href="MLTT.Id.html#734" class="Function">transport</a> <a id="19358" class="Symbol">(λ</a> <a id="19361" href="UF.EquivalenceExamples.html#19361" class="Bound">-</a> <a id="19363" class="Symbol">→</a> <a id="19365" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19367" class="Symbol">(</a><a id="19368" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="19370" href="UF.EquivalenceExamples.html#19361" class="Bound">-</a><a id="19371" class="Symbol">))</a> <a id="19374" class="Symbol">(</a><a id="19375" href="UF.EquivalenceExamples.html#18918" class="Bound">η</a> <a id="19377" href="UF.EquivalenceExamples.html#19305" class="Bound">y</a><a id="19378" class="Symbol">)</a> <a id="19380" class="Symbol">(</a><a id="19381" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="19393" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19395" class="Symbol">(</a><a id="19396" href="UF.EquivalenceExamples.html#18922" class="Bound">ε</a> <a id="19398" class="Symbol">(</a><a id="19399" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="19401" href="UF.EquivalenceExamples.html#19305" class="Bound">y</a><a id="19402" class="Symbol">))</a> <a id="19405" href="UF.EquivalenceExamples.html#19309" class="Bound">a</a><a id="19406" class="Symbol">)</a> <a id="19408" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19411" href="UF.EquivalenceExamples.html#19655" class="Function">i</a> <a id="19413" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="19423" href="MLTT.Id.html#734" class="Function">transport</a> <a id="19433" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19435" class="Symbol">(</a><a id="19436" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19439" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="19441" class="Symbol">(</a><a id="19442" href="UF.EquivalenceExamples.html#18918" class="Bound">η</a> <a id="19444" href="UF.EquivalenceExamples.html#19305" class="Bound">y</a><a id="19445" class="Symbol">))</a> <a id="19448" class="Symbol">(</a><a id="19449" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="19461" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19463" class="Symbol">(</a><a id="19464" href="UF.EquivalenceExamples.html#18922" class="Bound">ε</a> <a id="19466" class="Symbol">(</a><a id="19467" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="19469" href="UF.EquivalenceExamples.html#19305" class="Bound">y</a><a id="19470" class="Symbol">))</a> <a id="19473" href="UF.EquivalenceExamples.html#19309" class="Bound">a</a><a id="19474" class="Symbol">)</a>        <a id="19483" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19486" href="UF.EquivalenceExamples.html#19690" class="Function">ii</a> <a id="19489" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="19499" href="MLTT.Id.html#734" class="Function">transport</a> <a id="19509" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19511" class="Symbol">(</a><a id="19512" href="UF.EquivalenceExamples.html#18922" class="Bound">ε</a> <a id="19514" class="Symbol">(</a><a id="19515" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="19517" href="UF.EquivalenceExamples.html#19305" class="Bound">y</a><a id="19518" class="Symbol">))</a> <a id="19521" class="Symbol">(</a><a id="19522" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="19534" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19536" class="Symbol">(</a><a id="19537" href="UF.EquivalenceExamples.html#18922" class="Bound">ε</a> <a id="19539" class="Symbol">(</a><a id="19540" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="19542" href="UF.EquivalenceExamples.html#19305" class="Bound">y</a><a id="19543" class="Symbol">))</a> <a id="19546" href="UF.EquivalenceExamples.html#19309" class="Bound">a</a><a id="19547" class="Symbol">)</a>           <a id="19559" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19562" href="UF.EquivalenceExamples.html#19761" class="Function">iii</a> <a id="19566" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="19576" href="UF.EquivalenceExamples.html#19309" class="Bound">a</a>                                                           <a id="19636" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="19643" class="Keyword">where</a>
      <a id="19655" href="UF.EquivalenceExamples.html#19655" class="Function">i</a>   <a id="19659" class="Symbol">=</a> <a id="19661" href="UF.Base.html#5149" class="Function">transport-ap</a> <a id="19674" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19676" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="19678" class="Symbol">(</a><a id="19679" href="UF.EquivalenceExamples.html#18918" class="Bound">η</a> <a id="19681" href="UF.EquivalenceExamples.html#19305" class="Bound">y</a><a id="19682" class="Symbol">)</a>
      <a id="19690" href="UF.EquivalenceExamples.html#19690" class="Function">ii</a>  <a id="19694" class="Symbol">=</a> <a id="19696" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19699" class="Symbol">(λ</a> <a id="19702" href="UF.EquivalenceExamples.html#19702" class="Bound">-</a> <a id="19704" class="Symbol">→</a> <a id="19706" href="MLTT.Id.html#734" class="Function">transport</a> <a id="19716" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19718" href="UF.EquivalenceExamples.html#19702" class="Bound">-</a> <a id="19720" class="Symbol">(</a><a id="19721" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="19733" href="UF.EquivalenceExamples.html#18909" class="Bound">A</a> <a id="19735" class="Symbol">(</a><a id="19736" href="UF.EquivalenceExamples.html#18922" class="Bound">ε</a> <a id="19738" class="Symbol">(</a><a id="19739" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="19741" href="UF.EquivalenceExamples.html#19305" class="Bound">y</a><a id="19742" class="Symbol">))</a> <a id="19745" href="UF.EquivalenceExamples.html#19309" class="Bound">a</a><a id="19746" class="Symbol">))</a> <a id="19749" class="Symbol">(</a><a id="19750" href="UF.EquivalenceExamples.html#18926" class="Bound">α</a> <a id="19752" href="UF.EquivalenceExamples.html#19305" class="Bound">y</a><a id="19753" class="Symbol">)</a>
      <a id="19761" href="UF.EquivalenceExamples.html#19761" class="Function">iii</a> <a id="19765" class="Symbol">=</a> <a id="19767" href="UF.Base.html#2909" class="Function">back-and-forth-transport</a> <a id="19792" class="Symbol">(</a><a id="19793" href="UF.EquivalenceExamples.html#18922" class="Bound">ε</a> <a id="19795" class="Symbol">(</a><a id="19796" href="UF.EquivalenceExamples.html#18911" class="Bound">g</a> <a id="19798" href="UF.EquivalenceExamples.html#19305" class="Bound">y</a><a id="19799" class="Symbol">))</a>

<a id="Σ-change-of-variable"></a><a id="19803" href="UF.EquivalenceExamples.html#19803" class="Function">Σ-change-of-variable</a> <a id="19824" class="Symbol">:</a> <a id="19826" class="Symbol">{</a><a id="19827" href="UF.EquivalenceExamples.html#19827" class="Bound">X</a> <a id="19829" class="Symbol">:</a> <a id="19831" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19833" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19835" class="Symbol">}</a> <a id="19837" class="Symbol">{</a><a id="19838" href="UF.EquivalenceExamples.html#19838" class="Bound">Y</a> <a id="19840" class="Symbol">:</a> <a id="19842" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19844" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19846" class="Symbol">}</a> <a id="19848" class="Symbol">(</a><a id="19849" href="UF.EquivalenceExamples.html#19849" class="Bound">A</a> <a id="19851" class="Symbol">:</a> <a id="19853" href="UF.EquivalenceExamples.html#19827" class="Bound">X</a> <a id="19855" class="Symbol">→</a> <a id="19857" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="19859" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19861" class="Symbol">)</a> <a id="19863" class="Symbol">(</a><a id="19864" href="UF.EquivalenceExamples.html#19864" class="Bound">g</a> <a id="19866" class="Symbol">:</a> <a id="19868" href="UF.EquivalenceExamples.html#19838" class="Bound">Y</a> <a id="19870" class="Symbol">→</a> <a id="19872" href="UF.EquivalenceExamples.html#19827" class="Bound">X</a><a id="19873" class="Symbol">)</a>
                     <a id="19896" class="Symbol">→</a> <a id="19898" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="19907" href="UF.EquivalenceExamples.html#19864" class="Bound">g</a>
                     <a id="19930" class="Symbol">→</a> <a id="19932" class="Symbol">(</a><a id="19933" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19935" href="UF.EquivalenceExamples.html#19935" class="Bound">y</a> <a id="19937" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19939" href="UF.EquivalenceExamples.html#19838" class="Bound">Y</a> <a id="19941" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19943" href="UF.EquivalenceExamples.html#19849" class="Bound">A</a> <a id="19945" class="Symbol">(</a><a id="19946" href="UF.EquivalenceExamples.html#19864" class="Bound">g</a> <a id="19948" href="UF.EquivalenceExamples.html#19935" class="Bound">y</a><a id="19949" class="Symbol">))</a> <a id="19952" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="19954" class="Symbol">(</a><a id="19955" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19957" href="UF.EquivalenceExamples.html#19957" class="Bound">x</a> <a id="19959" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19961" href="UF.EquivalenceExamples.html#19827" class="Bound">X</a> <a id="19963" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19965" href="UF.EquivalenceExamples.html#19849" class="Bound">A</a> <a id="19967" href="UF.EquivalenceExamples.html#19957" class="Bound">x</a><a id="19968" class="Symbol">)</a>
<a id="19970" href="UF.EquivalenceExamples.html#19803" class="Function">Σ-change-of-variable</a> <a id="19991" class="Symbol">{</a><a id="19992" href="UF.EquivalenceExamples.html#19992" class="Bound">𝓤</a><a id="19993" class="Symbol">}</a> <a id="19995" class="Symbol">{</a><a id="19996" href="UF.EquivalenceExamples.html#19996" class="Bound">𝓥</a><a id="19997" class="Symbol">}</a> <a id="19999" class="Symbol">{</a><a id="20000" href="UF.EquivalenceExamples.html#20000" class="Bound">𝓦</a><a id="20001" class="Symbol">}</a> <a id="20003" class="Symbol">{</a><a id="20004" href="UF.EquivalenceExamples.html#20004" class="Bound">X</a><a id="20005" class="Symbol">}</a> <a id="20007" class="Symbol">{</a><a id="20008" href="UF.EquivalenceExamples.html#20008" class="Bound">Y</a><a id="20009" class="Symbol">}</a> <a id="20011" href="UF.EquivalenceExamples.html#20011" class="Bound">A</a> <a id="20013" href="UF.EquivalenceExamples.html#20013" class="Bound">g</a> <a id="20015" href="UF.EquivalenceExamples.html#20015" class="Bound">e</a> <a id="20017" class="Symbol">=</a> <a id="20019" href="UF.EquivalenceExamples.html#20053" class="Function">γ</a> <a id="20021" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20023" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="20040" href="UF.EquivalenceExamples.html#20053" class="Function">γ</a> <a id="20042" href="UF.EquivalenceExamples.html#20147" class="Function">q</a>
 <a id="20045" class="Keyword">where</a>
  <a id="20053" href="UF.EquivalenceExamples.html#20053" class="Function">γ</a> <a id="20055" class="Symbol">:</a>  <a id="20058" class="Symbol">(</a><a id="20059" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20061" href="UF.EquivalenceExamples.html#20061" class="Bound">y</a> <a id="20063" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20065" href="UF.EquivalenceExamples.html#20008" class="Bound">Y</a> <a id="20067" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20069" href="UF.EquivalenceExamples.html#20011" class="Bound">A</a> <a id="20071" class="Symbol">(</a><a id="20072" href="UF.EquivalenceExamples.html#20013" class="Bound">g</a> <a id="20074" href="UF.EquivalenceExamples.html#20061" class="Bound">y</a><a id="20075" class="Symbol">))</a> <a id="20078" class="Symbol">→</a> <a id="20080" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="20082" href="UF.EquivalenceExamples.html#20011" class="Bound">A</a>
  <a id="20086" href="UF.EquivalenceExamples.html#20053" class="Function">γ</a> <a id="20088" class="Symbol">=</a> <a id="20090" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="20094" class="Symbol">(</a><a id="20095" href="UF.EquivalenceExamples.html#18694" class="Function">Σ-change-of-variable&#39;</a> <a id="20117" href="UF.EquivalenceExamples.html#20011" class="Bound">A</a> <a id="20119" href="UF.EquivalenceExamples.html#20013" class="Bound">g</a> <a id="20121" class="Symbol">(</a><a id="20122" href="UF.Equiv.html#16208" class="Function">equivs-are-haes</a> <a id="20138" href="UF.EquivalenceExamples.html#20013" class="Bound">g</a> <a id="20140" href="UF.EquivalenceExamples.html#20015" class="Bound">e</a><a id="20141" class="Symbol">))</a>

  <a id="20147" href="UF.EquivalenceExamples.html#20147" class="Function">q</a> <a id="20149" class="Symbol">:</a>  <a id="20152" href="UF.Equiv.html#5661" class="Function">qinv</a> <a id="20157" href="UF.EquivalenceExamples.html#20053" class="Function">γ</a>
  <a id="20161" href="UF.EquivalenceExamples.html#20147" class="Function">q</a> <a id="20163" class="Symbol">=</a> <a id="20165" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="20169" class="Symbol">(</a><a id="20170" href="UF.EquivalenceExamples.html#18694" class="Function">Σ-change-of-variable&#39;</a> <a id="20192" href="UF.EquivalenceExamples.html#20011" class="Bound">A</a> <a id="20194" href="UF.EquivalenceExamples.html#20013" class="Bound">g</a> <a id="20196" class="Symbol">(</a><a id="20197" href="UF.Equiv.html#16208" class="Function">equivs-are-haes</a> <a id="20213" href="UF.EquivalenceExamples.html#20013" class="Bound">g</a> <a id="20215" href="UF.EquivalenceExamples.html#20015" class="Bound">e</a><a id="20216" class="Symbol">))</a>

<a id="Σ-change-of-variable-≃"></a><a id="20220" href="UF.EquivalenceExamples.html#20220" class="Function">Σ-change-of-variable-≃</a> <a id="20243" class="Symbol">:</a> <a id="20245" class="Symbol">{</a><a id="20246" href="UF.EquivalenceExamples.html#20246" class="Bound">X</a> <a id="20248" class="Symbol">:</a> <a id="20250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20252" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20254" class="Symbol">}</a> <a id="20256" class="Symbol">{</a><a id="20257" href="UF.EquivalenceExamples.html#20257" class="Bound">Y</a> <a id="20259" class="Symbol">:</a> <a id="20261" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20263" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20265" class="Symbol">}</a> <a id="20267" class="Symbol">(</a><a id="20268" href="UF.EquivalenceExamples.html#20268" class="Bound">A</a> <a id="20270" class="Symbol">:</a> <a id="20272" href="UF.EquivalenceExamples.html#20246" class="Bound">X</a> <a id="20274" class="Symbol">→</a> <a id="20276" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="20278" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20280" class="Symbol">)</a> <a id="20282" class="Symbol">(</a><a id="20283" href="UF.EquivalenceExamples.html#20283" class="Bound">e</a> <a id="20285" class="Symbol">:</a> <a id="20287" href="UF.EquivalenceExamples.html#20257" class="Bound">Y</a> <a id="20289" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20291" href="UF.EquivalenceExamples.html#20246" class="Bound">X</a><a id="20292" class="Symbol">)</a>
                       <a id="20317" class="Symbol">→</a> <a id="20319" class="Symbol">(</a><a id="20320" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20322" href="UF.EquivalenceExamples.html#20322" class="Bound">y</a> <a id="20324" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20326" href="UF.EquivalenceExamples.html#20257" class="Bound">Y</a> <a id="20328" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20330" href="UF.EquivalenceExamples.html#20268" class="Bound">A</a> <a id="20332" class="Symbol">(</a><a id="20333" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="20335" href="UF.EquivalenceExamples.html#20283" class="Bound">e</a> <a id="20337" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="20339" href="UF.EquivalenceExamples.html#20322" class="Bound">y</a><a id="20340" class="Symbol">))</a> <a id="20343" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20345" class="Symbol">(</a><a id="20346" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20348" href="UF.EquivalenceExamples.html#20348" class="Bound">x</a> <a id="20350" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20352" href="UF.EquivalenceExamples.html#20246" class="Bound">X</a> <a id="20354" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20356" href="UF.EquivalenceExamples.html#20268" class="Bound">A</a> <a id="20358" href="UF.EquivalenceExamples.html#20348" class="Bound">x</a><a id="20359" class="Symbol">)</a>
<a id="20361" href="UF.EquivalenceExamples.html#20220" class="Function">Σ-change-of-variable-≃</a> <a id="20384" href="UF.EquivalenceExamples.html#20384" class="Bound">A</a> <a id="20386" class="Symbol">(</a><a id="20387" href="UF.EquivalenceExamples.html#20387" class="Bound">g</a> <a id="20389" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20391" href="UF.EquivalenceExamples.html#20391" class="Bound">i</a><a id="20392" class="Symbol">)</a> <a id="20394" class="Symbol">=</a> <a id="20396" href="UF.EquivalenceExamples.html#19803" class="Function">Σ-change-of-variable</a> <a id="20417" href="UF.EquivalenceExamples.html#20384" class="Bound">A</a> <a id="20419" href="UF.EquivalenceExamples.html#20387" class="Bound">g</a> <a id="20421" href="UF.EquivalenceExamples.html#20391" class="Bound">i</a>

<a id="Σ-bicong"></a><a id="20424" href="UF.EquivalenceExamples.html#20424" class="Function">Σ-bicong</a> <a id="20433" class="Symbol">:</a> <a id="20435" class="Symbol">{</a><a id="20436" href="UF.EquivalenceExamples.html#20436" class="Bound">X</a>  <a id="20439" class="Symbol">:</a> <a id="20441" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20443" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20445" class="Symbol">}</a> <a id="20447" class="Symbol">(</a><a id="20448" href="UF.EquivalenceExamples.html#20448" class="Bound">Y</a>  <a id="20451" class="Symbol">:</a> <a id="20453" href="UF.EquivalenceExamples.html#20436" class="Bound">X</a>  <a id="20456" class="Symbol">→</a> <a id="20458" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20460" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20462" class="Symbol">)</a>
           <a id="20475" class="Symbol">{</a><a id="20476" href="UF.EquivalenceExamples.html#20476" class="Bound">X&#39;</a> <a id="20479" class="Symbol">:</a> <a id="20481" href="MLTT.Universes.html#3818" class="Generalizable">𝓤&#39;</a> <a id="20484" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20486" class="Symbol">}</a> <a id="20488" class="Symbol">(</a><a id="20489" href="UF.EquivalenceExamples.html#20489" class="Bound">Y&#39;</a> <a id="20492" class="Symbol">:</a> <a id="20494" href="UF.EquivalenceExamples.html#20476" class="Bound">X&#39;</a> <a id="20497" class="Symbol">→</a> <a id="20499" href="MLTT.Universes.html#3821" class="Generalizable">𝓥&#39;</a> <a id="20502" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20504" class="Symbol">)</a>
           <a id="20517" class="Symbol">(</a><a id="20518" href="UF.EquivalenceExamples.html#20518" class="Bound">𝕗</a> <a id="20520" class="Symbol">:</a> <a id="20522" href="UF.EquivalenceExamples.html#20436" class="Bound">X</a> <a id="20524" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20526" href="UF.EquivalenceExamples.html#20476" class="Bound">X&#39;</a><a id="20528" class="Symbol">)</a>
         <a id="20539" class="Symbol">→</a> <a id="20541" class="Symbol">((</a><a id="20543" href="UF.EquivalenceExamples.html#20543" class="Bound">x</a> <a id="20545" class="Symbol">:</a> <a id="20547" href="UF.EquivalenceExamples.html#20436" class="Bound">X</a><a id="20548" class="Symbol">)</a> <a id="20550" class="Symbol">→</a> <a id="20552" href="UF.EquivalenceExamples.html#20448" class="Bound">Y</a> <a id="20554" href="UF.EquivalenceExamples.html#20543" class="Bound">x</a> <a id="20556" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20558" href="UF.EquivalenceExamples.html#20489" class="Bound">Y&#39;</a> <a id="20561" class="Symbol">(</a><a id="20562" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="20564" href="UF.EquivalenceExamples.html#20518" class="Bound">𝕗</a> <a id="20566" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="20568" href="UF.EquivalenceExamples.html#20543" class="Bound">x</a><a id="20569" class="Symbol">))</a>
         <a id="20581" class="Symbol">→</a> <a id="20583" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="20585" href="UF.EquivalenceExamples.html#20448" class="Bound">Y</a> <a id="20587" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20589" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="20591" href="UF.EquivalenceExamples.html#20489" class="Bound">Y&#39;</a>
<a id="20594" href="UF.EquivalenceExamples.html#20424" class="Function">Σ-bicong</a> <a id="20603" class="Symbol">{</a><a id="20604" href="UF.EquivalenceExamples.html#20604" class="Bound">𝓤</a><a id="20605" class="Symbol">}</a> <a id="20607" class="Symbol">{</a><a id="20608" href="UF.EquivalenceExamples.html#20608" class="Bound">𝓥</a><a id="20609" class="Symbol">}</a> <a id="20611" class="Symbol">{</a><a id="20612" href="UF.EquivalenceExamples.html#20612" class="Bound">𝓤&#39;</a><a id="20614" class="Symbol">}</a> <a id="20616" class="Symbol">{</a><a id="20617" href="UF.EquivalenceExamples.html#20617" class="Bound">𝓥&#39;</a><a id="20619" class="Symbol">}</a> <a id="20621" class="Symbol">{</a><a id="20622" href="UF.EquivalenceExamples.html#20622" class="Bound">X</a><a id="20623" class="Symbol">}</a> <a id="20625" href="UF.EquivalenceExamples.html#20625" class="Bound">Y</a> <a id="20627" class="Symbol">{</a><a id="20628" href="UF.EquivalenceExamples.html#20628" class="Bound">X&#39;</a><a id="20630" class="Symbol">}</a> <a id="20632" href="UF.EquivalenceExamples.html#20632" class="Bound">Y&#39;</a> <a id="20635" href="UF.EquivalenceExamples.html#20635" class="Bound">𝕗</a> <a id="20637" href="UF.EquivalenceExamples.html#20637" class="Bound">φ</a> <a id="20639" class="Symbol">=</a>
 <a id="20642" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="20644" href="UF.EquivalenceExamples.html#20625" class="Bound">Y</a>                      <a id="20667" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="20670" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="20677" href="UF.EquivalenceExamples.html#20637" class="Bound">φ</a> <a id="20679" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="20682" class="Symbol">(</a><a id="20683" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="20685" href="UF.EquivalenceExamples.html#20685" class="Bound">x</a> <a id="20687" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="20689" href="UF.EquivalenceExamples.html#20622" class="Bound">X</a> <a id="20691" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="20693" href="UF.EquivalenceExamples.html#20632" class="Bound">Y&#39;</a> <a id="20696" class="Symbol">(</a><a id="20697" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="20699" href="UF.EquivalenceExamples.html#20635" class="Bound">𝕗</a> <a id="20701" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="20703" href="UF.EquivalenceExamples.html#20685" class="Bound">x</a><a id="20704" class="Symbol">))</a> <a id="20707" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="20710" href="UF.EquivalenceExamples.html#20220" class="Function">Σ-change-of-variable-≃</a> <a id="20733" href="UF.EquivalenceExamples.html#20632" class="Bound">Y&#39;</a> <a id="20736" href="UF.EquivalenceExamples.html#20635" class="Bound">𝕗</a> <a id="20738" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="20741" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="20743" href="UF.EquivalenceExamples.html#20632" class="Bound">Y&#39;</a>                     <a id="20766" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="dprecomp"></a><a id="20769" href="UF.EquivalenceExamples.html#20769" class="Function">dprecomp</a> <a id="20778" class="Symbol">:</a> <a id="20780" class="Symbol">{</a><a id="20781" href="UF.EquivalenceExamples.html#20781" class="Bound">X</a> <a id="20783" class="Symbol">:</a> <a id="20785" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20787" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20789" class="Symbol">}</a> <a id="20791" class="Symbol">{</a><a id="20792" href="UF.EquivalenceExamples.html#20792" class="Bound">Y</a> <a id="20794" class="Symbol">:</a> <a id="20796" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20798" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20800" class="Symbol">}</a> <a id="20802" class="Symbol">(</a><a id="20803" href="UF.EquivalenceExamples.html#20803" class="Bound">A</a> <a id="20805" class="Symbol">:</a> <a id="20807" href="UF.EquivalenceExamples.html#20792" class="Bound">Y</a> <a id="20809" class="Symbol">→</a> <a id="20811" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="20813" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20815" class="Symbol">)</a> <a id="20817" class="Symbol">(</a><a id="20818" href="UF.EquivalenceExamples.html#20818" class="Bound">f</a> <a id="20820" class="Symbol">:</a> <a id="20822" href="UF.EquivalenceExamples.html#20781" class="Bound">X</a> <a id="20824" class="Symbol">→</a> <a id="20826" href="UF.EquivalenceExamples.html#20792" class="Bound">Y</a><a id="20827" class="Symbol">)</a>
         <a id="20838" class="Symbol">→</a> <a id="20840" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="20842" href="UF.EquivalenceExamples.html#20803" class="Bound">A</a> <a id="20844" class="Symbol">→</a> <a id="20846" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="20848" class="Symbol">(</a><a id="20849" href="UF.EquivalenceExamples.html#20803" class="Bound">A</a> <a id="20851" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="20853" href="UF.EquivalenceExamples.html#20818" class="Bound">f</a><a id="20854" class="Symbol">)</a>

<a id="20857" href="UF.EquivalenceExamples.html#20769" class="Function">dprecomp</a> <a id="20866" href="UF.EquivalenceExamples.html#20866" class="Bound">A</a> <a id="20868" href="UF.EquivalenceExamples.html#20868" class="Bound">f</a> <a id="20870" class="Symbol">=</a> <a id="20872" href="MLTT.Pi.html#513" class="Function Operator">_∘</a> <a id="20875" href="UF.EquivalenceExamples.html#20868" class="Bound">f</a>

<a id="dprecomp-is-equiv"></a><a id="20878" href="UF.EquivalenceExamples.html#20878" class="Function">dprecomp-is-equiv</a> <a id="20896" class="Symbol">:</a> <a id="20898" href="UF.FunExt.html#851" class="Function">funext</a> <a id="20905" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20907" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
                  <a id="20927" class="Symbol">→</a> <a id="20929" href="UF.FunExt.html#851" class="Function">funext</a> <a id="20936" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20938" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
                  <a id="20958" class="Symbol">→</a> <a id="20960" class="Symbol">{</a><a id="20961" href="UF.EquivalenceExamples.html#20961" class="Bound">X</a> <a id="20963" class="Symbol">:</a> <a id="20965" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20967" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20969" class="Symbol">}</a> <a id="20971" class="Symbol">{</a><a id="20972" href="UF.EquivalenceExamples.html#20972" class="Bound">Y</a> <a id="20974" class="Symbol">:</a> <a id="20976" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20978" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20980" class="Symbol">}</a> <a id="20982" class="Symbol">(</a><a id="20983" href="UF.EquivalenceExamples.html#20983" class="Bound">A</a> <a id="20985" class="Symbol">:</a> <a id="20987" href="UF.EquivalenceExamples.html#20972" class="Bound">Y</a> <a id="20989" class="Symbol">→</a> <a id="20991" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="20993" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20995" class="Symbol">)</a> <a id="20997" class="Symbol">(</a><a id="20998" href="UF.EquivalenceExamples.html#20998" class="Bound">f</a> <a id="21000" class="Symbol">:</a> <a id="21002" href="UF.EquivalenceExamples.html#20961" class="Bound">X</a> <a id="21004" class="Symbol">→</a> <a id="21006" href="UF.EquivalenceExamples.html#20972" class="Bound">Y</a><a id="21007" class="Symbol">)</a>
                  <a id="21027" class="Symbol">→</a> <a id="21029" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="21038" href="UF.EquivalenceExamples.html#20998" class="Bound">f</a>
                  <a id="21058" class="Symbol">→</a> <a id="21060" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="21069" class="Symbol">(</a><a id="21070" href="UF.EquivalenceExamples.html#20769" class="Function">dprecomp</a> <a id="21079" href="UF.EquivalenceExamples.html#20983" class="Bound">A</a> <a id="21081" href="UF.EquivalenceExamples.html#20998" class="Bound">f</a><a id="21082" class="Symbol">)</a>

<a id="21085" href="UF.EquivalenceExamples.html#20878" class="Function">dprecomp-is-equiv</a> <a id="21103" href="UF.EquivalenceExamples.html#21103" class="Bound">fe</a> <a id="21106" href="UF.EquivalenceExamples.html#21106" class="Bound">fe&#39;</a> <a id="21110" class="Symbol">{</a><a id="21111" href="UF.EquivalenceExamples.html#21111" class="Bound">X</a><a id="21112" class="Symbol">}</a> <a id="21114" class="Symbol">{</a><a id="21115" href="UF.EquivalenceExamples.html#21115" class="Bound">Y</a><a id="21116" class="Symbol">}</a> <a id="21118" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21120" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21122" href="UF.EquivalenceExamples.html#21122" class="Bound">i</a> <a id="21124" class="Symbol">=</a> <a id="21126" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="21143" href="UF.EquivalenceExamples.html#21327" class="Function">φ</a> <a id="21145" class="Symbol">((</a><a id="21147" href="UF.EquivalenceExamples.html#21369" class="Function">ψ</a> <a id="21149" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21151" href="UF.EquivalenceExamples.html#21994" class="Function">ψφ</a> <a id="21154" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21156" href="UF.EquivalenceExamples.html#21856" class="Function">φψ</a><a id="21158" class="Symbol">))</a>
 <a id="21162" class="Keyword">where</a>
  <a id="21170" href="UF.EquivalenceExamples.html#21170" class="Function">g</a> <a id="21172" class="Symbol">=</a> <a id="21174" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="21182" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21184" href="UF.EquivalenceExamples.html#21122" class="Bound">i</a>
  <a id="21188" href="UF.EquivalenceExamples.html#21188" class="Function">η</a> <a id="21190" class="Symbol">=</a> <a id="21192" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="21217" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21219" href="UF.EquivalenceExamples.html#21122" class="Bound">i</a>
  <a id="21223" href="UF.EquivalenceExamples.html#21223" class="Function">ε</a> <a id="21225" class="Symbol">=</a> <a id="21227" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="21249" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21251" href="UF.EquivalenceExamples.html#21122" class="Bound">i</a>

  <a id="21256" href="UF.EquivalenceExamples.html#21256" class="Function">τ</a> <a id="21258" class="Symbol">:</a> <a id="21260" class="Symbol">(</a><a id="21261" href="UF.EquivalenceExamples.html#21261" class="Bound">x</a> <a id="21263" class="Symbol">:</a> <a id="21265" href="UF.EquivalenceExamples.html#21111" class="Bound">X</a><a id="21266" class="Symbol">)</a> <a id="21268" class="Symbol">→</a> <a id="21270" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21273" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21275" class="Symbol">(</a><a id="21276" href="UF.EquivalenceExamples.html#21188" class="Function">η</a> <a id="21278" href="UF.EquivalenceExamples.html#21261" class="Bound">x</a><a id="21279" class="Symbol">)</a> <a id="21281" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21283" href="UF.EquivalenceExamples.html#21223" class="Function">ε</a> <a id="21285" class="Symbol">(</a><a id="21286" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21288" href="UF.EquivalenceExamples.html#21261" class="Bound">x</a><a id="21289" class="Symbol">)</a>
  <a id="21293" href="UF.EquivalenceExamples.html#21256" class="Function">τ</a> <a id="21295" class="Symbol">=</a> <a id="21297" href="UF.Equiv.html#14312" class="Function">half-adjoint-condition</a> <a id="21320" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21322" href="UF.EquivalenceExamples.html#21122" class="Bound">i</a>

  <a id="21327" href="UF.EquivalenceExamples.html#21327" class="Function">φ</a> <a id="21329" class="Symbol">:</a> <a id="21331" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="21333" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21335" class="Symbol">→</a> <a id="21337" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="21339" class="Symbol">(</a><a id="21340" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21342" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21344" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a><a id="21345" class="Symbol">)</a>
  <a id="21349" href="UF.EquivalenceExamples.html#21327" class="Function">φ</a> <a id="21351" class="Symbol">=</a> <a id="21353" href="UF.EquivalenceExamples.html#20769" class="Function">dprecomp</a> <a id="21362" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21364" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a>

  <a id="21369" href="UF.EquivalenceExamples.html#21369" class="Function">ψ</a> <a id="21371" class="Symbol">:</a> <a id="21373" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="21375" class="Symbol">(</a><a id="21376" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21378" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21380" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a><a id="21381" class="Symbol">)</a> <a id="21383" class="Symbol">→</a> <a id="21385" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="21387" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a>
  <a id="21391" href="UF.EquivalenceExamples.html#21369" class="Function">ψ</a> <a id="21393" href="UF.EquivalenceExamples.html#21393" class="Bound">k</a> <a id="21395" href="UF.EquivalenceExamples.html#21395" class="Bound">y</a> <a id="21397" class="Symbol">=</a> <a id="21399" href="MLTT.Id.html#734" class="Function">transport</a> <a id="21409" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21411" class="Symbol">(</a><a id="21412" href="UF.EquivalenceExamples.html#21223" class="Function">ε</a> <a id="21414" href="UF.EquivalenceExamples.html#21395" class="Bound">y</a><a id="21415" class="Symbol">)</a> <a id="21417" class="Symbol">(</a><a id="21418" href="UF.EquivalenceExamples.html#21393" class="Bound">k</a> <a id="21420" class="Symbol">(</a><a id="21421" href="UF.EquivalenceExamples.html#21170" class="Function">g</a> <a id="21423" href="UF.EquivalenceExamples.html#21395" class="Bound">y</a><a id="21424" class="Symbol">))</a>

  <a id="21430" href="UF.EquivalenceExamples.html#21430" class="Function">φψ₀</a> <a id="21434" class="Symbol">:</a> <a id="21436" class="Symbol">(</a><a id="21437" href="UF.EquivalenceExamples.html#21437" class="Bound">k</a> <a id="21439" class="Symbol">:</a> <a id="21441" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="21443" class="Symbol">(</a><a id="21444" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21446" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21448" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a><a id="21449" class="Symbol">))</a> <a id="21452" class="Symbol">(</a><a id="21453" href="UF.EquivalenceExamples.html#21453" class="Bound">x</a> <a id="21455" class="Symbol">:</a> <a id="21457" href="UF.EquivalenceExamples.html#21111" class="Bound">X</a><a id="21458" class="Symbol">)</a> <a id="21460" class="Symbol">→</a> <a id="21462" href="MLTT.Id.html#734" class="Function">transport</a> <a id="21472" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21474" class="Symbol">(</a><a id="21475" href="UF.EquivalenceExamples.html#21223" class="Function">ε</a> <a id="21477" class="Symbol">(</a><a id="21478" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21480" href="UF.EquivalenceExamples.html#21453" class="Bound">x</a><a id="21481" class="Symbol">))</a> <a id="21484" class="Symbol">(</a><a id="21485" href="UF.EquivalenceExamples.html#21437" class="Bound">k</a> <a id="21487" class="Symbol">(</a><a id="21488" href="UF.EquivalenceExamples.html#21170" class="Function">g</a> <a id="21490" class="Symbol">(</a><a id="21491" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21493" href="UF.EquivalenceExamples.html#21453" class="Bound">x</a><a id="21494" class="Symbol">)))</a> <a id="21498" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21500" href="UF.EquivalenceExamples.html#21437" class="Bound">k</a> <a id="21502" href="UF.EquivalenceExamples.html#21453" class="Bound">x</a>
  <a id="21506" href="UF.EquivalenceExamples.html#21430" class="Function">φψ₀</a> <a id="21510" href="UF.EquivalenceExamples.html#21510" class="Bound">k</a> <a id="21512" href="UF.EquivalenceExamples.html#21512" class="Bound">x</a> <a id="21514" class="Symbol">=</a> <a id="21516" href="MLTT.Id.html#734" class="Function">transport</a> <a id="21526" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21528" class="Symbol">(</a><a id="21529" href="UF.EquivalenceExamples.html#21223" class="Function">ε</a> <a id="21531" class="Symbol">(</a><a id="21532" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21534" href="UF.EquivalenceExamples.html#21512" class="Bound">x</a><a id="21535" class="Symbol">))</a>   <a id="21540" class="Symbol">(</a><a id="21541" href="UF.EquivalenceExamples.html#21510" class="Bound">k</a> <a id="21543" class="Symbol">(</a><a id="21544" href="UF.EquivalenceExamples.html#21170" class="Function">g</a> <a id="21546" class="Symbol">(</a><a id="21547" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21549" href="UF.EquivalenceExamples.html#21512" class="Bound">x</a><a id="21550" class="Symbol">)))</a> <a id="21554" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21557" href="UF.EquivalenceExamples.html#21742" class="Function">a</a> <a id="21559" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="21573" href="MLTT.Id.html#734" class="Function">transport</a> <a id="21583" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21585" class="Symbol">(</a><a id="21586" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21589" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21591" class="Symbol">(</a><a id="21592" href="UF.EquivalenceExamples.html#21188" class="Function">η</a> <a id="21594" href="UF.EquivalenceExamples.html#21512" class="Bound">x</a><a id="21595" class="Symbol">))(</a><a id="21598" href="UF.EquivalenceExamples.html#21510" class="Bound">k</a> <a id="21600" class="Symbol">(</a><a id="21601" href="UF.EquivalenceExamples.html#21170" class="Function">g</a> <a id="21603" class="Symbol">(</a><a id="21604" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21606" href="UF.EquivalenceExamples.html#21512" class="Bound">x</a><a id="21607" class="Symbol">)))</a> <a id="21611" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21614" href="UF.EquivalenceExamples.html#21800" class="Function">b</a> <a id="21616" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="21630" href="MLTT.Id.html#734" class="Function">transport</a> <a id="21640" class="Symbol">(</a><a id="21641" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21643" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21645" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a><a id="21646" class="Symbol">)</a> <a id="21648" class="Symbol">(</a><a id="21649" href="UF.EquivalenceExamples.html#21188" class="Function">η</a> <a id="21651" href="UF.EquivalenceExamples.html#21512" class="Bound">x</a><a id="21652" class="Symbol">)</a> <a id="21654" class="Symbol">(</a><a id="21655" href="UF.EquivalenceExamples.html#21510" class="Bound">k</a> <a id="21657" class="Symbol">(</a><a id="21658" href="UF.EquivalenceExamples.html#21170" class="Function">g</a> <a id="21660" class="Symbol">(</a><a id="21661" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21663" href="UF.EquivalenceExamples.html#21512" class="Bound">x</a><a id="21664" class="Symbol">)))</a> <a id="21668" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="21671" href="UF.EquivalenceExamples.html#21837" class="Function">c</a> <a id="21673" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="21687" href="UF.EquivalenceExamples.html#21510" class="Bound">k</a> <a id="21689" href="UF.EquivalenceExamples.html#21512" class="Bound">x</a>                                   <a id="21725" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="21731" class="Keyword">where</a>
     <a id="21742" href="UF.EquivalenceExamples.html#21742" class="Function">a</a> <a id="21744" class="Symbol">=</a> <a id="21746" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="21749" class="Symbol">(λ</a> <a id="21752" href="UF.EquivalenceExamples.html#21752" class="Bound">-</a> <a id="21754" class="Symbol">→</a> <a id="21756" href="MLTT.Id.html#734" class="Function">transport</a> <a id="21766" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21768" href="UF.EquivalenceExamples.html#21752" class="Bound">-</a> <a id="21770" class="Symbol">(</a><a id="21771" href="UF.EquivalenceExamples.html#21510" class="Bound">k</a> <a id="21773" class="Symbol">(</a><a id="21774" href="UF.EquivalenceExamples.html#21170" class="Function">g</a> <a id="21776" class="Symbol">(</a><a id="21777" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21779" href="UF.EquivalenceExamples.html#21512" class="Bound">x</a><a id="21780" class="Symbol">))))</a> <a id="21785" class="Symbol">((</a><a id="21787" href="UF.EquivalenceExamples.html#21256" class="Function">τ</a> <a id="21789" href="UF.EquivalenceExamples.html#21512" class="Bound">x</a><a id="21790" class="Symbol">)</a><a id="21791" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="21793" class="Symbol">)</a>
     <a id="21800" href="UF.EquivalenceExamples.html#21800" class="Function">b</a> <a id="21802" class="Symbol">=</a> <a id="21804" class="Symbol">(</a><a id="21805" href="UF.Base.html#5149" class="Function">transport-ap</a> <a id="21818" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21820" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21822" class="Symbol">(</a><a id="21823" href="UF.EquivalenceExamples.html#21188" class="Function">η</a> <a id="21825" href="UF.EquivalenceExamples.html#21512" class="Bound">x</a><a id="21826" class="Symbol">))</a> <a id="21829" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
     <a id="21837" href="UF.EquivalenceExamples.html#21837" class="Function">c</a> <a id="21839" class="Symbol">=</a> <a id="21841" href="UF.Base.html#7355" class="Function">apd</a> <a id="21845" href="UF.EquivalenceExamples.html#21510" class="Bound">k</a> <a id="21847" class="Symbol">(</a><a id="21848" href="UF.EquivalenceExamples.html#21188" class="Function">η</a> <a id="21850" href="UF.EquivalenceExamples.html#21512" class="Bound">x</a><a id="21851" class="Symbol">)</a>

  <a id="21856" href="UF.EquivalenceExamples.html#21856" class="Function">φψ</a> <a id="21859" class="Symbol">:</a> <a id="21861" href="UF.EquivalenceExamples.html#21327" class="Function">φ</a> <a id="21863" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="21865" href="UF.EquivalenceExamples.html#21369" class="Function">ψ</a> <a id="21867" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="21869" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="21874" href="UF.EquivalenceExamples.html#21856" class="Function">φψ</a> <a id="21877" href="UF.EquivalenceExamples.html#21877" class="Bound">k</a> <a id="21879" class="Symbol">=</a> <a id="21881" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="21889" href="UF.EquivalenceExamples.html#21103" class="Bound">fe</a> <a id="21892" class="Symbol">(</a><a id="21893" href="UF.EquivalenceExamples.html#21430" class="Function">φψ₀</a> <a id="21897" href="UF.EquivalenceExamples.html#21877" class="Bound">k</a><a id="21898" class="Symbol">)</a>

  <a id="21903" href="UF.EquivalenceExamples.html#21903" class="Function">ψφ₀</a> <a id="21907" class="Symbol">:</a> <a id="21909" class="Symbol">(</a><a id="21910" href="UF.EquivalenceExamples.html#21910" class="Bound">h</a> <a id="21912" class="Symbol">:</a> <a id="21914" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="21916" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a><a id="21917" class="Symbol">)</a> <a id="21919" class="Symbol">(</a><a id="21920" href="UF.EquivalenceExamples.html#21920" class="Bound">y</a> <a id="21922" class="Symbol">:</a> <a id="21924" href="UF.EquivalenceExamples.html#21115" class="Bound">Y</a><a id="21925" class="Symbol">)</a> <a id="21927" class="Symbol">→</a> <a id="21929" href="MLTT.Id.html#734" class="Function">transport</a> <a id="21939" href="UF.EquivalenceExamples.html#21118" class="Bound">A</a> <a id="21941" class="Symbol">(</a><a id="21942" href="UF.EquivalenceExamples.html#21223" class="Function">ε</a> <a id="21944" href="UF.EquivalenceExamples.html#21920" class="Bound">y</a><a id="21945" class="Symbol">)</a> <a id="21947" class="Symbol">(</a><a id="21948" href="UF.EquivalenceExamples.html#21910" class="Bound">h</a> <a id="21950" class="Symbol">(</a><a id="21951" href="UF.EquivalenceExamples.html#21120" class="Bound">f</a> <a id="21953" class="Symbol">(</a><a id="21954" href="UF.EquivalenceExamples.html#21170" class="Function">g</a> <a id="21956" href="UF.EquivalenceExamples.html#21920" class="Bound">y</a><a id="21957" class="Symbol">)))</a> <a id="21961" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21963" href="UF.EquivalenceExamples.html#21910" class="Bound">h</a> <a id="21965" href="UF.EquivalenceExamples.html#21920" class="Bound">y</a>
  <a id="21969" href="UF.EquivalenceExamples.html#21903" class="Function">ψφ₀</a> <a id="21973" href="UF.EquivalenceExamples.html#21973" class="Bound">h</a> <a id="21975" href="UF.EquivalenceExamples.html#21975" class="Bound">y</a> <a id="21977" class="Symbol">=</a> <a id="21979" href="UF.Base.html#7355" class="Function">apd</a> <a id="21983" href="UF.EquivalenceExamples.html#21973" class="Bound">h</a> <a id="21985" class="Symbol">(</a><a id="21986" href="UF.EquivalenceExamples.html#21223" class="Function">ε</a> <a id="21988" href="UF.EquivalenceExamples.html#21975" class="Bound">y</a><a id="21989" class="Symbol">)</a>

  <a id="21994" href="UF.EquivalenceExamples.html#21994" class="Function">ψφ</a> <a id="21997" class="Symbol">:</a> <a id="21999" href="UF.EquivalenceExamples.html#21369" class="Function">ψ</a> <a id="22001" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="22003" href="UF.EquivalenceExamples.html#21327" class="Function">φ</a> <a id="22005" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="22007" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="22012" href="UF.EquivalenceExamples.html#21994" class="Function">ψφ</a> <a id="22015" href="UF.EquivalenceExamples.html#22015" class="Bound">h</a> <a id="22017" class="Symbol">=</a> <a id="22019" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="22027" href="UF.EquivalenceExamples.html#21106" class="Bound">fe&#39;</a> <a id="22031" class="Symbol">(</a><a id="22032" href="UF.EquivalenceExamples.html#21903" class="Function">ψφ₀</a> <a id="22036" href="UF.EquivalenceExamples.html#22015" class="Bound">h</a><a id="22037" class="Symbol">)</a>

<a id="Π-change-of-variable"></a><a id="22040" href="UF.EquivalenceExamples.html#22040" class="Function">Π-change-of-variable</a> <a id="22061" class="Symbol">:</a> <a id="22063" href="UF.FunExt.html#851" class="Function">funext</a> <a id="22070" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22072" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
                     <a id="22095" class="Symbol">→</a> <a id="22097" href="UF.FunExt.html#851" class="Function">funext</a> <a id="22104" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22106" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
                     <a id="22129" class="Symbol">→</a> <a id="22131" class="Symbol">{</a><a id="22132" href="UF.EquivalenceExamples.html#22132" class="Bound">X</a> <a id="22134" class="Symbol">:</a> <a id="22136" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22138" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22140" class="Symbol">}</a> <a id="22142" class="Symbol">{</a><a id="22143" href="UF.EquivalenceExamples.html#22143" class="Bound">Y</a> <a id="22145" class="Symbol">:</a> <a id="22147" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22149" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22151" class="Symbol">}</a> <a id="22153" class="Symbol">(</a><a id="22154" href="UF.EquivalenceExamples.html#22154" class="Bound">A</a> <a id="22156" class="Symbol">:</a> <a id="22158" href="UF.EquivalenceExamples.html#22143" class="Bound">Y</a> <a id="22160" class="Symbol">→</a> <a id="22162" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="22164" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22166" class="Symbol">)</a> <a id="22168" class="Symbol">(</a><a id="22169" href="UF.EquivalenceExamples.html#22169" class="Bound">f</a> <a id="22171" class="Symbol">:</a> <a id="22173" href="UF.EquivalenceExamples.html#22132" class="Bound">X</a> <a id="22175" class="Symbol">→</a> <a id="22177" href="UF.EquivalenceExamples.html#22143" class="Bound">Y</a><a id="22178" class="Symbol">)</a>
                     <a id="22201" class="Symbol">→</a> <a id="22203" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="22212" href="UF.EquivalenceExamples.html#22169" class="Bound">f</a>
                     <a id="22235" class="Symbol">→</a> <a id="22237" class="Symbol">(</a><a id="22238" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="22240" href="UF.EquivalenceExamples.html#22240" class="Bound">y</a> <a id="22242" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="22244" href="UF.EquivalenceExamples.html#22143" class="Bound">Y</a> <a id="22246" href="MLTT.Pi.html#321" class="Function">,</a> <a id="22248" href="UF.EquivalenceExamples.html#22154" class="Bound">A</a> <a id="22250" href="UF.EquivalenceExamples.html#22240" class="Bound">y</a><a id="22251" class="Symbol">)</a> <a id="22253" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22255" class="Symbol">(</a><a id="22256" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="22258" href="UF.EquivalenceExamples.html#22258" class="Bound">x</a> <a id="22260" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="22262" href="UF.EquivalenceExamples.html#22132" class="Bound">X</a> <a id="22264" href="MLTT.Pi.html#321" class="Function">,</a> <a id="22266" href="UF.EquivalenceExamples.html#22154" class="Bound">A</a> <a id="22268" class="Symbol">(</a><a id="22269" href="UF.EquivalenceExamples.html#22169" class="Bound">f</a> <a id="22271" href="UF.EquivalenceExamples.html#22258" class="Bound">x</a><a id="22272" class="Symbol">))</a>
<a id="22275" href="UF.EquivalenceExamples.html#22040" class="Function">Π-change-of-variable</a> <a id="22296" href="UF.EquivalenceExamples.html#22296" class="Bound">fe</a> <a id="22299" href="UF.EquivalenceExamples.html#22299" class="Bound">fe&#39;</a> <a id="22303" href="UF.EquivalenceExamples.html#22303" class="Bound">A</a> <a id="22305" href="UF.EquivalenceExamples.html#22305" class="Bound">f</a> <a id="22307" href="UF.EquivalenceExamples.html#22307" class="Bound">i</a> <a id="22309" class="Symbol">=</a> <a id="22311" href="UF.EquivalenceExamples.html#20769" class="Function">dprecomp</a> <a id="22320" href="UF.EquivalenceExamples.html#22303" class="Bound">A</a> <a id="22322" href="UF.EquivalenceExamples.html#22305" class="Bound">f</a> <a id="22324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22326" href="UF.EquivalenceExamples.html#20878" class="Function">dprecomp-is-equiv</a> <a id="22344" href="UF.EquivalenceExamples.html#22296" class="Bound">fe</a> <a id="22347" href="UF.EquivalenceExamples.html#22299" class="Bound">fe&#39;</a> <a id="22351" href="UF.EquivalenceExamples.html#22303" class="Bound">A</a> <a id="22353" href="UF.EquivalenceExamples.html#22305" class="Bound">f</a> <a id="22355" href="UF.EquivalenceExamples.html#22307" class="Bound">i</a>

<a id="Π-change-of-variable-≃"></a><a id="22358" href="UF.EquivalenceExamples.html#22358" class="Function">Π-change-of-variable-≃</a> <a id="22381" class="Symbol">:</a> <a id="22383" href="UF.FunExt.html#996" class="Function">FunExt</a>
                       <a id="22413" class="Symbol">→</a> <a id="22415" class="Symbol">{</a><a id="22416" href="UF.EquivalenceExamples.html#22416" class="Bound">X</a> <a id="22418" class="Symbol">:</a> <a id="22420" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22422" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22424" class="Symbol">}</a> <a id="22426" class="Symbol">{</a><a id="22427" href="UF.EquivalenceExamples.html#22427" class="Bound">Y</a> <a id="22429" class="Symbol">:</a> <a id="22431" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22433" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22435" class="Symbol">}</a> <a id="22437" class="Symbol">(</a><a id="22438" href="UF.EquivalenceExamples.html#22438" class="Bound">A</a> <a id="22440" class="Symbol">:</a> <a id="22442" href="UF.EquivalenceExamples.html#22427" class="Bound">Y</a> <a id="22444" class="Symbol">→</a> <a id="22446" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="22448" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22450" class="Symbol">)</a> <a id="22452" class="Symbol">(</a><a id="22453" href="UF.EquivalenceExamples.html#22453" class="Bound">𝕗</a> <a id="22455" class="Symbol">:</a> <a id="22457" href="UF.EquivalenceExamples.html#22416" class="Bound">X</a> <a id="22459" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22461" href="UF.EquivalenceExamples.html#22427" class="Bound">Y</a><a id="22462" class="Symbol">)</a>
                       <a id="22487" class="Symbol">→</a> <a id="22489" class="Symbol">(</a><a id="22490" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="22492" href="UF.EquivalenceExamples.html#22492" class="Bound">x</a> <a id="22494" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="22496" href="UF.EquivalenceExamples.html#22416" class="Bound">X</a> <a id="22498" href="MLTT.Pi.html#321" class="Function">,</a> <a id="22500" href="UF.EquivalenceExamples.html#22438" class="Bound">A</a> <a id="22502" class="Symbol">(</a><a id="22503" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="22505" href="UF.EquivalenceExamples.html#22453" class="Bound">𝕗</a> <a id="22507" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="22509" href="UF.EquivalenceExamples.html#22492" class="Bound">x</a><a id="22510" class="Symbol">))</a> <a id="22513" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22515" class="Symbol">(</a><a id="22516" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="22518" href="UF.EquivalenceExamples.html#22518" class="Bound">y</a> <a id="22520" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="22522" href="UF.EquivalenceExamples.html#22427" class="Bound">Y</a> <a id="22524" href="MLTT.Pi.html#321" class="Function">,</a> <a id="22526" href="UF.EquivalenceExamples.html#22438" class="Bound">A</a> <a id="22528" href="UF.EquivalenceExamples.html#22518" class="Bound">y</a><a id="22529" class="Symbol">)</a>
<a id="22531" href="UF.EquivalenceExamples.html#22358" class="Function">Π-change-of-variable-≃</a> <a id="22554" href="UF.EquivalenceExamples.html#22554" class="Bound">fe</a> <a id="22557" href="UF.EquivalenceExamples.html#22557" class="Bound">A</a> <a id="22559" class="Symbol">(</a><a id="22560" href="UF.EquivalenceExamples.html#22560" class="Bound">f</a> <a id="22562" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22564" href="UF.EquivalenceExamples.html#22564" class="Bound">i</a><a id="22565" class="Symbol">)</a> <a id="22567" class="Symbol">=</a>
 <a id="22570" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="22576" class="Symbol">(</a><a id="22577" href="UF.EquivalenceExamples.html#22040" class="Function">Π-change-of-variable</a> <a id="22598" class="Symbol">(</a><a id="22599" href="UF.EquivalenceExamples.html#22554" class="Bound">fe</a> <a id="22602" class="Symbol">_</a> <a id="22604" class="Symbol">_)</a> <a id="22607" class="Symbol">(</a><a id="22608" href="UF.EquivalenceExamples.html#22554" class="Bound">fe</a> <a id="22611" class="Symbol">_</a> <a id="22613" class="Symbol">_)</a> <a id="22616" href="UF.EquivalenceExamples.html#22557" class="Bound">A</a> <a id="22618" href="UF.EquivalenceExamples.html#22560" class="Bound">f</a> <a id="22620" href="UF.EquivalenceExamples.html#22564" class="Bound">i</a><a id="22621" class="Symbol">)</a>

<a id="Π-bicong"></a><a id="22624" href="UF.EquivalenceExamples.html#22624" class="Function">Π-bicong</a> <a id="22633" class="Symbol">:</a> <a id="22635" href="UF.FunExt.html#996" class="Function">FunExt</a>
         <a id="22651" class="Symbol">→</a> <a id="22653" class="Symbol">{</a><a id="22654" href="UF.EquivalenceExamples.html#22654" class="Bound">X</a>  <a id="22657" class="Symbol">:</a> <a id="22659" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22661" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22663" class="Symbol">}</a> <a id="22665" class="Symbol">(</a><a id="22666" href="UF.EquivalenceExamples.html#22666" class="Bound">Y</a>  <a id="22669" class="Symbol">:</a> <a id="22671" href="UF.EquivalenceExamples.html#22654" class="Bound">X</a>  <a id="22674" class="Symbol">→</a> <a id="22676" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22678" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22680" class="Symbol">)</a>
           <a id="22693" class="Symbol">{</a><a id="22694" href="UF.EquivalenceExamples.html#22694" class="Bound">X&#39;</a> <a id="22697" class="Symbol">:</a> <a id="22699" href="MLTT.Universes.html#3818" class="Generalizable">𝓤&#39;</a> <a id="22702" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22704" class="Symbol">}</a> <a id="22706" class="Symbol">(</a><a id="22707" href="UF.EquivalenceExamples.html#22707" class="Bound">Y&#39;</a> <a id="22710" class="Symbol">:</a> <a id="22712" href="UF.EquivalenceExamples.html#22694" class="Bound">X&#39;</a> <a id="22715" class="Symbol">→</a> <a id="22717" href="MLTT.Universes.html#3821" class="Generalizable">𝓥&#39;</a> <a id="22720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22722" class="Symbol">)</a>
           <a id="22735" class="Symbol">(</a><a id="22736" href="UF.EquivalenceExamples.html#22736" class="Bound">𝕗</a> <a id="22738" class="Symbol">:</a> <a id="22740" href="UF.EquivalenceExamples.html#22654" class="Bound">X</a> <a id="22742" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22744" href="UF.EquivalenceExamples.html#22694" class="Bound">X&#39;</a><a id="22746" class="Symbol">)</a>
         <a id="22757" class="Symbol">→</a> <a id="22759" class="Symbol">((</a><a id="22761" href="UF.EquivalenceExamples.html#22761" class="Bound">x</a> <a id="22763" class="Symbol">:</a> <a id="22765" href="UF.EquivalenceExamples.html#22654" class="Bound">X</a><a id="22766" class="Symbol">)</a> <a id="22768" class="Symbol">→</a> <a id="22770" href="UF.EquivalenceExamples.html#22666" class="Bound">Y</a> <a id="22772" href="UF.EquivalenceExamples.html#22761" class="Bound">x</a> <a id="22774" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22776" href="UF.EquivalenceExamples.html#22707" class="Bound">Y&#39;</a> <a id="22779" class="Symbol">(</a><a id="22780" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="22782" href="UF.EquivalenceExamples.html#22736" class="Bound">𝕗</a> <a id="22784" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="22786" href="UF.EquivalenceExamples.html#22761" class="Bound">x</a><a id="22787" class="Symbol">))</a>
         <a id="22799" class="Symbol">→</a> <a id="22801" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="22803" href="UF.EquivalenceExamples.html#22666" class="Bound">Y</a> <a id="22805" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22807" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="22809" href="UF.EquivalenceExamples.html#22707" class="Bound">Y&#39;</a>
<a id="22812" href="UF.EquivalenceExamples.html#22624" class="Function">Π-bicong</a> <a id="22821" class="Symbol">{</a><a id="22822" href="UF.EquivalenceExamples.html#22822" class="Bound">𝓤</a><a id="22823" class="Symbol">}</a> <a id="22825" class="Symbol">{</a><a id="22826" href="UF.EquivalenceExamples.html#22826" class="Bound">𝓥</a><a id="22827" class="Symbol">}</a> <a id="22829" class="Symbol">{</a><a id="22830" href="UF.EquivalenceExamples.html#22830" class="Bound">𝓤&#39;</a><a id="22832" class="Symbol">}</a> <a id="22834" class="Symbol">{</a><a id="22835" href="UF.EquivalenceExamples.html#22835" class="Bound">𝓥&#39;</a><a id="22837" class="Symbol">}</a> <a id="22839" href="UF.EquivalenceExamples.html#22839" class="Bound">fe</a> <a id="22842" class="Symbol">{</a><a id="22843" href="UF.EquivalenceExamples.html#22843" class="Bound">X</a><a id="22844" class="Symbol">}</a> <a id="22846" href="UF.EquivalenceExamples.html#22846" class="Bound">Y</a> <a id="22848" class="Symbol">{</a><a id="22849" href="UF.EquivalenceExamples.html#22849" class="Bound">X&#39;</a><a id="22851" class="Symbol">}</a> <a id="22853" href="UF.EquivalenceExamples.html#22853" class="Bound">Y&#39;</a> <a id="22856" href="UF.EquivalenceExamples.html#22856" class="Bound">𝕗</a> <a id="22858" href="UF.EquivalenceExamples.html#22858" class="Bound">φ</a> <a id="22860" class="Symbol">=</a>
 <a id="22863" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="22865" href="UF.EquivalenceExamples.html#22846" class="Bound">Y</a>                      <a id="22888" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="22891" href="UF.EquivalenceExamples.html#6389" class="Function">Π-cong</a> <a id="22898" class="Symbol">(</a><a id="22899" href="UF.EquivalenceExamples.html#22839" class="Bound">fe</a> <a id="22902" href="UF.EquivalenceExamples.html#22822" class="Bound">𝓤</a> <a id="22904" href="UF.EquivalenceExamples.html#22826" class="Bound">𝓥</a><a id="22905" class="Symbol">)</a> <a id="22907" class="Symbol">(</a><a id="22908" href="UF.EquivalenceExamples.html#22839" class="Bound">fe</a> <a id="22911" href="UF.EquivalenceExamples.html#22822" class="Bound">𝓤</a> <a id="22913" href="UF.EquivalenceExamples.html#22835" class="Bound">𝓥&#39;</a><a id="22915" class="Symbol">)</a> <a id="22917" href="UF.EquivalenceExamples.html#22858" class="Bound">φ</a> <a id="22919" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="22922" class="Symbol">(</a><a id="22923" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="22925" href="UF.EquivalenceExamples.html#22925" class="Bound">x</a> <a id="22927" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="22929" href="UF.EquivalenceExamples.html#22843" class="Bound">X</a> <a id="22931" href="MLTT.Pi.html#321" class="Function">,</a> <a id="22933" href="UF.EquivalenceExamples.html#22853" class="Bound">Y&#39;</a> <a id="22936" class="Symbol">(</a><a id="22937" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="22939" href="UF.EquivalenceExamples.html#22856" class="Bound">𝕗</a> <a id="22941" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="22943" href="UF.EquivalenceExamples.html#22925" class="Bound">x</a><a id="22944" class="Symbol">))</a> <a id="22947" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="22950" href="UF.EquivalenceExamples.html#22358" class="Function">Π-change-of-variable-≃</a> <a id="22973" href="UF.EquivalenceExamples.html#22839" class="Bound">fe</a> <a id="22976" href="UF.EquivalenceExamples.html#22853" class="Bound">Y&#39;</a> <a id="22979" href="UF.EquivalenceExamples.html#22856" class="Bound">𝕗</a> <a id="22981" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="22984" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="22986" href="UF.EquivalenceExamples.html#22853" class="Bound">Y&#39;</a>                     <a id="23009" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="NatΠ-fiber-equiv"></a><a id="23012" href="UF.EquivalenceExamples.html#23012" class="Function">NatΠ-fiber-equiv</a> <a id="23029" class="Symbol">:</a> <a id="23031" class="Symbol">{</a><a id="23032" href="UF.EquivalenceExamples.html#23032" class="Bound">X</a> <a id="23034" class="Symbol">:</a> <a id="23036" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23038" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23040" class="Symbol">}</a> <a id="23042" class="Symbol">(</a><a id="23043" href="UF.EquivalenceExamples.html#23043" class="Bound">A</a> <a id="23045" class="Symbol">:</a> <a id="23047" href="UF.EquivalenceExamples.html#23032" class="Bound">X</a> <a id="23049" class="Symbol">→</a> <a id="23051" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="23053" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23055" class="Symbol">)</a> <a id="23057" class="Symbol">(</a><a id="23058" href="UF.EquivalenceExamples.html#23058" class="Bound">B</a> <a id="23060" class="Symbol">:</a> <a id="23062" href="UF.EquivalenceExamples.html#23032" class="Bound">X</a> <a id="23064" class="Symbol">→</a> <a id="23066" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="23068" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23070" class="Symbol">)</a> <a id="23072" class="Symbol">(</a><a id="23073" href="UF.EquivalenceExamples.html#23073" class="Bound">ζ</a> <a id="23075" class="Symbol">:</a> <a id="23077" href="UF.Base.html#303" class="Function">Nat</a> <a id="23081" href="UF.EquivalenceExamples.html#23043" class="Bound">A</a> <a id="23083" href="UF.EquivalenceExamples.html#23058" class="Bound">B</a><a id="23084" class="Symbol">)</a>
                 <a id="23103" class="Symbol">→</a> <a id="23105" href="UF.FunExt.html#851" class="Function">funext</a> <a id="23112" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23114" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
                 <a id="23133" class="Symbol">→</a> <a id="23135" class="Symbol">(</a><a id="23136" href="UF.EquivalenceExamples.html#23136" class="Bound">g</a> <a id="23138" class="Symbol">:</a> <a id="23140" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="23142" href="UF.EquivalenceExamples.html#23058" class="Bound">B</a><a id="23143" class="Symbol">)</a>
                 <a id="23162" class="Symbol">→</a> <a id="23164" class="Symbol">(</a><a id="23165" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="23167" href="UF.EquivalenceExamples.html#23167" class="Bound">x</a> <a id="23169" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="23171" href="UF.EquivalenceExamples.html#23032" class="Bound">X</a> <a id="23173" href="MLTT.Pi.html#321" class="Function">,</a> <a id="23175" href="Notation.General.html#398" class="Function">fiber</a> <a id="23181" class="Symbol">(</a><a id="23182" href="UF.EquivalenceExamples.html#23073" class="Bound">ζ</a> <a id="23184" href="UF.EquivalenceExamples.html#23167" class="Bound">x</a><a id="23185" class="Symbol">)</a> <a id="23187" class="Symbol">(</a><a id="23188" href="UF.EquivalenceExamples.html#23136" class="Bound">g</a> <a id="23190" href="UF.EquivalenceExamples.html#23167" class="Bound">x</a><a id="23191" class="Symbol">))</a> <a id="23194" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="23196" href="Notation.General.html#398" class="Function">fiber</a> <a id="23202" class="Symbol">(</a><a id="23203" href="UF.Base.html#921" class="Function">NatΠ</a> <a id="23208" href="UF.EquivalenceExamples.html#23073" class="Bound">ζ</a><a id="23209" class="Symbol">)</a> <a id="23211" href="UF.EquivalenceExamples.html#23136" class="Bound">g</a>
<a id="23213" href="UF.EquivalenceExamples.html#23012" class="Function">NatΠ-fiber-equiv</a> <a id="23230" class="Symbol">{</a><a id="23231" href="UF.EquivalenceExamples.html#23231" class="Bound">𝓤</a><a id="23232" class="Symbol">}</a> <a id="23234" class="Symbol">{</a><a id="23235" href="UF.EquivalenceExamples.html#23235" class="Bound">𝓥</a><a id="23236" class="Symbol">}</a> <a id="23238" class="Symbol">{</a><a id="23239" href="UF.EquivalenceExamples.html#23239" class="Bound">𝓦</a><a id="23240" class="Symbol">}</a> <a id="23242" class="Symbol">{</a><a id="23243" href="UF.EquivalenceExamples.html#23243" class="Bound">X</a><a id="23244" class="Symbol">}</a> <a id="23246" href="UF.EquivalenceExamples.html#23246" class="Bound">A</a> <a id="23248" href="UF.EquivalenceExamples.html#23248" class="Bound">B</a> <a id="23250" href="UF.EquivalenceExamples.html#23250" class="Bound">ζ</a> <a id="23252" href="UF.EquivalenceExamples.html#23252" class="Bound">fe</a> <a id="23255" href="UF.EquivalenceExamples.html#23255" class="Bound">g</a> <a id="23257" class="Symbol">=</a>
  <a id="23261" class="Symbol">(</a><a id="23262" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="23264" href="UF.EquivalenceExamples.html#23264" class="Bound">x</a> <a id="23266" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="23268" href="UF.EquivalenceExamples.html#23243" class="Bound">X</a> <a id="23270" href="MLTT.Pi.html#321" class="Function">,</a> <a id="23272" href="Notation.General.html#398" class="Function">fiber</a> <a id="23278" class="Symbol">(</a><a id="23279" href="UF.EquivalenceExamples.html#23250" class="Bound">ζ</a> <a id="23281" href="UF.EquivalenceExamples.html#23264" class="Bound">x</a><a id="23282" class="Symbol">)</a> <a id="23284" class="Symbol">(</a><a id="23285" href="UF.EquivalenceExamples.html#23255" class="Bound">g</a> <a id="23287" href="UF.EquivalenceExamples.html#23264" class="Bound">x</a><a id="23288" class="Symbol">))</a>            <a id="23302" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="23305" href="UF.EquivalenceExamples.html#23518" class="Function">i</a> <a id="23307" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="23311" class="Symbol">(</a><a id="23312" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="23314" href="UF.EquivalenceExamples.html#23314" class="Bound">x</a> <a id="23316" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="23318" href="UF.EquivalenceExamples.html#23243" class="Bound">X</a> <a id="23320" href="MLTT.Pi.html#321" class="Function">,</a> <a id="23322" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23324" href="UF.EquivalenceExamples.html#23324" class="Bound">a</a> <a id="23326" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23328" href="UF.EquivalenceExamples.html#23246" class="Bound">A</a> <a id="23330" href="UF.EquivalenceExamples.html#23314" class="Bound">x</a> <a id="23332" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23334" href="UF.EquivalenceExamples.html#23250" class="Bound">ζ</a> <a id="23336" href="UF.EquivalenceExamples.html#23314" class="Bound">x</a> <a id="23338" href="UF.EquivalenceExamples.html#23324" class="Bound">a</a> <a id="23340" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23342" href="UF.EquivalenceExamples.html#23255" class="Bound">g</a> <a id="23344" href="UF.EquivalenceExamples.html#23314" class="Bound">x</a><a id="23345" class="Symbol">)</a>     <a id="23351" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="23354" href="UF.EquivalenceExamples.html#23537" class="Function">ii</a> <a id="23357" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="23361" class="Symbol">(</a><a id="23362" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23364" href="UF.EquivalenceExamples.html#23364" class="Bound">f</a> <a id="23366" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23368" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="23370" href="UF.EquivalenceExamples.html#23246" class="Bound">A</a> <a id="23372" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23374" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="23376" href="UF.EquivalenceExamples.html#23376" class="Bound">x</a> <a id="23378" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="23380" href="UF.EquivalenceExamples.html#23243" class="Bound">X</a> <a id="23382" href="MLTT.Pi.html#321" class="Function">,</a> <a id="23384" href="UF.EquivalenceExamples.html#23250" class="Bound">ζ</a> <a id="23386" href="UF.EquivalenceExamples.html#23376" class="Bound">x</a> <a id="23388" class="Symbol">(</a><a id="23389" href="UF.EquivalenceExamples.html#23364" class="Bound">f</a> <a id="23391" href="UF.EquivalenceExamples.html#23376" class="Bound">x</a><a id="23392" class="Symbol">)</a> <a id="23394" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23396" href="UF.EquivalenceExamples.html#23255" class="Bound">g</a> <a id="23398" href="UF.EquivalenceExamples.html#23376" class="Bound">x</a><a id="23399" class="Symbol">)</a> <a id="23401" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="23404" href="UF.EquivalenceExamples.html#23558" class="Function">iii</a> <a id="23408" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="23412" class="Symbol">(</a><a id="23413" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23415" href="UF.EquivalenceExamples.html#23415" class="Bound">f</a> <a id="23417" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23419" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="23421" href="UF.EquivalenceExamples.html#23246" class="Bound">A</a> <a id="23423" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23425" class="Symbol">(λ</a> <a id="23428" href="UF.EquivalenceExamples.html#23428" class="Bound">x</a> <a id="23430" class="Symbol">→</a> <a id="23432" href="UF.EquivalenceExamples.html#23250" class="Bound">ζ</a> <a id="23434" href="UF.EquivalenceExamples.html#23428" class="Bound">x</a> <a id="23436" class="Symbol">(</a><a id="23437" href="UF.EquivalenceExamples.html#23415" class="Bound">f</a> <a id="23439" href="UF.EquivalenceExamples.html#23428" class="Bound">x</a><a id="23440" class="Symbol">))</a> <a id="23443" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23445" href="UF.EquivalenceExamples.html#23255" class="Bound">g</a><a id="23446" class="Symbol">)</a>     <a id="23452" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="23455" href="UF.EquivalenceExamples.html#23623" class="Function">iv</a> <a id="23458" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="23462" href="Notation.General.html#398" class="Function">fiber</a> <a id="23468" class="Symbol">(</a><a id="23469" href="UF.Base.html#921" class="Function">NatΠ</a> <a id="23474" href="UF.EquivalenceExamples.html#23250" class="Bound">ζ</a><a id="23475" class="Symbol">)</a> <a id="23477" href="UF.EquivalenceExamples.html#23255" class="Bound">g</a>                         <a id="23503" href="UF.Equiv.html#2815" class="Function Operator">■</a>
   <a id="23508" class="Keyword">where</a>
    <a id="23518" href="UF.EquivalenceExamples.html#23518" class="Function">i</a>   <a id="23522" class="Symbol">=</a> <a id="23524" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="23531" class="Symbol">_</a>
    <a id="23537" href="UF.EquivalenceExamples.html#23537" class="Function">ii</a>  <a id="23541" class="Symbol">=</a> <a id="23543" href="UF.EquivalenceExamples.html#3884" class="Function">ΠΣ-distr-≃</a>
    <a id="23558" href="UF.EquivalenceExamples.html#23558" class="Function">iii</a> <a id="23562" class="Symbol">=</a> <a id="23564" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="23571" class="Symbol">(λ</a> <a id="23574" href="UF.EquivalenceExamples.html#23574" class="Bound">f</a> <a id="23576" class="Symbol">→</a> <a id="23578" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="23584" class="Symbol">(</a><a id="23585" href="UF.FunExt.html#1102" class="Function">≃-funext</a> <a id="23594" href="UF.EquivalenceExamples.html#23252" class="Bound">fe</a> <a id="23597" class="Symbol">(λ</a> <a id="23600" href="UF.EquivalenceExamples.html#23600" class="Bound">x</a> <a id="23602" class="Symbol">→</a> <a id="23604" href="UF.EquivalenceExamples.html#23250" class="Bound">ζ</a> <a id="23606" href="UF.EquivalenceExamples.html#23600" class="Bound">x</a> <a id="23608" class="Symbol">(</a><a id="23609" href="UF.EquivalenceExamples.html#23574" class="Bound">f</a> <a id="23611" href="UF.EquivalenceExamples.html#23600" class="Bound">x</a><a id="23612" class="Symbol">))</a> <a id="23615" href="UF.EquivalenceExamples.html#23255" class="Bound">g</a><a id="23616" class="Symbol">))</a>
    <a id="23623" href="UF.EquivalenceExamples.html#23623" class="Function">iv</a>  <a id="23627" class="Symbol">=</a>  <a id="23630" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="23637" class="Symbol">_</a>

<a id="NatΠ-vv-equiv"></a><a id="23640" href="UF.EquivalenceExamples.html#23640" class="Function">NatΠ-vv-equiv</a> <a id="23654" class="Symbol">:</a> <a id="23656" class="Symbol">{</a><a id="23657" href="UF.EquivalenceExamples.html#23657" class="Bound">X</a> <a id="23659" class="Symbol">:</a> <a id="23661" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23663" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23665" class="Symbol">}</a> <a id="23667" class="Symbol">(</a><a id="23668" href="UF.EquivalenceExamples.html#23668" class="Bound">A</a> <a id="23670" class="Symbol">:</a> <a id="23672" href="UF.EquivalenceExamples.html#23657" class="Bound">X</a> <a id="23674" class="Symbol">→</a> <a id="23676" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="23678" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23680" class="Symbol">)</a> <a id="23682" class="Symbol">(</a><a id="23683" href="UF.EquivalenceExamples.html#23683" class="Bound">B</a> <a id="23685" class="Symbol">:</a> <a id="23687" href="UF.EquivalenceExamples.html#23657" class="Bound">X</a> <a id="23689" class="Symbol">→</a> <a id="23691" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="23693" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23695" class="Symbol">)</a> <a id="23697" class="Symbol">(</a><a id="23698" href="UF.EquivalenceExamples.html#23698" class="Bound">ζ</a> <a id="23700" class="Symbol">:</a> <a id="23702" href="UF.Base.html#303" class="Function">Nat</a> <a id="23706" href="UF.EquivalenceExamples.html#23668" class="Bound">A</a> <a id="23708" href="UF.EquivalenceExamples.html#23683" class="Bound">B</a><a id="23709" class="Symbol">)</a>
              <a id="23725" class="Symbol">→</a> <a id="23727" href="UF.FunExt.html#851" class="Function">funext</a> <a id="23734" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23736" class="Symbol">(</a><a id="23737" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="23739" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="23741" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="23742" class="Symbol">)</a>
              <a id="23758" class="Symbol">→</a> <a id="23760" class="Symbol">((</a><a id="23762" href="UF.EquivalenceExamples.html#23762" class="Bound">x</a> <a id="23764" class="Symbol">:</a> <a id="23766" href="UF.EquivalenceExamples.html#23657" class="Bound">X</a><a id="23767" class="Symbol">)</a> <a id="23769" class="Symbol">→</a> <a id="23771" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="23783" class="Symbol">(</a><a id="23784" href="UF.EquivalenceExamples.html#23698" class="Bound">ζ</a> <a id="23786" href="UF.EquivalenceExamples.html#23762" class="Bound">x</a><a id="23787" class="Symbol">))</a>
              <a id="23804" class="Symbol">→</a> <a id="23806" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="23818" class="Symbol">(</a><a id="23819" href="UF.Base.html#921" class="Function">NatΠ</a> <a id="23824" href="UF.EquivalenceExamples.html#23698" class="Bound">ζ</a><a id="23825" class="Symbol">)</a>
<a id="23827" href="UF.EquivalenceExamples.html#23640" class="Function">NatΠ-vv-equiv</a> <a id="23841" class="Symbol">{</a><a id="23842" href="UF.EquivalenceExamples.html#23842" class="Bound">𝓤</a><a id="23843" class="Symbol">}</a> <a id="23845" class="Symbol">{</a><a id="23846" href="UF.EquivalenceExamples.html#23846" class="Bound">𝓥</a><a id="23847" class="Symbol">}</a> <a id="23849" class="Symbol">{</a><a id="23850" href="UF.EquivalenceExamples.html#23850" class="Bound">𝓦</a><a id="23851" class="Symbol">}</a> <a id="23853" href="UF.EquivalenceExamples.html#23853" class="Bound">A</a> <a id="23855" href="UF.EquivalenceExamples.html#23855" class="Bound">B</a> <a id="23857" href="UF.EquivalenceExamples.html#23857" class="Bound">ζ</a> <a id="23859" href="UF.EquivalenceExamples.html#23859" class="Bound">fe</a> <a id="23862" href="UF.EquivalenceExamples.html#23862" class="Bound">i</a> <a id="23864" href="UF.EquivalenceExamples.html#23864" class="Bound">g</a> <a id="23866" class="Symbol">=</a> <a id="23868" href="UF.Equiv.html#9892" class="Function">equiv-to-singleton</a>
                                           <a id="23930" class="Symbol">(</a><a id="23931" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="23937" class="Symbol">(</a><a id="23938" href="UF.EquivalenceExamples.html#23012" class="Function">NatΠ-fiber-equiv</a> <a id="23955" href="UF.EquivalenceExamples.html#23853" class="Bound">A</a> <a id="23957" href="UF.EquivalenceExamples.html#23855" class="Bound">B</a> <a id="23959" href="UF.EquivalenceExamples.html#23857" class="Bound">ζ</a>
                                                    <a id="24013" class="Symbol">(</a><a id="24014" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="24027" href="UF.EquivalenceExamples.html#23842" class="Bound">𝓤</a> <a id="24029" href="UF.EquivalenceExamples.html#23846" class="Bound">𝓥</a> <a id="24031" href="UF.EquivalenceExamples.html#23859" class="Bound">fe</a><a id="24033" class="Symbol">)</a> <a id="24035" href="UF.EquivalenceExamples.html#23864" class="Bound">g</a><a id="24036" class="Symbol">))</a>
                                           <a id="24082" class="Symbol">(</a><a id="24083" href="UF.Subsingletons-FunExt.html#1136" class="Function">Π-is-singleton</a> <a id="24098" href="UF.EquivalenceExamples.html#23859" class="Bound">fe</a> <a id="24101" class="Symbol">(λ</a> <a id="24104" href="UF.EquivalenceExamples.html#24104" class="Bound">x</a> <a id="24106" class="Symbol">→</a> <a id="24108" href="UF.EquivalenceExamples.html#23862" class="Bound">i</a> <a id="24110" href="UF.EquivalenceExamples.html#24104" class="Bound">x</a> <a id="24112" class="Symbol">(</a><a id="24113" href="UF.EquivalenceExamples.html#23864" class="Bound">g</a> <a id="24115" href="UF.EquivalenceExamples.html#24104" class="Bound">x</a><a id="24116" class="Symbol">)))</a>

<a id="NatΠ-equiv"></a><a id="24121" href="UF.EquivalenceExamples.html#24121" class="Function">NatΠ-equiv</a> <a id="24132" class="Symbol">:</a> <a id="24134" class="Symbol">{</a><a id="24135" href="UF.EquivalenceExamples.html#24135" class="Bound">X</a> <a id="24137" class="Symbol">:</a> <a id="24139" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24141" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24143" class="Symbol">}</a> <a id="24145" class="Symbol">(</a><a id="24146" href="UF.EquivalenceExamples.html#24146" class="Bound">A</a> <a id="24148" class="Symbol">:</a> <a id="24150" href="UF.EquivalenceExamples.html#24135" class="Bound">X</a> <a id="24152" class="Symbol">→</a> <a id="24154" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="24156" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24158" class="Symbol">)</a> <a id="24160" class="Symbol">(</a><a id="24161" href="UF.EquivalenceExamples.html#24161" class="Bound">B</a> <a id="24163" class="Symbol">:</a> <a id="24165" href="UF.EquivalenceExamples.html#24135" class="Bound">X</a> <a id="24167" class="Symbol">→</a> <a id="24169" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="24171" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24173" class="Symbol">)</a> <a id="24175" class="Symbol">(</a><a id="24176" href="UF.EquivalenceExamples.html#24176" class="Bound">ζ</a> <a id="24178" class="Symbol">:</a> <a id="24180" href="UF.Base.html#303" class="Function">Nat</a> <a id="24184" href="UF.EquivalenceExamples.html#24146" class="Bound">A</a> <a id="24186" href="UF.EquivalenceExamples.html#24161" class="Bound">B</a><a id="24187" class="Symbol">)</a>
           <a id="24200" class="Symbol">→</a> <a id="24202" href="UF.FunExt.html#851" class="Function">funext</a> <a id="24209" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24211" class="Symbol">(</a><a id="24212" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="24214" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="24216" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="24217" class="Symbol">)</a>
           <a id="24230" class="Symbol">→</a> <a id="24232" class="Symbol">((</a><a id="24234" href="UF.EquivalenceExamples.html#24234" class="Bound">x</a> <a id="24236" class="Symbol">:</a> <a id="24238" href="UF.EquivalenceExamples.html#24135" class="Bound">X</a><a id="24239" class="Symbol">)</a> <a id="24241" class="Symbol">→</a> <a id="24243" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="24252" class="Symbol">(</a><a id="24253" href="UF.EquivalenceExamples.html#24176" class="Bound">ζ</a> <a id="24255" href="UF.EquivalenceExamples.html#24234" class="Bound">x</a><a id="24256" class="Symbol">))</a>
           <a id="24270" class="Symbol">→</a> <a id="24272" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="24281" class="Symbol">(</a><a id="24282" href="UF.Base.html#921" class="Function">NatΠ</a> <a id="24287" href="UF.EquivalenceExamples.html#24176" class="Bound">ζ</a><a id="24288" class="Symbol">)</a>
<a id="24290" href="UF.EquivalenceExamples.html#24121" class="Function">NatΠ-equiv</a> <a id="24301" href="UF.EquivalenceExamples.html#24301" class="Bound">A</a> <a id="24303" href="UF.EquivalenceExamples.html#24303" class="Bound">B</a> <a id="24305" href="UF.EquivalenceExamples.html#24305" class="Bound">ζ</a> <a id="24307" href="UF.EquivalenceExamples.html#24307" class="Bound">fe</a> <a id="24310" href="UF.EquivalenceExamples.html#24310" class="Bound">i</a> <a id="24312" class="Symbol">=</a> <a id="24314" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a>
                             <a id="24364" class="Symbol">(</a><a id="24365" href="UF.Base.html#921" class="Function">NatΠ</a> <a id="24370" href="UF.EquivalenceExamples.html#24305" class="Bound">ζ</a><a id="24371" class="Symbol">)</a>
                             <a id="24402" class="Symbol">(</a><a id="24403" href="UF.EquivalenceExamples.html#23640" class="Function">NatΠ-vv-equiv</a> <a id="24417" href="UF.EquivalenceExamples.html#24301" class="Bound">A</a> <a id="24419" href="UF.EquivalenceExamples.html#24303" class="Bound">B</a> <a id="24421" href="UF.EquivalenceExamples.html#24305" class="Bound">ζ</a> <a id="24423" href="UF.EquivalenceExamples.html#24307" class="Bound">fe</a>
                               <a id="24457" class="Symbol">(λ</a> <a id="24460" href="UF.EquivalenceExamples.html#24460" class="Bound">x</a> <a id="24462" class="Symbol">→</a> <a id="24464" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a> <a id="24485" class="Symbol">(</a><a id="24486" href="UF.EquivalenceExamples.html#24305" class="Bound">ζ</a> <a id="24488" href="UF.EquivalenceExamples.html#24460" class="Bound">x</a><a id="24489" class="Symbol">)</a> <a id="24491" class="Symbol">(</a><a id="24492" href="UF.EquivalenceExamples.html#24310" class="Bound">i</a> <a id="24494" href="UF.EquivalenceExamples.html#24460" class="Bound">x</a><a id="24495" class="Symbol">)))</a>

<a id="Π-cong&#39;"></a><a id="24500" href="UF.EquivalenceExamples.html#24500" class="Function">Π-cong&#39;</a> <a id="24508" class="Symbol">:</a> <a id="24510" class="Symbol">{</a><a id="24511" href="UF.EquivalenceExamples.html#24511" class="Bound">X</a> <a id="24513" class="Symbol">:</a> <a id="24515" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24517" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24519" class="Symbol">}</a>
        <a id="24529" class="Symbol">→</a> <a id="24531" href="UF.FunExt.html#851" class="Function">funext</a> <a id="24538" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24540" class="Symbol">(</a><a id="24541" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="24543" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="24545" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="24546" class="Symbol">)</a>
        <a id="24556" class="Symbol">→</a> <a id="24558" class="Symbol">{</a><a id="24559" href="UF.EquivalenceExamples.html#24559" class="Bound">A</a> <a id="24561" class="Symbol">:</a> <a id="24563" href="UF.EquivalenceExamples.html#24511" class="Bound">X</a> <a id="24565" class="Symbol">→</a> <a id="24567" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="24569" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24571" class="Symbol">}</a> <a id="24573" class="Symbol">{</a><a id="24574" href="UF.EquivalenceExamples.html#24574" class="Bound">B</a> <a id="24576" class="Symbol">:</a> <a id="24578" href="UF.EquivalenceExamples.html#24511" class="Bound">X</a> <a id="24580" class="Symbol">→</a> <a id="24582" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="24584" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24586" class="Symbol">}</a>
        <a id="24596" class="Symbol">→</a> <a id="24598" class="Symbol">((</a><a id="24600" href="UF.EquivalenceExamples.html#24600" class="Bound">x</a> <a id="24602" class="Symbol">:</a> <a id="24604" href="UF.EquivalenceExamples.html#24511" class="Bound">X</a><a id="24605" class="Symbol">)</a> <a id="24607" class="Symbol">→</a> <a id="24609" href="UF.EquivalenceExamples.html#24559" class="Bound">A</a> <a id="24611" href="UF.EquivalenceExamples.html#24600" class="Bound">x</a> <a id="24613" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24615" href="UF.EquivalenceExamples.html#24574" class="Bound">B</a> <a id="24617" href="UF.EquivalenceExamples.html#24600" class="Bound">x</a><a id="24618" class="Symbol">)</a>
        <a id="24628" class="Symbol">→</a> <a id="24630" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="24632" href="UF.EquivalenceExamples.html#24559" class="Bound">A</a> <a id="24634" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24636" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="24638" href="UF.EquivalenceExamples.html#24574" class="Bound">B</a>
<a id="24640" href="UF.EquivalenceExamples.html#24500" class="Function">Π-cong&#39;</a> <a id="24648" href="UF.EquivalenceExamples.html#24648" class="Bound">fe</a> <a id="24651" class="Symbol">{</a><a id="24652" href="UF.EquivalenceExamples.html#24652" class="Bound">A</a><a id="24653" class="Symbol">}</a> <a id="24655" class="Symbol">{</a><a id="24656" href="UF.EquivalenceExamples.html#24656" class="Bound">B</a><a id="24657" class="Symbol">}</a> <a id="24659" href="UF.EquivalenceExamples.html#24659" class="Bound">e</a> <a id="24661" class="Symbol">=</a> <a id="24663" href="UF.Base.html#921" class="Function">NatΠ</a> <a id="24668" class="Symbol">(λ</a> <a id="24671" href="UF.EquivalenceExamples.html#24671" class="Bound">x</a> <a id="24673" class="Symbol">→</a> <a id="24675" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24679" class="Symbol">(</a><a id="24680" href="UF.EquivalenceExamples.html#24659" class="Bound">e</a> <a id="24682" href="UF.EquivalenceExamples.html#24671" class="Bound">x</a><a id="24683" class="Symbol">))</a> <a id="24686" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                       <a id="24711" href="UF.EquivalenceExamples.html#24121" class="Function">NatΠ-equiv</a> <a id="24722" href="UF.EquivalenceExamples.html#24652" class="Bound">A</a> <a id="24724" href="UF.EquivalenceExamples.html#24656" class="Bound">B</a> <a id="24726" class="Symbol">(λ</a> <a id="24729" href="UF.EquivalenceExamples.html#24729" class="Bound">x</a> <a id="24731" class="Symbol">→</a> <a id="24733" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24737" class="Symbol">(</a><a id="24738" href="UF.EquivalenceExamples.html#24659" class="Bound">e</a> <a id="24740" href="UF.EquivalenceExamples.html#24729" class="Bound">x</a><a id="24741" class="Symbol">))</a> <a id="24744" href="UF.EquivalenceExamples.html#24648" class="Bound">fe</a> <a id="24747" class="Symbol">(λ</a> <a id="24750" href="UF.EquivalenceExamples.html#24750" class="Bound">x</a> <a id="24752" class="Symbol">→</a> <a id="24754" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24758" class="Symbol">(</a><a id="24759" href="UF.EquivalenceExamples.html#24659" class="Bound">e</a> <a id="24761" href="UF.EquivalenceExamples.html#24750" class="Bound">x</a><a id="24762" class="Symbol">))</a>

<a id="＝-cong"></a><a id="24766" href="UF.EquivalenceExamples.html#24766" class="Function">＝-cong</a> <a id="24773" class="Symbol">:</a> <a id="24775" class="Symbol">{</a><a id="24776" href="UF.EquivalenceExamples.html#24776" class="Bound">X</a> <a id="24778" class="Symbol">:</a> <a id="24780" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24782" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24784" class="Symbol">}</a> <a id="24786" class="Symbol">(</a><a id="24787" href="UF.EquivalenceExamples.html#24787" class="Bound">x</a> <a id="24789" href="UF.EquivalenceExamples.html#24789" class="Bound">y</a> <a id="24791" class="Symbol">:</a> <a id="24793" href="UF.EquivalenceExamples.html#24776" class="Bound">X</a><a id="24794" class="Symbol">)</a> <a id="24796" class="Symbol">{</a><a id="24797" href="UF.EquivalenceExamples.html#24797" class="Bound">x&#39;</a> <a id="24800" href="UF.EquivalenceExamples.html#24800" class="Bound">y&#39;</a> <a id="24803" class="Symbol">:</a> <a id="24805" href="UF.EquivalenceExamples.html#24776" class="Bound">X</a><a id="24806" class="Symbol">}</a>
        <a id="24816" class="Symbol">→</a> <a id="24818" href="UF.EquivalenceExamples.html#24787" class="Bound">x</a> <a id="24820" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24822" href="UF.EquivalenceExamples.html#24797" class="Bound">x&#39;</a>
        <a id="24833" class="Symbol">→</a> <a id="24835" href="UF.EquivalenceExamples.html#24789" class="Bound">y</a> <a id="24837" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24839" href="UF.EquivalenceExamples.html#24800" class="Bound">y&#39;</a>
        <a id="24850" class="Symbol">→</a> <a id="24852" class="Symbol">(</a><a id="24853" href="UF.EquivalenceExamples.html#24787" class="Bound">x</a> <a id="24855" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24857" href="UF.EquivalenceExamples.html#24789" class="Bound">y</a><a id="24858" class="Symbol">)</a> <a id="24860" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24862" class="Symbol">(</a><a id="24863" href="UF.EquivalenceExamples.html#24797" class="Bound">x&#39;</a> <a id="24866" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24868" href="UF.EquivalenceExamples.html#24800" class="Bound">y&#39;</a><a id="24870" class="Symbol">)</a>
<a id="24872" href="UF.EquivalenceExamples.html#24766" class="Function">＝-cong</a> <a id="24879" href="UF.EquivalenceExamples.html#24879" class="Bound">x</a> <a id="24881" href="UF.EquivalenceExamples.html#24881" class="Bound">y</a> <a id="24883" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="24888" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="24893" class="Symbol">=</a> <a id="24895" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="24902" class="Symbol">(</a><a id="24903" href="UF.EquivalenceExamples.html#24879" class="Bound">x</a> <a id="24905" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24907" href="UF.EquivalenceExamples.html#24881" class="Bound">y</a><a id="24908" class="Symbol">)</a>

<a id="＝-cong-l"></a><a id="24911" href="UF.EquivalenceExamples.html#24911" class="Function">＝-cong-l</a> <a id="24920" class="Symbol">:</a> <a id="24922" class="Symbol">{</a><a id="24923" href="UF.EquivalenceExamples.html#24923" class="Bound">X</a> <a id="24925" class="Symbol">:</a> <a id="24927" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24929" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24931" class="Symbol">}</a> <a id="24933" class="Symbol">(</a><a id="24934" href="UF.EquivalenceExamples.html#24934" class="Bound">x</a> <a id="24936" href="UF.EquivalenceExamples.html#24936" class="Bound">y</a> <a id="24938" class="Symbol">:</a> <a id="24940" href="UF.EquivalenceExamples.html#24923" class="Bound">X</a><a id="24941" class="Symbol">)</a> <a id="24943" class="Symbol">{</a><a id="24944" href="UF.EquivalenceExamples.html#24944" class="Bound">x&#39;</a> <a id="24947" class="Symbol">:</a> <a id="24949" href="UF.EquivalenceExamples.html#24923" class="Bound">X</a><a id="24950" class="Symbol">}</a>
          <a id="24962" class="Symbol">→</a> <a id="24964" href="UF.EquivalenceExamples.html#24934" class="Bound">x</a> <a id="24966" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24968" href="UF.EquivalenceExamples.html#24944" class="Bound">x&#39;</a>
          <a id="24981" class="Symbol">→</a> <a id="24983" class="Symbol">(</a><a id="24984" href="UF.EquivalenceExamples.html#24934" class="Bound">x</a> <a id="24986" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24988" href="UF.EquivalenceExamples.html#24936" class="Bound">y</a><a id="24989" class="Symbol">)</a> <a id="24991" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24993" class="Symbol">(</a><a id="24994" href="UF.EquivalenceExamples.html#24944" class="Bound">x&#39;</a> <a id="24997" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24999" href="UF.EquivalenceExamples.html#24936" class="Bound">y</a><a id="25000" class="Symbol">)</a>
<a id="25002" href="UF.EquivalenceExamples.html#24911" class="Function">＝-cong-l</a> <a id="25011" href="UF.EquivalenceExamples.html#25011" class="Bound">x</a> <a id="25013" href="UF.EquivalenceExamples.html#25013" class="Bound">y</a> <a id="25015" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25020" class="Symbol">=</a> <a id="25022" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="25029" class="Symbol">(</a><a id="25030" href="UF.EquivalenceExamples.html#25011" class="Bound">x</a> <a id="25032" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25034" href="UF.EquivalenceExamples.html#25013" class="Bound">y</a><a id="25035" class="Symbol">)</a>

<a id="＝-cong-r"></a><a id="25038" href="UF.EquivalenceExamples.html#25038" class="Function">＝-cong-r</a> <a id="25047" class="Symbol">:</a> <a id="25049" class="Symbol">{</a><a id="25050" href="UF.EquivalenceExamples.html#25050" class="Bound">X</a> <a id="25052" class="Symbol">:</a> <a id="25054" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25056" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25058" class="Symbol">}</a> <a id="25060" class="Symbol">(</a><a id="25061" href="UF.EquivalenceExamples.html#25061" class="Bound">x</a> <a id="25063" href="UF.EquivalenceExamples.html#25063" class="Bound">y</a> <a id="25065" class="Symbol">:</a> <a id="25067" href="UF.EquivalenceExamples.html#25050" class="Bound">X</a><a id="25068" class="Symbol">)</a> <a id="25070" class="Symbol">{</a><a id="25071" href="UF.EquivalenceExamples.html#25071" class="Bound">y&#39;</a> <a id="25074" class="Symbol">:</a> <a id="25076" href="UF.EquivalenceExamples.html#25050" class="Bound">X</a><a id="25077" class="Symbol">}</a>
          <a id="25089" class="Symbol">→</a> <a id="25091" href="UF.EquivalenceExamples.html#25063" class="Bound">y</a> <a id="25093" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25095" href="UF.EquivalenceExamples.html#25071" class="Bound">y&#39;</a>
          <a id="25108" class="Symbol">→</a> <a id="25110" class="Symbol">(</a><a id="25111" href="UF.EquivalenceExamples.html#25061" class="Bound">x</a> <a id="25113" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25115" href="UF.EquivalenceExamples.html#25063" class="Bound">y</a><a id="25116" class="Symbol">)</a> <a id="25118" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="25120" class="Symbol">(</a><a id="25121" href="UF.EquivalenceExamples.html#25061" class="Bound">x</a> <a id="25123" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25125" href="UF.EquivalenceExamples.html#25071" class="Bound">y&#39;</a><a id="25127" class="Symbol">)</a>
<a id="25129" href="UF.EquivalenceExamples.html#25038" class="Function">＝-cong-r</a> <a id="25138" href="UF.EquivalenceExamples.html#25138" class="Bound">x</a> <a id="25140" href="UF.EquivalenceExamples.html#25140" class="Bound">y</a> <a id="25142" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25147" class="Symbol">=</a> <a id="25149" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="25156" class="Symbol">(</a><a id="25157" href="UF.EquivalenceExamples.html#25138" class="Bound">x</a> <a id="25159" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25161" href="UF.EquivalenceExamples.html#25140" class="Bound">y</a><a id="25162" class="Symbol">)</a>

<a id="＝-flip"></a><a id="25165" href="UF.EquivalenceExamples.html#25165" class="Function">＝-flip</a> <a id="25172" class="Symbol">:</a> <a id="25174" class="Symbol">{</a><a id="25175" href="UF.EquivalenceExamples.html#25175" class="Bound">X</a> <a id="25177" class="Symbol">:</a> <a id="25179" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25181" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25183" class="Symbol">}</a> <a id="25185" class="Symbol">{</a><a id="25186" href="UF.EquivalenceExamples.html#25186" class="Bound">x</a> <a id="25188" href="UF.EquivalenceExamples.html#25188" class="Bound">y</a> <a id="25190" class="Symbol">:</a> <a id="25192" href="UF.EquivalenceExamples.html#25175" class="Bound">X</a><a id="25193" class="Symbol">}</a>
        <a id="25203" class="Symbol">→</a> <a id="25205" class="Symbol">(</a><a id="25206" href="UF.EquivalenceExamples.html#25186" class="Bound">x</a> <a id="25208" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25210" href="UF.EquivalenceExamples.html#25188" class="Bound">y</a><a id="25211" class="Symbol">)</a> <a id="25213" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="25215" class="Symbol">(</a><a id="25216" href="UF.EquivalenceExamples.html#25188" class="Bound">y</a> <a id="25218" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25220" href="UF.EquivalenceExamples.html#25186" class="Bound">x</a><a id="25221" class="Symbol">)</a>
<a id="25223" href="UF.EquivalenceExamples.html#25165" class="Function">＝-flip</a> <a id="25230" class="Symbol">=</a> <a id="25232" href="MLTT.Id.html#1054" class="Function Operator">_⁻¹</a> <a id="25236" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25238" class="Symbol">(</a><a id="25239" href="MLTT.Id.html#1054" class="Function Operator">_⁻¹</a> <a id="25243" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25245" href="UF.Base.html#12542" class="Function">⁻¹-involutive</a><a id="25258" class="Symbol">)</a> <a id="25260" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25262" class="Symbol">(</a><a id="25263" href="MLTT.Id.html#1054" class="Function Operator">_⁻¹</a> <a id="25267" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25269" href="UF.Base.html#12542" class="Function">⁻¹-involutive</a><a id="25282" class="Symbol">)</a>

<a id="singleton-≃"></a><a id="25285" href="UF.EquivalenceExamples.html#25285" class="Function">singleton-≃</a> <a id="25297" class="Symbol">:</a> <a id="25299" class="Symbol">{</a><a id="25300" href="UF.EquivalenceExamples.html#25300" class="Bound">X</a> <a id="25302" class="Symbol">:</a> <a id="25304" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25306" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25308" class="Symbol">}</a> <a id="25310" class="Symbol">{</a><a id="25311" href="UF.EquivalenceExamples.html#25311" class="Bound">Y</a> <a id="25313" class="Symbol">:</a> <a id="25315" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="25317" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25319" class="Symbol">}</a>
            <a id="25333" class="Symbol">→</a> <a id="25335" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="25348" href="UF.EquivalenceExamples.html#25300" class="Bound">X</a>
            <a id="25362" class="Symbol">→</a> <a id="25364" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="25377" href="UF.EquivalenceExamples.html#25311" class="Bound">Y</a>
            <a id="25391" class="Symbol">→</a> <a id="25393" href="UF.EquivalenceExamples.html#25300" class="Bound">X</a> <a id="25395" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="25397" href="UF.EquivalenceExamples.html#25311" class="Bound">Y</a>
<a id="25399" href="UF.EquivalenceExamples.html#25285" class="Function">singleton-≃</a> <a id="25411" href="UF.EquivalenceExamples.html#25411" class="Bound">i</a> <a id="25413" href="UF.EquivalenceExamples.html#25413" class="Bound">j</a> <a id="25415" class="Symbol">=</a> <a id="25417" class="Symbol">(λ</a> <a id="25420" href="UF.EquivalenceExamples.html#25420" class="Bound">_</a> <a id="25422" class="Symbol">→</a> <a id="25424" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="25431" href="UF.EquivalenceExamples.html#25413" class="Bound">j</a><a id="25432" class="Symbol">)</a> <a id="25434" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25436" href="UF.Equiv.html#24650" class="Function">maps-of-singletons-are-equivs</a> <a id="25466" class="Symbol">_</a> <a id="25468" href="UF.EquivalenceExamples.html#25411" class="Bound">i</a> <a id="25470" href="UF.EquivalenceExamples.html#25413" class="Bound">j</a>

<a id="singleton-≃-𝟙"></a><a id="25473" href="UF.EquivalenceExamples.html#25473" class="Function">singleton-≃-𝟙</a> <a id="25487" class="Symbol">:</a> <a id="25489" class="Symbol">{</a><a id="25490" href="UF.EquivalenceExamples.html#25490" class="Bound">X</a> <a id="25492" class="Symbol">:</a> <a id="25494" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25496" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25498" class="Symbol">}</a> <a id="25500" class="Symbol">→</a> <a id="25502" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="25515" href="UF.EquivalenceExamples.html#25490" class="Bound">X</a> <a id="25517" class="Symbol">→</a> <a id="25519" href="UF.EquivalenceExamples.html#25490" class="Bound">X</a> <a id="25521" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="25523" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="25525" class="Symbol">{</a><a id="25526" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="25527" class="Symbol">}</a>
<a id="25529" href="UF.EquivalenceExamples.html#25473" class="Function">singleton-≃-𝟙</a> <a id="25543" href="UF.EquivalenceExamples.html#25543" class="Bound">i</a> <a id="25545" class="Symbol">=</a> <a id="25547" href="UF.EquivalenceExamples.html#25285" class="Function">singleton-≃</a> <a id="25559" href="UF.EquivalenceExamples.html#25543" class="Bound">i</a> <a id="25561" href="UF.Subsingletons.html#1995" class="Function">𝟙-is-singleton</a>

<a id="𝟙-≃-singleton"></a><a id="25577" href="UF.EquivalenceExamples.html#25577" class="Function">𝟙-≃-singleton</a> <a id="25591" class="Symbol">:</a> <a id="25593" class="Symbol">{</a><a id="25594" href="UF.EquivalenceExamples.html#25594" class="Bound">X</a> <a id="25596" class="Symbol">:</a> <a id="25598" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25600" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25602" class="Symbol">}</a> <a id="25604" class="Symbol">→</a> <a id="25606" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="25619" href="UF.EquivalenceExamples.html#25594" class="Bound">X</a> <a id="25621" class="Symbol">→</a> <a id="25623" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="25625" class="Symbol">{</a><a id="25626" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="25627" class="Symbol">}</a> <a id="25629" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="25631" href="UF.EquivalenceExamples.html#25594" class="Bound">X</a>
<a id="25633" href="UF.EquivalenceExamples.html#25577" class="Function">𝟙-≃-singleton</a> <a id="25647" class="Symbol">=</a> <a id="25649" href="UF.EquivalenceExamples.html#25285" class="Function">singleton-≃</a> <a id="25661" href="UF.Subsingletons.html#1995" class="Function">𝟙-is-singleton</a>

<a id="𝟙-＝-≃"></a><a id="25677" href="UF.EquivalenceExamples.html#25677" class="Function">𝟙-＝-≃</a> <a id="25683" class="Symbol">:</a> <a id="25685" class="Symbol">(</a><a id="25686" href="UF.EquivalenceExamples.html#25686" class="Bound">P</a> <a id="25688" class="Symbol">:</a> <a id="25690" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25692" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25694" class="Symbol">)</a>
      <a id="25702" class="Symbol">→</a> <a id="25704" href="UF.FunExt.html#851" class="Function">funext</a> <a id="25711" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25713" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
      <a id="25721" class="Symbol">→</a> <a id="25723" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="25731" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
      <a id="25739" class="Symbol">→</a> <a id="25741" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="25749" href="UF.EquivalenceExamples.html#25686" class="Bound">P</a>
      <a id="25757" class="Symbol">→</a> <a id="25759" class="Symbol">(</a><a id="25760" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="25762" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25764" href="UF.EquivalenceExamples.html#25686" class="Bound">P</a><a id="25765" class="Symbol">)</a> <a id="25767" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="25769" href="UF.EquivalenceExamples.html#25686" class="Bound">P</a>
<a id="25771" href="UF.EquivalenceExamples.html#25677" class="Function">𝟙-＝-≃</a> <a id="25777" href="UF.EquivalenceExamples.html#25777" class="Bound">P</a> <a id="25779" href="UF.EquivalenceExamples.html#25779" class="Bound">fe</a> <a id="25782" href="UF.EquivalenceExamples.html#25782" class="Bound">pe</a> <a id="25785" href="UF.EquivalenceExamples.html#25785" class="Bound">i</a> <a id="25787" class="Symbol">=</a> <a id="25789" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="25796" class="Symbol">(λ</a> <a id="25799" href="UF.EquivalenceExamples.html#25799" class="Bound">q</a> <a id="25801" class="Symbol">→</a> <a id="25803" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="25811" href="UF.EquivalenceExamples.html#25799" class="Bound">q</a> <a id="25813" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25814" class="Symbol">)</a> <a id="25816" class="Symbol">(</a><a id="25817" href="UF.EquivalenceExamples.html#25837" class="Function">f</a> <a id="25819" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25821" href="UF.EquivalenceExamples.html#25966" class="Function">ε</a> <a id="25823" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25825" href="UF.EquivalenceExamples.html#25899" class="Function">η</a><a id="25826" class="Symbol">)</a>
 <a id="25829" class="Keyword">where</a>
  <a id="25837" href="UF.EquivalenceExamples.html#25837" class="Function">f</a> <a id="25839" class="Symbol">:</a> <a id="25841" href="UF.EquivalenceExamples.html#25777" class="Bound">P</a> <a id="25843" class="Symbol">→</a> <a id="25845" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="25847" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25849" href="UF.EquivalenceExamples.html#25777" class="Bound">P</a>
  <a id="25853" href="UF.EquivalenceExamples.html#25837" class="Function">f</a> <a id="25855" href="UF.EquivalenceExamples.html#25855" class="Bound">p</a> <a id="25857" class="Symbol">=</a> <a id="25859" href="UF.EquivalenceExamples.html#25782" class="Bound">pe</a> <a id="25862" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="25872" href="UF.EquivalenceExamples.html#25785" class="Bound">i</a> <a id="25874" class="Symbol">(λ</a> <a id="25877" href="UF.EquivalenceExamples.html#25877" class="Bound">_</a> <a id="25879" class="Symbol">→</a> <a id="25881" href="UF.EquivalenceExamples.html#25855" class="Bound">p</a><a id="25882" class="Symbol">)</a> <a id="25884" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a>

  <a id="25899" href="UF.EquivalenceExamples.html#25899" class="Function">η</a> <a id="25901" class="Symbol">:</a> <a id="25903" class="Symbol">(</a><a id="25904" href="UF.EquivalenceExamples.html#25904" class="Bound">p</a> <a id="25906" class="Symbol">:</a> <a id="25908" href="UF.EquivalenceExamples.html#25777" class="Bound">P</a><a id="25909" class="Symbol">)</a> <a id="25911" class="Symbol">→</a> <a id="25913" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="25921" class="Symbol">(</a><a id="25922" href="UF.EquivalenceExamples.html#25837" class="Function">f</a> <a id="25924" href="UF.EquivalenceExamples.html#25904" class="Bound">p</a><a id="25925" class="Symbol">)</a> <a id="25927" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="25929" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25931" href="UF.EquivalenceExamples.html#25904" class="Bound">p</a>
  <a id="25935" href="UF.EquivalenceExamples.html#25899" class="Function">η</a> <a id="25937" href="UF.EquivalenceExamples.html#25937" class="Bound">p</a> <a id="25939" class="Symbol">=</a> <a id="25941" href="UF.EquivalenceExamples.html#25785" class="Bound">i</a> <a id="25943" class="Symbol">(</a><a id="25944" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="25952" class="Symbol">(</a><a id="25953" href="UF.EquivalenceExamples.html#25837" class="Function">f</a> <a id="25955" href="UF.EquivalenceExamples.html#25937" class="Bound">p</a><a id="25956" class="Symbol">)</a> <a id="25958" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25959" class="Symbol">)</a> <a id="25961" href="UF.EquivalenceExamples.html#25937" class="Bound">p</a>

  <a id="25966" href="UF.EquivalenceExamples.html#25966" class="Function">ε</a> <a id="25968" class="Symbol">:</a> <a id="25970" class="Symbol">(</a><a id="25971" href="UF.EquivalenceExamples.html#25971" class="Bound">q</a> <a id="25973" class="Symbol">:</a> <a id="25975" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="25977" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25979" href="UF.EquivalenceExamples.html#25777" class="Bound">P</a><a id="25980" class="Symbol">)</a> <a id="25982" class="Symbol">→</a> <a id="25984" href="UF.EquivalenceExamples.html#25837" class="Function">f</a> <a id="25986" class="Symbol">(</a><a id="25987" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="25995" href="UF.EquivalenceExamples.html#25971" class="Bound">q</a> <a id="25997" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="25998" class="Symbol">)</a> <a id="26000" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26002" href="UF.EquivalenceExamples.html#25971" class="Bound">q</a>
  <a id="26006" href="UF.EquivalenceExamples.html#25966" class="Function">ε</a> <a id="26008" href="UF.EquivalenceExamples.html#26008" class="Bound">q</a> <a id="26010" class="Symbol">=</a> <a id="26012" href="UF.Subsingletons-FunExt.html#2206" class="Function">identifications-with-props-are-props</a> <a id="26049" href="UF.EquivalenceExamples.html#25782" class="Bound">pe</a> <a id="26052" href="UF.EquivalenceExamples.html#25779" class="Bound">fe</a> <a id="26055" href="UF.EquivalenceExamples.html#25777" class="Bound">P</a> <a id="26057" href="UF.EquivalenceExamples.html#25785" class="Bound">i</a> <a id="26059" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="26061" class="Symbol">(</a><a id="26062" href="UF.EquivalenceExamples.html#25837" class="Function">f</a> <a id="26064" class="Symbol">(</a><a id="26065" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="26073" href="UF.EquivalenceExamples.html#26008" class="Bound">q</a> <a id="26075" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26076" class="Symbol">))</a> <a id="26079" href="UF.EquivalenceExamples.html#26008" class="Bound">q</a>

<a id="empty-≃-𝟘"></a><a id="26082" href="UF.EquivalenceExamples.html#26082" class="Function">empty-≃-𝟘</a> <a id="26092" class="Symbol">:</a> <a id="26094" class="Symbol">{</a><a id="26095" href="UF.EquivalenceExamples.html#26095" class="Bound">X</a> <a id="26097" class="Symbol">:</a> <a id="26099" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26101" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26103" class="Symbol">}</a> <a id="26105" class="Symbol">→</a> <a id="26107" class="Symbol">(</a><a id="26108" href="UF.EquivalenceExamples.html#26095" class="Bound">X</a> <a id="26110" class="Symbol">→</a> <a id="26112" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="26114" class="Symbol">{</a><a id="26115" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="26116" class="Symbol">})</a> <a id="26119" class="Symbol">→</a> <a id="26121" href="UF.EquivalenceExamples.html#26095" class="Bound">X</a> <a id="26123" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="26125" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="26127" class="Symbol">{</a><a id="26128" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="26129" class="Symbol">}</a>
<a id="26131" href="UF.EquivalenceExamples.html#26082" class="Function">empty-≃-𝟘</a> <a id="26141" href="UF.EquivalenceExamples.html#26141" class="Bound">i</a> <a id="26143" class="Symbol">=</a> <a id="26145" href="UF.Equiv.html#8085" class="Function">qinveq</a>
               <a id="26167" class="Symbol">(</a><a id="26168" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="26175" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="26177" href="UF.EquivalenceExamples.html#26141" class="Bound">i</a><a id="26178" class="Symbol">)</a>
               <a id="26195" class="Symbol">(</a><a id="26196" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="26203" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                <a id="26221" class="Symbol">(λ</a> <a id="26224" href="UF.EquivalenceExamples.html#26224" class="Bound">x</a> <a id="26226" class="Symbol">→</a> <a id="26228" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="26235" class="Symbol">(</a><a id="26236" href="UF.EquivalenceExamples.html#26141" class="Bound">i</a> <a id="26238" href="UF.EquivalenceExamples.html#26224" class="Bound">x</a><a id="26239" class="Symbol">))</a> <a id="26242" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                <a id="26260" class="Symbol">(λ</a> <a id="26263" href="UF.EquivalenceExamples.html#26263" class="Bound">x</a> <a id="26265" class="Symbol">→</a> <a id="26267" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="26274" href="UF.EquivalenceExamples.html#26263" class="Bound">x</a><a id="26275" class="Symbol">))</a>

<a id="complement-is-equiv"></a><a id="26279" href="UF.EquivalenceExamples.html#26279" class="Function">complement-is-equiv</a> <a id="26299" class="Symbol">:</a> <a id="26301" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="26310" href="MLTT.Two-Properties.html#3732" class="Function">complement</a>
<a id="26321" href="UF.EquivalenceExamples.html#26279" class="Function">complement-is-equiv</a> <a id="26341" class="Symbol">=</a> <a id="26343" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a>
                       <a id="26383" href="MLTT.Two-Properties.html#3732" class="Function">complement</a>
                       <a id="26417" class="Symbol">(</a><a id="26418" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="26429" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                        <a id="26455" href="MLTT.Two-Properties.html#4212" class="Function">complement-involutive</a> <a id="26477" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                        <a id="26503" href="MLTT.Two-Properties.html#4212" class="Function">complement-involutive</a><a id="26524" class="Symbol">)</a>

<a id="complement-≃"></a><a id="26527" href="UF.EquivalenceExamples.html#26527" class="Function">complement-≃</a> <a id="26540" class="Symbol">:</a> <a id="26542" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="26544" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="26546" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="26548" href="UF.EquivalenceExamples.html#26527" class="Function">complement-≃</a> <a id="26561" class="Symbol">=</a> <a id="26563" class="Symbol">(</a><a id="26564" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="26575" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26577" href="UF.EquivalenceExamples.html#26279" class="Function">complement-is-equiv</a><a id="26596" class="Symbol">)</a>

<a id="𝟚-≃-𝟙+𝟙"></a><a id="26599" href="UF.EquivalenceExamples.html#26599" class="Function">𝟚-≃-𝟙+𝟙</a> <a id="26607" class="Symbol">:</a> <a id="26609" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="26611" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="26613" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="26614" class="Symbol">{</a><a id="26615" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="26616" class="Symbol">}</a> <a id="26618" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="26620" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="26621" class="Symbol">{</a><a id="26622" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="26623" class="Symbol">}</a>
<a id="26625" href="UF.EquivalenceExamples.html#26599" class="Function">𝟚-≃-𝟙+𝟙</a> <a id="26633" class="Symbol">=</a> <a id="26635" href="UF.EquivalenceExamples.html#26681" class="Function">f</a> <a id="26637" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26639" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="26656" href="UF.EquivalenceExamples.html#26681" class="Function">f</a> <a id="26658" class="Symbol">(</a><a id="26659" href="UF.EquivalenceExamples.html#26728" class="Function">g</a> <a id="26661" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26663" href="UF.EquivalenceExamples.html#26851" class="Function">gf</a> <a id="26666" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26668" href="UF.EquivalenceExamples.html#26777" class="Function">fg</a><a id="26670" class="Symbol">)</a>
 <a id="26673" class="Keyword">where</a>
  <a id="26681" href="UF.EquivalenceExamples.html#26681" class="Function">f</a> <a id="26683" class="Symbol">:</a> <a id="26685" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="26687" class="Symbol">→</a> <a id="26689" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="26691" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="26693" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="26697" href="UF.EquivalenceExamples.html#26681" class="Function">f</a> <a id="26699" class="Symbol">=</a> <a id="26701" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="26709" class="Symbol">(</a><a id="26710" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26714" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26715" class="Symbol">)</a> <a id="26717" class="Symbol">(</a><a id="26718" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26722" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26723" class="Symbol">)</a>

  <a id="26728" href="UF.EquivalenceExamples.html#26728" class="Function">g</a> <a id="26730" class="Symbol">:</a> <a id="26732" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="26734" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="26736" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="26738" class="Symbol">→</a> <a id="26740" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="26744" href="UF.EquivalenceExamples.html#26728" class="Function">g</a> <a id="26746" class="Symbol">=</a> <a id="26748" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="26754" class="Symbol">(λ</a> <a id="26757" href="UF.EquivalenceExamples.html#26757" class="Bound">x</a> <a id="26759" class="Symbol">→</a> <a id="26761" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="26762" class="Symbol">)</a> <a id="26764" class="Symbol">(λ</a> <a id="26767" href="UF.EquivalenceExamples.html#26767" class="Bound">x</a> <a id="26769" class="Symbol">→</a> <a id="26771" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="26772" class="Symbol">)</a>

  <a id="26777" href="UF.EquivalenceExamples.html#26777" class="Function">fg</a> <a id="26780" class="Symbol">:</a> <a id="26782" class="Symbol">(</a><a id="26783" href="UF.EquivalenceExamples.html#26783" class="Bound">x</a> <a id="26785" class="Symbol">:</a> <a id="26787" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="26789" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="26791" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="26792" class="Symbol">)</a> <a id="26794" class="Symbol">→</a> <a id="26796" href="UF.EquivalenceExamples.html#26681" class="Function">f</a> <a id="26798" class="Symbol">(</a><a id="26799" href="UF.EquivalenceExamples.html#26728" class="Function">g</a> <a id="26801" href="UF.EquivalenceExamples.html#26783" class="Bound">x</a><a id="26802" class="Symbol">)</a> <a id="26804" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26806" href="UF.EquivalenceExamples.html#26783" class="Bound">x</a>
  <a id="26810" href="UF.EquivalenceExamples.html#26777" class="Function">fg</a> <a id="26813" class="Symbol">(</a><a id="26814" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="26818" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26819" class="Symbol">)</a> <a id="26821" class="Symbol">=</a> <a id="26823" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="26830" href="UF.EquivalenceExamples.html#26777" class="Function">fg</a> <a id="26833" class="Symbol">(</a><a id="26834" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="26838" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="26839" class="Symbol">)</a> <a id="26841" class="Symbol">=</a> <a id="26843" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="26851" href="UF.EquivalenceExamples.html#26851" class="Function">gf</a> <a id="26854" class="Symbol">:</a> <a id="26856" class="Symbol">(</a><a id="26857" href="UF.EquivalenceExamples.html#26857" class="Bound">x</a> <a id="26859" class="Symbol">:</a> <a id="26861" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="26862" class="Symbol">)</a> <a id="26864" class="Symbol">→</a> <a id="26866" href="UF.EquivalenceExamples.html#26728" class="Function">g</a> <a id="26868" class="Symbol">(</a><a id="26869" href="UF.EquivalenceExamples.html#26681" class="Function">f</a> <a id="26871" href="UF.EquivalenceExamples.html#26857" class="Bound">x</a><a id="26872" class="Symbol">)</a> <a id="26874" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26876" href="UF.EquivalenceExamples.html#26857" class="Bound">x</a>
  <a id="26880" href="UF.EquivalenceExamples.html#26851" class="Function">gf</a> <a id="26883" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="26885" class="Symbol">=</a> <a id="26887" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="26894" href="UF.EquivalenceExamples.html#26851" class="Function">gf</a> <a id="26897" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="26899" class="Symbol">=</a> <a id="26901" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="alternative-×"></a><a id="26907" href="UF.EquivalenceExamples.html#26907" class="Function">alternative-×</a> <a id="26921" class="Symbol">:</a> <a id="26923" href="UF.FunExt.html#851" class="Function">funext</a> <a id="26930" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="26933" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
              <a id="26949" class="Symbol">→</a> <a id="26951" class="Symbol">{</a><a id="26952" href="UF.EquivalenceExamples.html#26952" class="Bound">A</a> <a id="26954" class="Symbol">:</a> <a id="26956" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="26958" class="Symbol">→</a> <a id="26960" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26962" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26964" class="Symbol">}</a>
              <a id="26980" class="Symbol">→</a> <a id="26982" class="Symbol">(</a><a id="26983" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="26985" href="UF.EquivalenceExamples.html#26985" class="Bound">n</a> <a id="26987" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="26989" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="26991" href="MLTT.Pi.html#321" class="Function">,</a> <a id="26993" href="UF.EquivalenceExamples.html#26952" class="Bound">A</a> <a id="26995" href="UF.EquivalenceExamples.html#26985" class="Bound">n</a><a id="26996" class="Symbol">)</a> <a id="26998" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="27000" class="Symbol">(</a><a id="27001" href="UF.EquivalenceExamples.html#26952" class="Bound">A</a> <a id="27003" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="27005" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="27007" href="UF.EquivalenceExamples.html#26952" class="Bound">A</a> <a id="27009" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="27010" class="Symbol">)</a>
<a id="27012" href="UF.EquivalenceExamples.html#26907" class="Function">alternative-×</a> <a id="27026" href="UF.EquivalenceExamples.html#27026" class="Bound">fe</a> <a id="27029" class="Symbol">{</a><a id="27030" href="UF.EquivalenceExamples.html#27030" class="Bound">A</a><a id="27031" class="Symbol">}</a> <a id="27033" class="Symbol">=</a> <a id="27035" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="27042" href="UF.EquivalenceExamples.html#27065" class="Function">ϕ</a> <a id="27044" class="Symbol">(</a><a id="27045" href="UF.EquivalenceExamples.html#27120" class="Function">ψ</a> <a id="27047" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27049" href="UF.EquivalenceExamples.html#27195" class="Function">η</a> <a id="27051" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27053" href="UF.EquivalenceExamples.html#27258" class="Function">ε</a><a id="27054" class="Symbol">)</a>
 <a id="27057" class="Keyword">where</a>
  <a id="27065" href="UF.EquivalenceExamples.html#27065" class="Function">ϕ</a> <a id="27067" class="Symbol">:</a> <a id="27069" class="Symbol">(</a><a id="27070" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="27072" href="UF.EquivalenceExamples.html#27072" class="Bound">n</a> <a id="27074" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="27076" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="27078" href="MLTT.Pi.html#321" class="Function">,</a> <a id="27080" href="UF.EquivalenceExamples.html#27030" class="Bound">A</a> <a id="27082" href="UF.EquivalenceExamples.html#27072" class="Bound">n</a><a id="27083" class="Symbol">)</a> <a id="27085" class="Symbol">→</a> <a id="27087" href="UF.EquivalenceExamples.html#27030" class="Bound">A</a> <a id="27089" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="27091" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="27093" href="UF.EquivalenceExamples.html#27030" class="Bound">A</a> <a id="27095" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="27099" href="UF.EquivalenceExamples.html#27065" class="Function">ϕ</a> <a id="27101" href="UF.EquivalenceExamples.html#27101" class="Bound">f</a> <a id="27103" class="Symbol">=</a> <a id="27105" class="Symbol">(</a><a id="27106" href="UF.EquivalenceExamples.html#27101" class="Bound">f</a> <a id="27108" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="27110" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27112" href="UF.EquivalenceExamples.html#27101" class="Bound">f</a> <a id="27114" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="27115" class="Symbol">)</a>

  <a id="27120" href="UF.EquivalenceExamples.html#27120" class="Function">ψ</a> <a id="27122" class="Symbol">:</a> <a id="27124" href="UF.EquivalenceExamples.html#27030" class="Bound">A</a> <a id="27126" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="27128" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="27130" href="UF.EquivalenceExamples.html#27030" class="Bound">A</a> <a id="27132" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="27134" class="Symbol">→</a> <a id="27136" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="27138" href="UF.EquivalenceExamples.html#27138" class="Bound">n</a> <a id="27140" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="27142" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="27144" href="MLTT.Pi.html#321" class="Function">,</a> <a id="27146" href="UF.EquivalenceExamples.html#27030" class="Bound">A</a> <a id="27148" href="UF.EquivalenceExamples.html#27138" class="Bound">n</a>
  <a id="27152" href="UF.EquivalenceExamples.html#27120" class="Function">ψ</a> <a id="27154" class="Symbol">(</a><a id="27155" href="UF.EquivalenceExamples.html#27155" class="Bound">a₀</a> <a id="27158" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27160" href="UF.EquivalenceExamples.html#27160" class="Bound">a₁</a><a id="27162" class="Symbol">)</a> <a id="27164" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="27166" class="Symbol">=</a> <a id="27168" href="UF.EquivalenceExamples.html#27155" class="Bound">a₀</a>
  <a id="27173" href="UF.EquivalenceExamples.html#27120" class="Function">ψ</a> <a id="27175" class="Symbol">(</a><a id="27176" href="UF.EquivalenceExamples.html#27176" class="Bound">a₀</a> <a id="27179" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27181" href="UF.EquivalenceExamples.html#27181" class="Bound">a₁</a><a id="27183" class="Symbol">)</a> <a id="27185" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="27187" class="Symbol">=</a> <a id="27189" href="UF.EquivalenceExamples.html#27181" class="Bound">a₁</a>

  <a id="27195" href="UF.EquivalenceExamples.html#27195" class="Function">η</a> <a id="27197" class="Symbol">:</a> <a id="27199" href="UF.EquivalenceExamples.html#27120" class="Function">ψ</a> <a id="27201" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27203" href="UF.EquivalenceExamples.html#27065" class="Function">ϕ</a> <a id="27205" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="27207" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="27212" href="UF.EquivalenceExamples.html#27195" class="Function">η</a> <a id="27214" href="UF.EquivalenceExamples.html#27214" class="Bound">f</a> <a id="27216" class="Symbol">=</a> <a id="27218" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="27226" href="UF.EquivalenceExamples.html#27026" class="Bound">fe</a> <a id="27229" class="Symbol">(λ</a> <a id="27232" class="Symbol">{</a><a id="27233" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="27235" class="Symbol">→</a> <a id="27237" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="27242" class="Symbol">;</a> <a id="27244" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="27246" class="Symbol">→</a> <a id="27248" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="27252" class="Symbol">})</a>

  <a id="27258" href="UF.EquivalenceExamples.html#27258" class="Function">ε</a> <a id="27260" class="Symbol">:</a> <a id="27262" href="UF.EquivalenceExamples.html#27065" class="Function">ϕ</a> <a id="27264" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27266" href="UF.EquivalenceExamples.html#27120" class="Function">ψ</a> <a id="27268" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="27270" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="27275" href="UF.EquivalenceExamples.html#27258" class="Function">ε</a> <a id="27277" class="Symbol">(</a><a id="27278" href="UF.EquivalenceExamples.html#27278" class="Bound">a₀</a> <a id="27281" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27283" href="UF.EquivalenceExamples.html#27283" class="Bound">a₁</a><a id="27285" class="Symbol">)</a> <a id="27287" class="Symbol">=</a> <a id="27289" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="alternative-+"></a><a id="27295" href="UF.EquivalenceExamples.html#27295" class="Function">alternative-+</a> <a id="27309" class="Symbol">:</a> <a id="27311" class="Symbol">{</a><a id="27312" href="UF.EquivalenceExamples.html#27312" class="Bound">A</a> <a id="27314" class="Symbol">:</a> <a id="27316" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="27318" class="Symbol">→</a> <a id="27320" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27322" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27324" class="Symbol">}</a>
              <a id="27340" class="Symbol">→</a> <a id="27342" class="Symbol">(</a><a id="27343" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27345" href="UF.EquivalenceExamples.html#27345" class="Bound">n</a> <a id="27347" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27349" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="27351" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27353" href="UF.EquivalenceExamples.html#27312" class="Bound">A</a> <a id="27355" href="UF.EquivalenceExamples.html#27345" class="Bound">n</a><a id="27356" class="Symbol">)</a> <a id="27358" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="27360" class="Symbol">(</a><a id="27361" href="UF.EquivalenceExamples.html#27312" class="Bound">A</a> <a id="27363" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="27365" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="27367" href="UF.EquivalenceExamples.html#27312" class="Bound">A</a> <a id="27369" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="27370" class="Symbol">)</a>
<a id="27372" href="UF.EquivalenceExamples.html#27295" class="Function">alternative-+</a> <a id="27386" class="Symbol">{</a><a id="27387" href="UF.EquivalenceExamples.html#27387" class="Bound">𝓤</a><a id="27388" class="Symbol">}</a> <a id="27390" class="Symbol">{</a><a id="27391" href="UF.EquivalenceExamples.html#27391" class="Bound">A</a><a id="27392" class="Symbol">}</a> <a id="27394" class="Symbol">=</a> <a id="27396" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="27403" href="UF.EquivalenceExamples.html#27426" class="Function">ϕ</a> <a id="27405" class="Symbol">(</a><a id="27406" href="UF.EquivalenceExamples.html#27501" class="Function">ψ</a> <a id="27408" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27410" href="UF.EquivalenceExamples.html#27574" class="Function">η</a> <a id="27412" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27414" href="UF.EquivalenceExamples.html#27630" class="Function">ε</a><a id="27415" class="Symbol">)</a>
 <a id="27418" class="Keyword">where</a>
  <a id="27426" href="UF.EquivalenceExamples.html#27426" class="Function">ϕ</a> <a id="27428" class="Symbol">:</a> <a id="27430" class="Symbol">(</a><a id="27431" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27433" href="UF.EquivalenceExamples.html#27433" class="Bound">n</a> <a id="27435" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27437" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="27439" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27441" href="UF.EquivalenceExamples.html#27391" class="Bound">A</a> <a id="27443" href="UF.EquivalenceExamples.html#27433" class="Bound">n</a><a id="27444" class="Symbol">)</a> <a id="27446" class="Symbol">→</a> <a id="27448" href="UF.EquivalenceExamples.html#27391" class="Bound">A</a> <a id="27450" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="27452" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="27454" href="UF.EquivalenceExamples.html#27391" class="Bound">A</a> <a id="27456" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
  <a id="27460" href="UF.EquivalenceExamples.html#27426" class="Function">ϕ</a> <a id="27462" class="Symbol">(</a><a id="27463" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="27465" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27467" href="UF.EquivalenceExamples.html#27467" class="Bound">a</a><a id="27468" class="Symbol">)</a> <a id="27470" class="Symbol">=</a> <a id="27472" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27476" href="UF.EquivalenceExamples.html#27467" class="Bound">a</a>
  <a id="27480" href="UF.EquivalenceExamples.html#27426" class="Function">ϕ</a> <a id="27482" class="Symbol">(</a><a id="27483" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="27485" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27487" href="UF.EquivalenceExamples.html#27487" class="Bound">a</a><a id="27488" class="Symbol">)</a> <a id="27490" class="Symbol">=</a> <a id="27492" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27496" href="UF.EquivalenceExamples.html#27487" class="Bound">a</a>

  <a id="27501" href="UF.EquivalenceExamples.html#27501" class="Function">ψ</a> <a id="27503" class="Symbol">:</a> <a id="27505" href="UF.EquivalenceExamples.html#27391" class="Bound">A</a> <a id="27507" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="27509" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="27511" href="UF.EquivalenceExamples.html#27391" class="Bound">A</a> <a id="27513" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="27515" class="Symbol">→</a> <a id="27517" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27519" href="UF.EquivalenceExamples.html#27519" class="Bound">n</a> <a id="27521" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27523" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="27525" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27527" href="UF.EquivalenceExamples.html#27391" class="Bound">A</a> <a id="27529" href="UF.EquivalenceExamples.html#27519" class="Bound">n</a>
  <a id="27533" href="UF.EquivalenceExamples.html#27501" class="Function">ψ</a> <a id="27535" class="Symbol">(</a><a id="27536" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27540" href="UF.EquivalenceExamples.html#27540" class="Bound">a</a><a id="27541" class="Symbol">)</a> <a id="27543" class="Symbol">=</a> <a id="27545" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="27547" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27549" href="UF.EquivalenceExamples.html#27540" class="Bound">a</a>
  <a id="27553" href="UF.EquivalenceExamples.html#27501" class="Function">ψ</a> <a id="27555" class="Symbol">(</a><a id="27556" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27560" href="UF.EquivalenceExamples.html#27560" class="Bound">a</a><a id="27561" class="Symbol">)</a> <a id="27563" class="Symbol">=</a> <a id="27565" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="27567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27569" href="UF.EquivalenceExamples.html#27560" class="Bound">a</a>

  <a id="27574" href="UF.EquivalenceExamples.html#27574" class="Function">η</a> <a id="27576" class="Symbol">:</a> <a id="27578" href="UF.EquivalenceExamples.html#27501" class="Function">ψ</a> <a id="27580" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27582" href="UF.EquivalenceExamples.html#27426" class="Function">ϕ</a> <a id="27584" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="27586" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="27591" href="UF.EquivalenceExamples.html#27574" class="Function">η</a> <a id="27593" class="Symbol">(</a><a id="27594" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="27596" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27598" href="UF.EquivalenceExamples.html#27598" class="Bound">a</a><a id="27599" class="Symbol">)</a> <a id="27601" class="Symbol">=</a> <a id="27603" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="27610" href="UF.EquivalenceExamples.html#27574" class="Function">η</a> <a id="27612" class="Symbol">(</a><a id="27613" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="27615" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27617" href="UF.EquivalenceExamples.html#27617" class="Bound">a</a><a id="27618" class="Symbol">)</a> <a id="27620" class="Symbol">=</a> <a id="27622" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="27630" href="UF.EquivalenceExamples.html#27630" class="Function">ε</a> <a id="27632" class="Symbol">:</a> <a id="27634" href="UF.EquivalenceExamples.html#27426" class="Function">ϕ</a> <a id="27636" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27638" href="UF.EquivalenceExamples.html#27501" class="Function">ψ</a> <a id="27640" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="27642" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="27647" href="UF.EquivalenceExamples.html#27630" class="Function">ε</a> <a id="27649" class="Symbol">(</a><a id="27650" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="27654" href="UF.EquivalenceExamples.html#27654" class="Bound">a</a><a id="27655" class="Symbol">)</a> <a id="27657" class="Symbol">=</a> <a id="27659" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="27666" href="UF.EquivalenceExamples.html#27630" class="Function">ε</a> <a id="27668" class="Symbol">(</a><a id="27669" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="27673" href="UF.EquivalenceExamples.html#27673" class="Bound">a</a><a id="27674" class="Symbol">)</a> <a id="27676" class="Symbol">=</a> <a id="27678" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="domain-is-total-fiber"></a><a id="27684" href="UF.EquivalenceExamples.html#27684" class="Function">domain-is-total-fiber</a> <a id="27706" class="Symbol">:</a> <a id="27708" class="Symbol">{</a><a id="27709" href="UF.EquivalenceExamples.html#27709" class="Bound">X</a> <a id="27711" class="Symbol">:</a> <a id="27713" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27715" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27717" class="Symbol">}</a> <a id="27719" class="Symbol">{</a><a id="27720" href="UF.EquivalenceExamples.html#27720" class="Bound">Y</a> <a id="27722" class="Symbol">:</a> <a id="27724" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="27726" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27728" class="Symbol">}</a> <a id="27730" class="Symbol">(</a><a id="27731" href="UF.EquivalenceExamples.html#27731" class="Bound">f</a> <a id="27733" class="Symbol">:</a> <a id="27735" href="UF.EquivalenceExamples.html#27709" class="Bound">X</a> <a id="27737" class="Symbol">→</a> <a id="27739" href="UF.EquivalenceExamples.html#27720" class="Bound">Y</a><a id="27740" class="Symbol">)</a> <a id="27742" class="Symbol">→</a> <a id="27744" href="UF.EquivalenceExamples.html#27709" class="Bound">X</a> <a id="27746" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="27748" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="27750" class="Symbol">(</a><a id="27751" href="Notation.General.html#398" class="Function">fiber</a> <a id="27757" href="UF.EquivalenceExamples.html#27731" class="Bound">f</a><a id="27758" class="Symbol">)</a>
<a id="27760" href="UF.EquivalenceExamples.html#27684" class="Function">domain-is-total-fiber</a> <a id="27782" class="Symbol">{</a><a id="27783" href="UF.EquivalenceExamples.html#27783" class="Bound">𝓤</a><a id="27784" class="Symbol">}</a> <a id="27786" class="Symbol">{</a><a id="27787" href="UF.EquivalenceExamples.html#27787" class="Bound">𝓥</a><a id="27788" class="Symbol">}</a> <a id="27790" class="Symbol">{</a><a id="27791" href="UF.EquivalenceExamples.html#27791" class="Bound">X</a><a id="27792" class="Symbol">}</a> <a id="27794" class="Symbol">{</a><a id="27795" href="UF.EquivalenceExamples.html#27795" class="Bound">Y</a><a id="27796" class="Symbol">}</a> <a id="27798" href="UF.EquivalenceExamples.html#27798" class="Bound">f</a> <a id="27800" class="Symbol">=</a>
 <a id="27803" href="UF.EquivalenceExamples.html#27791" class="Bound">X</a>                             <a id="27833" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="27836" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="27842" class="Symbol">(</a><a id="27843" href="UF.EquivalenceExamples.html#7964" class="Function">𝟙-rneutral</a> <a id="27854" class="Symbol">{</a><a id="27855" href="UF.EquivalenceExamples.html#27783" class="Bound">𝓤</a><a id="27856" class="Symbol">}</a> <a id="27858" class="Symbol">{</a><a id="27859" href="UF.EquivalenceExamples.html#27783" class="Bound">𝓤</a><a id="27860" class="Symbol">})</a> <a id="27863" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="27866" href="UF.EquivalenceExamples.html#27791" class="Bound">X</a> <a id="27868" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="27870" href="MLTT.Unit.html#129" class="Record">𝟙</a>                         <a id="27896" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="27899" href="UF.EquivalenceExamples.html#27990" class="Function">I</a> <a id="27901" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="27904" class="Symbol">(</a><a id="27905" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27907" href="UF.EquivalenceExamples.html#27907" class="Bound">x</a> <a id="27909" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27911" href="UF.EquivalenceExamples.html#27791" class="Bound">X</a> <a id="27913" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27915" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27917" href="UF.EquivalenceExamples.html#27917" class="Bound">y</a> <a id="27919" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27921" href="UF.EquivalenceExamples.html#27795" class="Bound">Y</a> <a id="27923" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27925" href="UF.EquivalenceExamples.html#27798" class="Bound">f</a> <a id="27927" href="UF.EquivalenceExamples.html#27907" class="Bound">x</a> <a id="27929" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27931" href="UF.EquivalenceExamples.html#27917" class="Bound">y</a><a id="27932" class="Symbol">)</a> <a id="27934" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="27937" href="UF.EquivalenceExamples.html#2392" class="Function">Σ-flip</a> <a id="27944" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="27947" class="Symbol">(</a><a id="27948" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27950" href="UF.EquivalenceExamples.html#27950" class="Bound">y</a> <a id="27952" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27954" href="UF.EquivalenceExamples.html#27795" class="Bound">Y</a> <a id="27956" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27958" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27960" href="UF.EquivalenceExamples.html#27960" class="Bound">x</a> <a id="27962" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27964" href="UF.EquivalenceExamples.html#27791" class="Bound">X</a> <a id="27966" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27968" href="UF.EquivalenceExamples.html#27798" class="Bound">f</a> <a id="27970" href="UF.EquivalenceExamples.html#27960" class="Bound">x</a> <a id="27972" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27974" href="UF.EquivalenceExamples.html#27950" class="Bound">y</a><a id="27975" class="Symbol">)</a> <a id="27977" href="UF.Equiv.html#2815" class="Function Operator">■</a>
  <a id="27981" class="Keyword">where</a>
   <a id="27990" href="UF.EquivalenceExamples.html#27990" class="Function">I</a> <a id="27992" class="Symbol">=</a>  <a id="27995" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a>
         <a id="28011" class="Symbol">(λ</a> <a id="28014" href="UF.EquivalenceExamples.html#28014" class="Bound">x</a> <a id="28016" class="Symbol">→</a> <a id="28018" href="UF.EquivalenceExamples.html#25285" class="Function">singleton-≃</a> <a id="28030" href="UF.Subsingletons.html#1995" class="Function">𝟙-is-singleton</a>
                 <a id="28062" class="Symbol">(</a><a id="28063" href="UF.Subsingletons.html#3391" class="Function">singleton-types-are-singletons</a> <a id="28094" class="Symbol">(</a><a id="28095" href="UF.EquivalenceExamples.html#27798" class="Bound">f</a> <a id="28097" href="UF.EquivalenceExamples.html#28014" class="Bound">x</a><a id="28098" class="Symbol">)))</a>

<a id="total-fiber-is-domain"></a><a id="28103" href="UF.EquivalenceExamples.html#28103" class="Function">total-fiber-is-domain</a> <a id="28125" class="Symbol">:</a> <a id="28127" class="Symbol">{</a><a id="28128" href="UF.EquivalenceExamples.html#28128" class="Bound">X</a> <a id="28130" class="Symbol">:</a> <a id="28132" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28134" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28136" class="Symbol">}</a> <a id="28138" class="Symbol">{</a><a id="28139" href="UF.EquivalenceExamples.html#28139" class="Bound">Y</a> <a id="28141" class="Symbol">:</a> <a id="28143" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28145" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28147" class="Symbol">}</a> <a id="28149" class="Symbol">(</a><a id="28150" href="UF.EquivalenceExamples.html#28150" class="Bound">f</a> <a id="28152" class="Symbol">:</a> <a id="28154" href="UF.EquivalenceExamples.html#28128" class="Bound">X</a> <a id="28156" class="Symbol">→</a> <a id="28158" href="UF.EquivalenceExamples.html#28139" class="Bound">Y</a><a id="28159" class="Symbol">)</a>
                      <a id="28183" class="Symbol">→</a> <a id="28185" class="Symbol">(</a><a id="28186" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28188" href="UF.EquivalenceExamples.html#28188" class="Bound">y</a> <a id="28190" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28192" href="UF.EquivalenceExamples.html#28139" class="Bound">Y</a> <a id="28194" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28196" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28198" href="UF.EquivalenceExamples.html#28198" class="Bound">x</a> <a id="28200" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28202" href="UF.EquivalenceExamples.html#28128" class="Bound">X</a> <a id="28204" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28206" href="UF.EquivalenceExamples.html#28150" class="Bound">f</a> <a id="28208" href="UF.EquivalenceExamples.html#28198" class="Bound">x</a> <a id="28210" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28212" href="UF.EquivalenceExamples.html#28188" class="Bound">y</a><a id="28213" class="Symbol">)</a> <a id="28215" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="28217" href="UF.EquivalenceExamples.html#28128" class="Bound">X</a>
<a id="28219" href="UF.EquivalenceExamples.html#28103" class="Function">total-fiber-is-domain</a> <a id="28241" class="Symbol">{</a><a id="28242" href="UF.EquivalenceExamples.html#28242" class="Bound">𝓤</a><a id="28243" class="Symbol">}</a> <a id="28245" class="Symbol">{</a><a id="28246" href="UF.EquivalenceExamples.html#28246" class="Bound">𝓥</a><a id="28247" class="Symbol">}</a> <a id="28249" class="Symbol">{</a><a id="28250" href="UF.EquivalenceExamples.html#28250" class="Bound">X</a><a id="28251" class="Symbol">}</a> <a id="28253" class="Symbol">{</a><a id="28254" href="UF.EquivalenceExamples.html#28254" class="Bound">Y</a><a id="28255" class="Symbol">}</a> <a id="28257" href="UF.EquivalenceExamples.html#28257" class="Bound">f</a> <a id="28259" class="Symbol">=</a> <a id="28261" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="28267" class="Symbol">(</a><a id="28268" href="UF.EquivalenceExamples.html#27684" class="Function">domain-is-total-fiber</a> <a id="28290" href="UF.EquivalenceExamples.html#28257" class="Bound">f</a><a id="28291" class="Symbol">)</a>

<a id="based-contraction"></a><a id="28294" href="UF.EquivalenceExamples.html#28294" class="Function">based-contraction</a> <a id="28312" class="Symbol">:</a> <a id="28314" class="Symbol">{</a><a id="28315" href="UF.EquivalenceExamples.html#28315" class="Bound">X</a> <a id="28317" class="Symbol">:</a> <a id="28319" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28321" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28323" class="Symbol">}</a> <a id="28325" class="Symbol">{</a><a id="28326" href="UF.EquivalenceExamples.html#28326" class="Bound">x₀</a> <a id="28329" class="Symbol">:</a> <a id="28331" href="UF.EquivalenceExamples.html#28315" class="Bound">X</a><a id="28332" class="Symbol">}</a> <a id="28334" class="Symbol">(</a><a id="28335" href="UF.EquivalenceExamples.html#28335" class="Bound">P</a> <a id="28337" class="Symbol">:</a> <a id="28339" class="Symbol">(</a><a id="28340" href="UF.EquivalenceExamples.html#28340" class="Bound">x</a> <a id="28342" class="Symbol">:</a> <a id="28344" href="UF.EquivalenceExamples.html#28315" class="Bound">X</a><a id="28345" class="Symbol">)</a> <a id="28347" class="Symbol">→</a> <a id="28349" href="UF.EquivalenceExamples.html#28340" class="Bound">x</a> <a id="28351" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28353" href="UF.EquivalenceExamples.html#28326" class="Bound">x₀</a> <a id="28356" class="Symbol">→</a> <a id="28358" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28360" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28362" class="Symbol">)</a>
                  <a id="28382" class="Symbol">→</a> <a id="28384" class="Symbol">(</a><a id="28385" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28387" href="UF.EquivalenceExamples.html#28387" class="Bound">x</a> <a id="28389" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28391" href="UF.EquivalenceExamples.html#28315" class="Bound">X</a> <a id="28393" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28395" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28397" href="UF.EquivalenceExamples.html#28397" class="Bound">p</a> <a id="28399" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28401" href="UF.EquivalenceExamples.html#28387" class="Bound">x</a> <a id="28403" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28405" href="UF.EquivalenceExamples.html#28326" class="Bound">x₀</a> <a id="28408" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28410" href="UF.EquivalenceExamples.html#28335" class="Bound">P</a> <a id="28412" href="UF.EquivalenceExamples.html#28387" class="Bound">x</a> <a id="28414" href="UF.EquivalenceExamples.html#28397" class="Bound">p</a><a id="28415" class="Symbol">)</a> <a id="28417" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="28419" href="UF.EquivalenceExamples.html#28335" class="Bound">P</a> <a id="28421" href="UF.EquivalenceExamples.html#28326" class="Bound">x₀</a> <a id="28424" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="28429" href="UF.EquivalenceExamples.html#28294" class="Function">based-contraction</a> <a id="28447" class="Symbol">{</a><a id="28448" href="UF.EquivalenceExamples.html#28448" class="Bound">𝓤</a><a id="28449" class="Symbol">}</a> <a id="28451" class="Symbol">{</a><a id="28452" href="UF.EquivalenceExamples.html#28452" class="Bound">𝓥</a><a id="28453" class="Symbol">}</a> <a id="28455" class="Symbol">{</a><a id="28456" href="UF.EquivalenceExamples.html#28456" class="Bound">X</a><a id="28457" class="Symbol">}</a> <a id="28459" class="Symbol">{</a><a id="28460" href="UF.EquivalenceExamples.html#28460" class="Bound">x₀</a><a id="28462" class="Symbol">}</a> <a id="28464" href="UF.EquivalenceExamples.html#28464" class="Bound">P</a> <a id="28466" class="Symbol">=</a>
 <a id="28469" class="Symbol">(</a><a id="28470" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28472" href="UF.EquivalenceExamples.html#28472" class="Bound">x</a> <a id="28474" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28476" href="UF.EquivalenceExamples.html#28456" class="Bound">X</a> <a id="28478" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28480" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28482" href="UF.EquivalenceExamples.html#28482" class="Bound">p</a> <a id="28484" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28486" href="UF.EquivalenceExamples.html#28472" class="Bound">x</a> <a id="28488" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28490" href="UF.EquivalenceExamples.html#28460" class="Bound">x₀</a> <a id="28493" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28495" href="UF.EquivalenceExamples.html#28464" class="Bound">P</a> <a id="28497" href="UF.EquivalenceExamples.html#28472" class="Bound">x</a> <a id="28499" href="UF.EquivalenceExamples.html#28482" class="Bound">p</a><a id="28500" class="Symbol">)</a>        <a id="28509" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="28512" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="28518" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a> <a id="28526" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="28529" class="Symbol">(</a><a id="28530" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28532" href="UF.EquivalenceExamples.html#28532" class="Bound">(</a><a id="28533" href="UF.EquivalenceExamples.html#28533" class="Bound">x</a> <a id="28535" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28537" href="UF.EquivalenceExamples.html#28537" class="Bound">p</a><a id="28538" href="UF.EquivalenceExamples.html#28532" class="Bound">)</a> <a id="28540" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28542" href="UF.Subsingletons.html#3951" class="Function">singleton-type&#39;</a> <a id="28558" href="UF.EquivalenceExamples.html#28460" class="Bound">x₀</a> <a id="28561" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28563" href="UF.EquivalenceExamples.html#28464" class="Bound">P</a> <a id="28565" href="UF.EquivalenceExamples.html#28533" class="Bound">x</a> <a id="28567" href="UF.EquivalenceExamples.html#28537" class="Bound">p</a><a id="28568" class="Symbol">)</a> <a id="28570" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="28573" href="UF.EquivalenceExamples.html#28632" class="Function">I</a> <a id="28575" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="28578" href="UF.EquivalenceExamples.html#28464" class="Bound">P</a> <a id="28580" href="UF.EquivalenceExamples.html#28460" class="Bound">x₀</a> <a id="28583" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                                <a id="28619" href="UF.Equiv.html#2815" class="Function Operator">■</a>
  <a id="28623" class="Keyword">where</a>
   <a id="28632" href="UF.EquivalenceExamples.html#28632" class="Function">I</a> <a id="28634" class="Symbol">=</a> <a id="28636" href="UF.PropIndexedPiSigma.html#2857" class="Function">prop-indexed-sum</a>
        <a id="28661" class="Symbol">(</a><a id="28662" href="UF.Subsingletons.html#4035" class="Function">singleton&#39;-center</a> <a id="28680" href="UF.EquivalenceExamples.html#28460" class="Bound">x₀</a><a id="28682" class="Symbol">)</a>
        <a id="28692" class="Symbol">(</a><a id="28693" href="UF.Equiv.html#11030" class="Function">singleton-types&#39;-are-props</a> <a id="28720" href="UF.EquivalenceExamples.html#28460" class="Bound">x₀</a><a id="28722" class="Symbol">)</a>

<a id="left-Id-equiv"></a><a id="28725" href="UF.EquivalenceExamples.html#28725" class="Function">left-Id-equiv</a> <a id="28739" class="Symbol">:</a> <a id="28741" class="Symbol">{</a><a id="28742" href="UF.EquivalenceExamples.html#28742" class="Bound">X</a> <a id="28744" class="Symbol">:</a> <a id="28746" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28748" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28750" class="Symbol">}</a> <a id="28752" class="Symbol">{</a><a id="28753" href="UF.EquivalenceExamples.html#28753" class="Bound">Y</a> <a id="28755" class="Symbol">:</a> <a id="28757" href="UF.EquivalenceExamples.html#28742" class="Bound">X</a> <a id="28759" class="Symbol">→</a> <a id="28761" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28763" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28765" class="Symbol">}</a> <a id="28767" class="Symbol">(</a><a id="28768" href="UF.EquivalenceExamples.html#28768" class="Bound">x</a> <a id="28770" class="Symbol">:</a> <a id="28772" href="UF.EquivalenceExamples.html#28742" class="Bound">X</a><a id="28773" class="Symbol">)</a>
              <a id="28789" class="Symbol">→</a> <a id="28791" class="Symbol">(</a><a id="28792" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28794" href="UF.EquivalenceExamples.html#28794" class="Bound">x&#39;</a> <a id="28797" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28799" href="UF.EquivalenceExamples.html#28742" class="Bound">X</a> <a id="28801" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28803" class="Symbol">(</a><a id="28804" href="UF.EquivalenceExamples.html#28794" class="Bound">x&#39;</a> <a id="28807" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28809" href="UF.EquivalenceExamples.html#28768" class="Bound">x</a><a id="28810" class="Symbol">)</a> <a id="28812" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28814" href="UF.EquivalenceExamples.html#28753" class="Bound">Y</a> <a id="28816" href="UF.EquivalenceExamples.html#28794" class="Bound">x&#39;</a><a id="28818" class="Symbol">)</a> <a id="28820" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="28822" href="UF.EquivalenceExamples.html#28753" class="Bound">Y</a> <a id="28824" href="UF.EquivalenceExamples.html#28768" class="Bound">x</a>
<a id="28826" href="UF.EquivalenceExamples.html#28725" class="Function">left-Id-equiv</a> <a id="28840" class="Symbol">{</a><a id="28841" href="UF.EquivalenceExamples.html#28841" class="Bound">𝓤</a><a id="28842" class="Symbol">}</a> <a id="28844" class="Symbol">{</a><a id="28845" href="UF.EquivalenceExamples.html#28845" class="Bound">𝓥</a><a id="28846" class="Symbol">}</a> <a id="28848" class="Symbol">{</a><a id="28849" href="UF.EquivalenceExamples.html#28849" class="Bound">X</a><a id="28850" class="Symbol">}</a> <a id="28852" class="Symbol">{</a><a id="28853" href="UF.EquivalenceExamples.html#28853" class="Bound">Y</a><a id="28854" class="Symbol">}</a> <a id="28856" href="UF.EquivalenceExamples.html#28856" class="Bound">x</a> <a id="28858" class="Symbol">=</a> <a id="28860" href="UF.EquivalenceExamples.html#28294" class="Function">based-contraction</a> <a id="28878" class="Symbol">(λ</a> <a id="28881" href="UF.EquivalenceExamples.html#28881" class="Bound">x&#39;</a> <a id="28884" href="UF.EquivalenceExamples.html#28884" class="Bound">_</a> <a id="28886" class="Symbol">→</a> <a id="28888" href="UF.EquivalenceExamples.html#28853" class="Bound">Y</a> <a id="28890" href="UF.EquivalenceExamples.html#28881" class="Bound">x&#39;</a><a id="28892" class="Symbol">)</a>

<a id="right-Id-equiv"></a><a id="28895" href="UF.EquivalenceExamples.html#28895" class="Function">right-Id-equiv</a> <a id="28910" class="Symbol">:</a> <a id="28912" class="Symbol">{</a><a id="28913" href="UF.EquivalenceExamples.html#28913" class="Bound">X</a> <a id="28915" class="Symbol">:</a> <a id="28917" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28919" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28921" class="Symbol">}</a> <a id="28923" class="Symbol">{</a><a id="28924" href="UF.EquivalenceExamples.html#28924" class="Bound">Y</a> <a id="28926" class="Symbol">:</a> <a id="28928" href="UF.EquivalenceExamples.html#28913" class="Bound">X</a> <a id="28930" class="Symbol">→</a> <a id="28932" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28934" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28936" class="Symbol">}</a> <a id="28938" class="Symbol">(</a><a id="28939" href="UF.EquivalenceExamples.html#28939" class="Bound">x</a> <a id="28941" class="Symbol">:</a> <a id="28943" href="UF.EquivalenceExamples.html#28913" class="Bound">X</a><a id="28944" class="Symbol">)</a>
               <a id="28961" class="Symbol">→</a> <a id="28963" class="Symbol">(</a><a id="28964" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28966" href="UF.EquivalenceExamples.html#28966" class="Bound">x&#39;</a> <a id="28969" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28971" href="UF.EquivalenceExamples.html#28913" class="Bound">X</a> <a id="28973" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28975" href="UF.EquivalenceExamples.html#28924" class="Bound">Y</a> <a id="28977" href="UF.EquivalenceExamples.html#28966" class="Bound">x&#39;</a> <a id="28980" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28982" class="Symbol">(</a><a id="28983" href="UF.EquivalenceExamples.html#28966" class="Bound">x&#39;</a> <a id="28986" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28988" href="UF.EquivalenceExamples.html#28939" class="Bound">x</a><a id="28989" class="Symbol">))</a> <a id="28992" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="28994" href="UF.EquivalenceExamples.html#28924" class="Bound">Y</a> <a id="28996" href="UF.EquivalenceExamples.html#28939" class="Bound">x</a>
<a id="28998" href="UF.EquivalenceExamples.html#28895" class="Function">right-Id-equiv</a> <a id="29013" class="Symbol">{</a><a id="29014" href="UF.EquivalenceExamples.html#29014" class="Bound">𝓤</a><a id="29015" class="Symbol">}</a> <a id="29017" class="Symbol">{</a><a id="29018" href="UF.EquivalenceExamples.html#29018" class="Bound">𝓥</a><a id="29019" class="Symbol">}</a> <a id="29021" class="Symbol">{</a><a id="29022" href="UF.EquivalenceExamples.html#29022" class="Bound">X</a><a id="29023" class="Symbol">}</a> <a id="29025" class="Symbol">{</a><a id="29026" href="UF.EquivalenceExamples.html#29026" class="Bound">Y</a><a id="29027" class="Symbol">}</a> <a id="29029" href="UF.EquivalenceExamples.html#29029" class="Bound">x</a> <a id="29031" class="Symbol">=</a>
   <a id="29036" class="Symbol">(</a><a id="29037" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29039" href="UF.EquivalenceExamples.html#29039" class="Bound">x&#39;</a> <a id="29042" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29044" href="UF.EquivalenceExamples.html#29022" class="Bound">X</a> <a id="29046" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29048" href="UF.EquivalenceExamples.html#29026" class="Bound">Y</a> <a id="29050" href="UF.EquivalenceExamples.html#29039" class="Bound">x&#39;</a> <a id="29053" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29055" class="Symbol">(</a><a id="29056" href="UF.EquivalenceExamples.html#29039" class="Bound">x&#39;</a> <a id="29059" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29061" href="UF.EquivalenceExamples.html#29029" class="Bound">x</a><a id="29062" class="Symbol">))</a>  <a id="29066" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="29069" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="29076" class="Symbol">(λ</a> <a id="29079" href="UF.EquivalenceExamples.html#29079" class="Bound">x&#39;</a> <a id="29082" class="Symbol">→</a> <a id="29084" href="UF.EquivalenceExamples.html#7702" class="Function">×-comm</a><a id="29090" class="Symbol">)</a> <a id="29092" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="29097" class="Symbol">(</a><a id="29098" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29100" href="UF.EquivalenceExamples.html#29100" class="Bound">x&#39;</a> <a id="29103" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29105" href="UF.EquivalenceExamples.html#29022" class="Bound">X</a> <a id="29107" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29109" class="Symbol">(</a><a id="29110" href="UF.EquivalenceExamples.html#29100" class="Bound">x&#39;</a> <a id="29113" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29115" href="UF.EquivalenceExamples.html#29029" class="Bound">x</a><a id="29116" class="Symbol">)</a> <a id="29118" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29120" href="UF.EquivalenceExamples.html#29026" class="Bound">Y</a> <a id="29122" href="UF.EquivalenceExamples.html#29100" class="Bound">x&#39;</a><a id="29124" class="Symbol">)</a>  <a id="29127" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="29130" href="UF.EquivalenceExamples.html#28725" class="Function">left-Id-equiv</a> <a id="29144" href="UF.EquivalenceExamples.html#29029" class="Bound">x</a> <a id="29146" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="29151" href="UF.EquivalenceExamples.html#29026" class="Bound">Y</a> <a id="29153" href="UF.EquivalenceExamples.html#29029" class="Bound">x</a>                           <a id="29181" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="pr₁-fiber-equiv"></a><a id="29184" href="UF.EquivalenceExamples.html#29184" class="Function">pr₁-fiber-equiv</a> <a id="29200" class="Symbol">:</a> <a id="29202" class="Symbol">{</a><a id="29203" href="UF.EquivalenceExamples.html#29203" class="Bound">X</a> <a id="29205" class="Symbol">:</a> <a id="29207" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29209" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29211" class="Symbol">}</a> <a id="29213" class="Symbol">{</a><a id="29214" href="UF.EquivalenceExamples.html#29214" class="Bound">Y</a> <a id="29216" class="Symbol">:</a> <a id="29218" href="UF.EquivalenceExamples.html#29203" class="Bound">X</a> <a id="29220" class="Symbol">→</a> <a id="29222" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="29224" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29226" class="Symbol">}</a> <a id="29228" class="Symbol">(</a><a id="29229" href="UF.EquivalenceExamples.html#29229" class="Bound">x</a> <a id="29231" class="Symbol">:</a> <a id="29233" href="UF.EquivalenceExamples.html#29203" class="Bound">X</a><a id="29234" class="Symbol">)</a>
                <a id="29252" class="Symbol">→</a> <a id="29254" href="Notation.General.html#398" class="Function">fiber</a> <a id="29260" class="Symbol">(</a><a id="29261" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="29265" class="Symbol">{</a><a id="29266" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="29267" class="Symbol">}</a> <a id="29269" class="Symbol">{</a><a id="29270" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="29271" class="Symbol">}</a> <a id="29273" class="Symbol">{</a><a id="29274" href="UF.EquivalenceExamples.html#29203" class="Bound">X</a><a id="29275" class="Symbol">}</a> <a id="29277" class="Symbol">{</a><a id="29278" href="UF.EquivalenceExamples.html#29214" class="Bound">Y</a><a id="29279" class="Symbol">})</a> <a id="29282" href="UF.EquivalenceExamples.html#29229" class="Bound">x</a> <a id="29284" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="29286" href="UF.EquivalenceExamples.html#29214" class="Bound">Y</a> <a id="29288" href="UF.EquivalenceExamples.html#29229" class="Bound">x</a>
<a id="29290" href="UF.EquivalenceExamples.html#29184" class="Function">pr₁-fiber-equiv</a> <a id="29306" class="Symbol">{</a><a id="29307" href="UF.EquivalenceExamples.html#29307" class="Bound">𝓤</a><a id="29308" class="Symbol">}</a> <a id="29310" class="Symbol">{</a><a id="29311" href="UF.EquivalenceExamples.html#29311" class="Bound">𝓥</a><a id="29312" class="Symbol">}</a> <a id="29314" class="Symbol">{</a><a id="29315" href="UF.EquivalenceExamples.html#29315" class="Bound">X</a><a id="29316" class="Symbol">}</a> <a id="29318" class="Symbol">{</a><a id="29319" href="UF.EquivalenceExamples.html#29319" class="Bound">Y</a><a id="29320" class="Symbol">}</a> <a id="29322" href="UF.EquivalenceExamples.html#29322" class="Bound">x</a> <a id="29324" class="Symbol">=</a>
  <a id="29328" href="Notation.General.html#398" class="Function">fiber</a> <a id="29334" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="29338" href="UF.EquivalenceExamples.html#29322" class="Bound">x</a>                   <a id="29358" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="29361" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a> <a id="29369" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="29373" class="Symbol">(</a><a id="29374" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29376" href="UF.EquivalenceExamples.html#29376" class="Bound">x&#39;</a> <a id="29379" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29381" href="UF.EquivalenceExamples.html#29315" class="Bound">X</a> <a id="29383" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29385" href="UF.EquivalenceExamples.html#29319" class="Bound">Y</a> <a id="29387" href="UF.EquivalenceExamples.html#29376" class="Bound">x&#39;</a> <a id="29390" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29392" class="Symbol">(</a><a id="29393" href="UF.EquivalenceExamples.html#29376" class="Bound">x&#39;</a> <a id="29396" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29398" href="UF.EquivalenceExamples.html#29322" class="Bound">x</a><a id="29399" class="Symbol">))</a>  <a id="29403" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="29406" href="UF.EquivalenceExamples.html#28895" class="Function">right-Id-equiv</a> <a id="29421" href="UF.EquivalenceExamples.html#29322" class="Bound">x</a> <a id="29423" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="29427" href="UF.EquivalenceExamples.html#29319" class="Bound">Y</a> <a id="29429" href="UF.EquivalenceExamples.html#29322" class="Bound">x</a>                           <a id="29457" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="29460" class="Markup">\end{code}</a><a id="29470" class="Background">

If every element of a Σ-type has the same first component a₀ and the
index type is a set, then the total space is equivalent to the fiber
at a₀.

</a><a id="29618" class="Markup">\begin{code}</a>

<a id="total-space-is-fiber"></a><a id="29632" href="UF.EquivalenceExamples.html#29632" class="Function">total-space-is-fiber</a> <a id="29653" class="Symbol">:</a> <a id="29655" class="Symbol">{</a><a id="29656" href="UF.EquivalenceExamples.html#29656" class="Bound">A</a> <a id="29658" class="Symbol">:</a> <a id="29660" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29662" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29664" class="Symbol">}</a>
                     <a id="29687" class="Symbol">→</a> <a id="29689" href="UF.Sets.html#709" class="Function">is-set</a> <a id="29696" href="UF.EquivalenceExamples.html#29656" class="Bound">A</a>
                     <a id="29719" class="Symbol">→</a> <a id="29721" class="Symbol">{</a><a id="29722" href="UF.EquivalenceExamples.html#29722" class="Bound">B</a> <a id="29724" class="Symbol">:</a> <a id="29726" href="UF.EquivalenceExamples.html#29656" class="Bound">A</a> <a id="29728" class="Symbol">→</a> <a id="29730" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="29732" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29734" class="Symbol">}</a> <a id="29736" class="Symbol">(</a><a id="29737" href="UF.EquivalenceExamples.html#29737" class="Bound">a₀</a> <a id="29740" class="Symbol">:</a> <a id="29742" href="UF.EquivalenceExamples.html#29656" class="Bound">A</a><a id="29743" class="Symbol">)</a>
                     <a id="29766" class="Symbol">→</a> <a id="29768" class="Symbol">((</a><a id="29770" href="UF.EquivalenceExamples.html#29770" class="Bound">a</a> <a id="29772" class="Symbol">:</a> <a id="29774" href="UF.EquivalenceExamples.html#29656" class="Bound">A</a><a id="29775" class="Symbol">)</a> <a id="29777" class="Symbol">→</a> <a id="29779" href="UF.EquivalenceExamples.html#29722" class="Bound">B</a> <a id="29781" href="UF.EquivalenceExamples.html#29770" class="Bound">a</a> <a id="29783" class="Symbol">→</a> <a id="29785" href="UF.EquivalenceExamples.html#29770" class="Bound">a</a> <a id="29787" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29789" href="UF.EquivalenceExamples.html#29737" class="Bound">a₀</a><a id="29791" class="Symbol">)</a>
                     <a id="29814" class="Symbol">→</a> <a id="29816" class="Symbol">(</a><a id="29817" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="29819" href="UF.EquivalenceExamples.html#29722" class="Bound">B</a><a id="29820" class="Symbol">)</a> <a id="29822" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="29824" href="UF.EquivalenceExamples.html#29722" class="Bound">B</a> <a id="29826" href="UF.EquivalenceExamples.html#29737" class="Bound">a₀</a>
<a id="29829" href="UF.EquivalenceExamples.html#29632" class="Function">total-space-is-fiber</a> <a id="29850" href="UF.EquivalenceExamples.html#29850" class="Bound">A-is-set</a> <a id="29859" class="Symbol">{</a><a id="29860" class="Argument">B</a> <a id="29862" class="Symbol">=</a> <a id="29864" href="UF.EquivalenceExamples.html#29864" class="Bound">B</a><a id="29865" class="Symbol">}</a> <a id="29867" href="UF.EquivalenceExamples.html#29867" class="Bound">a₀</a> <a id="29870" href="UF.EquivalenceExamples.html#29870" class="Bound">ρ</a> <a id="29872" class="Symbol">=</a> <a id="29874" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="29881" href="UF.EquivalenceExamples.html#29906" class="Function">f</a> <a id="29883" class="Symbol">(</a><a id="29884" href="UF.EquivalenceExamples.html#29960" class="Function">g</a> <a id="29886" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29888" href="UF.EquivalenceExamples.html#29993" class="Function">gf</a> <a id="29891" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29893" href="UF.EquivalenceExamples.html#30067" class="Function">fg</a><a id="29895" class="Symbol">)</a>
 <a id="29898" class="Keyword">where</a>
  <a id="29906" href="UF.EquivalenceExamples.html#29906" class="Function">f</a> <a id="29908" class="Symbol">:</a> <a id="29910" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="29912" href="UF.EquivalenceExamples.html#29864" class="Bound">B</a> <a id="29914" class="Symbol">→</a> <a id="29916" href="UF.EquivalenceExamples.html#29864" class="Bound">B</a> <a id="29918" href="UF.EquivalenceExamples.html#29867" class="Bound">a₀</a>
  <a id="29923" href="UF.EquivalenceExamples.html#29906" class="Function">f</a> <a id="29925" class="Symbol">(</a><a id="29926" href="UF.EquivalenceExamples.html#29926" class="Bound">a</a> <a id="29928" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29930" href="UF.EquivalenceExamples.html#29930" class="Bound">b</a><a id="29931" class="Symbol">)</a> <a id="29933" class="Symbol">=</a> <a id="29935" href="MLTT.Id.html#734" class="Function">transport</a> <a id="29945" href="UF.EquivalenceExamples.html#29864" class="Bound">B</a> <a id="29947" class="Symbol">(</a><a id="29948" href="UF.EquivalenceExamples.html#29870" class="Bound">ρ</a> <a id="29950" href="UF.EquivalenceExamples.html#29926" class="Bound">a</a> <a id="29952" href="UF.EquivalenceExamples.html#29930" class="Bound">b</a><a id="29953" class="Symbol">)</a> <a id="29955" href="UF.EquivalenceExamples.html#29930" class="Bound">b</a>

  <a id="29960" href="UF.EquivalenceExamples.html#29960" class="Function">g</a> <a id="29962" class="Symbol">:</a> <a id="29964" href="UF.EquivalenceExamples.html#29864" class="Bound">B</a> <a id="29966" href="UF.EquivalenceExamples.html#29867" class="Bound">a₀</a> <a id="29969" class="Symbol">→</a> <a id="29971" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="29973" href="UF.EquivalenceExamples.html#29864" class="Bound">B</a>
  <a id="29977" href="UF.EquivalenceExamples.html#29960" class="Function">g</a> <a id="29979" href="UF.EquivalenceExamples.html#29979" class="Bound">b</a> <a id="29981" class="Symbol">=</a> <a id="29983" href="UF.EquivalenceExamples.html#29867" class="Bound">a₀</a> <a id="29986" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29988" href="UF.EquivalenceExamples.html#29979" class="Bound">b</a>

  <a id="29993" href="UF.EquivalenceExamples.html#29993" class="Function">gf</a> <a id="29996" class="Symbol">:</a> <a id="29998" class="Symbol">(</a><a id="29999" href="UF.EquivalenceExamples.html#29999" class="Bound">σ</a> <a id="30001" class="Symbol">:</a> <a id="30003" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="30005" href="UF.EquivalenceExamples.html#29864" class="Bound">B</a><a id="30006" class="Symbol">)</a> <a id="30008" class="Symbol">→</a> <a id="30010" href="UF.EquivalenceExamples.html#29960" class="Function">g</a> <a id="30012" class="Symbol">(</a><a id="30013" href="UF.EquivalenceExamples.html#29906" class="Function">f</a> <a id="30015" href="UF.EquivalenceExamples.html#29999" class="Bound">σ</a><a id="30016" class="Symbol">)</a> <a id="30018" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30020" href="UF.EquivalenceExamples.html#29999" class="Bound">σ</a>
  <a id="30024" href="UF.EquivalenceExamples.html#29993" class="Function">gf</a> <a id="30027" class="Symbol">(</a><a id="30028" href="UF.EquivalenceExamples.html#30028" class="Bound">a</a> <a id="30030" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30032" href="UF.EquivalenceExamples.html#30032" class="Bound">b</a><a id="30033" class="Symbol">)</a> <a id="30035" class="Symbol">=</a> <a id="30037" class="Symbol">(</a><a id="30038" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="30045" class="Symbol">(</a><a id="30046" href="UF.EquivalenceExamples.html#29870" class="Bound">ρ</a> <a id="30048" href="UF.EquivalenceExamples.html#30028" class="Bound">a</a> <a id="30050" href="UF.EquivalenceExamples.html#30032" class="Bound">b</a> <a id="30052" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30054" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="30058" class="Symbol">))</a> <a id="30061" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

  <a id="30067" href="UF.EquivalenceExamples.html#30067" class="Function">fg</a> <a id="30070" class="Symbol">:</a> <a id="30072" class="Symbol">(</a><a id="30073" href="UF.EquivalenceExamples.html#30073" class="Bound">b</a> <a id="30075" class="Symbol">:</a> <a id="30077" href="UF.EquivalenceExamples.html#29864" class="Bound">B</a> <a id="30079" href="UF.EquivalenceExamples.html#29867" class="Bound">a₀</a><a id="30081" class="Symbol">)</a> <a id="30083" class="Symbol">→</a> <a id="30085" href="UF.EquivalenceExamples.html#29906" class="Function">f</a> <a id="30087" class="Symbol">(</a><a id="30088" href="UF.EquivalenceExamples.html#29960" class="Function">g</a> <a id="30090" href="UF.EquivalenceExamples.html#30073" class="Bound">b</a><a id="30091" class="Symbol">)</a> <a id="30093" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30095" href="UF.EquivalenceExamples.html#30073" class="Bound">b</a>
  <a id="30099" href="UF.EquivalenceExamples.html#30067" class="Function">fg</a> <a id="30102" href="UF.EquivalenceExamples.html#30102" class="Bound">b</a> <a id="30104" class="Symbol">=</a> <a id="30106" href="MLTT.Id.html#734" class="Function">transport</a> <a id="30116" href="UF.EquivalenceExamples.html#29864" class="Bound">B</a> <a id="30118" class="Symbol">(</a><a id="30119" href="UF.EquivalenceExamples.html#29870" class="Bound">ρ</a> <a id="30121" href="UF.EquivalenceExamples.html#29867" class="Bound">a₀</a> <a id="30124" href="UF.EquivalenceExamples.html#30102" class="Bound">b</a><a id="30125" class="Symbol">)</a> <a id="30127" href="UF.EquivalenceExamples.html#30102" class="Bound">b</a>  <a id="30130" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="30133" href="UF.EquivalenceExamples.html#30228" class="Function">I</a> <a id="30135" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="30146" href="MLTT.Id.html#734" class="Function">transport</a> <a id="30156" href="UF.EquivalenceExamples.html#29864" class="Bound">B</a> <a id="30158" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="30163" href="UF.EquivalenceExamples.html#30102" class="Bound">b</a>      <a id="30170" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="30173" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="30178" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="30189" href="UF.EquivalenceExamples.html#30102" class="Bound">b</a>                       <a id="30213" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="30218" class="Keyword">where</a>
    <a id="30228" href="UF.EquivalenceExamples.html#30228" class="Function">I</a> <a id="30230" class="Symbol">:</a> <a id="30232" href="MLTT.Id.html#734" class="Function">transport</a> <a id="30242" href="UF.EquivalenceExamples.html#29864" class="Bound">B</a> <a id="30244" class="Symbol">(</a><a id="30245" href="UF.EquivalenceExamples.html#29870" class="Bound">ρ</a> <a id="30247" href="UF.EquivalenceExamples.html#29867" class="Bound">a₀</a> <a id="30250" href="UF.EquivalenceExamples.html#30102" class="Bound">b</a><a id="30251" class="Symbol">)</a> <a id="30253" href="UF.EquivalenceExamples.html#30102" class="Bound">b</a> <a id="30255" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30257" href="MLTT.Id.html#734" class="Function">transport</a> <a id="30267" href="UF.EquivalenceExamples.html#29864" class="Bound">B</a> <a id="30269" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="30274" href="UF.EquivalenceExamples.html#30102" class="Bound">b</a>
    <a id="30280" href="UF.EquivalenceExamples.html#30228" class="Function">I</a> <a id="30282" class="Symbol">=</a> <a id="30284" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="30287" class="Symbol">(λ</a> <a id="30290" href="UF.EquivalenceExamples.html#30290" class="Bound">-</a> <a id="30292" class="Symbol">→</a> <a id="30294" href="MLTT.Id.html#734" class="Function">transport</a> <a id="30304" href="UF.EquivalenceExamples.html#29864" class="Bound">B</a> <a id="30306" href="UF.EquivalenceExamples.html#30290" class="Bound">-</a> <a id="30308" href="UF.EquivalenceExamples.html#30102" class="Bound">b</a><a id="30309" class="Symbol">)</a> <a id="30311" class="Symbol">(</a><a id="30312" href="UF.EquivalenceExamples.html#29850" class="Bound">A-is-set</a> <a id="30321" class="Symbol">(</a><a id="30322" href="UF.EquivalenceExamples.html#29870" class="Bound">ρ</a> <a id="30324" href="UF.EquivalenceExamples.html#29867" class="Bound">a₀</a> <a id="30327" href="UF.EquivalenceExamples.html#30102" class="Bound">b</a><a id="30328" class="Symbol">)</a> <a id="30330" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="30334" class="Symbol">)</a>

<a id="30337" class="Markup">\end{code}</a><a id="30347" class="Background">

Tom de Jong, September 2019 (two lemmas used in UF.Classifiers-Old)

A nice application of Σ-change-of-variable is that the fiber of a map doesn&#39;t
change (up to equivalence, at least) when precomposing with an equivalence.

These two lemmas are used in UF.Classifiers-Old, but are sufficiently general to
warrant their place here.

</a><a id="30681" class="Markup">\begin{code}</a>

<a id="precomposition-with-equiv-does-not-change-fibers"></a><a id="30695" href="UF.EquivalenceExamples.html#30695" class="Function">precomposition-with-equiv-does-not-change-fibers</a>
 <a id="30745" class="Symbol">:</a> <a id="30747" class="Symbol">{</a><a id="30748" href="UF.EquivalenceExamples.html#30748" class="Bound">X</a> <a id="30750" class="Symbol">:</a> <a id="30752" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30754" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="30756" class="Symbol">}</a> <a id="30758" class="Symbol">{</a><a id="30759" href="UF.EquivalenceExamples.html#30759" class="Bound">Y</a> <a id="30761" class="Symbol">:</a> <a id="30763" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="30765" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="30767" class="Symbol">}</a> <a id="30769" class="Symbol">{</a><a id="30770" href="UF.EquivalenceExamples.html#30770" class="Bound">Z</a> <a id="30772" class="Symbol">:</a> <a id="30774" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="30776" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="30778" class="Symbol">}</a>
   <a id="30783" class="Symbol">(</a><a id="30784" href="UF.EquivalenceExamples.html#30784" class="Bound">e</a> <a id="30786" class="Symbol">:</a> <a id="30788" href="UF.EquivalenceExamples.html#30770" class="Bound">Z</a> <a id="30790" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="30792" href="UF.EquivalenceExamples.html#30748" class="Bound">X</a><a id="30793" class="Symbol">)</a> <a id="30795" class="Symbol">(</a><a id="30796" href="UF.EquivalenceExamples.html#30796" class="Bound">f</a> <a id="30798" class="Symbol">:</a> <a id="30800" href="UF.EquivalenceExamples.html#30748" class="Bound">X</a> <a id="30802" class="Symbol">→</a> <a id="30804" href="UF.EquivalenceExamples.html#30759" class="Bound">Y</a><a id="30805" class="Symbol">)</a> <a id="30807" class="Symbol">(</a><a id="30808" href="UF.EquivalenceExamples.html#30808" class="Bound">y</a> <a id="30810" class="Symbol">:</a> <a id="30812" href="UF.EquivalenceExamples.html#30759" class="Bound">Y</a><a id="30813" class="Symbol">)</a>
 <a id="30816" class="Symbol">→</a> <a id="30818" href="Notation.General.html#398" class="Function">fiber</a> <a id="30824" class="Symbol">(</a><a id="30825" href="UF.EquivalenceExamples.html#30796" class="Bound">f</a> <a id="30827" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="30829" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="30831" href="UF.EquivalenceExamples.html#30784" class="Bound">e</a> <a id="30833" href="UF.Equiv.html#3278" class="Function Operator">⌝</a><a id="30834" class="Symbol">)</a> <a id="30836" href="UF.EquivalenceExamples.html#30808" class="Bound">y</a> <a id="30838" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="30840" href="Notation.General.html#398" class="Function">fiber</a> <a id="30846" href="UF.EquivalenceExamples.html#30796" class="Bound">f</a> <a id="30848" href="UF.EquivalenceExamples.html#30808" class="Bound">y</a>
<a id="30850" href="UF.EquivalenceExamples.html#30695" class="Function">precomposition-with-equiv-does-not-change-fibers</a> <a id="30899" class="Symbol">(</a><a id="30900" href="UF.EquivalenceExamples.html#30900" class="Bound">g</a> <a id="30902" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30904" href="UF.EquivalenceExamples.html#30904" class="Bound">i</a><a id="30905" class="Symbol">)</a> <a id="30907" href="UF.EquivalenceExamples.html#30907" class="Bound">f</a> <a id="30909" href="UF.EquivalenceExamples.html#30909" class="Bound">y</a> <a id="30911" class="Symbol">=</a>
 <a id="30914" href="UF.EquivalenceExamples.html#19803" class="Function">Σ-change-of-variable</a> <a id="30935" class="Symbol">(λ</a> <a id="30938" href="UF.EquivalenceExamples.html#30938" class="Bound">-</a> <a id="30940" class="Symbol">→</a> <a id="30942" href="UF.EquivalenceExamples.html#30907" class="Bound">f</a> <a id="30944" href="UF.EquivalenceExamples.html#30938" class="Bound">-</a> <a id="30946" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30948" href="UF.EquivalenceExamples.html#30909" class="Bound">y</a><a id="30949" class="Symbol">)</a> <a id="30951" href="UF.EquivalenceExamples.html#30900" class="Bound">g</a> <a id="30953" href="UF.EquivalenceExamples.html#30904" class="Bound">i</a>

<a id="retract-pointed-fibers"></a><a id="30956" href="UF.EquivalenceExamples.html#30956" class="Function">retract-pointed-fibers</a> <a id="30979" class="Symbol">:</a> <a id="30981" class="Symbol">{</a><a id="30982" href="UF.EquivalenceExamples.html#30982" class="Bound">X</a> <a id="30984" class="Symbol">:</a> <a id="30986" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30988" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="30990" class="Symbol">}</a> <a id="30992" class="Symbol">{</a><a id="30993" href="UF.EquivalenceExamples.html#30993" class="Bound">Y</a> <a id="30995" class="Symbol">:</a> <a id="30997" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="30999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31001" class="Symbol">}</a> <a id="31003" class="Symbol">{</a><a id="31004" href="UF.EquivalenceExamples.html#31004" class="Bound">r</a> <a id="31006" class="Symbol">:</a> <a id="31008" href="UF.EquivalenceExamples.html#30993" class="Bound">Y</a> <a id="31010" class="Symbol">→</a> <a id="31012" href="UF.EquivalenceExamples.html#30982" class="Bound">X</a><a id="31013" class="Symbol">}</a>
                       <a id="31038" class="Symbol">→</a> <a id="31040" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="31052" href="UF.EquivalenceExamples.html#31004" class="Bound">r</a> <a id="31054" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="31056" class="Symbol">(</a><a id="31057" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="31059" href="UF.EquivalenceExamples.html#31059" class="Bound">x</a> <a id="31061" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="31063" href="UF.EquivalenceExamples.html#30982" class="Bound">X</a> <a id="31065" href="MLTT.Pi.html#321" class="Function">,</a> <a id="31067" href="Notation.General.html#398" class="Function">fiber</a> <a id="31073" href="UF.EquivalenceExamples.html#31004" class="Bound">r</a> <a id="31075" href="UF.EquivalenceExamples.html#31059" class="Bound">x</a><a id="31076" class="Symbol">)</a>
<a id="31078" href="UF.EquivalenceExamples.html#30956" class="Function">retract-pointed-fibers</a> <a id="31101" class="Symbol">{</a><a id="31102" href="UF.EquivalenceExamples.html#31102" class="Bound">𝓤</a><a id="31103" class="Symbol">}</a> <a id="31105" class="Symbol">{</a><a id="31106" href="UF.EquivalenceExamples.html#31106" class="Bound">𝓥</a><a id="31107" class="Symbol">}</a> <a id="31109" class="Symbol">{</a><a id="31110" href="UF.EquivalenceExamples.html#31110" class="Bound">X</a><a id="31111" class="Symbol">}</a> <a id="31113" class="Symbol">{</a><a id="31114" href="UF.EquivalenceExamples.html#31114" class="Bound">Y</a><a id="31115" class="Symbol">}</a> <a id="31117" class="Symbol">{</a><a id="31118" href="UF.EquivalenceExamples.html#31118" class="Bound">r</a><a id="31119" class="Symbol">}</a> <a id="31121" class="Symbol">=</a> <a id="31123" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="31130" href="UF.EquivalenceExamples.html#31155" class="Function">f</a> <a id="31132" class="Symbol">(</a><a id="31133" href="UF.EquivalenceExamples.html#31237" class="Function">g</a> <a id="31135" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31137" class="Symbol">(</a><a id="31138" href="UF.EquivalenceExamples.html#31353" class="Function">p</a> <a id="31140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31142" href="UF.EquivalenceExamples.html#31433" class="Function">q</a><a id="31143" class="Symbol">))</a>
 <a id="31147" class="Keyword">where</a>
  <a id="31155" href="UF.EquivalenceExamples.html#31155" class="Function">f</a> <a id="31157" class="Symbol">:</a> <a id="31159" class="Symbol">(</a><a id="31160" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31162" href="UF.EquivalenceExamples.html#31162" class="Bound">s</a> <a id="31164" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31166" class="Symbol">(</a><a id="31167" href="UF.EquivalenceExamples.html#31110" class="Bound">X</a> <a id="31169" class="Symbol">→</a> <a id="31171" href="UF.EquivalenceExamples.html#31114" class="Bound">Y</a><a id="31172" class="Symbol">)</a> <a id="31174" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="31176" href="UF.EquivalenceExamples.html#31118" class="Bound">r</a> <a id="31178" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="31180" href="UF.EquivalenceExamples.html#31162" class="Bound">s</a> <a id="31182" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="31184" href="MLTT.Pi.html#444" class="Function">id</a><a id="31186" class="Symbol">)</a> <a id="31188" class="Symbol">→</a> <a id="31190" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="31192" class="Symbol">(</a><a id="31193" href="Notation.General.html#398" class="Function">fiber</a> <a id="31199" href="UF.EquivalenceExamples.html#31118" class="Bound">r</a><a id="31200" class="Symbol">)</a>
  <a id="31204" href="UF.EquivalenceExamples.html#31155" class="Function">f</a> <a id="31206" class="Symbol">(</a><a id="31207" href="UF.EquivalenceExamples.html#31207" class="Bound">s</a> <a id="31209" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31211" href="UF.EquivalenceExamples.html#31211" class="Bound">rs</a><a id="31213" class="Symbol">)</a> <a id="31215" href="UF.EquivalenceExamples.html#31215" class="Bound">x</a> <a id="31217" class="Symbol">=</a> <a id="31219" class="Symbol">(</a><a id="31220" href="UF.EquivalenceExamples.html#31207" class="Bound">s</a> <a id="31222" href="UF.EquivalenceExamples.html#31215" class="Bound">x</a><a id="31223" class="Symbol">)</a> <a id="31225" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31227" class="Symbol">(</a><a id="31228" href="UF.EquivalenceExamples.html#31211" class="Bound">rs</a> <a id="31231" href="UF.EquivalenceExamples.html#31215" class="Bound">x</a><a id="31232" class="Symbol">)</a>

  <a id="31237" href="UF.EquivalenceExamples.html#31237" class="Function">g</a> <a id="31239" class="Symbol">:</a> <a id="31241" class="Symbol">((</a><a id="31243" href="UF.EquivalenceExamples.html#31243" class="Bound">x</a> <a id="31245" class="Symbol">:</a> <a id="31247" href="UF.EquivalenceExamples.html#31110" class="Bound">X</a><a id="31248" class="Symbol">)</a> <a id="31250" class="Symbol">→</a> <a id="31252" href="Notation.General.html#398" class="Function">fiber</a> <a id="31258" href="UF.EquivalenceExamples.html#31118" class="Bound">r</a> <a id="31260" href="UF.EquivalenceExamples.html#31243" class="Bound">x</a><a id="31261" class="Symbol">)</a> <a id="31263" class="Symbol">→</a> <a id="31265" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31267" href="UF.EquivalenceExamples.html#31267" class="Bound">s</a> <a id="31269" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31271" class="Symbol">(</a><a id="31272" href="UF.EquivalenceExamples.html#31110" class="Bound">X</a> <a id="31274" class="Symbol">→</a> <a id="31276" href="UF.EquivalenceExamples.html#31114" class="Bound">Y</a><a id="31277" class="Symbol">)</a> <a id="31279" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="31281" href="UF.EquivalenceExamples.html#31118" class="Bound">r</a> <a id="31283" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="31285" href="UF.EquivalenceExamples.html#31267" class="Bound">s</a> <a id="31287" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="31289" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="31294" href="UF.EquivalenceExamples.html#31237" class="Function">g</a> <a id="31296" href="UF.EquivalenceExamples.html#31296" class="Bound">α</a> <a id="31298" class="Symbol">=</a> <a id="31300" class="Symbol">(λ</a> <a id="31303" class="Symbol">(</a><a id="31304" href="UF.EquivalenceExamples.html#31304" class="Bound">x</a> <a id="31306" class="Symbol">:</a> <a id="31308" href="UF.EquivalenceExamples.html#31110" class="Bound">X</a><a id="31309" class="Symbol">)</a> <a id="31311" class="Symbol">→</a> <a id="31313" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="31317" class="Symbol">(</a><a id="31318" href="UF.EquivalenceExamples.html#31296" class="Bound">α</a> <a id="31320" href="UF.EquivalenceExamples.html#31304" class="Bound">x</a><a id="31321" class="Symbol">))</a> <a id="31324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31326" class="Symbol">(λ</a> <a id="31329" class="Symbol">(</a><a id="31330" href="UF.EquivalenceExamples.html#31330" class="Bound">x</a> <a id="31332" class="Symbol">:</a> <a id="31334" href="UF.EquivalenceExamples.html#31110" class="Bound">X</a><a id="31335" class="Symbol">)</a> <a id="31337" class="Symbol">→</a> <a id="31339" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="31343" class="Symbol">(</a><a id="31344" href="UF.EquivalenceExamples.html#31296" class="Bound">α</a> <a id="31346" href="UF.EquivalenceExamples.html#31330" class="Bound">x</a><a id="31347" class="Symbol">))</a>

  <a id="31353" href="UF.EquivalenceExamples.html#31353" class="Function">p</a> <a id="31355" class="Symbol">:</a> <a id="31357" class="Symbol">(</a><a id="31358" href="UF.EquivalenceExamples.html#31358" class="Bound">srs</a> <a id="31362" class="Symbol">:</a> <a id="31364" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31366" href="UF.EquivalenceExamples.html#31366" class="Bound">s</a> <a id="31368" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31370" class="Symbol">(</a><a id="31371" href="UF.EquivalenceExamples.html#31110" class="Bound">X</a> <a id="31373" class="Symbol">→</a> <a id="31375" href="UF.EquivalenceExamples.html#31114" class="Bound">Y</a><a id="31376" class="Symbol">)</a> <a id="31378" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="31380" href="UF.EquivalenceExamples.html#31118" class="Bound">r</a> <a id="31382" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="31384" href="UF.EquivalenceExamples.html#31366" class="Bound">s</a> <a id="31386" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="31388" href="MLTT.Pi.html#444" class="Function">id</a><a id="31390" class="Symbol">)</a> <a id="31392" class="Symbol">→</a> <a id="31394" href="UF.EquivalenceExamples.html#31237" class="Function">g</a> <a id="31396" class="Symbol">(</a><a id="31397" href="UF.EquivalenceExamples.html#31155" class="Function">f</a> <a id="31399" href="UF.EquivalenceExamples.html#31358" class="Bound">srs</a><a id="31402" class="Symbol">)</a> <a id="31404" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31406" href="UF.EquivalenceExamples.html#31358" class="Bound">srs</a>
  <a id="31412" href="UF.EquivalenceExamples.html#31353" class="Function">p</a> <a id="31414" class="Symbol">(</a><a id="31415" href="UF.EquivalenceExamples.html#31415" class="Bound">s</a> <a id="31417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31419" href="UF.EquivalenceExamples.html#31419" class="Bound">rs</a><a id="31421" class="Symbol">)</a> <a id="31423" class="Symbol">=</a> <a id="31425" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="31433" href="UF.EquivalenceExamples.html#31433" class="Function">q</a> <a id="31435" class="Symbol">:</a> <a id="31437" class="Symbol">(</a><a id="31438" href="UF.EquivalenceExamples.html#31438" class="Bound">α</a> <a id="31440" class="Symbol">:</a> <a id="31442" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="31444" href="UF.EquivalenceExamples.html#31444" class="Bound">x</a> <a id="31446" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="31448" href="UF.EquivalenceExamples.html#31110" class="Bound">X</a> <a id="31450" href="MLTT.Pi.html#321" class="Function">,</a> <a id="31452" href="Notation.General.html#398" class="Function">fiber</a> <a id="31458" href="UF.EquivalenceExamples.html#31118" class="Bound">r</a> <a id="31460" href="UF.EquivalenceExamples.html#31444" class="Bound">x</a><a id="31461" class="Symbol">)</a> <a id="31463" class="Symbol">→</a> <a id="31465" href="UF.EquivalenceExamples.html#31155" class="Function">f</a> <a id="31467" class="Symbol">(</a><a id="31468" href="UF.EquivalenceExamples.html#31237" class="Function">g</a> <a id="31470" href="UF.EquivalenceExamples.html#31438" class="Bound">α</a><a id="31471" class="Symbol">)</a> <a id="31473" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31475" href="UF.EquivalenceExamples.html#31438" class="Bound">α</a>
  <a id="31479" href="UF.EquivalenceExamples.html#31433" class="Function">q</a> <a id="31481" href="UF.EquivalenceExamples.html#31481" class="Bound">α</a> <a id="31483" class="Symbol">=</a> <a id="31485" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="31491" class="Markup">\end{code}</a><a id="31501" class="Background">

Added 10 February 2020 by Tom de Jong.

</a><a id="31543" class="Markup">\begin{code}</a>

<a id="fiber-of-composite"></a><a id="31557" href="UF.EquivalenceExamples.html#31557" class="Function">fiber-of-composite</a> <a id="31576" class="Symbol">:</a> <a id="31578" class="Symbol">{</a><a id="31579" href="UF.EquivalenceExamples.html#31579" class="Bound">X</a> <a id="31581" class="Symbol">:</a> <a id="31583" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="31585" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31587" class="Symbol">}</a> <a id="31589" class="Symbol">{</a><a id="31590" href="UF.EquivalenceExamples.html#31590" class="Bound">Y</a> <a id="31592" class="Symbol">:</a> <a id="31594" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="31596" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31598" class="Symbol">}</a> <a id="31600" class="Symbol">{</a><a id="31601" href="UF.EquivalenceExamples.html#31601" class="Bound">Z</a> <a id="31603" class="Symbol">:</a> <a id="31605" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="31607" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31609" class="Symbol">}</a> <a id="31611" class="Symbol">(</a><a id="31612" href="UF.EquivalenceExamples.html#31612" class="Bound">f</a> <a id="31614" class="Symbol">:</a> <a id="31616" href="UF.EquivalenceExamples.html#31579" class="Bound">X</a> <a id="31618" class="Symbol">→</a> <a id="31620" href="UF.EquivalenceExamples.html#31590" class="Bound">Y</a><a id="31621" class="Symbol">)</a> <a id="31623" class="Symbol">(</a><a id="31624" href="UF.EquivalenceExamples.html#31624" class="Bound">g</a> <a id="31626" class="Symbol">:</a> <a id="31628" href="UF.EquivalenceExamples.html#31590" class="Bound">Y</a> <a id="31630" class="Symbol">→</a> <a id="31632" href="UF.EquivalenceExamples.html#31601" class="Bound">Z</a><a id="31633" class="Symbol">)</a>
                   <a id="31654" class="Symbol">→</a> <a id="31656" class="Symbol">(</a><a id="31657" href="UF.EquivalenceExamples.html#31657" class="Bound">z</a> <a id="31659" class="Symbol">:</a> <a id="31661" href="UF.EquivalenceExamples.html#31601" class="Bound">Z</a><a id="31662" class="Symbol">)</a>
                   <a id="31683" class="Symbol">→</a> <a id="31685" href="Notation.General.html#398" class="Function">fiber</a> <a id="31691" class="Symbol">(</a><a id="31692" href="UF.EquivalenceExamples.html#31624" class="Bound">g</a> <a id="31694" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="31696" href="UF.EquivalenceExamples.html#31612" class="Bound">f</a><a id="31697" class="Symbol">)</a> <a id="31699" href="UF.EquivalenceExamples.html#31657" class="Bound">z</a>
                   <a id="31720" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="31722" class="Symbol">(</a><a id="31723" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31725" href="UF.EquivalenceExamples.html#31725" class="Bound">(</a><a id="31726" href="UF.EquivalenceExamples.html#31726" class="Bound">y</a> <a id="31728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31730" href="UF.EquivalenceExamples.html#31725" class="Bound">_)</a> <a id="31733" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31735" href="Notation.General.html#398" class="Function">fiber</a> <a id="31741" href="UF.EquivalenceExamples.html#31624" class="Bound">g</a> <a id="31743" href="UF.EquivalenceExamples.html#31657" class="Bound">z</a> <a id="31745" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="31747" href="Notation.General.html#398" class="Function">fiber</a> <a id="31753" href="UF.EquivalenceExamples.html#31612" class="Bound">f</a> <a id="31755" href="UF.EquivalenceExamples.html#31726" class="Bound">y</a><a id="31756" class="Symbol">)</a>
<a id="31758" href="UF.EquivalenceExamples.html#31557" class="Function">fiber-of-composite</a> <a id="31777" class="Symbol">{</a><a id="31778" href="UF.EquivalenceExamples.html#31778" class="Bound">𝓤</a><a id="31779" class="Symbol">}</a> <a id="31781" class="Symbol">{</a><a id="31782" href="UF.EquivalenceExamples.html#31782" class="Bound">𝓥</a><a id="31783" class="Symbol">}</a> <a id="31785" class="Symbol">{</a><a id="31786" href="UF.EquivalenceExamples.html#31786" class="Bound">𝓦</a><a id="31787" class="Symbol">}</a> <a id="31789" class="Symbol">{</a><a id="31790" href="UF.EquivalenceExamples.html#31790" class="Bound">X</a><a id="31791" class="Symbol">}</a> <a id="31793" class="Symbol">{</a><a id="31794" href="UF.EquivalenceExamples.html#31794" class="Bound">Y</a><a id="31795" class="Symbol">}</a> <a id="31797" class="Symbol">{</a><a id="31798" href="UF.EquivalenceExamples.html#31798" class="Bound">Z</a><a id="31799" class="Symbol">}</a> <a id="31801" href="UF.EquivalenceExamples.html#31801" class="Bound">f</a> <a id="31803" href="UF.EquivalenceExamples.html#31803" class="Bound">g</a> <a id="31805" href="UF.EquivalenceExamples.html#31805" class="Bound">z</a> <a id="31807" class="Symbol">=</a>
 <a id="31810" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="31817" href="UF.EquivalenceExamples.html#31846" class="Function">ϕ</a> <a id="31819" class="Symbol">(</a><a id="31820" href="UF.EquivalenceExamples.html#31963" class="Function">ψ</a> <a id="31822" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31824" class="Symbol">(</a><a id="31825" href="UF.EquivalenceExamples.html#32086" class="Function">ψϕ</a> <a id="31828" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31830" href="UF.EquivalenceExamples.html#32155" class="Function">ϕψ</a><a id="31832" class="Symbol">))</a>
  <a id="31837" class="Keyword">where</a>
   <a id="31846" href="UF.EquivalenceExamples.html#31846" class="Function">ϕ</a> <a id="31848" class="Symbol">:</a> <a id="31850" href="Notation.General.html#398" class="Function">fiber</a> <a id="31856" class="Symbol">(</a><a id="31857" href="UF.EquivalenceExamples.html#31803" class="Bound">g</a> <a id="31859" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="31861" href="UF.EquivalenceExamples.html#31801" class="Bound">f</a><a id="31862" class="Symbol">)</a> <a id="31864" href="UF.EquivalenceExamples.html#31805" class="Bound">z</a>
     <a id="31871" class="Symbol">→</a> <a id="31873" class="Symbol">(</a><a id="31874" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31876" href="UF.EquivalenceExamples.html#31876" class="Bound">w</a> <a id="31878" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31880" class="Symbol">(</a><a id="31881" href="Notation.General.html#398" class="Function">fiber</a> <a id="31887" href="UF.EquivalenceExamples.html#31803" class="Bound">g</a> <a id="31889" href="UF.EquivalenceExamples.html#31805" class="Bound">z</a><a id="31890" class="Symbol">)</a> <a id="31892" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="31894" href="Notation.General.html#398" class="Function">fiber</a> <a id="31900" href="UF.EquivalenceExamples.html#31801" class="Bound">f</a> <a id="31902" class="Symbol">(</a><a id="31903" href="Notation.General.html#593" class="Function">fiber-point</a> <a id="31915" href="UF.EquivalenceExamples.html#31876" class="Bound">w</a><a id="31916" class="Symbol">))</a>
   <a id="31922" href="UF.EquivalenceExamples.html#31846" class="Function">ϕ</a> <a id="31924" class="Symbol">(</a><a id="31925" href="UF.EquivalenceExamples.html#31925" class="Bound">x</a> <a id="31927" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31929" href="UF.EquivalenceExamples.html#31929" class="Bound">p</a><a id="31930" class="Symbol">)</a> <a id="31932" class="Symbol">=</a> <a id="31934" class="Symbol">((</a><a id="31936" href="UF.EquivalenceExamples.html#31801" class="Bound">f</a> <a id="31938" href="UF.EquivalenceExamples.html#31925" class="Bound">x</a><a id="31939" class="Symbol">)</a> <a id="31941" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31943" href="UF.EquivalenceExamples.html#31929" class="Bound">p</a><a id="31944" class="Symbol">)</a> <a id="31946" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31948" class="Symbol">(</a><a id="31949" href="UF.EquivalenceExamples.html#31925" class="Bound">x</a> <a id="31951" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31953" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="31957" class="Symbol">)</a>

   <a id="31963" href="UF.EquivalenceExamples.html#31963" class="Function">ψ</a> <a id="31965" class="Symbol">:</a> <a id="31967" class="Symbol">(</a><a id="31968" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="31970" href="UF.EquivalenceExamples.html#31970" class="Bound">w</a> <a id="31972" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="31974" class="Symbol">(</a><a id="31975" href="Notation.General.html#398" class="Function">fiber</a> <a id="31981" href="UF.EquivalenceExamples.html#31803" class="Bound">g</a> <a id="31983" href="UF.EquivalenceExamples.html#31805" class="Bound">z</a><a id="31984" class="Symbol">)</a> <a id="31986" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="31988" href="Notation.General.html#398" class="Function">fiber</a> <a id="31994" href="UF.EquivalenceExamples.html#31801" class="Bound">f</a> <a id="31996" class="Symbol">(</a><a id="31997" href="Notation.General.html#593" class="Function">fiber-point</a> <a id="32009" href="UF.EquivalenceExamples.html#31970" class="Bound">w</a><a id="32010" class="Symbol">))</a>
     <a id="32018" class="Symbol">→</a> <a id="32020" href="Notation.General.html#398" class="Function">fiber</a> <a id="32026" class="Symbol">(</a><a id="32027" href="UF.EquivalenceExamples.html#31803" class="Bound">g</a> <a id="32029" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="32031" href="UF.EquivalenceExamples.html#31801" class="Bound">f</a><a id="32032" class="Symbol">)</a> <a id="32034" href="UF.EquivalenceExamples.html#31805" class="Bound">z</a>
   <a id="32039" href="UF.EquivalenceExamples.html#31963" class="Function">ψ</a> <a id="32041" class="Symbol">((</a><a id="32043" href="UF.EquivalenceExamples.html#32043" class="Bound">y</a> <a id="32045" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32047" href="UF.EquivalenceExamples.html#32047" class="Bound">q</a><a id="32048" class="Symbol">)</a> <a id="32050" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32052" class="Symbol">(</a><a id="32053" href="UF.EquivalenceExamples.html#32053" class="Bound">x</a> <a id="32055" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32057" href="UF.EquivalenceExamples.html#32057" class="Bound">p</a><a id="32058" class="Symbol">))</a> <a id="32061" class="Symbol">=</a> <a id="32063" href="UF.EquivalenceExamples.html#32053" class="Bound">x</a> <a id="32065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32067" class="Symbol">((</a><a id="32069" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="32072" href="UF.EquivalenceExamples.html#31803" class="Bound">g</a> <a id="32074" href="UF.EquivalenceExamples.html#32057" class="Bound">p</a><a id="32075" class="Symbol">)</a> <a id="32077" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="32079" href="UF.EquivalenceExamples.html#32047" class="Bound">q</a><a id="32080" class="Symbol">)</a>

   <a id="32086" href="UF.EquivalenceExamples.html#32086" class="Function">ψϕ</a> <a id="32089" class="Symbol">:</a> <a id="32091" class="Symbol">(</a><a id="32092" href="UF.EquivalenceExamples.html#32092" class="Bound">w</a> <a id="32094" class="Symbol">:</a> <a id="32096" href="Notation.General.html#398" class="Function">fiber</a> <a id="32102" class="Symbol">(</a><a id="32103" href="UF.EquivalenceExamples.html#31803" class="Bound">g</a> <a id="32105" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="32107" href="UF.EquivalenceExamples.html#31801" class="Bound">f</a><a id="32108" class="Symbol">)</a> <a id="32110" href="UF.EquivalenceExamples.html#31805" class="Bound">z</a><a id="32111" class="Symbol">)</a> <a id="32113" class="Symbol">→</a> <a id="32115" href="UF.EquivalenceExamples.html#31963" class="Function">ψ</a> <a id="32117" class="Symbol">(</a><a id="32118" href="UF.EquivalenceExamples.html#31846" class="Function">ϕ</a> <a id="32120" href="UF.EquivalenceExamples.html#32092" class="Bound">w</a><a id="32121" class="Symbol">)</a> <a id="32123" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32125" href="UF.EquivalenceExamples.html#32092" class="Bound">w</a>
   <a id="32130" href="UF.EquivalenceExamples.html#32086" class="Function">ψϕ</a> <a id="32133" class="Symbol">(</a><a id="32134" href="UF.EquivalenceExamples.html#32134" class="Bound">x</a> <a id="32136" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32138" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="32142" class="Symbol">)</a> <a id="32144" class="Symbol">=</a> <a id="32146" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="32155" href="UF.EquivalenceExamples.html#32155" class="Function">ϕψ</a> <a id="32158" class="Symbol">:</a> <a id="32160" class="Symbol">(</a><a id="32161" href="UF.EquivalenceExamples.html#32161" class="Bound">w</a> <a id="32163" class="Symbol">:</a> <a id="32165" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="32167" href="UF.EquivalenceExamples.html#32167" class="Bound">w</a> <a id="32169" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="32171" class="Symbol">(</a><a id="32172" href="Notation.General.html#398" class="Function">fiber</a> <a id="32178" href="UF.EquivalenceExamples.html#31803" class="Bound">g</a> <a id="32180" href="UF.EquivalenceExamples.html#31805" class="Bound">z</a><a id="32181" class="Symbol">)</a> <a id="32183" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="32185" href="Notation.General.html#398" class="Function">fiber</a> <a id="32191" href="UF.EquivalenceExamples.html#31801" class="Bound">f</a> <a id="32193" class="Symbol">(</a><a id="32194" href="Notation.General.html#593" class="Function">fiber-point</a> <a id="32206" href="UF.EquivalenceExamples.html#32167" class="Bound">w</a><a id="32207" class="Symbol">))</a>
      <a id="32216" class="Symbol">→</a> <a id="32218" href="UF.EquivalenceExamples.html#31846" class="Function">ϕ</a> <a id="32220" class="Symbol">(</a><a id="32221" href="UF.EquivalenceExamples.html#31963" class="Function">ψ</a> <a id="32223" href="UF.EquivalenceExamples.html#32161" class="Bound">w</a><a id="32224" class="Symbol">)</a> <a id="32226" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32228" href="UF.EquivalenceExamples.html#32161" class="Bound">w</a>
   <a id="32233" href="UF.EquivalenceExamples.html#32155" class="Function">ϕψ</a> <a id="32236" class="Symbol">((</a><a id="32238" class="DottedPattern Symbol">.(</a><a id="32240" href="UF.EquivalenceExamples.html#31801" class="DottedPattern Bound">f</a> <a id="32242" href="UF.EquivalenceExamples.html#32256" class="DottedPattern Bound">x</a><a id="32243" class="DottedPattern Symbol">)</a> <a id="32245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32247" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="32251" class="Symbol">)</a> <a id="32253" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32255" class="Symbol">(</a><a id="32256" href="UF.EquivalenceExamples.html#32256" class="Bound">x</a> <a id="32258" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32260" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="32264" class="Symbol">))</a> <a id="32267" class="Symbol">=</a> <a id="32269" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="fiber-of-unique-to-𝟙"></a><a id="32275" href="UF.EquivalenceExamples.html#32275" class="Function">fiber-of-unique-to-𝟙</a> <a id="32296" class="Symbol">:</a> <a id="32298" class="Symbol">{</a><a id="32299" href="UF.EquivalenceExamples.html#32299" class="Bound">𝓥</a> <a id="32301" class="Symbol">:</a> <a id="32303" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="32311" class="Symbol">}</a> <a id="32313" class="Symbol">{</a><a id="32314" href="UF.EquivalenceExamples.html#32314" class="Bound">X</a> <a id="32316" class="Symbol">:</a> <a id="32318" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="32320" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32322" class="Symbol">}</a>
                     <a id="32345" class="Symbol">→</a> <a id="32347" class="Symbol">(</a><a id="32348" href="UF.EquivalenceExamples.html#32348" class="Bound">u</a> <a id="32350" class="Symbol">:</a> <a id="32352" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="32353" class="Symbol">)</a>
                     <a id="32376" class="Symbol">→</a> <a id="32378" href="Notation.General.html#398" class="Function">fiber</a> <a id="32384" class="Symbol">(</a><a id="32385" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="32397" class="Symbol">{_}</a> <a id="32401" class="Symbol">{</a><a id="32402" href="UF.EquivalenceExamples.html#32299" class="Bound">𝓥</a><a id="32403" class="Symbol">}</a> <a id="32405" class="Symbol">{</a><a id="32406" href="UF.EquivalenceExamples.html#32314" class="Bound">X</a><a id="32407" class="Symbol">})</a> <a id="32410" href="UF.EquivalenceExamples.html#32348" class="Bound">u</a> <a id="32412" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="32414" href="UF.EquivalenceExamples.html#32314" class="Bound">X</a>
<a id="32416" href="UF.EquivalenceExamples.html#32275" class="Function">fiber-of-unique-to-𝟙</a> <a id="32437" class="Symbol">{</a><a id="32438" href="UF.EquivalenceExamples.html#32438" class="Bound">𝓤</a><a id="32439" class="Symbol">}</a> <a id="32441" class="Symbol">{</a><a id="32442" href="UF.EquivalenceExamples.html#32442" class="Bound">𝓥</a><a id="32443" class="Symbol">}</a> <a id="32445" class="Symbol">{</a><a id="32446" href="UF.EquivalenceExamples.html#32446" class="Bound">X</a><a id="32447" class="Symbol">}</a> <a id="32449" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="32451" class="Symbol">=</a>
 <a id="32454" class="Symbol">(</a><a id="32455" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="32457" href="UF.EquivalenceExamples.html#32457" class="Bound">x</a> <a id="32459" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="32461" href="UF.EquivalenceExamples.html#32446" class="Bound">X</a> <a id="32463" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="32465" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="32477" href="UF.EquivalenceExamples.html#32457" class="Bound">x</a> <a id="32479" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32481" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="32482" class="Symbol">)</a> <a id="32484" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="32487" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="32494" href="UF.EquivalenceExamples.html#32589" class="Function">ψ</a> <a id="32496" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="32499" href="UF.EquivalenceExamples.html#32446" class="Bound">X</a> <a id="32501" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="32503" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="32504" class="Symbol">{</a><a id="32505" href="UF.EquivalenceExamples.html#32442" class="Bound">𝓥</a><a id="32506" class="Symbol">}</a>                      <a id="32529" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="32532" href="UF.EquivalenceExamples.html#7964" class="Function">𝟙-rneutral</a> <a id="32543" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="32546" href="UF.EquivalenceExamples.html#32446" class="Bound">X</a>                             <a id="32576" href="UF.Equiv.html#2815" class="Function Operator">■</a>
  <a id="32580" class="Keyword">where</a>
   <a id="32589" href="UF.EquivalenceExamples.html#32589" class="Function">ψ</a> <a id="32591" class="Symbol">:</a> <a id="32593" class="Symbol">(</a><a id="32594" href="UF.EquivalenceExamples.html#32594" class="Bound">x</a> <a id="32596" class="Symbol">:</a> <a id="32598" href="UF.EquivalenceExamples.html#32446" class="Bound">X</a><a id="32599" class="Symbol">)</a> <a id="32601" class="Symbol">→</a> <a id="32603" class="Symbol">(</a><a id="32604" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="32606" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32608" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="32609" class="Symbol">)</a> <a id="32611" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="32613" href="MLTT.Unit.html#129" class="Record">𝟙</a>
   <a id="32618" href="UF.EquivalenceExamples.html#32589" class="Function">ψ</a> <a id="32620" href="UF.EquivalenceExamples.html#32620" class="Bound">x</a> <a id="32622" class="Symbol">=</a> <a id="32624" href="UF.EquivalenceExamples.html#25473" class="Function">singleton-≃-𝟙</a>
         <a id="32647" class="Symbol">(</a><a id="32648" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a> <a id="32677" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="32682" class="Symbol">(</a><a id="32683" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="32698" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a><a id="32707" class="Symbol">))</a>

<a id="∼-fiber-identifications-≃"></a><a id="32711" href="UF.EquivalenceExamples.html#32711" class="Function">∼-fiber-identifications-≃</a> <a id="32737" class="Symbol">:</a> <a id="32739" class="Symbol">{</a><a id="32740" href="UF.EquivalenceExamples.html#32740" class="Bound">X</a> <a id="32742" class="Symbol">:</a> <a id="32744" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="32746" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32748" class="Symbol">}</a> <a id="32750" class="Symbol">{</a><a id="32751" href="UF.EquivalenceExamples.html#32751" class="Bound">Y</a> <a id="32753" class="Symbol">:</a> <a id="32755" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="32757" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32759" class="Symbol">}</a> <a id="32761" class="Symbol">{</a><a id="32762" href="UF.EquivalenceExamples.html#32762" class="Bound">f</a> <a id="32764" class="Symbol">:</a> <a id="32766" href="UF.EquivalenceExamples.html#32740" class="Bound">X</a> <a id="32768" class="Symbol">→</a> <a id="32770" href="UF.EquivalenceExamples.html#32751" class="Bound">Y</a><a id="32771" class="Symbol">}</a> <a id="32773" class="Symbol">{</a><a id="32774" href="UF.EquivalenceExamples.html#32774" class="Bound">g</a> <a id="32776" class="Symbol">:</a> <a id="32778" href="UF.EquivalenceExamples.html#32740" class="Bound">X</a> <a id="32780" class="Symbol">→</a> <a id="32782" href="UF.EquivalenceExamples.html#32751" class="Bound">Y</a><a id="32783" class="Symbol">}</a>
                          <a id="32811" class="Symbol">→</a> <a id="32813" href="UF.EquivalenceExamples.html#32762" class="Bound">f</a> <a id="32815" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="32817" href="UF.EquivalenceExamples.html#32774" class="Bound">g</a>
                          <a id="32845" class="Symbol">→</a> <a id="32847" class="Symbol">(</a><a id="32848" href="UF.EquivalenceExamples.html#32848" class="Bound">y</a> <a id="32850" class="Symbol">:</a> <a id="32852" href="UF.EquivalenceExamples.html#32751" class="Bound">Y</a><a id="32853" class="Symbol">)</a> <a id="32855" class="Symbol">(</a><a id="32856" href="UF.EquivalenceExamples.html#32856" class="Bound">x</a> <a id="32858" class="Symbol">:</a> <a id="32860" href="UF.EquivalenceExamples.html#32740" class="Bound">X</a><a id="32861" class="Symbol">)</a>
                          <a id="32889" class="Symbol">→</a> <a id="32891" class="Symbol">(</a><a id="32892" href="UF.EquivalenceExamples.html#32762" class="Bound">f</a> <a id="32894" href="UF.EquivalenceExamples.html#32856" class="Bound">x</a> <a id="32896" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32898" href="UF.EquivalenceExamples.html#32848" class="Bound">y</a><a id="32899" class="Symbol">)</a> <a id="32901" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="32903" class="Symbol">(</a><a id="32904" href="UF.EquivalenceExamples.html#32774" class="Bound">g</a> <a id="32906" href="UF.EquivalenceExamples.html#32856" class="Bound">x</a> <a id="32908" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32910" href="UF.EquivalenceExamples.html#32848" class="Bound">y</a><a id="32911" class="Symbol">)</a>
<a id="32913" href="UF.EquivalenceExamples.html#32711" class="Function">∼-fiber-identifications-≃</a> <a id="32939" class="Symbol">{</a><a id="32940" href="UF.EquivalenceExamples.html#32940" class="Bound">𝓤</a><a id="32941" class="Symbol">}</a> <a id="32943" class="Symbol">{</a><a id="32944" href="UF.EquivalenceExamples.html#32944" class="Bound">𝓥</a><a id="32945" class="Symbol">}</a> <a id="32947" class="Symbol">{</a><a id="32948" href="UF.EquivalenceExamples.html#32948" class="Bound">X</a><a id="32949" class="Symbol">}</a> <a id="32951" class="Symbol">{</a><a id="32952" href="UF.EquivalenceExamples.html#32952" class="Bound">Y</a><a id="32953" class="Symbol">}</a> <a id="32955" class="Symbol">{</a><a id="32956" href="UF.EquivalenceExamples.html#32956" class="Bound">f</a><a id="32957" class="Symbol">}</a> <a id="32959" class="Symbol">{</a><a id="32960" href="UF.EquivalenceExamples.html#32960" class="Bound">g</a><a id="32961" class="Symbol">}</a> <a id="32963" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="32965" href="UF.EquivalenceExamples.html#32965" class="Bound">y</a> <a id="32967" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a> <a id="32969" class="Symbol">=</a> <a id="32971" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="32978" href="UF.EquivalenceExamples.html#33005" class="Function">α</a> <a id="32980" class="Symbol">(</a><a id="32981" href="UF.EquivalenceExamples.html#33051" class="Function">β</a> <a id="32983" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32985" class="Symbol">(</a><a id="32986" href="UF.EquivalenceExamples.html#33094" class="Function">βα</a> <a id="32989" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32991" href="UF.EquivalenceExamples.html#33408" class="Function">αβ</a><a id="32993" class="Symbol">))</a>
 <a id="32997" class="Keyword">where</a>
  <a id="33005" href="UF.EquivalenceExamples.html#33005" class="Function">α</a> <a id="33007" class="Symbol">:</a> <a id="33009" href="UF.EquivalenceExamples.html#32956" class="Bound">f</a> <a id="33011" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a> <a id="33013" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33015" href="UF.EquivalenceExamples.html#32965" class="Bound">y</a> <a id="33017" class="Symbol">→</a> <a id="33019" href="UF.EquivalenceExamples.html#32960" class="Bound">g</a> <a id="33021" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a> <a id="33023" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33025" href="UF.EquivalenceExamples.html#32965" class="Bound">y</a>
  <a id="33029" href="UF.EquivalenceExamples.html#33005" class="Function">α</a> <a id="33031" href="UF.EquivalenceExamples.html#33031" class="Bound">p</a> <a id="33033" class="Symbol">=</a> <a id="33035" class="Symbol">(</a><a id="33036" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33038" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33039" class="Symbol">)</a> <a id="33041" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="33044" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33046" href="UF.EquivalenceExamples.html#33031" class="Bound">p</a>

  <a id="33051" href="UF.EquivalenceExamples.html#33051" class="Function">β</a> <a id="33053" class="Symbol">:</a> <a id="33055" href="UF.EquivalenceExamples.html#32960" class="Bound">g</a> <a id="33057" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a> <a id="33059" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33061" href="UF.EquivalenceExamples.html#32965" class="Bound">y</a> <a id="33063" class="Symbol">→</a> <a id="33065" href="UF.EquivalenceExamples.html#32956" class="Bound">f</a> <a id="33067" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a> <a id="33069" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33071" href="UF.EquivalenceExamples.html#32965" class="Bound">y</a>
  <a id="33075" href="UF.EquivalenceExamples.html#33051" class="Function">β</a> <a id="33077" href="UF.EquivalenceExamples.html#33077" class="Bound">q</a> <a id="33079" class="Symbol">=</a> <a id="33081" class="Symbol">(</a><a id="33082" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33084" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33085" class="Symbol">)</a> <a id="33087" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33089" href="UF.EquivalenceExamples.html#33077" class="Bound">q</a>

  <a id="33094" href="UF.EquivalenceExamples.html#33094" class="Function">βα</a> <a id="33097" class="Symbol">:</a> <a id="33099" class="Symbol">(</a><a id="33100" href="UF.EquivalenceExamples.html#33100" class="Bound">p</a> <a id="33102" class="Symbol">:</a> <a id="33104" href="UF.EquivalenceExamples.html#32956" class="Bound">f</a> <a id="33106" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a> <a id="33108" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33110" href="UF.EquivalenceExamples.html#32965" class="Bound">y</a><a id="33111" class="Symbol">)</a> <a id="33113" class="Symbol">→</a> <a id="33115" href="UF.EquivalenceExamples.html#33051" class="Function">β</a> <a id="33117" class="Symbol">(</a><a id="33118" href="UF.EquivalenceExamples.html#33005" class="Function">α</a> <a id="33120" href="UF.EquivalenceExamples.html#33100" class="Bound">p</a><a id="33121" class="Symbol">)</a> <a id="33123" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33125" href="UF.EquivalenceExamples.html#33100" class="Bound">p</a>
  <a id="33129" href="UF.EquivalenceExamples.html#33094" class="Function">βα</a> <a id="33132" href="UF.EquivalenceExamples.html#33132" class="Bound">p</a> <a id="33134" class="Symbol">=</a> <a id="33136" href="UF.EquivalenceExamples.html#33051" class="Function">β</a> <a id="33138" class="Symbol">(</a><a id="33139" href="UF.EquivalenceExamples.html#33005" class="Function">α</a> <a id="33141" href="UF.EquivalenceExamples.html#33132" class="Bound">p</a><a id="33142" class="Symbol">)</a>                <a id="33159" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
         <a id="33176" class="Symbol">(</a><a id="33177" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33179" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33180" class="Symbol">)</a> <a id="33182" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33184" class="Symbol">((</a><a id="33186" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33188" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33189" class="Symbol">)</a> <a id="33191" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="33194" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33196" href="UF.EquivalenceExamples.html#33132" class="Bound">p</a><a id="33197" class="Symbol">)</a> <a id="33199" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="33202" class="Symbol">(</a><a id="33203" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="33210" class="Symbol">(</a><a id="33211" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33213" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33214" class="Symbol">)</a> <a id="33216" class="Symbol">((</a><a id="33218" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33220" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33221" class="Symbol">)</a> <a id="33223" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="33225" class="Symbol">)</a> <a id="33227" href="UF.EquivalenceExamples.html#33132" class="Bound">p</a><a id="33228" class="Symbol">)</a> <a id="33230" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="33233" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="33244" class="Symbol">(</a><a id="33245" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33247" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33248" class="Symbol">)</a> <a id="33250" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33252" class="Symbol">(</a><a id="33253" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33255" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33256" class="Symbol">)</a> <a id="33258" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="33261" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33263" href="UF.EquivalenceExamples.html#33132" class="Bound">p</a>   <a id="33267" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="33270" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="33273" class="Symbol">(λ</a> <a id="33276" href="UF.EquivalenceExamples.html#33276" class="Bound">-</a> <a id="33278" class="Symbol">→</a> <a id="33280" href="UF.EquivalenceExamples.html#33276" class="Bound">-</a> <a id="33282" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33284" href="UF.EquivalenceExamples.html#33132" class="Bound">p</a><a id="33285" class="Symbol">)</a> <a id="33287" class="Symbol">((</a><a id="33289" href="UF.Base.html#12891" class="Function">right-inverse</a> <a id="33303" class="Symbol">(</a><a id="33304" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33306" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33307" class="Symbol">))</a> <a id="33310" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="33312" class="Symbol">)</a> <a id="33314" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="33325" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="33330" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33332" href="UF.EquivalenceExamples.html#33132" class="Bound">p</a>               <a id="33348" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="33351" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="33369" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="33380" href="UF.EquivalenceExamples.html#33132" class="Bound">p</a>                      <a id="33403" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="33408" href="UF.EquivalenceExamples.html#33408" class="Function">αβ</a> <a id="33411" class="Symbol">:</a> <a id="33413" class="Symbol">(</a><a id="33414" href="UF.EquivalenceExamples.html#33414" class="Bound">q</a> <a id="33416" class="Symbol">:</a> <a id="33418" href="UF.EquivalenceExamples.html#32960" class="Bound">g</a> <a id="33420" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a> <a id="33422" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33424" href="UF.EquivalenceExamples.html#32965" class="Bound">y</a><a id="33425" class="Symbol">)</a> <a id="33427" class="Symbol">→</a> <a id="33429" href="UF.EquivalenceExamples.html#33005" class="Function">α</a> <a id="33431" class="Symbol">(</a><a id="33432" href="UF.EquivalenceExamples.html#33051" class="Function">β</a> <a id="33434" href="UF.EquivalenceExamples.html#33414" class="Bound">q</a><a id="33435" class="Symbol">)</a> <a id="33437" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33439" href="UF.EquivalenceExamples.html#33414" class="Bound">q</a>
  <a id="33443" href="UF.EquivalenceExamples.html#33408" class="Function">αβ</a> <a id="33446" href="UF.EquivalenceExamples.html#33446" class="Bound">q</a> <a id="33448" class="Symbol">=</a> <a id="33450" href="UF.EquivalenceExamples.html#33005" class="Function">α</a> <a id="33452" class="Symbol">(</a><a id="33453" href="UF.EquivalenceExamples.html#33051" class="Function">β</a> <a id="33455" href="UF.EquivalenceExamples.html#33446" class="Bound">q</a><a id="33456" class="Symbol">)</a>                <a id="33473" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
         <a id="33490" class="Symbol">(</a><a id="33491" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33493" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33494" class="Symbol">)</a> <a id="33496" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="33499" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33501" class="Symbol">((</a><a id="33503" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33505" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33506" class="Symbol">)</a> <a id="33508" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33510" href="UF.EquivalenceExamples.html#33446" class="Bound">q</a><a id="33511" class="Symbol">)</a> <a id="33513" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="33516" class="Symbol">(</a><a id="33517" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="33524" class="Symbol">((</a><a id="33526" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33528" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33529" class="Symbol">)</a> <a id="33531" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="33533" class="Symbol">)</a> <a id="33535" class="Symbol">(</a><a id="33536" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33538" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33539" class="Symbol">)</a> <a id="33541" href="UF.EquivalenceExamples.html#33446" class="Bound">q</a><a id="33542" class="Symbol">)</a> <a id="33544" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="33547" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="33558" class="Symbol">(</a><a id="33559" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33561" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33562" class="Symbol">)</a> <a id="33564" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="33567" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33569" class="Symbol">(</a><a id="33570" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33572" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33573" class="Symbol">)</a> <a id="33575" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33577" href="UF.EquivalenceExamples.html#33446" class="Bound">q</a>   <a id="33581" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="33584" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="33587" class="Symbol">(λ</a> <a id="33590" href="UF.EquivalenceExamples.html#33590" class="Bound">-</a> <a id="33592" class="Symbol">→</a> <a id="33594" href="UF.EquivalenceExamples.html#33590" class="Bound">-</a> <a id="33596" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33598" href="UF.EquivalenceExamples.html#33446" class="Bound">q</a><a id="33599" class="Symbol">)</a> <a id="33601" class="Symbol">(</a><a id="33602" href="UF.Base.html#12783" class="Function">left-inverse</a> <a id="33615" class="Symbol">(</a><a id="33616" href="UF.EquivalenceExamples.html#32963" class="Bound">H</a> <a id="33618" href="UF.EquivalenceExamples.html#32967" class="Bound">x</a><a id="33619" class="Symbol">))</a> <a id="33622" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="33633" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="33638" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="33640" href="UF.EquivalenceExamples.html#33446" class="Bound">q</a>               <a id="33656" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="33659" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="33677" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="33688" href="UF.EquivalenceExamples.html#33446" class="Bound">q</a>                      <a id="33711" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="∼-fiber-≃"></a><a id="33714" href="UF.EquivalenceExamples.html#33714" class="Function">∼-fiber-≃</a> <a id="33724" class="Symbol">:</a> <a id="33726" class="Symbol">{</a><a id="33727" href="UF.EquivalenceExamples.html#33727" class="Bound">X</a> <a id="33729" class="Symbol">:</a> <a id="33731" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="33733" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="33735" class="Symbol">}</a> <a id="33737" class="Symbol">{</a><a id="33738" href="UF.EquivalenceExamples.html#33738" class="Bound">Y</a> <a id="33740" class="Symbol">:</a> <a id="33742" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="33744" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="33746" class="Symbol">}</a> <a id="33748" class="Symbol">{</a><a id="33749" href="UF.EquivalenceExamples.html#33749" class="Bound">f</a> <a id="33751" class="Symbol">:</a> <a id="33753" href="UF.EquivalenceExamples.html#33727" class="Bound">X</a> <a id="33755" class="Symbol">→</a> <a id="33757" href="UF.EquivalenceExamples.html#33738" class="Bound">Y</a><a id="33758" class="Symbol">}</a> <a id="33760" class="Symbol">{</a><a id="33761" href="UF.EquivalenceExamples.html#33761" class="Bound">g</a> <a id="33763" class="Symbol">:</a> <a id="33765" href="UF.EquivalenceExamples.html#33727" class="Bound">X</a> <a id="33767" class="Symbol">→</a> <a id="33769" href="UF.EquivalenceExamples.html#33738" class="Bound">Y</a><a id="33770" class="Symbol">}</a>
          <a id="33782" class="Symbol">→</a> <a id="33784" href="UF.EquivalenceExamples.html#33749" class="Bound">f</a> <a id="33786" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="33788" href="UF.EquivalenceExamples.html#33761" class="Bound">g</a>
          <a id="33800" class="Symbol">→</a> <a id="33802" class="Symbol">(</a><a id="33803" href="UF.EquivalenceExamples.html#33803" class="Bound">y</a> <a id="33805" class="Symbol">:</a> <a id="33807" href="UF.EquivalenceExamples.html#33738" class="Bound">Y</a><a id="33808" class="Symbol">)</a> <a id="33810" class="Symbol">→</a> <a id="33812" href="Notation.General.html#398" class="Function">fiber</a> <a id="33818" href="UF.EquivalenceExamples.html#33749" class="Bound">f</a> <a id="33820" href="UF.EquivalenceExamples.html#33803" class="Bound">y</a> <a id="33822" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="33824" href="Notation.General.html#398" class="Function">fiber</a> <a id="33830" href="UF.EquivalenceExamples.html#33761" class="Bound">g</a> <a id="33832" href="UF.EquivalenceExamples.html#33803" class="Bound">y</a>
<a id="33834" href="UF.EquivalenceExamples.html#33714" class="Function">∼-fiber-≃</a> <a id="33844" href="UF.EquivalenceExamples.html#33844" class="Bound">H</a> <a id="33846" href="UF.EquivalenceExamples.html#33846" class="Bound">y</a> <a id="33848" class="Symbol">=</a> <a id="33850" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="33857" class="Symbol">(</a><a id="33858" href="UF.EquivalenceExamples.html#32711" class="Function">∼-fiber-identifications-≃</a> <a id="33884" href="UF.EquivalenceExamples.html#33844" class="Bound">H</a> <a id="33886" href="UF.EquivalenceExamples.html#33846" class="Bound">y</a><a id="33887" class="Symbol">)</a>

<a id="33890" class="Markup">\end{code}</a><a id="33900" class="Background">

Added 9 July 2024 by Tom de Jong.

</a><a id="33937" class="Markup">\begin{code}</a>

<a id="fiber-of-ap-≃&#39;"></a><a id="33951" href="UF.EquivalenceExamples.html#33951" class="Function">fiber-of-ap-≃&#39;</a> <a id="33966" class="Symbol">:</a> <a id="33968" class="Symbol">{</a><a id="33969" href="UF.EquivalenceExamples.html#33969" class="Bound">A</a> <a id="33971" class="Symbol">:</a> <a id="33973" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="33975" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="33977" class="Symbol">}</a> <a id="33979" class="Symbol">{</a><a id="33980" href="UF.EquivalenceExamples.html#33980" class="Bound">B</a> <a id="33982" class="Symbol">:</a> <a id="33984" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="33986" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="33988" class="Symbol">}</a> <a id="33990" class="Symbol">(</a><a id="33991" href="UF.EquivalenceExamples.html#33991" class="Bound">f</a> <a id="33993" class="Symbol">:</a> <a id="33995" href="UF.EquivalenceExamples.html#33969" class="Bound">A</a> <a id="33997" class="Symbol">→</a> <a id="33999" href="UF.EquivalenceExamples.html#33980" class="Bound">B</a><a id="34000" class="Symbol">)</a>
                 <a id="34019" class="Symbol">{</a><a id="34020" href="UF.EquivalenceExamples.html#34020" class="Bound">x</a> <a id="34022" href="UF.EquivalenceExamples.html#34022" class="Bound">y</a> <a id="34024" class="Symbol">:</a> <a id="34026" href="UF.EquivalenceExamples.html#33969" class="Bound">A</a><a id="34027" class="Symbol">}</a> <a id="34029" class="Symbol">(</a><a id="34030" href="UF.EquivalenceExamples.html#34030" class="Bound">p</a> <a id="34032" class="Symbol">:</a> <a id="34034" href="UF.EquivalenceExamples.html#33991" class="Bound">f</a> <a id="34036" href="UF.EquivalenceExamples.html#34020" class="Bound">x</a> <a id="34038" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34040" href="UF.EquivalenceExamples.html#33991" class="Bound">f</a> <a id="34042" href="UF.EquivalenceExamples.html#34022" class="Bound">y</a><a id="34043" class="Symbol">)</a>
               <a id="34060" class="Symbol">→</a> <a id="34062" href="Notation.General.html#398" class="Function">fiber</a> <a id="34068" class="Symbol">(</a><a id="34069" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="34072" href="UF.EquivalenceExamples.html#33991" class="Bound">f</a><a id="34073" class="Symbol">)</a> <a id="34075" href="UF.EquivalenceExamples.html#34030" class="Bound">p</a> <a id="34077" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="34079" class="Symbol">((</a><a id="34081" href="UF.EquivalenceExamples.html#34020" class="Bound">x</a> <a id="34083" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34085" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="34089" class="Symbol">)</a> <a id="34091" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="34094" href="UF.Equiv.html#12812" class="Function">fiber&#39;</a> <a id="34101" href="UF.EquivalenceExamples.html#33991" class="Bound">f</a> <a id="34103" class="Symbol">(</a><a id="34104" href="UF.EquivalenceExamples.html#33991" class="Bound">f</a> <a id="34106" href="UF.EquivalenceExamples.html#34020" class="Bound">x</a><a id="34107" class="Symbol">)</a> <a id="34109" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="34111" class="Symbol">(</a><a id="34112" href="UF.EquivalenceExamples.html#34022" class="Bound">y</a> <a id="34114" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34116" href="UF.EquivalenceExamples.html#34030" class="Bound">p</a><a id="34117" class="Symbol">))</a>
<a id="34120" href="UF.EquivalenceExamples.html#33951" class="Function">fiber-of-ap-≃&#39;</a> <a id="34135" href="UF.EquivalenceExamples.html#34135" class="Bound">f</a> <a id="34137" class="Symbol">{</a><a id="34138" href="UF.EquivalenceExamples.html#34138" class="Bound">x</a><a id="34139" class="Symbol">}</a> <a id="34141" class="Symbol">{</a><a id="34142" href="UF.EquivalenceExamples.html#34142" class="Bound">y</a><a id="34143" class="Symbol">}</a> <a id="34145" href="UF.EquivalenceExamples.html#34145" class="Bound">p</a> <a id="34147" class="Symbol">=</a>
 <a id="34150" href="Notation.General.html#398" class="Function">fiber</a> <a id="34156" class="Symbol">(</a><a id="34157" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="34160" href="UF.EquivalenceExamples.html#34135" class="Bound">f</a><a id="34161" class="Symbol">)</a> <a id="34163" href="UF.EquivalenceExamples.html#34145" class="Bound">p</a>                                              <a id="34210" href="UF.Equiv.html#3062" class="Function Operator">≃⟨by-definition⟩</a>
 <a id="34228" class="Symbol">(</a><a id="34229" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="34231" href="UF.EquivalenceExamples.html#34231" class="Bound">e</a> <a id="34233" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="34235" href="UF.EquivalenceExamples.html#34138" class="Bound">x</a> <a id="34237" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34239" href="UF.EquivalenceExamples.html#34142" class="Bound">y</a> <a id="34241" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="34243" href="MLTT.Id.html#734" class="Function">transport</a> <a id="34253" class="Symbol">(λ</a> <a id="34256" href="UF.EquivalenceExamples.html#34256" class="Bound">-</a> <a id="34258" class="Symbol">→</a> <a id="34260" class="Symbol">(</a><a id="34261" href="UF.EquivalenceExamples.html#34135" class="Bound">f</a> <a id="34263" href="UF.EquivalenceExamples.html#34138" class="Bound">x</a> <a id="34265" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34267" href="UF.EquivalenceExamples.html#34135" class="Bound">f</a> <a id="34269" href="UF.EquivalenceExamples.html#34256" class="Bound">-</a><a id="34270" class="Symbol">))</a> <a id="34273" href="UF.EquivalenceExamples.html#34231" class="Bound">e</a> <a id="34275" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="34280" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34282" href="UF.EquivalenceExamples.html#34145" class="Bound">p</a><a id="34283" class="Symbol">)</a> <a id="34285" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="34288" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="34294" href="UF.EquivalenceExamples.html#1345" class="Function">Σ-＝-≃</a> <a id="34300" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="34303" class="Symbol">((</a><a id="34305" href="UF.EquivalenceExamples.html#34138" class="Bound">x</a> <a id="34307" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34309" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="34313" class="Symbol">)</a> <a id="34315" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34317" class="Symbol">(</a><a id="34318" href="UF.EquivalenceExamples.html#34142" class="Bound">y</a> <a id="34320" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34322" href="UF.EquivalenceExamples.html#34145" class="Bound">p</a><a id="34323" class="Symbol">))</a>                                     <a id="34362" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="fiber-of-ap-≃"></a><a id="34365" href="UF.EquivalenceExamples.html#34365" class="Function">fiber-of-ap-≃</a> <a id="34379" class="Symbol">:</a> <a id="34381" class="Symbol">{</a><a id="34382" href="UF.EquivalenceExamples.html#34382" class="Bound">A</a> <a id="34384" class="Symbol">:</a> <a id="34386" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="34388" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="34390" class="Symbol">}</a> <a id="34392" class="Symbol">{</a><a id="34393" href="UF.EquivalenceExamples.html#34393" class="Bound">B</a> <a id="34395" class="Symbol">:</a> <a id="34397" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="34399" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="34401" class="Symbol">}</a> <a id="34403" class="Symbol">(</a><a id="34404" href="UF.EquivalenceExamples.html#34404" class="Bound">f</a> <a id="34406" class="Symbol">:</a> <a id="34408" href="UF.EquivalenceExamples.html#34382" class="Bound">A</a> <a id="34410" class="Symbol">→</a> <a id="34412" href="UF.EquivalenceExamples.html#34393" class="Bound">B</a><a id="34413" class="Symbol">)</a>
                <a id="34431" class="Symbol">{</a><a id="34432" href="UF.EquivalenceExamples.html#34432" class="Bound">x</a> <a id="34434" href="UF.EquivalenceExamples.html#34434" class="Bound">y</a> <a id="34436" class="Symbol">:</a> <a id="34438" href="UF.EquivalenceExamples.html#34382" class="Bound">A</a><a id="34439" class="Symbol">}</a> <a id="34441" class="Symbol">(</a><a id="34442" href="UF.EquivalenceExamples.html#34442" class="Bound">p</a> <a id="34444" class="Symbol">:</a> <a id="34446" href="UF.EquivalenceExamples.html#34404" class="Bound">f</a> <a id="34448" href="UF.EquivalenceExamples.html#34432" class="Bound">x</a> <a id="34450" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34452" href="UF.EquivalenceExamples.html#34404" class="Bound">f</a> <a id="34454" href="UF.EquivalenceExamples.html#34434" class="Bound">y</a><a id="34455" class="Symbol">)</a>
              <a id="34471" class="Symbol">→</a> <a id="34473" href="Notation.General.html#398" class="Function">fiber</a> <a id="34479" class="Symbol">(</a><a id="34480" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="34483" href="UF.EquivalenceExamples.html#34404" class="Bound">f</a><a id="34484" class="Symbol">)</a> <a id="34486" href="UF.EquivalenceExamples.html#34442" class="Bound">p</a> <a id="34488" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="34490" class="Symbol">((</a><a id="34492" href="UF.EquivalenceExamples.html#34432" class="Bound">x</a> <a id="34494" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34496" href="UF.EquivalenceExamples.html#34442" class="Bound">p</a><a id="34497" class="Symbol">)</a> <a id="34499" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="34502" href="Notation.General.html#398" class="Function">fiber</a> <a id="34508" href="UF.EquivalenceExamples.html#34404" class="Bound">f</a> <a id="34510" class="Symbol">(</a><a id="34511" href="UF.EquivalenceExamples.html#34404" class="Bound">f</a> <a id="34513" href="UF.EquivalenceExamples.html#34434" class="Bound">y</a><a id="34514" class="Symbol">)</a> <a id="34516" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="34518" class="Symbol">(</a><a id="34519" href="UF.EquivalenceExamples.html#34434" class="Bound">y</a> <a id="34521" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34523" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="34527" class="Symbol">))</a>
<a id="34530" href="UF.EquivalenceExamples.html#34365" class="Function">fiber-of-ap-≃</a> <a id="34544" href="UF.EquivalenceExamples.html#34544" class="Bound">f</a> <a id="34546" class="Symbol">{</a><a id="34547" href="UF.EquivalenceExamples.html#34547" class="Bound">x</a><a id="34548" class="Symbol">}</a> <a id="34550" class="Symbol">{</a><a id="34551" href="UF.EquivalenceExamples.html#34551" class="Bound">y</a><a id="34552" class="Symbol">}</a> <a id="34554" href="UF.EquivalenceExamples.html#34554" class="Bound">p</a> <a id="34556" class="Symbol">=</a>
 <a id="34559" href="Notation.General.html#398" class="Function">fiber</a> <a id="34565" class="Symbol">(</a><a id="34566" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="34569" href="UF.EquivalenceExamples.html#34544" class="Bound">f</a><a id="34570" class="Symbol">)</a> <a id="34572" href="UF.EquivalenceExamples.html#34554" class="Bound">p</a>                                              <a id="34619" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="34622" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="34629" href="UF.EquivalenceExamples.html#34781" class="Function">I</a> <a id="34631" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="34634" class="Symbol">(</a><a id="34635" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="34637" href="UF.EquivalenceExamples.html#34637" class="Bound">e</a> <a id="34639" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="34641" href="UF.EquivalenceExamples.html#34547" class="Bound">x</a> <a id="34643" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34645" href="UF.EquivalenceExamples.html#34551" class="Bound">y</a> <a id="34647" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="34649" href="MLTT.Id.html#734" class="Function">transport</a> <a id="34659" class="Symbol">(λ</a> <a id="34662" href="UF.EquivalenceExamples.html#34662" class="Bound">-</a> <a id="34664" class="Symbol">→</a> <a id="34666" href="UF.EquivalenceExamples.html#34544" class="Bound">f</a> <a id="34668" href="UF.EquivalenceExamples.html#34662" class="Bound">-</a> <a id="34670" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34672" href="UF.EquivalenceExamples.html#34544" class="Bound">f</a> <a id="34674" href="UF.EquivalenceExamples.html#34551" class="Bound">y</a><a id="34675" class="Symbol">)</a> <a id="34677" href="UF.EquivalenceExamples.html#34637" class="Bound">e</a> <a id="34679" href="UF.EquivalenceExamples.html#34554" class="Bound">p</a> <a id="34681" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34683" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="34687" class="Symbol">)</a>   <a id="34691" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="34694" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="34700" href="UF.EquivalenceExamples.html#1345" class="Function">Σ-＝-≃</a> <a id="34706" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="34709" class="Symbol">((</a><a id="34711" href="UF.EquivalenceExamples.html#34547" class="Bound">x</a> <a id="34713" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34715" href="UF.EquivalenceExamples.html#34554" class="Bound">p</a><a id="34716" class="Symbol">)</a> <a id="34718" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34720" class="Symbol">(</a><a id="34721" href="UF.EquivalenceExamples.html#34551" class="Bound">y</a> <a id="34723" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34725" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="34729" class="Symbol">))</a>                                     <a id="34768" href="UF.Equiv.html#2815" class="Function Operator">■</a>
  <a id="34772" class="Keyword">where</a>
   <a id="34781" href="UF.EquivalenceExamples.html#34781" class="Function">I</a> <a id="34783" class="Symbol">:</a> <a id="34785" class="Symbol">(</a><a id="34786" href="UF.EquivalenceExamples.html#34786" class="Bound">e</a> <a id="34788" class="Symbol">:</a> <a id="34790" href="UF.EquivalenceExamples.html#34547" class="Bound">x</a> <a id="34792" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34794" href="UF.EquivalenceExamples.html#34551" class="Bound">y</a><a id="34795" class="Symbol">)</a>
     <a id="34802" class="Symbol">→</a> <a id="34804" class="Symbol">(</a><a id="34805" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="34808" href="UF.EquivalenceExamples.html#34544" class="Bound">f</a> <a id="34810" href="UF.EquivalenceExamples.html#34786" class="Bound">e</a> <a id="34812" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34814" href="UF.EquivalenceExamples.html#34554" class="Bound">p</a><a id="34815" class="Symbol">)</a> <a id="34817" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="34819" class="Symbol">(</a><a id="34820" href="MLTT.Id.html#734" class="Function">transport</a> <a id="34830" class="Symbol">(λ</a> <a id="34833" href="UF.EquivalenceExamples.html#34833" class="Bound">-</a> <a id="34835" class="Symbol">→</a> <a id="34837" href="UF.EquivalenceExamples.html#34544" class="Bound">f</a> <a id="34839" href="UF.EquivalenceExamples.html#34833" class="Bound">-</a> <a id="34841" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34843" href="UF.EquivalenceExamples.html#34544" class="Bound">f</a> <a id="34845" href="UF.EquivalenceExamples.html#34551" class="Bound">y</a><a id="34846" class="Symbol">)</a> <a id="34848" href="UF.EquivalenceExamples.html#34786" class="Bound">e</a> <a id="34850" href="UF.EquivalenceExamples.html#34554" class="Bound">p</a> <a id="34852" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34854" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="34858" class="Symbol">)</a>
   <a id="34863" href="UF.EquivalenceExamples.html#34781" class="Function">I</a> <a id="34865" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="34870" class="Symbol">=</a> <a id="34872" class="Symbol">(</a><a id="34873" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="34878" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34880" href="UF.EquivalenceExamples.html#34554" class="Bound">p</a><a id="34881" class="Symbol">)</a>                                   <a id="34917" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="34920" href="UF.EquivalenceExamples.html#25165" class="Function">＝-flip</a> <a id="34927" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
            <a id="34941" class="Symbol">(</a><a id="34942" href="UF.EquivalenceExamples.html#34554" class="Bound">p</a> <a id="34944" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34946" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="34950" class="Symbol">)</a>                                   <a id="34986" href="UF.Equiv.html#3062" class="Function Operator">≃⟨by-definition⟩</a>
            <a id="35015" class="Symbol">(</a><a id="35016" href="MLTT.Id.html#734" class="Function">transport</a> <a id="35026" class="Symbol">(λ</a> <a id="35029" href="UF.EquivalenceExamples.html#35029" class="Bound">-</a> <a id="35031" class="Symbol">→</a> <a id="35033" href="UF.EquivalenceExamples.html#34544" class="Bound">f</a> <a id="35035" href="UF.EquivalenceExamples.html#35029" class="Bound">-</a> <a id="35037" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35039" href="UF.EquivalenceExamples.html#34544" class="Bound">f</a> <a id="35041" href="UF.EquivalenceExamples.html#34547" class="Bound">x</a><a id="35042" class="Symbol">)</a> <a id="35044" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="35049" href="UF.EquivalenceExamples.html#34554" class="Bound">p</a> <a id="35051" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35053" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="35057" class="Symbol">)</a> <a id="35059" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="∙-is-equiv-left"></a><a id="35062" href="UF.EquivalenceExamples.html#35062" class="Function">∙-is-equiv-left</a> <a id="35078" class="Symbol">:</a> <a id="35080" class="Symbol">{</a><a id="35081" href="UF.EquivalenceExamples.html#35081" class="Bound">X</a> <a id="35083" class="Symbol">:</a> <a id="35085" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="35087" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="35089" class="Symbol">}</a> <a id="35091" class="Symbol">{</a><a id="35092" href="UF.EquivalenceExamples.html#35092" class="Bound">x</a> <a id="35094" href="UF.EquivalenceExamples.html#35094" class="Bound">y</a> <a id="35096" href="UF.EquivalenceExamples.html#35096" class="Bound">z</a> <a id="35098" class="Symbol">:</a> <a id="35100" href="UF.EquivalenceExamples.html#35081" class="Bound">X</a><a id="35101" class="Symbol">}</a> <a id="35103" class="Symbol">(</a><a id="35104" href="UF.EquivalenceExamples.html#35104" class="Bound">p</a> <a id="35106" class="Symbol">:</a> <a id="35108" href="UF.EquivalenceExamples.html#35096" class="Bound">z</a> <a id="35110" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35112" href="UF.EquivalenceExamples.html#35092" class="Bound">x</a><a id="35113" class="Symbol">)</a>
                <a id="35131" class="Symbol">→</a> <a id="35133" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="35142" class="Symbol">(λ</a> <a id="35145" class="Symbol">(</a><a id="35146" href="UF.EquivalenceExamples.html#35146" class="Bound">q</a> <a id="35148" class="Symbol">:</a> <a id="35150" href="UF.EquivalenceExamples.html#35092" class="Bound">x</a> <a id="35152" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35154" href="UF.EquivalenceExamples.html#35094" class="Bound">y</a><a id="35155" class="Symbol">)</a> <a id="35157" class="Symbol">→</a> <a id="35159" href="UF.EquivalenceExamples.html#35104" class="Bound">p</a> <a id="35161" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="35163" href="UF.EquivalenceExamples.html#35146" class="Bound">q</a><a id="35164" class="Symbol">)</a>
<a id="35166" href="UF.EquivalenceExamples.html#35062" class="Function">∙-is-equiv-left</a> <a id="35182" class="Symbol">{</a><a id="35183" href="UF.EquivalenceExamples.html#35183" class="Bound">𝓤</a><a id="35184" class="Symbol">}</a> <a id="35186" class="Symbol">{</a><a id="35187" href="UF.EquivalenceExamples.html#35187" class="Bound">X</a><a id="35188" class="Symbol">}</a> <a id="35190" class="Symbol">{</a><a id="35191" href="UF.EquivalenceExamples.html#35191" class="Bound">x</a><a id="35192" class="Symbol">}</a> <a id="35194" class="Symbol">{</a><a id="35195" href="UF.EquivalenceExamples.html#35195" class="Bound">y</a><a id="35196" class="Symbol">}</a> <a id="35198" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="35203" class="Symbol">=</a>
 <a id="35206" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="35227" href="MLTT.Pi.html#444" class="Function">id</a> <a id="35230" class="Symbol">(</a><a id="35231" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="35236" href="MLTT.Id.html#967" class="Function Operator">∙_</a><a id="35238" class="Symbol">)</a> <a id="35240" class="Symbol">(</a><a id="35241" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="35253" class="Symbol">(</a><a id="35254" href="UF.EquivalenceExamples.html#35191" class="Bound">x</a> <a id="35256" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35258" href="UF.EquivalenceExamples.html#35195" class="Bound">y</a><a id="35259" class="Symbol">))</a>
  <a id="35264" class="Symbol">(λ</a> <a id="35267" href="UF.EquivalenceExamples.html#35267" class="Bound">_</a> <a id="35269" class="Symbol">→</a> <a id="35271" href="UF.Base.html#11534" class="Function">refl-left-neutral</a><a id="35288" class="Symbol">)</a>

<a id="∙-is-equiv-right"></a><a id="35291" href="UF.EquivalenceExamples.html#35291" class="Function">∙-is-equiv-right</a> <a id="35308" class="Symbol">:</a> <a id="35310" class="Symbol">{</a><a id="35311" href="UF.EquivalenceExamples.html#35311" class="Bound">X</a> <a id="35313" class="Symbol">:</a> <a id="35315" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="35317" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="35319" class="Symbol">}</a> <a id="35321" class="Symbol">{</a><a id="35322" href="UF.EquivalenceExamples.html#35322" class="Bound">x</a> <a id="35324" href="UF.EquivalenceExamples.html#35324" class="Bound">y</a> <a id="35326" href="UF.EquivalenceExamples.html#35326" class="Bound">z</a> <a id="35328" class="Symbol">:</a> <a id="35330" href="UF.EquivalenceExamples.html#35311" class="Bound">X</a><a id="35331" class="Symbol">}</a> <a id="35333" class="Symbol">(</a><a id="35334" href="UF.EquivalenceExamples.html#35334" class="Bound">q</a> <a id="35336" class="Symbol">:</a> <a id="35338" href="UF.EquivalenceExamples.html#35322" class="Bound">x</a> <a id="35340" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35342" href="UF.EquivalenceExamples.html#35324" class="Bound">y</a><a id="35343" class="Symbol">)</a>
                 <a id="35362" class="Symbol">→</a> <a id="35364" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="35373" class="Symbol">(λ</a> <a id="35376" class="Symbol">(</a><a id="35377" href="UF.EquivalenceExamples.html#35377" class="Bound">p</a> <a id="35379" class="Symbol">:</a> <a id="35381" href="UF.EquivalenceExamples.html#35326" class="Bound">z</a> <a id="35383" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35385" href="UF.EquivalenceExamples.html#35322" class="Bound">x</a><a id="35386" class="Symbol">)</a> <a id="35388" class="Symbol">→</a> <a id="35390" href="UF.EquivalenceExamples.html#35377" class="Bound">p</a> <a id="35392" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="35394" href="UF.EquivalenceExamples.html#35334" class="Bound">q</a><a id="35395" class="Symbol">)</a>
<a id="35397" href="UF.EquivalenceExamples.html#35291" class="Function">∙-is-equiv-right</a> <a id="35414" class="Symbol">{</a><a id="35415" href="UF.EquivalenceExamples.html#35415" class="Bound">𝓤</a><a id="35416" class="Symbol">}</a> <a id="35418" class="Symbol">{</a><a id="35419" href="UF.EquivalenceExamples.html#35419" class="Bound">X</a><a id="35420" class="Symbol">}</a> <a id="35422" class="Symbol">{</a><a id="35423" href="UF.EquivalenceExamples.html#35423" class="Bound">x</a><a id="35424" class="Symbol">}</a> <a id="35426" class="Symbol">{</a><a id="35427" href="UF.EquivalenceExamples.html#35427" class="Bound">y</a><a id="35428" class="Symbol">}</a> <a id="35430" class="Symbol">{</a><a id="35431" href="UF.EquivalenceExamples.html#35431" class="Bound">z</a><a id="35432" class="Symbol">}</a> <a id="35434" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="35439" class="Symbol">=</a> <a id="35441" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="35453" class="Symbol">(</a><a id="35454" href="UF.EquivalenceExamples.html#35431" class="Bound">z</a> <a id="35456" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35458" href="UF.EquivalenceExamples.html#35427" class="Bound">y</a><a id="35459" class="Symbol">)</a>

<a id="35462" class="Markup">\end{code}</a><a id="35472" class="Background">

Added by Tom de Jong, November 2021.

</a><a id="35512" class="Markup">\begin{code}</a>

<a id="35526" class="Keyword">open</a> <a id="35531" class="Keyword">import</a> <a id="35538" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>

<a id="35552" class="Keyword">module</a> <a id="35559" href="UF.EquivalenceExamples.html#35559" class="Module">_</a> <a id="35561" class="Symbol">(</a><a id="35562" href="UF.EquivalenceExamples.html#35562" class="Bound">pt</a> <a id="35565" class="Symbol">:</a> <a id="35567" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="35598" class="Symbol">)</a> <a id="35600" class="Keyword">where</a>

 <a id="35608" class="Keyword">open</a> <a id="35613" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="35637" href="UF.EquivalenceExamples.html#35562" class="Bound">pt</a>

 <a id="35642" href="UF.EquivalenceExamples.html#35642" class="Function">∥∥-cong</a> <a id="35650" class="Symbol">:</a> <a id="35652" class="Symbol">{</a><a id="35653" href="UF.EquivalenceExamples.html#35653" class="Bound">X</a> <a id="35655" class="Symbol">:</a> <a id="35657" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="35659" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="35661" class="Symbol">}</a> <a id="35663" class="Symbol">{</a><a id="35664" href="UF.EquivalenceExamples.html#35664" class="Bound">Y</a> <a id="35666" class="Symbol">:</a> <a id="35668" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="35670" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="35672" class="Symbol">}</a> <a id="35674" class="Symbol">→</a> <a id="35676" href="UF.EquivalenceExamples.html#35653" class="Bound">X</a> <a id="35678" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="35680" href="UF.EquivalenceExamples.html#35664" class="Bound">Y</a> <a id="35682" class="Symbol">→</a> <a id="35684" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="35686" href="UF.EquivalenceExamples.html#35653" class="Bound">X</a> <a id="35688" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="35690" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="35692" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="35694" href="UF.EquivalenceExamples.html#35664" class="Bound">Y</a> <a id="35696" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
 <a id="35699" href="UF.EquivalenceExamples.html#35642" class="Function">∥∥-cong</a> <a id="35707" href="UF.EquivalenceExamples.html#35707" class="Bound">f</a> <a id="35709" class="Symbol">=</a> <a id="35711" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a> <a id="35753" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="35764" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a>
              <a id="35789" class="Symbol">(</a><a id="35790" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="35801" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="35803" href="UF.EquivalenceExamples.html#35707" class="Bound">f</a> <a id="35805" href="UF.Equiv.html#3278" class="Function Operator">⌝</a><a id="35806" class="Symbol">)</a> <a id="35808" class="Symbol">(</a><a id="35809" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="35820" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="35822" href="UF.EquivalenceExamples.html#35707" class="Bound">f</a> <a id="35824" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a><a id="35827" class="Symbol">)</a>

 <a id="35831" href="UF.EquivalenceExamples.html#35831" class="Function">∃-cong</a> <a id="35838" class="Symbol">:</a> <a id="35840" class="Symbol">{</a><a id="35841" href="UF.EquivalenceExamples.html#35841" class="Bound">X</a> <a id="35843" class="Symbol">:</a> <a id="35845" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="35847" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="35849" class="Symbol">}</a> <a id="35851" class="Symbol">{</a><a id="35852" href="UF.EquivalenceExamples.html#35852" class="Bound">Y</a> <a id="35854" class="Symbol">:</a> <a id="35856" href="UF.EquivalenceExamples.html#35841" class="Bound">X</a> <a id="35858" class="Symbol">→</a> <a id="35860" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="35862" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="35864" class="Symbol">}</a> <a id="35866" class="Symbol">{</a><a id="35867" href="UF.EquivalenceExamples.html#35867" class="Bound">Y&#39;</a> <a id="35870" class="Symbol">:</a> <a id="35872" href="UF.EquivalenceExamples.html#35841" class="Bound">X</a> <a id="35874" class="Symbol">→</a> <a id="35876" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="35878" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="35880" class="Symbol">}</a>
        <a id="35890" class="Symbol">→</a> <a id="35892" class="Symbol">((</a><a id="35894" href="UF.EquivalenceExamples.html#35894" class="Bound">x</a> <a id="35896" class="Symbol">:</a> <a id="35898" href="UF.EquivalenceExamples.html#35841" class="Bound">X</a><a id="35899" class="Symbol">)</a> <a id="35901" class="Symbol">→</a> <a id="35903" href="UF.EquivalenceExamples.html#35852" class="Bound">Y</a> <a id="35905" href="UF.EquivalenceExamples.html#35894" class="Bound">x</a> <a id="35907" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="35909" href="UF.EquivalenceExamples.html#35867" class="Bound">Y&#39;</a> <a id="35912" href="UF.EquivalenceExamples.html#35894" class="Bound">x</a><a id="35913" class="Symbol">)</a>
        <a id="35923" class="Symbol">→</a> <a id="35925" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="35927" href="UF.EquivalenceExamples.html#35852" class="Bound">Y</a> <a id="35929" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="35931" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="35933" href="UF.EquivalenceExamples.html#35867" class="Bound">Y&#39;</a>
 <a id="35937" href="UF.EquivalenceExamples.html#35831" class="Function">∃-cong</a> <a id="35944" href="UF.EquivalenceExamples.html#35944" class="Bound">e</a> <a id="35946" class="Symbol">=</a> <a id="35948" href="UF.EquivalenceExamples.html#35642" class="Function">∥∥-cong</a> <a id="35956" class="Symbol">(</a><a id="35957" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="35964" href="UF.EquivalenceExamples.html#35944" class="Bound">e</a><a id="35965" class="Symbol">)</a>

 <a id="35969" href="UF.EquivalenceExamples.html#35969" class="Function">outer-∃-inner-Σ</a> <a id="35985" class="Symbol">:</a> <a id="35987" class="Symbol">{</a><a id="35988" href="UF.EquivalenceExamples.html#35988" class="Bound">X</a> <a id="35990" class="Symbol">:</a> <a id="35992" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="35994" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="35996" class="Symbol">}</a> <a id="35998" class="Symbol">{</a><a id="35999" href="UF.EquivalenceExamples.html#35999" class="Bound">Y</a> <a id="36001" class="Symbol">:</a> <a id="36003" href="UF.EquivalenceExamples.html#35988" class="Bound">X</a> <a id="36005" class="Symbol">→</a> <a id="36007" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="36009" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="36011" class="Symbol">}</a> <a id="36013" class="Symbol">{</a><a id="36014" href="UF.EquivalenceExamples.html#36014" class="Bound">A</a> <a id="36016" class="Symbol">:</a> <a id="36018" class="Symbol">(</a><a id="36019" href="UF.EquivalenceExamples.html#36019" class="Bound">x</a> <a id="36021" class="Symbol">:</a> <a id="36023" href="UF.EquivalenceExamples.html#35988" class="Bound">X</a><a id="36024" class="Symbol">)</a> <a id="36026" class="Symbol">→</a> <a id="36028" href="UF.EquivalenceExamples.html#35999" class="Bound">Y</a> <a id="36030" href="UF.EquivalenceExamples.html#36019" class="Bound">x</a> <a id="36032" class="Symbol">→</a> <a id="36034" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="36036" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="36038" class="Symbol">}</a>
                 <a id="36057" class="Symbol">→</a> <a id="36059" class="Symbol">(</a><a id="36060" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="36062" href="UF.EquivalenceExamples.html#36062" class="Bound">x</a> <a id="36064" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="36066" href="UF.EquivalenceExamples.html#35988" class="Bound">X</a> <a id="36068" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="36070" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="36072" href="UF.EquivalenceExamples.html#36072" class="Bound">y</a> <a id="36074" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="36076" href="UF.EquivalenceExamples.html#35999" class="Bound">Y</a> <a id="36078" href="UF.EquivalenceExamples.html#36062" class="Bound">x</a> <a id="36080" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="36082" href="UF.EquivalenceExamples.html#36014" class="Bound">A</a> <a id="36084" href="UF.EquivalenceExamples.html#36062" class="Bound">x</a> <a id="36086" href="UF.EquivalenceExamples.html#36072" class="Bound">y</a><a id="36087" class="Symbol">)</a>
                 <a id="36106" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="36108" class="Symbol">(</a><a id="36109" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="36111" href="UF.EquivalenceExamples.html#36111" class="Bound">x</a> <a id="36113" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="36115" href="UF.EquivalenceExamples.html#35988" class="Bound">X</a> <a id="36117" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="36119" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36121" href="UF.EquivalenceExamples.html#36121" class="Bound">y</a> <a id="36123" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36125" href="UF.EquivalenceExamples.html#35999" class="Bound">Y</a> <a id="36127" href="UF.EquivalenceExamples.html#36111" class="Bound">x</a> <a id="36129" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="36131" href="UF.EquivalenceExamples.html#36014" class="Bound">A</a> <a id="36133" href="UF.EquivalenceExamples.html#36111" class="Bound">x</a> <a id="36135" href="UF.EquivalenceExamples.html#36121" class="Bound">y</a><a id="36136" class="Symbol">)</a>
 <a id="36139" href="UF.EquivalenceExamples.html#35969" class="Function">outer-∃-inner-Σ</a> <a id="36155" class="Symbol">{</a><a id="36156" href="UF.EquivalenceExamples.html#36156" class="Bound">𝓤</a><a id="36157" class="Symbol">}</a> <a id="36159" class="Symbol">{</a><a id="36160" href="UF.EquivalenceExamples.html#36160" class="Bound">𝓥</a><a id="36161" class="Symbol">}</a> <a id="36163" class="Symbol">{</a><a id="36164" href="UF.EquivalenceExamples.html#36164" class="Bound">𝓦</a><a id="36165" class="Symbol">}</a> <a id="36167" class="Symbol">{</a><a id="36168" href="UF.EquivalenceExamples.html#36168" class="Bound">X</a><a id="36169" class="Symbol">}</a> <a id="36171" class="Symbol">{</a><a id="36172" href="UF.EquivalenceExamples.html#36172" class="Bound">Y</a><a id="36173" class="Symbol">}</a> <a id="36175" class="Symbol">{</a><a id="36176" href="UF.EquivalenceExamples.html#36176" class="Bound">A</a><a id="36177" class="Symbol">}</a> <a id="36179" class="Symbol">=</a>
  <a id="36183" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a> <a id="36225" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="36236" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="36247" href="UF.EquivalenceExamples.html#36392" class="Function">f</a> <a id="36249" href="UF.EquivalenceExamples.html#36264" class="Function">g</a>
   <a id="36254" class="Keyword">where</a>
    <a id="36264" href="UF.EquivalenceExamples.html#36264" class="Function">g</a> <a id="36266" class="Symbol">:</a> <a id="36268" class="Symbol">(</a><a id="36269" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="36271" href="UF.EquivalenceExamples.html#36271" class="Bound">x</a> <a id="36273" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="36275" href="UF.EquivalenceExamples.html#36168" class="Bound">X</a> <a id="36277" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="36279" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36281" href="UF.EquivalenceExamples.html#36281" class="Bound">y</a> <a id="36283" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36285" href="UF.EquivalenceExamples.html#36172" class="Bound">Y</a> <a id="36287" href="UF.EquivalenceExamples.html#36271" class="Bound">x</a> <a id="36289" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="36291" href="UF.EquivalenceExamples.html#36176" class="Bound">A</a> <a id="36293" href="UF.EquivalenceExamples.html#36271" class="Bound">x</a> <a id="36295" href="UF.EquivalenceExamples.html#36281" class="Bound">y</a><a id="36296" class="Symbol">)</a>
      <a id="36304" class="Symbol">→</a> <a id="36306" class="Symbol">(</a><a id="36307" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="36309" href="UF.EquivalenceExamples.html#36309" class="Bound">x</a> <a id="36311" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="36313" href="UF.EquivalenceExamples.html#36168" class="Bound">X</a> <a id="36315" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="36317" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="36319" href="UF.EquivalenceExamples.html#36319" class="Bound">y</a> <a id="36321" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="36323" href="UF.EquivalenceExamples.html#36172" class="Bound">Y</a> <a id="36325" href="UF.EquivalenceExamples.html#36309" class="Bound">x</a> <a id="36327" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="36329" href="UF.EquivalenceExamples.html#36176" class="Bound">A</a> <a id="36331" href="UF.EquivalenceExamples.html#36309" class="Bound">x</a> <a id="36333" href="UF.EquivalenceExamples.html#36319" class="Bound">y</a><a id="36334" class="Symbol">)</a>
    <a id="36340" href="UF.EquivalenceExamples.html#36264" class="Function">g</a> <a id="36342" class="Symbol">=</a> <a id="36344" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="36355" class="Symbol">(λ</a> <a id="36358" class="Symbol">(</a><a id="36359" href="UF.EquivalenceExamples.html#36359" class="Bound">x</a> <a id="36361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36363" href="UF.EquivalenceExamples.html#36363" class="Bound">y</a> <a id="36365" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36367" href="UF.EquivalenceExamples.html#36367" class="Bound">a</a><a id="36368" class="Symbol">)</a> <a id="36370" class="Symbol">→</a> <a id="36372" href="UF.EquivalenceExamples.html#36359" class="Bound">x</a> <a id="36374" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36376" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="36378" href="UF.EquivalenceExamples.html#36363" class="Bound">y</a> <a id="36380" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36382" href="UF.EquivalenceExamples.html#36367" class="Bound">a</a> <a id="36384" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="36385" class="Symbol">)</a>

    <a id="36392" href="UF.EquivalenceExamples.html#36392" class="Function">f</a> <a id="36394" class="Symbol">:</a> <a id="36396" class="Symbol">(</a><a id="36397" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="36399" href="UF.EquivalenceExamples.html#36399" class="Bound">x</a> <a id="36401" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="36403" href="UF.EquivalenceExamples.html#36168" class="Bound">X</a> <a id="36405" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="36407" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="36409" href="UF.EquivalenceExamples.html#36409" class="Bound">y</a> <a id="36411" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="36413" href="UF.EquivalenceExamples.html#36172" class="Bound">Y</a> <a id="36415" href="UF.EquivalenceExamples.html#36399" class="Bound">x</a> <a id="36417" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="36419" href="UF.EquivalenceExamples.html#36176" class="Bound">A</a> <a id="36421" href="UF.EquivalenceExamples.html#36399" class="Bound">x</a> <a id="36423" href="UF.EquivalenceExamples.html#36409" class="Bound">y</a><a id="36424" class="Symbol">)</a>
      <a id="36432" class="Symbol">→</a> <a id="36434" class="Symbol">(</a><a id="36435" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="36437" href="UF.EquivalenceExamples.html#36437" class="Bound">x</a> <a id="36439" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="36441" href="UF.EquivalenceExamples.html#36168" class="Bound">X</a> <a id="36443" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="36445" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36447" href="UF.EquivalenceExamples.html#36447" class="Bound">y</a> <a id="36449" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36451" href="UF.EquivalenceExamples.html#36172" class="Bound">Y</a> <a id="36453" href="UF.EquivalenceExamples.html#36437" class="Bound">x</a> <a id="36455" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="36457" href="UF.EquivalenceExamples.html#36176" class="Bound">A</a> <a id="36459" href="UF.EquivalenceExamples.html#36437" class="Bound">x</a> <a id="36461" href="UF.EquivalenceExamples.html#36447" class="Bound">y</a><a id="36462" class="Symbol">)</a>
    <a id="36468" href="UF.EquivalenceExamples.html#36392" class="Function">f</a> <a id="36470" class="Symbol">=</a> <a id="36472" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="36479" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="36490" href="UF.EquivalenceExamples.html#36509" class="Function">ϕ</a>
     <a id="36497" class="Keyword">where</a>
      <a id="36509" href="UF.EquivalenceExamples.html#36509" class="Function">ϕ</a> <a id="36511" class="Symbol">:</a> <a id="36513" class="Symbol">(</a><a id="36514" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36516" href="UF.EquivalenceExamples.html#36516" class="Bound">x</a> <a id="36518" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36520" href="UF.EquivalenceExamples.html#36168" class="Bound">X</a> <a id="36522" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="36524" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="36526" href="UF.EquivalenceExamples.html#36526" class="Bound">y</a> <a id="36528" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="36530" href="UF.EquivalenceExamples.html#36172" class="Bound">Y</a> <a id="36532" href="UF.EquivalenceExamples.html#36516" class="Bound">x</a> <a id="36534" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="36536" href="UF.EquivalenceExamples.html#36176" class="Bound">A</a> <a id="36538" href="UF.EquivalenceExamples.html#36516" class="Bound">x</a> <a id="36540" href="UF.EquivalenceExamples.html#36526" class="Bound">y</a><a id="36541" class="Symbol">)</a>
        <a id="36551" class="Symbol">→</a> <a id="36553" class="Symbol">(</a><a id="36554" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="36556" href="UF.EquivalenceExamples.html#36556" class="Bound">x</a> <a id="36558" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="36560" href="UF.EquivalenceExamples.html#36168" class="Bound">X</a> <a id="36562" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="36564" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36566" href="UF.EquivalenceExamples.html#36566" class="Bound">y</a> <a id="36568" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36570" href="UF.EquivalenceExamples.html#36172" class="Bound">Y</a> <a id="36572" href="UF.EquivalenceExamples.html#36556" class="Bound">x</a> <a id="36574" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="36576" href="UF.EquivalenceExamples.html#36176" class="Bound">A</a> <a id="36578" href="UF.EquivalenceExamples.html#36556" class="Bound">x</a> <a id="36580" href="UF.EquivalenceExamples.html#36566" class="Bound">y</a><a id="36581" class="Symbol">)</a>
      <a id="36589" href="UF.EquivalenceExamples.html#36509" class="Function">ϕ</a> <a id="36591" class="Symbol">(</a><a id="36592" href="UF.EquivalenceExamples.html#36592" class="Bound">x</a> <a id="36594" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36596" href="UF.EquivalenceExamples.html#36596" class="Bound">p</a><a id="36597" class="Symbol">)</a> <a id="36599" class="Symbol">=</a> <a id="36601" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="36612" class="Symbol">(λ</a> <a id="36615" class="Symbol">(</a><a id="36616" href="UF.EquivalenceExamples.html#36616" class="Bound">y</a> <a id="36618" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36620" href="UF.EquivalenceExamples.html#36620" class="Bound">a</a><a id="36621" class="Symbol">)</a> <a id="36623" class="Symbol">→</a> <a id="36625" href="UF.EquivalenceExamples.html#36592" class="Bound">x</a> <a id="36627" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36629" href="UF.EquivalenceExamples.html#36616" class="Bound">y</a> <a id="36631" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36633" href="UF.EquivalenceExamples.html#36620" class="Bound">a</a><a id="36634" class="Symbol">)</a> <a id="36636" href="UF.EquivalenceExamples.html#36596" class="Bound">p</a>

<a id="36639" class="Markup">\end{code}</a><a id="36649" class="Background">

Added by Anna Williams 26 February

We show that for subtypes, equality on subtypes is equivalent
to equality on the base type.

</a><a id="36780" class="Markup">\begin{code}</a>

<a id="subtype-＝-≃-pr₁-＝"></a><a id="36794" href="UF.EquivalenceExamples.html#36794" class="Function">subtype-＝-≃-pr₁-＝</a> <a id="36812" class="Symbol">:</a> <a id="36814" class="Symbol">{</a><a id="36815" href="UF.EquivalenceExamples.html#36815" class="Bound">X</a> <a id="36817" class="Symbol">:</a> <a id="36819" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="36821" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="36823" class="Symbol">}</a>
                     <a id="36846" class="Symbol">(</a><a id="36847" href="UF.EquivalenceExamples.html#36847" class="Bound">P</a> <a id="36849" class="Symbol">:</a> <a id="36851" href="UF.EquivalenceExamples.html#36815" class="Bound">X</a> <a id="36853" class="Symbol">→</a> <a id="36855" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="36857" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="36859" class="Symbol">)</a>
                   <a id="36880" class="Symbol">→</a> <a id="36882" class="Symbol">((</a><a id="36884" href="UF.EquivalenceExamples.html#36884" class="Bound">x</a> <a id="36886" class="Symbol">:</a> <a id="36888" href="UF.EquivalenceExamples.html#36815" class="Bound">X</a><a id="36889" class="Symbol">)</a> <a id="36891" class="Symbol">→</a> <a id="36893" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="36901" class="Symbol">(</a><a id="36902" href="UF.EquivalenceExamples.html#36847" class="Bound">P</a> <a id="36904" href="UF.EquivalenceExamples.html#36884" class="Bound">x</a><a id="36905" class="Symbol">))</a>
                   <a id="36927" class="Symbol">→</a> <a id="36929" class="Symbol">(</a><a id="36930" href="UF.EquivalenceExamples.html#36930" class="Bound">x</a> <a id="36932" href="UF.EquivalenceExamples.html#36932" class="Bound">y</a> <a id="36934" class="Symbol">:</a> <a id="36936" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="36938" href="UF.EquivalenceExamples.html#36847" class="Bound">P</a><a id="36939" class="Symbol">)</a>
                   <a id="36960" class="Symbol">→</a> <a id="36962" class="Symbol">(</a><a id="36963" href="UF.EquivalenceExamples.html#36930" class="Bound">x</a> <a id="36965" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36967" href="UF.EquivalenceExamples.html#36932" class="Bound">y</a><a id="36968" class="Symbol">)</a> <a id="36970" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="36972" class="Symbol">(</a><a id="36973" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="36977" href="UF.EquivalenceExamples.html#36930" class="Bound">x</a> <a id="36979" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36981" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="36985" href="UF.EquivalenceExamples.html#36932" class="Bound">y</a><a id="36986" class="Symbol">)</a>
<a id="36988" href="UF.EquivalenceExamples.html#36794" class="Function">subtype-＝-≃-pr₁-＝</a> <a id="37006" class="Symbol">{_}</a> <a id="37010" class="Symbol">{_}</a> <a id="37014" class="Symbol">{</a><a id="37015" href="UF.EquivalenceExamples.html#37015" class="Bound">X</a><a id="37016" class="Symbol">}</a> <a id="37018" href="UF.EquivalenceExamples.html#37018" class="Bound">P</a> <a id="37020" href="UF.EquivalenceExamples.html#37020" class="Bound">p</a> <a id="37022" class="Symbol">(</a><a id="37023" href="UF.EquivalenceExamples.html#37023" class="Bound">x</a> <a id="37025" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37027" href="UF.EquivalenceExamples.html#37027" class="Bound">Px</a><a id="37029" class="Symbol">)</a> <a id="37031" class="Symbol">(</a><a id="37032" href="UF.EquivalenceExamples.html#37032" class="Bound">y</a> <a id="37034" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37036" href="UF.EquivalenceExamples.html#37036" class="Bound">Py</a><a id="37038" class="Symbol">)</a>
 <a id="37041" class="Symbol">=</a> <a id="37043" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="37050" href="UF.EquivalenceExamples.html#37100" class="Function">f</a> <a id="37052" class="Symbol">(</a><a id="37053" href="UF.EquivalenceExamples.html#37151" class="Function">f⁻¹</a> <a id="37057" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37059" class="Symbol">(</a><a id="37060" href="UF.EquivalenceExamples.html#37409" class="Function">f-is-section</a> <a id="37073" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37075" href="UF.EquivalenceExamples.html#37221" class="Function">f-has-section</a><a id="37088" class="Symbol">))</a>
 <a id="37092" class="Keyword">where</a>
  <a id="37100" href="UF.EquivalenceExamples.html#37100" class="Function">f</a> <a id="37102" class="Symbol">:</a> <a id="37104" class="Symbol">(</a><a id="37105" href="UF.EquivalenceExamples.html#37023" class="Bound">x</a> <a id="37107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37109" href="UF.EquivalenceExamples.html#37027" class="Bound">Px</a><a id="37111" class="Symbol">)</a> <a id="37113" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37115" class="Symbol">(</a><a id="37116" href="UF.EquivalenceExamples.html#37032" class="Bound">y</a> <a id="37118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37120" href="UF.EquivalenceExamples.html#37036" class="Bound">Py</a><a id="37122" class="Symbol">)</a> <a id="37124" class="Symbol">→</a> <a id="37126" href="UF.EquivalenceExamples.html#37023" class="Bound">x</a> <a id="37128" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37130" href="UF.EquivalenceExamples.html#37032" class="Bound">y</a>
  <a id="37134" href="UF.EquivalenceExamples.html#37100" class="Function">f</a> <a id="37136" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="37141" class="Symbol">=</a> <a id="37143" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="37151" href="UF.EquivalenceExamples.html#37151" class="Function">f⁻¹</a> <a id="37155" class="Symbol">:</a> <a id="37157" href="UF.EquivalenceExamples.html#37023" class="Bound">x</a> <a id="37159" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37161" href="UF.EquivalenceExamples.html#37032" class="Bound">y</a> <a id="37163" class="Symbol">→</a> <a id="37165" class="Symbol">(</a><a id="37166" href="UF.EquivalenceExamples.html#37023" class="Bound">x</a> <a id="37168" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37170" href="UF.EquivalenceExamples.html#37027" class="Bound">Px</a><a id="37172" class="Symbol">)</a> <a id="37174" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37176" class="Symbol">(</a><a id="37177" href="UF.EquivalenceExamples.html#37032" class="Bound">y</a> <a id="37179" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37181" href="UF.EquivalenceExamples.html#37036" class="Bound">Py</a><a id="37183" class="Symbol">)</a>
  <a id="37187" href="UF.EquivalenceExamples.html#37151" class="Function">f⁻¹</a> <a id="37191" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="37196" class="Symbol">=</a> <a id="37198" href="UF.Base.html#16515" class="Function">to-Σ-＝&#39;</a> <a id="37206" class="Symbol">(</a><a id="37207" href="UF.EquivalenceExamples.html#37020" class="Bound">p</a> <a id="37209" href="UF.EquivalenceExamples.html#37023" class="Bound">x</a> <a id="37211" href="UF.EquivalenceExamples.html#37027" class="Bound">Px</a> <a id="37214" href="UF.EquivalenceExamples.html#37036" class="Bound">Py</a><a id="37216" class="Symbol">)</a>

  <a id="37221" href="UF.EquivalenceExamples.html#37221" class="Function">f-has-section</a> <a id="37235" class="Symbol">:</a> <a id="37237" href="UF.EquivalenceExamples.html#37100" class="Function">f</a> <a id="37239" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="37241" href="UF.EquivalenceExamples.html#37151" class="Function">f⁻¹</a> <a id="37245" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="37247" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="37252" href="UF.EquivalenceExamples.html#37221" class="Function">f-has-section</a> <a id="37266" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="37271" class="Symbol">=</a> <a id="37273" href="UF.EquivalenceExamples.html#37300" class="Function">t</a> <a id="37275" class="Symbol">(</a><a id="37276" href="UF.EquivalenceExamples.html#37020" class="Bound">p</a> <a id="37278" href="UF.EquivalenceExamples.html#37023" class="Bound">x</a> <a id="37280" href="UF.EquivalenceExamples.html#37027" class="Bound">Px</a> <a id="37283" href="UF.EquivalenceExamples.html#37036" class="Bound">Py</a><a id="37285" class="Symbol">)</a>
   <a id="37290" class="Keyword">where</a>
    <a id="37300" href="UF.EquivalenceExamples.html#37300" class="Function">t</a> <a id="37302" class="Symbol">:</a> <a id="37304" href="UF.EquivalenceExamples.html#37027" class="Bound">Px</a> <a id="37307" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37309" href="UF.EquivalenceExamples.html#37036" class="Bound">Py</a> <a id="37312" class="Symbol">→</a> <a id="37314" class="Symbol">(</a><a id="37315" href="UF.EquivalenceExamples.html#37100" class="Function">f</a> <a id="37317" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="37319" href="UF.EquivalenceExamples.html#37151" class="Function">f⁻¹</a><a id="37322" class="Symbol">)</a> <a id="37324" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="37329" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37331" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="37340" href="UF.EquivalenceExamples.html#37300" class="Function">t</a> <a id="37342" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="37347" class="Symbol">=</a> <a id="37349" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="37352" class="Symbol">(</a><a id="37353" href="UF.EquivalenceExamples.html#37100" class="Function">f</a> <a id="37355" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="37357" href="UF.Base.html#16515" class="Function">to-Σ-＝&#39;</a><a id="37364" class="Symbol">)</a> <a id="37366" class="Symbol">(</a><a id="37367" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="37382" class="Symbol">(</a><a id="37383" href="UF.EquivalenceExamples.html#37020" class="Bound">p</a> <a id="37385" href="UF.EquivalenceExamples.html#37023" class="Bound">x</a><a id="37386" class="Symbol">)</a> <a id="37388" class="Symbol">(</a><a id="37389" href="UF.EquivalenceExamples.html#37020" class="Bound">p</a> <a id="37391" href="UF.EquivalenceExamples.html#37023" class="Bound">x</a> <a id="37393" href="UF.EquivalenceExamples.html#37027" class="Bound">Px</a> <a id="37396" href="UF.EquivalenceExamples.html#37027" class="Bound">Px</a><a id="37398" class="Symbol">)</a> <a id="37400" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="37404" class="Symbol">)</a>

  <a id="37409" href="UF.EquivalenceExamples.html#37409" class="Function">f-is-section</a> <a id="37422" class="Symbol">:</a> <a id="37424" href="UF.EquivalenceExamples.html#37151" class="Function">f⁻¹</a> <a id="37428" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="37430" href="UF.EquivalenceExamples.html#37100" class="Function">f</a> <a id="37432" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="37434" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="37439" href="UF.EquivalenceExamples.html#37409" class="Function">f-is-section</a> <a id="37452" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="37457" class="Symbol">=</a> <a id="37459" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="37462" href="UF.Base.html#16515" class="Function">to-Σ-＝&#39;</a> <a id="37470" class="Symbol">(</a><a id="37471" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="37486" class="Symbol">(</a><a id="37487" href="UF.EquivalenceExamples.html#37020" class="Bound">p</a> <a id="37489" href="UF.EquivalenceExamples.html#37023" class="Bound">x</a><a id="37490" class="Symbol">)</a> <a id="37492" class="Symbol">(</a><a id="37493" href="UF.EquivalenceExamples.html#37020" class="Bound">p</a> <a id="37495" href="UF.EquivalenceExamples.html#37023" class="Bound">x</a> <a id="37497" href="UF.EquivalenceExamples.html#37027" class="Bound">Px</a> <a id="37500" href="UF.EquivalenceExamples.html#37027" class="Bound">Px</a><a id="37502" class="Symbol">)</a> <a id="37504" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="37508" class="Symbol">)</a>

<a id="37511" class="Markup">\end{code}</a><a id="37521" class="Background">
</a></pre></body></html>

==> anc/html/UF.ExitPropTrunc.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.ExitPropTrunc</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 2012.

Based on [1] and [2].

1. Nicolai Kraus, Martín Escardó, Thierry Coquand &amp; Thorsten Altenkirch.
   Generalizations of Hedberg’s Theorem.
   TLCA 2013
   https://doi.org/10.1007/978-3-642-38946-7_14

2. Nicolai Kraus, Martín Escardó, Thierry Coquand &amp; Thorsten Altenkirch.
   Notions of Anonymous Existence in Martin-Löf Type Theory.
   Logical Methods in Computer Science, March 24, 2017, Volume 13, Issue 1.
   https://doi.org/10.23638/LMCS-13(1:15)2017

</a><a id="479" class="Markup">\begin{code}</a>

<a id="493" class="Symbol">{-#</a> <a id="497" class="Keyword">OPTIONS</a> <a id="505" class="Pragma">--safe</a> <a id="512" class="Pragma">--without-K</a> <a id="524" class="Symbol">#-}</a>

<a id="529" class="Keyword">module</a> <a id="536" href="UF.ExitPropTrunc.html" class="Module">UF.ExitPropTrunc</a> <a id="553" class="Keyword">where</a>

<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="585" class="Keyword">open</a> <a id="590" class="Keyword">import</a> <a id="597" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="UF.KrausLemma.html" class="Module">UF.KrausLemma</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="659" class="Keyword">open</a> <a id="664" class="Keyword">import</a> <a id="671" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="to-fix"></a><a id="689" href="UF.ExitPropTrunc.html#689" class="Function">to-fix</a> <a id="696" class="Symbol">:</a> <a id="698" class="Symbol">{</a><a id="699" href="UF.ExitPropTrunc.html#699" class="Bound">X</a> <a id="701" class="Symbol">:</a> <a id="703" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="705" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="707" class="Symbol">}</a> <a id="709" class="Symbol">(</a><a id="710" href="UF.ExitPropTrunc.html#710" class="Bound">f</a> <a id="712" class="Symbol">:</a> <a id="714" href="UF.ExitPropTrunc.html#699" class="Bound">X</a> <a id="716" class="Symbol">→</a> <a id="718" href="UF.ExitPropTrunc.html#699" class="Bound">X</a><a id="719" class="Symbol">)</a> <a id="721" class="Symbol">→</a> <a id="723" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="733" href="UF.ExitPropTrunc.html#710" class="Bound">f</a> <a id="735" class="Symbol">→</a> <a id="737" href="UF.ExitPropTrunc.html#699" class="Bound">X</a> <a id="739" class="Symbol">→</a> <a id="741" href="Notation.General.html#998" class="Function">fix</a> <a id="745" href="UF.ExitPropTrunc.html#710" class="Bound">f</a>
<a id="747" href="UF.ExitPropTrunc.html#689" class="Function">to-fix</a> <a id="754" href="UF.ExitPropTrunc.html#754" class="Bound">f</a> <a id="756" href="UF.ExitPropTrunc.html#756" class="Bound">g</a> <a id="758" href="UF.ExitPropTrunc.html#758" class="Bound">x</a> <a id="760" class="Symbol">=</a> <a id="762" class="Symbol">(</a><a id="763" href="UF.ExitPropTrunc.html#754" class="Bound">f</a> <a id="765" href="UF.ExitPropTrunc.html#758" class="Bound">x</a> <a id="767" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="769" href="UF.ExitPropTrunc.html#756" class="Bound">g</a> <a id="771" href="UF.ExitPropTrunc.html#758" class="Bound">x</a> <a id="773" class="Symbol">(</a><a id="774" href="UF.ExitPropTrunc.html#754" class="Bound">f</a> <a id="776" href="UF.ExitPropTrunc.html#758" class="Bound">x</a><a id="777" class="Symbol">))</a>

<a id="from-to-fix"></a><a id="781" href="UF.ExitPropTrunc.html#781" class="Function">from-to-fix</a> <a id="793" class="Symbol">:</a> <a id="795" class="Symbol">{</a><a id="796" href="UF.ExitPropTrunc.html#796" class="Bound">X</a> <a id="798" class="Symbol">:</a> <a id="800" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="802" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="804" class="Symbol">}</a> <a id="806" class="Symbol">(</a><a id="807" href="UF.ExitPropTrunc.html#807" class="Bound">f</a> <a id="809" class="Symbol">:</a> <a id="811" href="UF.ExitPropTrunc.html#796" class="Bound">X</a> <a id="813" class="Symbol">→</a> <a id="815" href="UF.ExitPropTrunc.html#796" class="Bound">X</a><a id="816" class="Symbol">)</a> <a id="818" class="Symbol">(</a><a id="819" href="UF.ExitPropTrunc.html#819" class="Bound">κ</a> <a id="821" class="Symbol">:</a> <a id="823" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="833" href="UF.ExitPropTrunc.html#807" class="Bound">f</a><a id="834" class="Symbol">)</a>
            <a id="848" class="Symbol">→</a> <a id="850" href="Notation.General.html#1069" class="Function">from-fix</a> <a id="859" href="UF.ExitPropTrunc.html#807" class="Bound">f</a> <a id="861" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="863" href="UF.ExitPropTrunc.html#689" class="Function">to-fix</a> <a id="870" href="UF.ExitPropTrunc.html#807" class="Bound">f</a> <a id="872" href="UF.ExitPropTrunc.html#819" class="Bound">κ</a> <a id="874" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="876" href="UF.ExitPropTrunc.html#807" class="Bound">f</a>
<a id="878" href="UF.ExitPropTrunc.html#781" class="Function">from-to-fix</a> <a id="890" href="UF.ExitPropTrunc.html#890" class="Bound">f</a> <a id="892" href="UF.ExitPropTrunc.html#892" class="Bound">κ</a> <a id="894" href="UF.ExitPropTrunc.html#894" class="Bound">w</a> <a id="896" class="Symbol">=</a> <a id="898" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="to-from-fix"></a><a id="904" href="UF.ExitPropTrunc.html#904" class="Function">to-from-fix</a> <a id="916" class="Symbol">:</a> <a id="918" class="Symbol">{</a><a id="919" href="UF.ExitPropTrunc.html#919" class="Bound">X</a> <a id="921" class="Symbol">:</a> <a id="923" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="925" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="927" class="Symbol">}</a> <a id="929" class="Symbol">(</a><a id="930" href="UF.ExitPropTrunc.html#930" class="Bound">f</a> <a id="932" class="Symbol">:</a> <a id="934" href="UF.ExitPropTrunc.html#919" class="Bound">X</a> <a id="936" class="Symbol">→</a> <a id="938" href="UF.ExitPropTrunc.html#919" class="Bound">X</a><a id="939" class="Symbol">)</a> <a id="941" class="Symbol">(</a><a id="942" href="UF.ExitPropTrunc.html#942" class="Bound">κ</a> <a id="944" class="Symbol">:</a> <a id="946" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="956" href="UF.ExitPropTrunc.html#930" class="Bound">f</a><a id="957" class="Symbol">)</a>
            <a id="971" class="Symbol">→</a> <a id="973" href="UF.ExitPropTrunc.html#689" class="Function">to-fix</a> <a id="980" href="UF.ExitPropTrunc.html#930" class="Bound">f</a> <a id="982" href="UF.ExitPropTrunc.html#942" class="Bound">κ</a> <a id="984" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="986" href="Notation.General.html#1069" class="Function">from-fix</a> <a id="995" href="UF.ExitPropTrunc.html#930" class="Bound">f</a> <a id="997" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="999" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="1002" href="UF.ExitPropTrunc.html#904" class="Function">to-from-fix</a> <a id="1014" href="UF.ExitPropTrunc.html#1014" class="Bound">f</a> <a id="1016" href="UF.ExitPropTrunc.html#1016" class="Bound">κ</a> <a id="1018" class="Symbol">_</a> <a id="1020" class="Symbol">=</a> <a id="1022" href="UF.KrausLemma.html#1903" class="Function">fix-is-prop</a> <a id="1034" href="UF.ExitPropTrunc.html#1014" class="Bound">f</a> <a id="1036" href="UF.ExitPropTrunc.html#1016" class="Bound">κ</a> <a id="1038" class="Symbol">_</a> <a id="1040" class="Symbol">_</a>

<a id="has-split-support&#39;"></a><a id="1043" href="UF.ExitPropTrunc.html#1043" class="Function">has-split-support&#39;</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1066" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1068" class="Symbol">→</a> <a id="1070" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1072" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1074" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1076" href="UF.ExitPropTrunc.html#1043" class="Function">has-split-support&#39;</a> <a id="1095" class="Symbol">{</a><a id="1096" href="UF.ExitPropTrunc.html#1096" class="Bound">𝓤</a><a id="1097" class="Symbol">}</a> <a id="1099" href="UF.ExitPropTrunc.html#1099" class="Bound">X</a> <a id="1101" class="Symbol">=</a> <a id="1103" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1105" href="UF.ExitPropTrunc.html#1105" class="Bound">P</a> <a id="1107" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1109" href="UF.ExitPropTrunc.html#1096" class="Bound">𝓤</a> <a id="1111" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1113" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1115" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1123" href="UF.ExitPropTrunc.html#1105" class="Bound">P</a> <a id="1125" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1127" class="Symbol">(</a><a id="1128" href="UF.ExitPropTrunc.html#1099" class="Bound">X</a> <a id="1130" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="1132" href="UF.ExitPropTrunc.html#1105" class="Bound">P</a><a id="1133" class="Symbol">)</a>

<a id="fix-has-split-support&#39;"></a><a id="1136" href="UF.ExitPropTrunc.html#1136" class="Function">fix-has-split-support&#39;</a> <a id="1159" class="Symbol">:</a> <a id="1161" class="Symbol">{</a><a id="1162" href="UF.ExitPropTrunc.html#1162" class="Bound">X</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1168" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1170" class="Symbol">}</a>
                       <a id="1195" class="Symbol">→</a> <a id="1197" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="1209" href="UF.ExitPropTrunc.html#1162" class="Bound">X</a>
                       <a id="1234" class="Symbol">→</a> <a id="1236" href="UF.ExitPropTrunc.html#1043" class="Function">has-split-support&#39;</a> <a id="1255" href="UF.ExitPropTrunc.html#1162" class="Bound">X</a>
<a id="1257" href="UF.ExitPropTrunc.html#1136" class="Function">fix-has-split-support&#39;</a> <a id="1280" class="Symbol">{</a><a id="1281" href="UF.ExitPropTrunc.html#1281" class="Bound">𝓤</a><a id="1282" class="Symbol">}</a> <a id="1284" class="Symbol">{</a><a id="1285" href="UF.ExitPropTrunc.html#1285" class="Bound">X</a><a id="1286" class="Symbol">}</a> <a id="1288" class="Symbol">(</a><a id="1289" href="UF.ExitPropTrunc.html#1289" class="Bound">f</a> <a id="1291" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1293" href="UF.ExitPropTrunc.html#1293" class="Bound">κ</a><a id="1294" class="Symbol">)</a> <a id="1296" class="Symbol">=</a>
 <a id="1299" href="Notation.General.html#998" class="Function">fix</a> <a id="1303" href="UF.ExitPropTrunc.html#1289" class="Bound">f</a> <a id="1305" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1307" href="UF.KrausLemma.html#1903" class="Function">fix-is-prop</a> <a id="1319" href="UF.ExitPropTrunc.html#1289" class="Bound">f</a> <a id="1321" href="UF.ExitPropTrunc.html#1293" class="Bound">κ</a> <a id="1323" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1325" href="UF.ExitPropTrunc.html#689" class="Function">to-fix</a> <a id="1332" href="UF.ExitPropTrunc.html#1289" class="Bound">f</a> <a id="1334" href="UF.ExitPropTrunc.html#1293" class="Bound">κ</a> <a id="1336" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1338" href="Notation.General.html#1069" class="Function">from-fix</a> <a id="1347" href="UF.ExitPropTrunc.html#1289" class="Bound">f</a>

<a id="has-prop-truncation"></a><a id="1350" href="UF.ExitPropTrunc.html#1350" class="Function">has-prop-truncation</a> <a id="1370" class="Symbol">:</a> <a id="1372" class="Symbol">(</a><a id="1373" href="UF.ExitPropTrunc.html#1373" class="Bound">𝓥</a> <a id="1375" class="Symbol">:</a> <a id="1377" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1385" class="Symbol">)</a> <a id="1387" class="Symbol">→</a> <a id="1389" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1391" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1393" class="Symbol">→</a> <a id="1395" class="Symbol">(</a><a id="1396" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1398" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1400" href="UF.ExitPropTrunc.html#1373" class="Bound">𝓥</a><a id="1401" class="Symbol">)</a><a id="1402" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1404" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1406" href="UF.ExitPropTrunc.html#1350" class="Function">has-prop-truncation</a> <a id="1426" class="Symbol">{</a><a id="1427" href="UF.ExitPropTrunc.html#1427" class="Bound">𝓤</a><a id="1428" class="Symbol">}</a> <a id="1430" href="UF.ExitPropTrunc.html#1430" class="Bound">𝓥</a> <a id="1432" href="UF.ExitPropTrunc.html#1432" class="Bound">X</a> <a id="1434" class="Symbol">=</a>
 <a id="1437" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1439" href="UF.ExitPropTrunc.html#1439" class="Bound">X&#39;</a> <a id="1442" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1444" href="UF.ExitPropTrunc.html#1427" class="Bound">𝓤</a> <a id="1446" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1448" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1450" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1458" href="UF.ExitPropTrunc.html#1439" class="Bound">X&#39;</a>
           <a id="1472" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1474" class="Symbol">(</a><a id="1475" href="UF.ExitPropTrunc.html#1432" class="Bound">X</a> <a id="1477" class="Symbol">→</a> <a id="1479" href="UF.ExitPropTrunc.html#1439" class="Bound">X&#39;</a><a id="1481" class="Symbol">)</a>
           <a id="1494" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1496" class="Symbol">((</a><a id="1498" href="UF.ExitPropTrunc.html#1498" class="Bound">P</a> <a id="1500" class="Symbol">:</a> <a id="1502" href="UF.ExitPropTrunc.html#1430" class="Bound">𝓥</a> <a id="1504" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1506" class="Symbol">)</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1518" href="UF.ExitPropTrunc.html#1498" class="Bound">P</a> <a id="1520" class="Symbol">→</a> <a id="1522" class="Symbol">(</a><a id="1523" href="UF.ExitPropTrunc.html#1432" class="Bound">X</a> <a id="1525" class="Symbol">→</a> <a id="1527" href="UF.ExitPropTrunc.html#1498" class="Bound">P</a><a id="1528" class="Symbol">)</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="UF.ExitPropTrunc.html#1439" class="Bound">X&#39;</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="UF.ExitPropTrunc.html#1498" class="Bound">P</a><a id="1538" class="Symbol">)</a>

<a id="split-truncation"></a><a id="1541" href="UF.ExitPropTrunc.html#1541" class="Function">split-truncation</a> <a id="1558" class="Symbol">:</a> <a id="1560" class="Symbol">{</a><a id="1561" href="UF.ExitPropTrunc.html#1561" class="Bound">X</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1567" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1569" class="Symbol">}</a>
                 <a id="1588" class="Symbol">→</a> <a id="1590" href="UF.ExitPropTrunc.html#1043" class="Function">has-split-support&#39;</a> <a id="1609" href="UF.ExitPropTrunc.html#1561" class="Bound">X</a>
                 <a id="1628" class="Symbol">→</a> <a id="1630" class="Symbol">∀</a> <a id="1632" href="UF.ExitPropTrunc.html#1632" class="Bound">𝓥</a> <a id="1634" class="Symbol">→</a> <a id="1636" href="UF.ExitPropTrunc.html#1350" class="Function">has-prop-truncation</a> <a id="1656" href="UF.ExitPropTrunc.html#1632" class="Bound">𝓥</a> <a id="1658" href="UF.ExitPropTrunc.html#1561" class="Bound">X</a>
<a id="1660" href="UF.ExitPropTrunc.html#1541" class="Function">split-truncation</a> <a id="1677" class="Symbol">{</a><a id="1678" href="UF.ExitPropTrunc.html#1678" class="Bound">𝓤</a><a id="1679" class="Symbol">}</a> <a id="1681" class="Symbol">{</a><a id="1682" href="UF.ExitPropTrunc.html#1682" class="Bound">X</a><a id="1683" class="Symbol">}</a> <a id="1685" class="Symbol">(</a><a id="1686" href="UF.ExitPropTrunc.html#1686" class="Bound">X&#39;</a> <a id="1689" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1691" href="UF.ExitPropTrunc.html#1691" class="Bound">i</a> <a id="1693" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1695" href="UF.ExitPropTrunc.html#1695" class="Bound">f</a> <a id="1697" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1699" href="UF.ExitPropTrunc.html#1699" class="Bound">g</a><a id="1700" class="Symbol">)</a> <a id="1702" href="UF.ExitPropTrunc.html#1702" class="Bound">V</a> <a id="1704" class="Symbol">=</a> <a id="1706" href="UF.ExitPropTrunc.html#1686" class="Bound">X&#39;</a> <a id="1709" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1711" href="UF.ExitPropTrunc.html#1691" class="Bound">i</a> <a id="1713" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1715" href="UF.ExitPropTrunc.html#1695" class="Bound">f</a> <a id="1717" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1719" class="Symbol">λ</a> <a id="1721" href="UF.ExitPropTrunc.html#1721" class="Bound">P</a> <a id="1723" href="UF.ExitPropTrunc.html#1723" class="Bound">j</a> <a id="1725" href="UF.ExitPropTrunc.html#1725" class="Bound">h</a> <a id="1727" href="UF.ExitPropTrunc.html#1727" class="Bound">x&#39;</a> <a id="1730" class="Symbol">→</a> <a id="1732" href="UF.ExitPropTrunc.html#1725" class="Bound">h</a> <a id="1734" class="Symbol">(</a><a id="1735" href="UF.ExitPropTrunc.html#1699" class="Bound">g</a> <a id="1737" href="UF.ExitPropTrunc.html#1727" class="Bound">x&#39;</a><a id="1739" class="Symbol">)</a>

<a id="collapsible-has-prop-truncation"></a><a id="1742" href="UF.ExitPropTrunc.html#1742" class="Function">collapsible-has-prop-truncation</a> <a id="1774" class="Symbol">:</a> <a id="1776" class="Symbol">{</a><a id="1777" href="UF.ExitPropTrunc.html#1777" class="Bound">X</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1783" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1785" class="Symbol">}</a>
                                <a id="1819" class="Symbol">→</a> <a id="1821" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="1833" href="UF.ExitPropTrunc.html#1777" class="Bound">X</a>
                                <a id="1867" class="Symbol">→</a> <a id="1869" class="Symbol">∀</a> <a id="1871" href="UF.ExitPropTrunc.html#1871" class="Bound">𝓥</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="UF.ExitPropTrunc.html#1350" class="Function">has-prop-truncation</a> <a id="1895" href="UF.ExitPropTrunc.html#1871" class="Bound">𝓥</a> <a id="1897" href="UF.ExitPropTrunc.html#1777" class="Bound">X</a>
<a id="1899" href="UF.ExitPropTrunc.html#1742" class="Function">collapsible-has-prop-truncation</a> <a id="1931" class="Symbol">{</a><a id="1932" href="UF.ExitPropTrunc.html#1932" class="Bound">𝓤</a><a id="1933" class="Symbol">}</a> <a id="1935" class="Symbol">{</a><a id="1936" href="UF.ExitPropTrunc.html#1936" class="Bound">X</a><a id="1937" class="Symbol">}</a> <a id="1939" href="UF.ExitPropTrunc.html#1939" class="Bound">c</a> <a id="1941" class="Symbol">=</a>
 <a id="1944" href="UF.ExitPropTrunc.html#1541" class="Function">split-truncation</a> <a id="1961" class="Symbol">(</a><a id="1962" href="UF.ExitPropTrunc.html#1136" class="Function">fix-has-split-support&#39;</a> <a id="1985" href="UF.ExitPropTrunc.html#1939" class="Bound">c</a><a id="1986" class="Symbol">)</a>

<a id="1989" class="Keyword">module</a> <a id="split-support-and-collapsibility"></a><a id="1996" href="UF.ExitPropTrunc.html#1996" class="Module">split-support-and-collapsibility</a> <a id="2029" class="Symbol">(</a><a id="2030" href="UF.ExitPropTrunc.html#2030" class="Bound">pe</a> <a id="2033" class="Symbol">:</a> <a id="2035" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="2066" class="Symbol">)</a> <a id="2068" class="Keyword">where</a>

 <a id="2076" class="Keyword">open</a> <a id="2081" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="2105" href="UF.ExitPropTrunc.html#2030" class="Bound">pe</a>

 <a id="split-support-and-collapsibility.has-split-support"></a><a id="2110" href="UF.ExitPropTrunc.html#2110" class="Function">has-split-support</a> <a id="2128" class="Symbol">:</a> <a id="2130" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2132" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2134" class="Symbol">→</a> <a id="2136" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2138" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2141" href="UF.ExitPropTrunc.html#2110" class="Function">has-split-support</a> <a id="2159" href="UF.ExitPropTrunc.html#2159" class="Bound">X</a> <a id="2161" class="Symbol">=</a> <a id="2163" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2165" href="UF.ExitPropTrunc.html#2159" class="Bound">X</a> <a id="2167" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2169" class="Symbol">→</a> <a id="2171" href="UF.ExitPropTrunc.html#2159" class="Bound">X</a>

 <a id="split-support-and-collapsibility.has-split-support→"></a><a id="2175" href="UF.ExitPropTrunc.html#2175" class="Function">has-split-support→</a> <a id="2194" class="Symbol">:</a> <a id="2196" class="Symbol">{</a><a id="2197" href="UF.ExitPropTrunc.html#2197" class="Bound">X</a> <a id="2199" class="Symbol">:</a> <a id="2201" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2203" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2205" class="Symbol">}</a> <a id="2207" class="Symbol">→</a> <a id="2209" href="UF.ExitPropTrunc.html#2110" class="Function">has-split-support</a> <a id="2227" href="UF.ExitPropTrunc.html#2197" class="Bound">X</a> <a id="2229" class="Symbol">→</a> <a id="2231" href="UF.ExitPropTrunc.html#1043" class="Function">has-split-support&#39;</a> <a id="2250" href="UF.ExitPropTrunc.html#2197" class="Bound">X</a>
 <a id="2253" href="UF.ExitPropTrunc.html#2175" class="Function">has-split-support→</a> <a id="2272" class="Symbol">{</a><a id="2273" href="UF.ExitPropTrunc.html#2273" class="Bound">𝓤</a><a id="2274" class="Symbol">}</a> <a id="2276" class="Symbol">{</a><a id="2277" href="UF.ExitPropTrunc.html#2277" class="Bound">X</a><a id="2278" class="Symbol">}</a> <a id="2280" href="UF.ExitPropTrunc.html#2280" class="Bound">f</a> <a id="2282" class="Symbol">=</a> <a id="2284" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2286" href="UF.ExitPropTrunc.html#2277" class="Bound">X</a> <a id="2288" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2290" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2292" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="2303" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2305" class="Symbol">(λ</a> <a id="2308" href="UF.ExitPropTrunc.html#2308" class="Bound">x</a> <a id="2310" class="Symbol">→</a> <a id="2312" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="2314" href="UF.ExitPropTrunc.html#2308" class="Bound">x</a> <a id="2316" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="2317" class="Symbol">)</a> <a id="2319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2321" href="UF.ExitPropTrunc.html#2280" class="Bound">f</a>

 <a id="split-support-and-collapsibility.has-split-support←"></a><a id="2325" href="UF.ExitPropTrunc.html#2325" class="Function">has-split-support←</a> <a id="2344" class="Symbol">:</a> <a id="2346" class="Symbol">{</a><a id="2347" href="UF.ExitPropTrunc.html#2347" class="Bound">X</a> <a id="2349" class="Symbol">:</a> <a id="2351" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2353" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2355" class="Symbol">}</a> <a id="2357" class="Symbol">→</a> <a id="2359" href="UF.ExitPropTrunc.html#1043" class="Function">has-split-support&#39;</a> <a id="2378" href="UF.ExitPropTrunc.html#2347" class="Bound">X</a> <a id="2380" class="Symbol">→</a> <a id="2382" href="UF.ExitPropTrunc.html#2110" class="Function">has-split-support</a> <a id="2400" href="UF.ExitPropTrunc.html#2347" class="Bound">X</a>
 <a id="2403" href="UF.ExitPropTrunc.html#2325" class="Function">has-split-support←</a> <a id="2422" class="Symbol">{</a><a id="2423" href="UF.ExitPropTrunc.html#2423" class="Bound">𝓤</a><a id="2424" class="Symbol">}</a> <a id="2426" class="Symbol">{</a><a id="2427" href="UF.ExitPropTrunc.html#2427" class="Bound">X</a><a id="2428" class="Symbol">}</a> <a id="2430" class="Symbol">(</a><a id="2431" href="UF.ExitPropTrunc.html#2431" class="Bound">P</a> <a id="2433" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2435" href="UF.ExitPropTrunc.html#2435" class="Bound">P-is-prop</a> <a id="2445" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2447" href="UF.ExitPropTrunc.html#2447" class="Bound">g</a> <a id="2449" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2451" href="UF.ExitPropTrunc.html#2451" class="Bound">f</a><a id="2452" class="Symbol">)</a> <a id="2454" class="Symbol">=</a> <a id="2456" href="UF.ExitPropTrunc.html#2451" class="Bound">f</a> <a id="2458" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2460" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="2467" href="UF.ExitPropTrunc.html#2435" class="Bound">P-is-prop</a> <a id="2477" href="UF.ExitPropTrunc.html#2447" class="Bound">g</a>

<a id="2480" class="Markup">\end{code}</a><a id="2490" class="Background">

TODO. Are the above two functions mutually inverse and hence we get an
equivalence?

</a><a id="2577" class="Markup">\begin{code}</a>

 <a id="split-support-and-collapsibility.collapsible-gives-split-support"></a><a id="2592" href="UF.ExitPropTrunc.html#2592" class="Function">collapsible-gives-split-support</a> <a id="2624" class="Symbol">:</a> <a id="2626" class="Symbol">{</a><a id="2627" href="UF.ExitPropTrunc.html#2627" class="Bound">X</a> <a id="2629" class="Symbol">:</a> <a id="2631" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2633" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2635" class="Symbol">}</a>
                                 <a id="2670" class="Symbol">→</a> <a id="2672" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="2684" href="UF.ExitPropTrunc.html#2627" class="Bound">X</a>
                                 <a id="2719" class="Symbol">→</a> <a id="2721" href="UF.ExitPropTrunc.html#2110" class="Function">has-split-support</a> <a id="2739" href="UF.ExitPropTrunc.html#2627" class="Bound">X</a>
 <a id="2742" href="UF.ExitPropTrunc.html#2592" class="Function">collapsible-gives-split-support</a> <a id="2774" class="Symbol">{</a><a id="2775" href="UF.ExitPropTrunc.html#2775" class="Bound">𝓤</a><a id="2776" class="Symbol">}</a> <a id="2778" class="Symbol">{</a><a id="2779" href="UF.ExitPropTrunc.html#2779" class="Bound">X</a><a id="2780" class="Symbol">}</a> <a id="2782" class="Symbol">(</a><a id="2783" href="UF.ExitPropTrunc.html#2783" class="Bound">f</a> <a id="2785" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2787" href="UF.ExitPropTrunc.html#2787" class="Bound">κ</a><a id="2788" class="Symbol">)</a> <a id="2790" href="UF.ExitPropTrunc.html#2790" class="Bound">s</a> <a id="2792" class="Symbol">=</a> <a id="2794" href="UF.ExitPropTrunc.html#2874" class="Function">x</a>
  <a id="2798" class="Keyword">where</a>
   <a id="2807" href="UF.ExitPropTrunc.html#2807" class="Function">g</a> <a id="2809" class="Symbol">:</a> <a id="2811" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2813" href="UF.ExitPropTrunc.html#2779" class="Bound">X</a> <a id="2815" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2817" class="Symbol">→</a> <a id="2819" href="Notation.General.html#998" class="Function">fix</a> <a id="2823" href="UF.ExitPropTrunc.html#2783" class="Bound">f</a>
   <a id="2828" href="UF.ExitPropTrunc.html#2807" class="Function">g</a> <a id="2830" class="Symbol">=</a> <a id="2832" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="2839" class="Symbol">(</a><a id="2840" href="UF.KrausLemma.html#1903" class="Function">fix-is-prop</a> <a id="2852" href="UF.ExitPropTrunc.html#2783" class="Bound">f</a> <a id="2854" href="UF.ExitPropTrunc.html#2787" class="Bound">κ</a><a id="2855" class="Symbol">)</a> <a id="2857" class="Symbol">(</a><a id="2858" href="UF.ExitPropTrunc.html#689" class="Function">to-fix</a> <a id="2865" href="UF.ExitPropTrunc.html#2783" class="Bound">f</a> <a id="2867" href="UF.ExitPropTrunc.html#2787" class="Bound">κ</a><a id="2868" class="Symbol">)</a>

   <a id="2874" href="UF.ExitPropTrunc.html#2874" class="Function">x</a> <a id="2876" class="Symbol">:</a> <a id="2878" href="UF.ExitPropTrunc.html#2779" class="Bound">X</a>
   <a id="2883" href="UF.ExitPropTrunc.html#2874" class="Function">x</a> <a id="2885" class="Symbol">=</a> <a id="2887" href="Notation.General.html#1069" class="Function">from-fix</a> <a id="2896" href="UF.ExitPropTrunc.html#2783" class="Bound">f</a> <a id="2898" class="Symbol">(</a><a id="2899" href="UF.ExitPropTrunc.html#2807" class="Function">g</a> <a id="2901" href="UF.ExitPropTrunc.html#2790" class="Bound">s</a><a id="2902" class="Symbol">)</a>

 <a id="split-support-and-collapsibility.exit-prop-trunc"></a><a id="2906" href="UF.ExitPropTrunc.html#2906" class="Function">exit-prop-trunc</a> <a id="2922" class="Symbol">:</a> <a id="2924" class="Symbol">{</a><a id="2925" href="UF.ExitPropTrunc.html#2925" class="Bound">X</a> <a id="2927" class="Symbol">:</a> <a id="2929" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2931" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2933" class="Symbol">}</a>
                 <a id="2952" class="Symbol">→</a> <a id="2954" class="Symbol">(</a><a id="2955" href="UF.ExitPropTrunc.html#2955" class="Bound">f</a> <a id="2957" class="Symbol">:</a> <a id="2959" href="UF.ExitPropTrunc.html#2925" class="Bound">X</a> <a id="2961" class="Symbol">→</a> <a id="2963" href="UF.ExitPropTrunc.html#2925" class="Bound">X</a><a id="2964" class="Symbol">)</a>
                 <a id="2983" class="Symbol">→</a> <a id="2985" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="2995" href="UF.ExitPropTrunc.html#2955" class="Bound">f</a>
                 <a id="3014" class="Symbol">→</a> <a id="3016" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="3018" href="UF.ExitPropTrunc.html#2925" class="Bound">X</a> <a id="3020" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="3022" class="Symbol">→</a> <a id="3024" href="UF.ExitPropTrunc.html#2925" class="Bound">X</a>
 <a id="3027" href="UF.ExitPropTrunc.html#2906" class="Function">exit-prop-trunc</a> <a id="3043" href="UF.ExitPropTrunc.html#3043" class="Bound">f</a> <a id="3045" href="UF.ExitPropTrunc.html#3045" class="Bound">κ</a> <a id="3047" class="Symbol">=</a> <a id="3049" href="UF.ExitPropTrunc.html#2592" class="Function">collapsible-gives-split-support</a> <a id="3081" class="Symbol">(</a><a id="3082" href="UF.ExitPropTrunc.html#3043" class="Bound">f</a> <a id="3084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3086" href="UF.ExitPropTrunc.html#3045" class="Bound">κ</a><a id="3087" class="Symbol">)</a>

 <a id="split-support-and-collapsibility.exit-prop-trunc-is-fixed"></a><a id="3091" href="UF.ExitPropTrunc.html#3091" class="Function">exit-prop-trunc-is-fixed</a> <a id="3116" class="Symbol">:</a> <a id="3118" class="Symbol">{</a><a id="3119" href="UF.ExitPropTrunc.html#3119" class="Bound">X</a> <a id="3121" class="Symbol">:</a> <a id="3123" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3125" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3127" class="Symbol">}</a>
                            <a id="3157" class="Symbol">(</a><a id="3158" href="UF.ExitPropTrunc.html#3158" class="Bound">f</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="UF.ExitPropTrunc.html#3119" class="Bound">X</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="UF.ExitPropTrunc.html#3119" class="Bound">X</a><a id="3167" class="Symbol">)</a>
                            <a id="3197" class="Symbol">(</a><a id="3198" href="UF.ExitPropTrunc.html#3198" class="Bound">κ</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="3212" href="UF.ExitPropTrunc.html#3158" class="Bound">f</a><a id="3213" class="Symbol">)</a>
                            <a id="3243" class="Symbol">(</a><a id="3244" href="UF.ExitPropTrunc.html#3244" class="Bound">s</a> <a id="3246" class="Symbol">:</a> <a id="3248" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="3250" href="UF.ExitPropTrunc.html#3119" class="Bound">X</a> <a id="3252" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="3253" class="Symbol">)</a>
                          <a id="3281" class="Symbol">→</a> <a id="3283" href="UF.ExitPropTrunc.html#3158" class="Bound">f</a> <a id="3285" class="Symbol">(</a><a id="3286" href="UF.ExitPropTrunc.html#2906" class="Function">exit-prop-trunc</a> <a id="3302" href="UF.ExitPropTrunc.html#3158" class="Bound">f</a> <a id="3304" href="UF.ExitPropTrunc.html#3198" class="Bound">κ</a> <a id="3306" href="UF.ExitPropTrunc.html#3244" class="Bound">s</a><a id="3307" class="Symbol">)</a> <a id="3309" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3311" href="UF.ExitPropTrunc.html#2906" class="Function">exit-prop-trunc</a> <a id="3327" href="UF.ExitPropTrunc.html#3158" class="Bound">f</a> <a id="3329" href="UF.ExitPropTrunc.html#3198" class="Bound">κ</a> <a id="3331" href="UF.ExitPropTrunc.html#3244" class="Bound">s</a>
 <a id="3334" href="UF.ExitPropTrunc.html#3091" class="Function">exit-prop-trunc-is-fixed</a> <a id="3359" href="UF.ExitPropTrunc.html#3359" class="Bound">f</a> <a id="3361" href="UF.ExitPropTrunc.html#3361" class="Bound">κ</a> <a id="3363" href="UF.ExitPropTrunc.html#3363" class="Bound">s</a> <a id="3365" class="Symbol">=</a>
  <a id="3369" class="Symbol">(</a><a id="3370" href="Notation.General.html#1133" class="Function">from-fix-is-fixed</a> <a id="3388" href="UF.ExitPropTrunc.html#3359" class="Bound">f</a> <a id="3390" class="Symbol">(</a><a id="3391" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="3398" class="Symbol">(</a><a id="3399" href="UF.KrausLemma.html#1903" class="Function">fix-is-prop</a> <a id="3411" href="UF.ExitPropTrunc.html#3359" class="Bound">f</a> <a id="3413" href="UF.ExitPropTrunc.html#3361" class="Bound">κ</a><a id="3414" class="Symbol">)</a> <a id="3416" class="Symbol">(</a><a id="3417" href="UF.ExitPropTrunc.html#689" class="Function">to-fix</a> <a id="3424" href="UF.ExitPropTrunc.html#3359" class="Bound">f</a> <a id="3426" href="UF.ExitPropTrunc.html#3361" class="Bound">κ</a><a id="3427" class="Symbol">)</a> <a id="3429" href="UF.ExitPropTrunc.html#3363" class="Bound">s</a><a id="3430" class="Symbol">))</a><a id="3432" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

 <a id="split-support-and-collapsibility.split-support-gives-collapsible"></a><a id="3437" href="UF.ExitPropTrunc.html#3437" class="Function">split-support-gives-collapsible</a> <a id="3469" class="Symbol">:</a> <a id="3471" class="Symbol">{</a><a id="3472" href="UF.ExitPropTrunc.html#3472" class="Bound">X</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3478" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3480" class="Symbol">}</a>
                                 <a id="3515" class="Symbol">→</a> <a id="3517" href="UF.ExitPropTrunc.html#2110" class="Function">has-split-support</a> <a id="3535" href="UF.ExitPropTrunc.html#3472" class="Bound">X</a>
                                 <a id="3570" class="Symbol">→</a> <a id="3572" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="3584" href="UF.ExitPropTrunc.html#3472" class="Bound">X</a>
 <a id="3587" href="UF.ExitPropTrunc.html#3437" class="Function">split-support-gives-collapsible</a> <a id="3619" class="Symbol">{</a><a id="3620" href="UF.ExitPropTrunc.html#3620" class="Bound">𝓤</a><a id="3621" class="Symbol">}</a> <a id="3623" class="Symbol">{</a><a id="3624" href="UF.ExitPropTrunc.html#3624" class="Bound">X</a><a id="3625" class="Symbol">}</a> <a id="3627" href="UF.ExitPropTrunc.html#3627" class="Bound">g</a> <a id="3629" class="Symbol">=</a> <a id="3631" href="UF.ExitPropTrunc.html#3746" class="Function">γ</a>
  <a id="3635" class="Keyword">where</a>
   <a id="3644" href="UF.ExitPropTrunc.html#3644" class="Function">f</a> <a id="3646" class="Symbol">:</a> <a id="3648" href="UF.ExitPropTrunc.html#3624" class="Bound">X</a> <a id="3650" class="Symbol">→</a> <a id="3652" href="UF.ExitPropTrunc.html#3624" class="Bound">X</a>
   <a id="3657" href="UF.ExitPropTrunc.html#3644" class="Function">f</a> <a id="3659" href="UF.ExitPropTrunc.html#3659" class="Bound">x</a> <a id="3661" class="Symbol">=</a> <a id="3663" href="UF.ExitPropTrunc.html#3627" class="Bound">g</a> <a id="3665" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="3667" href="UF.ExitPropTrunc.html#3659" class="Bound">x</a> <a id="3669" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

   <a id="3675" href="UF.ExitPropTrunc.html#3675" class="Function">κ</a> <a id="3677" class="Symbol">:</a> <a id="3679" class="Symbol">(</a><a id="3680" href="UF.ExitPropTrunc.html#3680" class="Bound">x</a> <a id="3682" href="UF.ExitPropTrunc.html#3682" class="Bound">y</a> <a id="3684" class="Symbol">:</a> <a id="3686" href="UF.ExitPropTrunc.html#3624" class="Bound">X</a><a id="3687" class="Symbol">)</a> <a id="3689" class="Symbol">→</a> <a id="3691" href="UF.ExitPropTrunc.html#3644" class="Function">f</a> <a id="3693" href="UF.ExitPropTrunc.html#3680" class="Bound">x</a> <a id="3695" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3697" href="UF.ExitPropTrunc.html#3644" class="Function">f</a> <a id="3699" href="UF.ExitPropTrunc.html#3682" class="Bound">y</a>
   <a id="3704" href="UF.ExitPropTrunc.html#3675" class="Function">κ</a> <a id="3706" href="UF.ExitPropTrunc.html#3706" class="Bound">x</a> <a id="3708" href="UF.ExitPropTrunc.html#3708" class="Bound">y</a> <a id="3710" class="Symbol">=</a> <a id="3712" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3715" href="UF.ExitPropTrunc.html#3627" class="Bound">g</a> <a id="3717" class="Symbol">(</a><a id="3718" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="3729" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="3731" href="UF.ExitPropTrunc.html#3706" class="Bound">x</a> <a id="3733" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="3735" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="3737" href="UF.ExitPropTrunc.html#3708" class="Bound">y</a> <a id="3739" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="3740" class="Symbol">)</a>

   <a id="3746" href="UF.ExitPropTrunc.html#3746" class="Function">γ</a> <a id="3748" class="Symbol">:</a> <a id="3750" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="3762" href="UF.ExitPropTrunc.html#3624" class="Bound">X</a>
   <a id="3767" href="UF.ExitPropTrunc.html#3746" class="Function">γ</a> <a id="3769" class="Symbol">=</a> <a id="3771" href="UF.ExitPropTrunc.html#3644" class="Function">f</a> <a id="3773" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3775" href="UF.ExitPropTrunc.html#3675" class="Function">κ</a>

<a id="3778" class="Markup">\end{code}</a><a id="3788" class="Background">

Added 23rd September 2024. Perhaps the following is better notation
for the above.

</a><a id="3874" class="Markup">\begin{code}</a>

<a id="∥_∥⌜_⌝"></a><a id="3888" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥_∥⌜_⌝</a> <a id="3895" class="Symbol">:</a> <a id="3897" class="Symbol">(</a><a id="3898" href="UF.ExitPropTrunc.html#3898" class="Bound">X</a> <a id="3900" class="Symbol">:</a> <a id="3902" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3904" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3906" class="Symbol">)</a> <a id="3908" class="Symbol">→</a> <a id="3910" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="3922" href="UF.ExitPropTrunc.html#3898" class="Bound">X</a> <a id="3924" class="Symbol">→</a> <a id="3926" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3928" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3930" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥</a> <a id="3932" href="UF.ExitPropTrunc.html#3932" class="Bound">X</a> <a id="3934" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥⌜</a> <a id="3937" href="UF.ExitPropTrunc.html#3937" class="Bound">f</a> <a id="3939" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3941" href="UF.ExitPropTrunc.html#3941" class="Bound">w</a> <a id="3943" href="UF.ExitPropTrunc.html#3888" class="Function Operator">⌝</a> <a id="3945" class="Symbol">=</a> <a id="3947" href="Notation.General.html#998" class="Function">fix</a> <a id="3951" href="UF.ExitPropTrunc.html#3937" class="Bound">f</a>

<a id="∥∥⌜_⌝-is-prop"></a><a id="3954" href="UF.ExitPropTrunc.html#3954" class="Function Operator">∥∥⌜_⌝-is-prop</a> <a id="3968" class="Symbol">:</a> <a id="3970" class="Symbol">{</a><a id="3971" href="UF.ExitPropTrunc.html#3971" class="Bound">X</a> <a id="3973" class="Symbol">:</a> <a id="3975" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3977" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3979" class="Symbol">}</a> <a id="3981" class="Symbol">(</a><a id="3982" href="UF.ExitPropTrunc.html#3982" class="Bound">c</a> <a id="3984" class="Symbol">:</a> <a id="3986" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="3998" href="UF.ExitPropTrunc.html#3971" class="Bound">X</a><a id="3999" class="Symbol">)</a> <a id="4001" class="Symbol">→</a> <a id="4003" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4011" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥</a> <a id="4013" href="UF.ExitPropTrunc.html#3971" class="Bound">X</a> <a id="4015" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥⌜</a> <a id="4018" href="UF.ExitPropTrunc.html#3982" class="Bound">c</a> <a id="4020" href="UF.ExitPropTrunc.html#3888" class="Function Operator">⌝</a>
<a id="4022" href="UF.ExitPropTrunc.html#3954" class="Function Operator">∥∥⌜</a> <a id="4026" href="UF.ExitPropTrunc.html#4026" class="Bound">f</a> <a id="4028" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4030" href="UF.ExitPropTrunc.html#4030" class="Bound">w</a> <a id="4032" href="UF.ExitPropTrunc.html#3954" class="Function Operator">⌝-is-prop</a> <a id="4042" class="Symbol">=</a> <a id="4044" href="UF.KrausLemma.html#1903" class="Function">fix-is-prop</a> <a id="4056" href="UF.ExitPropTrunc.html#4026" class="Bound">f</a> <a id="4058" href="UF.ExitPropTrunc.html#4030" class="Bound">w</a>

<a id="∣_∣⌜_⌝"></a><a id="4061" href="UF.ExitPropTrunc.html#4061" class="Function Operator">∣_∣⌜_⌝</a> <a id="4068" class="Symbol">:</a> <a id="4070" class="Symbol">{</a><a id="4071" href="UF.ExitPropTrunc.html#4071" class="Bound">X</a> <a id="4073" class="Symbol">:</a> <a id="4075" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4077" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4079" class="Symbol">}</a> <a id="4081" class="Symbol">→</a> <a id="4083" href="UF.ExitPropTrunc.html#4071" class="Bound">X</a> <a id="4085" class="Symbol">→</a> <a id="4087" class="Symbol">(</a><a id="4088" href="UF.ExitPropTrunc.html#4088" class="Bound">c</a> <a id="4090" class="Symbol">:</a> <a id="4092" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="4104" href="UF.ExitPropTrunc.html#4071" class="Bound">X</a><a id="4105" class="Symbol">)</a> <a id="4107" class="Symbol">→</a> <a id="4109" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥</a> <a id="4111" href="UF.ExitPropTrunc.html#4071" class="Bound">X</a> <a id="4113" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥⌜</a> <a id="4116" href="UF.ExitPropTrunc.html#4088" class="Bound">c</a> <a id="4118" href="UF.ExitPropTrunc.html#3888" class="Function Operator">⌝</a>
<a id="4120" href="UF.ExitPropTrunc.html#4061" class="Function Operator">∣</a> <a id="4122" href="UF.ExitPropTrunc.html#4122" class="Bound">x</a> <a id="4124" href="UF.ExitPropTrunc.html#4061" class="Function Operator">∣⌜</a> <a id="4127" href="UF.ExitPropTrunc.html#4127" class="Bound">f</a> <a id="4129" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4131" href="UF.ExitPropTrunc.html#4131" class="Bound">w</a> <a id="4133" href="UF.ExitPropTrunc.html#4061" class="Function Operator">⌝</a> <a id="4135" class="Symbol">=</a> <a id="4137" href="UF.ExitPropTrunc.html#689" class="Function">to-fix</a> <a id="4144" href="UF.ExitPropTrunc.html#4127" class="Bound">f</a> <a id="4146" href="UF.ExitPropTrunc.html#4131" class="Bound">w</a> <a id="4148" href="UF.ExitPropTrunc.html#4122" class="Bound">x</a>

<a id="4151" class="Markup">\end{code}</a><a id="4161" class="Background">

Notice that recursion principle doesn&#39;t require the family A to be
prop-valued, which allows us to exit truncations.

</a><a id="4281" class="Markup">\begin{code}</a>

<a id="∥∥⌜_⌝-rec"></a><a id="4295" href="UF.ExitPropTrunc.html#4295" class="Function Operator">∥∥⌜_⌝-rec</a> <a id="4305" class="Symbol">:</a> <a id="4307" class="Symbol">{</a><a id="4308" href="UF.ExitPropTrunc.html#4308" class="Bound">X</a> <a id="4310" class="Symbol">:</a> <a id="4312" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4314" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4316" class="Symbol">}</a> <a id="4318" class="Symbol">(</a><a id="4319" href="UF.ExitPropTrunc.html#4319" class="Bound">c</a> <a id="4321" class="Symbol">:</a> <a id="4323" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="4335" href="UF.ExitPropTrunc.html#4308" class="Bound">X</a><a id="4336" class="Symbol">)</a> <a id="4338" class="Symbol">{</a><a id="4339" href="UF.ExitPropTrunc.html#4339" class="Bound">A</a> <a id="4341" class="Symbol">:</a> <a id="4343" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4345" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4347" class="Symbol">}</a>
         <a id="4358" class="Symbol">→</a> <a id="4360" class="Symbol">(</a><a id="4361" href="UF.ExitPropTrunc.html#4308" class="Bound">X</a> <a id="4363" class="Symbol">→</a> <a id="4365" href="UF.ExitPropTrunc.html#4339" class="Bound">A</a><a id="4366" class="Symbol">)</a> <a id="4368" class="Symbol">→</a> <a id="4370" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥</a> <a id="4372" href="UF.ExitPropTrunc.html#4308" class="Bound">X</a> <a id="4374" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥⌜</a> <a id="4377" href="UF.ExitPropTrunc.html#4319" class="Bound">c</a> <a id="4379" href="UF.ExitPropTrunc.html#3888" class="Function Operator">⌝</a> <a id="4381" class="Symbol">→</a> <a id="4383" href="UF.ExitPropTrunc.html#4339" class="Bound">A</a>
<a id="4385" href="UF.ExitPropTrunc.html#4295" class="Function Operator">∥∥⌜</a> <a id="4389" href="UF.ExitPropTrunc.html#4389" class="Bound">c</a> <a id="4391" href="UF.ExitPropTrunc.html#4295" class="Function Operator">⌝-rec</a> <a id="4397" class="Symbol">{</a><a id="4398" href="UF.ExitPropTrunc.html#4398" class="Bound">A</a><a id="4399" class="Symbol">}</a> <a id="4401" href="UF.ExitPropTrunc.html#4401" class="Bound">g</a> <a id="4403" class="Symbol">(</a><a id="4404" href="UF.ExitPropTrunc.html#4404" class="Bound">x</a> <a id="4406" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4408" href="UF.ExitPropTrunc.html#4408" class="Bound">φ</a><a id="4409" class="Symbol">)</a> <a id="4411" class="Symbol">=</a> <a id="4413" href="UF.ExitPropTrunc.html#4401" class="Bound">g</a> <a id="4415" href="UF.ExitPropTrunc.html#4404" class="Bound">x</a>

<a id="∣∣⌜_⌝-exit"></a><a id="4418" href="UF.ExitPropTrunc.html#4418" class="Function Operator">∣∣⌜_⌝-exit</a> <a id="4429" class="Symbol">:</a> <a id="4431" class="Symbol">{</a><a id="4432" href="UF.ExitPropTrunc.html#4432" class="Bound">X</a> <a id="4434" class="Symbol">:</a> <a id="4436" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4438" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4440" class="Symbol">}</a> <a id="4442" class="Symbol">(</a><a id="4443" href="UF.ExitPropTrunc.html#4443" class="Bound">c</a> <a id="4445" class="Symbol">:</a> <a id="4447" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="4459" href="UF.ExitPropTrunc.html#4432" class="Bound">X</a><a id="4460" class="Symbol">)</a> <a id="4462" class="Symbol">→</a> <a id="4464" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥</a> <a id="4466" href="UF.ExitPropTrunc.html#4432" class="Bound">X</a> <a id="4468" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥⌜</a> <a id="4471" href="UF.ExitPropTrunc.html#4443" class="Bound">c</a> <a id="4473" href="UF.ExitPropTrunc.html#3888" class="Function Operator">⌝</a> <a id="4475" class="Symbol">→</a> <a id="4477" href="UF.ExitPropTrunc.html#4432" class="Bound">X</a>
<a id="4479" href="UF.ExitPropTrunc.html#4418" class="Function Operator">∣∣⌜</a> <a id="4483" href="UF.ExitPropTrunc.html#4483" class="Bound">c</a> <a id="4485" href="UF.ExitPropTrunc.html#4418" class="Function Operator">⌝-exit</a> <a id="4492" class="Symbol">=</a> <a id="4494" href="UF.ExitPropTrunc.html#4295" class="Function Operator">∥∥⌜</a> <a id="4498" href="UF.ExitPropTrunc.html#4483" class="Bound">c</a> <a id="4500" href="UF.ExitPropTrunc.html#4295" class="Function Operator">⌝-rec</a> <a id="4506" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="4510" class="Keyword">module</a> <a id="propositional-truncation-of-decidable-type"></a><a id="4517" href="UF.ExitPropTrunc.html#4517" class="Module">propositional-truncation-of-decidable-type</a>
        <a id="4568" class="Symbol">(</a><a id="4569" href="UF.ExitPropTrunc.html#4569" class="Bound">pt</a> <a id="4572" class="Symbol">:</a> <a id="4574" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="4605" class="Symbol">)</a>
       <a id="4614" class="Keyword">where</a>

 <a id="4622" class="Keyword">open</a> <a id="4627" href="UF.PropTrunc.html#486" class="Module">propositional-truncations-exist</a> <a id="4659" href="UF.ExitPropTrunc.html#4569" class="Bound">pt</a> <a id="4662" class="Keyword">public</a>

 <a id="4671" class="Keyword">module</a> <a id="4678" href="UF.ExitPropTrunc.html#4678" class="Module">_</a> <a id="4680" class="Symbol">{</a><a id="4681" href="UF.ExitPropTrunc.html#4681" class="Bound">X</a> <a id="4683" class="Symbol">:</a> <a id="4685" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4687" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4689" class="Symbol">}</a> <a id="4691" class="Symbol">(</a><a id="4692" href="UF.ExitPropTrunc.html#4692" class="Bound">c</a> <a id="4694" class="Symbol">:</a> <a id="4696" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="4708" href="UF.ExitPropTrunc.html#4681" class="Bound">X</a><a id="4709" class="Symbol">)</a> <a id="4711" class="Keyword">where</a>

  <a id="4720" href="UF.ExitPropTrunc.html#4720" class="Function Operator">∥∥⌜_⌝-to-∥∥</a> <a id="4732" class="Symbol">:</a> <a id="4734" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥</a> <a id="4736" href="UF.ExitPropTrunc.html#4681" class="Bound">X</a> <a id="4738" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥⌜</a> <a id="4741" href="UF.ExitPropTrunc.html#4692" class="Bound">c</a> <a id="4743" href="UF.ExitPropTrunc.html#3888" class="Function Operator">⌝</a> <a id="4745" class="Symbol">→</a> <a id="4747" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4749" href="UF.ExitPropTrunc.html#4681" class="Bound">X</a> <a id="4751" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
  <a id="4755" href="UF.ExitPropTrunc.html#4720" class="Function Operator">∥∥⌜_⌝-to-∥∥</a> <a id="4767" class="Symbol">=</a> <a id="4769" href="UF.ExitPropTrunc.html#4295" class="Function Operator">∥∥⌜</a> <a id="4773" href="UF.ExitPropTrunc.html#4692" class="Bound">c</a> <a id="4775" href="UF.ExitPropTrunc.html#4295" class="Function Operator">⌝-rec</a> <a id="4781" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a>

  <a id="4788" href="UF.ExitPropTrunc.html#4788" class="Function Operator">∥∥-to-∥∥⌜_⌝</a> <a id="4800" class="Symbol">:</a> <a id="4802" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4804" href="UF.ExitPropTrunc.html#4681" class="Bound">X</a> <a id="4806" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4808" class="Symbol">→</a> <a id="4810" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥</a> <a id="4812" href="UF.ExitPropTrunc.html#4681" class="Bound">X</a> <a id="4814" href="UF.ExitPropTrunc.html#3888" class="Function Operator">∥⌜</a> <a id="4817" href="UF.ExitPropTrunc.html#4692" class="Bound">c</a> <a id="4819" href="UF.ExitPropTrunc.html#3888" class="Function Operator">⌝</a>
  <a id="4823" href="UF.ExitPropTrunc.html#4788" class="Function Operator">∥∥-to-∥∥⌜_⌝</a> <a id="4835" class="Symbol">=</a> <a id="4837" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="4844" class="Symbol">(</a><a id="4845" href="UF.ExitPropTrunc.html#3954" class="Function Operator">∥∥⌜</a> <a id="4849" href="UF.ExitPropTrunc.html#4692" class="Bound">c</a> <a id="4851" href="UF.ExitPropTrunc.html#3954" class="Function Operator">⌝-is-prop</a><a id="4860" class="Symbol">)</a> <a id="4862" href="UF.ExitPropTrunc.html#4061" class="Function Operator">∣_∣⌜</a> <a id="4867" href="UF.ExitPropTrunc.html#4692" class="Bound">c</a> <a id="4869" href="UF.ExitPropTrunc.html#4061" class="Function Operator">⌝</a>

  <a id="4874" href="UF.ExitPropTrunc.html#4874" class="Function">collapsible-types-have-split-support</a> <a id="4911" class="Symbol">:</a> <a id="4913" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4915" href="UF.ExitPropTrunc.html#4681" class="Bound">X</a> <a id="4917" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4919" class="Symbol">→</a> <a id="4921" href="UF.ExitPropTrunc.html#4681" class="Bound">X</a>
  <a id="4925" href="UF.ExitPropTrunc.html#4874" class="Function">collapsible-types-have-split-support</a> <a id="4962" href="UF.ExitPropTrunc.html#4962" class="Bound">s</a> <a id="4964" class="Symbol">=</a> <a id="4966" href="UF.ExitPropTrunc.html#4418" class="Function Operator">∣∣⌜</a> <a id="4970" href="UF.ExitPropTrunc.html#4692" class="Bound">c</a> <a id="4972" href="UF.ExitPropTrunc.html#4418" class="Function Operator">⌝-exit</a> <a id="4979" class="Symbol">(</a><a id="4980" href="UF.ExitPropTrunc.html#4788" class="Function Operator">∥∥-to-∥∥⌜_⌝</a> <a id="4992" href="UF.ExitPropTrunc.html#4962" class="Bound">s</a><a id="4993" class="Symbol">)</a>

<a id="4996" class="Markup">\end{code}</a><a id="5006" class="Background">

TODO. Perhaps rewrite all uses of this file to use the new notation,
and get rid of the original old notation.
</a></pre></body></html>

==> anc/html/UF.FunExt-Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.FunExt-Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 19th May 2018.

Properties of function extensionality.

</a><a id="73" class="Markup">\begin{code}</a>

<a id="87" class="Symbol">{-#</a> <a id="91" class="Keyword">OPTIONS</a> <a id="99" class="Pragma">--safe</a> <a id="106" class="Pragma">--without-K</a> <a id="118" class="Symbol">#-}</a>

<a id="123" class="Keyword">module</a> <a id="130" href="UF.FunExt-Properties.html" class="Module">UF.FunExt-Properties</a> <a id="151" class="Keyword">where</a>

<a id="158" class="Keyword">open</a> <a id="163" class="Keyword">import</a> <a id="170" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="183" class="Keyword">open</a> <a id="188" class="Keyword">import</a> <a id="195" href="UF.Base.html" class="Module">UF.Base</a>
<a id="203" class="Keyword">open</a> <a id="208" class="Keyword">import</a> <a id="215" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="UF.Yoneda.html" class="Module">UF.Yoneda</a>
<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="UF.Retracts.html" class="Module">UF.Retracts</a>

<a id="350" class="Markup">\end{code}</a><a id="360" class="Background">

Vladimir Voevodsky proved in Coq that naive function extensionality
(any two pointwise equal non-dependent functions are equal) implies
function extensionality (happly is an equivalence, for dependent
functions):

  https://github.com/vladimirias/Foundations/blob/master/Generalities/uu0.v

Here is an Agda version, with explicit indication of the universe levels.

</a><a id="728" class="Markup">\begin{code}</a>

<a id="naive-funext-gives-funext&#39;"></a><a id="742" href="UF.FunExt-Properties.html#742" class="Function">naive-funext-gives-funext&#39;</a> <a id="769" class="Symbol">:</a> <a id="771" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="784" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="786" class="Symbol">(</a><a id="787" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="789" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="791" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="792" class="Symbol">)</a> <a id="794" class="Symbol">→</a> <a id="796" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="809" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="811" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="813" class="Symbol">→</a> <a id="815" href="UF.FunExt.html#851" class="Function">funext</a> <a id="822" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="824" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
<a id="826" href="UF.FunExt-Properties.html#742" class="Function">naive-funext-gives-funext&#39;</a> <a id="853" class="Symbol">{</a><a id="854" href="UF.FunExt-Properties.html#854" class="Bound">𝓤</a><a id="855" class="Symbol">}</a> <a id="857" class="Symbol">{</a><a id="858" href="UF.FunExt-Properties.html#858" class="Bound">𝓥</a><a id="859" class="Symbol">}</a> <a id="861" href="UF.FunExt-Properties.html#861" class="Bound">nfe</a> <a id="865" href="UF.FunExt-Properties.html#865" class="Bound">nfe&#39;</a> <a id="870" class="Symbol">=</a> <a id="872" href="UF.Yoneda.html#17381" class="Function">funext-via-singletons</a> <a id="894" href="UF.FunExt-Properties.html#905" class="Function">γ</a>
 <a id="897" class="Keyword">where</a>
  <a id="905" href="UF.FunExt-Properties.html#905" class="Function">γ</a> <a id="907" class="Symbol">:</a> <a id="909" class="Symbol">(</a><a id="910" href="UF.FunExt-Properties.html#910" class="Bound">X</a> <a id="912" class="Symbol">:</a> <a id="914" href="UF.FunExt-Properties.html#854" class="Bound">𝓤</a> <a id="916" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="918" class="Symbol">)</a> <a id="920" class="Symbol">(</a><a id="921" href="UF.FunExt-Properties.html#921" class="Bound">A</a> <a id="923" class="Symbol">:</a> <a id="925" href="UF.FunExt-Properties.html#910" class="Bound">X</a> <a id="927" class="Symbol">→</a> <a id="929" href="UF.FunExt-Properties.html#858" class="Bound">𝓥</a> <a id="931" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="933" class="Symbol">)</a>
    <a id="939" class="Symbol">→</a> <a id="941" class="Symbol">((</a><a id="943" href="UF.FunExt-Properties.html#943" class="Bound">x</a> <a id="945" class="Symbol">:</a> <a id="947" href="UF.FunExt-Properties.html#910" class="Bound">X</a><a id="948" class="Symbol">)</a> <a id="950" class="Symbol">→</a> <a id="952" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="965" class="Symbol">(</a><a id="966" href="UF.FunExt-Properties.html#921" class="Bound">A</a> <a id="968" href="UF.FunExt-Properties.html#943" class="Bound">x</a><a id="969" class="Symbol">))</a>
    <a id="976" class="Symbol">→</a> <a id="978" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="991" class="Symbol">(</a><a id="992" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="994" href="UF.FunExt-Properties.html#921" class="Bound">A</a><a id="995" class="Symbol">)</a>
  <a id="999" href="UF.FunExt-Properties.html#905" class="Function">γ</a> <a id="1001" href="UF.FunExt-Properties.html#1001" class="Bound">X</a> <a id="1003" href="UF.FunExt-Properties.html#1003" class="Bound">A</a> <a id="1005" href="UF.FunExt-Properties.html#1005" class="Bound">φ</a> <a id="1007" class="Symbol">=</a> <a id="1009" href="UF.FunExt-Properties.html#1550" class="Function">δ</a>
   <a id="1014" class="Keyword">where</a>
    <a id="1024" href="UF.FunExt-Properties.html#1024" class="Function">f</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1030" href="UF.FunExt-Properties.html#1003" class="Bound">A</a> <a id="1032" class="Symbol">→</a> <a id="1034" href="UF.FunExt-Properties.html#1001" class="Bound">X</a>
    <a id="1040" href="UF.FunExt-Properties.html#1024" class="Function">f</a> <a id="1042" class="Symbol">=</a> <a id="1044" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

    <a id="1053" href="UF.FunExt-Properties.html#1053" class="Function">f-is-equiv</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1075" href="UF.FunExt-Properties.html#1024" class="Function">f</a>
    <a id="1081" href="UF.FunExt-Properties.html#1053" class="Function">f-is-equiv</a> <a id="1092" class="Symbol">=</a> <a id="1094" href="UF.Equiv.html#21977" class="Function">pr₁-is-equiv</a> <a id="1107" href="UF.FunExt-Properties.html#1001" class="Bound">X</a> <a id="1109" href="UF.FunExt-Properties.html#1003" class="Bound">A</a> <a id="1111" href="UF.FunExt-Properties.html#1005" class="Bound">φ</a>

    <a id="1118" href="UF.FunExt-Properties.html#1118" class="Function">g</a> <a id="1120" class="Symbol">:</a> <a id="1122" class="Symbol">(</a><a id="1123" href="UF.FunExt-Properties.html#1001" class="Bound">X</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1129" href="UF.FunExt-Properties.html#1003" class="Bound">A</a><a id="1130" class="Symbol">)</a> <a id="1132" class="Symbol">→</a> <a id="1134" class="Symbol">(</a><a id="1135" href="UF.FunExt-Properties.html#1001" class="Bound">X</a> <a id="1137" class="Symbol">→</a> <a id="1139" href="UF.FunExt-Properties.html#1001" class="Bound">X</a><a id="1140" class="Symbol">)</a>
    <a id="1146" href="UF.FunExt-Properties.html#1118" class="Function">g</a> <a id="1148" href="UF.FunExt-Properties.html#1148" class="Bound">h</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="UF.FunExt-Properties.html#1024" class="Function">f</a> <a id="1154" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1156" href="UF.FunExt-Properties.html#1148" class="Bound">h</a>

    <a id="1163" href="UF.FunExt-Properties.html#1163" class="Function">g-is-equiv</a> <a id="1174" class="Symbol">:</a> <a id="1176" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1185" href="UF.FunExt-Properties.html#1118" class="Function">g</a>
    <a id="1191" href="UF.FunExt-Properties.html#1163" class="Function">g-is-equiv</a> <a id="1202" class="Symbol">=</a> <a id="1204" href="UF.Equiv-FunExt.html#1859" class="Function">equiv-post</a> <a id="1215" href="UF.FunExt-Properties.html#861" class="Bound">nfe</a> <a id="1219" href="UF.FunExt-Properties.html#865" class="Bound">nfe&#39;</a> <a id="1224" href="UF.FunExt-Properties.html#1024" class="Function">f</a> <a id="1226" href="UF.FunExt-Properties.html#1053" class="Function">f-is-equiv</a>

    <a id="1242" href="UF.FunExt-Properties.html#1242" class="Function">e</a> <a id="1244" class="Symbol">:</a> <a id="1246" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="1249" href="UF.FunExt-Properties.html#1249" class="Bound">h</a> <a id="1251" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="1253" class="Symbol">(</a><a id="1254" href="UF.FunExt-Properties.html#1001" class="Bound">X</a> <a id="1256" class="Symbol">→</a> <a id="1258" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1260" href="UF.FunExt-Properties.html#1003" class="Bound">A</a><a id="1261" class="Symbol">)</a> <a id="1263" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="1265" href="UF.FunExt-Properties.html#1024" class="Function">f</a> <a id="1267" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1269" href="UF.FunExt-Properties.html#1249" class="Bound">h</a> <a id="1271" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1273" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="1280" href="UF.FunExt-Properties.html#1242" class="Function">e</a> <a id="1282" class="Symbol">=</a> <a id="1284" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a> <a id="1305" href="UF.FunExt-Properties.html#1118" class="Function">g</a> <a id="1307" href="UF.FunExt-Properties.html#1163" class="Function">g-is-equiv</a> <a id="1318" href="MLTT.Pi.html#444" class="Function">id</a>

    <a id="1326" href="UF.FunExt-Properties.html#1326" class="Function">r</a> <a id="1328" class="Symbol">:</a> <a id="1330" class="Symbol">(</a><a id="1331" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1333" href="UF.FunExt-Properties.html#1333" class="Bound">h</a> <a id="1335" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1337" class="Symbol">(</a><a id="1338" href="UF.FunExt-Properties.html#1001" class="Bound">X</a> <a id="1340" class="Symbol">→</a> <a id="1342" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1344" href="UF.FunExt-Properties.html#1003" class="Bound">A</a><a id="1345" class="Symbol">)</a> <a id="1347" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1349" href="UF.FunExt-Properties.html#1024" class="Function">f</a> <a id="1351" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1353" href="UF.FunExt-Properties.html#1333" class="Bound">h</a> <a id="1355" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1357" href="MLTT.Pi.html#444" class="Function">id</a><a id="1359" class="Symbol">)</a> <a id="1361" class="Symbol">→</a> <a id="1363" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1365" href="UF.FunExt-Properties.html#1003" class="Bound">A</a>
    <a id="1371" href="UF.FunExt-Properties.html#1326" class="Function">r</a> <a id="1373" class="Symbol">(</a><a id="1374" href="UF.FunExt-Properties.html#1374" class="Bound">h</a> <a id="1376" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1378" href="UF.FunExt-Properties.html#1378" class="Bound">p</a><a id="1379" class="Symbol">)</a> <a id="1381" href="UF.FunExt-Properties.html#1381" class="Bound">x</a> <a id="1383" class="Symbol">=</a> <a id="1385" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1395" href="UF.FunExt-Properties.html#1003" class="Bound">A</a> <a id="1397" class="Symbol">(</a><a id="1398" href="UF.Base.html#12002" class="Function">happly</a> <a id="1405" href="UF.FunExt-Properties.html#1378" class="Bound">p</a> <a id="1407" href="UF.FunExt-Properties.html#1381" class="Bound">x</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">(</a><a id="1411" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1415" class="Symbol">(</a><a id="1416" href="UF.FunExt-Properties.html#1374" class="Bound">h</a> <a id="1418" href="UF.FunExt-Properties.html#1381" class="Bound">x</a><a id="1419" class="Symbol">))</a>

    <a id="1427" href="UF.FunExt-Properties.html#1427" class="Function">s</a> <a id="1429" class="Symbol">:</a> <a id="1431" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1433" href="UF.FunExt-Properties.html#1003" class="Bound">A</a> <a id="1435" class="Symbol">→</a> <a id="1437" class="Symbol">(</a><a id="1438" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1440" href="UF.FunExt-Properties.html#1440" class="Bound">h</a> <a id="1442" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1444" class="Symbol">(</a><a id="1445" href="UF.FunExt-Properties.html#1001" class="Bound">X</a> <a id="1447" class="Symbol">→</a> <a id="1449" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1451" href="UF.FunExt-Properties.html#1003" class="Bound">A</a><a id="1452" class="Symbol">)</a> <a id="1454" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1456" href="UF.FunExt-Properties.html#1024" class="Function">f</a> <a id="1458" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1460" href="UF.FunExt-Properties.html#1440" class="Bound">h</a> <a id="1462" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1464" href="MLTT.Pi.html#444" class="Function">id</a><a id="1466" class="Symbol">)</a>
    <a id="1472" href="UF.FunExt-Properties.html#1427" class="Function">s</a> <a id="1474" href="UF.FunExt-Properties.html#1474" class="Bound">φ</a> <a id="1476" class="Symbol">=</a> <a id="1478" class="Symbol">(λ</a> <a id="1481" href="UF.FunExt-Properties.html#1481" class="Bound">x</a> <a id="1483" class="Symbol">→</a> <a id="1485" href="UF.FunExt-Properties.html#1481" class="Bound">x</a> <a id="1487" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1489" href="UF.FunExt-Properties.html#1474" class="Bound">φ</a> <a id="1491" href="UF.FunExt-Properties.html#1481" class="Bound">x</a><a id="1492" class="Symbol">)</a> <a id="1494" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1496" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="1506" href="UF.FunExt-Properties.html#1506" class="Function">rs</a> <a id="1509" class="Symbol">:</a> <a id="1511" class="Symbol">∀</a> <a id="1513" href="UF.FunExt-Properties.html#1513" class="Bound">φ</a> <a id="1515" class="Symbol">→</a> <a id="1517" href="UF.FunExt-Properties.html#1326" class="Function">r</a> <a id="1519" class="Symbol">(</a><a id="1520" href="UF.FunExt-Properties.html#1427" class="Function">s</a> <a id="1522" href="UF.FunExt-Properties.html#1513" class="Bound">φ</a><a id="1523" class="Symbol">)</a> <a id="1525" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1527" href="UF.FunExt-Properties.html#1513" class="Bound">φ</a>
    <a id="1533" href="UF.FunExt-Properties.html#1506" class="Function">rs</a> <a id="1536" href="UF.FunExt-Properties.html#1536" class="Bound">φ</a> <a id="1538" class="Symbol">=</a> <a id="1540" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="1550" href="UF.FunExt-Properties.html#1550" class="Function">δ</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1567" class="Symbol">(</a><a id="1568" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1570" href="UF.FunExt-Properties.html#1003" class="Bound">A</a><a id="1571" class="Symbol">)</a>
    <a id="1577" href="UF.FunExt-Properties.html#1550" class="Function">δ</a> <a id="1579" class="Symbol">=</a> <a id="1581" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a> <a id="1602" class="Symbol">(</a><a id="1603" href="UF.FunExt-Properties.html#1326" class="Function">r</a> <a id="1605" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1607" href="UF.FunExt-Properties.html#1427" class="Function">s</a> <a id="1609" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1611" href="UF.FunExt-Properties.html#1506" class="Function">rs</a><a id="1613" class="Symbol">)</a> <a id="1615" href="UF.FunExt-Properties.html#1242" class="Function">e</a>

<a id="naive-funext-gives-funext"></a><a id="1618" href="UF.FunExt-Properties.html#1618" class="Function">naive-funext-gives-funext</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="1659" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1661" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1663" class="Symbol">→</a> <a id="1665" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1672" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1674" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="1676" href="UF.FunExt-Properties.html#1618" class="Function">naive-funext-gives-funext</a> <a id="1702" href="UF.FunExt-Properties.html#1702" class="Bound">fe</a> <a id="1705" class="Symbol">=</a> <a id="1707" href="UF.FunExt-Properties.html#742" class="Function">naive-funext-gives-funext&#39;</a> <a id="1734" href="UF.FunExt-Properties.html#1702" class="Bound">fe</a> <a id="1737" href="UF.FunExt-Properties.html#1702" class="Bound">fe</a>

<a id="naive-funext-gives-funext₀"></a><a id="1741" href="UF.FunExt-Properties.html#1741" class="Function">naive-funext-gives-funext₀</a> <a id="1768" class="Symbol">:</a> <a id="1770" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="1783" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1785" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1787" class="Symbol">→</a> <a id="1789" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1796" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1798" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
<a id="1801" href="UF.FunExt-Properties.html#1741" class="Function">naive-funext-gives-funext₀</a> <a id="1828" href="UF.FunExt-Properties.html#1828" class="Bound">fe</a> <a id="1831" class="Symbol">=</a> <a id="1833" href="UF.FunExt-Properties.html#742" class="Function">naive-funext-gives-funext&#39;</a> <a id="1860" href="UF.FunExt-Properties.html#1828" class="Bound">fe</a> <a id="1863" href="UF.FunExt-Properties.html#1828" class="Bound">fe</a>

<a id="1867" class="Markup">\end{code}</a><a id="1877" class="Background">

Added by Evan Cavallo on 13th March 2025.

The equivalence extensionality axiom is the restriction of function
extensionality to equivalences. By an argument similar to the proof of function
extensionality from univalence, it implies full function extensionality.

</a><a id="2144" class="Markup">\begin{code}</a>

<a id="equivext"></a><a id="2158" href="UF.FunExt-Properties.html#2158" class="Function">equivext</a> <a id="2167" class="Symbol">:</a> <a id="2169" class="Symbol">∀</a> <a id="2171" href="UF.FunExt-Properties.html#2171" class="Bound">𝓤</a> <a id="2173" href="UF.FunExt-Properties.html#2173" class="Bound">𝓥</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="UF.FunExt-Properties.html#2171" class="Bound">𝓤</a> <a id="2179" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2181" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2183" href="UF.FunExt-Properties.html#2173" class="Bound">𝓥</a> <a id="2185" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2187" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2189" href="UF.FunExt-Properties.html#2158" class="Function">equivext</a> <a id="2198" href="UF.FunExt-Properties.html#2198" class="Bound">𝓤</a> <a id="2200" href="UF.FunExt-Properties.html#2200" class="Bound">𝓥</a> <a id="2202" class="Symbol">=</a>
 <a id="2205" class="Symbol">{</a><a id="2206" href="UF.FunExt-Properties.html#2206" class="Bound">X</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="UF.FunExt-Properties.html#2198" class="Bound">𝓤</a> <a id="2212" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2214" class="Symbol">}</a> <a id="2216" class="Symbol">{</a><a id="2217" href="UF.FunExt-Properties.html#2217" class="Bound">Y</a> <a id="2219" class="Symbol">:</a> <a id="2221" href="UF.FunExt-Properties.html#2200" class="Bound">𝓥</a> <a id="2223" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2225" class="Symbol">}</a> <a id="2227" class="Symbol">(</a><a id="2228" href="UF.FunExt-Properties.html#2228" class="Bound">α</a> <a id="2230" href="UF.FunExt-Properties.html#2230" class="Bound">β</a> <a id="2232" class="Symbol">:</a> <a id="2234" href="UF.FunExt-Properties.html#2206" class="Bound">X</a> <a id="2236" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2238" href="UF.FunExt-Properties.html#2217" class="Bound">Y</a><a id="2239" class="Symbol">)</a>
 <a id="2242" class="Symbol">→</a> <a id="2244" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2253" class="Symbol">(λ</a> <a id="2256" class="Symbol">(</a><a id="2257" href="UF.FunExt-Properties.html#2257" class="Bound">p</a> <a id="2259" class="Symbol">:</a> <a id="2261" href="UF.FunExt-Properties.html#2228" class="Bound">α</a> <a id="2263" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2265" href="UF.FunExt-Properties.html#2230" class="Bound">β</a><a id="2266" class="Symbol">)</a> <a id="2268" class="Symbol">→</a> <a id="2270" href="UF.Base.html#12002" class="Function">happly</a> <a id="2277" class="Symbol">(</a><a id="2278" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2281" href="UF.Equiv.html#3278" class="Function Operator">⌜_⌝</a> <a id="2285" href="UF.FunExt-Properties.html#2257" class="Bound">p</a><a id="2286" class="Symbol">))</a>

<a id="equivext-gives-funext"></a><a id="2290" href="UF.FunExt-Properties.html#2290" class="Function">equivext-gives-funext</a> <a id="2312" class="Symbol">:</a> <a id="2314" href="UF.FunExt-Properties.html#2158" class="Function">equivext</a> <a id="2323" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2325" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2327" class="Symbol">→</a> <a id="2329" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2336" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2338" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="2340" href="UF.FunExt-Properties.html#2290" class="Function">equivext-gives-funext</a> <a id="2362" class="Symbol">{</a><a id="2363" href="UF.FunExt-Properties.html#2363" class="Bound">𝓤</a><a id="2364" class="Symbol">}</a> <a id="2366" href="UF.FunExt-Properties.html#2366" class="Bound">ee</a> <a id="2369" class="Symbol">=</a>
 <a id="2372" href="UF.Yoneda.html#17381" class="Function">funext-via-singletons</a> <a id="2394" href="UF.FunExt-Properties.html#3488" class="Function">main</a>
 <a id="2400" class="Keyword">where</a>
  <a id="2408" href="UF.FunExt-Properties.html#2408" class="Function">promote</a> <a id="2416" class="Symbol">:</a> <a id="2418" class="Symbol">(</a><a id="2419" href="UF.FunExt-Properties.html#2419" class="Bound">A</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="UF.FunExt-Properties.html#2363" class="Bound">𝓤</a> <a id="2425" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2427" class="Symbol">)</a> <a id="2429" class="Symbol">{</a><a id="2430" href="UF.FunExt-Properties.html#2430" class="Bound">X</a> <a id="2432" href="UF.FunExt-Properties.html#2432" class="Bound">Y</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="UF.FunExt-Properties.html#2363" class="Bound">𝓤</a> <a id="2438" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2440" class="Symbol">}</a> <a id="2442" class="Symbol">→</a> <a id="2444" href="UF.FunExt-Properties.html#2430" class="Bound">X</a> <a id="2446" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2448" href="UF.FunExt-Properties.html#2432" class="Bound">Y</a> <a id="2450" class="Symbol">→</a> <a id="2452" class="Symbol">(</a><a id="2453" href="UF.FunExt-Properties.html#2419" class="Bound">A</a> <a id="2455" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2457" href="UF.FunExt-Properties.html#2430" class="Bound">X</a><a id="2458" class="Symbol">)</a> <a id="2460" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2462" class="Symbol">(</a><a id="2463" href="UF.FunExt-Properties.html#2419" class="Bound">A</a> <a id="2465" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2467" href="UF.FunExt-Properties.html#2432" class="Bound">Y</a><a id="2468" class="Symbol">)</a>
  <a id="2472" href="UF.FunExt-Properties.html#2408" class="Function">promote</a> <a id="2480" href="UF.FunExt-Properties.html#2480" class="Bound">A</a> <a id="2482" href="UF.FunExt-Properties.html#2482" class="Bound">α</a> <a id="2484" class="Symbol">=</a>
   <a id="2489" href="UF.Equiv.html#8085" class="Function">qinveq</a>
    <a id="2500" class="Symbol">(</a><a id="2501" href="UF.Equiv.html#2640" class="Function Operator">_●</a> <a id="2504" href="UF.FunExt-Properties.html#2482" class="Bound">α</a><a id="2505" class="Symbol">)</a>
    <a id="2511" class="Symbol">(</a> <a id="2513" class="Symbol">(</a><a id="2514" href="UF.Equiv.html#2640" class="Function Operator">_●</a> <a id="2517" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="2523" href="UF.FunExt-Properties.html#2482" class="Bound">α</a><a id="2524" class="Symbol">)</a>
    <a id="2530" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2532" class="Symbol">(λ</a> <a id="2535" href="UF.FunExt-Properties.html#2535" class="Bound">β</a> <a id="2537" class="Symbol">→</a> <a id="2539" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="2547" class="Symbol">_</a> <a id="2549" class="Symbol">(</a><a id="2550" href="UF.FunExt-Properties.html#2366" class="Bound">ee</a> <a id="2553" class="Symbol">_</a> <a id="2555" class="Symbol">_)</a> <a id="2558" class="Symbol">(</a><a id="2559" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="2584" class="Symbol">_</a> <a id="2586" class="Symbol">(</a><a id="2587" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2591" href="UF.FunExt-Properties.html#2482" class="Bound">α</a><a id="2592" class="Symbol">)</a> <a id="2594" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2596" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="2598" href="UF.FunExt-Properties.html#2535" class="Bound">β</a> <a id="2600" href="UF.Equiv.html#3278" class="Function Operator">⌝</a><a id="2601" class="Symbol">))</a>
    <a id="2608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2610" class="Symbol">(λ</a> <a id="2613" href="UF.FunExt-Properties.html#2613" class="Bound">γ</a> <a id="2615" class="Symbol">→</a> <a id="2617" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="2625" class="Symbol">_</a> <a id="2627" class="Symbol">(</a><a id="2628" href="UF.FunExt-Properties.html#2366" class="Bound">ee</a> <a id="2631" class="Symbol">_</a> <a id="2633" class="Symbol">_)</a> <a id="2636" class="Symbol">(</a><a id="2637" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="2659" class="Symbol">_</a> <a id="2661" class="Symbol">(</a><a id="2662" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2666" href="UF.FunExt-Properties.html#2482" class="Bound">α</a><a id="2667" class="Symbol">)</a> <a id="2669" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2671" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="2673" href="UF.FunExt-Properties.html#2613" class="Bound">γ</a> <a id="2675" href="UF.Equiv.html#3278" class="Function Operator">⌝</a><a id="2676" class="Symbol">)))</a>

  <a id="2683" class="Keyword">module</a> <a id="2690" href="UF.FunExt-Properties.html#2690" class="Module">_</a> <a id="2692" class="Symbol">(</a><a id="2693" href="UF.FunExt-Properties.html#2693" class="Bound">X</a> <a id="2695" class="Symbol">:</a> <a id="2697" href="UF.FunExt-Properties.html#2363" class="Bound">𝓤</a> <a id="2699" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2701" class="Symbol">)</a> <a id="2703" class="Symbol">(</a><a id="2704" href="UF.FunExt-Properties.html#2704" class="Bound">Y</a> <a id="2706" class="Symbol">:</a> <a id="2708" href="UF.FunExt-Properties.html#2693" class="Bound">X</a> <a id="2710" class="Symbol">→</a> <a id="2712" href="UF.FunExt-Properties.html#2363" class="Bound">𝓤</a> <a id="2714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2716" class="Symbol">)</a> <a id="2718" class="Symbol">(</a><a id="2719" href="UF.FunExt-Properties.html#2719" class="Bound">cY</a> <a id="2722" class="Symbol">:</a> <a id="2724" class="Symbol">(</a><a id="2725" href="UF.FunExt-Properties.html#2725" class="Bound">x</a> <a id="2727" class="Symbol">:</a> <a id="2729" href="UF.FunExt-Properties.html#2693" class="Bound">X</a><a id="2730" class="Symbol">)</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="2747" class="Symbol">(</a><a id="2748" href="UF.FunExt-Properties.html#2704" class="Bound">Y</a> <a id="2750" href="UF.FunExt-Properties.html#2725" class="Bound">x</a><a id="2751" class="Symbol">))</a> <a id="2754" class="Keyword">where</a>
   <a id="2763" href="UF.FunExt-Properties.html#2763" class="Function">π</a> <a id="2765" class="Symbol">:</a> <a id="2767" class="Symbol">(</a><a id="2768" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2770" href="UF.FunExt-Properties.html#2704" class="Bound">Y</a><a id="2771" class="Symbol">)</a> <a id="2773" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2775" href="UF.FunExt-Properties.html#2693" class="Bound">X</a>
   <a id="2780" href="UF.FunExt-Properties.html#2763" class="Function">π</a> <a id="2782" class="Symbol">=</a>
    <a id="2788" href="UF.Equiv.html#8085" class="Function">qinveq</a>
     <a id="2800" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>
     <a id="2809" class="Symbol">(</a> <a id="2811" class="Symbol">(λ</a> <a id="2814" href="UF.FunExt-Properties.html#2814" class="Bound">x</a> <a id="2816" class="Symbol">→</a> <a id="2818" href="UF.FunExt-Properties.html#2814" class="Bound">x</a> <a id="2820" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2822" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2826" class="Symbol">(</a><a id="2827" href="UF.FunExt-Properties.html#2719" class="Bound">cY</a> <a id="2830" href="UF.FunExt-Properties.html#2814" class="Bound">x</a><a id="2831" class="Symbol">))</a>
     <a id="2839" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2841" class="Symbol">(λ</a> <a id="2844" class="Symbol">(</a><a id="2845" href="UF.FunExt-Properties.html#2845" class="Bound">x</a> <a id="2847" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2849" href="UF.FunExt-Properties.html#2849" class="Bound">y</a><a id="2850" class="Symbol">)</a> <a id="2852" class="Symbol">→</a> <a id="2854" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="2861" class="Symbol">(</a><a id="2862" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2867" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2869" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2873" class="Symbol">(</a><a id="2874" href="UF.FunExt-Properties.html#2719" class="Bound">cY</a> <a id="2877" href="UF.FunExt-Properties.html#2845" class="Bound">x</a><a id="2878" class="Symbol">)</a> <a id="2880" href="UF.FunExt-Properties.html#2849" class="Bound">y</a><a id="2881" class="Symbol">))</a>
     <a id="2889" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2891" href="MLTT.Id.html#1942" class="Function">∼-refl</a><a id="2897" class="Symbol">)</a>

   <a id="2903" href="UF.FunExt-Properties.html#2903" class="Function">sec</a> <a id="2907" class="Symbol">:</a> <a id="2909" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="2911" href="UF.FunExt-Properties.html#2704" class="Bound">Y</a> <a id="2913" class="Symbol">→</a> <a id="2915" href="Notation.General.html#398" class="Function">fiber</a> <a id="2921" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="2923" href="UF.FunExt-Properties.html#2408" class="Function">promote</a> <a id="2931" href="UF.FunExt-Properties.html#2693" class="Bound">X</a> <a id="2933" href="UF.FunExt-Properties.html#2763" class="Function">π</a> <a id="2935" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="2937" href="UF.Equiv.html#1576" class="Function">𝕚𝕕</a>
   <a id="2943" href="UF.FunExt-Properties.html#2903" class="Function">sec</a> <a id="2947" href="UF.FunExt-Properties.html#2947" class="Bound">f</a> <a id="2949" class="Symbol">=</a>
    <a id="2955" class="Symbol">(</a> <a id="2957" href="UF.Equiv.html#8085" class="Function">qinveq</a>
       <a id="2971" class="Symbol">(λ</a> <a id="2974" href="UF.FunExt-Properties.html#2974" class="Bound">x</a> <a id="2976" class="Symbol">→</a> <a id="2978" href="UF.FunExt-Properties.html#2974" class="Bound">x</a> <a id="2980" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2982" href="UF.FunExt-Properties.html#2947" class="Bound">f</a> <a id="2984" href="UF.FunExt-Properties.html#2974" class="Bound">x</a><a id="2985" class="Symbol">)</a>
       <a id="2994" class="Symbol">(</a> <a id="2996" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>
       <a id="3007" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3009" href="MLTT.Id.html#1942" class="Function">∼-refl</a>
       <a id="3023" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3025" class="Symbol">(λ</a> <a id="3028" class="Symbol">(</a><a id="3029" href="UF.FunExt-Properties.html#3029" class="Bound">x</a> <a id="3031" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3033" href="UF.FunExt-Properties.html#3033" class="Bound">y</a><a id="3034" class="Symbol">)</a> <a id="3036" class="Symbol">→</a> <a id="3038" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="3045" class="Symbol">(</a><a id="3046" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3051" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3053" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="3074" class="Symbol">(</a><a id="3075" href="UF.FunExt-Properties.html#2719" class="Bound">cY</a> <a id="3078" href="UF.FunExt-Properties.html#3029" class="Bound">x</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">_</a> <a id="3083" class="Symbol">_)))</a>
    <a id="3092" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3094" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="3102" class="Symbol">_</a> <a id="3104" class="Symbol">(</a><a id="3105" href="UF.FunExt-Properties.html#2366" class="Bound">ee</a> <a id="3108" class="Symbol">_</a> <a id="3110" class="Symbol">_)</a> <a id="3113" href="MLTT.Id.html#1942" class="Function">∼-refl</a><a id="3119" class="Symbol">)</a>

   <a id="3125" href="UF.FunExt-Properties.html#3125" class="Function">ret</a> <a id="3129" class="Symbol">:</a> <a id="3131" href="Notation.General.html#398" class="Function">fiber</a> <a id="3137" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="3139" href="UF.FunExt-Properties.html#2408" class="Function">promote</a> <a id="3147" href="UF.FunExt-Properties.html#2693" class="Bound">X</a> <a id="3149" href="UF.FunExt-Properties.html#2763" class="Function">π</a> <a id="3151" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="3153" href="UF.Equiv.html#1576" class="Function">𝕚𝕕</a> <a id="3156" class="Symbol">→</a> <a id="3158" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="3160" href="UF.FunExt-Properties.html#2704" class="Bound">Y</a>
   <a id="3165" href="UF.FunExt-Properties.html#3125" class="Function">ret</a> <a id="3169" class="Symbol">(</a><a id="3170" href="UF.FunExt-Properties.html#3170" class="Bound">α</a> <a id="3172" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3174" href="UF.FunExt-Properties.html#3174" class="Bound">p</a><a id="3175" class="Symbol">)</a> <a id="3177" href="UF.FunExt-Properties.html#3177" class="Bound">x</a> <a id="3179" class="Symbol">=</a> <a id="3181" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3191" href="UF.FunExt-Properties.html#2704" class="Bound">Y</a> <a id="3193" class="Symbol">(</a><a id="3194" href="UF.Base.html#12002" class="Function">happly</a> <a id="3201" class="Symbol">(</a><a id="3202" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3205" href="UF.Equiv.html#3278" class="Function Operator">⌜_⌝</a> <a id="3209" href="UF.FunExt-Properties.html#3174" class="Bound">p</a><a id="3210" class="Symbol">)</a> <a id="3212" href="UF.FunExt-Properties.html#3177" class="Bound">x</a><a id="3213" class="Symbol">)</a> <a id="3215" class="Symbol">(</a><a id="3216" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3220" class="Symbol">(</a><a id="3221" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3225" href="UF.FunExt-Properties.html#3170" class="Bound">α</a> <a id="3227" href="UF.FunExt-Properties.html#3177" class="Bound">x</a><a id="3228" class="Symbol">))</a>

   <a id="3235" href="UF.FunExt-Properties.html#3235" class="Function">inv</a> <a id="3239" class="Symbol">:</a> <a id="3241" href="UF.FunExt-Properties.html#3125" class="Function">ret</a> <a id="3245" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3247" href="UF.FunExt-Properties.html#2903" class="Function">sec</a> <a id="3251" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3253" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="3259" href="UF.FunExt-Properties.html#3235" class="Function">inv</a> <a id="3263" href="UF.FunExt-Properties.html#3263" class="Bound">f</a> <a id="3265" class="Symbol">=</a>
    <a id="3271" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3274" class="Symbol">(λ</a> <a id="3277" href="UF.FunExt-Properties.html#3277" class="Bound">h</a> <a id="3279" class="Symbol">→</a> <a id="3281" class="Symbol">λ</a> <a id="3283" href="UF.FunExt-Properties.html#3283" class="Bound">x</a> <a id="3285" class="Symbol">→</a> <a id="3287" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3297" href="UF.FunExt-Properties.html#2704" class="Bound">Y</a> <a id="3299" class="Symbol">(</a><a id="3300" href="UF.FunExt-Properties.html#3277" class="Bound">h</a> <a id="3302" href="UF.FunExt-Properties.html#3283" class="Bound">x</a><a id="3303" class="Symbol">)</a> <a id="3305" class="Symbol">(</a><a id="3306" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3310" class="Symbol">(</a><a id="3311" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3315" href="UF.FunExt-Properties.html#3346" class="Function">α</a> <a id="3317" href="UF.FunExt-Properties.html#3283" class="Bound">x</a><a id="3318" class="Symbol">)))</a> <a id="3322" href="UF.FunExt-Properties.html#3391" class="Function">cancel</a>
     <a id="3334" class="Keyword">where</a>
      <a id="3346" href="UF.FunExt-Properties.html#3346" class="Function">α</a> <a id="3348" class="Symbol">=</a> <a id="3350" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3354" class="Symbol">(</a><a id="3355" href="UF.FunExt-Properties.html#2903" class="Function">sec</a> <a id="3359" href="UF.FunExt-Properties.html#3263" class="Bound">f</a><a id="3360" class="Symbol">)</a>
      <a id="3368" href="UF.FunExt-Properties.html#3368" class="Function">p</a> <a id="3370" class="Symbol">=</a> <a id="3372" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3376" class="Symbol">(</a><a id="3377" href="UF.FunExt-Properties.html#2903" class="Function">sec</a> <a id="3381" href="UF.FunExt-Properties.html#3263" class="Bound">f</a><a id="3382" class="Symbol">)</a>

      <a id="3391" href="UF.FunExt-Properties.html#3391" class="Function">cancel</a> <a id="3398" class="Symbol">:</a> <a id="3400" href="UF.Base.html#12002" class="Function">happly</a> <a id="3407" class="Symbol">(</a><a id="3408" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3411" href="UF.Equiv.html#3278" class="Function Operator">⌜_⌝</a> <a id="3415" href="UF.FunExt-Properties.html#3368" class="Function">p</a><a id="3416" class="Symbol">)</a> <a id="3418" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3420" href="MLTT.Id.html#1942" class="Function">∼-refl</a>
      <a id="3433" href="UF.FunExt-Properties.html#3391" class="Function">cancel</a> <a id="3440" class="Symbol">=</a> <a id="3442" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="3464" class="Symbol">_</a> <a id="3466" class="Symbol">(</a><a id="3467" href="UF.FunExt-Properties.html#2366" class="Bound">ee</a> <a id="3470" class="Symbol">_</a> <a id="3472" class="Symbol">_)</a> <a id="3475" class="Symbol">(</a><a id="3476" href="MLTT.Id.html#1942" class="Function">∼-refl</a><a id="3482" class="Symbol">)</a>

   <a id="3488" href="UF.FunExt-Properties.html#3488" class="Function">main</a> <a id="3493" class="Symbol">:</a> <a id="3495" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="3508" class="Symbol">(</a><a id="3509" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="3511" href="UF.FunExt-Properties.html#2704" class="Bound">Y</a><a id="3512" class="Symbol">)</a>
   <a id="3517" href="UF.FunExt-Properties.html#3488" class="Function">main</a> <a id="3522" class="Symbol">=</a> <a id="3524" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a>
           <a id="3556" class="Symbol">(</a><a id="3557" href="UF.FunExt-Properties.html#3125" class="Function">ret</a> <a id="3561" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3563" href="UF.FunExt-Properties.html#2903" class="Function">sec</a> <a id="3567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3569" href="UF.FunExt-Properties.html#3235" class="Function">inv</a><a id="3572" class="Symbol">)</a>
           <a id="3585" class="Symbol">(</a><a id="3586" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a> <a id="3607" class="Symbol">_</a> <a id="3609" class="Symbol">(</a><a id="3610" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3614" class="Symbol">(</a><a id="3615" href="UF.FunExt-Properties.html#2408" class="Function">promote</a> <a id="3623" href="UF.FunExt-Properties.html#2693" class="Bound">X</a> <a id="3625" href="UF.FunExt-Properties.html#2763" class="Function">π</a><a id="3626" class="Symbol">))</a> <a id="3629" href="UF.Equiv.html#1576" class="Function">𝕚𝕕</a><a id="3631" class="Symbol">)</a>

<a id="3634" class="Markup">\end{code}</a><a id="3644" class="Background">

End of addition.
</a></pre></body></html>

==> anc/html/UF.FunExt.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.FunExt</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo.

Formulation of function extensionality. Notice that this file doesn&#39;t
postulate function extensionality. It only defines the concept, which
is used explicitly as a hypothesis each time it is needed.

</a><a id="218" class="Markup">\begin{code}</a>

<a id="232" class="Symbol">{-#</a> <a id="236" class="Keyword">OPTIONS</a> <a id="244" class="Pragma">--safe</a> <a id="251" class="Pragma">--without-K</a> <a id="263" class="Symbol">#-}</a>

<a id="268" class="Keyword">module</a> <a id="275" href="UF.FunExt.html" class="Module">UF.FunExt</a> <a id="285" class="Keyword">where</a>

<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="UF.Base.html" class="Module">UF.Base</a>
<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="358" class="Keyword">open</a> <a id="363" class="Keyword">import</a> <a id="370" href="UF.LeftCancellable.html" class="Module">UF.LeftCancellable</a>

<a id="390" class="Markup">\end{code}</a><a id="400" class="Background">

The appropriate notion of function extensionality in univalent
mathematics is funext, define below. It is implied, by an argument due
to Voevodsky, by naive, non-dependent function extensionality, written
naive-funext here.

</a><a id="627" class="Markup">\begin{code}</a>

<a id="naive-funext"></a><a id="641" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="654" class="Symbol">:</a> <a id="656" class="Symbol">∀</a> <a id="658" href="UF.FunExt.html#658" class="Bound">𝓤</a> <a id="660" href="UF.FunExt.html#660" class="Bound">𝓥</a> <a id="662" class="Symbol">→</a> <a id="664" href="UF.FunExt.html#658" class="Bound">𝓤</a> <a id="666" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="668" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="670" href="UF.FunExt.html#660" class="Bound">𝓥</a> <a id="672" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="674" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="676" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="689" href="UF.FunExt.html#689" class="Bound">𝓤</a> <a id="691" href="UF.FunExt.html#691" class="Bound">𝓥</a> <a id="693" class="Symbol">=</a> <a id="695" class="Symbol">{</a><a id="696" href="UF.FunExt.html#696" class="Bound">X</a> <a id="698" class="Symbol">:</a> <a id="700" href="UF.FunExt.html#689" class="Bound">𝓤</a> <a id="702" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="704" class="Symbol">}</a> <a id="706" class="Symbol">{</a><a id="707" href="UF.FunExt.html#707" class="Bound">Y</a> <a id="709" class="Symbol">:</a> <a id="711" href="UF.FunExt.html#691" class="Bound">𝓥</a> <a id="713" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="715" class="Symbol">}</a> <a id="717" class="Symbol">{</a><a id="718" href="UF.FunExt.html#718" class="Bound">f</a> <a id="720" href="UF.FunExt.html#720" class="Bound">g</a> <a id="722" class="Symbol">:</a> <a id="724" href="UF.FunExt.html#696" class="Bound">X</a> <a id="726" class="Symbol">→</a> <a id="728" href="UF.FunExt.html#707" class="Bound">Y</a><a id="729" class="Symbol">}</a> <a id="731" class="Symbol">→</a> <a id="733" href="UF.FunExt.html#718" class="Bound">f</a> <a id="735" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="737" href="UF.FunExt.html#720" class="Bound">g</a> <a id="739" class="Symbol">→</a> <a id="741" href="UF.FunExt.html#718" class="Bound">f</a> <a id="743" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="745" href="UF.FunExt.html#720" class="Bound">g</a>

<a id="DN-funext"></a><a id="748" href="UF.FunExt.html#748" class="Function">DN-funext</a> <a id="758" class="Symbol">:</a> <a id="760" class="Symbol">∀</a> <a id="762" href="UF.FunExt.html#762" class="Bound">𝓤</a> <a id="764" href="UF.FunExt.html#764" class="Bound">𝓥</a> <a id="766" class="Symbol">→</a> <a id="768" href="UF.FunExt.html#762" class="Bound">𝓤</a> <a id="770" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="772" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="774" href="UF.FunExt.html#764" class="Bound">𝓥</a> <a id="776" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="778" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="780" href="UF.FunExt.html#748" class="Function">DN-funext</a> <a id="790" href="UF.FunExt.html#790" class="Bound">𝓤</a> <a id="792" href="UF.FunExt.html#792" class="Bound">𝓥</a> <a id="794" class="Symbol">=</a> <a id="796" class="Symbol">{</a><a id="797" href="UF.FunExt.html#797" class="Bound">X</a> <a id="799" class="Symbol">:</a> <a id="801" href="UF.FunExt.html#790" class="Bound">𝓤</a> <a id="803" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="805" class="Symbol">}</a> <a id="807" class="Symbol">{</a><a id="808" href="UF.FunExt.html#808" class="Bound">A</a> <a id="810" class="Symbol">:</a> <a id="812" href="UF.FunExt.html#797" class="Bound">X</a> <a id="814" class="Symbol">→</a> <a id="816" href="UF.FunExt.html#792" class="Bound">𝓥</a> <a id="818" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="820" class="Symbol">}</a> <a id="822" class="Symbol">{</a><a id="823" href="UF.FunExt.html#823" class="Bound">f</a> <a id="825" href="UF.FunExt.html#825" class="Bound">g</a> <a id="827" class="Symbol">:</a> <a id="829" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="831" href="UF.FunExt.html#808" class="Bound">A</a><a id="832" class="Symbol">}</a> <a id="834" class="Symbol">→</a> <a id="836" href="UF.FunExt.html#823" class="Bound">f</a> <a id="838" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="840" href="UF.FunExt.html#825" class="Bound">g</a> <a id="842" class="Symbol">→</a> <a id="844" href="UF.FunExt.html#823" class="Bound">f</a> <a id="846" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="848" href="UF.FunExt.html#825" class="Bound">g</a>

<a id="funext"></a><a id="851" href="UF.FunExt.html#851" class="Function">funext</a> <a id="858" class="Symbol">:</a> <a id="860" class="Symbol">∀</a> <a id="862" href="UF.FunExt.html#862" class="Bound">𝓤</a> <a id="864" href="UF.FunExt.html#864" class="Bound">𝓥</a> <a id="866" class="Symbol">→</a> <a id="868" href="UF.FunExt.html#862" class="Bound">𝓤</a> <a id="870" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="872" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="874" href="UF.FunExt.html#864" class="Bound">𝓥</a> <a id="876" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="878" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="880" href="UF.FunExt.html#851" class="Function">funext</a> <a id="887" href="UF.FunExt.html#887" class="Bound">𝓤</a> <a id="889" href="UF.FunExt.html#889" class="Bound">𝓥</a> <a id="891" class="Symbol">=</a> <a id="893" class="Symbol">{</a><a id="894" href="UF.FunExt.html#894" class="Bound">X</a> <a id="896" class="Symbol">:</a> <a id="898" href="UF.FunExt.html#887" class="Bound">𝓤</a> <a id="900" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="902" class="Symbol">}</a> <a id="904" class="Symbol">{</a><a id="905" href="UF.FunExt.html#905" class="Bound">A</a> <a id="907" class="Symbol">:</a> <a id="909" href="UF.FunExt.html#894" class="Bound">X</a> <a id="911" class="Symbol">→</a> <a id="913" href="UF.FunExt.html#889" class="Bound">𝓥</a> <a id="915" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="917" class="Symbol">}</a> <a id="919" class="Symbol">(</a><a id="920" href="UF.FunExt.html#920" class="Bound">f</a> <a id="922" href="UF.FunExt.html#922" class="Bound">g</a> <a id="924" class="Symbol">:</a> <a id="926" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="928" href="UF.FunExt.html#905" class="Bound">A</a><a id="929" class="Symbol">)</a> <a id="931" class="Symbol">→</a> <a id="933" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="942" class="Symbol">(</a><a id="943" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="951" href="UF.FunExt.html#920" class="Bound">f</a> <a id="953" href="UF.FunExt.html#922" class="Bound">g</a><a id="954" class="Symbol">)</a>

<a id="funext₀"></a><a id="957" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="965" class="Symbol">:</a> <a id="967" href="MLTT.Universes.html#4031" class="Function">𝓤₁</a> <a id="970" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="972" href="UF.FunExt.html#957" class="Function">funext₀</a> <a id="980" class="Symbol">=</a> <a id="982" href="UF.FunExt.html#851" class="Function">funext</a> <a id="989" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="992" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>

<a id="FunExt"></a><a id="996" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="1008" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="1015" class="Symbol">=</a> <a id="1017" class="Symbol">(</a><a id="1018" href="UF.FunExt.html#1018" class="Bound">𝓤</a> <a id="1020" href="UF.FunExt.html#1020" class="Bound">𝓥</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1032" class="Symbol">)</a> <a id="1034" class="Symbol">→</a> <a id="1036" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1043" href="UF.FunExt.html#1018" class="Bound">𝓤</a> <a id="1045" href="UF.FunExt.html#1020" class="Bound">𝓥</a>

<a id="Fun-Ext"></a><a id="1048" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="1061" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="1069" class="Symbol">=</a> <a id="1071" class="Symbol">{</a><a id="1072" href="UF.FunExt.html#1072" class="Bound">𝓤</a> <a id="1074" href="UF.FunExt.html#1074" class="Bound">𝓥</a> <a id="1076" class="Symbol">:</a> <a id="1078" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1086" class="Symbol">}</a> <a id="1088" class="Symbol">→</a> <a id="1090" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1097" href="UF.FunExt.html#1072" class="Bound">𝓤</a> <a id="1099" href="UF.FunExt.html#1074" class="Bound">𝓥</a>

<a id="≃-funext"></a><a id="1102" href="UF.FunExt.html#1102" class="Function">≃-funext</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1120" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1122" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1124" class="Symbol">→</a> <a id="1126" class="Symbol">{</a><a id="1127" href="UF.FunExt.html#1127" class="Bound">X</a> <a id="1129" class="Symbol">:</a> <a id="1131" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1133" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1135" class="Symbol">}</a> <a id="1137" class="Symbol">{</a><a id="1138" href="UF.FunExt.html#1138" class="Bound">A</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="UF.FunExt.html#1127" class="Bound">X</a> <a id="1144" class="Symbol">→</a> <a id="1146" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1148" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1150" class="Symbol">}</a> <a id="1152" class="Symbol">(</a><a id="1153" href="UF.FunExt.html#1153" class="Bound">f</a> <a id="1155" href="UF.FunExt.html#1155" class="Bound">g</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1161" href="UF.FunExt.html#1138" class="Bound">A</a><a id="1162" class="Symbol">)</a>
         <a id="1173" class="Symbol">→</a> <a id="1175" class="Symbol">(</a><a id="1176" href="UF.FunExt.html#1153" class="Bound">f</a> <a id="1178" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1180" href="UF.FunExt.html#1155" class="Bound">g</a><a id="1181" class="Symbol">)</a> <a id="1183" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1185" class="Symbol">(</a><a id="1186" href="UF.FunExt.html#1153" class="Bound">f</a> <a id="1188" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1190" href="UF.FunExt.html#1155" class="Bound">g</a><a id="1191" class="Symbol">)</a>
<a id="1193" href="UF.FunExt.html#1102" class="Function">≃-funext</a> <a id="1202" href="UF.FunExt.html#1202" class="Bound">fe</a> <a id="1205" href="UF.FunExt.html#1205" class="Bound">f</a> <a id="1207" href="UF.FunExt.html#1207" class="Bound">g</a> <a id="1209" class="Symbol">=</a> <a id="1211" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="1219" href="UF.FunExt.html#1205" class="Bound">f</a> <a id="1221" href="UF.FunExt.html#1207" class="Bound">g</a> <a id="1223" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1225" href="UF.FunExt.html#1202" class="Bound">fe</a> <a id="1228" href="UF.FunExt.html#1205" class="Bound">f</a> <a id="1230" href="UF.FunExt.html#1207" class="Bound">g</a>

<a id="1233" class="Keyword">abstract</a>
 <a id="dfunext"></a><a id="1243" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1251" class="Symbol">:</a> <a id="1253" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1260" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1262" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1264" class="Symbol">→</a> <a id="1266" href="UF.FunExt.html#748" class="Function">DN-funext</a> <a id="1276" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1278" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
 <a id="1281" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1289" href="UF.FunExt.html#1289" class="Bound">fe</a> <a id="1292" class="Symbol">{</a><a id="1293" href="UF.FunExt.html#1293" class="Bound">X</a><a id="1294" class="Symbol">}</a> <a id="1296" class="Symbol">{</a><a id="1297" href="UF.FunExt.html#1297" class="Bound">A</a><a id="1298" class="Symbol">}</a> <a id="1300" class="Symbol">{</a><a id="1301" href="UF.FunExt.html#1301" class="Bound">f</a><a id="1302" class="Symbol">}</a> <a id="1304" class="Symbol">{</a><a id="1305" href="UF.FunExt.html#1305" class="Bound">g</a><a id="1306" class="Symbol">}</a> <a id="1308" class="Symbol">=</a> <a id="1310" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="1318" class="Symbol">(</a><a id="1319" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="1327" href="UF.FunExt.html#1301" class="Bound">f</a> <a id="1329" href="UF.FunExt.html#1305" class="Bound">g</a><a id="1330" class="Symbol">)</a> <a id="1332" class="Symbol">(</a><a id="1333" href="UF.FunExt.html#1289" class="Bound">fe</a> <a id="1336" href="UF.FunExt.html#1301" class="Bound">f</a> <a id="1338" href="UF.FunExt.html#1305" class="Bound">g</a><a id="1339" class="Symbol">)</a>

 <a id="happly-funext"></a><a id="1343" href="UF.FunExt.html#1343" class="Function">happly-funext</a> <a id="1357" class="Symbol">:</a> <a id="1359" class="Symbol">{</a><a id="1360" href="UF.FunExt.html#1360" class="Bound">X</a> <a id="1362" class="Symbol">:</a> <a id="1364" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1366" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1368" class="Symbol">}</a> <a id="1370" class="Symbol">{</a><a id="1371" href="UF.FunExt.html#1371" class="Bound">A</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="UF.FunExt.html#1360" class="Bound">X</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1381" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1383" class="Symbol">}</a>
                 <a id="1402" class="Symbol">(</a><a id="1403" href="UF.FunExt.html#1403" class="Bound">fe</a> <a id="1406" class="Symbol">:</a> <a id="1408" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1415" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1417" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">(</a><a id="1421" href="UF.FunExt.html#1421" class="Bound">f</a> <a id="1423" href="UF.FunExt.html#1423" class="Bound">g</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1429" href="UF.FunExt.html#1371" class="Bound">A</a><a id="1430" class="Symbol">)</a> <a id="1432" class="Symbol">(</a><a id="1433" href="UF.FunExt.html#1433" class="Bound">h</a> <a id="1435" class="Symbol">:</a> <a id="1437" href="UF.FunExt.html#1421" class="Bound">f</a> <a id="1439" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1441" href="UF.FunExt.html#1423" class="Bound">g</a><a id="1442" class="Symbol">)</a>
               <a id="1459" class="Symbol">→</a> <a id="1461" href="UF.Base.html#12002" class="Function">happly</a> <a id="1468" class="Symbol">(</a><a id="1469" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1477" href="UF.FunExt.html#1403" class="Bound">fe</a> <a id="1480" href="UF.FunExt.html#1433" class="Bound">h</a><a id="1481" class="Symbol">)</a> <a id="1483" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1485" href="UF.FunExt.html#1433" class="Bound">h</a>
 <a id="1488" href="UF.FunExt.html#1343" class="Function">happly-funext</a> <a id="1502" href="UF.FunExt.html#1502" class="Bound">fe</a> <a id="1505" href="UF.FunExt.html#1505" class="Bound">f</a> <a id="1507" href="UF.FunExt.html#1507" class="Bound">g</a> <a id="1509" class="Symbol">=</a> <a id="1511" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="1533" href="UF.Base.html#12002" class="Function">happly</a> <a id="1540" class="Symbol">(</a><a id="1541" href="UF.FunExt.html#1502" class="Bound">fe</a> <a id="1544" href="UF.FunExt.html#1505" class="Bound">f</a> <a id="1546" href="UF.FunExt.html#1507" class="Bound">g</a><a id="1547" class="Symbol">)</a>

 <a id="funext-happly"></a><a id="1551" href="UF.FunExt.html#1551" class="Function">funext-happly</a> <a id="1565" class="Symbol">:</a> <a id="1567" class="Symbol">{</a><a id="1568" href="UF.FunExt.html#1568" class="Bound">X</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1574" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1576" class="Symbol">}</a> <a id="1578" class="Symbol">{</a><a id="1579" href="UF.FunExt.html#1579" class="Bound">A</a> <a id="1581" class="Symbol">:</a> <a id="1583" href="UF.FunExt.html#1568" class="Bound">X</a> <a id="1585" class="Symbol">→</a> <a id="1587" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1589" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1591" class="Symbol">}</a> <a id="1593" class="Symbol">(</a><a id="1594" href="UF.FunExt.html#1594" class="Bound">fe</a> <a id="1597" class="Symbol">:</a> <a id="1599" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1606" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1608" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1609" class="Symbol">)</a>
               <a id="1626" class="Symbol">→</a> <a id="1628" class="Symbol">(</a><a id="1629" href="UF.FunExt.html#1629" class="Bound">f</a> <a id="1631" href="UF.FunExt.html#1631" class="Bound">g</a> <a id="1633" class="Symbol">:</a> <a id="1635" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1637" href="UF.FunExt.html#1579" class="Bound">A</a><a id="1638" class="Symbol">)</a> <a id="1640" class="Symbol">(</a><a id="1641" href="UF.FunExt.html#1641" class="Bound">h</a> <a id="1643" class="Symbol">:</a> <a id="1645" href="UF.FunExt.html#1629" class="Bound">f</a> <a id="1647" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1649" href="UF.FunExt.html#1631" class="Bound">g</a><a id="1650" class="Symbol">)</a>
               <a id="1667" class="Symbol">→</a> <a id="1669" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1677" href="UF.FunExt.html#1594" class="Bound">fe</a> <a id="1680" class="Symbol">(</a><a id="1681" href="UF.Base.html#12002" class="Function">happly</a> <a id="1688" href="UF.FunExt.html#1641" class="Bound">h</a><a id="1689" class="Symbol">)</a> <a id="1691" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1693" href="UF.FunExt.html#1641" class="Bound">h</a>
 <a id="1696" href="UF.FunExt.html#1551" class="Function">funext-happly</a> <a id="1710" href="UF.FunExt.html#1710" class="Bound">fe</a> <a id="1713" href="UF.FunExt.html#1713" class="Bound">f</a> <a id="1715" href="UF.FunExt.html#1715" class="Bound">g</a> <a id="1717" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1722" class="Symbol">=</a> <a id="1724" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="1749" href="UF.Base.html#12002" class="Function">happly</a> <a id="1756" class="Symbol">(</a><a id="1757" href="UF.FunExt.html#1710" class="Bound">fe</a> <a id="1760" href="UF.FunExt.html#1713" class="Bound">f</a> <a id="1762" href="UF.FunExt.html#1713" class="Bound">f</a><a id="1763" class="Symbol">)</a> <a id="1765" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="happly-≃"></a><a id="1771" href="UF.FunExt.html#1771" class="Function">happly-≃</a> <a id="1780" class="Symbol">:</a> <a id="1782" class="Symbol">{</a><a id="1783" href="UF.FunExt.html#1783" class="Bound">X</a> <a id="1785" class="Symbol">:</a> <a id="1787" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1789" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1791" class="Symbol">}</a> <a id="1793" class="Symbol">{</a><a id="1794" href="UF.FunExt.html#1794" class="Bound">A</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="UF.FunExt.html#1783" class="Bound">X</a> <a id="1800" class="Symbol">→</a> <a id="1802" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1804" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1806" class="Symbol">}</a>
           <a id="1819" class="Symbol">(</a><a id="1820" href="UF.FunExt.html#1820" class="Bound">fe</a> <a id="1823" class="Symbol">:</a> <a id="1825" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1832" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1834" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1835" class="Symbol">)</a>
           <a id="1848" class="Symbol">{</a><a id="1849" href="UF.FunExt.html#1849" class="Bound">f</a> <a id="1851" href="UF.FunExt.html#1851" class="Bound">g</a> <a id="1853" class="Symbol">:</a> <a id="1855" class="Symbol">(</a><a id="1856" href="UF.FunExt.html#1856" class="Bound">x</a> <a id="1858" class="Symbol">:</a> <a id="1860" href="UF.FunExt.html#1783" class="Bound">X</a><a id="1861" class="Symbol">)</a> <a id="1863" class="Symbol">→</a> <a id="1865" href="UF.FunExt.html#1794" class="Bound">A</a> <a id="1867" href="UF.FunExt.html#1856" class="Bound">x</a><a id="1868" class="Symbol">}</a>
         <a id="1879" class="Symbol">→</a> <a id="1881" class="Symbol">(</a><a id="1882" href="UF.FunExt.html#1849" class="Bound">f</a> <a id="1884" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1886" href="UF.FunExt.html#1851" class="Bound">g</a><a id="1887" class="Symbol">)</a> <a id="1889" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1891" href="UF.FunExt.html#1849" class="Bound">f</a> <a id="1893" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1895" href="UF.FunExt.html#1851" class="Bound">g</a>
<a id="1897" href="UF.FunExt.html#1771" class="Function">happly-≃</a> <a id="1906" href="UF.FunExt.html#1906" class="Bound">fe</a> <a id="1909" class="Symbol">=</a> <a id="1911" href="UF.Base.html#12002" class="Function">happly</a> <a id="1918" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1920" href="UF.FunExt.html#1906" class="Bound">fe</a> <a id="1923" class="Symbol">_</a> <a id="1925" class="Symbol">_</a>

<a id="funext-lc"></a><a id="1928" href="UF.FunExt.html#1928" class="Function">funext-lc</a> <a id="1938" class="Symbol">:</a> <a id="1940" class="Symbol">{</a><a id="1941" href="UF.FunExt.html#1941" class="Bound">X</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1947" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1949" class="Symbol">}</a> <a id="1951" class="Symbol">{</a><a id="1952" href="UF.FunExt.html#1952" class="Bound">A</a> <a id="1954" class="Symbol">:</a> <a id="1956" href="UF.FunExt.html#1941" class="Bound">X</a> <a id="1958" class="Symbol">→</a> <a id="1960" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1962" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1964" class="Symbol">}</a>
            <a id="1978" class="Symbol">(</a><a id="1979" href="UF.FunExt.html#1979" class="Bound">fe</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1991" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1993" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1994" class="Symbol">)</a>
            <a id="2008" class="Symbol">(</a><a id="2009" href="UF.FunExt.html#2009" class="Bound">f</a> <a id="2011" href="UF.FunExt.html#2011" class="Bound">g</a> <a id="2013" class="Symbol">:</a> <a id="2015" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="2017" href="UF.FunExt.html#1952" class="Bound">A</a><a id="2018" class="Symbol">)</a>
          <a id="2030" class="Symbol">→</a> <a id="2032" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="2049" class="Symbol">(</a><a id="2050" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="2058" href="UF.FunExt.html#1979" class="Bound">fe</a> <a id="2061" class="Symbol">{</a><a id="2062" href="UF.FunExt.html#1941" class="Bound">X</a><a id="2063" class="Symbol">}</a> <a id="2065" class="Symbol">{</a><a id="2066" href="UF.FunExt.html#1952" class="Bound">A</a><a id="2067" class="Symbol">}</a> <a id="2069" class="Symbol">{</a><a id="2070" href="UF.FunExt.html#2009" class="Bound">f</a><a id="2071" class="Symbol">}</a> <a id="2073" class="Symbol">{</a><a id="2074" href="UF.FunExt.html#2011" class="Bound">g</a><a id="2075" class="Symbol">})</a>
<a id="2078" href="UF.FunExt.html#1928" class="Function">funext-lc</a> <a id="2088" href="UF.FunExt.html#2088" class="Bound">fe</a> <a id="2091" href="UF.FunExt.html#2091" class="Bound">f</a> <a id="2093" href="UF.FunExt.html#2093" class="Bound">g</a> <a id="2095" class="Symbol">=</a> <a id="2097" href="UF.LeftCancellable.html#542" class="Function">section-lc</a> <a id="2108" class="Symbol">(</a><a id="2109" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="2117" href="UF.FunExt.html#2088" class="Bound">fe</a><a id="2119" class="Symbol">)</a> <a id="2121" class="Symbol">(</a><a id="2122" href="UF.Base.html#12002" class="Function">happly</a> <a id="2129" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2131" href="UF.FunExt.html#1343" class="Function">happly-funext</a> <a id="2145" href="UF.FunExt.html#2088" class="Bound">fe</a> <a id="2148" href="UF.FunExt.html#2091" class="Bound">f</a> <a id="2150" href="UF.FunExt.html#2093" class="Bound">g</a><a id="2151" class="Symbol">)</a>

<a id="happly-lc"></a><a id="2154" href="UF.FunExt.html#2154" class="Function">happly-lc</a> <a id="2164" class="Symbol">:</a> <a id="2166" class="Symbol">{</a><a id="2167" href="UF.FunExt.html#2167" class="Bound">X</a> <a id="2169" class="Symbol">:</a> <a id="2171" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2173" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2175" class="Symbol">}</a> <a id="2177" class="Symbol">{</a><a id="2178" href="UF.FunExt.html#2178" class="Bound">A</a> <a id="2180" class="Symbol">:</a> <a id="2182" href="UF.FunExt.html#2167" class="Bound">X</a> <a id="2184" class="Symbol">→</a> <a id="2186" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2188" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2190" class="Symbol">}</a>
            <a id="2204" class="Symbol">(</a><a id="2205" href="UF.FunExt.html#2205" class="Bound">fe</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2217" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2219" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2220" class="Symbol">)</a>
            <a id="2234" class="Symbol">(</a><a id="2235" href="UF.FunExt.html#2235" class="Bound">f</a> <a id="2237" href="UF.FunExt.html#2237" class="Bound">g</a> <a id="2239" class="Symbol">:</a> <a id="2241" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="2243" href="UF.FunExt.html#2178" class="Bound">A</a><a id="2244" class="Symbol">)</a>
          <a id="2256" class="Symbol">→</a> <a id="2258" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="2275" class="Symbol">(</a><a id="2276" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="2284" href="UF.FunExt.html#2235" class="Bound">f</a> <a id="2286" href="UF.FunExt.html#2237" class="Bound">g</a><a id="2287" class="Symbol">)</a>
<a id="2289" href="UF.FunExt.html#2154" class="Function">happly-lc</a> <a id="2299" href="UF.FunExt.html#2299" class="Bound">fe</a> <a id="2302" href="UF.FunExt.html#2302" class="Bound">f</a> <a id="2304" href="UF.FunExt.html#2304" class="Bound">g</a> <a id="2306" class="Symbol">=</a> <a id="2308" href="UF.LeftCancellable.html#542" class="Function">section-lc</a> <a id="2319" href="UF.Base.html#12002" class="Function">happly</a> <a id="2326" class="Symbol">(</a><a id="2327" href="UF.Equiv.html#762" class="Function">equivs-are-sections</a> <a id="2347" href="UF.Base.html#12002" class="Function">happly</a> <a id="2354" class="Symbol">(</a><a id="2355" href="UF.FunExt.html#2299" class="Bound">fe</a> <a id="2358" href="UF.FunExt.html#2302" class="Bound">f</a> <a id="2360" href="UF.FunExt.html#2304" class="Bound">g</a><a id="2361" class="Symbol">))</a>

<a id="inverse-of-happly-is-dfunext"></a><a id="2365" href="UF.FunExt.html#2365" class="Function">inverse-of-happly-is-dfunext</a> <a id="2394" class="Symbol">:</a> <a id="2396" class="Symbol">{</a><a id="2397" href="UF.FunExt.html#2397" class="Bound">A</a> <a id="2399" class="Symbol">:</a> <a id="2401" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2403" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2405" class="Symbol">}</a> <a id="2407" class="Symbol">{</a><a id="2408" href="UF.FunExt.html#2408" class="Bound">B</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2414" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2416" class="Symbol">}</a>
                               <a id="2449" class="Symbol">(</a><a id="2450" href="UF.FunExt.html#2450" class="Bound">fe₀</a> <a id="2454" class="Symbol">:</a> <a id="2456" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2463" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2465" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2466" class="Symbol">)</a>
                               <a id="2499" class="Symbol">(</a><a id="2500" href="UF.FunExt.html#2500" class="Bound">fe₁</a> <a id="2504" class="Symbol">:</a> <a id="2506" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2513" class="Symbol">(</a><a id="2514" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2516" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2518" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2519" class="Symbol">)</a> <a id="2521" class="Symbol">(</a><a id="2522" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2524" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2526" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2527" class="Symbol">))</a>
                               <a id="2561" class="Symbol">(</a><a id="2562" href="UF.FunExt.html#2562" class="Bound">f</a> <a id="2564" href="UF.FunExt.html#2564" class="Bound">g</a> <a id="2566" class="Symbol">:</a> <a id="2568" href="UF.FunExt.html#2397" class="Bound">A</a> <a id="2570" class="Symbol">→</a> <a id="2572" href="UF.FunExt.html#2408" class="Bound">B</a><a id="2573" class="Symbol">)</a>
                             <a id="2604" class="Symbol">→</a> <a id="2606" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="2614" class="Symbol">(</a><a id="2615" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="2623" href="UF.FunExt.html#2562" class="Bound">f</a> <a id="2625" href="UF.FunExt.html#2564" class="Bound">g</a><a id="2626" class="Symbol">)</a> <a id="2628" class="Symbol">(</a><a id="2629" href="UF.FunExt.html#2450" class="Bound">fe₀</a> <a id="2633" href="UF.FunExt.html#2562" class="Bound">f</a> <a id="2635" href="UF.FunExt.html#2564" class="Bound">g</a><a id="2636" class="Symbol">)</a> <a id="2638" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2640" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="2648" href="UF.FunExt.html#2450" class="Bound">fe₀</a>
<a id="2652" href="UF.FunExt.html#2365" class="Function">inverse-of-happly-is-dfunext</a> <a id="2681" href="UF.FunExt.html#2681" class="Bound">fe₀</a> <a id="2685" href="UF.FunExt.html#2685" class="Bound">fe₁</a> <a id="2689" href="UF.FunExt.html#2689" class="Bound">f</a> <a id="2691" href="UF.FunExt.html#2691" class="Bound">g</a> <a id="2693" class="Symbol">=</a>
 <a id="2696" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="2704" href="UF.FunExt.html#2685" class="Bound">fe₁</a>
  <a id="2710" class="Symbol">(λ</a> <a id="2713" href="UF.FunExt.html#2713" class="Bound">h</a> <a id="2715" class="Symbol">→</a> <a id="2717" href="UF.FunExt.html#2154" class="Function">happly-lc</a> <a id="2727" href="UF.FunExt.html#2681" class="Bound">fe₀</a> <a id="2731" href="UF.FunExt.html#2689" class="Bound">f</a> <a id="2733" href="UF.FunExt.html#2691" class="Bound">g</a>
          <a id="2745" class="Symbol">(</a><a id="2746" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="2754" href="UF.FunExt.html#2689" class="Bound">f</a> <a id="2756" href="UF.FunExt.html#2691" class="Bound">g</a> <a id="2758" class="Symbol">(</a><a id="2759" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="2767" class="Symbol">(</a><a id="2768" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="2776" href="UF.FunExt.html#2689" class="Bound">f</a> <a id="2778" href="UF.FunExt.html#2691" class="Bound">g</a><a id="2779" class="Symbol">)</a> <a id="2781" class="Symbol">(</a><a id="2782" href="UF.FunExt.html#2681" class="Bound">fe₀</a> <a id="2786" href="UF.FunExt.html#2689" class="Bound">f</a> <a id="2788" href="UF.FunExt.html#2691" class="Bound">g</a><a id="2789" class="Symbol">)</a> <a id="2791" href="UF.FunExt.html#2713" class="Bound">h</a><a id="2792" class="Symbol">)</a>
                                       <a id="2833" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2836" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="2858" class="Symbol">_</a> <a id="2860" class="Symbol">(</a><a id="2861" href="UF.FunExt.html#2681" class="Bound">fe₀</a> <a id="2865" href="UF.FunExt.html#2689" class="Bound">f</a> <a id="2867" href="UF.FunExt.html#2691" class="Bound">g</a><a id="2868" class="Symbol">)</a> <a id="2870" href="UF.FunExt.html#2713" class="Bound">h</a> <a id="2872" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="2885" href="UF.FunExt.html#2713" class="Bound">h</a>                           <a id="2913" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2916" href="UF.FunExt.html#1343" class="Function">happly-funext</a> <a id="2930" href="UF.FunExt.html#2681" class="Bound">fe₀</a> <a id="2934" href="UF.FunExt.html#2689" class="Bound">f</a> <a id="2936" href="UF.FunExt.html#2691" class="Bound">g</a> <a id="2938" href="UF.FunExt.html#2713" class="Bound">h</a> <a id="2940" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2943" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="2956" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="2964" href="UF.FunExt.html#2689" class="Bound">f</a> <a id="2966" href="UF.FunExt.html#2691" class="Bound">g</a> <a id="2968" class="Symbol">(</a><a id="2969" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="2977" href="UF.FunExt.html#2681" class="Bound">fe₀</a> <a id="2981" href="UF.FunExt.html#2713" class="Bound">h</a><a id="2982" class="Symbol">)</a> <a id="2984" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="2985" class="Symbol">))</a>

<a id="dfunext-refl"></a><a id="2989" href="UF.FunExt.html#2989" class="Function">dfunext-refl</a> <a id="3002" class="Symbol">:</a> <a id="3004" class="Symbol">{</a><a id="3005" href="UF.FunExt.html#3005" class="Bound">X</a> <a id="3007" class="Symbol">:</a> <a id="3009" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3011" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3013" class="Symbol">}</a> <a id="3015" class="Symbol">{</a><a id="3016" href="UF.FunExt.html#3016" class="Bound">A</a> <a id="3018" class="Symbol">:</a> <a id="3020" href="UF.FunExt.html#3005" class="Bound">X</a> <a id="3022" class="Symbol">→</a> <a id="3024" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3026" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3028" class="Symbol">}</a>
               <a id="3045" class="Symbol">(</a><a id="3046" href="UF.FunExt.html#3046" class="Bound">fe</a> <a id="3049" class="Symbol">:</a> <a id="3051" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3058" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3060" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3061" class="Symbol">)</a>
               <a id="3078" class="Symbol">(</a><a id="3079" href="UF.FunExt.html#3079" class="Bound">f</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="3085" href="UF.FunExt.html#3016" class="Bound">A</a><a id="3086" class="Symbol">)</a>
             <a id="3101" class="Symbol">→</a> <a id="3103" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3111" href="UF.FunExt.html#3046" class="Bound">fe</a> <a id="3114" class="Symbol">(λ</a> <a id="3117" class="Symbol">(</a><a id="3118" href="UF.FunExt.html#3118" class="Bound">x</a> <a id="3120" class="Symbol">:</a> <a id="3122" href="UF.FunExt.html#3005" class="Bound">X</a><a id="3123" class="Symbol">)</a> <a id="3125" class="Symbol">→</a> <a id="3127" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="3132" class="Symbol">(</a><a id="3133" href="UF.FunExt.html#3079" class="Bound">f</a> <a id="3135" href="UF.FunExt.html#3118" class="Bound">x</a><a id="3136" class="Symbol">))</a> <a id="3139" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3141" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="3146" href="UF.FunExt.html#2989" class="Function">dfunext-refl</a> <a id="3159" href="UF.FunExt.html#3159" class="Bound">fe</a> <a id="3162" href="UF.FunExt.html#3162" class="Bound">f</a> <a id="3164" class="Symbol">=</a> <a id="3166" href="UF.FunExt.html#2154" class="Function">happly-lc</a> <a id="3176" href="UF.FunExt.html#3159" class="Bound">fe</a> <a id="3179" href="UF.FunExt.html#3162" class="Bound">f</a> <a id="3181" href="UF.FunExt.html#3162" class="Bound">f</a> <a id="3183" class="Symbol">(</a><a id="3184" href="UF.FunExt.html#1343" class="Function">happly-funext</a> <a id="3198" href="UF.FunExt.html#3159" class="Bound">fe</a> <a id="3201" href="UF.FunExt.html#3162" class="Bound">f</a> <a id="3203" href="UF.FunExt.html#3162" class="Bound">f</a> <a id="3205" class="Symbol">(λ</a> <a id="3208" href="UF.FunExt.html#3208" class="Bound">x</a> <a id="3210" class="Symbol">→</a> <a id="3212" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3216" class="Symbol">))</a>

<a id="ap-funext"></a><a id="3220" href="UF.FunExt.html#3220" class="Function">ap-funext</a> <a id="3230" class="Symbol">:</a> <a id="3232" class="Symbol">{</a><a id="3233" href="UF.FunExt.html#3233" class="Bound">X</a> <a id="3235" class="Symbol">:</a> <a id="3237" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3239" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3241" class="Symbol">}</a> <a id="3243" class="Symbol">{</a><a id="3244" href="UF.FunExt.html#3244" class="Bound">Y</a> <a id="3246" class="Symbol">:</a> <a id="3248" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3250" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3252" class="Symbol">}</a>
            <a id="3266" class="Symbol">(</a><a id="3267" href="UF.FunExt.html#3267" class="Bound">f</a> <a id="3269" href="UF.FunExt.html#3269" class="Bound">g</a> <a id="3271" class="Symbol">:</a> <a id="3273" href="UF.FunExt.html#3233" class="Bound">X</a> <a id="3275" class="Symbol">→</a> <a id="3277" href="UF.FunExt.html#3244" class="Bound">Y</a><a id="3278" class="Symbol">)</a>
            <a id="3292" class="Symbol">{</a><a id="3293" href="UF.FunExt.html#3293" class="Bound">A</a> <a id="3295" class="Symbol">:</a> <a id="3297" href="MLTT.Universes.html#3824" class="Generalizable">𝓦&#39;</a> <a id="3300" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3302" class="Symbol">}</a> <a id="3304" class="Symbol">(</a><a id="3305" href="UF.FunExt.html#3305" class="Bound">k</a> <a id="3307" class="Symbol">:</a> <a id="3309" href="UF.FunExt.html#3244" class="Bound">Y</a> <a id="3311" class="Symbol">→</a> <a id="3313" href="UF.FunExt.html#3293" class="Bound">A</a><a id="3314" class="Symbol">)</a>
            <a id="3328" class="Symbol">(</a><a id="3329" href="UF.FunExt.html#3329" class="Bound">h</a> <a id="3331" class="Symbol">:</a> <a id="3333" href="UF.FunExt.html#3267" class="Bound">f</a> <a id="3335" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3337" href="UF.FunExt.html#3269" class="Bound">g</a><a id="3338" class="Symbol">)</a>
            <a id="3352" class="Symbol">(</a><a id="3353" href="UF.FunExt.html#3353" class="Bound">fe</a> <a id="3356" class="Symbol">:</a> <a id="3358" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3365" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3367" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="3368" class="Symbol">)</a> <a id="3370" class="Symbol">(</a><a id="3371" href="UF.FunExt.html#3371" class="Bound">x</a> <a id="3373" class="Symbol">:</a> <a id="3375" href="UF.FunExt.html#3233" class="Bound">X</a><a id="3376" class="Symbol">)</a>
          <a id="3388" class="Symbol">→</a> <a id="3390" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3393" class="Symbol">(λ</a> <a id="3396" class="Symbol">(</a><a id="3397" href="UF.FunExt.html#3397" class="Bound">-</a> <a id="3399" class="Symbol">:</a> <a id="3401" href="UF.FunExt.html#3233" class="Bound">X</a> <a id="3403" class="Symbol">→</a> <a id="3405" href="UF.FunExt.html#3244" class="Bound">Y</a><a id="3406" class="Symbol">)</a> <a id="3408" class="Symbol">→</a> <a id="3410" href="UF.FunExt.html#3305" class="Bound">k</a> <a id="3412" class="Symbol">(</a><a id="3413" href="UF.FunExt.html#3397" class="Bound">-</a> <a id="3415" href="UF.FunExt.html#3371" class="Bound">x</a><a id="3416" class="Symbol">))</a> <a id="3419" class="Symbol">(</a><a id="3420" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3428" href="UF.FunExt.html#3353" class="Bound">fe</a> <a id="3431" href="UF.FunExt.html#3329" class="Bound">h</a><a id="3432" class="Symbol">)</a> <a id="3434" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3436" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3439" href="UF.FunExt.html#3305" class="Bound">k</a> <a id="3441" class="Symbol">(</a><a id="3442" href="UF.FunExt.html#3329" class="Bound">h</a> <a id="3444" href="UF.FunExt.html#3371" class="Bound">x</a><a id="3445" class="Symbol">)</a>
<a id="3447" href="UF.FunExt.html#3220" class="Function">ap-funext</a> <a id="3457" href="UF.FunExt.html#3457" class="Bound">f</a> <a id="3459" href="UF.FunExt.html#3459" class="Bound">g</a> <a id="3461" href="UF.FunExt.html#3461" class="Bound">k</a> <a id="3463" href="UF.FunExt.html#3463" class="Bound">h</a> <a id="3465" href="UF.FunExt.html#3465" class="Bound">fe</a> <a id="3468" href="UF.FunExt.html#3468" class="Bound">x</a> <a id="3470" class="Symbol">=</a> <a id="3472" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3475" class="Symbol">(λ</a> <a id="3478" href="UF.FunExt.html#3478" class="Bound">-</a> <a id="3480" class="Symbol">→</a> <a id="3482" href="UF.FunExt.html#3461" class="Bound">k</a> <a id="3484" class="Symbol">(</a><a id="3485" href="UF.FunExt.html#3478" class="Bound">-</a> <a id="3487" href="UF.FunExt.html#3468" class="Bound">x</a><a id="3488" class="Symbol">))</a> <a id="3491" class="Symbol">(</a><a id="3492" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3500" href="UF.FunExt.html#3465" class="Bound">fe</a> <a id="3503" href="UF.FunExt.html#3463" class="Bound">h</a><a id="3504" class="Symbol">)</a>    <a id="3509" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
                         <a id="3542" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3545" class="Symbol">(</a><a id="3546" href="UF.FunExt.html#3461" class="Bound">k</a> <a id="3548" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3550" class="Symbol">(λ</a> <a id="3553" href="UF.FunExt.html#3553" class="Bound">-</a> <a id="3555" class="Symbol">→</a> <a id="3557" href="UF.FunExt.html#3553" class="Bound">-</a> <a id="3559" href="UF.FunExt.html#3468" class="Bound">x</a><a id="3560" class="Symbol">))</a> <a id="3563" class="Symbol">(</a><a id="3564" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3572" href="UF.FunExt.html#3465" class="Bound">fe</a> <a id="3575" href="UF.FunExt.html#3463" class="Bound">h</a><a id="3576" class="Symbol">)</a>  <a id="3579" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3582" href="UF.FunExt.html#3849" class="Function">I</a> <a id="3584" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                         <a id="3611" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3614" href="UF.FunExt.html#3461" class="Bound">k</a> <a id="3616" class="Symbol">(</a><a id="3617" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3620" class="Symbol">(λ</a> <a id="3623" href="UF.FunExt.html#3623" class="Bound">-</a> <a id="3625" class="Symbol">→</a> <a id="3627" href="UF.FunExt.html#3623" class="Bound">-</a> <a id="3629" href="UF.FunExt.html#3468" class="Bound">x</a><a id="3630" class="Symbol">)</a> <a id="3632" class="Symbol">(</a><a id="3633" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3641" href="UF.FunExt.html#3465" class="Bound">fe</a> <a id="3644" href="UF.FunExt.html#3463" class="Bound">h</a><a id="3645" class="Symbol">))</a> <a id="3648" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
                         <a id="3681" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3684" href="UF.FunExt.html#3461" class="Bound">k</a> <a id="3686" class="Symbol">(</a><a id="3687" href="UF.Base.html#12002" class="Function">happly</a> <a id="3694" class="Symbol">(</a><a id="3695" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3703" href="UF.FunExt.html#3465" class="Bound">fe</a> <a id="3706" href="UF.FunExt.html#3463" class="Bound">h</a><a id="3707" class="Symbol">)</a> <a id="3709" href="UF.FunExt.html#3468" class="Bound">x</a><a id="3710" class="Symbol">)</a>       <a id="3718" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3721" href="UF.FunExt.html#3920" class="Function">II</a> <a id="3724" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                         <a id="3751" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3754" href="UF.FunExt.html#3461" class="Bound">k</a> <a id="3756" class="Symbol">(</a><a id="3757" href="UF.FunExt.html#3463" class="Bound">h</a> <a id="3759" href="UF.FunExt.html#3468" class="Bound">x</a><a id="3760" class="Symbol">)</a>                           <a id="3788" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
                          <a id="3816" class="Keyword">where</a>
                           <a id="3849" href="UF.FunExt.html#3849" class="Function">I</a>  <a id="3852" class="Symbol">=</a> <a id="3854" class="Symbol">(</a><a id="3855" href="UF.Base.html#8038" class="Function">ap-ap</a> <a id="3861" class="Symbol">(λ</a> <a id="3864" href="UF.FunExt.html#3864" class="Bound">-</a> <a id="3866" class="Symbol">→</a> <a id="3868" href="UF.FunExt.html#3864" class="Bound">-</a> <a id="3870" href="UF.FunExt.html#3468" class="Bound">x</a><a id="3871" class="Symbol">)</a> <a id="3873" href="UF.FunExt.html#3461" class="Bound">k</a> <a id="3875" class="Symbol">(</a><a id="3876" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3884" href="UF.FunExt.html#3465" class="Bound">fe</a> <a id="3887" href="UF.FunExt.html#3463" class="Bound">h</a><a id="3888" class="Symbol">))</a><a id="3890" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
                           <a id="3920" href="UF.FunExt.html#3920" class="Function">II</a> <a id="3923" class="Symbol">=</a> <a id="3925" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3928" class="Symbol">(λ</a> <a id="3931" href="UF.FunExt.html#3931" class="Bound">-</a> <a id="3933" class="Symbol">→</a> <a id="3935" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3938" href="UF.FunExt.html#3461" class="Bound">k</a> <a id="3940" class="Symbol">(</a><a id="3941" href="UF.FunExt.html#3931" class="Bound">-</a> <a id="3943" href="UF.FunExt.html#3468" class="Bound">x</a><a id="3944" class="Symbol">))</a> <a id="3947" class="Symbol">(</a><a id="3948" href="UF.FunExt.html#1343" class="Function">happly-funext</a> <a id="3962" href="UF.FunExt.html#3465" class="Bound">fe</a> <a id="3965" href="UF.FunExt.html#3457" class="Bound">f</a> <a id="3967" href="UF.FunExt.html#3459" class="Bound">g</a> <a id="3969" href="UF.FunExt.html#3463" class="Bound">h</a><a id="3970" class="Symbol">)</a>

<a id="ap-precomp-funext"></a><a id="3973" href="UF.FunExt.html#3973" class="Function">ap-precomp-funext</a> <a id="3991" class="Symbol">:</a> <a id="3993" class="Symbol">{</a><a id="3994" href="UF.FunExt.html#3994" class="Bound">X</a> <a id="3996" class="Symbol">:</a> <a id="3998" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4000" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4002" class="Symbol">}</a> <a id="4004" class="Symbol">{</a><a id="4005" href="UF.FunExt.html#4005" class="Bound">Y</a> <a id="4007" class="Symbol">:</a> <a id="4009" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4011" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4013" class="Symbol">}</a> <a id="4015" class="Symbol">{</a><a id="4016" href="UF.FunExt.html#4016" class="Bound">A</a> <a id="4018" class="Symbol">:</a> <a id="4020" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4022" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4024" class="Symbol">}</a>
                    <a id="4046" class="Symbol">(</a><a id="4047" href="UF.FunExt.html#4047" class="Bound">f</a> <a id="4049" href="UF.FunExt.html#4049" class="Bound">g</a> <a id="4051" class="Symbol">:</a> <a id="4053" href="UF.FunExt.html#3994" class="Bound">X</a> <a id="4055" class="Symbol">→</a> <a id="4057" href="UF.FunExt.html#4005" class="Bound">Y</a><a id="4058" class="Symbol">)</a>
                    <a id="4080" class="Symbol">(</a><a id="4081" href="UF.FunExt.html#4081" class="Bound">k</a> <a id="4083" class="Symbol">:</a> <a id="4085" href="UF.FunExt.html#4016" class="Bound">A</a> <a id="4087" class="Symbol">→</a> <a id="4089" href="UF.FunExt.html#3994" class="Bound">X</a><a id="4090" class="Symbol">)</a> <a id="4092" class="Symbol">(</a><a id="4093" href="UF.FunExt.html#4093" class="Bound">h</a> <a id="4095" class="Symbol">:</a> <a id="4097" href="UF.FunExt.html#4047" class="Bound">f</a> <a id="4099" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="4101" href="UF.FunExt.html#4049" class="Bound">g</a><a id="4102" class="Symbol">)</a>
                    <a id="4124" class="Symbol">(</a><a id="4125" href="UF.FunExt.html#4125" class="Bound">fe₀</a> <a id="4129" class="Symbol">:</a> <a id="4131" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4138" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4140" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4141" class="Symbol">)</a>
                    <a id="4163" class="Symbol">(</a><a id="4164" href="UF.FunExt.html#4164" class="Bound">fe₁</a> <a id="4168" class="Symbol">:</a> <a id="4170" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4177" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4179" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4180" class="Symbol">)</a>
                  <a id="4200" class="Symbol">→</a> <a id="4202" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4205" class="Symbol">(</a><a id="4206" href="MLTT.Pi.html#513" class="Function Operator">_∘</a> <a id="4209" href="UF.FunExt.html#4081" class="Bound">k</a><a id="4210" class="Symbol">)</a> <a id="4212" class="Symbol">(</a><a id="4213" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4221" href="UF.FunExt.html#4125" class="Bound">fe₀</a> <a id="4225" href="UF.FunExt.html#4093" class="Bound">h</a><a id="4226" class="Symbol">)</a> <a id="4228" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4230" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4238" href="UF.FunExt.html#4164" class="Bound">fe₁</a> <a id="4242" class="Symbol">(</a><a id="4243" href="UF.FunExt.html#4093" class="Bound">h</a> <a id="4245" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4247" href="UF.FunExt.html#4081" class="Bound">k</a><a id="4248" class="Symbol">)</a>
<a id="4250" href="UF.FunExt.html#3973" class="Function">ap-precomp-funext</a> <a id="4268" href="UF.FunExt.html#4268" class="Bound">f</a> <a id="4270" href="UF.FunExt.html#4270" class="Bound">g</a> <a id="4272" href="UF.FunExt.html#4272" class="Bound">k</a> <a id="4274" href="UF.FunExt.html#4274" class="Bound">h</a> <a id="4276" href="UF.FunExt.html#4276" class="Bound">fe₀</a> <a id="4280" href="UF.FunExt.html#4280" class="Bound">fe₁</a> <a id="4284" class="Symbol">=</a>
  <a id="4288" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4291" class="Symbol">(</a><a id="4292" href="MLTT.Pi.html#513" class="Function Operator">_∘</a> <a id="4295" href="UF.FunExt.html#4272" class="Bound">k</a><a id="4296" class="Symbol">)</a> <a id="4298" class="Symbol">(</a><a id="4299" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4307" href="UF.FunExt.html#4276" class="Bound">fe₀</a> <a id="4311" href="UF.FunExt.html#4274" class="Bound">h</a><a id="4312" class="Symbol">)</a>                        <a id="4337" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4340" href="UF.FunExt.html#4469" class="Function">I</a> <a id="4342" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4346" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4354" href="UF.FunExt.html#4280" class="Bound">fe₁</a> <a id="4358" class="Symbol">(</a><a id="4359" href="UF.Base.html#12002" class="Function">happly</a> <a id="4366" class="Symbol">(</a><a id="4367" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4370" class="Symbol">(</a><a id="4371" href="MLTT.Pi.html#513" class="Function Operator">_∘</a> <a id="4374" href="UF.FunExt.html#4272" class="Bound">k</a><a id="4375" class="Symbol">)</a> <a id="4377" class="Symbol">(</a><a id="4378" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4386" href="UF.FunExt.html#4276" class="Bound">fe₀</a> <a id="4390" href="UF.FunExt.html#4274" class="Bound">h</a><a id="4391" class="Symbol">)))</a> <a id="4395" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4398" href="UF.FunExt.html#4821" class="Function">II</a> <a id="4401" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="4405" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4413" href="UF.FunExt.html#4280" class="Bound">fe₁</a> <a id="4417" class="Symbol">(</a><a id="4418" href="UF.FunExt.html#4274" class="Bound">h</a> <a id="4420" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4422" href="UF.FunExt.html#4272" class="Bound">k</a><a id="4423" class="Symbol">)</a>                              <a id="4454" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="4459" class="Keyword">where</a>
    <a id="4469" href="UF.FunExt.html#4469" class="Function">I</a>  <a id="4472" class="Symbol">=</a> <a id="4474" href="UF.FunExt.html#1551" class="Function">funext-happly</a> <a id="4488" href="UF.FunExt.html#4280" class="Bound">fe₁</a> <a id="4492" class="Symbol">(</a><a id="4493" href="UF.FunExt.html#4268" class="Bound">f</a> <a id="4495" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4497" href="UF.FunExt.html#4272" class="Bound">k</a><a id="4498" class="Symbol">)</a> <a id="4500" class="Symbol">(</a><a id="4501" href="UF.FunExt.html#4270" class="Bound">g</a> <a id="4503" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4505" href="UF.FunExt.html#4272" class="Bound">k</a><a id="4506" class="Symbol">)</a> <a id="4508" class="Symbol">_</a> <a id="4510" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

    <a id="4518" href="UF.FunExt.html#4518" class="Function">III</a> <a id="4522" class="Symbol">=</a> <a id="4524" class="Symbol">λ</a> <a id="4526" href="UF.FunExt.html#4526" class="Bound">x</a> <a id="4528" class="Symbol">→</a>
     <a id="4535" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4538" class="Symbol">(λ</a> <a id="4541" href="UF.FunExt.html#4541" class="Bound">-</a> <a id="4543" class="Symbol">→</a> <a id="4545" href="UF.FunExt.html#4541" class="Bound">-</a> <a id="4547" href="UF.FunExt.html#4526" class="Bound">x</a><a id="4548" class="Symbol">)</a> <a id="4550" class="Symbol">(</a><a id="4551" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4554" class="Symbol">(</a><a id="4555" href="MLTT.Pi.html#513" class="Function Operator">_∘</a> <a id="4558" href="UF.FunExt.html#4272" class="Bound">k</a><a id="4559" class="Symbol">)</a> <a id="4561" class="Symbol">(</a><a id="4562" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4570" href="UF.FunExt.html#4276" class="Bound">fe₀</a> <a id="4574" href="UF.FunExt.html#4274" class="Bound">h</a><a id="4575" class="Symbol">))</a> <a id="4578" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4581" href="UF.Base.html#8038" class="Function">ap-ap</a> <a id="4587" class="Symbol">_</a> <a id="4589" class="Symbol">_</a> <a id="4591" class="Symbol">(</a><a id="4592" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4600" href="UF.FunExt.html#4276" class="Bound">fe₀</a> <a id="4604" href="UF.FunExt.html#4274" class="Bound">h</a><a id="4605" class="Symbol">)</a> <a id="4607" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="4614" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4617" class="Symbol">(λ</a> <a id="4620" href="UF.FunExt.html#4620" class="Bound">-</a> <a id="4622" class="Symbol">→</a> <a id="4624" href="UF.FunExt.html#4620" class="Bound">-</a> <a id="4626" class="Symbol">(</a><a id="4627" href="UF.FunExt.html#4272" class="Bound">k</a> <a id="4629" href="UF.FunExt.html#4526" class="Bound">x</a><a id="4630" class="Symbol">))</a> <a id="4633" class="Symbol">(</a><a id="4634" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4642" href="UF.FunExt.html#4276" class="Bound">fe₀</a> <a id="4646" href="UF.FunExt.html#4274" class="Bound">h</a><a id="4647" class="Symbol">)</a>         <a id="4657" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4660" href="UF.FunExt.html#3220" class="Function">ap-funext</a> <a id="4670" href="UF.FunExt.html#4268" class="Bound">f</a> <a id="4672" href="UF.FunExt.html#4270" class="Bound">g</a> <a id="4674" href="MLTT.Pi.html#444" class="Function">id</a> <a id="4677" href="UF.FunExt.html#4274" class="Bound">h</a> <a id="4679" href="UF.FunExt.html#4276" class="Bound">fe₀</a> <a id="4683" class="Symbol">(</a><a id="4684" href="UF.FunExt.html#4272" class="Bound">k</a> <a id="4686" href="UF.FunExt.html#4526" class="Bound">x</a><a id="4687" class="Symbol">)</a> <a id="4689" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="4696" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4699" class="Symbol">(λ</a> <a id="4702" href="UF.FunExt.html#4702" class="Bound">v</a> <a id="4704" class="Symbol">→</a> <a id="4706" href="UF.FunExt.html#4702" class="Bound">v</a><a id="4707" class="Symbol">)</a> <a id="4709" class="Symbol">(</a><a id="4710" href="UF.FunExt.html#4274" class="Bound">h</a> <a id="4712" class="Symbol">(</a><a id="4713" href="UF.FunExt.html#4272" class="Bound">k</a> <a id="4715" href="UF.FunExt.html#4526" class="Bound">x</a><a id="4716" class="Symbol">))</a>                     <a id="4739" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4742" href="UF.Base.html#7481" class="Function">ap-id-is-id</a> <a id="4754" class="Symbol">(</a><a id="4755" href="UF.FunExt.html#4274" class="Bound">h</a> <a id="4757" class="Symbol">(</a><a id="4758" href="UF.FunExt.html#4272" class="Bound">k</a> <a id="4760" href="UF.FunExt.html#4526" class="Bound">x</a><a id="4761" class="Symbol">))</a> <a id="4764" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
     <a id="4771" href="UF.FunExt.html#4274" class="Bound">h</a> <a id="4773" class="Symbol">(</a><a id="4774" href="UF.FunExt.html#4272" class="Bound">k</a> <a id="4776" href="UF.FunExt.html#4526" class="Bound">x</a><a id="4777" class="Symbol">)</a>                                    <a id="4814" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

    <a id="4821" href="UF.FunExt.html#4821" class="Function">II</a> <a id="4824" class="Symbol">=</a> <a id="4826" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4829" class="Symbol">(</a><a id="4830" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4838" href="UF.FunExt.html#4280" class="Bound">fe₁</a><a id="4841" class="Symbol">)</a> <a id="4843" class="Symbol">(</a><a id="4844" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="4852" href="UF.FunExt.html#4280" class="Bound">fe₁</a> <a id="4856" href="UF.FunExt.html#4518" class="Function">III</a><a id="4859" class="Symbol">)</a>

<a id="4862" class="Markup">\end{code}</a><a id="4872" class="Background">

The following is taken from this thread:
https://groups.google.com/forum/#!msg/homotopytypetheory/VaLJM7S4d18/Lezr_ZhJl6UJ

</a><a id="4998" class="Markup">\begin{code}</a>

<a id="transport-funext"></a><a id="5012" href="UF.FunExt.html#5012" class="Function">transport-funext</a> <a id="5029" class="Symbol">:</a> <a id="5031" class="Symbol">{</a><a id="5032" href="UF.FunExt.html#5032" class="Bound">X</a> <a id="5034" class="Symbol">:</a> <a id="5036" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5038" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5040" class="Symbol">}</a> <a id="5042" class="Symbol">(</a><a id="5043" href="UF.FunExt.html#5043" class="Bound">A</a> <a id="5045" class="Symbol">:</a> <a id="5047" href="UF.FunExt.html#5032" class="Bound">X</a> <a id="5049" class="Symbol">→</a> <a id="5051" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5053" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5055" class="Symbol">)</a>
                   <a id="5076" class="Symbol">(</a><a id="5077" href="UF.FunExt.html#5077" class="Bound">P</a> <a id="5079" class="Symbol">:</a> <a id="5081" class="Symbol">(</a><a id="5082" href="UF.FunExt.html#5082" class="Bound">x</a> <a id="5084" class="Symbol">:</a> <a id="5086" href="UF.FunExt.html#5032" class="Bound">X</a><a id="5087" class="Symbol">)</a> <a id="5089" class="Symbol">→</a> <a id="5091" href="UF.FunExt.html#5043" class="Bound">A</a> <a id="5093" href="UF.FunExt.html#5082" class="Bound">x</a> <a id="5095" class="Symbol">→</a> <a id="5097" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5099" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5101" class="Symbol">)</a>
                   <a id="5122" class="Symbol">(</a><a id="5123" href="UF.FunExt.html#5123" class="Bound">fe</a> <a id="5126" class="Symbol">:</a> <a id="5128" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5135" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5137" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5138" class="Symbol">)</a>
                   <a id="5159" class="Symbol">(</a><a id="5160" href="UF.FunExt.html#5160" class="Bound">f</a> <a id="5162" href="UF.FunExt.html#5162" class="Bound">g</a> <a id="5164" class="Symbol">:</a> <a id="5166" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="5168" href="UF.FunExt.html#5043" class="Bound">A</a><a id="5169" class="Symbol">)</a>
                   <a id="5190" class="Symbol">(</a><a id="5191" href="UF.FunExt.html#5191" class="Bound">φ</a> <a id="5193" class="Symbol">:</a> <a id="5195" class="Symbol">(</a><a id="5196" href="UF.FunExt.html#5196" class="Bound">x</a> <a id="5198" class="Symbol">:</a> <a id="5200" href="UF.FunExt.html#5032" class="Bound">X</a><a id="5201" class="Symbol">)</a> <a id="5203" class="Symbol">→</a> <a id="5205" href="UF.FunExt.html#5077" class="Bound">P</a> <a id="5207" href="UF.FunExt.html#5196" class="Bound">x</a> <a id="5209" class="Symbol">(</a><a id="5210" href="UF.FunExt.html#5160" class="Bound">f</a> <a id="5212" href="UF.FunExt.html#5196" class="Bound">x</a><a id="5213" class="Symbol">))</a>
                   <a id="5235" class="Symbol">(</a><a id="5236" href="UF.FunExt.html#5236" class="Bound">h</a> <a id="5238" class="Symbol">:</a> <a id="5240" href="UF.FunExt.html#5160" class="Bound">f</a> <a id="5242" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5244" href="UF.FunExt.html#5162" class="Bound">g</a><a id="5245" class="Symbol">)</a>
                   <a id="5266" class="Symbol">(</a><a id="5267" href="UF.FunExt.html#5267" class="Bound">x</a> <a id="5269" class="Symbol">:</a> <a id="5271" href="UF.FunExt.html#5032" class="Bound">X</a><a id="5272" class="Symbol">)</a>
                 <a id="5291" class="Symbol">→</a> <a id="5293" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5303" class="Symbol">(λ</a> <a id="5306" href="UF.FunExt.html#5306" class="Bound">-</a> <a id="5308" class="Symbol">→</a> <a id="5310" class="Symbol">(</a><a id="5311" href="UF.FunExt.html#5311" class="Bound">x</a> <a id="5313" class="Symbol">:</a> <a id="5315" href="UF.FunExt.html#5032" class="Bound">X</a><a id="5316" class="Symbol">)</a> <a id="5318" class="Symbol">→</a> <a id="5320" href="UF.FunExt.html#5077" class="Bound">P</a> <a id="5322" href="UF.FunExt.html#5311" class="Bound">x</a> <a id="5324" class="Symbol">(</a><a id="5325" href="UF.FunExt.html#5306" class="Bound">-</a> <a id="5327" href="UF.FunExt.html#5311" class="Bound">x</a><a id="5328" class="Symbol">))</a> <a id="5331" class="Symbol">(</a><a id="5332" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="5340" href="UF.FunExt.html#5123" class="Bound">fe</a> <a id="5343" href="UF.FunExt.html#5236" class="Bound">h</a><a id="5344" class="Symbol">)</a> <a id="5346" href="UF.FunExt.html#5191" class="Bound">φ</a> <a id="5348" href="UF.FunExt.html#5267" class="Bound">x</a>
                 <a id="5367" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5369" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5379" class="Symbol">(</a><a id="5380" href="UF.FunExt.html#5077" class="Bound">P</a> <a id="5382" href="UF.FunExt.html#5267" class="Bound">x</a><a id="5383" class="Symbol">)</a> <a id="5385" class="Symbol">(</a><a id="5386" href="UF.FunExt.html#5236" class="Bound">h</a> <a id="5388" href="UF.FunExt.html#5267" class="Bound">x</a><a id="5389" class="Symbol">)</a> <a id="5391" class="Symbol">(</a><a id="5392" href="UF.FunExt.html#5191" class="Bound">φ</a> <a id="5394" href="UF.FunExt.html#5267" class="Bound">x</a><a id="5395" class="Symbol">)</a>
<a id="5397" href="UF.FunExt.html#5012" class="Function">transport-funext</a> <a id="5414" href="UF.FunExt.html#5414" class="Bound">A</a> <a id="5416" href="UF.FunExt.html#5416" class="Bound">P</a> <a id="5418" href="UF.FunExt.html#5418" class="Bound">fe</a> <a id="5421" href="UF.FunExt.html#5421" class="Bound">f</a> <a id="5423" href="UF.FunExt.html#5423" class="Bound">g</a> <a id="5425" href="UF.FunExt.html#5425" class="Bound">φ</a> <a id="5427" href="UF.FunExt.html#5427" class="Bound">h</a> <a id="5429" href="UF.FunExt.html#5429" class="Bound">x</a> <a id="5431" class="Symbol">=</a>
 <a id="5434" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5444" class="Symbol">(λ</a> <a id="5447" href="UF.FunExt.html#5447" class="Bound">-</a> <a id="5449" class="Symbol">→</a> <a id="5451" class="Symbol">∀</a> <a id="5453" href="UF.FunExt.html#5453" class="Bound">x</a> <a id="5455" class="Symbol">→</a> <a id="5457" href="UF.FunExt.html#5416" class="Bound">P</a> <a id="5459" href="UF.FunExt.html#5453" class="Bound">x</a> <a id="5461" class="Symbol">(</a><a id="5462" href="UF.FunExt.html#5447" class="Bound">-</a> <a id="5464" href="UF.FunExt.html#5453" class="Bound">x</a><a id="5465" class="Symbol">))</a> <a id="5468" class="Symbol">(</a><a id="5469" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="5477" href="UF.FunExt.html#5418" class="Bound">fe</a> <a id="5480" href="UF.FunExt.html#5427" class="Bound">h</a><a id="5481" class="Symbol">)</a> <a id="5483" href="UF.FunExt.html#5425" class="Bound">φ</a> <a id="5485" href="UF.FunExt.html#5429" class="Bound">x</a> <a id="5487" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5490" href="UF.FunExt.html#5788" class="Function">I</a> <a id="5492" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="5495" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5505" class="Symbol">(</a><a id="5506" href="UF.FunExt.html#5416" class="Bound">P</a> <a id="5508" href="UF.FunExt.html#5429" class="Bound">x</a><a id="5509" class="Symbol">)</a> <a id="5511" class="Symbol">(</a><a id="5512" href="UF.Base.html#12002" class="Function">happly</a> <a id="5519" class="Symbol">(</a><a id="5520" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="5528" href="UF.FunExt.html#5418" class="Bound">fe</a> <a id="5531" href="UF.FunExt.html#5427" class="Bound">h</a><a id="5532" class="Symbol">)</a> <a id="5534" href="UF.FunExt.html#5429" class="Bound">x</a><a id="5535" class="Symbol">)</a> <a id="5537" class="Symbol">(</a><a id="5538" href="UF.FunExt.html#5425" class="Bound">φ</a> <a id="5540" href="UF.FunExt.html#5429" class="Bound">x</a><a id="5541" class="Symbol">)</a>      <a id="5548" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5551" href="UF.FunExt.html#5824" class="Function">II</a> <a id="5554" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="5557" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5567" class="Symbol">(</a><a id="5568" href="UF.FunExt.html#5416" class="Bound">P</a> <a id="5570" href="UF.FunExt.html#5429" class="Bound">x</a><a id="5571" class="Symbol">)</a> <a id="5573" class="Symbol">(</a><a id="5574" href="UF.FunExt.html#5427" class="Bound">h</a> <a id="5576" href="UF.FunExt.html#5429" class="Bound">x</a><a id="5577" class="Symbol">)</a> <a id="5579" class="Symbol">(</a><a id="5580" href="UF.FunExt.html#5425" class="Bound">φ</a> <a id="5582" href="UF.FunExt.html#5429" class="Bound">x</a><a id="5583" class="Symbol">)</a> <a id="5585" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
 <a id="5588" class="Keyword">where</a>
  <a id="5596" href="UF.FunExt.html#5596" class="Function">lemma</a> <a id="5602" class="Symbol">:</a> <a id="5604" class="Symbol">(</a><a id="5605" href="UF.FunExt.html#5605" class="Bound">f</a> <a id="5607" href="UF.FunExt.html#5607" class="Bound">g</a> <a id="5609" class="Symbol">:</a> <a id="5611" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="5613" href="UF.FunExt.html#5414" class="Bound">A</a><a id="5614" class="Symbol">)</a> <a id="5616" class="Symbol">(</a><a id="5617" href="UF.FunExt.html#5617" class="Bound">φ</a> <a id="5619" class="Symbol">:</a> <a id="5621" class="Symbol">∀</a> <a id="5623" href="UF.FunExt.html#5623" class="Bound">x</a> <a id="5625" class="Symbol">→</a> <a id="5627" href="UF.FunExt.html#5416" class="Bound">P</a> <a id="5629" href="UF.FunExt.html#5623" class="Bound">x</a> <a id="5631" class="Symbol">(</a><a id="5632" href="UF.FunExt.html#5605" class="Bound">f</a> <a id="5634" href="UF.FunExt.html#5623" class="Bound">x</a><a id="5635" class="Symbol">))</a> <a id="5638" class="Symbol">(</a><a id="5639" href="UF.FunExt.html#5639" class="Bound">p</a> <a id="5641" class="Symbol">:</a> <a id="5643" href="UF.FunExt.html#5605" class="Bound">f</a> <a id="5645" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5647" href="UF.FunExt.html#5607" class="Bound">g</a><a id="5648" class="Symbol">)</a>
        <a id="5658" class="Symbol">→</a> <a id="5660" class="Symbol">∀</a> <a id="5662" href="UF.FunExt.html#5662" class="Bound">x</a> <a id="5664" class="Symbol">→</a> <a id="5666" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5676" class="Symbol">(λ</a> <a id="5679" href="UF.FunExt.html#5679" class="Bound">-</a> <a id="5681" class="Symbol">→</a> <a id="5683" class="Symbol">∀</a> <a id="5685" href="UF.FunExt.html#5685" class="Bound">x</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="UF.FunExt.html#5416" class="Bound">P</a> <a id="5691" href="UF.FunExt.html#5685" class="Bound">x</a> <a id="5693" class="Symbol">(</a><a id="5694" href="UF.FunExt.html#5679" class="Bound">-</a> <a id="5696" href="UF.FunExt.html#5685" class="Bound">x</a><a id="5697" class="Symbol">))</a> <a id="5700" href="UF.FunExt.html#5639" class="Bound">p</a> <a id="5702" href="UF.FunExt.html#5617" class="Bound">φ</a> <a id="5704" href="UF.FunExt.html#5662" class="Bound">x</a>
              <a id="5720" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5722" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5732" class="Symbol">(</a><a id="5733" href="UF.FunExt.html#5416" class="Bound">P</a> <a id="5735" href="UF.FunExt.html#5662" class="Bound">x</a><a id="5736" class="Symbol">)</a> <a id="5738" class="Symbol">(</a><a id="5739" href="UF.Base.html#12002" class="Function">happly</a> <a id="5746" href="UF.FunExt.html#5639" class="Bound">p</a> <a id="5748" href="UF.FunExt.html#5662" class="Bound">x</a><a id="5749" class="Symbol">)</a> <a id="5751" class="Symbol">(</a><a id="5752" href="UF.FunExt.html#5617" class="Bound">φ</a> <a id="5754" href="UF.FunExt.html#5662" class="Bound">x</a><a id="5755" class="Symbol">)</a>
  <a id="5759" href="UF.FunExt.html#5596" class="Function">lemma</a> <a id="5765" href="UF.FunExt.html#5765" class="Bound">f</a> <a id="5767" href="UF.FunExt.html#5765" class="Bound">f</a> <a id="5769" href="UF.FunExt.html#5769" class="Bound">φ</a> <a id="5771" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5776" href="UF.FunExt.html#5776" class="Bound">x</a> <a id="5778" class="Symbol">=</a> <a id="5780" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="5788" href="UF.FunExt.html#5788" class="Function">I</a>  <a id="5791" class="Symbol">=</a> <a id="5793" href="UF.FunExt.html#5596" class="Function">lemma</a> <a id="5799" href="UF.FunExt.html#5421" class="Bound">f</a> <a id="5801" href="UF.FunExt.html#5423" class="Bound">g</a> <a id="5803" href="UF.FunExt.html#5425" class="Bound">φ</a> <a id="5805" class="Symbol">(</a><a id="5806" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="5814" href="UF.FunExt.html#5418" class="Bound">fe</a> <a id="5817" href="UF.FunExt.html#5427" class="Bound">h</a><a id="5818" class="Symbol">)</a> <a id="5820" href="UF.FunExt.html#5429" class="Bound">x</a>
  <a id="5824" href="UF.FunExt.html#5824" class="Function">II</a> <a id="5827" class="Symbol">=</a> <a id="5829" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5832" class="Symbol">(λ</a> <a id="5835" href="UF.FunExt.html#5835" class="Bound">-</a> <a id="5837" class="Symbol">→</a> <a id="5839" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5849" class="Symbol">(</a><a id="5850" href="UF.FunExt.html#5416" class="Bound">P</a> <a id="5852" href="UF.FunExt.html#5429" class="Bound">x</a><a id="5853" class="Symbol">)</a> <a id="5855" class="Symbol">(</a><a id="5856" href="UF.FunExt.html#5835" class="Bound">-</a> <a id="5858" href="UF.FunExt.html#5429" class="Bound">x</a><a id="5859" class="Symbol">)</a> <a id="5861" class="Symbol">(</a><a id="5862" href="UF.FunExt.html#5425" class="Bound">φ</a> <a id="5864" href="UF.FunExt.html#5429" class="Bound">x</a><a id="5865" class="Symbol">))</a> <a id="5868" class="Symbol">(</a><a id="5869" href="UF.FunExt.html#1343" class="Function">happly-funext</a> <a id="5883" href="UF.FunExt.html#5418" class="Bound">fe</a> <a id="5886" href="UF.FunExt.html#5421" class="Bound">f</a> <a id="5888" href="UF.FunExt.html#5423" class="Bound">g</a> <a id="5890" href="UF.FunExt.html#5427" class="Bound">h</a><a id="5891" class="Symbol">)</a>

<a id="transport-funext&#39;"></a><a id="5894" href="UF.FunExt.html#5894" class="Function">transport-funext&#39;</a> <a id="5912" class="Symbol">:</a> <a id="5914" class="Symbol">{</a><a id="5915" href="UF.FunExt.html#5915" class="Bound">X</a> <a id="5917" class="Symbol">:</a> <a id="5919" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5921" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5923" class="Symbol">}</a> <a id="5925" class="Symbol">(</a><a id="5926" href="UF.FunExt.html#5926" class="Bound">A</a> <a id="5928" class="Symbol">:</a> <a id="5930" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5932" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5934" class="Symbol">)</a>
                    <a id="5956" class="Symbol">(</a><a id="5957" href="UF.FunExt.html#5957" class="Bound">P</a> <a id="5959" class="Symbol">:</a> <a id="5961" href="UF.FunExt.html#5915" class="Bound">X</a> <a id="5963" class="Symbol">→</a> <a id="5965" href="UF.FunExt.html#5926" class="Bound">A</a> <a id="5967" class="Symbol">→</a> <a id="5969" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5971" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5973" class="Symbol">)</a>
                    <a id="5995" class="Symbol">(</a><a id="5996" href="UF.FunExt.html#5996" class="Bound">fe</a> <a id="5999" class="Symbol">:</a> <a id="6001" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6008" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6010" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6011" class="Symbol">)</a>
                    <a id="6033" class="Symbol">(</a><a id="6034" href="UF.FunExt.html#6034" class="Bound">f</a> <a id="6036" href="UF.FunExt.html#6036" class="Bound">g</a> <a id="6038" class="Symbol">:</a> <a id="6040" href="UF.FunExt.html#5915" class="Bound">X</a> <a id="6042" class="Symbol">→</a> <a id="6044" href="UF.FunExt.html#5926" class="Bound">A</a><a id="6045" class="Symbol">)</a>
                    <a id="6067" class="Symbol">(</a><a id="6068" href="UF.FunExt.html#6068" class="Bound">φ</a> <a id="6070" class="Symbol">:</a> <a id="6072" class="Symbol">(</a><a id="6073" href="UF.FunExt.html#6073" class="Bound">x</a> <a id="6075" class="Symbol">:</a> <a id="6077" href="UF.FunExt.html#5915" class="Bound">X</a><a id="6078" class="Symbol">)</a> <a id="6080" class="Symbol">→</a> <a id="6082" href="UF.FunExt.html#5957" class="Bound">P</a> <a id="6084" href="UF.FunExt.html#6073" class="Bound">x</a> <a id="6086" class="Symbol">(</a><a id="6087" href="UF.FunExt.html#6034" class="Bound">f</a> <a id="6089" href="UF.FunExt.html#6073" class="Bound">x</a><a id="6090" class="Symbol">))</a>
                    <a id="6113" class="Symbol">(</a><a id="6114" href="UF.FunExt.html#6114" class="Bound">h</a> <a id="6116" class="Symbol">:</a> <a id="6118" href="UF.FunExt.html#6034" class="Bound">f</a> <a id="6120" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6122" href="UF.FunExt.html#6036" class="Bound">g</a><a id="6123" class="Symbol">)</a>
                    <a id="6145" class="Symbol">(</a><a id="6146" href="UF.FunExt.html#6146" class="Bound">x</a> <a id="6148" class="Symbol">:</a> <a id="6150" href="UF.FunExt.html#5915" class="Bound">X</a><a id="6151" class="Symbol">)</a>
                 <a id="6170" class="Symbol">→</a> <a id="6172" href="MLTT.Id.html#734" class="Function">transport</a> <a id="6182" class="Symbol">(λ</a> <a id="6185" href="UF.FunExt.html#6185" class="Bound">-</a> <a id="6187" class="Symbol">→</a> <a id="6189" class="Symbol">(</a><a id="6190" href="UF.FunExt.html#6190" class="Bound">x</a> <a id="6192" class="Symbol">:</a> <a id="6194" href="UF.FunExt.html#5915" class="Bound">X</a><a id="6195" class="Symbol">)</a> <a id="6197" class="Symbol">→</a> <a id="6199" href="UF.FunExt.html#5957" class="Bound">P</a> <a id="6201" href="UF.FunExt.html#6190" class="Bound">x</a> <a id="6203" class="Symbol">(</a><a id="6204" href="UF.FunExt.html#6185" class="Bound">-</a> <a id="6206" href="UF.FunExt.html#6190" class="Bound">x</a><a id="6207" class="Symbol">))</a> <a id="6210" class="Symbol">(</a><a id="6211" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="6219" href="UF.FunExt.html#5996" class="Bound">fe</a> <a id="6222" href="UF.FunExt.html#6114" class="Bound">h</a><a id="6223" class="Symbol">)</a> <a id="6225" href="UF.FunExt.html#6068" class="Bound">φ</a> <a id="6227" href="UF.FunExt.html#6146" class="Bound">x</a>
                 <a id="6246" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6248" href="MLTT.Id.html#734" class="Function">transport</a> <a id="6258" class="Symbol">(</a><a id="6259" href="UF.FunExt.html#5957" class="Bound">P</a> <a id="6261" href="UF.FunExt.html#6146" class="Bound">x</a><a id="6262" class="Symbol">)</a> <a id="6264" class="Symbol">(</a><a id="6265" href="UF.FunExt.html#6114" class="Bound">h</a> <a id="6267" href="UF.FunExt.html#6146" class="Bound">x</a><a id="6268" class="Symbol">)</a> <a id="6270" class="Symbol">(</a><a id="6271" href="UF.FunExt.html#6068" class="Bound">φ</a> <a id="6273" href="UF.FunExt.html#6146" class="Bound">x</a><a id="6274" class="Symbol">)</a>
<a id="6276" href="UF.FunExt.html#5894" class="Function">transport-funext&#39;</a> <a id="6294" href="UF.FunExt.html#6294" class="Bound">A</a> <a id="6296" href="UF.FunExt.html#6296" class="Bound">P</a> <a id="6298" class="Symbol">=</a> <a id="6300" href="UF.FunExt.html#5012" class="Function">transport-funext</a> <a id="6317" class="Symbol">(λ</a> <a id="6320" href="UF.FunExt.html#6320" class="Bound">_</a> <a id="6322" class="Symbol">→</a> <a id="6324" href="UF.FunExt.html#6294" class="Bound">A</a><a id="6325" class="Symbol">)</a> <a id="6327" href="UF.FunExt.html#6296" class="Bound">P</a>

<a id="6330" class="Markup">\end{code}</a><a id="6340" class="Background">

Added 22nd October 2024. Implicit DN-funext.

</a><a id="6388" class="Markup">\begin{code}</a>

<a id="Πᵢ"></a><a id="6402" href="UF.FunExt.html#6402" class="Function">Πᵢ</a> <a id="6405" class="Symbol">:</a> <a id="6407" class="Symbol">{</a><a id="6408" href="UF.FunExt.html#6408" class="Bound">X</a> <a id="6410" class="Symbol">:</a> <a id="6412" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6414" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6416" class="Symbol">}</a> <a id="6418" class="Symbol">(</a><a id="6419" href="UF.FunExt.html#6419" class="Bound">A</a> <a id="6421" class="Symbol">:</a> <a id="6423" href="UF.FunExt.html#6408" class="Bound">X</a> <a id="6425" class="Symbol">→</a> <a id="6427" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6429" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6431" class="Symbol">)</a> <a id="6433" class="Symbol">→</a> <a id="6435" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6437" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6439" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6441" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="6443" href="UF.FunExt.html#6402" class="Function">Πᵢ</a> <a id="6446" class="Symbol">{</a><a id="6447" href="UF.FunExt.html#6447" class="Bound">𝓤</a><a id="6448" class="Symbol">}</a> <a id="6450" class="Symbol">{</a><a id="6451" href="UF.FunExt.html#6451" class="Bound">𝓥</a><a id="6452" class="Symbol">}</a> <a id="6454" class="Symbol">{</a><a id="6455" href="UF.FunExt.html#6455" class="Bound">X</a><a id="6456" class="Symbol">}</a> <a id="6458" href="UF.FunExt.html#6458" class="Bound">A</a> <a id="6460" class="Symbol">=</a> <a id="6462" class="Symbol">{</a><a id="6463" href="UF.FunExt.html#6463" class="Bound">x</a> <a id="6465" class="Symbol">:</a> <a id="6467" href="UF.FunExt.html#6455" class="Bound">X</a><a id="6468" class="Symbol">}</a> <a id="6470" class="Symbol">→</a> <a id="6472" href="UF.FunExt.html#6458" class="Bound">A</a> <a id="6474" href="UF.FunExt.html#6463" class="Bound">x</a>

<a id="6477" class="Keyword">module</a> <a id="6484" href="UF.FunExt.html#6484" class="Module">_</a> <a id="6486" class="Symbol">{</a><a id="6487" href="UF.FunExt.html#6487" class="Bound">X</a> <a id="6489" class="Symbol">:</a> <a id="6491" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6493" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6495" class="Symbol">}</a> <a id="6497" class="Symbol">{</a><a id="6498" href="UF.FunExt.html#6498" class="Bound">A</a> <a id="6500" class="Symbol">:</a> <a id="6502" href="UF.FunExt.html#6487" class="Bound">X</a> <a id="6504" class="Symbol">→</a> <a id="6506" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6508" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6510" class="Symbol">}</a> <a id="6512" class="Keyword">where</a>

 <a id="6520" class="Keyword">infix</a>  <a id="6527" class="Number">4</a> <a id="6529" href="UF.FunExt.html#6536" class="Function Operator">_∼ᵢ_</a>

 <a id="6536" href="UF.FunExt.html#6536" class="Function Operator">_∼ᵢ_</a> <a id="6541" class="Symbol">:</a>  <a id="6544" href="UF.FunExt.html#6402" class="Function">Πᵢ</a> <a id="6547" href="UF.FunExt.html#6498" class="Bound">A</a> <a id="6549" class="Symbol">→</a> <a id="6551" href="UF.FunExt.html#6402" class="Function">Πᵢ</a> <a id="6554" href="UF.FunExt.html#6498" class="Bound">A</a> <a id="6556" class="Symbol">→</a> <a id="6558" href="UF.FunExt.html#6491" class="Bound">𝓤</a> <a id="6560" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6562" href="UF.FunExt.html#6506" class="Bound">𝓥</a> <a id="6564" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="6567" href="UF.FunExt.html#6567" class="Bound">f</a> <a id="6569" href="UF.FunExt.html#6536" class="Function Operator">∼ᵢ</a> <a id="6572" href="UF.FunExt.html#6572" class="Bound">g</a> <a id="6574" class="Symbol">=</a> <a id="6576" class="Symbol">∀</a> <a id="6578" href="UF.FunExt.html#6578" class="Bound">x</a> <a id="6580" class="Symbol">→</a> <a id="6582" href="UF.FunExt.html#6567" class="Bound">f</a> <a id="6584" class="Symbol">{</a><a id="6585" href="UF.FunExt.html#6578" class="Bound">x</a><a id="6586" class="Symbol">}</a> <a id="6588" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6590" href="UF.FunExt.html#6572" class="Bound">g</a> <a id="6592" class="Symbol">{</a><a id="6593" href="UF.FunExt.html#6578" class="Bound">x</a><a id="6594" class="Symbol">}</a>

 <a id="6598" href="UF.FunExt.html#6598" class="Function">explicit</a> <a id="6607" class="Symbol">:</a> <a id="6609" href="UF.FunExt.html#6402" class="Function">Πᵢ</a> <a id="6612" href="UF.FunExt.html#6498" class="Bound">A</a> <a id="6614" class="Symbol">→</a> <a id="6616" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="6618" href="UF.FunExt.html#6498" class="Bound">A</a>
 <a id="6621" href="UF.FunExt.html#6598" class="Function">explicit</a> <a id="6630" href="UF.FunExt.html#6630" class="Bound">f</a> <a id="6632" href="UF.FunExt.html#6632" class="Bound">x</a> <a id="6634" class="Symbol">=</a> <a id="6636" href="UF.FunExt.html#6630" class="Bound">f</a> <a id="6638" class="Symbol">{</a><a id="6639" href="UF.FunExt.html#6632" class="Bound">x</a><a id="6640" class="Symbol">}</a>

 <a id="6644" href="UF.FunExt.html#6644" class="Function">implicit</a> <a id="6653" class="Symbol">:</a> <a id="6655" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="6657" href="UF.FunExt.html#6498" class="Bound">A</a> <a id="6659" class="Symbol">→</a> <a id="6661" href="UF.FunExt.html#6402" class="Function">Πᵢ</a> <a id="6664" href="UF.FunExt.html#6498" class="Bound">A</a>
 <a id="6667" href="UF.FunExt.html#6644" class="Function">implicit</a> <a id="6676" href="UF.FunExt.html#6676" class="Bound">f</a> <a id="6678" class="Symbol">{</a><a id="6679" href="UF.FunExt.html#6679" class="Bound">x</a><a id="6680" class="Symbol">}</a> <a id="6682" class="Symbol">=</a> <a id="6684" href="UF.FunExt.html#6676" class="Bound">f</a> <a id="6686" href="UF.FunExt.html#6679" class="Bound">x</a>

 <a id="6690" href="UF.FunExt.html#6690" class="Function">∼ᵢ-gives-∼</a> <a id="6701" class="Symbol">:</a> <a id="6703" class="Symbol">(</a><a id="6704" href="UF.FunExt.html#6704" class="Bound">f</a> <a id="6706" href="UF.FunExt.html#6706" class="Bound">g</a> <a id="6708" class="Symbol">:</a> <a id="6710" href="UF.FunExt.html#6402" class="Function">Πᵢ</a> <a id="6713" href="UF.FunExt.html#6498" class="Bound">A</a><a id="6714" class="Symbol">)</a> <a id="6716" class="Symbol">→</a> <a id="6718" href="UF.FunExt.html#6704" class="Bound">f</a> <a id="6720" href="UF.FunExt.html#6536" class="Function Operator">∼ᵢ</a> <a id="6723" href="UF.FunExt.html#6706" class="Bound">g</a> <a id="6725" class="Symbol">→</a> <a id="6727" href="UF.FunExt.html#6598" class="Function">explicit</a> <a id="6736" href="UF.FunExt.html#6704" class="Bound">f</a> <a id="6738" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6740" href="UF.FunExt.html#6598" class="Function">explicit</a> <a id="6749" href="UF.FunExt.html#6706" class="Bound">g</a>
 <a id="6752" href="UF.FunExt.html#6690" class="Function">∼ᵢ-gives-∼</a> <a id="6763" href="UF.FunExt.html#6763" class="Bound">f</a> <a id="6765" href="UF.FunExt.html#6765" class="Bound">g</a> <a id="6767" href="UF.FunExt.html#6767" class="Bound">h</a> <a id="6769" href="UF.FunExt.html#6769" class="Bound">x</a> <a id="6771" class="Symbol">=</a> <a id="6773" href="UF.FunExt.html#6767" class="Bound">h</a> <a id="6775" href="UF.FunExt.html#6769" class="Bound">x</a>

 <a id="6779" href="UF.FunExt.html#6779" class="Function">∼-gives-∼ᵢ</a> <a id="6790" class="Symbol">:</a> <a id="6792" class="Symbol">(</a><a id="6793" href="UF.FunExt.html#6793" class="Bound">f</a> <a id="6795" href="UF.FunExt.html#6795" class="Bound">g</a> <a id="6797" class="Symbol">:</a> <a id="6799" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="6801" href="UF.FunExt.html#6498" class="Bound">A</a><a id="6802" class="Symbol">)</a> <a id="6804" class="Symbol">→</a> <a id="6806" href="UF.FunExt.html#6793" class="Bound">f</a> <a id="6808" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6810" href="UF.FunExt.html#6795" class="Bound">g</a> <a id="6812" class="Symbol">→</a> <a id="6814" href="UF.FunExt.html#6644" class="Function">implicit</a> <a id="6823" href="UF.FunExt.html#6793" class="Bound">f</a> <a id="6825" href="UF.FunExt.html#6536" class="Function Operator">∼ᵢ</a> <a id="6828" href="UF.FunExt.html#6644" class="Function">implicit</a> <a id="6837" href="UF.FunExt.html#6795" class="Bound">g</a>
 <a id="6840" href="UF.FunExt.html#6779" class="Function">∼-gives-∼ᵢ</a> <a id="6851" href="UF.FunExt.html#6851" class="Bound">f</a> <a id="6853" href="UF.FunExt.html#6853" class="Bound">g</a> <a id="6855" href="UF.FunExt.html#6855" class="Bound">h</a> <a id="6857" href="UF.FunExt.html#6857" class="Bound">x</a> <a id="6859" class="Symbol">=</a> <a id="6861" href="UF.FunExt.html#6855" class="Bound">h</a> <a id="6863" href="UF.FunExt.html#6857" class="Bound">x</a>

 <a id="6867" href="UF.FunExt.html#6867" class="Function">implicit-η-rule</a> <a id="6883" class="Symbol">:</a> <a id="6885" class="Symbol">(</a><a id="6886" href="UF.FunExt.html#6886" class="Bound">f</a> <a id="6888" class="Symbol">:</a> <a id="6890" href="UF.FunExt.html#6402" class="Function">Πᵢ</a> <a id="6893" href="UF.FunExt.html#6498" class="Bound">A</a><a id="6894" class="Symbol">)</a> <a id="6896" class="Symbol">→</a> <a id="6898" class="Symbol">(λ</a> <a id="6901" class="Symbol">{</a><a id="6902" href="UF.FunExt.html#6902" class="Bound">x</a><a id="6903" class="Symbol">}</a> <a id="6905" class="Symbol">→</a> <a id="6907" href="UF.FunExt.html#6886" class="Bound">f</a> <a id="6909" class="Symbol">{</a><a id="6910" href="UF.FunExt.html#6902" class="Bound">x</a><a id="6911" class="Symbol">})</a> <a id="6914" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6916" href="UF.FunExt.html#6886" class="Bound">f</a>
 <a id="6919" href="UF.FunExt.html#6867" class="Function">implicit-η-rule</a> <a id="6935" href="UF.FunExt.html#6935" class="Bound">f</a> <a id="6937" class="Symbol">=</a> <a id="6939" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="6945" class="Markup">\end{code}</a><a id="6955" class="Background">

Agda gets confused when we try to write f ＝ g for f g : Πᵢ A, because
it thinks that an implicit argument is implicitly applied to f and g,
but then it is not able to infer it. To prevent this from happening,
can write (λ {x} → f {x}) ＝ g, which is ugly, but amounts to the
equality f = g.

(&quot;Implicit arguments are inserted eagerly in left-hand sides&quot;
https://agda.readthedocs.io/en/latest/language/implicit-arguments.html)

Our solution is to instead write f ＝[ Πᵢ A ] g. We
use a similar trick for _∼ᵢ_.

</a><a id="7465" class="Markup">\begin{code}</a>

<a id="-∼ᵢ"></a><a id="7479" href="UF.FunExt.html#7479" class="Function">-∼ᵢ</a> <a id="7483" class="Symbol">:</a> <a id="7485" class="Symbol">{</a><a id="7486" href="UF.FunExt.html#7486" class="Bound">X</a> <a id="7488" class="Symbol">:</a> <a id="7490" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7492" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7494" class="Symbol">}</a> <a id="7496" class="Symbol">(</a><a id="7497" href="UF.FunExt.html#7497" class="Bound">A</a> <a id="7499" class="Symbol">:</a> <a id="7501" href="UF.FunExt.html#7486" class="Bound">X</a> <a id="7503" class="Symbol">→</a> <a id="7505" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7507" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7509" class="Symbol">)</a> <a id="7511" class="Symbol">→</a> <a id="7513" href="UF.FunExt.html#6402" class="Function">Πᵢ</a> <a id="7516" href="UF.FunExt.html#7497" class="Bound">A</a> <a id="7518" class="Symbol">→</a> <a id="7520" href="UF.FunExt.html#6402" class="Function">Πᵢ</a> <a id="7523" href="UF.FunExt.html#7497" class="Bound">A</a> <a id="7525" class="Symbol">→</a> <a id="7527" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7529" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7531" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7533" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7535" href="UF.FunExt.html#7479" class="Function">-∼ᵢ</a> <a id="7539" href="UF.FunExt.html#7539" class="Bound">A</a> <a id="7541" href="UF.FunExt.html#7541" class="Bound">f</a> <a id="7543" href="UF.FunExt.html#7543" class="Bound">g</a> <a id="7545" class="Symbol">=</a> <a id="7547" class="Symbol">∀</a> <a id="7549" href="UF.FunExt.html#7549" class="Bound">x</a> <a id="7551" class="Symbol">→</a> <a id="7553" href="UF.FunExt.html#7541" class="Bound">f</a> <a id="7555" class="Symbol">{</a><a id="7556" href="UF.FunExt.html#7549" class="Bound">x</a><a id="7557" class="Symbol">}</a> <a id="7559" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7561" href="UF.FunExt.html#7543" class="Bound">g</a> <a id="7563" class="Symbol">{</a><a id="7564" href="UF.FunExt.html#7549" class="Bound">x</a><a id="7565" class="Symbol">}</a>

<a id="7568" class="Keyword">syntax</a> <a id="7575" href="UF.FunExt.html#7479" class="Function">-∼ᵢ</a> <a id="7579" class="Bound">A</a> <a id="7581" class="Bound">f</a> <a id="7583" class="Bound">g</a> <a id="7585" class="Symbol">=</a> <a id="7587" class="Bound">f</a> <a id="7589" class="Function">∼ᵢ[</a> <a id="7593" class="Bound">A</a> <a id="7595" class="Function">]</a> <a id="7597" class="Bound">g</a>

<a id="implicit-DN-funext"></a><a id="7600" href="UF.FunExt.html#7600" class="Function">implicit-DN-funext</a> <a id="7619" class="Symbol">:</a> <a id="7621" class="Symbol">∀</a> <a id="7623" href="UF.FunExt.html#7623" class="Bound">𝓤</a> <a id="7625" href="UF.FunExt.html#7625" class="Bound">𝓥</a> <a id="7627" class="Symbol">→</a> <a id="7629" class="Symbol">(</a><a id="7630" href="UF.FunExt.html#7623" class="Bound">𝓤</a> <a id="7632" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7634" href="UF.FunExt.html#7625" class="Bound">𝓥</a><a id="7635" class="Symbol">)</a><a id="7636" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="7638" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7640" href="UF.FunExt.html#7600" class="Function">implicit-DN-funext</a> <a id="7659" href="UF.FunExt.html#7659" class="Bound">𝓤</a> <a id="7661" href="UF.FunExt.html#7661" class="Bound">𝓥</a> <a id="7663" class="Symbol">=</a> <a id="7665" class="Symbol">{</a><a id="7666" href="UF.FunExt.html#7666" class="Bound">X</a> <a id="7668" class="Symbol">:</a> <a id="7670" href="UF.FunExt.html#7659" class="Bound">𝓤</a> <a id="7672" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7674" class="Symbol">}</a> <a id="7676" class="Symbol">{</a><a id="7677" href="UF.FunExt.html#7677" class="Bound">A</a> <a id="7679" class="Symbol">:</a> <a id="7681" href="UF.FunExt.html#7666" class="Bound">X</a> <a id="7683" class="Symbol">→</a> <a id="7685" href="UF.FunExt.html#7661" class="Bound">𝓥</a> <a id="7687" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7689" class="Symbol">}</a> <a id="7691" class="Symbol">{</a><a id="7692" href="UF.FunExt.html#7692" class="Bound">f</a> <a id="7694" href="UF.FunExt.html#7694" class="Bound">g</a> <a id="7696" class="Symbol">:</a> <a id="7698" href="UF.FunExt.html#6402" class="Function">Πᵢ</a> <a id="7701" href="UF.FunExt.html#7677" class="Bound">A</a><a id="7702" class="Symbol">}</a>
                        <a id="7728" class="Symbol">→</a> <a id="7730" href="UF.FunExt.html#7692" class="Bound">f</a> <a id="7732" href="UF.FunExt.html#7479" class="Function">∼ᵢ[</a> <a id="7736" href="UF.FunExt.html#7677" class="Bound">A</a> <a id="7738" href="UF.FunExt.html#7479" class="Function">]</a> <a id="7740" href="UF.FunExt.html#7694" class="Bound">g</a>
                        <a id="7766" class="Symbol">→</a> <a id="7768" href="UF.FunExt.html#7692" class="Bound">f</a> <a id="7770" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="7773" href="UF.FunExt.html#6402" class="Function">Πᵢ</a> <a id="7776" href="UF.FunExt.html#7677" class="Bound">A</a> <a id="7778" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="7780" href="UF.FunExt.html#7694" class="Bound">g</a>

<a id="implicit-dfunext"></a><a id="7783" href="UF.FunExt.html#7783" class="Function">implicit-dfunext</a> <a id="7800" class="Symbol">:</a> <a id="7802" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7809" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7811" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7813" class="Symbol">→</a> <a id="7815" href="UF.FunExt.html#7600" class="Function">implicit-DN-funext</a> <a id="7834" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7836" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
<a id="7838" href="UF.FunExt.html#7783" class="Function">implicit-dfunext</a> <a id="7855" href="UF.FunExt.html#7855" class="Bound">fe</a> <a id="7858" class="Symbol">{</a><a id="7859" href="UF.FunExt.html#7859" class="Bound">X</a><a id="7860" class="Symbol">}</a> <a id="7862" class="Symbol">{</a><a id="7863" href="UF.FunExt.html#7863" class="Bound">A</a><a id="7864" class="Symbol">}</a> <a id="7866" class="Symbol">{</a><a id="7867" href="UF.FunExt.html#7867" class="Bound">f</a><a id="7868" class="Symbol">}</a> <a id="7870" class="Symbol">{</a><a id="7871" href="UF.FunExt.html#7871" class="Bound">g</a><a id="7872" class="Symbol">}</a> <a id="7874" href="UF.FunExt.html#7874" class="Bound">h</a> <a id="7876" class="Symbol">=</a> <a id="7878" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7881" href="UF.FunExt.html#6644" class="Function">implicit</a> <a id="7890" class="Symbol">(</a><a id="7891" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="7899" href="UF.FunExt.html#7855" class="Bound">fe</a> <a id="7902" class="Symbol">(</a><a id="7903" href="UF.FunExt.html#6690" class="Function">∼ᵢ-gives-∼</a> <a id="7914" href="UF.FunExt.html#7867" class="Bound">f</a> <a id="7916" href="UF.FunExt.html#7871" class="Bound">g</a> <a id="7918" href="UF.FunExt.html#7874" class="Bound">h</a><a id="7919" class="Symbol">))</a>

<a id="7923" class="Markup">\end{code}</a><a id="7933" class="Background">
</a></pre></body></html>

==> anc/html/UF.Hedberg.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Hedberg</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 2012.

Part of

 Kraus, N., Escardó, M., Coquand, T., Altenkirch, T.
 Generalizations of Hedberg’s Theorem.
 In: Hasegawa, M. (eds) Typed Lambda Calculi and Applications.
 TLCA 2013. Lecture Notes in Computer Science, vol 7941.
 Springer, Berlin, Heidelberg.
 https://doi.org/10.1007/978-3-642-38946-7_14

</a><a id="322" class="Markup">\begin{code}</a>

<a id="336" class="Symbol">{-#</a> <a id="340" class="Keyword">OPTIONS</a> <a id="348" class="Pragma">--safe</a> <a id="355" class="Pragma">--without-K</a> <a id="367" class="Symbol">#-}</a>

<a id="372" class="Keyword">module</a> <a id="379" href="UF.Hedberg.html" class="Module">UF.Hedberg</a> <a id="390" class="Keyword">where</a>

<a id="397" class="Keyword">open</a> <a id="402" class="Keyword">import</a> <a id="409" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="UF.Base.html" class="Module">UF.Base</a>
<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="462" class="Keyword">open</a> <a id="467" class="Keyword">import</a> <a id="474" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="wconstant"></a><a id="492" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="502" class="Symbol">:</a> <a id="504" class="Symbol">{</a><a id="505" href="UF.Hedberg.html#505" class="Bound">X</a> <a id="507" class="Symbol">:</a> <a id="509" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="511" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="513" class="Symbol">}</a> <a id="515" class="Symbol">{</a><a id="516" href="UF.Hedberg.html#516" class="Bound">Y</a> <a id="518" class="Symbol">:</a> <a id="520" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="522" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="524" class="Symbol">}</a> <a id="526" class="Symbol">→</a> <a id="528" class="Symbol">(</a><a id="529" href="UF.Hedberg.html#505" class="Bound">X</a> <a id="531" class="Symbol">→</a> <a id="533" href="UF.Hedberg.html#516" class="Bound">Y</a><a id="534" class="Symbol">)</a> <a id="536" class="Symbol">→</a> <a id="538" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="540" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="542" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="544" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="546" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="556" href="UF.Hedberg.html#556" class="Bound">f</a> <a id="558" class="Symbol">=</a> <a id="560" class="Symbol">∀</a> <a id="562" href="UF.Hedberg.html#562" class="Bound">x</a> <a id="564" href="UF.Hedberg.html#564" class="Bound">y</a> <a id="566" class="Symbol">→</a> <a id="568" href="UF.Hedberg.html#556" class="Bound">f</a> <a id="570" href="UF.Hedberg.html#562" class="Bound">x</a> <a id="572" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="574" href="UF.Hedberg.html#556" class="Bound">f</a> <a id="576" href="UF.Hedberg.html#564" class="Bound">y</a>

<a id="wconstant-pre-comp"></a><a id="579" href="UF.Hedberg.html#579" class="Function">wconstant-pre-comp</a> <a id="598" class="Symbol">:</a> <a id="600" class="Symbol">{</a><a id="601" href="UF.Hedberg.html#601" class="Bound">X</a> <a id="603" class="Symbol">:</a> <a id="605" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="607" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="609" class="Symbol">}</a> <a id="611" class="Symbol">{</a><a id="612" href="UF.Hedberg.html#612" class="Bound">Y</a> <a id="614" class="Symbol">:</a> <a id="616" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="618" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="620" class="Symbol">}</a> <a id="622" class="Symbol">{</a><a id="623" href="UF.Hedberg.html#623" class="Bound">Z</a> <a id="625" class="Symbol">:</a> <a id="627" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="629" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="631" class="Symbol">}</a>
                     <a id="654" class="Symbol">(</a><a id="655" href="UF.Hedberg.html#655" class="Bound">f</a> <a id="657" class="Symbol">:</a> <a id="659" href="UF.Hedberg.html#601" class="Bound">X</a> <a id="661" class="Symbol">→</a> <a id="663" href="UF.Hedberg.html#612" class="Bound">Y</a><a id="664" class="Symbol">)</a> <a id="666" class="Symbol">(</a><a id="667" href="UF.Hedberg.html#667" class="Bound">g</a> <a id="669" class="Symbol">:</a> <a id="671" href="UF.Hedberg.html#612" class="Bound">Y</a> <a id="673" class="Symbol">→</a> <a id="675" href="UF.Hedberg.html#623" class="Bound">Z</a><a id="676" class="Symbol">)</a>
                   <a id="697" class="Symbol">→</a> <a id="699" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="709" href="UF.Hedberg.html#655" class="Bound">f</a>
                   <a id="730" class="Symbol">→</a> <a id="732" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="742" class="Symbol">(</a><a id="743" href="UF.Hedberg.html#667" class="Bound">g</a> <a id="745" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="747" href="UF.Hedberg.html#655" class="Bound">f</a><a id="748" class="Symbol">)</a>
<a id="750" href="UF.Hedberg.html#579" class="Function">wconstant-pre-comp</a> <a id="769" href="UF.Hedberg.html#769" class="Bound">f</a> <a id="771" href="UF.Hedberg.html#771" class="Bound">g</a> <a id="773" href="UF.Hedberg.html#773" class="Bound">c</a> <a id="775" href="UF.Hedberg.html#775" class="Bound">x</a> <a id="777" href="UF.Hedberg.html#777" class="Bound">x&#39;</a> <a id="780" class="Symbol">=</a> <a id="782" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="785" href="UF.Hedberg.html#771" class="Bound">g</a> <a id="787" class="Symbol">(</a><a id="788" href="UF.Hedberg.html#773" class="Bound">c</a> <a id="790" href="UF.Hedberg.html#775" class="Bound">x</a> <a id="792" href="UF.Hedberg.html#777" class="Bound">x&#39;</a><a id="794" class="Symbol">)</a>

<a id="wconstant-post-comp"></a><a id="797" href="UF.Hedberg.html#797" class="Function">wconstant-post-comp</a> <a id="817" class="Symbol">:</a> <a id="819" class="Symbol">{</a><a id="820" href="UF.Hedberg.html#820" class="Bound">X</a> <a id="822" class="Symbol">:</a> <a id="824" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="826" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="828" class="Symbol">}</a> <a id="830" class="Symbol">{</a><a id="831" href="UF.Hedberg.html#831" class="Bound">Y</a> <a id="833" class="Symbol">:</a> <a id="835" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="837" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="839" class="Symbol">}</a> <a id="841" class="Symbol">{</a><a id="842" href="UF.Hedberg.html#842" class="Bound">Z</a> <a id="844" class="Symbol">:</a> <a id="846" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="848" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="850" class="Symbol">}</a>
                      <a id="874" class="Symbol">(</a><a id="875" href="UF.Hedberg.html#875" class="Bound">f</a> <a id="877" class="Symbol">:</a> <a id="879" href="UF.Hedberg.html#820" class="Bound">X</a> <a id="881" class="Symbol">→</a> <a id="883" href="UF.Hedberg.html#831" class="Bound">Y</a><a id="884" class="Symbol">)</a> <a id="886" class="Symbol">(</a><a id="887" href="UF.Hedberg.html#887" class="Bound">g</a> <a id="889" class="Symbol">:</a> <a id="891" href="UF.Hedberg.html#831" class="Bound">Y</a> <a id="893" class="Symbol">→</a> <a id="895" href="UF.Hedberg.html#842" class="Bound">Z</a><a id="896" class="Symbol">)</a>
                    <a id="918" class="Symbol">→</a> <a id="920" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="930" href="UF.Hedberg.html#887" class="Bound">g</a>
                    <a id="952" class="Symbol">→</a> <a id="954" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="964" class="Symbol">(</a><a id="965" href="UF.Hedberg.html#887" class="Bound">g</a> <a id="967" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="969" href="UF.Hedberg.html#875" class="Bound">f</a><a id="970" class="Symbol">)</a>
<a id="972" href="UF.Hedberg.html#797" class="Function">wconstant-post-comp</a> <a id="992" href="UF.Hedberg.html#992" class="Bound">f</a> <a id="994" href="UF.Hedberg.html#994" class="Bound">g</a> <a id="996" href="UF.Hedberg.html#996" class="Bound">c</a> <a id="998" href="UF.Hedberg.html#998" class="Bound">x</a> <a id="1000" href="UF.Hedberg.html#1000" class="Bound">x&#39;</a> <a id="1003" class="Symbol">=</a> <a id="1005" href="UF.Hedberg.html#996" class="Bound">c</a> <a id="1007" class="Symbol">(</a><a id="1008" href="UF.Hedberg.html#992" class="Bound">f</a> <a id="1010" href="UF.Hedberg.html#998" class="Bound">x</a><a id="1011" class="Symbol">)</a> <a id="1013" class="Symbol">(</a><a id="1014" href="UF.Hedberg.html#992" class="Bound">f</a> <a id="1016" href="UF.Hedberg.html#1000" class="Bound">x&#39;</a><a id="1018" class="Symbol">)</a>

<a id="collapsible"></a><a id="1021" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="1033" class="Symbol">:</a> <a id="1035" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1037" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1039" class="Symbol">→</a> <a id="1041" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1043" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1045" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="1057" href="UF.Hedberg.html#1057" class="Bound">X</a> <a id="1059" class="Symbol">=</a> <a id="1061" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1063" href="UF.Hedberg.html#1063" class="Bound">f</a> <a id="1065" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1067" class="Symbol">(</a><a id="1068" href="UF.Hedberg.html#1057" class="Bound">X</a> <a id="1070" class="Symbol">→</a> <a id="1072" href="UF.Hedberg.html#1057" class="Bound">X</a><a id="1073" class="Symbol">)</a> <a id="1075" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1077" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="1087" href="UF.Hedberg.html#1063" class="Bound">f</a>

<a id="Id-collapsible&#39;"></a><a id="1090" href="UF.Hedberg.html#1090" class="Function">Id-collapsible&#39;</a> <a id="1106" class="Symbol">:</a> <a id="1108" class="Symbol">{</a><a id="1109" href="UF.Hedberg.html#1109" class="Bound">X</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1115" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1117" class="Symbol">}</a> <a id="1119" class="Symbol">→</a> <a id="1121" href="UF.Hedberg.html#1109" class="Bound">X</a> <a id="1123" class="Symbol">→</a> <a id="1125" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1127" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1129" href="UF.Hedberg.html#1090" class="Function">Id-collapsible&#39;</a> <a id="1145" href="UF.Hedberg.html#1145" class="Bound">x</a> <a id="1147" class="Symbol">=</a> <a id="1149" class="Symbol">∀</a> <a id="1151" class="Symbol">{</a><a id="1152" href="UF.Hedberg.html#1152" class="Bound">y</a><a id="1153" class="Symbol">}</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="1169" class="Symbol">(</a><a id="1170" href="UF.Hedberg.html#1145" class="Bound">x</a> <a id="1172" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1174" href="UF.Hedberg.html#1152" class="Bound">y</a><a id="1175" class="Symbol">)</a>

<a id="Id-collapsible"></a><a id="1178" href="UF.Hedberg.html#1178" class="Function">Id-collapsible</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1197" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1199" class="Symbol">→</a> <a id="1201" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1203" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1205" href="UF.Hedberg.html#1178" class="Function">Id-collapsible</a> <a id="1220" href="UF.Hedberg.html#1220" class="Bound">X</a> <a id="1222" class="Symbol">=</a> <a id="1224" class="Symbol">{</a><a id="1225" href="UF.Hedberg.html#1225" class="Bound">x</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="UF.Hedberg.html#1220" class="Bound">X</a><a id="1230" class="Symbol">}</a> <a id="1232" class="Symbol">→</a> <a id="1234" href="UF.Hedberg.html#1090" class="Function">Id-collapsible&#39;</a> <a id="1250" href="UF.Hedberg.html#1225" class="Bound">x</a>

<a id="h-isolated-points-are-Id-collapsible"></a><a id="1253" href="UF.Hedberg.html#1253" class="Function">h-isolated-points-are-Id-collapsible</a> <a id="1290" class="Symbol">:</a> <a id="1292" class="Symbol">{</a><a id="1293" href="UF.Hedberg.html#1293" class="Bound">X</a> <a id="1295" class="Symbol">:</a> <a id="1297" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1299" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1301" class="Symbol">}</a> <a id="1303" class="Symbol">{</a><a id="1304" href="UF.Hedberg.html#1304" class="Bound">x</a> <a id="1306" class="Symbol">:</a> <a id="1308" href="UF.Hedberg.html#1293" class="Bound">X</a><a id="1309" class="Symbol">}</a>
                                     <a id="1348" class="Symbol">→</a> <a id="1350" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="1364" href="UF.Hedberg.html#1304" class="Bound">x</a>
                                     <a id="1403" class="Symbol">→</a> <a id="1405" href="UF.Hedberg.html#1090" class="Function">Id-collapsible&#39;</a> <a id="1421" href="UF.Hedberg.html#1304" class="Bound">x</a>
<a id="1423" href="UF.Hedberg.html#1253" class="Function">h-isolated-points-are-Id-collapsible</a> <a id="1460" href="UF.Hedberg.html#1460" class="Bound">h</a> <a id="1462" class="Symbol">=</a> <a id="1464" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1467" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1469" href="UF.Hedberg.html#1460" class="Bound">h</a>

<a id="sets-are-Id-collapsible"></a><a id="1472" href="UF.Hedberg.html#1472" class="Function">sets-are-Id-collapsible</a> <a id="1496" class="Symbol">:</a> <a id="1498" class="Symbol">{</a><a id="1499" href="UF.Hedberg.html#1499" class="Bound">X</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1505" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1507" class="Symbol">}</a> <a id="1509" class="Symbol">→</a> <a id="1511" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1518" href="UF.Hedberg.html#1499" class="Bound">X</a> <a id="1520" class="Symbol">→</a> <a id="1522" href="UF.Hedberg.html#1178" class="Function">Id-collapsible</a> <a id="1537" href="UF.Hedberg.html#1499" class="Bound">X</a>
<a id="1539" href="UF.Hedberg.html#1472" class="Function">sets-are-Id-collapsible</a> <a id="1563" href="UF.Hedberg.html#1563" class="Bound">u</a> <a id="1565" class="Symbol">=</a> <a id="1567" class="Symbol">(</a><a id="1568" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1571" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1573" href="UF.Hedberg.html#1563" class="Bound">u</a><a id="1574" class="Symbol">)</a>

<a id="local-hedberg"></a><a id="1577" href="UF.Hedberg.html#1577" class="Function">local-hedberg</a> <a id="1591" class="Symbol">:</a> <a id="1593" class="Symbol">{</a><a id="1594" href="UF.Hedberg.html#1594" class="Bound">X</a> <a id="1596" class="Symbol">:</a> <a id="1598" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1600" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1602" class="Symbol">}</a> <a id="1604" class="Symbol">(</a><a id="1605" href="UF.Hedberg.html#1605" class="Bound">x</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="UF.Hedberg.html#1594" class="Bound">X</a><a id="1610" class="Symbol">)</a>
              <a id="1626" class="Symbol">→</a> <a id="1628" class="Symbol">((</a><a id="1630" href="UF.Hedberg.html#1630" class="Bound">y</a> <a id="1632" class="Symbol">:</a> <a id="1634" href="UF.Hedberg.html#1594" class="Bound">X</a><a id="1635" class="Symbol">)</a> <a id="1637" class="Symbol">→</a> <a id="1639" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="1651" class="Symbol">(</a><a id="1652" href="UF.Hedberg.html#1605" class="Bound">x</a> <a id="1654" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1656" href="UF.Hedberg.html#1630" class="Bound">y</a><a id="1657" class="Symbol">))</a>
              <a id="1674" class="Symbol">→</a> <a id="1676" class="Symbol">(</a><a id="1677" href="UF.Hedberg.html#1677" class="Bound">y</a> <a id="1679" class="Symbol">:</a> <a id="1681" href="UF.Hedberg.html#1594" class="Bound">X</a><a id="1682" class="Symbol">)</a> <a id="1684" class="Symbol">→</a> <a id="1686" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1694" class="Symbol">(</a><a id="1695" href="UF.Hedberg.html#1605" class="Bound">x</a> <a id="1697" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1699" href="UF.Hedberg.html#1677" class="Bound">y</a><a id="1700" class="Symbol">)</a>
<a id="1702" href="UF.Hedberg.html#1577" class="Function">local-hedberg</a> <a id="1716" class="Symbol">{</a><a id="1717" href="UF.Hedberg.html#1717" class="Bound">𝓤</a><a id="1718" class="Symbol">}</a> <a id="1720" class="Symbol">{</a><a id="1721" href="UF.Hedberg.html#1721" class="Bound">X</a><a id="1722" class="Symbol">}</a> <a id="1724" href="UF.Hedberg.html#1724" class="Bound">x</a> <a id="1726" href="UF.Hedberg.html#1726" class="Bound">pc</a> <a id="1729" href="UF.Hedberg.html#1729" class="Bound">y</a> <a id="1731" href="UF.Hedberg.html#1731" class="Bound">p</a> <a id="1733" href="UF.Hedberg.html#1733" class="Bound">q</a> <a id="1735" class="Symbol">=</a>
 <a id="1738" href="UF.Hedberg.html#1731" class="Bound">p</a>                    <a id="1759" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1762" href="UF.Hedberg.html#2019" class="Function">c</a> <a id="1764" href="UF.Hedberg.html#1729" class="Bound">y</a> <a id="1766" href="UF.Hedberg.html#1731" class="Bound">p</a> <a id="1768" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="1771" href="UF.Hedberg.html#1905" class="Function">f</a> <a id="1773" href="UF.Hedberg.html#1724" class="Bound">x</a> <a id="1775" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1780" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1783" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1785" href="UF.Hedberg.html#1905" class="Function">f</a> <a id="1787" href="UF.Hedberg.html#1729" class="Bound">y</a> <a id="1789" href="UF.Hedberg.html#1731" class="Bound">p</a>  <a id="1792" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1795" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1798" class="Symbol">(λ</a> <a id="1801" href="UF.Hedberg.html#1801" class="Bound">-</a> <a id="1803" class="Symbol">→</a> <a id="1805" class="Symbol">(</a><a id="1806" href="UF.Hedberg.html#1905" class="Function">f</a> <a id="1808" href="UF.Hedberg.html#1724" class="Bound">x</a> <a id="1810" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1814" class="Symbol">)</a><a id="1815" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1818" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1820" href="UF.Hedberg.html#1801" class="Bound">-</a><a id="1821" class="Symbol">)</a> <a id="1823" class="Symbol">(</a><a id="1824" href="UF.Hedberg.html#1955" class="Function">κ</a> <a id="1826" href="UF.Hedberg.html#1729" class="Bound">y</a> <a id="1828" href="UF.Hedberg.html#1731" class="Bound">p</a> <a id="1830" href="UF.Hedberg.html#1733" class="Bound">q</a><a id="1831" class="Symbol">)</a> <a id="1833" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="1836" href="UF.Hedberg.html#1905" class="Function">f</a> <a id="1838" href="UF.Hedberg.html#1724" class="Bound">x</a> <a id="1840" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1845" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1848" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1850" href="UF.Hedberg.html#1905" class="Function">f</a> <a id="1852" href="UF.Hedberg.html#1729" class="Bound">y</a> <a id="1854" href="UF.Hedberg.html#1733" class="Bound">q</a>  <a id="1857" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1860" class="Symbol">(</a><a id="1861" href="UF.Hedberg.html#2019" class="Function">c</a> <a id="1863" href="UF.Hedberg.html#1729" class="Bound">y</a> <a id="1865" href="UF.Hedberg.html#1733" class="Bound">q</a><a id="1866" class="Symbol">)</a><a id="1867" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1870" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="1873" href="UF.Hedberg.html#1733" class="Bound">q</a>                    <a id="1894" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
 <a id="1897" class="Keyword">where</a>
  <a id="1905" href="UF.Hedberg.html#1905" class="Function">f</a> <a id="1907" class="Symbol">:</a> <a id="1909" class="Symbol">(</a><a id="1910" href="UF.Hedberg.html#1910" class="Bound">y</a> <a id="1912" class="Symbol">:</a> <a id="1914" href="UF.Hedberg.html#1721" class="Bound">X</a><a id="1915" class="Symbol">)</a> <a id="1917" class="Symbol">→</a> <a id="1919" href="UF.Hedberg.html#1724" class="Bound">x</a> <a id="1921" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1923" href="UF.Hedberg.html#1910" class="Bound">y</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="UF.Hedberg.html#1724" class="Bound">x</a> <a id="1929" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1931" href="UF.Hedberg.html#1910" class="Bound">y</a>
  <a id="1935" href="UF.Hedberg.html#1905" class="Function">f</a> <a id="1937" href="UF.Hedberg.html#1937" class="Bound">y</a> <a id="1939" class="Symbol">=</a> <a id="1941" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1945" class="Symbol">(</a><a id="1946" href="UF.Hedberg.html#1726" class="Bound">pc</a> <a id="1949" href="UF.Hedberg.html#1937" class="Bound">y</a><a id="1950" class="Symbol">)</a>

  <a id="1955" href="UF.Hedberg.html#1955" class="Function">κ</a> <a id="1957" class="Symbol">:</a> <a id="1959" class="Symbol">(</a><a id="1960" href="UF.Hedberg.html#1960" class="Bound">y</a> <a id="1962" class="Symbol">:</a> <a id="1964" href="UF.Hedberg.html#1721" class="Bound">X</a><a id="1965" class="Symbol">)</a> <a id="1967" class="Symbol">(</a><a id="1968" href="UF.Hedberg.html#1968" class="Bound">p</a> <a id="1970" href="UF.Hedberg.html#1970" class="Bound">q</a> <a id="1972" class="Symbol">:</a> <a id="1974" href="UF.Hedberg.html#1724" class="Bound">x</a> <a id="1976" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1978" href="UF.Hedberg.html#1960" class="Bound">y</a><a id="1979" class="Symbol">)</a> <a id="1981" class="Symbol">→</a> <a id="1983" href="UF.Hedberg.html#1905" class="Function">f</a> <a id="1985" href="UF.Hedberg.html#1960" class="Bound">y</a> <a id="1987" href="UF.Hedberg.html#1968" class="Bound">p</a> <a id="1989" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1991" href="UF.Hedberg.html#1905" class="Function">f</a> <a id="1993" href="UF.Hedberg.html#1960" class="Bound">y</a> <a id="1995" href="UF.Hedberg.html#1970" class="Bound">q</a>
  <a id="1999" href="UF.Hedberg.html#1955" class="Function">κ</a> <a id="2001" href="UF.Hedberg.html#2001" class="Bound">y</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2009" class="Symbol">(</a><a id="2010" href="UF.Hedberg.html#1726" class="Bound">pc</a> <a id="2013" href="UF.Hedberg.html#2001" class="Bound">y</a><a id="2014" class="Symbol">)</a>

  <a id="2019" href="UF.Hedberg.html#2019" class="Function">c</a> <a id="2021" class="Symbol">:</a> <a id="2023" class="Symbol">(</a><a id="2024" href="UF.Hedberg.html#2024" class="Bound">y</a> <a id="2026" class="Symbol">:</a> <a id="2028" href="UF.Hedberg.html#1721" class="Bound">X</a><a id="2029" class="Symbol">)</a> <a id="2031" class="Symbol">(</a><a id="2032" href="UF.Hedberg.html#2032" class="Bound">r</a> <a id="2034" class="Symbol">:</a> <a id="2036" href="UF.Hedberg.html#1724" class="Bound">x</a> <a id="2038" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2040" href="UF.Hedberg.html#2024" class="Bound">y</a><a id="2041" class="Symbol">)</a> <a id="2043" class="Symbol">→</a> <a id="2045" href="UF.Hedberg.html#2032" class="Bound">r</a> <a id="2047" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2049" class="Symbol">(</a><a id="2050" href="UF.Hedberg.html#1905" class="Function">f</a> <a id="2052" href="UF.Hedberg.html#1724" class="Bound">x</a> <a id="2054" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2058" class="Symbol">)</a><a id="2059" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2062" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2064" href="UF.Hedberg.html#1905" class="Function">f</a> <a id="2066" href="UF.Hedberg.html#2024" class="Bound">y</a> <a id="2068" href="UF.Hedberg.html#2032" class="Bound">r</a>
  <a id="2072" href="UF.Hedberg.html#2019" class="Function">c</a> <a id="2074" class="Symbol">_</a> <a id="2076" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2081" class="Symbol">=</a> <a id="2083" href="UF.Base.html#12317" class="Function">sym-is-inverse</a> <a id="2098" class="Symbol">(</a><a id="2099" href="UF.Hedberg.html#1905" class="Function">f</a> <a id="2101" href="UF.Hedberg.html#1724" class="Bound">x</a> <a id="2103" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2107" class="Symbol">)</a>

<a id="Id-collapsibles-are-h-isolated"></a><a id="2110" href="UF.Hedberg.html#2110" class="Function">Id-collapsibles-are-h-isolated</a> <a id="2141" class="Symbol">:</a> <a id="2143" class="Symbol">{</a><a id="2144" href="UF.Hedberg.html#2144" class="Bound">X</a> <a id="2146" class="Symbol">:</a> <a id="2148" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2150" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2152" class="Symbol">}</a> <a id="2154" class="Symbol">(</a><a id="2155" href="UF.Hedberg.html#2155" class="Bound">x</a> <a id="2157" class="Symbol">:</a> <a id="2159" href="UF.Hedberg.html#2144" class="Bound">X</a><a id="2160" class="Symbol">)</a>
                               <a id="2193" class="Symbol">→</a> <a id="2195" href="UF.Hedberg.html#1090" class="Function">Id-collapsible&#39;</a> <a id="2211" href="UF.Hedberg.html#2155" class="Bound">x</a>
                               <a id="2244" class="Symbol">→</a> <a id="2246" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="2260" href="UF.Hedberg.html#2155" class="Bound">x</a>
<a id="2262" href="UF.Hedberg.html#2110" class="Function">Id-collapsibles-are-h-isolated</a> <a id="2293" href="UF.Hedberg.html#2293" class="Bound">x</a> <a id="2295" href="UF.Hedberg.html#2295" class="Bound">pc</a> <a id="2298" class="Symbol">{</a><a id="2299" href="UF.Hedberg.html#2299" class="Bound">y</a><a id="2300" class="Symbol">}</a> <a id="2302" href="UF.Hedberg.html#2302" class="Bound">p</a> <a id="2304" href="UF.Hedberg.html#2304" class="Bound">q</a> <a id="2306" class="Symbol">=</a>
 <a id="2309" href="UF.Hedberg.html#1577" class="Function">local-hedberg</a> <a id="2323" href="UF.Hedberg.html#2293" class="Bound">x</a> <a id="2325" class="Symbol">(λ</a> <a id="2328" href="UF.Hedberg.html#2328" class="Bound">y</a> <a id="2330" class="Symbol">→</a> <a id="2332" class="Symbol">(</a><a id="2333" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2337" class="Symbol">(</a><a id="2338" href="UF.Hedberg.html#2295" class="Bound">pc</a> <a id="2341" class="Symbol">{</a><a id="2342" href="UF.Hedberg.html#2328" class="Bound">y</a><a id="2343" class="Symbol">}))</a> <a id="2347" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2349" class="Symbol">(</a><a id="2350" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2354" class="Symbol">(</a><a id="2355" href="UF.Hedberg.html#2295" class="Bound">pc</a> <a id="2358" class="Symbol">{</a><a id="2359" href="UF.Hedberg.html#2328" class="Bound">y</a><a id="2360" class="Symbol">})))</a> <a id="2365" href="UF.Hedberg.html#2299" class="Bound">y</a> <a id="2367" href="UF.Hedberg.html#2302" class="Bound">p</a> <a id="2369" href="UF.Hedberg.html#2304" class="Bound">q</a>

<a id="Id-collapsibles-are-sets"></a><a id="2372" href="UF.Hedberg.html#2372" class="Function">Id-collapsibles-are-sets</a> <a id="2397" class="Symbol">:</a> <a id="2399" class="Symbol">{</a><a id="2400" href="UF.Hedberg.html#2400" class="Bound">X</a> <a id="2402" class="Symbol">:</a> <a id="2404" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2406" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2408" class="Symbol">}</a> <a id="2410" class="Symbol">→</a> <a id="2412" href="UF.Hedberg.html#1178" class="Function">Id-collapsible</a> <a id="2427" href="UF.Hedberg.html#2400" class="Bound">X</a> <a id="2429" class="Symbol">→</a> <a id="2431" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2438" href="UF.Hedberg.html#2400" class="Bound">X</a>
<a id="2440" href="UF.Hedberg.html#2372" class="Function">Id-collapsibles-are-sets</a> <a id="2465" href="UF.Hedberg.html#2465" class="Bound">pc</a> <a id="2468" class="Symbol">{</a><a id="2469" href="UF.Hedberg.html#2469" class="Bound">x</a><a id="2470" class="Symbol">}</a> <a id="2472" class="Symbol">=</a> <a id="2474" href="UF.Hedberg.html#2110" class="Function">Id-collapsibles-are-h-isolated</a> <a id="2505" href="UF.Hedberg.html#2469" class="Bound">x</a> <a id="2507" href="UF.Hedberg.html#2465" class="Bound">pc</a>

<a id="2511" class="Markup">\end{code}</a><a id="2521" class="Background">

We also need the following symmetrical version of local Hedberg, which
can be proved by reduction to the above (using the fact that
collapsible types are closed under equivalence), but at this point we
don&#39;t have the machinery at our disposal (which is developed in
modules that depend on this one), and hence we prove it directly by
symmetrizing the proof.

</a><a id="2882" class="Markup">\begin{code}</a>

<a id="local-hedberg&#39;"></a><a id="2896" href="UF.Hedberg.html#2896" class="Function">local-hedberg&#39;</a> <a id="2911" class="Symbol">:</a> <a id="2913" class="Symbol">{</a><a id="2914" href="UF.Hedberg.html#2914" class="Bound">X</a> <a id="2916" class="Symbol">:</a> <a id="2918" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2920" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2922" class="Symbol">}</a> <a id="2924" class="Symbol">(</a><a id="2925" href="UF.Hedberg.html#2925" class="Bound">x</a> <a id="2927" class="Symbol">:</a> <a id="2929" href="UF.Hedberg.html#2914" class="Bound">X</a><a id="2930" class="Symbol">)</a>
               <a id="2947" class="Symbol">→</a> <a id="2949" class="Symbol">((</a><a id="2951" href="UF.Hedberg.html#2951" class="Bound">y</a> <a id="2953" class="Symbol">:</a> <a id="2955" href="UF.Hedberg.html#2914" class="Bound">X</a><a id="2956" class="Symbol">)</a> <a id="2958" class="Symbol">→</a> <a id="2960" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="2972" class="Symbol">(</a><a id="2973" href="UF.Hedberg.html#2951" class="Bound">y</a> <a id="2975" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2977" href="UF.Hedberg.html#2925" class="Bound">x</a><a id="2978" class="Symbol">))</a>
               <a id="2996" class="Symbol">→</a> <a id="2998" class="Symbol">(</a><a id="2999" href="UF.Hedberg.html#2999" class="Bound">y</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="UF.Hedberg.html#2914" class="Bound">X</a><a id="3004" class="Symbol">)</a> <a id="3006" class="Symbol">→</a> <a id="3008" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3016" class="Symbol">(</a><a id="3017" href="UF.Hedberg.html#2999" class="Bound">y</a> <a id="3019" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3021" href="UF.Hedberg.html#2925" class="Bound">x</a><a id="3022" class="Symbol">)</a>
<a id="3024" href="UF.Hedberg.html#2896" class="Function">local-hedberg&#39;</a> <a id="3039" class="Symbol">{</a><a id="3040" href="UF.Hedberg.html#3040" class="Bound">𝓤</a><a id="3041" class="Symbol">}</a> <a id="3043" class="Symbol">{</a><a id="3044" href="UF.Hedberg.html#3044" class="Bound">X</a><a id="3045" class="Symbol">}</a> <a id="3047" href="UF.Hedberg.html#3047" class="Bound">x</a> <a id="3049" href="UF.Hedberg.html#3049" class="Bound">pc</a> <a id="3052" href="UF.Hedberg.html#3052" class="Bound">y</a> <a id="3054" href="UF.Hedberg.html#3054" class="Bound">p</a> <a id="3056" href="UF.Hedberg.html#3056" class="Bound">q</a> <a id="3058" class="Symbol">=</a>
  <a id="3062" href="UF.Hedberg.html#3054" class="Bound">p</a>                     <a id="3084" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3087" href="UF.Hedberg.html#3351" class="Function">c</a> <a id="3089" href="UF.Hedberg.html#3052" class="Bound">y</a> <a id="3091" href="UF.Hedberg.html#3054" class="Bound">p</a> <a id="3093" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="3097" href="UF.Hedberg.html#3237" class="Function">f</a> <a id="3099" href="UF.Hedberg.html#3052" class="Bound">y</a> <a id="3101" href="UF.Hedberg.html#3054" class="Bound">p</a> <a id="3103" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3105" class="Symbol">(</a><a id="3106" href="UF.Hedberg.html#3237" class="Function">f</a> <a id="3108" href="UF.Hedberg.html#3047" class="Bound">x</a> <a id="3110" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3114" class="Symbol">)</a><a id="3115" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>  <a id="3119" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a>  <a id="3123" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3126" class="Symbol">(λ</a> <a id="3129" href="UF.Hedberg.html#3129" class="Bound">-</a> <a id="3131" class="Symbol">→</a> <a id="3133" href="UF.Hedberg.html#3129" class="Bound">-</a> <a id="3135" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3137" class="Symbol">(</a><a id="3138" href="UF.Hedberg.html#3237" class="Function">f</a> <a id="3140" href="UF.Hedberg.html#3047" class="Bound">x</a> <a id="3142" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3146" class="Symbol">)</a><a id="3147" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3149" class="Symbol">)</a> <a id="3151" class="Symbol">(</a><a id="3152" href="UF.Hedberg.html#3287" class="Function">κ</a> <a id="3154" href="UF.Hedberg.html#3052" class="Bound">y</a> <a id="3156" href="UF.Hedberg.html#3054" class="Bound">p</a> <a id="3158" href="UF.Hedberg.html#3056" class="Bound">q</a><a id="3159" class="Symbol">)</a> <a id="3161" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="3165" href="UF.Hedberg.html#3237" class="Function">f</a> <a id="3167" href="UF.Hedberg.html#3052" class="Bound">y</a> <a id="3169" href="UF.Hedberg.html#3056" class="Bound">q</a> <a id="3171" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3173" class="Symbol">(</a><a id="3174" href="UF.Hedberg.html#3237" class="Function">f</a> <a id="3176" href="UF.Hedberg.html#3047" class="Bound">x</a> <a id="3178" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3182" class="Symbol">)</a><a id="3183" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>  <a id="3187" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3190" class="Symbol">(</a><a id="3191" href="UF.Hedberg.html#3351" class="Function">c</a> <a id="3193" href="UF.Hedberg.html#3052" class="Bound">y</a> <a id="3195" href="UF.Hedberg.html#3056" class="Bound">q</a><a id="3196" class="Symbol">)</a><a id="3197" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3200" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="3204" href="UF.Hedberg.html#3056" class="Bound">q</a>                     <a id="3226" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
 <a id="3229" class="Keyword">where</a>
  <a id="3237" href="UF.Hedberg.html#3237" class="Function">f</a> <a id="3239" class="Symbol">:</a> <a id="3241" class="Symbol">(</a><a id="3242" href="UF.Hedberg.html#3242" class="Bound">y</a> <a id="3244" class="Symbol">:</a> <a id="3246" href="UF.Hedberg.html#3044" class="Bound">X</a><a id="3247" class="Symbol">)</a> <a id="3249" class="Symbol">→</a> <a id="3251" href="UF.Hedberg.html#3242" class="Bound">y</a> <a id="3253" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3255" href="UF.Hedberg.html#3047" class="Bound">x</a> <a id="3257" class="Symbol">→</a> <a id="3259" href="UF.Hedberg.html#3242" class="Bound">y</a> <a id="3261" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3263" href="UF.Hedberg.html#3047" class="Bound">x</a>
  <a id="3267" href="UF.Hedberg.html#3237" class="Function">f</a> <a id="3269" href="UF.Hedberg.html#3269" class="Bound">y</a> <a id="3271" class="Symbol">=</a> <a id="3273" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3277" class="Symbol">(</a><a id="3278" href="UF.Hedberg.html#3049" class="Bound">pc</a> <a id="3281" href="UF.Hedberg.html#3269" class="Bound">y</a><a id="3282" class="Symbol">)</a>

  <a id="3287" href="UF.Hedberg.html#3287" class="Function">κ</a> <a id="3289" class="Symbol">:</a> <a id="3291" class="Symbol">(</a><a id="3292" href="UF.Hedberg.html#3292" class="Bound">y</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="UF.Hedberg.html#3044" class="Bound">X</a><a id="3297" class="Symbol">)</a> <a id="3299" class="Symbol">(</a><a id="3300" href="UF.Hedberg.html#3300" class="Bound">p</a> <a id="3302" href="UF.Hedberg.html#3302" class="Bound">q</a> <a id="3304" class="Symbol">:</a> <a id="3306" href="UF.Hedberg.html#3292" class="Bound">y</a> <a id="3308" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3310" href="UF.Hedberg.html#3047" class="Bound">x</a><a id="3311" class="Symbol">)</a> <a id="3313" class="Symbol">→</a> <a id="3315" href="UF.Hedberg.html#3237" class="Function">f</a> <a id="3317" href="UF.Hedberg.html#3292" class="Bound">y</a> <a id="3319" href="UF.Hedberg.html#3300" class="Bound">p</a> <a id="3321" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3323" href="UF.Hedberg.html#3237" class="Function">f</a> <a id="3325" href="UF.Hedberg.html#3292" class="Bound">y</a> <a id="3327" href="UF.Hedberg.html#3302" class="Bound">q</a>
  <a id="3331" href="UF.Hedberg.html#3287" class="Function">κ</a> <a id="3333" href="UF.Hedberg.html#3333" class="Bound">y</a> <a id="3335" class="Symbol">=</a> <a id="3337" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3341" class="Symbol">(</a><a id="3342" href="UF.Hedberg.html#3049" class="Bound">pc</a> <a id="3345" href="UF.Hedberg.html#3333" class="Bound">y</a><a id="3346" class="Symbol">)</a>

  <a id="3351" href="UF.Hedberg.html#3351" class="Function">c</a> <a id="3353" class="Symbol">:</a> <a id="3355" class="Symbol">(</a><a id="3356" href="UF.Hedberg.html#3356" class="Bound">y</a> <a id="3358" class="Symbol">:</a> <a id="3360" href="UF.Hedberg.html#3044" class="Bound">X</a><a id="3361" class="Symbol">)</a> <a id="3363" class="Symbol">(</a><a id="3364" href="UF.Hedberg.html#3364" class="Bound">r</a> <a id="3366" class="Symbol">:</a> <a id="3368" href="UF.Hedberg.html#3356" class="Bound">y</a> <a id="3370" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3372" href="UF.Hedberg.html#3047" class="Bound">x</a><a id="3373" class="Symbol">)</a> <a id="3375" class="Symbol">→</a> <a id="3377" href="UF.Hedberg.html#3364" class="Bound">r</a> <a id="3379" href="MLTT.Id.html#193" class="Datatype Operator">＝</a>  <a id="3382" href="UF.Hedberg.html#3237" class="Function">f</a> <a id="3384" href="UF.Hedberg.html#3356" class="Bound">y</a> <a id="3386" href="UF.Hedberg.html#3364" class="Bound">r</a> <a id="3388" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3390" class="Symbol">(</a><a id="3391" href="UF.Hedberg.html#3237" class="Function">f</a> <a id="3393" href="UF.Hedberg.html#3047" class="Bound">x</a> <a id="3395" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3399" class="Symbol">)</a><a id="3400" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
  <a id="3405" href="UF.Hedberg.html#3351" class="Function">c</a> <a id="3407" class="Symbol">_</a> <a id="3409" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3414" class="Symbol">=</a> <a id="3416" href="UF.Base.html#12428" class="Function">sym-is-inverse&#39;</a> <a id="3432" class="Symbol">(</a><a id="3433" href="UF.Hedberg.html#3237" class="Function">f</a> <a id="3435" href="UF.Hedberg.html#3047" class="Bound">x</a> <a id="3437" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3441" class="Symbol">)</a>

<a id="3444" class="Markup">\end{code}</a><a id="3454" class="Background">
</a></pre></body></html>

==> anc/html/UF.HedbergApplications.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.HedbergApplications</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

</a><a id="17" class="Markup">\begin{code}</a>

<a id="31" class="Symbol">{-#</a> <a id="35" class="Keyword">OPTIONS</a> <a id="43" class="Pragma">--safe</a> <a id="50" class="Pragma">--without-K</a> <a id="62" class="Symbol">#-}</a>

<a id="67" class="Keyword">module</a> <a id="74" href="UF.HedbergApplications.html" class="Module">UF.HedbergApplications</a> <a id="97" class="Keyword">where</a>

<a id="104" class="Keyword">open</a> <a id="109" class="Keyword">import</a> <a id="116" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="150" class="Keyword">open</a> <a id="155" class="Keyword">import</a> <a id="162" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="172" class="Keyword">open</a> <a id="177" class="Keyword">import</a> <a id="184" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="𝟘-is-collapsible"></a><a id="281" href="UF.HedbergApplications.html#281" class="Function">𝟘-is-collapsible</a> <a id="298" class="Symbol">:</a> <a id="300" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="312" class="Symbol">(</a><a id="313" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="315" class="Symbol">{</a><a id="316" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="317" class="Symbol">})</a>
<a id="320" href="UF.HedbergApplications.html#281" class="Function">𝟘-is-collapsible</a> <a id="337" class="Symbol">{</a><a id="338" href="UF.HedbergApplications.html#338" class="Bound">𝓤</a><a id="339" class="Symbol">}</a> <a id="341" class="Symbol">=</a> <a id="343" href="MLTT.Pi.html#444" class="Function">id</a> <a id="346" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="348" class="Symbol">(λ</a> <a id="351" href="UF.HedbergApplications.html#351" class="Bound">x</a> <a id="353" href="UF.HedbergApplications.html#353" class="Bound">y</a> <a id="355" class="Symbol">→</a> <a id="357" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="364" href="UF.HedbergApplications.html#353" class="Bound">y</a><a id="365" class="Symbol">)</a>

<a id="pointed-types-are-collapsible"></a><a id="368" href="UF.HedbergApplications.html#368" class="Function">pointed-types-are-collapsible</a> <a id="398" class="Symbol">:</a> <a id="400" class="Symbol">{</a><a id="401" href="UF.HedbergApplications.html#401" class="Bound">X</a> <a id="403" class="Symbol">:</a> <a id="405" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="407" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="409" class="Symbol">}</a> <a id="411" class="Symbol">→</a> <a id="413" href="UF.HedbergApplications.html#401" class="Bound">X</a> <a id="415" class="Symbol">→</a> <a id="417" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="429" href="UF.HedbergApplications.html#401" class="Bound">X</a>
<a id="431" href="UF.HedbergApplications.html#368" class="Function">pointed-types-are-collapsible</a> <a id="461" href="UF.HedbergApplications.html#461" class="Bound">x</a> <a id="463" class="Symbol">=</a> <a id="465" class="Symbol">(λ</a> <a id="468" href="UF.HedbergApplications.html#468" class="Bound">y</a> <a id="470" class="Symbol">→</a> <a id="472" href="UF.HedbergApplications.html#461" class="Bound">x</a><a id="473" class="Symbol">)</a> <a id="475" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="477" class="Symbol">(λ</a> <a id="480" href="UF.HedbergApplications.html#480" class="Bound">y</a> <a id="482" href="UF.HedbergApplications.html#482" class="Bound">y&#39;</a> <a id="485" class="Symbol">→</a> <a id="487" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="491" class="Symbol">)</a>

<a id="494" class="Markup">\end{code}</a><a id="504" class="Background">

Under Curry-Howard, the function type X → 𝟘 is understood as the
negation of X when X is viewed as a proposition. But when X is
understood as a mathematical object, inhabiting the type X → 𝟘 amounts
to showing that X is empty. (In fact, assuming univalence, defined
below, the type X → 𝟘 is equivalent to the type X ＝ 𝟘
(written (X → 𝟘) ≃ (X ＝ 𝟘)).)

</a><a id="857" class="Markup">\begin{code}</a>

<a id="empty-types-are-collapsible"></a><a id="871" href="UF.HedbergApplications.html#871" class="Function">empty-types-are-collapsible</a> <a id="899" class="Symbol">:</a> <a id="901" class="Symbol">{</a><a id="902" href="UF.HedbergApplications.html#902" class="Bound">X</a> <a id="904" class="Symbol">:</a> <a id="906" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="908" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="910" class="Symbol">}</a> <a id="912" class="Symbol">→</a> <a id="914" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="923" href="UF.HedbergApplications.html#902" class="Bound">X</a> <a id="925" class="Symbol">→</a> <a id="927" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="939" href="UF.HedbergApplications.html#902" class="Bound">X</a>
<a id="941" href="UF.HedbergApplications.html#871" class="Function">empty-types-are-collapsible</a> <a id="969" href="UF.HedbergApplications.html#969" class="Bound">u</a> <a id="971" class="Symbol">=</a> <a id="973" class="Symbol">(</a><a id="974" href="MLTT.Pi.html#444" class="Function">id</a> <a id="977" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="979" class="Symbol">(λ</a> <a id="982" href="UF.HedbergApplications.html#982" class="Bound">x</a> <a id="984" href="UF.HedbergApplications.html#984" class="Bound">x&#39;</a> <a id="987" class="Symbol">→</a> <a id="989" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="1003" class="Symbol">(</a><a id="1004" href="UF.HedbergApplications.html#969" class="Bound">u</a> <a id="1006" href="UF.HedbergApplications.html#982" class="Bound">x</a><a id="1007" class="Symbol">)))</a>

<a id="𝟘-is-collapsible&#39;"></a><a id="1012" href="UF.HedbergApplications.html#1012" class="Function">𝟘-is-collapsible&#39;</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="1044" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
<a id="1046" href="UF.HedbergApplications.html#1012" class="Function">𝟘-is-collapsible&#39;</a> <a id="1064" class="Symbol">=</a> <a id="1066" href="UF.HedbergApplications.html#871" class="Function">empty-types-are-collapsible</a> <a id="1094" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="1098" class="Markup">\end{code}</a><a id="1108" class="Background">

Added 30 Jul 2023.

</a><a id="1130" class="Markup">\begin{code}</a>

<a id="constant-maps-are-h-isolated"></a><a id="1144" href="UF.HedbergApplications.html#1144" class="Function">constant-maps-are-h-isolated</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1182" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1184" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                             <a id="1215" class="Symbol">→</a> <a id="1217" class="Symbol">{</a><a id="1218" href="UF.HedbergApplications.html#1218" class="Bound">X</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1224" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1226" class="Symbol">}</a> <a id="1228" class="Symbol">{</a><a id="1229" href="UF.HedbergApplications.html#1229" class="Bound">Y</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1235" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1237" class="Symbol">}</a> <a id="1239" class="Symbol">(</a><a id="1240" href="UF.HedbergApplications.html#1240" class="Bound">y₀</a> <a id="1243" class="Symbol">:</a> <a id="1245" href="UF.HedbergApplications.html#1229" class="Bound">Y</a><a id="1246" class="Symbol">)</a>
                             <a id="1277" class="Symbol">→</a> <a id="1279" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="1293" href="UF.HedbergApplications.html#1240" class="Bound">y₀</a>
                             <a id="1325" class="Symbol">→</a> <a id="1327" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="1341" class="Symbol">(λ</a> <a id="1344" class="Symbol">(</a><a id="1345" href="UF.HedbergApplications.html#1345" class="Bound">x</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="UF.HedbergApplications.html#1218" class="Bound">X</a><a id="1350" class="Symbol">)</a> <a id="1352" class="Symbol">→</a> <a id="1354" href="UF.HedbergApplications.html#1240" class="Bound">y₀</a><a id="1356" class="Symbol">)</a>
<a id="1358" href="UF.HedbergApplications.html#1144" class="Function">constant-maps-are-h-isolated</a> <a id="1387" href="UF.HedbergApplications.html#1387" class="Bound">fe</a> <a id="1390" href="UF.HedbergApplications.html#1390" class="Bound">y₀</a> <a id="1393" href="UF.HedbergApplications.html#1393" class="Bound">y₀-iso</a> <a id="1400" class="Symbol">{</a><a id="1401" href="UF.HedbergApplications.html#1401" class="Bound">f</a><a id="1402" class="Symbol">}</a> <a id="1404" class="Symbol">=</a> <a id="1406" href="UF.HedbergApplications.html#1498" class="Function">II</a>
 <a id="1410" class="Keyword">where</a>
  <a id="1418" href="UF.HedbergApplications.html#1418" class="Function">I</a> <a id="1420" class="Symbol">=</a> <a id="1422" class="Symbol">((λ</a> <a id="1426" href="UF.HedbergApplications.html#1426" class="Bound">x</a> <a id="1428" class="Symbol">→</a> <a id="1430" href="UF.HedbergApplications.html#1390" class="Bound">y₀</a><a id="1432" class="Symbol">)</a> <a id="1434" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1436" href="UF.HedbergApplications.html#1401" class="Bound">f</a><a id="1437" class="Symbol">)</a> <a id="1439" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="1442" href="UF.FunExt.html#1102" class="Function">≃-funext</a> <a id="1451" href="UF.HedbergApplications.html#1387" class="Bound">fe</a> <a id="1454" class="Symbol">(λ</a> <a id="1457" href="UF.HedbergApplications.html#1457" class="Bound">x</a> <a id="1459" class="Symbol">→</a> <a id="1461" href="UF.HedbergApplications.html#1390" class="Bound">y₀</a><a id="1463" class="Symbol">)</a> <a id="1465" href="UF.HedbergApplications.html#1401" class="Bound">f</a> <a id="1467" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="1476" class="Symbol">(λ</a> <a id="1479" href="UF.HedbergApplications.html#1479" class="Bound">x</a> <a id="1481" class="Symbol">→</a> <a id="1483" href="UF.HedbergApplications.html#1390" class="Bound">y₀</a><a id="1485" class="Symbol">)</a> <a id="1487" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1489" href="UF.HedbergApplications.html#1401" class="Bound">f</a>   <a id="1493" href="UF.Equiv.html#2815" class="Function Operator">■</a>

  <a id="1498" href="UF.HedbergApplications.html#1498" class="Function">II</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1511" class="Symbol">((λ</a> <a id="1515" href="UF.HedbergApplications.html#1515" class="Bound">x</a> <a id="1517" class="Symbol">→</a> <a id="1519" href="UF.HedbergApplications.html#1390" class="Bound">y₀</a><a id="1521" class="Symbol">)</a> <a id="1523" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1525" href="UF.HedbergApplications.html#1401" class="Bound">f</a><a id="1526" class="Symbol">)</a>
  <a id="1530" href="UF.HedbergApplications.html#1498" class="Function">II</a> <a id="1533" class="Symbol">=</a> <a id="1535" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="1549" href="UF.HedbergApplications.html#1418" class="Function">I</a> <a id="1551" class="Symbol">(</a><a id="1552" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="1562" href="UF.HedbergApplications.html#1387" class="Bound">fe</a> <a id="1565" class="Symbol">(λ</a> <a id="1568" href="UF.HedbergApplications.html#1568" class="Bound">_</a> <a id="1570" class="Symbol">→</a> <a id="1572" href="UF.HedbergApplications.html#1393" class="Bound">y₀-iso</a><a id="1578" class="Symbol">))</a>

<a id="1582" class="Markup">\end{code}</a><a id="1592" class="Background">

Added before 2018 and moved here 7th March 2025 from UF.Hedberg, where it was
in less general form.

</a><a id="1695" class="Markup">\begin{code}</a>

<a id="reflexive-prop-valued-relation-that-implies-equality-gives-set"></a><a id="1709" href="UF.HedbergApplications.html#1709" class="Function">reflexive-prop-valued-relation-that-implies-equality-gives-set</a>
 <a id="1773" class="Symbol">:</a> <a id="1775" class="Symbol">{</a><a id="1776" href="UF.HedbergApplications.html#1776" class="Bound">X</a> <a id="1778" class="Symbol">:</a> <a id="1780" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1782" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1784" class="Symbol">}</a>
 <a id="1787" class="Symbol">→</a> <a id="1789" class="Symbol">(</a><a id="1790" href="UF.HedbergApplications.html#1790" class="Bound Operator">_R_</a> <a id="1794" class="Symbol">:</a> <a id="1796" href="UF.HedbergApplications.html#1776" class="Bound">X</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="UF.HedbergApplications.html#1776" class="Bound">X</a> <a id="1802" class="Symbol">→</a> <a id="1804" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1806" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1808" class="Symbol">)</a>
 <a id="1811" class="Symbol">→</a> <a id="1813" class="Symbol">((</a><a id="1815" href="UF.HedbergApplications.html#1815" class="Bound">x</a> <a id="1817" href="UF.HedbergApplications.html#1817" class="Bound">y</a> <a id="1819" class="Symbol">:</a> <a id="1821" href="UF.HedbergApplications.html#1776" class="Bound">X</a><a id="1822" class="Symbol">)</a> <a id="1824" class="Symbol">→</a> <a id="1826" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1834" class="Symbol">(</a><a id="1835" href="UF.HedbergApplications.html#1815" class="Bound">x</a> <a id="1837" href="UF.HedbergApplications.html#1790" class="Bound Operator">R</a> <a id="1839" href="UF.HedbergApplications.html#1817" class="Bound">y</a><a id="1840" class="Symbol">))</a>
 <a id="1844" class="Symbol">→</a> <a id="1846" class="Symbol">((</a><a id="1848" href="UF.HedbergApplications.html#1848" class="Bound">x</a> <a id="1850" class="Symbol">:</a> <a id="1852" href="UF.HedbergApplications.html#1776" class="Bound">X</a><a id="1853" class="Symbol">)</a> <a id="1855" class="Symbol">→</a> <a id="1857" href="UF.HedbergApplications.html#1848" class="Bound">x</a> <a id="1859" href="UF.HedbergApplications.html#1790" class="Bound Operator">R</a> <a id="1861" href="UF.HedbergApplications.html#1848" class="Bound">x</a><a id="1862" class="Symbol">)</a>
 <a id="1865" class="Symbol">→</a> <a id="1867" class="Symbol">((</a><a id="1869" href="UF.HedbergApplications.html#1869" class="Bound">x</a> <a id="1871" href="UF.HedbergApplications.html#1871" class="Bound">y</a> <a id="1873" class="Symbol">:</a> <a id="1875" href="UF.HedbergApplications.html#1776" class="Bound">X</a><a id="1876" class="Symbol">)</a> <a id="1878" class="Symbol">→</a> <a id="1880" href="UF.HedbergApplications.html#1869" class="Bound">x</a> <a id="1882" href="UF.HedbergApplications.html#1790" class="Bound Operator">R</a> <a id="1884" href="UF.HedbergApplications.html#1871" class="Bound">y</a> <a id="1886" class="Symbol">→</a> <a id="1888" href="UF.HedbergApplications.html#1869" class="Bound">x</a> <a id="1890" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1892" href="UF.HedbergApplications.html#1871" class="Bound">y</a><a id="1893" class="Symbol">)</a>
 <a id="1896" class="Symbol">→</a> <a id="1898" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1905" href="UF.HedbergApplications.html#1776" class="Bound">X</a>
<a id="1907" href="UF.HedbergApplications.html#1709" class="Function">reflexive-prop-valued-relation-that-implies-equality-gives-set</a>
 <a id="1971" class="Symbol">{</a><a id="1972" href="UF.HedbergApplications.html#1972" class="Bound">𝓤</a><a id="1973" class="Symbol">}</a> <a id="1975" class="Symbol">{</a><a id="1976" href="UF.HedbergApplications.html#1976" class="Bound">𝓥</a><a id="1977" class="Symbol">}</a> <a id="1979" class="Symbol">{</a><a id="1980" href="UF.HedbergApplications.html#1980" class="Bound">X</a><a id="1981" class="Symbol">}</a> <a id="1983" href="UF.HedbergApplications.html#1983" class="Bound Operator">_R_</a> <a id="1987" href="UF.HedbergApplications.html#1987" class="Bound">p</a> <a id="1989" href="UF.HedbergApplications.html#1989" class="Bound">r</a> <a id="1991" href="UF.HedbergApplications.html#1991" class="Bound">e</a> <a id="1993" class="Symbol">=</a> <a id="1995" href="UF.HedbergApplications.html#2245" class="Function">γ</a>
 <a id="1998" class="Keyword">where</a>
  <a id="2006" href="UF.HedbergApplications.html#2006" class="Function">f</a> <a id="2008" class="Symbol">:</a> <a id="2010" class="Symbol">{</a><a id="2011" href="UF.HedbergApplications.html#2011" class="Bound">x</a> <a id="2013" href="UF.HedbergApplications.html#2013" class="Bound">y</a> <a id="2015" class="Symbol">:</a>  <a id="2018" href="UF.HedbergApplications.html#1980" class="Bound">X</a><a id="2019" class="Symbol">}</a> <a id="2021" class="Symbol">→</a> <a id="2023" href="UF.HedbergApplications.html#2011" class="Bound">x</a> <a id="2025" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2027" href="UF.HedbergApplications.html#2013" class="Bound">y</a> <a id="2029" class="Symbol">→</a> <a id="2031" href="UF.HedbergApplications.html#2011" class="Bound">x</a> <a id="2033" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2035" href="UF.HedbergApplications.html#2013" class="Bound">y</a>
  <a id="2039" href="UF.HedbergApplications.html#2006" class="Function">f</a> <a id="2041" class="Symbol">{</a><a id="2042" href="UF.HedbergApplications.html#2042" class="Bound">x</a><a id="2043" class="Symbol">}</a> <a id="2045" class="Symbol">{</a><a id="2046" href="UF.HedbergApplications.html#2046" class="Bound">y</a><a id="2047" class="Symbol">}</a> <a id="2049" href="UF.HedbergApplications.html#2049" class="Bound">p</a> <a id="2051" class="Symbol">=</a> <a id="2053" href="UF.HedbergApplications.html#1991" class="Bound">e</a> <a id="2055" href="UF.HedbergApplications.html#2042" class="Bound">x</a> <a id="2057" href="UF.HedbergApplications.html#2046" class="Bound">y</a> <a id="2059" class="Symbol">(</a><a id="2060" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2070" class="Symbol">(</a><a id="2071" href="UF.HedbergApplications.html#2042" class="Bound">x</a> <a id="2073" href="UF.HedbergApplications.html#1983" class="Bound Operator">R_</a><a id="2075" class="Symbol">)</a> <a id="2077" href="UF.HedbergApplications.html#2049" class="Bound">p</a> <a id="2079" class="Symbol">(</a><a id="2080" href="UF.HedbergApplications.html#1989" class="Bound">r</a> <a id="2082" href="UF.HedbergApplications.html#2042" class="Bound">x</a><a id="2083" class="Symbol">))</a>

  <a id="2089" href="UF.HedbergApplications.html#2089" class="Function">ec</a> <a id="2092" class="Symbol">:</a> <a id="2094" class="Symbol">{</a><a id="2095" href="UF.HedbergApplications.html#2095" class="Bound">x</a> <a id="2097" href="UF.HedbergApplications.html#2097" class="Bound">y</a> <a id="2099" class="Symbol">:</a> <a id="2101" href="UF.HedbergApplications.html#1980" class="Bound">X</a><a id="2102" class="Symbol">}</a> <a id="2104" class="Symbol">{</a><a id="2105" href="UF.HedbergApplications.html#2105" class="Bound">l</a> <a id="2107" href="UF.HedbergApplications.html#2107" class="Bound">l&#39;</a> <a id="2110" class="Symbol">:</a> <a id="2112" href="UF.HedbergApplications.html#2095" class="Bound">x</a> <a id="2114" href="UF.HedbergApplications.html#1983" class="Bound Operator">R</a> <a id="2116" href="UF.HedbergApplications.html#2097" class="Bound">y</a><a id="2117" class="Symbol">}</a> <a id="2119" class="Symbol">→</a> <a id="2121" href="UF.HedbergApplications.html#1991" class="Bound">e</a> <a id="2123" href="UF.HedbergApplications.html#2095" class="Bound">x</a> <a id="2125" href="UF.HedbergApplications.html#2097" class="Bound">y</a> <a id="2127" href="UF.HedbergApplications.html#2105" class="Bound">l</a> <a id="2129" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2131" href="UF.HedbergApplications.html#1991" class="Bound">e</a> <a id="2133" href="UF.HedbergApplications.html#2095" class="Bound">x</a> <a id="2135" href="UF.HedbergApplications.html#2097" class="Bound">y</a> <a id="2137" href="UF.HedbergApplications.html#2107" class="Bound">l&#39;</a>
  <a id="2142" href="UF.HedbergApplications.html#2089" class="Function">ec</a> <a id="2145" class="Symbol">{</a><a id="2146" href="UF.HedbergApplications.html#2146" class="Bound">x</a><a id="2147" class="Symbol">}</a> <a id="2149" class="Symbol">{</a><a id="2150" href="UF.HedbergApplications.html#2150" class="Bound">y</a><a id="2151" class="Symbol">}</a> <a id="2153" class="Symbol">{</a><a id="2154" href="UF.HedbergApplications.html#2154" class="Bound">l</a><a id="2155" class="Symbol">}</a> <a id="2157" class="Symbol">{</a><a id="2158" href="UF.HedbergApplications.html#2158" class="Bound">l&#39;</a><a id="2160" class="Symbol">}</a> <a id="2162" class="Symbol">=</a> <a id="2164" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2167" class="Symbol">(</a><a id="2168" href="UF.HedbergApplications.html#1991" class="Bound">e</a> <a id="2170" href="UF.HedbergApplications.html#2146" class="Bound">x</a> <a id="2172" href="UF.HedbergApplications.html#2150" class="Bound">y</a><a id="2173" class="Symbol">)</a> <a id="2175" class="Symbol">(</a><a id="2176" href="UF.HedbergApplications.html#1987" class="Bound">p</a> <a id="2178" href="UF.HedbergApplications.html#2146" class="Bound">x</a> <a id="2180" href="UF.HedbergApplications.html#2150" class="Bound">y</a> <a id="2182" href="UF.HedbergApplications.html#2154" class="Bound">l</a> <a id="2184" href="UF.HedbergApplications.html#2158" class="Bound">l&#39;</a><a id="2186" class="Symbol">)</a>

  <a id="2191" href="UF.HedbergApplications.html#2191" class="Function">κ</a> <a id="2193" class="Symbol">:</a> <a id="2195" class="Symbol">{</a><a id="2196" href="UF.HedbergApplications.html#2196" class="Bound">x</a> <a id="2198" href="UF.HedbergApplications.html#2198" class="Bound">y</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="UF.HedbergApplications.html#1980" class="Bound">X</a><a id="2203" class="Symbol">}</a> <a id="2205" class="Symbol">→</a> <a id="2207" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="2217" class="Symbol">(</a><a id="2218" href="UF.HedbergApplications.html#2006" class="Function">f</a> <a id="2220" class="Symbol">{</a><a id="2221" href="UF.HedbergApplications.html#2196" class="Bound">x</a><a id="2222" class="Symbol">}</a> <a id="2224" class="Symbol">{</a><a id="2225" href="UF.HedbergApplications.html#2198" class="Bound">y</a><a id="2226" class="Symbol">})</a>
  <a id="2231" href="UF.HedbergApplications.html#2191" class="Function">κ</a> <a id="2233" href="UF.HedbergApplications.html#2233" class="Bound">p</a> <a id="2235" href="UF.HedbergApplications.html#2235" class="Bound">q</a> <a id="2237" class="Symbol">=</a> <a id="2239" href="UF.HedbergApplications.html#2089" class="Function">ec</a>

  <a id="2245" href="UF.HedbergApplications.html#2245" class="Function">γ</a> <a id="2247" class="Symbol">:</a> <a id="2249" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2256" href="UF.HedbergApplications.html#1980" class="Bound">X</a>
  <a id="2260" href="UF.HedbergApplications.html#2245" class="Function">γ</a> <a id="2262" class="Symbol">=</a> <a id="2264" href="UF.Hedberg.html#2372" class="Function">Id-collapsibles-are-sets</a> <a id="2289" class="Symbol">(</a><a id="2290" href="UF.HedbergApplications.html#2006" class="Function">f</a> <a id="2292" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2294" href="UF.HedbergApplications.html#2191" class="Function">κ</a><a id="2295" class="Symbol">)</a>

<a id="type-with-prop-valued-refl-antisym-rel-is-set"></a><a id="2298" href="UF.HedbergApplications.html#2298" class="Function">type-with-prop-valued-refl-antisym-rel-is-set</a>
 <a id="2345" class="Symbol">:</a> <a id="2347" class="Symbol">{</a><a id="2348" href="UF.HedbergApplications.html#2348" class="Bound">X</a> <a id="2350" class="Symbol">:</a> <a id="2352" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2354" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2356" class="Symbol">}</a>
 <a id="2359" class="Symbol">→</a> <a id="2361" class="Symbol">(</a><a id="2362" href="UF.HedbergApplications.html#2362" class="Bound Operator">_≤_</a> <a id="2366" class="Symbol">:</a> <a id="2368" href="UF.HedbergApplications.html#2348" class="Bound">X</a> <a id="2370" class="Symbol">→</a> <a id="2372" href="UF.HedbergApplications.html#2348" class="Bound">X</a> <a id="2374" class="Symbol">→</a> <a id="2376" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2378" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2380" class="Symbol">)</a>
 <a id="2383" class="Symbol">→</a> <a id="2385" class="Symbol">((</a><a id="2387" href="UF.HedbergApplications.html#2387" class="Bound">x</a> <a id="2389" href="UF.HedbergApplications.html#2389" class="Bound">y</a> <a id="2391" class="Symbol">:</a> <a id="2393" href="UF.HedbergApplications.html#2348" class="Bound">X</a><a id="2394" class="Symbol">)</a> <a id="2396" class="Symbol">→</a> <a id="2398" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2406" class="Symbol">(</a><a id="2407" href="UF.HedbergApplications.html#2387" class="Bound">x</a> <a id="2409" href="UF.HedbergApplications.html#2362" class="Bound Operator">≤</a> <a id="2411" href="UF.HedbergApplications.html#2389" class="Bound">y</a><a id="2412" class="Symbol">))</a>
 <a id="2416" class="Symbol">→</a> <a id="2418" class="Symbol">((</a><a id="2420" href="UF.HedbergApplications.html#2420" class="Bound">x</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="UF.HedbergApplications.html#2348" class="Bound">X</a><a id="2425" class="Symbol">)</a> <a id="2427" class="Symbol">→</a> <a id="2429" href="UF.HedbergApplications.html#2420" class="Bound">x</a> <a id="2431" href="UF.HedbergApplications.html#2362" class="Bound Operator">≤</a> <a id="2433" href="UF.HedbergApplications.html#2420" class="Bound">x</a><a id="2434" class="Symbol">)</a>
 <a id="2437" class="Symbol">→</a> <a id="2439" class="Symbol">((</a><a id="2441" href="UF.HedbergApplications.html#2441" class="Bound">x</a> <a id="2443" href="UF.HedbergApplications.html#2443" class="Bound">y</a> <a id="2445" class="Symbol">:</a> <a id="2447" href="UF.HedbergApplications.html#2348" class="Bound">X</a><a id="2448" class="Symbol">)</a> <a id="2450" class="Symbol">→</a> <a id="2452" href="UF.HedbergApplications.html#2441" class="Bound">x</a> <a id="2454" href="UF.HedbergApplications.html#2362" class="Bound Operator">≤</a> <a id="2456" href="UF.HedbergApplications.html#2443" class="Bound">y</a> <a id="2458" class="Symbol">→</a> <a id="2460" href="UF.HedbergApplications.html#2443" class="Bound">y</a> <a id="2462" href="UF.HedbergApplications.html#2362" class="Bound Operator">≤</a> <a id="2464" href="UF.HedbergApplications.html#2441" class="Bound">x</a> <a id="2466" class="Symbol">→</a> <a id="2468" href="UF.HedbergApplications.html#2441" class="Bound">x</a> <a id="2470" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2472" href="UF.HedbergApplications.html#2443" class="Bound">y</a><a id="2473" class="Symbol">)</a>
 <a id="2476" class="Symbol">→</a> <a id="2478" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2485" href="UF.HedbergApplications.html#2348" class="Bound">X</a>
<a id="2487" href="UF.HedbergApplications.html#2298" class="Function">type-with-prop-valued-refl-antisym-rel-is-set</a> <a id="2533" href="UF.HedbergApplications.html#2533" class="Bound Operator">_≤_</a> <a id="2537" href="UF.HedbergApplications.html#2537" class="Bound">≤-prop-valued</a> <a id="2551" href="UF.HedbergApplications.html#2551" class="Bound">≤-refl</a> <a id="2558" href="UF.HedbergApplications.html#2558" class="Bound">≤-anti</a>
 <a id="2566" class="Symbol">=</a> <a id="2568" href="UF.HedbergApplications.html#1709" class="Function">reflexive-prop-valued-relation-that-implies-equality-gives-set</a>
    <a id="2635" class="Symbol">(λ</a> <a id="2638" href="UF.HedbergApplications.html#2638" class="Bound">x</a> <a id="2640" href="UF.HedbergApplications.html#2640" class="Bound">y</a> <a id="2642" class="Symbol">→</a> <a id="2644" class="Symbol">(</a><a id="2645" href="UF.HedbergApplications.html#2638" class="Bound">x</a> <a id="2647" href="UF.HedbergApplications.html#2533" class="Bound Operator">≤</a> <a id="2649" href="UF.HedbergApplications.html#2640" class="Bound">y</a><a id="2650" class="Symbol">)</a> <a id="2652" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2654" class="Symbol">(</a><a id="2655" href="UF.HedbergApplications.html#2640" class="Bound">y</a> <a id="2657" href="UF.HedbergApplications.html#2533" class="Bound Operator">≤</a> <a id="2659" href="UF.HedbergApplications.html#2638" class="Bound">x</a><a id="2660" class="Symbol">))</a>
    <a id="2667" class="Symbol">(λ</a> <a id="2670" href="UF.HedbergApplications.html#2670" class="Bound">x</a> <a id="2672" href="UF.HedbergApplications.html#2672" class="Bound">y</a> <a id="2674" class="Symbol">→</a> <a id="2676" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="2686" class="Symbol">(</a><a id="2687" href="UF.HedbergApplications.html#2537" class="Bound">≤-prop-valued</a> <a id="2701" href="UF.HedbergApplications.html#2670" class="Bound">x</a> <a id="2703" href="UF.HedbergApplications.html#2672" class="Bound">y</a><a id="2704" class="Symbol">)</a> <a id="2706" class="Symbol">(</a><a id="2707" href="UF.HedbergApplications.html#2537" class="Bound">≤-prop-valued</a> <a id="2721" href="UF.HedbergApplications.html#2672" class="Bound">y</a> <a id="2723" href="UF.HedbergApplications.html#2670" class="Bound">x</a><a id="2724" class="Symbol">))</a>
    <a id="2731" class="Symbol">(λ</a> <a id="2734" href="UF.HedbergApplications.html#2734" class="Bound">x</a> <a id="2736" class="Symbol">→</a> <a id="2738" href="UF.HedbergApplications.html#2551" class="Bound">≤-refl</a> <a id="2745" href="UF.HedbergApplications.html#2734" class="Bound">x</a> <a id="2747" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2749" href="UF.HedbergApplications.html#2551" class="Bound">≤-refl</a> <a id="2756" href="UF.HedbergApplications.html#2734" class="Bound">x</a><a id="2757" class="Symbol">)</a>
    <a id="2763" class="Symbol">(λ</a> <a id="2766" href="UF.HedbergApplications.html#2766" class="Bound">x</a> <a id="2768" href="UF.HedbergApplications.html#2768" class="Bound">y</a> <a id="2770" class="Symbol">(</a><a id="2771" href="UF.HedbergApplications.html#2771" class="Bound">l</a> <a id="2773" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2775" href="UF.HedbergApplications.html#2775" class="Bound">m</a><a id="2776" class="Symbol">)</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="UF.HedbergApplications.html#2558" class="Bound">≤-anti</a> <a id="2787" href="UF.HedbergApplications.html#2766" class="Bound">x</a> <a id="2789" href="UF.HedbergApplications.html#2768" class="Bound">y</a> <a id="2791" href="UF.HedbergApplications.html#2771" class="Bound">l</a> <a id="2793" href="UF.HedbergApplications.html#2775" class="Bound">m</a><a id="2794" class="Symbol">)</a>

<a id="2797" class="Markup">\end{code}</a><a id="2807" class="Background">
</a></pre></body></html>

==> anc/html/UF.ImageAndSurjection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.ImageAndSurjection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo.

</a><a id="18" class="Markup">\begin{code}</a>

<a id="32" class="Symbol">{-#</a> <a id="36" class="Keyword">OPTIONS</a> <a id="44" class="Pragma">--safe</a> <a id="51" class="Pragma">--without-K</a> <a id="63" class="Symbol">#-}</a>

<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>

<a id="94" class="Keyword">module</a> <a id="101" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="123" class="Symbol">(</a><a id="124" href="UF.ImageAndSurjection.html#124" class="Bound">pt</a> <a id="127" class="Symbol">:</a> <a id="129" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="160" class="Symbol">)</a> <a id="162" class="Keyword">where</a>

<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="UF.Base.html" class="Module">UF.Base</a>
<a id="214" class="Keyword">open</a> <a id="219" class="Keyword">import</a> <a id="226" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="UF.Subsingletons-Properties.html" class="Module">UF.Subsingletons-Properties</a>

<a id="522" class="Markup">\end{code}</a><a id="532" class="Background">

A main application of propositional truncations is to be able to
define images and surjections:

</a><a id="631" class="Markup">\begin{code}</a>

<a id="645" class="Keyword">open</a> <a id="650" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="674" href="UF.ImageAndSurjection.html#124" class="Bound">pt</a>

<a id="_∈image_"></a><a id="678" href="UF.ImageAndSurjection.html#678" class="Function Operator">_∈image_</a> <a id="687" class="Symbol">:</a> <a id="689" class="Symbol">{</a><a id="690" href="UF.ImageAndSurjection.html#690" class="Bound">X</a> <a id="692" class="Symbol">:</a> <a id="694" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="696" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="698" class="Symbol">}</a> <a id="700" class="Symbol">{</a><a id="701" href="UF.ImageAndSurjection.html#701" class="Bound">Y</a> <a id="703" class="Symbol">:</a> <a id="705" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="707" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="709" class="Symbol">}</a> <a id="711" class="Symbol">→</a> <a id="713" href="UF.ImageAndSurjection.html#701" class="Bound">Y</a> <a id="715" class="Symbol">→</a> <a id="717" class="Symbol">(</a><a id="718" href="UF.ImageAndSurjection.html#690" class="Bound">X</a> <a id="720" class="Symbol">→</a> <a id="722" href="UF.ImageAndSurjection.html#701" class="Bound">Y</a><a id="723" class="Symbol">)</a> <a id="725" class="Symbol">→</a> <a id="727" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="729" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="731" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="733" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="735" href="UF.ImageAndSurjection.html#735" class="Bound">y</a> <a id="737" href="UF.ImageAndSurjection.html#678" class="Function Operator">∈image</a> <a id="744" href="UF.ImageAndSurjection.html#744" class="Bound">f</a> <a id="746" class="Symbol">=</a> <a id="748" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="750" href="UF.ImageAndSurjection.html#750" class="Bound">x</a> <a id="752" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="754" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="761" href="UF.ImageAndSurjection.html#744" class="Bound">f</a> <a id="763" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="765" href="UF.ImageAndSurjection.html#744" class="Bound">f</a> <a id="767" href="UF.ImageAndSurjection.html#750" class="Bound">x</a> <a id="769" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="771" href="UF.ImageAndSurjection.html#735" class="Bound">y</a>

<a id="being-in-the-image-is-prop"></a><a id="774" href="UF.ImageAndSurjection.html#774" class="Function">being-in-the-image-is-prop</a> <a id="801" class="Symbol">:</a> <a id="803" class="Symbol">{</a><a id="804" href="UF.ImageAndSurjection.html#804" class="Bound">X</a> <a id="806" class="Symbol">:</a> <a id="808" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="810" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="812" class="Symbol">}</a> <a id="814" class="Symbol">{</a><a id="815" href="UF.ImageAndSurjection.html#815" class="Bound">Y</a> <a id="817" class="Symbol">:</a> <a id="819" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="821" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="823" class="Symbol">}</a> <a id="825" class="Symbol">(</a><a id="826" href="UF.ImageAndSurjection.html#826" class="Bound">y</a> <a id="828" class="Symbol">:</a> <a id="830" href="UF.ImageAndSurjection.html#815" class="Bound">Y</a><a id="831" class="Symbol">)</a> <a id="833" class="Symbol">(</a><a id="834" href="UF.ImageAndSurjection.html#834" class="Bound">f</a> <a id="836" class="Symbol">:</a> <a id="838" href="UF.ImageAndSurjection.html#804" class="Bound">X</a> <a id="840" class="Symbol">→</a> <a id="842" href="UF.ImageAndSurjection.html#815" class="Bound">Y</a><a id="843" class="Symbol">)</a>
                           <a id="872" class="Symbol">→</a> <a id="874" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="882" class="Symbol">(</a><a id="883" href="UF.ImageAndSurjection.html#826" class="Bound">y</a> <a id="885" href="UF.ImageAndSurjection.html#678" class="Function Operator">∈image</a> <a id="892" href="UF.ImageAndSurjection.html#834" class="Bound">f</a><a id="893" class="Symbol">)</a>
<a id="895" href="UF.ImageAndSurjection.html#774" class="Function">being-in-the-image-is-prop</a> <a id="922" href="UF.ImageAndSurjection.html#922" class="Bound">y</a> <a id="924" href="UF.ImageAndSurjection.html#924" class="Bound">f</a> <a id="926" class="Symbol">=</a> <a id="928" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a>

<a id="image"></a><a id="939" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="945" class="Symbol">:</a> <a id="947" class="Symbol">{</a><a id="948" href="UF.ImageAndSurjection.html#948" class="Bound">X</a> <a id="950" class="Symbol">:</a> <a id="952" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="954" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="956" class="Symbol">}</a> <a id="958" class="Symbol">{</a><a id="959" href="UF.ImageAndSurjection.html#959" class="Bound">Y</a> <a id="961" class="Symbol">:</a> <a id="963" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="965" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="967" class="Symbol">}</a> <a id="969" class="Symbol">→</a> <a id="971" class="Symbol">(</a><a id="972" href="UF.ImageAndSurjection.html#948" class="Bound">X</a> <a id="974" class="Symbol">→</a> <a id="976" href="UF.ImageAndSurjection.html#959" class="Bound">Y</a><a id="977" class="Symbol">)</a> <a id="979" class="Symbol">→</a> <a id="981" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="983" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="985" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="987" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="989" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="995" href="UF.ImageAndSurjection.html#995" class="Bound">f</a> <a id="997" class="Symbol">=</a> <a id="999" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1001" href="UF.ImageAndSurjection.html#1001" class="Bound">y</a> <a id="1003" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1005" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="1014" href="UF.ImageAndSurjection.html#995" class="Bound">f</a> <a id="1016" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1018" href="UF.ImageAndSurjection.html#1001" class="Bound">y</a> <a id="1020" href="UF.ImageAndSurjection.html#678" class="Function Operator">∈image</a> <a id="1027" href="UF.ImageAndSurjection.html#995" class="Bound">f</a>

<a id="complement-of-image"></a><a id="1030" href="UF.ImageAndSurjection.html#1030" class="Function">complement-of-image</a> <a id="1050" class="Symbol">:</a> <a id="1052" class="Symbol">{</a><a id="1053" href="UF.ImageAndSurjection.html#1053" class="Bound">X</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1059" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1061" class="Symbol">}</a> <a id="1063" class="Symbol">{</a><a id="1064" href="UF.ImageAndSurjection.html#1064" class="Bound">Y</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1070" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1072" class="Symbol">}</a> <a id="1074" class="Symbol">→</a> <a id="1076" class="Symbol">(</a><a id="1077" href="UF.ImageAndSurjection.html#1053" class="Bound">X</a> <a id="1079" class="Symbol">→</a> <a id="1081" href="UF.ImageAndSurjection.html#1064" class="Bound">Y</a><a id="1082" class="Symbol">)</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1088" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1090" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1092" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1094" href="UF.ImageAndSurjection.html#1030" class="Function">complement-of-image</a> <a id="1114" href="UF.ImageAndSurjection.html#1114" class="Bound">f</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1120" href="UF.ImageAndSurjection.html#1120" class="Bound">y</a> <a id="1122" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1124" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="1133" href="UF.ImageAndSurjection.html#1114" class="Bound">f</a> <a id="1135" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1137" href="MLTT.Negation.html#278" class="Function Operator">¬</a><a id="1138" class="Symbol">(</a><a id="1139" href="UF.ImageAndSurjection.html#1120" class="Bound">y</a> <a id="1141" href="UF.ImageAndSurjection.html#678" class="Function Operator">∈image</a> <a id="1148" href="UF.ImageAndSurjection.html#1114" class="Bound">f</a><a id="1149" class="Symbol">)</a>

<a id="restriction"></a><a id="1152" href="UF.ImageAndSurjection.html#1152" class="Function">restriction</a> <a id="1164" class="Symbol">:</a> <a id="1166" class="Symbol">{</a><a id="1167" href="UF.ImageAndSurjection.html#1167" class="Bound">X</a> <a id="1169" class="Symbol">:</a> <a id="1171" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1173" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1175" class="Symbol">}</a> <a id="1177" class="Symbol">{</a><a id="1178" href="UF.ImageAndSurjection.html#1178" class="Bound">Y</a> <a id="1180" class="Symbol">:</a> <a id="1182" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1184" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1186" class="Symbol">}</a> <a id="1188" class="Symbol">(</a><a id="1189" href="UF.ImageAndSurjection.html#1189" class="Bound">f</a> <a id="1191" class="Symbol">:</a> <a id="1193" href="UF.ImageAndSurjection.html#1167" class="Bound">X</a> <a id="1195" class="Symbol">→</a> <a id="1197" href="UF.ImageAndSurjection.html#1178" class="Bound">Y</a><a id="1198" class="Symbol">)</a>
            <a id="1212" class="Symbol">→</a> <a id="1214" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="1220" href="UF.ImageAndSurjection.html#1189" class="Bound">f</a> <a id="1222" class="Symbol">→</a> <a id="1224" href="UF.ImageAndSurjection.html#1178" class="Bound">Y</a>
<a id="1226" href="UF.ImageAndSurjection.html#1152" class="Function">restriction</a> <a id="1238" href="UF.ImageAndSurjection.html#1238" class="Bound">f</a> <a id="1240" class="Symbol">(</a><a id="1241" href="UF.ImageAndSurjection.html#1241" class="Bound">y</a> <a id="1243" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1245" class="Symbol">_)</a> <a id="1248" class="Symbol">=</a> <a id="1250" href="UF.ImageAndSurjection.html#1241" class="Bound">y</a>

<a id="corestriction"></a><a id="1253" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="1267" class="Symbol">:</a> <a id="1269" class="Symbol">{</a><a id="1270" href="UF.ImageAndSurjection.html#1270" class="Bound">X</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1276" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1278" class="Symbol">}</a> <a id="1280" class="Symbol">{</a><a id="1281" href="UF.ImageAndSurjection.html#1281" class="Bound">Y</a> <a id="1283" class="Symbol">:</a> <a id="1285" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1287" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1289" class="Symbol">}</a> <a id="1291" class="Symbol">(</a><a id="1292" href="UF.ImageAndSurjection.html#1292" class="Bound">f</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="UF.ImageAndSurjection.html#1270" class="Bound">X</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="UF.ImageAndSurjection.html#1281" class="Bound">Y</a><a id="1301" class="Symbol">)</a>
              <a id="1317" class="Symbol">→</a> <a id="1319" href="UF.ImageAndSurjection.html#1270" class="Bound">X</a> <a id="1321" class="Symbol">→</a> <a id="1323" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="1329" href="UF.ImageAndSurjection.html#1292" class="Bound">f</a>
<a id="1331" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="1345" href="UF.ImageAndSurjection.html#1345" class="Bound">f</a> <a id="1347" href="UF.ImageAndSurjection.html#1347" class="Bound">x</a> <a id="1349" class="Symbol">=</a> <a id="1351" href="UF.ImageAndSurjection.html#1345" class="Bound">f</a> <a id="1353" href="UF.ImageAndSurjection.html#1347" class="Bound">x</a> <a id="1355" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1357" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="1359" href="UF.ImageAndSurjection.html#1347" class="Bound">x</a> <a id="1361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1363" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1368" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

<a id="image-factorization"></a><a id="1371" href="UF.ImageAndSurjection.html#1371" class="Function">image-factorization</a> <a id="1391" class="Symbol">:</a> <a id="1393" class="Symbol">{</a><a id="1394" href="UF.ImageAndSurjection.html#1394" class="Bound">X</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1400" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1402" class="Symbol">}</a> <a id="1404" class="Symbol">{</a><a id="1405" href="UF.ImageAndSurjection.html#1405" class="Bound">Y</a> <a id="1407" class="Symbol">:</a> <a id="1409" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1411" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1413" class="Symbol">}</a> <a id="1415" class="Symbol">(</a><a id="1416" href="UF.ImageAndSurjection.html#1416" class="Bound">f</a> <a id="1418" class="Symbol">:</a> <a id="1420" href="UF.ImageAndSurjection.html#1394" class="Bound">X</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="UF.ImageAndSurjection.html#1405" class="Bound">Y</a><a id="1425" class="Symbol">)</a>
                    <a id="1447" class="Symbol">→</a> <a id="1449" href="UF.ImageAndSurjection.html#1416" class="Bound">f</a> <a id="1451" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1453" href="UF.ImageAndSurjection.html#1152" class="Function">restriction</a> <a id="1465" href="UF.ImageAndSurjection.html#1416" class="Bound">f</a> <a id="1467" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1469" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="1483" href="UF.ImageAndSurjection.html#1416" class="Bound">f</a>
<a id="1485" href="UF.ImageAndSurjection.html#1371" class="Function">image-factorization</a> <a id="1505" href="UF.ImageAndSurjection.html#1505" class="Bound">f</a> <a id="1507" href="UF.ImageAndSurjection.html#1507" class="Bound">x</a> <a id="1509" class="Symbol">=</a> <a id="1511" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="restrictions-are-embeddings"></a><a id="1517" href="UF.ImageAndSurjection.html#1517" class="Function">restrictions-are-embeddings</a> <a id="1545" class="Symbol">:</a> <a id="1547" class="Symbol">{</a><a id="1548" href="UF.ImageAndSurjection.html#1548" class="Bound">X</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1554" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1556" class="Symbol">}</a> <a id="1558" class="Symbol">{</a><a id="1559" href="UF.ImageAndSurjection.html#1559" class="Bound">Y</a> <a id="1561" class="Symbol">:</a> <a id="1563" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1565" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1567" class="Symbol">}</a> <a id="1569" class="Symbol">(</a><a id="1570" href="UF.ImageAndSurjection.html#1570" class="Bound">f</a> <a id="1572" class="Symbol">:</a> <a id="1574" href="UF.ImageAndSurjection.html#1548" class="Bound">X</a> <a id="1576" class="Symbol">→</a> <a id="1578" href="UF.ImageAndSurjection.html#1559" class="Bound">Y</a><a id="1579" class="Symbol">)</a>
                            <a id="1609" class="Symbol">→</a> <a id="1611" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="1624" class="Symbol">(</a><a id="1625" href="UF.ImageAndSurjection.html#1152" class="Function">restriction</a> <a id="1637" href="UF.ImageAndSurjection.html#1570" class="Bound">f</a><a id="1638" class="Symbol">)</a>
<a id="1640" href="UF.ImageAndSurjection.html#1517" class="Function">restrictions-are-embeddings</a> <a id="1668" href="UF.ImageAndSurjection.html#1668" class="Bound">f</a> <a id="1670" class="Symbol">=</a> <a id="1672" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="1689" class="Symbol">(λ</a> <a id="1692" href="UF.ImageAndSurjection.html#1692" class="Bound">y</a> <a id="1694" class="Symbol">→</a> <a id="1696" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a><a id="1706" class="Symbol">)</a>

<a id="is-surjection"></a><a id="1709" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="1723" class="Symbol">:</a> <a id="1725" class="Symbol">{</a><a id="1726" href="UF.ImageAndSurjection.html#1726" class="Bound">X</a> <a id="1728" class="Symbol">:</a> <a id="1730" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1732" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1734" class="Symbol">}</a> <a id="1736" class="Symbol">{</a><a id="1737" href="UF.ImageAndSurjection.html#1737" class="Bound">Y</a> <a id="1739" class="Symbol">:</a> <a id="1741" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1743" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1745" class="Symbol">}</a> <a id="1747" class="Symbol">→</a> <a id="1749" class="Symbol">(</a><a id="1750" href="UF.ImageAndSurjection.html#1726" class="Bound">X</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="UF.ImageAndSurjection.html#1737" class="Bound">Y</a><a id="1755" class="Symbol">)</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1761" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1763" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1765" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1767" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="1781" href="UF.ImageAndSurjection.html#1781" class="Bound">f</a> <a id="1783" class="Symbol">=</a> <a id="1785" class="Symbol">∀</a> <a id="1787" href="UF.ImageAndSurjection.html#1787" class="Bound">y</a> <a id="1789" class="Symbol">→</a> <a id="1791" href="UF.ImageAndSurjection.html#1787" class="Bound">y</a> <a id="1793" href="UF.ImageAndSurjection.html#678" class="Function Operator">∈image</a> <a id="1800" href="UF.ImageAndSurjection.html#1781" class="Bound">f</a>

<a id="being-surjection-is-prop"></a><a id="1803" href="UF.ImageAndSurjection.html#1803" class="Function">being-surjection-is-prop</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="UF.FunExt.html#996" class="Function">FunExt</a>
                         <a id="1862" class="Symbol">→</a> <a id="1864" class="Symbol">{</a><a id="1865" href="UF.ImageAndSurjection.html#1865" class="Bound">X</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1871" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1873" class="Symbol">}</a> <a id="1875" class="Symbol">{</a><a id="1876" href="UF.ImageAndSurjection.html#1876" class="Bound">Y</a> <a id="1878" class="Symbol">:</a> <a id="1880" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1882" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1884" class="Symbol">}</a> <a id="1886" class="Symbol">(</a><a id="1887" href="UF.ImageAndSurjection.html#1887" class="Bound">f</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="UF.ImageAndSurjection.html#1865" class="Bound">X</a> <a id="1893" class="Symbol">→</a> <a id="1895" href="UF.ImageAndSurjection.html#1876" class="Bound">Y</a><a id="1896" class="Symbol">)</a>
                         <a id="1923" class="Symbol">→</a> <a id="1925" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1933" class="Symbol">(</a><a id="1934" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="1948" href="UF.ImageAndSurjection.html#1887" class="Bound">f</a><a id="1949" class="Symbol">)</a>
<a id="1951" href="UF.ImageAndSurjection.html#1803" class="Function">being-surjection-is-prop</a> <a id="1976" href="UF.ImageAndSurjection.html#1976" class="Bound">fe</a> <a id="1979" href="UF.ImageAndSurjection.html#1979" class="Bound">f</a> <a id="1981" class="Symbol">=</a> <a id="1983" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="1993" class="Symbol">(</a><a id="1994" href="UF.ImageAndSurjection.html#1976" class="Bound">fe</a> <a id="1997" class="Symbol">_</a> <a id="1999" class="Symbol">_)</a> <a id="2002" class="Symbol">(λ</a> <a id="2005" href="UF.ImageAndSurjection.html#2005" class="Bound">y</a> <a id="2007" class="Symbol">→</a> <a id="2009" href="UF.ImageAndSurjection.html#774" class="Function">being-in-the-image-is-prop</a> <a id="2036" href="UF.ImageAndSurjection.html#2005" class="Bound">y</a> <a id="2038" href="UF.ImageAndSurjection.html#1979" class="Bound">f</a><a id="2039" class="Symbol">)</a>


<a id="corestrictions-are-surjections"></a><a id="2043" href="UF.ImageAndSurjection.html#2043" class="Function">corestrictions-are-surjections</a> <a id="2074" class="Symbol">:</a> <a id="2076" class="Symbol">{</a><a id="2077" href="UF.ImageAndSurjection.html#2077" class="Bound">X</a> <a id="2079" class="Symbol">:</a> <a id="2081" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2083" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2085" class="Symbol">}</a> <a id="2087" class="Symbol">{</a><a id="2088" href="UF.ImageAndSurjection.html#2088" class="Bound">Y</a> <a id="2090" class="Symbol">:</a> <a id="2092" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2094" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2096" class="Symbol">}</a> <a id="2098" class="Symbol">(</a><a id="2099" href="UF.ImageAndSurjection.html#2099" class="Bound">f</a> <a id="2101" class="Symbol">:</a> <a id="2103" href="UF.ImageAndSurjection.html#2077" class="Bound">X</a> <a id="2105" class="Symbol">→</a> <a id="2107" href="UF.ImageAndSurjection.html#2088" class="Bound">Y</a><a id="2108" class="Symbol">)</a>
                               <a id="2141" class="Symbol">→</a> <a id="2143" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="2157" class="Symbol">(</a><a id="2158" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="2172" href="UF.ImageAndSurjection.html#2099" class="Bound">f</a><a id="2173" class="Symbol">)</a>
<a id="2175" href="UF.ImageAndSurjection.html#2043" class="Function">corestrictions-are-surjections</a> <a id="2206" href="UF.ImageAndSurjection.html#2206" class="Bound">f</a> <a id="2208" class="Symbol">(</a><a id="2209" href="UF.ImageAndSurjection.html#2209" class="Bound">y</a> <a id="2211" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2213" href="UF.ImageAndSurjection.html#2213" class="Bound">s</a><a id="2214" class="Symbol">)</a> <a id="2216" class="Symbol">=</a> <a id="2218" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="2229" href="UF.ImageAndSurjection.html#2242" class="Function">g</a> <a id="2231" href="UF.ImageAndSurjection.html#2213" class="Bound">s</a>
 <a id="2234" class="Keyword">where</a>
  <a id="2242" href="UF.ImageAndSurjection.html#2242" class="Function">g</a> <a id="2244" class="Symbol">:</a> <a id="2246" class="Symbol">(</a><a id="2247" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2249" href="UF.ImageAndSurjection.html#2249" class="Bound">x</a> <a id="2251" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2253" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="2260" href="UF.ImageAndSurjection.html#2206" class="Bound">f</a> <a id="2262" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2264" href="UF.ImageAndSurjection.html#2206" class="Bound">f</a> <a id="2266" href="UF.ImageAndSurjection.html#2249" class="Bound">x</a> <a id="2268" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2270" href="UF.ImageAndSurjection.html#2209" class="Bound">y</a><a id="2271" class="Symbol">)</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2277" href="UF.ImageAndSurjection.html#2277" class="Bound">x</a> <a id="2279" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2281" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="2288" href="UF.ImageAndSurjection.html#2206" class="Bound">f</a> <a id="2290" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2292" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="2306" href="UF.ImageAndSurjection.html#2206" class="Bound">f</a> <a id="2308" href="UF.ImageAndSurjection.html#2277" class="Bound">x</a> <a id="2310" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2312" class="Symbol">(</a><a id="2313" href="UF.ImageAndSurjection.html#2209" class="Bound">y</a> <a id="2315" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2317" href="UF.ImageAndSurjection.html#2213" class="Bound">s</a><a id="2318" class="Symbol">)</a>
  <a id="2322" href="UF.ImageAndSurjection.html#2242" class="Function">g</a> <a id="2324" class="Symbol">(</a><a id="2325" href="UF.ImageAndSurjection.html#2325" class="Bound">x</a> <a id="2327" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2329" href="UF.ImageAndSurjection.html#2329" class="Bound">p</a><a id="2330" class="Symbol">)</a> <a id="2332" class="Symbol">=</a> <a id="2334" href="UF.ImageAndSurjection.html#2325" class="Bound">x</a> <a id="2336" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2338" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="2345" class="Symbol">(</a><a id="2346" href="UF.ImageAndSurjection.html#2329" class="Bound">p</a> <a id="2348" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2350" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="2361" class="Symbol">_</a> <a id="2363" class="Symbol">_)</a>

<a id="id-is-surjection"></a><a id="2367" href="UF.ImageAndSurjection.html#2367" class="Function">id-is-surjection</a> <a id="2384" class="Symbol">:</a> <a id="2386" class="Symbol">{</a><a id="2387" href="UF.ImageAndSurjection.html#2387" class="Bound">X</a> <a id="2389" class="Symbol">:</a> <a id="2391" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2393" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2395" class="Symbol">}</a> <a id="2397" class="Symbol">→</a> <a id="2399" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="2413" class="Symbol">(</a><a id="2414" href="MLTT.Pi.html#478" class="Function">𝑖𝑑</a> <a id="2417" href="UF.ImageAndSurjection.html#2387" class="Bound">X</a><a id="2418" class="Symbol">)</a>
<a id="2420" href="UF.ImageAndSurjection.html#2367" class="Function">id-is-surjection</a> <a id="2437" class="Symbol">=</a> <a id="2439" class="Symbol">λ</a> <a id="2441" href="UF.ImageAndSurjection.html#2441" class="Bound">y</a> <a id="2443" class="Symbol">→</a> <a id="2445" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="2447" href="UF.ImageAndSurjection.html#2441" class="Bound">y</a> <a id="2449" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2451" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2456" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

<a id="_↠_"></a><a id="2459" href="UF.ImageAndSurjection.html#2459" class="Function Operator">_↠_</a> <a id="2463" class="Symbol">:</a> <a id="2465" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2467" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2469" class="Symbol">→</a> <a id="2471" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2473" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2475" class="Symbol">→</a> <a id="2477" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2479" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2481" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2483" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2485" href="UF.ImageAndSurjection.html#2485" class="Bound">X</a> <a id="2487" href="UF.ImageAndSurjection.html#2459" class="Function Operator">↠</a> <a id="2489" href="UF.ImageAndSurjection.html#2489" class="Bound">Y</a> <a id="2491" class="Symbol">=</a> <a id="2493" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2495" href="UF.ImageAndSurjection.html#2495" class="Bound">f</a> <a id="2497" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2499" class="Symbol">(</a><a id="2500" href="UF.ImageAndSurjection.html#2485" class="Bound">X</a> <a id="2502" class="Symbol">→</a> <a id="2504" href="UF.ImageAndSurjection.html#2489" class="Bound">Y</a><a id="2505" class="Symbol">)</a> <a id="2507" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2509" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="2523" href="UF.ImageAndSurjection.html#2495" class="Bound">f</a>

<a id="⌞_⌟"></a><a id="2526" href="UF.ImageAndSurjection.html#2526" class="Function Operator">⌞_⌟</a> <a id="2530" class="Symbol">:</a> <a id="2532" class="Symbol">{</a><a id="2533" href="UF.ImageAndSurjection.html#2533" class="Bound">X</a> <a id="2535" class="Symbol">:</a> <a id="2537" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2539" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2541" class="Symbol">}</a> <a id="2543" class="Symbol">{</a><a id="2544" href="UF.ImageAndSurjection.html#2544" class="Bound">Y</a> <a id="2546" class="Symbol">:</a> <a id="2548" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2550" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2552" class="Symbol">}</a> <a id="2554" class="Symbol">→</a> <a id="2556" class="Symbol">(</a><a id="2557" href="UF.ImageAndSurjection.html#2533" class="Bound">X</a> <a id="2559" href="UF.ImageAndSurjection.html#2459" class="Function Operator">↠</a> <a id="2561" href="UF.ImageAndSurjection.html#2544" class="Bound">Y</a><a id="2562" class="Symbol">)</a> <a id="2564" class="Symbol">→</a> <a id="2566" class="Symbol">(</a><a id="2567" href="UF.ImageAndSurjection.html#2533" class="Bound">X</a> <a id="2569" class="Symbol">→</a> <a id="2571" href="UF.ImageAndSurjection.html#2544" class="Bound">Y</a><a id="2572" class="Symbol">)</a>
<a id="2574" href="UF.ImageAndSurjection.html#2526" class="Function Operator">⌞</a> <a id="2576" class="Symbol">(</a><a id="2577" href="UF.ImageAndSurjection.html#2577" class="Bound">f</a> <a id="2579" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2581" href="UF.ImageAndSurjection.html#2581" class="Bound">i</a><a id="2582" class="Symbol">)</a> <a id="2584" href="UF.ImageAndSurjection.html#2526" class="Function Operator">⌟</a> <a id="2586" class="Symbol">=</a> <a id="2588" href="UF.ImageAndSurjection.html#2577" class="Bound">f</a>

<a id="⌞⌟-is-surjection"></a><a id="2591" href="UF.ImageAndSurjection.html#2591" class="Function">⌞⌟-is-surjection</a> <a id="2608" class="Symbol">:</a> <a id="2610" class="Symbol">{</a><a id="2611" href="UF.ImageAndSurjection.html#2611" class="Bound">X</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2617" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2619" class="Symbol">}</a> <a id="2621" class="Symbol">{</a><a id="2622" href="UF.ImageAndSurjection.html#2622" class="Bound">Y</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2628" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2630" class="Symbol">}</a> <a id="2632" class="Symbol">(</a><a id="2633" href="UF.ImageAndSurjection.html#2633" class="Bound">𝓯</a> <a id="2635" class="Symbol">:</a> <a id="2637" href="UF.ImageAndSurjection.html#2611" class="Bound">X</a> <a id="2639" href="UF.ImageAndSurjection.html#2459" class="Function Operator">↠</a> <a id="2641" href="UF.ImageAndSurjection.html#2622" class="Bound">Y</a><a id="2642" class="Symbol">)</a> <a id="2644" class="Symbol">→</a> <a id="2646" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="2660" href="UF.ImageAndSurjection.html#2526" class="Function Operator">⌞</a> <a id="2662" href="UF.ImageAndSurjection.html#2633" class="Bound">𝓯</a> <a id="2664" href="UF.ImageAndSurjection.html#2526" class="Function Operator">⌟</a>
<a id="2666" href="UF.ImageAndSurjection.html#2591" class="Function">⌞⌟-is-surjection</a> <a id="2683" class="Symbol">(</a><a id="2684" href="UF.ImageAndSurjection.html#2684" class="Bound">f</a> <a id="2686" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2688" href="UF.ImageAndSurjection.html#2688" class="Bound">i</a><a id="2689" class="Symbol">)</a> <a id="2691" class="Symbol">=</a> <a id="2693" href="UF.ImageAndSurjection.html#2688" class="Bound">i</a>

<a id="_is-image-of_"></a><a id="2696" href="UF.ImageAndSurjection.html#2696" class="Function Operator">_is-image-of_</a> <a id="2710" class="Symbol">:</a> <a id="2712" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2716" class="Symbol">→</a> <a id="2718" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2722" class="Symbol">→</a> <a id="2724" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2726" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2728" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2730" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2732" href="UF.ImageAndSurjection.html#2732" class="Bound">Y</a> <a id="2734" href="UF.ImageAndSurjection.html#2696" class="Function Operator">is-image-of</a> <a id="2746" href="UF.ImageAndSurjection.html#2746" class="Bound">X</a> <a id="2748" class="Symbol">=</a> <a id="2750" href="UF.ImageAndSurjection.html#2746" class="Bound">X</a> <a id="2752" href="UF.ImageAndSurjection.html#2459" class="Function Operator">↠</a> <a id="2754" href="UF.ImageAndSurjection.html#2732" class="Bound">Y</a>

<a id="image-is-set"></a><a id="2757" href="UF.ImageAndSurjection.html#2757" class="Function">image-is-set</a> <a id="2770" class="Symbol">:</a> <a id="2772" class="Symbol">{</a><a id="2773" href="UF.ImageAndSurjection.html#2773" class="Bound">X</a> <a id="2775" class="Symbol">:</a> <a id="2777" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2779" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2781" class="Symbol">}</a> <a id="2783" class="Symbol">{</a><a id="2784" href="UF.ImageAndSurjection.html#2784" class="Bound">Y</a> <a id="2786" class="Symbol">:</a> <a id="2788" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2790" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2792" class="Symbol">}</a> <a id="2794" class="Symbol">(</a><a id="2795" href="UF.ImageAndSurjection.html#2795" class="Bound">f</a> <a id="2797" class="Symbol">:</a> <a id="2799" href="UF.ImageAndSurjection.html#2773" class="Bound">X</a> <a id="2801" class="Symbol">→</a> <a id="2803" href="UF.ImageAndSurjection.html#2784" class="Bound">Y</a><a id="2804" class="Symbol">)</a>
             <a id="2819" class="Symbol">→</a> <a id="2821" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2828" href="UF.ImageAndSurjection.html#2784" class="Bound">Y</a>
             <a id="2843" class="Symbol">→</a> <a id="2845" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2852" class="Symbol">(</a><a id="2853" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="2859" href="UF.ImageAndSurjection.html#2795" class="Bound">f</a><a id="2860" class="Symbol">)</a>
<a id="2862" href="UF.ImageAndSurjection.html#2757" class="Function">image-is-set</a> <a id="2875" href="UF.ImageAndSurjection.html#2875" class="Bound">f</a> <a id="2877" href="UF.ImageAndSurjection.html#2877" class="Bound">i</a> <a id="2879" class="Symbol">=</a> <a id="2881" href="UF.Sets-Properties.html#988" class="Function">subsets-of-sets-are-sets</a> <a id="2906" class="Symbol">_</a>
                    <a id="2928" class="Symbol">(λ</a> <a id="2931" href="UF.ImageAndSurjection.html#2931" class="Bound">y</a> <a id="2933" class="Symbol">→</a> <a id="2935" href="UF.ImageAndSurjection.html#2931" class="Bound">y</a> <a id="2937" href="UF.ImageAndSurjection.html#678" class="Function Operator">∈image</a> <a id="2944" href="UF.ImageAndSurjection.html#2875" class="Bound">f</a><a id="2945" class="Symbol">)</a> <a id="2947" href="UF.ImageAndSurjection.html#2877" class="Bound">i</a>
                    <a id="2969" class="Symbol">(</a><a id="2970" href="UF.ImageAndSurjection.html#774" class="Function">being-in-the-image-is-prop</a> <a id="2997" class="Symbol">_</a> <a id="2999" href="UF.ImageAndSurjection.html#2875" class="Bound">f</a><a id="3000" class="Symbol">)</a>

<a id="vv-equivs-are-surjections"></a><a id="3003" href="UF.ImageAndSurjection.html#3003" class="Function">vv-equivs-are-surjections</a> <a id="3029" class="Symbol">:</a> <a id="3031" class="Symbol">{</a><a id="3032" href="UF.ImageAndSurjection.html#3032" class="Bound">X</a> <a id="3034" class="Symbol">:</a> <a id="3036" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3038" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3040" class="Symbol">}</a> <a id="3042" class="Symbol">{</a><a id="3043" href="UF.ImageAndSurjection.html#3043" class="Bound">Y</a> <a id="3045" class="Symbol">:</a> <a id="3047" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3049" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3051" class="Symbol">}</a> <a id="3053" class="Symbol">(</a><a id="3054" href="UF.ImageAndSurjection.html#3054" class="Bound">f</a> <a id="3056" class="Symbol">:</a> <a id="3058" href="UF.ImageAndSurjection.html#3032" class="Bound">X</a> <a id="3060" class="Symbol">→</a> <a id="3062" href="UF.ImageAndSurjection.html#3043" class="Bound">Y</a><a id="3063" class="Symbol">)</a>
                          <a id="3091" class="Symbol">→</a> <a id="3093" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="3105" href="UF.ImageAndSurjection.html#3054" class="Bound">f</a>
                          <a id="3133" class="Symbol">→</a> <a id="3135" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="3149" href="UF.ImageAndSurjection.html#3054" class="Bound">f</a>
<a id="3151" href="UF.ImageAndSurjection.html#3003" class="Function">vv-equivs-are-surjections</a> <a id="3177" href="UF.ImageAndSurjection.html#3177" class="Bound">f</a> <a id="3179" href="UF.ImageAndSurjection.html#3179" class="Bound">i</a> <a id="3181" href="UF.ImageAndSurjection.html#3181" class="Bound">y</a> <a id="3183" class="Symbol">=</a>
 <a id="3186" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3190" class="Symbol">(</a><a id="3191" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="3206" href="UF.PropTrunc.html#1436" class="Function">the-singletons-are-the-inhabited-propositions</a> <a id="3252" class="Symbol">(</a><a id="3253" href="UF.ImageAndSurjection.html#3179" class="Bound">i</a> <a id="3255" href="UF.ImageAndSurjection.html#3181" class="Bound">y</a><a id="3256" class="Symbol">))</a>

<a id="surjective-embeddings-are-vv-equivs"></a><a id="3260" href="UF.ImageAndSurjection.html#3260" class="Function">surjective-embeddings-are-vv-equivs</a> <a id="3296" class="Symbol">:</a> <a id="3298" class="Symbol">{</a><a id="3299" href="UF.ImageAndSurjection.html#3299" class="Bound">X</a> <a id="3301" class="Symbol">:</a> <a id="3303" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3305" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3307" class="Symbol">}</a> <a id="3309" class="Symbol">{</a><a id="3310" href="UF.ImageAndSurjection.html#3310" class="Bound">Y</a> <a id="3312" class="Symbol">:</a> <a id="3314" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3316" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3318" class="Symbol">}</a> <a id="3320" class="Symbol">(</a><a id="3321" href="UF.ImageAndSurjection.html#3321" class="Bound">f</a> <a id="3323" class="Symbol">:</a> <a id="3325" href="UF.ImageAndSurjection.html#3299" class="Bound">X</a> <a id="3327" class="Symbol">→</a> <a id="3329" href="UF.ImageAndSurjection.html#3310" class="Bound">Y</a><a id="3330" class="Symbol">)</a>
                                    <a id="3368" class="Symbol">→</a> <a id="3370" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="3383" href="UF.ImageAndSurjection.html#3321" class="Bound">f</a>
                                    <a id="3421" class="Symbol">→</a> <a id="3423" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="3437" href="UF.ImageAndSurjection.html#3321" class="Bound">f</a>
                                    <a id="3475" class="Symbol">→</a> <a id="3477" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="3489" href="UF.ImageAndSurjection.html#3321" class="Bound">f</a>
<a id="3491" href="UF.ImageAndSurjection.html#3260" class="Function">surjective-embeddings-are-vv-equivs</a> <a id="3527" href="UF.ImageAndSurjection.html#3527" class="Bound">f</a> <a id="3529" href="UF.ImageAndSurjection.html#3529" class="Bound">e</a> <a id="3531" href="UF.ImageAndSurjection.html#3531" class="Bound">s</a> <a id="3533" href="UF.ImageAndSurjection.html#3533" class="Bound">y</a> <a id="3535" class="Symbol">=</a>
 <a id="3538" href="Notation.General.html#2824" class="Function">rl-implication</a> <a id="3553" href="UF.PropTrunc.html#1436" class="Function">the-singletons-are-the-inhabited-propositions</a> <a id="3599" class="Symbol">(</a><a id="3600" href="UF.ImageAndSurjection.html#3529" class="Bound">e</a> <a id="3602" href="UF.ImageAndSurjection.html#3533" class="Bound">y</a> <a id="3604" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3606" href="UF.ImageAndSurjection.html#3531" class="Bound">s</a> <a id="3608" href="UF.ImageAndSurjection.html#3533" class="Bound">y</a><a id="3609" class="Symbol">)</a>

<a id="surjective-embeddings-are-equivs"></a><a id="3612" href="UF.ImageAndSurjection.html#3612" class="Function">surjective-embeddings-are-equivs</a> <a id="3645" class="Symbol">:</a> <a id="3647" class="Symbol">{</a><a id="3648" href="UF.ImageAndSurjection.html#3648" class="Bound">X</a> <a id="3650" class="Symbol">:</a> <a id="3652" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3654" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3656" class="Symbol">}</a> <a id="3658" class="Symbol">{</a><a id="3659" href="UF.ImageAndSurjection.html#3659" class="Bound">Y</a> <a id="3661" class="Symbol">:</a> <a id="3663" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3665" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3667" class="Symbol">}</a> <a id="3669" class="Symbol">(</a><a id="3670" href="UF.ImageAndSurjection.html#3670" class="Bound">f</a> <a id="3672" class="Symbol">:</a> <a id="3674" href="UF.ImageAndSurjection.html#3648" class="Bound">X</a> <a id="3676" class="Symbol">→</a> <a id="3678" href="UF.ImageAndSurjection.html#3659" class="Bound">Y</a><a id="3679" class="Symbol">)</a>
                                 <a id="3714" class="Symbol">→</a> <a id="3716" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="3729" href="UF.ImageAndSurjection.html#3670" class="Bound">f</a>
                                 <a id="3764" class="Symbol">→</a> <a id="3766" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="3780" href="UF.ImageAndSurjection.html#3670" class="Bound">f</a>
                                 <a id="3815" class="Symbol">→</a> <a id="3817" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3826" href="UF.ImageAndSurjection.html#3670" class="Bound">f</a>
<a id="3828" href="UF.ImageAndSurjection.html#3612" class="Function">surjective-embeddings-are-equivs</a> <a id="3861" href="UF.ImageAndSurjection.html#3861" class="Bound">f</a> <a id="3863" href="UF.ImageAndSurjection.html#3863" class="Bound">e</a> <a id="3865" href="UF.ImageAndSurjection.html#3865" class="Bound">s</a> <a id="3867" class="Symbol">=</a>
 <a id="3870" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a> <a id="3891" href="UF.ImageAndSurjection.html#3861" class="Bound">f</a> <a id="3893" class="Symbol">(</a><a id="3894" href="UF.ImageAndSurjection.html#3260" class="Function">surjective-embeddings-are-vv-equivs</a> <a id="3930" href="UF.ImageAndSurjection.html#3861" class="Bound">f</a> <a id="3932" href="UF.ImageAndSurjection.html#3863" class="Bound">e</a> <a id="3934" href="UF.ImageAndSurjection.html#3865" class="Bound">s</a><a id="3935" class="Symbol">)</a>

<a id="vv-equiv-iff-embedding-and-surjection"></a><a id="3938" href="UF.ImageAndSurjection.html#3938" class="Function">vv-equiv-iff-embedding-and-surjection</a> <a id="3976" class="Symbol">:</a> <a id="3978" class="Symbol">{</a><a id="3979" href="UF.ImageAndSurjection.html#3979" class="Bound">X</a> <a id="3981" class="Symbol">:</a> <a id="3983" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3985" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3987" class="Symbol">}</a> <a id="3989" class="Symbol">{</a><a id="3990" href="UF.ImageAndSurjection.html#3990" class="Bound">Y</a> <a id="3992" class="Symbol">:</a> <a id="3994" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3996" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3998" class="Symbol">}</a> <a id="4000" class="Symbol">(</a><a id="4001" href="UF.ImageAndSurjection.html#4001" class="Bound">f</a> <a id="4003" class="Symbol">:</a> <a id="4005" href="UF.ImageAndSurjection.html#3979" class="Bound">X</a> <a id="4007" class="Symbol">→</a> <a id="4009" href="UF.ImageAndSurjection.html#3990" class="Bound">Y</a><a id="4010" class="Symbol">)</a>
                                      <a id="4050" class="Symbol">→</a> <a id="4052" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="4064" href="UF.ImageAndSurjection.html#4001" class="Bound">f</a>
                                      <a id="4104" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="4106" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="4119" href="UF.ImageAndSurjection.html#4001" class="Bound">f</a> <a id="4121" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4123" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="4137" href="UF.ImageAndSurjection.html#4001" class="Bound">f</a>
<a id="4139" href="UF.ImageAndSurjection.html#3938" class="Function">vv-equiv-iff-embedding-and-surjection</a> <a id="4177" href="UF.ImageAndSurjection.html#4177" class="Bound">f</a> <a id="4179" class="Symbol">=</a>
  <a id="4183" class="Symbol">(λ</a> <a id="4186" href="UF.ImageAndSurjection.html#4186" class="Bound">i</a> <a id="4188" class="Symbol">→</a> <a id="4190" href="UF.Embeddings.html#3254" class="Function">vv-equivs-are-embeddings</a> <a id="4215" href="UF.ImageAndSurjection.html#4177" class="Bound">f</a> <a id="4217" href="UF.ImageAndSurjection.html#4186" class="Bound">i</a> <a id="4219" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4221" href="UF.ImageAndSurjection.html#3003" class="Function">vv-equivs-are-surjections</a> <a id="4247" href="UF.ImageAndSurjection.html#4177" class="Bound">f</a> <a id="4249" href="UF.ImageAndSurjection.html#4186" class="Bound">i</a><a id="4250" class="Symbol">)</a> <a id="4252" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="4256" class="Symbol">(λ</a> <a id="4259" class="Symbol">(</a><a id="4260" href="UF.ImageAndSurjection.html#4260" class="Bound">e</a> <a id="4262" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4264" href="UF.ImageAndSurjection.html#4264" class="Bound">s</a><a id="4265" class="Symbol">)</a> <a id="4267" class="Symbol">→</a> <a id="4269" href="UF.ImageAndSurjection.html#3260" class="Function">surjective-embeddings-are-vv-equivs</a> <a id="4305" href="UF.ImageAndSurjection.html#4177" class="Bound">f</a> <a id="4307" href="UF.ImageAndSurjection.html#4260" class="Bound">e</a> <a id="4309" href="UF.ImageAndSurjection.html#4264" class="Bound">s</a><a id="4310" class="Symbol">)</a>

<a id="pt-is-surjection"></a><a id="4313" href="UF.ImageAndSurjection.html#4313" class="Function">pt-is-surjection</a> <a id="4330" class="Symbol">:</a> <a id="4332" class="Symbol">{</a><a id="4333" href="UF.ImageAndSurjection.html#4333" class="Bound">X</a> <a id="4335" class="Symbol">:</a> <a id="4337" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4339" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4341" class="Symbol">}</a> <a id="4343" class="Symbol">→</a> <a id="4345" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="4359" class="Symbol">(λ</a> <a id="4362" class="Symbol">(</a><a id="4363" href="UF.ImageAndSurjection.html#4363" class="Bound">x</a> <a id="4365" class="Symbol">:</a> <a id="4367" href="UF.ImageAndSurjection.html#4333" class="Bound">X</a><a id="4368" class="Symbol">)</a> <a id="4370" class="Symbol">→</a> <a id="4372" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="4374" href="UF.ImageAndSurjection.html#4363" class="Bound">x</a> <a id="4376" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="4377" class="Symbol">)</a>
<a id="4379" href="UF.ImageAndSurjection.html#4313" class="Function">pt-is-surjection</a> <a id="4396" href="UF.ImageAndSurjection.html#4396" class="Bound">t</a> <a id="4398" class="Symbol">=</a> <a id="4400" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="4407" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="4418" class="Symbol">(λ</a> <a id="4421" href="UF.ImageAndSurjection.html#4421" class="Bound">x</a> <a id="4423" class="Symbol">→</a> <a id="4425" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="4427" href="UF.ImageAndSurjection.html#4421" class="Bound">x</a> <a id="4429" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4431" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="4442" class="Symbol">(</a><a id="4443" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="4445" href="UF.ImageAndSurjection.html#4421" class="Bound">x</a> <a id="4447" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="4448" class="Symbol">)</a> <a id="4450" href="UF.ImageAndSurjection.html#4396" class="Bound">t</a> <a id="4452" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="4453" class="Symbol">)</a> <a id="4455" href="UF.ImageAndSurjection.html#4396" class="Bound">t</a>


<a id="NatΣ-is-surjection"></a><a id="4459" href="UF.ImageAndSurjection.html#4459" class="Function">NatΣ-is-surjection</a> <a id="4478" class="Symbol">:</a> <a id="4480" class="Symbol">{</a><a id="4481" href="UF.ImageAndSurjection.html#4481" class="Bound">X</a> <a id="4483" class="Symbol">:</a> <a id="4485" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4487" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4489" class="Symbol">}</a> <a id="4491" class="Symbol">(</a><a id="4492" href="UF.ImageAndSurjection.html#4492" class="Bound">A</a> <a id="4494" class="Symbol">:</a> <a id="4496" href="UF.ImageAndSurjection.html#4481" class="Bound">X</a> <a id="4498" class="Symbol">→</a> <a id="4500" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4502" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4504" class="Symbol">)</a> <a id="4506" class="Symbol">(</a><a id="4507" href="UF.ImageAndSurjection.html#4507" class="Bound">B</a> <a id="4509" class="Symbol">:</a> <a id="4511" href="UF.ImageAndSurjection.html#4481" class="Bound">X</a> <a id="4513" class="Symbol">→</a> <a id="4515" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4517" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4519" class="Symbol">)</a> <a id="4521" class="Symbol">(</a><a id="4522" href="UF.ImageAndSurjection.html#4522" class="Bound">ζ</a> <a id="4524" class="Symbol">:</a> <a id="4526" href="UF.Base.html#303" class="Function">Nat</a> <a id="4530" href="UF.ImageAndSurjection.html#4492" class="Bound">A</a> <a id="4532" href="UF.ImageAndSurjection.html#4507" class="Bound">B</a><a id="4533" class="Symbol">)</a>
                   <a id="4554" class="Symbol">→</a> <a id="4556" class="Symbol">((</a><a id="4558" href="UF.ImageAndSurjection.html#4558" class="Bound">x</a> <a id="4560" class="Symbol">:</a> <a id="4562" href="UF.ImageAndSurjection.html#4481" class="Bound">X</a><a id="4563" class="Symbol">)</a> <a id="4565" class="Symbol">→</a> <a id="4567" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="4581" class="Symbol">(</a><a id="4582" href="UF.ImageAndSurjection.html#4522" class="Bound">ζ</a> <a id="4584" href="UF.ImageAndSurjection.html#4558" class="Bound">x</a><a id="4585" class="Symbol">))</a>
                   <a id="4607" class="Symbol">→</a> <a id="4609" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="4623" class="Symbol">(</a><a id="4624" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="4629" href="UF.ImageAndSurjection.html#4522" class="Bound">ζ</a><a id="4630" class="Symbol">)</a>
<a id="4632" href="UF.ImageAndSurjection.html#4459" class="Function">NatΣ-is-surjection</a> <a id="4651" href="UF.ImageAndSurjection.html#4651" class="Bound">A</a> <a id="4653" href="UF.ImageAndSurjection.html#4653" class="Bound">B</a> <a id="4655" href="UF.ImageAndSurjection.html#4655" class="Bound">ζ</a> <a id="4657" href="UF.ImageAndSurjection.html#4657" class="Bound">i</a> <a id="4659" class="Symbol">(</a><a id="4660" href="UF.ImageAndSurjection.html#4660" class="Bound">x</a> <a id="4662" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4664" href="UF.ImageAndSurjection.html#4664" class="Bound">b</a><a id="4665" class="Symbol">)</a> <a id="4667" class="Symbol">=</a> <a id="4669" href="UF.ImageAndSurjection.html#4798" class="Function">γ</a>
 <a id="4672" class="Keyword">where</a>
  <a id="4680" href="UF.ImageAndSurjection.html#4680" class="Function">δ</a> <a id="4682" class="Symbol">:</a> <a id="4684" class="Symbol">(</a><a id="4685" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4687" href="UF.ImageAndSurjection.html#4687" class="Bound">a</a> <a id="4689" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4691" href="UF.ImageAndSurjection.html#4651" class="Bound">A</a> <a id="4693" href="UF.ImageAndSurjection.html#4660" class="Bound">x</a> <a id="4695" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4697" href="UF.ImageAndSurjection.html#4655" class="Bound">ζ</a> <a id="4699" href="UF.ImageAndSurjection.html#4660" class="Bound">x</a> <a id="4701" href="UF.ImageAndSurjection.html#4687" class="Bound">a</a> <a id="4703" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4705" href="UF.ImageAndSurjection.html#4664" class="Bound">b</a><a id="4706" class="Symbol">)</a>
    <a id="4712" class="Symbol">→</a> <a id="4714" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4716" href="UF.ImageAndSurjection.html#4716" class="Bound">(</a><a id="4717" href="UF.ImageAndSurjection.html#4717" class="Bound">x&#39;</a> <a id="4720" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4722" href="UF.ImageAndSurjection.html#4722" class="Bound">a</a><a id="4723" href="UF.ImageAndSurjection.html#4716" class="Bound">)</a> <a id="4725" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4727" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4729" href="UF.ImageAndSurjection.html#4651" class="Bound">A</a> <a id="4731" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4733" class="Symbol">(</a><a id="4734" href="UF.ImageAndSurjection.html#4717" class="Bound">x&#39;</a> <a id="4737" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4739" href="UF.ImageAndSurjection.html#4655" class="Bound">ζ</a> <a id="4741" href="UF.ImageAndSurjection.html#4717" class="Bound">x&#39;</a> <a id="4744" href="UF.ImageAndSurjection.html#4722" class="Bound">a</a><a id="4745" class="Symbol">)</a> <a id="4747" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4749" class="Symbol">(</a><a id="4750" href="UF.ImageAndSurjection.html#4660" class="Bound">x</a> <a id="4752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4754" href="UF.ImageAndSurjection.html#4664" class="Bound">b</a><a id="4755" class="Symbol">)</a>
  <a id="4759" href="UF.ImageAndSurjection.html#4680" class="Function">δ</a> <a id="4761" class="Symbol">(</a><a id="4762" href="UF.ImageAndSurjection.html#4762" class="Bound">a</a> <a id="4764" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4766" href="UF.ImageAndSurjection.html#4766" class="Bound">p</a><a id="4767" class="Symbol">)</a> <a id="4769" class="Symbol">=</a> <a id="4771" class="Symbol">(</a><a id="4772" href="UF.ImageAndSurjection.html#4660" class="Bound">x</a> <a id="4774" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4776" href="UF.ImageAndSurjection.html#4762" class="Bound">a</a><a id="4777" class="Symbol">)</a> <a id="4779" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4781" class="Symbol">(</a><a id="4782" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4785" class="Symbol">(</a><a id="4786" href="UF.ImageAndSurjection.html#4660" class="Bound">x</a> <a id="4788" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,_</a><a id="4790" class="Symbol">)</a> <a id="4792" href="UF.ImageAndSurjection.html#4766" class="Bound">p</a><a id="4793" class="Symbol">)</a>

  <a id="4798" href="UF.ImageAndSurjection.html#4798" class="Function">γ</a> <a id="4800" class="Symbol">:</a> <a id="4802" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="4804" href="UF.ImageAndSurjection.html#4804" class="Bound">(</a><a id="4805" href="UF.ImageAndSurjection.html#4805" class="Bound">x&#39;</a> <a id="4808" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4810" href="UF.ImageAndSurjection.html#4810" class="Bound">a</a><a id="4811" href="UF.ImageAndSurjection.html#4804" class="Bound">)</a> <a id="4813" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="4815" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4817" href="UF.ImageAndSurjection.html#4651" class="Bound">A</a> <a id="4819" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="4821" class="Symbol">(</a><a id="4822" href="UF.ImageAndSurjection.html#4805" class="Bound">x&#39;</a> <a id="4825" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4827" href="UF.ImageAndSurjection.html#4655" class="Bound">ζ</a> <a id="4829" href="UF.ImageAndSurjection.html#4805" class="Bound">x&#39;</a> <a id="4832" href="UF.ImageAndSurjection.html#4810" class="Bound">a</a><a id="4833" class="Symbol">)</a> <a id="4835" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4837" class="Symbol">(</a><a id="4838" href="UF.ImageAndSurjection.html#4660" class="Bound">x</a> <a id="4840" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4842" href="UF.ImageAndSurjection.html#4664" class="Bound">b</a><a id="4843" class="Symbol">)</a>
  <a id="4847" href="UF.ImageAndSurjection.html#4798" class="Function">γ</a> <a id="4849" class="Symbol">=</a> <a id="4851" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="4862" href="UF.ImageAndSurjection.html#4680" class="Function">δ</a> <a id="4864" class="Symbol">(</a><a id="4865" href="UF.ImageAndSurjection.html#4657" class="Bound">i</a> <a id="4867" href="UF.ImageAndSurjection.html#4660" class="Bound">x</a> <a id="4869" href="UF.ImageAndSurjection.html#4664" class="Bound">b</a><a id="4870" class="Symbol">)</a>

<a id="4873" class="Markup">\end{code}</a><a id="4883" class="Background">

TODO. The converse of the above holds.

Surjections can be characterized as follows, modulo size:

</a><a id="4984" class="Markup">\begin{code}</a>

<a id="Surjection-Induction"></a><a id="4998" href="UF.ImageAndSurjection.html#4998" class="Function">Surjection-Induction</a> <a id="5019" class="Symbol">:</a> <a id="5021" class="Symbol">∀</a> <a id="5023" class="Symbol">{</a><a id="5024" href="UF.ImageAndSurjection.html#5024" class="Bound">𝓦</a> <a id="5026" href="UF.ImageAndSurjection.html#5026" class="Bound">𝓤</a> <a id="5028" href="UF.ImageAndSurjection.html#5028" class="Bound">𝓥</a><a id="5029" class="Symbol">}</a> <a id="5031" class="Symbol">{</a><a id="5032" href="UF.ImageAndSurjection.html#5032" class="Bound">X</a> <a id="5034" class="Symbol">:</a> <a id="5036" href="UF.ImageAndSurjection.html#5026" class="Bound">𝓤</a> <a id="5038" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5040" class="Symbol">}</a> <a id="5042" class="Symbol">{</a><a id="5043" href="UF.ImageAndSurjection.html#5043" class="Bound">Y</a> <a id="5045" class="Symbol">:</a> <a id="5047" href="UF.ImageAndSurjection.html#5028" class="Bound">𝓥</a> <a id="5049" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5051" class="Symbol">}</a> <a id="5053" class="Symbol">→</a> <a id="5055" class="Symbol">(</a><a id="5056" href="UF.ImageAndSurjection.html#5032" class="Bound">X</a> <a id="5058" class="Symbol">→</a> <a id="5060" href="UF.ImageAndSurjection.html#5043" class="Bound">Y</a><a id="5061" class="Symbol">)</a> <a id="5063" class="Symbol">→</a> <a id="5065" href="UF.ImageAndSurjection.html#5026" class="Bound">𝓤</a> <a id="5067" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5069" href="UF.ImageAndSurjection.html#5028" class="Bound">𝓥</a> <a id="5071" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5073" href="UF.ImageAndSurjection.html#5024" class="Bound">𝓦</a> <a id="5075" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="5077" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="5079" href="UF.ImageAndSurjection.html#4998" class="Function">Surjection-Induction</a> <a id="5100" class="Symbol">{</a><a id="5101" href="UF.ImageAndSurjection.html#5101" class="Bound">𝓦</a><a id="5102" class="Symbol">}</a> <a id="5104" class="Symbol">{</a><a id="5105" href="UF.ImageAndSurjection.html#5105" class="Bound">𝓤</a><a id="5106" class="Symbol">}</a> <a id="5108" class="Symbol">{</a><a id="5109" href="UF.ImageAndSurjection.html#5109" class="Bound">𝓥</a><a id="5110" class="Symbol">}</a> <a id="5112" class="Symbol">{</a><a id="5113" href="UF.ImageAndSurjection.html#5113" class="Bound">X</a><a id="5114" class="Symbol">}</a> <a id="5116" class="Symbol">{</a><a id="5117" href="UF.ImageAndSurjection.html#5117" class="Bound">Y</a><a id="5118" class="Symbol">}</a> <a id="5120" href="UF.ImageAndSurjection.html#5120" class="Bound">f</a> <a id="5122" class="Symbol">=</a> <a id="5124" class="Symbol">(</a><a id="5125" href="UF.ImageAndSurjection.html#5125" class="Bound">P</a> <a id="5127" class="Symbol">:</a> <a id="5129" href="UF.ImageAndSurjection.html#5117" class="Bound">Y</a> <a id="5131" class="Symbol">→</a> <a id="5133" href="UF.ImageAndSurjection.html#5101" class="Bound">𝓦</a> <a id="5135" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5137" class="Symbol">)</a>
                                             <a id="5184" class="Symbol">→</a> <a id="5186" class="Symbol">((</a><a id="5188" href="UF.ImageAndSurjection.html#5188" class="Bound">y</a> <a id="5190" class="Symbol">:</a> <a id="5192" href="UF.ImageAndSurjection.html#5117" class="Bound">Y</a><a id="5193" class="Symbol">)</a> <a id="5195" class="Symbol">→</a> <a id="5197" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5205" class="Symbol">(</a><a id="5206" href="UF.ImageAndSurjection.html#5125" class="Bound">P</a> <a id="5208" href="UF.ImageAndSurjection.html#5188" class="Bound">y</a><a id="5209" class="Symbol">))</a>
                                             <a id="5257" class="Symbol">→</a> <a id="5259" class="Symbol">((</a><a id="5261" href="UF.ImageAndSurjection.html#5261" class="Bound">x</a> <a id="5263" class="Symbol">:</a> <a id="5265" href="UF.ImageAndSurjection.html#5113" class="Bound">X</a><a id="5266" class="Symbol">)</a> <a id="5268" class="Symbol">→</a> <a id="5270" href="UF.ImageAndSurjection.html#5125" class="Bound">P</a> <a id="5272" class="Symbol">(</a><a id="5273" href="UF.ImageAndSurjection.html#5120" class="Bound">f</a> <a id="5275" href="UF.ImageAndSurjection.html#5261" class="Bound">x</a><a id="5276" class="Symbol">))</a>
                                             <a id="5324" class="Symbol">→</a> <a id="5326" class="Symbol">(</a><a id="5327" href="UF.ImageAndSurjection.html#5327" class="Bound">y</a> <a id="5329" class="Symbol">:</a> <a id="5331" href="UF.ImageAndSurjection.html#5117" class="Bound">Y</a><a id="5332" class="Symbol">)</a> <a id="5334" class="Symbol">→</a> <a id="5336" href="UF.ImageAndSurjection.html#5125" class="Bound">P</a> <a id="5338" href="UF.ImageAndSurjection.html#5327" class="Bound">y</a>

<a id="surjection-induction"></a><a id="5341" href="UF.ImageAndSurjection.html#5341" class="Function">surjection-induction</a> <a id="5362" class="Symbol">:</a> <a id="5364" class="Symbol">{</a><a id="5365" href="UF.ImageAndSurjection.html#5365" class="Bound">X</a> <a id="5367" class="Symbol">:</a> <a id="5369" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5371" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5373" class="Symbol">}</a> <a id="5375" class="Symbol">{</a><a id="5376" href="UF.ImageAndSurjection.html#5376" class="Bound">Y</a> <a id="5378" class="Symbol">:</a> <a id="5380" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5382" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5384" class="Symbol">}</a> <a id="5386" class="Symbol">(</a><a id="5387" href="UF.ImageAndSurjection.html#5387" class="Bound">f</a> <a id="5389" class="Symbol">:</a> <a id="5391" href="UF.ImageAndSurjection.html#5365" class="Bound">X</a> <a id="5393" class="Symbol">→</a> <a id="5395" href="UF.ImageAndSurjection.html#5376" class="Bound">Y</a><a id="5396" class="Symbol">)</a>
                     <a id="5419" class="Symbol">→</a> <a id="5421" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="5435" href="UF.ImageAndSurjection.html#5387" class="Bound">f</a>
                     <a id="5458" class="Symbol">→</a> <a id="5460" href="UF.ImageAndSurjection.html#4998" class="Function">Surjection-Induction</a> <a id="5481" class="Symbol">{</a><a id="5482" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="5483" class="Symbol">}</a> <a id="5485" href="UF.ImageAndSurjection.html#5387" class="Bound">f</a>
<a id="5487" href="UF.ImageAndSurjection.html#5341" class="Function">surjection-induction</a> <a id="5508" href="UF.ImageAndSurjection.html#5508" class="Bound">f</a> <a id="5510" href="UF.ImageAndSurjection.html#5510" class="Bound">is</a> <a id="5513" href="UF.ImageAndSurjection.html#5513" class="Bound">P</a> <a id="5515" href="UF.ImageAndSurjection.html#5515" class="Bound">P-is-prop</a> <a id="5525" href="UF.ImageAndSurjection.html#5525" class="Bound">a</a> <a id="5527" href="UF.ImageAndSurjection.html#5527" class="Bound">y</a> <a id="5529" class="Symbol">=</a>
 <a id="5532" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a>
  <a id="5541" class="Symbol">(</a><a id="5542" href="UF.ImageAndSurjection.html#5515" class="Bound">P-is-prop</a> <a id="5552" href="UF.ImageAndSurjection.html#5527" class="Bound">y</a><a id="5553" class="Symbol">)</a>
  <a id="5557" class="Symbol">(λ</a> <a id="5560" href="UF.ImageAndSurjection.html#5560" class="Bound">σ</a> <a id="5562" class="Symbol">→</a> <a id="5564" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5574" href="UF.ImageAndSurjection.html#5513" class="Bound">P</a> <a id="5576" class="Symbol">(</a><a id="5577" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="5581" href="UF.ImageAndSurjection.html#5560" class="Bound">σ</a><a id="5582" class="Symbol">)</a> <a id="5584" class="Symbol">(</a><a id="5585" href="UF.ImageAndSurjection.html#5525" class="Bound">a</a> <a id="5587" class="Symbol">(</a><a id="5588" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5592" href="UF.ImageAndSurjection.html#5560" class="Bound">σ</a><a id="5593" class="Symbol">)))</a>
  <a id="5599" class="Symbol">(</a><a id="5600" href="UF.ImageAndSurjection.html#5510" class="Bound">is</a> <a id="5603" href="UF.ImageAndSurjection.html#5527" class="Bound">y</a><a id="5604" class="Symbol">)</a>

<a id="surjection-induction-converse"></a><a id="5607" href="UF.ImageAndSurjection.html#5607" class="Function">surjection-induction-converse</a> <a id="5637" class="Symbol">:</a> <a id="5639" class="Symbol">{</a><a id="5640" href="UF.ImageAndSurjection.html#5640" class="Bound">X</a> <a id="5642" class="Symbol">:</a> <a id="5644" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5646" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5648" class="Symbol">}</a> <a id="5650" class="Symbol">{</a><a id="5651" href="UF.ImageAndSurjection.html#5651" class="Bound">Y</a> <a id="5653" class="Symbol">:</a> <a id="5655" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5657" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5659" class="Symbol">}</a> <a id="5661" class="Symbol">(</a><a id="5662" href="UF.ImageAndSurjection.html#5662" class="Bound">f</a> <a id="5664" class="Symbol">:</a> <a id="5666" href="UF.ImageAndSurjection.html#5640" class="Bound">X</a> <a id="5668" class="Symbol">→</a> <a id="5670" href="UF.ImageAndSurjection.html#5651" class="Bound">Y</a><a id="5671" class="Symbol">)</a>
                              <a id="5703" class="Symbol">→</a> <a id="5705" href="UF.ImageAndSurjection.html#4998" class="Function">Surjection-Induction</a> <a id="5726" href="UF.ImageAndSurjection.html#5662" class="Bound">f</a>
                              <a id="5758" class="Symbol">→</a> <a id="5760" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="5774" href="UF.ImageAndSurjection.html#5662" class="Bound">f</a>
<a id="5776" href="UF.ImageAndSurjection.html#5607" class="Function">surjection-induction-converse</a> <a id="5806" href="UF.ImageAndSurjection.html#5806" class="Bound">f</a> <a id="5808" href="UF.ImageAndSurjection.html#5808" class="Bound">is&#39;</a> <a id="5812" class="Symbol">=</a> <a id="5814" href="UF.ImageAndSurjection.html#5808" class="Bound">is&#39;</a> <a id="5818" class="Symbol">(λ</a> <a id="5821" href="UF.ImageAndSurjection.html#5821" class="Bound">y</a> <a id="5823" class="Symbol">→</a> <a id="5825" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="5827" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5829" class="Symbol">(λ</a> <a id="5832" href="UF.ImageAndSurjection.html#5832" class="Bound">x</a> <a id="5834" class="Symbol">→</a> <a id="5836" href="UF.ImageAndSurjection.html#5806" class="Bound">f</a> <a id="5838" href="UF.ImageAndSurjection.html#5832" class="Bound">x</a> <a id="5840" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5842" href="UF.ImageAndSurjection.html#5821" class="Bound">y</a><a id="5843" class="Symbol">)</a> <a id="5845" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="5846" class="Symbol">)</a>
                                      <a id="5886" class="Symbol">(λ</a> <a id="5889" href="UF.ImageAndSurjection.html#5889" class="Bound">y</a> <a id="5891" class="Symbol">→</a> <a id="5893" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a><a id="5903" class="Symbol">)</a>
                                      <a id="5943" class="Symbol">(λ</a> <a id="5946" href="UF.ImageAndSurjection.html#5946" class="Bound">x</a> <a id="5948" class="Symbol">→</a> <a id="5950" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="5952" href="UF.ImageAndSurjection.html#5946" class="Bound">x</a> <a id="5954" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5956" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5961" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="5962" class="Symbol">)</a>

<a id="image-induction"></a><a id="5965" href="UF.ImageAndSurjection.html#5965" class="Function">image-induction</a> <a id="5981" class="Symbol">:</a> <a id="5983" class="Symbol">∀</a> <a id="5985" class="Symbol">{</a><a id="5986" href="UF.ImageAndSurjection.html#5986" class="Bound">𝓦</a><a id="5987" class="Symbol">}</a> <a id="5989" class="Symbol">{</a><a id="5990" href="UF.ImageAndSurjection.html#5990" class="Bound">X</a> <a id="5992" class="Symbol">:</a> <a id="5994" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5996" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5998" class="Symbol">}</a> <a id="6000" class="Symbol">{</a><a id="6001" href="UF.ImageAndSurjection.html#6001" class="Bound">Y</a> <a id="6003" class="Symbol">:</a> <a id="6005" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6007" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6009" class="Symbol">}</a>
                  <a id="6029" class="Symbol">(</a><a id="6030" href="UF.ImageAndSurjection.html#6030" class="Bound">f</a> <a id="6032" class="Symbol">:</a> <a id="6034" href="UF.ImageAndSurjection.html#5990" class="Bound">X</a> <a id="6036" class="Symbol">→</a> <a id="6038" href="UF.ImageAndSurjection.html#6001" class="Bound">Y</a><a id="6039" class="Symbol">)</a> <a id="6041" class="Symbol">(</a><a id="6042" href="UF.ImageAndSurjection.html#6042" class="Bound">P</a> <a id="6044" class="Symbol">:</a> <a id="6046" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="6052" href="UF.ImageAndSurjection.html#6030" class="Bound">f</a> <a id="6054" class="Symbol">→</a> <a id="6056" href="UF.ImageAndSurjection.html#5986" class="Bound">𝓦</a> <a id="6058" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6060" class="Symbol">)</a>
                <a id="6078" class="Symbol">→</a> <a id="6080" class="Symbol">(∀</a> <a id="6083" href="UF.ImageAndSurjection.html#6083" class="Bound">y&#39;</a> <a id="6086" class="Symbol">→</a> <a id="6088" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6096" class="Symbol">(</a><a id="6097" href="UF.ImageAndSurjection.html#6042" class="Bound">P</a> <a id="6099" href="UF.ImageAndSurjection.html#6083" class="Bound">y&#39;</a><a id="6101" class="Symbol">))</a>
                <a id="6120" class="Symbol">→</a> <a id="6122" class="Symbol">(∀</a> <a id="6125" href="UF.ImageAndSurjection.html#6125" class="Bound">x</a> <a id="6127" class="Symbol">→</a> <a id="6129" href="UF.ImageAndSurjection.html#6042" class="Bound">P</a> <a id="6131" class="Symbol">(</a><a id="6132" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="6146" href="UF.ImageAndSurjection.html#6030" class="Bound">f</a> <a id="6148" href="UF.ImageAndSurjection.html#6125" class="Bound">x</a><a id="6149" class="Symbol">))</a>
                <a id="6168" class="Symbol">→</a> <a id="6170" class="Symbol">∀</a> <a id="6172" href="UF.ImageAndSurjection.html#6172" class="Bound">y&#39;</a> <a id="6175" class="Symbol">→</a> <a id="6177" href="UF.ImageAndSurjection.html#6042" class="Bound">P</a> <a id="6179" href="UF.ImageAndSurjection.html#6172" class="Bound">y&#39;</a>
<a id="6182" href="UF.ImageAndSurjection.html#5965" class="Function">image-induction</a> <a id="6198" href="UF.ImageAndSurjection.html#6198" class="Bound">f</a> <a id="6200" class="Symbol">=</a> <a id="6202" href="UF.ImageAndSurjection.html#5341" class="Function">surjection-induction</a>
                     <a id="6244" class="Symbol">(</a><a id="6245" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="6259" href="UF.ImageAndSurjection.html#6198" class="Bound">f</a><a id="6260" class="Symbol">)</a>
                     <a id="6283" class="Symbol">(</a><a id="6284" href="UF.ImageAndSurjection.html#2043" class="Function">corestrictions-are-surjections</a> <a id="6315" href="UF.ImageAndSurjection.html#6198" class="Bound">f</a><a id="6316" class="Symbol">)</a>

<a id="set-right-cancellable"></a><a id="6319" href="UF.ImageAndSurjection.html#6319" class="Function">set-right-cancellable</a> <a id="6341" class="Symbol">:</a> <a id="6343" class="Symbol">{</a><a id="6344" href="UF.ImageAndSurjection.html#6344" class="Bound">X</a> <a id="6346" class="Symbol">:</a> <a id="6348" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6350" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6352" class="Symbol">}</a> <a id="6354" class="Symbol">{</a><a id="6355" href="UF.ImageAndSurjection.html#6355" class="Bound">A</a> <a id="6357" class="Symbol">:</a> <a id="6359" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6361" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6363" class="Symbol">}</a> <a id="6365" class="Symbol">→</a> <a id="6367" class="Symbol">(</a><a id="6368" href="UF.ImageAndSurjection.html#6344" class="Bound">X</a> <a id="6370" class="Symbol">→</a> <a id="6372" href="UF.ImageAndSurjection.html#6355" class="Bound">A</a><a id="6373" class="Symbol">)</a> <a id="6375" class="Symbol">→</a> <a id="6377" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="6380" href="UF.ImageAndSurjection.html#6319" class="Function">set-right-cancellable</a> <a id="6402" href="UF.ImageAndSurjection.html#6402" class="Bound">f</a> <a id="6404" class="Symbol">=</a> <a id="6406" class="Symbol">{</a><a id="6407" href="UF.ImageAndSurjection.html#6407" class="Bound">𝓦</a> <a id="6409" class="Symbol">:</a> <a id="6411" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6419" class="Symbol">}</a>
                        <a id="6445" class="Symbol">→</a> <a id="6447" class="Symbol">(</a><a id="6448" href="UF.ImageAndSurjection.html#6448" class="Bound">B</a> <a id="6450" class="Symbol">:</a> <a id="6452" href="UF.ImageAndSurjection.html#6407" class="Bound">𝓦</a> <a id="6454" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6456" class="Symbol">)</a>
                        <a id="6482" class="Symbol">→</a> <a id="6484" href="UF.Sets.html#709" class="Function">is-set</a> <a id="6491" href="UF.ImageAndSurjection.html#6448" class="Bound">B</a>
                        <a id="6517" class="Symbol">→</a> <a id="6519" class="Symbol">(</a><a id="6520" href="UF.ImageAndSurjection.html#6520" class="Bound">g</a> <a id="6522" href="UF.ImageAndSurjection.html#6522" class="Bound">h</a> <a id="6524" class="Symbol">:</a> <a id="6526" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="6535" href="UF.ImageAndSurjection.html#6402" class="Bound">f</a> <a id="6537" class="Symbol">→</a> <a id="6539" href="UF.ImageAndSurjection.html#6448" class="Bound">B</a><a id="6540" class="Symbol">)</a>
                        <a id="6566" class="Symbol">→</a> <a id="6568" href="UF.ImageAndSurjection.html#6520" class="Bound">g</a> <a id="6570" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6572" href="UF.ImageAndSurjection.html#6402" class="Bound">f</a> <a id="6574" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6576" href="UF.ImageAndSurjection.html#6522" class="Bound">h</a> <a id="6578" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6580" href="UF.ImageAndSurjection.html#6402" class="Bound">f</a>
                        <a id="6606" class="Symbol">→</a> <a id="6608" href="UF.ImageAndSurjection.html#6520" class="Bound">g</a> <a id="6610" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6612" href="UF.ImageAndSurjection.html#6522" class="Bound">h</a>

<a id="surjections-are-set-rc"></a><a id="6615" href="UF.ImageAndSurjection.html#6615" class="Function">surjections-are-set-rc</a> <a id="6638" class="Symbol">:</a> <a id="6640" class="Symbol">{</a><a id="6641" href="UF.ImageAndSurjection.html#6641" class="Bound">X</a> <a id="6643" class="Symbol">:</a> <a id="6645" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6647" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6649" class="Symbol">}</a> <a id="6651" class="Symbol">{</a><a id="6652" href="UF.ImageAndSurjection.html#6652" class="Bound">A</a> <a id="6654" class="Symbol">:</a> <a id="6656" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6658" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6660" class="Symbol">}</a> <a id="6662" class="Symbol">(</a><a id="6663" href="UF.ImageAndSurjection.html#6663" class="Bound">f</a> <a id="6665" class="Symbol">:</a> <a id="6667" href="UF.ImageAndSurjection.html#6641" class="Bound">X</a> <a id="6669" class="Symbol">→</a> <a id="6671" href="UF.ImageAndSurjection.html#6652" class="Bound">A</a><a id="6672" class="Symbol">)</a>
                       <a id="6697" class="Symbol">→</a> <a id="6699" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="6713" href="UF.ImageAndSurjection.html#6663" class="Bound">f</a>
                       <a id="6738" class="Symbol">→</a> <a id="6740" href="UF.ImageAndSurjection.html#6319" class="Function">set-right-cancellable</a> <a id="6762" href="UF.ImageAndSurjection.html#6663" class="Bound">f</a>
<a id="6764" href="UF.ImageAndSurjection.html#6615" class="Function">surjections-are-set-rc</a> <a id="6787" href="UF.ImageAndSurjection.html#6787" class="Bound">f</a> <a id="6789" href="UF.ImageAndSurjection.html#6789" class="Bound">f-is-surjection</a> <a id="6805" href="UF.ImageAndSurjection.html#6805" class="Bound">B</a> <a id="6807" href="UF.ImageAndSurjection.html#6807" class="Bound">B-is-set</a> <a id="6816" href="UF.ImageAndSurjection.html#6816" class="Bound">g</a> <a id="6818" href="UF.ImageAndSurjection.html#6818" class="Bound">h</a> <a id="6820" href="UF.ImageAndSurjection.html#6820" class="Bound">H</a> <a id="6822" class="Symbol">=</a>
 <a id="6825" href="UF.ImageAndSurjection.html#5341" class="Function">surjection-induction</a>
  <a id="6848" href="UF.ImageAndSurjection.html#6787" class="Bound">f</a>
  <a id="6852" href="UF.ImageAndSurjection.html#6789" class="Bound">f-is-surjection</a>
  <a id="6870" class="Symbol">(λ</a> <a id="6873" href="UF.ImageAndSurjection.html#6873" class="Bound">a</a> <a id="6875" class="Symbol">→</a> <a id="6877" href="UF.ImageAndSurjection.html#6816" class="Bound">g</a> <a id="6879" href="UF.ImageAndSurjection.html#6873" class="Bound">a</a> <a id="6881" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6883" href="UF.ImageAndSurjection.html#6818" class="Bound">h</a> <a id="6885" href="UF.ImageAndSurjection.html#6873" class="Bound">a</a><a id="6886" class="Symbol">)</a>
  <a id="6890" class="Symbol">(λ</a> <a id="6893" href="UF.ImageAndSurjection.html#6893" class="Bound">a</a> <a id="6895" class="Symbol">→</a> <a id="6897" href="UF.ImageAndSurjection.html#6807" class="Bound">B-is-set</a><a id="6905" class="Symbol">)</a>
  <a id="6909" class="Symbol">(λ</a> <a id="6912" href="UF.ImageAndSurjection.html#6912" class="Bound">x</a> <a id="6914" class="Symbol">→</a> <a id="6916" href="UF.ImageAndSurjection.html#6816" class="Bound">g</a> <a id="6918" class="Symbol">(</a><a id="6919" href="UF.ImageAndSurjection.html#6787" class="Bound">f</a> <a id="6921" href="UF.ImageAndSurjection.html#6912" class="Bound">x</a><a id="6922" class="Symbol">)</a> <a id="6924" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6927" class="Symbol">(</a><a id="6928" href="UF.ImageAndSurjection.html#6820" class="Bound">H</a> <a id="6930" href="UF.ImageAndSurjection.html#6912" class="Bound">x</a><a id="6931" class="Symbol">)</a> <a id="6933" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="6944" href="UF.ImageAndSurjection.html#6818" class="Bound">h</a> <a id="6946" class="Symbol">(</a><a id="6947" href="UF.ImageAndSurjection.html#6787" class="Bound">f</a> <a id="6949" href="UF.ImageAndSurjection.html#6912" class="Bound">x</a><a id="6950" class="Symbol">)</a> <a id="6952" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="6953" class="Symbol">)</a>

<a id="retractions-are-surjections"></a><a id="6956" href="UF.ImageAndSurjection.html#6956" class="Function">retractions-are-surjections</a> <a id="6984" class="Symbol">:</a> <a id="6986" class="Symbol">{</a><a id="6987" href="UF.ImageAndSurjection.html#6987" class="Bound">X</a> <a id="6989" class="Symbol">:</a> <a id="6991" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6993" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6995" class="Symbol">}</a> <a id="6997" class="Symbol">{</a><a id="6998" href="UF.ImageAndSurjection.html#6998" class="Bound">Y</a> <a id="7000" class="Symbol">:</a> <a id="7002" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7004" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7006" class="Symbol">}</a> <a id="7008" class="Symbol">(</a><a id="7009" href="UF.ImageAndSurjection.html#7009" class="Bound">f</a> <a id="7011" class="Symbol">:</a> <a id="7013" href="UF.ImageAndSurjection.html#6987" class="Bound">X</a> <a id="7015" class="Symbol">→</a> <a id="7017" href="UF.ImageAndSurjection.html#6998" class="Bound">Y</a><a id="7018" class="Symbol">)</a>
                            <a id="7048" class="Symbol">→</a> <a id="7050" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="7062" href="UF.ImageAndSurjection.html#7009" class="Bound">f</a>
                            <a id="7092" class="Symbol">→</a> <a id="7094" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="7108" href="UF.ImageAndSurjection.html#7009" class="Bound">f</a>
<a id="7110" href="UF.ImageAndSurjection.html#6956" class="Function">retractions-are-surjections</a> <a id="7138" class="Symbol">{</a><a id="7139" href="UF.ImageAndSurjection.html#7139" class="Bound">𝓤</a><a id="7140" class="Symbol">}</a> <a id="7142" class="Symbol">{</a><a id="7143" href="UF.ImageAndSurjection.html#7143" class="Bound">𝓥</a><a id="7144" class="Symbol">}</a> <a id="7146" class="Symbol">{</a><a id="7147" href="UF.ImageAndSurjection.html#7147" class="Bound">X</a><a id="7148" class="Symbol">}</a> <a id="7150" href="UF.ImageAndSurjection.html#7150" class="Bound">f</a> <a id="7152" href="UF.ImageAndSurjection.html#7152" class="Bound">φ</a> <a id="7154" href="UF.ImageAndSurjection.html#7154" class="Bound">y</a> <a id="7156" class="Symbol">=</a> <a id="7158" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="7160" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7164" href="UF.ImageAndSurjection.html#7152" class="Bound">φ</a> <a id="7166" href="UF.ImageAndSurjection.html#7154" class="Bound">y</a> <a id="7168" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7170" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7174" href="UF.ImageAndSurjection.html#7152" class="Bound">φ</a> <a id="7176" href="UF.ImageAndSurjection.html#7154" class="Bound">y</a> <a id="7178" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

<a id="pr₁-is-surjection"></a><a id="7181" href="UF.ImageAndSurjection.html#7181" class="Function">pr₁-is-surjection</a> <a id="7199" class="Symbol">:</a> <a id="7201" class="Symbol">{</a><a id="7202" href="UF.ImageAndSurjection.html#7202" class="Bound">X</a> <a id="7204" class="Symbol">:</a> <a id="7206" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7208" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7210" class="Symbol">}</a> <a id="7212" class="Symbol">(</a><a id="7213" href="UF.ImageAndSurjection.html#7213" class="Bound">A</a> <a id="7215" class="Symbol">:</a> <a id="7217" href="UF.ImageAndSurjection.html#7202" class="Bound">X</a> <a id="7219" class="Symbol">→</a> <a id="7221" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7223" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7225" class="Symbol">)</a>
                  <a id="7245" class="Symbol">→</a> <a id="7247" class="Symbol">((</a><a id="7249" href="UF.ImageAndSurjection.html#7249" class="Bound">x</a> <a id="7251" class="Symbol">:</a> <a id="7253" href="UF.ImageAndSurjection.html#7202" class="Bound">X</a><a id="7254" class="Symbol">)</a> <a id="7256" class="Symbol">→</a> <a id="7258" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="7260" href="UF.ImageAndSurjection.html#7213" class="Bound">A</a> <a id="7262" href="UF.ImageAndSurjection.html#7249" class="Bound">x</a> <a id="7264" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="7265" class="Symbol">)</a>
                  <a id="7285" class="Symbol">→</a> <a id="7287" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="7301" class="Symbol">(λ</a> <a id="7304" class="Symbol">(</a><a id="7305" href="UF.ImageAndSurjection.html#7305" class="Bound">σ</a> <a id="7307" class="Symbol">:</a> <a id="7309" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7311" href="UF.ImageAndSurjection.html#7213" class="Bound">A</a><a id="7312" class="Symbol">)</a> <a id="7314" class="Symbol">→</a> <a id="7316" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7320" href="UF.ImageAndSurjection.html#7305" class="Bound">σ</a><a id="7321" class="Symbol">)</a>
<a id="7323" href="UF.ImageAndSurjection.html#7181" class="Function">pr₁-is-surjection</a> <a id="7341" href="UF.ImageAndSurjection.html#7341" class="Bound">A</a> <a id="7343" href="UF.ImageAndSurjection.html#7343" class="Bound">s</a> <a id="7345" href="UF.ImageAndSurjection.html#7345" class="Bound">x</a> <a id="7347" class="Symbol">=</a> <a id="7349" href="UF.ImageAndSurjection.html#7418" class="Function">γ</a>
 <a id="7352" class="Keyword">where</a>
  <a id="7360" href="UF.ImageAndSurjection.html#7360" class="Function">δ</a> <a id="7362" class="Symbol">:</a> <a id="7364" href="UF.ImageAndSurjection.html#7341" class="Bound">A</a> <a id="7366" href="UF.ImageAndSurjection.html#7345" class="Bound">x</a> <a id="7368" class="Symbol">→</a> <a id="7370" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7372" href="UF.ImageAndSurjection.html#7372" class="Bound">σ</a> <a id="7374" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7376" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7378" href="UF.ImageAndSurjection.html#7341" class="Bound">A</a> <a id="7380" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7382" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7386" href="UF.ImageAndSurjection.html#7372" class="Bound">σ</a> <a id="7388" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7390" href="UF.ImageAndSurjection.html#7345" class="Bound">x</a>
  <a id="7394" href="UF.ImageAndSurjection.html#7360" class="Function">δ</a> <a id="7396" href="UF.ImageAndSurjection.html#7396" class="Bound">a</a> <a id="7398" class="Symbol">=</a> <a id="7400" class="Symbol">(</a><a id="7401" href="UF.ImageAndSurjection.html#7345" class="Bound">x</a> <a id="7403" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7405" href="UF.ImageAndSurjection.html#7396" class="Bound">a</a><a id="7406" class="Symbol">)</a> <a id="7408" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7410" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="7418" href="UF.ImageAndSurjection.html#7418" class="Function">γ</a> <a id="7420" class="Symbol">:</a> <a id="7422" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="7424" href="UF.ImageAndSurjection.html#7424" class="Bound">σ</a> <a id="7426" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="7428" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7430" href="UF.ImageAndSurjection.html#7341" class="Bound">A</a> <a id="7432" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="7434" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7438" href="UF.ImageAndSurjection.html#7424" class="Bound">σ</a> <a id="7440" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7442" href="UF.ImageAndSurjection.html#7345" class="Bound">x</a>
  <a id="7446" href="UF.ImageAndSurjection.html#7418" class="Function">γ</a> <a id="7448" class="Symbol">=</a> <a id="7450" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="7461" href="UF.ImageAndSurjection.html#7360" class="Function">δ</a> <a id="7463" class="Symbol">(</a><a id="7464" href="UF.ImageAndSurjection.html#7343" class="Bound">s</a> <a id="7466" href="UF.ImageAndSurjection.html#7345" class="Bound">x</a><a id="7467" class="Symbol">)</a>

<a id="pr₁-is-surjection-converse"></a><a id="7470" href="UF.ImageAndSurjection.html#7470" class="Function">pr₁-is-surjection-converse</a> <a id="7497" class="Symbol">:</a> <a id="7499" class="Symbol">{</a><a id="7500" href="UF.ImageAndSurjection.html#7500" class="Bound">X</a> <a id="7502" class="Symbol">:</a> <a id="7504" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7506" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7508" class="Symbol">}</a> <a id="7510" class="Symbol">(</a><a id="7511" href="UF.ImageAndSurjection.html#7511" class="Bound">A</a> <a id="7513" class="Symbol">:</a> <a id="7515" href="UF.ImageAndSurjection.html#7500" class="Bound">X</a> <a id="7517" class="Symbol">→</a> <a id="7519" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7521" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7523" class="Symbol">)</a>
                           <a id="7552" class="Symbol">→</a> <a id="7554" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="7568" class="Symbol">(λ</a> <a id="7571" class="Symbol">(</a><a id="7572" href="UF.ImageAndSurjection.html#7572" class="Bound">σ</a> <a id="7574" class="Symbol">:</a> <a id="7576" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7578" href="UF.ImageAndSurjection.html#7511" class="Bound">A</a><a id="7579" class="Symbol">)</a> <a id="7581" class="Symbol">→</a> <a id="7583" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7587" href="UF.ImageAndSurjection.html#7572" class="Bound">σ</a><a id="7588" class="Symbol">)</a>
                           <a id="7617" class="Symbol">→</a> <a id="7619" class="Symbol">((</a><a id="7621" href="UF.ImageAndSurjection.html#7621" class="Bound">x</a> <a id="7623" class="Symbol">:</a> <a id="7625" href="UF.ImageAndSurjection.html#7500" class="Bound">X</a><a id="7626" class="Symbol">)</a> <a id="7628" class="Symbol">→</a> <a id="7630" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="7632" href="UF.ImageAndSurjection.html#7511" class="Bound">A</a> <a id="7634" href="UF.ImageAndSurjection.html#7621" class="Bound">x</a> <a id="7636" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="7637" class="Symbol">)</a>
<a id="7639" href="UF.ImageAndSurjection.html#7470" class="Function">pr₁-is-surjection-converse</a> <a id="7666" href="UF.ImageAndSurjection.html#7666" class="Bound">A</a> <a id="7668" href="UF.ImageAndSurjection.html#7668" class="Bound">s</a> <a id="7670" href="UF.ImageAndSurjection.html#7670" class="Bound">x</a> <a id="7672" class="Symbol">=</a> <a id="7674" href="UF.ImageAndSurjection.html#7748" class="Function">γ</a>
 <a id="7677" class="Keyword">where</a>
  <a id="7685" href="UF.ImageAndSurjection.html#7685" class="Function">δ</a> <a id="7687" class="Symbol">:</a> <a id="7689" class="Symbol">(</a><a id="7690" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7692" href="UF.ImageAndSurjection.html#7692" class="Bound">σ</a> <a id="7694" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7696" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7698" href="UF.ImageAndSurjection.html#7666" class="Bound">A</a> <a id="7700" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7702" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7706" href="UF.ImageAndSurjection.html#7692" class="Bound">σ</a> <a id="7708" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7710" href="UF.ImageAndSurjection.html#7670" class="Bound">x</a><a id="7711" class="Symbol">)</a> <a id="7713" class="Symbol">→</a> <a id="7715" href="UF.ImageAndSurjection.html#7666" class="Bound">A</a> <a id="7717" href="UF.ImageAndSurjection.html#7670" class="Bound">x</a>
  <a id="7721" href="UF.ImageAndSurjection.html#7685" class="Function">δ</a> <a id="7723" class="Symbol">((</a><a id="7725" class="DottedPattern Symbol">.</a><a id="7726" href="UF.ImageAndSurjection.html#7670" class="DottedPattern Bound">x</a> <a id="7728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7730" href="UF.ImageAndSurjection.html#7730" class="Bound">a</a><a id="7731" class="Symbol">)</a> <a id="7733" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7735" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="7739" class="Symbol">)</a> <a id="7741" class="Symbol">=</a> <a id="7743" href="UF.ImageAndSurjection.html#7730" class="Bound">a</a>

  <a id="7748" href="UF.ImageAndSurjection.html#7748" class="Function">γ</a> <a id="7750" class="Symbol">:</a> <a id="7752" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="7754" href="UF.ImageAndSurjection.html#7666" class="Bound">A</a> <a id="7756" href="UF.ImageAndSurjection.html#7670" class="Bound">x</a> <a id="7758" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
  <a id="7762" href="UF.ImageAndSurjection.html#7748" class="Function">γ</a> <a id="7764" class="Symbol">=</a> <a id="7766" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="7777" href="UF.ImageAndSurjection.html#7685" class="Function">δ</a> <a id="7779" class="Symbol">(</a><a id="7780" href="UF.ImageAndSurjection.html#7668" class="Bound">s</a> <a id="7782" href="UF.ImageAndSurjection.html#7670" class="Bound">x</a><a id="7783" class="Symbol">)</a>

<a id="wconstant-maps-to-sets-have-propositional-images"></a><a id="7786" href="UF.ImageAndSurjection.html#7786" class="Function">wconstant-maps-to-sets-have-propositional-images</a> <a id="7835" class="Symbol">:</a> <a id="7837" class="Symbol">{</a><a id="7838" href="UF.ImageAndSurjection.html#7838" class="Bound">X</a> <a id="7840" class="Symbol">:</a> <a id="7842" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7844" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7846" class="Symbol">}</a> <a id="7848" class="Symbol">{</a><a id="7849" href="UF.ImageAndSurjection.html#7849" class="Bound">Y</a> <a id="7851" class="Symbol">:</a> <a id="7853" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7855" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7857" class="Symbol">}</a>
                                                 <a id="7908" class="Symbol">→</a> <a id="7910" href="UF.Sets.html#709" class="Function">is-set</a> <a id="7917" href="UF.ImageAndSurjection.html#7849" class="Bound">Y</a>
                                                 <a id="7968" class="Symbol">→</a> <a id="7970" class="Symbol">(</a><a id="7971" href="UF.ImageAndSurjection.html#7971" class="Bound">f</a> <a id="7973" class="Symbol">:</a> <a id="7975" href="UF.ImageAndSurjection.html#7838" class="Bound">X</a> <a id="7977" class="Symbol">→</a> <a id="7979" href="UF.ImageAndSurjection.html#7849" class="Bound">Y</a><a id="7980" class="Symbol">)</a>
                                                 <a id="8031" class="Symbol">→</a> <a id="8033" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="8043" href="UF.ImageAndSurjection.html#7971" class="Bound">f</a>
                                                 <a id="8094" class="Symbol">→</a> <a id="8096" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8104" class="Symbol">(</a><a id="8105" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="8111" href="UF.ImageAndSurjection.html#7971" class="Bound">f</a><a id="8112" class="Symbol">)</a>
<a id="8114" href="UF.ImageAndSurjection.html#7786" class="Function">wconstant-maps-to-sets-have-propositional-images</a>
 <a id="8164" class="Symbol">{</a><a id="8165" href="UF.ImageAndSurjection.html#8165" class="Bound">𝓤</a><a id="8166" class="Symbol">}</a> <a id="8168" class="Symbol">{</a><a id="8169" href="UF.ImageAndSurjection.html#8169" class="Bound">𝓥</a><a id="8170" class="Symbol">}</a> <a id="8172" class="Symbol">{</a><a id="8173" href="UF.ImageAndSurjection.html#8173" class="Bound">X</a><a id="8174" class="Symbol">}</a> <a id="8176" class="Symbol">{</a><a id="8177" href="UF.ImageAndSurjection.html#8177" class="Bound">Y</a><a id="8178" class="Symbol">}</a> <a id="8180" href="UF.ImageAndSurjection.html#8180" class="Bound">s</a> <a id="8182" href="UF.ImageAndSurjection.html#8182" class="Bound">f</a> <a id="8184" href="UF.ImageAndSurjection.html#8184" class="Bound">c</a> <a id="8186" class="Symbol">(</a><a id="8187" href="UF.ImageAndSurjection.html#8187" class="Bound">y</a> <a id="8189" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8191" href="UF.ImageAndSurjection.html#8191" class="Bound">p</a><a id="8192" class="Symbol">)</a> <a id="8194" class="Symbol">(</a><a id="8195" href="UF.ImageAndSurjection.html#8195" class="Bound">y&#39;</a> <a id="8198" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8200" href="UF.ImageAndSurjection.html#8200" class="Bound">p&#39;</a><a id="8202" class="Symbol">)</a> <a id="8204" class="Symbol">=</a>
  <a id="8208" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="8221" class="Symbol">(λ</a> <a id="8224" href="UF.ImageAndSurjection.html#8224" class="Bound">_</a> <a id="8226" class="Symbol">→</a> <a id="8228" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a><a id="8238" class="Symbol">)</a> <a id="8240" class="Symbol">(</a><a id="8241" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="8248" href="UF.ImageAndSurjection.html#8180" class="Bound">s</a> <a id="8250" href="UF.ImageAndSurjection.html#8268" class="Function">q</a> <a id="8252" href="UF.ImageAndSurjection.html#8191" class="Bound">p</a><a id="8253" class="Symbol">)</a>
   <a id="8258" class="Keyword">where</a>
    <a id="8268" href="UF.ImageAndSurjection.html#8268" class="Function">q</a> <a id="8270" class="Symbol">:</a> <a id="8272" class="Symbol">(</a><a id="8273" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8275" href="UF.ImageAndSurjection.html#8275" class="Bound">x</a> <a id="8277" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8279" href="UF.ImageAndSurjection.html#8173" class="Bound">X</a> <a id="8281" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8283" href="UF.ImageAndSurjection.html#8182" class="Bound">f</a> <a id="8285" href="UF.ImageAndSurjection.html#8275" class="Bound">x</a> <a id="8287" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8289" href="UF.ImageAndSurjection.html#8187" class="Bound">y</a><a id="8290" class="Symbol">)</a> <a id="8292" class="Symbol">→</a> <a id="8294" href="UF.ImageAndSurjection.html#8187" class="Bound">y</a> <a id="8296" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8298" href="UF.ImageAndSurjection.html#8195" class="Bound">y&#39;</a>
    <a id="8305" href="UF.ImageAndSurjection.html#8268" class="Function">q</a> <a id="8307" href="UF.ImageAndSurjection.html#8307" class="Bound">u</a> <a id="8309" class="Symbol">=</a> <a id="8311" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="8318" href="UF.ImageAndSurjection.html#8180" class="Bound">s</a> <a id="8320" class="Symbol">(</a><a id="8321" href="UF.ImageAndSurjection.html#8346" class="Function">h</a> <a id="8323" href="UF.ImageAndSurjection.html#8307" class="Bound">u</a><a id="8324" class="Symbol">)</a> <a id="8326" href="UF.ImageAndSurjection.html#8200" class="Bound">p&#39;</a>
     <a id="8334" class="Keyword">where</a>
      <a id="8346" href="UF.ImageAndSurjection.html#8346" class="Function">h</a> <a id="8348" class="Symbol">:</a> <a id="8350" class="Symbol">(</a><a id="8351" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8353" href="UF.ImageAndSurjection.html#8353" class="Bound">x</a> <a id="8355" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8357" href="UF.ImageAndSurjection.html#8173" class="Bound">X</a> <a id="8359" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8361" href="UF.ImageAndSurjection.html#8182" class="Bound">f</a> <a id="8363" href="UF.ImageAndSurjection.html#8353" class="Bound">x</a> <a id="8365" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8367" href="UF.ImageAndSurjection.html#8187" class="Bound">y</a><a id="8368" class="Symbol">)</a> <a id="8370" class="Symbol">→</a> <a id="8372" class="Symbol">(</a><a id="8373" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8375" href="UF.ImageAndSurjection.html#8375" class="Bound">x&#39;</a> <a id="8378" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8380" href="UF.ImageAndSurjection.html#8173" class="Bound">X</a> <a id="8382" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8384" href="UF.ImageAndSurjection.html#8182" class="Bound">f</a> <a id="8386" href="UF.ImageAndSurjection.html#8375" class="Bound">x&#39;</a> <a id="8389" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8391" href="UF.ImageAndSurjection.html#8195" class="Bound">y&#39;</a><a id="8393" class="Symbol">)</a> <a id="8395" class="Symbol">→</a> <a id="8397" href="UF.ImageAndSurjection.html#8187" class="Bound">y</a> <a id="8399" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8401" href="UF.ImageAndSurjection.html#8195" class="Bound">y&#39;</a>
      <a id="8410" href="UF.ImageAndSurjection.html#8346" class="Function">h</a> <a id="8412" class="Symbol">(</a><a id="8413" href="UF.ImageAndSurjection.html#8413" class="Bound">x</a> <a id="8415" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8417" href="UF.ImageAndSurjection.html#8417" class="Bound">e</a><a id="8418" class="Symbol">)</a> <a id="8420" class="Symbol">(</a><a id="8421" href="UF.ImageAndSurjection.html#8421" class="Bound">x&#39;</a> <a id="8424" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8426" href="UF.ImageAndSurjection.html#8426" class="Bound">e&#39;</a><a id="8428" class="Symbol">)</a> <a id="8430" class="Symbol">=</a> <a id="8432" href="UF.ImageAndSurjection.html#8187" class="Bound">y</a>    <a id="8437" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8440" href="UF.ImageAndSurjection.html#8417" class="Bound">e</a> <a id="8442" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="8445" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                            <a id="8475" href="UF.ImageAndSurjection.html#8182" class="Bound">f</a> <a id="8477" href="UF.ImageAndSurjection.html#8413" class="Bound">x</a>  <a id="8480" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8483" href="UF.ImageAndSurjection.html#8184" class="Bound">c</a> <a id="8485" href="UF.ImageAndSurjection.html#8413" class="Bound">x</a> <a id="8487" href="UF.ImageAndSurjection.html#8421" class="Bound">x&#39;</a> <a id="8490" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                            <a id="8520" href="UF.ImageAndSurjection.html#8182" class="Bound">f</a> <a id="8522" href="UF.ImageAndSurjection.html#8421" class="Bound">x&#39;</a> <a id="8525" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8528" href="UF.ImageAndSurjection.html#8426" class="Bound">e&#39;</a> <a id="8531" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                            <a id="8561" href="UF.ImageAndSurjection.html#8195" class="Bound">y&#39;</a>   <a id="8566" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="wconstant-map-to-set-factors-through-truncation-of-domain"></a><a id="8569" href="UF.ImageAndSurjection.html#8569" class="Function">wconstant-map-to-set-factors-through-truncation-of-domain</a> <a id="8627" class="Symbol">:</a>
   <a id="8632" class="Symbol">{</a><a id="8633" href="UF.ImageAndSurjection.html#8633" class="Bound">X</a> <a id="8635" class="Symbol">:</a> <a id="8637" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8639" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8641" class="Symbol">}</a> <a id="8643" class="Symbol">{</a><a id="8644" href="UF.ImageAndSurjection.html#8644" class="Bound">Y</a> <a id="8646" class="Symbol">:</a> <a id="8648" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8650" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8652" class="Symbol">}</a>
 <a id="8655" class="Symbol">→</a> <a id="8657" href="UF.Sets.html#709" class="Function">is-set</a> <a id="8664" href="UF.ImageAndSurjection.html#8644" class="Bound">Y</a>
 <a id="8667" class="Symbol">→</a> <a id="8669" class="Symbol">(</a><a id="8670" href="UF.ImageAndSurjection.html#8670" class="Bound">f</a> <a id="8672" class="Symbol">:</a> <a id="8674" href="UF.ImageAndSurjection.html#8633" class="Bound">X</a> <a id="8676" class="Symbol">→</a> <a id="8678" href="UF.ImageAndSurjection.html#8644" class="Bound">Y</a><a id="8679" class="Symbol">)</a>
 <a id="8682" class="Symbol">→</a> <a id="8684" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="8694" href="UF.ImageAndSurjection.html#8670" class="Bound">f</a>
 <a id="8697" class="Symbol">→</a> <a id="8699" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8701" href="UF.ImageAndSurjection.html#8701" class="Bound">f&#39;</a> <a id="8704" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8706" class="Symbol">(</a><a id="8707" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="8709" href="UF.ImageAndSurjection.html#8633" class="Bound">X</a> <a id="8711" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="8713" class="Symbol">→</a> <a id="8715" href="UF.ImageAndSurjection.html#8644" class="Bound">Y</a><a id="8716" class="Symbol">)</a> <a id="8718" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8720" href="UF.ImageAndSurjection.html#8670" class="Bound">f</a> <a id="8722" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="8724" href="UF.ImageAndSurjection.html#8701" class="Bound">f&#39;</a> <a id="8727" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="8729" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a>
<a id="8733" href="UF.ImageAndSurjection.html#8569" class="Function">wconstant-map-to-set-factors-through-truncation-of-domain</a>
 <a id="8792" class="Symbol">{</a><a id="8793" href="UF.ImageAndSurjection.html#8793" class="Bound">𝓤</a><a id="8794" class="Symbol">}</a> <a id="8796" class="Symbol">{</a><a id="8797" href="UF.ImageAndSurjection.html#8797" class="Bound">𝓥</a><a id="8798" class="Symbol">}</a> <a id="8800" class="Symbol">{</a><a id="8801" href="UF.ImageAndSurjection.html#8801" class="Bound">X</a><a id="8802" class="Symbol">}</a> <a id="8804" class="Symbol">{</a><a id="8805" href="UF.ImageAndSurjection.html#8805" class="Bound">Y</a><a id="8806" class="Symbol">}</a> <a id="8808" href="UF.ImageAndSurjection.html#8808" class="Bound">Y-is-set</a> <a id="8817" href="UF.ImageAndSurjection.html#8817" class="Bound">f</a> <a id="8819" href="UF.ImageAndSurjection.html#8819" class="Bound">f-is-wconstant</a> <a id="8834" class="Symbol">=</a> <a id="8836" href="UF.ImageAndSurjection.html#9032" class="Function">f&#39;</a> <a id="8839" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8841" href="UF.ImageAndSurjection.html#9079" class="Function">h</a>
  <a id="8845" class="Keyword">where</a>
   <a id="8854" href="UF.ImageAndSurjection.html#8854" class="Function">i</a> <a id="8856" class="Symbol">:</a> <a id="8858" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8866" class="Symbol">(</a><a id="8867" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="8873" href="UF.ImageAndSurjection.html#8817" class="Bound">f</a><a id="8874" class="Symbol">)</a>
   <a id="8879" href="UF.ImageAndSurjection.html#8854" class="Function">i</a> <a id="8881" class="Symbol">=</a> <a id="8883" href="UF.ImageAndSurjection.html#7786" class="Function">wconstant-maps-to-sets-have-propositional-images</a>
        <a id="8940" href="UF.ImageAndSurjection.html#8808" class="Bound">Y-is-set</a> <a id="8949" href="UF.ImageAndSurjection.html#8817" class="Bound">f</a> <a id="8951" href="UF.ImageAndSurjection.html#8819" class="Bound">f-is-wconstant</a>

   <a id="8970" href="UF.ImageAndSurjection.html#8970" class="Function">f&#39;&#39;</a> <a id="8974" class="Symbol">:</a> <a id="8976" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="8978" href="UF.ImageAndSurjection.html#8801" class="Bound">X</a> <a id="8980" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="8982" class="Symbol">→</a> <a id="8984" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="8990" href="UF.ImageAndSurjection.html#8817" class="Bound">f</a>
   <a id="8995" href="UF.ImageAndSurjection.html#8970" class="Function">f&#39;&#39;</a> <a id="8999" class="Symbol">=</a> <a id="9001" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="9008" href="UF.ImageAndSurjection.html#8854" class="Function">i</a> <a id="9010" class="Symbol">(</a><a id="9011" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="9025" href="UF.ImageAndSurjection.html#8817" class="Bound">f</a><a id="9026" class="Symbol">)</a>

   <a id="9032" href="UF.ImageAndSurjection.html#9032" class="Function">f&#39;</a> <a id="9035" class="Symbol">:</a> <a id="9037" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="9039" href="UF.ImageAndSurjection.html#8801" class="Bound">X</a> <a id="9041" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="9043" class="Symbol">→</a> <a id="9045" href="UF.ImageAndSurjection.html#8805" class="Bound">Y</a>
   <a id="9050" href="UF.ImageAndSurjection.html#9032" class="Function">f&#39;</a> <a id="9053" class="Symbol">=</a> <a id="9055" href="UF.ImageAndSurjection.html#1152" class="Function">restriction</a> <a id="9067" href="UF.ImageAndSurjection.html#8817" class="Bound">f</a> <a id="9069" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9071" href="UF.ImageAndSurjection.html#8970" class="Function">f&#39;&#39;</a>

   <a id="9079" href="UF.ImageAndSurjection.html#9079" class="Function">h</a> <a id="9081" class="Symbol">:</a> <a id="9083" href="UF.ImageAndSurjection.html#8817" class="Bound">f</a> <a id="9085" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="9087" href="UF.ImageAndSurjection.html#9032" class="Function">f&#39;</a> <a id="9090" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9092" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a>
   <a id="9099" href="UF.ImageAndSurjection.html#9079" class="Function">h</a> <a id="9101" href="UF.ImageAndSurjection.html#9101" class="Bound">x</a> <a id="9103" class="Symbol">=</a> <a id="9105" href="UF.ImageAndSurjection.html#8817" class="Bound">f</a> <a id="9107" href="UF.ImageAndSurjection.html#9101" class="Bound">x</a>                               <a id="9139" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
         <a id="9156" href="UF.ImageAndSurjection.html#1152" class="Function">restriction</a> <a id="9168" href="UF.ImageAndSurjection.html#8817" class="Bound">f</a> <a id="9170" class="Symbol">(</a><a id="9171" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="9185" href="UF.ImageAndSurjection.html#8817" class="Bound">f</a> <a id="9187" href="UF.ImageAndSurjection.html#9101" class="Bound">x</a><a id="9188" class="Symbol">)</a> <a id="9190" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="9193" href="UF.ImageAndSurjection.html#9313" class="Function">ρ</a>    <a id="9198" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="9209" href="UF.ImageAndSurjection.html#1152" class="Function">restriction</a> <a id="9221" href="UF.ImageAndSurjection.html#8817" class="Bound">f</a> <a id="9223" class="Symbol">(</a><a id="9224" href="UF.ImageAndSurjection.html#8970" class="Function">f&#39;&#39;</a> <a id="9228" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="9230" href="UF.ImageAndSurjection.html#9101" class="Bound">x</a> <a id="9232" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="9233" class="Symbol">)</a>          <a id="9244" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
         <a id="9261" href="UF.ImageAndSurjection.html#9032" class="Function">f&#39;</a> <a id="9264" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="9266" href="UF.ImageAndSurjection.html#9101" class="Bound">x</a> <a id="9268" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>                           <a id="9296" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="9302" class="Keyword">where</a>
     <a id="9313" href="UF.ImageAndSurjection.html#9313" class="Function">ρ</a> <a id="9315" class="Symbol">=</a> <a id="9317" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9320" class="Symbol">(</a><a id="9321" href="UF.ImageAndSurjection.html#1152" class="Function">restriction</a> <a id="9333" href="UF.ImageAndSurjection.html#8817" class="Bound">f</a><a id="9334" class="Symbol">)</a> <a id="9336" class="Symbol">(</a><a id="9337" href="UF.ImageAndSurjection.html#8854" class="Function">i</a> <a id="9339" class="Symbol">(</a><a id="9340" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="9354" href="UF.ImageAndSurjection.html#8817" class="Bound">f</a> <a id="9356" href="UF.ImageAndSurjection.html#9101" class="Bound">x</a><a id="9357" class="Symbol">)</a> <a id="9359" class="Symbol">(</a><a id="9360" href="UF.ImageAndSurjection.html#8970" class="Function">f&#39;&#39;</a> <a id="9364" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="9366" href="UF.ImageAndSurjection.html#9101" class="Bound">x</a> <a id="9368" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="9369" class="Symbol">))</a>

<a id="factor-through-surjection"></a><a id="9373" href="UF.ImageAndSurjection.html#9373" class="Function">factor-through-surjection</a> <a id="9399" class="Symbol">:</a> <a id="9401" class="Symbol">{</a><a id="9402" href="UF.ImageAndSurjection.html#9402" class="Bound">X</a> <a id="9404" class="Symbol">:</a> <a id="9406" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9408" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9410" class="Symbol">}</a> <a id="9412" class="Symbol">{</a><a id="9413" href="UF.ImageAndSurjection.html#9413" class="Bound">A</a> <a id="9415" class="Symbol">:</a> <a id="9417" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9419" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9421" class="Symbol">}</a>
                          <a id="9449" class="Symbol">→</a> <a id="9451" class="Symbol">(</a><a id="9452" href="UF.ImageAndSurjection.html#9452" class="Bound">f</a> <a id="9454" class="Symbol">:</a> <a id="9456" href="UF.ImageAndSurjection.html#9402" class="Bound">X</a> <a id="9458" class="Symbol">→</a> <a id="9460" href="UF.ImageAndSurjection.html#9413" class="Bound">A</a><a id="9461" class="Symbol">)</a>
                          <a id="9489" class="Symbol">→</a> <a id="9491" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="9505" href="UF.ImageAndSurjection.html#9452" class="Bound">f</a>
                          <a id="9533" class="Symbol">→</a> <a id="9535" class="Symbol">{</a><a id="9536" href="UF.ImageAndSurjection.html#9536" class="Bound">B</a> <a id="9538" class="Symbol">:</a> <a id="9540" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="9542" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9544" class="Symbol">}</a>
                          <a id="9572" class="Symbol">→</a> <a id="9574" href="UF.Sets.html#709" class="Function">is-set</a> <a id="9581" href="UF.ImageAndSurjection.html#9536" class="Bound">B</a>
                          <a id="9609" class="Symbol">→</a> <a id="9611" class="Symbol">(</a><a id="9612" href="UF.ImageAndSurjection.html#9612" class="Bound">g</a> <a id="9614" class="Symbol">:</a> <a id="9616" href="UF.ImageAndSurjection.html#9402" class="Bound">X</a> <a id="9618" class="Symbol">→</a> <a id="9620" href="UF.ImageAndSurjection.html#9536" class="Bound">B</a><a id="9621" class="Symbol">)</a>
                          <a id="9649" class="Symbol">→</a> <a id="9651" class="Symbol">((</a><a id="9653" href="UF.ImageAndSurjection.html#9653" class="Bound">x</a> <a id="9655" href="UF.ImageAndSurjection.html#9655" class="Bound">y</a> <a id="9657" class="Symbol">:</a> <a id="9659" href="UF.ImageAndSurjection.html#9402" class="Bound">X</a><a id="9660" class="Symbol">)</a> <a id="9662" class="Symbol">→</a> <a id="9664" href="UF.ImageAndSurjection.html#9452" class="Bound">f</a> <a id="9666" href="UF.ImageAndSurjection.html#9653" class="Bound">x</a> <a id="9668" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9670" href="UF.ImageAndSurjection.html#9452" class="Bound">f</a> <a id="9672" href="UF.ImageAndSurjection.html#9655" class="Bound">y</a> <a id="9674" class="Symbol">→</a> <a id="9676" href="UF.ImageAndSurjection.html#9612" class="Bound">g</a> <a id="9678" href="UF.ImageAndSurjection.html#9653" class="Bound">x</a> <a id="9680" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9682" href="UF.ImageAndSurjection.html#9612" class="Bound">g</a> <a id="9684" href="UF.ImageAndSurjection.html#9655" class="Bound">y</a><a id="9685" class="Symbol">)</a>
                          <a id="9713" class="Symbol">→</a> <a id="9715" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9717" href="UF.ImageAndSurjection.html#9717" class="Bound">h</a> <a id="9719" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9721" class="Symbol">(</a><a id="9722" href="UF.ImageAndSurjection.html#9413" class="Bound">A</a> <a id="9724" class="Symbol">→</a> <a id="9726" href="UF.ImageAndSurjection.html#9536" class="Bound">B</a><a id="9727" class="Symbol">)</a> <a id="9729" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9731" href="UF.ImageAndSurjection.html#9717" class="Bound">h</a> <a id="9733" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="9735" href="UF.ImageAndSurjection.html#9452" class="Bound">f</a> <a id="9737" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="9739" href="UF.ImageAndSurjection.html#9612" class="Bound">g</a>
<a id="9741" href="UF.ImageAndSurjection.html#9373" class="Function">factor-through-surjection</a> <a id="9767" class="Symbol">{</a><a id="9768" href="UF.ImageAndSurjection.html#9768" class="Bound">𝓤</a><a id="9769" class="Symbol">}</a> <a id="9771" class="Symbol">{</a><a id="9772" href="UF.ImageAndSurjection.html#9772" class="Bound">𝓥</a><a id="9773" class="Symbol">}</a> <a id="9775" class="Symbol">{</a><a id="9776" href="UF.ImageAndSurjection.html#9776" class="Bound">𝓦</a><a id="9777" class="Symbol">}</a> <a id="9779" class="Symbol">{</a><a id="9780" href="UF.ImageAndSurjection.html#9780" class="Bound">X</a><a id="9781" class="Symbol">}</a> <a id="9783" class="Symbol">{</a><a id="9784" href="UF.ImageAndSurjection.html#9784" class="Bound">A</a><a id="9785" class="Symbol">}</a>
                          <a id="9813" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="9815" href="UF.ImageAndSurjection.html#9815" class="Bound">f-is-surjection</a> <a id="9831" class="Symbol">{</a><a id="9832" href="UF.ImageAndSurjection.html#9832" class="Bound">B</a><a id="9833" class="Symbol">}</a> <a id="9835" href="UF.ImageAndSurjection.html#9835" class="Bound">B-is-set</a> <a id="9844" href="UF.ImageAndSurjection.html#9844" class="Bound">g</a> <a id="9846" href="UF.ImageAndSurjection.html#9846" class="Bound">g-respects-f</a> <a id="9859" class="Symbol">=</a> <a id="9861" href="UF.ImageAndSurjection.html#10848" class="Function">γ</a>
 <a id="9864" class="Keyword">where</a>
  <a id="9872" href="UF.ImageAndSurjection.html#9872" class="Function">φ</a> <a id="9874" class="Symbol">:</a> <a id="9876" class="Symbol">(</a><a id="9877" href="UF.ImageAndSurjection.html#9877" class="Bound">a</a> <a id="9879" class="Symbol">:</a> <a id="9881" href="UF.ImageAndSurjection.html#9784" class="Bound">A</a><a id="9882" class="Symbol">)</a> <a id="9884" class="Symbol">→</a> <a id="9886" href="Notation.General.html#398" class="Function">fiber</a> <a id="9892" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="9894" href="UF.ImageAndSurjection.html#9877" class="Bound">a</a> <a id="9896" class="Symbol">→</a> <a id="9898" href="UF.ImageAndSurjection.html#9832" class="Bound">B</a>
  <a id="9902" href="UF.ImageAndSurjection.html#9872" class="Function">φ</a> <a id="9904" class="Symbol">_</a> <a id="9906" class="Symbol">(</a><a id="9907" href="UF.ImageAndSurjection.html#9907" class="Bound">x</a> <a id="9909" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9911" class="Symbol">_)</a> <a id="9914" class="Symbol">=</a> <a id="9916" href="UF.ImageAndSurjection.html#9844" class="Bound">g</a> <a id="9918" href="UF.ImageAndSurjection.html#9907" class="Bound">x</a>

  <a id="9923" href="UF.ImageAndSurjection.html#9923" class="Function">φ-is-wconstant</a> <a id="9938" class="Symbol">:</a> <a id="9940" class="Symbol">(</a><a id="9941" href="UF.ImageAndSurjection.html#9941" class="Bound">a</a> <a id="9943" class="Symbol">:</a> <a id="9945" href="UF.ImageAndSurjection.html#9784" class="Bound">A</a><a id="9946" class="Symbol">)</a> <a id="9948" class="Symbol">(</a><a id="9949" href="UF.ImageAndSurjection.html#9949" class="Bound">u</a> <a id="9951" href="UF.ImageAndSurjection.html#9951" class="Bound">v</a> <a id="9953" class="Symbol">:</a> <a id="9955" href="Notation.General.html#398" class="Function">fiber</a> <a id="9961" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="9963" href="UF.ImageAndSurjection.html#9941" class="Bound">a</a><a id="9964" class="Symbol">)</a> <a id="9966" class="Symbol">→</a> <a id="9968" href="UF.ImageAndSurjection.html#9872" class="Function">φ</a> <a id="9970" href="UF.ImageAndSurjection.html#9941" class="Bound">a</a> <a id="9972" href="UF.ImageAndSurjection.html#9949" class="Bound">u</a> <a id="9974" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9976" href="UF.ImageAndSurjection.html#9872" class="Function">φ</a> <a id="9978" href="UF.ImageAndSurjection.html#9941" class="Bound">a</a> <a id="9980" href="UF.ImageAndSurjection.html#9951" class="Bound">v</a>
  <a id="9984" href="UF.ImageAndSurjection.html#9923" class="Function">φ-is-wconstant</a> <a id="9999" href="UF.ImageAndSurjection.html#9999" class="Bound">a</a> <a id="10001" class="Symbol">(</a><a id="10002" href="UF.ImageAndSurjection.html#10002" class="Bound">x</a> <a id="10004" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10006" href="UF.ImageAndSurjection.html#10006" class="Bound">p</a><a id="10007" class="Symbol">)</a> <a id="10009" class="Symbol">(</a><a id="10010" href="UF.ImageAndSurjection.html#10010" class="Bound">y</a> <a id="10012" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10014" href="UF.ImageAndSurjection.html#10014" class="Bound">q</a><a id="10015" class="Symbol">)</a> <a id="10017" class="Symbol">=</a> <a id="10019" href="UF.ImageAndSurjection.html#9846" class="Bound">g-respects-f</a> <a id="10032" href="UF.ImageAndSurjection.html#10002" class="Bound">x</a> <a id="10034" href="UF.ImageAndSurjection.html#10010" class="Bound">y</a>
                                      <a id="10074" class="Symbol">(</a><a id="10075" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="10077" href="UF.ImageAndSurjection.html#10002" class="Bound">x</a> <a id="10079" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10082" href="UF.ImageAndSurjection.html#10006" class="Bound">p</a> <a id="10084" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                       <a id="10125" href="UF.ImageAndSurjection.html#9999" class="Bound">a</a>   <a id="10129" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10132" href="UF.ImageAndSurjection.html#10014" class="Bound">q</a> <a id="10134" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="10137" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                       <a id="10178" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="10180" href="UF.ImageAndSurjection.html#10010" class="Bound">y</a> <a id="10182" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="10183" class="Symbol">)</a>

  <a id="10188" href="UF.ImageAndSurjection.html#10188" class="Function">σ</a> <a id="10190" class="Symbol">:</a> <a id="10192" class="Symbol">(</a><a id="10193" href="UF.ImageAndSurjection.html#10193" class="Bound">a</a> <a id="10195" class="Symbol">:</a> <a id="10197" href="UF.ImageAndSurjection.html#9784" class="Bound">A</a><a id="10198" class="Symbol">)</a> <a id="10200" class="Symbol">→</a> <a id="10202" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10204" href="UF.ImageAndSurjection.html#10204" class="Bound">ψ</a> <a id="10206" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10208" class="Symbol">(</a><a id="10209" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="10211" href="Notation.General.html#398" class="Function">fiber</a> <a id="10217" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="10219" href="UF.ImageAndSurjection.html#10193" class="Bound">a</a> <a id="10221" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="10223" class="Symbol">→</a> <a id="10225" href="UF.ImageAndSurjection.html#9832" class="Bound">B</a><a id="10226" class="Symbol">)</a> <a id="10228" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10230" href="UF.ImageAndSurjection.html#9872" class="Function">φ</a> <a id="10232" href="UF.ImageAndSurjection.html#10193" class="Bound">a</a> <a id="10234" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="10236" href="UF.ImageAndSurjection.html#10204" class="Bound">ψ</a> <a id="10238" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10240" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a>
  <a id="10246" href="UF.ImageAndSurjection.html#10188" class="Function">σ</a> <a id="10248" href="UF.ImageAndSurjection.html#10248" class="Bound">a</a> <a id="10250" class="Symbol">=</a> <a id="10252" href="UF.ImageAndSurjection.html#8569" class="Function">wconstant-map-to-set-factors-through-truncation-of-domain</a>
         <a id="10319" href="UF.ImageAndSurjection.html#9835" class="Bound">B-is-set</a>
         <a id="10337" class="Symbol">(</a><a id="10338" href="UF.ImageAndSurjection.html#9872" class="Function">φ</a> <a id="10340" href="UF.ImageAndSurjection.html#10248" class="Bound">a</a><a id="10341" class="Symbol">)</a>
         <a id="10352" class="Symbol">(</a><a id="10353" href="UF.ImageAndSurjection.html#9923" class="Function">φ-is-wconstant</a> <a id="10368" href="UF.ImageAndSurjection.html#10248" class="Bound">a</a><a id="10369" class="Symbol">)</a>

  <a id="10374" href="UF.ImageAndSurjection.html#10374" class="Function">h</a> <a id="10376" class="Symbol">:</a> <a id="10378" href="UF.ImageAndSurjection.html#9784" class="Bound">A</a> <a id="10380" class="Symbol">→</a> <a id="10382" href="UF.ImageAndSurjection.html#9832" class="Bound">B</a>
  <a id="10386" href="UF.ImageAndSurjection.html#10374" class="Function">h</a> <a id="10388" href="UF.ImageAndSurjection.html#10388" class="Bound">a</a> <a id="10390" class="Symbol">=</a> <a id="10392" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10396" class="Symbol">(</a><a id="10397" href="UF.ImageAndSurjection.html#10188" class="Function">σ</a> <a id="10399" href="UF.ImageAndSurjection.html#10388" class="Bound">a</a><a id="10400" class="Symbol">)</a> <a id="10402" class="Symbol">(</a><a id="10403" href="UF.ImageAndSurjection.html#9815" class="Bound">f-is-surjection</a> <a id="10419" href="UF.ImageAndSurjection.html#10388" class="Bound">a</a><a id="10420" class="Symbol">)</a>

  <a id="10425" href="UF.ImageAndSurjection.html#10425" class="Function">H</a> <a id="10427" class="Symbol">:</a> <a id="10429" href="UF.ImageAndSurjection.html#10374" class="Function">h</a> <a id="10431" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10433" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="10435" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="10437" href="UF.ImageAndSurjection.html#9844" class="Bound">g</a>
  <a id="10441" href="UF.ImageAndSurjection.html#10425" class="Function">H</a> <a id="10443" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a> <a id="10445" class="Symbol">=</a> <a id="10447" href="UF.ImageAndSurjection.html#10374" class="Function">h</a> <a id="10449" class="Symbol">(</a><a id="10450" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="10452" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a><a id="10453" class="Symbol">)</a>                               <a id="10485" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
        <a id="10501" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10505" class="Symbol">(</a><a id="10506" href="UF.ImageAndSurjection.html#10188" class="Function">σ</a> <a id="10508" class="Symbol">(</a><a id="10509" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="10511" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a><a id="10512" class="Symbol">))</a> <a id="10515" class="Symbol">(</a><a id="10516" href="UF.ImageAndSurjection.html#9815" class="Bound">f-is-surjection</a> <a id="10532" class="Symbol">(</a><a id="10533" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="10535" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a><a id="10536" class="Symbol">))</a> <a id="10539" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10542" href="UF.ImageAndSurjection.html#10728" class="Function">i</a> <a id="10544" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="10554" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10558" class="Symbol">(</a><a id="10559" href="UF.ImageAndSurjection.html#10188" class="Function">σ</a> <a id="10561" class="Symbol">(</a><a id="10562" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="10564" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a><a id="10565" class="Symbol">))</a> <a id="10568" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="10570" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a> <a id="10572" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10574" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10579" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>             <a id="10593" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10596" href="UF.ImageAndSurjection.html#10811" class="Function">ii</a> <a id="10599" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="10609" href="UF.ImageAndSurjection.html#9872" class="Function">φ</a> <a id="10611" class="Symbol">(</a><a id="10612" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="10614" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a><a id="10615" class="Symbol">)</a> <a id="10617" class="Symbol">(</a><a id="10618" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a> <a id="10620" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10622" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="10626" class="Symbol">)</a>                    <a id="10647" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
        <a id="10663" href="UF.ImageAndSurjection.html#9844" class="Bound">g</a> <a id="10665" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a>                                   <a id="10701" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
         <a id="10712" class="Keyword">where</a>
          <a id="10728" href="UF.ImageAndSurjection.html#10728" class="Function">i</a> <a id="10730" class="Symbol">=</a> <a id="10732" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10735" class="Symbol">(</a><a id="10736" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10740" class="Symbol">(</a><a id="10741" href="UF.ImageAndSurjection.html#10188" class="Function">σ</a> <a id="10743" class="Symbol">(</a><a id="10744" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="10746" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a><a id="10747" class="Symbol">)))</a> <a id="10751" class="Symbol">(</a><a id="10752" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="10763" class="Symbol">(</a><a id="10764" href="UF.ImageAndSurjection.html#9815" class="Bound">f-is-surjection</a> <a id="10780" class="Symbol">(</a><a id="10781" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="10783" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a><a id="10784" class="Symbol">))</a> <a id="10787" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="10789" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a> <a id="10791" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10793" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10798" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="10799" class="Symbol">)</a>
          <a id="10811" href="UF.ImageAndSurjection.html#10811" class="Function">ii</a> <a id="10814" class="Symbol">=</a> <a id="10816" class="Symbol">(</a><a id="10817" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10821" class="Symbol">(</a><a id="10822" href="UF.ImageAndSurjection.html#10188" class="Function">σ</a> <a id="10824" class="Symbol">(</a><a id="10825" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="10827" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a><a id="10828" class="Symbol">))</a> <a id="10831" class="Symbol">(</a><a id="10832" href="UF.ImageAndSurjection.html#10443" class="Bound">x</a> <a id="10834" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10836" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="10840" class="Symbol">))</a><a id="10842" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

  <a id="10848" href="UF.ImageAndSurjection.html#10848" class="Function">γ</a> <a id="10850" class="Symbol">:</a> <a id="10852" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10854" href="UF.ImageAndSurjection.html#10854" class="Bound">h</a> <a id="10856" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10858" class="Symbol">(</a><a id="10859" href="UF.ImageAndSurjection.html#9784" class="Bound">A</a> <a id="10861" class="Symbol">→</a> <a id="10863" href="UF.ImageAndSurjection.html#9832" class="Bound">B</a><a id="10864" class="Symbol">)</a> <a id="10866" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10868" href="UF.ImageAndSurjection.html#10854" class="Bound">h</a> <a id="10870" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="10872" href="UF.ImageAndSurjection.html#9813" class="Bound">f</a> <a id="10874" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="10876" href="UF.ImageAndSurjection.html#9844" class="Bound">g</a>
  <a id="10880" href="UF.ImageAndSurjection.html#10848" class="Function">γ</a> <a id="10882" class="Symbol">=</a> <a id="10884" class="Symbol">(</a><a id="10885" href="UF.ImageAndSurjection.html#10374" class="Function">h</a> <a id="10887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10889" href="UF.ImageAndSurjection.html#10425" class="Function">H</a><a id="10890" class="Symbol">)</a>

<a id="factor-through-surjection!"></a><a id="10893" href="UF.ImageAndSurjection.html#10893" class="Function">factor-through-surjection!</a> <a id="10920" class="Symbol">:</a> <a id="10922" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                           <a id="10957" class="Symbol">→</a> <a id="10959" class="Symbol">{</a><a id="10960" href="UF.ImageAndSurjection.html#10960" class="Bound">X</a> <a id="10962" class="Symbol">:</a> <a id="10964" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10966" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10968" class="Symbol">}</a> <a id="10970" class="Symbol">{</a><a id="10971" href="UF.ImageAndSurjection.html#10971" class="Bound">A</a> <a id="10973" class="Symbol">:</a> <a id="10975" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10977" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10979" class="Symbol">}</a>
                           <a id="11008" class="Symbol">→</a> <a id="11010" class="Symbol">(</a><a id="11011" href="UF.ImageAndSurjection.html#11011" class="Bound">f</a> <a id="11013" class="Symbol">:</a> <a id="11015" href="UF.ImageAndSurjection.html#10960" class="Bound">X</a> <a id="11017" class="Symbol">→</a> <a id="11019" href="UF.ImageAndSurjection.html#10971" class="Bound">A</a><a id="11020" class="Symbol">)</a>
                           <a id="11049" class="Symbol">→</a> <a id="11051" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="11065" href="UF.ImageAndSurjection.html#11011" class="Bound">f</a>
                           <a id="11094" class="Symbol">→</a> <a id="11096" class="Symbol">{</a><a id="11097" href="UF.ImageAndSurjection.html#11097" class="Bound">B</a> <a id="11099" class="Symbol">:</a> <a id="11101" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="11103" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11105" class="Symbol">}</a>
                           <a id="11134" class="Symbol">→</a> <a id="11136" href="UF.Sets.html#709" class="Function">is-set</a> <a id="11143" href="UF.ImageAndSurjection.html#11097" class="Bound">B</a>
                           <a id="11172" class="Symbol">→</a> <a id="11174" class="Symbol">(</a><a id="11175" href="UF.ImageAndSurjection.html#11175" class="Bound">g</a> <a id="11177" class="Symbol">:</a> <a id="11179" href="UF.ImageAndSurjection.html#10960" class="Bound">X</a> <a id="11181" class="Symbol">→</a> <a id="11183" href="UF.ImageAndSurjection.html#11097" class="Bound">B</a><a id="11184" class="Symbol">)</a>
                           <a id="11213" class="Symbol">→</a> <a id="11215" class="Symbol">((</a><a id="11217" href="UF.ImageAndSurjection.html#11217" class="Bound">x</a> <a id="11219" href="UF.ImageAndSurjection.html#11219" class="Bound">y</a> <a id="11221" class="Symbol">:</a> <a id="11223" href="UF.ImageAndSurjection.html#10960" class="Bound">X</a><a id="11224" class="Symbol">)</a> <a id="11226" class="Symbol">→</a> <a id="11228" href="UF.ImageAndSurjection.html#11011" class="Bound">f</a> <a id="11230" href="UF.ImageAndSurjection.html#11217" class="Bound">x</a> <a id="11232" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11234" href="UF.ImageAndSurjection.html#11011" class="Bound">f</a> <a id="11236" href="UF.ImageAndSurjection.html#11219" class="Bound">y</a> <a id="11238" class="Symbol">→</a> <a id="11240" href="UF.ImageAndSurjection.html#11175" class="Bound">g</a> <a id="11242" href="UF.ImageAndSurjection.html#11217" class="Bound">x</a> <a id="11244" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11246" href="UF.ImageAndSurjection.html#11175" class="Bound">g</a> <a id="11248" href="UF.ImageAndSurjection.html#11219" class="Bound">y</a><a id="11249" class="Symbol">)</a>
                           <a id="11278" class="Symbol">→</a> <a id="11280" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="11283" href="UF.ImageAndSurjection.html#11283" class="Bound">h</a> <a id="11285" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="11287" class="Symbol">(</a><a id="11288" href="UF.ImageAndSurjection.html#10971" class="Bound">A</a> <a id="11290" class="Symbol">→</a> <a id="11292" href="UF.ImageAndSurjection.html#11097" class="Bound">B</a><a id="11293" class="Symbol">)</a> <a id="11295" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="11297" href="UF.ImageAndSurjection.html#11283" class="Bound">h</a> <a id="11299" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11301" href="UF.ImageAndSurjection.html#11011" class="Bound">f</a> <a id="11303" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11305" href="UF.ImageAndSurjection.html#11175" class="Bound">g</a>
<a id="11307" href="UF.ImageAndSurjection.html#10893" class="Function">factor-through-surjection!</a> <a id="11334" href="UF.ImageAndSurjection.html#11334" class="Bound">fe</a> <a id="11337" class="Symbol">{</a><a id="11338" href="UF.ImageAndSurjection.html#11338" class="Bound">X</a><a id="11339" class="Symbol">}</a> <a id="11341" class="Symbol">{</a><a id="11342" href="UF.ImageAndSurjection.html#11342" class="Bound">A</a><a id="11343" class="Symbol">}</a>
                           <a id="11372" href="UF.ImageAndSurjection.html#11372" class="Bound">f</a> <a id="11374" href="UF.ImageAndSurjection.html#11374" class="Bound">f-is-surjection</a> <a id="11390" class="Symbol">{</a><a id="11391" href="UF.ImageAndSurjection.html#11391" class="Bound">B</a><a id="11392" class="Symbol">}</a> <a id="11394" href="UF.ImageAndSurjection.html#11394" class="Bound">B-is-set</a> <a id="11403" href="UF.ImageAndSurjection.html#11403" class="Bound">g</a> <a id="11405" href="UF.ImageAndSurjection.html#11405" class="Bound">g-respects-f</a> <a id="11418" class="Symbol">=</a> <a id="11420" href="UF.ImageAndSurjection.html#11962" class="Function">IV</a>
 <a id="11424" class="Keyword">where</a>
  <a id="11432" href="UF.ImageAndSurjection.html#11432" class="Function">I</a> <a id="11434" class="Symbol">:</a> <a id="11436" class="Symbol">(</a><a id="11437" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11439" href="UF.ImageAndSurjection.html#11439" class="Bound">h</a> <a id="11441" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11443" class="Symbol">(</a><a id="11444" href="UF.ImageAndSurjection.html#11342" class="Bound">A</a> <a id="11446" class="Symbol">→</a> <a id="11448" href="UF.ImageAndSurjection.html#11391" class="Bound">B</a><a id="11449" class="Symbol">)</a> <a id="11451" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11453" href="UF.ImageAndSurjection.html#11439" class="Bound">h</a> <a id="11455" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11457" href="UF.ImageAndSurjection.html#11372" class="Bound">f</a> <a id="11459" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11461" href="UF.ImageAndSurjection.html#11403" class="Bound">g</a><a id="11462" class="Symbol">)</a> <a id="11464" class="Symbol">→</a> <a id="11466" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="11469" href="UF.ImageAndSurjection.html#11469" class="Bound">h</a> <a id="11471" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="11473" class="Symbol">(</a><a id="11474" href="UF.ImageAndSurjection.html#11342" class="Bound">A</a> <a id="11476" class="Symbol">→</a> <a id="11478" href="UF.ImageAndSurjection.html#11391" class="Bound">B</a><a id="11479" class="Symbol">)</a> <a id="11481" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="11483" href="UF.ImageAndSurjection.html#11469" class="Bound">h</a> <a id="11485" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11487" href="UF.ImageAndSurjection.html#11372" class="Bound">f</a> <a id="11489" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11491" href="UF.ImageAndSurjection.html#11403" class="Bound">g</a>
  <a id="11495" href="UF.ImageAndSurjection.html#11432" class="Function">I</a> <a id="11497" class="Symbol">(</a><a id="11498" href="UF.ImageAndSurjection.html#11498" class="Bound">h</a> <a id="11500" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11502" href="UF.ImageAndSurjection.html#11502" class="Bound">H</a><a id="11503" class="Symbol">)</a> <a id="11505" class="Symbol">=</a> <a id="11507" href="UF.ImageAndSurjection.html#11761" class="Function">III</a>
   <a id="11514" class="Keyword">where</a>
    <a id="11524" href="UF.ImageAndSurjection.html#11524" class="Function">II</a> <a id="11527" class="Symbol">:</a> <a id="11529" class="Symbol">(</a><a id="11530" href="UF.ImageAndSurjection.html#11530" class="Bound">k</a> <a id="11532" class="Symbol">:</a> <a id="11534" href="UF.ImageAndSurjection.html#11342" class="Bound">A</a> <a id="11536" class="Symbol">→</a> <a id="11538" href="UF.ImageAndSurjection.html#11391" class="Bound">B</a><a id="11539" class="Symbol">)</a>
       <a id="11548" class="Symbol">→</a> <a id="11550" href="UF.ImageAndSurjection.html#11530" class="Bound">k</a> <a id="11552" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11554" href="UF.ImageAndSurjection.html#11372" class="Bound">f</a> <a id="11556" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11558" href="UF.ImageAndSurjection.html#11403" class="Bound">g</a>
       <a id="11567" class="Symbol">→</a> <a id="11569" href="UF.ImageAndSurjection.html#11498" class="Bound">h</a> <a id="11571" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11573" href="UF.ImageAndSurjection.html#11530" class="Bound">k</a>
    <a id="11579" href="UF.ImageAndSurjection.html#11524" class="Function">II</a> <a id="11582" href="UF.ImageAndSurjection.html#11582" class="Bound">k</a> <a id="11584" href="UF.ImageAndSurjection.html#11584" class="Bound">K</a> <a id="11586" class="Symbol">=</a> <a id="11588" href="UF.ImageAndSurjection.html#6615" class="Function">surjections-are-set-rc</a> <a id="11611" href="UF.ImageAndSurjection.html#11372" class="Bound">f</a> <a id="11613" href="UF.ImageAndSurjection.html#11374" class="Bound">f-is-surjection</a> <a id="11629" href="UF.ImageAndSurjection.html#11391" class="Bound">B</a> <a id="11631" href="UF.ImageAndSurjection.html#11394" class="Bound">B-is-set</a> <a id="11640" href="UF.ImageAndSurjection.html#11498" class="Bound">h</a> <a id="11642" href="UF.ImageAndSurjection.html#11582" class="Bound">k</a>
              <a id="11658" class="Symbol">(λ</a> <a id="11661" href="UF.ImageAndSurjection.html#11661" class="Bound">x</a> <a id="11663" class="Symbol">→</a> <a id="11665" href="UF.ImageAndSurjection.html#11498" class="Bound">h</a> <a id="11667" class="Symbol">(</a><a id="11668" href="UF.ImageAndSurjection.html#11372" class="Bound">f</a> <a id="11670" href="UF.ImageAndSurjection.html#11661" class="Bound">x</a><a id="11671" class="Symbol">)</a> <a id="11673" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11676" href="UF.ImageAndSurjection.html#11502" class="Bound">H</a> <a id="11678" href="UF.ImageAndSurjection.html#11661" class="Bound">x</a> <a id="11680" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="11703" href="UF.ImageAndSurjection.html#11403" class="Bound">g</a> <a id="11705" href="UF.ImageAndSurjection.html#11661" class="Bound">x</a>     <a id="11711" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11714" class="Symbol">(</a><a id="11715" href="UF.ImageAndSurjection.html#11584" class="Bound">K</a> <a id="11717" href="UF.ImageAndSurjection.html#11661" class="Bound">x</a><a id="11718" class="Symbol">)</a><a id="11719" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="11722" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                     <a id="11745" href="UF.ImageAndSurjection.html#11582" class="Bound">k</a> <a id="11747" class="Symbol">(</a><a id="11748" href="UF.ImageAndSurjection.html#11372" class="Bound">f</a> <a id="11750" href="UF.ImageAndSurjection.html#11661" class="Bound">x</a><a id="11751" class="Symbol">)</a> <a id="11753" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="11754" class="Symbol">)</a>

    <a id="11761" href="UF.ImageAndSurjection.html#11761" class="Function">III</a> <a id="11765" class="Symbol">:</a> <a id="11767" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="11770" href="UF.ImageAndSurjection.html#11770" class="Bound">h</a> <a id="11772" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="11774" class="Symbol">(</a><a id="11775" href="UF.ImageAndSurjection.html#11342" class="Bound">A</a> <a id="11777" class="Symbol">→</a> <a id="11779" href="UF.ImageAndSurjection.html#11391" class="Bound">B</a><a id="11780" class="Symbol">)</a> <a id="11782" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="11784" href="UF.ImageAndSurjection.html#11770" class="Bound">h</a> <a id="11786" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11788" href="UF.ImageAndSurjection.html#11372" class="Bound">f</a> <a id="11790" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11792" href="UF.ImageAndSurjection.html#11403" class="Bound">g</a>
    <a id="11798" href="UF.ImageAndSurjection.html#11761" class="Function">III</a> <a id="11802" class="Symbol">=</a> <a id="11804" class="Symbol">(</a><a id="11805" href="UF.ImageAndSurjection.html#11498" class="Bound">h</a> <a id="11807" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11809" href="UF.ImageAndSurjection.html#11502" class="Bound">H</a><a id="11810" class="Symbol">)</a> <a id="11812" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
          <a id="11824" class="Symbol">(λ</a> <a id="11827" class="Symbol">(</a><a id="11828" href="UF.ImageAndSurjection.html#11828" class="Bound">k</a> <a id="11830" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11832" href="UF.ImageAndSurjection.html#11832" class="Bound">K</a><a id="11833" class="Symbol">)</a> <a id="11835" class="Symbol">→</a> <a id="11837" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
                        <a id="11874" class="Symbol">(λ</a> <a id="11877" href="UF.ImageAndSurjection.html#11877" class="Bound">-</a> <a id="11879" class="Symbol">→</a> <a id="11881" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="11891" href="UF.ImageAndSurjection.html#11334" class="Bound">fe</a> <a id="11894" class="Symbol">(λ</a> <a id="11897" href="UF.ImageAndSurjection.html#11897" class="Bound">x</a> <a id="11899" class="Symbol">→</a> <a id="11901" href="UF.ImageAndSurjection.html#11394" class="Bound">B-is-set</a><a id="11909" class="Symbol">))</a>
                        <a id="11936" class="Symbol">(</a><a id="11937" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="11945" href="UF.ImageAndSurjection.html#11334" class="Bound">fe</a> <a id="11948" class="Symbol">(</a><a id="11949" href="UF.ImageAndSurjection.html#11524" class="Function">II</a> <a id="11952" href="UF.ImageAndSurjection.html#11828" class="Bound">k</a> <a id="11954" href="UF.ImageAndSurjection.html#11832" class="Bound">K</a><a id="11955" class="Symbol">)))</a>

  <a id="11962" href="UF.ImageAndSurjection.html#11962" class="Function">IV</a> <a id="11965" class="Symbol">:</a> <a id="11967" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="11970" href="UF.ImageAndSurjection.html#11970" class="Bound">h</a> <a id="11972" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="11974" class="Symbol">(</a><a id="11975" href="UF.ImageAndSurjection.html#11342" class="Bound">A</a> <a id="11977" class="Symbol">→</a> <a id="11979" href="UF.ImageAndSurjection.html#11391" class="Bound">B</a><a id="11980" class="Symbol">)</a> <a id="11982" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="11984" href="UF.ImageAndSurjection.html#11970" class="Bound">h</a> <a id="11986" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11988" href="UF.ImageAndSurjection.html#11372" class="Bound">f</a> <a id="11990" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="11992" href="UF.ImageAndSurjection.html#11403" class="Bound">g</a>
  <a id="11996" href="UF.ImageAndSurjection.html#11962" class="Function">IV</a> <a id="11999" class="Symbol">=</a> <a id="12001" href="UF.ImageAndSurjection.html#11432" class="Function">I</a> <a id="12003" class="Symbol">(</a><a id="12004" href="UF.ImageAndSurjection.html#9373" class="Function">factor-through-surjection</a> <a id="12030" href="UF.ImageAndSurjection.html#11372" class="Bound">f</a> <a id="12032" href="UF.ImageAndSurjection.html#11374" class="Bound">f-is-surjection</a> <a id="12048" href="UF.ImageAndSurjection.html#11394" class="Bound">B-is-set</a> <a id="12057" href="UF.ImageAndSurjection.html#11403" class="Bound">g</a> <a id="12059" href="UF.ImageAndSurjection.html#11405" class="Bound">g-respects-f</a><a id="12071" class="Symbol">)</a>

<a id="factor-through-image"></a><a id="12074" href="UF.ImageAndSurjection.html#12074" class="Function">factor-through-image</a> <a id="12095" class="Symbol">:</a> <a id="12097" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                     <a id="12126" class="Symbol">→</a> <a id="12128" class="Symbol">{</a><a id="12129" href="UF.ImageAndSurjection.html#12129" class="Bound">X</a> <a id="12131" class="Symbol">:</a> <a id="12133" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12135" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12137" class="Symbol">}</a> <a id="12139" class="Symbol">{</a><a id="12140" href="UF.ImageAndSurjection.html#12140" class="Bound">A</a> <a id="12142" class="Symbol">:</a> <a id="12144" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12146" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12148" class="Symbol">}</a>
                     <a id="12171" class="Symbol">→</a> <a id="12173" class="Symbol">(</a><a id="12174" href="UF.ImageAndSurjection.html#12174" class="Bound">f</a> <a id="12176" class="Symbol">:</a> <a id="12178" href="UF.ImageAndSurjection.html#12129" class="Bound">X</a> <a id="12180" class="Symbol">→</a> <a id="12182" href="UF.ImageAndSurjection.html#12140" class="Bound">A</a><a id="12183" class="Symbol">)</a>
                     <a id="12206" class="Symbol">→</a> <a id="12208" class="Symbol">{</a><a id="12209" href="UF.ImageAndSurjection.html#12209" class="Bound">B</a> <a id="12211" class="Symbol">:</a> <a id="12213" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="12215" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12217" class="Symbol">}</a>
                     <a id="12240" class="Symbol">→</a> <a id="12242" href="UF.Sets.html#709" class="Function">is-set</a> <a id="12249" href="UF.ImageAndSurjection.html#12209" class="Bound">B</a>
                     <a id="12272" class="Symbol">→</a> <a id="12274" class="Symbol">(</a><a id="12275" href="UF.ImageAndSurjection.html#12275" class="Bound">g</a> <a id="12277" class="Symbol">:</a> <a id="12279" href="UF.ImageAndSurjection.html#12129" class="Bound">X</a> <a id="12281" class="Symbol">→</a> <a id="12283" href="UF.ImageAndSurjection.html#12209" class="Bound">B</a><a id="12284" class="Symbol">)</a>
                     <a id="12307" class="Symbol">→</a> <a id="12309" class="Symbol">((</a><a id="12311" href="UF.ImageAndSurjection.html#12311" class="Bound">x</a> <a id="12313" href="UF.ImageAndSurjection.html#12313" class="Bound">y</a> <a id="12315" class="Symbol">:</a> <a id="12317" href="UF.ImageAndSurjection.html#12129" class="Bound">X</a><a id="12318" class="Symbol">)</a> <a id="12320" class="Symbol">→</a> <a id="12322" href="UF.ImageAndSurjection.html#12174" class="Bound">f</a> <a id="12324" href="UF.ImageAndSurjection.html#12311" class="Bound">x</a> <a id="12326" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12328" href="UF.ImageAndSurjection.html#12174" class="Bound">f</a> <a id="12330" href="UF.ImageAndSurjection.html#12313" class="Bound">y</a> <a id="12332" class="Symbol">→</a> <a id="12334" href="UF.ImageAndSurjection.html#12275" class="Bound">g</a> <a id="12336" href="UF.ImageAndSurjection.html#12311" class="Bound">x</a> <a id="12338" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12340" href="UF.ImageAndSurjection.html#12275" class="Bound">g</a> <a id="12342" href="UF.ImageAndSurjection.html#12313" class="Bound">y</a><a id="12343" class="Symbol">)</a>
                     <a id="12366" class="Symbol">→</a> <a id="12368" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="12371" href="UF.ImageAndSurjection.html#12371" class="Bound">h</a> <a id="12373" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="12375" class="Symbol">(</a><a id="12376" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="12382" href="UF.ImageAndSurjection.html#12174" class="Bound">f</a> <a id="12384" class="Symbol">→</a> <a id="12386" href="UF.ImageAndSurjection.html#12209" class="Bound">B</a><a id="12387" class="Symbol">)</a> <a id="12389" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="12391" href="UF.ImageAndSurjection.html#12371" class="Bound">h</a> <a id="12393" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12395" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="12409" href="UF.ImageAndSurjection.html#12174" class="Bound">f</a> <a id="12411" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="12413" href="UF.ImageAndSurjection.html#12275" class="Bound">g</a>
<a id="12415" href="UF.ImageAndSurjection.html#12074" class="Function">factor-through-image</a> <a id="12436" href="UF.ImageAndSurjection.html#12436" class="Bound">fe</a> <a id="12439" href="UF.ImageAndSurjection.html#12439" class="Bound">f</a>  <a id="12442" href="UF.ImageAndSurjection.html#12442" class="Bound">B-is-set</a> <a id="12451" href="UF.ImageAndSurjection.html#12451" class="Bound">g</a> <a id="12453" href="UF.ImageAndSurjection.html#12453" class="Bound">g-respects-f</a> <a id="12466" class="Symbol">=</a>
 <a id="12469" href="UF.ImageAndSurjection.html#10893" class="Function">factor-through-surjection!</a>
  <a id="12498" href="UF.ImageAndSurjection.html#12436" class="Bound">fe</a>
  <a id="12503" class="Symbol">(</a><a id="12504" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="12518" href="UF.ImageAndSurjection.html#12439" class="Bound">f</a><a id="12519" class="Symbol">)</a>
  <a id="12523" class="Symbol">(</a><a id="12524" href="UF.ImageAndSurjection.html#2043" class="Function">corestrictions-are-surjections</a> <a id="12555" href="UF.ImageAndSurjection.html#12439" class="Bound">f</a><a id="12556" class="Symbol">)</a>
  <a id="12560" href="UF.ImageAndSurjection.html#12442" class="Bound">B-is-set</a>
  <a id="12571" href="UF.ImageAndSurjection.html#12451" class="Bound">g</a>
  <a id="12575" href="UF.ImageAndSurjection.html#12586" class="Function">r</a>
 <a id="12578" class="Keyword">where</a>
  <a id="12586" href="UF.ImageAndSurjection.html#12586" class="Function">r</a> <a id="12588" class="Symbol">:</a> <a id="12590" class="Symbol">∀</a> <a id="12592" href="UF.ImageAndSurjection.html#12592" class="Bound">x</a> <a id="12594" href="UF.ImageAndSurjection.html#12594" class="Bound">y</a> <a id="12596" class="Symbol">→</a> <a id="12598" href="UF.ImageAndSurjection.html#12439" class="Bound">f</a> <a id="12600" href="UF.ImageAndSurjection.html#12592" class="Bound">x</a> <a id="12602" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12604" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="12606" href="UF.ImageAndSurjection.html#12592" class="Bound">x</a> <a id="12608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12610" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12615" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="12617" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12619" href="UF.ImageAndSurjection.html#12439" class="Bound">f</a> <a id="12621" href="UF.ImageAndSurjection.html#12594" class="Bound">y</a> <a id="12623" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12625" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="12627" href="UF.ImageAndSurjection.html#12594" class="Bound">y</a> <a id="12629" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12631" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="12636" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="12638" class="Symbol">→</a> <a id="12640" href="UF.ImageAndSurjection.html#12451" class="Bound">g</a> <a id="12642" href="UF.ImageAndSurjection.html#12592" class="Bound">x</a> <a id="12644" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12646" href="UF.ImageAndSurjection.html#12451" class="Bound">g</a> <a id="12648" href="UF.ImageAndSurjection.html#12594" class="Bound">y</a>
  <a id="12652" href="UF.ImageAndSurjection.html#12586" class="Function">r</a> <a id="12654" href="UF.ImageAndSurjection.html#12654" class="Bound">x</a> <a id="12656" href="UF.ImageAndSurjection.html#12656" class="Bound">y</a> <a id="12658" href="UF.ImageAndSurjection.html#12658" class="Bound">p</a> <a id="12660" class="Symbol">=</a> <a id="12662" href="UF.ImageAndSurjection.html#12453" class="Bound">g-respects-f</a> <a id="12675" href="UF.ImageAndSurjection.html#12654" class="Bound">x</a> <a id="12677" href="UF.ImageAndSurjection.html#12656" class="Bound">y</a> <a id="12679" class="Symbol">(</a><a id="12680" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12683" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12687" href="UF.ImageAndSurjection.html#12658" class="Bound">p</a><a id="12688" class="Symbol">)</a>

<a id="12691" class="Markup">\end{code}</a><a id="12701" class="Background">

Added by Tom de Jong on 4 December 2020.

</a><a id="12745" class="Markup">\begin{code}</a>

<a id="corestriction-of-embedding-is-equivalence"></a><a id="12759" href="UF.ImageAndSurjection.html#12759" class="Function">corestriction-of-embedding-is-equivalence</a> <a id="12801" class="Symbol">:</a> <a id="12803" class="Symbol">{</a><a id="12804" href="UF.ImageAndSurjection.html#12804" class="Bound">X</a> <a id="12806" class="Symbol">:</a> <a id="12808" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12810" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12812" class="Symbol">}</a> <a id="12814" class="Symbol">{</a><a id="12815" href="UF.ImageAndSurjection.html#12815" class="Bound">Y</a> <a id="12817" class="Symbol">:</a> <a id="12819" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12821" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12823" class="Symbol">}</a> <a id="12825" class="Symbol">(</a><a id="12826" href="UF.ImageAndSurjection.html#12826" class="Bound">f</a> <a id="12828" class="Symbol">:</a> <a id="12830" href="UF.ImageAndSurjection.html#12804" class="Bound">X</a> <a id="12832" class="Symbol">→</a> <a id="12834" href="UF.ImageAndSurjection.html#12815" class="Bound">Y</a><a id="12835" class="Symbol">)</a>
                                          <a id="12879" class="Symbol">→</a> <a id="12881" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="12894" href="UF.ImageAndSurjection.html#12826" class="Bound">f</a>
                                          <a id="12938" class="Symbol">→</a> <a id="12940" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="12949" class="Symbol">(</a><a id="12950" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="12964" href="UF.ImageAndSurjection.html#12826" class="Bound">f</a><a id="12965" class="Symbol">)</a>
<a id="12967" href="UF.ImageAndSurjection.html#12759" class="Function">corestriction-of-embedding-is-equivalence</a> <a id="13009" href="UF.ImageAndSurjection.html#13009" class="Bound">f</a> <a id="13011" href="UF.ImageAndSurjection.html#13011" class="Bound">e</a> <a id="13013" class="Symbol">=</a>
 <a id="13016" href="UF.ImageAndSurjection.html#3612" class="Function">surjective-embeddings-are-equivs</a> <a id="13049" href="UF.ImageAndSurjection.html#13069" class="Function">f&#39;</a> <a id="13052" href="UF.ImageAndSurjection.html#13186" class="Function">e&#39;</a> <a id="13055" href="UF.ImageAndSurjection.html#13120" class="Function">s&#39;</a>
  <a id="13060" class="Keyword">where</a>
   <a id="13069" href="UF.ImageAndSurjection.html#13069" class="Function">f&#39;</a> <a id="13072" class="Symbol">:</a> <a id="13074" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="13081" href="UF.ImageAndSurjection.html#13009" class="Bound">f</a> <a id="13083" class="Symbol">→</a> <a id="13085" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="13091" href="UF.ImageAndSurjection.html#13009" class="Bound">f</a>
   <a id="13096" href="UF.ImageAndSurjection.html#13069" class="Function">f&#39;</a> <a id="13099" class="Symbol">=</a> <a id="13101" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="13115" href="UF.ImageAndSurjection.html#13009" class="Bound">f</a>
   <a id="13120" href="UF.ImageAndSurjection.html#13120" class="Function">s&#39;</a> <a id="13123" class="Symbol">:</a> <a id="13125" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="13139" href="UF.ImageAndSurjection.html#13069" class="Function">f&#39;</a>
   <a id="13145" href="UF.ImageAndSurjection.html#13120" class="Function">s&#39;</a> <a id="13148" class="Symbol">=</a> <a id="13150" href="UF.ImageAndSurjection.html#2043" class="Function">corestrictions-are-surjections</a> <a id="13181" href="UF.ImageAndSurjection.html#13009" class="Bound">f</a>
   <a id="13186" href="UF.ImageAndSurjection.html#13186" class="Function">e&#39;</a> <a id="13189" class="Symbol">:</a> <a id="13191" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="13204" href="UF.ImageAndSurjection.html#13069" class="Function">f&#39;</a>
   <a id="13210" href="UF.ImageAndSurjection.html#13186" class="Function">e&#39;</a> <a id="13213" class="Symbol">(</a><a id="13214" href="UF.ImageAndSurjection.html#13214" class="Bound">y</a> <a id="13216" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13218" href="UF.ImageAndSurjection.html#13218" class="Bound">p</a><a id="13219" class="Symbol">)</a> <a id="13221" class="Symbol">=</a> <a id="13223" href="UF.Retracts.html#2706" class="Function">retract-of-prop</a> <a id="13239" href="UF.ImageAndSurjection.html#13262" class="Function">γ</a> <a id="13241" class="Symbol">(</a><a id="13242" href="UF.ImageAndSurjection.html#13011" class="Bound">e</a> <a id="13244" href="UF.ImageAndSurjection.html#13214" class="Bound">y</a><a id="13245" class="Symbol">)</a>
    <a id="13251" class="Keyword">where</a>
     <a id="13262" href="UF.ImageAndSurjection.html#13262" class="Function">γ</a> <a id="13264" class="Symbol">:</a> <a id="13266" href="Notation.General.html#398" class="Function">fiber</a> <a id="13272" href="UF.ImageAndSurjection.html#13069" class="Function">f&#39;</a> <a id="13275" class="Symbol">(</a><a id="13276" href="UF.ImageAndSurjection.html#13214" class="Bound">y</a> <a id="13278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13280" href="UF.ImageAndSurjection.html#13218" class="Bound">p</a><a id="13281" class="Symbol">)</a> <a id="13283" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="13285" href="Notation.General.html#398" class="Function">fiber</a> <a id="13291" href="UF.ImageAndSurjection.html#13009" class="Bound">f</a> <a id="13293" href="UF.ImageAndSurjection.html#13214" class="Bound">y</a>
     <a id="13300" href="UF.ImageAndSurjection.html#13262" class="Function">γ</a> <a id="13302" class="Symbol">=</a> <a id="13304" href="UF.Retracts.html#8268" class="Function">Σ-retract</a> <a id="13314" class="Symbol">(λ</a> <a id="13317" href="UF.ImageAndSurjection.html#13317" class="Bound">x</a> <a id="13319" class="Symbol">→</a> <a id="13321" href="UF.ImageAndSurjection.html#13069" class="Function">f&#39;</a> <a id="13324" href="UF.ImageAndSurjection.html#13317" class="Bound">x</a> <a id="13326" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13328" href="UF.ImageAndSurjection.html#13214" class="Bound">y</a> <a id="13330" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13332" href="UF.ImageAndSurjection.html#13218" class="Bound">p</a><a id="13333" class="Symbol">)</a> <a id="13335" class="Symbol">(λ</a> <a id="13338" href="UF.ImageAndSurjection.html#13338" class="Bound">x</a> <a id="13340" class="Symbol">→</a> <a id="13342" href="UF.ImageAndSurjection.html#13009" class="Bound">f</a> <a id="13344" href="UF.ImageAndSurjection.html#13338" class="Bound">x</a> <a id="13346" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13348" href="UF.ImageAndSurjection.html#13214" class="Bound">y</a><a id="13349" class="Symbol">)</a> <a id="13351" href="UF.ImageAndSurjection.html#13372" class="Function">ϕ</a>
      <a id="13359" class="Keyword">where</a>
       <a id="13372" href="UF.ImageAndSurjection.html#13372" class="Function">ϕ</a> <a id="13374" class="Symbol">:</a> <a id="13376" class="Symbol">(</a><a id="13377" href="UF.ImageAndSurjection.html#13377" class="Bound">x</a> <a id="13379" class="Symbol">:</a> <a id="13381" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="13388" href="UF.ImageAndSurjection.html#13009" class="Bound">f</a><a id="13389" class="Symbol">)</a> <a id="13391" class="Symbol">→</a> <a id="13393" class="Symbol">(</a><a id="13394" href="UF.ImageAndSurjection.html#13069" class="Function">f&#39;</a> <a id="13397" href="UF.ImageAndSurjection.html#13377" class="Bound">x</a> <a id="13399" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13401" class="Symbol">(</a><a id="13402" href="UF.ImageAndSurjection.html#13214" class="Bound">y</a> <a id="13404" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13406" href="UF.ImageAndSurjection.html#13218" class="Bound">p</a><a id="13407" class="Symbol">))</a> <a id="13410" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="13412" class="Symbol">(</a><a id="13413" href="UF.ImageAndSurjection.html#13009" class="Bound">f</a> <a id="13415" href="UF.ImageAndSurjection.html#13377" class="Bound">x</a> <a id="13417" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13419" href="UF.ImageAndSurjection.html#13214" class="Bound">y</a><a id="13420" class="Symbol">)</a>
       <a id="13429" href="UF.ImageAndSurjection.html#13372" class="Function">ϕ</a> <a id="13431" href="UF.ImageAndSurjection.html#13431" class="Bound">x</a> <a id="13433" class="Symbol">=</a> <a id="13435" href="UF.ImageAndSurjection.html#13468" class="Function">ρ</a> <a id="13437" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13439" href="UF.ImageAndSurjection.html#13556" class="Function">σ</a> <a id="13441" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13443" href="UF.ImageAndSurjection.html#13620" class="Function">η</a>
        <a id="13453" class="Keyword">where</a>
         <a id="13468" href="UF.ImageAndSurjection.html#13468" class="Function">ρ</a> <a id="13470" class="Symbol">:</a> <a id="13472" href="UF.ImageAndSurjection.html#13009" class="Bound">f</a> <a id="13474" href="UF.ImageAndSurjection.html#13431" class="Bound">x</a> <a id="13476" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13478" href="UF.ImageAndSurjection.html#13214" class="Bound">y</a> <a id="13480" class="Symbol">→</a> <a id="13482" href="UF.ImageAndSurjection.html#13069" class="Function">f&#39;</a> <a id="13485" href="UF.ImageAndSurjection.html#13431" class="Bound">x</a> <a id="13487" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13489" class="Symbol">(</a><a id="13490" href="UF.ImageAndSurjection.html#13214" class="Bound">y</a> <a id="13492" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13494" href="UF.ImageAndSurjection.html#13218" class="Bound">p</a><a id="13495" class="Symbol">)</a>
         <a id="13506" href="UF.ImageAndSurjection.html#13468" class="Function">ρ</a> <a id="13508" href="UF.ImageAndSurjection.html#13508" class="Bound">q</a> <a id="13510" class="Symbol">=</a> <a id="13512" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="13525" class="Symbol">(λ</a> <a id="13528" href="UF.ImageAndSurjection.html#13528" class="Bound">y&#39;</a> <a id="13531" class="Symbol">→</a> <a id="13533" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a><a id="13543" class="Symbol">)</a> <a id="13545" href="UF.ImageAndSurjection.html#13508" class="Bound">q</a>
         <a id="13556" href="UF.ImageAndSurjection.html#13556" class="Function">σ</a> <a id="13558" class="Symbol">:</a> <a id="13560" href="UF.ImageAndSurjection.html#13069" class="Function">f&#39;</a> <a id="13563" href="UF.ImageAndSurjection.html#13431" class="Bound">x</a> <a id="13565" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13567" class="Symbol">(</a><a id="13568" href="UF.ImageAndSurjection.html#13214" class="Bound">y</a> <a id="13570" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13572" href="UF.ImageAndSurjection.html#13218" class="Bound">p</a><a id="13573" class="Symbol">)</a> <a id="13575" class="Symbol">→</a> <a id="13577" href="UF.ImageAndSurjection.html#13009" class="Bound">f</a> <a id="13579" href="UF.ImageAndSurjection.html#13431" class="Bound">x</a> <a id="13581" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13583" href="UF.ImageAndSurjection.html#13214" class="Bound">y</a>
         <a id="13594" href="UF.ImageAndSurjection.html#13556" class="Function">σ</a> <a id="13596" href="UF.ImageAndSurjection.html#13596" class="Bound">q&#39;</a> <a id="13599" class="Symbol">=</a> <a id="13601" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13604" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13608" href="UF.ImageAndSurjection.html#13596" class="Bound">q&#39;</a>
         <a id="13620" href="UF.ImageAndSurjection.html#13620" class="Function">η</a> <a id="13622" class="Symbol">:</a> <a id="13624" href="UF.ImageAndSurjection.html#13468" class="Function">ρ</a> <a id="13626" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="13628" href="UF.ImageAndSurjection.html#13556" class="Function">σ</a> <a id="13630" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="13632" href="MLTT.Pi.html#444" class="Function">id</a>
         <a id="13644" href="UF.ImageAndSurjection.html#13620" class="Function">η</a> <a id="13646" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13651" class="Symbol">=</a> <a id="13653" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="13660" class="Symbol">(</a><a id="13661" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13666" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13668" href="UF.ImageAndSurjection.html#13825" class="Function">q</a><a id="13669" class="Symbol">)</a>    <a id="13674" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="13677" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13680" class="Symbol">(λ</a> <a id="13683" href="UF.ImageAndSurjection.html#13683" class="Bound">-</a> <a id="13685" class="Symbol">→</a> <a id="13687" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="13694" class="Symbol">(</a><a id="13695" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13700" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13702" href="UF.ImageAndSurjection.html#13683" class="Bound">-</a><a id="13703" class="Symbol">))</a> <a id="13706" href="UF.ImageAndSurjection.html#13920" class="Function">h</a> <a id="13708" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                  <a id="13728" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="13735" class="Symbol">(</a><a id="13736" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13741" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13743" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="13747" class="Symbol">)</a> <a id="13749" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
                  <a id="13775" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                 <a id="13796" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
          <a id="13808" class="Keyword">where</a>
           <a id="13825" href="UF.ImageAndSurjection.html#13825" class="Function">q</a> <a id="13827" class="Symbol">:</a> <a id="13829" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13831" href="UF.ImageAndSurjection.html#13431" class="Bound">x</a> <a id="13833" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13835" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13840" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13842" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13844" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13846" href="UF.ImageAndSurjection.html#13431" class="Bound">x</a> <a id="13848" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13850" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13855" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
           <a id="13868" href="UF.ImageAndSurjection.html#13825" class="Function">q</a> <a id="13870" class="Symbol">=</a> <a id="13872" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="13883" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13885" href="UF.ImageAndSurjection.html#13431" class="Bound">x</a> <a id="13887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13889" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13894" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13896" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="13898" href="UF.ImageAndSurjection.html#13431" class="Bound">x</a> <a id="13900" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13902" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="13907" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>
           <a id="13920" href="UF.ImageAndSurjection.html#13920" class="Function">h</a> <a id="13922" class="Symbol">:</a> <a id="13924" href="UF.ImageAndSurjection.html#13825" class="Function">q</a> <a id="13926" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13928" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
           <a id="13944" href="UF.ImageAndSurjection.html#13920" class="Function">h</a> <a id="13946" class="Symbol">=</a> <a id="13948" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="13963" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="13974" href="UF.ImageAndSurjection.html#13825" class="Function">q</a> <a id="13976" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="embedding-if-corestriction-is-equivalence"></a><a id="13982" href="UF.ImageAndSurjection.html#13982" class="Function">embedding-if-corestriction-is-equivalence</a> <a id="14024" class="Symbol">:</a> <a id="14026" class="Symbol">{</a><a id="14027" href="UF.ImageAndSurjection.html#14027" class="Bound">X</a> <a id="14029" class="Symbol">:</a> <a id="14031" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14033" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14035" class="Symbol">}</a> <a id="14037" class="Symbol">{</a><a id="14038" href="UF.ImageAndSurjection.html#14038" class="Bound">Y</a> <a id="14040" class="Symbol">:</a> <a id="14042" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14044" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14046" class="Symbol">}</a> <a id="14048" class="Symbol">(</a><a id="14049" href="UF.ImageAndSurjection.html#14049" class="Bound">f</a> <a id="14051" class="Symbol">:</a> <a id="14053" href="UF.ImageAndSurjection.html#14027" class="Bound">X</a> <a id="14055" class="Symbol">→</a> <a id="14057" href="UF.ImageAndSurjection.html#14038" class="Bound">Y</a><a id="14058" class="Symbol">)</a>
                                          <a id="14102" class="Symbol">→</a> <a id="14104" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="14113" class="Symbol">(</a><a id="14114" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="14128" href="UF.ImageAndSurjection.html#14049" class="Bound">f</a><a id="14129" class="Symbol">)</a>
                                          <a id="14173" class="Symbol">→</a> <a id="14175" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="14188" href="UF.ImageAndSurjection.html#14049" class="Bound">f</a>
<a id="14190" href="UF.ImageAndSurjection.html#13982" class="Function">embedding-if-corestriction-is-equivalence</a> <a id="14232" href="UF.ImageAndSurjection.html#14232" class="Bound">f</a> <a id="14234" href="UF.ImageAndSurjection.html#14234" class="Bound">i</a> <a id="14236" class="Symbol">=</a>
 <a id="14239" href="UF.Embeddings.html#10149" class="Function">embedding-closed-under-∼</a> <a id="14264" href="UF.ImageAndSurjection.html#14305" class="Function">f&#39;</a> <a id="14267" href="UF.ImageAndSurjection.html#14232" class="Bound">f</a> <a id="14269" class="Symbol">(</a><a id="14270" href="UF.Embeddings.html#1142" class="Function">∘-is-embedding</a> <a id="14285" href="UF.ImageAndSurjection.html#14412" class="Function">e₁</a> <a id="14288" href="UF.ImageAndSurjection.html#14501" class="Function">e₂</a><a id="14290" class="Symbol">)</a> <a id="14292" href="UF.ImageAndSurjection.html#14365" class="Function">H</a>
  <a id="14296" class="Keyword">where</a>
   <a id="14305" href="UF.ImageAndSurjection.html#14305" class="Function">f&#39;</a> <a id="14308" class="Symbol">:</a> <a id="14310" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="14317" href="UF.ImageAndSurjection.html#14232" class="Bound">f</a> <a id="14319" class="Symbol">→</a> <a id="14321" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="14330" href="UF.ImageAndSurjection.html#14232" class="Bound">f</a>
   <a id="14335" href="UF.ImageAndSurjection.html#14305" class="Function">f&#39;</a> <a id="14338" class="Symbol">=</a> <a id="14340" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="14344" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14346" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="14360" href="UF.ImageAndSurjection.html#14232" class="Bound">f</a>
   <a id="14365" href="UF.ImageAndSurjection.html#14365" class="Function">H</a> <a id="14367" class="Symbol">:</a> <a id="14369" href="UF.ImageAndSurjection.html#14232" class="Bound">f</a> <a id="14371" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="14373" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="14377" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="14379" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="14393" href="UF.ImageAndSurjection.html#14232" class="Bound">f</a>
   <a id="14398" href="UF.ImageAndSurjection.html#14365" class="Function">H</a> <a id="14400" href="UF.ImageAndSurjection.html#14400" class="Bound">x</a> <a id="14402" class="Symbol">=</a> <a id="14404" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="14412" href="UF.ImageAndSurjection.html#14412" class="Function">e₁</a> <a id="14415" class="Symbol">:</a> <a id="14417" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="14430" class="Symbol">(</a><a id="14431" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="14445" href="UF.ImageAndSurjection.html#14232" class="Bound">f</a><a id="14446" class="Symbol">)</a>
   <a id="14451" href="UF.ImageAndSurjection.html#14412" class="Function">e₁</a> <a id="14454" class="Symbol">=</a> <a id="14456" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="14478" class="Symbol">(</a><a id="14479" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="14493" href="UF.ImageAndSurjection.html#14232" class="Bound">f</a><a id="14494" class="Symbol">)</a> <a id="14496" href="UF.ImageAndSurjection.html#14234" class="Bound">i</a>
   <a id="14501" href="UF.ImageAndSurjection.html#14501" class="Function">e₂</a> <a id="14504" class="Symbol">:</a> <a id="14506" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="14519" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>
   <a id="14526" href="UF.ImageAndSurjection.html#14501" class="Function">e₂</a> <a id="14529" class="Symbol">=</a> <a id="14531" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="14548" class="Symbol">(λ</a> <a id="14551" href="UF.ImageAndSurjection.html#14551" class="Bound">y</a> <a id="14553" class="Symbol">→</a> <a id="14555" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a><a id="14565" class="Symbol">)</a>

<a id="14568" class="Markup">\end{code}</a><a id="14578" class="Background">

Added 13 February 2020 by Tom de Jong.

</a><a id="14620" class="Markup">\begin{code}</a>

<a id="surjection-≃-image"></a><a id="14634" href="UF.ImageAndSurjection.html#14634" class="Function">surjection-≃-image</a> <a id="14653" class="Symbol">:</a> <a id="14655" class="Symbol">{</a><a id="14656" href="UF.ImageAndSurjection.html#14656" class="Bound">X</a> <a id="14658" class="Symbol">:</a> <a id="14660" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14662" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14664" class="Symbol">}</a> <a id="14666" class="Symbol">{</a><a id="14667" href="UF.ImageAndSurjection.html#14667" class="Bound">Y</a> <a id="14669" class="Symbol">:</a> <a id="14671" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14673" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14675" class="Symbol">}</a> <a id="14677" class="Symbol">(</a><a id="14678" href="UF.ImageAndSurjection.html#14678" class="Bound">f</a> <a id="14680" class="Symbol">:</a> <a id="14682" href="UF.ImageAndSurjection.html#14656" class="Bound">X</a> <a id="14684" class="Symbol">→</a> <a id="14686" href="UF.ImageAndSurjection.html#14667" class="Bound">Y</a><a id="14687" class="Symbol">)</a>
                   <a id="14708" class="Symbol">→</a> <a id="14710" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="14724" href="UF.ImageAndSurjection.html#14678" class="Bound">f</a>
                   <a id="14745" class="Symbol">→</a> <a id="14747" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="14753" href="UF.ImageAndSurjection.html#14678" class="Bound">f</a> <a id="14755" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14757" href="UF.ImageAndSurjection.html#14667" class="Bound">Y</a>
<a id="14759" href="UF.ImageAndSurjection.html#14634" class="Function">surjection-≃-image</a> <a id="14778" class="Symbol">{</a><a id="14779" href="UF.ImageAndSurjection.html#14779" class="Bound">𝓤</a><a id="14780" class="Symbol">}</a> <a id="14782" class="Symbol">{</a><a id="14783" href="UF.ImageAndSurjection.html#14783" class="Bound">𝓥</a><a id="14784" class="Symbol">}</a> <a id="14786" class="Symbol">{</a><a id="14787" href="UF.ImageAndSurjection.html#14787" class="Bound">X</a><a id="14788" class="Symbol">}</a> <a id="14790" class="Symbol">{</a><a id="14791" href="UF.ImageAndSurjection.html#14791" class="Bound">Y</a><a id="14792" class="Symbol">}</a> <a id="14794" href="UF.ImageAndSurjection.html#14794" class="Bound">f</a> <a id="14796" href="UF.ImageAndSurjection.html#14796" class="Bound">s</a> <a id="14798" class="Symbol">=</a>
 <a id="14801" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="14807" href="UF.ImageAndSurjection.html#14794" class="Bound">f</a>                       <a id="14831" href="UF.Equiv.html#3062" class="Function Operator">≃⟨by-definition⟩</a>
 <a id="14849" class="Symbol">(</a><a id="14850" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14852" href="UF.ImageAndSurjection.html#14852" class="Bound">y</a> <a id="14854" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14856" href="UF.ImageAndSurjection.html#14791" class="Bound">Y</a> <a id="14858" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14860" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="14862" href="UF.ImageAndSurjection.html#14862" class="Bound">x</a> <a id="14864" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="14866" href="UF.ImageAndSurjection.html#14787" class="Bound">X</a> <a id="14868" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="14870" href="UF.ImageAndSurjection.html#14794" class="Bound">f</a> <a id="14872" href="UF.ImageAndSurjection.html#14862" class="Bound">x</a> <a id="14874" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14876" href="UF.ImageAndSurjection.html#14852" class="Bound">y</a><a id="14877" class="Symbol">)</a> <a id="14879" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14882" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="14889" href="UF.ImageAndSurjection.html#15040" class="Function">γ</a> <a id="14891" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="14894" class="Symbol">(</a><a id="14895" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="14897" href="UF.ImageAndSurjection.html#14897" class="Bound">y</a> <a id="14899" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="14901" href="UF.ImageAndSurjection.html#14791" class="Bound">Y</a> <a id="14903" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="14905" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="14906" class="Symbol">)</a>                 <a id="14924" href="UF.Equiv.html#3062" class="Function Operator">≃⟨by-definition⟩</a>
 <a id="14942" href="UF.ImageAndSurjection.html#14791" class="Bound">Y</a> <a id="14944" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="14946" href="MLTT.Unit.html#129" class="Record">𝟙</a>                         <a id="14972" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="14975" href="UF.EquivalenceExamples.html#7964" class="Function">𝟙-rneutral</a> <a id="14986" class="Symbol">{</a><a id="14987" href="UF.ImageAndSurjection.html#14783" class="Bound">𝓥</a><a id="14988" class="Symbol">}</a> <a id="14990" class="Symbol">{</a><a id="14991" href="UF.ImageAndSurjection.html#14783" class="Bound">𝓥</a><a id="14992" class="Symbol">}</a> <a id="14994" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
 <a id="14997" href="UF.ImageAndSurjection.html#14791" class="Bound">Y</a>                             <a id="15027" href="UF.Equiv.html#2815" class="Function Operator">■</a>
  <a id="15031" class="Keyword">where</a>
   <a id="15040" href="UF.ImageAndSurjection.html#15040" class="Function">γ</a> <a id="15042" class="Symbol">:</a> <a id="15044" class="Symbol">(</a><a id="15045" href="UF.ImageAndSurjection.html#15045" class="Bound">y</a> <a id="15047" class="Symbol">:</a> <a id="15049" href="UF.ImageAndSurjection.html#14791" class="Bound">Y</a><a id="15050" class="Symbol">)</a> <a id="15052" class="Symbol">→</a> <a id="15054" class="Symbol">(</a><a id="15055" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="15057" href="UF.ImageAndSurjection.html#15057" class="Bound">x</a> <a id="15059" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="15061" href="UF.ImageAndSurjection.html#14787" class="Bound">X</a> <a id="15063" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="15065" href="UF.ImageAndSurjection.html#14794" class="Bound">f</a> <a id="15067" href="UF.ImageAndSurjection.html#15057" class="Bound">x</a> <a id="15069" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15071" href="UF.ImageAndSurjection.html#15045" class="Bound">y</a><a id="15072" class="Symbol">)</a> <a id="15074" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="15076" href="MLTT.Unit.html#129" class="Record">𝟙</a>
   <a id="15081" href="UF.ImageAndSurjection.html#15040" class="Function">γ</a> <a id="15083" href="UF.ImageAndSurjection.html#15083" class="Bound">y</a> <a id="15085" class="Symbol">=</a> <a id="15087" href="UF.EquivalenceExamples.html#25473" class="Function">singleton-≃-𝟙</a> <a id="15101" class="Symbol">(</a><a id="15102" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a> <a id="15131" class="Symbol">(</a><a id="15132" href="UF.ImageAndSurjection.html#14796" class="Bound">s</a> <a id="15134" href="UF.ImageAndSurjection.html#15083" class="Bound">y</a><a id="15135" class="Symbol">)</a> <a id="15137" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a><a id="15147" class="Symbol">)</a>

<a id="15150" class="Markup">\end{code}</a><a id="15160" class="Background">

Added 18 December 2020 by Tom de Jong.

</a><a id="15202" class="Markup">\begin{code}</a>

<a id="∘-is-surjection"></a><a id="15216" href="UF.ImageAndSurjection.html#15216" class="Function">∘-is-surjection</a> <a id="15232" class="Symbol">:</a> <a id="15234" class="Symbol">{</a><a id="15235" href="UF.ImageAndSurjection.html#15235" class="Bound">X</a> <a id="15237" class="Symbol">:</a> <a id="15239" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15241" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15243" class="Symbol">}</a> <a id="15245" class="Symbol">{</a><a id="15246" href="UF.ImageAndSurjection.html#15246" class="Bound">Y</a> <a id="15248" class="Symbol">:</a> <a id="15250" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15252" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15254" class="Symbol">}</a> <a id="15256" class="Symbol">{</a><a id="15257" href="UF.ImageAndSurjection.html#15257" class="Bound">Z</a> <a id="15259" class="Symbol">:</a> <a id="15261" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="15263" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15265" class="Symbol">}</a> <a id="15267" class="Symbol">{</a><a id="15268" href="UF.ImageAndSurjection.html#15268" class="Bound">f</a> <a id="15270" class="Symbol">:</a> <a id="15272" href="UF.ImageAndSurjection.html#15235" class="Bound">X</a> <a id="15274" class="Symbol">→</a> <a id="15276" href="UF.ImageAndSurjection.html#15246" class="Bound">Y</a><a id="15277" class="Symbol">}</a> <a id="15279" class="Symbol">{</a><a id="15280" href="UF.ImageAndSurjection.html#15280" class="Bound">g</a> <a id="15282" class="Symbol">:</a> <a id="15284" href="UF.ImageAndSurjection.html#15246" class="Bound">Y</a> <a id="15286" class="Symbol">→</a> <a id="15288" href="UF.ImageAndSurjection.html#15257" class="Bound">Z</a><a id="15289" class="Symbol">}</a>
                <a id="15307" class="Symbol">→</a> <a id="15309" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="15323" href="UF.ImageAndSurjection.html#15268" class="Bound">f</a>
                <a id="15341" class="Symbol">→</a> <a id="15343" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="15357" href="UF.ImageAndSurjection.html#15280" class="Bound">g</a>
                <a id="15375" class="Symbol">→</a> <a id="15377" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="15391" class="Symbol">(</a><a id="15392" href="UF.ImageAndSurjection.html#15280" class="Bound">g</a> <a id="15394" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="15396" href="UF.ImageAndSurjection.html#15268" class="Bound">f</a><a id="15397" class="Symbol">)</a>
<a id="15399" href="UF.ImageAndSurjection.html#15216" class="Function">∘-is-surjection</a> <a id="15415" class="Symbol">{</a><a id="15416" href="UF.ImageAndSurjection.html#15416" class="Bound">𝓤</a><a id="15417" class="Symbol">}</a> <a id="15419" class="Symbol">{</a><a id="15420" href="UF.ImageAndSurjection.html#15420" class="Bound">𝓥</a><a id="15421" class="Symbol">}</a> <a id="15423" class="Symbol">{</a><a id="15424" href="UF.ImageAndSurjection.html#15424" class="Bound">𝓦</a><a id="15425" class="Symbol">}</a> <a id="15427" class="Symbol">{</a><a id="15428" href="UF.ImageAndSurjection.html#15428" class="Bound">X</a><a id="15429" class="Symbol">}</a> <a id="15431" class="Symbol">{</a><a id="15432" href="UF.ImageAndSurjection.html#15432" class="Bound">Y</a><a id="15433" class="Symbol">}</a> <a id="15435" class="Symbol">{</a><a id="15436" href="UF.ImageAndSurjection.html#15436" class="Bound">Z</a><a id="15437" class="Symbol">}</a> <a id="15439" class="Symbol">{</a><a id="15440" href="UF.ImageAndSurjection.html#15440" class="Bound">f</a><a id="15441" class="Symbol">}</a> <a id="15443" class="Symbol">{</a><a id="15444" href="UF.ImageAndSurjection.html#15444" class="Bound">g</a><a id="15445" class="Symbol">}</a> <a id="15447" href="UF.ImageAndSurjection.html#15447" class="Bound">σ</a> <a id="15449" href="UF.ImageAndSurjection.html#15449" class="Bound">τ</a> <a id="15451" href="UF.ImageAndSurjection.html#15451" class="Bound">z</a> <a id="15453" class="Symbol">=</a>
 <a id="15456" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="15463" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="15474" href="UF.ImageAndSurjection.html#15494" class="Function">γ₁</a> <a id="15477" class="Symbol">(</a><a id="15478" href="UF.ImageAndSurjection.html#15449" class="Bound">τ</a> <a id="15480" href="UF.ImageAndSurjection.html#15451" class="Bound">z</a><a id="15481" class="Symbol">)</a>
  <a id="15485" class="Keyword">where</a>
   <a id="15494" href="UF.ImageAndSurjection.html#15494" class="Function">γ₁</a> <a id="15497" class="Symbol">:</a> <a id="15499" class="Symbol">(</a><a id="15500" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15502" href="UF.ImageAndSurjection.html#15502" class="Bound">y</a> <a id="15504" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15506" href="UF.ImageAndSurjection.html#15432" class="Bound">Y</a> <a id="15508" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15510" href="UF.ImageAndSurjection.html#15444" class="Bound">g</a> <a id="15512" href="UF.ImageAndSurjection.html#15502" class="Bound">y</a> <a id="15514" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15516" href="UF.ImageAndSurjection.html#15451" class="Bound">z</a><a id="15517" class="Symbol">)</a> <a id="15519" class="Symbol">→</a> <a id="15521" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="15523" href="UF.ImageAndSurjection.html#15523" class="Bound">x</a> <a id="15525" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="15527" href="UF.ImageAndSurjection.html#15428" class="Bound">X</a> <a id="15529" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="15531" class="Symbol">(</a><a id="15532" href="UF.ImageAndSurjection.html#15444" class="Bound">g</a> <a id="15534" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="15536" href="UF.ImageAndSurjection.html#15440" class="Bound">f</a><a id="15537" class="Symbol">)</a> <a id="15539" href="UF.ImageAndSurjection.html#15523" class="Bound">x</a> <a id="15541" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15543" href="UF.ImageAndSurjection.html#15451" class="Bound">z</a>
   <a id="15548" href="UF.ImageAndSurjection.html#15494" class="Function">γ₁</a> <a id="15551" class="Symbol">(</a><a id="15552" href="UF.ImageAndSurjection.html#15552" class="Bound">y</a> <a id="15554" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15556" href="UF.ImageAndSurjection.html#15556" class="Bound">q</a><a id="15557" class="Symbol">)</a> <a id="15559" class="Symbol">=</a> <a id="15561" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="15572" href="UF.ImageAndSurjection.html#15596" class="Function">γ₂</a> <a id="15575" class="Symbol">(</a><a id="15576" href="UF.ImageAndSurjection.html#15447" class="Bound">σ</a> <a id="15578" href="UF.ImageAndSurjection.html#15552" class="Bound">y</a><a id="15579" class="Symbol">)</a>
    <a id="15585" class="Keyword">where</a>
     <a id="15596" href="UF.ImageAndSurjection.html#15596" class="Function">γ₂</a> <a id="15599" class="Symbol">:</a> <a id="15601" class="Symbol">(</a><a id="15602" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15604" href="UF.ImageAndSurjection.html#15604" class="Bound">x</a> <a id="15606" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15608" href="UF.ImageAndSurjection.html#15428" class="Bound">X</a> <a id="15610" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15612" href="UF.ImageAndSurjection.html#15440" class="Bound">f</a> <a id="15614" href="UF.ImageAndSurjection.html#15604" class="Bound">x</a> <a id="15616" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15618" href="UF.ImageAndSurjection.html#15552" class="Bound">y</a><a id="15619" class="Symbol">)</a> <a id="15621" class="Symbol">→</a> <a id="15623" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15625" href="UF.ImageAndSurjection.html#15625" class="Bound">x</a> <a id="15627" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15629" href="UF.ImageAndSurjection.html#15428" class="Bound">X</a> <a id="15631" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15633" class="Symbol">(</a><a id="15634" href="UF.ImageAndSurjection.html#15444" class="Bound">g</a> <a id="15636" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="15638" href="UF.ImageAndSurjection.html#15440" class="Bound">f</a><a id="15639" class="Symbol">)</a> <a id="15641" href="UF.ImageAndSurjection.html#15625" class="Bound">x</a> <a id="15643" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15645" href="UF.ImageAndSurjection.html#15451" class="Bound">z</a>
     <a id="15652" href="UF.ImageAndSurjection.html#15596" class="Function">γ₂</a> <a id="15655" class="Symbol">(</a><a id="15656" href="UF.ImageAndSurjection.html#15656" class="Bound">x</a> <a id="15658" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15660" href="UF.ImageAndSurjection.html#15660" class="Bound">p</a><a id="15661" class="Symbol">)</a> <a id="15663" class="Symbol">=</a> <a id="15665" class="Symbol">(</a><a id="15666" href="UF.ImageAndSurjection.html#15656" class="Bound">x</a> <a id="15668" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15670" class="Symbol">(</a><a id="15671" href="UF.ImageAndSurjection.html#15444" class="Bound">g</a> <a id="15673" class="Symbol">(</a><a id="15674" href="UF.ImageAndSurjection.html#15440" class="Bound">f</a> <a id="15676" href="UF.ImageAndSurjection.html#15656" class="Bound">x</a><a id="15677" class="Symbol">)</a> <a id="15679" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15682" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15685" href="UF.ImageAndSurjection.html#15444" class="Bound">g</a> <a id="15687" href="UF.ImageAndSurjection.html#15660" class="Bound">p</a> <a id="15689" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="15715" href="UF.ImageAndSurjection.html#15444" class="Bound">g</a> <a id="15717" href="UF.ImageAndSurjection.html#15552" class="Bound">y</a>     <a id="15723" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15726" href="UF.ImageAndSurjection.html#15556" class="Bound">q</a> <a id="15728" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                        <a id="15754" href="UF.ImageAndSurjection.html#15451" class="Bound">z</a>       <a id="15762" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="15763" class="Symbol">))</a>

<a id="equivs-are-surjections"></a><a id="15767" href="UF.ImageAndSurjection.html#15767" class="Function">equivs-are-surjections</a> <a id="15790" class="Symbol">:</a> <a id="15792" class="Symbol">{</a><a id="15793" href="UF.ImageAndSurjection.html#15793" class="Bound">X</a> <a id="15795" class="Symbol">:</a> <a id="15797" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15799" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15801" class="Symbol">}</a> <a id="15803" class="Symbol">{</a><a id="15804" href="UF.ImageAndSurjection.html#15804" class="Bound">Y</a> <a id="15806" class="Symbol">:</a> <a id="15808" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15810" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15812" class="Symbol">}</a> <a id="15814" class="Symbol">{</a><a id="15815" href="UF.ImageAndSurjection.html#15815" class="Bound">f</a> <a id="15817" class="Symbol">:</a> <a id="15819" href="UF.ImageAndSurjection.html#15793" class="Bound">X</a> <a id="15821" class="Symbol">→</a> <a id="15823" href="UF.ImageAndSurjection.html#15804" class="Bound">Y</a><a id="15824" class="Symbol">}</a>
                       <a id="15849" class="Symbol">→</a> <a id="15851" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="15860" href="UF.ImageAndSurjection.html#15815" class="Bound">f</a>
                       <a id="15885" class="Symbol">→</a> <a id="15887" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="15901" href="UF.ImageAndSurjection.html#15815" class="Bound">f</a>
<a id="15903" href="UF.ImageAndSurjection.html#15767" class="Function">equivs-are-surjections</a> <a id="15926" class="Symbol">((</a><a id="15928" href="UF.ImageAndSurjection.html#15928" class="Bound">ρ</a> <a id="15930" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15932" href="UF.ImageAndSurjection.html#15932" class="Bound">η</a><a id="15933" class="Symbol">)</a> <a id="15935" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15937" class="Symbol">(</a><a id="15938" href="UF.ImageAndSurjection.html#15938" class="Bound">σ</a> <a id="15940" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15942" href="UF.ImageAndSurjection.html#15942" class="Bound">ε</a><a id="15943" class="Symbol">))</a> <a id="15946" href="UF.ImageAndSurjection.html#15946" class="Bound">y</a> <a id="15948" class="Symbol">=</a> <a id="15950" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="15952" href="UF.ImageAndSurjection.html#15928" class="Bound">ρ</a> <a id="15954" href="UF.ImageAndSurjection.html#15946" class="Bound">y</a> <a id="15956" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15958" href="UF.ImageAndSurjection.html#15932" class="Bound">η</a> <a id="15960" href="UF.ImageAndSurjection.html#15946" class="Bound">y</a> <a id="15962" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

<a id="15965" class="Markup">\end{code}</a><a id="15975" class="Background">
</a></pre></body></html>

==> anc/html/UF.KrausLemma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.KrausLemma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Nicolai Kraus 2012.

This is adapted to our TypeTopology development by Martin Escardo, but
we keep Nicolai&#39;s original proof.

The main result is that the type of fixed-points of a weakly constant
endomap is a proposition, in pure MLTT without HoTT/UF extensions.

1. Nicolai Kraus, Martín Escardó, Thierry Coquand &amp; Thorsten Altenkirch.
   Generalizations of Hedberg’s Theorem.
   TLCA 2013
   https://doi.org/10.1007/978-3-642-38946-7_14

2. Nicolai Kraus, Martín Escardó, Thierry Coquand &amp; Thorsten Altenkirch.
   Notions of Anonymous Existence in Martin-Löf Type Theory.
   Logical Methods in Computer Science, March 24, 2017, Volume 13, Issue 1.
   https://doi.org/10.23638/LMCS-13(1:15)2017

</a><a id="699" class="Markup">\begin{code}</a>

<a id="713" class="Symbol">{-#</a> <a id="717" class="Keyword">OPTIONS</a> <a id="725" class="Pragma">--safe</a> <a id="732" class="Pragma">--without-K</a> <a id="744" class="Symbol">#-}</a>

<a id="749" class="Keyword">module</a> <a id="756" href="UF.KrausLemma.html" class="Module">UF.KrausLemma</a> <a id="770" class="Keyword">where</a>

<a id="777" class="Keyword">open</a> <a id="782" class="Keyword">import</a> <a id="789" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="802" class="Keyword">open</a> <a id="807" class="Keyword">import</a> <a id="814" href="UF.Base.html" class="Module">UF.Base</a>
<a id="822" class="Keyword">open</a> <a id="827" class="Keyword">import</a> <a id="834" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="845" class="Keyword">open</a> <a id="850" class="Keyword">import</a> <a id="857" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="key-lemma"></a><a id="875" href="UF.KrausLemma.html#875" class="Function">key-lemma</a> <a id="885" class="Symbol">:</a> <a id="887" class="Symbol">{</a><a id="888" href="UF.KrausLemma.html#888" class="Bound">X</a> <a id="890" href="UF.KrausLemma.html#890" class="Bound">Y</a> <a id="892" class="Symbol">:</a> <a id="894" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="896" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="898" class="Symbol">}</a> <a id="900" class="Symbol">(</a><a id="901" href="UF.KrausLemma.html#901" class="Bound">f</a> <a id="903" class="Symbol">:</a> <a id="905" href="UF.KrausLemma.html#888" class="Bound">X</a> <a id="907" class="Symbol">→</a> <a id="909" href="UF.KrausLemma.html#890" class="Bound">Y</a><a id="910" class="Symbol">)</a> <a id="912" class="Symbol">(</a><a id="913" href="UF.KrausLemma.html#913" class="Bound">g</a> <a id="915" class="Symbol">:</a> <a id="917" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="927" href="UF.KrausLemma.html#901" class="Bound">f</a><a id="928" class="Symbol">)</a> <a id="930" class="Symbol">{</a><a id="931" href="UF.KrausLemma.html#931" class="Bound">x</a> <a id="933" href="UF.KrausLemma.html#933" class="Bound">y</a> <a id="935" class="Symbol">:</a> <a id="937" href="UF.KrausLemma.html#888" class="Bound">X</a><a id="938" class="Symbol">}</a> <a id="940" class="Symbol">(</a><a id="941" href="UF.KrausLemma.html#941" class="Bound">p</a> <a id="943" class="Symbol">:</a> <a id="945" href="UF.KrausLemma.html#931" class="Bound">x</a> <a id="947" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="949" href="UF.KrausLemma.html#933" class="Bound">y</a><a id="950" class="Symbol">)</a>
          <a id="962" class="Symbol">→</a> <a id="964" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="967" href="UF.KrausLemma.html#901" class="Bound">f</a> <a id="969" href="UF.KrausLemma.html#941" class="Bound">p</a> <a id="971" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="973" class="Symbol">(</a><a id="974" href="UF.KrausLemma.html#913" class="Bound">g</a> <a id="976" href="UF.KrausLemma.html#931" class="Bound">x</a> <a id="978" href="UF.KrausLemma.html#931" class="Bound">x</a><a id="979" class="Symbol">)</a><a id="980" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="983" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="985" href="UF.KrausLemma.html#913" class="Bound">g</a> <a id="987" href="UF.KrausLemma.html#931" class="Bound">x</a> <a id="989" href="UF.KrausLemma.html#933" class="Bound">y</a>
<a id="991" href="UF.KrausLemma.html#875" class="Function">key-lemma</a> <a id="1001" href="UF.KrausLemma.html#1001" class="Bound">f</a> <a id="1003" href="UF.KrausLemma.html#1003" class="Bound">g</a> <a id="1005" class="Symbol">{</a><a id="1006" href="UF.KrausLemma.html#1006" class="Bound">x</a><a id="1007" class="Symbol">}</a> <a id="1009" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1014" class="Symbol">=</a> <a id="1016" href="UF.Base.html#12317" class="Function">sym-is-inverse</a> <a id="1031" class="Symbol">(</a><a id="1032" href="UF.KrausLemma.html#1003" class="Bound">g</a> <a id="1034" href="UF.KrausLemma.html#1006" class="Bound">x</a> <a id="1036" href="UF.KrausLemma.html#1006" class="Bound">x</a><a id="1037" class="Symbol">)</a>

<a id="key-insight"></a><a id="1040" href="UF.KrausLemma.html#1040" class="Function">key-insight</a> <a id="1052" class="Symbol">:</a> <a id="1054" class="Symbol">{</a><a id="1055" href="UF.KrausLemma.html#1055" class="Bound">X</a> <a id="1057" href="UF.KrausLemma.html#1057" class="Bound">Y</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1063" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1065" class="Symbol">}</a> <a id="1067" class="Symbol">(</a><a id="1068" href="UF.KrausLemma.html#1068" class="Bound">f</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="UF.KrausLemma.html#1055" class="Bound">X</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="UF.KrausLemma.html#1057" class="Bound">Y</a><a id="1077" class="Symbol">)</a>
            <a id="1091" class="Symbol">→</a> <a id="1093" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="1103" href="UF.KrausLemma.html#1068" class="Bound">f</a>
            <a id="1117" class="Symbol">→</a> <a id="1119" class="Symbol">{</a><a id="1120" href="UF.KrausLemma.html#1120" class="Bound">x</a> <a id="1122" class="Symbol">:</a> <a id="1124" href="UF.KrausLemma.html#1055" class="Bound">X</a><a id="1125" class="Symbol">}</a> <a id="1127" class="Symbol">(</a><a id="1128" href="UF.KrausLemma.html#1128" class="Bound">p</a> <a id="1130" class="Symbol">:</a> <a id="1132" href="UF.KrausLemma.html#1120" class="Bound">x</a> <a id="1134" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1136" href="UF.KrausLemma.html#1120" class="Bound">x</a><a id="1137" class="Symbol">)</a> <a id="1139" class="Symbol">→</a> <a id="1141" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1144" href="UF.KrausLemma.html#1068" class="Bound">f</a> <a id="1146" href="UF.KrausLemma.html#1128" class="Bound">p</a> <a id="1148" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1150" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="1155" href="UF.KrausLemma.html#1040" class="Function">key-insight</a> <a id="1167" href="UF.KrausLemma.html#1167" class="Bound">f</a> <a id="1169" href="UF.KrausLemma.html#1169" class="Bound">g</a> <a id="1171" href="UF.KrausLemma.html#1171" class="Bound">p</a> <a id="1173" class="Symbol">=</a> <a id="1175" href="UF.KrausLemma.html#875" class="Function">key-lemma</a> <a id="1185" href="UF.KrausLemma.html#1167" class="Bound">f</a> <a id="1187" href="UF.KrausLemma.html#1169" class="Bound">g</a> <a id="1189" href="UF.KrausLemma.html#1171" class="Bound">p</a> <a id="1191" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1193" class="Symbol">(</a><a id="1194" href="UF.Base.html#12317" class="Function">sym-is-inverse</a> <a id="1209" class="Symbol">(</a><a id="1210" href="UF.KrausLemma.html#1169" class="Bound">g</a> <a id="1212" class="Symbol">_</a> <a id="1214" class="Symbol">_))</a><a id="1217" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="transport-ids-along-ids"></a><a id="1221" href="UF.KrausLemma.html#1221" class="Function">transport-ids-along-ids</a>
 <a id="1246" class="Symbol">:</a> <a id="1248" class="Symbol">{</a><a id="1249" href="UF.KrausLemma.html#1249" class="Bound">X</a> <a id="1251" href="UF.KrausLemma.html#1251" class="Bound">Y</a> <a id="1253" class="Symbol">:</a> <a id="1255" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1257" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1259" class="Symbol">}</a>
   <a id="1264" class="Symbol">{</a><a id="1265" href="UF.KrausLemma.html#1265" class="Bound">x</a> <a id="1267" href="UF.KrausLemma.html#1267" class="Bound">y</a> <a id="1269" class="Symbol">:</a> <a id="1271" href="UF.KrausLemma.html#1249" class="Bound">X</a><a id="1272" class="Symbol">}</a>
   <a id="1277" class="Symbol">(</a><a id="1278" href="UF.KrausLemma.html#1278" class="Bound">p</a> <a id="1280" class="Symbol">:</a> <a id="1282" href="UF.KrausLemma.html#1265" class="Bound">x</a> <a id="1284" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1286" href="UF.KrausLemma.html#1267" class="Bound">y</a><a id="1287" class="Symbol">)</a>
   <a id="1292" class="Symbol">(</a><a id="1293" href="UF.KrausLemma.html#1293" class="Bound">h</a> <a id="1295" href="UF.KrausLemma.html#1295" class="Bound">k</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="UF.KrausLemma.html#1249" class="Bound">X</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="UF.KrausLemma.html#1251" class="Bound">Y</a><a id="1304" class="Symbol">)</a>
   <a id="1309" class="Symbol">(</a><a id="1310" href="UF.KrausLemma.html#1310" class="Bound">q</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="UF.KrausLemma.html#1293" class="Bound">h</a> <a id="1316" href="UF.KrausLemma.html#1265" class="Bound">x</a> <a id="1318" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1320" href="UF.KrausLemma.html#1295" class="Bound">k</a> <a id="1322" href="UF.KrausLemma.html#1265" class="Bound">x</a><a id="1323" class="Symbol">)</a>
 <a id="1326" class="Symbol">→</a> <a id="1328" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1338" class="Symbol">(λ</a> <a id="1341" href="UF.KrausLemma.html#1341" class="Bound">-</a> <a id="1343" class="Symbol">→</a> <a id="1345" href="UF.KrausLemma.html#1293" class="Bound">h</a> <a id="1347" href="UF.KrausLemma.html#1341" class="Bound">-</a> <a id="1349" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1351" href="UF.KrausLemma.html#1295" class="Bound">k</a> <a id="1353" href="UF.KrausLemma.html#1341" class="Bound">-</a><a id="1354" class="Symbol">)</a> <a id="1356" href="UF.KrausLemma.html#1278" class="Bound">p</a> <a id="1358" href="UF.KrausLemma.html#1310" class="Bound">q</a> <a id="1360" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1362" class="Symbol">(</a><a id="1363" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1366" href="UF.KrausLemma.html#1293" class="Bound">h</a> <a id="1368" href="UF.KrausLemma.html#1278" class="Bound">p</a><a id="1369" class="Symbol">)</a><a id="1370" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1373" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1375" href="UF.KrausLemma.html#1310" class="Bound">q</a> <a id="1377" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1379" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1382" href="UF.KrausLemma.html#1295" class="Bound">k</a> <a id="1384" href="UF.KrausLemma.html#1278" class="Bound">p</a>
<a id="1386" href="UF.KrausLemma.html#1221" class="Function">transport-ids-along-ids</a> <a id="1410" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1415" href="UF.KrausLemma.html#1415" class="Bound">h</a> <a id="1417" href="UF.KrausLemma.html#1417" class="Bound">k</a> <a id="1419" href="UF.KrausLemma.html#1419" class="Bound">q</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="1441" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

<a id="transport-ids-along-ids&#39;"></a><a id="1445" href="UF.KrausLemma.html#1445" class="Function">transport-ids-along-ids&#39;</a>
 <a id="1471" class="Symbol">:</a> <a id="1473" class="Symbol">{</a><a id="1474" href="UF.KrausLemma.html#1474" class="Bound">X</a> <a id="1476" class="Symbol">:</a> <a id="1478" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1480" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1482" class="Symbol">}</a>
   <a id="1487" class="Symbol">{</a><a id="1488" href="UF.KrausLemma.html#1488" class="Bound">x</a> <a id="1490" class="Symbol">:</a> <a id="1492" href="UF.KrausLemma.html#1474" class="Bound">X</a><a id="1493" class="Symbol">}</a>
   <a id="1498" class="Symbol">(</a><a id="1499" href="UF.KrausLemma.html#1499" class="Bound">p</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="UF.KrausLemma.html#1488" class="Bound">x</a> <a id="1505" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1507" href="UF.KrausLemma.html#1488" class="Bound">x</a><a id="1508" class="Symbol">)</a>
   <a id="1513" class="Symbol">(</a><a id="1514" href="UF.KrausLemma.html#1514" class="Bound">f</a> <a id="1516" class="Symbol">:</a> <a id="1518" href="UF.KrausLemma.html#1474" class="Bound">X</a> <a id="1520" class="Symbol">→</a> <a id="1522" href="UF.KrausLemma.html#1474" class="Bound">X</a><a id="1523" class="Symbol">)</a>
   <a id="1528" class="Symbol">(</a><a id="1529" href="UF.KrausLemma.html#1529" class="Bound">q</a> <a id="1531" class="Symbol">:</a> <a id="1533" href="UF.KrausLemma.html#1488" class="Bound">x</a> <a id="1535" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1537" href="UF.KrausLemma.html#1514" class="Bound">f</a> <a id="1539" href="UF.KrausLemma.html#1488" class="Bound">x</a><a id="1540" class="Symbol">)</a>
 <a id="1543" class="Symbol">→</a> <a id="1545" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1555" class="Symbol">(λ</a> <a id="1558" href="UF.KrausLemma.html#1558" class="Bound">-</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="UF.KrausLemma.html#1558" class="Bound">-</a> <a id="1564" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1566" href="UF.KrausLemma.html#1514" class="Bound">f</a> <a id="1568" href="UF.KrausLemma.html#1558" class="Bound">-</a><a id="1569" class="Symbol">)</a> <a id="1571" href="UF.KrausLemma.html#1499" class="Bound">p</a> <a id="1573" href="UF.KrausLemma.html#1529" class="Bound">q</a> <a id="1575" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1577" class="Symbol">(</a><a id="1578" href="UF.KrausLemma.html#1499" class="Bound">p</a> <a id="1580" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1583" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1585" href="UF.KrausLemma.html#1529" class="Bound">q</a><a id="1586" class="Symbol">)</a> <a id="1588" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1590" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1593" href="UF.KrausLemma.html#1514" class="Bound">f</a> <a id="1595" href="UF.KrausLemma.html#1499" class="Bound">p</a>
<a id="1597" href="UF.KrausLemma.html#1445" class="Function">transport-ids-along-ids&#39;</a> <a id="1622" class="Symbol">{</a><a id="1623" href="UF.KrausLemma.html#1623" class="Bound">𝓤</a><a id="1624" class="Symbol">}</a> <a id="1626" class="Symbol">{</a><a id="1627" href="UF.KrausLemma.html#1627" class="Bound">X</a><a id="1628" class="Symbol">}</a> <a id="1630" class="Symbol">{</a><a id="1631" href="UF.KrausLemma.html#1631" class="Bound">x</a><a id="1632" class="Symbol">}</a> <a id="1634" href="UF.KrausLemma.html#1634" class="Bound">p</a> <a id="1636" href="UF.KrausLemma.html#1636" class="Bound">f</a> <a id="1638" href="UF.KrausLemma.html#1638" class="Bound">q</a> <a id="1640" class="Symbol">=</a> <a id="1642" href="UF.KrausLemma.html#1704" class="Function">γ</a>
 <a id="1645" class="Keyword">where</a>
  <a id="1653" href="UF.KrausLemma.html#1653" class="Function">g</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="UF.KrausLemma.html#1631" class="Bound">x</a> <a id="1659" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1661" href="UF.KrausLemma.html#1631" class="Bound">x</a> <a id="1663" class="Symbol">→</a> <a id="1665" href="UF.KrausLemma.html#1631" class="Bound">x</a> <a id="1667" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1669" href="UF.KrausLemma.html#1636" class="Bound">f</a> <a id="1671" href="UF.KrausLemma.html#1631" class="Bound">x</a>
  <a id="1675" href="UF.KrausLemma.html#1653" class="Function">g</a> <a id="1677" href="UF.KrausLemma.html#1677" class="Bound">r</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="UF.KrausLemma.html#1677" class="Bound">r</a> <a id="1683" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1686" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1688" href="UF.KrausLemma.html#1638" class="Bound">q</a> <a id="1690" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1692" class="Symbol">(</a><a id="1693" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1696" href="UF.KrausLemma.html#1636" class="Bound">f</a> <a id="1698" href="UF.KrausLemma.html#1634" class="Bound">p</a><a id="1699" class="Symbol">)</a>

  <a id="1704" href="UF.KrausLemma.html#1704" class="Function">γ</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1718" class="Symbol">(λ</a> <a id="1721" href="UF.KrausLemma.html#1721" class="Bound">-</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="UF.KrausLemma.html#1721" class="Bound">-</a> <a id="1727" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1729" href="UF.KrausLemma.html#1636" class="Bound">f</a> <a id="1731" href="UF.KrausLemma.html#1721" class="Bound">-</a><a id="1732" class="Symbol">)</a> <a id="1734" href="UF.KrausLemma.html#1634" class="Bound">p</a> <a id="1736" href="UF.KrausLemma.html#1638" class="Bound">q</a> <a id="1738" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1740" href="UF.KrausLemma.html#1634" class="Bound">p</a> <a id="1742" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1745" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1747" href="UF.KrausLemma.html#1638" class="Bound">q</a> <a id="1749" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1751" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1754" href="UF.KrausLemma.html#1636" class="Bound">f</a> <a id="1756" href="UF.KrausLemma.html#1634" class="Bound">p</a>
  <a id="1760" href="UF.KrausLemma.html#1704" class="Function">γ</a> <a id="1762" class="Symbol">=</a> <a id="1764" href="UF.KrausLemma.html#1221" class="Function">transport-ids-along-ids</a> <a id="1788" href="UF.KrausLemma.html#1634" class="Bound">p</a> <a id="1790" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1793" href="UF.KrausLemma.html#1636" class="Bound">f</a> <a id="1795" href="UF.KrausLemma.html#1638" class="Bound">q</a> <a id="1797" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1799" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1802" href="UF.KrausLemma.html#1653" class="Function">g</a> <a id="1804" class="Symbol">((</a><a id="1806" href="UF.Base.html#7567" class="Function">ap-id-is-id&#39;</a> <a id="1819" href="UF.KrausLemma.html#1634" class="Bound">p</a><a id="1820" class="Symbol">)</a><a id="1821" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1823" class="Symbol">)</a>

<a id="1826" class="Markup">\end{code}</a><a id="1836" class="Background">

The following is what we refer to as Kraus Lemma:

</a><a id="1889" class="Markup">\begin{code}</a>

<a id="fix-is-prop"></a><a id="1903" href="UF.KrausLemma.html#1903" class="Function">fix-is-prop</a> <a id="1915" class="Symbol">:</a> <a id="1917" class="Symbol">{</a><a id="1918" href="UF.KrausLemma.html#1918" class="Bound">X</a> <a id="1920" class="Symbol">:</a> <a id="1922" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1924" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1926" class="Symbol">}</a> <a id="1928" class="Symbol">(</a><a id="1929" href="UF.KrausLemma.html#1929" class="Bound">f</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="UF.KrausLemma.html#1918" class="Bound">X</a> <a id="1935" class="Symbol">→</a> <a id="1937" href="UF.KrausLemma.html#1918" class="Bound">X</a><a id="1938" class="Symbol">)</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="1952" href="UF.KrausLemma.html#1929" class="Bound">f</a> <a id="1954" class="Symbol">→</a> <a id="1956" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Notation.General.html#998" class="Function">fix</a> <a id="1969" href="UF.KrausLemma.html#1929" class="Bound">f</a><a id="1970" class="Symbol">)</a>
<a id="1972" href="UF.KrausLemma.html#1903" class="Function">fix-is-prop</a> <a id="1984" class="Symbol">{</a><a id="1985" href="UF.KrausLemma.html#1985" class="Bound">𝓤</a><a id="1986" class="Symbol">}</a> <a id="1988" class="Symbol">{</a><a id="1989" href="UF.KrausLemma.html#1989" class="Bound">X</a><a id="1990" class="Symbol">}</a> <a id="1992" href="UF.KrausLemma.html#1992" class="Bound">f</a> <a id="1994" href="UF.KrausLemma.html#1994" class="Bound">g</a> <a id="1996" class="Symbol">(</a><a id="1997" href="UF.KrausLemma.html#1997" class="Bound">x</a> <a id="1999" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2001" href="UF.KrausLemma.html#2001" class="Bound">p</a><a id="2002" class="Symbol">)</a> <a id="2004" class="Symbol">(</a><a id="2005" href="UF.KrausLemma.html#2005" class="Bound">y</a> <a id="2007" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2009" href="UF.KrausLemma.html#2009" class="Bound">q</a><a id="2010" class="Symbol">)</a> <a id="2012" class="Symbol">=</a>
  <a id="2016" class="Symbol">(</a><a id="2017" href="UF.KrausLemma.html#1997" class="Bound">x</a> <a id="2019" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2021" href="UF.KrausLemma.html#2001" class="Bound">p</a><a id="2022" class="Symbol">)</a>  <a id="2025" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2028" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="2035" class="Symbol">(</a><a id="2036" href="UF.KrausLemma.html#2107" class="Function">r</a> <a id="2038" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2040" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2044" class="Symbol">)</a> <a id="2046" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="2050" class="Symbol">(</a><a id="2051" href="UF.KrausLemma.html#2005" class="Bound">y</a> <a id="2053" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2055" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a><a id="2057" class="Symbol">)</a> <a id="2059" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2062" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="2069" class="Symbol">(</a><a id="2070" href="UF.KrausLemma.html#2264" class="Function">s</a> <a id="2072" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2074" href="UF.KrausLemma.html#2399" class="Function">t</a><a id="2075" class="Symbol">)</a> <a id="2077" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="2081" class="Symbol">(</a><a id="2082" href="UF.KrausLemma.html#2005" class="Bound">y</a> <a id="2084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2086" href="UF.KrausLemma.html#2009" class="Bound">q</a><a id="2087" class="Symbol">)</a>  <a id="2090" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="2096" class="Keyword">where</a>
     <a id="2107" href="UF.KrausLemma.html#2107" class="Function">r</a> <a id="2109" class="Symbol">:</a> <a id="2111" href="UF.KrausLemma.html#1997" class="Bound">x</a> <a id="2113" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2115" href="UF.KrausLemma.html#2005" class="Bound">y</a>
     <a id="2122" href="UF.KrausLemma.html#2107" class="Function">r</a> <a id="2124" class="Symbol">=</a> <a id="2126" href="UF.KrausLemma.html#1997" class="Bound">x</a>   <a id="2130" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2133" href="UF.KrausLemma.html#2001" class="Bound">p</a> <a id="2135" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="2146" href="UF.KrausLemma.html#1992" class="Bound">f</a> <a id="2148" href="UF.KrausLemma.html#1997" class="Bound">x</a> <a id="2150" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2153" href="UF.KrausLemma.html#1994" class="Bound">g</a> <a id="2155" href="UF.KrausLemma.html#1997" class="Bound">x</a> <a id="2157" href="UF.KrausLemma.html#2005" class="Bound">y</a> <a id="2159" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="2170" href="UF.KrausLemma.html#1992" class="Bound">f</a> <a id="2172" href="UF.KrausLemma.html#2005" class="Bound">y</a> <a id="2174" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2177" href="UF.KrausLemma.html#2009" class="Bound">q</a> <a id="2179" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2182" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="2195" href="UF.KrausLemma.html#2005" class="Bound">y</a> <a id="2197" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

     <a id="2205" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="UF.KrausLemma.html#2005" class="Bound">y</a> <a id="2212" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2214" href="UF.KrausLemma.html#1992" class="Bound">f</a> <a id="2216" href="UF.KrausLemma.html#2005" class="Bound">y</a>
     <a id="2223" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="2226" class="Symbol">=</a> <a id="2228" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2238" class="Symbol">(λ</a> <a id="2241" href="UF.KrausLemma.html#2241" class="Bound">-</a> <a id="2243" class="Symbol">→</a> <a id="2245" href="UF.KrausLemma.html#2241" class="Bound">-</a> <a id="2247" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2249" href="UF.KrausLemma.html#1992" class="Bound">f</a> <a id="2251" href="UF.KrausLemma.html#2241" class="Bound">-</a><a id="2252" class="Symbol">)</a> <a id="2254" href="UF.KrausLemma.html#2107" class="Function">r</a> <a id="2256" href="UF.KrausLemma.html#2001" class="Bound">p</a>

     <a id="2264" href="UF.KrausLemma.html#2264" class="Function">s</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="UF.KrausLemma.html#2005" class="Bound">y</a> <a id="2270" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2272" href="UF.KrausLemma.html#2005" class="Bound">y</a>
     <a id="2279" href="UF.KrausLemma.html#2264" class="Function">s</a> <a id="2281" class="Symbol">=</a> <a id="2283" href="UF.KrausLemma.html#2005" class="Bound">y</a>   <a id="2287" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2290" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="2293" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="2304" href="UF.KrausLemma.html#1992" class="Bound">f</a> <a id="2306" href="UF.KrausLemma.html#2005" class="Bound">y</a> <a id="2308" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2311" href="UF.KrausLemma.html#2009" class="Bound">q</a> <a id="2313" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2316" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="2327" href="UF.KrausLemma.html#2005" class="Bound">y</a>   <a id="2331" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

     <a id="2339" href="UF.KrausLemma.html#2339" class="Function">q&#39;</a> <a id="2342" class="Symbol">:</a> <a id="2344" href="UF.KrausLemma.html#2005" class="Bound">y</a> <a id="2346" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2348" href="UF.KrausLemma.html#1992" class="Bound">f</a> <a id="2350" href="UF.KrausLemma.html#2005" class="Bound">y</a>
     <a id="2357" href="UF.KrausLemma.html#2339" class="Function">q&#39;</a> <a id="2360" class="Symbol">=</a> <a id="2362" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2372" class="Symbol">(λ</a> <a id="2375" href="UF.KrausLemma.html#2375" class="Bound">-</a> <a id="2377" class="Symbol">→</a> <a id="2379" href="UF.KrausLemma.html#2375" class="Bound">-</a> <a id="2381" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2383" href="UF.KrausLemma.html#1992" class="Bound">f</a> <a id="2385" href="UF.KrausLemma.html#2375" class="Bound">-</a><a id="2386" class="Symbol">)</a> <a id="2388" href="UF.KrausLemma.html#2264" class="Function">s</a> <a id="2390" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a>

     <a id="2399" href="UF.KrausLemma.html#2399" class="Function">t</a> <a id="2401" class="Symbol">:</a> <a id="2403" href="UF.KrausLemma.html#2339" class="Function">q&#39;</a> <a id="2406" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2408" href="UF.KrausLemma.html#2009" class="Bound">q</a>
     <a id="2415" href="UF.KrausLemma.html#2399" class="Function">t</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="UF.KrausLemma.html#2339" class="Function">q&#39;</a>                        <a id="2445" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2448" href="UF.KrausLemma.html#2906" class="Function">I</a> <a id="2450" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="2461" class="Symbol">(</a><a id="2462" href="UF.KrausLemma.html#2264" class="Function">s</a> <a id="2464" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2467" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2469" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a><a id="2471" class="Symbol">)</a> <a id="2473" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2475" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2478" href="UF.KrausLemma.html#1992" class="Bound">f</a> <a id="2480" href="UF.KrausLemma.html#2264" class="Function">s</a>      <a id="2487" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2490" href="UF.KrausLemma.html#2956" class="Function">II</a> <a id="2493" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="2504" href="UF.KrausLemma.html#2264" class="Function">s</a> <a id="2506" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2509" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2511" class="Symbol">(</a><a id="2512" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="2515" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2517" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2520" href="UF.KrausLemma.html#1992" class="Bound">f</a> <a id="2522" href="UF.KrausLemma.html#2264" class="Function">s</a><a id="2523" class="Symbol">)</a>      <a id="2530" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2533" href="UF.KrausLemma.html#3000" class="Function">III</a> <a id="2537" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="2548" href="UF.KrausLemma.html#2264" class="Function">s</a> <a id="2550" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2553" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2555" class="Symbol">(</a><a id="2556" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="2559" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2561" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2565" class="Symbol">)</a>        <a id="2574" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2577" href="UF.KrausLemma.html#3065" class="Function">IV</a> <a id="2580" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="2591" href="UF.KrausLemma.html#2264" class="Function">s</a> <a id="2593" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2596" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2598" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a>                 <a id="2617" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
        <a id="2633" class="Symbol">(</a><a id="2634" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="2637" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2639" class="Symbol">(</a><a id="2640" href="UF.KrausLemma.html#2009" class="Bound">q</a> <a id="2642" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2644" class="Symbol">))</a><a id="2646" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2649" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2651" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a>       <a id="2660" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2663" href="UF.KrausLemma.html#3131" class="Function">V</a> <a id="2665" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="2675" class="Symbol">((</a><a id="2677" href="UF.KrausLemma.html#2009" class="Bound">q</a> <a id="2679" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2681" class="Symbol">)</a><a id="2682" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2685" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2687" class="Symbol">(</a><a id="2688" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="2691" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2693" class="Symbol">))</a> <a id="2696" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2698" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a>  <a id="2702" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2705" href="UF.KrausLemma.html#3200" class="Function">VI</a> <a id="2708" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="2718" class="Symbol">(</a><a id="2719" href="UF.KrausLemma.html#2009" class="Bound">q</a> <a id="2721" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2723" class="Symbol">(</a><a id="2724" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="2727" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2729" class="Symbol">))</a> <a id="2732" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2734" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a>         <a id="2745" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2748" href="UF.KrausLemma.html#3266" class="Function">VII</a> <a id="2752" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="2763" href="UF.KrausLemma.html#2009" class="Bound">q</a> <a id="2765" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2767" class="Symbol">((</a><a id="2769" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="2772" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2774" class="Symbol">)</a> <a id="2776" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2778" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a><a id="2780" class="Symbol">)</a>        <a id="2789" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2792" href="UF.KrausLemma.html#3304" class="Function">VIII</a> <a id="2797" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="2808" href="UF.KrausLemma.html#2009" class="Bound">q</a> <a id="2810" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2812" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                  <a id="2834" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2837" href="UF.KrausLemma.html#3363" class="Function">IX</a> <a id="2840" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="2851" href="UF.KrausLemma.html#2009" class="Bound">q</a>                         <a id="2877" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
          <a id="2889" class="Keyword">where</a>
           <a id="2906" href="UF.KrausLemma.html#2906" class="Function">I</a>    <a id="2911" class="Symbol">=</a> <a id="2913" href="UF.KrausLemma.html#1445" class="Function">transport-ids-along-ids&#39;</a> <a id="2938" href="UF.KrausLemma.html#2264" class="Function">s</a> <a id="2940" href="UF.KrausLemma.html#1992" class="Bound">f</a> <a id="2942" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a>
           <a id="2956" href="UF.KrausLemma.html#2956" class="Function">II</a>   <a id="2961" class="Symbol">=</a> <a id="2963" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="2970" class="Symbol">(</a><a id="2971" href="UF.KrausLemma.html#2264" class="Function">s</a> <a id="2973" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2975" class="Symbol">)</a> <a id="2977" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="2980" class="Symbol">(</a><a id="2981" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2984" href="UF.KrausLemma.html#1992" class="Bound">f</a> <a id="2986" href="UF.KrausLemma.html#2264" class="Function">s</a><a id="2987" class="Symbol">)</a>
           <a id="3000" href="UF.KrausLemma.html#3000" class="Function">III</a>  <a id="3005" class="Symbol">=</a> <a id="3007" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3010" class="Symbol">(λ</a> <a id="3013" href="UF.KrausLemma.html#3013" class="Bound">-</a> <a id="3015" class="Symbol">→</a> <a id="3017" href="UF.KrausLemma.html#2264" class="Function">s</a> <a id="3019" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3022" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3024" class="Symbol">(</a><a id="3025" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="3028" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3030" href="UF.KrausLemma.html#3013" class="Bound">-</a><a id="3031" class="Symbol">))</a> <a id="3034" class="Symbol">(</a><a id="3035" href="UF.KrausLemma.html#1040" class="Function">key-insight</a> <a id="3047" href="UF.KrausLemma.html#1992" class="Bound">f</a> <a id="3049" href="UF.KrausLemma.html#1994" class="Bound">g</a> <a id="3051" href="UF.KrausLemma.html#2264" class="Function">s</a><a id="3052" class="Symbol">)</a>
           <a id="3065" href="UF.KrausLemma.html#3065" class="Function">IV</a>   <a id="3070" class="Symbol">=</a> <a id="3072" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3075" class="Symbol">(λ</a> <a id="3078" href="UF.KrausLemma.html#3078" class="Bound">-</a> <a id="3080" class="Symbol">→</a> <a id="3082" href="UF.KrausLemma.html#2264" class="Function">s</a> <a id="3084" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3087" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3089" href="UF.KrausLemma.html#3078" class="Bound">-</a><a id="3090" class="Symbol">)</a> <a id="3092" class="Symbol">((</a><a id="3094" href="UF.Base.html#11669" class="Function">refl-right-neutral</a> <a id="3113" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a><a id="3115" class="Symbol">)</a><a id="3116" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3118" class="Symbol">)</a>
           <a id="3131" href="UF.KrausLemma.html#3131" class="Function">V</a>    <a id="3136" class="Symbol">=</a> <a id="3138" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3141" class="Symbol">(λ</a> <a id="3144" href="UF.KrausLemma.html#3144" class="Bound">-</a> <a id="3146" class="Symbol">→</a> <a id="3148" href="UF.KrausLemma.html#3144" class="Bound">-</a> <a id="3150" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3152" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a><a id="3154" class="Symbol">)</a> <a id="3156" class="Symbol">((</a><a id="3158" href="UF.Base.html#12633" class="Function">⁻¹-contravariant</a> <a id="3175" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="3178" class="Symbol">(</a><a id="3179" href="UF.KrausLemma.html#2009" class="Bound">q</a> <a id="3181" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3183" class="Symbol">))</a><a id="3185" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3187" class="Symbol">)</a>
           <a id="3200" href="UF.KrausLemma.html#3200" class="Function">VI</a>   <a id="3205" class="Symbol">=</a> <a id="3207" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3210" class="Symbol">(λ</a> <a id="3213" href="UF.KrausLemma.html#3213" class="Bound">-</a> <a id="3215" class="Symbol">→</a> <a id="3217" class="Symbol">(</a><a id="3218" href="UF.KrausLemma.html#3213" class="Bound">-</a> <a id="3220" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3222" class="Symbol">(</a><a id="3223" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="3226" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3228" class="Symbol">))</a> <a id="3231" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3233" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a><a id="3235" class="Symbol">)</a> <a id="3237" class="Symbol">(</a><a id="3238" href="UF.Base.html#12542" class="Function">⁻¹-involutive</a> <a id="3252" href="UF.KrausLemma.html#2009" class="Bound">q</a><a id="3253" class="Symbol">)</a>
           <a id="3266" href="UF.KrausLemma.html#3266" class="Function">VII</a>  <a id="3271" class="Symbol">=</a> <a id="3273" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="3280" href="UF.KrausLemma.html#2009" class="Bound">q</a> <a id="3282" class="Symbol">(</a><a id="3283" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a> <a id="3286" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3288" class="Symbol">)</a> <a id="3290" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a>
           <a id="3304" href="UF.KrausLemma.html#3304" class="Function">VIII</a> <a id="3309" class="Symbol">=</a> <a id="3311" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3314" class="Symbol">(λ</a> <a id="3317" href="UF.KrausLemma.html#3317" class="Bound">-</a> <a id="3319" class="Symbol">→</a> <a id="3321" href="UF.KrausLemma.html#2009" class="Bound">q</a> <a id="3323" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="3325" href="UF.KrausLemma.html#3317" class="Bound">-</a><a id="3326" class="Symbol">)</a> <a id="3328" class="Symbol">((</a><a id="3330" href="UF.Base.html#12317" class="Function">sym-is-inverse</a> <a id="3345" href="UF.KrausLemma.html#2205" class="Function">p&#39;</a><a id="3347" class="Symbol">)</a><a id="3348" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3350" class="Symbol">)</a>
           <a id="3363" href="UF.KrausLemma.html#3363" class="Function">IX</a>   <a id="3368" class="Symbol">=</a> <a id="3370" class="Symbol">(</a><a id="3371" href="UF.Base.html#11669" class="Function">refl-right-neutral</a> <a id="3390" href="UF.KrausLemma.html#2009" class="Bound">q</a><a id="3391" class="Symbol">)</a><a id="3392" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="3395" class="Markup">\end{code}</a><a id="3405" class="Background">
</a></pre></body></html>

==> anc/html/UF.LeftCancellable.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.LeftCancellable</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo.

Properties of left cancellable maps.

</a><a id="56" class="Markup">\begin{code}</a>

<a id="70" class="Symbol">{-#</a> <a id="74" class="Keyword">OPTIONS</a> <a id="82" class="Pragma">--safe</a> <a id="89" class="Pragma">--without-K</a> <a id="101" class="Symbol">#-}</a>

<a id="106" class="Keyword">module</a> <a id="113" href="UF.LeftCancellable.html" class="Module">UF.LeftCancellable</a> <a id="132" class="Keyword">where</a>

<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="UF.Base.html" class="Module">UF.Base</a>
<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="213" class="Keyword">open</a> <a id="218" class="Keyword">import</a> <a id="225" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="237" class="Keyword">open</a> <a id="242" class="Keyword">import</a> <a id="249" href="UF.Equiv.html" class="Module">UF.Equiv</a>

<a id="left-cancellable-reflects-is-prop"></a><a id="259" href="UF.LeftCancellable.html#259" class="Function">left-cancellable-reflects-is-prop</a> <a id="293" class="Symbol">:</a> <a id="295" class="Symbol">{</a><a id="296" href="UF.LeftCancellable.html#296" class="Bound">X</a> <a id="298" class="Symbol">:</a> <a id="300" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="302" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="304" class="Symbol">}</a> <a id="306" class="Symbol">{</a><a id="307" href="UF.LeftCancellable.html#307" class="Bound">Y</a> <a id="309" class="Symbol">:</a> <a id="311" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="313" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="315" class="Symbol">}</a> <a id="317" class="Symbol">(</a><a id="318" href="UF.LeftCancellable.html#318" class="Bound">f</a> <a id="320" class="Symbol">:</a> <a id="322" href="UF.LeftCancellable.html#296" class="Bound">X</a> <a id="324" class="Symbol">→</a> <a id="326" href="UF.LeftCancellable.html#307" class="Bound">Y</a><a id="327" class="Symbol">)</a>
                                 <a id="362" class="Symbol">→</a> <a id="364" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="381" href="UF.LeftCancellable.html#318" class="Bound">f</a>
                                 <a id="416" class="Symbol">→</a> <a id="418" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="426" href="UF.LeftCancellable.html#307" class="Bound">Y</a>
                                 <a id="461" class="Symbol">→</a> <a id="463" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="471" href="UF.LeftCancellable.html#296" class="Bound">X</a>
<a id="473" href="UF.LeftCancellable.html#259" class="Function">left-cancellable-reflects-is-prop</a> <a id="507" href="UF.LeftCancellable.html#507" class="Bound">f</a> <a id="509" href="UF.LeftCancellable.html#509" class="Bound">lc</a> <a id="512" href="UF.LeftCancellable.html#512" class="Bound">i</a> <a id="514" href="UF.LeftCancellable.html#514" class="Bound">x</a> <a id="516" href="UF.LeftCancellable.html#516" class="Bound">x&#39;</a> <a id="519" class="Symbol">=</a> <a id="521" href="UF.LeftCancellable.html#509" class="Bound">lc</a> <a id="524" class="Symbol">(</a><a id="525" href="UF.LeftCancellable.html#512" class="Bound">i</a> <a id="527" class="Symbol">(</a><a id="528" href="UF.LeftCancellable.html#507" class="Bound">f</a> <a id="530" href="UF.LeftCancellable.html#514" class="Bound">x</a><a id="531" class="Symbol">)</a> <a id="533" class="Symbol">(</a><a id="534" href="UF.LeftCancellable.html#507" class="Bound">f</a> <a id="536" href="UF.LeftCancellable.html#516" class="Bound">x&#39;</a><a id="538" class="Symbol">))</a>

<a id="section-lc"></a><a id="542" href="UF.LeftCancellable.html#542" class="Function">section-lc</a> <a id="553" class="Symbol">:</a> <a id="555" class="Symbol">{</a><a id="556" href="UF.LeftCancellable.html#556" class="Bound">X</a> <a id="558" class="Symbol">:</a> <a id="560" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="562" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="564" class="Symbol">}</a> <a id="566" class="Symbol">{</a><a id="567" href="UF.LeftCancellable.html#567" class="Bound">A</a> <a id="569" class="Symbol">:</a> <a id="571" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="573" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="575" class="Symbol">}</a> <a id="577" class="Symbol">(</a><a id="578" href="UF.LeftCancellable.html#578" class="Bound">s</a> <a id="580" class="Symbol">:</a> <a id="582" href="UF.LeftCancellable.html#556" class="Bound">X</a> <a id="584" class="Symbol">→</a> <a id="586" href="UF.LeftCancellable.html#567" class="Bound">A</a><a id="587" class="Symbol">)</a>
           <a id="600" class="Symbol">→</a> <a id="602" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="613" href="UF.LeftCancellable.html#578" class="Bound">s</a>
           <a id="626" class="Symbol">→</a> <a id="628" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="645" href="UF.LeftCancellable.html#578" class="Bound">s</a>
<a id="647" href="UF.LeftCancellable.html#542" class="Function">section-lc</a> <a id="658" class="Symbol">{</a><a id="659" href="UF.LeftCancellable.html#659" class="Bound">𝓤</a><a id="660" class="Symbol">}</a> <a id="662" class="Symbol">{</a><a id="663" href="UF.LeftCancellable.html#663" class="Bound">𝓥</a><a id="664" class="Symbol">}</a> <a id="666" class="Symbol">{</a><a id="667" href="UF.LeftCancellable.html#667" class="Bound">X</a><a id="668" class="Symbol">}</a> <a id="670" class="Symbol">{</a><a id="671" href="UF.LeftCancellable.html#671" class="Bound">Y</a><a id="672" class="Symbol">}</a> <a id="674" href="UF.LeftCancellable.html#674" class="Bound">s</a> <a id="676" class="Symbol">(</a><a id="677" href="UF.LeftCancellable.html#677" class="Bound">r</a> <a id="679" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="681" href="UF.LeftCancellable.html#681" class="Bound">rs</a><a id="683" class="Symbol">)</a> <a id="685" class="Symbol">{</a><a id="686" href="UF.LeftCancellable.html#686" class="Bound">x</a><a id="687" class="Symbol">}</a> <a id="689" class="Symbol">{</a><a id="690" href="UF.LeftCancellable.html#690" class="Bound">y</a><a id="691" class="Symbol">}</a> <a id="693" href="UF.LeftCancellable.html#693" class="Bound">p</a> <a id="695" class="Symbol">=</a> <a id="697" class="Symbol">(</a><a id="698" href="UF.LeftCancellable.html#681" class="Bound">rs</a> <a id="701" href="UF.LeftCancellable.html#686" class="Bound">x</a><a id="702" class="Symbol">)</a><a id="703" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="706" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="708" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="711" href="UF.LeftCancellable.html#677" class="Bound">r</a> <a id="713" href="UF.LeftCancellable.html#693" class="Bound">p</a> <a id="715" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="717" href="UF.LeftCancellable.html#681" class="Bound">rs</a> <a id="720" href="UF.LeftCancellable.html#690" class="Bound">y</a>

<a id="is-equiv-lc"></a><a id="723" href="UF.LeftCancellable.html#723" class="Function">is-equiv-lc</a> <a id="735" class="Symbol">:</a> <a id="737" class="Symbol">{</a><a id="738" href="UF.LeftCancellable.html#738" class="Bound">X</a> <a id="740" class="Symbol">:</a> <a id="742" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="744" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="746" class="Symbol">}</a> <a id="748" class="Symbol">{</a><a id="749" href="UF.LeftCancellable.html#749" class="Bound">Y</a> <a id="751" class="Symbol">:</a> <a id="753" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="755" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="757" class="Symbol">}</a> <a id="759" class="Symbol">(</a><a id="760" href="UF.LeftCancellable.html#760" class="Bound">f</a> <a id="762" class="Symbol">:</a> <a id="764" href="UF.LeftCancellable.html#738" class="Bound">X</a> <a id="766" class="Symbol">→</a> <a id="768" href="UF.LeftCancellable.html#749" class="Bound">Y</a><a id="769" class="Symbol">)</a>
            <a id="783" class="Symbol">→</a> <a id="785" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="794" href="UF.LeftCancellable.html#760" class="Bound">f</a>
            <a id="808" class="Symbol">→</a> <a id="810" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="827" href="UF.LeftCancellable.html#760" class="Bound">f</a>
<a id="829" href="UF.LeftCancellable.html#723" class="Function">is-equiv-lc</a> <a id="841" href="UF.LeftCancellable.html#841" class="Bound">f</a> <a id="843" class="Symbol">(_</a> <a id="846" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="848" href="UF.LeftCancellable.html#848" class="Bound">hasr</a><a id="852" class="Symbol">)</a> <a id="854" class="Symbol">=</a> <a id="856" href="UF.LeftCancellable.html#542" class="Function">section-lc</a> <a id="867" href="UF.LeftCancellable.html#841" class="Bound">f</a> <a id="869" href="UF.LeftCancellable.html#848" class="Bound">hasr</a>

<a id="left-cancellable-closed-under-∘"></a><a id="875" href="UF.LeftCancellable.html#875" class="Function">left-cancellable-closed-under-∘</a> <a id="907" class="Symbol">:</a> <a id="909" class="Symbol">{</a><a id="910" href="UF.LeftCancellable.html#910" class="Bound">X</a> <a id="912" class="Symbol">:</a> <a id="914" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="916" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="918" class="Symbol">}</a> <a id="920" class="Symbol">{</a><a id="921" href="UF.LeftCancellable.html#921" class="Bound">Y</a> <a id="923" class="Symbol">:</a> <a id="925" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="927" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="929" class="Symbol">}</a> <a id="931" class="Symbol">{</a><a id="932" href="UF.LeftCancellable.html#932" class="Bound">Z</a> <a id="934" class="Symbol">:</a> <a id="936" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="938" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="940" class="Symbol">}</a>
                                  <a id="976" class="Symbol">(</a><a id="977" href="UF.LeftCancellable.html#977" class="Bound">f</a> <a id="979" class="Symbol">:</a> <a id="981" href="UF.LeftCancellable.html#910" class="Bound">X</a> <a id="983" class="Symbol">→</a> <a id="985" href="UF.LeftCancellable.html#921" class="Bound">Y</a><a id="986" class="Symbol">)</a> <a id="988" class="Symbol">(</a><a id="989" href="UF.LeftCancellable.html#989" class="Bound">g</a> <a id="991" class="Symbol">:</a> <a id="993" href="UF.LeftCancellable.html#921" class="Bound">Y</a> <a id="995" class="Symbol">→</a> <a id="997" href="UF.LeftCancellable.html#932" class="Bound">Z</a><a id="998" class="Symbol">)</a>
                                <a id="1032" class="Symbol">→</a> <a id="1034" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="1051" href="UF.LeftCancellable.html#977" class="Bound">f</a>
                                <a id="1085" class="Symbol">→</a> <a id="1087" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="1104" href="UF.LeftCancellable.html#989" class="Bound">g</a>
                                <a id="1138" class="Symbol">→</a> <a id="1140" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="1157" class="Symbol">(</a><a id="1158" href="UF.LeftCancellable.html#989" class="Bound">g</a> <a id="1160" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1162" href="UF.LeftCancellable.html#977" class="Bound">f</a><a id="1163" class="Symbol">)</a>
<a id="1165" href="UF.LeftCancellable.html#875" class="Function">left-cancellable-closed-under-∘</a> <a id="1197" href="UF.LeftCancellable.html#1197" class="Bound">f</a> <a id="1199" href="UF.LeftCancellable.html#1199" class="Bound">g</a> <a id="1201" href="UF.LeftCancellable.html#1201" class="Bound">lcf</a> <a id="1205" href="UF.LeftCancellable.html#1205" class="Bound">lcg</a> <a id="1209" class="Symbol">=</a> <a id="1211" href="UF.LeftCancellable.html#1201" class="Bound">lcf</a> <a id="1215" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1217" href="UF.LeftCancellable.html#1205" class="Bound">lcg</a>

<a id="NatΣ-lc"></a><a id="1222" href="UF.LeftCancellable.html#1222" class="Function">NatΣ-lc</a> <a id="1230" class="Symbol">:</a> <a id="1232" class="Symbol">{</a><a id="1233" href="UF.LeftCancellable.html#1233" class="Bound">X</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1239" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1241" class="Symbol">}</a> <a id="1243" class="Symbol">{</a><a id="1244" href="UF.LeftCancellable.html#1244" class="Bound">A</a> <a id="1246" class="Symbol">:</a> <a id="1248" href="UF.LeftCancellable.html#1233" class="Bound">X</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1254" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1256" class="Symbol">}</a> <a id="1258" class="Symbol">{</a><a id="1259" href="UF.LeftCancellable.html#1259" class="Bound">B</a> <a id="1261" class="Symbol">:</a> <a id="1263" href="UF.LeftCancellable.html#1233" class="Bound">X</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1269" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1271" class="Symbol">}</a> <a id="1273" class="Symbol">(</a><a id="1274" href="UF.LeftCancellable.html#1274" class="Bound">f</a> <a id="1276" class="Symbol">:</a> <a id="1278" href="UF.Base.html#303" class="Function">Nat</a> <a id="1282" href="UF.LeftCancellable.html#1244" class="Bound">A</a> <a id="1284" href="UF.LeftCancellable.html#1259" class="Bound">B</a><a id="1285" class="Symbol">)</a>
        <a id="1295" class="Symbol">→</a> <a id="1297" class="Symbol">((</a><a id="1299" href="UF.LeftCancellable.html#1299" class="Bound">x</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="UF.LeftCancellable.html#1233" class="Bound">X</a><a id="1304" class="Symbol">)</a> <a id="1306" class="Symbol">→</a> <a id="1308" href="Notation.General.html#2269" class="Function">left-cancellable</a><a id="1324" class="Symbol">(</a><a id="1325" href="UF.LeftCancellable.html#1274" class="Bound">f</a> <a id="1327" href="UF.LeftCancellable.html#1299" class="Bound">x</a><a id="1328" class="Symbol">))</a>
        <a id="1339" class="Symbol">→</a> <a id="1341" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="1358" class="Symbol">(</a><a id="1359" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="1364" href="UF.LeftCancellable.html#1274" class="Bound">f</a><a id="1365" class="Symbol">)</a>
<a id="1367" href="UF.LeftCancellable.html#1222" class="Function">NatΣ-lc</a> <a id="1375" class="Symbol">{</a><a id="1376" href="UF.LeftCancellable.html#1376" class="Bound">𝓤</a><a id="1377" class="Symbol">}</a> <a id="1379" class="Symbol">{</a><a id="1380" href="UF.LeftCancellable.html#1380" class="Bound">𝓥</a><a id="1381" class="Symbol">}</a> <a id="1383" class="Symbol">{</a><a id="1384" href="UF.LeftCancellable.html#1384" class="Bound">𝓦</a><a id="1385" class="Symbol">}</a> <a id="1387" class="Symbol">{</a><a id="1388" href="UF.LeftCancellable.html#1388" class="Bound">X</a><a id="1389" class="Symbol">}</a> <a id="1391" class="Symbol">{</a><a id="1392" href="UF.LeftCancellable.html#1392" class="Bound">A</a><a id="1393" class="Symbol">}</a> <a id="1395" class="Symbol">{</a><a id="1396" href="UF.LeftCancellable.html#1396" class="Bound">B</a><a id="1397" class="Symbol">}</a> <a id="1399" href="UF.LeftCancellable.html#1399" class="Bound">f</a> <a id="1401" href="UF.LeftCancellable.html#1401" class="Bound">flc</a> <a id="1405" class="Symbol">{</a><a id="1406" href="UF.LeftCancellable.html#1406" class="Bound">x</a> <a id="1408" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1410" href="UF.LeftCancellable.html#1410" class="Bound">a</a><a id="1411" class="Symbol">}</a> <a id="1413" class="Symbol">{</a><a id="1414" href="UF.LeftCancellable.html#1414" class="Bound">x&#39;</a> <a id="1417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1419" href="UF.LeftCancellable.html#1419" class="Bound">a&#39;</a><a id="1421" class="Symbol">}</a> <a id="1423" href="UF.LeftCancellable.html#1423" class="Bound">p</a> <a id="1425" class="Symbol">=</a>
 <a id="1428" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="1435" class="Symbol">(</a><a id="1436" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1439" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1443" href="UF.LeftCancellable.html#1423" class="Bound">p</a> <a id="1445" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1447" href="UF.LeftCancellable.html#1459" class="Function">γ</a><a id="1448" class="Symbol">)</a>
 <a id="1451" class="Keyword">where</a>
  <a id="1459" href="UF.LeftCancellable.html#1459" class="Function">γ</a> <a id="1461" class="Symbol">:</a> <a id="1463" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1473" href="UF.LeftCancellable.html#1392" class="Bound">A</a> <a id="1475" class="Symbol">(</a><a id="1476" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1479" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1483" href="UF.LeftCancellable.html#1423" class="Bound">p</a><a id="1484" class="Symbol">)</a> <a id="1486" href="UF.LeftCancellable.html#1410" class="Bound">a</a> <a id="1488" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1490" href="UF.LeftCancellable.html#1419" class="Bound">a&#39;</a>
  <a id="1495" href="UF.LeftCancellable.html#1459" class="Function">γ</a> <a id="1497" class="Symbol">=</a> <a id="1499" href="UF.LeftCancellable.html#1401" class="Bound">flc</a> <a id="1503" href="UF.LeftCancellable.html#1414" class="Bound">x&#39;</a> <a id="1506" class="Symbol">(</a><a id="1507" href="UF.LeftCancellable.html#1399" class="Bound">f</a> <a id="1509" href="UF.LeftCancellable.html#1414" class="Bound">x&#39;</a> <a id="1512" class="Symbol">(</a><a id="1513" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1523" href="UF.LeftCancellable.html#1392" class="Bound">A</a> <a id="1525" class="Symbol">(</a><a id="1526" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1529" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1533" href="UF.LeftCancellable.html#1423" class="Bound">p</a><a id="1534" class="Symbol">)</a> <a id="1536" href="UF.LeftCancellable.html#1410" class="Bound">a</a><a id="1537" class="Symbol">)</a> <a id="1539" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1542" href="UF.Base.html#5552" class="Function">nat-transport</a> <a id="1556" href="UF.LeftCancellable.html#1399" class="Bound">f</a> <a id="1558" class="Symbol">(</a><a id="1559" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1562" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1566" href="UF.LeftCancellable.html#1423" class="Bound">p</a><a id="1567" class="Symbol">)</a> <a id="1569" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="1585" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1595" href="UF.LeftCancellable.html#1396" class="Bound">B</a> <a id="1597" class="Symbol">(</a><a id="1598" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1601" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1605" href="UF.LeftCancellable.html#1423" class="Bound">p</a><a id="1606" class="Symbol">)</a> <a id="1608" class="Symbol">(</a><a id="1609" href="UF.LeftCancellable.html#1399" class="Bound">f</a> <a id="1611" href="UF.LeftCancellable.html#1406" class="Bound">x</a> <a id="1613" href="UF.LeftCancellable.html#1410" class="Bound">a</a><a id="1614" class="Symbol">)</a>  <a id="1617" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1620" href="UF.Base.html#15822" class="Function">from-Σ-＝&#39;</a> <a id="1630" href="UF.LeftCancellable.html#1423" class="Bound">p</a> <a id="1632" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="1648" href="UF.LeftCancellable.html#1399" class="Bound">f</a> <a id="1650" href="UF.LeftCancellable.html#1414" class="Bound">x&#39;</a> <a id="1653" href="UF.LeftCancellable.html#1419" class="Bound">a&#39;</a>                         <a id="1680" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="1681" class="Symbol">)</a>

<a id="NatΠ-lc"></a><a id="1684" href="UF.LeftCancellable.html#1684" class="Function">NatΠ-lc</a> <a id="1692" class="Symbol">:</a> <a id="1694" class="Symbol">{</a><a id="1695" href="UF.LeftCancellable.html#1695" class="Bound">X</a> <a id="1697" class="Symbol">:</a> <a id="1699" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1701" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">{</a><a id="1706" href="UF.LeftCancellable.html#1706" class="Bound">A</a> <a id="1708" class="Symbol">:</a> <a id="1710" href="UF.LeftCancellable.html#1695" class="Bound">X</a> <a id="1712" class="Symbol">→</a> <a id="1714" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1716" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1718" class="Symbol">}</a> <a id="1720" class="Symbol">{</a><a id="1721" href="UF.LeftCancellable.html#1721" class="Bound">B</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="UF.LeftCancellable.html#1695" class="Bound">X</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1731" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1733" class="Symbol">}</a> <a id="1735" class="Symbol">(</a><a id="1736" href="UF.LeftCancellable.html#1736" class="Bound">f</a> <a id="1738" class="Symbol">:</a> <a id="1740" href="UF.Base.html#303" class="Function">Nat</a> <a id="1744" href="UF.LeftCancellable.html#1706" class="Bound">A</a> <a id="1746" href="UF.LeftCancellable.html#1721" class="Bound">B</a><a id="1747" class="Symbol">)</a>
        <a id="1757" class="Symbol">→</a> <a id="1759" class="Symbol">((</a><a id="1761" href="UF.LeftCancellable.html#1761" class="Bound">x</a> <a id="1763" class="Symbol">:</a> <a id="1765" href="UF.LeftCancellable.html#1695" class="Bound">X</a><a id="1766" class="Symbol">)</a> <a id="1768" class="Symbol">→</a> <a id="1770" href="Notation.General.html#2269" class="Function">left-cancellable</a><a id="1786" class="Symbol">(</a><a id="1787" href="UF.LeftCancellable.html#1736" class="Bound">f</a> <a id="1789" href="UF.LeftCancellable.html#1761" class="Bound">x</a><a id="1790" class="Symbol">))</a>
        <a id="1801" class="Symbol">→</a> <a id="1803" class="Symbol">{</a><a id="1804" href="UF.LeftCancellable.html#1804" class="Bound">g</a> <a id="1806" href="UF.LeftCancellable.html#1806" class="Bound">g&#39;</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1813" href="UF.LeftCancellable.html#1706" class="Bound">A</a><a id="1814" class="Symbol">}</a> <a id="1816" class="Symbol">→</a> <a id="1818" href="UF.Base.html#921" class="Function">NatΠ</a> <a id="1823" href="UF.LeftCancellable.html#1736" class="Bound">f</a> <a id="1825" href="UF.LeftCancellable.html#1804" class="Bound">g</a> <a id="1827" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1829" href="UF.Base.html#921" class="Function">NatΠ</a> <a id="1834" href="UF.LeftCancellable.html#1736" class="Bound">f</a> <a id="1836" href="UF.LeftCancellable.html#1806" class="Bound">g&#39;</a> <a id="1839" class="Symbol">→</a> <a id="1841" href="UF.LeftCancellable.html#1804" class="Bound">g</a> <a id="1843" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1845" href="UF.LeftCancellable.html#1806" class="Bound">g&#39;</a>
<a id="1848" href="UF.LeftCancellable.html#1684" class="Function">NatΠ-lc</a> <a id="1856" href="UF.LeftCancellable.html#1856" class="Bound">f</a> <a id="1858" href="UF.LeftCancellable.html#1858" class="Bound">flc</a> <a id="1862" class="Symbol">{</a><a id="1863" href="UF.LeftCancellable.html#1863" class="Bound">g</a><a id="1864" class="Symbol">}</a> <a id="1866" class="Symbol">{</a><a id="1867" href="UF.LeftCancellable.html#1867" class="Bound">g&#39;</a><a id="1869" class="Symbol">}</a> <a id="1871" href="UF.LeftCancellable.html#1871" class="Bound">p</a> <a id="1873" href="UF.LeftCancellable.html#1873" class="Bound">x</a> <a id="1875" class="Symbol">=</a> <a id="1877" href="UF.LeftCancellable.html#1858" class="Bound">flc</a> <a id="1881" href="UF.LeftCancellable.html#1873" class="Bound">x</a> <a id="1883" class="Symbol">(</a><a id="1884" href="UF.Base.html#12002" class="Function">happly</a> <a id="1891" href="UF.LeftCancellable.html#1871" class="Bound">p</a> <a id="1893" href="UF.LeftCancellable.html#1873" class="Bound">x</a><a id="1894" class="Symbol">)</a>

<a id="1897" class="Markup">\end{code}</a><a id="1907" class="Background">

Sometimes the type of left cancellable maps is useful (but more often
the type of embeddings, defined elsewhere, is useful).

</a><a id="2035" class="Markup">\begin{code}</a>

<a id="_↣_"></a><a id="2049" href="UF.LeftCancellable.html#2049" class="Function Operator">_↣_</a> <a id="2053" class="Symbol">:</a> <a id="2055" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2057" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2059" class="Symbol">→</a> <a id="2061" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2063" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2065" class="Symbol">→</a> <a id="2067" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2069" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2071" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2073" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2075" href="UF.LeftCancellable.html#2075" class="Bound">X</a> <a id="2077" href="UF.LeftCancellable.html#2049" class="Function Operator">↣</a> <a id="2079" href="UF.LeftCancellable.html#2079" class="Bound">Y</a> <a id="2081" class="Symbol">=</a>  <a id="2084" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2086" href="UF.LeftCancellable.html#2086" class="Bound">f</a> <a id="2088" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2090" class="Symbol">(</a><a id="2091" href="UF.LeftCancellable.html#2075" class="Bound">X</a> <a id="2093" class="Symbol">→</a> <a id="2095" href="UF.LeftCancellable.html#2079" class="Bound">Y</a><a id="2096" class="Symbol">)</a> <a id="2098" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2100" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="2117" href="UF.LeftCancellable.html#2086" class="Bound">f</a>

<a id="⌈_⌉"></a><a id="2120" href="UF.LeftCancellable.html#2120" class="Function Operator">⌈_⌉</a> <a id="2124" class="Symbol">:</a> <a id="2126" class="Symbol">{</a><a id="2127" href="UF.LeftCancellable.html#2127" class="Bound">X</a> <a id="2129" class="Symbol">:</a> <a id="2131" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2133" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2135" class="Symbol">}</a> <a id="2137" class="Symbol">{</a><a id="2138" href="UF.LeftCancellable.html#2138" class="Bound">Y</a> <a id="2140" class="Symbol">:</a> <a id="2142" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2144" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2146" class="Symbol">}</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="UF.LeftCancellable.html#2127" class="Bound">X</a> <a id="2152" href="UF.LeftCancellable.html#2049" class="Function Operator">↣</a> <a id="2154" href="UF.LeftCancellable.html#2138" class="Bound">Y</a> <a id="2156" class="Symbol">→</a> <a id="2158" href="UF.LeftCancellable.html#2127" class="Bound">X</a> <a id="2160" class="Symbol">→</a> <a id="2162" href="UF.LeftCancellable.html#2138" class="Bound">Y</a>
<a id="2164" href="UF.LeftCancellable.html#2120" class="Function Operator">⌈</a> <a id="2166" href="UF.LeftCancellable.html#2166" class="Bound">f</a> <a id="2168" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2170" class="Symbol">_</a> <a id="2172" href="UF.LeftCancellable.html#2120" class="Function Operator">⌉</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="UF.LeftCancellable.html#2166" class="Bound">f</a>

<a id="2179" class="Keyword">infix</a> <a id="2185" class="Number">0</a> <a id="2187" href="UF.LeftCancellable.html#2049" class="Function Operator">_↣_</a>

<a id="2192" class="Markup">\end{code}</a><a id="2202" class="Background">
</a></pre></body></html>

==> anc/html/UF.Logic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Logic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">---
title:        Logic
author:       Martín Escardó and Ayberk Tosun
date-started: 2021-03-10
---

Based in part by the `Cubical.Functions.Logic` module of `agda/cubical`.

</a><a id="175" class="Markup">\begin{code}</a>

<a id="189" class="Symbol">{-#</a> <a id="193" class="Keyword">OPTIONS</a> <a id="201" class="Pragma">--safe</a> <a id="208" class="Pragma">--without-K</a> <a id="220" class="Symbol">#-}</a>

<a id="225" class="Keyword">module</a> <a id="232" href="UF.Logic.html" class="Module">UF.Logic</a> <a id="241" class="Keyword">where</a>

<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="UF.SubtypeClassifier-Properties.html" class="Module">UF.SubtypeClassifier-Properties</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="UF.Sets.html" class="Module">UF.Sets</a>

<a id="504" class="Markup">\end{code}</a><a id="514" class="Background">

\section{Negation}

</a><a id="536" class="Markup">\begin{code}</a>

<a id="550" class="Keyword">module</a> <a id="Negation"></a><a id="557" href="UF.Logic.html#557" class="Module">Negation</a> <a id="566" class="Symbol">(</a><a id="567" href="UF.Logic.html#567" class="Bound">fe</a> <a id="570" class="Symbol">:</a> <a id="572" href="UF.FunExt.html#851" class="Function">funext</a> <a id="579" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="581" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="583" class="Symbol">)</a> <a id="585" class="Keyword">where</a>

 <a id="Negation.⇁_"></a><a id="593" href="UF.Logic.html#593" class="Function Operator">⇁_</a> <a id="596" class="Symbol">:</a> <a id="598" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="600" href="UF.Logic.html#579" class="Bound">𝓤</a> <a id="602" class="Symbol">→</a> <a id="604" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="606" href="UF.Logic.html#579" class="Bound">𝓤</a>
 <a id="609" href="UF.Logic.html#593" class="Function Operator">⇁_</a> <a id="612" class="Symbol">=</a> <a id="614" href="UF.SubtypeClassifier.html#2049" class="Function">not</a> <a id="618" href="UF.Logic.html#567" class="Bound">fe</a>

 <a id="Negation.⇁⇁_"></a><a id="623" href="UF.Logic.html#623" class="Function Operator">⇁⇁_</a> <a id="627" class="Symbol">:</a> <a id="629" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="631" href="UF.Logic.html#579" class="Bound">𝓤</a> <a id="633" class="Symbol">→</a> <a id="635" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="637" href="UF.Logic.html#579" class="Bound">𝓤</a>
 <a id="640" href="UF.Logic.html#623" class="Function Operator">⇁⇁</a> <a id="643" href="UF.Logic.html#643" class="Bound">p</a> <a id="645" class="Symbol">=</a> <a id="647" href="UF.Logic.html#593" class="Function Operator">⇁</a><a id="648" class="Symbol">(</a><a id="649" href="UF.Logic.html#593" class="Function Operator">⇁</a> <a id="651" href="UF.Logic.html#643" class="Bound">p</a><a id="652" class="Symbol">)</a>

<a id="655" class="Markup">\end{code}</a><a id="665" class="Background">

\section{Conjunction}

</a><a id="690" class="Markup">\begin{code}</a>

<a id="704" class="Keyword">module</a> <a id="Conjunction"></a><a id="711" href="UF.Logic.html#711" class="Module">Conjunction</a> <a id="723" class="Keyword">where</a>

 <a id="Conjunction._∧_"></a><a id="731" href="UF.Logic.html#731" class="Function Operator">_∧_</a> <a id="735" class="Symbol">:</a> <a id="737" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="739" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="741" class="Symbol">→</a> <a id="743" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="745" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="747" class="Symbol">→</a> <a id="749" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="751" class="Symbol">(</a><a id="752" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="754" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="756" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="757" class="Symbol">)</a>
 <a id="760" href="UF.Logic.html#760" class="Bound">P</a> <a id="762" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="764" href="UF.Logic.html#764" class="Bound">Q</a> <a id="766" class="Symbol">=</a> <a id="768" class="Symbol">(</a><a id="769" href="UF.Logic.html#760" class="Bound">P</a> <a id="771" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="777" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="779" href="UF.Logic.html#764" class="Bound">Q</a> <a id="781" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="786" class="Symbol">)</a> <a id="788" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="790" href="UF.Logic.html#803" class="Function">γ</a>
  <a id="794" class="Keyword">where</a>
   <a id="803" href="UF.Logic.html#803" class="Function">γ</a> <a id="805" class="Symbol">=</a> <a id="807" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="817" class="Symbol">(</a><a id="818" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="832" href="UF.Logic.html#760" class="Bound">P</a><a id="833" class="Symbol">)</a> <a id="835" class="Symbol">(</a><a id="836" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="850" href="UF.Logic.html#764" class="Bound">Q</a><a id="851" class="Symbol">)</a>

 <a id="855" class="Keyword">infixr</a> <a id="862" class="Number">4</a> <a id="864" href="UF.Logic.html#731" class="Function Operator">_∧_</a>

<a id="869" class="Markup">\end{code}</a><a id="879" class="Background">

Added by Martin Escardo 1st Nov 2023.

</a><a id="920" class="Markup">\begin{code}</a>

 <a id="Conjunction.∧-Intro"></a><a id="935" href="UF.Logic.html#935" class="Function">∧-Intro</a> <a id="943" class="Symbol">:</a>  <a id="946" class="Symbol">(</a><a id="947" href="UF.Logic.html#947" class="Bound">p</a> <a id="949" class="Symbol">:</a> <a id="951" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="953" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="954" class="Symbol">)</a> <a id="956" class="Symbol">(</a><a id="957" href="UF.Logic.html#957" class="Bound">q</a> <a id="959" class="Symbol">:</a> <a id="961" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="963" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="964" class="Symbol">)</a> <a id="966" class="Symbol">→</a> <a id="968" href="UF.Logic.html#947" class="Bound">p</a> <a id="970" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="976" class="Symbol">→</a> <a id="978" href="UF.Logic.html#957" class="Bound">q</a> <a id="980" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="986" class="Symbol">→</a> <a id="988" class="Symbol">(</a><a id="989" href="UF.Logic.html#947" class="Bound">p</a> <a id="991" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="993" href="UF.Logic.html#957" class="Bound">q</a><a id="994" class="Symbol">)</a> <a id="996" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
 <a id="1003" href="UF.Logic.html#935" class="Function">∧-Intro</a> <a id="1011" href="UF.Logic.html#1011" class="Bound">p</a> <a id="1013" href="UF.Logic.html#1013" class="Bound">q</a> <a id="1015" href="UF.Logic.html#1015" class="Bound">a</a> <a id="1017" href="UF.Logic.html#1017" class="Bound">b</a> <a id="1019" class="Symbol">=</a> <a id="1021" class="Symbol">(</a><a id="1022" href="UF.Logic.html#1015" class="Bound">a</a> <a id="1024" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1026" href="UF.Logic.html#1017" class="Bound">b</a><a id="1027" class="Symbol">)</a>

 <a id="Conjunction.∧-Elim-L"></a><a id="1031" href="UF.Logic.html#1031" class="Function">∧-Elim-L</a> <a id="1040" class="Symbol">:</a> <a id="1042" class="Symbol">(</a><a id="1043" href="UF.Logic.html#1043" class="Bound">p</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1049" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1050" class="Symbol">)</a> <a id="1052" class="Symbol">(</a><a id="1053" href="UF.Logic.html#1053" class="Bound">q</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1059" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1060" class="Symbol">)</a> <a id="1062" class="Symbol">→</a> <a id="1064" class="Symbol">(</a><a id="1065" href="UF.Logic.html#1043" class="Bound">p</a> <a id="1067" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="1069" href="UF.Logic.html#1053" class="Bound">q</a><a id="1070" class="Symbol">)</a> <a id="1072" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="UF.Logic.html#1043" class="Bound">p</a> <a id="1082" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
 <a id="1089" href="UF.Logic.html#1031" class="Function">∧-Elim-L</a> <a id="1098" href="UF.Logic.html#1098" class="Bound">p</a> <a id="1100" href="UF.Logic.html#1100" class="Bound">q</a> <a id="1102" class="Symbol">=</a> <a id="1104" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="Conjunction.∧-Elim-R"></a><a id="1110" href="UF.Logic.html#1110" class="Function">∧-Elim-R</a> <a id="1119" class="Symbol">:</a>  <a id="1122" class="Symbol">(</a><a id="1123" href="UF.Logic.html#1123" class="Bound">p</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1129" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1130" class="Symbol">)</a> <a id="1132" class="Symbol">(</a><a id="1133" href="UF.Logic.html#1133" class="Bound">q</a> <a id="1135" class="Symbol">:</a> <a id="1137" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1139" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1140" class="Symbol">)</a> <a id="1142" class="Symbol">→</a> <a id="1144" class="Symbol">(</a><a id="1145" href="UF.Logic.html#1123" class="Bound">p</a> <a id="1147" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="1149" href="UF.Logic.html#1133" class="Bound">q</a><a id="1150" class="Symbol">)</a> <a id="1152" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="1158" class="Symbol">→</a> <a id="1160" href="UF.Logic.html#1133" class="Bound">q</a> <a id="1162" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
 <a id="1169" href="UF.Logic.html#1110" class="Function">∧-Elim-R</a> <a id="1178" href="UF.Logic.html#1178" class="Bound">p</a> <a id="1180" href="UF.Logic.html#1180" class="Bound">q</a> <a id="1182" class="Symbol">=</a> <a id="1184" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

 <a id="1190" class="Keyword">module</a> <a id="1197" href="UF.Logic.html#1197" class="Module">_</a> <a id="1199" class="Symbol">(</a><a id="1200" href="UF.Logic.html#1200" class="Bound">pe</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="1213" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1214" class="Symbol">)</a> <a id="1216" class="Symbol">(</a><a id="1217" href="UF.Logic.html#1217" class="Bound">fe</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1229" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1231" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1232" class="Symbol">)</a> <a id="1234" class="Keyword">where</a>

  <a id="1243" href="UF.Logic.html#1243" class="Function">∧-intro</a> <a id="1251" class="Symbol">:</a>  <a id="1254" class="Symbol">(</a><a id="1255" href="UF.Logic.html#1255" class="Bound">p</a> <a id="1257" href="UF.Logic.html#1257" class="Bound">q</a> <a id="1259" class="Symbol">:</a> <a id="1261" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1263" href="UF.Logic.html#1213" class="Bound">𝓤</a><a id="1264" class="Symbol">)</a> <a id="1266" class="Symbol">→</a> <a id="1268" href="UF.Logic.html#1255" class="Bound">p</a> <a id="1270" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1272" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="1274" class="Symbol">→</a> <a id="1276" href="UF.Logic.html#1257" class="Bound">q</a> <a id="1278" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1280" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="1282" class="Symbol">→</a> <a id="1284" href="UF.Logic.html#1255" class="Bound">p</a> <a id="1286" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="1288" href="UF.Logic.html#1257" class="Bound">q</a> <a id="1290" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1292" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
  <a id="1296" href="UF.Logic.html#1243" class="Function">∧-intro</a> <a id="1304" href="UF.Logic.html#1304" class="Bound">p</a> <a id="1306" href="UF.Logic.html#1306" class="Bound">q</a> <a id="1308" href="UF.Logic.html#1308" class="Bound">a</a> <a id="1310" href="UF.Logic.html#1310" class="Bound">b</a> <a id="1312" class="Symbol">=</a> <a id="1314" href="UF.SubtypeClassifier.html#2400" class="Function">holds-gives-equal-⊤</a> <a id="1334" href="UF.Logic.html#1200" class="Bound">pe</a> <a id="1337" href="UF.Logic.html#1217" class="Bound">fe</a> <a id="1340" class="Symbol">(</a><a id="1341" href="UF.Logic.html#1304" class="Bound">p</a> <a id="1343" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="1345" href="UF.Logic.html#1306" class="Bound">q</a><a id="1346" class="Symbol">)</a>
                     <a id="1369" class="Symbol">(</a><a id="1370" href="UF.Logic.html#935" class="Function">∧-Intro</a> <a id="1378" href="UF.Logic.html#1304" class="Bound">p</a> <a id="1380" href="UF.Logic.html#1306" class="Bound">q</a>
                       <a id="1405" class="Symbol">(</a><a id="1406" href="UF.SubtypeClassifier.html#2541" class="Function">equal-⊤-gives-holds</a> <a id="1426" href="UF.Logic.html#1304" class="Bound">p</a> <a id="1428" href="UF.Logic.html#1308" class="Bound">a</a><a id="1429" class="Symbol">)</a>
                       <a id="1454" class="Symbol">(</a><a id="1455" href="UF.SubtypeClassifier.html#2541" class="Function">equal-⊤-gives-holds</a> <a id="1475" href="UF.Logic.html#1306" class="Bound">q</a> <a id="1477" href="UF.Logic.html#1310" class="Bound">b</a><a id="1478" class="Symbol">))</a>

  <a id="1484" href="UF.Logic.html#1484" class="Function">∧-elim-L</a> <a id="1493" class="Symbol">:</a>  <a id="1496" class="Symbol">(</a><a id="1497" href="UF.Logic.html#1497" class="Bound">p</a> <a id="1499" href="UF.Logic.html#1499" class="Bound">q</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1505" href="UF.Logic.html#1213" class="Bound">𝓤</a><a id="1506" class="Symbol">)</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="UF.Logic.html#1497" class="Bound">p</a> <a id="1512" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="1514" href="UF.Logic.html#1499" class="Bound">q</a> <a id="1516" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1518" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="1520" class="Symbol">→</a> <a id="1522" href="UF.Logic.html#1497" class="Bound">p</a> <a id="1524" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1526" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
  <a id="1530" href="UF.Logic.html#1484" class="Function">∧-elim-L</a> <a id="1539" href="UF.Logic.html#1539" class="Bound">p</a> <a id="1541" href="UF.Logic.html#1541" class="Bound">q</a> <a id="1543" href="UF.Logic.html#1543" class="Bound">c</a> <a id="1545" class="Symbol">=</a> <a id="1547" href="UF.SubtypeClassifier.html#2400" class="Function">holds-gives-equal-⊤</a> <a id="1567" href="UF.Logic.html#1200" class="Bound">pe</a> <a id="1570" href="UF.Logic.html#1217" class="Bound">fe</a> <a id="1573" href="UF.Logic.html#1539" class="Bound">p</a>
                    <a id="1595" class="Symbol">(</a><a id="1596" href="UF.Logic.html#1031" class="Function">∧-Elim-L</a> <a id="1605" href="UF.Logic.html#1539" class="Bound">p</a> <a id="1607" href="UF.Logic.html#1541" class="Bound">q</a> <a id="1609" class="Symbol">(</a><a id="1610" href="UF.SubtypeClassifier.html#2541" class="Function">equal-⊤-gives-holds</a> <a id="1630" class="Symbol">(</a><a id="1631" href="UF.Logic.html#1539" class="Bound">p</a> <a id="1633" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="1635" href="UF.Logic.html#1541" class="Bound">q</a><a id="1636" class="Symbol">)</a> <a id="1638" href="UF.Logic.html#1543" class="Bound">c</a><a id="1639" class="Symbol">))</a>

  <a id="1645" href="UF.Logic.html#1645" class="Function">∧-elim-R</a> <a id="1654" class="Symbol">:</a>  <a id="1657" class="Symbol">(</a><a id="1658" href="UF.Logic.html#1658" class="Bound">p</a> <a id="1660" href="UF.Logic.html#1660" class="Bound">q</a> <a id="1662" class="Symbol">:</a> <a id="1664" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1666" href="UF.Logic.html#1213" class="Bound">𝓤</a><a id="1667" class="Symbol">)</a> <a id="1669" class="Symbol">→</a> <a id="1671" href="UF.Logic.html#1658" class="Bound">p</a> <a id="1673" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="1675" href="UF.Logic.html#1660" class="Bound">q</a> <a id="1677" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1679" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="1681" class="Symbol">→</a> <a id="1683" href="UF.Logic.html#1660" class="Bound">q</a> <a id="1685" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1687" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
  <a id="1691" href="UF.Logic.html#1645" class="Function">∧-elim-R</a> <a id="1700" href="UF.Logic.html#1700" class="Bound">p</a> <a id="1702" href="UF.Logic.html#1702" class="Bound">q</a> <a id="1704" href="UF.Logic.html#1704" class="Bound">c</a> <a id="1706" class="Symbol">=</a> <a id="1708" href="UF.SubtypeClassifier.html#2400" class="Function">holds-gives-equal-⊤</a> <a id="1728" href="UF.Logic.html#1200" class="Bound">pe</a> <a id="1731" href="UF.Logic.html#1217" class="Bound">fe</a> <a id="1734" href="UF.Logic.html#1702" class="Bound">q</a>
                    <a id="1756" class="Symbol">(</a><a id="1757" href="UF.Logic.html#1110" class="Function">∧-Elim-R</a> <a id="1766" href="UF.Logic.html#1700" class="Bound">p</a> <a id="1768" href="UF.Logic.html#1702" class="Bound">q</a> <a id="1770" class="Symbol">(</a><a id="1771" href="UF.SubtypeClassifier.html#2541" class="Function">equal-⊤-gives-holds</a> <a id="1791" class="Symbol">(</a><a id="1792" href="UF.Logic.html#1700" class="Bound">p</a> <a id="1794" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="1796" href="UF.Logic.html#1702" class="Bound">q</a><a id="1797" class="Symbol">)</a> <a id="1799" href="UF.Logic.html#1704" class="Bound">c</a><a id="1800" class="Symbol">))</a>

<a id="1804" class="Markup">\end{code}</a><a id="1814" class="Background">

Added by Martin Escardo 8th September 2025.

</a><a id="1861" class="Markup">\begin{code}</a>

 <a id="1876" class="Keyword">module</a> <a id="1883" href="UF.Logic.html#1883" class="Module">_</a> <a id="1885" class="Symbol">(</a><a id="1886" href="UF.Logic.html#1886" class="Bound">pe</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="1899" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1900" class="Symbol">)</a>
          <a id="1912" class="Symbol">(</a><a id="1913" href="UF.Logic.html#1913" class="Bound">fe</a> <a id="1916" class="Symbol">:</a> <a id="1918" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1925" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1927" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1928" class="Symbol">)</a>
        <a id="1938" class="Keyword">where</a>

  <a id="1947" href="UF.Logic.html#1947" class="Function">⊤-is-∧-left-neutral</a> <a id="1967" class="Symbol">:</a> <a id="1969" class="Symbol">(</a><a id="1970" href="UF.Logic.html#1970" class="Bound">p</a> <a id="1972" class="Symbol">:</a> <a id="1974" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1976" href="UF.Logic.html#1899" class="Bound">𝓤</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">→</a> <a id="1981" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="1983" class="Symbol">{</a><a id="1984" href="UF.Logic.html#1899" class="Bound">𝓤</a><a id="1985" class="Symbol">}</a> <a id="1987" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="1989" href="UF.Logic.html#1970" class="Bound">p</a> <a id="1991" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1993" href="UF.Logic.html#1970" class="Bound">p</a>
  <a id="1997" href="UF.Logic.html#1947" class="Function">⊤-is-∧-left-neutral</a> <a id="2017" href="UF.Logic.html#2017" class="Bound">p</a> <a id="2019" class="Symbol">=</a>
   <a id="2024" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="2041" href="UF.Logic.html#1886" class="Bound">pe</a> <a id="2044" href="UF.Logic.html#1913" class="Bound">fe</a>
    <a id="2051" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>
    <a id="2059" class="Symbol">(λ</a> <a id="2062" href="UF.Logic.html#2062" class="Bound">p-holds</a> <a id="2070" class="Symbol">→</a> <a id="2072" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2074" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2076" href="UF.Logic.html#2062" class="Bound">p-holds</a><a id="2083" class="Symbol">)</a>

  <a id="2088" href="UF.Logic.html#2088" class="Function">⊤-is-∧-right-neutral</a> <a id="2109" class="Symbol">:</a> <a id="2111" class="Symbol">(</a><a id="2112" href="UF.Logic.html#2112" class="Bound">p</a> <a id="2114" class="Symbol">:</a> <a id="2116" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2118" href="UF.Logic.html#1899" class="Bound">𝓤</a><a id="2119" class="Symbol">)</a> <a id="2121" class="Symbol">→</a> <a id="2123" href="UF.Logic.html#2112" class="Bound">p</a> <a id="2125" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="2127" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="2129" class="Symbol">{</a><a id="2130" href="UF.Logic.html#1899" class="Bound">𝓤</a><a id="2131" class="Symbol">}</a> <a id="2133" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2135" href="UF.Logic.html#2112" class="Bound">p</a>
  <a id="2139" href="UF.Logic.html#2088" class="Function">⊤-is-∧-right-neutral</a> <a id="2160" href="UF.Logic.html#2160" class="Bound">p</a> <a id="2162" class="Symbol">=</a>
   <a id="2167" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="2184" href="UF.Logic.html#1886" class="Bound">pe</a> <a id="2187" href="UF.Logic.html#1913" class="Bound">fe</a>
    <a id="2194" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>
    <a id="2202" class="Symbol">(λ</a> <a id="2205" href="UF.Logic.html#2205" class="Bound">p-holds</a> <a id="2213" class="Symbol">→</a> <a id="2215" href="UF.Logic.html#2205" class="Bound">p-holds</a> <a id="2223" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2225" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="2226" class="Symbol">)</a>

  <a id="2231" href="UF.Logic.html#2231" class="Function">⊥-is-∧-left-absorbtive</a> <a id="2254" class="Symbol">:</a> <a id="2256" class="Symbol">(</a><a id="2257" href="UF.Logic.html#2257" class="Bound">p</a> <a id="2259" class="Symbol">:</a> <a id="2261" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2263" href="UF.Logic.html#1899" class="Bound">𝓤</a><a id="2264" class="Symbol">)</a> <a id="2266" class="Symbol">→</a> <a id="2268" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="2270" class="Symbol">{</a><a id="2271" href="UF.Logic.html#1899" class="Bound">𝓤</a><a id="2272" class="Symbol">}</a> <a id="2274" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="2276" href="UF.Logic.html#2257" class="Bound">p</a> <a id="2278" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2280" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
  <a id="2284" href="UF.Logic.html#2231" class="Function">⊥-is-∧-left-absorbtive</a> <a id="2307" href="UF.Logic.html#2307" class="Bound">p</a> <a id="2309" class="Symbol">=</a>
   <a id="2314" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="2331" href="UF.Logic.html#1886" class="Bound">pe</a> <a id="2334" href="UF.Logic.html#1913" class="Bound">fe</a>
    <a id="2341" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>
    <a id="2349" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

  <a id="2359" href="UF.Logic.html#2359" class="Function">∧-is-idempotent</a> <a id="2375" class="Symbol">:</a> <a id="2377" class="Symbol">(</a><a id="2378" href="UF.Logic.html#2378" class="Bound">p</a> <a id="2380" class="Symbol">:</a> <a id="2382" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2384" href="UF.Logic.html#1899" class="Bound">𝓤</a><a id="2385" class="Symbol">)</a> <a id="2387" class="Symbol">→</a> <a id="2389" href="UF.Logic.html#2378" class="Bound">p</a> <a id="2391" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="2393" href="UF.Logic.html#2378" class="Bound">p</a> <a id="2395" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2397" href="UF.Logic.html#2378" class="Bound">p</a>
  <a id="2401" href="UF.Logic.html#2359" class="Function">∧-is-idempotent</a> <a id="2417" href="UF.Logic.html#2417" class="Bound">p</a> <a id="2419" class="Symbol">=</a>
   <a id="2424" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="2441" href="UF.Logic.html#1886" class="Bound">pe</a> <a id="2444" href="UF.Logic.html#1913" class="Bound">fe</a>
    <a id="2451" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>
    <a id="2459" class="Symbol">(λ</a> <a id="2462" href="UF.Logic.html#2462" class="Bound">p-holds</a> <a id="2470" class="Symbol">→</a> <a id="2472" href="UF.Logic.html#2462" class="Bound">p-holds</a> <a id="2480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2482" href="UF.Logic.html#2462" class="Bound">p-holds</a><a id="2489" class="Symbol">)</a>

<a id="2492" class="Markup">\end{code}</a><a id="2502" class="Background">

TODO. Add all the semilattice equations.

End of addition.

\section{Universal quantification}

</a><a id="2600" class="Markup">\begin{code}</a>

<a id="2614" class="Keyword">module</a> <a id="Universal"></a><a id="2621" href="UF.Logic.html#2621" class="Module">Universal</a> <a id="2631" class="Symbol">(</a><a id="2632" href="UF.Logic.html#2632" class="Bound">fe</a> <a id="2635" class="Symbol">:</a> <a id="2637" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="2644" class="Symbol">)</a> <a id="2646" class="Keyword">where</a>

 <a id="Universal.∀[꞉]-syntax"></a><a id="2654" href="UF.Logic.html#2654" class="Function">∀[꞉]-syntax</a> <a id="2666" class="Symbol">:</a> <a id="2668" class="Symbol">(</a><a id="2669" href="UF.Logic.html#2669" class="Bound">I</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2675" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2677" class="Symbol">)</a> <a id="2679" class="Symbol">→</a> <a id="2681" class="Symbol">(</a><a id="2682" href="UF.Logic.html#2669" class="Bound">I</a> <a id="2684" class="Symbol">→</a> <a id="2686" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2688" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2689" class="Symbol">)</a> <a id="2691" class="Symbol">→</a> <a id="2693" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2695" class="Symbol">(</a><a id="2696" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2698" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2700" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2701" class="Symbol">)</a>
 <a id="2704" href="UF.Logic.html#2654" class="Function">∀[꞉]-syntax</a> <a id="2716" href="UF.Logic.html#2716" class="Bound">I</a> <a id="2718" href="UF.Logic.html#2718" class="Bound">P</a> <a id="2720" class="Symbol">=</a> <a id="2722" class="Symbol">((</a><a id="2724" href="UF.Logic.html#2724" class="Bound">i</a> <a id="2726" class="Symbol">:</a> <a id="2728" href="UF.Logic.html#2716" class="Bound">I</a><a id="2729" class="Symbol">)</a> <a id="2731" class="Symbol">→</a> <a id="2733" href="UF.Logic.html#2718" class="Bound">P</a> <a id="2735" href="UF.Logic.html#2724" class="Bound">i</a> <a id="2737" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="2742" class="Symbol">)</a> <a id="2744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2746" href="UF.Logic.html#2759" class="Function">γ</a>
  <a id="2750" class="Keyword">where</a>
   <a id="2759" href="UF.Logic.html#2759" class="Function">γ</a> <a id="2761" class="Symbol">:</a> <a id="2763" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2771" class="Symbol">((</a><a id="2773" href="UF.Logic.html#2773" class="Bound">i</a> <a id="2775" class="Symbol">:</a> <a id="2777" href="UF.Logic.html#2716" class="Bound">I</a><a id="2778" class="Symbol">)</a> <a id="2780" class="Symbol">→</a> <a id="2782" href="UF.Logic.html#2718" class="Bound">P</a> <a id="2784" href="UF.Logic.html#2773" class="Bound">i</a> <a id="2786" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="2791" class="Symbol">)</a>
   <a id="2796" href="UF.Logic.html#2759" class="Function">γ</a> <a id="2798" class="Symbol">=</a> <a id="2800" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="2810" href="UF.Logic.html#2632" class="Bound">fe</a> <a id="2813" class="Symbol">(</a><a id="2814" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="2828" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2830" href="UF.Logic.html#2718" class="Bound">P</a><a id="2831" class="Symbol">)</a>


 <a id="Universal.∀[]-syntax"></a><a id="2836" href="UF.Logic.html#2836" class="Function">∀[]-syntax</a> <a id="2847" class="Symbol">:</a> <a id="2849" class="Symbol">{</a><a id="2850" href="UF.Logic.html#2850" class="Bound">I</a> <a id="2852" class="Symbol">:</a> <a id="2854" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2856" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2858" class="Symbol">}</a> <a id="2860" class="Symbol">→</a> <a id="2862" class="Symbol">(</a><a id="2863" href="UF.Logic.html#2850" class="Bound">I</a> <a id="2865" class="Symbol">→</a> <a id="2867" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2869" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2870" class="Symbol">)</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2876" class="Symbol">(</a><a id="2877" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2879" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2881" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2882" class="Symbol">)</a>
 <a id="2885" href="UF.Logic.html#2836" class="Function">∀[]-syntax</a> <a id="2896" class="Symbol">{</a><a id="2897" class="Argument">I</a> <a id="2899" class="Symbol">=</a> <a id="2901" href="UF.Logic.html#2901" class="Bound">I</a><a id="2902" class="Symbol">}</a> <a id="2904" href="UF.Logic.html#2904" class="Bound">P</a> <a id="2906" class="Symbol">=</a> <a id="2908" href="UF.Logic.html#2654" class="Function">∀[꞉]-syntax</a> <a id="2920" href="UF.Logic.html#2901" class="Bound">I</a> <a id="2922" href="UF.Logic.html#2904" class="Bound">P</a>

 <a id="2926" class="Keyword">infixr</a> <a id="2933" class="Number">-1</a> <a id="2936" href="UF.Logic.html#2654" class="Function">∀[꞉]-syntax</a>
 <a id="2949" class="Keyword">infixr</a> <a id="2956" class="Number">-1</a> <a id="2959" href="UF.Logic.html#2836" class="Function">∀[]-syntax</a>

 <a id="2972" class="Keyword">syntax</a> ∀[꞉]-syntax <a id="2991" class="Bound">I</a> <a id="2993" class="Symbol">(λ</a> <a id="2996" class="Bound">i</a> <a id="2998" class="Symbol">→</a> <a id="3000" class="Bound">e</a><a id="3001" class="Symbol">)</a> <a id="3003" class="Symbol">=</a> <a id="3005" class="Function">Ɐ</a> <a id="3007" class="Bound">i</a> <a id="3009" class="Function">꞉</a> <a id="3011" class="Bound">I</a> <a id="3013" class="Function">,</a> <a id="3015" class="Bound">e</a>
 <a id="3018" class="Keyword">syntax</a> ∀[]-syntax    <a id="3039" class="Symbol">(λ</a> <a id="3042" class="Bound">i</a> <a id="3044" class="Symbol">→</a> <a id="3046" class="Bound">e</a><a id="3047" class="Symbol">)</a> <a id="3049" class="Symbol">=</a> <a id="3051" class="Function">Ɐ</a> <a id="3053" class="Bound">i</a> <a id="3055" class="Function">,</a> <a id="3057" class="Bound">e</a>

 <a id="Universal.∀₂[꞉]-syntax"></a><a id="3061" href="UF.Logic.html#3061" class="Function">∀₂[꞉]-syntax</a> <a id="3074" class="Symbol">:</a> <a id="3076" class="Symbol">(</a><a id="3077" href="UF.Logic.html#3077" class="Bound">I</a> <a id="3079" class="Symbol">:</a> <a id="3081" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3083" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3085" class="Symbol">)→</a> <a id="3088" class="Symbol">(</a><a id="3089" href="UF.Logic.html#3077" class="Bound">I</a> <a id="3091" class="Symbol">→</a> <a id="3093" href="UF.Logic.html#3077" class="Bound">I</a> <a id="3095" class="Symbol">→</a> <a id="3097" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3099" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3100" class="Symbol">)</a> <a id="3102" class="Symbol">→</a> <a id="3104" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3106" class="Symbol">(</a><a id="3107" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3109" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3111" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3112" class="Symbol">)</a>
 <a id="3115" href="UF.Logic.html#3061" class="Function">∀₂[꞉]-syntax</a> <a id="3128" href="UF.Logic.html#3128" class="Bound">I</a> <a id="3130" href="UF.Logic.html#3130" class="Bound">P</a> <a id="3132" class="Symbol">=</a> <a id="3134" class="Symbol">((</a><a id="3136" href="UF.Logic.html#3136" class="Bound">i</a> <a id="3138" href="UF.Logic.html#3138" class="Bound">j</a> <a id="3140" class="Symbol">:</a> <a id="3142" href="UF.Logic.html#3128" class="Bound">I</a><a id="3143" class="Symbol">)</a> <a id="3145" class="Symbol">→</a> <a id="3147" href="UF.Logic.html#3130" class="Bound">P</a> <a id="3149" href="UF.Logic.html#3136" class="Bound">i</a> <a id="3151" href="UF.Logic.html#3138" class="Bound">j</a> <a id="3153" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3158" class="Symbol">)</a> <a id="3160" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3162" href="UF.Logic.html#3175" class="Function">γ</a>
  <a id="3166" class="Keyword">where</a>
   <a id="3175" href="UF.Logic.html#3175" class="Function">γ</a> <a id="3177" class="Symbol">:</a> <a id="3179" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3187" class="Symbol">((</a><a id="3189" href="UF.Logic.html#3189" class="Bound">i</a> <a id="3191" href="UF.Logic.html#3191" class="Bound">j</a> <a id="3193" class="Symbol">:</a> <a id="3195" href="UF.Logic.html#3128" class="Bound">I</a><a id="3196" class="Symbol">)</a> <a id="3198" class="Symbol">→</a> <a id="3200" href="UF.Logic.html#3130" class="Bound">P</a> <a id="3202" href="UF.Logic.html#3189" class="Bound">i</a> <a id="3204" href="UF.Logic.html#3191" class="Bound">j</a> <a id="3206" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3211" class="Symbol">)</a>
   <a id="3216" href="UF.Logic.html#3175" class="Function">γ</a> <a id="3218" class="Symbol">=</a> <a id="3220" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="3231" href="UF.Logic.html#2632" class="Bound">fe</a> <a id="3234" class="Symbol">λ</a> <a id="3236" href="UF.Logic.html#3236" class="Bound">i</a> <a id="3238" href="UF.Logic.html#3238" class="Bound">j</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="3256" class="Symbol">(</a><a id="3257" href="UF.Logic.html#3130" class="Bound">P</a> <a id="3259" href="UF.Logic.html#3236" class="Bound">i</a> <a id="3261" href="UF.Logic.html#3238" class="Bound">j</a><a id="3262" class="Symbol">)</a>

 <a id="3266" class="Keyword">infixr</a> <a id="3273" class="Number">-1</a> <a id="3276" href="UF.Logic.html#3061" class="Function">∀₂[꞉]-syntax</a>

 <a id="3291" class="Keyword">syntax</a> ∀₂[꞉]-syntax <a id="3311" class="Bound">I</a> <a id="3313" class="Symbol">(λ</a> <a id="3316" class="Bound">i</a> <a id="3318" class="Bound">j</a> <a id="3320" class="Symbol">→</a> <a id="3322" class="Bound">e</a><a id="3323" class="Symbol">)</a> <a id="3325" class="Symbol">=</a> <a id="3327" class="Function">Ɐ</a> <a id="3329" class="Bound">i</a> <a id="3331" class="Bound">j</a> <a id="3333" class="Function">꞉</a> <a id="3335" class="Bound">I</a> <a id="3337" class="Function">,</a> <a id="3339" class="Bound">e</a>

 <a id="Universal.∀₃[꞉]-syntax"></a><a id="3343" href="UF.Logic.html#3343" class="Function">∀₃[꞉]-syntax</a> <a id="3356" class="Symbol">:</a> <a id="3358" class="Symbol">(</a><a id="3359" href="UF.Logic.html#3359" class="Bound">I</a> <a id="3361" class="Symbol">:</a> <a id="3363" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3365" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3367" class="Symbol">)→</a> <a id="3370" class="Symbol">(</a><a id="3371" href="UF.Logic.html#3359" class="Bound">I</a> <a id="3373" class="Symbol">→</a> <a id="3375" href="UF.Logic.html#3359" class="Bound">I</a> <a id="3377" class="Symbol">→</a> <a id="3379" href="UF.Logic.html#3359" class="Bound">I</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3385" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3386" class="Symbol">)</a> <a id="3388" class="Symbol">→</a> <a id="3390" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3392" class="Symbol">(</a><a id="3393" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3395" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3397" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3398" class="Symbol">)</a>
 <a id="3401" href="UF.Logic.html#3343" class="Function">∀₃[꞉]-syntax</a> <a id="3414" href="UF.Logic.html#3414" class="Bound">I</a> <a id="3416" href="UF.Logic.html#3416" class="Bound">P</a> <a id="3418" class="Symbol">=</a> <a id="3420" href="UF.Logic.html#2654" class="Function">Ɐ</a> <a id="3422" href="UF.Logic.html#3422" class="Bound">i</a> <a id="3424" href="UF.Logic.html#2654" class="Function">꞉</a> <a id="3426" href="UF.Logic.html#3414" class="Bound">I</a> <a id="3428" href="UF.Logic.html#2654" class="Function">,</a> <a id="3430" href="UF.Logic.html#2654" class="Function">Ɐ</a> <a id="3432" href="UF.Logic.html#3432" class="Bound">j</a> <a id="3434" href="UF.Logic.html#2654" class="Function">꞉</a> <a id="3436" href="UF.Logic.html#3414" class="Bound">I</a> <a id="3438" href="UF.Logic.html#2654" class="Function">,</a> <a id="3440" href="UF.Logic.html#2654" class="Function">Ɐ</a> <a id="3442" href="UF.Logic.html#3442" class="Bound">k</a> <a id="3444" href="UF.Logic.html#2654" class="Function">꞉</a> <a id="3446" href="UF.Logic.html#3414" class="Bound">I</a> <a id="3448" href="UF.Logic.html#2654" class="Function">,</a> <a id="3450" href="UF.Logic.html#3416" class="Bound">P</a> <a id="3452" href="UF.Logic.html#3422" class="Bound">i</a> <a id="3454" href="UF.Logic.html#3432" class="Bound">j</a> <a id="3456" href="UF.Logic.html#3442" class="Bound">k</a>

 <a id="3460" class="Keyword">infixr</a> <a id="3467" class="Number">-1</a> <a id="3470" href="UF.Logic.html#3343" class="Function">∀₃[꞉]-syntax</a>

 <a id="3485" class="Keyword">syntax</a> ∀₃[꞉]-syntax <a id="3505" class="Bound">I</a> <a id="3507" class="Symbol">(λ</a> <a id="3510" class="Bound">i</a> <a id="3512" class="Bound">j</a> <a id="3514" class="Bound">k</a> <a id="3516" class="Symbol">→</a> <a id="3518" class="Bound">e</a><a id="3519" class="Symbol">)</a> <a id="3521" class="Symbol">=</a> <a id="3523" class="Function">Ɐ</a> <a id="3525" class="Bound">i</a> <a id="3527" class="Bound">j</a> <a id="3529" class="Bound">k</a> <a id="3531" class="Function">꞉</a> <a id="3533" class="Bound">I</a> <a id="3535" class="Function">,</a> <a id="3537" class="Bound">e</a>

<a id="3540" class="Markup">\end{code}</a><a id="3550" class="Background">

\section{Implication}

</a><a id="3575" class="Markup">\begin{code}</a>

<a id="3589" class="Keyword">module</a> <a id="Implication"></a><a id="3596" href="UF.Logic.html#3596" class="Module">Implication</a> <a id="3608" class="Symbol">(</a><a id="3609" href="UF.Logic.html#3609" class="Bound">fe</a> <a id="3612" class="Symbol">:</a> <a id="3614" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="3621" class="Symbol">)</a> <a id="3623" class="Keyword">where</a>

 <a id="3631" class="Keyword">infixr</a> <a id="3638" class="Number">3</a> <a id="3640" href="UF.Logic.html#3646" class="Function Operator">_⇒_</a>

 <a id="Implication._⇒_"></a><a id="3646" href="UF.Logic.html#3646" class="Function Operator">_⇒_</a> <a id="3650" class="Symbol">:</a> <a id="3652" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3654" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3656" class="Symbol">→</a> <a id="3658" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3660" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3662" class="Symbol">→</a> <a id="3664" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3666" class="Symbol">(</a><a id="3667" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3669" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3671" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3672" class="Symbol">)</a>
 <a id="3675" href="UF.Logic.html#3675" class="Bound">P</a> <a id="3677" href="UF.Logic.html#3646" class="Function Operator">⇒</a> <a id="3679" href="UF.Logic.html#3679" class="Bound">Q</a> <a id="3681" class="Symbol">=</a> <a id="3683" class="Symbol">(</a><a id="3684" href="UF.Logic.html#3675" class="Bound">P</a> <a id="3686" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="3692" class="Symbol">→</a> <a id="3694" href="UF.Logic.html#3679" class="Bound">Q</a> <a id="3696" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3701" class="Symbol">)</a> <a id="3703" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3705" href="UF.Logic.html#3718" class="Function">γ</a>
  <a id="3709" class="Keyword">where</a>
   <a id="3718" href="UF.Logic.html#3718" class="Function">γ</a> <a id="3720" class="Symbol">:</a> <a id="3722" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3730" class="Symbol">(</a><a id="3731" href="UF.Logic.html#3675" class="Bound">P</a> <a id="3733" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="3739" class="Symbol">→</a> <a id="3741" href="UF.Logic.html#3679" class="Bound">Q</a> <a id="3743" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3748" class="Symbol">)</a>
   <a id="3753" href="UF.Logic.html#3718" class="Function">γ</a> <a id="3755" class="Symbol">=</a> <a id="3757" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="3767" href="UF.Logic.html#3609" class="Bound">fe</a> <a id="3770" class="Symbol">λ</a> <a id="3772" href="UF.Logic.html#3772" class="Bound">_</a> <a id="3774" class="Symbol">→</a> <a id="3776" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="3790" href="UF.Logic.html#3679" class="Bound">Q</a>

 <a id="3794" class="Keyword">open</a> <a id="3799" href="UF.Logic.html#711" class="Module">Conjunction</a>

 <a id="Implication._⇔_"></a><a id="3813" href="UF.Logic.html#3813" class="Function Operator">_⇔_</a> <a id="3817" class="Symbol">:</a> <a id="3819" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3821" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3823" class="Symbol">→</a> <a id="3825" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3827" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3829" class="Symbol">→</a> <a id="3831" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3833" class="Symbol">(</a><a id="3834" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3836" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3838" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3839" class="Symbol">)</a>
 <a id="3842" href="UF.Logic.html#3842" class="Bound">P</a> <a id="3844" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="3846" href="UF.Logic.html#3846" class="Bound">Q</a> <a id="3848" class="Symbol">=</a> <a id="3850" class="Symbol">(</a><a id="3851" href="UF.Logic.html#3842" class="Bound">P</a> <a id="3853" href="UF.Logic.html#3646" class="Function Operator">⇒</a> <a id="3855" href="UF.Logic.html#3846" class="Bound">Q</a><a id="3856" class="Symbol">)</a> <a id="3858" href="UF.Logic.html#731" class="Function Operator">∧</a> <a id="3860" class="Symbol">(</a><a id="3861" href="UF.Logic.html#3846" class="Bound">Q</a> <a id="3863" href="UF.Logic.html#3646" class="Function Operator">⇒</a> <a id="3865" href="UF.Logic.html#3842" class="Bound">P</a><a id="3866" class="Symbol">)</a>

 <a id="3870" class="Keyword">infixr</a> <a id="3877" class="Number">3</a> <a id="3879" href="UF.Logic.html#3813" class="Function Operator">_⇔_</a>

 <a id="Implication.biimplication-forward"></a><a id="3885" href="UF.Logic.html#3885" class="Function">biimplication-forward</a> <a id="3907" class="Symbol">:</a> <a id="3909" class="Symbol">(</a><a id="3910" href="UF.Logic.html#3910" class="Bound">P</a> <a id="3912" class="Symbol">:</a> <a id="3914" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3916" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3917" class="Symbol">)</a> <a id="3919" class="Symbol">(</a><a id="3920" href="UF.Logic.html#3920" class="Bound">Q</a> <a id="3922" class="Symbol">:</a> <a id="3924" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3926" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3927" class="Symbol">)</a>
                       <a id="3952" class="Symbol">→</a> <a id="3954" class="Symbol">(</a><a id="3955" href="UF.Logic.html#3910" class="Bound">P</a> <a id="3957" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="3959" href="UF.Logic.html#3920" class="Bound">Q</a><a id="3960" class="Symbol">)</a> <a id="3962" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="3968" class="Symbol">→</a> <a id="3970" class="Symbol">(</a><a id="3971" href="UF.Logic.html#3910" class="Bound">P</a> <a id="3973" href="UF.Logic.html#3646" class="Function Operator">⇒</a> <a id="3975" href="UF.Logic.html#3920" class="Bound">Q</a><a id="3976" class="Symbol">)</a> <a id="3978" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
 <a id="3985" href="UF.Logic.html#3885" class="Function">biimplication-forward</a> <a id="4007" href="UF.Logic.html#4007" class="Bound">P</a> <a id="4009" href="UF.Logic.html#4009" class="Bound">Q</a> <a id="4011" class="Symbol">(</a><a id="4012" href="UF.Logic.html#4012" class="Bound">φ</a> <a id="4014" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4016" class="Symbol">_)</a> <a id="4019" class="Symbol">=</a> <a id="4021" href="UF.Logic.html#4012" class="Bound">φ</a>

 <a id="Implication.biimplication-backward"></a><a id="4025" href="UF.Logic.html#4025" class="Function">biimplication-backward</a> <a id="4048" class="Symbol">:</a> <a id="4050" class="Symbol">(</a><a id="4051" href="UF.Logic.html#4051" class="Bound">P</a> <a id="4053" class="Symbol">:</a> <a id="4055" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4057" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4058" class="Symbol">)</a> <a id="4060" class="Symbol">(</a><a id="4061" href="UF.Logic.html#4061" class="Bound">Q</a> <a id="4063" class="Symbol">:</a> <a id="4065" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4067" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4068" class="Symbol">)</a>
                        <a id="4094" class="Symbol">→</a> <a id="4096" class="Symbol">(</a><a id="4097" href="UF.Logic.html#4051" class="Bound">P</a> <a id="4099" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="4101" href="UF.Logic.html#4061" class="Bound">Q</a><a id="4102" class="Symbol">)</a> <a id="4104" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="4110" class="Symbol">→</a> <a id="4112" class="Symbol">(</a><a id="4113" href="UF.Logic.html#4061" class="Bound">Q</a> <a id="4115" href="UF.Logic.html#3646" class="Function Operator">⇒</a> <a id="4117" href="UF.Logic.html#4051" class="Bound">P</a><a id="4118" class="Symbol">)</a> <a id="4120" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
 <a id="4127" href="UF.Logic.html#4025" class="Function">biimplication-backward</a> <a id="4150" href="UF.Logic.html#4150" class="Bound">P</a> <a id="4152" href="UF.Logic.html#4152" class="Bound">Q</a> <a id="4154" class="Symbol">(_</a> <a id="4157" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4159" href="UF.Logic.html#4159" class="Bound">ψ</a><a id="4160" class="Symbol">)</a> <a id="4162" class="Symbol">=</a> <a id="4164" href="UF.Logic.html#4159" class="Bound">ψ</a>

 <a id="4168" class="Keyword">infix</a> <a id="4174" class="Number">3</a> <a id="4176" href="UF.Logic.html#4182" class="Function Operator">¬ₚ_</a>

 <a id="Implication.¬ₚ_"></a><a id="4182" href="UF.Logic.html#4182" class="Function Operator">¬ₚ_</a> <a id="4186" class="Symbol">:</a> <a id="4188" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4190" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4192" class="Symbol">→</a> <a id="4194" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4196" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="4199" href="UF.Logic.html#4182" class="Function Operator">¬ₚ_</a> <a id="4203" class="Symbol">{</a><a id="4204" href="UF.Logic.html#4204" class="Bound">𝓤</a><a id="4205" class="Symbol">}</a> <a id="4207" href="UF.Logic.html#4207" class="Bound">P</a> <a id="4209" class="Symbol">=</a> <a id="4211" href="UF.Logic.html#4207" class="Bound">P</a> <a id="4213" href="UF.Logic.html#3646" class="Function Operator">⇒</a> <a id="4215" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="4217" class="Symbol">{</a><a id="4218" href="UF.Logic.html#4204" class="Bound">𝓤</a><a id="4219" class="Symbol">}</a>

 <a id="Implication.¬¬ₚ_"></a><a id="4223" href="UF.Logic.html#4223" class="Function Operator">¬¬ₚ_</a> <a id="4228" class="Symbol">:</a> <a id="4230" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4232" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4234" class="Symbol">→</a> <a id="4236" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4238" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="4241" href="UF.Logic.html#4223" class="Function Operator">¬¬ₚ</a> <a id="4245" href="UF.Logic.html#4245" class="Bound">p</a> <a id="4247" class="Symbol">=</a> <a id="4249" href="UF.Logic.html#4182" class="Function Operator">¬ₚ</a><a id="4251" class="Symbol">(</a><a id="4252" href="UF.Logic.html#4182" class="Function Operator">¬ₚ</a> <a id="4255" href="UF.Logic.html#4245" class="Bound">p</a><a id="4256" class="Symbol">)</a>

 <a id="Implication.¬¬¬ₚ_"></a><a id="4260" href="UF.Logic.html#4260" class="Function Operator">¬¬¬ₚ_</a> <a id="4266" class="Symbol">:</a> <a id="4268" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4270" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4272" class="Symbol">→</a> <a id="4274" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4276" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="4279" href="UF.Logic.html#4260" class="Function Operator">¬¬¬ₚ</a> <a id="4284" href="UF.Logic.html#4284" class="Bound">p</a> <a id="4286" class="Symbol">=</a> <a id="4288" href="UF.Logic.html#4182" class="Function Operator">¬ₚ</a><a id="4290" class="Symbol">(</a><a id="4291" href="UF.Logic.html#4223" class="Function Operator">¬¬ₚ</a> <a id="4295" href="UF.Logic.html#4284" class="Bound">p</a><a id="4296" class="Symbol">)</a>

<a id="4299" class="Markup">\end{code}</a><a id="4309" class="Background">

Added by Martin Escardo 1st Nov 2023.

</a><a id="4350" class="Markup">\begin{code}</a>

 <a id="Implication.⇔-gives-⇒"></a><a id="4365" href="UF.Logic.html#4365" class="Function">⇔-gives-⇒</a> <a id="4375" class="Symbol">=</a> <a id="4377" href="UF.Logic.html#3885" class="Function">biimplication-forward</a>
 <a id="Implication.⇔-gives-⇐"></a><a id="4400" href="UF.Logic.html#4400" class="Function">⇔-gives-⇐</a> <a id="4410" class="Symbol">=</a> <a id="4412" href="UF.Logic.html#4025" class="Function">biimplication-backward</a>

 <a id="4437" class="Keyword">module</a> <a id="4444" href="UF.Logic.html#4444" class="Module">_</a> <a id="4446" class="Symbol">(</a><a id="4447" href="UF.Logic.html#4447" class="Bound">pe</a> <a id="4450" class="Symbol">:</a> <a id="4452" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="4460" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4461" class="Symbol">)</a> <a id="4463" class="Keyword">where</a>

  <a id="4472" href="UF.Logic.html#4472" class="Function">⊤-⇔-neutral</a> <a id="4484" class="Symbol">:</a> <a id="4486" class="Symbol">(</a><a id="4487" href="UF.Logic.html#4487" class="Bound">p</a> <a id="4489" class="Symbol">:</a> <a id="4491" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4493" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="4494" class="Symbol">)</a> <a id="4496" class="Symbol">→</a> <a id="4498" class="Symbol">(</a><a id="4499" href="UF.Logic.html#4487" class="Bound">p</a> <a id="4501" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="4503" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="4504" class="Symbol">)</a> <a id="4506" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4508" href="UF.Logic.html#4487" class="Bound">p</a>
  <a id="4512" href="UF.Logic.html#4472" class="Function">⊤-⇔-neutral</a> <a id="4524" href="UF.Logic.html#4524" class="Bound">p</a> <a id="4526" class="Symbol">=</a>
   <a id="4531" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="4548" href="UF.Logic.html#4447" class="Bound">pe</a> <a id="4551" href="UF.Logic.html#3609" class="Bound">fe</a>
   <a id="4557" class="Symbol">(λ</a> <a id="4560" class="Symbol">(</a><a id="4561" href="UF.Logic.html#4561" class="Bound">h</a> <a id="4563" class="Symbol">:</a> <a id="4565" class="Symbol">(</a><a id="4566" href="UF.Logic.html#4524" class="Bound">p</a> <a id="4568" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="4570" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="4572" class="Symbol">{</a><a id="4573" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="4574" class="Symbol">})</a> <a id="4577" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="4582" class="Symbol">)</a> <a id="4584" class="Symbol">→</a> <a id="4586" href="UF.Logic.html#4400" class="Function">⇔-gives-⇐</a> <a id="4596" href="UF.Logic.html#4524" class="Bound">p</a> <a id="4598" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="4600" href="UF.Logic.html#4561" class="Bound">h</a> <a id="4602" href="UF.SubtypeClassifier.html#1856" class="Function">⊤-holds</a><a id="4609" class="Symbol">)</a>
   <a id="4614" class="Symbol">(λ</a> <a id="4617" class="Symbol">(</a><a id="4618" href="UF.Logic.html#4618" class="Bound">h</a> <a id="4620" class="Symbol">:</a> <a id="4622" href="UF.Logic.html#4524" class="Bound">p</a> <a id="4624" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="4629" class="Symbol">)</a> <a id="4631" class="Symbol">→</a> <a id="4633" class="Symbol">(λ</a> <a id="4636" href="UF.Logic.html#4636" class="Bound">_</a> <a id="4638" class="Symbol">→</a> <a id="4640" href="UF.SubtypeClassifier.html#1856" class="Function">⊤-holds</a><a id="4647" class="Symbol">)</a> <a id="4649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4651" class="Symbol">(λ</a> <a id="4654" href="UF.Logic.html#4654" class="Bound">_</a> <a id="4656" class="Symbol">→</a> <a id="4658" href="UF.Logic.html#4618" class="Bound">h</a><a id="4659" class="Symbol">))</a>

  <a id="4665" href="UF.Logic.html#4665" class="Function">⇔-swap</a> <a id="4672" class="Symbol">:</a>  <a id="4675" class="Symbol">(</a><a id="4676" href="UF.Logic.html#4676" class="Bound">p</a> <a id="4678" class="Symbol">:</a> <a id="4680" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4682" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="4683" class="Symbol">)</a> <a id="4685" class="Symbol">(</a><a id="4686" href="UF.Logic.html#4686" class="Bound">q</a> <a id="4688" class="Symbol">:</a> <a id="4690" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4692" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4693" class="Symbol">)</a> <a id="4695" class="Symbol">→</a> <a id="4697" class="Symbol">(</a><a id="4698" href="UF.Logic.html#4676" class="Bound">p</a> <a id="4700" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="4702" href="UF.Logic.html#4686" class="Bound">q</a><a id="4703" class="Symbol">)</a> <a id="4705" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="4711" class="Symbol">→</a> <a id="4713" class="Symbol">(</a><a id="4714" href="UF.Logic.html#4686" class="Bound">q</a> <a id="4716" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="4718" href="UF.Logic.html#4676" class="Bound">p</a><a id="4719" class="Symbol">)</a> <a id="4721" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
  <a id="4729" href="UF.Logic.html#4665" class="Function">⇔-swap</a> <a id="4736" href="UF.Logic.html#4736" class="Bound">p</a> <a id="4738" href="UF.Logic.html#4738" class="Bound">q</a> <a id="4740" class="Symbol">(</a><a id="4741" href="UF.Logic.html#4741" class="Bound">h</a> <a id="4743" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4745" href="UF.Logic.html#4745" class="Bound">k</a><a id="4746" class="Symbol">)</a> <a id="4748" class="Symbol">=</a> <a id="4750" class="Symbol">(</a><a id="4751" href="UF.Logic.html#4745" class="Bound">k</a> <a id="4753" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4755" href="UF.Logic.html#4741" class="Bound">h</a><a id="4756" class="Symbol">)</a>

  <a id="4761" href="UF.Logic.html#4761" class="Function">⇔-swap&#39;</a> <a id="4769" class="Symbol">:</a>  <a id="4772" class="Symbol">(</a><a id="4773" href="UF.Logic.html#4773" class="Bound">p</a> <a id="4775" href="UF.Logic.html#4775" class="Bound">q</a> <a id="4777" class="Symbol">:</a> <a id="4779" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4781" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="4782" class="Symbol">)</a> <a id="4784" class="Symbol">→</a> <a id="4786" class="Symbol">(</a><a id="4787" href="UF.Logic.html#4773" class="Bound">p</a> <a id="4789" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="4791" href="UF.Logic.html#4775" class="Bound">q</a><a id="4792" class="Symbol">)</a> <a id="4794" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4796" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="4798" class="Symbol">→</a> <a id="4800" class="Symbol">(</a><a id="4801" href="UF.Logic.html#4775" class="Bound">q</a> <a id="4803" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="4805" href="UF.Logic.html#4773" class="Bound">p</a><a id="4806" class="Symbol">)</a> <a id="4808" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4810" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
  <a id="4814" href="UF.Logic.html#4761" class="Function">⇔-swap&#39;</a> <a id="4822" href="UF.Logic.html#4822" class="Bound">p</a> <a id="4824" href="UF.Logic.html#4824" class="Bound">q</a> <a id="4826" href="UF.Logic.html#4826" class="Bound">e</a> <a id="4828" class="Symbol">=</a> <a id="4830" href="UF.SubtypeClassifier.html#2400" class="Function">holds-gives-equal-⊤</a> <a id="4850" href="UF.Logic.html#4447" class="Bound">pe</a> <a id="4853" href="UF.Logic.html#3609" class="Bound">fe</a> <a id="4856" class="Symbol">(</a><a id="4857" href="UF.Logic.html#4824" class="Bound">q</a> <a id="4859" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="4861" href="UF.Logic.html#4822" class="Bound">p</a><a id="4862" class="Symbol">)</a>
                   <a id="4883" class="Symbol">(</a><a id="4884" href="UF.Logic.html#4665" class="Function">⇔-swap</a> <a id="4891" href="UF.Logic.html#4822" class="Bound">p</a> <a id="4893" href="UF.Logic.html#4824" class="Bound">q</a> <a id="4895" class="Symbol">(</a><a id="4896" href="UF.SubtypeClassifier.html#2541" class="Function">equal-⊤-gives-holds</a> <a id="4916" class="Symbol">(</a><a id="4917" href="UF.Logic.html#4822" class="Bound">p</a> <a id="4919" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="4921" href="UF.Logic.html#4824" class="Bound">q</a><a id="4922" class="Symbol">)</a> <a id="4924" href="UF.Logic.html#4826" class="Bound">e</a><a id="4925" class="Symbol">))</a>

  <a id="4931" href="UF.Logic.html#4931" class="Function">⇔-sym</a> <a id="4937" class="Symbol">:</a>  <a id="4940" class="Symbol">(</a><a id="4941" href="UF.Logic.html#4941" class="Bound">p</a> <a id="4943" href="UF.Logic.html#4943" class="Bound">q</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4949" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="4950" class="Symbol">)</a> <a id="4952" class="Symbol">→</a> <a id="4954" class="Symbol">(</a><a id="4955" href="UF.Logic.html#4941" class="Bound">p</a> <a id="4957" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="4959" href="UF.Logic.html#4943" class="Bound">q</a><a id="4960" class="Symbol">)</a> <a id="4962" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4964" class="Symbol">(</a><a id="4965" href="UF.Logic.html#4943" class="Bound">q</a> <a id="4967" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="4969" href="UF.Logic.html#4941" class="Bound">p</a><a id="4970" class="Symbol">)</a>
  <a id="4974" href="UF.Logic.html#4931" class="Function">⇔-sym</a> <a id="4980" href="UF.Logic.html#4980" class="Bound">p</a> <a id="4982" href="UF.Logic.html#4982" class="Bound">q</a> <a id="4984" class="Symbol">=</a> <a id="4986" href="UF.SubtypeClassifier.html#6343" class="Function">Ω-ext</a> <a id="4992" href="UF.Logic.html#4447" class="Bound">pe</a> <a id="4995" href="UF.Logic.html#3609" class="Bound">fe</a> <a id="4998" class="Symbol">(</a><a id="4999" href="UF.Logic.html#4761" class="Function">⇔-swap&#39;</a> <a id="5007" href="UF.Logic.html#4980" class="Bound">p</a> <a id="5009" href="UF.Logic.html#4982" class="Bound">q</a><a id="5010" class="Symbol">)</a> <a id="5012" class="Symbol">(</a><a id="5013" href="UF.Logic.html#4761" class="Function">⇔-swap&#39;</a> <a id="5021" href="UF.Logic.html#4982" class="Bound">q</a> <a id="5023" href="UF.Logic.html#4980" class="Bound">p</a><a id="5024" class="Symbol">)</a>

  <a id="5029" href="UF.Logic.html#5029" class="Function">⊤-⇔-neutral&#39;</a> <a id="5042" class="Symbol">:</a> <a id="5044" class="Symbol">(</a><a id="5045" href="UF.Logic.html#5045" class="Bound">p</a> <a id="5047" class="Symbol">:</a> <a id="5049" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="5051" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="5052" class="Symbol">)</a> <a id="5054" class="Symbol">→</a> <a id="5056" class="Symbol">(</a><a id="5057" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="5059" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="5061" href="UF.Logic.html#5045" class="Bound">p</a><a id="5062" class="Symbol">)</a> <a id="5064" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5066" href="UF.Logic.html#5045" class="Bound">p</a>
  <a id="5070" href="UF.Logic.html#5029" class="Function">⊤-⇔-neutral&#39;</a> <a id="5083" href="UF.Logic.html#5083" class="Bound">p</a> <a id="5085" class="Symbol">=</a> <a id="5087" class="Symbol">(</a><a id="5088" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="5090" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="5092" href="UF.Logic.html#5083" class="Bound">p</a> <a id="5094" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5097" href="UF.Logic.html#4931" class="Function">⇔-sym</a> <a id="5103" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="5105" href="UF.Logic.html#5083" class="Bound">p</a> <a id="5107" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                    <a id="5129" href="UF.Logic.html#5083" class="Bound">p</a> <a id="5131" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="5133" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="5135" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5138" href="UF.Logic.html#4472" class="Function">⊤-⇔-neutral</a> <a id="5150" href="UF.Logic.html#5083" class="Bound">p</a> <a id="5152" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                    <a id="5174" href="UF.Logic.html#5083" class="Bound">p</a>     <a id="5180" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="5181" class="Symbol">)</a>

  <a id="5186" href="UF.Logic.html#5186" class="Function">⇔-refl</a> <a id="5193" class="Symbol">:</a> <a id="5195" class="Symbol">(</a><a id="5196" href="UF.Logic.html#5196" class="Bound">p</a> <a id="5198" class="Symbol">:</a> <a id="5200" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="5202" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="5203" class="Symbol">)</a> <a id="5205" class="Symbol">→</a> <a id="5207" class="Symbol">(</a><a id="5208" href="UF.Logic.html#5196" class="Bound">p</a> <a id="5210" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="5212" href="UF.Logic.html#5196" class="Bound">p</a><a id="5213" class="Symbol">)</a> <a id="5215" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5217" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
  <a id="5221" href="UF.Logic.html#5186" class="Function">⇔-refl</a> <a id="5228" href="UF.Logic.html#5228" class="Bound">p</a> <a id="5230" class="Symbol">=</a> <a id="5232" href="UF.SubtypeClassifier.html#2400" class="Function">holds-gives-equal-⊤</a> <a id="5252" href="UF.Logic.html#4447" class="Bound">pe</a> <a id="5255" href="UF.Logic.html#3609" class="Bound">fe</a>
              <a id="5272" class="Symbol">(</a><a id="5273" href="UF.Logic.html#5228" class="Bound">p</a> <a id="5275" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="5277" href="UF.Logic.html#5228" class="Bound">p</a><a id="5278" class="Symbol">)</a>
              <a id="5294" class="Symbol">(</a><a id="5295" href="MLTT.Pi.html#444" class="Function">id</a> <a id="5298" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5300" href="MLTT.Pi.html#444" class="Function">id</a><a id="5302" class="Symbol">)</a>

  <a id="5307" href="UF.Logic.html#5307" class="Function">＝-gives-⇔</a>  <a id="5318" class="Symbol">:</a>  <a id="5321" class="Symbol">(</a><a id="5322" href="UF.Logic.html#5322" class="Bound">p</a> <a id="5324" href="UF.Logic.html#5324" class="Bound">q</a> <a id="5326" class="Symbol">:</a> <a id="5328" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="5330" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="5331" class="Symbol">)</a> <a id="5333" class="Symbol">→</a>  <a id="5336" href="UF.Logic.html#5322" class="Bound">p</a> <a id="5338" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5340" href="UF.Logic.html#5324" class="Bound">q</a> <a id="5342" class="Symbol">→</a> <a id="5344" class="Symbol">(</a><a id="5345" href="UF.Logic.html#5322" class="Bound">p</a> <a id="5347" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="5349" href="UF.Logic.html#5324" class="Bound">q</a><a id="5350" class="Symbol">)</a> <a id="5352" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5354" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
  <a id="5358" href="UF.Logic.html#5307" class="Function">＝-gives-⇔</a> <a id="5368" href="UF.Logic.html#5368" class="Bound">p</a> <a id="5370" href="UF.Logic.html#5368" class="Bound">p</a> <a id="5372" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="5377" class="Symbol">=</a> <a id="5379" href="UF.Logic.html#5186" class="Function">⇔-refl</a> <a id="5386" href="UF.Logic.html#5368" class="Bound">p</a>

  <a id="5391" href="UF.Logic.html#5391" class="Function">⇔-gives-＝</a> <a id="5401" class="Symbol">:</a>  <a id="5404" class="Symbol">(</a><a id="5405" href="UF.Logic.html#5405" class="Bound">p</a> <a id="5407" href="UF.Logic.html#5407" class="Bound">q</a> <a id="5409" class="Symbol">:</a> <a id="5411" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="5413" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="5414" class="Symbol">)</a> <a id="5416" class="Symbol">→</a> <a id="5418" class="Symbol">(</a><a id="5419" href="UF.Logic.html#5405" class="Bound">p</a> <a id="5421" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="5423" href="UF.Logic.html#5407" class="Bound">q</a><a id="5424" class="Symbol">)</a> <a id="5426" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5428" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="5430" class="Symbol">→</a> <a id="5432" href="UF.Logic.html#5405" class="Bound">p</a> <a id="5434" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5436" href="UF.Logic.html#5407" class="Bound">q</a>
  <a id="5440" href="UF.Logic.html#5391" class="Function">⇔-gives-＝</a> <a id="5450" href="UF.Logic.html#5450" class="Bound">p</a> <a id="5452" href="UF.Logic.html#5452" class="Bound">q</a> <a id="5454" href="UF.Logic.html#5454" class="Bound">e</a> <a id="5456" class="Symbol">=</a> <a id="5458" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="5475" href="UF.Logic.html#4447" class="Bound">pe</a> <a id="5478" href="UF.Logic.html#3609" class="Bound">fe</a> <a id="5481" href="UF.Logic.html#5498" class="Function">f</a> <a id="5483" href="UF.Logic.html#5579" class="Function">g</a>
   <a id="5488" class="Keyword">where</a>
    <a id="5498" href="UF.Logic.html#5498" class="Function">f</a> <a id="5500" class="Symbol">:</a> <a id="5502" href="UF.Logic.html#5450" class="Bound">p</a> <a id="5504" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="5510" class="Symbol">→</a> <a id="5512" href="UF.Logic.html#5452" class="Bound">q</a> <a id="5514" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
    <a id="5524" href="UF.Logic.html#5498" class="Function">f</a> <a id="5526" class="Symbol">=</a> <a id="5528" href="UF.Logic.html#4365" class="Function">⇔-gives-⇒</a> <a id="5538" href="UF.Logic.html#5450" class="Bound">p</a> <a id="5540" href="UF.Logic.html#5452" class="Bound">q</a> <a id="5542" class="Symbol">(</a><a id="5543" href="UF.SubtypeClassifier.html#2541" class="Function">equal-⊤-gives-holds</a> <a id="5563" class="Symbol">(</a><a id="5564" href="UF.Logic.html#5450" class="Bound">p</a> <a id="5566" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="5568" href="UF.Logic.html#5452" class="Bound">q</a><a id="5569" class="Symbol">)</a> <a id="5571" href="UF.Logic.html#5454" class="Bound">e</a><a id="5572" class="Symbol">)</a>

    <a id="5579" href="UF.Logic.html#5579" class="Function">g</a> <a id="5581" class="Symbol">:</a> <a id="5583" href="UF.Logic.html#5452" class="Bound">q</a> <a id="5585" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="5591" class="Symbol">→</a> <a id="5593" href="UF.Logic.html#5450" class="Bound">p</a> <a id="5595" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
    <a id="5605" href="UF.Logic.html#5579" class="Function">g</a> <a id="5607" class="Symbol">=</a> <a id="5609" href="UF.Logic.html#4400" class="Function">⇔-gives-⇐</a> <a id="5619" href="UF.Logic.html#5450" class="Bound">p</a> <a id="5621" href="UF.Logic.html#5452" class="Bound">q</a> <a id="5623" class="Symbol">(</a><a id="5624" href="UF.SubtypeClassifier.html#2541" class="Function">equal-⊤-gives-holds</a> <a id="5644" class="Symbol">(</a><a id="5645" href="UF.Logic.html#5450" class="Bound">p</a> <a id="5647" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="5649" href="UF.Logic.html#5452" class="Bound">q</a><a id="5650" class="Symbol">)</a> <a id="5652" href="UF.Logic.html#5454" class="Bound">e</a><a id="5653" class="Symbol">)</a>

  <a id="5658" href="UF.Logic.html#5658" class="Function">⇔-equiv-to-＝</a> <a id="5671" class="Symbol">:</a>  <a id="5674" class="Symbol">(</a><a id="5675" href="UF.Logic.html#5675" class="Bound">p</a> <a id="5677" href="UF.Logic.html#5677" class="Bound">q</a> <a id="5679" class="Symbol">:</a> <a id="5681" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="5683" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="5684" class="Symbol">)</a> <a id="5686" class="Symbol">→</a> <a id="5688" class="Symbol">((</a><a id="5690" href="UF.Logic.html#5675" class="Bound">p</a> <a id="5692" href="UF.Logic.html#3813" class="Function Operator">⇔</a> <a id="5694" href="UF.Logic.html#5677" class="Bound">q</a><a id="5695" class="Symbol">)</a> <a id="5697" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5699" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="5700" class="Symbol">)</a> <a id="5702" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5704" class="Symbol">(</a><a id="5705" href="UF.Logic.html#5675" class="Bound">p</a> <a id="5707" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5709" href="UF.Logic.html#5677" class="Bound">q</a><a id="5710" class="Symbol">)</a>
  <a id="5714" href="UF.Logic.html#5658" class="Function">⇔-equiv-to-＝</a> <a id="5727" href="UF.Logic.html#5727" class="Bound">p</a> <a id="5729" href="UF.Logic.html#5729" class="Bound">q</a> <a id="5731" class="Symbol">=</a> <a id="5733" href="UF.Equiv.html#8085" class="Function">qinveq</a>
                       <a id="5763" class="Symbol">(</a><a id="5764" href="UF.Logic.html#5391" class="Function">⇔-gives-＝</a> <a id="5774" href="UF.Logic.html#5727" class="Bound">p</a> <a id="5776" href="UF.Logic.html#5729" class="Bound">q</a><a id="5777" class="Symbol">)</a>
                       <a id="5802" class="Symbol">(</a><a id="5803" href="UF.Logic.html#5307" class="Function">＝-gives-⇔</a> <a id="5813" href="UF.Logic.html#5727" class="Bound">p</a> <a id="5815" href="UF.Logic.html#5729" class="Bound">q</a> <a id="5817" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                       <a id="5842" class="Symbol">(λ</a> <a id="5845" href="UF.Logic.html#5845" class="Bound">_</a> <a id="5847" class="Symbol">→</a> <a id="5849" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="5858" href="UF.Logic.html#3609" class="Bound">fe</a> <a id="5861" href="UF.Logic.html#4447" class="Bound">pe</a> <a id="5864" class="Symbol">_</a> <a id="5866" class="Symbol">_)</a> <a id="5869" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                       <a id="5894" class="Symbol">(λ</a> <a id="5897" href="UF.Logic.html#5897" class="Bound">_</a> <a id="5899" class="Symbol">→</a> <a id="5901" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="5910" href="UF.Logic.html#3609" class="Bound">fe</a> <a id="5913" href="UF.Logic.html#4447" class="Bound">pe</a> <a id="5916" class="Symbol">_</a> <a id="5918" class="Symbol">_))</a>

<a id="5923" class="Markup">\end{code}</a><a id="5933" class="Background">

Added by Martin Escardo 8th September 2025.

</a><a id="5980" class="Markup">\begin{code}</a>

  <a id="5996" href="UF.Logic.html#5996" class="Function">⊥⇒anything-is-⊤</a> <a id="6012" class="Symbol">:</a> <a id="6014" class="Symbol">(</a><a id="6015" href="UF.Logic.html#6015" class="Bound">p</a> <a id="6017" class="Symbol">:</a> <a id="6019" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6021" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="6022" class="Symbol">)</a> <a id="6024" class="Symbol">→</a> <a id="6026" class="Symbol">(</a><a id="6027" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="6029" class="Symbol">{</a><a id="6030" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="6031" class="Symbol">}</a> <a id="6033" href="UF.Logic.html#3646" class="Function Operator">⇒</a> <a id="6035" href="UF.Logic.html#6015" class="Bound">p</a><a id="6036" class="Symbol">)</a> <a id="6038" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6040" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="6042" class="Symbol">{</a><a id="6043" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="6044" class="Symbol">}</a>
  <a id="6048" href="UF.Logic.html#5996" class="Function">⊥⇒anything-is-⊤</a> <a id="6064" href="UF.Logic.html#6064" class="Bound">p</a> <a id="6066" class="Symbol">=</a>
   <a id="6071" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="6088" href="UF.Logic.html#4447" class="Bound">pe</a> <a id="6091" href="UF.Logic.html#3609" class="Bound">fe</a>
    <a id="6098" class="Symbol">(λ</a> <a id="6101" class="Symbol">(</a><a id="6102" href="UF.Logic.html#6102" class="Bound">a</a> <a id="6104" class="Symbol">:</a> <a id="6106" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="6108" class="Symbol">→</a> <a id="6110" href="UF.Logic.html#6064" class="Bound">p</a> <a id="6112" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="6117" class="Symbol">)</a> <a id="6119" class="Symbol">→</a> <a id="6121" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6122" class="Symbol">)</a>
    <a id="6128" class="Symbol">(λ</a> <a id="6131" href="UF.Logic.html#6131" class="Bound">⋆</a> <a id="6133" class="Symbol">→</a> <a id="6135" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="6141" class="Symbol">)</a>

  <a id="6146" href="UF.Logic.html#6146" class="Function">⊤⇒anything-is-the-thing</a> <a id="6170" class="Symbol">:</a> <a id="6172" class="Symbol">(</a><a id="6173" href="UF.Logic.html#6173" class="Bound">p</a> <a id="6175" class="Symbol">:</a> <a id="6177" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6179" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="6180" class="Symbol">)</a> <a id="6182" class="Symbol">→</a> <a id="6184" class="Symbol">(</a><a id="6185" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="6187" class="Symbol">{</a><a id="6188" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="6189" class="Symbol">}</a> <a id="6191" href="UF.Logic.html#3646" class="Function Operator">⇒</a> <a id="6193" href="UF.Logic.html#6173" class="Bound">p</a><a id="6194" class="Symbol">)</a> <a id="6196" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6198" href="UF.Logic.html#6173" class="Bound">p</a>
  <a id="6202" href="UF.Logic.html#6146" class="Function">⊤⇒anything-is-the-thing</a> <a id="6226" href="UF.Logic.html#6226" class="Bound">p</a> <a id="6228" class="Symbol">=</a>
   <a id="6233" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="6250" href="UF.Logic.html#4447" class="Bound">pe</a> <a id="6253" href="UF.Logic.html#3609" class="Bound">fe</a>
    <a id="6260" class="Symbol">(λ</a> <a id="6263" class="Symbol">(</a><a id="6264" href="UF.Logic.html#6264" class="Bound">f</a> <a id="6266" class="Symbol">:</a> <a id="6268" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="6270" class="Symbol">→</a> <a id="6272" href="UF.Logic.html#6226" class="Bound">p</a> <a id="6274" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="6279" class="Symbol">)</a> <a id="6281" class="Symbol">→</a> <a id="6283" href="UF.Logic.html#6264" class="Bound">f</a> <a id="6285" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6286" class="Symbol">)</a>
    <a id="6292" class="Symbol">(λ</a> <a id="6295" href="UF.Logic.html#6295" class="Bound">p-holds</a> <a id="6303" href="UF.Logic.html#6303" class="Bound">⋆</a> <a id="6305" class="Symbol">→</a> <a id="6307" href="UF.Logic.html#6295" class="Bound">p-holds</a><a id="6314" class="Symbol">)</a>

  <a id="6319" href="UF.Logic.html#6319" class="Function">anything-implies-itself-is-⊤</a> <a id="6348" class="Symbol">:</a> <a id="6350" class="Symbol">(</a><a id="6351" href="UF.Logic.html#6351" class="Bound">p</a> <a id="6353" class="Symbol">:</a> <a id="6355" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6357" href="UF.Logic.html#4460" class="Bound">𝓤</a><a id="6358" class="Symbol">)</a> <a id="6360" class="Symbol">→</a> <a id="6362" class="Symbol">(</a><a id="6363" href="UF.Logic.html#6351" class="Bound">p</a> <a id="6365" href="UF.Logic.html#3646" class="Function Operator">⇒</a> <a id="6367" href="UF.Logic.html#6351" class="Bound">p</a><a id="6368" class="Symbol">)</a> <a id="6370" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6372" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
  <a id="6376" href="UF.Logic.html#6319" class="Function">anything-implies-itself-is-⊤</a> <a id="6405" href="UF.Logic.html#6405" class="Bound">p</a> <a id="6407" class="Symbol">=</a>
   <a id="6412" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="6429" href="UF.Logic.html#4447" class="Bound">pe</a> <a id="6432" href="UF.Logic.html#3609" class="Bound">fe</a>
    <a id="6439" class="Symbol">(λ</a> <a id="6442" href="UF.Logic.html#6442" class="Bound">_</a> <a id="6444" class="Symbol">→</a> <a id="6446" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="6447" class="Symbol">)</a>
    <a id="6453" class="Symbol">(λ</a> <a id="6456" href="UF.Logic.html#6456" class="Bound">_</a> <a id="6458" class="Symbol">→</a> <a id="6460" href="MLTT.Pi.html#444" class="Function">id</a><a id="6462" class="Symbol">)</a>

<a id="6465" class="Markup">\end{code}</a><a id="6475" class="Background">

End of addition.

\section{Disjunction}

</a><a id="6518" class="Markup">\begin{code}</a>

<a id="6532" class="Keyword">module</a> <a id="Disjunction"></a><a id="6539" href="UF.Logic.html#6539" class="Module">Disjunction</a> <a id="6551" class="Symbol">(</a><a id="6552" href="UF.Logic.html#6552" class="Bound">pt</a> <a id="6555" class="Symbol">:</a> <a id="6557" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="6588" class="Symbol">)</a> <a id="6590" class="Keyword">where</a>

 <a id="6598" class="Keyword">open</a> <a id="6603" href="UF.PropTrunc.html#486" class="Module">propositional-truncations-exist</a> <a id="6635" href="UF.Logic.html#6552" class="Bound">pt</a>

 <a id="Disjunction._∨_"></a><a id="6640" href="UF.Logic.html#6640" class="Function Operator">_∨_</a> <a id="6644" class="Symbol">:</a> <a id="6646" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6648" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6650" class="Symbol">→</a> <a id="6652" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6654" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6656" class="Symbol">→</a> <a id="6658" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6660" class="Symbol">(</a><a id="6661" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6663" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6665" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6666" class="Symbol">)</a>
 <a id="6669" href="UF.Logic.html#6669" class="Bound">P</a> <a id="6671" href="UF.Logic.html#6640" class="Function Operator">∨</a> <a id="6673" href="UF.Logic.html#6673" class="Bound">Q</a> <a id="6675" class="Symbol">=</a> <a id="6677" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6679" href="UF.Logic.html#6669" class="Bound">P</a> <a id="6681" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="6687" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6689" href="UF.Logic.html#6673" class="Bound">Q</a> <a id="6691" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="6697" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6699" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6701" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a>

 <a id="6714" class="Keyword">infixr</a> <a id="6721" class="Number">3</a> <a id="6723" href="UF.Logic.html#6640" class="Function Operator">_∨_</a>

<a id="6728" class="Markup">\end{code}</a><a id="6738" class="Background">

Added by Ayberk Tosun 2024-05-28.

</a><a id="6775" class="Markup">\begin{code}</a>

 <a id="Disjunction.∨-elim"></a><a id="6790" href="UF.Logic.html#6790" class="Function">∨-elim</a> <a id="6797" class="Symbol">:</a> <a id="6799" class="Symbol">(</a><a id="6800" href="UF.Logic.html#6800" class="Bound">P</a> <a id="6802" class="Symbol">:</a> <a id="6804" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6806" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6807" class="Symbol">)</a> <a id="6809" class="Symbol">(</a><a id="6810" href="UF.Logic.html#6810" class="Bound">Q</a> <a id="6812" class="Symbol">:</a> <a id="6814" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6816" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6817" class="Symbol">)</a> <a id="6819" class="Symbol">(</a><a id="6820" href="UF.Logic.html#6820" class="Bound">R</a> <a id="6822" class="Symbol">:</a> <a id="6824" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6826" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="6827" class="Symbol">)</a>
        <a id="6837" class="Symbol">→</a> <a id="6839" class="Symbol">(</a><a id="6840" href="UF.Logic.html#6800" class="Bound">P</a> <a id="6842" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="6848" class="Symbol">→</a> <a id="6850" href="UF.Logic.html#6820" class="Bound">R</a> <a id="6852" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="6857" class="Symbol">)</a>
        <a id="6867" class="Symbol">→</a> <a id="6869" class="Symbol">(</a><a id="6870" href="UF.Logic.html#6810" class="Bound">Q</a> <a id="6872" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="6878" class="Symbol">→</a> <a id="6880" href="UF.Logic.html#6820" class="Bound">R</a> <a id="6882" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="6887" class="Symbol">)</a>
        <a id="6897" class="Symbol">→</a> <a id="6899" class="Symbol">((</a><a id="6901" href="UF.Logic.html#6800" class="Bound">P</a> <a id="6903" href="UF.Logic.html#6640" class="Function Operator">∨</a> <a id="6905" href="UF.Logic.html#6810" class="Bound">Q</a><a id="6906" class="Symbol">)</a> <a id="6908" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="6914" class="Symbol">→</a> <a id="6916" href="UF.Logic.html#6820" class="Bound">R</a> <a id="6918" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="6923" class="Symbol">)</a>
 <a id="6926" href="UF.Logic.html#6790" class="Function">∨-elim</a> <a id="6933" href="UF.Logic.html#6933" class="Bound">P</a> <a id="6935" href="UF.Logic.html#6935" class="Bound">Q</a> <a id="6937" href="UF.Logic.html#6937" class="Bound">R</a> <a id="6939" href="UF.Logic.html#6939" class="Bound">φ</a> <a id="6941" href="UF.Logic.html#6941" class="Bound">ψ</a> <a id="6943" class="Symbol">=</a> <a id="6945" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="6952" class="Symbol">(</a><a id="6953" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="6967" href="UF.Logic.html#6937" class="Bound">R</a><a id="6968" class="Symbol">)</a> <a id="6970" href="UF.Logic.html#6983" class="Function">†</a>
  <a id="6974" class="Keyword">where</a>
   <a id="6983" href="UF.Logic.html#6983" class="Function">†</a> <a id="6985" class="Symbol">:</a> <a id="6987" href="UF.Logic.html#6933" class="Bound">P</a> <a id="6989" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="6995" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6997" href="UF.Logic.html#6935" class="Bound">Q</a> <a id="6999" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="7005" class="Symbol">→</a> <a id="7007" href="UF.Logic.html#6937" class="Bound">R</a> <a id="7009" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
   <a id="7018" href="UF.Logic.html#6983" class="Function">†</a> <a id="7020" class="Symbol">(</a><a id="7021" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7025" href="UF.Logic.html#7025" class="Bound">p</a><a id="7026" class="Symbol">)</a> <a id="7028" class="Symbol">=</a> <a id="7030" href="UF.Logic.html#6939" class="Bound">φ</a> <a id="7032" href="UF.Logic.html#7025" class="Bound">p</a>
   <a id="7037" href="UF.Logic.html#6983" class="Function">†</a> <a id="7039" class="Symbol">(</a><a id="7040" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7044" href="UF.Logic.html#7044" class="Bound">q</a><a id="7045" class="Symbol">)</a> <a id="7047" class="Symbol">=</a> <a id="7049" href="UF.Logic.html#6941" class="Bound">ψ</a> <a id="7051" href="UF.Logic.html#7044" class="Bound">q</a>

<a id="7054" class="Markup">\end{code}</a><a id="7064" class="Background">

\section{Truncation}

</a><a id="7088" class="Markup">\begin{code}</a>

<a id="7102" class="Keyword">module</a> <a id="Truncation"></a><a id="7109" href="UF.Logic.html#7109" class="Module">Truncation</a> <a id="7120" class="Symbol">(</a><a id="7121" href="UF.Logic.html#7121" class="Bound">pt</a> <a id="7124" class="Symbol">:</a> <a id="7126" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="7157" class="Symbol">)</a> <a id="7159" class="Keyword">where</a>

  <a id="7168" class="Keyword">open</a> <a id="7173" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="7197" href="UF.Logic.html#7121" class="Bound">pt</a>

  <a id="Truncation.∥_∥Ω"></a><a id="7203" href="UF.Logic.html#7203" class="Function Operator">∥_∥Ω</a> <a id="7208" class="Symbol">:</a> <a id="7210" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7212" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7214" class="Symbol">→</a> <a id="7216" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7218" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
  <a id="7222" href="UF.Logic.html#7203" class="Function Operator">∥</a> <a id="7224" href="UF.Logic.html#7224" class="Bound">A</a> <a id="7226" href="UF.Logic.html#7203" class="Function Operator">∥Ω</a> <a id="7229" class="Symbol">=</a> <a id="7231" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="7233" href="UF.Logic.html#7224" class="Bound">A</a> <a id="7235" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="7237" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7239" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a>

  <a id="Truncation.∥∥Ω-rec"></a><a id="7253" href="UF.Logic.html#7253" class="Function">∥∥Ω-rec</a> <a id="7261" class="Symbol">:</a> <a id="7263" class="Symbol">{</a><a id="7264" href="UF.Logic.html#7264" class="Bound">X</a> <a id="7266" class="Symbol">:</a> <a id="7268" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7270" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7272" class="Symbol">}</a> <a id="7274" class="Symbol">{</a><a id="7275" href="UF.Logic.html#7275" class="Bound">P</a> <a id="7277" class="Symbol">:</a> <a id="7279" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7281" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7282" class="Symbol">}</a> <a id="7284" class="Symbol">→</a> <a id="7286" class="Symbol">(</a><a id="7287" href="UF.Logic.html#7264" class="Bound">X</a> <a id="7289" class="Symbol">→</a> <a id="7291" href="UF.Logic.html#7275" class="Bound">P</a> <a id="7293" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="7298" class="Symbol">)</a> <a id="7300" class="Symbol">→</a> <a id="7302" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="7304" href="UF.Logic.html#7264" class="Bound">X</a> <a id="7306" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="7308" class="Symbol">→</a> <a id="7310" href="UF.Logic.html#7275" class="Bound">P</a> <a id="7312" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
  <a id="7320" href="UF.Logic.html#7253" class="Function">∥∥Ω-rec</a> <a id="7328" class="Symbol">{</a><a id="7329" href="UF.Logic.html#7329" class="Bound">𝓤</a><a id="7330" class="Symbol">}</a> <a id="7332" class="Symbol">{</a><a id="7333" href="UF.Logic.html#7333" class="Bound">𝓥</a><a id="7334" class="Symbol">}</a> <a id="7336" class="Symbol">{</a><a id="7337" href="UF.Logic.html#7337" class="Bound">X</a><a id="7338" class="Symbol">}</a> <a id="7340" class="Symbol">{</a><a id="7341" href="UF.Logic.html#7341" class="Bound">P</a><a id="7342" class="Symbol">}</a> <a id="7344" class="Symbol">=</a> <a id="7346" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="7353" class="Symbol">(</a><a id="7354" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="7368" href="UF.Logic.html#7341" class="Bound">P</a><a id="7369" class="Symbol">)</a>

<a id="7372" class="Markup">\end{code}</a><a id="7382" class="Background">

\section{Existential quantification}

</a><a id="7422" class="Markup">\begin{code}</a>

<a id="7436" class="Keyword">module</a> <a id="Existential"></a><a id="7443" href="UF.Logic.html#7443" class="Module">Existential</a> <a id="7455" class="Symbol">(</a><a id="7456" href="UF.Logic.html#7456" class="Bound">pt</a> <a id="7459" class="Symbol">:</a> <a id="7461" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="7492" class="Symbol">)</a> <a id="7494" class="Keyword">where</a>

 <a id="7502" class="Keyword">open</a> <a id="7507" href="UF.Logic.html#7109" class="Module">Truncation</a> <a id="7518" href="UF.Logic.html#7456" class="Bound">pt</a>

 <a id="Existential.∃[꞉]-syntax"></a><a id="7523" href="UF.Logic.html#7523" class="Function">∃[꞉]-syntax</a> <a id="7535" class="Symbol">:</a> <a id="7537" class="Symbol">(</a><a id="7538" href="UF.Logic.html#7538" class="Bound">I</a> <a id="7540" class="Symbol">:</a> <a id="7542" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7544" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7546" class="Symbol">)→</a> <a id="7549" class="Symbol">(</a><a id="7550" href="UF.Logic.html#7538" class="Bound">I</a> <a id="7552" class="Symbol">→</a> <a id="7554" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7556" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7558" class="Symbol">)→</a> <a id="7561" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7563" class="Symbol">(</a><a id="7564" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7566" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7568" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7569" class="Symbol">)</a>
 <a id="7572" href="UF.Logic.html#7523" class="Function">∃[꞉]-syntax</a> <a id="7584" href="UF.Logic.html#7584" class="Bound">I</a> <a id="7586" href="UF.Logic.html#7586" class="Bound">A</a> <a id="7588" class="Symbol">=</a> <a id="7590" href="UF.Logic.html#7203" class="Function Operator">∥</a> <a id="7592" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7594" href="UF.Logic.html#7594" class="Bound">i</a> <a id="7596" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7598" href="UF.Logic.html#7584" class="Bound">I</a> <a id="7600" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7602" href="UF.Logic.html#7586" class="Bound">A</a> <a id="7604" href="UF.Logic.html#7594" class="Bound">i</a> <a id="7606" href="UF.Logic.html#7203" class="Function Operator">∥Ω</a>

 <a id="Existential.∃[]-syntax"></a><a id="7611" href="UF.Logic.html#7611" class="Function">∃[]-syntax</a> <a id="7622" class="Symbol">:</a> <a id="7624" class="Symbol">{</a><a id="7625" href="UF.Logic.html#7625" class="Bound">I</a> <a id="7627" class="Symbol">:</a> <a id="7629" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7631" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7633" class="Symbol">}</a> <a id="7635" class="Symbol">→</a> <a id="7637" class="Symbol">(</a><a id="7638" href="UF.Logic.html#7625" class="Bound">I</a> <a id="7640" class="Symbol">→</a> <a id="7642" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7644" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7646" class="Symbol">)→</a> <a id="7649" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7651" class="Symbol">(</a><a id="7652" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7654" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7656" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7657" class="Symbol">)</a>
 <a id="7660" href="UF.Logic.html#7611" class="Function">∃[]-syntax</a> <a id="7671" class="Symbol">{</a><a id="7672" class="Argument">I</a> <a id="7674" class="Symbol">=</a> <a id="7676" href="UF.Logic.html#7676" class="Bound">I</a><a id="7677" class="Symbol">}</a> <a id="7679" href="UF.Logic.html#7679" class="Bound">P</a> <a id="7681" class="Symbol">=</a> <a id="7683" href="UF.Logic.html#7523" class="Function">∃[꞉]-syntax</a> <a id="7695" href="UF.Logic.html#7676" class="Bound">I</a> <a id="7697" href="UF.Logic.html#7679" class="Bound">P</a>

 <a id="Existential.∃ₚ[꞉]-syntax"></a><a id="7701" href="UF.Logic.html#7701" class="Function">∃ₚ[꞉]-syntax</a> <a id="7714" class="Symbol">:</a> <a id="7716" class="Symbol">(</a><a id="7717" href="UF.Logic.html#7717" class="Bound">I</a> <a id="7719" class="Symbol">:</a> <a id="7721" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7723" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7725" class="Symbol">)→</a> <a id="7728" class="Symbol">(</a><a id="7729" href="UF.Logic.html#7717" class="Bound">I</a> <a id="7731" class="Symbol">→</a> <a id="7733" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7735" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7736" class="Symbol">)→</a> <a id="7739" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7741" class="Symbol">(</a><a id="7742" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7744" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7746" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7747" class="Symbol">)</a>
 <a id="7750" href="UF.Logic.html#7701" class="Function">∃ₚ[꞉]-syntax</a> <a id="7763" href="UF.Logic.html#7763" class="Bound">I</a> <a id="7765" href="UF.Logic.html#7765" class="Bound">A</a> <a id="7767" class="Symbol">=</a> <a id="7769" href="UF.Logic.html#7523" class="Function">Ǝ</a> <a id="7771" href="UF.Logic.html#7771" class="Bound">i</a> <a id="7773" href="UF.Logic.html#7523" class="Function">꞉</a> <a id="7775" href="UF.Logic.html#7763" class="Bound">I</a> <a id="7777" href="UF.Logic.html#7523" class="Function">,</a> <a id="7779" href="UF.Logic.html#7765" class="Bound">A</a> <a id="7781" href="UF.Logic.html#7771" class="Bound">i</a> <a id="7783" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>

 <a id="7791" class="Keyword">infixr</a> <a id="7798" class="Number">-1</a> <a id="7801" href="UF.Logic.html#7523" class="Function">∃[꞉]-syntax</a>
 <a id="7814" class="Keyword">infixr</a> <a id="7821" class="Number">-1</a> <a id="7824" href="UF.Logic.html#7611" class="Function">∃[]-syntax</a>

 <a id="7837" class="Keyword">syntax</a> ∃[꞉]-syntax <a id="7856" class="Bound">I</a> <a id="7858" class="Symbol">(λ</a> <a id="7861" class="Bound">i</a> <a id="7863" class="Symbol">→</a> <a id="7865" class="Bound">e</a><a id="7866" class="Symbol">)</a> <a id="7868" class="Symbol">=</a> <a id="7870" class="Function">Ǝ</a> <a id="7872" class="Bound">i</a> <a id="7874" class="Function">꞉</a> <a id="7876" class="Bound">I</a> <a id="7878" class="Function">,</a> <a id="7880" class="Bound">e</a>
 <a id="7883" class="Keyword">syntax</a> ∃[]-syntax    <a id="7904" class="Symbol">(λ</a> <a id="7907" class="Bound">i</a> <a id="7909" class="Symbol">→</a> <a id="7911" class="Bound">e</a><a id="7912" class="Symbol">)</a> <a id="7914" class="Symbol">=</a> <a id="7916" class="Function">Ǝ</a> <a id="7918" class="Bound">i</a> <a id="7920" class="Function">,</a> <a id="7922" class="Bound">e</a>
 <a id="7925" class="Keyword">syntax</a> <a id="7932" href="UF.Logic.html#7701" class="Function">∃ₚ[꞉]-syntax</a> <a id="7945" class="Bound">I</a> <a id="7947" class="Symbol">(λ</a> <a id="7950" class="Bound">i</a> <a id="7952" class="Symbol">→</a> <a id="7954" class="Bound">e</a><a id="7955" class="Symbol">)</a> <a id="7957" class="Symbol">=</a> <a id="7959" class="Function">Ǝₚ</a> <a id="7962" class="Bound">i</a> <a id="7964" class="Function">꞉</a> <a id="7966" class="Bound">I</a> <a id="7968" class="Function">,</a> <a id="7970" class="Bound">e</a>

<a id="7973" class="Markup">\end{code}</a><a id="7983" class="Background">

\section{Negation of equality}

</a><a id="8017" class="Markup">\begin{code}</a>

<a id="8031" class="Keyword">module</a> <a id="Negation-of-equality"></a><a id="8038" href="UF.Logic.html#8038" class="Module">Negation-of-equality</a> <a id="8059" class="Symbol">(</a><a id="8060" href="UF.Logic.html#8060" class="Bound">fe</a> <a id="8063" class="Symbol">:</a> <a id="8065" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="8072" class="Symbol">)</a> <a id="8074" class="Keyword">where</a>

 <a id="Negation-of-equality._≢_"></a><a id="8082" href="UF.Logic.html#8082" class="Function Operator">_≢_</a> <a id="8086" class="Symbol">:</a> <a id="8088" class="Symbol">{</a><a id="8089" href="UF.Logic.html#8089" class="Bound">X</a> <a id="8091" class="Symbol">:</a> <a id="8093" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8095" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8097" class="Symbol">}</a> <a id="8099" class="Symbol">→</a> <a id="8101" href="UF.Logic.html#8089" class="Bound">X</a> <a id="8103" class="Symbol">→</a> <a id="8105" href="UF.Logic.html#8089" class="Bound">X</a> <a id="8107" class="Symbol">→</a> <a id="8109" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="8111" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="8114" href="UF.Logic.html#8114" class="Bound">x</a> <a id="8116" href="UF.Logic.html#8082" class="Function Operator">≢</a> <a id="8118" href="UF.Logic.html#8118" class="Bound">y</a> <a id="8120" class="Symbol">=</a> <a id="8122" class="Symbol">(</a><a id="8123" href="UF.Logic.html#8114" class="Bound">x</a> <a id="8125" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8127" href="UF.Logic.html#8118" class="Bound">y</a><a id="8128" class="Symbol">)</a> <a id="8130" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8132" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="8142" href="UF.Logic.html#8060" class="Bound">fe</a> <a id="8145" class="Symbol">(λ</a> <a id="8148" href="UF.Logic.html#8148" class="Bound">_</a> <a id="8150" class="Symbol">→</a> <a id="8152" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a><a id="8161" class="Symbol">)</a>

<a id="8164" class="Markup">\end{code}</a><a id="8174" class="Background">

\section{Equality}

The following was added by Ayberk Tosun on 2024-05-16.

</a><a id="8252" class="Markup">\begin{code}</a>

<a id="8266" class="Keyword">module</a> <a id="Equality"></a><a id="8273" href="UF.Logic.html#8273" class="Module">Equality</a> <a id="8282" class="Symbol">{</a><a id="8283" href="UF.Logic.html#8283" class="Bound">X</a> <a id="8285" class="Symbol">:</a> <a id="8287" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8289" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8291" class="Symbol">}</a> <a id="8293" class="Symbol">(</a><a id="8294" href="UF.Logic.html#8294" class="Bound">s</a> <a id="8296" class="Symbol">:</a> <a id="8298" href="UF.Sets.html#709" class="Function">is-set</a> <a id="8305" href="UF.Logic.html#8283" class="Bound">X</a><a id="8306" class="Symbol">)</a> <a id="8308" class="Keyword">where</a>

 <a id="Equality._＝ₚ_"></a><a id="8316" href="UF.Logic.html#8316" class="Function Operator">_＝ₚ_</a> <a id="8321" class="Symbol">:</a> <a id="8323" href="UF.Logic.html#8283" class="Bound">X</a> <a id="8325" class="Symbol">→</a> <a id="8327" href="UF.Logic.html#8283" class="Bound">X</a> <a id="8329" class="Symbol">→</a> <a id="8331" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="8333" href="UF.Logic.html#8287" class="Bound">𝓤</a>
 <a id="8336" href="UF.Logic.html#8316" class="Function Operator">_＝ₚ_</a> <a id="8341" href="UF.Logic.html#8341" class="Bound">x</a> <a id="8343" href="UF.Logic.html#8343" class="Bound">y</a> <a id="8345" class="Symbol">=</a> <a id="8347" class="Symbol">(</a><a id="8348" href="UF.Logic.html#8341" class="Bound">x</a> <a id="8350" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8352" href="UF.Logic.html#8343" class="Bound">y</a><a id="8353" class="Symbol">)</a> <a id="8355" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8357" href="UF.Logic.html#8294" class="Bound">s</a>

 <a id="8361" class="Keyword">infix</a> <a id="8367" class="Number">0</a> <a id="8369" href="UF.Logic.html#8316" class="Function Operator">_＝ₚ_</a>

<a id="8375" class="Markup">\end{code}</a><a id="8385" class="Background">

End of addition.

\section{A module for importing all combinators}

</a><a id="8455" class="Markup">\begin{code}</a>

<a id="8469" class="Keyword">module</a> <a id="AllCombinators"></a><a id="8476" href="UF.Logic.html#8476" class="Module">AllCombinators</a>
        <a id="8499" class="Symbol">(</a><a id="8500" href="UF.Logic.html#8500" class="Bound">pt</a> <a id="8503" class="Symbol">:</a> <a id="8505" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="8536" class="Symbol">)</a>
        <a id="8546" class="Symbol">(</a><a id="8547" href="UF.Logic.html#8547" class="Bound">fe</a> <a id="8550" class="Symbol">:</a> <a id="8552" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="8559" class="Symbol">)</a>
       <a id="8568" class="Keyword">where</a>

 <a id="8576" class="Keyword">open</a> <a id="8581" href="UF.Logic.html#711" class="Module">Conjunction</a>             <a id="8605" class="Keyword">public</a>
 <a id="8613" class="Keyword">open</a> <a id="8618" href="UF.Logic.html#2621" class="Module">Universal</a>            <a id="8639" href="UF.Logic.html#8547" class="Bound">fe</a> <a id="8642" class="Keyword">public</a>
 <a id="8650" class="Keyword">open</a> <a id="8655" href="UF.Logic.html#3596" class="Module">Implication</a>          <a id="8676" href="UF.Logic.html#8547" class="Bound">fe</a> <a id="8679" class="Keyword">public</a>
 <a id="8687" class="Keyword">open</a> <a id="8692" href="UF.Logic.html#6539" class="Module">Disjunction</a>          <a id="8713" href="UF.Logic.html#8500" class="Bound">pt</a> <a id="8716" class="Keyword">public</a>
 <a id="8724" class="Keyword">open</a> <a id="8729" href="UF.Logic.html#7443" class="Module">Existential</a>          <a id="8750" href="UF.Logic.html#8500" class="Bound">pt</a> <a id="8753" class="Keyword">public</a>
 <a id="8761" class="Keyword">open</a> <a id="8766" href="UF.Logic.html#7109" class="Module">Truncation</a>           <a id="8787" href="UF.Logic.html#8500" class="Bound">pt</a> <a id="8790" class="Keyword">public</a>
 <a id="8798" class="Keyword">open</a> <a id="8803" href="UF.Logic.html#8038" class="Module">Negation-of-equality</a> <a id="8824" href="UF.Logic.html#8547" class="Bound">fe</a> <a id="8827" class="Keyword">public</a>

<a id="8835" class="Markup">\end{code}</a><a id="8845" class="Background">

TODO. Prove the all the missing equations for Heyting algebras for Ω.
</a></pre></body></html>

==> anc/html/UF.Lower-FunExt.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Lower-FunExt</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 13th January 2021.

Interface to code from my MGS 2019 lecture notes.

</a><a id="88" class="Markup">\begin{code}</a>

<a id="102" class="Symbol">{-#</a> <a id="106" class="Keyword">OPTIONS</a> <a id="114" class="Pragma">--safe</a> <a id="121" class="Pragma">--without-K</a> <a id="133" class="Symbol">#-}</a>

<a id="138" class="Keyword">module</a> <a id="145" href="UF.Lower-FunExt.html" class="Module">UF.Lower-FunExt</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="193" class="Keyword">open</a> <a id="198" class="Keyword">import</a> <a id="205" href="UF.Base.html" class="Module">UF.Base</a>
<a id="213" class="Keyword">open</a> <a id="218" class="Keyword">import</a> <a id="225" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="234" class="Keyword">open</a> <a id="239" class="Keyword">import</a> <a id="246" href="UF.FunExt.html" class="Module">UF.FunExt</a>

<a id="257" class="Keyword">open</a> <a id="262" class="Keyword">import</a> <a id="269" href="MGS.TypeTopology-Interface.html" class="Module">MGS.TypeTopology-Interface</a>

<a id="297" class="Keyword">import</a> <a id="304" href="MGS.Equivalences.html" class="Module">MGS.Equivalences</a>
<a id="321" class="Keyword">import</a> <a id="328" href="MGS.FunExt-from-Univalence.html" class="Module">MGS.FunExt-from-Univalence</a>
<a id="355" class="Keyword">import</a> <a id="362" href="MGS.Universe-Lifting.html" class="Module">MGS.Universe-Lifting</a>

<a id="384" class="Keyword">abstract</a>

  <a id="lower-DN-funext"></a><a id="396" href="UF.Lower-FunExt.html#396" class="Function">lower-DN-funext</a> <a id="412" class="Symbol">:</a> <a id="414" class="Symbol">∀</a> <a id="416" href="UF.Lower-FunExt.html#416" class="Bound">𝓦</a> <a id="418" href="UF.Lower-FunExt.html#418" class="Bound">𝓣</a> <a id="420" class="Symbol">→</a> <a id="422" href="UF.FunExt.html#748" class="Function">DN-funext</a> <a id="432" class="Symbol">(</a><a id="433" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="435" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="437" href="UF.Lower-FunExt.html#416" class="Bound">𝓦</a><a id="438" class="Symbol">)</a> <a id="440" class="Symbol">(</a><a id="441" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="443" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="445" href="UF.Lower-FunExt.html#418" class="Bound">𝓣</a><a id="446" class="Symbol">)</a> <a id="448" class="Symbol">→</a> <a id="450" href="UF.FunExt.html#748" class="Function">DN-funext</a> <a id="460" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="462" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
  <a id="466" href="UF.Lower-FunExt.html#396" class="Function">lower-DN-funext</a> <a id="482" class="Symbol">{</a><a id="483" href="UF.Lower-FunExt.html#483" class="Bound">𝓤</a><a id="484" class="Symbol">}</a> <a id="486" class="Symbol">{</a><a id="487" href="UF.Lower-FunExt.html#487" class="Bound">𝓥</a><a id="488" class="Symbol">}</a> <a id="490" href="UF.Lower-FunExt.html#490" class="Bound">𝓦</a> <a id="492" href="UF.Lower-FunExt.html#492" class="Bound">𝓣</a> <a id="494" href="UF.Lower-FunExt.html#494" class="Bound">fe</a> <a id="497" class="Symbol">=</a> <a id="499" href="MGS.Universe-Lifting.html#1595" class="Function">MGS.Universe-Lifting.lower-dfunext</a> <a id="534" href="UF.Lower-FunExt.html#490" class="Bound">𝓦</a> <a id="536" href="UF.Lower-FunExt.html#492" class="Bound">𝓣</a> <a id="538" href="UF.Lower-FunExt.html#483" class="Bound">𝓤</a> <a id="540" href="UF.Lower-FunExt.html#487" class="Bound">𝓥</a> <a id="542" href="UF.Lower-FunExt.html#494" class="Bound">fe</a>

  <a id="DN-funext-gives-funext"></a><a id="548" href="UF.Lower-FunExt.html#548" class="Function">DN-funext-gives-funext</a> <a id="571" class="Symbol">:</a> <a id="573" class="Symbol">{</a><a id="574" href="UF.Lower-FunExt.html#574" class="Bound">𝓤</a> <a id="576" href="UF.Lower-FunExt.html#576" class="Bound">𝓥</a> <a id="578" class="Symbol">:</a> <a id="580" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="588" class="Symbol">}</a> <a id="590" class="Symbol">→</a> <a id="592" href="UF.FunExt.html#748" class="Function">DN-funext</a> <a id="602" href="UF.Lower-FunExt.html#574" class="Bound">𝓤</a> <a id="604" href="UF.Lower-FunExt.html#576" class="Bound">𝓥</a> <a id="606" class="Symbol">→</a> <a id="608" href="UF.FunExt.html#851" class="Function">funext</a> <a id="615" href="UF.Lower-FunExt.html#574" class="Bound">𝓤</a> <a id="617" href="UF.Lower-FunExt.html#576" class="Bound">𝓥</a>
  <a id="621" href="UF.Lower-FunExt.html#548" class="Function">DN-funext-gives-funext</a> <a id="644" href="UF.Lower-FunExt.html#644" class="Bound">dnfe</a> <a id="649" class="Symbol">{</a><a id="650" href="UF.Lower-FunExt.html#650" class="Bound">X</a><a id="651" class="Symbol">}</a> <a id="653" class="Symbol">{</a><a id="654" href="UF.Lower-FunExt.html#654" class="Bound">A</a><a id="655" class="Symbol">}</a> <a id="657" href="UF.Lower-FunExt.html#657" class="Bound">f</a> <a id="659" href="UF.Lower-FunExt.html#659" class="Bound">g</a> <a id="661" class="Symbol">=</a> <a id="663" href="UF.Lower-FunExt.html#1062" class="Function">γ</a>
   <a id="668" class="Keyword">where</a>
    <a id="678" href="UF.Lower-FunExt.html#678" class="Function">h</a> <a id="680" class="Symbol">:</a> <a id="682" href="UF.Lower-FunExt.html#657" class="Bound">f</a> <a id="684" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="686" href="UF.Lower-FunExt.html#659" class="Bound">g</a> <a id="688" class="Symbol">→</a> <a id="690" href="UF.Lower-FunExt.html#657" class="Bound">f</a> <a id="692" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="694" href="UF.Lower-FunExt.html#659" class="Bound">g</a>
    <a id="700" href="UF.Lower-FunExt.html#678" class="Function">h</a> <a id="702" class="Symbol">=</a> <a id="704" href="MGS.FunExt-from-Univalence.html#2003" class="Function">MGS.FunExt-from-Univalence.happly</a> <a id="738" href="UF.Lower-FunExt.html#657" class="Bound">f</a> <a id="740" href="UF.Lower-FunExt.html#659" class="Bound">g</a>

    <a id="747" href="UF.Lower-FunExt.html#747" class="Function">a</a> <a id="749" class="Symbol">:</a> <a id="751" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="760" href="UF.Lower-FunExt.html#678" class="Function">h</a>
    <a id="766" href="UF.Lower-FunExt.html#747" class="Function">a</a> <a id="768" class="Symbol">=</a> <a id="770" href="MGS.TypeTopology-Interface.html#366" class="Function">MGS-equivs-are-equivs</a> <a id="792" href="UF.Lower-FunExt.html#678" class="Function">h</a> <a id="794" class="Symbol">(</a><a id="795" href="MGS.FunExt-from-Univalence.html#5131" class="Function">MGS.FunExt-from-Univalence.dfunext-gives-hfunext</a> <a id="844" href="UF.Lower-FunExt.html#644" class="Bound">dnfe</a> <a id="849" href="UF.Lower-FunExt.html#657" class="Bound">f</a> <a id="851" href="UF.Lower-FunExt.html#659" class="Bound">g</a><a id="852" class="Symbol">)</a>

    <a id="859" href="UF.Lower-FunExt.html#859" class="Function">b</a> <a id="861" class="Symbol">:</a> <a id="863" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="872" class="Symbol">(</a><a id="873" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="881" href="UF.Lower-FunExt.html#657" class="Bound">f</a> <a id="883" href="UF.Lower-FunExt.html#659" class="Bound">g</a><a id="884" class="Symbol">)</a>
    <a id="890" href="UF.Lower-FunExt.html#859" class="Function">b</a> <a id="892" class="Symbol">=</a> <a id="894" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="915" href="UF.Lower-FunExt.html#678" class="Function">h</a> <a id="917" class="Symbol">(</a><a id="918" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="926" href="UF.Lower-FunExt.html#657" class="Bound">f</a> <a id="928" href="UF.Lower-FunExt.html#659" class="Bound">g</a><a id="929" class="Symbol">)</a> <a id="931" href="UF.Lower-FunExt.html#747" class="Function">a</a> <a id="933" class="Symbol">(</a><a id="934" href="MGS.TypeTopology-Interface.html#748" class="Function">happly&#39;-is-MGS-happly</a> <a id="956" href="UF.Lower-FunExt.html#657" class="Bound">f</a> <a id="958" href="UF.Lower-FunExt.html#659" class="Bound">g</a><a id="959" class="Symbol">)</a>

    <a id="966" href="UF.Lower-FunExt.html#966" class="Function">c</a> <a id="968" class="Symbol">:</a>  <a id="971" href="MGS.Equivalences.html#854" class="Function">MGS.Equivalences.is-equiv</a> <a id="997" class="Symbol">(</a><a id="998" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="1006" href="UF.Lower-FunExt.html#657" class="Bound">f</a> <a id="1008" href="UF.Lower-FunExt.html#659" class="Bound">g</a><a id="1009" class="Symbol">)</a>
    <a id="1015" href="UF.Lower-FunExt.html#966" class="Function">c</a> <a id="1017" class="Symbol">=</a> <a id="1019" href="MGS.TypeTopology-Interface.html#557" class="Function">equivs-are-MGS-equivs</a> <a id="1041" class="Symbol">(</a><a id="1042" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="1050" href="UF.Lower-FunExt.html#657" class="Bound">f</a> <a id="1052" href="UF.Lower-FunExt.html#659" class="Bound">g</a><a id="1053" class="Symbol">)</a> <a id="1055" href="UF.Lower-FunExt.html#859" class="Function">b</a>

    <a id="1062" href="UF.Lower-FunExt.html#1062" class="Function">γ</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1075" class="Symbol">(</a><a id="1076" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="1084" href="UF.Lower-FunExt.html#657" class="Bound">f</a> <a id="1086" href="UF.Lower-FunExt.html#659" class="Bound">g</a><a id="1087" class="Symbol">)</a>
    <a id="1093" href="UF.Lower-FunExt.html#1062" class="Function">γ</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="MGS.TypeTopology-Interface.html#366" class="Function">MGS-equivs-are-equivs</a> <a id="1119" class="Symbol">(</a><a id="1120" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="1128" href="UF.Lower-FunExt.html#657" class="Bound">f</a> <a id="1130" href="UF.Lower-FunExt.html#659" class="Bound">g</a><a id="1131" class="Symbol">)</a> <a id="1133" href="UF.Lower-FunExt.html#966" class="Function">c</a>

  <a id="lower-funext"></a><a id="1138" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="1151" class="Symbol">:</a> <a id="1153" class="Symbol">∀</a> <a id="1155" href="UF.Lower-FunExt.html#1155" class="Bound">𝓦</a> <a id="1157" href="UF.Lower-FunExt.html#1157" class="Bound">𝓣</a> <a id="1159" class="Symbol">→</a> <a id="1161" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1168" class="Symbol">(</a><a id="1169" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1171" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1173" href="UF.Lower-FunExt.html#1155" class="Bound">𝓦</a><a id="1174" class="Symbol">)</a> <a id="1176" class="Symbol">(</a><a id="1177" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1179" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1181" href="UF.Lower-FunExt.html#1157" class="Bound">𝓣</a><a id="1182" class="Symbol">)</a> <a id="1184" class="Symbol">→</a> <a id="1186" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1193" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1195" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
  <a id="1199" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="1212" class="Symbol">{</a><a id="1213" href="UF.Lower-FunExt.html#1213" class="Bound">𝓤</a><a id="1214" class="Symbol">}</a> <a id="1216" class="Symbol">{</a><a id="1217" href="UF.Lower-FunExt.html#1217" class="Bound">𝓥</a><a id="1218" class="Symbol">}</a> <a id="1220" href="UF.Lower-FunExt.html#1220" class="Bound">𝓦</a> <a id="1222" href="UF.Lower-FunExt.html#1222" class="Bound">𝓣</a> <a id="1224" href="UF.Lower-FunExt.html#1224" class="Bound">fe</a> <a id="1227" class="Symbol">=</a> <a id="1229" href="UF.Lower-FunExt.html#548" class="Function">DN-funext-gives-funext</a>
                                   <a id="1287" class="Symbol">(</a><a id="1288" href="UF.Lower-FunExt.html#396" class="Function">lower-DN-funext</a> <a id="1304" href="UF.Lower-FunExt.html#1220" class="Bound">𝓦</a> <a id="1306" href="UF.Lower-FunExt.html#1222" class="Bound">𝓣</a> <a id="1308" class="Symbol">(</a><a id="1309" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1317" href="UF.Lower-FunExt.html#1224" class="Bound">fe</a><a id="1319" class="Symbol">))</a>

  <a id="lower-fun-ext"></a><a id="1325" href="UF.Lower-FunExt.html#1325" class="Function">lower-fun-ext</a> <a id="1339" class="Symbol">:</a> <a id="1341" class="Symbol">∀</a> <a id="1343" class="Symbol">{</a><a id="1344" href="UF.Lower-FunExt.html#1344" class="Bound">𝓦</a><a id="1345" class="Symbol">}</a> <a id="1347" href="UF.Lower-FunExt.html#1347" class="Bound">𝓣</a> <a id="1349" class="Symbol">→</a> <a id="1351" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1358" class="Symbol">(</a><a id="1359" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1361" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1363" href="UF.Lower-FunExt.html#1344" class="Bound">𝓦</a><a id="1364" class="Symbol">)</a> <a id="1366" class="Symbol">(</a><a id="1367" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1369" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1371" href="UF.Lower-FunExt.html#1347" class="Bound">𝓣</a><a id="1372" class="Symbol">)</a> <a id="1374" class="Symbol">→</a> <a id="1376" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1383" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1385" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
  <a id="1389" href="UF.Lower-FunExt.html#1325" class="Function">lower-fun-ext</a> <a id="1403" class="Symbol">{</a><a id="1404" href="UF.Lower-FunExt.html#1404" class="Bound">𝓤</a><a id="1405" class="Symbol">}</a> <a id="1407" class="Symbol">{</a><a id="1408" href="UF.Lower-FunExt.html#1408" class="Bound">𝓥</a><a id="1409" class="Symbol">}</a> <a id="1411" class="Symbol">{</a><a id="1412" href="UF.Lower-FunExt.html#1412" class="Bound">𝓦</a><a id="1413" class="Symbol">}</a> <a id="1415" href="UF.Lower-FunExt.html#1415" class="Bound">𝓣</a> <a id="1417" href="UF.Lower-FunExt.html#1417" class="Bound">fe</a> <a id="1420" class="Symbol">=</a> <a id="1422" href="UF.Lower-FunExt.html#548" class="Function">DN-funext-gives-funext</a>
                                      <a id="1483" class="Symbol">(</a><a id="1484" href="UF.Lower-FunExt.html#396" class="Function">lower-DN-funext</a> <a id="1500" href="UF.Lower-FunExt.html#1412" class="Bound">𝓦</a> <a id="1502" href="UF.Lower-FunExt.html#1415" class="Bound">𝓣</a> <a id="1504" class="Symbol">(</a><a id="1505" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1513" href="UF.Lower-FunExt.html#1417" class="Bound">fe</a><a id="1515" class="Symbol">))</a>

<a id="1519" class="Markup">\end{code}</a><a id="1529" class="Background">
</a></pre></body></html>

==> anc/html/UF.NotNotStablePropositions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.NotNotStablePropositions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">By Tom de Jong in January 2022 with later additions by Martin Escardo

</a><a id="72" class="Markup">\begin{code}</a>

<a id="86" class="Symbol">{-#</a> <a id="90" class="Keyword">OPTIONS</a> <a id="98" class="Pragma">--safe</a> <a id="105" class="Pragma">--without-K</a> <a id="117" class="Symbol">#-}</a>

<a id="122" class="Keyword">module</a> <a id="129" href="UF.NotNotStablePropositions.html" class="Module">UF.NotNotStablePropositions</a> <a id="157" class="Keyword">where</a>

<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="190" class="Keyword">open</a> <a id="195" class="Keyword">import</a> <a id="202" href="UF.Base.html" class="Module">UF.Base</a>
<a id="210" class="Keyword">open</a> <a id="215" class="Keyword">import</a> <a id="222" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="272" class="Keyword">open</a> <a id="277" class="Keyword">import</a> <a id="284" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="UF.Lower-FunExt.html" class="Module">UF.Lower-FunExt</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="UF.Size.html" class="Module">UF.Size</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="UF.SubtypeClassifier-Properties.html" class="Module">UF.SubtypeClassifier-Properties</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="¬¬-stable-↔"></a><a id="608" href="UF.NotNotStablePropositions.html#608" class="Function">¬¬-stable-↔</a> <a id="620" class="Symbol">:</a> <a id="622" class="Symbol">{</a><a id="623" href="UF.NotNotStablePropositions.html#623" class="Bound">X</a> <a id="625" class="Symbol">:</a> <a id="627" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="629" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="631" class="Symbol">}</a> <a id="633" class="Symbol">{</a><a id="634" href="UF.NotNotStablePropositions.html#634" class="Bound">Y</a> <a id="636" class="Symbol">:</a> <a id="638" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="640" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="642" class="Symbol">}</a>
            <a id="656" class="Symbol">→</a> <a id="658" href="UF.NotNotStablePropositions.html#623" class="Bound">X</a> <a id="660" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="662" href="UF.NotNotStablePropositions.html#634" class="Bound">Y</a>
            <a id="676" class="Symbol">→</a> <a id="678" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="688" href="UF.NotNotStablePropositions.html#623" class="Bound">X</a>
            <a id="702" class="Symbol">→</a> <a id="704" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="714" href="UF.NotNotStablePropositions.html#634" class="Bound">Y</a>
<a id="716" href="UF.NotNotStablePropositions.html#608" class="Function">¬¬-stable-↔</a> <a id="728" class="Symbol">(</a><a id="729" href="UF.NotNotStablePropositions.html#729" class="Bound">f</a> <a id="731" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="733" href="UF.NotNotStablePropositions.html#733" class="Bound">g</a><a id="734" class="Symbol">)</a> <a id="736" href="UF.NotNotStablePropositions.html#736" class="Bound">σ</a> <a id="738" href="UF.NotNotStablePropositions.html#738" class="Bound">h</a> <a id="740" class="Symbol">=</a> <a id="742" href="UF.NotNotStablePropositions.html#729" class="Bound">f</a> <a id="744" class="Symbol">(</a><a id="745" href="UF.NotNotStablePropositions.html#736" class="Bound">σ</a> <a id="747" class="Symbol">(</a><a id="748" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="759" href="UF.NotNotStablePropositions.html#733" class="Bound">g</a> <a id="761" href="UF.NotNotStablePropositions.html#738" class="Bound">h</a><a id="762" class="Symbol">))</a>

<a id="¬¬-stable-≃"></a><a id="766" href="UF.NotNotStablePropositions.html#766" class="Function">¬¬-stable-≃</a> <a id="778" class="Symbol">:</a> <a id="780" class="Symbol">{</a><a id="781" href="UF.NotNotStablePropositions.html#781" class="Bound">X</a> <a id="783" class="Symbol">:</a> <a id="785" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="787" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="789" class="Symbol">}</a> <a id="791" class="Symbol">{</a><a id="792" href="UF.NotNotStablePropositions.html#792" class="Bound">Y</a> <a id="794" class="Symbol">:</a> <a id="796" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="798" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="800" class="Symbol">}</a>
            <a id="814" class="Symbol">→</a> <a id="816" href="UF.NotNotStablePropositions.html#781" class="Bound">X</a> <a id="818" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="820" href="UF.NotNotStablePropositions.html#792" class="Bound">Y</a>
            <a id="834" class="Symbol">→</a> <a id="836" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="846" href="UF.NotNotStablePropositions.html#781" class="Bound">X</a>
            <a id="860" class="Symbol">→</a> <a id="862" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="872" href="UF.NotNotStablePropositions.html#792" class="Bound">Y</a>
<a id="874" href="UF.NotNotStablePropositions.html#766" class="Function">¬¬-stable-≃</a> <a id="886" href="UF.NotNotStablePropositions.html#886" class="Bound">e</a> <a id="888" class="Symbol">=</a> <a id="890" href="UF.NotNotStablePropositions.html#608" class="Function">¬¬-stable-↔</a> <a id="902" class="Symbol">(</a><a id="903" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="905" href="UF.NotNotStablePropositions.html#886" class="Bound">e</a> <a id="907" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="909" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="911" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="913" href="UF.NotNotStablePropositions.html#886" class="Bound">e</a> <a id="915" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a><a id="918" class="Symbol">)</a>

<a id="being-¬¬-stable-is-prop"></a><a id="921" href="UF.NotNotStablePropositions.html#921" class="Function">being-¬¬-stable-is-prop</a> <a id="945" class="Symbol">:</a> <a id="947" class="Symbol">{</a><a id="948" href="UF.NotNotStablePropositions.html#948" class="Bound">X</a> <a id="950" class="Symbol">:</a> <a id="952" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="954" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="956" class="Symbol">}</a>
                        <a id="982" class="Symbol">→</a> <a id="984" href="UF.FunExt.html#851" class="Function">funext</a> <a id="991" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="993" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                        <a id="1019" class="Symbol">→</a> <a id="1021" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1029" href="UF.NotNotStablePropositions.html#948" class="Bound">X</a>
                        <a id="1055" class="Symbol">→</a> <a id="1057" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1065" class="Symbol">(</a><a id="1066" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="1076" href="UF.NotNotStablePropositions.html#948" class="Bound">X</a><a id="1077" class="Symbol">)</a>
<a id="1079" href="UF.NotNotStablePropositions.html#921" class="Function">being-¬¬-stable-is-prop</a> <a id="1103" href="UF.NotNotStablePropositions.html#1103" class="Bound">fe</a> <a id="1106" href="UF.NotNotStablePropositions.html#1106" class="Bound">i</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="1120" href="UF.NotNotStablePropositions.html#1103" class="Bound">fe</a> <a id="1123" class="Symbol">(λ</a> <a id="1126" href="UF.NotNotStablePropositions.html#1126" class="Bound">_</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="UF.NotNotStablePropositions.html#1106" class="Bound">i</a><a id="1131" class="Symbol">)</a>

<a id="Ω¬¬"></a><a id="1134" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="1138" class="Symbol">:</a> <a id="1140" class="Symbol">(</a><a id="1141" href="UF.NotNotStablePropositions.html#1141" class="Bound">𝓤</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1153" class="Symbol">)</a>  <a id="1156" class="Symbol">→</a> <a id="1158" href="UF.NotNotStablePropositions.html#1141" class="Bound">𝓤</a> <a id="1160" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1162" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1164" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="1168" href="UF.NotNotStablePropositions.html#1168" class="Bound">𝓤</a> <a id="1170" class="Symbol">=</a> <a id="1172" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1174" href="UF.NotNotStablePropositions.html#1174" class="Bound">p</a> <a id="1176" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1178" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1180" href="UF.NotNotStablePropositions.html#1168" class="Bound">𝓤</a> <a id="1182" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1184" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="1194" class="Symbol">(</a><a id="1195" href="UF.NotNotStablePropositions.html#1174" class="Bound">p</a> <a id="1197" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="1202" class="Symbol">)</a>

<a id="_holds¬¬"></a><a id="1205" href="UF.NotNotStablePropositions.html#1205" class="Function Operator">_holds¬¬</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="1220" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1222" class="Symbol">→</a> <a id="1224" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1226" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1228" class="Symbol">(</a><a id="1229" href="UF.NotNotStablePropositions.html#1229" class="Bound">P</a> <a id="1231" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1233" href="UF.NotNotStablePropositions.html#1233" class="Bound">i</a><a id="1234" class="Symbol">)</a> <a id="1236" href="UF.NotNotStablePropositions.html#1205" class="Function Operator">holds¬¬</a> <a id="1244" class="Symbol">=</a> <a id="1246" href="UF.NotNotStablePropositions.html#1229" class="Bound">P</a> <a id="1248" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>

<a id="Ω¬¬-is-¬¬-separated"></a><a id="1255" href="UF.NotNotStablePropositions.html#1255" class="Function">Ω¬¬-is-¬¬-separated</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1284" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1286" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                    <a id="1308" class="Symbol">→</a> <a id="1310" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="1318" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                    <a id="1340" class="Symbol">→</a> <a id="1342" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="1358" class="Symbol">(</a><a id="1359" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="1363" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1364" class="Symbol">)</a>
<a id="1366" href="UF.NotNotStablePropositions.html#1255" class="Function">Ω¬¬-is-¬¬-separated</a> <a id="1386" href="UF.NotNotStablePropositions.html#1386" class="Bound">fe</a> <a id="1389" href="UF.NotNotStablePropositions.html#1389" class="Bound">pe</a> <a id="1392" class="Symbol">(</a><a id="1393" href="UF.NotNotStablePropositions.html#1393" class="Bound">p</a> <a id="1395" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1397" href="UF.NotNotStablePropositions.html#1397" class="Bound">s</a><a id="1398" class="Symbol">)</a> <a id="1400" class="Symbol">(</a><a id="1401" href="UF.NotNotStablePropositions.html#1401" class="Bound">q</a> <a id="1403" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1405" href="UF.NotNotStablePropositions.html#1405" class="Bound">t</a><a id="1406" class="Symbol">)</a> <a id="1408" href="UF.NotNotStablePropositions.html#1408" class="Bound">ν</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="UF.NotNotStablePropositions.html#1538" class="Function">γ</a>
 <a id="1415" class="Keyword">where</a>
  <a id="1423" href="UF.NotNotStablePropositions.html#1423" class="Function">α</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1430" class="Symbol">(</a><a id="1431" href="UF.NotNotStablePropositions.html#1393" class="Bound">p</a> <a id="1433" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1435" href="UF.NotNotStablePropositions.html#1401" class="Bound">q</a><a id="1436" class="Symbol">)</a>
  <a id="1440" href="UF.NotNotStablePropositions.html#1423" class="Function">α</a> <a id="1442" class="Symbol">=</a> <a id="1444" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="1455" class="Symbol">(</a><a id="1456" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1459" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="1462" class="Symbol">)</a> <a id="1464" href="UF.NotNotStablePropositions.html#1408" class="Bound">ν</a>

  <a id="1469" href="UF.NotNotStablePropositions.html#1469" class="Function">δ</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="UF.NotNotStablePropositions.html#1393" class="Bound">p</a> <a id="1475" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1477" href="UF.NotNotStablePropositions.html#1401" class="Bound">q</a>
  <a id="1481" href="UF.NotNotStablePropositions.html#1469" class="Function">δ</a> <a id="1483" class="Symbol">=</a> <a id="1485" href="UF.DiscreteAndSeparated.html#12414" class="Function">equality-of-¬¬stable-propositions</a> <a id="1519" href="UF.NotNotStablePropositions.html#1386" class="Bound">fe</a> <a id="1522" href="UF.NotNotStablePropositions.html#1389" class="Bound">pe</a> <a id="1525" href="UF.NotNotStablePropositions.html#1393" class="Bound">p</a> <a id="1527" href="UF.NotNotStablePropositions.html#1401" class="Bound">q</a> <a id="1529" href="UF.NotNotStablePropositions.html#1397" class="Bound">s</a> <a id="1531" href="UF.NotNotStablePropositions.html#1405" class="Bound">t</a> <a id="1533" href="UF.NotNotStablePropositions.html#1423" class="Function">α</a>

  <a id="1538" href="UF.NotNotStablePropositions.html#1538" class="Function">γ</a> <a id="1540" class="Symbol">:</a> <a id="1542" class="Symbol">(</a><a id="1543" href="UF.NotNotStablePropositions.html#1393" class="Bound">p</a> <a id="1545" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1547" href="UF.NotNotStablePropositions.html#1397" class="Bound">s</a><a id="1548" class="Symbol">)</a> <a id="1550" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1552" class="Symbol">(</a><a id="1553" href="UF.NotNotStablePropositions.html#1401" class="Bound">q</a> <a id="1555" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1557" href="UF.NotNotStablePropositions.html#1405" class="Bound">t</a><a id="1558" class="Symbol">)</a>
  <a id="1562" href="UF.NotNotStablePropositions.html#1538" class="Function">γ</a> <a id="1564" class="Symbol">=</a> <a id="1566" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="1579" class="Symbol">(λ</a> <a id="1582" href="UF.NotNotStablePropositions.html#1582" class="Bound">p</a> <a id="1584" class="Symbol">→</a> <a id="1586" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="1596" href="UF.NotNotStablePropositions.html#1386" class="Bound">fe</a> <a id="1599" class="Symbol">(λ</a> <a id="1602" href="UF.NotNotStablePropositions.html#1602" class="Bound">_</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="1620" href="UF.NotNotStablePropositions.html#1582" class="Bound">p</a><a id="1621" class="Symbol">))</a> <a id="1624" href="UF.NotNotStablePropositions.html#1469" class="Function">δ</a>

<a id="1627" class="Markup">\end{code}</a><a id="1637" class="Background">

A weakening of the notion of Ω-Rezing.

</a><a id="1679" class="Markup">\begin{code}</a>

<a id="Ω¬¬-Resizing"></a><a id="1693" href="UF.NotNotStablePropositions.html#1693" class="Function">Ω¬¬-Resizing</a> <a id="1706" class="Symbol">:</a> <a id="1708" class="Symbol">(</a><a id="1709" href="UF.NotNotStablePropositions.html#1709" class="Bound">𝓤</a> <a id="1711" href="UF.NotNotStablePropositions.html#1711" class="Bound">𝓥</a> <a id="1713" class="Symbol">:</a> <a id="1715" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1723" class="Symbol">)</a> <a id="1725" class="Symbol">→</a> <a id="1727" class="Symbol">(</a><a id="1728" href="UF.NotNotStablePropositions.html#1709" class="Bound">𝓤</a> <a id="1730" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1732" href="UF.NotNotStablePropositions.html#1711" class="Bound">𝓥</a><a id="1733" class="Symbol">)</a><a id="1734" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1736" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1738" href="UF.NotNotStablePropositions.html#1693" class="Function">Ω¬¬-Resizing</a> <a id="1751" href="UF.NotNotStablePropositions.html#1751" class="Bound">𝓤</a> <a id="1753" href="UF.NotNotStablePropositions.html#1753" class="Bound">𝓥</a> <a id="1755" class="Symbol">=</a> <a id="1757" class="Symbol">(</a><a id="1758" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="1762" href="UF.NotNotStablePropositions.html#1751" class="Bound">𝓤</a><a id="1763" class="Symbol">)</a> <a id="1765" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="1768" href="UF.NotNotStablePropositions.html#1753" class="Bound">𝓥</a> <a id="1770" href="UF.Size.html#2096" class="Function Operator">small</a>

<a id="1777" class="Markup">\end{code}</a><a id="1787" class="Background">

Added 25 August 2023 by Martin Escardo from the former file UF.Miscelanea.

</a><a id="1865" class="Markup">\begin{code}</a>

<a id="decidable-types-are-¬¬-stable"></a><a id="1879" href="UF.NotNotStablePropositions.html#1879" class="Function">decidable-types-are-¬¬-stable</a> <a id="1909" class="Symbol">:</a> <a id="1911" class="Symbol">{</a><a id="1912" href="UF.NotNotStablePropositions.html#1912" class="Bound">X</a> <a id="1914" class="Symbol">:</a> <a id="1916" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1918" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1920" class="Symbol">}</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="1937" href="UF.NotNotStablePropositions.html#1912" class="Bound">X</a> <a id="1939" class="Symbol">→</a> <a id="1941" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="1951" href="UF.NotNotStablePropositions.html#1912" class="Bound">X</a>
<a id="1953" href="UF.NotNotStablePropositions.html#1879" class="Function">decidable-types-are-¬¬-stable</a> <a id="1983" class="Symbol">(</a><a id="1984" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1988" href="UF.NotNotStablePropositions.html#1988" class="Bound">x</a><a id="1989" class="Symbol">)</a> <a id="1991" href="UF.NotNotStablePropositions.html#1991" class="Bound">φ</a> <a id="1993" class="Symbol">=</a> <a id="1995" href="UF.NotNotStablePropositions.html#1988" class="Bound">x</a>
<a id="1997" href="UF.NotNotStablePropositions.html#1879" class="Function">decidable-types-are-¬¬-stable</a> <a id="2027" class="Symbol">(</a><a id="2028" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2032" href="UF.NotNotStablePropositions.html#2032" class="Bound">u</a><a id="2033" class="Symbol">)</a> <a id="2035" href="UF.NotNotStablePropositions.html#2035" class="Bound">φ</a> <a id="2037" class="Symbol">=</a> <a id="2039" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a><a id="2052" class="Symbol">(</a><a id="2053" href="UF.NotNotStablePropositions.html#2035" class="Bound">φ</a> <a id="2055" href="UF.NotNotStablePropositions.html#2032" class="Bound">u</a><a id="2056" class="Symbol">)</a>

<a id="¬¬-stable-types-are-collapsible"></a><a id="2059" href="UF.NotNotStablePropositions.html#2059" class="Function">¬¬-stable-types-are-collapsible</a> <a id="2091" class="Symbol">:</a> <a id="2093" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2100" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2102" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                                <a id="2137" class="Symbol">→</a> <a id="2139" class="Symbol">{</a><a id="2140" href="UF.NotNotStablePropositions.html#2140" class="Bound">X</a> <a id="2142" class="Symbol">:</a> <a id="2144" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2146" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2148" class="Symbol">}</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="2162" href="UF.NotNotStablePropositions.html#2140" class="Bound">X</a> <a id="2164" class="Symbol">→</a> <a id="2166" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="2178" href="UF.NotNotStablePropositions.html#2140" class="Bound">X</a>
<a id="2180" href="UF.NotNotStablePropositions.html#2059" class="Function">¬¬-stable-types-are-collapsible</a> <a id="2212" class="Symbol">{</a><a id="2213" href="UF.NotNotStablePropositions.html#2213" class="Bound">𝓤</a><a id="2214" class="Symbol">}</a> <a id="2216" href="UF.NotNotStablePropositions.html#2216" class="Bound">fe</a> <a id="2219" class="Symbol">{</a><a id="2220" href="UF.NotNotStablePropositions.html#2220" class="Bound">X</a><a id="2221" class="Symbol">}</a> <a id="2223" href="UF.NotNotStablePropositions.html#2223" class="Bound">s</a> <a id="2225" class="Symbol">=</a> <a id="2227" class="Symbol">(</a><a id="2228" href="UF.NotNotStablePropositions.html#2244" class="Function">f</a> <a id="2230" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2232" href="UF.NotNotStablePropositions.html#2457" class="Function">g</a><a id="2233" class="Symbol">)</a>
 <a id="2236" class="Keyword">where</a>
  <a id="2244" href="UF.NotNotStablePropositions.html#2244" class="Function">f</a> <a id="2246" class="Symbol">:</a> <a id="2248" href="UF.NotNotStablePropositions.html#2220" class="Bound">X</a> <a id="2250" class="Symbol">→</a> <a id="2252" href="UF.NotNotStablePropositions.html#2220" class="Bound">X</a>
  <a id="2256" href="UF.NotNotStablePropositions.html#2244" class="Function">f</a> <a id="2258" href="UF.NotNotStablePropositions.html#2258" class="Bound">x</a> <a id="2260" class="Symbol">=</a> <a id="2262" href="UF.NotNotStablePropositions.html#2223" class="Bound">s</a><a id="2263" class="Symbol">(λ</a> <a id="2266" href="UF.NotNotStablePropositions.html#2266" class="Bound">u</a> <a id="2268" class="Symbol">→</a> <a id="2270" href="UF.NotNotStablePropositions.html#2266" class="Bound">u</a> <a id="2272" href="UF.NotNotStablePropositions.html#2258" class="Bound">x</a><a id="2273" class="Symbol">)</a>

  <a id="2278" href="UF.NotNotStablePropositions.html#2278" class="Function">claim₀</a> <a id="2285" class="Symbol">:</a> <a id="2287" class="Symbol">(</a><a id="2288" href="UF.NotNotStablePropositions.html#2288" class="Bound">x</a> <a id="2290" href="UF.NotNotStablePropositions.html#2290" class="Bound">y</a> <a id="2292" class="Symbol">:</a> <a id="2294" href="UF.NotNotStablePropositions.html#2220" class="Bound">X</a><a id="2295" class="Symbol">)</a> <a id="2297" class="Symbol">→</a> <a id="2299" class="Symbol">(</a><a id="2300" href="UF.NotNotStablePropositions.html#2300" class="Bound">u</a> <a id="2302" class="Symbol">:</a> <a id="2304" href="MLTT.Negation.html#1004" class="Function">is-empty</a> <a id="2313" href="UF.NotNotStablePropositions.html#2220" class="Bound">X</a><a id="2314" class="Symbol">)</a> <a id="2316" class="Symbol">→</a> <a id="2318" href="UF.NotNotStablePropositions.html#2300" class="Bound">u</a> <a id="2320" href="UF.NotNotStablePropositions.html#2288" class="Bound">x</a> <a id="2322" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2324" href="UF.NotNotStablePropositions.html#2300" class="Bound">u</a> <a id="2326" href="UF.NotNotStablePropositions.html#2290" class="Bound">y</a>
  <a id="2330" href="UF.NotNotStablePropositions.html#2278" class="Function">claim₀</a> <a id="2337" href="UF.NotNotStablePropositions.html#2337" class="Bound">x</a> <a id="2339" href="UF.NotNotStablePropositions.html#2339" class="Bound">y</a> <a id="2341" href="UF.NotNotStablePropositions.html#2341" class="Bound">u</a> <a id="2343" class="Symbol">=</a> <a id="2345" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="2359" class="Symbol">(</a><a id="2360" href="UF.NotNotStablePropositions.html#2341" class="Bound">u</a> <a id="2362" href="UF.NotNotStablePropositions.html#2337" class="Bound">x</a><a id="2363" class="Symbol">)</a>

  <a id="2368" href="UF.NotNotStablePropositions.html#2368" class="Function">claim₁</a> <a id="2375" class="Symbol">:</a> <a id="2377" class="Symbol">(</a><a id="2378" href="UF.NotNotStablePropositions.html#2378" class="Bound">x</a> <a id="2380" href="UF.NotNotStablePropositions.html#2380" class="Bound">y</a> <a id="2382" class="Symbol">:</a> <a id="2384" href="UF.NotNotStablePropositions.html#2220" class="Bound">X</a><a id="2385" class="Symbol">)</a> <a id="2387" class="Symbol">→</a> <a id="2389" class="Symbol">(λ</a> <a id="2392" href="UF.NotNotStablePropositions.html#2392" class="Bound">u</a> <a id="2394" class="Symbol">→</a> <a id="2396" href="UF.NotNotStablePropositions.html#2392" class="Bound">u</a> <a id="2398" href="UF.NotNotStablePropositions.html#2378" class="Bound">x</a><a id="2399" class="Symbol">)</a> <a id="2401" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2403" class="Symbol">(λ</a> <a id="2406" href="UF.NotNotStablePropositions.html#2406" class="Bound">u</a> <a id="2408" class="Symbol">→</a> <a id="2410" href="UF.NotNotStablePropositions.html#2406" class="Bound">u</a> <a id="2412" href="UF.NotNotStablePropositions.html#2380" class="Bound">y</a><a id="2413" class="Symbol">)</a>
  <a id="2417" href="UF.NotNotStablePropositions.html#2368" class="Function">claim₁</a> <a id="2424" href="UF.NotNotStablePropositions.html#2424" class="Bound">x</a> <a id="2426" href="UF.NotNotStablePropositions.html#2426" class="Bound">y</a> <a id="2428" class="Symbol">=</a> <a id="2430" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="2438" href="UF.NotNotStablePropositions.html#2216" class="Bound">fe</a> <a id="2441" class="Symbol">(</a><a id="2442" href="UF.NotNotStablePropositions.html#2278" class="Function">claim₀</a> <a id="2449" href="UF.NotNotStablePropositions.html#2424" class="Bound">x</a> <a id="2451" href="UF.NotNotStablePropositions.html#2426" class="Bound">y</a><a id="2452" class="Symbol">)</a>

  <a id="2457" href="UF.NotNotStablePropositions.html#2457" class="Function">g</a> <a id="2459" class="Symbol">:</a> <a id="2461" class="Symbol">(</a><a id="2462" href="UF.NotNotStablePropositions.html#2462" class="Bound">x</a> <a id="2464" href="UF.NotNotStablePropositions.html#2464" class="Bound">y</a> <a id="2466" class="Symbol">:</a> <a id="2468" href="UF.NotNotStablePropositions.html#2220" class="Bound">X</a><a id="2469" class="Symbol">)</a> <a id="2471" class="Symbol">→</a> <a id="2473" href="UF.NotNotStablePropositions.html#2244" class="Function">f</a> <a id="2475" href="UF.NotNotStablePropositions.html#2462" class="Bound">x</a> <a id="2477" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2479" href="UF.NotNotStablePropositions.html#2244" class="Function">f</a> <a id="2481" href="UF.NotNotStablePropositions.html#2464" class="Bound">y</a>
  <a id="2485" href="UF.NotNotStablePropositions.html#2457" class="Function">g</a> <a id="2487" href="UF.NotNotStablePropositions.html#2487" class="Bound">x</a> <a id="2489" href="UF.NotNotStablePropositions.html#2489" class="Bound">y</a> <a id="2491" class="Symbol">=</a> <a id="2493" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2496" href="UF.NotNotStablePropositions.html#2223" class="Bound">s</a> <a id="2498" class="Symbol">(</a><a id="2499" href="UF.NotNotStablePropositions.html#2368" class="Function">claim₁</a> <a id="2506" href="UF.NotNotStablePropositions.html#2487" class="Bound">x</a> <a id="2508" href="UF.NotNotStablePropositions.html#2489" class="Bound">y</a><a id="2509" class="Symbol">)</a>

<a id="¬¬-separated-types-are-Id-collapsible"></a><a id="2512" href="UF.NotNotStablePropositions.html#2512" class="Function">¬¬-separated-types-are-Id-collapsible</a> <a id="2550" class="Symbol">:</a> <a id="2552" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2559" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2561" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="2564" class="Symbol">→</a> <a id="2566" class="Symbol">{</a><a id="2567" href="UF.NotNotStablePropositions.html#2567" class="Bound">X</a> <a id="2569" class="Symbol">:</a> <a id="2571" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2573" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2575" class="Symbol">}</a>
                                      <a id="2615" class="Symbol">→</a> <a id="2617" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="2633" href="UF.NotNotStablePropositions.html#2567" class="Bound">X</a>
                                      <a id="2673" class="Symbol">→</a> <a id="2675" href="UF.Hedberg.html#1178" class="Function">Id-collapsible</a> <a id="2690" href="UF.NotNotStablePropositions.html#2567" class="Bound">X</a>
<a id="2692" href="UF.NotNotStablePropositions.html#2512" class="Function">¬¬-separated-types-are-Id-collapsible</a> <a id="2730" href="UF.NotNotStablePropositions.html#2730" class="Bound">fe</a> <a id="2733" href="UF.NotNotStablePropositions.html#2733" class="Bound">s</a> <a id="2735" class="Symbol">=</a> <a id="2737" href="UF.NotNotStablePropositions.html#2059" class="Function">¬¬-stable-types-are-collapsible</a>
                                              <a id="2815" href="UF.NotNotStablePropositions.html#2730" class="Bound">fe</a> <a id="2818" class="Symbol">(</a><a id="2819" href="UF.NotNotStablePropositions.html#2733" class="Bound">s</a> <a id="2821" class="Symbol">_</a> <a id="2823" class="Symbol">_)</a>

<a id="¬¬-separated-types-are-sets"></a><a id="2827" href="UF.NotNotStablePropositions.html#2827" class="Function">¬¬-separated-types-are-sets</a> <a id="2855" class="Symbol">:</a> <a id="2857" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2864" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2866" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="2869" class="Symbol">→</a> <a id="2871" class="Symbol">{</a><a id="2872" href="UF.NotNotStablePropositions.html#2872" class="Bound">X</a> <a id="2874" class="Symbol">:</a> <a id="2876" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2878" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2880" class="Symbol">}</a>
                            <a id="2910" class="Symbol">→</a> <a id="2912" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="2928" href="UF.NotNotStablePropositions.html#2872" class="Bound">X</a>
                            <a id="2958" class="Symbol">→</a> <a id="2960" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2967" href="UF.NotNotStablePropositions.html#2872" class="Bound">X</a>
<a id="2969" href="UF.NotNotStablePropositions.html#2827" class="Function">¬¬-separated-types-are-sets</a> <a id="2997" href="UF.NotNotStablePropositions.html#2997" class="Bound">fe</a> <a id="3000" href="UF.NotNotStablePropositions.html#3000" class="Bound">s</a> <a id="3002" class="Symbol">=</a> <a id="3004" href="UF.Hedberg.html#2372" class="Function">Id-collapsibles-are-sets</a>
                                    <a id="3065" class="Symbol">(</a><a id="3066" href="UF.NotNotStablePropositions.html#2512" class="Function">¬¬-separated-types-are-Id-collapsible</a> <a id="3104" href="UF.NotNotStablePropositions.html#2997" class="Bound">fe</a> <a id="3107" href="UF.NotNotStablePropositions.html#3000" class="Bound">s</a><a id="3108" class="Symbol">)</a>

<a id="being-¬¬-separated-is-prop"></a><a id="3111" href="UF.NotNotStablePropositions.html#3111" class="Function">being-¬¬-separated-is-prop</a> <a id="3138" class="Symbol">:</a> <a id="3140" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3147" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3149" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                           <a id="3178" class="Symbol">→</a> <a id="3180" class="Symbol">{</a><a id="3181" href="UF.NotNotStablePropositions.html#3181" class="Bound">X</a> <a id="3183" class="Symbol">:</a> <a id="3185" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3187" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3189" class="Symbol">}</a>
                           <a id="3218" class="Symbol">→</a> <a id="3220" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3228" class="Symbol">(</a><a id="3229" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="3245" href="UF.NotNotStablePropositions.html#3181" class="Bound">X</a><a id="3246" class="Symbol">)</a>
<a id="3248" href="UF.NotNotStablePropositions.html#3111" class="Function">being-¬¬-separated-is-prop</a> <a id="3275" class="Symbol">{</a><a id="3276" href="UF.NotNotStablePropositions.html#3276" class="Bound">𝓤</a><a id="3277" class="Symbol">}</a> <a id="3279" href="UF.NotNotStablePropositions.html#3279" class="Bound">fe</a> <a id="3282" class="Symbol">{</a><a id="3283" href="UF.NotNotStablePropositions.html#3283" class="Bound">X</a><a id="3284" class="Symbol">}</a> <a id="3286" class="Symbol">=</a> <a id="3288" href="UF.Subsingletons.html#2431" class="Function">prop-criterion</a> <a id="3303" href="UF.NotNotStablePropositions.html#3314" class="Function">f</a>
 <a id="3306" class="Keyword">where</a>
  <a id="3314" href="UF.NotNotStablePropositions.html#3314" class="Function">f</a> <a id="3316" class="Symbol">:</a> <a id="3318" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="3334" href="UF.NotNotStablePropositions.html#3283" class="Bound">X</a> <a id="3336" class="Symbol">→</a> <a id="3338" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3346" class="Symbol">(</a><a id="3347" href="UF.DiscreteAndSeparated.html#6851" class="Function">is-¬¬-separated</a> <a id="3363" href="UF.NotNotStablePropositions.html#3283" class="Bound">X</a><a id="3364" class="Symbol">)</a>
  <a id="3368" href="UF.NotNotStablePropositions.html#3314" class="Function">f</a> <a id="3370" href="UF.NotNotStablePropositions.html#3370" class="Bound">s</a> <a id="3372" class="Symbol">=</a> <a id="3374" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="3384" href="UF.NotNotStablePropositions.html#3279" class="Bound">fe</a> <a id="3387" class="Symbol">(λ</a> <a id="3390" href="UF.NotNotStablePropositions.html#3390" class="Bound">_</a> <a id="3392" class="Symbol">→</a>
        <a id="3402" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="3412" href="UF.NotNotStablePropositions.html#3279" class="Bound">fe</a> <a id="3415" class="Symbol">(λ</a> <a id="3418" href="UF.NotNotStablePropositions.html#3418" class="Bound">_</a> <a id="3420" class="Symbol">→</a>
        <a id="3430" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="3440" href="UF.NotNotStablePropositions.html#3279" class="Bound">fe</a> <a id="3443" class="Symbol">(λ</a> <a id="3446" href="UF.NotNotStablePropositions.html#3446" class="Bound">_</a> <a id="3448" class="Symbol">→</a> <a id="3450" href="UF.NotNotStablePropositions.html#2827" class="Function">¬¬-separated-types-are-sets</a>
                             <a id="3507" class="Symbol">(</a><a id="3508" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="3521" href="UF.NotNotStablePropositions.html#3276" class="Bound">𝓤</a> <a id="3523" href="UF.NotNotStablePropositions.html#3276" class="Bound">𝓤</a> <a id="3525" href="UF.NotNotStablePropositions.html#3279" class="Bound">fe</a><a id="3527" class="Symbol">)</a> <a id="3529" href="UF.NotNotStablePropositions.html#3370" class="Bound">s</a><a id="3530" class="Symbol">)))</a>

<a id="to-Ω¬¬-＝"></a><a id="3535" href="UF.NotNotStablePropositions.html#3535" class="Function">to-Ω¬¬-＝</a> <a id="3544" class="Symbol">:</a> <a id="3546" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3553" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3555" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
          <a id="3567" class="Symbol">→</a> <a id="3569" class="Symbol">{</a><a id="3570" href="UF.NotNotStablePropositions.html#3570" class="Bound">p</a> <a id="3572" href="UF.NotNotStablePropositions.html#3572" class="Bound">q</a> <a id="3574" class="Symbol">:</a> <a id="3576" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3578" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3579" class="Symbol">}</a>
            <a id="3593" class="Symbol">{</a><a id="3594" href="UF.NotNotStablePropositions.html#3594" class="Bound">i</a> <a id="3596" class="Symbol">:</a> <a id="3598" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="3608" class="Symbol">(</a><a id="3609" href="UF.NotNotStablePropositions.html#3570" class="Bound">p</a> <a id="3611" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3616" class="Symbol">)}</a> <a id="3619" class="Symbol">{</a><a id="3620" href="UF.NotNotStablePropositions.html#3620" class="Bound">j</a> <a id="3622" class="Symbol">:</a> <a id="3624" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="3634" class="Symbol">(</a><a id="3635" href="UF.NotNotStablePropositions.html#3572" class="Bound">q</a> <a id="3637" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3642" class="Symbol">)}</a>
          <a id="3655" class="Symbol">→</a> <a id="3657" href="UF.NotNotStablePropositions.html#3570" class="Bound">p</a> <a id="3659" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3661" href="UF.NotNotStablePropositions.html#3572" class="Bound">q</a>
          <a id="3673" class="Symbol">→</a> <a id="3675" class="Symbol">(</a><a id="3676" href="UF.NotNotStablePropositions.html#3570" class="Bound">p</a> <a id="3678" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3680" href="UF.NotNotStablePropositions.html#3594" class="Bound">i</a><a id="3681" class="Symbol">)</a> <a id="3683" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="3686" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="3690" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3692" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="3694" class="Symbol">(</a><a id="3695" href="UF.NotNotStablePropositions.html#3572" class="Bound">q</a> <a id="3697" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3699" href="UF.NotNotStablePropositions.html#3620" class="Bound">j</a><a id="3700" class="Symbol">)</a>
<a id="3702" href="UF.NotNotStablePropositions.html#3535" class="Function">to-Ω¬¬-＝</a> <a id="3711" href="UF.NotNotStablePropositions.html#3711" class="Bound">fe</a> <a id="3714" class="Symbol">=</a> <a id="3716" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="3729" class="Symbol">λ</a> <a id="3731" href="UF.NotNotStablePropositions.html#3731" class="Bound">p</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="UF.NotNotStablePropositions.html#921" class="Function">being-¬¬-stable-is-prop</a> <a id="3759" href="UF.NotNotStablePropositions.html#3711" class="Bound">fe</a> <a id="3762" class="Symbol">(</a><a id="3763" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="3777" href="UF.NotNotStablePropositions.html#3731" class="Bound">p</a><a id="3778" class="Symbol">)</a>

<a id="Ω¬¬-to-Ω"></a><a id="3781" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="3790" class="Symbol">:</a> <a id="3792" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="3796" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3798" class="Symbol">→</a> <a id="3800" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3802" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="3804" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="3813" class="Symbol">=</a> <a id="3815" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="_holds&#39;"></a><a id="3820" href="UF.NotNotStablePropositions.html#3820" class="Function Operator">_holds&#39;</a> <a id="3828" class="Symbol">:</a> <a id="3830" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="3834" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3836" class="Symbol">→</a> <a id="3838" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3840" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3842" href="UF.NotNotStablePropositions.html#3820" class="Function Operator">_holds&#39;</a> <a id="3850" href="UF.NotNotStablePropositions.html#3850" class="Bound">𝕡</a> <a id="3852" class="Symbol">=</a> <a id="3854" class="Symbol">(</a><a id="3855" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="3864" href="UF.NotNotStablePropositions.html#3850" class="Bound">𝕡</a><a id="3865" class="Symbol">)</a> <a id="3867" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>

<a id="holds&#39;-is-prop"></a><a id="3874" href="UF.NotNotStablePropositions.html#3874" class="Function">holds&#39;-is-prop</a> <a id="3889" class="Symbol">:</a> <a id="3891" class="Symbol">(</a><a id="3892" href="UF.NotNotStablePropositions.html#3892" class="Bound">𝕡</a> <a id="3894" class="Symbol">:</a> <a id="3896" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="3900" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3901" class="Symbol">)</a> <a id="3903" class="Symbol">→</a> <a id="3905" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3913" class="Symbol">(</a><a id="3914" href="UF.NotNotStablePropositions.html#3892" class="Bound">𝕡</a> <a id="3916" href="UF.NotNotStablePropositions.html#3820" class="Function Operator">holds&#39;</a><a id="3922" class="Symbol">)</a>
<a id="3924" href="UF.NotNotStablePropositions.html#3874" class="Function">holds&#39;-is-prop</a> <a id="3939" href="UF.NotNotStablePropositions.html#3939" class="Bound">𝕡</a> <a id="3941" class="Symbol">=</a> <a id="3943" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="3957" class="Symbol">(</a><a id="3958" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="3967" href="UF.NotNotStablePropositions.html#3939" class="Bound">𝕡</a><a id="3968" class="Symbol">)</a>

<a id="holds&#39;-is-¬¬-stable"></a><a id="3971" href="UF.NotNotStablePropositions.html#3971" class="Function">holds&#39;-is-¬¬-stable</a> <a id="3991" class="Symbol">:</a> <a id="3993" class="Symbol">(</a><a id="3994" href="UF.NotNotStablePropositions.html#3994" class="Bound">𝕡</a> <a id="3996" class="Symbol">:</a> <a id="3998" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="4002" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4003" class="Symbol">)</a> <a id="4005" class="Symbol">→</a> <a id="4007" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="4017" class="Symbol">(</a><a id="4018" href="UF.NotNotStablePropositions.html#3994" class="Bound">𝕡</a> <a id="4020" href="UF.NotNotStablePropositions.html#3820" class="Function Operator">holds&#39;</a><a id="4026" class="Symbol">)</a>
<a id="4028" href="UF.NotNotStablePropositions.html#3971" class="Function">holds&#39;-is-¬¬-stable</a> <a id="4048" class="Symbol">=</a> <a id="4050" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="from-Ω¬¬-＝"></a><a id="4055" href="UF.NotNotStablePropositions.html#4055" class="Function">from-Ω¬¬-＝</a> <a id="4066" class="Symbol">:</a> <a id="4068" class="Symbol">{</a><a id="4069" href="UF.NotNotStablePropositions.html#4069" class="Bound">p</a> <a id="4071" href="UF.NotNotStablePropositions.html#4071" class="Bound">q</a> <a id="4073" class="Symbol">:</a> <a id="4075" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4077" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4078" class="Symbol">}</a>
              <a id="4094" class="Symbol">{</a><a id="4095" href="UF.NotNotStablePropositions.html#4095" class="Bound">i</a> <a id="4097" class="Symbol">:</a> <a id="4099" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="4109" class="Symbol">(</a><a id="4110" href="UF.NotNotStablePropositions.html#4069" class="Bound">p</a> <a id="4112" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="4117" class="Symbol">)}</a> <a id="4120" class="Symbol">{</a><a id="4121" href="UF.NotNotStablePropositions.html#4121" class="Bound">j</a> <a id="4123" class="Symbol">:</a> <a id="4125" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="4135" class="Symbol">(</a><a id="4136" href="UF.NotNotStablePropositions.html#4071" class="Bound">q</a> <a id="4138" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="4143" class="Symbol">)}</a>
           <a id="4157" class="Symbol">→</a> <a id="4159" class="Symbol">(</a><a id="4160" href="UF.NotNotStablePropositions.html#4069" class="Bound">p</a> <a id="4162" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4164" href="UF.NotNotStablePropositions.html#4095" class="Bound">i</a><a id="4165" class="Symbol">)</a> <a id="4167" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="4170" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="4174" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4176" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="4178" class="Symbol">(</a><a id="4179" href="UF.NotNotStablePropositions.html#4071" class="Bound">q</a> <a id="4181" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4183" href="UF.NotNotStablePropositions.html#4121" class="Bound">j</a><a id="4184" class="Symbol">)</a>
           <a id="4197" class="Symbol">→</a> <a id="4199" href="UF.NotNotStablePropositions.html#4069" class="Bound">p</a> <a id="4201" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4203" href="UF.NotNotStablePropositions.html#4071" class="Bound">q</a>
<a id="4205" href="UF.NotNotStablePropositions.html#4055" class="Function">from-Ω¬¬-＝</a> <a id="4216" class="Symbol">=</a> <a id="4218" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4221" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a>

<a id="to-Ω¬¬-＝&#39;"></a><a id="4231" href="UF.NotNotStablePropositions.html#4231" class="Function">to-Ω¬¬-＝&#39;</a> <a id="4241" class="Symbol">:</a> <a id="4243" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4252" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
           <a id="4265" class="Symbol">→</a> <a id="4267" class="Symbol">{</a><a id="4268" href="UF.NotNotStablePropositions.html#4268" class="Bound">P</a> <a id="4270" href="UF.NotNotStablePropositions.html#4270" class="Bound">Q</a> <a id="4272" class="Symbol">:</a> <a id="4274" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4276" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4278" class="Symbol">}</a>
             <a id="4293" class="Symbol">{</a><a id="4294" href="UF.NotNotStablePropositions.html#4294" class="Bound">i</a> <a id="4296" class="Symbol">:</a> <a id="4298" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4306" href="UF.NotNotStablePropositions.html#4268" class="Bound">P</a><a id="4307" class="Symbol">}</a> <a id="4309" class="Symbol">{</a><a id="4310" href="UF.NotNotStablePropositions.html#4310" class="Bound">j</a> <a id="4312" class="Symbol">:</a> <a id="4314" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4322" href="UF.NotNotStablePropositions.html#4270" class="Bound">Q</a><a id="4323" class="Symbol">}</a>
             <a id="4338" class="Symbol">{</a><a id="4339" href="UF.NotNotStablePropositions.html#4339" class="Bound">s</a> <a id="4341" class="Symbol">:</a> <a id="4343" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="4353" href="UF.NotNotStablePropositions.html#4268" class="Bound">P</a><a id="4354" class="Symbol">}</a> <a id="4356" class="Symbol">{</a><a id="4357" href="UF.NotNotStablePropositions.html#4357" class="Bound">t</a> <a id="4359" class="Symbol">:</a> <a id="4361" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="4371" href="UF.NotNotStablePropositions.html#4270" class="Bound">Q</a><a id="4372" class="Symbol">}</a>
           <a id="4385" class="Symbol">→</a> <a id="4387" href="UF.NotNotStablePropositions.html#4268" class="Bound">P</a> <a id="4389" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4391" href="UF.NotNotStablePropositions.html#4270" class="Bound">Q</a>
           <a id="4404" class="Symbol">→</a> <a id="4406" class="Symbol">((</a><a id="4408" href="UF.NotNotStablePropositions.html#4268" class="Bound">P</a> <a id="4410" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4412" href="UF.NotNotStablePropositions.html#4294" class="Bound">i</a><a id="4413" class="Symbol">)</a> <a id="4415" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4417" href="UF.NotNotStablePropositions.html#4339" class="Bound">s</a><a id="4418" class="Symbol">)</a> <a id="4420" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="4423" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="4427" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4429" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="4431" class="Symbol">((</a><a id="4433" href="UF.NotNotStablePropositions.html#4270" class="Bound">Q</a> <a id="4435" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4437" href="UF.NotNotStablePropositions.html#4310" class="Bound">j</a><a id="4438" class="Symbol">)</a> <a id="4440" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4442" href="UF.NotNotStablePropositions.html#4357" class="Bound">t</a><a id="4443" class="Symbol">)</a>
<a id="4445" href="UF.NotNotStablePropositions.html#4231" class="Function">to-Ω¬¬-＝&#39;</a> <a id="4455" href="UF.NotNotStablePropositions.html#4455" class="Bound">fe</a> <a id="4458" href="UF.NotNotStablePropositions.html#4458" class="Bound">e</a> <a id="4460" class="Symbol">=</a> <a id="4462" href="UF.NotNotStablePropositions.html#3535" class="Function">to-Ω¬¬-＝</a> <a id="4471" href="UF.NotNotStablePropositions.html#4455" class="Bound">fe</a> <a id="4474" class="Symbol">(</a><a id="4475" href="UF.SubtypeClassifier.html#714" class="Function">to-Ω-＝</a> <a id="4482" href="UF.NotNotStablePropositions.html#4455" class="Bound">fe</a> <a id="4485" href="UF.NotNotStablePropositions.html#4458" class="Bound">e</a><a id="4486" class="Symbol">)</a>

<a id="from-Ω¬¬-＝&#39;"></a><a id="4489" href="UF.NotNotStablePropositions.html#4489" class="Function">from-Ω¬¬-＝&#39;</a> <a id="4501" class="Symbol">:</a> <a id="4503" class="Symbol">{</a><a id="4504" href="UF.NotNotStablePropositions.html#4504" class="Bound">P</a> <a id="4506" href="UF.NotNotStablePropositions.html#4506" class="Bound">Q</a> <a id="4508" class="Symbol">:</a> <a id="4510" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4512" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4514" class="Symbol">}</a>
               <a id="4531" class="Symbol">{</a><a id="4532" href="UF.NotNotStablePropositions.html#4532" class="Bound">i</a> <a id="4534" class="Symbol">:</a> <a id="4536" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4544" href="UF.NotNotStablePropositions.html#4504" class="Bound">P</a><a id="4545" class="Symbol">}</a> <a id="4547" class="Symbol">{</a><a id="4548" href="UF.NotNotStablePropositions.html#4548" class="Bound">j</a> <a id="4550" class="Symbol">:</a> <a id="4552" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4560" href="UF.NotNotStablePropositions.html#4506" class="Bound">Q</a><a id="4561" class="Symbol">}</a>
               <a id="4578" class="Symbol">{</a><a id="4579" href="UF.NotNotStablePropositions.html#4579" class="Bound">s</a> <a id="4581" class="Symbol">:</a> <a id="4583" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="4593" href="UF.NotNotStablePropositions.html#4504" class="Bound">P</a><a id="4594" class="Symbol">}</a> <a id="4596" class="Symbol">{</a><a id="4597" href="UF.NotNotStablePropositions.html#4597" class="Bound">t</a> <a id="4599" class="Symbol">:</a> <a id="4601" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="4611" href="UF.NotNotStablePropositions.html#4506" class="Bound">Q</a><a id="4612" class="Symbol">}</a>
             <a id="4627" class="Symbol">→</a> <a id="4629" class="Symbol">((</a><a id="4631" href="UF.NotNotStablePropositions.html#4504" class="Bound">P</a> <a id="4633" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4635" href="UF.NotNotStablePropositions.html#4532" class="Bound">i</a><a id="4636" class="Symbol">)</a> <a id="4638" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4640" href="UF.NotNotStablePropositions.html#4579" class="Bound">s</a><a id="4641" class="Symbol">)</a> <a id="4643" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="4646" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="4650" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4652" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="4654" class="Symbol">((</a><a id="4656" href="UF.NotNotStablePropositions.html#4506" class="Bound">Q</a> <a id="4658" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4660" href="UF.NotNotStablePropositions.html#4548" class="Bound">j</a><a id="4661" class="Symbol">)</a> <a id="4663" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4665" href="UF.NotNotStablePropositions.html#4597" class="Bound">t</a><a id="4666" class="Symbol">)</a>
             <a id="4681" class="Symbol">→</a> <a id="4683" href="UF.NotNotStablePropositions.html#4504" class="Bound">P</a> <a id="4685" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4687" href="UF.NotNotStablePropositions.html#4506" class="Bound">Q</a>
<a id="4689" href="UF.NotNotStablePropositions.html#4489" class="Function">from-Ω¬¬-＝&#39;</a> <a id="4701" href="UF.NotNotStablePropositions.html#4701" class="Bound">e</a> <a id="4703" class="Symbol">=</a> <a id="4705" href="UF.SubtypeClassifier.html#906" class="Function">from-Ω-＝</a> <a id="4714" class="Symbol">(</a><a id="4715" href="UF.NotNotStablePropositions.html#4055" class="Function">from-Ω¬¬-＝</a> <a id="4726" href="UF.NotNotStablePropositions.html#4701" class="Bound">e</a><a id="4727" class="Symbol">)</a>

<a id="Ω¬¬-is-set"></a><a id="4730" href="UF.NotNotStablePropositions.html#4730" class="Function">Ω¬¬-is-set</a> <a id="4741" class="Symbol">:</a> <a id="4743" href="UF.FunExt.html#996" class="Function">FunExt</a>
           <a id="4761" class="Symbol">→</a> <a id="4763" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
           <a id="4782" class="Symbol">→</a> <a id="4784" href="UF.Sets.html#709" class="Function">is-set</a> <a id="4791" class="Symbol">(</a><a id="4792" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="4796" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4797" class="Symbol">)</a>
<a id="4799" href="UF.NotNotStablePropositions.html#4730" class="Function">Ω¬¬-is-set</a> <a id="4810" class="Symbol">{</a><a id="4811" href="UF.NotNotStablePropositions.html#4811" class="Bound">𝓤</a><a id="4812" class="Symbol">}</a> <a id="4814" href="UF.NotNotStablePropositions.html#4814" class="Bound">fe</a> <a id="4817" href="UF.NotNotStablePropositions.html#4817" class="Bound">pe</a> <a id="4820" class="Symbol">=</a> <a id="4822" href="UF.NotNotStablePropositions.html#2827" class="Function">¬¬-separated-types-are-sets</a>
                        <a id="4874" class="Symbol">(</a><a id="4875" href="UF.NotNotStablePropositions.html#4814" class="Bound">fe</a> <a id="4878" class="Symbol">(</a><a id="4879" href="UF.NotNotStablePropositions.html#4811" class="Bound">𝓤</a> <a id="4881" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="4882" class="Symbol">)</a> <a id="4884" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="4886" class="Symbol">)</a>
                        <a id="4912" class="Symbol">(</a><a id="4913" href="UF.NotNotStablePropositions.html#1255" class="Function">Ω¬¬-is-¬¬-separated</a> <a id="4933" class="Symbol">(</a><a id="4934" href="UF.NotNotStablePropositions.html#4814" class="Bound">fe</a> <a id="4937" href="UF.NotNotStablePropositions.html#4811" class="Bound">𝓤</a> <a id="4939" href="UF.NotNotStablePropositions.html#4811" class="Bound">𝓤</a><a id="4940" class="Symbol">)</a> <a id="4942" class="Symbol">(</a><a id="4943" href="UF.NotNotStablePropositions.html#4817" class="Bound">pe</a> <a id="4946" href="UF.NotNotStablePropositions.html#4811" class="Bound">𝓤</a><a id="4947" class="Symbol">))</a>

<a id="Ω¬¬-to-Ω-is-embedding"></a><a id="4951" href="UF.NotNotStablePropositions.html#4951" class="Function">Ω¬¬-to-Ω-is-embedding</a> <a id="4973" class="Symbol">:</a> <a id="4975" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4982" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4984" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4986" class="Symbol">→</a> <a id="4988" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="5001" class="Symbol">(</a><a id="5002" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="5011" class="Symbol">{</a><a id="5012" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5013" class="Symbol">})</a>
<a id="5016" href="UF.NotNotStablePropositions.html#4951" class="Function">Ω¬¬-to-Ω-is-embedding</a> <a id="5038" href="UF.NotNotStablePropositions.html#5038" class="Bound">fe</a> <a id="5041" class="Symbol">=</a> <a id="5043" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a>
                            <a id="5088" class="Symbol">(λ</a> <a id="5091" href="UF.NotNotStablePropositions.html#5091" class="Bound">p</a> <a id="5093" class="Symbol">→</a> <a id="5095" href="UF.NotNotStablePropositions.html#921" class="Function">being-¬¬-stable-is-prop</a> <a id="5119" href="UF.NotNotStablePropositions.html#5038" class="Bound">fe</a> <a id="5122" class="Symbol">(</a><a id="5123" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="5137" href="UF.NotNotStablePropositions.html#5091" class="Bound">p</a><a id="5138" class="Symbol">))</a>

<a id="Ω-to-Ω¬¬"></a><a id="5142" href="UF.NotNotStablePropositions.html#5142" class="Function">Ω-to-Ω¬¬</a> <a id="5151" class="Symbol">:</a> <a id="5153" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5160" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5162" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="5165" class="Symbol">→</a> <a id="5167" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="5169" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5171" class="Symbol">→</a> <a id="5173" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="5177" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="5179" href="UF.NotNotStablePropositions.html#5142" class="Function">Ω-to-Ω¬¬</a> <a id="5188" href="UF.NotNotStablePropositions.html#5188" class="Bound">fe</a> <a id="5191" href="UF.NotNotStablePropositions.html#5191" class="Bound">p</a> <a id="5193" class="Symbol">=</a> <a id="5195" class="Symbol">((</a><a id="5197" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="5200" class="Symbol">(</a><a id="5201" href="UF.NotNotStablePropositions.html#5191" class="Bound">p</a> <a id="5203" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="5208" class="Symbol">))</a> <a id="5211" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5213" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="5233" href="UF.NotNotStablePropositions.html#5188" class="Bound">fe</a><a id="5235" class="Symbol">)</a> <a id="5237" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5239" href="MLTT.Negation.html#3019" class="Function">¬-is-¬¬-stable</a>

<a id="Ω¬¬-retract-equation"></a><a id="5255" href="UF.NotNotStablePropositions.html#5255" class="Function">Ω¬¬-retract-equation</a> <a id="5276" class="Symbol">:</a> <a id="5278" class="Symbol">(</a><a id="5279" href="UF.NotNotStablePropositions.html#5279" class="Bound">fe</a> <a id="5282" class="Symbol">:</a> <a id="5284" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5291" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5293" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5294" class="Symbol">)</a>
                       <a id="5319" class="Symbol">(</a><a id="5320" href="UF.NotNotStablePropositions.html#5320" class="Bound">fe₀</a> <a id="5324" class="Symbol">:</a> <a id="5326" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5333" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5335" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="5337" class="Symbol">)</a>
                       <a id="5362" class="Symbol">(</a><a id="5363" href="UF.NotNotStablePropositions.html#5363" class="Bound">pe</a> <a id="5366" class="Symbol">:</a> <a id="5368" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="5376" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5377" class="Symbol">)</a>
                     <a id="5400" class="Symbol">→</a> <a id="5402" href="UF.NotNotStablePropositions.html#5142" class="Function">Ω-to-Ω¬¬</a> <a id="5411" href="UF.NotNotStablePropositions.html#5320" class="Bound">fe₀</a> <a id="5415" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5417" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="5426" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5428" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="5431" href="UF.NotNotStablePropositions.html#5255" class="Function">Ω¬¬-retract-equation</a> <a id="5452" href="UF.NotNotStablePropositions.html#5452" class="Bound">fe</a> <a id="5455" href="UF.NotNotStablePropositions.html#5455" class="Bound">fe₀</a> <a id="5459" href="UF.NotNotStablePropositions.html#5459" class="Bound">pe</a> <a id="5462" href="UF.NotNotStablePropositions.html#5462" class="Bound">𝕡</a> <a id="5464" class="Symbol">=</a> <a id="5466" href="UF.NotNotStablePropositions.html#4231" class="Function">to-Ω¬¬-＝&#39;</a> <a id="5476" href="UF.NotNotStablePropositions.html#5452" class="Bound">fe</a>
                                    <a id="5515" class="Symbol">(</a><a id="5516" href="UF.NotNotStablePropositions.html#5459" class="Bound">pe</a> <a id="5519" class="Symbol">(</a><a id="5520" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="5540" href="UF.NotNotStablePropositions.html#5455" class="Bound">fe₀</a><a id="5543" class="Symbol">)</a>
                                        <a id="5585" class="Symbol">(</a><a id="5586" href="UF.NotNotStablePropositions.html#3874" class="Function">holds&#39;-is-prop</a> <a id="5601" href="UF.NotNotStablePropositions.html#5462" class="Bound">𝕡</a><a id="5602" class="Symbol">)</a>
                                        <a id="5644" class="Symbol">(</a><a id="5645" href="UF.NotNotStablePropositions.html#3971" class="Function">holds&#39;-is-¬¬-stable</a> <a id="5665" href="UF.NotNotStablePropositions.html#5462" class="Bound">𝕡</a><a id="5666" class="Symbol">)</a>
                                        <a id="5708" href="MLTT.Negation.html#1646" class="Function">¬¬-intro</a><a id="5716" class="Symbol">)</a>

<a id="Ω¬¬-is-retract-of-Ω"></a><a id="5719" href="UF.NotNotStablePropositions.html#5719" class="Function">Ω¬¬-is-retract-of-Ω</a> <a id="5739" class="Symbol">:</a> <a id="5741" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5748" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5750" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                    <a id="5772" class="Symbol">→</a> <a id="5774" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="5782" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                    <a id="5804" class="Symbol">→</a> <a id="5806" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="5814" class="Symbol">(</a><a id="5815" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="5819" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5820" class="Symbol">)</a> <a id="5822" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="5825" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="5827" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="5829" href="UF.NotNotStablePropositions.html#5719" class="Function">Ω¬¬-is-retract-of-Ω</a> <a id="5849" class="Symbol">{</a><a id="5850" href="UF.NotNotStablePropositions.html#5850" class="Bound">𝓤</a><a id="5851" class="Symbol">}</a> <a id="5853" href="UF.NotNotStablePropositions.html#5853" class="Bound">fe</a> <a id="5856" href="UF.NotNotStablePropositions.html#5856" class="Bound">pe</a> <a id="5859" class="Symbol">=</a> <a id="5861" href="UF.NotNotStablePropositions.html#5142" class="Function">Ω-to-Ω¬¬</a> <a id="5870" class="Symbol">(</a><a id="5871" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="5884" href="UF.NotNotStablePropositions.html#5850" class="Bound">𝓤</a> <a id="5886" href="UF.NotNotStablePropositions.html#5850" class="Bound">𝓤</a> <a id="5888" href="UF.NotNotStablePropositions.html#5853" class="Bound">fe</a><a id="5890" class="Symbol">)</a> <a id="5892" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                <a id="5926" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="5935" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                <a id="5969" href="UF.NotNotStablePropositions.html#5255" class="Function">Ω¬¬-retract-equation</a> <a id="5990" href="UF.NotNotStablePropositions.html#5853" class="Bound">fe</a> <a id="5993" class="Symbol">(</a><a id="5994" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="6007" href="UF.NotNotStablePropositions.html#5850" class="Bound">𝓤</a> <a id="6009" href="UF.NotNotStablePropositions.html#5850" class="Bound">𝓤</a> <a id="6011" href="UF.NotNotStablePropositions.html#5853" class="Bound">fe</a><a id="6013" class="Symbol">)</a> <a id="6015" href="UF.NotNotStablePropositions.html#5856" class="Bound">pe</a>

<a id="𝟘-is-¬¬-stable"></a><a id="6019" href="UF.NotNotStablePropositions.html#6019" class="Function">𝟘-is-¬¬-stable</a> <a id="6034" class="Symbol">:</a> <a id="6036" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="6039" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="6041" class="Symbol">{</a><a id="6042" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6043" class="Symbol">}</a> <a id="6045" class="Symbol">→</a> <a id="6047" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="6049" class="Symbol">{</a><a id="6050" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6051" class="Symbol">}</a>
<a id="6053" href="UF.NotNotStablePropositions.html#6019" class="Function">𝟘-is-¬¬-stable</a> <a id="6068" href="UF.NotNotStablePropositions.html#6068" class="Bound">ϕ</a> <a id="6070" class="Symbol">=</a> <a id="6072" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6079" class="Symbol">(</a><a id="6080" href="UF.NotNotStablePropositions.html#6068" class="Bound">ϕ</a> <a id="6082" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="6088" class="Symbol">)</a>

<a id="𝟙-is-¬¬-stable"></a><a id="6091" href="UF.NotNotStablePropositions.html#6091" class="Function">𝟙-is-¬¬-stable</a> <a id="6106" class="Symbol">:</a> <a id="6108" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="6111" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="6113" class="Symbol">{</a><a id="6114" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6115" class="Symbol">}</a> <a id="6117" class="Symbol">→</a> <a id="6119" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="6121" class="Symbol">{</a><a id="6122" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6123" class="Symbol">}</a>
<a id="6125" href="UF.NotNotStablePropositions.html#6091" class="Function">𝟙-is-¬¬-stable</a> <a id="6140" class="Symbol">_</a> <a id="6142" class="Symbol">=</a> <a id="6144" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="⊥Ω¬¬"></a><a id="6147" href="UF.NotNotStablePropositions.html#6147" class="Function">⊥Ω¬¬</a> <a id="⊤Ω¬¬"></a><a id="6152" href="UF.NotNotStablePropositions.html#6152" class="Function">⊤Ω¬¬</a> <a id="6157" class="Symbol">:</a> <a id="6159" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="6163" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="6165" href="UF.NotNotStablePropositions.html#6147" class="Function">⊥Ω¬¬</a> <a id="6170" class="Symbol">=</a> <a id="6172" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="6174" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6176" href="UF.NotNotStablePropositions.html#6019" class="Function">𝟘-is-¬¬-stable</a>
<a id="6191" href="UF.NotNotStablePropositions.html#6152" class="Function">⊤Ω¬¬</a> <a id="6196" class="Symbol">=</a> <a id="6198" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="6200" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6202" href="UF.NotNotStablePropositions.html#6091" class="Function">𝟙-is-¬¬-stable</a>

<a id="⊥Ω¬¬-is-not-⊤Ω¬¬"></a><a id="6218" href="UF.NotNotStablePropositions.html#6218" class="Function">⊥Ω¬¬-is-not-⊤Ω¬¬</a> <a id="6235" class="Symbol">:</a> <a id="6237" href="UF.NotNotStablePropositions.html#6147" class="Function">⊥Ω¬¬</a> <a id="6242" class="Symbol">{</a><a id="6243" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6244" class="Symbol">}</a> <a id="6246" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="6248" href="UF.NotNotStablePropositions.html#6152" class="Function">⊤Ω¬¬</a> <a id="6253" class="Symbol">{</a><a id="6254" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6255" class="Symbol">}</a>
<a id="6257" href="UF.NotNotStablePropositions.html#6218" class="Function">⊥Ω¬¬-is-not-⊤Ω¬¬</a> <a id="6274" href="UF.NotNotStablePropositions.html#6274" class="Bound">e</a> <a id="6276" class="Symbol">=</a> <a id="6278" href="UF.SubtypeClassifier.html#1891" class="Function">⊥-is-not-⊤</a> <a id="6289" class="Symbol">(</a><a id="6290" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6293" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="6302" href="UF.NotNotStablePropositions.html#6274" class="Bound">e</a><a id="6303" class="Symbol">)</a>

<a id="𝟚-to-Ω¬¬"></a><a id="6306" href="UF.NotNotStablePropositions.html#6306" class="Function">𝟚-to-Ω¬¬</a> <a id="6315" class="Symbol">:</a> <a id="6317" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="6319" class="Symbol">→</a> <a id="6321" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="6325" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="6327" href="UF.NotNotStablePropositions.html#6306" class="Function">𝟚-to-Ω¬¬</a> <a id="6336" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6338" class="Symbol">=</a> <a id="6340" href="UF.NotNotStablePropositions.html#6147" class="Function">⊥Ω¬¬</a>
<a id="6345" href="UF.NotNotStablePropositions.html#6306" class="Function">𝟚-to-Ω¬¬</a> <a id="6354" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6356" class="Symbol">=</a> <a id="6358" href="UF.NotNotStablePropositions.html#6152" class="Function">⊤Ω¬¬</a>

<a id="6364" class="Keyword">module</a> <a id="6371" href="UF.NotNotStablePropositions.html#6371" class="Module">_</a> <a id="6373" class="Symbol">(</a><a id="6374" href="UF.NotNotStablePropositions.html#6374" class="Bound">fe</a> <a id="6377" class="Symbol">:</a> <a id="6379" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="6385" class="Symbol">)</a> <a id="6387" class="Symbol">(</a><a id="6388" href="UF.NotNotStablePropositions.html#6388" class="Bound">pe</a> <a id="6391" class="Symbol">:</a> <a id="6393" href="UF.Subsingletons.html#7388" class="Function">PropExt</a><a id="6400" class="Symbol">)</a> <a id="6402" class="Keyword">where</a>

 <a id="6410" href="UF.NotNotStablePropositions.html#6410" class="Function">𝟚-to-Ω¬¬-is-embedding</a> <a id="6432" class="Symbol">:</a> <a id="6434" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="6447" class="Symbol">(</a><a id="6448" href="UF.NotNotStablePropositions.html#6306" class="Function">𝟚-to-Ω¬¬</a> <a id="6457" class="Symbol">{</a><a id="6458" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6459" class="Symbol">})</a>
 <a id="6463" href="UF.NotNotStablePropositions.html#6410" class="Function">𝟚-to-Ω¬¬-is-embedding</a> <a id="6485" class="Symbol">_</a> <a id="6487" class="Symbol">(</a><a id="6488" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6490" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6492" href="UF.NotNotStablePropositions.html#6492" class="Bound">p</a><a id="6493" class="Symbol">)</a> <a id="6495" class="Symbol">(</a><a id="6496" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6498" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6500" href="UF.NotNotStablePropositions.html#6500" class="Bound">q</a><a id="6501" class="Symbol">)</a> <a id="6503" class="Symbol">=</a> <a id="6505" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="6512" class="Symbol">(</a><a id="6513" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6518" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6520" href="UF.NotNotStablePropositions.html#4730" class="Function">Ω¬¬-is-set</a> <a id="6531" href="UF.NotNotStablePropositions.html#6374" class="Bound">fe</a> <a id="6534" href="UF.NotNotStablePropositions.html#6388" class="Bound">pe</a> <a id="6537" href="UF.NotNotStablePropositions.html#6492" class="Bound">p</a> <a id="6539" href="UF.NotNotStablePropositions.html#6500" class="Bound">q</a><a id="6540" class="Symbol">)</a>
 <a id="6543" href="UF.NotNotStablePropositions.html#6410" class="Function">𝟚-to-Ω¬¬-is-embedding</a> <a id="6565" class="Symbol">_</a> <a id="6567" class="Symbol">(</a><a id="6568" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6570" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6572" href="UF.NotNotStablePropositions.html#6572" class="Bound">p</a><a id="6573" class="Symbol">)</a> <a id="6575" class="Symbol">(</a><a id="6576" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6578" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6580" href="UF.NotNotStablePropositions.html#6580" class="Bound">q</a><a id="6581" class="Symbol">)</a> <a id="6583" class="Symbol">=</a>
  <a id="6587" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6594" class="Symbol">(</a><a id="6595" href="UF.SubtypeClassifier.html#1891" class="Function">⊥-is-not-⊤</a> <a id="6606" class="Symbol">(</a><a id="6607" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6610" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6614" href="UF.NotNotStablePropositions.html#6572" class="Bound">p</a> <a id="6616" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="6618" class="Symbol">(</a><a id="6619" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6622" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6626" href="UF.NotNotStablePropositions.html#6580" class="Bound">q</a><a id="6627" class="Symbol">)</a><a id="6628" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="6630" class="Symbol">))</a>
 <a id="6634" href="UF.NotNotStablePropositions.html#6410" class="Function">𝟚-to-Ω¬¬-is-embedding</a> <a id="6656" class="Symbol">_</a> <a id="6658" class="Symbol">(</a><a id="6659" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6661" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6663" href="UF.NotNotStablePropositions.html#6663" class="Bound">p</a><a id="6664" class="Symbol">)</a> <a id="6666" class="Symbol">(</a><a id="6667" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6669" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6671" href="UF.NotNotStablePropositions.html#6671" class="Bound">q</a><a id="6672" class="Symbol">)</a> <a id="6674" class="Symbol">=</a>
  <a id="6678" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6685" class="Symbol">(</a><a id="6686" href="UF.SubtypeClassifier.html#1891" class="Function">⊥-is-not-⊤</a> <a id="6697" class="Symbol">(</a><a id="6698" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6701" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6705" href="UF.NotNotStablePropositions.html#6671" class="Bound">q</a> <a id="6707" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="6709" class="Symbol">(</a><a id="6710" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6713" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6717" href="UF.NotNotStablePropositions.html#6663" class="Bound">p</a> <a id="6719" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="6721" class="Symbol">)))</a>
 <a id="6726" href="UF.NotNotStablePropositions.html#6410" class="Function">𝟚-to-Ω¬¬-is-embedding</a> <a id="6748" class="Symbol">_</a> <a id="6750" class="Symbol">(</a><a id="6751" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6753" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6755" href="UF.NotNotStablePropositions.html#6755" class="Bound">p</a><a id="6756" class="Symbol">)</a> <a id="6758" class="Symbol">(</a><a id="6759" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6761" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6763" href="UF.NotNotStablePropositions.html#6763" class="Bound">q</a><a id="6764" class="Symbol">)</a> <a id="6766" class="Symbol">=</a> <a id="6768" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="6775" class="Symbol">(</a><a id="6776" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6781" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6783" href="UF.NotNotStablePropositions.html#4730" class="Function">Ω¬¬-is-set</a> <a id="6794" href="UF.NotNotStablePropositions.html#6374" class="Bound">fe</a> <a id="6797" href="UF.NotNotStablePropositions.html#6388" class="Bound">pe</a> <a id="6800" href="UF.NotNotStablePropositions.html#6755" class="Bound">p</a> <a id="6802" href="UF.NotNotStablePropositions.html#6763" class="Bound">q</a><a id="6803" class="Symbol">)</a>

 <a id="6807" href="UF.NotNotStablePropositions.html#6807" class="Function">𝟚-to-Ω¬¬-fiber</a> <a id="6822" class="Symbol">:</a> <a id="6824" class="Symbol">(</a><a id="6825" href="UF.NotNotStablePropositions.html#6825" class="Symbol">(</a><a id="6826" href="UF.NotNotStablePropositions.html#6826" class="Bound">p</a> <a id="6828" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6830" href="UF.NotNotStablePropositions.html#6830" class="Bound">s</a><a id="6831" href="UF.NotNotStablePropositions.html#6825" class="Symbol">)</a> <a id="6833" class="Symbol">:</a> <a id="6835" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="6839" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6840" class="Symbol">)</a> <a id="6842" class="Symbol">→</a> <a id="6844" href="Notation.General.html#398" class="Function">fiber</a> <a id="6850" href="UF.NotNotStablePropositions.html#6306" class="Function">𝟚-to-Ω¬¬</a> <a id="6859" class="Symbol">(</a><a id="6860" href="UF.NotNotStablePropositions.html#6826" class="Bound">p</a> <a id="6862" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6864" href="UF.NotNotStablePropositions.html#6830" class="Bound">s</a><a id="6865" class="Symbol">)</a> <a id="6867" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6869" class="Symbol">(</a><a id="6870" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6872" class="Symbol">(</a><a id="6873" href="UF.NotNotStablePropositions.html#6826" class="Bound">p</a> <a id="6875" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="6880" class="Symbol">)</a> <a id="6882" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6884" href="UF.NotNotStablePropositions.html#6826" class="Bound">p</a> <a id="6886" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="6891" class="Symbol">)</a>
 <a id="6894" href="UF.NotNotStablePropositions.html#6807" class="Function">𝟚-to-Ω¬¬-fiber</a> <a id="6909" class="Symbol">{</a><a id="6910" href="UF.NotNotStablePropositions.html#6910" class="Bound">𝓤</a><a id="6911" class="Symbol">}</a> <a id="6913" href="UF.NotNotStablePropositions.html#6913" class="Bound">𝕡</a><a id="6914" class="Symbol">@(</a><a id="6916" href="UF.NotNotStablePropositions.html#6916" class="Bound">p</a> <a id="6918" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6920" href="UF.NotNotStablePropositions.html#6920" class="Bound">s</a><a id="6921" class="Symbol">)</a> <a id="6923" class="Symbol">=</a>
  <a id="6927" href="Notation.General.html#398" class="Function">fiber</a> <a id="6933" class="Symbol">(</a><a id="6934" href="UF.NotNotStablePropositions.html#6306" class="Function">𝟚-to-Ω¬¬</a> <a id="6943" class="Symbol">{</a><a id="6944" href="UF.NotNotStablePropositions.html#6910" class="Bound">𝓤</a><a id="6945" class="Symbol">})</a> <a id="6948" href="UF.NotNotStablePropositions.html#6913" class="Bound">𝕡</a>                        <a id="6973" href="UF.Equiv.html#3062" class="Function Operator">≃⟨by-definition⟩</a>
  <a id="6992" class="Symbol">(</a><a id="6993" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6995" href="UF.NotNotStablePropositions.html#6995" class="Bound">n</a> <a id="6997" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6999" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="7001" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7003" href="UF.NotNotStablePropositions.html#6306" class="Function">𝟚-to-Ω¬¬</a> <a id="7012" class="Symbol">{</a><a id="7013" href="UF.NotNotStablePropositions.html#6910" class="Bound">𝓤</a><a id="7014" class="Symbol">}</a> <a id="7016" href="UF.NotNotStablePropositions.html#6995" class="Bound">n</a> <a id="7018" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7020" href="UF.NotNotStablePropositions.html#6913" class="Bound">𝕡</a><a id="7021" class="Symbol">)</a>              <a id="7036" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="7039" href="UF.EquivalenceExamples.html#27295" class="Function">alternative-+</a> <a id="7053" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="7057" class="Symbol">(</a><a id="7058" href="UF.NotNotStablePropositions.html#6306" class="Function">𝟚-to-Ω¬¬</a> <a id="7067" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7069" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7071" href="UF.NotNotStablePropositions.html#6916" class="Bound">p</a> <a id="7073" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7075" href="UF.NotNotStablePropositions.html#6920" class="Bound">s</a><a id="7076" class="Symbol">)</a> <a id="7078" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7080" class="Symbol">(</a><a id="7081" href="UF.NotNotStablePropositions.html#6306" class="Function">𝟚-to-Ω¬¬</a> <a id="7090" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7092" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7094" href="UF.NotNotStablePropositions.html#6916" class="Bound">p</a> <a id="7096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7098" href="UF.NotNotStablePropositions.html#6920" class="Bound">s</a><a id="7099" class="Symbol">)</a> <a id="7101" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="7104" href="UF.NotNotStablePropositions.html#7223" class="Function">I</a> <a id="7106" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="7110" class="Symbol">(</a><a id="7111" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="7113" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7115" href="UF.NotNotStablePropositions.html#6916" class="Bound">p</a><a id="7116" class="Symbol">)</a> <a id="7118" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7120" class="Symbol">(</a><a id="7121" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="7123" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7125" href="UF.NotNotStablePropositions.html#6916" class="Bound">p</a><a id="7126" class="Symbol">)</a>                           <a id="7154" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="7157" href="UF.NotNotStablePropositions.html#7534" class="Function">II</a> <a id="7160" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="7164" class="Symbol">(</a><a id="7165" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7167" class="Symbol">(</a><a id="7168" href="UF.NotNotStablePropositions.html#6916" class="Bound">p</a> <a id="7170" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="7175" class="Symbol">)</a> <a id="7177" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7179" class="Symbol">(</a><a id="7180" href="UF.NotNotStablePropositions.html#6916" class="Bound">p</a> <a id="7182" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="7187" class="Symbol">))</a>                     <a id="7210" href="UF.Equiv.html#2815" class="Function Operator">■</a>
  <a id="7214" class="Keyword">where</a>
   <a id="7223" href="UF.NotNotStablePropositions.html#7223" class="Function">I</a> <a id="7225" class="Symbol">=</a> <a id="7227" href="UF.EquivalenceExamples.html#10107" class="Function">+-cong</a>
        <a id="7242" class="Symbol">(</a><a id="7243" href="UF.Embeddings.html#7054" class="Function">embedding-criterion-converse&#39;</a> <a id="7273" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>
          <a id="7287" class="Symbol">(</a><a id="7288" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a>
            <a id="7317" class="Symbol">(λ</a> <a id="7320" href="UF.NotNotStablePropositions.html#7320" class="Bound">p</a> <a id="7322" class="Symbol">→</a> <a id="7324" href="UF.NotNotStablePropositions.html#921" class="Function">being-¬¬-stable-is-prop</a> <a id="7348" class="Symbol">(</a><a id="7349" href="UF.NotNotStablePropositions.html#6374" class="Bound">fe</a> <a id="7352" class="Symbol">_</a> <a id="7354" class="Symbol">_)</a> <a id="7357" class="Symbol">(</a><a id="7358" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="7372" href="UF.NotNotStablePropositions.html#7320" class="Bound">p</a><a id="7373" class="Symbol">)))</a> <a id="7377" class="Symbol">_</a> <a id="7379" class="Symbol">_)</a>
        <a id="7390" class="Symbol">(</a><a id="7391" href="UF.Embeddings.html#7054" class="Function">embedding-criterion-converse&#39;</a> <a id="7421" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>
          <a id="7435" class="Symbol">(</a><a id="7436" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a>
            <a id="7465" class="Symbol">(λ</a> <a id="7468" href="UF.NotNotStablePropositions.html#7468" class="Bound">p</a> <a id="7470" class="Symbol">→</a> <a id="7472" href="UF.NotNotStablePropositions.html#921" class="Function">being-¬¬-stable-is-prop</a> <a id="7496" class="Symbol">(</a><a id="7497" href="UF.NotNotStablePropositions.html#6374" class="Bound">fe</a> <a id="7500" class="Symbol">_</a> <a id="7502" class="Symbol">_)</a> <a id="7505" class="Symbol">(</a><a id="7506" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="7520" href="UF.NotNotStablePropositions.html#7468" class="Bound">p</a><a id="7521" class="Symbol">)))</a> <a id="7525" class="Symbol">_</a> <a id="7527" class="Symbol">_)</a>

   <a id="7534" href="UF.NotNotStablePropositions.html#7534" class="Function">II</a> <a id="7537" class="Symbol">=</a> <a id="7539" href="UF.EquivalenceExamples.html#10107" class="Function">+-cong</a>
           <a id="7557" class="Symbol">(</a><a id="7558" href="UF.EquivalenceExamples.html#25165" class="Function">＝-flip</a> <a id="7565" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="7567" href="UF.SubtypeClassifier-Properties.html#2162" class="Function">equal-⊥-≃</a> <a id="7577" class="Symbol">(</a><a id="7578" href="UF.NotNotStablePropositions.html#6388" class="Bound">pe</a> <a id="7581" class="Symbol">_)</a> <a id="7584" class="Symbol">(</a><a id="7585" href="UF.NotNotStablePropositions.html#6374" class="Bound">fe</a> <a id="7588" class="Symbol">_</a> <a id="7590" class="Symbol">_)</a> <a id="7593" href="UF.NotNotStablePropositions.html#6916" class="Bound">p</a><a id="7594" class="Symbol">)</a>
           <a id="7607" class="Symbol">(</a><a id="7608" href="UF.EquivalenceExamples.html#25165" class="Function">＝-flip</a> <a id="7615" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="7617" href="UF.SubtypeClassifier-Properties.html#1908" class="Function">equal-⊤-≃</a> <a id="7627" class="Symbol">(</a><a id="7628" href="UF.NotNotStablePropositions.html#6388" class="Bound">pe</a> <a id="7631" class="Symbol">_)</a> <a id="7634" class="Symbol">(</a><a id="7635" href="UF.NotNotStablePropositions.html#6374" class="Bound">fe</a> <a id="7638" class="Symbol">_</a> <a id="7640" class="Symbol">_)</a> <a id="7643" href="UF.NotNotStablePropositions.html#6916" class="Bound">p</a><a id="7644" class="Symbol">)</a>

 <a id="7648" href="UF.NotNotStablePropositions.html#7648" class="Function">𝟚-to-Ω¬¬-is-small-map</a> <a id="7670" class="Symbol">:</a> <a id="7672" class="Symbol">(</a><a id="7673" href="UF.NotNotStablePropositions.html#6306" class="Function">𝟚-to-Ω¬¬</a> <a id="7682" class="Symbol">{</a><a id="7683" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7684" class="Symbol">})</a> <a id="7687" href="UF.Size.html#21544" class="Function Operator">is</a> <a id="7690" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7692" href="UF.Size.html#21544" class="Function Operator">small-map</a>
 <a id="7703" href="UF.NotNotStablePropositions.html#7648" class="Function">𝟚-to-Ω¬¬-is-small-map</a> <a id="7725" class="Symbol">(</a><a id="7726" href="UF.NotNotStablePropositions.html#7726" class="Bound">p</a> <a id="7728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7730" href="UF.NotNotStablePropositions.html#7730" class="Bound">s</a><a id="7731" class="Symbol">)</a> <a id="7733" class="Symbol">=</a> <a id="7735" class="Symbol">(</a><a id="7736" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7738" class="Symbol">(</a><a id="7739" href="UF.NotNotStablePropositions.html#7726" class="Bound">p</a> <a id="7741" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="7746" class="Symbol">)</a> <a id="7748" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7750" href="UF.NotNotStablePropositions.html#7726" class="Bound">p</a> <a id="7752" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="7757" class="Symbol">)</a> <a id="7759" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                  <a id="7795" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="7801" class="Symbol">(</a><a id="7802" href="UF.NotNotStablePropositions.html#6807" class="Function">𝟚-to-Ω¬¬-fiber</a> <a id="7817" class="Symbol">(</a><a id="7818" href="UF.NotNotStablePropositions.html#7726" class="Bound">p</a> <a id="7820" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7822" href="UF.NotNotStablePropositions.html#7730" class="Bound">s</a><a id="7823" class="Symbol">))</a>

<a id="7827" class="Markup">\end{code}</a><a id="7837" class="Background">

Added 3rd September 2023 by Martin Escardo.

</a><a id="7884" class="Markup">\begin{code}</a>

<a id="two-Ω¬¬-props-distinct-from-a-third-are-equal"></a><a id="7898" href="UF.NotNotStablePropositions.html#7898" class="Function">two-Ω¬¬-props-distinct-from-a-third-are-equal</a>
 <a id="7945" class="Symbol">:</a> <a id="7947" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7954" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7956" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="7959" class="Symbol">→</a> <a id="7961" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="7969" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="7972" class="Symbol">→</a> <a id="7974" class="Symbol">(</a><a id="7975" href="UF.NotNotStablePropositions.html#7975" class="Bound">𝕡₀</a> <a id="7978" href="UF.NotNotStablePropositions.html#7978" class="Bound">𝕡₁</a> <a id="7981" href="UF.NotNotStablePropositions.html#7981" class="Bound">𝕢</a> <a id="7983" class="Symbol">:</a> <a id="7985" href="UF.NotNotStablePropositions.html#1134" class="Function">Ω¬¬</a> <a id="7989" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="7990" class="Symbol">)</a> <a id="7992" class="Symbol">→</a> <a id="7994" href="UF.NotNotStablePropositions.html#7975" class="Bound">𝕡₀</a> <a id="7997" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="7999" href="UF.NotNotStablePropositions.html#7981" class="Bound">𝕢</a> <a id="8001" class="Symbol">→</a> <a id="8003" href="UF.NotNotStablePropositions.html#7978" class="Bound">𝕡₁</a> <a id="8006" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8008" href="UF.NotNotStablePropositions.html#7981" class="Bound">𝕢</a> <a id="8010" class="Symbol">→</a> <a id="8012" href="UF.NotNotStablePropositions.html#7975" class="Bound">𝕡₀</a> <a id="8015" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8017" href="UF.NotNotStablePropositions.html#7978" class="Bound">𝕡₁</a>
<a id="8020" href="UF.NotNotStablePropositions.html#7898" class="Function">two-Ω¬¬-props-distinct-from-a-third-are-equal</a> <a id="8066" href="UF.NotNotStablePropositions.html#8066" class="Bound">fe</a> <a id="8069" href="UF.NotNotStablePropositions.html#8069" class="Bound">pe</a> <a id="8072" href="UF.NotNotStablePropositions.html#8072" class="Bound">𝕡₀</a> <a id="8075" href="UF.NotNotStablePropositions.html#8075" class="Bound">𝕡₁</a> <a id="8078" href="UF.NotNotStablePropositions.html#8078" class="Bound">𝕢</a> <a id="8080" href="UF.NotNotStablePropositions.html#8080" class="Bound">ν₀</a> <a id="8083" href="UF.NotNotStablePropositions.html#8083" class="Bound">ν₁</a> <a id="8086" class="Symbol">=</a> <a id="8088" href="UF.NotNotStablePropositions.html#8389" class="Function">III</a>
 <a id="8093" class="Keyword">where</a>
  <a id="8101" href="UF.NotNotStablePropositions.html#8101" class="Function">I</a> <a id="8103" class="Symbol">:</a> <a id="8105" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8107" class="Symbol">(</a><a id="8108" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="8117" href="UF.NotNotStablePropositions.html#8072" class="Bound">𝕡₀</a> <a id="8120" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8122" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="8131" href="UF.NotNotStablePropositions.html#8075" class="Bound">𝕡₁</a><a id="8133" class="Symbol">)</a>
  <a id="8137" href="UF.NotNotStablePropositions.html#8101" class="Function">I</a> <a id="8139" class="Symbol">=</a> <a id="8141" href="UF.SubtypeClassifier.html#9123" class="Function">no-three-distinct-propositions&#39;</a> <a id="8173" href="UF.NotNotStablePropositions.html#8066" class="Bound">fe</a> <a id="8176" href="UF.NotNotStablePropositions.html#8069" class="Bound">pe</a>
      <a id="8185" class="Symbol">(</a><a id="8186" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="8195" href="UF.NotNotStablePropositions.html#8072" class="Bound">𝕡₀</a><a id="8197" class="Symbol">)</a> <a id="8199" class="Symbol">(</a><a id="8200" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="8209" href="UF.NotNotStablePropositions.html#8075" class="Bound">𝕡₁</a><a id="8211" class="Symbol">)</a> <a id="8213" class="Symbol">(</a><a id="8214" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="8223" href="UF.NotNotStablePropositions.html#8078" class="Bound">𝕢</a><a id="8224" class="Symbol">)</a>
      <a id="8232" class="Symbol">(λ</a> <a id="8235" href="UF.NotNotStablePropositions.html#8235" class="Bound">e</a> <a id="8237" class="Symbol">→</a> <a id="8239" href="UF.NotNotStablePropositions.html#8080" class="Bound">ν₀</a> <a id="8242" class="Symbol">(</a><a id="8243" href="UF.NotNotStablePropositions.html#3535" class="Function">to-Ω¬¬-＝</a> <a id="8252" href="UF.NotNotStablePropositions.html#8066" class="Bound">fe</a> <a id="8255" href="UF.NotNotStablePropositions.html#8235" class="Bound">e</a><a id="8256" class="Symbol">))</a>
      <a id="8265" class="Symbol">λ</a> <a id="8267" href="UF.NotNotStablePropositions.html#8267" class="Bound">e</a> <a id="8269" class="Symbol">→</a> <a id="8271" href="UF.NotNotStablePropositions.html#8083" class="Bound">ν₁</a> <a id="8274" class="Symbol">(</a><a id="8275" href="UF.NotNotStablePropositions.html#3535" class="Function">to-Ω¬¬-＝</a> <a id="8284" href="UF.NotNotStablePropositions.html#8066" class="Bound">fe</a> <a id="8287" href="UF.NotNotStablePropositions.html#8267" class="Bound">e</a><a id="8288" class="Symbol">)</a>

  <a id="8293" href="UF.NotNotStablePropositions.html#8293" class="Function">II</a> <a id="8296" class="Symbol">:</a> <a id="8298" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8300" class="Symbol">(</a><a id="8301" href="UF.NotNotStablePropositions.html#8072" class="Bound">𝕡₀</a> <a id="8304" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8306" href="UF.NotNotStablePropositions.html#8075" class="Bound">𝕡₁</a><a id="8308" class="Symbol">)</a>
  <a id="8312" href="UF.NotNotStablePropositions.html#8293" class="Function">II</a> <a id="8315" class="Symbol">=</a> <a id="8317" href="MLTT.Negation.html#1453" class="Function">¬¬-functor</a> <a id="8328" class="Symbol">(</a><a id="8329" href="UF.Embeddings.html#5140" class="Function">embeddings-are-lc</a> <a id="8347" href="UF.NotNotStablePropositions.html#3781" class="Function">Ω¬¬-to-Ω</a> <a id="8356" class="Symbol">(</a><a id="8357" href="UF.NotNotStablePropositions.html#4951" class="Function">Ω¬¬-to-Ω-is-embedding</a> <a id="8379" href="UF.NotNotStablePropositions.html#8066" class="Bound">fe</a><a id="8381" class="Symbol">))</a> <a id="8384" href="UF.NotNotStablePropositions.html#8101" class="Function">I</a>

  <a id="8389" href="UF.NotNotStablePropositions.html#8389" class="Function">III</a> <a id="8393" class="Symbol">:</a> <a id="8395" href="UF.NotNotStablePropositions.html#8072" class="Bound">𝕡₀</a> <a id="8398" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8400" href="UF.NotNotStablePropositions.html#8075" class="Bound">𝕡₁</a>
  <a id="8405" href="UF.NotNotStablePropositions.html#8389" class="Function">III</a> <a id="8409" class="Symbol">=</a> <a id="8411" href="UF.NotNotStablePropositions.html#1255" class="Function">Ω¬¬-is-¬¬-separated</a> <a id="8431" href="UF.NotNotStablePropositions.html#8066" class="Bound">fe</a> <a id="8434" href="UF.NotNotStablePropositions.html#8069" class="Bound">pe</a> <a id="8437" href="UF.NotNotStablePropositions.html#8072" class="Bound">𝕡₀</a> <a id="8440" href="UF.NotNotStablePropositions.html#8075" class="Bound">𝕡₁</a> <a id="8443" href="UF.NotNotStablePropositions.html#8293" class="Function">II</a>

<a id="8447" class="Markup">\end{code}</a><a id="8457" class="Background">

Added 3rd April 2025 by Fredrik Bakke

</a><a id="8498" class="Markup">\begin{code}</a>

<a id="¬¬-stable-weakly-decidable-types-are-decidable"></a><a id="8512" href="UF.NotNotStablePropositions.html#8512" class="Function">¬¬-stable-weakly-decidable-types-are-decidable</a> <a id="8559" class="Symbol">:</a> <a id="8561" class="Symbol">{</a><a id="8562" href="UF.NotNotStablePropositions.html#8562" class="Bound">X</a> <a id="8564" class="Symbol">:</a> <a id="8566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8568" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8570" class="Symbol">}</a>
                                               <a id="8619" class="Symbol">→</a> <a id="8621" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="8634" class="Symbol">(</a><a id="8635" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8637" href="UF.NotNotStablePropositions.html#8562" class="Bound">X</a><a id="8638" class="Symbol">)</a>
                                               <a id="8687" class="Symbol">→</a> <a id="8689" href="MLTT.Negation.html#2467" class="Function">¬¬-stable</a> <a id="8699" href="UF.NotNotStablePropositions.html#8562" class="Bound">X</a>
                                               <a id="8748" class="Symbol">→</a> <a id="8750" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="8763" href="UF.NotNotStablePropositions.html#8562" class="Bound">X</a>
<a id="8765" href="UF.NotNotStablePropositions.html#8512" class="Function">¬¬-stable-weakly-decidable-types-are-decidable</a> <a id="8812" class="Symbol">(</a><a id="8813" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8817" href="UF.NotNotStablePropositions.html#8817" class="Bound">nx</a><a id="8819" class="Symbol">)</a> <a id="8821" href="UF.NotNotStablePropositions.html#8821" class="Bound">¬¬-elim-X</a> <a id="8831" class="Symbol">=</a> <a id="8833" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8837" href="UF.NotNotStablePropositions.html#8817" class="Bound">nx</a>
<a id="8840" href="UF.NotNotStablePropositions.html#8512" class="Function">¬¬-stable-weakly-decidable-types-are-decidable</a> <a id="8887" class="Symbol">(</a><a id="8888" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8892" href="UF.NotNotStablePropositions.html#8892" class="Bound">x</a><a id="8893" class="Symbol">)</a> <a id="8895" href="UF.NotNotStablePropositions.html#8895" class="Bound">¬¬-elim-X</a> <a id="8905" class="Symbol">=</a>
 <a id="8908" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8912" class="Symbol">(</a><a id="8913" href="UF.NotNotStablePropositions.html#8895" class="Bound">¬¬-elim-X</a> <a id="8923" href="UF.NotNotStablePropositions.html#8892" class="Bound">x</a><a id="8924" class="Symbol">)</a>

<a id="8927" class="Markup">\end{code}</a><a id="8937" class="Background">
</a></pre></body></html>

==> anc/html/UF.PairFun.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.PairFun</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 2011.

Extended 2018 with more properties of the function pair-fun.

Combining two functions to get a function Σ A → Σ B, and properties of
the resulting function.

</a><a id="181" class="Markup">\begin{code}</a>

<a id="195" class="Symbol">{-#</a> <a id="199" class="Keyword">OPTIONS</a> <a id="207" class="Pragma">--safe</a> <a id="214" class="Pragma">--without-K</a> <a id="226" class="Symbol">#-}</a>

<a id="231" class="Keyword">module</a> <a id="238" href="UF.PairFun.html" class="Module">UF.PairFun</a> <a id="249" class="Keyword">where</a>

<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="281" class="Keyword">open</a> <a id="286" class="Keyword">import</a> <a id="293" href="TypeTopology.Density.html" class="Module">TypeTopology.Density</a>

<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="397" class="Keyword">open</a> <a id="402" class="Keyword">import</a> <a id="409" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="427" class="Keyword">module</a> <a id="434" href="UF.PairFun.html#434" class="Module">_</a> <a id="436" class="Symbol">{</a><a id="437" href="UF.PairFun.html#437" class="Bound">𝓤</a> <a id="439" href="UF.PairFun.html#439" class="Bound">𝓥</a> <a id="441" href="UF.PairFun.html#441" class="Bound">𝓦</a> <a id="443" href="UF.PairFun.html#443" class="Bound">𝓣</a><a id="444" class="Symbol">}</a>
         <a id="455" class="Symbol">{</a><a id="456" href="UF.PairFun.html#456" class="Bound">X</a> <a id="458" class="Symbol">:</a> <a id="460" href="UF.PairFun.html#437" class="Bound">𝓤</a> <a id="462" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="464" class="Symbol">}</a>
         <a id="475" class="Symbol">{</a><a id="476" href="UF.PairFun.html#476" class="Bound">A</a> <a id="478" class="Symbol">:</a> <a id="480" href="UF.PairFun.html#456" class="Bound">X</a> <a id="482" class="Symbol">→</a> <a id="484" href="UF.PairFun.html#439" class="Bound">𝓥</a> <a id="486" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="488" class="Symbol">}</a>
         <a id="499" class="Symbol">{</a><a id="500" href="UF.PairFun.html#500" class="Bound">Y</a> <a id="502" class="Symbol">:</a> <a id="504" href="UF.PairFun.html#441" class="Bound">𝓦</a> <a id="506" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="508" class="Symbol">}</a>
         <a id="519" class="Symbol">{</a><a id="520" href="UF.PairFun.html#520" class="Bound">B</a> <a id="522" class="Symbol">:</a> <a id="524" href="UF.PairFun.html#500" class="Bound">Y</a> <a id="526" class="Symbol">→</a> <a id="528" href="UF.PairFun.html#443" class="Bound">𝓣</a> <a id="530" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="532" class="Symbol">}</a>
         <a id="543" class="Symbol">(</a><a id="544" href="UF.PairFun.html#544" class="Bound">f</a> <a id="546" class="Symbol">:</a> <a id="548" href="UF.PairFun.html#456" class="Bound">X</a> <a id="550" class="Symbol">→</a> <a id="552" href="UF.PairFun.html#500" class="Bound">Y</a><a id="553" class="Symbol">)</a>
         <a id="564" class="Symbol">(</a><a id="565" href="UF.PairFun.html#565" class="Bound">g</a> <a id="567" class="Symbol">:</a> <a id="569" class="Symbol">(</a><a id="570" href="UF.PairFun.html#570" class="Bound">x</a> <a id="572" class="Symbol">:</a> <a id="574" href="UF.PairFun.html#456" class="Bound">X</a><a id="575" class="Symbol">)</a> <a id="577" class="Symbol">→</a> <a id="579" href="UF.PairFun.html#476" class="Bound">A</a> <a id="581" href="UF.PairFun.html#570" class="Bound">x</a> <a id="583" class="Symbol">→</a> <a id="585" href="UF.PairFun.html#520" class="Bound">B</a> <a id="587" class="Symbol">(</a><a id="588" href="UF.PairFun.html#544" class="Bound">f</a> <a id="590" href="UF.PairFun.html#570" class="Bound">x</a><a id="591" class="Symbol">))</a>
       <a id="601" class="Keyword">where</a>

 <a id="609" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="618" class="Symbol">:</a> <a id="620" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="622" href="UF.PairFun.html#476" class="Bound">A</a> <a id="624" class="Symbol">→</a> <a id="626" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="628" href="UF.PairFun.html#520" class="Bound">B</a>
 <a id="631" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="640" class="Symbol">(</a><a id="641" href="UF.PairFun.html#641" class="Bound">x</a> <a id="643" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="645" href="UF.PairFun.html#645" class="Bound">a</a><a id="646" class="Symbol">)</a> <a id="648" class="Symbol">=</a> <a id="650" class="Symbol">(</a><a id="651" href="UF.PairFun.html#544" class="Bound">f</a> <a id="653" href="UF.PairFun.html#641" class="Bound">x</a> <a id="655" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="657" href="UF.PairFun.html#565" class="Bound">g</a> <a id="659" href="UF.PairFun.html#641" class="Bound">x</a> <a id="661" href="UF.PairFun.html#645" class="Bound">a</a><a id="662" class="Symbol">)</a>

 <a id="666" href="UF.PairFun.html#666" class="Function">pair-fun-fiber&#39;</a> <a id="682" class="Symbol">:</a> <a id="684" class="Symbol">(</a><a id="685" href="UF.PairFun.html#685" class="Bound">y</a> <a id="687" class="Symbol">:</a> <a id="689" href="UF.PairFun.html#500" class="Bound">Y</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">→</a> <a id="694" href="UF.PairFun.html#520" class="Bound">B</a> <a id="696" href="UF.PairFun.html#685" class="Bound">y</a> <a id="698" class="Symbol">→</a> <a id="700" href="UF.PairFun.html#437" class="Bound">𝓤</a> <a id="702" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="704" href="UF.PairFun.html#439" class="Bound">𝓥</a> <a id="706" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="708" href="UF.PairFun.html#441" class="Bound">𝓦</a> <a id="710" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="712" href="UF.PairFun.html#443" class="Bound">𝓣</a> <a id="714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="717" href="UF.PairFun.html#666" class="Function">pair-fun-fiber&#39;</a> <a id="733" href="UF.PairFun.html#733" class="Bound">y</a> <a id="735" href="UF.PairFun.html#735" class="Bound">b</a> <a id="737" class="Symbol">=</a> <a id="739" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="741" href="UF.PairFun.html#741" class="Bound">(</a><a id="742" href="UF.PairFun.html#742" class="Bound">x</a> <a id="744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="746" href="UF.PairFun.html#746" class="Bound">a</a><a id="747" href="UF.PairFun.html#741" class="Bound">)</a> <a id="749" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="751" href="Notation.General.html#398" class="Function">fiber</a> <a id="757" href="UF.PairFun.html#544" class="Bound">f</a> <a id="759" href="UF.PairFun.html#733" class="Bound">y</a> <a id="761" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="763" href="Notation.General.html#398" class="Function">fiber</a> <a id="769" class="Symbol">(</a><a id="770" href="UF.PairFun.html#565" class="Bound">g</a> <a id="772" href="UF.PairFun.html#742" class="Bound">x</a><a id="773" class="Symbol">)</a> <a id="775" class="Symbol">(</a><a id="776" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="788" href="UF.PairFun.html#520" class="Bound">B</a> <a id="790" href="UF.PairFun.html#746" class="Bound">a</a> <a id="792" href="UF.PairFun.html#735" class="Bound">b</a><a id="793" class="Symbol">)</a>

 <a id="797" href="UF.PairFun.html#797" class="Function">pair-fun-fiber-≃</a> <a id="814" class="Symbol">:</a> <a id="816" class="Symbol">(</a><a id="817" href="UF.PairFun.html#817" class="Bound">y</a> <a id="819" class="Symbol">:</a> <a id="821" href="UF.PairFun.html#500" class="Bound">Y</a><a id="822" class="Symbol">)</a> <a id="824" class="Symbol">(</a><a id="825" href="UF.PairFun.html#825" class="Bound">b</a> <a id="827" class="Symbol">:</a> <a id="829" href="UF.PairFun.html#520" class="Bound">B</a> <a id="831" href="UF.PairFun.html#817" class="Bound">y</a><a id="832" class="Symbol">)</a>
                  <a id="852" class="Symbol">→</a> <a id="854" href="Notation.General.html#398" class="Function">fiber</a> <a id="860" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="869" class="Symbol">(</a><a id="870" href="UF.PairFun.html#817" class="Bound">y</a> <a id="872" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="874" href="UF.PairFun.html#825" class="Bound">b</a><a id="875" class="Symbol">)</a>
                  <a id="895" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="897" href="UF.PairFun.html#666" class="Function">pair-fun-fiber&#39;</a> <a id="913" href="UF.PairFun.html#817" class="Bound">y</a> <a id="915" href="UF.PairFun.html#825" class="Bound">b</a>
 <a id="918" href="UF.PairFun.html#797" class="Function">pair-fun-fiber-≃</a>  <a id="936" href="UF.PairFun.html#936" class="Bound">y</a> <a id="938" href="UF.PairFun.html#938" class="Bound">b</a> <a id="940" class="Symbol">=</a> <a id="942" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="949" href="UF.PairFun.html#976" class="Function">φ</a> <a id="951" class="Symbol">(</a><a id="952" href="UF.PairFun.html#1077" class="Function">γ</a> <a id="954" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="956" href="UF.PairFun.html#1178" class="Function">γφ</a> <a id="959" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="961" href="UF.PairFun.html#1260" class="Function">φγ</a><a id="963" class="Symbol">)</a>
  <a id="967" class="Keyword">where</a>
   <a id="976" href="UF.PairFun.html#976" class="Function">φ</a> <a id="978" class="Symbol">:</a> <a id="980" href="Notation.General.html#398" class="Function">fiber</a> <a id="986" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="995" class="Symbol">(</a><a id="996" href="UF.PairFun.html#936" class="Bound">y</a> <a id="998" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1000" href="UF.PairFun.html#938" class="Bound">b</a><a id="1001" class="Symbol">)</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="UF.PairFun.html#666" class="Function">pair-fun-fiber&#39;</a> <a id="1021" href="UF.PairFun.html#936" class="Bound">y</a> <a id="1023" href="UF.PairFun.html#938" class="Bound">b</a>
   <a id="1028" href="UF.PairFun.html#976" class="Function">φ</a> <a id="1030" class="Symbol">((</a><a id="1032" href="UF.PairFun.html#1032" class="Bound">x</a> <a id="1034" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1036" href="UF.PairFun.html#1036" class="Bound">a</a><a id="1037" class="Symbol">)</a> <a id="1039" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1041" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1045" class="Symbol">)</a> <a id="1047" class="Symbol">=</a> <a id="1049" class="Symbol">(</a><a id="1050" href="UF.PairFun.html#1032" class="Bound">x</a> <a id="1052" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1054" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1058" class="Symbol">)</a> <a id="1060" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1062" class="Symbol">(</a><a id="1063" href="UF.PairFun.html#1036" class="Bound">a</a> <a id="1065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1067" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1071" class="Symbol">)</a>

   <a id="1077" href="UF.PairFun.html#1077" class="Function">γ</a> <a id="1079" class="Symbol">:</a> <a id="1081" href="UF.PairFun.html#666" class="Function">pair-fun-fiber&#39;</a> <a id="1097" href="UF.PairFun.html#936" class="Bound">y</a> <a id="1099" href="UF.PairFun.html#938" class="Bound">b</a> <a id="1101" class="Symbol">→</a> <a id="1103" href="Notation.General.html#398" class="Function">fiber</a> <a id="1109" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="1118" class="Symbol">(</a><a id="1119" href="UF.PairFun.html#936" class="Bound">y</a> <a id="1121" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1123" href="UF.PairFun.html#938" class="Bound">b</a><a id="1124" class="Symbol">)</a>
   <a id="1129" href="UF.PairFun.html#1077" class="Function">γ</a> <a id="1131" class="Symbol">((</a><a id="1133" href="UF.PairFun.html#1133" class="Bound">x</a> <a id="1135" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1137" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1141" class="Symbol">)</a> <a id="1143" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1145" class="Symbol">(</a><a id="1146" href="UF.PairFun.html#1146" class="Bound">a</a> <a id="1148" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1150" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1154" class="Symbol">))</a> <a id="1157" class="Symbol">=</a> <a id="1159" class="Symbol">(</a><a id="1160" href="UF.PairFun.html#1133" class="Bound">x</a> <a id="1162" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1164" href="UF.PairFun.html#1146" class="Bound">a</a><a id="1165" class="Symbol">)</a> <a id="1167" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1169" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="1178" href="UF.PairFun.html#1178" class="Function">γφ</a> <a id="1181" class="Symbol">:</a> <a id="1183" class="Symbol">(</a><a id="1184" href="UF.PairFun.html#1184" class="Bound">t</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Notation.General.html#398" class="Function">fiber</a> <a id="1194" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="1203" class="Symbol">(</a><a id="1204" href="UF.PairFun.html#936" class="Bound">y</a> <a id="1206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1208" href="UF.PairFun.html#938" class="Bound">b</a><a id="1209" class="Symbol">))</a> <a id="1212" class="Symbol">→</a> <a id="1214" href="UF.PairFun.html#1077" class="Function">γ</a> <a id="1216" class="Symbol">(</a><a id="1217" href="UF.PairFun.html#976" class="Function">φ</a> <a id="1219" href="UF.PairFun.html#1184" class="Bound">t</a><a id="1220" class="Symbol">)</a> <a id="1222" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1224" href="UF.PairFun.html#1184" class="Bound">t</a>
   <a id="1229" href="UF.PairFun.html#1178" class="Function">γφ</a> <a id="1232" class="Symbol">((</a><a id="1234" href="UF.PairFun.html#1234" class="Bound">x</a> <a id="1236" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1238" href="UF.PairFun.html#1238" class="Bound">a</a><a id="1239" class="Symbol">)</a> <a id="1241" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1243" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1247" class="Symbol">)</a> <a id="1249" class="Symbol">=</a> <a id="1251" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="1260" href="UF.PairFun.html#1260" class="Function">φγ</a> <a id="1263" class="Symbol">:</a> <a id="1265" class="Symbol">(</a><a id="1266" href="UF.PairFun.html#1266" class="Bound">s</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="UF.PairFun.html#666" class="Function">pair-fun-fiber&#39;</a> <a id="1286" href="UF.PairFun.html#936" class="Bound">y</a> <a id="1288" href="UF.PairFun.html#938" class="Bound">b</a><a id="1289" class="Symbol">)</a> <a id="1291" class="Symbol">→</a> <a id="1293" href="UF.PairFun.html#976" class="Function">φ</a> <a id="1295" class="Symbol">(</a><a id="1296" href="UF.PairFun.html#1077" class="Function">γ</a> <a id="1298" href="UF.PairFun.html#1266" class="Bound">s</a><a id="1299" class="Symbol">)</a> <a id="1301" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1303" href="UF.PairFun.html#1266" class="Bound">s</a>
   <a id="1308" href="UF.PairFun.html#1260" class="Function">φγ</a> <a id="1311" class="Symbol">((</a><a id="1313" href="UF.PairFun.html#1313" class="Bound">x</a> <a id="1315" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1317" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1321" class="Symbol">)</a> <a id="1323" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1325" class="Symbol">(</a><a id="1326" href="UF.PairFun.html#1326" class="Bound">a</a> <a id="1328" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1330" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1334" class="Symbol">))</a> <a id="1337" class="Symbol">=</a> <a id="1339" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>


 <a id="1347" href="UF.PairFun.html#1347" class="Function">pair-fun-is-embedding</a> <a id="1369" class="Symbol">:</a> <a id="1371" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="1384" href="UF.PairFun.html#544" class="Bound">f</a>
                       <a id="1409" class="Symbol">→</a> <a id="1411" class="Symbol">((</a><a id="1413" href="UF.PairFun.html#1413" class="Bound">x</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="UF.PairFun.html#456" class="Bound">X</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="1435" class="Symbol">(</a><a id="1436" href="UF.PairFun.html#565" class="Bound">g</a> <a id="1438" href="UF.PairFun.html#1413" class="Bound">x</a><a id="1439" class="Symbol">))</a>
                       <a id="1465" class="Symbol">→</a> <a id="1467" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="1480" href="UF.PairFun.html#609" class="Function">pair-fun</a>
 <a id="1490" href="UF.PairFun.html#1347" class="Function">pair-fun-is-embedding</a> <a id="1512" href="UF.PairFun.html#1512" class="Bound">e</a> <a id="1514" href="UF.PairFun.html#1514" class="Bound">d</a> <a id="1516" class="Symbol">(</a><a id="1517" href="UF.PairFun.html#1517" class="Bound">y</a> <a id="1519" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1521" href="UF.PairFun.html#1521" class="Bound">b</a><a id="1522" class="Symbol">)</a> <a id="1524" class="Symbol">=</a> <a id="1526" href="UF.PairFun.html#1702" class="Function">h</a>
  <a id="1530" class="Keyword">where</a>
   <a id="1539" href="UF.PairFun.html#1539" class="Function">i</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1551" class="Symbol">(</a><a id="1552" href="UF.PairFun.html#666" class="Function">pair-fun-fiber&#39;</a> <a id="1568" href="UF.PairFun.html#1517" class="Bound">y</a> <a id="1570" href="UF.PairFun.html#1521" class="Bound">b</a><a id="1571" class="Symbol">)</a>
   <a id="1576" href="UF.PairFun.html#1539" class="Function">i</a> <a id="1578" class="Symbol">=</a> <a id="1580" href="UF.Subsingletons.html#5235" class="Function">subtypes-of-props-are-props&#39;</a>
        <a id="1617" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>
        <a id="1629" class="Symbol">(</a><a id="1630" href="UF.Subsingletons.html#5496" class="Function">pr₁-lc</a> <a id="1637" class="Symbol">(λ</a> <a id="1640" class="Symbol">{</a><a id="1641" href="UF.PairFun.html#1641" class="Bound">w</a><a id="1642" class="Symbol">}</a> <a id="1644" class="Symbol">→</a> <a id="1646" href="UF.PairFun.html#1514" class="Bound">d</a> <a id="1648" class="Symbol">(</a><a id="1649" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1653" href="UF.PairFun.html#1641" class="Bound">w</a><a id="1654" class="Symbol">)</a> <a id="1656" class="Symbol">(</a><a id="1657" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="1669" href="UF.PairFun.html#520" class="Bound">B</a> <a id="1671" class="Symbol">(</a><a id="1672" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1676" href="UF.PairFun.html#1641" class="Bound">w</a><a id="1677" class="Symbol">)</a> <a id="1679" href="UF.PairFun.html#1521" class="Bound">b</a><a id="1680" class="Symbol">)))</a>
        <a id="1692" class="Symbol">(</a><a id="1693" href="UF.PairFun.html#1512" class="Bound">e</a> <a id="1695" href="UF.PairFun.html#1517" class="Bound">y</a><a id="1696" class="Symbol">)</a>

   <a id="1702" href="UF.PairFun.html#1702" class="Function">h</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Notation.General.html#398" class="Function">fiber</a> <a id="1721" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="1730" class="Symbol">(</a><a id="1731" href="UF.PairFun.html#1517" class="Bound">y</a> <a id="1733" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1735" href="UF.PairFun.html#1521" class="Bound">b</a><a id="1736" class="Symbol">))</a>
   <a id="1742" href="UF.PairFun.html#1702" class="Function">h</a> <a id="1744" class="Symbol">=</a> <a id="1746" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="1760" class="Symbol">(</a><a id="1761" href="UF.PairFun.html#797" class="Function">pair-fun-fiber-≃</a> <a id="1778" href="UF.PairFun.html#1517" class="Bound">y</a> <a id="1780" href="UF.PairFun.html#1521" class="Bound">b</a><a id="1781" class="Symbol">)</a> <a id="1783" href="UF.PairFun.html#1539" class="Function">i</a>

 <a id="1787" href="UF.PairFun.html#1787" class="Function">pair-fun-is-vv-equiv</a> <a id="1808" class="Symbol">:</a> <a id="1810" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="1822" href="UF.PairFun.html#544" class="Bound">f</a>
                      <a id="1846" class="Symbol">→</a> <a id="1848" class="Symbol">((</a><a id="1850" href="UF.PairFun.html#1850" class="Bound">x</a> <a id="1852" class="Symbol">:</a> <a id="1854" href="UF.PairFun.html#456" class="Bound">X</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="1871" class="Symbol">(</a><a id="1872" href="UF.PairFun.html#565" class="Bound">g</a> <a id="1874" href="UF.PairFun.html#1850" class="Bound">x</a><a id="1875" class="Symbol">))</a>
                      <a id="1900" class="Symbol">→</a> <a id="1902" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="1914" href="UF.PairFun.html#609" class="Function">pair-fun</a>
 <a id="1924" href="UF.PairFun.html#1787" class="Function">pair-fun-is-vv-equiv</a> <a id="1945" href="UF.PairFun.html#1945" class="Bound">e</a> <a id="1947" href="UF.PairFun.html#1947" class="Bound">d</a> <a id="1949" class="Symbol">(</a><a id="1950" href="UF.PairFun.html#1950" class="Bound">y</a> <a id="1952" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1954" href="UF.PairFun.html#1954" class="Bound">b</a><a id="1955" class="Symbol">)</a> <a id="1957" class="Symbol">=</a> <a id="1959" href="UF.PairFun.html#2386" class="Function">h</a>
  <a id="1963" class="Keyword">where</a>
   <a id="1972" href="UF.PairFun.html#1972" class="Function">k</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1984" class="Symbol">(</a><a id="1985" href="Notation.General.html#398" class="Function">fiber</a> <a id="1991" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="2000" class="Symbol">(</a><a id="2001" href="UF.PairFun.html#1950" class="Bound">y</a> <a id="2003" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2005" href="UF.PairFun.html#1954" class="Bound">b</a><a id="2006" class="Symbol">))</a>
   <a id="2012" href="UF.PairFun.html#1972" class="Function">k</a> <a id="2014" class="Symbol">=</a> <a id="2016" href="UF.PairFun.html#1347" class="Function">pair-fun-is-embedding</a>
        <a id="2046" class="Symbol">(</a><a id="2047" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="2069" href="UF.PairFun.html#544" class="Bound">f</a> <a id="2071" class="Symbol">(</a><a id="2072" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a> <a id="2093" href="UF.PairFun.html#544" class="Bound">f</a> <a id="2095" href="UF.PairFun.html#1945" class="Bound">e</a><a id="2096" class="Symbol">))</a>
        <a id="2107" class="Symbol">(λ</a> <a id="2110" href="UF.PairFun.html#2110" class="Bound">x</a> <a id="2112" class="Symbol">→</a> <a id="2114" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="2136" class="Symbol">(</a><a id="2137" href="UF.PairFun.html#565" class="Bound">g</a> <a id="2139" href="UF.PairFun.html#2110" class="Bound">x</a><a id="2140" class="Symbol">)</a> <a id="2142" class="Symbol">(</a><a id="2143" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a> <a id="2164" class="Symbol">(</a><a id="2165" href="UF.PairFun.html#565" class="Bound">g</a> <a id="2167" href="UF.PairFun.html#2110" class="Bound">x</a><a id="2168" class="Symbol">)</a> <a id="2170" class="Symbol">(</a><a id="2171" href="UF.PairFun.html#1947" class="Bound">d</a> <a id="2173" href="UF.PairFun.html#2110" class="Bound">x</a><a id="2174" class="Symbol">)))</a>
        <a id="2186" class="Symbol">(</a><a id="2187" href="UF.PairFun.html#1950" class="Bound">y</a> <a id="2189" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2191" href="UF.PairFun.html#1954" class="Bound">b</a><a id="2192" class="Symbol">)</a>

   <a id="2198" href="UF.PairFun.html#2198" class="Function">x</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="UF.PairFun.html#456" class="Bound">X</a>
   <a id="2207" href="UF.PairFun.html#2198" class="Function">x</a> <a id="2209" class="Symbol">=</a> <a id="2211" href="Notation.General.html#593" class="Function">fiber-point</a> <a id="2223" class="Symbol">(</a><a id="2224" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="2231" class="Symbol">(</a><a id="2232" href="UF.PairFun.html#1945" class="Bound">e</a> <a id="2234" href="UF.PairFun.html#1950" class="Bound">y</a><a id="2235" class="Symbol">))</a>

   <a id="2242" href="UF.PairFun.html#2242" class="Function">i</a> <a id="2244" class="Symbol">:</a> <a id="2246" href="UF.PairFun.html#544" class="Bound">f</a> <a id="2248" href="UF.PairFun.html#2198" class="Function">x</a> <a id="2250" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2252" href="UF.PairFun.html#1950" class="Bound">y</a>
   <a id="2257" href="UF.PairFun.html#2242" class="Function">i</a> <a id="2259" class="Symbol">=</a> <a id="2261" href="Notation.General.html#684" class="Function">fiber-identification</a> <a id="2282" class="Symbol">(</a><a id="2283" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="2290" class="Symbol">(</a><a id="2291" href="UF.PairFun.html#1945" class="Bound">e</a> <a id="2293" href="UF.PairFun.html#1950" class="Bound">y</a><a id="2294" class="Symbol">))</a>

   <a id="2301" href="UF.PairFun.html#2301" class="Function">w</a> <a id="2303" class="Symbol">:</a> <a id="2305" href="UF.PairFun.html#666" class="Function">pair-fun-fiber&#39;</a> <a id="2321" href="UF.PairFun.html#1950" class="Bound">y</a> <a id="2323" href="UF.PairFun.html#1954" class="Bound">b</a>
   <a id="2328" href="UF.PairFun.html#2301" class="Function">w</a> <a id="2330" class="Symbol">=</a> <a id="2332" class="Symbol">(</a><a id="2333" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="2340" class="Symbol">(</a><a id="2341" href="UF.PairFun.html#1945" class="Bound">e</a> <a id="2343" href="UF.PairFun.html#1950" class="Bound">y</a><a id="2344" class="Symbol">)</a> <a id="2346" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2348" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="2355" class="Symbol">(</a><a id="2356" href="UF.PairFun.html#1947" class="Bound">d</a> <a id="2358" href="UF.PairFun.html#2198" class="Function">x</a> <a id="2360" class="Symbol">(</a><a id="2361" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="2373" href="UF.PairFun.html#520" class="Bound">B</a> <a id="2375" href="UF.PairFun.html#2242" class="Function">i</a> <a id="2377" href="UF.PairFun.html#1954" class="Bound">b</a><a id="2378" class="Symbol">)))</a>

   <a id="2386" href="UF.PairFun.html#2386" class="Function">h</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Notation.General.html#398" class="Function">fiber</a> <a id="2410" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="2419" class="Symbol">(</a><a id="2420" href="UF.PairFun.html#1950" class="Bound">y</a> <a id="2422" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2424" href="UF.PairFun.html#1954" class="Bound">b</a><a id="2425" class="Symbol">))</a>
   <a id="2431" href="UF.PairFun.html#2386" class="Function">h</a> <a id="2433" class="Symbol">=</a> <a id="2435" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a> <a id="2464" class="Symbol">(</a><a id="2465" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="2467" href="UF.PairFun.html#797" class="Function">pair-fun-fiber-≃</a> <a id="2484" href="UF.PairFun.html#1950" class="Bound">y</a> <a id="2486" href="UF.PairFun.html#1954" class="Bound">b</a> <a id="2488" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="2492" href="UF.PairFun.html#2301" class="Function">w</a><a id="2493" class="Symbol">)</a> <a id="2495" href="UF.PairFun.html#1972" class="Function">k</a>

 <a id="2499" href="UF.PairFun.html#2499" class="Function">pair-fun-is-equiv</a> <a id="2517" class="Symbol">:</a> <a id="2519" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2528" href="UF.PairFun.html#544" class="Bound">f</a>
                   <a id="2549" class="Symbol">→</a> <a id="2551" class="Symbol">((</a><a id="2553" href="UF.PairFun.html#2553" class="Bound">x</a> <a id="2555" class="Symbol">:</a> <a id="2557" href="UF.PairFun.html#456" class="Bound">X</a><a id="2558" class="Symbol">)</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2571" class="Symbol">(</a><a id="2572" href="UF.PairFun.html#565" class="Bound">g</a> <a id="2574" href="UF.PairFun.html#2553" class="Bound">x</a><a id="2575" class="Symbol">))</a>
                   <a id="2597" class="Symbol">→</a> <a id="2599" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2608" href="UF.PairFun.html#609" class="Function">pair-fun</a>
 <a id="2618" href="UF.PairFun.html#2499" class="Function">pair-fun-is-equiv</a> <a id="2636" href="UF.PairFun.html#2636" class="Bound">e</a> <a id="2638" href="UF.PairFun.html#2638" class="Bound">d</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a>
                          <a id="2689" href="UF.PairFun.html#609" class="Function">pair-fun</a>
                          <a id="2724" class="Symbol">(</a><a id="2725" href="UF.PairFun.html#1787" class="Function">pair-fun-is-vv-equiv</a>
                            <a id="2774" class="Symbol">(</a><a id="2775" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a> <a id="2796" href="UF.PairFun.html#544" class="Bound">f</a> <a id="2798" href="UF.PairFun.html#2636" class="Bound">e</a><a id="2799" class="Symbol">)</a>
                            <a id="2829" class="Symbol">(λ</a> <a id="2832" href="UF.PairFun.html#2832" class="Bound">x</a> <a id="2834" class="Symbol">→</a> <a id="2836" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a> <a id="2857" class="Symbol">(</a><a id="2858" href="UF.PairFun.html#565" class="Bound">g</a> <a id="2860" href="UF.PairFun.html#2832" class="Bound">x</a><a id="2861" class="Symbol">)</a> <a id="2863" class="Symbol">(</a><a id="2864" href="UF.PairFun.html#2638" class="Bound">d</a> <a id="2866" href="UF.PairFun.html#2832" class="Bound">x</a><a id="2867" class="Symbol">)))</a>

 <a id="2873" href="UF.PairFun.html#2873" class="Function">pair-fun-dense</a> <a id="2888" class="Symbol">:</a> <a id="2890" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="2899" href="UF.PairFun.html#544" class="Bound">f</a>
                <a id="2917" class="Symbol">→</a> <a id="2919" class="Symbol">((</a><a id="2921" href="UF.PairFun.html#2921" class="Bound">x</a> <a id="2923" class="Symbol">:</a> <a id="2925" href="UF.PairFun.html#456" class="Bound">X</a><a id="2926" class="Symbol">)</a> <a id="2928" class="Symbol">→</a> <a id="2930" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="2939" class="Symbol">(</a><a id="2940" href="UF.PairFun.html#565" class="Bound">g</a> <a id="2942" href="UF.PairFun.html#2921" class="Bound">x</a><a id="2943" class="Symbol">))</a>
                <a id="2962" class="Symbol">→</a> <a id="2964" href="TypeTopology.Density.html#497" class="Function">is-dense</a> <a id="2973" href="UF.PairFun.html#609" class="Function">pair-fun</a>
 <a id="2983" href="UF.PairFun.html#2873" class="Function">pair-fun-dense</a> <a id="2998" href="UF.PairFun.html#2998" class="Bound">i</a> <a id="3000" href="UF.PairFun.html#3000" class="Bound">j</a> <a id="3002" class="Symbol">=</a> <a id="3004" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="3019" href="UF.PairFun.html#3034" class="Function">γ</a> <a id="3021" href="UF.PairFun.html#2998" class="Bound">i</a>
  <a id="3025" class="Keyword">where</a>
   <a id="3034" href="UF.PairFun.html#3034" class="Function">γ</a> <a id="3036" class="Symbol">:</a> <a id="3038" class="Symbol">(</a><a id="3039" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3041" href="UF.PairFun.html#3041" class="Bound">w</a> <a id="3043" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3045" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3047" href="UF.PairFun.html#520" class="Bound">B</a> <a id="3049" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3051" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3053" href="Notation.General.html#398" class="Function">fiber</a> <a id="3059" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="3068" href="UF.PairFun.html#3041" class="Bound">w</a><a id="3069" class="Symbol">)</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3075" href="UF.PairFun.html#3075" class="Bound">y</a> <a id="3077" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3079" href="UF.PairFun.html#500" class="Bound">Y</a> <a id="3081" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3083" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3085" href="Notation.General.html#398" class="Function">fiber</a> <a id="3091" href="UF.PairFun.html#544" class="Bound">f</a> <a id="3093" href="UF.PairFun.html#3075" class="Bound">y</a>
   <a id="3098" href="UF.PairFun.html#3034" class="Function">γ</a> <a id="3100" class="Symbol">((</a><a id="3102" href="UF.PairFun.html#3102" class="Bound">y</a> <a id="3104" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3106" href="UF.PairFun.html#3106" class="Bound">b</a><a id="3107" class="Symbol">)</a> <a id="3109" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3111" href="UF.PairFun.html#3111" class="Bound">n</a><a id="3112" class="Symbol">)</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="UF.PairFun.html#3102" class="Bound">y</a> <a id="3118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3120" href="UF.PairFun.html#3137" class="Function">m</a>
    <a id="3126" class="Keyword">where</a>
     <a id="3137" href="UF.PairFun.html#3137" class="Function">m</a> <a id="3139" class="Symbol">:</a> <a id="3141" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3143" href="Notation.General.html#398" class="Function">fiber</a> <a id="3149" href="UF.PairFun.html#544" class="Bound">f</a> <a id="3151" href="UF.PairFun.html#3102" class="Bound">y</a>
     <a id="3158" href="UF.PairFun.html#3137" class="Function">m</a> <a id="3160" class="Symbol">(</a><a id="3161" href="UF.PairFun.html#3161" class="Bound">x</a> <a id="3163" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3165" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3169" class="Symbol">)</a> <a id="3171" class="Symbol">=</a> <a id="3173" href="UF.PairFun.html#3000" class="Bound">j</a> <a id="3175" href="UF.PairFun.html#3161" class="Bound">x</a> <a id="3177" class="Symbol">(</a><a id="3178" href="UF.PairFun.html#3106" class="Bound">b</a> <a id="3180" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3182" href="UF.PairFun.html#3204" class="Function">l</a><a id="3183" class="Symbol">)</a>
      <a id="3191" class="Keyword">where</a>
       <a id="3204" href="UF.PairFun.html#3204" class="Function">l</a> <a id="3206" class="Symbol">:</a> <a id="3208" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3210" href="Notation.General.html#398" class="Function">fiber</a> <a id="3216" class="Symbol">(</a><a id="3217" href="UF.PairFun.html#565" class="Bound">g</a> <a id="3219" href="UF.PairFun.html#3161" class="Bound">x</a><a id="3220" class="Symbol">)</a> <a id="3222" href="UF.PairFun.html#3106" class="Bound">b</a>
       <a id="3231" href="UF.PairFun.html#3204" class="Function">l</a> <a id="3233" class="Symbol">(</a><a id="3234" href="UF.PairFun.html#3234" class="Bound">a</a> <a id="3236" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3238" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3242" class="Symbol">)</a> <a id="3244" class="Symbol">=</a> <a id="3246" href="UF.PairFun.html#3111" class="Bound">n</a> <a id="3248" class="Symbol">((</a><a id="3250" href="UF.PairFun.html#3161" class="Bound">x</a> <a id="3252" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3254" href="UF.PairFun.html#3234" class="Bound">a</a><a id="3255" class="Symbol">)</a> <a id="3257" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3259" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3263" class="Symbol">)</a>

 <a id="3267" class="Keyword">open</a> <a id="3272" class="Keyword">import</a> <a id="3279" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>

 <a id="3294" class="Keyword">module</a> <a id="3301" href="UF.PairFun.html#3301" class="Module">pair-fun-surjection</a> <a id="3321" class="Symbol">(</a><a id="3322" href="UF.PairFun.html#3322" class="Bound">pt</a> <a id="3325" class="Symbol">:</a> <a id="3327" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="3358" class="Symbol">)</a> <a id="3360" class="Keyword">where</a>

  <a id="3369" class="Keyword">open</a> <a id="3374" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="3398" href="UF.PairFun.html#3322" class="Bound">pt</a>
  <a id="3403" class="Keyword">open</a> <a id="3408" class="Keyword">import</a> <a id="3415" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="3437" href="UF.PairFun.html#3322" class="Bound">pt</a>

  <a id="3443" href="UF.PairFun.html#3443" class="Function">pair-fun-is-surjection</a> <a id="3466" class="Symbol">:</a> <a id="3468" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="3482" href="UF.PairFun.html#544" class="Bound">f</a>
                         <a id="3509" class="Symbol">→</a> <a id="3511" class="Symbol">((</a><a id="3513" href="UF.PairFun.html#3513" class="Bound">x</a> <a id="3515" class="Symbol">:</a> <a id="3517" href="UF.PairFun.html#456" class="Bound">X</a><a id="3518" class="Symbol">)</a> <a id="3520" class="Symbol">→</a> <a id="3522" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="3536" class="Symbol">(</a><a id="3537" href="UF.PairFun.html#565" class="Bound">g</a> <a id="3539" href="UF.PairFun.html#3513" class="Bound">x</a><a id="3540" class="Symbol">))</a>
                         <a id="3568" class="Symbol">→</a> <a id="3570" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="3584" href="UF.PairFun.html#609" class="Function">pair-fun</a>
  <a id="3595" href="UF.PairFun.html#3443" class="Function">pair-fun-is-surjection</a> <a id="3618" href="UF.PairFun.html#3618" class="Bound">s</a> <a id="3620" href="UF.PairFun.html#3620" class="Bound">t</a> <a id="3622" class="Symbol">(</a><a id="3623" href="UF.PairFun.html#3623" class="Bound">y</a> <a id="3625" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3627" href="UF.PairFun.html#3627" class="Bound">b</a><a id="3628" class="Symbol">)</a> <a id="3630" class="Symbol">=</a> <a id="3632" href="UF.PairFun.html#3647" class="Function">γ</a>
   <a id="3637" class="Keyword">where</a>
    <a id="3647" href="UF.PairFun.html#3647" class="Function">γ</a> <a id="3649" class="Symbol">:</a> <a id="3651" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="3653" href="UF.PairFun.html#3653" class="Bound">(</a><a id="3654" href="UF.PairFun.html#3654" class="Bound">x</a> <a id="3656" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3658" href="UF.PairFun.html#3658" class="Bound">a</a><a id="3659" href="UF.PairFun.html#3653" class="Bound">)</a> <a id="3661" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="3663" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3665" href="UF.PairFun.html#476" class="Bound">A</a> <a id="3667" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="3669" class="Symbol">(</a><a id="3670" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="3679" class="Symbol">(</a><a id="3680" href="UF.PairFun.html#3654" class="Bound">x</a> <a id="3682" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3684" href="UF.PairFun.html#3658" class="Bound">a</a><a id="3685" class="Symbol">)</a> <a id="3687" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3689" href="UF.PairFun.html#3623" class="Bound">y</a> <a id="3691" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3693" href="UF.PairFun.html#3627" class="Bound">b</a><a id="3694" class="Symbol">)</a>
    <a id="3700" href="UF.PairFun.html#3647" class="Function">γ</a> <a id="3702" class="Symbol">=</a> <a id="3704" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="3711" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a>
         <a id="3730" class="Symbol">(λ</a> <a id="3733" class="Symbol">{(</a><a id="3735" href="UF.PairFun.html#3735" class="Bound">x</a> <a id="3737" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3739" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3743" class="Symbol">)</a> <a id="3745" class="Symbol">→</a> <a id="3747" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="3754" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a>
                           <a id="3791" class="Symbol">(λ</a> <a id="3794" class="Symbol">{(</a><a id="3796" href="UF.PairFun.html#3796" class="Bound">a</a> <a id="3798" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3800" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3804" class="Symbol">)</a> <a id="3806" class="Symbol">→</a> <a id="3808" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="3810" class="Symbol">(</a><a id="3811" href="UF.PairFun.html#3735" class="Bound">x</a> <a id="3813" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3815" href="UF.PairFun.html#3796" class="Bound">a</a><a id="3816" class="Symbol">)</a> <a id="3818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3820" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3825" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="3826" class="Symbol">})</a>
                           <a id="3856" class="Symbol">(</a><a id="3857" href="UF.PairFun.html#3620" class="Bound">t</a> <a id="3859" href="UF.PairFun.html#3735" class="Bound">x</a> <a id="3861" href="UF.PairFun.html#3627" class="Bound">b</a><a id="3862" class="Symbol">)})</a>
         <a id="3875" class="Symbol">(</a><a id="3876" href="UF.PairFun.html#3618" class="Bound">s</a> <a id="3878" href="UF.PairFun.html#3623" class="Bound">y</a><a id="3879" class="Symbol">)</a>

<a id="pair-fun-equiv"></a><a id="3882" href="UF.PairFun.html#3882" class="Function">pair-fun-equiv</a> <a id="3897" class="Symbol">:</a> <a id="3899" class="Symbol">{</a><a id="3900" href="UF.PairFun.html#3900" class="Bound">X</a> <a id="3902" class="Symbol">:</a> <a id="3904" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3906" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3908" class="Symbol">}</a> <a id="3910" class="Symbol">{</a><a id="3911" href="UF.PairFun.html#3911" class="Bound">A</a> <a id="3913" class="Symbol">:</a> <a id="3915" href="UF.PairFun.html#3900" class="Bound">X</a> <a id="3917" class="Symbol">→</a> <a id="3919" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3921" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3923" class="Symbol">}</a>
                 <a id="3942" class="Symbol">{</a><a id="3943" href="UF.PairFun.html#3943" class="Bound">Y</a> <a id="3945" class="Symbol">:</a> <a id="3947" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3949" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3951" class="Symbol">}</a> <a id="3953" class="Symbol">{</a><a id="3954" href="UF.PairFun.html#3954" class="Bound">B</a> <a id="3956" class="Symbol">:</a> <a id="3958" href="UF.PairFun.html#3943" class="Bound">Y</a> <a id="3960" class="Symbol">→</a> <a id="3962" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="3964" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3966" class="Symbol">}</a>
                 <a id="3985" class="Symbol">(</a><a id="3986" href="UF.PairFun.html#3986" class="Bound">f</a> <a id="3988" class="Symbol">:</a> <a id="3990" href="UF.PairFun.html#3900" class="Bound">X</a> <a id="3992" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3994" href="UF.PairFun.html#3943" class="Bound">Y</a><a id="3995" class="Symbol">)</a>
               <a id="4012" class="Symbol">→</a> <a id="4014" class="Symbol">((</a><a id="4016" href="UF.PairFun.html#4016" class="Bound">x</a> <a id="4018" class="Symbol">:</a> <a id="4020" href="UF.PairFun.html#3900" class="Bound">X</a><a id="4021" class="Symbol">)</a> <a id="4023" class="Symbol">→</a> <a id="4025" href="UF.PairFun.html#3911" class="Bound">A</a> <a id="4027" href="UF.PairFun.html#4016" class="Bound">x</a> <a id="4029" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4031" href="UF.PairFun.html#3954" class="Bound">B</a> <a id="4033" class="Symbol">(</a><a id="4034" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="4036" href="UF.PairFun.html#3986" class="Bound">f</a> <a id="4038" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="4040" href="UF.PairFun.html#4016" class="Bound">x</a><a id="4041" class="Symbol">))</a>
               <a id="4059" class="Symbol">→</a> <a id="4061" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4063" href="UF.PairFun.html#3911" class="Bound">A</a> <a id="4065" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4067" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4069" href="UF.PairFun.html#3954" class="Bound">B</a>
<a id="4071" href="UF.PairFun.html#3882" class="Function">pair-fun-equiv</a> <a id="4086" href="UF.PairFun.html#4086" class="Bound">f</a> <a id="4088" href="UF.PairFun.html#4088" class="Bound">g</a> <a id="4090" class="Symbol">=</a> <a id="4092" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="4101" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="4103" href="UF.PairFun.html#4086" class="Bound">f</a> <a id="4105" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="4107" class="Symbol">(λ</a> <a id="4110" href="UF.PairFun.html#4110" class="Bound">x</a> <a id="4112" class="Symbol">→</a> <a id="4114" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="4116" href="UF.PairFun.html#4088" class="Bound">g</a> <a id="4118" href="UF.PairFun.html#4110" class="Bound">x</a> <a id="4120" href="UF.Equiv.html#3278" class="Function Operator">⌝</a><a id="4121" class="Symbol">)</a> <a id="4123" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                     <a id="4146" href="UF.PairFun.html#2499" class="Function">pair-fun-is-equiv</a> <a id="4164" class="Symbol">_</a> <a id="4166" class="Symbol">_</a> <a id="4168" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="4170" href="UF.PairFun.html#4086" class="Bound">f</a> <a id="4172" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a> <a id="4183" class="Symbol">(λ</a> <a id="4186" href="UF.PairFun.html#4186" class="Bound">x</a> <a id="4188" class="Symbol">→</a> <a id="4190" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="4192" href="UF.PairFun.html#4088" class="Bound">g</a> <a id="4194" href="UF.PairFun.html#4186" class="Bound">x</a> <a id="4196" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a><a id="4206" class="Symbol">)</a>

<a id="Σ-change-of-variable-embedding"></a><a id="4209" href="UF.PairFun.html#4209" class="Function">Σ-change-of-variable-embedding</a> <a id="4240" class="Symbol">:</a> <a id="4242" class="Symbol">{</a><a id="4243" href="UF.PairFun.html#4243" class="Bound">X</a> <a id="4245" class="Symbol">:</a> <a id="4247" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4249" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4251" class="Symbol">}</a> <a id="4253" class="Symbol">{</a><a id="4254" href="UF.PairFun.html#4254" class="Bound">Y</a> <a id="4256" class="Symbol">:</a> <a id="4258" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4260" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4262" class="Symbol">}</a>
                                 <a id="4297" class="Symbol">(</a><a id="4298" href="UF.PairFun.html#4298" class="Bound">A</a> <a id="4300" class="Symbol">:</a> <a id="4302" href="UF.PairFun.html#4243" class="Bound">X</a> <a id="4304" class="Symbol">→</a> <a id="4306" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4308" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4310" class="Symbol">)</a> <a id="4312" class="Symbol">(</a><a id="4313" href="UF.PairFun.html#4313" class="Bound">g</a> <a id="4315" class="Symbol">:</a> <a id="4317" href="UF.PairFun.html#4254" class="Bound">Y</a> <a id="4319" class="Symbol">→</a> <a id="4321" href="UF.PairFun.html#4243" class="Bound">X</a><a id="4322" class="Symbol">)</a>
                               <a id="4355" class="Symbol">→</a> <a id="4357" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="4370" href="UF.PairFun.html#4313" class="Bound">g</a>
                               <a id="4403" class="Symbol">→</a> <a id="4405" class="Symbol">(</a><a id="4406" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4408" href="UF.PairFun.html#4408" class="Bound">y</a> <a id="4410" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4412" href="UF.PairFun.html#4254" class="Bound">Y</a> <a id="4414" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4416" href="UF.PairFun.html#4298" class="Bound">A</a> <a id="4418" class="Symbol">(</a><a id="4419" href="UF.PairFun.html#4313" class="Bound">g</a> <a id="4421" href="UF.PairFun.html#4408" class="Bound">y</a><a id="4422" class="Symbol">))</a> <a id="4425" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="4427" class="Symbol">(</a><a id="4428" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4430" href="UF.PairFun.html#4430" class="Bound">x</a> <a id="4432" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4434" href="UF.PairFun.html#4243" class="Bound">X</a> <a id="4436" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4438" href="UF.PairFun.html#4298" class="Bound">A</a> <a id="4440" href="UF.PairFun.html#4430" class="Bound">x</a><a id="4441" class="Symbol">)</a>
<a id="4443" href="UF.PairFun.html#4209" class="Function">Σ-change-of-variable-embedding</a> <a id="4474" href="UF.PairFun.html#4474" class="Bound">A</a> <a id="4476" href="UF.PairFun.html#4476" class="Bound">g</a> <a id="4478" href="UF.PairFun.html#4478" class="Bound">e</a> <a id="4480" class="Symbol">=</a> <a id="4482" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="4491" href="UF.PairFun.html#4476" class="Bound">g</a> <a id="4493" class="Symbol">(λ</a> <a id="4496" href="UF.PairFun.html#4496" class="Bound">_</a> <a id="4498" class="Symbol">→</a> <a id="4500" href="MLTT.Pi.html#444" class="Function">id</a><a id="4502" class="Symbol">)</a> <a id="4504" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                       <a id="4545" href="UF.PairFun.html#1347" class="Function">pair-fun-is-embedding</a>
                                        <a id="4607" href="UF.PairFun.html#4476" class="Bound">g</a>
                                        <a id="4649" class="Symbol">(λ</a> <a id="4652" href="UF.PairFun.html#4652" class="Bound">_</a> <a id="4654" class="Symbol">→</a> <a id="4656" href="MLTT.Pi.html#444" class="Function">id</a><a id="4658" class="Symbol">)</a>
                                        <a id="4700" href="UF.PairFun.html#4478" class="Bound">e</a>
                                        <a id="4742" class="Symbol">(λ</a> <a id="4745" href="UF.PairFun.html#4745" class="Bound">_</a> <a id="4747" class="Symbol">→</a> <a id="4749" href="UF.Embeddings.html#1039" class="Function">id-is-embedding</a><a id="4764" class="Symbol">)</a>

<a id="pair-fun-embedding"></a><a id="4767" href="UF.PairFun.html#4767" class="Function">pair-fun-embedding</a> <a id="4786" class="Symbol">:</a> <a id="4788" class="Symbol">{</a><a id="4789" href="UF.PairFun.html#4789" class="Bound">X</a> <a id="4791" class="Symbol">:</a> <a id="4793" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4795" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4797" class="Symbol">}</a>
                     <a id="4820" class="Symbol">{</a><a id="4821" href="UF.PairFun.html#4821" class="Bound">A</a> <a id="4823" class="Symbol">:</a> <a id="4825" href="UF.PairFun.html#4789" class="Bound">X</a> <a id="4827" class="Symbol">→</a> <a id="4829" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4831" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4833" class="Symbol">}</a>
                     <a id="4856" class="Symbol">{</a><a id="4857" href="UF.PairFun.html#4857" class="Bound">Y</a> <a id="4859" class="Symbol">:</a> <a id="4861" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4863" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4865" class="Symbol">}</a>
                     <a id="4888" class="Symbol">{</a><a id="4889" href="UF.PairFun.html#4889" class="Bound">B</a> <a id="4891" class="Symbol">:</a> <a id="4893" href="UF.PairFun.html#4857" class="Bound">Y</a> <a id="4895" class="Symbol">→</a> <a id="4897" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="4899" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4901" class="Symbol">}</a>
                   <a id="4922" class="Symbol">→</a> <a id="4924" class="Symbol">(</a><a id="4925" href="UF.PairFun.html#4925" class="Bound">e</a> <a id="4927" class="Symbol">:</a> <a id="4929" href="UF.PairFun.html#4789" class="Bound">X</a> <a id="4931" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="4933" href="UF.PairFun.html#4857" class="Bound">Y</a><a id="4934" class="Symbol">)</a>
                   <a id="4955" class="Symbol">→</a> <a id="4957" class="Symbol">((</a><a id="4959" href="UF.PairFun.html#4959" class="Bound">x</a> <a id="4961" class="Symbol">:</a> <a id="4963" href="UF.PairFun.html#4789" class="Bound">X</a><a id="4964" class="Symbol">)</a> <a id="4966" class="Symbol">→</a> <a id="4968" href="UF.PairFun.html#4821" class="Bound">A</a> <a id="4970" href="UF.PairFun.html#4959" class="Bound">x</a> <a id="4972" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="4974" href="UF.PairFun.html#4889" class="Bound">B</a> <a id="4976" class="Symbol">(</a><a id="4977" href="UF.Embeddings.html#2308" class="Function Operator">⌊</a> <a id="4979" href="UF.PairFun.html#4925" class="Bound">e</a> <a id="4981" href="UF.Embeddings.html#2308" class="Function Operator">⌋</a> <a id="4983" href="UF.PairFun.html#4959" class="Bound">x</a><a id="4984" class="Symbol">))</a>
                   <a id="5006" class="Symbol">→</a> <a id="5008" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5010" href="UF.PairFun.html#4821" class="Bound">A</a> <a id="5012" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="5014" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5016" href="UF.PairFun.html#4889" class="Bound">B</a>
<a id="5018" href="UF.PairFun.html#4767" class="Function">pair-fun-embedding</a> <a id="5037" class="Symbol">(</a><a id="5038" href="UF.PairFun.html#5038" class="Bound">f</a> <a id="5040" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5042" href="UF.PairFun.html#5042" class="Bound">i</a><a id="5043" class="Symbol">)</a> <a id="5045" href="UF.PairFun.html#5045" class="Bound">g</a> <a id="5047" class="Symbol">=</a> <a id="5049" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="5058" href="UF.PairFun.html#5038" class="Bound">f</a> <a id="5060" class="Symbol">(λ</a> <a id="5063" href="UF.PairFun.html#5063" class="Bound">x</a> <a id="5065" class="Symbol">→</a> <a id="5067" href="UF.Embeddings.html#2308" class="Function Operator">⌊</a> <a id="5069" href="UF.PairFun.html#5045" class="Bound">g</a> <a id="5071" href="UF.PairFun.html#5063" class="Bound">x</a> <a id="5073" href="UF.Embeddings.html#2308" class="Function Operator">⌋</a><a id="5074" class="Symbol">)</a> <a id="5076" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                               <a id="5109" href="UF.PairFun.html#1347" class="Function">pair-fun-is-embedding</a>
                                <a id="5163" href="UF.PairFun.html#5038" class="Bound">f</a>
                                <a id="5197" class="Symbol">((λ</a> <a id="5201" href="UF.PairFun.html#5201" class="Bound">x</a> <a id="5203" class="Symbol">→</a> <a id="5205" href="UF.Embeddings.html#2308" class="Function Operator">⌊</a> <a id="5207" href="UF.PairFun.html#5045" class="Bound">g</a> <a id="5209" href="UF.PairFun.html#5201" class="Bound">x</a> <a id="5211" href="UF.Embeddings.html#2308" class="Function Operator">⌋</a><a id="5212" class="Symbol">))</a>
                                <a id="5247" href="UF.PairFun.html#5042" class="Bound">i</a>
                                <a id="5281" class="Symbol">(λ</a> <a id="5284" href="UF.PairFun.html#5284" class="Bound">x</a> <a id="5286" class="Symbol">→</a> <a id="5288" href="UF.Embeddings.html#2371" class="Function Operator">⌊</a> <a id="5290" href="UF.PairFun.html#5045" class="Bound">g</a> <a id="5292" href="UF.PairFun.html#5284" class="Bound">x</a> <a id="5294" href="UF.Embeddings.html#2371" class="Function Operator">⌋-is-embedding</a><a id="5308" class="Symbol">)</a>


<a id="pair-fun-is-embedding-special"></a><a id="5312" href="UF.PairFun.html#5312" class="Function">pair-fun-is-embedding-special</a> <a id="5342" class="Symbol">:</a> <a id="5344" class="Symbol">{</a><a id="5345" href="UF.PairFun.html#5345" class="Bound">𝓤</a> <a id="5347" href="UF.PairFun.html#5347" class="Bound">𝓥</a> <a id="5349" href="UF.PairFun.html#5349" class="Bound">𝓦</a> <a id="5351" class="Symbol">:</a> <a id="5353" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5361" class="Symbol">}</a>
                                <a id="5395" class="Symbol">{</a><a id="5396" href="UF.PairFun.html#5396" class="Bound">X</a> <a id="5398" class="Symbol">:</a> <a id="5400" href="UF.PairFun.html#5345" class="Bound">𝓤</a> <a id="5402" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5404" class="Symbol">}</a> <a id="5406" class="Symbol">{</a><a id="5407" href="UF.PairFun.html#5407" class="Bound">Y</a> <a id="5409" class="Symbol">:</a> <a id="5411" href="UF.PairFun.html#5347" class="Bound">𝓥</a> <a id="5413" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5415" class="Symbol">}</a> <a id="5417" class="Symbol">{</a><a id="5418" href="UF.PairFun.html#5418" class="Bound">B</a> <a id="5420" class="Symbol">:</a> <a id="5422" href="UF.PairFun.html#5407" class="Bound">Y</a> <a id="5424" class="Symbol">→</a> <a id="5426" href="UF.PairFun.html#5349" class="Bound">𝓦</a> <a id="5428" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5430" class="Symbol">}</a>
                              <a id="5462" class="Symbol">→</a> <a id="5464" class="Symbol">(</a><a id="5465" href="UF.PairFun.html#5465" class="Bound">f</a> <a id="5467" class="Symbol">:</a> <a id="5469" href="UF.PairFun.html#5396" class="Bound">X</a> <a id="5471" class="Symbol">→</a> <a id="5473" href="UF.PairFun.html#5407" class="Bound">Y</a><a id="5474" class="Symbol">)</a>
                              <a id="5506" class="Symbol">→</a> <a id="5508" class="Symbol">(</a><a id="5509" href="UF.PairFun.html#5509" class="Bound">g</a> <a id="5511" class="Symbol">:</a> <a id="5513" class="Symbol">(</a><a id="5514" href="UF.PairFun.html#5514" class="Bound">x</a> <a id="5516" class="Symbol">:</a> <a id="5518" href="UF.PairFun.html#5396" class="Bound">X</a><a id="5519" class="Symbol">)</a> <a id="5521" class="Symbol">→</a> <a id="5523" href="UF.PairFun.html#5418" class="Bound">B</a> <a id="5525" class="Symbol">(</a><a id="5526" href="UF.PairFun.html#5465" class="Bound">f</a> <a id="5528" href="UF.PairFun.html#5514" class="Bound">x</a><a id="5529" class="Symbol">))</a>
                              <a id="5562" class="Symbol">→</a> <a id="5564" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="5577" href="UF.PairFun.html#5465" class="Bound">f</a>
                              <a id="5609" class="Symbol">→</a> <a id="5611" class="Symbol">((</a><a id="5613" href="UF.PairFun.html#5613" class="Bound">y</a> <a id="5615" class="Symbol">:</a> <a id="5617" href="UF.PairFun.html#5407" class="Bound">Y</a><a id="5618" class="Symbol">)</a> <a id="5620" class="Symbol">→</a> <a id="5622" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5630" class="Symbol">(</a><a id="5631" href="UF.PairFun.html#5418" class="Bound">B</a> <a id="5633" href="UF.PairFun.html#5613" class="Bound">y</a><a id="5634" class="Symbol">))</a>
                              <a id="5667" class="Symbol">→</a> <a id="5669" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="5682" class="Symbol">(λ</a> <a id="5685" href="UF.PairFun.html#5685" class="Bound">x</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="UF.PairFun.html#5465" class="Bound">f</a> <a id="5691" href="UF.PairFun.html#5685" class="Bound">x</a> <a id="5693" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5695" href="UF.PairFun.html#5509" class="Bound">g</a> <a id="5697" href="UF.PairFun.html#5685" class="Bound">x</a><a id="5698" class="Symbol">)</a>
<a id="5700" href="UF.PairFun.html#5312" class="Function">pair-fun-is-embedding-special</a> <a id="5730" class="Symbol">{</a><a id="5731" href="UF.PairFun.html#5731" class="Bound">𝓤</a><a id="5732" class="Symbol">}</a> <a id="5734" class="Symbol">{</a><a id="5735" href="UF.PairFun.html#5735" class="Bound">𝓥</a><a id="5736" class="Symbol">}</a> <a id="5738" class="Symbol">{</a><a id="5739" href="UF.PairFun.html#5739" class="Bound">𝓦</a><a id="5740" class="Symbol">}</a> <a id="5742" class="Symbol">{</a><a id="5743" href="UF.PairFun.html#5743" class="Bound">X</a><a id="5744" class="Symbol">}</a> <a id="5746" class="Symbol">{</a><a id="5747" href="UF.PairFun.html#5747" class="Bound">Y</a><a id="5748" class="Symbol">}</a> <a id="5750" class="Symbol">{</a><a id="5751" href="UF.PairFun.html#5751" class="Bound">B</a><a id="5752" class="Symbol">}</a> <a id="5754" href="UF.PairFun.html#5754" class="Bound">f</a> <a id="5756" href="UF.PairFun.html#5756" class="Bound">g</a> <a id="5758" href="UF.PairFun.html#5758" class="Bound">f-emb</a> <a id="5764" href="UF.PairFun.html#5764" class="Bound">B-is-prop</a> <a id="5774" class="Symbol">=</a> <a id="5776" href="UF.PairFun.html#6165" class="Function">e</a>
 <a id="5779" class="Keyword">where</a>
  <a id="5787" href="UF.PairFun.html#5787" class="Function">k</a> <a id="5789" class="Symbol">:</a> <a id="5791" href="UF.PairFun.html#5743" class="Bound">X</a> <a id="5793" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5795" href="UF.PairFun.html#5743" class="Bound">X</a> <a id="5797" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5799" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="5801" class="Symbol">{</a><a id="5802" href="UF.PairFun.html#5731" class="Bound">𝓤</a><a id="5803" class="Symbol">}</a>
  <a id="5807" href="UF.PairFun.html#5787" class="Function">k</a> <a id="5809" class="Symbol">=</a> <a id="5811" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="5817" href="UF.EquivalenceExamples.html#7964" class="Function">𝟙-rneutral</a>

  <a id="5831" href="UF.PairFun.html#5831" class="Function">k-emb</a> <a id="5837" class="Symbol">:</a> <a id="5839" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="5852" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="5854" href="UF.PairFun.html#5787" class="Function">k</a> <a id="5856" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
  <a id="5860" href="UF.PairFun.html#5831" class="Function">k-emb</a> <a id="5866" class="Symbol">=</a> <a id="5868" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="5890" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="5892" href="UF.PairFun.html#5787" class="Function">k</a> <a id="5894" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="5896" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="5898" href="UF.PairFun.html#5787" class="Function">k</a> <a id="5900" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a>

  <a id="5914" href="UF.PairFun.html#5914" class="Function">h</a> <a id="5916" class="Symbol">:</a> <a id="5918" href="UF.PairFun.html#5743" class="Bound">X</a> <a id="5920" class="Symbol">→</a> <a id="5922" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5924" href="UF.PairFun.html#5751" class="Bound">B</a>
  <a id="5928" href="UF.PairFun.html#5914" class="Function">h</a> <a id="5930" href="UF.PairFun.html#5930" class="Bound">x</a> <a id="5932" class="Symbol">=</a> <a id="5934" href="UF.PairFun.html#5754" class="Bound">f</a> <a id="5936" href="UF.PairFun.html#5930" class="Bound">x</a> <a id="5938" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5940" href="UF.PairFun.html#5756" class="Bound">g</a> <a id="5942" href="UF.PairFun.html#5930" class="Bound">x</a>

  <a id="5947" href="UF.PairFun.html#5947" class="Function">g&#39;</a> <a id="5950" class="Symbol">:</a> <a id="5952" class="Symbol">(</a><a id="5953" href="UF.PairFun.html#5953" class="Bound">x</a> <a id="5955" class="Symbol">:</a> <a id="5957" href="UF.PairFun.html#5743" class="Bound">X</a><a id="5958" class="Symbol">)</a> <a id="5960" class="Symbol">→</a> <a id="5962" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="5964" class="Symbol">→</a> <a id="5966" href="UF.PairFun.html#5751" class="Bound">B</a> <a id="5968" class="Symbol">(</a><a id="5969" href="UF.PairFun.html#5754" class="Bound">f</a> <a id="5971" href="UF.PairFun.html#5953" class="Bound">x</a><a id="5972" class="Symbol">)</a>
  <a id="5976" href="UF.PairFun.html#5947" class="Function">g&#39;</a> <a id="5979" href="UF.PairFun.html#5979" class="Bound">x</a> <a id="5981" class="Symbol">_</a> <a id="5983" class="Symbol">=</a> <a id="5985" href="UF.PairFun.html#5756" class="Bound">g</a> <a id="5987" href="UF.PairFun.html#5979" class="Bound">x</a>

  <a id="5992" href="UF.PairFun.html#5992" class="Function">g&#39;-emb</a> <a id="5999" class="Symbol">:</a> <a id="6001" class="Symbol">(</a><a id="6002" href="UF.PairFun.html#6002" class="Bound">x</a> <a id="6004" class="Symbol">:</a> <a id="6006" href="UF.PairFun.html#5743" class="Bound">X</a><a id="6007" class="Symbol">)</a> <a id="6009" class="Symbol">→</a> <a id="6011" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="6024" class="Symbol">(</a><a id="6025" href="UF.PairFun.html#5947" class="Function">g&#39;</a> <a id="6028" href="UF.PairFun.html#6002" class="Bound">x</a><a id="6029" class="Symbol">)</a>
  <a id="6033" href="UF.PairFun.html#5992" class="Function">g&#39;-emb</a> <a id="6040" href="UF.PairFun.html#6040" class="Bound">x</a> <a id="6042" class="Symbol">=</a> <a id="6044" href="UF.Embeddings.html#16280" class="Function">maps-of-props-are-embeddings</a> <a id="6073" class="Symbol">(</a><a id="6074" href="UF.PairFun.html#5947" class="Function">g&#39;</a> <a id="6077" href="UF.PairFun.html#6040" class="Bound">x</a><a id="6078" class="Symbol">)</a> <a id="6080" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="6090" class="Symbol">(</a><a id="6091" href="UF.PairFun.html#5764" class="Bound">B-is-prop</a> <a id="6101" class="Symbol">(</a><a id="6102" href="UF.PairFun.html#5754" class="Bound">f</a> <a id="6104" href="UF.PairFun.html#6040" class="Bound">x</a><a id="6105" class="Symbol">))</a>

  <a id="6111" href="UF.PairFun.html#6111" class="Function">remark</a> <a id="6118" class="Symbol">:</a> <a id="6120" href="UF.PairFun.html#5914" class="Function">h</a> <a id="6122" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6124" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="6133" href="UF.PairFun.html#5754" class="Bound">f</a> <a id="6135" href="UF.PairFun.html#5947" class="Function">g&#39;</a> <a id="6138" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6140" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="6142" href="UF.PairFun.html#5787" class="Function">k</a> <a id="6144" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
  <a id="6148" href="UF.PairFun.html#6111" class="Function">remark</a> <a id="6155" class="Symbol">=</a> <a id="6157" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="6165" href="UF.PairFun.html#6165" class="Function">e</a> <a id="6167" class="Symbol">:</a> <a id="6169" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="6182" href="UF.PairFun.html#5914" class="Function">h</a>
  <a id="6186" href="UF.PairFun.html#6165" class="Function">e</a> <a id="6188" class="Symbol">=</a> <a id="6190" href="UF.Embeddings.html#1142" class="Function">∘-is-embedding</a> <a id="6205" href="UF.PairFun.html#5831" class="Function">k-emb</a> <a id="6211" class="Symbol">(</a><a id="6212" href="UF.PairFun.html#1347" class="Function">pair-fun-is-embedding</a> <a id="6234" href="UF.PairFun.html#5754" class="Bound">f</a> <a id="6236" href="UF.PairFun.html#5947" class="Function">g&#39;</a> <a id="6239" href="UF.PairFun.html#5758" class="Bound">f-emb</a> <a id="6245" href="UF.PairFun.html#5992" class="Function">g&#39;-emb</a><a id="6251" class="Symbol">)</a>

<a id="6254" class="Markup">\end{code}</a><a id="6264" class="Background">
</a></pre></body></html>

==> anc/html/UF.Powerset-MultiUniverse.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Powerset-MultiUniverse</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 5th September 2018. Modified 27 September 2023 to
support the object of truth values to live in a different universe
than that of which the powerset is taken.


Univalence gives the usual mathematical notion of equality for the
subsets of a type: two subsets of a type are equal precisely when they
have the same elements, like in ZF (C). And *not* when they are
isomorphic, for any reasonable notion of isomorphism between subsets
of a given type.

A subset of a type X in a universe 𝓤 is an embedding of some given
type into X, or, equivalently, a map of X into the subtype classifier
Ω 𝓤 of the universe 𝓤 (see the module UF.Classifiers).

We generalize this to allow the powerset to have values in Ω 𝓥. The
module UF.Powerset specializes this module to the case 𝓤=𝓥.

</a><a id="789" class="Markup">\begin{code}</a>

<a id="803" class="Symbol">{-#</a> <a id="807" class="Keyword">OPTIONS</a> <a id="815" class="Pragma">--safe</a> <a id="822" class="Pragma">--without-K</a> <a id="834" class="Symbol">#-}</a>

<a id="839" class="Keyword">module</a> <a id="846" href="UF.Powerset-MultiUniverse.html" class="Module">UF.Powerset-MultiUniverse</a> <a id="872" class="Keyword">where</a>

<a id="879" class="Keyword">open</a> <a id="884" class="Keyword">import</a> <a id="891" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="904" class="Keyword">open</a> <a id="909" class="Keyword">import</a> <a id="916" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="926" class="Keyword">open</a> <a id="931" class="Keyword">import</a> <a id="938" href="UF.Lower-FunExt.html" class="Module">UF.Lower-FunExt</a>
<a id="954" class="Keyword">open</a> <a id="959" class="Keyword">import</a> <a id="966" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="999" class="Keyword">open</a> <a id="1004" class="Keyword">import</a> <a id="1011" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="1030" class="Keyword">open</a> <a id="1035" class="Keyword">import</a> <a id="1042" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="1059" class="Keyword">open</a> <a id="1064" class="Keyword">import</a> <a id="1071" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="1095" class="Keyword">open</a> <a id="1100" class="Keyword">import</a> <a id="1107" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="1128" class="Keyword">open</a> <a id="1133" class="Keyword">import</a> <a id="1140" href="UF.SubtypeClassifier-Properties.html" class="Module">UF.SubtypeClassifier-Properties</a>
<a id="1172" class="Keyword">open</a> <a id="1177" class="Keyword">import</a> <a id="1184" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="1197" class="Keyword">open</a> <a id="1202" class="Keyword">import</a> <a id="1209" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="𝓟"></a><a id="1224" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="1226" class="Symbol">:</a> <a id="1228" class="Symbol">{</a><a id="1229" href="UF.Powerset-MultiUniverse.html#1229" class="Bound">𝓥</a> <a id="1231" href="UF.Powerset-MultiUniverse.html#1231" class="Bound">𝓤</a> <a id="1233" class="Symbol">:</a> <a id="1235" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1243" class="Symbol">}</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="UF.Powerset-MultiUniverse.html#1231" class="Bound">𝓤</a> <a id="1249" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="UF.Powerset-MultiUniverse.html#1231" class="Bound">𝓤</a> <a id="1255" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1257" class="Symbol">(</a><a id="1258" href="UF.Powerset-MultiUniverse.html#1229" class="Bound">𝓥</a> <a id="1260" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="1261" class="Symbol">)</a> <a id="1263" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1265" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="1267" class="Symbol">{</a><a id="1268" href="UF.Powerset-MultiUniverse.html#1268" class="Bound">𝓥</a><a id="1269" class="Symbol">}</a> <a id="1271" class="Symbol">{</a><a id="1272" href="UF.Powerset-MultiUniverse.html#1272" class="Bound">𝓤</a><a id="1273" class="Symbol">}</a> <a id="1275" href="UF.Powerset-MultiUniverse.html#1275" class="Bound">X</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="UF.Powerset-MultiUniverse.html#1275" class="Bound">X</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1285" href="UF.Powerset-MultiUniverse.html#1268" class="Bound">𝓥</a>

<a id="powersets-are-sets&#39;&#39;"></a><a id="1288" href="UF.Powerset-MultiUniverse.html#1288" class="Function">powersets-are-sets&#39;&#39;</a> <a id="1309" class="Symbol">:</a> <a id="1311" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1318" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1320" class="Symbol">(</a><a id="1321" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1323" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="1324" class="Symbol">)</a>
                     <a id="1347" class="Symbol">→</a> <a id="1349" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1356" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1358" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                     <a id="1381" class="Symbol">→</a> <a id="1383" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="1391" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                     <a id="1414" class="Symbol">→</a> <a id="1416" class="Symbol">{</a><a id="1417" href="UF.Powerset-MultiUniverse.html#1417" class="Bound">X</a> <a id="1419" class="Symbol">:</a> <a id="1421" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1423" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1425" class="Symbol">}</a> <a id="1427" class="Symbol">→</a> <a id="1429" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1436" class="Symbol">(</a><a id="1437" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="1439" class="Symbol">{</a><a id="1440" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1441" class="Symbol">}</a> <a id="1443" href="UF.Powerset-MultiUniverse.html#1417" class="Bound">X</a><a id="1444" class="Symbol">)</a>
<a id="1446" href="UF.Powerset-MultiUniverse.html#1288" class="Function">powersets-are-sets&#39;&#39;</a> <a id="1467" href="UF.Powerset-MultiUniverse.html#1467" class="Bound">fe</a> <a id="1470" href="UF.Powerset-MultiUniverse.html#1470" class="Bound">fe&#39;</a> <a id="1474" href="UF.Powerset-MultiUniverse.html#1474" class="Bound">pe</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="1488" href="UF.Powerset-MultiUniverse.html#1467" class="Bound">fe</a> <a id="1491" class="Symbol">(λ</a> <a id="1494" href="UF.Powerset-MultiUniverse.html#1494" class="Bound">x</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="1507" href="UF.Powerset-MultiUniverse.html#1470" class="Bound">fe&#39;</a> <a id="1511" href="UF.Powerset-MultiUniverse.html#1474" class="Bound">pe</a><a id="1513" class="Symbol">)</a>

<a id="powersets-are-sets"></a><a id="1516" href="UF.Powerset-MultiUniverse.html#1516" class="Function">powersets-are-sets</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1544" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1546" class="Symbol">(</a><a id="1547" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1549" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="1550" class="Symbol">)</a>
                   <a id="1571" class="Symbol">→</a> <a id="1573" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="1581" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                   <a id="1602" class="Symbol">→</a> <a id="1604" class="Symbol">{</a><a id="1605" href="UF.Powerset-MultiUniverse.html#1605" class="Bound">X</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1611" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1613" class="Symbol">}</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1624" class="Symbol">(</a><a id="1625" href="UF.Powerset-MultiUniverse.html#1605" class="Bound">X</a> <a id="1627" class="Symbol">→</a> <a id="1629" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1631" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1632" class="Symbol">)</a>
<a id="1634" href="UF.Powerset-MultiUniverse.html#1516" class="Function">powersets-are-sets</a> <a id="1653" class="Symbol">{</a><a id="1654" href="UF.Powerset-MultiUniverse.html#1654" class="Bound">𝓥</a><a id="1655" class="Symbol">}</a> <a id="1657" href="UF.Powerset-MultiUniverse.html#1657" class="Bound">fe</a> <a id="1660" class="Symbol">=</a> <a id="1662" href="UF.Powerset-MultiUniverse.html#1288" class="Function">powersets-are-sets&#39;&#39;</a> <a id="1683" href="UF.Powerset-MultiUniverse.html#1657" class="Bound">fe</a> <a id="1686" class="Symbol">(</a><a id="1687" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="1700" href="UF.Powerset-MultiUniverse.html#1654" class="Bound">𝓥</a> <a id="1702" class="Symbol">(</a><a id="1703" href="UF.Powerset-MultiUniverse.html#1654" class="Bound">𝓥</a> <a id="1705" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="1706" class="Symbol">)</a> <a id="1708" href="UF.Powerset-MultiUniverse.html#1657" class="Bound">fe</a><a id="1710" class="Symbol">)</a>

<a id="𝓟-is-set&#39;"></a><a id="1713" href="UF.Powerset-MultiUniverse.html#1713" class="Function">𝓟-is-set&#39;</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1732" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1734" class="Symbol">(</a><a id="1735" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1737" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="1738" class="Symbol">)</a>
          <a id="1750" class="Symbol">→</a> <a id="1752" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="1760" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
          <a id="1772" class="Symbol">→</a> <a id="1774" class="Symbol">{</a><a id="1775" href="UF.Powerset-MultiUniverse.html#1775" class="Bound">X</a> <a id="1777" class="Symbol">:</a> <a id="1779" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1781" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1783" class="Symbol">}</a>
          <a id="1795" class="Symbol">→</a> <a id="1797" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1804" class="Symbol">(</a><a id="1805" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="1807" class="Symbol">{</a><a id="1808" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1809" class="Symbol">}</a> <a id="1811" href="UF.Powerset-MultiUniverse.html#1775" class="Bound">X</a><a id="1812" class="Symbol">)</a>
<a id="1814" href="UF.Powerset-MultiUniverse.html#1713" class="Function">𝓟-is-set&#39;</a> <a id="1824" class="Symbol">=</a> <a id="1826" href="UF.Powerset-MultiUniverse.html#1516" class="Function">powersets-are-sets</a>

<a id="𝓟-is-set"></a><a id="1846" href="UF.Powerset-MultiUniverse.html#1846" class="Function">𝓟-is-set</a> <a id="1855" class="Symbol">:</a> <a id="1857" href="UF.Univalence.html#494" class="Function">Univalence</a>
         <a id="1877" class="Symbol">→</a> <a id="1879" class="Symbol">{</a><a id="1880" href="UF.Powerset-MultiUniverse.html#1880" class="Bound">X</a> <a id="1882" class="Symbol">:</a> <a id="1884" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1886" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1888" class="Symbol">}</a>
         <a id="1899" class="Symbol">→</a> <a id="1901" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1908" class="Symbol">(</a><a id="1909" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="1911" href="UF.Powerset-MultiUniverse.html#1880" class="Bound">X</a><a id="1912" class="Symbol">)</a>
<a id="1914" href="UF.Powerset-MultiUniverse.html#1846" class="Function">𝓟-is-set</a> <a id="1923" class="Symbol">{</a><a id="1924" href="UF.Powerset-MultiUniverse.html#1924" class="Bound">𝓤</a><a id="1925" class="Symbol">}</a> <a id="1927" href="UF.Powerset-MultiUniverse.html#1927" class="Bound">ua</a> <a id="1930" class="Symbol">=</a> <a id="1932" href="UF.Powerset-MultiUniverse.html#1713" class="Function">𝓟-is-set&#39;</a>
                    <a id="1962" class="Symbol">(</a><a id="1963" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="1988" href="UF.Powerset-MultiUniverse.html#1924" class="Bound">𝓤</a> <a id="1990" class="Symbol">(</a><a id="1991" href="UF.Powerset-MultiUniverse.html#1924" class="Bound">𝓤</a> <a id="1993" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="1994" class="Symbol">)</a> <a id="1996" class="Symbol">(</a><a id="1997" href="UF.Powerset-MultiUniverse.html#1927" class="Bound">ua</a> <a id="2000" href="UF.Powerset-MultiUniverse.html#1924" class="Bound">𝓤</a><a id="2001" class="Symbol">)</a> <a id="2003" class="Symbol">(</a><a id="2004" href="UF.Powerset-MultiUniverse.html#1927" class="Bound">ua</a> <a id="2007" class="Symbol">(</a><a id="2008" href="UF.Powerset-MultiUniverse.html#1924" class="Bound">𝓤</a> <a id="2010" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="2011" class="Symbol">)))</a>
                    <a id="2035" class="Symbol">(</a><a id="2036" href="UF.Univalence.html#11165" class="Function">univalence-gives-propext</a> <a id="2061" class="Symbol">(</a><a id="2062" href="UF.Powerset-MultiUniverse.html#1927" class="Bound">ua</a> <a id="2065" href="UF.Powerset-MultiUniverse.html#1924" class="Bound">𝓤</a><a id="2066" class="Symbol">))</a>

<a id="comprehension"></a><a id="2070" href="UF.Powerset-MultiUniverse.html#2070" class="Function">comprehension</a> <a id="2084" class="Symbol">:</a> <a id="2086" class="Symbol">(</a><a id="2087" href="UF.Powerset-MultiUniverse.html#2087" class="Bound">X</a> <a id="2089" class="Symbol">:</a> <a id="2091" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2093" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2095" class="Symbol">)</a> <a id="2097" class="Symbol">→</a> <a id="2099" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="2101" class="Symbol">{</a><a id="2102" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2103" class="Symbol">}</a> <a id="2105" href="UF.Powerset-MultiUniverse.html#2087" class="Bound">X</a> <a id="2107" class="Symbol">→</a> <a id="2109" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="2111" class="Symbol">{</a><a id="2112" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2113" class="Symbol">}</a> <a id="2115" href="UF.Powerset-MultiUniverse.html#2087" class="Bound">X</a>
<a id="2117" href="UF.Powerset-MultiUniverse.html#2070" class="Function">comprehension</a> <a id="2131" href="UF.Powerset-MultiUniverse.html#2131" class="Bound">X</a> <a id="2133" href="UF.Powerset-MultiUniverse.html#2133" class="Bound">A</a> <a id="2135" class="Symbol">=</a> <a id="2137" href="UF.Powerset-MultiUniverse.html#2133" class="Bound">A</a>

<a id="2140" class="Keyword">syntax</a> <a id="2147" href="UF.Powerset-MultiUniverse.html#2070" class="Function">comprehension</a> <a id="2161" class="Bound">X</a> <a id="2163" class="Symbol">(λ</a> <a id="2166" class="Bound">x</a> <a id="2168" class="Symbol">→</a> <a id="2170" class="Bound">A</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">=</a> <a id="2175" class="Function">⁅</a> <a id="2177" class="Bound">x</a> <a id="2179" class="Function">꞉</a> <a id="2181" class="Bound">X</a> <a id="2183" class="Function">∣</a> <a id="2185" class="Bound">A</a> <a id="2187" class="Function">⁆</a>

<a id="∅"></a><a id="2190" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a> <a id="2192" class="Symbol">:</a> <a id="2194" class="Symbol">{</a><a id="2195" href="UF.Powerset-MultiUniverse.html#2195" class="Bound">X</a> <a id="2197" class="Symbol">:</a> <a id="2199" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2201" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2203" class="Symbol">}</a> <a id="2205" class="Symbol">→</a>  <a id="2208" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="2210" class="Symbol">{</a><a id="2211" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2212" class="Symbol">}</a> <a id="2214" href="UF.Powerset-MultiUniverse.html#2195" class="Bound">X</a>
<a id="2216" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a> <a id="2218" class="Symbol">_</a> <a id="2220" class="Symbol">=</a> <a id="2222" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="2224" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2226" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>

<a id="full"></a><a id="2237" href="UF.Powerset-MultiUniverse.html#2237" class="Function">full</a> <a id="2242" class="Symbol">:</a> <a id="2244" class="Symbol">{</a><a id="2245" href="UF.Powerset-MultiUniverse.html#2245" class="Bound">X</a> <a id="2247" class="Symbol">:</a> <a id="2249" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2251" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2253" class="Symbol">}</a> <a id="2255" class="Symbol">→</a>  <a id="2258" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="2260" class="Symbol">{</a><a id="2261" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2262" class="Symbol">}</a> <a id="2264" href="UF.Powerset-MultiUniverse.html#2245" class="Bound">X</a>
<a id="2266" href="UF.Powerset-MultiUniverse.html#2237" class="Function">full</a> <a id="2271" class="Symbol">_</a> <a id="2273" class="Symbol">=</a> <a id="2275" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2277" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2279" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>

<a id="_∈ₚ_"></a><a id="2290" href="UF.Powerset-MultiUniverse.html#2290" class="Function Operator">_∈ₚ_</a> <a id="2295" class="Symbol">:</a> <a id="2297" class="Symbol">{</a><a id="2298" href="UF.Powerset-MultiUniverse.html#2298" class="Bound">X</a> <a id="2300" class="Symbol">:</a> <a id="2302" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2304" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2306" class="Symbol">}</a> <a id="2308" class="Symbol">→</a> <a id="2310" href="UF.Powerset-MultiUniverse.html#2298" class="Bound">X</a> <a id="2312" class="Symbol">→</a> <a id="2314" class="Symbol">(</a><a id="2315" href="UF.Powerset-MultiUniverse.html#2298" class="Bound">X</a> <a id="2317" class="Symbol">→</a> <a id="2319" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2321" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2322" class="Symbol">)</a> <a id="2324" class="Symbol">→</a> <a id="2326" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2328" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
<a id="2330" href="UF.Powerset-MultiUniverse.html#2330" class="Bound">x</a> <a id="2332" href="UF.Powerset-MultiUniverse.html#2290" class="Function Operator">∈ₚ</a> <a id="2335" href="UF.Powerset-MultiUniverse.html#2335" class="Bound">A</a> <a id="2337" class="Symbol">=</a> <a id="2339" href="UF.Powerset-MultiUniverse.html#2335" class="Bound">A</a> <a id="2341" href="UF.Powerset-MultiUniverse.html#2330" class="Bound">x</a>

<a id="_∈_"></a><a id="2344" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">_∈_</a> <a id="2348" class="Symbol">:</a> <a id="2350" class="Symbol">{</a><a id="2351" href="UF.Powerset-MultiUniverse.html#2351" class="Bound">X</a> <a id="2353" class="Symbol">:</a> <a id="2355" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2357" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2359" class="Symbol">}</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="UF.Powerset-MultiUniverse.html#2351" class="Bound">X</a> <a id="2365" class="Symbol">→</a> <a id="2367" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="2369" class="Symbol">{</a><a id="2370" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2371" class="Symbol">}</a> <a id="2373" href="UF.Powerset-MultiUniverse.html#2351" class="Bound">X</a> <a id="2375" class="Symbol">→</a> <a id="2377" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2379" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2381" href="UF.Powerset-MultiUniverse.html#2381" class="Bound">x</a> <a id="2383" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="2385" href="UF.Powerset-MultiUniverse.html#2385" class="Bound">A</a> <a id="2387" class="Symbol">=</a>  <a id="2390" href="UF.Powerset-MultiUniverse.html#2381" class="Bound">x</a> <a id="2392" href="UF.Powerset-MultiUniverse.html#2290" class="Function Operator">∈ₚ</a> <a id="2395" href="UF.Powerset-MultiUniverse.html#2385" class="Bound">A</a> <a id="2397" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>

<a id="_∉_"></a><a id="2404" href="UF.Powerset-MultiUniverse.html#2404" class="Function Operator">_∉_</a> <a id="2408" class="Symbol">:</a> <a id="2410" class="Symbol">{</a><a id="2411" href="UF.Powerset-MultiUniverse.html#2411" class="Bound">X</a> <a id="2413" class="Symbol">:</a> <a id="2415" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2417" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2419" class="Symbol">}</a> <a id="2421" class="Symbol">→</a> <a id="2423" href="UF.Powerset-MultiUniverse.html#2411" class="Bound">X</a> <a id="2425" class="Symbol">→</a> <a id="2427" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="2429" class="Symbol">{</a><a id="2430" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2431" class="Symbol">}</a> <a id="2433" href="UF.Powerset-MultiUniverse.html#2411" class="Bound">X</a> <a id="2435" class="Symbol">→</a> <a id="2437" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2439" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2441" href="UF.Powerset-MultiUniverse.html#2441" class="Bound">x</a> <a id="2443" href="UF.Powerset-MultiUniverse.html#2404" class="Function Operator">∉</a> <a id="2445" href="UF.Powerset-MultiUniverse.html#2445" class="Bound">A</a> <a id="2447" class="Symbol">=</a> <a id="2449" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2451" class="Symbol">(</a><a id="2452" href="UF.Powerset-MultiUniverse.html#2441" class="Bound">x</a> <a id="2454" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="2456" href="UF.Powerset-MultiUniverse.html#2445" class="Bound">A</a><a id="2457" class="Symbol">)</a>

<a id="is-empty-subset"></a><a id="2460" href="UF.Powerset-MultiUniverse.html#2460" class="Function">is-empty-subset</a> <a id="2476" class="Symbol">:</a> <a id="2478" class="Symbol">{</a><a id="2479" href="UF.Powerset-MultiUniverse.html#2479" class="Bound">X</a> <a id="2481" class="Symbol">:</a> <a id="2483" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2485" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2487" class="Symbol">}</a> <a id="2489" class="Symbol">→</a> <a id="2491" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="2493" class="Symbol">{</a><a id="2494" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2495" class="Symbol">}</a> <a id="2497" href="UF.Powerset-MultiUniverse.html#2479" class="Bound">X</a> <a id="2499" class="Symbol">→</a> <a id="2501" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2503" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2505" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2507" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2509" href="UF.Powerset-MultiUniverse.html#2460" class="Function">is-empty-subset</a> <a id="2525" class="Symbol">{</a><a id="2526" href="UF.Powerset-MultiUniverse.html#2526" class="Bound">𝓤</a><a id="2527" class="Symbol">}</a> <a id="2529" class="Symbol">{</a><a id="2530" href="UF.Powerset-MultiUniverse.html#2530" class="Bound">𝓥</a><a id="2531" class="Symbol">}</a> <a id="2533" class="Symbol">{</a><a id="2534" href="UF.Powerset-MultiUniverse.html#2534" class="Bound">X</a><a id="2535" class="Symbol">}</a> <a id="2537" href="UF.Powerset-MultiUniverse.html#2537" class="Bound">A</a> <a id="2539" class="Symbol">=</a> <a id="2541" class="Symbol">(</a><a id="2542" href="UF.Powerset-MultiUniverse.html#2542" class="Bound">x</a> <a id="2544" class="Symbol">:</a> <a id="2546" href="UF.Powerset-MultiUniverse.html#2534" class="Bound">X</a><a id="2547" class="Symbol">)</a> <a id="2549" class="Symbol">→</a> <a id="2551" href="UF.Powerset-MultiUniverse.html#2542" class="Bound">x</a> <a id="2553" href="UF.Powerset-MultiUniverse.html#2404" class="Function Operator">∉</a> <a id="2555" href="UF.Powerset-MultiUniverse.html#2537" class="Bound">A</a>

<a id="being-empty-subset-is-prop"></a><a id="2558" href="UF.Powerset-MultiUniverse.html#2558" class="Function">being-empty-subset-is-prop</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                           <a id="2622" class="Symbol">→</a> <a id="2624" class="Symbol">{</a><a id="2625" href="UF.Powerset-MultiUniverse.html#2625" class="Bound">X</a> <a id="2627" class="Symbol">:</a> <a id="2629" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2631" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2633" class="Symbol">}</a> <a id="2635" class="Symbol">(</a><a id="2636" href="UF.Powerset-MultiUniverse.html#2636" class="Bound">A</a> <a id="2638" class="Symbol">:</a> <a id="2640" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="2642" class="Symbol">{</a><a id="2643" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2644" class="Symbol">}</a> <a id="2646" href="UF.Powerset-MultiUniverse.html#2625" class="Bound">X</a><a id="2647" class="Symbol">)</a>
                           <a id="2676" class="Symbol">→</a> <a id="2678" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2686" class="Symbol">(</a><a id="2687" href="UF.Powerset-MultiUniverse.html#2460" class="Function">is-empty-subset</a> <a id="2703" href="UF.Powerset-MultiUniverse.html#2636" class="Bound">A</a><a id="2704" class="Symbol">)</a>
<a id="2706" href="UF.Powerset-MultiUniverse.html#2558" class="Function">being-empty-subset-is-prop</a> <a id="2733" href="UF.Powerset-MultiUniverse.html#2733" class="Bound">fe</a> <a id="2736" class="Symbol">{</a><a id="2737" href="UF.Powerset-MultiUniverse.html#2737" class="Bound">X</a><a id="2738" class="Symbol">}</a> <a id="2740" href="UF.Powerset-MultiUniverse.html#2740" class="Bound">A</a> <a id="2742" class="Symbol">=</a> <a id="2744" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="2754" href="UF.Powerset-MultiUniverse.html#2733" class="Bound">fe</a> <a id="2757" class="Symbol">(λ</a> <a id="2760" href="UF.Powerset-MultiUniverse.html#2760" class="Bound">x</a> <a id="2762" class="Symbol">→</a> <a id="2764" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="2784" href="UF.Powerset-MultiUniverse.html#2733" class="Bound">fe</a><a id="2786" class="Symbol">)</a>

<a id="are-disjoint"></a><a id="2789" href="UF.Powerset-MultiUniverse.html#2789" class="Function">are-disjoint</a> <a id="2802" class="Symbol">:</a> <a id="2804" class="Symbol">{</a><a id="2805" href="UF.Powerset-MultiUniverse.html#2805" class="Bound">X</a> <a id="2807" class="Symbol">:</a> <a id="2809" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2811" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2813" class="Symbol">}</a> <a id="2815" class="Symbol">→</a> <a id="2817" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="2819" class="Symbol">{</a><a id="2820" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2821" class="Symbol">}</a> <a id="2823" href="UF.Powerset-MultiUniverse.html#2805" class="Bound">X</a> <a id="2825" class="Symbol">→</a> <a id="2827" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="2829" class="Symbol">{</a><a id="2830" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="2831" class="Symbol">}</a> <a id="2833" href="UF.Powerset-MultiUniverse.html#2805" class="Bound">X</a> <a id="2835" class="Symbol">→</a> <a id="2837" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2839" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2841" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2843" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2845" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2847" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2849" href="UF.Powerset-MultiUniverse.html#2789" class="Function">are-disjoint</a> <a id="2862" class="Symbol">{</a><a id="2863" href="UF.Powerset-MultiUniverse.html#2863" class="Bound">𝓤</a><a id="2864" class="Symbol">}</a> <a id="2866" class="Symbol">{</a><a id="2867" href="UF.Powerset-MultiUniverse.html#2867" class="Bound">𝓥</a><a id="2868" class="Symbol">}</a> <a id="2870" class="Symbol">{</a><a id="2871" href="UF.Powerset-MultiUniverse.html#2871" class="Bound">𝓦</a><a id="2872" class="Symbol">}</a> <a id="2874" class="Symbol">{</a><a id="2875" href="UF.Powerset-MultiUniverse.html#2875" class="Bound">X</a><a id="2876" class="Symbol">}</a> <a id="2878" href="UF.Powerset-MultiUniverse.html#2878" class="Bound">A</a> <a id="2880" href="UF.Powerset-MultiUniverse.html#2880" class="Bound">B</a> <a id="2882" class="Symbol">=</a> <a id="2884" class="Symbol">(</a><a id="2885" href="UF.Powerset-MultiUniverse.html#2885" class="Bound">x</a> <a id="2887" class="Symbol">:</a> <a id="2889" href="UF.Powerset-MultiUniverse.html#2875" class="Bound">X</a><a id="2890" class="Symbol">)</a> <a id="2892" class="Symbol">→</a> <a id="2894" href="MLTT.Negation.html#278" class="Function Operator">¬</a><a id="2895" class="Symbol">((</a><a id="2897" href="UF.Powerset-MultiUniverse.html#2885" class="Bound">x</a> <a id="2899" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="2901" href="UF.Powerset-MultiUniverse.html#2878" class="Bound">A</a><a id="2902" class="Symbol">)</a> <a id="2904" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2906" class="Symbol">(</a><a id="2907" href="UF.Powerset-MultiUniverse.html#2885" class="Bound">x</a> <a id="2909" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="2911" href="UF.Powerset-MultiUniverse.html#2880" class="Bound">B</a><a id="2912" class="Symbol">))</a>

<a id="being-disjoint-is-prop"></a><a id="2916" href="UF.Powerset-MultiUniverse.html#2916" class="Function">being-disjoint-is-prop</a> <a id="2939" class="Symbol">:</a> <a id="2941" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                       <a id="2972" class="Symbol">→</a> <a id="2974" class="Symbol">{</a><a id="2975" href="UF.Powerset-MultiUniverse.html#2975" class="Bound">X</a> <a id="2977" class="Symbol">:</a> <a id="2979" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2981" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2983" class="Symbol">}</a> <a id="2985" class="Symbol">(</a><a id="2986" href="UF.Powerset-MultiUniverse.html#2986" class="Bound">A</a> <a id="2988" class="Symbol">:</a> <a id="2990" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="2992" class="Symbol">{</a><a id="2993" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2994" class="Symbol">}</a> <a id="2996" href="UF.Powerset-MultiUniverse.html#2975" class="Bound">X</a><a id="2997" class="Symbol">)</a> <a id="2999" class="Symbol">(</a><a id="3000" href="UF.Powerset-MultiUniverse.html#3000" class="Bound">B</a> <a id="3002" class="Symbol">:</a> <a id="3004" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3006" class="Symbol">{</a><a id="3007" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="3008" class="Symbol">}</a> <a id="3010" href="UF.Powerset-MultiUniverse.html#2975" class="Bound">X</a><a id="3011" class="Symbol">)</a>
                       <a id="3036" class="Symbol">→</a> <a id="3038" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3046" class="Symbol">(</a><a id="3047" href="UF.Powerset-MultiUniverse.html#2789" class="Function">are-disjoint</a> <a id="3060" href="UF.Powerset-MultiUniverse.html#2986" class="Bound">A</a> <a id="3062" href="UF.Powerset-MultiUniverse.html#3000" class="Bound">B</a><a id="3063" class="Symbol">)</a>
<a id="3065" href="UF.Powerset-MultiUniverse.html#2916" class="Function">being-disjoint-is-prop</a> <a id="3088" href="UF.Powerset-MultiUniverse.html#3088" class="Bound">fe</a> <a id="3091" href="UF.Powerset-MultiUniverse.html#3091" class="Bound">A</a> <a id="3093" href="UF.Powerset-MultiUniverse.html#3093" class="Bound">B</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="3107" href="UF.Powerset-MultiUniverse.html#3088" class="Bound">fe</a> <a id="3110" class="Symbol">(λ</a> <a id="3113" href="UF.Powerset-MultiUniverse.html#3113" class="Bound">_</a> <a id="3115" class="Symbol">→</a> <a id="3117" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="3137" href="UF.Powerset-MultiUniverse.html#3088" class="Bound">fe</a><a id="3139" class="Symbol">)</a>

<a id="_⊆_"></a><a id="3142" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">_⊆_</a> <a id="_⊇_"></a><a id="3146" href="UF.Powerset-MultiUniverse.html#3146" class="Function Operator">_⊇_</a> <a id="3150" class="Symbol">:</a> <a id="3152" class="Symbol">{</a><a id="3153" href="UF.Powerset-MultiUniverse.html#3153" class="Bound">X</a> <a id="3155" class="Symbol">:</a> <a id="3157" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3159" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3161" class="Symbol">}</a> <a id="3163" class="Symbol">→</a> <a id="3165" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3167" class="Symbol">{</a><a id="3168" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3169" class="Symbol">}</a> <a id="3171" href="UF.Powerset-MultiUniverse.html#3153" class="Bound">X</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3177" class="Symbol">{</a><a id="3178" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="3179" class="Symbol">}</a> <a id="3181" href="UF.Powerset-MultiUniverse.html#3153" class="Bound">X</a> <a id="3183" class="Symbol">→</a> <a id="3185" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3187" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3189" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3191" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3193" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3195" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3197" href="UF.Powerset-MultiUniverse.html#3197" class="Bound">A</a> <a id="3199" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="3201" href="UF.Powerset-MultiUniverse.html#3201" class="Bound">B</a> <a id="3203" class="Symbol">=</a> <a id="3205" class="Symbol">∀</a> <a id="3207" href="UF.Powerset-MultiUniverse.html#3207" class="Bound">x</a> <a id="3209" class="Symbol">→</a> <a id="3211" href="UF.Powerset-MultiUniverse.html#3207" class="Bound">x</a> <a id="3213" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="3215" href="UF.Powerset-MultiUniverse.html#3197" class="Bound">A</a> <a id="3217" class="Symbol">→</a> <a id="3219" href="UF.Powerset-MultiUniverse.html#3207" class="Bound">x</a> <a id="3221" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="3223" href="UF.Powerset-MultiUniverse.html#3201" class="Bound">B</a>
<a id="3225" href="UF.Powerset-MultiUniverse.html#3225" class="Bound">A</a> <a id="3227" href="UF.Powerset-MultiUniverse.html#3146" class="Function Operator">⊇</a> <a id="3229" href="UF.Powerset-MultiUniverse.html#3229" class="Bound">B</a> <a id="3231" class="Symbol">=</a> <a id="3233" href="UF.Powerset-MultiUniverse.html#3229" class="Bound">B</a> <a id="3235" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="3237" href="UF.Powerset-MultiUniverse.html#3225" class="Bound">A</a>

<a id="∈-is-prop"></a><a id="3240" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="3250" class="Symbol">:</a> <a id="3252" class="Symbol">{</a><a id="3253" href="UF.Powerset-MultiUniverse.html#3253" class="Bound">X</a> <a id="3255" class="Symbol">:</a> <a id="3257" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3259" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3261" class="Symbol">}</a> <a id="3263" class="Symbol">(</a><a id="3264" href="UF.Powerset-MultiUniverse.html#3264" class="Bound">A</a> <a id="3266" class="Symbol">:</a> <a id="3268" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3270" class="Symbol">{</a><a id="3271" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3272" class="Symbol">}</a> <a id="3274" href="UF.Powerset-MultiUniverse.html#3253" class="Bound">X</a><a id="3275" class="Symbol">)</a> <a id="3277" class="Symbol">(</a><a id="3278" href="UF.Powerset-MultiUniverse.html#3278" class="Bound">x</a> <a id="3280" class="Symbol">:</a> <a id="3282" href="UF.Powerset-MultiUniverse.html#3253" class="Bound">X</a><a id="3283" class="Symbol">)</a> <a id="3285" class="Symbol">→</a> <a id="3287" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3295" class="Symbol">(</a><a id="3296" href="UF.Powerset-MultiUniverse.html#3278" class="Bound">x</a> <a id="3298" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="3300" href="UF.Powerset-MultiUniverse.html#3264" class="Bound">A</a><a id="3301" class="Symbol">)</a>
<a id="3303" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="3313" href="UF.Powerset-MultiUniverse.html#3313" class="Bound">A</a> <a id="3315" href="UF.Powerset-MultiUniverse.html#3315" class="Bound">x</a> <a id="3317" class="Symbol">=</a> <a id="3319" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="3333" class="Symbol">(</a><a id="3334" href="UF.Powerset-MultiUniverse.html#3313" class="Bound">A</a> <a id="3336" href="UF.Powerset-MultiUniverse.html#3315" class="Bound">x</a><a id="3337" class="Symbol">)</a>

<a id="∉-is-prop"></a><a id="3340" href="UF.Powerset-MultiUniverse.html#3340" class="Function">∉-is-prop</a> <a id="3350" class="Symbol">:</a> <a id="3352" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3359" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3361" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="3364" class="Symbol">→</a> <a id="3366" class="Symbol">{</a><a id="3367" href="UF.Powerset-MultiUniverse.html#3367" class="Bound">X</a> <a id="3369" class="Symbol">:</a> <a id="3371" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3373" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3375" class="Symbol">}</a> <a id="3377" class="Symbol">(</a><a id="3378" href="UF.Powerset-MultiUniverse.html#3378" class="Bound">A</a> <a id="3380" class="Symbol">:</a> <a id="3382" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3384" class="Symbol">{</a><a id="3385" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3386" class="Symbol">}</a> <a id="3388" href="UF.Powerset-MultiUniverse.html#3367" class="Bound">X</a><a id="3389" class="Symbol">)</a> <a id="3391" class="Symbol">(</a><a id="3392" href="UF.Powerset-MultiUniverse.html#3392" class="Bound">x</a> <a id="3394" class="Symbol">:</a> <a id="3396" href="UF.Powerset-MultiUniverse.html#3367" class="Bound">X</a><a id="3397" class="Symbol">)</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3409" class="Symbol">(</a><a id="3410" href="UF.Powerset-MultiUniverse.html#3392" class="Bound">x</a> <a id="3412" href="UF.Powerset-MultiUniverse.html#2404" class="Function Operator">∉</a> <a id="3414" href="UF.Powerset-MultiUniverse.html#3378" class="Bound">A</a><a id="3415" class="Symbol">)</a>
<a id="3417" href="UF.Powerset-MultiUniverse.html#3340" class="Function">∉-is-prop</a> <a id="3427" href="UF.Powerset-MultiUniverse.html#3427" class="Bound">fe</a> <a id="3430" href="UF.Powerset-MultiUniverse.html#3430" class="Bound">A</a> <a id="3432" href="UF.Powerset-MultiUniverse.html#3432" class="Bound">x</a> <a id="3434" class="Symbol">=</a> <a id="3436" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="3456" href="UF.Powerset-MultiUniverse.html#3427" class="Bound">fe</a>

<a id="3460" class="Keyword">module</a> <a id="subset-complement"></a><a id="3467" href="UF.Powerset-MultiUniverse.html#3467" class="Module">subset-complement</a> <a id="3485" class="Symbol">(</a><a id="3486" href="UF.Powerset-MultiUniverse.html#3486" class="Bound">fe</a> <a id="3489" class="Symbol">:</a> <a id="3491" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="3498" class="Symbol">)</a> <a id="3500" class="Keyword">where</a>

 <a id="subset-complement._∖_"></a><a id="3508" href="UF.Powerset-MultiUniverse.html#3508" class="Function Operator">_∖_</a> <a id="3512" class="Symbol">:</a>  <a id="3515" class="Symbol">{</a><a id="3516" href="UF.Powerset-MultiUniverse.html#3516" class="Bound">X</a> <a id="3518" class="Symbol">:</a> <a id="3520" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3522" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3524" class="Symbol">}</a> <a id="3526" class="Symbol">→</a> <a id="3528" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3530" class="Symbol">{</a><a id="3531" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3532" class="Symbol">}</a> <a id="3534" href="UF.Powerset-MultiUniverse.html#3516" class="Bound">X</a> <a id="3536" class="Symbol">→</a> <a id="3538" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3540" class="Symbol">{</a><a id="3541" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="3542" class="Symbol">}</a> <a id="3544" href="UF.Powerset-MultiUniverse.html#3516" class="Bound">X</a> <a id="3546" class="Symbol">→</a> <a id="3548" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3550" class="Symbol">{</a><a id="3551" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3553" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3555" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="3556" class="Symbol">}</a> <a id="3558" href="UF.Powerset-MultiUniverse.html#3516" class="Bound">X</a>
 <a id="3561" href="UF.Powerset-MultiUniverse.html#3561" class="Bound">A</a> <a id="3563" href="UF.Powerset-MultiUniverse.html#3508" class="Function Operator">∖</a> <a id="3565" href="UF.Powerset-MultiUniverse.html#3565" class="Bound">B</a> <a id="3567" class="Symbol">=</a> <a id="3569" class="Symbol">λ</a> <a id="3571" href="UF.Powerset-MultiUniverse.html#3571" class="Bound">x</a> <a id="3573" class="Symbol">→</a> <a id="3575" class="Symbol">(</a><a id="3576" href="UF.Powerset-MultiUniverse.html#3571" class="Bound">x</a> <a id="3578" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="3580" href="UF.Powerset-MultiUniverse.html#3561" class="Bound">A</a> <a id="3582" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3584" href="UF.Powerset-MultiUniverse.html#3571" class="Bound">x</a> <a id="3586" href="UF.Powerset-MultiUniverse.html#2404" class="Function Operator">∉</a> <a id="3588" href="UF.Powerset-MultiUniverse.html#3565" class="Bound">B</a><a id="3589" class="Symbol">)</a> <a id="3591" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3593" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="3603" class="Symbol">(</a><a id="3604" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="3614" href="UF.Powerset-MultiUniverse.html#3561" class="Bound">A</a> <a id="3616" href="UF.Powerset-MultiUniverse.html#3571" class="Bound">x</a><a id="3617" class="Symbol">)</a> <a id="3619" class="Symbol">(</a><a id="3620" href="UF.Powerset-MultiUniverse.html#3340" class="Function">∉-is-prop</a> <a id="3630" href="UF.Powerset-MultiUniverse.html#3486" class="Bound">fe</a> <a id="3633" href="UF.Powerset-MultiUniverse.html#3565" class="Bound">B</a> <a id="3635" href="UF.Powerset-MultiUniverse.html#3571" class="Bound">x</a><a id="3636" class="Symbol">)</a>

 <a id="3640" class="Keyword">infix</a>  <a id="3647" class="Number">45</a> <a id="3650" href="UF.Powerset-MultiUniverse.html#3508" class="Function Operator">_∖_</a>

 <a id="subset-complement.∖-elim₀"></a><a id="3656" href="UF.Powerset-MultiUniverse.html#3656" class="Function">∖-elim₀</a> <a id="3664" class="Symbol">:</a> <a id="3666" class="Symbol">{</a><a id="3667" href="UF.Powerset-MultiUniverse.html#3667" class="Bound">X</a> <a id="3669" class="Symbol">:</a> <a id="3671" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3673" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3675" class="Symbol">}</a> <a id="3677" class="Symbol">(</a><a id="3678" href="UF.Powerset-MultiUniverse.html#3678" class="Bound">A</a> <a id="3680" class="Symbol">:</a> <a id="3682" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3684" class="Symbol">{</a><a id="3685" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3686" class="Symbol">}</a> <a id="3688" href="UF.Powerset-MultiUniverse.html#3667" class="Bound">X</a><a id="3689" class="Symbol">)</a> <a id="3691" class="Symbol">(</a><a id="3692" href="UF.Powerset-MultiUniverse.html#3692" class="Bound">B</a> <a id="3694" class="Symbol">:</a> <a id="3696" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3698" class="Symbol">{</a><a id="3699" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="3700" class="Symbol">}</a> <a id="3702" href="UF.Powerset-MultiUniverse.html#3667" class="Bound">X</a><a id="3703" class="Symbol">)</a> <a id="3705" class="Symbol">{</a><a id="3706" href="UF.Powerset-MultiUniverse.html#3706" class="Bound">x</a> <a id="3708" class="Symbol">:</a> <a id="3710" href="UF.Powerset-MultiUniverse.html#3667" class="Bound">X</a><a id="3711" class="Symbol">}</a> <a id="3713" class="Symbol">→</a> <a id="3715" href="UF.Powerset-MultiUniverse.html#3706" class="Bound">x</a> <a id="3717" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="3719" href="UF.Powerset-MultiUniverse.html#3678" class="Bound">A</a> <a id="3721" href="UF.Powerset-MultiUniverse.html#3508" class="Function Operator">∖</a> <a id="3723" href="UF.Powerset-MultiUniverse.html#3692" class="Bound">B</a> <a id="3725" class="Symbol">→</a> <a id="3727" href="UF.Powerset-MultiUniverse.html#3706" class="Bound">x</a> <a id="3729" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="3731" href="UF.Powerset-MultiUniverse.html#3678" class="Bound">A</a>
 <a id="3734" href="UF.Powerset-MultiUniverse.html#3656" class="Function">∖-elim₀</a> <a id="3742" href="UF.Powerset-MultiUniverse.html#3742" class="Bound">A</a> <a id="3744" href="UF.Powerset-MultiUniverse.html#3744" class="Bound">B</a> <a id="3746" class="Symbol">=</a> <a id="3748" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="subset-complement.∖-elim₁"></a><a id="3754" href="UF.Powerset-MultiUniverse.html#3754" class="Function">∖-elim₁</a> <a id="3762" class="Symbol">:</a> <a id="3764" class="Symbol">{</a><a id="3765" href="UF.Powerset-MultiUniverse.html#3765" class="Bound">X</a> <a id="3767" class="Symbol">:</a> <a id="3769" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3771" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3773" class="Symbol">}</a> <a id="3775" class="Symbol">(</a><a id="3776" href="UF.Powerset-MultiUniverse.html#3776" class="Bound">A</a> <a id="3778" class="Symbol">:</a> <a id="3780" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3782" class="Symbol">{</a><a id="3783" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3784" class="Symbol">}</a> <a id="3786" href="UF.Powerset-MultiUniverse.html#3765" class="Bound">X</a><a id="3787" class="Symbol">)</a> <a id="3789" class="Symbol">(</a><a id="3790" href="UF.Powerset-MultiUniverse.html#3790" class="Bound">B</a> <a id="3792" class="Symbol">:</a> <a id="3794" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3796" class="Symbol">{</a><a id="3797" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="3798" class="Symbol">}</a> <a id="3800" href="UF.Powerset-MultiUniverse.html#3765" class="Bound">X</a><a id="3801" class="Symbol">)</a> <a id="3803" class="Symbol">{</a><a id="3804" href="UF.Powerset-MultiUniverse.html#3804" class="Bound">x</a> <a id="3806" class="Symbol">:</a> <a id="3808" href="UF.Powerset-MultiUniverse.html#3765" class="Bound">X</a><a id="3809" class="Symbol">}</a> <a id="3811" class="Symbol">→</a> <a id="3813" href="UF.Powerset-MultiUniverse.html#3804" class="Bound">x</a> <a id="3815" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="3817" href="UF.Powerset-MultiUniverse.html#3776" class="Bound">A</a> <a id="3819" href="UF.Powerset-MultiUniverse.html#3508" class="Function Operator">∖</a> <a id="3821" href="UF.Powerset-MultiUniverse.html#3790" class="Bound">B</a> <a id="3823" class="Symbol">→</a> <a id="3825" href="UF.Powerset-MultiUniverse.html#3804" class="Bound">x</a> <a id="3827" href="UF.Powerset-MultiUniverse.html#2404" class="Function Operator">∉</a> <a id="3829" href="UF.Powerset-MultiUniverse.html#3790" class="Bound">B</a>
 <a id="3832" href="UF.Powerset-MultiUniverse.html#3754" class="Function">∖-elim₁</a> <a id="3840" href="UF.Powerset-MultiUniverse.html#3840" class="Bound">A</a> <a id="3842" href="UF.Powerset-MultiUniverse.html#3842" class="Bound">B</a> <a id="3844" class="Symbol">=</a> <a id="3846" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="𝓟-inverse-image"></a><a id="3851" href="UF.Powerset-MultiUniverse.html#3851" class="Function">𝓟-inverse-image</a> <a id="3867" class="Symbol">:</a> <a id="3869" class="Symbol">{</a><a id="3870" href="UF.Powerset-MultiUniverse.html#3870" class="Bound">X</a> <a id="3872" class="Symbol">:</a> <a id="3874" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3876" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3878" class="Symbol">}</a> <a id="3880" class="Symbol">{</a><a id="3881" href="UF.Powerset-MultiUniverse.html#3881" class="Bound">Y</a> <a id="3883" class="Symbol">:</a> <a id="3885" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3887" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3889" class="Symbol">}</a>
                <a id="3907" class="Symbol">→</a> <a id="3909" class="Symbol">(</a><a id="3910" href="UF.Powerset-MultiUniverse.html#3870" class="Bound">X</a> <a id="3912" class="Symbol">→</a> <a id="3914" href="UF.Powerset-MultiUniverse.html#3881" class="Bound">Y</a><a id="3915" class="Symbol">)</a>
                <a id="3933" class="Symbol">→</a> <a id="3935" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3937" class="Symbol">{</a><a id="3938" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="3939" class="Symbol">}</a> <a id="3941" href="UF.Powerset-MultiUniverse.html#3881" class="Bound">Y</a> <a id="3943" class="Symbol">→</a> <a id="3945" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="3947" class="Symbol">{</a><a id="3948" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="3949" class="Symbol">}</a> <a id="3951" href="UF.Powerset-MultiUniverse.html#3870" class="Bound">X</a>
<a id="3953" href="UF.Powerset-MultiUniverse.html#3851" class="Function">𝓟-inverse-image</a> <a id="3969" class="Symbol">{</a><a id="3970" href="UF.Powerset-MultiUniverse.html#3970" class="Bound">𝓤</a><a id="3971" class="Symbol">}</a> <a id="3973" class="Symbol">{</a><a id="3974" href="UF.Powerset-MultiUniverse.html#3974" class="Bound">𝓥</a><a id="3975" class="Symbol">}</a> <a id="3977" class="Symbol">{</a><a id="3978" href="UF.Powerset-MultiUniverse.html#3978" class="Bound">𝓦</a><a id="3979" class="Symbol">}</a> <a id="3981" class="Symbol">{</a><a id="3982" href="UF.Powerset-MultiUniverse.html#3982" class="Bound">X</a><a id="3983" class="Symbol">}</a> <a id="3985" class="Symbol">{</a><a id="3986" href="UF.Powerset-MultiUniverse.html#3986" class="Bound">Y</a><a id="3987" class="Symbol">}</a> <a id="3989" href="UF.Powerset-MultiUniverse.html#3989" class="Bound">f</a> <a id="3991" href="UF.Powerset-MultiUniverse.html#3991" class="Bound">B</a> <a id="3993" href="UF.Powerset-MultiUniverse.html#3993" class="Bound">x</a> <a id="3995" class="Symbol">=</a> <a id="3997" href="UF.Powerset-MultiUniverse.html#3989" class="Bound">f</a> <a id="3999" href="UF.Powerset-MultiUniverse.html#3993" class="Bound">x</a> <a id="4001" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="4003" href="UF.Powerset-MultiUniverse.html#3991" class="Bound">B</a> <a id="4005" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4007" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="4017" href="UF.Powerset-MultiUniverse.html#3991" class="Bound">B</a> <a id="4019" class="Symbol">(</a><a id="4020" href="UF.Powerset-MultiUniverse.html#3989" class="Bound">f</a> <a id="4022" href="UF.Powerset-MultiUniverse.html#3993" class="Bound">x</a><a id="4023" class="Symbol">)</a>

<a id="4026" class="Keyword">module</a> <a id="𝓟-image"></a><a id="4033" href="UF.Powerset-MultiUniverse.html#4033" class="Module">𝓟-image</a> <a id="4041" class="Symbol">(</a><a id="4042" href="UF.Powerset-MultiUniverse.html#4042" class="Bound">pt</a> <a id="4045" class="Symbol">:</a> <a id="4047" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="4078" class="Symbol">)</a> <a id="4080" class="Keyword">where</a>

 <a id="4088" class="Keyword">open</a> <a id="4093" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="4117" href="UF.Powerset-MultiUniverse.html#4042" class="Bound">pt</a>
 <a id="4121" class="Keyword">open</a> <a id="4126" class="Keyword">import</a> <a id="4133" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="4155" href="UF.Powerset-MultiUniverse.html#4042" class="Bound">pt</a>

 <a id="𝓟-image.image-as-subset"></a><a id="4160" href="UF.Powerset-MultiUniverse.html#4160" class="Function">image-as-subset</a> <a id="4176" class="Symbol">:</a> <a id="4178" class="Symbol">{</a><a id="4179" href="UF.Powerset-MultiUniverse.html#4179" class="Bound">X</a> <a id="4181" class="Symbol">:</a> <a id="4183" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4185" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4187" class="Symbol">}</a> <a id="4189" class="Symbol">{</a><a id="4190" href="UF.Powerset-MultiUniverse.html#4190" class="Bound">Y</a> <a id="4192" class="Symbol">:</a> <a id="4194" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4196" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4198" class="Symbol">}</a> <a id="4200" class="Symbol">(</a><a id="4201" href="UF.Powerset-MultiUniverse.html#4201" class="Bound">f</a> <a id="4203" class="Symbol">:</a> <a id="4205" href="UF.Powerset-MultiUniverse.html#4179" class="Bound">X</a> <a id="4207" class="Symbol">→</a> <a id="4209" href="UF.Powerset-MultiUniverse.html#4190" class="Bound">Y</a><a id="4210" class="Symbol">)</a>
                 <a id="4229" class="Symbol">→</a> <a id="4231" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="4233" class="Symbol">{</a><a id="4234" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4236" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4238" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4239" class="Symbol">}</a> <a id="4241" href="UF.Powerset-MultiUniverse.html#4190" class="Bound">Y</a>
 <a id="4244" href="UF.Powerset-MultiUniverse.html#4160" class="Function">image-as-subset</a> <a id="4260" href="UF.Powerset-MultiUniverse.html#4260" class="Bound">f</a> <a id="4262" href="UF.Powerset-MultiUniverse.html#4262" class="Bound">y</a> <a id="4264" class="Symbol">=</a> <a id="4266" class="Symbol">(</a><a id="4267" href="UF.Powerset-MultiUniverse.html#4262" class="Bound">y</a> <a id="4269" href="UF.ImageAndSurjection.html#678" class="Function Operator">∈image</a> <a id="4276" href="UF.Powerset-MultiUniverse.html#4260" class="Bound">f</a> <a id="4278" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4280" href="UF.ImageAndSurjection.html#774" class="Function">being-in-the-image-is-prop</a> <a id="4307" href="UF.Powerset-MultiUniverse.html#4262" class="Bound">y</a> <a id="4309" href="UF.Powerset-MultiUniverse.html#4260" class="Bound">f</a><a id="4310" class="Symbol">)</a>

 <a id="𝓟-image.𝓟-image"></a><a id="4314" href="UF.Powerset-MultiUniverse.html#4314" class="Function">𝓟-image</a> <a id="4322" class="Symbol">:</a> <a id="4324" class="Symbol">{</a><a id="4325" href="UF.Powerset-MultiUniverse.html#4325" class="Bound">X</a> <a id="4327" class="Symbol">:</a> <a id="4329" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4331" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4333" class="Symbol">}</a> <a id="4335" class="Symbol">{</a><a id="4336" href="UF.Powerset-MultiUniverse.html#4336" class="Bound">Y</a> <a id="4338" class="Symbol">:</a> <a id="4340" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4342" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4344" class="Symbol">}</a>
         <a id="4355" class="Symbol">→</a> <a id="4357" class="Symbol">(</a><a id="4358" href="UF.Powerset-MultiUniverse.html#4325" class="Bound">X</a> <a id="4360" class="Symbol">→</a> <a id="4362" href="UF.Powerset-MultiUniverse.html#4336" class="Bound">Y</a><a id="4363" class="Symbol">)</a>
         <a id="4374" class="Symbol">→</a> <a id="4376" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="4378" class="Symbol">{</a><a id="4379" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="4380" class="Symbol">}</a> <a id="4382" href="UF.Powerset-MultiUniverse.html#4325" class="Bound">X</a> <a id="4384" class="Symbol">→</a> <a id="4386" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="4388" class="Symbol">{</a><a id="4389" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4391" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4393" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4395" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4397" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="4398" class="Symbol">}</a> <a id="4400" href="UF.Powerset-MultiUniverse.html#4336" class="Bound">Y</a>
 <a id="4403" href="UF.Powerset-MultiUniverse.html#4314" class="Function">𝓟-image</a> <a id="4411" class="Symbol">{</a><a id="4412" href="UF.Powerset-MultiUniverse.html#4412" class="Bound">𝓤</a><a id="4413" class="Symbol">}</a> <a id="4415" class="Symbol">{</a><a id="4416" href="UF.Powerset-MultiUniverse.html#4416" class="Bound">𝓥</a><a id="4417" class="Symbol">}</a> <a id="4419" class="Symbol">{</a><a id="4420" href="UF.Powerset-MultiUniverse.html#4420" class="Bound">𝓦</a><a id="4421" class="Symbol">}</a> <a id="4423" class="Symbol">{</a><a id="4424" href="UF.Powerset-MultiUniverse.html#4424" class="Bound">X</a><a id="4425" class="Symbol">}</a> <a id="4427" class="Symbol">{</a><a id="4428" href="UF.Powerset-MultiUniverse.html#4428" class="Bound">Y</a><a id="4429" class="Symbol">}</a> <a id="4431" href="UF.Powerset-MultiUniverse.html#4431" class="Bound">f</a> <a id="4433" href="UF.Powerset-MultiUniverse.html#4433" class="Bound">A</a> <a id="4435" href="UF.Powerset-MultiUniverse.html#4435" class="Bound">y</a> <a id="4437" class="Symbol">=</a> <a id="4439" class="Symbol">(</a><a id="4440" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="4442" href="UF.Powerset-MultiUniverse.html#4442" class="Bound">x</a> <a id="4444" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="4446" href="UF.Powerset-MultiUniverse.html#4424" class="Bound">X</a> <a id="4448" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="4450" href="UF.Powerset-MultiUniverse.html#4442" class="Bound">x</a> <a id="4452" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="4454" href="UF.Powerset-MultiUniverse.html#4433" class="Bound">A</a> <a id="4456" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4458" class="Symbol">(</a><a id="4459" href="UF.Powerset-MultiUniverse.html#4431" class="Bound">f</a> <a id="4461" href="UF.Powerset-MultiUniverse.html#4442" class="Bound">x</a> <a id="4463" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4465" href="UF.Powerset-MultiUniverse.html#4435" class="Bound">y</a><a id="4466" class="Symbol">))</a> <a id="4469" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4471" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a>

<a id="4482" class="Keyword">module</a> <a id="inhabited-subsets"></a><a id="4489" href="UF.Powerset-MultiUniverse.html#4489" class="Module">inhabited-subsets</a> <a id="4507" class="Symbol">(</a><a id="4508" href="UF.Powerset-MultiUniverse.html#4508" class="Bound">pt</a> <a id="4511" class="Symbol">:</a> <a id="4513" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="4544" class="Symbol">)</a> <a id="4546" class="Keyword">where</a>

 <a id="4554" class="Keyword">open</a> <a id="4559" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="4583" href="UF.Powerset-MultiUniverse.html#4508" class="Bound">pt</a>

 <a id="inhabited-subsets.is-inhabited"></a><a id="4588" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="4601" class="Symbol">:</a> <a id="4603" class="Symbol">{</a><a id="4604" href="UF.Powerset-MultiUniverse.html#4604" class="Bound">X</a> <a id="4606" class="Symbol">:</a> <a id="4608" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4610" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4612" class="Symbol">}</a> <a id="4614" class="Symbol">→</a> <a id="4616" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="4618" class="Symbol">{</a><a id="4619" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4620" class="Symbol">}</a> <a id="4622" href="UF.Powerset-MultiUniverse.html#4604" class="Bound">X</a> <a id="4624" class="Symbol">→</a> <a id="4626" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4628" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4630" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4632" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4635" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="4648" class="Symbol">{</a><a id="4649" href="UF.Powerset-MultiUniverse.html#4649" class="Bound">𝓤</a><a id="4650" class="Symbol">}</a> <a id="4652" class="Symbol">{</a><a id="4653" href="UF.Powerset-MultiUniverse.html#4653" class="Bound">𝓥</a><a id="4654" class="Symbol">}</a> <a id="4656" class="Symbol">{</a><a id="4657" href="UF.Powerset-MultiUniverse.html#4657" class="Bound">X</a><a id="4658" class="Symbol">}</a> <a id="4660" href="UF.Powerset-MultiUniverse.html#4660" class="Bound">A</a> <a id="4662" class="Symbol">=</a> <a id="4664" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="4666" href="UF.Powerset-MultiUniverse.html#4666" class="Bound">x</a> <a id="4668" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="4670" href="UF.Powerset-MultiUniverse.html#4657" class="Bound">X</a> <a id="4672" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="4674" href="UF.Powerset-MultiUniverse.html#4666" class="Bound">x</a> <a id="4676" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="4678" href="UF.Powerset-MultiUniverse.html#4660" class="Bound">A</a>

 <a id="inhabited-subsets.being-inhabited-is-prop"></a><a id="4682" href="UF.Powerset-MultiUniverse.html#4682" class="Function">being-inhabited-is-prop</a> <a id="4706" class="Symbol">:</a> <a id="4708" class="Symbol">{</a><a id="4709" href="UF.Powerset-MultiUniverse.html#4709" class="Bound">X</a> <a id="4711" class="Symbol">:</a> <a id="4713" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4715" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4717" class="Symbol">}</a> <a id="4719" class="Symbol">(</a><a id="4720" href="UF.Powerset-MultiUniverse.html#4720" class="Bound">A</a> <a id="4722" class="Symbol">:</a> <a id="4724" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="4726" class="Symbol">{</a><a id="4727" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4728" class="Symbol">}</a> <a id="4730" href="UF.Powerset-MultiUniverse.html#4709" class="Bound">X</a><a id="4731" class="Symbol">)</a>
                         <a id="4758" class="Symbol">→</a> <a id="4760" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4768" class="Symbol">(</a><a id="4769" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="4782" href="UF.Powerset-MultiUniverse.html#4720" class="Bound">A</a><a id="4783" class="Symbol">)</a>
 <a id="4786" href="UF.Powerset-MultiUniverse.html#4682" class="Function">being-inhabited-is-prop</a> <a id="4810" class="Symbol">{</a><a id="4811" href="UF.Powerset-MultiUniverse.html#4811" class="Bound">𝓤</a><a id="4812" class="Symbol">}</a> <a id="4814" class="Symbol">{</a><a id="4815" href="UF.Powerset-MultiUniverse.html#4815" class="Bound">𝓥</a><a id="4816" class="Symbol">}</a> <a id="4818" class="Symbol">{</a><a id="4819" href="UF.Powerset-MultiUniverse.html#4819" class="Bound">X</a><a id="4820" class="Symbol">}</a> <a id="4822" href="UF.Powerset-MultiUniverse.html#4822" class="Bound">A</a> <a id="4824" class="Symbol">=</a> <a id="4826" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a>

 <a id="inhabited-subsets.𝓟⁺"></a><a id="4838" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="4841" class="Symbol">:</a> <a id="4843" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4845" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4847" class="Symbol">→</a> <a id="4849" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4851" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4853" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4856" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="4859" class="Symbol">{</a><a id="4860" href="UF.Powerset-MultiUniverse.html#4860" class="Bound">𝓤</a><a id="4861" class="Symbol">}</a> <a id="4863" href="UF.Powerset-MultiUniverse.html#4863" class="Bound">X</a> <a id="4865" class="Symbol">=</a> <a id="4867" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4869" href="UF.Powerset-MultiUniverse.html#4869" class="Bound">A</a> <a id="4871" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4873" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="4875" href="UF.Powerset-MultiUniverse.html#4863" class="Bound">X</a> <a id="4877" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4879" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="4892" href="UF.Powerset-MultiUniverse.html#4869" class="Bound">A</a>

 <a id="inhabited-subsets.𝓟⁺-is-set&#39;"></a><a id="4896" href="UF.Powerset-MultiUniverse.html#4896" class="Function">𝓟⁺-is-set&#39;</a> <a id="4907" class="Symbol">:</a> <a id="4909" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4916" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4918" class="Symbol">(</a><a id="4919" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4921" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="4922" class="Symbol">)</a> <a id="4924" class="Symbol">→</a> <a id="4926" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="4934" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4936" class="Symbol">→</a> <a id="4938" class="Symbol">{</a><a id="4939" href="UF.Powerset-MultiUniverse.html#4939" class="Bound">X</a> <a id="4941" class="Symbol">:</a> <a id="4943" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4945" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4947" class="Symbol">}</a> <a id="4949" class="Symbol">→</a> <a id="4951" href="UF.Sets.html#709" class="Function">is-set</a> <a id="4958" class="Symbol">(</a><a id="4959" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="4962" href="UF.Powerset-MultiUniverse.html#4939" class="Bound">X</a><a id="4963" class="Symbol">)</a>
 <a id="4966" href="UF.Powerset-MultiUniverse.html#4896" class="Function">𝓟⁺-is-set&#39;</a> <a id="4977" href="UF.Powerset-MultiUniverse.html#4977" class="Bound">fe</a> <a id="4980" href="UF.Powerset-MultiUniverse.html#4980" class="Bound">pe</a> <a id="4983" class="Symbol">{</a><a id="4984" href="UF.Powerset-MultiUniverse.html#4984" class="Bound">X</a><a id="4985" class="Symbol">}</a> <a id="4987" class="Symbol">=</a> <a id="4989" href="UF.Sets-Properties.html#988" class="Function">subsets-of-sets-are-sets</a> <a id="5014" class="Symbol">(</a><a id="5015" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="5017" href="UF.Powerset-MultiUniverse.html#4984" class="Bound">X</a><a id="5018" class="Symbol">)</a>
                         <a id="5045" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a>
                         <a id="5083" class="Symbol">(</a><a id="5084" href="UF.Powerset-MultiUniverse.html#1713" class="Function">𝓟-is-set&#39;</a> <a id="5094" href="UF.Powerset-MultiUniverse.html#4977" class="Bound">fe</a> <a id="5097" href="UF.Powerset-MultiUniverse.html#4980" class="Bound">pe</a><a id="5099" class="Symbol">)</a>
                         <a id="5126" class="Symbol">(λ</a> <a id="5129" class="Symbol">{</a><a id="5130" href="UF.Powerset-MultiUniverse.html#5130" class="Bound">A</a><a id="5131" class="Symbol">}</a> <a id="5133" class="Symbol">→</a> <a id="5135" href="UF.Powerset-MultiUniverse.html#4682" class="Function">being-inhabited-is-prop</a> <a id="5159" href="UF.Powerset-MultiUniverse.html#5130" class="Bound">A</a><a id="5160" class="Symbol">)</a>

 <a id="inhabited-subsets.𝓟⁺-is-set"></a><a id="5164" href="UF.Powerset-MultiUniverse.html#5164" class="Function">𝓟⁺-is-set</a> <a id="5174" class="Symbol">:</a> <a id="5176" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="5187" class="Symbol">→</a> <a id="5189" class="Symbol">{</a><a id="5190" href="UF.Powerset-MultiUniverse.html#5190" class="Bound">X</a> <a id="5192" class="Symbol">:</a> <a id="5194" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5196" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5198" class="Symbol">}</a> <a id="5200" class="Symbol">→</a> <a id="5202" href="UF.Sets.html#709" class="Function">is-set</a> <a id="5209" class="Symbol">(</a><a id="5210" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="5213" href="UF.Powerset-MultiUniverse.html#5190" class="Bound">X</a><a id="5214" class="Symbol">)</a>
 <a id="5217" href="UF.Powerset-MultiUniverse.html#5164" class="Function">𝓟⁺-is-set</a> <a id="5227" class="Symbol">{</a><a id="5228" href="UF.Powerset-MultiUniverse.html#5228" class="Bound">𝓤</a><a id="5229" class="Symbol">}</a> <a id="5231" href="UF.Powerset-MultiUniverse.html#5231" class="Bound">ua</a> <a id="5234" class="Symbol">=</a> <a id="5236" href="UF.Powerset-MultiUniverse.html#4896" class="Function">𝓟⁺-is-set&#39;</a>
                      <a id="5269" class="Symbol">(</a><a id="5270" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="5295" href="UF.Powerset-MultiUniverse.html#5228" class="Bound">𝓤</a> <a id="5297" class="Symbol">(</a><a id="5298" href="UF.Powerset-MultiUniverse.html#5228" class="Bound">𝓤</a> <a id="5300" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="5301" class="Symbol">)</a> <a id="5303" class="Symbol">(</a><a id="5304" href="UF.Powerset-MultiUniverse.html#5231" class="Bound">ua</a> <a id="5307" href="UF.Powerset-MultiUniverse.html#5228" class="Bound">𝓤</a><a id="5308" class="Symbol">)</a> <a id="5310" class="Symbol">(</a><a id="5311" href="UF.Powerset-MultiUniverse.html#5231" class="Bound">ua</a> <a id="5314" class="Symbol">(</a><a id="5315" href="UF.Powerset-MultiUniverse.html#5228" class="Bound">𝓤</a> <a id="5317" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="5318" class="Symbol">)))</a>
                      <a id="5344" class="Symbol">(</a><a id="5345" href="UF.Univalence.html#11165" class="Function">univalence-gives-propext</a> <a id="5370" class="Symbol">(</a><a id="5371" href="UF.Powerset-MultiUniverse.html#5231" class="Bound">ua</a> <a id="5374" href="UF.Powerset-MultiUniverse.html#5228" class="Bound">𝓤</a><a id="5375" class="Symbol">))</a>

 <a id="inhabited-subsets._∈⁺_"></a><a id="5380" href="UF.Powerset-MultiUniverse.html#5380" class="Function Operator">_∈⁺_</a> <a id="5385" class="Symbol">:</a> <a id="5387" class="Symbol">{</a><a id="5388" href="UF.Powerset-MultiUniverse.html#5388" class="Bound">X</a> <a id="5390" class="Symbol">:</a> <a id="5392" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5394" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5396" class="Symbol">}</a> <a id="5398" class="Symbol">→</a> <a id="5400" href="UF.Powerset-MultiUniverse.html#5388" class="Bound">X</a> <a id="5402" class="Symbol">→</a> <a id="5404" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="5407" href="UF.Powerset-MultiUniverse.html#5388" class="Bound">X</a> <a id="5409" class="Symbol">→</a> <a id="5411" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5413" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="5416" href="UF.Powerset-MultiUniverse.html#5416" class="Bound">x</a> <a id="5418" href="UF.Powerset-MultiUniverse.html#5380" class="Function Operator">∈⁺</a> <a id="5421" class="Symbol">(</a><a id="5422" href="UF.Powerset-MultiUniverse.html#5422" class="Bound">A</a> <a id="5424" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5426" class="Symbol">_)</a> <a id="5429" class="Symbol">=</a> <a id="5431" href="UF.Powerset-MultiUniverse.html#5416" class="Bound">x</a> <a id="5433" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="5435" href="UF.Powerset-MultiUniverse.html#5422" class="Bound">A</a>

 <a id="inhabited-subsets._∉⁺_"></a><a id="5439" href="UF.Powerset-MultiUniverse.html#5439" class="Function Operator">_∉⁺_</a> <a id="5444" class="Symbol">:</a> <a id="5446" class="Symbol">{</a><a id="5447" href="UF.Powerset-MultiUniverse.html#5447" class="Bound">X</a> <a id="5449" class="Symbol">:</a> <a id="5451" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5453" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5455" class="Symbol">}</a> <a id="5457" class="Symbol">→</a> <a id="5459" href="UF.Powerset-MultiUniverse.html#5447" class="Bound">X</a> <a id="5461" class="Symbol">→</a> <a id="5463" href="UF.Powerset-MultiUniverse.html#4838" class="Function">𝓟⁺</a> <a id="5466" href="UF.Powerset-MultiUniverse.html#5447" class="Bound">X</a> <a id="5468" class="Symbol">→</a> <a id="5470" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5472" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="5475" href="UF.Powerset-MultiUniverse.html#5475" class="Bound">x</a> <a id="5477" href="UF.Powerset-MultiUniverse.html#5439" class="Function Operator">∉⁺</a> <a id="5480" href="UF.Powerset-MultiUniverse.html#5480" class="Bound">A</a> <a id="5482" class="Symbol">=</a> <a id="5484" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5486" class="Symbol">(</a><a id="5487" href="UF.Powerset-MultiUniverse.html#5475" class="Bound">x</a> <a id="5489" href="UF.Powerset-MultiUniverse.html#5380" class="Function Operator">∈⁺</a> <a id="5492" href="UF.Powerset-MultiUniverse.html#5480" class="Bound">A</a><a id="5493" class="Symbol">)</a>

 <a id="5497" class="Keyword">infix</a>  <a id="5504" class="Number">40</a> <a id="5507" href="UF.Powerset-MultiUniverse.html#5380" class="Function Operator">_∈⁺_</a>
 <a id="5513" class="Keyword">infix</a>  <a id="5520" class="Number">40</a> <a id="5523" href="UF.Powerset-MultiUniverse.html#5439" class="Function Operator">_∉⁺_</a>

 <a id="5530" class="Keyword">open</a> <a id="5535" class="Keyword">import</a> <a id="5542" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>

 <a id="inhabited-subsets.non-empty-subsets-are-inhabited"></a><a id="5562" href="UF.Powerset-MultiUniverse.html#5562" class="Function">non-empty-subsets-are-inhabited</a> <a id="5594" class="Symbol">:</a> <a id="5596" href="UF.ClassicalLogic.html#1463" class="Function">Excluded-Middle</a>
                                 <a id="5645" class="Symbol">→</a> <a id="5647" class="Symbol">{</a><a id="5648" href="UF.Powerset-MultiUniverse.html#5648" class="Bound">X</a> <a id="5650" class="Symbol">:</a> <a id="5652" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5654" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5656" class="Symbol">}</a> <a id="5658" class="Symbol">(</a><a id="5659" href="UF.Powerset-MultiUniverse.html#5659" class="Bound">B</a> <a id="5661" class="Symbol">:</a> <a id="5663" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="5665" class="Symbol">{</a><a id="5666" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5667" class="Symbol">}</a> <a id="5669" href="UF.Powerset-MultiUniverse.html#5648" class="Bound">X</a><a id="5670" class="Symbol">)</a>
                                 <a id="5705" class="Symbol">→</a> <a id="5707" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5709" href="UF.Powerset-MultiUniverse.html#2460" class="Function">is-empty-subset</a> <a id="5725" href="UF.Powerset-MultiUniverse.html#5659" class="Bound">B</a>
                                 <a id="5760" class="Symbol">→</a> <a id="5762" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="5775" href="UF.Powerset-MultiUniverse.html#5659" class="Bound">B</a>
 <a id="5778" href="UF.Powerset-MultiUniverse.html#5562" class="Function">non-empty-subsets-are-inhabited</a> <a id="5810" href="UF.Powerset-MultiUniverse.html#5810" class="Bound">em</a> <a id="5813" href="UF.Powerset-MultiUniverse.html#5813" class="Bound">B</a> <a id="5815" class="Symbol">=</a> <a id="5817" href="UF.ClassicalLogic.html#20225" class="Function">not-Π-not-implies-∃</a> <a id="5837" href="UF.Powerset-MultiUniverse.html#4508" class="Bound">pt</a> <a id="5840" href="UF.Powerset-MultiUniverse.html#5810" class="Bound">em</a>

 <a id="inhabited-subsets.uninhabited-subsets-are-empty"></a><a id="5845" href="UF.Powerset-MultiUniverse.html#5845" class="Function">uninhabited-subsets-are-empty</a> <a id="5875" class="Symbol">:</a> <a id="5877" class="Symbol">{</a><a id="5878" href="UF.Powerset-MultiUniverse.html#5878" class="Bound">X</a> <a id="5880" class="Symbol">:</a> <a id="5882" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5884" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5886" class="Symbol">}</a> <a id="5888" class="Symbol">(</a><a id="5889" href="UF.Powerset-MultiUniverse.html#5889" class="Bound">B</a> <a id="5891" class="Symbol">:</a> <a id="5893" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="5895" class="Symbol">{</a><a id="5896" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5897" class="Symbol">}</a> <a id="5899" href="UF.Powerset-MultiUniverse.html#5878" class="Bound">X</a><a id="5900" class="Symbol">)</a>
                               <a id="5933" class="Symbol">→</a> <a id="5935" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5937" href="UF.Powerset-MultiUniverse.html#4588" class="Function">is-inhabited</a> <a id="5950" href="UF.Powerset-MultiUniverse.html#5889" class="Bound">B</a>
                               <a id="5983" class="Symbol">→</a> <a id="5985" href="UF.Powerset-MultiUniverse.html#2460" class="Function">is-empty-subset</a> <a id="6001" href="UF.Powerset-MultiUniverse.html#5889" class="Bound">B</a>
 <a id="6004" href="UF.Powerset-MultiUniverse.html#5845" class="Function">uninhabited-subsets-are-empty</a> <a id="6034" href="UF.Powerset-MultiUniverse.html#6034" class="Bound">B</a> <a id="6036" href="UF.Powerset-MultiUniverse.html#6036" class="Bound">ν</a> <a id="6038" href="UF.Powerset-MultiUniverse.html#6038" class="Bound">x</a> <a id="6040" href="UF.Powerset-MultiUniverse.html#6040" class="Bound">m</a> <a id="6042" class="Symbol">=</a> <a id="6044" href="UF.Powerset-MultiUniverse.html#6036" class="Bound">ν</a> <a id="6046" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="6048" href="UF.Powerset-MultiUniverse.html#6038" class="Bound">x</a> <a id="6050" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6052" href="UF.Powerset-MultiUniverse.html#6040" class="Bound">m</a> <a id="6054" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

<a id="complement"></a><a id="6057" href="UF.Powerset-MultiUniverse.html#6057" class="Function">complement</a> <a id="6068" class="Symbol">:</a>  <a id="6071" class="Symbol">{</a><a id="6072" href="UF.Powerset-MultiUniverse.html#6072" class="Bound">X</a> <a id="6074" class="Symbol">:</a> <a id="6076" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6078" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6080" class="Symbol">}</a> <a id="6082" class="Symbol">→</a> <a id="6084" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6091" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6093" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="6096" class="Symbol">→</a> <a id="6098" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="6100" href="UF.Powerset-MultiUniverse.html#6072" class="Bound">X</a> <a id="6102" class="Symbol">→</a> <a id="6104" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="6106" href="UF.Powerset-MultiUniverse.html#6072" class="Bound">X</a>
<a id="6108" href="UF.Powerset-MultiUniverse.html#6057" class="Function">complement</a> <a id="6119" href="UF.Powerset-MultiUniverse.html#6119" class="Bound">fe</a> <a id="6122" href="UF.Powerset-MultiUniverse.html#6122" class="Bound">A</a> <a id="6124" class="Symbol">=</a> <a id="6126" class="Symbol">λ</a> <a id="6128" href="UF.Powerset-MultiUniverse.html#6128" class="Bound">x</a> <a id="6130" class="Symbol">→</a> <a id="6132" class="Symbol">(</a><a id="6133" href="UF.Powerset-MultiUniverse.html#6128" class="Bound">x</a> <a id="6135" href="UF.Powerset-MultiUniverse.html#2404" class="Function Operator">∉</a> <a id="6137" href="UF.Powerset-MultiUniverse.html#6122" class="Bound">A</a><a id="6138" class="Symbol">)</a> <a id="6140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6142" class="Symbol">(</a><a id="6143" href="UF.Powerset-MultiUniverse.html#3340" class="Function">∉-is-prop</a> <a id="6153" href="UF.Powerset-MultiUniverse.html#6119" class="Bound">fe</a> <a id="6156" href="UF.Powerset-MultiUniverse.html#6122" class="Bound">A</a> <a id="6158" href="UF.Powerset-MultiUniverse.html#6128" class="Bound">x</a><a id="6159" class="Symbol">)</a>

<a id="⊆-is-prop&#39;"></a><a id="6162" href="UF.Powerset-MultiUniverse.html#6162" class="Function">⊆-is-prop&#39;</a> <a id="6173" class="Symbol">:</a> <a id="6175" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6182" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6184" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
           <a id="6197" class="Symbol">→</a> <a id="6199" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6206" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6208" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
           <a id="6221" class="Symbol">→</a> <a id="6223" class="Symbol">{</a><a id="6224" href="UF.Powerset-MultiUniverse.html#6224" class="Bound">X</a> <a id="6226" class="Symbol">:</a> <a id="6228" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6230" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6232" class="Symbol">}</a> <a id="6234" class="Symbol">(</a><a id="6235" href="UF.Powerset-MultiUniverse.html#6235" class="Bound">A</a> <a id="6237" href="UF.Powerset-MultiUniverse.html#6237" class="Bound">B</a> <a id="6239" class="Symbol">:</a> <a id="6241" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="6243" class="Symbol">{</a><a id="6244" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6245" class="Symbol">}</a> <a id="6247" href="UF.Powerset-MultiUniverse.html#6224" class="Bound">X</a><a id="6248" class="Symbol">)</a> <a id="6250" class="Symbol">→</a> <a id="6252" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6260" class="Symbol">(</a><a id="6261" href="UF.Powerset-MultiUniverse.html#6235" class="Bound">A</a> <a id="6263" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="6265" href="UF.Powerset-MultiUniverse.html#6237" class="Bound">B</a><a id="6266" class="Symbol">)</a>
<a id="6268" href="UF.Powerset-MultiUniverse.html#6162" class="Function">⊆-is-prop&#39;</a> <a id="6279" href="UF.Powerset-MultiUniverse.html#6279" class="Bound">fe</a> <a id="6282" href="UF.Powerset-MultiUniverse.html#6282" class="Bound">fe&#39;</a> <a id="6286" href="UF.Powerset-MultiUniverse.html#6286" class="Bound">A</a> <a id="6288" href="UF.Powerset-MultiUniverse.html#6288" class="Bound">B</a> <a id="6290" class="Symbol">=</a> <a id="6292" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="6302" href="UF.Powerset-MultiUniverse.html#6279" class="Bound">fe</a>
                         <a id="6330" class="Symbol">(λ</a> <a id="6333" href="UF.Powerset-MultiUniverse.html#6333" class="Bound">x</a> <a id="6335" class="Symbol">→</a> <a id="6337" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="6347" href="UF.Powerset-MultiUniverse.html#6282" class="Bound">fe&#39;</a>
                         <a id="6376" class="Symbol">(λ</a> <a id="6379" href="UF.Powerset-MultiUniverse.html#6379" class="Bound">_</a> <a id="6381" class="Symbol">→</a> <a id="6383" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="6393" href="UF.Powerset-MultiUniverse.html#6288" class="Bound">B</a> <a id="6395" href="UF.Powerset-MultiUniverse.html#6333" class="Bound">x</a><a id="6396" class="Symbol">))</a>

<a id="⊆-is-prop"></a><a id="6400" href="UF.Powerset-MultiUniverse.html#6400" class="Function">⊆-is-prop</a> <a id="6410" class="Symbol">:</a> <a id="6412" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6419" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6421" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
          <a id="6433" class="Symbol">→</a> <a id="6435" class="Symbol">{</a><a id="6436" href="UF.Powerset-MultiUniverse.html#6436" class="Bound">X</a> <a id="6438" class="Symbol">:</a> <a id="6440" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6442" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6444" class="Symbol">}</a> <a id="6446" class="Symbol">(</a><a id="6447" href="UF.Powerset-MultiUniverse.html#6447" class="Bound">A</a> <a id="6449" href="UF.Powerset-MultiUniverse.html#6449" class="Bound">B</a> <a id="6451" class="Symbol">:</a> <a id="6453" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="6455" href="UF.Powerset-MultiUniverse.html#6436" class="Bound">X</a><a id="6456" class="Symbol">)</a> <a id="6458" class="Symbol">→</a> <a id="6460" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6468" class="Symbol">(</a><a id="6469" href="UF.Powerset-MultiUniverse.html#6447" class="Bound">A</a> <a id="6471" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="6473" href="UF.Powerset-MultiUniverse.html#6449" class="Bound">B</a><a id="6474" class="Symbol">)</a>
<a id="6476" href="UF.Powerset-MultiUniverse.html#6400" class="Function">⊆-is-prop</a> <a id="6486" href="UF.Powerset-MultiUniverse.html#6486" class="Bound">fe</a> <a id="6489" class="Symbol">=</a> <a id="6491" href="UF.Powerset-MultiUniverse.html#6162" class="Function">⊆-is-prop&#39;</a> <a id="6502" href="UF.Powerset-MultiUniverse.html#6486" class="Bound">fe</a> <a id="6505" href="UF.Powerset-MultiUniverse.html#6486" class="Bound">fe</a>

<a id="6509" class="Keyword">module</a> <a id="PropositionalSubsetInclusionNotation"></a><a id="6516" href="UF.Powerset-MultiUniverse.html#6516" class="Module">PropositionalSubsetInclusionNotation</a> <a id="6553" class="Symbol">(</a><a id="6554" href="UF.Powerset-MultiUniverse.html#6554" class="Bound">fe</a> <a id="6557" class="Symbol">:</a> <a id="6559" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="6566" class="Symbol">)</a> <a id="6568" class="Keyword">where</a>

 <a id="PropositionalSubsetInclusionNotation._⊆ₚ_"></a><a id="6576" href="UF.Powerset-MultiUniverse.html#6576" class="Function Operator">_⊆ₚ_</a> <a id="PropositionalSubsetInclusionNotation._⊇ₚ_"></a><a id="6581" href="UF.Powerset-MultiUniverse.html#6581" class="Function Operator">_⊇ₚ_</a> <a id="6586" class="Symbol">:</a> <a id="6588" class="Symbol">{</a><a id="6589" href="UF.Powerset-MultiUniverse.html#6589" class="Bound">X</a> <a id="6591" class="Symbol">:</a> <a id="6593" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6595" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6597" class="Symbol">}</a> <a id="6599" class="Symbol">→</a> <a id="6601" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="6603" class="Symbol">{</a><a id="6604" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6605" class="Symbol">}</a> <a id="6607" href="UF.Powerset-MultiUniverse.html#6589" class="Bound">X</a> <a id="6609" class="Symbol">→</a> <a id="6611" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="6613" class="Symbol">{</a><a id="6614" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6615" class="Symbol">}</a> <a id="6617" href="UF.Powerset-MultiUniverse.html#6589" class="Bound">X</a> <a id="6619" class="Symbol">→</a> <a id="6621" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6623" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="6626" href="UF.Powerset-MultiUniverse.html#6626" class="Bound">A</a> <a id="6628" href="UF.Powerset-MultiUniverse.html#6576" class="Function Operator">⊆ₚ</a> <a id="6631" href="UF.Powerset-MultiUniverse.html#6631" class="Bound">B</a> <a id="6633" class="Symbol">=</a> <a id="6635" class="Symbol">(</a><a id="6636" href="UF.Powerset-MultiUniverse.html#6626" class="Bound">A</a> <a id="6638" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="6640" href="UF.Powerset-MultiUniverse.html#6631" class="Bound">B</a><a id="6641" class="Symbol">)</a> <a id="6643" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6645" href="UF.Powerset-MultiUniverse.html#6400" class="Function">⊆-is-prop</a> <a id="6655" href="UF.Powerset-MultiUniverse.html#6554" class="Bound">fe</a> <a id="6658" href="UF.Powerset-MultiUniverse.html#6626" class="Bound">A</a> <a id="6660" href="UF.Powerset-MultiUniverse.html#6631" class="Bound">B</a>
 <a id="6663" href="UF.Powerset-MultiUniverse.html#6663" class="Bound">A</a> <a id="6665" href="UF.Powerset-MultiUniverse.html#6581" class="Function Operator">⊇ₚ</a> <a id="6668" href="UF.Powerset-MultiUniverse.html#6668" class="Bound">B</a> <a id="6670" class="Symbol">=</a> <a id="6672" class="Symbol">(</a><a id="6673" href="UF.Powerset-MultiUniverse.html#6663" class="Bound">A</a> <a id="6675" href="UF.Powerset-MultiUniverse.html#3146" class="Function Operator">⊇</a> <a id="6677" href="UF.Powerset-MultiUniverse.html#6668" class="Bound">B</a><a id="6678" class="Symbol">)</a> <a id="6680" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6682" href="UF.Powerset-MultiUniverse.html#6400" class="Function">⊆-is-prop</a> <a id="6692" href="UF.Powerset-MultiUniverse.html#6554" class="Bound">fe</a> <a id="6695" href="UF.Powerset-MultiUniverse.html#6668" class="Bound">B</a> <a id="6697" href="UF.Powerset-MultiUniverse.html#6663" class="Bound">A</a>

<a id="∅-is-least&#39;"></a><a id="6700" href="UF.Powerset-MultiUniverse.html#6700" class="Function">∅-is-least&#39;</a> <a id="6712" class="Symbol">:</a> <a id="6714" class="Symbol">{</a><a id="6715" href="UF.Powerset-MultiUniverse.html#6715" class="Bound">X</a> <a id="6717" class="Symbol">:</a> <a id="6719" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6721" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6723" class="Symbol">}</a> <a id="6725" class="Symbol">(</a><a id="6726" href="UF.Powerset-MultiUniverse.html#6726" class="Bound">A</a> <a id="6728" class="Symbol">:</a> <a id="6730" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="6732" class="Symbol">{</a><a id="6733" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6734" class="Symbol">}</a> <a id="6736" href="UF.Powerset-MultiUniverse.html#6715" class="Bound">X</a><a id="6737" class="Symbol">)</a> <a id="6739" class="Symbol">→</a> <a id="6741" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a> <a id="6743" class="Symbol">{</a><a id="6744" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6745" class="Symbol">}</a> <a id="6747" class="Symbol">{</a><a id="6748" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6749" class="Symbol">}</a> <a id="6751" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="6753" href="UF.Powerset-MultiUniverse.html#6726" class="Bound">A</a>
<a id="6755" href="UF.Powerset-MultiUniverse.html#6700" class="Function">∅-is-least&#39;</a> <a id="6767" class="Symbol">_</a> <a id="6769" href="UF.Powerset-MultiUniverse.html#6769" class="Bound">x</a> <a id="6771" class="Symbol">=</a> <a id="6773" href="MLTT.Empty.html#219" class="Function">𝟘-induction</a>

<a id="∅-is-least"></a><a id="6786" href="UF.Powerset-MultiUniverse.html#6786" class="Function">∅-is-least</a> <a id="6797" class="Symbol">:</a> <a id="6799" class="Symbol">{</a><a id="6800" href="UF.Powerset-MultiUniverse.html#6800" class="Bound">X</a> <a id="6802" class="Symbol">:</a> <a id="6804" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6806" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6808" class="Symbol">}</a> <a id="6810" class="Symbol">(</a><a id="6811" href="UF.Powerset-MultiUniverse.html#6811" class="Bound">A</a> <a id="6813" class="Symbol">:</a> <a id="6815" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="6817" href="UF.Powerset-MultiUniverse.html#6800" class="Bound">X</a><a id="6818" class="Symbol">)</a> <a id="6820" class="Symbol">→</a> <a id="6822" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a> <a id="6824" class="Symbol">{</a><a id="6825" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6826" class="Symbol">}</a> <a id="6828" class="Symbol">{</a><a id="6829" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6830" class="Symbol">}</a> <a id="6832" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="6834" href="UF.Powerset-MultiUniverse.html#6811" class="Bound">A</a>
<a id="6836" href="UF.Powerset-MultiUniverse.html#6786" class="Function">∅-is-least</a> <a id="6847" class="Symbol">=</a> <a id="6849" href="UF.Powerset-MultiUniverse.html#6700" class="Function">∅-is-least&#39;</a>

<a id="⊆-refl&#39;"></a><a id="6862" href="UF.Powerset-MultiUniverse.html#6862" class="Function">⊆-refl&#39;</a> <a id="6870" class="Symbol">:</a> <a id="6872" class="Symbol">{</a><a id="6873" href="UF.Powerset-MultiUniverse.html#6873" class="Bound">X</a> <a id="6875" class="Symbol">:</a> <a id="6877" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6879" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6881" class="Symbol">}</a> <a id="6883" class="Symbol">(</a><a id="6884" href="UF.Powerset-MultiUniverse.html#6884" class="Bound">A</a> <a id="6886" class="Symbol">:</a> <a id="6888" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="6890" class="Symbol">{</a><a id="6891" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6892" class="Symbol">}</a> <a id="6894" href="UF.Powerset-MultiUniverse.html#6873" class="Bound">X</a><a id="6895" class="Symbol">)</a> <a id="6897" class="Symbol">→</a> <a id="6899" href="UF.Powerset-MultiUniverse.html#6884" class="Bound">A</a> <a id="6901" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="6903" href="UF.Powerset-MultiUniverse.html#6884" class="Bound">A</a>
<a id="6905" href="UF.Powerset-MultiUniverse.html#6862" class="Function">⊆-refl&#39;</a> <a id="6913" href="UF.Powerset-MultiUniverse.html#6913" class="Bound">A</a> <a id="6915" href="UF.Powerset-MultiUniverse.html#6915" class="Bound">x</a> <a id="6917" class="Symbol">=</a> <a id="6919" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="⊆-refl"></a><a id="6923" href="UF.Powerset-MultiUniverse.html#6923" class="Function">⊆-refl</a> <a id="6930" class="Symbol">:</a> <a id="6932" class="Symbol">{</a><a id="6933" href="UF.Powerset-MultiUniverse.html#6933" class="Bound">X</a> <a id="6935" class="Symbol">:</a> <a id="6937" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6939" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6941" class="Symbol">}</a> <a id="6943" class="Symbol">(</a><a id="6944" href="UF.Powerset-MultiUniverse.html#6944" class="Bound">A</a> <a id="6946" class="Symbol">:</a> <a id="6948" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="6950" class="Symbol">{</a><a id="6951" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6952" class="Symbol">}</a> <a id="6954" href="UF.Powerset-MultiUniverse.html#6933" class="Bound">X</a><a id="6955" class="Symbol">)</a> <a id="6957" class="Symbol">→</a> <a id="6959" href="UF.Powerset-MultiUniverse.html#6944" class="Bound">A</a> <a id="6961" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="6963" href="UF.Powerset-MultiUniverse.html#6944" class="Bound">A</a>
<a id="6965" href="UF.Powerset-MultiUniverse.html#6923" class="Function">⊆-refl</a> <a id="6972" class="Symbol">=</a> <a id="6974" href="UF.Powerset-MultiUniverse.html#6862" class="Function">⊆-refl&#39;</a>

<a id="⊆-trans&#39;"></a><a id="6983" href="UF.Powerset-MultiUniverse.html#6983" class="Function">⊆-trans&#39;</a> <a id="6992" class="Symbol">:</a> <a id="6994" class="Symbol">{</a><a id="6995" href="UF.Powerset-MultiUniverse.html#6995" class="Bound">X</a> <a id="6997" class="Symbol">:</a> <a id="6999" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7001" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7003" class="Symbol">}</a> <a id="7005" class="Symbol">(</a><a id="7006" href="UF.Powerset-MultiUniverse.html#7006" class="Bound">A</a> <a id="7008" href="UF.Powerset-MultiUniverse.html#7008" class="Bound">B</a> <a id="7010" href="UF.Powerset-MultiUniverse.html#7010" class="Bound">C</a> <a id="7012" class="Symbol">:</a> <a id="7014" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="7016" class="Symbol">{</a><a id="7017" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7018" class="Symbol">}</a> <a id="7020" href="UF.Powerset-MultiUniverse.html#6995" class="Bound">X</a><a id="7021" class="Symbol">)</a> <a id="7023" class="Symbol">→</a> <a id="7025" href="UF.Powerset-MultiUniverse.html#7006" class="Bound">A</a> <a id="7027" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="7029" href="UF.Powerset-MultiUniverse.html#7008" class="Bound">B</a> <a id="7031" class="Symbol">→</a> <a id="7033" href="UF.Powerset-MultiUniverse.html#7008" class="Bound">B</a> <a id="7035" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="7037" href="UF.Powerset-MultiUniverse.html#7010" class="Bound">C</a> <a id="7039" class="Symbol">→</a> <a id="7041" href="UF.Powerset-MultiUniverse.html#7006" class="Bound">A</a> <a id="7043" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="7045" href="UF.Powerset-MultiUniverse.html#7010" class="Bound">C</a>
<a id="7047" href="UF.Powerset-MultiUniverse.html#6983" class="Function">⊆-trans&#39;</a> <a id="7056" href="UF.Powerset-MultiUniverse.html#7056" class="Bound">A</a> <a id="7058" href="UF.Powerset-MultiUniverse.html#7058" class="Bound">B</a> <a id="7060" href="UF.Powerset-MultiUniverse.html#7060" class="Bound">C</a> <a id="7062" href="UF.Powerset-MultiUniverse.html#7062" class="Bound">s</a> <a id="7064" href="UF.Powerset-MultiUniverse.html#7064" class="Bound">t</a> <a id="7066" href="UF.Powerset-MultiUniverse.html#7066" class="Bound">x</a> <a id="7068" href="UF.Powerset-MultiUniverse.html#7068" class="Bound">a</a> <a id="7070" class="Symbol">=</a> <a id="7072" href="UF.Powerset-MultiUniverse.html#7064" class="Bound">t</a> <a id="7074" href="UF.Powerset-MultiUniverse.html#7066" class="Bound">x</a> <a id="7076" class="Symbol">(</a><a id="7077" href="UF.Powerset-MultiUniverse.html#7062" class="Bound">s</a> <a id="7079" href="UF.Powerset-MultiUniverse.html#7066" class="Bound">x</a> <a id="7081" href="UF.Powerset-MultiUniverse.html#7068" class="Bound">a</a><a id="7082" class="Symbol">)</a>

<a id="⊆-trans"></a><a id="7085" href="UF.Powerset-MultiUniverse.html#7085" class="Function">⊆-trans</a> <a id="7093" class="Symbol">:</a> <a id="7095" class="Symbol">{</a><a id="7096" href="UF.Powerset-MultiUniverse.html#7096" class="Bound">X</a> <a id="7098" class="Symbol">:</a> <a id="7100" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7102" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7104" class="Symbol">}</a> <a id="7106" class="Symbol">(</a><a id="7107" href="UF.Powerset-MultiUniverse.html#7107" class="Bound">A</a> <a id="7109" href="UF.Powerset-MultiUniverse.html#7109" class="Bound">B</a> <a id="7111" href="UF.Powerset-MultiUniverse.html#7111" class="Bound">C</a> <a id="7113" class="Symbol">:</a> <a id="7115" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="7117" class="Symbol">{</a><a id="7118" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7119" class="Symbol">}</a> <a id="7121" href="UF.Powerset-MultiUniverse.html#7096" class="Bound">X</a><a id="7122" class="Symbol">)</a> <a id="7124" class="Symbol">→</a> <a id="7126" href="UF.Powerset-MultiUniverse.html#7107" class="Bound">A</a> <a id="7128" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="7130" href="UF.Powerset-MultiUniverse.html#7109" class="Bound">B</a> <a id="7132" class="Symbol">→</a> <a id="7134" href="UF.Powerset-MultiUniverse.html#7109" class="Bound">B</a> <a id="7136" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="7138" href="UF.Powerset-MultiUniverse.html#7111" class="Bound">C</a> <a id="7140" class="Symbol">→</a> <a id="7142" href="UF.Powerset-MultiUniverse.html#7107" class="Bound">A</a> <a id="7144" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="7146" href="UF.Powerset-MultiUniverse.html#7111" class="Bound">C</a>
<a id="7148" href="UF.Powerset-MultiUniverse.html#7085" class="Function">⊆-trans</a> <a id="7156" class="Symbol">=</a> <a id="7158" href="UF.Powerset-MultiUniverse.html#6983" class="Function">⊆-trans&#39;</a>

<a id="⊆-refl-consequence"></a><a id="7168" href="UF.Powerset-MultiUniverse.html#7168" class="Function">⊆-refl-consequence</a> <a id="7187" class="Symbol">:</a> <a id="7189" class="Symbol">{</a><a id="7190" href="UF.Powerset-MultiUniverse.html#7190" class="Bound">X</a> <a id="7192" class="Symbol">:</a> <a id="7194" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7196" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7198" class="Symbol">}</a> <a id="7200" class="Symbol">(</a><a id="7201" href="UF.Powerset-MultiUniverse.html#7201" class="Bound">A</a> <a id="7203" href="UF.Powerset-MultiUniverse.html#7203" class="Bound">B</a> <a id="7205" class="Symbol">:</a> <a id="7207" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="7209" class="Symbol">{</a><a id="7210" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7211" class="Symbol">}</a> <a id="7213" href="UF.Powerset-MultiUniverse.html#7190" class="Bound">X</a><a id="7214" class="Symbol">)</a>
                   <a id="7235" class="Symbol">→</a> <a id="7237" href="UF.Powerset-MultiUniverse.html#7201" class="Bound">A</a> <a id="7239" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7241" href="UF.Powerset-MultiUniverse.html#7203" class="Bound">B</a> <a id="7243" class="Symbol">→</a> <a id="7245" class="Symbol">(</a><a id="7246" href="UF.Powerset-MultiUniverse.html#7201" class="Bound">A</a> <a id="7248" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="7250" href="UF.Powerset-MultiUniverse.html#7203" class="Bound">B</a><a id="7251" class="Symbol">)</a> <a id="7253" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7255" class="Symbol">(</a><a id="7256" href="UF.Powerset-MultiUniverse.html#7203" class="Bound">B</a> <a id="7258" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="7260" href="UF.Powerset-MultiUniverse.html#7201" class="Bound">A</a><a id="7261" class="Symbol">)</a>

<a id="7264" href="UF.Powerset-MultiUniverse.html#7168" class="Function">⊆-refl-consequence</a> <a id="7283" href="UF.Powerset-MultiUniverse.html#7283" class="Bound">A</a> <a id="7285" href="UF.Powerset-MultiUniverse.html#7283" class="Bound">A</a> <a id="7287" class="Symbol">(</a><a id="7288" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="7292" class="Symbol">)</a> <a id="7294" class="Symbol">=</a> <a id="7296" href="UF.Powerset-MultiUniverse.html#6923" class="Function">⊆-refl</a> <a id="7303" href="UF.Powerset-MultiUniverse.html#7283" class="Bound">A</a> <a id="7305" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7307" href="UF.Powerset-MultiUniverse.html#6923" class="Function">⊆-refl</a> <a id="7314" href="UF.Powerset-MultiUniverse.html#7283" class="Bound">A</a>

<a id="subset-extensionality&#39;&#39;"></a><a id="7317" href="UF.Powerset-MultiUniverse.html#7317" class="Function">subset-extensionality&#39;&#39;</a> <a id="7341" class="Symbol">:</a> <a id="7343" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="7351" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                        <a id="7377" class="Symbol">→</a> <a id="7379" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7386" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7388" class="Symbol">(</a><a id="7389" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7391" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="7392" class="Symbol">)</a>
                        <a id="7418" class="Symbol">→</a> <a id="7420" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7427" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7429" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                        <a id="7455" class="Symbol">→</a> <a id="7457" class="Symbol">{</a><a id="7458" href="UF.Powerset-MultiUniverse.html#7458" class="Bound">X</a> <a id="7460" class="Symbol">:</a> <a id="7462" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7464" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7466" class="Symbol">}</a> <a id="7468" class="Symbol">{</a><a id="7469" href="UF.Powerset-MultiUniverse.html#7469" class="Bound">A</a> <a id="7471" href="UF.Powerset-MultiUniverse.html#7471" class="Bound">B</a> <a id="7473" class="Symbol">:</a> <a id="7475" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="7477" class="Symbol">{</a><a id="7478" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7479" class="Symbol">}</a> <a id="7481" href="UF.Powerset-MultiUniverse.html#7458" class="Bound">X</a><a id="7482" class="Symbol">}</a>
                        <a id="7508" class="Symbol">→</a> <a id="7510" href="UF.Powerset-MultiUniverse.html#7469" class="Bound">A</a> <a id="7512" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="7514" href="UF.Powerset-MultiUniverse.html#7471" class="Bound">B</a> <a id="7516" class="Symbol">→</a> <a id="7518" href="UF.Powerset-MultiUniverse.html#7471" class="Bound">B</a> <a id="7520" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="7522" href="UF.Powerset-MultiUniverse.html#7469" class="Bound">A</a> <a id="7524" class="Symbol">→</a> <a id="7526" href="UF.Powerset-MultiUniverse.html#7469" class="Bound">A</a> <a id="7528" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7530" href="UF.Powerset-MultiUniverse.html#7471" class="Bound">B</a>

<a id="7533" href="UF.Powerset-MultiUniverse.html#7317" class="Function">subset-extensionality&#39;&#39;</a> <a id="7557" class="Symbol">{</a><a id="7558" href="UF.Powerset-MultiUniverse.html#7558" class="Bound">𝓥</a><a id="7559" class="Symbol">}</a> <a id="7561" class="Symbol">{</a><a id="7562" href="UF.Powerset-MultiUniverse.html#7562" class="Bound">𝓤</a><a id="7563" class="Symbol">}</a> <a id="7565" href="UF.Powerset-MultiUniverse.html#7565" class="Bound">pe</a> <a id="7568" href="UF.Powerset-MultiUniverse.html#7568" class="Bound">fe</a> <a id="7571" href="UF.Powerset-MultiUniverse.html#7571" class="Bound">fe&#39;</a> <a id="7575" class="Symbol">{</a><a id="7576" href="UF.Powerset-MultiUniverse.html#7576" class="Bound">X</a><a id="7577" class="Symbol">}</a> <a id="7579" class="Symbol">{</a><a id="7580" href="UF.Powerset-MultiUniverse.html#7580" class="Bound">A</a><a id="7581" class="Symbol">}</a> <a id="7583" class="Symbol">{</a><a id="7584" href="UF.Powerset-MultiUniverse.html#7584" class="Bound">B</a><a id="7585" class="Symbol">}</a> <a id="7587" href="UF.Powerset-MultiUniverse.html#7587" class="Bound">h</a> <a id="7589" href="UF.Powerset-MultiUniverse.html#7589" class="Bound">k</a> <a id="7591" class="Symbol">=</a> <a id="7593" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="7601" href="UF.Powerset-MultiUniverse.html#7568" class="Bound">fe</a> <a id="7604" href="UF.Powerset-MultiUniverse.html#7615" class="Function">φ</a>
 <a id="7607" class="Keyword">where</a>
  <a id="7615" href="UF.Powerset-MultiUniverse.html#7615" class="Function">φ</a> <a id="7617" class="Symbol">:</a> <a id="7619" class="Symbol">(</a><a id="7620" href="UF.Powerset-MultiUniverse.html#7620" class="Bound">x</a> <a id="7622" class="Symbol">:</a> <a id="7624" href="UF.Powerset-MultiUniverse.html#7576" class="Bound">X</a><a id="7625" class="Symbol">)</a> <a id="7627" class="Symbol">→</a> <a id="7629" href="UF.Powerset-MultiUniverse.html#7580" class="Bound">A</a> <a id="7631" href="UF.Powerset-MultiUniverse.html#7620" class="Bound">x</a> <a id="7633" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7635" href="UF.Powerset-MultiUniverse.html#7584" class="Bound">B</a> <a id="7637" href="UF.Powerset-MultiUniverse.html#7620" class="Bound">x</a>
  <a id="7641" href="UF.Powerset-MultiUniverse.html#7615" class="Function">φ</a> <a id="7643" href="UF.Powerset-MultiUniverse.html#7643" class="Bound">x</a> <a id="7645" class="Symbol">=</a> <a id="7647" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
           <a id="7671" class="Symbol">(λ</a> <a id="7674" href="UF.Powerset-MultiUniverse.html#7674" class="Bound">_</a> <a id="7676" class="Symbol">→</a> <a id="7678" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="7697" href="UF.Powerset-MultiUniverse.html#7571" class="Bound">fe&#39;</a><a id="7700" class="Symbol">)</a>
           <a id="7713" class="Symbol">(</a><a id="7714" href="UF.Powerset-MultiUniverse.html#7565" class="Bound">pe</a> <a id="7717" class="Symbol">(</a><a id="7718" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="7732" class="Symbol">(</a><a id="7733" href="UF.Powerset-MultiUniverse.html#7580" class="Bound">A</a> <a id="7735" href="UF.Powerset-MultiUniverse.html#7643" class="Bound">x</a><a id="7736" class="Symbol">))</a> <a id="7739" class="Symbol">(</a><a id="7740" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="7754" class="Symbol">(</a><a id="7755" href="UF.Powerset-MultiUniverse.html#7584" class="Bound">B</a> <a id="7757" href="UF.Powerset-MultiUniverse.html#7643" class="Bound">x</a><a id="7758" class="Symbol">))</a>
               <a id="7776" class="Symbol">(</a><a id="7777" href="UF.Powerset-MultiUniverse.html#7587" class="Bound">h</a> <a id="7779" href="UF.Powerset-MultiUniverse.html#7643" class="Bound">x</a><a id="7780" class="Symbol">)</a> <a id="7782" class="Symbol">(</a><a id="7783" href="UF.Powerset-MultiUniverse.html#7589" class="Bound">k</a> <a id="7785" href="UF.Powerset-MultiUniverse.html#7643" class="Bound">x</a><a id="7786" class="Symbol">))</a>

<a id="subset-extensionality"></a><a id="7790" href="UF.Powerset-MultiUniverse.html#7790" class="Function">subset-extensionality</a> <a id="7812" class="Symbol">:</a> <a id="7814" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="7822" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                      <a id="7846" class="Symbol">→</a> <a id="7848" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7855" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7857" class="Symbol">(</a><a id="7858" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7860" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="7861" class="Symbol">)</a>
                      <a id="7885" class="Symbol">→</a> <a id="7887" class="Symbol">{</a><a id="7888" href="UF.Powerset-MultiUniverse.html#7888" class="Bound">X</a> <a id="7890" class="Symbol">:</a> <a id="7892" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7894" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7896" class="Symbol">}</a> <a id="7898" class="Symbol">{</a><a id="7899" href="UF.Powerset-MultiUniverse.html#7899" class="Bound">A</a> <a id="7901" href="UF.Powerset-MultiUniverse.html#7901" class="Bound">B</a> <a id="7903" class="Symbol">:</a> <a id="7905" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="7907" href="UF.Powerset-MultiUniverse.html#7888" class="Bound">X</a><a id="7908" class="Symbol">}</a>
                      <a id="7932" class="Symbol">→</a> <a id="7934" href="UF.Powerset-MultiUniverse.html#7899" class="Bound">A</a> <a id="7936" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="7938" href="UF.Powerset-MultiUniverse.html#7901" class="Bound">B</a> <a id="7940" class="Symbol">→</a> <a id="7942" href="UF.Powerset-MultiUniverse.html#7901" class="Bound">B</a> <a id="7944" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="7946" href="UF.Powerset-MultiUniverse.html#7899" class="Bound">A</a> <a id="7948" class="Symbol">→</a> <a id="7950" href="UF.Powerset-MultiUniverse.html#7899" class="Bound">A</a> <a id="7952" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7954" href="UF.Powerset-MultiUniverse.html#7901" class="Bound">B</a>

<a id="7957" href="UF.Powerset-MultiUniverse.html#7790" class="Function">subset-extensionality</a> <a id="7979" class="Symbol">{</a><a id="7980" href="UF.Powerset-MultiUniverse.html#7980" class="Bound">𝓤</a><a id="7981" class="Symbol">}</a> <a id="7983" href="UF.Powerset-MultiUniverse.html#7983" class="Bound">pe</a> <a id="7986" href="UF.Powerset-MultiUniverse.html#7986" class="Bound">fe</a> <a id="7989" class="Symbol">=</a> <a id="7991" href="UF.Powerset-MultiUniverse.html#7317" class="Function">subset-extensionality&#39;&#39;</a> <a id="8015" href="UF.Powerset-MultiUniverse.html#7983" class="Bound">pe</a> <a id="8018" href="UF.Powerset-MultiUniverse.html#7986" class="Bound">fe</a> <a id="8021" class="Symbol">(</a><a id="8022" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="8035" href="UF.Powerset-MultiUniverse.html#7980" class="Bound">𝓤</a> <a id="8037" class="Symbol">(</a><a id="8038" href="UF.Powerset-MultiUniverse.html#7980" class="Bound">𝓤</a> <a id="8040" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="8041" class="Symbol">)</a> <a id="8043" href="UF.Powerset-MultiUniverse.html#7986" class="Bound">fe</a><a id="8045" class="Symbol">)</a>

<a id="subset-extensionality&#39;"></a><a id="8048" href="UF.Powerset-MultiUniverse.html#8048" class="Function">subset-extensionality&#39;</a> <a id="8071" class="Symbol">:</a> <a id="8073" href="UF.Univalence.html#494" class="Function">Univalence</a>
                       <a id="8107" class="Symbol">→</a> <a id="8109" class="Symbol">{</a><a id="8110" href="UF.Powerset-MultiUniverse.html#8110" class="Bound">X</a> <a id="8112" class="Symbol">:</a> <a id="8114" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8116" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8118" class="Symbol">}</a> <a id="8120" class="Symbol">{</a><a id="8121" href="UF.Powerset-MultiUniverse.html#8121" class="Bound">A</a> <a id="8123" href="UF.Powerset-MultiUniverse.html#8123" class="Bound">B</a> <a id="8125" class="Symbol">:</a> <a id="8127" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="8129" href="UF.Powerset-MultiUniverse.html#8110" class="Bound">X</a><a id="8130" class="Symbol">}</a>
                       <a id="8155" class="Symbol">→</a> <a id="8157" href="UF.Powerset-MultiUniverse.html#8121" class="Bound">A</a> <a id="8159" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="8161" href="UF.Powerset-MultiUniverse.html#8123" class="Bound">B</a> <a id="8163" class="Symbol">→</a> <a id="8165" href="UF.Powerset-MultiUniverse.html#8123" class="Bound">B</a> <a id="8167" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="8169" href="UF.Powerset-MultiUniverse.html#8121" class="Bound">A</a> <a id="8171" class="Symbol">→</a> <a id="8173" href="UF.Powerset-MultiUniverse.html#8121" class="Bound">A</a> <a id="8175" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8177" href="UF.Powerset-MultiUniverse.html#8123" class="Bound">B</a>

<a id="8180" href="UF.Powerset-MultiUniverse.html#8048" class="Function">subset-extensionality&#39;</a> <a id="8203" class="Symbol">{</a><a id="8204" href="UF.Powerset-MultiUniverse.html#8204" class="Bound">𝓤</a><a id="8205" class="Symbol">}</a> <a id="8207" href="UF.Powerset-MultiUniverse.html#8207" class="Bound">ua</a> <a id="8210" class="Symbol">=</a> <a id="8212" href="UF.Powerset-MultiUniverse.html#7790" class="Function">subset-extensionality</a>
                                 <a id="8267" class="Symbol">(</a><a id="8268" href="UF.Univalence.html#11165" class="Function">univalence-gives-propext</a> <a id="8293" class="Symbol">(</a><a id="8294" href="UF.Powerset-MultiUniverse.html#8207" class="Bound">ua</a> <a id="8297" href="UF.Powerset-MultiUniverse.html#8204" class="Bound">𝓤</a><a id="8298" class="Symbol">))</a>
                                 <a id="8334" class="Symbol">(</a><a id="8335" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="8360" href="UF.Powerset-MultiUniverse.html#8204" class="Bound">𝓤</a> <a id="8362" class="Symbol">(</a><a id="8363" href="UF.Powerset-MultiUniverse.html#8204" class="Bound">𝓤</a> <a id="8365" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="8366" class="Symbol">)</a> <a id="8368" class="Symbol">(</a><a id="8369" href="UF.Powerset-MultiUniverse.html#8207" class="Bound">ua</a> <a id="8372" href="UF.Powerset-MultiUniverse.html#8204" class="Bound">𝓤</a><a id="8373" class="Symbol">)</a> <a id="8375" class="Symbol">(</a><a id="8376" href="UF.Powerset-MultiUniverse.html#8207" class="Bound">ua</a> <a id="8379" class="Symbol">(</a><a id="8380" href="UF.Powerset-MultiUniverse.html#8204" class="Bound">𝓤</a> <a id="8382" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="8383" class="Symbol">)))</a>
<a id="8387" class="Markup">\end{code}</a><a id="8397" class="Background">

Tom de Jong, 24 January 2022
(Based on code from FreeJoinSemiLattice.lagda written 18-24 December 2020.)

Notation for the &quot;total space&quot; of a subset.

</a><a id="8550" class="Markup">\begin{code}</a>

<a id="8564" class="Keyword">module</a> <a id="8571" href="UF.Powerset-MultiUniverse.html#8571" class="Module">_</a>
        <a id="8581" class="Symbol">{</a><a id="8582" href="UF.Powerset-MultiUniverse.html#8582" class="Bound">X</a> <a id="8584" class="Symbol">:</a> <a id="8586" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8588" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8590" class="Symbol">}</a>
       <a id="8599" class="Keyword">where</a>

 <a id="8607" href="UF.Powerset-MultiUniverse.html#8607" class="Function">𝕋</a> <a id="8609" class="Symbol">:</a> <a id="8611" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="8613" class="Symbol">{</a><a id="8614" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8615" class="Symbol">}</a> <a id="8617" href="UF.Powerset-MultiUniverse.html#8582" class="Bound">X</a> <a id="8619" class="Symbol">→</a> <a id="8621" href="UF.Powerset-MultiUniverse.html#8586" class="Bound">𝓤</a> <a id="8623" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8625" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8627" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="8630" href="UF.Powerset-MultiUniverse.html#8607" class="Function">𝕋</a> <a id="8632" href="UF.Powerset-MultiUniverse.html#8632" class="Bound">A</a> <a id="8634" class="Symbol">=</a> <a id="8636" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8638" href="UF.Powerset-MultiUniverse.html#8638" class="Bound">x</a> <a id="8640" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8642" href="UF.Powerset-MultiUniverse.html#8582" class="Bound">X</a> <a id="8644" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8646" href="UF.Powerset-MultiUniverse.html#8638" class="Bound">x</a> <a id="8648" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="8650" href="UF.Powerset-MultiUniverse.html#8632" class="Bound">A</a>

 <a id="8654" href="UF.Powerset-MultiUniverse.html#8654" class="Function">𝕋-to-carrier</a> <a id="8667" class="Symbol">:</a> <a id="8669" class="Symbol">(</a><a id="8670" href="UF.Powerset-MultiUniverse.html#8670" class="Bound">A</a> <a id="8672" class="Symbol">:</a> <a id="8674" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="8676" class="Symbol">{</a><a id="8677" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8678" class="Symbol">}</a> <a id="8680" href="UF.Powerset-MultiUniverse.html#8582" class="Bound">X</a><a id="8681" class="Symbol">)</a> <a id="8683" class="Symbol">→</a> <a id="8685" href="UF.Powerset-MultiUniverse.html#8607" class="Function">𝕋</a> <a id="8687" href="UF.Powerset-MultiUniverse.html#8670" class="Bound">A</a> <a id="8689" class="Symbol">→</a> <a id="8691" href="UF.Powerset-MultiUniverse.html#8582" class="Bound">X</a>
 <a id="8694" href="UF.Powerset-MultiUniverse.html#8654" class="Function">𝕋-to-carrier</a> <a id="8707" href="UF.Powerset-MultiUniverse.html#8707" class="Bound">A</a> <a id="8709" class="Symbol">=</a> <a id="8711" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="8717" href="UF.Powerset-MultiUniverse.html#8717" class="Function">𝕋-to-membership</a> <a id="8733" class="Symbol">:</a> <a id="8735" class="Symbol">(</a><a id="8736" href="UF.Powerset-MultiUniverse.html#8736" class="Bound">A</a> <a id="8738" class="Symbol">:</a> <a id="8740" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="8742" class="Symbol">{</a><a id="8743" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8744" class="Symbol">}</a> <a id="8746" href="UF.Powerset-MultiUniverse.html#8582" class="Bound">X</a><a id="8747" class="Symbol">)</a> <a id="8749" class="Symbol">→</a> <a id="8751" class="Symbol">(</a><a id="8752" href="UF.Powerset-MultiUniverse.html#8752" class="Bound">t</a> <a id="8754" class="Symbol">:</a> <a id="8756" href="UF.Powerset-MultiUniverse.html#8607" class="Function">𝕋</a> <a id="8758" href="UF.Powerset-MultiUniverse.html#8736" class="Bound">A</a><a id="8759" class="Symbol">)</a> <a id="8761" class="Symbol">→</a> <a id="8763" href="UF.Powerset-MultiUniverse.html#8654" class="Function">𝕋-to-carrier</a> <a id="8776" href="UF.Powerset-MultiUniverse.html#8736" class="Bound">A</a> <a id="8778" href="UF.Powerset-MultiUniverse.html#8752" class="Bound">t</a> <a id="8780" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="8782" href="UF.Powerset-MultiUniverse.html#8736" class="Bound">A</a>
 <a id="8785" href="UF.Powerset-MultiUniverse.html#8717" class="Function">𝕋-to-membership</a> <a id="8801" href="UF.Powerset-MultiUniverse.html#8801" class="Bound">A</a> <a id="8803" class="Symbol">=</a> <a id="8805" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="8810" class="Markup">\end{code}</a><a id="8820" class="Background">

Added by Tom de Jong on 25 September 2026.

</a><a id="8866" class="Markup">\begin{code}</a>

 <a id="8881" class="Keyword">module</a> <a id="8888" href="UF.Powerset-MultiUniverse.html#8888" class="Module">_</a> <a id="8890" class="Symbol">(</a><a id="8891" href="UF.Powerset-MultiUniverse.html#8891" class="Bound">pt</a> <a id="8894" class="Symbol">:</a> <a id="8896" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="8927" class="Symbol">)</a> <a id="8929" class="Keyword">where</a>
  <a id="8937" class="Keyword">open</a> <a id="8942" href="UF.Powerset-MultiUniverse.html#4033" class="Module">𝓟-image</a> <a id="8950" href="UF.Powerset-MultiUniverse.html#8891" class="Bound">pt</a>
  <a id="8955" class="Keyword">open</a> <a id="8960" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="8984" href="UF.Powerset-MultiUniverse.html#8891" class="Bound">pt</a>
  <a id="8989" class="Keyword">open</a> <a id="8994" class="Keyword">import</a> <a id="9001" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="9023" href="UF.Powerset-MultiUniverse.html#8891" class="Bound">pt</a>

  <a id="9029" href="UF.Powerset-MultiUniverse.html#9029" class="Function">𝕋-to-carrier-section-of-image-as-subset&#39;</a>
   <a id="9073" class="Symbol">:</a> <a id="9075" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="9083" class="Symbol">(</a><a id="9084" href="UF.Powerset-MultiUniverse.html#8586" class="Bound">𝓤</a> <a id="9086" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9088" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9089" class="Symbol">)</a>
   <a id="9094" class="Symbol">→</a> <a id="9096" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9103" href="UF.Powerset-MultiUniverse.html#8586" class="Bound">𝓤</a> <a id="9105" class="Symbol">((</a><a id="9107" href="UF.Powerset-MultiUniverse.html#8586" class="Bound">𝓤</a> <a id="9109" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9111" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9112" class="Symbol">)</a> <a id="9114" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="9115" class="Symbol">)</a>
   <a id="9120" class="Symbol">→</a> <a id="9122" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9129" class="Symbol">(</a><a id="9130" href="UF.Powerset-MultiUniverse.html#8586" class="Bound">𝓤</a> <a id="9132" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9134" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9135" class="Symbol">)</a> <a id="9137" class="Symbol">(</a><a id="9138" href="UF.Powerset-MultiUniverse.html#8586" class="Bound">𝓤</a> <a id="9140" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9142" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9143" class="Symbol">)</a>
   <a id="9148" class="Symbol">→</a> <a id="9150" class="Symbol">(</a><a id="9151" href="UF.Powerset-MultiUniverse.html#9151" class="Bound">A</a> <a id="9153" class="Symbol">:</a> <a id="9155" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="9157" class="Symbol">{</a><a id="9158" href="UF.Powerset-MultiUniverse.html#8586" class="Bound">𝓤</a> <a id="9160" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9162" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9163" class="Symbol">}</a> <a id="9165" href="UF.Powerset-MultiUniverse.html#8582" class="Bound">X</a><a id="9166" class="Symbol">)</a> <a id="9168" class="Symbol">→</a> <a id="9170" href="UF.Powerset-MultiUniverse.html#4160" class="Function">image-as-subset</a> <a id="9186" class="Symbol">(</a><a id="9187" href="UF.Powerset-MultiUniverse.html#8654" class="Function">𝕋-to-carrier</a> <a id="9200" href="UF.Powerset-MultiUniverse.html#9151" class="Bound">A</a><a id="9201" class="Symbol">)</a> <a id="9203" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9205" href="UF.Powerset-MultiUniverse.html#9151" class="Bound">A</a>
  <a id="9209" href="UF.Powerset-MultiUniverse.html#9029" class="Function">𝕋-to-carrier-section-of-image-as-subset&#39;</a> <a id="9250" href="UF.Powerset-MultiUniverse.html#9250" class="Bound">pe</a> <a id="9253" href="UF.Powerset-MultiUniverse.html#9253" class="Bound">fe</a> <a id="9256" href="UF.Powerset-MultiUniverse.html#9256" class="Bound">fe&#39;</a> <a id="9260" href="UF.Powerset-MultiUniverse.html#9260" class="Bound">A</a> <a id="9262" class="Symbol">=</a>
   <a id="9267" href="UF.Powerset-MultiUniverse.html#7317" class="Function">subset-extensionality&#39;&#39;</a> <a id="9291" href="UF.Powerset-MultiUniverse.html#9250" class="Bound">pe</a> <a id="9294" href="UF.Powerset-MultiUniverse.html#9253" class="Bound">fe</a> <a id="9297" href="UF.Powerset-MultiUniverse.html#9256" class="Bound">fe&#39;</a> <a id="9301" href="UF.Powerset-MultiUniverse.html#9321" class="Function">I</a> <a id="9303" href="UF.Powerset-MultiUniverse.html#9506" class="Function">II</a>
    <a id="9310" class="Keyword">where</a>
     <a id="9321" href="UF.Powerset-MultiUniverse.html#9321" class="Function">I</a> <a id="9323" class="Symbol">:</a> <a id="9325" href="UF.Powerset-MultiUniverse.html#4160" class="Function">image-as-subset</a> <a id="9341" class="Symbol">(</a><a id="9342" href="UF.Powerset-MultiUniverse.html#8654" class="Function">𝕋-to-carrier</a> <a id="9355" href="UF.Powerset-MultiUniverse.html#9260" class="Bound">A</a><a id="9356" class="Symbol">)</a> <a id="9358" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="9360" href="UF.Powerset-MultiUniverse.html#9260" class="Bound">A</a>
     <a id="9367" href="UF.Powerset-MultiUniverse.html#9321" class="Function">I</a> <a id="9369" href="UF.Powerset-MultiUniverse.html#9369" class="Bound">x</a> <a id="9371" href="UF.Powerset-MultiUniverse.html#9371" class="Bound">p</a> <a id="9373" class="Symbol">=</a> <a id="9375" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="9382" class="Symbol">(</a><a id="9383" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="9393" href="UF.Powerset-MultiUniverse.html#9260" class="Bound">A</a> <a id="9395" href="UF.Powerset-MultiUniverse.html#9369" class="Bound">x</a><a id="9396" class="Symbol">)</a> <a id="9398" href="UF.Powerset-MultiUniverse.html#9422" class="Function">I&#39;</a> <a id="9401" href="UF.Powerset-MultiUniverse.html#9371" class="Bound">p</a>
      <a id="9409" class="Keyword">where</a>
       <a id="9422" href="UF.Powerset-MultiUniverse.html#9422" class="Function">I&#39;</a> <a id="9425" class="Symbol">:</a> <a id="9427" class="Symbol">(</a><a id="9428" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9430" href="UF.Powerset-MultiUniverse.html#9430" class="Bound">y</a> <a id="9432" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9434" href="UF.Powerset-MultiUniverse.html#8607" class="Function">𝕋</a> <a id="9436" href="UF.Powerset-MultiUniverse.html#9260" class="Bound">A</a> <a id="9438" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9440" href="UF.Powerset-MultiUniverse.html#8654" class="Function">𝕋-to-carrier</a> <a id="9453" href="UF.Powerset-MultiUniverse.html#9260" class="Bound">A</a> <a id="9455" href="UF.Powerset-MultiUniverse.html#9430" class="Bound">y</a> <a id="9457" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9459" href="UF.Powerset-MultiUniverse.html#9369" class="Bound">x</a><a id="9460" class="Symbol">)</a> <a id="9462" class="Symbol">→</a> <a id="9464" href="UF.Powerset-MultiUniverse.html#9369" class="Bound">x</a> <a id="9466" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="9468" href="UF.Powerset-MultiUniverse.html#9260" class="Bound">A</a>
       <a id="9477" href="UF.Powerset-MultiUniverse.html#9422" class="Function">I&#39;</a> <a id="9480" class="Symbol">((</a><a id="9482" href="UF.Powerset-MultiUniverse.html#9482" class="Bound">y</a> <a id="9484" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9486" href="UF.Powerset-MultiUniverse.html#9486" class="Bound">a</a><a id="9487" class="Symbol">)</a> <a id="9489" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9491" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="9495" class="Symbol">)</a> <a id="9497" class="Symbol">=</a> <a id="9499" href="UF.Powerset-MultiUniverse.html#9486" class="Bound">a</a>
     <a id="9506" href="UF.Powerset-MultiUniverse.html#9506" class="Function">II</a> <a id="9509" class="Symbol">:</a> <a id="9511" href="UF.Powerset-MultiUniverse.html#9260" class="Bound">A</a> <a id="9513" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="9515" href="UF.Powerset-MultiUniverse.html#4160" class="Function">image-as-subset</a> <a id="9531" class="Symbol">(</a><a id="9532" href="UF.Powerset-MultiUniverse.html#8654" class="Function">𝕋-to-carrier</a> <a id="9545" href="UF.Powerset-MultiUniverse.html#9260" class="Bound">A</a><a id="9546" class="Symbol">)</a>
     <a id="9553" href="UF.Powerset-MultiUniverse.html#9506" class="Function">II</a> <a id="9556" href="UF.Powerset-MultiUniverse.html#9556" class="Bound">x</a> <a id="9558" href="UF.Powerset-MultiUniverse.html#9558" class="Bound">a</a> <a id="9560" class="Symbol">=</a> <a id="9562" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9566" class="Symbol">(</a><a id="9567" href="UF.ImageAndSurjection.html#1253" class="Function">corestriction</a> <a id="9581" class="Symbol">(</a><a id="9582" href="UF.Powerset-MultiUniverse.html#8654" class="Function">𝕋-to-carrier</a> <a id="9595" href="UF.Powerset-MultiUniverse.html#9260" class="Bound">A</a><a id="9596" class="Symbol">)</a> <a id="9598" class="Symbol">(</a><a id="9599" href="UF.Powerset-MultiUniverse.html#9556" class="Bound">x</a> <a id="9601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9603" href="UF.Powerset-MultiUniverse.html#9558" class="Bound">a</a><a id="9604" class="Symbol">))</a>

  <a id="9610" href="UF.Powerset-MultiUniverse.html#9610" class="Function">𝕋-to-carrier-section-of-image-as-subset</a>
   <a id="9653" class="Symbol">:</a> <a id="9655" href="UF.Univalence.html#494" class="Function">Univalence</a>
   <a id="9669" class="Symbol">→</a> <a id="9671" class="Symbol">(</a><a id="9672" href="UF.Powerset-MultiUniverse.html#9672" class="Bound">A</a> <a id="9674" class="Symbol">:</a> <a id="9676" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="9678" class="Symbol">{</a><a id="9679" href="UF.Powerset-MultiUniverse.html#8586" class="Bound">𝓤</a> <a id="9681" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9683" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9684" class="Symbol">}</a> <a id="9686" href="UF.Powerset-MultiUniverse.html#8582" class="Bound">X</a><a id="9687" class="Symbol">)</a> <a id="9689" class="Symbol">→</a> <a id="9691" href="UF.Powerset-MultiUniverse.html#4160" class="Function">image-as-subset</a> <a id="9707" class="Symbol">(</a><a id="9708" href="UF.Powerset-MultiUniverse.html#8654" class="Function">𝕋-to-carrier</a> <a id="9721" href="UF.Powerset-MultiUniverse.html#9672" class="Bound">A</a><a id="9722" class="Symbol">)</a> <a id="9724" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9726" href="UF.Powerset-MultiUniverse.html#9672" class="Bound">A</a>
  <a id="9730" href="UF.Powerset-MultiUniverse.html#9610" class="Function">𝕋-to-carrier-section-of-image-as-subset</a> <a id="9770" class="Symbol">{</a><a id="9771" href="UF.Powerset-MultiUniverse.html#9771" class="Bound">𝓥</a><a id="9772" class="Symbol">}</a> <a id="9774" href="UF.Powerset-MultiUniverse.html#9774" class="Bound">ua</a> <a id="9777" class="Symbol">=</a>
   <a id="9782" href="UF.Powerset-MultiUniverse.html#9029" class="Function">𝕋-to-carrier-section-of-image-as-subset&#39;</a> <a id="9823" class="Symbol">{</a><a id="9824" href="UF.Powerset-MultiUniverse.html#9771" class="Bound">𝓥</a><a id="9825" class="Symbol">}</a>
    <a id="9831" class="Symbol">(</a><a id="9832" href="UF.Univalence.html#11165" class="Function">univalence-gives-propext</a> <a id="9857" class="Symbol">(</a><a id="9858" href="UF.Powerset-MultiUniverse.html#9774" class="Bound">ua</a> <a id="9861" class="Symbol">_))</a>
    <a id="9869" class="Symbol">(</a><a id="9870" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="9894" href="UF.Powerset-MultiUniverse.html#9774" class="Bound">ua</a> <a id="9897" class="Symbol">_</a> <a id="9899" class="Symbol">_)</a>
    <a id="9906" class="Symbol">(</a><a id="9907" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="9931" href="UF.Powerset-MultiUniverse.html#9774" class="Bound">ua</a> <a id="9934" class="Symbol">_</a> <a id="9936" class="Symbol">_)</a>

<a id="9940" class="Markup">\end{code}</a><a id="9950" class="Background">

Added by Martin Escardo 23rd June 2025.

</a><a id="9993" class="Markup">\begin{code}</a>

 <a id="10008" class="Keyword">open</a> <a id="10013" class="Keyword">import</a> <a id="10020" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
 <a id="10035" class="Keyword">open</a> <a id="10040" class="Keyword">import</a> <a id="10047" href="UF.Equiv.html" class="Module">UF.Equiv</a>

 <a id="10058" class="Keyword">module</a> <a id="10065" href="UF.Powerset-MultiUniverse.html#10065" class="Module">_</a> <a id="10067" class="Symbol">(</a><a id="10068" href="UF.Powerset-MultiUniverse.html#10068" class="Bound">K</a> <a id="10070" class="Symbol">:</a> <a id="10072" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="10074" class="Symbol">{</a><a id="10075" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="10076" class="Symbol">}</a> <a id="10078" href="UF.Powerset-MultiUniverse.html#8582" class="Bound">X</a><a id="10079" class="Symbol">)</a> <a id="10081" class="Keyword">where</a>

  <a id="10090" href="UF.Powerset-MultiUniverse.html#10090" class="Function">𝕋-to-carrier-is-embedding</a> <a id="10116" class="Symbol">:</a> <a id="10118" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="10131" class="Symbol">(</a><a id="10132" href="UF.Powerset-MultiUniverse.html#8654" class="Function">𝕋-to-carrier</a> <a id="10145" href="UF.Powerset-MultiUniverse.html#10068" class="Bound">K</a><a id="10146" class="Symbol">)</a>
  <a id="10150" href="UF.Powerset-MultiUniverse.html#10090" class="Function">𝕋-to-carrier-is-embedding</a> <a id="10176" class="Symbol">=</a> <a id="10178" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="10195" class="Symbol">(</a><a id="10196" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="10206" href="UF.Powerset-MultiUniverse.html#10068" class="Bound">K</a><a id="10207" class="Symbol">)</a>

  <a id="10212" href="UF.Powerset-MultiUniverse.html#10212" class="Function">from-𝕋-fiber</a> <a id="10225" class="Symbol">:</a> <a id="10227" class="Symbol">(</a><a id="10228" href="UF.Powerset-MultiUniverse.html#10228" class="Bound">x</a> <a id="10230" class="Symbol">:</a> <a id="10232" href="UF.Powerset-MultiUniverse.html#8582" class="Bound">X</a><a id="10233" class="Symbol">)</a> <a id="10235" class="Symbol">→</a> <a id="10237" href="Notation.General.html#398" class="Function">fiber</a> <a id="10243" class="Symbol">(</a><a id="10244" href="UF.Powerset-MultiUniverse.html#8654" class="Function">𝕋-to-carrier</a> <a id="10257" href="UF.Powerset-MultiUniverse.html#10068" class="Bound">K</a><a id="10258" class="Symbol">)</a> <a id="10260" href="UF.Powerset-MultiUniverse.html#10228" class="Bound">x</a> <a id="10262" class="Symbol">→</a> <a id="10264" href="UF.Powerset-MultiUniverse.html#10228" class="Bound">x</a> <a id="10266" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="10268" href="UF.Powerset-MultiUniverse.html#10068" class="Bound">K</a>
  <a id="10272" href="UF.Powerset-MultiUniverse.html#10212" class="Function">from-𝕋-fiber</a> <a id="10285" href="UF.Powerset-MultiUniverse.html#10285" class="Bound">x</a> <a id="10287" class="Symbol">((</a><a id="10289" href="UF.Powerset-MultiUniverse.html#10285" class="Bound">x</a> <a id="10291" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10293" href="UF.Powerset-MultiUniverse.html#10293" class="Bound">m</a><a id="10294" class="Symbol">)</a> <a id="10296" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10298" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="10302" class="Symbol">)</a> <a id="10304" class="Symbol">=</a> <a id="10306" href="UF.Powerset-MultiUniverse.html#10293" class="Bound">m</a>

  <a id="10311" href="UF.Powerset-MultiUniverse.html#10311" class="Function">to-𝕋-fiber</a> <a id="10322" class="Symbol">:</a> <a id="10324" class="Symbol">(</a><a id="10325" href="UF.Powerset-MultiUniverse.html#10325" class="Bound">x</a> <a id="10327" class="Symbol">:</a> <a id="10329" href="UF.Powerset-MultiUniverse.html#8582" class="Bound">X</a><a id="10330" class="Symbol">)</a> <a id="10332" class="Symbol">→</a> <a id="10334" href="UF.Powerset-MultiUniverse.html#10325" class="Bound">x</a> <a id="10336" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="10338" href="UF.Powerset-MultiUniverse.html#10068" class="Bound">K</a> <a id="10340" class="Symbol">→</a> <a id="10342" href="Notation.General.html#398" class="Function">fiber</a> <a id="10348" class="Symbol">(</a><a id="10349" href="UF.Powerset-MultiUniverse.html#8654" class="Function">𝕋-to-carrier</a> <a id="10362" href="UF.Powerset-MultiUniverse.html#10068" class="Bound">K</a><a id="10363" class="Symbol">)</a> <a id="10365" href="UF.Powerset-MultiUniverse.html#10325" class="Bound">x</a>
  <a id="10369" href="UF.Powerset-MultiUniverse.html#10311" class="Function">to-𝕋-fiber</a> <a id="10380" href="UF.Powerset-MultiUniverse.html#10380" class="Bound">x</a> <a id="10382" href="UF.Powerset-MultiUniverse.html#10382" class="Bound">m</a> <a id="10384" class="Symbol">=</a> <a id="10386" class="Symbol">((</a><a id="10388" href="UF.Powerset-MultiUniverse.html#10380" class="Bound">x</a> <a id="10390" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10392" href="UF.Powerset-MultiUniverse.html#10382" class="Bound">m</a><a id="10393" class="Symbol">)</a> <a id="10395" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10397" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="10401" class="Symbol">)</a>

  <a id="10406" href="UF.Powerset-MultiUniverse.html#10406" class="Function">𝕋-fiber</a> <a id="10414" class="Symbol">:</a> <a id="10416" class="Symbol">(</a><a id="10417" href="UF.Powerset-MultiUniverse.html#10417" class="Bound">x</a> <a id="10419" class="Symbol">:</a> <a id="10421" href="UF.Powerset-MultiUniverse.html#8582" class="Bound">X</a><a id="10422" class="Symbol">)</a> <a id="10424" class="Symbol">→</a> <a id="10426" href="Notation.General.html#398" class="Function">fiber</a> <a id="10432" class="Symbol">(</a><a id="10433" href="UF.Powerset-MultiUniverse.html#8654" class="Function">𝕋-to-carrier</a> <a id="10446" href="UF.Powerset-MultiUniverse.html#10068" class="Bound">K</a><a id="10447" class="Symbol">)</a> <a id="10449" href="UF.Powerset-MultiUniverse.html#10417" class="Bound">x</a> <a id="10451" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10453" class="Symbol">(</a><a id="10454" href="UF.Powerset-MultiUniverse.html#10417" class="Bound">x</a> <a id="10456" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="10458" href="UF.Powerset-MultiUniverse.html#10068" class="Bound">K</a><a id="10459" class="Symbol">)</a>
  <a id="10463" href="UF.Powerset-MultiUniverse.html#10406" class="Function">𝕋-fiber</a> <a id="10471" href="UF.Powerset-MultiUniverse.html#10471" class="Bound">x</a> <a id="10473" class="Symbol">=</a> <a id="10475" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="10482" class="Symbol">(</a><a id="10483" href="UF.Powerset-MultiUniverse.html#10212" class="Function">from-𝕋-fiber</a> <a id="10496" href="UF.Powerset-MultiUniverse.html#10471" class="Bound">x</a><a id="10497" class="Symbol">)</a>
               <a id="10514" class="Symbol">(</a><a id="10515" href="UF.Powerset-MultiUniverse.html#10311" class="Function">to-𝕋-fiber</a> <a id="10526" href="UF.Powerset-MultiUniverse.html#10471" class="Bound">x</a> <a id="10528" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10530" class="Symbol">(λ</a> <a id="10533" class="Symbol">{((</a><a id="10536" href="UF.Powerset-MultiUniverse.html#10536" class="Bound">x</a> <a id="10538" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10540" href="UF.Powerset-MultiUniverse.html#10540" class="Bound">m</a><a id="10541" class="Symbol">)</a> <a id="10543" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10545" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="10549" class="Symbol">)</a> <a id="10551" class="Symbol">→</a> <a id="10553" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="10557" class="Symbol">})</a> <a id="10560" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10562" class="Symbol">(λ</a> <a id="10565" href="UF.Powerset-MultiUniverse.html#10565" class="Bound">m</a> <a id="10567" class="Symbol">→</a> <a id="10569" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="10573" class="Symbol">))</a>

<a id="10577" class="Markup">\end{code}</a><a id="10587" class="Background">

End of 23rd June addition and continuing with Tom de Jong older
additions.

We use a named module when defining singleton subsets, so that we can write
❴ x ❵ without having to keep supplying the proof that the ambient type is a set.

</a><a id="10823" class="Markup">\begin{code}</a>

<a id="10837" class="Keyword">module</a> <a id="singleton-subsets"></a><a id="10844" href="UF.Powerset-MultiUniverse.html#10844" class="Module">singleton-subsets</a>
        <a id="10870" class="Symbol">{</a><a id="10871" href="UF.Powerset-MultiUniverse.html#10871" class="Bound">X</a> <a id="10873" class="Symbol">:</a> <a id="10875" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10877" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10879" class="Symbol">}</a>
        <a id="10889" class="Symbol">(</a><a id="10890" href="UF.Powerset-MultiUniverse.html#10890" class="Bound">X-is-set</a> <a id="10899" class="Symbol">:</a> <a id="10901" href="UF.Sets.html#709" class="Function">is-set</a> <a id="10908" href="UF.Powerset-MultiUniverse.html#10871" class="Bound">X</a><a id="10909" class="Symbol">)</a>
       <a id="10918" class="Keyword">where</a>

 <a id="singleton-subsets.❴_❵"></a><a id="10926" href="UF.Powerset-MultiUniverse.html#10926" class="Function Operator">❴_❵</a> <a id="10930" class="Symbol">:</a> <a id="10932" href="UF.Powerset-MultiUniverse.html#10871" class="Bound">X</a> <a id="10934" class="Symbol">→</a> <a id="10936" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="10938" href="UF.Powerset-MultiUniverse.html#10871" class="Bound">X</a>
 <a id="10941" href="UF.Powerset-MultiUniverse.html#10926" class="Function Operator">❴</a> <a id="10943" href="UF.Powerset-MultiUniverse.html#10943" class="Bound">x</a> <a id="10945" href="UF.Powerset-MultiUniverse.html#10926" class="Function Operator">❵</a> <a id="10947" class="Symbol">=</a> <a id="10949" class="Symbol">λ</a> <a id="10951" href="UF.Powerset-MultiUniverse.html#10951" class="Bound">y</a> <a id="10953" class="Symbol">→</a> <a id="10955" class="Symbol">((</a><a id="10957" href="UF.Powerset-MultiUniverse.html#10943" class="Bound">x</a> <a id="10959" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10961" href="UF.Powerset-MultiUniverse.html#10951" class="Bound">y</a><a id="10962" class="Symbol">)</a> <a id="10964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10966" href="UF.Powerset-MultiUniverse.html#10890" class="Bound">X-is-set</a><a id="10974" class="Symbol">)</a>

 <a id="singleton-subsets.∈-❴❵"></a><a id="10978" href="UF.Powerset-MultiUniverse.html#10978" class="Function">∈-❴❵</a> <a id="10983" class="Symbol">:</a> <a id="10985" class="Symbol">{</a><a id="10986" href="UF.Powerset-MultiUniverse.html#10986" class="Bound">x</a> <a id="10988" class="Symbol">:</a> <a id="10990" href="UF.Powerset-MultiUniverse.html#10871" class="Bound">X</a><a id="10991" class="Symbol">}</a> <a id="10993" class="Symbol">→</a> <a id="10995" href="UF.Powerset-MultiUniverse.html#10986" class="Bound">x</a> <a id="10997" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="10999" href="UF.Powerset-MultiUniverse.html#10926" class="Function Operator">❴</a> <a id="11001" href="UF.Powerset-MultiUniverse.html#10986" class="Bound">x</a> <a id="11003" href="UF.Powerset-MultiUniverse.html#10926" class="Function Operator">❵</a>
 <a id="11006" href="UF.Powerset-MultiUniverse.html#10978" class="Function">∈-❴❵</a> <a id="11011" class="Symbol">{</a><a id="11012" href="UF.Powerset-MultiUniverse.html#11012" class="Bound">x</a><a id="11013" class="Symbol">}</a> <a id="11015" class="Symbol">=</a> <a id="11017" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="singleton-subsets.❴❵-subset-characterization"></a><a id="11024" href="UF.Powerset-MultiUniverse.html#11024" class="Function">❴❵-subset-characterization</a> <a id="11051" class="Symbol">:</a> <a id="11053" class="Symbol">{</a><a id="11054" href="UF.Powerset-MultiUniverse.html#11054" class="Bound">x</a> <a id="11056" class="Symbol">:</a> <a id="11058" href="UF.Powerset-MultiUniverse.html#10871" class="Bound">X</a><a id="11059" class="Symbol">}</a> <a id="11061" class="Symbol">(</a><a id="11062" href="UF.Powerset-MultiUniverse.html#11062" class="Bound">A</a> <a id="11064" class="Symbol">:</a> <a id="11066" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="11068" class="Symbol">{</a><a id="11069" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11070" class="Symbol">}</a> <a id="11072" href="UF.Powerset-MultiUniverse.html#10871" class="Bound">X</a><a id="11073" class="Symbol">)</a> <a id="11075" class="Symbol">→</a> <a id="11077" href="UF.Powerset-MultiUniverse.html#11054" class="Bound">x</a> <a id="11079" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="11081" href="UF.Powerset-MultiUniverse.html#11062" class="Bound">A</a> <a id="11083" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="11085" href="UF.Powerset-MultiUniverse.html#10926" class="Function Operator">❴</a> <a id="11087" href="UF.Powerset-MultiUniverse.html#11054" class="Bound">x</a> <a id="11089" href="UF.Powerset-MultiUniverse.html#10926" class="Function Operator">❵</a> <a id="11091" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="11093" href="UF.Powerset-MultiUniverse.html#11062" class="Bound">A</a>
 <a id="11096" href="UF.Powerset-MultiUniverse.html#11024" class="Function">❴❵-subset-characterization</a> <a id="11123" class="Symbol">{</a><a id="11124" href="UF.Powerset-MultiUniverse.html#11124" class="Bound">𝓥</a><a id="11125" class="Symbol">}</a> <a id="11127" class="Symbol">{</a><a id="11128" href="UF.Powerset-MultiUniverse.html#11128" class="Bound">x</a><a id="11129" class="Symbol">}</a> <a id="11131" href="UF.Powerset-MultiUniverse.html#11131" class="Bound">A</a> <a id="11133" class="Symbol">=</a> <a id="11135" href="UF.Powerset-MultiUniverse.html#11156" class="Function">⦅⇒⦆</a> <a id="11139" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11141" href="UF.Powerset-MultiUniverse.html#11203" class="Function">⦅⇐⦆</a>
  <a id="11147" class="Keyword">where</a>
   <a id="11156" href="UF.Powerset-MultiUniverse.html#11156" class="Function">⦅⇒⦆</a> <a id="11160" class="Symbol">:</a> <a id="11162" href="UF.Powerset-MultiUniverse.html#11128" class="Bound">x</a> <a id="11164" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="11166" href="UF.Powerset-MultiUniverse.html#11131" class="Bound">A</a> <a id="11168" class="Symbol">→</a> <a id="11170" href="UF.Powerset-MultiUniverse.html#10926" class="Function Operator">❴</a> <a id="11172" href="UF.Powerset-MultiUniverse.html#11128" class="Bound">x</a> <a id="11174" href="UF.Powerset-MultiUniverse.html#10926" class="Function Operator">❵</a> <a id="11176" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="11178" href="UF.Powerset-MultiUniverse.html#11131" class="Bound">A</a>
   <a id="11183" href="UF.Powerset-MultiUniverse.html#11156" class="Function">⦅⇒⦆</a> <a id="11187" href="UF.Powerset-MultiUniverse.html#11187" class="Bound">a</a> <a id="11189" class="Symbol">_</a> <a id="11191" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="11196" class="Symbol">=</a> <a id="11198" href="UF.Powerset-MultiUniverse.html#11187" class="Bound">a</a>
   <a id="11203" href="UF.Powerset-MultiUniverse.html#11203" class="Function">⦅⇐⦆</a> <a id="11207" class="Symbol">:</a> <a id="11209" href="UF.Powerset-MultiUniverse.html#10926" class="Function Operator">❴</a> <a id="11211" href="UF.Powerset-MultiUniverse.html#11128" class="Bound">x</a> <a id="11213" href="UF.Powerset-MultiUniverse.html#10926" class="Function Operator">❵</a> <a id="11215" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="11217" href="UF.Powerset-MultiUniverse.html#11131" class="Bound">A</a> <a id="11219" class="Symbol">→</a> <a id="11221" href="UF.Powerset-MultiUniverse.html#11128" class="Bound">x</a> <a id="11223" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="11225" href="UF.Powerset-MultiUniverse.html#11131" class="Bound">A</a>
   <a id="11230" href="UF.Powerset-MultiUniverse.html#11203" class="Function">⦅⇐⦆</a> <a id="11234" href="UF.Powerset-MultiUniverse.html#11234" class="Bound">s</a> <a id="11236" class="Symbol">=</a> <a id="11238" href="UF.Powerset-MultiUniverse.html#11234" class="Bound">s</a> <a id="11240" href="UF.Powerset-MultiUniverse.html#11128" class="Bound">x</a> <a id="11242" href="UF.Powerset-MultiUniverse.html#10978" class="Function">∈-❴❵</a>

 <a id="singleton-subsets.❴❵-is-singleton"></a><a id="11249" href="UF.Powerset-MultiUniverse.html#11249" class="Function">❴❵-is-singleton</a> <a id="11265" class="Symbol">:</a> <a id="11267" class="Symbol">{</a><a id="11268" href="UF.Powerset-MultiUniverse.html#11268" class="Bound">x</a> <a id="11270" class="Symbol">:</a> <a id="11272" href="UF.Powerset-MultiUniverse.html#10871" class="Bound">X</a><a id="11273" class="Symbol">}</a> <a id="11275" class="Symbol">→</a> <a id="11277" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="11290" class="Symbol">(</a><a id="11291" href="UF.Powerset-MultiUniverse.html#8607" class="Function">𝕋</a> <a id="11293" href="UF.Powerset-MultiUniverse.html#10926" class="Function Operator">❴</a> <a id="11295" href="UF.Powerset-MultiUniverse.html#11268" class="Bound">x</a> <a id="11297" href="UF.Powerset-MultiUniverse.html#10926" class="Function Operator">❵</a><a id="11298" class="Symbol">)</a>
 <a id="11301" href="UF.Powerset-MultiUniverse.html#11249" class="Function">❴❵-is-singleton</a> <a id="11317" class="Symbol">{</a><a id="11318" href="UF.Powerset-MultiUniverse.html#11318" class="Bound">x</a><a id="11319" class="Symbol">}</a> <a id="11321" class="Symbol">=</a> <a id="11323" href="UF.Subsingletons.html#3391" class="Function">singleton-types-are-singletons</a> <a id="11354" href="UF.Powerset-MultiUniverse.html#11318" class="Bound">x</a>

<a id="11357" class="Markup">\end{code}</a><a id="11367" class="Background">

Next, we consider binary intersections and unions in the powerset. For the
latter, we need propositional truncations.

</a><a id="11488" class="Markup">\begin{code}</a>

<a id="11502" class="Keyword">module</a> <a id="11509" href="UF.Powerset-MultiUniverse.html#11509" class="Module">_</a>
        <a id="11519" class="Symbol">{</a><a id="11520" href="UF.Powerset-MultiUniverse.html#11520" class="Bound">X</a> <a id="11522" class="Symbol">:</a> <a id="11524" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11526" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11528" class="Symbol">}</a>
       <a id="11537" class="Keyword">where</a>

 <a id="11545" href="UF.Powerset-MultiUniverse.html#11545" class="Function Operator">_∩_</a> <a id="11549" class="Symbol">:</a> <a id="11551" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="11553" class="Symbol">{</a><a id="11554" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11555" class="Symbol">}</a> <a id="11557" href="UF.Powerset-MultiUniverse.html#11520" class="Bound">X</a> <a id="11559" class="Symbol">→</a> <a id="11561" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="11563" class="Symbol">{</a><a id="11564" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11565" class="Symbol">}</a> <a id="11567" href="UF.Powerset-MultiUniverse.html#11520" class="Bound">X</a> <a id="11569" class="Symbol">→</a> <a id="11571" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="11573" class="Symbol">{</a><a id="11574" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11575" class="Symbol">}</a> <a id="11577" href="UF.Powerset-MultiUniverse.html#11520" class="Bound">X</a>
 <a id="11580" class="Symbol">(</a><a id="11581" href="UF.Powerset-MultiUniverse.html#11581" class="Bound">A</a> <a id="11583" href="UF.Powerset-MultiUniverse.html#11545" class="Function Operator">∩</a> <a id="11585" href="UF.Powerset-MultiUniverse.html#11585" class="Bound">B</a><a id="11586" class="Symbol">)</a> <a id="11588" href="UF.Powerset-MultiUniverse.html#11588" class="Bound">x</a> <a id="11590" class="Symbol">=</a> <a id="11592" class="Symbol">(</a><a id="11593" href="UF.Powerset-MultiUniverse.html#11588" class="Bound">x</a> <a id="11595" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="11597" href="UF.Powerset-MultiUniverse.html#11581" class="Bound">A</a> <a id="11599" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11601" href="UF.Powerset-MultiUniverse.html#11588" class="Bound">x</a> <a id="11603" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="11605" href="UF.Powerset-MultiUniverse.html#11585" class="Bound">B</a><a id="11606" class="Symbol">)</a> <a id="11608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11610" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="11620" class="Symbol">(</a><a id="11621" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="11631" href="UF.Powerset-MultiUniverse.html#11581" class="Bound">A</a> <a id="11633" href="UF.Powerset-MultiUniverse.html#11588" class="Bound">x</a><a id="11634" class="Symbol">)</a> <a id="11636" class="Symbol">(</a><a id="11637" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="11647" href="UF.Powerset-MultiUniverse.html#11585" class="Bound">B</a> <a id="11649" href="UF.Powerset-MultiUniverse.html#11588" class="Bound">x</a><a id="11650" class="Symbol">)</a>

 <a id="11654" href="UF.Powerset-MultiUniverse.html#11654" class="Function">∩-is-lowerbound₁</a> <a id="11671" class="Symbol">:</a> <a id="11673" class="Symbol">(</a><a id="11674" href="UF.Powerset-MultiUniverse.html#11674" class="Bound">A</a> <a id="11676" href="UF.Powerset-MultiUniverse.html#11676" class="Bound">B</a> <a id="11678" class="Symbol">:</a> <a id="11680" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="11682" class="Symbol">{</a><a id="11683" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11684" class="Symbol">}</a> <a id="11686" href="UF.Powerset-MultiUniverse.html#11520" class="Bound">X</a><a id="11687" class="Symbol">)</a> <a id="11689" class="Symbol">→</a> <a id="11691" class="Symbol">(</a><a id="11692" href="UF.Powerset-MultiUniverse.html#11674" class="Bound">A</a> <a id="11694" href="UF.Powerset-MultiUniverse.html#11545" class="Function Operator">∩</a> <a id="11696" href="UF.Powerset-MultiUniverse.html#11676" class="Bound">B</a><a id="11697" class="Symbol">)</a> <a id="11699" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="11701" href="UF.Powerset-MultiUniverse.html#11674" class="Bound">A</a>
 <a id="11704" href="UF.Powerset-MultiUniverse.html#11654" class="Function">∩-is-lowerbound₁</a> <a id="11721" href="UF.Powerset-MultiUniverse.html#11721" class="Bound">A</a> <a id="11723" href="UF.Powerset-MultiUniverse.html#11723" class="Bound">B</a> <a id="11725" href="UF.Powerset-MultiUniverse.html#11725" class="Bound">x</a> <a id="11727" class="Symbol">=</a> <a id="11729" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="11735" href="UF.Powerset-MultiUniverse.html#11735" class="Function">∩-is-lowerbound₂</a> <a id="11752" class="Symbol">:</a> <a id="11754" class="Symbol">(</a><a id="11755" href="UF.Powerset-MultiUniverse.html#11755" class="Bound">A</a> <a id="11757" href="UF.Powerset-MultiUniverse.html#11757" class="Bound">B</a> <a id="11759" class="Symbol">:</a> <a id="11761" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="11763" class="Symbol">{</a><a id="11764" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11765" class="Symbol">}</a> <a id="11767" href="UF.Powerset-MultiUniverse.html#11520" class="Bound">X</a><a id="11768" class="Symbol">)</a> <a id="11770" class="Symbol">→</a> <a id="11772" class="Symbol">(</a><a id="11773" href="UF.Powerset-MultiUniverse.html#11755" class="Bound">A</a> <a id="11775" href="UF.Powerset-MultiUniverse.html#11545" class="Function Operator">∩</a> <a id="11777" href="UF.Powerset-MultiUniverse.html#11757" class="Bound">B</a><a id="11778" class="Symbol">)</a> <a id="11780" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="11782" href="UF.Powerset-MultiUniverse.html#11757" class="Bound">B</a>
 <a id="11785" href="UF.Powerset-MultiUniverse.html#11735" class="Function">∩-is-lowerbound₂</a> <a id="11802" href="UF.Powerset-MultiUniverse.html#11802" class="Bound">A</a> <a id="11804" href="UF.Powerset-MultiUniverse.html#11804" class="Bound">B</a> <a id="11806" href="UF.Powerset-MultiUniverse.html#11806" class="Bound">x</a> <a id="11808" class="Symbol">=</a> <a id="11810" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

 <a id="11816" href="UF.Powerset-MultiUniverse.html#11816" class="Function">∩-is-upperbound-of-lowerbounds</a> <a id="11847" class="Symbol">:</a> <a id="11849" class="Symbol">(</a><a id="11850" href="UF.Powerset-MultiUniverse.html#11850" class="Bound">A</a> <a id="11852" href="UF.Powerset-MultiUniverse.html#11852" class="Bound">B</a> <a id="11854" href="UF.Powerset-MultiUniverse.html#11854" class="Bound">C</a> <a id="11856" class="Symbol">:</a> <a id="11858" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="11860" class="Symbol">{</a><a id="11861" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="11862" class="Symbol">}</a> <a id="11864" href="UF.Powerset-MultiUniverse.html#11520" class="Bound">X</a><a id="11865" class="Symbol">)</a>
                                <a id="11899" class="Symbol">→</a> <a id="11901" href="UF.Powerset-MultiUniverse.html#11854" class="Bound">C</a> <a id="11903" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="11905" href="UF.Powerset-MultiUniverse.html#11850" class="Bound">A</a> <a id="11907" class="Symbol">→</a> <a id="11909" href="UF.Powerset-MultiUniverse.html#11854" class="Bound">C</a> <a id="11911" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="11913" href="UF.Powerset-MultiUniverse.html#11852" class="Bound">B</a> <a id="11915" class="Symbol">→</a> <a id="11917" href="UF.Powerset-MultiUniverse.html#11854" class="Bound">C</a> <a id="11919" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="11921" class="Symbol">(</a><a id="11922" href="UF.Powerset-MultiUniverse.html#11850" class="Bound">A</a> <a id="11924" href="UF.Powerset-MultiUniverse.html#11545" class="Function Operator">∩</a> <a id="11926" href="UF.Powerset-MultiUniverse.html#11852" class="Bound">B</a><a id="11927" class="Symbol">)</a>
 <a id="11930" href="UF.Powerset-MultiUniverse.html#11816" class="Function">∩-is-upperbound-of-lowerbounds</a> <a id="11961" href="UF.Powerset-MultiUniverse.html#11961" class="Bound">A</a> <a id="11963" href="UF.Powerset-MultiUniverse.html#11963" class="Bound">B</a> <a id="11965" href="UF.Powerset-MultiUniverse.html#11965" class="Bound">C</a> <a id="11967" href="UF.Powerset-MultiUniverse.html#11967" class="Bound">s</a> <a id="11969" href="UF.Powerset-MultiUniverse.html#11969" class="Bound">t</a> <a id="11971" href="UF.Powerset-MultiUniverse.html#11971" class="Bound">x</a> <a id="11973" href="UF.Powerset-MultiUniverse.html#11973" class="Bound">c</a> <a id="11975" class="Symbol">=</a> <a id="11977" class="Symbol">(</a><a id="11978" href="UF.Powerset-MultiUniverse.html#11967" class="Bound">s</a> <a id="11980" href="UF.Powerset-MultiUniverse.html#11971" class="Bound">x</a> <a id="11982" href="UF.Powerset-MultiUniverse.html#11973" class="Bound">c</a> <a id="11984" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11986" href="UF.Powerset-MultiUniverse.html#11969" class="Bound">t</a> <a id="11988" href="UF.Powerset-MultiUniverse.html#11971" class="Bound">x</a> <a id="11990" href="UF.Powerset-MultiUniverse.html#11973" class="Bound">c</a><a id="11991" class="Symbol">)</a>

<a id="11994" class="Keyword">module</a> <a id="binary-unions-of-subsets"></a><a id="12001" href="UF.Powerset-MultiUniverse.html#12001" class="Module">binary-unions-of-subsets</a>
        <a id="12034" class="Symbol">(</a><a id="12035" href="UF.Powerset-MultiUniverse.html#12035" class="Bound">pt</a> <a id="12038" class="Symbol">:</a> <a id="12040" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="12071" class="Symbol">)</a>
       <a id="12080" class="Keyword">where</a>

 <a id="12088" class="Keyword">open</a> <a id="12093" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="12117" href="UF.Powerset-MultiUniverse.html#12035" class="Bound">pt</a>

 <a id="12122" class="Keyword">module</a> <a id="12129" href="UF.Powerset-MultiUniverse.html#12129" class="Module">_</a>
         <a id="12140" class="Symbol">{</a><a id="12141" href="UF.Powerset-MultiUniverse.html#12141" class="Bound">X</a> <a id="12143" class="Symbol">:</a> <a id="12145" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12147" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12149" class="Symbol">}</a>
        <a id="12159" class="Keyword">where</a>

  <a id="12168" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">_∪_</a> <a id="12172" class="Symbol">:</a> <a id="12174" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="12176" class="Symbol">{</a><a id="12177" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12178" class="Symbol">}</a> <a id="12180" href="UF.Powerset-MultiUniverse.html#12141" class="Bound">X</a> <a id="12182" class="Symbol">→</a> <a id="12184" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="12186" class="Symbol">{</a><a id="12187" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12188" class="Symbol">}</a> <a id="12190" href="UF.Powerset-MultiUniverse.html#12141" class="Bound">X</a> <a id="12192" class="Symbol">→</a> <a id="12194" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="12196" class="Symbol">{</a><a id="12197" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12198" class="Symbol">}</a> <a id="12200" href="UF.Powerset-MultiUniverse.html#12141" class="Bound">X</a>
  <a id="12204" class="Symbol">(</a><a id="12205" href="UF.Powerset-MultiUniverse.html#12205" class="Bound">A</a> <a id="12207" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="12209" href="UF.Powerset-MultiUniverse.html#12209" class="Bound">B</a><a id="12210" class="Symbol">)</a> <a id="12212" href="UF.Powerset-MultiUniverse.html#12212" class="Bound">x</a> <a id="12214" class="Symbol">=</a> <a id="12216" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="12218" href="UF.Powerset-MultiUniverse.html#12212" class="Bound">x</a> <a id="12220" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="12222" href="UF.Powerset-MultiUniverse.html#12205" class="Bound">A</a> <a id="12224" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12226" href="UF.Powerset-MultiUniverse.html#12212" class="Bound">x</a> <a id="12228" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="12230" href="UF.Powerset-MultiUniverse.html#12209" class="Bound">B</a> <a id="12232" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="12234" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12236" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a>

  <a id="12250" href="UF.Powerset-MultiUniverse.html#12250" class="Function">∪-is-upperbound₁</a> <a id="12267" class="Symbol">:</a> <a id="12269" class="Symbol">(</a><a id="12270" href="UF.Powerset-MultiUniverse.html#12270" class="Bound">A</a> <a id="12272" href="UF.Powerset-MultiUniverse.html#12272" class="Bound">B</a> <a id="12274" class="Symbol">:</a> <a id="12276" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="12278" class="Symbol">{</a><a id="12279" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12280" class="Symbol">}</a> <a id="12282" href="UF.Powerset-MultiUniverse.html#12141" class="Bound">X</a><a id="12283" class="Symbol">)</a> <a id="12285" class="Symbol">→</a> <a id="12287" href="UF.Powerset-MultiUniverse.html#12270" class="Bound">A</a> <a id="12289" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="12291" class="Symbol">(</a><a id="12292" href="UF.Powerset-MultiUniverse.html#12270" class="Bound">A</a> <a id="12294" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="12296" href="UF.Powerset-MultiUniverse.html#12272" class="Bound">B</a><a id="12297" class="Symbol">)</a>
  <a id="12301" href="UF.Powerset-MultiUniverse.html#12250" class="Function">∪-is-upperbound₁</a> <a id="12318" href="UF.Powerset-MultiUniverse.html#12318" class="Bound">A</a> <a id="12320" href="UF.Powerset-MultiUniverse.html#12320" class="Bound">B</a> <a id="12322" href="UF.Powerset-MultiUniverse.html#12322" class="Bound">x</a> <a id="12324" href="UF.Powerset-MultiUniverse.html#12324" class="Bound">a</a> <a id="12326" class="Symbol">=</a> <a id="12328" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="12330" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12334" href="UF.Powerset-MultiUniverse.html#12324" class="Bound">a</a> <a id="12336" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

  <a id="12341" href="UF.Powerset-MultiUniverse.html#12341" class="Function">∪-is-upperbound₂</a> <a id="12358" class="Symbol">:</a> <a id="12360" class="Symbol">(</a><a id="12361" href="UF.Powerset-MultiUniverse.html#12361" class="Bound">A</a> <a id="12363" href="UF.Powerset-MultiUniverse.html#12363" class="Bound">B</a> <a id="12365" class="Symbol">:</a> <a id="12367" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="12369" class="Symbol">{</a><a id="12370" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12371" class="Symbol">}</a> <a id="12373" href="UF.Powerset-MultiUniverse.html#12141" class="Bound">X</a><a id="12374" class="Symbol">)</a> <a id="12376" class="Symbol">→</a> <a id="12378" href="UF.Powerset-MultiUniverse.html#12363" class="Bound">B</a> <a id="12380" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="12382" class="Symbol">(</a><a id="12383" href="UF.Powerset-MultiUniverse.html#12361" class="Bound">A</a> <a id="12385" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="12387" href="UF.Powerset-MultiUniverse.html#12363" class="Bound">B</a><a id="12388" class="Symbol">)</a>
  <a id="12392" href="UF.Powerset-MultiUniverse.html#12341" class="Function">∪-is-upperbound₂</a> <a id="12409" href="UF.Powerset-MultiUniverse.html#12409" class="Bound">A</a> <a id="12411" href="UF.Powerset-MultiUniverse.html#12411" class="Bound">B</a> <a id="12413" href="UF.Powerset-MultiUniverse.html#12413" class="Bound">x</a> <a id="12415" href="UF.Powerset-MultiUniverse.html#12415" class="Bound">b</a> <a id="12417" class="Symbol">=</a> <a id="12419" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="12421" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12425" href="UF.Powerset-MultiUniverse.html#12415" class="Bound">b</a> <a id="12427" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

  <a id="12432" href="UF.Powerset-MultiUniverse.html#12432" class="Function">∪-is-lowerbound-of-upperbounds</a> <a id="12463" class="Symbol">:</a> <a id="12465" class="Symbol">(</a><a id="12466" href="UF.Powerset-MultiUniverse.html#12466" class="Bound">A</a> <a id="12468" href="UF.Powerset-MultiUniverse.html#12468" class="Bound">B</a> <a id="12470" href="UF.Powerset-MultiUniverse.html#12470" class="Bound">C</a> <a id="12472" class="Symbol">:</a> <a id="12474" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="12476" class="Symbol">{</a><a id="12477" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12478" class="Symbol">}</a> <a id="12480" href="UF.Powerset-MultiUniverse.html#12141" class="Bound">X</a><a id="12481" class="Symbol">)</a>
                                 <a id="12516" class="Symbol">→</a> <a id="12518" href="UF.Powerset-MultiUniverse.html#12466" class="Bound">A</a> <a id="12520" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="12522" href="UF.Powerset-MultiUniverse.html#12470" class="Bound">C</a> <a id="12524" class="Symbol">→</a> <a id="12526" href="UF.Powerset-MultiUniverse.html#12468" class="Bound">B</a> <a id="12528" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="12530" href="UF.Powerset-MultiUniverse.html#12470" class="Bound">C</a> <a id="12532" class="Symbol">→</a> <a id="12534" class="Symbol">(</a><a id="12535" href="UF.Powerset-MultiUniverse.html#12466" class="Bound">A</a> <a id="12537" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="12539" href="UF.Powerset-MultiUniverse.html#12468" class="Bound">B</a><a id="12540" class="Symbol">)</a> <a id="12542" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="12544" href="UF.Powerset-MultiUniverse.html#12470" class="Bound">C</a>
  <a id="12548" href="UF.Powerset-MultiUniverse.html#12432" class="Function">∪-is-lowerbound-of-upperbounds</a> <a id="12579" href="UF.Powerset-MultiUniverse.html#12579" class="Bound">A</a> <a id="12581" href="UF.Powerset-MultiUniverse.html#12581" class="Bound">B</a> <a id="12583" href="UF.Powerset-MultiUniverse.html#12583" class="Bound">C</a> <a id="12585" href="UF.Powerset-MultiUniverse.html#12585" class="Bound">s</a> <a id="12587" href="UF.Powerset-MultiUniverse.html#12587" class="Bound">t</a> <a id="12589" href="UF.Powerset-MultiUniverse.html#12589" class="Bound">x</a> <a id="12591" class="Symbol">=</a> <a id="12593" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="12600" class="Symbol">(</a><a id="12601" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="12611" href="UF.Powerset-MultiUniverse.html#12583" class="Bound">C</a> <a id="12613" href="UF.Powerset-MultiUniverse.html#12589" class="Bound">x</a><a id="12614" class="Symbol">)</a> <a id="12616" href="UF.Powerset-MultiUniverse.html#12633" class="Function">γ</a>
    <a id="12622" class="Keyword">where</a>
     <a id="12633" href="UF.Powerset-MultiUniverse.html#12633" class="Function">γ</a> <a id="12635" class="Symbol">:</a> <a id="12637" class="Symbol">(</a><a id="12638" href="UF.Powerset-MultiUniverse.html#12589" class="Bound">x</a> <a id="12640" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="12642" href="UF.Powerset-MultiUniverse.html#12579" class="Bound">A</a> <a id="12644" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="12646" href="UF.Powerset-MultiUniverse.html#12589" class="Bound">x</a> <a id="12648" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="12650" href="UF.Powerset-MultiUniverse.html#12581" class="Bound">B</a><a id="12651" class="Symbol">)</a> <a id="12653" class="Symbol">→</a> <a id="12655" href="UF.Powerset-MultiUniverse.html#12589" class="Bound">x</a> <a id="12657" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="12659" href="UF.Powerset-MultiUniverse.html#12583" class="Bound">C</a>
     <a id="12666" href="UF.Powerset-MultiUniverse.html#12633" class="Function">γ</a> <a id="12668" class="Symbol">(</a><a id="12669" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="12673" href="UF.Powerset-MultiUniverse.html#12673" class="Bound">a</a><a id="12674" class="Symbol">)</a> <a id="12676" class="Symbol">=</a> <a id="12678" href="UF.Powerset-MultiUniverse.html#12585" class="Bound">s</a> <a id="12680" href="UF.Powerset-MultiUniverse.html#12589" class="Bound">x</a> <a id="12682" href="UF.Powerset-MultiUniverse.html#12673" class="Bound">a</a>
     <a id="12689" href="UF.Powerset-MultiUniverse.html#12633" class="Function">γ</a> <a id="12691" class="Symbol">(</a><a id="12692" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="12696" href="UF.Powerset-MultiUniverse.html#12696" class="Bound">b</a><a id="12697" class="Symbol">)</a> <a id="12699" class="Symbol">=</a> <a id="12701" href="UF.Powerset-MultiUniverse.html#12587" class="Bound">t</a> <a id="12703" href="UF.Powerset-MultiUniverse.html#12589" class="Bound">x</a> <a id="12705" href="UF.Powerset-MultiUniverse.html#12696" class="Bound">b</a>

  <a id="12710" href="UF.Powerset-MultiUniverse.html#12710" class="Function">∅-left-neutral-for-∪&#39;</a> <a id="12732" class="Symbol">:</a> <a id="12734" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="12742" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                        <a id="12768" class="Symbol">→</a> <a id="12770" href="UF.FunExt.html#851" class="Function">funext</a> <a id="12777" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="12779" class="Symbol">(</a><a id="12780" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12782" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="12783" class="Symbol">)</a>
                        <a id="12809" class="Symbol">→</a> <a id="12811" href="UF.FunExt.html#851" class="Function">funext</a> <a id="12818" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12820" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                        <a id="12846" class="Symbol">→</a> <a id="12848" class="Symbol">(</a><a id="12849" href="UF.Powerset-MultiUniverse.html#12849" class="Bound">A</a> <a id="12851" class="Symbol">:</a> <a id="12853" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="12855" class="Symbol">{</a><a id="12856" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="12857" class="Symbol">}</a> <a id="12859" href="UF.Powerset-MultiUniverse.html#12141" class="Bound">X</a><a id="12860" class="Symbol">)</a> <a id="12862" class="Symbol">→</a> <a id="12864" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a> <a id="12866" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="12868" href="UF.Powerset-MultiUniverse.html#12849" class="Bound">A</a> <a id="12870" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12872" href="UF.Powerset-MultiUniverse.html#12849" class="Bound">A</a>
  <a id="12876" href="UF.Powerset-MultiUniverse.html#12710" class="Function">∅-left-neutral-for-∪&#39;</a> <a id="12898" href="UF.Powerset-MultiUniverse.html#12898" class="Bound">pe</a> <a id="12901" href="UF.Powerset-MultiUniverse.html#12901" class="Bound">fe</a> <a id="12904" href="UF.Powerset-MultiUniverse.html#12904" class="Bound">fe&#39;</a> <a id="12908" href="UF.Powerset-MultiUniverse.html#12908" class="Bound">A</a> <a id="12910" class="Symbol">=</a>
   <a id="12915" href="UF.Powerset-MultiUniverse.html#7317" class="Function">subset-extensionality&#39;&#39;</a> <a id="12939" href="UF.Powerset-MultiUniverse.html#12898" class="Bound">pe</a> <a id="12942" href="UF.Powerset-MultiUniverse.html#12901" class="Bound">fe</a> <a id="12945" href="UF.Powerset-MultiUniverse.html#12904" class="Bound">fe&#39;</a> <a id="12949" href="UF.Powerset-MultiUniverse.html#12989" class="Function">s</a> <a id="12951" class="Symbol">(</a><a id="12952" href="UF.Powerset-MultiUniverse.html#12341" class="Function">∪-is-upperbound₂</a> <a id="12969" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a> <a id="12971" href="UF.Powerset-MultiUniverse.html#12908" class="Bound">A</a><a id="12972" class="Symbol">)</a>
    <a id="12978" class="Keyword">where</a>
     <a id="12989" href="UF.Powerset-MultiUniverse.html#12989" class="Function">s</a> <a id="12991" class="Symbol">:</a> <a id="12993" class="Symbol">(</a><a id="12994" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a> <a id="12996" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="12998" href="UF.Powerset-MultiUniverse.html#12908" class="Bound">A</a><a id="12999" class="Symbol">)</a> <a id="13001" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="13003" href="UF.Powerset-MultiUniverse.html#12908" class="Bound">A</a>
     <a id="13010" href="UF.Powerset-MultiUniverse.html#12989" class="Function">s</a> <a id="13012" href="UF.Powerset-MultiUniverse.html#13012" class="Bound">x</a> <a id="13014" class="Symbol">=</a> <a id="13016" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="13023" class="Symbol">(</a><a id="13024" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="13034" href="UF.Powerset-MultiUniverse.html#12908" class="Bound">A</a> <a id="13036" href="UF.Powerset-MultiUniverse.html#13012" class="Bound">x</a><a id="13037" class="Symbol">)</a> <a id="13039" href="UF.Powerset-MultiUniverse.html#13060" class="Function">γ</a>
      <a id="13047" class="Keyword">where</a>
       <a id="13060" href="UF.Powerset-MultiUniverse.html#13060" class="Function">γ</a> <a id="13062" class="Symbol">:</a> <a id="13064" href="UF.Powerset-MultiUniverse.html#13012" class="Bound">x</a> <a id="13066" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="13068" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a> <a id="13070" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13072" href="UF.Powerset-MultiUniverse.html#13012" class="Bound">x</a> <a id="13074" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="13076" href="UF.Powerset-MultiUniverse.html#12908" class="Bound">A</a> <a id="13078" class="Symbol">→</a> <a id="13080" href="UF.Powerset-MultiUniverse.html#13012" class="Bound">x</a> <a id="13082" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="13084" href="UF.Powerset-MultiUniverse.html#12908" class="Bound">A</a>
       <a id="13093" href="UF.Powerset-MultiUniverse.html#13060" class="Function">γ</a> <a id="13095" class="Symbol">(</a><a id="13096" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13100" href="UF.Powerset-MultiUniverse.html#13100" class="Bound">p</a><a id="13101" class="Symbol">)</a> <a id="13103" class="Symbol">=</a> <a id="13105" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13112" href="UF.Powerset-MultiUniverse.html#13100" class="Bound">p</a>
       <a id="13121" href="UF.Powerset-MultiUniverse.html#13060" class="Function">γ</a> <a id="13123" class="Symbol">(</a><a id="13124" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13128" href="UF.Powerset-MultiUniverse.html#13128" class="Bound">a</a><a id="13129" class="Symbol">)</a> <a id="13131" class="Symbol">=</a> <a id="13133" href="UF.Powerset-MultiUniverse.html#13128" class="Bound">a</a>

  <a id="13138" href="UF.Powerset-MultiUniverse.html#13138" class="Function">∅-left-neutral-for-∪</a> <a id="13159" class="Symbol">:</a> <a id="13161" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="13169" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a>
                       <a id="13194" class="Symbol">→</a> <a id="13196" href="UF.FunExt.html#851" class="Function">funext</a> <a id="13203" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="13205" class="Symbol">(</a><a id="13206" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="13208" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="13209" class="Symbol">)</a>
                       <a id="13234" class="Symbol">→</a> <a id="13236" class="Symbol">(</a><a id="13237" href="UF.Powerset-MultiUniverse.html#13237" class="Bound">A</a> <a id="13239" class="Symbol">:</a> <a id="13241" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="13243" href="UF.Powerset-MultiUniverse.html#12141" class="Bound">X</a><a id="13244" class="Symbol">)</a> <a id="13246" class="Symbol">→</a> <a id="13248" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a> <a id="13250" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="13252" href="UF.Powerset-MultiUniverse.html#13237" class="Bound">A</a> <a id="13254" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13256" href="UF.Powerset-MultiUniverse.html#13237" class="Bound">A</a>
  <a id="13260" href="UF.Powerset-MultiUniverse.html#13138" class="Function">∅-left-neutral-for-∪</a> <a id="13281" href="UF.Powerset-MultiUniverse.html#13281" class="Bound">pe</a> <a id="13284" href="UF.Powerset-MultiUniverse.html#13284" class="Bound">fe</a> <a id="13287" class="Symbol">=</a>
   <a id="13292" href="UF.Powerset-MultiUniverse.html#12710" class="Function">∅-left-neutral-for-∪&#39;</a> <a id="13314" href="UF.Powerset-MultiUniverse.html#13281" class="Bound">pe</a> <a id="13317" href="UF.Powerset-MultiUniverse.html#13284" class="Bound">fe</a> <a id="13320" class="Symbol">(</a><a id="13321" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="13334" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="13336" class="Symbol">(</a><a id="13337" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="13339" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="13340" class="Symbol">)</a> <a id="13342" href="UF.Powerset-MultiUniverse.html#13284" class="Bound">fe</a><a id="13344" class="Symbol">)</a>

  <a id="13349" href="UF.Powerset-MultiUniverse.html#13349" class="Function">∅-right-neutral-for-∪&#39;</a> <a id="13372" class="Symbol">:</a> <a id="13374" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="13382" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                         <a id="13409" class="Symbol">→</a> <a id="13411" href="UF.FunExt.html#851" class="Function">funext</a> <a id="13418" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="13420" class="Symbol">(</a><a id="13421" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13423" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="13424" class="Symbol">)</a>
                         <a id="13451" class="Symbol">→</a> <a id="13453" href="UF.FunExt.html#851" class="Function">funext</a> <a id="13460" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13462" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                         <a id="13489" class="Symbol">→</a> <a id="13491" class="Symbol">(</a><a id="13492" href="UF.Powerset-MultiUniverse.html#13492" class="Bound">A</a> <a id="13494" class="Symbol">:</a> <a id="13496" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="13498" class="Symbol">{</a><a id="13499" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="13500" class="Symbol">}</a> <a id="13502" href="UF.Powerset-MultiUniverse.html#12141" class="Bound">X</a><a id="13503" class="Symbol">)</a> <a id="13505" class="Symbol">→</a> <a id="13507" href="UF.Powerset-MultiUniverse.html#13492" class="Bound">A</a> <a id="13509" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13511" href="UF.Powerset-MultiUniverse.html#13492" class="Bound">A</a> <a id="13513" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="13515" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a>
  <a id="13519" href="UF.Powerset-MultiUniverse.html#13349" class="Function">∅-right-neutral-for-∪&#39;</a> <a id="13542" href="UF.Powerset-MultiUniverse.html#13542" class="Bound">pe</a> <a id="13545" href="UF.Powerset-MultiUniverse.html#13545" class="Bound">fe</a> <a id="13548" href="UF.Powerset-MultiUniverse.html#13548" class="Bound">fe&#39;</a> <a id="13552" href="UF.Powerset-MultiUniverse.html#13552" class="Bound">A</a> <a id="13554" class="Symbol">=</a>
   <a id="13559" href="UF.Powerset-MultiUniverse.html#7317" class="Function">subset-extensionality&#39;&#39;</a> <a id="13583" href="UF.Powerset-MultiUniverse.html#13542" class="Bound">pe</a> <a id="13586" href="UF.Powerset-MultiUniverse.html#13545" class="Bound">fe</a> <a id="13589" href="UF.Powerset-MultiUniverse.html#13548" class="Bound">fe&#39;</a> <a id="13593" class="Symbol">(</a><a id="13594" href="UF.Powerset-MultiUniverse.html#12250" class="Function">∪-is-upperbound₁</a> <a id="13611" href="UF.Powerset-MultiUniverse.html#13552" class="Bound">A</a> <a id="13613" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a><a id="13614" class="Symbol">)</a> <a id="13616" href="UF.Powerset-MultiUniverse.html#13633" class="Function">s</a>
    <a id="13622" class="Keyword">where</a>
     <a id="13633" href="UF.Powerset-MultiUniverse.html#13633" class="Function">s</a> <a id="13635" class="Symbol">:</a> <a id="13637" class="Symbol">(</a><a id="13638" href="UF.Powerset-MultiUniverse.html#13552" class="Bound">A</a> <a id="13640" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="13642" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a><a id="13643" class="Symbol">)</a> <a id="13645" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="13647" href="UF.Powerset-MultiUniverse.html#13552" class="Bound">A</a>
     <a id="13654" href="UF.Powerset-MultiUniverse.html#13633" class="Function">s</a> <a id="13656" href="UF.Powerset-MultiUniverse.html#13656" class="Bound">x</a> <a id="13658" class="Symbol">=</a> <a id="13660" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="13667" class="Symbol">(</a><a id="13668" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="13678" href="UF.Powerset-MultiUniverse.html#13552" class="Bound">A</a> <a id="13680" href="UF.Powerset-MultiUniverse.html#13656" class="Bound">x</a><a id="13681" class="Symbol">)</a> <a id="13683" href="UF.Powerset-MultiUniverse.html#13704" class="Function">γ</a>
      <a id="13691" class="Keyword">where</a>
       <a id="13704" href="UF.Powerset-MultiUniverse.html#13704" class="Function">γ</a> <a id="13706" class="Symbol">:</a> <a id="13708" href="UF.Powerset-MultiUniverse.html#13656" class="Bound">x</a> <a id="13710" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="13712" href="UF.Powerset-MultiUniverse.html#13552" class="Bound">A</a> <a id="13714" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="13716" href="UF.Powerset-MultiUniverse.html#13656" class="Bound">x</a> <a id="13718" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="13720" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a> <a id="13722" class="Symbol">→</a> <a id="13724" href="UF.Powerset-MultiUniverse.html#13656" class="Bound">x</a> <a id="13726" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="13728" href="UF.Powerset-MultiUniverse.html#13552" class="Bound">A</a>
       <a id="13737" href="UF.Powerset-MultiUniverse.html#13704" class="Function">γ</a> <a id="13739" class="Symbol">(</a><a id="13740" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="13744" href="UF.Powerset-MultiUniverse.html#13744" class="Bound">a</a><a id="13745" class="Symbol">)</a> <a id="13747" class="Symbol">=</a> <a id="13749" href="UF.Powerset-MultiUniverse.html#13744" class="Bound">a</a>
       <a id="13758" href="UF.Powerset-MultiUniverse.html#13704" class="Function">γ</a> <a id="13760" class="Symbol">(</a><a id="13761" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="13765" href="UF.Powerset-MultiUniverse.html#13765" class="Bound">p</a><a id="13766" class="Symbol">)</a> <a id="13768" class="Symbol">=</a> <a id="13770" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="13777" href="UF.Powerset-MultiUniverse.html#13765" class="Bound">p</a>

  <a id="13782" href="UF.Powerset-MultiUniverse.html#13782" class="Function">∅-right-neutral-for-∪</a> <a id="13804" class="Symbol">:</a> <a id="13806" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="13814" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a>
                        <a id="13840" class="Symbol">→</a> <a id="13842" href="UF.FunExt.html#851" class="Function">funext</a> <a id="13849" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="13851" class="Symbol">(</a><a id="13852" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="13854" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="13855" class="Symbol">)</a>
                        <a id="13881" class="Symbol">→</a> <a id="13883" class="Symbol">(</a><a id="13884" href="UF.Powerset-MultiUniverse.html#13884" class="Bound">A</a> <a id="13886" class="Symbol">:</a> <a id="13888" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="13890" href="UF.Powerset-MultiUniverse.html#12141" class="Bound">X</a><a id="13891" class="Symbol">)</a> <a id="13893" class="Symbol">→</a> <a id="13895" href="UF.Powerset-MultiUniverse.html#13884" class="Bound">A</a> <a id="13897" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13899" href="UF.Powerset-MultiUniverse.html#13884" class="Bound">A</a> <a id="13901" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="13903" href="UF.Powerset-MultiUniverse.html#2190" class="Function">∅</a>
  <a id="13907" href="UF.Powerset-MultiUniverse.html#13782" class="Function">∅-right-neutral-for-∪</a> <a id="13929" href="UF.Powerset-MultiUniverse.html#13929" class="Bound">pe</a> <a id="13932" href="UF.Powerset-MultiUniverse.html#13932" class="Bound">fe</a> <a id="13935" class="Symbol">=</a>
   <a id="13940" href="UF.Powerset-MultiUniverse.html#13349" class="Function">∅-right-neutral-for-∪&#39;</a> <a id="13963" href="UF.Powerset-MultiUniverse.html#13929" class="Bound">pe</a> <a id="13966" href="UF.Powerset-MultiUniverse.html#13932" class="Bound">fe</a> <a id="13969" class="Symbol">(</a><a id="13970" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="13983" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="13985" class="Symbol">(</a><a id="13986" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="13988" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="13989" class="Symbol">)</a> <a id="13991" href="UF.Powerset-MultiUniverse.html#13932" class="Bound">fe</a><a id="13993" class="Symbol">)</a>

  <a id="13998" href="UF.Powerset-MultiUniverse.html#13998" class="Function">∪-assoc&#39;</a> <a id="14007" class="Symbol">:</a> <a id="14009" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="14017" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
           <a id="14030" class="Symbol">→</a> <a id="14032" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14039" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="14041" class="Symbol">(</a><a id="14042" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14044" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="14045" class="Symbol">)</a>
           <a id="14058" class="Symbol">→</a> <a id="14060" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14067" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14069" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
           <a id="14082" class="Symbol">→</a> <a id="14084" href="Notation.General.html#1977" class="Function">associative</a> <a id="14096" class="Symbol">{</a><a id="14097" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14099" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="14101" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14103" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a><a id="14104" class="Symbol">}</a> <a id="14106" class="Symbol">{</a><a id="14107" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="14109" class="Symbol">{</a><a id="14110" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="14111" class="Symbol">}</a> <a id="14113" href="UF.Powerset-MultiUniverse.html#12141" class="Bound">X</a><a id="14114" class="Symbol">}</a> <a id="14116" class="Symbol">(</a><a id="14117" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">_∪_</a><a id="14120" class="Symbol">)</a>
  <a id="14124" href="UF.Powerset-MultiUniverse.html#13998" class="Function">∪-assoc&#39;</a> <a id="14133" href="UF.Powerset-MultiUniverse.html#14133" class="Bound">pe</a> <a id="14136" href="UF.Powerset-MultiUniverse.html#14136" class="Bound">fe</a> <a id="14139" href="UF.Powerset-MultiUniverse.html#14139" class="Bound">fe&#39;</a> <a id="14143" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14145" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14147" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a> <a id="14149" class="Symbol">=</a> <a id="14151" href="UF.Powerset-MultiUniverse.html#7317" class="Function">subset-extensionality&#39;&#39;</a> <a id="14175" href="UF.Powerset-MultiUniverse.html#14133" class="Bound">pe</a> <a id="14178" href="UF.Powerset-MultiUniverse.html#14136" class="Bound">fe</a> <a id="14181" href="UF.Powerset-MultiUniverse.html#14139" class="Bound">fe&#39;</a> <a id="14185" href="UF.Powerset-MultiUniverse.html#14202" class="Function">s</a> <a id="14187" href="UF.Powerset-MultiUniverse.html#14715" class="Function">t</a>
   <a id="14192" class="Keyword">where</a>
    <a id="14202" href="UF.Powerset-MultiUniverse.html#14202" class="Function">s</a> <a id="14204" class="Symbol">:</a> <a id="14206" class="Symbol">((</a><a id="14208" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14210" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14212" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a><a id="14213" class="Symbol">)</a> <a id="14215" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14217" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14218" class="Symbol">)</a> <a id="14220" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="14222" class="Symbol">(</a><a id="14223" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14225" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14227" class="Symbol">(</a><a id="14228" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14230" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14232" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14233" class="Symbol">))</a>
    <a id="14240" href="UF.Powerset-MultiUniverse.html#14202" class="Function">s</a> <a id="14242" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a> <a id="14244" class="Symbol">=</a> <a id="14246" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="14253" href="UF.Powerset-MultiUniverse.html#14275" class="Function">i</a> <a id="14255" href="UF.Powerset-MultiUniverse.html#14349" class="Function">s₁</a>
     <a id="14263" class="Keyword">where</a>
      <a id="14275" href="UF.Powerset-MultiUniverse.html#14275" class="Function">i</a> <a id="14277" class="Symbol">:</a> <a id="14279" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="14287" class="Symbol">(</a><a id="14288" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a> <a id="14290" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="14292" class="Symbol">(</a><a id="14293" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14295" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14297" class="Symbol">(</a><a id="14298" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14300" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14302" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14303" class="Symbol">)))</a>
      <a id="14313" href="UF.Powerset-MultiUniverse.html#14275" class="Function">i</a> <a id="14315" class="Symbol">=</a> <a id="14317" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="14327" class="Symbol">(</a><a id="14328" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14330" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14332" class="Symbol">(</a><a id="14333" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14335" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14337" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14338" class="Symbol">))</a> <a id="14341" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a>
      <a id="14349" href="UF.Powerset-MultiUniverse.html#14349" class="Function">s₁</a> <a id="14352" class="Symbol">:</a> <a id="14354" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a> <a id="14356" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="14358" class="Symbol">(</a><a id="14359" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14361" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14363" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a><a id="14364" class="Symbol">)</a> <a id="14366" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14368" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a> <a id="14370" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="14372" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a>
         <a id="14383" class="Symbol">→</a> <a id="14385" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a> <a id="14387" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="14389" class="Symbol">(</a><a id="14390" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14392" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14394" class="Symbol">(</a><a id="14395" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14397" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14399" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14400" class="Symbol">))</a>
      <a id="14409" href="UF.Powerset-MultiUniverse.html#14349" class="Function">s₁</a> <a id="14412" class="Symbol">(</a><a id="14413" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14417" href="UF.Powerset-MultiUniverse.html#14417" class="Bound">u</a><a id="14418" class="Symbol">)</a> <a id="14420" class="Symbol">=</a> <a id="14422" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="14429" href="UF.Powerset-MultiUniverse.html#14275" class="Function">i</a> <a id="14431" href="UF.Powerset-MultiUniverse.html#14457" class="Function">s₂</a> <a id="14434" href="UF.Powerset-MultiUniverse.html#14417" class="Bound">u</a>
       <a id="14443" class="Keyword">where</a>
        <a id="14457" href="UF.Powerset-MultiUniverse.html#14457" class="Function">s₂</a> <a id="14460" class="Symbol">:</a> <a id="14462" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a> <a id="14464" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="14466" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14468" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14470" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a> <a id="14472" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="14474" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a>
           <a id="14487" class="Symbol">→</a> <a id="14489" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a> <a id="14491" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="14493" class="Symbol">(</a><a id="14494" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14496" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14498" class="Symbol">(</a><a id="14499" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14501" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14503" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14504" class="Symbol">))</a>
        <a id="14515" href="UF.Powerset-MultiUniverse.html#14457" class="Function">s₂</a> <a id="14518" class="Symbol">(</a><a id="14519" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14523" href="UF.Powerset-MultiUniverse.html#14523" class="Bound">a</a><a id="14524" class="Symbol">)</a> <a id="14526" class="Symbol">=</a> <a id="14528" href="UF.Powerset-MultiUniverse.html#12250" class="Function">∪-is-upperbound₁</a> <a id="14545" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14547" class="Symbol">(</a><a id="14548" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14550" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14552" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14553" class="Symbol">)</a> <a id="14555" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a> <a id="14557" href="UF.Powerset-MultiUniverse.html#14523" class="Bound">a</a>
        <a id="14567" href="UF.Powerset-MultiUniverse.html#14457" class="Function">s₂</a> <a id="14570" class="Symbol">(</a><a id="14571" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14575" href="UF.Powerset-MultiUniverse.html#14575" class="Bound">b</a><a id="14576" class="Symbol">)</a> <a id="14578" class="Symbol">=</a> <a id="14580" href="UF.Powerset-MultiUniverse.html#12341" class="Function">∪-is-upperbound₂</a> <a id="14597" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14599" class="Symbol">(</a><a id="14600" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14602" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14604" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14605" class="Symbol">)</a> <a id="14607" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a> <a id="14609" class="Symbol">(</a><a id="14610" href="UF.Powerset-MultiUniverse.html#12250" class="Function">∪-is-upperbound₁</a> <a id="14627" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14629" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a> <a id="14631" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a> <a id="14633" href="UF.Powerset-MultiUniverse.html#14575" class="Bound">b</a><a id="14634" class="Symbol">)</a>
      <a id="14642" href="UF.Powerset-MultiUniverse.html#14349" class="Function">s₁</a> <a id="14645" class="Symbol">(</a><a id="14646" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="14650" href="UF.Powerset-MultiUniverse.html#14650" class="Bound">c</a><a id="14651" class="Symbol">)</a> <a id="14653" class="Symbol">=</a> <a id="14655" href="UF.Powerset-MultiUniverse.html#12341" class="Function">∪-is-upperbound₂</a> <a id="14672" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14674" class="Symbol">(</a><a id="14675" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14677" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14679" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14680" class="Symbol">)</a> <a id="14682" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a> <a id="14684" class="Symbol">(</a><a id="14685" href="UF.Powerset-MultiUniverse.html#12341" class="Function">∪-is-upperbound₂</a> <a id="14702" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14704" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a> <a id="14706" href="UF.Powerset-MultiUniverse.html#14242" class="Bound">x</a> <a id="14708" href="UF.Powerset-MultiUniverse.html#14650" class="Bound">c</a><a id="14709" class="Symbol">)</a>
    <a id="14715" href="UF.Powerset-MultiUniverse.html#14715" class="Function">t</a> <a id="14717" class="Symbol">:</a> <a id="14719" class="Symbol">(</a><a id="14720" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14722" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14724" class="Symbol">(</a><a id="14725" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14727" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14729" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14730" class="Symbol">))</a> <a id="14733" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="14735" class="Symbol">((</a><a id="14737" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14739" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14741" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a><a id="14742" class="Symbol">)</a> <a id="14744" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14746" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14747" class="Symbol">)</a>
    <a id="14753" href="UF.Powerset-MultiUniverse.html#14715" class="Function">t</a> <a id="14755" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a> <a id="14757" class="Symbol">=</a> <a id="14759" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="14766" href="UF.Powerset-MultiUniverse.html#14788" class="Function">i</a> <a id="14768" href="UF.Powerset-MultiUniverse.html#14862" class="Function">t₁</a>
     <a id="14776" class="Keyword">where</a>
      <a id="14788" href="UF.Powerset-MultiUniverse.html#14788" class="Function">i</a> <a id="14790" class="Symbol">:</a> <a id="14792" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="14800" class="Symbol">(</a><a id="14801" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a> <a id="14803" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="14805" class="Symbol">((</a><a id="14807" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14809" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14811" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a><a id="14812" class="Symbol">)</a> <a id="14814" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14816" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14817" class="Symbol">))</a>
      <a id="14826" href="UF.Powerset-MultiUniverse.html#14788" class="Function">i</a> <a id="14828" class="Symbol">=</a> <a id="14830" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="14840" class="Symbol">((</a><a id="14842" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14844" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14846" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a><a id="14847" class="Symbol">)</a> <a id="14849" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14851" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14852" class="Symbol">)</a> <a id="14854" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a>
      <a id="14862" href="UF.Powerset-MultiUniverse.html#14862" class="Function">t₁</a> <a id="14865" class="Symbol">:</a> <a id="14867" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a> <a id="14869" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="14871" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14873" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="14875" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a> <a id="14877" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="14879" class="Symbol">(</a><a id="14880" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14882" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14884" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14885" class="Symbol">)</a>
         <a id="14896" class="Symbol">→</a> <a id="14898" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a> <a id="14900" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="14902" class="Symbol">((</a><a id="14904" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14906" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14908" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a><a id="14909" class="Symbol">)</a> <a id="14911" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14913" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="14914" class="Symbol">)</a>
      <a id="14922" href="UF.Powerset-MultiUniverse.html#14862" class="Function">t₁</a> <a id="14925" class="Symbol">(</a><a id="14926" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="14930" href="UF.Powerset-MultiUniverse.html#14930" class="Bound">a</a><a id="14931" class="Symbol">)</a> <a id="14933" class="Symbol">=</a> <a id="14935" href="UF.Powerset-MultiUniverse.html#12250" class="Function">∪-is-upperbound₁</a> <a id="14952" class="Symbol">(</a><a id="14953" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14955" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="14957" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a><a id="14958" class="Symbol">)</a> <a id="14960" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a> <a id="14962" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a> <a id="14964" class="Symbol">(</a><a id="14965" href="UF.Powerset-MultiUniverse.html#12250" class="Function">∪-is-upperbound₁</a> <a id="14982" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="14984" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="14986" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a> <a id="14988" href="UF.Powerset-MultiUniverse.html#14930" class="Bound">a</a><a id="14989" class="Symbol">)</a>
      <a id="14997" href="UF.Powerset-MultiUniverse.html#14862" class="Function">t₁</a> <a id="15000" class="Symbol">(</a><a id="15001" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15005" href="UF.Powerset-MultiUniverse.html#15005" class="Bound">u</a><a id="15006" class="Symbol">)</a> <a id="15008" class="Symbol">=</a> <a id="15010" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="15017" href="UF.Powerset-MultiUniverse.html#14788" class="Function">i</a> <a id="15019" href="UF.Powerset-MultiUniverse.html#15045" class="Function">t₂</a> <a id="15022" href="UF.Powerset-MultiUniverse.html#15005" class="Bound">u</a>
       <a id="15031" class="Keyword">where</a>
        <a id="15045" href="UF.Powerset-MultiUniverse.html#15045" class="Function">t₂</a> <a id="15048" class="Symbol">:</a> <a id="15050" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a> <a id="15052" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="15054" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="15056" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="15058" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a> <a id="15060" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="15062" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a>
           <a id="15075" class="Symbol">→</a> <a id="15077" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a> <a id="15079" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="15081" class="Symbol">((</a><a id="15083" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="15085" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="15087" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a><a id="15088" class="Symbol">)</a> <a id="15090" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="15092" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a><a id="15093" class="Symbol">)</a>
        <a id="15103" href="UF.Powerset-MultiUniverse.html#15045" class="Function">t₂</a> <a id="15106" class="Symbol">(</a><a id="15107" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="15111" href="UF.Powerset-MultiUniverse.html#15111" class="Bound">b</a><a id="15112" class="Symbol">)</a> <a id="15114" class="Symbol">=</a> <a id="15116" href="UF.Powerset-MultiUniverse.html#12250" class="Function">∪-is-upperbound₁</a> <a id="15133" class="Symbol">(</a><a id="15134" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="15136" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="15138" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a><a id="15139" class="Symbol">)</a> <a id="15141" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a> <a id="15143" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a> <a id="15145" class="Symbol">(</a><a id="15146" href="UF.Powerset-MultiUniverse.html#12341" class="Function">∪-is-upperbound₂</a> <a id="15163" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="15165" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a> <a id="15167" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a> <a id="15169" href="UF.Powerset-MultiUniverse.html#15111" class="Bound">b</a><a id="15170" class="Symbol">)</a>
        <a id="15180" href="UF.Powerset-MultiUniverse.html#15045" class="Function">t₂</a> <a id="15183" class="Symbol">(</a><a id="15184" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="15188" href="UF.Powerset-MultiUniverse.html#15188" class="Bound">c</a><a id="15189" class="Symbol">)</a> <a id="15191" class="Symbol">=</a> <a id="15193" href="UF.Powerset-MultiUniverse.html#12341" class="Function">∪-is-upperbound₂</a> <a id="15210" class="Symbol">(</a><a id="15211" href="UF.Powerset-MultiUniverse.html#14143" class="Bound">A</a> <a id="15213" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">∪</a> <a id="15215" href="UF.Powerset-MultiUniverse.html#14145" class="Bound">B</a><a id="15216" class="Symbol">)</a> <a id="15218" href="UF.Powerset-MultiUniverse.html#14147" class="Bound">C</a> <a id="15220" href="UF.Powerset-MultiUniverse.html#14755" class="Bound">x</a> <a id="15222" href="UF.Powerset-MultiUniverse.html#15188" class="Bound">c</a>

  <a id="15227" href="UF.Powerset-MultiUniverse.html#15227" class="Function">∪-assoc</a> <a id="15235" class="Symbol">:</a> <a id="15237" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="15245" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a>
          <a id="15257" class="Symbol">→</a> <a id="15259" href="UF.FunExt.html#851" class="Function">funext</a> <a id="15266" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="15268" class="Symbol">(</a><a id="15269" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="15271" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="15272" class="Symbol">)</a>
          <a id="15284" class="Symbol">→</a> <a id="15286" href="Notation.General.html#1977" class="Function">associative</a> <a id="15298" class="Symbol">{</a><a id="15299" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="15301" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="15302" class="Symbol">}</a> <a id="15304" class="Symbol">{</a><a id="15305" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="15307" href="UF.Powerset-MultiUniverse.html#12141" class="Bound">X</a><a id="15308" class="Symbol">}</a> <a id="15310" class="Symbol">(</a><a id="15311" href="UF.Powerset-MultiUniverse.html#12168" class="Function Operator">_∪_</a><a id="15314" class="Symbol">)</a>
  <a id="15318" href="UF.Powerset-MultiUniverse.html#15227" class="Function">∪-assoc</a> <a id="15326" href="UF.Powerset-MultiUniverse.html#15326" class="Bound">pe</a> <a id="15329" href="UF.Powerset-MultiUniverse.html#15329" class="Bound">fe</a> <a id="15332" class="Symbol">=</a> <a id="15334" href="UF.Powerset-MultiUniverse.html#13998" class="Function">∪-assoc&#39;</a> <a id="15343" href="UF.Powerset-MultiUniverse.html#15326" class="Bound">pe</a> <a id="15346" href="UF.Powerset-MultiUniverse.html#15329" class="Bound">fe</a> <a id="15349" class="Symbol">(</a><a id="15350" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="15363" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="15365" class="Symbol">(</a><a id="15366" href="UF.Powerset-MultiUniverse.html#12145" class="Bound">𝓤</a> <a id="15368" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="15369" class="Symbol">)</a> <a id="15371" href="UF.Powerset-MultiUniverse.html#15329" class="Bound">fe</a><a id="15373" class="Symbol">)</a>

<a id="15376" class="Markup">\end{code}</a><a id="15386" class="Background">

Again assuming propositional truncations, we can construct arbitrary suprema in
𝓟 (X : 𝓤) of families indexed by types in 𝓤.

</a><a id="15514" class="Markup">\begin{code}</a>

<a id="15528" class="Keyword">module</a> <a id="unions-of-small-families"></a><a id="15535" href="UF.Powerset-MultiUniverse.html#15535" class="Module">unions-of-small-families</a>
        <a id="15568" class="Symbol">(</a><a id="15569" href="UF.Powerset-MultiUniverse.html#15569" class="Bound">pt</a> <a id="15572" class="Symbol">:</a> <a id="15574" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="15605" class="Symbol">)</a>
        <a id="15615" class="Symbol">(</a><a id="15616" href="UF.Powerset-MultiUniverse.html#15616" class="Bound">𝓥</a> <a id="15618" class="Symbol">:</a> <a id="15620" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="15628" class="Symbol">)</a>
        <a id="15638" class="Symbol">(</a><a id="15639" href="UF.Powerset-MultiUniverse.html#15639" class="Bound">𝓣</a> <a id="15641" class="Symbol">:</a> <a id="15643" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="15651" class="Symbol">)</a>
        <a id="15661" class="Symbol">(</a><a id="15662" href="UF.Powerset-MultiUniverse.html#15662" class="Bound">X</a> <a id="15664" class="Symbol">:</a> <a id="15666" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15668" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15670" class="Symbol">)</a>
        <a id="15680" class="Symbol">{</a><a id="15681" href="UF.Powerset-MultiUniverse.html#15681" class="Bound">I</a> <a id="15683" class="Symbol">:</a> <a id="15685" href="UF.Powerset-MultiUniverse.html#15616" class="Bound">𝓥</a> <a id="15687" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15689" class="Symbol">}</a>
       <a id="15698" class="Keyword">where</a>

 <a id="15706" class="Keyword">open</a> <a id="15711" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="15735" href="UF.Powerset-MultiUniverse.html#15569" class="Bound">pt</a>

 <a id="unions-of-small-families.⋃"></a><a id="15740" href="UF.Powerset-MultiUniverse.html#15740" class="Function">⋃</a>  <a id="15743" class="Symbol">:</a> <a id="15745" class="Symbol">(</a><a id="15746" href="UF.Powerset-MultiUniverse.html#15746" class="Bound">α</a> <a id="15748" class="Symbol">:</a> <a id="15750" href="UF.Powerset-MultiUniverse.html#15681" class="Bound">I</a> <a id="15752" class="Symbol">→</a> <a id="15754" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="15756" class="Symbol">{</a><a id="15757" href="UF.Powerset-MultiUniverse.html#15616" class="Bound">𝓥</a> <a id="15759" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15761" href="UF.Powerset-MultiUniverse.html#15639" class="Bound">𝓣</a><a id="15762" class="Symbol">}</a> <a id="15764" href="UF.Powerset-MultiUniverse.html#15662" class="Bound">X</a><a id="15765" class="Symbol">)</a> <a id="15767" class="Symbol">→</a> <a id="15769" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="15771" class="Symbol">{</a><a id="15772" href="UF.Powerset-MultiUniverse.html#15616" class="Bound">𝓥</a> <a id="15774" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15776" href="UF.Powerset-MultiUniverse.html#15639" class="Bound">𝓣</a><a id="15777" class="Symbol">}</a> <a id="15779" href="UF.Powerset-MultiUniverse.html#15662" class="Bound">X</a>
 <a id="15782" href="UF.Powerset-MultiUniverse.html#15740" class="Function">⋃</a> <a id="15784" href="UF.Powerset-MultiUniverse.html#15784" class="Bound">α</a> <a id="15786" href="UF.Powerset-MultiUniverse.html#15786" class="Bound">x</a> <a id="15788" class="Symbol">=</a> <a id="15790" class="Symbol">(</a><a id="15791" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="15793" href="UF.Powerset-MultiUniverse.html#15793" class="Bound">i</a> <a id="15795" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="15797" href="UF.Powerset-MultiUniverse.html#15681" class="Bound">I</a> <a id="15799" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="15801" href="UF.Powerset-MultiUniverse.html#15786" class="Bound">x</a> <a id="15803" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="15805" href="UF.Powerset-MultiUniverse.html#15784" class="Bound">α</a> <a id="15807" href="UF.Powerset-MultiUniverse.html#15793" class="Bound">i</a><a id="15808" class="Symbol">)</a> <a id="15810" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15812" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a>

 <a id="unions-of-small-families.⋃-is-upperbound"></a><a id="15824" href="UF.Powerset-MultiUniverse.html#15824" class="Function">⋃-is-upperbound</a> <a id="15840" class="Symbol">:</a> <a id="15842" class="Symbol">(</a><a id="15843" href="UF.Powerset-MultiUniverse.html#15843" class="Bound">α</a> <a id="15845" class="Symbol">:</a> <a id="15847" href="UF.Powerset-MultiUniverse.html#15681" class="Bound">I</a> <a id="15849" class="Symbol">→</a> <a id="15851" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="15853" class="Symbol">{</a><a id="15854" href="UF.Powerset-MultiUniverse.html#15616" class="Bound">𝓥</a> <a id="15856" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15858" href="UF.Powerset-MultiUniverse.html#15639" class="Bound">𝓣</a><a id="15859" class="Symbol">}</a> <a id="15861" href="UF.Powerset-MultiUniverse.html#15662" class="Bound">X</a><a id="15862" class="Symbol">)</a> <a id="15864" class="Symbol">(</a><a id="15865" href="UF.Powerset-MultiUniverse.html#15865" class="Bound">i</a> <a id="15867" class="Symbol">:</a> <a id="15869" href="UF.Powerset-MultiUniverse.html#15681" class="Bound">I</a><a id="15870" class="Symbol">)</a>
                 <a id="15889" class="Symbol">→</a> <a id="15891" href="UF.Powerset-MultiUniverse.html#15843" class="Bound">α</a> <a id="15893" href="UF.Powerset-MultiUniverse.html#15865" class="Bound">i</a> <a id="15895" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="15897" href="UF.Powerset-MultiUniverse.html#15740" class="Function">⋃</a> <a id="15899" href="UF.Powerset-MultiUniverse.html#15843" class="Bound">α</a>
 <a id="15902" href="UF.Powerset-MultiUniverse.html#15824" class="Function">⋃-is-upperbound</a> <a id="15918" href="UF.Powerset-MultiUniverse.html#15918" class="Bound">α</a> <a id="15920" href="UF.Powerset-MultiUniverse.html#15920" class="Bound">i</a> <a id="15922" href="UF.Powerset-MultiUniverse.html#15922" class="Bound">x</a> <a id="15924" href="UF.Powerset-MultiUniverse.html#15924" class="Bound">a</a> <a id="15926" class="Symbol">=</a> <a id="15928" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="15930" href="UF.Powerset-MultiUniverse.html#15920" class="Bound">i</a> <a id="15932" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15934" href="UF.Powerset-MultiUniverse.html#15924" class="Bound">a</a> <a id="15936" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>

 <a id="unions-of-small-families.⋃-is-lowerbound-of-upperbounds"></a><a id="15940" href="UF.Powerset-MultiUniverse.html#15940" class="Function">⋃-is-lowerbound-of-upperbounds</a> <a id="15971" class="Symbol">:</a> <a id="15973" class="Symbol">(</a><a id="15974" href="UF.Powerset-MultiUniverse.html#15974" class="Bound">α</a> <a id="15976" class="Symbol">:</a> <a id="15978" href="UF.Powerset-MultiUniverse.html#15681" class="Bound">I</a> <a id="15980" class="Symbol">→</a> <a id="15982" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="15984" class="Symbol">{</a><a id="15985" href="UF.Powerset-MultiUniverse.html#15616" class="Bound">𝓥</a> <a id="15987" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15989" href="UF.Powerset-MultiUniverse.html#15639" class="Bound">𝓣</a><a id="15990" class="Symbol">}</a> <a id="15992" href="UF.Powerset-MultiUniverse.html#15662" class="Bound">X</a><a id="15993" class="Symbol">)</a> <a id="15995" class="Symbol">(</a><a id="15996" href="UF.Powerset-MultiUniverse.html#15996" class="Bound">A</a> <a id="15998" class="Symbol">:</a> <a id="16000" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="16002" class="Symbol">{</a><a id="16003" href="UF.Powerset-MultiUniverse.html#15616" class="Bound">𝓥</a> <a id="16005" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="16007" href="UF.Powerset-MultiUniverse.html#15639" class="Bound">𝓣</a><a id="16008" class="Symbol">}</a> <a id="16010" href="UF.Powerset-MultiUniverse.html#15662" class="Bound">X</a><a id="16011" class="Symbol">)</a>
                                <a id="16045" class="Symbol">→</a> <a id="16047" class="Symbol">((</a><a id="16049" href="UF.Powerset-MultiUniverse.html#16049" class="Bound">i</a> <a id="16051" class="Symbol">:</a> <a id="16053" href="UF.Powerset-MultiUniverse.html#15681" class="Bound">I</a><a id="16054" class="Symbol">)</a> <a id="16056" class="Symbol">→</a> <a id="16058" href="UF.Powerset-MultiUniverse.html#15974" class="Bound">α</a> <a id="16060" href="UF.Powerset-MultiUniverse.html#16049" class="Bound">i</a> <a id="16062" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="16064" href="UF.Powerset-MultiUniverse.html#15996" class="Bound">A</a><a id="16065" class="Symbol">)</a>
                                <a id="16099" class="Symbol">→</a> <a id="16101" href="UF.Powerset-MultiUniverse.html#15740" class="Function">⋃</a> <a id="16103" href="UF.Powerset-MultiUniverse.html#15974" class="Bound">α</a> <a id="16105" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="16107" href="UF.Powerset-MultiUniverse.html#15996" class="Bound">A</a>
 <a id="16110" href="UF.Powerset-MultiUniverse.html#15940" class="Function">⋃-is-lowerbound-of-upperbounds</a> <a id="16141" href="UF.Powerset-MultiUniverse.html#16141" class="Bound">α</a> <a id="16143" href="UF.Powerset-MultiUniverse.html#16143" class="Bound">A</a> <a id="16145" href="UF.Powerset-MultiUniverse.html#16145" class="Bound">ub</a> <a id="16148" href="UF.Powerset-MultiUniverse.html#16148" class="Bound">x</a> <a id="16150" href="UF.Powerset-MultiUniverse.html#16150" class="Bound">u</a> <a id="16152" class="Symbol">=</a>
  <a id="16156" href="UF.PropTrunc.html#676" class="Function">∥∥-rec</a> <a id="16163" class="Symbol">(</a><a id="16164" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="16174" href="UF.Powerset-MultiUniverse.html#16143" class="Bound">A</a> <a id="16176" href="UF.Powerset-MultiUniverse.html#16148" class="Bound">x</a><a id="16177" class="Symbol">)</a> <a id="16179" href="UF.Powerset-MultiUniverse.html#16196" class="Function">γ</a> <a id="16181" href="UF.Powerset-MultiUniverse.html#16150" class="Bound">u</a>
   <a id="16186" class="Keyword">where</a>
    <a id="16196" href="UF.Powerset-MultiUniverse.html#16196" class="Function">γ</a> <a id="16198" class="Symbol">:</a> <a id="16200" class="Symbol">(</a><a id="16201" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16203" href="UF.Powerset-MultiUniverse.html#16203" class="Bound">i</a> <a id="16205" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16207" href="UF.Powerset-MultiUniverse.html#15681" class="Bound">I</a> <a id="16209" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16211" href="UF.Powerset-MultiUniverse.html#16148" class="Bound">x</a> <a id="16213" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="16215" href="UF.Powerset-MultiUniverse.html#16141" class="Bound">α</a> <a id="16217" href="UF.Powerset-MultiUniverse.html#16203" class="Bound">i</a><a id="16218" class="Symbol">)</a> <a id="16220" class="Symbol">→</a> <a id="16222" href="UF.Powerset-MultiUniverse.html#16148" class="Bound">x</a> <a id="16224" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="16226" href="UF.Powerset-MultiUniverse.html#16143" class="Bound">A</a>
    <a id="16232" href="UF.Powerset-MultiUniverse.html#16196" class="Function">γ</a> <a id="16234" class="Symbol">(</a><a id="16235" href="UF.Powerset-MultiUniverse.html#16235" class="Bound">i</a> <a id="16237" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16239" href="UF.Powerset-MultiUniverse.html#16239" class="Bound">a</a><a id="16240" class="Symbol">)</a> <a id="16242" class="Symbol">=</a> <a id="16244" href="UF.Powerset-MultiUniverse.html#16145" class="Bound">ub</a> <a id="16247" href="UF.Powerset-MultiUniverse.html#16235" class="Bound">i</a> <a id="16249" href="UF.Powerset-MultiUniverse.html#16148" class="Bound">x</a> <a id="16251" href="UF.Powerset-MultiUniverse.html#16239" class="Bound">a</a>

<a id="16254" class="Markup">\end{code}</a><a id="16264" class="Background">

Fixities.

</a><a id="16277" class="Markup">\begin{code}</a>

<a id="16291" class="Keyword">infix</a>  <a id="16298" class="Number">40</a> <a id="16301" href="UF.Powerset-MultiUniverse.html#2290" class="Function Operator">_∈ₚ_</a>
<a id="16306" class="Keyword">infix</a>  <a id="16313" class="Number">40</a> <a id="16316" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">_∈_</a>
<a id="16320" class="Keyword">infix</a>  <a id="16327" class="Number">40</a> <a id="16330" href="UF.Powerset-MultiUniverse.html#2404" class="Function Operator">_∉_</a>

<a id="16335" class="Markup">\end{code}</a><a id="16345" class="Background">
</a></pre></body></html>

==> anc/html/UF.Powerset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Powerset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 5th September 2018, 27th September 2023.

The contents of this file has been generalized in terms of universe levels
and has been moved to UF.Powerset-MultiUniverse.

</a><a id="184" class="Markup">\begin{code}</a>

<a id="198" class="Symbol">{-#</a> <a id="202" class="Keyword">OPTIONS</a> <a id="210" class="Pragma">--safe</a> <a id="217" class="Pragma">--without-K</a> <a id="229" class="Symbol">#-}</a>

<a id="234" class="Keyword">module</a> <a id="241" href="UF.Powerset.html" class="Module">UF.Powerset</a> <a id="253" class="Keyword">where</a>

<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="UF.Powerset-MultiUniverse.html" class="Module">UF.Powerset-MultiUniverse</a> <a id="323" class="Keyword">renaming</a> <a id="332" class="Symbol">(</a><a id="333" href="UF.Powerset-MultiUniverse.html#1224" class="Function">𝓟</a> <a id="335" class="Symbol">to</a> <a id="338" class="Function">𝓟&#39;</a><a id="340" class="Symbol">)</a> <a id="342" class="Keyword">public</a>

<a id="𝓟"></a><a id="350" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="352" class="Symbol">:</a> <a id="354" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="356" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="358" class="Symbol">→</a> <a id="360" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="362" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="364" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="366" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="368" class="Symbol">{</a><a id="369" href="UF.Powerset.html#369" class="Bound">𝓤</a><a id="370" class="Symbol">}</a> <a id="372" href="UF.Powerset.html#372" class="Bound">X</a> <a id="374" class="Symbol">=</a> <a id="376" href="UF.Powerset.html#338" class="Function">𝓟&#39;</a> <a id="379" class="Symbol">{</a><a id="380" href="UF.Powerset.html#369" class="Bound">𝓤</a><a id="381" class="Symbol">}</a> <a id="383" href="UF.Powerset.html#372" class="Bound">X</a>

<a id="386" class="Markup">\end{code}</a><a id="396" class="Background">
</a></pre></body></html>

==> anc/html/UF.PreSIP-Examples.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.PreSIP-Examples</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 24 Feb 2023

Modified from SIP-Examples. Only the examples we need are included for the moment.

</a><a id="114" class="Markup">\begin{code}</a>

<a id="128" class="Symbol">{-#</a> <a id="132" class="Keyword">OPTIONS</a> <a id="140" class="Pragma">--safe</a> <a id="147" class="Pragma">--without-K</a> <a id="159" class="Symbol">#-}</a>

<a id="164" class="Keyword">module</a> <a id="171" href="UF.PreSIP-Examples.html" class="Module">UF.PreSIP-Examples</a> <a id="190" class="Keyword">where</a>

<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="223" class="Keyword">open</a> <a id="228" class="Keyword">import</a> <a id="235" href="UF.Base.html" class="Module">UF.Base</a>
<a id="243" class="Keyword">open</a> <a id="248" class="Keyword">import</a> <a id="255" href="UF.PreSIP.html" class="Module">UF.PreSIP</a>
<a id="265" class="Keyword">open</a> <a id="270" class="Keyword">import</a> <a id="277" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="286" class="Keyword">open</a> <a id="291" class="Keyword">import</a> <a id="298" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="UF.PreUnivalence.html" class="Module">UF.PreUnivalence</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="469" class="Keyword">open</a> <a id="474" class="Keyword">import</a> <a id="481" href="UF.FunExt.html" class="Module">UF.FunExt</a>

<a id="492" class="Keyword">module</a> <a id="generalized-metric-space"></a><a id="499" href="UF.PreSIP-Examples.html#499" class="Module">generalized-metric-space</a>
        <a id="532" class="Symbol">{</a><a id="533" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="535" href="UF.PreSIP-Examples.html#535" class="Bound">𝓥</a> <a id="537" href="UF.PreSIP-Examples.html#537" class="Bound">𝓦</a>  <a id="540" class="Symbol">:</a> <a id="542" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="550" class="Symbol">}</a>
        <a id="560" class="Symbol">(</a><a id="561" href="UF.PreSIP-Examples.html#561" class="Bound">R</a> <a id="563" class="Symbol">:</a> <a id="565" href="UF.PreSIP-Examples.html#535" class="Bound">𝓥</a> <a id="567" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="569" class="Symbol">)</a>
        <a id="579" class="Symbol">(</a><a id="580" href="UF.PreSIP-Examples.html#580" class="Bound">axioms</a>  <a id="588" class="Symbol">:</a> <a id="590" class="Symbol">(</a><a id="591" href="UF.PreSIP-Examples.html#591" class="Bound">X</a> <a id="593" class="Symbol">:</a> <a id="595" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="597" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="599" class="Symbol">)</a> <a id="601" class="Symbol">→</a> <a id="603" class="Symbol">(</a><a id="604" href="UF.PreSIP-Examples.html#591" class="Bound">X</a> <a id="606" class="Symbol">→</a> <a id="608" href="UF.PreSIP-Examples.html#591" class="Bound">X</a> <a id="610" class="Symbol">→</a> <a id="612" href="UF.PreSIP-Examples.html#561" class="Bound">R</a><a id="613" class="Symbol">)</a> <a id="615" class="Symbol">→</a> <a id="617" href="UF.PreSIP-Examples.html#537" class="Bound">𝓦</a> <a id="619" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="621" class="Symbol">)</a>
        <a id="631" class="Symbol">(</a><a id="632" href="UF.PreSIP-Examples.html#632" class="Bound">axiomss</a> <a id="640" class="Symbol">:</a> <a id="642" class="Symbol">(</a><a id="643" href="UF.PreSIP-Examples.html#643" class="Bound">X</a> <a id="645" class="Symbol">:</a> <a id="647" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="649" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="651" class="Symbol">)</a> <a id="653" class="Symbol">(</a><a id="654" href="UF.PreSIP-Examples.html#654" class="Bound">d</a> <a id="656" class="Symbol">:</a> <a id="658" href="UF.PreSIP-Examples.html#643" class="Bound">X</a> <a id="660" class="Symbol">→</a> <a id="662" href="UF.PreSIP-Examples.html#643" class="Bound">X</a> <a id="664" class="Symbol">→</a> <a id="666" href="UF.PreSIP-Examples.html#561" class="Bound">R</a><a id="667" class="Symbol">)</a> <a id="669" class="Symbol">→</a> <a id="671" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="679" class="Symbol">(</a><a id="680" href="UF.PreSIP-Examples.html#580" class="Bound">axioms</a> <a id="687" href="UF.PreSIP-Examples.html#643" class="Bound">X</a> <a id="689" href="UF.PreSIP-Examples.html#654" class="Bound">d</a><a id="690" class="Symbol">))</a>
       <a id="700" class="Keyword">where</a>

 <a id="708" class="Keyword">open</a> <a id="713" href="UF.PreSIP.html#514" class="Module">presip</a>
 <a id="721" class="Keyword">open</a> <a id="726" href="UF.PreSIP.html#2933" class="Module">presip-with-axioms</a>

 <a id="generalized-metric-space.S"></a><a id="747" href="UF.PreSIP-Examples.html#747" class="Function">S</a> <a id="749" class="Symbol">:</a> <a id="751" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="753" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="755" class="Symbol">→</a> <a id="757" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="759" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="761" href="UF.PreSIP-Examples.html#535" class="Bound">𝓥</a> <a id="763" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="766" href="UF.PreSIP-Examples.html#747" class="Function">S</a> <a id="768" href="UF.PreSIP-Examples.html#768" class="Bound">X</a> <a id="770" class="Symbol">=</a> <a id="772" href="UF.PreSIP-Examples.html#768" class="Bound">X</a> <a id="774" class="Symbol">→</a> <a id="776" href="UF.PreSIP-Examples.html#768" class="Bound">X</a> <a id="778" class="Symbol">→</a> <a id="780" href="UF.PreSIP-Examples.html#561" class="Bound">R</a>

 <a id="generalized-metric-space.sns-data"></a><a id="784" href="UF.PreSIP-Examples.html#784" class="Function">sns-data</a> <a id="793" class="Symbol">:</a> <a id="795" href="UF.PreSIP.html#965" class="Function">SNS</a> <a id="799" href="UF.PreSIP-Examples.html#747" class="Function">S</a> <a id="801" class="Symbol">(</a><a id="802" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="804" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="806" href="UF.PreSIP-Examples.html#535" class="Bound">𝓥</a><a id="807" class="Symbol">)</a>
 <a id="810" href="UF.PreSIP-Examples.html#784" class="Function">sns-data</a> <a id="819" class="Symbol">=</a> <a id="821" class="Symbol">(</a><a id="822" href="UF.PreSIP-Examples.html#844" class="Function">ι</a> <a id="824" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="826" href="UF.PreSIP-Examples.html#951" class="Function">ρ</a> <a id="828" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="830" href="UF.PreSIP-Examples.html#1115" class="Function">θ</a><a id="831" class="Symbol">)</a>
  <a id="835" class="Keyword">where</a>
   <a id="844" href="UF.PreSIP-Examples.html#844" class="Function">ι</a> <a id="846" class="Symbol">:</a> <a id="848" class="Symbol">(</a><a id="849" href="UF.PreSIP-Examples.html#849" class="Bound">A</a> <a id="851" href="UF.PreSIP-Examples.html#851" class="Bound">B</a> <a id="853" class="Symbol">:</a> <a id="855" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="857" href="UF.PreSIP-Examples.html#747" class="Function">S</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">→</a> <a id="862" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="864" href="UF.PreSIP-Examples.html#849" class="Bound">A</a> <a id="866" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="868" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="870" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="872" href="UF.PreSIP-Examples.html#851" class="Bound">B</a> <a id="874" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="876" class="Symbol">→</a> <a id="878" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="880" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="882" href="UF.PreSIP-Examples.html#535" class="Bound">𝓥</a> <a id="884" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="889" href="UF.PreSIP-Examples.html#844" class="Function">ι</a> <a id="891" class="Symbol">(</a><a id="892" href="UF.PreSIP-Examples.html#892" class="Bound">X</a> <a id="894" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="896" href="UF.PreSIP-Examples.html#896" class="Bound">d</a><a id="897" class="Symbol">)</a> <a id="899" class="Symbol">(</a><a id="900" href="UF.PreSIP-Examples.html#900" class="Bound">Y</a> <a id="902" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="904" href="UF.PreSIP-Examples.html#904" class="Bound">e</a><a id="905" class="Symbol">)</a> <a id="907" class="Symbol">(</a><a id="908" href="UF.PreSIP-Examples.html#908" class="Bound">f</a> <a id="910" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="912" class="Symbol">_)</a> <a id="915" class="Symbol">=</a> <a id="917" class="Symbol">(</a><a id="918" href="UF.PreSIP-Examples.html#896" class="Bound">d</a> <a id="920" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="922" class="Symbol">λ</a> <a id="924" href="UF.PreSIP-Examples.html#924" class="Bound">x</a> <a id="926" href="UF.PreSIP-Examples.html#926" class="Bound">x&#39;</a> <a id="929" class="Symbol">→</a> <a id="931" href="UF.PreSIP-Examples.html#904" class="Bound">e</a> <a id="933" class="Symbol">(</a><a id="934" href="UF.PreSIP-Examples.html#908" class="Bound">f</a> <a id="936" href="UF.PreSIP-Examples.html#924" class="Bound">x</a><a id="937" class="Symbol">)</a> <a id="939" class="Symbol">(</a><a id="940" href="UF.PreSIP-Examples.html#908" class="Bound">f</a> <a id="942" href="UF.PreSIP-Examples.html#926" class="Bound">x&#39;</a><a id="944" class="Symbol">))</a>

   <a id="951" href="UF.PreSIP-Examples.html#951" class="Function">ρ</a> <a id="953" class="Symbol">:</a> <a id="955" class="Symbol">(</a><a id="956" href="UF.PreSIP-Examples.html#956" class="Bound">A</a> <a id="958" class="Symbol">:</a> <a id="960" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="962" href="UF.PreSIP-Examples.html#747" class="Function">S</a><a id="963" class="Symbol">)</a> <a id="965" class="Symbol">→</a> <a id="967" href="UF.PreSIP-Examples.html#844" class="Function">ι</a> <a id="969" href="UF.PreSIP-Examples.html#956" class="Bound">A</a> <a id="971" href="UF.PreSIP-Examples.html#956" class="Bound">A</a> <a id="973" class="Symbol">(</a><a id="974" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="981" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="983" href="UF.PreSIP-Examples.html#956" class="Bound">A</a> <a id="985" href="UF.PreSIP.html#529" class="Function Operator">⟩</a><a id="986" class="Symbol">)</a>
   <a id="991" href="UF.PreSIP-Examples.html#951" class="Function">ρ</a> <a id="993" class="Symbol">(</a><a id="994" href="UF.PreSIP-Examples.html#994" class="Bound">X</a> <a id="996" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="998" href="UF.PreSIP-Examples.html#998" class="Bound">d</a><a id="999" class="Symbol">)</a> <a id="1001" class="Symbol">=</a> <a id="1003" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="1008" href="UF.PreSIP-Examples.html#998" class="Bound">d</a>

   <a id="1014" href="UF.PreSIP-Examples.html#1014" class="Function">h</a> <a id="1016" class="Symbol">:</a> <a id="1018" class="Symbol">{</a><a id="1019" href="UF.PreSIP-Examples.html#1019" class="Bound">X</a> <a id="1021" class="Symbol">:</a> <a id="1023" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="1025" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1027" class="Symbol">}</a> <a id="1029" class="Symbol">{</a><a id="1030" href="UF.PreSIP-Examples.html#1030" class="Bound">d</a> <a id="1032" href="UF.PreSIP-Examples.html#1032" class="Bound">e</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="UF.PreSIP-Examples.html#747" class="Function">S</a> <a id="1038" href="UF.PreSIP-Examples.html#1019" class="Bound">X</a><a id="1039" class="Symbol">}</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="UF.PreSIP.html#655" class="Function">canonical-map</a> <a id="1057" href="UF.PreSIP-Examples.html#844" class="Function">ι</a> <a id="1059" href="UF.PreSIP-Examples.html#951" class="Function">ρ</a> <a id="1061" href="UF.PreSIP-Examples.html#1030" class="Bound">d</a> <a id="1063" href="UF.PreSIP-Examples.html#1032" class="Bound">e</a> <a id="1065" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1067" href="Notation.General.html#3413" class="Function">-id</a> <a id="1071" class="Symbol">(</a><a id="1072" href="UF.PreSIP-Examples.html#1030" class="Bound">d</a> <a id="1074" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1076" href="UF.PreSIP-Examples.html#1032" class="Bound">e</a><a id="1077" class="Symbol">)</a>
   <a id="1082" href="UF.PreSIP-Examples.html#1014" class="Function">h</a> <a id="1084" class="Symbol">(</a><a id="1085" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1090" class="Symbol">{</a><a id="1091" href="UF.PreSIP-Examples.html#1091" class="Bound">d</a><a id="1092" class="Symbol">})</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="1102" class="Symbol">(</a><a id="1103" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="1108" href="UF.PreSIP-Examples.html#1091" class="Bound">d</a><a id="1109" class="Symbol">)</a>

   <a id="1115" href="UF.PreSIP-Examples.html#1115" class="Function">θ</a> <a id="1117" class="Symbol">:</a> <a id="1119" class="Symbol">{</a><a id="1120" href="UF.PreSIP-Examples.html#1120" class="Bound">X</a> <a id="1122" class="Symbol">:</a> <a id="1124" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="1126" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1128" class="Symbol">}</a> <a id="1130" class="Symbol">(</a><a id="1131" href="UF.PreSIP-Examples.html#1131" class="Bound">d</a> <a id="1133" href="UF.PreSIP-Examples.html#1133" class="Bound">e</a> <a id="1135" class="Symbol">:</a> <a id="1137" href="UF.PreSIP-Examples.html#747" class="Function">S</a> <a id="1139" href="UF.PreSIP-Examples.html#1120" class="Bound">X</a><a id="1140" class="Symbol">)</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="1157" class="Symbol">(</a><a id="1158" href="UF.PreSIP.html#655" class="Function">canonical-map</a> <a id="1172" href="UF.PreSIP-Examples.html#844" class="Function">ι</a> <a id="1174" href="UF.PreSIP-Examples.html#951" class="Function">ρ</a> <a id="1176" href="UF.PreSIP-Examples.html#1131" class="Bound">d</a> <a id="1178" href="UF.PreSIP-Examples.html#1133" class="Bound">e</a><a id="1179" class="Symbol">)</a>
   <a id="1184" href="UF.PreSIP-Examples.html#1115" class="Function">θ</a> <a id="1186" href="UF.PreSIP-Examples.html#1186" class="Bound">d</a> <a id="1188" href="UF.PreSIP-Examples.html#1188" class="Bound">e</a> <a id="1190" class="Symbol">=</a> <a id="1192" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a>
            <a id="1226" class="Symbol">(</a><a id="1227" href="UF.PreSIP.html#655" class="Function">canonical-map</a> <a id="1241" href="UF.PreSIP-Examples.html#844" class="Function">ι</a> <a id="1243" href="UF.PreSIP-Examples.html#951" class="Function">ρ</a> <a id="1245" href="UF.PreSIP-Examples.html#1186" class="Bound">d</a> <a id="1247" href="UF.PreSIP-Examples.html#1188" class="Bound">e</a><a id="1248" class="Symbol">)</a>
            <a id="1262" class="Symbol">(</a><a id="1263" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="1284" href="MLTT.Pi.html#444" class="Function">id</a>
              <a id="1301" class="Symbol">(</a><a id="1302" href="UF.PreSIP.html#655" class="Function">canonical-map</a> <a id="1316" href="UF.PreSIP-Examples.html#844" class="Function">ι</a> <a id="1318" href="UF.PreSIP-Examples.html#951" class="Function">ρ</a> <a id="1320" href="UF.PreSIP-Examples.html#1186" class="Bound">d</a> <a id="1322" href="UF.PreSIP-Examples.html#1188" class="Bound">e</a><a id="1323" class="Symbol">)</a>
              <a id="1339" class="Symbol">(</a><a id="1340" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="1352" class="Symbol">(</a><a id="1353" href="UF.PreSIP-Examples.html#1186" class="Bound">d</a> <a id="1355" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1357" href="UF.PreSIP-Examples.html#1188" class="Bound">e</a><a id="1358" class="Symbol">))</a>
              <a id="1375" href="UF.PreSIP-Examples.html#1014" class="Function">h</a><a id="1376" class="Symbol">)</a>

 <a id="generalized-metric-space.M"></a><a id="1380" href="UF.PreSIP-Examples.html#1380" class="Function">M</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="1386" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1388" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1390" href="UF.PreSIP-Examples.html#535" class="Bound">𝓥</a> <a id="1392" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1394" href="UF.PreSIP-Examples.html#537" class="Bound">𝓦</a> <a id="1396" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1399" href="UF.PreSIP-Examples.html#1380" class="Function">M</a> <a id="1401" class="Symbol">=</a> <a id="1403" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1405" href="UF.PreSIP-Examples.html#1405" class="Bound">X</a> <a id="1407" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1409" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="1411" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1413" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1415" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1417" href="UF.PreSIP-Examples.html#1417" class="Bound">d</a> <a id="1419" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1421" class="Symbol">(</a><a id="1422" href="UF.PreSIP-Examples.html#1405" class="Bound">X</a> <a id="1424" class="Symbol">→</a> <a id="1426" href="UF.PreSIP-Examples.html#1405" class="Bound">X</a> <a id="1428" class="Symbol">→</a> <a id="1430" href="UF.PreSIP-Examples.html#561" class="Bound">R</a><a id="1431" class="Symbol">)</a> <a id="1433" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1435" href="UF.PreSIP-Examples.html#580" class="Bound">axioms</a> <a id="1442" href="UF.PreSIP-Examples.html#1405" class="Bound">X</a> <a id="1444" href="UF.PreSIP-Examples.html#1417" class="Bound">d</a>

 <a id="generalized-metric-space._≅₀_"></a><a id="1448" href="UF.PreSIP-Examples.html#1448" class="Function Operator">_≅₀_</a>  <a id="1454" class="Symbol">:</a> <a id="1456" href="UF.PreSIP-Examples.html#1380" class="Function">M</a> <a id="1458" class="Symbol">→</a> <a id="1460" href="UF.PreSIP-Examples.html#1380" class="Function">M</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="1466" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1468" href="UF.PreSIP-Examples.html#535" class="Bound">𝓥</a> <a id="1470" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1473" class="Symbol">(</a><a id="1474" href="UF.PreSIP-Examples.html#1474" class="Bound">X</a> <a id="1476" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1478" href="UF.PreSIP-Examples.html#1478" class="Bound">d</a> <a id="1480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1482" class="Symbol">_)</a> <a id="1485" href="UF.PreSIP-Examples.html#1448" class="Function Operator">≅₀</a> <a id="1488" class="Symbol">(</a><a id="1489" href="UF.PreSIP-Examples.html#1489" class="Bound">Y</a> <a id="1491" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1493" href="UF.PreSIP-Examples.html#1493" class="Bound">e</a> <a id="1495" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1497" class="Symbol">_)</a> <a id="1500" class="Symbol">=</a> <a id="1502" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1504" href="UF.PreSIP-Examples.html#1504" class="Bound">f</a> <a id="1506" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1508" class="Symbol">(</a><a id="1509" href="UF.PreSIP-Examples.html#1474" class="Bound">X</a> <a id="1511" class="Symbol">→</a> <a id="1513" href="UF.PreSIP-Examples.html#1489" class="Bound">Y</a><a id="1514" class="Symbol">)</a>
                                  <a id="1550" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1552" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1561" href="UF.PreSIP-Examples.html#1504" class="Bound">f</a>
                                  <a id="1597" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1599" class="Symbol">(</a><a id="1600" href="UF.PreSIP-Examples.html#1478" class="Bound">d</a> <a id="1602" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1604" class="Symbol">λ</a> <a id="1606" href="UF.PreSIP-Examples.html#1606" class="Bound">x</a> <a id="1608" href="UF.PreSIP-Examples.html#1608" class="Bound">x&#39;</a> <a id="1611" class="Symbol">→</a> <a id="1613" href="UF.PreSIP-Examples.html#1493" class="Bound">e</a> <a id="1615" class="Symbol">(</a><a id="1616" href="UF.PreSIP-Examples.html#1504" class="Bound">f</a> <a id="1618" href="UF.PreSIP-Examples.html#1606" class="Bound">x</a><a id="1619" class="Symbol">)</a> <a id="1621" class="Symbol">(</a><a id="1622" href="UF.PreSIP-Examples.html#1504" class="Bound">f</a> <a id="1624" href="UF.PreSIP-Examples.html#1608" class="Bound">x&#39;</a><a id="1626" class="Symbol">))</a>

 <a id="generalized-metric-space.M-embedding₀"></a><a id="1631" href="UF.PreSIP-Examples.html#1631" class="Function">M-embedding₀</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="1662" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="1664" class="Symbol">→</a> <a id="1666" class="Symbol">(</a><a id="1667" href="UF.PreSIP-Examples.html#1667" class="Bound">A</a> <a id="1669" href="UF.PreSIP-Examples.html#1669" class="Bound">B</a> <a id="1671" class="Symbol">:</a> <a id="1673" href="UF.PreSIP-Examples.html#1380" class="Function">M</a><a id="1674" class="Symbol">)</a> <a id="1676" class="Symbol">→</a> <a id="1678" class="Symbol">(</a><a id="1679" href="UF.PreSIP-Examples.html#1667" class="Bound">A</a> <a id="1681" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1683" href="UF.PreSIP-Examples.html#1669" class="Bound">B</a><a id="1684" class="Symbol">)</a> <a id="1686" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="1688" class="Symbol">(</a><a id="1689" href="UF.PreSIP-Examples.html#1667" class="Bound">A</a> <a id="1691" href="UF.PreSIP-Examples.html#1448" class="Function Operator">≅₀</a> <a id="1694" href="UF.PreSIP-Examples.html#1669" class="Bound">B</a><a id="1695" class="Symbol">)</a>
 <a id="1698" href="UF.PreSIP-Examples.html#1631" class="Function">M-embedding₀</a> <a id="1711" href="UF.PreSIP-Examples.html#1711" class="Bound">pua</a> <a id="1715" class="Symbol">=</a> <a id="1717" href="UF.PreSIP.html#4442" class="Function">＝-embedding-with-axioms</a> <a id="1741" href="UF.PreSIP-Examples.html#1711" class="Bound">pua</a> <a id="1745" href="UF.PreSIP-Examples.html#784" class="Function">sns-data</a> <a id="1754" href="UF.PreSIP-Examples.html#580" class="Bound">axioms</a> <a id="1761" href="UF.PreSIP-Examples.html#632" class="Bound">axiomss</a>

 <a id="generalized-metric-space._≅₁_"></a><a id="1771" href="UF.PreSIP-Examples.html#1771" class="Function Operator">_≅₁_</a>  <a id="1777" class="Symbol">:</a> <a id="1779" href="UF.PreSIP-Examples.html#1380" class="Function">M</a> <a id="1781" class="Symbol">→</a> <a id="1783" href="UF.PreSIP-Examples.html#1380" class="Function">M</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a> <a id="1789" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1791" href="UF.PreSIP-Examples.html#535" class="Bound">𝓥</a> <a id="1793" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1796" class="Symbol">(</a><a id="1797" href="UF.PreSIP-Examples.html#1797" class="Bound">X</a> <a id="1799" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1801" href="UF.PreSIP-Examples.html#1801" class="Bound">d</a> <a id="1803" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1805" class="Symbol">_)</a> <a id="1808" href="UF.PreSIP-Examples.html#1771" class="Function Operator">≅₁</a> <a id="1811" class="Symbol">(</a><a id="1812" href="UF.PreSIP-Examples.html#1812" class="Bound">Y</a> <a id="1814" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1816" href="UF.PreSIP-Examples.html#1816" class="Bound">e</a> <a id="1818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1820" class="Symbol">_)</a> <a id="1823" class="Symbol">=</a> <a id="1825" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1827" href="UF.PreSIP-Examples.html#1827" class="Bound">f</a> <a id="1829" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1831" class="Symbol">(</a><a id="1832" href="UF.PreSIP-Examples.html#1797" class="Bound">X</a> <a id="1834" class="Symbol">→</a> <a id="1836" href="UF.PreSIP-Examples.html#1812" class="Bound">Y</a><a id="1837" class="Symbol">)</a>
                                  <a id="1873" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1875" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1884" href="UF.PreSIP-Examples.html#1827" class="Bound">f</a>
                                  <a id="1920" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1922" class="Symbol">((</a><a id="1924" href="UF.PreSIP-Examples.html#1924" class="Bound">x</a> <a id="1926" href="UF.PreSIP-Examples.html#1926" class="Bound">x&#39;</a> <a id="1929" class="Symbol">:</a> <a id="1931" href="UF.PreSIP-Examples.html#1797" class="Bound">X</a><a id="1932" class="Symbol">)</a> <a id="1934" class="Symbol">→</a> <a id="1936" href="UF.PreSIP-Examples.html#1801" class="Bound">d</a> <a id="1938" href="UF.PreSIP-Examples.html#1924" class="Bound">x</a> <a id="1940" href="UF.PreSIP-Examples.html#1926" class="Bound">x&#39;</a> <a id="1943" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1945" href="UF.PreSIP-Examples.html#1816" class="Bound">e</a> <a id="1947" class="Symbol">(</a><a id="1948" href="UF.PreSIP-Examples.html#1827" class="Bound">f</a> <a id="1950" href="UF.PreSIP-Examples.html#1924" class="Bound">x</a><a id="1951" class="Symbol">)</a> <a id="1953" class="Symbol">(</a><a id="1954" href="UF.PreSIP-Examples.html#1827" class="Bound">f</a> <a id="1956" href="UF.PreSIP-Examples.html#1926" class="Bound">x&#39;</a><a id="1958" class="Symbol">))</a>

 <a id="generalized-metric-space.≅₀-coincides-with-≅₁"></a><a id="1963" href="UF.PreSIP-Examples.html#1963" class="Function">≅₀-coincides-with-≅₁</a> <a id="1984" class="Symbol">:</a> <a id="1986" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="1994" class="Symbol">→</a> <a id="1996" class="Symbol">(</a><a id="1997" href="UF.PreSIP-Examples.html#1997" class="Bound">A</a> <a id="1999" href="UF.PreSIP-Examples.html#1999" class="Bound">B</a> <a id="2001" class="Symbol">:</a> <a id="2003" href="UF.PreSIP-Examples.html#1380" class="Function">M</a><a id="2004" class="Symbol">)</a> <a id="2006" class="Symbol">→</a> <a id="2008" class="Symbol">(</a><a id="2009" href="UF.PreSIP-Examples.html#1997" class="Bound">A</a> <a id="2011" href="UF.PreSIP-Examples.html#1448" class="Function Operator">≅₀</a> <a id="2014" href="UF.PreSIP-Examples.html#1999" class="Bound">B</a><a id="2015" class="Symbol">)</a> <a id="2017" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2019" class="Symbol">(</a><a id="2020" href="UF.PreSIP-Examples.html#1997" class="Bound">A</a> <a id="2022" href="UF.PreSIP-Examples.html#1771" class="Function Operator">≅₁</a> <a id="2025" href="UF.PreSIP-Examples.html#1999" class="Bound">B</a><a id="2026" class="Symbol">)</a>
 <a id="2029" href="UF.PreSIP-Examples.html#1963" class="Function">≅₀-coincides-with-≅₁</a> <a id="2050" href="UF.PreSIP-Examples.html#2050" class="Bound">fe</a> <a id="2053" class="Symbol">(</a><a id="2054" href="UF.PreSIP-Examples.html#2054" class="Bound">X</a> <a id="2056" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2058" href="UF.PreSIP-Examples.html#2058" class="Bound">d</a> <a id="2060" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2062" class="Symbol">_)</a> <a id="2065" class="Symbol">(</a><a id="2066" href="UF.PreSIP-Examples.html#2066" class="Bound">Y</a> <a id="2068" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2070" href="UF.PreSIP-Examples.html#2070" class="Bound">e</a> <a id="2072" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2074" class="Symbol">_)</a> <a id="2077" class="Symbol">=</a>
  <a id="2081" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="2088" class="Symbol">(λ</a> <a id="2091" href="UF.PreSIP-Examples.html#2091" class="Bound">f</a> <a id="2093" class="Symbol">→</a> <a id="2095" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a>
                 <a id="2119" class="Symbol">(</a><a id="2120" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="2127" class="Symbol">(</a><a id="2128" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2137" href="UF.PreSIP-Examples.html#2091" class="Bound">f</a><a id="2138" class="Symbol">))</a>
                 <a id="2158" class="Symbol">(</a><a id="2159" href="UF.EquivalenceExamples.html#7070" class="Function">≃-funext₂</a> <a id="2169" href="UF.PreSIP-Examples.html#2050" class="Bound">fe</a> <a id="2172" href="UF.PreSIP-Examples.html#2050" class="Bound">fe</a> <a id="2175" href="UF.PreSIP-Examples.html#2058" class="Bound">d</a> <a id="2177" class="Symbol">(λ</a> <a id="2180" href="UF.PreSIP-Examples.html#2180" class="Bound">x</a> <a id="2182" href="UF.PreSIP-Examples.html#2182" class="Bound">x&#39;</a> <a id="2185" class="Symbol">→</a> <a id="2187" href="UF.PreSIP-Examples.html#2070" class="Bound">e</a> <a id="2189" class="Symbol">(</a><a id="2190" href="UF.PreSIP-Examples.html#2091" class="Bound">f</a> <a id="2192" href="UF.PreSIP-Examples.html#2180" class="Bound">x</a><a id="2193" class="Symbol">)</a> <a id="2195" class="Symbol">(</a><a id="2196" href="UF.PreSIP-Examples.html#2091" class="Bound">f</a> <a id="2198" href="UF.PreSIP-Examples.html#2182" class="Bound">x&#39;</a><a id="2200" class="Symbol">))))</a>

 <a id="generalized-metric-space.M-embedding₁"></a><a id="2207" href="UF.PreSIP-Examples.html#2207" class="Function">M-embedding₁</a> <a id="2220" class="Symbol">:</a> <a id="2222" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="2238" href="UF.PreSIP-Examples.html#533" class="Bound">𝓤</a>
              <a id="2254" class="Symbol">→</a> <a id="2256" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
              <a id="2278" class="Symbol">→</a> <a id="2280" class="Symbol">(</a><a id="2281" href="UF.PreSIP-Examples.html#2281" class="Bound">A</a> <a id="2283" href="UF.PreSIP-Examples.html#2283" class="Bound">B</a> <a id="2285" class="Symbol">:</a> <a id="2287" href="UF.PreSIP-Examples.html#1380" class="Function">M</a><a id="2288" class="Symbol">)</a> <a id="2290" class="Symbol">→</a> <a id="2292" class="Symbol">(</a><a id="2293" href="UF.PreSIP-Examples.html#2281" class="Bound">A</a> <a id="2295" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2297" href="UF.PreSIP-Examples.html#2283" class="Bound">B</a><a id="2298" class="Symbol">)</a> <a id="2300" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2302" class="Symbol">(</a><a id="2303" href="UF.PreSIP-Examples.html#2281" class="Bound">A</a> <a id="2305" href="UF.PreSIP-Examples.html#1771" class="Function Operator">≅₁</a> <a id="2308" href="UF.PreSIP-Examples.html#2283" class="Bound">B</a><a id="2309" class="Symbol">)</a>
 <a id="2312" href="UF.PreSIP-Examples.html#2207" class="Function">M-embedding₁</a> <a id="2325" href="UF.PreSIP-Examples.html#2325" class="Bound">pua</a> <a id="2329" href="UF.PreSIP-Examples.html#2329" class="Bound">fe</a> <a id="2332" href="UF.PreSIP-Examples.html#2332" class="Bound">A</a> <a id="2334" href="UF.PreSIP-Examples.html#2334" class="Bound">B</a> <a id="2336" class="Symbol">=</a> <a id="2338" class="Symbol">(</a><a id="2339" href="UF.PreSIP-Examples.html#2332" class="Bound">A</a> <a id="2341" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2343" href="UF.PreSIP-Examples.html#2334" class="Bound">B</a><a id="2344" class="Symbol">)</a> <a id="2346" href="UF.Embeddings.html#2490" class="Function Operator">↪⟨</a> <a id="2349" href="UF.PreSIP-Examples.html#1631" class="Function">M-embedding₀</a> <a id="2362" href="UF.PreSIP-Examples.html#2325" class="Bound">pua</a> <a id="2366" href="UF.PreSIP-Examples.html#2332" class="Bound">A</a> <a id="2368" href="UF.PreSIP-Examples.html#2334" class="Bound">B</a> <a id="2370" href="UF.Embeddings.html#2490" class="Function Operator">⟩</a>
                           <a id="2399" class="Symbol">(</a><a id="2400" href="UF.PreSIP-Examples.html#2332" class="Bound">A</a> <a id="2402" href="UF.PreSIP-Examples.html#1448" class="Function Operator">≅₀</a> <a id="2405" href="UF.PreSIP-Examples.html#2334" class="Bound">B</a><a id="2406" class="Symbol">)</a> <a id="2408" href="UF.Embeddings.html#2490" class="Function Operator">↪⟨</a> <a id="2411" href="UF.Embeddings.html#3865" class="Function">≃-gives-↪</a> <a id="2421" class="Symbol">(</a><a id="2422" href="UF.PreSIP-Examples.html#1963" class="Function">≅₀-coincides-with-≅₁</a> <a id="2443" href="UF.PreSIP-Examples.html#2329" class="Bound">fe</a> <a id="2446" href="UF.PreSIP-Examples.html#2332" class="Bound">A</a> <a id="2448" href="UF.PreSIP-Examples.html#2334" class="Bound">B</a><a id="2449" class="Symbol">)</a> <a id="2451" href="UF.Embeddings.html#2490" class="Function Operator">⟩</a>
                           <a id="2480" class="Symbol">(</a><a id="2481" href="UF.PreSIP-Examples.html#2332" class="Bound">A</a> <a id="2483" href="UF.PreSIP-Examples.html#1771" class="Function Operator">≅₁</a> <a id="2486" href="UF.PreSIP-Examples.html#2334" class="Bound">B</a><a id="2487" class="Symbol">)</a> <a id="2489" href="UF.Embeddings.html#2611" class="Function Operator">□</a>

<a id="2492" class="Keyword">module</a> <a id="relational-space"></a><a id="2499" href="UF.PreSIP-Examples.html#2499" class="Module">relational-space</a>
        <a id="2524" class="Symbol">{</a><a id="2525" href="UF.PreSIP-Examples.html#2525" class="Bound">𝓤</a> <a id="2527" href="UF.PreSIP-Examples.html#2527" class="Bound">𝓥</a> <a id="2529" href="UF.PreSIP-Examples.html#2529" class="Bound">𝓦</a> <a id="2531" class="Symbol">:</a> <a id="2533" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2541" class="Symbol">}</a>
        <a id="2551" class="Symbol">(</a><a id="2552" href="UF.PreSIP-Examples.html#2552" class="Bound">axioms</a>  <a id="2560" class="Symbol">:</a> <a id="2562" class="Symbol">(</a><a id="2563" href="UF.PreSIP-Examples.html#2563" class="Bound">X</a> <a id="2565" class="Symbol">:</a> <a id="2567" href="UF.PreSIP-Examples.html#2525" class="Bound">𝓤</a> <a id="2569" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2571" class="Symbol">)</a> <a id="2573" class="Symbol">→</a> <a id="2575" class="Symbol">(</a><a id="2576" href="UF.PreSIP-Examples.html#2563" class="Bound">X</a> <a id="2578" class="Symbol">→</a> <a id="2580" href="UF.PreSIP-Examples.html#2563" class="Bound">X</a> <a id="2582" class="Symbol">→</a> <a id="2584" href="UF.PreSIP-Examples.html#2527" class="Bound">𝓥</a> <a id="2586" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2588" class="Symbol">)</a> <a id="2590" class="Symbol">→</a> <a id="2592" href="UF.PreSIP-Examples.html#2529" class="Bound">𝓦</a> <a id="2594" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2596" class="Symbol">)</a>
        <a id="2606" class="Symbol">(</a><a id="2607" href="UF.PreSIP-Examples.html#2607" class="Bound">axiomss</a> <a id="2615" class="Symbol">:</a> <a id="2617" class="Symbol">(</a><a id="2618" href="UF.PreSIP-Examples.html#2618" class="Bound">X</a> <a id="2620" class="Symbol">:</a> <a id="2622" href="UF.PreSIP-Examples.html#2525" class="Bound">𝓤</a> <a id="2624" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2626" class="Symbol">)</a> <a id="2628" class="Symbol">(</a><a id="2629" href="UF.PreSIP-Examples.html#2629" class="Bound">R</a> <a id="2631" class="Symbol">:</a> <a id="2633" href="UF.PreSIP-Examples.html#2618" class="Bound">X</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="UF.PreSIP-Examples.html#2618" class="Bound">X</a> <a id="2639" class="Symbol">→</a> <a id="2641" href="UF.PreSIP-Examples.html#2527" class="Bound">𝓥</a> <a id="2643" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2645" class="Symbol">)</a> <a id="2647" class="Symbol">→</a> <a id="2649" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2657" class="Symbol">(</a><a id="2658" href="UF.PreSIP-Examples.html#2552" class="Bound">axioms</a> <a id="2665" href="UF.PreSIP-Examples.html#2618" class="Bound">X</a> <a id="2667" href="UF.PreSIP-Examples.html#2629" class="Bound">R</a><a id="2668" class="Symbol">))</a>
        <a id="2679" class="Symbol">(</a><a id="2680" href="UF.PreSIP-Examples.html#2680" class="Bound">rel-is-prop-valued</a> <a id="2699" class="Symbol">:</a> <a id="2701" class="Symbol">∀</a> <a id="2703" class="Symbol">{</a><a id="2704" href="UF.PreSIP-Examples.html#2704" class="Bound">X</a> <a id="2706" href="UF.PreSIP-Examples.html#2706" class="Bound">R</a><a id="2707" class="Symbol">}</a> <a id="2709" class="Symbol">→</a> <a id="2711" href="UF.PreSIP-Examples.html#2552" class="Bound">axioms</a> <a id="2718" href="UF.PreSIP-Examples.html#2704" class="Bound">X</a> <a id="2720" href="UF.PreSIP-Examples.html#2706" class="Bound">R</a> <a id="2722" class="Symbol">→</a> <a id="2724" class="Symbol">∀</a> <a id="2726" class="Symbol">{</a><a id="2727" href="UF.PreSIP-Examples.html#2727" class="Bound">x</a> <a id="2729" href="UF.PreSIP-Examples.html#2729" class="Bound">y</a><a id="2730" class="Symbol">}</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2742" class="Symbol">(</a><a id="2743" href="UF.PreSIP-Examples.html#2706" class="Bound">R</a> <a id="2745" href="UF.PreSIP-Examples.html#2727" class="Bound">x</a> <a id="2747" href="UF.PreSIP-Examples.html#2729" class="Bound">y</a><a id="2748" class="Symbol">))</a>
       <a id="2758" class="Keyword">where</a>

 <a id="2766" class="Keyword">open</a> <a id="2771" href="UF.PreSIP.html#514" class="Module">presip</a>
 <a id="2779" class="Keyword">open</a> <a id="2784" href="UF.PreSIP.html#2933" class="Module">presip-with-axioms</a>
 <a id="2804" class="Keyword">open</a> <a id="2809" href="UF.PreSIP-Examples.html#499" class="Module">generalized-metric-space</a> <a id="2834" class="Symbol">(</a><a id="2835" href="UF.PreSIP-Examples.html#2527" class="Bound">𝓥</a> <a id="2837" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2839" class="Symbol">)</a> <a id="2841" href="UF.PreSIP-Examples.html#2552" class="Bound">axioms</a> <a id="2848" href="UF.PreSIP-Examples.html#2607" class="Bound">axiomss</a>

 <a id="relational-space._≅₂_"></a><a id="2858" href="UF.PreSIP-Examples.html#2858" class="Function Operator">_≅₂_</a> <a id="2863" class="Symbol">:</a> <a id="2865" href="UF.PreSIP-Examples.html#1380" class="Function">M</a> <a id="2867" class="Symbol">→</a> <a id="2869" href="UF.PreSIP-Examples.html#1380" class="Function">M</a> <a id="2871" class="Symbol">→</a> <a id="2873" href="UF.PreSIP-Examples.html#2525" class="Bound">𝓤</a> <a id="2875" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2877" href="UF.PreSIP-Examples.html#2527" class="Bound">𝓥</a> <a id="2879" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2882" class="Symbol">(</a><a id="2883" href="UF.PreSIP-Examples.html#2883" class="Bound">X</a> <a id="2885" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2887" href="UF.PreSIP-Examples.html#2887" class="Bound">R</a> <a id="2889" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2891" class="Symbol">_)</a> <a id="2894" href="UF.PreSIP-Examples.html#2858" class="Function Operator">≅₂</a> <a id="2897" class="Symbol">(</a><a id="2898" href="UF.PreSIP-Examples.html#2898" class="Bound">Y</a> <a id="2900" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2902" href="UF.PreSIP-Examples.html#2902" class="Bound">S</a> <a id="2904" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2906" class="Symbol">_)</a> <a id="2909" class="Symbol">=</a> <a id="2911" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2913" href="UF.PreSIP-Examples.html#2913" class="Bound">f</a> <a id="2915" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2917" class="Symbol">(</a><a id="2918" href="UF.PreSIP-Examples.html#2883" class="Bound">X</a> <a id="2920" class="Symbol">→</a> <a id="2922" href="UF.PreSIP-Examples.html#2898" class="Bound">Y</a><a id="2923" class="Symbol">)</a>
                                  <a id="2959" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2961" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2970" href="UF.PreSIP-Examples.html#2913" class="Bound">f</a>
                                  <a id="3006" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3008" class="Symbol">((</a><a id="3010" href="UF.PreSIP-Examples.html#3010" class="Bound">x</a> <a id="3012" href="UF.PreSIP-Examples.html#3012" class="Bound">x&#39;</a> <a id="3015" class="Symbol">:</a> <a id="3017" href="UF.PreSIP-Examples.html#2883" class="Bound">X</a><a id="3018" class="Symbol">)</a> <a id="3020" class="Symbol">→</a> <a id="3022" href="UF.PreSIP-Examples.html#2887" class="Bound">R</a> <a id="3024" href="UF.PreSIP-Examples.html#3010" class="Bound">x</a> <a id="3026" href="UF.PreSIP-Examples.html#3012" class="Bound">x&#39;</a> <a id="3029" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3031" href="UF.PreSIP-Examples.html#2902" class="Bound">S</a> <a id="3033" class="Symbol">(</a><a id="3034" href="UF.PreSIP-Examples.html#2913" class="Bound">f</a> <a id="3036" href="UF.PreSIP-Examples.html#3010" class="Bound">x</a><a id="3037" class="Symbol">)</a> <a id="3039" class="Symbol">(</a><a id="3040" href="UF.PreSIP-Examples.html#2913" class="Bound">f</a> <a id="3042" href="UF.PreSIP-Examples.html#3012" class="Bound">x&#39;</a><a id="3044" class="Symbol">))</a>

 <a id="relational-space.≅₁-coincides-with-≅₂"></a><a id="3049" href="UF.PreSIP-Examples.html#3049" class="Function">≅₁-coincides-with-≅₂</a> <a id="3070" class="Symbol">:</a> <a id="3072" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                      <a id="3102" class="Symbol">→</a> <a id="3104" href="UF.Subsingletons.html#7428" class="Function">Prop-Ext</a>
                      <a id="3135" class="Symbol">→</a> <a id="3137" class="Symbol">(</a><a id="3138" href="UF.PreSIP-Examples.html#3138" class="Bound">A</a> <a id="3140" href="UF.PreSIP-Examples.html#3140" class="Bound">B</a> <a id="3142" class="Symbol">:</a> <a id="3144" href="UF.PreSIP-Examples.html#1380" class="Function">M</a><a id="3145" class="Symbol">)</a> <a id="3147" class="Symbol">→</a> <a id="3149" class="Symbol">(</a><a id="3150" href="UF.PreSIP-Examples.html#3138" class="Bound">A</a> <a id="3152" href="UF.PreSIP-Examples.html#1771" class="Function Operator">≅₁</a> <a id="3155" href="UF.PreSIP-Examples.html#3140" class="Bound">B</a><a id="3156" class="Symbol">)</a> <a id="3158" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3160" class="Symbol">(</a><a id="3161" href="UF.PreSIP-Examples.html#3138" class="Bound">A</a> <a id="3163" href="UF.PreSIP-Examples.html#2858" class="Function Operator">≅₂</a> <a id="3166" href="UF.PreSIP-Examples.html#3140" class="Bound">B</a><a id="3167" class="Symbol">)</a>
 <a id="3170" href="UF.PreSIP-Examples.html#3049" class="Function">≅₁-coincides-with-≅₂</a> <a id="3191" href="UF.PreSIP-Examples.html#3191" class="Bound">fe</a> <a id="3194" href="UF.PreSIP-Examples.html#3194" class="Bound">pe</a> <a id="3197" href="UF.PreSIP-Examples.html#3197" class="Bound">A</a><a id="3198" class="Symbol">@(</a><a id="3200" href="UF.PreSIP-Examples.html#3200" class="Bound">X</a> <a id="3202" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3204" href="UF.PreSIP-Examples.html#3204" class="Bound">R</a> <a id="3206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3208" href="UF.PreSIP-Examples.html#3208" class="Bound">a</a><a id="3209" class="Symbol">)</a> <a id="3211" href="UF.PreSIP-Examples.html#3211" class="Bound">B</a><a id="3212" class="Symbol">@(</a><a id="3214" href="UF.PreSIP-Examples.html#3214" class="Bound">Y</a> <a id="3216" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3218" href="UF.PreSIP-Examples.html#3218" class="Bound">S</a> <a id="3220" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3222" href="UF.PreSIP-Examples.html#3222" class="Bound">b</a><a id="3223" class="Symbol">)</a> <a id="3225" class="Symbol">=</a>
  <a id="3229" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a>
   <a id="3239" class="Symbol">(λ</a> <a id="3242" href="UF.PreSIP-Examples.html#3242" class="Bound">f</a> <a id="3244" class="Symbol">→</a> <a id="3246" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a>
           <a id="3264" class="Symbol">(</a><a id="3265" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="3272" class="Symbol">(</a><a id="3273" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3282" href="UF.PreSIP-Examples.html#3242" class="Bound">f</a><a id="3283" class="Symbol">))</a>
           <a id="3297" class="Symbol">(</a><a id="3298" href="UF.EquivalenceExamples.html#24500" class="Function">Π-cong&#39;</a> <a id="3306" href="UF.PreSIP-Examples.html#3191" class="Bound">fe</a> <a id="3309" class="Symbol">(λ</a> <a id="3312" href="UF.PreSIP-Examples.html#3312" class="Bound">x</a> <a id="3314" class="Symbol">→</a>
            <a id="3328" href="UF.EquivalenceExamples.html#24500" class="Function">Π-cong&#39;</a> <a id="3336" href="UF.PreSIP-Examples.html#3191" class="Bound">fe</a> <a id="3339" class="Symbol">(λ</a> <a id="3342" href="UF.PreSIP-Examples.html#3342" class="Bound">x&#39;</a> <a id="3345" class="Symbol">→</a>
             <a id="3360" href="UF.Equiv-FunExt.html#15360" class="Function">prop-＝-≃-↔</a> <a id="3371" href="UF.PreSIP-Examples.html#3194" class="Bound">pe</a> <a id="3374" href="UF.PreSIP-Examples.html#3191" class="Bound">fe</a>
              <a id="3391" class="Symbol">(</a><a id="3392" href="UF.PreSIP-Examples.html#2680" class="Bound">rel-is-prop-valued</a> <a id="3411" href="UF.PreSIP-Examples.html#3208" class="Bound">a</a><a id="3412" class="Symbol">)</a>
              <a id="3428" class="Symbol">(</a><a id="3429" href="UF.PreSIP-Examples.html#2680" class="Bound">rel-is-prop-valued</a> <a id="3448" href="UF.PreSIP-Examples.html#3222" class="Bound">b</a><a id="3449" class="Symbol">)))))</a>

 <a id="relational-space.M-embedding₂"></a><a id="3457" href="UF.PreSIP-Examples.html#3457" class="Function">M-embedding₂</a> <a id="3470" class="Symbol">:</a> <a id="3472" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="3488" href="UF.PreSIP-Examples.html#2525" class="Bound">𝓤</a>
              <a id="3504" class="Symbol">→</a> <a id="3506" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
              <a id="3528" class="Symbol">→</a> <a id="3530" href="UF.Subsingletons.html#7428" class="Function">Prop-Ext</a>
              <a id="3553" class="Symbol">→</a> <a id="3555" class="Symbol">(</a><a id="3556" href="UF.PreSIP-Examples.html#3556" class="Bound">A</a> <a id="3558" href="UF.PreSIP-Examples.html#3558" class="Bound">B</a> <a id="3560" class="Symbol">:</a> <a id="3562" href="UF.PreSIP-Examples.html#1380" class="Function">M</a><a id="3563" class="Symbol">)</a> <a id="3565" class="Symbol">→</a> <a id="3567" class="Symbol">(</a><a id="3568" href="UF.PreSIP-Examples.html#3556" class="Bound">A</a> <a id="3570" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3572" href="UF.PreSIP-Examples.html#3558" class="Bound">B</a><a id="3573" class="Symbol">)</a> <a id="3575" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="3577" class="Symbol">(</a><a id="3578" href="UF.PreSIP-Examples.html#3556" class="Bound">A</a> <a id="3580" href="UF.PreSIP-Examples.html#2858" class="Function Operator">≅₂</a> <a id="3583" href="UF.PreSIP-Examples.html#3558" class="Bound">B</a><a id="3584" class="Symbol">)</a>
 <a id="3587" href="UF.PreSIP-Examples.html#3457" class="Function">M-embedding₂</a> <a id="3600" href="UF.PreSIP-Examples.html#3600" class="Bound">pua</a> <a id="3604" href="UF.PreSIP-Examples.html#3604" class="Bound">fe</a> <a id="3607" href="UF.PreSIP-Examples.html#3607" class="Bound">pe</a> <a id="3610" href="UF.PreSIP-Examples.html#3610" class="Bound">A</a> <a id="3612" href="UF.PreSIP-Examples.html#3612" class="Bound">B</a> <a id="3614" class="Symbol">=</a>
  <a id="3618" class="Symbol">(</a><a id="3619" href="UF.PreSIP-Examples.html#3610" class="Bound">A</a> <a id="3621" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3623" href="UF.PreSIP-Examples.html#3612" class="Bound">B</a><a id="3624" class="Symbol">)</a> <a id="3626" href="UF.Embeddings.html#2490" class="Function Operator">↪⟨</a> <a id="3629" href="UF.PreSIP-Examples.html#2207" class="Function">M-embedding₁</a> <a id="3642" href="UF.PreSIP-Examples.html#3600" class="Bound">pua</a> <a id="3646" href="UF.PreSIP-Examples.html#3604" class="Bound">fe</a> <a id="3649" href="UF.PreSIP-Examples.html#3610" class="Bound">A</a> <a id="3651" href="UF.PreSIP-Examples.html#3612" class="Bound">B</a> <a id="3653" href="UF.Embeddings.html#2490" class="Function Operator">⟩</a>
  <a id="3657" class="Symbol">(</a><a id="3658" href="UF.PreSIP-Examples.html#3610" class="Bound">A</a> <a id="3660" href="UF.PreSIP-Examples.html#1771" class="Function Operator">≅₁</a> <a id="3663" href="UF.PreSIP-Examples.html#3612" class="Bound">B</a><a id="3664" class="Symbol">)</a> <a id="3666" href="UF.Embeddings.html#2490" class="Function Operator">↪⟨</a> <a id="3669" href="UF.Embeddings.html#3865" class="Function">≃-gives-↪</a> <a id="3679" class="Symbol">(</a><a id="3680" href="UF.PreSIP-Examples.html#3049" class="Function">≅₁-coincides-with-≅₂</a> <a id="3701" href="UF.PreSIP-Examples.html#3604" class="Bound">fe</a> <a id="3704" href="UF.PreSIP-Examples.html#3607" class="Bound">pe</a> <a id="3707" href="UF.PreSIP-Examples.html#3610" class="Bound">A</a> <a id="3709" href="UF.PreSIP-Examples.html#3612" class="Bound">B</a><a id="3710" class="Symbol">)</a> <a id="3712" href="UF.Embeddings.html#2490" class="Function Operator">⟩</a>
  <a id="3716" class="Symbol">(</a><a id="3717" href="UF.PreSIP-Examples.html#3610" class="Bound">A</a> <a id="3719" href="UF.PreSIP-Examples.html#2858" class="Function Operator">≅₂</a> <a id="3722" href="UF.PreSIP-Examples.html#3612" class="Bound">B</a><a id="3723" class="Symbol">)</a> <a id="3725" href="UF.Embeddings.html#2611" class="Function Operator">□</a>

<a id="3728" class="Markup">\end{code}</a><a id="3738" class="Background">

After a comment by Peter Lumsdaine, we don&#39;t need propositional
extensionality if we prove the above directly without the detour via
the equivalence:

</a><a id="3891" class="Markup">\begin{code}</a>

 <a id="relational-space.≅₁-embeds-into-≅₂"></a><a id="3906" href="UF.PreSIP-Examples.html#3906" class="Function">≅₁-embeds-into-≅₂</a> <a id="3924" class="Symbol">:</a> <a id="3926" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="3942" href="UF.PreSIP-Examples.html#2527" class="Bound">𝓥</a>
                   <a id="3963" class="Symbol">→</a> <a id="3965" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                   <a id="3992" class="Symbol">→</a> <a id="3994" class="Symbol">(</a><a id="3995" href="UF.PreSIP-Examples.html#3995" class="Bound">A</a> <a id="3997" href="UF.PreSIP-Examples.html#3997" class="Bound">B</a> <a id="3999" class="Symbol">:</a> <a id="4001" href="UF.PreSIP-Examples.html#1380" class="Function">M</a><a id="4002" class="Symbol">)</a> <a id="4004" class="Symbol">→</a> <a id="4006" class="Symbol">(</a><a id="4007" href="UF.PreSIP-Examples.html#3995" class="Bound">A</a> <a id="4009" href="UF.PreSIP-Examples.html#1771" class="Function Operator">≅₁</a> <a id="4012" href="UF.PreSIP-Examples.html#3997" class="Bound">B</a><a id="4013" class="Symbol">)</a> <a id="4015" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="4017" class="Symbol">(</a><a id="4018" href="UF.PreSIP-Examples.html#3995" class="Bound">A</a> <a id="4020" href="UF.PreSIP-Examples.html#2858" class="Function Operator">≅₂</a> <a id="4023" href="UF.PreSIP-Examples.html#3997" class="Bound">B</a><a id="4024" class="Symbol">)</a>
 <a id="4027" href="UF.PreSIP-Examples.html#3906" class="Function">≅₁-embeds-into-≅₂</a> <a id="4045" href="UF.PreSIP-Examples.html#4045" class="Bound">pua</a> <a id="4049" href="UF.PreSIP-Examples.html#4049" class="Bound">fe</a> <a id="4052" href="UF.PreSIP-Examples.html#4052" class="Bound">A</a><a id="4053" class="Symbol">@(</a><a id="4055" href="UF.PreSIP-Examples.html#4055" class="Bound">X</a> <a id="4057" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4059" href="UF.PreSIP-Examples.html#4059" class="Bound">R</a> <a id="4061" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4063" href="UF.PreSIP-Examples.html#4063" class="Bound">a</a><a id="4064" class="Symbol">)</a> <a id="4066" href="UF.PreSIP-Examples.html#4066" class="Bound">B</a><a id="4067" class="Symbol">@(</a><a id="4069" href="UF.PreSIP-Examples.html#4069" class="Bound">Y</a> <a id="4071" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4073" href="UF.PreSIP-Examples.html#4073" class="Bound">S</a> <a id="4075" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4077" href="UF.PreSIP-Examples.html#4077" class="Bound">b</a><a id="4078" class="Symbol">)</a> <a id="4080" class="Symbol">=</a>
  <a id="4084" href="UF.Embeddings.html#17653" class="Function">NatΣ-embedding</a>
   <a id="4102" class="Symbol">(λ</a> <a id="4105" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4107" class="Symbol">→</a> <a id="4109" class="Symbol">(λ</a> <a id="4112" class="Symbol">(</a><a id="4113" href="UF.PreSIP-Examples.html#4113" class="Bound">f-is-equiv</a> <a id="4124" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4126" href="UF.PreSIP-Examples.html#4126" class="Bound">φ</a><a id="4127" class="Symbol">)</a> <a id="4129" class="Symbol">→</a> <a id="4131" href="UF.PreSIP-Examples.html#4113" class="Bound">f-is-equiv</a> <a id="4142" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4144" class="Symbol">(λ</a> <a id="4147" href="UF.PreSIP-Examples.html#4147" class="Bound">x</a> <a id="4149" href="UF.PreSIP-Examples.html#4149" class="Bound">x&#39;</a> <a id="4152" class="Symbol">→</a> <a id="4154" href="UF.PreSIP-Examples.html#4823" class="Function">g</a> <a id="4156" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4158" href="UF.PreSIP-Examples.html#4147" class="Bound">x</a> <a id="4160" href="UF.PreSIP-Examples.html#4149" class="Bound">x&#39;</a> <a id="4163" class="Symbol">(</a><a id="4164" href="UF.PreSIP-Examples.html#4126" class="Bound">φ</a> <a id="4166" href="UF.PreSIP-Examples.html#4147" class="Bound">x</a> <a id="4168" href="UF.PreSIP-Examples.html#4149" class="Bound">x&#39;</a><a id="4170" class="Symbol">)))</a> <a id="4174" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
          <a id="4186" class="Symbol">(</a><a id="4187" href="UF.Embeddings.html#16574" class="Function">×-is-embedding</a>
            <a id="4214" href="MLTT.Pi.html#444" class="Function">id</a>
            <a id="4229" class="Symbol">(λ</a> <a id="4232" class="Symbol">(</a><a id="4233" href="UF.PreSIP-Examples.html#4233" class="Bound">φ</a> <a id="4235" class="Symbol">:</a> <a id="4237" class="Symbol">(</a><a id="4238" href="UF.PreSIP-Examples.html#4238" class="Bound">x</a> <a id="4240" href="UF.PreSIP-Examples.html#4240" class="Bound">x&#39;</a> <a id="4243" class="Symbol">:</a> <a id="4245" href="UF.PreSIP-Examples.html#4055" class="Bound">X</a><a id="4246" class="Symbol">)</a> <a id="4248" class="Symbol">→</a> <a id="4250" href="UF.PreSIP-Examples.html#4059" class="Bound">R</a> <a id="4252" href="UF.PreSIP-Examples.html#4238" class="Bound">x</a> <a id="4254" href="UF.PreSIP-Examples.html#4240" class="Bound">x&#39;</a> <a id="4257" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4259" href="UF.PreSIP-Examples.html#4073" class="Bound">S</a> <a id="4261" class="Symbol">(</a><a id="4262" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4264" href="UF.PreSIP-Examples.html#4238" class="Bound">x</a><a id="4265" class="Symbol">)</a> <a id="4267" class="Symbol">(</a><a id="4268" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4270" href="UF.PreSIP-Examples.html#4240" class="Bound">x&#39;</a><a id="4272" class="Symbol">))</a> <a id="4275" href="UF.PreSIP-Examples.html#4275" class="Bound">x</a> <a id="4277" href="UF.PreSIP-Examples.html#4277" class="Bound">x&#39;</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="UF.PreSIP-Examples.html#4823" class="Function">g</a> <a id="4284" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4286" href="UF.PreSIP-Examples.html#4275" class="Bound">x</a> <a id="4288" href="UF.PreSIP-Examples.html#4277" class="Bound">x&#39;</a> <a id="4291" class="Symbol">(</a><a id="4292" href="UF.PreSIP-Examples.html#4233" class="Bound">φ</a> <a id="4294" href="UF.PreSIP-Examples.html#4275" class="Bound">x</a> <a id="4296" href="UF.PreSIP-Examples.html#4277" class="Bound">x&#39;</a><a id="4298" class="Symbol">))</a>
            <a id="4313" href="UF.Embeddings.html#1039" class="Function">id-is-embedding</a>
            <a id="4341" class="Symbol">(</a><a id="4342" href="UF.Embeddings.html#18351" class="Function">NatΠ-is-embedding</a>
              <a id="4374" class="Symbol">(λ</a> <a id="4377" href="UF.PreSIP-Examples.html#4377" class="Bound">x</a> <a id="4379" class="Symbol">→</a> <a id="4381" class="Symbol">∀</a> <a id="4383" href="UF.PreSIP-Examples.html#4383" class="Bound">x&#39;</a> <a id="4386" class="Symbol">→</a> <a id="4388" href="UF.PreSIP-Examples.html#4059" class="Bound">R</a> <a id="4390" href="UF.PreSIP-Examples.html#4377" class="Bound">x</a> <a id="4392" href="UF.PreSIP-Examples.html#4383" class="Bound">x&#39;</a> <a id="4395" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4397" href="UF.PreSIP-Examples.html#4073" class="Bound">S</a> <a id="4399" class="Symbol">(</a><a id="4400" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4402" href="UF.PreSIP-Examples.html#4377" class="Bound">x</a><a id="4403" class="Symbol">)</a> <a id="4405" class="Symbol">(</a><a id="4406" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4408" href="UF.PreSIP-Examples.html#4383" class="Bound">x&#39;</a><a id="4410" class="Symbol">))</a>
              <a id="4427" class="Symbol">(λ</a> <a id="4430" href="UF.PreSIP-Examples.html#4430" class="Bound">x</a> <a id="4432" class="Symbol">→</a> <a id="4434" class="Symbol">∀</a> <a id="4436" href="UF.PreSIP-Examples.html#4436" class="Bound">x&#39;</a> <a id="4439" class="Symbol">→</a> <a id="4441" href="UF.PreSIP-Examples.html#4059" class="Bound">R</a> <a id="4443" href="UF.PreSIP-Examples.html#4430" class="Bound">x</a> <a id="4445" href="UF.PreSIP-Examples.html#4436" class="Bound">x&#39;</a> <a id="4448" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="4450" href="UF.PreSIP-Examples.html#4073" class="Bound">S</a> <a id="4452" class="Symbol">(</a><a id="4453" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4455" href="UF.PreSIP-Examples.html#4430" class="Bound">x</a><a id="4456" class="Symbol">)</a> <a id="4458" class="Symbol">(</a><a id="4459" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4461" href="UF.PreSIP-Examples.html#4436" class="Bound">x&#39;</a><a id="4463" class="Symbol">))</a>
              <a id="4480" class="Symbol">(λ</a> <a id="4483" href="UF.PreSIP-Examples.html#4483" class="Bound">x</a> <a id="4485" class="Symbol">(</a><a id="4486" href="UF.PreSIP-Examples.html#4486" class="Bound">ψ</a> <a id="4488" class="Symbol">:</a> <a id="4490" class="Symbol">(</a><a id="4491" href="UF.PreSIP-Examples.html#4491" class="Bound">x&#39;</a> <a id="4494" class="Symbol">:</a> <a id="4496" href="UF.PreSIP-Examples.html#4055" class="Bound">X</a><a id="4497" class="Symbol">)</a> <a id="4499" class="Symbol">→</a> <a id="4501" href="UF.PreSIP-Examples.html#4059" class="Bound">R</a> <a id="4503" href="UF.PreSIP-Examples.html#4483" class="Bound">x</a> <a id="4505" href="UF.PreSIP-Examples.html#4491" class="Bound">x&#39;</a> <a id="4508" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4510" href="UF.PreSIP-Examples.html#4073" class="Bound">S</a> <a id="4512" class="Symbol">(</a><a id="4513" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4515" href="UF.PreSIP-Examples.html#4483" class="Bound">x</a><a id="4516" class="Symbol">)</a> <a id="4518" class="Symbol">(</a><a id="4519" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4521" href="UF.PreSIP-Examples.html#4491" class="Bound">x&#39;</a><a id="4523" class="Symbol">))</a> <a id="4526" class="Symbol">→</a> <a id="4528" href="UF.Base.html#921" class="Function">NatΠ</a> <a id="4533" class="Symbol">(</a><a id="4534" href="UF.PreSIP-Examples.html#4823" class="Function">g</a> <a id="4536" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4538" href="UF.PreSIP-Examples.html#4483" class="Bound">x</a><a id="4539" class="Symbol">)</a> <a id="4541" href="UF.PreSIP-Examples.html#4486" class="Bound">ψ</a><a id="4542" class="Symbol">)</a>
              <a id="4558" href="UF.PreSIP-Examples.html#4049" class="Bound">fe</a>
              <a id="4575" class="Symbol">(λ</a> <a id="4578" href="UF.PreSIP-Examples.html#4578" class="Bound">x</a> <a id="4580" class="Symbol">→</a> <a id="4582" href="UF.Embeddings.html#18351" class="Function">NatΠ-is-embedding</a>
                      <a id="4622" class="Symbol">(λ</a> <a id="4625" href="UF.PreSIP-Examples.html#4625" class="Bound">x&#39;</a> <a id="4628" class="Symbol">→</a> <a id="4630" href="UF.PreSIP-Examples.html#4059" class="Bound">R</a> <a id="4632" href="UF.PreSIP-Examples.html#4578" class="Bound">x</a> <a id="4634" href="UF.PreSIP-Examples.html#4625" class="Bound">x&#39;</a> <a id="4637" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4639" href="UF.PreSIP-Examples.html#4073" class="Bound">S</a> <a id="4641" class="Symbol">(</a><a id="4642" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4644" href="UF.PreSIP-Examples.html#4578" class="Bound">x</a><a id="4645" class="Symbol">)</a> <a id="4647" class="Symbol">(</a><a id="4648" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4650" href="UF.PreSIP-Examples.html#4625" class="Bound">x&#39;</a><a id="4652" class="Symbol">))</a>
                      <a id="4677" class="Symbol">(λ</a> <a id="4680" href="UF.PreSIP-Examples.html#4680" class="Bound">x&#39;</a> <a id="4683" class="Symbol">→</a> <a id="4685" href="UF.PreSIP-Examples.html#4059" class="Bound">R</a> <a id="4687" href="UF.PreSIP-Examples.html#4578" class="Bound">x</a> <a id="4689" href="UF.PreSIP-Examples.html#4680" class="Bound">x&#39;</a> <a id="4692" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="4694" href="UF.PreSIP-Examples.html#4073" class="Bound">S</a> <a id="4696" class="Symbol">(</a><a id="4697" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4699" href="UF.PreSIP-Examples.html#4578" class="Bound">x</a><a id="4700" class="Symbol">)</a> <a id="4702" class="Symbol">(</a><a id="4703" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4705" href="UF.PreSIP-Examples.html#4680" class="Bound">x&#39;</a><a id="4707" class="Symbol">))</a>
                      <a id="4732" class="Symbol">(</a><a id="4733" href="UF.PreSIP-Examples.html#4823" class="Function">g</a> <a id="4735" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4737" href="UF.PreSIP-Examples.html#4578" class="Bound">x</a><a id="4738" class="Symbol">)</a>
                      <a id="4762" href="UF.PreSIP-Examples.html#4049" class="Bound">fe</a>
                      <a id="4787" class="Symbol">(</a><a id="4788" href="UF.PreSIP-Examples.html#4959" class="Function">g-is-embedding</a> <a id="4803" href="UF.PreSIP-Examples.html#4105" class="Bound">f</a> <a id="4805" href="UF.PreSIP-Examples.html#4578" class="Bound">x</a><a id="4806" class="Symbol">)))))</a>
  <a id="4814" class="Keyword">where</a>
   <a id="4823" href="UF.PreSIP-Examples.html#4823" class="Function">g</a> <a id="4825" class="Symbol">:</a> <a id="4827" class="Symbol">(</a><a id="4828" href="UF.PreSIP-Examples.html#4828" class="Bound">f</a> <a id="4830" class="Symbol">:</a> <a id="4832" href="UF.PreSIP-Examples.html#4055" class="Bound">X</a> <a id="4834" class="Symbol">→</a> <a id="4836" href="UF.PreSIP-Examples.html#4069" class="Bound">Y</a><a id="4837" class="Symbol">)</a> <a id="4839" class="Symbol">(</a><a id="4840" href="UF.PreSIP-Examples.html#4840" class="Bound">x</a> <a id="4842" href="UF.PreSIP-Examples.html#4842" class="Bound">x&#39;</a> <a id="4845" class="Symbol">:</a> <a id="4847" href="UF.PreSIP-Examples.html#4055" class="Bound">X</a><a id="4848" class="Symbol">)</a>
     <a id="4855" class="Symbol">→</a> <a id="4857" href="UF.PreSIP-Examples.html#4059" class="Bound">R</a> <a id="4859" href="UF.PreSIP-Examples.html#4840" class="Bound">x</a> <a id="4861" href="UF.PreSIP-Examples.html#4842" class="Bound">x&#39;</a> <a id="4864" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4866" href="UF.PreSIP-Examples.html#4073" class="Bound">S</a> <a id="4868" class="Symbol">(</a><a id="4869" href="UF.PreSIP-Examples.html#4828" class="Bound">f</a> <a id="4871" href="UF.PreSIP-Examples.html#4840" class="Bound">x</a><a id="4872" class="Symbol">)</a> <a id="4874" class="Symbol">(</a><a id="4875" href="UF.PreSIP-Examples.html#4828" class="Bound">f</a> <a id="4877" href="UF.PreSIP-Examples.html#4842" class="Bound">x&#39;</a><a id="4879" class="Symbol">)</a>
     <a id="4886" class="Symbol">→</a> <a id="4888" href="UF.PreSIP-Examples.html#4059" class="Bound">R</a> <a id="4890" href="UF.PreSIP-Examples.html#4840" class="Bound">x</a> <a id="4892" href="UF.PreSIP-Examples.html#4842" class="Bound">x&#39;</a> <a id="4895" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="4897" href="UF.PreSIP-Examples.html#4073" class="Bound">S</a> <a id="4899" class="Symbol">(</a><a id="4900" href="UF.PreSIP-Examples.html#4828" class="Bound">f</a> <a id="4902" href="UF.PreSIP-Examples.html#4840" class="Bound">x</a><a id="4903" class="Symbol">)</a> <a id="4905" class="Symbol">(</a><a id="4906" href="UF.PreSIP-Examples.html#4828" class="Bound">f</a> <a id="4908" href="UF.PreSIP-Examples.html#4842" class="Bound">x&#39;</a><a id="4910" class="Symbol">)</a>
   <a id="4915" href="UF.PreSIP-Examples.html#4823" class="Function">g</a> <a id="4917" href="UF.PreSIP-Examples.html#4917" class="Bound">f</a> <a id="4919" href="UF.PreSIP-Examples.html#4919" class="Bound">x</a> <a id="4921" href="UF.PreSIP-Examples.html#4921" class="Bound">x&#39;</a> <a id="4924" href="UF.PreSIP-Examples.html#4924" class="Bound">p</a> <a id="4926" class="Symbol">=</a> <a id="4928" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="4936" href="UF.PreSIP-Examples.html#4924" class="Bound">p</a> <a id="4938" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4940" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="4948" class="Symbol">(</a><a id="4949" href="UF.PreSIP-Examples.html#4924" class="Bound">p</a> <a id="4951" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4953" class="Symbol">)</a>

   <a id="4959" href="UF.PreSIP-Examples.html#4959" class="Function">g-is-embedding</a> <a id="4974" class="Symbol">:</a> <a id="4976" class="Symbol">(</a><a id="4977" href="UF.PreSIP-Examples.html#4977" class="Bound">f</a> <a id="4979" class="Symbol">:</a> <a id="4981" href="UF.PreSIP-Examples.html#4055" class="Bound">X</a> <a id="4983" class="Symbol">→</a> <a id="4985" href="UF.PreSIP-Examples.html#4069" class="Bound">Y</a><a id="4986" class="Symbol">)</a> <a id="4988" class="Symbol">(</a><a id="4989" href="UF.PreSIP-Examples.html#4989" class="Bound">x</a> <a id="4991" href="UF.PreSIP-Examples.html#4991" class="Bound">x&#39;</a> <a id="4994" class="Symbol">:</a> <a id="4996" href="UF.PreSIP-Examples.html#4055" class="Bound">X</a><a id="4997" class="Symbol">)</a>
                  <a id="5017" class="Symbol">→</a> <a id="5019" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="5032" class="Symbol">(</a><a id="5033" href="UF.PreSIP-Examples.html#4823" class="Function">g</a> <a id="5035" href="UF.PreSIP-Examples.html#4977" class="Bound">f</a> <a id="5037" href="UF.PreSIP-Examples.html#4989" class="Bound">x</a> <a id="5039" href="UF.PreSIP-Examples.html#4991" class="Bound">x&#39;</a><a id="5041" class="Symbol">)</a>
   <a id="5046" href="UF.PreSIP-Examples.html#4959" class="Function">g-is-embedding</a> <a id="5061" href="UF.PreSIP-Examples.html#5061" class="Bound">f</a> <a id="5063" href="UF.PreSIP-Examples.html#5063" class="Bound">x</a> <a id="5065" href="UF.PreSIP-Examples.html#5065" class="Bound">x&#39;</a> <a id="5068" class="Symbol">=</a>
    <a id="5074" href="UF.Embeddings.html#16280" class="Function">maps-of-props-are-embeddings</a>
     <a id="5108" class="Symbol">(</a><a id="5109" href="UF.PreSIP-Examples.html#4823" class="Function">g</a> <a id="5111" href="UF.PreSIP-Examples.html#5061" class="Bound">f</a> <a id="5113" href="UF.PreSIP-Examples.html#5063" class="Bound">x</a> <a id="5115" href="UF.PreSIP-Examples.html#5065" class="Bound">x&#39;</a><a id="5117" class="Symbol">)</a>
     <a id="5124" class="Symbol">(</a><a id="5125" href="UF.Embeddings.html#5346" class="Function">subtypes-of-props-are-props</a>
       <a id="5160" class="Symbol">(</a><a id="5161" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="5168" class="Symbol">(</a><a id="5169" href="UF.PreSIP-Examples.html#4059" class="Bound">R</a> <a id="5171" href="UF.PreSIP-Examples.html#5063" class="Bound">x</a> <a id="5173" href="UF.PreSIP-Examples.html#5065" class="Bound">x&#39;</a><a id="5175" class="Symbol">)</a> <a id="5177" class="Symbol">(</a><a id="5178" href="UF.PreSIP-Examples.html#4073" class="Bound">S</a> <a id="5180" class="Symbol">(</a><a id="5181" href="UF.PreSIP-Examples.html#5061" class="Bound">f</a> <a id="5183" href="UF.PreSIP-Examples.html#5063" class="Bound">x</a><a id="5184" class="Symbol">)</a> <a id="5186" class="Symbol">(</a><a id="5187" href="UF.PreSIP-Examples.html#5061" class="Bound">f</a> <a id="5189" href="UF.PreSIP-Examples.html#5065" class="Bound">x&#39;</a><a id="5191" class="Symbol">)))</a>
       <a id="5202" class="Symbol">(</a><a id="5203" href="UF.PreSIP-Examples.html#4045" class="Bound">pua</a> <a id="5207" class="Symbol">(</a><a id="5208" href="UF.PreSIP-Examples.html#4059" class="Bound">R</a> <a id="5210" href="UF.PreSIP-Examples.html#5063" class="Bound">x</a> <a id="5212" href="UF.PreSIP-Examples.html#5065" class="Bound">x&#39;</a><a id="5214" class="Symbol">)</a> <a id="5216" class="Symbol">(</a><a id="5217" href="UF.PreSIP-Examples.html#4073" class="Bound">S</a> <a id="5219" class="Symbol">(</a><a id="5220" href="UF.PreSIP-Examples.html#5061" class="Bound">f</a> <a id="5222" href="UF.PreSIP-Examples.html#5063" class="Bound">x</a><a id="5223" class="Symbol">)</a> <a id="5225" class="Symbol">(</a><a id="5226" href="UF.PreSIP-Examples.html#5061" class="Bound">f</a> <a id="5228" href="UF.PreSIP-Examples.html#5065" class="Bound">x&#39;</a><a id="5230" class="Symbol">)))</a>
       <a id="5241" class="Symbol">(</a><a id="5242" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a>
         <a id="5261" class="Symbol">(</a><a id="5262" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5272" href="UF.PreSIP-Examples.html#4049" class="Bound">fe</a> <a id="5275" class="Symbol">(λ</a> <a id="5278" href="UF.PreSIP-Examples.html#5278" class="Bound">_</a> <a id="5280" class="Symbol">→</a> <a id="5282" href="UF.PreSIP-Examples.html#2680" class="Bound">rel-is-prop-valued</a> <a id="5301" href="UF.PreSIP-Examples.html#4077" class="Bound">b</a><a id="5302" class="Symbol">))</a>
         <a id="5314" class="Symbol">(</a><a id="5315" href="UF.Equiv-FunExt.html#6386" class="Function">being-equiv-is-prop&#39;&#39;</a> <a id="5337" href="UF.PreSIP-Examples.html#4049" class="Bound">fe</a><a id="5339" class="Symbol">)))</a>
       <a id="5350" class="Symbol">(</a><a id="5351" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
         <a id="5370" class="Symbol">(</a><a id="5371" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5381" href="UF.PreSIP-Examples.html#4049" class="Bound">fe</a> <a id="5384" class="Symbol">(λ</a> <a id="5387" href="UF.PreSIP-Examples.html#5387" class="Bound">_</a> <a id="5389" class="Symbol">→</a> <a id="5391" href="UF.PreSIP-Examples.html#2680" class="Bound">rel-is-prop-valued</a> <a id="5410" href="UF.PreSIP-Examples.html#4077" class="Bound">b</a><a id="5411" class="Symbol">))</a>
         <a id="5423" class="Symbol">(</a><a id="5424" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5434" href="UF.PreSIP-Examples.html#4049" class="Bound">fe</a> <a id="5437" class="Symbol">(λ</a> <a id="5440" href="UF.PreSIP-Examples.html#5440" class="Bound">_</a> <a id="5442" class="Symbol">→</a> <a id="5444" href="UF.PreSIP-Examples.html#2680" class="Bound">rel-is-prop-valued</a> <a id="5463" href="UF.PreSIP-Examples.html#4063" class="Bound">a</a><a id="5464" class="Symbol">)))</a>

 <a id="relational-space.M-embedding₂-bis"></a><a id="5470" href="UF.PreSIP-Examples.html#5470" class="Function">M-embedding₂-bis</a> <a id="5487" class="Symbol">:</a> <a id="5489" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="5505" href="UF.PreSIP-Examples.html#2525" class="Bound">𝓤</a>
                  <a id="5525" class="Symbol">→</a> <a id="5527" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="5543" href="UF.PreSIP-Examples.html#2527" class="Bound">𝓥</a>
                  <a id="5563" class="Symbol">→</a> <a id="5565" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                  <a id="5591" class="Symbol">→</a> <a id="5593" class="Symbol">(</a><a id="5594" href="UF.PreSIP-Examples.html#5594" class="Bound">A</a> <a id="5596" href="UF.PreSIP-Examples.html#5596" class="Bound">B</a> <a id="5598" class="Symbol">:</a> <a id="5600" href="UF.PreSIP-Examples.html#1380" class="Function">M</a><a id="5601" class="Symbol">)</a> <a id="5603" class="Symbol">→</a> <a id="5605" class="Symbol">(</a><a id="5606" href="UF.PreSIP-Examples.html#5594" class="Bound">A</a> <a id="5608" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5610" href="UF.PreSIP-Examples.html#5596" class="Bound">B</a><a id="5611" class="Symbol">)</a> <a id="5613" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="5615" class="Symbol">(</a><a id="5616" href="UF.PreSIP-Examples.html#5594" class="Bound">A</a> <a id="5618" href="UF.PreSIP-Examples.html#2858" class="Function Operator">≅₂</a> <a id="5621" href="UF.PreSIP-Examples.html#5596" class="Bound">B</a><a id="5622" class="Symbol">)</a>
 <a id="5625" href="UF.PreSIP-Examples.html#5470" class="Function">M-embedding₂-bis</a> <a id="5642" href="UF.PreSIP-Examples.html#5642" class="Bound">pua</a> <a id="5646" href="UF.PreSIP-Examples.html#5646" class="Bound">pua&#39;</a> <a id="5651" href="UF.PreSIP-Examples.html#5651" class="Bound">fe</a> <a id="5654" href="UF.PreSIP-Examples.html#5654" class="Bound">A</a> <a id="5656" href="UF.PreSIP-Examples.html#5656" class="Bound">B</a> <a id="5658" class="Symbol">=</a>
  <a id="5662" class="Symbol">(</a><a id="5663" href="UF.PreSIP-Examples.html#5654" class="Bound">A</a> <a id="5665" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5667" href="UF.PreSIP-Examples.html#5656" class="Bound">B</a><a id="5668" class="Symbol">)</a> <a id="5670" href="UF.Embeddings.html#2490" class="Function Operator">↪⟨</a> <a id="5673" href="UF.PreSIP-Examples.html#2207" class="Function">M-embedding₁</a> <a id="5686" href="UF.PreSIP-Examples.html#5642" class="Bound">pua</a> <a id="5690" href="UF.PreSIP-Examples.html#5651" class="Bound">fe</a> <a id="5693" href="UF.PreSIP-Examples.html#5654" class="Bound">A</a> <a id="5695" href="UF.PreSIP-Examples.html#5656" class="Bound">B</a> <a id="5697" href="UF.Embeddings.html#2490" class="Function Operator">⟩</a>
  <a id="5701" class="Symbol">(</a><a id="5702" href="UF.PreSIP-Examples.html#5654" class="Bound">A</a> <a id="5704" href="UF.PreSIP-Examples.html#1771" class="Function Operator">≅₁</a> <a id="5707" href="UF.PreSIP-Examples.html#5656" class="Bound">B</a><a id="5708" class="Symbol">)</a> <a id="5710" href="UF.Embeddings.html#2490" class="Function Operator">↪⟨</a> <a id="5713" href="UF.PreSIP-Examples.html#3906" class="Function">≅₁-embeds-into-≅₂</a> <a id="5731" href="UF.PreSIP-Examples.html#5646" class="Bound">pua&#39;</a> <a id="5736" href="UF.PreSIP-Examples.html#5651" class="Bound">fe</a> <a id="5739" href="UF.PreSIP-Examples.html#5654" class="Bound">A</a> <a id="5741" href="UF.PreSIP-Examples.html#5656" class="Bound">B</a> <a id="5743" href="UF.Embeddings.html#2490" class="Function Operator">⟩</a>
  <a id="5747" class="Symbol">(</a><a id="5748" href="UF.PreSIP-Examples.html#5654" class="Bound">A</a> <a id="5750" href="UF.PreSIP-Examples.html#2858" class="Function Operator">≅₂</a> <a id="5753" href="UF.PreSIP-Examples.html#5656" class="Bound">B</a><a id="5754" class="Symbol">)</a> <a id="5756" href="UF.Embeddings.html#2611" class="Function Operator">□</a>


<a id="5760" class="Markup">\end{code}</a><a id="5770" class="Background">
</a></pre></body></html>

==> anc/html/UF.PreSIP.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.PreSIP</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 23rd Feb 2023

Modified from SIP. We assume pre-univalence, instead of univalence,
after a suggestion by Peter Lumsdaine. This means that the canonical
map from the identity type to the equivalence type is an embedding,
rather than an equivalence.

</a><a id="266" class="Markup">\begin{code}</a>

<a id="280" class="Symbol">{-#</a> <a id="284" class="Keyword">OPTIONS</a> <a id="292" class="Pragma">--safe</a> <a id="299" class="Pragma">--without-K</a> <a id="311" class="Symbol">#-}</a>

<a id="316" class="Keyword">module</a> <a id="323" href="UF.PreSIP.html" class="Module">UF.PreSIP</a> <a id="333" class="Keyword">where</a>

<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="UF.PreUnivalence.html" class="Module">UF.PreUnivalence</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>


<a id="507" class="Keyword">module</a> <a id="presip"></a><a id="514" href="UF.PreSIP.html#514" class="Module">presip</a> <a id="521" class="Keyword">where</a>

 <a id="presip.⟨_⟩"></a><a id="529" href="UF.PreSIP.html#529" class="Function Operator">⟨_⟩</a> <a id="533" class="Symbol">:</a> <a id="535" class="Symbol">{</a><a id="536" href="UF.PreSIP.html#536" class="Bound">S</a> <a id="538" class="Symbol">:</a> <a id="540" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="542" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="544" class="Symbol">→</a> <a id="546" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="548" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="550" class="Symbol">}</a> <a id="552" class="Symbol">→</a> <a id="554" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="556" href="UF.PreSIP.html#536" class="Bound">S</a> <a id="558" class="Symbol">→</a> <a id="560" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="562" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="565" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="567" href="UF.PreSIP.html#567" class="Bound">X</a> <a id="569" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="571" href="UF.PreSIP.html#571" class="Bound">s</a> <a id="573" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="575" class="Symbol">=</a> <a id="577" href="UF.PreSIP.html#567" class="Bound">X</a>

 <a id="presip.structure"></a><a id="581" href="UF.PreSIP.html#581" class="Function">structure</a> <a id="591" class="Symbol">:</a> <a id="593" class="Symbol">{</a><a id="594" href="UF.PreSIP.html#594" class="Bound">S</a> <a id="596" class="Symbol">:</a> <a id="598" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="600" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="602" class="Symbol">→</a> <a id="604" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="606" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="608" class="Symbol">}</a> <a id="610" class="Symbol">(</a><a id="611" href="UF.PreSIP.html#611" class="Bound">A</a> <a id="613" class="Symbol">:</a> <a id="615" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="617" href="UF.PreSIP.html#594" class="Bound">S</a><a id="618" class="Symbol">)</a> <a id="620" class="Symbol">→</a> <a id="622" href="UF.PreSIP.html#594" class="Bound">S</a> <a id="624" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="626" href="UF.PreSIP.html#611" class="Bound">A</a> <a id="628" href="UF.PreSIP.html#529" class="Function Operator">⟩</a>
 <a id="631" href="UF.PreSIP.html#581" class="Function">structure</a> <a id="641" class="Symbol">(</a><a id="642" href="UF.PreSIP.html#642" class="Bound">X</a> <a id="644" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="646" href="UF.PreSIP.html#646" class="Bound">s</a><a id="647" class="Symbol">)</a> <a id="649" class="Symbol">=</a> <a id="651" href="UF.PreSIP.html#646" class="Bound">s</a>

 <a id="presip.canonical-map"></a><a id="655" href="UF.PreSIP.html#655" class="Function">canonical-map</a> <a id="669" class="Symbol">:</a> <a id="671" class="Symbol">{</a><a id="672" href="UF.PreSIP.html#672" class="Bound">S</a> <a id="674" class="Symbol">:</a> <a id="676" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="678" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="680" class="Symbol">→</a> <a id="682" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="684" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="686" class="Symbol">}</a>
                 <a id="705" class="Symbol">(</a><a id="706" href="UF.PreSIP.html#706" class="Bound">ι</a> <a id="708" class="Symbol">:</a> <a id="710" class="Symbol">(</a><a id="711" href="UF.PreSIP.html#711" class="Bound">A</a> <a id="713" href="UF.PreSIP.html#713" class="Bound">B</a> <a id="715" class="Symbol">:</a> <a id="717" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="719" href="UF.PreSIP.html#672" class="Bound">S</a><a id="720" class="Symbol">)</a> <a id="722" class="Symbol">→</a> <a id="724" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="726" href="UF.PreSIP.html#711" class="Bound">A</a> <a id="728" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="730" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="732" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="734" href="UF.PreSIP.html#713" class="Bound">B</a> <a id="736" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="738" class="Symbol">→</a> <a id="740" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="742" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="744" class="Symbol">)</a>
                 <a id="763" class="Symbol">(</a><a id="764" href="UF.PreSIP.html#764" class="Bound">ρ</a> <a id="766" class="Symbol">:</a> <a id="768" class="Symbol">(</a><a id="769" href="UF.PreSIP.html#769" class="Bound">A</a> <a id="771" class="Symbol">:</a> <a id="773" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="775" href="UF.PreSIP.html#672" class="Bound">S</a><a id="776" class="Symbol">)</a> <a id="778" class="Symbol">→</a> <a id="780" href="UF.PreSIP.html#706" class="Bound">ι</a> <a id="782" href="UF.PreSIP.html#769" class="Bound">A</a> <a id="784" href="UF.PreSIP.html#769" class="Bound">A</a> <a id="786" class="Symbol">(</a><a id="787" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="794" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="796" href="UF.PreSIP.html#769" class="Bound">A</a> <a id="798" href="UF.PreSIP.html#529" class="Function Operator">⟩</a><a id="799" class="Symbol">))</a>
                 <a id="819" class="Symbol">{</a><a id="820" href="UF.PreSIP.html#820" class="Bound">X</a> <a id="822" class="Symbol">:</a> <a id="824" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="826" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="828" class="Symbol">}</a>
                 <a id="847" class="Symbol">(</a><a id="848" href="UF.PreSIP.html#848" class="Bound">s</a> <a id="850" href="UF.PreSIP.html#850" class="Bound">t</a> <a id="852" class="Symbol">:</a> <a id="854" href="UF.PreSIP.html#672" class="Bound">S</a> <a id="856" href="UF.PreSIP.html#820" class="Bound">X</a><a id="857" class="Symbol">)</a>
               <a id="874" class="Symbol">→</a> <a id="876" href="UF.PreSIP.html#848" class="Bound">s</a> <a id="878" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="880" href="UF.PreSIP.html#850" class="Bound">t</a> <a id="882" class="Symbol">→</a> <a id="884" href="UF.PreSIP.html#706" class="Bound">ι</a> <a id="886" class="Symbol">(</a><a id="887" href="UF.PreSIP.html#820" class="Bound">X</a> <a id="889" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="891" href="UF.PreSIP.html#848" class="Bound">s</a><a id="892" class="Symbol">)</a> <a id="894" class="Symbol">(</a><a id="895" href="UF.PreSIP.html#820" class="Bound">X</a> <a id="897" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="899" href="UF.PreSIP.html#850" class="Bound">t</a><a id="900" class="Symbol">)</a> <a id="902" class="Symbol">(</a><a id="903" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="910" href="UF.PreSIP.html#820" class="Bound">X</a><a id="911" class="Symbol">)</a>
 <a id="914" href="UF.PreSIP.html#655" class="Function">canonical-map</a> <a id="928" href="UF.PreSIP.html#928" class="Bound">ι</a> <a id="930" href="UF.PreSIP.html#930" class="Bound">ρ</a> <a id="932" class="Symbol">{</a><a id="933" href="UF.PreSIP.html#933" class="Bound">X</a><a id="934" class="Symbol">}</a> <a id="936" href="UF.PreSIP.html#936" class="Bound">s</a> <a id="938" href="UF.PreSIP.html#936" class="Bound">s</a> <a id="940" class="Symbol">(</a><a id="941" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="946" class="Symbol">{</a><a id="947" href="UF.PreSIP.html#936" class="Bound">s</a><a id="948" class="Symbol">})</a> <a id="951" class="Symbol">=</a> <a id="953" href="UF.PreSIP.html#930" class="Bound">ρ</a> <a id="955" class="Symbol">(</a><a id="956" href="UF.PreSIP.html#933" class="Bound">X</a> <a id="958" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="960" href="UF.PreSIP.html#936" class="Bound">s</a><a id="961" class="Symbol">)</a>

 <a id="presip.SNS"></a><a id="965" href="UF.PreSIP.html#965" class="Function">SNS</a> <a id="969" class="Symbol">:</a> <a id="971" class="Symbol">(</a><a id="972" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="974" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="976" class="Symbol">→</a> <a id="978" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="980" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="982" class="Symbol">)</a> <a id="984" class="Symbol">→</a> <a id="986" class="Symbol">(</a><a id="987" href="UF.PreSIP.html#987" class="Bound">𝓦</a> <a id="989" class="Symbol">:</a> <a id="991" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="999" class="Symbol">)</a> <a id="1001" class="Symbol">→</a> <a id="1003" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1005" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1007" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1009" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1011" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1013" class="Symbol">(</a><a id="1014" href="UF.PreSIP.html#987" class="Bound">𝓦</a> <a id="1016" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="1017" class="Symbol">)</a> <a id="1019" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1022" href="UF.PreSIP.html#965" class="Function">SNS</a> <a id="1026" class="Symbol">{</a><a id="1027" href="UF.PreSIP.html#1027" class="Bound">𝓤</a><a id="1028" class="Symbol">}</a> <a id="1030" class="Symbol">{</a><a id="1031" href="UF.PreSIP.html#1031" class="Bound">𝓥</a><a id="1032" class="Symbol">}</a> <a id="1034" href="UF.PreSIP.html#1034" class="Bound">S</a> <a id="1036" href="UF.PreSIP.html#1036" class="Bound">𝓦</a> <a id="1038" class="Symbol">=</a> <a id="1040" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1042" href="UF.PreSIP.html#1042" class="Bound">ι</a> <a id="1044" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1046" class="Symbol">((</a><a id="1048" href="UF.PreSIP.html#1048" class="Bound">A</a> <a id="1050" href="UF.PreSIP.html#1050" class="Bound">B</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1056" href="UF.PreSIP.html#1034" class="Bound">S</a><a id="1057" class="Symbol">)</a> <a id="1059" class="Symbol">→</a> <a id="1061" class="Symbol">(</a><a id="1062" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="1064" href="UF.PreSIP.html#1048" class="Bound">A</a> <a id="1066" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="1068" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1070" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="1072" href="UF.PreSIP.html#1050" class="Bound">B</a> <a id="1074" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="1076" class="Symbol">→</a> <a id="1078" href="UF.PreSIP.html#1036" class="Bound">𝓦</a> <a id="1080" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1082" class="Symbol">))</a>
                 <a id="1102" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1104" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1106" href="UF.PreSIP.html#1106" class="Bound">ρ</a> <a id="1108" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1110" class="Symbol">((</a><a id="1112" href="UF.PreSIP.html#1112" class="Bound">A</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1118" href="UF.PreSIP.html#1034" class="Bound">S</a><a id="1119" class="Symbol">)</a> <a id="1121" class="Symbol">→</a> <a id="1123" href="UF.PreSIP.html#1042" class="Bound">ι</a> <a id="1125" href="UF.PreSIP.html#1112" class="Bound">A</a> <a id="1127" href="UF.PreSIP.html#1112" class="Bound">A</a> <a id="1129" class="Symbol">(</a><a id="1130" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="1137" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="1139" href="UF.PreSIP.html#1112" class="Bound">A</a> <a id="1141" href="UF.PreSIP.html#529" class="Function Operator">⟩</a><a id="1142" class="Symbol">))</a>
                 <a id="1162" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1164" class="Symbol">({</a><a id="1166" href="UF.PreSIP.html#1166" class="Bound">X</a> <a id="1168" class="Symbol">:</a> <a id="1170" href="UF.PreSIP.html#1027" class="Bound">𝓤</a> <a id="1172" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1174" class="Symbol">}</a> <a id="1176" class="Symbol">(</a><a id="1177" href="UF.PreSIP.html#1177" class="Bound">s</a> <a id="1179" href="UF.PreSIP.html#1179" class="Bound">t</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="UF.PreSIP.html#1034" class="Bound">S</a> <a id="1185" href="UF.PreSIP.html#1166" class="Bound">X</a><a id="1186" class="Symbol">)</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="1203" class="Symbol">(</a><a id="1204" href="UF.PreSIP.html#655" class="Function">canonical-map</a> <a id="1218" href="UF.PreSIP.html#1042" class="Bound">ι</a> <a id="1220" href="UF.PreSIP.html#1106" class="Bound">ρ</a> <a id="1222" href="UF.PreSIP.html#1177" class="Bound">s</a> <a id="1224" href="UF.PreSIP.html#1179" class="Bound">t</a><a id="1225" class="Symbol">))</a>

 <a id="presip.homomorphic"></a><a id="1230" href="UF.PreSIP.html#1230" class="Function">homomorphic</a> <a id="1242" class="Symbol">:</a> <a id="1244" class="Symbol">{</a><a id="1245" href="UF.PreSIP.html#1245" class="Bound">S</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1251" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1253" class="Symbol">→</a> <a id="1255" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1257" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1259" class="Symbol">}</a> <a id="1261" class="Symbol">→</a> <a id="1263" href="UF.PreSIP.html#965" class="Function">SNS</a> <a id="1267" href="UF.PreSIP.html#1245" class="Bound">S</a> <a id="1269" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
             <a id="1284" class="Symbol">→</a> <a id="1286" class="Symbol">(</a><a id="1287" href="UF.PreSIP.html#1287" class="Bound">A</a> <a id="1289" href="UF.PreSIP.html#1289" class="Bound">B</a> <a id="1291" class="Symbol">:</a> <a id="1293" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1295" href="UF.PreSIP.html#1245" class="Bound">S</a><a id="1296" class="Symbol">)</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="1302" href="UF.PreSIP.html#1287" class="Bound">A</a> <a id="1304" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="1306" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1308" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="1310" href="UF.PreSIP.html#1289" class="Bound">B</a> <a id="1312" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="1314" class="Symbol">→</a> <a id="1316" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1318" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1321" href="UF.PreSIP.html#1230" class="Function">homomorphic</a> <a id="1333" class="Symbol">(</a><a id="1334" href="UF.PreSIP.html#1334" class="Bound">ι</a> <a id="1336" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1338" href="UF.PreSIP.html#1338" class="Bound">ρ</a> <a id="1340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1342" href="UF.PreSIP.html#1342" class="Bound">θ</a><a id="1343" class="Symbol">)</a> <a id="1345" class="Symbol">=</a> <a id="1347" href="UF.PreSIP.html#1334" class="Bound">ι</a>

 <a id="presip._≃[_]_"></a><a id="1351" href="UF.PreSIP.html#1351" class="Function Operator">_≃[_]_</a> <a id="1358" class="Symbol">:</a> <a id="1360" class="Symbol">{</a><a id="1361" href="UF.PreSIP.html#1361" class="Bound">S</a> <a id="1363" class="Symbol">:</a> <a id="1365" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1367" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1373" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1375" class="Symbol">}</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1381" href="UF.PreSIP.html#1361" class="Bound">S</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="UF.PreSIP.html#965" class="Function">SNS</a> <a id="1389" href="UF.PreSIP.html#1361" class="Bound">S</a> <a id="1391" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1393" class="Symbol">→</a> <a id="1395" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1397" href="UF.PreSIP.html#1361" class="Bound">S</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1403" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1405" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1407" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1410" href="UF.PreSIP.html#1410" class="Bound">A</a> <a id="1412" href="UF.PreSIP.html#1351" class="Function Operator">≃[</a> <a id="1415" href="UF.PreSIP.html#1415" class="Bound">σ</a> <a id="1417" href="UF.PreSIP.html#1351" class="Function Operator">]</a> <a id="1419" href="UF.PreSIP.html#1419" class="Bound">B</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1425" href="UF.PreSIP.html#1425" class="Bound">f</a> <a id="1427" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1429" class="Symbol">(</a><a id="1430" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="1432" href="UF.PreSIP.html#1410" class="Bound">A</a> <a id="1434" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="1436" class="Symbol">→</a> <a id="1438" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="1440" href="UF.PreSIP.html#1419" class="Bound">B</a> <a id="1442" href="UF.PreSIP.html#529" class="Function Operator">⟩</a><a id="1443" class="Symbol">)</a>
            <a id="1457" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1459" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1461" href="UF.PreSIP.html#1461" class="Bound">i</a> <a id="1463" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1465" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1474" href="UF.PreSIP.html#1425" class="Bound">f</a>
            <a id="1488" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1490" href="UF.PreSIP.html#1230" class="Function">homomorphic</a> <a id="1502" href="UF.PreSIP.html#1415" class="Bound">σ</a> <a id="1504" href="UF.PreSIP.html#1410" class="Bound">A</a> <a id="1506" href="UF.PreSIP.html#1419" class="Bound">B</a> <a id="1508" class="Symbol">(</a><a id="1509" href="UF.PreSIP.html#1425" class="Bound">f</a> <a id="1511" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1513" href="UF.PreSIP.html#1461" class="Bound">i</a><a id="1514" class="Symbol">)</a>

 <a id="presip.Id→homEq"></a><a id="1518" href="UF.PreSIP.html#1518" class="Function">Id→homEq</a> <a id="1527" class="Symbol">:</a> <a id="1529" class="Symbol">{</a><a id="1530" href="UF.PreSIP.html#1530" class="Bound">S</a> <a id="1532" class="Symbol">:</a> <a id="1534" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1536" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1538" class="Symbol">→</a> <a id="1540" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1542" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1544" class="Symbol">}</a> <a id="1546" class="Symbol">(</a><a id="1547" href="UF.PreSIP.html#1547" class="Bound">σ</a> <a id="1549" class="Symbol">:</a> <a id="1551" href="UF.PreSIP.html#965" class="Function">SNS</a> <a id="1555" href="UF.PreSIP.html#1530" class="Bound">S</a> <a id="1557" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="1558" class="Symbol">)</a>
          <a id="1570" class="Symbol">→</a> <a id="1572" class="Symbol">(</a><a id="1573" href="UF.PreSIP.html#1573" class="Bound">A</a> <a id="1575" href="UF.PreSIP.html#1575" class="Bound">B</a> <a id="1577" class="Symbol">:</a> <a id="1579" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1581" href="UF.PreSIP.html#1530" class="Bound">S</a><a id="1582" class="Symbol">)</a> <a id="1584" class="Symbol">→</a> <a id="1586" class="Symbol">(</a><a id="1587" href="UF.PreSIP.html#1573" class="Bound">A</a> <a id="1589" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1591" href="UF.PreSIP.html#1575" class="Bound">B</a><a id="1592" class="Symbol">)</a> <a id="1594" class="Symbol">→</a> <a id="1596" class="Symbol">(</a><a id="1597" href="UF.PreSIP.html#1573" class="Bound">A</a> <a id="1599" href="UF.PreSIP.html#1351" class="Function Operator">≃[</a> <a id="1602" href="UF.PreSIP.html#1547" class="Bound">σ</a> <a id="1604" href="UF.PreSIP.html#1351" class="Function Operator">]</a> <a id="1606" href="UF.PreSIP.html#1575" class="Bound">B</a><a id="1607" class="Symbol">)</a>
 <a id="1610" href="UF.PreSIP.html#1518" class="Function">Id→homEq</a> <a id="1619" class="Symbol">(_</a> <a id="1622" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1624" href="UF.PreSIP.html#1624" class="Bound">ρ</a> <a id="1626" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1628" class="Symbol">_)</a> <a id="1631" href="UF.PreSIP.html#1631" class="Bound">A</a> <a id="1633" href="UF.PreSIP.html#1631" class="Bound">A</a> <a id="1635" class="Symbol">(</a><a id="1636" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1641" class="Symbol">{</a><a id="1642" href="UF.PreSIP.html#1631" class="Bound">A</a><a id="1643" class="Symbol">})</a> <a id="1646" class="Symbol">=</a> <a id="1648" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1651" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1653" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="1665" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="1667" href="UF.PreSIP.html#1631" class="Bound">A</a> <a id="1669" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="1671" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1673" href="UF.PreSIP.html#1624" class="Bound">ρ</a> <a id="1675" href="UF.PreSIP.html#1631" class="Bound">A</a>

 <a id="presip.homomorphism-lemma"></a><a id="1679" href="UF.PreSIP.html#1679" class="Function">homomorphism-lemma</a> <a id="1698" class="Symbol">:</a> <a id="1700" class="Symbol">{</a><a id="1701" href="UF.PreSIP.html#1701" class="Bound">S</a> <a id="1703" class="Symbol">:</a> <a id="1705" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1707" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1709" class="Symbol">→</a> <a id="1711" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1713" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1715" class="Symbol">}</a> <a id="1717" class="Symbol">(</a><a id="1718" href="UF.PreSIP.html#1718" class="Bound">σ</a> <a id="1720" class="Symbol">:</a> <a id="1722" href="UF.PreSIP.html#965" class="Function">SNS</a> <a id="1726" href="UF.PreSIP.html#1701" class="Bound">S</a> <a id="1728" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="1729" class="Symbol">)</a>
                      <a id="1753" class="Symbol">(</a><a id="1754" href="UF.PreSIP.html#1754" class="Bound">A</a> <a id="1756" href="UF.PreSIP.html#1756" class="Bound">B</a> <a id="1758" class="Symbol">:</a> <a id="1760" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1762" href="UF.PreSIP.html#1701" class="Bound">S</a><a id="1763" class="Symbol">)</a> <a id="1765" class="Symbol">(</a><a id="1766" href="UF.PreSIP.html#1766" class="Bound">p</a> <a id="1768" class="Symbol">:</a> <a id="1770" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="1772" href="UF.PreSIP.html#1754" class="Bound">A</a> <a id="1774" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="1776" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1778" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="1780" href="UF.PreSIP.html#1756" class="Bound">B</a> <a id="1782" href="UF.PreSIP.html#529" class="Function Operator">⟩</a><a id="1783" class="Symbol">)</a>
                    <a id="1805" class="Symbol">→</a>
                      <a id="1829" class="Symbol">(</a><a id="1830" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1840" href="UF.PreSIP.html#1701" class="Bound">S</a> <a id="1842" href="UF.PreSIP.html#1766" class="Bound">p</a> <a id="1844" class="Symbol">(</a><a id="1845" href="UF.PreSIP.html#581" class="Function">structure</a> <a id="1855" href="UF.PreSIP.html#1754" class="Bound">A</a><a id="1856" class="Symbol">)</a> <a id="1858" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1860" href="UF.PreSIP.html#581" class="Function">structure</a> <a id="1870" href="UF.PreSIP.html#1756" class="Bound">B</a><a id="1871" class="Symbol">)</a>
                    <a id="1893" href="UF.Embeddings.html#2053" class="Function Operator">↪</a>  <a id="1896" href="UF.PreSIP.html#1230" class="Function">homomorphic</a> <a id="1908" href="UF.PreSIP.html#1718" class="Bound">σ</a> <a id="1910" href="UF.PreSIP.html#1754" class="Bound">A</a> <a id="1912" href="UF.PreSIP.html#1756" class="Bound">B</a> <a id="1914" class="Symbol">(</a><a id="1915" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="1922" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="1924" href="UF.PreSIP.html#1754" class="Bound">A</a> <a id="1926" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="1928" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="1930" href="UF.PreSIP.html#1756" class="Bound">B</a> <a id="1932" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="1934" href="UF.PreSIP.html#1766" class="Bound">p</a><a id="1935" class="Symbol">)</a>
 <a id="1938" href="UF.PreSIP.html#1679" class="Function">homomorphism-lemma</a> <a id="1957" class="Symbol">(</a><a id="1958" href="UF.PreSIP.html#1958" class="Bound">ι</a> <a id="1960" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1962" href="UF.PreSIP.html#1962" class="Bound">ρ</a> <a id="1964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1966" href="UF.PreSIP.html#1966" class="Bound">θ</a><a id="1967" class="Symbol">)</a> <a id="1969" class="Symbol">(</a><a id="1970" href="UF.PreSIP.html#1970" class="Bound">X</a> <a id="1972" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1974" href="UF.PreSIP.html#1974" class="Bound">s</a><a id="1975" class="Symbol">)</a> <a id="1977" class="Symbol">(</a><a id="1978" href="UF.PreSIP.html#1970" class="Bound">X</a> <a id="1980" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1982" href="UF.PreSIP.html#1982" class="Bound">t</a><a id="1983" class="Symbol">)</a> <a id="1985" class="Symbol">(</a><a id="1986" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1991" class="Symbol">{</a><a id="1992" href="UF.PreSIP.html#1970" class="Bound">X</a><a id="1993" class="Symbol">})</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="UF.PreSIP.html#2011" class="Function">γ</a>
  <a id="2002" class="Keyword">where</a>
   <a id="2011" href="UF.PreSIP.html#2011" class="Function">γ</a> <a id="2013" class="Symbol">:</a> <a id="2015" class="Symbol">(</a><a id="2016" href="UF.PreSIP.html#1974" class="Bound">s</a> <a id="2018" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2020" href="UF.PreSIP.html#1982" class="Bound">t</a><a id="2021" class="Symbol">)</a> <a id="2023" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2025" href="UF.PreSIP.html#1958" class="Bound">ι</a> <a id="2027" class="Symbol">(</a><a id="2028" href="UF.PreSIP.html#1970" class="Bound">X</a> <a id="2030" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2032" href="UF.PreSIP.html#1974" class="Bound">s</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Symbol">(</a><a id="2036" href="UF.PreSIP.html#1970" class="Bound">X</a> <a id="2038" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2040" href="UF.PreSIP.html#1982" class="Bound">t</a><a id="2041" class="Symbol">)</a> <a id="2043" class="Symbol">(</a><a id="2044" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="2051" href="UF.PreSIP.html#1970" class="Bound">X</a><a id="2052" class="Symbol">)</a>
   <a id="2057" href="UF.PreSIP.html#2011" class="Function">γ</a> <a id="2059" class="Symbol">=</a> <a id="2061" class="Symbol">(</a><a id="2062" href="UF.PreSIP.html#655" class="Function">canonical-map</a> <a id="2076" href="UF.PreSIP.html#1958" class="Bound">ι</a> <a id="2078" href="UF.PreSIP.html#1962" class="Bound">ρ</a> <a id="2080" href="UF.PreSIP.html#1974" class="Bound">s</a> <a id="2082" href="UF.PreSIP.html#1982" class="Bound">t</a> <a id="2084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
        <a id="2094" href="UF.PreSIP.html#1966" class="Bound">θ</a> <a id="2096" href="UF.PreSIP.html#1974" class="Bound">s</a> <a id="2098" href="UF.PreSIP.html#1982" class="Bound">t</a><a id="2099" class="Symbol">)</a>

 <a id="presip.＝-embedding"></a><a id="2103" href="UF.PreSIP.html#2103" class="Function">＝-embedding</a> <a id="2115" class="Symbol">:</a> <a id="2117" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="2133" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
              <a id="2149" class="Symbol">→</a> <a id="2151" class="Symbol">{</a><a id="2152" href="UF.PreSIP.html#2152" class="Bound">S</a> <a id="2154" class="Symbol">:</a> <a id="2156" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2158" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2160" class="Symbol">→</a> <a id="2162" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2164" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2166" class="Symbol">}</a> <a id="2168" class="Symbol">(</a><a id="2169" href="UF.PreSIP.html#2169" class="Bound">σ</a> <a id="2171" class="Symbol">:</a> <a id="2173" href="UF.PreSIP.html#965" class="Function">SNS</a> <a id="2177" href="UF.PreSIP.html#2152" class="Bound">S</a> <a id="2179" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="2180" class="Symbol">)</a>
                <a id="2198" class="Symbol">(</a><a id="2199" href="UF.PreSIP.html#2199" class="Bound">A</a> <a id="2201" href="UF.PreSIP.html#2201" class="Bound">B</a> <a id="2203" class="Symbol">:</a> <a id="2205" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2207" href="UF.PreSIP.html#2152" class="Bound">S</a><a id="2208" class="Symbol">)</a>
              <a id="2224" class="Symbol">→</a> <a id="2226" class="Symbol">(</a><a id="2227" href="UF.PreSIP.html#2199" class="Bound">A</a> <a id="2229" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2231" href="UF.PreSIP.html#2201" class="Bound">B</a><a id="2232" class="Symbol">)</a> <a id="2234" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="2236" class="Symbol">(</a><a id="2237" href="UF.PreSIP.html#2199" class="Bound">A</a> <a id="2239" href="UF.PreSIP.html#1351" class="Function Operator">≃[</a> <a id="2242" href="UF.PreSIP.html#2169" class="Bound">σ</a> <a id="2244" href="UF.PreSIP.html#1351" class="Function Operator">]</a> <a id="2246" href="UF.PreSIP.html#2201" class="Bound">B</a><a id="2247" class="Symbol">)</a>
 <a id="2250" href="UF.PreSIP.html#2103" class="Function">＝-embedding</a> <a id="2262" href="UF.PreSIP.html#2262" class="Bound">pua</a> <a id="2266" class="Symbol">{</a><a id="2267" href="UF.PreSIP.html#2267" class="Bound">S</a><a id="2268" class="Symbol">}</a> <a id="2270" href="UF.PreSIP.html#2270" class="Bound">σ</a> <a id="2272" href="UF.PreSIP.html#2272" class="Bound">A</a> <a id="2274" href="UF.PreSIP.html#2274" class="Bound">B</a> <a id="2276" class="Symbol">=</a>
    <a id="2282" class="Symbol">(</a><a id="2283" href="UF.PreSIP.html#2272" class="Bound">A</a> <a id="2285" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2287" href="UF.PreSIP.html#2274" class="Bound">B</a><a id="2288" class="Symbol">)</a>                                                            <a id="2349" href="UF.Embeddings.html#2490" class="Function Operator">↪⟨</a> <a id="2352" href="UF.PreSIP.html#2728" class="Function">i</a> <a id="2354" href="UF.Embeddings.html#2490" class="Function Operator">⟩</a>
    <a id="2360" class="Symbol">(</a><a id="2361" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2363" href="UF.PreSIP.html#2363" class="Bound">p</a> <a id="2365" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2367" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="2369" href="UF.PreSIP.html#2272" class="Bound">A</a> <a id="2371" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="2373" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2375" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="2377" href="UF.PreSIP.html#2274" class="Bound">B</a> <a id="2379" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="2381" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2383" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2393" href="UF.PreSIP.html#2267" class="Bound">S</a> <a id="2395" href="UF.PreSIP.html#2363" class="Bound">p</a> <a id="2397" class="Symbol">(</a><a id="2398" href="UF.PreSIP.html#581" class="Function">structure</a> <a id="2408" href="UF.PreSIP.html#2272" class="Bound">A</a><a id="2409" class="Symbol">)</a> <a id="2411" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2413" href="UF.PreSIP.html#581" class="Function">structure</a> <a id="2423" href="UF.PreSIP.html#2274" class="Bound">B</a><a id="2424" class="Symbol">)</a> <a id="2426" href="UF.Embeddings.html#2490" class="Function Operator">↪⟨</a> <a id="2429" href="UF.PreSIP.html#2753" class="Function">ii</a> <a id="2432" href="UF.Embeddings.html#2490" class="Function Operator">⟩</a>
    <a id="2438" class="Symbol">(</a><a id="2439" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2441" href="UF.PreSIP.html#2441" class="Bound">p</a> <a id="2443" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2445" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="2447" href="UF.PreSIP.html#2272" class="Bound">A</a> <a id="2449" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="2451" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2453" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="2455" href="UF.PreSIP.html#2274" class="Bound">B</a> <a id="2457" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="2459" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2461" href="UF.PreSIP.html#2705" class="Function">ι</a> <a id="2463" href="UF.PreSIP.html#2272" class="Bound">A</a> <a id="2465" href="UF.PreSIP.html#2274" class="Bound">B</a> <a id="2467" class="Symbol">(</a><a id="2468" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="2475" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="2477" href="UF.PreSIP.html#2272" class="Bound">A</a> <a id="2479" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="2481" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="2483" href="UF.PreSIP.html#2274" class="Bound">B</a> <a id="2485" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="2487" href="UF.PreSIP.html#2441" class="Bound">p</a><a id="2488" class="Symbol">))</a>               <a id="2505" href="UF.Embeddings.html#2490" class="Function Operator">↪⟨</a> <a id="2508" href="UF.PreSIP.html#2804" class="Function">iii</a> <a id="2512" href="UF.Embeddings.html#2490" class="Function Operator">⟩</a>
    <a id="2518" class="Symbol">(</a><a id="2519" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2521" href="UF.PreSIP.html#2521" class="Bound">e</a> <a id="2523" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2525" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="2527" href="UF.PreSIP.html#2272" class="Bound">A</a> <a id="2529" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="2531" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2533" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="2535" href="UF.PreSIP.html#2274" class="Bound">B</a> <a id="2537" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="2539" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2541" href="UF.PreSIP.html#2705" class="Function">ι</a> <a id="2543" href="UF.PreSIP.html#2272" class="Bound">A</a> <a id="2545" href="UF.PreSIP.html#2274" class="Bound">B</a> <a id="2547" href="UF.PreSIP.html#2521" class="Bound">e</a><a id="2548" class="Symbol">)</a>                                     <a id="2586" href="UF.Embeddings.html#2490" class="Function Operator">↪⟨</a> <a id="2589" href="UF.PreSIP.html#2901" class="Function">iv</a> <a id="2592" href="UF.Embeddings.html#2490" class="Function Operator">⟩</a>
    <a id="2598" class="Symbol">(</a><a id="2599" href="UF.PreSIP.html#2272" class="Bound">A</a> <a id="2601" href="UF.PreSIP.html#1351" class="Function Operator">≃[</a> <a id="2604" href="UF.PreSIP.html#2270" class="Bound">σ</a> <a id="2606" href="UF.PreSIP.html#1351" class="Function Operator">]</a> <a id="2608" href="UF.PreSIP.html#2274" class="Bound">B</a><a id="2609" class="Symbol">)</a>                                                        <a id="2666" href="UF.Embeddings.html#2611" class="Function Operator">□</a>
  <a id="2670" class="Keyword">where</a>
   <a id="2679" class="Keyword">open</a> <a id="2684" class="Keyword">import</a> <a id="2691" href="UF.PairFun.html" class="Module">UF.PairFun</a>
   <a id="2705" href="UF.PreSIP.html#2705" class="Function">ι</a>   <a id="2709" class="Symbol">=</a> <a id="2711" href="UF.PreSIP.html#1230" class="Function">homomorphic</a> <a id="2723" href="UF.PreSIP.html#2270" class="Bound">σ</a>
   <a id="2728" href="UF.PreSIP.html#2728" class="Function">i</a>   <a id="2732" class="Symbol">=</a> <a id="2734" href="UF.Embeddings.html#3865" class="Function">≃-gives-↪</a> <a id="2744" href="UF.EquivalenceExamples.html#1345" class="Function">Σ-＝-≃</a>
   <a id="2753" href="UF.PreSIP.html#2753" class="Function">ii</a>  <a id="2757" class="Symbol">=</a> <a id="2759" href="UF.Embeddings.html#17653" class="Function">NatΣ-embedding</a> <a id="2774" class="Symbol">(</a><a id="2775" href="UF.PreSIP.html#1679" class="Function">homomorphism-lemma</a> <a id="2794" href="UF.PreSIP.html#2270" class="Bound">σ</a> <a id="2796" href="UF.PreSIP.html#2272" class="Bound">A</a> <a id="2798" href="UF.PreSIP.html#2274" class="Bound">B</a><a id="2799" class="Symbol">)</a>
   <a id="2804" href="UF.PreSIP.html#2804" class="Function">iii</a> <a id="2808" class="Symbol">=</a> <a id="2810" href="UF.PairFun.html#4209" class="Function">Σ-change-of-variable-embedding</a>
          <a id="2851" class="Symbol">(</a><a id="2852" href="UF.PreSIP.html#2705" class="Function">ι</a> <a id="2854" href="UF.PreSIP.html#2272" class="Bound">A</a> <a id="2856" href="UF.PreSIP.html#2274" class="Bound">B</a><a id="2857" class="Symbol">)</a> <a id="2859" class="Symbol">(</a><a id="2860" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="2867" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="2869" href="UF.PreSIP.html#2272" class="Bound">A</a> <a id="2871" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="2873" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="2875" href="UF.PreSIP.html#2274" class="Bound">B</a> <a id="2877" href="UF.PreSIP.html#529" class="Function Operator">⟩</a><a id="2878" class="Symbol">)</a> <a id="2880" class="Symbol">(</a><a id="2881" href="UF.PreSIP.html#2262" class="Bound">pua</a> <a id="2885" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="2887" href="UF.PreSIP.html#2272" class="Bound">A</a> <a id="2889" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="2891" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="2893" href="UF.PreSIP.html#2274" class="Bound">B</a> <a id="2895" href="UF.PreSIP.html#529" class="Function Operator">⟩</a><a id="2896" class="Symbol">)</a>
   <a id="2901" href="UF.PreSIP.html#2901" class="Function">iv</a>  <a id="2905" class="Symbol">=</a> <a id="2907" href="UF.Embeddings.html#3865" class="Function">≃-gives-↪</a> <a id="2917" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a>

<a id="2926" class="Keyword">module</a> <a id="presip-with-axioms"></a><a id="2933" href="UF.PreSIP.html#2933" class="Module">presip-with-axioms</a> <a id="2952" class="Keyword">where</a>

 <a id="2960" class="Keyword">open</a> <a id="2965" href="UF.PreSIP.html#514" class="Module">presip</a>

 <a id="presip-with-axioms.[_]"></a><a id="2974" href="UF.PreSIP.html#2974" class="Function Operator">[_]</a> <a id="2978" class="Symbol">:</a> <a id="2980" class="Symbol">{</a><a id="2981" href="UF.PreSIP.html#2981" class="Bound">S</a> <a id="2983" class="Symbol">:</a> <a id="2985" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2987" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2989" class="Symbol">→</a> <a id="2991" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2993" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2995" class="Symbol">}</a> <a id="2997" class="Symbol">{</a><a id="2998" href="UF.PreSIP.html#2998" class="Bound">axioms</a> <a id="3005" class="Symbol">:</a> <a id="3007" class="Symbol">(</a><a id="3008" href="UF.PreSIP.html#3008" class="Bound">X</a> <a id="3010" class="Symbol">:</a> <a id="3012" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3014" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3016" class="Symbol">)</a> <a id="3018" class="Symbol">→</a> <a id="3020" href="UF.PreSIP.html#2981" class="Bound">S</a> <a id="3022" href="UF.PreSIP.html#3008" class="Bound">X</a> <a id="3024" class="Symbol">→</a> <a id="3026" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3028" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3030" class="Symbol">}</a>
     <a id="3037" class="Symbol">→</a> <a id="3039" class="Symbol">(</a><a id="3040" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3042" href="UF.PreSIP.html#3042" class="Bound">X</a> <a id="3044" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3046" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3048" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3050" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3052" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3054" href="UF.PreSIP.html#3054" class="Bound">s</a> <a id="3056" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3058" href="UF.PreSIP.html#2981" class="Bound">S</a> <a id="3060" href="UF.PreSIP.html#3042" class="Bound">X</a> <a id="3062" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3064" href="UF.PreSIP.html#2998" class="Bound">axioms</a> <a id="3071" href="UF.PreSIP.html#3042" class="Bound">X</a> <a id="3073" href="UF.PreSIP.html#3054" class="Bound">s</a><a id="3074" class="Symbol">)</a> <a id="3076" class="Symbol">→</a> <a id="3078" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3080" href="UF.PreSIP.html#2981" class="Bound">S</a>
 <a id="3083" href="UF.PreSIP.html#2974" class="Function Operator">[</a> <a id="3085" href="UF.PreSIP.html#3085" class="Bound">X</a> <a id="3087" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3089" href="UF.PreSIP.html#3089" class="Bound">s</a> <a id="3091" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3093" class="Symbol">_</a> <a id="3095" href="UF.PreSIP.html#2974" class="Function Operator">]</a> <a id="3097" class="Symbol">=</a> <a id="3099" class="Symbol">(</a><a id="3100" href="UF.PreSIP.html#3085" class="Bound">X</a> <a id="3102" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3104" href="UF.PreSIP.html#3089" class="Bound">s</a><a id="3105" class="Symbol">)</a>

 <a id="presip-with-axioms.⟪_⟫"></a><a id="3109" href="UF.PreSIP.html#3109" class="Function Operator">⟪_⟫</a> <a id="3113" class="Symbol">:</a> <a id="3115" class="Symbol">{</a><a id="3116" href="UF.PreSIP.html#3116" class="Bound">S</a> <a id="3118" class="Symbol">:</a> <a id="3120" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3122" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3124" class="Symbol">→</a> <a id="3126" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3128" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3130" class="Symbol">}</a> <a id="3132" class="Symbol">{</a><a id="3133" href="UF.PreSIP.html#3133" class="Bound">axioms</a> <a id="3140" class="Symbol">:</a> <a id="3142" class="Symbol">(</a><a id="3143" href="UF.PreSIP.html#3143" class="Bound">X</a> <a id="3145" class="Symbol">:</a> <a id="3147" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3149" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3151" class="Symbol">)</a> <a id="3153" class="Symbol">→</a> <a id="3155" href="UF.PreSIP.html#3116" class="Bound">S</a> <a id="3157" href="UF.PreSIP.html#3143" class="Bound">X</a> <a id="3159" class="Symbol">→</a> <a id="3161" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3163" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3165" class="Symbol">}</a>
     <a id="3172" class="Symbol">→</a> <a id="3174" class="Symbol">(</a><a id="3175" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3177" href="UF.PreSIP.html#3177" class="Bound">X</a> <a id="3179" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3181" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3183" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3185" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3187" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3189" href="UF.PreSIP.html#3189" class="Bound">s</a> <a id="3191" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3193" href="UF.PreSIP.html#3116" class="Bound">S</a> <a id="3195" href="UF.PreSIP.html#3177" class="Bound">X</a> <a id="3197" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3199" href="UF.PreSIP.html#3133" class="Bound">axioms</a> <a id="3206" href="UF.PreSIP.html#3177" class="Bound">X</a> <a id="3208" href="UF.PreSIP.html#3189" class="Bound">s</a><a id="3209" class="Symbol">)</a> <a id="3211" class="Symbol">→</a> <a id="3213" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3215" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="3218" href="UF.PreSIP.html#3109" class="Function Operator">⟪</a> <a id="3220" href="UF.PreSIP.html#3220" class="Bound">X</a> <a id="3222" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3224" class="Symbol">_</a> <a id="3226" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3228" class="Symbol">_</a> <a id="3230" href="UF.PreSIP.html#3109" class="Function Operator">⟫</a> <a id="3232" class="Symbol">=</a> <a id="3234" href="UF.PreSIP.html#3220" class="Bound">X</a>

 <a id="presip-with-axioms.add-axioms"></a><a id="3238" href="UF.PreSIP.html#3238" class="Function">add-axioms</a> <a id="3249" class="Symbol">:</a> <a id="3251" class="Symbol">{</a><a id="3252" href="UF.PreSIP.html#3252" class="Bound">S</a> <a id="3254" class="Symbol">:</a> <a id="3256" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3258" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3264" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3266" class="Symbol">}</a>
              <a id="3282" class="Symbol">(</a><a id="3283" href="UF.PreSIP.html#3283" class="Bound">axioms</a> <a id="3290" class="Symbol">:</a> <a id="3292" class="Symbol">(</a><a id="3293" href="UF.PreSIP.html#3293" class="Bound">X</a> <a id="3295" class="Symbol">:</a> <a id="3297" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3299" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3301" class="Symbol">)</a> <a id="3303" class="Symbol">→</a> <a id="3305" href="UF.PreSIP.html#3252" class="Bound">S</a> <a id="3307" href="UF.PreSIP.html#3293" class="Bound">X</a> <a id="3309" class="Symbol">→</a> <a id="3311" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3313" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3315" class="Symbol">)</a>
            <a id="3329" class="Symbol">→</a> <a id="3331" class="Symbol">((</a><a id="3333" href="UF.PreSIP.html#3333" class="Bound">X</a> <a id="3335" class="Symbol">:</a> <a id="3337" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3339" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3341" class="Symbol">)</a> <a id="3343" class="Symbol">(</a><a id="3344" href="UF.PreSIP.html#3344" class="Bound">s</a> <a id="3346" class="Symbol">:</a> <a id="3348" href="UF.PreSIP.html#3252" class="Bound">S</a> <a id="3350" href="UF.PreSIP.html#3333" class="Bound">X</a><a id="3351" class="Symbol">)</a> <a id="3353" class="Symbol">→</a> <a id="3355" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3363" class="Symbol">(</a><a id="3364" href="UF.PreSIP.html#3283" class="Bound">axioms</a> <a id="3371" href="UF.PreSIP.html#3333" class="Bound">X</a> <a id="3373" href="UF.PreSIP.html#3344" class="Bound">s</a><a id="3374" class="Symbol">))</a>
            <a id="3389" class="Symbol">→</a> <a id="3391" href="UF.PreSIP.html#965" class="Function">SNS</a> <a id="3395" href="UF.PreSIP.html#3252" class="Bound">S</a> <a id="3397" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a>
            <a id="3411" class="Symbol">→</a> <a id="3413" href="UF.PreSIP.html#965" class="Function">SNS</a> <a id="3417" class="Symbol">(λ</a> <a id="3420" href="UF.PreSIP.html#3420" class="Bound">X</a> <a id="3422" class="Symbol">→</a> <a id="3424" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3426" href="UF.PreSIP.html#3426" class="Bound">s</a> <a id="3428" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3430" href="UF.PreSIP.html#3252" class="Bound">S</a> <a id="3432" href="UF.PreSIP.html#3420" class="Bound">X</a> <a id="3434" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3436" href="UF.PreSIP.html#3283" class="Bound">axioms</a> <a id="3443" href="UF.PreSIP.html#3420" class="Bound">X</a> <a id="3445" href="UF.PreSIP.html#3426" class="Bound">s</a><a id="3446" class="Symbol">)</a> <a id="3448" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a>
 <a id="3451" href="UF.PreSIP.html#3238" class="Function">add-axioms</a> <a id="3462" class="Symbol">{</a><a id="3463" href="UF.PreSIP.html#3463" class="Bound">𝓤</a><a id="3464" class="Symbol">}</a> <a id="3466" class="Symbol">{</a><a id="3467" href="UF.PreSIP.html#3467" class="Bound">𝓥</a><a id="3468" class="Symbol">}</a> <a id="3470" class="Symbol">{</a><a id="3471" href="UF.PreSIP.html#3471" class="Bound">𝓦</a><a id="3472" class="Symbol">}</a> <a id="3474" class="Symbol">{</a><a id="3475" href="UF.PreSIP.html#3475" class="Bound">𝓣</a><a id="3476" class="Symbol">}</a> <a id="3478" class="Symbol">{</a><a id="3479" href="UF.PreSIP.html#3479" class="Bound">S</a><a id="3480" class="Symbol">}</a> <a id="3482" href="UF.PreSIP.html#3482" class="Bound">axioms</a> <a id="3489" href="UF.PreSIP.html#3489" class="Bound">i</a> <a id="3491" class="Symbol">(</a><a id="3492" href="UF.PreSIP.html#3492" class="Bound">ι</a> <a id="3494" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3496" href="UF.PreSIP.html#3496" class="Bound">ρ</a> <a id="3498" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3500" href="UF.PreSIP.html#3500" class="Bound">θ</a><a id="3501" class="Symbol">)</a> <a id="3503" class="Symbol">=</a> <a id="3505" href="UF.PreSIP.html#3585" class="Function">ι&#39;</a> <a id="3508" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3510" href="UF.PreSIP.html#3655" class="Function">ρ&#39;</a> <a id="3513" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3515" href="UF.PreSIP.html#3717" class="Function">θ&#39;</a>
  <a id="3520" class="Keyword">where</a>
   <a id="3529" href="UF.PreSIP.html#3529" class="Function">S&#39;</a> <a id="3532" class="Symbol">:</a> <a id="3534" href="UF.PreSIP.html#3463" class="Bound">𝓤</a> <a id="3536" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="UF.PreSIP.html#3467" class="Bound">𝓥</a> <a id="3542" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3544" href="UF.PreSIP.html#3471" class="Bound">𝓦</a> <a id="3546" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="3551" href="UF.PreSIP.html#3529" class="Function">S&#39;</a> <a id="3554" href="UF.PreSIP.html#3554" class="Bound">X</a> <a id="3556" class="Symbol">=</a> <a id="3558" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3560" href="UF.PreSIP.html#3560" class="Bound">s</a> <a id="3562" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3564" href="UF.PreSIP.html#3479" class="Bound">S</a> <a id="3566" href="UF.PreSIP.html#3554" class="Bound">X</a> <a id="3568" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3570" href="UF.PreSIP.html#3482" class="Bound">axioms</a> <a id="3577" href="UF.PreSIP.html#3554" class="Bound">X</a> <a id="3579" href="UF.PreSIP.html#3560" class="Bound">s</a>

   <a id="3585" href="UF.PreSIP.html#3585" class="Function">ι&#39;</a> <a id="3588" class="Symbol">:</a> <a id="3590" class="Symbol">(</a><a id="3591" href="UF.PreSIP.html#3591" class="Bound">A</a> <a id="3593" href="UF.PreSIP.html#3593" class="Bound">B</a> <a id="3595" class="Symbol">:</a> <a id="3597" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3599" href="UF.PreSIP.html#3529" class="Function">S&#39;</a><a id="3601" class="Symbol">)</a> <a id="3603" class="Symbol">→</a> <a id="3605" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="3607" href="UF.PreSIP.html#3591" class="Bound">A</a> <a id="3609" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="3611" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3613" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="3615" href="UF.PreSIP.html#3593" class="Bound">B</a> <a id="3617" href="UF.PreSIP.html#529" class="Function Operator">⟩</a> <a id="3619" class="Symbol">→</a> <a id="3621" href="UF.PreSIP.html#3475" class="Bound">𝓣</a> <a id="3623" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="3628" href="UF.PreSIP.html#3585" class="Function">ι&#39;</a> <a id="3631" href="UF.PreSIP.html#3631" class="Bound">A</a> <a id="3633" href="UF.PreSIP.html#3633" class="Bound">B</a> <a id="3635" class="Symbol">=</a> <a id="3637" href="UF.PreSIP.html#3492" class="Bound">ι</a> <a id="3639" href="UF.PreSIP.html#2974" class="Function Operator">[</a> <a id="3641" href="UF.PreSIP.html#3631" class="Bound">A</a> <a id="3643" href="UF.PreSIP.html#2974" class="Function Operator">]</a> <a id="3645" href="UF.PreSIP.html#2974" class="Function Operator">[</a> <a id="3647" href="UF.PreSIP.html#3633" class="Bound">B</a> <a id="3649" href="UF.PreSIP.html#2974" class="Function Operator">]</a>

   <a id="3655" href="UF.PreSIP.html#3655" class="Function">ρ&#39;</a> <a id="3658" class="Symbol">:</a> <a id="3660" class="Symbol">(</a><a id="3661" href="UF.PreSIP.html#3661" class="Bound">A</a> <a id="3663" class="Symbol">:</a> <a id="3665" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3667" href="UF.PreSIP.html#3529" class="Function">S&#39;</a><a id="3669" class="Symbol">)</a> <a id="3671" class="Symbol">→</a> <a id="3673" href="UF.PreSIP.html#3585" class="Function">ι&#39;</a> <a id="3676" href="UF.PreSIP.html#3661" class="Bound">A</a> <a id="3678" href="UF.PreSIP.html#3661" class="Bound">A</a> <a id="3680" class="Symbol">(</a><a id="3681" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="3688" href="UF.PreSIP.html#529" class="Function Operator">⟨</a> <a id="3690" href="UF.PreSIP.html#3661" class="Bound">A</a> <a id="3692" href="UF.PreSIP.html#529" class="Function Operator">⟩</a><a id="3693" class="Symbol">)</a>
   <a id="3698" href="UF.PreSIP.html#3655" class="Function">ρ&#39;</a> <a id="3701" href="UF.PreSIP.html#3701" class="Bound">A</a> <a id="3703" class="Symbol">=</a> <a id="3705" href="UF.PreSIP.html#3496" class="Bound">ρ</a> <a id="3707" href="UF.PreSIP.html#2974" class="Function Operator">[</a> <a id="3709" href="UF.PreSIP.html#3701" class="Bound">A</a> <a id="3711" href="UF.PreSIP.html#2974" class="Function Operator">]</a>

   <a id="3717" href="UF.PreSIP.html#3717" class="Function">θ&#39;</a> <a id="3720" class="Symbol">:</a> <a id="3722" class="Symbol">{</a><a id="3723" href="UF.PreSIP.html#3723" class="Bound">X</a> <a id="3725" class="Symbol">:</a> <a id="3727" href="UF.PreSIP.html#3463" class="Bound">𝓤</a> <a id="3729" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3731" class="Symbol">}</a> <a id="3733" class="Symbol">(</a><a id="3734" href="UF.PreSIP.html#3734" class="Bound">s&#39;</a> <a id="3737" href="UF.PreSIP.html#3737" class="Bound">t&#39;</a> <a id="3740" class="Symbol">:</a> <a id="3742" href="UF.PreSIP.html#3529" class="Function">S&#39;</a> <a id="3745" href="UF.PreSIP.html#3723" class="Bound">X</a><a id="3746" class="Symbol">)</a> <a id="3748" class="Symbol">→</a> <a id="3750" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="3763" class="Symbol">(</a><a id="3764" href="UF.PreSIP.html#655" class="Function">canonical-map</a> <a id="3778" href="UF.PreSIP.html#3585" class="Function">ι&#39;</a> <a id="3781" href="UF.PreSIP.html#3655" class="Function">ρ&#39;</a> <a id="3784" href="UF.PreSIP.html#3734" class="Bound">s&#39;</a> <a id="3787" href="UF.PreSIP.html#3737" class="Bound">t&#39;</a><a id="3789" class="Symbol">)</a>
   <a id="3794" href="UF.PreSIP.html#3717" class="Function">θ&#39;</a> <a id="3797" class="Symbol">{</a><a id="3798" href="UF.PreSIP.html#3798" class="Bound">X</a><a id="3799" class="Symbol">}</a> <a id="3801" class="Symbol">(</a><a id="3802" href="UF.PreSIP.html#3802" class="Bound">s</a> <a id="3804" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3806" href="UF.PreSIP.html#3806" class="Bound">a</a><a id="3807" class="Symbol">)</a> <a id="3809" class="Symbol">(</a><a id="3810" href="UF.PreSIP.html#3810" class="Bound">t</a> <a id="3812" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3814" href="UF.PreSIP.html#3814" class="Bound">b</a><a id="3815" class="Symbol">)</a> <a id="3817" class="Symbol">=</a> <a id="3819" href="UF.PreSIP.html#4343" class="Function">γ</a>
    <a id="3825" class="Keyword">where</a>
     <a id="3836" href="UF.PreSIP.html#3836" class="Function">π</a> <a id="3838" class="Symbol">:</a> <a id="3840" href="UF.PreSIP.html#3529" class="Function">S&#39;</a> <a id="3843" href="UF.PreSIP.html#3798" class="Bound">X</a> <a id="3845" class="Symbol">→</a> <a id="3847" href="UF.PreSIP.html#3479" class="Bound">S</a> <a id="3849" href="UF.PreSIP.html#3798" class="Bound">X</a>
     <a id="3856" href="UF.PreSIP.html#3836" class="Function">π</a> <a id="3858" class="Symbol">(</a><a id="3859" href="UF.PreSIP.html#3859" class="Bound">s</a> <a id="3861" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3863" class="Symbol">_)</a> <a id="3866" class="Symbol">=</a> <a id="3868" href="UF.PreSIP.html#3859" class="Bound">s</a>

     <a id="3876" href="UF.PreSIP.html#3876" class="Function">j</a> <a id="3878" class="Symbol">:</a> <a id="3880" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="3893" href="UF.PreSIP.html#3836" class="Function">π</a>
     <a id="3900" href="UF.PreSIP.html#3876" class="Function">j</a> <a id="3902" class="Symbol">=</a> <a id="3904" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="3921" class="Symbol">(</a><a id="3922" href="UF.PreSIP.html#3489" class="Bound">i</a> <a id="3924" href="UF.PreSIP.html#3798" class="Bound">X</a><a id="3925" class="Symbol">)</a>

     <a id="3933" href="UF.PreSIP.html#3933" class="Function">k</a> <a id="3935" class="Symbol">:</a> <a id="3937" class="Symbol">{</a><a id="3938" href="UF.PreSIP.html#3938" class="Bound">s&#39;</a> <a id="3941" href="UF.PreSIP.html#3941" class="Bound">t&#39;</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="UF.PreSIP.html#3529" class="Function">S&#39;</a> <a id="3949" href="UF.PreSIP.html#3798" class="Bound">X</a><a id="3950" class="Symbol">}</a> <a id="3952" class="Symbol">→</a> <a id="3954" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="3967" class="Symbol">(</a><a id="3968" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3971" href="UF.PreSIP.html#3836" class="Function">π</a> <a id="3973" class="Symbol">{</a><a id="3974" href="UF.PreSIP.html#3938" class="Bound">s&#39;</a><a id="3976" class="Symbol">}</a> <a id="3978" class="Symbol">{</a><a id="3979" href="UF.PreSIP.html#3941" class="Bound">t&#39;</a><a id="3981" class="Symbol">})</a>
     <a id="3989" href="UF.PreSIP.html#3933" class="Function">k</a> <a id="3991" class="Symbol">{</a><a id="3992" href="UF.PreSIP.html#3992" class="Bound">s&#39;</a><a id="3994" class="Symbol">}</a> <a id="3996" class="Symbol">{</a><a id="3997" href="UF.PreSIP.html#3997" class="Bound">t&#39;</a><a id="3999" class="Symbol">}</a> <a id="4001" class="Symbol">=</a> <a id="4003" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="4025" class="Symbol">(</a><a id="4026" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4029" href="UF.PreSIP.html#3836" class="Function">π</a><a id="4030" class="Symbol">)</a>
                    <a id="4052" class="Symbol">(</a><a id="4053" href="UF.Embeddings.html#6006" class="Function">embedding-gives-embedding&#39;</a> <a id="4080" href="UF.PreSIP.html#3836" class="Function">π</a> <a id="4082" href="UF.PreSIP.html#3876" class="Function">j</a> <a id="4084" href="UF.PreSIP.html#3992" class="Bound">s&#39;</a> <a id="4087" href="UF.PreSIP.html#3997" class="Bound">t&#39;</a><a id="4089" class="Symbol">)</a>

     <a id="4097" href="UF.PreSIP.html#4097" class="Function">l</a> <a id="4099" class="Symbol">:</a> <a id="4101" href="UF.PreSIP.html#655" class="Function">canonical-map</a> <a id="4115" href="UF.PreSIP.html#3585" class="Function">ι&#39;</a> <a id="4118" href="UF.PreSIP.html#3655" class="Function">ρ&#39;</a> <a id="4121" class="Symbol">(</a><a id="4122" href="UF.PreSIP.html#3802" class="Bound">s</a> <a id="4124" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4126" href="UF.PreSIP.html#3806" class="Bound">a</a><a id="4127" class="Symbol">)</a> <a id="4129" class="Symbol">(</a><a id="4130" href="UF.PreSIP.html#3810" class="Bound">t</a> <a id="4132" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4134" href="UF.PreSIP.html#3814" class="Bound">b</a><a id="4135" class="Symbol">)</a>
       <a id="4144" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="4146" href="UF.PreSIP.html#655" class="Function">canonical-map</a> <a id="4160" href="UF.PreSIP.html#3492" class="Bound">ι</a> <a id="4162" href="UF.PreSIP.html#3496" class="Bound">ρ</a> <a id="4164" href="UF.PreSIP.html#3802" class="Bound">s</a> <a id="4166" href="UF.PreSIP.html#3810" class="Bound">t</a> <a id="4168" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4170" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4173" href="UF.PreSIP.html#3836" class="Function">π</a> <a id="4175" class="Symbol">{</a><a id="4176" href="UF.PreSIP.html#3802" class="Bound">s</a> <a id="4178" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4180" href="UF.PreSIP.html#3806" class="Bound">a</a><a id="4181" class="Symbol">}</a> <a id="4183" class="Symbol">{</a><a id="4184" href="UF.PreSIP.html#3810" class="Bound">t</a> <a id="4186" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4188" href="UF.PreSIP.html#3814" class="Bound">b</a><a id="4189" class="Symbol">}</a>

     <a id="4197" href="UF.PreSIP.html#4097" class="Function">l</a> <a id="4199" class="Symbol">(</a><a id="4200" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4205" class="Symbol">{</a><a id="4206" href="UF.PreSIP.html#4206" class="Bound">s</a> <a id="4208" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4210" href="UF.PreSIP.html#4210" class="Bound">a</a><a id="4211" class="Symbol">})</a> <a id="4214" class="Symbol">=</a> <a id="4216" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="4221" class="Symbol">(</a><a id="4222" href="UF.PreSIP.html#3496" class="Bound">ρ</a> <a id="4224" class="Symbol">(</a><a id="4225" href="UF.PreSIP.html#3798" class="Bound">X</a> <a id="4227" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4229" href="UF.PreSIP.html#4206" class="Bound">s</a><a id="4230" class="Symbol">))</a>

     <a id="4239" href="UF.PreSIP.html#4239" class="Function">e</a> <a id="4241" class="Symbol">:</a> <a id="4243" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="4256" class="Symbol">(</a><a id="4257" href="UF.PreSIP.html#655" class="Function">canonical-map</a> <a id="4271" href="UF.PreSIP.html#3492" class="Bound">ι</a> <a id="4273" href="UF.PreSIP.html#3496" class="Bound">ρ</a> <a id="4275" href="UF.PreSIP.html#3802" class="Bound">s</a> <a id="4277" href="UF.PreSIP.html#3810" class="Bound">t</a> <a id="4279" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4281" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4284" href="UF.PreSIP.html#3836" class="Function">π</a> <a id="4286" class="Symbol">{</a><a id="4287" href="UF.PreSIP.html#3802" class="Bound">s</a> <a id="4289" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4291" href="UF.PreSIP.html#3806" class="Bound">a</a><a id="4292" class="Symbol">}</a> <a id="4294" class="Symbol">{</a><a id="4295" href="UF.PreSIP.html#3810" class="Bound">t</a> <a id="4297" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4299" href="UF.PreSIP.html#3814" class="Bound">b</a><a id="4300" class="Symbol">})</a>
     <a id="4308" href="UF.PreSIP.html#4239" class="Function">e</a> <a id="4310" class="Symbol">=</a> <a id="4312" href="UF.Embeddings.html#1142" class="Function">∘-is-embedding</a> <a id="4327" href="UF.PreSIP.html#3933" class="Function">k</a> <a id="4329" class="Symbol">(</a><a id="4330" href="UF.PreSIP.html#3500" class="Bound">θ</a> <a id="4332" href="UF.PreSIP.html#3802" class="Bound">s</a> <a id="4334" href="UF.PreSIP.html#3810" class="Bound">t</a><a id="4335" class="Symbol">)</a>

     <a id="4343" href="UF.PreSIP.html#4343" class="Function">γ</a> <a id="4345" class="Symbol">:</a> <a id="4347" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="4360" class="Symbol">(</a><a id="4361" href="UF.PreSIP.html#655" class="Function">canonical-map</a> <a id="4375" href="UF.PreSIP.html#3585" class="Function">ι&#39;</a> <a id="4378" href="UF.PreSIP.html#3655" class="Function">ρ&#39;</a> <a id="4381" class="Symbol">(</a><a id="4382" href="UF.PreSIP.html#3802" class="Bound">s</a> <a id="4384" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4386" href="UF.PreSIP.html#3806" class="Bound">a</a><a id="4387" class="Symbol">)</a> <a id="4389" class="Symbol">(</a><a id="4390" href="UF.PreSIP.html#3810" class="Bound">t</a> <a id="4392" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4394" href="UF.PreSIP.html#3814" class="Bound">b</a><a id="4395" class="Symbol">))</a>
     <a id="4403" href="UF.PreSIP.html#4343" class="Function">γ</a> <a id="4405" class="Symbol">=</a> <a id="4407" href="UF.Embeddings.html#10149" class="Function">embedding-closed-under-∼</a> <a id="4432" class="Symbol">_</a> <a id="4434" class="Symbol">_</a> <a id="4436" href="UF.PreSIP.html#4239" class="Function">e</a> <a id="4438" href="UF.PreSIP.html#4097" class="Function">l</a>

 <a id="presip-with-axioms.＝-embedding-with-axioms"></a><a id="4442" href="UF.PreSIP.html#4442" class="Function">＝-embedding-with-axioms</a> <a id="4466" class="Symbol">:</a> <a id="4468" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="4484" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                          <a id="4512" class="Symbol">→</a> <a id="4514" class="Symbol">{</a><a id="4515" href="UF.PreSIP.html#4515" class="Bound">S</a> <a id="4517" class="Symbol">:</a> <a id="4519" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4521" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4523" class="Symbol">→</a> <a id="4525" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4527" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4529" class="Symbol">}</a>
                            <a id="4559" class="Symbol">(</a><a id="4560" href="UF.PreSIP.html#4560" class="Bound">σ</a> <a id="4562" class="Symbol">:</a> <a id="4564" href="UF.PreSIP.html#965" class="Function">SNS</a> <a id="4568" href="UF.PreSIP.html#4515" class="Bound">S</a> <a id="4570" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="4571" class="Symbol">)</a>
                            <a id="4601" class="Symbol">(</a><a id="4602" href="UF.PreSIP.html#4602" class="Bound">axioms</a> <a id="4609" class="Symbol">:</a> <a id="4611" class="Symbol">(</a><a id="4612" href="UF.PreSIP.html#4612" class="Bound">X</a> <a id="4614" class="Symbol">:</a> <a id="4616" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4618" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4620" class="Symbol">)</a> <a id="4622" class="Symbol">→</a> <a id="4624" href="UF.PreSIP.html#4515" class="Bound">S</a> <a id="4626" href="UF.PreSIP.html#4612" class="Bound">X</a> <a id="4628" class="Symbol">→</a> <a id="4630" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4632" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4634" class="Symbol">)</a>
                          <a id="4662" class="Symbol">→</a> <a id="4664" class="Symbol">((</a><a id="4666" href="UF.PreSIP.html#4666" class="Bound">X</a> <a id="4668" class="Symbol">:</a> <a id="4670" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4672" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4674" class="Symbol">)</a> <a id="4676" class="Symbol">(</a><a id="4677" href="UF.PreSIP.html#4677" class="Bound">s</a> <a id="4679" class="Symbol">:</a> <a id="4681" href="UF.PreSIP.html#4515" class="Bound">S</a> <a id="4683" href="UF.PreSIP.html#4666" class="Bound">X</a><a id="4684" class="Symbol">)</a> <a id="4686" class="Symbol">→</a> <a id="4688" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4696" class="Symbol">(</a><a id="4697" href="UF.PreSIP.html#4602" class="Bound">axioms</a> <a id="4704" href="UF.PreSIP.html#4666" class="Bound">X</a> <a id="4706" href="UF.PreSIP.html#4677" class="Bound">s</a><a id="4707" class="Symbol">))</a>
                          <a id="4736" class="Symbol">→</a> <a id="4738" class="Symbol">(</a><a id="4739" href="UF.PreSIP.html#4739" class="Bound">A</a> <a id="4741" href="UF.PreSIP.html#4741" class="Bound">B</a> <a id="4743" class="Symbol">:</a> <a id="4745" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4747" href="UF.PreSIP.html#4747" class="Bound">X</a> <a id="4749" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4751" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4753" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4755" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4757" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4759" href="UF.PreSIP.html#4759" class="Bound">s</a> <a id="4761" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4763" href="UF.PreSIP.html#4515" class="Bound">S</a> <a id="4765" href="UF.PreSIP.html#4747" class="Bound">X</a> <a id="4767" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4769" href="UF.PreSIP.html#4602" class="Bound">axioms</a> <a id="4776" href="UF.PreSIP.html#4747" class="Bound">X</a> <a id="4778" href="UF.PreSIP.html#4759" class="Bound">s</a><a id="4779" class="Symbol">)</a>
                          <a id="4807" class="Symbol">→</a> <a id="4809" class="Symbol">(</a><a id="4810" href="UF.PreSIP.html#4739" class="Bound">A</a> <a id="4812" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4814" href="UF.PreSIP.html#4741" class="Bound">B</a><a id="4815" class="Symbol">)</a> <a id="4817" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="4819" class="Symbol">(</a><a id="4820" href="UF.PreSIP.html#2974" class="Function Operator">[</a> <a id="4822" href="UF.PreSIP.html#4739" class="Bound">A</a> <a id="4824" href="UF.PreSIP.html#2974" class="Function Operator">]</a> <a id="4826" href="UF.PreSIP.html#1351" class="Function Operator">≃[</a> <a id="4829" href="UF.PreSIP.html#4560" class="Bound">σ</a> <a id="4831" href="UF.PreSIP.html#1351" class="Function Operator">]</a> <a id="4833" href="UF.PreSIP.html#2974" class="Function Operator">[</a> <a id="4835" href="UF.PreSIP.html#4741" class="Bound">B</a> <a id="4837" href="UF.PreSIP.html#2974" class="Function Operator">]</a><a id="4838" class="Symbol">)</a>
 <a id="4841" href="UF.PreSIP.html#4442" class="Function">＝-embedding-with-axioms</a> <a id="4865" href="UF.PreSIP.html#4865" class="Bound">ua</a> <a id="4868" href="UF.PreSIP.html#4868" class="Bound">σ</a> <a id="4870" href="UF.PreSIP.html#4870" class="Bound">axioms</a> <a id="4877" href="UF.PreSIP.html#4877" class="Bound">i</a> <a id="4879" class="Symbol">=</a> <a id="4881" href="UF.PreSIP.html#2103" class="Function">＝-embedding</a> <a id="4893" href="UF.PreSIP.html#4865" class="Bound">ua</a> <a id="4896" class="Symbol">(</a><a id="4897" href="UF.PreSIP.html#3238" class="Function">add-axioms</a> <a id="4908" href="UF.PreSIP.html#4870" class="Bound">axioms</a> <a id="4915" href="UF.PreSIP.html#4877" class="Bound">i</a> <a id="4917" href="UF.PreSIP.html#4868" class="Bound">σ</a><a id="4918" class="Symbol">)</a>

<a id="4921" class="Comment">{- TODO. Not needed yet. Only the technical lemma needs to be proved to conclude.

module sip-join where

 technical-lemma :

     {X : 𝓤 ̇ } {A : X → X → 𝓥 ̇ }
     {Y : 𝓦 ̇ } {B : Y → Y → 𝓣 ̇ }
     (f : (x₀ x₁ : X) → x₀ ＝ x₁ → A x₀ x₁)
     (g : (y₀ y₁ : Y) → y₀ ＝ y₁ → B y₀ y₁)
   → ((x₀ x₁ : X) → is-embedding (f x₀ x₁))
   → ((y₀ y₁ : Y) → is-embedding (g y₀ y₁))

   → ((x₀ , y₀) (x₁ , y₁) : X × Y)
   → is-embedding (λ (p : (x₀ , y₀) ＝ (x₁ , y₁))
                        → f x₀ x₁ (ap pr₁ p) ,
                          g y₀ y₁ (ap pr₂ p))

 technical-lemma {𝓤} {𝓥} {𝓦} {𝓣} {X} {A} {Y} {B} f g i j (x₀ , y₀)  (x₁ , y₁) = {!!}

 variable
  𝓥₀ 𝓥₁ 𝓦₀ 𝓦₁ : Universe

 open presip

 ⟪_⟫ : {S₀ : 𝓤 ̇ → 𝓥₀ ̇ } {S₁ : 𝓤 ̇ → 𝓥₁ ̇ }
     → (Σ X ꞉ 𝓤 ̇ , S₀ X × S₁ X) → 𝓤 ̇
 ⟪ X , s₀ , s₁ ⟫ = X

 [_]₀ : {S₀ : 𝓤 ̇ → 𝓥₀ ̇ } {S₁ : 𝓤 ̇ → 𝓥₁ ̇ }
      → (Σ X ꞉ 𝓤 ̇ , S₀ X × S₁ X) → Σ S₀
 [ X , s₀ , s₁ ]₀ = (X , s₀)

 [_]₁ : {S₀ : 𝓤 ̇ → 𝓥₀ ̇ } {S₁ : 𝓤 ̇ → 𝓥₁ ̇ }
      → (Σ X ꞉ 𝓤 ̇ , S₀ X × S₁ X) → Σ S₁
 [ X , s₀ , s₁ ]₁ = (X , s₁)

 join : {S₀ : 𝓤 ̇ → 𝓥₀ ̇ } {S₁ : 𝓤 ̇ → 𝓥₁ ̇ }
      → SNS S₀ 𝓦₀
      → SNS S₁ 𝓦₁
      → SNS (λ X → S₀ X × S₁ X) (𝓦₀ ⊔ 𝓦₁)
 join {𝓤} {𝓥₀} {𝓥₁} {𝓦₀} {𝓦₁} {S₀} {S₁} (ι₀ , ρ₀ , θ₀) (ι₁ , ρ₁ , θ₁) = ι , ρ , θ
  where
   S : 𝓤 ̇ → 𝓥₀ ⊔ 𝓥₁ ̇
   S X = S₀ X × S₁ X

   ι : (A B : Σ S) → ⟨ A ⟩ ≃ ⟨ B ⟩ → 𝓦₀ ⊔ 𝓦₁ ̇
   ι A B e = ι₀ [ A ]₀ [ B ]₀ e  ×  ι₁ [ A ]₁ [ B ]₁ e

   ρ : (A : Σ S) → ι A A (≃-refl ⟨ A ⟩)
   ρ A = (ρ₀ [ A ]₀ , ρ₁ [ A ]₁)

   θ : {X : 𝓤 ̇ } (s t : S X) → is-embedding (canonical-map ι ρ s t)
   θ {X} (s₀ , s₁) (t₀ , t₁) = γ
    where
     c : (p : s₀ , s₁ ＝ t₀ , t₁) → ι₀ (X , s₀) (X , t₀) (≃-refl X)
                                 × ι₁ (X , s₁) (X , t₁) (≃-refl X)

     c p = (canonical-map ι₀ ρ₀ s₀ t₀ (ap pr₁ p) ,
            canonical-map ι₁ ρ₁ s₁ t₁ (ap pr₂ p))

     i : is-embedding c
     i = technical-lemma
          (canonical-map ι₀ ρ₀)
          (canonical-map ι₁ ρ₁)
          θ₀ θ₁ (s₀ , s₁) (t₀ , t₁)

     e : canonical-map ι ρ (s₀ , s₁) (t₀ , t₁) ∼ c
     e (refl {s₀ , s₁}) = 𝓻𝓮𝒻𝓵 (ρ₀ (X , s₀) , ρ₁ (X , s₁))

     γ : is-embedding (canonical-map ι ρ (s₀ , s₁) (t₀ , t₁))
     γ = embedding-closed-under-∼ _ _ i e

 _≃⟦_,_⟧_ : {S₀ : 𝓤 ̇ → 𝓥 ̇ } {S₁ : 𝓤 ̇ → 𝓥₁ ̇ }
          → (Σ X ꞉ 𝓤 ̇ , S₀ X × S₁ X)
          → SNS S₀ 𝓦₀
          → SNS S₁ 𝓦₁
          → (Σ X ꞉ 𝓤 ̇ , S₀ X × S₁ X)
          → 𝓤 ⊔ 𝓦₀ ⊔ 𝓦₁ ̇
 A ≃⟦ σ₀ , σ₁ ⟧ B = Σ f ꞉ (⟪ A ⟫ → ⟪ B ⟫)
                  , Σ i ꞉ is-equiv f , homomorphic σ₀ [ A ]₀ [ B ]₀ (f , i)
                                     × homomorphic σ₁ [ A ]₁ [ B ]₁ (f , i)

 join-＝-embedding : is-preunivalent 𝓤
                  → {S₀ : 𝓤 ̇ → 𝓥 ̇ } {S₁ : 𝓤 ̇ → 𝓥₁ ̇ }
                    (σ₀ : SNS S₀ 𝓦₀)  (σ₁ : SNS S₁ 𝓦₁)
                    (A B : Σ X ꞉ 𝓤 ̇ , S₀ X × S₁ X)
                  → (A ＝ B) ↪ (A ≃⟦ σ₀ , σ₁ ⟧ B)
 join-＝-embedding ua σ₀ σ₁ = ＝-embedding ua (join σ₀ σ₁)
-}</a>

<a id="7799" class="Markup">\end{code}</a><a id="7809" class="Background">
</a></pre></body></html>

==> anc/html/UF.PreUnivalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.PreUnivalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo 23 February 2023

The pre-univalence axiom, first suggested by Evan Cavallo in November
2017 [1] and then again by Peter Lumsdaine in August 2022
verbally to me.

[1] https://groups.google.com/g/homotopytypetheory/c/bKti7krHM-c/m/vxRU3FwADQAJ

The preunivalence axiom is a common generalization of the univalence
axiom and the K axiom.

The strong preunivalence axiom is a variant that was stated by Fredrik Bakke
in the agda-unimath in February 2025 [2].

[2] https://unimath.github.io/agda-unimath/foundation.strong-preunivalence.html

</a><a id="554" class="Markup">\begin{code}</a>

<a id="568" class="Symbol">{-#</a> <a id="572" class="Keyword">OPTIONS</a> <a id="580" class="Pragma">--safe</a> <a id="587" class="Pragma">--without-K</a> <a id="599" class="Symbol">#-}</a>

<a id="604" class="Keyword">module</a> <a id="611" href="UF.PreUnivalence.html" class="Module">UF.PreUnivalence</a> <a id="628" class="Keyword">where</a>

<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="UF.Base.html" class="Module">UF.Base</a>
<a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="727" class="Keyword">open</a> <a id="732" class="Keyword">import</a> <a id="739" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
<a id="755" class="Keyword">open</a> <a id="760" class="Keyword">import</a> <a id="767" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="790" class="Keyword">open</a> <a id="795" class="Keyword">import</a> <a id="802" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="812" class="Keyword">open</a> <a id="817" class="Keyword">import</a> <a id="824" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="856" class="Keyword">open</a> <a id="861" class="Keyword">import</a> <a id="868" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="885" class="Keyword">open</a> <a id="890" class="Keyword">import</a> <a id="897" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="is-preunivalent"></a><a id="912" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="928" class="Symbol">:</a> <a id="930" class="Symbol">∀</a> <a id="932" href="UF.PreUnivalence.html#932" class="Bound">𝓤</a> <a id="934" class="Symbol">→</a> <a id="936" href="UF.PreUnivalence.html#932" class="Bound">𝓤</a> <a id="938" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="940" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="942" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="958" href="UF.PreUnivalence.html#958" class="Bound">𝓤</a> <a id="960" class="Symbol">=</a> <a id="962" class="Symbol">(</a><a id="963" href="UF.PreUnivalence.html#963" class="Bound">X</a> <a id="965" href="UF.PreUnivalence.html#965" class="Bound">Y</a> <a id="967" class="Symbol">:</a> <a id="969" href="UF.PreUnivalence.html#958" class="Bound">𝓤</a> <a id="971" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="973" class="Symbol">)</a> <a id="975" class="Symbol">→</a> <a id="977" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="990" class="Symbol">(</a><a id="991" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="998" href="UF.PreUnivalence.html#963" class="Bound">X</a> <a id="1000" href="UF.PreUnivalence.html#965" class="Bound">Y</a><a id="1001" class="Symbol">)</a>

<a id="Preunivalence"></a><a id="1004" href="UF.PreUnivalence.html#1004" class="Function">Preunivalence</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="1023" href="UF.PreUnivalence.html#1004" class="Function">Preunivalence</a> <a id="1037" class="Symbol">=</a> <a id="1039" class="Symbol">(</a><a id="1040" href="UF.PreUnivalence.html#1040" class="Bound">𝓤</a> <a id="1042" class="Symbol">:</a> <a id="1044" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1052" class="Symbol">)</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="1072" href="UF.PreUnivalence.html#1040" class="Bound">𝓤</a>

<a id="univalence-gives-preunivalence"></a><a id="1075" href="UF.PreUnivalence.html#1075" class="Function">univalence-gives-preunivalence</a> <a id="1106" class="Symbol">:</a> <a id="1108" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="1121" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                               <a id="1154" class="Symbol">→</a> <a id="1156" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="1172" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="1174" href="UF.PreUnivalence.html#1075" class="Function">univalence-gives-preunivalence</a> <a id="1205" href="UF.PreUnivalence.html#1205" class="Bound">ua</a> <a id="1208" href="UF.PreUnivalence.html#1208" class="Bound">X</a> <a id="1210" href="UF.PreUnivalence.html#1210" class="Bound">Y</a> <a id="1212" class="Symbol">=</a> <a id="1214" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a>
                                         <a id="1277" class="Symbol">(</a><a id="1278" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="1285" href="UF.PreUnivalence.html#1208" class="Bound">X</a> <a id="1287" href="UF.PreUnivalence.html#1210" class="Bound">Y</a><a id="1288" class="Symbol">)</a>
                                         <a id="1331" class="Symbol">(</a><a id="1332" href="UF.PreUnivalence.html#1205" class="Bound">ua</a> <a id="1335" href="UF.PreUnivalence.html#1208" class="Bound">X</a> <a id="1337" href="UF.PreUnivalence.html#1210" class="Bound">Y</a><a id="1338" class="Symbol">)</a>

<a id="Univalence-gives-Preunivalence"></a><a id="1341" href="UF.PreUnivalence.html#1341" class="Function">Univalence-gives-Preunivalence</a> <a id="1372" class="Symbol">:</a> <a id="1374" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="UF.PreUnivalence.html#1004" class="Function">Preunivalence</a>
<a id="1401" href="UF.PreUnivalence.html#1341" class="Function">Univalence-gives-Preunivalence</a> <a id="1432" href="UF.PreUnivalence.html#1432" class="Bound">ua</a> <a id="1435" href="UF.PreUnivalence.html#1435" class="Bound">𝓤</a> <a id="1437" class="Symbol">=</a> <a id="1439" href="UF.PreUnivalence.html#1075" class="Function">univalence-gives-preunivalence</a> <a id="1470" class="Symbol">(</a><a id="1471" href="UF.PreUnivalence.html#1432" class="Bound">ua</a> <a id="1474" href="UF.PreUnivalence.html#1435" class="Bound">𝓤</a><a id="1475" class="Symbol">)</a>

<a id="K-gives-preunivalence"></a><a id="1478" href="UF.PreUnivalence.html#1478" class="Function">K-gives-preunivalence</a> <a id="1500" class="Symbol">:</a> <a id="1502" href="UF.Sets.html#2313" class="Function">K-axiom</a> <a id="1510" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                      <a id="1534" class="Symbol">→</a> <a id="1536" href="UF.Sets.html#2313" class="Function">K-axiom</a> <a id="1544" class="Symbol">(</a><a id="1545" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1547" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="1548" class="Symbol">)</a>
                      <a id="1572" class="Symbol">→</a> <a id="1574" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="1590" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="1592" href="UF.PreUnivalence.html#1478" class="Function">K-gives-preunivalence</a> <a id="1614" class="Symbol">{</a><a id="1615" href="UF.PreUnivalence.html#1615" class="Bound">𝓤</a><a id="1616" class="Symbol">}</a> <a id="1618" href="UF.PreUnivalence.html#1618" class="Bound">k</a> <a id="1620" href="UF.PreUnivalence.html#1620" class="Bound">k&#39;</a> <a id="1623" href="UF.PreUnivalence.html#1623" class="Bound">X</a> <a id="1625" href="UF.PreUnivalence.html#1625" class="Bound">Y</a> <a id="1627" href="UF.PreUnivalence.html#1627" class="Bound">e</a> <a id="1629" class="Symbol">(</a><a id="1630" href="UF.PreUnivalence.html#1630" class="Bound">p</a> <a id="1632" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1634" class="Symbol">_)</a> <a id="1637" class="Symbol">(</a><a id="1638" href="UF.PreUnivalence.html#1638" class="Bound">p&#39;</a> <a id="1641" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1643" class="Symbol">_)</a> <a id="1646" class="Symbol">=</a>
 <a id="1649" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="1662" class="Symbol">(λ</a> <a id="1665" href="UF.PreUnivalence.html#1665" class="Bound">_</a> <a id="1667" class="Symbol">→</a> <a id="1669" href="UF.PreUnivalence.html#1618" class="Bound">k</a> <a id="1671" class="Symbol">(</a><a id="1672" href="UF.PreUnivalence.html#1623" class="Bound">X</a> <a id="1674" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1676" href="UF.PreUnivalence.html#1625" class="Bound">Y</a><a id="1677" class="Symbol">))</a> <a id="1680" class="Symbol">(</a><a id="1681" href="UF.PreUnivalence.html#1620" class="Bound">k&#39;</a> <a id="1684" class="Symbol">(</a><a id="1685" href="UF.PreUnivalence.html#1615" class="Bound">𝓤</a> <a id="1687" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1689" class="Symbol">)</a><a id="1690" href="UF.PreUnivalence.html#1630" class="Bound">p</a> <a id="1692" href="UF.PreUnivalence.html#1638" class="Bound">p&#39;</a><a id="1694" class="Symbol">)</a>

<a id="K-gives-Preunivalence"></a><a id="1697" href="UF.PreUnivalence.html#1697" class="Function">K-gives-Preunivalence</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="UF.Sets.html#2370" class="Function">K-Axiom</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="UF.PreUnivalence.html#1004" class="Function">Preunivalence</a>
<a id="1745" href="UF.PreUnivalence.html#1697" class="Function">K-gives-Preunivalence</a> <a id="1767" href="UF.PreUnivalence.html#1767" class="Bound">k</a> <a id="1769" href="UF.PreUnivalence.html#1769" class="Bound">𝓤</a> <a id="1771" class="Symbol">=</a> <a id="1773" href="UF.PreUnivalence.html#1478" class="Function">K-gives-preunivalence</a> <a id="1795" class="Symbol">(</a><a id="1796" href="UF.PreUnivalence.html#1767" class="Bound">k</a> <a id="1798" href="UF.PreUnivalence.html#1769" class="Bound">𝓤</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">(</a><a id="1802" href="UF.PreUnivalence.html#1767" class="Bound">k</a> <a id="1804" class="Symbol">(</a><a id="1805" href="UF.PreUnivalence.html#1769" class="Bound">𝓤</a> <a id="1807" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="1808" class="Symbol">))</a>

<a id="1812" class="Markup">\end{code}</a><a id="1822" class="Background">

Added by Evan Cavallo on 13th March 2025. The strong preunivalence axiom and the
fact that it implies the preunivalence axiom are due to Fredrik Bakke.

</a><a id="1977" class="Markup">\begin{code}</a>

<a id="is-strong-preunivalent"></a><a id="1991" href="UF.PreUnivalence.html#1991" class="Function">is-strong-preunivalent</a> <a id="2014" class="Symbol">:</a> <a id="2016" class="Symbol">∀</a> <a id="2018" href="UF.PreUnivalence.html#2018" class="Bound">𝓤</a> <a id="2020" href="UF.PreUnivalence.html#2020" class="Bound">𝓥</a> <a id="2022" class="Symbol">→</a> <a id="2024" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="2028" class="Symbol">(</a><a id="2029" href="UF.PreUnivalence.html#2018" class="Bound">𝓤</a> <a id="2031" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2033" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2035" href="UF.PreUnivalence.html#2020" class="Bound">𝓥</a> <a id="2037" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="2038" class="Symbol">)</a>
<a id="2040" href="UF.PreUnivalence.html#1991" class="Function">is-strong-preunivalent</a> <a id="2063" href="UF.PreUnivalence.html#2063" class="Bound">𝓤</a> <a id="2065" href="UF.PreUnivalence.html#2065" class="Bound">𝓥</a> <a id="2067" class="Symbol">=</a> <a id="2069" class="Symbol">(</a><a id="2070" href="UF.PreUnivalence.html#2070" class="Bound">X</a> <a id="2072" class="Symbol">:</a> <a id="2074" href="UF.PreUnivalence.html#2063" class="Bound">𝓤</a> <a id="2076" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2078" class="Symbol">)</a> <a id="2080" class="Symbol">→</a> <a id="2082" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2089" class="Symbol">(</a><a id="2090" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2092" href="UF.PreUnivalence.html#2092" class="Bound">Y</a> <a id="2094" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2096" href="UF.PreUnivalence.html#2065" class="Bound">𝓥</a> <a id="2098" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="2101" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2103" href="UF.PreUnivalence.html#2070" class="Bound">X</a> <a id="2105" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2107" href="UF.PreUnivalence.html#2092" class="Bound">Y</a><a id="2108" class="Symbol">)</a>

<a id="strong-preunivalence-gives-preunivalence"></a><a id="2111" href="UF.PreUnivalence.html#2111" class="Function">strong-preunivalence-gives-preunivalence</a> <a id="2152" class="Symbol">:</a> <a id="2154" href="UF.PreUnivalence.html#1991" class="Function">is-strong-preunivalent</a> <a id="2177" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2179" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                         <a id="2222" class="Symbol">→</a> <a id="2224" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="2240" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="2242" href="UF.PreUnivalence.html#2111" class="Function">strong-preunivalence-gives-preunivalence</a> <a id="2283" href="UF.PreUnivalence.html#2283" class="Bound">spua</a> <a id="2288" href="UF.PreUnivalence.html#2288" class="Bound">X</a> <a id="2290" class="Symbol">=</a>
 <a id="2293" href="UF.Embeddings.html#17946" class="Function">NatΣ-is-embedding-converse</a> <a id="2320" class="Symbol">(</a><a id="2321" href="UF.PreUnivalence.html#2288" class="Bound">X</a> <a id="2323" href="MLTT.Id.html#193" class="Datatype Operator">＝_</a><a id="2325" class="Symbol">)</a> <a id="2327" class="Symbol">(</a><a id="2328" href="UF.PreUnivalence.html#2288" class="Bound">X</a> <a id="2330" href="UF.Equiv.html#1318" class="Function Operator">≃_</a><a id="2332" class="Symbol">)</a> <a id="2334" class="Symbol">(</a><a id="2335" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="2342" href="UF.PreUnivalence.html#2288" class="Bound">X</a><a id="2343" class="Symbol">)</a>
  <a id="2347" class="Symbol">(</a><a id="2348" href="UF.Embeddings.html#15954" class="Function">maps-of-props-into-sets-are-embeddings</a>
   <a id="2390" class="Symbol">(</a><a id="2391" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="2396" class="Symbol">(</a><a id="2397" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="2404" href="UF.PreUnivalence.html#2288" class="Bound">X</a><a id="2405" class="Symbol">))</a>
    <a id="2412" class="Symbol">(</a><a id="2413" href="UF.Subsingletons.html#3787" class="Function">singleton-types-are-props</a> <a id="2439" href="UF.PreUnivalence.html#2288" class="Bound">X</a><a id="2440" class="Symbol">)</a>
     <a id="2447" class="Symbol">(</a><a id="2448" href="UF.PreUnivalence.html#2283" class="Bound">spua</a> <a id="2453" href="UF.PreUnivalence.html#2288" class="Bound">X</a><a id="2454" class="Symbol">))</a>

<a id="funext-and-preunivalence-give-strong-preunivalence"></a><a id="2458" href="UF.PreUnivalence.html#2458" class="Function">funext-and-preunivalence-give-strong-preunivalence</a> <a id="2509" class="Symbol">:</a> <a id="2511" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2518" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2520" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                                   <a id="2573" class="Symbol">→</a> <a id="2575" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2582" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2584" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                                   <a id="2637" class="Symbol">→</a> <a id="2639" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2646" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2648" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                                                   <a id="2701" class="Symbol">→</a> <a id="2703" href="UF.PreUnivalence.html#912" class="Function">is-preunivalent</a> <a id="2719" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                                                   <a id="2772" class="Symbol">→</a> <a id="2774" href="UF.PreUnivalence.html#1991" class="Function">is-strong-preunivalent</a> <a id="2797" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2799" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
<a id="2801" href="UF.PreUnivalence.html#2458" class="Function">funext-and-preunivalence-give-strong-preunivalence</a>
 <a id="2853" class="Symbol">{</a><a id="2854" href="UF.PreUnivalence.html#2854" class="Bound">𝓤</a><a id="2855" class="Symbol">}</a> <a id="2857" class="Symbol">{</a><a id="2858" href="UF.PreUnivalence.html#2858" class="Bound">𝓥</a><a id="2859" class="Symbol">}</a> <a id="2861" href="UF.PreUnivalence.html#2861" class="Bound">feuu</a> <a id="2866" href="UF.PreUnivalence.html#2866" class="Bound">fevu</a> <a id="2871" href="UF.PreUnivalence.html#2871" class="Bound">fevv</a> <a id="2876" href="UF.PreUnivalence.html#2876" class="Bound">preua</a> <a id="2882" href="UF.PreUnivalence.html#2882" class="Bound">X</a> <a id="2884" class="Symbol">{</a><a id="2885" href="UF.PreUnivalence.html#2885" class="Bound">Y</a> <a id="2887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2889" href="UF.PreUnivalence.html#2889" class="Bound">α</a><a id="2890" class="Symbol">}</a> <a id="2892" class="Symbol">{</a><a id="2893" href="UF.PreUnivalence.html#2893" class="Bound">Y&#39;</a> <a id="2896" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2898" href="UF.PreUnivalence.html#2898" class="Bound">α&#39;</a><a id="2900" class="Symbol">}</a> <a id="2902" class="Symbol">=</a>
 <a id="2905" href="UF.Retracts.html#2706" class="Function">retract-of-prop</a>
  <a id="2923" class="Symbol">(</a><a id="2924" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="2931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2933" href="UF.Base.html#15985" class="Function">from-Σ-＝</a> <a id="2942" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2944" href="UF.Base.html#16885" class="Function">tofrom-Σ-＝</a><a id="2954" class="Symbol">)</a>
   <a id="2959" class="Symbol">(</a><a id="2960" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a>
    <a id="2978" class="Symbol">(</a><a id="2979" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="2986" class="Symbol">λ</a> <a id="2988" href="UF.PreUnivalence.html#2988" class="Bound">p</a> <a id="2990" class="Symbol">→</a>
     <a id="2997" class="Symbol">(_</a> <a id="3000" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3002" href="UF.EquivalenceExamples.html#35062" class="Function">∙-is-equiv-left</a> <a id="3018" class="Symbol">(</a><a id="3019" href="UF.PreUnivalence.html#3112" class="Function">transport-eq</a> <a id="3032" href="UF.PreUnivalence.html#2988" class="Bound">p</a><a id="3033" class="Symbol">))</a> <a id="3036" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3038" href="UF.PreUnivalence.html#3239" class="Function">shift-equiv</a> <a id="3050" href="UF.PreUnivalence.html#2889" class="Bound">α</a> <a id="3052" class="Symbol">(</a><a id="3053" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="3060" class="Symbol">_</a> <a id="3062" class="Symbol">_</a> <a id="3064" href="UF.PreUnivalence.html#2988" class="Bound">p</a><a id="3065" class="Symbol">)</a> <a id="3067" href="UF.PreUnivalence.html#2898" class="Bound">α&#39;</a><a id="3069" class="Symbol">)</a>
    <a id="3075" class="Symbol">(</a><a id="3076" href="UF.PreUnivalence.html#2876" class="Bound">preua</a> <a id="3082" class="Symbol">_</a> <a id="3084" class="Symbol">_</a> <a id="3086" class="Symbol">(</a><a id="3087" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3093" href="UF.PreUnivalence.html#2889" class="Bound">α</a> <a id="3095" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3097" href="UF.PreUnivalence.html#2898" class="Bound">α&#39;</a><a id="3099" class="Symbol">)))</a>
 <a id="3104" class="Keyword">where</a>
  <a id="3112" href="UF.PreUnivalence.html#3112" class="Function">transport-eq</a> <a id="3125" class="Symbol">:</a> <a id="3127" class="Symbol">(</a><a id="3128" href="UF.PreUnivalence.html#3128" class="Bound">p</a> <a id="3130" class="Symbol">:</a> <a id="3132" href="UF.PreUnivalence.html#2885" class="Bound">Y</a> <a id="3134" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3136" href="UF.PreUnivalence.html#2893" class="Bound">Y&#39;</a><a id="3138" class="Symbol">)</a> <a id="3140" class="Symbol">→</a> <a id="3142" href="UF.PreUnivalence.html#2889" class="Bound">α</a> <a id="3144" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3146" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="3153" href="UF.PreUnivalence.html#2885" class="Bound">Y</a> <a id="3155" href="UF.PreUnivalence.html#2893" class="Bound">Y&#39;</a> <a id="3158" href="UF.PreUnivalence.html#3128" class="Bound">p</a> <a id="3160" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3162" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3172" class="Symbol">(</a><a id="3173" href="UF.PreUnivalence.html#2882" class="Bound">X</a> <a id="3175" href="UF.Equiv.html#1318" class="Function Operator">≃_</a><a id="3177" class="Symbol">)</a> <a id="3179" href="UF.PreUnivalence.html#3128" class="Bound">p</a> <a id="3181" href="UF.PreUnivalence.html#2889" class="Bound">α</a>
  <a id="3185" href="UF.PreUnivalence.html#3112" class="Function">transport-eq</a> <a id="3198" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="UF.Equiv-FunExt.html#8063" class="Function">≃-refl-right&#39;</a> <a id="3219" href="UF.PreUnivalence.html#2866" class="Bound">fevu</a> <a id="3224" href="UF.PreUnivalence.html#2871" class="Bound">fevv</a> <a id="3229" href="UF.PreUnivalence.html#2861" class="Bound">feuu</a> <a id="3234" href="UF.PreUnivalence.html#2889" class="Bound">α</a>

  <a id="3239" href="UF.PreUnivalence.html#3239" class="Function">shift-equiv</a> <a id="3251" class="Symbol">:</a> <a id="3253" class="Symbol">{</a><a id="3254" href="UF.PreUnivalence.html#3254" class="Bound">A</a> <a id="3256" class="Symbol">:</a> <a id="3258" href="UF.PreUnivalence.html#2854" class="Bound">𝓤</a> <a id="3260" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3262" class="Symbol">}</a> <a id="3264" class="Symbol">{</a><a id="3265" href="UF.PreUnivalence.html#3265" class="Bound">B</a> <a id="3267" class="Symbol">:</a> <a id="3269" href="UF.PreUnivalence.html#2858" class="Bound">𝓥</a> <a id="3271" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3273" class="Symbol">}</a> <a id="3275" class="Symbol">{</a><a id="3276" href="UF.PreUnivalence.html#3276" class="Bound">C</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="UF.PreUnivalence.html#2858" class="Bound">𝓥</a> <a id="3282" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3284" class="Symbol">}</a>
              <a id="3300" class="Symbol">→</a> <a id="3302" class="Symbol">(</a><a id="3303" href="UF.PreUnivalence.html#3303" class="Bound">e</a> <a id="3305" class="Symbol">:</a> <a id="3307" href="UF.PreUnivalence.html#3254" class="Bound">A</a> <a id="3309" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3311" href="UF.PreUnivalence.html#3265" class="Bound">B</a><a id="3312" class="Symbol">)</a> <a id="3314" class="Symbol">(</a><a id="3315" href="UF.PreUnivalence.html#3315" class="Bound">e&#39;</a> <a id="3318" class="Symbol">:</a> <a id="3320" href="UF.PreUnivalence.html#3265" class="Bound">B</a> <a id="3322" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3324" href="UF.PreUnivalence.html#3276" class="Bound">C</a><a id="3325" class="Symbol">)</a> <a id="3327" class="Symbol">(</a><a id="3328" href="UF.PreUnivalence.html#3328" class="Bound">e&#39;&#39;</a> <a id="3332" class="Symbol">:</a> <a id="3334" href="UF.PreUnivalence.html#3254" class="Bound">A</a> <a id="3336" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3338" href="UF.PreUnivalence.html#3276" class="Bound">C</a><a id="3339" class="Symbol">)</a>
              <a id="3355" class="Symbol">→</a> <a id="3357" class="Symbol">(</a><a id="3358" href="UF.PreUnivalence.html#3303" class="Bound">e</a> <a id="3360" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3362" href="UF.PreUnivalence.html#3315" class="Bound">e&#39;</a> <a id="3365" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3367" href="UF.PreUnivalence.html#3328" class="Bound">e&#39;&#39;</a><a id="3370" class="Symbol">)</a> <a id="3372" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3374" class="Symbol">(</a><a id="3375" href="UF.PreUnivalence.html#3315" class="Bound">e&#39;</a> <a id="3378" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3380" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3386" href="UF.PreUnivalence.html#3303" class="Bound">e</a> <a id="3388" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3390" href="UF.PreUnivalence.html#3328" class="Bound">e&#39;&#39;</a><a id="3393" class="Symbol">)</a>
  <a id="3397" href="UF.PreUnivalence.html#3239" class="Function">shift-equiv</a> <a id="3409" href="UF.PreUnivalence.html#3409" class="Bound">e</a> <a id="3411" href="UF.PreUnivalence.html#3411" class="Bound">e&#39;</a> <a id="3414" href="UF.PreUnivalence.html#3414" class="Bound">e&#39;&#39;</a> <a id="3418" class="Symbol">=</a>
   <a id="3423" class="Symbol">(</a><a id="3424" href="UF.PreUnivalence.html#3409" class="Bound">e</a> <a id="3426" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3428" href="UF.PreUnivalence.html#3411" class="Bound">e&#39;</a> <a id="3431" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3433" href="UF.PreUnivalence.html#3414" class="Bound">e&#39;&#39;</a><a id="3436" class="Symbol">)</a>
    <a id="3442" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="3445" class="Symbol">_</a> <a id="3447" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3449" href="UF.Embeddings.html#6838" class="Function">ap-is-equiv</a> <a id="3461" class="Symbol">(</a><a id="3462" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3468" href="UF.PreUnivalence.html#3409" class="Bound">e</a> <a id="3470" href="UF.Equiv.html#2640" class="Function Operator">●_</a><a id="3472" class="Symbol">)</a> <a id="3474" class="Symbol">(</a><a id="3475" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3479" href="UF.PreUnivalence.html#3820" class="Function">q</a><a id="3480" class="Symbol">)</a> <a id="3482" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="3487" class="Symbol">(</a><a id="3488" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3494" href="UF.PreUnivalence.html#3409" class="Bound">e</a> <a id="3496" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3498" class="Symbol">(</a><a id="3499" href="UF.PreUnivalence.html#3409" class="Bound">e</a> <a id="3501" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3503" href="UF.PreUnivalence.html#3411" class="Bound">e&#39;</a><a id="3505" class="Symbol">)</a> <a id="3507" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3509" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3515" href="UF.PreUnivalence.html#3409" class="Bound">e</a> <a id="3517" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3519" href="UF.PreUnivalence.html#3414" class="Bound">e&#39;&#39;</a><a id="3522" class="Symbol">)</a>
    <a id="3528" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="3531" href="UF.EquivalenceExamples.html#24911" class="Function">＝-cong-l</a> <a id="3540" class="Symbol">_</a> <a id="3542" class="Symbol">_</a> <a id="3544" class="Symbol">(</a><a id="3545" href="UF.Equiv-FunExt.html#6600" class="Function">≃-assoc&#39;</a> <a id="3554" href="UF.PreUnivalence.html#2871" class="Bound">fevv</a> <a id="3559" href="UF.PreUnivalence.html#2871" class="Bound">fevv</a> <a id="3564" href="UF.PreUnivalence.html#2871" class="Bound">fevv</a> <a id="3569" class="Symbol">(</a><a id="3570" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3576" href="UF.PreUnivalence.html#3409" class="Bound">e</a><a id="3577" class="Symbol">)</a> <a id="3579" href="UF.PreUnivalence.html#3409" class="Bound">e</a> <a id="3581" href="UF.PreUnivalence.html#3411" class="Bound">e&#39;</a><a id="3583" class="Symbol">)</a> <a id="3585" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="3590" class="Symbol">((</a><a id="3592" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3598" href="UF.PreUnivalence.html#3409" class="Bound">e</a> <a id="3600" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3602" href="UF.PreUnivalence.html#3409" class="Bound">e</a><a id="3603" class="Symbol">)</a> <a id="3605" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3607" href="UF.PreUnivalence.html#3411" class="Bound">e&#39;</a> <a id="3610" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3612" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3618" href="UF.PreUnivalence.html#3409" class="Bound">e</a> <a id="3620" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3622" href="UF.PreUnivalence.html#3414" class="Bound">e&#39;&#39;</a><a id="3625" class="Symbol">)</a>
    <a id="3631" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="3634" href="UF.EquivalenceExamples.html#24911" class="Function">＝-cong-l</a> <a id="3643" class="Symbol">_</a> <a id="3645" class="Symbol">_</a> <a id="3647" class="Symbol">(</a><a id="3648" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3651" class="Symbol">(</a><a id="3652" href="UF.Equiv.html#2640" class="Function Operator">_●</a> <a id="3655" href="UF.PreUnivalence.html#3411" class="Bound">e&#39;</a><a id="3657" class="Symbol">)</a> <a id="3659" class="Symbol">(</a><a id="3660" href="UF.Equiv-FunExt.html#9793" class="Function">≃-sym-left-inverse&#39;</a> <a id="3680" href="UF.PreUnivalence.html#2871" class="Bound">fevv</a> <a id="3685" href="UF.PreUnivalence.html#3409" class="Bound">e</a><a id="3686" class="Symbol">))</a> <a id="3689" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="3694" class="Symbol">(</a><a id="3695" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="3702" class="Symbol">_</a> <a id="3704" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3706" href="UF.PreUnivalence.html#3411" class="Bound">e&#39;</a> <a id="3709" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3711" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3717" href="UF.PreUnivalence.html#3409" class="Bound">e</a> <a id="3719" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3721" href="UF.PreUnivalence.html#3414" class="Bound">e&#39;&#39;</a><a id="3724" class="Symbol">)</a>
    <a id="3730" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="3733" href="UF.EquivalenceExamples.html#24911" class="Function">＝-cong-l</a> <a id="3742" class="Symbol">_</a> <a id="3744" class="Symbol">_</a> <a id="3746" class="Symbol">(</a><a id="3747" href="UF.Equiv-FunExt.html#7820" class="Function">≃-refl-left&#39;</a> <a id="3760" href="UF.PreUnivalence.html#2871" class="Bound">fevv</a> <a id="3765" href="UF.PreUnivalence.html#2871" class="Bound">fevv</a> <a id="3770" href="UF.PreUnivalence.html#2871" class="Bound">fevv</a> <a id="3775" href="UF.PreUnivalence.html#3411" class="Bound">e&#39;</a><a id="3777" class="Symbol">)</a> <a id="3779" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="3784" class="Symbol">(</a><a id="3785" href="UF.PreUnivalence.html#3411" class="Bound">e&#39;</a> <a id="3788" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3790" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3796" href="UF.PreUnivalence.html#3409" class="Bound">e</a> <a id="3798" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3800" href="UF.PreUnivalence.html#3414" class="Bound">e&#39;&#39;</a><a id="3803" class="Symbol">)</a> <a id="3805" href="UF.Equiv.html#2815" class="Function Operator">■</a>
   <a id="3810" class="Keyword">where</a>
    <a id="3820" href="UF.PreUnivalence.html#3820" class="Function">q</a> <a id="3822" class="Symbol">=</a> <a id="3824" href="UF.Equiv-FunExt.html#10926" class="Function">≃-cong-left&#39;</a> <a id="3837" href="UF.PreUnivalence.html#2866" class="Bound">fevu</a> <a id="3842" href="UF.PreUnivalence.html#2871" class="Bound">fevv</a> <a id="3847" href="UF.PreUnivalence.html#2861" class="Bound">feuu</a> <a id="3852" href="UF.PreUnivalence.html#2871" class="Bound">fevv</a> <a id="3857" href="UF.PreUnivalence.html#2871" class="Bound">fevv</a> <a id="3862" href="UF.PreUnivalence.html#3409" class="Bound">e</a>

<a id="3865" class="Markup">\end{code}</a><a id="3875" class="Background">
</a></pre></body></html>

==> anc/html/UF.PropIndexedPiSigma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.PropIndexedPiSigma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 27 April 2014.

With additions 18th December 2017, and slightly refactored
15th May 2025, with minor improvements in the code.

</a><a id="145" class="Markup">\begin{code}</a>

<a id="159" class="Symbol">{-#</a> <a id="163" class="Keyword">OPTIONS</a> <a id="171" class="Pragma">--safe</a> <a id="178" class="Pragma">--without-K</a> <a id="190" class="Symbol">#-}</a>

<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="221" class="Keyword">module</a> <a id="228" href="UF.PropIndexedPiSigma.html" class="Module">UF.PropIndexedPiSigma</a>
        <a id="258" class="Symbol">{</a><a id="259" href="UF.PropIndexedPiSigma.html#259" class="Bound">X</a> <a id="261" class="Symbol">:</a> <a id="263" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="265" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="267" class="Symbol">}</a>
        <a id="277" class="Symbol">{</a><a id="278" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="280" class="Symbol">:</a> <a id="282" href="UF.PropIndexedPiSigma.html#259" class="Bound">X</a> <a id="284" class="Symbol">→</a> <a id="286" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="288" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="290" class="Symbol">}</a>
       <a id="299" class="Keyword">where</a>

<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="UF.Base.html" class="Module">UF.Base</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="UF.Subsingletons-Properties.html" class="Module">UF.Subsingletons-Properties</a>

<a id="439" class="Keyword">module</a> <a id="446" href="UF.PropIndexedPiSigma.html#446" class="Module">_</a> <a id="448" class="Symbol">(</a><a id="449" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a> <a id="451" class="Symbol">:</a> <a id="453" href="UF.PropIndexedPiSigma.html#259" class="Bound">X</a><a id="454" class="Symbol">)</a> <a id="456" class="Keyword">where</a>

 <a id="464" href="UF.PropIndexedPiSigma.html#464" class="Function">Π-proj</a> <a id="471" class="Symbol">:</a> <a id="473" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="475" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="477" class="Symbol">→</a> <a id="479" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="481" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a>
 <a id="484" href="UF.PropIndexedPiSigma.html#464" class="Function">Π-proj</a> <a id="491" href="UF.PropIndexedPiSigma.html#491" class="Bound">f</a> <a id="493" class="Symbol">=</a> <a id="495" href="UF.PropIndexedPiSigma.html#491" class="Bound">f</a> <a id="497" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a>

 <a id="501" href="UF.PropIndexedPiSigma.html#501" class="Function">Π-proj⁻¹</a> <a id="510" class="Symbol">:</a> <a id="512" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="520" href="UF.PropIndexedPiSigma.html#259" class="Bound">X</a> <a id="522" class="Symbol">→</a> <a id="524" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="526" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a> <a id="528" class="Symbol">→</a> <a id="530" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="532" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a>
 <a id="535" href="UF.PropIndexedPiSigma.html#501" class="Function">Π-proj⁻¹</a> <a id="544" href="UF.PropIndexedPiSigma.html#544" class="Bound">i</a> <a id="546" href="UF.PropIndexedPiSigma.html#546" class="Bound">y</a> <a id="548" href="UF.PropIndexedPiSigma.html#548" class="Bound">x</a> <a id="550" class="Symbol">=</a> <a id="552" href="MLTT.Id.html#734" class="Function">transport</a> <a id="562" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="564" class="Symbol">(</a><a id="565" href="UF.PropIndexedPiSigma.html#544" class="Bound">i</a> <a id="567" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a> <a id="569" href="UF.PropIndexedPiSigma.html#548" class="Bound">x</a><a id="570" class="Symbol">)</a> <a id="572" href="UF.PropIndexedPiSigma.html#546" class="Bound">y</a>

 <a id="576" href="UF.PropIndexedPiSigma.html#576" class="Function">Π-proj-is-equiv</a> <a id="592" class="Symbol">:</a> <a id="594" href="UF.FunExt.html#851" class="Function">funext</a> <a id="601" href="UF.PropIndexedPiSigma.html#263" class="Bound">𝓤</a> <a id="603" href="UF.PropIndexedPiSigma.html#286" class="Bound">𝓥</a>
                 <a id="622" class="Symbol">→</a> <a id="624" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="632" href="UF.PropIndexedPiSigma.html#259" class="Bound">X</a>
                 <a id="651" class="Symbol">→</a> <a id="653" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="662" href="UF.PropIndexedPiSigma.html#464" class="Function">Π-proj</a>
 <a id="670" href="UF.PropIndexedPiSigma.html#576" class="Function">Π-proj-is-equiv</a> <a id="686" href="UF.PropIndexedPiSigma.html#686" class="Bound">fe</a> <a id="689" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a> <a id="691" class="Symbol">=</a> <a id="693" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="710" href="UF.PropIndexedPiSigma.html#464" class="Function">Π-proj</a> <a id="717" class="Symbol">(</a><a id="718" href="UF.PropIndexedPiSigma.html#501" class="Function">Π-proj⁻¹</a> <a id="727" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a> <a id="729" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="731" href="UF.PropIndexedPiSigma.html#749" class="Function">η</a> <a id="733" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="735" href="UF.PropIndexedPiSigma.html#1165" class="Function">ε</a><a id="736" class="Symbol">)</a>
  <a id="740" class="Keyword">where</a>
   <a id="749" href="UF.PropIndexedPiSigma.html#749" class="Function">η</a> <a id="751" class="Symbol">:</a> <a id="753" href="UF.PropIndexedPiSigma.html#501" class="Function">Π-proj⁻¹</a> <a id="762" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a> <a id="764" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="766" href="UF.PropIndexedPiSigma.html#464" class="Function">Π-proj</a> <a id="773" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="775" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="781" href="UF.PropIndexedPiSigma.html#749" class="Function">η</a> <a id="783" href="UF.PropIndexedPiSigma.html#783" class="Bound">f</a> <a id="785" class="Symbol">=</a> <a id="787" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="795" href="UF.PropIndexedPiSigma.html#686" class="Bound">fe</a> <a id="798" href="UF.PropIndexedPiSigma.html#815" class="Function">I</a>
    <a id="804" class="Keyword">where</a>
     <a id="815" href="UF.PropIndexedPiSigma.html#815" class="Function">I</a> <a id="817" class="Symbol">:</a> <a id="819" href="UF.PropIndexedPiSigma.html#501" class="Function">Π-proj⁻¹</a> <a id="828" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a> <a id="830" class="Symbol">(</a><a id="831" href="UF.PropIndexedPiSigma.html#464" class="Function">Π-proj</a> <a id="838" href="UF.PropIndexedPiSigma.html#783" class="Bound">f</a><a id="839" class="Symbol">)</a> <a id="841" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="843" href="UF.PropIndexedPiSigma.html#783" class="Bound">f</a>
     <a id="850" href="UF.PropIndexedPiSigma.html#815" class="Function">I</a> <a id="852" href="UF.PropIndexedPiSigma.html#852" class="Bound">x</a> <a id="854" class="Symbol">=</a>
      <a id="862" href="UF.PropIndexedPiSigma.html#501" class="Function">Π-proj⁻¹</a> <a id="871" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a> <a id="873" class="Symbol">(</a><a id="874" href="UF.PropIndexedPiSigma.html#464" class="Function">Π-proj</a> <a id="881" href="UF.PropIndexedPiSigma.html#783" class="Bound">f</a><a id="882" class="Symbol">)</a> <a id="884" href="UF.PropIndexedPiSigma.html#852" class="Bound">x</a>   <a id="888" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="902" href="MLTT.Id.html#734" class="Function">transport</a> <a id="912" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="914" class="Symbol">(</a><a id="915" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a> <a id="917" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a> <a id="919" href="UF.PropIndexedPiSigma.html#852" class="Bound">x</a><a id="920" class="Symbol">)</a> <a id="922" class="Symbol">(</a><a id="923" href="UF.PropIndexedPiSigma.html#783" class="Bound">f</a> <a id="925" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a><a id="926" class="Symbol">)</a> <a id="928" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="931" href="UF.PropIndexedPiSigma.html#999" class="Function">II</a> <a id="934" class="Symbol">(</a><a id="935" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a> <a id="937" href="UF.PropIndexedPiSigma.html#852" class="Bound">x</a> <a id="939" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a><a id="940" class="Symbol">)</a> <a id="942" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="950" href="UF.PropIndexedPiSigma.html#783" class="Bound">f</a> <a id="952" href="UF.PropIndexedPiSigma.html#852" class="Bound">x</a>                       <a id="976" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
       <a id="985" class="Keyword">where</a>
        <a id="999" href="UF.PropIndexedPiSigma.html#999" class="Function">II</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="UF.PropIndexedPiSigma.html#852" class="Bound">x</a> <a id="1006" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1008" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a> <a id="1010" class="Symbol">→</a> <a id="1012" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1022" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="1024" class="Symbol">(</a><a id="1025" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a> <a id="1027" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a> <a id="1029" href="UF.PropIndexedPiSigma.html#852" class="Bound">x</a><a id="1030" class="Symbol">)</a> <a id="1032" class="Symbol">(</a><a id="1033" href="UF.PropIndexedPiSigma.html#783" class="Bound">f</a> <a id="1035" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a><a id="1036" class="Symbol">)</a> <a id="1038" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1040" href="UF.PropIndexedPiSigma.html#783" class="Bound">f</a> <a id="1042" href="UF.PropIndexedPiSigma.html#852" class="Bound">x</a>
        <a id="1052" href="UF.PropIndexedPiSigma.html#999" class="Function">II</a> <a id="1055" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1060" class="Symbol">=</a>
         <a id="1071" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1081" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="1083" class="Symbol">(</a><a id="1084" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a> <a id="1086" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a> <a id="1088" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">(</a><a id="1092" href="UF.PropIndexedPiSigma.html#783" class="Bound">f</a> <a id="1094" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a><a id="1095" class="Symbol">)</a> <a id="1097" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1100" href="UF.Subsingletons-Properties.html#787" class="Function">transport-over-prop</a> <a id="1120" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a> <a id="1122" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="1133" href="UF.PropIndexedPiSigma.html#783" class="Bound">f</a> <a id="1135" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a>                       <a id="1159" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="1165" href="UF.PropIndexedPiSigma.html#1165" class="Function">ε</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="UF.PropIndexedPiSigma.html#464" class="Function">Π-proj</a> <a id="1176" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1178" href="UF.PropIndexedPiSigma.html#501" class="Function">Π-proj⁻¹</a> <a id="1187" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a> <a id="1189" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1191" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="1197" href="UF.PropIndexedPiSigma.html#1165" class="Function">ε</a> <a id="1199" href="UF.PropIndexedPiSigma.html#1199" class="Bound">y</a> <a id="1201" class="Symbol">=</a>
    <a id="1207" class="Symbol">(</a><a id="1208" href="UF.PropIndexedPiSigma.html#464" class="Function">Π-proj</a> <a id="1215" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1217" href="UF.PropIndexedPiSigma.html#501" class="Function">Π-proj⁻¹</a> <a id="1226" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a><a id="1227" class="Symbol">)</a> <a id="1229" href="UF.PropIndexedPiSigma.html#1199" class="Bound">y</a> <a id="1231" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="1243" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1253" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="1255" class="Symbol">(</a><a id="1256" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a> <a id="1258" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a> <a id="1260" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a><a id="1261" class="Symbol">)</a> <a id="1263" href="UF.PropIndexedPiSigma.html#1199" class="Bound">y</a>   <a id="1267" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1270" href="UF.Subsingletons-Properties.html#787" class="Function">transport-over-prop</a> <a id="1290" href="UF.PropIndexedPiSigma.html#689" class="Bound">i</a> <a id="1292" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="1298" href="UF.PropIndexedPiSigma.html#1199" class="Bound">y</a>                       <a id="1322" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="1326" href="UF.PropIndexedPiSigma.html#1326" class="Function">prop-indexed-product</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1356" href="UF.PropIndexedPiSigma.html#263" class="Bound">𝓤</a> <a id="1358" href="UF.PropIndexedPiSigma.html#286" class="Bound">𝓥</a>
                      <a id="1382" class="Symbol">→</a> <a id="1384" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1392" href="UF.PropIndexedPiSigma.html#259" class="Bound">X</a>
                      <a id="1416" class="Symbol">→</a> <a id="1418" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1420" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="1422" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1424" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="1426" href="UF.PropIndexedPiSigma.html#449" class="Bound">a</a>
 <a id="1429" href="UF.PropIndexedPiSigma.html#1326" class="Function">prop-indexed-product</a> <a id="1450" href="UF.PropIndexedPiSigma.html#1450" class="Bound">fe</a> <a id="1453" href="UF.PropIndexedPiSigma.html#1453" class="Bound">i</a> <a id="1455" class="Symbol">=</a> <a id="1457" href="UF.PropIndexedPiSigma.html#464" class="Function">Π-proj</a> <a id="1464" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1466" href="UF.PropIndexedPiSigma.html#576" class="Function">Π-proj-is-equiv</a> <a id="1482" href="UF.PropIndexedPiSigma.html#1450" class="Bound">fe</a> <a id="1485" href="UF.PropIndexedPiSigma.html#1453" class="Bound">i</a>

<a id="empty-indexed-product-is-𝟙"></a><a id="1488" href="UF.PropIndexedPiSigma.html#1488" class="Function">empty-indexed-product-is-𝟙</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1524" href="UF.PropIndexedPiSigma.html#263" class="Bound">𝓤</a> <a id="1526" href="UF.PropIndexedPiSigma.html#286" class="Bound">𝓥</a>
                           <a id="1555" class="Symbol">→</a> <a id="1557" class="Symbol">(</a><a id="1558" href="UF.PropIndexedPiSigma.html#259" class="Bound">X</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="1564" class="Symbol">{</a><a id="1565" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="1566" class="Symbol">})</a>
                           <a id="1596" class="Symbol">→</a> <a id="1598" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1600" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="1602" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1604" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1606" class="Symbol">{</a><a id="1607" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="1608" class="Symbol">}</a>
<a id="1610" href="UF.PropIndexedPiSigma.html#1488" class="Function">empty-indexed-product-is-𝟙</a> <a id="1637" href="UF.PropIndexedPiSigma.html#1637" class="Bound">fe</a> <a id="1640" href="UF.PropIndexedPiSigma.html#1640" class="Bound">v</a> <a id="1642" class="Symbol">=</a> <a id="1644" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="1651" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="1663" class="Symbol">(</a><a id="1664" href="UF.PropIndexedPiSigma.html#1684" class="Function">g</a> <a id="1666" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1668" href="UF.PropIndexedPiSigma.html#1729" class="Function">η</a> <a id="1670" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1672" href="UF.PropIndexedPiSigma.html#1860" class="Function">ε</a><a id="1673" class="Symbol">)</a>
 <a id="1676" class="Keyword">where</a>
  <a id="1684" href="UF.PropIndexedPiSigma.html#1684" class="Function">g</a> <a id="1686" class="Symbol">:</a> <a id="1688" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1694" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a>
  <a id="1698" href="UF.PropIndexedPiSigma.html#1684" class="Function">g</a> <a id="1700" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="1702" href="UF.PropIndexedPiSigma.html#1702" class="Bound">x</a> <a id="1704" class="Symbol">=</a> <a id="1706" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="1720" class="Symbol">(</a><a id="1721" href="UF.PropIndexedPiSigma.html#1640" class="Bound">v</a> <a id="1723" href="UF.PropIndexedPiSigma.html#1702" class="Bound">x</a><a id="1724" class="Symbol">)</a>

  <a id="1729" href="UF.PropIndexedPiSigma.html#1729" class="Function">η</a> <a id="1731" class="Symbol">:</a> <a id="1733" class="Symbol">(</a><a id="1734" href="UF.PropIndexedPiSigma.html#1734" class="Bound">f</a> <a id="1736" class="Symbol">:</a> <a id="1738" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1740" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a><a id="1741" class="Symbol">)</a> <a id="1743" class="Symbol">→</a> <a id="1745" href="UF.PropIndexedPiSigma.html#1684" class="Function">g</a> <a id="1747" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="1749" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1751" href="UF.PropIndexedPiSigma.html#1734" class="Bound">f</a>
  <a id="1755" href="UF.PropIndexedPiSigma.html#1729" class="Function">η</a> <a id="1757" href="UF.PropIndexedPiSigma.html#1757" class="Bound">f</a> <a id="1759" class="Symbol">=</a> <a id="1761" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1769" href="UF.PropIndexedPiSigma.html#1637" class="Bound">fe</a> <a id="1772" href="UF.PropIndexedPiSigma.html#1787" class="Function">I</a>
   <a id="1777" class="Keyword">where</a>
    <a id="1787" href="UF.PropIndexedPiSigma.html#1787" class="Function">I</a> <a id="1789" class="Symbol">:</a> <a id="1791" class="Symbol">(</a><a id="1792" href="UF.PropIndexedPiSigma.html#1792" class="Bound">x</a> <a id="1794" class="Symbol">:</a> <a id="1796" href="UF.PropIndexedPiSigma.html#259" class="Bound">X</a><a id="1797" class="Symbol">)</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="UF.PropIndexedPiSigma.html#1684" class="Function">g</a> <a id="1803" class="Symbol">(</a><a id="1804" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="1816" href="UF.PropIndexedPiSigma.html#1757" class="Bound">f</a><a id="1817" class="Symbol">)</a> <a id="1819" href="UF.PropIndexedPiSigma.html#1792" class="Bound">x</a> <a id="1821" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1823" href="UF.PropIndexedPiSigma.html#1757" class="Bound">f</a> <a id="1825" href="UF.PropIndexedPiSigma.html#1792" class="Bound">x</a>
    <a id="1831" href="UF.PropIndexedPiSigma.html#1787" class="Function">I</a> <a id="1833" href="UF.PropIndexedPiSigma.html#1833" class="Bound">x</a> <a id="1835" class="Symbol">=</a> <a id="1837" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="1851" class="Symbol">(</a><a id="1852" href="UF.PropIndexedPiSigma.html#1640" class="Bound">v</a> <a id="1854" href="UF.PropIndexedPiSigma.html#1833" class="Bound">x</a><a id="1855" class="Symbol">)</a>

  <a id="1860" href="UF.PropIndexedPiSigma.html#1860" class="Function">ε</a> <a id="1862" class="Symbol">:</a> <a id="1864" class="Symbol">(</a><a id="1865" href="UF.PropIndexedPiSigma.html#1865" class="Bound">u</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="1876" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1878" href="UF.PropIndexedPiSigma.html#1865" class="Bound">u</a>
  <a id="1882" href="UF.PropIndexedPiSigma.html#1860" class="Function">ε</a> <a id="1884" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="1886" class="Symbol">=</a> <a id="1888" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="1894" class="Markup">\end{code}</a><a id="1904" class="Background">

Added 18th December 2017.

</a><a id="1933" class="Markup">\begin{code}</a>

<a id="1947" class="Keyword">module</a> <a id="1954" href="UF.PropIndexedPiSigma.html#1954" class="Module">_</a> <a id="1956" class="Symbol">(</a><a id="1957" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a> <a id="1959" class="Symbol">:</a> <a id="1961" href="UF.PropIndexedPiSigma.html#259" class="Bound">X</a><a id="1962" class="Symbol">)</a> <a id="1964" class="Keyword">where</a>

 <a id="1972" href="UF.PropIndexedPiSigma.html#1972" class="Function">Σ-in</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="1981" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1987" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a>
 <a id="1990" href="UF.PropIndexedPiSigma.html#1972" class="Function">Σ-in</a> <a id="1995" href="UF.PropIndexedPiSigma.html#1995" class="Bound">y</a> <a id="1997" class="Symbol">=</a> <a id="1999" class="Symbol">(</a><a id="2000" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a> <a id="2002" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2004" href="UF.PropIndexedPiSigma.html#1995" class="Bound">y</a><a id="2005" class="Symbol">)</a>

 <a id="2009" href="UF.PropIndexedPiSigma.html#2009" class="Function">Σ-in⁻¹</a> <a id="2016" class="Symbol">:</a> <a id="2018" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2026" href="UF.PropIndexedPiSigma.html#259" class="Bound">X</a> <a id="2028" class="Symbol">→</a> <a id="2030" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2032" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2034" class="Symbol">→</a> <a id="2036" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2038" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a>
 <a id="2041" href="UF.PropIndexedPiSigma.html#2009" class="Function">Σ-in⁻¹</a> <a id="2048" href="UF.PropIndexedPiSigma.html#2048" class="Bound">i</a> <a id="2050" class="Symbol">(</a><a id="2051" href="UF.PropIndexedPiSigma.html#2051" class="Bound">x</a> <a id="2053" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2055" href="UF.PropIndexedPiSigma.html#2055" class="Bound">y</a><a id="2056" class="Symbol">)</a> <a id="2058" class="Symbol">=</a> <a id="2060" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2070" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2072" class="Symbol">(</a><a id="2073" href="UF.PropIndexedPiSigma.html#2048" class="Bound">i</a> <a id="2075" href="UF.PropIndexedPiSigma.html#2051" class="Bound">x</a> <a id="2077" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a><a id="2078" class="Symbol">)</a> <a id="2080" href="UF.PropIndexedPiSigma.html#2055" class="Bound">y</a>

 <a id="2084" href="UF.PropIndexedPiSigma.html#2084" class="Function">Σ-in-is-equiv</a> <a id="2098" class="Symbol">:</a> <a id="2100" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2108" href="UF.PropIndexedPiSigma.html#259" class="Bound">X</a> <a id="2110" class="Symbol">→</a> <a id="2112" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2121" href="UF.PropIndexedPiSigma.html#1972" class="Function">Σ-in</a>
 <a id="2127" href="UF.PropIndexedPiSigma.html#2084" class="Function">Σ-in-is-equiv</a> <a id="2141" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2143" class="Symbol">=</a> <a id="2145" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="2162" href="UF.PropIndexedPiSigma.html#1972" class="Function">Σ-in</a> <a id="2167" class="Symbol">(</a><a id="2168" href="UF.PropIndexedPiSigma.html#2009" class="Function">Σ-in⁻¹</a> <a id="2175" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2177" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2179" href="UF.PropIndexedPiSigma.html#2197" class="Function">η</a> <a id="2181" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2183" href="UF.PropIndexedPiSigma.html#2363" class="Function">ε</a><a id="2184" class="Symbol">)</a>
  <a id="2188" class="Keyword">where</a>
   <a id="2197" href="UF.PropIndexedPiSigma.html#2197" class="Function">η</a> <a id="2199" class="Symbol">:</a> <a id="2201" class="Symbol">(</a><a id="2202" href="UF.PropIndexedPiSigma.html#2202" class="Bound">y</a> <a id="2204" class="Symbol">:</a> <a id="2206" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2208" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a><a id="2209" class="Symbol">)</a> <a id="2211" class="Symbol">→</a> <a id="2213" href="UF.PropIndexedPiSigma.html#2009" class="Function">Σ-in⁻¹</a> <a id="2220" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2222" class="Symbol">(</a><a id="2223" href="UF.PropIndexedPiSigma.html#1972" class="Function">Σ-in</a> <a id="2228" href="UF.PropIndexedPiSigma.html#2202" class="Bound">y</a><a id="2229" class="Symbol">)</a> <a id="2231" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2233" href="UF.PropIndexedPiSigma.html#2202" class="Bound">y</a>
   <a id="2238" href="UF.PropIndexedPiSigma.html#2197" class="Function">η</a> <a id="2240" href="UF.PropIndexedPiSigma.html#2240" class="Bound">y</a> <a id="2242" class="Symbol">=</a>
    <a id="2248" href="UF.PropIndexedPiSigma.html#2009" class="Function">Σ-in⁻¹</a> <a id="2255" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2257" class="Symbol">(</a><a id="2258" href="UF.PropIndexedPiSigma.html#1972" class="Function">Σ-in</a> <a id="2263" href="UF.PropIndexedPiSigma.html#2240" class="Bound">y</a><a id="2264" class="Symbol">)</a>     <a id="2270" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="2282" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2292" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2294" class="Symbol">(</a><a id="2295" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2297" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a> <a id="2299" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a><a id="2300" class="Symbol">)</a> <a id="2302" href="UF.PropIndexedPiSigma.html#2240" class="Bound">y</a> <a id="2304" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2307" href="UF.Subsingletons-Properties.html#787" class="Function">transport-over-prop</a> <a id="2327" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2329" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="2335" href="UF.PropIndexedPiSigma.html#2240" class="Bound">y</a>                     <a id="2357" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="2363" href="UF.PropIndexedPiSigma.html#2363" class="Function">ε</a> <a id="2365" class="Symbol">:</a> <a id="2367" class="Symbol">(</a><a id="2368" href="UF.PropIndexedPiSigma.html#2368" class="Bound">σ</a> <a id="2370" class="Symbol">:</a> <a id="2372" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2374" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a><a id="2375" class="Symbol">)</a> <a id="2377" class="Symbol">→</a> <a id="2379" href="UF.PropIndexedPiSigma.html#1972" class="Function">Σ-in</a> <a id="2384" class="Symbol">(</a><a id="2385" href="UF.PropIndexedPiSigma.html#2009" class="Function">Σ-in⁻¹</a> <a id="2392" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2394" href="UF.PropIndexedPiSigma.html#2368" class="Bound">σ</a><a id="2395" class="Symbol">)</a> <a id="2397" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2399" href="UF.PropIndexedPiSigma.html#2368" class="Bound">σ</a>
   <a id="2404" href="UF.PropIndexedPiSigma.html#2363" class="Function">ε</a> <a id="2406" class="Symbol">(</a><a id="2407" href="UF.PropIndexedPiSigma.html#2407" class="Bound">x</a> <a id="2409" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2411" href="UF.PropIndexedPiSigma.html#2411" class="Bound">y</a><a id="2412" class="Symbol">)</a> <a id="2414" class="Symbol">=</a>
    <a id="2420" href="UF.PropIndexedPiSigma.html#1972" class="Function">Σ-in</a> <a id="2425" class="Symbol">(</a><a id="2426" href="UF.PropIndexedPiSigma.html#2009" class="Function">Σ-in⁻¹</a> <a id="2433" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2435" class="Symbol">(</a><a id="2436" href="UF.PropIndexedPiSigma.html#2407" class="Bound">x</a> <a id="2438" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2440" href="UF.PropIndexedPiSigma.html#2411" class="Bound">y</a><a id="2441" class="Symbol">))</a>     <a id="2448" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
    <a id="2460" class="Symbol">(</a><a id="2461" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a> <a id="2463" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2465" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2475" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2477" class="Symbol">(</a><a id="2478" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2480" href="UF.PropIndexedPiSigma.html#2407" class="Bound">x</a> <a id="2482" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a><a id="2483" class="Symbol">)</a> <a id="2485" href="UF.PropIndexedPiSigma.html#2411" class="Bound">y</a><a id="2486" class="Symbol">)</a> <a id="2488" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2491" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="2498" class="Symbol">(</a><a id="2499" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2501" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a> <a id="2503" href="UF.PropIndexedPiSigma.html#2407" class="Bound">x</a> <a id="2505" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2507" href="UF.PropIndexedPiSigma.html#2571" class="Function">I</a> <a id="2509" class="Symbol">(</a><a id="2510" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2512" href="UF.PropIndexedPiSigma.html#2407" class="Bound">x</a> <a id="2514" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a><a id="2515" class="Symbol">))</a> <a id="2518" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="2524" class="Symbol">(</a><a id="2525" href="UF.PropIndexedPiSigma.html#2407" class="Bound">x</a> <a id="2527" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2529" href="UF.PropIndexedPiSigma.html#2411" class="Bound">y</a><a id="2530" class="Symbol">)</a>                     <a id="2552" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="2559" class="Keyword">where</a>
      <a id="2571" href="UF.PropIndexedPiSigma.html#2571" class="Function">I</a> <a id="2573" class="Symbol">:</a> <a id="2575" href="UF.PropIndexedPiSigma.html#2407" class="Bound">x</a> <a id="2577" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2579" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a> <a id="2581" class="Symbol">→</a> <a id="2583" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2593" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2595" class="Symbol">(</a><a id="2596" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2598" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a> <a id="2600" href="UF.PropIndexedPiSigma.html#2407" class="Bound">x</a><a id="2601" class="Symbol">)</a> <a id="2603" class="Symbol">(</a><a id="2604" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2614" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2616" class="Symbol">(</a><a id="2617" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2619" href="UF.PropIndexedPiSigma.html#2407" class="Bound">x</a> <a id="2621" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a><a id="2622" class="Symbol">)</a> <a id="2624" href="UF.PropIndexedPiSigma.html#2411" class="Bound">y</a><a id="2625" class="Symbol">)</a> <a id="2627" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2629" href="UF.PropIndexedPiSigma.html#2411" class="Bound">y</a>
      <a id="2637" href="UF.PropIndexedPiSigma.html#2571" class="Function">I</a> <a id="2639" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2644" class="Symbol">=</a>
       <a id="2653" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2663" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2665" class="Symbol">(</a><a id="2666" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2668" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a> <a id="2670" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a><a id="2671" class="Symbol">)</a> <a id="2673" class="Symbol">(</a><a id="2674" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2684" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2686" class="Symbol">(</a><a id="2687" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2689" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a> <a id="2691" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a><a id="2692" class="Symbol">)</a> <a id="2694" href="UF.PropIndexedPiSigma.html#2411" class="Bound">y</a><a id="2695" class="Symbol">)</a> <a id="2697" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2700" href="UF.Subsingletons-Properties.html#787" class="Function">transport-over-prop</a> <a id="2720" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2722" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="2731" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2741" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2743" class="Symbol">(</a><a id="2744" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2746" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a> <a id="2748" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a><a id="2749" class="Symbol">)</a> <a id="2751" href="UF.PropIndexedPiSigma.html#2411" class="Bound">y</a>                       <a id="2775" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2778" href="UF.Subsingletons-Properties.html#787" class="Function">transport-over-prop</a> <a id="2798" href="UF.PropIndexedPiSigma.html#2141" class="Bound">i</a> <a id="2800" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="2809" href="UF.PropIndexedPiSigma.html#2411" class="Bound">y</a>                                           <a id="2853" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="2857" href="UF.PropIndexedPiSigma.html#2857" class="Function">prop-indexed-sum</a> <a id="2874" class="Symbol">:</a> <a id="2876" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2884" href="UF.PropIndexedPiSigma.html#259" class="Bound">X</a> <a id="2886" class="Symbol">→</a> <a id="2888" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2890" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2892" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2894" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2896" href="UF.PropIndexedPiSigma.html#1957" class="Bound">a</a>
 <a id="2899" href="UF.PropIndexedPiSigma.html#2857" class="Function">prop-indexed-sum</a> <a id="2916" href="UF.PropIndexedPiSigma.html#2916" class="Bound">i</a> <a id="2918" class="Symbol">=</a> <a id="2920" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="2926" class="Symbol">(</a><a id="2927" href="UF.PropIndexedPiSigma.html#1972" class="Function">Σ-in</a> <a id="2932" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2934" href="UF.PropIndexedPiSigma.html#2084" class="Function">Σ-in-is-equiv</a> <a id="2948" href="UF.PropIndexedPiSigma.html#2916" class="Bound">i</a><a id="2949" class="Symbol">)</a>

<a id="empty-indexed-sum-is-𝟘"></a><a id="2952" href="UF.PropIndexedPiSigma.html#2952" class="Function">empty-indexed-sum-is-𝟘</a> <a id="2975" class="Symbol">:</a> <a id="2977" class="Symbol">(</a><a id="2978" href="UF.PropIndexedPiSigma.html#259" class="Bound">X</a> <a id="2980" class="Symbol">→</a> <a id="2982" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="2984" class="Symbol">{</a><a id="2985" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="2986" class="Symbol">})</a> <a id="2989" class="Symbol">→</a> <a id="2991" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2993" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="2995" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2997" class="Symbol">(</a><a id="2998" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="3000" class="Symbol">{</a><a id="3001" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="3002" class="Symbol">})</a>
<a id="3005" href="UF.PropIndexedPiSigma.html#2952" class="Function">empty-indexed-sum-is-𝟘</a> <a id="3028" href="UF.PropIndexedPiSigma.html#3028" class="Bound">φ</a> <a id="3030" class="Symbol">=</a> <a id="3032" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="3039" href="UF.PropIndexedPiSigma.html#3062" class="Function">f</a> <a id="3041" class="Symbol">(</a><a id="3042" href="UF.PropIndexedPiSigma.html#3104" class="Function">g</a> <a id="3044" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3046" href="UF.PropIndexedPiSigma.html#3186" class="Function">η</a> <a id="3048" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3050" href="UF.PropIndexedPiSigma.html#3139" class="Function">ε</a><a id="3051" class="Symbol">)</a>
 <a id="3054" class="Keyword">where</a>
  <a id="3062" href="UF.PropIndexedPiSigma.html#3062" class="Function">f</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3068" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a> <a id="3070" class="Symbol">→</a> <a id="3072" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="3076" href="UF.PropIndexedPiSigma.html#3062" class="Function">f</a> <a id="3078" class="Symbol">(</a><a id="3079" href="UF.PropIndexedPiSigma.html#3079" class="Bound">x</a> <a id="3081" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3083" href="UF.PropIndexedPiSigma.html#3083" class="Bound">y</a><a id="3084" class="Symbol">)</a> <a id="3086" class="Symbol">=</a> <a id="3088" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3095" class="Symbol">(</a><a id="3096" href="UF.PropIndexedPiSigma.html#3028" class="Bound">φ</a> <a id="3098" href="UF.PropIndexedPiSigma.html#3079" class="Bound">x</a><a id="3099" class="Symbol">)</a>

  <a id="3104" href="UF.PropIndexedPiSigma.html#3104" class="Function">g</a> <a id="3106" class="Symbol">:</a> <a id="3108" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="3110" class="Symbol">→</a> <a id="3112" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3114" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a>
  <a id="3118" href="UF.PropIndexedPiSigma.html#3104" class="Function">g</a> <a id="3120" class="Symbol">=</a> <a id="3122" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a>

  <a id="3139" href="UF.PropIndexedPiSigma.html#3139" class="Function">ε</a> <a id="3141" class="Symbol">:</a> <a id="3143" class="Symbol">(</a><a id="3144" href="UF.PropIndexedPiSigma.html#3144" class="Bound">x</a> <a id="3146" class="Symbol">:</a> <a id="3148" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="3149" class="Symbol">)</a> <a id="3151" class="Symbol">→</a> <a id="3153" href="UF.PropIndexedPiSigma.html#3062" class="Function">f</a> <a id="3155" class="Symbol">(</a><a id="3156" href="UF.PropIndexedPiSigma.html#3104" class="Function">g</a> <a id="3158" href="UF.PropIndexedPiSigma.html#3144" class="Bound">x</a><a id="3159" class="Symbol">)</a> <a id="3161" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3163" href="UF.PropIndexedPiSigma.html#3144" class="Bound">x</a>
  <a id="3167" href="UF.PropIndexedPiSigma.html#3139" class="Function">ε</a> <a id="3169" class="Symbol">=</a> <a id="3171" href="MLTT.Empty.html#219" class="Function">𝟘-induction</a>

  <a id="3186" href="UF.PropIndexedPiSigma.html#3186" class="Function">η</a> <a id="3188" class="Symbol">:</a> <a id="3190" class="Symbol">(</a><a id="3191" href="UF.PropIndexedPiSigma.html#3191" class="Bound">σ</a> <a id="3193" class="Symbol">:</a> <a id="3195" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3197" href="UF.PropIndexedPiSigma.html#278" class="Bound">Y</a><a id="3198" class="Symbol">)</a> <a id="3200" class="Symbol">→</a> <a id="3202" href="UF.PropIndexedPiSigma.html#3104" class="Function">g</a> <a id="3204" class="Symbol">(</a><a id="3205" href="UF.PropIndexedPiSigma.html#3062" class="Function">f</a> <a id="3207" href="UF.PropIndexedPiSigma.html#3191" class="Bound">σ</a><a id="3208" class="Symbol">)</a> <a id="3210" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3212" href="UF.PropIndexedPiSigma.html#3191" class="Bound">σ</a>
  <a id="3216" href="UF.PropIndexedPiSigma.html#3186" class="Function">η</a> <a id="3218" class="Symbol">(</a><a id="3219" href="UF.PropIndexedPiSigma.html#3219" class="Bound">x</a> <a id="3221" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3223" href="UF.PropIndexedPiSigma.html#3223" class="Bound">y</a><a id="3224" class="Symbol">)</a> <a id="3226" class="Symbol">=</a> <a id="3228" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3235" class="Symbol">(</a><a id="3236" href="UF.PropIndexedPiSigma.html#3028" class="Bound">φ</a> <a id="3238" href="UF.PropIndexedPiSigma.html#3219" class="Bound">x</a><a id="3239" class="Symbol">)</a>

<a id="3242" class="Markup">\end{code}</a><a id="3252" class="Background">
</a></pre></body></html>

==> anc/html/UF.PropTrunc.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.PropTrunc</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

</a><a id="17" class="Markup">\begin{code}</a>

<a id="31" class="Symbol">{-#</a> <a id="35" class="Keyword">OPTIONS</a> <a id="43" class="Pragma">--safe</a> <a id="50" class="Pragma">--without-K</a> <a id="62" class="Symbol">#-}</a>

<a id="67" class="Keyword">module</a> <a id="74" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a> <a id="87" class="Keyword">where</a>

<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a>
<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="UF.Base.html" class="Module">UF.Base</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="276" class="Keyword">open</a> <a id="281" class="Keyword">import</a> <a id="288" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="313" class="Markup">\end{code}</a><a id="323" class="Background">

We use the existence of propositional truncations as an
assumption. The following type collects the data that constitutes this
assumption.

</a><a id="465" class="Markup">\begin{code}</a>

<a id="479" class="Keyword">record</a> <a id="propositional-truncations-exist"></a><a id="486" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a> <a id="518" class="Symbol">:</a> <a id="520" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a> <a id="523" class="Keyword">where</a>
 <a id="530" class="Keyword">field</a>
  <a id="propositional-truncations-exist.∥_∥"></a><a id="538" href="UF.PropTrunc.html#538" class="Field Operator">∥_∥</a> <a id="542" class="Symbol">:</a> <a id="544" class="Symbol">{</a><a id="545" href="UF.PropTrunc.html#545" class="Bound">𝓤</a> <a id="547" class="Symbol">:</a> <a id="549" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="557" class="Symbol">}</a> <a id="559" class="Symbol">→</a> <a id="561" href="UF.PropTrunc.html#545" class="Bound">𝓤</a> <a id="563" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="565" class="Symbol">→</a> <a id="567" href="UF.PropTrunc.html#545" class="Bound">𝓤</a> <a id="569" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="propositional-truncations-exist.∥∥-is-prop"></a><a id="573" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="584" class="Symbol">:</a> <a id="586" class="Symbol">{</a><a id="587" href="UF.PropTrunc.html#587" class="Bound">𝓤</a> <a id="589" class="Symbol">:</a> <a id="591" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="599" class="Symbol">}</a> <a id="601" class="Symbol">{</a><a id="602" href="UF.PropTrunc.html#602" class="Bound">X</a> <a id="604" class="Symbol">:</a> <a id="606" href="UF.PropTrunc.html#587" class="Bound">𝓤</a> <a id="608" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="610" class="Symbol">}</a> <a id="612" class="Symbol">→</a> <a id="614" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="622" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="624" href="UF.PropTrunc.html#602" class="Bound">X</a> <a id="626" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
  <a id="propositional-truncations-exist.∣_∣"></a><a id="630" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a> <a id="634" class="Symbol">:</a> <a id="636" class="Symbol">{</a><a id="637" href="UF.PropTrunc.html#637" class="Bound">𝓤</a> <a id="639" class="Symbol">:</a> <a id="641" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="649" class="Symbol">}</a> <a id="651" class="Symbol">{</a><a id="652" href="UF.PropTrunc.html#652" class="Bound">X</a> <a id="654" class="Symbol">:</a> <a id="656" href="UF.PropTrunc.html#637" class="Bound">𝓤</a> <a id="658" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="660" class="Symbol">}</a> <a id="662" class="Symbol">→</a> <a id="664" href="UF.PropTrunc.html#652" class="Bound">X</a> <a id="666" class="Symbol">→</a> <a id="668" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="670" href="UF.PropTrunc.html#652" class="Bound">X</a> <a id="672" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
  <a id="propositional-truncations-exist.∥∥-rec"></a><a id="676" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="683" class="Symbol">:</a> <a id="685" class="Symbol">{</a><a id="686" href="UF.PropTrunc.html#686" class="Bound">𝓤</a> <a id="688" href="UF.PropTrunc.html#688" class="Bound">𝓥</a> <a id="690" class="Symbol">:</a> <a id="692" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="700" class="Symbol">}</a> <a id="702" class="Symbol">{</a><a id="703" href="UF.PropTrunc.html#703" class="Bound">X</a> <a id="705" class="Symbol">:</a> <a id="707" href="UF.PropTrunc.html#686" class="Bound">𝓤</a> <a id="709" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="711" class="Symbol">}</a> <a id="713" class="Symbol">{</a><a id="714" href="UF.PropTrunc.html#714" class="Bound">P</a> <a id="716" class="Symbol">:</a> <a id="718" href="UF.PropTrunc.html#688" class="Bound">𝓥</a> <a id="720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="722" class="Symbol">}</a> <a id="724" class="Symbol">→</a> <a id="726" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="734" href="UF.PropTrunc.html#714" class="Bound">P</a> <a id="736" class="Symbol">→</a> <a id="738" class="Symbol">(</a><a id="739" href="UF.PropTrunc.html#703" class="Bound">X</a> <a id="741" class="Symbol">→</a> <a id="743" href="UF.PropTrunc.html#714" class="Bound">P</a><a id="744" class="Symbol">)</a> <a id="746" class="Symbol">→</a> <a id="748" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="750" href="UF.PropTrunc.html#703" class="Bound">X</a> <a id="752" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="754" class="Symbol">→</a> <a id="756" href="UF.PropTrunc.html#714" class="Bound">P</a>

<a id="759" class="Keyword">module</a> <a id="PropositionalTruncation"></a><a id="766" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="790" class="Symbol">(</a><a id="791" href="UF.PropTrunc.html#791" class="Bound">pt</a> <a id="794" class="Symbol">:</a> <a id="796" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="827" class="Symbol">)</a> <a id="829" class="Keyword">where</a>

 <a id="837" class="Keyword">open</a> <a id="842" href="UF.PropTrunc.html#486" class="Module">propositional-truncations-exist</a> <a id="874" href="UF.PropTrunc.html#791" class="Bound">pt</a> <a id="877" class="Keyword">public</a>

 <a id="PropositionalTruncation.exit-∥∥"></a><a id="886" href="UF.PropTrunc.html#886" class="Function">exit-∥∥</a> <a id="894" class="Symbol">:</a> <a id="896" class="Symbol">{</a><a id="897" href="UF.PropTrunc.html#897" class="Bound">P</a> <a id="899" class="Symbol">:</a> <a id="901" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="903" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="905" class="Symbol">}</a> <a id="907" class="Symbol">→</a> <a id="909" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="917" href="UF.PropTrunc.html#897" class="Bound">P</a> <a id="919" class="Symbol">→</a> <a id="921" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="923" href="UF.PropTrunc.html#897" class="Bound">P</a> <a id="925" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="927" class="Symbol">→</a> <a id="929" href="UF.PropTrunc.html#897" class="Bound">P</a>
 <a id="932" href="UF.PropTrunc.html#886" class="Function">exit-∥∥</a> <a id="940" href="UF.PropTrunc.html#940" class="Bound">i</a> <a id="942" class="Symbol">=</a> <a id="944" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="951" href="UF.PropTrunc.html#940" class="Bound">i</a> <a id="953" href="MLTT.Pi.html#444" class="Function">id</a>

 <a id="PropositionalTruncation.∥∥-induction"></a><a id="958" href="UF.PropTrunc.html#958" class="Function">∥∥-induction</a> <a id="971" class="Symbol">:</a> <a id="973" class="Symbol">{</a><a id="974" href="UF.PropTrunc.html#974" class="Bound">X</a> <a id="976" class="Symbol">:</a> <a id="978" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="980" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="982" class="Symbol">}</a> <a id="984" class="Symbol">{</a><a id="985" href="UF.PropTrunc.html#985" class="Bound">P</a> <a id="987" class="Symbol">:</a> <a id="989" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="991" href="UF.PropTrunc.html#974" class="Bound">X</a> <a id="993" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="995" class="Symbol">→</a> <a id="997" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1001" class="Symbol">}</a>
             <a id="1016" class="Symbol">→</a> <a id="1018" class="Symbol">((</a><a id="1020" href="UF.PropTrunc.html#1020" class="Bound">s</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="1026" href="UF.PropTrunc.html#974" class="Bound">X</a> <a id="1028" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="1029" class="Symbol">)</a> <a id="1031" class="Symbol">→</a> <a id="1033" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1041" class="Symbol">(</a><a id="1042" href="UF.PropTrunc.html#985" class="Bound">P</a> <a id="1044" href="UF.PropTrunc.html#1020" class="Bound">s</a><a id="1045" class="Symbol">))</a>
             <a id="1061" class="Symbol">→</a> <a id="1063" class="Symbol">((</a><a id="1065" href="UF.PropTrunc.html#1065" class="Bound">x</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="UF.PropTrunc.html#974" class="Bound">X</a><a id="1070" class="Symbol">)</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="UF.PropTrunc.html#985" class="Bound">P</a> <a id="1076" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="1078" href="UF.PropTrunc.html#1065" class="Bound">x</a> <a id="1080" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="1081" class="Symbol">)</a>
             <a id="1096" class="Symbol">→</a> <a id="1098" class="Symbol">(</a><a id="1099" href="UF.PropTrunc.html#1099" class="Bound">s</a> <a id="1101" class="Symbol">:</a> <a id="1103" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="1105" href="UF.PropTrunc.html#974" class="Bound">X</a> <a id="1107" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="1108" class="Symbol">)</a> <a id="1110" class="Symbol">→</a> <a id="1112" href="UF.PropTrunc.html#985" class="Bound">P</a> <a id="1114" href="UF.PropTrunc.html#1099" class="Bound">s</a>
 <a id="1117" href="UF.PropTrunc.html#958" class="Function">∥∥-induction</a> <a id="1130" class="Symbol">{</a><a id="1131" href="UF.PropTrunc.html#1131" class="Bound">𝓤</a><a id="1132" class="Symbol">}</a> <a id="1134" class="Symbol">{</a><a id="1135" href="UF.PropTrunc.html#1135" class="Bound">𝓥</a><a id="1136" class="Symbol">}</a> <a id="1138" class="Symbol">{</a><a id="1139" href="UF.PropTrunc.html#1139" class="Bound">X</a><a id="1140" class="Symbol">}</a> <a id="1142" class="Symbol">{</a><a id="1143" href="UF.PropTrunc.html#1143" class="Bound">P</a><a id="1144" class="Symbol">}</a> <a id="1146" href="UF.PropTrunc.html#1146" class="Bound">i</a> <a id="1148" href="UF.PropTrunc.html#1148" class="Bound">f</a> <a id="1150" href="UF.PropTrunc.html#1150" class="Bound">s</a> <a id="1152" class="Symbol">=</a> <a id="1154" href="UF.PropTrunc.html#1233" class="Function">φ&#39;</a> <a id="1157" href="UF.PropTrunc.html#1150" class="Bound">s</a>
  <a id="1161" class="Keyword">where</a>
   <a id="1170" href="UF.PropTrunc.html#1170" class="Function">φ</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="UF.PropTrunc.html#1139" class="Bound">X</a> <a id="1176" class="Symbol">→</a> <a id="1178" href="UF.PropTrunc.html#1143" class="Bound">P</a> <a id="1180" href="UF.PropTrunc.html#1150" class="Bound">s</a>
   <a id="1185" href="UF.PropTrunc.html#1170" class="Function">φ</a> <a id="1187" href="UF.PropTrunc.html#1187" class="Bound">x</a> <a id="1189" class="Symbol">=</a> <a id="1191" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1201" href="UF.PropTrunc.html#1143" class="Bound">P</a> <a id="1203" class="Symbol">(</a><a id="1204" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="1215" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="1217" href="UF.PropTrunc.html#1187" class="Bound">x</a> <a id="1219" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="1221" href="UF.PropTrunc.html#1150" class="Bound">s</a><a id="1222" class="Symbol">)</a> <a id="1224" class="Symbol">(</a><a id="1225" href="UF.PropTrunc.html#1148" class="Bound">f</a> <a id="1227" href="UF.PropTrunc.html#1187" class="Bound">x</a><a id="1228" class="Symbol">)</a>
   <a id="1233" href="UF.PropTrunc.html#1233" class="Function">φ&#39;</a> <a id="1236" class="Symbol">:</a> <a id="1238" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="1240" href="UF.PropTrunc.html#1139" class="Bound">X</a> <a id="1242" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="1244" class="Symbol">→</a> <a id="1246" href="UF.PropTrunc.html#1143" class="Bound">P</a> <a id="1248" href="UF.PropTrunc.html#1150" class="Bound">s</a>
   <a id="1253" href="UF.PropTrunc.html#1233" class="Function">φ&#39;</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="1265" class="Symbol">(</a><a id="1266" href="UF.PropTrunc.html#1146" class="Bound">i</a> <a id="1268" href="UF.PropTrunc.html#1150" class="Bound">s</a><a id="1269" class="Symbol">)</a> <a id="1271" href="UF.PropTrunc.html#1170" class="Function">φ</a>

 <a id="PropositionalTruncation.is-singleton&#39;-is-prop"></a><a id="1275" href="UF.PropTrunc.html#1275" class="Function">is-singleton&#39;-is-prop</a> <a id="1297" class="Symbol">:</a> <a id="1299" class="Symbol">{</a><a id="1300" href="UF.PropTrunc.html#1300" class="Bound">X</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1306" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1308" class="Symbol">}</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1319" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1321" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1323" class="Symbol">→</a> <a id="1325" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1333" class="Symbol">(</a><a id="1334" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1342" href="UF.PropTrunc.html#1300" class="Bound">X</a> <a id="1344" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1346" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="1348" href="UF.PropTrunc.html#1300" class="Bound">X</a> <a id="1350" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="1351" class="Symbol">)</a>
 <a id="1354" href="UF.PropTrunc.html#1275" class="Function">is-singleton&#39;-is-prop</a> <a id="1376" href="UF.PropTrunc.html#1376" class="Bound">fe</a> <a id="1379" class="Symbol">=</a> <a id="1381" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a> <a id="1391" class="Symbol">(</a><a id="1392" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="1411" href="UF.PropTrunc.html#1376" class="Bound">fe</a><a id="1413" class="Symbol">)</a> <a id="1415" class="Symbol">(λ</a> <a id="1418" href="UF.PropTrunc.html#1418" class="Bound">_</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a><a id="1432" class="Symbol">)</a>

 <a id="PropositionalTruncation.the-singletons-are-the-inhabited-propositions"></a><a id="1436" href="UF.PropTrunc.html#1436" class="Function">the-singletons-are-the-inhabited-propositions</a>
  <a id="1484" class="Symbol">:</a> <a id="1486" class="Symbol">{</a><a id="1487" href="UF.PropTrunc.html#1487" class="Bound">X</a> <a id="1489" class="Symbol">:</a> <a id="1491" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1493" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1495" class="Symbol">}</a>
  <a id="1499" class="Symbol">→</a> <a id="1501" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1514" href="UF.PropTrunc.html#1487" class="Bound">X</a> <a id="1516" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="1518" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1526" href="UF.PropTrunc.html#1487" class="Bound">X</a> <a id="1528" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1530" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="1532" href="UF.PropTrunc.html#1487" class="Bound">X</a> <a id="1534" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
 <a id="1537" href="UF.PropTrunc.html#1436" class="Function">the-singletons-are-the-inhabited-propositions</a> <a id="1583" class="Symbol">{</a><a id="1584" href="UF.PropTrunc.html#1584" class="Bound">𝓤</a><a id="1585" class="Symbol">}</a> <a id="1587" class="Symbol">{</a><a id="1588" href="UF.PropTrunc.html#1588" class="Bound">X</a><a id="1589" class="Symbol">}</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="UF.PropTrunc.html#1610" class="Function">f</a> <a id="1595" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1597" href="UF.PropTrunc.html#1705" class="Function">g</a>
  <a id="1601" class="Keyword">where</a>
   <a id="1610" href="UF.PropTrunc.html#1610" class="Function">f</a> <a id="1612" class="Symbol">:</a> <a id="1614" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1627" href="UF.PropTrunc.html#1588" class="Bound">X</a> <a id="1629" class="Symbol">→</a> <a id="1631" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1639" href="UF.PropTrunc.html#1588" class="Bound">X</a> <a id="1641" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1643" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="1645" href="UF.PropTrunc.html#1588" class="Bound">X</a> <a id="1647" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
   <a id="1652" href="UF.PropTrunc.html#1610" class="Function">f</a> <a id="1654" class="Symbol">(</a><a id="1655" href="UF.PropTrunc.html#1655" class="Bound">x</a> <a id="1657" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1659" href="UF.PropTrunc.html#1659" class="Bound">φ</a><a id="1660" class="Symbol">)</a> <a id="1662" class="Symbol">=</a> <a id="1664" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="1685" class="Symbol">(</a><a id="1686" href="UF.PropTrunc.html#1655" class="Bound">x</a> <a id="1688" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1690" href="UF.PropTrunc.html#1659" class="Bound">φ</a><a id="1691" class="Symbol">)</a> <a id="1693" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1695" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="1697" href="UF.PropTrunc.html#1655" class="Bound">x</a> <a id="1699" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

   <a id="1705" href="UF.PropTrunc.html#1705" class="Function">g</a> <a id="1707" class="Symbol">:</a> <a id="1709" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1717" href="UF.PropTrunc.html#1588" class="Bound">X</a> <a id="1719" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1721" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="1723" href="UF.PropTrunc.html#1588" class="Bound">X</a> <a id="1725" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1742" href="UF.PropTrunc.html#1588" class="Bound">X</a>
   <a id="1747" href="UF.PropTrunc.html#1705" class="Function">g</a> <a id="1749" class="Symbol">(</a><a id="1750" href="UF.PropTrunc.html#1750" class="Bound">i</a> <a id="1752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1754" href="UF.PropTrunc.html#1754" class="Bound">s</a><a id="1755" class="Symbol">)</a> <a id="1757" class="Symbol">=</a> <a id="1759" href="UF.PropTrunc.html#886" class="Function">exit-∥∥</a> <a id="1767" href="UF.PropTrunc.html#1750" class="Bound">i</a> <a id="1769" href="UF.PropTrunc.html#1754" class="Bound">s</a> <a id="1771" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1773" href="UF.PropTrunc.html#1750" class="Bound">i</a> <a id="1775" class="Symbol">(</a><a id="1776" href="UF.PropTrunc.html#886" class="Function">exit-∥∥</a> <a id="1784" href="UF.PropTrunc.html#1750" class="Bound">i</a> <a id="1786" href="UF.PropTrunc.html#1754" class="Bound">s</a><a id="1787" class="Symbol">)</a>

 <a id="PropositionalTruncation.∥∥-functor"></a><a id="1791" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="1802" class="Symbol">:</a> <a id="1804" class="Symbol">{</a><a id="1805" href="UF.PropTrunc.html#1805" class="Bound">X</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1811" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1813" class="Symbol">}</a> <a id="1815" class="Symbol">{</a><a id="1816" href="UF.PropTrunc.html#1816" class="Bound">Y</a> <a id="1818" class="Symbol">:</a> <a id="1820" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1822" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1824" class="Symbol">}</a> <a id="1826" class="Symbol">→</a> <a id="1828" class="Symbol">(</a><a id="1829" href="UF.PropTrunc.html#1805" class="Bound">X</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="UF.PropTrunc.html#1816" class="Bound">Y</a><a id="1834" class="Symbol">)</a> <a id="1836" class="Symbol">→</a> <a id="1838" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="1840" href="UF.PropTrunc.html#1805" class="Bound">X</a> <a id="1842" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="1848" href="UF.PropTrunc.html#1816" class="Bound">Y</a> <a id="1850" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
 <a id="1853" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="1864" href="UF.PropTrunc.html#1864" class="Bound">f</a> <a id="1866" class="Symbol">=</a> <a id="1868" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="1875" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="1886" class="Symbol">(λ</a> <a id="1889" href="UF.PropTrunc.html#1889" class="Bound">x</a> <a id="1891" class="Symbol">→</a> <a id="1893" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="1895" href="UF.PropTrunc.html#1864" class="Bound">f</a> <a id="1897" href="UF.PropTrunc.html#1889" class="Bound">x</a> <a id="1899" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="1900" class="Symbol">)</a>

 <a id="PropositionalTruncation.∥∥-rec₂"></a><a id="1904" href="UF.PropTrunc.html#1904" class="Function">∥∥-rec₂</a> <a id="1912" class="Symbol">:</a> <a id="1914" class="Symbol">{</a><a id="1915" href="UF.PropTrunc.html#1915" class="Bound">𝓤</a> <a id="1917" href="UF.PropTrunc.html#1917" class="Bound">𝓥</a> <a id="1919" class="Symbol">:</a> <a id="1921" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1929" class="Symbol">}</a> <a id="1931" class="Symbol">{</a><a id="1932" href="UF.PropTrunc.html#1932" class="Bound">X</a> <a id="1934" class="Symbol">:</a> <a id="1936" href="UF.PropTrunc.html#1915" class="Bound">𝓤</a> <a id="1938" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1940" class="Symbol">}</a> <a id="1942" class="Symbol">{</a><a id="1943" href="UF.PropTrunc.html#1943" class="Bound">Y</a> <a id="1945" class="Symbol">:</a> <a id="1947" href="UF.PropTrunc.html#1917" class="Bound">𝓥</a> <a id="1949" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1951" class="Symbol">}</a> <a id="1953" class="Symbol">{</a><a id="1954" href="UF.PropTrunc.html#1954" class="Bound">P</a> <a id="1956" class="Symbol">:</a> <a id="1958" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1960" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1962" class="Symbol">}</a>
         <a id="1973" class="Symbol">→</a> <a id="1975" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1983" href="UF.PropTrunc.html#1954" class="Bound">P</a> <a id="1985" class="Symbol">→</a> <a id="1987" class="Symbol">(</a><a id="1988" href="UF.PropTrunc.html#1932" class="Bound">X</a> <a id="1990" class="Symbol">→</a> <a id="1992" href="UF.PropTrunc.html#1943" class="Bound">Y</a> <a id="1994" class="Symbol">→</a> <a id="1996" href="UF.PropTrunc.html#1954" class="Bound">P</a><a id="1997" class="Symbol">)</a> <a id="1999" class="Symbol">→</a> <a id="2001" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2003" href="UF.PropTrunc.html#1932" class="Bound">X</a> <a id="2005" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2007" class="Symbol">→</a> <a id="2009" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2011" href="UF.PropTrunc.html#1943" class="Bound">Y</a> <a id="2013" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2015" class="Symbol">→</a> <a id="2017" href="UF.PropTrunc.html#1954" class="Bound">P</a>
 <a id="2020" href="UF.PropTrunc.html#1904" class="Function">∥∥-rec₂</a> <a id="2028" href="UF.PropTrunc.html#2028" class="Bound">i</a> <a id="2030" href="UF.PropTrunc.html#2030" class="Bound">f</a> <a id="2032" href="UF.PropTrunc.html#2032" class="Bound">s</a> <a id="2034" href="UF.PropTrunc.html#2034" class="Bound">t</a> <a id="2036" class="Symbol">=</a> <a id="2038" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="2045" href="UF.PropTrunc.html#2028" class="Bound">i</a> <a id="2047" class="Symbol">(λ</a> <a id="2050" href="UF.PropTrunc.html#2050" class="Bound">x</a> <a id="2052" class="Symbol">→</a> <a id="2054" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="2061" href="UF.PropTrunc.html#2028" class="Bound">i</a> <a id="2063" class="Symbol">(</a><a id="2064" href="UF.PropTrunc.html#2030" class="Bound">f</a> <a id="2066" href="UF.PropTrunc.html#2050" class="Bound">x</a><a id="2067" class="Symbol">)</a> <a id="2069" href="UF.PropTrunc.html#2034" class="Bound">t</a><a id="2070" class="Symbol">)</a> <a id="2072" href="UF.PropTrunc.html#2032" class="Bound">s</a>

 <a id="PropositionalTruncation.∥∥-functor₂"></a><a id="2076" href="UF.PropTrunc.html#2076" class="Function">∥∥-functor₂</a> <a id="2088" class="Symbol">:</a> <a id="2090" class="Symbol">{</a><a id="2091" href="UF.PropTrunc.html#2091" class="Bound">X</a> <a id="2093" class="Symbol">:</a> <a id="2095" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2097" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2099" class="Symbol">}</a> <a id="2101" class="Symbol">{</a><a id="2102" href="UF.PropTrunc.html#2102" class="Bound">Y</a> <a id="2104" class="Symbol">:</a> <a id="2106" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2108" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2110" class="Symbol">}</a> <a id="2112" class="Symbol">{</a><a id="2113" href="UF.PropTrunc.html#2113" class="Bound">Z</a> <a id="2115" class="Symbol">:</a> <a id="2117" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2119" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2121" class="Symbol">}</a>
             <a id="2136" class="Symbol">→</a> <a id="2138" class="Symbol">(</a><a id="2139" href="UF.PropTrunc.html#2091" class="Bound">X</a> <a id="2141" class="Symbol">→</a> <a id="2143" href="UF.PropTrunc.html#2102" class="Bound">Y</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="UF.PropTrunc.html#2113" class="Bound">Z</a><a id="2148" class="Symbol">)</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2154" href="UF.PropTrunc.html#2091" class="Bound">X</a> <a id="2156" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2162" href="UF.PropTrunc.html#2102" class="Bound">Y</a> <a id="2164" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2166" class="Symbol">→</a> <a id="2168" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2170" href="UF.PropTrunc.html#2113" class="Bound">Z</a> <a id="2172" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
 <a id="2175" href="UF.PropTrunc.html#2076" class="Function">∥∥-functor₂</a> <a id="2187" href="UF.PropTrunc.html#2187" class="Bound">f</a> <a id="2189" href="UF.PropTrunc.html#2189" class="Bound">s</a> <a id="2191" href="UF.PropTrunc.html#2191" class="Bound">t</a> <a id="2193" class="Symbol">=</a> <a id="2195" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="2202" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="2213" class="Symbol">(λ</a> <a id="2216" href="UF.PropTrunc.html#2216" class="Bound">x</a> <a id="2218" class="Symbol">→</a> <a id="2220" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="2231" class="Symbol">(</a><a id="2232" href="UF.PropTrunc.html#2187" class="Bound">f</a> <a id="2234" href="UF.PropTrunc.html#2216" class="Bound">x</a><a id="2235" class="Symbol">)</a> <a id="2237" href="UF.PropTrunc.html#2191" class="Bound">t</a><a id="2238" class="Symbol">)</a> <a id="2240" href="UF.PropTrunc.html#2189" class="Bound">s</a>

 <a id="PropositionalTruncation.∥∥-functor₃"></a><a id="2244" href="UF.PropTrunc.html#2244" class="Function">∥∥-functor₃</a> <a id="2256" class="Symbol">:</a> <a id="2258" class="Symbol">{</a><a id="2259" href="UF.PropTrunc.html#2259" class="Bound">X</a> <a id="2261" class="Symbol">:</a> <a id="2263" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2265" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2267" class="Symbol">}</a> <a id="2269" class="Symbol">{</a><a id="2270" href="UF.PropTrunc.html#2270" class="Bound">Y</a> <a id="2272" class="Symbol">:</a> <a id="2274" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2276" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2278" class="Symbol">}</a> <a id="2280" class="Symbol">{</a><a id="2281" href="UF.PropTrunc.html#2281" class="Bound">Z</a> <a id="2283" class="Symbol">:</a> <a id="2285" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="2287" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2289" class="Symbol">}</a> <a id="2291" class="Symbol">{</a><a id="2292" href="UF.PropTrunc.html#2292" class="Bound">T</a> <a id="2294" class="Symbol">:</a> <a id="2296" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="2298" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2300" class="Symbol">}</a>
             <a id="2315" class="Symbol">→</a> <a id="2317" class="Symbol">(</a><a id="2318" href="UF.PropTrunc.html#2259" class="Bound">X</a> <a id="2320" class="Symbol">→</a> <a id="2322" href="UF.PropTrunc.html#2270" class="Bound">Y</a> <a id="2324" class="Symbol">→</a> <a id="2326" href="UF.PropTrunc.html#2281" class="Bound">Z</a> <a id="2328" class="Symbol">→</a> <a id="2330" href="UF.PropTrunc.html#2292" class="Bound">T</a><a id="2331" class="Symbol">)</a> <a id="2333" class="Symbol">→</a> <a id="2335" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2337" href="UF.PropTrunc.html#2259" class="Bound">X</a> <a id="2339" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2345" href="UF.PropTrunc.html#2270" class="Bound">Y</a> <a id="2347" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2349" class="Symbol">→</a> <a id="2351" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2353" href="UF.PropTrunc.html#2281" class="Bound">Z</a> <a id="2355" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2357" class="Symbol">→</a> <a id="2359" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2361" href="UF.PropTrunc.html#2292" class="Bound">T</a> <a id="2363" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
 <a id="2366" href="UF.PropTrunc.html#2244" class="Function">∥∥-functor₃</a> <a id="2378" href="UF.PropTrunc.html#2378" class="Bound">f</a> <a id="2380" href="UF.PropTrunc.html#2380" class="Bound">s</a> <a id="2382" href="UF.PropTrunc.html#2382" class="Bound">t</a> <a id="2384" href="UF.PropTrunc.html#2384" class="Bound">u</a> <a id="2386" class="Symbol">=</a> <a id="2388" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="2395" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="2406" class="Symbol">(λ</a> <a id="2409" href="UF.PropTrunc.html#2409" class="Bound">x</a> <a id="2411" class="Symbol">→</a> <a id="2413" href="UF.PropTrunc.html#2076" class="Function">∥∥-functor₂</a> <a id="2425" class="Symbol">(</a><a id="2426" href="UF.PropTrunc.html#2378" class="Bound">f</a> <a id="2428" href="UF.PropTrunc.html#2409" class="Bound">x</a><a id="2429" class="Symbol">)</a> <a id="2431" href="UF.PropTrunc.html#2382" class="Bound">t</a> <a id="2433" href="UF.PropTrunc.html#2384" class="Bound">u</a><a id="2434" class="Symbol">)</a> <a id="2436" href="UF.PropTrunc.html#2380" class="Bound">s</a>

 <a id="PropositionalTruncation.∃"></a><a id="2440" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="2442" class="Symbol">:</a> <a id="2444" class="Symbol">{</a><a id="2445" href="UF.PropTrunc.html#2445" class="Bound">X</a> <a id="2447" class="Symbol">:</a> <a id="2449" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2451" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2453" class="Symbol">}</a> <a id="2455" class="Symbol">(</a><a id="2456" href="UF.PropTrunc.html#2456" class="Bound">Y</a> <a id="2458" class="Symbol">:</a> <a id="2460" href="UF.PropTrunc.html#2445" class="Bound">X</a> <a id="2462" class="Symbol">→</a> <a id="2464" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2466" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2468" class="Symbol">)</a> <a id="2470" class="Symbol">→</a> <a id="2472" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2474" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2476" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2478" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2481" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="2483" href="UF.PropTrunc.html#2483" class="Bound">Y</a> <a id="2485" class="Symbol">=</a> <a id="2487" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2489" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2491" href="UF.PropTrunc.html#2483" class="Bound">Y</a> <a id="2493" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>

 <a id="PropositionalTruncation.∃-is-prop"></a><a id="2497" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a> <a id="2507" class="Symbol">:</a> <a id="2509" class="Symbol">{</a><a id="2510" href="UF.PropTrunc.html#2510" class="Bound">X</a> <a id="2512" class="Symbol">:</a> <a id="2514" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2516" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2518" class="Symbol">}</a> <a id="2520" class="Symbol">{</a><a id="2521" href="UF.PropTrunc.html#2521" class="Bound">Y</a> <a id="2523" class="Symbol">:</a> <a id="2525" href="UF.PropTrunc.html#2510" class="Bound">X</a> <a id="2527" class="Symbol">→</a> <a id="2529" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2531" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2533" class="Symbol">}</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2545" class="Symbol">(</a><a id="2546" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="2548" href="UF.PropTrunc.html#2521" class="Bound">Y</a><a id="2549" class="Symbol">)</a>
 <a id="2552" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a> <a id="2562" class="Symbol">=</a> <a id="2564" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a>

 <a id="PropositionalTruncation.Exists"></a><a id="2577" href="UF.PropTrunc.html#2577" class="Function">Exists</a> <a id="2584" class="Symbol">:</a> <a id="2586" class="Symbol">{</a><a id="2587" href="UF.PropTrunc.html#2587" class="Bound">𝓤</a> <a id="2589" href="UF.PropTrunc.html#2589" class="Bound">𝓥</a> <a id="2591" class="Symbol">:</a> <a id="2593" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2601" class="Symbol">}</a> <a id="2603" class="Symbol">(</a><a id="2604" href="UF.PropTrunc.html#2604" class="Bound">X</a> <a id="2606" class="Symbol">:</a> <a id="2608" href="UF.PropTrunc.html#2587" class="Bound">𝓤</a> <a id="2610" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2612" class="Symbol">)</a> <a id="2614" class="Symbol">(</a><a id="2615" href="UF.PropTrunc.html#2615" class="Bound">Y</a> <a id="2617" class="Symbol">:</a> <a id="2619" href="UF.PropTrunc.html#2604" class="Bound">X</a> <a id="2621" class="Symbol">→</a> <a id="2623" href="UF.PropTrunc.html#2589" class="Bound">𝓥</a> <a id="2625" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2627" class="Symbol">)</a> <a id="2629" class="Symbol">→</a> <a id="2631" href="UF.PropTrunc.html#2587" class="Bound">𝓤</a> <a id="2633" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2635" href="UF.PropTrunc.html#2589" class="Bound">𝓥</a> <a id="2637" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2640" href="UF.PropTrunc.html#2577" class="Function">Exists</a> <a id="2647" href="UF.PropTrunc.html#2647" class="Bound">X</a> <a id="2649" href="UF.PropTrunc.html#2649" class="Bound">Y</a> <a id="2651" class="Symbol">=</a> <a id="2653" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="2655" href="UF.PropTrunc.html#2649" class="Bound">Y</a>

 <a id="PropositionalTruncation.¬Exists"></a><a id="2659" href="UF.PropTrunc.html#2659" class="Function">¬Exists</a> <a id="2667" class="Symbol">:</a> <a id="2669" class="Symbol">{</a><a id="2670" href="UF.PropTrunc.html#2670" class="Bound">𝓤</a> <a id="2672" href="UF.PropTrunc.html#2672" class="Bound">𝓥</a> <a id="2674" class="Symbol">:</a> <a id="2676" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2684" class="Symbol">}</a> <a id="2686" class="Symbol">(</a><a id="2687" href="UF.PropTrunc.html#2687" class="Bound">X</a> <a id="2689" class="Symbol">:</a> <a id="2691" href="UF.PropTrunc.html#2670" class="Bound">𝓤</a> <a id="2693" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2695" class="Symbol">)</a> <a id="2697" class="Symbol">(</a><a id="2698" href="UF.PropTrunc.html#2698" class="Bound">Y</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="UF.PropTrunc.html#2687" class="Bound">X</a> <a id="2704" class="Symbol">→</a> <a id="2706" href="UF.PropTrunc.html#2672" class="Bound">𝓥</a> <a id="2708" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2710" class="Symbol">)</a> <a id="2712" class="Symbol">→</a> <a id="2714" href="UF.PropTrunc.html#2670" class="Bound">𝓤</a> <a id="2716" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2718" href="UF.PropTrunc.html#2672" class="Bound">𝓥</a> <a id="2720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2723" href="UF.PropTrunc.html#2659" class="Function">¬Exists</a> <a id="2731" href="UF.PropTrunc.html#2731" class="Bound">X</a> <a id="2733" href="UF.PropTrunc.html#2733" class="Bound">Y</a> <a id="2735" class="Symbol">=</a> <a id="2737" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2739" class="Symbol">(</a><a id="2740" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="2742" href="UF.PropTrunc.html#2733" class="Bound">Y</a><a id="2743" class="Symbol">)</a>

 <a id="2747" class="Keyword">syntax</a> Exists <a id="2761" class="Bound">A</a> <a id="2763" class="Symbol">(λ</a> <a id="2766" class="Bound">x</a> <a id="2768" class="Symbol">→</a> <a id="2770" class="Bound">b</a><a id="2771" class="Symbol">)</a> <a id="2773" class="Symbol">=</a> <a id="2775" class="Function">∃</a> <a id="2777" class="Bound">x</a> <a id="2779" class="Function">꞉</a> <a id="2781" class="Bound">A</a> <a id="2783" class="Function">,</a> <a id="2785" class="Bound">b</a>
 <a id="2788" class="Keyword">syntax</a> ¬Exists <a id="2803" class="Bound">A</a> <a id="2805" class="Symbol">(λ</a> <a id="2808" class="Bound">x</a> <a id="2810" class="Symbol">→</a> <a id="2812" class="Bound">b</a><a id="2813" class="Symbol">)</a> <a id="2815" class="Symbol">=</a> <a id="2817" class="Function">¬∃</a> <a id="2820" class="Bound">x</a> <a id="2822" class="Function">꞉</a> <a id="2824" class="Bound">A</a> <a id="2826" class="Function">,</a> <a id="2828" class="Bound">b</a>

 <a id="2832" class="Keyword">infixr</a> <a id="2839" class="Number">-1</a> <a id="2842" href="UF.PropTrunc.html#2577" class="Function">Exists</a>
 <a id="2850" class="Keyword">infixr</a> <a id="2857" class="Number">-1</a> <a id="2860" href="UF.PropTrunc.html#2659" class="Function">¬Exists</a>

 <a id="PropositionalTruncation.remove-truncation-inside-∃"></a><a id="2870" href="UF.PropTrunc.html#2870" class="Function">remove-truncation-inside-∃</a> <a id="2897" class="Symbol">:</a> <a id="2899" class="Symbol">{</a><a id="2900" href="UF.PropTrunc.html#2900" class="Bound">X</a> <a id="2902" class="Symbol">:</a> <a id="2904" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2906" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2908" class="Symbol">}</a> <a id="2910" class="Symbol">{</a><a id="2911" href="UF.PropTrunc.html#2911" class="Bound">Y</a> <a id="2913" class="Symbol">:</a> <a id="2915" href="UF.PropTrunc.html#2900" class="Bound">X</a> <a id="2917" class="Symbol">→</a> <a id="2919" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2921" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2923" class="Symbol">}</a>
                            <a id="2953" class="Symbol">→</a> <a id="2955" class="Symbol">(</a><a id="2956" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="2958" href="UF.PropTrunc.html#2958" class="Bound">x</a> <a id="2960" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="2962" href="UF.PropTrunc.html#2900" class="Bound">X</a> <a id="2964" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="2966" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="2968" href="UF.PropTrunc.html#2911" class="Bound">Y</a> <a id="2970" href="UF.PropTrunc.html#2958" class="Bound">x</a> <a id="2972" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="2973" class="Symbol">)</a>
                            <a id="3003" class="Symbol">→</a> <a id="3005" class="Symbol">(</a><a id="3006" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="3008" href="UF.PropTrunc.html#3008" class="Bound">x</a> <a id="3010" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="3012" href="UF.PropTrunc.html#2900" class="Bound">X</a> <a id="3014" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="3016" href="UF.PropTrunc.html#2911" class="Bound">Y</a> <a id="3018" href="UF.PropTrunc.html#3008" class="Bound">x</a><a id="3019" class="Symbol">)</a>
 <a id="3022" href="UF.PropTrunc.html#2870" class="Function">remove-truncation-inside-∃</a> <a id="3049" class="Symbol">=</a>
  <a id="3053" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="3060" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a>
   <a id="3073" class="Symbol">(λ</a> <a id="3076" class="Symbol">(</a><a id="3077" href="UF.PropTrunc.html#3077" class="Bound">x</a> <a id="3079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3081" href="UF.PropTrunc.html#3081" class="Bound">s</a><a id="3082" class="Symbol">)</a> <a id="3084" class="Symbol">→</a> <a id="3086" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="3093" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a>
                 <a id="3120" class="Symbol">(λ</a> <a id="3123" href="UF.PropTrunc.html#3123" class="Bound">y</a> <a id="3125" class="Symbol">→</a> <a id="3127" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="3129" href="UF.PropTrunc.html#3077" class="Bound">x</a> <a id="3131" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3133" href="UF.PropTrunc.html#3123" class="Bound">y</a> <a id="3135" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="3136" class="Symbol">)</a> <a id="3138" href="UF.PropTrunc.html#3081" class="Bound">s</a><a id="3139" class="Symbol">)</a>

 <a id="PropositionalTruncation.Nat∃"></a><a id="3143" href="UF.PropTrunc.html#3143" class="Function">Nat∃</a> <a id="3148" class="Symbol">:</a> <a id="3150" class="Symbol">{</a><a id="3151" href="UF.PropTrunc.html#3151" class="Bound">X</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3157" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3159" class="Symbol">}</a> <a id="3161" class="Symbol">{</a><a id="3162" href="UF.PropTrunc.html#3162" class="Bound">A</a> <a id="3164" class="Symbol">:</a> <a id="3166" href="UF.PropTrunc.html#3151" class="Bound">X</a> <a id="3168" class="Symbol">→</a> <a id="3170" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3172" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3174" class="Symbol">}</a> <a id="3176" class="Symbol">{</a><a id="3177" href="UF.PropTrunc.html#3177" class="Bound">B</a> <a id="3179" class="Symbol">:</a> <a id="3181" href="UF.PropTrunc.html#3151" class="Bound">X</a> <a id="3183" class="Symbol">→</a> <a id="3185" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3187" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3189" class="Symbol">}</a> <a id="3191" class="Symbol">→</a> <a id="3193" href="UF.Base.html#303" class="Function">Nat</a> <a id="3197" href="UF.PropTrunc.html#3162" class="Bound">A</a> <a id="3199" href="UF.PropTrunc.html#3177" class="Bound">B</a> <a id="3201" class="Symbol">→</a> <a id="3203" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="3205" href="UF.PropTrunc.html#3162" class="Bound">A</a> <a id="3207" class="Symbol">→</a> <a id="3209" href="UF.PropTrunc.html#2440" class="Function">∃</a> <a id="3211" href="UF.PropTrunc.html#3177" class="Bound">B</a>
 <a id="3214" href="UF.PropTrunc.html#3143" class="Function">Nat∃</a> <a id="3219" href="UF.PropTrunc.html#3219" class="Bound">ζ</a> <a id="3221" class="Symbol">=</a> <a id="3223" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="3234" class="Symbol">(</a><a id="3235" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="3240" href="UF.PropTrunc.html#3219" class="Bound">ζ</a><a id="3241" class="Symbol">)</a>

 <a id="PropositionalTruncation._∨_"></a><a id="3245" href="UF.PropTrunc.html#3245" class="Function Operator">_∨_</a>  <a id="3250" class="Symbol">:</a> <a id="3252" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3254" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3256" class="Symbol">→</a> <a id="3258" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3260" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3262" class="Symbol">→</a> <a id="3264" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3266" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3268" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3270" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="3273" href="UF.PropTrunc.html#3273" class="Bound">P</a> <a id="3275" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="3277" href="UF.PropTrunc.html#3277" class="Bound">Q</a> <a id="3279" class="Symbol">=</a> <a id="3281" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="3283" href="UF.PropTrunc.html#3273" class="Bound">P</a> <a id="3285" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3287" href="UF.PropTrunc.html#3277" class="Bound">Q</a> <a id="3289" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>

 <a id="PropositionalTruncation.∨-is-prop"></a><a id="3293" href="UF.PropTrunc.html#3293" class="Function">∨-is-prop</a>  <a id="3304" class="Symbol">:</a> <a id="3306" class="Symbol">{</a><a id="3307" href="UF.PropTrunc.html#3307" class="Bound">P</a> <a id="3309" class="Symbol">:</a> <a id="3311" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3313" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3315" class="Symbol">}</a> <a id="3317" class="Symbol">{</a><a id="3318" href="UF.PropTrunc.html#3318" class="Bound">Q</a> <a id="3320" class="Symbol">:</a> <a id="3322" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3324" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3326" class="Symbol">}</a> <a id="3328" class="Symbol">→</a> <a id="3330" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3338" class="Symbol">(</a><a id="3339" href="UF.PropTrunc.html#3307" class="Bound">P</a> <a id="3341" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="3343" href="UF.PropTrunc.html#3318" class="Bound">Q</a><a id="3344" class="Symbol">)</a>
 <a id="3347" href="UF.PropTrunc.html#3293" class="Function">∨-is-prop</a> <a id="3357" class="Symbol">=</a> <a id="3359" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a>

 <a id="PropositionalTruncation.∨-elim"></a><a id="3372" href="UF.PropTrunc.html#3372" class="Function">∨-elim</a> <a id="3379" class="Symbol">:</a> <a id="3381" class="Symbol">{</a><a id="3382" href="UF.PropTrunc.html#3382" class="Bound">P</a> <a id="3384" class="Symbol">:</a> <a id="3386" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3388" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3390" class="Symbol">}</a> <a id="3392" class="Symbol">{</a><a id="3393" href="UF.PropTrunc.html#3393" class="Bound">Q</a> <a id="3395" class="Symbol">:</a> <a id="3397" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3399" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3401" class="Symbol">}</a> <a id="3403" class="Symbol">{</a><a id="3404" href="UF.PropTrunc.html#3404" class="Bound">R</a> <a id="3406" class="Symbol">:</a> <a id="3408" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3410" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3412" class="Symbol">}</a>
        <a id="3422" class="Symbol">→</a> <a id="3424" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3432" href="UF.PropTrunc.html#3404" class="Bound">R</a>
        <a id="3442" class="Symbol">→</a> <a id="3444" class="Symbol">(</a><a id="3445" href="UF.PropTrunc.html#3382" class="Bound">P</a> <a id="3447" class="Symbol">→</a> <a id="3449" href="UF.PropTrunc.html#3404" class="Bound">R</a><a id="3450" class="Symbol">)</a>
        <a id="3460" class="Symbol">→</a> <a id="3462" class="Symbol">(</a><a id="3463" href="UF.PropTrunc.html#3393" class="Bound">Q</a> <a id="3465" class="Symbol">→</a> <a id="3467" href="UF.PropTrunc.html#3404" class="Bound">R</a><a id="3468" class="Symbol">)</a>
        <a id="3478" class="Symbol">→</a> <a id="3480" href="UF.PropTrunc.html#3382" class="Bound">P</a> <a id="3482" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="3484" href="UF.PropTrunc.html#3393" class="Bound">Q</a> <a id="3486" class="Symbol">→</a> <a id="3488" href="UF.PropTrunc.html#3404" class="Bound">R</a>
 <a id="3491" href="UF.PropTrunc.html#3372" class="Function">∨-elim</a> <a id="3498" href="UF.PropTrunc.html#3498" class="Bound">i</a> <a id="3500" href="UF.PropTrunc.html#3500" class="Bound">f</a> <a id="3502" href="UF.PropTrunc.html#3502" class="Bound">g</a> <a id="3504" class="Symbol">=</a> <a id="3506" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="3513" href="UF.PropTrunc.html#3498" class="Bound">i</a> <a id="3515" class="Symbol">(</a><a id="3516" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="3522" href="UF.PropTrunc.html#3500" class="Bound">f</a> <a id="3524" href="UF.PropTrunc.html#3502" class="Bound">g</a><a id="3525" class="Symbol">)</a>

 <a id="PropositionalTruncation.∨-functor"></a><a id="3529" href="UF.PropTrunc.html#3529" class="Function">∨-functor</a> <a id="3539" class="Symbol">:</a> <a id="3541" class="Symbol">{</a><a id="3542" href="UF.PropTrunc.html#3542" class="Bound">P</a> <a id="3544" class="Symbol">:</a> <a id="3546" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3548" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3550" class="Symbol">}</a> <a id="3552" class="Symbol">{</a><a id="3553" href="UF.PropTrunc.html#3553" class="Bound">Q</a> <a id="3555" class="Symbol">:</a> <a id="3557" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3559" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3561" class="Symbol">}</a> <a id="3563" class="Symbol">{</a><a id="3564" href="UF.PropTrunc.html#3564" class="Bound">R</a> <a id="3566" class="Symbol">:</a> <a id="3568" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3570" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3572" class="Symbol">}</a> <a id="3574" class="Symbol">{</a><a id="3575" href="UF.PropTrunc.html#3575" class="Bound">S</a> <a id="3577" class="Symbol">:</a> <a id="3579" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="3581" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3583" class="Symbol">}</a>
           <a id="3596" class="Symbol">→</a> <a id="3598" class="Symbol">(</a><a id="3599" href="UF.PropTrunc.html#3542" class="Bound">P</a> <a id="3601" class="Symbol">→</a> <a id="3603" href="UF.PropTrunc.html#3564" class="Bound">R</a><a id="3604" class="Symbol">)</a>
           <a id="3617" class="Symbol">→</a> <a id="3619" class="Symbol">(</a><a id="3620" href="UF.PropTrunc.html#3553" class="Bound">Q</a> <a id="3622" class="Symbol">→</a> <a id="3624" href="UF.PropTrunc.html#3575" class="Bound">S</a><a id="3625" class="Symbol">)</a>
           <a id="3638" class="Symbol">→</a> <a id="3640" href="UF.PropTrunc.html#3542" class="Bound">P</a> <a id="3642" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="3644" href="UF.PropTrunc.html#3553" class="Bound">Q</a> <a id="3646" class="Symbol">→</a> <a id="3648" href="UF.PropTrunc.html#3564" class="Bound">R</a> <a id="3650" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="3652" href="UF.PropTrunc.html#3575" class="Bound">S</a>
 <a id="3655" href="UF.PropTrunc.html#3529" class="Function">∨-functor</a> <a id="3665" href="UF.PropTrunc.html#3665" class="Bound">f</a> <a id="3667" href="UF.PropTrunc.html#3667" class="Bound">g</a> <a id="3669" class="Symbol">=</a> <a id="3671" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="3682" class="Symbol">(</a><a id="3683" href="MLTT.Plus-Properties.html#2545" class="Function">+functor</a> <a id="3692" href="UF.PropTrunc.html#3665" class="Bound">f</a> <a id="3694" href="UF.PropTrunc.html#3667" class="Bound">g</a><a id="3695" class="Symbol">)</a>

 <a id="PropositionalTruncation.∨-flip"></a><a id="3699" href="UF.PropTrunc.html#3699" class="Function">∨-flip</a> <a id="3706" class="Symbol">:</a> <a id="3708" class="Symbol">{</a><a id="3709" href="UF.PropTrunc.html#3709" class="Bound">P</a> <a id="3711" class="Symbol">:</a> <a id="3713" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3715" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3717" class="Symbol">}</a> <a id="3719" class="Symbol">{</a><a id="3720" href="UF.PropTrunc.html#3720" class="Bound">Q</a> <a id="3722" class="Symbol">:</a> <a id="3724" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3726" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3728" class="Symbol">}</a>
        <a id="3738" class="Symbol">→</a> <a id="3740" href="UF.PropTrunc.html#3709" class="Bound">P</a> <a id="3742" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="3744" href="UF.PropTrunc.html#3720" class="Bound">Q</a> <a id="3746" class="Symbol">→</a> <a id="3748" href="UF.PropTrunc.html#3720" class="Bound">Q</a> <a id="3750" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="3752" href="UF.PropTrunc.html#3709" class="Bound">P</a>
 <a id="3755" href="UF.PropTrunc.html#3699" class="Function">∨-flip</a> <a id="3762" class="Symbol">=</a> <a id="3764" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="3775" class="Symbol">(</a><a id="3776" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="3782" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="3786" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a><a id="3789" class="Symbol">)</a>

 <a id="PropositionalTruncation.left-fails-gives-right-holds"></a><a id="3793" href="UF.PropTrunc.html#3793" class="Function">left-fails-gives-right-holds</a> <a id="3822" class="Symbol">:</a> <a id="3824" class="Symbol">{</a><a id="3825" href="UF.PropTrunc.html#3825" class="Bound">P</a> <a id="3827" class="Symbol">:</a> <a id="3829" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3831" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3833" class="Symbol">}</a> <a id="3835" class="Symbol">{</a><a id="3836" href="UF.PropTrunc.html#3836" class="Bound">Q</a> <a id="3838" class="Symbol">:</a> <a id="3840" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3842" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3844" class="Symbol">}</a>
                              <a id="3876" class="Symbol">→</a> <a id="3878" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3886" href="UF.PropTrunc.html#3836" class="Bound">Q</a>
                              <a id="3918" class="Symbol">→</a> <a id="3920" href="UF.PropTrunc.html#3825" class="Bound">P</a> <a id="3922" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="3924" href="UF.PropTrunc.html#3836" class="Bound">Q</a>
                              <a id="3956" class="Symbol">→</a> <a id="3958" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3960" href="UF.PropTrunc.html#3825" class="Bound">P</a>
                              <a id="3992" class="Symbol">→</a> <a id="3994" href="UF.PropTrunc.html#3836" class="Bound">Q</a>
 <a id="3997" href="UF.PropTrunc.html#3793" class="Function">left-fails-gives-right-holds</a> <a id="4026" href="UF.PropTrunc.html#4026" class="Bound">i</a> <a id="4028" href="UF.PropTrunc.html#4028" class="Bound">d</a> <a id="4030" href="UF.PropTrunc.html#4030" class="Bound">u</a> <a id="4032" class="Symbol">=</a>
  <a id="4036" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="4043" href="UF.PropTrunc.html#4026" class="Bound">i</a> <a id="4045" class="Symbol">(λ</a> <a id="4048" href="UF.PropTrunc.html#4048" class="Bound">d</a> <a id="4050" class="Symbol">→</a> <a id="4052" href="MLTT.Plus-Properties.html#1682" class="Function">Left-fails-gives-right-holds</a> <a id="4081" href="UF.PropTrunc.html#4048" class="Bound">d</a> <a id="4083" href="UF.PropTrunc.html#4030" class="Bound">u</a><a id="4084" class="Symbol">)</a> <a id="4086" href="UF.PropTrunc.html#4028" class="Bound">d</a>

 <a id="PropositionalTruncation.right-fails-gives-left-holds"></a><a id="4090" href="UF.PropTrunc.html#4090" class="Function">right-fails-gives-left-holds</a> <a id="4119" class="Symbol">:</a> <a id="4121" class="Symbol">{</a><a id="4122" href="UF.PropTrunc.html#4122" class="Bound">P</a> <a id="4124" class="Symbol">:</a> <a id="4126" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4128" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4130" class="Symbol">}</a> <a id="4132" class="Symbol">{</a><a id="4133" href="UF.PropTrunc.html#4133" class="Bound">Q</a> <a id="4135" class="Symbol">:</a> <a id="4137" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4139" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4141" class="Symbol">}</a>
                              <a id="4173" class="Symbol">→</a> <a id="4175" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4183" href="UF.PropTrunc.html#4122" class="Bound">P</a>
                              <a id="4215" class="Symbol">→</a> <a id="4217" href="UF.PropTrunc.html#4122" class="Bound">P</a> <a id="4219" href="UF.PropTrunc.html#3245" class="Function Operator">∨</a> <a id="4221" href="UF.PropTrunc.html#4133" class="Bound">Q</a>
                              <a id="4253" class="Symbol">→</a> <a id="4255" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4257" href="UF.PropTrunc.html#4133" class="Bound">Q</a> <a id="4259" class="Symbol">→</a> <a id="4261" href="UF.PropTrunc.html#4122" class="Bound">P</a>
 <a id="4264" href="UF.PropTrunc.html#4090" class="Function">right-fails-gives-left-holds</a> <a id="4293" href="UF.PropTrunc.html#4293" class="Bound">i</a> <a id="4295" href="UF.PropTrunc.html#4295" class="Bound">d</a> <a id="4297" href="UF.PropTrunc.html#4297" class="Bound">u</a> <a id="4299" class="Symbol">=</a>
  <a id="4303" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="4310" href="UF.PropTrunc.html#4293" class="Bound">i</a> <a id="4312" class="Symbol">(λ</a> <a id="4315" href="UF.PropTrunc.html#4315" class="Bound">d</a> <a id="4317" class="Symbol">→</a> <a id="4319" href="MLTT.Plus-Properties.html#1851" class="Function">Right-fails-gives-left-holds</a> <a id="4348" href="UF.PropTrunc.html#4315" class="Bound">d</a> <a id="4350" href="UF.PropTrunc.html#4297" class="Bound">u</a><a id="4351" class="Symbol">)</a> <a id="4353" href="UF.PropTrunc.html#4295" class="Bound">d</a>

 <a id="PropositionalTruncation.pt-gdn"></a><a id="4357" href="UF.PropTrunc.html#4357" class="Function">pt-gdn</a> <a id="4364" class="Symbol">:</a> <a id="4366" class="Symbol">{</a><a id="4367" href="UF.PropTrunc.html#4367" class="Bound">X</a> <a id="4369" class="Symbol">:</a> <a id="4371" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4373" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4375" class="Symbol">}</a> <a id="4377" class="Symbol">→</a> <a id="4379" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4381" href="UF.PropTrunc.html#4367" class="Bound">X</a> <a id="4383" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4385" class="Symbol">→</a> <a id="4387" class="Symbol">∀</a> <a id="4389" class="Symbol">{</a><a id="4390" href="UF.PropTrunc.html#4390" class="Bound">𝓥</a><a id="4391" class="Symbol">}</a> <a id="4393" class="Symbol">(</a><a id="4394" href="UF.PropTrunc.html#4394" class="Bound">P</a> <a id="4396" class="Symbol">:</a> <a id="4398" href="UF.PropTrunc.html#4390" class="Bound">𝓥</a> <a id="4400" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4402" class="Symbol">)</a> <a id="4404" class="Symbol">→</a> <a id="4406" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4414" href="UF.PropTrunc.html#4394" class="Bound">P</a> <a id="4416" class="Symbol">→</a> <a id="4418" class="Symbol">(</a><a id="4419" href="UF.PropTrunc.html#4367" class="Bound">X</a> <a id="4421" class="Symbol">→</a> <a id="4423" href="UF.PropTrunc.html#4394" class="Bound">P</a><a id="4424" class="Symbol">)</a> <a id="4426" class="Symbol">→</a> <a id="4428" href="UF.PropTrunc.html#4394" class="Bound">P</a>
 <a id="4431" href="UF.PropTrunc.html#4357" class="Function">pt-gdn</a> <a id="4438" class="Symbol">{</a><a id="4439" href="UF.PropTrunc.html#4439" class="Bound">𝓤</a><a id="4440" class="Symbol">}</a> <a id="4442" class="Symbol">{</a><a id="4443" href="UF.PropTrunc.html#4443" class="Bound">X</a><a id="4444" class="Symbol">}</a> <a id="4446" href="UF.PropTrunc.html#4446" class="Bound">s</a> <a id="4448" class="Symbol">{</a><a id="4449" href="UF.PropTrunc.html#4449" class="Bound">𝓥</a><a id="4450" class="Symbol">}</a> <a id="4452" href="UF.PropTrunc.html#4452" class="Bound">P</a> <a id="4454" href="UF.PropTrunc.html#4454" class="Bound">isp</a> <a id="4458" href="UF.PropTrunc.html#4458" class="Bound">u</a> <a id="4460" class="Symbol">=</a> <a id="4462" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="4469" href="UF.PropTrunc.html#4454" class="Bound">isp</a> <a id="4473" href="UF.PropTrunc.html#4458" class="Bound">u</a> <a id="4475" href="UF.PropTrunc.html#4446" class="Bound">s</a>

 <a id="PropositionalTruncation.gdn-pt"></a><a id="4479" href="UF.PropTrunc.html#4479" class="Function">gdn-pt</a> <a id="4486" class="Symbol">:</a> <a id="4488" class="Symbol">{</a><a id="4489" href="UF.PropTrunc.html#4489" class="Bound">X</a> <a id="4491" class="Symbol">:</a> <a id="4493" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4495" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4497" class="Symbol">}</a> <a id="4499" class="Symbol">→</a> <a id="4501" class="Symbol">(∀</a> <a id="4504" class="Symbol">{</a><a id="4505" href="UF.PropTrunc.html#4505" class="Bound">𝓥</a><a id="4506" class="Symbol">}</a> <a id="4508" class="Symbol">(</a><a id="4509" href="UF.PropTrunc.html#4509" class="Bound">P</a> <a id="4511" class="Symbol">:</a> <a id="4513" href="UF.PropTrunc.html#4505" class="Bound">𝓥</a> <a id="4515" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4517" class="Symbol">)</a> <a id="4519" class="Symbol">→</a> <a id="4521" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4529" href="UF.PropTrunc.html#4509" class="Bound">P</a> <a id="4531" class="Symbol">→</a> <a id="4533" class="Symbol">(</a><a id="4534" href="UF.PropTrunc.html#4489" class="Bound">X</a> <a id="4536" class="Symbol">→</a> <a id="4538" href="UF.PropTrunc.html#4509" class="Bound">P</a><a id="4539" class="Symbol">)</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="UF.PropTrunc.html#4509" class="Bound">P</a><a id="4544" class="Symbol">)</a> <a id="4546" class="Symbol">→</a> <a id="4548" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4550" href="UF.PropTrunc.html#4489" class="Bound">X</a> <a id="4552" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
 <a id="4555" href="UF.PropTrunc.html#4479" class="Function">gdn-pt</a> <a id="4562" class="Symbol">{</a><a id="4563" href="UF.PropTrunc.html#4563" class="Bound">𝓤</a><a id="4564" class="Symbol">}</a> <a id="4566" class="Symbol">{</a><a id="4567" href="UF.PropTrunc.html#4567" class="Bound">X</a><a id="4568" class="Symbol">}</a> <a id="4570" href="UF.PropTrunc.html#4570" class="Bound">φ</a> <a id="4572" class="Symbol">=</a> <a id="4574" href="UF.PropTrunc.html#4570" class="Bound">φ</a> <a id="4576" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4578" href="UF.PropTrunc.html#4567" class="Bound">X</a> <a id="4580" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4582" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="4593" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a>

 <a id="PropositionalTruncation.inhabited-is-nonempty"></a><a id="4599" href="UF.PropTrunc.html#4599" class="Function">inhabited-is-nonempty</a> <a id="4621" class="Symbol">:</a> <a id="4623" class="Symbol">{</a><a id="4624" href="UF.PropTrunc.html#4624" class="Bound">X</a> <a id="4626" class="Symbol">:</a> <a id="4628" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4630" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4632" class="Symbol">}</a> <a id="4634" class="Symbol">→</a> <a id="4636" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4638" href="UF.PropTrunc.html#4624" class="Bound">X</a> <a id="4640" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4642" class="Symbol">→</a> <a id="4644" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="4647" href="UF.PropTrunc.html#4624" class="Bound">X</a>
 <a id="4650" href="UF.PropTrunc.html#4599" class="Function">inhabited-is-nonempty</a> <a id="4672" href="UF.PropTrunc.html#4672" class="Bound">s</a> <a id="4674" class="Symbol">=</a> <a id="4676" href="UF.PropTrunc.html#4357" class="Function">pt-gdn</a> <a id="4683" href="UF.PropTrunc.html#4672" class="Bound">s</a> <a id="4685" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="4687" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>

 <a id="PropositionalTruncation.uninhabited-is-empty"></a><a id="4699" href="UF.PropTrunc.html#4699" class="Function">uninhabited-is-empty</a> <a id="4720" class="Symbol">:</a> <a id="4722" class="Symbol">{</a><a id="4723" href="UF.PropTrunc.html#4723" class="Bound">X</a> <a id="4725" class="Symbol">:</a> <a id="4727" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4729" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4731" class="Symbol">}</a> <a id="4733" class="Symbol">→</a> <a id="4735" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4737" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4739" href="UF.PropTrunc.html#4723" class="Bound">X</a> <a id="4741" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4743" class="Symbol">→</a> <a id="4745" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4747" href="UF.PropTrunc.html#4723" class="Bound">X</a>
 <a id="4750" href="UF.PropTrunc.html#4699" class="Function">uninhabited-is-empty</a> <a id="4771" href="UF.PropTrunc.html#4771" class="Bound">u</a> <a id="4773" href="UF.PropTrunc.html#4773" class="Bound">x</a> <a id="4775" class="Symbol">=</a> <a id="4777" href="UF.PropTrunc.html#4771" class="Bound">u</a> <a id="4779" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="4781" href="UF.PropTrunc.html#4773" class="Bound">x</a> <a id="4783" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

 <a id="PropositionalTruncation.empty-is-uninhabited"></a><a id="4787" href="UF.PropTrunc.html#4787" class="Function">empty-is-uninhabited</a> <a id="4808" class="Symbol">:</a> <a id="4810" class="Symbol">{</a><a id="4811" href="UF.PropTrunc.html#4811" class="Bound">X</a> <a id="4813" class="Symbol">:</a> <a id="4815" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4817" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4819" class="Symbol">}</a> <a id="4821" class="Symbol">→</a> <a id="4823" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4825" href="UF.PropTrunc.html#4811" class="Bound">X</a> <a id="4827" class="Symbol">→</a> <a id="4829" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="4831" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4833" href="UF.PropTrunc.html#4811" class="Bound">X</a> <a id="4835" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
 <a id="4838" href="UF.PropTrunc.html#4787" class="Function">empty-is-uninhabited</a> <a id="4859" href="UF.PropTrunc.html#4859" class="Bound">v</a> <a id="4861" class="Symbol">=</a> <a id="4863" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="4870" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="4880" href="UF.PropTrunc.html#4859" class="Bound">v</a>

 <a id="PropositionalTruncation.binary-choice"></a><a id="4884" href="UF.PropTrunc.html#4884" class="Function">binary-choice</a> <a id="4898" class="Symbol">:</a> <a id="4900" class="Symbol">{</a><a id="4901" href="UF.PropTrunc.html#4901" class="Bound">X</a> <a id="4903" class="Symbol">:</a> <a id="4905" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4907" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4909" class="Symbol">}</a> <a id="4911" class="Symbol">{</a><a id="4912" href="UF.PropTrunc.html#4912" class="Bound">Y</a> <a id="4914" class="Symbol">:</a> <a id="4916" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4918" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4920" class="Symbol">}</a> <a id="4922" class="Symbol">→</a> <a id="4924" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4926" href="UF.PropTrunc.html#4901" class="Bound">X</a> <a id="4928" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4930" class="Symbol">→</a> <a id="4932" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4934" href="UF.PropTrunc.html#4912" class="Bound">Y</a> <a id="4936" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4938" class="Symbol">→</a> <a id="4940" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="4942" href="UF.PropTrunc.html#4901" class="Bound">X</a> <a id="4944" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4946" href="UF.PropTrunc.html#4912" class="Bound">Y</a> <a id="4948" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
 <a id="4951" href="UF.PropTrunc.html#4884" class="Function">binary-choice</a> <a id="4965" href="UF.PropTrunc.html#4965" class="Bound">s</a> <a id="4967" href="UF.PropTrunc.html#4967" class="Bound">t</a> <a id="4969" class="Symbol">=</a> <a id="4971" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a>
                      <a id="5000" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a>
                      <a id="5033" class="Symbol">(λ</a> <a id="5036" href="UF.PropTrunc.html#5036" class="Bound">x</a> <a id="5038" class="Symbol">→</a> <a id="5040" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="5047" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="5058" class="Symbol">(λ</a> <a id="5061" href="UF.PropTrunc.html#5061" class="Bound">y</a> <a id="5063" class="Symbol">→</a> <a id="5065" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="5067" href="UF.PropTrunc.html#5036" class="Bound">x</a> <a id="5069" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5071" href="UF.PropTrunc.html#5061" class="Bound">y</a> <a id="5073" href="UF.PropTrunc.html#630" class="Field Operator">∣</a><a id="5074" class="Symbol">)</a> <a id="5076" href="UF.PropTrunc.html#4967" class="Bound">t</a><a id="5077" class="Symbol">)</a>
                      <a id="5101" href="UF.PropTrunc.html#4965" class="Bound">s</a>

 <a id="PropositionalTruncation.prop-is-equivalent-to-its-truncation"></a><a id="5105" href="UF.PropTrunc.html#5105" class="Function">prop-is-equivalent-to-its-truncation</a> <a id="5142" class="Symbol">:</a> <a id="5144" class="Symbol">{</a><a id="5145" href="UF.PropTrunc.html#5145" class="Bound">X</a> <a id="5147" class="Symbol">:</a> <a id="5149" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5151" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5153" class="Symbol">}</a> <a id="5155" class="Symbol">→</a> <a id="5157" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5165" href="UF.PropTrunc.html#5145" class="Bound">X</a> <a id="5167" class="Symbol">→</a> <a id="5169" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="5171" href="UF.PropTrunc.html#5145" class="Bound">X</a> <a id="5173" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="5175" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5177" href="UF.PropTrunc.html#5145" class="Bound">X</a>
 <a id="5180" href="UF.PropTrunc.html#5105" class="Function">prop-is-equivalent-to-its-truncation</a> <a id="5217" href="UF.PropTrunc.html#5217" class="Bound">i</a> <a id="5219" class="Symbol">=</a>
  <a id="5223" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a> <a id="5265" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="5276" href="UF.PropTrunc.html#5217" class="Bound">i</a> <a id="5278" class="Symbol">(</a><a id="5279" href="UF.PropTrunc.html#886" class="Function">exit-∥∥</a> <a id="5287" href="UF.PropTrunc.html#5217" class="Bound">i</a><a id="5288" class="Symbol">)</a> <a id="5290" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a>

 <a id="PropositionalTruncation.equiv-to-own-truncation-implies-prop"></a><a id="5296" href="UF.PropTrunc.html#5296" class="Function">equiv-to-own-truncation-implies-prop</a> <a id="5333" class="Symbol">:</a> <a id="5335" class="Symbol">{</a><a id="5336" href="UF.PropTrunc.html#5336" class="Bound">X</a> <a id="5338" class="Symbol">:</a> <a id="5340" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5342" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5344" class="Symbol">}</a> <a id="5346" class="Symbol">→</a> <a id="5348" href="UF.PropTrunc.html#5336" class="Bound">X</a> <a id="5350" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5352" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="5354" href="UF.PropTrunc.html#5336" class="Bound">X</a> <a id="5356" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>  <a id="5359" class="Symbol">→</a> <a id="5361" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5369" href="UF.PropTrunc.html#5336" class="Bound">X</a>
 <a id="5372" href="UF.PropTrunc.html#5296" class="Function">equiv-to-own-truncation-implies-prop</a> <a id="5409" class="Symbol">{</a><a id="5410" href="UF.PropTrunc.html#5410" class="Bound">𝓤</a><a id="5411" class="Symbol">}</a> <a id="5413" class="Symbol">{</a><a id="5414" href="UF.PropTrunc.html#5414" class="Bound">X</a><a id="5415" class="Symbol">}</a> <a id="5417" href="UF.PropTrunc.html#5417" class="Bound">e</a> <a id="5419" class="Symbol">=</a> <a id="5421" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="5435" href="UF.PropTrunc.html#5417" class="Bound">e</a> <a id="5437" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a>

 <a id="PropositionalTruncation.not-exists₀-implies-forall₁"></a><a id="5450" href="UF.PropTrunc.html#5450" class="Function">not-exists₀-implies-forall₁</a> <a id="5478" class="Symbol">:</a> <a id="5480" class="Symbol">{</a><a id="5481" href="UF.PropTrunc.html#5481" class="Bound">X</a> <a id="5483" class="Symbol">:</a> <a id="5485" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5487" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5489" class="Symbol">}</a> <a id="5491" class="Symbol">(</a><a id="5492" href="UF.PropTrunc.html#5492" class="Bound">p</a> <a id="5494" class="Symbol">:</a> <a id="5496" href="UF.PropTrunc.html#5481" class="Bound">X</a> <a id="5498" class="Symbol">→</a> <a id="5500" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="5501" class="Symbol">)</a>
                             <a id="5532" class="Symbol">→</a> <a id="5534" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5536" class="Symbol">(</a><a id="5537" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="5539" href="UF.PropTrunc.html#5539" class="Bound">x</a> <a id="5541" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="5543" href="UF.PropTrunc.html#5481" class="Bound">X</a> <a id="5545" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="5547" href="UF.PropTrunc.html#5492" class="Bound">p</a> <a id="5549" href="UF.PropTrunc.html#5539" class="Bound">x</a> <a id="5551" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5553" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5554" class="Symbol">)</a>
                             <a id="5585" class="Symbol">→</a> <a id="5587" class="Symbol">∀</a> <a id="5589" class="Symbol">(</a><a id="5590" href="UF.PropTrunc.html#5590" class="Bound">x</a> <a id="5592" class="Symbol">:</a> <a id="5594" href="UF.PropTrunc.html#5481" class="Bound">X</a><a id="5595" class="Symbol">)</a> <a id="5597" class="Symbol">→</a> <a id="5599" href="UF.PropTrunc.html#5492" class="Bound">p</a> <a id="5601" href="UF.PropTrunc.html#5590" class="Bound">x</a> <a id="5603" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5605" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a>
 <a id="5608" href="UF.PropTrunc.html#5450" class="Function">not-exists₀-implies-forall₁</a> <a id="5636" href="UF.PropTrunc.html#5636" class="Bound">p</a> <a id="5638" href="UF.PropTrunc.html#5638" class="Bound">u</a> <a id="5640" href="UF.PropTrunc.html#5640" class="Bound">x</a> <a id="5642" class="Symbol">=</a>
  <a id="5646" href="MLTT.Two-Properties.html#2955" class="Function">different-from-₀-equal-₁</a> <a id="5671" class="Symbol">(</a><a id="5672" href="MLTT.Negation.html#6079" class="Function">not-Σ-implies-Π-not</a> <a id="5692" class="Symbol">(</a><a id="5693" href="UF.PropTrunc.html#5638" class="Bound">u</a> <a id="5695" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5697" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a><a id="5700" class="Symbol">)</a> <a id="5702" href="UF.PropTrunc.html#5640" class="Bound">x</a><a id="5703" class="Symbol">)</a>

 <a id="PropositionalTruncation.forall₁-implies-not-exists₀"></a><a id="5707" href="UF.PropTrunc.html#5707" class="Function">forall₁-implies-not-exists₀</a> <a id="5735" class="Symbol">:</a> <a id="5737" class="Symbol">{</a><a id="5738" href="UF.PropTrunc.html#5738" class="Bound">X</a> <a id="5740" class="Symbol">:</a> <a id="5742" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5744" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5746" class="Symbol">}</a> <a id="5748" class="Symbol">(</a><a id="5749" href="UF.PropTrunc.html#5749" class="Bound">p</a> <a id="5751" class="Symbol">:</a> <a id="5753" href="UF.PropTrunc.html#5738" class="Bound">X</a> <a id="5755" class="Symbol">→</a> <a id="5757" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="5758" class="Symbol">)</a>
                             <a id="5789" class="Symbol">→</a> <a id="5791" class="Symbol">(∀</a> <a id="5794" class="Symbol">(</a><a id="5795" href="UF.PropTrunc.html#5795" class="Bound">x</a> <a id="5797" class="Symbol">:</a> <a id="5799" href="UF.PropTrunc.html#5738" class="Bound">X</a><a id="5800" class="Symbol">)</a> <a id="5802" class="Symbol">→</a> <a id="5804" href="UF.PropTrunc.html#5749" class="Bound">p</a> <a id="5806" href="UF.PropTrunc.html#5795" class="Bound">x</a> <a id="5808" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5810" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="5811" class="Symbol">)</a>
                             <a id="5842" class="Symbol">→</a> <a id="5844" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5846" class="Symbol">(</a><a id="5847" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="5849" href="UF.PropTrunc.html#5849" class="Bound">x</a> <a id="5851" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="5853" href="UF.PropTrunc.html#5738" class="Bound">X</a> <a id="5855" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="5857" href="UF.PropTrunc.html#5749" class="Bound">p</a> <a id="5859" href="UF.PropTrunc.html#5849" class="Bound">x</a> <a id="5861" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5863" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5864" class="Symbol">)</a>
 <a id="5867" href="UF.PropTrunc.html#5707" class="Function">forall₁-implies-not-exists₀</a> <a id="5895" class="Symbol">{</a><a id="5896" href="UF.PropTrunc.html#5896" class="Bound">𝓤</a><a id="5897" class="Symbol">}</a> <a id="5899" class="Symbol">{</a><a id="5900" href="UF.PropTrunc.html#5900" class="Bound">X</a><a id="5901" class="Symbol">}</a> <a id="5903" href="UF.PropTrunc.html#5903" class="Bound">p</a> <a id="5905" href="UF.PropTrunc.html#5905" class="Bound">α</a> <a id="5907" class="Symbol">=</a> <a id="5909" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="5916" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="5926" href="UF.PropTrunc.html#5939" class="Function">h</a>
  <a id="5930" class="Keyword">where</a>
   <a id="5939" href="UF.PropTrunc.html#5939" class="Function">h</a> <a id="5941" class="Symbol">:</a> <a id="5943" class="Symbol">(</a><a id="5944" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5946" href="UF.PropTrunc.html#5946" class="Bound">x</a> <a id="5948" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5950" href="UF.PropTrunc.html#5900" class="Bound">X</a> <a id="5952" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5954" href="UF.PropTrunc.html#5903" class="Bound">p</a> <a id="5956" href="UF.PropTrunc.html#5946" class="Bound">x</a> <a id="5958" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5960" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="5961" class="Symbol">)</a> <a id="5963" class="Symbol">→</a> <a id="5965" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
   <a id="5970" href="UF.PropTrunc.html#5939" class="Function">h</a> <a id="5972" class="Symbol">(</a><a id="5973" href="UF.PropTrunc.html#5973" class="Bound">x</a> <a id="5975" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5977" href="UF.PropTrunc.html#5977" class="Bound">r</a><a id="5978" class="Symbol">)</a> <a id="5980" class="Symbol">=</a> <a id="5982" href="MLTT.Two-Properties.html#610" class="Function">zero-is-not-one</a> <a id="5998" class="Symbol">(</a><a id="5999" href="UF.PropTrunc.html#5977" class="Bound">r</a> <a id="6001" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="6004" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="6006" href="UF.PropTrunc.html#5905" class="Bound">α</a> <a id="6008" href="UF.PropTrunc.html#5973" class="Bound">x</a><a id="6009" class="Symbol">)</a>

 <a id="PropositionalTruncation.forall₀-implies-not-exists₁"></a><a id="6013" href="UF.PropTrunc.html#6013" class="Function">forall₀-implies-not-exists₁</a> <a id="6041" class="Symbol">:</a> <a id="6043" class="Symbol">{</a><a id="6044" href="UF.PropTrunc.html#6044" class="Bound">X</a> <a id="6046" class="Symbol">:</a> <a id="6048" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6050" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6052" class="Symbol">}</a> <a id="6054" class="Symbol">(</a><a id="6055" href="UF.PropTrunc.html#6055" class="Bound">p</a> <a id="6057" class="Symbol">:</a> <a id="6059" href="UF.PropTrunc.html#6044" class="Bound">X</a> <a id="6061" class="Symbol">→</a> <a id="6063" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="6064" class="Symbol">)</a>
                             <a id="6095" class="Symbol">→</a> <a id="6097" class="Symbol">(∀</a> <a id="6100" class="Symbol">(</a><a id="6101" href="UF.PropTrunc.html#6101" class="Bound">x</a> <a id="6103" class="Symbol">:</a> <a id="6105" href="UF.PropTrunc.html#6044" class="Bound">X</a><a id="6106" class="Symbol">)</a> <a id="6108" class="Symbol">→</a> <a id="6110" href="UF.PropTrunc.html#6055" class="Bound">p</a> <a id="6112" href="UF.PropTrunc.html#6101" class="Bound">x</a> <a id="6114" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6116" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="6117" class="Symbol">)</a>
                             <a id="6148" class="Symbol">→</a> <a id="6150" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6152" class="Symbol">(</a><a id="6153" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="6155" href="UF.PropTrunc.html#6155" class="Bound">x</a> <a id="6157" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="6159" href="UF.PropTrunc.html#6044" class="Bound">X</a> <a id="6161" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="6163" href="UF.PropTrunc.html#6055" class="Bound">p</a> <a id="6165" href="UF.PropTrunc.html#6155" class="Bound">x</a> <a id="6167" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6169" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6170" class="Symbol">)</a>
 <a id="6173" href="UF.PropTrunc.html#6013" class="Function">forall₀-implies-not-exists₁</a> <a id="6201" class="Symbol">{</a><a id="6202" href="UF.PropTrunc.html#6202" class="Bound">𝓤</a><a id="6203" class="Symbol">}</a> <a id="6205" class="Symbol">{</a><a id="6206" href="UF.PropTrunc.html#6206" class="Bound">X</a><a id="6207" class="Symbol">}</a> <a id="6209" href="UF.PropTrunc.html#6209" class="Bound">p</a> <a id="6211" href="UF.PropTrunc.html#6211" class="Bound">α</a> <a id="6213" class="Symbol">=</a> <a id="6215" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="6222" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="6232" href="UF.PropTrunc.html#6245" class="Function">h</a>
  <a id="6236" class="Keyword">where</a>
   <a id="6245" href="UF.PropTrunc.html#6245" class="Function">h</a> <a id="6247" class="Symbol">:</a> <a id="6249" class="Symbol">(</a><a id="6250" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6252" href="UF.PropTrunc.html#6252" class="Bound">x</a> <a id="6254" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6256" href="UF.PropTrunc.html#6206" class="Bound">X</a> <a id="6258" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6260" href="UF.PropTrunc.html#6209" class="Bound">p</a> <a id="6262" href="UF.PropTrunc.html#6252" class="Bound">x</a> <a id="6264" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6266" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="6267" class="Symbol">)</a> <a id="6269" class="Symbol">→</a> <a id="6271" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
   <a id="6276" href="UF.PropTrunc.html#6245" class="Function">h</a> <a id="6278" class="Symbol">(</a><a id="6279" href="UF.PropTrunc.html#6279" class="Bound">x</a> <a id="6281" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6283" href="UF.PropTrunc.html#6283" class="Bound">r</a><a id="6284" class="Symbol">)</a> <a id="6286" class="Symbol">=</a> <a id="6288" href="MLTT.Two-Properties.html#514" class="Function">one-is-not-zero</a> <a id="6304" class="Symbol">(</a><a id="6305" href="UF.PropTrunc.html#6283" class="Bound">r</a> <a id="6307" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="6310" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="6312" href="UF.PropTrunc.html#6211" class="Bound">α</a> <a id="6314" href="UF.PropTrunc.html#6279" class="Bound">x</a><a id="6315" class="Symbol">)</a>

<a id="6318" class="Markup">\end{code}</a><a id="6328" class="Background">

Added 19/12/2019 by Tom de Jong.

The following allows us to use Agda&#39;s do-notation with the ∥∥-monad.

Note that the Kleisli laws hold trivially, because ∥ X ∥ is a proposition for
any type X.

It is quite convenient when dealing with multiple, successive ∥∥-rec calls.

Agda&#39;s do-notation is powerful, because it can be combined with pattern
matching, i.e. if
  w ꞉ ∥ fiber f y ∥,
then
  x , p ← w
is allowed in the do-block.

(Note that in Haskell, you would write &quot;return&quot; for our function ∣_∣.)

</a><a id="6831" class="Markup">\begin{code}</a>

 <a id="PropositionalTruncation._&gt;&gt;=_"></a><a id="6846" href="UF.PropTrunc.html#6846" class="Function Operator">_&gt;&gt;=_</a> <a id="6852" class="Symbol">:</a> <a id="6854" class="Symbol">{</a><a id="6855" href="UF.PropTrunc.html#6855" class="Bound">X</a> <a id="6857" class="Symbol">:</a> <a id="6859" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6861" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6863" class="Symbol">}</a> <a id="6865" class="Symbol">{</a><a id="6866" href="UF.PropTrunc.html#6866" class="Bound">Y</a> <a id="6868" class="Symbol">:</a> <a id="6870" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6872" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6874" class="Symbol">}</a> <a id="6876" class="Symbol">→</a> <a id="6878" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6880" href="UF.PropTrunc.html#6855" class="Bound">X</a> <a id="6882" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6884" class="Symbol">→</a> <a id="6886" class="Symbol">(</a><a id="6887" href="UF.PropTrunc.html#6855" class="Bound">X</a> <a id="6889" class="Symbol">→</a> <a id="6891" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6893" href="UF.PropTrunc.html#6866" class="Bound">Y</a> <a id="6895" href="UF.PropTrunc.html#538" class="Field Operator">∥</a><a id="6896" class="Symbol">)</a> <a id="6898" class="Symbol">→</a> <a id="6900" href="UF.PropTrunc.html#538" class="Field Operator">∥</a> <a id="6902" href="UF.PropTrunc.html#6866" class="Bound">Y</a> <a id="6904" href="UF.PropTrunc.html#538" class="Field Operator">∥</a>
 <a id="6907" href="UF.PropTrunc.html#6907" class="Bound">s</a> <a id="6909" href="UF.PropTrunc.html#6846" class="Function Operator">&gt;&gt;=</a> <a id="6913" href="UF.PropTrunc.html#6913" class="Bound">f</a> <a id="6915" class="Symbol">=</a> <a id="6917" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="6924" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="6935" href="UF.PropTrunc.html#6913" class="Bound">f</a> <a id="6937" href="UF.PropTrunc.html#6907" class="Bound">s</a>

<a id="6940" class="Markup">\end{code}</a><a id="6950" class="Background">

</a><a id="6952" class="Markup">\begin{code}</a>

 <a id="6967" class="Keyword">infixr</a> <a id="6974" class="Number">0</a> <a id="6976" href="UF.PropTrunc.html#3245" class="Function Operator">_∨_</a>

<a id="6981" class="Markup">\end{code}</a><a id="6991" class="Background">
</a></pre></body></html>

==> anc/html/UF.Retracts.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Retracts</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Markup">\begin{code}</a>

<a id="15" class="Symbol">{-#</a> <a id="19" class="Keyword">OPTIONS</a> <a id="27" class="Pragma">--safe</a> <a id="34" class="Pragma">--without-K</a> <a id="46" class="Symbol">#-}</a>

<a id="51" class="Keyword">module</a> <a id="58" href="UF.Retracts.html" class="Module">UF.Retracts</a> <a id="70" class="Keyword">where</a>

<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="MLTT.AlternativePlus.html" class="Module">MLTT.AlternativePlus</a>
<a id="110" class="Keyword">open</a> <a id="115" class="Keyword">import</a> <a id="122" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="UF.Base.html" class="Module">UF.Base</a>
<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="has-section"></a><a id="185" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="197" class="Symbol">:</a> <a id="199" class="Symbol">{</a><a id="200" href="UF.Retracts.html#200" class="Bound">X</a> <a id="202" class="Symbol">:</a> <a id="204" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="206" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="208" class="Symbol">}</a> <a id="210" class="Symbol">{</a><a id="211" href="UF.Retracts.html#211" class="Bound">Y</a> <a id="213" class="Symbol">:</a> <a id="215" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="217" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="219" class="Symbol">}</a> <a id="221" class="Symbol">→</a> <a id="223" class="Symbol">(</a><a id="224" href="UF.Retracts.html#200" class="Bound">X</a> <a id="226" class="Symbol">→</a> <a id="228" href="UF.Retracts.html#211" class="Bound">Y</a><a id="229" class="Symbol">)</a> <a id="231" class="Symbol">→</a> <a id="233" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="235" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="237" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="239" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="241" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="253" href="UF.Retracts.html#253" class="Bound">r</a> <a id="255" class="Symbol">=</a> <a id="257" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="259" href="UF.Retracts.html#259" class="Bound">s</a> <a id="261" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="263" class="Symbol">(</a><a id="264" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="273" href="UF.Retracts.html#253" class="Bound">r</a> <a id="275" class="Symbol">→</a> <a id="277" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="284" href="UF.Retracts.html#253" class="Bound">r</a><a id="285" class="Symbol">)</a><a id="286" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="288" href="UF.Retracts.html#253" class="Bound">r</a> <a id="290" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="292" href="UF.Retracts.html#259" class="Bound">s</a> <a id="294" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="296" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="section-map"></a><a id="300" href="UF.Retracts.html#300" class="Function">section-map</a> <a id="312" class="Symbol">:</a> <a id="314" class="Symbol">{</a><a id="315" href="UF.Retracts.html#315" class="Bound">X</a> <a id="317" class="Symbol">:</a> <a id="319" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="321" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="323" class="Symbol">}</a> <a id="325" class="Symbol">{</a><a id="326" href="UF.Retracts.html#326" class="Bound">Y</a> <a id="328" class="Symbol">:</a> <a id="330" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="332" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="334" class="Symbol">}</a> <a id="336" class="Symbol">(</a><a id="337" href="UF.Retracts.html#337" class="Bound">r</a> <a id="339" class="Symbol">:</a> <a id="341" href="UF.Retracts.html#315" class="Bound">X</a> <a id="343" class="Symbol">→</a> <a id="345" href="UF.Retracts.html#326" class="Bound">Y</a><a id="346" class="Symbol">)</a>
           <a id="359" class="Symbol">→</a> <a id="361" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="373" href="UF.Retracts.html#337" class="Bound">r</a>
           <a id="386" class="Symbol">→</a> <a id="388" class="Symbol">(</a><a id="389" href="UF.Retracts.html#326" class="Bound">Y</a> <a id="391" class="Symbol">→</a> <a id="393" href="UF.Retracts.html#315" class="Bound">X</a><a id="394" class="Symbol">)</a>
<a id="396" href="UF.Retracts.html#300" class="Function">section-map</a> <a id="408" href="UF.Retracts.html#408" class="Bound">r</a> <a id="410" class="Symbol">(</a><a id="411" href="UF.Retracts.html#411" class="Bound">s</a> <a id="413" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="415" href="UF.Retracts.html#415" class="Bound">rs</a><a id="417" class="Symbol">)</a> <a id="419" class="Symbol">=</a> <a id="421" href="UF.Retracts.html#411" class="Bound">s</a>

<a id="section-equation"></a><a id="424" href="UF.Retracts.html#424" class="Function">section-equation</a> <a id="441" class="Symbol">:</a> <a id="443" class="Symbol">{</a><a id="444" href="UF.Retracts.html#444" class="Bound">X</a> <a id="446" class="Symbol">:</a> <a id="448" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="450" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="452" class="Symbol">}</a> <a id="454" class="Symbol">{</a><a id="455" href="UF.Retracts.html#455" class="Bound">Y</a> <a id="457" class="Symbol">:</a> <a id="459" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="461" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="463" class="Symbol">}</a> <a id="465" class="Symbol">(</a><a id="466" href="UF.Retracts.html#466" class="Bound">r</a> <a id="468" class="Symbol">:</a> <a id="470" href="UF.Retracts.html#444" class="Bound">X</a> <a id="472" class="Symbol">→</a> <a id="474" href="UF.Retracts.html#455" class="Bound">Y</a><a id="475" class="Symbol">)</a>
                 <a id="494" class="Symbol">→</a> <a id="496" class="Symbol">(</a><a id="497" href="UF.Retracts.html#497" class="Bound">h</a> <a id="499" class="Symbol">:</a> <a id="501" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="513" href="UF.Retracts.html#466" class="Bound">r</a><a id="514" class="Symbol">)</a>
                 <a id="533" class="Symbol">→</a> <a id="535" href="UF.Retracts.html#466" class="Bound">r</a> <a id="537" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="539" href="UF.Retracts.html#300" class="Function">section-map</a> <a id="551" href="UF.Retracts.html#466" class="Bound">r</a> <a id="553" href="UF.Retracts.html#497" class="Bound">h</a> <a id="555" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="557" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="560" href="UF.Retracts.html#424" class="Function">section-equation</a> <a id="577" href="UF.Retracts.html#577" class="Bound">r</a> <a id="579" class="Symbol">(</a><a id="580" href="UF.Retracts.html#580" class="Bound">s</a> <a id="582" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="584" href="UF.Retracts.html#584" class="Bound">rs</a><a id="586" class="Symbol">)</a> <a id="588" class="Symbol">=</a> <a id="590" href="UF.Retracts.html#584" class="Bound">rs</a>

<a id="is-section"></a><a id="594" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="605" class="Symbol">:</a> <a id="607" class="Symbol">{</a><a id="608" href="UF.Retracts.html#608" class="Bound">X</a> <a id="610" class="Symbol">:</a> <a id="612" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="614" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="616" class="Symbol">}</a> <a id="618" class="Symbol">{</a><a id="619" href="UF.Retracts.html#619" class="Bound">Y</a> <a id="621" class="Symbol">:</a> <a id="623" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="625" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="627" class="Symbol">}</a> <a id="629" class="Symbol">→</a> <a id="631" class="Symbol">(</a><a id="632" href="UF.Retracts.html#608" class="Bound">X</a> <a id="634" class="Symbol">→</a> <a id="636" href="UF.Retracts.html#619" class="Bound">Y</a><a id="637" class="Symbol">)</a> <a id="639" class="Symbol">→</a> <a id="641" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="643" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="645" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="647" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="649" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="660" href="UF.Retracts.html#660" class="Bound">s</a> <a id="662" class="Symbol">=</a> <a id="664" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="666" href="UF.Retracts.html#666" class="Bound">r</a> <a id="668" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="670" class="Symbol">(</a><a id="671" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="680" href="UF.Retracts.html#660" class="Bound">s</a> <a id="682" class="Symbol">→</a> <a id="684" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="691" href="UF.Retracts.html#660" class="Bound">s</a><a id="692" class="Symbol">)</a><a id="693" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="695" href="UF.Retracts.html#666" class="Bound">r</a> <a id="697" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="699" href="UF.Retracts.html#660" class="Bound">s</a> <a id="701" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="703" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="has-retraction"></a><a id="707" href="UF.Retracts.html#707" class="Function">has-retraction</a> <a id="722" class="Symbol">:</a> <a id="724" class="Symbol">{</a><a id="725" href="UF.Retracts.html#725" class="Bound">X</a> <a id="727" class="Symbol">:</a> <a id="729" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="731" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="733" class="Symbol">}</a> <a id="735" class="Symbol">{</a><a id="736" href="UF.Retracts.html#736" class="Bound">Y</a> <a id="738" class="Symbol">:</a> <a id="740" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="742" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="744" class="Symbol">}</a> <a id="746" class="Symbol">→</a> <a id="748" class="Symbol">(</a><a id="749" href="UF.Retracts.html#725" class="Bound">X</a> <a id="751" class="Symbol">→</a> <a id="753" href="UF.Retracts.html#736" class="Bound">Y</a><a id="754" class="Symbol">)</a> <a id="756" class="Symbol">→</a> <a id="758" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="760" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="762" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="764" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="766" href="UF.Retracts.html#707" class="Function">has-retraction</a> <a id="781" class="Symbol">=</a> <a id="783" href="UF.Retracts.html#594" class="Function">is-section</a>

<a id="retraction-of"></a><a id="795" href="UF.Retracts.html#795" class="Function">retraction-of</a> <a id="809" class="Symbol">:</a> <a id="811" class="Symbol">{</a><a id="812" href="UF.Retracts.html#812" class="Bound">X</a> <a id="814" class="Symbol">:</a> <a id="816" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="818" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="820" class="Symbol">}</a> <a id="822" class="Symbol">{</a><a id="823" href="UF.Retracts.html#823" class="Bound">Y</a> <a id="825" class="Symbol">:</a> <a id="827" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="829" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="831" class="Symbol">}</a> <a id="833" class="Symbol">(</a><a id="834" href="UF.Retracts.html#834" class="Bound">r</a> <a id="836" class="Symbol">:</a> <a id="838" href="UF.Retracts.html#812" class="Bound">X</a> <a id="840" class="Symbol">→</a> <a id="842" href="UF.Retracts.html#823" class="Bound">Y</a><a id="843" class="Symbol">)</a>
              <a id="859" class="Symbol">→</a> <a id="861" href="UF.Retracts.html#707" class="Function">has-retraction</a> <a id="876" href="UF.Retracts.html#834" class="Bound">r</a>
              <a id="892" class="Symbol">→</a> <a id="894" class="Symbol">(</a><a id="895" href="UF.Retracts.html#823" class="Bound">Y</a> <a id="897" class="Symbol">→</a> <a id="899" href="UF.Retracts.html#812" class="Bound">X</a><a id="900" class="Symbol">)</a>
<a id="902" href="UF.Retracts.html#795" class="Function">retraction-of</a> <a id="916" href="UF.Retracts.html#916" class="Bound">s</a> <a id="918" class="Symbol">(</a><a id="919" href="UF.Retracts.html#919" class="Bound">r</a> <a id="921" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="923" href="UF.Retracts.html#923" class="Bound">rs</a><a id="925" class="Symbol">)</a> <a id="927" class="Symbol">=</a> <a id="929" href="UF.Retracts.html#919" class="Bound">r</a>

<a id="retraction-equation"></a><a id="932" href="UF.Retracts.html#932" class="Function">retraction-equation</a> <a id="952" class="Symbol">:</a> <a id="954" class="Symbol">{</a><a id="955" href="UF.Retracts.html#955" class="Bound">X</a> <a id="957" class="Symbol">:</a> <a id="959" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="961" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="963" class="Symbol">}</a> <a id="965" class="Symbol">{</a><a id="966" href="UF.Retracts.html#966" class="Bound">Y</a> <a id="968" class="Symbol">:</a> <a id="970" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="972" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="974" class="Symbol">}</a> <a id="976" class="Symbol">(</a><a id="977" href="UF.Retracts.html#977" class="Bound">s</a> <a id="979" class="Symbol">:</a> <a id="981" href="UF.Retracts.html#955" class="Bound">X</a> <a id="983" class="Symbol">→</a> <a id="985" href="UF.Retracts.html#966" class="Bound">Y</a><a id="986" class="Symbol">)</a>
                    <a id="1008" class="Symbol">→</a> <a id="1010" class="Symbol">(</a><a id="1011" href="UF.Retracts.html#1011" class="Bound">h</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="UF.Retracts.html#707" class="Function">has-retraction</a> <a id="1030" href="UF.Retracts.html#977" class="Bound">s</a><a id="1031" class="Symbol">)</a>
                    <a id="1053" class="Symbol">→</a> <a id="1055" href="UF.Retracts.html#795" class="Function">retraction-of</a> <a id="1069" href="UF.Retracts.html#977" class="Bound">s</a> <a id="1071" href="UF.Retracts.html#1011" class="Bound">h</a> <a id="1073" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1075" href="UF.Retracts.html#977" class="Bound">s</a> <a id="1077" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1079" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="1082" href="UF.Retracts.html#932" class="Function">retraction-equation</a> <a id="1102" href="UF.Retracts.html#1102" class="Bound">s</a> <a id="1104" class="Symbol">(</a><a id="1105" href="UF.Retracts.html#1105" class="Bound">r</a> <a id="1107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1109" href="UF.Retracts.html#1109" class="Bound">rs</a><a id="1111" class="Symbol">)</a> <a id="1113" class="Symbol">=</a> <a id="1115" href="UF.Retracts.html#1109" class="Bound">rs</a>

<a id="sections-are-lc"></a><a id="1119" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="1135" class="Symbol">:</a> <a id="1137" class="Symbol">{</a><a id="1138" href="UF.Retracts.html#1138" class="Bound">X</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1144" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1146" class="Symbol">}</a> <a id="1148" class="Symbol">{</a><a id="1149" href="UF.Retracts.html#1149" class="Bound">Y</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1155" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1157" class="Symbol">}</a> <a id="1159" class="Symbol">(</a><a id="1160" href="UF.Retracts.html#1160" class="Bound">s</a> <a id="1162" class="Symbol">:</a> <a id="1164" href="UF.Retracts.html#1138" class="Bound">X</a> <a id="1166" class="Symbol">→</a> <a id="1168" href="UF.Retracts.html#1149" class="Bound">Y</a><a id="1169" class="Symbol">)</a>
                <a id="1187" class="Symbol">→</a> <a id="1189" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="1200" href="UF.Retracts.html#1160" class="Bound">s</a>
                <a id="1218" class="Symbol">→</a> <a id="1220" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="1237" href="UF.Retracts.html#1160" class="Bound">s</a>
<a id="1239" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="1255" href="UF.Retracts.html#1255" class="Bound">s</a> <a id="1257" class="Symbol">(</a><a id="1258" href="UF.Retracts.html#1258" class="Bound">r</a> <a id="1260" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1262" href="UF.Retracts.html#1262" class="Bound">rs</a><a id="1264" class="Symbol">)</a> <a id="1266" class="Symbol">{</a><a id="1267" href="UF.Retracts.html#1267" class="Bound">x</a><a id="1268" class="Symbol">}</a> <a id="1270" class="Symbol">{</a><a id="1271" href="UF.Retracts.html#1271" class="Bound">x&#39;</a><a id="1273" class="Symbol">}</a> <a id="1275" href="UF.Retracts.html#1275" class="Bound">p</a> <a id="1277" class="Symbol">=</a> <a id="1279" class="Symbol">(</a><a id="1280" href="UF.Retracts.html#1262" class="Bound">rs</a> <a id="1283" href="UF.Retracts.html#1267" class="Bound">x</a><a id="1284" class="Symbol">)</a><a id="1285" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1288" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1290" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1293" href="UF.Retracts.html#1258" class="Bound">r</a> <a id="1295" href="UF.Retracts.html#1275" class="Bound">p</a> <a id="1297" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1299" href="UF.Retracts.html#1262" class="Bound">rs</a> <a id="1302" href="UF.Retracts.html#1271" class="Bound">x&#39;</a>

<a id="retract_of_"></a><a id="1306" href="UF.Retracts.html#1306" class="Function Operator">retract_of_</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1322" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1328" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1330" class="Symbol">→</a> <a id="1332" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1334" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1336" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1338" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1340" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="1348" href="UF.Retracts.html#1348" class="Bound">Y</a> <a id="1350" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="1353" href="UF.Retracts.html#1353" class="Bound">X</a> <a id="1355" class="Symbol">=</a> <a id="1357" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1359" href="UF.Retracts.html#1359" class="Bound">r</a> <a id="1361" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1363" class="Symbol">(</a><a id="1364" href="UF.Retracts.html#1353" class="Bound">X</a> <a id="1366" class="Symbol">→</a> <a id="1368" href="UF.Retracts.html#1348" class="Bound">Y</a><a id="1369" class="Symbol">)</a> <a id="1371" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1373" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="1385" href="UF.Retracts.html#1359" class="Bound">r</a>

<a id="1388" class="Markup">\end{code}</a><a id="1398" class="Background">

Below we introduce the synonym &quot;Y ◁ X&quot; for &quot;retract Y of X&quot; and
convenient notation for working with chains of compositions of
retractions.

</a><a id="1541" class="Markup">\begin{code}</a>

<a id="retraction"></a><a id="1555" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="1566" class="Symbol">:</a> <a id="1568" class="Symbol">{</a><a id="1569" href="UF.Retracts.html#1569" class="Bound">X</a> <a id="1571" class="Symbol">:</a> <a id="1573" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1575" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1577" class="Symbol">}</a> <a id="1579" class="Symbol">{</a><a id="1580" href="UF.Retracts.html#1580" class="Bound">Y</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1586" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1588" class="Symbol">}</a> <a id="1590" class="Symbol">→</a> <a id="1592" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="1600" href="UF.Retracts.html#1569" class="Bound">X</a> <a id="1602" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="1605" href="UF.Retracts.html#1580" class="Bound">Y</a> <a id="1607" class="Symbol">→</a> <a id="1609" class="Symbol">(</a><a id="1610" href="UF.Retracts.html#1580" class="Bound">Y</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="UF.Retracts.html#1569" class="Bound">X</a><a id="1615" class="Symbol">)</a>
<a id="1617" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="1628" class="Symbol">(</a><a id="1629" href="UF.Retracts.html#1629" class="Bound">r</a> <a id="1631" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1633" href="UF.Retracts.html#1633" class="Bound">s</a> <a id="1635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1637" href="UF.Retracts.html#1637" class="Bound">rs</a><a id="1639" class="Symbol">)</a> <a id="1641" class="Symbol">=</a> <a id="1643" href="UF.Retracts.html#1629" class="Bound">r</a>

<a id="section"></a><a id="1646" href="UF.Retracts.html#1646" class="Function">section</a> <a id="1654" class="Symbol">:</a> <a id="1656" class="Symbol">{</a><a id="1657" href="UF.Retracts.html#1657" class="Bound">X</a> <a id="1659" class="Symbol">:</a> <a id="1661" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1663" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1665" class="Symbol">}</a> <a id="1667" class="Symbol">{</a><a id="1668" href="UF.Retracts.html#1668" class="Bound">Y</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1674" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1676" class="Symbol">}</a> <a id="1678" class="Symbol">→</a> <a id="1680" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="1688" href="UF.Retracts.html#1657" class="Bound">X</a> <a id="1690" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="1693" href="UF.Retracts.html#1668" class="Bound">Y</a> <a id="1695" class="Symbol">→</a> <a id="1697" class="Symbol">(</a><a id="1698" href="UF.Retracts.html#1657" class="Bound">X</a> <a id="1700" class="Symbol">→</a> <a id="1702" href="UF.Retracts.html#1668" class="Bound">Y</a><a id="1703" class="Symbol">)</a>
<a id="1705" href="UF.Retracts.html#1646" class="Function">section</a> <a id="1713" class="Symbol">(</a><a id="1714" href="UF.Retracts.html#1714" class="Bound">r</a> <a id="1716" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1718" href="UF.Retracts.html#1718" class="Bound">s</a> <a id="1720" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1722" href="UF.Retracts.html#1722" class="Bound">rs</a><a id="1724" class="Symbol">)</a> <a id="1726" class="Symbol">=</a> <a id="1728" href="UF.Retracts.html#1718" class="Bound">s</a>

<a id="retraction-idempotency"></a><a id="1731" href="UF.Retracts.html#1731" class="Function">retraction-idempotency</a> <a id="1754" class="Symbol">:</a> <a id="1756" class="Symbol">{</a><a id="1757" href="UF.Retracts.html#1757" class="Bound">X</a> <a id="1759" class="Symbol">:</a> <a id="1761" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1763" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1765" class="Symbol">}</a> <a id="1767" class="Symbol">{</a><a id="1768" href="UF.Retracts.html#1768" class="Bound">Y</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1774" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1776" class="Symbol">}</a>
                       <a id="1801" class="Symbol">→</a> <a id="1803" class="Symbol">(</a><a id="1804" href="UF.Retracts.html#1804" class="Bound">ρ</a> <a id="1806" class="Symbol">:</a> <a id="1808" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="1816" href="UF.Retracts.html#1768" class="Bound">Y</a> <a id="1818" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="1821" href="UF.Retracts.html#1757" class="Bound">X</a><a id="1822" class="Symbol">)</a>
                       <a id="1847" class="Symbol">→</a> <a id="1849" href="Notation.General.html#1633" class="Function">idempotent-map</a> <a id="1864" class="Symbol">(</a><a id="1865" href="UF.Retracts.html#1646" class="Function">section</a> <a id="1873" href="UF.Retracts.html#1804" class="Bound">ρ</a> <a id="1875" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1877" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="1888" href="UF.Retracts.html#1804" class="Bound">ρ</a><a id="1889" class="Symbol">)</a>
<a id="1891" href="UF.Retracts.html#1731" class="Function">retraction-idempotency</a> <a id="1914" class="Symbol">(</a><a id="1915" href="UF.Retracts.html#1915" class="Bound">r</a> <a id="1917" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1919" href="UF.Retracts.html#1919" class="Bound">s</a> <a id="1921" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1923" href="UF.Retracts.html#1923" class="Bound">rs</a><a id="1925" class="Symbol">)</a> <a id="1927" href="UF.Retracts.html#1927" class="Bound">x</a> <a id="1929" class="Symbol">=</a>
 <a id="1932" href="UF.Retracts.html#1919" class="Bound">s</a> <a id="1934" class="Symbol">(</a><a id="1935" href="UF.Retracts.html#1915" class="Bound">r</a> <a id="1937" class="Symbol">(</a><a id="1938" href="UF.Retracts.html#1919" class="Bound">s</a> <a id="1940" class="Symbol">(</a><a id="1941" href="UF.Retracts.html#1915" class="Bound">r</a> <a id="1943" href="UF.Retracts.html#1927" class="Bound">x</a><a id="1944" class="Symbol">)))</a> <a id="1948" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1951" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1954" href="UF.Retracts.html#1919" class="Bound">s</a> <a id="1956" class="Symbol">(</a><a id="1957" href="UF.Retracts.html#1923" class="Bound">rs</a> <a id="1960" class="Symbol">(</a><a id="1961" href="UF.Retracts.html#1915" class="Bound">r</a> <a id="1963" href="UF.Retracts.html#1927" class="Bound">x</a><a id="1964" class="Symbol">))</a> <a id="1967" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="1970" href="UF.Retracts.html#1919" class="Bound">s</a> <a id="1972" class="Symbol">(</a><a id="1973" href="UF.Retracts.html#1915" class="Bound">r</a> <a id="1975" href="UF.Retracts.html#1927" class="Bound">x</a><a id="1976" class="Symbol">)</a>         <a id="1986" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="section-is-section"></a><a id="1989" href="UF.Retracts.html#1989" class="Function">section-is-section</a> <a id="2008" class="Symbol">:</a> <a id="2010" class="Symbol">{</a><a id="2011" href="UF.Retracts.html#2011" class="Bound">X</a> <a id="2013" class="Symbol">:</a> <a id="2015" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2017" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2019" class="Symbol">}</a> <a id="2021" class="Symbol">{</a><a id="2022" href="UF.Retracts.html#2022" class="Bound">Y</a> <a id="2024" class="Symbol">:</a> <a id="2026" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2028" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2030" class="Symbol">}</a>
                   <a id="2051" class="Symbol">→</a> <a id="2053" class="Symbol">(</a><a id="2054" href="UF.Retracts.html#2054" class="Bound">ρ</a> <a id="2056" class="Symbol">:</a> <a id="2058" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="2066" href="UF.Retracts.html#2011" class="Bound">X</a> <a id="2068" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="2071" href="UF.Retracts.html#2022" class="Bound">Y</a><a id="2072" class="Symbol">)</a>
                   <a id="2093" class="Symbol">→</a> <a id="2095" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="2106" class="Symbol">(</a><a id="2107" href="UF.Retracts.html#1646" class="Function">section</a> <a id="2115" href="UF.Retracts.html#2054" class="Bound">ρ</a><a id="2116" class="Symbol">)</a>
<a id="2118" href="UF.Retracts.html#1989" class="Function">section-is-section</a> <a id="2137" class="Symbol">(</a><a id="2138" href="UF.Retracts.html#2138" class="Bound">r</a> <a id="2140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2142" href="UF.Retracts.html#2142" class="Bound">s</a> <a id="2144" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2146" href="UF.Retracts.html#2146" class="Bound">rs</a><a id="2148" class="Symbol">)</a> <a id="2150" class="Symbol">=</a> <a id="2152" href="UF.Retracts.html#2138" class="Bound">r</a> <a id="2154" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2156" href="UF.Retracts.html#2146" class="Bound">rs</a>

<a id="retract-condition"></a><a id="2160" href="UF.Retracts.html#2160" class="Function">retract-condition</a> <a id="2178" class="Symbol">:</a> <a id="2180" class="Symbol">{</a><a id="2181" href="UF.Retracts.html#2181" class="Bound">X</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2187" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2189" class="Symbol">}</a> <a id="2191" class="Symbol">{</a><a id="2192" href="UF.Retracts.html#2192" class="Bound">Y</a> <a id="2194" class="Symbol">:</a> <a id="2196" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2198" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2200" class="Symbol">}</a> <a id="2202" class="Symbol">(</a><a id="2203" href="UF.Retracts.html#2203" class="Bound">ρ</a> <a id="2205" class="Symbol">:</a> <a id="2207" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="2215" href="UF.Retracts.html#2181" class="Bound">X</a> <a id="2217" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="2220" href="UF.Retracts.html#2192" class="Bound">Y</a><a id="2221" class="Symbol">)</a>
                  <a id="2241" class="Symbol">→</a> <a id="2243" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="2254" href="UF.Retracts.html#2203" class="Bound">ρ</a> <a id="2256" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2258" href="UF.Retracts.html#1646" class="Function">section</a> <a id="2266" href="UF.Retracts.html#2203" class="Bound">ρ</a> <a id="2268" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2270" href="MLTT.Pi.html#444" class="Function">id</a>
<a id="2273" href="UF.Retracts.html#2160" class="Function">retract-condition</a> <a id="2291" class="Symbol">(</a><a id="2292" href="UF.Retracts.html#2292" class="Bound">r</a> <a id="2294" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2296" href="UF.Retracts.html#2296" class="Bound">s</a> <a id="2298" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2300" href="UF.Retracts.html#2300" class="Bound">rs</a><a id="2302" class="Symbol">)</a> <a id="2304" class="Symbol">=</a> <a id="2306" href="UF.Retracts.html#2300" class="Bound">rs</a>

<a id="retraction-has-section"></a><a id="2310" href="UF.Retracts.html#2310" class="Function">retraction-has-section</a> <a id="2333" class="Symbol">:</a> <a id="2335" class="Symbol">{</a><a id="2336" href="UF.Retracts.html#2336" class="Bound">X</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2342" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2344" class="Symbol">}</a> <a id="2346" class="Symbol">{</a><a id="2347" href="UF.Retracts.html#2347" class="Bound">Y</a> <a id="2349" class="Symbol">:</a> <a id="2351" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2353" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2355" class="Symbol">}</a> <a id="2357" class="Symbol">(</a><a id="2358" href="UF.Retracts.html#2358" class="Bound">ρ</a> <a id="2360" class="Symbol">:</a> <a id="2362" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="2370" href="UF.Retracts.html#2336" class="Bound">X</a> <a id="2372" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="2375" href="UF.Retracts.html#2347" class="Bound">Y</a><a id="2376" class="Symbol">)</a>
                       <a id="2401" class="Symbol">→</a> <a id="2403" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="2415" class="Symbol">(</a><a id="2416" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="2427" href="UF.Retracts.html#2358" class="Bound">ρ</a><a id="2428" class="Symbol">)</a>
<a id="2430" href="UF.Retracts.html#2310" class="Function">retraction-has-section</a> <a id="2453" class="Symbol">(</a><a id="2454" href="UF.Retracts.html#2454" class="Bound">r</a> <a id="2456" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2458" href="UF.Retracts.html#2458" class="Bound">h</a><a id="2459" class="Symbol">)</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="UF.Retracts.html#2458" class="Bound">h</a>

<a id="retract-of-singleton"></a><a id="2466" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a> <a id="2487" class="Symbol">:</a> <a id="2489" class="Symbol">{</a><a id="2490" href="UF.Retracts.html#2490" class="Bound">X</a> <a id="2492" class="Symbol">:</a> <a id="2494" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2496" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2498" class="Symbol">}</a> <a id="2500" class="Symbol">{</a><a id="2501" href="UF.Retracts.html#2501" class="Bound">Y</a> <a id="2503" class="Symbol">:</a> <a id="2505" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2507" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2509" class="Symbol">}</a>
                     <a id="2532" class="Symbol">→</a> <a id="2534" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="2542" href="UF.Retracts.html#2501" class="Bound">Y</a> <a id="2544" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="2547" href="UF.Retracts.html#2490" class="Bound">X</a>
                     <a id="2570" class="Symbol">→</a> <a id="2572" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="2585" href="UF.Retracts.html#2490" class="Bound">X</a>
                     <a id="2608" class="Symbol">→</a> <a id="2610" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="2623" href="UF.Retracts.html#2501" class="Bound">Y</a>
<a id="2625" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a> <a id="2646" class="Symbol">(</a><a id="2647" href="UF.Retracts.html#2647" class="Bound">r</a> <a id="2649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2651" href="UF.Retracts.html#2651" class="Bound">s</a> <a id="2653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2655" href="UF.Retracts.html#2655" class="Bound">rs</a><a id="2657" class="Symbol">)</a> <a id="2659" class="Symbol">(</a><a id="2660" href="UF.Retracts.html#2660" class="Bound">c</a> <a id="2662" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2664" href="UF.Retracts.html#2664" class="Bound">φ</a><a id="2665" class="Symbol">)</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="UF.Retracts.html#2647" class="Bound">r</a> <a id="2671" href="UF.Retracts.html#2660" class="Bound">c</a> <a id="2673" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2675" class="Symbol">(λ</a> <a id="2678" href="UF.Retracts.html#2678" class="Bound">y</a> <a id="2680" class="Symbol">→</a> <a id="2682" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2685" href="UF.Retracts.html#2647" class="Bound">r</a> <a id="2687" class="Symbol">(</a><a id="2688" href="UF.Retracts.html#2664" class="Bound">φ</a> <a id="2690" class="Symbol">(</a><a id="2691" href="UF.Retracts.html#2651" class="Bound">s</a> <a id="2693" href="UF.Retracts.html#2678" class="Bound">y</a><a id="2694" class="Symbol">))</a> <a id="2697" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2699" href="UF.Retracts.html#2655" class="Bound">rs</a> <a id="2702" href="UF.Retracts.html#2678" class="Bound">y</a><a id="2703" class="Symbol">)</a>

<a id="retract-of-prop"></a><a id="2706" href="UF.Retracts.html#2706" class="Function">retract-of-prop</a> <a id="2722" class="Symbol">:</a> <a id="2724" class="Symbol">{</a><a id="2725" href="UF.Retracts.html#2725" class="Bound">X</a> <a id="2727" class="Symbol">:</a> <a id="2729" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2731" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2733" class="Symbol">}</a> <a id="2735" class="Symbol">{</a><a id="2736" href="UF.Retracts.html#2736" class="Bound">Y</a> <a id="2738" class="Symbol">:</a> <a id="2740" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2742" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2744" class="Symbol">}</a>
                <a id="2762" class="Symbol">→</a> <a id="2764" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="2772" href="UF.Retracts.html#2736" class="Bound">Y</a> <a id="2774" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="2777" href="UF.Retracts.html#2725" class="Bound">X</a>
                <a id="2795" class="Symbol">→</a> <a id="2797" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2805" href="UF.Retracts.html#2725" class="Bound">X</a>
                <a id="2823" class="Symbol">→</a> <a id="2825" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2833" href="UF.Retracts.html#2736" class="Bound">Y</a>
<a id="2835" href="UF.Retracts.html#2706" class="Function">retract-of-prop</a> <a id="2851" class="Symbol">(</a><a id="2852" href="UF.Retracts.html#2852" class="Bound">r</a> <a id="2854" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2856" href="UF.Retracts.html#2856" class="Bound">s</a> <a id="2858" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2860" href="UF.Retracts.html#2860" class="Bound">rs</a><a id="2862" class="Symbol">)</a> <a id="2864" class="Symbol">=</a> <a id="2866" href="UF.Subsingletons.html#5235" class="Function">subtypes-of-props-are-props&#39;</a> <a id="2895" href="UF.Retracts.html#2856" class="Bound">s</a>
                                <a id="2929" class="Symbol">(</a><a id="2930" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="2946" href="UF.Retracts.html#2856" class="Bound">s</a> <a id="2948" class="Symbol">(</a><a id="2949" href="UF.Retracts.html#2852" class="Bound">r</a> <a id="2951" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2953" href="UF.Retracts.html#2860" class="Bound">rs</a><a id="2955" class="Symbol">))</a>

<a id="identity-retraction"></a><a id="2959" href="UF.Retracts.html#2959" class="Function">identity-retraction</a> <a id="2979" class="Symbol">:</a> <a id="2981" class="Symbol">{</a><a id="2982" href="UF.Retracts.html#2982" class="Bound">X</a> <a id="2984" class="Symbol">:</a> <a id="2986" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2988" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2990" class="Symbol">}</a> <a id="2992" class="Symbol">→</a> <a id="2994" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="3002" href="UF.Retracts.html#2982" class="Bound">X</a> <a id="3004" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="3007" href="UF.Retracts.html#2982" class="Bound">X</a>
<a id="3009" href="UF.Retracts.html#2959" class="Function">identity-retraction</a> <a id="3029" class="Symbol">=</a> <a id="3031" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3034" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3036" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3039" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3041" class="Symbol">λ</a> <a id="3043" href="UF.Retracts.html#3043" class="Bound">x</a> <a id="3045" class="Symbol">→</a> <a id="3047" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="has-section-closed-under-∼"></a><a id="3053" href="UF.Retracts.html#3053" class="Function">has-section-closed-under-∼</a> <a id="3080" class="Symbol">:</a> <a id="3082" class="Symbol">{</a><a id="3083" href="UF.Retracts.html#3083" class="Bound">X</a> <a id="3085" class="Symbol">:</a> <a id="3087" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3089" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3091" class="Symbol">}</a> <a id="3093" class="Symbol">{</a><a id="3094" href="UF.Retracts.html#3094" class="Bound">Y</a> <a id="3096" class="Symbol">:</a> <a id="3098" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3100" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3102" class="Symbol">}</a> <a id="3104" class="Symbol">(</a><a id="3105" href="UF.Retracts.html#3105" class="Bound">f</a> <a id="3107" href="UF.Retracts.html#3107" class="Bound">g</a> <a id="3109" class="Symbol">:</a> <a id="3111" href="UF.Retracts.html#3083" class="Bound">X</a> <a id="3113" class="Symbol">→</a> <a id="3115" href="UF.Retracts.html#3094" class="Bound">Y</a><a id="3116" class="Symbol">)</a>
                           <a id="3145" class="Symbol">→</a> <a id="3147" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="3159" href="UF.Retracts.html#3105" class="Bound">f</a>
                           <a id="3188" class="Symbol">→</a> <a id="3190" href="UF.Retracts.html#3107" class="Bound">g</a> <a id="3192" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3194" href="UF.Retracts.html#3105" class="Bound">f</a>
                           <a id="3223" class="Symbol">→</a> <a id="3225" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="3237" href="UF.Retracts.html#3107" class="Bound">g</a>
<a id="3239" href="UF.Retracts.html#3053" class="Function">has-section-closed-under-∼</a> <a id="3266" class="Symbol">{</a><a id="3267" href="UF.Retracts.html#3267" class="Bound">𝓤</a><a id="3268" class="Symbol">}</a> <a id="3270" class="Symbol">{</a><a id="3271" href="UF.Retracts.html#3271" class="Bound">𝓥</a><a id="3272" class="Symbol">}</a> <a id="3274" class="Symbol">{</a><a id="3275" href="UF.Retracts.html#3275" class="Bound">X</a><a id="3276" class="Symbol">}</a> <a id="3278" class="Symbol">{</a><a id="3279" href="UF.Retracts.html#3279" class="Bound">Y</a><a id="3280" class="Symbol">}</a> <a id="3282" href="UF.Retracts.html#3282" class="Bound">f</a> <a id="3284" href="UF.Retracts.html#3284" class="Bound">g</a> <a id="3286" class="Symbol">(</a><a id="3287" href="UF.Retracts.html#3287" class="Bound">s</a> <a id="3289" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3291" href="UF.Retracts.html#3291" class="Bound">fs</a><a id="3293" class="Symbol">)</a> <a id="3295" href="UF.Retracts.html#3295" class="Bound">h</a> <a id="3297" class="Symbol">=</a>
 <a id="3300" class="Symbol">(</a><a id="3301" href="UF.Retracts.html#3287" class="Bound">s</a> <a id="3303" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3305" class="Symbol">λ</a> <a id="3307" href="UF.Retracts.html#3307" class="Bound">y</a> <a id="3309" class="Symbol">→</a> <a id="3311" href="UF.Retracts.html#3284" class="Bound">g</a> <a id="3313" class="Symbol">(</a><a id="3314" href="UF.Retracts.html#3287" class="Bound">s</a> <a id="3316" href="UF.Retracts.html#3307" class="Bound">y</a><a id="3317" class="Symbol">)</a> <a id="3319" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3322" href="UF.Retracts.html#3295" class="Bound">h</a> <a id="3324" class="Symbol">(</a><a id="3325" href="UF.Retracts.html#3287" class="Bound">s</a> <a id="3327" href="UF.Retracts.html#3307" class="Bound">y</a><a id="3328" class="Symbol">)</a> <a id="3330" href="MLTT.Id.html#2702" class="Function Operator">⟩</a> <a id="3332" href="UF.Retracts.html#3282" class="Bound">f</a> <a id="3334" class="Symbol">(</a><a id="3335" href="UF.Retracts.html#3287" class="Bound">s</a> <a id="3337" href="UF.Retracts.html#3307" class="Bound">y</a><a id="3338" class="Symbol">)</a> <a id="3340" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3343" href="UF.Retracts.html#3291" class="Bound">fs</a> <a id="3346" href="UF.Retracts.html#3307" class="Bound">y</a> <a id="3348" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="3352" href="UF.Retracts.html#3307" class="Bound">y</a>                 <a id="3370" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="3371" class="Symbol">)</a>

<a id="has-section-closed-under-∼&#39;"></a><a id="3374" href="UF.Retracts.html#3374" class="Function">has-section-closed-under-∼&#39;</a> <a id="3402" class="Symbol">:</a> <a id="3404" class="Symbol">{</a><a id="3405" href="UF.Retracts.html#3405" class="Bound">X</a> <a id="3407" class="Symbol">:</a> <a id="3409" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3411" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3413" class="Symbol">}</a> <a id="3415" class="Symbol">{</a><a id="3416" href="UF.Retracts.html#3416" class="Bound">Y</a> <a id="3418" class="Symbol">:</a> <a id="3420" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3422" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3424" class="Symbol">}</a> <a id="3426" class="Symbol">{</a><a id="3427" href="UF.Retracts.html#3427" class="Bound">f</a> <a id="3429" href="UF.Retracts.html#3429" class="Bound">g</a> <a id="3431" class="Symbol">:</a> <a id="3433" href="UF.Retracts.html#3405" class="Bound">X</a> <a id="3435" class="Symbol">→</a> <a id="3437" href="UF.Retracts.html#3416" class="Bound">Y</a><a id="3438" class="Symbol">}</a>
                            <a id="3468" class="Symbol">→</a> <a id="3470" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="3482" href="UF.Retracts.html#3427" class="Bound">f</a>
                            <a id="3512" class="Symbol">→</a> <a id="3514" href="UF.Retracts.html#3427" class="Bound">f</a> <a id="3516" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3518" href="UF.Retracts.html#3429" class="Bound">g</a>
                            <a id="3548" class="Symbol">→</a> <a id="3550" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="3562" href="UF.Retracts.html#3429" class="Bound">g</a>
<a id="3564" href="UF.Retracts.html#3374" class="Function">has-section-closed-under-∼&#39;</a> <a id="3592" href="UF.Retracts.html#3592" class="Bound">ise</a> <a id="3596" href="UF.Retracts.html#3596" class="Bound">h</a> <a id="3598" class="Symbol">=</a>
 <a id="3601" href="UF.Retracts.html#3053" class="Function">has-section-closed-under-∼</a> <a id="3628" class="Symbol">_</a> <a id="3630" class="Symbol">_</a> <a id="3632" href="UF.Retracts.html#3592" class="Bound">ise</a> <a id="3636" class="Symbol">(λ</a> <a id="3639" href="UF.Retracts.html#3639" class="Bound">x</a> <a id="3641" class="Symbol">→</a> <a id="3643" class="Symbol">(</a><a id="3644" href="UF.Retracts.html#3596" class="Bound">h</a> <a id="3646" href="UF.Retracts.html#3639" class="Bound">x</a><a id="3647" class="Symbol">)</a><a id="3648" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3650" class="Symbol">)</a>

<a id="is-section-closed-under-∼"></a><a id="3653" href="UF.Retracts.html#3653" class="Function">is-section-closed-under-∼</a> <a id="3679" class="Symbol">:</a> <a id="3681" class="Symbol">{</a><a id="3682" href="UF.Retracts.html#3682" class="Bound">X</a> <a id="3684" class="Symbol">:</a> <a id="3686" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3688" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3690" class="Symbol">}</a> <a id="3692" class="Symbol">{</a><a id="3693" href="UF.Retracts.html#3693" class="Bound">Y</a> <a id="3695" class="Symbol">:</a> <a id="3697" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3699" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3701" class="Symbol">}</a> <a id="3703" class="Symbol">(</a><a id="3704" href="UF.Retracts.html#3704" class="Bound">f</a> <a id="3706" href="UF.Retracts.html#3706" class="Bound">g</a> <a id="3708" class="Symbol">:</a> <a id="3710" href="UF.Retracts.html#3682" class="Bound">X</a> <a id="3712" class="Symbol">→</a> <a id="3714" href="UF.Retracts.html#3693" class="Bound">Y</a><a id="3715" class="Symbol">)</a>
                          <a id="3743" class="Symbol">→</a> <a id="3745" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="3756" href="UF.Retracts.html#3704" class="Bound">f</a>
                          <a id="3784" class="Symbol">→</a>  <a id="3787" href="UF.Retracts.html#3706" class="Bound">g</a> <a id="3789" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3791" href="UF.Retracts.html#3704" class="Bound">f</a>
                          <a id="3819" class="Symbol">→</a> <a id="3821" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="3832" href="UF.Retracts.html#3706" class="Bound">g</a>
<a id="3834" href="UF.Retracts.html#3653" class="Function">is-section-closed-under-∼</a> <a id="3860" class="Symbol">{</a><a id="3861" href="UF.Retracts.html#3861" class="Bound">𝓤</a><a id="3862" class="Symbol">}</a> <a id="3864" class="Symbol">{</a><a id="3865" href="UF.Retracts.html#3865" class="Bound">𝓥</a><a id="3866" class="Symbol">}</a> <a id="3868" class="Symbol">{</a><a id="3869" href="UF.Retracts.html#3869" class="Bound">X</a><a id="3870" class="Symbol">}</a> <a id="3872" class="Symbol">{</a><a id="3873" href="UF.Retracts.html#3873" class="Bound">Y</a><a id="3874" class="Symbol">}</a> <a id="3876" href="UF.Retracts.html#3876" class="Bound">f</a> <a id="3878" href="UF.Retracts.html#3878" class="Bound">g</a> <a id="3880" class="Symbol">(</a><a id="3881" href="UF.Retracts.html#3881" class="Bound">r</a> <a id="3883" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3885" href="UF.Retracts.html#3885" class="Bound">rf</a><a id="3887" class="Symbol">)</a> <a id="3889" href="UF.Retracts.html#3889" class="Bound">h</a> <a id="3891" class="Symbol">=</a>
  <a id="3895" class="Symbol">(</a><a id="3896" href="UF.Retracts.html#3881" class="Bound">r</a> <a id="3898" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3900" class="Symbol">λ</a> <a id="3902" href="UF.Retracts.html#3902" class="Bound">x</a> <a id="3904" class="Symbol">→</a> <a id="3906" href="UF.Retracts.html#3881" class="Bound">r</a> <a id="3908" class="Symbol">(</a><a id="3909" href="UF.Retracts.html#3878" class="Bound">g</a> <a id="3911" href="UF.Retracts.html#3902" class="Bound">x</a><a id="3912" class="Symbol">)</a> <a id="3914" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3917" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3920" href="UF.Retracts.html#3881" class="Bound">r</a> <a id="3922" class="Symbol">(</a><a id="3923" href="UF.Retracts.html#3889" class="Bound">h</a> <a id="3925" href="UF.Retracts.html#3902" class="Bound">x</a><a id="3926" class="Symbol">)</a> <a id="3928" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="3943" href="UF.Retracts.html#3881" class="Bound">r</a> <a id="3945" class="Symbol">(</a><a id="3946" href="UF.Retracts.html#3876" class="Bound">f</a> <a id="3948" href="UF.Retracts.html#3902" class="Bound">x</a><a id="3949" class="Symbol">)</a> <a id="3951" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3954" href="UF.Retracts.html#3885" class="Bound">rf</a> <a id="3957" href="UF.Retracts.html#3902" class="Bound">x</a> <a id="3959" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="3974" href="UF.Retracts.html#3902" class="Bound">x</a>       <a id="3982" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="3983" class="Symbol">)</a>

<a id="is-section-closed-under-∼&#39;"></a><a id="3986" href="UF.Retracts.html#3986" class="Function">is-section-closed-under-∼&#39;</a> <a id="4013" class="Symbol">:</a> <a id="4015" class="Symbol">{</a><a id="4016" href="UF.Retracts.html#4016" class="Bound">X</a> <a id="4018" class="Symbol">:</a> <a id="4020" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4022" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4024" class="Symbol">}</a> <a id="4026" class="Symbol">{</a><a id="4027" href="UF.Retracts.html#4027" class="Bound">Y</a> <a id="4029" class="Symbol">:</a> <a id="4031" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4033" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4035" class="Symbol">}</a> <a id="4037" class="Symbol">{</a><a id="4038" href="UF.Retracts.html#4038" class="Bound">f</a> <a id="4040" href="UF.Retracts.html#4040" class="Bound">g</a> <a id="4042" class="Symbol">:</a> <a id="4044" href="UF.Retracts.html#4016" class="Bound">X</a> <a id="4046" class="Symbol">→</a> <a id="4048" href="UF.Retracts.html#4027" class="Bound">Y</a><a id="4049" class="Symbol">}</a>
                           <a id="4078" class="Symbol">→</a> <a id="4080" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="4091" href="UF.Retracts.html#4038" class="Bound">f</a>
                           <a id="4120" class="Symbol">→</a> <a id="4122" href="UF.Retracts.html#4038" class="Bound">f</a> <a id="4124" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="4126" href="UF.Retracts.html#4040" class="Bound">g</a>
                           <a id="4155" class="Symbol">→</a> <a id="4157" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="4168" href="UF.Retracts.html#4040" class="Bound">g</a>
<a id="4170" href="UF.Retracts.html#3986" class="Function">is-section-closed-under-∼&#39;</a> <a id="4197" href="UF.Retracts.html#4197" class="Bound">ise</a> <a id="4201" href="UF.Retracts.html#4201" class="Bound">h</a> <a id="4203" class="Symbol">=</a>
 <a id="4206" href="UF.Retracts.html#3653" class="Function">is-section-closed-under-∼</a> <a id="4232" class="Symbol">_</a> <a id="4234" class="Symbol">_</a> <a id="4236" href="UF.Retracts.html#4197" class="Bound">ise</a> <a id="4240" class="Symbol">(λ</a> <a id="4243" href="UF.Retracts.html#4243" class="Bound">x</a> <a id="4245" class="Symbol">→</a> <a id="4247" class="Symbol">(</a><a id="4248" href="UF.Retracts.html#4201" class="Bound">h</a> <a id="4250" href="UF.Retracts.html#4243" class="Bound">x</a><a id="4251" class="Symbol">)</a><a id="4252" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4254" class="Symbol">)</a>

<a id="4257" class="Markup">\end{code}</a><a id="4267" class="Background">

Surjection expressed in Curry-Howard logic amounts to retraction.

</a><a id="4336" class="Markup">\begin{code}</a>

<a id="has-section&#39;"></a><a id="4350" href="UF.Retracts.html#4350" class="Function">has-section&#39;</a> <a id="4363" class="Symbol">:</a> <a id="4365" class="Symbol">{</a><a id="4366" href="UF.Retracts.html#4366" class="Bound">X</a> <a id="4368" class="Symbol">:</a> <a id="4370" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4372" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4374" class="Symbol">}</a> <a id="4376" class="Symbol">{</a><a id="4377" href="UF.Retracts.html#4377" class="Bound">Y</a> <a id="4379" class="Symbol">:</a> <a id="4381" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4383" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4385" class="Symbol">}</a> <a id="4387" class="Symbol">(</a><a id="4388" href="UF.Retracts.html#4388" class="Bound">f</a> <a id="4390" class="Symbol">:</a> <a id="4392" href="UF.Retracts.html#4366" class="Bound">X</a> <a id="4394" class="Symbol">→</a> <a id="4396" href="UF.Retracts.html#4377" class="Bound">Y</a><a id="4397" class="Symbol">)</a> <a id="4399" class="Symbol">→</a> <a id="4401" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4403" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4405" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4407" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4409" href="UF.Retracts.html#4350" class="Function">has-section&#39;</a> <a id="4422" href="UF.Retracts.html#4422" class="Bound">f</a> <a id="4424" class="Symbol">=</a> <a id="4426" class="Symbol">(</a><a id="4427" href="UF.Retracts.html#4427" class="Bound">y</a> <a id="4429" class="Symbol">:</a> <a id="4431" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="4440" href="UF.Retracts.html#4422" class="Bound">f</a><a id="4441" class="Symbol">)</a> <a id="4443" class="Symbol">→</a> <a id="4445" href="Notation.General.html#398" class="Function">fiber</a> <a id="4451" href="UF.Retracts.html#4422" class="Bound">f</a> <a id="4453" href="UF.Retracts.html#4427" class="Bound">y</a>

<a id="retract_Of_"></a><a id="4456" href="UF.Retracts.html#4456" class="Function Operator">retract_Of_</a> <a id="4468" class="Symbol">:</a> <a id="4470" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4472" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4474" class="Symbol">→</a> <a id="4476" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4478" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4480" class="Symbol">→</a> <a id="4482" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4484" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4486" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4488" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4490" href="UF.Retracts.html#4456" class="Function Operator">retract</a> <a id="4498" href="UF.Retracts.html#4498" class="Bound">Y</a> <a id="4500" href="UF.Retracts.html#4456" class="Function Operator">Of</a> <a id="4503" href="UF.Retracts.html#4503" class="Bound">X</a> <a id="4505" class="Symbol">=</a> <a id="4507" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4509" href="UF.Retracts.html#4509" class="Bound">f</a> <a id="4511" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4513" class="Symbol">(</a><a id="4514" href="UF.Retracts.html#4503" class="Bound">X</a> <a id="4516" class="Symbol">→</a> <a id="4518" href="UF.Retracts.html#4498" class="Bound">Y</a><a id="4519" class="Symbol">)</a> <a id="4521" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4523" href="UF.Retracts.html#4350" class="Function">has-section&#39;</a> <a id="4536" href="UF.Retracts.html#4509" class="Bound">f</a>

<a id="retract-of-gives-retract-Of"></a><a id="4539" href="UF.Retracts.html#4539" class="Function">retract-of-gives-retract-Of</a> <a id="4567" class="Symbol">:</a> <a id="4569" class="Symbol">{</a><a id="4570" href="UF.Retracts.html#4570" class="Bound">X</a> <a id="4572" class="Symbol">:</a> <a id="4574" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4576" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4578" class="Symbol">}</a> <a id="4580" class="Symbol">{</a><a id="4581" href="UF.Retracts.html#4581" class="Bound">Y</a> <a id="4583" class="Symbol">:</a> <a id="4585" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4587" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4589" class="Symbol">}</a>
                            <a id="4619" class="Symbol">→</a> <a id="4621" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="4629" href="UF.Retracts.html#4581" class="Bound">Y</a> <a id="4631" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="4634" href="UF.Retracts.html#4570" class="Bound">X</a>
                            <a id="4664" class="Symbol">→</a> <a id="4666" href="UF.Retracts.html#4456" class="Function Operator">retract</a> <a id="4674" href="UF.Retracts.html#4581" class="Bound">Y</a> <a id="4676" href="UF.Retracts.html#4456" class="Function Operator">Of</a> <a id="4679" href="UF.Retracts.html#4570" class="Bound">X</a>
<a id="4681" href="UF.Retracts.html#4539" class="Function">retract-of-gives-retract-Of</a> <a id="4709" class="Symbol">{</a><a id="4710" href="UF.Retracts.html#4710" class="Bound">𝓤</a><a id="4711" class="Symbol">}</a> <a id="4713" class="Symbol">{</a><a id="4714" href="UF.Retracts.html#4714" class="Bound">𝓥</a><a id="4715" class="Symbol">}</a> <a id="4717" class="Symbol">{</a><a id="4718" href="UF.Retracts.html#4718" class="Bound">X</a><a id="4719" class="Symbol">}</a> <a id="4721" class="Symbol">{</a><a id="4722" href="UF.Retracts.html#4722" class="Bound">Y</a><a id="4723" class="Symbol">}</a> <a id="4725" href="UF.Retracts.html#4725" class="Bound">ρ</a> <a id="4727" class="Symbol">=</a> <a id="4729" class="Symbol">(</a><a id="4730" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="4741" href="UF.Retracts.html#4725" class="Bound">ρ</a> <a id="4743" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4745" href="UF.Retracts.html#4757" class="Function">h</a><a id="4746" class="Symbol">)</a>
 <a id="4749" class="Keyword">where</a>
  <a id="4757" href="UF.Retracts.html#4757" class="Function">h</a> <a id="4759" class="Symbol">:</a> <a id="4761" class="Symbol">(</a><a id="4762" href="UF.Retracts.html#4762" class="Bound">y</a> <a id="4764" class="Symbol">:</a> <a id="4766" href="UF.Retracts.html#4722" class="Bound">Y</a><a id="4767" class="Symbol">)</a> <a id="4769" class="Symbol">→</a> <a id="4771" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4773" href="UF.Retracts.html#4773" class="Bound">x</a> <a id="4775" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4777" href="UF.Retracts.html#4718" class="Bound">X</a> <a id="4779" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4781" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="4792" href="UF.Retracts.html#4725" class="Bound">ρ</a> <a id="4794" href="UF.Retracts.html#4773" class="Bound">x</a> <a id="4796" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4798" href="UF.Retracts.html#4762" class="Bound">y</a>
  <a id="4802" href="UF.Retracts.html#4757" class="Function">h</a> <a id="4804" href="UF.Retracts.html#4804" class="Bound">y</a> <a id="4806" class="Symbol">=</a> <a id="4808" href="UF.Retracts.html#1646" class="Function">section</a> <a id="4816" href="UF.Retracts.html#4725" class="Bound">ρ</a> <a id="4818" href="UF.Retracts.html#4804" class="Bound">y</a> <a id="4820" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4822" href="UF.Retracts.html#2160" class="Function">retract-condition</a> <a id="4840" href="UF.Retracts.html#4725" class="Bound">ρ</a> <a id="4842" href="UF.Retracts.html#4804" class="Bound">y</a>

<a id="retract-Of-gives-retract-of"></a><a id="4845" href="UF.Retracts.html#4845" class="Function">retract-Of-gives-retract-of</a> <a id="4873" class="Symbol">:</a> <a id="4875" class="Symbol">{</a><a id="4876" href="UF.Retracts.html#4876" class="Bound">X</a> <a id="4878" class="Symbol">:</a> <a id="4880" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4882" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4884" class="Symbol">}</a> <a id="4886" class="Symbol">{</a><a id="4887" href="UF.Retracts.html#4887" class="Bound">Y</a> <a id="4889" class="Symbol">:</a> <a id="4891" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4893" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4895" class="Symbol">}</a>
                            <a id="4925" class="Symbol">→</a> <a id="4927" href="UF.Retracts.html#4456" class="Function Operator">retract</a> <a id="4935" href="UF.Retracts.html#4887" class="Bound">Y</a> <a id="4937" href="UF.Retracts.html#4456" class="Function Operator">Of</a> <a id="4940" href="UF.Retracts.html#4876" class="Bound">X</a>
                            <a id="4970" class="Symbol">→</a> <a id="4972" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="4980" href="UF.Retracts.html#4887" class="Bound">Y</a> <a id="4982" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="4985" href="UF.Retracts.html#4876" class="Bound">X</a>
<a id="4987" href="UF.Retracts.html#4845" class="Function">retract-Of-gives-retract-of</a> <a id="5015" class="Symbol">{</a><a id="5016" href="UF.Retracts.html#5016" class="Bound">𝓤</a><a id="5017" class="Symbol">}</a> <a id="5019" class="Symbol">{</a><a id="5020" href="UF.Retracts.html#5020" class="Bound">𝓥</a><a id="5021" class="Symbol">}</a> <a id="5023" class="Symbol">{</a><a id="5024" href="UF.Retracts.html#5024" class="Bound">X</a><a id="5025" class="Symbol">}</a> <a id="5027" class="Symbol">{</a><a id="5028" href="UF.Retracts.html#5028" class="Bound">Y</a><a id="5029" class="Symbol">}</a> <a id="5031" class="Symbol">(</a><a id="5032" href="UF.Retracts.html#5032" class="Bound">f</a> <a id="5034" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5036" href="UF.Retracts.html#5036" class="Bound">hass</a><a id="5040" class="Symbol">)</a> <a id="5042" class="Symbol">=</a> <a id="5044" class="Symbol">(</a><a id="5045" href="UF.Retracts.html#5032" class="Bound">f</a> <a id="5047" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5049" href="UF.Retracts.html#5061" class="Function">φ</a><a id="5050" class="Symbol">)</a>
 <a id="5053" class="Keyword">where</a>
  <a id="5061" href="UF.Retracts.html#5061" class="Function">φ</a> <a id="5063" class="Symbol">:</a> <a id="5065" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5067" href="UF.Retracts.html#5067" class="Bound">s</a> <a id="5069" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5071" class="Symbol">(</a><a id="5072" href="UF.Retracts.html#5028" class="Bound">Y</a> <a id="5074" class="Symbol">→</a> <a id="5076" href="UF.Retracts.html#5024" class="Bound">X</a><a id="5077" class="Symbol">)</a> <a id="5079" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5081" href="UF.Retracts.html#5032" class="Bound">f</a> <a id="5083" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5085" href="UF.Retracts.html#5067" class="Bound">s</a> <a id="5087" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5089" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="5094" href="UF.Retracts.html#5061" class="Function">φ</a> <a id="5096" class="Symbol">=</a> <a id="5098" class="Symbol">(λ</a> <a id="5101" href="UF.Retracts.html#5101" class="Bound">y</a> <a id="5103" class="Symbol">→</a> <a id="5105" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5109" class="Symbol">(</a><a id="5110" href="UF.Retracts.html#5036" class="Bound">hass</a> <a id="5115" href="UF.Retracts.html#5101" class="Bound">y</a><a id="5116" class="Symbol">))</a> <a id="5119" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5121" class="Symbol">(λ</a> <a id="5124" href="UF.Retracts.html#5124" class="Bound">y</a> <a id="5126" class="Symbol">→</a> <a id="5128" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="5132" class="Symbol">(</a><a id="5133" href="UF.Retracts.html#5036" class="Bound">hass</a> <a id="5138" href="UF.Retracts.html#5124" class="Bound">y</a><a id="5139" class="Symbol">))</a>

<a id="retracts-compose"></a><a id="5143" href="UF.Retracts.html#5143" class="Function">retracts-compose</a> <a id="5160" class="Symbol">:</a> <a id="5162" class="Symbol">{</a><a id="5163" href="UF.Retracts.html#5163" class="Bound">X</a> <a id="5165" class="Symbol">:</a> <a id="5167" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5169" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5171" class="Symbol">}</a> <a id="5173" class="Symbol">{</a><a id="5174" href="UF.Retracts.html#5174" class="Bound">Y</a> <a id="5176" class="Symbol">:</a> <a id="5178" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5180" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5182" class="Symbol">}</a> <a id="5184" class="Symbol">{</a><a id="5185" href="UF.Retracts.html#5185" class="Bound">Z</a> <a id="5187" class="Symbol">:</a> <a id="5189" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5191" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5193" class="Symbol">}</a>
                 <a id="5212" class="Symbol">→</a> <a id="5214" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="5222" href="UF.Retracts.html#5174" class="Bound">Y</a> <a id="5224" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="5227" href="UF.Retracts.html#5163" class="Bound">X</a>
                 <a id="5246" class="Symbol">→</a> <a id="5248" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="5256" href="UF.Retracts.html#5185" class="Bound">Z</a> <a id="5258" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="5261" href="UF.Retracts.html#5174" class="Bound">Y</a>
                 <a id="5280" class="Symbol">→</a> <a id="5282" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="5290" href="UF.Retracts.html#5185" class="Bound">Z</a> <a id="5292" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="5295" href="UF.Retracts.html#5163" class="Bound">X</a>
<a id="5297" href="UF.Retracts.html#5143" class="Function">retracts-compose</a> <a id="5314" class="Symbol">(</a><a id="5315" href="UF.Retracts.html#5315" class="Bound">r</a> <a id="5317" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5319" href="UF.Retracts.html#5319" class="Bound">s</a> <a id="5321" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5323" href="UF.Retracts.html#5323" class="Bound">rs</a><a id="5325" class="Symbol">)</a> <a id="5327" class="Symbol">(</a><a id="5328" href="UF.Retracts.html#5328" class="Bound">r&#39;</a> <a id="5331" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5333" href="UF.Retracts.html#5333" class="Bound">s&#39;</a> <a id="5336" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5338" href="UF.Retracts.html#5338" class="Bound">rs&#39;</a><a id="5341" class="Symbol">)</a> <a id="5343" class="Symbol">=</a>
  <a id="5347" href="UF.Retracts.html#5328" class="Bound">r&#39;</a> <a id="5350" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5352" href="UF.Retracts.html#5315" class="Bound">r</a> <a id="5354" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5356" href="UF.Retracts.html#5319" class="Bound">s</a> <a id="5358" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5360" href="UF.Retracts.html#5333" class="Bound">s&#39;</a> <a id="5363" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5365" class="Symbol">λ</a> <a id="5367" href="UF.Retracts.html#5367" class="Bound">z</a> <a id="5369" class="Symbol">→</a> <a id="5371" href="UF.Retracts.html#5328" class="Bound">r&#39;</a> <a id="5374" class="Symbol">(</a><a id="5375" href="UF.Retracts.html#5315" class="Bound">r</a> <a id="5377" class="Symbol">(</a><a id="5378" href="UF.Retracts.html#5319" class="Bound">s</a> <a id="5380" class="Symbol">(</a><a id="5381" href="UF.Retracts.html#5333" class="Bound">s&#39;</a> <a id="5384" href="UF.Retracts.html#5367" class="Bound">z</a><a id="5385" class="Symbol">)))</a> <a id="5389" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5392" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5395" href="UF.Retracts.html#5328" class="Bound">r&#39;</a> <a id="5398" class="Symbol">(</a><a id="5399" href="UF.Retracts.html#5323" class="Bound">rs</a> <a id="5402" class="Symbol">(</a><a id="5403" href="UF.Retracts.html#5333" class="Bound">s&#39;</a> <a id="5406" href="UF.Retracts.html#5367" class="Bound">z</a><a id="5407" class="Symbol">))</a> <a id="5410" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="5438" href="UF.Retracts.html#5328" class="Bound">r&#39;</a> <a id="5441" class="Symbol">(</a><a id="5442" href="UF.Retracts.html#5333" class="Bound">s&#39;</a> <a id="5445" href="UF.Retracts.html#5367" class="Bound">z</a><a id="5446" class="Symbol">)</a>         <a id="5456" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="5459" href="UF.Retracts.html#5338" class="Bound">rs&#39;</a> <a id="5463" href="UF.Retracts.html#5367" class="Bound">z</a> <a id="5465" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="5493" href="UF.Retracts.html#5367" class="Bound">z</a>                 <a id="5511" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="×-retract"></a><a id="5514" href="UF.Retracts.html#5514" class="Function">×-retract</a> <a id="5524" class="Symbol">:</a> <a id="5526" class="Symbol">{</a><a id="5527" href="UF.Retracts.html#5527" class="Bound">X</a> <a id="5529" class="Symbol">:</a> <a id="5531" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5533" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5535" class="Symbol">}</a> <a id="5537" class="Symbol">{</a><a id="5538" href="UF.Retracts.html#5538" class="Bound">Y</a> <a id="5540" class="Symbol">:</a> <a id="5542" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5544" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5546" class="Symbol">}</a> <a id="5548" class="Symbol">{</a><a id="5549" href="UF.Retracts.html#5549" class="Bound">A</a> <a id="5551" class="Symbol">:</a> <a id="5553" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5555" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5557" class="Symbol">}</a> <a id="5559" class="Symbol">{</a><a id="5560" href="UF.Retracts.html#5560" class="Bound">B</a> <a id="5562" class="Symbol">:</a> <a id="5564" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="5566" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5568" class="Symbol">}</a>
          <a id="5580" class="Symbol">→</a> <a id="5582" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="5590" href="UF.Retracts.html#5527" class="Bound">X</a> <a id="5592" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="5595" href="UF.Retracts.html#5549" class="Bound">A</a>
          <a id="5607" class="Symbol">→</a> <a id="5609" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="5617" href="UF.Retracts.html#5538" class="Bound">Y</a> <a id="5619" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="5622" href="UF.Retracts.html#5560" class="Bound">B</a>
          <a id="5634" class="Symbol">→</a> <a id="5636" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="5644" class="Symbol">(</a><a id="5645" href="UF.Retracts.html#5527" class="Bound">X</a> <a id="5647" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5649" href="UF.Retracts.html#5538" class="Bound">Y</a><a id="5650" class="Symbol">)</a> <a id="5652" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="5655" class="Symbol">(</a><a id="5656" href="UF.Retracts.html#5549" class="Bound">A</a> <a id="5658" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5660" href="UF.Retracts.html#5560" class="Bound">B</a><a id="5661" class="Symbol">)</a>
<a id="5663" href="UF.Retracts.html#5514" class="Function">×-retract</a> <a id="5673" class="Symbol">{</a><a id="5674" href="UF.Retracts.html#5674" class="Bound">𝓤</a><a id="5675" class="Symbol">}</a> <a id="5677" class="Symbol">{</a><a id="5678" href="UF.Retracts.html#5678" class="Bound">𝓥</a><a id="5679" class="Symbol">}</a> <a id="5681" class="Symbol">{</a><a id="5682" href="UF.Retracts.html#5682" class="Bound">𝓦</a><a id="5683" class="Symbol">}</a> <a id="5685" class="Symbol">{</a><a id="5686" href="UF.Retracts.html#5686" class="Bound">𝓣</a><a id="5687" class="Symbol">}</a> <a id="5689" class="Symbol">{</a><a id="5690" href="UF.Retracts.html#5690" class="Bound">X</a><a id="5691" class="Symbol">}</a> <a id="5693" class="Symbol">{</a><a id="5694" href="UF.Retracts.html#5694" class="Bound">Y</a><a id="5695" class="Symbol">}</a> <a id="5697" class="Symbol">{</a><a id="5698" href="UF.Retracts.html#5698" class="Bound">A</a><a id="5699" class="Symbol">}</a> <a id="5701" class="Symbol">{</a><a id="5702" href="UF.Retracts.html#5702" class="Bound">B</a><a id="5703" class="Symbol">}</a> <a id="5705" class="Symbol">(</a><a id="5706" href="UF.Retracts.html#5706" class="Bound">r</a> <a id="5708" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5710" href="UF.Retracts.html#5710" class="Bound">s</a> <a id="5712" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5714" href="UF.Retracts.html#5714" class="Bound">rs</a><a id="5716" class="Symbol">)</a> <a id="5718" class="Symbol">(</a><a id="5719" href="UF.Retracts.html#5719" class="Bound">t</a> <a id="5721" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5723" href="UF.Retracts.html#5723" class="Bound">u</a> <a id="5725" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5727" href="UF.Retracts.html#5727" class="Bound">tu</a><a id="5729" class="Symbol">)</a> <a id="5731" class="Symbol">=</a>
 <a id="5734" href="UF.Retracts.html#5754" class="Function">f</a> <a id="5736" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5738" href="UF.Retracts.html#5801" class="Function">g</a> <a id="5740" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5742" href="UF.Retracts.html#5846" class="Function">fg</a>
 <a id="5746" class="Keyword">where</a>
  <a id="5754" href="UF.Retracts.html#5754" class="Function">f</a> <a id="5756" class="Symbol">:</a> <a id="5758" href="UF.Retracts.html#5698" class="Bound">A</a> <a id="5760" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5762" href="UF.Retracts.html#5702" class="Bound">B</a> <a id="5764" class="Symbol">→</a> <a id="5766" href="UF.Retracts.html#5690" class="Bound">X</a> <a id="5768" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5770" href="UF.Retracts.html#5694" class="Bound">Y</a>
  <a id="5774" href="UF.Retracts.html#5754" class="Function">f</a> <a id="5776" class="Symbol">(</a><a id="5777" href="UF.Retracts.html#5777" class="Bound">a</a> <a id="5779" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5781" href="UF.Retracts.html#5781" class="Bound">b</a><a id="5782" class="Symbol">)</a> <a id="5784" class="Symbol">=</a> <a id="5786" class="Symbol">(</a><a id="5787" href="UF.Retracts.html#5706" class="Bound">r</a> <a id="5789" href="UF.Retracts.html#5777" class="Bound">a</a> <a id="5791" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5793" href="UF.Retracts.html#5719" class="Bound">t</a> <a id="5795" href="UF.Retracts.html#5781" class="Bound">b</a><a id="5796" class="Symbol">)</a>

  <a id="5801" href="UF.Retracts.html#5801" class="Function">g</a> <a id="5803" class="Symbol">:</a> <a id="5805" href="UF.Retracts.html#5690" class="Bound">X</a> <a id="5807" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5809" href="UF.Retracts.html#5694" class="Bound">Y</a> <a id="5811" class="Symbol">→</a> <a id="5813" href="UF.Retracts.html#5698" class="Bound">A</a> <a id="5815" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5817" href="UF.Retracts.html#5702" class="Bound">B</a>
  <a id="5821" href="UF.Retracts.html#5801" class="Function">g</a> <a id="5823" class="Symbol">(</a><a id="5824" href="UF.Retracts.html#5824" class="Bound">x</a> <a id="5826" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5828" href="UF.Retracts.html#5828" class="Bound">y</a><a id="5829" class="Symbol">)</a> <a id="5831" class="Symbol">=</a> <a id="5833" href="UF.Retracts.html#5710" class="Bound">s</a> <a id="5835" href="UF.Retracts.html#5824" class="Bound">x</a> <a id="5837" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5839" href="UF.Retracts.html#5723" class="Bound">u</a> <a id="5841" href="UF.Retracts.html#5828" class="Bound">y</a>

  <a id="5846" href="UF.Retracts.html#5846" class="Function">fg</a> <a id="5849" class="Symbol">:</a> <a id="5851" class="Symbol">(</a><a id="5852" href="UF.Retracts.html#5852" class="Bound">z</a> <a id="5854" class="Symbol">:</a> <a id="5856" href="UF.Retracts.html#5690" class="Bound">X</a> <a id="5858" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5860" href="UF.Retracts.html#5694" class="Bound">Y</a><a id="5861" class="Symbol">)</a> <a id="5863" class="Symbol">→</a> <a id="5865" href="UF.Retracts.html#5754" class="Function">f</a> <a id="5867" class="Symbol">(</a><a id="5868" href="UF.Retracts.html#5801" class="Function">g</a> <a id="5870" href="UF.Retracts.html#5852" class="Bound">z</a><a id="5871" class="Symbol">)</a> <a id="5873" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5875" href="UF.Retracts.html#5852" class="Bound">z</a>
  <a id="5879" href="UF.Retracts.html#5846" class="Function">fg</a> <a id="5882" class="Symbol">(</a><a id="5883" href="UF.Retracts.html#5883" class="Bound">x</a> <a id="5885" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5887" href="UF.Retracts.html#5887" class="Bound">y</a><a id="5888" class="Symbol">)</a> <a id="5890" class="Symbol">=</a> <a id="5892" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="5899" class="Symbol">(</a><a id="5900" href="UF.Retracts.html#5714" class="Bound">rs</a> <a id="5903" href="UF.Retracts.html#5883" class="Bound">x</a><a id="5904" class="Symbol">)</a> <a id="5906" class="Symbol">(</a><a id="5907" href="UF.Retracts.html#5727" class="Bound">tu</a> <a id="5910" href="UF.Retracts.html#5887" class="Bound">y</a><a id="5911" class="Symbol">)</a>

<a id="+-retract"></a><a id="5914" href="UF.Retracts.html#5914" class="Function">+-retract</a> <a id="5924" class="Symbol">:</a> <a id="5926" class="Symbol">{</a><a id="5927" href="UF.Retracts.html#5927" class="Bound">X</a> <a id="5929" class="Symbol">:</a> <a id="5931" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5933" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5935" class="Symbol">}</a> <a id="5937" class="Symbol">{</a><a id="5938" href="UF.Retracts.html#5938" class="Bound">Y</a> <a id="5940" class="Symbol">:</a> <a id="5942" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5944" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5946" class="Symbol">}</a> <a id="5948" class="Symbol">{</a><a id="5949" href="UF.Retracts.html#5949" class="Bound">A</a> <a id="5951" class="Symbol">:</a> <a id="5953" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5955" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5957" class="Symbol">}</a> <a id="5959" class="Symbol">{</a><a id="5960" href="UF.Retracts.html#5960" class="Bound">B</a> <a id="5962" class="Symbol">:</a> <a id="5964" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="5966" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5968" class="Symbol">}</a>
          <a id="5980" class="Symbol">→</a> <a id="5982" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="5990" href="UF.Retracts.html#5927" class="Bound">X</a> <a id="5992" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="5995" href="UF.Retracts.html#5949" class="Bound">A</a>
          <a id="6007" class="Symbol">→</a> <a id="6009" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="6017" href="UF.Retracts.html#5938" class="Bound">Y</a> <a id="6019" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="6022" href="UF.Retracts.html#5960" class="Bound">B</a>
          <a id="6034" class="Symbol">→</a> <a id="6036" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="6044" class="Symbol">(</a><a id="6045" href="UF.Retracts.html#5927" class="Bound">X</a> <a id="6047" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6049" href="UF.Retracts.html#5938" class="Bound">Y</a><a id="6050" class="Symbol">)</a> <a id="6052" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="6055" class="Symbol">(</a><a id="6056" href="UF.Retracts.html#5949" class="Bound">A</a> <a id="6058" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6060" href="UF.Retracts.html#5960" class="Bound">B</a><a id="6061" class="Symbol">)</a>
<a id="6063" href="UF.Retracts.html#5914" class="Function">+-retract</a> <a id="6073" class="Symbol">{</a><a id="6074" href="UF.Retracts.html#6074" class="Bound">𝓤</a><a id="6075" class="Symbol">}</a> <a id="6077" class="Symbol">{</a><a id="6078" href="UF.Retracts.html#6078" class="Bound">𝓥</a><a id="6079" class="Symbol">}</a> <a id="6081" class="Symbol">{</a><a id="6082" href="UF.Retracts.html#6082" class="Bound">𝓦</a><a id="6083" class="Symbol">}</a> <a id="6085" class="Symbol">{</a><a id="6086" href="UF.Retracts.html#6086" class="Bound">𝓣</a><a id="6087" class="Symbol">}</a> <a id="6089" class="Symbol">{</a><a id="6090" href="UF.Retracts.html#6090" class="Bound">X</a><a id="6091" class="Symbol">}</a> <a id="6093" class="Symbol">{</a><a id="6094" href="UF.Retracts.html#6094" class="Bound">Y</a><a id="6095" class="Symbol">}</a> <a id="6097" class="Symbol">{</a><a id="6098" href="UF.Retracts.html#6098" class="Bound">A</a><a id="6099" class="Symbol">}</a> <a id="6101" class="Symbol">{</a><a id="6102" href="UF.Retracts.html#6102" class="Bound">B</a><a id="6103" class="Symbol">}</a> <a id="6105" class="Symbol">(</a><a id="6106" href="UF.Retracts.html#6106" class="Bound">r</a> <a id="6108" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6110" href="UF.Retracts.html#6110" class="Bound">s</a> <a id="6112" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6114" href="UF.Retracts.html#6114" class="Bound">rs</a><a id="6116" class="Symbol">)</a> <a id="6118" class="Symbol">(</a><a id="6119" href="UF.Retracts.html#6119" class="Bound">t</a> <a id="6121" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6123" href="UF.Retracts.html#6123" class="Bound">u</a> <a id="6125" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6127" href="UF.Retracts.html#6127" class="Bound">tu</a><a id="6129" class="Symbol">)</a> <a id="6131" class="Symbol">=</a> <a id="6133" href="UF.Retracts.html#6153" class="Function">f</a> <a id="6135" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6137" href="UF.Retracts.html#6222" class="Function">g</a> <a id="6139" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6141" href="UF.Retracts.html#6291" class="Function">fg</a>
 <a id="6145" class="Keyword">where</a>
  <a id="6153" href="UF.Retracts.html#6153" class="Function">f</a> <a id="6155" class="Symbol">:</a> <a id="6157" href="UF.Retracts.html#6098" class="Bound">A</a> <a id="6159" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6161" href="UF.Retracts.html#6102" class="Bound">B</a> <a id="6163" class="Symbol">→</a> <a id="6165" href="UF.Retracts.html#6090" class="Bound">X</a> <a id="6167" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6169" href="UF.Retracts.html#6094" class="Bound">Y</a>
  <a id="6173" href="UF.Retracts.html#6153" class="Function">f</a> <a id="6175" class="Symbol">(</a><a id="6176" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6180" href="UF.Retracts.html#6180" class="Bound">a</a><a id="6181" class="Symbol">)</a> <a id="6183" class="Symbol">=</a> <a id="6185" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6189" class="Symbol">(</a><a id="6190" href="UF.Retracts.html#6106" class="Bound">r</a> <a id="6192" href="UF.Retracts.html#6180" class="Bound">a</a><a id="6193" class="Symbol">)</a>
  <a id="6197" href="UF.Retracts.html#6153" class="Function">f</a> <a id="6199" class="Symbol">(</a><a id="6200" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6204" href="UF.Retracts.html#6204" class="Bound">b</a><a id="6205" class="Symbol">)</a> <a id="6207" class="Symbol">=</a> <a id="6209" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6213" class="Symbol">(</a><a id="6214" href="UF.Retracts.html#6119" class="Bound">t</a> <a id="6216" href="UF.Retracts.html#6204" class="Bound">b</a><a id="6217" class="Symbol">)</a>

  <a id="6222" href="UF.Retracts.html#6222" class="Function">g</a> <a id="6224" class="Symbol">:</a> <a id="6226" href="UF.Retracts.html#6090" class="Bound">X</a> <a id="6228" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6230" href="UF.Retracts.html#6094" class="Bound">Y</a> <a id="6232" class="Symbol">→</a> <a id="6234" href="UF.Retracts.html#6098" class="Bound">A</a> <a id="6236" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6238" href="UF.Retracts.html#6102" class="Bound">B</a>
  <a id="6242" href="UF.Retracts.html#6222" class="Function">g</a> <a id="6244" class="Symbol">(</a><a id="6245" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6249" href="UF.Retracts.html#6249" class="Bound">x</a><a id="6250" class="Symbol">)</a> <a id="6252" class="Symbol">=</a> <a id="6254" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6258" class="Symbol">(</a><a id="6259" href="UF.Retracts.html#6110" class="Bound">s</a> <a id="6261" href="UF.Retracts.html#6249" class="Bound">x</a><a id="6262" class="Symbol">)</a>
  <a id="6266" href="UF.Retracts.html#6222" class="Function">g</a> <a id="6268" class="Symbol">(</a><a id="6269" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6273" href="UF.Retracts.html#6273" class="Bound">y</a><a id="6274" class="Symbol">)</a> <a id="6276" class="Symbol">=</a> <a id="6278" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6282" class="Symbol">(</a><a id="6283" href="UF.Retracts.html#6123" class="Bound">u</a> <a id="6285" href="UF.Retracts.html#6273" class="Bound">y</a><a id="6286" class="Symbol">)</a>

  <a id="6291" href="UF.Retracts.html#6291" class="Function">fg</a> <a id="6294" class="Symbol">:</a> <a id="6296" class="Symbol">(</a><a id="6297" href="UF.Retracts.html#6297" class="Bound">p</a> <a id="6299" class="Symbol">:</a> <a id="6301" href="UF.Retracts.html#6090" class="Bound">X</a> <a id="6303" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6305" href="UF.Retracts.html#6094" class="Bound">Y</a><a id="6306" class="Symbol">)</a> <a id="6308" class="Symbol">→</a> <a id="6310" href="UF.Retracts.html#6153" class="Function">f</a> <a id="6312" class="Symbol">(</a><a id="6313" href="UF.Retracts.html#6222" class="Function">g</a> <a id="6315" href="UF.Retracts.html#6297" class="Bound">p</a><a id="6316" class="Symbol">)</a> <a id="6318" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6320" href="UF.Retracts.html#6297" class="Bound">p</a>
  <a id="6324" href="UF.Retracts.html#6291" class="Function">fg</a> <a id="6327" class="Symbol">(</a><a id="6328" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6332" href="UF.Retracts.html#6332" class="Bound">x</a><a id="6333" class="Symbol">)</a> <a id="6335" class="Symbol">=</a> <a id="6337" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6340" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6344" class="Symbol">(</a><a id="6345" href="UF.Retracts.html#6114" class="Bound">rs</a> <a id="6348" href="UF.Retracts.html#6332" class="Bound">x</a><a id="6349" class="Symbol">)</a>
  <a id="6353" href="UF.Retracts.html#6291" class="Function">fg</a> <a id="6356" class="Symbol">(</a><a id="6357" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6361" href="UF.Retracts.html#6361" class="Bound">y</a><a id="6362" class="Symbol">)</a> <a id="6364" class="Symbol">=</a> <a id="6366" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6369" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6373" class="Symbol">(</a><a id="6374" href="UF.Retracts.html#6127" class="Bound">tu</a> <a id="6377" href="UF.Retracts.html#6361" class="Bound">y</a><a id="6378" class="Symbol">)</a>

<a id="+&#39;-retract-of-+"></a><a id="6381" href="UF.Retracts.html#6381" class="Function">+&#39;-retract-of-+</a> <a id="6397" class="Symbol">:</a> <a id="6399" class="Symbol">{</a><a id="6400" href="UF.Retracts.html#6400" class="Bound">X</a> <a id="6402" href="UF.Retracts.html#6402" class="Bound">Y</a> <a id="6404" class="Symbol">:</a> <a id="6406" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6408" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6410" class="Symbol">}</a>
                <a id="6428" class="Symbol">→</a> <a id="6430" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="6438" class="Symbol">(</a><a id="6439" href="UF.Retracts.html#6400" class="Bound">X</a> <a id="6441" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="6444" href="UF.Retracts.html#6402" class="Bound">Y</a><a id="6445" class="Symbol">)</a> <a id="6447" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="6450" class="Symbol">(</a><a id="6451" href="UF.Retracts.html#6400" class="Bound">X</a> <a id="6453" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6455" href="UF.Retracts.html#6402" class="Bound">Y</a><a id="6456" class="Symbol">)</a>
<a id="6458" href="UF.Retracts.html#6381" class="Function">+&#39;-retract-of-+</a> <a id="6474" class="Symbol">{</a><a id="6475" href="UF.Retracts.html#6475" class="Bound">𝓤</a><a id="6476" class="Symbol">}</a> <a id="6478" class="Symbol">{</a><a id="6479" href="UF.Retracts.html#6479" class="Bound">X</a><a id="6480" class="Symbol">}</a> <a id="6482" class="Symbol">{</a><a id="6483" href="UF.Retracts.html#6483" class="Bound">Y</a><a id="6484" class="Symbol">}</a> <a id="6486" class="Symbol">=</a> <a id="6488" href="UF.Retracts.html#6508" class="Function">f</a> <a id="6490" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6492" href="UF.Retracts.html#6570" class="Function">g</a> <a id="6494" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6496" href="UF.Retracts.html#6632" class="Function">fg</a>
 <a id="6500" class="Keyword">where</a>
  <a id="6508" href="UF.Retracts.html#6508" class="Function">f</a> <a id="6510" class="Symbol">:</a> <a id="6512" href="UF.Retracts.html#6479" class="Bound">X</a> <a id="6514" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6516" href="UF.Retracts.html#6483" class="Bound">Y</a> <a id="6518" class="Symbol">→</a> <a id="6520" href="UF.Retracts.html#6479" class="Bound">X</a> <a id="6522" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="6525" href="UF.Retracts.html#6483" class="Bound">Y</a>
  <a id="6529" href="UF.Retracts.html#6508" class="Function">f</a> <a id="6531" class="Symbol">(</a><a id="6532" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6536" href="UF.Retracts.html#6536" class="Bound">x</a><a id="6537" class="Symbol">)</a> <a id="6539" class="Symbol">=</a> <a id="6541" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6543" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6545" href="UF.Retracts.html#6536" class="Bound">x</a>
  <a id="6549" href="UF.Retracts.html#6508" class="Function">f</a> <a id="6551" class="Symbol">(</a><a id="6552" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6556" href="UF.Retracts.html#6556" class="Bound">y</a><a id="6557" class="Symbol">)</a> <a id="6559" class="Symbol">=</a> <a id="6561" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6565" href="UF.Retracts.html#6556" class="Bound">y</a>

  <a id="6570" href="UF.Retracts.html#6570" class="Function">g</a> <a id="6572" class="Symbol">:</a> <a id="6574" href="UF.Retracts.html#6479" class="Bound">X</a> <a id="6576" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="6579" href="UF.Retracts.html#6483" class="Bound">Y</a> <a id="6581" class="Symbol">→</a> <a id="6583" href="UF.Retracts.html#6479" class="Bound">X</a> <a id="6585" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6587" href="UF.Retracts.html#6483" class="Bound">Y</a>
  <a id="6591" href="UF.Retracts.html#6570" class="Function">g</a> <a id="6593" class="Symbol">(</a><a id="6594" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6596" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6598" href="UF.Retracts.html#6598" class="Bound">x</a><a id="6599" class="Symbol">)</a> <a id="6601" class="Symbol">=</a> <a id="6603" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6607" href="UF.Retracts.html#6598" class="Bound">x</a>
  <a id="6611" href="UF.Retracts.html#6570" class="Function">g</a> <a id="6613" class="Symbol">(</a><a id="6614" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6618" href="UF.Retracts.html#6618" class="Bound">y</a><a id="6619" class="Symbol">)</a> <a id="6621" class="Symbol">=</a> <a id="6623" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6627" href="UF.Retracts.html#6618" class="Bound">y</a>

  <a id="6632" href="UF.Retracts.html#6632" class="Function">fg</a> <a id="6635" class="Symbol">:</a> <a id="6637" class="Symbol">(</a><a id="6638" href="UF.Retracts.html#6638" class="Bound">z</a> <a id="6640" class="Symbol">:</a> <a id="6642" href="UF.Retracts.html#6479" class="Bound">X</a> <a id="6644" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="6647" href="UF.Retracts.html#6483" class="Bound">Y</a><a id="6648" class="Symbol">)</a> <a id="6650" class="Symbol">→</a> <a id="6652" href="UF.Retracts.html#6508" class="Function">f</a> <a id="6654" class="Symbol">(</a><a id="6655" href="UF.Retracts.html#6570" class="Function">g</a> <a id="6657" href="UF.Retracts.html#6638" class="Bound">z</a><a id="6658" class="Symbol">)</a> <a id="6660" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6662" href="UF.Retracts.html#6638" class="Bound">z</a>
  <a id="6666" href="UF.Retracts.html#6632" class="Function">fg</a> <a id="6669" class="Symbol">(</a><a id="6670" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6672" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6674" href="UF.Retracts.html#6674" class="Bound">x</a><a id="6675" class="Symbol">)</a> <a id="6677" class="Symbol">=</a> <a id="6679" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="6686" href="UF.Retracts.html#6632" class="Function">fg</a> <a id="6689" class="Symbol">(</a><a id="6690" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6692" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6694" href="UF.Retracts.html#6694" class="Bound">y</a><a id="6695" class="Symbol">)</a> <a id="6697" class="Symbol">=</a> <a id="6699" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="+-retract-of-+&#39;"></a><a id="6705" href="UF.Retracts.html#6705" class="Function">+-retract-of-+&#39;</a> <a id="6721" class="Symbol">:</a> <a id="6723" class="Symbol">{</a><a id="6724" href="UF.Retracts.html#6724" class="Bound">X</a> <a id="6726" href="UF.Retracts.html#6726" class="Bound">Y</a> <a id="6728" class="Symbol">:</a> <a id="6730" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6732" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6734" class="Symbol">}</a>
                <a id="6752" class="Symbol">→</a> <a id="6754" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="6762" class="Symbol">(</a><a id="6763" href="UF.Retracts.html#6724" class="Bound">X</a> <a id="6765" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6767" href="UF.Retracts.html#6726" class="Bound">Y</a><a id="6768" class="Symbol">)</a> <a id="6770" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="6773" class="Symbol">(</a><a id="6774" href="UF.Retracts.html#6724" class="Bound">X</a> <a id="6776" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="6779" href="UF.Retracts.html#6726" class="Bound">Y</a><a id="6780" class="Symbol">)</a>
<a id="6782" href="UF.Retracts.html#6705" class="Function">+-retract-of-+&#39;</a> <a id="6798" class="Symbol">{</a><a id="6799" href="UF.Retracts.html#6799" class="Bound">𝓤</a><a id="6800" class="Symbol">}</a> <a id="6802" class="Symbol">{</a><a id="6803" href="UF.Retracts.html#6803" class="Bound">X</a><a id="6804" class="Symbol">}</a> <a id="6806" class="Symbol">{</a><a id="6807" href="UF.Retracts.html#6807" class="Bound">Y</a><a id="6808" class="Symbol">}</a> <a id="6810" class="Symbol">=</a> <a id="6812" href="UF.Retracts.html#6894" class="Function">g</a> <a id="6814" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6816" href="UF.Retracts.html#6832" class="Function">f</a> <a id="6818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6820" href="UF.Retracts.html#6956" class="Function">gf</a>
 <a id="6824" class="Keyword">where</a>
  <a id="6832" href="UF.Retracts.html#6832" class="Function">f</a> <a id="6834" class="Symbol">:</a> <a id="6836" href="UF.Retracts.html#6803" class="Bound">X</a> <a id="6838" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6840" href="UF.Retracts.html#6807" class="Bound">Y</a> <a id="6842" class="Symbol">→</a> <a id="6844" href="UF.Retracts.html#6803" class="Bound">X</a> <a id="6846" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="6849" href="UF.Retracts.html#6807" class="Bound">Y</a>
  <a id="6853" href="UF.Retracts.html#6832" class="Function">f</a> <a id="6855" class="Symbol">(</a><a id="6856" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6860" href="UF.Retracts.html#6860" class="Bound">x</a><a id="6861" class="Symbol">)</a> <a id="6863" class="Symbol">=</a> <a id="6865" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6867" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6869" href="UF.Retracts.html#6860" class="Bound">x</a>
  <a id="6873" href="UF.Retracts.html#6832" class="Function">f</a> <a id="6875" class="Symbol">(</a><a id="6876" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6880" href="UF.Retracts.html#6880" class="Bound">y</a><a id="6881" class="Symbol">)</a> <a id="6883" class="Symbol">=</a> <a id="6885" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6887" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6889" href="UF.Retracts.html#6880" class="Bound">y</a>

  <a id="6894" href="UF.Retracts.html#6894" class="Function">g</a> <a id="6896" class="Symbol">:</a> <a id="6898" href="UF.Retracts.html#6803" class="Bound">X</a> <a id="6900" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="6903" href="UF.Retracts.html#6807" class="Bound">Y</a> <a id="6905" class="Symbol">→</a> <a id="6907" href="UF.Retracts.html#6803" class="Bound">X</a> <a id="6909" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6911" href="UF.Retracts.html#6807" class="Bound">Y</a>
  <a id="6915" href="UF.Retracts.html#6894" class="Function">g</a> <a id="6917" class="Symbol">(</a><a id="6918" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="6920" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6922" href="UF.Retracts.html#6922" class="Bound">x</a><a id="6923" class="Symbol">)</a> <a id="6925" class="Symbol">=</a> <a id="6927" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6931" href="UF.Retracts.html#6922" class="Bound">x</a>
  <a id="6935" href="UF.Retracts.html#6894" class="Function">g</a> <a id="6937" class="Symbol">(</a><a id="6938" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="6940" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6942" href="UF.Retracts.html#6942" class="Bound">y</a><a id="6943" class="Symbol">)</a> <a id="6945" class="Symbol">=</a> <a id="6947" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6951" href="UF.Retracts.html#6942" class="Bound">y</a>

  <a id="6956" href="UF.Retracts.html#6956" class="Function">gf</a> <a id="6959" class="Symbol">:</a> <a id="6961" class="Symbol">(</a><a id="6962" href="UF.Retracts.html#6962" class="Bound">z</a> <a id="6964" class="Symbol">:</a> <a id="6966" href="UF.Retracts.html#6803" class="Bound">X</a> <a id="6968" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6970" href="UF.Retracts.html#6807" class="Bound">Y</a><a id="6971" class="Symbol">)</a> <a id="6973" class="Symbol">→</a> <a id="6975" href="UF.Retracts.html#6894" class="Function">g</a> <a id="6977" class="Symbol">(</a><a id="6978" href="UF.Retracts.html#6832" class="Function">f</a> <a id="6980" href="UF.Retracts.html#6962" class="Bound">z</a><a id="6981" class="Symbol">)</a> <a id="6983" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6985" href="UF.Retracts.html#6962" class="Bound">z</a>
  <a id="6989" href="UF.Retracts.html#6956" class="Function">gf</a> <a id="6992" class="Symbol">(</a><a id="6993" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6997" href="UF.Retracts.html#6997" class="Bound">x</a><a id="6998" class="Symbol">)</a> <a id="7000" class="Symbol">=</a> <a id="7002" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="7009" href="UF.Retracts.html#6956" class="Function">gf</a> <a id="7012" class="Symbol">(</a><a id="7013" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7017" href="UF.Retracts.html#7017" class="Bound">y</a><a id="7018" class="Symbol">)</a> <a id="7020" class="Symbol">=</a> <a id="7022" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="+&#39;-retract"></a><a id="7028" href="UF.Retracts.html#7028" class="Function">+&#39;-retract</a> <a id="7039" class="Symbol">:</a> <a id="7041" class="Symbol">{</a><a id="7042" href="UF.Retracts.html#7042" class="Bound">X</a> <a id="7044" href="UF.Retracts.html#7044" class="Bound">Y</a> <a id="7046" class="Symbol">:</a> <a id="7048" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7050" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7052" class="Symbol">}</a> <a id="7054" class="Symbol">{</a><a id="7055" href="UF.Retracts.html#7055" class="Bound">A</a> <a id="7057" href="UF.Retracts.html#7057" class="Bound">B</a> <a id="7059" class="Symbol">:</a> <a id="7061" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7063" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7065" class="Symbol">}</a>
           <a id="7078" class="Symbol">→</a> <a id="7080" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="7088" href="UF.Retracts.html#7042" class="Bound">X</a> <a id="7090" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="7093" href="UF.Retracts.html#7055" class="Bound">A</a>
           <a id="7106" class="Symbol">→</a> <a id="7108" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="7116" href="UF.Retracts.html#7044" class="Bound">Y</a> <a id="7118" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="7121" href="UF.Retracts.html#7057" class="Bound">B</a>
           <a id="7134" class="Symbol">→</a> <a id="7136" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="7144" class="Symbol">(</a><a id="7145" href="UF.Retracts.html#7042" class="Bound">X</a> <a id="7147" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="7150" href="UF.Retracts.html#7044" class="Bound">Y</a><a id="7151" class="Symbol">)</a> <a id="7153" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="7156" class="Symbol">(</a><a id="7157" href="UF.Retracts.html#7055" class="Bound">A</a> <a id="7159" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="7162" href="UF.Retracts.html#7057" class="Bound">B</a><a id="7163" class="Symbol">)</a>
<a id="7165" href="UF.Retracts.html#7028" class="Function">+&#39;-retract</a> <a id="7176" class="Symbol">{</a><a id="7177" href="UF.Retracts.html#7177" class="Bound">𝓤</a><a id="7178" class="Symbol">}</a> <a id="7180" class="Symbol">{</a><a id="7181" href="UF.Retracts.html#7181" class="Bound">𝓥</a><a id="7182" class="Symbol">}</a> <a id="7184" class="Symbol">{</a><a id="7185" href="UF.Retracts.html#7185" class="Bound">X</a><a id="7186" class="Symbol">}</a> <a id="7188" class="Symbol">{</a><a id="7189" href="UF.Retracts.html#7189" class="Bound">Y</a><a id="7190" class="Symbol">}</a> <a id="7192" class="Symbol">{</a><a id="7193" href="UF.Retracts.html#7193" class="Bound">A</a><a id="7194" class="Symbol">}</a> <a id="7196" class="Symbol">{</a><a id="7197" href="UF.Retracts.html#7197" class="Bound">B</a><a id="7198" class="Symbol">}</a> <a id="7200" class="Symbol">(</a><a id="7201" href="UF.Retracts.html#7201" class="Bound">r</a> <a id="7203" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7205" href="UF.Retracts.html#7205" class="Bound">s</a> <a id="7207" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7209" href="UF.Retracts.html#7209" class="Bound">rs</a><a id="7211" class="Symbol">)</a> <a id="7213" class="Symbol">(</a><a id="7214" href="UF.Retracts.html#7214" class="Bound">t</a> <a id="7216" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7218" href="UF.Retracts.html#7218" class="Bound">u</a> <a id="7220" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7222" href="UF.Retracts.html#7222" class="Bound">tu</a><a id="7224" class="Symbol">)</a> <a id="7226" class="Symbol">=</a> <a id="7228" href="UF.Retracts.html#7248" class="Function">f</a> <a id="7230" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7232" href="UF.Retracts.html#7315" class="Function">g</a> <a id="7234" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7236" href="UF.Retracts.html#7382" class="Function">fg</a>
 <a id="7240" class="Keyword">where</a>
  <a id="7248" href="UF.Retracts.html#7248" class="Function">f</a> <a id="7250" class="Symbol">:</a> <a id="7252" href="UF.Retracts.html#7193" class="Bound">A</a> <a id="7254" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="7257" href="UF.Retracts.html#7197" class="Bound">B</a> <a id="7259" class="Symbol">→</a> <a id="7261" href="UF.Retracts.html#7185" class="Bound">X</a> <a id="7263" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="7266" href="UF.Retracts.html#7189" class="Bound">Y</a>
  <a id="7270" href="UF.Retracts.html#7248" class="Function">f</a> <a id="7272" class="Symbol">(</a><a id="7273" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7275" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7277" href="UF.Retracts.html#7277" class="Bound">a</a><a id="7278" class="Symbol">)</a> <a id="7280" class="Symbol">=</a> <a id="7282" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7284" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7286" href="UF.Retracts.html#7201" class="Bound">r</a> <a id="7288" href="UF.Retracts.html#7277" class="Bound">a</a>
  <a id="7292" href="UF.Retracts.html#7248" class="Function">f</a> <a id="7294" class="Symbol">(</a><a id="7295" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7297" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7299" href="UF.Retracts.html#7299" class="Bound">b</a><a id="7300" class="Symbol">)</a> <a id="7302" class="Symbol">=</a> <a id="7304" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7306" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7308" href="UF.Retracts.html#7214" class="Bound">t</a> <a id="7310" href="UF.Retracts.html#7299" class="Bound">b</a>

  <a id="7315" href="UF.Retracts.html#7315" class="Function">g</a> <a id="7317" class="Symbol">:</a> <a id="7319" href="UF.Retracts.html#7185" class="Bound">X</a> <a id="7321" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="7324" href="UF.Retracts.html#7189" class="Bound">Y</a> <a id="7326" class="Symbol">→</a> <a id="7328" href="UF.Retracts.html#7193" class="Bound">A</a> <a id="7330" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="7333" href="UF.Retracts.html#7197" class="Bound">B</a>
  <a id="7337" href="UF.Retracts.html#7315" class="Function">g</a> <a id="7339" class="Symbol">(</a><a id="7340" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7342" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7344" href="UF.Retracts.html#7344" class="Bound">x</a><a id="7345" class="Symbol">)</a> <a id="7347" class="Symbol">=</a> <a id="7349" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7351" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7353" href="UF.Retracts.html#7205" class="Bound">s</a> <a id="7355" href="UF.Retracts.html#7344" class="Bound">x</a>
  <a id="7359" href="UF.Retracts.html#7315" class="Function">g</a> <a id="7361" class="Symbol">(</a><a id="7362" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7364" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7366" href="UF.Retracts.html#7366" class="Bound">y</a><a id="7367" class="Symbol">)</a> <a id="7369" class="Symbol">=</a> <a id="7371" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7373" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7375" href="UF.Retracts.html#7218" class="Bound">u</a> <a id="7377" href="UF.Retracts.html#7366" class="Bound">y</a>

  <a id="7382" href="UF.Retracts.html#7382" class="Function">fg</a> <a id="7385" class="Symbol">:</a> <a id="7387" class="Symbol">(</a><a id="7388" href="UF.Retracts.html#7388" class="Bound">p</a> <a id="7390" class="Symbol">:</a> <a id="7392" href="UF.Retracts.html#7185" class="Bound">X</a> <a id="7394" href="MLTT.AlternativePlus.html#179" class="Function Operator">+&#39;</a> <a id="7397" href="UF.Retracts.html#7189" class="Bound">Y</a><a id="7398" class="Symbol">)</a> <a id="7400" class="Symbol">→</a> <a id="7402" href="UF.Retracts.html#7248" class="Function">f</a> <a id="7404" class="Symbol">(</a><a id="7405" href="UF.Retracts.html#7315" class="Function">g</a> <a id="7407" href="UF.Retracts.html#7388" class="Bound">p</a><a id="7408" class="Symbol">)</a> <a id="7410" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7412" href="UF.Retracts.html#7388" class="Bound">p</a>
  <a id="7416" href="UF.Retracts.html#7382" class="Function">fg</a> <a id="7419" class="Symbol">(</a><a id="7420" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7422" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7424" href="UF.Retracts.html#7424" class="Bound">x</a><a id="7425" class="Symbol">)</a> <a id="7427" class="Symbol">=</a> <a id="7429" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7432" class="Symbol">(λ</a> <a id="7435" href="UF.Retracts.html#7435" class="Bound">-</a> <a id="7437" class="Symbol">→</a> <a id="7439" class="Symbol">(</a><a id="7440" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="7442" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7444" href="UF.Retracts.html#7435" class="Bound">-</a><a id="7445" class="Symbol">))</a> <a id="7448" class="Symbol">(</a><a id="7449" href="UF.Retracts.html#7209" class="Bound">rs</a> <a id="7452" href="UF.Retracts.html#7424" class="Bound">x</a><a id="7453" class="Symbol">)</a>
  <a id="7457" href="UF.Retracts.html#7382" class="Function">fg</a> <a id="7460" class="Symbol">(</a><a id="7461" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7463" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7465" href="UF.Retracts.html#7465" class="Bound">y</a><a id="7466" class="Symbol">)</a> <a id="7468" class="Symbol">=</a> <a id="7470" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7473" class="Symbol">(λ</a> <a id="7476" href="UF.Retracts.html#7476" class="Bound">-</a> <a id="7478" class="Symbol">→</a> <a id="7480" class="Symbol">(</a><a id="7481" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="7483" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7485" href="UF.Retracts.html#7476" class="Bound">-</a><a id="7486" class="Symbol">))</a> <a id="7489" class="Symbol">(</a><a id="7490" href="UF.Retracts.html#7222" class="Bound">tu</a> <a id="7493" href="UF.Retracts.html#7465" class="Bound">y</a><a id="7494" class="Symbol">)</a>

<a id="Σ-reindex-retract"></a><a id="7497" href="UF.Retracts.html#7497" class="Function">Σ-reindex-retract</a> <a id="7515" class="Symbol">:</a> <a id="7517" class="Symbol">{</a><a id="7518" href="UF.Retracts.html#7518" class="Bound">X</a> <a id="7520" class="Symbol">:</a> <a id="7522" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7524" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7526" class="Symbol">}</a> <a id="7528" class="Symbol">{</a><a id="7529" href="UF.Retracts.html#7529" class="Bound">Y</a> <a id="7531" class="Symbol">:</a> <a id="7533" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7535" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7537" class="Symbol">}</a> <a id="7539" class="Symbol">{</a><a id="7540" href="UF.Retracts.html#7540" class="Bound">A</a> <a id="7542" class="Symbol">:</a> <a id="7544" href="UF.Retracts.html#7518" class="Bound">X</a> <a id="7546" class="Symbol">→</a> <a id="7548" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="7550" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7552" class="Symbol">}</a> <a id="7554" class="Symbol">(</a><a id="7555" href="UF.Retracts.html#7555" class="Bound">r</a> <a id="7557" class="Symbol">:</a> <a id="7559" href="UF.Retracts.html#7529" class="Bound">Y</a> <a id="7561" class="Symbol">→</a> <a id="7563" href="UF.Retracts.html#7518" class="Bound">X</a><a id="7564" class="Symbol">)</a>
                  <a id="7584" class="Symbol">→</a> <a id="7586" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="7598" href="UF.Retracts.html#7555" class="Bound">r</a>
                  <a id="7618" class="Symbol">→</a> <a id="7620" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="7628" class="Symbol">(</a><a id="7629" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7631" href="UF.Retracts.html#7540" class="Bound">A</a><a id="7632" class="Symbol">)</a> <a id="7634" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="7637" class="Symbol">(</a><a id="7638" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7640" class="Symbol">(</a><a id="7641" href="UF.Retracts.html#7540" class="Bound">A</a> <a id="7643" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7645" href="UF.Retracts.html#7555" class="Bound">r</a><a id="7646" class="Symbol">))</a>
<a id="7649" href="UF.Retracts.html#7497" class="Function">Σ-reindex-retract</a> <a id="7667" class="Symbol">{</a><a id="7668" href="UF.Retracts.html#7668" class="Bound">𝓤</a><a id="7669" class="Symbol">}</a> <a id="7671" class="Symbol">{</a><a id="7672" href="UF.Retracts.html#7672" class="Bound">𝓥</a><a id="7673" class="Symbol">}</a> <a id="7675" class="Symbol">{</a><a id="7676" href="UF.Retracts.html#7676" class="Bound">𝓦</a><a id="7677" class="Symbol">}</a> <a id="7679" class="Symbol">{</a><a id="7680" href="UF.Retracts.html#7680" class="Bound">X</a><a id="7681" class="Symbol">}</a> <a id="7683" class="Symbol">{</a><a id="7684" href="UF.Retracts.html#7684" class="Bound">Y</a><a id="7685" class="Symbol">}</a> <a id="7687" class="Symbol">{</a><a id="7688" href="UF.Retracts.html#7688" class="Bound">A</a><a id="7689" class="Symbol">}</a> <a id="7691" href="UF.Retracts.html#7691" class="Bound">r</a> <a id="7693" class="Symbol">(</a><a id="7694" href="UF.Retracts.html#7694" class="Bound">s</a> <a id="7696" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7698" href="UF.Retracts.html#7698" class="Bound">rs</a><a id="7700" class="Symbol">)</a> <a id="7702" class="Symbol">=</a> <a id="7704" href="UF.Retracts.html#7724" class="Function">γ</a> <a id="7706" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7708" href="UF.Retracts.html#7781" class="Function">φ</a> <a id="7710" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7712" href="UF.Retracts.html#7857" class="Function">γφ</a>
 <a id="7716" class="Keyword">where</a>
  <a id="7724" href="UF.Retracts.html#7724" class="Function">γ</a> <a id="7726" class="Symbol">:</a> <a id="7728" class="Symbol">(</a><a id="7729" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7731" href="UF.Retracts.html#7731" class="Bound">y</a> <a id="7733" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7735" href="UF.Retracts.html#7684" class="Bound">Y</a> <a id="7737" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7739" href="UF.Retracts.html#7688" class="Bound">A</a> <a id="7741" class="Symbol">(</a><a id="7742" href="UF.Retracts.html#7691" class="Bound">r</a> <a id="7744" href="UF.Retracts.html#7731" class="Bound">y</a><a id="7745" class="Symbol">))</a> <a id="7748" class="Symbol">→</a> <a id="7750" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7752" href="UF.Retracts.html#7688" class="Bound">A</a>
  <a id="7756" href="UF.Retracts.html#7724" class="Function">γ</a> <a id="7758" class="Symbol">(</a><a id="7759" href="UF.Retracts.html#7759" class="Bound">y</a> <a id="7761" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7763" href="UF.Retracts.html#7763" class="Bound">a</a><a id="7764" class="Symbol">)</a> <a id="7766" class="Symbol">=</a> <a id="7768" class="Symbol">(</a><a id="7769" href="UF.Retracts.html#7691" class="Bound">r</a> <a id="7771" href="UF.Retracts.html#7759" class="Bound">y</a> <a id="7773" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7775" href="UF.Retracts.html#7763" class="Bound">a</a><a id="7776" class="Symbol">)</a>

  <a id="7781" href="UF.Retracts.html#7781" class="Function">φ</a> <a id="7783" class="Symbol">:</a> <a id="7785" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7787" href="UF.Retracts.html#7688" class="Bound">A</a> <a id="7789" class="Symbol">→</a> <a id="7791" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7793" href="UF.Retracts.html#7793" class="Bound">y</a> <a id="7795" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7797" href="UF.Retracts.html#7684" class="Bound">Y</a> <a id="7799" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7801" href="UF.Retracts.html#7688" class="Bound">A</a> <a id="7803" class="Symbol">(</a><a id="7804" href="UF.Retracts.html#7691" class="Bound">r</a> <a id="7806" href="UF.Retracts.html#7793" class="Bound">y</a><a id="7807" class="Symbol">)</a>
  <a id="7811" href="UF.Retracts.html#7781" class="Function">φ</a> <a id="7813" class="Symbol">(</a><a id="7814" href="UF.Retracts.html#7814" class="Bound">x</a> <a id="7816" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7818" href="UF.Retracts.html#7818" class="Bound">a</a><a id="7819" class="Symbol">)</a> <a id="7821" class="Symbol">=</a> <a id="7823" class="Symbol">(</a><a id="7824" href="UF.Retracts.html#7694" class="Bound">s</a> <a id="7826" href="UF.Retracts.html#7814" class="Bound">x</a> <a id="7828" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7830" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="7842" href="UF.Retracts.html#7688" class="Bound">A</a> <a id="7844" class="Symbol">(</a><a id="7845" href="UF.Retracts.html#7698" class="Bound">rs</a> <a id="7848" href="UF.Retracts.html#7814" class="Bound">x</a><a id="7849" class="Symbol">)</a> <a id="7851" href="UF.Retracts.html#7818" class="Bound">a</a><a id="7852" class="Symbol">)</a>

  <a id="7857" href="UF.Retracts.html#7857" class="Function">γφ</a> <a id="7860" class="Symbol">:</a> <a id="7862" class="Symbol">(</a><a id="7863" href="UF.Retracts.html#7863" class="Bound">σ</a> <a id="7865" class="Symbol">:</a> <a id="7867" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="7869" href="UF.Retracts.html#7688" class="Bound">A</a><a id="7870" class="Symbol">)</a> <a id="7872" class="Symbol">→</a> <a id="7874" href="UF.Retracts.html#7724" class="Function">γ</a> <a id="7876" class="Symbol">(</a><a id="7877" href="UF.Retracts.html#7781" class="Function">φ</a> <a id="7879" href="UF.Retracts.html#7863" class="Bound">σ</a><a id="7880" class="Symbol">)</a> <a id="7882" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7884" href="UF.Retracts.html#7863" class="Bound">σ</a>
  <a id="7888" href="UF.Retracts.html#7857" class="Function">γφ</a> <a id="7891" class="Symbol">(</a><a id="7892" href="UF.Retracts.html#7892" class="Bound">x</a> <a id="7894" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7896" href="UF.Retracts.html#7896" class="Bound">a</a><a id="7897" class="Symbol">)</a> <a id="7899" class="Symbol">=</a> <a id="7901" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="7908" class="Symbol">(</a><a id="7909" href="UF.Retracts.html#7698" class="Bound">rs</a> <a id="7912" href="UF.Retracts.html#7892" class="Bound">x</a> <a id="7914" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7916" href="UF.Retracts.html#7932" class="Function">p</a><a id="7917" class="Symbol">)</a>
   <a id="7922" class="Keyword">where</a>
    <a id="7932" href="UF.Retracts.html#7932" class="Function">p</a> <a id="7934" class="Symbol">:</a> <a id="7936" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7946" href="UF.Retracts.html#7688" class="Bound">A</a> <a id="7948" class="Symbol">(</a><a id="7949" href="UF.Retracts.html#7698" class="Bound">rs</a> <a id="7952" href="UF.Retracts.html#7892" class="Bound">x</a><a id="7953" class="Symbol">)</a> <a id="7955" class="Symbol">(</a><a id="7956" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="7968" href="UF.Retracts.html#7688" class="Bound">A</a> <a id="7970" class="Symbol">(</a><a id="7971" href="UF.Retracts.html#7698" class="Bound">rs</a> <a id="7974" href="UF.Retracts.html#7892" class="Bound">x</a><a id="7975" class="Symbol">)</a> <a id="7977" href="UF.Retracts.html#7896" class="Bound">a</a><a id="7978" class="Symbol">)</a> <a id="7980" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7982" href="UF.Retracts.html#7896" class="Bound">a</a>
    <a id="7988" href="UF.Retracts.html#7932" class="Function">p</a> <a id="7990" class="Symbol">=</a> <a id="7992" href="UF.Base.html#2909" class="Function">back-and-forth-transport</a> <a id="8017" class="Symbol">(</a><a id="8018" href="UF.Retracts.html#7698" class="Bound">rs</a> <a id="8021" href="UF.Retracts.html#7892" class="Bound">x</a><a id="8022" class="Symbol">)</a>

<a id="Σ-reindex-retract&#39;"></a><a id="8025" href="UF.Retracts.html#8025" class="Function">Σ-reindex-retract&#39;</a> <a id="8044" class="Symbol">:</a> <a id="8046" class="Symbol">{</a><a id="8047" href="UF.Retracts.html#8047" class="Bound">X</a> <a id="8049" class="Symbol">:</a> <a id="8051" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8053" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8055" class="Symbol">}</a> <a id="8057" class="Symbol">{</a><a id="8058" href="UF.Retracts.html#8058" class="Bound">Y</a> <a id="8060" class="Symbol">:</a> <a id="8062" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8064" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8066" class="Symbol">}</a> <a id="8068" class="Symbol">{</a><a id="8069" href="UF.Retracts.html#8069" class="Bound">A</a> <a id="8071" class="Symbol">:</a> <a id="8073" href="UF.Retracts.html#8047" class="Bound">X</a> <a id="8075" class="Symbol">→</a> <a id="8077" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8079" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8081" class="Symbol">}</a>
                   <a id="8102" class="Symbol">→</a> <a id="8104" class="Symbol">(</a><a id="8105" href="UF.Retracts.html#8105" class="Bound">ρ</a> <a id="8107" class="Symbol">:</a> <a id="8109" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="8117" href="UF.Retracts.html#8047" class="Bound">X</a> <a id="8119" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="8122" href="UF.Retracts.html#8058" class="Bound">Y</a><a id="8123" class="Symbol">)</a>
                   <a id="8144" class="Symbol">→</a> <a id="8146" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="8154" class="Symbol">(</a><a id="8155" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8157" href="UF.Retracts.html#8157" class="Bound">x</a> <a id="8159" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8161" href="UF.Retracts.html#8047" class="Bound">X</a> <a id="8163" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8165" href="UF.Retracts.html#8069" class="Bound">A</a> <a id="8167" href="UF.Retracts.html#8157" class="Bound">x</a><a id="8168" class="Symbol">)</a> <a id="8170" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="8173" class="Symbol">(</a><a id="8174" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8176" href="UF.Retracts.html#8176" class="Bound">y</a> <a id="8178" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8180" href="UF.Retracts.html#8058" class="Bound">Y</a> <a id="8182" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8184" href="UF.Retracts.html#8069" class="Bound">A</a> <a id="8186" class="Symbol">(</a><a id="8187" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="8198" href="UF.Retracts.html#8105" class="Bound">ρ</a> <a id="8200" href="UF.Retracts.html#8176" class="Bound">y</a><a id="8201" class="Symbol">))</a>
<a id="8204" href="UF.Retracts.html#8025" class="Function">Σ-reindex-retract&#39;</a> <a id="8223" class="Symbol">(</a><a id="8224" href="UF.Retracts.html#8224" class="Bound">r</a> <a id="8226" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8228" href="UF.Retracts.html#8228" class="Bound">s</a> <a id="8230" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8232" href="UF.Retracts.html#8232" class="Bound">rs</a><a id="8234" class="Symbol">)</a> <a id="8236" class="Symbol">=</a> <a id="8238" href="UF.Retracts.html#7497" class="Function">Σ-reindex-retract</a> <a id="8256" href="UF.Retracts.html#8224" class="Bound">r</a> <a id="8258" class="Symbol">(</a><a id="8259" href="UF.Retracts.html#8228" class="Bound">s</a> <a id="8261" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8263" href="UF.Retracts.html#8232" class="Bound">rs</a><a id="8265" class="Symbol">)</a>

<a id="Σ-retract"></a><a id="8268" href="UF.Retracts.html#8268" class="Function">Σ-retract</a> <a id="8278" class="Symbol">:</a> <a id="8280" class="Symbol">{</a><a id="8281" href="UF.Retracts.html#8281" class="Bound">X</a> <a id="8283" class="Symbol">:</a> <a id="8285" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8287" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8289" class="Symbol">}</a> <a id="8291" class="Symbol">(</a><a id="8292" href="UF.Retracts.html#8292" class="Bound">A</a> <a id="8294" class="Symbol">:</a> <a id="8296" href="UF.Retracts.html#8281" class="Bound">X</a> <a id="8298" class="Symbol">→</a> <a id="8300" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8302" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8304" class="Symbol">)</a> <a id="8306" class="Symbol">(</a><a id="8307" href="UF.Retracts.html#8307" class="Bound">B</a> <a id="8309" class="Symbol">:</a> <a id="8311" href="UF.Retracts.html#8281" class="Bound">X</a> <a id="8313" class="Symbol">→</a> <a id="8315" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8317" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8319" class="Symbol">)</a>
          <a id="8331" class="Symbol">→</a> <a id="8333" class="Symbol">((</a><a id="8335" href="UF.Retracts.html#8335" class="Bound">x</a> <a id="8337" class="Symbol">:</a> <a id="8339" href="UF.Retracts.html#8281" class="Bound">X</a><a id="8340" class="Symbol">)</a> <a id="8342" class="Symbol">→</a> <a id="8344" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="8352" class="Symbol">(</a><a id="8353" href="UF.Retracts.html#8292" class="Bound">A</a> <a id="8355" href="UF.Retracts.html#8335" class="Bound">x</a><a id="8356" class="Symbol">)</a> <a id="8358" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="8361" class="Symbol">(</a><a id="8362" href="UF.Retracts.html#8307" class="Bound">B</a> <a id="8364" href="UF.Retracts.html#8335" class="Bound">x</a><a id="8365" class="Symbol">))</a>
          <a id="8378" class="Symbol">→</a> <a id="8380" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="8388" class="Symbol">(</a><a id="8389" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="8391" href="UF.Retracts.html#8292" class="Bound">A</a><a id="8392" class="Symbol">)</a> <a id="8394" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="8397" class="Symbol">(</a><a id="8398" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="8400" href="UF.Retracts.html#8307" class="Bound">B</a><a id="8401" class="Symbol">)</a>
<a id="8403" href="UF.Retracts.html#8268" class="Function">Σ-retract</a> <a id="8413" class="Symbol">{</a><a id="8414" href="UF.Retracts.html#8414" class="Bound">𝓤</a><a id="8415" class="Symbol">}</a> <a id="8417" class="Symbol">{</a><a id="8418" href="UF.Retracts.html#8418" class="Bound">𝓥</a><a id="8419" class="Symbol">}</a> <a id="8421" class="Symbol">{</a><a id="8422" href="UF.Retracts.html#8422" class="Bound">𝓦</a><a id="8423" class="Symbol">}</a> <a id="8425" class="Symbol">{</a><a id="8426" href="UF.Retracts.html#8426" class="Bound">X</a><a id="8427" class="Symbol">}</a> <a id="8429" href="UF.Retracts.html#8429" class="Bound">A</a> <a id="8431" href="UF.Retracts.html#8431" class="Bound">B</a> <a id="8433" href="UF.Retracts.html#8433" class="Bound">ρ</a> <a id="8435" class="Symbol">=</a> <a id="8437" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="8442" href="UF.Retracts.html#8467" class="Function">R</a> <a id="8444" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8446" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="8451" href="UF.Retracts.html#8519" class="Function">S</a> <a id="8453" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8455" href="UF.Retracts.html#8645" class="Function">rs</a>
 <a id="8459" class="Keyword">where</a>
  <a id="8467" href="UF.Retracts.html#8467" class="Function">R</a> <a id="8469" class="Symbol">:</a> <a id="8471" class="Symbol">(</a><a id="8472" href="UF.Retracts.html#8472" class="Bound">x</a> <a id="8474" class="Symbol">:</a> <a id="8476" href="UF.Retracts.html#8426" class="Bound">X</a><a id="8477" class="Symbol">)</a> <a id="8479" class="Symbol">→</a> <a id="8481" href="UF.Retracts.html#8431" class="Bound">B</a> <a id="8483" href="UF.Retracts.html#8472" class="Bound">x</a> <a id="8485" class="Symbol">→</a> <a id="8487" href="UF.Retracts.html#8429" class="Bound">A</a> <a id="8489" href="UF.Retracts.html#8472" class="Bound">x</a>
  <a id="8493" href="UF.Retracts.html#8467" class="Function">R</a> <a id="8495" href="UF.Retracts.html#8495" class="Bound">x</a> <a id="8497" class="Symbol">=</a> <a id="8499" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="8510" class="Symbol">(</a><a id="8511" href="UF.Retracts.html#8433" class="Bound">ρ</a> <a id="8513" href="UF.Retracts.html#8495" class="Bound">x</a><a id="8514" class="Symbol">)</a>

  <a id="8519" href="UF.Retracts.html#8519" class="Function">S</a> <a id="8521" class="Symbol">:</a> <a id="8523" class="Symbol">(</a><a id="8524" href="UF.Retracts.html#8524" class="Bound">x</a> <a id="8526" class="Symbol">:</a> <a id="8528" href="UF.Retracts.html#8426" class="Bound">X</a><a id="8529" class="Symbol">)</a> <a id="8531" class="Symbol">→</a> <a id="8533" href="UF.Retracts.html#8429" class="Bound">A</a> <a id="8535" href="UF.Retracts.html#8524" class="Bound">x</a> <a id="8537" class="Symbol">→</a> <a id="8539" href="UF.Retracts.html#8431" class="Bound">B</a> <a id="8541" href="UF.Retracts.html#8524" class="Bound">x</a>
  <a id="8545" href="UF.Retracts.html#8519" class="Function">S</a> <a id="8547" href="UF.Retracts.html#8547" class="Bound">x</a> <a id="8549" class="Symbol">=</a> <a id="8551" href="UF.Retracts.html#1646" class="Function">section</a> <a id="8559" class="Symbol">(</a><a id="8560" href="UF.Retracts.html#8433" class="Bound">ρ</a> <a id="8562" href="UF.Retracts.html#8547" class="Bound">x</a><a id="8563" class="Symbol">)</a>

  <a id="8568" href="UF.Retracts.html#8568" class="Function">RS</a> <a id="8571" class="Symbol">:</a> <a id="8573" class="Symbol">(</a><a id="8574" href="UF.Retracts.html#8574" class="Bound">x</a> <a id="8576" class="Symbol">:</a> <a id="8578" href="UF.Retracts.html#8426" class="Bound">X</a><a id="8579" class="Symbol">)</a> <a id="8581" class="Symbol">(</a><a id="8582" href="UF.Retracts.html#8582" class="Bound">a</a> <a id="8584" class="Symbol">:</a> <a id="8586" href="UF.Retracts.html#8429" class="Bound">A</a> <a id="8588" href="UF.Retracts.html#8574" class="Bound">x</a><a id="8589" class="Symbol">)</a> <a id="8591" class="Symbol">→</a> <a id="8593" href="UF.Retracts.html#8467" class="Function">R</a> <a id="8595" href="UF.Retracts.html#8574" class="Bound">x</a> <a id="8597" class="Symbol">(</a><a id="8598" href="UF.Retracts.html#8519" class="Function">S</a> <a id="8600" href="UF.Retracts.html#8574" class="Bound">x</a> <a id="8602" href="UF.Retracts.html#8582" class="Bound">a</a><a id="8603" class="Symbol">)</a> <a id="8605" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8607" href="UF.Retracts.html#8582" class="Bound">a</a>
  <a id="8611" href="UF.Retracts.html#8568" class="Function">RS</a> <a id="8614" href="UF.Retracts.html#8614" class="Bound">x</a> <a id="8616" class="Symbol">=</a> <a id="8618" href="UF.Retracts.html#2160" class="Function">retract-condition</a> <a id="8636" class="Symbol">(</a><a id="8637" href="UF.Retracts.html#8433" class="Bound">ρ</a> <a id="8639" href="UF.Retracts.html#8614" class="Bound">x</a><a id="8640" class="Symbol">)</a>

  <a id="8645" href="UF.Retracts.html#8645" class="Function">rs</a> <a id="8648" class="Symbol">:</a> <a id="8650" class="Symbol">(</a><a id="8651" href="UF.Retracts.html#8651" class="Bound">σ</a> <a id="8653" class="Symbol">:</a> <a id="8655" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="8657" href="UF.Retracts.html#8429" class="Bound">A</a><a id="8658" class="Symbol">)</a> <a id="8660" class="Symbol">→</a> <a id="8662" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="8667" href="UF.Retracts.html#8467" class="Function">R</a> <a id="8669" class="Symbol">(</a><a id="8670" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="8675" href="UF.Retracts.html#8519" class="Function">S</a> <a id="8677" href="UF.Retracts.html#8651" class="Bound">σ</a><a id="8678" class="Symbol">)</a> <a id="8680" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8682" href="UF.Retracts.html#8651" class="Bound">σ</a>
  <a id="8686" href="UF.Retracts.html#8645" class="Function">rs</a> <a id="8689" class="Symbol">(</a><a id="8690" href="UF.Retracts.html#8690" class="Bound">x</a> <a id="8692" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8694" href="UF.Retracts.html#8694" class="Bound">a</a><a id="8695" class="Symbol">)</a> <a id="8697" class="Symbol">=</a> <a id="8699" href="UF.Base.html#16515" class="Function">to-Σ-＝&#39;</a> <a id="8707" class="Symbol">(</a><a id="8708" href="UF.Retracts.html#8568" class="Function">RS</a> <a id="8711" href="UF.Retracts.html#8690" class="Bound">x</a> <a id="8713" href="UF.Retracts.html#8694" class="Bound">a</a><a id="8714" class="Symbol">)</a>

<a id="retract-𝟙+𝟙-of-𝟚"></a><a id="8717" href="UF.Retracts.html#8717" class="Function">retract-𝟙+𝟙-of-𝟚</a> <a id="8734" class="Symbol">:</a> <a id="8736" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="8744" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8746" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8748" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8750" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="8753" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
<a id="8755" href="UF.Retracts.html#8717" class="Function">retract-𝟙+𝟙-of-𝟚</a> <a id="8772" class="Symbol">=</a> <a id="8774" href="UF.Retracts.html#8796" class="Function">f</a> <a id="8776" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8778" class="Symbol">(</a><a id="8779" href="UF.Retracts.html#8853" class="Function">g</a> <a id="8781" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8783" href="UF.Retracts.html#8902" class="Function">fg</a><a id="8785" class="Symbol">)</a>
 <a id="8788" class="Keyword">where</a>
  <a id="8796" href="UF.Retracts.html#8796" class="Function">f</a> <a id="8798" class="Symbol">:</a> <a id="8800" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="8802" class="Symbol">→</a> <a id="8804" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8806" class="Symbol">{</a><a id="8807" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="8809" class="Symbol">}</a> <a id="8811" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8813" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8815" class="Symbol">{</a><a id="8816" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="8818" class="Symbol">}</a>
  <a id="8822" href="UF.Retracts.html#8796" class="Function">f</a> <a id="8824" class="Symbol">=</a> <a id="8826" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="8834" class="Symbol">(</a><a id="8835" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8839" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8840" class="Symbol">)</a> <a id="8842" class="Symbol">(</a><a id="8843" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8847" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8848" class="Symbol">)</a>

  <a id="8853" href="UF.Retracts.html#8853" class="Function">g</a> <a id="8855" class="Symbol">:</a> <a id="8857" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8859" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8861" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8863" class="Symbol">→</a> <a id="8865" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
  <a id="8869" href="UF.Retracts.html#8853" class="Function">g</a> <a id="8871" class="Symbol">=</a> <a id="8873" href="MLTT.Plus.html#397" class="Function">cases</a> <a id="8879" class="Symbol">(λ</a> <a id="8882" href="UF.Retracts.html#8882" class="Bound">x</a> <a id="8884" class="Symbol">→</a> <a id="8886" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="8887" class="Symbol">)</a> <a id="8889" class="Symbol">(λ</a> <a id="8892" href="UF.Retracts.html#8892" class="Bound">x</a> <a id="8894" class="Symbol">→</a> <a id="8896" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a><a id="8897" class="Symbol">)</a>

  <a id="8902" href="UF.Retracts.html#8902" class="Function">fg</a> <a id="8905" class="Symbol">:</a> <a id="8907" class="Symbol">(</a><a id="8908" href="UF.Retracts.html#8908" class="Bound">x</a> <a id="8910" class="Symbol">:</a> <a id="8912" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8914" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8916" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="8917" class="Symbol">)</a> <a id="8919" class="Symbol">→</a> <a id="8921" href="UF.Retracts.html#8796" class="Function">f</a> <a id="8923" class="Symbol">(</a><a id="8924" href="UF.Retracts.html#8853" class="Function">g</a> <a id="8926" href="UF.Retracts.html#8908" class="Bound">x</a><a id="8927" class="Symbol">)</a> <a id="8929" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8931" href="UF.Retracts.html#8908" class="Bound">x</a>
  <a id="8935" href="UF.Retracts.html#8902" class="Function">fg</a> <a id="8938" class="Symbol">(</a><a id="8939" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="8943" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8944" class="Symbol">)</a> <a id="8946" class="Symbol">=</a> <a id="8948" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="8955" href="UF.Retracts.html#8902" class="Function">fg</a> <a id="8958" class="Symbol">(</a><a id="8959" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="8963" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8964" class="Symbol">)</a> <a id="8966" class="Symbol">=</a> <a id="8968" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="8974" class="Markup">\end{code}</a><a id="8984" class="Background">

TODO. Several retractions here are actually equivalences. So some code
should be generalized and moved to an equivalences module. Similarly,
some retracts proved here are also shown as equivalences in other
modules, and hence there is some amount of repetition that should be
removed. This is the result of (1) merging initially independent
developments, and (2) work over many years with uncontrolled growth.

</a><a id="9397" class="Markup">\begin{code}</a>

<a id="Σ-retract₂"></a><a id="9411" href="UF.Retracts.html#9411" class="Function">Σ-retract₂</a> <a id="9422" class="Symbol">:</a> <a id="9424" class="Symbol">{</a><a id="9425" href="UF.Retracts.html#9425" class="Bound">X</a> <a id="9427" class="Symbol">:</a> <a id="9429" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9431" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9433" class="Symbol">}</a> <a id="9435" class="Symbol">{</a><a id="9436" href="UF.Retracts.html#9436" class="Bound">Y</a> <a id="9438" class="Symbol">:</a> <a id="9440" href="UF.Retracts.html#9425" class="Bound">X</a> <a id="9442" class="Symbol">→</a> <a id="9444" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9446" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9448" class="Symbol">}</a> <a id="9450" class="Symbol">{</a><a id="9451" href="UF.Retracts.html#9451" class="Bound">A</a> <a id="9453" class="Symbol">:</a> <a id="9455" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="9457" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9459" class="Symbol">}</a> <a id="9461" class="Symbol">{</a><a id="9462" href="UF.Retracts.html#9462" class="Bound">B</a> <a id="9464" class="Symbol">:</a> <a id="9466" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="9468" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9470" class="Symbol">}</a>
           <a id="9483" class="Symbol">→</a> <a id="9485" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="9493" href="UF.Retracts.html#9425" class="Bound">X</a> <a id="9495" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="9498" href="UF.Retracts.html#9451" class="Bound">A</a>
           <a id="9511" class="Symbol">→</a> <a id="9513" class="Symbol">((</a><a id="9515" href="UF.Retracts.html#9515" class="Bound">x</a> <a id="9517" class="Symbol">:</a> <a id="9519" href="UF.Retracts.html#9425" class="Bound">X</a><a id="9520" class="Symbol">)</a> <a id="9522" class="Symbol">→</a> <a id="9524" href="UF.Retracts.html#1306" class="Function Operator">retract</a>  <a id="9533" class="Symbol">(</a><a id="9534" href="UF.Retracts.html#9436" class="Bound">Y</a> <a id="9536" href="UF.Retracts.html#9515" class="Bound">x</a><a id="9537" class="Symbol">)</a> <a id="9539" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="9542" href="UF.Retracts.html#9462" class="Bound">B</a><a id="9543" class="Symbol">)</a>
           <a id="9556" class="Symbol">→</a> <a id="9558" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="9566" class="Symbol">(</a><a id="9567" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="9569" href="UF.Retracts.html#9436" class="Bound">Y</a><a id="9570" class="Symbol">)</a> <a id="9572" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="9575" class="Symbol">(</a><a id="9576" href="UF.Retracts.html#9451" class="Bound">A</a> <a id="9578" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9580" href="UF.Retracts.html#9462" class="Bound">B</a><a id="9581" class="Symbol">)</a>
<a id="9583" href="UF.Retracts.html#9411" class="Function">Σ-retract₂</a> <a id="9594" class="Symbol">{</a><a id="9595" href="UF.Retracts.html#9595" class="Bound">𝓤</a><a id="9596" class="Symbol">}</a> <a id="9598" class="Symbol">{</a><a id="9599" href="UF.Retracts.html#9599" class="Bound">𝓥</a><a id="9600" class="Symbol">}</a> <a id="9602" class="Symbol">{</a><a id="9603" href="UF.Retracts.html#9603" class="Bound">𝓦</a><a id="9604" class="Symbol">}</a> <a id="9606" class="Symbol">{</a><a id="9607" href="UF.Retracts.html#9607" class="Bound">𝓣</a><a id="9608" class="Symbol">}</a> <a id="9610" class="Symbol">{</a><a id="9611" href="UF.Retracts.html#9611" class="Bound">X</a><a id="9612" class="Symbol">}</a> <a id="9614" class="Symbol">{</a><a id="9615" href="UF.Retracts.html#9615" class="Bound">Y</a><a id="9616" class="Symbol">}</a> <a id="9618" class="Symbol">{</a><a id="9619" href="UF.Retracts.html#9619" class="Bound">A</a><a id="9620" class="Symbol">}</a> <a id="9622" class="Symbol">{</a><a id="9623" href="UF.Retracts.html#9623" class="Bound">B</a><a id="9624" class="Symbol">}</a> <a id="9626" class="Symbol">(</a><a id="9627" href="UF.Retracts.html#9627" class="Bound">r</a> <a id="9629" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9631" href="UF.Retracts.html#9631" class="Bound">s</a> <a id="9633" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9635" href="UF.Retracts.html#9635" class="Bound">rs</a><a id="9637" class="Symbol">)</a> <a id="9639" href="UF.Retracts.html#9639" class="Bound">R</a> <a id="9641" class="Symbol">=</a> <a id="9643" href="UF.Retracts.html#9839" class="Function">f</a> <a id="9645" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9647" href="UF.Retracts.html#9888" class="Function">g</a> <a id="9649" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9651" href="UF.Retracts.html#9933" class="Function">gf</a>
 <a id="9655" class="Keyword">where</a>
  <a id="9663" href="UF.Retracts.html#9663" class="Function">φ</a> <a id="9665" class="Symbol">:</a> <a id="9667" class="Symbol">(</a><a id="9668" href="UF.Retracts.html#9668" class="Bound">x</a> <a id="9670" class="Symbol">:</a> <a id="9672" href="UF.Retracts.html#9611" class="Bound">X</a><a id="9673" class="Symbol">)</a> <a id="9675" class="Symbol">→</a> <a id="9677" href="UF.Retracts.html#9623" class="Bound">B</a> <a id="9679" class="Symbol">→</a> <a id="9681" href="UF.Retracts.html#9615" class="Bound">Y</a> <a id="9683" href="UF.Retracts.html#9668" class="Bound">x</a>
  <a id="9687" href="UF.Retracts.html#9663" class="Function">φ</a> <a id="9689" href="UF.Retracts.html#9689" class="Bound">x</a> <a id="9691" class="Symbol">=</a> <a id="9693" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="9704" class="Symbol">(</a><a id="9705" href="UF.Retracts.html#9639" class="Bound">R</a> <a id="9707" href="UF.Retracts.html#9689" class="Bound">x</a><a id="9708" class="Symbol">)</a>

  <a id="9713" href="UF.Retracts.html#9713" class="Function">γ</a> <a id="9715" class="Symbol">:</a> <a id="9717" class="Symbol">(</a><a id="9718" href="UF.Retracts.html#9718" class="Bound">x</a> <a id="9720" class="Symbol">:</a> <a id="9722" href="UF.Retracts.html#9611" class="Bound">X</a><a id="9723" class="Symbol">)</a> <a id="9725" class="Symbol">→</a> <a id="9727" href="UF.Retracts.html#9615" class="Bound">Y</a> <a id="9729" href="UF.Retracts.html#9718" class="Bound">x</a> <a id="9731" class="Symbol">→</a> <a id="9733" href="UF.Retracts.html#9623" class="Bound">B</a>
  <a id="9737" href="UF.Retracts.html#9713" class="Function">γ</a> <a id="9739" href="UF.Retracts.html#9739" class="Bound">x</a> <a id="9741" class="Symbol">=</a> <a id="9743" href="UF.Retracts.html#1646" class="Function">section</a> <a id="9751" class="Symbol">(</a><a id="9752" href="UF.Retracts.html#9639" class="Bound">R</a> <a id="9754" href="UF.Retracts.html#9739" class="Bound">x</a><a id="9755" class="Symbol">)</a>

  <a id="9760" href="UF.Retracts.html#9760" class="Function">φγ</a> <a id="9763" class="Symbol">:</a> <a id="9765" class="Symbol">(</a><a id="9766" href="UF.Retracts.html#9766" class="Bound">x</a> <a id="9768" class="Symbol">:</a> <a id="9770" href="UF.Retracts.html#9611" class="Bound">X</a><a id="9771" class="Symbol">)</a> <a id="9773" class="Symbol">→</a> <a id="9775" class="Symbol">(</a><a id="9776" href="UF.Retracts.html#9776" class="Bound">y</a> <a id="9778" class="Symbol">:</a> <a id="9780" href="UF.Retracts.html#9615" class="Bound">Y</a> <a id="9782" href="UF.Retracts.html#9766" class="Bound">x</a><a id="9783" class="Symbol">)</a> <a id="9785" class="Symbol">→</a> <a id="9787" href="UF.Retracts.html#9663" class="Function">φ</a> <a id="9789" href="UF.Retracts.html#9766" class="Bound">x</a> <a id="9791" class="Symbol">(</a><a id="9792" href="UF.Retracts.html#9713" class="Function">γ</a> <a id="9794" href="UF.Retracts.html#9766" class="Bound">x</a> <a id="9796" href="UF.Retracts.html#9776" class="Bound">y</a><a id="9797" class="Symbol">)</a> <a id="9799" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9801" href="UF.Retracts.html#9776" class="Bound">y</a>
  <a id="9805" href="UF.Retracts.html#9760" class="Function">φγ</a> <a id="9808" href="UF.Retracts.html#9808" class="Bound">x</a> <a id="9810" class="Symbol">=</a> <a id="9812" href="UF.Retracts.html#2160" class="Function">retract-condition</a> <a id="9830" class="Symbol">(</a><a id="9831" href="UF.Retracts.html#9639" class="Bound">R</a> <a id="9833" href="UF.Retracts.html#9808" class="Bound">x</a><a id="9834" class="Symbol">)</a>

  <a id="9839" href="UF.Retracts.html#9839" class="Function">f</a> <a id="9841" class="Symbol">:</a> <a id="9843" href="UF.Retracts.html#9619" class="Bound">A</a> <a id="9845" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9847" href="UF.Retracts.html#9623" class="Bound">B</a> <a id="9849" class="Symbol">→</a> <a id="9851" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="9853" href="UF.Retracts.html#9615" class="Bound">Y</a>
  <a id="9857" href="UF.Retracts.html#9839" class="Function">f</a> <a id="9859" class="Symbol">(</a><a id="9860" href="UF.Retracts.html#9860" class="Bound">a</a> <a id="9862" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9864" href="UF.Retracts.html#9864" class="Bound">b</a><a id="9865" class="Symbol">)</a> <a id="9867" class="Symbol">=</a> <a id="9869" href="UF.Retracts.html#9627" class="Bound">r</a> <a id="9871" href="UF.Retracts.html#9860" class="Bound">a</a> <a id="9873" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9875" href="UF.Retracts.html#9663" class="Function">φ</a> <a id="9877" class="Symbol">(</a><a id="9878" href="UF.Retracts.html#9627" class="Bound">r</a> <a id="9880" href="UF.Retracts.html#9860" class="Bound">a</a><a id="9881" class="Symbol">)</a> <a id="9883" href="UF.Retracts.html#9864" class="Bound">b</a>

  <a id="9888" href="UF.Retracts.html#9888" class="Function">g</a> <a id="9890" class="Symbol">:</a> <a id="9892" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="9894" href="UF.Retracts.html#9615" class="Bound">Y</a> <a id="9896" class="Symbol">→</a> <a id="9898" href="UF.Retracts.html#9619" class="Bound">A</a> <a id="9900" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9902" href="UF.Retracts.html#9623" class="Bound">B</a>
  <a id="9906" href="UF.Retracts.html#9888" class="Function">g</a> <a id="9908" class="Symbol">(</a><a id="9909" href="UF.Retracts.html#9909" class="Bound">x</a> <a id="9911" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9913" href="UF.Retracts.html#9913" class="Bound">y</a><a id="9914" class="Symbol">)</a> <a id="9916" class="Symbol">=</a> <a id="9918" href="UF.Retracts.html#9631" class="Bound">s</a> <a id="9920" href="UF.Retracts.html#9909" class="Bound">x</a> <a id="9922" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9924" href="UF.Retracts.html#9713" class="Function">γ</a> <a id="9926" href="UF.Retracts.html#9909" class="Bound">x</a> <a id="9928" href="UF.Retracts.html#9913" class="Bound">y</a>

  <a id="9933" href="UF.Retracts.html#9933" class="Function">gf</a> <a id="9936" class="Symbol">:</a> <a id="9938" class="Symbol">(</a><a id="9939" href="UF.Retracts.html#9939" class="Bound">z</a> <a id="9941" class="Symbol">:</a> <a id="9943" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="9945" href="UF.Retracts.html#9615" class="Bound">Y</a><a id="9946" class="Symbol">)</a> <a id="9948" class="Symbol">→</a> <a id="9950" href="UF.Retracts.html#9839" class="Function">f</a> <a id="9952" class="Symbol">(</a><a id="9953" href="UF.Retracts.html#9888" class="Function">g</a> <a id="9955" href="UF.Retracts.html#9939" class="Bound">z</a><a id="9956" class="Symbol">)</a> <a id="9958" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9960" href="UF.Retracts.html#9939" class="Bound">z</a>
  <a id="9964" href="UF.Retracts.html#9933" class="Function">gf</a> <a id="9967" class="Symbol">(</a><a id="9968" href="UF.Retracts.html#9968" class="Bound">x</a> <a id="9970" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9972" href="UF.Retracts.html#9972" class="Bound">y</a><a id="9973" class="Symbol">)</a> <a id="9975" class="Symbol">=</a> <a id="9977" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="9984" class="Symbol">(</a><a id="9985" href="UF.Retracts.html#9635" class="Bound">rs</a> <a id="9988" href="UF.Retracts.html#9968" class="Bound">x</a> <a id="9990" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9992" href="UF.Retracts.html#10015" class="Function">l</a> <a id="9994" class="Symbol">(</a><a id="9995" href="UF.Retracts.html#9635" class="Bound">rs</a> <a id="9998" href="UF.Retracts.html#9968" class="Bound">x</a><a id="9999" class="Symbol">))</a>
   <a id="10005" class="Keyword">where</a>
    <a id="10015" href="UF.Retracts.html#10015" class="Function">l</a> <a id="10017" class="Symbol">:</a> <a id="10019" class="Symbol">{</a><a id="10020" href="UF.Retracts.html#10020" class="Bound">x&#39;</a> <a id="10023" class="Symbol">:</a> <a id="10025" href="UF.Retracts.html#9611" class="Bound">X</a><a id="10026" class="Symbol">}</a> <a id="10028" class="Symbol">(</a><a id="10029" href="UF.Retracts.html#10029" class="Bound">p</a> <a id="10031" class="Symbol">:</a> <a id="10033" href="UF.Retracts.html#10020" class="Bound">x&#39;</a> <a id="10036" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10038" href="UF.Retracts.html#9968" class="Bound">x</a><a id="10039" class="Symbol">)</a> <a id="10041" class="Symbol">→</a> <a id="10043" href="MLTT.Id.html#734" class="Function">transport</a> <a id="10053" href="UF.Retracts.html#9615" class="Bound">Y</a> <a id="10055" href="UF.Retracts.html#10029" class="Bound">p</a> <a id="10057" class="Symbol">(</a><a id="10058" href="UF.Retracts.html#9663" class="Function">φ</a> <a id="10060" href="UF.Retracts.html#10020" class="Bound">x&#39;</a> <a id="10063" class="Symbol">(</a><a id="10064" href="UF.Retracts.html#9713" class="Function">γ</a> <a id="10066" href="UF.Retracts.html#9968" class="Bound">x</a> <a id="10068" href="UF.Retracts.html#9972" class="Bound">y</a><a id="10069" class="Symbol">))</a> <a id="10072" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10074" href="UF.Retracts.html#9972" class="Bound">y</a>
    <a id="10080" href="UF.Retracts.html#10015" class="Function">l</a> <a id="10082" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10087" class="Symbol">=</a> <a id="10089" href="UF.Retracts.html#9760" class="Function">φγ</a> <a id="10092" href="UF.Retracts.html#9968" class="Bound">x</a> <a id="10094" href="UF.Retracts.html#9972" class="Bound">y</a>

<a id="retract-𝟙+𝟙-of-ℕ"></a><a id="10097" href="UF.Retracts.html#10097" class="Function">retract-𝟙+𝟙-of-ℕ</a> <a id="10114" class="Symbol">:</a> <a id="10116" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="10124" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10126" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10128" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10130" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="10133" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="10135" href="UF.Retracts.html#10097" class="Function">retract-𝟙+𝟙-of-ℕ</a> <a id="10152" class="Symbol">=</a> <a id="10154" href="UF.Retracts.html#10174" class="Function">r</a> <a id="10156" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10158" href="UF.Retracts.html#10229" class="Function">s</a> <a id="10160" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10162" href="UF.Retracts.html#10289" class="Function">rs</a>
 <a id="10166" class="Keyword">where</a>
  <a id="10174" href="UF.Retracts.html#10174" class="Function">r</a> <a id="10176" class="Symbol">:</a> <a id="10178" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10180" class="Symbol">→</a> <a id="10182" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10184" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10186" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="10190" href="UF.Retracts.html#10174" class="Function">r</a> <a id="10192" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a> <a id="10197" class="Symbol">=</a> <a id="10199" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10203" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="10207" href="UF.Retracts.html#10174" class="Function">r</a> <a id="10209" class="Symbol">(</a><a id="10210" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10215" class="Symbol">_)</a> <a id="10218" class="Symbol">=</a> <a id="10220" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10224" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="10229" href="UF.Retracts.html#10229" class="Function">s</a> <a id="10231" class="Symbol">:</a> <a id="10233" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10235" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10237" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10239" class="Symbol">→</a> <a id="10241" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
  <a id="10245" href="UF.Retracts.html#10229" class="Function">s</a> <a id="10247" class="Symbol">(</a><a id="10248" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10252" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10253" class="Symbol">)</a> <a id="10255" class="Symbol">=</a> <a id="10257" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>
  <a id="10264" href="UF.Retracts.html#10229" class="Function">s</a> <a id="10266" class="Symbol">(</a><a id="10267" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10271" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10272" class="Symbol">)</a> <a id="10274" class="Symbol">=</a> <a id="10276" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10281" href="MLTT.Natural-Numbers-Type.html#113" class="InductiveConstructor">zero</a>

  <a id="10289" href="UF.Retracts.html#10289" class="Function">rs</a> <a id="10292" class="Symbol">:</a> <a id="10294" class="Symbol">(</a><a id="10295" href="UF.Retracts.html#10295" class="Bound">z</a> <a id="10297" class="Symbol">:</a> <a id="10299" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10301" class="Symbol">{</a><a id="10302" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="10304" class="Symbol">}</a> <a id="10306" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10308" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10310" class="Symbol">{</a><a id="10311" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="10313" class="Symbol">})</a> <a id="10316" class="Symbol">→</a> <a id="10318" href="UF.Retracts.html#10174" class="Function">r</a> <a id="10320" class="Symbol">(</a><a id="10321" href="UF.Retracts.html#10229" class="Function">s</a> <a id="10323" href="UF.Retracts.html#10295" class="Bound">z</a><a id="10324" class="Symbol">)</a> <a id="10326" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10328" href="UF.Retracts.html#10295" class="Bound">z</a>
  <a id="10332" href="UF.Retracts.html#10289" class="Function">rs</a> <a id="10335" class="Symbol">(</a><a id="10336" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10340" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10341" class="Symbol">)</a> <a id="10343" class="Symbol">=</a> <a id="10345" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="10352" href="UF.Retracts.html#10289" class="Function">rs</a> <a id="10355" class="Symbol">(</a><a id="10356" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10360" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10361" class="Symbol">)</a> <a id="10363" class="Symbol">=</a> <a id="10365" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="𝟙-retract-of-ℕ"></a><a id="10371" href="UF.Retracts.html#10371" class="Function">𝟙-retract-of-ℕ</a> <a id="10386" class="Symbol">:</a> <a id="10388" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="10396" class="Symbol">(</a><a id="10397" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10399" class="Symbol">{</a><a id="10400" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="10402" class="Symbol">})</a> <a id="10405" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="10408" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a>
<a id="10410" href="UF.Retracts.html#10371" class="Function">𝟙-retract-of-ℕ</a> <a id="10425" class="Symbol">=</a> <a id="10427" class="Symbol">(λ</a> <a id="10430" href="UF.Retracts.html#10430" class="Bound">_</a> <a id="10432" class="Symbol">→</a> <a id="10434" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10435" class="Symbol">)</a> <a id="10437" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10439" class="Symbol">(λ</a> <a id="10442" href="UF.Retracts.html#10442" class="Bound">_</a> <a id="10444" class="Symbol">→</a> <a id="10446" class="Number">0</a><a id="10447" class="Symbol">)</a> <a id="10449" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10451" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="10461" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="𝟙-retract-of-Cantor"></a><a id="10464" href="UF.Retracts.html#10464" class="Function">𝟙-retract-of-Cantor</a> <a id="10484" class="Symbol">:</a> <a id="10486" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="10494" class="Symbol">(</a><a id="10495" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10497" class="Symbol">{</a><a id="10498" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="10500" class="Symbol">})</a> <a id="10503" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="10506" class="Symbol">(</a><a id="10507" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10509" class="Symbol">→</a> <a id="10511" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="10512" class="Symbol">)</a>
<a id="10514" href="UF.Retracts.html#10464" class="Function">𝟙-retract-of-Cantor</a> <a id="10534" class="Symbol">=</a> <a id="10536" class="Symbol">(λ</a> <a id="10539" href="UF.Retracts.html#10539" class="Bound">_</a> <a id="10541" class="Symbol">→</a> <a id="10543" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10544" class="Symbol">)</a> <a id="10546" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10548" class="Symbol">(λ</a> <a id="10551" href="UF.Retracts.html#10551" class="Bound">_</a> <a id="10553" class="Symbol">→</a> <a id="10555" class="Symbol">λ</a> <a id="10557" href="UF.Retracts.html#10557" class="Bound">n</a> <a id="10559" class="Symbol">→</a> <a id="10561" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a><a id="10562" class="Symbol">)</a> <a id="10564" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10566" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="10576" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="10579" class="Markup">\end{code}</a><a id="10589" class="Background">

Added 5th March 2019. Notation for composing retracts. I should have
added this ages ago to make the above proofs more readable.

</a><a id="10721" class="Markup">\begin{code}</a>

<a id="_◁_"></a><a id="10735" href="UF.Retracts.html#10735" class="Function Operator">_◁_</a> <a id="10739" class="Symbol">:</a> <a id="10741" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10743" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10745" class="Symbol">→</a> <a id="10747" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10749" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10751" class="Symbol">→</a> <a id="10753" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10755" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10757" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10759" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="10761" href="UF.Retracts.html#10761" class="Bound">Y</a> <a id="10763" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="10765" href="UF.Retracts.html#10765" class="Bound">X</a> <a id="10767" class="Symbol">=</a> <a id="10769" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="10777" href="UF.Retracts.html#10761" class="Bound">Y</a> <a id="10779" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="10782" href="UF.Retracts.html#10765" class="Bound">X</a>

<a id="_◁⟨_⟩_"></a><a id="10785" href="UF.Retracts.html#10785" class="Function Operator">_◁⟨_⟩_</a> <a id="10792" class="Symbol">:</a> <a id="10794" class="Symbol">(</a><a id="10795" href="UF.Retracts.html#10795" class="Bound">X</a> <a id="10797" class="Symbol">:</a> <a id="10799" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10801" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10803" class="Symbol">)</a> <a id="10805" class="Symbol">{</a><a id="10806" href="UF.Retracts.html#10806" class="Bound">Y</a> <a id="10808" class="Symbol">:</a> <a id="10810" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10812" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10814" class="Symbol">}</a> <a id="10816" class="Symbol">{</a><a id="10817" href="UF.Retracts.html#10817" class="Bound">Z</a> <a id="10819" class="Symbol">:</a> <a id="10821" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="10823" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10825" class="Symbol">}</a> <a id="10827" class="Symbol">→</a> <a id="10829" href="UF.Retracts.html#10795" class="Bound">X</a> <a id="10831" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="10833" href="UF.Retracts.html#10806" class="Bound">Y</a> <a id="10835" class="Symbol">→</a> <a id="10837" href="UF.Retracts.html#10806" class="Bound">Y</a> <a id="10839" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="10841" href="UF.Retracts.html#10817" class="Bound">Z</a> <a id="10843" class="Symbol">→</a> <a id="10845" href="UF.Retracts.html#10795" class="Bound">X</a> <a id="10847" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="10849" href="UF.Retracts.html#10817" class="Bound">Z</a>
<a id="10851" class="Symbol">_</a> <a id="10853" href="UF.Retracts.html#10785" class="Function Operator">◁⟨</a> <a id="10856" href="UF.Retracts.html#10856" class="Bound">d</a> <a id="10858" href="UF.Retracts.html#10785" class="Function Operator">⟩</a> <a id="10860" href="UF.Retracts.html#10860" class="Bound">e</a> <a id="10862" class="Symbol">=</a> <a id="10864" href="UF.Retracts.html#5143" class="Function">retracts-compose</a> <a id="10881" href="UF.Retracts.html#10860" class="Bound">e</a> <a id="10883" href="UF.Retracts.html#10856" class="Bound">d</a>

<a id="◁-refl"></a><a id="10886" href="UF.Retracts.html#10886" class="Function">◁-refl</a> <a id="10893" class="Symbol">:</a> <a id="10895" class="Symbol">(</a><a id="10896" href="UF.Retracts.html#10896" class="Bound">X</a> <a id="10898" class="Symbol">:</a> <a id="10900" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10902" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10904" class="Symbol">)</a> <a id="10906" class="Symbol">→</a> <a id="10908" href="UF.Retracts.html#10896" class="Bound">X</a> <a id="10910" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="10912" href="UF.Retracts.html#10896" class="Bound">X</a>
<a id="10914" href="UF.Retracts.html#10886" class="Function">◁-refl</a> <a id="10921" class="Symbol">{</a><a id="10922" href="UF.Retracts.html#10922" class="Bound">𝓤</a><a id="10923" class="Symbol">}</a> <a id="10925" href="UF.Retracts.html#10925" class="Bound">X</a> <a id="10927" class="Symbol">=</a> <a id="10929" href="UF.Retracts.html#2959" class="Function">identity-retraction</a> <a id="10949" class="Symbol">{</a><a id="10950" href="UF.Retracts.html#10922" class="Bound">𝓤</a><a id="10951" class="Symbol">}</a> <a id="10953" class="Symbol">{</a><a id="10954" href="UF.Retracts.html#10925" class="Bound">X</a><a id="10955" class="Symbol">}</a>


<a id="_◀"></a><a id="10959" href="UF.Retracts.html#10959" class="Function Operator">_◀</a> <a id="10962" class="Symbol">:</a> <a id="10964" class="Symbol">(</a><a id="10965" href="UF.Retracts.html#10965" class="Bound">X</a> <a id="10967" class="Symbol">:</a> <a id="10969" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10971" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10973" class="Symbol">)</a> <a id="10975" class="Symbol">→</a> <a id="10977" href="UF.Retracts.html#10965" class="Bound">X</a> <a id="10979" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="10981" href="UF.Retracts.html#10965" class="Bound">X</a>
<a id="10983" href="UF.Retracts.html#10959" class="Function Operator">_◀</a> <a id="10986" class="Symbol">=</a> <a id="10988" href="UF.Retracts.html#10886" class="Function">◁-refl</a>

<a id="10996" class="Markup">\end{code}</a><a id="11006" class="Background">

Added 20 February 2020 by Tom de Jong.

</a><a id="11048" class="Markup">\begin{code}</a>

<a id="ap-of-section-is-section"></a><a id="11062" href="UF.Retracts.html#11062" class="Function">ap-of-section-is-section</a> <a id="11087" class="Symbol">:</a> <a id="11089" class="Symbol">{</a><a id="11090" href="UF.Retracts.html#11090" class="Bound">X</a> <a id="11092" class="Symbol">:</a> <a id="11094" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11096" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11098" class="Symbol">}</a> <a id="11100" class="Symbol">{</a><a id="11101" href="UF.Retracts.html#11101" class="Bound">Y</a> <a id="11103" class="Symbol">:</a> <a id="11105" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11107" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11109" class="Symbol">}</a> <a id="11111" class="Symbol">(</a><a id="11112" href="UF.Retracts.html#11112" class="Bound">s</a> <a id="11114" class="Symbol">:</a> <a id="11116" href="UF.Retracts.html#11090" class="Bound">X</a> <a id="11118" class="Symbol">→</a> <a id="11120" href="UF.Retracts.html#11101" class="Bound">Y</a><a id="11121" class="Symbol">)</a>
                         <a id="11148" class="Symbol">→</a> <a id="11150" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="11161" href="UF.Retracts.html#11112" class="Bound">s</a>
                         <a id="11188" class="Symbol">→</a> <a id="11190" class="Symbol">(</a><a id="11191" href="UF.Retracts.html#11191" class="Bound">x</a> <a id="11193" href="UF.Retracts.html#11193" class="Bound">x&#39;</a> <a id="11196" class="Symbol">:</a> <a id="11198" href="UF.Retracts.html#11090" class="Bound">X</a><a id="11199" class="Symbol">)</a> <a id="11201" class="Symbol">→</a> <a id="11203" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="11214" class="Symbol">(</a><a id="11215" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11218" href="UF.Retracts.html#11112" class="Bound">s</a> <a id="11220" class="Symbol">{</a><a id="11221" href="UF.Retracts.html#11191" class="Bound">x</a><a id="11222" class="Symbol">}</a> <a id="11224" class="Symbol">{</a><a id="11225" href="UF.Retracts.html#11193" class="Bound">x&#39;</a><a id="11227" class="Symbol">})</a>
<a id="11230" href="UF.Retracts.html#11062" class="Function">ap-of-section-is-section</a> <a id="11255" class="Symbol">{</a><a id="11256" href="UF.Retracts.html#11256" class="Bound">𝓤</a><a id="11257" class="Symbol">}</a> <a id="11259" class="Symbol">{</a><a id="11260" href="UF.Retracts.html#11260" class="Bound">𝓥</a><a id="11261" class="Symbol">}</a> <a id="11263" class="Symbol">{</a><a id="11264" href="UF.Retracts.html#11264" class="Bound">X</a><a id="11265" class="Symbol">}</a> <a id="11267" class="Symbol">{</a><a id="11268" href="UF.Retracts.html#11268" class="Bound">Y</a><a id="11269" class="Symbol">}</a> <a id="11271" href="UF.Retracts.html#11271" class="Bound">s</a> <a id="11273" class="Symbol">(</a><a id="11274" href="UF.Retracts.html#11274" class="Bound">r</a> <a id="11276" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11278" href="UF.Retracts.html#11278" class="Bound">rs</a><a id="11280" class="Symbol">)</a> <a id="11282" href="UF.Retracts.html#11282" class="Bound">x</a> <a id="11284" href="UF.Retracts.html#11284" class="Bound">x&#39;</a> <a id="11287" class="Symbol">=</a> <a id="11289" href="UF.Retracts.html#11306" class="Function">ρ</a> <a id="11291" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11293" href="UF.Retracts.html#11441" class="Function">ρap</a>
 <a id="11298" class="Keyword">where</a>
  <a id="11306" href="UF.Retracts.html#11306" class="Function">ρ</a> <a id="11308" class="Symbol">:</a> <a id="11310" href="UF.Retracts.html#11271" class="Bound">s</a> <a id="11312" href="UF.Retracts.html#11282" class="Bound">x</a> <a id="11314" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11316" href="UF.Retracts.html#11271" class="Bound">s</a> <a id="11318" href="UF.Retracts.html#11284" class="Bound">x&#39;</a> <a id="11321" class="Symbol">→</a> <a id="11323" href="UF.Retracts.html#11282" class="Bound">x</a> <a id="11325" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11327" href="UF.Retracts.html#11284" class="Bound">x&#39;</a>
  <a id="11332" href="UF.Retracts.html#11306" class="Function">ρ</a> <a id="11334" href="UF.Retracts.html#11334" class="Bound">q</a> <a id="11336" class="Symbol">=</a> <a id="11338" href="UF.Retracts.html#11282" class="Bound">x</a>        <a id="11347" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11350" class="Symbol">(</a><a id="11351" href="UF.Retracts.html#11278" class="Bound">rs</a> <a id="11354" href="UF.Retracts.html#11282" class="Bound">x</a><a id="11355" class="Symbol">)</a> <a id="11357" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="11360" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="11370" href="UF.Retracts.html#11274" class="Bound">r</a> <a id="11372" class="Symbol">(</a><a id="11373" href="UF.Retracts.html#11271" class="Bound">s</a> <a id="11375" href="UF.Retracts.html#11282" class="Bound">x</a><a id="11376" class="Symbol">)</a>  <a id="11379" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11382" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11385" href="UF.Retracts.html#11274" class="Bound">r</a> <a id="11387" href="UF.Retracts.html#11334" class="Bound">q</a> <a id="11389" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="11399" href="UF.Retracts.html#11274" class="Bound">r</a> <a id="11401" class="Symbol">(</a><a id="11402" href="UF.Retracts.html#11271" class="Bound">s</a> <a id="11404" href="UF.Retracts.html#11284" class="Bound">x&#39;</a><a id="11406" class="Symbol">)</a> <a id="11408" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11411" href="UF.Retracts.html#11278" class="Bound">rs</a> <a id="11414" href="UF.Retracts.html#11284" class="Bound">x&#39;</a> <a id="11417" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="11427" href="UF.Retracts.html#11284" class="Bound">x&#39;</a>       <a id="11436" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="11441" href="UF.Retracts.html#11441" class="Function">ρap</a> <a id="11445" class="Symbol">:</a> <a id="11447" class="Symbol">(</a><a id="11448" href="UF.Retracts.html#11448" class="Bound">p</a> <a id="11450" class="Symbol">:</a> <a id="11452" href="UF.Retracts.html#11282" class="Bound">x</a> <a id="11454" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11456" href="UF.Retracts.html#11284" class="Bound">x&#39;</a><a id="11458" class="Symbol">)</a> <a id="11460" class="Symbol">→</a> <a id="11462" href="UF.Retracts.html#11306" class="Function">ρ</a> <a id="11464" class="Symbol">(</a><a id="11465" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11468" href="UF.Retracts.html#11271" class="Bound">s</a> <a id="11470" href="UF.Retracts.html#11448" class="Bound">p</a><a id="11471" class="Symbol">)</a> <a id="11473" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11475" href="UF.Retracts.html#11448" class="Bound">p</a>
  <a id="11479" href="UF.Retracts.html#11441" class="Function">ρap</a> <a id="11483" href="UF.Retracts.html#11483" class="Bound">p</a> <a id="11485" class="Symbol">=</a> <a id="11487" href="UF.Retracts.html#11306" class="Function">ρ</a> <a id="11489" class="Symbol">(</a><a id="11490" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11493" href="UF.Retracts.html#11271" class="Bound">s</a> <a id="11495" href="UF.Retracts.html#11483" class="Bound">p</a><a id="11496" class="Symbol">)</a>                          <a id="11523" href="MLTT.Id.html#3241" class="Function Operator">＝⟨by-definition⟩</a>
          <a id="11550" class="Symbol">(</a><a id="11551" href="UF.Retracts.html#11278" class="Bound">rs</a> <a id="11554" href="UF.Retracts.html#11282" class="Bound">x</a><a id="11555" class="Symbol">)</a> <a id="11557" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="11560" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11562" class="Symbol">(</a><a id="11563" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11566" href="UF.Retracts.html#11274" class="Bound">r</a> <a id="11568" class="Symbol">(</a><a id="11569" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11572" href="UF.Retracts.html#11271" class="Bound">s</a> <a id="11574" href="UF.Retracts.html#11483" class="Bound">p</a><a id="11575" class="Symbol">)</a> <a id="11577" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11579" href="UF.Retracts.html#11278" class="Bound">rs</a> <a id="11582" href="UF.Retracts.html#11284" class="Bound">x&#39;</a><a id="11584" class="Symbol">)</a> <a id="11586" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11589" href="UF.Retracts.html#11833" class="Function">i</a> <a id="11591" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="11603" class="Symbol">(</a><a id="11604" href="UF.Retracts.html#11278" class="Bound">rs</a> <a id="11607" href="UF.Retracts.html#11282" class="Bound">x</a><a id="11608" class="Symbol">)</a> <a id="11610" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="11613" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11615" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11618" href="UF.Retracts.html#11274" class="Bound">r</a> <a id="11620" class="Symbol">(</a><a id="11621" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11624" href="UF.Retracts.html#11271" class="Bound">s</a> <a id="11626" href="UF.Retracts.html#11483" class="Bound">p</a><a id="11627" class="Symbol">)</a> <a id="11629" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11631" href="UF.Retracts.html#11278" class="Bound">rs</a> <a id="11634" href="UF.Retracts.html#11284" class="Bound">x&#39;</a>   <a id="11639" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11642" href="UF.Retracts.html#11889" class="Function">ii</a> <a id="11645" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="11657" class="Symbol">(</a><a id="11658" href="UF.Retracts.html#11278" class="Bound">rs</a> <a id="11661" href="UF.Retracts.html#11282" class="Bound">x</a><a id="11662" class="Symbol">)</a> <a id="11664" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="11667" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11669" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11672" class="Symbol">(</a><a id="11673" href="UF.Retracts.html#11274" class="Bound">r</a> <a id="11675" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11677" href="UF.Retracts.html#11271" class="Bound">s</a><a id="11678" class="Symbol">)</a> <a id="11680" href="UF.Retracts.html#11483" class="Bound">p</a> <a id="11682" href="MLTT.Id.html#967" class="Function Operator">∙</a>  <a id="11685" href="UF.Retracts.html#11278" class="Bound">rs</a> <a id="11688" href="UF.Retracts.html#11284" class="Bound">x&#39;</a>   <a id="11693" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11696" href="UF.Retracts.html#11946" class="Function">iii</a> <a id="11700" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="11712" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11715" href="MLTT.Pi.html#444" class="Function">id</a> <a id="11718" href="UF.Retracts.html#11483" class="Bound">p</a>                             <a id="11748" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11751" class="Symbol">(</a><a id="11752" href="UF.Base.html#7567" class="Function">ap-id-is-id&#39;</a> <a id="11765" href="UF.Retracts.html#11483" class="Bound">p</a><a id="11766" class="Symbol">)</a><a id="11767" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="11770" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="11782" href="UF.Retracts.html#11483" class="Bound">p</a>                                   <a id="11818" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="11823" class="Keyword">where</a>
    <a id="11833" href="UF.Retracts.html#11833" class="Function">i</a>   <a id="11837" class="Symbol">=</a> <a id="11839" href="UF.Base.html#11767" class="Function">∙assoc</a> <a id="11846" class="Symbol">((</a><a id="11848" href="UF.Retracts.html#11278" class="Bound">rs</a> <a id="11851" href="UF.Retracts.html#11282" class="Bound">x</a><a id="11852" class="Symbol">)</a> <a id="11854" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="11856" class="Symbol">)</a> <a id="11858" class="Symbol">(</a><a id="11859" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11862" href="UF.Retracts.html#11274" class="Bound">r</a> <a id="11864" class="Symbol">(</a><a id="11865" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11868" href="UF.Retracts.html#11271" class="Bound">s</a> <a id="11870" href="UF.Retracts.html#11483" class="Bound">p</a><a id="11871" class="Symbol">))</a> <a id="11874" class="Symbol">(</a><a id="11875" href="UF.Retracts.html#11278" class="Bound">rs</a> <a id="11878" href="UF.Retracts.html#11284" class="Bound">x&#39;</a><a id="11880" class="Symbol">)</a> <a id="11882" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
    <a id="11889" href="UF.Retracts.html#11889" class="Function">ii</a>  <a id="11893" class="Symbol">=</a> <a id="11895" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11898" class="Symbol">(λ</a> <a id="11901" href="UF.Retracts.html#11901" class="Bound">-</a> <a id="11903" class="Symbol">→</a> <a id="11905" class="Symbol">(</a><a id="11906" href="UF.Retracts.html#11278" class="Bound">rs</a> <a id="11909" href="UF.Retracts.html#11282" class="Bound">x</a><a id="11910" class="Symbol">)</a> <a id="11912" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="11915" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11917" href="UF.Retracts.html#11901" class="Bound">-</a> <a id="11919" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="11921" href="UF.Retracts.html#11278" class="Bound">rs</a> <a id="11924" href="UF.Retracts.html#11284" class="Bound">x&#39;</a><a id="11926" class="Symbol">)</a> <a id="11928" class="Symbol">(</a><a id="11929" href="UF.Base.html#8038" class="Function">ap-ap</a> <a id="11935" href="UF.Retracts.html#11271" class="Bound">s</a> <a id="11937" href="UF.Retracts.html#11274" class="Bound">r</a> <a id="11939" href="UF.Retracts.html#11483" class="Bound">p</a><a id="11940" class="Symbol">)</a>
    <a id="11946" href="UF.Retracts.html#11946" class="Function">iii</a> <a id="11950" class="Symbol">=</a> <a id="11952" href="UF.Base.html#14568" class="Function">homotopies-are-natural&#39;&#39;</a> <a id="11977" class="Symbol">(</a><a id="11978" href="UF.Retracts.html#11274" class="Bound">r</a> <a id="11980" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="11982" href="UF.Retracts.html#11271" class="Bound">s</a><a id="11983" class="Symbol">)</a> <a id="11985" href="MLTT.Pi.html#444" class="Function">id</a> <a id="11988" href="UF.Retracts.html#11278" class="Bound">rs</a> <a id="11991" class="Symbol">{</a><a id="11992" href="UF.Retracts.html#11282" class="Bound">x</a><a id="11993" class="Symbol">}</a> <a id="11995" class="Symbol">{</a><a id="11996" href="UF.Retracts.html#11284" class="Bound">x&#39;</a><a id="11998" class="Symbol">}</a> <a id="12000" class="Symbol">{</a><a id="12001" href="UF.Retracts.html#11483" class="Bound">p</a><a id="12002" class="Symbol">}</a>

<a id="Σ-section-retract"></a><a id="12005" href="UF.Retracts.html#12005" class="Function">Σ-section-retract</a> <a id="12023" class="Symbol">:</a> <a id="12025" class="Symbol">{</a><a id="12026" href="UF.Retracts.html#12026" class="Bound">X</a> <a id="12028" class="Symbol">:</a> <a id="12030" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12032" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12034" class="Symbol">}</a> <a id="12036" class="Symbol">{</a><a id="12037" href="UF.Retracts.html#12037" class="Bound">Y</a> <a id="12039" class="Symbol">:</a> <a id="12041" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12043" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12045" class="Symbol">}</a> <a id="12047" class="Symbol">{</a><a id="12048" href="UF.Retracts.html#12048" class="Bound">Z</a> <a id="12050" class="Symbol">:</a> <a id="12052" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="12054" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12056" class="Symbol">}</a> <a id="12058" class="Symbol">(</a><a id="12059" href="UF.Retracts.html#12059" class="Bound">ρ</a> <a id="12061" class="Symbol">:</a> <a id="12063" href="UF.Retracts.html#12037" class="Bound">Y</a> <a id="12065" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="12067" href="UF.Retracts.html#12048" class="Bound">Z</a><a id="12068" class="Symbol">)</a> <a id="12070" class="Symbol">(</a><a id="12071" href="UF.Retracts.html#12071" class="Bound">g</a> <a id="12073" class="Symbol">:</a> <a id="12075" href="UF.Retracts.html#12026" class="Bound">X</a> <a id="12077" class="Symbol">→</a> <a id="12079" href="UF.Retracts.html#12037" class="Bound">Y</a><a id="12080" class="Symbol">)</a>
                  <a id="12100" class="Symbol">→</a> <a id="12102" class="Symbol">(</a><a id="12103" href="UF.Retracts.html#12103" class="Bound">y</a> <a id="12105" class="Symbol">:</a> <a id="12107" href="UF.Retracts.html#12037" class="Bound">Y</a><a id="12108" class="Symbol">)</a>
                  <a id="12128" class="Symbol">→</a> <a id="12130" href="Notation.General.html#398" class="Function">fiber</a> <a id="12136" href="UF.Retracts.html#12071" class="Bound">g</a> <a id="12138" href="UF.Retracts.html#12103" class="Bound">y</a>
                  <a id="12158" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="12160" href="Notation.General.html#398" class="Function">fiber</a> <a id="12166" class="Symbol">(</a><a id="12167" href="UF.Retracts.html#1646" class="Function">section</a> <a id="12175" href="UF.Retracts.html#12059" class="Bound">ρ</a> <a id="12177" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12179" href="UF.Retracts.html#12071" class="Bound">g</a><a id="12180" class="Symbol">)</a> <a id="12182" class="Symbol">(</a><a id="12183" href="UF.Retracts.html#1646" class="Function">section</a> <a id="12191" href="UF.Retracts.html#12059" class="Bound">ρ</a> <a id="12193" href="UF.Retracts.html#12103" class="Bound">y</a><a id="12194" class="Symbol">)</a>
<a id="12196" href="UF.Retracts.html#12005" class="Function">Σ-section-retract</a> <a id="12214" class="Symbol">{</a><a id="12215" href="UF.Retracts.html#12215" class="Bound">𝓤</a><a id="12216" class="Symbol">}</a> <a id="12218" class="Symbol">{</a><a id="12219" href="UF.Retracts.html#12219" class="Bound">𝓥</a><a id="12220" class="Symbol">}</a> <a id="12222" class="Symbol">{</a><a id="12223" href="UF.Retracts.html#12223" class="Bound">𝓦</a><a id="12224" class="Symbol">}</a> <a id="12226" class="Symbol">{</a><a id="12227" href="UF.Retracts.html#12227" class="Bound">X</a><a id="12228" class="Symbol">}</a> <a id="12230" class="Symbol">{</a><a id="12231" href="UF.Retracts.html#12231" class="Bound">Y</a><a id="12232" class="Symbol">}</a> <a id="12234" class="Symbol">{</a><a id="12235" href="UF.Retracts.html#12235" class="Bound">Z</a><a id="12236" class="Symbol">}</a> <a id="12238" class="Symbol">(</a><a id="12239" href="UF.Retracts.html#12239" class="Bound">r</a> <a id="12241" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12243" href="UF.Retracts.html#12243" class="Bound">s</a> <a id="12245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12247" href="UF.Retracts.html#12247" class="Bound">rs</a><a id="12249" class="Symbol">)</a> <a id="12251" href="UF.Retracts.html#12251" class="Bound">g</a> <a id="12253" href="UF.Retracts.html#12253" class="Bound">y</a> <a id="12255" class="Symbol">=</a>
 <a id="12258" href="UF.Retracts.html#8268" class="Function">Σ-retract</a> <a id="12268" class="Symbol">(λ</a> <a id="12271" href="UF.Retracts.html#12271" class="Bound">x</a> <a id="12273" class="Symbol">→</a> <a id="12275" href="UF.Retracts.html#12251" class="Bound">g</a> <a id="12277" href="UF.Retracts.html#12271" class="Bound">x</a> <a id="12279" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12281" href="UF.Retracts.html#12253" class="Bound">y</a><a id="12282" class="Symbol">)</a> <a id="12284" class="Symbol">(λ</a> <a id="12287" href="UF.Retracts.html#12287" class="Bound">x</a> <a id="12289" class="Symbol">→</a> <a id="12291" href="UF.Retracts.html#12243" class="Bound">s</a> <a id="12293" class="Symbol">(</a><a id="12294" href="UF.Retracts.html#12251" class="Bound">g</a> <a id="12296" href="UF.Retracts.html#12287" class="Bound">x</a><a id="12297" class="Symbol">)</a> <a id="12299" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12301" href="UF.Retracts.html#12243" class="Bound">s</a> <a id="12303" href="UF.Retracts.html#12253" class="Bound">y</a><a id="12304" class="Symbol">)</a> <a id="12306" href="UF.Retracts.html#12319" class="Function">γ</a>
  <a id="12310" class="Keyword">where</a>
   <a id="12319" href="UF.Retracts.html#12319" class="Function">γ</a> <a id="12321" class="Symbol">:</a> <a id="12323" class="Symbol">(</a><a id="12324" href="UF.Retracts.html#12324" class="Bound">x</a> <a id="12326" class="Symbol">:</a> <a id="12328" href="UF.Retracts.html#12227" class="Bound">X</a><a id="12329" class="Symbol">)</a> <a id="12331" class="Symbol">→</a> <a id="12333" class="Symbol">(</a><a id="12334" href="UF.Retracts.html#12251" class="Bound">g</a> <a id="12336" href="UF.Retracts.html#12324" class="Bound">x</a> <a id="12338" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12340" href="UF.Retracts.html#12253" class="Bound">y</a><a id="12341" class="Symbol">)</a> <a id="12343" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="12345" class="Symbol">(</a><a id="12346" href="UF.Retracts.html#12243" class="Bound">s</a> <a id="12348" class="Symbol">(</a><a id="12349" href="UF.Retracts.html#12251" class="Bound">g</a> <a id="12351" href="UF.Retracts.html#12324" class="Bound">x</a><a id="12352" class="Symbol">)</a> <a id="12354" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12356" href="UF.Retracts.html#12243" class="Bound">s</a> <a id="12358" href="UF.Retracts.html#12253" class="Bound">y</a><a id="12359" class="Symbol">)</a>
   <a id="12364" href="UF.Retracts.html#12319" class="Function">γ</a> <a id="12366" href="UF.Retracts.html#12366" class="Bound">x</a> <a id="12368" class="Symbol">=</a> <a id="12370" href="UF.Retracts.html#12446" class="Function">ρ</a> <a id="12372" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12374" class="Symbol">(</a><a id="12375" href="UF.Retracts.html#12398" class="Function">σ</a> <a id="12377" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12379" href="UF.Retracts.html#12539" class="Function">ρσ</a><a id="12381" class="Symbol">)</a>
    <a id="12387" class="Keyword">where</a>
     <a id="12398" href="UF.Retracts.html#12398" class="Function">σ</a> <a id="12400" class="Symbol">:</a> <a id="12402" href="UF.Retracts.html#12251" class="Bound">g</a> <a id="12404" href="UF.Retracts.html#12366" class="Bound">x</a> <a id="12406" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12408" href="UF.Retracts.html#12253" class="Bound">y</a> <a id="12410" class="Symbol">→</a> <a id="12412" href="UF.Retracts.html#12243" class="Bound">s</a> <a id="12414" class="Symbol">(</a><a id="12415" href="UF.Retracts.html#12251" class="Bound">g</a> <a id="12417" href="UF.Retracts.html#12366" class="Bound">x</a><a id="12418" class="Symbol">)</a> <a id="12420" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12422" href="UF.Retracts.html#12243" class="Bound">s</a> <a id="12424" href="UF.Retracts.html#12253" class="Bound">y</a>
     <a id="12431" href="UF.Retracts.html#12398" class="Function">σ</a> <a id="12433" class="Symbol">=</a> <a id="12435" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12438" href="UF.Retracts.html#12243" class="Bound">s</a>

     <a id="12446" href="UF.Retracts.html#12446" class="Function">ρ</a> <a id="12448" class="Symbol">:</a> <a id="12450" href="UF.Retracts.html#12243" class="Bound">s</a> <a id="12452" class="Symbol">(</a><a id="12453" href="UF.Retracts.html#12251" class="Bound">g</a> <a id="12455" href="UF.Retracts.html#12366" class="Bound">x</a><a id="12456" class="Symbol">)</a> <a id="12458" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12460" href="UF.Retracts.html#12243" class="Bound">s</a> <a id="12462" href="UF.Retracts.html#12253" class="Bound">y</a> <a id="12464" class="Symbol">→</a> <a id="12466" href="UF.Retracts.html#12251" class="Bound">g</a> <a id="12468" href="UF.Retracts.html#12366" class="Bound">x</a> <a id="12470" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12472" href="UF.Retracts.html#12253" class="Bound">y</a>
     <a id="12479" href="UF.Retracts.html#12446" class="Function">ρ</a> <a id="12481" class="Symbol">=</a> <a id="12483" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12487" class="Symbol">(</a><a id="12488" href="UF.Retracts.html#11062" class="Function">ap-of-section-is-section</a> <a id="12513" href="UF.Retracts.html#12243" class="Bound">s</a> <a id="12515" class="Symbol">(</a><a id="12516" href="UF.Retracts.html#12239" class="Bound">r</a> <a id="12518" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12520" href="UF.Retracts.html#12247" class="Bound">rs</a><a id="12522" class="Symbol">)</a> <a id="12524" class="Symbol">(</a><a id="12525" href="UF.Retracts.html#12251" class="Bound">g</a> <a id="12527" href="UF.Retracts.html#12366" class="Bound">x</a><a id="12528" class="Symbol">)</a> <a id="12530" href="UF.Retracts.html#12253" class="Bound">y</a><a id="12531" class="Symbol">)</a>

     <a id="12539" href="UF.Retracts.html#12539" class="Function">ρσ</a> <a id="12542" class="Symbol">:</a> <a id="12544" class="Symbol">(</a><a id="12545" href="UF.Retracts.html#12545" class="Bound">p</a> <a id="12547" class="Symbol">:</a> <a id="12549" href="UF.Retracts.html#12251" class="Bound">g</a> <a id="12551" href="UF.Retracts.html#12366" class="Bound">x</a> <a id="12553" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12555" href="UF.Retracts.html#12253" class="Bound">y</a><a id="12556" class="Symbol">)</a> <a id="12558" class="Symbol">→</a> <a id="12560" href="UF.Retracts.html#12446" class="Function">ρ</a> <a id="12562" class="Symbol">(</a><a id="12563" href="UF.Retracts.html#12398" class="Function">σ</a> <a id="12565" href="UF.Retracts.html#12545" class="Bound">p</a><a id="12566" class="Symbol">)</a> <a id="12568" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12570" href="UF.Retracts.html#12545" class="Bound">p</a>
     <a id="12577" href="UF.Retracts.html#12539" class="Function">ρσ</a> <a id="12580" class="Symbol">=</a> <a id="12582" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="12586" class="Symbol">(</a><a id="12587" href="UF.Retracts.html#11062" class="Function">ap-of-section-is-section</a> <a id="12612" href="UF.Retracts.html#12243" class="Bound">s</a> <a id="12614" class="Symbol">((</a><a id="12616" href="UF.Retracts.html#12239" class="Bound">r</a> <a id="12618" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12620" href="UF.Retracts.html#12247" class="Bound">rs</a><a id="12622" class="Symbol">))</a> <a id="12625" class="Symbol">(</a><a id="12626" href="UF.Retracts.html#12251" class="Bound">g</a> <a id="12628" href="UF.Retracts.html#12366" class="Bound">x</a><a id="12629" class="Symbol">)</a> <a id="12631" href="UF.Retracts.html#12253" class="Bound">y</a><a id="12632" class="Symbol">)</a>

<a id="12635" class="Markup">\end{code}</a><a id="12645" class="Background">

Added 8 August 2024 by Tom de Jong.

</a><a id="12684" class="Markup">\begin{code}</a>

<a id="＝-retract"></a><a id="12698" href="UF.Retracts.html#12698" class="Function">＝-retract</a> <a id="12708" class="Symbol">:</a> <a id="12710" class="Symbol">{</a><a id="12711" href="UF.Retracts.html#12711" class="Bound">X</a> <a id="12713" class="Symbol">:</a> <a id="12715" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12717" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12719" class="Symbol">}</a> <a id="12721" class="Symbol">{</a><a id="12722" href="UF.Retracts.html#12722" class="Bound">Y</a> <a id="12724" class="Symbol">:</a> <a id="12726" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12728" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12730" class="Symbol">}</a> <a id="12732" class="Symbol">(</a><a id="12733" href="UF.Retracts.html#12733" class="Bound">s</a> <a id="12735" class="Symbol">:</a> <a id="12737" href="UF.Retracts.html#12711" class="Bound">X</a> <a id="12739" class="Symbol">→</a> <a id="12741" href="UF.Retracts.html#12722" class="Bound">Y</a><a id="12742" class="Symbol">)</a>
           <a id="12755" class="Symbol">→</a> <a id="12757" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="12768" href="UF.Retracts.html#12733" class="Bound">s</a>
           <a id="12781" class="Symbol">→</a> <a id="12783" class="Symbol">(</a><a id="12784" href="UF.Retracts.html#12784" class="Bound">x</a> <a id="12786" href="UF.Retracts.html#12786" class="Bound">x&#39;</a> <a id="12789" class="Symbol">:</a> <a id="12791" href="UF.Retracts.html#12711" class="Bound">X</a><a id="12792" class="Symbol">)</a> <a id="12794" class="Symbol">→</a> <a id="12796" class="Symbol">(</a><a id="12797" href="UF.Retracts.html#12784" class="Bound">x</a> <a id="12799" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12801" href="UF.Retracts.html#12786" class="Bound">x&#39;</a><a id="12803" class="Symbol">)</a> <a id="12805" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="12807" class="Symbol">(</a><a id="12808" href="UF.Retracts.html#12733" class="Bound">s</a> <a id="12810" href="UF.Retracts.html#12784" class="Bound">x</a> <a id="12812" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12814" href="UF.Retracts.html#12733" class="Bound">s</a> <a id="12816" href="UF.Retracts.html#12786" class="Bound">x&#39;</a><a id="12818" class="Symbol">)</a>
<a id="12820" href="UF.Retracts.html#12698" class="Function">＝-retract</a> <a id="12830" href="UF.Retracts.html#12830" class="Bound">s</a> <a id="12832" href="UF.Retracts.html#12832" class="Bound">s-sect</a> <a id="12839" href="UF.Retracts.html#12839" class="Bound">x</a> <a id="12841" href="UF.Retracts.html#12841" class="Bound">x&#39;</a> <a id="12844" class="Symbol">=</a> <a id="12846" href="UF.Retracts.html#12868" class="Function">ρ</a> <a id="12848" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12850" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12853" href="UF.Retracts.html#12830" class="Bound">s</a> <a id="12855" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12857" href="UF.Retracts.html#12962" class="Function">η</a>
 <a id="12860" class="Keyword">where</a>
  <a id="12868" href="UF.Retracts.html#12868" class="Function">ρ</a> <a id="12870" class="Symbol">:</a> <a id="12872" href="UF.Retracts.html#12830" class="Bound">s</a> <a id="12874" href="UF.Retracts.html#12839" class="Bound">x</a> <a id="12876" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12878" href="UF.Retracts.html#12830" class="Bound">s</a> <a id="12880" href="UF.Retracts.html#12841" class="Bound">x&#39;</a> <a id="12883" class="Symbol">→</a> <a id="12885" href="UF.Retracts.html#12839" class="Bound">x</a> <a id="12887" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12889" href="UF.Retracts.html#12841" class="Bound">x&#39;</a>
  <a id="12894" href="UF.Retracts.html#12868" class="Function">ρ</a> <a id="12896" class="Symbol">=</a> <a id="12898" href="UF.Retracts.html#795" class="Function">retraction-of</a> <a id="12912" class="Symbol">(</a><a id="12913" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12916" href="UF.Retracts.html#12830" class="Bound">s</a><a id="12917" class="Symbol">)</a> <a id="12919" class="Symbol">(</a><a id="12920" href="UF.Retracts.html#11062" class="Function">ap-of-section-is-section</a> <a id="12945" href="UF.Retracts.html#12830" class="Bound">s</a> <a id="12947" href="UF.Retracts.html#12832" class="Bound">s-sect</a> <a id="12954" href="UF.Retracts.html#12839" class="Bound">x</a> <a id="12956" href="UF.Retracts.html#12841" class="Bound">x&#39;</a><a id="12958" class="Symbol">)</a>
  <a id="12962" href="UF.Retracts.html#12962" class="Function">η</a> <a id="12964" class="Symbol">:</a> <a id="12966" href="UF.Retracts.html#12868" class="Function">ρ</a> <a id="12968" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="12970" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12973" href="UF.Retracts.html#12830" class="Bound">s</a> <a id="12975" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="12977" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="12982" href="UF.Retracts.html#12962" class="Function">η</a> <a id="12984" class="Symbol">=</a> <a id="12986" href="UF.Retracts.html#932" class="Function">retraction-equation</a> <a id="13006" class="Symbol">(</a><a id="13007" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="13010" href="UF.Retracts.html#12830" class="Bound">s</a><a id="13011" class="Symbol">)</a> <a id="13013" class="Symbol">(</a><a id="13014" href="UF.Retracts.html#11062" class="Function">ap-of-section-is-section</a> <a id="13039" href="UF.Retracts.html#12830" class="Bound">s</a> <a id="13041" href="UF.Retracts.html#12832" class="Bound">s-sect</a> <a id="13048" href="UF.Retracts.html#12839" class="Bound">x</a> <a id="13050" href="UF.Retracts.html#12841" class="Bound">x&#39;</a><a id="13052" class="Symbol">)</a>

<a id="13055" class="Markup">\end{code}</a><a id="13065" class="Background">

Fixities:

</a><a id="13078" class="Markup">\begin{code}</a>

<a id="13092" class="Keyword">infix</a>  <a id="13099" class="Number">0</a> <a id="13101" href="UF.Retracts.html#10735" class="Function Operator">_◁_</a>
<a id="13105" class="Keyword">infix</a>  <a id="13112" class="Number">1</a> <a id="13114" href="UF.Retracts.html#10959" class="Function Operator">_◀</a>
<a id="13117" class="Keyword">infixr</a> <a id="13124" class="Number">0</a> <a id="13126" href="UF.Retracts.html#10785" class="Function Operator">_◁⟨_⟩_</a>

<a id="13134" class="Markup">\end{code}</a><a id="13144" class="Background">
</a></pre></body></html>

==> anc/html/UF.SIP-Examples.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.SIP-Examples</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 30 April 2020

This ports the structure identity principle examples formulated and proved in

 https://www.cs.bham.ac.uk/~mhe/HoTT-UF.in-Agda-Lecture-Notes/index.html
 https://arxiv.org/abs/1911.00580
 https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes

Each example is in a submodule:

  * ∞-magma
  * magma
  * pointed type
  * pointed-∞-magma
  * monoid
  * associative ∞-magma
  * group
  * subgroups of an ambient group
  * ring
  * slice
  * generalized metric space
  * generalized topological space
  * selection space
  * contrived example
  * generalized functor algebra
  * type-valued preorder
  * type-valued preorder with axioms
  * category

We also consider the following, which are not in the above lecture
notes:

  * universe à la Tarski
  * ∞-bigmagma
  * ∞-hugemagma

</a><a id="815" class="Markup">\begin{code}</a>

<a id="829" class="Symbol">{-#</a> <a id="833" class="Keyword">OPTIONS</a> <a id="841" class="Pragma">--safe</a> <a id="848" class="Pragma">--without-K</a> <a id="860" class="Symbol">#-}</a>

<a id="865" class="Keyword">module</a> <a id="872" href="UF.SIP-Examples.html" class="Module">UF.SIP-Examples</a> <a id="888" class="Keyword">where</a>

<a id="895" class="Keyword">open</a> <a id="900" class="Keyword">import</a> <a id="907" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="920" class="Keyword">open</a> <a id="925" class="Keyword">import</a> <a id="932" href="Notation.Order.html" class="Module">Notation.Order</a>
<a id="947" class="Keyword">open</a> <a id="952" class="Keyword">import</a> <a id="959" href="UF.Base.html" class="Module">UF.Base</a>
<a id="967" class="Keyword">open</a> <a id="972" class="Keyword">import</a> <a id="979" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="993" class="Keyword">open</a> <a id="998" class="Keyword">import</a> <a id="1005" href="UF.Equiv.html" class="Module">UF.Equiv</a> <a id="1014" class="Keyword">hiding</a> <a id="1021" class="Symbol">(</a><a id="1022" href="UF.Equiv.html#25397" class="Function Operator">_≅_</a><a id="1025" class="Symbol">)</a>
<a id="1027" class="Keyword">open</a> <a id="1032" class="Keyword">import</a> <a id="1039" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="1062" class="Keyword">open</a> <a id="1067" class="Keyword">import</a> <a id="1074" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="1084" class="Keyword">open</a> <a id="1089" class="Keyword">import</a> <a id="1096" href="UF.SIP.html" class="Module">UF.SIP</a>
<a id="1103" class="Keyword">open</a> <a id="1108" class="Keyword">import</a> <a id="1115" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="1123" class="Keyword">open</a> <a id="1128" class="Keyword">import</a> <a id="1135" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="1154" class="Keyword">open</a> <a id="1159" class="Keyword">import</a> <a id="1166" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="1183" class="Keyword">open</a> <a id="1188" class="Keyword">import</a> <a id="1195" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="1219" class="Keyword">open</a> <a id="1224" class="Keyword">import</a> <a id="1231" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="1244" class="Keyword">open</a> <a id="1249" class="Keyword">import</a> <a id="1256" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="1270" class="Keyword">open</a> <a id="1275" class="Keyword">import</a> <a id="1282" href="UF.Yoneda.html" class="Module">UF.Yoneda</a>

<a id="1293" class="Keyword">module</a> <a id="∞-magma"></a><a id="1300" href="UF.SIP-Examples.html#1300" class="Module">∞-magma</a> <a id="1308" class="Symbol">{</a><a id="1309" href="UF.SIP-Examples.html#1309" class="Bound">𝓤</a> <a id="1311" class="Symbol">:</a> <a id="1313" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1321" class="Symbol">}</a> <a id="1323" class="Keyword">where</a>

 <a id="1331" class="Keyword">open</a> <a id="1336" href="UF.SIP.html#650" class="Module">sip</a>

 <a id="∞-magma.∞-magma-structure"></a><a id="1342" href="UF.SIP-Examples.html#1342" class="Function">∞-magma-structure</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="UF.SIP-Examples.html#1309" class="Bound">𝓤</a> <a id="1364" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1366" class="Symbol">→</a> <a id="1368" href="UF.SIP-Examples.html#1309" class="Bound">𝓤</a> <a id="1370" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1373" href="UF.SIP-Examples.html#1342" class="Function">∞-magma-structure</a> <a id="1391" href="UF.SIP-Examples.html#1391" class="Bound">X</a> <a id="1393" class="Symbol">=</a> <a id="1395" href="UF.SIP-Examples.html#1391" class="Bound">X</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="UF.SIP-Examples.html#1391" class="Bound">X</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="UF.SIP-Examples.html#1391" class="Bound">X</a>

 <a id="∞-magma.∞-Magma"></a><a id="1407" href="UF.SIP-Examples.html#1407" class="Function">∞-Magma</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="UF.SIP-Examples.html#1309" class="Bound">𝓤</a> <a id="1419" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1421" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1424" href="UF.SIP-Examples.html#1407" class="Function">∞-Magma</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1436" href="UF.SIP-Examples.html#1436" class="Bound">X</a> <a id="1438" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1440" href="UF.SIP-Examples.html#1309" class="Bound">𝓤</a> <a id="1442" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1444" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1446" href="UF.SIP-Examples.html#1342" class="Function">∞-magma-structure</a> <a id="1464" href="UF.SIP-Examples.html#1436" class="Bound">X</a>

 <a id="∞-magma.sns-data"></a><a id="1468" href="UF.SIP-Examples.html#1468" class="Function">sns-data</a> <a id="1477" class="Symbol">:</a> <a id="1479" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="1483" href="UF.SIP-Examples.html#1342" class="Function">∞-magma-structure</a> <a id="1501" href="UF.SIP-Examples.html#1309" class="Bound">𝓤</a>
 <a id="1504" href="UF.SIP-Examples.html#1468" class="Function">sns-data</a> <a id="1513" class="Symbol">=</a> <a id="1515" class="Symbol">(</a><a id="1516" href="UF.SIP-Examples.html#1538" class="Function">ι</a> <a id="1518" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1520" href="UF.SIP-Examples.html#1665" class="Function">ρ</a> <a id="1522" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1524" href="UF.SIP-Examples.html#1876" class="Function">θ</a><a id="1525" class="Symbol">)</a>
  <a id="1529" class="Keyword">where</a>
   <a id="1538" href="UF.SIP-Examples.html#1538" class="Function">ι</a> <a id="1540" class="Symbol">:</a> <a id="1542" class="Symbol">(</a><a id="1543" href="UF.SIP-Examples.html#1543" class="Bound">A</a> <a id="1545" href="UF.SIP-Examples.html#1545" class="Bound">B</a> <a id="1547" class="Symbol">:</a> <a id="1549" href="UF.SIP-Examples.html#1407" class="Function">∞-Magma</a><a id="1556" class="Symbol">)</a> <a id="1558" class="Symbol">→</a> <a id="1560" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="1562" href="UF.SIP-Examples.html#1543" class="Bound">A</a> <a id="1564" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="1566" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1568" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="1570" href="UF.SIP-Examples.html#1545" class="Bound">B</a> <a id="1572" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="UF.SIP-Examples.html#1309" class="Bound">𝓤</a> <a id="1578" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="1583" href="UF.SIP-Examples.html#1538" class="Function">ι</a> <a id="1585" class="Symbol">(</a><a id="1586" href="UF.SIP-Examples.html#1586" class="Bound">X</a> <a id="1588" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1590" href="UF.SIP-Examples.html#1590" class="Bound Operator">_·_</a><a id="1593" class="Symbol">)</a> <a id="1595" class="Symbol">(</a><a id="1596" href="UF.SIP-Examples.html#1596" class="Bound">Y</a> <a id="1598" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1600" href="UF.SIP-Examples.html#1600" class="Bound Operator">_*_</a><a id="1603" class="Symbol">)</a> <a id="1605" class="Symbol">(</a><a id="1606" href="UF.SIP-Examples.html#1606" class="Bound">f</a> <a id="1608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1610" class="Symbol">_)</a> <a id="1613" class="Symbol">=</a> <a id="1615" class="Symbol">(λ</a> <a id="1618" href="UF.SIP-Examples.html#1618" class="Bound">x</a> <a id="1620" href="UF.SIP-Examples.html#1620" class="Bound">x&#39;</a> <a id="1623" class="Symbol">→</a> <a id="1625" href="UF.SIP-Examples.html#1606" class="Bound">f</a> <a id="1627" class="Symbol">(</a><a id="1628" href="UF.SIP-Examples.html#1618" class="Bound">x</a> <a id="1630" href="UF.SIP-Examples.html#1590" class="Bound Operator">·</a> <a id="1632" href="UF.SIP-Examples.html#1620" class="Bound">x&#39;</a><a id="1634" class="Symbol">))</a> <a id="1637" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1639" class="Symbol">(λ</a> <a id="1642" href="UF.SIP-Examples.html#1642" class="Bound">x</a> <a id="1644" href="UF.SIP-Examples.html#1644" class="Bound">x&#39;</a> <a id="1647" class="Symbol">→</a> <a id="1649" href="UF.SIP-Examples.html#1606" class="Bound">f</a> <a id="1651" href="UF.SIP-Examples.html#1642" class="Bound">x</a> <a id="1653" href="UF.SIP-Examples.html#1600" class="Bound Operator">*</a> <a id="1655" href="UF.SIP-Examples.html#1606" class="Bound">f</a> <a id="1657" href="UF.SIP-Examples.html#1644" class="Bound">x&#39;</a><a id="1659" class="Symbol">)</a>

   <a id="1665" href="UF.SIP-Examples.html#1665" class="Function">ρ</a> <a id="1667" class="Symbol">:</a> <a id="1669" class="Symbol">(</a><a id="1670" href="UF.SIP-Examples.html#1670" class="Bound">A</a> <a id="1672" class="Symbol">:</a> <a id="1674" href="UF.SIP-Examples.html#1407" class="Function">∞-Magma</a><a id="1681" class="Symbol">)</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="UF.SIP-Examples.html#1538" class="Function">ι</a> <a id="1687" href="UF.SIP-Examples.html#1670" class="Bound">A</a> <a id="1689" href="UF.SIP-Examples.html#1670" class="Bound">A</a> <a id="1691" class="Symbol">(</a><a id="1692" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="1699" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="1701" href="UF.SIP-Examples.html#1670" class="Bound">A</a> <a id="1703" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="1704" class="Symbol">)</a>
   <a id="1709" href="UF.SIP-Examples.html#1665" class="Function">ρ</a> <a id="1711" class="Symbol">(</a><a id="1712" href="UF.SIP-Examples.html#1712" class="Bound">X</a> <a id="1714" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1716" href="UF.SIP-Examples.html#1716" class="Bound Operator">_·_</a><a id="1719" class="Symbol">)</a> <a id="1721" class="Symbol">=</a> <a id="1723" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a>  <a id="1729" href="UF.SIP-Examples.html#1716" class="Bound Operator">_·_</a>

   <a id="1737" href="UF.SIP-Examples.html#1737" class="Function">h</a> <a id="1739" class="Symbol">:</a> <a id="1741" class="Symbol">{</a><a id="1742" href="UF.SIP-Examples.html#1742" class="Bound">X</a> <a id="1744" class="Symbol">:</a> <a id="1746" href="UF.SIP-Examples.html#1309" class="Bound">𝓤</a> <a id="1748" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1750" class="Symbol">}</a> <a id="1752" class="Symbol">{</a><a id="1753" href="UF.SIP-Examples.html#1753" class="Bound Operator">_·_</a> <a id="1757" href="UF.SIP-Examples.html#1757" class="Bound Operator">_*_</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="UF.SIP-Examples.html#1342" class="Function">∞-magma-structure</a> <a id="1781" href="UF.SIP-Examples.html#1742" class="Bound">X</a><a id="1782" class="Symbol">}</a>
     <a id="1789" class="Symbol">→</a> <a id="1791" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="1805" href="UF.SIP-Examples.html#1538" class="Function">ι</a> <a id="1807" href="UF.SIP-Examples.html#1665" class="Function">ρ</a> <a id="1809" href="UF.SIP-Examples.html#1753" class="Bound Operator">_·_</a> <a id="1813" href="UF.SIP-Examples.html#1757" class="Bound Operator">_*_</a> <a id="1817" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1819" href="Notation.General.html#3413" class="Function">-id</a> <a id="1823" class="Symbol">(</a><a id="1824" href="UF.SIP-Examples.html#1753" class="Bound Operator">_·_</a> <a id="1828" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1830" href="UF.SIP-Examples.html#1757" class="Bound Operator">_*_</a><a id="1833" class="Symbol">)</a>

   <a id="1839" href="UF.SIP-Examples.html#1737" class="Function">h</a> <a id="1841" class="Symbol">(</a><a id="1842" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1847" class="Symbol">{</a><a id="1848" href="UF.SIP-Examples.html#1848" class="Bound Operator">_·_</a><a id="1851" class="Symbol">})</a> <a id="1854" class="Symbol">=</a> <a id="1856" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="1861" class="Symbol">(</a><a id="1862" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="1867" href="UF.SIP-Examples.html#1848" class="Bound Operator">_·_</a><a id="1870" class="Symbol">)</a>

   <a id="1876" href="UF.SIP-Examples.html#1876" class="Function">θ</a> <a id="1878" class="Symbol">:</a> <a id="1880" class="Symbol">{</a><a id="1881" href="UF.SIP-Examples.html#1881" class="Bound">X</a> <a id="1883" class="Symbol">:</a> <a id="1885" href="UF.SIP-Examples.html#1309" class="Bound">𝓤</a> <a id="1887" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1889" class="Symbol">}</a> <a id="1891" class="Symbol">(</a><a id="1892" href="UF.SIP-Examples.html#1892" class="Bound Operator">_·_</a> <a id="1896" href="UF.SIP-Examples.html#1896" class="Bound Operator">_*_</a> <a id="1900" class="Symbol">:</a> <a id="1902" href="UF.SIP-Examples.html#1342" class="Function">∞-magma-structure</a> <a id="1920" href="UF.SIP-Examples.html#1881" class="Bound">X</a><a id="1921" class="Symbol">)</a>
     <a id="1928" class="Symbol">→</a> <a id="1930" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1939" class="Symbol">(</a><a id="1940" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="1954" href="UF.SIP-Examples.html#1538" class="Function">ι</a> <a id="1956" href="UF.SIP-Examples.html#1665" class="Function">ρ</a> <a id="1958" href="UF.SIP-Examples.html#1892" class="Bound Operator">_·_</a> <a id="1962" href="UF.SIP-Examples.html#1896" class="Bound Operator">_*_</a><a id="1965" class="Symbol">)</a>

   <a id="1971" href="UF.SIP-Examples.html#1876" class="Function">θ</a> <a id="1973" href="UF.SIP-Examples.html#1973" class="Bound Operator">_·_</a> <a id="1977" href="UF.SIP-Examples.html#1977" class="Bound Operator">_*_</a> <a id="1981" class="Symbol">=</a> <a id="1983" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="2004" class="Symbol">_</a> <a id="2006" class="Symbol">_</a> <a id="2008" class="Symbol">(</a><a id="2009" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="2021" class="Symbol">(</a><a id="2022" href="UF.SIP-Examples.html#1973" class="Bound Operator">_·_</a> <a id="2026" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2028" href="UF.SIP-Examples.html#1977" class="Bound Operator">_*_</a><a id="2031" class="Symbol">))</a> <a id="2034" href="UF.SIP-Examples.html#1737" class="Function">h</a>

 <a id="∞-magma._≅_"></a><a id="2038" href="UF.SIP-Examples.html#2038" class="Function Operator">_≅_</a> <a id="2042" class="Symbol">:</a> <a id="2044" href="UF.SIP-Examples.html#1407" class="Function">∞-Magma</a> <a id="2052" class="Symbol">→</a> <a id="2054" href="UF.SIP-Examples.html#1407" class="Function">∞-Magma</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="UF.SIP-Examples.html#1309" class="Bound">𝓤</a> <a id="2066" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2069" class="Symbol">(</a><a id="2070" href="UF.SIP-Examples.html#2070" class="Bound">X</a> <a id="2072" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2074" href="UF.SIP-Examples.html#2074" class="Bound Operator">_·_</a><a id="2077" class="Symbol">)</a> <a id="2079" href="UF.SIP-Examples.html#2038" class="Function Operator">≅</a> <a id="2081" class="Symbol">(</a><a id="2082" href="UF.SIP-Examples.html#2082" class="Bound">Y</a> <a id="2084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2086" href="UF.SIP-Examples.html#2086" class="Bound Operator">_*_</a><a id="2089" class="Symbol">)</a> <a id="2091" class="Symbol">=</a>
           <a id="2104" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2106" href="UF.SIP-Examples.html#2106" class="Bound">f</a> <a id="2108" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2110" class="Symbol">(</a><a id="2111" href="UF.SIP-Examples.html#2070" class="Bound">X</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="UF.SIP-Examples.html#2082" class="Bound">Y</a><a id="2116" class="Symbol">)</a> <a id="2118" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2120" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2129" href="UF.SIP-Examples.html#2106" class="Bound">f</a>
                         <a id="2156" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2158" class="Symbol">((λ</a> <a id="2162" href="UF.SIP-Examples.html#2162" class="Bound">x</a> <a id="2164" href="UF.SIP-Examples.html#2164" class="Bound">x&#39;</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="UF.SIP-Examples.html#2106" class="Bound">f</a> <a id="2171" class="Symbol">(</a><a id="2172" href="UF.SIP-Examples.html#2162" class="Bound">x</a> <a id="2174" href="UF.SIP-Examples.html#2074" class="Bound Operator">·</a> <a id="2176" href="UF.SIP-Examples.html#2164" class="Bound">x&#39;</a><a id="2178" class="Symbol">))</a> <a id="2181" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2183" class="Symbol">(λ</a> <a id="2186" href="UF.SIP-Examples.html#2186" class="Bound">x</a> <a id="2188" href="UF.SIP-Examples.html#2188" class="Bound">x&#39;</a> <a id="2191" class="Symbol">→</a> <a id="2193" href="UF.SIP-Examples.html#2106" class="Bound">f</a> <a id="2195" href="UF.SIP-Examples.html#2186" class="Bound">x</a> <a id="2197" href="UF.SIP-Examples.html#2086" class="Bound Operator">*</a> <a id="2199" href="UF.SIP-Examples.html#2106" class="Bound">f</a> <a id="2201" href="UF.SIP-Examples.html#2188" class="Bound">x&#39;</a><a id="2203" class="Symbol">))</a>

 <a id="∞-magma.characterization-of-∞-Magma-＝"></a><a id="2208" href="UF.SIP-Examples.html#2208" class="Function">characterization-of-∞-Magma-＝</a> <a id="2238" class="Symbol">:</a> <a id="2240" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="2253" href="UF.SIP-Examples.html#1309" class="Bound">𝓤</a>
                               <a id="2286" class="Symbol">→</a> <a id="2288" class="Symbol">(</a><a id="2289" href="UF.SIP-Examples.html#2289" class="Bound">A</a> <a id="2291" href="UF.SIP-Examples.html#2291" class="Bound">B</a> <a id="2293" class="Symbol">:</a> <a id="2295" href="UF.SIP-Examples.html#1407" class="Function">∞-Magma</a><a id="2302" class="Symbol">)</a>
                               <a id="2335" class="Symbol">→</a> <a id="2337" class="Symbol">(</a><a id="2338" href="UF.SIP-Examples.html#2289" class="Bound">A</a> <a id="2340" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2342" href="UF.SIP-Examples.html#2291" class="Bound">B</a><a id="2343" class="Symbol">)</a> <a id="2345" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2347" class="Symbol">(</a><a id="2348" href="UF.SIP-Examples.html#2289" class="Bound">A</a> <a id="2350" href="UF.SIP-Examples.html#2038" class="Function Operator">≅</a> <a id="2352" href="UF.SIP-Examples.html#2291" class="Bound">B</a><a id="2353" class="Symbol">)</a>
 <a id="2356" href="UF.SIP-Examples.html#2208" class="Function">characterization-of-∞-Magma-＝</a> <a id="2386" href="UF.SIP-Examples.html#2386" class="Bound">ua</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="2413" href="UF.SIP-Examples.html#2386" class="Bound">ua</a> <a id="2416" href="UF.SIP-Examples.html#1468" class="Function">sns-data</a>

 <a id="∞-magma.characterization-of-characterization-of-∞-Magma-＝"></a><a id="2427" href="UF.SIP-Examples.html#2427" class="Function">characterization-of-characterization-of-∞-Magma-＝</a>
  <a id="2479" class="Symbol">:</a> <a id="2481" class="Symbol">(</a><a id="2482" href="UF.SIP-Examples.html#2482" class="Bound">ua</a> <a id="2485" class="Symbol">:</a> <a id="2487" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="2500" href="UF.SIP-Examples.html#1309" class="Bound">𝓤</a><a id="2501" class="Symbol">)</a> <a id="2503" class="Symbol">(</a><a id="2504" href="UF.SIP-Examples.html#2504" class="Bound">A</a> <a id="2506" class="Symbol">:</a> <a id="2508" href="UF.SIP-Examples.html#1407" class="Function">∞-Magma</a><a id="2515" class="Symbol">)</a>
  <a id="2519" class="Symbol">→</a> <a id="2521" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="2523" href="UF.SIP-Examples.html#2208" class="Function">characterization-of-∞-Magma-＝</a> <a id="2553" href="UF.SIP-Examples.html#2482" class="Bound">ua</a> <a id="2556" href="UF.SIP-Examples.html#2504" class="Bound">A</a> <a id="2558" href="UF.SIP-Examples.html#2504" class="Bound">A</a> <a id="2560" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="2562" class="Symbol">(</a><a id="2563" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="2568" href="UF.SIP-Examples.html#2504" class="Bound">A</a><a id="2569" class="Symbol">)</a>
  <a id="2573" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Notation.General.html#3413" class="Function">-id</a> <a id="2580" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2582" href="UF.SIP-Examples.html#2504" class="Bound">A</a> <a id="2584" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2586" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2588" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="2600" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2602" href="UF.SIP-Examples.html#2504" class="Bound">A</a> <a id="2604" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2606" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2608" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2612" class="Symbol">)</a>
 <a id="2615" href="UF.SIP-Examples.html#2427" class="Function">characterization-of-characterization-of-∞-Magma-＝</a> <a id="2665" href="UF.SIP-Examples.html#2665" class="Bound">ua</a> <a id="2668" href="UF.SIP-Examples.html#2668" class="Bound">A</a> <a id="2670" class="Symbol">=</a> <a id="2672" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="2678" class="Keyword">module</a> <a id="magma"></a><a id="2685" href="UF.SIP-Examples.html#2685" class="Module">magma</a> <a id="2691" class="Symbol">{</a><a id="2692" href="UF.SIP-Examples.html#2692" class="Bound">𝓤</a> <a id="2694" class="Symbol">:</a> <a id="2696" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2704" class="Symbol">}</a> <a id="2706" class="Keyword">where</a>

 <a id="2714" class="Keyword">open</a> <a id="2719" href="UF.SIP.html#4935" class="Module">sip-with-axioms</a>

 <a id="magma.Magma"></a><a id="2737" href="UF.SIP-Examples.html#2737" class="Function">Magma</a> <a id="2743" class="Symbol">:</a> <a id="2745" href="UF.SIP-Examples.html#2692" class="Bound">𝓤</a> <a id="2747" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2749" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2752" href="UF.SIP-Examples.html#2737" class="Function">Magma</a> <a id="2758" class="Symbol">=</a> <a id="2760" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2762" href="UF.SIP-Examples.html#2762" class="Bound">X</a> <a id="2764" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2766" href="UF.SIP-Examples.html#2692" class="Bound">𝓤</a> <a id="2768" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2770" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2772" class="Symbol">(</a><a id="2773" href="UF.SIP-Examples.html#2762" class="Bound">X</a> <a id="2775" class="Symbol">→</a> <a id="2777" href="UF.SIP-Examples.html#2762" class="Bound">X</a> <a id="2779" class="Symbol">→</a> <a id="2781" href="UF.SIP-Examples.html#2762" class="Bound">X</a><a id="2782" class="Symbol">)</a> <a id="2784" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2786" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2793" href="UF.SIP-Examples.html#2762" class="Bound">X</a>

 <a id="magma._≅_"></a><a id="2797" href="UF.SIP-Examples.html#2797" class="Function Operator">_≅_</a> <a id="2801" class="Symbol">:</a> <a id="2803" href="UF.SIP-Examples.html#2737" class="Function">Magma</a> <a id="2809" class="Symbol">→</a> <a id="2811" href="UF.SIP-Examples.html#2737" class="Function">Magma</a> <a id="2817" class="Symbol">→</a> <a id="2819" href="UF.SIP-Examples.html#2692" class="Bound">𝓤</a> <a id="2821" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="2825" class="Symbol">(</a><a id="2826" href="UF.SIP-Examples.html#2826" class="Bound">X</a> <a id="2828" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2830" href="UF.SIP-Examples.html#2830" class="Bound Operator">_·_</a> <a id="2834" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2836" class="Symbol">_)</a> <a id="2839" href="UF.SIP-Examples.html#2797" class="Function Operator">≅</a> <a id="2841" class="Symbol">(</a><a id="2842" href="UF.SIP-Examples.html#2842" class="Bound">Y</a> <a id="2844" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2846" href="UF.SIP-Examples.html#2846" class="Bound Operator">_*_</a> <a id="2850" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2852" class="Symbol">_)</a> <a id="2855" class="Symbol">=</a>
               <a id="2872" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2874" href="UF.SIP-Examples.html#2874" class="Bound">f</a> <a id="2876" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2878" class="Symbol">(</a><a id="2879" href="UF.SIP-Examples.html#2826" class="Bound">X</a> <a id="2881" class="Symbol">→</a> <a id="2883" href="UF.SIP-Examples.html#2842" class="Bound">Y</a><a id="2884" class="Symbol">)</a><a id="2885" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2887" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2896" href="UF.SIP-Examples.html#2874" class="Bound">f</a>
                            <a id="2926" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2928" class="Symbol">((λ</a> <a id="2932" href="UF.SIP-Examples.html#2932" class="Bound">x</a> <a id="2934" href="UF.SIP-Examples.html#2934" class="Bound">x&#39;</a> <a id="2937" class="Symbol">→</a> <a id="2939" href="UF.SIP-Examples.html#2874" class="Bound">f</a> <a id="2941" class="Symbol">(</a><a id="2942" href="UF.SIP-Examples.html#2932" class="Bound">x</a> <a id="2944" href="UF.SIP-Examples.html#2830" class="Bound Operator">·</a> <a id="2946" href="UF.SIP-Examples.html#2934" class="Bound">x&#39;</a><a id="2948" class="Symbol">))</a> <a id="2951" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2953" class="Symbol">(λ</a> <a id="2956" href="UF.SIP-Examples.html#2956" class="Bound">x</a> <a id="2958" href="UF.SIP-Examples.html#2958" class="Bound">x&#39;</a> <a id="2961" class="Symbol">→</a> <a id="2963" href="UF.SIP-Examples.html#2874" class="Bound">f</a> <a id="2965" href="UF.SIP-Examples.html#2956" class="Bound">x</a> <a id="2967" href="UF.SIP-Examples.html#2846" class="Bound Operator">*</a> <a id="2969" href="UF.SIP-Examples.html#2874" class="Bound">f</a> <a id="2971" href="UF.SIP-Examples.html#2958" class="Bound">x&#39;</a><a id="2973" class="Symbol">))</a>

 <a id="magma.characterization-of-Magma-＝"></a><a id="2978" href="UF.SIP-Examples.html#2978" class="Function">characterization-of-Magma-＝</a> <a id="3006" class="Symbol">:</a> <a id="3008" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="3021" href="UF.SIP-Examples.html#2692" class="Bound">𝓤</a>
                             <a id="3052" class="Symbol">→</a> <a id="3054" class="Symbol">(</a><a id="3055" href="UF.SIP-Examples.html#3055" class="Bound">A</a> <a id="3057" href="UF.SIP-Examples.html#3057" class="Bound">B</a> <a id="3059" class="Symbol">:</a> <a id="3061" href="UF.SIP-Examples.html#2737" class="Function">Magma</a><a id="3066" class="Symbol">)</a>
                             <a id="3097" class="Symbol">→</a> <a id="3099" class="Symbol">(</a><a id="3100" href="UF.SIP-Examples.html#3055" class="Bound">A</a> <a id="3102" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3104" href="UF.SIP-Examples.html#3057" class="Bound">B</a><a id="3105" class="Symbol">)</a> <a id="3107" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3109" class="Symbol">(</a><a id="3110" href="UF.SIP-Examples.html#3055" class="Bound">A</a> <a id="3112" href="UF.SIP-Examples.html#2797" class="Function Operator">≅</a> <a id="3114" href="UF.SIP-Examples.html#3057" class="Bound">B</a><a id="3115" class="Symbol">)</a>
 <a id="3118" href="UF.SIP-Examples.html#2978" class="Function">characterization-of-Magma-＝</a> <a id="3146" href="UF.SIP-Examples.html#3146" class="Bound">ua</a> <a id="3149" class="Symbol">=</a>
   <a id="3154" href="UF.SIP.html#6363" class="Function">characterization-of-＝-with-axioms</a> <a id="3188" href="UF.SIP-Examples.html#3146" class="Bound">ua</a>
     <a id="3196" href="UF.SIP-Examples.html#1468" class="Function">∞-magma.sns-data</a>
     <a id="3218" class="Symbol">(λ</a> <a id="3221" href="UF.SIP-Examples.html#3221" class="Bound">X</a> <a id="3223" href="UF.SIP-Examples.html#3223" class="Bound">s</a> <a id="3225" class="Symbol">→</a> <a id="3227" href="UF.Sets.html#709" class="Function">is-set</a> <a id="3234" href="UF.SIP-Examples.html#3221" class="Bound">X</a><a id="3235" class="Symbol">)</a>
     <a id="3242" class="Symbol">(λ</a> <a id="3245" href="UF.SIP-Examples.html#3245" class="Bound">X</a> <a id="3247" href="UF.SIP-Examples.html#3247" class="Bound">s</a> <a id="3249" class="Symbol">→</a> <a id="3251" href="UF.Sets-Properties.html#2165" class="Function">being-set-is-prop</a> <a id="3269" class="Symbol">(</a><a id="3270" href="UF.UA-FunExt.html#1788" class="Function">univalence-gives-funext</a> <a id="3294" href="UF.SIP-Examples.html#3146" class="Bound">ua</a><a id="3296" class="Symbol">))</a>

<a id="3300" class="Keyword">module</a> <a id="pointed-type"></a><a id="3307" href="UF.SIP-Examples.html#3307" class="Module">pointed-type</a> <a id="3320" class="Symbol">{</a><a id="3321" href="UF.SIP-Examples.html#3321" class="Bound">𝓤</a> <a id="3323" class="Symbol">:</a> <a id="3325" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3333" class="Symbol">}</a> <a id="3335" class="Keyword">where</a>
 <a id="3342" class="Keyword">open</a> <a id="3347" href="UF.SIP.html#650" class="Module">sip</a>

 <a id="pointed-type.Pointed"></a><a id="3353" href="UF.SIP-Examples.html#3353" class="Function">Pointed</a> <a id="3361" class="Symbol">:</a> <a id="3363" href="UF.SIP-Examples.html#3321" class="Bound">𝓤</a> <a id="3365" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3367" class="Symbol">→</a> <a id="3369" href="UF.SIP-Examples.html#3321" class="Bound">𝓤</a> <a id="3371" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="3374" href="UF.SIP-Examples.html#3353" class="Function">Pointed</a> <a id="3382" href="UF.SIP-Examples.html#3382" class="Bound">X</a> <a id="3384" class="Symbol">=</a> <a id="3386" href="UF.SIP-Examples.html#3382" class="Bound">X</a>

 <a id="pointed-type.sns-data"></a><a id="3390" href="UF.SIP-Examples.html#3390" class="Function">sns-data</a> <a id="3399" class="Symbol">:</a> <a id="3401" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="3405" href="UF.SIP-Examples.html#3353" class="Function">Pointed</a> <a id="3413" href="UF.SIP-Examples.html#3321" class="Bound">𝓤</a>
 <a id="3416" href="UF.SIP-Examples.html#3390" class="Function">sns-data</a> <a id="3425" class="Symbol">=</a> <a id="3427" class="Symbol">(</a><a id="3428" href="UF.SIP-Examples.html#3450" class="Function">ι</a> <a id="3430" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3432" href="UF.SIP-Examples.html#3543" class="Function">ρ</a> <a id="3434" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3436" href="UF.SIP-Examples.html#3614" class="Function">θ</a><a id="3437" class="Symbol">)</a>
  <a id="3441" class="Keyword">where</a>
   <a id="3450" href="UF.SIP-Examples.html#3450" class="Function">ι</a> <a id="3452" class="Symbol">:</a> <a id="3454" class="Symbol">(</a><a id="3455" href="UF.SIP-Examples.html#3455" class="Bound">A</a> <a id="3457" href="UF.SIP-Examples.html#3457" class="Bound">B</a> <a id="3459" class="Symbol">:</a> <a id="3461" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3463" href="UF.SIP-Examples.html#3353" class="Function">Pointed</a><a id="3470" class="Symbol">)</a> <a id="3472" class="Symbol">→</a> <a id="3474" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="3476" href="UF.SIP-Examples.html#3455" class="Bound">A</a> <a id="3478" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="3480" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3482" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="3484" href="UF.SIP-Examples.html#3457" class="Bound">B</a> <a id="3486" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="3488" class="Symbol">→</a> <a id="3490" href="UF.SIP-Examples.html#3321" class="Bound">𝓤</a> <a id="3492" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="3497" href="UF.SIP-Examples.html#3450" class="Function">ι</a> <a id="3499" class="Symbol">(</a><a id="3500" href="UF.SIP-Examples.html#3500" class="Bound">X</a> <a id="3502" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3504" href="UF.SIP-Examples.html#3504" class="Bound">x₀</a><a id="3506" class="Symbol">)</a> <a id="3508" class="Symbol">(</a><a id="3509" href="UF.SIP-Examples.html#3509" class="Bound">Y</a> <a id="3511" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3513" href="UF.SIP-Examples.html#3513" class="Bound">y₀</a><a id="3515" class="Symbol">)</a> <a id="3517" class="Symbol">(</a><a id="3518" href="UF.SIP-Examples.html#3518" class="Bound">f</a> <a id="3520" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3522" class="Symbol">_)</a> <a id="3525" class="Symbol">=</a> <a id="3527" class="Symbol">(</a><a id="3528" href="UF.SIP-Examples.html#3518" class="Bound">f</a> <a id="3530" href="UF.SIP-Examples.html#3504" class="Bound">x₀</a> <a id="3533" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3535" href="UF.SIP-Examples.html#3513" class="Bound">y₀</a><a id="3537" class="Symbol">)</a>

   <a id="3543" href="UF.SIP-Examples.html#3543" class="Function">ρ</a> <a id="3545" class="Symbol">:</a> <a id="3547" class="Symbol">(</a><a id="3548" href="UF.SIP-Examples.html#3548" class="Bound">A</a> <a id="3550" class="Symbol">:</a> <a id="3552" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3554" href="UF.SIP-Examples.html#3353" class="Function">Pointed</a><a id="3561" class="Symbol">)</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="UF.SIP-Examples.html#3450" class="Function">ι</a> <a id="3567" href="UF.SIP-Examples.html#3548" class="Bound">A</a> <a id="3569" href="UF.SIP-Examples.html#3548" class="Bound">A</a> <a id="3571" class="Symbol">(</a><a id="3572" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="3579" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="3581" href="UF.SIP-Examples.html#3548" class="Bound">A</a> <a id="3583" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="3584" class="Symbol">)</a>
   <a id="3589" href="UF.SIP-Examples.html#3543" class="Function">ρ</a> <a id="3591" class="Symbol">(</a><a id="3592" href="UF.SIP-Examples.html#3592" class="Bound">X</a> <a id="3594" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3596" href="UF.SIP-Examples.html#3596" class="Bound">x₀</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Symbol">=</a> <a id="3602" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="3607" href="UF.SIP-Examples.html#3596" class="Bound">x₀</a>

   <a id="3614" href="UF.SIP-Examples.html#3614" class="Function">θ</a> <a id="3616" class="Symbol">:</a> <a id="3618" class="Symbol">{</a><a id="3619" href="UF.SIP-Examples.html#3619" class="Bound">X</a> <a id="3621" class="Symbol">:</a> <a id="3623" href="UF.SIP-Examples.html#3321" class="Bound">𝓤</a> <a id="3625" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3627" class="Symbol">}</a> <a id="3629" class="Symbol">(</a><a id="3630" href="UF.SIP-Examples.html#3630" class="Bound">x₀</a> <a id="3633" href="UF.SIP-Examples.html#3633" class="Bound">x₁</a> <a id="3636" class="Symbol">:</a> <a id="3638" href="UF.SIP-Examples.html#3353" class="Function">Pointed</a> <a id="3646" href="UF.SIP-Examples.html#3619" class="Bound">X</a><a id="3647" class="Symbol">)</a> <a id="3649" class="Symbol">→</a> <a id="3651" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3660" class="Symbol">(</a><a id="3661" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="3675" href="UF.SIP-Examples.html#3450" class="Function">ι</a> <a id="3677" href="UF.SIP-Examples.html#3543" class="Function">ρ</a> <a id="3679" href="UF.SIP-Examples.html#3630" class="Bound">x₀</a> <a id="3682" href="UF.SIP-Examples.html#3633" class="Bound">x₁</a><a id="3684" class="Symbol">)</a>
   <a id="3689" href="UF.SIP-Examples.html#3614" class="Function">θ</a> <a id="3691" href="UF.SIP-Examples.html#3691" class="Bound">x₀</a> <a id="3694" href="UF.SIP-Examples.html#3694" class="Bound">x₁</a> <a id="3697" class="Symbol">=</a> <a id="3699" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="3720" class="Symbol">_</a> <a id="3722" class="Symbol">_</a> <a id="3724" class="Symbol">(</a><a id="3725" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="3737" class="Symbol">(</a><a id="3738" href="UF.SIP-Examples.html#3691" class="Bound">x₀</a> <a id="3741" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3743" href="UF.SIP-Examples.html#3694" class="Bound">x₁</a><a id="3745" class="Symbol">))</a> <a id="3748" href="UF.SIP-Examples.html#3765" class="Function">h</a>
    <a id="3754" class="Keyword">where</a>
     <a id="3765" href="UF.SIP-Examples.html#3765" class="Function">h</a> <a id="3767" class="Symbol">:</a> <a id="3769" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="3783" href="UF.SIP-Examples.html#3450" class="Function">ι</a> <a id="3785" href="UF.SIP-Examples.html#3543" class="Function">ρ</a> <a id="3787" href="UF.SIP-Examples.html#3691" class="Bound">x₀</a> <a id="3790" href="UF.SIP-Examples.html#3694" class="Bound">x₁</a> <a id="3793" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3795" href="Notation.General.html#3413" class="Function">-id</a> <a id="3799" class="Symbol">(</a><a id="3800" href="UF.SIP-Examples.html#3691" class="Bound">x₀</a> <a id="3803" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3805" href="UF.SIP-Examples.html#3694" class="Bound">x₁</a><a id="3807" class="Symbol">)</a>
     <a id="3814" href="UF.SIP-Examples.html#3765" class="Function">h</a> <a id="3816" class="Symbol">(</a><a id="3817" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3822" class="Symbol">{</a><a id="3823" href="UF.SIP-Examples.html#3823" class="Bound">x₀</a><a id="3825" class="Symbol">})</a> <a id="3828" class="Symbol">=</a> <a id="3830" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="3835" class="Symbol">(</a><a id="3836" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="3841" href="UF.SIP-Examples.html#3823" class="Bound">x₀</a><a id="3843" class="Symbol">)</a>

 <a id="pointed-type._≅_"></a><a id="3847" href="UF.SIP-Examples.html#3847" class="Function Operator">_≅_</a> <a id="3851" class="Symbol">:</a> <a id="3853" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3855" href="UF.SIP-Examples.html#3353" class="Function">Pointed</a> <a id="3863" class="Symbol">→</a> <a id="3865" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3867" href="UF.SIP-Examples.html#3353" class="Function">Pointed</a> <a id="3875" class="Symbol">→</a> <a id="3877" href="UF.SIP-Examples.html#3321" class="Bound">𝓤</a> <a id="3879" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="3882" class="Symbol">(</a><a id="3883" href="UF.SIP-Examples.html#3883" class="Bound">X</a> <a id="3885" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3887" href="UF.SIP-Examples.html#3887" class="Bound">x₀</a><a id="3889" class="Symbol">)</a> <a id="3891" href="UF.SIP-Examples.html#3847" class="Function Operator">≅</a> <a id="3893" class="Symbol">(</a><a id="3894" href="UF.SIP-Examples.html#3894" class="Bound">Y</a> <a id="3896" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3898" href="UF.SIP-Examples.html#3898" class="Bound">y₀</a><a id="3900" class="Symbol">)</a> <a id="3902" class="Symbol">=</a> <a id="3904" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3906" href="UF.SIP-Examples.html#3906" class="Bound">f</a> <a id="3908" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3910" class="Symbol">(</a><a id="3911" href="UF.SIP-Examples.html#3883" class="Bound">X</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="UF.SIP-Examples.html#3894" class="Bound">Y</a><a id="3916" class="Symbol">)</a><a id="3917" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3919" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3928" href="UF.SIP-Examples.html#3906" class="Bound">f</a> <a id="3930" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3932" class="Symbol">(</a><a id="3933" href="UF.SIP-Examples.html#3906" class="Bound">f</a> <a id="3935" href="UF.SIP-Examples.html#3887" class="Bound">x₀</a> <a id="3938" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3940" href="UF.SIP-Examples.html#3898" class="Bound">y₀</a><a id="3942" class="Symbol">)</a>

 <a id="pointed-type.characterization-of-pointed-type-＝"></a><a id="3946" href="UF.SIP-Examples.html#3946" class="Function">characterization-of-pointed-type-＝</a> <a id="3981" class="Symbol">:</a> <a id="3983" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="3996" href="UF.SIP-Examples.html#3321" class="Bound">𝓤</a>
                                    <a id="4034" class="Symbol">→</a> <a id="4036" class="Symbol">(</a><a id="4037" href="UF.SIP-Examples.html#4037" class="Bound">A</a> <a id="4039" href="UF.SIP-Examples.html#4039" class="Bound">B</a> <a id="4041" class="Symbol">:</a> <a id="4043" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4045" href="UF.SIP-Examples.html#3353" class="Function">Pointed</a><a id="4052" class="Symbol">)</a>
                                    <a id="4090" class="Symbol">→</a> <a id="4092" class="Symbol">(</a><a id="4093" href="UF.SIP-Examples.html#4037" class="Bound">A</a> <a id="4095" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4097" href="UF.SIP-Examples.html#4039" class="Bound">B</a><a id="4098" class="Symbol">)</a> <a id="4100" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4102" class="Symbol">(</a><a id="4103" href="UF.SIP-Examples.html#4037" class="Bound">A</a> <a id="4105" href="UF.SIP-Examples.html#3847" class="Function Operator">≅</a> <a id="4107" href="UF.SIP-Examples.html#4039" class="Bound">B</a><a id="4108" class="Symbol">)</a>
 <a id="4111" href="UF.SIP-Examples.html#3946" class="Function">characterization-of-pointed-type-＝</a> <a id="4146" href="UF.SIP-Examples.html#4146" class="Bound">ua</a> <a id="4149" class="Symbol">=</a> <a id="4151" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="4173" href="UF.SIP-Examples.html#4146" class="Bound">ua</a> <a id="4176" href="UF.SIP-Examples.html#3390" class="Function">sns-data</a>

<a id="4186" class="Keyword">module</a> <a id="pointed-∞-magma"></a><a id="4193" href="UF.SIP-Examples.html#4193" class="Module">pointed-∞-magma</a> <a id="4209" class="Symbol">{</a><a id="4210" href="UF.SIP-Examples.html#4210" class="Bound">𝓤</a> <a id="4212" class="Symbol">:</a> <a id="4214" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4222" class="Symbol">}</a> <a id="4224" class="Keyword">where</a>

 <a id="4232" class="Keyword">open</a> <a id="4237" href="UF.SIP.html#6736" class="Module">sip-join</a>

 <a id="pointed-∞-magma.∞-Magma·"></a><a id="4248" href="UF.SIP-Examples.html#4248" class="Function">∞-Magma·</a> <a id="4257" class="Symbol">:</a> <a id="4259" href="UF.SIP-Examples.html#4210" class="Bound">𝓤</a> <a id="4261" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4263" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4266" href="UF.SIP-Examples.html#4248" class="Function">∞-Magma·</a> <a id="4275" class="Symbol">=</a> <a id="4277" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4279" href="UF.SIP-Examples.html#4279" class="Bound">X</a> <a id="4281" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4283" href="UF.SIP-Examples.html#4210" class="Bound">𝓤</a> <a id="4285" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4287" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4289" class="Symbol">(</a><a id="4290" href="UF.SIP-Examples.html#4279" class="Bound">X</a> <a id="4292" class="Symbol">→</a> <a id="4294" href="UF.SIP-Examples.html#4279" class="Bound">X</a> <a id="4296" class="Symbol">→</a> <a id="4298" href="UF.SIP-Examples.html#4279" class="Bound">X</a><a id="4299" class="Symbol">)</a> <a id="4301" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4303" href="UF.SIP-Examples.html#4279" class="Bound">X</a>

 <a id="pointed-∞-magma._≅_"></a><a id="4307" href="UF.SIP-Examples.html#4307" class="Function Operator">_≅_</a> <a id="4311" class="Symbol">:</a> <a id="4313" href="UF.SIP-Examples.html#4248" class="Function">∞-Magma·</a> <a id="4322" class="Symbol">→</a> <a id="4324" href="UF.SIP-Examples.html#4248" class="Function">∞-Magma·</a> <a id="4333" class="Symbol">→</a> <a id="4335" href="UF.SIP-Examples.html#4210" class="Bound">𝓤</a> <a id="4337" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="4340" class="Symbol">(</a><a id="4341" href="UF.SIP-Examples.html#4341" class="Bound">X</a> <a id="4343" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="4346" href="UF.SIP-Examples.html#4346" class="Bound Operator">_·_</a> <a id="4350" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4352" href="UF.SIP-Examples.html#4352" class="Bound">x₀</a><a id="4354" class="Symbol">)</a> <a id="4356" href="UF.SIP-Examples.html#4307" class="Function Operator">≅</a> <a id="4358" class="Symbol">(</a><a id="4359" href="UF.SIP-Examples.html#4359" class="Bound">Y</a> <a id="4361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="4364" href="UF.SIP-Examples.html#4364" class="Bound Operator">_*_</a> <a id="4368" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4370" href="UF.SIP-Examples.html#4370" class="Bound">y₀</a><a id="4372" class="Symbol">)</a> <a id="4374" class="Symbol">=</a>
                 <a id="4393" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4395" href="UF.SIP-Examples.html#4395" class="Bound">f</a> <a id="4397" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4399" class="Symbol">(</a><a id="4400" href="UF.SIP-Examples.html#4341" class="Bound">X</a> <a id="4402" class="Symbol">→</a> <a id="4404" href="UF.SIP-Examples.html#4359" class="Bound">Y</a><a id="4405" class="Symbol">)</a><a id="4406" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4408" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="4417" href="UF.SIP-Examples.html#4395" class="Bound">f</a>
                              <a id="4449" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4451" class="Symbol">((λ</a> <a id="4455" href="UF.SIP-Examples.html#4455" class="Bound">x</a> <a id="4457" href="UF.SIP-Examples.html#4457" class="Bound">x&#39;</a> <a id="4460" class="Symbol">→</a> <a id="4462" href="UF.SIP-Examples.html#4395" class="Bound">f</a> <a id="4464" class="Symbol">(</a><a id="4465" href="UF.SIP-Examples.html#4455" class="Bound">x</a> <a id="4467" href="UF.SIP-Examples.html#4346" class="Bound Operator">·</a> <a id="4469" href="UF.SIP-Examples.html#4457" class="Bound">x&#39;</a><a id="4471" class="Symbol">))</a> <a id="4474" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4476" class="Symbol">(λ</a> <a id="4479" href="UF.SIP-Examples.html#4479" class="Bound">x</a> <a id="4481" href="UF.SIP-Examples.html#4481" class="Bound">x&#39;</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="UF.SIP-Examples.html#4395" class="Bound">f</a> <a id="4488" href="UF.SIP-Examples.html#4479" class="Bound">x</a> <a id="4490" href="UF.SIP-Examples.html#4364" class="Bound Operator">*</a> <a id="4492" href="UF.SIP-Examples.html#4395" class="Bound">f</a> <a id="4494" href="UF.SIP-Examples.html#4481" class="Bound">x&#39;</a><a id="4496" class="Symbol">))</a>
                              <a id="4529" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4531" class="Symbol">(</a><a id="4532" href="UF.SIP-Examples.html#4395" class="Bound">f</a> <a id="4534" href="UF.SIP-Examples.html#4352" class="Bound">x₀</a> <a id="4537" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4539" href="UF.SIP-Examples.html#4370" class="Bound">y₀</a><a id="4541" class="Symbol">)</a>

 <a id="pointed-∞-magma.characterization-of-pointed-magma-＝"></a><a id="4545" href="UF.SIP-Examples.html#4545" class="Function">characterization-of-pointed-magma-＝</a> <a id="4581" class="Symbol">:</a> <a id="4583" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="4596" href="UF.SIP-Examples.html#4210" class="Bound">𝓤</a>
                                     <a id="4635" class="Symbol">→</a> <a id="4637" class="Symbol">(</a><a id="4638" href="UF.SIP-Examples.html#4638" class="Bound">A</a> <a id="4640" href="UF.SIP-Examples.html#4640" class="Bound">B</a> <a id="4642" class="Symbol">:</a> <a id="4644" href="UF.SIP-Examples.html#4248" class="Function">∞-Magma·</a><a id="4652" class="Symbol">)</a>
                                     <a id="4691" class="Symbol">→</a> <a id="4693" class="Symbol">(</a><a id="4694" href="UF.SIP-Examples.html#4638" class="Bound">A</a> <a id="4696" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4698" href="UF.SIP-Examples.html#4640" class="Bound">B</a><a id="4699" class="Symbol">)</a> <a id="4701" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4703" class="Symbol">(</a><a id="4704" href="UF.SIP-Examples.html#4638" class="Bound">A</a> <a id="4706" href="UF.SIP-Examples.html#4307" class="Function Operator">≅</a> <a id="4708" href="UF.SIP-Examples.html#4640" class="Bound">B</a><a id="4709" class="Symbol">)</a>
 <a id="4712" href="UF.SIP-Examples.html#4545" class="Function">characterization-of-pointed-magma-＝</a> <a id="4748" href="UF.SIP-Examples.html#4748" class="Bound">ua</a> <a id="4751" class="Symbol">=</a> <a id="4753" href="UF.SIP.html#10213" class="Function">characterization-of-join-＝</a> <a id="4780" href="UF.SIP-Examples.html#4748" class="Bound">ua</a>
                                            <a id="4827" href="UF.SIP-Examples.html#1468" class="Function">∞-magma.sns-data</a>
                                            <a id="4888" href="UF.SIP-Examples.html#3390" class="Function">pointed-type.sns-data</a>

<a id="4911" class="Keyword">module</a> <a id="monoid"></a><a id="4918" href="UF.SIP-Examples.html#4918" class="Module">monoid</a> <a id="4925" class="Symbol">{</a><a id="4926" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a> <a id="4928" class="Symbol">:</a> <a id="4930" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4938" class="Symbol">}</a> <a id="4940" class="Keyword">where</a>

 <a id="4948" class="Keyword">open</a> <a id="4953" href="UF.SIP.html#650" class="Module">sip</a>
 <a id="4958" class="Keyword">open</a> <a id="4963" href="UF.SIP.html#6736" class="Module">sip-join</a>
 <a id="4973" class="Keyword">open</a> <a id="4978" href="UF.SIP.html#4935" class="Module">sip-with-axioms</a>

 <a id="monoid.monoid-structure"></a><a id="4996" href="UF.SIP-Examples.html#4996" class="Function">monoid-structure</a> <a id="5013" class="Symbol">:</a> <a id="5015" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a> <a id="5017" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5019" class="Symbol">→</a> <a id="5021" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a> <a id="5023" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="5026" href="UF.SIP-Examples.html#4996" class="Function">monoid-structure</a> <a id="5043" href="UF.SIP-Examples.html#5043" class="Bound">X</a> <a id="5045" class="Symbol">=</a> <a id="5047" class="Symbol">(</a><a id="5048" href="UF.SIP-Examples.html#5043" class="Bound">X</a> <a id="5050" class="Symbol">→</a> <a id="5052" href="UF.SIP-Examples.html#5043" class="Bound">X</a> <a id="5054" class="Symbol">→</a> <a id="5056" href="UF.SIP-Examples.html#5043" class="Bound">X</a><a id="5057" class="Symbol">)</a> <a id="5059" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5061" href="UF.SIP-Examples.html#5043" class="Bound">X</a>

 <a id="monoid.monoid-axioms"></a><a id="5065" href="UF.SIP-Examples.html#5065" class="Function">monoid-axioms</a> <a id="5079" class="Symbol">:</a> <a id="5081" class="Symbol">(</a><a id="5082" href="UF.SIP-Examples.html#5082" class="Bound">X</a> <a id="5084" class="Symbol">:</a> <a id="5086" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a> <a id="5088" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5090" class="Symbol">)</a> <a id="5092" class="Symbol">→</a> <a id="5094" href="UF.SIP-Examples.html#4996" class="Function">monoid-structure</a> <a id="5111" href="UF.SIP-Examples.html#5082" class="Bound">X</a> <a id="5113" class="Symbol">→</a> <a id="5115" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a> <a id="5117" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="5120" href="UF.SIP-Examples.html#5065" class="Function">monoid-axioms</a> <a id="5134" href="UF.SIP-Examples.html#5134" class="Bound">X</a> <a id="5136" class="Symbol">(</a><a id="5137" href="UF.SIP-Examples.html#5137" class="Bound Operator">_·_</a> <a id="5141" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5143" href="UF.SIP-Examples.html#5143" class="Bound">e</a><a id="5144" class="Symbol">)</a> <a id="5146" class="Symbol">=</a> <a id="5148" href="UF.Sets.html#709" class="Function">is-set</a> <a id="5155" href="UF.SIP-Examples.html#5134" class="Bound">X</a>
                           <a id="5184" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5186" href="Notation.General.html#1799" class="Function">left-neutral</a>  <a id="5200" href="UF.SIP-Examples.html#5143" class="Bound">e</a> <a id="5202" href="UF.SIP-Examples.html#5137" class="Bound Operator">_·_</a>
                           <a id="5233" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5235" href="Notation.General.html#1887" class="Function">right-neutral</a> <a id="5249" href="UF.SIP-Examples.html#5143" class="Bound">e</a> <a id="5251" href="UF.SIP-Examples.html#5137" class="Bound Operator">_·_</a>
                           <a id="5282" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="5284" href="Notation.General.html#1977" class="Function">associative</a>     <a id="5300" href="UF.SIP-Examples.html#5137" class="Bound Operator">_·_</a>

 <a id="monoid.Monoid"></a><a id="5306" href="UF.SIP-Examples.html#5306" class="Function">Monoid</a> <a id="5313" class="Symbol">:</a> <a id="5315" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a> <a id="5317" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="5319" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="5322" href="UF.SIP-Examples.html#5306" class="Function">Monoid</a> <a id="5329" class="Symbol">=</a> <a id="5331" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5333" href="UF.SIP-Examples.html#5333" class="Bound">X</a> <a id="5335" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5337" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a> <a id="5339" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5341" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5343" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5345" href="UF.SIP-Examples.html#5345" class="Bound">s</a> <a id="5347" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5349" href="UF.SIP-Examples.html#4996" class="Function">monoid-structure</a> <a id="5366" href="UF.SIP-Examples.html#5333" class="Bound">X</a> <a id="5368" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5370" href="UF.SIP-Examples.html#5065" class="Function">monoid-axioms</a> <a id="5384" href="UF.SIP-Examples.html#5333" class="Bound">X</a> <a id="5386" href="UF.SIP-Examples.html#5345" class="Bound">s</a>

 <a id="monoid.monoid-axioms-is-prop"></a><a id="5390" href="UF.SIP-Examples.html#5390" class="Function">monoid-axioms-is-prop</a> <a id="5412" class="Symbol">:</a> <a id="5414" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5421" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a> <a id="5423" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a>
                       <a id="5448" class="Symbol">→</a> <a id="5450" class="Symbol">(</a><a id="5451" href="UF.SIP-Examples.html#5451" class="Bound">X</a> <a id="5453" class="Symbol">:</a> <a id="5455" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a> <a id="5457" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5459" class="Symbol">)</a> <a id="5461" class="Symbol">(</a><a id="5462" href="UF.SIP-Examples.html#5462" class="Bound">s</a> <a id="5464" class="Symbol">:</a> <a id="5466" href="UF.SIP-Examples.html#4996" class="Function">monoid-structure</a> <a id="5483" href="UF.SIP-Examples.html#5451" class="Bound">X</a><a id="5484" class="Symbol">)</a>
                       <a id="5509" class="Symbol">→</a> <a id="5511" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5519" class="Symbol">(</a><a id="5520" href="UF.SIP-Examples.html#5065" class="Function">monoid-axioms</a> <a id="5534" href="UF.SIP-Examples.html#5451" class="Bound">X</a> <a id="5536" href="UF.SIP-Examples.html#5462" class="Bound">s</a><a id="5537" class="Symbol">)</a>

 <a id="5541" href="UF.SIP-Examples.html#5390" class="Function">monoid-axioms-is-prop</a> <a id="5563" href="UF.SIP-Examples.html#5563" class="Bound">fe</a> <a id="5566" href="UF.SIP-Examples.html#5566" class="Bound">X</a> <a id="5568" class="Symbol">(</a><a id="5569" href="UF.SIP-Examples.html#5569" class="Bound Operator">_·_</a> <a id="5573" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5575" href="UF.SIP-Examples.html#5575" class="Bound">e</a><a id="5576" class="Symbol">)</a> <a id="5578" href="UF.SIP-Examples.html#5578" class="Bound">s</a> <a id="5580" class="Symbol">=</a> <a id="5582" href="UF.SIP-Examples.html#5627" class="Function">γ</a> <a id="5584" href="UF.SIP-Examples.html#5578" class="Bound">s</a>
  <a id="5588" class="Keyword">where</a>
   <a id="5597" href="UF.SIP-Examples.html#5597" class="Function">i</a> <a id="5599" class="Symbol">:</a> <a id="5601" href="UF.Sets.html#709" class="Function">is-set</a> <a id="5608" href="UF.SIP-Examples.html#5566" class="Bound">X</a>
   <a id="5613" href="UF.SIP-Examples.html#5597" class="Function">i</a> <a id="5615" class="Symbol">=</a> <a id="5617" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5621" href="UF.SIP-Examples.html#5578" class="Bound">s</a>

   <a id="5627" href="UF.SIP-Examples.html#5627" class="Function">γ</a> <a id="5629" class="Symbol">:</a> <a id="5631" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5639" class="Symbol">(</a><a id="5640" href="UF.SIP-Examples.html#5065" class="Function">monoid-axioms</a> <a id="5654" href="UF.SIP-Examples.html#5566" class="Bound">X</a> <a id="5656" class="Symbol">(</a><a id="5657" href="UF.SIP-Examples.html#5569" class="Bound Operator">_·_</a> <a id="5661" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5663" href="UF.SIP-Examples.html#5575" class="Bound">e</a><a id="5664" class="Symbol">))</a>
   <a id="5670" href="UF.SIP-Examples.html#5627" class="Function">γ</a> <a id="5672" class="Symbol">=</a> <a id="5674" href="UF.Subsingletons.html#10741" class="Function">×₄-is-prop</a>
        <a id="5693" class="Symbol">(</a><a id="5694" href="UF.Sets-Properties.html#2165" class="Function">being-set-is-prop</a> <a id="5712" href="UF.SIP-Examples.html#5563" class="Bound">fe</a><a id="5714" class="Symbol">)</a>
        <a id="5724" class="Symbol">(</a><a id="5725" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5735" href="UF.SIP-Examples.html#5563" class="Bound">fe</a> <a id="5738" class="Symbol">(λ</a> <a id="5741" href="UF.SIP-Examples.html#5741" class="Bound">x</a> <a id="5743" class="Symbol">→</a> <a id="5745" href="UF.SIP-Examples.html#5597" class="Function">i</a> <a id="5747" class="Symbol">{</a><a id="5748" href="UF.SIP-Examples.html#5575" class="Bound">e</a> <a id="5750" href="UF.SIP-Examples.html#5569" class="Bound Operator">·</a> <a id="5752" href="UF.SIP-Examples.html#5741" class="Bound">x</a><a id="5753" class="Symbol">}</a> <a id="5755" class="Symbol">{</a><a id="5756" href="UF.SIP-Examples.html#5741" class="Bound">x</a><a id="5757" class="Symbol">}))</a>
        <a id="5769" class="Symbol">(</a><a id="5770" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5780" href="UF.SIP-Examples.html#5563" class="Bound">fe</a> <a id="5783" class="Symbol">(λ</a> <a id="5786" href="UF.SIP-Examples.html#5786" class="Bound">x</a> <a id="5788" class="Symbol">→</a> <a id="5790" href="UF.SIP-Examples.html#5597" class="Function">i</a> <a id="5792" class="Symbol">{</a><a id="5793" href="UF.SIP-Examples.html#5786" class="Bound">x</a> <a id="5795" href="UF.SIP-Examples.html#5569" class="Bound Operator">·</a> <a id="5797" href="UF.SIP-Examples.html#5575" class="Bound">e</a><a id="5798" class="Symbol">}</a> <a id="5800" class="Symbol">{</a><a id="5801" href="UF.SIP-Examples.html#5786" class="Bound">x</a><a id="5802" class="Symbol">}))</a>
        <a id="5814" class="Symbol">(</a><a id="5815" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5825" href="UF.SIP-Examples.html#5563" class="Bound">fe</a>
          <a id="5838" class="Symbol">(λ</a> <a id="5841" href="UF.SIP-Examples.html#5841" class="Bound">x</a> <a id="5843" class="Symbol">→</a> <a id="5845" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5855" href="UF.SIP-Examples.html#5563" class="Bound">fe</a>
          <a id="5868" class="Symbol">(λ</a> <a id="5871" href="UF.SIP-Examples.html#5871" class="Bound">y</a> <a id="5873" class="Symbol">→</a> <a id="5875" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5885" href="UF.SIP-Examples.html#5563" class="Bound">fe</a>
          <a id="5898" class="Symbol">(λ</a> <a id="5901" href="UF.SIP-Examples.html#5901" class="Bound">z</a> <a id="5903" class="Symbol">→</a> <a id="5905" href="UF.SIP-Examples.html#5597" class="Function">i</a> <a id="5907" class="Symbol">{(</a><a id="5909" href="UF.SIP-Examples.html#5841" class="Bound">x</a> <a id="5911" href="UF.SIP-Examples.html#5569" class="Bound Operator">·</a> <a id="5913" href="UF.SIP-Examples.html#5871" class="Bound">y</a><a id="5914" class="Symbol">)</a> <a id="5916" href="UF.SIP-Examples.html#5569" class="Bound Operator">·</a> <a id="5918" href="UF.SIP-Examples.html#5901" class="Bound">z</a><a id="5919" class="Symbol">}</a> <a id="5921" class="Symbol">{</a><a id="5922" href="UF.SIP-Examples.html#5841" class="Bound">x</a> <a id="5924" href="UF.SIP-Examples.html#5569" class="Bound Operator">·</a> <a id="5926" class="Symbol">(</a><a id="5927" href="UF.SIP-Examples.html#5871" class="Bound">y</a> <a id="5929" href="UF.SIP-Examples.html#5569" class="Bound Operator">·</a> <a id="5931" href="UF.SIP-Examples.html#5901" class="Bound">z</a><a id="5932" class="Symbol">)}))))</a>

 <a id="monoid.sns-data"></a><a id="5941" href="UF.SIP-Examples.html#5941" class="Function">sns-data</a> <a id="5950" class="Symbol">:</a> <a id="5952" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5959" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a> <a id="5961" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a>
          <a id="5973" class="Symbol">→</a> <a id="5975" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="5979" class="Symbol">(λ</a> <a id="5982" href="UF.SIP-Examples.html#5982" class="Bound">X</a> <a id="5984" class="Symbol">→</a> <a id="5986" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5988" href="UF.SIP-Examples.html#5988" class="Bound">s</a> <a id="5990" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5992" href="UF.SIP-Examples.html#4996" class="Function">monoid-structure</a> <a id="6009" href="UF.SIP-Examples.html#5982" class="Bound">X</a> <a id="6011" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6013" href="UF.SIP-Examples.html#5065" class="Function">monoid-axioms</a> <a id="6027" href="UF.SIP-Examples.html#5982" class="Bound">X</a> <a id="6029" href="UF.SIP-Examples.html#5988" class="Bound">s</a><a id="6030" class="Symbol">)</a> <a id="6032" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a>
 <a id="6035" href="UF.SIP-Examples.html#5941" class="Function">sns-data</a> <a id="6044" href="UF.SIP-Examples.html#6044" class="Bound">fe</a> <a id="6047" class="Symbol">=</a> <a id="6049" href="UF.SIP.html#5234" class="Function">add-axioms</a>
                <a id="6076" href="UF.SIP-Examples.html#5065" class="Function">monoid-axioms</a> <a id="6090" class="Symbol">(</a><a id="6091" href="UF.SIP-Examples.html#5390" class="Function">monoid-axioms-is-prop</a> <a id="6113" href="UF.SIP-Examples.html#6044" class="Bound">fe</a><a id="6115" class="Symbol">)</a>
                <a id="6133" class="Symbol">(</a><a id="6134" href="UF.SIP.html#8760" class="Function">join</a>
                   <a id="6158" href="UF.SIP-Examples.html#1468" class="Function">∞-magma.sns-data</a>
                   <a id="6194" href="UF.SIP-Examples.html#3390" class="Function">pointed-type.sns-data</a><a id="6215" class="Symbol">)</a>

 <a id="monoid._≅_"></a><a id="6219" href="UF.SIP-Examples.html#6219" class="Function Operator">_≅_</a> <a id="6223" class="Symbol">:</a> <a id="6225" href="UF.SIP-Examples.html#5306" class="Function">Monoid</a> <a id="6232" class="Symbol">→</a> <a id="6234" href="UF.SIP-Examples.html#5306" class="Function">Monoid</a> <a id="6241" class="Symbol">→</a> <a id="6243" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a> <a id="6245" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="6248" class="Symbol">(</a><a id="6249" href="UF.SIP-Examples.html#6249" class="Bound">X</a> <a id="6251" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6253" class="Symbol">(</a><a id="6254" href="UF.SIP-Examples.html#6254" class="Bound Operator">_·_</a> <a id="6258" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6260" href="UF.SIP-Examples.html#6260" class="Bound">d</a><a id="6261" class="Symbol">)</a> <a id="6263" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6265" class="Symbol">_)</a> <a id="6268" href="UF.SIP-Examples.html#6219" class="Function Operator">≅</a> <a id="6270" class="Symbol">(</a><a id="6271" href="UF.SIP-Examples.html#6271" class="Bound">Y</a> <a id="6273" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6275" class="Symbol">(</a><a id="6276" href="UF.SIP-Examples.html#6276" class="Bound Operator">_*_</a> <a id="6280" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6282" href="UF.SIP-Examples.html#6282" class="Bound">e</a><a id="6283" class="Symbol">)</a> <a id="6285" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6287" class="Symbol">_)</a> <a id="6290" class="Symbol">=</a>
    <a id="6296" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6298" href="UF.SIP-Examples.html#6298" class="Bound">f</a> <a id="6300" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6302" class="Symbol">(</a><a id="6303" href="UF.SIP-Examples.html#6249" class="Bound">X</a> <a id="6305" class="Symbol">→</a> <a id="6307" href="UF.SIP-Examples.html#6271" class="Bound">Y</a><a id="6308" class="Symbol">)</a><a id="6309" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6311" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6320" href="UF.SIP-Examples.html#6298" class="Bound">f</a>
                 <a id="6339" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6341" class="Symbol">((λ</a> <a id="6345" href="UF.SIP-Examples.html#6345" class="Bound">x</a> <a id="6347" href="UF.SIP-Examples.html#6347" class="Bound">x&#39;</a> <a id="6350" class="Symbol">→</a> <a id="6352" href="UF.SIP-Examples.html#6298" class="Bound">f</a> <a id="6354" class="Symbol">(</a><a id="6355" href="UF.SIP-Examples.html#6345" class="Bound">x</a> <a id="6357" href="UF.SIP-Examples.html#6254" class="Bound Operator">·</a> <a id="6359" href="UF.SIP-Examples.html#6347" class="Bound">x&#39;</a><a id="6361" class="Symbol">))</a> <a id="6364" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6366" class="Symbol">(λ</a> <a id="6369" href="UF.SIP-Examples.html#6369" class="Bound">x</a> <a id="6371" href="UF.SIP-Examples.html#6371" class="Bound">x&#39;</a> <a id="6374" class="Symbol">→</a> <a id="6376" href="UF.SIP-Examples.html#6298" class="Bound">f</a> <a id="6378" href="UF.SIP-Examples.html#6369" class="Bound">x</a> <a id="6380" href="UF.SIP-Examples.html#6276" class="Bound Operator">*</a> <a id="6382" href="UF.SIP-Examples.html#6298" class="Bound">f</a> <a id="6384" href="UF.SIP-Examples.html#6371" class="Bound">x&#39;</a><a id="6386" class="Symbol">))</a>
                 <a id="6406" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6408" class="Symbol">(</a><a id="6409" href="UF.SIP-Examples.html#6298" class="Bound">f</a> <a id="6411" href="UF.SIP-Examples.html#6260" class="Bound">d</a> <a id="6413" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6415" href="UF.SIP-Examples.html#6282" class="Bound">e</a><a id="6416" class="Symbol">)</a>

 <a id="monoid.characterization-of-monoid-＝"></a><a id="6420" href="UF.SIP-Examples.html#6420" class="Function">characterization-of-monoid-＝</a> <a id="6449" class="Symbol">:</a> <a id="6451" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="6464" href="UF.SIP-Examples.html#4926" class="Bound">𝓤</a>
                              <a id="6496" class="Symbol">→</a> <a id="6498" class="Symbol">(</a><a id="6499" href="UF.SIP-Examples.html#6499" class="Bound">A</a> <a id="6501" href="UF.SIP-Examples.html#6501" class="Bound">B</a> <a id="6503" class="Symbol">:</a> <a id="6505" href="UF.SIP-Examples.html#5306" class="Function">Monoid</a><a id="6511" class="Symbol">)</a>
                              <a id="6543" class="Symbol">→</a> <a id="6545" class="Symbol">(</a><a id="6546" href="UF.SIP-Examples.html#6499" class="Bound">A</a> <a id="6548" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6550" href="UF.SIP-Examples.html#6501" class="Bound">B</a><a id="6551" class="Symbol">)</a> <a id="6553" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6555" class="Symbol">(</a><a id="6556" href="UF.SIP-Examples.html#6499" class="Bound">A</a> <a id="6558" href="UF.SIP-Examples.html#6219" class="Function Operator">≅</a> <a id="6560" href="UF.SIP-Examples.html#6501" class="Bound">B</a><a id="6561" class="Symbol">)</a>
 <a id="6564" href="UF.SIP-Examples.html#6420" class="Function">characterization-of-monoid-＝</a> <a id="6593" href="UF.SIP-Examples.html#6593" class="Bound">ua</a> <a id="6596" class="Symbol">=</a> <a id="6598" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="6620" href="UF.SIP-Examples.html#6593" class="Bound">ua</a>
                                    <a id="6659" class="Symbol">(</a><a id="6660" href="UF.SIP-Examples.html#5941" class="Function">sns-data</a> <a id="6669" class="Symbol">(</a><a id="6670" href="UF.UA-FunExt.html#1788" class="Function">univalence-gives-funext</a> <a id="6694" href="UF.SIP-Examples.html#6593" class="Bound">ua</a><a id="6696" class="Symbol">))</a>

<a id="6700" class="Keyword">module</a> <a id="associative-∞-magma"></a><a id="6707" href="UF.SIP-Examples.html#6707" class="Module">associative-∞-magma</a>
        <a id="6735" class="Symbol">{</a><a id="6736" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="6738" class="Symbol">:</a> <a id="6740" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6748" class="Symbol">}</a>
        <a id="6758" class="Symbol">(</a><a id="6759" href="UF.SIP-Examples.html#6759" class="Bound">ua</a> <a id="6762" class="Symbol">:</a> <a id="6764" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="6777" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a><a id="6778" class="Symbol">)</a>
       <a id="6787" class="Keyword">where</a>

 <a id="6795" class="Keyword">abstract</a>
  <a id="associative-∞-magma.fe"></a><a id="6806" href="UF.SIP-Examples.html#6806" class="Function">fe</a> <a id="6809" class="Symbol">:</a> <a id="6811" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6818" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="6820" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a>
  <a id="6824" href="UF.SIP-Examples.html#6806" class="Function">fe</a> <a id="6827" class="Symbol">=</a> <a id="6829" href="UF.UA-FunExt.html#1788" class="Function">univalence-gives-funext</a> <a id="6853" href="UF.SIP-Examples.html#6759" class="Bound">ua</a>

 <a id="associative-∞-magma.∞-amagma-structure"></a><a id="6858" href="UF.SIP-Examples.html#6858" class="Function">∞-amagma-structure</a> <a id="6877" class="Symbol">:</a> <a id="6879" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="6881" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6883" class="Symbol">→</a> <a id="6885" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="6887" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="6890" href="UF.SIP-Examples.html#6858" class="Function">∞-amagma-structure</a> <a id="6909" href="UF.SIP-Examples.html#6909" class="Bound">X</a> <a id="6911" class="Symbol">=</a> <a id="6913" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6915" href="UF.SIP-Examples.html#6915" class="Bound Operator">_·_</a> <a id="6919" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6921" class="Symbol">(</a><a id="6922" href="UF.SIP-Examples.html#6909" class="Bound">X</a> <a id="6924" class="Symbol">→</a> <a id="6926" href="UF.SIP-Examples.html#6909" class="Bound">X</a> <a id="6928" class="Symbol">→</a> <a id="6930" href="UF.SIP-Examples.html#6909" class="Bound">X</a><a id="6931" class="Symbol">)</a><a id="6932" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6934" class="Symbol">(</a><a id="6935" href="Notation.General.html#1977" class="Function">associative</a> <a id="6947" href="UF.SIP-Examples.html#6915" class="Bound Operator">_·_</a><a id="6950" class="Symbol">)</a>

 <a id="associative-∞-magma.∞-aMagma"></a><a id="6954" href="UF.SIP-Examples.html#6954" class="Function">∞-aMagma</a> <a id="6963" class="Symbol">:</a> <a id="6965" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="6967" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="6969" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="6972" href="UF.SIP-Examples.html#6954" class="Function">∞-aMagma</a> <a id="6981" class="Symbol">=</a> <a id="6983" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6985" href="UF.SIP-Examples.html#6985" class="Bound">X</a> <a id="6987" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6989" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="6991" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6993" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6995" href="UF.SIP-Examples.html#6858" class="Function">∞-amagma-structure</a> <a id="7014" href="UF.SIP-Examples.html#6985" class="Bound">X</a>

 <a id="associative-∞-magma.homomorphic"></a><a id="7018" href="UF.SIP-Examples.html#7018" class="Function">homomorphic</a> <a id="7030" class="Symbol">:</a> <a id="7032" class="Symbol">{</a><a id="7033" href="UF.SIP-Examples.html#7033" class="Bound">X</a> <a id="7035" href="UF.SIP-Examples.html#7035" class="Bound">Y</a> <a id="7037" class="Symbol">:</a> <a id="7039" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="7041" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7043" class="Symbol">}</a> <a id="7045" class="Symbol">→</a> <a id="7047" class="Symbol">(</a><a id="7048" href="UF.SIP-Examples.html#7033" class="Bound">X</a> <a id="7050" class="Symbol">→</a> <a id="7052" href="UF.SIP-Examples.html#7033" class="Bound">X</a> <a id="7054" class="Symbol">→</a> <a id="7056" href="UF.SIP-Examples.html#7033" class="Bound">X</a><a id="7057" class="Symbol">)</a> <a id="7059" class="Symbol">→</a> <a id="7061" class="Symbol">(</a><a id="7062" href="UF.SIP-Examples.html#7035" class="Bound">Y</a> <a id="7064" class="Symbol">→</a> <a id="7066" href="UF.SIP-Examples.html#7035" class="Bound">Y</a> <a id="7068" class="Symbol">→</a> <a id="7070" href="UF.SIP-Examples.html#7035" class="Bound">Y</a><a id="7071" class="Symbol">)</a> <a id="7073" class="Symbol">→</a> <a id="7075" class="Symbol">(</a><a id="7076" href="UF.SIP-Examples.html#7033" class="Bound">X</a> <a id="7078" class="Symbol">→</a> <a id="7080" href="UF.SIP-Examples.html#7035" class="Bound">Y</a><a id="7081" class="Symbol">)</a> <a id="7083" class="Symbol">→</a> <a id="7085" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="7087" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="7090" href="UF.SIP-Examples.html#7018" class="Function">homomorphic</a> <a id="7102" href="UF.SIP-Examples.html#7102" class="Bound Operator">_·_</a> <a id="7106" href="UF.SIP-Examples.html#7106" class="Bound Operator">_*_</a> <a id="7110" href="UF.SIP-Examples.html#7110" class="Bound">f</a> <a id="7112" class="Symbol">=</a> <a id="7114" class="Symbol">(λ</a> <a id="7117" href="UF.SIP-Examples.html#7117" class="Bound">x</a> <a id="7119" href="UF.SIP-Examples.html#7119" class="Bound">y</a> <a id="7121" class="Symbol">→</a> <a id="7123" href="UF.SIP-Examples.html#7110" class="Bound">f</a> <a id="7125" class="Symbol">(</a><a id="7126" href="UF.SIP-Examples.html#7117" class="Bound">x</a> <a id="7128" href="UF.SIP-Examples.html#7102" class="Bound Operator">·</a> <a id="7130" href="UF.SIP-Examples.html#7119" class="Bound">y</a><a id="7131" class="Symbol">))</a> <a id="7134" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7136" class="Symbol">(λ</a> <a id="7139" href="UF.SIP-Examples.html#7139" class="Bound">x</a> <a id="7141" href="UF.SIP-Examples.html#7141" class="Bound">y</a> <a id="7143" class="Symbol">→</a> <a id="7145" href="UF.SIP-Examples.html#7110" class="Bound">f</a> <a id="7147" href="UF.SIP-Examples.html#7139" class="Bound">x</a> <a id="7149" href="UF.SIP-Examples.html#7106" class="Bound Operator">*</a> <a id="7151" href="UF.SIP-Examples.html#7110" class="Bound">f</a> <a id="7153" href="UF.SIP-Examples.html#7141" class="Bound">y</a><a id="7154" class="Symbol">)</a>

 <a id="associative-∞-magma.respect-assoc"></a><a id="7158" href="UF.SIP-Examples.html#7158" class="Function">respect-assoc</a> <a id="7172" class="Symbol">:</a> <a id="7174" class="Symbol">{</a><a id="7175" href="UF.SIP-Examples.html#7175" class="Bound">X</a> <a id="7177" href="UF.SIP-Examples.html#7177" class="Bound">A</a> <a id="7179" class="Symbol">:</a> <a id="7181" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="7183" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7185" class="Symbol">}</a> <a id="7187" class="Symbol">(</a><a id="7188" href="UF.SIP-Examples.html#7188" class="Bound Operator">_·_</a> <a id="7192" class="Symbol">:</a> <a id="7194" href="UF.SIP-Examples.html#7175" class="Bound">X</a> <a id="7196" class="Symbol">→</a> <a id="7198" href="UF.SIP-Examples.html#7175" class="Bound">X</a> <a id="7200" class="Symbol">→</a> <a id="7202" href="UF.SIP-Examples.html#7175" class="Bound">X</a><a id="7203" class="Symbol">)</a> <a id="7205" class="Symbol">(</a><a id="7206" href="UF.SIP-Examples.html#7206" class="Bound Operator">_*_</a> <a id="7210" class="Symbol">:</a> <a id="7212" href="UF.SIP-Examples.html#7177" class="Bound">A</a> <a id="7214" class="Symbol">→</a> <a id="7216" href="UF.SIP-Examples.html#7177" class="Bound">A</a> <a id="7218" class="Symbol">→</a> <a id="7220" href="UF.SIP-Examples.html#7177" class="Bound">A</a><a id="7221" class="Symbol">)</a>
               <a id="7238" class="Symbol">→</a> <a id="7240" href="Notation.General.html#1977" class="Function">associative</a> <a id="7252" href="UF.SIP-Examples.html#7188" class="Bound Operator">_·_</a> <a id="7256" class="Symbol">→</a> <a id="7258" href="Notation.General.html#1977" class="Function">associative</a> <a id="7270" href="UF.SIP-Examples.html#7206" class="Bound Operator">_*_</a>
               <a id="7289" class="Symbol">→</a> <a id="7291" class="Symbol">(</a><a id="7292" href="UF.SIP-Examples.html#7292" class="Bound">f</a> <a id="7294" class="Symbol">:</a> <a id="7296" href="UF.SIP-Examples.html#7175" class="Bound">X</a> <a id="7298" class="Symbol">→</a> <a id="7300" href="UF.SIP-Examples.html#7177" class="Bound">A</a><a id="7301" class="Symbol">)</a> <a id="7303" class="Symbol">→</a> <a id="7305" href="UF.SIP-Examples.html#7018" class="Function">homomorphic</a> <a id="7317" href="UF.SIP-Examples.html#7188" class="Bound Operator">_·_</a> <a id="7321" href="UF.SIP-Examples.html#7206" class="Bound Operator">_*_</a> <a id="7325" href="UF.SIP-Examples.html#7292" class="Bound">f</a> <a id="7327" class="Symbol">→</a> <a id="7329" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="7331" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="7334" href="UF.SIP-Examples.html#7158" class="Function">respect-assoc</a> <a id="7348" href="UF.SIP-Examples.html#7348" class="Bound Operator">_·_</a> <a id="7352" href="UF.SIP-Examples.html#7352" class="Bound Operator">_*_</a> <a id="7356" href="UF.SIP-Examples.html#7356" class="Bound">α</a> <a id="7358" href="UF.SIP-Examples.html#7358" class="Bound">β</a> <a id="7360" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7362" href="UF.SIP-Examples.html#7362" class="Bound">h</a>  <a id="7365" class="Symbol">=</a>  <a id="7368" href="UF.SIP-Examples.html#7723" class="Function">fα</a> <a id="7371" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7373" href="UF.SIP-Examples.html#7726" class="Function">βf</a>
  <a id="7378" class="Keyword">where</a>
   <a id="7387" href="UF.SIP-Examples.html#7387" class="Function">l</a> <a id="7389" class="Symbol">=</a> <a id="7391" class="Symbol">λ</a> <a id="7393" href="UF.SIP-Examples.html#7393" class="Bound">x</a> <a id="7395" href="UF.SIP-Examples.html#7395" class="Bound">y</a> <a id="7397" href="UF.SIP-Examples.html#7397" class="Bound">z</a> <a id="7399" class="Symbol">→</a> <a id="7401" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7403" class="Symbol">((</a><a id="7405" href="UF.SIP-Examples.html#7393" class="Bound">x</a> <a id="7407" href="UF.SIP-Examples.html#7348" class="Bound Operator">·</a> <a id="7409" href="UF.SIP-Examples.html#7395" class="Bound">y</a><a id="7410" class="Symbol">)</a> <a id="7412" href="UF.SIP-Examples.html#7348" class="Bound Operator">·</a> <a id="7414" href="UF.SIP-Examples.html#7397" class="Bound">z</a><a id="7415" class="Symbol">)</a>   <a id="7419" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7422" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7425" class="Symbol">(λ</a> <a id="7428" href="UF.SIP-Examples.html#7428" class="Bound">-</a> <a id="7430" class="Symbol">→</a> <a id="7432" href="UF.SIP-Examples.html#7428" class="Bound">-</a> <a id="7434" class="Symbol">(</a><a id="7435" href="UF.SIP-Examples.html#7393" class="Bound">x</a> <a id="7437" href="UF.SIP-Examples.html#7348" class="Bound Operator">·</a> <a id="7439" href="UF.SIP-Examples.html#7395" class="Bound">y</a><a id="7440" class="Symbol">)</a> <a id="7442" href="UF.SIP-Examples.html#7397" class="Bound">z</a><a id="7443" class="Symbol">)</a> <a id="7445" href="UF.SIP-Examples.html#7362" class="Bound">h</a> <a id="7447" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="7466" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7468" class="Symbol">(</a><a id="7469" href="UF.SIP-Examples.html#7393" class="Bound">x</a> <a id="7471" href="UF.SIP-Examples.html#7348" class="Bound Operator">·</a> <a id="7473" href="UF.SIP-Examples.html#7395" class="Bound">y</a><a id="7474" class="Symbol">)</a> <a id="7476" href="UF.SIP-Examples.html#7352" class="Bound Operator">*</a> <a id="7478" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7480" href="UF.SIP-Examples.html#7397" class="Bound">z</a>   <a id="7484" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7487" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7490" class="Symbol">(λ</a> <a id="7493" href="UF.SIP-Examples.html#7493" class="Bound">-</a> <a id="7495" class="Symbol">→</a> <a id="7497" href="UF.SIP-Examples.html#7493" class="Bound">-</a> <a id="7499" href="UF.SIP-Examples.html#7393" class="Bound">x</a> <a id="7501" href="UF.SIP-Examples.html#7395" class="Bound">y</a> <a id="7503" href="UF.SIP-Examples.html#7352" class="Bound Operator">*</a> <a id="7505" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7507" href="UF.SIP-Examples.html#7397" class="Bound">z</a><a id="7508" class="Symbol">)</a> <a id="7510" href="UF.SIP-Examples.html#7362" class="Bound">h</a> <a id="7512" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="7531" class="Symbol">(</a><a id="7532" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7534" href="UF.SIP-Examples.html#7393" class="Bound">x</a> <a id="7536" href="UF.SIP-Examples.html#7352" class="Bound Operator">*</a> <a id="7538" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7540" href="UF.SIP-Examples.html#7395" class="Bound">y</a><a id="7541" class="Symbol">)</a> <a id="7543" href="UF.SIP-Examples.html#7352" class="Bound Operator">*</a> <a id="7545" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7547" href="UF.SIP-Examples.html#7397" class="Bound">z</a> <a id="7549" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="7555" href="UF.SIP-Examples.html#7555" class="Function">r</a> <a id="7557" class="Symbol">=</a> <a id="7559" class="Symbol">λ</a> <a id="7561" href="UF.SIP-Examples.html#7561" class="Bound">x</a> <a id="7563" href="UF.SIP-Examples.html#7563" class="Bound">y</a> <a id="7565" href="UF.SIP-Examples.html#7565" class="Bound">z</a> <a id="7567" class="Symbol">→</a> <a id="7569" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7571" class="Symbol">(</a><a id="7572" href="UF.SIP-Examples.html#7561" class="Bound">x</a> <a id="7574" href="UF.SIP-Examples.html#7348" class="Bound Operator">·</a> <a id="7576" class="Symbol">(</a><a id="7577" href="UF.SIP-Examples.html#7563" class="Bound">y</a> <a id="7579" href="UF.SIP-Examples.html#7348" class="Bound Operator">·</a> <a id="7581" href="UF.SIP-Examples.html#7565" class="Bound">z</a><a id="7582" class="Symbol">))</a>   <a id="7587" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7590" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7593" class="Symbol">(λ</a> <a id="7596" href="UF.SIP-Examples.html#7596" class="Bound">-</a> <a id="7598" class="Symbol">→</a> <a id="7600" href="UF.SIP-Examples.html#7596" class="Bound">-</a> <a id="7602" href="UF.SIP-Examples.html#7561" class="Bound">x</a> <a id="7604" class="Symbol">(</a><a id="7605" href="UF.SIP-Examples.html#7563" class="Bound">y</a> <a id="7607" href="UF.SIP-Examples.html#7348" class="Bound Operator">·</a> <a id="7609" href="UF.SIP-Examples.html#7565" class="Bound">z</a><a id="7610" class="Symbol">))</a> <a id="7613" href="UF.SIP-Examples.html#7362" class="Bound">h</a> <a id="7615" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="7634" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7636" href="UF.SIP-Examples.html#7561" class="Bound">x</a> <a id="7638" href="UF.SIP-Examples.html#7352" class="Bound Operator">*</a> <a id="7640" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7642" class="Symbol">(</a><a id="7643" href="UF.SIP-Examples.html#7563" class="Bound">y</a> <a id="7645" href="UF.SIP-Examples.html#7348" class="Bound Operator">·</a> <a id="7647" href="UF.SIP-Examples.html#7565" class="Bound">z</a><a id="7648" class="Symbol">)</a>   <a id="7652" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7655" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7658" class="Symbol">(λ</a> <a id="7661" href="UF.SIP-Examples.html#7661" class="Bound">-</a> <a id="7663" class="Symbol">→</a> <a id="7665" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7667" href="UF.SIP-Examples.html#7561" class="Bound">x</a> <a id="7669" href="UF.SIP-Examples.html#7352" class="Bound Operator">*</a> <a id="7671" href="UF.SIP-Examples.html#7661" class="Bound">-</a> <a id="7673" href="UF.SIP-Examples.html#7563" class="Bound">y</a> <a id="7675" href="UF.SIP-Examples.html#7565" class="Bound">z</a><a id="7676" class="Symbol">)</a> <a id="7678" href="UF.SIP-Examples.html#7362" class="Bound">h</a> <a id="7680" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="7699" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7701" href="UF.SIP-Examples.html#7561" class="Bound">x</a> <a id="7703" href="UF.SIP-Examples.html#7352" class="Bound Operator">*</a> <a id="7705" class="Symbol">(</a><a id="7706" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7708" href="UF.SIP-Examples.html#7563" class="Bound">y</a> <a id="7710" href="UF.SIP-Examples.html#7352" class="Bound Operator">*</a> <a id="7712" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7714" href="UF.SIP-Examples.html#7565" class="Bound">z</a><a id="7715" class="Symbol">)</a> <a id="7717" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="7723" href="UF.SIP-Examples.html#7723" class="Function">fα</a> <a id="7726" href="UF.SIP-Examples.html#7726" class="Function">βf</a> <a id="7729" class="Symbol">:</a> <a id="7731" class="Symbol">∀</a> <a id="7733" href="UF.SIP-Examples.html#7733" class="Bound">x</a> <a id="7735" href="UF.SIP-Examples.html#7735" class="Bound">y</a> <a id="7737" href="UF.SIP-Examples.html#7737" class="Bound">z</a> <a id="7739" class="Symbol">→</a> <a id="7741" class="Symbol">(</a><a id="7742" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7744" href="UF.SIP-Examples.html#7733" class="Bound">x</a> <a id="7746" href="UF.SIP-Examples.html#7352" class="Bound Operator">*</a> <a id="7748" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7750" href="UF.SIP-Examples.html#7735" class="Bound">y</a><a id="7751" class="Symbol">)</a> <a id="7753" href="UF.SIP-Examples.html#7352" class="Bound Operator">*</a> <a id="7755" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7757" href="UF.SIP-Examples.html#7737" class="Bound">z</a> <a id="7759" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7761" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7763" href="UF.SIP-Examples.html#7733" class="Bound">x</a> <a id="7765" href="UF.SIP-Examples.html#7352" class="Bound Operator">*</a> <a id="7767" class="Symbol">(</a><a id="7768" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7770" href="UF.SIP-Examples.html#7735" class="Bound">y</a> <a id="7772" href="UF.SIP-Examples.html#7352" class="Bound Operator">*</a> <a id="7774" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7776" href="UF.SIP-Examples.html#7737" class="Bound">z</a><a id="7777" class="Symbol">)</a>
   <a id="7782" href="UF.SIP-Examples.html#7723" class="Function">fα</a> <a id="7785" href="UF.SIP-Examples.html#7785" class="Bound">x</a> <a id="7787" href="UF.SIP-Examples.html#7787" class="Bound">y</a> <a id="7789" href="UF.SIP-Examples.html#7789" class="Bound">z</a> <a id="7791" class="Symbol">=</a> <a id="7793" class="Symbol">(</a><a id="7794" href="UF.SIP-Examples.html#7387" class="Function">l</a> <a id="7796" href="UF.SIP-Examples.html#7785" class="Bound">x</a> <a id="7798" href="UF.SIP-Examples.html#7787" class="Bound">y</a> <a id="7800" href="UF.SIP-Examples.html#7789" class="Bound">z</a><a id="7801" class="Symbol">)</a><a id="7802" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="7805" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="7807" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7810" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7812" class="Symbol">(</a><a id="7813" href="UF.SIP-Examples.html#7356" class="Bound">α</a> <a id="7815" href="UF.SIP-Examples.html#7785" class="Bound">x</a> <a id="7817" href="UF.SIP-Examples.html#7787" class="Bound">y</a> <a id="7819" href="UF.SIP-Examples.html#7789" class="Bound">z</a><a id="7820" class="Symbol">)</a> <a id="7822" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="7824" href="UF.SIP-Examples.html#7555" class="Function">r</a> <a id="7826" href="UF.SIP-Examples.html#7785" class="Bound">x</a> <a id="7828" href="UF.SIP-Examples.html#7787" class="Bound">y</a> <a id="7830" href="UF.SIP-Examples.html#7789" class="Bound">z</a>
   <a id="7835" href="UF.SIP-Examples.html#7726" class="Function">βf</a> <a id="7838" href="UF.SIP-Examples.html#7838" class="Bound">x</a> <a id="7840" href="UF.SIP-Examples.html#7840" class="Bound">y</a> <a id="7842" href="UF.SIP-Examples.html#7842" class="Bound">z</a> <a id="7844" class="Symbol">=</a> <a id="7846" href="UF.SIP-Examples.html#7358" class="Bound">β</a> <a id="7848" class="Symbol">(</a><a id="7849" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7851" href="UF.SIP-Examples.html#7838" class="Bound">x</a><a id="7852" class="Symbol">)</a> <a id="7854" class="Symbol">(</a><a id="7855" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7857" href="UF.SIP-Examples.html#7840" class="Bound">y</a><a id="7858" class="Symbol">)</a> <a id="7860" class="Symbol">(</a><a id="7861" href="UF.SIP-Examples.html#7360" class="Bound">f</a> <a id="7863" href="UF.SIP-Examples.html#7842" class="Bound">z</a><a id="7864" class="Symbol">)</a>

 <a id="associative-∞-magma.remark"></a><a id="7868" href="UF.SIP-Examples.html#7868" class="Function">remark</a> <a id="7875" class="Symbol">:</a> <a id="7877" class="Symbol">{</a><a id="7878" href="UF.SIP-Examples.html#7878" class="Bound">X</a> <a id="7880" class="Symbol">:</a> <a id="7882" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="7884" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7886" class="Symbol">}</a> <a id="7888" class="Symbol">(</a><a id="7889" href="UF.SIP-Examples.html#7889" class="Bound Operator">_·_</a> <a id="7893" class="Symbol">:</a> <a id="7895" href="UF.SIP-Examples.html#7878" class="Bound">X</a> <a id="7897" class="Symbol">→</a> <a id="7899" href="UF.SIP-Examples.html#7878" class="Bound">X</a> <a id="7901" class="Symbol">→</a> <a id="7903" href="UF.SIP-Examples.html#7878" class="Bound">X</a><a id="7904" class="Symbol">)</a> <a id="7906" class="Symbol">(</a><a id="7907" href="UF.SIP-Examples.html#7907" class="Bound">α</a> <a id="7909" href="UF.SIP-Examples.html#7909" class="Bound">β</a> <a id="7911" class="Symbol">:</a> <a id="7913" href="Notation.General.html#1977" class="Function">associative</a> <a id="7925" href="UF.SIP-Examples.html#7889" class="Bound Operator">_·_</a><a id="7928" class="Symbol">)</a>
        <a id="7938" class="Symbol">→</a> <a id="7940" href="UF.SIP-Examples.html#7158" class="Function">respect-assoc</a> <a id="7954" href="UF.SIP-Examples.html#7889" class="Bound Operator">_·_</a> <a id="7958" href="UF.SIP-Examples.html#7889" class="Bound Operator">_·_</a> <a id="7962" href="UF.SIP-Examples.html#7907" class="Bound">α</a> <a id="7964" href="UF.SIP-Examples.html#7909" class="Bound">β</a> <a id="7966" href="MLTT.Pi.html#444" class="Function">id</a> <a id="7969" class="Symbol">(</a><a id="7970" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="7975" href="UF.SIP-Examples.html#7889" class="Bound Operator">_·_</a><a id="7978" class="Symbol">)</a>
        <a id="7988" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7990" class="Symbol">((λ</a> <a id="7994" href="UF.SIP-Examples.html#7994" class="Bound">x</a> <a id="7996" href="UF.SIP-Examples.html#7996" class="Bound">y</a> <a id="7998" href="UF.SIP-Examples.html#7998" class="Bound">z</a> <a id="8000" class="Symbol">→</a> <a id="8002" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="8007" class="Symbol">((</a><a id="8009" href="UF.SIP-Examples.html#7994" class="Bound">x</a> <a id="8011" href="UF.SIP-Examples.html#7889" class="Bound Operator">·</a> <a id="8013" href="UF.SIP-Examples.html#7996" class="Bound">y</a><a id="8014" class="Symbol">)</a> <a id="8016" href="UF.SIP-Examples.html#7889" class="Bound Operator">·</a> <a id="8018" href="UF.SIP-Examples.html#7998" class="Bound">z</a><a id="8019" class="Symbol">)</a> <a id="8021" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="8023" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8026" href="MLTT.Pi.html#444" class="Function">id</a> <a id="8029" class="Symbol">(</a><a id="8030" href="UF.SIP-Examples.html#7907" class="Bound">α</a> <a id="8032" href="UF.SIP-Examples.html#7994" class="Bound">x</a> <a id="8034" href="UF.SIP-Examples.html#7996" class="Bound">y</a> <a id="8036" href="UF.SIP-Examples.html#7998" class="Bound">z</a><a id="8037" class="Symbol">))</a> <a id="8040" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8042" href="UF.SIP-Examples.html#7909" class="Bound">β</a><a id="8043" class="Symbol">)</a>
 <a id="8046" href="UF.SIP-Examples.html#7868" class="Function">remark</a> <a id="8053" href="UF.SIP-Examples.html#8053" class="Bound Operator">_·_</a> <a id="8057" href="UF.SIP-Examples.html#8057" class="Bound">α</a> <a id="8059" href="UF.SIP-Examples.html#8059" class="Bound">β</a> <a id="8061" class="Symbol">=</a> <a id="8063" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="8070" class="Keyword">open</a> <a id="8075" href="UF.SIP.html#650" class="Module">sip</a> <a id="8079" class="Keyword">hiding</a> <a id="8086" class="Symbol">(</a><a id="8087" href="UF.SIP.html#1361" class="Function">homomorphic</a><a id="8098" class="Symbol">)</a>

 <a id="associative-∞-magma.sns-data"></a><a id="8102" href="UF.SIP-Examples.html#8102" class="Function">sns-data</a> <a id="8111" class="Symbol">:</a> <a id="8113" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="8117" href="UF.SIP-Examples.html#6858" class="Function">∞-amagma-structure</a> <a id="8136" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a>
 <a id="8139" href="UF.SIP-Examples.html#8102" class="Function">sns-data</a> <a id="8148" class="Symbol">=</a> <a id="8150" class="Symbol">(</a><a id="8151" href="UF.SIP-Examples.html#8173" class="Function">ι</a> <a id="8153" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8155" href="UF.SIP-Examples.html#8370" class="Function">ρ</a> <a id="8157" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8159" href="UF.SIP-Examples.html#9612" class="Function">θ</a><a id="8160" class="Symbol">)</a>
  <a id="8164" class="Keyword">where</a>
   <a id="8173" href="UF.SIP-Examples.html#8173" class="Function">ι</a> <a id="8175" class="Symbol">:</a> <a id="8177" class="Symbol">(</a><a id="8178" href="UF.SIP-Examples.html#8178" class="Bound">𝓧</a> <a id="8180" href="UF.SIP-Examples.html#8180" class="Bound">𝓐</a> <a id="8182" class="Symbol">:</a> <a id="8184" href="UF.SIP-Examples.html#6954" class="Function">∞-aMagma</a><a id="8192" class="Symbol">)</a> <a id="8194" class="Symbol">→</a> <a id="8196" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="8198" href="UF.SIP-Examples.html#8178" class="Bound">𝓧</a> <a id="8200" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="8202" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8204" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="8206" href="UF.SIP-Examples.html#8180" class="Bound">𝓐</a> <a id="8208" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="8210" class="Symbol">→</a> <a id="8212" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="8214" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="8219" href="UF.SIP-Examples.html#8173" class="Function">ι</a> <a id="8221" class="Symbol">(</a><a id="8222" href="UF.SIP-Examples.html#8222" class="Bound">X</a> <a id="8224" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8226" href="UF.SIP-Examples.html#8226" class="Bound Operator">_·_</a> <a id="8230" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8232" href="UF.SIP-Examples.html#8232" class="Bound">α</a><a id="8233" class="Symbol">)</a> <a id="8235" class="Symbol">(</a><a id="8236" href="UF.SIP-Examples.html#8236" class="Bound">A</a> <a id="8238" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8240" href="UF.SIP-Examples.html#8240" class="Bound Operator">_*_</a> <a id="8244" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8246" href="UF.SIP-Examples.html#8246" class="Bound">β</a><a id="8247" class="Symbol">)</a> <a id="8249" class="Symbol">(</a><a id="8250" href="UF.SIP-Examples.html#8250" class="Bound">f</a> <a id="8252" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8254" href="UF.SIP-Examples.html#8254" class="Bound">i</a><a id="8255" class="Symbol">)</a> <a id="8257" class="Symbol">=</a> <a id="8259" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8261" href="UF.SIP-Examples.html#8261" class="Bound">h</a> <a id="8263" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8265" href="UF.SIP-Examples.html#7018" class="Function">homomorphic</a> <a id="8277" href="UF.SIP-Examples.html#8226" class="Bound Operator">_·_</a> <a id="8281" href="UF.SIP-Examples.html#8240" class="Bound Operator">_*_</a> <a id="8285" href="UF.SIP-Examples.html#8250" class="Bound">f</a>
                                               <a id="8334" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8336" href="UF.SIP-Examples.html#7158" class="Function">respect-assoc</a> <a id="8350" href="UF.SIP-Examples.html#8226" class="Bound Operator">_·_</a> <a id="8354" href="UF.SIP-Examples.html#8240" class="Bound Operator">_*_</a> <a id="8358" href="UF.SIP-Examples.html#8232" class="Bound">α</a> <a id="8360" href="UF.SIP-Examples.html#8246" class="Bound">β</a> <a id="8362" href="UF.SIP-Examples.html#8250" class="Bound">f</a> <a id="8364" href="UF.SIP-Examples.html#8261" class="Bound">h</a>

   <a id="8370" href="UF.SIP-Examples.html#8370" class="Function">ρ</a> <a id="8372" class="Symbol">:</a> <a id="8374" class="Symbol">(</a><a id="8375" href="UF.SIP-Examples.html#8375" class="Bound">𝓧</a> <a id="8377" class="Symbol">:</a> <a id="8379" href="UF.SIP-Examples.html#6954" class="Function">∞-aMagma</a><a id="8387" class="Symbol">)</a> <a id="8389" class="Symbol">→</a> <a id="8391" href="UF.SIP-Examples.html#8173" class="Function">ι</a> <a id="8393" href="UF.SIP-Examples.html#8375" class="Bound">𝓧</a> <a id="8395" href="UF.SIP-Examples.html#8375" class="Bound">𝓧</a> <a id="8397" class="Symbol">(</a><a id="8398" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="8405" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="8407" href="UF.SIP-Examples.html#8375" class="Bound">𝓧</a> <a id="8409" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="8410" class="Symbol">)</a>
   <a id="8415" href="UF.SIP-Examples.html#8370" class="Function">ρ</a> <a id="8417" class="Symbol">(</a><a id="8418" href="UF.SIP-Examples.html#8418" class="Bound">X</a> <a id="8420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8422" href="UF.SIP-Examples.html#8422" class="Bound Operator">_·_</a> <a id="8426" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8428" href="UF.SIP-Examples.html#8428" class="Bound">α</a><a id="8429" class="Symbol">)</a> <a id="8431" class="Symbol">=</a> <a id="8433" href="UF.SIP-Examples.html#8454" class="Function">h</a> <a id="8435" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8437" href="UF.SIP-Examples.html#8629" class="Function">p</a>
    <a id="8443" class="Keyword">where</a>
     <a id="8454" href="UF.SIP-Examples.html#8454" class="Function">h</a> <a id="8456" class="Symbol">:</a> <a id="8458" href="UF.SIP-Examples.html#7018" class="Function">homomorphic</a> <a id="8470" href="UF.SIP-Examples.html#8422" class="Bound Operator">_·_</a> <a id="8474" href="UF.SIP-Examples.html#8422" class="Bound Operator">_·_</a> <a id="8478" href="MLTT.Pi.html#444" class="Function">id</a>
     <a id="8486" href="UF.SIP-Examples.html#8454" class="Function">h</a> <a id="8488" class="Symbol">=</a> <a id="8490" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="8495" href="UF.SIP-Examples.html#8422" class="Bound Operator">_·_</a>

     <a id="8505" href="UF.SIP-Examples.html#8505" class="Function">q</a> <a id="8507" class="Symbol">:</a> <a id="8509" class="Symbol">∀</a> <a id="8511" href="UF.SIP-Examples.html#8511" class="Bound">x</a> <a id="8513" href="UF.SIP-Examples.html#8513" class="Bound">y</a> <a id="8515" href="UF.SIP-Examples.html#8515" class="Bound">z</a> <a id="8517" class="Symbol">→</a> <a id="8519" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="8524" class="Symbol">((</a><a id="8526" href="UF.SIP-Examples.html#8511" class="Bound">x</a> <a id="8528" href="UF.SIP-Examples.html#8422" class="Bound Operator">·</a> <a id="8530" href="UF.SIP-Examples.html#8513" class="Bound">y</a><a id="8531" class="Symbol">)</a> <a id="8533" href="UF.SIP-Examples.html#8422" class="Bound Operator">·</a> <a id="8535" href="UF.SIP-Examples.html#8515" class="Bound">z</a><a id="8536" class="Symbol">)</a> <a id="8538" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="8540" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8543" href="MLTT.Pi.html#444" class="Function">id</a> <a id="8546" class="Symbol">(</a><a id="8547" href="UF.SIP-Examples.html#8428" class="Bound">α</a> <a id="8549" href="UF.SIP-Examples.html#8511" class="Bound">x</a> <a id="8551" href="UF.SIP-Examples.html#8513" class="Bound">y</a> <a id="8553" href="UF.SIP-Examples.html#8515" class="Bound">z</a><a id="8554" class="Symbol">)</a> <a id="8556" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8558" href="UF.SIP-Examples.html#8428" class="Bound">α</a> <a id="8560" href="UF.SIP-Examples.html#8511" class="Bound">x</a> <a id="8562" href="UF.SIP-Examples.html#8513" class="Bound">y</a> <a id="8564" href="UF.SIP-Examples.html#8515" class="Bound">z</a>
     <a id="8571" href="UF.SIP-Examples.html#8505" class="Function">q</a> <a id="8573" href="UF.SIP-Examples.html#8573" class="Bound">x</a> <a id="8575" href="UF.SIP-Examples.html#8575" class="Bound">y</a> <a id="8577" href="UF.SIP-Examples.html#8577" class="Bound">z</a> <a id="8579" class="Symbol">=</a> <a id="8581" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="8599" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="8601" href="UF.Base.html#7481" class="Function">ap-id-is-id</a> <a id="8613" class="Symbol">(</a><a id="8614" href="UF.SIP-Examples.html#8428" class="Bound">α</a> <a id="8616" href="UF.SIP-Examples.html#8573" class="Bound">x</a> <a id="8618" href="UF.SIP-Examples.html#8575" class="Bound">y</a> <a id="8620" href="UF.SIP-Examples.html#8577" class="Bound">z</a><a id="8621" class="Symbol">)</a>

     <a id="8629" href="UF.SIP-Examples.html#8629" class="Function">p</a> <a id="8631" class="Symbol">:</a> <a id="8633" class="Symbol">(λ</a> <a id="8636" href="UF.SIP-Examples.html#8636" class="Bound">x</a> <a id="8638" href="UF.SIP-Examples.html#8638" class="Bound">y</a> <a id="8640" href="UF.SIP-Examples.html#8640" class="Bound">z</a> <a id="8642" class="Symbol">→</a> <a id="8644" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="8649" class="Symbol">((</a><a id="8651" href="UF.SIP-Examples.html#8636" class="Bound">x</a> <a id="8653" href="UF.SIP-Examples.html#8422" class="Bound Operator">·</a> <a id="8655" href="UF.SIP-Examples.html#8638" class="Bound">y</a><a id="8656" class="Symbol">)</a> <a id="8658" href="UF.SIP-Examples.html#8422" class="Bound Operator">·</a> <a id="8660" href="UF.SIP-Examples.html#8640" class="Bound">z</a><a id="8661" class="Symbol">)</a> <a id="8663" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="8665" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8668" href="MLTT.Pi.html#444" class="Function">id</a> <a id="8671" class="Symbol">(</a><a id="8672" href="UF.SIP-Examples.html#8428" class="Bound">α</a> <a id="8674" href="UF.SIP-Examples.html#8636" class="Bound">x</a> <a id="8676" href="UF.SIP-Examples.html#8638" class="Bound">y</a> <a id="8678" href="UF.SIP-Examples.html#8640" class="Bound">z</a><a id="8679" class="Symbol">))</a> <a id="8682" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8684" href="UF.SIP-Examples.html#8428" class="Bound">α</a>
     <a id="8691" href="UF.SIP-Examples.html#8629" class="Function">p</a> <a id="8693" class="Symbol">=</a>  <a id="8696" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="8704" href="UF.SIP-Examples.html#6806" class="Function">fe</a> <a id="8707" class="Symbol">(λ</a> <a id="8710" href="UF.SIP-Examples.html#8710" class="Bound">x</a> <a id="8712" class="Symbol">→</a> <a id="8714" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="8722" href="UF.SIP-Examples.html#6806" class="Function">fe</a> <a id="8725" class="Symbol">(λ</a> <a id="8728" href="UF.SIP-Examples.html#8728" class="Bound">y</a> <a id="8730" class="Symbol">→</a> <a id="8732" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="8740" href="UF.SIP-Examples.html#6806" class="Function">fe</a> <a id="8743" class="Symbol">(λ</a> <a id="8746" href="UF.SIP-Examples.html#8746" class="Bound">z</a> <a id="8748" class="Symbol">→</a> <a id="8750" href="UF.SIP-Examples.html#8505" class="Function">q</a> <a id="8752" href="UF.SIP-Examples.html#8710" class="Bound">x</a> <a id="8754" href="UF.SIP-Examples.html#8728" class="Bound">y</a> <a id="8756" href="UF.SIP-Examples.html#8746" class="Bound">z</a><a id="8757" class="Symbol">)))</a>

   <a id="8765" href="UF.SIP-Examples.html#8765" class="Function">u</a> <a id="8767" class="Symbol">:</a> <a id="8769" class="Symbol">(</a><a id="8770" href="UF.SIP-Examples.html#8770" class="Bound">X</a> <a id="8772" class="Symbol">:</a> <a id="8774" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="8776" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8778" class="Symbol">)</a>
     <a id="8785" class="Symbol">→</a> <a id="8787" class="Symbol">∀</a> <a id="8789" href="UF.SIP-Examples.html#8789" class="Bound">s</a>
     <a id="8796" class="Symbol">→</a> <a id="8798" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="8801" href="UF.SIP-Examples.html#8801" class="Bound">t</a> <a id="8803" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="8805" href="UF.SIP-Examples.html#6858" class="Function">∞-amagma-structure</a> <a id="8824" href="UF.SIP-Examples.html#8770" class="Bound">X</a> <a id="8826" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="8828" href="UF.SIP-Examples.html#8173" class="Function">ι</a> <a id="8830" class="Symbol">(</a><a id="8831" href="UF.SIP-Examples.html#8770" class="Bound">X</a> <a id="8833" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8835" href="UF.SIP-Examples.html#8789" class="Bound">s</a><a id="8836" class="Symbol">)</a> <a id="8838" class="Symbol">(</a><a id="8839" href="UF.SIP-Examples.html#8770" class="Bound">X</a> <a id="8841" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8843" href="UF.SIP-Examples.html#8801" class="Bound">t</a><a id="8844" class="Symbol">)</a> <a id="8846" class="Symbol">(</a><a id="8847" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="8854" href="UF.SIP-Examples.html#8770" class="Bound">X</a><a id="8855" class="Symbol">)</a>
   <a id="8860" href="UF.SIP-Examples.html#8765" class="Function">u</a> <a id="8862" href="UF.SIP-Examples.html#8862" class="Bound">X</a> <a id="8864" class="Symbol">(</a><a id="8865" href="UF.SIP-Examples.html#8865" class="Bound Operator">_·_</a> <a id="8869" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8871" href="UF.SIP-Examples.html#8871" class="Bound">α</a><a id="8872" class="Symbol">)</a> <a id="8874" class="Symbol">=</a> <a id="8876" href="UF.SIP-Examples.html#8897" class="Function">c</a> <a id="8878" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8880" href="UF.SIP-Examples.html#9008" class="Function">φ</a>
    <a id="8886" class="Keyword">where</a>
     <a id="8897" href="UF.SIP-Examples.html#8897" class="Function">c</a> <a id="8899" class="Symbol">:</a> <a id="8901" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8903" href="UF.SIP-Examples.html#8903" class="Bound">t</a> <a id="8905" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8907" href="UF.SIP-Examples.html#6858" class="Function">∞-amagma-structure</a> <a id="8926" href="UF.SIP-Examples.html#8862" class="Bound">X</a> <a id="8928" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8930" href="UF.SIP-Examples.html#8173" class="Function">ι</a> <a id="8932" class="Symbol">(</a><a id="8933" href="UF.SIP-Examples.html#8862" class="Bound">X</a> <a id="8935" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8937" href="UF.SIP-Examples.html#8865" class="Bound Operator">_·_</a> <a id="8941" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8943" href="UF.SIP-Examples.html#8871" class="Bound">α</a><a id="8944" class="Symbol">)</a> <a id="8946" class="Symbol">(</a><a id="8947" href="UF.SIP-Examples.html#8862" class="Bound">X</a> <a id="8949" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8951" href="UF.SIP-Examples.html#8903" class="Bound">t</a><a id="8952" class="Symbol">)</a> <a id="8954" class="Symbol">(</a><a id="8955" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="8962" href="UF.SIP-Examples.html#8862" class="Bound">X</a><a id="8963" class="Symbol">)</a>
     <a id="8970" href="UF.SIP-Examples.html#8897" class="Function">c</a> <a id="8972" class="Symbol">=</a> <a id="8974" class="Symbol">(</a><a id="8975" href="UF.SIP-Examples.html#8865" class="Bound Operator">_·_</a> <a id="8979" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8981" href="UF.SIP-Examples.html#8871" class="Bound">α</a><a id="8982" class="Symbol">)</a> <a id="8984" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8986" href="UF.SIP-Examples.html#8370" class="Function">ρ</a> <a id="8988" class="Symbol">(</a><a id="8989" href="UF.SIP-Examples.html#8862" class="Bound">X</a> <a id="8991" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8993" href="UF.SIP-Examples.html#8865" class="Bound Operator">_·_</a> <a id="8997" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8999" href="UF.SIP-Examples.html#8871" class="Bound">α</a><a id="9000" class="Symbol">)</a>

     <a id="9008" href="UF.SIP-Examples.html#9008" class="Function">φ</a> <a id="9010" class="Symbol">:</a> <a id="9012" class="Symbol">(</a><a id="9013" href="UF.SIP-Examples.html#9013" class="Bound">σ</a> <a id="9015" class="Symbol">:</a> <a id="9017" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9019" href="UF.SIP-Examples.html#9019" class="Bound">t</a> <a id="9021" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9023" href="UF.SIP-Examples.html#6858" class="Function">∞-amagma-structure</a> <a id="9042" href="UF.SIP-Examples.html#8862" class="Bound">X</a> <a id="9044" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9046" href="UF.SIP-Examples.html#8173" class="Function">ι</a> <a id="9048" class="Symbol">(</a><a id="9049" href="UF.SIP-Examples.html#8862" class="Bound">X</a> <a id="9051" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9053" href="UF.SIP-Examples.html#8865" class="Bound Operator">_·_</a> <a id="9057" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9059" href="UF.SIP-Examples.html#8871" class="Bound">α</a><a id="9060" class="Symbol">)</a> <a id="9062" class="Symbol">(</a><a id="9063" href="UF.SIP-Examples.html#8862" class="Bound">X</a> <a id="9065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9067" href="UF.SIP-Examples.html#9019" class="Bound">t</a><a id="9068" class="Symbol">)</a> <a id="9070" class="Symbol">(</a><a id="9071" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="9078" href="UF.SIP-Examples.html#8862" class="Bound">X</a><a id="9079" class="Symbol">))</a>
       <a id="9089" class="Symbol">→</a> <a id="9091" href="UF.SIP-Examples.html#8897" class="Function">c</a> <a id="9093" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9095" href="UF.SIP-Examples.html#9013" class="Bound">σ</a>
     <a id="9102" href="UF.SIP-Examples.html#9008" class="Function">φ</a> <a id="9104" class="Symbol">((</a><a id="9106" href="UF.SIP-Examples.html#9106" class="Bound Operator">_·_</a> <a id="9110" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9112" href="UF.SIP-Examples.html#9112" class="Bound">β</a><a id="9113" class="Symbol">)</a> <a id="9115" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9117" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9122" class="Symbol">{</a><a id="9123" href="UF.SIP-Examples.html#9106" class="Bound Operator">_·_</a><a id="9126" class="Symbol">}</a> <a id="9128" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9130" href="UF.SIP-Examples.html#9130" class="Bound">k</a><a id="9131" class="Symbol">)</a> <a id="9133" class="Symbol">=</a> <a id="9135" href="UF.SIP-Examples.html#9557" class="Function">γ</a>
      <a id="9143" class="Keyword">where</a>
       <a id="9156" href="UF.SIP-Examples.html#9156" class="Function">a</a> <a id="9158" class="Symbol">:</a> <a id="9160" href="Notation.General.html#1977" class="Function">associative</a> <a id="9172" href="UF.SIP-Examples.html#9106" class="Bound Operator">_·_</a>
       <a id="9183" href="UF.SIP-Examples.html#9156" class="Function">a</a> <a id="9185" href="UF.SIP-Examples.html#9185" class="Bound">x</a> <a id="9187" href="UF.SIP-Examples.html#9187" class="Bound">y</a> <a id="9189" href="UF.SIP-Examples.html#9189" class="Bound">z</a> <a id="9191" class="Symbol">=</a> <a id="9193" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="9198" class="Symbol">((</a><a id="9200" href="UF.SIP-Examples.html#9185" class="Bound">x</a> <a id="9202" href="UF.SIP-Examples.html#9106" class="Bound Operator">·</a> <a id="9204" href="UF.SIP-Examples.html#9187" class="Bound">y</a><a id="9205" class="Symbol">)</a> <a id="9207" href="UF.SIP-Examples.html#9106" class="Bound Operator">·</a> <a id="9209" href="UF.SIP-Examples.html#9189" class="Bound">z</a><a id="9210" class="Symbol">)</a> <a id="9212" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9214" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9217" href="MLTT.Pi.html#444" class="Function">id</a> <a id="9220" class="Symbol">(</a><a id="9221" href="UF.SIP-Examples.html#8871" class="Bound">α</a> <a id="9223" href="UF.SIP-Examples.html#9185" class="Bound">x</a> <a id="9225" href="UF.SIP-Examples.html#9187" class="Bound">y</a> <a id="9227" href="UF.SIP-Examples.html#9189" class="Bound">z</a><a id="9228" class="Symbol">)</a>

       <a id="9238" href="UF.SIP-Examples.html#9238" class="Function">g</a> <a id="9240" class="Symbol">:</a> <a id="9242" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="9257" href="UF.SIP-Examples.html#9156" class="Function">a</a>
         <a id="9268" class="Symbol">→</a> <a id="9270" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9272" href="UF.SIP-Examples.html#9272" class="Bound">t</a> <a id="9274" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9276" href="UF.SIP-Examples.html#6858" class="Function">∞-amagma-structure</a> <a id="9295" href="UF.SIP-Examples.html#8862" class="Bound">X</a> <a id="9297" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9299" href="UF.SIP-Examples.html#8173" class="Function">ι</a> <a id="9301" class="Symbol">(</a><a id="9302" href="UF.SIP-Examples.html#8862" class="Bound">X</a> <a id="9304" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9306" href="UF.SIP-Examples.html#9106" class="Bound Operator">_·_</a> <a id="9310" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9312" href="UF.SIP-Examples.html#8871" class="Bound">α</a><a id="9313" class="Symbol">)</a> <a id="9315" class="Symbol">(</a><a id="9316" href="UF.SIP-Examples.html#8862" class="Bound">X</a> <a id="9318" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9320" href="UF.SIP-Examples.html#9272" class="Bound">t</a><a id="9321" class="Symbol">)</a> <a id="9323" class="Symbol">(</a><a id="9324" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="9331" href="UF.SIP-Examples.html#8862" class="Bound">X</a><a id="9332" class="Symbol">)</a>
       <a id="9341" href="UF.SIP-Examples.html#9238" class="Function">g</a> <a id="9343" class="Symbol">(</a><a id="9344" href="UF.SIP-Examples.html#9344" class="Bound">β</a> <a id="9346" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9348" href="UF.SIP-Examples.html#9348" class="Bound">k</a><a id="9349" class="Symbol">)</a> <a id="9351" class="Symbol">=</a> <a id="9353" class="Symbol">(</a><a id="9354" href="UF.SIP-Examples.html#9106" class="Bound Operator">_·_</a> <a id="9358" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9360" href="UF.SIP-Examples.html#9344" class="Bound">β</a><a id="9361" class="Symbol">)</a> <a id="9363" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9365" class="Symbol">(</a><a id="9366" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="9371" href="UF.SIP-Examples.html#9106" class="Bound Operator">_·_</a><a id="9374" class="Symbol">)</a> <a id="9376" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9378" href="UF.SIP-Examples.html#9348" class="Bound">k</a>

       <a id="9388" href="UF.SIP-Examples.html#9388" class="Function">i</a> <a id="9390" class="Symbol">:</a> <a id="9392" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9400" class="Symbol">(</a><a id="9401" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="9416" href="UF.SIP-Examples.html#9156" class="Function">a</a><a id="9417" class="Symbol">)</a>
       <a id="9426" href="UF.SIP-Examples.html#9388" class="Function">i</a> <a id="9428" class="Symbol">=</a> <a id="9430" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="9451" class="Symbol">(</a><a id="9452" href="UF.Subsingletons.html#3391" class="Function">singleton-types-are-singletons</a> <a id="9483" href="UF.SIP-Examples.html#9156" class="Function">a</a><a id="9484" class="Symbol">)</a>

       <a id="9494" href="UF.SIP-Examples.html#9494" class="Function">q</a> <a id="9496" class="Symbol">:</a> <a id="9498" href="UF.SIP-Examples.html#8871" class="Bound">α</a> <a id="9500" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9502" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9506" class="Symbol">(</a><a id="9507" href="UF.SIP-Examples.html#8370" class="Function">ρ</a> <a id="9509" class="Symbol">(</a><a id="9510" href="UF.SIP-Examples.html#8862" class="Bound">X</a> <a id="9512" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9514" href="UF.SIP-Examples.html#9106" class="Bound Operator">_·_</a> <a id="9518" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9520" href="UF.SIP-Examples.html#8871" class="Bound">α</a><a id="9521" class="Symbol">))</a> <a id="9524" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9526" href="UF.SIP-Examples.html#9112" class="Bound">β</a> <a id="9528" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9530" href="UF.SIP-Examples.html#9130" class="Bound">k</a>
       <a id="9539" href="UF.SIP-Examples.html#9494" class="Function">q</a> <a id="9541" class="Symbol">=</a> <a id="9543" href="UF.SIP-Examples.html#9388" class="Function">i</a> <a id="9545" class="Symbol">_</a> <a id="9547" class="Symbol">_</a>

       <a id="9557" href="UF.SIP-Examples.html#9557" class="Function">γ</a> <a id="9559" class="Symbol">:</a> <a id="9561" href="UF.SIP-Examples.html#8897" class="Function">c</a> <a id="9563" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9565" class="Symbol">(</a><a id="9566" href="UF.SIP-Examples.html#9106" class="Bound Operator">_·_</a> <a id="9570" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9572" href="UF.SIP-Examples.html#9112" class="Bound">β</a><a id="9573" class="Symbol">)</a> <a id="9575" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9577" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="9582" href="UF.SIP-Examples.html#9106" class="Bound Operator">_·_</a> <a id="9586" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9588" href="UF.SIP-Examples.html#9130" class="Bound">k</a>
       <a id="9597" href="UF.SIP-Examples.html#9557" class="Function">γ</a> <a id="9599" class="Symbol">=</a> <a id="9601" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9604" href="UF.SIP-Examples.html#9238" class="Function">g</a> <a id="9606" href="UF.SIP-Examples.html#9494" class="Function">q</a>

   <a id="9612" href="UF.SIP-Examples.html#9612" class="Function">θ</a> <a id="9614" class="Symbol">:</a> <a id="9616" class="Symbol">{</a><a id="9617" href="UF.SIP-Examples.html#9617" class="Bound">X</a> <a id="9619" class="Symbol">:</a> <a id="9621" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="9623" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9625" class="Symbol">}</a> <a id="9627" class="Symbol">(</a><a id="9628" href="UF.SIP-Examples.html#9628" class="Bound">s</a> <a id="9630" href="UF.SIP-Examples.html#9630" class="Bound">t</a> <a id="9632" class="Symbol">:</a> <a id="9634" href="UF.SIP-Examples.html#6858" class="Function">∞-amagma-structure</a> <a id="9653" href="UF.SIP-Examples.html#9617" class="Bound">X</a><a id="9654" class="Symbol">)</a> <a id="9656" class="Symbol">→</a> <a id="9658" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="9667" class="Symbol">(</a><a id="9668" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="9682" href="UF.SIP-Examples.html#8173" class="Function">ι</a> <a id="9684" href="UF.SIP-Examples.html#8370" class="Function">ρ</a> <a id="9686" href="UF.SIP-Examples.html#9628" class="Bound">s</a> <a id="9688" href="UF.SIP-Examples.html#9630" class="Bound">t</a><a id="9689" class="Symbol">)</a>
   <a id="9694" href="UF.SIP-Examples.html#9612" class="Function">θ</a> <a id="9696" class="Symbol">{</a><a id="9697" href="UF.SIP-Examples.html#9697" class="Bound">X</a><a id="9698" class="Symbol">}</a> <a id="9700" href="UF.SIP-Examples.html#9700" class="Bound">s</a> <a id="9702" class="Symbol">=</a> <a id="9704" href="UF.Yoneda.html#13290" class="Function">Yoneda-Theorem-forth</a> <a id="9725" href="UF.SIP-Examples.html#9700" class="Bound">s</a> <a id="9727" class="Symbol">(</a><a id="9728" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="9742" href="UF.SIP-Examples.html#8173" class="Function">ι</a> <a id="9744" href="UF.SIP-Examples.html#8370" class="Function">ρ</a> <a id="9746" href="UF.SIP-Examples.html#9700" class="Bound">s</a><a id="9747" class="Symbol">)</a> <a id="9749" class="Symbol">(</a><a id="9750" href="UF.SIP-Examples.html#8765" class="Function">u</a> <a id="9752" href="UF.SIP-Examples.html#9697" class="Bound">X</a> <a id="9754" href="UF.SIP-Examples.html#9700" class="Bound">s</a><a id="9755" class="Symbol">)</a>

 <a id="associative-∞-magma._≅_"></a><a id="9759" href="UF.SIP-Examples.html#9759" class="Function Operator">_≅_</a> <a id="9763" class="Symbol">:</a> <a id="9765" href="UF.SIP-Examples.html#6954" class="Function">∞-aMagma</a> <a id="9774" class="Symbol">→</a> <a id="9776" href="UF.SIP-Examples.html#6954" class="Function">∞-aMagma</a> <a id="9785" class="Symbol">→</a> <a id="9787" href="UF.SIP-Examples.html#6736" class="Bound">𝓤</a> <a id="9789" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="9792" class="Symbol">(</a><a id="9793" href="UF.SIP-Examples.html#9793" class="Bound">X</a> <a id="9795" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9797" href="UF.SIP-Examples.html#9797" class="Bound Operator">_·_</a> <a id="9801" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9803" href="UF.SIP-Examples.html#9803" class="Bound">α</a><a id="9804" class="Symbol">)</a> <a id="9806" href="UF.SIP-Examples.html#9759" class="Function Operator">≅</a> <a id="9808" class="Symbol">(</a><a id="9809" href="UF.SIP-Examples.html#9809" class="Bound">Y</a> <a id="9811" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9813" href="UF.SIP-Examples.html#9813" class="Bound Operator">_*_</a> <a id="9817" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9819" href="UF.SIP-Examples.html#9819" class="Bound">β</a><a id="9820" class="Symbol">)</a> <a id="9822" class="Symbol">=</a> <a id="9824" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9826" href="UF.SIP-Examples.html#9826" class="Bound">f</a> <a id="9828" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9830" class="Symbol">(</a><a id="9831" href="UF.SIP-Examples.html#9793" class="Bound">X</a> <a id="9833" class="Symbol">→</a> <a id="9835" href="UF.SIP-Examples.html#9809" class="Bound">Y</a><a id="9836" class="Symbol">)</a>
                                     <a id="9875" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9877" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="9886" href="UF.SIP-Examples.html#9826" class="Bound">f</a>
                                     <a id="9925" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9927" class="Symbol">(</a><a id="9928" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9930" href="UF.SIP-Examples.html#9930" class="Bound">h</a> <a id="9932" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9934" href="UF.SIP-Examples.html#7018" class="Function">homomorphic</a> <a id="9946" href="UF.SIP-Examples.html#9797" class="Bound Operator">_·_</a> <a id="9950" href="UF.SIP-Examples.html#9813" class="Bound Operator">_*_</a> <a id="9954" href="UF.SIP-Examples.html#9826" class="Bound">f</a>
                                            <a id="10000" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10002" href="UF.SIP-Examples.html#7158" class="Function">respect-assoc</a> <a id="10016" href="UF.SIP-Examples.html#9797" class="Bound Operator">_·_</a> <a id="10020" href="UF.SIP-Examples.html#9813" class="Bound Operator">_*_</a> <a id="10024" href="UF.SIP-Examples.html#9803" class="Bound">α</a> <a id="10026" href="UF.SIP-Examples.html#9819" class="Bound">β</a> <a id="10028" href="UF.SIP-Examples.html#9826" class="Bound">f</a> <a id="10030" href="UF.SIP-Examples.html#9930" class="Bound">h</a><a id="10031" class="Symbol">)</a>

 <a id="associative-∞-magma.characterization-of-∞-aMagma-＝"></a><a id="10035" href="UF.SIP-Examples.html#10035" class="Function">characterization-of-∞-aMagma-＝</a> <a id="10066" class="Symbol">:</a> <a id="10068" class="Symbol">(</a><a id="10069" href="UF.SIP-Examples.html#10069" class="Bound">A</a> <a id="10071" href="UF.SIP-Examples.html#10071" class="Bound">B</a> <a id="10073" class="Symbol">:</a> <a id="10075" href="UF.SIP-Examples.html#6954" class="Function">∞-aMagma</a><a id="10083" class="Symbol">)</a> <a id="10085" class="Symbol">→</a> <a id="10087" class="Symbol">(</a><a id="10088" href="UF.SIP-Examples.html#10069" class="Bound">A</a> <a id="10090" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10092" href="UF.SIP-Examples.html#10071" class="Bound">B</a><a id="10093" class="Symbol">)</a> <a id="10095" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10097" class="Symbol">(</a><a id="10098" href="UF.SIP-Examples.html#10069" class="Bound">A</a> <a id="10100" href="UF.SIP-Examples.html#9759" class="Function Operator">≅</a> <a id="10102" href="UF.SIP-Examples.html#10071" class="Bound">B</a><a id="10103" class="Symbol">)</a>
 <a id="10106" href="UF.SIP-Examples.html#10035" class="Function">characterization-of-∞-aMagma-＝</a> <a id="10137" class="Symbol">=</a> <a id="10139" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="10161" href="UF.SIP-Examples.html#6759" class="Bound">ua</a> <a id="10164" href="UF.SIP-Examples.html#8102" class="Function">sns-data</a>

<a id="10174" class="Keyword">module</a> <a id="group"></a><a id="10181" href="UF.SIP-Examples.html#10181" class="Module">group</a> <a id="10187" class="Symbol">{</a><a id="10188" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="10190" class="Symbol">:</a> <a id="10192" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="10200" class="Symbol">}</a> <a id="10202" class="Keyword">where</a>
 <a id="10209" class="Keyword">open</a> <a id="10214" href="UF.SIP.html#650" class="Module">sip</a>
 <a id="10219" class="Keyword">open</a> <a id="10224" href="UF.SIP.html#4935" class="Module">sip-with-axioms</a>
 <a id="10241" class="Keyword">open</a> <a id="10246" href="UF.SIP-Examples.html#4918" class="Module">monoid</a> <a id="10253" class="Symbol">{</a><a id="10254" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a><a id="10255" class="Symbol">}</a> <a id="10257" class="Keyword">hiding</a> <a id="10264" class="Symbol">(</a><a id="10265" href="UF.SIP-Examples.html#5941" class="Function">sns-data</a> <a id="10274" class="Symbol">;</a> <a id="10276" href="UF.SIP-Examples.html#6219" class="Function Operator">_≅_</a><a id="10279" class="Symbol">)</a>

 <a id="group.group-structure"></a><a id="10283" href="UF.SIP-Examples.html#10283" class="Function">group-structure</a> <a id="10299" class="Symbol">:</a> <a id="10301" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="10303" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10305" class="Symbol">→</a> <a id="10307" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="10309" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="10312" href="UF.SIP-Examples.html#10283" class="Function">group-structure</a> <a id="10328" href="UF.SIP-Examples.html#10328" class="Bound">X</a> <a id="10330" class="Symbol">=</a> <a id="10332" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10334" href="UF.SIP-Examples.html#10334" class="Bound">s</a> <a id="10336" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10338" href="UF.SIP-Examples.html#4996" class="Function">monoid-structure</a> <a id="10355" href="UF.SIP-Examples.html#10328" class="Bound">X</a> <a id="10357" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10359" href="UF.SIP-Examples.html#5065" class="Function">monoid-axioms</a> <a id="10373" href="UF.SIP-Examples.html#10328" class="Bound">X</a> <a id="10375" href="UF.SIP-Examples.html#10334" class="Bound">s</a>

 <a id="group.group-axiom"></a><a id="10379" href="UF.SIP-Examples.html#10379" class="Function">group-axiom</a> <a id="10391" class="Symbol">:</a> <a id="10393" class="Symbol">(</a><a id="10394" href="UF.SIP-Examples.html#10394" class="Bound">X</a> <a id="10396" class="Symbol">:</a> <a id="10398" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="10400" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10402" class="Symbol">)</a> <a id="10404" class="Symbol">→</a> <a id="10406" href="UF.SIP-Examples.html#4996" class="Function">monoid-structure</a> <a id="10423" href="UF.SIP-Examples.html#10394" class="Bound">X</a> <a id="10425" class="Symbol">→</a> <a id="10427" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="10429" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="10432" href="UF.SIP-Examples.html#10379" class="Function">group-axiom</a> <a id="10444" href="UF.SIP-Examples.html#10444" class="Bound">X</a> <a id="10446" class="Symbol">(</a><a id="10447" href="UF.SIP-Examples.html#10447" class="Bound Operator">_·_</a> <a id="10451" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10453" href="UF.SIP-Examples.html#10453" class="Bound">e</a><a id="10454" class="Symbol">)</a> <a id="10456" class="Symbol">=</a> <a id="10458" class="Symbol">(</a><a id="10459" href="UF.SIP-Examples.html#10459" class="Bound">x</a> <a id="10461" class="Symbol">:</a> <a id="10463" href="UF.SIP-Examples.html#10444" class="Bound">X</a><a id="10464" class="Symbol">)</a> <a id="10466" class="Symbol">→</a> <a id="10468" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10470" href="UF.SIP-Examples.html#10470" class="Bound">x&#39;</a> <a id="10473" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10475" href="UF.SIP-Examples.html#10444" class="Bound">X</a> <a id="10477" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10479" class="Symbol">(</a><a id="10480" href="UF.SIP-Examples.html#10459" class="Bound">x</a> <a id="10482" href="UF.SIP-Examples.html#10447" class="Bound Operator">·</a> <a id="10484" href="UF.SIP-Examples.html#10470" class="Bound">x&#39;</a> <a id="10487" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10489" href="UF.SIP-Examples.html#10453" class="Bound">e</a><a id="10490" class="Symbol">)</a> <a id="10492" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10494" class="Symbol">(</a><a id="10495" href="UF.SIP-Examples.html#10470" class="Bound">x&#39;</a> <a id="10498" href="UF.SIP-Examples.html#10447" class="Bound Operator">·</a> <a id="10500" href="UF.SIP-Examples.html#10459" class="Bound">x</a> <a id="10502" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10504" href="UF.SIP-Examples.html#10453" class="Bound">e</a><a id="10505" class="Symbol">)</a>

 <a id="group.Group"></a><a id="10509" href="UF.SIP-Examples.html#10509" class="Function">Group</a> <a id="10515" class="Symbol">:</a> <a id="10517" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="10519" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="10521" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="10524" href="UF.SIP-Examples.html#10509" class="Function">Group</a> <a id="10530" class="Symbol">=</a> <a id="10532" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10534" href="UF.SIP-Examples.html#10534" class="Bound">X</a> <a id="10536" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10538" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="10540" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
       <a id="10549" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10551" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10553" href="UF.SIP-Examples.html#10553" class="Bound">((</a><a id="10555" href="UF.SIP-Examples.html#10555" class="Bound Operator">_·_</a> <a id="10559" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10561" href="UF.SIP-Examples.html#10561" class="Bound">e</a><a id="10562" href="UF.SIP-Examples.html#10553" class="Bound">)</a> <a id="10564" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10566" href="UF.SIP-Examples.html#10566" class="Bound">a</a><a id="10567" href="UF.SIP-Examples.html#10553" class="Bound">)</a> <a id="10569" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10571" href="UF.SIP-Examples.html#10283" class="Function">group-structure</a> <a id="10587" href="UF.SIP-Examples.html#10534" class="Bound">X</a> <a id="10589" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10591" href="UF.SIP-Examples.html#10379" class="Function">group-axiom</a> <a id="10603" href="UF.SIP-Examples.html#10534" class="Bound">X</a> <a id="10605" class="Symbol">(</a><a id="10606" href="UF.SIP-Examples.html#10555" class="Bound Operator">_·_</a> <a id="10610" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10612" href="UF.SIP-Examples.html#10561" class="Bound">e</a><a id="10613" class="Symbol">)</a>

 <a id="group.inv-lemma"></a><a id="10617" href="UF.SIP-Examples.html#10617" class="Function">inv-lemma</a> <a id="10627" class="Symbol">:</a> <a id="10629" class="Symbol">(</a><a id="10630" href="UF.SIP-Examples.html#10630" class="Bound">X</a> <a id="10632" class="Symbol">:</a> <a id="10634" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="10636" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10638" class="Symbol">)</a> <a id="10640" class="Symbol">(</a><a id="10641" href="UF.SIP-Examples.html#10641" class="Bound Operator">_·_</a> <a id="10645" class="Symbol">:</a> <a id="10647" href="UF.SIP-Examples.html#10630" class="Bound">X</a> <a id="10649" class="Symbol">→</a> <a id="10651" href="UF.SIP-Examples.html#10630" class="Bound">X</a> <a id="10653" class="Symbol">→</a> <a id="10655" href="UF.SIP-Examples.html#10630" class="Bound">X</a><a id="10656" class="Symbol">)</a> <a id="10658" class="Symbol">(</a><a id="10659" href="UF.SIP-Examples.html#10659" class="Bound">e</a> <a id="10661" class="Symbol">:</a> <a id="10663" href="UF.SIP-Examples.html#10630" class="Bound">X</a><a id="10664" class="Symbol">)</a>
           <a id="10677" class="Symbol">→</a> <a id="10679" href="UF.SIP-Examples.html#5065" class="Function">monoid-axioms</a> <a id="10693" href="UF.SIP-Examples.html#10630" class="Bound">X</a> <a id="10695" class="Symbol">(</a><a id="10696" href="UF.SIP-Examples.html#10641" class="Bound Operator">_·_</a> <a id="10700" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10702" href="UF.SIP-Examples.html#10659" class="Bound">e</a><a id="10703" class="Symbol">)</a>
           <a id="10716" class="Symbol">→</a> <a id="10718" class="Symbol">(</a><a id="10719" href="UF.SIP-Examples.html#10719" class="Bound">x</a> <a id="10721" href="UF.SIP-Examples.html#10721" class="Bound">y</a> <a id="10723" href="UF.SIP-Examples.html#10723" class="Bound">z</a> <a id="10725" class="Symbol">:</a> <a id="10727" href="UF.SIP-Examples.html#10630" class="Bound">X</a><a id="10728" class="Symbol">)</a>
           <a id="10741" class="Symbol">→</a> <a id="10743" class="Symbol">(</a><a id="10744" href="UF.SIP-Examples.html#10721" class="Bound">y</a> <a id="10746" href="UF.SIP-Examples.html#10641" class="Bound Operator">·</a> <a id="10748" href="UF.SIP-Examples.html#10719" class="Bound">x</a><a id="10749" class="Symbol">)</a> <a id="10751" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10753" href="UF.SIP-Examples.html#10659" class="Bound">e</a>
           <a id="10766" class="Symbol">→</a> <a id="10768" class="Symbol">(</a><a id="10769" href="UF.SIP-Examples.html#10719" class="Bound">x</a> <a id="10771" href="UF.SIP-Examples.html#10641" class="Bound Operator">·</a> <a id="10773" href="UF.SIP-Examples.html#10723" class="Bound">z</a><a id="10774" class="Symbol">)</a> <a id="10776" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10778" href="UF.SIP-Examples.html#10659" class="Bound">e</a>
           <a id="10791" class="Symbol">→</a> <a id="10793" href="UF.SIP-Examples.html#10721" class="Bound">y</a> <a id="10795" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10797" href="UF.SIP-Examples.html#10723" class="Bound">z</a>
 <a id="10800" href="UF.SIP-Examples.html#10617" class="Function">inv-lemma</a> <a id="10810" href="UF.SIP-Examples.html#10810" class="Bound">X</a> <a id="10812" href="UF.SIP-Examples.html#10812" class="Bound Operator">_·_</a>  <a id="10817" href="UF.SIP-Examples.html#10817" class="Bound">e</a> <a id="10819" class="Symbol">(</a><a id="10820" href="UF.SIP-Examples.html#10820" class="Bound">s</a> <a id="10822" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10824" href="UF.SIP-Examples.html#10824" class="Bound">l</a> <a id="10826" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10828" href="UF.SIP-Examples.html#10828" class="Bound">r</a> <a id="10830" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10832" href="UF.SIP-Examples.html#10832" class="Bound">a</a><a id="10833" class="Symbol">)</a> <a id="10835" href="UF.SIP-Examples.html#10835" class="Bound">x</a> <a id="10837" href="UF.SIP-Examples.html#10837" class="Bound">y</a> <a id="10839" href="UF.SIP-Examples.html#10839" class="Bound">z</a> <a id="10841" href="UF.SIP-Examples.html#10841" class="Bound">q</a> <a id="10843" href="UF.SIP-Examples.html#10843" class="Bound">p</a> <a id="10845" class="Symbol">=</a>
    <a id="10851" href="UF.SIP-Examples.html#10837" class="Bound">y</a>             <a id="10865" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10868" class="Symbol">(</a><a id="10869" href="UF.SIP-Examples.html#10828" class="Bound">r</a> <a id="10871" href="UF.SIP-Examples.html#10837" class="Bound">y</a><a id="10872" class="Symbol">)</a><a id="10873" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="10876" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="10882" class="Symbol">(</a><a id="10883" href="UF.SIP-Examples.html#10837" class="Bound">y</a> <a id="10885" href="UF.SIP-Examples.html#10812" class="Bound Operator">·</a> <a id="10887" href="UF.SIP-Examples.html#10817" class="Bound">e</a><a id="10888" class="Symbol">)</a>       <a id="10896" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10899" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10902" class="Symbol">(</a><a id="10903" href="UF.SIP-Examples.html#10837" class="Bound">y</a> <a id="10905" href="UF.SIP-Examples.html#10812" class="Bound Operator">·_</a><a id="10907" class="Symbol">)</a> <a id="10909" class="Symbol">(</a><a id="10910" href="UF.SIP-Examples.html#10843" class="Bound">p</a> <a id="10912" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="10914" class="Symbol">)</a> <a id="10916" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="10922" class="Symbol">(</a><a id="10923" href="UF.SIP-Examples.html#10837" class="Bound">y</a> <a id="10925" href="UF.SIP-Examples.html#10812" class="Bound Operator">·</a> <a id="10927" class="Symbol">(</a><a id="10928" href="UF.SIP-Examples.html#10835" class="Bound">x</a> <a id="10930" href="UF.SIP-Examples.html#10812" class="Bound Operator">·</a> <a id="10932" href="UF.SIP-Examples.html#10839" class="Bound">z</a><a id="10933" class="Symbol">))</a> <a id="10936" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10939" class="Symbol">(</a><a id="10940" href="UF.SIP-Examples.html#10832" class="Bound">a</a> <a id="10942" href="UF.SIP-Examples.html#10837" class="Bound">y</a> <a id="10944" href="UF.SIP-Examples.html#10835" class="Bound">x</a> <a id="10946" href="UF.SIP-Examples.html#10839" class="Bound">z</a><a id="10947" class="Symbol">)</a><a id="10948" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="10951" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="10957" class="Symbol">((</a><a id="10959" href="UF.SIP-Examples.html#10837" class="Bound">y</a> <a id="10961" href="UF.SIP-Examples.html#10812" class="Bound Operator">·</a> <a id="10963" href="UF.SIP-Examples.html#10835" class="Bound">x</a><a id="10964" class="Symbol">)</a> <a id="10966" href="UF.SIP-Examples.html#10812" class="Bound Operator">·</a> <a id="10968" href="UF.SIP-Examples.html#10839" class="Bound">z</a><a id="10969" class="Symbol">)</a> <a id="10971" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10974" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="10977" class="Symbol">(</a><a id="10978" href="UF.SIP-Examples.html#10812" class="Bound Operator">_·</a> <a id="10981" href="UF.SIP-Examples.html#10839" class="Bound">z</a><a id="10982" class="Symbol">)</a> <a id="10984" href="UF.SIP-Examples.html#10841" class="Bound">q</a> <a id="10986" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="10992" class="Symbol">(</a><a id="10993" href="UF.SIP-Examples.html#10817" class="Bound">e</a> <a id="10995" href="UF.SIP-Examples.html#10812" class="Bound Operator">·</a> <a id="10997" href="UF.SIP-Examples.html#10839" class="Bound">z</a><a id="10998" class="Symbol">)</a>       <a id="11006" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="11009" href="UF.SIP-Examples.html#10824" class="Bound">l</a> <a id="11011" href="UF.SIP-Examples.html#10839" class="Bound">z</a> <a id="11013" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
    <a id="11019" href="UF.SIP-Examples.html#10839" class="Bound">z</a>             <a id="11033" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="group.group-axiom-is-prop"></a><a id="11037" href="UF.SIP-Examples.html#11037" class="Function">group-axiom-is-prop</a> <a id="11057" class="Symbol">:</a> <a id="11059" href="UF.FunExt.html#851" class="Function">funext</a> <a id="11066" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="11068" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a>
                     <a id="11091" class="Symbol">→</a> <a id="11093" class="Symbol">(</a><a id="11094" href="UF.SIP-Examples.html#11094" class="Bound">X</a> <a id="11096" class="Symbol">:</a> <a id="11098" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="11100" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11102" class="Symbol">)</a>
                     <a id="11125" class="Symbol">→</a> <a id="11127" class="Symbol">(</a><a id="11128" href="UF.SIP-Examples.html#11128" class="Bound">s</a> <a id="11130" class="Symbol">:</a> <a id="11132" href="UF.SIP-Examples.html#10283" class="Function">group-structure</a> <a id="11148" href="UF.SIP-Examples.html#11094" class="Bound">X</a><a id="11149" class="Symbol">)</a>
                     <a id="11172" class="Symbol">→</a> <a id="11174" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11182" class="Symbol">(</a><a id="11183" href="UF.SIP-Examples.html#10379" class="Function">group-axiom</a> <a id="11195" href="UF.SIP-Examples.html#11094" class="Bound">X</a> <a id="11197" class="Symbol">(</a><a id="11198" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11202" href="UF.SIP-Examples.html#11128" class="Bound">s</a><a id="11203" class="Symbol">))</a>
 <a id="11207" href="UF.SIP-Examples.html#11037" class="Function">group-axiom-is-prop</a> <a id="11227" href="UF.SIP-Examples.html#11227" class="Bound">fe</a> <a id="11230" href="UF.SIP-Examples.html#11230" class="Bound">X</a> <a id="11232" class="Symbol">((</a><a id="11234" href="UF.SIP-Examples.html#11234" class="Bound Operator">_·_</a> <a id="11238" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11240" href="UF.SIP-Examples.html#11240" class="Bound">e</a><a id="11241" class="Symbol">)</a> <a id="11243" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11245" class="Symbol">(</a><a id="11246" href="UF.SIP-Examples.html#11246" class="Bound">s</a> <a id="11248" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11250" href="UF.SIP-Examples.html#11250" class="Bound">l</a> <a id="11252" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11254" href="UF.SIP-Examples.html#11254" class="Bound">r</a> <a id="11256" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11258" href="UF.SIP-Examples.html#11258" class="Bound">a</a><a id="11259" class="Symbol">))</a> <a id="11262" class="Symbol">=</a> <a id="11264" href="UF.SIP-Examples.html#11540" class="Function">γ</a>
  <a id="11268" class="Keyword">where</a>
   <a id="11277" href="UF.SIP-Examples.html#11277" class="Function">i</a> <a id="11279" class="Symbol">:</a> <a id="11281" class="Symbol">(</a><a id="11282" href="UF.SIP-Examples.html#11282" class="Bound">x</a> <a id="11284" class="Symbol">:</a> <a id="11286" href="UF.SIP-Examples.html#11230" class="Bound">X</a><a id="11287" class="Symbol">)</a> <a id="11289" class="Symbol">→</a> <a id="11291" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11299" class="Symbol">(</a><a id="11300" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11302" href="UF.SIP-Examples.html#11302" class="Bound">x&#39;</a> <a id="11305" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11307" href="UF.SIP-Examples.html#11230" class="Bound">X</a> <a id="11309" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11311" class="Symbol">(</a><a id="11312" href="UF.SIP-Examples.html#11282" class="Bound">x</a> <a id="11314" href="UF.SIP-Examples.html#11234" class="Bound Operator">·</a> <a id="11316" href="UF.SIP-Examples.html#11302" class="Bound">x&#39;</a> <a id="11319" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11321" href="UF.SIP-Examples.html#11240" class="Bound">e</a><a id="11322" class="Symbol">)</a> <a id="11324" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11326" class="Symbol">(</a><a id="11327" href="UF.SIP-Examples.html#11302" class="Bound">x&#39;</a> <a id="11330" href="UF.SIP-Examples.html#11234" class="Bound Operator">·</a> <a id="11332" href="UF.SIP-Examples.html#11282" class="Bound">x</a> <a id="11334" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11336" href="UF.SIP-Examples.html#11240" class="Bound">e</a><a id="11337" class="Symbol">))</a>
   <a id="11343" href="UF.SIP-Examples.html#11277" class="Function">i</a> <a id="11345" href="UF.SIP-Examples.html#11345" class="Bound">x</a> <a id="11347" class="Symbol">(</a><a id="11348" href="UF.SIP-Examples.html#11348" class="Bound">y</a> <a id="11350" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11352" class="Symbol">_</a> <a id="11354" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11356" href="UF.SIP-Examples.html#11356" class="Bound">q</a><a id="11357" class="Symbol">)</a> <a id="11359" class="Symbol">(</a><a id="11360" href="UF.SIP-Examples.html#11360" class="Bound">z</a> <a id="11362" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11364" href="UF.SIP-Examples.html#11364" class="Bound">p</a> <a id="11366" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11368" class="Symbol">_)</a> <a id="11371" class="Symbol">=</a> <a id="11373" href="UF.SIP-Examples.html#11459" class="Function">u</a>
    <a id="11379" class="Keyword">where</a>
     <a id="11390" href="UF.SIP-Examples.html#11390" class="Function">t</a> <a id="11392" class="Symbol">:</a> <a id="11394" href="UF.SIP-Examples.html#11348" class="Bound">y</a> <a id="11396" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11398" href="UF.SIP-Examples.html#11360" class="Bound">z</a>
     <a id="11405" href="UF.SIP-Examples.html#11390" class="Function">t</a> <a id="11407" class="Symbol">=</a> <a id="11409" href="UF.SIP-Examples.html#10617" class="Function">inv-lemma</a> <a id="11419" href="UF.SIP-Examples.html#11230" class="Bound">X</a> <a id="11421" href="UF.SIP-Examples.html#11234" class="Bound Operator">_·_</a> <a id="11425" href="UF.SIP-Examples.html#11240" class="Bound">e</a> <a id="11427" class="Symbol">(</a><a id="11428" href="UF.SIP-Examples.html#11246" class="Bound">s</a> <a id="11430" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11432" href="UF.SIP-Examples.html#11250" class="Bound">l</a> <a id="11434" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11436" href="UF.SIP-Examples.html#11254" class="Bound">r</a> <a id="11438" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11440" href="UF.SIP-Examples.html#11258" class="Bound">a</a><a id="11441" class="Symbol">)</a> <a id="11443" href="UF.SIP-Examples.html#11345" class="Bound">x</a> <a id="11445" href="UF.SIP-Examples.html#11348" class="Bound">y</a> <a id="11447" href="UF.SIP-Examples.html#11360" class="Bound">z</a> <a id="11449" href="UF.SIP-Examples.html#11356" class="Bound">q</a> <a id="11451" href="UF.SIP-Examples.html#11364" class="Bound">p</a>

     <a id="11459" href="UF.SIP-Examples.html#11459" class="Function">u</a> <a id="11461" class="Symbol">:</a> <a id="11463" class="Symbol">(</a><a id="11464" href="UF.SIP-Examples.html#11348" class="Bound">y</a> <a id="11466" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11468" class="Symbol">_</a> <a id="11470" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11472" href="UF.SIP-Examples.html#11356" class="Bound">q</a><a id="11473" class="Symbol">)</a> <a id="11475" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11477" class="Symbol">(</a><a id="11478" href="UF.SIP-Examples.html#11360" class="Bound">z</a> <a id="11480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11482" href="UF.SIP-Examples.html#11364" class="Bound">p</a> <a id="11484" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11486" class="Symbol">_)</a>
     <a id="11494" href="UF.SIP-Examples.html#11459" class="Function">u</a> <a id="11496" class="Symbol">=</a> <a id="11498" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="11511" class="Symbol">(λ</a> <a id="11514" href="UF.SIP-Examples.html#11514" class="Bound">x&#39;</a> <a id="11517" class="Symbol">→</a> <a id="11519" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="11529" href="UF.SIP-Examples.html#11246" class="Bound">s</a> <a id="11531" href="UF.SIP-Examples.html#11246" class="Bound">s</a><a id="11532" class="Symbol">)</a> <a id="11534" href="UF.SIP-Examples.html#11390" class="Function">t</a>

   <a id="11540" href="UF.SIP-Examples.html#11540" class="Function">γ</a> <a id="11542" class="Symbol">:</a> <a id="11544" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11552" class="Symbol">(</a><a id="11553" href="UF.SIP-Examples.html#10379" class="Function">group-axiom</a> <a id="11565" href="UF.SIP-Examples.html#11230" class="Bound">X</a> <a id="11567" class="Symbol">(</a><a id="11568" href="UF.SIP-Examples.html#11234" class="Bound Operator">_·_</a> <a id="11572" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11574" href="UF.SIP-Examples.html#11240" class="Bound">e</a><a id="11575" class="Symbol">))</a>
   <a id="11581" href="UF.SIP-Examples.html#11540" class="Function">γ</a> <a id="11583" class="Symbol">=</a> <a id="11585" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="11595" href="UF.SIP-Examples.html#11227" class="Bound">fe</a> <a id="11598" href="UF.SIP-Examples.html#11277" class="Function">i</a>

 <a id="group.sns-data"></a><a id="11602" href="UF.SIP-Examples.html#11602" class="Function">sns-data</a> <a id="11611" class="Symbol">:</a> <a id="11613" href="UF.FunExt.html#851" class="Function">funext</a> <a id="11620" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="11622" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a>
          <a id="11634" class="Symbol">→</a> <a id="11636" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="11640" class="Symbol">(λ</a> <a id="11643" href="UF.SIP-Examples.html#11643" class="Bound">X</a> <a id="11645" class="Symbol">→</a> <a id="11647" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11649" href="UF.SIP-Examples.html#11649" class="Bound">s</a> <a id="11651" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11653" href="UF.SIP-Examples.html#10283" class="Function">group-structure</a> <a id="11669" href="UF.SIP-Examples.html#11643" class="Bound">X</a> <a id="11671" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11673" href="UF.SIP-Examples.html#10379" class="Function">group-axiom</a> <a id="11685" href="UF.SIP-Examples.html#11643" class="Bound">X</a> <a id="11687" class="Symbol">(</a><a id="11688" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11692" href="UF.SIP-Examples.html#11649" class="Bound">s</a><a id="11693" class="Symbol">))</a> <a id="11696" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a>
 <a id="11699" href="UF.SIP-Examples.html#11602" class="Function">sns-data</a> <a id="11708" href="UF.SIP-Examples.html#11708" class="Bound">fe</a> <a id="11711" class="Symbol">=</a> <a id="11713" href="UF.SIP.html#5234" class="Function">add-axioms</a>
                <a id="11740" class="Symbol">(λ</a> <a id="11743" href="UF.SIP-Examples.html#11743" class="Bound">X</a> <a id="11745" href="UF.SIP-Examples.html#11745" class="Bound">s</a> <a id="11747" class="Symbol">→</a> <a id="11749" href="UF.SIP-Examples.html#10379" class="Function">group-axiom</a> <a id="11761" href="UF.SIP-Examples.html#11743" class="Bound">X</a> <a id="11763" class="Symbol">(</a><a id="11764" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="11768" href="UF.SIP-Examples.html#11745" class="Bound">s</a><a id="11769" class="Symbol">))</a> <a id="11772" class="Symbol">(</a><a id="11773" href="UF.SIP-Examples.html#11037" class="Function">group-axiom-is-prop</a> <a id="11793" href="UF.SIP-Examples.html#11708" class="Bound">fe</a><a id="11795" class="Symbol">)</a>
                <a id="11813" class="Symbol">(</a><a id="11814" href="UF.SIP-Examples.html#5941" class="Function">monoid.sns-data</a> <a id="11830" href="UF.SIP-Examples.html#11708" class="Bound">fe</a><a id="11832" class="Symbol">)</a>

 <a id="group._≅_"></a><a id="11836" href="UF.SIP-Examples.html#11836" class="Function Operator">_≅_</a> <a id="11840" class="Symbol">:</a> <a id="11842" href="UF.SIP-Examples.html#10509" class="Function">Group</a> <a id="11848" class="Symbol">→</a> <a id="11850" href="UF.SIP-Examples.html#10509" class="Function">Group</a> <a id="11856" class="Symbol">→</a> <a id="11858" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="11860" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="11863" class="Symbol">(</a><a id="11864" href="UF.SIP-Examples.html#11864" class="Bound">X</a> <a id="11866" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11868" class="Symbol">((</a><a id="11870" href="UF.SIP-Examples.html#11870" class="Bound Operator">_·_</a> <a id="11874" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11876" href="UF.SIP-Examples.html#11876" class="Bound">d</a><a id="11877" class="Symbol">)</a> <a id="11879" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11881" class="Symbol">_)</a> <a id="11884" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11886" class="Symbol">_)</a> <a id="11889" href="UF.SIP-Examples.html#11836" class="Function Operator">≅</a> <a id="11891" class="Symbol">(</a><a id="11892" href="UF.SIP-Examples.html#11892" class="Bound">Y</a> <a id="11894" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11896" class="Symbol">((</a><a id="11898" href="UF.SIP-Examples.html#11898" class="Bound Operator">_*_</a> <a id="11902" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11904" href="UF.SIP-Examples.html#11904" class="Bound">e</a><a id="11905" class="Symbol">)</a> <a id="11907" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11909" class="Symbol">_)</a> <a id="11912" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11914" class="Symbol">_)</a> <a id="11917" class="Symbol">=</a>
    <a id="11923" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="11925" href="UF.SIP-Examples.html#11925" class="Bound">f</a> <a id="11927" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="11929" class="Symbol">(</a><a id="11930" href="UF.SIP-Examples.html#11864" class="Bound">X</a> <a id="11932" class="Symbol">→</a> <a id="11934" href="UF.SIP-Examples.html#11892" class="Bound">Y</a><a id="11935" class="Symbol">)</a><a id="11936" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="11938" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="11947" href="UF.SIP-Examples.html#11925" class="Bound">f</a>
                 <a id="11966" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11968" class="Symbol">((λ</a> <a id="11972" href="UF.SIP-Examples.html#11972" class="Bound">x</a> <a id="11974" href="UF.SIP-Examples.html#11974" class="Bound">x&#39;</a> <a id="11977" class="Symbol">→</a> <a id="11979" href="UF.SIP-Examples.html#11925" class="Bound">f</a> <a id="11981" class="Symbol">(</a><a id="11982" href="UF.SIP-Examples.html#11972" class="Bound">x</a> <a id="11984" href="UF.SIP-Examples.html#11870" class="Bound Operator">·</a> <a id="11986" href="UF.SIP-Examples.html#11974" class="Bound">x&#39;</a><a id="11988" class="Symbol">))</a> <a id="11991" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11993" class="Symbol">(λ</a> <a id="11996" href="UF.SIP-Examples.html#11996" class="Bound">x</a> <a id="11998" href="UF.SIP-Examples.html#11998" class="Bound">x&#39;</a> <a id="12001" class="Symbol">→</a> <a id="12003" href="UF.SIP-Examples.html#11925" class="Bound">f</a> <a id="12005" href="UF.SIP-Examples.html#11996" class="Bound">x</a> <a id="12007" href="UF.SIP-Examples.html#11898" class="Bound Operator">*</a> <a id="12009" href="UF.SIP-Examples.html#11925" class="Bound">f</a> <a id="12011" href="UF.SIP-Examples.html#11998" class="Bound">x&#39;</a><a id="12013" class="Symbol">))</a>
                 <a id="12033" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12035" class="Symbol">(</a><a id="12036" href="UF.SIP-Examples.html#11925" class="Bound">f</a> <a id="12038" href="UF.SIP-Examples.html#11876" class="Bound">d</a> <a id="12040" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12042" href="UF.SIP-Examples.html#11904" class="Bound">e</a><a id="12043" class="Symbol">)</a>

 <a id="group.characterization-of-group-＝"></a><a id="12047" href="UF.SIP-Examples.html#12047" class="Function">characterization-of-group-＝</a> <a id="12075" class="Symbol">:</a> <a id="12077" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="12090" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a>
                             <a id="12121" class="Symbol">→</a> <a id="12123" class="Symbol">(</a><a id="12124" href="UF.SIP-Examples.html#12124" class="Bound">A</a> <a id="12126" href="UF.SIP-Examples.html#12126" class="Bound">B</a> <a id="12128" class="Symbol">:</a> <a id="12130" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="12135" class="Symbol">)</a>
                             <a id="12166" class="Symbol">→</a> <a id="12168" class="Symbol">(</a><a id="12169" href="UF.SIP-Examples.html#12124" class="Bound">A</a> <a id="12171" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12173" href="UF.SIP-Examples.html#12126" class="Bound">B</a><a id="12174" class="Symbol">)</a> <a id="12176" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12178" class="Symbol">(</a><a id="12179" href="UF.SIP-Examples.html#12124" class="Bound">A</a> <a id="12181" href="UF.SIP-Examples.html#11836" class="Function Operator">≅</a> <a id="12183" href="UF.SIP-Examples.html#12126" class="Bound">B</a><a id="12184" class="Symbol">)</a>
 <a id="12187" href="UF.SIP-Examples.html#12047" class="Function">characterization-of-group-＝</a> <a id="12215" href="UF.SIP-Examples.html#12215" class="Bound">ua</a> <a id="12218" class="Symbol">=</a> <a id="12220" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="12242" href="UF.SIP-Examples.html#12215" class="Bound">ua</a>
                                   <a id="12280" class="Symbol">(</a><a id="12281" href="UF.SIP-Examples.html#11602" class="Function">sns-data</a> <a id="12290" class="Symbol">(</a><a id="12291" href="UF.UA-FunExt.html#1788" class="Function">univalence-gives-funext</a> <a id="12315" href="UF.SIP-Examples.html#12215" class="Bound">ua</a><a id="12317" class="Symbol">))</a>

 <a id="group._≅&#39;_"></a><a id="12322" href="UF.SIP-Examples.html#12322" class="Function Operator">_≅&#39;_</a> <a id="12327" class="Symbol">:</a> <a id="12329" href="UF.SIP-Examples.html#10509" class="Function">Group</a> <a id="12335" class="Symbol">→</a> <a id="12337" href="UF.SIP-Examples.html#10509" class="Function">Group</a> <a id="12343" class="Symbol">→</a> <a id="12345" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="12347" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="12350" class="Symbol">(</a><a id="12351" href="UF.SIP-Examples.html#12351" class="Bound">X</a> <a id="12353" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12355" class="Symbol">((</a><a id="12357" href="UF.SIP-Examples.html#12357" class="Bound Operator">_·_</a> <a id="12361" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12363" href="UF.SIP-Examples.html#12363" class="Bound">d</a><a id="12364" class="Symbol">)</a> <a id="12366" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12368" class="Symbol">_)</a> <a id="12371" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12373" class="Symbol">_)</a> <a id="12376" href="UF.SIP-Examples.html#12322" class="Function Operator">≅&#39;</a> <a id="12379" class="Symbol">(</a><a id="12380" href="UF.SIP-Examples.html#12380" class="Bound">Y</a> <a id="12382" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12384" class="Symbol">((</a><a id="12386" href="UF.SIP-Examples.html#12386" class="Bound Operator">_*_</a> <a id="12390" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12392" href="UF.SIP-Examples.html#12392" class="Bound">e</a><a id="12393" class="Symbol">)</a> <a id="12395" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12397" class="Symbol">_)</a> <a id="12400" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12402" class="Symbol">_)</a> <a id="12405" class="Symbol">=</a>
    <a id="12411" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12413" href="UF.SIP-Examples.html#12413" class="Bound">f</a> <a id="12415" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12417" class="Symbol">(</a><a id="12418" href="UF.SIP-Examples.html#12351" class="Bound">X</a> <a id="12420" class="Symbol">→</a> <a id="12422" href="UF.SIP-Examples.html#12380" class="Bound">Y</a><a id="12423" class="Symbol">)</a><a id="12424" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12426" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="12435" href="UF.SIP-Examples.html#12413" class="Bound">f</a>
                 <a id="12454" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12456" class="Symbol">((λ</a> <a id="12460" href="UF.SIP-Examples.html#12460" class="Bound">x</a> <a id="12462" href="UF.SIP-Examples.html#12462" class="Bound">x&#39;</a> <a id="12465" class="Symbol">→</a> <a id="12467" href="UF.SIP-Examples.html#12413" class="Bound">f</a> <a id="12469" class="Symbol">(</a><a id="12470" href="UF.SIP-Examples.html#12460" class="Bound">x</a> <a id="12472" href="UF.SIP-Examples.html#12357" class="Bound Operator">·</a> <a id="12474" href="UF.SIP-Examples.html#12462" class="Bound">x&#39;</a><a id="12476" class="Symbol">))</a> <a id="12479" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12481" class="Symbol">(λ</a> <a id="12484" href="UF.SIP-Examples.html#12484" class="Bound">x</a> <a id="12486" href="UF.SIP-Examples.html#12486" class="Bound">x&#39;</a> <a id="12489" class="Symbol">→</a> <a id="12491" href="UF.SIP-Examples.html#12413" class="Bound">f</a> <a id="12493" href="UF.SIP-Examples.html#12484" class="Bound">x</a> <a id="12495" href="UF.SIP-Examples.html#12386" class="Bound Operator">*</a> <a id="12497" href="UF.SIP-Examples.html#12413" class="Bound">f</a> <a id="12499" href="UF.SIP-Examples.html#12486" class="Bound">x&#39;</a><a id="12501" class="Symbol">))</a>

 <a id="group.group-structure-of"></a><a id="12506" href="UF.SIP-Examples.html#12506" class="Function">group-structure-of</a> <a id="12525" class="Symbol">:</a> <a id="12527" class="Symbol">(</a><a id="12528" href="UF.SIP-Examples.html#12528" class="Bound">G</a> <a id="12530" class="Symbol">:</a> <a id="12532" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="12537" class="Symbol">)</a> <a id="12539" class="Symbol">→</a> <a id="12541" href="UF.SIP-Examples.html#10283" class="Function">group-structure</a> <a id="12557" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="12559" href="UF.SIP-Examples.html#12528" class="Bound">G</a> <a id="12561" href="UF.SIP.html#662" class="Function Operator">⟩</a>
 <a id="12564" href="UF.SIP-Examples.html#12506" class="Function">group-structure-of</a> <a id="12583" class="Symbol">(</a><a id="12584" href="UF.SIP-Examples.html#12584" class="Bound">X</a> <a id="12586" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12588" class="Symbol">((</a><a id="12590" href="UF.SIP-Examples.html#12590" class="Bound Operator">_·_</a> <a id="12594" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12596" href="UF.SIP-Examples.html#12596" class="Bound">e</a><a id="12597" class="Symbol">)</a> <a id="12599" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12601" href="UF.SIP-Examples.html#12601" class="Bound">i</a> <a id="12603" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12605" href="UF.SIP-Examples.html#12605" class="Bound">l</a> <a id="12607" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12609" href="UF.SIP-Examples.html#12609" class="Bound">r</a> <a id="12611" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12613" href="UF.SIP-Examples.html#12613" class="Bound">a</a><a id="12614" class="Symbol">)</a> <a id="12616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12618" href="UF.SIP-Examples.html#12618" class="Bound">γ</a><a id="12619" class="Symbol">)</a> <a id="12621" class="Symbol">=</a>
  <a id="12625" class="Symbol">(</a><a id="12626" href="UF.SIP-Examples.html#12590" class="Bound Operator">_·_</a> <a id="12630" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12632" href="UF.SIP-Examples.html#12596" class="Bound">e</a><a id="12633" class="Symbol">)</a> <a id="12635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12637" href="UF.SIP-Examples.html#12601" class="Bound">i</a> <a id="12639" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12641" href="UF.SIP-Examples.html#12605" class="Bound">l</a> <a id="12643" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12645" href="UF.SIP-Examples.html#12609" class="Bound">r</a> <a id="12647" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12649" href="UF.SIP-Examples.html#12613" class="Bound">a</a>

 <a id="group.monoid-structure-of"></a><a id="12653" href="UF.SIP-Examples.html#12653" class="Function">monoid-structure-of</a> <a id="12673" class="Symbol">:</a> <a id="12675" class="Symbol">(</a><a id="12676" href="UF.SIP-Examples.html#12676" class="Bound">G</a> <a id="12678" class="Symbol">:</a> <a id="12680" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="12685" class="Symbol">)</a> <a id="12687" class="Symbol">→</a> <a id="12689" href="UF.SIP-Examples.html#4996" class="Function">monoid-structure</a> <a id="12706" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="12708" href="UF.SIP-Examples.html#12676" class="Bound">G</a> <a id="12710" href="UF.SIP.html#662" class="Function Operator">⟩</a>
 <a id="12713" href="UF.SIP-Examples.html#12653" class="Function">monoid-structure-of</a> <a id="12733" class="Symbol">(</a><a id="12734" href="UF.SIP-Examples.html#12734" class="Bound">X</a> <a id="12736" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12738" class="Symbol">((</a><a id="12740" href="UF.SIP-Examples.html#12740" class="Bound Operator">_·_</a> <a id="12744" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12746" href="UF.SIP-Examples.html#12746" class="Bound">e</a><a id="12747" class="Symbol">)</a> <a id="12749" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12751" href="UF.SIP-Examples.html#12751" class="Bound">i</a> <a id="12753" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12755" href="UF.SIP-Examples.html#12755" class="Bound">l</a> <a id="12757" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12759" href="UF.SIP-Examples.html#12759" class="Bound">r</a> <a id="12761" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12763" href="UF.SIP-Examples.html#12763" class="Bound">a</a><a id="12764" class="Symbol">)</a> <a id="12766" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12768" href="UF.SIP-Examples.html#12768" class="Bound">γ</a><a id="12769" class="Symbol">)</a> <a id="12771" class="Symbol">=</a> <a id="12773" class="Symbol">(</a><a id="12774" href="UF.SIP-Examples.html#12740" class="Bound Operator">_·_</a> <a id="12778" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12780" href="UF.SIP-Examples.html#12746" class="Bound">e</a><a id="12781" class="Symbol">)</a>

 <a id="group.monoid-axioms-of"></a><a id="12785" href="UF.SIP-Examples.html#12785" class="Function">monoid-axioms-of</a> <a id="12802" class="Symbol">:</a> <a id="12804" class="Symbol">(</a><a id="12805" href="UF.SIP-Examples.html#12805" class="Bound">G</a> <a id="12807" class="Symbol">:</a> <a id="12809" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="12814" class="Symbol">)</a> <a id="12816" class="Symbol">→</a> <a id="12818" href="UF.SIP-Examples.html#5065" class="Function">monoid-axioms</a> <a id="12832" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="12834" href="UF.SIP-Examples.html#12805" class="Bound">G</a> <a id="12836" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="12838" class="Symbol">(</a><a id="12839" href="UF.SIP-Examples.html#12653" class="Function">monoid-structure-of</a> <a id="12859" href="UF.SIP-Examples.html#12805" class="Bound">G</a><a id="12860" class="Symbol">)</a>
 <a id="12863" href="UF.SIP-Examples.html#12785" class="Function">monoid-axioms-of</a> <a id="12880" class="Symbol">(</a><a id="12881" href="UF.SIP-Examples.html#12881" class="Bound">X</a> <a id="12883" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12885" class="Symbol">((</a><a id="12887" href="UF.SIP-Examples.html#12887" class="Bound Operator">_·_</a> <a id="12891" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12893" href="UF.SIP-Examples.html#12893" class="Bound">e</a><a id="12894" class="Symbol">)</a> <a id="12896" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12898" href="UF.SIP-Examples.html#12898" class="Bound">i</a> <a id="12900" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12902" href="UF.SIP-Examples.html#12902" class="Bound">l</a> <a id="12904" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12906" href="UF.SIP-Examples.html#12906" class="Bound">r</a> <a id="12908" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12910" href="UF.SIP-Examples.html#12910" class="Bound">a</a><a id="12911" class="Symbol">)</a> <a id="12913" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12915" href="UF.SIP-Examples.html#12915" class="Bound">γ</a><a id="12916" class="Symbol">)</a> <a id="12918" class="Symbol">=</a> <a id="12920" href="UF.SIP-Examples.html#12898" class="Bound">i</a> <a id="12922" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12924" href="UF.SIP-Examples.html#12902" class="Bound">l</a> <a id="12926" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12928" href="UF.SIP-Examples.html#12906" class="Bound">r</a> <a id="12930" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12932" href="UF.SIP-Examples.html#12910" class="Bound">a</a>

 <a id="group.multiplication"></a><a id="12936" href="UF.SIP-Examples.html#12936" class="Function">multiplication</a> <a id="12951" class="Symbol">:</a> <a id="12953" class="Symbol">(</a><a id="12954" href="UF.SIP-Examples.html#12954" class="Bound">G</a> <a id="12956" class="Symbol">:</a> <a id="12958" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="12963" class="Symbol">)</a> <a id="12965" class="Symbol">→</a> <a id="12967" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="12969" href="UF.SIP-Examples.html#12954" class="Bound">G</a> <a id="12971" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="12973" class="Symbol">→</a> <a id="12975" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="12977" href="UF.SIP-Examples.html#12954" class="Bound">G</a> <a id="12979" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="12981" class="Symbol">→</a> <a id="12983" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="12985" href="UF.SIP-Examples.html#12954" class="Bound">G</a> <a id="12987" href="UF.SIP.html#662" class="Function Operator">⟩</a>
 <a id="12990" href="UF.SIP-Examples.html#12936" class="Function">multiplication</a> <a id="13005" class="Symbol">(</a><a id="13006" href="UF.SIP-Examples.html#13006" class="Bound">X</a> <a id="13008" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13010" class="Symbol">((</a><a id="13012" href="UF.SIP-Examples.html#13012" class="Bound Operator">_·_</a> <a id="13016" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13018" href="UF.SIP-Examples.html#13018" class="Bound">e</a><a id="13019" class="Symbol">)</a> <a id="13021" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13023" href="UF.SIP-Examples.html#13023" class="Bound">i</a> <a id="13025" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13027" href="UF.SIP-Examples.html#13027" class="Bound">l</a> <a id="13029" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13031" href="UF.SIP-Examples.html#13031" class="Bound">r</a> <a id="13033" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13035" href="UF.SIP-Examples.html#13035" class="Bound">a</a><a id="13036" class="Symbol">)</a> <a id="13038" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13040" href="UF.SIP-Examples.html#13040" class="Bound">γ</a><a id="13041" class="Symbol">)</a> <a id="13043" class="Symbol">=</a> <a id="13045" href="UF.SIP-Examples.html#13012" class="Bound Operator">_·_</a>

 <a id="13051" class="Keyword">syntax</a> <a id="13058" href="UF.SIP-Examples.html#12936" class="Function">multiplication</a> <a id="13073" class="Bound">G</a> <a id="13075" class="Bound">x</a> <a id="13077" class="Bound">y</a> <a id="13079" class="Symbol">=</a> <a id="13081" class="Bound">x</a> <a id="13083" class="Function">·⟨</a> <a id="13086" class="Bound">G</a> <a id="13088" class="Function">⟩</a> <a id="13090" class="Bound">y</a>

 <a id="group.unit"></a><a id="13094" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="13099" class="Symbol">:</a> <a id="13101" class="Symbol">(</a><a id="13102" href="UF.SIP-Examples.html#13102" class="Bound">G</a> <a id="13104" class="Symbol">:</a> <a id="13106" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="13111" class="Symbol">)</a> <a id="13113" class="Symbol">→</a> <a id="13115" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="13117" href="UF.SIP-Examples.html#13102" class="Bound">G</a> <a id="13119" href="UF.SIP.html#662" class="Function Operator">⟩</a>
 <a id="13122" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="13127" class="Symbol">(</a><a id="13128" href="UF.SIP-Examples.html#13128" class="Bound">X</a> <a id="13130" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13132" class="Symbol">((</a><a id="13134" href="UF.SIP-Examples.html#13134" class="Bound Operator">_·_</a> <a id="13138" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13140" href="UF.SIP-Examples.html#13140" class="Bound">e</a><a id="13141" class="Symbol">)</a> <a id="13143" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13145" href="UF.SIP-Examples.html#13145" class="Bound">i</a> <a id="13147" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13149" href="UF.SIP-Examples.html#13149" class="Bound">l</a> <a id="13151" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13153" href="UF.SIP-Examples.html#13153" class="Bound">r</a> <a id="13155" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13157" href="UF.SIP-Examples.html#13157" class="Bound">a</a><a id="13158" class="Symbol">)</a> <a id="13160" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13162" href="UF.SIP-Examples.html#13162" class="Bound">γ</a><a id="13163" class="Symbol">)</a> <a id="13165" class="Symbol">=</a> <a id="13167" href="UF.SIP-Examples.html#13140" class="Bound">e</a>

 <a id="group.group-is-set"></a><a id="13171" href="UF.SIP-Examples.html#13171" class="Function">group-is-set</a> <a id="13184" class="Symbol">:</a> <a id="13186" class="Symbol">(</a><a id="13187" href="UF.SIP-Examples.html#13187" class="Bound">G</a> <a id="13189" class="Symbol">:</a> <a id="13191" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="13196" class="Symbol">)</a>
              <a id="13212" class="Symbol">→</a> <a id="13214" href="UF.Sets.html#709" class="Function">is-set</a> <a id="13221" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="13223" href="UF.SIP-Examples.html#13187" class="Bound">G</a> <a id="13225" href="UF.SIP.html#662" class="Function Operator">⟩</a>
 <a id="13228" href="UF.SIP-Examples.html#13171" class="Function">group-is-set</a> <a id="13241" class="Symbol">(</a><a id="13242" href="UF.SIP-Examples.html#13242" class="Bound">X</a> <a id="13244" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13246" class="Symbol">((</a><a id="13248" href="UF.SIP-Examples.html#13248" class="Bound Operator">_·_</a> <a id="13252" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13254" href="UF.SIP-Examples.html#13254" class="Bound">e</a><a id="13255" class="Symbol">)</a> <a id="13257" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13259" href="UF.SIP-Examples.html#13259" class="Bound">i</a> <a id="13261" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13263" href="UF.SIP-Examples.html#13263" class="Bound">l</a> <a id="13265" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13267" href="UF.SIP-Examples.html#13267" class="Bound">r</a> <a id="13269" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13271" href="UF.SIP-Examples.html#13271" class="Bound">a</a><a id="13272" class="Symbol">)</a> <a id="13274" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13276" href="UF.SIP-Examples.html#13276" class="Bound">γ</a><a id="13277" class="Symbol">)</a> <a id="13279" class="Symbol">=</a> <a id="13281" href="UF.SIP-Examples.html#13259" class="Bound">i</a>

 <a id="group.unit-left"></a><a id="13285" href="UF.SIP-Examples.html#13285" class="Function">unit-left</a> <a id="13295" class="Symbol">:</a> <a id="13297" class="Symbol">(</a><a id="13298" href="UF.SIP-Examples.html#13298" class="Bound">G</a> <a id="13300" class="Symbol">:</a> <a id="13302" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="13307" class="Symbol">)</a> <a id="13309" class="Symbol">(</a><a id="13310" href="UF.SIP-Examples.html#13310" class="Bound">x</a> <a id="13312" class="Symbol">:</a> <a id="13314" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="13316" href="UF.SIP-Examples.html#13298" class="Bound">G</a> <a id="13318" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="13319" class="Symbol">)</a>
           <a id="13332" class="Symbol">→</a> <a id="13334" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="13339" href="UF.SIP-Examples.html#13298" class="Bound">G</a> <a id="13341" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="13344" href="UF.SIP-Examples.html#13298" class="Bound">G</a> <a id="13346" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="13348" href="UF.SIP-Examples.html#13310" class="Bound">x</a> <a id="13350" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13352" href="UF.SIP-Examples.html#13310" class="Bound">x</a>
 <a id="13355" href="UF.SIP-Examples.html#13285" class="Function">unit-left</a> <a id="13365" class="Symbol">(</a><a id="13366" href="UF.SIP-Examples.html#13366" class="Bound">X</a> <a id="13368" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13370" class="Symbol">((</a><a id="13372" href="UF.SIP-Examples.html#13372" class="Bound Operator">_·_</a> <a id="13376" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13378" href="UF.SIP-Examples.html#13378" class="Bound">e</a><a id="13379" class="Symbol">)</a> <a id="13381" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13383" href="UF.SIP-Examples.html#13383" class="Bound">i</a> <a id="13385" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13387" href="UF.SIP-Examples.html#13387" class="Bound">l</a> <a id="13389" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13391" href="UF.SIP-Examples.html#13391" class="Bound">r</a> <a id="13393" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13395" href="UF.SIP-Examples.html#13395" class="Bound">a</a><a id="13396" class="Symbol">)</a> <a id="13398" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13400" href="UF.SIP-Examples.html#13400" class="Bound">γ</a><a id="13401" class="Symbol">)</a> <a id="13403" href="UF.SIP-Examples.html#13403" class="Bound">x</a> <a id="13405" class="Symbol">=</a> <a id="13407" href="UF.SIP-Examples.html#13387" class="Bound">l</a> <a id="13409" href="UF.SIP-Examples.html#13403" class="Bound">x</a>

 <a id="group.unit-right"></a><a id="13413" href="UF.SIP-Examples.html#13413" class="Function">unit-right</a> <a id="13424" class="Symbol">:</a> <a id="13426" class="Symbol">(</a><a id="13427" href="UF.SIP-Examples.html#13427" class="Bound">G</a> <a id="13429" class="Symbol">:</a> <a id="13431" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="13436" class="Symbol">)</a> <a id="13438" class="Symbol">(</a><a id="13439" href="UF.SIP-Examples.html#13439" class="Bound">x</a> <a id="13441" class="Symbol">:</a> <a id="13443" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="13445" href="UF.SIP-Examples.html#13427" class="Bound">G</a> <a id="13447" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="13448" class="Symbol">)</a>
            <a id="13462" class="Symbol">→</a> <a id="13464" href="UF.SIP-Examples.html#13439" class="Bound">x</a> <a id="13466" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="13469" href="UF.SIP-Examples.html#13427" class="Bound">G</a> <a id="13471" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="13473" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="13478" href="UF.SIP-Examples.html#13427" class="Bound">G</a> <a id="13480" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13482" href="UF.SIP-Examples.html#13439" class="Bound">x</a>
 <a id="13485" href="UF.SIP-Examples.html#13413" class="Function">unit-right</a> <a id="13496" class="Symbol">(</a><a id="13497" href="UF.SIP-Examples.html#13497" class="Bound">X</a> <a id="13499" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13501" class="Symbol">((</a><a id="13503" href="UF.SIP-Examples.html#13503" class="Bound Operator">_·_</a> <a id="13507" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13509" href="UF.SIP-Examples.html#13509" class="Bound">e</a><a id="13510" class="Symbol">)</a> <a id="13512" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13514" href="UF.SIP-Examples.html#13514" class="Bound">i</a> <a id="13516" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13518" href="UF.SIP-Examples.html#13518" class="Bound">l</a> <a id="13520" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13522" href="UF.SIP-Examples.html#13522" class="Bound">r</a> <a id="13524" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13526" href="UF.SIP-Examples.html#13526" class="Bound">a</a><a id="13527" class="Symbol">)</a> <a id="13529" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13531" href="UF.SIP-Examples.html#13531" class="Bound">γ</a><a id="13532" class="Symbol">)</a> <a id="13534" href="UF.SIP-Examples.html#13534" class="Bound">x</a> <a id="13536" class="Symbol">=</a> <a id="13538" href="UF.SIP-Examples.html#13522" class="Bound">r</a> <a id="13540" href="UF.SIP-Examples.html#13534" class="Bound">x</a>

 <a id="group.assoc"></a><a id="13544" href="UF.SIP-Examples.html#13544" class="Function">assoc</a> <a id="13550" class="Symbol">:</a> <a id="13552" class="Symbol">(</a><a id="13553" href="UF.SIP-Examples.html#13553" class="Bound">G</a> <a id="13555" class="Symbol">:</a> <a id="13557" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="13562" class="Symbol">)</a> <a id="13564" class="Symbol">(</a><a id="13565" href="UF.SIP-Examples.html#13565" class="Bound">x</a> <a id="13567" href="UF.SIP-Examples.html#13567" class="Bound">y</a> <a id="13569" href="UF.SIP-Examples.html#13569" class="Bound">z</a> <a id="13571" class="Symbol">:</a> <a id="13573" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="13575" href="UF.SIP-Examples.html#13553" class="Bound">G</a> <a id="13577" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="13578" class="Symbol">)</a>
       <a id="13587" class="Symbol">→</a> <a id="13589" class="Symbol">(</a><a id="13590" href="UF.SIP-Examples.html#13565" class="Bound">x</a> <a id="13592" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="13595" href="UF.SIP-Examples.html#13553" class="Bound">G</a> <a id="13597" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="13599" href="UF.SIP-Examples.html#13567" class="Bound">y</a><a id="13600" class="Symbol">)</a> <a id="13602" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="13605" href="UF.SIP-Examples.html#13553" class="Bound">G</a> <a id="13607" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="13609" href="UF.SIP-Examples.html#13569" class="Bound">z</a> <a id="13611" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13613" href="UF.SIP-Examples.html#13565" class="Bound">x</a> <a id="13615" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="13618" href="UF.SIP-Examples.html#13553" class="Bound">G</a> <a id="13620" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="13622" class="Symbol">(</a><a id="13623" href="UF.SIP-Examples.html#13567" class="Bound">y</a> <a id="13625" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="13628" href="UF.SIP-Examples.html#13553" class="Bound">G</a> <a id="13630" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="13632" href="UF.SIP-Examples.html#13569" class="Bound">z</a><a id="13633" class="Symbol">)</a>
 <a id="13636" href="UF.SIP-Examples.html#13544" class="Function">assoc</a> <a id="13642" class="Symbol">(</a><a id="13643" href="UF.SIP-Examples.html#13643" class="Bound">X</a> <a id="13645" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13647" class="Symbol">((</a><a id="13649" href="UF.SIP-Examples.html#13649" class="Bound Operator">_·_</a> <a id="13653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13655" href="UF.SIP-Examples.html#13655" class="Bound">e</a><a id="13656" class="Symbol">)</a> <a id="13658" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13660" href="UF.SIP-Examples.html#13660" class="Bound">i</a> <a id="13662" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13664" href="UF.SIP-Examples.html#13664" class="Bound">l</a> <a id="13666" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13668" href="UF.SIP-Examples.html#13668" class="Bound">r</a> <a id="13670" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13672" href="UF.SIP-Examples.html#13672" class="Bound">a</a><a id="13673" class="Symbol">)</a> <a id="13675" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13677" href="UF.SIP-Examples.html#13677" class="Bound">γ</a><a id="13678" class="Symbol">)</a> <a id="13680" class="Symbol">=</a> <a id="13682" href="UF.SIP-Examples.html#13672" class="Bound">a</a>

 <a id="group.inv"></a><a id="13686" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="13690" class="Symbol">:</a> <a id="13692" class="Symbol">(</a><a id="13693" href="UF.SIP-Examples.html#13693" class="Bound">G</a> <a id="13695" class="Symbol">:</a> <a id="13697" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="13702" class="Symbol">)</a> <a id="13704" class="Symbol">→</a> <a id="13706" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="13708" href="UF.SIP-Examples.html#13693" class="Bound">G</a> <a id="13710" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="13712" class="Symbol">→</a> <a id="13714" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="13716" href="UF.SIP-Examples.html#13693" class="Bound">G</a> <a id="13718" href="UF.SIP.html#662" class="Function Operator">⟩</a>
 <a id="13721" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="13725" class="Symbol">(</a><a id="13726" href="UF.SIP-Examples.html#13726" class="Bound">X</a> <a id="13728" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13730" class="Symbol">((</a><a id="13732" href="UF.SIP-Examples.html#13732" class="Bound Operator">_·_</a> <a id="13736" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13738" href="UF.SIP-Examples.html#13738" class="Bound">e</a><a id="13739" class="Symbol">)</a> <a id="13741" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13743" href="UF.SIP-Examples.html#13743" class="Bound">i</a> <a id="13745" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13747" href="UF.SIP-Examples.html#13747" class="Bound">l</a> <a id="13749" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13751" href="UF.SIP-Examples.html#13751" class="Bound">r</a> <a id="13753" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13755" href="UF.SIP-Examples.html#13755" class="Bound">a</a><a id="13756" class="Symbol">)</a> <a id="13758" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13760" href="UF.SIP-Examples.html#13760" class="Bound">γ</a><a id="13761" class="Symbol">)</a> <a id="13763" href="UF.SIP-Examples.html#13763" class="Bound">x</a> <a id="13765" class="Symbol">=</a> <a id="13767" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13771" class="Symbol">(</a><a id="13772" href="UF.SIP-Examples.html#13760" class="Bound">γ</a> <a id="13774" href="UF.SIP-Examples.html#13763" class="Bound">x</a><a id="13775" class="Symbol">)</a>

 <a id="group.inv-left"></a><a id="13779" href="UF.SIP-Examples.html#13779" class="Function">inv-left</a> <a id="13788" class="Symbol">:</a> <a id="13790" class="Symbol">(</a><a id="13791" href="UF.SIP-Examples.html#13791" class="Bound">G</a> <a id="13793" class="Symbol">:</a> <a id="13795" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="13800" class="Symbol">)</a> <a id="13802" class="Symbol">(</a><a id="13803" href="UF.SIP-Examples.html#13803" class="Bound">x</a> <a id="13805" class="Symbol">:</a> <a id="13807" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="13809" href="UF.SIP-Examples.html#13791" class="Bound">G</a> <a id="13811" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="13812" class="Symbol">)</a>
          <a id="13824" class="Symbol">→</a> <a id="13826" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="13830" href="UF.SIP-Examples.html#13791" class="Bound">G</a> <a id="13832" href="UF.SIP-Examples.html#13803" class="Bound">x</a> <a id="13834" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="13837" href="UF.SIP-Examples.html#13791" class="Bound">G</a> <a id="13839" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="13841" href="UF.SIP-Examples.html#13803" class="Bound">x</a> <a id="13843" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13845" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="13850" href="UF.SIP-Examples.html#13791" class="Bound">G</a>
 <a id="13853" href="UF.SIP-Examples.html#13779" class="Function">inv-left</a> <a id="13862" class="Symbol">(</a><a id="13863" href="UF.SIP-Examples.html#13863" class="Bound">X</a> <a id="13865" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13867" class="Symbol">((</a><a id="13869" href="UF.SIP-Examples.html#13869" class="Bound Operator">_·_</a> <a id="13873" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13875" href="UF.SIP-Examples.html#13875" class="Bound">e</a><a id="13876" class="Symbol">)</a> <a id="13878" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13880" href="UF.SIP-Examples.html#13880" class="Bound">i</a> <a id="13882" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13884" href="UF.SIP-Examples.html#13884" class="Bound">l</a> <a id="13886" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13888" href="UF.SIP-Examples.html#13888" class="Bound">r</a> <a id="13890" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13892" href="UF.SIP-Examples.html#13892" class="Bound">a</a><a id="13893" class="Symbol">)</a> <a id="13895" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13897" href="UF.SIP-Examples.html#13897" class="Bound">γ</a><a id="13898" class="Symbol">)</a> <a id="13900" href="UF.SIP-Examples.html#13900" class="Bound">x</a> <a id="13902" class="Symbol">=</a> <a id="13904" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13908" class="Symbol">(</a><a id="13909" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13913" class="Symbol">(</a><a id="13914" href="UF.SIP-Examples.html#13897" class="Bound">γ</a> <a id="13916" href="UF.SIP-Examples.html#13900" class="Bound">x</a><a id="13917" class="Symbol">))</a>

 <a id="group.inv-right"></a><a id="13922" href="UF.SIP-Examples.html#13922" class="Function">inv-right</a> <a id="13932" class="Symbol">:</a> <a id="13934" class="Symbol">(</a><a id="13935" href="UF.SIP-Examples.html#13935" class="Bound">G</a> <a id="13937" class="Symbol">:</a> <a id="13939" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="13944" class="Symbol">)</a> <a id="13946" class="Symbol">(</a><a id="13947" href="UF.SIP-Examples.html#13947" class="Bound">x</a> <a id="13949" class="Symbol">:</a> <a id="13951" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="13953" href="UF.SIP-Examples.html#13935" class="Bound">G</a> <a id="13955" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="13956" class="Symbol">)</a>
           <a id="13969" class="Symbol">→</a> <a id="13971" href="UF.SIP-Examples.html#13947" class="Bound">x</a> <a id="13973" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="13976" href="UF.SIP-Examples.html#13935" class="Bound">G</a> <a id="13978" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="13980" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="13984" href="UF.SIP-Examples.html#13935" class="Bound">G</a> <a id="13986" href="UF.SIP-Examples.html#13947" class="Bound">x</a> <a id="13988" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13990" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="13995" href="UF.SIP-Examples.html#13935" class="Bound">G</a>

 <a id="13999" href="UF.SIP-Examples.html#13922" class="Function">inv-right</a> <a id="14009" class="Symbol">(</a><a id="14010" href="UF.SIP-Examples.html#14010" class="Bound">X</a> <a id="14012" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14014" class="Symbol">((</a><a id="14016" href="UF.SIP-Examples.html#14016" class="Bound Operator">_·_</a> <a id="14020" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14022" href="UF.SIP-Examples.html#14022" class="Bound">e</a><a id="14023" class="Symbol">)</a> <a id="14025" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14027" href="UF.SIP-Examples.html#14027" class="Bound">i</a> <a id="14029" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14031" href="UF.SIP-Examples.html#14031" class="Bound">l</a> <a id="14033" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14035" href="UF.SIP-Examples.html#14035" class="Bound">r</a> <a id="14037" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14039" href="UF.SIP-Examples.html#14039" class="Bound">a</a><a id="14040" class="Symbol">)</a> <a id="14042" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14044" href="UF.SIP-Examples.html#14044" class="Bound">γ</a><a id="14045" class="Symbol">)</a> <a id="14047" href="UF.SIP-Examples.html#14047" class="Bound">x</a> <a id="14049" class="Symbol">=</a> <a id="14051" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="14055" class="Symbol">(</a><a id="14056" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="14060" class="Symbol">(</a><a id="14061" href="UF.SIP-Examples.html#14044" class="Bound">γ</a> <a id="14063" href="UF.SIP-Examples.html#14047" class="Bound">x</a><a id="14064" class="Symbol">))</a>

 <a id="group.preserves-multiplication"></a><a id="14069" href="UF.SIP-Examples.html#14069" class="Function">preserves-multiplication</a> <a id="14094" class="Symbol">:</a> <a id="14096" class="Symbol">(</a><a id="14097" href="UF.SIP-Examples.html#14097" class="Bound">G</a> <a id="14099" href="UF.SIP-Examples.html#14099" class="Bound">H</a> <a id="14101" class="Symbol">:</a> <a id="14103" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="14108" class="Symbol">)</a> <a id="14110" class="Symbol">→</a> <a id="14112" class="Symbol">(</a><a id="14113" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="14115" href="UF.SIP-Examples.html#14097" class="Bound">G</a> <a id="14117" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="14119" class="Symbol">→</a> <a id="14121" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="14123" href="UF.SIP-Examples.html#14099" class="Bound">H</a> <a id="14125" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="14126" class="Symbol">)</a> <a id="14128" class="Symbol">→</a> <a id="14130" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="14132" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="14135" href="UF.SIP-Examples.html#14069" class="Function">preserves-multiplication</a> <a id="14160" href="UF.SIP-Examples.html#14160" class="Bound">G</a> <a id="14162" href="UF.SIP-Examples.html#14162" class="Bound">H</a> <a id="14164" href="UF.SIP-Examples.html#14164" class="Bound">f</a> <a id="14166" class="Symbol">=</a> <a id="14168" class="Symbol">(λ</a> <a id="14171" class="Symbol">(</a><a id="14172" href="UF.SIP-Examples.html#14172" class="Bound">x</a> <a id="14174" href="UF.SIP-Examples.html#14174" class="Bound">y</a> <a id="14176" class="Symbol">:</a> <a id="14178" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="14180" href="UF.SIP-Examples.html#14160" class="Bound">G</a> <a id="14182" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="14183" class="Symbol">)</a> <a id="14185" class="Symbol">→</a> <a id="14187" href="UF.SIP-Examples.html#14164" class="Bound">f</a> <a id="14189" class="Symbol">(</a><a id="14190" href="UF.SIP-Examples.html#14172" class="Bound">x</a> <a id="14192" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="14195" href="UF.SIP-Examples.html#14160" class="Bound">G</a> <a id="14197" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="14199" href="UF.SIP-Examples.html#14174" class="Bound">y</a><a id="14200" class="Symbol">))</a>
                                <a id="14235" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14237" class="Symbol">(λ</a> <a id="14240" class="Symbol">(</a><a id="14241" href="UF.SIP-Examples.html#14241" class="Bound">x</a> <a id="14243" href="UF.SIP-Examples.html#14243" class="Bound">y</a> <a id="14245" class="Symbol">:</a> <a id="14247" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="14249" href="UF.SIP-Examples.html#14160" class="Bound">G</a> <a id="14251" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="14252" class="Symbol">)</a> <a id="14254" class="Symbol">→</a> <a id="14256" href="UF.SIP-Examples.html#14164" class="Bound">f</a> <a id="14258" href="UF.SIP-Examples.html#14241" class="Bound">x</a> <a id="14260" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="14263" href="UF.SIP-Examples.html#14162" class="Bound">H</a> <a id="14265" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="14267" href="UF.SIP-Examples.html#14164" class="Bound">f</a> <a id="14269" href="UF.SIP-Examples.html#14243" class="Bound">y</a><a id="14270" class="Symbol">)</a>

 <a id="group.preserves-unit"></a><a id="14274" href="UF.SIP-Examples.html#14274" class="Function">preserves-unit</a> <a id="14289" class="Symbol">:</a> <a id="14291" class="Symbol">(</a><a id="14292" href="UF.SIP-Examples.html#14292" class="Bound">G</a> <a id="14294" href="UF.SIP-Examples.html#14294" class="Bound">H</a> <a id="14296" class="Symbol">:</a> <a id="14298" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="14303" class="Symbol">)</a> <a id="14305" class="Symbol">→</a> <a id="14307" class="Symbol">(</a><a id="14308" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="14310" href="UF.SIP-Examples.html#14292" class="Bound">G</a> <a id="14312" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="14314" class="Symbol">→</a> <a id="14316" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="14318" href="UF.SIP-Examples.html#14294" class="Bound">H</a> <a id="14320" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="14321" class="Symbol">)</a> <a id="14323" class="Symbol">→</a> <a id="14325" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="14327" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="14330" href="UF.SIP-Examples.html#14274" class="Function">preserves-unit</a> <a id="14345" href="UF.SIP-Examples.html#14345" class="Bound">G</a> <a id="14347" href="UF.SIP-Examples.html#14347" class="Bound">H</a> <a id="14349" href="UF.SIP-Examples.html#14349" class="Bound">f</a> <a id="14351" class="Symbol">=</a> <a id="14353" href="UF.SIP-Examples.html#14349" class="Bound">f</a> <a id="14355" class="Symbol">(</a><a id="14356" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="14361" href="UF.SIP-Examples.html#14345" class="Bound">G</a><a id="14362" class="Symbol">)</a> <a id="14364" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14366" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="14371" href="UF.SIP-Examples.html#14347" class="Bound">H</a>

 <a id="group.idempotent-is-unit"></a><a id="14375" href="UF.SIP-Examples.html#14375" class="Function">idempotent-is-unit</a> <a id="14394" class="Symbol">:</a> <a id="14396" class="Symbol">(</a><a id="14397" href="UF.SIP-Examples.html#14397" class="Bound">G</a> <a id="14399" class="Symbol">:</a> <a id="14401" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="14406" class="Symbol">)</a> <a id="14408" class="Symbol">(</a><a id="14409" href="UF.SIP-Examples.html#14409" class="Bound">x</a> <a id="14411" class="Symbol">:</a> <a id="14413" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="14415" href="UF.SIP-Examples.html#14397" class="Bound">G</a> <a id="14417" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="14418" class="Symbol">)</a>
                    <a id="14440" class="Symbol">→</a> <a id="14442" href="UF.SIP-Examples.html#14409" class="Bound">x</a> <a id="14444" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="14447" href="UF.SIP-Examples.html#14397" class="Bound">G</a> <a id="14449" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="14451" href="UF.SIP-Examples.html#14409" class="Bound">x</a> <a id="14453" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14455" href="UF.SIP-Examples.html#14409" class="Bound">x</a>
                    <a id="14477" class="Symbol">→</a> <a id="14479" href="UF.SIP-Examples.html#14409" class="Bound">x</a> <a id="14481" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14483" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="14488" href="UF.SIP-Examples.html#14397" class="Bound">G</a>
 <a id="14491" href="UF.SIP-Examples.html#14375" class="Function">idempotent-is-unit</a> <a id="14510" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14512" href="UF.SIP-Examples.html#14512" class="Bound">x</a> <a id="14514" href="UF.SIP-Examples.html#14514" class="Bound">p</a> <a id="14516" class="Symbol">=</a> <a id="14518" href="UF.SIP-Examples.html#14547" class="Function">γ</a>
  <a id="14522" class="Keyword">where</a>
   <a id="14531" href="UF.SIP-Examples.html#14531" class="Function">x&#39;</a> <a id="14534" class="Symbol">=</a> <a id="14536" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="14540" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14542" href="UF.SIP-Examples.html#14512" class="Bound">x</a>
   <a id="14547" href="UF.SIP-Examples.html#14547" class="Function">γ</a> <a id="14549" class="Symbol">=</a> <a id="14551" href="UF.SIP-Examples.html#14512" class="Bound">x</a>                        <a id="14576" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14579" class="Symbol">(</a><a id="14580" href="UF.SIP-Examples.html#13285" class="Function">unit-left</a> <a id="14590" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14592" href="UF.SIP-Examples.html#14512" class="Bound">x</a><a id="14593" class="Symbol">)</a><a id="14594" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="14597" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="14606" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="14611" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14613" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="14616" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14618" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="14620" href="UF.SIP-Examples.html#14512" class="Bound">x</a>          <a id="14631" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14634" class="Symbol">(</a><a id="14635" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14638" class="Symbol">(λ</a> <a id="14641" href="UF.SIP-Examples.html#14641" class="Bound">-</a> <a id="14643" class="Symbol">→</a> <a id="14645" href="UF.SIP-Examples.html#14641" class="Bound">-</a> <a id="14647" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="14650" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14652" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="14654" href="UF.SIP-Examples.html#14512" class="Bound">x</a><a id="14655" class="Symbol">)</a> <a id="14657" class="Symbol">(</a><a id="14658" href="UF.SIP-Examples.html#13779" class="Function">inv-left</a> <a id="14667" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14669" href="UF.SIP-Examples.html#14512" class="Bound">x</a><a id="14670" class="Symbol">))</a><a id="14672" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="14675" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="14684" class="Symbol">(</a><a id="14685" href="UF.SIP-Examples.html#14531" class="Function">x&#39;</a> <a id="14688" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="14691" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14693" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="14695" href="UF.SIP-Examples.html#14512" class="Bound">x</a><a id="14696" class="Symbol">)</a> <a id="14698" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="14701" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14703" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="14705" href="UF.SIP-Examples.html#14512" class="Bound">x</a>   <a id="14709" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14712" href="UF.SIP-Examples.html#13544" class="Function">assoc</a> <a id="14718" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14720" href="UF.SIP-Examples.html#14531" class="Function">x&#39;</a> <a id="14723" href="UF.SIP-Examples.html#14512" class="Bound">x</a> <a id="14725" href="UF.SIP-Examples.html#14512" class="Bound">x</a> <a id="14727" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="14736" href="UF.SIP-Examples.html#14531" class="Function">x&#39;</a> <a id="14739" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="14742" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14744" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="14746" class="Symbol">(</a><a id="14747" href="UF.SIP-Examples.html#14512" class="Bound">x</a> <a id="14749" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="14752" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14754" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="14756" href="UF.SIP-Examples.html#14512" class="Bound">x</a><a id="14757" class="Symbol">)</a>   <a id="14761" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14764" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="14767" class="Symbol">(λ</a> <a id="14770" href="UF.SIP-Examples.html#14770" class="Bound">-</a> <a id="14772" class="Symbol">→</a> <a id="14774" href="UF.SIP-Examples.html#14531" class="Function">x&#39;</a> <a id="14777" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="14780" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14782" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="14784" href="UF.SIP-Examples.html#14770" class="Bound">-</a><a id="14785" class="Symbol">)</a> <a id="14787" href="UF.SIP-Examples.html#14514" class="Bound">p</a> <a id="14789" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="14798" href="UF.SIP-Examples.html#14531" class="Function">x&#39;</a> <a id="14801" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="14804" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14806" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="14808" href="UF.SIP-Examples.html#14512" class="Bound">x</a>              <a id="14823" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="14826" href="UF.SIP-Examples.html#13779" class="Function">inv-left</a> <a id="14835" href="UF.SIP-Examples.html#14510" class="Bound">G</a> <a id="14837" href="UF.SIP-Examples.html#14512" class="Bound">x</a> <a id="14839" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="14848" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="14853" href="UF.SIP-Examples.html#14510" class="Bound">G</a>                   <a id="14873" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="group.unit-preservation-lemma"></a><a id="14877" href="UF.SIP-Examples.html#14877" class="Function">unit-preservation-lemma</a> <a id="14901" class="Symbol">:</a> <a id="14903" class="Symbol">(</a><a id="14904" href="UF.SIP-Examples.html#14904" class="Bound">G</a> <a id="14906" href="UF.SIP-Examples.html#14906" class="Bound">H</a> <a id="14908" class="Symbol">:</a> <a id="14910" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="14915" class="Symbol">)</a> <a id="14917" class="Symbol">(</a><a id="14918" href="UF.SIP-Examples.html#14918" class="Bound">f</a> <a id="14920" class="Symbol">:</a> <a id="14922" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="14924" href="UF.SIP-Examples.html#14904" class="Bound">G</a> <a id="14926" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="14928" class="Symbol">→</a> <a id="14930" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="14932" href="UF.SIP-Examples.html#14906" class="Bound">H</a> <a id="14934" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="14935" class="Symbol">)</a>
                         <a id="14962" class="Symbol">→</a> <a id="14964" href="UF.SIP-Examples.html#14069" class="Function">preserves-multiplication</a> <a id="14989" href="UF.SIP-Examples.html#14904" class="Bound">G</a> <a id="14991" href="UF.SIP-Examples.html#14906" class="Bound">H</a> <a id="14993" href="UF.SIP-Examples.html#14918" class="Bound">f</a>
                         <a id="15020" class="Symbol">→</a> <a id="15022" href="UF.SIP-Examples.html#14274" class="Function">preserves-unit</a> <a id="15037" href="UF.SIP-Examples.html#14904" class="Bound">G</a> <a id="15039" href="UF.SIP-Examples.html#14906" class="Bound">H</a> <a id="15041" href="UF.SIP-Examples.html#14918" class="Bound">f</a>
 <a id="15044" href="UF.SIP-Examples.html#14877" class="Function">unit-preservation-lemma</a> <a id="15068" href="UF.SIP-Examples.html#15068" class="Bound">G</a> <a id="15070" href="UF.SIP-Examples.html#15070" class="Bound">H</a> <a id="15072" href="UF.SIP-Examples.html#15072" class="Bound">f</a> <a id="15074" href="UF.SIP-Examples.html#15074" class="Bound">m</a> <a id="15076" class="Symbol">=</a> <a id="15078" href="UF.SIP-Examples.html#14375" class="Function">idempotent-is-unit</a> <a id="15097" href="UF.SIP-Examples.html#15070" class="Bound">H</a> <a id="15099" href="UF.SIP-Examples.html#15114" class="Function">e</a> <a id="15101" href="UF.SIP-Examples.html#15134" class="Function">p</a>
  <a id="15105" class="Keyword">where</a>
   <a id="15114" href="UF.SIP-Examples.html#15114" class="Function">e</a>  <a id="15117" class="Symbol">=</a> <a id="15119" href="UF.SIP-Examples.html#15072" class="Bound">f</a> <a id="15121" class="Symbol">(</a><a id="15122" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="15127" href="UF.SIP-Examples.html#15068" class="Bound">G</a><a id="15128" class="Symbol">)</a>

   <a id="15134" href="UF.SIP-Examples.html#15134" class="Function">p</a> <a id="15136" class="Symbol">=</a> <a id="15138" href="UF.SIP-Examples.html#15114" class="Function">e</a> <a id="15140" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="15143" href="UF.SIP-Examples.html#15070" class="Bound">H</a> <a id="15145" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="15147" href="UF.SIP-Examples.html#15114" class="Function">e</a>               <a id="15163" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15166" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15169" class="Symbol">(λ</a> <a id="15172" href="UF.SIP-Examples.html#15172" class="Bound">-</a> <a id="15174" class="Symbol">→</a> <a id="15176" href="UF.SIP-Examples.html#15172" class="Bound">-</a> <a id="15178" class="Symbol">(</a><a id="15179" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="15184" href="UF.SIP-Examples.html#15068" class="Bound">G</a><a id="15185" class="Symbol">)</a> <a id="15187" class="Symbol">(</a><a id="15188" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="15193" href="UF.SIP-Examples.html#15068" class="Bound">G</a><a id="15194" class="Symbol">))</a> <a id="15197" class="Symbol">(</a><a id="15198" href="UF.SIP-Examples.html#15074" class="Bound">m</a> <a id="15200" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="15202" class="Symbol">)</a> <a id="15204" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="15213" href="UF.SIP-Examples.html#15072" class="Bound">f</a> <a id="15215" class="Symbol">(</a><a id="15216" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="15221" href="UF.SIP-Examples.html#15068" class="Bound">G</a> <a id="15223" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="15226" href="UF.SIP-Examples.html#15068" class="Bound">G</a> <a id="15228" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="15230" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="15235" href="UF.SIP-Examples.html#15068" class="Bound">G</a><a id="15236" class="Symbol">)</a> <a id="15238" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="15241" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15244" href="UF.SIP-Examples.html#15072" class="Bound">f</a> <a id="15246" class="Symbol">(</a><a id="15247" href="UF.SIP-Examples.html#13285" class="Function">unit-left</a> <a id="15257" href="UF.SIP-Examples.html#15068" class="Bound">G</a> <a id="15259" class="Symbol">(</a><a id="15260" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="15265" href="UF.SIP-Examples.html#15068" class="Bound">G</a><a id="15266" class="Symbol">))</a> <a id="15269" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="15278" href="UF.SIP-Examples.html#15114" class="Function">e</a>                        <a id="15303" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

 <a id="group.inv-Lemma"></a><a id="15307" href="UF.SIP-Examples.html#15307" class="Function">inv-Lemma</a> <a id="15317" class="Symbol">:</a> <a id="15319" class="Symbol">(</a><a id="15320" href="UF.SIP-Examples.html#15320" class="Bound">G</a> <a id="15322" class="Symbol">:</a> <a id="15324" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="15329" class="Symbol">)</a> <a id="15331" class="Symbol">(</a><a id="15332" href="UF.SIP-Examples.html#15332" class="Bound">x</a> <a id="15334" href="UF.SIP-Examples.html#15334" class="Bound">y</a> <a id="15336" href="UF.SIP-Examples.html#15336" class="Bound">z</a> <a id="15338" class="Symbol">:</a> <a id="15340" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="15342" href="UF.SIP-Examples.html#15320" class="Bound">G</a> <a id="15344" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="15345" class="Symbol">)</a>
           <a id="15358" class="Symbol">→</a> <a id="15360" class="Symbol">(</a><a id="15361" href="UF.SIP-Examples.html#15334" class="Bound">y</a> <a id="15363" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="15366" href="UF.SIP-Examples.html#15320" class="Bound">G</a> <a id="15368" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="15370" href="UF.SIP-Examples.html#15332" class="Bound">x</a><a id="15371" class="Symbol">)</a> <a id="15373" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15375" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="15380" href="UF.SIP-Examples.html#15320" class="Bound">G</a>
           <a id="15393" class="Symbol">→</a> <a id="15395" class="Symbol">(</a><a id="15396" href="UF.SIP-Examples.html#15332" class="Bound">x</a> <a id="15398" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="15401" href="UF.SIP-Examples.html#15320" class="Bound">G</a> <a id="15403" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="15405" href="UF.SIP-Examples.html#15336" class="Bound">z</a><a id="15406" class="Symbol">)</a> <a id="15408" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15410" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="15415" href="UF.SIP-Examples.html#15320" class="Bound">G</a>
           <a id="15428" class="Symbol">→</a> <a id="15430" href="UF.SIP-Examples.html#15334" class="Bound">y</a> <a id="15432" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15434" href="UF.SIP-Examples.html#15336" class="Bound">z</a>
 <a id="15437" href="UF.SIP-Examples.html#15307" class="Function">inv-Lemma</a> <a id="15447" href="UF.SIP-Examples.html#15447" class="Bound">G</a> <a id="15449" class="Symbol">=</a> <a id="15451" href="UF.SIP-Examples.html#10617" class="Function">inv-lemma</a> <a id="15461" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="15463" href="UF.SIP-Examples.html#15447" class="Bound">G</a> <a id="15465" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="15467" class="Symbol">(</a><a id="15468" href="UF.SIP-Examples.html#12936" class="Function">multiplication</a> <a id="15483" href="UF.SIP-Examples.html#15447" class="Bound">G</a><a id="15484" class="Symbol">)</a> <a id="15486" class="Symbol">(</a><a id="15487" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="15492" href="UF.SIP-Examples.html#15447" class="Bound">G</a><a id="15493" class="Symbol">)</a> <a id="15495" class="Symbol">(</a><a id="15496" href="UF.SIP-Examples.html#12785" class="Function">monoid-axioms-of</a> <a id="15513" href="UF.SIP-Examples.html#15447" class="Bound">G</a><a id="15514" class="Symbol">)</a>

 <a id="group.one-left-inv"></a><a id="15518" href="UF.SIP-Examples.html#15518" class="Function">one-left-inv</a> <a id="15531" class="Symbol">:</a> <a id="15533" class="Symbol">(</a><a id="15534" href="UF.SIP-Examples.html#15534" class="Bound">G</a> <a id="15536" class="Symbol">:</a> <a id="15538" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="15543" class="Symbol">)</a> <a id="15545" class="Symbol">(</a><a id="15546" href="UF.SIP-Examples.html#15546" class="Bound">x</a> <a id="15548" href="UF.SIP-Examples.html#15548" class="Bound">x&#39;</a> <a id="15551" class="Symbol">:</a> <a id="15553" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="15555" href="UF.SIP-Examples.html#15534" class="Bound">G</a> <a id="15557" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="15558" class="Symbol">)</a>
              <a id="15574" class="Symbol">→</a> <a id="15576" class="Symbol">(</a><a id="15577" href="UF.SIP-Examples.html#15548" class="Bound">x&#39;</a> <a id="15580" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="15583" href="UF.SIP-Examples.html#15534" class="Bound">G</a> <a id="15585" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="15587" href="UF.SIP-Examples.html#15546" class="Bound">x</a><a id="15588" class="Symbol">)</a> <a id="15590" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15592" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="15597" href="UF.SIP-Examples.html#15534" class="Bound">G</a>
              <a id="15613" class="Symbol">→</a> <a id="15615" href="UF.SIP-Examples.html#15548" class="Bound">x&#39;</a> <a id="15618" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15620" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="15624" href="UF.SIP-Examples.html#15534" class="Bound">G</a> <a id="15626" href="UF.SIP-Examples.html#15546" class="Bound">x</a>
 <a id="15629" href="UF.SIP-Examples.html#15518" class="Function">one-left-inv</a> <a id="15642" href="UF.SIP-Examples.html#15642" class="Bound">G</a> <a id="15644" href="UF.SIP-Examples.html#15644" class="Bound">x</a> <a id="15646" href="UF.SIP-Examples.html#15646" class="Bound">x&#39;</a> <a id="15649" href="UF.SIP-Examples.html#15649" class="Bound">p</a> <a id="15651" class="Symbol">=</a> <a id="15653" href="UF.SIP-Examples.html#15307" class="Function">inv-Lemma</a> <a id="15663" href="UF.SIP-Examples.html#15642" class="Bound">G</a> <a id="15665" href="UF.SIP-Examples.html#15644" class="Bound">x</a> <a id="15667" href="UF.SIP-Examples.html#15646" class="Bound">x&#39;</a> <a id="15670" class="Symbol">(</a><a id="15671" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="15675" href="UF.SIP-Examples.html#15642" class="Bound">G</a> <a id="15677" href="UF.SIP-Examples.html#15644" class="Bound">x</a><a id="15678" class="Symbol">)</a> <a id="15680" href="UF.SIP-Examples.html#15649" class="Bound">p</a> <a id="15682" class="Symbol">(</a><a id="15683" href="UF.SIP-Examples.html#13922" class="Function">inv-right</a> <a id="15693" href="UF.SIP-Examples.html#15642" class="Bound">G</a> <a id="15695" href="UF.SIP-Examples.html#15644" class="Bound">x</a><a id="15696" class="Symbol">)</a>

 <a id="group.one-right-inv"></a><a id="15700" href="UF.SIP-Examples.html#15700" class="Function">one-right-inv</a> <a id="15714" class="Symbol">:</a> <a id="15716" class="Symbol">(</a><a id="15717" href="UF.SIP-Examples.html#15717" class="Bound">G</a> <a id="15719" class="Symbol">:</a> <a id="15721" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="15726" class="Symbol">)</a> <a id="15728" class="Symbol">(</a><a id="15729" href="UF.SIP-Examples.html#15729" class="Bound">x</a> <a id="15731" href="UF.SIP-Examples.html#15731" class="Bound">x&#39;</a> <a id="15734" class="Symbol">:</a> <a id="15736" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="15738" href="UF.SIP-Examples.html#15717" class="Bound">G</a> <a id="15740" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="15741" class="Symbol">)</a>
               <a id="15758" class="Symbol">→</a> <a id="15760" class="Symbol">(</a><a id="15761" href="UF.SIP-Examples.html#15729" class="Bound">x</a> <a id="15763" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="15766" href="UF.SIP-Examples.html#15717" class="Bound">G</a> <a id="15768" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="15770" href="UF.SIP-Examples.html#15731" class="Bound">x&#39;</a><a id="15772" class="Symbol">)</a> <a id="15774" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15776" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="15781" href="UF.SIP-Examples.html#15717" class="Bound">G</a>
               <a id="15798" class="Symbol">→</a> <a id="15800" href="UF.SIP-Examples.html#15731" class="Bound">x&#39;</a> <a id="15803" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15805" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="15809" href="UF.SIP-Examples.html#15717" class="Bound">G</a> <a id="15811" href="UF.SIP-Examples.html#15729" class="Bound">x</a>
 <a id="15814" href="UF.SIP-Examples.html#15700" class="Function">one-right-inv</a> <a id="15828" href="UF.SIP-Examples.html#15828" class="Bound">G</a> <a id="15830" href="UF.SIP-Examples.html#15830" class="Bound">x</a> <a id="15832" href="UF.SIP-Examples.html#15832" class="Bound">x&#39;</a> <a id="15835" href="UF.SIP-Examples.html#15835" class="Bound">p</a> <a id="15837" class="Symbol">=</a> <a id="15839" class="Symbol">(</a><a id="15840" href="UF.SIP-Examples.html#15307" class="Function">inv-Lemma</a> <a id="15850" href="UF.SIP-Examples.html#15828" class="Bound">G</a> <a id="15852" href="UF.SIP-Examples.html#15830" class="Bound">x</a> <a id="15854" class="Symbol">(</a><a id="15855" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="15859" href="UF.SIP-Examples.html#15828" class="Bound">G</a> <a id="15861" href="UF.SIP-Examples.html#15830" class="Bound">x</a><a id="15862" class="Symbol">)</a> <a id="15864" href="UF.SIP-Examples.html#15832" class="Bound">x&#39;</a> <a id="15867" class="Symbol">(</a><a id="15868" href="UF.SIP-Examples.html#13779" class="Function">inv-left</a> <a id="15877" href="UF.SIP-Examples.html#15828" class="Bound">G</a> <a id="15879" href="UF.SIP-Examples.html#15830" class="Bound">x</a><a id="15880" class="Symbol">)</a> <a id="15882" href="UF.SIP-Examples.html#15835" class="Bound">p</a><a id="15883" class="Symbol">)</a><a id="15884" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

 <a id="group.preserves-inv"></a><a id="15889" href="UF.SIP-Examples.html#15889" class="Function">preserves-inv</a> <a id="15903" class="Symbol">:</a> <a id="15905" class="Symbol">(</a><a id="15906" href="UF.SIP-Examples.html#15906" class="Bound">G</a> <a id="15908" href="UF.SIP-Examples.html#15908" class="Bound">H</a> <a id="15910" class="Symbol">:</a> <a id="15912" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="15917" class="Symbol">)</a> <a id="15919" class="Symbol">→</a> <a id="15921" class="Symbol">(</a><a id="15922" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="15924" href="UF.SIP-Examples.html#15906" class="Bound">G</a> <a id="15926" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="15928" class="Symbol">→</a> <a id="15930" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="15932" href="UF.SIP-Examples.html#15908" class="Bound">H</a> <a id="15934" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="15935" class="Symbol">)</a> <a id="15937" class="Symbol">→</a> <a id="15939" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="15941" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="15944" href="UF.SIP-Examples.html#15889" class="Function">preserves-inv</a> <a id="15958" href="UF.SIP-Examples.html#15958" class="Bound">G</a> <a id="15960" href="UF.SIP-Examples.html#15960" class="Bound">H</a> <a id="15962" href="UF.SIP-Examples.html#15962" class="Bound">f</a> <a id="15964" class="Symbol">=</a> <a id="15966" class="Symbol">(</a><a id="15967" href="UF.SIP-Examples.html#15967" class="Bound">x</a> <a id="15969" class="Symbol">:</a> <a id="15971" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="15973" href="UF.SIP-Examples.html#15958" class="Bound">G</a> <a id="15975" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="15976" class="Symbol">)</a> <a id="15978" class="Symbol">→</a> <a id="15980" href="UF.SIP-Examples.html#15962" class="Bound">f</a> <a id="15982" class="Symbol">(</a><a id="15983" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="15987" href="UF.SIP-Examples.html#15958" class="Bound">G</a> <a id="15989" href="UF.SIP-Examples.html#15967" class="Bound">x</a><a id="15990" class="Symbol">)</a> <a id="15992" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15994" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="15998" href="UF.SIP-Examples.html#15960" class="Bound">H</a> <a id="16000" class="Symbol">(</a><a id="16001" href="UF.SIP-Examples.html#15962" class="Bound">f</a> <a id="16003" href="UF.SIP-Examples.html#15967" class="Bound">x</a><a id="16004" class="Symbol">)</a>

 <a id="group.inv-preservation-lemma"></a><a id="16008" href="UF.SIP-Examples.html#16008" class="Function">inv-preservation-lemma</a> <a id="16031" class="Symbol">:</a> <a id="16033" class="Symbol">(</a><a id="16034" href="UF.SIP-Examples.html#16034" class="Bound">G</a> <a id="16036" href="UF.SIP-Examples.html#16036" class="Bound">H</a> <a id="16038" class="Symbol">:</a> <a id="16040" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="16045" class="Symbol">)</a> <a id="16047" class="Symbol">(</a><a id="16048" href="UF.SIP-Examples.html#16048" class="Bound">f</a> <a id="16050" class="Symbol">:</a> <a id="16052" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="16054" href="UF.SIP-Examples.html#16034" class="Bound">G</a> <a id="16056" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="16058" class="Symbol">→</a> <a id="16060" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="16062" href="UF.SIP-Examples.html#16036" class="Bound">H</a> <a id="16064" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="16065" class="Symbol">)</a>
                        <a id="16091" class="Symbol">→</a> <a id="16093" href="UF.SIP-Examples.html#14069" class="Function">preserves-multiplication</a> <a id="16118" href="UF.SIP-Examples.html#16034" class="Bound">G</a> <a id="16120" href="UF.SIP-Examples.html#16036" class="Bound">H</a> <a id="16122" href="UF.SIP-Examples.html#16048" class="Bound">f</a>
                        <a id="16148" class="Symbol">→</a> <a id="16150" href="UF.SIP-Examples.html#15889" class="Function">preserves-inv</a> <a id="16164" href="UF.SIP-Examples.html#16034" class="Bound">G</a> <a id="16166" href="UF.SIP-Examples.html#16036" class="Bound">H</a> <a id="16168" href="UF.SIP-Examples.html#16048" class="Bound">f</a>
 <a id="16171" href="UF.SIP-Examples.html#16008" class="Function">inv-preservation-lemma</a> <a id="16194" href="UF.SIP-Examples.html#16194" class="Bound">G</a> <a id="16196" href="UF.SIP-Examples.html#16196" class="Bound">H</a> <a id="16198" href="UF.SIP-Examples.html#16198" class="Bound">f</a> <a id="16200" href="UF.SIP-Examples.html#16200" class="Bound">m</a> <a id="16202" href="UF.SIP-Examples.html#16202" class="Bound">x</a> <a id="16204" class="Symbol">=</a> <a id="16206" href="UF.SIP-Examples.html#16440" class="Function">γ</a>
  <a id="16210" class="Keyword">where</a>
   <a id="16219" href="UF.SIP-Examples.html#16219" class="Function">p</a> <a id="16221" class="Symbol">=</a> <a id="16223" href="UF.SIP-Examples.html#16198" class="Bound">f</a> <a id="16225" class="Symbol">(</a><a id="16226" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="16230" href="UF.SIP-Examples.html#16194" class="Bound">G</a> <a id="16232" href="UF.SIP-Examples.html#16202" class="Bound">x</a><a id="16233" class="Symbol">)</a> <a id="16235" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="16238" href="UF.SIP-Examples.html#16196" class="Bound">H</a> <a id="16240" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="16242" href="UF.SIP-Examples.html#16198" class="Bound">f</a> <a id="16244" href="UF.SIP-Examples.html#16202" class="Bound">x</a> <a id="16246" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16249" class="Symbol">(</a><a id="16250" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16253" class="Symbol">(λ</a> <a id="16256" href="UF.SIP-Examples.html#16256" class="Bound">-</a> <a id="16258" class="Symbol">→</a> <a id="16260" href="UF.SIP-Examples.html#16256" class="Bound">-</a> <a id="16262" class="Symbol">(</a><a id="16263" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="16267" href="UF.SIP-Examples.html#16194" class="Bound">G</a> <a id="16269" href="UF.SIP-Examples.html#16202" class="Bound">x</a><a id="16270" class="Symbol">)</a> <a id="16272" href="UF.SIP-Examples.html#16202" class="Bound">x</a><a id="16273" class="Symbol">)</a> <a id="16275" href="UF.SIP-Examples.html#16200" class="Bound">m</a><a id="16276" class="Symbol">)</a><a id="16277" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="16280" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="16289" href="UF.SIP-Examples.html#16198" class="Bound">f</a> <a id="16291" class="Symbol">(</a><a id="16292" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="16296" href="UF.SIP-Examples.html#16194" class="Bound">G</a> <a id="16298" href="UF.SIP-Examples.html#16202" class="Bound">x</a> <a id="16300" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="16303" href="UF.SIP-Examples.html#16194" class="Bound">G</a> <a id="16305" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="16307" href="UF.SIP-Examples.html#16202" class="Bound">x</a><a id="16308" class="Symbol">)</a>   <a id="16312" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16315" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="16318" href="UF.SIP-Examples.html#16198" class="Bound">f</a> <a id="16320" class="Symbol">(</a><a id="16321" href="UF.SIP-Examples.html#13779" class="Function">inv-left</a> <a id="16330" href="UF.SIP-Examples.html#16194" class="Bound">G</a> <a id="16332" href="UF.SIP-Examples.html#16202" class="Bound">x</a><a id="16333" class="Symbol">)</a> <a id="16335" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="16344" href="UF.SIP-Examples.html#16198" class="Bound">f</a> <a id="16346" class="Symbol">(</a><a id="16347" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="16352" href="UF.SIP-Examples.html#16194" class="Bound">G</a><a id="16353" class="Symbol">)</a>             <a id="16367" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="16370" href="UF.SIP-Examples.html#14877" class="Function">unit-preservation-lemma</a> <a id="16394" href="UF.SIP-Examples.html#16194" class="Bound">G</a> <a id="16396" href="UF.SIP-Examples.html#16196" class="Bound">H</a> <a id="16398" href="UF.SIP-Examples.html#16198" class="Bound">f</a> <a id="16400" href="UF.SIP-Examples.html#16200" class="Bound">m</a> <a id="16402" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="16411" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="16416" href="UF.SIP-Examples.html#16196" class="Bound">H</a>                 <a id="16434" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="16440" href="UF.SIP-Examples.html#16440" class="Function">γ</a> <a id="16442" class="Symbol">:</a> <a id="16444" href="UF.SIP-Examples.html#16198" class="Bound">f</a> <a id="16446" class="Symbol">(</a><a id="16447" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="16451" href="UF.SIP-Examples.html#16194" class="Bound">G</a> <a id="16453" href="UF.SIP-Examples.html#16202" class="Bound">x</a><a id="16454" class="Symbol">)</a> <a id="16456" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16458" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="16462" href="UF.SIP-Examples.html#16196" class="Bound">H</a> <a id="16464" class="Symbol">(</a><a id="16465" href="UF.SIP-Examples.html#16198" class="Bound">f</a> <a id="16467" href="UF.SIP-Examples.html#16202" class="Bound">x</a><a id="16468" class="Symbol">)</a>
   <a id="16473" href="UF.SIP-Examples.html#16440" class="Function">γ</a> <a id="16475" class="Symbol">=</a> <a id="16477" href="UF.SIP-Examples.html#15518" class="Function">one-left-inv</a> <a id="16490" href="UF.SIP-Examples.html#16196" class="Bound">H</a> <a id="16492" class="Symbol">(</a><a id="16493" href="UF.SIP-Examples.html#16198" class="Bound">f</a> <a id="16495" href="UF.SIP-Examples.html#16202" class="Bound">x</a><a id="16496" class="Symbol">)</a> <a id="16498" class="Symbol">(</a><a id="16499" href="UF.SIP-Examples.html#16198" class="Bound">f</a> <a id="16501" class="Symbol">(</a><a id="16502" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="16506" href="UF.SIP-Examples.html#16194" class="Bound">G</a> <a id="16508" href="UF.SIP-Examples.html#16202" class="Bound">x</a><a id="16509" class="Symbol">))</a> <a id="16512" href="UF.SIP-Examples.html#16219" class="Function">p</a>

 <a id="group.is-homomorphism"></a><a id="16516" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="16532" class="Symbol">:</a> <a id="16534" class="Symbol">(</a><a id="16535" href="UF.SIP-Examples.html#16535" class="Bound">G</a> <a id="16537" href="UF.SIP-Examples.html#16537" class="Bound">H</a> <a id="16539" class="Symbol">:</a> <a id="16541" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="16546" class="Symbol">)</a> <a id="16548" class="Symbol">→</a> <a id="16550" class="Symbol">(</a><a id="16551" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="16553" href="UF.SIP-Examples.html#16535" class="Bound">G</a> <a id="16555" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="16557" class="Symbol">→</a> <a id="16559" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="16561" href="UF.SIP-Examples.html#16537" class="Bound">H</a> <a id="16563" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="16564" class="Symbol">)</a> <a id="16566" class="Symbol">→</a> <a id="16568" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="16570" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="16573" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="16589" href="UF.SIP-Examples.html#16589" class="Bound">G</a> <a id="16591" href="UF.SIP-Examples.html#16591" class="Bound">H</a> <a id="16593" href="UF.SIP-Examples.html#16593" class="Bound">f</a> <a id="16595" class="Symbol">=</a> <a id="16597" href="UF.SIP-Examples.html#14069" class="Function">preserves-multiplication</a> <a id="16622" href="UF.SIP-Examples.html#16589" class="Bound">G</a> <a id="16624" href="UF.SIP-Examples.html#16591" class="Bound">H</a> <a id="16626" href="UF.SIP-Examples.html#16593" class="Bound">f</a>
                       <a id="16651" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="16653" href="UF.SIP-Examples.html#14274" class="Function">preserves-unit</a> <a id="16668" href="UF.SIP-Examples.html#16589" class="Bound">G</a> <a id="16670" href="UF.SIP-Examples.html#16591" class="Bound">H</a> <a id="16672" href="UF.SIP-Examples.html#16593" class="Bound">f</a>

 <a id="group.preservation-of-mult-is-prop"></a><a id="16676" href="UF.SIP-Examples.html#16676" class="Function">preservation-of-mult-is-prop</a> <a id="16705" class="Symbol">:</a> <a id="16707" href="UF.FunExt.html#851" class="Function">funext</a> <a id="16714" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="16716" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a>
                              <a id="16748" class="Symbol">→</a> <a id="16750" class="Symbol">(</a><a id="16751" href="UF.SIP-Examples.html#16751" class="Bound">G</a> <a id="16753" href="UF.SIP-Examples.html#16753" class="Bound">H</a> <a id="16755" class="Symbol">:</a> <a id="16757" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="16762" class="Symbol">)</a> <a id="16764" class="Symbol">(</a><a id="16765" href="UF.SIP-Examples.html#16765" class="Bound">f</a> <a id="16767" class="Symbol">:</a> <a id="16769" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="16771" href="UF.SIP-Examples.html#16751" class="Bound">G</a> <a id="16773" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="16775" class="Symbol">→</a> <a id="16777" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="16779" href="UF.SIP-Examples.html#16753" class="Bound">H</a> <a id="16781" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="16782" class="Symbol">)</a>
                              <a id="16814" class="Symbol">→</a> <a id="16816" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16824" class="Symbol">(</a><a id="16825" href="UF.SIP-Examples.html#14069" class="Function">preserves-multiplication</a> <a id="16850" href="UF.SIP-Examples.html#16751" class="Bound">G</a> <a id="16852" href="UF.SIP-Examples.html#16753" class="Bound">H</a> <a id="16854" href="UF.SIP-Examples.html#16765" class="Bound">f</a><a id="16855" class="Symbol">)</a>
 <a id="16858" href="UF.SIP-Examples.html#16676" class="Function">preservation-of-mult-is-prop</a> <a id="16887" href="UF.SIP-Examples.html#16887" class="Bound">fe</a> <a id="16890" href="UF.SIP-Examples.html#16890" class="Bound">G</a> <a id="16892" href="UF.SIP-Examples.html#16892" class="Bound">H</a> <a id="16894" href="UF.SIP-Examples.html#16894" class="Bound">f</a> <a id="16896" class="Symbol">=</a> <a id="16898" href="UF.SIP-Examples.html#16911" class="Function">j</a>
  <a id="16902" class="Keyword">where</a>
   <a id="16911" href="UF.SIP-Examples.html#16911" class="Function">j</a> <a id="16913" class="Symbol">:</a> <a id="16915" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16923" class="Symbol">(</a><a id="16924" href="UF.SIP-Examples.html#14069" class="Function">preserves-multiplication</a> <a id="16949" href="UF.SIP-Examples.html#16890" class="Bound">G</a> <a id="16951" href="UF.SIP-Examples.html#16892" class="Bound">H</a> <a id="16953" href="UF.SIP-Examples.html#16894" class="Bound">f</a><a id="16954" class="Symbol">)</a>
   <a id="16959" href="UF.SIP-Examples.html#16911" class="Function">j</a> <a id="16961" class="Symbol">=</a> <a id="16963" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="16972" href="UF.SIP-Examples.html#16887" class="Bound">fe</a> <a id="16975" class="Symbol">(λ</a> <a id="16978" href="UF.SIP-Examples.html#16978" class="Bound">_</a> <a id="16980" class="Symbol">→</a> <a id="16982" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="16991" href="UF.SIP-Examples.html#16887" class="Bound">fe</a> <a id="16994" class="Symbol">(λ</a> <a id="16997" href="UF.SIP-Examples.html#16997" class="Bound">_</a> <a id="16999" class="Symbol">→</a> <a id="17001" href="UF.SIP-Examples.html#13171" class="Function">group-is-set</a> <a id="17014" href="UF.SIP-Examples.html#16892" class="Bound">H</a><a id="17015" class="Symbol">))</a>

 <a id="group.being-homomorphism-is-prop"></a><a id="17020" href="UF.SIP-Examples.html#17020" class="Function">being-homomorphism-is-prop</a> <a id="17047" class="Symbol">:</a> <a id="17049" href="UF.FunExt.html#851" class="Function">funext</a> <a id="17056" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="17058" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a>
                            <a id="17088" class="Symbol">→</a> <a id="17090" class="Symbol">(</a><a id="17091" href="UF.SIP-Examples.html#17091" class="Bound">G</a> <a id="17093" href="UF.SIP-Examples.html#17093" class="Bound">H</a> <a id="17095" class="Symbol">:</a> <a id="17097" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="17102" class="Symbol">)</a> <a id="17104" class="Symbol">(</a><a id="17105" href="UF.SIP-Examples.html#17105" class="Bound">f</a> <a id="17107" class="Symbol">:</a> <a id="17109" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="17111" href="UF.SIP-Examples.html#17091" class="Bound">G</a> <a id="17113" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="17115" class="Symbol">→</a> <a id="17117" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="17119" href="UF.SIP-Examples.html#17093" class="Bound">H</a> <a id="17121" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="17122" class="Symbol">)</a>
                            <a id="17152" class="Symbol">→</a> <a id="17154" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="17162" class="Symbol">(</a><a id="17163" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="17179" href="UF.SIP-Examples.html#17091" class="Bound">G</a> <a id="17181" href="UF.SIP-Examples.html#17093" class="Bound">H</a> <a id="17183" href="UF.SIP-Examples.html#17105" class="Bound">f</a><a id="17184" class="Symbol">)</a>
 <a id="17187" href="UF.SIP-Examples.html#17020" class="Function">being-homomorphism-is-prop</a> <a id="17214" href="UF.SIP-Examples.html#17214" class="Bound">fe</a> <a id="17217" href="UF.SIP-Examples.html#17217" class="Bound">G</a> <a id="17219" href="UF.SIP-Examples.html#17219" class="Bound">H</a> <a id="17221" href="UF.SIP-Examples.html#17221" class="Bound">f</a> <a id="17223" class="Symbol">=</a> <a id="17225" href="UF.SIP-Examples.html#17239" class="Function">i</a>
  <a id="17229" class="Keyword">where</a>

   <a id="17239" href="UF.SIP-Examples.html#17239" class="Function">i</a> <a id="17241" class="Symbol">:</a> <a id="17243" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="17251" class="Symbol">(</a><a id="17252" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="17268" href="UF.SIP-Examples.html#17217" class="Bound">G</a> <a id="17270" href="UF.SIP-Examples.html#17219" class="Bound">H</a> <a id="17272" href="UF.SIP-Examples.html#17221" class="Bound">f</a><a id="17273" class="Symbol">)</a>
   <a id="17278" href="UF.SIP-Examples.html#17239" class="Function">i</a> <a id="17280" class="Symbol">=</a> <a id="17282" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
        <a id="17300" class="Symbol">(</a><a id="17301" href="UF.SIP-Examples.html#16676" class="Function">preservation-of-mult-is-prop</a> <a id="17330" href="UF.SIP-Examples.html#17214" class="Bound">fe</a> <a id="17333" href="UF.SIP-Examples.html#17217" class="Bound">G</a> <a id="17335" href="UF.SIP-Examples.html#17219" class="Bound">H</a> <a id="17337" href="UF.SIP-Examples.html#17221" class="Bound">f</a><a id="17338" class="Symbol">)</a>
        <a id="17348" class="Symbol">(</a><a id="17349" href="UF.SIP-Examples.html#13171" class="Function">group-is-set</a> <a id="17362" href="UF.SIP-Examples.html#17219" class="Bound">H</a><a id="17363" class="Symbol">)</a>

 <a id="group.notions-of-homomorphism-agree"></a><a id="17367" href="UF.SIP-Examples.html#17367" class="Function">notions-of-homomorphism-agree</a> <a id="17397" class="Symbol">:</a> <a id="17399" href="UF.FunExt.html#851" class="Function">funext</a> <a id="17406" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="17408" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a>
                               <a id="17441" class="Symbol">→</a> <a id="17443" class="Symbol">(</a><a id="17444" href="UF.SIP-Examples.html#17444" class="Bound">G</a> <a id="17446" href="UF.SIP-Examples.html#17446" class="Bound">H</a> <a id="17448" class="Symbol">:</a> <a id="17450" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="17455" class="Symbol">)</a> <a id="17457" class="Symbol">(</a><a id="17458" href="UF.SIP-Examples.html#17458" class="Bound">f</a> <a id="17460" class="Symbol">:</a> <a id="17462" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="17464" href="UF.SIP-Examples.html#17444" class="Bound">G</a> <a id="17466" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="17468" class="Symbol">→</a> <a id="17470" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="17472" href="UF.SIP-Examples.html#17446" class="Bound">H</a> <a id="17474" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="17475" class="Symbol">)</a>
                               <a id="17508" class="Symbol">→</a> <a id="17510" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="17526" href="UF.SIP-Examples.html#17444" class="Bound">G</a> <a id="17528" href="UF.SIP-Examples.html#17446" class="Bound">H</a> <a id="17530" href="UF.SIP-Examples.html#17458" class="Bound">f</a>
                               <a id="17563" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="17565" href="UF.SIP-Examples.html#14069" class="Function">preserves-multiplication</a> <a id="17590" href="UF.SIP-Examples.html#17444" class="Bound">G</a> <a id="17592" href="UF.SIP-Examples.html#17446" class="Bound">H</a> <a id="17594" href="UF.SIP-Examples.html#17458" class="Bound">f</a>
 <a id="17597" href="UF.SIP-Examples.html#17367" class="Function">notions-of-homomorphism-agree</a> <a id="17627" href="UF.SIP-Examples.html#17627" class="Bound">fe</a> <a id="17630" href="UF.SIP-Examples.html#17630" class="Bound">G</a> <a id="17632" href="UF.SIP-Examples.html#17632" class="Bound">H</a> <a id="17634" href="UF.SIP-Examples.html#17634" class="Bound">f</a> <a id="17636" class="Symbol">=</a> <a id="17638" href="UF.SIP-Examples.html#17833" class="Function">γ</a>
  <a id="17642" class="Keyword">where</a>
   <a id="17651" href="UF.SIP-Examples.html#17651" class="Function">α</a> <a id="17653" class="Symbol">:</a> <a id="17655" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="17671" href="UF.SIP-Examples.html#17630" class="Bound">G</a> <a id="17673" href="UF.SIP-Examples.html#17632" class="Bound">H</a> <a id="17675" href="UF.SIP-Examples.html#17634" class="Bound">f</a> <a id="17677" class="Symbol">→</a> <a id="17679" href="UF.SIP-Examples.html#14069" class="Function">preserves-multiplication</a> <a id="17704" href="UF.SIP-Examples.html#17630" class="Bound">G</a> <a id="17706" href="UF.SIP-Examples.html#17632" class="Bound">H</a> <a id="17708" href="UF.SIP-Examples.html#17634" class="Bound">f</a>
   <a id="17713" href="UF.SIP-Examples.html#17651" class="Function">α</a> <a id="17715" class="Symbol">=</a> <a id="17717" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

   <a id="17725" href="UF.SIP-Examples.html#17725" class="Function">β</a> <a id="17727" class="Symbol">:</a> <a id="17729" href="UF.SIP-Examples.html#14069" class="Function">preserves-multiplication</a> <a id="17754" href="UF.SIP-Examples.html#17630" class="Bound">G</a> <a id="17756" href="UF.SIP-Examples.html#17632" class="Bound">H</a> <a id="17758" href="UF.SIP-Examples.html#17634" class="Bound">f</a> <a id="17760" class="Symbol">→</a> <a id="17762" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="17778" href="UF.SIP-Examples.html#17630" class="Bound">G</a> <a id="17780" href="UF.SIP-Examples.html#17632" class="Bound">H</a> <a id="17782" href="UF.SIP-Examples.html#17634" class="Bound">f</a>
   <a id="17787" href="UF.SIP-Examples.html#17725" class="Function">β</a> <a id="17789" href="UF.SIP-Examples.html#17789" class="Bound">m</a> <a id="17791" class="Symbol">=</a> <a id="17793" href="UF.SIP-Examples.html#17789" class="Bound">m</a> <a id="17795" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17797" href="UF.SIP-Examples.html#14877" class="Function">unit-preservation-lemma</a> <a id="17821" href="UF.SIP-Examples.html#17630" class="Bound">G</a> <a id="17823" href="UF.SIP-Examples.html#17632" class="Bound">H</a> <a id="17825" href="UF.SIP-Examples.html#17634" class="Bound">f</a> <a id="17827" href="UF.SIP-Examples.html#17789" class="Bound">m</a>

   <a id="17833" href="UF.SIP-Examples.html#17833" class="Function">γ</a> <a id="17835" class="Symbol">:</a> <a id="17837" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="17853" href="UF.SIP-Examples.html#17630" class="Bound">G</a> <a id="17855" href="UF.SIP-Examples.html#17632" class="Bound">H</a> <a id="17857" href="UF.SIP-Examples.html#17634" class="Bound">f</a> <a id="17859" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="17861" href="UF.SIP-Examples.html#14069" class="Function">preserves-multiplication</a> <a id="17886" href="UF.SIP-Examples.html#17630" class="Bound">G</a> <a id="17888" href="UF.SIP-Examples.html#17632" class="Bound">H</a> <a id="17890" href="UF.SIP-Examples.html#17634" class="Bound">f</a>
   <a id="17895" href="UF.SIP-Examples.html#17833" class="Function">γ</a> <a id="17897" class="Symbol">=</a> <a id="17899" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
        <a id="17949" class="Symbol">(</a><a id="17950" href="UF.SIP-Examples.html#17020" class="Function">being-homomorphism-is-prop</a> <a id="17977" href="UF.SIP-Examples.html#17627" class="Bound">fe</a> <a id="17980" href="UF.SIP-Examples.html#17630" class="Bound">G</a> <a id="17982" href="UF.SIP-Examples.html#17632" class="Bound">H</a> <a id="17984" href="UF.SIP-Examples.html#17634" class="Bound">f</a><a id="17985" class="Symbol">)</a>
        <a id="17995" class="Symbol">(</a><a id="17996" href="UF.SIP-Examples.html#16676" class="Function">preservation-of-mult-is-prop</a> <a id="18025" href="UF.SIP-Examples.html#17627" class="Bound">fe</a> <a id="18028" href="UF.SIP-Examples.html#17630" class="Bound">G</a> <a id="18030" href="UF.SIP-Examples.html#17632" class="Bound">H</a> <a id="18032" href="UF.SIP-Examples.html#17634" class="Bound">f</a><a id="18033" class="Symbol">)</a>
        <a id="18043" href="UF.SIP-Examples.html#17651" class="Function">α</a>
        <a id="18053" href="UF.SIP-Examples.html#17725" class="Function">β</a>

 <a id="group.≅-agreement"></a><a id="18057" href="UF.SIP-Examples.html#18057" class="Function">≅-agreement</a> <a id="18069" class="Symbol">:</a> <a id="18071" href="UF.FunExt.html#851" class="Function">funext</a> <a id="18078" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="18080" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="18082" class="Symbol">→</a> <a id="18084" class="Symbol">(</a><a id="18085" href="UF.SIP-Examples.html#18085" class="Bound">G</a> <a id="18087" href="UF.SIP-Examples.html#18087" class="Bound">H</a> <a id="18089" class="Symbol">:</a> <a id="18091" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="18096" class="Symbol">)</a> <a id="18098" class="Symbol">→</a> <a id="18100" class="Symbol">(</a><a id="18101" href="UF.SIP-Examples.html#18085" class="Bound">G</a> <a id="18103" href="UF.SIP-Examples.html#11836" class="Function Operator">≅</a> <a id="18105" href="UF.SIP-Examples.html#18087" class="Bound">H</a><a id="18106" class="Symbol">)</a> <a id="18108" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="18110" class="Symbol">(</a><a id="18111" href="UF.SIP-Examples.html#18085" class="Bound">G</a> <a id="18113" href="UF.SIP-Examples.html#12322" class="Function Operator">≅&#39;</a> <a id="18116" href="UF.SIP-Examples.html#18087" class="Bound">H</a><a id="18117" class="Symbol">)</a>
 <a id="18120" href="UF.SIP-Examples.html#18057" class="Function">≅-agreement</a> <a id="18132" href="UF.SIP-Examples.html#18132" class="Bound">fe</a> <a id="18135" href="UF.SIP-Examples.html#18135" class="Bound">G</a> <a id="18137" href="UF.SIP-Examples.html#18137" class="Bound">H</a> <a id="18139" class="Symbol">=</a> <a id="18141" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="18148" class="Symbol">(λ</a> <a id="18151" href="UF.SIP-Examples.html#18151" class="Bound">f</a> <a id="18153" class="Symbol">→</a> <a id="18155" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="18162" class="Symbol">(λ</a> <a id="18165" href="UF.SIP-Examples.html#18165" class="Bound">_</a> <a id="18167" class="Symbol">→</a> <a id="18169" href="UF.SIP-Examples.html#17367" class="Function">notions-of-homomorphism-agree</a> <a id="18199" href="UF.SIP-Examples.html#18132" class="Bound">fe</a> <a id="18202" href="UF.SIP-Examples.html#18135" class="Bound">G</a> <a id="18204" href="UF.SIP-Examples.html#18137" class="Bound">H</a> <a id="18206" href="UF.SIP-Examples.html#18151" class="Bound">f</a><a id="18207" class="Symbol">))</a>

 <a id="group.forget-unit-preservation"></a><a id="18212" href="UF.SIP-Examples.html#18212" class="Function">forget-unit-preservation</a> <a id="18237" class="Symbol">:</a> <a id="18239" class="Symbol">(</a><a id="18240" href="UF.SIP-Examples.html#18240" class="Bound">G</a> <a id="18242" href="UF.SIP-Examples.html#18242" class="Bound">H</a> <a id="18244" class="Symbol">:</a> <a id="18246" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="18251" class="Symbol">)</a> <a id="18253" class="Symbol">→</a> <a id="18255" class="Symbol">(</a><a id="18256" href="UF.SIP-Examples.html#18240" class="Bound">G</a> <a id="18258" href="UF.SIP-Examples.html#11836" class="Function Operator">≅</a> <a id="18260" href="UF.SIP-Examples.html#18242" class="Bound">H</a><a id="18261" class="Symbol">)</a> <a id="18263" class="Symbol">→</a> <a id="18265" class="Symbol">(</a><a id="18266" href="UF.SIP-Examples.html#18240" class="Bound">G</a> <a id="18268" href="UF.SIP-Examples.html#12322" class="Function Operator">≅&#39;</a> <a id="18271" href="UF.SIP-Examples.html#18242" class="Bound">H</a><a id="18272" class="Symbol">)</a>
 <a id="18275" href="UF.SIP-Examples.html#18212" class="Function">forget-unit-preservation</a> <a id="18300" href="UF.SIP-Examples.html#18300" class="Bound">G</a> <a id="18302" href="UF.SIP-Examples.html#18302" class="Bound">H</a> <a id="18304" class="Symbol">(</a><a id="18305" href="UF.SIP-Examples.html#18305" class="Bound">f</a> <a id="18307" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18309" href="UF.SIP-Examples.html#18309" class="Bound">e</a> <a id="18311" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18313" href="UF.SIP-Examples.html#18313" class="Bound">m</a> <a id="18315" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18317" class="Symbol">_)</a> <a id="18320" class="Symbol">=</a> <a id="18322" href="UF.SIP-Examples.html#18305" class="Bound">f</a> <a id="18324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18326" href="UF.SIP-Examples.html#18309" class="Bound">e</a> <a id="18328" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18330" href="UF.SIP-Examples.html#18313" class="Bound">m</a>

 <a id="group.NB"></a><a id="18334" href="UF.SIP-Examples.html#18334" class="Function">NB</a> <a id="18337" class="Symbol">:</a> <a id="18339" class="Symbol">(</a><a id="18340" href="UF.SIP-Examples.html#18340" class="Bound">fe</a> <a id="18343" class="Symbol">:</a> <a id="18345" href="UF.FunExt.html#851" class="Function">funext</a> <a id="18352" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="18354" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a><a id="18355" class="Symbol">)</a>
    <a id="18361" class="Symbol">→</a> <a id="18363" class="Symbol">(</a><a id="18364" href="UF.SIP-Examples.html#18364" class="Bound">G</a> <a id="18366" href="UF.SIP-Examples.html#18366" class="Bound">H</a> <a id="18368" class="Symbol">:</a> <a id="18370" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="18375" class="Symbol">)</a> <a id="18377" class="Symbol">→</a> <a id="18379" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="18381" href="UF.SIP-Examples.html#18057" class="Function">≅-agreement</a> <a id="18393" href="UF.SIP-Examples.html#18340" class="Bound">fe</a> <a id="18396" href="UF.SIP-Examples.html#18364" class="Bound">G</a> <a id="18398" href="UF.SIP-Examples.html#18366" class="Bound">H</a> <a id="18400" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="18402" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18404" href="UF.SIP-Examples.html#18212" class="Function">forget-unit-preservation</a> <a id="18429" href="UF.SIP-Examples.html#18364" class="Bound">G</a> <a id="18431" href="UF.SIP-Examples.html#18366" class="Bound">H</a>
 <a id="18434" href="UF.SIP-Examples.html#18334" class="Function">NB</a> <a id="18437" href="UF.SIP-Examples.html#18437" class="Bound">fe</a> <a id="18440" href="UF.SIP-Examples.html#18440" class="Bound">G</a> <a id="18442" href="UF.SIP-Examples.html#18442" class="Bound">H</a> <a id="18444" class="Symbol">=</a> <a id="18446" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="group.forget-unit-preservation-is-equiv"></a><a id="18453" href="UF.SIP-Examples.html#18453" class="Function">forget-unit-preservation-is-equiv</a> <a id="18487" class="Symbol">:</a> <a id="18489" href="UF.FunExt.html#851" class="Function">funext</a> <a id="18496" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a> <a id="18498" href="UF.SIP-Examples.html#10188" class="Bound">𝓤</a>
                                   <a id="18535" class="Symbol">→</a> <a id="18537" class="Symbol">(</a><a id="18538" href="UF.SIP-Examples.html#18538" class="Bound">G</a> <a id="18540" href="UF.SIP-Examples.html#18540" class="Bound">H</a> <a id="18542" class="Symbol">:</a> <a id="18544" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="18549" class="Symbol">)</a>
                                   <a id="18586" class="Symbol">→</a> <a id="18588" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="18597" class="Symbol">(</a><a id="18598" href="UF.SIP-Examples.html#18212" class="Function">forget-unit-preservation</a> <a id="18623" href="UF.SIP-Examples.html#18538" class="Bound">G</a> <a id="18625" href="UF.SIP-Examples.html#18540" class="Bound">H</a><a id="18626" class="Symbol">)</a>
 <a id="18629" href="UF.SIP-Examples.html#18453" class="Function">forget-unit-preservation-is-equiv</a> <a id="18663" href="UF.SIP-Examples.html#18663" class="Bound">fe</a> <a id="18666" href="UF.SIP-Examples.html#18666" class="Bound">G</a> <a id="18668" href="UF.SIP-Examples.html#18668" class="Bound">H</a> <a id="18670" class="Symbol">=</a> <a id="18672" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="18684" class="Symbol">(</a><a id="18685" href="UF.SIP-Examples.html#18057" class="Function">≅-agreement</a> <a id="18697" href="UF.SIP-Examples.html#18663" class="Bound">fe</a> <a id="18700" href="UF.SIP-Examples.html#18666" class="Bound">G</a> <a id="18702" href="UF.SIP-Examples.html#18668" class="Bound">H</a><a id="18703" class="Symbol">)</a>

<a id="18706" class="Keyword">module</a> <a id="subgroup"></a><a id="18713" href="UF.SIP-Examples.html#18713" class="Module">subgroup</a>
        <a id="18730" class="Symbol">(</a><a id="18731" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a>  <a id="18734" class="Symbol">:</a> <a id="18736" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="18744" class="Symbol">)</a>
        <a id="18754" class="Symbol">(</a><a id="18755" href="UF.SIP-Examples.html#18755" class="Bound">ua</a> <a id="18758" class="Symbol">:</a> <a id="18760" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="18770" class="Symbol">)</a>
       <a id="18779" class="Keyword">where</a>

 <a id="subgroup.fe"></a><a id="18787" href="UF.SIP-Examples.html#18787" class="Function">fe</a> <a id="18790" class="Symbol">:</a> <a id="18792" class="Symbol">∀</a> <a id="18794" class="Symbol">{</a><a id="18795" href="UF.SIP-Examples.html#18795" class="Bound">𝓥</a><a id="18796" class="Symbol">}</a> <a id="18798" class="Symbol">{</a><a id="18799" href="UF.SIP-Examples.html#18799" class="Bound">𝓦</a><a id="18800" class="Symbol">}</a> <a id="18802" class="Symbol">→</a> <a id="18804" href="UF.FunExt.html#851" class="Function">funext</a> <a id="18811" href="UF.SIP-Examples.html#18795" class="Bound">𝓥</a> <a id="18813" href="UF.SIP-Examples.html#18799" class="Bound">𝓦</a>
 <a id="18816" href="UF.SIP-Examples.html#18787" class="Function">fe</a> <a id="18819" class="Symbol">{</a><a id="18820" href="UF.SIP-Examples.html#18820" class="Bound">𝓥</a><a id="18821" class="Symbol">}</a> <a id="18823" class="Symbol">{</a><a id="18824" href="UF.SIP-Examples.html#18824" class="Bound">𝓦</a><a id="18825" class="Symbol">}</a> <a id="18827" class="Symbol">=</a> <a id="18829" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="18854" href="UF.SIP-Examples.html#18820" class="Bound">𝓥</a> <a id="18856" href="UF.SIP-Examples.html#18824" class="Bound">𝓦</a> <a id="18858" class="Symbol">(</a><a id="18859" href="UF.SIP-Examples.html#18755" class="Bound">ua</a> <a id="18862" href="UF.SIP-Examples.html#18820" class="Bound">𝓥</a><a id="18863" class="Symbol">)</a> <a id="18865" class="Symbol">(</a><a id="18866" href="UF.SIP-Examples.html#18755" class="Bound">ua</a> <a id="18869" class="Symbol">(</a><a id="18870" href="UF.SIP-Examples.html#18820" class="Bound">𝓥</a> <a id="18872" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="18874" href="UF.SIP-Examples.html#18824" class="Bound">𝓦</a><a id="18875" class="Symbol">))</a>

 <a id="18880" class="Keyword">open</a> <a id="18885" href="UF.SIP.html#650" class="Module">sip</a>
 <a id="18890" class="Keyword">open</a> <a id="18895" href="UF.SIP-Examples.html#4918" class="Module">monoid</a> <a id="18902" class="Symbol">{</a><a id="18903" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a><a id="18904" class="Symbol">}</a> <a id="18906" class="Keyword">hiding</a> <a id="18913" class="Symbol">(</a><a id="18914" href="UF.SIP-Examples.html#5941" class="Function">sns-data</a> <a id="18923" class="Symbol">;</a> <a id="18925" href="UF.SIP-Examples.html#6219" class="Function Operator">_≅_</a><a id="18928" class="Symbol">)</a>
 <a id="18931" class="Keyword">open</a> <a id="18936" href="UF.SIP-Examples.html#10181" class="Module">group</a> <a id="18942" class="Symbol">{</a><a id="18943" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a><a id="18944" class="Symbol">}</a>

 <a id="18948" class="Keyword">open</a> <a id="18953" class="Keyword">import</a> <a id="18960" href="UF.Powerset.html" class="Module">UF.Powerset</a>
 <a id="18973" class="Keyword">open</a> <a id="18978" class="Keyword">import</a> <a id="18985" href="UF.Classifiers.html" class="Module">UF.Classifiers</a>

 <a id="19002" class="Keyword">module</a> <a id="subgroup.ambient"></a><a id="19009" href="UF.SIP-Examples.html#19009" class="Module">ambient</a> <a id="19017" class="Symbol">(</a><a id="19018" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="19020" class="Symbol">:</a> <a id="19022" href="UF.SIP-Examples.html#10509" class="Function">Group</a><a id="19027" class="Symbol">)</a> <a id="19029" class="Keyword">where</a>

  <a id="subgroup.ambient._·_"></a><a id="19038" href="UF.SIP-Examples.html#19038" class="Function Operator">_·_</a> <a id="19042" class="Symbol">:</a> <a id="19044" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="19046" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="19048" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="19050" class="Symbol">→</a> <a id="19052" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="19054" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="19056" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="19058" class="Symbol">→</a> <a id="19060" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="19062" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="19064" href="UF.SIP.html#662" class="Function Operator">⟩</a>
  <a id="19068" href="UF.SIP-Examples.html#19068" class="Bound">x</a> <a id="19070" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="19072" href="UF.SIP-Examples.html#19072" class="Bound">y</a> <a id="19074" class="Symbol">=</a> <a id="19076" href="UF.SIP-Examples.html#19068" class="Bound">x</a> <a id="19078" href="UF.SIP-Examples.html#12936" class="Function">·⟨</a> <a id="19081" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="19083" href="UF.SIP-Examples.html#12936" class="Function">⟩</a> <a id="19085" href="UF.SIP-Examples.html#19072" class="Bound">y</a>

  <a id="19090" class="Keyword">infixl</a> <a id="19097" class="Number">42</a> <a id="19100" href="UF.SIP-Examples.html#19038" class="Function Operator">_·_</a>

  <a id="subgroup.ambient.group-closed"></a><a id="19107" href="UF.SIP-Examples.html#19107" class="Function">group-closed</a> <a id="19120" class="Symbol">:</a> <a id="19122" class="Symbol">(</a><a id="19123" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="19125" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="19127" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="19129" class="Symbol">→</a> <a id="19131" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19133" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19135" class="Symbol">)</a> <a id="19137" class="Symbol">→</a> <a id="19139" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a> <a id="19141" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="19143" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19145" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="19149" href="UF.SIP-Examples.html#19107" class="Function">group-closed</a> <a id="19162" href="UF.SIP-Examples.html#19162" class="Bound">𝓐</a> <a id="19164" class="Symbol">=</a> <a id="19166" href="UF.SIP-Examples.html#19162" class="Bound">𝓐</a> <a id="19168" class="Symbol">(</a><a id="19169" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="19174" href="UF.SIP-Examples.html#19018" class="Bound">G</a><a id="19175" class="Symbol">)</a>
                 <a id="19194" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19196" class="Symbol">((</a><a id="19198" href="UF.SIP-Examples.html#19198" class="Bound">x</a> <a id="19200" href="UF.SIP-Examples.html#19200" class="Bound">y</a> <a id="19202" class="Symbol">:</a> <a id="19204" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="19206" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="19208" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="19209" class="Symbol">)</a> <a id="19211" class="Symbol">→</a> <a id="19213" href="UF.SIP-Examples.html#19162" class="Bound">𝓐</a> <a id="19215" href="UF.SIP-Examples.html#19198" class="Bound">x</a> <a id="19217" class="Symbol">→</a> <a id="19219" href="UF.SIP-Examples.html#19162" class="Bound">𝓐</a> <a id="19221" href="UF.SIP-Examples.html#19200" class="Bound">y</a> <a id="19223" class="Symbol">→</a> <a id="19225" href="UF.SIP-Examples.html#19162" class="Bound">𝓐</a> <a id="19227" class="Symbol">(</a><a id="19228" href="UF.SIP-Examples.html#19198" class="Bound">x</a> <a id="19230" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="19232" href="UF.SIP-Examples.html#19200" class="Bound">y</a><a id="19233" class="Symbol">))</a>
                 <a id="19253" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="19255" class="Symbol">((</a><a id="19257" href="UF.SIP-Examples.html#19257" class="Bound">x</a> <a id="19259" class="Symbol">:</a> <a id="19261" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="19263" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="19265" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="19266" class="Symbol">)</a> <a id="19268" class="Symbol">→</a> <a id="19270" href="UF.SIP-Examples.html#19162" class="Bound">𝓐</a> <a id="19272" href="UF.SIP-Examples.html#19257" class="Bound">x</a> <a id="19274" class="Symbol">→</a> <a id="19276" href="UF.SIP-Examples.html#19162" class="Bound">𝓐</a> <a id="19278" class="Symbol">(</a><a id="19279" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="19283" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="19285" href="UF.SIP-Examples.html#19257" class="Bound">x</a><a id="19286" class="Symbol">))</a>

  <a id="subgroup.ambient.Subgroups"></a><a id="19292" href="UF.SIP-Examples.html#19292" class="Function">Subgroups</a> <a id="19302" class="Symbol">:</a> <a id="19304" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a> <a id="19306" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="19308" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="19312" href="UF.SIP-Examples.html#19292" class="Function">Subgroups</a> <a id="19322" class="Symbol">=</a> <a id="19324" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="19326" href="UF.SIP-Examples.html#19326" class="Bound">A</a> <a id="19328" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="19330" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="19332" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="19334" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="19336" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="19338" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="19340" href="UF.SIP-Examples.html#19107" class="Function">group-closed</a> <a id="19353" class="Symbol">(</a><a id="19354" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">_∈</a> <a id="19357" href="UF.SIP-Examples.html#19326" class="Bound">A</a><a id="19358" class="Symbol">)</a>

  <a id="subgroup.ambient.⟪_⟫"></a><a id="19363" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪_⟫</a> <a id="19367" class="Symbol">:</a> <a id="19369" href="UF.SIP-Examples.html#19292" class="Function">Subgroups</a> <a id="19379" class="Symbol">→</a> <a id="19381" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="19383" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="19385" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="19387" href="UF.SIP.html#662" class="Function Operator">⟩</a>
  <a id="19391" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="19393" href="UF.SIP-Examples.html#19393" class="Bound">A</a> <a id="19395" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19397" href="UF.SIP-Examples.html#19397" class="Bound">u</a> <a id="19399" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19401" href="UF.SIP-Examples.html#19401" class="Bound">c</a> <a id="19403" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19405" href="UF.SIP-Examples.html#19405" class="Bound">ι</a> <a id="19407" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a> <a id="19409" class="Symbol">=</a> <a id="19411" href="UF.SIP-Examples.html#19393" class="Bound">A</a>

  <a id="subgroup.ambient.being-group-closed-subset-is-prop"></a><a id="19416" href="UF.SIP-Examples.html#19416" class="Function">being-group-closed-subset-is-prop</a> <a id="19450" class="Symbol">:</a> <a id="19452" class="Symbol">(</a><a id="19453" href="UF.SIP-Examples.html#19453" class="Bound">A</a> <a id="19455" class="Symbol">:</a> <a id="19457" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="19459" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="19461" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="19463" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="19464" class="Symbol">)</a>
                                    <a id="19502" class="Symbol">→</a> <a id="19504" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="19512" class="Symbol">(</a><a id="19513" href="UF.SIP-Examples.html#19107" class="Function">group-closed</a> <a id="19526" class="Symbol">(</a><a id="19527" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">_∈</a> <a id="19530" href="UF.SIP-Examples.html#19453" class="Bound">A</a><a id="19531" class="Symbol">))</a>
  <a id="19536" href="UF.SIP-Examples.html#19416" class="Function">being-group-closed-subset-is-prop</a> <a id="19570" href="UF.SIP-Examples.html#19570" class="Bound">A</a> <a id="19572" class="Symbol">=</a>
   <a id="19577" href="UF.Subsingletons.html#10465" class="Function">×₃-is-prop</a>
    <a id="19592" class="Symbol">(</a><a id="19593" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="19603" href="UF.SIP-Examples.html#19570" class="Bound">A</a> <a id="19605" class="Symbol">(</a><a id="19606" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="19611" href="UF.SIP-Examples.html#19018" class="Bound">G</a><a id="19612" class="Symbol">))</a>
    <a id="19619" class="Symbol">(</a><a id="19620" href="UF.Subsingletons-FunExt.html#5414" class="Function">Π₄-is-prop</a> <a id="19631" href="UF.SIP-Examples.html#18787" class="Function">fe</a> <a id="19634" class="Symbol">(λ</a> <a id="19637" href="UF.SIP-Examples.html#19637" class="Bound">x</a> <a id="19639" href="UF.SIP-Examples.html#19639" class="Bound">y</a> <a id="19641" href="UF.SIP-Examples.html#19641" class="Bound">_</a> <a id="19643" href="UF.SIP-Examples.html#19643" class="Bound">_</a> <a id="19645" class="Symbol">→</a> <a id="19647" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="19657" href="UF.SIP-Examples.html#19570" class="Bound">A</a> <a id="19659" class="Symbol">(</a><a id="19660" href="UF.SIP-Examples.html#19637" class="Bound">x</a> <a id="19662" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="19664" href="UF.SIP-Examples.html#19639" class="Bound">y</a><a id="19665" class="Symbol">)))</a>
    <a id="19673" class="Symbol">(</a><a id="19674" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="19685" href="UF.SIP-Examples.html#18787" class="Function">fe</a> <a id="19688" class="Symbol">(λ</a> <a id="19691" href="UF.SIP-Examples.html#19691" class="Bound">x</a> <a id="19693" href="UF.SIP-Examples.html#19693" class="Bound">_</a> <a id="19695" class="Symbol">→</a> <a id="19697" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="19707" href="UF.SIP-Examples.html#19570" class="Bound">A</a> <a id="19709" class="Symbol">(</a><a id="19710" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="19714" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="19716" href="UF.SIP-Examples.html#19691" class="Bound">x</a><a id="19717" class="Symbol">)))</a>

  <a id="subgroup.ambient.⟪⟫-is-embedding"></a><a id="19724" href="UF.SIP-Examples.html#19724" class="Function">⟪⟫-is-embedding</a> <a id="19740" class="Symbol">:</a> <a id="19742" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="19755" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪_⟫</a>
  <a id="19761" href="UF.SIP-Examples.html#19724" class="Function">⟪⟫-is-embedding</a> <a id="19777" class="Symbol">=</a> <a id="19779" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="19796" href="UF.SIP-Examples.html#19416" class="Function">being-group-closed-subset-is-prop</a>

  <a id="subgroup.ambient.ap-⟪⟫"></a><a id="19833" href="UF.SIP-Examples.html#19833" class="Function">ap-⟪⟫</a> <a id="19839" class="Symbol">:</a> <a id="19841" class="Symbol">(</a><a id="19842" href="UF.SIP-Examples.html#19842" class="Bound">S</a> <a id="19844" href="UF.SIP-Examples.html#19844" class="Bound">T</a> <a id="19846" class="Symbol">:</a> <a id="19848" href="UF.SIP-Examples.html#19292" class="Function">Subgroups</a><a id="19857" class="Symbol">)</a> <a id="19859" class="Symbol">→</a> <a id="19861" href="UF.SIP-Examples.html#19842" class="Bound">S</a> <a id="19863" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19865" href="UF.SIP-Examples.html#19844" class="Bound">T</a> <a id="19867" class="Symbol">→</a> <a id="19869" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="19871" href="UF.SIP-Examples.html#19842" class="Bound">S</a> <a id="19873" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a> <a id="19875" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19877" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="19879" href="UF.SIP-Examples.html#19844" class="Bound">T</a> <a id="19881" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a>
  <a id="19885" href="UF.SIP-Examples.html#19833" class="Function">ap-⟪⟫</a> <a id="19891" href="UF.SIP-Examples.html#19891" class="Bound">S</a> <a id="19893" href="UF.SIP-Examples.html#19893" class="Bound">T</a> <a id="19895" class="Symbol">=</a> <a id="19897" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19900" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪_⟫</a>

  <a id="subgroup.ambient.ap-⟪⟫-is-equiv"></a><a id="19907" href="UF.SIP-Examples.html#19907" class="Function">ap-⟪⟫-is-equiv</a> <a id="19922" class="Symbol">:</a> <a id="19924" class="Symbol">(</a><a id="19925" href="UF.SIP-Examples.html#19925" class="Bound">S</a> <a id="19927" href="UF.SIP-Examples.html#19927" class="Bound">T</a> <a id="19929" class="Symbol">:</a> <a id="19931" href="UF.SIP-Examples.html#19292" class="Function">Subgroups</a><a id="19940" class="Symbol">)</a> <a id="19942" class="Symbol">→</a> <a id="19944" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="19953" class="Symbol">(</a><a id="19954" href="UF.SIP-Examples.html#19833" class="Function">ap-⟪⟫</a> <a id="19960" href="UF.SIP-Examples.html#19925" class="Bound">S</a> <a id="19962" href="UF.SIP-Examples.html#19927" class="Bound">T</a><a id="19963" class="Symbol">)</a>
  <a id="19967" href="UF.SIP-Examples.html#19907" class="Function">ap-⟪⟫-is-equiv</a> <a id="19982" class="Symbol">=</a> <a id="19984" href="UF.Embeddings.html#6006" class="Function">embedding-gives-embedding&#39;</a> <a id="20011" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪_⟫</a> <a id="20015" href="UF.SIP-Examples.html#19724" class="Function">⟪⟫-is-embedding</a>

  <a id="subgroup.ambient.subgroups-form-a-set"></a><a id="20034" href="UF.SIP-Examples.html#20034" class="Function">subgroups-form-a-set</a> <a id="20055" class="Symbol">:</a> <a id="20057" href="UF.Sets.html#709" class="Function">is-set</a> <a id="20064" href="UF.SIP-Examples.html#19292" class="Function">Subgroups</a>
  <a id="20076" href="UF.SIP-Examples.html#20034" class="Function">subgroups-form-a-set</a> <a id="20097" class="Symbol">{</a><a id="20098" href="UF.SIP-Examples.html#20098" class="Bound">S</a><a id="20099" class="Symbol">}</a> <a id="20101" class="Symbol">{</a><a id="20102" href="UF.SIP-Examples.html#20102" class="Bound">T</a><a id="20103" class="Symbol">}</a> <a id="20105" class="Symbol">=</a> <a id="20107" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a>
                                  <a id="20155" class="Symbol">(</a><a id="20156" href="UF.SIP-Examples.html#19833" class="Function">ap-⟪⟫</a> <a id="20162" href="UF.SIP-Examples.html#20098" class="Bound">S</a> <a id="20164" href="UF.SIP-Examples.html#20102" class="Bound">T</a> <a id="20166" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20168" href="UF.SIP-Examples.html#19907" class="Function">ap-⟪⟫-is-equiv</a> <a id="20183" href="UF.SIP-Examples.html#20098" class="Bound">S</a> <a id="20185" href="UF.SIP-Examples.html#20102" class="Bound">T</a><a id="20186" class="Symbol">)</a>
                                  <a id="20222" class="Symbol">(</a><a id="20223" href="UF.Powerset-MultiUniverse.html#1846" class="Function">𝓟-is-set</a> <a id="20232" href="UF.SIP-Examples.html#18755" class="Bound">ua</a><a id="20234" class="Symbol">)</a>

  <a id="subgroup.ambient.subgroup-equality"></a><a id="20239" href="UF.SIP-Examples.html#20239" class="Function">subgroup-equality</a> <a id="20257" class="Symbol">:</a> <a id="20259" class="Symbol">(</a><a id="20260" href="UF.SIP-Examples.html#20260" class="Bound">S</a> <a id="20262" href="UF.SIP-Examples.html#20262" class="Bound">T</a> <a id="20264" class="Symbol">:</a> <a id="20266" href="UF.SIP-Examples.html#19292" class="Function">Subgroups</a><a id="20275" class="Symbol">)</a>
                    <a id="20297" class="Symbol">→</a> <a id="20299" class="Symbol">(</a><a id="20300" href="UF.SIP-Examples.html#20260" class="Bound">S</a> <a id="20302" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20304" href="UF.SIP-Examples.html#20262" class="Bound">T</a><a id="20305" class="Symbol">)</a>
                    <a id="20327" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20329" class="Symbol">((</a><a id="20331" href="UF.SIP-Examples.html#20331" class="Bound">x</a> <a id="20333" class="Symbol">:</a> <a id="20335" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="20337" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="20339" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="20340" class="Symbol">)</a> <a id="20342" class="Symbol">→</a> <a id="20344" class="Symbol">(</a><a id="20345" href="UF.SIP-Examples.html#20331" class="Bound">x</a> <a id="20347" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="20349" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20351" href="UF.SIP-Examples.html#20260" class="Bound">S</a> <a id="20353" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a><a id="20354" class="Symbol">)</a> <a id="20356" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="20358" class="Symbol">(</a><a id="20359" href="UF.SIP-Examples.html#20331" class="Bound">x</a> <a id="20361" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="20363" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20365" href="UF.SIP-Examples.html#20262" class="Bound">T</a> <a id="20367" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a><a id="20368" class="Symbol">))</a>
  <a id="20373" href="UF.SIP-Examples.html#20239" class="Function">subgroup-equality</a> <a id="20391" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="20393" href="UF.SIP-Examples.html#20393" class="Bound">T</a> <a id="20395" class="Symbol">=</a> <a id="20397" href="UF.SIP-Examples.html#20881" class="Function">γ</a>
   <a id="20402" class="Keyword">where</a>
    <a id="20412" href="UF.SIP-Examples.html#20412" class="Function">f</a> <a id="20414" class="Symbol">:</a> <a id="20416" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="20418" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20420" href="UF.SIP-Examples.html#20393" class="Bound">T</a> <a id="20422" class="Symbol">→</a> <a id="20424" class="Symbol">(</a><a id="20425" href="UF.SIP-Examples.html#20425" class="Bound">x</a> <a id="20427" class="Symbol">:</a> <a id="20429" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="20431" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="20433" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="20434" class="Symbol">)</a> <a id="20436" class="Symbol">→</a> <a id="20438" href="UF.SIP-Examples.html#20425" class="Bound">x</a> <a id="20440" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="20442" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20444" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="20446" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a> <a id="20448" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="20450" href="UF.SIP-Examples.html#20425" class="Bound">x</a> <a id="20452" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="20454" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20456" href="UF.SIP-Examples.html#20393" class="Bound">T</a> <a id="20458" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a>
    <a id="20464" href="UF.SIP-Examples.html#20412" class="Function">f</a> <a id="20466" href="UF.SIP-Examples.html#20466" class="Bound">p</a> <a id="20468" href="UF.SIP-Examples.html#20468" class="Bound">x</a> <a id="20470" class="Symbol">=</a> <a id="20472" href="MLTT.Id.html#734" class="Function">transport</a> <a id="20482" class="Symbol">(λ</a> <a id="20485" href="UF.SIP-Examples.html#20485" class="Bound">-</a> <a id="20487" class="Symbol">→</a> <a id="20489" href="UF.SIP-Examples.html#20468" class="Bound">x</a> <a id="20491" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="20493" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20495" href="UF.SIP-Examples.html#20485" class="Bound">-</a> <a id="20497" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a><a id="20498" class="Symbol">)</a> <a id="20500" href="UF.SIP-Examples.html#20466" class="Bound">p</a> <a id="20502" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="20504" href="MLTT.Id.html#734" class="Function">transport</a> <a id="20514" class="Symbol">(λ</a> <a id="20517" href="UF.SIP-Examples.html#20517" class="Bound">-</a> <a id="20519" class="Symbol">→</a> <a id="20521" href="UF.SIP-Examples.html#20468" class="Bound">x</a> <a id="20523" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="20525" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20527" href="UF.SIP-Examples.html#20517" class="Bound">-</a> <a id="20529" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a><a id="20530" class="Symbol">)</a> <a id="20532" class="Symbol">(</a><a id="20533" href="UF.SIP-Examples.html#20466" class="Bound">p</a> <a id="20535" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="20537" class="Symbol">)</a>

    <a id="20544" href="UF.SIP-Examples.html#20544" class="Function">h</a> <a id="20546" class="Symbol">:</a> <a id="20548" class="Symbol">((</a><a id="20550" href="UF.SIP-Examples.html#20550" class="Bound">x</a> <a id="20552" class="Symbol">:</a> <a id="20554" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="20556" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="20558" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="20559" class="Symbol">)</a> <a id="20561" class="Symbol">→</a> <a id="20563" href="UF.SIP-Examples.html#20550" class="Bound">x</a> <a id="20565" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="20567" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20569" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="20571" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a> <a id="20573" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="20575" href="UF.SIP-Examples.html#20550" class="Bound">x</a> <a id="20577" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="20579" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20581" href="UF.SIP-Examples.html#20393" class="Bound">T</a> <a id="20583" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a><a id="20584" class="Symbol">)</a> <a id="20586" class="Symbol">→</a> <a id="20588" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20590" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="20592" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a> <a id="20594" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20596" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20598" href="UF.SIP-Examples.html#20393" class="Bound">T</a> <a id="20600" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a>
    <a id="20606" href="UF.SIP-Examples.html#20544" class="Function">h</a> <a id="20608" href="UF.SIP-Examples.html#20608" class="Bound">φ</a> <a id="20610" class="Symbol">=</a> <a id="20612" href="UF.Powerset-MultiUniverse.html#8048" class="Function">subset-extensionality&#39;</a> <a id="20635" href="UF.SIP-Examples.html#18755" class="Bound">ua</a> <a id="20638" href="UF.SIP-Examples.html#20659" class="Function">α</a> <a id="20640" href="UF.SIP-Examples.html#20717" class="Function">β</a>
     <a id="20647" class="Keyword">where</a>
      <a id="20659" href="UF.SIP-Examples.html#20659" class="Function">α</a> <a id="20661" class="Symbol">:</a> <a id="20663" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20665" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="20667" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a> <a id="20669" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="20671" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20673" href="UF.SIP-Examples.html#20393" class="Bound">T</a> <a id="20675" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a>
      <a id="20683" href="UF.SIP-Examples.html#20659" class="Function">α</a> <a id="20685" href="UF.SIP-Examples.html#20685" class="Bound">x</a> <a id="20687" class="Symbol">=</a> <a id="20689" href="Notation.General.html#2743" class="Function">lr-implication</a> <a id="20704" class="Symbol">(</a><a id="20705" href="UF.SIP-Examples.html#20608" class="Bound">φ</a> <a id="20707" href="UF.SIP-Examples.html#20685" class="Bound">x</a><a id="20708" class="Symbol">)</a>

      <a id="20717" href="UF.SIP-Examples.html#20717" class="Function">β</a> <a id="20719" class="Symbol">:</a> <a id="20721" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20723" href="UF.SIP-Examples.html#20393" class="Bound">T</a> <a id="20725" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a> <a id="20727" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="20729" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20731" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="20733" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a>
      <a id="20741" href="UF.SIP-Examples.html#20717" class="Function">β</a> <a id="20743" href="UF.SIP-Examples.html#20743" class="Bound">x</a> <a id="20745" class="Symbol">=</a> <a id="20747" href="Notation.General.html#2824" class="Function">rl-implication</a> <a id="20762" class="Symbol">(</a><a id="20763" href="UF.SIP-Examples.html#20608" class="Bound">φ</a> <a id="20765" href="UF.SIP-Examples.html#20743" class="Bound">x</a><a id="20766" class="Symbol">)</a>

    <a id="20773" href="UF.SIP-Examples.html#20773" class="Function">g</a> <a id="20775" class="Symbol">:</a> <a id="20777" class="Symbol">((</a><a id="20779" href="UF.SIP-Examples.html#20779" class="Bound">x</a> <a id="20781" class="Symbol">:</a> <a id="20783" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="20785" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="20787" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="20788" class="Symbol">)</a> <a id="20790" class="Symbol">→</a> <a id="20792" href="UF.SIP-Examples.html#20779" class="Bound">x</a> <a id="20794" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="20796" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20798" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="20800" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a> <a id="20802" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="20804" href="UF.SIP-Examples.html#20779" class="Bound">x</a> <a id="20806" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="20808" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20810" href="UF.SIP-Examples.html#20393" class="Bound">T</a> <a id="20812" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a><a id="20813" class="Symbol">)</a> <a id="20815" class="Symbol">→</a> <a id="20817" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="20819" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20821" href="UF.SIP-Examples.html#20393" class="Bound">T</a>
    <a id="20827" href="UF.SIP-Examples.html#20773" class="Function">g</a> <a id="20829" class="Symbol">=</a> <a id="20831" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="20839" class="Symbol">(</a><a id="20840" href="UF.SIP-Examples.html#19833" class="Function">ap-⟪⟫</a> <a id="20846" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="20848" href="UF.SIP-Examples.html#20393" class="Bound">T</a><a id="20849" class="Symbol">)</a> <a id="20851" class="Symbol">(</a><a id="20852" href="UF.SIP-Examples.html#19907" class="Function">ap-⟪⟫-is-equiv</a> <a id="20867" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="20869" href="UF.SIP-Examples.html#20393" class="Bound">T</a><a id="20870" class="Symbol">)</a> <a id="20872" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="20874" href="UF.SIP-Examples.html#20544" class="Function">h</a>

    <a id="20881" href="UF.SIP-Examples.html#20881" class="Function">γ</a> <a id="20883" class="Symbol">:</a> <a id="20885" class="Symbol">(</a><a id="20886" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="20888" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20890" href="UF.SIP-Examples.html#20393" class="Bound">T</a><a id="20891" class="Symbol">)</a> <a id="20893" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20895" class="Symbol">((</a><a id="20897" href="UF.SIP-Examples.html#20897" class="Bound">x</a> <a id="20899" class="Symbol">:</a> <a id="20901" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="20903" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="20905" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="20906" class="Symbol">)</a> <a id="20908" class="Symbol">→</a> <a id="20910" href="UF.SIP-Examples.html#20897" class="Bound">x</a> <a id="20912" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="20914" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20916" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="20918" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a> <a id="20920" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="20922" href="UF.SIP-Examples.html#20897" class="Bound">x</a> <a id="20924" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="20926" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="20928" href="UF.SIP-Examples.html#20393" class="Bound">T</a> <a id="20930" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a><a id="20931" class="Symbol">)</a>
    <a id="20937" href="UF.SIP-Examples.html#20881" class="Function">γ</a> <a id="20939" class="Symbol">=</a> <a id="20941" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
         <a id="20992" href="UF.SIP-Examples.html#20034" class="Function">subgroups-form-a-set</a>
         <a id="21022" class="Symbol">(</a><a id="21023" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="21033" href="UF.SIP-Examples.html#18787" class="Function">fe</a>
           <a id="21047" class="Symbol">(λ</a> <a id="21050" href="UF.SIP-Examples.html#21050" class="Bound">x</a> <a id="21052" class="Symbol">→</a> <a id="21054" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
                   <a id="21083" class="Symbol">(</a><a id="21084" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="21094" href="UF.SIP-Examples.html#18787" class="Function">fe</a> <a id="21097" class="Symbol">(λ</a> <a id="21100" href="UF.SIP-Examples.html#21100" class="Bound">_</a> <a id="21102" class="Symbol">→</a> <a id="21104" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="21114" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="21116" href="UF.SIP-Examples.html#20393" class="Bound">T</a> <a id="21118" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a> <a id="21120" href="UF.SIP-Examples.html#21050" class="Bound">x</a><a id="21121" class="Symbol">))</a>
                   <a id="21143" class="Symbol">(</a><a id="21144" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="21154" href="UF.SIP-Examples.html#18787" class="Function">fe</a> <a id="21157" class="Symbol">(λ</a> <a id="21160" href="UF.SIP-Examples.html#21160" class="Bound">_</a> <a id="21162" class="Symbol">→</a> <a id="21164" href="UF.Powerset-MultiUniverse.html#3240" class="Function">∈-is-prop</a> <a id="21174" href="UF.SIP-Examples.html#19363" class="Function Operator">⟪</a> <a id="21176" href="UF.SIP-Examples.html#20391" class="Bound">S</a> <a id="21178" href="UF.SIP-Examples.html#19363" class="Function Operator">⟫</a> <a id="21180" href="UF.SIP-Examples.html#21050" class="Bound">x</a><a id="21181" class="Symbol">))))</a> <a id="21186" href="UF.SIP-Examples.html#20412" class="Function">f</a> <a id="21188" href="UF.SIP-Examples.html#20773" class="Function">g</a>

  <a id="subgroup.ambient.T"></a><a id="21193" href="UF.SIP-Examples.html#21193" class="Function">T</a> <a id="21195" class="Symbol">:</a> <a id="21197" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a> <a id="21199" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21201" class="Symbol">→</a> <a id="21203" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a> <a id="21205" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="21209" href="UF.SIP-Examples.html#21193" class="Function">T</a> <a id="21211" href="UF.SIP-Examples.html#21211" class="Bound">X</a> <a id="21213" class="Symbol">=</a> <a id="21215" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21217" href="UF.SIP-Examples.html#21217" class="Bound">((</a><a id="21219" href="UF.SIP-Examples.html#21219" class="Bound Operator">_·_</a> <a id="21223" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21225" href="UF.SIP-Examples.html#21225" class="Bound">e</a><a id="21226" href="UF.SIP-Examples.html#21217" class="Bound">)</a> <a id="21228" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21230" href="UF.SIP-Examples.html#21230" class="Bound">a</a><a id="21231" href="UF.SIP-Examples.html#21217" class="Bound">)</a> <a id="21233" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21235" href="UF.SIP-Examples.html#10283" class="Function">group-structure</a> <a id="21251" href="UF.SIP-Examples.html#21211" class="Bound">X</a> <a id="21253" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21255" href="UF.SIP-Examples.html#10379" class="Function">group-axiom</a> <a id="21267" href="UF.SIP-Examples.html#21211" class="Bound">X</a> <a id="21269" class="Symbol">(</a><a id="21270" href="UF.SIP-Examples.html#21219" class="Bound Operator">_·_</a> <a id="21274" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21276" href="UF.SIP-Examples.html#21225" class="Bound">e</a><a id="21277" class="Symbol">)</a>

  <a id="21282" class="Keyword">module</a> <a id="21289" href="UF.SIP-Examples.html#21289" class="Module">_</a> <a id="21291" class="Symbol">{</a><a id="21292" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="21294" class="Symbol">:</a> <a id="21296" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a> <a id="21298" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21300" class="Symbol">}</a> <a id="21302" class="Symbol">(</a><a id="21303" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="21305" class="Symbol">:</a> <a id="21307" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="21309" class="Symbol">→</a> <a id="21311" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="21313" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="21315" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="21316" class="Symbol">)</a> <a id="21318" class="Symbol">(</a><a id="21319" href="UF.SIP-Examples.html#21319" class="Bound">e</a> <a id="21321" class="Symbol">:</a> <a id="21323" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="21336" href="UF.SIP-Examples.html#21303" class="Bound">h</a><a id="21337" class="Symbol">)</a> <a id="21339" class="Keyword">where</a>

   <a id="21349" class="Keyword">private</a>
    <a id="21361" href="UF.SIP-Examples.html#21361" class="Function">h-lc</a> <a id="21366" class="Symbol">:</a> <a id="21368" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="21385" href="UF.SIP-Examples.html#21303" class="Bound">h</a>
    <a id="21391" href="UF.SIP-Examples.html#21361" class="Function">h-lc</a> <a id="21396" class="Symbol">=</a> <a id="21398" href="UF.Embeddings.html#5140" class="Function">embeddings-are-lc</a> <a id="21416" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="21418" href="UF.SIP-Examples.html#21319" class="Bound">e</a>

   <a id="21424" href="UF.SIP-Examples.html#21424" class="Function">having-group-closed-fiber-is-prop</a> <a id="21458" class="Symbol">:</a> <a id="21460" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="21468" class="Symbol">(</a><a id="21469" href="UF.SIP-Examples.html#19107" class="Function">group-closed</a> <a id="21482" class="Symbol">(</a><a id="21483" href="Notation.General.html#398" class="Function">fiber</a> <a id="21489" href="UF.SIP-Examples.html#21303" class="Bound">h</a><a id="21490" class="Symbol">))</a>
   <a id="21496" href="UF.SIP-Examples.html#21424" class="Function">having-group-closed-fiber-is-prop</a> <a id="21530" class="Symbol">=</a> <a id="21532" href="UF.SIP-Examples.html#19416" class="Function">being-group-closed-subset-is-prop</a>
                                        <a id="21606" class="Symbol">(λ</a> <a id="21609" href="UF.SIP-Examples.html#21609" class="Bound">x</a> <a id="21611" class="Symbol">→</a> <a id="21613" class="Symbol">(</a><a id="21614" href="Notation.General.html#398" class="Function">fiber</a> <a id="21620" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="21622" href="UF.SIP-Examples.html#21609" class="Bound">x</a> <a id="21624" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21626" href="UF.SIP-Examples.html#21319" class="Bound">e</a> <a id="21628" href="UF.SIP-Examples.html#21609" class="Bound">x</a><a id="21629" class="Symbol">))</a>

   <a id="21636" href="UF.SIP-Examples.html#21636" class="Function">at-most-one-homomorphic-structure</a> <a id="21670" class="Symbol">:</a> <a id="21672" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="21680" class="Symbol">(</a><a id="21681" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21683" href="UF.SIP-Examples.html#21683" class="Bound">τ</a> <a id="21685" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21687" href="UF.SIP-Examples.html#21193" class="Function">T</a> <a id="21689" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="21691" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21693" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="21709" class="Symbol">(</a><a id="21710" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="21712" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21714" href="UF.SIP-Examples.html#21683" class="Bound">τ</a><a id="21715" class="Symbol">)</a> <a id="21717" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="21719" href="UF.SIP-Examples.html#21303" class="Bound">h</a><a id="21720" class="Symbol">)</a>
   <a id="21725" href="UF.SIP-Examples.html#21636" class="Function">at-most-one-homomorphic-structure</a>
      <a id="21765" class="Symbol">((((</a><a id="21769" href="UF.SIP-Examples.html#21769" class="Bound Operator">_*_</a> <a id="21773" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="21776" href="UF.SIP-Examples.html#21776" class="Bound">unitH</a><a id="21781" class="Symbol">)</a> <a id="21783" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="21786" href="UF.SIP-Examples.html#21786" class="Bound">maxioms</a><a id="21793" class="Symbol">)</a> <a id="21795" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="21798" href="UF.SIP-Examples.html#21798" class="Bound">gaxiom</a><a id="21804" class="Symbol">)</a> <a id="21806" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="21809" class="Symbol">(</a><a id="21810" href="UF.SIP-Examples.html#21810" class="Bound">pmult</a> <a id="21816" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="21819" href="UF.SIP-Examples.html#21819" class="Bound">punit</a><a id="21824" class="Symbol">))</a>
      <a id="21833" class="Symbol">((((</a><a id="21837" href="UF.SIP-Examples.html#21837" class="Bound Operator">_*&#39;_</a> <a id="21842" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21844" href="UF.SIP-Examples.html#21844" class="Bound">unitH&#39;</a><a id="21850" class="Symbol">)</a> <a id="21852" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21854" href="UF.SIP-Examples.html#21854" class="Bound">maxioms&#39;</a><a id="21862" class="Symbol">)</a> <a id="21864" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21866" href="UF.SIP-Examples.html#21866" class="Bound">gaxiom&#39;</a><a id="21873" class="Symbol">)</a> <a id="21875" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21877" class="Symbol">(</a><a id="21878" href="UF.SIP-Examples.html#21878" class="Bound">pmult&#39;</a> <a id="21885" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21887" href="UF.SIP-Examples.html#21887" class="Bound">punit&#39;</a><a id="21893" class="Symbol">))</a>
    <a id="21900" class="Symbol">=</a> <a id="21902" href="UF.SIP-Examples.html#22705" class="Function">γ</a>
    <a id="21908" class="Keyword">where</a>
     <a id="21919" href="UF.SIP-Examples.html#21919" class="Function">τ</a> <a id="21921" href="UF.SIP-Examples.html#21921" class="Function">τ&#39;</a> <a id="21924" class="Symbol">:</a> <a id="21926" href="UF.SIP-Examples.html#21193" class="Function">T</a> <a id="21928" href="UF.SIP-Examples.html#21292" class="Bound">X</a>
     <a id="21935" href="UF.SIP-Examples.html#21919" class="Function">τ</a>  <a id="21938" class="Symbol">=</a> <a id="21940" class="Symbol">((</a><a id="21942" href="UF.SIP-Examples.html#21769" class="Bound Operator">_*_</a> <a id="21946" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="21949" href="UF.SIP-Examples.html#21776" class="Bound">unitH</a><a id="21954" class="Symbol">)</a> <a id="21956" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="21959" href="UF.SIP-Examples.html#21786" class="Bound">maxioms</a><a id="21966" class="Symbol">)</a> <a id="21968" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="21971" href="UF.SIP-Examples.html#21798" class="Bound">gaxiom</a>
     <a id="21983" href="UF.SIP-Examples.html#21921" class="Function">τ&#39;</a> <a id="21986" class="Symbol">=</a> <a id="21988" class="Symbol">((</a><a id="21990" href="UF.SIP-Examples.html#21837" class="Bound Operator">_*&#39;_</a> <a id="21995" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21997" href="UF.SIP-Examples.html#21844" class="Bound">unitH&#39;</a><a id="22003" class="Symbol">)</a> <a id="22005" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22007" href="UF.SIP-Examples.html#21854" class="Bound">maxioms&#39;</a><a id="22015" class="Symbol">)</a> <a id="22017" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22019" href="UF.SIP-Examples.html#21866" class="Bound">gaxiom&#39;</a>

     <a id="22033" href="UF.SIP-Examples.html#22033" class="Function">i</a> <a id="22035" class="Symbol">:</a>  <a id="22038" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="22054" class="Symbol">(</a><a id="22055" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="22057" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22059" href="UF.SIP-Examples.html#21919" class="Function">τ</a><a id="22060" class="Symbol">)</a>  <a id="22063" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="22065" href="UF.SIP-Examples.html#21303" class="Bound">h</a>
     <a id="22072" href="UF.SIP-Examples.html#22033" class="Function">i</a>  <a id="22075" class="Symbol">=</a> <a id="22077" class="Symbol">(</a><a id="22078" href="UF.SIP-Examples.html#21810" class="Bound">pmult</a> <a id="22084" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>  <a id="22087" href="UF.SIP-Examples.html#21819" class="Bound">punit</a><a id="22092" class="Symbol">)</a>

     <a id="22100" href="UF.SIP-Examples.html#22100" class="Function">i&#39;</a> <a id="22103" class="Symbol">:</a> <a id="22105" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="22121" class="Symbol">(</a><a id="22122" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="22124" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22126" href="UF.SIP-Examples.html#21921" class="Function">τ&#39;</a><a id="22128" class="Symbol">)</a> <a id="22130" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="22132" href="UF.SIP-Examples.html#21303" class="Bound">h</a>
     <a id="22139" href="UF.SIP-Examples.html#22100" class="Function">i&#39;</a> <a id="22142" class="Symbol">=</a> <a id="22144" class="Symbol">(</a><a id="22145" href="UF.SIP-Examples.html#21878" class="Bound">pmult&#39;</a> <a id="22152" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22154" href="UF.SIP-Examples.html#21887" class="Bound">punit&#39;</a><a id="22160" class="Symbol">)</a>

     <a id="22168" href="UF.SIP-Examples.html#22168" class="Function">p</a> <a id="22170" class="Symbol">:</a> <a id="22172" href="UF.SIP-Examples.html#21769" class="Bound Operator">_*_</a> <a id="22176" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22178" href="UF.SIP-Examples.html#21837" class="Bound Operator">_*&#39;_</a>
     <a id="22188" href="UF.SIP-Examples.html#22168" class="Function">p</a> <a id="22190" class="Symbol">=</a> <a id="22192" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="22200" href="UF.SIP-Examples.html#18787" class="Function">fe</a> <a id="22203" class="Symbol">(λ</a> <a id="22206" href="UF.SIP-Examples.html#22206" class="Bound">x</a> <a id="22208" class="Symbol">→</a> <a id="22210" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="22218" href="UF.SIP-Examples.html#18787" class="Function">fe</a> <a id="22221" class="Symbol">(λ</a> <a id="22224" href="UF.SIP-Examples.html#22224" class="Bound">y</a> <a id="22226" class="Symbol">→</a>
          <a id="22238" href="UF.SIP-Examples.html#21361" class="Function">h-lc</a> <a id="22243" class="Symbol">(</a><a id="22244" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="22246" class="Symbol">(</a><a id="22247" href="UF.SIP-Examples.html#22206" class="Bound">x</a> <a id="22249" href="UF.SIP-Examples.html#21769" class="Bound Operator">*</a> <a id="22251" href="UF.SIP-Examples.html#22224" class="Bound">y</a><a id="22252" class="Symbol">)</a>  <a id="22255" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a>  <a id="22259" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22262" class="Symbol">(λ</a> <a id="22265" href="UF.SIP-Examples.html#22265" class="Bound">-</a> <a id="22267" class="Symbol">→</a> <a id="22269" href="UF.SIP-Examples.html#22265" class="Bound">-</a> <a id="22271" href="UF.SIP-Examples.html#22206" class="Bound">x</a> <a id="22273" href="UF.SIP-Examples.html#22224" class="Bound">y</a><a id="22274" class="Symbol">)</a> <a id="22276" href="UF.SIP-Examples.html#21810" class="Bound">pmult</a> <a id="22282" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="22300" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="22302" href="UF.SIP-Examples.html#22206" class="Bound">x</a> <a id="22304" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="22306" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="22308" href="UF.SIP-Examples.html#22224" class="Bound">y</a>  <a id="22311" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="22314" class="Symbol">(</a><a id="22315" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="22318" class="Symbol">(λ</a> <a id="22321" href="UF.SIP-Examples.html#22321" class="Bound">-</a> <a id="22323" class="Symbol">→</a> <a id="22325" href="UF.SIP-Examples.html#22321" class="Bound">-</a> <a id="22327" href="UF.SIP-Examples.html#22206" class="Bound">x</a> <a id="22329" href="UF.SIP-Examples.html#22224" class="Bound">y</a><a id="22330" class="Symbol">)</a> <a id="22332" href="UF.SIP-Examples.html#21878" class="Bound">pmult&#39;</a><a id="22338" class="Symbol">)</a><a id="22339" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="22342" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="22360" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="22362" class="Symbol">(</a><a id="22363" href="UF.SIP-Examples.html#22206" class="Bound">x</a> <a id="22365" href="UF.SIP-Examples.html#21837" class="Bound Operator">*&#39;</a> <a id="22368" href="UF.SIP-Examples.html#22224" class="Bound">y</a><a id="22369" class="Symbol">)</a> <a id="22371" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="22372" class="Symbol">)))</a>
     <a id="22381" href="UF.SIP-Examples.html#22381" class="Function">q</a> <a id="22383" class="Symbol">:</a> <a id="22385" href="UF.SIP-Examples.html#21776" class="Bound">unitH</a> <a id="22391" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22393" href="UF.SIP-Examples.html#21844" class="Bound">unitH&#39;</a>
     <a id="22405" href="UF.SIP-Examples.html#22381" class="Function">q</a> <a id="22407" class="Symbol">=</a> <a id="22409" href="UF.SIP-Examples.html#21361" class="Function">h-lc</a> <a id="22414" class="Symbol">(</a><a id="22415" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="22417" href="UF.SIP-Examples.html#21776" class="Bound">unitH</a>  <a id="22424" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a>  <a id="22428" href="UF.SIP-Examples.html#21819" class="Bound">punit</a> <a id="22434" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="22451" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="22456" href="UF.SIP-Examples.html#19018" class="Bound">G</a>   <a id="22460" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a>  <a id="22464" href="UF.SIP-Examples.html#21887" class="Bound">punit&#39;</a> <a id="22471" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="22474" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="22491" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="22493" href="UF.SIP-Examples.html#21844" class="Bound">unitH&#39;</a> <a id="22500" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="22501" class="Symbol">)</a>

     <a id="22509" href="UF.SIP-Examples.html#22509" class="Function">r</a> <a id="22511" class="Symbol">:</a> <a id="22513" class="Symbol">(</a><a id="22514" href="UF.SIP-Examples.html#21769" class="Bound Operator">_*_</a> <a id="22518" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22520" href="UF.SIP-Examples.html#21776" class="Bound">unitH</a><a id="22525" class="Symbol">)</a> <a id="22527" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22529" class="Symbol">(</a><a id="22530" href="UF.SIP-Examples.html#21837" class="Bound Operator">_*&#39;_</a> <a id="22535" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22537" href="UF.SIP-Examples.html#21844" class="Bound">unitH&#39;</a><a id="22543" class="Symbol">)</a>
     <a id="22550" href="UF.SIP-Examples.html#22509" class="Function">r</a> <a id="22552" class="Symbol">=</a> <a id="22554" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="22561" href="UF.SIP-Examples.html#22168" class="Function">p</a> <a id="22563" href="UF.SIP-Examples.html#22381" class="Function">q</a>

     <a id="22571" href="UF.SIP-Examples.html#22571" class="Function">δ</a> <a id="22573" class="Symbol">:</a> <a id="22575" href="UF.SIP-Examples.html#21919" class="Function">τ</a> <a id="22577" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22579" href="UF.SIP-Examples.html#21921" class="Function">τ&#39;</a>
     <a id="22587" href="UF.SIP-Examples.html#22571" class="Function">δ</a> <a id="22589" class="Symbol">=</a> <a id="22591" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
           <a id="22615" class="Symbol">(</a><a id="22616" href="UF.SIP-Examples.html#11037" class="Function">group-axiom-is-prop</a> <a id="22636" href="UF.SIP-Examples.html#18787" class="Function">fe</a> <a id="22639" href="UF.SIP-Examples.html#21292" class="Bound">X</a><a id="22640" class="Symbol">)</a>
           <a id="22653" class="Symbol">(</a><a id="22654" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="22667" class="Symbol">(</a><a id="22668" href="UF.SIP-Examples.html#5390" class="Function">monoid-axioms-is-prop</a> <a id="22690" href="UF.SIP-Examples.html#18787" class="Function">fe</a> <a id="22693" href="UF.SIP-Examples.html#21292" class="Bound">X</a><a id="22694" class="Symbol">)</a> <a id="22696" href="UF.SIP-Examples.html#22509" class="Function">r</a><a id="22697" class="Symbol">)</a>

     <a id="22705" href="UF.SIP-Examples.html#22705" class="Function">γ</a> <a id="22707" class="Symbol">:</a> <a id="22709" class="Symbol">(</a><a id="22710" href="UF.SIP-Examples.html#21919" class="Function">τ</a>  <a id="22713" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22715" href="UF.SIP-Examples.html#22033" class="Function">i</a><a id="22716" class="Symbol">)</a> <a id="22718" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22720" class="Symbol">(</a><a id="22721" href="UF.SIP-Examples.html#21921" class="Function">τ&#39;</a> <a id="22724" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22726" href="UF.SIP-Examples.html#22100" class="Function">i&#39;</a><a id="22728" class="Symbol">)</a>
     <a id="22735" href="UF.SIP-Examples.html#22705" class="Function">γ</a> <a id="22737" class="Symbol">=</a> <a id="22739" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="22752" class="Symbol">(λ</a> <a id="22755" href="UF.SIP-Examples.html#22755" class="Bound">τ</a> <a id="22757" class="Symbol">→</a> <a id="22759" href="UF.SIP-Examples.html#17020" class="Function">being-homomorphism-is-prop</a> <a id="22786" href="UF.SIP-Examples.html#18787" class="Function">fe</a> <a id="22789" class="Symbol">(</a><a id="22790" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="22792" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22794" href="UF.SIP-Examples.html#22755" class="Bound">τ</a><a id="22795" class="Symbol">)</a> <a id="22797" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="22799" href="UF.SIP-Examples.html#21303" class="Bound">h</a><a id="22800" class="Symbol">)</a> <a id="22802" href="UF.SIP-Examples.html#22571" class="Function">δ</a>

   <a id="22808" href="UF.SIP-Examples.html#22808" class="Function">group-closed-fiber-gives-homomorphic-structure</a>
    <a id="22859" class="Symbol">:</a> <a id="22861" href="UF.FunExt.html#851" class="Function">funext</a> <a id="22868" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a> <a id="22870" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a>
    <a id="22876" class="Symbol">→</a> <a id="22878" href="UF.SIP-Examples.html#19107" class="Function">group-closed</a> <a id="22891" class="Symbol">(</a><a id="22892" href="Notation.General.html#398" class="Function">fiber</a> <a id="22898" href="UF.SIP-Examples.html#21303" class="Bound">h</a><a id="22899" class="Symbol">)</a>
    <a id="22905" class="Symbol">→</a> <a id="22907" class="Symbol">(</a><a id="22908" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="22910" href="UF.SIP-Examples.html#22910" class="Bound">τ</a> <a id="22912" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="22914" href="UF.SIP-Examples.html#21193" class="Function">T</a> <a id="22916" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="22918" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="22920" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="22936" class="Symbol">(</a><a id="22937" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="22939" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22941" href="UF.SIP-Examples.html#22910" class="Bound">τ</a><a id="22942" class="Symbol">)</a> <a id="22944" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="22946" href="UF.SIP-Examples.html#21303" class="Bound">h</a><a id="22947" class="Symbol">)</a>
   <a id="22952" href="UF.SIP-Examples.html#22808" class="Function">group-closed-fiber-gives-homomorphic-structure</a> <a id="22999" href="UF.SIP-Examples.html#22999" class="Bound">fe</a> <a id="23002" class="Symbol">(</a><a id="23003" href="UF.SIP-Examples.html#23003" class="Bound">unitc</a> <a id="23009" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23011" href="UF.SIP-Examples.html#23011" class="Bound">mulc</a> <a id="23016" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23018" href="UF.SIP-Examples.html#23018" class="Bound">invc</a><a id="23022" class="Symbol">)</a> <a id="23024" class="Symbol">=</a>
    <a id="23030" href="UF.SIP-Examples.html#25432" class="Function">τ</a> <a id="23032" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23034" href="UF.SIP-Examples.html#25528" class="Function">i</a>
    <a id="23040" class="Keyword">where</a>
     <a id="23051" href="UF.SIP-Examples.html#23051" class="Function">φ</a> <a id="23053" class="Symbol">:</a> <a id="23055" class="Symbol">(</a><a id="23056" href="UF.SIP-Examples.html#23056" class="Bound">x</a> <a id="23058" class="Symbol">:</a> <a id="23060" href="UF.SIP-Examples.html#21292" class="Bound">X</a><a id="23061" class="Symbol">)</a> <a id="23063" class="Symbol">→</a> <a id="23065" href="Notation.General.html#398" class="Function">fiber</a> <a id="23071" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23073" class="Symbol">(</a><a id="23074" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23076" href="UF.SIP-Examples.html#23056" class="Bound">x</a><a id="23077" class="Symbol">)</a>
     <a id="23084" href="UF.SIP-Examples.html#23051" class="Function">φ</a> <a id="23086" href="UF.SIP-Examples.html#23086" class="Bound">x</a> <a id="23088" class="Symbol">=</a> <a id="23090" class="Symbol">(</a><a id="23091" href="UF.SIP-Examples.html#23086" class="Bound">x</a> <a id="23093" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23095" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="23100" class="Symbol">(</a><a id="23101" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23103" href="UF.SIP-Examples.html#23086" class="Bound">x</a><a id="23104" class="Symbol">))</a>

     <a id="23113" href="UF.SIP-Examples.html#23113" class="Function">unitH</a> <a id="23119" class="Symbol">:</a> <a id="23121" href="UF.SIP-Examples.html#21292" class="Bound">X</a>
     <a id="23128" href="UF.SIP-Examples.html#23113" class="Function">unitH</a> <a id="23134" class="Symbol">=</a> <a id="23136" href="Notation.General.html#593" class="Function">fiber-point</a> <a id="23148" href="UF.SIP-Examples.html#23003" class="Bound">unitc</a>

     <a id="23160" href="UF.SIP-Examples.html#23160" class="Function Operator">_*_</a> <a id="23164" class="Symbol">:</a> <a id="23166" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="23168" class="Symbol">→</a> <a id="23170" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="23172" class="Symbol">→</a> <a id="23174" href="UF.SIP-Examples.html#21292" class="Bound">X</a>
     <a id="23181" href="UF.SIP-Examples.html#23181" class="Bound">x</a> <a id="23183" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="23185" href="UF.SIP-Examples.html#23185" class="Bound">y</a> <a id="23187" class="Symbol">=</a> <a id="23189" href="Notation.General.html#593" class="Function">fiber-point</a> <a id="23201" class="Symbol">(</a><a id="23202" href="UF.SIP-Examples.html#23011" class="Bound">mulc</a> <a id="23207" class="Symbol">(</a><a id="23208" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23210" href="UF.SIP-Examples.html#23181" class="Bound">x</a><a id="23211" class="Symbol">)</a> <a id="23213" class="Symbol">(</a><a id="23214" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23216" href="UF.SIP-Examples.html#23185" class="Bound">y</a><a id="23217" class="Symbol">)</a> <a id="23219" class="Symbol">(</a><a id="23220" href="UF.SIP-Examples.html#23051" class="Function">φ</a> <a id="23222" href="UF.SIP-Examples.html#23181" class="Bound">x</a><a id="23223" class="Symbol">)</a> <a id="23225" class="Symbol">(</a><a id="23226" href="UF.SIP-Examples.html#23051" class="Function">φ</a> <a id="23228" href="UF.SIP-Examples.html#23185" class="Bound">y</a><a id="23229" class="Symbol">))</a>

     <a id="23238" href="UF.SIP-Examples.html#23238" class="Function">invH</a> <a id="23243" class="Symbol">:</a> <a id="23245" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="23247" class="Symbol">→</a> <a id="23249" href="UF.SIP-Examples.html#21292" class="Bound">X</a>
     <a id="23256" href="UF.SIP-Examples.html#23238" class="Function">invH</a> <a id="23261" href="UF.SIP-Examples.html#23261" class="Bound">x</a> <a id="23263" class="Symbol">=</a> <a id="23265" href="Notation.General.html#593" class="Function">fiber-point</a> <a id="23277" class="Symbol">(</a><a id="23278" href="UF.SIP-Examples.html#23018" class="Bound">invc</a> <a id="23283" class="Symbol">(</a><a id="23284" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23286" href="UF.SIP-Examples.html#23261" class="Bound">x</a><a id="23287" class="Symbol">)</a> <a id="23289" class="Symbol">(</a><a id="23290" href="UF.SIP-Examples.html#23051" class="Function">φ</a> <a id="23292" href="UF.SIP-Examples.html#23261" class="Bound">x</a><a id="23293" class="Symbol">))</a>

     <a id="23302" href="UF.SIP-Examples.html#23302" class="Function">pmul</a> <a id="23307" class="Symbol">:</a> <a id="23309" class="Symbol">(</a><a id="23310" href="UF.SIP-Examples.html#23310" class="Bound">x</a> <a id="23312" href="UF.SIP-Examples.html#23312" class="Bound">y</a> <a id="23314" class="Symbol">:</a> <a id="23316" href="UF.SIP-Examples.html#21292" class="Bound">X</a><a id="23317" class="Symbol">)</a> <a id="23319" class="Symbol">→</a> <a id="23321" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23323" class="Symbol">(</a><a id="23324" href="UF.SIP-Examples.html#23310" class="Bound">x</a> <a id="23326" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="23328" href="UF.SIP-Examples.html#23312" class="Bound">y</a><a id="23329" class="Symbol">)</a> <a id="23331" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23333" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23335" href="UF.SIP-Examples.html#23310" class="Bound">x</a> <a id="23337" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="23339" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23341" href="UF.SIP-Examples.html#23312" class="Bound">y</a>
     <a id="23348" href="UF.SIP-Examples.html#23302" class="Function">pmul</a> <a id="23353" href="UF.SIP-Examples.html#23353" class="Bound">x</a> <a id="23355" href="UF.SIP-Examples.html#23355" class="Bound">y</a> <a id="23357" class="Symbol">=</a> <a id="23359" href="Notation.General.html#684" class="Function">fiber-identification</a> <a id="23380" class="Symbol">(</a><a id="23381" href="UF.SIP-Examples.html#23011" class="Bound">mulc</a> <a id="23386" class="Symbol">(</a><a id="23387" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23389" href="UF.SIP-Examples.html#23353" class="Bound">x</a><a id="23390" class="Symbol">)</a> <a id="23392" class="Symbol">(</a><a id="23393" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23395" href="UF.SIP-Examples.html#23355" class="Bound">y</a><a id="23396" class="Symbol">)</a> <a id="23398" class="Symbol">(</a><a id="23399" href="UF.SIP-Examples.html#23051" class="Function">φ</a> <a id="23401" href="UF.SIP-Examples.html#23353" class="Bound">x</a><a id="23402" class="Symbol">)</a> <a id="23404" class="Symbol">(</a><a id="23405" href="UF.SIP-Examples.html#23051" class="Function">φ</a> <a id="23407" href="UF.SIP-Examples.html#23355" class="Bound">y</a><a id="23408" class="Symbol">))</a>

     <a id="23417" href="UF.SIP-Examples.html#23417" class="Function">punit</a> <a id="23423" class="Symbol">:</a> <a id="23425" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23427" href="UF.SIP-Examples.html#23113" class="Function">unitH</a> <a id="23433" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23435" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="23440" href="UF.SIP-Examples.html#19018" class="Bound">G</a>
     <a id="23447" href="UF.SIP-Examples.html#23417" class="Function">punit</a> <a id="23453" class="Symbol">=</a> <a id="23455" href="Notation.General.html#684" class="Function">fiber-identification</a> <a id="23476" href="UF.SIP-Examples.html#23003" class="Bound">unitc</a>

     <a id="23488" href="UF.SIP-Examples.html#23488" class="Function">pinv</a> <a id="23493" class="Symbol">:</a> <a id="23495" class="Symbol">(</a><a id="23496" href="UF.SIP-Examples.html#23496" class="Bound">x</a> <a id="23498" class="Symbol">:</a> <a id="23500" href="UF.SIP-Examples.html#21292" class="Bound">X</a><a id="23501" class="Symbol">)</a> <a id="23503" class="Symbol">→</a> <a id="23505" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23507" class="Symbol">(</a><a id="23508" href="UF.SIP-Examples.html#23238" class="Function">invH</a> <a id="23513" href="UF.SIP-Examples.html#23496" class="Bound">x</a><a id="23514" class="Symbol">)</a> <a id="23516" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23518" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="23522" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="23524" class="Symbol">(</a><a id="23525" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23527" href="UF.SIP-Examples.html#23496" class="Bound">x</a><a id="23528" class="Symbol">)</a>
     <a id="23535" href="UF.SIP-Examples.html#23488" class="Function">pinv</a> <a id="23540" href="UF.SIP-Examples.html#23540" class="Bound">x</a> <a id="23542" class="Symbol">=</a> <a id="23544" href="Notation.General.html#684" class="Function">fiber-identification</a> <a id="23565" class="Symbol">(</a><a id="23566" href="UF.SIP-Examples.html#23018" class="Bound">invc</a> <a id="23571" class="Symbol">(</a><a id="23572" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23574" href="UF.SIP-Examples.html#23540" class="Bound">x</a><a id="23575" class="Symbol">)</a> <a id="23577" class="Symbol">(</a><a id="23578" href="UF.SIP-Examples.html#23051" class="Function">φ</a> <a id="23580" href="UF.SIP-Examples.html#23540" class="Bound">x</a><a id="23581" class="Symbol">))</a>

     <a id="23590" href="UF.SIP-Examples.html#23590" class="Function">unitH-left</a> <a id="23601" class="Symbol">:</a> <a id="23603" class="Symbol">(</a><a id="23604" href="UF.SIP-Examples.html#23604" class="Bound">x</a> <a id="23606" class="Symbol">:</a> <a id="23608" href="UF.SIP-Examples.html#21292" class="Bound">X</a><a id="23609" class="Symbol">)</a> <a id="23611" class="Symbol">→</a> <a id="23613" href="UF.SIP-Examples.html#23113" class="Function">unitH</a> <a id="23619" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="23621" href="UF.SIP-Examples.html#23604" class="Bound">x</a> <a id="23623" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23625" href="UF.SIP-Examples.html#23604" class="Bound">x</a>
     <a id="23632" href="UF.SIP-Examples.html#23590" class="Function">unitH-left</a> <a id="23643" href="UF.SIP-Examples.html#23643" class="Bound">x</a> <a id="23645" class="Symbol">=</a> <a id="23647" href="UF.SIP-Examples.html#21361" class="Function">h-lc</a> <a id="23652" class="Symbol">(</a><a id="23653" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23655" class="Symbol">(</a><a id="23656" href="UF.SIP-Examples.html#23113" class="Function">unitH</a> <a id="23662" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="23664" href="UF.SIP-Examples.html#23643" class="Bound">x</a><a id="23665" class="Symbol">)</a> <a id="23667" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23670" href="UF.SIP-Examples.html#23302" class="Function">pmul</a> <a id="23675" href="UF.SIP-Examples.html#23113" class="Function">unitH</a> <a id="23681" href="UF.SIP-Examples.html#23643" class="Bound">x</a> <a id="23683" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="23711" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23713" href="UF.SIP-Examples.html#23113" class="Function">unitH</a> <a id="23719" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="23721" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23723" href="UF.SIP-Examples.html#23643" class="Bound">x</a> <a id="23725" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23728" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23731" class="Symbol">(</a><a id="23732" href="UF.SIP-Examples.html#19038" class="Function Operator">_·</a> <a id="23735" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23737" href="UF.SIP-Examples.html#23643" class="Bound">x</a><a id="23738" class="Symbol">)</a> <a id="23740" href="UF.SIP-Examples.html#23417" class="Function">punit</a> <a id="23746" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="23774" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="23779" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="23781" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="23783" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23785" href="UF.SIP-Examples.html#23643" class="Bound">x</a>  <a id="23788" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23791" href="UF.SIP-Examples.html#13285" class="Function">unit-left</a> <a id="23801" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="23803" class="Symbol">(</a><a id="23804" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23806" href="UF.SIP-Examples.html#23643" class="Bound">x</a><a id="23807" class="Symbol">)</a> <a id="23809" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="23837" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23839" href="UF.SIP-Examples.html#23643" class="Bound">x</a>           <a id="23851" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="23852" class="Symbol">)</a>

     <a id="23860" href="UF.SIP-Examples.html#23860" class="Function">unitH-right</a> <a id="23872" class="Symbol">:</a> <a id="23874" class="Symbol">(</a><a id="23875" href="UF.SIP-Examples.html#23875" class="Bound">x</a> <a id="23877" class="Symbol">:</a> <a id="23879" href="UF.SIP-Examples.html#21292" class="Bound">X</a><a id="23880" class="Symbol">)</a> <a id="23882" class="Symbol">→</a> <a id="23884" href="UF.SIP-Examples.html#23875" class="Bound">x</a> <a id="23886" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="23888" href="UF.SIP-Examples.html#23113" class="Function">unitH</a> <a id="23894" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23896" href="UF.SIP-Examples.html#23875" class="Bound">x</a>
     <a id="23903" href="UF.SIP-Examples.html#23860" class="Function">unitH-right</a> <a id="23915" href="UF.SIP-Examples.html#23915" class="Bound">x</a> <a id="23917" class="Symbol">=</a> <a id="23919" href="UF.SIP-Examples.html#21361" class="Function">h-lc</a> <a id="23924" class="Symbol">(</a><a id="23925" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23927" class="Symbol">(</a><a id="23928" href="UF.SIP-Examples.html#23915" class="Bound">x</a> <a id="23930" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="23932" href="UF.SIP-Examples.html#23113" class="Function">unitH</a><a id="23937" class="Symbol">)</a> <a id="23939" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="23942" href="UF.SIP-Examples.html#23302" class="Function">pmul</a> <a id="23947" href="UF.SIP-Examples.html#23915" class="Bound">x</a> <a id="23949" href="UF.SIP-Examples.html#23113" class="Function">unitH</a> <a id="23955" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                           <a id="23984" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23986" href="UF.SIP-Examples.html#23915" class="Bound">x</a> <a id="23988" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="23990" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="23992" href="UF.SIP-Examples.html#23113" class="Function">unitH</a> <a id="23998" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24001" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24004" class="Symbol">(</a><a id="24005" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24007" href="UF.SIP-Examples.html#23915" class="Bound">x</a> <a id="24009" href="UF.SIP-Examples.html#19038" class="Function Operator">·_</a><a id="24011" class="Symbol">)</a> <a id="24013" href="UF.SIP-Examples.html#23417" class="Function">punit</a> <a id="24019" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                           <a id="24048" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24050" href="UF.SIP-Examples.html#23915" class="Bound">x</a> <a id="24052" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="24054" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="24059" href="UF.SIP-Examples.html#19018" class="Bound">G</a>  <a id="24062" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24065" href="UF.SIP-Examples.html#13413" class="Function">unit-right</a> <a id="24076" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="24078" class="Symbol">(</a><a id="24079" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24081" href="UF.SIP-Examples.html#23915" class="Bound">x</a><a id="24082" class="Symbol">)</a> <a id="24084" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                           <a id="24113" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24115" href="UF.SIP-Examples.html#23915" class="Bound">x</a>           <a id="24127" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="24128" class="Symbol">)</a>

     <a id="24136" href="UF.SIP-Examples.html#24136" class="Function">assocH</a> <a id="24143" class="Symbol">:</a> <a id="24145" class="Symbol">(</a><a id="24146" href="UF.SIP-Examples.html#24146" class="Bound">x</a> <a id="24148" href="UF.SIP-Examples.html#24148" class="Bound">y</a> <a id="24150" href="UF.SIP-Examples.html#24150" class="Bound">z</a> <a id="24152" class="Symbol">:</a> <a id="24154" href="UF.SIP-Examples.html#21292" class="Bound">X</a><a id="24155" class="Symbol">)</a> <a id="24157" class="Symbol">→</a> <a id="24159" class="Symbol">((</a><a id="24161" href="UF.SIP-Examples.html#24146" class="Bound">x</a> <a id="24163" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24165" href="UF.SIP-Examples.html#24148" class="Bound">y</a><a id="24166" class="Symbol">)</a> <a id="24168" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24170" href="UF.SIP-Examples.html#24150" class="Bound">z</a><a id="24171" class="Symbol">)</a> <a id="24173" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24175" class="Symbol">(</a><a id="24176" href="UF.SIP-Examples.html#24146" class="Bound">x</a> <a id="24178" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24180" class="Symbol">(</a><a id="24181" href="UF.SIP-Examples.html#24148" class="Bound">y</a> <a id="24183" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24185" href="UF.SIP-Examples.html#24150" class="Bound">z</a><a id="24186" class="Symbol">))</a>
     <a id="24194" href="UF.SIP-Examples.html#24136" class="Function">assocH</a> <a id="24201" href="UF.SIP-Examples.html#24201" class="Bound">x</a> <a id="24203" href="UF.SIP-Examples.html#24203" class="Bound">y</a> <a id="24205" href="UF.SIP-Examples.html#24205" class="Bound">z</a> <a id="24207" class="Symbol">=</a> <a id="24209" href="UF.SIP-Examples.html#21361" class="Function">h-lc</a> <a id="24214" class="Symbol">(</a><a id="24215" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24217" class="Symbol">((</a><a id="24219" href="UF.SIP-Examples.html#24201" class="Bound">x</a> <a id="24221" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24223" href="UF.SIP-Examples.html#24203" class="Bound">y</a><a id="24224" class="Symbol">)</a> <a id="24226" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24228" href="UF.SIP-Examples.html#24205" class="Bound">z</a><a id="24229" class="Symbol">)</a>   <a id="24233" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24236" href="UF.SIP-Examples.html#23302" class="Function">pmul</a> <a id="24241" class="Symbol">(</a><a id="24242" href="UF.SIP-Examples.html#24201" class="Bound">x</a> <a id="24244" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24246" href="UF.SIP-Examples.html#24203" class="Bound">y</a><a id="24247" class="Symbol">)</a> <a id="24249" href="UF.SIP-Examples.html#24205" class="Bound">z</a> <a id="24251" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="24279" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24281" class="Symbol">(</a><a id="24282" href="UF.SIP-Examples.html#24201" class="Bound">x</a> <a id="24284" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24286" href="UF.SIP-Examples.html#24203" class="Bound">y</a><a id="24287" class="Symbol">)</a> <a id="24289" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="24291" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24293" href="UF.SIP-Examples.html#24205" class="Bound">z</a>   <a id="24297" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24300" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24303" class="Symbol">(</a><a id="24304" href="UF.SIP-Examples.html#19038" class="Function Operator">_·</a> <a id="24307" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24309" href="UF.SIP-Examples.html#24205" class="Bound">z</a><a id="24310" class="Symbol">)</a> <a id="24312" class="Symbol">(</a><a id="24313" href="UF.SIP-Examples.html#23302" class="Function">pmul</a> <a id="24318" href="UF.SIP-Examples.html#24201" class="Bound">x</a> <a id="24320" href="UF.SIP-Examples.html#24203" class="Bound">y</a><a id="24321" class="Symbol">)</a> <a id="24323" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="24351" class="Symbol">(</a><a id="24352" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24354" href="UF.SIP-Examples.html#24201" class="Bound">x</a> <a id="24356" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="24358" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24360" href="UF.SIP-Examples.html#24203" class="Bound">y</a><a id="24361" class="Symbol">)</a> <a id="24363" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="24365" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24367" href="UF.SIP-Examples.html#24205" class="Bound">z</a> <a id="24369" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24372" href="UF.SIP-Examples.html#13544" class="Function">assoc</a> <a id="24378" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="24380" class="Symbol">(</a><a id="24381" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24383" href="UF.SIP-Examples.html#24201" class="Bound">x</a><a id="24384" class="Symbol">)</a> <a id="24386" class="Symbol">(</a><a id="24387" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24389" href="UF.SIP-Examples.html#24203" class="Bound">y</a><a id="24390" class="Symbol">)</a> <a id="24392" class="Symbol">(</a><a id="24393" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24395" href="UF.SIP-Examples.html#24205" class="Bound">z</a><a id="24396" class="Symbol">)</a> <a id="24398" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="24426" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24428" href="UF.SIP-Examples.html#24201" class="Bound">x</a> <a id="24430" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="24432" class="Symbol">(</a><a id="24433" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24435" href="UF.SIP-Examples.html#24203" class="Bound">y</a> <a id="24437" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="24439" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24441" href="UF.SIP-Examples.html#24205" class="Bound">z</a><a id="24442" class="Symbol">)</a> <a id="24444" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24447" class="Symbol">(</a><a id="24448" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24451" class="Symbol">(</a><a id="24452" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24454" href="UF.SIP-Examples.html#24201" class="Bound">x</a> <a id="24456" href="UF.SIP-Examples.html#19038" class="Function Operator">·_</a><a id="24458" class="Symbol">)</a> <a id="24460" class="Symbol">(</a><a id="24461" href="UF.SIP-Examples.html#23302" class="Function">pmul</a> <a id="24466" href="UF.SIP-Examples.html#24203" class="Bound">y</a> <a id="24468" href="UF.SIP-Examples.html#24205" class="Bound">z</a><a id="24469" class="Symbol">))</a><a id="24471" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24474" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="24502" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24504" href="UF.SIP-Examples.html#24201" class="Bound">x</a> <a id="24506" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="24508" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24510" class="Symbol">(</a><a id="24511" href="UF.SIP-Examples.html#24203" class="Bound">y</a> <a id="24513" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24515" href="UF.SIP-Examples.html#24205" class="Bound">z</a><a id="24516" class="Symbol">)</a>   <a id="24520" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24523" class="Symbol">(</a><a id="24524" href="UF.SIP-Examples.html#23302" class="Function">pmul</a> <a id="24529" href="UF.SIP-Examples.html#24201" class="Bound">x</a> <a id="24531" class="Symbol">(</a><a id="24532" href="UF.SIP-Examples.html#24203" class="Bound">y</a> <a id="24534" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24536" href="UF.SIP-Examples.html#24205" class="Bound">z</a><a id="24537" class="Symbol">))</a><a id="24539" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24542" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                          <a id="24570" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24572" class="Symbol">(</a><a id="24573" href="UF.SIP-Examples.html#24201" class="Bound">x</a> <a id="24575" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24577" class="Symbol">(</a><a id="24578" href="UF.SIP-Examples.html#24203" class="Bound">y</a> <a id="24580" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24582" href="UF.SIP-Examples.html#24205" class="Bound">z</a><a id="24583" class="Symbol">))</a>   <a id="24588" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="24589" class="Symbol">)</a>

     <a id="24597" href="UF.SIP-Examples.html#24597" class="Function">group-axiomH</a> <a id="24610" class="Symbol">:</a> <a id="24612" class="Symbol">(</a><a id="24613" href="UF.SIP-Examples.html#24613" class="Bound">x</a> <a id="24615" class="Symbol">:</a> <a id="24617" href="UF.SIP-Examples.html#21292" class="Bound">X</a><a id="24618" class="Symbol">)</a> <a id="24620" class="Symbol">→</a> <a id="24622" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="24624" href="UF.SIP-Examples.html#24624" class="Bound">x&#39;</a> <a id="24627" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="24629" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="24631" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="24633" class="Symbol">(</a><a id="24634" href="UF.SIP-Examples.html#24613" class="Bound">x</a> <a id="24636" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24638" href="UF.SIP-Examples.html#24624" class="Bound">x&#39;</a> <a id="24641" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24643" href="UF.SIP-Examples.html#23113" class="Function">unitH</a><a id="24648" class="Symbol">)</a> <a id="24650" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="24652" class="Symbol">(</a><a id="24653" href="UF.SIP-Examples.html#24624" class="Bound">x&#39;</a> <a id="24656" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24658" href="UF.SIP-Examples.html#24613" class="Bound">x</a> <a id="24660" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24662" href="UF.SIP-Examples.html#23113" class="Function">unitH</a><a id="24667" class="Symbol">)</a>
     <a id="24674" href="UF.SIP-Examples.html#24597" class="Function">group-axiomH</a> <a id="24687" href="UF.SIP-Examples.html#24687" class="Bound">x</a> <a id="24689" class="Symbol">=</a> <a id="24691" href="UF.SIP-Examples.html#23238" class="Function">invH</a> <a id="24696" href="UF.SIP-Examples.html#24687" class="Bound">x</a> <a id="24698" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>

                      <a id="24723" href="UF.SIP-Examples.html#21361" class="Function">h-lc</a> <a id="24728" class="Symbol">(</a><a id="24729" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24731" class="Symbol">(</a><a id="24732" href="UF.SIP-Examples.html#24687" class="Bound">x</a> <a id="24734" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="24736" href="UF.SIP-Examples.html#23238" class="Function">invH</a> <a id="24741" href="UF.SIP-Examples.html#24687" class="Bound">x</a><a id="24742" class="Symbol">)</a>     <a id="24748" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24751" href="UF.SIP-Examples.html#23302" class="Function">pmul</a> <a id="24756" href="UF.SIP-Examples.html#24687" class="Bound">x</a> <a id="24758" class="Symbol">(</a><a id="24759" href="UF.SIP-Examples.html#23238" class="Function">invH</a> <a id="24764" href="UF.SIP-Examples.html#24687" class="Bound">x</a><a id="24765" class="Symbol">)</a> <a id="24767" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                            <a id="24797" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24799" href="UF.SIP-Examples.html#24687" class="Bound">x</a> <a id="24801" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="24803" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24805" class="Symbol">(</a><a id="24806" href="UF.SIP-Examples.html#23238" class="Function">invH</a> <a id="24811" href="UF.SIP-Examples.html#24687" class="Bound">x</a><a id="24812" class="Symbol">)</a>   <a id="24816" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24819" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24822" class="Symbol">(</a><a id="24823" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24825" href="UF.SIP-Examples.html#24687" class="Bound">x</a> <a id="24827" href="UF.SIP-Examples.html#19038" class="Function Operator">·_</a><a id="24829" class="Symbol">)</a> <a id="24831" class="Symbol">(</a><a id="24832" href="UF.SIP-Examples.html#23488" class="Function">pinv</a> <a id="24837" href="UF.SIP-Examples.html#24687" class="Bound">x</a><a id="24838" class="Symbol">)</a> <a id="24840" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                            <a id="24870" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24872" href="UF.SIP-Examples.html#24687" class="Bound">x</a> <a id="24874" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="24876" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="24880" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="24882" class="Symbol">(</a><a id="24883" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24885" href="UF.SIP-Examples.html#24687" class="Bound">x</a><a id="24886" class="Symbol">)</a>  <a id="24889" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24892" href="UF.SIP-Examples.html#13922" class="Function">inv-right</a> <a id="24902" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="24904" class="Symbol">(</a><a id="24905" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="24907" href="UF.SIP-Examples.html#24687" class="Bound">x</a><a id="24908" class="Symbol">)</a> <a id="24910" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                            <a id="24940" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="24945" href="UF.SIP-Examples.html#19018" class="Bound">G</a>             <a id="24959" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24962" href="UF.SIP-Examples.html#23417" class="Function">punit</a> <a id="24968" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24971" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                            <a id="25001" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="25003" href="UF.SIP-Examples.html#23113" class="Function">unitH</a>            <a id="25020" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="25021" class="Symbol">)</a><a id="25022" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>

                      <a id="25047" href="UF.SIP-Examples.html#21361" class="Function">h-lc</a> <a id="25052" class="Symbol">((</a><a id="25054" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="25056" class="Symbol">(</a><a id="25057" href="UF.SIP-Examples.html#23238" class="Function">invH</a> <a id="25062" href="UF.SIP-Examples.html#24687" class="Bound">x</a> <a id="25064" href="UF.SIP-Examples.html#23160" class="Function Operator">*</a> <a id="25066" href="UF.SIP-Examples.html#24687" class="Bound">x</a><a id="25067" class="Symbol">)</a>    <a id="25072" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25075" href="UF.SIP-Examples.html#23302" class="Function">pmul</a> <a id="25080" class="Symbol">(</a><a id="25081" href="UF.SIP-Examples.html#23238" class="Function">invH</a> <a id="25086" href="UF.SIP-Examples.html#24687" class="Bound">x</a><a id="25087" class="Symbol">)</a> <a id="25089" href="UF.SIP-Examples.html#24687" class="Bound">x</a> <a id="25091" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                             <a id="25122" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="25124" class="Symbol">(</a><a id="25125" href="UF.SIP-Examples.html#23238" class="Function">invH</a> <a id="25130" href="UF.SIP-Examples.html#24687" class="Bound">x</a><a id="25131" class="Symbol">)</a> <a id="25133" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="25135" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="25137" href="UF.SIP-Examples.html#24687" class="Bound">x</a>  <a id="25140" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25143" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="25146" class="Symbol">(</a><a id="25147" href="UF.SIP-Examples.html#19038" class="Function Operator">_·</a> <a id="25150" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="25152" href="UF.SIP-Examples.html#24687" class="Bound">x</a><a id="25153" class="Symbol">)</a> <a id="25155" class="Symbol">(</a><a id="25156" href="UF.SIP-Examples.html#23488" class="Function">pinv</a> <a id="25161" href="UF.SIP-Examples.html#24687" class="Bound">x</a><a id="25162" class="Symbol">)</a> <a id="25164" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                             <a id="25195" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="25199" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="25201" class="Symbol">(</a><a id="25202" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="25204" href="UF.SIP-Examples.html#24687" class="Bound">x</a><a id="25205" class="Symbol">)</a> <a id="25207" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="25209" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="25211" href="UF.SIP-Examples.html#24687" class="Bound">x</a> <a id="25213" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25216" href="UF.SIP-Examples.html#13779" class="Function">inv-left</a> <a id="25225" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="25227" class="Symbol">(</a><a id="25228" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="25230" href="UF.SIP-Examples.html#24687" class="Bound">x</a><a id="25231" class="Symbol">)</a> <a id="25233" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                             <a id="25264" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="25269" href="UF.SIP-Examples.html#19018" class="Bound">G</a>            <a id="25282" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25285" href="UF.SIP-Examples.html#23417" class="Function">punit</a> <a id="25291" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="25294" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                             <a id="25325" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="25327" href="UF.SIP-Examples.html#23113" class="Function">unitH</a>           <a id="25343" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="25344" class="Symbol">))</a>

     <a id="25353" href="UF.SIP-Examples.html#25353" class="Function">j</a> <a id="25355" class="Symbol">:</a> <a id="25357" href="UF.Sets.html#709" class="Function">is-set</a> <a id="25364" href="UF.SIP-Examples.html#21292" class="Bound">X</a>
     <a id="25371" href="UF.SIP-Examples.html#25353" class="Function">j</a> <a id="25373" class="Symbol">=</a> <a id="25375" href="UF.Sets-Properties.html#352" class="Function">subtypes-of-sets-are-sets&#39;</a> <a id="25402" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="25404" href="UF.SIP-Examples.html#21361" class="Function">h-lc</a> <a id="25409" class="Symbol">(</a><a id="25410" href="UF.SIP-Examples.html#13171" class="Function">group-is-set</a> <a id="25423" href="UF.SIP-Examples.html#19018" class="Bound">G</a><a id="25424" class="Symbol">)</a>

     <a id="25432" href="UF.SIP-Examples.html#25432" class="Function">τ</a> <a id="25434" class="Symbol">:</a> <a id="25436" href="UF.SIP-Examples.html#21193" class="Function">T</a> <a id="25438" href="UF.SIP-Examples.html#21292" class="Bound">X</a>
     <a id="25445" href="UF.SIP-Examples.html#25432" class="Function">τ</a> <a id="25447" class="Symbol">=</a> <a id="25449" class="Symbol">((</a><a id="25451" href="UF.SIP-Examples.html#23160" class="Function Operator">_*_</a> <a id="25455" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25457" href="UF.SIP-Examples.html#23113" class="Function">unitH</a><a id="25462" class="Symbol">)</a> <a id="25464" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25466" class="Symbol">(</a><a id="25467" href="UF.SIP-Examples.html#25353" class="Function">j</a> <a id="25469" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25471" href="UF.SIP-Examples.html#23590" class="Function">unitH-left</a> <a id="25482" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25484" href="UF.SIP-Examples.html#23860" class="Function">unitH-right</a> <a id="25496" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25498" href="UF.SIP-Examples.html#24136" class="Function">assocH</a><a id="25504" class="Symbol">))</a> <a id="25507" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25509" href="UF.SIP-Examples.html#24597" class="Function">group-axiomH</a>

     <a id="25528" href="UF.SIP-Examples.html#25528" class="Function">i</a> <a id="25530" class="Symbol">:</a> <a id="25532" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="25548" class="Symbol">(</a><a id="25549" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="25551" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25553" href="UF.SIP-Examples.html#25432" class="Function">τ</a><a id="25554" class="Symbol">)</a> <a id="25556" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="25558" href="UF.SIP-Examples.html#21303" class="Bound">h</a>
     <a id="25565" href="UF.SIP-Examples.html#25528" class="Function">i</a> <a id="25567" class="Symbol">=</a> <a id="25569" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="25577" href="UF.SIP-Examples.html#22999" class="Bound">fe</a> <a id="25580" class="Symbol">(λ</a> <a id="25583" href="UF.SIP-Examples.html#25583" class="Bound">x</a> <a id="25585" class="Symbol">→</a> <a id="25587" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="25595" href="UF.SIP-Examples.html#22999" class="Bound">fe</a> <a id="25598" class="Symbol">(</a><a id="25599" href="UF.SIP-Examples.html#23302" class="Function">pmul</a> <a id="25604" href="UF.SIP-Examples.html#25583" class="Bound">x</a><a id="25605" class="Symbol">))</a> <a id="25608" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25610" href="UF.SIP-Examples.html#23417" class="Function">punit</a>

   <a id="25620" href="UF.SIP-Examples.html#25620" class="Function">homomorphic-structure-gives-group-closed-fiber</a>
    <a id="25671" class="Symbol">:</a> <a id="25673" class="Symbol">(</a><a id="25674" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25676" href="UF.SIP-Examples.html#25676" class="Bound">τ</a> <a id="25678" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25680" href="UF.SIP-Examples.html#21193" class="Function">T</a> <a id="25682" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="25684" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25686" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="25702" class="Symbol">(</a><a id="25703" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="25705" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25707" href="UF.SIP-Examples.html#25676" class="Bound">τ</a><a id="25708" class="Symbol">)</a> <a id="25710" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="25712" href="UF.SIP-Examples.html#21303" class="Bound">h</a><a id="25713" class="Symbol">)</a>
    <a id="25719" class="Symbol">→</a> <a id="25721" href="UF.SIP-Examples.html#19107" class="Function">group-closed</a> <a id="25734" class="Symbol">(</a><a id="25735" href="Notation.General.html#398" class="Function">fiber</a> <a id="25741" href="UF.SIP-Examples.html#21303" class="Bound">h</a><a id="25742" class="Symbol">)</a>
   <a id="25747" href="UF.SIP-Examples.html#25620" class="Function">homomorphic-structure-gives-group-closed-fiber</a>
       <a id="25801" class="Symbol">((((</a><a id="25805" href="UF.SIP-Examples.html#25805" class="Bound Operator">_*_</a> <a id="25809" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25811" href="UF.SIP-Examples.html#25811" class="Bound">unitH</a><a id="25816" class="Symbol">)</a> <a id="25818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25820" href="UF.SIP-Examples.html#25820" class="Bound">maxioms</a><a id="25827" class="Symbol">)</a> <a id="25829" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25831" href="UF.SIP-Examples.html#25831" class="Bound">gaxiom</a><a id="25837" class="Symbol">)</a> <a id="25839" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25841" class="Symbol">(</a><a id="25842" href="UF.SIP-Examples.html#25842" class="Bound">pmult</a> <a id="25848" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25850" href="UF.SIP-Examples.html#25850" class="Bound">punit</a><a id="25855" class="Symbol">))</a>
     <a id="25863" class="Symbol">=</a> <a id="25865" class="Symbol">(</a><a id="25866" href="UF.SIP-Examples.html#25966" class="Function">unitc</a> <a id="25872" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25874" href="UF.SIP-Examples.html#26024" class="Function">mulc</a> <a id="25879" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25881" href="UF.SIP-Examples.html#26328" class="Function">invc</a><a id="25885" class="Symbol">)</a>
    <a id="25891" class="Keyword">where</a>
     <a id="25902" href="UF.SIP-Examples.html#25902" class="Function">H</a> <a id="25904" class="Symbol">:</a> <a id="25906" href="UF.SIP-Examples.html#10509" class="Function">Group</a>
     <a id="25917" href="UF.SIP-Examples.html#25902" class="Function">H</a> <a id="25919" class="Symbol">=</a> <a id="25921" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="25923" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25925" class="Symbol">((</a><a id="25927" href="UF.SIP-Examples.html#25805" class="Bound Operator">_*_</a> <a id="25931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25933" href="UF.SIP-Examples.html#25811" class="Bound">unitH</a><a id="25938" class="Symbol">)</a> <a id="25940" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25942" href="UF.SIP-Examples.html#25820" class="Bound">maxioms</a><a id="25949" class="Symbol">)</a> <a id="25951" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25953" href="UF.SIP-Examples.html#25831" class="Bound">gaxiom</a>

     <a id="25966" href="UF.SIP-Examples.html#25966" class="Function">unitc</a> <a id="25972" class="Symbol">:</a> <a id="25974" href="Notation.General.html#398" class="Function">fiber</a> <a id="25980" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="25982" class="Symbol">(</a><a id="25983" href="UF.SIP-Examples.html#13094" class="Function">unit</a> <a id="25988" href="UF.SIP-Examples.html#19018" class="Bound">G</a><a id="25989" class="Symbol">)</a>
     <a id="25996" href="UF.SIP-Examples.html#25966" class="Function">unitc</a> <a id="26002" class="Symbol">=</a> <a id="26004" href="UF.SIP-Examples.html#25811" class="Bound">unitH</a> <a id="26010" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26012" href="UF.SIP-Examples.html#25850" class="Bound">punit</a>

     <a id="26024" href="UF.SIP-Examples.html#26024" class="Function">mulc</a> <a id="26029" class="Symbol">:</a> <a id="26031" class="Symbol">((</a><a id="26033" href="UF.SIP-Examples.html#26033" class="Bound">x</a> <a id="26035" href="UF.SIP-Examples.html#26035" class="Bound">y</a> <a id="26037" class="Symbol">:</a> <a id="26039" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="26041" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="26043" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="26044" class="Symbol">)</a> <a id="26046" class="Symbol">→</a> <a id="26048" href="Notation.General.html#398" class="Function">fiber</a> <a id="26054" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="26056" href="UF.SIP-Examples.html#26033" class="Bound">x</a> <a id="26058" class="Symbol">→</a> <a id="26060" href="Notation.General.html#398" class="Function">fiber</a> <a id="26066" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="26068" href="UF.SIP-Examples.html#26035" class="Bound">y</a> <a id="26070" class="Symbol">→</a> <a id="26072" href="Notation.General.html#398" class="Function">fiber</a> <a id="26078" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="26080" class="Symbol">(</a><a id="26081" href="UF.SIP-Examples.html#26033" class="Bound">x</a> <a id="26083" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="26085" href="UF.SIP-Examples.html#26035" class="Bound">y</a><a id="26086" class="Symbol">))</a>
     <a id="26094" href="UF.SIP-Examples.html#26024" class="Function">mulc</a> <a id="26099" href="UF.SIP-Examples.html#26099" class="Bound">x</a> <a id="26101" href="UF.SIP-Examples.html#26101" class="Bound">y</a> <a id="26103" class="Symbol">(</a><a id="26104" href="UF.SIP-Examples.html#26104" class="Bound">a</a> <a id="26106" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26108" href="UF.SIP-Examples.html#26108" class="Bound">p</a><a id="26109" class="Symbol">)</a> <a id="26111" class="Symbol">(</a><a id="26112" href="UF.SIP-Examples.html#26112" class="Bound">b</a> <a id="26114" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26116" href="UF.SIP-Examples.html#26116" class="Bound">q</a><a id="26117" class="Symbol">)</a> <a id="26119" class="Symbol">=</a> <a id="26121" class="Symbol">(</a><a id="26122" href="UF.SIP-Examples.html#26104" class="Bound">a</a> <a id="26124" href="UF.SIP-Examples.html#25805" class="Bound Operator">*</a> <a id="26126" href="UF.SIP-Examples.html#26112" class="Bound">b</a><a id="26127" class="Symbol">)</a> <a id="26129" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                <a id="26163" class="Symbol">(</a><a id="26164" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="26166" class="Symbol">(</a><a id="26167" href="UF.SIP-Examples.html#26104" class="Bound">a</a> <a id="26169" href="UF.SIP-Examples.html#25805" class="Bound Operator">*</a> <a id="26171" href="UF.SIP-Examples.html#26112" class="Bound">b</a><a id="26172" class="Symbol">)</a> <a id="26174" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26177" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="26180" class="Symbol">(λ</a> <a id="26183" href="UF.SIP-Examples.html#26183" class="Bound">-</a> <a id="26185" class="Symbol">→</a> <a id="26187" href="UF.SIP-Examples.html#26183" class="Bound">-</a> <a id="26189" href="UF.SIP-Examples.html#26104" class="Bound">a</a> <a id="26191" href="UF.SIP-Examples.html#26112" class="Bound">b</a><a id="26192" class="Symbol">)</a> <a id="26194" href="UF.SIP-Examples.html#25842" class="Bound">pmult</a> <a id="26200" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                 <a id="26235" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="26237" href="UF.SIP-Examples.html#26104" class="Bound">a</a> <a id="26239" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="26241" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="26243" href="UF.SIP-Examples.html#26112" class="Bound">b</a> <a id="26245" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26248" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="26252" class="Symbol">(λ</a> <a id="26255" href="UF.SIP-Examples.html#26255" class="Bound">-</a> <a id="26257" href="UF.SIP-Examples.html#26257" class="Bound">-&#39;</a> <a id="26260" class="Symbol">→</a> <a id="26262" href="UF.SIP-Examples.html#26255" class="Bound">-</a> <a id="26264" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="26266" href="UF.SIP-Examples.html#26257" class="Bound">-&#39;</a><a id="26268" class="Symbol">)</a> <a id="26270" href="UF.SIP-Examples.html#26108" class="Bound">p</a> <a id="26272" href="UF.SIP-Examples.html#26116" class="Bound">q</a> <a id="26274" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                 <a id="26309" href="UF.SIP-Examples.html#26099" class="Bound">x</a> <a id="26311" href="UF.SIP-Examples.html#19038" class="Function Operator">·</a> <a id="26313" href="UF.SIP-Examples.html#26101" class="Bound">y</a>     <a id="26319" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="26320" class="Symbol">)</a>

     <a id="26328" href="UF.SIP-Examples.html#26328" class="Function">invc</a> <a id="26333" class="Symbol">:</a> <a id="26335" class="Symbol">((</a><a id="26337" href="UF.SIP-Examples.html#26337" class="Bound">x</a> <a id="26339" class="Symbol">:</a> <a id="26341" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="26343" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="26345" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="26346" class="Symbol">)</a> <a id="26348" class="Symbol">→</a> <a id="26350" href="Notation.General.html#398" class="Function">fiber</a> <a id="26356" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="26358" href="UF.SIP-Examples.html#26337" class="Bound">x</a> <a id="26360" class="Symbol">→</a> <a id="26362" href="Notation.General.html#398" class="Function">fiber</a> <a id="26368" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="26370" class="Symbol">(</a><a id="26371" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="26375" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="26377" href="UF.SIP-Examples.html#26337" class="Bound">x</a><a id="26378" class="Symbol">))</a>
     <a id="26386" href="UF.SIP-Examples.html#26328" class="Function">invc</a> <a id="26391" href="UF.SIP-Examples.html#26391" class="Bound">x</a> <a id="26393" class="Symbol">(</a><a id="26394" href="UF.SIP-Examples.html#26394" class="Bound">a</a> <a id="26396" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26398" href="UF.SIP-Examples.html#26398" class="Bound">p</a><a id="26399" class="Symbol">)</a> <a id="26401" class="Symbol">=</a> <a id="26403" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="26407" href="UF.SIP-Examples.html#25902" class="Function">H</a> <a id="26409" href="UF.SIP-Examples.html#26394" class="Bound">a</a> <a id="26411" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                      <a id="26435" class="Symbol">(</a><a id="26436" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="26438" class="Symbol">(</a><a id="26439" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="26443" href="UF.SIP-Examples.html#25902" class="Function">H</a> <a id="26445" href="UF.SIP-Examples.html#26394" class="Bound">a</a><a id="26446" class="Symbol">)</a> <a id="26448" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26451" href="UF.SIP-Examples.html#16008" class="Function">inv-preservation-lemma</a> <a id="26474" href="UF.SIP-Examples.html#25902" class="Function">H</a> <a id="26476" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="26478" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="26480" href="UF.SIP-Examples.html#25842" class="Bound">pmult</a> <a id="26486" href="UF.SIP-Examples.html#26394" class="Bound">a</a> <a id="26488" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                       <a id="26513" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="26517" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="26519" class="Symbol">(</a><a id="26520" href="UF.SIP-Examples.html#21303" class="Bound">h</a> <a id="26522" href="UF.SIP-Examples.html#26394" class="Bound">a</a><a id="26523" class="Symbol">)</a> <a id="26525" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="26528" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="26531" class="Symbol">(</a><a id="26532" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="26536" href="UF.SIP-Examples.html#19018" class="Bound">G</a><a id="26537" class="Symbol">)</a> <a id="26539" href="UF.SIP-Examples.html#26398" class="Bound">p</a> <a id="26541" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                       <a id="26566" href="UF.SIP-Examples.html#13686" class="Function">inv</a> <a id="26570" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="26572" href="UF.SIP-Examples.html#26391" class="Bound">x</a>     <a id="26578" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="26579" class="Symbol">)</a>

   <a id="26585" href="UF.SIP-Examples.html#26585" class="Function">fiber-structure-lemma</a> <a id="26607" class="Symbol">:</a> <a id="26609" href="UF.FunExt.html#851" class="Function">funext</a> <a id="26616" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a> <a id="26618" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a>
                         <a id="26645" class="Symbol">→</a> <a id="26647" href="UF.SIP-Examples.html#19107" class="Function">group-closed</a> <a id="26660" class="Symbol">(</a><a id="26661" href="Notation.General.html#398" class="Function">fiber</a> <a id="26667" href="UF.SIP-Examples.html#21303" class="Bound">h</a><a id="26668" class="Symbol">)</a>
                         <a id="26695" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="26697" class="Symbol">(</a><a id="26698" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26700" href="UF.SIP-Examples.html#26700" class="Bound">τ</a> <a id="26702" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26704" href="UF.SIP-Examples.html#21193" class="Function">T</a> <a id="26706" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="26708" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26710" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="26726" class="Symbol">(</a><a id="26727" href="UF.SIP-Examples.html#21292" class="Bound">X</a> <a id="26729" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26731" href="UF.SIP-Examples.html#26700" class="Bound">τ</a><a id="26732" class="Symbol">)</a> <a id="26734" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="26736" href="UF.SIP-Examples.html#21303" class="Bound">h</a><a id="26737" class="Symbol">)</a>
   <a id="26742" href="UF.SIP-Examples.html#26585" class="Function">fiber-structure-lemma</a> <a id="26764" href="UF.SIP-Examples.html#26764" class="Bound">fe</a> <a id="26767" class="Symbol">=</a>
    <a id="26773" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
     <a id="26820" href="UF.SIP-Examples.html#21424" class="Function">having-group-closed-fiber-is-prop</a>
     <a id="26859" href="UF.SIP-Examples.html#21636" class="Function">at-most-one-homomorphic-structure</a>
     <a id="26898" class="Symbol">(</a><a id="26899" href="UF.SIP-Examples.html#22808" class="Function">group-closed-fiber-gives-homomorphic-structure</a> <a id="26946" href="UF.SIP-Examples.html#26764" class="Bound">fe</a><a id="26948" class="Symbol">)</a>
     <a id="26955" href="UF.SIP-Examples.html#25620" class="Function">homomorphic-structure-gives-group-closed-fiber</a>

<a id="27003" class="Markup">\end{code}</a><a id="27013" class="Background">

TODO. I don&#39;t see how to respect the 80-character limit per line in
the following.

</a><a id="27099" class="Markup">\begin{code}</a>

  <a id="subgroup.ambient.characterization-of-the-type-of-subgroups"></a><a id="27115" href="UF.SIP-Examples.html#27115" class="Function">characterization-of-the-type-of-subgroups</a>
   <a id="27160" class="Symbol">:</a> <a id="27162" href="UF.SIP-Examples.html#19292" class="Function">Subgroups</a> <a id="27172" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="27174" class="Symbol">(</a><a id="27175" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27177" href="UF.SIP-Examples.html#27177" class="Bound">H</a> <a id="27179" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27181" href="UF.SIP-Examples.html#10509" class="Function">Group</a>
                <a id="27203" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27205" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27207" href="UF.SIP-Examples.html#27207" class="Bound">h</a> <a id="27209" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27211" class="Symbol">(</a><a id="27212" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="27214" href="UF.SIP-Examples.html#27177" class="Bound">H</a> <a id="27216" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="27218" class="Symbol">→</a> <a id="27220" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="27222" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="27224" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="27225" class="Symbol">)</a>
                <a id="27243" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27245" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="27258" href="UF.SIP-Examples.html#27207" class="Bound">h</a>
                <a id="27276" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="27278" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="27294" href="UF.SIP-Examples.html#27177" class="Bound">H</a> <a id="27296" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="27298" href="UF.SIP-Examples.html#27207" class="Bound">h</a><a id="27299" class="Symbol">)</a>
  <a id="27303" href="UF.SIP-Examples.html#27115" class="Function">characterization-of-the-type-of-subgroups</a> <a id="27345" class="Symbol">=</a>
   <a id="27350" href="UF.SIP-Examples.html#19292" class="Function">Subgroups</a>                                                                                       <a id="27446" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="27449" href="UF.SIP-Examples.html#28527" class="Function">i</a> <a id="27451" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="27456" class="Symbol">(</a><a id="27457" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27459" href="UF.SIP-Examples.html#27459" class="Bound">A</a> <a id="27461" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27463" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="27465" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="27467" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="27469" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="27471" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27473" href="UF.SIP-Examples.html#19107" class="Function">group-closed</a> <a id="27486" class="Symbol">(</a><a id="27487" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">_∈</a> <a id="27490" href="UF.SIP-Examples.html#27459" class="Bound">A</a><a id="27491" class="Symbol">))</a>                                                           <a id="27552" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="27555" href="UF.SIP-Examples.html#28558" class="Function">ii</a> <a id="27558" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="27563" class="Symbol">(</a><a id="27564" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27566" href="UF.SIP-Examples.html#27566" class="Bound">(</a><a id="27567" href="UF.SIP-Examples.html#27567" class="Bound">X</a> <a id="27569" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27571" href="UF.SIP-Examples.html#27571" class="Bound">h</a> <a id="27573" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27575" href="UF.SIP-Examples.html#27575" class="Bound">e</a><a id="27576" href="UF.SIP-Examples.html#27566" class="Bound">)</a> <a id="27578" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27580" href="UF.Embeddings.html#4741" class="Function">Subtype</a> <a id="27588" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="27590" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="27592" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="27594" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27596" href="UF.SIP-Examples.html#19107" class="Function">group-closed</a> <a id="27609" class="Symbol">(</a><a id="27610" href="Notation.General.html#398" class="Function">fiber</a> <a id="27616" href="UF.SIP-Examples.html#27571" class="Bound">h</a><a id="27617" class="Symbol">))</a>                                       <a id="27658" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="27661" href="UF.SIP-Examples.html#28645" class="Function">iii</a> <a id="27665" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="27670" class="Symbol">(</a><a id="27671" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27673" href="UF.SIP-Examples.html#27673" class="Bound">X</a> <a id="27675" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27677" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a> <a id="27679" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27681" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27683" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27685" href="UF.SIP-Examples.html#27685" class="Bound">(</a><a id="27686" href="UF.SIP-Examples.html#27686" class="Bound">h</a> <a id="27688" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27690" href="UF.SIP-Examples.html#27690" class="Bound">e</a><a id="27691" href="UF.SIP-Examples.html#27685" class="Bound">)</a> <a id="27693" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27695" href="UF.SIP-Examples.html#27673" class="Bound">X</a> <a id="27697" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="27699" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="27701" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="27703" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="27705" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27707" href="UF.SIP-Examples.html#19107" class="Function">group-closed</a> <a id="27720" class="Symbol">(</a><a id="27721" href="Notation.General.html#398" class="Function">fiber</a> <a id="27727" href="UF.SIP-Examples.html#27686" class="Bound">h</a><a id="27728" class="Symbol">))</a>                                     <a id="27767" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="27770" href="UF.SIP-Examples.html#28667" class="Function">iv</a> <a id="27773" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="27778" class="Symbol">(</a><a id="27779" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27781" href="UF.SIP-Examples.html#27781" class="Bound">X</a> <a id="27783" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27785" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a> <a id="27787" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27789" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27791" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27793" href="UF.SIP-Examples.html#27793" class="Bound">(</a><a id="27794" href="UF.SIP-Examples.html#27794" class="Bound">h</a> <a id="27796" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27798" href="UF.SIP-Examples.html#27798" class="Bound">e</a><a id="27799" href="UF.SIP-Examples.html#27793" class="Bound">)</a> <a id="27801" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27803" href="UF.SIP-Examples.html#27781" class="Bound">X</a> <a id="27805" href="UF.Embeddings.html#2053" class="Function Operator">↪</a> <a id="27807" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="27809" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="27811" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="27813" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27815" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27817" href="UF.SIP-Examples.html#27817" class="Bound">τ</a> <a id="27819" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27821" href="UF.SIP-Examples.html#21193" class="Function">T</a> <a id="27823" href="UF.SIP-Examples.html#27781" class="Bound">X</a> <a id="27825" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27827" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="27843" class="Symbol">(</a><a id="27844" href="UF.SIP-Examples.html#27781" class="Bound">X</a> <a id="27846" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27848" href="UF.SIP-Examples.html#27817" class="Bound">τ</a><a id="27849" class="Symbol">)</a> <a id="27851" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="27853" href="UF.SIP-Examples.html#27794" class="Bound">h</a><a id="27854" class="Symbol">)</a>                    <a id="27875" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="27878" href="UF.SIP-Examples.html#28746" class="Function">v</a> <a id="27880" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="27885" class="Symbol">(</a><a id="27886" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27888" href="UF.SIP-Examples.html#27888" class="Bound">X</a> <a id="27890" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27892" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a> <a id="27894" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27896" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27898" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27900" href="UF.SIP-Examples.html#27900" class="Bound">h</a> <a id="27902" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27904" class="Symbol">(</a><a id="27905" href="UF.SIP-Examples.html#27888" class="Bound">X</a> <a id="27907" class="Symbol">→</a> <a id="27909" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="27911" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="27913" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="27914" class="Symbol">)</a> <a id="27916" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27918" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27920" href="UF.SIP-Examples.html#27920" class="Bound">e</a> <a id="27922" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27924" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="27937" href="UF.SIP-Examples.html#27900" class="Bound">h</a> <a id="27939" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27941" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27943" href="UF.SIP-Examples.html#27943" class="Bound">τ</a> <a id="27945" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27947" href="UF.SIP-Examples.html#21193" class="Function">T</a> <a id="27949" href="UF.SIP-Examples.html#27888" class="Bound">X</a> <a id="27951" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27953" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="27969" class="Symbol">(</a><a id="27970" href="UF.SIP-Examples.html#27888" class="Bound">X</a> <a id="27972" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27974" href="UF.SIP-Examples.html#27943" class="Bound">τ</a><a id="27975" class="Symbol">)</a> <a id="27977" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="27979" href="UF.SIP-Examples.html#27900" class="Bound">h</a><a id="27980" class="Symbol">)</a> <a id="27982" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="27985" href="UF.SIP-Examples.html#28783" class="Function">vi</a> <a id="27988" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="27993" class="Symbol">(</a><a id="27994" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27996" href="UF.SIP-Examples.html#27996" class="Bound">X</a> <a id="27998" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28000" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a> <a id="28002" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28004" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28006" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28008" href="UF.SIP-Examples.html#28008" class="Bound">h</a> <a id="28010" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28012" class="Symbol">(</a><a id="28013" href="UF.SIP-Examples.html#27996" class="Bound">X</a> <a id="28015" class="Symbol">→</a> <a id="28017" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="28019" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="28021" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="28022" class="Symbol">)</a> <a id="28024" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28026" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28028" href="UF.SIP-Examples.html#28028" class="Bound">τ</a> <a id="28030" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28032" href="UF.SIP-Examples.html#21193" class="Function">T</a> <a id="28034" href="UF.SIP-Examples.html#27996" class="Bound">X</a> <a id="28036" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28038" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28040" href="UF.SIP-Examples.html#28040" class="Bound">e</a> <a id="28042" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28044" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="28057" href="UF.SIP-Examples.html#28008" class="Bound">h</a> <a id="28059" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28061" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="28077" class="Symbol">(</a><a id="28078" href="UF.SIP-Examples.html#27996" class="Bound">X</a> <a id="28080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28082" href="UF.SIP-Examples.html#28028" class="Bound">τ</a><a id="28083" class="Symbol">)</a> <a id="28085" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="28087" href="UF.SIP-Examples.html#28008" class="Bound">h</a><a id="28088" class="Symbol">)</a> <a id="28090" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="28093" href="UF.SIP-Examples.html#28834" class="Function">vii</a> <a id="28097" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="28102" class="Symbol">(</a><a id="28103" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28105" href="UF.SIP-Examples.html#28105" class="Bound">X</a> <a id="28107" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28109" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a> <a id="28111" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28113" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28115" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28117" href="UF.SIP-Examples.html#28117" class="Bound">τ</a> <a id="28119" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28121" href="UF.SIP-Examples.html#21193" class="Function">T</a> <a id="28123" href="UF.SIP-Examples.html#28105" class="Bound">X</a> <a id="28125" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28127" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28129" href="UF.SIP-Examples.html#28129" class="Bound">h</a> <a id="28131" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28133" class="Symbol">(</a><a id="28134" href="UF.SIP-Examples.html#28105" class="Bound">X</a> <a id="28136" class="Symbol">→</a> <a id="28138" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="28140" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="28142" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="28143" class="Symbol">)</a> <a id="28145" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28147" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="28160" href="UF.SIP-Examples.html#28129" class="Bound">h</a> <a id="28162" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28164" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="28180" class="Symbol">(</a><a id="28181" href="UF.SIP-Examples.html#28105" class="Bound">X</a> <a id="28183" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28185" href="UF.SIP-Examples.html#28117" class="Bound">τ</a><a id="28186" class="Symbol">)</a> <a id="28188" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="28190" href="UF.SIP-Examples.html#28129" class="Bound">h</a><a id="28191" class="Symbol">)</a>       <a id="28199" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="28202" href="UF.SIP-Examples.html#28870" class="Function">viii</a> <a id="28207" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="28212" class="Symbol">(</a><a id="28213" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28215" href="UF.SIP-Examples.html#28215" class="Bound">H</a> <a id="28217" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28219" href="UF.SIP-Examples.html#10509" class="Function">Group</a> <a id="28225" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28227" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28229" href="UF.SIP-Examples.html#28229" class="Bound">h</a> <a id="28231" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28233" class="Symbol">(</a><a id="28234" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="28236" href="UF.SIP-Examples.html#28215" class="Bound">H</a> <a id="28238" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="28240" class="Symbol">→</a> <a id="28242" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="28244" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="28246" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="28247" class="Symbol">)</a> <a id="28249" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28251" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="28264" href="UF.SIP-Examples.html#28229" class="Bound">h</a> <a id="28266" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="28268" href="UF.SIP-Examples.html#16516" class="Function">is-homomorphism</a> <a id="28284" href="UF.SIP-Examples.html#28215" class="Bound">H</a> <a id="28286" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="28288" href="UF.SIP-Examples.html#28229" class="Bound">h</a><a id="28289" class="Symbol">)</a>                  <a id="28308" href="UF.Equiv.html#2815" class="Function Operator">■</a>
      <a id="28316" class="Keyword">where</a>
       <a id="28329" class="Keyword">open</a> <a id="28334" href="UF.Classifiers.html#3352" class="Module">special-classifier-single-universe</a> <a id="28369" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a>

       <a id="28379" href="UF.SIP-Examples.html#28379" class="Function">φ</a> <a id="28381" class="Symbol">:</a> <a id="28383" href="UF.Embeddings.html#4741" class="Function">Subtype</a> <a id="28391" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="28393" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="28395" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="28397" class="Symbol">→</a> <a id="28399" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="28401" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="28403" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="28405" href="UF.SIP.html#662" class="Function Operator">⟩</a>
       <a id="28414" href="UF.SIP-Examples.html#28379" class="Function">φ</a> <a id="28416" class="Symbol">=</a> <a id="28418" href="UF.Classifiers.html#3446" class="Function">χ-special</a> <a id="28428" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="28436" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="28438" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="28440" href="UF.SIP.html#662" class="Function Operator">⟩</a>

       <a id="28450" href="UF.SIP-Examples.html#28450" class="Function">j</a> <a id="28452" class="Symbol">:</a> <a id="28454" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="28463" href="UF.SIP-Examples.html#28379" class="Function">φ</a>
       <a id="28472" href="UF.SIP-Examples.html#28450" class="Function">j</a> <a id="28474" class="Symbol">=</a> <a id="28476" href="UF.Classifiers.html#4382" class="Function">χ-special-is-equiv</a> <a id="28495" class="Symbol">(</a><a id="28496" href="UF.SIP-Examples.html#18755" class="Bound">ua</a> <a id="28499" href="UF.SIP-Examples.html#18731" class="Bound">𝓤</a><a id="28500" class="Symbol">)</a> <a id="28502" href="UF.SIP-Examples.html#18787" class="Function">fe</a> <a id="28505" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="28513" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="28515" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="28517" href="UF.SIP.html#662" class="Function Operator">⟩</a>

       <a id="28527" href="UF.SIP-Examples.html#28527" class="Function">i</a>    <a id="28532" class="Symbol">=</a> <a id="28534" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="28541" href="UF.SIP-Examples.html#19292" class="Function">Subgroups</a>
       <a id="28558" href="UF.SIP-Examples.html#28558" class="Function">ii</a>   <a id="28563" class="Symbol">=</a> <a id="28565" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="28571" class="Symbol">(</a><a id="28572" href="UF.EquivalenceExamples.html#19803" class="Function">Σ-change-of-variable</a> <a id="28593" class="Symbol">(λ</a> <a id="28596" class="Symbol">(</a><a id="28597" href="UF.SIP-Examples.html#28597" class="Bound">A</a> <a id="28599" class="Symbol">:</a> <a id="28601" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="28603" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="28605" href="UF.SIP-Examples.html#19018" class="Bound">G</a> <a id="28607" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="28608" class="Symbol">)</a> <a id="28610" class="Symbol">→</a> <a id="28612" href="UF.SIP-Examples.html#19107" class="Function">group-closed</a> <a id="28625" class="Symbol">(</a><a id="28626" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">_∈</a> <a id="28629" href="UF.SIP-Examples.html#28597" class="Bound">A</a><a id="28630" class="Symbol">))</a> <a id="28633" href="UF.SIP-Examples.html#28379" class="Function">φ</a> <a id="28635" href="UF.SIP-Examples.html#28450" class="Function">j</a><a id="28636" class="Symbol">)</a>
       <a id="28645" href="UF.SIP-Examples.html#28645" class="Function">iii</a>  <a id="28650" class="Symbol">=</a> <a id="28652" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a>
       <a id="28667" href="UF.SIP-Examples.html#28667" class="Function">iv</a>   <a id="28672" class="Symbol">=</a> <a id="28674" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="28681" class="Symbol">(λ</a> <a id="28684" href="UF.SIP-Examples.html#28684" class="Bound">X</a> <a id="28686" class="Symbol">→</a> <a id="28688" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="28695" class="Symbol">(λ</a> <a id="28698" class="Symbol">(</a><a id="28699" href="UF.SIP-Examples.html#28699" class="Bound">h</a> <a id="28701" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28703" href="UF.SIP-Examples.html#28703" class="Bound">e</a><a id="28704" class="Symbol">)</a> <a id="28706" class="Symbol">→</a> <a id="28708" href="UF.SIP-Examples.html#26585" class="Function">fiber-structure-lemma</a> <a id="28730" href="UF.SIP-Examples.html#28699" class="Bound">h</a> <a id="28732" href="UF.SIP-Examples.html#28703" class="Bound">e</a> <a id="28734" href="UF.SIP-Examples.html#18787" class="Function">fe</a><a id="28736" class="Symbol">))</a>
       <a id="28746" href="UF.SIP-Examples.html#28746" class="Function">v</a>    <a id="28751" class="Symbol">=</a> <a id="28753" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="28760" class="Symbol">(λ</a> <a id="28763" href="UF.SIP-Examples.html#28763" class="Bound">X</a> <a id="28765" class="Symbol">→</a> <a id="28767" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a><a id="28774" class="Symbol">)</a>
       <a id="28783" href="UF.SIP-Examples.html#28783" class="Function">vi</a>   <a id="28788" class="Symbol">=</a> <a id="28790" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="28797" class="Symbol">(λ</a> <a id="28800" href="UF.SIP-Examples.html#28800" class="Bound">X</a> <a id="28802" class="Symbol">→</a> <a id="28804" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="28811" class="Symbol">(λ</a> <a id="28814" href="UF.SIP-Examples.html#28814" class="Bound">h</a> <a id="28816" class="Symbol">→</a> <a id="28818" href="UF.EquivalenceExamples.html#2392" class="Function">Σ-flip</a><a id="28824" class="Symbol">))</a>
       <a id="28834" href="UF.SIP-Examples.html#28834" class="Function">vii</a>  <a id="28839" class="Symbol">=</a> <a id="28841" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="28848" class="Symbol">(λ</a> <a id="28851" href="UF.SIP-Examples.html#28851" class="Bound">X</a> <a id="28853" class="Symbol">→</a> <a id="28855" href="UF.EquivalenceExamples.html#2392" class="Function">Σ-flip</a><a id="28861" class="Symbol">)</a>
       <a id="28870" href="UF.SIP-Examples.html#28870" class="Function">viii</a> <a id="28875" class="Symbol">=</a> <a id="28877" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="28883" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a>

  <a id="subgroup.ambient.induced-group"></a><a id="28894" href="UF.SIP-Examples.html#28894" class="Function">induced-group</a> <a id="28908" class="Symbol">:</a> <a id="28910" href="UF.SIP-Examples.html#19292" class="Function">Subgroups</a> <a id="28920" class="Symbol">→</a> <a id="28922" href="UF.SIP-Examples.html#10509" class="Function">Group</a>
  <a id="28930" href="UF.SIP-Examples.html#28894" class="Function">induced-group</a> <a id="28944" href="UF.SIP-Examples.html#28944" class="Bound">S</a> <a id="28946" class="Symbol">=</a> <a id="28948" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28952" class="Symbol">(</a><a id="28953" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="28955" href="UF.SIP-Examples.html#27115" class="Function">characterization-of-the-type-of-subgroups</a> <a id="28997" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="28999" href="UF.SIP-Examples.html#28944" class="Bound">S</a><a id="29000" class="Symbol">)</a>

<a id="29003" class="Keyword">module</a> <a id="ring"></a><a id="29010" href="UF.SIP-Examples.html#29010" class="Module">ring</a> <a id="29015" class="Symbol">{</a><a id="29016" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="29018" class="Symbol">:</a> <a id="29020" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="29028" class="Symbol">}</a> <a id="29030" class="Symbol">(</a><a id="29031" href="UF.SIP-Examples.html#29031" class="Bound">ua</a> <a id="29034" class="Symbol">:</a> <a id="29036" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="29046" class="Symbol">)</a> <a id="29048" class="Keyword">where</a>
 <a id="29055" class="Keyword">open</a> <a id="29060" href="UF.SIP.html#650" class="Module">sip</a> <a id="29064" class="Keyword">hiding</a> <a id="29071" class="Symbol">(</a><a id="29072" href="UF.SIP.html#662" class="Function Operator">⟨_⟩</a><a id="29075" class="Symbol">)</a>
 <a id="29078" class="Keyword">open</a> <a id="29083" href="UF.SIP.html#4935" class="Module">sip-with-axioms</a>
 <a id="29100" class="Keyword">open</a> <a id="29105" href="UF.SIP.html#6736" class="Module">sip-join</a>

 <a id="ring.fe"></a><a id="29116" href="UF.SIP-Examples.html#29116" class="Function">fe</a> <a id="29119" class="Symbol">:</a> <a id="29121" class="Symbol">∀</a> <a id="29123" class="Symbol">{</a><a id="29124" href="UF.SIP-Examples.html#29124" class="Bound">𝓥</a><a id="29125" class="Symbol">}</a> <a id="29127" class="Symbol">{</a><a id="29128" href="UF.SIP-Examples.html#29128" class="Bound">𝓦</a><a id="29129" class="Symbol">}</a> <a id="29131" class="Symbol">→</a> <a id="29133" href="UF.FunExt.html#851" class="Function">funext</a> <a id="29140" href="UF.SIP-Examples.html#29124" class="Bound">𝓥</a> <a id="29142" href="UF.SIP-Examples.html#29128" class="Bound">𝓦</a>
 <a id="29145" href="UF.SIP-Examples.html#29116" class="Function">fe</a> <a id="29148" class="Symbol">{</a><a id="29149" href="UF.SIP-Examples.html#29149" class="Bound">𝓥</a><a id="29150" class="Symbol">}</a> <a id="29152" class="Symbol">{</a><a id="29153" href="UF.SIP-Examples.html#29153" class="Bound">𝓦</a><a id="29154" class="Symbol">}</a> <a id="29156" class="Symbol">=</a> <a id="29158" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="29183" href="UF.SIP-Examples.html#29149" class="Bound">𝓥</a> <a id="29185" href="UF.SIP-Examples.html#29153" class="Bound">𝓦</a> <a id="29187" class="Symbol">(</a><a id="29188" href="UF.SIP-Examples.html#29031" class="Bound">ua</a> <a id="29191" href="UF.SIP-Examples.html#29149" class="Bound">𝓥</a><a id="29192" class="Symbol">)</a> <a id="29194" class="Symbol">(</a><a id="29195" href="UF.SIP-Examples.html#29031" class="Bound">ua</a> <a id="29198" class="Symbol">(</a><a id="29199" href="UF.SIP-Examples.html#29149" class="Bound">𝓥</a> <a id="29201" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="29203" href="UF.SIP-Examples.html#29153" class="Bound">𝓦</a><a id="29204" class="Symbol">))</a>

 <a id="ring.rng-structure"></a><a id="29209" href="UF.SIP-Examples.html#29209" class="Function">rng-structure</a> <a id="29223" class="Symbol">:</a> <a id="29225" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="29227" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29229" class="Symbol">→</a> <a id="29231" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="29233" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="29236" href="UF.SIP-Examples.html#29209" class="Function">rng-structure</a> <a id="29250" href="UF.SIP-Examples.html#29250" class="Bound">X</a> <a id="29252" class="Symbol">=</a> <a id="29254" class="Symbol">(</a><a id="29255" href="UF.SIP-Examples.html#29250" class="Bound">X</a> <a id="29257" class="Symbol">→</a> <a id="29259" href="UF.SIP-Examples.html#29250" class="Bound">X</a> <a id="29261" class="Symbol">→</a> <a id="29263" href="UF.SIP-Examples.html#29250" class="Bound">X</a><a id="29264" class="Symbol">)</a> <a id="29266" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29268" class="Symbol">(</a><a id="29269" href="UF.SIP-Examples.html#29250" class="Bound">X</a> <a id="29271" class="Symbol">→</a> <a id="29273" href="UF.SIP-Examples.html#29250" class="Bound">X</a> <a id="29275" class="Symbol">→</a> <a id="29277" href="UF.SIP-Examples.html#29250" class="Bound">X</a><a id="29278" class="Symbol">)</a>

 <a id="ring.rng-axioms"></a><a id="29282" href="UF.SIP-Examples.html#29282" class="Function">rng-axioms</a> <a id="29293" class="Symbol">:</a> <a id="29295" class="Symbol">(</a><a id="29296" href="UF.SIP-Examples.html#29296" class="Bound">R</a> <a id="29298" class="Symbol">:</a> <a id="29300" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="29302" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29304" class="Symbol">)</a> <a id="29306" class="Symbol">→</a> <a id="29308" href="UF.SIP-Examples.html#29209" class="Function">rng-structure</a> <a id="29322" href="UF.SIP-Examples.html#29296" class="Bound">R</a> <a id="29324" class="Symbol">→</a> <a id="29326" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="29328" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="29331" href="UF.SIP-Examples.html#29282" class="Function">rng-axioms</a> <a id="29342" href="UF.SIP-Examples.html#29342" class="Bound">R</a> <a id="29344" class="Symbol">(</a><a id="29345" href="UF.SIP-Examples.html#29345" class="Bound Operator">_+_</a> <a id="29349" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29351" href="UF.SIP-Examples.html#29351" class="Bound Operator">_·_</a><a id="29354" class="Symbol">)</a> <a id="29356" class="Symbol">=</a> <a id="29358" href="UF.SIP-Examples.html#29403" class="Function">I</a> <a id="29360" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29362" href="UF.SIP-Examples.html#29422" class="Function">II</a> <a id="29365" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29367" href="UF.SIP-Examples.html#29472" class="Function">III</a> <a id="29371" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29373" href="UF.SIP-Examples.html#29508" class="Function">IV</a> <a id="29376" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29378" href="UF.SIP-Examples.html#29586" class="Function">V</a> <a id="29380" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29382" href="UF.SIP-Examples.html#29636" class="Function">VI</a> <a id="29385" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29387" href="UF.SIP-Examples.html#29692" class="Function">VII</a>
  <a id="29393" class="Keyword">where</a>
    <a id="29403" href="UF.SIP-Examples.html#29403" class="Function">I</a>   <a id="29407" class="Symbol">=</a> <a id="29409" href="UF.Sets.html#709" class="Function">is-set</a> <a id="29416" href="UF.SIP-Examples.html#29342" class="Bound">R</a>
    <a id="29422" href="UF.SIP-Examples.html#29422" class="Function">II</a>  <a id="29426" class="Symbol">=</a> <a id="29428" class="Symbol">(</a><a id="29429" href="UF.SIP-Examples.html#29429" class="Bound">x</a> <a id="29431" href="UF.SIP-Examples.html#29431" class="Bound">y</a> <a id="29433" href="UF.SIP-Examples.html#29433" class="Bound">z</a> <a id="29435" class="Symbol">:</a> <a id="29437" href="UF.SIP-Examples.html#29342" class="Bound">R</a><a id="29438" class="Symbol">)</a> <a id="29440" class="Symbol">→</a> <a id="29442" class="Symbol">(</a><a id="29443" href="UF.SIP-Examples.html#29429" class="Bound">x</a> <a id="29445" href="UF.SIP-Examples.html#29345" class="Bound Operator">+</a> <a id="29447" href="UF.SIP-Examples.html#29431" class="Bound">y</a><a id="29448" class="Symbol">)</a> <a id="29450" href="UF.SIP-Examples.html#29345" class="Bound Operator">+</a> <a id="29452" href="UF.SIP-Examples.html#29433" class="Bound">z</a> <a id="29454" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29456" href="UF.SIP-Examples.html#29429" class="Bound">x</a> <a id="29458" href="UF.SIP-Examples.html#29345" class="Bound Operator">+</a> <a id="29460" class="Symbol">(</a><a id="29461" href="UF.SIP-Examples.html#29431" class="Bound">y</a> <a id="29463" href="UF.SIP-Examples.html#29345" class="Bound Operator">+</a> <a id="29465" href="UF.SIP-Examples.html#29433" class="Bound">z</a><a id="29466" class="Symbol">)</a>
    <a id="29472" href="UF.SIP-Examples.html#29472" class="Function">III</a> <a id="29476" class="Symbol">=</a> <a id="29478" class="Symbol">(</a><a id="29479" href="UF.SIP-Examples.html#29479" class="Bound">x</a> <a id="29481" href="UF.SIP-Examples.html#29481" class="Bound">y</a> <a id="29483" class="Symbol">:</a> <a id="29485" href="UF.SIP-Examples.html#29342" class="Bound">R</a><a id="29486" class="Symbol">)</a> <a id="29488" class="Symbol">→</a> <a id="29490" href="UF.SIP-Examples.html#29479" class="Bound">x</a> <a id="29492" href="UF.SIP-Examples.html#29345" class="Bound Operator">+</a> <a id="29494" href="UF.SIP-Examples.html#29481" class="Bound">y</a> <a id="29496" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29498" href="UF.SIP-Examples.html#29481" class="Bound">y</a> <a id="29500" href="UF.SIP-Examples.html#29345" class="Bound Operator">+</a> <a id="29502" href="UF.SIP-Examples.html#29479" class="Bound">x</a>
    <a id="29508" href="UF.SIP-Examples.html#29508" class="Function">IV</a>  <a id="29512" class="Symbol">=</a> <a id="29514" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29516" href="UF.SIP-Examples.html#29516" class="Bound">O</a> <a id="29518" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29520" href="UF.SIP-Examples.html#29342" class="Bound">R</a> <a id="29522" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29524" class="Symbol">((</a><a id="29526" href="UF.SIP-Examples.html#29526" class="Bound">x</a> <a id="29528" class="Symbol">:</a> <a id="29530" href="UF.SIP-Examples.html#29342" class="Bound">R</a><a id="29531" class="Symbol">)</a> <a id="29533" class="Symbol">→</a> <a id="29535" href="UF.SIP-Examples.html#29526" class="Bound">x</a> <a id="29537" href="UF.SIP-Examples.html#29345" class="Bound Operator">+</a> <a id="29539" href="UF.SIP-Examples.html#29516" class="Bound">O</a> <a id="29541" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29543" href="UF.SIP-Examples.html#29526" class="Bound">x</a><a id="29544" class="Symbol">)</a> <a id="29546" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="29548" class="Symbol">((</a><a id="29550" href="UF.SIP-Examples.html#29550" class="Bound">x</a> <a id="29552" class="Symbol">:</a> <a id="29554" href="UF.SIP-Examples.html#29342" class="Bound">R</a><a id="29555" class="Symbol">)</a> <a id="29557" class="Symbol">→</a> <a id="29559" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29561" href="UF.SIP-Examples.html#29561" class="Bound">x&#39;</a> <a id="29564" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29566" href="UF.SIP-Examples.html#29342" class="Bound">R</a> <a id="29568" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29570" href="UF.SIP-Examples.html#29550" class="Bound">x</a> <a id="29572" href="UF.SIP-Examples.html#29345" class="Bound Operator">+</a> <a id="29574" href="UF.SIP-Examples.html#29561" class="Bound">x&#39;</a> <a id="29577" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29579" href="UF.SIP-Examples.html#29516" class="Bound">O</a><a id="29580" class="Symbol">)</a>
    <a id="29586" href="UF.SIP-Examples.html#29586" class="Function">V</a>   <a id="29590" class="Symbol">=</a> <a id="29592" class="Symbol">(</a><a id="29593" href="UF.SIP-Examples.html#29593" class="Bound">x</a> <a id="29595" href="UF.SIP-Examples.html#29595" class="Bound">y</a> <a id="29597" href="UF.SIP-Examples.html#29597" class="Bound">z</a> <a id="29599" class="Symbol">:</a> <a id="29601" href="UF.SIP-Examples.html#29342" class="Bound">R</a><a id="29602" class="Symbol">)</a> <a id="29604" class="Symbol">→</a> <a id="29606" class="Symbol">(</a><a id="29607" href="UF.SIP-Examples.html#29593" class="Bound">x</a> <a id="29609" href="UF.SIP-Examples.html#29351" class="Bound Operator">·</a> <a id="29611" href="UF.SIP-Examples.html#29595" class="Bound">y</a><a id="29612" class="Symbol">)</a> <a id="29614" href="UF.SIP-Examples.html#29351" class="Bound Operator">·</a> <a id="29616" href="UF.SIP-Examples.html#29597" class="Bound">z</a> <a id="29618" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29620" href="UF.SIP-Examples.html#29593" class="Bound">x</a> <a id="29622" href="UF.SIP-Examples.html#29351" class="Bound Operator">·</a> <a id="29624" class="Symbol">(</a><a id="29625" href="UF.SIP-Examples.html#29595" class="Bound">y</a> <a id="29627" href="UF.SIP-Examples.html#29351" class="Bound Operator">·</a> <a id="29629" href="UF.SIP-Examples.html#29597" class="Bound">z</a><a id="29630" class="Symbol">)</a>
    <a id="29636" href="UF.SIP-Examples.html#29636" class="Function">VI</a>  <a id="29640" class="Symbol">=</a> <a id="29642" class="Symbol">(</a><a id="29643" href="UF.SIP-Examples.html#29643" class="Bound">x</a> <a id="29645" href="UF.SIP-Examples.html#29645" class="Bound">y</a> <a id="29647" href="UF.SIP-Examples.html#29647" class="Bound">z</a> <a id="29649" class="Symbol">:</a> <a id="29651" href="UF.SIP-Examples.html#29342" class="Bound">R</a><a id="29652" class="Symbol">)</a> <a id="29654" class="Symbol">→</a> <a id="29656" href="UF.SIP-Examples.html#29643" class="Bound">x</a> <a id="29658" href="UF.SIP-Examples.html#29351" class="Bound Operator">·</a> <a id="29660" class="Symbol">(</a><a id="29661" href="UF.SIP-Examples.html#29645" class="Bound">y</a> <a id="29663" href="UF.SIP-Examples.html#29345" class="Bound Operator">+</a> <a id="29665" href="UF.SIP-Examples.html#29647" class="Bound">z</a><a id="29666" class="Symbol">)</a> <a id="29668" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29670" class="Symbol">(</a><a id="29671" href="UF.SIP-Examples.html#29643" class="Bound">x</a> <a id="29673" href="UF.SIP-Examples.html#29351" class="Bound Operator">·</a> <a id="29675" href="UF.SIP-Examples.html#29645" class="Bound">y</a><a id="29676" class="Symbol">)</a> <a id="29678" href="UF.SIP-Examples.html#29345" class="Bound Operator">+</a> <a id="29680" class="Symbol">(</a><a id="29681" href="UF.SIP-Examples.html#29643" class="Bound">x</a> <a id="29683" href="UF.SIP-Examples.html#29351" class="Bound Operator">·</a> <a id="29685" href="UF.SIP-Examples.html#29647" class="Bound">z</a><a id="29686" class="Symbol">)</a>
    <a id="29692" href="UF.SIP-Examples.html#29692" class="Function">VII</a> <a id="29696" class="Symbol">=</a> <a id="29698" class="Symbol">(</a><a id="29699" href="UF.SIP-Examples.html#29699" class="Bound">x</a> <a id="29701" href="UF.SIP-Examples.html#29701" class="Bound">y</a> <a id="29703" href="UF.SIP-Examples.html#29703" class="Bound">z</a> <a id="29705" class="Symbol">:</a> <a id="29707" href="UF.SIP-Examples.html#29342" class="Bound">R</a><a id="29708" class="Symbol">)</a> <a id="29710" class="Symbol">→</a> <a id="29712" class="Symbol">(</a><a id="29713" href="UF.SIP-Examples.html#29701" class="Bound">y</a> <a id="29715" href="UF.SIP-Examples.html#29345" class="Bound Operator">+</a> <a id="29717" href="UF.SIP-Examples.html#29703" class="Bound">z</a><a id="29718" class="Symbol">)</a> <a id="29720" href="UF.SIP-Examples.html#29351" class="Bound Operator">·</a> <a id="29722" href="UF.SIP-Examples.html#29699" class="Bound">x</a> <a id="29724" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="29726" class="Symbol">(</a><a id="29727" href="UF.SIP-Examples.html#29701" class="Bound">y</a> <a id="29729" href="UF.SIP-Examples.html#29351" class="Bound Operator">·</a> <a id="29731" href="UF.SIP-Examples.html#29699" class="Bound">x</a><a id="29732" class="Symbol">)</a> <a id="29734" href="UF.SIP-Examples.html#29345" class="Bound Operator">+</a> <a id="29736" class="Symbol">(</a><a id="29737" href="UF.SIP-Examples.html#29703" class="Bound">z</a> <a id="29739" href="UF.SIP-Examples.html#29351" class="Bound Operator">·</a> <a id="29741" href="UF.SIP-Examples.html#29699" class="Bound">x</a><a id="29742" class="Symbol">)</a>

 <a id="ring.Rng"></a><a id="29746" href="UF.SIP-Examples.html#29746" class="Function">Rng</a> <a id="29750" class="Symbol">:</a> <a id="29752" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="29754" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="29756" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="29759" href="UF.SIP-Examples.html#29746" class="Function">Rng</a> <a id="29763" class="Symbol">=</a> <a id="29765" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29767" href="UF.SIP-Examples.html#29767" class="Bound">R</a> <a id="29769" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29771" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="29773" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29775" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29777" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="29779" href="UF.SIP-Examples.html#29779" class="Bound">s</a> <a id="29781" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="29783" href="UF.SIP-Examples.html#29209" class="Function">rng-structure</a> <a id="29797" href="UF.SIP-Examples.html#29767" class="Bound">R</a> <a id="29799" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="29801" href="UF.SIP-Examples.html#29282" class="Function">rng-axioms</a> <a id="29812" href="UF.SIP-Examples.html#29767" class="Bound">R</a> <a id="29814" href="UF.SIP-Examples.html#29779" class="Bound">s</a>

 <a id="ring.rng-axioms-is-prop"></a><a id="29818" href="UF.SIP-Examples.html#29818" class="Function">rng-axioms-is-prop</a> <a id="29837" class="Symbol">:</a> <a id="29839" class="Symbol">(</a><a id="29840" href="UF.SIP-Examples.html#29840" class="Bound">R</a> <a id="29842" class="Symbol">:</a> <a id="29844" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="29846" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29848" class="Symbol">)</a> <a id="29850" class="Symbol">(</a><a id="29851" href="UF.SIP-Examples.html#29851" class="Bound">s</a> <a id="29853" class="Symbol">:</a> <a id="29855" href="UF.SIP-Examples.html#29209" class="Function">rng-structure</a> <a id="29869" href="UF.SIP-Examples.html#29840" class="Bound">R</a><a id="29870" class="Symbol">)</a>
                    <a id="29892" class="Symbol">→</a> <a id="29894" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="29902" class="Symbol">(</a><a id="29903" href="UF.SIP-Examples.html#29282" class="Function">rng-axioms</a> <a id="29914" href="UF.SIP-Examples.html#29840" class="Bound">R</a> <a id="29916" href="UF.SIP-Examples.html#29851" class="Bound">s</a><a id="29917" class="Symbol">)</a>
 <a id="29920" href="UF.SIP-Examples.html#29818" class="Function">rng-axioms-is-prop</a> <a id="29939" href="UF.SIP-Examples.html#29939" class="Bound">R</a> <a id="29941" class="Symbol">(</a><a id="29942" href="UF.SIP-Examples.html#29942" class="Bound Operator">_+_</a> <a id="29946" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29948" href="UF.SIP-Examples.html#29948" class="Bound Operator">_·_</a><a id="29951" class="Symbol">)</a> <a id="29953" class="Symbol">=</a> <a id="29955" href="UF.Subsingletons.html#2431" class="Function">prop-criterion</a> <a id="29970" href="UF.SIP-Examples.html#29983" class="Function">δ</a>
  <a id="29974" class="Keyword">where</a>
   <a id="29983" href="UF.SIP-Examples.html#29983" class="Function">δ</a> <a id="29985" class="Symbol">:</a> <a id="29987" href="UF.SIP-Examples.html#29282" class="Function">rng-axioms</a> <a id="29998" href="UF.SIP-Examples.html#29939" class="Bound">R</a> <a id="30000" class="Symbol">(</a><a id="30001" href="UF.SIP-Examples.html#29942" class="Bound Operator">_+_</a> <a id="30005" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30007" href="UF.SIP-Examples.html#29948" class="Bound Operator">_·_</a><a id="30010" class="Symbol">)</a> <a id="30012" class="Symbol">→</a> <a id="30014" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="30022" class="Symbol">(</a><a id="30023" href="UF.SIP-Examples.html#29282" class="Function">rng-axioms</a> <a id="30034" href="UF.SIP-Examples.html#29939" class="Bound">R</a> <a id="30036" class="Symbol">(</a><a id="30037" href="UF.SIP-Examples.html#29942" class="Bound Operator">_+_</a> <a id="30041" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30043" href="UF.SIP-Examples.html#29948" class="Bound Operator">_·_</a><a id="30046" class="Symbol">))</a>
   <a id="30052" href="UF.SIP-Examples.html#29983" class="Function">δ</a> <a id="30054" class="Symbol">(</a><a id="30055" href="UF.SIP-Examples.html#30055" class="Bound">i</a> <a id="30057" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30059" href="UF.SIP-Examples.html#30059" class="Bound">ii</a> <a id="30062" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30064" href="UF.SIP-Examples.html#30064" class="Bound">iii</a> <a id="30068" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30070" href="UF.SIP-Examples.html#30070" class="Bound">iv-vii</a><a id="30076" class="Symbol">)</a> <a id="30078" class="Symbol">=</a> <a id="30080" href="UF.SIP-Examples.html#31432" class="Function">γ</a>
    <a id="30086" class="Keyword">where</a>
     <a id="30097" href="UF.SIP-Examples.html#30097" class="Function">A</a>   <a id="30101" class="Symbol">=</a> <a id="30103" class="Symbol">λ</a> <a id="30105" class="Symbol">(</a><a id="30106" href="UF.SIP-Examples.html#30106" class="Bound">O</a> <a id="30108" class="Symbol">:</a> <a id="30110" href="UF.SIP-Examples.html#29939" class="Bound">R</a><a id="30111" class="Symbol">)</a> <a id="30113" class="Symbol">→</a> <a id="30115" class="Symbol">((</a><a id="30117" href="UF.SIP-Examples.html#30117" class="Bound">x</a> <a id="30119" class="Symbol">:</a> <a id="30121" href="UF.SIP-Examples.html#29939" class="Bound">R</a><a id="30122" class="Symbol">)</a> <a id="30124" class="Symbol">→</a> <a id="30126" href="UF.SIP-Examples.html#30117" class="Bound">x</a> <a id="30128" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30130" href="UF.SIP-Examples.html#30106" class="Bound">O</a> <a id="30132" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30134" href="UF.SIP-Examples.html#30117" class="Bound">x</a><a id="30135" class="Symbol">)</a>
                     <a id="30158" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="30160" class="Symbol">((</a><a id="30162" href="UF.SIP-Examples.html#30162" class="Bound">x</a> <a id="30164" class="Symbol">:</a> <a id="30166" href="UF.SIP-Examples.html#29939" class="Bound">R</a><a id="30167" class="Symbol">)</a> <a id="30169" class="Symbol">→</a> <a id="30171" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="30173" href="UF.SIP-Examples.html#30173" class="Bound">x&#39;</a> <a id="30176" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="30178" href="UF.SIP-Examples.html#29939" class="Bound">R</a> <a id="30180" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="30182" href="UF.SIP-Examples.html#30162" class="Bound">x</a> <a id="30184" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30186" href="UF.SIP-Examples.html#30173" class="Bound">x&#39;</a> <a id="30189" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30191" href="UF.SIP-Examples.html#30106" class="Bound">O</a><a id="30192" class="Symbol">)</a>

     <a id="30200" href="UF.SIP-Examples.html#30200" class="Function">IV</a>  <a id="30204" class="Symbol">=</a> <a id="30206" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="30208" href="UF.SIP-Examples.html#30097" class="Function">A</a>

     <a id="30216" href="UF.SIP-Examples.html#30216" class="Function">a</a> <a id="30218" class="Symbol">:</a> <a id="30220" class="Symbol">(</a><a id="30221" href="UF.SIP-Examples.html#30221" class="Bound">O</a> <a id="30223" href="UF.SIP-Examples.html#30223" class="Bound">O&#39;</a> <a id="30226" class="Symbol">:</a> <a id="30228" href="UF.SIP-Examples.html#29939" class="Bound">R</a><a id="30229" class="Symbol">)</a> <a id="30231" class="Symbol">→</a> <a id="30233" class="Symbol">((</a><a id="30235" href="UF.SIP-Examples.html#30235" class="Bound">x</a> <a id="30237" class="Symbol">:</a> <a id="30239" href="UF.SIP-Examples.html#29939" class="Bound">R</a><a id="30240" class="Symbol">)</a> <a id="30242" class="Symbol">→</a> <a id="30244" href="UF.SIP-Examples.html#30235" class="Bound">x</a> <a id="30246" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30248" href="UF.SIP-Examples.html#30221" class="Bound">O</a> <a id="30250" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30252" href="UF.SIP-Examples.html#30235" class="Bound">x</a><a id="30253" class="Symbol">)</a> <a id="30255" class="Symbol">→</a> <a id="30257" class="Symbol">((</a><a id="30259" href="UF.SIP-Examples.html#30259" class="Bound">x</a> <a id="30261" class="Symbol">:</a> <a id="30263" href="UF.SIP-Examples.html#29939" class="Bound">R</a><a id="30264" class="Symbol">)</a> <a id="30266" class="Symbol">→</a> <a id="30268" href="UF.SIP-Examples.html#30259" class="Bound">x</a> <a id="30270" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30272" href="UF.SIP-Examples.html#30223" class="Bound">O&#39;</a> <a id="30275" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30277" href="UF.SIP-Examples.html#30259" class="Bound">x</a><a id="30278" class="Symbol">)</a> <a id="30280" class="Symbol">→</a> <a id="30282" href="UF.SIP-Examples.html#30221" class="Bound">O</a> <a id="30284" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30286" href="UF.SIP-Examples.html#30223" class="Bound">O&#39;</a>
     <a id="30294" href="UF.SIP-Examples.html#30216" class="Function">a</a> <a id="30296" href="UF.SIP-Examples.html#30296" class="Bound">O</a> <a id="30298" href="UF.SIP-Examples.html#30298" class="Bound">O&#39;</a> <a id="30301" href="UF.SIP-Examples.html#30301" class="Bound">f</a> <a id="30303" href="UF.SIP-Examples.html#30303" class="Bound">f&#39;</a> <a id="30306" class="Symbol">=</a> <a id="30308" href="UF.SIP-Examples.html#30296" class="Bound">O</a>       <a id="30316" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="30319" class="Symbol">(</a><a id="30320" href="UF.SIP-Examples.html#30303" class="Bound">f&#39;</a> <a id="30323" href="UF.SIP-Examples.html#30296" class="Bound">O</a><a id="30324" class="Symbol">)</a><a id="30325" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="30328" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                  <a id="30348" class="Symbol">(</a><a id="30349" href="UF.SIP-Examples.html#30296" class="Bound">O</a> <a id="30351" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30353" href="UF.SIP-Examples.html#30298" class="Bound">O&#39;</a><a id="30355" class="Symbol">)</a> <a id="30357" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="30360" href="UF.SIP-Examples.html#30064" class="Bound">iii</a> <a id="30364" href="UF.SIP-Examples.html#30296" class="Bound">O</a> <a id="30366" href="UF.SIP-Examples.html#30298" class="Bound">O&#39;</a> <a id="30369" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                  <a id="30389" class="Symbol">(</a><a id="30390" href="UF.SIP-Examples.html#30298" class="Bound">O&#39;</a> <a id="30393" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30395" href="UF.SIP-Examples.html#30296" class="Bound">O</a><a id="30396" class="Symbol">)</a> <a id="30398" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="30401" href="UF.SIP-Examples.html#30301" class="Bound">f</a> <a id="30403" href="UF.SIP-Examples.html#30298" class="Bound">O&#39;</a> <a id="30406" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                   <a id="30427" href="UF.SIP-Examples.html#30298" class="Bound">O&#39;</a>      <a id="30435" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

     <a id="30443" href="UF.SIP-Examples.html#30443" class="Function">b</a> <a id="30445" class="Symbol">:</a> <a id="30447" class="Symbol">(</a><a id="30448" href="UF.SIP-Examples.html#30448" class="Bound">O</a> <a id="30450" class="Symbol">:</a> <a id="30452" href="UF.SIP-Examples.html#29939" class="Bound">R</a><a id="30453" class="Symbol">)</a> <a id="30455" class="Symbol">→</a> <a id="30457" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="30465" class="Symbol">((</a><a id="30467" href="UF.SIP-Examples.html#30467" class="Bound">x</a> <a id="30469" class="Symbol">:</a> <a id="30471" href="UF.SIP-Examples.html#29939" class="Bound">R</a><a id="30472" class="Symbol">)</a> <a id="30474" class="Symbol">→</a> <a id="30476" href="UF.SIP-Examples.html#30467" class="Bound">x</a> <a id="30478" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30480" href="UF.SIP-Examples.html#30448" class="Bound">O</a> <a id="30482" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30484" href="UF.SIP-Examples.html#30467" class="Bound">x</a><a id="30485" class="Symbol">)</a>
     <a id="30492" href="UF.SIP-Examples.html#30443" class="Function">b</a> <a id="30494" href="UF.SIP-Examples.html#30494" class="Bound">O</a> <a id="30496" class="Symbol">=</a> <a id="30498" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="30508" href="UF.SIP-Examples.html#29116" class="Function">fe</a> <a id="30511" class="Symbol">(λ</a> <a id="30514" href="UF.SIP-Examples.html#30514" class="Bound">x</a> <a id="30516" class="Symbol">→</a> <a id="30518" href="UF.SIP-Examples.html#30055" class="Bound">i</a> <a id="30520" class="Symbol">{</a><a id="30521" href="UF.SIP-Examples.html#30514" class="Bound">x</a> <a id="30523" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30525" href="UF.SIP-Examples.html#30494" class="Bound">O</a><a id="30526" class="Symbol">}</a> <a id="30528" class="Symbol">{</a><a id="30529" href="UF.SIP-Examples.html#30514" class="Bound">x</a><a id="30530" class="Symbol">})</a>

     <a id="30539" href="UF.SIP-Examples.html#30539" class="Function">c</a> <a id="30541" class="Symbol">:</a> <a id="30543" class="Symbol">(</a><a id="30544" href="UF.SIP-Examples.html#30544" class="Bound">O</a> <a id="30546" class="Symbol">:</a> <a id="30548" href="UF.SIP-Examples.html#29939" class="Bound">R</a><a id="30549" class="Symbol">)</a>
       <a id="30558" class="Symbol">→</a> <a id="30560" class="Symbol">((</a><a id="30562" href="UF.SIP-Examples.html#30562" class="Bound">x</a> <a id="30564" class="Symbol">:</a> <a id="30566" href="UF.SIP-Examples.html#29939" class="Bound">R</a><a id="30567" class="Symbol">)</a> <a id="30569" class="Symbol">→</a> <a id="30571" href="UF.SIP-Examples.html#30562" class="Bound">x</a> <a id="30573" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30575" href="UF.SIP-Examples.html#30544" class="Bound">O</a> <a id="30577" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30579" href="UF.SIP-Examples.html#30562" class="Bound">x</a><a id="30580" class="Symbol">)</a>
       <a id="30589" class="Symbol">→</a> <a id="30591" class="Symbol">(</a><a id="30592" href="UF.SIP-Examples.html#30592" class="Bound">x</a> <a id="30594" class="Symbol">:</a> <a id="30596" href="UF.SIP-Examples.html#29939" class="Bound">R</a><a id="30597" class="Symbol">)</a> <a id="30599" class="Symbol">→</a> <a id="30601" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="30609" class="Symbol">(</a><a id="30610" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="30612" href="UF.SIP-Examples.html#30612" class="Bound">x&#39;</a> <a id="30615" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="30617" href="UF.SIP-Examples.html#29939" class="Bound">R</a> <a id="30619" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="30621" href="UF.SIP-Examples.html#30592" class="Bound">x</a> <a id="30623" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30625" href="UF.SIP-Examples.html#30612" class="Bound">x&#39;</a> <a id="30628" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30630" href="UF.SIP-Examples.html#30544" class="Bound">O</a><a id="30631" class="Symbol">)</a>
     <a id="30638" href="UF.SIP-Examples.html#30539" class="Function">c</a> <a id="30640" href="UF.SIP-Examples.html#30640" class="Bound">O</a> <a id="30642" href="UF.SIP-Examples.html#30642" class="Bound">f</a> <a id="30644" href="UF.SIP-Examples.html#30644" class="Bound">x</a> <a id="30646" class="Symbol">(</a><a id="30647" href="UF.SIP-Examples.html#30647" class="Bound">x&#39;</a> <a id="30650" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30652" href="UF.SIP-Examples.html#30652" class="Bound">p&#39;</a><a id="30654" class="Symbol">)</a> <a id="30656" class="Symbol">(</a><a id="30657" href="UF.SIP-Examples.html#30657" class="Bound">x&#39;&#39;</a> <a id="30661" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30663" href="UF.SIP-Examples.html#30663" class="Bound">p&#39;&#39;</a><a id="30666" class="Symbol">)</a> <a id="30668" class="Symbol">=</a> <a id="30670" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="30683" class="Symbol">(λ</a> <a id="30686" href="UF.SIP-Examples.html#30686" class="Bound">y</a> <a id="30688" class="Symbol">→</a> <a id="30690" href="UF.SIP-Examples.html#30055" class="Bound">i</a> <a id="30692" class="Symbol">{</a><a id="30693" href="UF.SIP-Examples.html#30644" class="Bound">x</a> <a id="30695" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30697" href="UF.SIP-Examples.html#30686" class="Bound">y</a><a id="30698" class="Symbol">}</a> <a id="30700" class="Symbol">{</a><a id="30701" href="UF.SIP-Examples.html#30640" class="Bound">O</a><a id="30702" class="Symbol">})</a> <a id="30705" href="UF.SIP-Examples.html#30726" class="Function">r</a>
      <a id="30713" class="Keyword">where</a>
       <a id="30726" href="UF.SIP-Examples.html#30726" class="Function">r</a> <a id="30728" class="Symbol">:</a> <a id="30730" href="UF.SIP-Examples.html#30647" class="Bound">x&#39;</a> <a id="30733" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30735" href="UF.SIP-Examples.html#30657" class="Bound">x&#39;&#39;</a>
       <a id="30746" href="UF.SIP-Examples.html#30726" class="Function">r</a> <a id="30748" class="Symbol">=</a> <a id="30750" href="UF.SIP-Examples.html#30647" class="Bound">x&#39;</a>               <a id="30767" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="30770" class="Symbol">(</a><a id="30771" href="UF.SIP-Examples.html#30642" class="Bound">f</a> <a id="30773" href="UF.SIP-Examples.html#30647" class="Bound">x&#39;</a><a id="30775" class="Symbol">)</a><a id="30776" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="30779" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="30792" class="Symbol">(</a><a id="30793" href="UF.SIP-Examples.html#30647" class="Bound">x&#39;</a> <a id="30796" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30798" href="UF.SIP-Examples.html#30640" class="Bound">O</a><a id="30799" class="Symbol">)</a>         <a id="30809" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="30812" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="30815" class="Symbol">(</a><a id="30816" href="UF.SIP-Examples.html#30647" class="Bound">x&#39;</a> <a id="30819" href="UF.SIP-Examples.html#29942" class="Bound Operator">+_</a><a id="30821" class="Symbol">)</a> <a id="30823" class="Symbol">(</a><a id="30824" href="UF.SIP-Examples.html#30663" class="Bound">p&#39;&#39;</a> <a id="30828" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="30830" class="Symbol">)</a> <a id="30832" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="30845" class="Symbol">(</a><a id="30846" href="UF.SIP-Examples.html#30647" class="Bound">x&#39;</a> <a id="30849" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30851" class="Symbol">(</a><a id="30852" href="UF.SIP-Examples.html#30644" class="Bound">x</a> <a id="30854" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30856" href="UF.SIP-Examples.html#30657" class="Bound">x&#39;&#39;</a><a id="30859" class="Symbol">))</a> <a id="30862" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="30865" class="Symbol">(</a><a id="30866" href="UF.SIP-Examples.html#30059" class="Bound">ii</a> <a id="30869" href="UF.SIP-Examples.html#30647" class="Bound">x&#39;</a> <a id="30872" href="UF.SIP-Examples.html#30644" class="Bound">x</a> <a id="30874" href="UF.SIP-Examples.html#30657" class="Bound">x&#39;&#39;</a><a id="30877" class="Symbol">)</a><a id="30878" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="30881" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="30894" class="Symbol">((</a><a id="30896" href="UF.SIP-Examples.html#30647" class="Bound">x&#39;</a> <a id="30899" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30901" href="UF.SIP-Examples.html#30644" class="Bound">x</a><a id="30902" class="Symbol">)</a> <a id="30904" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30906" href="UF.SIP-Examples.html#30657" class="Bound">x&#39;&#39;</a><a id="30909" class="Symbol">)</a> <a id="30911" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="30914" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="30917" class="Symbol">(</a><a id="30918" href="UF.SIP-Examples.html#29942" class="Bound Operator">_+</a> <a id="30921" href="UF.SIP-Examples.html#30657" class="Bound">x&#39;&#39;</a><a id="30924" class="Symbol">)</a> <a id="30926" class="Symbol">(</a><a id="30927" href="UF.SIP-Examples.html#30064" class="Bound">iii</a> <a id="30931" href="UF.SIP-Examples.html#30647" class="Bound">x&#39;</a> <a id="30934" href="UF.SIP-Examples.html#30644" class="Bound">x</a><a id="30935" class="Symbol">)</a> <a id="30937" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="30950" class="Symbol">((</a><a id="30952" href="UF.SIP-Examples.html#30644" class="Bound">x</a> <a id="30954" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30956" href="UF.SIP-Examples.html#30647" class="Bound">x&#39;</a><a id="30958" class="Symbol">)</a> <a id="30960" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="30962" href="UF.SIP-Examples.html#30657" class="Bound">x&#39;&#39;</a><a id="30965" class="Symbol">)</a> <a id="30967" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="30970" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="30973" class="Symbol">(</a><a id="30974" href="UF.SIP-Examples.html#29942" class="Bound Operator">_+</a> <a id="30977" href="UF.SIP-Examples.html#30657" class="Bound">x&#39;&#39;</a><a id="30980" class="Symbol">)</a> <a id="30982" href="UF.SIP-Examples.html#30652" class="Bound">p&#39;</a> <a id="30985" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="30998" class="Symbol">(</a><a id="30999" href="UF.SIP-Examples.html#30640" class="Bound">O</a> <a id="31001" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="31003" href="UF.SIP-Examples.html#30657" class="Bound">x&#39;&#39;</a><a id="31006" class="Symbol">)</a>        <a id="31015" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="31018" href="UF.SIP-Examples.html#30064" class="Bound">iii</a> <a id="31022" href="UF.SIP-Examples.html#30640" class="Bound">O</a> <a id="31024" href="UF.SIP-Examples.html#30657" class="Bound">x&#39;&#39;</a> <a id="31028" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="31041" class="Symbol">(</a><a id="31042" href="UF.SIP-Examples.html#30657" class="Bound">x&#39;&#39;</a> <a id="31046" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="31048" href="UF.SIP-Examples.html#30640" class="Bound">O</a><a id="31049" class="Symbol">)</a>        <a id="31058" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="31061" href="UF.SIP-Examples.html#30642" class="Bound">f</a> <a id="31063" href="UF.SIP-Examples.html#30657" class="Bound">x&#39;&#39;</a> <a id="31067" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="31080" href="UF.SIP-Examples.html#30657" class="Bound">x&#39;&#39;</a>              <a id="31097" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

     <a id="31105" href="UF.SIP-Examples.html#31105" class="Function">d</a> <a id="31107" class="Symbol">:</a> <a id="31109" class="Symbol">(</a><a id="31110" href="UF.SIP-Examples.html#31110" class="Bound">O</a> <a id="31112" class="Symbol">:</a> <a id="31114" href="UF.SIP-Examples.html#29939" class="Bound">R</a><a id="31115" class="Symbol">)</a> <a id="31117" class="Symbol">→</a> <a id="31119" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="31127" class="Symbol">(</a><a id="31128" href="UF.SIP-Examples.html#30097" class="Function">A</a> <a id="31130" href="UF.SIP-Examples.html#31110" class="Bound">O</a><a id="31131" class="Symbol">)</a>
     <a id="31138" href="UF.SIP-Examples.html#31105" class="Function">d</a> <a id="31140" href="UF.SIP-Examples.html#31140" class="Bound">O</a> <a id="31142" class="Symbol">(</a><a id="31143" href="UF.SIP-Examples.html#31143" class="Bound">f</a> <a id="31145" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31147" href="UF.SIP-Examples.html#31147" class="Bound">g</a><a id="31148" class="Symbol">)</a> <a id="31150" class="Symbol">=</a> <a id="31152" href="UF.SIP-Examples.html#31181" class="Function">φ</a> <a id="31154" class="Symbol">(</a><a id="31155" href="UF.SIP-Examples.html#31143" class="Bound">f</a> <a id="31157" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31159" href="UF.SIP-Examples.html#31147" class="Bound">g</a><a id="31160" class="Symbol">)</a>
      <a id="31168" class="Keyword">where</a>
       <a id="31181" href="UF.SIP-Examples.html#31181" class="Function">φ</a> <a id="31183" class="Symbol">:</a> <a id="31185" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="31193" class="Symbol">(</a><a id="31194" href="UF.SIP-Examples.html#30097" class="Function">A</a> <a id="31196" href="UF.SIP-Examples.html#31140" class="Bound">O</a><a id="31197" class="Symbol">)</a>
       <a id="31206" href="UF.SIP-Examples.html#31181" class="Function">φ</a> <a id="31208" class="Symbol">=</a> <a id="31210" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="31220" class="Symbol">(</a><a id="31221" href="UF.SIP-Examples.html#30443" class="Function">b</a> <a id="31223" href="UF.SIP-Examples.html#31140" class="Bound">O</a><a id="31224" class="Symbol">)</a> <a id="31226" class="Symbol">(</a><a id="31227" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="31237" href="UF.SIP-Examples.html#29116" class="Function">fe</a> <a id="31240" class="Symbol">(λ</a> <a id="31243" href="UF.SIP-Examples.html#31243" class="Bound">x</a> <a id="31245" class="Symbol">→</a> <a id="31247" href="UF.SIP-Examples.html#30539" class="Function">c</a> <a id="31249" href="UF.SIP-Examples.html#31140" class="Bound">O</a> <a id="31251" href="UF.SIP-Examples.html#31143" class="Bound">f</a> <a id="31253" href="UF.SIP-Examples.html#31243" class="Bound">x</a><a id="31254" class="Symbol">))</a>

     <a id="31263" href="UF.SIP-Examples.html#31263" class="Function">IV-is-prop</a> <a id="31274" class="Symbol">:</a> <a id="31276" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="31284" href="UF.SIP-Examples.html#30200" class="Function">IV</a>
     <a id="31292" href="UF.SIP-Examples.html#31263" class="Function">IV-is-prop</a> <a id="31303" class="Symbol">(</a><a id="31304" href="UF.SIP-Examples.html#31304" class="Bound">O</a> <a id="31306" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31308" href="UF.SIP-Examples.html#31308" class="Bound">f</a> <a id="31310" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31312" href="UF.SIP-Examples.html#31312" class="Bound">g</a><a id="31313" class="Symbol">)</a> <a id="31315" class="Symbol">(</a><a id="31316" href="UF.SIP-Examples.html#31316" class="Bound">O&#39;</a> <a id="31319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31321" href="UF.SIP-Examples.html#31321" class="Bound">f&#39;</a> <a id="31324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31326" href="UF.SIP-Examples.html#31326" class="Bound">g&#39;</a><a id="31328" class="Symbol">)</a> <a id="31330" class="Symbol">=</a> <a id="31332" href="UF.SIP-Examples.html#31353" class="Function">e</a>
      <a id="31340" class="Keyword">where</a>
       <a id="31353" href="UF.SIP-Examples.html#31353" class="Function">e</a> <a id="31355" class="Symbol">:</a> <a id="31357" class="Symbol">(</a><a id="31358" href="UF.SIP-Examples.html#31304" class="Bound">O</a> <a id="31360" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31362" href="UF.SIP-Examples.html#31308" class="Bound">f</a> <a id="31364" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31366" href="UF.SIP-Examples.html#31312" class="Bound">g</a><a id="31367" class="Symbol">)</a> <a id="31369" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31371" class="Symbol">(</a><a id="31372" href="UF.SIP-Examples.html#31316" class="Bound">O&#39;</a> <a id="31375" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31377" href="UF.SIP-Examples.html#31321" class="Bound">f&#39;</a> <a id="31380" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31382" href="UF.SIP-Examples.html#31326" class="Bound">g&#39;</a><a id="31384" class="Symbol">)</a>
       <a id="31393" href="UF.SIP-Examples.html#31353" class="Function">e</a> <a id="31395" class="Symbol">=</a> <a id="31397" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="31410" href="UF.SIP-Examples.html#31105" class="Function">d</a> <a id="31412" class="Symbol">(</a><a id="31413" href="UF.SIP-Examples.html#30216" class="Function">a</a> <a id="31415" href="UF.SIP-Examples.html#31304" class="Bound">O</a> <a id="31417" href="UF.SIP-Examples.html#31316" class="Bound">O&#39;</a> <a id="31420" href="UF.SIP-Examples.html#31308" class="Bound">f</a> <a id="31422" href="UF.SIP-Examples.html#31321" class="Bound">f&#39;</a><a id="31424" class="Symbol">)</a>

     <a id="31432" href="UF.SIP-Examples.html#31432" class="Function">γ</a> <a id="31434" class="Symbol">:</a> <a id="31436" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="31444" class="Symbol">(</a><a id="31445" href="UF.SIP-Examples.html#29282" class="Function">rng-axioms</a> <a id="31456" href="UF.SIP-Examples.html#29939" class="Bound">R</a> <a id="31458" class="Symbol">(</a><a id="31459" href="UF.SIP-Examples.html#29942" class="Bound Operator">_+_</a> <a id="31463" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31465" href="UF.SIP-Examples.html#29948" class="Bound Operator">_·_</a><a id="31468" class="Symbol">))</a>
     <a id="31476" href="UF.SIP-Examples.html#31432" class="Function">γ</a> <a id="31478" class="Symbol">=</a> <a id="31480" href="UF.Subsingletons.html#11956" class="Function">×₇-is-prop</a>
          <a id="31501" class="Symbol">(</a><a id="31502" href="UF.Sets-Properties.html#2165" class="Function">being-set-is-prop</a> <a id="31520" href="UF.SIP-Examples.html#29116" class="Function">fe</a><a id="31522" class="Symbol">)</a>
          <a id="31534" class="Symbol">(</a><a id="31535" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="31546" href="UF.SIP-Examples.html#29116" class="Function">fe</a>
           <a id="31560" class="Symbol">(λ</a> <a id="31563" href="UF.SIP-Examples.html#31563" class="Bound">x</a> <a id="31565" href="UF.SIP-Examples.html#31565" class="Bound">y</a> <a id="31567" href="UF.SIP-Examples.html#31567" class="Bound">z</a> <a id="31569" class="Symbol">→</a> <a id="31571" href="UF.SIP-Examples.html#30055" class="Bound">i</a> <a id="31573" class="Symbol">{(</a><a id="31575" href="UF.SIP-Examples.html#31563" class="Bound">x</a> <a id="31577" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="31579" href="UF.SIP-Examples.html#31565" class="Bound">y</a><a id="31580" class="Symbol">)</a> <a id="31582" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="31584" href="UF.SIP-Examples.html#31567" class="Bound">z</a><a id="31585" class="Symbol">}</a> <a id="31587" class="Symbol">{</a><a id="31588" href="UF.SIP-Examples.html#31563" class="Bound">x</a> <a id="31590" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="31592" class="Symbol">(</a><a id="31593" href="UF.SIP-Examples.html#31565" class="Bound">y</a> <a id="31595" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="31597" href="UF.SIP-Examples.html#31567" class="Bound">z</a><a id="31598" class="Symbol">)}))</a>
          <a id="31613" class="Symbol">(</a><a id="31614" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="31625" href="UF.SIP-Examples.html#29116" class="Function">fe</a>
            <a id="31640" class="Symbol">(λ</a> <a id="31643" href="UF.SIP-Examples.html#31643" class="Bound">x</a> <a id="31645" href="UF.SIP-Examples.html#31645" class="Bound">y</a> <a id="31647" class="Symbol">→</a> <a id="31649" href="UF.SIP-Examples.html#30055" class="Bound">i</a> <a id="31651" class="Symbol">{</a><a id="31652" href="UF.SIP-Examples.html#31643" class="Bound">x</a> <a id="31654" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="31656" href="UF.SIP-Examples.html#31645" class="Bound">y</a><a id="31657" class="Symbol">}</a> <a id="31659" class="Symbol">{</a><a id="31660" href="UF.SIP-Examples.html#31645" class="Bound">y</a> <a id="31662" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="31664" href="UF.SIP-Examples.html#31643" class="Bound">x</a><a id="31665" class="Symbol">}))</a>
          <a id="31679" href="UF.SIP-Examples.html#31263" class="Function">IV-is-prop</a>
          <a id="31700" class="Symbol">(</a><a id="31701" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="31712" href="UF.SIP-Examples.html#29116" class="Function">fe</a>
           <a id="31726" class="Symbol">(λ</a> <a id="31729" href="UF.SIP-Examples.html#31729" class="Bound">x</a> <a id="31731" href="UF.SIP-Examples.html#31731" class="Bound">y</a> <a id="31733" href="UF.SIP-Examples.html#31733" class="Bound">z</a> <a id="31735" class="Symbol">→</a> <a id="31737" href="UF.SIP-Examples.html#30055" class="Bound">i</a> <a id="31739" class="Symbol">{(</a><a id="31741" href="UF.SIP-Examples.html#31729" class="Bound">x</a> <a id="31743" href="UF.SIP-Examples.html#29948" class="Bound Operator">·</a> <a id="31745" href="UF.SIP-Examples.html#31731" class="Bound">y</a><a id="31746" class="Symbol">)</a> <a id="31748" href="UF.SIP-Examples.html#29948" class="Bound Operator">·</a> <a id="31750" href="UF.SIP-Examples.html#31733" class="Bound">z</a><a id="31751" class="Symbol">}</a> <a id="31753" class="Symbol">{</a><a id="31754" href="UF.SIP-Examples.html#31729" class="Bound">x</a> <a id="31756" href="UF.SIP-Examples.html#29948" class="Bound Operator">·</a> <a id="31758" class="Symbol">(</a><a id="31759" href="UF.SIP-Examples.html#31731" class="Bound">y</a> <a id="31761" href="UF.SIP-Examples.html#29948" class="Bound Operator">·</a> <a id="31763" href="UF.SIP-Examples.html#31733" class="Bound">z</a><a id="31764" class="Symbol">)}))</a>
          <a id="31779" class="Symbol">(</a><a id="31780" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="31791" href="UF.SIP-Examples.html#29116" class="Function">fe</a>
           <a id="31805" class="Symbol">(λ</a> <a id="31808" href="UF.SIP-Examples.html#31808" class="Bound">x</a> <a id="31810" href="UF.SIP-Examples.html#31810" class="Bound">y</a> <a id="31812" href="UF.SIP-Examples.html#31812" class="Bound">z</a> <a id="31814" class="Symbol">→</a> <a id="31816" href="UF.SIP-Examples.html#30055" class="Bound">i</a> <a id="31818" class="Symbol">{</a><a id="31819" href="UF.SIP-Examples.html#31808" class="Bound">x</a> <a id="31821" href="UF.SIP-Examples.html#29948" class="Bound Operator">·</a> <a id="31823" class="Symbol">(</a><a id="31824" href="UF.SIP-Examples.html#31810" class="Bound">y</a> <a id="31826" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="31828" href="UF.SIP-Examples.html#31812" class="Bound">z</a><a id="31829" class="Symbol">)}</a> <a id="31832" class="Symbol">{(</a><a id="31834" href="UF.SIP-Examples.html#31808" class="Bound">x</a> <a id="31836" href="UF.SIP-Examples.html#29948" class="Bound Operator">·</a> <a id="31838" href="UF.SIP-Examples.html#31810" class="Bound">y</a><a id="31839" class="Symbol">)</a> <a id="31841" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="31843" class="Symbol">(</a><a id="31844" href="UF.SIP-Examples.html#31808" class="Bound">x</a> <a id="31846" href="UF.SIP-Examples.html#29948" class="Bound Operator">·</a> <a id="31848" href="UF.SIP-Examples.html#31812" class="Bound">z</a><a id="31849" class="Symbol">)}))</a>
          <a id="31864" class="Symbol">(</a><a id="31865" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="31876" href="UF.SIP-Examples.html#29116" class="Function">fe</a>
           <a id="31890" class="Symbol">(λ</a> <a id="31893" href="UF.SIP-Examples.html#31893" class="Bound">x</a> <a id="31895" href="UF.SIP-Examples.html#31895" class="Bound">y</a> <a id="31897" href="UF.SIP-Examples.html#31897" class="Bound">z</a> <a id="31899" class="Symbol">→</a> <a id="31901" href="UF.SIP-Examples.html#30055" class="Bound">i</a> <a id="31903" class="Symbol">{(</a><a id="31905" href="UF.SIP-Examples.html#31895" class="Bound">y</a> <a id="31907" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="31909" href="UF.SIP-Examples.html#31897" class="Bound">z</a><a id="31910" class="Symbol">)</a> <a id="31912" href="UF.SIP-Examples.html#29948" class="Bound Operator">·</a> <a id="31914" href="UF.SIP-Examples.html#31893" class="Bound">x</a><a id="31915" class="Symbol">}</a> <a id="31917" class="Symbol">{(</a><a id="31919" href="UF.SIP-Examples.html#31895" class="Bound">y</a> <a id="31921" href="UF.SIP-Examples.html#29948" class="Bound Operator">·</a> <a id="31923" href="UF.SIP-Examples.html#31893" class="Bound">x</a><a id="31924" class="Symbol">)</a> <a id="31926" href="UF.SIP-Examples.html#29942" class="Bound Operator">+</a> <a id="31928" class="Symbol">(</a><a id="31929" href="UF.SIP-Examples.html#31897" class="Bound">z</a> <a id="31931" href="UF.SIP-Examples.html#29948" class="Bound Operator">·</a> <a id="31933" href="UF.SIP-Examples.html#31893" class="Bound">x</a><a id="31934" class="Symbol">)}))</a>

 <a id="ring._≅[Rng]_"></a><a id="31941" href="UF.SIP-Examples.html#31941" class="Function Operator">_≅[Rng]_</a> <a id="31950" class="Symbol">:</a> <a id="31952" href="UF.SIP-Examples.html#29746" class="Function">Rng</a> <a id="31956" class="Symbol">→</a> <a id="31958" href="UF.SIP-Examples.html#29746" class="Function">Rng</a> <a id="31962" class="Symbol">→</a> <a id="31964" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="31966" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="31970" class="Symbol">(</a><a id="31971" href="UF.SIP-Examples.html#31971" class="Bound">R</a> <a id="31973" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31975" class="Symbol">(</a><a id="31976" href="UF.SIP-Examples.html#31976" class="Bound Operator">_+_</a> <a id="31980" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31982" href="UF.SIP-Examples.html#31982" class="Bound Operator">_·_</a><a id="31985" class="Symbol">)</a> <a id="31987" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31989" class="Symbol">_)</a> <a id="31992" href="UF.SIP-Examples.html#31941" class="Function Operator">≅[Rng]</a> <a id="31999" class="Symbol">(</a><a id="32000" href="UF.SIP-Examples.html#32000" class="Bound">R&#39;</a> <a id="32003" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32005" class="Symbol">(</a><a id="32006" href="UF.SIP-Examples.html#32006" class="Bound Operator">_+&#39;_</a> <a id="32011" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32013" href="UF.SIP-Examples.html#32013" class="Bound Operator">_·&#39;_</a><a id="32017" class="Symbol">)</a> <a id="32019" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32021" class="Symbol">_)</a> <a id="32024" class="Symbol">=</a>

                       <a id="32050" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="32052" href="UF.SIP-Examples.html#32052" class="Bound">f</a> <a id="32054" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="32056" class="Symbol">(</a><a id="32057" href="UF.SIP-Examples.html#31971" class="Bound">R</a> <a id="32059" class="Symbol">→</a> <a id="32061" href="UF.SIP-Examples.html#32000" class="Bound">R&#39;</a><a id="32063" class="Symbol">)</a>
                           <a id="32092" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="32094" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="32103" href="UF.SIP-Examples.html#32052" class="Bound">f</a>
                           <a id="32132" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="32134" class="Symbol">((λ</a> <a id="32138" href="UF.SIP-Examples.html#32138" class="Bound">x</a> <a id="32140" href="UF.SIP-Examples.html#32140" class="Bound">y</a> <a id="32142" class="Symbol">→</a> <a id="32144" href="UF.SIP-Examples.html#32052" class="Bound">f</a> <a id="32146" class="Symbol">(</a><a id="32147" href="UF.SIP-Examples.html#32138" class="Bound">x</a> <a id="32149" href="UF.SIP-Examples.html#31976" class="Bound Operator">+</a> <a id="32151" href="UF.SIP-Examples.html#32140" class="Bound">y</a><a id="32152" class="Symbol">))</a> <a id="32155" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32157" class="Symbol">(λ</a> <a id="32160" href="UF.SIP-Examples.html#32160" class="Bound">x</a> <a id="32162" href="UF.SIP-Examples.html#32162" class="Bound">y</a> <a id="32164" class="Symbol">→</a> <a id="32166" href="UF.SIP-Examples.html#32052" class="Bound">f</a> <a id="32168" href="UF.SIP-Examples.html#32160" class="Bound">x</a> <a id="32170" href="UF.SIP-Examples.html#32006" class="Bound Operator">+&#39;</a> <a id="32173" href="UF.SIP-Examples.html#32052" class="Bound">f</a> <a id="32175" href="UF.SIP-Examples.html#32162" class="Bound">y</a><a id="32176" class="Symbol">))</a>
                           <a id="32206" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="32208" class="Symbol">((λ</a> <a id="32212" href="UF.SIP-Examples.html#32212" class="Bound">x</a> <a id="32214" href="UF.SIP-Examples.html#32214" class="Bound">y</a> <a id="32216" class="Symbol">→</a> <a id="32218" href="UF.SIP-Examples.html#32052" class="Bound">f</a> <a id="32220" class="Symbol">(</a><a id="32221" href="UF.SIP-Examples.html#32212" class="Bound">x</a> <a id="32223" href="UF.SIP-Examples.html#31982" class="Bound Operator">·</a> <a id="32225" href="UF.SIP-Examples.html#32214" class="Bound">y</a><a id="32226" class="Symbol">))</a> <a id="32229" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32231" class="Symbol">(λ</a> <a id="32234" href="UF.SIP-Examples.html#32234" class="Bound">x</a> <a id="32236" href="UF.SIP-Examples.html#32236" class="Bound">y</a> <a id="32238" class="Symbol">→</a> <a id="32240" href="UF.SIP-Examples.html#32052" class="Bound">f</a> <a id="32242" href="UF.SIP-Examples.html#32234" class="Bound">x</a> <a id="32244" href="UF.SIP-Examples.html#32013" class="Bound Operator">·&#39;</a> <a id="32247" href="UF.SIP-Examples.html#32052" class="Bound">f</a> <a id="32249" href="UF.SIP-Examples.html#32236" class="Bound">y</a><a id="32250" class="Symbol">))</a>

 <a id="ring.characterization-of-rng-＝"></a><a id="32255" href="UF.SIP-Examples.html#32255" class="Function">characterization-of-rng-＝</a> <a id="32281" class="Symbol">:</a> <a id="32283" class="Symbol">(</a><a id="32284" href="UF.SIP-Examples.html#32284" class="Bound">𝓡</a> <a id="32286" href="UF.SIP-Examples.html#32286" class="Bound">𝓡&#39;</a> <a id="32289" class="Symbol">:</a> <a id="32291" href="UF.SIP-Examples.html#29746" class="Function">Rng</a><a id="32294" class="Symbol">)</a> <a id="32296" class="Symbol">→</a> <a id="32298" class="Symbol">(</a><a id="32299" href="UF.SIP-Examples.html#32284" class="Bound">𝓡</a> <a id="32301" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32303" href="UF.SIP-Examples.html#32286" class="Bound">𝓡&#39;</a><a id="32305" class="Symbol">)</a> <a id="32307" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="32309" class="Symbol">(</a><a id="32310" href="UF.SIP-Examples.html#32284" class="Bound">𝓡</a> <a id="32312" href="UF.SIP-Examples.html#31941" class="Function Operator">≅[Rng]</a> <a id="32319" href="UF.SIP-Examples.html#32286" class="Bound">𝓡&#39;</a><a id="32321" class="Symbol">)</a>
 <a id="32324" href="UF.SIP-Examples.html#32255" class="Function">characterization-of-rng-＝</a> <a id="32350" class="Symbol">=</a> <a id="32352" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="32374" class="Symbol">(</a><a id="32375" href="UF.SIP-Examples.html#29031" class="Bound">ua</a> <a id="32378" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a><a id="32379" class="Symbol">)</a>
                              <a id="32411" class="Symbol">(</a><a id="32412" href="UF.SIP.html#5234" class="Function">add-axioms</a>
                                <a id="32455" href="UF.SIP-Examples.html#29282" class="Function">rng-axioms</a>
                                <a id="32498" href="UF.SIP-Examples.html#29818" class="Function">rng-axioms-is-prop</a>
                                <a id="32549" class="Symbol">(</a><a id="32550" href="UF.SIP.html#8760" class="Function">join</a>
                                  <a id="32589" href="UF.SIP-Examples.html#1468" class="Function">∞-magma.sns-data</a>
                                  <a id="32640" href="UF.SIP-Examples.html#1468" class="Function">∞-magma.sns-data</a><a id="32656" class="Symbol">))</a>

 <a id="ring.⟨_⟩"></a><a id="32661" href="UF.SIP-Examples.html#32661" class="Function Operator">⟨_⟩</a> <a id="32665" class="Symbol">:</a> <a id="32667" class="Symbol">(</a><a id="32668" href="UF.SIP-Examples.html#32668" class="Bound">𝓡</a> <a id="32670" class="Symbol">:</a> <a id="32672" href="UF.SIP-Examples.html#29746" class="Function">Rng</a><a id="32675" class="Symbol">)</a> <a id="32677" class="Symbol">→</a> <a id="32679" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="32681" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="32684" href="UF.SIP-Examples.html#32661" class="Function Operator">⟨</a> <a id="32686" href="UF.SIP-Examples.html#32686" class="Bound">R</a> <a id="32688" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32690" class="Symbol">_</a> <a id="32692" href="UF.SIP-Examples.html#32661" class="Function Operator">⟩</a> <a id="32694" class="Symbol">=</a> <a id="32696" href="UF.SIP-Examples.html#32686" class="Bound">R</a>

 <a id="ring.ring-structure"></a><a id="32700" href="UF.SIP-Examples.html#32700" class="Function">ring-structure</a> <a id="32715" class="Symbol">:</a> <a id="32717" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="32719" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32721" class="Symbol">→</a> <a id="32723" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="32725" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="32728" href="UF.SIP-Examples.html#32700" class="Function">ring-structure</a> <a id="32743" href="UF.SIP-Examples.html#32743" class="Bound">X</a> <a id="32745" class="Symbol">=</a> <a id="32747" href="UF.SIP-Examples.html#32743" class="Bound">X</a> <a id="32749" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="32751" href="UF.SIP-Examples.html#29209" class="Function">rng-structure</a> <a id="32765" href="UF.SIP-Examples.html#32743" class="Bound">X</a>

 <a id="ring.ring-axioms"></a><a id="32769" href="UF.SIP-Examples.html#32769" class="Function">ring-axioms</a> <a id="32781" class="Symbol">:</a> <a id="32783" class="Symbol">(</a><a id="32784" href="UF.SIP-Examples.html#32784" class="Bound">R</a> <a id="32786" class="Symbol">:</a> <a id="32788" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="32790" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32792" class="Symbol">)</a> <a id="32794" class="Symbol">→</a> <a id="32796" href="UF.SIP-Examples.html#32700" class="Function">ring-structure</a> <a id="32811" href="UF.SIP-Examples.html#32784" class="Bound">R</a> <a id="32813" class="Symbol">→</a> <a id="32815" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="32817" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="32820" href="UF.SIP-Examples.html#32769" class="Function">ring-axioms</a> <a id="32832" href="UF.SIP-Examples.html#32832" class="Bound">R</a> <a id="32834" class="Symbol">(</a><a id="32835" href="UF.SIP-Examples.html#32835" class="Bound">𝟏</a> <a id="32837" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32839" href="UF.SIP-Examples.html#32839" class="Bound Operator">_+_</a> <a id="32843" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32845" href="UF.SIP-Examples.html#32845" class="Bound Operator">_·_</a><a id="32848" class="Symbol">)</a> <a id="32850" class="Symbol">=</a> <a id="32852" href="UF.SIP-Examples.html#29282" class="Function">rng-axioms</a> <a id="32863" href="UF.SIP-Examples.html#32832" class="Bound">R</a> <a id="32865" class="Symbol">(</a><a id="32866" href="UF.SIP-Examples.html#32839" class="Bound Operator">_+_</a> <a id="32870" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="32872" href="UF.SIP-Examples.html#32845" class="Bound Operator">_·_</a><a id="32875" class="Symbol">)</a> <a id="32877" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="32879" href="UF.SIP-Examples.html#32895" class="Function">VIII</a>
  <a id="32886" class="Keyword">where</a>
   <a id="32895" href="UF.SIP-Examples.html#32895" class="Function">VIII</a> <a id="32900" class="Symbol">=</a> <a id="32902" class="Symbol">(</a><a id="32903" href="UF.SIP-Examples.html#32903" class="Bound">x</a> <a id="32905" class="Symbol">:</a> <a id="32907" href="UF.SIP-Examples.html#32832" class="Bound">R</a><a id="32908" class="Symbol">)</a> <a id="32910" class="Symbol">→</a> <a id="32912" class="Symbol">(</a><a id="32913" href="UF.SIP-Examples.html#32903" class="Bound">x</a> <a id="32915" href="UF.SIP-Examples.html#32845" class="Bound Operator">·</a> <a id="32917" href="UF.SIP-Examples.html#32835" class="Bound">𝟏</a> <a id="32919" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32921" href="UF.SIP-Examples.html#32903" class="Bound">x</a><a id="32922" class="Symbol">)</a> <a id="32924" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="32926" class="Symbol">(</a><a id="32927" href="UF.SIP-Examples.html#32835" class="Bound">𝟏</a> <a id="32929" href="UF.SIP-Examples.html#32845" class="Bound Operator">·</a> <a id="32931" href="UF.SIP-Examples.html#32903" class="Bound">x</a> <a id="32933" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="32935" href="UF.SIP-Examples.html#32903" class="Bound">x</a><a id="32936" class="Symbol">)</a>

 <a id="ring.ring-axioms-is-prop"></a><a id="32940" href="UF.SIP-Examples.html#32940" class="Function">ring-axioms-is-prop</a> <a id="32960" class="Symbol">:</a> <a id="32962" class="Symbol">(</a><a id="32963" href="UF.SIP-Examples.html#32963" class="Bound">R</a> <a id="32965" class="Symbol">:</a> <a id="32967" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="32969" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32971" class="Symbol">)</a> <a id="32973" class="Symbol">(</a><a id="32974" href="UF.SIP-Examples.html#32974" class="Bound">s</a> <a id="32976" class="Symbol">:</a> <a id="32978" href="UF.SIP-Examples.html#32700" class="Function">ring-structure</a> <a id="32993" href="UF.SIP-Examples.html#32963" class="Bound">R</a><a id="32994" class="Symbol">)</a>
                             <a id="33025" class="Symbol">→</a> <a id="33027" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="33035" class="Symbol">(</a><a id="33036" href="UF.SIP-Examples.html#32769" class="Function">ring-axioms</a> <a id="33048" href="UF.SIP-Examples.html#32963" class="Bound">R</a> <a id="33050" href="UF.SIP-Examples.html#32974" class="Bound">s</a><a id="33051" class="Symbol">)</a>
 <a id="33054" href="UF.SIP-Examples.html#32940" class="Function">ring-axioms-is-prop</a> <a id="33074" href="UF.SIP-Examples.html#33074" class="Bound">R</a> <a id="33076" class="Symbol">(</a><a id="33077" href="UF.SIP-Examples.html#33077" class="Bound">𝟏</a> <a id="33079" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33081" href="UF.SIP-Examples.html#33081" class="Bound Operator">_+_</a> <a id="33085" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33087" href="UF.SIP-Examples.html#33087" class="Bound Operator">_·_</a><a id="33090" class="Symbol">)</a> <a id="33092" class="Symbol">((</a><a id="33094" href="UF.SIP-Examples.html#33094" class="Bound">i</a> <a id="33096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33098" href="UF.SIP-Examples.html#33098" class="Bound">ii-vii</a><a id="33104" class="Symbol">)</a> <a id="33106" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33108" href="UF.SIP-Examples.html#33108" class="Bound">viii</a><a id="33112" class="Symbol">)</a> <a id="33114" class="Symbol">=</a>
  <a id="33118" href="UF.SIP-Examples.html#33153" class="Function">γ</a> <a id="33120" class="Symbol">((</a><a id="33122" href="UF.SIP-Examples.html#33094" class="Bound">i</a> <a id="33124" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33126" href="UF.SIP-Examples.html#33098" class="Bound">ii-vii</a><a id="33132" class="Symbol">)</a> <a id="33134" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33136" href="UF.SIP-Examples.html#33108" class="Bound">viii</a><a id="33140" class="Symbol">)</a>
  <a id="33144" class="Keyword">where</a>
   <a id="33153" href="UF.SIP-Examples.html#33153" class="Function">γ</a> <a id="33155" class="Symbol">:</a> <a id="33157" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="33165" class="Symbol">(</a><a id="33166" href="UF.SIP-Examples.html#32769" class="Function">ring-axioms</a> <a id="33178" href="UF.SIP-Examples.html#33074" class="Bound">R</a> <a id="33180" class="Symbol">(</a><a id="33181" href="UF.SIP-Examples.html#33077" class="Bound">𝟏</a> <a id="33183" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33185" href="UF.SIP-Examples.html#33081" class="Bound Operator">_+_</a> <a id="33189" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33191" href="UF.SIP-Examples.html#33087" class="Bound Operator">_·_</a><a id="33194" class="Symbol">))</a>
   <a id="33200" href="UF.SIP-Examples.html#33153" class="Function">γ</a> <a id="33202" class="Symbol">=</a> <a id="33204" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
         <a id="33223" class="Symbol">(</a><a id="33224" href="UF.SIP-Examples.html#29818" class="Function">rng-axioms-is-prop</a> <a id="33243" href="UF.SIP-Examples.html#33074" class="Bound">R</a> <a id="33245" class="Symbol">(</a><a id="33246" href="UF.SIP-Examples.html#33081" class="Bound Operator">_+_</a> <a id="33250" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33252" href="UF.SIP-Examples.html#33087" class="Bound Operator">_·_</a><a id="33255" class="Symbol">))</a>
         <a id="33267" class="Symbol">(</a><a id="33268" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="33278" href="UF.SIP-Examples.html#29116" class="Function">fe</a> <a id="33281" class="Symbol">(λ</a> <a id="33284" href="UF.SIP-Examples.html#33284" class="Bound">x</a> <a id="33286" class="Symbol">→</a> <a id="33288" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="33298" class="Symbol">(</a><a id="33299" href="UF.SIP-Examples.html#33094" class="Bound">i</a> <a id="33301" class="Symbol">{</a><a id="33302" href="UF.SIP-Examples.html#33284" class="Bound">x</a> <a id="33304" href="UF.SIP-Examples.html#33087" class="Bound Operator">·</a> <a id="33306" href="UF.SIP-Examples.html#33077" class="Bound">𝟏</a><a id="33307" class="Symbol">}</a> <a id="33309" class="Symbol">{</a><a id="33310" href="UF.SIP-Examples.html#33284" class="Bound">x</a><a id="33311" class="Symbol">})</a> <a id="33314" class="Symbol">(</a><a id="33315" href="UF.SIP-Examples.html#33094" class="Bound">i</a> <a id="33317" class="Symbol">{</a><a id="33318" href="UF.SIP-Examples.html#33077" class="Bound">𝟏</a> <a id="33320" href="UF.SIP-Examples.html#33087" class="Bound Operator">·</a> <a id="33322" href="UF.SIP-Examples.html#33284" class="Bound">x</a><a id="33323" class="Symbol">}</a> <a id="33325" class="Symbol">{</a><a id="33326" href="UF.SIP-Examples.html#33284" class="Bound">x</a><a id="33327" class="Symbol">})))</a>

 <a id="ring.Ring"></a><a id="33334" href="UF.SIP-Examples.html#33334" class="Function">Ring</a> <a id="33339" class="Symbol">:</a> <a id="33341" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="33343" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="33345" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="33348" href="UF.SIP-Examples.html#33334" class="Function">Ring</a> <a id="33353" class="Symbol">=</a> <a id="33355" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33357" href="UF.SIP-Examples.html#33357" class="Bound">R</a> <a id="33359" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33361" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="33363" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="33365" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33367" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33369" href="UF.SIP-Examples.html#33369" class="Bound">s</a> <a id="33371" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33373" href="UF.SIP-Examples.html#32700" class="Function">ring-structure</a> <a id="33388" href="UF.SIP-Examples.html#33357" class="Bound">R</a> <a id="33390" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33392" href="UF.SIP-Examples.html#32769" class="Function">ring-axioms</a> <a id="33404" href="UF.SIP-Examples.html#33357" class="Bound">R</a> <a id="33406" href="UF.SIP-Examples.html#33369" class="Bound">s</a>

 <a id="ring._≅[Ring]_"></a><a id="33410" href="UF.SIP-Examples.html#33410" class="Function Operator">_≅[Ring]_</a> <a id="33420" class="Symbol">:</a> <a id="33422" href="UF.SIP-Examples.html#33334" class="Function">Ring</a> <a id="33427" class="Symbol">→</a> <a id="33429" href="UF.SIP-Examples.html#33334" class="Function">Ring</a> <a id="33434" class="Symbol">→</a> <a id="33436" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="33438" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="33442" class="Symbol">(</a><a id="33443" href="UF.SIP-Examples.html#33443" class="Bound">R</a> <a id="33445" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33447" class="Symbol">(</a><a id="33448" href="UF.SIP-Examples.html#33448" class="Bound">𝟏</a> <a id="33450" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33452" href="UF.SIP-Examples.html#33452" class="Bound Operator">_+_</a> <a id="33456" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33458" href="UF.SIP-Examples.html#33458" class="Bound Operator">_·_</a><a id="33461" class="Symbol">)</a> <a id="33463" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33465" class="Symbol">_)</a> <a id="33468" href="UF.SIP-Examples.html#33410" class="Function Operator">≅[Ring]</a> <a id="33476" class="Symbol">(</a><a id="33477" href="UF.SIP-Examples.html#33477" class="Bound">R&#39;</a> <a id="33480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33482" class="Symbol">(</a><a id="33483" href="UF.SIP-Examples.html#33483" class="Bound">𝟏&#39;</a> <a id="33486" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33488" href="UF.SIP-Examples.html#33488" class="Bound Operator">_+&#39;_</a> <a id="33493" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33495" href="UF.SIP-Examples.html#33495" class="Bound Operator">_·&#39;_</a><a id="33499" class="Symbol">)</a> <a id="33501" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33503" class="Symbol">_)</a> <a id="33506" class="Symbol">=</a>

                           <a id="33536" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33538" href="UF.SIP-Examples.html#33538" class="Bound">f</a> <a id="33540" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33542" class="Symbol">(</a><a id="33543" href="UF.SIP-Examples.html#33443" class="Bound">R</a> <a id="33545" class="Symbol">→</a> <a id="33547" href="UF.SIP-Examples.html#33477" class="Bound">R&#39;</a><a id="33549" class="Symbol">)</a>
                               <a id="33582" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33584" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="33593" href="UF.SIP-Examples.html#33538" class="Bound">f</a>
                               <a id="33626" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="33628" class="Symbol">(</a><a id="33629" href="UF.SIP-Examples.html#33538" class="Bound">f</a> <a id="33631" href="UF.SIP-Examples.html#33448" class="Bound">𝟏</a> <a id="33633" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33635" href="UF.SIP-Examples.html#33483" class="Bound">𝟏&#39;</a><a id="33637" class="Symbol">)</a>
                               <a id="33670" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="33672" class="Symbol">((λ</a> <a id="33676" href="UF.SIP-Examples.html#33676" class="Bound">x</a> <a id="33678" href="UF.SIP-Examples.html#33678" class="Bound">y</a> <a id="33680" class="Symbol">→</a> <a id="33682" href="UF.SIP-Examples.html#33538" class="Bound">f</a> <a id="33684" class="Symbol">(</a><a id="33685" href="UF.SIP-Examples.html#33676" class="Bound">x</a> <a id="33687" href="UF.SIP-Examples.html#33452" class="Bound Operator">+</a> <a id="33689" href="UF.SIP-Examples.html#33678" class="Bound">y</a><a id="33690" class="Symbol">))</a> <a id="33693" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33695" class="Symbol">(λ</a> <a id="33698" href="UF.SIP-Examples.html#33698" class="Bound">x</a> <a id="33700" href="UF.SIP-Examples.html#33700" class="Bound">y</a> <a id="33702" class="Symbol">→</a> <a id="33704" href="UF.SIP-Examples.html#33538" class="Bound">f</a> <a id="33706" href="UF.SIP-Examples.html#33698" class="Bound">x</a> <a id="33708" href="UF.SIP-Examples.html#33488" class="Bound Operator">+&#39;</a> <a id="33711" href="UF.SIP-Examples.html#33538" class="Bound">f</a> <a id="33713" href="UF.SIP-Examples.html#33700" class="Bound">y</a><a id="33714" class="Symbol">))</a>
                               <a id="33748" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="33750" class="Symbol">((λ</a> <a id="33754" href="UF.SIP-Examples.html#33754" class="Bound">x</a> <a id="33756" href="UF.SIP-Examples.html#33756" class="Bound">y</a> <a id="33758" class="Symbol">→</a> <a id="33760" href="UF.SIP-Examples.html#33538" class="Bound">f</a> <a id="33762" class="Symbol">(</a><a id="33763" href="UF.SIP-Examples.html#33754" class="Bound">x</a> <a id="33765" href="UF.SIP-Examples.html#33458" class="Bound Operator">·</a> <a id="33767" href="UF.SIP-Examples.html#33756" class="Bound">y</a><a id="33768" class="Symbol">))</a> <a id="33771" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33773" class="Symbol">(λ</a> <a id="33776" href="UF.SIP-Examples.html#33776" class="Bound">x</a> <a id="33778" href="UF.SIP-Examples.html#33778" class="Bound">y</a> <a id="33780" class="Symbol">→</a> <a id="33782" href="UF.SIP-Examples.html#33538" class="Bound">f</a> <a id="33784" href="UF.SIP-Examples.html#33776" class="Bound">x</a> <a id="33786" href="UF.SIP-Examples.html#33495" class="Bound Operator">·&#39;</a> <a id="33789" href="UF.SIP-Examples.html#33538" class="Bound">f</a> <a id="33791" href="UF.SIP-Examples.html#33778" class="Bound">y</a><a id="33792" class="Symbol">))</a>

 <a id="ring.characterization-of-ring-＝"></a><a id="33797" href="UF.SIP-Examples.html#33797" class="Function">characterization-of-ring-＝</a> <a id="33824" class="Symbol">:</a> <a id="33826" class="Symbol">(</a><a id="33827" href="UF.SIP-Examples.html#33827" class="Bound">𝓡</a> <a id="33829" href="UF.SIP-Examples.html#33829" class="Bound">𝓡&#39;</a> <a id="33832" class="Symbol">:</a> <a id="33834" href="UF.SIP-Examples.html#33334" class="Function">Ring</a><a id="33838" class="Symbol">)</a> <a id="33840" class="Symbol">→</a> <a id="33842" class="Symbol">(</a><a id="33843" href="UF.SIP-Examples.html#33827" class="Bound">𝓡</a> <a id="33845" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33847" href="UF.SIP-Examples.html#33829" class="Bound">𝓡&#39;</a><a id="33849" class="Symbol">)</a> <a id="33851" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="33853" class="Symbol">(</a><a id="33854" href="UF.SIP-Examples.html#33827" class="Bound">𝓡</a> <a id="33856" href="UF.SIP-Examples.html#33410" class="Function Operator">≅[Ring]</a> <a id="33864" href="UF.SIP-Examples.html#33829" class="Bound">𝓡&#39;</a><a id="33866" class="Symbol">)</a>
 <a id="33869" href="UF.SIP-Examples.html#33797" class="Function">characterization-of-ring-＝</a> <a id="33896" class="Symbol">=</a> <a id="33898" href="UF.SIP.html#2226" class="Function">sip.characterization-of-＝</a> <a id="33924" class="Symbol">(</a><a id="33925" href="UF.SIP-Examples.html#29031" class="Bound">ua</a> <a id="33928" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a><a id="33929" class="Symbol">)</a>
                                <a id="33963" class="Symbol">(</a><a id="33964" href="UF.SIP.html#5234" class="Function">sip-with-axioms.add-axioms</a>
                                  <a id="34025" href="UF.SIP-Examples.html#32769" class="Function">ring-axioms</a>
                                  <a id="34071" href="UF.SIP-Examples.html#32940" class="Function">ring-axioms-is-prop</a>
                                  <a id="34125" class="Symbol">(</a><a id="34126" href="UF.SIP.html#8760" class="Function">sip-join.join</a>
                                    <a id="34176" href="UF.SIP-Examples.html#3390" class="Function">pointed-type.sns-data</a>
                                      <a id="34236" class="Symbol">(</a><a id="34237" href="UF.SIP.html#8760" class="Function">join</a>
                                        <a id="34282" href="UF.SIP-Examples.html#1468" class="Function">∞-magma.sns-data</a>
                                        <a id="34339" href="UF.SIP-Examples.html#1468" class="Function">∞-magma.sns-data</a><a id="34355" class="Symbol">)))</a>

 <a id="ring.is-commutative"></a><a id="34361" href="UF.SIP-Examples.html#34361" class="Function">is-commutative</a> <a id="34376" class="Symbol">:</a> <a id="34378" href="UF.SIP-Examples.html#29746" class="Function">Rng</a> <a id="34382" class="Symbol">→</a> <a id="34384" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="34386" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="34389" href="UF.SIP-Examples.html#34361" class="Function">is-commutative</a> <a id="34404" class="Symbol">(</a><a id="34405" href="UF.SIP-Examples.html#34405" class="Bound">R</a> <a id="34407" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34409" class="Symbol">(</a><a id="34410" href="UF.SIP-Examples.html#34410" class="Bound Operator">_+_</a> <a id="34414" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34416" href="UF.SIP-Examples.html#34416" class="Bound Operator">_·_</a><a id="34419" class="Symbol">)</a> <a id="34421" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34423" class="Symbol">_)</a> <a id="34426" class="Symbol">=</a> <a id="34428" class="Symbol">(</a><a id="34429" href="UF.SIP-Examples.html#34429" class="Bound">x</a> <a id="34431" href="UF.SIP-Examples.html#34431" class="Bound">y</a> <a id="34433" class="Symbol">:</a> <a id="34435" href="UF.SIP-Examples.html#34405" class="Bound">R</a><a id="34436" class="Symbol">)</a> <a id="34438" class="Symbol">→</a> <a id="34440" href="UF.SIP-Examples.html#34429" class="Bound">x</a> <a id="34442" href="UF.SIP-Examples.html#34416" class="Bound Operator">·</a> <a id="34444" href="UF.SIP-Examples.html#34431" class="Bound">y</a> <a id="34446" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34448" href="UF.SIP-Examples.html#34431" class="Bound">y</a> <a id="34450" href="UF.SIP-Examples.html#34416" class="Bound Operator">·</a> <a id="34452" href="UF.SIP-Examples.html#34429" class="Bound">x</a>

 <a id="ring.being-commutative-is-prop"></a><a id="34456" href="UF.SIP-Examples.html#34456" class="Function">being-commutative-is-prop</a> <a id="34482" class="Symbol">:</a> <a id="34484" class="Symbol">(</a><a id="34485" href="UF.SIP-Examples.html#34485" class="Bound">𝓡</a> <a id="34487" class="Symbol">:</a> <a id="34489" href="UF.SIP-Examples.html#29746" class="Function">Rng</a><a id="34492" class="Symbol">)</a> <a id="34494" class="Symbol">→</a> <a id="34496" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="34504" class="Symbol">(</a><a id="34505" href="UF.SIP-Examples.html#34361" class="Function">is-commutative</a> <a id="34520" href="UF.SIP-Examples.html#34485" class="Bound">𝓡</a><a id="34521" class="Symbol">)</a>
 <a id="34524" href="UF.SIP-Examples.html#34456" class="Function">being-commutative-is-prop</a> <a id="34550" class="Symbol">(</a><a id="34551" href="UF.SIP-Examples.html#34551" class="Bound">R</a> <a id="34553" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34555" class="Symbol">(</a><a id="34556" href="UF.SIP-Examples.html#34556" class="Bound Operator">_+_</a> <a id="34560" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34562" href="UF.SIP-Examples.html#34562" class="Bound Operator">_·_</a><a id="34565" class="Symbol">)</a> <a id="34567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34569" href="UF.SIP-Examples.html#34569" class="Bound">i</a> <a id="34571" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34573" href="UF.SIP-Examples.html#34573" class="Bound">ii-vii</a><a id="34579" class="Symbol">)</a> <a id="34581" class="Symbol">=</a>
   <a id="34586" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="34597" href="UF.SIP-Examples.html#29116" class="Function">fe</a> <a id="34600" class="Symbol">(λ</a> <a id="34603" href="UF.SIP-Examples.html#34603" class="Bound">x</a> <a id="34605" href="UF.SIP-Examples.html#34605" class="Bound">y</a> <a id="34607" class="Symbol">→</a> <a id="34609" href="UF.SIP-Examples.html#34569" class="Bound">i</a> <a id="34611" class="Symbol">{</a><a id="34612" href="UF.SIP-Examples.html#34603" class="Bound">x</a> <a id="34614" href="UF.SIP-Examples.html#34562" class="Bound Operator">·</a> <a id="34616" href="UF.SIP-Examples.html#34605" class="Bound">y</a><a id="34617" class="Symbol">}</a> <a id="34619" class="Symbol">{</a><a id="34620" href="UF.SIP-Examples.html#34605" class="Bound">y</a> <a id="34622" href="UF.SIP-Examples.html#34562" class="Bound Operator">·</a> <a id="34624" href="UF.SIP-Examples.html#34603" class="Bound">x</a><a id="34625" class="Symbol">})</a>

 <a id="34630" class="Keyword">open</a> <a id="34635" class="Keyword">import</a> <a id="34642" href="UF.Powerset.html" class="Module">UF.Powerset</a>

 <a id="ring.is-ideal"></a><a id="34656" href="UF.SIP-Examples.html#34656" class="Function">is-ideal</a> <a id="34665" class="Symbol">:</a> <a id="34667" class="Symbol">(</a><a id="34668" href="UF.SIP-Examples.html#34668" class="Bound">𝓡</a> <a id="34670" class="Symbol">:</a> <a id="34672" href="UF.SIP-Examples.html#29746" class="Function">Rng</a><a id="34675" class="Symbol">)</a> <a id="34677" class="Symbol">→</a> <a id="34679" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="34681" href="UF.SIP-Examples.html#32661" class="Function Operator">⟨</a> <a id="34683" href="UF.SIP-Examples.html#34668" class="Bound">𝓡</a> <a id="34685" href="UF.SIP-Examples.html#32661" class="Function Operator">⟩</a> <a id="34687" class="Symbol">→</a> <a id="34689" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="34691" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="34694" href="UF.SIP-Examples.html#34656" class="Function">is-ideal</a> <a id="34703" class="Symbol">(</a><a id="34704" href="UF.SIP-Examples.html#34704" class="Bound">R</a> <a id="34706" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34708" class="Symbol">(</a><a id="34709" href="UF.SIP-Examples.html#34709" class="Bound Operator">_+_</a> <a id="34713" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34715" href="UF.SIP-Examples.html#34715" class="Bound Operator">_·_</a><a id="34718" class="Symbol">)</a> <a id="34720" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34722" class="Symbol">_)</a> <a id="34725" href="UF.SIP-Examples.html#34725" class="Bound">I</a> <a id="34727" class="Symbol">=</a> <a id="34729" class="Symbol">(</a><a id="34730" href="UF.SIP-Examples.html#34730" class="Bound">x</a> <a id="34732" href="UF.SIP-Examples.html#34732" class="Bound">y</a> <a id="34734" class="Symbol">:</a> <a id="34736" href="UF.SIP-Examples.html#34704" class="Bound">R</a><a id="34737" class="Symbol">)</a> <a id="34739" class="Symbol">→</a> <a id="34741" class="Symbol">(</a><a id="34742" href="UF.SIP-Examples.html#34730" class="Bound">x</a> <a id="34744" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="34746" href="UF.SIP-Examples.html#34725" class="Bound">I</a> <a id="34748" class="Symbol">→</a> <a id="34750" href="UF.SIP-Examples.html#34732" class="Bound">y</a> <a id="34752" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="34754" href="UF.SIP-Examples.html#34725" class="Bound">I</a> <a id="34756" class="Symbol">→</a> <a id="34758" class="Symbol">(</a><a id="34759" href="UF.SIP-Examples.html#34730" class="Bound">x</a> <a id="34761" href="UF.SIP-Examples.html#34709" class="Bound Operator">+</a> <a id="34763" href="UF.SIP-Examples.html#34732" class="Bound">y</a><a id="34764" class="Symbol">)</a> <a id="34766" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="34768" href="UF.SIP-Examples.html#34725" class="Bound">I</a><a id="34769" class="Symbol">)</a>
                                              <a id="34817" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="34819" class="Symbol">(</a><a id="34820" href="UF.SIP-Examples.html#34730" class="Bound">x</a> <a id="34822" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="34824" href="UF.SIP-Examples.html#34725" class="Bound">I</a> <a id="34826" class="Symbol">→</a> <a id="34828" class="Symbol">(</a><a id="34829" href="UF.SIP-Examples.html#34730" class="Bound">x</a> <a id="34831" href="UF.SIP-Examples.html#34715" class="Bound Operator">·</a> <a id="34833" href="UF.SIP-Examples.html#34732" class="Bound">y</a><a id="34834" class="Symbol">)</a> <a id="34836" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="34838" href="UF.SIP-Examples.html#34725" class="Bound">I</a><a id="34839" class="Symbol">)</a>
                                              <a id="34887" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="34889" class="Symbol">(</a><a id="34890" href="UF.SIP-Examples.html#34732" class="Bound">y</a> <a id="34892" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="34894" href="UF.SIP-Examples.html#34725" class="Bound">I</a> <a id="34896" class="Symbol">→</a> <a id="34898" class="Symbol">(</a><a id="34899" href="UF.SIP-Examples.html#34730" class="Bound">x</a> <a id="34901" href="UF.SIP-Examples.html#34715" class="Bound Operator">·</a> <a id="34903" href="UF.SIP-Examples.html#34732" class="Bound">y</a><a id="34904" class="Symbol">)</a> <a id="34906" href="UF.Powerset-MultiUniverse.html#2344" class="Function Operator">∈</a> <a id="34908" href="UF.SIP-Examples.html#34725" class="Bound">I</a><a id="34909" class="Symbol">)</a>

 <a id="ring.is-local"></a><a id="34913" href="UF.SIP-Examples.html#34913" class="Function">is-local</a> <a id="34922" class="Symbol">:</a> <a id="34924" href="UF.SIP-Examples.html#29746" class="Function">Rng</a> <a id="34928" class="Symbol">→</a> <a id="34930" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="34932" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="34934" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="34937" href="UF.SIP-Examples.html#34913" class="Function">is-local</a> <a id="34946" href="UF.SIP-Examples.html#34946" class="Bound">𝓡</a> <a id="34948" class="Symbol">=</a> <a id="34950" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="34953" href="UF.SIP-Examples.html#34953" class="Bound">I</a> <a id="34955" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="34957" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="34959" href="UF.SIP-Examples.html#32661" class="Function Operator">⟨</a> <a id="34961" href="UF.SIP-Examples.html#34946" class="Bound">𝓡</a> <a id="34963" href="UF.SIP-Examples.html#32661" class="Function Operator">⟩</a> <a id="34965" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="34967" class="Symbol">(</a><a id="34968" href="UF.SIP-Examples.html#34656" class="Function">is-ideal</a> <a id="34977" href="UF.SIP-Examples.html#34946" class="Bound">𝓡</a> <a id="34979" href="UF.SIP-Examples.html#34953" class="Bound">I</a>
                               <a id="35012" class="Symbol">→</a> <a id="35014" class="Symbol">(</a><a id="35015" href="UF.SIP-Examples.html#35015" class="Bound">J</a> <a id="35017" class="Symbol">:</a> <a id="35019" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="35021" href="UF.SIP-Examples.html#32661" class="Function Operator">⟨</a> <a id="35023" href="UF.SIP-Examples.html#34946" class="Bound">𝓡</a> <a id="35025" href="UF.SIP-Examples.html#32661" class="Function Operator">⟩</a><a id="35026" class="Symbol">)</a>
                               <a id="35059" class="Symbol">→</a> <a id="35061" href="UF.SIP-Examples.html#34656" class="Function">is-ideal</a> <a id="35070" href="UF.SIP-Examples.html#34946" class="Bound">𝓡</a> <a id="35072" href="UF.SIP-Examples.html#35015" class="Bound">J</a>
                               <a id="35105" class="Symbol">→</a> <a id="35107" href="UF.SIP-Examples.html#35015" class="Bound">J</a> <a id="35109" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="35111" href="UF.SIP-Examples.html#34953" class="Bound">I</a><a id="35112" class="Symbol">)</a>

 <a id="ring.being-local-is-prop"></a><a id="35116" href="UF.SIP-Examples.html#35116" class="Function">being-local-is-prop</a> <a id="35136" class="Symbol">:</a> <a id="35138" class="Symbol">(</a><a id="35139" href="UF.SIP-Examples.html#35139" class="Bound">𝓡</a> <a id="35141" class="Symbol">:</a> <a id="35143" href="UF.SIP-Examples.html#29746" class="Function">Rng</a><a id="35146" class="Symbol">)</a> <a id="35148" class="Symbol">→</a> <a id="35150" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="35158" class="Symbol">(</a><a id="35159" href="UF.SIP-Examples.html#34913" class="Function">is-local</a> <a id="35168" href="UF.SIP-Examples.html#35139" class="Bound">𝓡</a><a id="35169" class="Symbol">)</a>
 <a id="35172" href="UF.SIP-Examples.html#35116" class="Function">being-local-is-prop</a> <a id="35192" href="UF.SIP-Examples.html#35192" class="Bound">𝓡</a> <a id="35194" class="Symbol">=</a> <a id="35196" href="UF.Subsingletons-FunExt.html#3330" class="Function">∃!-is-prop</a> <a id="35207" href="UF.SIP-Examples.html#29116" class="Function">fe</a>

 <a id="35212" class="Keyword">open</a> <a id="35217" class="Keyword">import</a> <a id="35224" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>

 <a id="35239" class="Keyword">module</a> <a id="35246" href="UF.SIP-Examples.html#35246" class="Module">_</a> <a id="35248" class="Symbol">(</a><a id="35249" href="UF.SIP-Examples.html#35249" class="Bound">pt</a> <a id="35252" class="Symbol">:</a> <a id="35254" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="35285" class="Symbol">)</a> <a id="35287" class="Keyword">where</a>

  <a id="35296" class="Keyword">open</a> <a id="35301" href="UF.PropTrunc.html#486" class="Module">propositional-truncations-exist</a> <a id="35333" href="UF.SIP-Examples.html#35249" class="Bound">pt</a> <a id="35336" class="Keyword">public</a>
  <a id="35345" class="Keyword">open</a> <a id="35350" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="35374" href="UF.SIP-Examples.html#35249" class="Bound">pt</a>
  <a id="35379" class="Keyword">open</a> <a id="35384" class="Keyword">import</a> <a id="35391" href="Naturals.Order.html" class="Module">Naturals.Order</a>

  <a id="35409" href="UF.SIP-Examples.html#35409" class="Function">is-noetherian</a> <a id="35423" class="Symbol">:</a> <a id="35425" class="Symbol">(</a><a id="35426" href="UF.SIP-Examples.html#35426" class="Bound">𝓡</a> <a id="35428" class="Symbol">:</a> <a id="35430" href="UF.SIP-Examples.html#29746" class="Function">Rng</a><a id="35433" class="Symbol">)</a> <a id="35435" class="Symbol">→</a> <a id="35437" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="35439" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="35441" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="35445" href="UF.SIP-Examples.html#35409" class="Function">is-noetherian</a> <a id="35459" href="UF.SIP-Examples.html#35459" class="Bound">𝓡</a> <a id="35461" class="Symbol">=</a> <a id="35463" class="Symbol">(</a><a id="35464" href="UF.SIP-Examples.html#35464" class="Bound">I</a> <a id="35466" class="Symbol">:</a> <a id="35468" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="35470" class="Symbol">→</a> <a id="35472" href="UF.Powerset.html#350" class="Function">𝓟</a> <a id="35474" href="UF.SIP-Examples.html#32661" class="Function Operator">⟨</a> <a id="35476" href="UF.SIP-Examples.html#35459" class="Bound">𝓡</a> <a id="35478" href="UF.SIP-Examples.html#32661" class="Function Operator">⟩</a><a id="35479" class="Symbol">)</a>
                  <a id="35499" class="Symbol">→</a> <a id="35501" class="Symbol">((</a><a id="35503" href="UF.SIP-Examples.html#35503" class="Bound">n</a> <a id="35505" class="Symbol">:</a> <a id="35507" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="35508" class="Symbol">)</a> <a id="35510" class="Symbol">→</a> <a id="35512" href="UF.SIP-Examples.html#34656" class="Function">is-ideal</a> <a id="35521" href="UF.SIP-Examples.html#35459" class="Bound">𝓡</a> <a id="35523" class="Symbol">(</a><a id="35524" href="UF.SIP-Examples.html#35464" class="Bound">I</a> <a id="35526" href="UF.SIP-Examples.html#35503" class="Bound">n</a><a id="35527" class="Symbol">))</a>
                  <a id="35548" class="Symbol">→</a> <a id="35550" class="Symbol">((</a><a id="35552" href="UF.SIP-Examples.html#35552" class="Bound">n</a> <a id="35554" class="Symbol">:</a> <a id="35556" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="35557" class="Symbol">)</a> <a id="35559" class="Symbol">→</a> <a id="35561" href="UF.SIP-Examples.html#35464" class="Bound">I</a> <a id="35563" href="UF.SIP-Examples.html#35552" class="Bound">n</a> <a id="35565" href="UF.Powerset-MultiUniverse.html#3142" class="Function Operator">⊆</a> <a id="35567" href="UF.SIP-Examples.html#35464" class="Bound">I</a> <a id="35569" class="Symbol">(</a><a id="35570" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="35575" href="UF.SIP-Examples.html#35552" class="Bound">n</a><a id="35576" class="Symbol">))</a>
                  <a id="35597" class="Symbol">→</a> <a id="35599" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="35601" href="UF.SIP-Examples.html#35601" class="Bound">m</a> <a id="35603" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="35605" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="35607" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="35609" class="Symbol">((</a><a id="35611" href="UF.SIP-Examples.html#35611" class="Bound">n</a> <a id="35613" class="Symbol">:</a> <a id="35615" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="35616" class="Symbol">)</a> <a id="35618" class="Symbol">→</a> <a id="35620" href="UF.SIP-Examples.html#35601" class="Bound">m</a> <a id="35622" href="Notation.Order.html#558" class="Field Operator">≤</a> <a id="35624" href="UF.SIP-Examples.html#35611" class="Bound">n</a> <a id="35626" class="Symbol">→</a> <a id="35628" href="UF.SIP-Examples.html#35464" class="Bound">I</a> <a id="35630" href="UF.SIP-Examples.html#35601" class="Bound">m</a> <a id="35632" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35634" href="UF.SIP-Examples.html#35464" class="Bound">I</a> <a id="35636" href="UF.SIP-Examples.html#35611" class="Bound">n</a><a id="35637" class="Symbol">)</a>

  <a id="35642" href="UF.SIP-Examples.html#35642" class="Function">NoetherianRng</a> <a id="35656" class="Symbol">:</a> <a id="35658" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="35660" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="35662" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="35666" href="UF.SIP-Examples.html#35642" class="Function">NoetherianRng</a> <a id="35680" class="Symbol">=</a> <a id="35682" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="35684" href="UF.SIP-Examples.html#35684" class="Bound">𝓡</a> <a id="35686" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="35688" href="UF.SIP-Examples.html#29746" class="Function">Rng</a> <a id="35692" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="35694" href="UF.SIP-Examples.html#35409" class="Function">is-noetherian</a> <a id="35708" href="UF.SIP-Examples.html#35684" class="Bound">𝓡</a>

  <a id="35713" href="UF.SIP-Examples.html#35713" class="Function">being-noetherian-is-prop</a> <a id="35738" class="Symbol">:</a> <a id="35740" class="Symbol">(</a><a id="35741" href="UF.SIP-Examples.html#35741" class="Bound">𝓡</a> <a id="35743" class="Symbol">:</a> <a id="35745" href="UF.SIP-Examples.html#29746" class="Function">Rng</a><a id="35748" class="Symbol">)</a> <a id="35750" class="Symbol">→</a> <a id="35752" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="35760" class="Symbol">(</a><a id="35761" href="UF.SIP-Examples.html#35409" class="Function">is-noetherian</a> <a id="35775" href="UF.SIP-Examples.html#35741" class="Bound">𝓡</a><a id="35776" class="Symbol">)</a>
  <a id="35780" href="UF.SIP-Examples.html#35713" class="Function">being-noetherian-is-prop</a> <a id="35805" href="UF.SIP-Examples.html#35805" class="Bound">𝓡</a> <a id="35807" class="Symbol">=</a> <a id="35809" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="35820" href="UF.SIP-Examples.html#29116" class="Function">fe</a> <a id="35823" class="Symbol">(λ</a> <a id="35826" href="UF.SIP-Examples.html#35826" class="Bound">I</a> <a id="35828" href="UF.SIP-Examples.html#35828" class="Bound">_</a> <a id="35830" href="UF.SIP-Examples.html#35830" class="Bound">_</a> <a id="35832" class="Symbol">→</a> <a id="35834" href="UF.PropTrunc.html#2497" class="Function">∃-is-prop</a><a id="35843" class="Symbol">)</a>

  <a id="35848" href="UF.SIP-Examples.html#35848" class="Function">forget-Noether</a> <a id="35863" class="Symbol">:</a> <a id="35865" href="UF.SIP-Examples.html#35642" class="Function">NoetherianRng</a> <a id="35879" class="Symbol">→</a> <a id="35881" href="UF.SIP-Examples.html#29746" class="Function">Rng</a>
  <a id="35887" href="UF.SIP-Examples.html#35848" class="Function">forget-Noether</a> <a id="35902" class="Symbol">(</a><a id="35903" href="UF.SIP-Examples.html#35903" class="Bound">𝓡</a> <a id="35905" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35907" class="Symbol">_)</a> <a id="35910" class="Symbol">=</a> <a id="35912" href="UF.SIP-Examples.html#35903" class="Bound">𝓡</a>

  <a id="35917" href="UF.SIP-Examples.html#35917" class="Function">forget-Noether-is-embedding</a> <a id="35945" class="Symbol">:</a> <a id="35947" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="35960" href="UF.SIP-Examples.html#35848" class="Function">forget-Noether</a>
  <a id="35977" href="UF.SIP-Examples.html#35917" class="Function">forget-Noether-is-embedding</a> <a id="36005" class="Symbol">=</a> <a id="36007" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="36024" href="UF.SIP-Examples.html#35713" class="Function">being-noetherian-is-prop</a>

  <a id="36052" href="UF.SIP-Examples.html#36052" class="Function Operator">_≅[NoetherianRng]_</a> <a id="36071" class="Symbol">:</a> <a id="36073" href="UF.SIP-Examples.html#35642" class="Function">NoetherianRng</a> <a id="36087" class="Symbol">→</a> <a id="36089" href="UF.SIP-Examples.html#35642" class="Function">NoetherianRng</a> <a id="36103" class="Symbol">→</a> <a id="36105" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="36107" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="36111" class="Symbol">((</a><a id="36113" href="UF.SIP-Examples.html#36113" class="Bound">R</a> <a id="36115" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36117" class="Symbol">(</a><a id="36118" href="UF.SIP-Examples.html#36118" class="Bound Operator">_+_</a> <a id="36122" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36124" href="UF.SIP-Examples.html#36124" class="Bound Operator">_·_</a><a id="36127" class="Symbol">)</a> <a id="36129" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36131" class="Symbol">_)</a> <a id="36134" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36136" class="Symbol">_)</a> <a id="36139" href="UF.SIP-Examples.html#36052" class="Function Operator">≅[NoetherianRng]</a> <a id="36156" class="Symbol">((</a><a id="36158" href="UF.SIP-Examples.html#36158" class="Bound">R&#39;</a> <a id="36161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36163" class="Symbol">(</a><a id="36164" href="UF.SIP-Examples.html#36164" class="Bound Operator">_+&#39;_</a> <a id="36169" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36171" href="UF.SIP-Examples.html#36171" class="Bound Operator">_·&#39;_</a><a id="36175" class="Symbol">)</a> <a id="36177" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36179" class="Symbol">_)</a> <a id="36182" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="36184" class="Symbol">_)</a> <a id="36187" class="Symbol">=</a>
      <a id="36195" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="36197" href="UF.SIP-Examples.html#36197" class="Bound">f</a> <a id="36199" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="36201" class="Symbol">(</a><a id="36202" href="UF.SIP-Examples.html#36113" class="Bound">R</a> <a id="36204" class="Symbol">→</a> <a id="36206" href="UF.SIP-Examples.html#36158" class="Bound">R&#39;</a><a id="36208" class="Symbol">)</a>
          <a id="36220" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="36222" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="36231" href="UF.SIP-Examples.html#36197" class="Bound">f</a>
          <a id="36243" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="36245" class="Symbol">((λ</a> <a id="36249" href="UF.SIP-Examples.html#36249" class="Bound">x</a> <a id="36251" href="UF.SIP-Examples.html#36251" class="Bound">y</a> <a id="36253" class="Symbol">→</a> <a id="36255" href="UF.SIP-Examples.html#36197" class="Bound">f</a> <a id="36257" class="Symbol">(</a><a id="36258" href="UF.SIP-Examples.html#36249" class="Bound">x</a> <a id="36260" href="UF.SIP-Examples.html#36118" class="Bound Operator">+</a> <a id="36262" href="UF.SIP-Examples.html#36251" class="Bound">y</a><a id="36263" class="Symbol">))</a> <a id="36266" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36268" class="Symbol">(λ</a> <a id="36271" href="UF.SIP-Examples.html#36271" class="Bound">x</a> <a id="36273" href="UF.SIP-Examples.html#36273" class="Bound">y</a> <a id="36275" class="Symbol">→</a> <a id="36277" href="UF.SIP-Examples.html#36197" class="Bound">f</a> <a id="36279" href="UF.SIP-Examples.html#36271" class="Bound">x</a> <a id="36281" href="UF.SIP-Examples.html#36164" class="Bound Operator">+&#39;</a> <a id="36284" href="UF.SIP-Examples.html#36197" class="Bound">f</a> <a id="36286" href="UF.SIP-Examples.html#36273" class="Bound">y</a><a id="36287" class="Symbol">))</a>
          <a id="36300" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="36302" class="Symbol">((λ</a> <a id="36306" href="UF.SIP-Examples.html#36306" class="Bound">x</a> <a id="36308" href="UF.SIP-Examples.html#36308" class="Bound">y</a> <a id="36310" class="Symbol">→</a> <a id="36312" href="UF.SIP-Examples.html#36197" class="Bound">f</a> <a id="36314" class="Symbol">(</a><a id="36315" href="UF.SIP-Examples.html#36306" class="Bound">x</a> <a id="36317" href="UF.SIP-Examples.html#36124" class="Bound Operator">·</a> <a id="36319" href="UF.SIP-Examples.html#36308" class="Bound">y</a><a id="36320" class="Symbol">))</a> <a id="36323" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36325" class="Symbol">(λ</a> <a id="36328" href="UF.SIP-Examples.html#36328" class="Bound">x</a> <a id="36330" href="UF.SIP-Examples.html#36330" class="Bound">y</a> <a id="36332" class="Symbol">→</a> <a id="36334" href="UF.SIP-Examples.html#36197" class="Bound">f</a> <a id="36336" href="UF.SIP-Examples.html#36328" class="Bound">x</a> <a id="36338" href="UF.SIP-Examples.html#36171" class="Bound Operator">·&#39;</a> <a id="36341" href="UF.SIP-Examples.html#36197" class="Bound">f</a> <a id="36343" href="UF.SIP-Examples.html#36330" class="Bound">y</a><a id="36344" class="Symbol">))</a>

  <a id="36350" href="UF.SIP-Examples.html#36350" class="Function">NB</a> <a id="36353" class="Symbol">:</a> <a id="36355" class="Symbol">(</a><a id="36356" href="UF.SIP-Examples.html#36356" class="Bound">𝓡</a> <a id="36358" href="UF.SIP-Examples.html#36358" class="Bound">𝓡&#39;</a> <a id="36361" class="Symbol">:</a> <a id="36363" href="UF.SIP-Examples.html#35642" class="Function">NoetherianRng</a><a id="36376" class="Symbol">)</a>
     <a id="36383" class="Symbol">→</a> <a id="36385" class="Symbol">(</a><a id="36386" href="UF.SIP-Examples.html#36356" class="Bound">𝓡</a> <a id="36388" href="UF.SIP-Examples.html#36052" class="Function Operator">≅[NoetherianRng]</a> <a id="36405" href="UF.SIP-Examples.html#36358" class="Bound">𝓡&#39;</a><a id="36407" class="Symbol">)</a> <a id="36409" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36411" class="Symbol">(</a><a id="36412" href="UF.SIP-Examples.html#35848" class="Function">forget-Noether</a> <a id="36427" href="UF.SIP-Examples.html#36356" class="Bound">𝓡</a> <a id="36429" href="UF.SIP-Examples.html#31941" class="Function Operator">≅[Rng]</a> <a id="36436" href="UF.SIP-Examples.html#35848" class="Function">forget-Noether</a> <a id="36451" href="UF.SIP-Examples.html#36358" class="Bound">𝓡&#39;</a><a id="36453" class="Symbol">)</a>
  <a id="36457" href="UF.SIP-Examples.html#36350" class="Function">NB</a> <a id="36460" href="UF.SIP-Examples.html#36460" class="Bound">𝓡</a> <a id="36462" href="UF.SIP-Examples.html#36462" class="Bound">𝓡&#39;</a> <a id="36465" class="Symbol">=</a> <a id="36467" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="36475" href="UF.SIP-Examples.html#36475" class="Function">characterization-of-nrng-＝</a> <a id="36502" class="Symbol">:</a> <a id="36504" class="Symbol">(</a><a id="36505" href="UF.SIP-Examples.html#36505" class="Bound">𝓡</a> <a id="36507" href="UF.SIP-Examples.html#36507" class="Bound">𝓡&#39;</a> <a id="36510" class="Symbol">:</a> <a id="36512" href="UF.SIP-Examples.html#35642" class="Function">NoetherianRng</a><a id="36525" class="Symbol">)</a>
                             <a id="36556" class="Symbol">→</a> <a id="36558" class="Symbol">(</a><a id="36559" href="UF.SIP-Examples.html#36505" class="Bound">𝓡</a> <a id="36561" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36563" href="UF.SIP-Examples.html#36507" class="Bound">𝓡&#39;</a><a id="36565" class="Symbol">)</a> <a id="36567" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="36569" class="Symbol">(</a><a id="36570" href="UF.SIP-Examples.html#36505" class="Bound">𝓡</a> <a id="36572" href="UF.SIP-Examples.html#36052" class="Function Operator">≅[NoetherianRng]</a> <a id="36589" href="UF.SIP-Examples.html#36507" class="Bound">𝓡&#39;</a><a id="36591" class="Symbol">)</a>
  <a id="36595" href="UF.SIP-Examples.html#36475" class="Function">characterization-of-nrng-＝</a> <a id="36622" href="UF.SIP-Examples.html#36622" class="Bound">𝓡</a> <a id="36624" href="UF.SIP-Examples.html#36624" class="Bound">𝓡&#39;</a> <a id="36627" class="Symbol">=</a>

    <a id="36634" class="Symbol">(</a><a id="36635" href="UF.SIP-Examples.html#36622" class="Bound">𝓡</a> <a id="36637" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36639" href="UF.SIP-Examples.html#36624" class="Bound">𝓡&#39;</a><a id="36641" class="Symbol">)</a>                               <a id="36673" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="36676" href="UF.SIP-Examples.html#36791" class="Function">i</a> <a id="36678" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
    <a id="36684" class="Symbol">(</a><a id="36685" href="UF.SIP-Examples.html#35848" class="Function">forget-Noether</a> <a id="36700" href="UF.SIP-Examples.html#36622" class="Bound">𝓡</a> <a id="36702" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="36704" href="UF.SIP-Examples.html#35848" class="Function">forget-Noether</a> <a id="36719" href="UF.SIP-Examples.html#36624" class="Bound">𝓡&#39;</a><a id="36721" class="Symbol">)</a> <a id="36723" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="36726" href="UF.SIP-Examples.html#36903" class="Function">ii</a> <a id="36729" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
    <a id="36735" class="Symbol">(</a><a id="36736" href="UF.SIP-Examples.html#36622" class="Bound">𝓡</a> <a id="36738" href="UF.SIP-Examples.html#36052" class="Function Operator">≅[NoetherianRng]</a> <a id="36755" href="UF.SIP-Examples.html#36624" class="Bound">𝓡&#39;</a><a id="36757" class="Symbol">)</a>                <a id="36774" href="UF.Equiv.html#2815" class="Function Operator">■</a>
    <a id="36780" class="Keyword">where</a>
     <a id="36791" href="UF.SIP-Examples.html#36791" class="Function">i</a> <a id="36793" class="Symbol">=</a> <a id="36795" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="36801" class="Symbol">(</a><a id="36802" href="UF.Embeddings.html#7398" class="Function">embedding-criterion-converse</a> <a id="36831" href="UF.SIP-Examples.html#35848" class="Function">forget-Noether</a>
                  <a id="36864" href="UF.SIP-Examples.html#35917" class="Function">forget-Noether-is-embedding</a> <a id="36892" href="UF.SIP-Examples.html#36622" class="Bound">𝓡</a> <a id="36894" href="UF.SIP-Examples.html#36624" class="Bound">𝓡&#39;</a><a id="36896" class="Symbol">)</a>
     <a id="36903" href="UF.SIP-Examples.html#36903" class="Function">ii</a> <a id="36906" class="Symbol">=</a> <a id="36908" href="UF.SIP-Examples.html#32255" class="Function">characterization-of-rng-＝</a> <a id="36934" class="Symbol">(</a><a id="36935" href="UF.SIP-Examples.html#35848" class="Function">forget-Noether</a> <a id="36950" href="UF.SIP-Examples.html#36622" class="Bound">𝓡</a><a id="36951" class="Symbol">)</a> <a id="36953" class="Symbol">(</a><a id="36954" href="UF.SIP-Examples.html#35848" class="Function">forget-Noether</a> <a id="36969" href="UF.SIP-Examples.html#36624" class="Bound">𝓡&#39;</a><a id="36971" class="Symbol">)</a>

  <a id="36976" href="UF.SIP-Examples.html#36976" class="Function">isomorphic-NoetherianRng-transport</a>
   <a id="37014" class="Symbol">:</a> <a id="37016" class="Symbol">(</a><a id="37017" href="UF.SIP-Examples.html#37017" class="Bound">A</a> <a id="37019" class="Symbol">:</a> <a id="37021" href="UF.SIP-Examples.html#35642" class="Function">NoetherianRng</a> <a id="37035" class="Symbol">→</a> <a id="37037" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="37039" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="37041" class="Symbol">)</a>
     <a id="37048" class="Symbol">(</a><a id="37049" href="UF.SIP-Examples.html#37049" class="Bound">𝓡</a> <a id="37051" href="UF.SIP-Examples.html#37051" class="Bound">𝓡&#39;</a> <a id="37054" class="Symbol">:</a> <a id="37056" href="UF.SIP-Examples.html#35642" class="Function">NoetherianRng</a><a id="37069" class="Symbol">)</a>
   <a id="37074" class="Symbol">→</a> <a id="37076" href="UF.SIP-Examples.html#37049" class="Bound">𝓡</a> <a id="37078" href="UF.SIP-Examples.html#36052" class="Function Operator">≅[NoetherianRng]</a> <a id="37095" href="UF.SIP-Examples.html#37051" class="Bound">𝓡&#39;</a>
   <a id="37101" class="Symbol">→</a> <a id="37103" href="UF.SIP-Examples.html#37017" class="Bound">A</a> <a id="37105" href="UF.SIP-Examples.html#37049" class="Bound">𝓡</a>
   <a id="37110" class="Symbol">→</a> <a id="37112" href="UF.SIP-Examples.html#37017" class="Bound">A</a> <a id="37114" href="UF.SIP-Examples.html#37051" class="Bound">𝓡&#39;</a>
  <a id="37119" href="UF.SIP-Examples.html#36976" class="Function">isomorphic-NoetherianRng-transport</a> <a id="37154" href="UF.SIP-Examples.html#37154" class="Bound">A</a> <a id="37156" href="UF.SIP-Examples.html#37156" class="Bound">𝓡</a> <a id="37158" href="UF.SIP-Examples.html#37158" class="Bound">𝓡&#39;</a> <a id="37161" href="UF.SIP-Examples.html#37161" class="Bound">i</a> <a id="37163" href="UF.SIP-Examples.html#37163" class="Bound">a</a> <a id="37165" class="Symbol">=</a> <a id="37167" href="UF.SIP-Examples.html#37247" class="Function">a&#39;</a>
   <a id="37173" class="Keyword">where</a>
    <a id="37183" href="UF.SIP-Examples.html#37183" class="Function">p</a> <a id="37185" class="Symbol">:</a> <a id="37187" href="UF.SIP-Examples.html#37156" class="Bound">𝓡</a> <a id="37189" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="37191" href="UF.SIP-Examples.html#37158" class="Bound">𝓡&#39;</a>
    <a id="37198" href="UF.SIP-Examples.html#37183" class="Function">p</a> <a id="37200" class="Symbol">=</a> <a id="37202" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="37204" href="UF.SIP-Examples.html#36475" class="Function">characterization-of-nrng-＝</a> <a id="37231" href="UF.SIP-Examples.html#37156" class="Bound">𝓡</a> <a id="37233" href="UF.SIP-Examples.html#37158" class="Bound">𝓡&#39;</a> <a id="37236" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="37240" href="UF.SIP-Examples.html#37161" class="Bound">i</a>

    <a id="37247" href="UF.SIP-Examples.html#37247" class="Function">a&#39;</a> <a id="37250" class="Symbol">:</a> <a id="37252" href="UF.SIP-Examples.html#37154" class="Bound">A</a> <a id="37254" href="UF.SIP-Examples.html#37158" class="Bound">𝓡&#39;</a>
    <a id="37261" href="UF.SIP-Examples.html#37247" class="Function">a&#39;</a> <a id="37264" class="Symbol">=</a> <a id="37266" href="MLTT.Id.html#734" class="Function">transport</a> <a id="37276" href="UF.SIP-Examples.html#37154" class="Bound">A</a> <a id="37278" href="UF.SIP-Examples.html#37183" class="Function">p</a> <a id="37280" href="UF.SIP-Examples.html#37163" class="Bound">a</a>

  <a id="37285" href="UF.SIP-Examples.html#37285" class="Function">is-CNL</a> <a id="37292" class="Symbol">:</a> <a id="37294" href="UF.SIP-Examples.html#33334" class="Function">Ring</a> <a id="37299" class="Symbol">→</a> <a id="37301" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="37303" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="37305" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="37309" href="UF.SIP-Examples.html#37285" class="Function">is-CNL</a> <a id="37316" class="Symbol">(</a><a id="37317" href="UF.SIP-Examples.html#37317" class="Bound">R</a> <a id="37319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37321" class="Symbol">(</a><a id="37322" href="UF.SIP-Examples.html#37322" class="Bound">𝟏</a> <a id="37324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37326" href="UF.SIP-Examples.html#37326" class="Bound Operator">_+_</a> <a id="37330" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37332" href="UF.SIP-Examples.html#37332" class="Bound Operator">_·_</a><a id="37335" class="Symbol">)</a> <a id="37337" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37339" href="UF.SIP-Examples.html#37339" class="Bound">i-vii</a> <a id="37345" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37347" href="UF.SIP-Examples.html#37347" class="Bound">viii</a><a id="37351" class="Symbol">)</a> <a id="37353" class="Symbol">=</a> <a id="37355" href="UF.SIP-Examples.html#34361" class="Function">is-commutative</a> <a id="37370" href="UF.SIP-Examples.html#37508" class="Function">𝓡</a>
                                              <a id="37418" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="37420" href="UF.SIP-Examples.html#35409" class="Function">is-noetherian</a> <a id="37434" href="UF.SIP-Examples.html#37508" class="Function">𝓡</a>
                                              <a id="37482" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="37484" href="UF.SIP-Examples.html#34913" class="Function">is-local</a> <a id="37493" href="UF.SIP-Examples.html#37508" class="Function">𝓡</a>
   <a id="37498" class="Keyword">where</a>
    <a id="37508" href="UF.SIP-Examples.html#37508" class="Function">𝓡</a> <a id="37510" class="Symbol">:</a> <a id="37512" href="UF.SIP-Examples.html#29746" class="Function">Rng</a>
    <a id="37520" href="UF.SIP-Examples.html#37508" class="Function">𝓡</a> <a id="37522" class="Symbol">=</a> <a id="37524" class="Symbol">(</a><a id="37525" href="UF.SIP-Examples.html#37317" class="Bound">R</a> <a id="37527" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37529" class="Symbol">(</a><a id="37530" href="UF.SIP-Examples.html#37326" class="Bound Operator">_+_</a> <a id="37534" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37536" href="UF.SIP-Examples.html#37332" class="Bound Operator">_·_</a><a id="37539" class="Symbol">)</a> <a id="37541" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37543" href="UF.SIP-Examples.html#37339" class="Bound">i-vii</a><a id="37548" class="Symbol">)</a>

  <a id="37553" href="UF.SIP-Examples.html#37553" class="Function">being-CNL-is-prop</a> <a id="37571" class="Symbol">:</a> <a id="37573" class="Symbol">(</a><a id="37574" href="UF.SIP-Examples.html#37574" class="Bound">𝓡</a> <a id="37576" class="Symbol">:</a> <a id="37578" href="UF.SIP-Examples.html#33334" class="Function">Ring</a><a id="37582" class="Symbol">)</a> <a id="37584" class="Symbol">→</a> <a id="37586" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="37594" class="Symbol">(</a><a id="37595" href="UF.SIP-Examples.html#37285" class="Function">is-CNL</a> <a id="37602" href="UF.SIP-Examples.html#37574" class="Bound">𝓡</a><a id="37603" class="Symbol">)</a>
  <a id="37607" href="UF.SIP-Examples.html#37553" class="Function">being-CNL-is-prop</a> <a id="37625" class="Symbol">(</a><a id="37626" href="UF.SIP-Examples.html#37626" class="Bound">R</a> <a id="37628" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37630" class="Symbol">(</a><a id="37631" href="UF.SIP-Examples.html#37631" class="Bound">𝟏</a> <a id="37633" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37635" href="UF.SIP-Examples.html#37635" class="Bound Operator">_+_</a> <a id="37639" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37641" href="UF.SIP-Examples.html#37641" class="Bound Operator">_·_</a><a id="37644" class="Symbol">)</a> <a id="37646" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37648" href="UF.SIP-Examples.html#37648" class="Bound">i-vii</a> <a id="37654" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37656" href="UF.SIP-Examples.html#37656" class="Bound">viii</a><a id="37660" class="Symbol">)</a> <a id="37662" class="Symbol">=</a>
     <a id="37669" href="UF.Subsingletons.html#10465" class="Function">×₃-is-prop</a>
      <a id="37686" class="Symbol">(</a><a id="37687" href="UF.SIP-Examples.html#34456" class="Function">being-commutative-is-prop</a> <a id="37713" href="UF.SIP-Examples.html#37794" class="Function">𝓡</a><a id="37714" class="Symbol">)</a>
      <a id="37722" class="Symbol">(</a><a id="37723" href="UF.SIP-Examples.html#35713" class="Function">being-noetherian-is-prop</a> <a id="37748" href="UF.SIP-Examples.html#37794" class="Function">𝓡</a><a id="37749" class="Symbol">)</a>
      <a id="37757" class="Symbol">(</a><a id="37758" href="UF.SIP-Examples.html#35116" class="Function">being-local-is-prop</a> <a id="37778" href="UF.SIP-Examples.html#37794" class="Function">𝓡</a><a id="37779" class="Symbol">)</a>
   <a id="37784" class="Keyword">where</a>
    <a id="37794" href="UF.SIP-Examples.html#37794" class="Function">𝓡</a> <a id="37796" class="Symbol">:</a> <a id="37798" href="UF.SIP-Examples.html#29746" class="Function">Rng</a>
    <a id="37806" href="UF.SIP-Examples.html#37794" class="Function">𝓡</a> <a id="37808" class="Symbol">=</a> <a id="37810" class="Symbol">(</a><a id="37811" href="UF.SIP-Examples.html#37626" class="Bound">R</a> <a id="37813" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37815" class="Symbol">(</a><a id="37816" href="UF.SIP-Examples.html#37635" class="Bound Operator">_+_</a> <a id="37820" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37822" href="UF.SIP-Examples.html#37641" class="Bound Operator">_·_</a><a id="37825" class="Symbol">)</a> <a id="37827" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37829" href="UF.SIP-Examples.html#37648" class="Bound">i-vii</a><a id="37834" class="Symbol">)</a>

  <a id="37839" href="UF.SIP-Examples.html#37839" class="Function">CNL-Ring</a> <a id="37848" class="Symbol">:</a> <a id="37850" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="37852" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="37854" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="37858" href="UF.SIP-Examples.html#37839" class="Function">CNL-Ring</a> <a id="37867" class="Symbol">=</a> <a id="37869" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="37871" href="UF.SIP-Examples.html#37871" class="Bound">𝓡</a> <a id="37873" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="37875" href="UF.SIP-Examples.html#33334" class="Function">Ring</a> <a id="37880" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="37882" href="UF.SIP-Examples.html#37285" class="Function">is-CNL</a> <a id="37889" href="UF.SIP-Examples.html#37871" class="Bound">𝓡</a>

  <a id="37894" href="UF.SIP-Examples.html#37894" class="Function Operator">_≅[CNL]_</a> <a id="37903" class="Symbol">:</a> <a id="37905" href="UF.SIP-Examples.html#37839" class="Function">CNL-Ring</a> <a id="37914" class="Symbol">→</a> <a id="37916" href="UF.SIP-Examples.html#37839" class="Function">CNL-Ring</a> <a id="37925" class="Symbol">→</a> <a id="37927" href="UF.SIP-Examples.html#29016" class="Bound">𝓤</a> <a id="37929" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

  <a id="37934" class="Symbol">((</a><a id="37936" href="UF.SIP-Examples.html#37936" class="Bound">R</a> <a id="37938" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37940" class="Symbol">(</a><a id="37941" href="UF.SIP-Examples.html#37941" class="Bound">𝟏</a> <a id="37943" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37945" href="UF.SIP-Examples.html#37945" class="Bound Operator">_+_</a> <a id="37949" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37951" href="UF.SIP-Examples.html#37951" class="Bound Operator">_·_</a><a id="37954" class="Symbol">)</a> <a id="37956" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37958" class="Symbol">_)</a> <a id="37961" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37963" class="Symbol">_)</a> <a id="37966" href="UF.SIP-Examples.html#37894" class="Function Operator">≅[CNL]</a> <a id="37973" class="Symbol">((</a><a id="37975" href="UF.SIP-Examples.html#37975" class="Bound">R&#39;</a> <a id="37978" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37980" class="Symbol">(</a><a id="37981" href="UF.SIP-Examples.html#37981" class="Bound">𝟏&#39;</a> <a id="37984" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37986" href="UF.SIP-Examples.html#37986" class="Bound Operator">_+&#39;_</a> <a id="37991" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="37993" href="UF.SIP-Examples.html#37993" class="Bound Operator">_·&#39;_</a><a id="37997" class="Symbol">)</a> <a id="37999" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38001" class="Symbol">_)</a> <a id="38004" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38006" class="Symbol">_)</a> <a id="38009" class="Symbol">=</a>

                                  <a id="38046" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="38048" href="UF.SIP-Examples.html#38048" class="Bound">f</a> <a id="38050" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="38052" class="Symbol">(</a><a id="38053" href="UF.SIP-Examples.html#37936" class="Bound">R</a> <a id="38055" class="Symbol">→</a> <a id="38057" href="UF.SIP-Examples.html#37975" class="Bound">R&#39;</a><a id="38059" class="Symbol">)</a>
                                      <a id="38099" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="38101" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="38110" href="UF.SIP-Examples.html#38048" class="Bound">f</a>
                                      <a id="38150" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="38152" class="Symbol">(</a><a id="38153" href="UF.SIP-Examples.html#38048" class="Bound">f</a> <a id="38155" href="UF.SIP-Examples.html#37941" class="Bound">𝟏</a> <a id="38157" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38159" href="UF.SIP-Examples.html#37981" class="Bound">𝟏&#39;</a><a id="38161" class="Symbol">)</a>
                                      <a id="38201" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="38203" class="Symbol">((λ</a> <a id="38207" href="UF.SIP-Examples.html#38207" class="Bound">x</a> <a id="38209" href="UF.SIP-Examples.html#38209" class="Bound">y</a> <a id="38211" class="Symbol">→</a> <a id="38213" href="UF.SIP-Examples.html#38048" class="Bound">f</a> <a id="38215" class="Symbol">(</a><a id="38216" href="UF.SIP-Examples.html#38207" class="Bound">x</a> <a id="38218" href="UF.SIP-Examples.html#37945" class="Bound Operator">+</a> <a id="38220" href="UF.SIP-Examples.html#38209" class="Bound">y</a><a id="38221" class="Symbol">))</a> <a id="38224" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38226" class="Symbol">(λ</a> <a id="38229" href="UF.SIP-Examples.html#38229" class="Bound">x</a> <a id="38231" href="UF.SIP-Examples.html#38231" class="Bound">y</a> <a id="38233" class="Symbol">→</a> <a id="38235" href="UF.SIP-Examples.html#38048" class="Bound">f</a> <a id="38237" href="UF.SIP-Examples.html#38229" class="Bound">x</a> <a id="38239" href="UF.SIP-Examples.html#37986" class="Bound Operator">+&#39;</a> <a id="38242" href="UF.SIP-Examples.html#38048" class="Bound">f</a> <a id="38244" href="UF.SIP-Examples.html#38231" class="Bound">y</a><a id="38245" class="Symbol">))</a>
                                      <a id="38286" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="38288" class="Symbol">((λ</a> <a id="38292" href="UF.SIP-Examples.html#38292" class="Bound">x</a> <a id="38294" href="UF.SIP-Examples.html#38294" class="Bound">y</a> <a id="38296" class="Symbol">→</a> <a id="38298" href="UF.SIP-Examples.html#38048" class="Bound">f</a> <a id="38300" class="Symbol">(</a><a id="38301" href="UF.SIP-Examples.html#38292" class="Bound">x</a> <a id="38303" href="UF.SIP-Examples.html#37951" class="Bound Operator">·</a> <a id="38305" href="UF.SIP-Examples.html#38294" class="Bound">y</a><a id="38306" class="Symbol">))</a> <a id="38309" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38311" class="Symbol">(λ</a> <a id="38314" href="UF.SIP-Examples.html#38314" class="Bound">x</a> <a id="38316" href="UF.SIP-Examples.html#38316" class="Bound">y</a> <a id="38318" class="Symbol">→</a> <a id="38320" href="UF.SIP-Examples.html#38048" class="Bound">f</a> <a id="38322" href="UF.SIP-Examples.html#38314" class="Bound">x</a> <a id="38324" href="UF.SIP-Examples.html#37993" class="Bound Operator">·&#39;</a> <a id="38327" href="UF.SIP-Examples.html#38048" class="Bound">f</a> <a id="38329" href="UF.SIP-Examples.html#38316" class="Bound">y</a><a id="38330" class="Symbol">))</a>

  <a id="38336" href="UF.SIP-Examples.html#38336" class="Function">forget-CNL</a> <a id="38347" class="Symbol">:</a> <a id="38349" href="UF.SIP-Examples.html#37839" class="Function">CNL-Ring</a> <a id="38358" class="Symbol">→</a> <a id="38360" href="UF.SIP-Examples.html#33334" class="Function">Ring</a>
  <a id="38367" href="UF.SIP-Examples.html#38336" class="Function">forget-CNL</a> <a id="38378" class="Symbol">(</a><a id="38379" href="UF.SIP-Examples.html#38379" class="Bound">𝓡</a> <a id="38381" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38383" class="Symbol">_)</a> <a id="38386" class="Symbol">=</a> <a id="38388" href="UF.SIP-Examples.html#38379" class="Bound">𝓡</a>

  <a id="38393" href="UF.SIP-Examples.html#38393" class="Function">forget-CNL-is-embedding</a> <a id="38417" class="Symbol">:</a> <a id="38419" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="38432" href="UF.SIP-Examples.html#38336" class="Function">forget-CNL</a>
  <a id="38445" href="UF.SIP-Examples.html#38393" class="Function">forget-CNL-is-embedding</a> <a id="38469" class="Symbol">=</a> <a id="38471" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="38488" href="UF.SIP-Examples.html#37553" class="Function">being-CNL-is-prop</a>

  <a id="38509" href="UF.SIP-Examples.html#38509" class="Function">NB&#39;</a> <a id="38513" class="Symbol">:</a> <a id="38515" class="Symbol">(</a><a id="38516" href="UF.SIP-Examples.html#38516" class="Bound">𝓡</a> <a id="38518" href="UF.SIP-Examples.html#38518" class="Bound">𝓡&#39;</a> <a id="38521" class="Symbol">:</a> <a id="38523" href="UF.SIP-Examples.html#37839" class="Function">CNL-Ring</a><a id="38531" class="Symbol">)</a>
      <a id="38539" class="Symbol">→</a> <a id="38541" class="Symbol">(</a><a id="38542" href="UF.SIP-Examples.html#38516" class="Bound">𝓡</a> <a id="38544" href="UF.SIP-Examples.html#37894" class="Function Operator">≅[CNL]</a> <a id="38551" href="UF.SIP-Examples.html#38518" class="Bound">𝓡&#39;</a><a id="38553" class="Symbol">)</a> <a id="38555" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38557" class="Symbol">(</a><a id="38558" href="UF.SIP-Examples.html#38336" class="Function">forget-CNL</a> <a id="38569" href="UF.SIP-Examples.html#38516" class="Bound">𝓡</a> <a id="38571" href="UF.SIP-Examples.html#33410" class="Function Operator">≅[Ring]</a> <a id="38579" href="UF.SIP-Examples.html#38336" class="Function">forget-CNL</a> <a id="38590" href="UF.SIP-Examples.html#38518" class="Bound">𝓡&#39;</a><a id="38592" class="Symbol">)</a>
  <a id="38596" href="UF.SIP-Examples.html#38509" class="Function">NB&#39;</a> <a id="38600" href="UF.SIP-Examples.html#38600" class="Bound">𝓡</a> <a id="38602" href="UF.SIP-Examples.html#38602" class="Bound">𝓡&#39;</a> <a id="38605" class="Symbol">=</a> <a id="38607" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="38615" href="UF.SIP-Examples.html#38615" class="Function">characterization-of-CNL-ring-＝</a> <a id="38646" class="Symbol">:</a> <a id="38648" class="Symbol">(</a><a id="38649" href="UF.SIP-Examples.html#38649" class="Bound">𝓡</a> <a id="38651" href="UF.SIP-Examples.html#38651" class="Bound">𝓡&#39;</a> <a id="38654" class="Symbol">:</a> <a id="38656" href="UF.SIP-Examples.html#37839" class="Function">CNL-Ring</a><a id="38664" class="Symbol">)</a>
                                 <a id="38699" class="Symbol">→</a> <a id="38701" class="Symbol">(</a><a id="38702" href="UF.SIP-Examples.html#38649" class="Bound">𝓡</a> <a id="38704" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38706" href="UF.SIP-Examples.html#38651" class="Bound">𝓡&#39;</a><a id="38708" class="Symbol">)</a> <a id="38710" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="38712" class="Symbol">(</a><a id="38713" href="UF.SIP-Examples.html#38649" class="Bound">𝓡</a> <a id="38715" href="UF.SIP-Examples.html#37894" class="Function Operator">≅[CNL]</a> <a id="38722" href="UF.SIP-Examples.html#38651" class="Bound">𝓡&#39;</a><a id="38724" class="Symbol">)</a>
  <a id="38728" href="UF.SIP-Examples.html#38615" class="Function">characterization-of-CNL-ring-＝</a> <a id="38759" href="UF.SIP-Examples.html#38759" class="Bound">𝓡</a> <a id="38761" href="UF.SIP-Examples.html#38761" class="Bound">𝓡&#39;</a> <a id="38764" class="Symbol">=</a>
     <a id="38771" class="Symbol">(</a><a id="38772" href="UF.SIP-Examples.html#38759" class="Bound">𝓡</a> <a id="38774" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38776" href="UF.SIP-Examples.html#38761" class="Bound">𝓡&#39;</a><a id="38778" class="Symbol">)</a>                               <a id="38810" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="38813" href="UF.SIP-Examples.html#38932" class="Function">i</a> <a id="38815" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
     <a id="38822" class="Symbol">(</a><a id="38823" href="UF.SIP-Examples.html#38336" class="Function">forget-CNL</a> <a id="38834" href="UF.SIP-Examples.html#38759" class="Bound">𝓡</a> <a id="38836" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="38838" href="UF.SIP-Examples.html#38336" class="Function">forget-CNL</a> <a id="38849" href="UF.SIP-Examples.html#38761" class="Bound">𝓡&#39;</a><a id="38851" class="Symbol">)</a>         <a id="38861" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="38864" href="UF.SIP-Examples.html#39038" class="Function">ii</a> <a id="38867" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
     <a id="38874" class="Symbol">(</a><a id="38875" href="UF.SIP-Examples.html#38759" class="Bound">𝓡</a> <a id="38877" href="UF.SIP-Examples.html#37894" class="Function Operator">≅[CNL]</a> <a id="38884" href="UF.SIP-Examples.html#38761" class="Bound">𝓡&#39;</a><a id="38886" class="Symbol">)</a>                          <a id="38913" href="UF.Equiv.html#2815" class="Function Operator">■</a>
     <a id="38920" class="Keyword">where</a>
      <a id="38932" href="UF.SIP-Examples.html#38932" class="Function">i</a> <a id="38934" class="Symbol">=</a> <a id="38936" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="38942" class="Symbol">(</a><a id="38943" href="UF.Embeddings.html#7398" class="Function">embedding-criterion-converse</a> <a id="38972" href="UF.SIP-Examples.html#38336" class="Function">forget-CNL</a>
                   <a id="39002" href="UF.SIP-Examples.html#38393" class="Function">forget-CNL-is-embedding</a> <a id="39026" href="UF.SIP-Examples.html#38759" class="Bound">𝓡</a> <a id="39028" href="UF.SIP-Examples.html#38761" class="Bound">𝓡&#39;</a><a id="39030" class="Symbol">)</a>
      <a id="39038" href="UF.SIP-Examples.html#39038" class="Function">ii</a> <a id="39041" class="Symbol">=</a> <a id="39043" href="UF.SIP-Examples.html#33797" class="Function">characterization-of-ring-＝</a> <a id="39070" class="Symbol">(</a><a id="39071" href="UF.SIP-Examples.html#38336" class="Function">forget-CNL</a> <a id="39082" href="UF.SIP-Examples.html#38759" class="Bound">𝓡</a><a id="39083" class="Symbol">)</a> <a id="39085" class="Symbol">(</a><a id="39086" href="UF.SIP-Examples.html#38336" class="Function">forget-CNL</a> <a id="39097" href="UF.SIP-Examples.html#38761" class="Bound">𝓡&#39;</a><a id="39099" class="Symbol">)</a>

  <a id="39104" href="UF.SIP-Examples.html#39104" class="Function">isomorphic-CNL-Ring-transport</a>
   <a id="39137" class="Symbol">:</a> <a id="39139" class="Symbol">(</a><a id="39140" href="UF.SIP-Examples.html#39140" class="Bound">A</a> <a id="39142" class="Symbol">:</a> <a id="39144" href="UF.SIP-Examples.html#37839" class="Function">CNL-Ring</a> <a id="39153" class="Symbol">→</a> <a id="39155" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="39157" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="39159" class="Symbol">)</a>
     <a id="39166" class="Symbol">(</a><a id="39167" href="UF.SIP-Examples.html#39167" class="Bound">𝓡</a> <a id="39169" href="UF.SIP-Examples.html#39169" class="Bound">𝓡&#39;</a> <a id="39172" class="Symbol">:</a> <a id="39174" href="UF.SIP-Examples.html#37839" class="Function">CNL-Ring</a><a id="39182" class="Symbol">)</a>
   <a id="39187" class="Symbol">→</a> <a id="39189" href="UF.SIP-Examples.html#39167" class="Bound">𝓡</a> <a id="39191" href="UF.SIP-Examples.html#37894" class="Function Operator">≅[CNL]</a> <a id="39198" href="UF.SIP-Examples.html#39169" class="Bound">𝓡&#39;</a>
   <a id="39204" class="Symbol">→</a> <a id="39206" href="UF.SIP-Examples.html#39140" class="Bound">A</a> <a id="39208" href="UF.SIP-Examples.html#39167" class="Bound">𝓡</a>
   <a id="39213" class="Symbol">→</a> <a id="39215" href="UF.SIP-Examples.html#39140" class="Bound">A</a> <a id="39217" href="UF.SIP-Examples.html#39169" class="Bound">𝓡&#39;</a>
  <a id="39222" href="UF.SIP-Examples.html#39104" class="Function">isomorphic-CNL-Ring-transport</a> <a id="39252" href="UF.SIP-Examples.html#39252" class="Bound">A</a> <a id="39254" href="UF.SIP-Examples.html#39254" class="Bound">𝓡</a> <a id="39256" href="UF.SIP-Examples.html#39256" class="Bound">𝓡&#39;</a> <a id="39259" href="UF.SIP-Examples.html#39259" class="Bound">i</a> <a id="39261" href="UF.SIP-Examples.html#39261" class="Bound">a</a> <a id="39263" class="Symbol">=</a> <a id="39265" href="UF.SIP-Examples.html#39349" class="Function">a&#39;</a>
   <a id="39271" class="Keyword">where</a>
    <a id="39281" href="UF.SIP-Examples.html#39281" class="Function">p</a> <a id="39283" class="Symbol">:</a> <a id="39285" href="UF.SIP-Examples.html#39254" class="Bound">𝓡</a> <a id="39287" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="39289" href="UF.SIP-Examples.html#39256" class="Bound">𝓡&#39;</a>
    <a id="39296" href="UF.SIP-Examples.html#39281" class="Function">p</a> <a id="39298" class="Symbol">=</a> <a id="39300" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="39302" href="UF.SIP-Examples.html#38615" class="Function">characterization-of-CNL-ring-＝</a> <a id="39333" href="UF.SIP-Examples.html#39254" class="Bound">𝓡</a> <a id="39335" href="UF.SIP-Examples.html#39256" class="Bound">𝓡&#39;</a> <a id="39338" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="39342" href="UF.SIP-Examples.html#39259" class="Bound">i</a>

    <a id="39349" href="UF.SIP-Examples.html#39349" class="Function">a&#39;</a> <a id="39352" class="Symbol">:</a> <a id="39354" href="UF.SIP-Examples.html#39252" class="Bound">A</a> <a id="39356" href="UF.SIP-Examples.html#39256" class="Bound">𝓡&#39;</a>
    <a id="39363" href="UF.SIP-Examples.html#39349" class="Function">a&#39;</a> <a id="39366" class="Symbol">=</a> <a id="39368" href="MLTT.Id.html#734" class="Function">transport</a> <a id="39378" href="UF.SIP-Examples.html#39252" class="Bound">A</a> <a id="39380" href="UF.SIP-Examples.html#39281" class="Function">p</a> <a id="39382" href="UF.SIP-Examples.html#39261" class="Bound">a</a>

<a id="39385" class="Keyword">module</a> <a id="slice"></a><a id="39392" href="UF.SIP-Examples.html#39392" class="Module">slice</a>
        <a id="39406" class="Symbol">{</a><a id="39407" href="UF.SIP-Examples.html#39407" class="Bound">𝓤</a> <a id="39409" href="UF.SIP-Examples.html#39409" class="Bound">𝓥</a> <a id="39411" class="Symbol">:</a> <a id="39413" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="39421" class="Symbol">}</a>
        <a id="39431" class="Symbol">(</a><a id="39432" href="UF.SIP-Examples.html#39432" class="Bound">R</a> <a id="39434" class="Symbol">:</a> <a id="39436" href="UF.SIP-Examples.html#39409" class="Bound">𝓥</a> <a id="39438" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="39440" class="Symbol">)</a>
       <a id="39449" class="Keyword">where</a>

 <a id="39457" class="Keyword">open</a> <a id="39462" href="UF.SIP.html#650" class="Module">sip</a>

 <a id="slice.S"></a><a id="39468" href="UF.SIP-Examples.html#39468" class="Function">S</a> <a id="39470" class="Symbol">:</a> <a id="39472" href="UF.SIP-Examples.html#39407" class="Bound">𝓤</a> <a id="39474" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="39476" class="Symbol">→</a> <a id="39478" href="UF.SIP-Examples.html#39407" class="Bound">𝓤</a> <a id="39480" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="39482" href="UF.SIP-Examples.html#39409" class="Bound">𝓥</a> <a id="39484" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="39487" href="UF.SIP-Examples.html#39468" class="Function">S</a> <a id="39489" href="UF.SIP-Examples.html#39489" class="Bound">X</a> <a id="39491" class="Symbol">=</a> <a id="39493" href="UF.SIP-Examples.html#39489" class="Bound">X</a> <a id="39495" class="Symbol">→</a> <a id="39497" href="UF.SIP-Examples.html#39432" class="Bound">R</a>

 <a id="slice.sns-data"></a><a id="39501" href="UF.SIP-Examples.html#39501" class="Function">sns-data</a> <a id="39510" class="Symbol">:</a> <a id="39512" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="39516" href="UF.SIP-Examples.html#39468" class="Function">S</a> <a id="39518" class="Symbol">(</a><a id="39519" href="UF.SIP-Examples.html#39407" class="Bound">𝓤</a> <a id="39521" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="39523" href="UF.SIP-Examples.html#39409" class="Bound">𝓥</a><a id="39524" class="Symbol">)</a>
 <a id="39527" href="UF.SIP-Examples.html#39501" class="Function">sns-data</a> <a id="39536" class="Symbol">=</a> <a id="39538" class="Symbol">(</a><a id="39539" href="UF.SIP-Examples.html#39561" class="Function">ι</a> <a id="39541" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39543" href="UF.SIP-Examples.html#39650" class="Function">ρ</a> <a id="39545" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39547" href="UF.SIP-Examples.html#39814" class="Function">θ</a><a id="39548" class="Symbol">)</a>
  <a id="39552" class="Keyword">where</a>
   <a id="39561" href="UF.SIP-Examples.html#39561" class="Function">ι</a> <a id="39563" class="Symbol">:</a> <a id="39565" class="Symbol">(</a><a id="39566" href="UF.SIP-Examples.html#39566" class="Bound">A</a> <a id="39568" href="UF.SIP-Examples.html#39568" class="Bound">B</a> <a id="39570" class="Symbol">:</a> <a id="39572" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="39574" href="UF.SIP-Examples.html#39468" class="Function">S</a><a id="39575" class="Symbol">)</a> <a id="39577" class="Symbol">→</a> <a id="39579" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="39581" href="UF.SIP-Examples.html#39566" class="Bound">A</a> <a id="39583" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="39585" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="39587" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="39589" href="UF.SIP-Examples.html#39568" class="Bound">B</a> <a id="39591" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="39593" class="Symbol">→</a> <a id="39595" href="UF.SIP-Examples.html#39407" class="Bound">𝓤</a> <a id="39597" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="39599" href="UF.SIP-Examples.html#39409" class="Bound">𝓥</a> <a id="39601" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="39606" href="UF.SIP-Examples.html#39561" class="Function">ι</a> <a id="39608" class="Symbol">(</a><a id="39609" href="UF.SIP-Examples.html#39609" class="Bound">X</a> <a id="39611" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39613" href="UF.SIP-Examples.html#39613" class="Bound">g</a><a id="39614" class="Symbol">)</a> <a id="39616" class="Symbol">(</a><a id="39617" href="UF.SIP-Examples.html#39617" class="Bound">Y</a> <a id="39619" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39621" href="UF.SIP-Examples.html#39621" class="Bound">h</a><a id="39622" class="Symbol">)</a> <a id="39624" class="Symbol">(</a><a id="39625" href="UF.SIP-Examples.html#39625" class="Bound">f</a> <a id="39627" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39629" class="Symbol">_)</a> <a id="39632" class="Symbol">=</a> <a id="39634" class="Symbol">(</a><a id="39635" href="UF.SIP-Examples.html#39613" class="Bound">g</a> <a id="39637" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="39639" href="UF.SIP-Examples.html#39621" class="Bound">h</a> <a id="39641" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="39643" href="UF.SIP-Examples.html#39625" class="Bound">f</a><a id="39644" class="Symbol">)</a>

   <a id="39650" href="UF.SIP-Examples.html#39650" class="Function">ρ</a> <a id="39652" class="Symbol">:</a> <a id="39654" class="Symbol">(</a><a id="39655" href="UF.SIP-Examples.html#39655" class="Bound">A</a> <a id="39657" class="Symbol">:</a> <a id="39659" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="39661" href="UF.SIP-Examples.html#39468" class="Function">S</a><a id="39662" class="Symbol">)</a> <a id="39664" class="Symbol">→</a> <a id="39666" href="UF.SIP-Examples.html#39561" class="Function">ι</a> <a id="39668" href="UF.SIP-Examples.html#39655" class="Bound">A</a> <a id="39670" href="UF.SIP-Examples.html#39655" class="Bound">A</a> <a id="39672" class="Symbol">(</a><a id="39673" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="39680" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="39682" href="UF.SIP-Examples.html#39655" class="Bound">A</a> <a id="39684" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="39685" class="Symbol">)</a>
   <a id="39690" href="UF.SIP-Examples.html#39650" class="Function">ρ</a> <a id="39692" class="Symbol">(</a><a id="39693" href="UF.SIP-Examples.html#39693" class="Bound">X</a> <a id="39695" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="39697" href="UF.SIP-Examples.html#39697" class="Bound">g</a><a id="39698" class="Symbol">)</a> <a id="39700" class="Symbol">=</a> <a id="39702" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="39707" href="UF.SIP-Examples.html#39697" class="Bound">g</a>

   <a id="39713" href="UF.SIP-Examples.html#39713" class="Function">k</a> <a id="39715" class="Symbol">:</a> <a id="39717" class="Symbol">{</a><a id="39718" href="UF.SIP-Examples.html#39718" class="Bound">X</a> <a id="39720" class="Symbol">:</a> <a id="39722" href="UF.SIP-Examples.html#39407" class="Bound">𝓤</a> <a id="39724" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="39726" class="Symbol">}</a> <a id="39728" class="Symbol">{</a><a id="39729" href="UF.SIP-Examples.html#39729" class="Bound">g</a> <a id="39731" href="UF.SIP-Examples.html#39731" class="Bound">h</a> <a id="39733" class="Symbol">:</a> <a id="39735" href="UF.SIP-Examples.html#39468" class="Function">S</a> <a id="39737" href="UF.SIP-Examples.html#39718" class="Bound">X</a><a id="39738" class="Symbol">}</a> <a id="39740" class="Symbol">→</a> <a id="39742" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="39756" href="UF.SIP-Examples.html#39561" class="Function">ι</a> <a id="39758" href="UF.SIP-Examples.html#39650" class="Function">ρ</a> <a id="39760" href="UF.SIP-Examples.html#39729" class="Bound">g</a> <a id="39762" href="UF.SIP-Examples.html#39731" class="Bound">h</a> <a id="39764" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="39766" href="Notation.General.html#3413" class="Function">-id</a> <a id="39770" class="Symbol">(</a><a id="39771" href="UF.SIP-Examples.html#39729" class="Bound">g</a> <a id="39773" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="39775" href="UF.SIP-Examples.html#39731" class="Bound">h</a><a id="39776" class="Symbol">)</a>
   <a id="39781" href="UF.SIP-Examples.html#39713" class="Function">k</a> <a id="39783" class="Symbol">(</a><a id="39784" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="39789" class="Symbol">{</a><a id="39790" href="UF.SIP-Examples.html#39790" class="Bound">g</a><a id="39791" class="Symbol">})</a> <a id="39794" class="Symbol">=</a> <a id="39796" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="39801" class="Symbol">(</a><a id="39802" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="39807" href="UF.SIP-Examples.html#39790" class="Bound">g</a><a id="39808" class="Symbol">)</a>

   <a id="39814" href="UF.SIP-Examples.html#39814" class="Function">θ</a> <a id="39816" class="Symbol">:</a> <a id="39818" class="Symbol">{</a><a id="39819" href="UF.SIP-Examples.html#39819" class="Bound">X</a> <a id="39821" class="Symbol">:</a> <a id="39823" href="UF.SIP-Examples.html#39407" class="Bound">𝓤</a> <a id="39825" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="39827" class="Symbol">}</a> <a id="39829" class="Symbol">(</a><a id="39830" href="UF.SIP-Examples.html#39830" class="Bound">g</a> <a id="39832" href="UF.SIP-Examples.html#39832" class="Bound">h</a> <a id="39834" class="Symbol">:</a> <a id="39836" href="UF.SIP-Examples.html#39468" class="Function">S</a> <a id="39838" href="UF.SIP-Examples.html#39819" class="Bound">X</a><a id="39839" class="Symbol">)</a> <a id="39841" class="Symbol">→</a> <a id="39843" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="39852" class="Symbol">(</a><a id="39853" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="39867" href="UF.SIP-Examples.html#39561" class="Function">ι</a> <a id="39869" href="UF.SIP-Examples.html#39650" class="Function">ρ</a> <a id="39871" href="UF.SIP-Examples.html#39830" class="Bound">g</a> <a id="39873" href="UF.SIP-Examples.html#39832" class="Bound">h</a><a id="39874" class="Symbol">)</a>
   <a id="39879" href="UF.SIP-Examples.html#39814" class="Function">θ</a> <a id="39881" href="UF.SIP-Examples.html#39881" class="Bound">g</a> <a id="39883" href="UF.SIP-Examples.html#39883" class="Bound">h</a> <a id="39885" class="Symbol">=</a> <a id="39887" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a>
            <a id="39920" href="MLTT.Pi.html#444" class="Function">id</a>
            <a id="39935" class="Symbol">(</a><a id="39936" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="39950" href="UF.SIP-Examples.html#39561" class="Function">ι</a> <a id="39952" href="UF.SIP-Examples.html#39650" class="Function">ρ</a> <a id="39954" href="UF.SIP-Examples.html#39881" class="Bound">g</a> <a id="39956" href="UF.SIP-Examples.html#39883" class="Bound">h</a><a id="39957" class="Symbol">)</a>
            <a id="39971" class="Symbol">(</a><a id="39972" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="39984" class="Symbol">(</a><a id="39985" href="UF.SIP-Examples.html#39881" class="Bound">g</a> <a id="39987" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="39989" href="UF.SIP-Examples.html#39883" class="Bound">h</a><a id="39990" class="Symbol">))</a>
            <a id="40005" href="UF.SIP-Examples.html#39713" class="Function">k</a>

 <a id="slice._/_"></a><a id="40009" href="UF.SIP-Examples.html#40009" class="Function Operator">_/_</a> <a id="40013" class="Symbol">:</a> <a id="40015" class="Symbol">(</a><a id="40016" href="UF.SIP-Examples.html#40016" class="Bound">𝓤</a> <a id="40018" class="Symbol">:</a> <a id="40020" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="40028" class="Symbol">)</a> <a id="40030" class="Symbol">→</a> <a id="40032" href="UF.SIP-Examples.html#39409" class="Bound">𝓥</a> <a id="40034" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="40036" class="Symbol">→</a> <a id="40038" href="UF.SIP-Examples.html#40016" class="Bound">𝓤</a> <a id="40040" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="40042" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="40044" href="UF.SIP-Examples.html#39409" class="Bound">𝓥</a> <a id="40046" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="40049" href="UF.SIP-Examples.html#40049" class="Bound">𝓤</a> <a id="40051" href="UF.SIP-Examples.html#40009" class="Function Operator">/</a> <a id="40053" href="UF.SIP-Examples.html#40053" class="Bound">Y</a> <a id="40055" class="Symbol">=</a> <a id="40057" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="40059" href="UF.SIP-Examples.html#40059" class="Bound">X</a> <a id="40061" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="40063" href="UF.SIP-Examples.html#40049" class="Bound">𝓤</a> <a id="40065" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="40067" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="40069" class="Symbol">(</a><a id="40070" href="UF.SIP-Examples.html#40059" class="Bound">X</a> <a id="40072" class="Symbol">→</a> <a id="40074" href="UF.SIP-Examples.html#40053" class="Bound">Y</a><a id="40075" class="Symbol">)</a>

 <a id="slice._≅_"></a><a id="40079" href="UF.SIP-Examples.html#40079" class="Function Operator">_≅_</a>  <a id="40084" class="Symbol">:</a> <a id="40086" href="UF.SIP-Examples.html#39407" class="Bound">𝓤</a> <a id="40088" href="UF.SIP-Examples.html#40009" class="Function Operator">/</a> <a id="40090" href="UF.SIP-Examples.html#39432" class="Bound">R</a> <a id="40092" class="Symbol">→</a> <a id="40094" href="UF.SIP-Examples.html#39407" class="Bound">𝓤</a> <a id="40096" href="UF.SIP-Examples.html#40009" class="Function Operator">/</a> <a id="40098" href="UF.SIP-Examples.html#39432" class="Bound">R</a> <a id="40100" class="Symbol">→</a> <a id="40102" href="UF.SIP-Examples.html#39407" class="Bound">𝓤</a> <a id="40104" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="40106" href="UF.SIP-Examples.html#39409" class="Bound">𝓥</a> <a id="40108" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="40111" class="Symbol">(</a><a id="40112" href="UF.SIP-Examples.html#40112" class="Bound">X</a> <a id="40114" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40116" href="UF.SIP-Examples.html#40116" class="Bound">g</a><a id="40117" class="Symbol">)</a> <a id="40119" href="UF.SIP-Examples.html#40079" class="Function Operator">≅</a> <a id="40121" class="Symbol">(</a><a id="40122" href="UF.SIP-Examples.html#40122" class="Bound">Y</a> <a id="40124" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40126" href="UF.SIP-Examples.html#40126" class="Bound">h</a><a id="40127" class="Symbol">)</a> <a id="40129" class="Symbol">=</a> <a id="40131" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="40133" href="UF.SIP-Examples.html#40133" class="Bound">f</a> <a id="40135" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="40137" class="Symbol">(</a><a id="40138" href="UF.SIP-Examples.html#40112" class="Bound">X</a> <a id="40140" class="Symbol">→</a> <a id="40142" href="UF.SIP-Examples.html#40122" class="Bound">Y</a><a id="40143" class="Symbol">)</a><a id="40144" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="40146" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="40155" href="UF.SIP-Examples.html#40133" class="Bound">f</a> <a id="40157" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="40159" class="Symbol">(</a><a id="40160" href="UF.SIP-Examples.html#40116" class="Bound">g</a> <a id="40162" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="40164" href="UF.SIP-Examples.html#40126" class="Bound">h</a> <a id="40166" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="40168" href="UF.SIP-Examples.html#40133" class="Bound">f</a><a id="40169" class="Symbol">)</a>

 <a id="slice.characterization-of-/-＝"></a><a id="40173" href="UF.SIP-Examples.html#40173" class="Function">characterization-of-/-＝</a> <a id="40197" class="Symbol">:</a> <a id="40199" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="40212" href="UF.SIP-Examples.html#39407" class="Bound">𝓤</a> <a id="40214" class="Symbol">→</a> <a id="40216" class="Symbol">(</a><a id="40217" href="UF.SIP-Examples.html#40217" class="Bound">A</a> <a id="40219" href="UF.SIP-Examples.html#40219" class="Bound">B</a> <a id="40221" class="Symbol">:</a> <a id="40223" href="UF.SIP-Examples.html#39407" class="Bound">𝓤</a> <a id="40225" href="UF.SIP-Examples.html#40009" class="Function Operator">/</a> <a id="40227" href="UF.SIP-Examples.html#39432" class="Bound">R</a><a id="40228" class="Symbol">)</a> <a id="40230" class="Symbol">→</a> <a id="40232" class="Symbol">(</a><a id="40233" href="UF.SIP-Examples.html#40217" class="Bound">A</a> <a id="40235" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="40237" href="UF.SIP-Examples.html#40219" class="Bound">B</a><a id="40238" class="Symbol">)</a> <a id="40240" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="40242" class="Symbol">(</a><a id="40243" href="UF.SIP-Examples.html#40217" class="Bound">A</a> <a id="40245" href="UF.SIP-Examples.html#40079" class="Function Operator">≅</a> <a id="40247" href="UF.SIP-Examples.html#40219" class="Bound">B</a><a id="40248" class="Symbol">)</a>
 <a id="40251" href="UF.SIP-Examples.html#40173" class="Function">characterization-of-/-＝</a> <a id="40275" href="UF.SIP-Examples.html#40275" class="Bound">ua</a> <a id="40278" class="Symbol">=</a> <a id="40280" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="40302" href="UF.SIP-Examples.html#40275" class="Bound">ua</a> <a id="40305" href="UF.SIP-Examples.html#39501" class="Function">sns-data</a>

<a id="40315" class="Keyword">module</a> <a id="slice-variation"></a><a id="40322" href="UF.SIP-Examples.html#40322" class="Module">slice-variation</a>
        <a id="40346" class="Symbol">{</a><a id="40347" href="UF.SIP-Examples.html#40347" class="Bound">𝓤</a> <a id="40349" href="UF.SIP-Examples.html#40349" class="Bound">𝓥</a> <a id="40351" class="Symbol">:</a> <a id="40353" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="40361" class="Symbol">}</a>
        <a id="40371" class="Symbol">(</a><a id="40372" href="UF.SIP-Examples.html#40372" class="Bound">R</a> <a id="40374" class="Symbol">:</a> <a id="40376" href="UF.SIP-Examples.html#40349" class="Bound">𝓥</a> <a id="40378" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="40380" class="Symbol">)</a>
        <a id="40390" class="Symbol">(</a><a id="40391" href="UF.SIP-Examples.html#40391" class="Bound">ua</a> <a id="40394" class="Symbol">:</a> <a id="40396" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="40409" href="UF.SIP-Examples.html#40347" class="Bound">𝓤</a><a id="40410" class="Symbol">)</a>
        <a id="40420" class="Symbol">(</a><a id="40421" href="UF.SIP-Examples.html#40421" class="Bound">fe</a> <a id="40424" class="Symbol">:</a> <a id="40426" href="UF.FunExt.html#851" class="Function">funext</a> <a id="40433" href="UF.SIP-Examples.html#40347" class="Bound">𝓤</a> <a id="40435" href="UF.SIP-Examples.html#40349" class="Bound">𝓥</a><a id="40436" class="Symbol">)</a>
       <a id="40445" class="Keyword">where</a>

 <a id="40453" class="Keyword">open</a> <a id="40458" href="UF.SIP.html#650" class="Module">sip</a>

 <a id="slice-variation.S"></a><a id="40464" href="UF.SIP-Examples.html#40464" class="Function">S</a> <a id="40466" class="Symbol">:</a> <a id="40468" href="UF.SIP-Examples.html#40347" class="Bound">𝓤</a> <a id="40470" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="40472" class="Symbol">→</a> <a id="40474" href="UF.SIP-Examples.html#40347" class="Bound">𝓤</a> <a id="40476" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="40478" href="UF.SIP-Examples.html#40349" class="Bound">𝓥</a> <a id="40480" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="40483" href="UF.SIP-Examples.html#40464" class="Function">S</a> <a id="40485" href="UF.SIP-Examples.html#40485" class="Bound">X</a> <a id="40487" class="Symbol">=</a> <a id="40489" href="UF.SIP-Examples.html#40485" class="Bound">X</a> <a id="40491" class="Symbol">→</a> <a id="40493" href="UF.SIP-Examples.html#40372" class="Bound">R</a>

 <a id="slice-variation.sns-data"></a><a id="40497" href="UF.SIP-Examples.html#40497" class="Function">sns-data</a> <a id="40506" class="Symbol">:</a> <a id="40508" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="40512" href="UF.SIP-Examples.html#40464" class="Function">S</a> <a id="40514" class="Symbol">(</a><a id="40515" href="UF.SIP-Examples.html#40347" class="Bound">𝓤</a> <a id="40517" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="40519" href="UF.SIP-Examples.html#40349" class="Bound">𝓥</a><a id="40520" class="Symbol">)</a>
 <a id="40523" href="UF.SIP-Examples.html#40497" class="Function">sns-data</a> <a id="40532" class="Symbol">=</a> <a id="40534" class="Symbol">(</a><a id="40535" href="UF.SIP-Examples.html#40557" class="Function">ι</a> <a id="40537" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40539" href="UF.SIP-Examples.html#40660" class="Function">ρ</a> <a id="40541" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40543" href="UF.SIP-Examples.html#40844" class="Function">θ</a><a id="40544" class="Symbol">)</a>
  <a id="40548" class="Keyword">where</a>
   <a id="40557" href="UF.SIP-Examples.html#40557" class="Function">ι</a> <a id="40559" class="Symbol">:</a> <a id="40561" class="Symbol">(</a><a id="40562" href="UF.SIP-Examples.html#40562" class="Bound">A</a> <a id="40564" href="UF.SIP-Examples.html#40564" class="Bound">B</a> <a id="40566" class="Symbol">:</a> <a id="40568" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="40570" href="UF.SIP-Examples.html#40464" class="Function">S</a><a id="40571" class="Symbol">)</a> <a id="40573" class="Symbol">→</a> <a id="40575" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="40577" href="UF.SIP-Examples.html#40562" class="Bound">A</a> <a id="40579" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="40581" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="40583" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="40585" href="UF.SIP-Examples.html#40564" class="Bound">B</a> <a id="40587" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="40589" class="Symbol">→</a> <a id="40591" href="UF.SIP-Examples.html#40347" class="Bound">𝓤</a> <a id="40593" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="40595" href="UF.SIP-Examples.html#40349" class="Bound">𝓥</a> <a id="40597" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="40602" href="UF.SIP-Examples.html#40557" class="Function">ι</a> <a id="40604" class="Symbol">(</a><a id="40605" href="UF.SIP-Examples.html#40605" class="Bound">X</a> <a id="40607" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40609" href="UF.SIP-Examples.html#40609" class="Bound">g</a><a id="40610" class="Symbol">)</a> <a id="40612" class="Symbol">(</a><a id="40613" href="UF.SIP-Examples.html#40613" class="Bound">Y</a> <a id="40615" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40617" href="UF.SIP-Examples.html#40617" class="Bound">h</a><a id="40618" class="Symbol">)</a> <a id="40620" class="Symbol">(</a><a id="40621" href="UF.SIP-Examples.html#40621" class="Bound">f</a> <a id="40623" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40625" class="Symbol">_)</a> <a id="40628" class="Symbol">=</a> <a id="40630" class="Symbol">((</a><a id="40632" href="UF.SIP-Examples.html#40632" class="Bound">x</a> <a id="40634" class="Symbol">:</a> <a id="40636" href="UF.SIP-Examples.html#40605" class="Bound">X</a><a id="40637" class="Symbol">)</a> <a id="40639" class="Symbol">→</a> <a id="40641" href="UF.SIP-Examples.html#40609" class="Bound">g</a> <a id="40643" href="UF.SIP-Examples.html#40632" class="Bound">x</a> <a id="40645" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="40647" href="UF.SIP-Examples.html#40617" class="Bound">h</a> <a id="40649" class="Symbol">(</a><a id="40650" href="UF.SIP-Examples.html#40621" class="Bound">f</a> <a id="40652" href="UF.SIP-Examples.html#40632" class="Bound">x</a><a id="40653" class="Symbol">))</a>

   <a id="40660" href="UF.SIP-Examples.html#40660" class="Function">ρ</a> <a id="40662" class="Symbol">:</a> <a id="40664" class="Symbol">(</a><a id="40665" href="UF.SIP-Examples.html#40665" class="Bound">A</a> <a id="40667" class="Symbol">:</a> <a id="40669" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="40671" href="UF.SIP-Examples.html#40464" class="Function">S</a><a id="40672" class="Symbol">)</a> <a id="40674" class="Symbol">→</a> <a id="40676" href="UF.SIP-Examples.html#40557" class="Function">ι</a> <a id="40678" href="UF.SIP-Examples.html#40665" class="Bound">A</a> <a id="40680" href="UF.SIP-Examples.html#40665" class="Bound">A</a> <a id="40682" class="Symbol">(</a><a id="40683" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="40690" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="40692" href="UF.SIP-Examples.html#40665" class="Bound">A</a> <a id="40694" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="40695" class="Symbol">)</a>
   <a id="40700" href="UF.SIP-Examples.html#40660" class="Function">ρ</a> <a id="40702" class="Symbol">(</a><a id="40703" href="UF.SIP-Examples.html#40703" class="Bound">X</a> <a id="40705" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="40707" href="UF.SIP-Examples.html#40707" class="Bound">g</a><a id="40708" class="Symbol">)</a> <a id="40710" class="Symbol">=</a> <a id="40712" class="Symbol">λ</a> <a id="40714" href="UF.SIP-Examples.html#40714" class="Bound">x</a> <a id="40716" class="Symbol">→</a> <a id="40718" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="40723" class="Symbol">(</a><a id="40724" href="UF.SIP-Examples.html#40707" class="Bound">g</a> <a id="40726" href="UF.SIP-Examples.html#40714" class="Bound">x</a><a id="40727" class="Symbol">)</a>

   <a id="40733" href="UF.SIP-Examples.html#40733" class="Function">k</a> <a id="40735" class="Symbol">:</a> <a id="40737" class="Symbol">{</a><a id="40738" href="UF.SIP-Examples.html#40738" class="Bound">X</a> <a id="40740" class="Symbol">:</a> <a id="40742" href="UF.SIP-Examples.html#40347" class="Bound">𝓤</a> <a id="40744" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="40746" class="Symbol">}</a> <a id="40748" class="Symbol">{</a><a id="40749" href="UF.SIP-Examples.html#40749" class="Bound">g</a> <a id="40751" href="UF.SIP-Examples.html#40751" class="Bound">h</a> <a id="40753" class="Symbol">:</a> <a id="40755" href="UF.SIP-Examples.html#40464" class="Function">S</a> <a id="40757" href="UF.SIP-Examples.html#40738" class="Bound">X</a><a id="40758" class="Symbol">}</a> <a id="40760" class="Symbol">→</a> <a id="40762" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="40776" href="UF.SIP-Examples.html#40557" class="Function">ι</a> <a id="40778" href="UF.SIP-Examples.html#40660" class="Function">ρ</a> <a id="40780" href="UF.SIP-Examples.html#40749" class="Bound">g</a> <a id="40782" href="UF.SIP-Examples.html#40751" class="Bound">h</a> <a id="40784" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="40786" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="40794" href="UF.SIP-Examples.html#40749" class="Bound">g</a> <a id="40796" href="UF.SIP-Examples.html#40751" class="Bound">h</a>
   <a id="40801" href="UF.SIP-Examples.html#40733" class="Function">k</a> <a id="40803" class="Symbol">(</a><a id="40804" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="40809" class="Symbol">{</a><a id="40810" href="UF.SIP-Examples.html#40810" class="Bound">g</a><a id="40811" class="Symbol">})</a> <a id="40814" class="Symbol">=</a> <a id="40816" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="40821" class="Symbol">(λ</a> <a id="40824" href="UF.SIP-Examples.html#40824" class="Bound">x</a> <a id="40826" class="Symbol">→</a> <a id="40828" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="40833" class="Symbol">(</a><a id="40834" href="UF.SIP-Examples.html#40810" class="Bound">g</a> <a id="40836" href="UF.SIP-Examples.html#40824" class="Bound">x</a><a id="40837" class="Symbol">))</a>

   <a id="40844" href="UF.SIP-Examples.html#40844" class="Function">θ</a> <a id="40846" class="Symbol">:</a> <a id="40848" class="Symbol">{</a><a id="40849" href="UF.SIP-Examples.html#40849" class="Bound">X</a> <a id="40851" class="Symbol">:</a> <a id="40853" href="UF.SIP-Examples.html#40347" class="Bound">𝓤</a> <a id="40855" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="40857" class="Symbol">}</a> <a id="40859" class="Symbol">(</a><a id="40860" href="UF.SIP-Examples.html#40860" class="Bound">g</a> <a id="40862" href="UF.SIP-Examples.html#40862" class="Bound">h</a> <a id="40864" class="Symbol">:</a> <a id="40866" href="UF.SIP-Examples.html#40464" class="Function">S</a> <a id="40868" href="UF.SIP-Examples.html#40849" class="Bound">X</a><a id="40869" class="Symbol">)</a> <a id="40871" class="Symbol">→</a> <a id="40873" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="40882" class="Symbol">(</a><a id="40883" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="40897" href="UF.SIP-Examples.html#40557" class="Function">ι</a> <a id="40899" href="UF.SIP-Examples.html#40660" class="Function">ρ</a> <a id="40901" href="UF.SIP-Examples.html#40860" class="Bound">g</a> <a id="40903" href="UF.SIP-Examples.html#40862" class="Bound">h</a><a id="40904" class="Symbol">)</a>
   <a id="40909" href="UF.SIP-Examples.html#40844" class="Function">θ</a> <a id="40911" href="UF.SIP-Examples.html#40911" class="Bound">g</a> <a id="40913" href="UF.SIP-Examples.html#40913" class="Bound">h</a> <a id="40915" class="Symbol">=</a> <a id="40917" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="40938" class="Symbol">(</a><a id="40939" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="40947" href="UF.SIP-Examples.html#40911" class="Bound">g</a> <a id="40949" href="UF.SIP-Examples.html#40913" class="Bound">h</a><a id="40950" class="Symbol">)</a> <a id="40952" class="Symbol">(</a><a id="40953" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="40967" href="UF.SIP-Examples.html#40557" class="Function">ι</a> <a id="40969" href="UF.SIP-Examples.html#40660" class="Function">ρ</a> <a id="40971" href="UF.SIP-Examples.html#40911" class="Bound">g</a> <a id="40973" href="UF.SIP-Examples.html#40913" class="Bound">h</a><a id="40974" class="Symbol">)</a> <a id="40976" class="Symbol">(</a><a id="40977" href="UF.SIP-Examples.html#40421" class="Bound">fe</a> <a id="40980" href="UF.SIP-Examples.html#40911" class="Bound">g</a> <a id="40982" href="UF.SIP-Examples.html#40913" class="Bound">h</a><a id="40983" class="Symbol">)</a> <a id="40985" href="UF.SIP-Examples.html#40733" class="Function">k</a>

 <a id="slice-variation._/_"></a><a id="40989" href="UF.SIP-Examples.html#40989" class="Function Operator">_/_</a> <a id="40993" class="Symbol">:</a> <a id="40995" class="Symbol">(</a><a id="40996" href="UF.SIP-Examples.html#40996" class="Bound">𝓤</a> <a id="40998" class="Symbol">:</a> <a id="41000" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="41008" class="Symbol">)</a> <a id="41010" class="Symbol">→</a> <a id="41012" href="UF.SIP-Examples.html#40349" class="Bound">𝓥</a> <a id="41014" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="41016" class="Symbol">→</a> <a id="41018" href="UF.SIP-Examples.html#40996" class="Bound">𝓤</a> <a id="41020" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="41022" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="41024" href="UF.SIP-Examples.html#40349" class="Bound">𝓥</a> <a id="41026" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="41029" href="UF.SIP-Examples.html#41029" class="Bound">𝓤</a> <a id="41031" href="UF.SIP-Examples.html#40989" class="Function Operator">/</a> <a id="41033" href="UF.SIP-Examples.html#41033" class="Bound">Y</a> <a id="41035" class="Symbol">=</a> <a id="41037" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="41039" href="UF.SIP-Examples.html#41039" class="Bound">X</a> <a id="41041" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="41043" href="UF.SIP-Examples.html#41029" class="Bound">𝓤</a> <a id="41045" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="41047" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="41049" class="Symbol">(</a><a id="41050" href="UF.SIP-Examples.html#41039" class="Bound">X</a> <a id="41052" class="Symbol">→</a> <a id="41054" href="UF.SIP-Examples.html#41033" class="Bound">Y</a><a id="41055" class="Symbol">)</a>

 <a id="slice-variation._≅_"></a><a id="41059" href="UF.SIP-Examples.html#41059" class="Function Operator">_≅_</a>  <a id="41064" class="Symbol">:</a> <a id="41066" href="UF.SIP-Examples.html#40347" class="Bound">𝓤</a> <a id="41068" href="UF.SIP-Examples.html#40989" class="Function Operator">/</a> <a id="41070" href="UF.SIP-Examples.html#40372" class="Bound">R</a> <a id="41072" class="Symbol">→</a> <a id="41074" href="UF.SIP-Examples.html#40347" class="Bound">𝓤</a> <a id="41076" href="UF.SIP-Examples.html#40989" class="Function Operator">/</a> <a id="41078" href="UF.SIP-Examples.html#40372" class="Bound">R</a> <a id="41080" class="Symbol">→</a> <a id="41082" href="UF.SIP-Examples.html#40347" class="Bound">𝓤</a> <a id="41084" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="41086" href="UF.SIP-Examples.html#40349" class="Bound">𝓥</a> <a id="41088" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="41091" class="Symbol">(</a><a id="41092" href="UF.SIP-Examples.html#41092" class="Bound">X</a> <a id="41094" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41096" href="UF.SIP-Examples.html#41096" class="Bound">g</a><a id="41097" class="Symbol">)</a> <a id="41099" href="UF.SIP-Examples.html#41059" class="Function Operator">≅</a> <a id="41101" class="Symbol">(</a><a id="41102" href="UF.SIP-Examples.html#41102" class="Bound">Y</a> <a id="41104" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41106" href="UF.SIP-Examples.html#41106" class="Bound">h</a><a id="41107" class="Symbol">)</a> <a id="41109" class="Symbol">=</a> <a id="41111" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="41113" href="UF.SIP-Examples.html#41113" class="Bound">f</a> <a id="41115" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="41117" class="Symbol">(</a><a id="41118" href="UF.SIP-Examples.html#41092" class="Bound">X</a> <a id="41120" class="Symbol">→</a> <a id="41122" href="UF.SIP-Examples.html#41102" class="Bound">Y</a><a id="41123" class="Symbol">)</a><a id="41124" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="41126" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="41135" href="UF.SIP-Examples.html#41113" class="Bound">f</a> <a id="41137" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="41139" class="Symbol">((</a><a id="41141" href="UF.SIP-Examples.html#41141" class="Bound">x</a> <a id="41143" class="Symbol">:</a> <a id="41145" href="UF.SIP-Examples.html#41092" class="Bound">X</a><a id="41146" class="Symbol">)</a> <a id="41148" class="Symbol">→</a> <a id="41150" href="UF.SIP-Examples.html#41096" class="Bound">g</a> <a id="41152" href="UF.SIP-Examples.html#41141" class="Bound">x</a> <a id="41154" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="41156" href="UF.SIP-Examples.html#41106" class="Bound">h</a> <a id="41158" class="Symbol">(</a><a id="41159" href="UF.SIP-Examples.html#41113" class="Bound">f</a> <a id="41161" href="UF.SIP-Examples.html#41141" class="Bound">x</a><a id="41162" class="Symbol">))</a>

 <a id="slice-variation.characterization-of-/-＝"></a><a id="41167" href="UF.SIP-Examples.html#41167" class="Function">characterization-of-/-＝</a> <a id="41191" class="Symbol">:</a> <a id="41193" class="Symbol">(</a><a id="41194" href="UF.SIP-Examples.html#41194" class="Bound">A</a> <a id="41196" href="UF.SIP-Examples.html#41196" class="Bound">B</a> <a id="41198" class="Symbol">:</a> <a id="41200" href="UF.SIP-Examples.html#40347" class="Bound">𝓤</a> <a id="41202" href="UF.SIP-Examples.html#40989" class="Function Operator">/</a> <a id="41204" href="UF.SIP-Examples.html#40372" class="Bound">R</a><a id="41205" class="Symbol">)</a> <a id="41207" class="Symbol">→</a> <a id="41209" class="Symbol">(</a><a id="41210" href="UF.SIP-Examples.html#41194" class="Bound">A</a> <a id="41212" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="41214" href="UF.SIP-Examples.html#41196" class="Bound">B</a><a id="41215" class="Symbol">)</a> <a id="41217" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="41219" class="Symbol">(</a><a id="41220" href="UF.SIP-Examples.html#41194" class="Bound">A</a> <a id="41222" href="UF.SIP-Examples.html#41059" class="Function Operator">≅</a> <a id="41224" href="UF.SIP-Examples.html#41196" class="Bound">B</a><a id="41225" class="Symbol">)</a>
 <a id="41228" href="UF.SIP-Examples.html#41167" class="Function">characterization-of-/-＝</a> <a id="41252" class="Symbol">=</a> <a id="41254" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="41276" href="UF.SIP-Examples.html#40391" class="Bound">ua</a> <a id="41279" href="UF.SIP-Examples.html#40497" class="Function">sns-data</a>

<a id="41289" class="Keyword">module</a> <a id="universe-a-la-tarski"></a><a id="41296" href="UF.SIP-Examples.html#41296" class="Module">universe-a-la-tarski</a>
        <a id="41325" class="Symbol">(</a><a id="41326" href="UF.SIP-Examples.html#41326" class="Bound">𝓤</a> <a id="41328" href="UF.SIP-Examples.html#41328" class="Bound">𝓥</a> <a id="41330" class="Symbol">:</a> <a id="41332" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="41340" class="Symbol">)</a>
        <a id="41350" class="Symbol">(</a><a id="41351" href="UF.SIP-Examples.html#41351" class="Bound">ua</a> <a id="41354" class="Symbol">:</a> <a id="41356" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="41369" href="UF.SIP-Examples.html#41326" class="Bound">𝓤</a><a id="41370" class="Symbol">)</a>
        <a id="41380" class="Symbol">(</a><a id="41381" href="UF.SIP-Examples.html#41381" class="Bound">fe</a> <a id="41384" class="Symbol">:</a> <a id="41386" href="UF.FunExt.html#851" class="Function">funext</a> <a id="41393" href="UF.SIP-Examples.html#41326" class="Bound">𝓤</a> <a id="41395" class="Symbol">(</a><a id="41396" href="UF.SIP-Examples.html#41328" class="Bound">𝓥</a> <a id="41398" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="41399" class="Symbol">))</a>
       <a id="41409" class="Keyword">where</a>

 <a id="universe-a-la-tarski.TarskiUniverse"></a><a id="41417" href="UF.SIP-Examples.html#41417" class="Function">TarskiUniverse</a> <a id="41432" class="Symbol">:</a> <a id="41434" class="Symbol">(</a><a id="41435" href="UF.SIP-Examples.html#41435" class="Bound">𝓤</a> <a id="41437" href="UF.SIP-Examples.html#41437" class="Bound">𝓥</a> <a id="41439" class="Symbol">:</a> <a id="41441" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="41449" class="Symbol">)</a> <a id="41451" class="Symbol">→</a> <a id="41453" class="Symbol">(</a><a id="41454" href="UF.SIP-Examples.html#41435" class="Bound">𝓤</a> <a id="41456" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="41458" href="UF.SIP-Examples.html#41437" class="Bound">𝓥</a><a id="41459" class="Symbol">)</a><a id="41460" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="41462" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="41465" href="UF.SIP-Examples.html#41417" class="Function">TarskiUniverse</a> <a id="41480" href="UF.SIP-Examples.html#41480" class="Bound">𝓤</a> <a id="41482" href="UF.SIP-Examples.html#41482" class="Bound">𝓥</a> <a id="41484" class="Symbol">=</a> <a id="41486" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="41488" href="UF.SIP-Examples.html#41488" class="Bound">X</a> <a id="41490" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="41492" href="UF.SIP-Examples.html#41480" class="Bound">𝓤</a> <a id="41494" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="41496" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="41498" class="Symbol">(</a><a id="41499" href="UF.SIP-Examples.html#41488" class="Bound">X</a> <a id="41501" class="Symbol">→</a> <a id="41503" href="UF.SIP-Examples.html#41482" class="Bound">𝓥</a> <a id="41505" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="41507" class="Symbol">)</a>

 <a id="universe-a-la-tarski._≅_"></a><a id="41511" href="UF.SIP-Examples.html#41511" class="Function Operator">_≅_</a>  <a id="41516" class="Symbol">:</a> <a id="41518" href="UF.SIP-Examples.html#41417" class="Function">TarskiUniverse</a> <a id="41533" href="UF.SIP-Examples.html#41326" class="Bound">𝓤</a> <a id="41535" href="UF.SIP-Examples.html#41328" class="Bound">𝓥</a> <a id="41537" class="Symbol">→</a> <a id="41539" href="UF.SIP-Examples.html#41417" class="Function">TarskiUniverse</a> <a id="41554" href="UF.SIP-Examples.html#41326" class="Bound">𝓤</a> <a id="41556" href="UF.SIP-Examples.html#41328" class="Bound">𝓥</a> <a id="41558" class="Symbol">→</a> <a id="41560" href="UF.SIP-Examples.html#41326" class="Bound">𝓤</a> <a id="41562" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="41564" class="Symbol">(</a><a id="41565" href="UF.SIP-Examples.html#41328" class="Bound">𝓥</a> <a id="41567" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="41568" class="Symbol">)</a> <a id="41570" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="41573" class="Symbol">(</a><a id="41574" href="UF.SIP-Examples.html#41574" class="Bound">X</a> <a id="41576" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41578" href="UF.SIP-Examples.html#41578" class="Bound">T</a><a id="41579" class="Symbol">)</a> <a id="41581" href="UF.SIP-Examples.html#41511" class="Function Operator">≅</a> <a id="41583" class="Symbol">(</a><a id="41584" href="UF.SIP-Examples.html#41584" class="Bound">X&#39;</a> <a id="41587" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="41589" href="UF.SIP-Examples.html#41589" class="Bound">T&#39;</a><a id="41591" class="Symbol">)</a> <a id="41593" class="Symbol">=</a> <a id="41595" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="41597" href="UF.SIP-Examples.html#41597" class="Bound">f</a> <a id="41599" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="41601" class="Symbol">(</a><a id="41602" href="UF.SIP-Examples.html#41574" class="Bound">X</a> <a id="41604" class="Symbol">→</a> <a id="41606" href="UF.SIP-Examples.html#41584" class="Bound">X&#39;</a><a id="41608" class="Symbol">)</a><a id="41609" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="41611" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="41620" href="UF.SIP-Examples.html#41597" class="Bound">f</a> <a id="41622" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="41624" class="Symbol">((</a><a id="41626" href="UF.SIP-Examples.html#41626" class="Bound">x</a> <a id="41628" class="Symbol">:</a> <a id="41630" href="UF.SIP-Examples.html#41574" class="Bound">X</a><a id="41631" class="Symbol">)</a> <a id="41633" class="Symbol">→</a> <a id="41635" href="UF.SIP-Examples.html#41578" class="Bound">T</a> <a id="41637" href="UF.SIP-Examples.html#41626" class="Bound">x</a> <a id="41639" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="41641" href="UF.SIP-Examples.html#41589" class="Bound">T&#39;</a> <a id="41644" class="Symbol">(</a><a id="41645" href="UF.SIP-Examples.html#41597" class="Bound">f</a> <a id="41647" href="UF.SIP-Examples.html#41626" class="Bound">x</a><a id="41648" class="Symbol">))</a>

 <a id="universe-a-la-tarski.characterization-of-Tarski-＝"></a><a id="41653" href="UF.SIP-Examples.html#41653" class="Function">characterization-of-Tarski-＝</a> <a id="41682" class="Symbol">:</a> <a id="41684" class="Symbol">(</a><a id="41685" href="UF.SIP-Examples.html#41685" class="Bound">A</a> <a id="41687" href="UF.SIP-Examples.html#41687" class="Bound">B</a> <a id="41689" class="Symbol">:</a> <a id="41691" href="UF.SIP-Examples.html#41417" class="Function">TarskiUniverse</a> <a id="41706" href="UF.SIP-Examples.html#41326" class="Bound">𝓤</a> <a id="41708" href="UF.SIP-Examples.html#41328" class="Bound">𝓥</a><a id="41709" class="Symbol">)</a>
                              <a id="41741" class="Symbol">→</a> <a id="41743" class="Symbol">(</a><a id="41744" href="UF.SIP-Examples.html#41685" class="Bound">A</a> <a id="41746" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="41748" href="UF.SIP-Examples.html#41687" class="Bound">B</a><a id="41749" class="Symbol">)</a> <a id="41751" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="41753" class="Symbol">(</a><a id="41754" href="UF.SIP-Examples.html#41685" class="Bound">A</a> <a id="41756" href="UF.SIP-Examples.html#41511" class="Function Operator">≅</a> <a id="41758" href="UF.SIP-Examples.html#41687" class="Bound">B</a><a id="41759" class="Symbol">)</a>
 <a id="41762" href="UF.SIP-Examples.html#41653" class="Function">characterization-of-Tarski-＝</a> <a id="41791" class="Symbol">=</a>
  <a id="41795" href="UF.SIP-Examples.html#41167" class="Function">slice-variation.characterization-of-/-＝</a> <a id="41835" class="Symbol">(</a><a id="41836" href="UF.SIP-Examples.html#41328" class="Bound">𝓥</a> <a id="41838" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="41840" class="Symbol">)</a> <a id="41842" href="UF.SIP-Examples.html#41351" class="Bound">ua</a> <a id="41845" href="UF.SIP-Examples.html#41381" class="Bound">fe</a>

<a id="41849" class="Keyword">module</a> <a id="universe-a-la-tarski-hSet-example"></a><a id="41856" href="UF.SIP-Examples.html#41856" class="Module">universe-a-la-tarski-hSet-example</a>
        <a id="41898" class="Symbol">(</a><a id="41899" href="UF.SIP-Examples.html#41899" class="Bound">𝓤</a> <a id="41901" class="Symbol">:</a> <a id="41903" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="41911" class="Symbol">)</a>
        <a id="41921" class="Symbol">(</a><a id="41922" href="UF.SIP-Examples.html#41922" class="Bound">ua</a> <a id="41925" class="Symbol">:</a> <a id="41927" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="41940" class="Symbol">(</a><a id="41941" href="UF.SIP-Examples.html#41899" class="Bound">𝓤</a> <a id="41943" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="41944" class="Symbol">))</a>
       <a id="41954" class="Keyword">where</a>

 <a id="universe-a-la-tarski-hSet-example.fe"></a><a id="41962" href="UF.SIP-Examples.html#41962" class="Function">fe</a> <a id="41965" class="Symbol">:</a> <a id="41967" href="UF.FunExt.html#851" class="Function">funext</a> <a id="41974" class="Symbol">(</a><a id="41975" href="UF.SIP-Examples.html#41899" class="Bound">𝓤</a> <a id="41977" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="41978" class="Symbol">)</a> <a id="41980" class="Symbol">(</a><a id="41981" href="UF.SIP-Examples.html#41899" class="Bound">𝓤</a> <a id="41983" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="41984" class="Symbol">)</a>
 <a id="41987" href="UF.SIP-Examples.html#41962" class="Function">fe</a> <a id="41990" class="Symbol">=</a> <a id="41992" href="UF.UA-FunExt.html#1788" class="Function">univalence-gives-funext</a> <a id="42016" href="UF.SIP-Examples.html#41922" class="Bound">ua</a>

 <a id="42021" class="Keyword">open</a> <a id="42026" href="UF.SIP-Examples.html#41296" class="Module">universe-a-la-tarski</a> <a id="42047" class="Symbol">(</a><a id="42048" href="UF.SIP-Examples.html#41899" class="Bound">𝓤</a> <a id="42050" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="42051" class="Symbol">)</a> <a id="42053" href="UF.SIP-Examples.html#41899" class="Bound">𝓤</a> <a id="42055" href="UF.SIP-Examples.html#41922" class="Bound">ua</a> <a id="42058" href="UF.SIP-Examples.html#41962" class="Function">fe</a>

 <a id="universe-a-la-tarski-hSet-example.hset"></a><a id="42063" href="UF.SIP-Examples.html#42063" class="Function">hset</a> <a id="42068" class="Symbol">:</a> <a id="42070" href="UF.SIP-Examples.html#41417" class="Function">TarskiUniverse</a> <a id="42085" class="Symbol">(</a><a id="42086" href="UF.SIP-Examples.html#41899" class="Bound">𝓤</a> <a id="42088" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="42089" class="Symbol">)</a> <a id="42091" href="UF.SIP-Examples.html#41899" class="Bound">𝓤</a>
 <a id="42094" href="UF.SIP-Examples.html#42063" class="Function">hset</a> <a id="42099" class="Symbol">=</a> <a id="42101" href="UF.Sets.html#766" class="Function">hSet</a> <a id="42106" href="UF.SIP-Examples.html#41899" class="Bound">𝓤</a> <a id="42108" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42110" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

 <a id="universe-a-la-tarski-hSet-example.example"></a><a id="42116" href="UF.SIP-Examples.html#42116" class="Function">example</a> <a id="42124" class="Symbol">:</a> <a id="42126" class="Symbol">(</a><a id="42127" href="UF.SIP-Examples.html#42127" class="Bound">X</a> <a id="42129" class="Symbol">:</a> <a id="42131" href="UF.SIP-Examples.html#41899" class="Bound">𝓤</a> <a id="42133" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="42135" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="42137" class="Symbol">)</a> <a id="42139" class="Symbol">(</a><a id="42140" href="UF.SIP-Examples.html#42140" class="Bound">T</a> <a id="42142" class="Symbol">:</a> <a id="42144" href="UF.SIP-Examples.html#42127" class="Bound">X</a> <a id="42146" class="Symbol">→</a> <a id="42148" href="UF.SIP-Examples.html#41899" class="Bound">𝓤</a> <a id="42150" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="42152" class="Symbol">)</a>
         <a id="42163" class="Symbol">→</a> <a id="42165" class="Symbol">((</a><a id="42167" href="UF.SIP-Examples.html#42127" class="Bound">X</a> <a id="42169" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42171" href="UF.SIP-Examples.html#42140" class="Bound">T</a><a id="42172" class="Symbol">)</a> <a id="42174" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="42176" href="UF.SIP-Examples.html#42063" class="Function">hset</a><a id="42180" class="Symbol">)</a> <a id="42182" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="42184" class="Symbol">(</a><a id="42185" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="42187" href="UF.SIP-Examples.html#42187" class="Bound">f</a> <a id="42189" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="42191" class="Symbol">(</a><a id="42192" href="UF.SIP-Examples.html#42127" class="Bound">X</a> <a id="42194" class="Symbol">→</a> <a id="42196" href="UF.Sets.html#766" class="Function">hSet</a> <a id="42201" href="UF.SIP-Examples.html#41899" class="Bound">𝓤</a><a id="42202" class="Symbol">)</a> <a id="42204" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="42206" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="42215" href="UF.SIP-Examples.html#42187" class="Bound">f</a>
                                                  <a id="42267" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="42269" class="Symbol">((</a><a id="42271" href="UF.SIP-Examples.html#42271" class="Bound">x</a> <a id="42273" class="Symbol">:</a> <a id="42275" href="UF.SIP-Examples.html#42127" class="Bound">X</a><a id="42276" class="Symbol">)</a> <a id="42278" class="Symbol">→</a> <a id="42280" href="UF.SIP-Examples.html#42140" class="Bound">T</a> <a id="42282" href="UF.SIP-Examples.html#42271" class="Bound">x</a> <a id="42284" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="42286" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="42290" class="Symbol">(</a><a id="42291" href="UF.SIP-Examples.html#42187" class="Bound">f</a> <a id="42293" href="UF.SIP-Examples.html#42271" class="Bound">x</a><a id="42294" class="Symbol">)))</a>
 <a id="42299" href="UF.SIP-Examples.html#42116" class="Function">example</a> <a id="42307" href="UF.SIP-Examples.html#42307" class="Bound">X</a> <a id="42309" href="UF.SIP-Examples.html#42309" class="Bound">T</a> <a id="42311" class="Symbol">=</a> <a id="42313" href="UF.SIP-Examples.html#41653" class="Function">characterization-of-Tarski-＝</a> <a id="42342" class="Symbol">(</a><a id="42343" href="UF.SIP-Examples.html#42307" class="Bound">X</a> <a id="42345" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42347" href="UF.SIP-Examples.html#42309" class="Bound">T</a><a id="42348" class="Symbol">)</a> <a id="42350" href="UF.SIP-Examples.html#42063" class="Function">hset</a>

<a id="42356" class="Keyword">module</a> <a id="generalized-metric-space"></a><a id="42363" href="UF.SIP-Examples.html#42363" class="Module">generalized-metric-space</a>
        <a id="42396" class="Symbol">{</a><a id="42397" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="42399" href="UF.SIP-Examples.html#42399" class="Bound">𝓥</a> <a id="42401" href="UF.SIP-Examples.html#42401" class="Bound">𝓦</a>  <a id="42404" class="Symbol">:</a> <a id="42406" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="42414" class="Symbol">}</a>
        <a id="42424" class="Symbol">(</a><a id="42425" href="UF.SIP-Examples.html#42425" class="Bound">R</a> <a id="42427" class="Symbol">:</a> <a id="42429" href="UF.SIP-Examples.html#42399" class="Bound">𝓥</a> <a id="42431" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="42433" class="Symbol">)</a>
        <a id="42443" class="Symbol">(</a><a id="42444" href="UF.SIP-Examples.html#42444" class="Bound">axioms</a>  <a id="42452" class="Symbol">:</a> <a id="42454" class="Symbol">(</a><a id="42455" href="UF.SIP-Examples.html#42455" class="Bound">X</a> <a id="42457" class="Symbol">:</a> <a id="42459" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="42461" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="42463" class="Symbol">)</a> <a id="42465" class="Symbol">→</a> <a id="42467" class="Symbol">(</a><a id="42468" href="UF.SIP-Examples.html#42455" class="Bound">X</a> <a id="42470" class="Symbol">→</a> <a id="42472" href="UF.SIP-Examples.html#42455" class="Bound">X</a> <a id="42474" class="Symbol">→</a> <a id="42476" href="UF.SIP-Examples.html#42425" class="Bound">R</a><a id="42477" class="Symbol">)</a> <a id="42479" class="Symbol">→</a> <a id="42481" href="UF.SIP-Examples.html#42401" class="Bound">𝓦</a> <a id="42483" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="42485" class="Symbol">)</a>
        <a id="42495" class="Symbol">(</a><a id="42496" href="UF.SIP-Examples.html#42496" class="Bound">axiomss</a> <a id="42504" class="Symbol">:</a> <a id="42506" class="Symbol">(</a><a id="42507" href="UF.SIP-Examples.html#42507" class="Bound">X</a> <a id="42509" class="Symbol">:</a> <a id="42511" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="42513" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="42515" class="Symbol">)</a> <a id="42517" class="Symbol">(</a><a id="42518" href="UF.SIP-Examples.html#42518" class="Bound">d</a> <a id="42520" class="Symbol">:</a> <a id="42522" href="UF.SIP-Examples.html#42507" class="Bound">X</a> <a id="42524" class="Symbol">→</a> <a id="42526" href="UF.SIP-Examples.html#42507" class="Bound">X</a> <a id="42528" class="Symbol">→</a> <a id="42530" href="UF.SIP-Examples.html#42425" class="Bound">R</a><a id="42531" class="Symbol">)</a> <a id="42533" class="Symbol">→</a> <a id="42535" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="42543" class="Symbol">(</a><a id="42544" href="UF.SIP-Examples.html#42444" class="Bound">axioms</a> <a id="42551" href="UF.SIP-Examples.html#42507" class="Bound">X</a> <a id="42553" href="UF.SIP-Examples.html#42518" class="Bound">d</a><a id="42554" class="Symbol">))</a>
       <a id="42564" class="Keyword">where</a>

 <a id="42572" class="Keyword">open</a> <a id="42577" href="UF.SIP.html#650" class="Module">sip</a>
 <a id="42582" class="Keyword">open</a> <a id="42587" href="UF.SIP.html#4935" class="Module">sip-with-axioms</a>

 <a id="generalized-metric-space.S"></a><a id="42605" href="UF.SIP-Examples.html#42605" class="Function">S</a> <a id="42607" class="Symbol">:</a> <a id="42609" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="42611" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="42613" class="Symbol">→</a> <a id="42615" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="42617" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="42619" href="UF.SIP-Examples.html#42399" class="Bound">𝓥</a> <a id="42621" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="42624" href="UF.SIP-Examples.html#42605" class="Function">S</a> <a id="42626" href="UF.SIP-Examples.html#42626" class="Bound">X</a> <a id="42628" class="Symbol">=</a> <a id="42630" href="UF.SIP-Examples.html#42626" class="Bound">X</a> <a id="42632" class="Symbol">→</a> <a id="42634" href="UF.SIP-Examples.html#42626" class="Bound">X</a> <a id="42636" class="Symbol">→</a> <a id="42638" href="UF.SIP-Examples.html#42425" class="Bound">R</a>

 <a id="generalized-metric-space.sns-data"></a><a id="42642" href="UF.SIP-Examples.html#42642" class="Function">sns-data</a> <a id="42651" class="Symbol">:</a> <a id="42653" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="42657" href="UF.SIP-Examples.html#42605" class="Function">S</a> <a id="42659" class="Symbol">(</a><a id="42660" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="42662" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="42664" href="UF.SIP-Examples.html#42399" class="Bound">𝓥</a><a id="42665" class="Symbol">)</a>
 <a id="42668" href="UF.SIP-Examples.html#42642" class="Function">sns-data</a> <a id="42677" class="Symbol">=</a> <a id="42679" class="Symbol">(</a><a id="42680" href="UF.SIP-Examples.html#42702" class="Function">ι</a> <a id="42682" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42684" href="UF.SIP-Examples.html#42809" class="Function">ρ</a> <a id="42686" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42688" href="UF.SIP-Examples.html#42973" class="Function">θ</a><a id="42689" class="Symbol">)</a>
  <a id="42693" class="Keyword">where</a>
   <a id="42702" href="UF.SIP-Examples.html#42702" class="Function">ι</a> <a id="42704" class="Symbol">:</a> <a id="42706" class="Symbol">(</a><a id="42707" href="UF.SIP-Examples.html#42707" class="Bound">A</a> <a id="42709" href="UF.SIP-Examples.html#42709" class="Bound">B</a> <a id="42711" class="Symbol">:</a> <a id="42713" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="42715" href="UF.SIP-Examples.html#42605" class="Function">S</a><a id="42716" class="Symbol">)</a> <a id="42718" class="Symbol">→</a> <a id="42720" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="42722" href="UF.SIP-Examples.html#42707" class="Bound">A</a> <a id="42724" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="42726" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="42728" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="42730" href="UF.SIP-Examples.html#42709" class="Bound">B</a> <a id="42732" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="42734" class="Symbol">→</a> <a id="42736" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="42738" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="42740" href="UF.SIP-Examples.html#42399" class="Bound">𝓥</a> <a id="42742" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="42747" href="UF.SIP-Examples.html#42702" class="Function">ι</a> <a id="42749" class="Symbol">(</a><a id="42750" href="UF.SIP-Examples.html#42750" class="Bound">X</a> <a id="42752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42754" href="UF.SIP-Examples.html#42754" class="Bound">d</a><a id="42755" class="Symbol">)</a> <a id="42757" class="Symbol">(</a><a id="42758" href="UF.SIP-Examples.html#42758" class="Bound">Y</a> <a id="42760" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42762" href="UF.SIP-Examples.html#42762" class="Bound">e</a><a id="42763" class="Symbol">)</a> <a id="42765" class="Symbol">(</a><a id="42766" href="UF.SIP-Examples.html#42766" class="Bound">f</a> <a id="42768" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42770" class="Symbol">_)</a> <a id="42773" class="Symbol">=</a> <a id="42775" class="Symbol">(</a><a id="42776" href="UF.SIP-Examples.html#42754" class="Bound">d</a> <a id="42778" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="42780" class="Symbol">λ</a> <a id="42782" href="UF.SIP-Examples.html#42782" class="Bound">x</a> <a id="42784" href="UF.SIP-Examples.html#42784" class="Bound">x&#39;</a> <a id="42787" class="Symbol">→</a> <a id="42789" href="UF.SIP-Examples.html#42762" class="Bound">e</a> <a id="42791" class="Symbol">(</a><a id="42792" href="UF.SIP-Examples.html#42766" class="Bound">f</a> <a id="42794" href="UF.SIP-Examples.html#42782" class="Bound">x</a><a id="42795" class="Symbol">)</a> <a id="42797" class="Symbol">(</a><a id="42798" href="UF.SIP-Examples.html#42766" class="Bound">f</a> <a id="42800" href="UF.SIP-Examples.html#42784" class="Bound">x&#39;</a><a id="42802" class="Symbol">))</a>

   <a id="42809" href="UF.SIP-Examples.html#42809" class="Function">ρ</a> <a id="42811" class="Symbol">:</a> <a id="42813" class="Symbol">(</a><a id="42814" href="UF.SIP-Examples.html#42814" class="Bound">A</a> <a id="42816" class="Symbol">:</a> <a id="42818" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="42820" href="UF.SIP-Examples.html#42605" class="Function">S</a><a id="42821" class="Symbol">)</a> <a id="42823" class="Symbol">→</a> <a id="42825" href="UF.SIP-Examples.html#42702" class="Function">ι</a> <a id="42827" href="UF.SIP-Examples.html#42814" class="Bound">A</a> <a id="42829" href="UF.SIP-Examples.html#42814" class="Bound">A</a> <a id="42831" class="Symbol">(</a><a id="42832" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="42839" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="42841" href="UF.SIP-Examples.html#42814" class="Bound">A</a> <a id="42843" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="42844" class="Symbol">)</a>
   <a id="42849" href="UF.SIP-Examples.html#42809" class="Function">ρ</a> <a id="42851" class="Symbol">(</a><a id="42852" href="UF.SIP-Examples.html#42852" class="Bound">X</a> <a id="42854" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="42856" href="UF.SIP-Examples.html#42856" class="Bound">d</a><a id="42857" class="Symbol">)</a> <a id="42859" class="Symbol">=</a> <a id="42861" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="42866" href="UF.SIP-Examples.html#42856" class="Bound">d</a>

   <a id="42872" href="UF.SIP-Examples.html#42872" class="Function">h</a> <a id="42874" class="Symbol">:</a> <a id="42876" class="Symbol">{</a><a id="42877" href="UF.SIP-Examples.html#42877" class="Bound">X</a> <a id="42879" class="Symbol">:</a> <a id="42881" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="42883" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="42885" class="Symbol">}</a> <a id="42887" class="Symbol">{</a><a id="42888" href="UF.SIP-Examples.html#42888" class="Bound">d</a> <a id="42890" href="UF.SIP-Examples.html#42890" class="Bound">e</a> <a id="42892" class="Symbol">:</a> <a id="42894" href="UF.SIP-Examples.html#42605" class="Function">S</a> <a id="42896" href="UF.SIP-Examples.html#42877" class="Bound">X</a><a id="42897" class="Symbol">}</a> <a id="42899" class="Symbol">→</a> <a id="42901" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="42915" href="UF.SIP-Examples.html#42702" class="Function">ι</a> <a id="42917" href="UF.SIP-Examples.html#42809" class="Function">ρ</a> <a id="42919" href="UF.SIP-Examples.html#42888" class="Bound">d</a> <a id="42921" href="UF.SIP-Examples.html#42890" class="Bound">e</a> <a id="42923" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="42925" href="Notation.General.html#3413" class="Function">-id</a> <a id="42929" class="Symbol">(</a><a id="42930" href="UF.SIP-Examples.html#42888" class="Bound">d</a> <a id="42932" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="42934" href="UF.SIP-Examples.html#42890" class="Bound">e</a><a id="42935" class="Symbol">)</a>
   <a id="42940" href="UF.SIP-Examples.html#42872" class="Function">h</a> <a id="42942" class="Symbol">(</a><a id="42943" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="42948" class="Symbol">{</a><a id="42949" href="UF.SIP-Examples.html#42949" class="Bound">d</a><a id="42950" class="Symbol">})</a> <a id="42953" class="Symbol">=</a> <a id="42955" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="42960" class="Symbol">(</a><a id="42961" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="42966" href="UF.SIP-Examples.html#42949" class="Bound">d</a><a id="42967" class="Symbol">)</a>

   <a id="42973" href="UF.SIP-Examples.html#42973" class="Function">θ</a> <a id="42975" class="Symbol">:</a> <a id="42977" class="Symbol">{</a><a id="42978" href="UF.SIP-Examples.html#42978" class="Bound">X</a> <a id="42980" class="Symbol">:</a> <a id="42982" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="42984" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="42986" class="Symbol">}</a> <a id="42988" class="Symbol">(</a><a id="42989" href="UF.SIP-Examples.html#42989" class="Bound">d</a> <a id="42991" href="UF.SIP-Examples.html#42991" class="Bound">e</a> <a id="42993" class="Symbol">:</a> <a id="42995" href="UF.SIP-Examples.html#42605" class="Function">S</a> <a id="42997" href="UF.SIP-Examples.html#42978" class="Bound">X</a><a id="42998" class="Symbol">)</a> <a id="43000" class="Symbol">→</a> <a id="43002" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="43011" class="Symbol">(</a><a id="43012" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="43026" href="UF.SIP-Examples.html#42702" class="Function">ι</a> <a id="43028" href="UF.SIP-Examples.html#42809" class="Function">ρ</a> <a id="43030" href="UF.SIP-Examples.html#42989" class="Bound">d</a> <a id="43032" href="UF.SIP-Examples.html#42991" class="Bound">e</a><a id="43033" class="Symbol">)</a>
   <a id="43038" href="UF.SIP-Examples.html#42973" class="Function">θ</a> <a id="43040" href="UF.SIP-Examples.html#43040" class="Bound">d</a> <a id="43042" href="UF.SIP-Examples.html#43042" class="Bound">e</a> <a id="43044" class="Symbol">=</a> <a id="43046" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a>
            <a id="43079" href="MLTT.Pi.html#444" class="Function">id</a>
            <a id="43094" class="Symbol">(</a><a id="43095" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="43109" href="UF.SIP-Examples.html#42702" class="Function">ι</a> <a id="43111" href="UF.SIP-Examples.html#42809" class="Function">ρ</a> <a id="43113" href="UF.SIP-Examples.html#43040" class="Bound">d</a> <a id="43115" href="UF.SIP-Examples.html#43042" class="Bound">e</a><a id="43116" class="Symbol">)</a>
            <a id="43130" class="Symbol">(</a><a id="43131" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="43143" class="Symbol">(</a><a id="43144" href="UF.SIP-Examples.html#43040" class="Bound">d</a> <a id="43146" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="43148" href="UF.SIP-Examples.html#43042" class="Bound">e</a><a id="43149" class="Symbol">))</a>
            <a id="43164" href="UF.SIP-Examples.html#42872" class="Function">h</a>

 <a id="generalized-metric-space.M"></a><a id="43168" href="UF.SIP-Examples.html#43168" class="Function">M</a> <a id="43170" class="Symbol">:</a> <a id="43172" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="43174" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="43176" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="43178" href="UF.SIP-Examples.html#42399" class="Bound">𝓥</a> <a id="43180" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="43182" href="UF.SIP-Examples.html#42401" class="Bound">𝓦</a> <a id="43184" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="43187" href="UF.SIP-Examples.html#43168" class="Function">M</a> <a id="43189" class="Symbol">=</a> <a id="43191" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="43193" href="UF.SIP-Examples.html#43193" class="Bound">X</a> <a id="43195" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="43197" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="43199" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="43201" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="43203" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="43205" href="UF.SIP-Examples.html#43205" class="Bound">d</a> <a id="43207" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="43209" class="Symbol">(</a><a id="43210" href="UF.SIP-Examples.html#43193" class="Bound">X</a> <a id="43212" class="Symbol">→</a> <a id="43214" href="UF.SIP-Examples.html#43193" class="Bound">X</a> <a id="43216" class="Symbol">→</a> <a id="43218" href="UF.SIP-Examples.html#42425" class="Bound">R</a><a id="43219" class="Symbol">)</a> <a id="43221" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="43223" href="UF.SIP-Examples.html#42444" class="Bound">axioms</a> <a id="43230" href="UF.SIP-Examples.html#43193" class="Bound">X</a> <a id="43232" href="UF.SIP-Examples.html#43205" class="Bound">d</a>

 <a id="generalized-metric-space._≅_"></a><a id="43236" href="UF.SIP-Examples.html#43236" class="Function Operator">_≅_</a>  <a id="43241" class="Symbol">:</a> <a id="43243" href="UF.SIP-Examples.html#43168" class="Function">M</a> <a id="43245" class="Symbol">→</a> <a id="43247" href="UF.SIP-Examples.html#43168" class="Function">M</a> <a id="43249" class="Symbol">→</a> <a id="43251" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="43253" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="43255" href="UF.SIP-Examples.html#42399" class="Bound">𝓥</a> <a id="43257" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="43260" class="Symbol">(</a><a id="43261" href="UF.SIP-Examples.html#43261" class="Bound">X</a> <a id="43263" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43265" href="UF.SIP-Examples.html#43265" class="Bound">d</a> <a id="43267" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43269" class="Symbol">_)</a> <a id="43272" href="UF.SIP-Examples.html#43236" class="Function Operator">≅</a> <a id="43274" class="Symbol">(</a><a id="43275" href="UF.SIP-Examples.html#43275" class="Bound">Y</a> <a id="43277" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43279" href="UF.SIP-Examples.html#43279" class="Bound">e</a> <a id="43281" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43283" class="Symbol">_)</a> <a id="43286" class="Symbol">=</a> <a id="43288" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="43290" href="UF.SIP-Examples.html#43290" class="Bound">f</a> <a id="43292" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="43294" class="Symbol">(</a><a id="43295" href="UF.SIP-Examples.html#43261" class="Bound">X</a> <a id="43297" class="Symbol">→</a> <a id="43299" href="UF.SIP-Examples.html#43275" class="Bound">Y</a><a id="43300" class="Symbol">)</a><a id="43301" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="43303" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="43312" href="UF.SIP-Examples.html#43290" class="Bound">f</a>
                                          <a id="43356" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="43358" class="Symbol">(</a><a id="43359" href="UF.SIP-Examples.html#43265" class="Bound">d</a> <a id="43361" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="43363" class="Symbol">λ</a> <a id="43365" href="UF.SIP-Examples.html#43365" class="Bound">x</a> <a id="43367" href="UF.SIP-Examples.html#43367" class="Bound">x&#39;</a> <a id="43370" class="Symbol">→</a> <a id="43372" href="UF.SIP-Examples.html#43279" class="Bound">e</a> <a id="43374" class="Symbol">(</a><a id="43375" href="UF.SIP-Examples.html#43290" class="Bound">f</a> <a id="43377" href="UF.SIP-Examples.html#43365" class="Bound">x</a><a id="43378" class="Symbol">)</a> <a id="43380" class="Symbol">(</a><a id="43381" href="UF.SIP-Examples.html#43290" class="Bound">f</a> <a id="43383" href="UF.SIP-Examples.html#43367" class="Bound">x&#39;</a><a id="43385" class="Symbol">))</a>

 <a id="generalized-metric-space.characterization-of-M-＝"></a><a id="43390" href="UF.SIP-Examples.html#43390" class="Function">characterization-of-M-＝</a> <a id="43414" class="Symbol">:</a> <a id="43416" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="43429" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a>
                         <a id="43456" class="Symbol">→</a> <a id="43458" class="Symbol">(</a><a id="43459" href="UF.SIP-Examples.html#43459" class="Bound">A</a> <a id="43461" href="UF.SIP-Examples.html#43461" class="Bound">B</a> <a id="43463" class="Symbol">:</a> <a id="43465" href="UF.SIP-Examples.html#43168" class="Function">M</a><a id="43466" class="Symbol">)</a>
                         <a id="43493" class="Symbol">→</a> <a id="43495" class="Symbol">(</a><a id="43496" href="UF.SIP-Examples.html#43459" class="Bound">A</a> <a id="43498" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="43500" href="UF.SIP-Examples.html#43461" class="Bound">B</a><a id="43501" class="Symbol">)</a> <a id="43503" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="43505" class="Symbol">(</a><a id="43506" href="UF.SIP-Examples.html#43459" class="Bound">A</a> <a id="43508" href="UF.SIP-Examples.html#43236" class="Function Operator">≅</a> <a id="43510" href="UF.SIP-Examples.html#43461" class="Bound">B</a><a id="43511" class="Symbol">)</a>
 <a id="43514" href="UF.SIP-Examples.html#43390" class="Function">characterization-of-M-＝</a> <a id="43538" href="UF.SIP-Examples.html#43538" class="Bound">ua</a> <a id="43541" class="Symbol">=</a> <a id="43543" href="UF.SIP.html#6363" class="Function">characterization-of-＝-with-axioms</a> <a id="43577" href="UF.SIP-Examples.html#43538" class="Bound">ua</a>
                                <a id="43612" href="UF.SIP-Examples.html#42642" class="Function">sns-data</a>
                                <a id="43653" href="UF.SIP-Examples.html#42444" class="Bound">axioms</a>
                                <a id="43692" href="UF.SIP-Examples.html#42496" class="Bound">axiomss</a>

 <a id="generalized-metric-space._≅&#39;_"></a><a id="43702" href="UF.SIP-Examples.html#43702" class="Function Operator">_≅&#39;_</a>  <a id="43708" class="Symbol">:</a> <a id="43710" href="UF.SIP-Examples.html#43168" class="Function">M</a> <a id="43712" class="Symbol">→</a> <a id="43714" href="UF.SIP-Examples.html#43168" class="Function">M</a> <a id="43716" class="Symbol">→</a> <a id="43718" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="43720" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="43722" href="UF.SIP-Examples.html#42399" class="Bound">𝓥</a> <a id="43724" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="43727" class="Symbol">(</a><a id="43728" href="UF.SIP-Examples.html#43728" class="Bound">X</a> <a id="43730" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43732" href="UF.SIP-Examples.html#43732" class="Bound">d</a> <a id="43734" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43736" class="Symbol">_)</a> <a id="43739" href="UF.SIP-Examples.html#43702" class="Function Operator">≅&#39;</a> <a id="43742" class="Symbol">(</a><a id="43743" href="UF.SIP-Examples.html#43743" class="Bound">Y</a> <a id="43745" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43747" href="UF.SIP-Examples.html#43747" class="Bound">e</a> <a id="43749" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43751" class="Symbol">_)</a>
             <a id="43767" class="Symbol">=</a> <a id="43769" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="43771" href="UF.SIP-Examples.html#43771" class="Bound">f</a> <a id="43773" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="43775" class="Symbol">(</a><a id="43776" href="UF.SIP-Examples.html#43728" class="Bound">X</a> <a id="43778" class="Symbol">→</a> <a id="43780" href="UF.SIP-Examples.html#43743" class="Bound">Y</a><a id="43781" class="Symbol">)</a><a id="43782" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="43784" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="43793" href="UF.SIP-Examples.html#43771" class="Bound">f</a>
                            <a id="43823" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="43825" class="Symbol">((</a><a id="43827" href="UF.SIP-Examples.html#43827" class="Bound">x</a> <a id="43829" href="UF.SIP-Examples.html#43829" class="Bound">x&#39;</a> <a id="43832" class="Symbol">:</a> <a id="43834" href="UF.SIP-Examples.html#43728" class="Bound">X</a><a id="43835" class="Symbol">)</a> <a id="43837" class="Symbol">→</a> <a id="43839" href="UF.SIP-Examples.html#43732" class="Bound">d</a> <a id="43841" href="UF.SIP-Examples.html#43827" class="Bound">x</a> <a id="43843" href="UF.SIP-Examples.html#43829" class="Bound">x&#39;</a> <a id="43846" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="43848" href="UF.SIP-Examples.html#43747" class="Bound">e</a> <a id="43850" class="Symbol">(</a><a id="43851" href="UF.SIP-Examples.html#43771" class="Bound">f</a> <a id="43853" href="UF.SIP-Examples.html#43827" class="Bound">x</a><a id="43854" class="Symbol">)</a> <a id="43856" class="Symbol">(</a><a id="43857" href="UF.SIP-Examples.html#43771" class="Bound">f</a> <a id="43859" href="UF.SIP-Examples.html#43829" class="Bound">x&#39;</a><a id="43861" class="Symbol">))</a>


 <a id="generalized-metric-space.characterization-of-M-＝&#39;"></a><a id="43867" href="UF.SIP-Examples.html#43867" class="Function">characterization-of-M-＝&#39;</a>
  <a id="43894" class="Symbol">:</a> <a id="43896" href="UF.Univalence.html#494" class="Function">Univalence</a>
  <a id="43909" class="Symbol">→</a> <a id="43911" class="Symbol">(</a><a id="43912" href="UF.SIP-Examples.html#43912" class="Symbol">(</a><a id="43913" href="UF.SIP-Examples.html#43913" class="Bound">X</a> <a id="43915" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43917" href="UF.SIP-Examples.html#43917" class="Bound">d</a> <a id="43919" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43921" href="UF.SIP-Examples.html#43921" class="Bound">a</a><a id="43922" href="UF.SIP-Examples.html#43912" class="Symbol">)</a> <a id="43924" href="UF.SIP-Examples.html#43924" class="Symbol">(</a><a id="43925" href="UF.SIP-Examples.html#43925" class="Bound">Y</a> <a id="43927" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43929" href="UF.SIP-Examples.html#43929" class="Bound">e</a> <a id="43931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43933" href="UF.SIP-Examples.html#43933" class="Bound">b</a><a id="43934" href="UF.SIP-Examples.html#43924" class="Symbol">)</a> <a id="43936" class="Symbol">:</a> <a id="43938" href="UF.SIP-Examples.html#43168" class="Function">M</a><a id="43939" class="Symbol">)</a>
  <a id="43943" class="Symbol">→</a> <a id="43945" class="Symbol">((</a><a id="43947" href="UF.SIP-Examples.html#43913" class="Bound">X</a> <a id="43949" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43951" href="UF.SIP-Examples.html#43917" class="Bound">d</a> <a id="43953" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43955" href="UF.SIP-Examples.html#43921" class="Bound">a</a><a id="43956" class="Symbol">)</a> <a id="43958" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="43960" class="Symbol">(</a><a id="43961" href="UF.SIP-Examples.html#43925" class="Bound">Y</a> <a id="43963" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43965" href="UF.SIP-Examples.html#43929" class="Bound">e</a> <a id="43967" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="43969" href="UF.SIP-Examples.html#43933" class="Bound">b</a><a id="43970" class="Symbol">))</a>
                 <a id="43990" href="UF.Equiv.html#1318" class="Function Operator">≃</a>  <a id="43993" class="Symbol">(</a><a id="43994" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="43996" href="UF.SIP-Examples.html#43996" class="Bound">f</a> <a id="43998" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="44000" class="Symbol">(</a><a id="44001" href="UF.SIP-Examples.html#43913" class="Bound">X</a> <a id="44003" class="Symbol">→</a> <a id="44005" href="UF.SIP-Examples.html#43925" class="Bound">Y</a><a id="44006" class="Symbol">)</a><a id="44007" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="44009" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="44018" href="UF.SIP-Examples.html#43996" class="Bound">f</a>
                                  <a id="44054" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="44056" class="Symbol">((</a><a id="44058" href="UF.SIP-Examples.html#44058" class="Bound">x</a> <a id="44060" href="UF.SIP-Examples.html#44060" class="Bound">x&#39;</a> <a id="44063" class="Symbol">:</a> <a id="44065" href="UF.SIP-Examples.html#43913" class="Bound">X</a><a id="44066" class="Symbol">)</a> <a id="44068" class="Symbol">→</a> <a id="44070" href="UF.SIP-Examples.html#43917" class="Bound">d</a> <a id="44072" href="UF.SIP-Examples.html#44058" class="Bound">x</a> <a id="44074" href="UF.SIP-Examples.html#44060" class="Bound">x&#39;</a> <a id="44077" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="44079" href="UF.SIP-Examples.html#43929" class="Bound">e</a> <a id="44081" class="Symbol">(</a><a id="44082" href="UF.SIP-Examples.html#43996" class="Bound">f</a> <a id="44084" href="UF.SIP-Examples.html#44058" class="Bound">x</a><a id="44085" class="Symbol">)</a> <a id="44087" class="Symbol">(</a><a id="44088" href="UF.SIP-Examples.html#43996" class="Bound">f</a> <a id="44090" href="UF.SIP-Examples.html#44060" class="Bound">x&#39;</a><a id="44092" class="Symbol">)))</a>
 <a id="44097" href="UF.SIP-Examples.html#43867" class="Function">characterization-of-M-＝&#39;</a> <a id="44122" href="UF.SIP-Examples.html#44122" class="Bound">ua</a> <a id="44125" class="Symbol">(</a><a id="44126" href="UF.SIP-Examples.html#44126" class="Bound">X</a> <a id="44128" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44130" href="UF.SIP-Examples.html#44130" class="Bound">d</a> <a id="44132" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44134" href="UF.SIP-Examples.html#44134" class="Bound">a</a><a id="44135" class="Symbol">)</a> <a id="44137" class="Symbol">(</a><a id="44138" href="UF.SIP-Examples.html#44138" class="Bound">Y</a> <a id="44140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44142" href="UF.SIP-Examples.html#44142" class="Bound">e</a> <a id="44144" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44146" href="UF.SIP-Examples.html#44146" class="Bound">b</a><a id="44147" class="Symbol">)</a> <a id="44149" class="Symbol">=</a>
     <a id="44156" href="UF.SIP-Examples.html#43390" class="Function">characterization-of-M-＝</a> <a id="44180" class="Symbol">(</a><a id="44181" href="UF.SIP-Examples.html#44122" class="Bound">ua</a> <a id="44184" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a><a id="44185" class="Symbol">)</a> <a id="44187" class="Symbol">(</a><a id="44188" href="UF.SIP-Examples.html#44126" class="Bound">X</a> <a id="44190" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44192" href="UF.SIP-Examples.html#44130" class="Bound">d</a> <a id="44194" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44196" href="UF.SIP-Examples.html#44134" class="Bound">a</a><a id="44197" class="Symbol">)</a> <a id="44199" class="Symbol">(</a><a id="44200" href="UF.SIP-Examples.html#44138" class="Bound">Y</a> <a id="44202" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44204" href="UF.SIP-Examples.html#44142" class="Bound">e</a> <a id="44206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="44208" href="UF.SIP-Examples.html#44146" class="Bound">b</a><a id="44209" class="Symbol">)</a>
   <a id="44214" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="44216" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="44223" class="Symbol">(λ</a> <a id="44226" href="UF.SIP-Examples.html#44226" class="Bound">f</a> <a id="44228" class="Symbol">→</a> <a id="44230" href="UF.EquivalenceExamples.html#12061" class="Function">×-cong</a> <a id="44237" class="Symbol">(</a><a id="44238" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="44245" class="Symbol">(</a><a id="44246" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="44255" href="UF.SIP-Examples.html#44226" class="Bound">f</a><a id="44256" class="Symbol">))</a>
                         <a id="44284" class="Symbol">(</a><a id="44285" href="UF.EquivalenceExamples.html#7070" class="Function">≃-funext₂</a> <a id="44295" class="Symbol">(</a><a id="44296" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="44320" href="UF.SIP-Examples.html#44122" class="Bound">ua</a> <a id="44323" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="44325" class="Symbol">(</a><a id="44326" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="44328" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="44330" href="UF.SIP-Examples.html#42399" class="Bound">𝓥</a><a id="44331" class="Symbol">))</a>
                                    <a id="44370" class="Symbol">(</a><a id="44371" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="44395" href="UF.SIP-Examples.html#44122" class="Bound">ua</a> <a id="44398" href="UF.SIP-Examples.html#42397" class="Bound">𝓤</a> <a id="44400" href="UF.SIP-Examples.html#42399" class="Bound">𝓥</a><a id="44401" class="Symbol">)</a>
                                    <a id="44439" class="Symbol">(λ</a> <a id="44442" href="UF.SIP-Examples.html#44442" class="Bound">x</a> <a id="44444" href="UF.SIP-Examples.html#44444" class="Bound">y</a> <a id="44446" class="Symbol">→</a> <a id="44448" href="UF.SIP-Examples.html#44130" class="Bound">d</a> <a id="44450" href="UF.SIP-Examples.html#44442" class="Bound">x</a> <a id="44452" href="UF.SIP-Examples.html#44444" class="Bound">y</a><a id="44453" class="Symbol">)</a>
                                    <a id="44491" class="Symbol">(λ</a> <a id="44494" href="UF.SIP-Examples.html#44494" class="Bound">x</a> <a id="44496" href="UF.SIP-Examples.html#44496" class="Bound">x&#39;</a> <a id="44499" class="Symbol">→</a> <a id="44501" href="UF.SIP-Examples.html#44142" class="Bound">e</a> <a id="44503" class="Symbol">(</a><a id="44504" href="UF.SIP-Examples.html#44226" class="Bound">f</a> <a id="44506" href="UF.SIP-Examples.html#44494" class="Bound">x</a><a id="44507" class="Symbol">)</a> <a id="44509" class="Symbol">(</a><a id="44510" href="UF.SIP-Examples.html#44226" class="Bound">f</a> <a id="44512" href="UF.SIP-Examples.html#44496" class="Bound">x&#39;</a><a id="44514" class="Symbol">))))</a>

<a id="44520" class="Keyword">module</a> <a id="generalized-topological-space"></a><a id="44527" href="UF.SIP-Examples.html#44527" class="Module">generalized-topological-space</a>
        <a id="44565" class="Symbol">(</a><a id="44566" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="44568" href="UF.SIP-Examples.html#44568" class="Bound">𝓥</a> <a id="44570" class="Symbol">:</a> <a id="44572" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="44580" class="Symbol">)</a>
        <a id="44590" class="Symbol">(</a><a id="44591" href="UF.SIP-Examples.html#44591" class="Bound">R</a> <a id="44593" class="Symbol">:</a> <a id="44595" href="UF.SIP-Examples.html#44568" class="Bound">𝓥</a> <a id="44597" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="44599" class="Symbol">)</a>
        <a id="44609" class="Symbol">(</a><a id="44610" href="UF.SIP-Examples.html#44610" class="Bound">axioms</a>  <a id="44618" class="Symbol">:</a> <a id="44620" class="Symbol">(</a><a id="44621" href="UF.SIP-Examples.html#44621" class="Bound">X</a> <a id="44623" class="Symbol">:</a> <a id="44625" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="44627" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="44629" class="Symbol">)</a> <a id="44631" class="Symbol">→</a> <a id="44633" class="Symbol">((</a><a id="44635" href="UF.SIP-Examples.html#44621" class="Bound">X</a> <a id="44637" class="Symbol">→</a> <a id="44639" href="UF.SIP-Examples.html#44591" class="Bound">R</a><a id="44640" class="Symbol">)</a> <a id="44642" class="Symbol">→</a> <a id="44644" href="UF.SIP-Examples.html#44591" class="Bound">R</a><a id="44645" class="Symbol">)</a> <a id="44647" class="Symbol">→</a> <a id="44649" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="44651" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="44653" href="UF.SIP-Examples.html#44568" class="Bound">𝓥</a> <a id="44655" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="44657" class="Symbol">)</a>
        <a id="44667" class="Symbol">(</a><a id="44668" href="UF.SIP-Examples.html#44668" class="Bound">axiomss</a> <a id="44676" class="Symbol">:</a> <a id="44678" class="Symbol">(</a><a id="44679" href="UF.SIP-Examples.html#44679" class="Bound">X</a> <a id="44681" class="Symbol">:</a> <a id="44683" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="44685" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="44687" class="Symbol">)</a> <a id="44689" class="Symbol">(</a><a id="44690" href="UF.SIP-Examples.html#44690" class="Bound">𝓞</a> <a id="44692" class="Symbol">:</a> <a id="44694" class="Symbol">(</a><a id="44695" href="UF.SIP-Examples.html#44679" class="Bound">X</a> <a id="44697" class="Symbol">→</a> <a id="44699" href="UF.SIP-Examples.html#44591" class="Bound">R</a><a id="44700" class="Symbol">)</a> <a id="44702" class="Symbol">→</a> <a id="44704" href="UF.SIP-Examples.html#44591" class="Bound">R</a><a id="44705" class="Symbol">)</a> <a id="44707" class="Symbol">→</a> <a id="44709" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="44717" class="Symbol">(</a><a id="44718" href="UF.SIP-Examples.html#44610" class="Bound">axioms</a> <a id="44725" href="UF.SIP-Examples.html#44679" class="Bound">X</a> <a id="44727" href="UF.SIP-Examples.html#44690" class="Bound">𝓞</a><a id="44728" class="Symbol">))</a>
       <a id="44738" class="Keyword">where</a>

 <a id="44746" class="Keyword">open</a> <a id="44751" href="UF.SIP.html#650" class="Module">sip</a>
 <a id="44756" class="Keyword">open</a> <a id="44761" href="UF.SIP.html#4935" class="Module">sip-with-axioms</a>

 <a id="generalized-topological-space.ℙ"></a><a id="44779" href="UF.SIP-Examples.html#44779" class="Function">ℙ</a> <a id="44781" class="Symbol">:</a> <a id="44783" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="44785" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="44787" class="Symbol">→</a> <a id="44789" href="UF.SIP-Examples.html#44568" class="Bound">𝓥</a> <a id="44791" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="44793" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="44795" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="44798" href="UF.SIP-Examples.html#44779" class="Function">ℙ</a> <a id="44800" href="UF.SIP-Examples.html#44800" class="Bound">X</a> <a id="44802" class="Symbol">=</a> <a id="44804" href="UF.SIP-Examples.html#44800" class="Bound">X</a> <a id="44806" class="Symbol">→</a> <a id="44808" href="UF.SIP-Examples.html#44591" class="Bound">R</a>

 <a id="generalized-topological-space._∊_"></a><a id="44812" href="UF.SIP-Examples.html#44812" class="Function Operator">_∊_</a> <a id="44816" class="Symbol">:</a> <a id="44818" class="Symbol">{</a><a id="44819" href="UF.SIP-Examples.html#44819" class="Bound">X</a> <a id="44821" class="Symbol">:</a> <a id="44823" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="44825" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="44827" class="Symbol">}</a> <a id="44829" class="Symbol">→</a> <a id="44831" href="UF.SIP-Examples.html#44819" class="Bound">X</a> <a id="44833" class="Symbol">→</a> <a id="44835" href="UF.SIP-Examples.html#44779" class="Function">ℙ</a> <a id="44837" href="UF.SIP-Examples.html#44819" class="Bound">X</a> <a id="44839" class="Symbol">→</a> <a id="44841" href="UF.SIP-Examples.html#44591" class="Bound">R</a>
 <a id="44844" href="UF.SIP-Examples.html#44844" class="Bound">x</a> <a id="44846" href="UF.SIP-Examples.html#44812" class="Function Operator">∊</a> <a id="44848" href="UF.SIP-Examples.html#44848" class="Bound">A</a> <a id="44850" class="Symbol">=</a> <a id="44852" href="UF.SIP-Examples.html#44848" class="Bound">A</a> <a id="44854" href="UF.SIP-Examples.html#44844" class="Bound">x</a>

 <a id="generalized-topological-space.inverse-image"></a><a id="44858" href="UF.SIP-Examples.html#44858" class="Function">inverse-image</a> <a id="44872" class="Symbol">:</a> <a id="44874" class="Symbol">{</a><a id="44875" href="UF.SIP-Examples.html#44875" class="Bound">X</a> <a id="44877" href="UF.SIP-Examples.html#44877" class="Bound">Y</a> <a id="44879" class="Symbol">:</a> <a id="44881" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="44883" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="44885" class="Symbol">}</a> <a id="44887" class="Symbol">→</a> <a id="44889" class="Symbol">(</a><a id="44890" href="UF.SIP-Examples.html#44875" class="Bound">X</a> <a id="44892" class="Symbol">→</a> <a id="44894" href="UF.SIP-Examples.html#44877" class="Bound">Y</a><a id="44895" class="Symbol">)</a> <a id="44897" class="Symbol">→</a> <a id="44899" href="UF.SIP-Examples.html#44779" class="Function">ℙ</a> <a id="44901" href="UF.SIP-Examples.html#44877" class="Bound">Y</a> <a id="44903" class="Symbol">→</a> <a id="44905" href="UF.SIP-Examples.html#44779" class="Function">ℙ</a> <a id="44907" href="UF.SIP-Examples.html#44875" class="Bound">X</a>
 <a id="44910" href="UF.SIP-Examples.html#44858" class="Function">inverse-image</a> <a id="44924" href="UF.SIP-Examples.html#44924" class="Bound">f</a> <a id="44926" href="UF.SIP-Examples.html#44926" class="Bound">B</a> <a id="44928" class="Symbol">=</a> <a id="44930" class="Symbol">λ</a> <a id="44932" href="UF.SIP-Examples.html#44932" class="Bound">x</a> <a id="44934" class="Symbol">→</a> <a id="44936" href="UF.SIP-Examples.html#44924" class="Bound">f</a> <a id="44938" href="UF.SIP-Examples.html#44932" class="Bound">x</a> <a id="44940" href="UF.SIP-Examples.html#44812" class="Function Operator">∊</a> <a id="44942" href="UF.SIP-Examples.html#44926" class="Bound">B</a>

 <a id="generalized-topological-space.ℙℙ"></a><a id="44946" href="UF.SIP-Examples.html#44946" class="Function">ℙℙ</a> <a id="44949" class="Symbol">:</a> <a id="44951" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="44953" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="44955" class="Symbol">→</a> <a id="44957" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="44959" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="44961" href="UF.SIP-Examples.html#44568" class="Bound">𝓥</a> <a id="44963" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="44966" href="UF.SIP-Examples.html#44946" class="Function">ℙℙ</a> <a id="44969" href="UF.SIP-Examples.html#44969" class="Bound">X</a> <a id="44971" class="Symbol">=</a> <a id="44973" href="UF.SIP-Examples.html#44779" class="Function">ℙ</a> <a id="44975" class="Symbol">(</a><a id="44976" href="UF.SIP-Examples.html#44779" class="Function">ℙ</a> <a id="44978" href="UF.SIP-Examples.html#44969" class="Bound">X</a><a id="44979" class="Symbol">)</a>

 <a id="generalized-topological-space.Space"></a><a id="44983" href="UF.SIP-Examples.html#44983" class="Function">Space</a> <a id="44989" class="Symbol">:</a> <a id="44991" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="44993" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="44995" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="44997" href="UF.SIP-Examples.html#44568" class="Bound">𝓥</a> <a id="44999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="45002" href="UF.SIP-Examples.html#44983" class="Function">Space</a> <a id="45008" class="Symbol">=</a> <a id="45010" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="45012" href="UF.SIP-Examples.html#45012" class="Bound">X</a> <a id="45014" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="45016" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="45018" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="45020" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="45022" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="45024" href="UF.SIP-Examples.html#45024" class="Bound">𝓞</a> <a id="45026" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="45028" href="UF.SIP-Examples.html#44946" class="Function">ℙℙ</a> <a id="45031" href="UF.SIP-Examples.html#45012" class="Bound">X</a> <a id="45033" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="45035" href="UF.SIP-Examples.html#44610" class="Bound">axioms</a> <a id="45042" href="UF.SIP-Examples.html#45012" class="Bound">X</a> <a id="45044" href="UF.SIP-Examples.html#45024" class="Bound">𝓞</a>

 <a id="generalized-topological-space.sns-data"></a><a id="45048" href="UF.SIP-Examples.html#45048" class="Function">sns-data</a> <a id="45057" class="Symbol">:</a> <a id="45059" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="45063" href="UF.SIP-Examples.html#44946" class="Function">ℙℙ</a> <a id="45066" class="Symbol">(</a><a id="45067" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="45069" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="45071" href="UF.SIP-Examples.html#44568" class="Bound">𝓥</a><a id="45072" class="Symbol">)</a>
 <a id="45075" href="UF.SIP-Examples.html#45048" class="Function">sns-data</a> <a id="45084" class="Symbol">=</a> <a id="45086" class="Symbol">(</a><a id="45087" href="UF.SIP-Examples.html#45109" class="Function">ι</a> <a id="45089" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45091" href="UF.SIP-Examples.html#45233" class="Function">ρ</a> <a id="45093" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45095" href="UF.SIP-Examples.html#45402" class="Function">θ</a><a id="45096" class="Symbol">)</a>
  <a id="45100" class="Keyword">where</a>
   <a id="45109" href="UF.SIP-Examples.html#45109" class="Function">ι</a> <a id="45111" class="Symbol">:</a> <a id="45113" class="Symbol">(</a><a id="45114" href="UF.SIP-Examples.html#45114" class="Bound">A</a> <a id="45116" href="UF.SIP-Examples.html#45116" class="Bound">B</a> <a id="45118" class="Symbol">:</a> <a id="45120" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="45122" href="UF.SIP-Examples.html#44946" class="Function">ℙℙ</a><a id="45124" class="Symbol">)</a> <a id="45126" class="Symbol">→</a> <a id="45128" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="45130" href="UF.SIP-Examples.html#45114" class="Bound">A</a> <a id="45132" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="45134" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="45136" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="45138" href="UF.SIP-Examples.html#45116" class="Bound">B</a> <a id="45140" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="45142" class="Symbol">→</a> <a id="45144" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="45146" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="45148" href="UF.SIP-Examples.html#44568" class="Bound">𝓥</a> <a id="45150" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="45155" href="UF.SIP-Examples.html#45109" class="Function">ι</a> <a id="45157" class="Symbol">(</a><a id="45158" href="UF.SIP-Examples.html#45158" class="Bound">X</a> <a id="45160" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45162" href="UF.SIP-Examples.html#45162" class="Bound">𝓞X</a><a id="45164" class="Symbol">)</a> <a id="45166" class="Symbol">(</a><a id="45167" href="UF.SIP-Examples.html#45167" class="Bound">Y</a> <a id="45169" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45171" href="UF.SIP-Examples.html#45171" class="Bound">𝓞Y</a><a id="45173" class="Symbol">)</a> <a id="45175" class="Symbol">(</a><a id="45176" href="UF.SIP-Examples.html#45176" class="Bound">f</a> <a id="45178" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45180" class="Symbol">_)</a> <a id="45183" class="Symbol">=</a> <a id="45185" class="Symbol">(λ</a> <a id="45188" class="Symbol">(</a><a id="45189" href="UF.SIP-Examples.html#45189" class="Bound">V</a> <a id="45191" class="Symbol">:</a> <a id="45193" href="UF.SIP-Examples.html#44779" class="Function">ℙ</a> <a id="45195" href="UF.SIP-Examples.html#45167" class="Bound">Y</a><a id="45196" class="Symbol">)</a> <a id="45198" class="Symbol">→</a> <a id="45200" href="UF.SIP-Examples.html#44858" class="Function">inverse-image</a> <a id="45214" href="UF.SIP-Examples.html#45176" class="Bound">f</a> <a id="45216" href="UF.SIP-Examples.html#45189" class="Bound">V</a> <a id="45218" href="UF.SIP-Examples.html#44812" class="Function Operator">∊</a> <a id="45220" href="UF.SIP-Examples.html#45162" class="Bound">𝓞X</a><a id="45222" class="Symbol">)</a> <a id="45224" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="45226" href="UF.SIP-Examples.html#45171" class="Bound">𝓞Y</a>

   <a id="45233" href="UF.SIP-Examples.html#45233" class="Function">ρ</a> <a id="45235" class="Symbol">:</a> <a id="45237" class="Symbol">(</a><a id="45238" href="UF.SIP-Examples.html#45238" class="Bound">A</a> <a id="45240" class="Symbol">:</a> <a id="45242" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="45244" href="UF.SIP-Examples.html#44946" class="Function">ℙℙ</a><a id="45246" class="Symbol">)</a> <a id="45248" class="Symbol">→</a> <a id="45250" href="UF.SIP-Examples.html#45109" class="Function">ι</a> <a id="45252" href="UF.SIP-Examples.html#45238" class="Bound">A</a> <a id="45254" href="UF.SIP-Examples.html#45238" class="Bound">A</a> <a id="45256" class="Symbol">(</a><a id="45257" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="45264" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="45266" href="UF.SIP-Examples.html#45238" class="Bound">A</a> <a id="45268" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="45269" class="Symbol">)</a>
   <a id="45274" href="UF.SIP-Examples.html#45233" class="Function">ρ</a> <a id="45276" class="Symbol">(</a><a id="45277" href="UF.SIP-Examples.html#45277" class="Bound">X</a> <a id="45279" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45281" href="UF.SIP-Examples.html#45281" class="Bound">𝓞</a><a id="45282" class="Symbol">)</a> <a id="45284" class="Symbol">=</a> <a id="45286" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="45291" href="UF.SIP-Examples.html#45281" class="Bound">𝓞</a>

   <a id="45297" href="UF.SIP-Examples.html#45297" class="Function">h</a> <a id="45299" class="Symbol">:</a> <a id="45301" class="Symbol">{</a><a id="45302" href="UF.SIP-Examples.html#45302" class="Bound">X</a> <a id="45304" class="Symbol">:</a> <a id="45306" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="45308" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="45310" class="Symbol">}</a> <a id="45312" class="Symbol">{</a><a id="45313" href="UF.SIP-Examples.html#45313" class="Bound">𝓞</a> <a id="45315" href="UF.SIP-Examples.html#45315" class="Bound">𝓞&#39;</a> <a id="45318" class="Symbol">:</a> <a id="45320" href="UF.SIP-Examples.html#44946" class="Function">ℙℙ</a> <a id="45323" href="UF.SIP-Examples.html#45302" class="Bound">X</a><a id="45324" class="Symbol">}</a> <a id="45326" class="Symbol">→</a> <a id="45328" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="45342" href="UF.SIP-Examples.html#45109" class="Function">ι</a> <a id="45344" href="UF.SIP-Examples.html#45233" class="Function">ρ</a> <a id="45346" href="UF.SIP-Examples.html#45313" class="Bound">𝓞</a> <a id="45348" href="UF.SIP-Examples.html#45315" class="Bound">𝓞&#39;</a> <a id="45351" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="45353" href="Notation.General.html#3413" class="Function">-id</a> <a id="45357" class="Symbol">(</a><a id="45358" href="UF.SIP-Examples.html#45313" class="Bound">𝓞</a> <a id="45360" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="45362" href="UF.SIP-Examples.html#45315" class="Bound">𝓞&#39;</a><a id="45364" class="Symbol">)</a>
   <a id="45369" href="UF.SIP-Examples.html#45297" class="Function">h</a> <a id="45371" class="Symbol">(</a><a id="45372" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="45377" class="Symbol">{</a><a id="45378" href="UF.SIP-Examples.html#45378" class="Bound">𝓞</a><a id="45379" class="Symbol">})</a> <a id="45382" class="Symbol">=</a> <a id="45384" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="45389" class="Symbol">(</a><a id="45390" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="45395" href="UF.SIP-Examples.html#45378" class="Bound">𝓞</a><a id="45396" class="Symbol">)</a>

   <a id="45402" href="UF.SIP-Examples.html#45402" class="Function">θ</a> <a id="45404" class="Symbol">:</a> <a id="45406" class="Symbol">{</a><a id="45407" href="UF.SIP-Examples.html#45407" class="Bound">X</a> <a id="45409" class="Symbol">:</a> <a id="45411" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="45413" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="45415" class="Symbol">}</a> <a id="45417" class="Symbol">(</a><a id="45418" href="UF.SIP-Examples.html#45418" class="Bound">𝓞</a> <a id="45420" href="UF.SIP-Examples.html#45420" class="Bound">𝓞&#39;</a> <a id="45423" class="Symbol">:</a> <a id="45425" href="UF.SIP-Examples.html#44946" class="Function">ℙℙ</a> <a id="45428" href="UF.SIP-Examples.html#45407" class="Bound">X</a><a id="45429" class="Symbol">)</a> <a id="45431" class="Symbol">→</a> <a id="45433" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="45442" class="Symbol">(</a><a id="45443" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="45457" href="UF.SIP-Examples.html#45109" class="Function">ι</a> <a id="45459" href="UF.SIP-Examples.html#45233" class="Function">ρ</a> <a id="45461" href="UF.SIP-Examples.html#45418" class="Bound">𝓞</a> <a id="45463" href="UF.SIP-Examples.html#45420" class="Bound">𝓞&#39;</a><a id="45465" class="Symbol">)</a>
   <a id="45470" href="UF.SIP-Examples.html#45402" class="Function">θ</a> <a id="45472" class="Symbol">{</a><a id="45473" href="UF.SIP-Examples.html#45473" class="Bound">X</a><a id="45474" class="Symbol">}</a> <a id="45476" href="UF.SIP-Examples.html#45476" class="Bound">𝓞</a> <a id="45478" href="UF.SIP-Examples.html#45478" class="Bound">𝓞&#39;</a> <a id="45481" class="Symbol">=</a> <a id="45483" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="45504" href="MLTT.Pi.html#444" class="Function">id</a> <a id="45507" class="Symbol">(</a><a id="45508" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="45522" href="UF.SIP-Examples.html#45109" class="Function">ι</a> <a id="45524" href="UF.SIP-Examples.html#45233" class="Function">ρ</a> <a id="45526" href="UF.SIP-Examples.html#45476" class="Bound">𝓞</a> <a id="45528" href="UF.SIP-Examples.html#45478" class="Bound">𝓞&#39;</a><a id="45530" class="Symbol">)</a> <a id="45532" class="Symbol">(</a><a id="45533" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="45545" class="Symbol">(</a><a id="45546" href="UF.SIP-Examples.html#45476" class="Bound">𝓞</a> <a id="45548" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="45550" href="UF.SIP-Examples.html#45478" class="Bound">𝓞&#39;</a><a id="45552" class="Symbol">))</a> <a id="45555" href="UF.SIP-Examples.html#45297" class="Function">h</a>

 <a id="generalized-topological-space._≅_"></a><a id="45559" href="UF.SIP-Examples.html#45559" class="Function Operator">_≅_</a>  <a id="45564" class="Symbol">:</a> <a id="45566" href="UF.SIP-Examples.html#44983" class="Function">Space</a> <a id="45572" class="Symbol">→</a> <a id="45574" href="UF.SIP-Examples.html#44983" class="Function">Space</a> <a id="45580" class="Symbol">→</a> <a id="45582" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="45584" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="45586" href="UF.SIP-Examples.html#44568" class="Bound">𝓥</a> <a id="45588" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="45591" class="Symbol">(</a><a id="45592" href="UF.SIP-Examples.html#45592" class="Bound">X</a> <a id="45594" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45596" href="UF.SIP-Examples.html#45596" class="Bound">𝓞X</a> <a id="45599" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45601" class="Symbol">_)</a> <a id="45604" href="UF.SIP-Examples.html#45559" class="Function Operator">≅</a> <a id="45606" class="Symbol">(</a><a id="45607" href="UF.SIP-Examples.html#45607" class="Bound">Y</a> <a id="45609" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45611" href="UF.SIP-Examples.html#45611" class="Bound">𝓞Y</a> <a id="45614" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="45616" class="Symbol">_)</a> <a id="45619" class="Symbol">=</a>

              <a id="45636" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="45638" href="UF.SIP-Examples.html#45638" class="Bound">f</a> <a id="45640" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="45642" class="Symbol">(</a><a id="45643" href="UF.SIP-Examples.html#45592" class="Bound">X</a> <a id="45645" class="Symbol">→</a> <a id="45647" href="UF.SIP-Examples.html#45607" class="Bound">Y</a><a id="45648" class="Symbol">)</a><a id="45649" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="45651" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="45660" href="UF.SIP-Examples.html#45638" class="Bound">f</a>
                           <a id="45689" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="45691" class="Symbol">((λ</a> <a id="45695" href="UF.SIP-Examples.html#45695" class="Bound">V</a> <a id="45697" class="Symbol">→</a> <a id="45699" href="UF.SIP-Examples.html#44858" class="Function">inverse-image</a> <a id="45713" href="UF.SIP-Examples.html#45638" class="Bound">f</a> <a id="45715" href="UF.SIP-Examples.html#45695" class="Bound">V</a> <a id="45717" href="UF.SIP-Examples.html#44812" class="Function Operator">∊</a> <a id="45719" href="UF.SIP-Examples.html#45596" class="Bound">𝓞X</a><a id="45721" class="Symbol">)</a> <a id="45723" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="45725" href="UF.SIP-Examples.html#45611" class="Bound">𝓞Y</a><a id="45727" class="Symbol">)</a>

 <a id="generalized-topological-space.characterization-of-Space-＝"></a><a id="45731" href="UF.SIP-Examples.html#45731" class="Function">characterization-of-Space-＝</a> <a id="45759" class="Symbol">:</a> <a id="45761" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="45774" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a>
                             <a id="45805" class="Symbol">→</a> <a id="45807" class="Symbol">(</a><a id="45808" href="UF.SIP-Examples.html#45808" class="Bound">A</a> <a id="45810" href="UF.SIP-Examples.html#45810" class="Bound">B</a> <a id="45812" class="Symbol">:</a> <a id="45814" href="UF.SIP-Examples.html#44983" class="Function">Space</a><a id="45819" class="Symbol">)</a>
                             <a id="45850" class="Symbol">→</a> <a id="45852" class="Symbol">(</a><a id="45853" href="UF.SIP-Examples.html#45808" class="Bound">A</a> <a id="45855" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="45857" href="UF.SIP-Examples.html#45810" class="Bound">B</a><a id="45858" class="Symbol">)</a> <a id="45860" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="45862" class="Symbol">(</a><a id="45863" href="UF.SIP-Examples.html#45808" class="Bound">A</a> <a id="45865" href="UF.SIP-Examples.html#45559" class="Function Operator">≅</a> <a id="45867" href="UF.SIP-Examples.html#45810" class="Bound">B</a><a id="45868" class="Symbol">)</a>
 <a id="45871" href="UF.SIP-Examples.html#45731" class="Function">characterization-of-Space-＝</a> <a id="45899" href="UF.SIP-Examples.html#45899" class="Bound">ua</a> <a id="45902" class="Symbol">=</a> <a id="45904" href="UF.SIP.html#6363" class="Function">characterization-of-＝-with-axioms</a> <a id="45938" href="UF.SIP-Examples.html#45899" class="Bound">ua</a>
                                   <a id="45976" href="UF.SIP-Examples.html#45048" class="Function">sns-data</a> <a id="45985" href="UF.SIP-Examples.html#44610" class="Bound">axioms</a> <a id="45992" href="UF.SIP-Examples.html#44668" class="Bound">axiomss</a>

 <a id="generalized-topological-space._≅&#39;_"></a><a id="46002" href="UF.SIP-Examples.html#46002" class="Function Operator">_≅&#39;_</a>  <a id="46008" class="Symbol">:</a> <a id="46010" href="UF.SIP-Examples.html#44983" class="Function">Space</a> <a id="46016" class="Symbol">→</a> <a id="46018" href="UF.SIP-Examples.html#44983" class="Function">Space</a> <a id="46024" class="Symbol">→</a> <a id="46026" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a> <a id="46028" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="46030" href="UF.SIP-Examples.html#44568" class="Bound">𝓥</a> <a id="46032" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="46035" class="Symbol">(</a><a id="46036" href="UF.SIP-Examples.html#46036" class="Bound">X</a> <a id="46038" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46040" href="UF.SIP-Examples.html#46040" class="Bound">F</a> <a id="46042" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46044" class="Symbol">_)</a> <a id="46047" href="UF.SIP-Examples.html#46002" class="Function Operator">≅&#39;</a> <a id="46050" class="Symbol">(</a><a id="46051" href="UF.SIP-Examples.html#46051" class="Bound">Y</a> <a id="46053" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46055" href="UF.SIP-Examples.html#46055" class="Bound">G</a> <a id="46057" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46059" class="Symbol">_)</a> <a id="46062" class="Symbol">=</a>
             <a id="46077" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="46079" href="UF.SIP-Examples.html#46079" class="Bound">f</a> <a id="46081" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="46083" class="Symbol">(</a><a id="46084" href="UF.SIP-Examples.html#46036" class="Bound">X</a> <a id="46086" class="Symbol">→</a> <a id="46088" href="UF.SIP-Examples.html#46051" class="Bound">Y</a><a id="46089" class="Symbol">)</a><a id="46090" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="46092" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="46101" href="UF.SIP-Examples.html#46079" class="Bound">f</a>
                          <a id="46129" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="46131" class="Symbol">((λ</a> <a id="46135" class="Symbol">(</a><a id="46136" href="UF.SIP-Examples.html#46136" class="Bound">v</a> <a id="46138" class="Symbol">:</a> <a id="46140" href="UF.SIP-Examples.html#46051" class="Bound">Y</a> <a id="46142" class="Symbol">→</a> <a id="46144" href="UF.SIP-Examples.html#44591" class="Bound">R</a><a id="46145" class="Symbol">)</a> <a id="46147" class="Symbol">→</a> <a id="46149" href="UF.SIP-Examples.html#46040" class="Bound">F</a> <a id="46151" class="Symbol">(</a><a id="46152" href="UF.SIP-Examples.html#46136" class="Bound">v</a> <a id="46154" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="46156" href="UF.SIP-Examples.html#46079" class="Bound">f</a><a id="46157" class="Symbol">))</a> <a id="46160" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="46162" href="UF.SIP-Examples.html#46055" class="Bound">G</a><a id="46163" class="Symbol">)</a>

 <a id="generalized-topological-space.characterization-of-Space-＝&#39;"></a><a id="46167" href="UF.SIP-Examples.html#46167" class="Function">characterization-of-Space-＝&#39;</a> <a id="46196" class="Symbol">:</a> <a id="46198" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="46211" href="UF.SIP-Examples.html#44566" class="Bound">𝓤</a>
                              <a id="46243" class="Symbol">→</a> <a id="46245" class="Symbol">(</a><a id="46246" href="UF.SIP-Examples.html#46246" class="Bound">A</a> <a id="46248" href="UF.SIP-Examples.html#46248" class="Bound">B</a> <a id="46250" class="Symbol">:</a> <a id="46252" href="UF.SIP-Examples.html#44983" class="Function">Space</a><a id="46257" class="Symbol">)</a>
                              <a id="46289" class="Symbol">→</a> <a id="46291" class="Symbol">(</a><a id="46292" href="UF.SIP-Examples.html#46246" class="Bound">A</a> <a id="46294" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="46296" href="UF.SIP-Examples.html#46248" class="Bound">B</a><a id="46297" class="Symbol">)</a> <a id="46299" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="46301" class="Symbol">(</a><a id="46302" href="UF.SIP-Examples.html#46246" class="Bound">A</a> <a id="46304" href="UF.SIP-Examples.html#46002" class="Function Operator">≅&#39;</a> <a id="46307" href="UF.SIP-Examples.html#46248" class="Bound">B</a><a id="46308" class="Symbol">)</a>
 <a id="46311" href="UF.SIP-Examples.html#46167" class="Function">characterization-of-Space-＝&#39;</a> <a id="46340" class="Symbol">=</a> <a id="46342" href="UF.SIP-Examples.html#45731" class="Function">characterization-of-Space-＝</a>

<a id="46371" class="Keyword">module</a> <a id="selection-space"></a><a id="46378" href="UF.SIP-Examples.html#46378" class="Module">selection-space</a>
        <a id="46402" class="Symbol">(</a><a id="46403" href="UF.SIP-Examples.html#46403" class="Bound">𝓤</a> <a id="46405" href="UF.SIP-Examples.html#46405" class="Bound">𝓥</a> <a id="46407" class="Symbol">:</a> <a id="46409" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="46417" class="Symbol">)</a>
        <a id="46427" class="Symbol">(</a><a id="46428" href="UF.SIP-Examples.html#46428" class="Bound">R</a> <a id="46430" class="Symbol">:</a> <a id="46432" href="UF.SIP-Examples.html#46405" class="Bound">𝓥</a> <a id="46434" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="46436" class="Symbol">)</a>
        <a id="46446" class="Symbol">(</a><a id="46447" href="UF.SIP-Examples.html#46447" class="Bound">axioms</a>  <a id="46455" class="Symbol">:</a> <a id="46457" class="Symbol">(</a><a id="46458" href="UF.SIP-Examples.html#46458" class="Bound">X</a> <a id="46460" class="Symbol">:</a> <a id="46462" href="UF.SIP-Examples.html#46403" class="Bound">𝓤</a> <a id="46464" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="46466" class="Symbol">)</a> <a id="46468" class="Symbol">→</a> <a id="46470" class="Symbol">((</a><a id="46472" href="UF.SIP-Examples.html#46458" class="Bound">X</a> <a id="46474" class="Symbol">→</a> <a id="46476" href="UF.SIP-Examples.html#46428" class="Bound">R</a><a id="46477" class="Symbol">)</a> <a id="46479" class="Symbol">→</a> <a id="46481" href="UF.SIP-Examples.html#46458" class="Bound">X</a><a id="46482" class="Symbol">)</a> <a id="46484" class="Symbol">→</a> <a id="46486" href="UF.SIP-Examples.html#46403" class="Bound">𝓤</a> <a id="46488" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="46490" href="UF.SIP-Examples.html#46405" class="Bound">𝓥</a> <a id="46492" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="46494" class="Symbol">)</a>
        <a id="46504" class="Symbol">(</a><a id="46505" href="UF.SIP-Examples.html#46505" class="Bound">axiomss</a> <a id="46513" class="Symbol">:</a> <a id="46515" class="Symbol">(</a><a id="46516" href="UF.SIP-Examples.html#46516" class="Bound">X</a> <a id="46518" class="Symbol">:</a> <a id="46520" href="UF.SIP-Examples.html#46403" class="Bound">𝓤</a> <a id="46522" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="46524" class="Symbol">)</a> <a id="46526" class="Symbol">(</a><a id="46527" href="UF.SIP-Examples.html#46527" class="Bound">ε</a> <a id="46529" class="Symbol">:</a> <a id="46531" class="Symbol">(</a><a id="46532" href="UF.SIP-Examples.html#46516" class="Bound">X</a> <a id="46534" class="Symbol">→</a> <a id="46536" href="UF.SIP-Examples.html#46428" class="Bound">R</a><a id="46537" class="Symbol">)</a> <a id="46539" class="Symbol">→</a> <a id="46541" href="UF.SIP-Examples.html#46516" class="Bound">X</a><a id="46542" class="Symbol">)</a> <a id="46544" class="Symbol">→</a> <a id="46546" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="46554" class="Symbol">(</a><a id="46555" href="UF.SIP-Examples.html#46447" class="Bound">axioms</a> <a id="46562" href="UF.SIP-Examples.html#46516" class="Bound">X</a> <a id="46564" href="UF.SIP-Examples.html#46527" class="Bound">ε</a><a id="46565" class="Symbol">))</a>
       <a id="46575" class="Keyword">where</a>

 <a id="46583" class="Keyword">open</a> <a id="46588" href="UF.SIP.html#650" class="Module">sip</a>
 <a id="46593" class="Keyword">open</a> <a id="46598" href="UF.SIP.html#4935" class="Module">sip-with-axioms</a>

 <a id="selection-space.S"></a><a id="46616" href="UF.SIP-Examples.html#46616" class="Function">S</a> <a id="46618" class="Symbol">:</a> <a id="46620" href="UF.SIP-Examples.html#46403" class="Bound">𝓤</a> <a id="46622" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="46624" class="Symbol">→</a> <a id="46626" href="UF.SIP-Examples.html#46403" class="Bound">𝓤</a> <a id="46628" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="46630" href="UF.SIP-Examples.html#46405" class="Bound">𝓥</a> <a id="46632" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="46635" href="UF.SIP-Examples.html#46616" class="Function">S</a> <a id="46637" href="UF.SIP-Examples.html#46637" class="Bound">X</a> <a id="46639" class="Symbol">=</a> <a id="46641" class="Symbol">(</a><a id="46642" href="UF.SIP-Examples.html#46637" class="Bound">X</a> <a id="46644" class="Symbol">→</a> <a id="46646" href="UF.SIP-Examples.html#46428" class="Bound">R</a><a id="46647" class="Symbol">)</a> <a id="46649" class="Symbol">→</a> <a id="46651" href="UF.SIP-Examples.html#46637" class="Bound">X</a>

 <a id="selection-space.SelectionSpace"></a><a id="46655" href="UF.SIP-Examples.html#46655" class="Function">SelectionSpace</a> <a id="46670" class="Symbol">:</a> <a id="46672" href="UF.SIP-Examples.html#46403" class="Bound">𝓤</a> <a id="46674" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="46676" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="46678" href="UF.SIP-Examples.html#46405" class="Bound">𝓥</a> <a id="46680" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="46683" href="UF.SIP-Examples.html#46655" class="Function">SelectionSpace</a> <a id="46698" class="Symbol">=</a> <a id="46700" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="46702" href="UF.SIP-Examples.html#46702" class="Bound">X</a> <a id="46704" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="46706" href="UF.SIP-Examples.html#46403" class="Bound">𝓤</a> <a id="46708" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="46710" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="46712" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="46714" href="UF.SIP-Examples.html#46714" class="Bound">ε</a> <a id="46716" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="46718" href="UF.SIP-Examples.html#46616" class="Function">S</a> <a id="46720" href="UF.SIP-Examples.html#46702" class="Bound">X</a> <a id="46722" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="46724" href="UF.SIP-Examples.html#46447" class="Bound">axioms</a> <a id="46731" href="UF.SIP-Examples.html#46702" class="Bound">X</a> <a id="46733" href="UF.SIP-Examples.html#46714" class="Bound">ε</a>

 <a id="selection-space.sns-data"></a><a id="46737" href="UF.SIP-Examples.html#46737" class="Function">sns-data</a> <a id="46746" class="Symbol">:</a> <a id="46748" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="46752" href="UF.SIP-Examples.html#46616" class="Function">S</a> <a id="46754" class="Symbol">(</a><a id="46755" href="UF.SIP-Examples.html#46403" class="Bound">𝓤</a> <a id="46757" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="46759" href="UF.SIP-Examples.html#46405" class="Bound">𝓥</a><a id="46760" class="Symbol">)</a>
 <a id="46763" href="UF.SIP-Examples.html#46737" class="Function">sns-data</a> <a id="46772" class="Symbol">=</a> <a id="46774" class="Symbol">(</a><a id="46775" href="UF.SIP-Examples.html#46797" class="Function">ι</a> <a id="46777" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46779" href="UF.SIP-Examples.html#46910" class="Function">ρ</a> <a id="46781" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46783" href="UF.SIP-Examples.html#46973" class="Function">θ</a><a id="46784" class="Symbol">)</a>
  <a id="46788" class="Keyword">where</a>
   <a id="46797" href="UF.SIP-Examples.html#46797" class="Function">ι</a> <a id="46799" class="Symbol">:</a> <a id="46801" class="Symbol">(</a><a id="46802" href="UF.SIP-Examples.html#46802" class="Bound">A</a> <a id="46804" href="UF.SIP-Examples.html#46804" class="Bound">B</a> <a id="46806" class="Symbol">:</a> <a id="46808" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="46810" href="UF.SIP-Examples.html#46616" class="Function">S</a><a id="46811" class="Symbol">)</a> <a id="46813" class="Symbol">→</a> <a id="46815" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="46817" href="UF.SIP-Examples.html#46802" class="Bound">A</a> <a id="46819" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="46821" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="46823" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="46825" href="UF.SIP-Examples.html#46804" class="Bound">B</a> <a id="46827" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="46829" class="Symbol">→</a> <a id="46831" href="UF.SIP-Examples.html#46403" class="Bound">𝓤</a> <a id="46833" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="46835" href="UF.SIP-Examples.html#46405" class="Bound">𝓥</a> <a id="46837" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="46842" href="UF.SIP-Examples.html#46797" class="Function">ι</a> <a id="46844" class="Symbol">(</a><a id="46845" href="UF.SIP-Examples.html#46845" class="Bound">X</a> <a id="46847" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46849" href="UF.SIP-Examples.html#46849" class="Bound">ε</a><a id="46850" class="Symbol">)</a> <a id="46852" class="Symbol">(</a><a id="46853" href="UF.SIP-Examples.html#46853" class="Bound">Y</a> <a id="46855" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46857" href="UF.SIP-Examples.html#46857" class="Bound">δ</a><a id="46858" class="Symbol">)</a> <a id="46860" class="Symbol">(</a><a id="46861" href="UF.SIP-Examples.html#46861" class="Bound">f</a> <a id="46863" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46865" class="Symbol">_)</a> <a id="46868" class="Symbol">=</a> <a id="46870" class="Symbol">(λ</a> <a id="46873" class="Symbol">(</a><a id="46874" href="UF.SIP-Examples.html#46874" class="Bound">q</a> <a id="46876" class="Symbol">:</a> <a id="46878" href="UF.SIP-Examples.html#46853" class="Bound">Y</a> <a id="46880" class="Symbol">→</a> <a id="46882" href="UF.SIP-Examples.html#46428" class="Bound">R</a><a id="46883" class="Symbol">)</a> <a id="46885" class="Symbol">→</a> <a id="46887" href="UF.SIP-Examples.html#46861" class="Bound">f</a> <a id="46889" class="Symbol">(</a><a id="46890" href="UF.SIP-Examples.html#46849" class="Bound">ε</a> <a id="46892" class="Symbol">(</a><a id="46893" href="UF.SIP-Examples.html#46874" class="Bound">q</a> <a id="46895" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="46897" href="UF.SIP-Examples.html#46861" class="Bound">f</a><a id="46898" class="Symbol">)))</a> <a id="46902" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="46904" href="UF.SIP-Examples.html#46857" class="Bound">δ</a>

   <a id="46910" href="UF.SIP-Examples.html#46910" class="Function">ρ</a> <a id="46912" class="Symbol">:</a> <a id="46914" class="Symbol">(</a><a id="46915" href="UF.SIP-Examples.html#46915" class="Bound">A</a> <a id="46917" class="Symbol">:</a> <a id="46919" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="46921" href="UF.SIP-Examples.html#46616" class="Function">S</a><a id="46922" class="Symbol">)</a> <a id="46924" class="Symbol">→</a> <a id="46926" href="UF.SIP-Examples.html#46797" class="Function">ι</a> <a id="46928" href="UF.SIP-Examples.html#46915" class="Bound">A</a> <a id="46930" href="UF.SIP-Examples.html#46915" class="Bound">A</a> <a id="46932" class="Symbol">(</a><a id="46933" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="46940" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="46942" href="UF.SIP-Examples.html#46915" class="Bound">A</a> <a id="46944" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="46945" class="Symbol">)</a>
   <a id="46950" href="UF.SIP-Examples.html#46910" class="Function">ρ</a> <a id="46952" class="Symbol">(</a><a id="46953" href="UF.SIP-Examples.html#46953" class="Bound">X</a> <a id="46955" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="46957" href="UF.SIP-Examples.html#46957" class="Bound">ε</a><a id="46958" class="Symbol">)</a> <a id="46960" class="Symbol">=</a> <a id="46962" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="46967" href="UF.SIP-Examples.html#46957" class="Bound">ε</a>

   <a id="46973" href="UF.SIP-Examples.html#46973" class="Function">θ</a> <a id="46975" class="Symbol">:</a> <a id="46977" class="Symbol">{</a><a id="46978" href="UF.SIP-Examples.html#46978" class="Bound">X</a> <a id="46980" class="Symbol">:</a> <a id="46982" href="UF.SIP-Examples.html#46403" class="Bound">𝓤</a> <a id="46984" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="46986" class="Symbol">}</a> <a id="46988" class="Symbol">(</a><a id="46989" href="UF.SIP-Examples.html#46989" class="Bound">ε</a> <a id="46991" href="UF.SIP-Examples.html#46991" class="Bound">δ</a> <a id="46993" class="Symbol">:</a> <a id="46995" href="UF.SIP-Examples.html#46616" class="Function">S</a> <a id="46997" href="UF.SIP-Examples.html#46978" class="Bound">X</a><a id="46998" class="Symbol">)</a> <a id="47000" class="Symbol">→</a> <a id="47002" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="47011" class="Symbol">(</a><a id="47012" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="47026" href="UF.SIP-Examples.html#46797" class="Function">ι</a> <a id="47028" href="UF.SIP-Examples.html#46910" class="Function">ρ</a> <a id="47030" href="UF.SIP-Examples.html#46989" class="Bound">ε</a> <a id="47032" href="UF.SIP-Examples.html#46991" class="Bound">δ</a><a id="47033" class="Symbol">)</a>
   <a id="47038" href="UF.SIP-Examples.html#46973" class="Function">θ</a> <a id="47040" class="Symbol">{</a><a id="47041" href="UF.SIP-Examples.html#47041" class="Bound">X</a><a id="47042" class="Symbol">}</a> <a id="47044" href="UF.SIP-Examples.html#47044" class="Bound">ε</a> <a id="47046" href="UF.SIP-Examples.html#47046" class="Bound">δ</a> <a id="47048" class="Symbol">=</a> <a id="47050" href="UF.SIP-Examples.html#47147" class="Function">γ</a>
    <a id="47056" class="Keyword">where</a>
     <a id="47067" href="UF.SIP-Examples.html#47067" class="Function">h</a> <a id="47069" class="Symbol">:</a> <a id="47071" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="47085" href="UF.SIP-Examples.html#46797" class="Function">ι</a> <a id="47087" href="UF.SIP-Examples.html#46910" class="Function">ρ</a> <a id="47089" href="UF.SIP-Examples.html#47044" class="Bound">ε</a> <a id="47091" href="UF.SIP-Examples.html#47046" class="Bound">δ</a> <a id="47093" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="47095" href="Notation.General.html#3413" class="Function">-id</a> <a id="47099" class="Symbol">(</a><a id="47100" href="UF.SIP-Examples.html#47044" class="Bound">ε</a> <a id="47102" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="47104" href="UF.SIP-Examples.html#47046" class="Bound">δ</a><a id="47105" class="Symbol">)</a>
     <a id="47112" href="UF.SIP-Examples.html#47067" class="Function">h</a> <a id="47114" class="Symbol">(</a><a id="47115" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="47120" class="Symbol">{</a><a id="47121" href="UF.SIP-Examples.html#47121" class="Bound">ε</a><a id="47122" class="Symbol">})</a> <a id="47125" class="Symbol">=</a> <a id="47127" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="47132" class="Symbol">(</a><a id="47133" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="47138" href="UF.SIP-Examples.html#47121" class="Bound">ε</a><a id="47139" class="Symbol">)</a>

     <a id="47147" href="UF.SIP-Examples.html#47147" class="Function">γ</a> <a id="47149" class="Symbol">:</a> <a id="47151" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="47160" class="Symbol">(</a><a id="47161" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="47175" href="UF.SIP-Examples.html#46797" class="Function">ι</a> <a id="47177" href="UF.SIP-Examples.html#46910" class="Function">ρ</a> <a id="47179" href="UF.SIP-Examples.html#47044" class="Bound">ε</a> <a id="47181" href="UF.SIP-Examples.html#47046" class="Bound">δ</a><a id="47182" class="Symbol">)</a>
     <a id="47189" href="UF.SIP-Examples.html#47147" class="Function">γ</a> <a id="47191" class="Symbol">=</a> <a id="47193" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="47214" href="MLTT.Pi.html#444" class="Function">id</a> <a id="47217" class="Symbol">(</a><a id="47218" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="47232" href="UF.SIP-Examples.html#46797" class="Function">ι</a> <a id="47234" href="UF.SIP-Examples.html#46910" class="Function">ρ</a> <a id="47236" href="UF.SIP-Examples.html#47044" class="Bound">ε</a> <a id="47238" href="UF.SIP-Examples.html#47046" class="Bound">δ</a><a id="47239" class="Symbol">)</a> <a id="47241" class="Symbol">(</a><a id="47242" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="47254" class="Symbol">(</a><a id="47255" href="UF.SIP-Examples.html#47044" class="Bound">ε</a> <a id="47257" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="47259" href="UF.SIP-Examples.html#47046" class="Bound">δ</a><a id="47260" class="Symbol">))</a> <a id="47263" href="UF.SIP-Examples.html#47067" class="Function">h</a>

 <a id="selection-space._≅_"></a><a id="47267" href="UF.SIP-Examples.html#47267" class="Function Operator">_≅_</a>  <a id="47272" class="Symbol">:</a>  <a id="47275" href="UF.SIP-Examples.html#46655" class="Function">SelectionSpace</a> <a id="47290" class="Symbol">→</a> <a id="47292" href="UF.SIP-Examples.html#46655" class="Function">SelectionSpace</a> <a id="47307" class="Symbol">→</a> <a id="47309" href="UF.SIP-Examples.html#46403" class="Bound">𝓤</a> <a id="47311" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="47313" href="UF.SIP-Examples.html#46405" class="Bound">𝓥</a> <a id="47315" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="47318" class="Symbol">(</a><a id="47319" href="UF.SIP-Examples.html#47319" class="Bound">X</a> <a id="47321" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47323" href="UF.SIP-Examples.html#47323" class="Bound">ε</a> <a id="47325" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47327" class="Symbol">_)</a> <a id="47330" href="UF.SIP-Examples.html#47267" class="Function Operator">≅</a> <a id="47332" class="Symbol">(</a><a id="47333" href="UF.SIP-Examples.html#47333" class="Bound">Y</a> <a id="47335" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47337" href="UF.SIP-Examples.html#47337" class="Bound">δ</a> <a id="47339" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47341" class="Symbol">_)</a> <a id="47344" class="Symbol">=</a>
             <a id="47359" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="47361" href="UF.SIP-Examples.html#47361" class="Bound">f</a> <a id="47363" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="47365" class="Symbol">(</a><a id="47366" href="UF.SIP-Examples.html#47319" class="Bound">X</a> <a id="47368" class="Symbol">→</a> <a id="47370" href="UF.SIP-Examples.html#47333" class="Bound">Y</a><a id="47371" class="Symbol">)</a><a id="47372" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="47374" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="47383" href="UF.SIP-Examples.html#47361" class="Bound">f</a>
                          <a id="47411" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="47413" class="Symbol">((λ</a> <a id="47417" class="Symbol">(</a><a id="47418" href="UF.SIP-Examples.html#47418" class="Bound">q</a> <a id="47420" class="Symbol">:</a> <a id="47422" href="UF.SIP-Examples.html#47333" class="Bound">Y</a> <a id="47424" class="Symbol">→</a> <a id="47426" href="UF.SIP-Examples.html#46428" class="Bound">R</a><a id="47427" class="Symbol">)</a> <a id="47429" class="Symbol">→</a> <a id="47431" href="UF.SIP-Examples.html#47361" class="Bound">f</a> <a id="47433" class="Symbol">(</a><a id="47434" href="UF.SIP-Examples.html#47323" class="Bound">ε</a> <a id="47436" class="Symbol">(</a><a id="47437" href="UF.SIP-Examples.html#47418" class="Bound">q</a> <a id="47439" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="47441" href="UF.SIP-Examples.html#47361" class="Bound">f</a><a id="47442" class="Symbol">)))</a> <a id="47446" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="47448" href="UF.SIP-Examples.html#47337" class="Bound">δ</a><a id="47449" class="Symbol">)</a>

 <a id="selection-space.characterization-of-selection-space-＝"></a><a id="47453" href="UF.SIP-Examples.html#47453" class="Function">characterization-of-selection-space-＝</a> <a id="47491" class="Symbol">:</a> <a id="47493" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="47506" href="UF.SIP-Examples.html#46403" class="Bound">𝓤</a>
                                       <a id="47547" class="Symbol">→</a> <a id="47549" class="Symbol">(</a><a id="47550" href="UF.SIP-Examples.html#47550" class="Bound">A</a> <a id="47552" href="UF.SIP-Examples.html#47552" class="Bound">B</a> <a id="47554" class="Symbol">:</a> <a id="47556" href="UF.SIP-Examples.html#46655" class="Function">SelectionSpace</a><a id="47570" class="Symbol">)</a>
                                       <a id="47611" class="Symbol">→</a> <a id="47613" class="Symbol">(</a><a id="47614" href="UF.SIP-Examples.html#47550" class="Bound">A</a> <a id="47616" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="47618" href="UF.SIP-Examples.html#47552" class="Bound">B</a><a id="47619" class="Symbol">)</a> <a id="47621" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="47623" class="Symbol">(</a><a id="47624" href="UF.SIP-Examples.html#47550" class="Bound">A</a> <a id="47626" href="UF.SIP-Examples.html#47267" class="Function Operator">≅</a> <a id="47628" href="UF.SIP-Examples.html#47552" class="Bound">B</a><a id="47629" class="Symbol">)</a>
 <a id="47632" href="UF.SIP-Examples.html#47453" class="Function">characterization-of-selection-space-＝</a> <a id="47670" href="UF.SIP-Examples.html#47670" class="Bound">ua</a> <a id="47673" class="Symbol">=</a>
  <a id="47677" href="UF.SIP.html#6363" class="Function">characterization-of-＝-with-axioms</a> <a id="47711" href="UF.SIP-Examples.html#47670" class="Bound">ua</a> <a id="47714" href="UF.SIP-Examples.html#46737" class="Function">sns-data</a> <a id="47723" href="UF.SIP-Examples.html#46447" class="Bound">axioms</a> <a id="47730" href="UF.SIP-Examples.html#46505" class="Bound">axiomss</a>

<a id="47739" class="Keyword">module</a> <a id="contrived-example"></a><a id="47746" href="UF.SIP-Examples.html#47746" class="Module">contrived-example</a> <a id="47764" class="Symbol">(</a><a id="47765" href="UF.SIP-Examples.html#47765" class="Bound">𝓤</a> <a id="47767" class="Symbol">:</a> <a id="47769" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="47777" class="Symbol">)</a> <a id="47779" class="Keyword">where</a>

 <a id="47787" class="Keyword">open</a> <a id="47792" href="UF.SIP.html#650" class="Module">sip</a>

 <a id="contrived-example.contrived-＝"></a><a id="47798" href="UF.SIP-Examples.html#47798" class="Function">contrived-＝</a>
  <a id="47812" class="Symbol">:</a> <a id="47814" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="47827" href="UF.SIP-Examples.html#47765" class="Bound">𝓤</a>
  <a id="47831" class="Symbol">→</a> <a id="47833" class="Symbol">(</a><a id="47834" href="UF.SIP-Examples.html#47834" class="Bound">X</a> <a id="47836" href="UF.SIP-Examples.html#47836" class="Bound">Y</a> <a id="47838" class="Symbol">:</a> <a id="47840" href="UF.SIP-Examples.html#47765" class="Bound">𝓤</a> <a id="47842" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="47844" class="Symbol">)</a> <a id="47846" class="Symbol">(</a><a id="47847" href="UF.SIP-Examples.html#47847" class="Bound">φ</a> <a id="47849" class="Symbol">:</a> <a id="47851" class="Symbol">(</a><a id="47852" href="UF.SIP-Examples.html#47834" class="Bound">X</a> <a id="47854" class="Symbol">→</a> <a id="47856" href="UF.SIP-Examples.html#47834" class="Bound">X</a><a id="47857" class="Symbol">)</a> <a id="47859" class="Symbol">→</a> <a id="47861" href="UF.SIP-Examples.html#47834" class="Bound">X</a><a id="47862" class="Symbol">)</a> <a id="47864" class="Symbol">(</a><a id="47865" href="UF.SIP-Examples.html#47865" class="Bound">γ</a> <a id="47867" class="Symbol">:</a> <a id="47869" class="Symbol">(</a><a id="47870" href="UF.SIP-Examples.html#47836" class="Bound">Y</a> <a id="47872" class="Symbol">→</a> <a id="47874" href="UF.SIP-Examples.html#47836" class="Bound">Y</a><a id="47875" class="Symbol">)</a> <a id="47877" class="Symbol">→</a> <a id="47879" href="UF.SIP-Examples.html#47836" class="Bound">Y</a><a id="47880" class="Symbol">)</a>
  <a id="47884" class="Symbol">→</a> <a id="47886" class="Symbol">((</a><a id="47888" href="UF.SIP-Examples.html#47834" class="Bound">X</a> <a id="47890" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47892" href="UF.SIP-Examples.html#47847" class="Bound">φ</a><a id="47893" class="Symbol">)</a> <a id="47895" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="47897" class="Symbol">(</a><a id="47898" href="UF.SIP-Examples.html#47836" class="Bound">Y</a> <a id="47900" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="47902" href="UF.SIP-Examples.html#47865" class="Bound">γ</a><a id="47903" class="Symbol">))</a> <a id="47906" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="47908" class="Symbol">(</a><a id="47909" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="47911" href="UF.SIP-Examples.html#47911" class="Bound">f</a> <a id="47913" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="47915" class="Symbol">(</a><a id="47916" href="UF.SIP-Examples.html#47834" class="Bound">X</a> <a id="47918" class="Symbol">→</a> <a id="47920" href="UF.SIP-Examples.html#47836" class="Bound">Y</a><a id="47921" class="Symbol">)</a>
                          <a id="47949" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="47951" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="47953" href="UF.SIP-Examples.html#47953" class="Bound">i</a> <a id="47955" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="47957" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="47966" href="UF.SIP-Examples.html#47911" class="Bound">f</a>
                          <a id="47994" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="47996" class="Symbol">(λ</a> <a id="47999" class="Symbol">(</a><a id="48000" href="UF.SIP-Examples.html#48000" class="Bound">g</a> <a id="48002" class="Symbol">:</a> <a id="48004" href="UF.SIP-Examples.html#47836" class="Bound">Y</a> <a id="48006" class="Symbol">→</a> <a id="48008" href="UF.SIP-Examples.html#47836" class="Bound">Y</a><a id="48009" class="Symbol">)</a> <a id="48011" class="Symbol">→</a> <a id="48013" href="UF.SIP-Examples.html#47911" class="Bound">f</a> <a id="48015" class="Symbol">(</a><a id="48016" href="UF.SIP-Examples.html#47847" class="Bound">φ</a> <a id="48018" class="Symbol">(</a><a id="48019" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="48027" href="UF.SIP-Examples.html#47911" class="Bound">f</a> <a id="48029" href="UF.SIP-Examples.html#47953" class="Bound">i</a> <a id="48031" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="48033" href="UF.SIP-Examples.html#48000" class="Bound">g</a> <a id="48035" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="48037" href="UF.SIP-Examples.html#47911" class="Bound">f</a><a id="48038" class="Symbol">)))</a> <a id="48042" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="48044" href="UF.SIP-Examples.html#47865" class="Bound">γ</a><a id="48045" class="Symbol">)</a>
 <a id="48048" href="UF.SIP-Examples.html#47798" class="Function">contrived-＝</a> <a id="48060" href="UF.SIP-Examples.html#48060" class="Bound">ua</a> <a id="48063" href="UF.SIP-Examples.html#48063" class="Bound">X</a> <a id="48065" href="UF.SIP-Examples.html#48065" class="Bound">Y</a> <a id="48067" href="UF.SIP-Examples.html#48067" class="Bound">φ</a> <a id="48069" href="UF.SIP-Examples.html#48069" class="Bound">γ</a> <a id="48071" class="Symbol">=</a>
   <a id="48076" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="48098" href="UF.SIP-Examples.html#48060" class="Bound">ua</a>
    <a id="48105" class="Symbol">((λ</a> <a id="48109" class="Symbol">(</a><a id="48110" href="UF.SIP-Examples.html#48110" class="Bound">X</a> <a id="48112" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48114" href="UF.SIP-Examples.html#48114" class="Bound">φ</a><a id="48115" class="Symbol">)</a> <a id="48117" class="Symbol">(</a><a id="48118" href="UF.SIP-Examples.html#48118" class="Bound">Y</a> <a id="48120" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48122" href="UF.SIP-Examples.html#48122" class="Bound">γ</a><a id="48123" class="Symbol">)</a> <a id="48125" class="Symbol">(</a><a id="48126" href="UF.SIP-Examples.html#48126" class="Bound">f</a> <a id="48128" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48130" href="UF.SIP-Examples.html#48130" class="Bound">i</a><a id="48131" class="Symbol">)</a> <a id="48133" class="Symbol">→</a> <a id="48135" class="Symbol">(λ</a> <a id="48138" class="Symbol">(</a><a id="48139" href="UF.SIP-Examples.html#48139" class="Bound">g</a> <a id="48141" class="Symbol">:</a> <a id="48143" href="UF.SIP-Examples.html#48118" class="Bound">Y</a> <a id="48145" class="Symbol">→</a> <a id="48147" href="UF.SIP-Examples.html#48118" class="Bound">Y</a><a id="48148" class="Symbol">)</a> <a id="48150" class="Symbol">→</a> <a id="48152" href="UF.SIP-Examples.html#48126" class="Bound">f</a> <a id="48154" class="Symbol">(</a><a id="48155" href="UF.SIP-Examples.html#48114" class="Bound">φ</a> <a id="48157" class="Symbol">(</a><a id="48158" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="48166" href="UF.SIP-Examples.html#48126" class="Bound">f</a> <a id="48168" href="UF.SIP-Examples.html#48130" class="Bound">i</a> <a id="48170" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="48172" href="UF.SIP-Examples.html#48139" class="Bound">g</a> <a id="48174" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="48176" href="UF.SIP-Examples.html#48126" class="Bound">f</a><a id="48177" class="Symbol">)))</a> <a id="48181" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="48183" href="UF.SIP-Examples.html#48122" class="Bound">γ</a><a id="48184" class="Symbol">)</a> <a id="48186" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
     <a id="48193" class="Symbol">(λ</a> <a id="48196" class="Symbol">(</a><a id="48197" href="UF.SIP-Examples.html#48197" class="Bound">X</a> <a id="48199" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48201" href="UF.SIP-Examples.html#48201" class="Bound">φ</a><a id="48202" class="Symbol">)</a> <a id="48204" class="Symbol">→</a> <a id="48206" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="48211" href="UF.SIP-Examples.html#48201" class="Bound">φ</a><a id="48212" class="Symbol">)</a> <a id="48214" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
     <a id="48221" class="Symbol">(λ</a> <a id="48224" href="UF.SIP-Examples.html#48224" class="Bound">φ</a> <a id="48226" href="UF.SIP-Examples.html#48226" class="Bound">γ</a> <a id="48228" class="Symbol">→</a> <a id="48230" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="48251" class="Symbol">_</a> <a id="48253" class="Symbol">_</a> <a id="48255" class="Symbol">(</a><a id="48256" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="48268" class="Symbol">(</a><a id="48269" href="UF.SIP-Examples.html#48224" class="Bound">φ</a> <a id="48271" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="48273" href="UF.SIP-Examples.html#48226" class="Bound">γ</a><a id="48274" class="Symbol">))</a> <a id="48277" class="Symbol">(λ</a> <a id="48280" class="Symbol">{(</a><a id="48282" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="48287" class="Symbol">{</a><a id="48288" href="UF.SIP-Examples.html#48288" class="Bound">φ</a><a id="48289" class="Symbol">})</a> <a id="48292" class="Symbol">→</a> <a id="48294" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="48299" class="Symbol">(</a><a id="48300" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="48305" href="UF.SIP-Examples.html#48288" class="Bound">φ</a><a id="48306" class="Symbol">)})))</a>
    <a id="48316" class="Symbol">(</a><a id="48317" href="UF.SIP-Examples.html#48063" class="Bound">X</a> <a id="48319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48321" href="UF.SIP-Examples.html#48067" class="Bound">φ</a><a id="48322" class="Symbol">)</a> <a id="48324" class="Symbol">(</a><a id="48325" href="UF.SIP-Examples.html#48065" class="Bound">Y</a> <a id="48327" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48329" href="UF.SIP-Examples.html#48069" class="Bound">γ</a><a id="48330" class="Symbol">)</a>

<a id="48333" class="Keyword">module</a> <a id="generalized-functor-algebra"></a><a id="48340" href="UF.SIP-Examples.html#48340" class="Module">generalized-functor-algebra</a>
         <a id="48377" class="Symbol">{</a><a id="48378" href="UF.SIP-Examples.html#48378" class="Bound">𝓤</a> <a id="48380" href="UF.SIP-Examples.html#48380" class="Bound">𝓥</a> <a id="48382" class="Symbol">:</a> <a id="48384" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="48392" class="Symbol">}</a>
         <a id="48403" class="Symbol">(</a><a id="48404" href="UF.SIP-Examples.html#48404" class="Bound">F</a> <a id="48406" class="Symbol">:</a> <a id="48408" href="UF.SIP-Examples.html#48378" class="Bound">𝓤</a> <a id="48410" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="48412" class="Symbol">→</a> <a id="48414" href="UF.SIP-Examples.html#48380" class="Bound">𝓥</a> <a id="48416" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="48418" class="Symbol">)</a>
         <a id="48429" class="Symbol">(</a><a id="48430" href="UF.SIP-Examples.html#48430" class="Bound">𝓕</a> <a id="48432" class="Symbol">:</a> <a id="48434" class="Symbol">{</a><a id="48435" href="UF.SIP-Examples.html#48435" class="Bound">X</a> <a id="48437" href="UF.SIP-Examples.html#48437" class="Bound">Y</a> <a id="48439" class="Symbol">:</a> <a id="48441" href="UF.SIP-Examples.html#48378" class="Bound">𝓤</a> <a id="48443" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="48445" class="Symbol">}</a> <a id="48447" class="Symbol">→</a> <a id="48449" class="Symbol">(</a><a id="48450" href="UF.SIP-Examples.html#48435" class="Bound">X</a> <a id="48452" class="Symbol">→</a> <a id="48454" href="UF.SIP-Examples.html#48437" class="Bound">Y</a><a id="48455" class="Symbol">)</a> <a id="48457" class="Symbol">→</a> <a id="48459" href="UF.SIP-Examples.html#48404" class="Bound">F</a> <a id="48461" href="UF.SIP-Examples.html#48435" class="Bound">X</a> <a id="48463" class="Symbol">→</a> <a id="48465" href="UF.SIP-Examples.html#48404" class="Bound">F</a> <a id="48467" href="UF.SIP-Examples.html#48437" class="Bound">Y</a><a id="48468" class="Symbol">)</a>
         <a id="48479" class="Symbol">(</a><a id="48480" href="UF.SIP-Examples.html#48480" class="Bound">𝓕-id</a> <a id="48485" class="Symbol">:</a> <a id="48487" class="Symbol">{</a><a id="48488" href="UF.SIP-Examples.html#48488" class="Bound">X</a> <a id="48490" class="Symbol">:</a> <a id="48492" href="UF.SIP-Examples.html#48378" class="Bound">𝓤</a> <a id="48494" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="48496" class="Symbol">}</a> <a id="48498" class="Symbol">→</a> <a id="48500" href="UF.SIP-Examples.html#48430" class="Bound">𝓕</a> <a id="48502" class="Symbol">(</a><a id="48503" href="Notation.General.html#3413" class="Function">-id</a> <a id="48507" href="UF.SIP-Examples.html#48488" class="Bound">X</a><a id="48508" class="Symbol">)</a> <a id="48510" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="48512" href="Notation.General.html#3413" class="Function">-id</a> <a id="48516" class="Symbol">(</a><a id="48517" href="UF.SIP-Examples.html#48404" class="Bound">F</a> <a id="48519" href="UF.SIP-Examples.html#48488" class="Bound">X</a><a id="48520" class="Symbol">))</a>
       <a id="48530" class="Keyword">where</a>

 <a id="48538" class="Keyword">open</a> <a id="48543" href="UF.SIP.html#650" class="Module">sip</a>

 <a id="generalized-functor-algebra.S"></a><a id="48549" href="UF.SIP-Examples.html#48549" class="Function">S</a> <a id="48551" class="Symbol">:</a> <a id="48553" href="UF.SIP-Examples.html#48378" class="Bound">𝓤</a> <a id="48555" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="48557" class="Symbol">→</a> <a id="48559" href="UF.SIP-Examples.html#48378" class="Bound">𝓤</a> <a id="48561" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="48563" href="UF.SIP-Examples.html#48380" class="Bound">𝓥</a> <a id="48565" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="48568" href="UF.SIP-Examples.html#48549" class="Function">S</a> <a id="48570" href="UF.SIP-Examples.html#48570" class="Bound">X</a> <a id="48572" class="Symbol">=</a> <a id="48574" href="UF.SIP-Examples.html#48404" class="Bound">F</a> <a id="48576" href="UF.SIP-Examples.html#48570" class="Bound">X</a> <a id="48578" class="Symbol">→</a> <a id="48580" href="UF.SIP-Examples.html#48570" class="Bound">X</a>

 <a id="generalized-functor-algebra.sns-data"></a><a id="48584" href="UF.SIP-Examples.html#48584" class="Function">sns-data</a> <a id="48593" class="Symbol">:</a> <a id="48595" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="48599" href="UF.SIP-Examples.html#48549" class="Function">S</a> <a id="48601" class="Symbol">(</a><a id="48602" href="UF.SIP-Examples.html#48378" class="Bound">𝓤</a> <a id="48604" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="48606" href="UF.SIP-Examples.html#48380" class="Bound">𝓥</a><a id="48607" class="Symbol">)</a>
 <a id="48610" href="UF.SIP-Examples.html#48584" class="Function">sns-data</a> <a id="48619" class="Symbol">=</a> <a id="48621" class="Symbol">(</a><a id="48622" href="UF.SIP-Examples.html#48644" class="Function">ι</a> <a id="48624" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48626" href="UF.SIP-Examples.html#48737" class="Function">ρ</a> <a id="48628" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48630" href="UF.SIP-Examples.html#48853" class="Function">θ</a><a id="48631" class="Symbol">)</a>
  <a id="48635" class="Keyword">where</a>
   <a id="48644" href="UF.SIP-Examples.html#48644" class="Function">ι</a> <a id="48646" class="Symbol">:</a> <a id="48648" class="Symbol">(</a><a id="48649" href="UF.SIP-Examples.html#48649" class="Bound">A</a> <a id="48651" href="UF.SIP-Examples.html#48651" class="Bound">B</a> <a id="48653" class="Symbol">:</a> <a id="48655" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="48657" href="UF.SIP-Examples.html#48549" class="Function">S</a><a id="48658" class="Symbol">)</a> <a id="48660" class="Symbol">→</a> <a id="48662" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="48664" href="UF.SIP-Examples.html#48649" class="Bound">A</a> <a id="48666" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="48668" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="48670" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="48672" href="UF.SIP-Examples.html#48651" class="Bound">B</a> <a id="48674" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="48676" class="Symbol">→</a> <a id="48678" href="UF.SIP-Examples.html#48378" class="Bound">𝓤</a> <a id="48680" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="48682" href="UF.SIP-Examples.html#48380" class="Bound">𝓥</a> <a id="48684" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="48689" href="UF.SIP-Examples.html#48644" class="Function">ι</a> <a id="48691" class="Symbol">(</a><a id="48692" href="UF.SIP-Examples.html#48692" class="Bound">X</a> <a id="48694" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48696" href="UF.SIP-Examples.html#48696" class="Bound">α</a><a id="48697" class="Symbol">)</a> <a id="48699" class="Symbol">(</a><a id="48700" href="UF.SIP-Examples.html#48700" class="Bound">Y</a> <a id="48702" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48704" href="UF.SIP-Examples.html#48704" class="Bound">β</a><a id="48705" class="Symbol">)</a> <a id="48707" class="Symbol">(</a><a id="48708" href="UF.SIP-Examples.html#48708" class="Bound">f</a> <a id="48710" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48712" class="Symbol">_)</a> <a id="48715" class="Symbol">=</a> <a id="48717" href="UF.SIP-Examples.html#48708" class="Bound">f</a> <a id="48719" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="48721" href="UF.SIP-Examples.html#48696" class="Bound">α</a> <a id="48723" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="48725" href="UF.SIP-Examples.html#48704" class="Bound">β</a> <a id="48727" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="48729" href="UF.SIP-Examples.html#48430" class="Bound">𝓕</a> <a id="48731" href="UF.SIP-Examples.html#48708" class="Bound">f</a>

   <a id="48737" href="UF.SIP-Examples.html#48737" class="Function">ρ</a> <a id="48739" class="Symbol">:</a> <a id="48741" class="Symbol">(</a><a id="48742" href="UF.SIP-Examples.html#48742" class="Bound">A</a> <a id="48744" class="Symbol">:</a> <a id="48746" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="48748" href="UF.SIP-Examples.html#48549" class="Function">S</a><a id="48749" class="Symbol">)</a> <a id="48751" class="Symbol">→</a> <a id="48753" href="UF.SIP-Examples.html#48644" class="Function">ι</a> <a id="48755" href="UF.SIP-Examples.html#48742" class="Bound">A</a> <a id="48757" href="UF.SIP-Examples.html#48742" class="Bound">A</a> <a id="48759" class="Symbol">(</a><a id="48760" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="48767" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="48769" href="UF.SIP-Examples.html#48742" class="Bound">A</a> <a id="48771" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="48772" class="Symbol">)</a>
   <a id="48777" href="UF.SIP-Examples.html#48737" class="Function">ρ</a> <a id="48779" class="Symbol">(</a><a id="48780" href="UF.SIP-Examples.html#48780" class="Bound">X</a> <a id="48782" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="48784" href="UF.SIP-Examples.html#48784" class="Bound">α</a><a id="48785" class="Symbol">)</a> <a id="48787" class="Symbol">=</a> <a id="48789" href="UF.SIP-Examples.html#48784" class="Bound">α</a>        <a id="48798" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="48801" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="48804" class="Symbol">(</a><a id="48805" href="UF.SIP-Examples.html#48784" class="Bound">α</a> <a id="48807" href="MLTT.Pi.html#513" class="Function Operator">∘_</a><a id="48809" class="Symbol">)</a> <a id="48811" class="Symbol">(</a><a id="48812" href="UF.SIP-Examples.html#48480" class="Bound">𝓕-id</a> <a id="48817" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="48819" class="Symbol">)</a> <a id="48821" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
               <a id="48838" href="UF.SIP-Examples.html#48784" class="Bound">α</a> <a id="48840" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="48842" href="UF.SIP-Examples.html#48430" class="Bound">𝓕</a> <a id="48844" href="MLTT.Pi.html#444" class="Function">id</a> <a id="48847" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

   <a id="48853" href="UF.SIP-Examples.html#48853" class="Function">θ</a> <a id="48855" class="Symbol">:</a> <a id="48857" class="Symbol">{</a><a id="48858" href="UF.SIP-Examples.html#48858" class="Bound">X</a> <a id="48860" class="Symbol">:</a> <a id="48862" href="UF.SIP-Examples.html#48378" class="Bound">𝓤</a> <a id="48864" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="48866" class="Symbol">}</a> <a id="48868" class="Symbol">(</a><a id="48869" href="UF.SIP-Examples.html#48869" class="Bound">α</a> <a id="48871" href="UF.SIP-Examples.html#48871" class="Bound">β</a> <a id="48873" class="Symbol">:</a> <a id="48875" href="UF.SIP-Examples.html#48549" class="Function">S</a> <a id="48877" href="UF.SIP-Examples.html#48858" class="Bound">X</a><a id="48878" class="Symbol">)</a> <a id="48880" class="Symbol">→</a> <a id="48882" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="48891" class="Symbol">(</a><a id="48892" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="48906" href="UF.SIP-Examples.html#48644" class="Function">ι</a> <a id="48908" href="UF.SIP-Examples.html#48737" class="Function">ρ</a> <a id="48910" href="UF.SIP-Examples.html#48869" class="Bound">α</a> <a id="48912" href="UF.SIP-Examples.html#48871" class="Bound">β</a><a id="48913" class="Symbol">)</a>
   <a id="48918" href="UF.SIP-Examples.html#48853" class="Function">θ</a> <a id="48920" class="Symbol">{</a><a id="48921" href="UF.SIP-Examples.html#48921" class="Bound">X</a><a id="48922" class="Symbol">}</a> <a id="48924" href="UF.SIP-Examples.html#48924" class="Bound">α</a> <a id="48926" href="UF.SIP-Examples.html#48926" class="Bound">β</a> <a id="48928" class="Symbol">=</a> <a id="48930" href="UF.SIP-Examples.html#49211" class="Function">γ</a>
    <a id="48936" class="Keyword">where</a>
     <a id="48947" href="UF.SIP-Examples.html#48947" class="Function">c</a> <a id="48949" class="Symbol">:</a> <a id="48951" href="UF.SIP-Examples.html#48924" class="Bound">α</a> <a id="48953" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="48955" href="UF.SIP-Examples.html#48926" class="Bound">β</a> <a id="48957" class="Symbol">→</a> <a id="48959" href="UF.SIP-Examples.html#48924" class="Bound">α</a> <a id="48961" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="48963" href="UF.SIP-Examples.html#48926" class="Bound">β</a> <a id="48965" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="48967" href="UF.SIP-Examples.html#48430" class="Bound">𝓕</a> <a id="48969" href="MLTT.Pi.html#444" class="Function">id</a>
     <a id="48977" href="UF.SIP-Examples.html#48947" class="Function">c</a> <a id="48979" class="Symbol">=</a> <a id="48981" href="MLTT.Id.html#734" class="Function">transport</a> <a id="48991" class="Symbol">(</a><a id="48992" href="UF.SIP-Examples.html#48924" class="Bound">α</a> <a id="48994" href="MLTT.Id.html#193" class="Datatype Operator">＝_</a><a id="48996" class="Symbol">)</a> <a id="48998" class="Symbol">(</a><a id="48999" href="UF.SIP-Examples.html#48737" class="Function">ρ</a> <a id="49001" class="Symbol">(</a><a id="49002" href="UF.SIP-Examples.html#48921" class="Bound">X</a> <a id="49004" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49006" href="UF.SIP-Examples.html#48926" class="Bound">β</a><a id="49007" class="Symbol">))</a>

     <a id="49016" href="UF.SIP-Examples.html#49016" class="Function">i</a> <a id="49018" class="Symbol">:</a> <a id="49020" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="49029" href="UF.SIP-Examples.html#48947" class="Function">c</a>
     <a id="49036" href="UF.SIP-Examples.html#49016" class="Function">i</a> <a id="49038" class="Symbol">=</a> <a id="49040" href="UF.Equiv.html#11198" class="Function">transports-are-equivs</a> <a id="49062" class="Symbol">(</a><a id="49063" href="UF.SIP-Examples.html#48737" class="Function">ρ</a> <a id="49065" class="Symbol">(</a><a id="49066" href="UF.SIP-Examples.html#48921" class="Bound">X</a> <a id="49068" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49070" href="UF.SIP-Examples.html#48926" class="Bound">β</a><a id="49071" class="Symbol">))</a>

     <a id="49080" href="UF.SIP-Examples.html#49080" class="Function">h</a> <a id="49082" class="Symbol">:</a> <a id="49084" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="49098" href="UF.SIP-Examples.html#48644" class="Function">ι</a> <a id="49100" href="UF.SIP-Examples.html#48737" class="Function">ρ</a> <a id="49102" href="UF.SIP-Examples.html#48924" class="Bound">α</a> <a id="49104" href="UF.SIP-Examples.html#48926" class="Bound">β</a> <a id="49106" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="49108" href="UF.SIP-Examples.html#48947" class="Function">c</a>
     <a id="49115" href="UF.SIP-Examples.html#49080" class="Function">h</a> <a id="49117" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="49122" class="Symbol">=</a> <a id="49124" href="UF.SIP-Examples.html#48737" class="Function">ρ</a> <a id="49126" class="Symbol">(</a><a id="49127" href="UF.SIP-Examples.html#48921" class="Bound">X</a> <a id="49129" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49131" href="UF.SIP-Examples.html#48924" class="Bound">α</a><a id="49132" class="Symbol">)</a>           <a id="49144" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="49147" href="UF.Base.html#11534" class="Function">refl-left-neutral</a> <a id="49165" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="49168" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
              <a id="49184" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="49189" href="UF.SIP-Examples.html#48924" class="Bound">α</a> <a id="49191" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="49193" href="UF.SIP-Examples.html#48737" class="Function">ρ</a> <a id="49195" class="Symbol">(</a><a id="49196" href="UF.SIP-Examples.html#48921" class="Bound">X</a> <a id="49198" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49200" href="UF.SIP-Examples.html#48924" class="Bound">α</a><a id="49201" class="Symbol">)</a> <a id="49203" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

     <a id="49211" href="UF.SIP-Examples.html#49211" class="Function">γ</a> <a id="49213" class="Symbol">:</a> <a id="49215" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="49224" class="Symbol">(</a><a id="49225" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="49239" href="UF.SIP-Examples.html#48644" class="Function">ι</a> <a id="49241" href="UF.SIP-Examples.html#48737" class="Function">ρ</a> <a id="49243" href="UF.SIP-Examples.html#48924" class="Bound">α</a> <a id="49245" href="UF.SIP-Examples.html#48926" class="Bound">β</a><a id="49246" class="Symbol">)</a>
     <a id="49253" href="UF.SIP-Examples.html#49211" class="Function">γ</a> <a id="49255" class="Symbol">=</a> <a id="49257" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="49278" href="UF.SIP-Examples.html#48947" class="Function">c</a> <a id="49280" class="Symbol">(</a><a id="49281" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="49295" href="UF.SIP-Examples.html#48644" class="Function">ι</a> <a id="49297" href="UF.SIP-Examples.html#48737" class="Function">ρ</a> <a id="49299" href="UF.SIP-Examples.html#48924" class="Bound">α</a> <a id="49301" href="UF.SIP-Examples.html#48926" class="Bound">β</a><a id="49302" class="Symbol">)</a> <a id="49304" href="UF.SIP-Examples.html#49016" class="Function">i</a> <a id="49306" href="UF.SIP-Examples.html#49080" class="Function">h</a>

 <a id="generalized-functor-algebra.characterization-of-functor-algebra-＝"></a><a id="49310" href="UF.SIP-Examples.html#49310" class="Function">characterization-of-functor-algebra-＝</a>
  <a id="49350" class="Symbol">:</a> <a id="49352" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="49365" href="UF.SIP-Examples.html#48378" class="Bound">𝓤</a>
  <a id="49369" class="Symbol">→</a> <a id="49371" class="Symbol">(</a><a id="49372" href="UF.SIP-Examples.html#49372" class="Bound">X</a> <a id="49374" href="UF.SIP-Examples.html#49374" class="Bound">Y</a> <a id="49376" class="Symbol">:</a> <a id="49378" href="UF.SIP-Examples.html#48378" class="Bound">𝓤</a> <a id="49380" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="49382" class="Symbol">)</a> <a id="49384" class="Symbol">(</a><a id="49385" href="UF.SIP-Examples.html#49385" class="Bound">α</a> <a id="49387" class="Symbol">:</a> <a id="49389" href="UF.SIP-Examples.html#48404" class="Bound">F</a> <a id="49391" href="UF.SIP-Examples.html#49372" class="Bound">X</a> <a id="49393" class="Symbol">→</a> <a id="49395" href="UF.SIP-Examples.html#49372" class="Bound">X</a><a id="49396" class="Symbol">)</a> <a id="49398" class="Symbol">(</a><a id="49399" href="UF.SIP-Examples.html#49399" class="Bound">β</a> <a id="49401" class="Symbol">:</a> <a id="49403" href="UF.SIP-Examples.html#48404" class="Bound">F</a> <a id="49405" href="UF.SIP-Examples.html#49374" class="Bound">Y</a> <a id="49407" class="Symbol">→</a> <a id="49409" href="UF.SIP-Examples.html#49374" class="Bound">Y</a><a id="49410" class="Symbol">)</a>
  <a id="49414" class="Symbol">→</a> <a id="49416" class="Symbol">((</a><a id="49418" href="UF.SIP-Examples.html#49372" class="Bound">X</a> <a id="49420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49422" href="UF.SIP-Examples.html#49385" class="Bound">α</a><a id="49423" class="Symbol">)</a> <a id="49425" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="49427" class="Symbol">(</a><a id="49428" href="UF.SIP-Examples.html#49374" class="Bound">Y</a> <a id="49430" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49432" href="UF.SIP-Examples.html#49399" class="Bound">β</a><a id="49433" class="Symbol">))</a> <a id="49436" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="49438" class="Symbol">(</a><a id="49439" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="49441" href="UF.SIP-Examples.html#49441" class="Bound">f</a> <a id="49443" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="49445" class="Symbol">(</a><a id="49446" href="UF.SIP-Examples.html#49372" class="Bound">X</a> <a id="49448" class="Symbol">→</a> <a id="49450" href="UF.SIP-Examples.html#49374" class="Bound">Y</a><a id="49451" class="Symbol">)</a><a id="49452" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="49454" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="49463" href="UF.SIP-Examples.html#49441" class="Bound">f</a> <a id="49465" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="49467" class="Symbol">(</a><a id="49468" href="UF.SIP-Examples.html#49441" class="Bound">f</a> <a id="49470" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="49472" href="UF.SIP-Examples.html#49385" class="Bound">α</a> <a id="49474" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="49476" href="UF.SIP-Examples.html#49399" class="Bound">β</a> <a id="49478" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="49480" href="UF.SIP-Examples.html#48430" class="Bound">𝓕</a> <a id="49482" href="UF.SIP-Examples.html#49441" class="Bound">f</a><a id="49483" class="Symbol">))</a>
 <a id="49487" href="UF.SIP-Examples.html#49310" class="Function">characterization-of-functor-algebra-＝</a> <a id="49525" href="UF.SIP-Examples.html#49525" class="Bound">ua</a> <a id="49528" href="UF.SIP-Examples.html#49528" class="Bound">X</a> <a id="49530" href="UF.SIP-Examples.html#49530" class="Bound">Y</a> <a id="49532" href="UF.SIP-Examples.html#49532" class="Bound">α</a> <a id="49534" href="UF.SIP-Examples.html#49534" class="Bound">β</a> <a id="49536" class="Symbol">=</a>
   <a id="49541" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="49563" href="UF.SIP-Examples.html#49525" class="Bound">ua</a> <a id="49566" href="UF.SIP-Examples.html#48584" class="Function">sns-data</a> <a id="49575" class="Symbol">(</a><a id="49576" href="UF.SIP-Examples.html#49528" class="Bound">X</a> <a id="49578" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49580" href="UF.SIP-Examples.html#49532" class="Bound">α</a><a id="49581" class="Symbol">)</a> <a id="49583" class="Symbol">(</a><a id="49584" href="UF.SIP-Examples.html#49530" class="Bound">Y</a> <a id="49586" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="49588" href="UF.SIP-Examples.html#49534" class="Bound">β</a><a id="49589" class="Symbol">)</a>

<a id="type-valued-preorder-S"></a><a id="49592" href="UF.SIP-Examples.html#49592" class="Function">type-valued-preorder-S</a> <a id="49615" class="Symbol">:</a> <a id="49617" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="49619" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="49621" class="Symbol">→</a> <a id="49623" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="49625" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="49627" class="Symbol">(</a><a id="49628" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="49630" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="49631" class="Symbol">)</a> <a id="49633" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="49635" href="UF.SIP-Examples.html#49592" class="Function">type-valued-preorder-S</a> <a id="49658" class="Symbol">{</a><a id="49659" href="UF.SIP-Examples.html#49659" class="Bound">𝓤</a><a id="49660" class="Symbol">}</a> <a id="49662" class="Symbol">{</a><a id="49663" href="UF.SIP-Examples.html#49663" class="Bound">𝓥</a><a id="49664" class="Symbol">}</a> <a id="49666" href="UF.SIP-Examples.html#49666" class="Bound">X</a> <a id="49668" class="Symbol">=</a> <a id="49670" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="49672" href="UF.SIP-Examples.html#49672" class="Bound Operator">_≤_</a> <a id="49676" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="49678" class="Symbol">(</a><a id="49679" href="UF.SIP-Examples.html#49666" class="Bound">X</a> <a id="49681" class="Symbol">→</a> <a id="49683" href="UF.SIP-Examples.html#49666" class="Bound">X</a> <a id="49685" class="Symbol">→</a> <a id="49687" href="UF.SIP-Examples.html#49663" class="Bound">𝓥</a> <a id="49689" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="49691" class="Symbol">)</a>
                                         <a id="49734" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="49736" class="Symbol">((</a><a id="49738" href="UF.SIP-Examples.html#49738" class="Bound">x</a> <a id="49740" class="Symbol">:</a> <a id="49742" href="UF.SIP-Examples.html#49666" class="Bound">X</a><a id="49743" class="Symbol">)</a> <a id="49745" class="Symbol">→</a> <a id="49747" href="UF.SIP-Examples.html#49738" class="Bound">x</a> <a id="49749" href="UF.SIP-Examples.html#49672" class="Bound Operator">≤</a> <a id="49751" href="UF.SIP-Examples.html#49738" class="Bound">x</a><a id="49752" class="Symbol">)</a>
                                         <a id="49795" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="49797" class="Symbol">((</a><a id="49799" href="UF.SIP-Examples.html#49799" class="Bound">x</a> <a id="49801" href="UF.SIP-Examples.html#49801" class="Bound">y</a> <a id="49803" href="UF.SIP-Examples.html#49803" class="Bound">z</a> <a id="49805" class="Symbol">:</a> <a id="49807" href="UF.SIP-Examples.html#49666" class="Bound">X</a><a id="49808" class="Symbol">)</a> <a id="49810" class="Symbol">→</a> <a id="49812" href="UF.SIP-Examples.html#49799" class="Bound">x</a> <a id="49814" href="UF.SIP-Examples.html#49672" class="Bound Operator">≤</a> <a id="49816" href="UF.SIP-Examples.html#49801" class="Bound">y</a> <a id="49818" class="Symbol">→</a> <a id="49820" href="UF.SIP-Examples.html#49801" class="Bound">y</a> <a id="49822" href="UF.SIP-Examples.html#49672" class="Bound Operator">≤</a> <a id="49824" href="UF.SIP-Examples.html#49803" class="Bound">z</a> <a id="49826" class="Symbol">→</a> <a id="49828" href="UF.SIP-Examples.html#49799" class="Bound">x</a> <a id="49830" href="UF.SIP-Examples.html#49672" class="Bound Operator">≤</a> <a id="49832" href="UF.SIP-Examples.html#49803" class="Bound">z</a><a id="49833" class="Symbol">)</a>

<a id="49836" class="Keyword">module</a> <a id="type-valued-preorder"></a><a id="49843" href="UF.SIP-Examples.html#49843" class="Module">type-valued-preorder</a>
        <a id="49872" class="Symbol">(</a><a id="49873" href="UF.SIP-Examples.html#49873" class="Bound">𝓤</a> <a id="49875" href="UF.SIP-Examples.html#49875" class="Bound">𝓥</a> <a id="49877" class="Symbol">:</a> <a id="49879" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="49887" class="Symbol">)</a>
        <a id="49897" class="Symbol">(</a><a id="49898" href="UF.SIP-Examples.html#49898" class="Bound">ua</a> <a id="49901" class="Symbol">:</a> <a id="49903" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="49913" class="Symbol">)</a>
       <a id="49922" class="Keyword">where</a>

 <a id="49930" class="Keyword">open</a> <a id="49935" href="UF.SIP.html#650" class="Module">sip</a>

 <a id="type-valued-preorder.fe"></a><a id="49941" href="UF.SIP-Examples.html#49941" class="Function">fe</a> <a id="49944" class="Symbol">:</a> <a id="49946" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="49955" href="UF.SIP-Examples.html#49941" class="Function">fe</a> <a id="49958" class="Symbol">{</a><a id="49959" href="UF.SIP-Examples.html#49959" class="Bound">𝓤</a><a id="49960" class="Symbol">}</a> <a id="49962" class="Symbol">{</a><a id="49963" href="UF.SIP-Examples.html#49963" class="Bound">𝓥</a><a id="49964" class="Symbol">}</a> <a id="49966" class="Symbol">=</a> <a id="49968" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="49992" href="UF.SIP-Examples.html#49898" class="Bound">ua</a> <a id="49995" href="UF.SIP-Examples.html#49959" class="Bound">𝓤</a> <a id="49997" href="UF.SIP-Examples.html#49963" class="Bound">𝓥</a>

 <a id="type-valued-preorder.S"></a><a id="50001" href="UF.SIP-Examples.html#50001" class="Function">S</a> <a id="50003" class="Symbol">:</a> <a id="50005" href="UF.SIP-Examples.html#49873" class="Bound">𝓤</a> <a id="50007" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="50009" class="Symbol">→</a> <a id="50011" href="UF.SIP-Examples.html#49873" class="Bound">𝓤</a> <a id="50013" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="50015" class="Symbol">(</a><a id="50016" href="UF.SIP-Examples.html#49875" class="Bound">𝓥</a> <a id="50018" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="50019" class="Symbol">)</a> <a id="50021" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="50024" href="UF.SIP-Examples.html#50001" class="Function">S</a> <a id="50026" class="Symbol">=</a> <a id="50028" href="UF.SIP-Examples.html#49592" class="Function">type-valued-preorder-S</a> <a id="50051" class="Symbol">{</a><a id="50052" href="UF.SIP-Examples.html#49873" class="Bound">𝓤</a><a id="50053" class="Symbol">}</a> <a id="50055" class="Symbol">{</a><a id="50056" href="UF.SIP-Examples.html#49875" class="Bound">𝓥</a><a id="50057" class="Symbol">}</a>

 <a id="type-valued-preorder.Type-valued-preorder"></a><a id="50061" href="UF.SIP-Examples.html#50061" class="Function">Type-valued-preorder</a> <a id="50082" class="Symbol">:</a> <a id="50084" class="Symbol">(</a><a id="50085" href="UF.SIP-Examples.html#49873" class="Bound">𝓤</a> <a id="50087" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="50089" href="UF.SIP-Examples.html#49875" class="Bound">𝓥</a><a id="50090" class="Symbol">)</a> <a id="50092" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="50094" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="50097" href="UF.SIP-Examples.html#50061" class="Function">Type-valued-preorder</a> <a id="50118" class="Symbol">=</a> <a id="50120" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="50122" href="UF.SIP-Examples.html#50001" class="Function">S</a>

 <a id="type-valued-preorder.Ob"></a><a id="50126" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="50129" class="Symbol">:</a> <a id="50131" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="50133" href="UF.SIP-Examples.html#50001" class="Function">S</a> <a id="50135" class="Symbol">→</a> <a id="50137" href="UF.SIP-Examples.html#49873" class="Bound">𝓤</a> <a id="50139" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="50142" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="50145" class="Symbol">(</a><a id="50146" href="UF.SIP-Examples.html#50146" class="Bound">X</a> <a id="50148" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50150" href="UF.SIP-Examples.html#50150" class="Bound">homX</a> <a id="50155" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50157" href="UF.SIP-Examples.html#50157" class="Bound">idX</a> <a id="50161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50163" href="UF.SIP-Examples.html#50163" class="Bound">compX</a><a id="50168" class="Symbol">)</a> <a id="50170" class="Symbol">=</a> <a id="50172" href="UF.SIP-Examples.html#50146" class="Bound">X</a>

 <a id="type-valued-preorder.hom"></a><a id="50176" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50180" class="Symbol">:</a> <a id="50182" class="Symbol">(</a><a id="50183" href="UF.SIP-Examples.html#50183" class="Bound">𝓧</a> <a id="50185" class="Symbol">:</a> <a id="50187" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="50189" href="UF.SIP-Examples.html#50001" class="Function">S</a><a id="50190" class="Symbol">)</a> <a id="50192" class="Symbol">→</a> <a id="50194" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="50197" href="UF.SIP-Examples.html#50183" class="Bound">𝓧</a> <a id="50199" class="Symbol">→</a> <a id="50201" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="50204" href="UF.SIP-Examples.html#50183" class="Bound">𝓧</a> <a id="50206" class="Symbol">→</a> <a id="50208" href="UF.SIP-Examples.html#49875" class="Bound">𝓥</a> <a id="50210" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="50213" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50217" class="Symbol">(</a><a id="50218" href="UF.SIP-Examples.html#50218" class="Bound">X</a> <a id="50220" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50222" href="UF.SIP-Examples.html#50222" class="Bound">homX</a> <a id="50227" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50229" href="UF.SIP-Examples.html#50229" class="Bound">idX</a> <a id="50233" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50235" href="UF.SIP-Examples.html#50235" class="Bound">compX</a><a id="50240" class="Symbol">)</a> <a id="50242" class="Symbol">=</a> <a id="50244" href="UF.SIP-Examples.html#50222" class="Bound">homX</a>

 <a id="type-valued-preorder.𝒾𝒹"></a><a id="50251" href="UF.SIP-Examples.html#50251" class="Function">𝒾𝒹</a> <a id="50254" class="Symbol">:</a> <a id="50256" class="Symbol">(</a><a id="50257" href="UF.SIP-Examples.html#50257" class="Bound">𝓧</a> <a id="50259" class="Symbol">:</a> <a id="50261" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="50263" href="UF.SIP-Examples.html#50001" class="Function">S</a><a id="50264" class="Symbol">)</a> <a id="50266" class="Symbol">(</a><a id="50267" href="UF.SIP-Examples.html#50267" class="Bound">x</a> <a id="50269" class="Symbol">:</a> <a id="50271" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="50274" href="UF.SIP-Examples.html#50257" class="Bound">𝓧</a><a id="50275" class="Symbol">)</a> <a id="50277" class="Symbol">→</a> <a id="50279" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50283" href="UF.SIP-Examples.html#50257" class="Bound">𝓧</a> <a id="50285" href="UF.SIP-Examples.html#50267" class="Bound">x</a> <a id="50287" href="UF.SIP-Examples.html#50267" class="Bound">x</a>
 <a id="50290" href="UF.SIP-Examples.html#50251" class="Function">𝒾𝒹</a> <a id="50293" class="Symbol">(</a><a id="50294" href="UF.SIP-Examples.html#50294" class="Bound">X</a> <a id="50296" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50298" href="UF.SIP-Examples.html#50298" class="Bound">homX</a> <a id="50303" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50305" href="UF.SIP-Examples.html#50305" class="Bound">idX</a> <a id="50309" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50311" href="UF.SIP-Examples.html#50311" class="Bound">compX</a><a id="50316" class="Symbol">)</a> <a id="50318" class="Symbol">=</a> <a id="50320" href="UF.SIP-Examples.html#50305" class="Bound">idX</a>

 <a id="type-valued-preorder.comp"></a><a id="50326" href="UF.SIP-Examples.html#50326" class="Function">comp</a> <a id="50331" class="Symbol">:</a> <a id="50333" class="Symbol">(</a><a id="50334" href="UF.SIP-Examples.html#50334" class="Bound">𝓧</a> <a id="50336" class="Symbol">:</a> <a id="50338" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="50340" href="UF.SIP-Examples.html#50001" class="Function">S</a><a id="50341" class="Symbol">)</a> <a id="50343" class="Symbol">(</a><a id="50344" href="UF.SIP-Examples.html#50344" class="Bound">x</a> <a id="50346" href="UF.SIP-Examples.html#50346" class="Bound">y</a> <a id="50348" href="UF.SIP-Examples.html#50348" class="Bound">z</a> <a id="50350" class="Symbol">:</a> <a id="50352" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="50355" href="UF.SIP-Examples.html#50334" class="Bound">𝓧</a><a id="50356" class="Symbol">)</a> <a id="50358" class="Symbol">→</a> <a id="50360" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50364" href="UF.SIP-Examples.html#50334" class="Bound">𝓧</a> <a id="50366" href="UF.SIP-Examples.html#50344" class="Bound">x</a> <a id="50368" href="UF.SIP-Examples.html#50346" class="Bound">y</a> <a id="50370" class="Symbol">→</a> <a id="50372" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50376" href="UF.SIP-Examples.html#50334" class="Bound">𝓧</a> <a id="50378" href="UF.SIP-Examples.html#50346" class="Bound">y</a> <a id="50380" href="UF.SIP-Examples.html#50348" class="Bound">z</a> <a id="50382" class="Symbol">→</a> <a id="50384" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50388" href="UF.SIP-Examples.html#50334" class="Bound">𝓧</a> <a id="50390" href="UF.SIP-Examples.html#50344" class="Bound">x</a> <a id="50392" href="UF.SIP-Examples.html#50348" class="Bound">z</a>
 <a id="50395" href="UF.SIP-Examples.html#50326" class="Function">comp</a> <a id="50400" class="Symbol">(</a><a id="50401" href="UF.SIP-Examples.html#50401" class="Bound">X</a> <a id="50403" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50405" href="UF.SIP-Examples.html#50405" class="Bound">homX</a> <a id="50410" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50412" href="UF.SIP-Examples.html#50412" class="Bound">idX</a> <a id="50416" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="50418" href="UF.SIP-Examples.html#50418" class="Bound">compX</a><a id="50423" class="Symbol">)</a> <a id="50425" class="Symbol">=</a> <a id="50427" href="UF.SIP-Examples.html#50418" class="Bound">compX</a>

 <a id="type-valued-preorder.functorial"></a><a id="50435" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="50446" class="Symbol">:</a> <a id="50448" class="Symbol">(</a><a id="50449" href="UF.SIP-Examples.html#50449" class="Bound">𝓧</a> <a id="50451" href="UF.SIP-Examples.html#50451" class="Bound">𝓐</a> <a id="50453" class="Symbol">:</a> <a id="50455" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="50457" href="UF.SIP-Examples.html#50001" class="Function">S</a><a id="50458" class="Symbol">)</a>
            <a id="50472" class="Symbol">→</a> <a id="50474" class="Symbol">(</a><a id="50475" href="UF.SIP-Examples.html#50475" class="Bound">F</a> <a id="50477" class="Symbol">:</a> <a id="50479" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="50482" href="UF.SIP-Examples.html#50449" class="Bound">𝓧</a> <a id="50484" class="Symbol">→</a> <a id="50486" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="50489" href="UF.SIP-Examples.html#50451" class="Bound">𝓐</a><a id="50490" class="Symbol">)</a>
            <a id="50504" class="Symbol">→</a> <a id="50506" class="Symbol">((</a><a id="50508" href="UF.SIP-Examples.html#50508" class="Bound">x</a> <a id="50510" href="UF.SIP-Examples.html#50510" class="Bound">y</a> <a id="50512" class="Symbol">:</a> <a id="50514" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="50517" href="UF.SIP-Examples.html#50449" class="Bound">𝓧</a><a id="50518" class="Symbol">)</a> <a id="50520" class="Symbol">→</a> <a id="50522" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50526" href="UF.SIP-Examples.html#50449" class="Bound">𝓧</a> <a id="50528" href="UF.SIP-Examples.html#50508" class="Bound">x</a> <a id="50530" href="UF.SIP-Examples.html#50510" class="Bound">y</a> <a id="50532" class="Symbol">→</a> <a id="50534" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50538" href="UF.SIP-Examples.html#50451" class="Bound">𝓐</a> <a id="50540" class="Symbol">(</a><a id="50541" href="UF.SIP-Examples.html#50475" class="Bound">F</a> <a id="50543" href="UF.SIP-Examples.html#50508" class="Bound">x</a><a id="50544" class="Symbol">)</a> <a id="50546" class="Symbol">(</a><a id="50547" href="UF.SIP-Examples.html#50475" class="Bound">F</a> <a id="50549" href="UF.SIP-Examples.html#50510" class="Bound">y</a><a id="50550" class="Symbol">))</a>
            <a id="50565" class="Symbol">→</a> <a id="50567" href="UF.SIP-Examples.html#49873" class="Bound">𝓤</a> <a id="50569" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="50571" href="UF.SIP-Examples.html#49875" class="Bound">𝓥</a> <a id="50573" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="50577" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="50588" href="UF.SIP-Examples.html#50588" class="Bound">𝓧</a> <a id="50590" href="UF.SIP-Examples.html#50590" class="Bound">𝓐</a> <a id="50592" href="UF.SIP-Examples.html#50592" class="Bound">F</a> <a id="50594" href="UF.SIP-Examples.html#50594" class="Bound">𝓕&#39;</a> <a id="50597" class="Symbol">=</a> <a id="50599" href="UF.SIP-Examples.html#50885" class="Function">pidentity</a> <a id="50609" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="50611" href="UF.SIP-Examples.html#50941" class="Function">pcomposition</a>
  <a id="50626" class="Keyword">where</a>

   <a id="50636" href="UF.SIP-Examples.html#50636" class="Function Operator">_o_</a> <a id="50640" class="Symbol">:</a> <a id="50642" class="Symbol">{</a><a id="50643" href="UF.SIP-Examples.html#50643" class="Bound">x</a> <a id="50645" href="UF.SIP-Examples.html#50645" class="Bound">y</a> <a id="50647" href="UF.SIP-Examples.html#50647" class="Bound">z</a> <a id="50649" class="Symbol">:</a> <a id="50651" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="50654" href="UF.SIP-Examples.html#50588" class="Bound">𝓧</a><a id="50655" class="Symbol">}</a> <a id="50657" class="Symbol">→</a> <a id="50659" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50663" href="UF.SIP-Examples.html#50588" class="Bound">𝓧</a> <a id="50665" href="UF.SIP-Examples.html#50645" class="Bound">y</a> <a id="50667" href="UF.SIP-Examples.html#50647" class="Bound">z</a> <a id="50669" class="Symbol">→</a> <a id="50671" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50675" href="UF.SIP-Examples.html#50588" class="Bound">𝓧</a> <a id="50677" href="UF.SIP-Examples.html#50643" class="Bound">x</a> <a id="50679" href="UF.SIP-Examples.html#50645" class="Bound">y</a> <a id="50681" class="Symbol">→</a> <a id="50683" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50687" href="UF.SIP-Examples.html#50588" class="Bound">𝓧</a> <a id="50689" href="UF.SIP-Examples.html#50643" class="Bound">x</a> <a id="50691" href="UF.SIP-Examples.html#50647" class="Bound">z</a>
   <a id="50696" href="UF.SIP-Examples.html#50696" class="Bound">g</a> <a id="50698" href="UF.SIP-Examples.html#50636" class="Function Operator">o</a> <a id="50700" href="UF.SIP-Examples.html#50700" class="Bound">f</a> <a id="50702" class="Symbol">=</a> <a id="50704" href="UF.SIP-Examples.html#50326" class="Function">comp</a> <a id="50709" href="UF.SIP-Examples.html#50588" class="Bound">𝓧</a> <a id="50711" class="Symbol">_</a> <a id="50713" class="Symbol">_</a> <a id="50715" class="Symbol">_</a> <a id="50717" href="UF.SIP-Examples.html#50700" class="Bound">f</a> <a id="50719" href="UF.SIP-Examples.html#50696" class="Bound">g</a>

   <a id="50725" href="UF.SIP-Examples.html#50725" class="Function Operator">_□_</a> <a id="50729" class="Symbol">:</a> <a id="50731" class="Symbol">{</a><a id="50732" href="UF.SIP-Examples.html#50732" class="Bound">a</a> <a id="50734" href="UF.SIP-Examples.html#50734" class="Bound">b</a> <a id="50736" href="UF.SIP-Examples.html#50736" class="Bound">c</a> <a id="50738" class="Symbol">:</a> <a id="50740" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="50743" href="UF.SIP-Examples.html#50590" class="Bound">𝓐</a><a id="50744" class="Symbol">}</a> <a id="50746" class="Symbol">→</a> <a id="50748" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50752" href="UF.SIP-Examples.html#50590" class="Bound">𝓐</a> <a id="50754" href="UF.SIP-Examples.html#50734" class="Bound">b</a> <a id="50756" href="UF.SIP-Examples.html#50736" class="Bound">c</a> <a id="50758" class="Symbol">→</a> <a id="50760" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50764" href="UF.SIP-Examples.html#50590" class="Bound">𝓐</a> <a id="50766" href="UF.SIP-Examples.html#50732" class="Bound">a</a> <a id="50768" href="UF.SIP-Examples.html#50734" class="Bound">b</a> <a id="50770" class="Symbol">→</a> <a id="50772" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50776" href="UF.SIP-Examples.html#50590" class="Bound">𝓐</a> <a id="50778" href="UF.SIP-Examples.html#50732" class="Bound">a</a> <a id="50780" href="UF.SIP-Examples.html#50736" class="Bound">c</a>
   <a id="50785" href="UF.SIP-Examples.html#50785" class="Bound">g</a> <a id="50787" href="UF.SIP-Examples.html#50725" class="Function Operator">□</a> <a id="50789" href="UF.SIP-Examples.html#50789" class="Bound">f</a> <a id="50791" class="Symbol">=</a> <a id="50793" href="UF.SIP-Examples.html#50326" class="Function">comp</a> <a id="50798" href="UF.SIP-Examples.html#50590" class="Bound">𝓐</a> <a id="50800" class="Symbol">_</a> <a id="50802" class="Symbol">_</a> <a id="50804" class="Symbol">_</a> <a id="50806" href="UF.SIP-Examples.html#50789" class="Bound">f</a> <a id="50808" href="UF.SIP-Examples.html#50785" class="Bound">g</a>

   <a id="50814" href="UF.SIP-Examples.html#50814" class="Function">𝓕</a> <a id="50816" class="Symbol">:</a> <a id="50818" class="Symbol">{</a><a id="50819" href="UF.SIP-Examples.html#50819" class="Bound">x</a> <a id="50821" href="UF.SIP-Examples.html#50821" class="Bound">y</a> <a id="50823" class="Symbol">:</a> <a id="50825" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="50828" href="UF.SIP-Examples.html#50588" class="Bound">𝓧</a><a id="50829" class="Symbol">}</a> <a id="50831" class="Symbol">→</a> <a id="50833" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50837" href="UF.SIP-Examples.html#50588" class="Bound">𝓧</a> <a id="50839" href="UF.SIP-Examples.html#50819" class="Bound">x</a> <a id="50841" href="UF.SIP-Examples.html#50821" class="Bound">y</a> <a id="50843" class="Symbol">→</a> <a id="50845" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50849" href="UF.SIP-Examples.html#50590" class="Bound">𝓐</a> <a id="50851" class="Symbol">(</a><a id="50852" href="UF.SIP-Examples.html#50592" class="Bound">F</a> <a id="50854" href="UF.SIP-Examples.html#50819" class="Bound">x</a><a id="50855" class="Symbol">)</a> <a id="50857" class="Symbol">(</a><a id="50858" href="UF.SIP-Examples.html#50592" class="Bound">F</a> <a id="50860" href="UF.SIP-Examples.html#50821" class="Bound">y</a><a id="50861" class="Symbol">)</a>
   <a id="50866" href="UF.SIP-Examples.html#50814" class="Function">𝓕</a> <a id="50868" href="UF.SIP-Examples.html#50868" class="Bound">f</a> <a id="50870" class="Symbol">=</a> <a id="50872" href="UF.SIP-Examples.html#50594" class="Bound">𝓕&#39;</a> <a id="50875" class="Symbol">_</a> <a id="50877" class="Symbol">_</a> <a id="50879" href="UF.SIP-Examples.html#50868" class="Bound">f</a>

   <a id="50885" href="UF.SIP-Examples.html#50885" class="Function">pidentity</a> <a id="50895" class="Symbol">=</a> <a id="50897" class="Symbol">(λ</a> <a id="50900" href="UF.SIP-Examples.html#50900" class="Bound">x</a> <a id="50902" class="Symbol">→</a> <a id="50904" href="UF.SIP-Examples.html#50814" class="Function">𝓕</a> <a id="50906" class="Symbol">(</a><a id="50907" href="UF.SIP-Examples.html#50251" class="Function">𝒾𝒹</a> <a id="50910" href="UF.SIP-Examples.html#50588" class="Bound">𝓧</a> <a id="50912" href="UF.SIP-Examples.html#50900" class="Bound">x</a><a id="50913" class="Symbol">))</a> <a id="50916" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="50918" class="Symbol">(λ</a> <a id="50921" href="UF.SIP-Examples.html#50921" class="Bound">x</a> <a id="50923" class="Symbol">→</a> <a id="50925" href="UF.SIP-Examples.html#50251" class="Function">𝒾𝒹</a> <a id="50928" href="UF.SIP-Examples.html#50590" class="Bound">𝓐</a> <a id="50930" class="Symbol">(</a><a id="50931" href="UF.SIP-Examples.html#50592" class="Bound">F</a> <a id="50933" href="UF.SIP-Examples.html#50921" class="Bound">x</a><a id="50934" class="Symbol">))</a>

   <a id="50941" href="UF.SIP-Examples.html#50941" class="Function">pcomposition</a> <a id="50954" class="Symbol">=</a> <a id="50956" class="Symbol">(λ</a> <a id="50959" href="UF.SIP-Examples.html#50959" class="Bound">x</a> <a id="50961" href="UF.SIP-Examples.html#50961" class="Bound">y</a> <a id="50963" href="UF.SIP-Examples.html#50963" class="Bound">z</a> <a id="50965" class="Symbol">(</a><a id="50966" href="UF.SIP-Examples.html#50966" class="Bound">f</a> <a id="50968" class="Symbol">:</a> <a id="50970" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50974" href="UF.SIP-Examples.html#50588" class="Bound">𝓧</a> <a id="50976" href="UF.SIP-Examples.html#50959" class="Bound">x</a> <a id="50978" href="UF.SIP-Examples.html#50961" class="Bound">y</a><a id="50979" class="Symbol">)</a> <a id="50981" class="Symbol">(</a><a id="50982" href="UF.SIP-Examples.html#50982" class="Bound">g</a> <a id="50984" class="Symbol">:</a> <a id="50986" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="50990" href="UF.SIP-Examples.html#50588" class="Bound">𝓧</a> <a id="50992" href="UF.SIP-Examples.html#50961" class="Bound">y</a> <a id="50994" href="UF.SIP-Examples.html#50963" class="Bound">z</a><a id="50995" class="Symbol">)</a> <a id="50997" class="Symbol">→</a> <a id="50999" href="UF.SIP-Examples.html#50814" class="Function">𝓕</a> <a id="51001" class="Symbol">(</a><a id="51002" href="UF.SIP-Examples.html#50982" class="Bound">g</a> <a id="51004" href="UF.SIP-Examples.html#50636" class="Function Operator">o</a> <a id="51006" href="UF.SIP-Examples.html#50966" class="Bound">f</a><a id="51007" class="Symbol">))</a>
                <a id="51026" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="51028" class="Symbol">(λ</a> <a id="51031" href="UF.SIP-Examples.html#51031" class="Bound">x</a> <a id="51033" href="UF.SIP-Examples.html#51033" class="Bound">y</a> <a id="51035" href="UF.SIP-Examples.html#51035" class="Bound">z</a> <a id="51037" class="Symbol">(</a><a id="51038" href="UF.SIP-Examples.html#51038" class="Bound">f</a> <a id="51040" class="Symbol">:</a> <a id="51042" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="51046" href="UF.SIP-Examples.html#50588" class="Bound">𝓧</a> <a id="51048" href="UF.SIP-Examples.html#51031" class="Bound">x</a> <a id="51050" href="UF.SIP-Examples.html#51033" class="Bound">y</a><a id="51051" class="Symbol">)</a> <a id="51053" class="Symbol">(</a><a id="51054" href="UF.SIP-Examples.html#51054" class="Bound">g</a> <a id="51056" class="Symbol">:</a> <a id="51058" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="51062" href="UF.SIP-Examples.html#50588" class="Bound">𝓧</a> <a id="51064" href="UF.SIP-Examples.html#51033" class="Bound">y</a> <a id="51066" href="UF.SIP-Examples.html#51035" class="Bound">z</a><a id="51067" class="Symbol">)</a> <a id="51069" class="Symbol">→</a> <a id="51071" href="UF.SIP-Examples.html#50814" class="Function">𝓕</a> <a id="51073" href="UF.SIP-Examples.html#51054" class="Bound">g</a> <a id="51075" href="UF.SIP-Examples.html#50725" class="Function Operator">□</a> <a id="51077" href="UF.SIP-Examples.html#50814" class="Function">𝓕</a> <a id="51079" href="UF.SIP-Examples.html#51038" class="Bound">f</a><a id="51080" class="Symbol">)</a>

 <a id="type-valued-preorder.sns-data"></a><a id="51084" href="UF.SIP-Examples.html#51084" class="Function">sns-data</a> <a id="51093" class="Symbol">:</a> <a id="51095" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="51099" href="UF.SIP-Examples.html#50001" class="Function">S</a> <a id="51101" class="Symbol">(</a><a id="51102" href="UF.SIP-Examples.html#49873" class="Bound">𝓤</a> <a id="51104" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="51106" class="Symbol">(</a><a id="51107" href="UF.SIP-Examples.html#49875" class="Bound">𝓥</a> <a id="51109" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="51110" class="Symbol">))</a>
 <a id="51114" href="UF.SIP-Examples.html#51084" class="Function">sns-data</a> <a id="51123" class="Symbol">=</a> <a id="51125" class="Symbol">(</a><a id="51126" href="UF.SIP-Examples.html#51148" class="Function">ι</a> <a id="51128" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51130" href="UF.SIP-Examples.html#51337" class="Function">ρ</a> <a id="51132" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51134" href="UF.SIP-Examples.html#51430" class="Function">θ</a><a id="51135" class="Symbol">)</a>
  <a id="51139" class="Keyword">where</a>
   <a id="51148" href="UF.SIP-Examples.html#51148" class="Function">ι</a> <a id="51150" class="Symbol">:</a> <a id="51152" class="Symbol">(</a><a id="51153" href="UF.SIP-Examples.html#51153" class="Bound">𝓧</a> <a id="51155" href="UF.SIP-Examples.html#51155" class="Bound">𝓐</a> <a id="51157" class="Symbol">:</a> <a id="51159" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="51161" href="UF.SIP-Examples.html#50001" class="Function">S</a><a id="51162" class="Symbol">)</a> <a id="51164" class="Symbol">→</a> <a id="51166" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="51168" href="UF.SIP-Examples.html#51153" class="Bound">𝓧</a> <a id="51170" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="51172" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="51174" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="51176" href="UF.SIP-Examples.html#51155" class="Bound">𝓐</a> <a id="51178" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="51180" class="Symbol">→</a> <a id="51182" href="UF.SIP-Examples.html#49873" class="Bound">𝓤</a> <a id="51184" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="51186" class="Symbol">(</a><a id="51187" href="UF.SIP-Examples.html#49875" class="Bound">𝓥</a> <a id="51189" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="51190" class="Symbol">)</a> <a id="51192" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="51197" href="UF.SIP-Examples.html#51148" class="Function">ι</a> <a id="51199" href="UF.SIP-Examples.html#51199" class="Bound">𝓧</a> <a id="51201" href="UF.SIP-Examples.html#51201" class="Bound">𝓐</a> <a id="51203" class="Symbol">(</a><a id="51204" href="UF.SIP-Examples.html#51204" class="Bound">F</a> <a id="51206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51208" class="Symbol">_)</a> <a id="51211" class="Symbol">=</a> <a id="51213" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="51215" href="UF.SIP-Examples.html#51215" class="Bound">p</a> <a id="51217" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="51219" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="51223" href="UF.SIP-Examples.html#51199" class="Bound">𝓧</a> <a id="51225" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="51227" class="Symbol">(λ</a> <a id="51230" href="UF.SIP-Examples.html#51230" class="Bound">x</a> <a id="51232" href="UF.SIP-Examples.html#51232" class="Bound">y</a> <a id="51234" class="Symbol">→</a> <a id="51236" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="51240" href="UF.SIP-Examples.html#51201" class="Bound">𝓐</a> <a id="51242" class="Symbol">(</a><a id="51243" href="UF.SIP-Examples.html#51204" class="Bound">F</a> <a id="51245" href="UF.SIP-Examples.html#51230" class="Bound">x</a><a id="51246" class="Symbol">)</a> <a id="51248" class="Symbol">(</a><a id="51249" href="UF.SIP-Examples.html#51204" class="Bound">F</a> <a id="51251" href="UF.SIP-Examples.html#51232" class="Bound">y</a><a id="51252" class="Symbol">))</a>
                       <a id="51278" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="51280" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="51291" href="UF.SIP-Examples.html#51199" class="Bound">𝓧</a> <a id="51293" href="UF.SIP-Examples.html#51201" class="Bound">𝓐</a> <a id="51295" href="UF.SIP-Examples.html#51204" class="Bound">F</a> <a id="51297" class="Symbol">(λ</a> <a id="51300" href="UF.SIP-Examples.html#51300" class="Bound">x</a> <a id="51302" href="UF.SIP-Examples.html#51302" class="Bound">y</a> <a id="51304" class="Symbol">→</a> <a id="51306" href="MLTT.Id.html#734" class="Function">transport</a> <a id="51316" class="Symbol">(λ</a> <a id="51319" href="UF.SIP-Examples.html#51319" class="Bound">-</a> <a id="51321" class="Symbol">→</a> <a id="51323" href="UF.SIP-Examples.html#51319" class="Bound">-</a> <a id="51325" href="UF.SIP-Examples.html#51300" class="Bound">x</a> <a id="51327" href="UF.SIP-Examples.html#51302" class="Bound">y</a><a id="51328" class="Symbol">)</a> <a id="51330" href="UF.SIP-Examples.html#51215" class="Bound">p</a><a id="51331" class="Symbol">)</a>

   <a id="51337" href="UF.SIP-Examples.html#51337" class="Function">ρ</a> <a id="51339" class="Symbol">:</a> <a id="51341" class="Symbol">(</a><a id="51342" href="UF.SIP-Examples.html#51342" class="Bound">𝓧</a> <a id="51344" class="Symbol">:</a> <a id="51346" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="51348" href="UF.SIP-Examples.html#50001" class="Function">S</a><a id="51349" class="Symbol">)</a> <a id="51351" class="Symbol">→</a> <a id="51353" href="UF.SIP-Examples.html#51148" class="Function">ι</a> <a id="51355" href="UF.SIP-Examples.html#51342" class="Bound">𝓧</a> <a id="51357" href="UF.SIP-Examples.html#51342" class="Bound">𝓧</a> <a id="51359" class="Symbol">(</a><a id="51360" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="51367" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="51369" href="UF.SIP-Examples.html#51342" class="Bound">𝓧</a> <a id="51371" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="51372" class="Symbol">)</a>
   <a id="51377" href="UF.SIP-Examples.html#51337" class="Function">ρ</a> <a id="51379" href="UF.SIP-Examples.html#51379" class="Bound">𝓧</a> <a id="51381" class="Symbol">=</a> <a id="51383" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="51388" class="Symbol">(</a><a id="51389" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="51393" href="UF.SIP-Examples.html#51379" class="Bound">𝓧</a><a id="51394" class="Symbol">)</a> <a id="51396" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51398" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="51403" class="Symbol">(</a><a id="51404" href="UF.SIP-Examples.html#50251" class="Function">𝒾𝒹</a> <a id="51407" href="UF.SIP-Examples.html#51379" class="Bound">𝓧</a><a id="51408" class="Symbol">)</a> <a id="51410" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51412" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="51417" class="Symbol">(</a><a id="51418" href="UF.SIP-Examples.html#50326" class="Function">comp</a> <a id="51423" href="UF.SIP-Examples.html#51379" class="Bound">𝓧</a><a id="51424" class="Symbol">)</a>

   <a id="51430" href="UF.SIP-Examples.html#51430" class="Function">θ</a> <a id="51432" class="Symbol">:</a> <a id="51434" class="Symbol">{</a><a id="51435" href="UF.SIP-Examples.html#51435" class="Bound">X</a> <a id="51437" class="Symbol">:</a> <a id="51439" href="UF.SIP-Examples.html#49873" class="Bound">𝓤</a> <a id="51441" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="51443" class="Symbol">}</a> <a id="51445" class="Symbol">(</a><a id="51446" href="UF.SIP-Examples.html#51446" class="Bound">s</a> <a id="51448" href="UF.SIP-Examples.html#51448" class="Bound">t</a> <a id="51450" class="Symbol">:</a> <a id="51452" href="UF.SIP-Examples.html#50001" class="Function">S</a> <a id="51454" href="UF.SIP-Examples.html#51435" class="Bound">X</a><a id="51455" class="Symbol">)</a> <a id="51457" class="Symbol">→</a> <a id="51459" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="51468" class="Symbol">(</a><a id="51469" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="51483" href="UF.SIP-Examples.html#51148" class="Function">ι</a> <a id="51485" href="UF.SIP-Examples.html#51337" class="Function">ρ</a> <a id="51487" href="UF.SIP-Examples.html#51446" class="Bound">s</a> <a id="51489" href="UF.SIP-Examples.html#51448" class="Bound">t</a><a id="51490" class="Symbol">)</a>
   <a id="51495" href="UF.SIP-Examples.html#51430" class="Function">θ</a> <a id="51497" class="Symbol">{</a><a id="51498" href="UF.SIP-Examples.html#51498" class="Bound">X</a><a id="51499" class="Symbol">}</a> <a id="51501" class="Symbol">(</a><a id="51502" href="UF.SIP-Examples.html#51502" class="Bound">homX</a> <a id="51507" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51509" href="UF.SIP-Examples.html#51509" class="Bound">idX</a> <a id="51513" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51515" href="UF.SIP-Examples.html#51515" class="Bound">compX</a><a id="51520" class="Symbol">)</a> <a id="51522" class="Symbol">(</a><a id="51523" href="UF.SIP-Examples.html#51523" class="Bound">homA</a> <a id="51528" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51530" href="UF.SIP-Examples.html#51530" class="Bound">idA</a> <a id="51534" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51536" href="UF.SIP-Examples.html#51536" class="Bound">compA</a><a id="51541" class="Symbol">)</a> <a id="51543" class="Symbol">=</a> <a id="51545" href="UF.SIP-Examples.html#51795" class="Function">g</a>
    <a id="51551" class="Keyword">where</a>
     <a id="51562" href="UF.SIP-Examples.html#51562" class="Function">φ</a> <a id="51564" class="Symbol">=</a> <a id="51566" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="51580" href="UF.SIP-Examples.html#51148" class="Function">ι</a> <a id="51582" href="UF.SIP-Examples.html#51337" class="Function">ρ</a> <a id="51584" class="Symbol">(</a><a id="51585" href="UF.SIP-Examples.html#51502" class="Bound">homX</a> <a id="51590" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51592" href="UF.SIP-Examples.html#51509" class="Bound">idX</a> <a id="51596" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51598" href="UF.SIP-Examples.html#51515" class="Bound">compX</a><a id="51603" class="Symbol">)</a> <a id="51605" class="Symbol">(</a><a id="51606" href="UF.SIP-Examples.html#51523" class="Bound">homA</a> <a id="51611" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51613" href="UF.SIP-Examples.html#51530" class="Bound">idA</a> <a id="51617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51619" href="UF.SIP-Examples.html#51536" class="Bound">compA</a><a id="51624" class="Symbol">)</a>

     <a id="51632" href="UF.SIP-Examples.html#51632" class="Function">γ</a> <a id="51634" class="Symbol">:</a> <a id="51636" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="51645" href="UF.SIP-Examples.html#51562" class="Function">φ</a> <a id="51647" class="Symbol">→</a> <a id="51649" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="51656" href="UF.SIP-Examples.html#51562" class="Function">φ</a>
     <a id="51663" href="UF.SIP-Examples.html#51632" class="Function">γ</a> <a id="51665" class="Symbol">(</a><a id="51666" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="51671" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51673" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="51678" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51680" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="51684" class="Symbol">)</a> <a id="51686" class="Symbol">=</a> <a id="51688" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

     <a id="51699" href="UF.SIP-Examples.html#51699" class="Function">η</a> <a id="51701" class="Symbol">:</a> <a id="51703" href="UF.SIP-Examples.html#51632" class="Function">γ</a> <a id="51705" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="51707" href="UF.SIP-Examples.html#51562" class="Function">φ</a> <a id="51709" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="51711" href="MLTT.Pi.html#444" class="Function">id</a>
     <a id="51719" href="UF.SIP-Examples.html#51699" class="Function">η</a> <a id="51721" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="51726" class="Symbol">=</a> <a id="51728" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

     <a id="51739" href="UF.SIP-Examples.html#51739" class="Function">ε</a> <a id="51741" class="Symbol">:</a> <a id="51743" href="UF.SIP-Examples.html#51562" class="Function">φ</a> <a id="51745" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="51747" href="UF.SIP-Examples.html#51632" class="Function">γ</a> <a id="51749" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="51751" href="MLTT.Pi.html#444" class="Function">id</a>
     <a id="51759" href="UF.SIP-Examples.html#51739" class="Function">ε</a> <a id="51761" class="Symbol">(</a><a id="51762" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="51767" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51769" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="51774" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51776" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="51780" class="Symbol">)</a> <a id="51782" class="Symbol">=</a> <a id="51784" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

     <a id="51795" href="UF.SIP-Examples.html#51795" class="Function">g</a> <a id="51797" class="Symbol">:</a> <a id="51799" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="51808" href="UF.SIP-Examples.html#51562" class="Function">φ</a>
     <a id="51815" href="UF.SIP-Examples.html#51795" class="Function">g</a> <a id="51817" class="Symbol">=</a> <a id="51819" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="51836" href="UF.SIP-Examples.html#51562" class="Function">φ</a> <a id="51838" class="Symbol">(</a><a id="51839" href="UF.SIP-Examples.html#51632" class="Function">γ</a> <a id="51841" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51843" href="UF.SIP-Examples.html#51699" class="Function">η</a> <a id="51845" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="51847" href="UF.SIP-Examples.html#51739" class="Function">ε</a><a id="51848" class="Symbol">)</a>

 <a id="type-valued-preorder.lemma"></a><a id="51852" href="UF.SIP-Examples.html#51852" class="Function">lemma</a> <a id="51858" class="Symbol">:</a> <a id="51860" class="Symbol">(</a><a id="51861" href="UF.SIP-Examples.html#51861" class="Bound">𝓧</a> <a id="51863" href="UF.SIP-Examples.html#51863" class="Bound">𝓐</a> <a id="51865" class="Symbol">:</a> <a id="51867" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="51869" href="UF.SIP-Examples.html#50001" class="Function">S</a><a id="51870" class="Symbol">)</a> <a id="51872" class="Symbol">(</a><a id="51873" href="UF.SIP-Examples.html#51873" class="Bound">F</a> <a id="51875" class="Symbol">:</a> <a id="51877" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="51880" href="UF.SIP-Examples.html#51861" class="Bound">𝓧</a> <a id="51882" class="Symbol">→</a> <a id="51884" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="51887" href="UF.SIP-Examples.html#51863" class="Bound">𝓐</a><a id="51888" class="Symbol">)</a>
       <a id="51897" class="Symbol">→</a>
         <a id="51908" class="Symbol">(</a><a id="51909" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="51911" href="UF.SIP-Examples.html#51911" class="Bound">p</a> <a id="51913" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="51915" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="51919" href="UF.SIP-Examples.html#51861" class="Bound">𝓧</a> <a id="51921" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="51923" class="Symbol">(λ</a> <a id="51926" href="UF.SIP-Examples.html#51926" class="Bound">x</a> <a id="51928" href="UF.SIP-Examples.html#51928" class="Bound">y</a> <a id="51930" class="Symbol">→</a> <a id="51932" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="51936" href="UF.SIP-Examples.html#51863" class="Bound">𝓐</a> <a id="51938" class="Symbol">(</a><a id="51939" href="UF.SIP-Examples.html#51873" class="Bound">F</a> <a id="51941" href="UF.SIP-Examples.html#51926" class="Bound">x</a><a id="51942" class="Symbol">)</a> <a id="51944" class="Symbol">(</a><a id="51945" href="UF.SIP-Examples.html#51873" class="Bound">F</a> <a id="51947" href="UF.SIP-Examples.html#51928" class="Bound">y</a><a id="51948" class="Symbol">))</a>
              <a id="51965" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="51967" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="51978" href="UF.SIP-Examples.html#51861" class="Bound">𝓧</a> <a id="51980" href="UF.SIP-Examples.html#51863" class="Bound">𝓐</a> <a id="51982" href="UF.SIP-Examples.html#51873" class="Bound">F</a> <a id="51984" class="Symbol">(λ</a> <a id="51987" href="UF.SIP-Examples.html#51987" class="Bound">x</a> <a id="51989" href="UF.SIP-Examples.html#51989" class="Bound">y</a> <a id="51991" class="Symbol">→</a> <a id="51993" href="MLTT.Id.html#734" class="Function">transport</a> <a id="52003" class="Symbol">(λ</a> <a id="52006" href="UF.SIP-Examples.html#52006" class="Bound">-</a> <a id="52008" class="Symbol">→</a> <a id="52010" href="UF.SIP-Examples.html#52006" class="Bound">-</a> <a id="52012" href="UF.SIP-Examples.html#51987" class="Bound">x</a> <a id="52014" href="UF.SIP-Examples.html#51989" class="Bound">y</a><a id="52015" class="Symbol">)</a> <a id="52017" href="UF.SIP-Examples.html#51911" class="Bound">p</a><a id="52018" class="Symbol">))</a>
       <a id="52028" href="UF.Equiv.html#1318" class="Function Operator">≃</a>
         <a id="52039" class="Symbol">(</a><a id="52040" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="52042" href="UF.SIP-Examples.html#52042" class="Bound">𝓕</a> <a id="52044" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="52046" class="Symbol">((</a><a id="52048" href="UF.SIP-Examples.html#52048" class="Bound">x</a> <a id="52050" href="UF.SIP-Examples.html#52050" class="Bound">y</a> <a id="52052" class="Symbol">:</a> <a id="52054" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="52057" href="UF.SIP-Examples.html#51861" class="Bound">𝓧</a><a id="52058" class="Symbol">)</a> <a id="52060" class="Symbol">→</a> <a id="52062" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52066" href="UF.SIP-Examples.html#51861" class="Bound">𝓧</a> <a id="52068" href="UF.SIP-Examples.html#52048" class="Bound">x</a> <a id="52070" href="UF.SIP-Examples.html#52050" class="Bound">y</a> <a id="52072" class="Symbol">→</a> <a id="52074" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52078" href="UF.SIP-Examples.html#51863" class="Bound">𝓐</a> <a id="52080" class="Symbol">(</a><a id="52081" href="UF.SIP-Examples.html#51873" class="Bound">F</a> <a id="52083" href="UF.SIP-Examples.html#52048" class="Bound">x</a><a id="52084" class="Symbol">)</a> <a id="52086" class="Symbol">(</a><a id="52087" href="UF.SIP-Examples.html#51873" class="Bound">F</a> <a id="52089" href="UF.SIP-Examples.html#52050" class="Bound">y</a><a id="52090" class="Symbol">))</a>
              <a id="52107" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="52109" class="Symbol">(∀</a> <a id="52112" href="UF.SIP-Examples.html#52112" class="Bound">x</a> <a id="52114" href="UF.SIP-Examples.html#52114" class="Bound">y</a> <a id="52116" class="Symbol">→</a> <a id="52118" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="52127" class="Symbol">(</a><a id="52128" href="UF.SIP-Examples.html#52042" class="Bound">𝓕</a> <a id="52130" href="UF.SIP-Examples.html#52112" class="Bound">x</a> <a id="52132" href="UF.SIP-Examples.html#52114" class="Bound">y</a><a id="52133" class="Symbol">))</a>
              <a id="52150" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="52152" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="52163" href="UF.SIP-Examples.html#51861" class="Bound">𝓧</a> <a id="52165" href="UF.SIP-Examples.html#51863" class="Bound">𝓐</a> <a id="52167" href="UF.SIP-Examples.html#51873" class="Bound">F</a> <a id="52169" href="UF.SIP-Examples.html#52042" class="Bound">𝓕</a><a id="52170" class="Symbol">)</a>

 <a id="52174" href="UF.SIP-Examples.html#51852" class="Function">lemma</a> <a id="52180" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="52182" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="52184" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52186" class="Symbol">=</a> <a id="52188" href="UF.SIP-Examples.html#53149" class="Function">γ</a>
  <a id="52192" class="Keyword">where</a>
   <a id="52201" href="UF.SIP-Examples.html#52201" class="Function">e</a> <a id="52203" class="Symbol">=</a> <a id="52205" class="Symbol">(</a><a id="52206" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52210" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="52212" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="52214" class="Symbol">λ</a> <a id="52216" href="UF.SIP-Examples.html#52216" class="Bound">x</a> <a id="52218" href="UF.SIP-Examples.html#52218" class="Bound">y</a> <a id="52220" class="Symbol">→</a> <a id="52222" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52226" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="52228" class="Symbol">(</a><a id="52229" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52231" href="UF.SIP-Examples.html#52216" class="Bound">x</a><a id="52232" class="Symbol">)</a> <a id="52234" class="Symbol">(</a><a id="52235" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52237" href="UF.SIP-Examples.html#52218" class="Bound">y</a><a id="52238" class="Symbol">))</a>                            <a id="52268" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="52271" href="UF.SIP-Examples.html#52716" class="Function">i</a> <a id="52273" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="52282" class="Symbol">(∀</a> <a id="52285" href="UF.SIP-Examples.html#52285" class="Bound">x</a> <a id="52287" href="UF.SIP-Examples.html#52287" class="Bound">y</a> <a id="52289" class="Symbol">→</a> <a id="52291" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52295" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="52297" href="UF.SIP-Examples.html#52285" class="Bound">x</a> <a id="52299" href="UF.SIP-Examples.html#52287" class="Bound">y</a> <a id="52301" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="52303" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52307" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="52309" class="Symbol">(</a><a id="52310" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52312" href="UF.SIP-Examples.html#52285" class="Bound">x</a><a id="52313" class="Symbol">)</a> <a id="52315" class="Symbol">(</a><a id="52316" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52318" href="UF.SIP-Examples.html#52287" class="Bound">y</a><a id="52319" class="Symbol">))</a>                        <a id="52345" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="52348" href="UF.SIP-Examples.html#52778" class="Function">ii</a> <a id="52351" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="52360" class="Symbol">(∀</a> <a id="52363" href="UF.SIP-Examples.html#52363" class="Bound">x</a> <a id="52365" href="UF.SIP-Examples.html#52365" class="Bound">y</a> <a id="52367" class="Symbol">→</a> <a id="52369" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52373" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="52375" href="UF.SIP-Examples.html#52363" class="Bound">x</a> <a id="52377" href="UF.SIP-Examples.html#52365" class="Bound">y</a> <a id="52379" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="52381" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52385" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="52387" class="Symbol">(</a><a id="52388" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52390" href="UF.SIP-Examples.html#52363" class="Bound">x</a><a id="52391" class="Symbol">)</a> <a id="52393" class="Symbol">(</a><a id="52394" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52396" href="UF.SIP-Examples.html#52365" class="Bound">y</a><a id="52397" class="Symbol">))</a>                        <a id="52423" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="52426" href="UF.SIP-Examples.html#52915" class="Function">iii</a> <a id="52430" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="52439" class="Symbol">(∀</a> <a id="52442" href="UF.SIP-Examples.html#52442" class="Bound">x</a> <a id="52444" class="Symbol">→</a> <a id="52446" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="52448" href="UF.SIP-Examples.html#52448" class="Bound">φ</a> <a id="52450" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="52452" class="Symbol">(∀</a> <a id="52455" href="UF.SIP-Examples.html#52455" class="Bound">y</a> <a id="52457" class="Symbol">→</a> <a id="52459" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52463" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="52465" href="UF.SIP-Examples.html#52442" class="Bound">x</a> <a id="52467" href="UF.SIP-Examples.html#52455" class="Bound">y</a> <a id="52469" class="Symbol">→</a> <a id="52471" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52475" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="52477" class="Symbol">(</a><a id="52478" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52480" href="UF.SIP-Examples.html#52442" class="Bound">x</a><a id="52481" class="Symbol">)</a> <a id="52483" class="Symbol">(</a><a id="52484" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52486" href="UF.SIP-Examples.html#52455" class="Bound">y</a><a id="52487" class="Symbol">))</a>
                  <a id="52508" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="52510" class="Symbol">∀</a> <a id="52512" href="UF.SIP-Examples.html#52512" class="Bound">y</a> <a id="52514" class="Symbol">→</a> <a id="52516" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="52525" class="Symbol">(</a><a id="52526" href="UF.SIP-Examples.html#52448" class="Bound">φ</a> <a id="52528" href="UF.SIP-Examples.html#52512" class="Bound">y</a><a id="52529" class="Symbol">))</a>                             <a id="52560" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="52563" href="UF.SIP-Examples.html#52958" class="Function">iv</a> <a id="52566" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
       <a id="52575" class="Symbol">(</a><a id="52576" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="52578" href="UF.SIP-Examples.html#52578" class="Bound">𝓕</a> <a id="52580" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="52582" class="Symbol">((</a><a id="52584" href="UF.SIP-Examples.html#52584" class="Bound">x</a> <a id="52586" href="UF.SIP-Examples.html#52586" class="Bound">y</a> <a id="52588" class="Symbol">:</a> <a id="52590" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="52593" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a><a id="52594" class="Symbol">)</a> <a id="52596" class="Symbol">→</a> <a id="52598" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52602" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="52604" href="UF.SIP-Examples.html#52584" class="Bound">x</a> <a id="52606" href="UF.SIP-Examples.html#52586" class="Bound">y</a> <a id="52608" class="Symbol">→</a> <a id="52610" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52614" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="52616" class="Symbol">(</a><a id="52617" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52619" href="UF.SIP-Examples.html#52584" class="Bound">x</a><a id="52620" class="Symbol">)</a> <a id="52622" class="Symbol">(</a><a id="52623" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52625" href="UF.SIP-Examples.html#52586" class="Bound">y</a><a id="52626" class="Symbol">))</a>
            <a id="52641" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="52643" class="Symbol">(∀</a> <a id="52646" href="UF.SIP-Examples.html#52646" class="Bound">x</a> <a id="52648" href="UF.SIP-Examples.html#52648" class="Bound">y</a> <a id="52650" class="Symbol">→</a> <a id="52652" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="52661" class="Symbol">(</a><a id="52662" href="UF.SIP-Examples.html#52578" class="Bound">𝓕</a> <a id="52664" href="UF.SIP-Examples.html#52646" class="Bound">x</a> <a id="52666" href="UF.SIP-Examples.html#52648" class="Bound">y</a><a id="52667" class="Symbol">)))</a>                             <a id="52699" href="UF.Equiv.html#2815" class="Function Operator">■</a>
    <a id="52705" class="Keyword">where</a>
     <a id="52716" href="UF.SIP-Examples.html#52716" class="Function">i</a>   <a id="52720" class="Symbol">=</a> <a id="52722" href="UF.EquivalenceExamples.html#7070" class="Function">≃-funext₂</a> <a id="52732" href="UF.SIP-Examples.html#49941" class="Function">fe</a> <a id="52735" href="UF.SIP-Examples.html#49941" class="Function">fe</a> <a id="52738" class="Symbol">(</a><a id="52739" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52743" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a><a id="52744" class="Symbol">)</a>  <a id="52747" class="Symbol">λ</a> <a id="52749" href="UF.SIP-Examples.html#52749" class="Bound">x</a> <a id="52751" href="UF.SIP-Examples.html#52751" class="Bound">y</a> <a id="52753" class="Symbol">→</a> <a id="52755" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52759" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="52761" class="Symbol">(</a><a id="52762" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52764" href="UF.SIP-Examples.html#52749" class="Bound">x</a><a id="52765" class="Symbol">)</a> <a id="52767" class="Symbol">(</a><a id="52768" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52770" href="UF.SIP-Examples.html#52751" class="Bound">y</a><a id="52771" class="Symbol">)</a>
     <a id="52778" href="UF.SIP-Examples.html#52778" class="Function">ii</a>  <a id="52782" class="Symbol">=</a> <a id="52784" href="UF.EquivalenceExamples.html#6389" class="Function">Π-cong</a> <a id="52791" href="UF.SIP-Examples.html#49941" class="Function">fe</a> <a id="52794" href="UF.SIP-Examples.html#49941" class="Function">fe</a>
            <a id="52809" class="Symbol">(λ</a> <a id="52812" href="UF.SIP-Examples.html#52812" class="Bound">x</a> <a id="52814" class="Symbol">→</a> <a id="52816" href="UF.EquivalenceExamples.html#6389" class="Function">Π-cong</a> <a id="52823" href="UF.SIP-Examples.html#49941" class="Function">fe</a> <a id="52826" href="UF.SIP-Examples.html#49941" class="Function">fe</a>
                    <a id="52849" class="Symbol">(λ</a> <a id="52852" href="UF.SIP-Examples.html#52852" class="Bound">y</a> <a id="52854" class="Symbol">→</a> <a id="52856" href="UF.Univalence.html#1986" class="Function">univalence-≃</a> <a id="52869" class="Symbol">(</a><a id="52870" href="UF.SIP-Examples.html#49898" class="Bound">ua</a> <a id="52873" href="UF.SIP-Examples.html#49875" class="Bound">𝓥</a><a id="52874" class="Symbol">)</a> <a id="52876" class="Symbol">(</a><a id="52877" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52881" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="52883" href="UF.SIP-Examples.html#52812" class="Bound">x</a> <a id="52885" href="UF.SIP-Examples.html#52852" class="Bound">y</a><a id="52886" class="Symbol">)</a> <a id="52888" class="Symbol">(</a><a id="52889" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52893" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="52895" class="Symbol">(</a><a id="52896" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52898" href="UF.SIP-Examples.html#52812" class="Bound">x</a><a id="52899" class="Symbol">)</a> <a id="52901" class="Symbol">(</a><a id="52902" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="52904" href="UF.SIP-Examples.html#52852" class="Bound">y</a><a id="52905" class="Symbol">))))</a>
     <a id="52915" href="UF.SIP-Examples.html#52915" class="Function">iii</a> <a id="52919" class="Symbol">=</a> <a id="52921" href="UF.EquivalenceExamples.html#6389" class="Function">Π-cong</a> <a id="52928" href="UF.SIP-Examples.html#49941" class="Function">fe</a> <a id="52931" href="UF.SIP-Examples.html#49941" class="Function">fe</a> <a id="52934" class="Symbol">(λ</a> <a id="52937" href="UF.SIP-Examples.html#52937" class="Bound">y</a> <a id="52939" class="Symbol">→</a> <a id="52941" href="UF.EquivalenceExamples.html#3884" class="Function">ΠΣ-distr-≃</a><a id="52951" class="Symbol">)</a>
     <a id="52958" href="UF.SIP-Examples.html#52958" class="Function">iv</a>  <a id="52962" class="Symbol">=</a> <a id="52964" href="UF.EquivalenceExamples.html#3884" class="Function">ΠΣ-distr-≃</a>

   <a id="52979" href="UF.SIP-Examples.html#52979" class="Function">v</a> <a id="52981" class="Symbol">:</a> <a id="52983" class="Symbol">(</a><a id="52984" href="UF.SIP-Examples.html#52984" class="Bound">p</a> <a id="52986" class="Symbol">:</a> <a id="52988" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="52992" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="52994" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="52996" class="Symbol">λ</a> <a id="52998" href="UF.SIP-Examples.html#52998" class="Bound">x</a> <a id="53000" href="UF.SIP-Examples.html#53000" class="Bound">y</a> <a id="53002" class="Symbol">→</a> <a id="53004" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="53008" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="53010" class="Symbol">(</a><a id="53011" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53013" href="UF.SIP-Examples.html#52998" class="Bound">x</a><a id="53014" class="Symbol">)</a> <a id="53016" class="Symbol">(</a><a id="53017" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53019" href="UF.SIP-Examples.html#53000" class="Bound">y</a><a id="53020" class="Symbol">))</a>
     <a id="53028" class="Symbol">→</a> <a id="53030" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="53041" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="53043" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="53045" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53047" class="Symbol">(λ</a> <a id="53050" href="UF.SIP-Examples.html#53050" class="Bound">x</a> <a id="53052" href="UF.SIP-Examples.html#53052" class="Bound">y</a> <a id="53054" class="Symbol">→</a> <a id="53056" href="MLTT.Id.html#734" class="Function">transport</a> <a id="53066" class="Symbol">(λ</a> <a id="53069" href="UF.SIP-Examples.html#53069" class="Bound">-</a> <a id="53071" class="Symbol">→</a> <a id="53073" href="UF.SIP-Examples.html#53069" class="Bound">-</a> <a id="53075" href="UF.SIP-Examples.html#53050" class="Bound">x</a> <a id="53077" href="UF.SIP-Examples.html#53052" class="Bound">y</a><a id="53078" class="Symbol">)</a> <a id="53080" href="UF.SIP-Examples.html#52984" class="Bound">p</a><a id="53081" class="Symbol">)</a>
     <a id="53088" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="53090" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="53101" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="53103" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="53105" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53107" class="Symbol">(</a><a id="53108" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="53112" class="Symbol">(</a><a id="53113" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="53115" href="UF.SIP-Examples.html#52201" class="Function">e</a> <a id="53117" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="53119" href="UF.SIP-Examples.html#52984" class="Bound">p</a><a id="53120" class="Symbol">))</a>

   <a id="53127" href="UF.SIP-Examples.html#52979" class="Function">v</a> <a id="53129" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="53134" class="Symbol">=</a> <a id="53136" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="53143" class="Symbol">_</a>

   <a id="53149" href="UF.SIP-Examples.html#53149" class="Function">γ</a> <a id="53151" class="Symbol">=</a>

    <a id="53158" class="Symbol">(</a><a id="53159" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="53161" href="UF.SIP-Examples.html#53161" class="Bound">p</a> <a id="53163" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="53165" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="53169" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="53171" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="53173" class="Symbol">(λ</a> <a id="53176" href="UF.SIP-Examples.html#53176" class="Bound">x</a> <a id="53178" href="UF.SIP-Examples.html#53178" class="Bound">y</a> <a id="53180" class="Symbol">→</a> <a id="53182" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="53186" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="53188" class="Symbol">(</a><a id="53189" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53191" href="UF.SIP-Examples.html#53176" class="Bound">x</a><a id="53192" class="Symbol">)</a> <a id="53194" class="Symbol">(</a><a id="53195" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53197" href="UF.SIP-Examples.html#53178" class="Bound">y</a><a id="53198" class="Symbol">))</a>
         <a id="53210" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="53212" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="53223" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="53225" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="53227" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53229" class="Symbol">(λ</a> <a id="53232" href="UF.SIP-Examples.html#53232" class="Bound">x</a> <a id="53234" href="UF.SIP-Examples.html#53234" class="Bound">y</a> <a id="53236" class="Symbol">→</a> <a id="53238" href="MLTT.Id.html#734" class="Function">transport</a> <a id="53248" class="Symbol">(λ</a> <a id="53251" href="UF.SIP-Examples.html#53251" class="Bound">-</a> <a id="53253" class="Symbol">→</a> <a id="53255" href="UF.SIP-Examples.html#53251" class="Bound">-</a> <a id="53257" href="UF.SIP-Examples.html#53232" class="Bound">x</a> <a id="53259" href="UF.SIP-Examples.html#53234" class="Bound">y</a><a id="53260" class="Symbol">)</a> <a id="53262" href="UF.SIP-Examples.html#53161" class="Bound">p</a><a id="53263" class="Symbol">))</a> <a id="53266" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="53269" href="UF.SIP-Examples.html#53771" class="Function">vi</a> <a id="53272" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>

    <a id="53279" class="Symbol">(</a><a id="53280" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="53282" href="UF.SIP-Examples.html#53282" class="Bound">p</a> <a id="53284" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="53286" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="53290" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="53292" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="53294" class="Symbol">(λ</a> <a id="53297" href="UF.SIP-Examples.html#53297" class="Bound">x</a> <a id="53299" href="UF.SIP-Examples.html#53299" class="Bound">y</a> <a id="53301" class="Symbol">→</a> <a id="53303" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="53307" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="53309" class="Symbol">(</a><a id="53310" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53312" href="UF.SIP-Examples.html#53297" class="Bound">x</a><a id="53313" class="Symbol">)</a> <a id="53315" class="Symbol">(</a><a id="53316" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53318" href="UF.SIP-Examples.html#53299" class="Bound">y</a><a id="53319" class="Symbol">))</a>
         <a id="53331" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="53333" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="53344" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="53346" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="53348" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53350" class="Symbol">(</a><a id="53351" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="53355" class="Symbol">(</a><a id="53356" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="53358" href="UF.SIP-Examples.html#52201" class="Function">e</a> <a id="53360" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="53362" href="UF.SIP-Examples.html#53282" class="Bound">p</a><a id="53363" class="Symbol">)))</a>                     <a id="53387" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="53390" href="UF.SIP-Examples.html#53792" class="Function">vii</a> <a id="53394" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>

    <a id="53401" class="Symbol">(</a><a id="53402" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="53404" href="UF.SIP-Examples.html#53404" class="Bound">σ</a> <a id="53406" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="53408" class="Symbol">(</a><a id="53409" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="53411" href="UF.SIP-Examples.html#53411" class="Bound">𝓕</a> <a id="53413" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="53415" class="Symbol">((</a><a id="53417" href="UF.SIP-Examples.html#53417" class="Bound">x</a> <a id="53419" href="UF.SIP-Examples.html#53419" class="Bound">y</a> <a id="53421" class="Symbol">:</a> <a id="53423" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="53426" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a><a id="53427" class="Symbol">)</a> <a id="53429" class="Symbol">→</a> <a id="53431" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="53435" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="53437" href="UF.SIP-Examples.html#53417" class="Bound">x</a> <a id="53439" href="UF.SIP-Examples.html#53419" class="Bound">y</a> <a id="53441" class="Symbol">→</a> <a id="53443" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="53447" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="53449" class="Symbol">(</a><a id="53450" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53452" href="UF.SIP-Examples.html#53417" class="Bound">x</a><a id="53453" class="Symbol">)</a> <a id="53455" class="Symbol">(</a><a id="53456" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53458" href="UF.SIP-Examples.html#53419" class="Bound">y</a><a id="53459" class="Symbol">))</a>
                <a id="53478" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="53480" class="Symbol">(∀</a> <a id="53483" href="UF.SIP-Examples.html#53483" class="Bound">x</a> <a id="53485" href="UF.SIP-Examples.html#53485" class="Bound">y</a> <a id="53487" class="Symbol">→</a> <a id="53489" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="53498" class="Symbol">(</a><a id="53499" href="UF.SIP-Examples.html#53411" class="Bound">𝓕</a> <a id="53501" href="UF.SIP-Examples.html#53483" class="Bound">x</a> <a id="53503" href="UF.SIP-Examples.html#53485" class="Bound">y</a><a id="53504" class="Symbol">)))</a>
         <a id="53517" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="53519" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="53530" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="53532" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="53534" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53536" class="Symbol">(</a><a id="53537" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="53541" href="UF.SIP-Examples.html#53404" class="Bound">σ</a><a id="53542" class="Symbol">))</a>                             <a id="53573" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="53576" href="UF.SIP-Examples.html#53849" class="Function">viii</a> <a id="53581" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>

    <a id="53588" class="Symbol">(</a><a id="53589" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="53591" href="UF.SIP-Examples.html#53591" class="Bound">𝓕</a> <a id="53593" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="53595" class="Symbol">((</a><a id="53597" href="UF.SIP-Examples.html#53597" class="Bound">x</a> <a id="53599" href="UF.SIP-Examples.html#53599" class="Bound">y</a> <a id="53601" class="Symbol">:</a> <a id="53603" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="53606" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a><a id="53607" class="Symbol">)</a> <a id="53609" class="Symbol">→</a> <a id="53611" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="53615" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="53617" href="UF.SIP-Examples.html#53597" class="Bound">x</a> <a id="53619" href="UF.SIP-Examples.html#53599" class="Bound">y</a> <a id="53621" class="Symbol">→</a> <a id="53623" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="53627" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="53629" class="Symbol">(</a><a id="53630" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53632" href="UF.SIP-Examples.html#53597" class="Bound">x</a><a id="53633" class="Symbol">)</a> <a id="53635" class="Symbol">(</a><a id="53636" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53638" href="UF.SIP-Examples.html#53599" class="Bound">y</a><a id="53639" class="Symbol">))</a>
                  <a id="53660" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="53662" class="Symbol">(∀</a> <a id="53665" href="UF.SIP-Examples.html#53665" class="Bound">x</a> <a id="53667" href="UF.SIP-Examples.html#53667" class="Bound">y</a> <a id="53669" class="Symbol">→</a> <a id="53671" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="53680" class="Symbol">(</a><a id="53681" href="UF.SIP-Examples.html#53591" class="Bound">𝓕</a> <a id="53683" href="UF.SIP-Examples.html#53665" class="Bound">x</a> <a id="53685" href="UF.SIP-Examples.html#53667" class="Bound">y</a><a id="53686" class="Symbol">))</a>
                  <a id="53707" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="53709" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="53720" href="UF.SIP-Examples.html#52180" class="Bound">𝓧</a> <a id="53722" href="UF.SIP-Examples.html#52182" class="Bound">𝓐</a> <a id="53724" href="UF.SIP-Examples.html#52184" class="Bound">F</a> <a id="53726" href="UF.SIP-Examples.html#53591" class="Bound">𝓕</a><a id="53727" class="Symbol">)</a>                          <a id="53754" href="UF.Equiv.html#2815" class="Function Operator">■</a>
    <a id="53760" class="Keyword">where</a>
     <a id="53771" href="UF.SIP-Examples.html#53771" class="Function">vi</a>   <a id="53776" class="Symbol">=</a> <a id="53778" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="53785" href="UF.SIP-Examples.html#52979" class="Function">v</a>
     <a id="53792" href="UF.SIP-Examples.html#53792" class="Function">vii</a>  <a id="53797" class="Symbol">=</a> <a id="53799" href="UF.EquivalenceExamples.html#19803" class="Function">Σ-change-of-variable</a> <a id="53820" class="Symbol">_</a> <a id="53822" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="53824" href="UF.SIP-Examples.html#52201" class="Function">e</a> <a id="53826" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="53828" class="Symbol">(</a><a id="53829" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="53841" href="UF.SIP-Examples.html#52201" class="Function">e</a><a id="53842" class="Symbol">)</a>
     <a id="53849" href="UF.SIP-Examples.html#53849" class="Function">viii</a> <a id="53854" class="Symbol">=</a> <a id="53856" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a>

 <a id="type-valued-preorder.characterization-of-type-valued-preorder-＝"></a><a id="53866" href="UF.SIP-Examples.html#53866" class="Function">characterization-of-type-valued-preorder-＝</a>
  <a id="53911" class="Symbol">:</a> <a id="53913" class="Symbol">(</a><a id="53914" href="UF.SIP-Examples.html#53914" class="Bound">𝓧</a> <a id="53916" href="UF.SIP-Examples.html#53916" class="Bound">𝓐</a> <a id="53918" class="Symbol">:</a> <a id="53920" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="53922" href="UF.SIP-Examples.html#50001" class="Function">S</a><a id="53923" class="Symbol">)</a>
  <a id="53927" class="Symbol">→</a> <a id="53929" class="Symbol">(</a><a id="53930" href="UF.SIP-Examples.html#53914" class="Bound">𝓧</a> <a id="53932" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="53934" href="UF.SIP-Examples.html#53916" class="Bound">𝓐</a><a id="53935" class="Symbol">)</a>
  <a id="53939" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="53941" class="Symbol">(</a><a id="53942" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="53944" href="UF.SIP-Examples.html#53944" class="Bound">F</a> <a id="53946" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="53948" class="Symbol">(</a><a id="53949" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="53952" href="UF.SIP-Examples.html#53914" class="Bound">𝓧</a> <a id="53954" class="Symbol">→</a> <a id="53956" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="53959" href="UF.SIP-Examples.html#53916" class="Bound">𝓐</a><a id="53960" class="Symbol">)</a>
         <a id="53971" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="53973" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="53982" href="UF.SIP-Examples.html#53944" class="Bound">F</a>
         <a id="53993" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="53995" class="Symbol">(</a><a id="53996" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="53998" href="UF.SIP-Examples.html#53998" class="Bound">𝓕</a> <a id="54000" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="54002" class="Symbol">((</a><a id="54004" href="UF.SIP-Examples.html#54004" class="Bound">x</a> <a id="54006" href="UF.SIP-Examples.html#54006" class="Bound">y</a> <a id="54008" class="Symbol">:</a> <a id="54010" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="54013" href="UF.SIP-Examples.html#53914" class="Bound">𝓧</a><a id="54014" class="Symbol">)</a> <a id="54016" class="Symbol">→</a> <a id="54018" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="54022" href="UF.SIP-Examples.html#53914" class="Bound">𝓧</a> <a id="54024" href="UF.SIP-Examples.html#54004" class="Bound">x</a> <a id="54026" href="UF.SIP-Examples.html#54006" class="Bound">y</a> <a id="54028" class="Symbol">→</a> <a id="54030" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="54034" href="UF.SIP-Examples.html#53916" class="Bound">𝓐</a> <a id="54036" class="Symbol">(</a><a id="54037" href="UF.SIP-Examples.html#53944" class="Bound">F</a> <a id="54039" href="UF.SIP-Examples.html#54004" class="Bound">x</a><a id="54040" class="Symbol">)</a> <a id="54042" class="Symbol">(</a><a id="54043" href="UF.SIP-Examples.html#53944" class="Bound">F</a> <a id="54045" href="UF.SIP-Examples.html#54006" class="Bound">y</a><a id="54046" class="Symbol">))</a>
                <a id="54065" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="54067" class="Symbol">(∀</a> <a id="54070" href="UF.SIP-Examples.html#54070" class="Bound">x</a> <a id="54072" href="UF.SIP-Examples.html#54072" class="Bound">y</a> <a id="54074" class="Symbol">→</a> <a id="54076" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="54085" class="Symbol">(</a><a id="54086" href="UF.SIP-Examples.html#53998" class="Bound">𝓕</a> <a id="54088" href="UF.SIP-Examples.html#54070" class="Bound">x</a> <a id="54090" href="UF.SIP-Examples.html#54072" class="Bound">y</a><a id="54091" class="Symbol">))</a>
                <a id="54110" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="54112" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="54123" href="UF.SIP-Examples.html#53914" class="Bound">𝓧</a> <a id="54125" href="UF.SIP-Examples.html#53916" class="Bound">𝓐</a> <a id="54127" href="UF.SIP-Examples.html#53944" class="Bound">F</a> <a id="54129" href="UF.SIP-Examples.html#53998" class="Bound">𝓕</a><a id="54130" class="Symbol">))</a>

 <a id="54135" href="UF.SIP-Examples.html#53866" class="Function">characterization-of-type-valued-preorder-＝</a> <a id="54178" href="UF.SIP-Examples.html#54178" class="Bound">𝓧</a> <a id="54180" href="UF.SIP-Examples.html#54180" class="Bound">𝓐</a> <a id="54182" class="Symbol">=</a>
   <a id="54187" class="Symbol">(</a><a id="54188" href="UF.SIP-Examples.html#54178" class="Bound">𝓧</a> <a id="54190" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="54192" href="UF.SIP-Examples.html#54180" class="Bound">𝓐</a><a id="54193" class="Symbol">)</a>                                                              <a id="54256" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="54259" href="UF.SIP-Examples.html#54671" class="Function">i</a> <a id="54261" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="54266" class="Symbol">(</a><a id="54267" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="54269" href="UF.SIP-Examples.html#54269" class="Bound">F</a> <a id="54271" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="54273" class="Symbol">(</a><a id="54274" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="54277" href="UF.SIP-Examples.html#54178" class="Bound">𝓧</a> <a id="54279" class="Symbol">→</a> <a id="54281" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="54284" href="UF.SIP-Examples.html#54180" class="Bound">𝓐</a><a id="54285" class="Symbol">)</a>
        <a id="54295" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="54297" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="54306" href="UF.SIP-Examples.html#54269" class="Bound">F</a>
        <a id="54316" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="54318" class="Symbol">(</a><a id="54319" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="54321" href="UF.SIP-Examples.html#54321" class="Bound">p</a> <a id="54323" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="54325" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="54329" href="UF.SIP-Examples.html#54178" class="Bound">𝓧</a> <a id="54331" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="54333" class="Symbol">(λ</a> <a id="54336" href="UF.SIP-Examples.html#54336" class="Bound">x</a> <a id="54338" href="UF.SIP-Examples.html#54338" class="Bound">y</a> <a id="54340" class="Symbol">→</a> <a id="54342" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="54346" href="UF.SIP-Examples.html#54180" class="Bound">𝓐</a> <a id="54348" class="Symbol">(</a><a id="54349" href="UF.SIP-Examples.html#54269" class="Bound">F</a> <a id="54351" href="UF.SIP-Examples.html#54336" class="Bound">x</a><a id="54352" class="Symbol">)</a> <a id="54354" class="Symbol">(</a><a id="54355" href="UF.SIP-Examples.html#54269" class="Bound">F</a> <a id="54357" href="UF.SIP-Examples.html#54338" class="Bound">y</a><a id="54358" class="Symbol">))</a>
               <a id="54376" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="54378" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="54389" href="UF.SIP-Examples.html#54178" class="Bound">𝓧</a> <a id="54391" href="UF.SIP-Examples.html#54180" class="Bound">𝓐</a> <a id="54393" href="UF.SIP-Examples.html#54269" class="Bound">F</a> <a id="54395" class="Symbol">(λ</a> <a id="54398" href="UF.SIP-Examples.html#54398" class="Bound">x</a> <a id="54400" href="UF.SIP-Examples.html#54400" class="Bound">y</a> <a id="54402" class="Symbol">→</a> <a id="54404" href="MLTT.Id.html#734" class="Function">transport</a> <a id="54414" class="Symbol">(λ</a> <a id="54417" href="UF.SIP-Examples.html#54417" class="Bound">-</a> <a id="54419" class="Symbol">→</a> <a id="54421" href="UF.SIP-Examples.html#54417" class="Bound">-</a> <a id="54423" href="UF.SIP-Examples.html#54398" class="Bound">x</a> <a id="54425" href="UF.SIP-Examples.html#54400" class="Bound">y</a><a id="54426" class="Symbol">)</a> <a id="54428" href="UF.SIP-Examples.html#54321" class="Bound">p</a><a id="54429" class="Symbol">)))</a> <a id="54433" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="54436" href="UF.SIP-Examples.html#54721" class="Function">ii</a> <a id="54439" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="54444" class="Symbol">(</a><a id="54445" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="54447" href="UF.SIP-Examples.html#54447" class="Bound">F</a> <a id="54449" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="54451" class="Symbol">(</a><a id="54452" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="54455" href="UF.SIP-Examples.html#54178" class="Bound">𝓧</a> <a id="54457" class="Symbol">→</a> <a id="54459" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="54462" href="UF.SIP-Examples.html#54180" class="Bound">𝓐</a><a id="54463" class="Symbol">)</a>
     <a id="54470" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="54472" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="54481" href="UF.SIP-Examples.html#54447" class="Bound">F</a>
     <a id="54488" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="54490" class="Symbol">(</a><a id="54491" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="54493" href="UF.SIP-Examples.html#54493" class="Bound">𝓕</a> <a id="54495" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="54497" class="Symbol">((</a><a id="54499" href="UF.SIP-Examples.html#54499" class="Bound">x</a> <a id="54501" href="UF.SIP-Examples.html#54501" class="Bound">y</a> <a id="54503" class="Symbol">:</a> <a id="54505" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="54508" href="UF.SIP-Examples.html#54178" class="Bound">𝓧</a><a id="54509" class="Symbol">)</a> <a id="54511" class="Symbol">→</a> <a id="54513" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="54517" href="UF.SIP-Examples.html#54178" class="Bound">𝓧</a> <a id="54519" href="UF.SIP-Examples.html#54499" class="Bound">x</a> <a id="54521" href="UF.SIP-Examples.html#54501" class="Bound">y</a> <a id="54523" class="Symbol">→</a> <a id="54525" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="54529" href="UF.SIP-Examples.html#54180" class="Bound">𝓐</a> <a id="54531" class="Symbol">(</a><a id="54532" href="UF.SIP-Examples.html#54447" class="Bound">F</a> <a id="54534" href="UF.SIP-Examples.html#54499" class="Bound">x</a><a id="54535" class="Symbol">)</a> <a id="54537" class="Symbol">(</a><a id="54538" href="UF.SIP-Examples.html#54447" class="Bound">F</a> <a id="54540" href="UF.SIP-Examples.html#54501" class="Bound">y</a><a id="54541" class="Symbol">))</a>
            <a id="54556" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="54558" class="Symbol">(∀</a> <a id="54561" href="UF.SIP-Examples.html#54561" class="Bound">x</a> <a id="54563" href="UF.SIP-Examples.html#54563" class="Bound">y</a> <a id="54565" class="Symbol">→</a> <a id="54567" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="54576" class="Symbol">(</a><a id="54577" href="UF.SIP-Examples.html#54493" class="Bound">𝓕</a> <a id="54579" href="UF.SIP-Examples.html#54561" class="Bound">x</a> <a id="54581" href="UF.SIP-Examples.html#54563" class="Bound">y</a><a id="54582" class="Symbol">))</a>
            <a id="54597" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="54599" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="54610" href="UF.SIP-Examples.html#54178" class="Bound">𝓧</a> <a id="54612" href="UF.SIP-Examples.html#54180" class="Bound">𝓐</a> <a id="54614" href="UF.SIP-Examples.html#54447" class="Bound">F</a> <a id="54616" href="UF.SIP-Examples.html#54493" class="Bound">𝓕</a><a id="54617" class="Symbol">))</a>                                      <a id="54657" href="UF.Equiv.html#2815" class="Function Operator">■</a>

  <a id="54662" class="Keyword">where</a>
   <a id="54671" href="UF.SIP-Examples.html#54671" class="Function">i</a>  <a id="54674" class="Symbol">=</a> <a id="54676" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="54698" class="Symbol">(</a><a id="54699" href="UF.SIP-Examples.html#49898" class="Bound">ua</a> <a id="54702" href="UF.SIP-Examples.html#49873" class="Bound">𝓤</a><a id="54703" class="Symbol">)</a> <a id="54705" href="UF.SIP-Examples.html#51084" class="Function">sns-data</a> <a id="54714" href="UF.SIP-Examples.html#54178" class="Bound">𝓧</a> <a id="54716" href="UF.SIP-Examples.html#54180" class="Bound">𝓐</a>
   <a id="54721" href="UF.SIP-Examples.html#54721" class="Function">ii</a> <a id="54724" class="Symbol">=</a> <a id="54726" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="54733" class="Symbol">(λ</a> <a id="54736" href="UF.SIP-Examples.html#54736" class="Bound">F</a> <a id="54738" class="Symbol">→</a> <a id="54740" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="54747" class="Symbol">(λ</a> <a id="54750" href="UF.SIP-Examples.html#54750" class="Bound">_</a> <a id="54752" class="Symbol">→</a> <a id="54754" href="UF.SIP-Examples.html#51852" class="Function">lemma</a> <a id="54760" href="UF.SIP-Examples.html#54178" class="Bound">𝓧</a> <a id="54762" href="UF.SIP-Examples.html#54180" class="Bound">𝓐</a> <a id="54764" href="UF.SIP-Examples.html#54736" class="Bound">F</a><a id="54765" class="Symbol">))</a>

<a id="54769" class="Keyword">module</a> <a id="type-valued-preorder-with-axioms"></a><a id="54776" href="UF.SIP-Examples.html#54776" class="Module">type-valued-preorder-with-axioms</a>
        <a id="54817" class="Symbol">(</a><a id="54818" href="UF.SIP-Examples.html#54818" class="Bound">𝓤</a> <a id="54820" href="UF.SIP-Examples.html#54820" class="Bound">𝓥</a> <a id="54822" href="UF.SIP-Examples.html#54822" class="Bound">𝓦</a> <a id="54824" class="Symbol">:</a> <a id="54826" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="54834" class="Symbol">)</a>
        <a id="54844" class="Symbol">(</a><a id="54845" href="UF.SIP-Examples.html#54845" class="Bound">ua</a> <a id="54848" class="Symbol">:</a> <a id="54850" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="54860" class="Symbol">)</a>
        <a id="54870" class="Symbol">(</a><a id="54871" href="UF.SIP-Examples.html#54871" class="Bound">axioms</a>  <a id="54879" class="Symbol">:</a> <a id="54881" class="Symbol">(</a><a id="54882" href="UF.SIP-Examples.html#54882" class="Bound">X</a> <a id="54884" class="Symbol">:</a> <a id="54886" href="UF.SIP-Examples.html#54818" class="Bound">𝓤</a> <a id="54888" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="54890" class="Symbol">)</a> <a id="54892" class="Symbol">→</a> <a id="54894" href="UF.SIP-Examples.html#49592" class="Function">type-valued-preorder-S</a> <a id="54917" class="Symbol">{</a><a id="54918" href="UF.SIP-Examples.html#54818" class="Bound">𝓤</a><a id="54919" class="Symbol">}</a> <a id="54921" class="Symbol">{</a><a id="54922" href="UF.SIP-Examples.html#54820" class="Bound">𝓥</a><a id="54923" class="Symbol">}</a> <a id="54925" href="UF.SIP-Examples.html#54882" class="Bound">X</a> <a id="54927" class="Symbol">→</a> <a id="54929" href="UF.SIP-Examples.html#54822" class="Bound">𝓦</a> <a id="54931" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="54933" class="Symbol">)</a>
        <a id="54943" class="Symbol">(</a><a id="54944" href="UF.SIP-Examples.html#54944" class="Bound">axiomss</a> <a id="54952" class="Symbol">:</a> <a id="54954" class="Symbol">(</a><a id="54955" href="UF.SIP-Examples.html#54955" class="Bound">X</a> <a id="54957" class="Symbol">:</a> <a id="54959" href="UF.SIP-Examples.html#54818" class="Bound">𝓤</a> <a id="54961" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="54963" class="Symbol">)</a>
                   <a id="54984" class="Symbol">(</a><a id="54985" href="UF.SIP-Examples.html#54985" class="Bound">s</a> <a id="54987" class="Symbol">:</a> <a id="54989" href="UF.SIP-Examples.html#49592" class="Function">type-valued-preorder-S</a> <a id="55012" href="UF.SIP-Examples.html#54955" class="Bound">X</a><a id="55013" class="Symbol">)</a>
                 <a id="55032" class="Symbol">→</a> <a id="55034" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="55042" class="Symbol">(</a><a id="55043" href="UF.SIP-Examples.html#54871" class="Bound">axioms</a> <a id="55050" href="UF.SIP-Examples.html#54955" class="Bound">X</a> <a id="55052" href="UF.SIP-Examples.html#54985" class="Bound">s</a><a id="55053" class="Symbol">))</a>
       <a id="55063" class="Keyword">where</a>

 <a id="55071" class="Keyword">open</a> <a id="55076" href="UF.SIP.html#650" class="Module">sip</a>
 <a id="55081" class="Keyword">open</a> <a id="55086" href="UF.SIP.html#4935" class="Module">sip-with-axioms</a>
 <a id="55103" class="Keyword">open</a> <a id="55108" href="UF.SIP-Examples.html#49843" class="Module">type-valued-preorder</a> <a id="55129" href="UF.SIP-Examples.html#54818" class="Bound">𝓤</a> <a id="55131" href="UF.SIP-Examples.html#54820" class="Bound">𝓥</a> <a id="55133" href="UF.SIP-Examples.html#54845" class="Bound">ua</a>

 <a id="type-valued-preorder-with-axioms.S&#39;"></a><a id="55138" href="UF.SIP-Examples.html#55138" class="Function">S&#39;</a> <a id="55141" class="Symbol">:</a> <a id="55143" href="UF.SIP-Examples.html#54818" class="Bound">𝓤</a> <a id="55145" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="55147" class="Symbol">→</a> <a id="55149" href="UF.SIP-Examples.html#54818" class="Bound">𝓤</a> <a id="55151" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="55153" class="Symbol">(</a><a id="55154" href="UF.SIP-Examples.html#54820" class="Bound">𝓥</a> <a id="55156" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="55157" class="Symbol">)</a> <a id="55159" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="55161" href="UF.SIP-Examples.html#54822" class="Bound">𝓦</a> <a id="55163" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="55166" href="UF.SIP-Examples.html#55138" class="Function">S&#39;</a> <a id="55169" href="UF.SIP-Examples.html#55169" class="Bound">X</a> <a id="55171" class="Symbol">=</a> <a id="55173" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="55175" href="UF.SIP-Examples.html#55175" class="Bound">s</a> <a id="55177" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="55179" href="UF.SIP-Examples.html#50001" class="Function">S</a> <a id="55181" href="UF.SIP-Examples.html#55169" class="Bound">X</a> <a id="55183" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="55185" href="UF.SIP-Examples.html#54871" class="Bound">axioms</a> <a id="55192" href="UF.SIP-Examples.html#55169" class="Bound">X</a> <a id="55194" href="UF.SIP-Examples.html#55175" class="Bound">s</a>

 <a id="type-valued-preorder-with-axioms.sns-data&#39;"></a><a id="55198" href="UF.SIP-Examples.html#55198" class="Function">sns-data&#39;</a> <a id="55208" class="Symbol">:</a> <a id="55210" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="55214" href="UF.SIP-Examples.html#55138" class="Function">S&#39;</a> <a id="55217" class="Symbol">(</a><a id="55218" href="UF.SIP-Examples.html#54818" class="Bound">𝓤</a> <a id="55220" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="55222" class="Symbol">(</a><a id="55223" href="UF.SIP-Examples.html#54820" class="Bound">𝓥</a> <a id="55225" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="55226" class="Symbol">))</a>
 <a id="55230" href="UF.SIP-Examples.html#55198" class="Function">sns-data&#39;</a> <a id="55240" class="Symbol">=</a> <a id="55242" href="UF.SIP.html#5234" class="Function">add-axioms</a> <a id="55253" href="UF.SIP-Examples.html#54871" class="Bound">axioms</a> <a id="55260" href="UF.SIP-Examples.html#54944" class="Bound">axiomss</a> <a id="55268" href="UF.SIP-Examples.html#51084" class="Function">sns-data</a>

 <a id="type-valued-preorder-with-axioms.characterization-of-type-valued-preorder-＝-with-axioms"></a><a id="55279" href="UF.SIP-Examples.html#55279" class="Function">characterization-of-type-valued-preorder-＝-with-axioms</a>
  <a id="55336" class="Symbol">:</a> <a id="55338" class="Symbol">(</a><a id="55339" href="UF.SIP-Examples.html#55339" class="Bound">𝓧&#39;</a> <a id="55342" href="UF.SIP-Examples.html#55342" class="Bound">𝓐&#39;</a> <a id="55345" class="Symbol">:</a> <a id="55347" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="55349" href="UF.SIP-Examples.html#55138" class="Function">S&#39;</a><a id="55351" class="Symbol">)</a>
  <a id="55355" class="Symbol">→</a>
    <a id="55361" class="Symbol">(</a><a id="55362" href="UF.SIP-Examples.html#55339" class="Bound">𝓧&#39;</a> <a id="55365" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="55367" href="UF.SIP-Examples.html#55342" class="Bound">𝓐&#39;</a><a id="55369" class="Symbol">)</a>
  <a id="55373" href="UF.Equiv.html#1318" class="Function Operator">≃</a>
    <a id="55379" class="Symbol">(</a><a id="55380" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="55382" href="UF.SIP-Examples.html#55382" class="Bound">F</a> <a id="55384" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="55386" class="Symbol">(</a><a id="55387" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="55390" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="55392" href="UF.SIP-Examples.html#55339" class="Bound">𝓧&#39;</a> <a id="55395" href="UF.SIP.html#4970" class="Function Operator">]</a> <a id="55397" class="Symbol">→</a> <a id="55399" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="55402" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="55404" href="UF.SIP-Examples.html#55342" class="Bound">𝓐&#39;</a> <a id="55407" href="UF.SIP.html#4970" class="Function Operator">]</a><a id="55408" class="Symbol">)</a>
         <a id="55419" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="55421" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="55430" href="UF.SIP-Examples.html#55382" class="Bound">F</a>
         <a id="55441" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="55443" class="Symbol">(</a><a id="55444" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="55446" href="UF.SIP-Examples.html#55446" class="Bound">𝓕</a> <a id="55448" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="55450" class="Symbol">((</a><a id="55452" href="UF.SIP-Examples.html#55452" class="Bound">x</a> <a id="55454" href="UF.SIP-Examples.html#55454" class="Bound">y</a> <a id="55456" class="Symbol">:</a> <a id="55458" href="UF.SIP-Examples.html#50126" class="Function">Ob</a> <a id="55461" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="55463" href="UF.SIP-Examples.html#55339" class="Bound">𝓧&#39;</a> <a id="55466" href="UF.SIP.html#4970" class="Function Operator">]</a><a id="55467" class="Symbol">)</a> <a id="55469" class="Symbol">→</a> <a id="55471" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="55475" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="55477" href="UF.SIP-Examples.html#55339" class="Bound">𝓧&#39;</a> <a id="55480" href="UF.SIP.html#4970" class="Function Operator">]</a> <a id="55482" href="UF.SIP-Examples.html#55452" class="Bound">x</a> <a id="55484" href="UF.SIP-Examples.html#55454" class="Bound">y</a> <a id="55486" class="Symbol">→</a> <a id="55488" href="UF.SIP-Examples.html#50176" class="Function">hom</a> <a id="55492" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="55494" href="UF.SIP-Examples.html#55342" class="Bound">𝓐&#39;</a> <a id="55497" href="UF.SIP.html#4970" class="Function Operator">]</a> <a id="55499" class="Symbol">(</a><a id="55500" href="UF.SIP-Examples.html#55382" class="Bound">F</a> <a id="55502" href="UF.SIP-Examples.html#55452" class="Bound">x</a><a id="55503" class="Symbol">)</a> <a id="55505" class="Symbol">(</a><a id="55506" href="UF.SIP-Examples.html#55382" class="Bound">F</a> <a id="55508" href="UF.SIP-Examples.html#55454" class="Bound">y</a><a id="55509" class="Symbol">))</a>
                <a id="55528" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="55530" class="Symbol">(∀</a> <a id="55533" href="UF.SIP-Examples.html#55533" class="Bound">x</a> <a id="55535" href="UF.SIP-Examples.html#55535" class="Bound">y</a> <a id="55537" class="Symbol">→</a> <a id="55539" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="55548" class="Symbol">(</a><a id="55549" href="UF.SIP-Examples.html#55446" class="Bound">𝓕</a> <a id="55551" href="UF.SIP-Examples.html#55533" class="Bound">x</a> <a id="55553" href="UF.SIP-Examples.html#55535" class="Bound">y</a><a id="55554" class="Symbol">))</a>
                <a id="55573" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="55575" href="UF.SIP-Examples.html#50435" class="Function">functorial</a> <a id="55586" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="55588" href="UF.SIP-Examples.html#55339" class="Bound">𝓧&#39;</a> <a id="55591" href="UF.SIP.html#4970" class="Function Operator">]</a> <a id="55593" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="55595" href="UF.SIP-Examples.html#55342" class="Bound">𝓐&#39;</a> <a id="55598" href="UF.SIP.html#4970" class="Function Operator">]</a> <a id="55600" href="UF.SIP-Examples.html#55382" class="Bound">F</a> <a id="55602" href="UF.SIP-Examples.html#55446" class="Bound">𝓕</a><a id="55603" class="Symbol">))</a>
 <a id="55607" href="UF.SIP-Examples.html#55279" class="Function">characterization-of-type-valued-preorder-＝-with-axioms</a> <a id="55662" href="UF.SIP-Examples.html#55662" class="Bound">𝓧&#39;</a> <a id="55665" href="UF.SIP-Examples.html#55665" class="Bound">𝓐&#39;</a> <a id="55668" class="Symbol">=</a>
  <a id="55672" class="Symbol">(</a><a id="55673" href="UF.SIP-Examples.html#55662" class="Bound">𝓧&#39;</a> <a id="55676" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="55678" href="UF.SIP-Examples.html#55665" class="Bound">𝓐&#39;</a><a id="55680" class="Symbol">)</a>                     <a id="55702" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="55705" href="UF.SIP-Examples.html#55795" class="Function">i</a> <a id="55707" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="55711" class="Symbol">(</a><a id="55712" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="55714" href="UF.SIP-Examples.html#55662" class="Bound">𝓧&#39;</a> <a id="55717" href="UF.SIP.html#4970" class="Function Operator">]</a> <a id="55719" href="UF.SIP.html#1482" class="Function Operator">≃[</a> <a id="55722" href="UF.SIP-Examples.html#51084" class="Function">sns-data</a> <a id="55731" href="UF.SIP.html#1482" class="Function Operator">]</a> <a id="55733" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="55735" href="UF.SIP-Examples.html#55665" class="Bound">𝓐&#39;</a> <a id="55738" href="UF.SIP.html#4970" class="Function Operator">]</a><a id="55739" class="Symbol">)</a> <a id="55741" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="55744" href="UF.SIP-Examples.html#55874" class="Function">ii</a> <a id="55747" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="55751" class="Symbol">_</a>                              <a id="55782" href="UF.Equiv.html#2815" class="Function Operator">■</a>
  <a id="55786" class="Keyword">where</a>
   <a id="55795" href="UF.SIP-Examples.html#55795" class="Function">i</a>  <a id="55798" class="Symbol">=</a> <a id="55800" href="UF.SIP.html#6363" class="Function">characterization-of-＝-with-axioms</a> <a id="55834" class="Symbol">(</a><a id="55835" href="UF.SIP-Examples.html#54845" class="Bound">ua</a> <a id="55838" href="UF.SIP-Examples.html#54818" class="Bound">𝓤</a><a id="55839" class="Symbol">)</a> <a id="55841" href="UF.SIP-Examples.html#51084" class="Function">sns-data</a> <a id="55850" href="UF.SIP-Examples.html#54871" class="Bound">axioms</a> <a id="55857" href="UF.SIP-Examples.html#54944" class="Bound">axiomss</a> <a id="55865" href="UF.SIP-Examples.html#55662" class="Bound">𝓧&#39;</a> <a id="55868" href="UF.SIP-Examples.html#55665" class="Bound">𝓐&#39;</a>
   <a id="55874" href="UF.SIP-Examples.html#55874" class="Function">ii</a> <a id="55877" class="Symbol">=</a> <a id="55879" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="55886" class="Symbol">(λ</a> <a id="55889" href="UF.SIP-Examples.html#55889" class="Bound">F</a> <a id="55891" class="Symbol">→</a> <a id="55893" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="55900" class="Symbol">(λ</a> <a id="55903" href="UF.SIP-Examples.html#55903" class="Bound">_</a> <a id="55905" class="Symbol">→</a> <a id="55907" href="UF.SIP-Examples.html#51852" class="Function">lemma</a> <a id="55913" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="55915" href="UF.SIP-Examples.html#55662" class="Bound">𝓧&#39;</a> <a id="55918" href="UF.SIP.html#4970" class="Function Operator">]</a> <a id="55920" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="55922" href="UF.SIP-Examples.html#55665" class="Bound">𝓐&#39;</a> <a id="55925" href="UF.SIP.html#4970" class="Function Operator">]</a> <a id="55927" href="UF.SIP-Examples.html#55889" class="Bound">F</a><a id="55928" class="Symbol">))</a>

<a id="55932" class="Keyword">module</a> <a id="category"></a><a id="55939" href="UF.SIP-Examples.html#55939" class="Module">category</a>
        <a id="55956" class="Symbol">(</a><a id="55957" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a> <a id="55959" href="UF.SIP-Examples.html#55959" class="Bound">𝓥</a> <a id="55961" class="Symbol">:</a> <a id="55963" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="55971" class="Symbol">)</a>
        <a id="55981" class="Symbol">(</a><a id="55982" href="UF.SIP-Examples.html#55982" class="Bound">ua</a> <a id="55985" class="Symbol">:</a> <a id="55987" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="55997" class="Symbol">)</a>
       <a id="56006" class="Keyword">where</a>

 <a id="56014" class="Keyword">open</a> <a id="56019" href="UF.SIP-Examples.html#54776" class="Module">type-valued-preorder-with-axioms</a> <a id="56052" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a> <a id="56054" href="UF.SIP-Examples.html#55959" class="Bound">𝓥</a> <a id="56056" class="Symbol">(</a><a id="56057" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a> <a id="56059" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="56061" href="UF.SIP-Examples.html#55959" class="Bound">𝓥</a><a id="56062" class="Symbol">)</a> <a id="56064" href="UF.SIP-Examples.html#55982" class="Bound">ua</a>

 <a id="category.fe"></a><a id="56069" href="UF.SIP-Examples.html#56069" class="Function">fe</a> <a id="56072" class="Symbol">:</a> <a id="56074" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="56083" href="UF.SIP-Examples.html#56069" class="Function">fe</a> <a id="56086" class="Symbol">{</a><a id="56087" href="UF.SIP-Examples.html#56087" class="Bound">𝓤</a><a id="56088" class="Symbol">}</a> <a id="56090" class="Symbol">{</a><a id="56091" href="UF.SIP-Examples.html#56091" class="Bound">𝓥</a><a id="56092" class="Symbol">}</a> <a id="56094" class="Symbol">=</a> <a id="56096" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="56120" href="UF.SIP-Examples.html#55982" class="Bound">ua</a> <a id="56123" href="UF.SIP-Examples.html#56087" class="Bound">𝓤</a> <a id="56125" href="UF.SIP-Examples.html#56091" class="Bound">𝓥</a>

 <a id="category.S"></a><a id="56129" href="UF.SIP-Examples.html#56129" class="Function">S</a> <a id="56131" class="Symbol">:</a> <a id="56133" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a> <a id="56135" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="56137" class="Symbol">→</a> <a id="56139" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a> <a id="56141" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="56143" class="Symbol">(</a><a id="56144" href="UF.SIP-Examples.html#55959" class="Bound">𝓥</a> <a id="56146" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="56147" class="Symbol">)</a> <a id="56149" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="56152" href="UF.SIP-Examples.html#56129" class="Function">S</a> <a id="56154" class="Symbol">=</a> <a id="56156" href="UF.SIP-Examples.html#49592" class="Function">type-valued-preorder-S</a> <a id="56179" class="Symbol">{</a><a id="56180" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a><a id="56181" class="Symbol">}</a> <a id="56183" class="Symbol">{</a><a id="56184" href="UF.SIP-Examples.html#55959" class="Bound">𝓥</a><a id="56185" class="Symbol">}</a>

 <a id="category.category-axioms"></a><a id="56189" href="UF.SIP-Examples.html#56189" class="Function">category-axioms</a> <a id="56205" class="Symbol">:</a> <a id="56207" class="Symbol">(</a><a id="56208" href="UF.SIP-Examples.html#56208" class="Bound">X</a> <a id="56210" class="Symbol">:</a> <a id="56212" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a> <a id="56214" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="56216" class="Symbol">)</a> <a id="56218" class="Symbol">→</a> <a id="56220" href="UF.SIP-Examples.html#56129" class="Function">S</a> <a id="56222" href="UF.SIP-Examples.html#56208" class="Bound">X</a> <a id="56224" class="Symbol">→</a> <a id="56226" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a> <a id="56228" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="56230" href="UF.SIP-Examples.html#55959" class="Bound">𝓥</a> <a id="56232" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="56235" href="UF.SIP-Examples.html#56189" class="Function">category-axioms</a> <a id="56251" href="UF.SIP-Examples.html#56251" class="Bound">X</a> <a id="56253" class="Symbol">(</a><a id="56254" href="UF.SIP-Examples.html#56254" class="Bound">homX</a> <a id="56259" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="56261" href="UF.SIP-Examples.html#56261" class="Bound">idX</a> <a id="56265" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="56267" href="UF.SIP-Examples.html#56267" class="Bound">compX</a><a id="56272" class="Symbol">)</a> <a id="56274" class="Symbol">=</a>
  <a id="56278" href="UF.SIP-Examples.html#56420" class="Function">hom-sets</a> <a id="56287" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="56289" href="UF.SIP-Examples.html#56466" class="Function">identityl</a> <a id="56299" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="56301" href="UF.SIP-Examples.html#56525" class="Function">identityr</a> <a id="56311" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="56313" href="UF.SIP-Examples.html#56584" class="Function">associativity</a>
  <a id="56329" class="Keyword">where</a>
   <a id="56338" href="UF.SIP-Examples.html#56338" class="Function Operator">_o_</a> <a id="56342" class="Symbol">:</a> <a id="56344" class="Symbol">{</a><a id="56345" href="UF.SIP-Examples.html#56345" class="Bound">x</a> <a id="56347" href="UF.SIP-Examples.html#56347" class="Bound">y</a> <a id="56349" href="UF.SIP-Examples.html#56349" class="Bound">z</a> <a id="56351" class="Symbol">:</a> <a id="56353" href="UF.SIP-Examples.html#56251" class="Bound">X</a><a id="56354" class="Symbol">}</a> <a id="56356" class="Symbol">→</a> <a id="56358" href="UF.SIP-Examples.html#56254" class="Bound">homX</a> <a id="56363" href="UF.SIP-Examples.html#56347" class="Bound">y</a> <a id="56365" href="UF.SIP-Examples.html#56349" class="Bound">z</a> <a id="56367" class="Symbol">→</a> <a id="56369" href="UF.SIP-Examples.html#56254" class="Bound">homX</a> <a id="56374" href="UF.SIP-Examples.html#56345" class="Bound">x</a> <a id="56376" href="UF.SIP-Examples.html#56347" class="Bound">y</a> <a id="56378" class="Symbol">→</a> <a id="56380" href="UF.SIP-Examples.html#56254" class="Bound">homX</a> <a id="56385" href="UF.SIP-Examples.html#56345" class="Bound">x</a> <a id="56387" href="UF.SIP-Examples.html#56349" class="Bound">z</a>
   <a id="56392" href="UF.SIP-Examples.html#56392" class="Bound">g</a> <a id="56394" href="UF.SIP-Examples.html#56338" class="Function Operator">o</a> <a id="56396" href="UF.SIP-Examples.html#56396" class="Bound">f</a> <a id="56398" class="Symbol">=</a> <a id="56400" href="UF.SIP-Examples.html#56267" class="Bound">compX</a> <a id="56406" class="Symbol">_</a> <a id="56408" class="Symbol">_</a> <a id="56410" class="Symbol">_</a> <a id="56412" href="UF.SIP-Examples.html#56396" class="Bound">f</a> <a id="56414" href="UF.SIP-Examples.html#56392" class="Bound">g</a>

   <a id="56420" href="UF.SIP-Examples.html#56420" class="Function">hom-sets</a>      <a id="56434" class="Symbol">=</a> <a id="56436" class="Symbol">∀</a> <a id="56438" href="UF.SIP-Examples.html#56438" class="Bound">x</a> <a id="56440" href="UF.SIP-Examples.html#56440" class="Bound">y</a> <a id="56442" class="Symbol">→</a> <a id="56444" href="UF.Sets.html#709" class="Function">is-set</a> <a id="56451" class="Symbol">(</a><a id="56452" href="UF.SIP-Examples.html#56254" class="Bound">homX</a> <a id="56457" href="UF.SIP-Examples.html#56438" class="Bound">x</a> <a id="56459" href="UF.SIP-Examples.html#56440" class="Bound">y</a><a id="56460" class="Symbol">)</a>

   <a id="56466" href="UF.SIP-Examples.html#56466" class="Function">identityl</a>     <a id="56480" class="Symbol">=</a> <a id="56482" class="Symbol">∀</a> <a id="56484" href="UF.SIP-Examples.html#56484" class="Bound">x</a> <a id="56486" href="UF.SIP-Examples.html#56486" class="Bound">y</a> <a id="56488" class="Symbol">(</a><a id="56489" href="UF.SIP-Examples.html#56489" class="Bound">f</a> <a id="56491" class="Symbol">:</a> <a id="56493" href="UF.SIP-Examples.html#56254" class="Bound">homX</a> <a id="56498" href="UF.SIP-Examples.html#56484" class="Bound">x</a> <a id="56500" href="UF.SIP-Examples.html#56486" class="Bound">y</a><a id="56501" class="Symbol">)</a> <a id="56503" class="Symbol">→</a> <a id="56505" href="UF.SIP-Examples.html#56489" class="Bound">f</a> <a id="56507" href="UF.SIP-Examples.html#56338" class="Function Operator">o</a> <a id="56509" class="Symbol">(</a><a id="56510" href="UF.SIP-Examples.html#56261" class="Bound">idX</a> <a id="56514" href="UF.SIP-Examples.html#56484" class="Bound">x</a><a id="56515" class="Symbol">)</a> <a id="56517" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="56519" href="UF.SIP-Examples.html#56489" class="Bound">f</a>

   <a id="56525" href="UF.SIP-Examples.html#56525" class="Function">identityr</a>     <a id="56539" class="Symbol">=</a> <a id="56541" class="Symbol">∀</a> <a id="56543" href="UF.SIP-Examples.html#56543" class="Bound">x</a> <a id="56545" href="UF.SIP-Examples.html#56545" class="Bound">y</a> <a id="56547" class="Symbol">(</a><a id="56548" href="UF.SIP-Examples.html#56548" class="Bound">f</a> <a id="56550" class="Symbol">:</a> <a id="56552" href="UF.SIP-Examples.html#56254" class="Bound">homX</a> <a id="56557" href="UF.SIP-Examples.html#56543" class="Bound">x</a> <a id="56559" href="UF.SIP-Examples.html#56545" class="Bound">y</a><a id="56560" class="Symbol">)</a> <a id="56562" class="Symbol">→</a> <a id="56564" class="Symbol">(</a><a id="56565" href="UF.SIP-Examples.html#56261" class="Bound">idX</a> <a id="56569" href="UF.SIP-Examples.html#56545" class="Bound">y</a><a id="56570" class="Symbol">)</a> <a id="56572" href="UF.SIP-Examples.html#56338" class="Function Operator">o</a> <a id="56574" href="UF.SIP-Examples.html#56548" class="Bound">f</a> <a id="56576" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="56578" href="UF.SIP-Examples.html#56548" class="Bound">f</a>

   <a id="56584" href="UF.SIP-Examples.html#56584" class="Function">associativity</a> <a id="56598" class="Symbol">=</a> <a id="56600" class="Symbol">∀</a> <a id="56602" href="UF.SIP-Examples.html#56602" class="Bound">x</a> <a id="56604" href="UF.SIP-Examples.html#56604" class="Bound">y</a> <a id="56606" href="UF.SIP-Examples.html#56606" class="Bound">z</a> <a id="56608" href="UF.SIP-Examples.html#56608" class="Bound">t</a> <a id="56610" class="Symbol">(</a><a id="56611" href="UF.SIP-Examples.html#56611" class="Bound">f</a> <a id="56613" class="Symbol">:</a> <a id="56615" href="UF.SIP-Examples.html#56254" class="Bound">homX</a> <a id="56620" href="UF.SIP-Examples.html#56602" class="Bound">x</a> <a id="56622" href="UF.SIP-Examples.html#56604" class="Bound">y</a><a id="56623" class="Symbol">)</a> <a id="56625" class="Symbol">(</a><a id="56626" href="UF.SIP-Examples.html#56626" class="Bound">g</a> <a id="56628" class="Symbol">:</a> <a id="56630" href="UF.SIP-Examples.html#56254" class="Bound">homX</a> <a id="56635" href="UF.SIP-Examples.html#56604" class="Bound">y</a> <a id="56637" href="UF.SIP-Examples.html#56606" class="Bound">z</a><a id="56638" class="Symbol">)</a> <a id="56640" class="Symbol">(</a><a id="56641" href="UF.SIP-Examples.html#56641" class="Bound">h</a> <a id="56643" class="Symbol">:</a> <a id="56645" href="UF.SIP-Examples.html#56254" class="Bound">homX</a> <a id="56650" href="UF.SIP-Examples.html#56606" class="Bound">z</a> <a id="56652" href="UF.SIP-Examples.html#56608" class="Bound">t</a><a id="56653" class="Symbol">)</a>
                 <a id="56672" class="Symbol">→</a> <a id="56674" class="Symbol">(</a><a id="56675" href="UF.SIP-Examples.html#56641" class="Bound">h</a> <a id="56677" href="UF.SIP-Examples.html#56338" class="Function Operator">o</a> <a id="56679" href="UF.SIP-Examples.html#56626" class="Bound">g</a><a id="56680" class="Symbol">)</a> <a id="56682" href="UF.SIP-Examples.html#56338" class="Function Operator">o</a> <a id="56684" href="UF.SIP-Examples.html#56611" class="Bound">f</a> <a id="56686" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="56688" href="UF.SIP-Examples.html#56641" class="Bound">h</a> <a id="56690" href="UF.SIP-Examples.html#56338" class="Function Operator">o</a> <a id="56692" class="Symbol">(</a><a id="56693" href="UF.SIP-Examples.html#56626" class="Bound">g</a> <a id="56695" href="UF.SIP-Examples.html#56338" class="Function Operator">o</a> <a id="56697" href="UF.SIP-Examples.html#56611" class="Bound">f</a><a id="56698" class="Symbol">)</a>

 <a id="category.category-axioms-prop"></a><a id="56702" href="UF.SIP-Examples.html#56702" class="Function">category-axioms-prop</a> <a id="56723" class="Symbol">:</a> <a id="56725" class="Symbol">(</a><a id="56726" href="UF.SIP-Examples.html#56726" class="Bound">X</a> <a id="56728" class="Symbol">:</a> <a id="56730" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a> <a id="56732" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="56734" class="Symbol">)</a> <a id="56736" class="Symbol">(</a><a id="56737" href="UF.SIP-Examples.html#56737" class="Bound">s</a> <a id="56739" class="Symbol">:</a> <a id="56741" href="UF.SIP-Examples.html#56129" class="Function">S</a> <a id="56743" href="UF.SIP-Examples.html#56726" class="Bound">X</a><a id="56744" class="Symbol">)</a> <a id="56746" class="Symbol">→</a> <a id="56748" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="56756" class="Symbol">(</a><a id="56757" href="UF.SIP-Examples.html#56189" class="Function">category-axioms</a> <a id="56773" href="UF.SIP-Examples.html#56726" class="Bound">X</a> <a id="56775" href="UF.SIP-Examples.html#56737" class="Bound">s</a><a id="56776" class="Symbol">)</a>
 <a id="56779" href="UF.SIP-Examples.html#56702" class="Function">category-axioms-prop</a> <a id="56800" href="UF.SIP-Examples.html#56800" class="Bound">X</a> <a id="56802" class="Symbol">(</a><a id="56803" href="UF.SIP-Examples.html#56803" class="Bound">homX</a> <a id="56808" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="56810" href="UF.SIP-Examples.html#56810" class="Bound">idX</a> <a id="56814" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="56816" href="UF.SIP-Examples.html#56816" class="Bound">compX</a><a id="56821" class="Symbol">)</a> <a id="56823" href="UF.SIP-Examples.html#56823" class="Bound">ca</a> <a id="56826" class="Symbol">=</a> <a id="56828" href="UF.SIP-Examples.html#56892" class="Function">γ</a> <a id="56830" href="UF.SIP-Examples.html#56823" class="Bound">ca</a>
  <a id="56835" class="Keyword">where</a>
   <a id="56844" href="UF.SIP-Examples.html#56844" class="Function">i</a> <a id="56846" class="Symbol">:</a> <a id="56848" class="Symbol">∀</a> <a id="56850" href="UF.SIP-Examples.html#56850" class="Bound">x</a> <a id="56852" href="UF.SIP-Examples.html#56852" class="Bound">y</a> <a id="56854" class="Symbol">→</a> <a id="56856" href="UF.Sets.html#709" class="Function">is-set</a> <a id="56863" class="Symbol">(</a><a id="56864" href="UF.SIP-Examples.html#56803" class="Bound">homX</a> <a id="56869" href="UF.SIP-Examples.html#56850" class="Bound">x</a> <a id="56871" href="UF.SIP-Examples.html#56852" class="Bound">y</a><a id="56872" class="Symbol">)</a>
   <a id="56877" href="UF.SIP-Examples.html#56844" class="Function">i</a> <a id="56879" class="Symbol">=</a> <a id="56881" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="56885" href="UF.SIP-Examples.html#56823" class="Bound">ca</a>

   <a id="56892" href="UF.SIP-Examples.html#56892" class="Function">γ</a> <a id="56894" class="Symbol">:</a> <a id="56896" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="56904" class="Symbol">(</a><a id="56905" href="UF.SIP-Examples.html#56189" class="Function">category-axioms</a> <a id="56921" href="UF.SIP-Examples.html#56800" class="Bound">X</a> <a id="56923" class="Symbol">(</a><a id="56924" href="UF.SIP-Examples.html#56803" class="Bound">homX</a> <a id="56929" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="56931" href="UF.SIP-Examples.html#56810" class="Bound">idX</a> <a id="56935" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="56937" href="UF.SIP-Examples.html#56816" class="Bound">compX</a><a id="56942" class="Symbol">))</a>
   <a id="56948" href="UF.SIP-Examples.html#56892" class="Function">γ</a> <a id="56950" class="Symbol">=</a> <a id="56952" href="UF.Subsingletons.html#10741" class="Function">×₄-is-prop</a>
        <a id="56971" class="Symbol">(</a><a id="56972" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="56983" href="UF.SIP-Examples.html#56069" class="Function">fe</a> <a id="56986" class="Symbol">(λ</a> <a id="56989" href="UF.SIP-Examples.html#56989" class="Bound">x</a> <a id="56991" href="UF.SIP-Examples.html#56991" class="Bound">y</a> <a id="56993" class="Symbol">→</a> <a id="56995" href="UF.Sets-Properties.html#2165" class="Function">being-set-is-prop</a> <a id="57013" href="UF.SIP-Examples.html#56069" class="Function">fe</a><a id="57015" class="Symbol">))</a>
        <a id="57026" class="Symbol">(</a><a id="57027" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="57038" href="UF.SIP-Examples.html#56069" class="Function">fe</a> <a id="57041" class="Symbol">(λ</a> <a id="57044" href="UF.SIP-Examples.html#57044" class="Bound">x</a> <a id="57046" href="UF.SIP-Examples.html#57046" class="Bound">y</a> <a id="57048" href="UF.SIP-Examples.html#57048" class="Bound">f</a> <a id="57050" class="Symbol">→</a> <a id="57052" href="UF.SIP-Examples.html#56844" class="Function">i</a> <a id="57054" href="UF.SIP-Examples.html#57044" class="Bound">x</a> <a id="57056" href="UF.SIP-Examples.html#57046" class="Bound">y</a><a id="57057" class="Symbol">))</a>
        <a id="57068" class="Symbol">(</a><a id="57069" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="57080" href="UF.SIP-Examples.html#56069" class="Function">fe</a> <a id="57083" class="Symbol">(λ</a> <a id="57086" href="UF.SIP-Examples.html#57086" class="Bound">x</a> <a id="57088" href="UF.SIP-Examples.html#57088" class="Bound">y</a> <a id="57090" href="UF.SIP-Examples.html#57090" class="Bound">f</a> <a id="57092" class="Symbol">→</a> <a id="57094" href="UF.SIP-Examples.html#56844" class="Function">i</a> <a id="57096" href="UF.SIP-Examples.html#57086" class="Bound">x</a> <a id="57098" href="UF.SIP-Examples.html#57088" class="Bound">y</a><a id="57099" class="Symbol">))</a>
        <a id="57110" class="Symbol">(</a><a id="57111" href="UF.Subsingletons-FunExt.html#7173" class="Function">Π₇-is-prop</a> <a id="57122" href="UF.SIP-Examples.html#56069" class="Function">fe</a> <a id="57125" class="Symbol">(λ</a> <a id="57128" href="UF.SIP-Examples.html#57128" class="Bound">x</a> <a id="57130" href="UF.SIP-Examples.html#57130" class="Bound">y</a> <a id="57132" href="UF.SIP-Examples.html#57132" class="Bound">z</a> <a id="57134" href="UF.SIP-Examples.html#57134" class="Bound">t</a> <a id="57136" href="UF.SIP-Examples.html#57136" class="Bound">f</a> <a id="57138" href="UF.SIP-Examples.html#57138" class="Bound">g</a> <a id="57140" href="UF.SIP-Examples.html#57140" class="Bound">h</a> <a id="57142" class="Symbol">→</a> <a id="57144" href="UF.SIP-Examples.html#56844" class="Function">i</a> <a id="57146" href="UF.SIP-Examples.html#57128" class="Bound">x</a> <a id="57148" href="UF.SIP-Examples.html#57134" class="Bound">t</a><a id="57149" class="Symbol">))</a>

 <a id="category.Cat"></a><a id="57154" href="UF.SIP-Examples.html#57154" class="Function">Cat</a> <a id="57158" class="Symbol">:</a> <a id="57160" class="Symbol">(</a><a id="57161" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a> <a id="57163" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="57165" href="UF.SIP-Examples.html#55959" class="Bound">𝓥</a><a id="57166" class="Symbol">)</a><a id="57167" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="57169" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="57172" href="UF.SIP-Examples.html#57154" class="Function">Cat</a> <a id="57176" class="Symbol">=</a> <a id="57178" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="57180" href="UF.SIP-Examples.html#57180" class="Bound">X</a> <a id="57182" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="57184" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a> <a id="57186" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="57188" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="57190" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="57192" href="UF.SIP-Examples.html#57192" class="Bound">s</a> <a id="57194" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="57196" href="UF.SIP-Examples.html#56129" class="Function">S</a> <a id="57198" href="UF.SIP-Examples.html#57180" class="Bound">X</a> <a id="57200" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="57202" href="UF.SIP-Examples.html#56189" class="Function">category-axioms</a> <a id="57218" href="UF.SIP-Examples.html#57180" class="Bound">X</a> <a id="57220" href="UF.SIP-Examples.html#57192" class="Bound">s</a>

 <a id="category.Ob"></a><a id="57224" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="57227" class="Symbol">:</a> <a id="57229" href="UF.SIP-Examples.html#57154" class="Function">Cat</a> <a id="57233" class="Symbol">→</a> <a id="57235" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a> <a id="57237" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="57240" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="57243" class="Symbol">(</a><a id="57244" href="UF.SIP-Examples.html#57244" class="Bound">X</a> <a id="57246" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57248" class="Symbol">(</a><a id="57249" href="UF.SIP-Examples.html#57249" class="Bound">homX</a> <a id="57254" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57256" href="UF.SIP-Examples.html#57256" class="Bound">idX</a> <a id="57260" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57262" href="UF.SIP-Examples.html#57262" class="Bound">compX</a><a id="57267" class="Symbol">)</a> <a id="57269" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57271" class="Symbol">_)</a> <a id="57274" class="Symbol">=</a> <a id="57276" href="UF.SIP-Examples.html#57244" class="Bound">X</a>

 <a id="category.hom"></a><a id="57280" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57284" class="Symbol">:</a> <a id="57286" class="Symbol">(</a><a id="57287" href="UF.SIP-Examples.html#57287" class="Bound">𝓧</a> <a id="57289" class="Symbol">:</a> <a id="57291" href="UF.SIP-Examples.html#57154" class="Function">Cat</a><a id="57294" class="Symbol">)</a> <a id="57296" class="Symbol">→</a> <a id="57298" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="57301" href="UF.SIP-Examples.html#57287" class="Bound">𝓧</a> <a id="57303" class="Symbol">→</a> <a id="57305" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="57308" href="UF.SIP-Examples.html#57287" class="Bound">𝓧</a> <a id="57310" class="Symbol">→</a> <a id="57312" href="UF.SIP-Examples.html#55959" class="Bound">𝓥</a> <a id="57314" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="57317" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57321" class="Symbol">(</a><a id="57322" href="UF.SIP-Examples.html#57322" class="Bound">X</a> <a id="57324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57326" class="Symbol">(</a><a id="57327" href="UF.SIP-Examples.html#57327" class="Bound">homX</a> <a id="57332" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57334" href="UF.SIP-Examples.html#57334" class="Bound">idX</a> <a id="57338" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57340" href="UF.SIP-Examples.html#57340" class="Bound">compX</a><a id="57345" class="Symbol">)</a> <a id="57347" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57349" class="Symbol">_)</a> <a id="57352" class="Symbol">=</a> <a id="57354" href="UF.SIP-Examples.html#57327" class="Bound">homX</a>

 <a id="category.𝒾𝒹"></a><a id="57361" href="UF.SIP-Examples.html#57361" class="Function">𝒾𝒹</a> <a id="57364" class="Symbol">:</a> <a id="57366" class="Symbol">(</a><a id="57367" href="UF.SIP-Examples.html#57367" class="Bound">𝓧</a> <a id="57369" class="Symbol">:</a> <a id="57371" href="UF.SIP-Examples.html#57154" class="Function">Cat</a><a id="57374" class="Symbol">)</a> <a id="57376" class="Symbol">(</a><a id="57377" href="UF.SIP-Examples.html#57377" class="Bound">x</a> <a id="57379" class="Symbol">:</a> <a id="57381" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="57384" href="UF.SIP-Examples.html#57367" class="Bound">𝓧</a><a id="57385" class="Symbol">)</a> <a id="57387" class="Symbol">→</a> <a id="57389" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57393" href="UF.SIP-Examples.html#57367" class="Bound">𝓧</a> <a id="57395" href="UF.SIP-Examples.html#57377" class="Bound">x</a> <a id="57397" href="UF.SIP-Examples.html#57377" class="Bound">x</a>
 <a id="57400" href="UF.SIP-Examples.html#57361" class="Function">𝒾𝒹</a> <a id="57403" class="Symbol">(</a><a id="57404" href="UF.SIP-Examples.html#57404" class="Bound">X</a> <a id="57406" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57408" class="Symbol">(</a><a id="57409" href="UF.SIP-Examples.html#57409" class="Bound">homX</a> <a id="57414" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57416" href="UF.SIP-Examples.html#57416" class="Bound">idX</a> <a id="57420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57422" href="UF.SIP-Examples.html#57422" class="Bound">compX</a><a id="57427" class="Symbol">)</a> <a id="57429" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57431" class="Symbol">_)</a> <a id="57434" class="Symbol">=</a> <a id="57436" href="UF.SIP-Examples.html#57416" class="Bound">idX</a>

 <a id="category.comp"></a><a id="57442" href="UF.SIP-Examples.html#57442" class="Function">comp</a> <a id="57447" class="Symbol">:</a> <a id="57449" class="Symbol">(</a><a id="57450" href="UF.SIP-Examples.html#57450" class="Bound">𝓧</a> <a id="57452" class="Symbol">:</a> <a id="57454" href="UF.SIP-Examples.html#57154" class="Function">Cat</a><a id="57457" class="Symbol">)</a> <a id="57459" class="Symbol">(</a><a id="57460" href="UF.SIP-Examples.html#57460" class="Bound">x</a> <a id="57462" href="UF.SIP-Examples.html#57462" class="Bound">y</a> <a id="57464" href="UF.SIP-Examples.html#57464" class="Bound">z</a> <a id="57466" class="Symbol">:</a> <a id="57468" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="57471" href="UF.SIP-Examples.html#57450" class="Bound">𝓧</a><a id="57472" class="Symbol">)</a> <a id="57474" class="Symbol">(</a><a id="57475" href="UF.SIP-Examples.html#57475" class="Bound">f</a> <a id="57477" class="Symbol">:</a> <a id="57479" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57483" href="UF.SIP-Examples.html#57450" class="Bound">𝓧</a> <a id="57485" href="UF.SIP-Examples.html#57460" class="Bound">x</a> <a id="57487" href="UF.SIP-Examples.html#57462" class="Bound">y</a><a id="57488" class="Symbol">)</a> <a id="57490" class="Symbol">(</a><a id="57491" href="UF.SIP-Examples.html#57491" class="Bound">g</a> <a id="57493" class="Symbol">:</a> <a id="57495" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57499" href="UF.SIP-Examples.html#57450" class="Bound">𝓧</a> <a id="57501" href="UF.SIP-Examples.html#57462" class="Bound">y</a> <a id="57503" href="UF.SIP-Examples.html#57464" class="Bound">z</a><a id="57504" class="Symbol">)</a> <a id="57506" class="Symbol">→</a> <a id="57508" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57512" href="UF.SIP-Examples.html#57450" class="Bound">𝓧</a> <a id="57514" href="UF.SIP-Examples.html#57460" class="Bound">x</a> <a id="57516" href="UF.SIP-Examples.html#57464" class="Bound">z</a>
 <a id="57519" href="UF.SIP-Examples.html#57442" class="Function">comp</a> <a id="57524" class="Symbol">(</a><a id="57525" href="UF.SIP-Examples.html#57525" class="Bound">X</a> <a id="57527" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57529" class="Symbol">(</a><a id="57530" href="UF.SIP-Examples.html#57530" class="Bound">homX</a> <a id="57535" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57537" href="UF.SIP-Examples.html#57537" class="Bound">idX</a> <a id="57541" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57543" href="UF.SIP-Examples.html#57543" class="Bound">compX</a><a id="57548" class="Symbol">)</a> <a id="57550" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="57552" class="Symbol">_)</a> <a id="57555" class="Symbol">=</a> <a id="57557" href="UF.SIP-Examples.html#57543" class="Bound">compX</a>

 <a id="category.is-functorial"></a><a id="57565" href="UF.SIP-Examples.html#57565" class="Function">is-functorial</a> <a id="57579" class="Symbol">:</a> <a id="57581" class="Symbol">(</a><a id="57582" href="UF.SIP-Examples.html#57582" class="Bound">𝓧</a> <a id="57584" href="UF.SIP-Examples.html#57584" class="Bound">𝓐</a> <a id="57586" class="Symbol">:</a> <a id="57588" href="UF.SIP-Examples.html#57154" class="Function">Cat</a><a id="57591" class="Symbol">)</a>
               <a id="57608" class="Symbol">→</a> <a id="57610" class="Symbol">(</a><a id="57611" href="UF.SIP-Examples.html#57611" class="Bound">F</a> <a id="57613" class="Symbol">:</a> <a id="57615" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="57618" href="UF.SIP-Examples.html#57582" class="Bound">𝓧</a> <a id="57620" class="Symbol">→</a> <a id="57622" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="57625" href="UF.SIP-Examples.html#57584" class="Bound">𝓐</a><a id="57626" class="Symbol">)</a>
               <a id="57643" class="Symbol">→</a> <a id="57645" class="Symbol">((</a><a id="57647" href="UF.SIP-Examples.html#57647" class="Bound">x</a> <a id="57649" href="UF.SIP-Examples.html#57649" class="Bound">y</a> <a id="57651" class="Symbol">:</a> <a id="57653" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="57656" href="UF.SIP-Examples.html#57582" class="Bound">𝓧</a><a id="57657" class="Symbol">)</a> <a id="57659" class="Symbol">→</a> <a id="57661" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57665" href="UF.SIP-Examples.html#57582" class="Bound">𝓧</a> <a id="57667" href="UF.SIP-Examples.html#57647" class="Bound">x</a> <a id="57669" href="UF.SIP-Examples.html#57649" class="Bound">y</a> <a id="57671" class="Symbol">→</a> <a id="57673" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57677" href="UF.SIP-Examples.html#57584" class="Bound">𝓐</a> <a id="57679" class="Symbol">(</a><a id="57680" href="UF.SIP-Examples.html#57611" class="Bound">F</a> <a id="57682" href="UF.SIP-Examples.html#57647" class="Bound">x</a><a id="57683" class="Symbol">)</a> <a id="57685" class="Symbol">(</a><a id="57686" href="UF.SIP-Examples.html#57611" class="Bound">F</a> <a id="57688" href="UF.SIP-Examples.html#57649" class="Bound">y</a><a id="57689" class="Symbol">))</a>
               <a id="57707" class="Symbol">→</a> <a id="57709" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a> <a id="57711" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="57713" href="UF.SIP-Examples.html#55959" class="Bound">𝓥</a> <a id="57715" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="57719" href="UF.SIP-Examples.html#57565" class="Function">is-functorial</a> <a id="57733" href="UF.SIP-Examples.html#57733" class="Bound">𝓧</a> <a id="57735" href="UF.SIP-Examples.html#57735" class="Bound">𝓐</a> <a id="57737" href="UF.SIP-Examples.html#57737" class="Bound">F</a> <a id="57739" href="UF.SIP-Examples.html#57739" class="Bound">𝓕&#39;</a> <a id="57742" class="Symbol">=</a> <a id="57744" href="UF.SIP-Examples.html#58029" class="Function">pidentity</a> <a id="57754" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="57756" href="UF.SIP-Examples.html#58088" class="Function">pcomposition</a>
  <a id="57771" class="Keyword">where</a>
   <a id="57780" href="UF.SIP-Examples.html#57780" class="Function Operator">_o_</a> <a id="57784" class="Symbol">:</a> <a id="57786" class="Symbol">{</a><a id="57787" href="UF.SIP-Examples.html#57787" class="Bound">x</a> <a id="57789" href="UF.SIP-Examples.html#57789" class="Bound">y</a> <a id="57791" href="UF.SIP-Examples.html#57791" class="Bound">z</a> <a id="57793" class="Symbol">:</a> <a id="57795" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="57798" href="UF.SIP-Examples.html#57733" class="Bound">𝓧</a><a id="57799" class="Symbol">}</a> <a id="57801" class="Symbol">→</a> <a id="57803" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57807" href="UF.SIP-Examples.html#57733" class="Bound">𝓧</a> <a id="57809" href="UF.SIP-Examples.html#57789" class="Bound">y</a> <a id="57811" href="UF.SIP-Examples.html#57791" class="Bound">z</a> <a id="57813" class="Symbol">→</a> <a id="57815" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57819" href="UF.SIP-Examples.html#57733" class="Bound">𝓧</a> <a id="57821" href="UF.SIP-Examples.html#57787" class="Bound">x</a> <a id="57823" href="UF.SIP-Examples.html#57789" class="Bound">y</a> <a id="57825" class="Symbol">→</a> <a id="57827" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57831" href="UF.SIP-Examples.html#57733" class="Bound">𝓧</a> <a id="57833" href="UF.SIP-Examples.html#57787" class="Bound">x</a> <a id="57835" href="UF.SIP-Examples.html#57791" class="Bound">z</a>
   <a id="57840" href="UF.SIP-Examples.html#57840" class="Bound">g</a> <a id="57842" href="UF.SIP-Examples.html#57780" class="Function Operator">o</a> <a id="57844" href="UF.SIP-Examples.html#57844" class="Bound">f</a> <a id="57846" class="Symbol">=</a> <a id="57848" href="UF.SIP-Examples.html#57442" class="Function">comp</a> <a id="57853" href="UF.SIP-Examples.html#57733" class="Bound">𝓧</a> <a id="57855" class="Symbol">_</a> <a id="57857" class="Symbol">_</a> <a id="57859" class="Symbol">_</a> <a id="57861" href="UF.SIP-Examples.html#57844" class="Bound">f</a> <a id="57863" href="UF.SIP-Examples.html#57840" class="Bound">g</a>

   <a id="57869" href="UF.SIP-Examples.html#57869" class="Function Operator">_□_</a> <a id="57873" class="Symbol">:</a> <a id="57875" class="Symbol">{</a><a id="57876" href="UF.SIP-Examples.html#57876" class="Bound">a</a> <a id="57878" href="UF.SIP-Examples.html#57878" class="Bound">b</a> <a id="57880" href="UF.SIP-Examples.html#57880" class="Bound">c</a> <a id="57882" class="Symbol">:</a> <a id="57884" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="57887" href="UF.SIP-Examples.html#57735" class="Bound">𝓐</a><a id="57888" class="Symbol">}</a> <a id="57890" class="Symbol">→</a> <a id="57892" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57896" href="UF.SIP-Examples.html#57735" class="Bound">𝓐</a> <a id="57898" href="UF.SIP-Examples.html#57878" class="Bound">b</a> <a id="57900" href="UF.SIP-Examples.html#57880" class="Bound">c</a> <a id="57902" class="Symbol">→</a> <a id="57904" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57908" href="UF.SIP-Examples.html#57735" class="Bound">𝓐</a> <a id="57910" href="UF.SIP-Examples.html#57876" class="Bound">a</a> <a id="57912" href="UF.SIP-Examples.html#57878" class="Bound">b</a> <a id="57914" class="Symbol">→</a> <a id="57916" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57920" href="UF.SIP-Examples.html#57735" class="Bound">𝓐</a> <a id="57922" href="UF.SIP-Examples.html#57876" class="Bound">a</a> <a id="57924" href="UF.SIP-Examples.html#57880" class="Bound">c</a>
   <a id="57929" href="UF.SIP-Examples.html#57929" class="Bound">g</a> <a id="57931" href="UF.SIP-Examples.html#57869" class="Function Operator">□</a> <a id="57933" href="UF.SIP-Examples.html#57933" class="Bound">f</a> <a id="57935" class="Symbol">=</a> <a id="57937" href="UF.SIP-Examples.html#57442" class="Function">comp</a> <a id="57942" href="UF.SIP-Examples.html#57735" class="Bound">𝓐</a> <a id="57944" class="Symbol">_</a> <a id="57946" class="Symbol">_</a> <a id="57948" class="Symbol">_</a> <a id="57950" href="UF.SIP-Examples.html#57933" class="Bound">f</a> <a id="57952" href="UF.SIP-Examples.html#57929" class="Bound">g</a>

   <a id="57958" href="UF.SIP-Examples.html#57958" class="Function">𝓕</a> <a id="57960" class="Symbol">:</a> <a id="57962" class="Symbol">{</a><a id="57963" href="UF.SIP-Examples.html#57963" class="Bound">x</a> <a id="57965" href="UF.SIP-Examples.html#57965" class="Bound">y</a> <a id="57967" class="Symbol">:</a> <a id="57969" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="57972" href="UF.SIP-Examples.html#57733" class="Bound">𝓧</a><a id="57973" class="Symbol">}</a> <a id="57975" class="Symbol">→</a> <a id="57977" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57981" href="UF.SIP-Examples.html#57733" class="Bound">𝓧</a> <a id="57983" href="UF.SIP-Examples.html#57963" class="Bound">x</a> <a id="57985" href="UF.SIP-Examples.html#57965" class="Bound">y</a> <a id="57987" class="Symbol">→</a> <a id="57989" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="57993" href="UF.SIP-Examples.html#57735" class="Bound">𝓐</a> <a id="57995" class="Symbol">(</a><a id="57996" href="UF.SIP-Examples.html#57737" class="Bound">F</a> <a id="57998" href="UF.SIP-Examples.html#57963" class="Bound">x</a><a id="57999" class="Symbol">)</a> <a id="58001" class="Symbol">(</a><a id="58002" href="UF.SIP-Examples.html#57737" class="Bound">F</a> <a id="58004" href="UF.SIP-Examples.html#57965" class="Bound">y</a><a id="58005" class="Symbol">)</a>
   <a id="58010" href="UF.SIP-Examples.html#57958" class="Function">𝓕</a> <a id="58012" href="UF.SIP-Examples.html#58012" class="Bound">f</a> <a id="58014" class="Symbol">=</a> <a id="58016" href="UF.SIP-Examples.html#57739" class="Bound">𝓕&#39;</a> <a id="58019" class="Symbol">_</a> <a id="58021" class="Symbol">_</a> <a id="58023" href="UF.SIP-Examples.html#58012" class="Bound">f</a>

   <a id="58029" href="UF.SIP-Examples.html#58029" class="Function">pidentity</a>    <a id="58042" class="Symbol">=</a> <a id="58044" class="Symbol">(λ</a> <a id="58047" href="UF.SIP-Examples.html#58047" class="Bound">x</a> <a id="58049" class="Symbol">→</a> <a id="58051" href="UF.SIP-Examples.html#57958" class="Function">𝓕</a> <a id="58053" class="Symbol">(</a><a id="58054" href="UF.SIP-Examples.html#57361" class="Function">𝒾𝒹</a> <a id="58057" href="UF.SIP-Examples.html#57733" class="Bound">𝓧</a> <a id="58059" href="UF.SIP-Examples.html#58047" class="Bound">x</a><a id="58060" class="Symbol">))</a> <a id="58063" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="58065" class="Symbol">(λ</a> <a id="58068" href="UF.SIP-Examples.html#58068" class="Bound">x</a> <a id="58070" class="Symbol">→</a> <a id="58072" href="UF.SIP-Examples.html#57361" class="Function">𝒾𝒹</a> <a id="58075" href="UF.SIP-Examples.html#57735" class="Bound">𝓐</a> <a id="58077" class="Symbol">(</a><a id="58078" href="UF.SIP-Examples.html#57737" class="Bound">F</a> <a id="58080" href="UF.SIP-Examples.html#58068" class="Bound">x</a><a id="58081" class="Symbol">))</a>

   <a id="58088" href="UF.SIP-Examples.html#58088" class="Function">pcomposition</a> <a id="58101" class="Symbol">=</a> <a id="58103" class="Symbol">(λ</a> <a id="58106" href="UF.SIP-Examples.html#58106" class="Bound">x</a> <a id="58108" href="UF.SIP-Examples.html#58108" class="Bound">y</a> <a id="58110" href="UF.SIP-Examples.html#58110" class="Bound">z</a> <a id="58112" class="Symbol">(</a><a id="58113" href="UF.SIP-Examples.html#58113" class="Bound">f</a> <a id="58115" class="Symbol">:</a> <a id="58117" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="58121" href="UF.SIP-Examples.html#57733" class="Bound">𝓧</a> <a id="58123" href="UF.SIP-Examples.html#58106" class="Bound">x</a> <a id="58125" href="UF.SIP-Examples.html#58108" class="Bound">y</a><a id="58126" class="Symbol">)</a> <a id="58128" class="Symbol">(</a><a id="58129" href="UF.SIP-Examples.html#58129" class="Bound">g</a> <a id="58131" class="Symbol">:</a> <a id="58133" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="58137" href="UF.SIP-Examples.html#57733" class="Bound">𝓧</a> <a id="58139" href="UF.SIP-Examples.html#58108" class="Bound">y</a> <a id="58141" href="UF.SIP-Examples.html#58110" class="Bound">z</a><a id="58142" class="Symbol">)</a> <a id="58144" class="Symbol">→</a> <a id="58146" href="UF.SIP-Examples.html#57958" class="Function">𝓕</a> <a id="58148" class="Symbol">(</a><a id="58149" href="UF.SIP-Examples.html#58129" class="Bound">g</a> <a id="58151" href="UF.SIP-Examples.html#57780" class="Function Operator">o</a> <a id="58153" href="UF.SIP-Examples.html#58113" class="Bound">f</a><a id="58154" class="Symbol">))</a>
                <a id="58173" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="58175" class="Symbol">(λ</a> <a id="58178" href="UF.SIP-Examples.html#58178" class="Bound">x</a> <a id="58180" href="UF.SIP-Examples.html#58180" class="Bound">y</a> <a id="58182" href="UF.SIP-Examples.html#58182" class="Bound">z</a> <a id="58184" class="Symbol">(</a><a id="58185" href="UF.SIP-Examples.html#58185" class="Bound">f</a> <a id="58187" class="Symbol">:</a> <a id="58189" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="58193" href="UF.SIP-Examples.html#57733" class="Bound">𝓧</a> <a id="58195" href="UF.SIP-Examples.html#58178" class="Bound">x</a> <a id="58197" href="UF.SIP-Examples.html#58180" class="Bound">y</a><a id="58198" class="Symbol">)</a> <a id="58200" class="Symbol">(</a><a id="58201" href="UF.SIP-Examples.html#58201" class="Bound">g</a> <a id="58203" class="Symbol">:</a> <a id="58205" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="58209" href="UF.SIP-Examples.html#57733" class="Bound">𝓧</a> <a id="58211" href="UF.SIP-Examples.html#58180" class="Bound">y</a> <a id="58213" href="UF.SIP-Examples.html#58182" class="Bound">z</a><a id="58214" class="Symbol">)</a> <a id="58216" class="Symbol">→</a> <a id="58218" href="UF.SIP-Examples.html#57958" class="Function">𝓕</a> <a id="58220" href="UF.SIP-Examples.html#58201" class="Bound">g</a> <a id="58222" href="UF.SIP-Examples.html#57869" class="Function Operator">□</a> <a id="58224" href="UF.SIP-Examples.html#57958" class="Function">𝓕</a> <a id="58226" href="UF.SIP-Examples.html#58185" class="Bound">f</a><a id="58227" class="Symbol">)</a>

 <a id="category._⋍_"></a><a id="58231" href="UF.SIP-Examples.html#58231" class="Function Operator">_⋍_</a> <a id="58235" class="Symbol">:</a> <a id="58237" href="UF.SIP-Examples.html#57154" class="Function">Cat</a> <a id="58241" class="Symbol">→</a> <a id="58243" href="UF.SIP-Examples.html#57154" class="Function">Cat</a> <a id="58247" class="Symbol">→</a> <a id="58249" href="UF.SIP-Examples.html#55957" class="Bound">𝓤</a> <a id="58251" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="58253" href="UF.SIP-Examples.html#55959" class="Bound">𝓥</a> <a id="58255" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

 <a id="58259" href="UF.SIP-Examples.html#58259" class="Bound">𝓧</a> <a id="58261" href="UF.SIP-Examples.html#58231" class="Function Operator">⋍</a> <a id="58263" href="UF.SIP-Examples.html#58263" class="Bound">𝓐</a> <a id="58265" class="Symbol">=</a> <a id="58267" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="58269" href="UF.SIP-Examples.html#58269" class="Bound">F</a> <a id="58271" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="58273" class="Symbol">(</a><a id="58274" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="58277" href="UF.SIP-Examples.html#58259" class="Bound">𝓧</a> <a id="58279" class="Symbol">→</a> <a id="58281" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="58284" href="UF.SIP-Examples.html#58263" class="Bound">𝓐</a><a id="58285" class="Symbol">)</a>
              <a id="58301" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="58303" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="58312" href="UF.SIP-Examples.html#58269" class="Bound">F</a>
              <a id="58328" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="58330" class="Symbol">(</a><a id="58331" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="58333" href="UF.SIP-Examples.html#58333" class="Bound">𝓕</a> <a id="58335" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="58337" class="Symbol">((</a><a id="58339" href="UF.SIP-Examples.html#58339" class="Bound">x</a> <a id="58341" href="UF.SIP-Examples.html#58341" class="Bound">y</a> <a id="58343" class="Symbol">:</a> <a id="58345" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="58348" href="UF.SIP-Examples.html#58259" class="Bound">𝓧</a><a id="58349" class="Symbol">)</a> <a id="58351" class="Symbol">→</a> <a id="58353" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="58357" href="UF.SIP-Examples.html#58259" class="Bound">𝓧</a> <a id="58359" href="UF.SIP-Examples.html#58339" class="Bound">x</a> <a id="58361" href="UF.SIP-Examples.html#58341" class="Bound">y</a> <a id="58363" class="Symbol">→</a> <a id="58365" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="58369" href="UF.SIP-Examples.html#58263" class="Bound">𝓐</a> <a id="58371" class="Symbol">(</a><a id="58372" href="UF.SIP-Examples.html#58269" class="Bound">F</a> <a id="58374" href="UF.SIP-Examples.html#58339" class="Bound">x</a><a id="58375" class="Symbol">)</a> <a id="58377" class="Symbol">(</a><a id="58378" href="UF.SIP-Examples.html#58269" class="Bound">F</a> <a id="58380" href="UF.SIP-Examples.html#58341" class="Bound">y</a><a id="58381" class="Symbol">))</a>
                     <a id="58405" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="58407" class="Symbol">(∀</a> <a id="58410" href="UF.SIP-Examples.html#58410" class="Bound">x</a> <a id="58412" href="UF.SIP-Examples.html#58412" class="Bound">y</a> <a id="58414" class="Symbol">→</a> <a id="58416" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="58425" class="Symbol">(</a><a id="58426" href="UF.SIP-Examples.html#58333" class="Bound">𝓕</a> <a id="58428" href="UF.SIP-Examples.html#58410" class="Bound">x</a> <a id="58430" href="UF.SIP-Examples.html#58412" class="Bound">y</a><a id="58431" class="Symbol">))</a>
                     <a id="58455" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="58457" href="UF.SIP-Examples.html#57565" class="Function">is-functorial</a> <a id="58471" href="UF.SIP-Examples.html#58259" class="Bound">𝓧</a> <a id="58473" href="UF.SIP-Examples.html#58263" class="Bound">𝓐</a> <a id="58475" href="UF.SIP-Examples.html#58269" class="Bound">F</a> <a id="58477" href="UF.SIP-Examples.html#58333" class="Bound">𝓕</a><a id="58478" class="Symbol">)</a>

 <a id="category.idtoeqCat"></a><a id="58482" href="UF.SIP-Examples.html#58482" class="Function">idtoeqCat</a> <a id="58492" class="Symbol">:</a> <a id="58494" class="Symbol">(</a><a id="58495" href="UF.SIP-Examples.html#58495" class="Bound">𝓧</a> <a id="58497" href="UF.SIP-Examples.html#58497" class="Bound">𝓐</a> <a id="58499" class="Symbol">:</a> <a id="58501" href="UF.SIP-Examples.html#57154" class="Function">Cat</a><a id="58504" class="Symbol">)</a> <a id="58506" class="Symbol">→</a> <a id="58508" href="UF.SIP-Examples.html#58495" class="Bound">𝓧</a> <a id="58510" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="58512" href="UF.SIP-Examples.html#58497" class="Bound">𝓐</a> <a id="58514" class="Symbol">→</a> <a id="58516" href="UF.SIP-Examples.html#58495" class="Bound">𝓧</a> <a id="58518" href="UF.SIP-Examples.html#58231" class="Function Operator">⋍</a> <a id="58520" href="UF.SIP-Examples.html#58497" class="Bound">𝓐</a>
 <a id="58523" href="UF.SIP-Examples.html#58482" class="Function">idtoeqCat</a> <a id="58533" href="UF.SIP-Examples.html#58533" class="Bound">𝓧</a> <a id="58535" href="UF.SIP-Examples.html#58533" class="Bound">𝓧</a> <a id="58537" class="Symbol">(</a><a id="58538" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="58543" class="Symbol">{</a><a id="58544" href="UF.SIP-Examples.html#58533" class="Bound">𝓧</a><a id="58545" class="Symbol">})</a> <a id="58548" class="Symbol">=</a> <a id="58550" href="Notation.General.html#3413" class="Function">-id</a> <a id="58554" class="Symbol">(</a><a id="58555" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="58558" href="UF.SIP-Examples.html#58533" class="Bound">𝓧</a><a id="58559" class="Symbol">)</a> <a id="58561" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                              <a id="58593" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="58605" class="Symbol">(</a><a id="58606" href="UF.SIP-Examples.html#57224" class="Function">Ob</a> <a id="58609" href="UF.SIP-Examples.html#58533" class="Bound">𝓧</a><a id="58610" class="Symbol">)</a> <a id="58612" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                              <a id="58644" class="Symbol">(λ</a> <a id="58647" href="UF.SIP-Examples.html#58647" class="Bound">x</a> <a id="58649" href="UF.SIP-Examples.html#58649" class="Bound">y</a> <a id="58651" class="Symbol">→</a> <a id="58653" href="Notation.General.html#3413" class="Function">-id</a> <a id="58657" class="Symbol">(</a><a id="58658" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="58662" href="UF.SIP-Examples.html#58533" class="Bound">𝓧</a> <a id="58664" href="UF.SIP-Examples.html#58647" class="Bound">x</a> <a id="58666" href="UF.SIP-Examples.html#58649" class="Bound">y</a><a id="58667" class="Symbol">))</a> <a id="58670" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                              <a id="58702" class="Symbol">(λ</a> <a id="58705" href="UF.SIP-Examples.html#58705" class="Bound">x</a> <a id="58707" href="UF.SIP-Examples.html#58707" class="Bound">y</a> <a id="58709" class="Symbol">→</a> <a id="58711" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="58723" class="Symbol">(</a><a id="58724" href="UF.SIP-Examples.html#57280" class="Function">hom</a> <a id="58728" href="UF.SIP-Examples.html#58533" class="Bound">𝓧</a> <a id="58730" href="UF.SIP-Examples.html#58705" class="Bound">x</a> <a id="58732" href="UF.SIP-Examples.html#58707" class="Bound">y</a><a id="58733" class="Symbol">))</a> <a id="58736" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                              <a id="58768" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="58773" class="Symbol">(</a><a id="58774" href="UF.SIP-Examples.html#57361" class="Function">𝒾𝒹</a> <a id="58777" href="UF.SIP-Examples.html#58533" class="Bound">𝓧</a><a id="58778" class="Symbol">)</a> <a id="58780" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                              <a id="58812" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="58817" class="Symbol">(</a><a id="58818" href="UF.SIP-Examples.html#57442" class="Function">comp</a> <a id="58823" href="UF.SIP-Examples.html#58533" class="Bound">𝓧</a><a id="58824" class="Symbol">)</a>

 <a id="category.characterization-of-category-＝"></a><a id="58828" href="UF.SIP-Examples.html#58828" class="Function">characterization-of-category-＝</a> <a id="58859" class="Symbol">:</a> <a id="58861" class="Symbol">(</a><a id="58862" href="UF.SIP-Examples.html#58862" class="Bound">𝓧</a> <a id="58864" href="UF.SIP-Examples.html#58864" class="Bound">𝓐</a> <a id="58866" class="Symbol">:</a> <a id="58868" href="UF.SIP-Examples.html#57154" class="Function">Cat</a><a id="58871" class="Symbol">)</a> <a id="58873" class="Symbol">→</a> <a id="58875" class="Symbol">(</a><a id="58876" href="UF.SIP-Examples.html#58862" class="Bound">𝓧</a> <a id="58878" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="58880" href="UF.SIP-Examples.html#58864" class="Bound">𝓐</a><a id="58881" class="Symbol">)</a> <a id="58883" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="58885" class="Symbol">(</a><a id="58886" href="UF.SIP-Examples.html#58862" class="Bound">𝓧</a> <a id="58888" href="UF.SIP-Examples.html#58231" class="Function Operator">⋍</a> <a id="58890" href="UF.SIP-Examples.html#58864" class="Bound">𝓐</a><a id="58891" class="Symbol">)</a>
 <a id="58894" href="UF.SIP-Examples.html#58828" class="Function">characterization-of-category-＝</a> <a id="58925" class="Symbol">=</a>
  <a id="58929" href="UF.SIP-Examples.html#55279" class="Function">characterization-of-type-valued-preorder-＝-with-axioms</a>
   <a id="58987" href="UF.SIP-Examples.html#56189" class="Function">category-axioms</a>
   <a id="59006" href="UF.SIP-Examples.html#56702" class="Function">category-axioms-prop</a>

 <a id="category.idtoeqCat-is-equiv"></a><a id="59029" href="UF.SIP-Examples.html#59029" class="Function">idtoeqCat-is-equiv</a> <a id="59048" class="Symbol">:</a> <a id="59050" class="Symbol">(</a><a id="59051" href="UF.SIP-Examples.html#59051" class="Bound">𝓧</a> <a id="59053" href="UF.SIP-Examples.html#59053" class="Bound">𝓐</a> <a id="59055" class="Symbol">:</a> <a id="59057" href="UF.SIP-Examples.html#57154" class="Function">Cat</a><a id="59060" class="Symbol">)</a> <a id="59062" class="Symbol">→</a> <a id="59064" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="59073" class="Symbol">(</a><a id="59074" href="UF.SIP-Examples.html#58482" class="Function">idtoeqCat</a> <a id="59084" href="UF.SIP-Examples.html#59051" class="Bound">𝓧</a> <a id="59086" href="UF.SIP-Examples.html#59053" class="Bound">𝓐</a><a id="59087" class="Symbol">)</a>
 <a id="59090" href="UF.SIP-Examples.html#59029" class="Function">idtoeqCat-is-equiv</a> <a id="59109" href="UF.SIP-Examples.html#59109" class="Bound">𝓧</a> <a id="59111" href="UF.SIP-Examples.html#59111" class="Bound">𝓐</a> <a id="59113" class="Symbol">=</a> <a id="59115" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="59136" class="Symbol">_</a> <a id="59138" class="Symbol">_</a>
                           <a id="59167" class="Symbol">(</a><a id="59168" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="59180" class="Symbol">(</a><a id="59181" href="UF.SIP-Examples.html#58828" class="Function">characterization-of-category-＝</a> <a id="59212" href="UF.SIP-Examples.html#59109" class="Bound">𝓧</a> <a id="59214" href="UF.SIP-Examples.html#59111" class="Bound">𝓐</a><a id="59215" class="Symbol">))</a>
                           <a id="59245" class="Symbol">(</a><a id="59246" href="UF.SIP-Examples.html#59264" class="Function">γ</a> <a id="59248" href="UF.SIP-Examples.html#59109" class="Bound">𝓧</a> <a id="59250" href="UF.SIP-Examples.html#59111" class="Bound">𝓐</a><a id="59251" class="Symbol">)</a>
  <a id="59255" class="Keyword">where</a>
   <a id="59264" href="UF.SIP-Examples.html#59264" class="Function">γ</a> <a id="59266" class="Symbol">:</a> <a id="59268" class="Symbol">(</a><a id="59269" href="UF.SIP-Examples.html#59269" class="Bound">𝓧</a> <a id="59271" href="UF.SIP-Examples.html#59271" class="Bound">𝓐</a> <a id="59273" class="Symbol">:</a> <a id="59275" href="UF.SIP-Examples.html#57154" class="Function">Cat</a><a id="59278" class="Symbol">)</a> <a id="59280" class="Symbol">→</a> <a id="59282" href="UF.SIP-Examples.html#58482" class="Function">idtoeqCat</a> <a id="59292" href="UF.SIP-Examples.html#59269" class="Bound">𝓧</a> <a id="59294" href="UF.SIP-Examples.html#59271" class="Bound">𝓐</a> <a id="59296" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="59298" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="59300" href="UF.SIP-Examples.html#58828" class="Function">characterization-of-category-＝</a> <a id="59331" href="UF.SIP-Examples.html#59269" class="Bound">𝓧</a> <a id="59333" href="UF.SIP-Examples.html#59271" class="Bound">𝓐</a> <a id="59335" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
   <a id="59340" href="UF.SIP-Examples.html#59264" class="Function">γ</a> <a id="59342" href="UF.SIP-Examples.html#59342" class="Bound">𝓧</a> <a id="59344" href="UF.SIP-Examples.html#59342" class="Bound">𝓧</a> <a id="59346" class="Symbol">(</a><a id="59347" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="59352" class="Symbol">{</a><a id="59353" href="UF.SIP-Examples.html#59342" class="Bound">𝓧</a><a id="59354" class="Symbol">})</a> <a id="59357" class="Symbol">=</a> <a id="59359" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="59364" class="Symbol">(</a><a id="59365" href="UF.SIP-Examples.html#58482" class="Function">idtoeqCat</a> <a id="59375" href="UF.SIP-Examples.html#59342" class="Bound">𝓧</a> <a id="59377" href="UF.SIP-Examples.html#59342" class="Bound">𝓧</a> <a id="59379" class="Symbol">(</a><a id="59380" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="59385" href="UF.SIP-Examples.html#59342" class="Bound">𝓧</a><a id="59386" class="Symbol">))</a>

<a id="59390" class="Markup">\end{code}</a><a id="59400" class="Background">

We now consider ∞-magmas with the binary operation generalized to an
operation of arbitrary arity. This is used to define σ-frames.

</a><a id="59535" class="Markup">\begin{code}</a>

<a id="59549" class="Keyword">module</a> <a id="∞-bigmagma"></a><a id="59556" href="UF.SIP-Examples.html#59556" class="Module">∞-bigmagma</a> <a id="59567" class="Symbol">{</a><a id="59568" href="UF.SIP-Examples.html#59568" class="Bound">𝓤</a> <a id="59570" href="UF.SIP-Examples.html#59570" class="Bound">𝓥</a> <a id="59572" class="Symbol">:</a> <a id="59574" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="59582" class="Symbol">}</a> <a id="59584" class="Symbol">(</a><a id="59585" href="UF.SIP-Examples.html#59585" class="Bound">I</a> <a id="59587" class="Symbol">:</a> <a id="59589" href="UF.SIP-Examples.html#59570" class="Bound">𝓥</a> <a id="59591" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="59593" class="Symbol">)</a> <a id="59595" class="Keyword">where</a>

 <a id="59603" class="Keyword">open</a> <a id="59608" href="UF.SIP.html#650" class="Module">sip</a>

 <a id="∞-bigmagma.∞-bigmagma-structure"></a><a id="59614" href="UF.SIP-Examples.html#59614" class="Function">∞-bigmagma-structure</a> <a id="59635" class="Symbol">:</a> <a id="59637" href="UF.SIP-Examples.html#59568" class="Bound">𝓤</a> <a id="59639" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="59641" class="Symbol">→</a> <a id="59643" href="UF.SIP-Examples.html#59568" class="Bound">𝓤</a> <a id="59645" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="59647" href="UF.SIP-Examples.html#59570" class="Bound">𝓥</a> <a id="59649" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="59652" href="UF.SIP-Examples.html#59614" class="Function">∞-bigmagma-structure</a> <a id="59673" href="UF.SIP-Examples.html#59673" class="Bound">A</a> <a id="59675" class="Symbol">=</a> <a id="59677" class="Symbol">(</a><a id="59678" href="UF.SIP-Examples.html#59585" class="Bound">I</a> <a id="59680" class="Symbol">→</a> <a id="59682" href="UF.SIP-Examples.html#59673" class="Bound">A</a><a id="59683" class="Symbol">)</a> <a id="59685" class="Symbol">→</a> <a id="59687" href="UF.SIP-Examples.html#59673" class="Bound">A</a>

 <a id="∞-bigmagma.∞-Bigmagma"></a><a id="59691" href="UF.SIP-Examples.html#59691" class="Function">∞-Bigmagma</a> <a id="59702" class="Symbol">:</a> <a id="59704" href="UF.SIP-Examples.html#59568" class="Bound">𝓤</a> <a id="59706" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="59708" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="59710" href="UF.SIP-Examples.html#59570" class="Bound">𝓥</a> <a id="59712" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="59715" href="UF.SIP-Examples.html#59691" class="Function">∞-Bigmagma</a> <a id="59726" class="Symbol">=</a> <a id="59728" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="59730" href="UF.SIP-Examples.html#59730" class="Bound">A</a> <a id="59732" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="59734" href="UF.SIP-Examples.html#59568" class="Bound">𝓤</a> <a id="59736" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="59738" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="59740" href="UF.SIP-Examples.html#59614" class="Function">∞-bigmagma-structure</a> <a id="59761" href="UF.SIP-Examples.html#59730" class="Bound">A</a>

 <a id="∞-bigmagma.sns-data"></a><a id="59765" href="UF.SIP-Examples.html#59765" class="Function">sns-data</a> <a id="59774" class="Symbol">:</a> <a id="59776" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="59780" href="UF.SIP-Examples.html#59614" class="Function">∞-bigmagma-structure</a> <a id="59801" class="Symbol">(</a><a id="59802" href="UF.SIP-Examples.html#59568" class="Bound">𝓤</a> <a id="59804" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="59806" href="UF.SIP-Examples.html#59570" class="Bound">𝓥</a><a id="59807" class="Symbol">)</a>
 <a id="59810" href="UF.SIP-Examples.html#59765" class="Function">sns-data</a> <a id="59819" class="Symbol">=</a> <a id="59821" class="Symbol">(</a><a id="59822" href="UF.SIP-Examples.html#59844" class="Function">ι</a> <a id="59824" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="59826" href="UF.SIP-Examples.html#59987" class="Function">ρ</a> <a id="59828" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="59830" href="UF.SIP-Examples.html#60206" class="Function">θ</a><a id="59831" class="Symbol">)</a>
  <a id="59835" class="Keyword">where</a>
   <a id="59844" href="UF.SIP-Examples.html#59844" class="Function">ι</a> <a id="59846" class="Symbol">:</a> <a id="59848" class="Symbol">(</a><a id="59849" href="UF.SIP-Examples.html#59849" class="Bound">𝓐</a> <a id="59851" href="UF.SIP-Examples.html#59851" class="Bound">𝓐&#39;</a> <a id="59854" class="Symbol">:</a> <a id="59856" href="UF.SIP-Examples.html#59691" class="Function">∞-Bigmagma</a><a id="59866" class="Symbol">)</a> <a id="59868" class="Symbol">→</a> <a id="59870" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="59872" href="UF.SIP-Examples.html#59849" class="Bound">𝓐</a> <a id="59874" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="59876" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="59878" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="59880" href="UF.SIP-Examples.html#59851" class="Bound">𝓐&#39;</a> <a id="59883" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="59885" class="Symbol">→</a> <a id="59887" href="UF.SIP-Examples.html#59568" class="Bound">𝓤</a> <a id="59889" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="59891" href="UF.SIP-Examples.html#59570" class="Bound">𝓥</a> <a id="59893" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="59898" href="UF.SIP-Examples.html#59844" class="Function">ι</a> <a id="59900" class="Symbol">(</a><a id="59901" href="UF.SIP-Examples.html#59901" class="Bound">A</a> <a id="59903" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="59905" href="UF.SIP-Examples.html#59905" class="Bound">sup</a><a id="59908" class="Symbol">)</a> <a id="59910" class="Symbol">(</a><a id="59911" href="UF.SIP-Examples.html#59911" class="Bound">A&#39;</a> <a id="59914" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="59916" href="UF.SIP-Examples.html#59916" class="Bound">sup&#39;</a><a id="59920" class="Symbol">)</a> <a id="59922" class="Symbol">(</a><a id="59923" href="UF.SIP-Examples.html#59923" class="Bound">f</a> <a id="59925" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="59927" class="Symbol">_)</a> <a id="59930" class="Symbol">=</a>
    <a id="59936" class="Symbol">(λ</a> <a id="59939" href="UF.SIP-Examples.html#59939" class="Bound">𝕒</a> <a id="59941" class="Symbol">→</a> <a id="59943" href="UF.SIP-Examples.html#59923" class="Bound">f</a> <a id="59945" class="Symbol">(</a><a id="59946" href="UF.SIP-Examples.html#59905" class="Bound">sup</a> <a id="59950" href="UF.SIP-Examples.html#59939" class="Bound">𝕒</a><a id="59951" class="Symbol">))</a> <a id="59954" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="59956" class="Symbol">(λ</a> <a id="59959" href="UF.SIP-Examples.html#59959" class="Bound">𝕒</a> <a id="59961" class="Symbol">→</a> <a id="59963" href="UF.SIP-Examples.html#59916" class="Bound">sup&#39;</a> <a id="59968" class="Symbol">(</a><a id="59969" href="UF.SIP-Examples.html#59969" class="Bound">n</a> <a id="59971" href="Notation.General.html#4639" class="Function">↦</a> <a id="59973" href="UF.SIP-Examples.html#59923" class="Bound">f</a> <a id="59975" class="Symbol">(</a><a id="59976" href="UF.SIP-Examples.html#59959" class="Bound">𝕒</a> <a id="59978" href="UF.SIP-Examples.html#59969" class="Bound">n</a><a id="59979" class="Symbol">)))</a>

   <a id="59987" href="UF.SIP-Examples.html#59987" class="Function">ρ</a> <a id="59989" class="Symbol">:</a> <a id="59991" class="Symbol">(</a><a id="59992" href="UF.SIP-Examples.html#59992" class="Bound">𝓐</a> <a id="59994" class="Symbol">:</a> <a id="59996" href="UF.SIP-Examples.html#59691" class="Function">∞-Bigmagma</a><a id="60006" class="Symbol">)</a> <a id="60008" class="Symbol">→</a> <a id="60010" href="UF.SIP-Examples.html#59844" class="Function">ι</a> <a id="60012" href="UF.SIP-Examples.html#59992" class="Bound">𝓐</a> <a id="60014" href="UF.SIP-Examples.html#59992" class="Bound">𝓐</a> <a id="60016" class="Symbol">(</a><a id="60017" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="60024" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="60026" href="UF.SIP-Examples.html#59992" class="Bound">𝓐</a> <a id="60028" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="60029" class="Symbol">)</a>
   <a id="60034" href="UF.SIP-Examples.html#59987" class="Function">ρ</a> <a id="60036" class="Symbol">(</a><a id="60037" href="UF.SIP-Examples.html#60037" class="Bound">A</a> <a id="60039" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="60041" href="UF.SIP-Examples.html#60041" class="Bound">sup</a><a id="60044" class="Symbol">)</a> <a id="60046" class="Symbol">=</a> <a id="60048" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="60053" href="UF.SIP-Examples.html#60041" class="Bound">sup</a>

   <a id="60061" href="UF.SIP-Examples.html#60061" class="Function">h</a> <a id="60063" class="Symbol">:</a> <a id="60065" class="Symbol">{</a><a id="60066" href="UF.SIP-Examples.html#60066" class="Bound">A</a> <a id="60068" class="Symbol">:</a> <a id="60070" href="UF.SIP-Examples.html#59568" class="Bound">𝓤</a> <a id="60072" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="60074" class="Symbol">}</a> <a id="60076" class="Symbol">{</a><a id="60077" href="UF.SIP-Examples.html#60077" class="Bound">sup</a> <a id="60081" href="UF.SIP-Examples.html#60081" class="Bound">sup&#39;</a> <a id="60086" class="Symbol">:</a> <a id="60088" href="UF.SIP-Examples.html#59614" class="Function">∞-bigmagma-structure</a> <a id="60109" href="UF.SIP-Examples.html#60066" class="Bound">A</a><a id="60110" class="Symbol">}</a>
     <a id="60117" class="Symbol">→</a> <a id="60119" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="60133" href="UF.SIP-Examples.html#59844" class="Function">ι</a> <a id="60135" href="UF.SIP-Examples.html#59987" class="Function">ρ</a> <a id="60137" href="UF.SIP-Examples.html#60077" class="Bound">sup</a> <a id="60141" href="UF.SIP-Examples.html#60081" class="Bound">sup&#39;</a> <a id="60146" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="60148" href="Notation.General.html#3413" class="Function">-id</a> <a id="60152" class="Symbol">(</a><a id="60153" href="UF.SIP-Examples.html#60077" class="Bound">sup</a> <a id="60157" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="60159" href="UF.SIP-Examples.html#60081" class="Bound">sup&#39;</a><a id="60163" class="Symbol">)</a>

   <a id="60169" href="UF.SIP-Examples.html#60061" class="Function">h</a> <a id="60171" class="Symbol">(</a><a id="60172" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="60177" class="Symbol">{</a><a id="60178" href="UF.SIP-Examples.html#60178" class="Bound">sup</a><a id="60181" class="Symbol">})</a> <a id="60184" class="Symbol">=</a> <a id="60186" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="60191" class="Symbol">(</a><a id="60192" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="60197" href="UF.SIP-Examples.html#60178" class="Bound">sup</a><a id="60200" class="Symbol">)</a>

   <a id="60206" href="UF.SIP-Examples.html#60206" class="Function">θ</a> <a id="60208" class="Symbol">:</a> <a id="60210" class="Symbol">{</a><a id="60211" href="UF.SIP-Examples.html#60211" class="Bound">A</a> <a id="60213" class="Symbol">:</a> <a id="60215" href="UF.SIP-Examples.html#59568" class="Bound">𝓤</a> <a id="60217" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="60219" class="Symbol">}</a> <a id="60221" class="Symbol">(</a><a id="60222" href="UF.SIP-Examples.html#60222" class="Bound">sup</a> <a id="60226" href="UF.SIP-Examples.html#60226" class="Bound">sup&#39;</a> <a id="60231" class="Symbol">:</a> <a id="60233" href="UF.SIP-Examples.html#59614" class="Function">∞-bigmagma-structure</a> <a id="60254" href="UF.SIP-Examples.html#60211" class="Bound">A</a><a id="60255" class="Symbol">)</a>
     <a id="60262" class="Symbol">→</a> <a id="60264" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="60273" class="Symbol">(</a><a id="60274" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="60288" href="UF.SIP-Examples.html#59844" class="Function">ι</a> <a id="60290" href="UF.SIP-Examples.html#59987" class="Function">ρ</a> <a id="60292" href="UF.SIP-Examples.html#60222" class="Bound">sup</a> <a id="60296" href="UF.SIP-Examples.html#60226" class="Bound">sup&#39;</a><a id="60300" class="Symbol">)</a>

   <a id="60306" href="UF.SIP-Examples.html#60206" class="Function">θ</a> <a id="60308" href="UF.SIP-Examples.html#60308" class="Bound">sup</a> <a id="60312" href="UF.SIP-Examples.html#60312" class="Bound">sup&#39;</a> <a id="60317" class="Symbol">=</a> <a id="60319" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="60340" class="Symbol">_</a> <a id="60342" class="Symbol">_</a> <a id="60344" class="Symbol">(</a><a id="60345" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="60357" class="Symbol">(</a><a id="60358" href="UF.SIP-Examples.html#60308" class="Bound">sup</a> <a id="60362" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="60364" href="UF.SIP-Examples.html#60312" class="Bound">sup&#39;</a><a id="60368" class="Symbol">))</a> <a id="60371" href="UF.SIP-Examples.html#60061" class="Function">h</a>

 <a id="∞-bigmagma._≅[∞-Bigmagma]_"></a><a id="60375" href="UF.SIP-Examples.html#60375" class="Function Operator">_≅[∞-Bigmagma]_</a> <a id="60391" class="Symbol">:</a> <a id="60393" href="UF.SIP-Examples.html#59691" class="Function">∞-Bigmagma</a> <a id="60404" class="Symbol">→</a> <a id="60406" href="UF.SIP-Examples.html#59691" class="Function">∞-Bigmagma</a> <a id="60417" class="Symbol">→</a> <a id="60419" href="UF.SIP-Examples.html#59568" class="Bound">𝓤</a> <a id="60421" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="60423" href="UF.SIP-Examples.html#59570" class="Bound">𝓥</a> <a id="60425" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="60428" class="Symbol">(</a><a id="60429" href="UF.SIP-Examples.html#60429" class="Bound">A</a> <a id="60431" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="60433" href="UF.SIP-Examples.html#60433" class="Bound">sup</a><a id="60436" class="Symbol">)</a> <a id="60438" href="UF.SIP-Examples.html#60375" class="Function Operator">≅[∞-Bigmagma]</a> <a id="60452" class="Symbol">(</a><a id="60453" href="UF.SIP-Examples.html#60453" class="Bound">A&#39;</a> <a id="60456" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="60458" href="UF.SIP-Examples.html#60458" class="Bound">sup&#39;</a><a id="60462" class="Symbol">)</a> <a id="60464" class="Symbol">=</a>

           <a id="60478" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="60480" href="UF.SIP-Examples.html#60480" class="Bound">f</a> <a id="60482" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="60484" class="Symbol">(</a><a id="60485" href="UF.SIP-Examples.html#60429" class="Bound">A</a> <a id="60487" class="Symbol">→</a> <a id="60489" href="UF.SIP-Examples.html#60453" class="Bound">A&#39;</a><a id="60491" class="Symbol">)</a><a id="60492" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="60494" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="60503" href="UF.SIP-Examples.html#60480" class="Bound">f</a>
                         <a id="60530" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="60532" class="Symbol">((λ</a> <a id="60536" href="UF.SIP-Examples.html#60536" class="Bound">𝕒</a> <a id="60538" class="Symbol">→</a> <a id="60540" href="UF.SIP-Examples.html#60480" class="Bound">f</a> <a id="60542" class="Symbol">(</a><a id="60543" href="UF.SIP-Examples.html#60433" class="Bound">sup</a> <a id="60547" href="UF.SIP-Examples.html#60536" class="Bound">𝕒</a><a id="60548" class="Symbol">))</a> <a id="60551" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="60553" class="Symbol">(λ</a> <a id="60556" href="UF.SIP-Examples.html#60556" class="Bound">𝕒</a> <a id="60558" class="Symbol">→</a> <a id="60560" href="UF.SIP-Examples.html#60458" class="Bound">sup&#39;</a> <a id="60565" class="Symbol">(</a><a id="60566" href="UF.SIP-Examples.html#60566" class="Bound">n</a> <a id="60568" href="Notation.General.html#4639" class="Function">↦</a> <a id="60570" href="UF.SIP-Examples.html#60480" class="Bound">f</a> <a id="60572" class="Symbol">(</a><a id="60573" href="UF.SIP-Examples.html#60556" class="Bound">𝕒</a> <a id="60575" href="UF.SIP-Examples.html#60566" class="Bound">n</a><a id="60576" class="Symbol">))))</a>

 <a id="∞-bigmagma.characterization-of-∞-Bigmagma-＝"></a><a id="60583" href="UF.SIP-Examples.html#60583" class="Function">characterization-of-∞-Bigmagma-＝</a> <a id="60616" class="Symbol">:</a> <a id="60618" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="60631" href="UF.SIP-Examples.html#59568" class="Bound">𝓤</a>
                                  <a id="60667" class="Symbol">→</a> <a id="60669" class="Symbol">(</a><a id="60670" href="UF.SIP-Examples.html#60670" class="Bound">A</a> <a id="60672" href="UF.SIP-Examples.html#60672" class="Bound">B</a> <a id="60674" class="Symbol">:</a> <a id="60676" href="UF.SIP-Examples.html#59691" class="Function">∞-Bigmagma</a><a id="60686" class="Symbol">)</a>
                                  <a id="60722" class="Symbol">→</a> <a id="60724" class="Symbol">(</a><a id="60725" href="UF.SIP-Examples.html#60670" class="Bound">A</a> <a id="60727" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="60729" href="UF.SIP-Examples.html#60672" class="Bound">B</a><a id="60730" class="Symbol">)</a> <a id="60732" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="60734" class="Symbol">(</a><a id="60735" href="UF.SIP-Examples.html#60670" class="Bound">A</a> <a id="60737" href="UF.SIP-Examples.html#60375" class="Function Operator">≅[∞-Bigmagma]</a> <a id="60751" href="UF.SIP-Examples.html#60672" class="Bound">B</a><a id="60752" class="Symbol">)</a>
 <a id="60755" href="UF.SIP-Examples.html#60583" class="Function">characterization-of-∞-Bigmagma-＝</a> <a id="60788" href="UF.SIP-Examples.html#60788" class="Bound">ua</a> <a id="60791" class="Symbol">=</a> <a id="60793" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="60815" href="UF.SIP-Examples.html#60788" class="Bound">ua</a> <a id="60818" href="UF.SIP-Examples.html#59765" class="Function">sns-data</a>

<a id="60828" class="Markup">\end{code}</a><a id="60838" class="Background">

We use the above in OrderedTypes.sigma-frame to define σ-frames.

We now consider ∞-bigmagmas with all operations of all arities, which we use in
OrderedTypes.Frame to define frames.

</a><a id="61024" class="Markup">\begin{code}</a>

<a id="61038" class="Keyword">module</a> <a id="∞-hugemagma"></a><a id="61045" href="UF.SIP-Examples.html#61045" class="Module">∞-hugemagma</a> <a id="61057" class="Symbol">{</a><a id="61058" href="UF.SIP-Examples.html#61058" class="Bound">𝓤</a> <a id="61060" href="UF.SIP-Examples.html#61060" class="Bound">𝓥</a> <a id="61062" class="Symbol">:</a> <a id="61064" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="61072" class="Symbol">}</a> <a id="61074" class="Keyword">where</a>

 <a id="61082" class="Keyword">open</a> <a id="61087" href="UF.SIP.html#650" class="Module">sip</a>

 <a id="∞-hugemagma.∞-hugemagma-structure"></a><a id="61093" href="UF.SIP-Examples.html#61093" class="Function">∞-hugemagma-structure</a> <a id="61115" class="Symbol">:</a> <a id="61117" href="UF.SIP-Examples.html#61058" class="Bound">𝓤</a> <a id="61119" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="61121" class="Symbol">→</a> <a id="61123" href="UF.SIP-Examples.html#61058" class="Bound">𝓤</a> <a id="61125" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="61127" class="Symbol">(</a><a id="61128" href="UF.SIP-Examples.html#61060" class="Bound">𝓥</a> <a id="61130" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="61131" class="Symbol">)</a> <a id="61133" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="61136" href="UF.SIP-Examples.html#61093" class="Function">∞-hugemagma-structure</a> <a id="61158" href="UF.SIP-Examples.html#61158" class="Bound">A</a> <a id="61160" class="Symbol">=</a> <a id="61162" class="Symbol">{</a><a id="61163" href="UF.SIP-Examples.html#61163" class="Bound">N</a> <a id="61165" class="Symbol">:</a> <a id="61167" href="UF.SIP-Examples.html#61060" class="Bound">𝓥</a> <a id="61169" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="61171" class="Symbol">}</a> <a id="61173" class="Symbol">→</a> <a id="61175" class="Symbol">(</a><a id="61176" href="UF.SIP-Examples.html#61163" class="Bound">N</a> <a id="61178" class="Symbol">→</a> <a id="61180" href="UF.SIP-Examples.html#61158" class="Bound">A</a><a id="61181" class="Symbol">)</a> <a id="61183" class="Symbol">→</a> <a id="61185" href="UF.SIP-Examples.html#61158" class="Bound">A</a>

 <a id="∞-hugemagma.∞-Hugemagma"></a><a id="61189" href="UF.SIP-Examples.html#61189" class="Function">∞-Hugemagma</a> <a id="61201" class="Symbol">:</a> <a id="61203" class="Symbol">(</a><a id="61204" href="UF.SIP-Examples.html#61058" class="Bound">𝓤</a> <a id="61206" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="61208" href="UF.SIP-Examples.html#61060" class="Bound">𝓥</a><a id="61209" class="Symbol">)</a><a id="61210" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="61212" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="61215" href="UF.SIP-Examples.html#61189" class="Function">∞-Hugemagma</a> <a id="61227" class="Symbol">=</a> <a id="61229" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="61231" href="UF.SIP-Examples.html#61231" class="Bound">A</a> <a id="61233" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="61235" href="UF.SIP-Examples.html#61058" class="Bound">𝓤</a> <a id="61237" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="61239" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="61241" href="UF.SIP-Examples.html#61093" class="Function">∞-hugemagma-structure</a> <a id="61263" href="UF.SIP-Examples.html#61231" class="Bound">A</a>

 <a id="∞-hugemagma.sns-data"></a><a id="61267" href="UF.SIP-Examples.html#61267" class="Function">sns-data</a> <a id="61276" class="Symbol">:</a> <a id="61278" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="61282" href="UF.SIP-Examples.html#61093" class="Function">∞-hugemagma-structure</a> <a id="61304" class="Symbol">(</a><a id="61305" href="UF.SIP-Examples.html#61058" class="Bound">𝓤</a> <a id="61307" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="61309" class="Symbol">(</a><a id="61310" href="UF.SIP-Examples.html#61060" class="Bound">𝓥</a> <a id="61312" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="61313" class="Symbol">))</a>
 <a id="61317" href="UF.SIP-Examples.html#61267" class="Function">sns-data</a> <a id="61326" class="Symbol">=</a> <a id="61328" class="Symbol">(</a><a id="61329" href="UF.SIP-Examples.html#61351" class="Function">ι</a> <a id="61331" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="61333" href="UF.SIP-Examples.html#61517" class="Function">ρ</a> <a id="61335" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="61337" href="UF.SIP-Examples.html#61701" class="Function">θ</a><a id="61338" class="Symbol">)</a>
  <a id="61342" class="Keyword">where</a>
   <a id="61351" href="UF.SIP-Examples.html#61351" class="Function">ι</a> <a id="61353" class="Symbol">:</a> <a id="61355" class="Symbol">(</a><a id="61356" href="UF.SIP-Examples.html#61356" class="Bound">𝓐</a> <a id="61358" href="UF.SIP-Examples.html#61358" class="Bound">𝓐&#39;</a> <a id="61361" class="Symbol">:</a> <a id="61363" href="UF.SIP-Examples.html#61189" class="Function">∞-Hugemagma</a><a id="61374" class="Symbol">)</a> <a id="61376" class="Symbol">→</a> <a id="61378" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="61380" href="UF.SIP-Examples.html#61356" class="Bound">𝓐</a> <a id="61382" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="61384" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="61386" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="61388" href="UF.SIP-Examples.html#61358" class="Bound">𝓐&#39;</a> <a id="61391" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="61393" class="Symbol">→</a> <a id="61395" href="UF.SIP-Examples.html#61058" class="Bound">𝓤</a> <a id="61397" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="61399" class="Symbol">(</a><a id="61400" href="UF.SIP-Examples.html#61060" class="Bound">𝓥</a> <a id="61402" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="61403" class="Symbol">)</a> <a id="61405" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="61410" href="UF.SIP-Examples.html#61351" class="Function">ι</a> <a id="61412" class="Symbol">(</a><a id="61413" href="UF.SIP-Examples.html#61413" class="Bound">A</a> <a id="61415" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="61417" href="UF.SIP-Examples.html#61417" class="Bound">sup</a><a id="61420" class="Symbol">)</a> <a id="61422" class="Symbol">(</a><a id="61423" href="UF.SIP-Examples.html#61423" class="Bound">A&#39;</a> <a id="61426" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="61428" href="UF.SIP-Examples.html#61428" class="Bound">sup&#39;</a><a id="61432" class="Symbol">)</a> <a id="61434" class="Symbol">(</a><a id="61435" href="UF.SIP-Examples.html#61435" class="Bound">f</a> <a id="61437" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="61439" class="Symbol">_)</a> <a id="61442" class="Symbol">=</a>
    <a id="61448" class="Symbol">(λ</a> <a id="61451" class="Symbol">{</a><a id="61452" href="UF.SIP-Examples.html#61452" class="Bound">N</a><a id="61453" class="Symbol">}</a> <a id="61455" class="Symbol">(</a><a id="61456" href="UF.SIP-Examples.html#61456" class="Bound">𝕒</a> <a id="61458" class="Symbol">:</a> <a id="61460" href="UF.SIP-Examples.html#61452" class="Bound">N</a> <a id="61462" class="Symbol">→</a> <a id="61464" href="UF.SIP-Examples.html#61413" class="Bound">A</a><a id="61465" class="Symbol">)</a> <a id="61467" class="Symbol">→</a> <a id="61469" href="UF.SIP-Examples.html#61435" class="Bound">f</a> <a id="61471" class="Symbol">(</a><a id="61472" href="UF.SIP-Examples.html#61417" class="Bound">sup</a> <a id="61476" href="UF.SIP-Examples.html#61456" class="Bound">𝕒</a><a id="61477" class="Symbol">))</a> <a id="61480" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="61482" class="Symbol">(λ</a> <a id="61485" class="Symbol">{</a><a id="61486" href="UF.SIP-Examples.html#61486" class="Bound">N</a><a id="61487" class="Symbol">}</a> <a id="61489" href="UF.SIP-Examples.html#61489" class="Bound">𝕒</a> <a id="61491" class="Symbol">→</a> <a id="61493" href="UF.SIP-Examples.html#61428" class="Bound">sup&#39;</a> <a id="61498" class="Symbol">(</a><a id="61499" href="UF.SIP-Examples.html#61499" class="Bound">i</a> <a id="61501" href="Notation.General.html#4639" class="Function">↦</a> <a id="61503" href="UF.SIP-Examples.html#61435" class="Bound">f</a> <a id="61505" class="Symbol">(</a><a id="61506" href="UF.SIP-Examples.html#61489" class="Bound">𝕒</a> <a id="61508" href="UF.SIP-Examples.html#61499" class="Bound">i</a><a id="61509" class="Symbol">)))</a>

   <a id="61517" href="UF.SIP-Examples.html#61517" class="Function">ρ</a> <a id="61519" class="Symbol">:</a> <a id="61521" class="Symbol">(</a><a id="61522" href="UF.SIP-Examples.html#61522" class="Bound">𝓐</a> <a id="61524" class="Symbol">:</a> <a id="61526" href="UF.SIP-Examples.html#61189" class="Function">∞-Hugemagma</a><a id="61537" class="Symbol">)</a> <a id="61539" class="Symbol">→</a> <a id="61541" href="UF.SIP-Examples.html#61351" class="Function">ι</a> <a id="61543" href="UF.SIP-Examples.html#61522" class="Bound">𝓐</a> <a id="61545" href="UF.SIP-Examples.html#61522" class="Bound">𝓐</a> <a id="61547" class="Symbol">(</a><a id="61548" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="61555" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="61557" href="UF.SIP-Examples.html#61522" class="Bound">𝓐</a> <a id="61559" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="61560" class="Symbol">)</a>
   <a id="61565" href="UF.SIP-Examples.html#61517" class="Function">ρ</a> <a id="61567" class="Symbol">(</a><a id="61568" href="UF.SIP-Examples.html#61568" class="Bound">A</a> <a id="61570" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="61572" href="UF.SIP-Examples.html#61572" class="Bound">sup</a><a id="61575" class="Symbol">)</a> <a id="61577" class="Symbol">=</a> <a id="61579" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="61588" href="UF.SIP-Examples.html#61588" class="Function">h</a> <a id="61590" class="Symbol">:</a> <a id="61592" class="Symbol">{</a><a id="61593" href="UF.SIP-Examples.html#61593" class="Bound">A</a> <a id="61595" class="Symbol">:</a> <a id="61597" href="UF.SIP-Examples.html#61058" class="Bound">𝓤</a> <a id="61599" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="61601" class="Symbol">}</a> <a id="61603" class="Symbol">{</a><a id="61604" href="UF.SIP-Examples.html#61604" class="Bound">sup</a> <a id="61608" href="UF.SIP-Examples.html#61608" class="Bound">sup&#39;</a> <a id="61613" class="Symbol">:</a> <a id="61615" href="UF.SIP-Examples.html#61093" class="Function">∞-hugemagma-structure</a> <a id="61637" href="UF.SIP-Examples.html#61593" class="Bound">A</a><a id="61638" class="Symbol">}</a>
     <a id="61645" class="Symbol">→</a> <a id="61647" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="61661" href="UF.SIP-Examples.html#61351" class="Function">ι</a> <a id="61663" href="UF.SIP-Examples.html#61517" class="Function">ρ</a> <a id="61665" href="UF.SIP-Examples.html#61604" class="Bound">sup</a> <a id="61669" href="UF.SIP-Examples.html#61608" class="Bound">sup&#39;</a> <a id="61674" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="61676" href="MLTT.Pi.html#444" class="Function">id</a>

   <a id="61683" href="UF.SIP-Examples.html#61588" class="Function">h</a> <a id="61685" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="61690" class="Symbol">=</a> <a id="61692" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="61701" href="UF.SIP-Examples.html#61701" class="Function">θ</a> <a id="61703" class="Symbol">:</a> <a id="61705" class="Symbol">{</a><a id="61706" href="UF.SIP-Examples.html#61706" class="Bound">A</a> <a id="61708" class="Symbol">:</a> <a id="61710" href="UF.SIP-Examples.html#61058" class="Bound">𝓤</a> <a id="61712" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="61714" class="Symbol">}</a> <a id="61716" class="Symbol">(</a><a id="61717" href="UF.SIP-Examples.html#61717" class="Bound">sup</a> <a id="61721" href="UF.SIP-Examples.html#61721" class="Bound">sup&#39;</a> <a id="61726" class="Symbol">:</a> <a id="61728" href="UF.SIP-Examples.html#61093" class="Function">∞-hugemagma-structure</a> <a id="61750" href="UF.SIP-Examples.html#61706" class="Bound">A</a><a id="61751" class="Symbol">)</a>
     <a id="61758" class="Symbol">→</a> <a id="61760" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="61769" class="Symbol">(</a><a id="61770" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="61784" href="UF.SIP-Examples.html#61351" class="Function">ι</a> <a id="61786" href="UF.SIP-Examples.html#61517" class="Function">ρ</a> <a id="61788" href="UF.SIP-Examples.html#61717" class="Bound">sup</a> <a id="61792" href="UF.SIP-Examples.html#61721" class="Bound">sup&#39;</a><a id="61796" class="Symbol">)</a>

   <a id="61802" href="UF.SIP-Examples.html#61701" class="Function">θ</a> <a id="61804" href="UF.SIP-Examples.html#61804" class="Bound">sup</a> <a id="61808" href="UF.SIP-Examples.html#61808" class="Bound">sup&#39;</a> <a id="61813" class="Symbol">=</a> <a id="61815" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="61836" class="Symbol">_</a> <a id="61838" class="Symbol">_</a> <a id="61840" class="Symbol">(</a><a id="61841" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="61853" class="Symbol">_)</a> <a id="61856" href="UF.SIP-Examples.html#61588" class="Function">h</a>

 <a id="∞-hugemagma._≅[∞-Hugemagma]_"></a><a id="61860" href="UF.SIP-Examples.html#61860" class="Function Operator">_≅[∞-Hugemagma]_</a> <a id="61877" class="Symbol">:</a> <a id="61879" href="UF.SIP-Examples.html#61189" class="Function">∞-Hugemagma</a> <a id="61891" class="Symbol">→</a> <a id="61893" href="UF.SIP-Examples.html#61189" class="Function">∞-Hugemagma</a> <a id="61905" class="Symbol">→</a> <a id="61907" href="UF.SIP-Examples.html#61058" class="Bound">𝓤</a> <a id="61909" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="61911" class="Symbol">(</a><a id="61912" href="UF.SIP-Examples.html#61060" class="Bound">𝓥</a> <a id="61914" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="61915" class="Symbol">)</a> <a id="61917" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="61920" class="Symbol">(</a><a id="61921" href="UF.SIP-Examples.html#61921" class="Bound">A</a> <a id="61923" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="61925" href="UF.SIP-Examples.html#61925" class="Bound">sup</a><a id="61928" class="Symbol">)</a> <a id="61930" href="UF.SIP-Examples.html#61860" class="Function Operator">≅[∞-Hugemagma]</a> <a id="61945" class="Symbol">(</a><a id="61946" href="UF.SIP-Examples.html#61946" class="Bound">A&#39;</a> <a id="61949" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="61951" href="UF.SIP-Examples.html#61951" class="Bound">sup&#39;</a><a id="61955" class="Symbol">)</a> <a id="61957" class="Symbol">=</a>
   <a id="61962" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="61964" href="UF.SIP-Examples.html#61964" class="Bound">f</a> <a id="61966" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="61968" class="Symbol">(</a><a id="61969" href="UF.SIP-Examples.html#61921" class="Bound">A</a> <a id="61971" class="Symbol">→</a> <a id="61973" href="UF.SIP-Examples.html#61946" class="Bound">A&#39;</a><a id="61975" class="Symbol">)</a><a id="61976" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="61978" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="61987" href="UF.SIP-Examples.html#61964" class="Bound">f</a>
                 <a id="62006" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="62008" class="Symbol">((λ</a> <a id="62012" class="Symbol">{</a><a id="62013" href="UF.SIP-Examples.html#62013" class="Bound">N</a><a id="62014" class="Symbol">}</a> <a id="62016" class="Symbol">(</a><a id="62017" href="UF.SIP-Examples.html#62017" class="Bound">𝕒</a> <a id="62019" class="Symbol">:</a> <a id="62021" href="UF.SIP-Examples.html#62013" class="Bound">N</a> <a id="62023" class="Symbol">→</a> <a id="62025" href="UF.SIP-Examples.html#61921" class="Bound">A</a><a id="62026" class="Symbol">)</a> <a id="62028" class="Symbol">→</a> <a id="62030" href="UF.SIP-Examples.html#61964" class="Bound">f</a> <a id="62032" class="Symbol">(</a><a id="62033" href="UF.SIP-Examples.html#61925" class="Bound">sup</a> <a id="62037" href="UF.SIP-Examples.html#62017" class="Bound">𝕒</a><a id="62038" class="Symbol">))</a>
                 <a id="62058" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="62060" class="Symbol">(λ</a> <a id="62063" class="Symbol">{</a><a id="62064" href="UF.SIP-Examples.html#62064" class="Bound">N</a><a id="62065" class="Symbol">}</a> <a id="62067" class="Symbol">(</a><a id="62068" href="UF.SIP-Examples.html#62068" class="Bound">𝕒</a> <a id="62070" class="Symbol">:</a> <a id="62072" href="UF.SIP-Examples.html#62064" class="Bound">N</a> <a id="62074" class="Symbol">→</a> <a id="62076" href="UF.SIP-Examples.html#61921" class="Bound">A</a><a id="62077" class="Symbol">)</a> <a id="62079" class="Symbol">→</a> <a id="62081" href="UF.SIP-Examples.html#61951" class="Bound">sup&#39;</a> <a id="62086" class="Symbol">(</a><a id="62087" href="UF.SIP-Examples.html#62087" class="Bound">i</a> <a id="62089" href="Notation.General.html#4639" class="Function">↦</a> <a id="62091" href="UF.SIP-Examples.html#61964" class="Bound">f</a> <a id="62093" class="Symbol">(</a><a id="62094" href="UF.SIP-Examples.html#62068" class="Bound">𝕒</a> <a id="62096" href="UF.SIP-Examples.html#62087" class="Bound">i</a><a id="62097" class="Symbol">))))</a>

 <a id="∞-hugemagma.characterization-of-∞-Hugemagma-＝"></a><a id="62104" href="UF.SIP-Examples.html#62104" class="Function">characterization-of-∞-Hugemagma-＝</a> <a id="62138" class="Symbol">:</a> <a id="62140" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="62153" href="UF.SIP-Examples.html#61058" class="Bound">𝓤</a>
                                   <a id="62190" class="Symbol">→</a> <a id="62192" class="Symbol">(</a><a id="62193" href="UF.SIP-Examples.html#62193" class="Bound">A</a> <a id="62195" href="UF.SIP-Examples.html#62195" class="Bound">B</a> <a id="62197" class="Symbol">:</a> <a id="62199" href="UF.SIP-Examples.html#61189" class="Function">∞-Hugemagma</a><a id="62210" class="Symbol">)</a>
                                   <a id="62247" class="Symbol">→</a> <a id="62249" class="Symbol">(</a><a id="62250" href="UF.SIP-Examples.html#62193" class="Bound">A</a> <a id="62252" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="62254" href="UF.SIP-Examples.html#62195" class="Bound">B</a><a id="62255" class="Symbol">)</a> <a id="62257" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="62259" class="Symbol">(</a><a id="62260" href="UF.SIP-Examples.html#62193" class="Bound">A</a> <a id="62262" href="UF.SIP-Examples.html#61860" class="Function Operator">≅[∞-Hugemagma]</a> <a id="62277" href="UF.SIP-Examples.html#62195" class="Bound">B</a><a id="62278" class="Symbol">)</a>
 <a id="62281" href="UF.SIP-Examples.html#62104" class="Function">characterization-of-∞-Hugemagma-＝</a> <a id="62315" href="UF.SIP-Examples.html#62315" class="Bound">ua</a> <a id="62318" class="Symbol">=</a> <a id="62320" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="62342" href="UF.SIP-Examples.html#62315" class="Bound">ua</a> <a id="62345" href="UF.SIP-Examples.html#61267" class="Function">sns-data</a>

<a id="62355" class="Markup">\end{code}</a><a id="62365" class="Background">
</a></pre></body></html>

==> anc/html/UF.SIP.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.SIP</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 30 April 2020

The structure identity principle and tools from the 2019 paper and links

 https://arxiv.org/abs/1911.00580
 https://www.cs.bham.ac.uk/~mhe/HoTT-UF-in-Agda-Lecture-Notes/index.html
 https://github.com/martinescardo/HoTT-UF-Agda-Lecture-Notes

There are three submodules:

 * sip
 * sip-with-axioms
 * sip-join

</a><a id="343" class="Markup">\begin{code}</a>

<a id="357" class="Symbol">{-#</a> <a id="361" class="Keyword">OPTIONS</a> <a id="369" class="Pragma">--safe</a> <a id="376" class="Pragma">--without-K</a> <a id="388" class="Symbol">#-}</a>

<a id="393" class="Keyword">module</a> <a id="400" href="UF.SIP.html" class="Module">UF.SIP</a> <a id="407" class="Keyword">where</a>

<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="UF.Base.html" class="Module">UF.Base</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="594" class="Keyword">open</a> <a id="599" class="Keyword">import</a> <a id="606" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="UF.Yoneda.html" class="Module">UF.Yoneda</a>

<a id="643" class="Keyword">module</a> <a id="sip"></a><a id="650" href="UF.SIP.html#650" class="Module">sip</a> <a id="654" class="Keyword">where</a>

 <a id="sip.⟨_⟩"></a><a id="662" href="UF.SIP.html#662" class="Function Operator">⟨_⟩</a> <a id="666" class="Symbol">:</a> <a id="668" class="Symbol">{</a><a id="669" href="UF.SIP.html#669" class="Bound">S</a> <a id="671" class="Symbol">:</a> <a id="673" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="675" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="677" class="Symbol">→</a> <a id="679" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="681" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="683" class="Symbol">}</a> <a id="685" class="Symbol">→</a> <a id="687" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="689" href="UF.SIP.html#669" class="Bound">S</a> <a id="691" class="Symbol">→</a> <a id="693" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="695" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="698" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="700" href="UF.SIP.html#700" class="Bound">X</a> <a id="702" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="704" href="UF.SIP.html#704" class="Bound">s</a> <a id="706" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="708" class="Symbol">=</a> <a id="710" href="UF.SIP.html#700" class="Bound">X</a>

 <a id="sip.structure"></a><a id="714" href="UF.SIP.html#714" class="Function">structure</a> <a id="724" class="Symbol">:</a> <a id="726" class="Symbol">{</a><a id="727" href="UF.SIP.html#727" class="Bound">S</a> <a id="729" class="Symbol">:</a> <a id="731" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="733" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="735" class="Symbol">→</a> <a id="737" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="739" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="741" class="Symbol">}</a> <a id="743" class="Symbol">(</a><a id="744" href="UF.SIP.html#744" class="Bound">A</a> <a id="746" class="Symbol">:</a> <a id="748" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="750" href="UF.SIP.html#727" class="Bound">S</a><a id="751" class="Symbol">)</a> <a id="753" class="Symbol">→</a> <a id="755" href="UF.SIP.html#727" class="Bound">S</a> <a id="757" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="759" href="UF.SIP.html#744" class="Bound">A</a> <a id="761" href="UF.SIP.html#662" class="Function Operator">⟩</a>
 <a id="764" href="UF.SIP.html#714" class="Function">structure</a> <a id="774" class="Symbol">(</a><a id="775" href="UF.SIP.html#775" class="Bound">X</a> <a id="777" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="779" href="UF.SIP.html#779" class="Bound">s</a><a id="780" class="Symbol">)</a> <a id="782" class="Symbol">=</a> <a id="784" href="UF.SIP.html#779" class="Bound">s</a>

 <a id="sip.canonical-map"></a><a id="788" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="802" class="Symbol">:</a> <a id="804" class="Symbol">{</a><a id="805" href="UF.SIP.html#805" class="Bound">S</a> <a id="807" class="Symbol">:</a> <a id="809" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="811" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="813" class="Symbol">→</a> <a id="815" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="817" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="819" class="Symbol">}</a>
                 <a id="838" class="Symbol">(</a><a id="839" href="UF.SIP.html#839" class="Bound">ι</a> <a id="841" class="Symbol">:</a> <a id="843" class="Symbol">(</a><a id="844" href="UF.SIP.html#844" class="Bound">A</a> <a id="846" href="UF.SIP.html#846" class="Bound">B</a> <a id="848" class="Symbol">:</a> <a id="850" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="852" href="UF.SIP.html#805" class="Bound">S</a><a id="853" class="Symbol">)</a> <a id="855" class="Symbol">→</a> <a id="857" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="859" href="UF.SIP.html#844" class="Bound">A</a> <a id="861" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="863" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="865" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="867" href="UF.SIP.html#846" class="Bound">B</a> <a id="869" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="871" class="Symbol">→</a> <a id="873" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="875" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="877" class="Symbol">)</a>
                 <a id="896" class="Symbol">(</a><a id="897" href="UF.SIP.html#897" class="Bound">ρ</a> <a id="899" class="Symbol">:</a> <a id="901" class="Symbol">(</a><a id="902" href="UF.SIP.html#902" class="Bound">A</a> <a id="904" class="Symbol">:</a> <a id="906" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="908" href="UF.SIP.html#805" class="Bound">S</a><a id="909" class="Symbol">)</a> <a id="911" class="Symbol">→</a> <a id="913" href="UF.SIP.html#839" class="Bound">ι</a> <a id="915" href="UF.SIP.html#902" class="Bound">A</a> <a id="917" href="UF.SIP.html#902" class="Bound">A</a> <a id="919" class="Symbol">(</a><a id="920" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="927" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="929" href="UF.SIP.html#902" class="Bound">A</a> <a id="931" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="932" class="Symbol">))</a>
                 <a id="952" class="Symbol">{</a><a id="953" href="UF.SIP.html#953" class="Bound">X</a> <a id="955" class="Symbol">:</a> <a id="957" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="959" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="961" class="Symbol">}</a>
                 <a id="980" class="Symbol">(</a><a id="981" href="UF.SIP.html#981" class="Bound">s</a> <a id="983" href="UF.SIP.html#983" class="Bound">t</a> <a id="985" class="Symbol">:</a> <a id="987" href="UF.SIP.html#805" class="Bound">S</a> <a id="989" href="UF.SIP.html#953" class="Bound">X</a><a id="990" class="Symbol">)</a>
               <a id="1007" class="Symbol">→</a> <a id="1009" href="UF.SIP.html#981" class="Bound">s</a> <a id="1011" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1013" href="UF.SIP.html#983" class="Bound">t</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="UF.SIP.html#839" class="Bound">ι</a> <a id="1019" class="Symbol">(</a><a id="1020" href="UF.SIP.html#953" class="Bound">X</a> <a id="1022" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1024" href="UF.SIP.html#981" class="Bound">s</a><a id="1025" class="Symbol">)</a> <a id="1027" class="Symbol">(</a><a id="1028" href="UF.SIP.html#953" class="Bound">X</a> <a id="1030" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1032" href="UF.SIP.html#983" class="Bound">t</a><a id="1033" class="Symbol">)</a> <a id="1035" class="Symbol">(</a><a id="1036" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="1043" href="UF.SIP.html#953" class="Bound">X</a><a id="1044" class="Symbol">)</a>
 <a id="1047" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="1061" href="UF.SIP.html#1061" class="Bound">ι</a> <a id="1063" href="UF.SIP.html#1063" class="Bound">ρ</a> <a id="1065" class="Symbol">{</a><a id="1066" href="UF.SIP.html#1066" class="Bound">X</a><a id="1067" class="Symbol">}</a> <a id="1069" href="UF.SIP.html#1069" class="Bound">s</a> <a id="1071" href="UF.SIP.html#1069" class="Bound">s</a> <a id="1073" class="Symbol">(</a><a id="1074" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1079" class="Symbol">{</a><a id="1080" href="UF.SIP.html#1069" class="Bound">s</a><a id="1081" class="Symbol">})</a> <a id="1084" class="Symbol">=</a> <a id="1086" href="UF.SIP.html#1063" class="Bound">ρ</a> <a id="1088" class="Symbol">(</a><a id="1089" href="UF.SIP.html#1066" class="Bound">X</a> <a id="1091" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1093" href="UF.SIP.html#1069" class="Bound">s</a><a id="1094" class="Symbol">)</a>

 <a id="sip.SNS"></a><a id="1098" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="1102" class="Symbol">:</a> <a id="1104" class="Symbol">(</a><a id="1105" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1107" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1109" class="Symbol">→</a> <a id="1111" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1113" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1115" class="Symbol">)</a> <a id="1117" class="Symbol">→</a> <a id="1119" class="Symbol">(</a><a id="1120" href="UF.SIP.html#1120" class="Bound">𝓦</a> <a id="1122" class="Symbol">:</a> <a id="1124" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1132" class="Symbol">)</a> <a id="1134" class="Symbol">→</a> <a id="1136" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1138" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="1140" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1142" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1144" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1146" class="Symbol">(</a><a id="1147" href="UF.SIP.html#1120" class="Bound">𝓦</a> <a id="1149" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="1150" class="Symbol">)</a> <a id="1152" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1155" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="1159" class="Symbol">{</a><a id="1160" href="UF.SIP.html#1160" class="Bound">𝓤</a><a id="1161" class="Symbol">}</a> <a id="1163" class="Symbol">{</a><a id="1164" href="UF.SIP.html#1164" class="Bound">𝓥</a><a id="1165" class="Symbol">}</a> <a id="1167" href="UF.SIP.html#1167" class="Bound">S</a> <a id="1169" href="UF.SIP.html#1169" class="Bound">𝓦</a> <a id="1171" class="Symbol">=</a> <a id="1173" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1175" href="UF.SIP.html#1175" class="Bound">ι</a> <a id="1177" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1179" class="Symbol">((</a><a id="1181" href="UF.SIP.html#1181" class="Bound">A</a> <a id="1183" href="UF.SIP.html#1183" class="Bound">B</a> <a id="1185" class="Symbol">:</a> <a id="1187" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1189" href="UF.SIP.html#1167" class="Bound">S</a><a id="1190" class="Symbol">)</a> <a id="1192" class="Symbol">→</a> <a id="1194" class="Symbol">(</a><a id="1195" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="1197" href="UF.SIP.html#1181" class="Bound">A</a> <a id="1199" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="1201" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1203" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="1205" href="UF.SIP.html#1183" class="Bound">B</a> <a id="1207" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="1209" class="Symbol">→</a> <a id="1211" href="UF.SIP.html#1169" class="Bound">𝓦</a> <a id="1213" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1215" class="Symbol">))</a>
                  <a id="1236" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1238" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1240" href="UF.SIP.html#1240" class="Bound">ρ</a> <a id="1242" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1244" class="Symbol">((</a><a id="1246" href="UF.SIP.html#1246" class="Bound">A</a> <a id="1248" class="Symbol">:</a> <a id="1250" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1252" href="UF.SIP.html#1167" class="Bound">S</a><a id="1253" class="Symbol">)</a> <a id="1255" class="Symbol">→</a> <a id="1257" href="UF.SIP.html#1175" class="Bound">ι</a> <a id="1259" href="UF.SIP.html#1246" class="Bound">A</a> <a id="1261" href="UF.SIP.html#1246" class="Bound">A</a> <a id="1263" class="Symbol">(</a><a id="1264" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="1271" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="1273" href="UF.SIP.html#1246" class="Bound">A</a> <a id="1275" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="1276" class="Symbol">))</a>
                  <a id="1297" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1299" class="Symbol">({</a><a id="1301" href="UF.SIP.html#1301" class="Bound">X</a> <a id="1303" class="Symbol">:</a> <a id="1305" href="UF.SIP.html#1160" class="Bound">𝓤</a> <a id="1307" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1309" class="Symbol">}</a> <a id="1311" class="Symbol">(</a><a id="1312" href="UF.SIP.html#1312" class="Bound">s</a> <a id="1314" href="UF.SIP.html#1314" class="Bound">t</a> <a id="1316" class="Symbol">:</a> <a id="1318" href="UF.SIP.html#1167" class="Bound">S</a> <a id="1320" href="UF.SIP.html#1301" class="Bound">X</a><a id="1321" class="Symbol">)</a> <a id="1323" class="Symbol">→</a> <a id="1325" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1334" class="Symbol">(</a><a id="1335" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="1349" href="UF.SIP.html#1175" class="Bound">ι</a> <a id="1351" href="UF.SIP.html#1240" class="Bound">ρ</a> <a id="1353" href="UF.SIP.html#1312" class="Bound">s</a> <a id="1355" href="UF.SIP.html#1314" class="Bound">t</a><a id="1356" class="Symbol">))</a>

 <a id="sip.homomorphic"></a><a id="1361" href="UF.SIP.html#1361" class="Function">homomorphic</a> <a id="1373" class="Symbol">:</a> <a id="1375" class="Symbol">{</a><a id="1376" href="UF.SIP.html#1376" class="Bound">S</a> <a id="1378" class="Symbol">:</a> <a id="1380" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1382" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1388" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1390" class="Symbol">}</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="1398" href="UF.SIP.html#1376" class="Bound">S</a> <a id="1400" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a>
             <a id="1415" class="Symbol">→</a> <a id="1417" class="Symbol">(</a><a id="1418" href="UF.SIP.html#1418" class="Bound">A</a> <a id="1420" href="UF.SIP.html#1420" class="Bound">B</a> <a id="1422" class="Symbol">:</a> <a id="1424" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1426" href="UF.SIP.html#1376" class="Bound">S</a><a id="1427" class="Symbol">)</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="1433" href="UF.SIP.html#1418" class="Bound">A</a> <a id="1435" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="1437" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1439" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="1441" href="UF.SIP.html#1420" class="Bound">B</a> <a id="1443" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="1445" class="Symbol">→</a> <a id="1447" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1449" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1452" href="UF.SIP.html#1361" class="Function">homomorphic</a> <a id="1464" class="Symbol">(</a><a id="1465" href="UF.SIP.html#1465" class="Bound">ι</a> <a id="1467" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1469" href="UF.SIP.html#1469" class="Bound">ρ</a> <a id="1471" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1473" href="UF.SIP.html#1473" class="Bound">θ</a><a id="1474" class="Symbol">)</a> <a id="1476" class="Symbol">=</a> <a id="1478" href="UF.SIP.html#1465" class="Bound">ι</a>

 <a id="sip._≃[_]_"></a><a id="1482" href="UF.SIP.html#1482" class="Function Operator">_≃[_]_</a> <a id="1489" class="Symbol">:</a> <a id="1491" class="Symbol">{</a><a id="1492" href="UF.SIP.html#1492" class="Bound">S</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1498" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1504" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1506" class="Symbol">}</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1512" href="UF.SIP.html#1492" class="Bound">S</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="1520" href="UF.SIP.html#1492" class="Bound">S</a> <a id="1522" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1524" class="Symbol">→</a> <a id="1526" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1528" href="UF.SIP.html#1492" class="Bound">S</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1534" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1536" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1538" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1541" href="UF.SIP.html#1541" class="Bound">A</a> <a id="1543" href="UF.SIP.html#1482" class="Function Operator">≃[</a> <a id="1546" href="UF.SIP.html#1546" class="Bound">σ</a> <a id="1548" href="UF.SIP.html#1482" class="Function Operator">]</a> <a id="1550" href="UF.SIP.html#1550" class="Bound">B</a> <a id="1552" class="Symbol">=</a> <a id="1554" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1556" href="UF.SIP.html#1556" class="Bound">f</a> <a id="1558" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1560" class="Symbol">(</a><a id="1561" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="1563" href="UF.SIP.html#1541" class="Bound">A</a> <a id="1565" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="1571" href="UF.SIP.html#1550" class="Bound">B</a> <a id="1573" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="1574" class="Symbol">)</a>
            <a id="1588" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1590" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1592" href="UF.SIP.html#1592" class="Bound">i</a> <a id="1594" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1596" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1605" href="UF.SIP.html#1556" class="Bound">f</a>
            <a id="1619" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1621" href="UF.SIP.html#1361" class="Function">homomorphic</a> <a id="1633" href="UF.SIP.html#1546" class="Bound">σ</a> <a id="1635" href="UF.SIP.html#1541" class="Bound">A</a> <a id="1637" href="UF.SIP.html#1550" class="Bound">B</a> <a id="1639" class="Symbol">(</a><a id="1640" href="UF.SIP.html#1556" class="Bound">f</a> <a id="1642" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1644" href="UF.SIP.html#1592" class="Bound">i</a><a id="1645" class="Symbol">)</a>

 <a id="sip.Id→homEq"></a><a id="1649" href="UF.SIP.html#1649" class="Function">Id→homEq</a> <a id="1658" class="Symbol">:</a> <a id="1660" class="Symbol">{</a><a id="1661" href="UF.SIP.html#1661" class="Bound">S</a> <a id="1663" class="Symbol">:</a> <a id="1665" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1667" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1669" class="Symbol">→</a> <a id="1671" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1673" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1675" class="Symbol">}</a> <a id="1677" class="Symbol">(</a><a id="1678" href="UF.SIP.html#1678" class="Bound">σ</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="1686" href="UF.SIP.html#1661" class="Bound">S</a> <a id="1688" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="1689" class="Symbol">)</a>
          <a id="1701" class="Symbol">→</a> <a id="1703" class="Symbol">(</a><a id="1704" href="UF.SIP.html#1704" class="Bound">A</a> <a id="1706" href="UF.SIP.html#1706" class="Bound">B</a> <a id="1708" class="Symbol">:</a> <a id="1710" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1712" href="UF.SIP.html#1661" class="Bound">S</a><a id="1713" class="Symbol">)</a> <a id="1715" class="Symbol">→</a> <a id="1717" class="Symbol">(</a><a id="1718" href="UF.SIP.html#1704" class="Bound">A</a> <a id="1720" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1722" href="UF.SIP.html#1706" class="Bound">B</a><a id="1723" class="Symbol">)</a> <a id="1725" class="Symbol">→</a> <a id="1727" class="Symbol">(</a><a id="1728" href="UF.SIP.html#1704" class="Bound">A</a> <a id="1730" href="UF.SIP.html#1482" class="Function Operator">≃[</a> <a id="1733" href="UF.SIP.html#1678" class="Bound">σ</a> <a id="1735" href="UF.SIP.html#1482" class="Function Operator">]</a> <a id="1737" href="UF.SIP.html#1706" class="Bound">B</a><a id="1738" class="Symbol">)</a>
 <a id="1741" href="UF.SIP.html#1649" class="Function">Id→homEq</a> <a id="1750" class="Symbol">(_</a> <a id="1753" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1755" href="UF.SIP.html#1755" class="Bound">ρ</a> <a id="1757" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1759" class="Symbol">_)</a> <a id="1762" href="UF.SIP.html#1762" class="Bound">A</a> <a id="1764" href="UF.SIP.html#1762" class="Bound">A</a> <a id="1766" class="Symbol">(</a><a id="1767" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1772" class="Symbol">{</a><a id="1773" href="UF.SIP.html#1762" class="Bound">A</a><a id="1774" class="Symbol">})</a> <a id="1777" class="Symbol">=</a> <a id="1779" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1782" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1784" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="1796" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="1798" href="UF.SIP.html#1762" class="Bound">A</a> <a id="1800" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="1802" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1804" href="UF.SIP.html#1755" class="Bound">ρ</a> <a id="1806" href="UF.SIP.html#1762" class="Bound">A</a>

 <a id="sip.homomorphism-lemma"></a><a id="1810" href="UF.SIP.html#1810" class="Function">homomorphism-lemma</a> <a id="1829" class="Symbol">:</a> <a id="1831" class="Symbol">{</a><a id="1832" href="UF.SIP.html#1832" class="Bound">S</a> <a id="1834" class="Symbol">:</a> <a id="1836" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1838" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1840" class="Symbol">→</a> <a id="1842" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1844" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1846" class="Symbol">}</a> <a id="1848" class="Symbol">(</a><a id="1849" href="UF.SIP.html#1849" class="Bound">σ</a> <a id="1851" class="Symbol">:</a> <a id="1853" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="1857" href="UF.SIP.html#1832" class="Bound">S</a> <a id="1859" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="1860" class="Symbol">)</a>
                      <a id="1884" class="Symbol">(</a><a id="1885" href="UF.SIP.html#1885" class="Bound">A</a> <a id="1887" href="UF.SIP.html#1887" class="Bound">B</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="1893" href="UF.SIP.html#1832" class="Bound">S</a><a id="1894" class="Symbol">)</a> <a id="1896" class="Symbol">(</a><a id="1897" href="UF.SIP.html#1897" class="Bound">p</a> <a id="1899" class="Symbol">:</a> <a id="1901" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="1903" href="UF.SIP.html#1885" class="Bound">A</a> <a id="1905" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="1907" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1909" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="1911" href="UF.SIP.html#1887" class="Bound">B</a> <a id="1913" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="1914" class="Symbol">)</a>
                    <a id="1936" class="Symbol">→</a>
                      <a id="1960" class="Symbol">(</a><a id="1961" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1971" href="UF.SIP.html#1832" class="Bound">S</a> <a id="1973" href="UF.SIP.html#1897" class="Bound">p</a> <a id="1975" class="Symbol">(</a><a id="1976" href="UF.SIP.html#714" class="Function">structure</a> <a id="1986" href="UF.SIP.html#1885" class="Bound">A</a><a id="1987" class="Symbol">)</a> <a id="1989" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1991" href="UF.SIP.html#714" class="Function">structure</a> <a id="2001" href="UF.SIP.html#1887" class="Bound">B</a><a id="2002" class="Symbol">)</a>
                    <a id="2024" href="UF.Equiv.html#1318" class="Function Operator">≃</a>  <a id="2027" href="UF.SIP.html#1361" class="Function">homomorphic</a> <a id="2039" href="UF.SIP.html#1849" class="Bound">σ</a> <a id="2041" href="UF.SIP.html#1885" class="Bound">A</a> <a id="2043" href="UF.SIP.html#1887" class="Bound">B</a> <a id="2045" class="Symbol">(</a><a id="2046" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="2053" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2055" href="UF.SIP.html#1885" class="Bound">A</a> <a id="2057" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2059" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2061" href="UF.SIP.html#1887" class="Bound">B</a> <a id="2063" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2065" href="UF.SIP.html#1897" class="Bound">p</a><a id="2066" class="Symbol">)</a>
 <a id="2069" href="UF.SIP.html#1810" class="Function">homomorphism-lemma</a> <a id="2088" class="Symbol">(</a><a id="2089" href="UF.SIP.html#2089" class="Bound">ι</a> <a id="2091" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2093" href="UF.SIP.html#2093" class="Bound">ρ</a> <a id="2095" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2097" href="UF.SIP.html#2097" class="Bound">θ</a><a id="2098" class="Symbol">)</a> <a id="2100" class="Symbol">(</a><a id="2101" href="UF.SIP.html#2101" class="Bound">X</a> <a id="2103" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2105" href="UF.SIP.html#2105" class="Bound">s</a><a id="2106" class="Symbol">)</a> <a id="2108" class="Symbol">(</a><a id="2109" href="UF.SIP.html#2101" class="Bound">X</a> <a id="2111" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2113" href="UF.SIP.html#2113" class="Bound">t</a><a id="2114" class="Symbol">)</a> <a id="2116" class="Symbol">(</a><a id="2117" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2122" class="Symbol">{</a><a id="2123" href="UF.SIP.html#2101" class="Bound">X</a><a id="2124" class="Symbol">})</a> <a id="2127" class="Symbol">=</a> <a id="2129" href="UF.SIP.html#2142" class="Function">γ</a>
  <a id="2133" class="Keyword">where</a>
   <a id="2142" href="UF.SIP.html#2142" class="Function">γ</a> <a id="2144" class="Symbol">:</a> <a id="2146" class="Symbol">(</a><a id="2147" href="UF.SIP.html#2105" class="Bound">s</a> <a id="2149" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2151" href="UF.SIP.html#2113" class="Bound">t</a><a id="2152" class="Symbol">)</a> <a id="2154" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2156" href="UF.SIP.html#2089" class="Bound">ι</a> <a id="2158" class="Symbol">(</a><a id="2159" href="UF.SIP.html#2101" class="Bound">X</a> <a id="2161" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2163" href="UF.SIP.html#2105" class="Bound">s</a><a id="2164" class="Symbol">)</a> <a id="2166" class="Symbol">(</a><a id="2167" href="UF.SIP.html#2101" class="Bound">X</a> <a id="2169" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2171" href="UF.SIP.html#2113" class="Bound">t</a><a id="2172" class="Symbol">)</a> <a id="2174" class="Symbol">(</a><a id="2175" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="2182" href="UF.SIP.html#2101" class="Bound">X</a><a id="2183" class="Symbol">)</a>
   <a id="2188" href="UF.SIP.html#2142" class="Function">γ</a> <a id="2190" class="Symbol">=</a> <a id="2192" class="Symbol">(</a><a id="2193" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="2207" href="UF.SIP.html#2089" class="Bound">ι</a> <a id="2209" href="UF.SIP.html#2093" class="Bound">ρ</a> <a id="2211" href="UF.SIP.html#2105" class="Bound">s</a> <a id="2213" href="UF.SIP.html#2113" class="Bound">t</a> <a id="2215" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2217" href="UF.SIP.html#2097" class="Bound">θ</a> <a id="2219" href="UF.SIP.html#2105" class="Bound">s</a> <a id="2221" href="UF.SIP.html#2113" class="Bound">t</a><a id="2222" class="Symbol">)</a>

 <a id="sip.characterization-of-＝"></a><a id="2226" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="2248" class="Symbol">:</a> <a id="2250" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="2263" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                       <a id="2288" class="Symbol">→</a> <a id="2290" class="Symbol">{</a><a id="2291" href="UF.SIP.html#2291" class="Bound">S</a> <a id="2293" class="Symbol">:</a> <a id="2295" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2297" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2303" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2305" class="Symbol">}</a> <a id="2307" class="Symbol">(</a><a id="2308" href="UF.SIP.html#2308" class="Bound">σ</a> <a id="2310" class="Symbol">:</a> <a id="2312" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="2316" href="UF.SIP.html#2291" class="Bound">S</a> <a id="2318" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="2319" class="Symbol">)</a>
                       <a id="2344" class="Symbol">→</a> <a id="2346" class="Symbol">(</a><a id="2347" href="UF.SIP.html#2347" class="Bound">A</a> <a id="2349" href="UF.SIP.html#2349" class="Bound">B</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2355" href="UF.SIP.html#2291" class="Bound">S</a><a id="2356" class="Symbol">)</a>

                       <a id="2382" class="Symbol">→</a> <a id="2384" class="Symbol">(</a><a id="2385" href="UF.SIP.html#2347" class="Bound">A</a> <a id="2387" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2389" href="UF.SIP.html#2349" class="Bound">B</a><a id="2390" class="Symbol">)</a> <a id="2392" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2394" class="Symbol">(</a><a id="2395" href="UF.SIP.html#2347" class="Bound">A</a> <a id="2397" href="UF.SIP.html#1482" class="Function Operator">≃[</a> <a id="2400" href="UF.SIP.html#2308" class="Bound">σ</a> <a id="2402" href="UF.SIP.html#1482" class="Function Operator">]</a> <a id="2404" href="UF.SIP.html#2349" class="Bound">B</a><a id="2405" class="Symbol">)</a>
 <a id="2408" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="2430" href="UF.SIP.html#2430" class="Bound">ua</a> <a id="2433" class="Symbol">{</a><a id="2434" href="UF.SIP.html#2434" class="Bound">S</a><a id="2435" class="Symbol">}</a> <a id="2437" href="UF.SIP.html#2437" class="Bound">σ</a> <a id="2439" href="UF.SIP.html#2439" class="Bound">A</a> <a id="2441" href="UF.SIP.html#2441" class="Bound">B</a> <a id="2443" class="Symbol">=</a>
    <a id="2449" class="Symbol">(</a><a id="2450" href="UF.SIP.html#2439" class="Bound">A</a> <a id="2452" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2454" href="UF.SIP.html#2441" class="Bound">B</a><a id="2455" class="Symbol">)</a>                                                            <a id="2516" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="2519" href="UF.SIP.html#2869" class="Function">i</a> <a id="2521" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
    <a id="2527" class="Symbol">(</a><a id="2528" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2530" href="UF.SIP.html#2530" class="Bound">p</a> <a id="2532" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2534" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2536" href="UF.SIP.html#2439" class="Bound">A</a> <a id="2538" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2540" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2542" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2544" href="UF.SIP.html#2441" class="Bound">B</a> <a id="2546" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2548" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2550" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2560" href="UF.SIP.html#2434" class="Bound">S</a> <a id="2562" href="UF.SIP.html#2530" class="Bound">p</a> <a id="2564" class="Symbol">(</a><a id="2565" href="UF.SIP.html#714" class="Function">structure</a> <a id="2575" href="UF.SIP.html#2439" class="Bound">A</a><a id="2576" class="Symbol">)</a> <a id="2578" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2580" href="UF.SIP.html#714" class="Function">structure</a> <a id="2590" href="UF.SIP.html#2441" class="Bound">B</a><a id="2591" class="Symbol">)</a> <a id="2593" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="2596" href="UF.SIP.html#2884" class="Function">ii</a> <a id="2599" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
    <a id="2605" class="Symbol">(</a><a id="2606" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2608" href="UF.SIP.html#2608" class="Bound">p</a> <a id="2610" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2612" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2614" href="UF.SIP.html#2439" class="Bound">A</a> <a id="2616" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2618" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2620" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2622" href="UF.SIP.html#2441" class="Bound">B</a> <a id="2624" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2626" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2628" href="UF.SIP.html#2846" class="Function">ι</a> <a id="2630" href="UF.SIP.html#2439" class="Bound">A</a> <a id="2632" href="UF.SIP.html#2441" class="Bound">B</a> <a id="2634" class="Symbol">(</a><a id="2635" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="2642" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2644" href="UF.SIP.html#2439" class="Bound">A</a> <a id="2646" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2648" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2650" href="UF.SIP.html#2441" class="Bound">B</a> <a id="2652" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2654" href="UF.SIP.html#2608" class="Bound">p</a><a id="2655" class="Symbol">))</a>               <a id="2672" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="2675" href="UF.SIP.html#2927" class="Function">iii</a> <a id="2679" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
    <a id="2685" class="Symbol">(</a><a id="2686" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2688" href="UF.SIP.html#2688" class="Bound">e</a> <a id="2690" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2692" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2694" href="UF.SIP.html#2439" class="Bound">A</a> <a id="2696" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2698" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2700" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2702" href="UF.SIP.html#2441" class="Bound">B</a> <a id="2704" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2706" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2708" href="UF.SIP.html#2846" class="Function">ι</a> <a id="2710" href="UF.SIP.html#2439" class="Bound">A</a> <a id="2712" href="UF.SIP.html#2441" class="Bound">B</a> <a id="2714" href="UF.SIP.html#2688" class="Bound">e</a><a id="2715" class="Symbol">)</a>                                     <a id="2753" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="2756" href="UF.SIP.html#3003" class="Function">iv</a> <a id="2759" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
    <a id="2765" class="Symbol">(</a><a id="2766" href="UF.SIP.html#2439" class="Bound">A</a> <a id="2768" href="UF.SIP.html#1482" class="Function Operator">≃[</a> <a id="2771" href="UF.SIP.html#2437" class="Bound">σ</a> <a id="2773" href="UF.SIP.html#1482" class="Function Operator">]</a> <a id="2775" href="UF.SIP.html#2441" class="Bound">B</a><a id="2776" class="Symbol">)</a>                                                        <a id="2833" href="UF.Equiv.html#2815" class="Function Operator">■</a>
  <a id="2837" class="Keyword">where</a>
   <a id="2846" href="UF.SIP.html#2846" class="Function">ι</a>   <a id="2850" class="Symbol">=</a> <a id="2852" href="UF.SIP.html#1361" class="Function">homomorphic</a> <a id="2864" href="UF.SIP.html#2437" class="Bound">σ</a>
   <a id="2869" href="UF.SIP.html#2869" class="Function">i</a>   <a id="2873" class="Symbol">=</a> <a id="2875" href="UF.EquivalenceExamples.html#1345" class="Function">Σ-＝-≃</a>
   <a id="2884" href="UF.SIP.html#2884" class="Function">ii</a>  <a id="2888" class="Symbol">=</a> <a id="2890" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="2897" class="Symbol">(</a><a id="2898" href="UF.SIP.html#1810" class="Function">homomorphism-lemma</a> <a id="2917" href="UF.SIP.html#2437" class="Bound">σ</a> <a id="2919" href="UF.SIP.html#2439" class="Bound">A</a> <a id="2921" href="UF.SIP.html#2441" class="Bound">B</a><a id="2922" class="Symbol">)</a>
   <a id="2927" href="UF.SIP.html#2927" class="Function">iii</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="UF.EquivalenceExamples.html#19803" class="Function">Σ-change-of-variable</a> <a id="2954" class="Symbol">(</a><a id="2955" href="UF.SIP.html#2846" class="Function">ι</a> <a id="2957" href="UF.SIP.html#2439" class="Bound">A</a> <a id="2959" href="UF.SIP.html#2441" class="Bound">B</a><a id="2960" class="Symbol">)</a> <a id="2962" class="Symbol">(</a><a id="2963" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="2970" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2972" href="UF.SIP.html#2439" class="Bound">A</a> <a id="2974" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2976" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2978" href="UF.SIP.html#2441" class="Bound">B</a> <a id="2980" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="2981" class="Symbol">)</a> <a id="2983" class="Symbol">(</a><a id="2984" href="UF.SIP.html#2430" class="Bound">ua</a> <a id="2987" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2989" href="UF.SIP.html#2439" class="Bound">A</a> <a id="2991" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="2993" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="2995" href="UF.SIP.html#2441" class="Bound">B</a> <a id="2997" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="2998" class="Symbol">)</a>
   <a id="3003" href="UF.SIP.html#3003" class="Function">iv</a>  <a id="3007" class="Symbol">=</a> <a id="3009" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a>

 <a id="sip.Id→homEq-is-equiv"></a><a id="3019" href="UF.SIP.html#3019" class="Function">Id→homEq-is-equiv</a> <a id="3037" class="Symbol">:</a> <a id="3039" class="Symbol">(</a><a id="3040" href="UF.SIP.html#3040" class="Bound">ua</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="3058" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3059" class="Symbol">)</a> <a id="3061" class="Symbol">{</a><a id="3062" href="UF.SIP.html#3062" class="Bound">S</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3068" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3070" class="Symbol">→</a> <a id="3072" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3074" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3076" class="Symbol">}</a> <a id="3078" class="Symbol">(</a><a id="3079" href="UF.SIP.html#3079" class="Bound">σ</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="3087" href="UF.SIP.html#3062" class="Bound">S</a> <a id="3089" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="3090" class="Symbol">)</a>
                   <a id="3111" class="Symbol">→</a> <a id="3113" class="Symbol">(</a><a id="3114" href="UF.SIP.html#3114" class="Bound">A</a> <a id="3116" href="UF.SIP.html#3116" class="Bound">B</a> <a id="3118" class="Symbol">:</a> <a id="3120" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3122" href="UF.SIP.html#3062" class="Bound">S</a><a id="3123" class="Symbol">)</a> <a id="3125" class="Symbol">→</a> <a id="3127" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3136" class="Symbol">(</a><a id="3137" href="UF.SIP.html#1649" class="Function">Id→homEq</a> <a id="3146" href="UF.SIP.html#3079" class="Bound">σ</a> <a id="3148" href="UF.SIP.html#3114" class="Bound">A</a> <a id="3150" href="UF.SIP.html#3116" class="Bound">B</a><a id="3151" class="Symbol">)</a>
 <a id="3154" href="UF.SIP.html#3019" class="Function">Id→homEq-is-equiv</a> <a id="3172" href="UF.SIP.html#3172" class="Bound">ua</a> <a id="3175" class="Symbol">{</a><a id="3176" href="UF.SIP.html#3176" class="Bound">S</a><a id="3177" class="Symbol">}</a> <a id="3179" href="UF.SIP.html#3179" class="Bound">σ</a> <a id="3181" href="UF.SIP.html#3181" class="Bound">A</a> <a id="3183" href="UF.SIP.html#3183" class="Bound">B</a> <a id="3185" class="Symbol">=</a> <a id="3187" href="UF.SIP.html#3301" class="Function">γ</a>
  <a id="3191" class="Keyword">where</a>
   <a id="3200" href="UF.SIP.html#3200" class="Function">h</a> <a id="3202" class="Symbol">:</a> <a id="3204" class="Symbol">(</a><a id="3205" href="UF.SIP.html#3205" class="Bound">A</a> <a id="3207" href="UF.SIP.html#3207" class="Bound">B</a> <a id="3209" class="Symbol">:</a> <a id="3211" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3213" href="UF.SIP.html#3176" class="Bound">S</a><a id="3214" class="Symbol">)</a> <a id="3216" class="Symbol">→</a> <a id="3218" href="UF.SIP.html#1649" class="Function">Id→homEq</a> <a id="3227" href="UF.SIP.html#3179" class="Bound">σ</a> <a id="3229" href="UF.SIP.html#3205" class="Bound">A</a> <a id="3231" href="UF.SIP.html#3207" class="Bound">B</a> <a id="3233" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3235" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="3237" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="3259" href="UF.SIP.html#3172" class="Bound">ua</a> <a id="3262" href="UF.SIP.html#3179" class="Bound">σ</a> <a id="3264" href="UF.SIP.html#3205" class="Bound">A</a> <a id="3266" href="UF.SIP.html#3207" class="Bound">B</a> <a id="3268" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
   <a id="3273" href="UF.SIP.html#3200" class="Function">h</a> <a id="3275" href="UF.SIP.html#3275" class="Bound">A</a> <a id="3277" href="UF.SIP.html#3275" class="Bound">A</a> <a id="3279" class="Symbol">(</a><a id="3280" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3285" class="Symbol">{</a><a id="3286" href="UF.SIP.html#3275" class="Bound">A</a><a id="3287" class="Symbol">})</a> <a id="3290" class="Symbol">=</a> <a id="3292" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

   <a id="3301" href="UF.SIP.html#3301" class="Function">γ</a> <a id="3303" class="Symbol">:</a> <a id="3305" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3314" class="Symbol">(</a><a id="3315" href="UF.SIP.html#1649" class="Function">Id→homEq</a> <a id="3324" href="UF.SIP.html#3179" class="Bound">σ</a> <a id="3326" href="UF.SIP.html#3181" class="Bound">A</a> <a id="3328" href="UF.SIP.html#3183" class="Bound">B</a><a id="3329" class="Symbol">)</a>
   <a id="3334" href="UF.SIP.html#3301" class="Function">γ</a> <a id="3336" class="Symbol">=</a> <a id="3338" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="3359" class="Symbol">_</a> <a id="3361" class="Symbol">_</a>
        <a id="3371" class="Symbol">(</a><a id="3372" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="3384" class="Symbol">(</a><a id="3385" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="3407" href="UF.SIP.html#3172" class="Bound">ua</a> <a id="3410" href="UF.SIP.html#3179" class="Bound">σ</a> <a id="3412" href="UF.SIP.html#3181" class="Bound">A</a> <a id="3414" href="UF.SIP.html#3183" class="Bound">B</a><a id="3415" class="Symbol">))</a>
        <a id="3426" class="Symbol">(</a><a id="3427" href="UF.SIP.html#3200" class="Function">h</a> <a id="3429" href="UF.SIP.html#3181" class="Bound">A</a> <a id="3431" href="UF.SIP.html#3183" class="Bound">B</a><a id="3432" class="Symbol">)</a>

 <a id="3436" class="Keyword">module</a> <a id="3443" href="UF.SIP.html#3443" class="Module">_</a> <a id="3445" class="Symbol">{</a><a id="3446" href="UF.SIP.html#3446" class="Bound">S</a> <a id="3448" class="Symbol">:</a> <a id="3450" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3452" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3454" class="Symbol">→</a> <a id="3456" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3458" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3460" class="Symbol">}</a>
          <a id="3472" class="Symbol">(</a><a id="3473" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="3475" class="Symbol">:</a> <a id="3477" class="Symbol">(</a><a id="3478" href="UF.SIP.html#3478" class="Bound">A</a> <a id="3480" href="UF.SIP.html#3480" class="Bound">B</a> <a id="3482" class="Symbol">:</a> <a id="3484" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3486" href="UF.SIP.html#3446" class="Bound">S</a><a id="3487" class="Symbol">)</a> <a id="3489" class="Symbol">→</a> <a id="3491" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="3493" href="UF.SIP.html#3478" class="Bound">A</a> <a id="3495" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="3497" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3499" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="3501" href="UF.SIP.html#3480" class="Bound">B</a> <a id="3503" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3509" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3511" class="Symbol">)</a>
          <a id="3523" class="Symbol">(</a><a id="3524" href="UF.SIP.html#3524" class="Bound">ρ</a> <a id="3526" class="Symbol">:</a> <a id="3528" class="Symbol">(</a><a id="3529" href="UF.SIP.html#3529" class="Bound">A</a> <a id="3531" class="Symbol">:</a> <a id="3533" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="3535" href="UF.SIP.html#3446" class="Bound">S</a><a id="3536" class="Symbol">)</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="3542" href="UF.SIP.html#3529" class="Bound">A</a> <a id="3544" href="UF.SIP.html#3529" class="Bound">A</a> <a id="3546" class="Symbol">(</a><a id="3547" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="3554" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="3556" href="UF.SIP.html#3529" class="Bound">A</a> <a id="3558" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="3559" class="Symbol">))</a>
          <a id="3572" class="Symbol">{</a><a id="3573" href="UF.SIP.html#3573" class="Bound">X</a> <a id="3575" class="Symbol">:</a> <a id="3577" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3579" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3581" class="Symbol">}</a>
        <a id="3591" class="Keyword">where</a>

  <a id="3600" href="UF.SIP.html#3600" class="Function">canonical-map-charac</a>
   <a id="3624" class="Symbol">:</a> <a id="3626" class="Symbol">(</a><a id="3627" href="UF.SIP.html#3627" class="Bound">s</a> <a id="3629" href="UF.SIP.html#3629" class="Bound">t</a> <a id="3631" class="Symbol">:</a> <a id="3633" href="UF.SIP.html#3446" class="Bound">S</a> <a id="3635" href="UF.SIP.html#3573" class="Bound">X</a><a id="3636" class="Symbol">)</a> <a id="3638" class="Symbol">(</a><a id="3639" href="UF.SIP.html#3639" class="Bound">p</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="UF.SIP.html#3627" class="Bound">s</a> <a id="3645" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3647" href="UF.SIP.html#3629" class="Bound">t</a><a id="3648" class="Symbol">)</a>
   <a id="3653" class="Symbol">→</a> <a id="3655" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="3669" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="3671" href="UF.SIP.html#3524" class="Bound">ρ</a> <a id="3673" href="UF.SIP.html#3627" class="Bound">s</a> <a id="3675" href="UF.SIP.html#3629" class="Bound">t</a> <a id="3677" href="UF.SIP.html#3639" class="Bound">p</a>
   <a id="3682" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3684" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3694" class="Symbol">(λ</a> <a id="3697" href="UF.SIP.html#3697" class="Bound">-</a> <a id="3699" class="Symbol">→</a> <a id="3701" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="3703" class="Symbol">(</a><a id="3704" href="UF.SIP.html#3573" class="Bound">X</a> <a id="3706" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3708" href="UF.SIP.html#3627" class="Bound">s</a><a id="3709" class="Symbol">)</a> <a id="3711" class="Symbol">(</a><a id="3712" href="UF.SIP.html#3573" class="Bound">X</a> <a id="3714" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3716" href="UF.SIP.html#3697" class="Bound">-</a><a id="3717" class="Symbol">)</a> <a id="3719" class="Symbol">(</a><a id="3720" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="3727" href="UF.SIP.html#3573" class="Bound">X</a><a id="3728" class="Symbol">))</a> <a id="3731" href="UF.SIP.html#3639" class="Bound">p</a> <a id="3733" class="Symbol">(</a><a id="3734" href="UF.SIP.html#3524" class="Bound">ρ</a> <a id="3736" class="Symbol">(</a><a id="3737" href="UF.SIP.html#3573" class="Bound">X</a> <a id="3739" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3741" href="UF.SIP.html#3627" class="Bound">s</a><a id="3742" class="Symbol">))</a>
  <a id="3747" href="UF.SIP.html#3600" class="Function">canonical-map-charac</a> <a id="3768" href="UF.SIP.html#3768" class="Bound">s</a> <a id="3770" href="UF.SIP.html#3770" class="Bound">t</a> <a id="3772" href="UF.SIP.html#3772" class="Bound">p</a> <a id="3774" class="Symbol">=</a>
   <a id="3779" class="Symbol">(</a><a id="3780" href="UF.Yoneda.html#2073" class="Function">yoneda-lemma</a>
    <a id="3797" href="UF.SIP.html#3768" class="Bound">s</a>
    <a id="3803" class="Symbol">(λ</a> <a id="3806" href="UF.SIP.html#3806" class="Bound">t</a> <a id="3808" class="Symbol">→</a> <a id="3810" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="3812" class="Symbol">(</a><a id="3813" href="UF.SIP.html#3573" class="Bound">X</a> <a id="3815" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3817" href="UF.SIP.html#3768" class="Bound">s</a><a id="3818" class="Symbol">)</a> <a id="3820" class="Symbol">(</a><a id="3821" href="UF.SIP.html#3573" class="Bound">X</a> <a id="3823" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3825" href="UF.SIP.html#3806" class="Bound">t</a><a id="3826" class="Symbol">)</a> <a id="3828" class="Symbol">(</a><a id="3829" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="3836" href="UF.SIP.html#3573" class="Bound">X</a><a id="3837" class="Symbol">))</a>
    <a id="3844" class="Symbol">(</a><a id="3845" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="3859" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="3861" href="UF.SIP.html#3524" class="Bound">ρ</a> <a id="3863" href="UF.SIP.html#3768" class="Bound">s</a><a id="3864" class="Symbol">)</a> <a id="3866" href="UF.SIP.html#3770" class="Bound">t</a> <a id="3868" href="UF.SIP.html#3772" class="Bound">p</a><a id="3869" class="Symbol">)</a><a id="3870" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

  <a id="3876" href="UF.SIP.html#3876" class="Function">when-canonical-map-is-equiv</a>
   <a id="3907" class="Symbol">:</a> <a id="3909" class="Symbol">((</a><a id="3911" href="UF.SIP.html#3911" class="Bound">s</a> <a id="3913" href="UF.SIP.html#3913" class="Bound">t</a> <a id="3915" class="Symbol">:</a> <a id="3917" href="UF.SIP.html#3446" class="Bound">S</a> <a id="3919" href="UF.SIP.html#3573" class="Bound">X</a><a id="3920" class="Symbol">)</a> <a id="3922" class="Symbol">→</a> <a id="3924" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3933" class="Symbol">(</a><a id="3934" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="3948" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="3950" href="UF.SIP.html#3524" class="Bound">ρ</a> <a id="3952" href="UF.SIP.html#3911" class="Bound">s</a> <a id="3954" href="UF.SIP.html#3913" class="Bound">t</a><a id="3955" class="Symbol">))</a>
   <a id="3961" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3963" class="Symbol">((</a><a id="3965" href="UF.SIP.html#3965" class="Bound">s</a> <a id="3967" class="Symbol">:</a> <a id="3969" href="UF.SIP.html#3446" class="Bound">S</a> <a id="3971" href="UF.SIP.html#3573" class="Bound">X</a><a id="3972" class="Symbol">)</a> <a id="3974" class="Symbol">→</a> <a id="3976" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="3979" href="UF.SIP.html#3979" class="Bound">t</a> <a id="3981" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="3983" href="UF.SIP.html#3446" class="Bound">S</a> <a id="3985" href="UF.SIP.html#3573" class="Bound">X</a> <a id="3987" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="3989" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="3991" class="Symbol">(</a><a id="3992" href="UF.SIP.html#3573" class="Bound">X</a> <a id="3994" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3996" href="UF.SIP.html#3965" class="Bound">s</a><a id="3997" class="Symbol">)</a> <a id="3999" class="Symbol">(</a><a id="4000" href="UF.SIP.html#3573" class="Bound">X</a> <a id="4002" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4004" href="UF.SIP.html#3979" class="Bound">t</a><a id="4005" class="Symbol">)</a> <a id="4007" class="Symbol">(</a><a id="4008" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="4015" href="UF.SIP.html#3573" class="Bound">X</a><a id="4016" class="Symbol">))</a>
  <a id="4021" href="UF.SIP.html#3876" class="Function">when-canonical-map-is-equiv</a> <a id="4049" class="Symbol">=</a> <a id="4051" class="Symbol">(λ</a> <a id="4054" href="UF.SIP.html#4054" class="Bound">e</a> <a id="4056" href="UF.SIP.html#4056" class="Bound">s</a> <a id="4058" class="Symbol">→</a> <a id="4060" href="UF.Yoneda.html#15226" class="Function">Yoneda-Theorem-back</a>  <a id="4081" href="UF.SIP.html#4056" class="Bound">s</a> <a id="4083" class="Symbol">(</a><a id="4084" href="UF.SIP.html#4188" class="Function">c</a> <a id="4086" href="UF.SIP.html#4056" class="Bound">s</a><a id="4087" class="Symbol">)</a> <a id="4089" class="Symbol">(</a><a id="4090" href="UF.SIP.html#4054" class="Bound">e</a> <a id="4092" href="UF.SIP.html#4056" class="Bound">s</a><a id="4093" class="Symbol">))</a> <a id="4096" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                <a id="4130" class="Symbol">(λ</a> <a id="4133" href="UF.SIP.html#4133" class="Bound">φ</a> <a id="4135" href="UF.SIP.html#4135" class="Bound">s</a> <a id="4137" class="Symbol">→</a> <a id="4139" href="UF.Yoneda.html#13290" class="Function">Yoneda-Theorem-forth</a> <a id="4160" href="UF.SIP.html#4135" class="Bound">s</a> <a id="4162" class="Symbol">(</a><a id="4163" href="UF.SIP.html#4188" class="Function">c</a> <a id="4165" href="UF.SIP.html#4135" class="Bound">s</a><a id="4166" class="Symbol">)</a> <a id="4168" class="Symbol">(</a><a id="4169" href="UF.SIP.html#4133" class="Bound">φ</a> <a id="4171" href="UF.SIP.html#4135" class="Bound">s</a><a id="4172" class="Symbol">))</a>
   <a id="4178" class="Keyword">where</a>
    <a id="4188" href="UF.SIP.html#4188" class="Function">c</a> <a id="4190" class="Symbol">=</a> <a id="4192" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="4206" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="4208" href="UF.SIP.html#3524" class="Bound">ρ</a>

  <a id="4213" href="UF.SIP.html#4213" class="Function">canonical-map-equiv-criterion</a> <a id="4243" class="Symbol">:</a>
    <a id="4249" class="Symbol">((</a><a id="4251" href="UF.SIP.html#4251" class="Bound">s</a> <a id="4253" href="UF.SIP.html#4253" class="Bound">t</a> <a id="4255" class="Symbol">:</a> <a id="4257" href="UF.SIP.html#3446" class="Bound">S</a> <a id="4259" href="UF.SIP.html#3573" class="Bound">X</a><a id="4260" class="Symbol">)</a> <a id="4262" class="Symbol">→</a> <a id="4264" class="Symbol">(</a><a id="4265" href="UF.SIP.html#4251" class="Bound">s</a> <a id="4267" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4269" href="UF.SIP.html#4253" class="Bound">t</a><a id="4270" class="Symbol">)</a> <a id="4272" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4274" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="4276" class="Symbol">(</a><a id="4277" href="UF.SIP.html#3573" class="Bound">X</a> <a id="4279" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4281" href="UF.SIP.html#4251" class="Bound">s</a><a id="4282" class="Symbol">)</a> <a id="4284" class="Symbol">(</a><a id="4285" href="UF.SIP.html#3573" class="Bound">X</a> <a id="4287" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4289" href="UF.SIP.html#4253" class="Bound">t</a><a id="4290" class="Symbol">)</a> <a id="4292" class="Symbol">(</a><a id="4293" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="4300" href="UF.SIP.html#3573" class="Bound">X</a><a id="4301" class="Symbol">))</a>
   <a id="4307" class="Symbol">→</a> <a id="4309" class="Symbol">(</a><a id="4310" href="UF.SIP.html#4310" class="Bound">s</a> <a id="4312" href="UF.SIP.html#4312" class="Bound">t</a> <a id="4314" class="Symbol">:</a> <a id="4316" href="UF.SIP.html#3446" class="Bound">S</a> <a id="4318" href="UF.SIP.html#3573" class="Bound">X</a><a id="4319" class="Symbol">)</a> <a id="4321" class="Symbol">→</a> <a id="4323" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="4332" class="Symbol">(</a><a id="4333" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="4347" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="4349" href="UF.SIP.html#3524" class="Bound">ρ</a> <a id="4351" href="UF.SIP.html#4310" class="Bound">s</a> <a id="4353" href="UF.SIP.html#4312" class="Bound">t</a><a id="4354" class="Symbol">)</a>
  <a id="4358" href="UF.SIP.html#4213" class="Function">canonical-map-equiv-criterion</a> <a id="4388" href="UF.SIP.html#4388" class="Bound">φ</a> <a id="4390" href="UF.SIP.html#4390" class="Bound">s</a> <a id="4392" class="Symbol">=</a> <a id="4394" href="UF.Yoneda.html#14692" class="Function">fiberwise-equiv-criterion&#39;</a>
                                       <a id="4460" class="Symbol">(λ</a> <a id="4463" href="UF.SIP.html#4463" class="Bound">t</a> <a id="4465" class="Symbol">→</a> <a id="4467" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="4469" class="Symbol">(</a><a id="4470" href="UF.SIP.html#3573" class="Bound">X</a> <a id="4472" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4474" href="UF.SIP.html#4390" class="Bound">s</a><a id="4475" class="Symbol">)</a> <a id="4477" class="Symbol">(</a><a id="4478" href="UF.SIP.html#3573" class="Bound">X</a> <a id="4480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4482" href="UF.SIP.html#4463" class="Bound">t</a><a id="4483" class="Symbol">)</a> <a id="4485" class="Symbol">(</a><a id="4486" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="4493" href="UF.SIP.html#3573" class="Bound">X</a><a id="4494" class="Symbol">))</a>
                                       <a id="4536" href="UF.SIP.html#4390" class="Bound">s</a> <a id="4538" class="Symbol">(</a><a id="4539" href="UF.SIP.html#4388" class="Bound">φ</a> <a id="4541" href="UF.SIP.html#4390" class="Bound">s</a><a id="4542" class="Symbol">)</a> <a id="4544" class="Symbol">(</a><a id="4545" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="4559" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="4561" href="UF.SIP.html#3524" class="Bound">ρ</a> <a id="4563" href="UF.SIP.html#4390" class="Bound">s</a><a id="4564" class="Symbol">)</a>

  <a id="4569" href="UF.SIP.html#4569" class="Function">canonical-map-equiv-criterion&#39;</a> <a id="4600" class="Symbol">:</a>
     <a id="4607" class="Symbol">((</a><a id="4609" href="UF.SIP.html#4609" class="Bound">s</a> <a id="4611" href="UF.SIP.html#4611" class="Bound">t</a> <a id="4613" class="Symbol">:</a> <a id="4615" href="UF.SIP.html#3446" class="Bound">S</a> <a id="4617" href="UF.SIP.html#3573" class="Bound">X</a><a id="4618" class="Symbol">)</a> <a id="4620" class="Symbol">→</a> <a id="4622" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="4624" class="Symbol">(</a><a id="4625" href="UF.SIP.html#3573" class="Bound">X</a> <a id="4627" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4629" href="UF.SIP.html#4609" class="Bound">s</a><a id="4630" class="Symbol">)</a> <a id="4632" class="Symbol">(</a><a id="4633" href="UF.SIP.html#3573" class="Bound">X</a> <a id="4635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4637" href="UF.SIP.html#4611" class="Bound">t</a><a id="4638" class="Symbol">)</a> <a id="4640" class="Symbol">(</a><a id="4641" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="4648" href="UF.SIP.html#3573" class="Bound">X</a><a id="4649" class="Symbol">)</a> <a id="4651" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="4653" class="Symbol">(</a><a id="4654" href="UF.SIP.html#4609" class="Bound">s</a> <a id="4656" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4658" href="UF.SIP.html#4611" class="Bound">t</a><a id="4659" class="Symbol">))</a>
    <a id="4666" class="Symbol">→</a> <a id="4668" class="Symbol">(</a><a id="4669" href="UF.SIP.html#4669" class="Bound">s</a> <a id="4671" href="UF.SIP.html#4671" class="Bound">t</a> <a id="4673" class="Symbol">:</a> <a id="4675" href="UF.SIP.html#3446" class="Bound">S</a> <a id="4677" href="UF.SIP.html#3573" class="Bound">X</a><a id="4678" class="Symbol">)</a> <a id="4680" class="Symbol">→</a> <a id="4682" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="4691" class="Symbol">(</a><a id="4692" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="4706" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="4708" href="UF.SIP.html#3524" class="Bound">ρ</a> <a id="4710" href="UF.SIP.html#4669" class="Bound">s</a> <a id="4712" href="UF.SIP.html#4671" class="Bound">t</a><a id="4713" class="Symbol">)</a>
  <a id="4717" href="UF.SIP.html#4569" class="Function">canonical-map-equiv-criterion&#39;</a> <a id="4748" href="UF.SIP.html#4748" class="Bound">φ</a> <a id="4750" href="UF.SIP.html#4750" class="Bound">s</a> <a id="4752" class="Symbol">=</a> <a id="4754" href="UF.Yoneda.html#14215" class="Function">fiberwise-equiv-criterion</a>
                                        <a id="4820" class="Symbol">(λ</a> <a id="4823" href="UF.SIP.html#4823" class="Bound">t</a> <a id="4825" class="Symbol">→</a> <a id="4827" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="4829" class="Symbol">(</a><a id="4830" href="UF.SIP.html#3573" class="Bound">X</a> <a id="4832" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4834" href="UF.SIP.html#4750" class="Bound">s</a><a id="4835" class="Symbol">)</a> <a id="4837" class="Symbol">(</a><a id="4838" href="UF.SIP.html#3573" class="Bound">X</a> <a id="4840" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4842" href="UF.SIP.html#4823" class="Bound">t</a><a id="4843" class="Symbol">)</a> <a id="4845" class="Symbol">(</a><a id="4846" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="4853" href="UF.SIP.html#3573" class="Bound">X</a><a id="4854" class="Symbol">))</a>
                                        <a id="4897" href="UF.SIP.html#4750" class="Bound">s</a> <a id="4899" class="Symbol">(</a><a id="4900" href="UF.SIP.html#4748" class="Bound">φ</a> <a id="4902" href="UF.SIP.html#4750" class="Bound">s</a><a id="4903" class="Symbol">)</a> <a id="4905" class="Symbol">(</a><a id="4906" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="4920" href="UF.SIP.html#3473" class="Bound">ι</a> <a id="4922" href="UF.SIP.html#3524" class="Bound">ρ</a> <a id="4924" href="UF.SIP.html#4750" class="Bound">s</a><a id="4925" class="Symbol">)</a>

<a id="4928" class="Keyword">module</a> <a id="sip-with-axioms"></a><a id="4935" href="UF.SIP.html#4935" class="Module">sip-with-axioms</a> <a id="4951" class="Keyword">where</a>

 <a id="4959" class="Keyword">open</a> <a id="4964" href="UF.SIP.html#650" class="Module">sip</a>

 <a id="sip-with-axioms.[_]"></a><a id="4970" href="UF.SIP.html#4970" class="Function Operator">[_]</a> <a id="4974" class="Symbol">:</a> <a id="4976" class="Symbol">{</a><a id="4977" href="UF.SIP.html#4977" class="Bound">S</a> <a id="4979" class="Symbol">:</a> <a id="4981" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4983" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4985" class="Symbol">→</a> <a id="4987" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4989" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4991" class="Symbol">}</a> <a id="4993" class="Symbol">{</a><a id="4994" href="UF.SIP.html#4994" class="Bound">axioms</a> <a id="5001" class="Symbol">:</a> <a id="5003" class="Symbol">(</a><a id="5004" href="UF.SIP.html#5004" class="Bound">X</a> <a id="5006" class="Symbol">:</a> <a id="5008" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5010" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5012" class="Symbol">)</a> <a id="5014" class="Symbol">→</a> <a id="5016" href="UF.SIP.html#4977" class="Bound">S</a> <a id="5018" href="UF.SIP.html#5004" class="Bound">X</a> <a id="5020" class="Symbol">→</a> <a id="5022" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5024" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5026" class="Symbol">}</a>
     <a id="5033" class="Symbol">→</a> <a id="5035" class="Symbol">(</a><a id="5036" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5038" href="UF.SIP.html#5038" class="Bound">X</a> <a id="5040" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5042" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5044" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5046" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5048" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5050" href="UF.SIP.html#5050" class="Bound">s</a> <a id="5052" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5054" href="UF.SIP.html#4977" class="Bound">S</a> <a id="5056" href="UF.SIP.html#5038" class="Bound">X</a> <a id="5058" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5060" href="UF.SIP.html#4994" class="Bound">axioms</a> <a id="5067" href="UF.SIP.html#5038" class="Bound">X</a> <a id="5069" href="UF.SIP.html#5050" class="Bound">s</a><a id="5070" class="Symbol">)</a> <a id="5072" class="Symbol">→</a> <a id="5074" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5076" href="UF.SIP.html#4977" class="Bound">S</a>
 <a id="5079" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="5081" href="UF.SIP.html#5081" class="Bound">X</a> <a id="5083" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5085" href="UF.SIP.html#5085" class="Bound">s</a> <a id="5087" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5089" class="Symbol">_</a> <a id="5091" href="UF.SIP.html#4970" class="Function Operator">]</a> <a id="5093" class="Symbol">=</a> <a id="5095" class="Symbol">(</a><a id="5096" href="UF.SIP.html#5081" class="Bound">X</a> <a id="5098" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5100" href="UF.SIP.html#5085" class="Bound">s</a><a id="5101" class="Symbol">)</a>

 <a id="sip-with-axioms.⟪_⟫"></a><a id="5105" href="UF.SIP.html#5105" class="Function Operator">⟪_⟫</a> <a id="5109" class="Symbol">:</a> <a id="5111" class="Symbol">{</a><a id="5112" href="UF.SIP.html#5112" class="Bound">S</a> <a id="5114" class="Symbol">:</a> <a id="5116" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5118" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5120" class="Symbol">→</a> <a id="5122" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5124" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5126" class="Symbol">}</a> <a id="5128" class="Symbol">{</a><a id="5129" href="UF.SIP.html#5129" class="Bound">axioms</a> <a id="5136" class="Symbol">:</a> <a id="5138" class="Symbol">(</a><a id="5139" href="UF.SIP.html#5139" class="Bound">X</a> <a id="5141" class="Symbol">:</a> <a id="5143" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5145" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5147" class="Symbol">)</a> <a id="5149" class="Symbol">→</a> <a id="5151" href="UF.SIP.html#5112" class="Bound">S</a> <a id="5153" href="UF.SIP.html#5139" class="Bound">X</a> <a id="5155" class="Symbol">→</a> <a id="5157" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5159" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5161" class="Symbol">}</a>
     <a id="5168" class="Symbol">→</a> <a id="5170" class="Symbol">(</a><a id="5171" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5173" href="UF.SIP.html#5173" class="Bound">X</a> <a id="5175" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5177" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5179" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5181" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5183" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5185" href="UF.SIP.html#5185" class="Bound">s</a> <a id="5187" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5189" href="UF.SIP.html#5112" class="Bound">S</a> <a id="5191" href="UF.SIP.html#5173" class="Bound">X</a> <a id="5193" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5195" href="UF.SIP.html#5129" class="Bound">axioms</a> <a id="5202" href="UF.SIP.html#5173" class="Bound">X</a> <a id="5204" href="UF.SIP.html#5185" class="Bound">s</a><a id="5205" class="Symbol">)</a> <a id="5207" class="Symbol">→</a> <a id="5209" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5211" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="5214" href="UF.SIP.html#5105" class="Function Operator">⟪</a> <a id="5216" href="UF.SIP.html#5216" class="Bound">X</a> <a id="5218" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5220" class="Symbol">_</a> <a id="5222" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5224" class="Symbol">_</a> <a id="5226" href="UF.SIP.html#5105" class="Function Operator">⟫</a> <a id="5228" class="Symbol">=</a> <a id="5230" href="UF.SIP.html#5216" class="Bound">X</a>

 <a id="sip-with-axioms.add-axioms"></a><a id="5234" href="UF.SIP.html#5234" class="Function">add-axioms</a> <a id="5245" class="Symbol">:</a> <a id="5247" class="Symbol">{</a><a id="5248" href="UF.SIP.html#5248" class="Bound">S</a> <a id="5250" class="Symbol">:</a> <a id="5252" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5254" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5256" class="Symbol">→</a> <a id="5258" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5260" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5262" class="Symbol">}</a>
              <a id="5278" class="Symbol">(</a><a id="5279" href="UF.SIP.html#5279" class="Bound">axioms</a> <a id="5286" class="Symbol">:</a> <a id="5288" class="Symbol">(</a><a id="5289" href="UF.SIP.html#5289" class="Bound">X</a> <a id="5291" class="Symbol">:</a> <a id="5293" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5295" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5297" class="Symbol">)</a> <a id="5299" class="Symbol">→</a> <a id="5301" href="UF.SIP.html#5248" class="Bound">S</a> <a id="5303" href="UF.SIP.html#5289" class="Bound">X</a> <a id="5305" class="Symbol">→</a> <a id="5307" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5309" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5311" class="Symbol">)</a>
            <a id="5325" class="Symbol">→</a> <a id="5327" class="Symbol">((</a><a id="5329" href="UF.SIP.html#5329" class="Bound">X</a> <a id="5331" class="Symbol">:</a> <a id="5333" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5335" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5337" class="Symbol">)</a> <a id="5339" class="Symbol">(</a><a id="5340" href="UF.SIP.html#5340" class="Bound">s</a> <a id="5342" class="Symbol">:</a> <a id="5344" href="UF.SIP.html#5248" class="Bound">S</a> <a id="5346" href="UF.SIP.html#5329" class="Bound">X</a><a id="5347" class="Symbol">)</a> <a id="5349" class="Symbol">→</a> <a id="5351" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5359" class="Symbol">(</a><a id="5360" href="UF.SIP.html#5279" class="Bound">axioms</a> <a id="5367" href="UF.SIP.html#5329" class="Bound">X</a> <a id="5369" href="UF.SIP.html#5340" class="Bound">s</a><a id="5370" class="Symbol">))</a>
            <a id="5385" class="Symbol">→</a> <a id="5387" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="5391" href="UF.SIP.html#5248" class="Bound">S</a> <a id="5393" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a>
            <a id="5407" class="Symbol">→</a> <a id="5409" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="5413" class="Symbol">(λ</a> <a id="5416" href="UF.SIP.html#5416" class="Bound">X</a> <a id="5418" class="Symbol">→</a> <a id="5420" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5422" href="UF.SIP.html#5422" class="Bound">s</a> <a id="5424" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5426" href="UF.SIP.html#5248" class="Bound">S</a> <a id="5428" href="UF.SIP.html#5416" class="Bound">X</a> <a id="5430" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5432" href="UF.SIP.html#5279" class="Bound">axioms</a> <a id="5439" href="UF.SIP.html#5416" class="Bound">X</a> <a id="5441" href="UF.SIP.html#5422" class="Bound">s</a><a id="5442" class="Symbol">)</a> <a id="5444" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a>
 <a id="5447" href="UF.SIP.html#5234" class="Function">add-axioms</a> <a id="5458" class="Symbol">{</a><a id="5459" href="UF.SIP.html#5459" class="Bound">𝓤</a><a id="5460" class="Symbol">}</a> <a id="5462" class="Symbol">{</a><a id="5463" href="UF.SIP.html#5463" class="Bound">𝓥</a><a id="5464" class="Symbol">}</a> <a id="5466" class="Symbol">{</a><a id="5467" href="UF.SIP.html#5467" class="Bound">𝓦</a><a id="5468" class="Symbol">}</a> <a id="5470" class="Symbol">{</a><a id="5471" href="UF.SIP.html#5471" class="Bound">𝓣</a><a id="5472" class="Symbol">}</a> <a id="5474" class="Symbol">{</a><a id="5475" href="UF.SIP.html#5475" class="Bound">S</a><a id="5476" class="Symbol">}</a> <a id="5478" href="UF.SIP.html#5478" class="Bound">axioms</a> <a id="5485" href="UF.SIP.html#5485" class="Bound">i</a> <a id="5487" class="Symbol">(</a><a id="5488" href="UF.SIP.html#5488" class="Bound">ι</a> <a id="5490" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5492" href="UF.SIP.html#5492" class="Bound">ρ</a> <a id="5494" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5496" href="UF.SIP.html#5496" class="Bound">θ</a><a id="5497" class="Symbol">)</a> <a id="5499" class="Symbol">=</a> <a id="5501" href="UF.SIP.html#5581" class="Function">ι&#39;</a> <a id="5504" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5506" href="UF.SIP.html#5651" class="Function">ρ&#39;</a> <a id="5509" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5511" href="UF.SIP.html#5713" class="Function">θ&#39;</a>
  <a id="5516" class="Keyword">where</a>
   <a id="5525" href="UF.SIP.html#5525" class="Function">S&#39;</a> <a id="5528" class="Symbol">:</a> <a id="5530" href="UF.SIP.html#5459" class="Bound">𝓤</a> <a id="5532" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5534" class="Symbol">→</a> <a id="5536" href="UF.SIP.html#5463" class="Bound">𝓥</a> <a id="5538" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5540" href="UF.SIP.html#5467" class="Bound">𝓦</a> <a id="5542" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="5547" href="UF.SIP.html#5525" class="Function">S&#39;</a> <a id="5550" href="UF.SIP.html#5550" class="Bound">X</a> <a id="5552" class="Symbol">=</a> <a id="5554" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5556" href="UF.SIP.html#5556" class="Bound">s</a> <a id="5558" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5560" href="UF.SIP.html#5475" class="Bound">S</a> <a id="5562" href="UF.SIP.html#5550" class="Bound">X</a> <a id="5564" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5566" href="UF.SIP.html#5478" class="Bound">axioms</a> <a id="5573" href="UF.SIP.html#5550" class="Bound">X</a> <a id="5575" href="UF.SIP.html#5556" class="Bound">s</a>

   <a id="5581" href="UF.SIP.html#5581" class="Function">ι&#39;</a> <a id="5584" class="Symbol">:</a> <a id="5586" class="Symbol">(</a><a id="5587" href="UF.SIP.html#5587" class="Bound">A</a> <a id="5589" href="UF.SIP.html#5589" class="Bound">B</a> <a id="5591" class="Symbol">:</a> <a id="5593" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5595" href="UF.SIP.html#5525" class="Function">S&#39;</a><a id="5597" class="Symbol">)</a> <a id="5599" class="Symbol">→</a> <a id="5601" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="5603" href="UF.SIP.html#5587" class="Bound">A</a> <a id="5605" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="5607" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5609" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="5611" href="UF.SIP.html#5589" class="Bound">B</a> <a id="5613" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="5615" class="Symbol">→</a> <a id="5617" href="UF.SIP.html#5471" class="Bound">𝓣</a> <a id="5619" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="5624" href="UF.SIP.html#5581" class="Function">ι&#39;</a> <a id="5627" href="UF.SIP.html#5627" class="Bound">A</a> <a id="5629" href="UF.SIP.html#5629" class="Bound">B</a> <a id="5631" class="Symbol">=</a> <a id="5633" href="UF.SIP.html#5488" class="Bound">ι</a> <a id="5635" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="5637" href="UF.SIP.html#5627" class="Bound">A</a> <a id="5639" href="UF.SIP.html#4970" class="Function Operator">]</a> <a id="5641" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="5643" href="UF.SIP.html#5629" class="Bound">B</a> <a id="5645" href="UF.SIP.html#4970" class="Function Operator">]</a>

   <a id="5651" href="UF.SIP.html#5651" class="Function">ρ&#39;</a> <a id="5654" class="Symbol">:</a> <a id="5656" class="Symbol">(</a><a id="5657" href="UF.SIP.html#5657" class="Bound">A</a> <a id="5659" class="Symbol">:</a> <a id="5661" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5663" href="UF.SIP.html#5525" class="Function">S&#39;</a><a id="5665" class="Symbol">)</a> <a id="5667" class="Symbol">→</a> <a id="5669" href="UF.SIP.html#5581" class="Function">ι&#39;</a> <a id="5672" href="UF.SIP.html#5657" class="Bound">A</a> <a id="5674" href="UF.SIP.html#5657" class="Bound">A</a> <a id="5676" class="Symbol">(</a><a id="5677" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="5684" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="5686" href="UF.SIP.html#5657" class="Bound">A</a> <a id="5688" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="5689" class="Symbol">)</a>
   <a id="5694" href="UF.SIP.html#5651" class="Function">ρ&#39;</a> <a id="5697" href="UF.SIP.html#5697" class="Bound">A</a> <a id="5699" class="Symbol">=</a> <a id="5701" href="UF.SIP.html#5492" class="Bound">ρ</a> <a id="5703" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="5705" href="UF.SIP.html#5697" class="Bound">A</a> <a id="5707" href="UF.SIP.html#4970" class="Function Operator">]</a>

   <a id="5713" href="UF.SIP.html#5713" class="Function">θ&#39;</a> <a id="5716" class="Symbol">:</a> <a id="5718" class="Symbol">{</a><a id="5719" href="UF.SIP.html#5719" class="Bound">X</a> <a id="5721" class="Symbol">:</a> <a id="5723" href="UF.SIP.html#5459" class="Bound">𝓤</a> <a id="5725" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5727" class="Symbol">}</a> <a id="5729" class="Symbol">(</a><a id="5730" href="UF.SIP.html#5730" class="Bound">s&#39;</a> <a id="5733" href="UF.SIP.html#5733" class="Bound">t&#39;</a> <a id="5736" class="Symbol">:</a> <a id="5738" href="UF.SIP.html#5525" class="Function">S&#39;</a> <a id="5741" href="UF.SIP.html#5719" class="Bound">X</a><a id="5742" class="Symbol">)</a> <a id="5744" class="Symbol">→</a> <a id="5746" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5755" class="Symbol">(</a><a id="5756" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="5770" href="UF.SIP.html#5581" class="Function">ι&#39;</a> <a id="5773" href="UF.SIP.html#5651" class="Function">ρ&#39;</a> <a id="5776" href="UF.SIP.html#5730" class="Bound">s&#39;</a> <a id="5779" href="UF.SIP.html#5733" class="Bound">t&#39;</a><a id="5781" class="Symbol">)</a>
   <a id="5786" href="UF.SIP.html#5713" class="Function">θ&#39;</a> <a id="5789" class="Symbol">{</a><a id="5790" href="UF.SIP.html#5790" class="Bound">X</a><a id="5791" class="Symbol">}</a> <a id="5793" class="Symbol">(</a><a id="5794" href="UF.SIP.html#5794" class="Bound">s</a> <a id="5796" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5798" href="UF.SIP.html#5798" class="Bound">a</a><a id="5799" class="Symbol">)</a> <a id="5801" class="Symbol">(</a><a id="5802" href="UF.SIP.html#5802" class="Bound">t</a> <a id="5804" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5806" href="UF.SIP.html#5806" class="Bound">b</a><a id="5807" class="Symbol">)</a> <a id="5809" class="Symbol">=</a> <a id="5811" href="UF.SIP.html#6272" class="Function">γ</a>
    <a id="5817" class="Keyword">where</a>
     <a id="5828" href="UF.SIP.html#5828" class="Function">π</a> <a id="5830" class="Symbol">:</a> <a id="5832" href="UF.SIP.html#5525" class="Function">S&#39;</a> <a id="5835" href="UF.SIP.html#5790" class="Bound">X</a> <a id="5837" class="Symbol">→</a> <a id="5839" href="UF.SIP.html#5475" class="Bound">S</a> <a id="5841" href="UF.SIP.html#5790" class="Bound">X</a>
     <a id="5848" href="UF.SIP.html#5828" class="Function">π</a> <a id="5850" class="Symbol">(</a><a id="5851" href="UF.SIP.html#5851" class="Bound">s</a> <a id="5853" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5855" class="Symbol">_)</a> <a id="5858" class="Symbol">=</a> <a id="5860" href="UF.SIP.html#5851" class="Bound">s</a>

     <a id="5868" href="UF.SIP.html#5868" class="Function">j</a> <a id="5870" class="Symbol">:</a> <a id="5872" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="5885" href="UF.SIP.html#5828" class="Function">π</a>
     <a id="5892" href="UF.SIP.html#5868" class="Function">j</a> <a id="5894" class="Symbol">=</a> <a id="5896" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="5913" class="Symbol">(</a><a id="5914" href="UF.SIP.html#5485" class="Bound">i</a> <a id="5916" href="UF.SIP.html#5790" class="Bound">X</a><a id="5917" class="Symbol">)</a>

     <a id="5925" href="UF.SIP.html#5925" class="Function">k</a> <a id="5927" class="Symbol">:</a> <a id="5929" class="Symbol">{</a><a id="5930" href="UF.SIP.html#5930" class="Bound">s&#39;</a> <a id="5933" href="UF.SIP.html#5933" class="Bound">t&#39;</a> <a id="5936" class="Symbol">:</a> <a id="5938" href="UF.SIP.html#5525" class="Function">S&#39;</a> <a id="5941" href="UF.SIP.html#5790" class="Bound">X</a><a id="5942" class="Symbol">}</a> <a id="5944" class="Symbol">→</a> <a id="5946" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5955" class="Symbol">(</a><a id="5956" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5959" href="UF.SIP.html#5828" class="Function">π</a> <a id="5961" class="Symbol">{</a><a id="5962" href="UF.SIP.html#5930" class="Bound">s&#39;</a><a id="5964" class="Symbol">}</a> <a id="5966" class="Symbol">{</a><a id="5967" href="UF.SIP.html#5933" class="Bound">t&#39;</a><a id="5969" class="Symbol">})</a>
     <a id="5977" href="UF.SIP.html#5925" class="Function">k</a> <a id="5979" class="Symbol">{</a><a id="5980" href="UF.SIP.html#5980" class="Bound">s&#39;</a><a id="5982" class="Symbol">}</a> <a id="5984" class="Symbol">{</a><a id="5985" href="UF.SIP.html#5985" class="Bound">t&#39;</a><a id="5987" class="Symbol">}</a> <a id="5989" class="Symbol">=</a> <a id="5991" href="UF.Embeddings.html#6006" class="Function">embedding-gives-embedding&#39;</a> <a id="6018" href="UF.SIP.html#5828" class="Function">π</a> <a id="6020" href="UF.SIP.html#5868" class="Function">j</a> <a id="6022" href="UF.SIP.html#5980" class="Bound">s&#39;</a> <a id="6025" href="UF.SIP.html#5985" class="Bound">t&#39;</a>

     <a id="6034" href="UF.SIP.html#6034" class="Function">l</a> <a id="6036" class="Symbol">:</a> <a id="6038" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="6052" href="UF.SIP.html#5581" class="Function">ι&#39;</a> <a id="6055" href="UF.SIP.html#5651" class="Function">ρ&#39;</a> <a id="6058" class="Symbol">(</a><a id="6059" href="UF.SIP.html#5794" class="Bound">s</a> <a id="6061" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6063" href="UF.SIP.html#5798" class="Bound">a</a><a id="6064" class="Symbol">)</a> <a id="6066" class="Symbol">(</a><a id="6067" href="UF.SIP.html#5802" class="Bound">t</a> <a id="6069" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6071" href="UF.SIP.html#5806" class="Bound">b</a><a id="6072" class="Symbol">)</a>
       <a id="6081" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6083" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="6097" href="UF.SIP.html#5488" class="Bound">ι</a> <a id="6099" href="UF.SIP.html#5492" class="Bound">ρ</a> <a id="6101" href="UF.SIP.html#5794" class="Bound">s</a> <a id="6103" href="UF.SIP.html#5802" class="Bound">t</a> <a id="6105" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6107" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6110" href="UF.SIP.html#5828" class="Function">π</a> <a id="6112" class="Symbol">{</a><a id="6113" href="UF.SIP.html#5794" class="Bound">s</a> <a id="6115" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6117" href="UF.SIP.html#5798" class="Bound">a</a><a id="6118" class="Symbol">}</a> <a id="6120" class="Symbol">{</a><a id="6121" href="UF.SIP.html#5802" class="Bound">t</a> <a id="6123" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6125" href="UF.SIP.html#5806" class="Bound">b</a><a id="6126" class="Symbol">}</a>

     <a id="6134" href="UF.SIP.html#6034" class="Function">l</a> <a id="6136" class="Symbol">(</a><a id="6137" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6142" class="Symbol">{</a><a id="6143" href="UF.SIP.html#6143" class="Bound">s</a> <a id="6145" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6147" href="UF.SIP.html#6147" class="Bound">a</a><a id="6148" class="Symbol">})</a> <a id="6151" class="Symbol">=</a> <a id="6153" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="6158" class="Symbol">(</a><a id="6159" href="UF.SIP.html#5492" class="Bound">ρ</a> <a id="6161" class="Symbol">(</a><a id="6162" href="UF.SIP.html#5790" class="Bound">X</a> <a id="6164" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6166" href="UF.SIP.html#6143" class="Bound">s</a><a id="6167" class="Symbol">))</a>

     <a id="6176" href="UF.SIP.html#6176" class="Function">e</a> <a id="6178" class="Symbol">:</a> <a id="6180" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6189" class="Symbol">(</a><a id="6190" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="6204" href="UF.SIP.html#5488" class="Bound">ι</a> <a id="6206" href="UF.SIP.html#5492" class="Bound">ρ</a> <a id="6208" href="UF.SIP.html#5794" class="Bound">s</a> <a id="6210" href="UF.SIP.html#5802" class="Bound">t</a> <a id="6212" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6214" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6217" href="UF.SIP.html#5828" class="Function">π</a> <a id="6219" class="Symbol">{</a><a id="6220" href="UF.SIP.html#5794" class="Bound">s</a> <a id="6222" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6224" href="UF.SIP.html#5798" class="Bound">a</a><a id="6225" class="Symbol">}</a> <a id="6227" class="Symbol">{</a><a id="6228" href="UF.SIP.html#5802" class="Bound">t</a> <a id="6230" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6232" href="UF.SIP.html#5806" class="Bound">b</a><a id="6233" class="Symbol">})</a>
     <a id="6241" href="UF.SIP.html#6176" class="Function">e</a> <a id="6243" class="Symbol">=</a> <a id="6245" href="UF.Equiv.html#1615" class="Function">∘-is-equiv</a> <a id="6256" href="UF.SIP.html#5925" class="Function">k</a> <a id="6258" class="Symbol">(</a><a id="6259" href="UF.SIP.html#5496" class="Bound">θ</a> <a id="6261" href="UF.SIP.html#5794" class="Bound">s</a> <a id="6263" href="UF.SIP.html#5802" class="Bound">t</a><a id="6264" class="Symbol">)</a>

     <a id="6272" href="UF.SIP.html#6272" class="Function">γ</a> <a id="6274" class="Symbol">:</a> <a id="6276" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6285" class="Symbol">(</a><a id="6286" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="6300" href="UF.SIP.html#5581" class="Function">ι&#39;</a> <a id="6303" href="UF.SIP.html#5651" class="Function">ρ&#39;</a> <a id="6306" class="Symbol">(</a><a id="6307" href="UF.SIP.html#5794" class="Bound">s</a> <a id="6309" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6311" href="UF.SIP.html#5798" class="Bound">a</a><a id="6312" class="Symbol">)</a> <a id="6314" class="Symbol">(</a><a id="6315" href="UF.SIP.html#5802" class="Bound">t</a> <a id="6317" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6319" href="UF.SIP.html#5806" class="Bound">b</a><a id="6320" class="Symbol">))</a>
     <a id="6328" href="UF.SIP.html#6272" class="Function">γ</a> <a id="6330" class="Symbol">=</a> <a id="6332" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="6353" class="Symbol">_</a> <a id="6355" class="Symbol">_</a> <a id="6357" href="UF.SIP.html#6176" class="Function">e</a> <a id="6359" href="UF.SIP.html#6034" class="Function">l</a>

 <a id="sip-with-axioms.characterization-of-＝-with-axioms"></a><a id="6363" href="UF.SIP.html#6363" class="Function">characterization-of-＝-with-axioms</a>
  <a id="6399" class="Symbol">:</a> <a id="6401" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="6414" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
  <a id="6418" class="Symbol">→</a> <a id="6420" class="Symbol">{</a><a id="6421" href="UF.SIP.html#6421" class="Bound">S</a> <a id="6423" class="Symbol">:</a> <a id="6425" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6427" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6429" class="Symbol">→</a> <a id="6431" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6433" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6435" class="Symbol">}</a>
    <a id="6441" class="Symbol">(</a><a id="6442" href="UF.SIP.html#6442" class="Bound">σ</a> <a id="6444" class="Symbol">:</a> <a id="6446" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="6450" href="UF.SIP.html#6421" class="Bound">S</a> <a id="6452" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a><a id="6453" class="Symbol">)</a>
    <a id="6459" class="Symbol">(</a><a id="6460" href="UF.SIP.html#6460" class="Bound">axioms</a> <a id="6467" class="Symbol">:</a> <a id="6469" class="Symbol">(</a><a id="6470" href="UF.SIP.html#6470" class="Bound">X</a> <a id="6472" class="Symbol">:</a> <a id="6474" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6476" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6478" class="Symbol">)</a> <a id="6480" class="Symbol">→</a> <a id="6482" href="UF.SIP.html#6421" class="Bound">S</a> <a id="6484" href="UF.SIP.html#6470" class="Bound">X</a> <a id="6486" class="Symbol">→</a> <a id="6488" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6490" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6492" class="Symbol">)</a>
  <a id="6496" class="Symbol">→</a> <a id="6498" class="Symbol">((</a><a id="6500" href="UF.SIP.html#6500" class="Bound">X</a> <a id="6502" class="Symbol">:</a> <a id="6504" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6506" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6508" class="Symbol">)</a> <a id="6510" class="Symbol">(</a><a id="6511" href="UF.SIP.html#6511" class="Bound">s</a> <a id="6513" class="Symbol">:</a> <a id="6515" href="UF.SIP.html#6421" class="Bound">S</a> <a id="6517" href="UF.SIP.html#6500" class="Bound">X</a><a id="6518" class="Symbol">)</a> <a id="6520" class="Symbol">→</a> <a id="6522" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6530" class="Symbol">(</a><a id="6531" href="UF.SIP.html#6460" class="Bound">axioms</a> <a id="6538" href="UF.SIP.html#6500" class="Bound">X</a> <a id="6540" href="UF.SIP.html#6511" class="Bound">s</a><a id="6541" class="Symbol">))</a>
  <a id="6546" class="Symbol">→</a> <a id="6548" class="Symbol">(</a><a id="6549" href="UF.SIP.html#6549" class="Bound">A</a> <a id="6551" href="UF.SIP.html#6551" class="Bound">B</a> <a id="6553" class="Symbol">:</a> <a id="6555" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6557" href="UF.SIP.html#6557" class="Bound">X</a> <a id="6559" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6561" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6563" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6565" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6567" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6569" href="UF.SIP.html#6569" class="Bound">s</a> <a id="6571" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6573" href="UF.SIP.html#6421" class="Bound">S</a> <a id="6575" href="UF.SIP.html#6557" class="Bound">X</a> <a id="6577" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6579" href="UF.SIP.html#6460" class="Bound">axioms</a> <a id="6586" href="UF.SIP.html#6557" class="Bound">X</a> <a id="6588" href="UF.SIP.html#6569" class="Bound">s</a><a id="6589" class="Symbol">)</a>
  <a id="6593" class="Symbol">→</a> <a id="6595" class="Symbol">(</a><a id="6596" href="UF.SIP.html#6549" class="Bound">A</a> <a id="6598" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6600" href="UF.SIP.html#6551" class="Bound">B</a><a id="6601" class="Symbol">)</a> <a id="6603" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6605" class="Symbol">(</a><a id="6606" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="6608" href="UF.SIP.html#6549" class="Bound">A</a> <a id="6610" href="UF.SIP.html#4970" class="Function Operator">]</a> <a id="6612" href="UF.SIP.html#1482" class="Function Operator">≃[</a> <a id="6615" href="UF.SIP.html#6442" class="Bound">σ</a> <a id="6617" href="UF.SIP.html#1482" class="Function Operator">]</a> <a id="6619" href="UF.SIP.html#4970" class="Function Operator">[</a> <a id="6621" href="UF.SIP.html#6551" class="Bound">B</a> <a id="6623" href="UF.SIP.html#4970" class="Function Operator">]</a><a id="6624" class="Symbol">)</a>
 <a id="6627" href="UF.SIP.html#6363" class="Function">characterization-of-＝-with-axioms</a> <a id="6661" href="UF.SIP.html#6661" class="Bound">ua</a> <a id="6664" href="UF.SIP.html#6664" class="Bound">σ</a> <a id="6666" href="UF.SIP.html#6666" class="Bound">axioms</a> <a id="6673" href="UF.SIP.html#6673" class="Bound">i</a> <a id="6675" class="Symbol">=</a>
  <a id="6679" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="6701" href="UF.SIP.html#6661" class="Bound">ua</a> <a id="6704" class="Symbol">(</a><a id="6705" href="UF.SIP.html#5234" class="Function">add-axioms</a> <a id="6716" href="UF.SIP.html#6666" class="Bound">axioms</a> <a id="6723" href="UF.SIP.html#6673" class="Bound">i</a> <a id="6725" href="UF.SIP.html#6664" class="Bound">σ</a><a id="6726" class="Symbol">)</a>

<a id="6729" class="Keyword">module</a> <a id="sip-join"></a><a id="6736" href="UF.SIP.html#6736" class="Module">sip-join</a> <a id="6745" class="Keyword">where</a>

 <a id="sip-join.technical-lemma"></a><a id="6753" href="UF.SIP.html#6753" class="Function">technical-lemma</a> <a id="6769" class="Symbol">:</a>

     <a id="6777" class="Symbol">{</a><a id="6778" href="UF.SIP.html#6778" class="Bound">X</a> <a id="6780" class="Symbol">:</a> <a id="6782" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6784" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6786" class="Symbol">}</a> <a id="6788" class="Symbol">{</a><a id="6789" href="UF.SIP.html#6789" class="Bound">A</a> <a id="6791" class="Symbol">:</a> <a id="6793" href="UF.SIP.html#6778" class="Bound">X</a> <a id="6795" class="Symbol">→</a> <a id="6797" href="UF.SIP.html#6778" class="Bound">X</a> <a id="6799" class="Symbol">→</a> <a id="6801" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6803" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6805" class="Symbol">}</a>
     <a id="6812" class="Symbol">{</a><a id="6813" href="UF.SIP.html#6813" class="Bound">Y</a> <a id="6815" class="Symbol">:</a> <a id="6817" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="6819" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6821" class="Symbol">}</a> <a id="6823" class="Symbol">{</a><a id="6824" href="UF.SIP.html#6824" class="Bound">B</a> <a id="6826" class="Symbol">:</a> <a id="6828" href="UF.SIP.html#6813" class="Bound">Y</a> <a id="6830" class="Symbol">→</a> <a id="6832" href="UF.SIP.html#6813" class="Bound">Y</a> <a id="6834" class="Symbol">→</a> <a id="6836" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="6838" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6840" class="Symbol">}</a>
     <a id="6847" class="Symbol">(</a><a id="6848" href="UF.SIP.html#6848" class="Bound">f</a> <a id="6850" class="Symbol">:</a> <a id="6852" class="Symbol">(</a><a id="6853" href="UF.SIP.html#6853" class="Bound">x₀</a> <a id="6856" href="UF.SIP.html#6856" class="Bound">x₁</a> <a id="6859" class="Symbol">:</a> <a id="6861" href="UF.SIP.html#6778" class="Bound">X</a><a id="6862" class="Symbol">)</a> <a id="6864" class="Symbol">→</a> <a id="6866" href="UF.SIP.html#6853" class="Bound">x₀</a> <a id="6869" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6871" href="UF.SIP.html#6856" class="Bound">x₁</a> <a id="6874" class="Symbol">→</a> <a id="6876" href="UF.SIP.html#6789" class="Bound">A</a> <a id="6878" href="UF.SIP.html#6853" class="Bound">x₀</a> <a id="6881" href="UF.SIP.html#6856" class="Bound">x₁</a><a id="6883" class="Symbol">)</a>
     <a id="6890" class="Symbol">(</a><a id="6891" href="UF.SIP.html#6891" class="Bound">g</a> <a id="6893" class="Symbol">:</a> <a id="6895" class="Symbol">(</a><a id="6896" href="UF.SIP.html#6896" class="Bound">y₀</a> <a id="6899" href="UF.SIP.html#6899" class="Bound">y₁</a> <a id="6902" class="Symbol">:</a> <a id="6904" href="UF.SIP.html#6813" class="Bound">Y</a><a id="6905" class="Symbol">)</a> <a id="6907" class="Symbol">→</a> <a id="6909" href="UF.SIP.html#6896" class="Bound">y₀</a> <a id="6912" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6914" href="UF.SIP.html#6899" class="Bound">y₁</a> <a id="6917" class="Symbol">→</a> <a id="6919" href="UF.SIP.html#6824" class="Bound">B</a> <a id="6921" href="UF.SIP.html#6896" class="Bound">y₀</a> <a id="6924" href="UF.SIP.html#6899" class="Bound">y₁</a><a id="6926" class="Symbol">)</a>
   <a id="6931" class="Symbol">→</a> <a id="6933" class="Symbol">((</a><a id="6935" href="UF.SIP.html#6935" class="Bound">x₀</a> <a id="6938" href="UF.SIP.html#6938" class="Bound">x₁</a> <a id="6941" class="Symbol">:</a> <a id="6943" href="UF.SIP.html#6778" class="Bound">X</a><a id="6944" class="Symbol">)</a> <a id="6946" class="Symbol">→</a> <a id="6948" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6957" class="Symbol">(</a><a id="6958" href="UF.SIP.html#6848" class="Bound">f</a> <a id="6960" href="UF.SIP.html#6935" class="Bound">x₀</a> <a id="6963" href="UF.SIP.html#6938" class="Bound">x₁</a><a id="6965" class="Symbol">))</a>
   <a id="6971" class="Symbol">→</a> <a id="6973" class="Symbol">((</a><a id="6975" href="UF.SIP.html#6975" class="Bound">y₀</a> <a id="6978" href="UF.SIP.html#6978" class="Bound">y₁</a> <a id="6981" class="Symbol">:</a> <a id="6983" href="UF.SIP.html#6813" class="Bound">Y</a><a id="6984" class="Symbol">)</a> <a id="6986" class="Symbol">→</a> <a id="6988" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6997" class="Symbol">(</a><a id="6998" href="UF.SIP.html#6891" class="Bound">g</a> <a id="7000" href="UF.SIP.html#6975" class="Bound">y₀</a> <a id="7003" href="UF.SIP.html#6978" class="Bound">y₁</a><a id="7005" class="Symbol">))</a>

   <a id="7012" class="Symbol">→</a> <a id="7014" class="Symbol">(</a><a id="7015" href="UF.SIP.html#7015" class="Symbol">(</a><a id="7016" href="UF.SIP.html#7016" class="Bound">x₀</a> <a id="7019" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7021" href="UF.SIP.html#7021" class="Bound">y₀</a><a id="7023" href="UF.SIP.html#7015" class="Symbol">)</a> <a id="7025" href="UF.SIP.html#7025" class="Symbol">(</a><a id="7026" href="UF.SIP.html#7026" class="Bound">x₁</a> <a id="7029" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7031" href="UF.SIP.html#7031" class="Bound">y₁</a><a id="7033" href="UF.SIP.html#7025" class="Symbol">)</a> <a id="7035" class="Symbol">:</a> <a id="7037" href="UF.SIP.html#6778" class="Bound">X</a> <a id="7039" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7041" href="UF.SIP.html#6813" class="Bound">Y</a><a id="7042" class="Symbol">)</a> <a id="7044" class="Symbol">→</a>
   <a id="7049" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="7058" class="Symbol">(λ</a> <a id="7061" class="Symbol">(</a><a id="7062" href="UF.SIP.html#7062" class="Bound">p</a> <a id="7064" class="Symbol">:</a> <a id="7066" class="Symbol">(</a><a id="7067" href="UF.SIP.html#7016" class="Bound">x₀</a> <a id="7070" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7072" href="UF.SIP.html#7021" class="Bound">y₀</a><a id="7074" class="Symbol">)</a> <a id="7076" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7078" class="Symbol">(</a><a id="7079" href="UF.SIP.html#7026" class="Bound">x₁</a> <a id="7082" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7084" href="UF.SIP.html#7031" class="Bound">y₁</a><a id="7086" class="Symbol">))</a> <a id="7089" class="Symbol">→</a> <a id="7091" href="UF.SIP.html#6848" class="Bound">f</a> <a id="7093" href="UF.SIP.html#7016" class="Bound">x₀</a> <a id="7096" href="UF.SIP.html#7026" class="Bound">x₁</a> <a id="7099" class="Symbol">(</a><a id="7100" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7103" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7107" href="UF.SIP.html#7062" class="Bound">p</a><a id="7108" class="Symbol">)</a> <a id="7110" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                              <a id="7158" href="UF.SIP.html#6891" class="Bound">g</a> <a id="7160" href="UF.SIP.html#7021" class="Bound">y₀</a> <a id="7163" href="UF.SIP.html#7031" class="Bound">y₁</a> <a id="7166" class="Symbol">(</a><a id="7167" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7170" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7174" href="UF.SIP.html#7062" class="Bound">p</a><a id="7175" class="Symbol">))</a>
 <a id="7179" href="UF.SIP.html#6753" class="Function">technical-lemma</a> <a id="7195" class="Symbol">{</a><a id="7196" href="UF.SIP.html#7196" class="Bound">𝓤</a><a id="7197" class="Symbol">}</a> <a id="7199" class="Symbol">{</a><a id="7200" href="UF.SIP.html#7200" class="Bound">𝓥</a><a id="7201" class="Symbol">}</a> <a id="7203" class="Symbol">{</a><a id="7204" href="UF.SIP.html#7204" class="Bound">𝓦</a><a id="7205" class="Symbol">}</a> <a id="7207" class="Symbol">{</a><a id="7208" href="UF.SIP.html#7208" class="Bound">𝓣</a><a id="7209" class="Symbol">}</a> <a id="7211" class="Symbol">{</a><a id="7212" href="UF.SIP.html#7212" class="Bound">X</a><a id="7213" class="Symbol">}</a> <a id="7215" class="Symbol">{</a><a id="7216" href="UF.SIP.html#7216" class="Bound">A</a><a id="7217" class="Symbol">}</a> <a id="7219" class="Symbol">{</a><a id="7220" href="UF.SIP.html#7220" class="Bound">Y</a><a id="7221" class="Symbol">}</a> <a id="7223" class="Symbol">{</a><a id="7224" href="UF.SIP.html#7224" class="Bound">B</a><a id="7225" class="Symbol">}</a> <a id="7227" href="UF.SIP.html#7227" class="Bound">f</a> <a id="7229" href="UF.SIP.html#7229" class="Bound">g</a> <a id="7231" href="UF.SIP.html#7231" class="Bound">i</a> <a id="7233" href="UF.SIP.html#7233" class="Bound">j</a> <a id="7235" class="Symbol">(</a><a id="7236" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="7239" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7241" href="UF.SIP.html#7241" class="Bound">y₀</a><a id="7243" class="Symbol">)</a> <a id="7245" class="Symbol">=</a> <a id="7247" href="UF.SIP.html#8305" class="Function">γ</a>
  <a id="7251" class="Keyword">where</a>
   <a id="7260" class="Keyword">module</a> <a id="7267" href="UF.SIP.html#7267" class="Module">_</a> <a id="7269" class="Symbol">(</a><a id="7270" href="UF.SIP.html#7270" class="Bound">(</a><a id="7271" href="UF.SIP.html#7271" class="Bound">x₁</a> <a id="7274" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7276" href="UF.SIP.html#7276" class="Bound">y₁</a><a id="7278" href="UF.SIP.html#7270" class="Bound">)</a> <a id="7280" class="Symbol">:</a> <a id="7282" href="UF.SIP.html#7212" class="Bound">X</a> <a id="7284" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7286" href="UF.SIP.html#7220" class="Bound">Y</a><a id="7287" class="Symbol">)</a> <a id="7289" class="Keyword">where</a>
    <a id="7299" href="UF.SIP.html#7299" class="Function">r</a> <a id="7301" class="Symbol">:</a> <a id="7303" class="Symbol">(</a><a id="7304" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="7307" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7309" href="UF.SIP.html#7241" class="Bound">y₀</a><a id="7311" class="Symbol">)</a> <a id="7313" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7315" class="Symbol">(</a><a id="7316" href="UF.SIP.html#7271" class="Bound">x₁</a> <a id="7319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7321" href="UF.SIP.html#7276" class="Bound">y₁</a><a id="7323" class="Symbol">)</a> <a id="7325" class="Symbol">→</a> <a id="7327" href="UF.SIP.html#7216" class="Bound">A</a> <a id="7329" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="7332" href="UF.SIP.html#7271" class="Bound">x₁</a> <a id="7335" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7337" href="UF.SIP.html#7224" class="Bound">B</a> <a id="7339" href="UF.SIP.html#7241" class="Bound">y₀</a> <a id="7342" href="UF.SIP.html#7276" class="Bound">y₁</a>
    <a id="7349" href="UF.SIP.html#7299" class="Function">r</a> <a id="7351" href="UF.SIP.html#7351" class="Bound">p</a> <a id="7353" class="Symbol">=</a> <a id="7355" href="UF.SIP.html#7227" class="Bound">f</a> <a id="7357" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="7360" href="UF.SIP.html#7271" class="Bound">x₁</a> <a id="7363" class="Symbol">(</a><a id="7364" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7367" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7371" href="UF.SIP.html#7351" class="Bound">p</a><a id="7372" class="Symbol">)</a> <a id="7374" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7376" href="UF.SIP.html#7229" class="Bound">g</a> <a id="7378" href="UF.SIP.html#7241" class="Bound">y₀</a> <a id="7381" href="UF.SIP.html#7276" class="Bound">y₁</a> <a id="7384" class="Symbol">(</a><a id="7385" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7388" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7392" href="UF.SIP.html#7351" class="Bound">p</a><a id="7393" class="Symbol">)</a>

    <a id="7400" href="UF.SIP.html#7400" class="Function">f&#39;</a> <a id="7403" class="Symbol">:</a> <a id="7405" class="Symbol">(</a><a id="7406" href="UF.SIP.html#7406" class="Bound">a</a> <a id="7408" class="Symbol">:</a> <a id="7410" href="UF.SIP.html#7216" class="Bound">A</a> <a id="7412" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="7415" href="UF.SIP.html#7271" class="Bound">x₁</a><a id="7417" class="Symbol">)</a> <a id="7419" class="Symbol">→</a> <a id="7421" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="7424" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7426" href="UF.SIP.html#7271" class="Bound">x₁</a>
    <a id="7433" href="UF.SIP.html#7400" class="Function">f&#39;</a> <a id="7436" class="Symbol">=</a> <a id="7438" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="7446" class="Symbol">(</a><a id="7447" href="UF.SIP.html#7227" class="Bound">f</a> <a id="7449" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="7452" href="UF.SIP.html#7271" class="Bound">x₁</a><a id="7454" class="Symbol">)</a> <a id="7456" class="Symbol">(</a><a id="7457" href="UF.SIP.html#7231" class="Bound">i</a> <a id="7459" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="7462" href="UF.SIP.html#7271" class="Bound">x₁</a><a id="7464" class="Symbol">)</a>

    <a id="7471" href="UF.SIP.html#7471" class="Function">g&#39;</a> <a id="7474" class="Symbol">:</a> <a id="7476" class="Symbol">(</a><a id="7477" href="UF.SIP.html#7477" class="Bound">b</a> <a id="7479" class="Symbol">:</a> <a id="7481" href="UF.SIP.html#7224" class="Bound">B</a> <a id="7483" href="UF.SIP.html#7241" class="Bound">y₀</a> <a id="7486" href="UF.SIP.html#7276" class="Bound">y₁</a><a id="7488" class="Symbol">)</a> <a id="7490" class="Symbol">→</a> <a id="7492" href="UF.SIP.html#7241" class="Bound">y₀</a> <a id="7495" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7497" href="UF.SIP.html#7276" class="Bound">y₁</a>
    <a id="7504" href="UF.SIP.html#7471" class="Function">g&#39;</a> <a id="7507" class="Symbol">=</a> <a id="7509" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="7517" class="Symbol">(</a><a id="7518" href="UF.SIP.html#7229" class="Bound">g</a> <a id="7520" href="UF.SIP.html#7241" class="Bound">y₀</a> <a id="7523" href="UF.SIP.html#7276" class="Bound">y₁</a><a id="7525" class="Symbol">)</a> <a id="7527" class="Symbol">(</a><a id="7528" href="UF.SIP.html#7233" class="Bound">j</a> <a id="7530" href="UF.SIP.html#7241" class="Bound">y₀</a> <a id="7533" href="UF.SIP.html#7276" class="Bound">y₁</a><a id="7535" class="Symbol">)</a>

    <a id="7542" href="UF.SIP.html#7542" class="Function">s</a> <a id="7544" class="Symbol">:</a> <a id="7546" href="UF.SIP.html#7216" class="Bound">A</a> <a id="7548" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="7551" href="UF.SIP.html#7271" class="Bound">x₁</a> <a id="7554" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7556" href="UF.SIP.html#7224" class="Bound">B</a> <a id="7558" href="UF.SIP.html#7241" class="Bound">y₀</a> <a id="7561" href="UF.SIP.html#7276" class="Bound">y₁</a> <a id="7564" class="Symbol">→</a> <a id="7566" class="Symbol">(</a><a id="7567" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="7570" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7572" href="UF.SIP.html#7241" class="Bound">y₀</a><a id="7574" class="Symbol">)</a> <a id="7576" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7578" class="Symbol">(</a><a id="7579" href="UF.SIP.html#7271" class="Bound">x₁</a> <a id="7582" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7584" href="UF.SIP.html#7276" class="Bound">y₁</a><a id="7586" class="Symbol">)</a>
    <a id="7592" href="UF.SIP.html#7542" class="Function">s</a> <a id="7594" class="Symbol">(</a><a id="7595" href="UF.SIP.html#7595" class="Bound">a</a> <a id="7597" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7599" href="UF.SIP.html#7599" class="Bound">b</a><a id="7600" class="Symbol">)</a> <a id="7602" class="Symbol">=</a> <a id="7604" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="7611" class="Symbol">(</a><a id="7612" href="UF.SIP.html#7400" class="Function">f&#39;</a> <a id="7615" href="UF.SIP.html#7595" class="Bound">a</a><a id="7616" class="Symbol">)</a> <a id="7618" class="Symbol">(</a><a id="7619" href="UF.SIP.html#7471" class="Function">g&#39;</a> <a id="7622" href="UF.SIP.html#7599" class="Bound">b</a><a id="7623" class="Symbol">)</a>

    <a id="7630" href="UF.SIP.html#7630" class="Function">η</a> <a id="7632" class="Symbol">:</a> <a id="7634" class="Symbol">(</a><a id="7635" href="UF.SIP.html#7635" class="Bound">c</a> <a id="7637" class="Symbol">:</a> <a id="7639" href="UF.SIP.html#7216" class="Bound">A</a> <a id="7641" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="7644" href="UF.SIP.html#7271" class="Bound">x₁</a> <a id="7647" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7649" href="UF.SIP.html#7224" class="Bound">B</a> <a id="7651" href="UF.SIP.html#7241" class="Bound">y₀</a> <a id="7654" href="UF.SIP.html#7276" class="Bound">y₁</a><a id="7656" class="Symbol">)</a> <a id="7658" class="Symbol">→</a> <a id="7660" href="UF.SIP.html#7299" class="Function">r</a> <a id="7662" class="Symbol">(</a><a id="7663" href="UF.SIP.html#7542" class="Function">s</a> <a id="7665" href="UF.SIP.html#7635" class="Bound">c</a><a id="7666" class="Symbol">)</a> <a id="7668" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7670" href="UF.SIP.html#7635" class="Bound">c</a>
    <a id="7676" href="UF.SIP.html#7630" class="Function">η</a> <a id="7678" class="Symbol">(</a><a id="7679" href="UF.SIP.html#7679" class="Bound">a</a> <a id="7681" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7683" href="UF.SIP.html#7683" class="Bound">b</a><a id="7684" class="Symbol">)</a> <a id="7686" class="Symbol">=</a>
      <a id="7694" href="UF.SIP.html#7299" class="Function">r</a> <a id="7696" class="Symbol">(</a><a id="7697" href="UF.SIP.html#7542" class="Function">s</a> <a id="7699" class="Symbol">(</a><a id="7700" href="UF.SIP.html#7679" class="Bound">a</a> <a id="7702" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7704" href="UF.SIP.html#7683" class="Bound">b</a><a id="7705" class="Symbol">))</a>                               <a id="7738" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="7752" href="UF.SIP.html#7299" class="Function">r</a> <a id="7754" class="Symbol">(</a><a id="7755" href="UF.Base.html#15214" class="Function">to-×-＝</a>  <a id="7763" class="Symbol">(</a><a id="7764" href="UF.SIP.html#7400" class="Function">f&#39;</a> <a id="7767" href="UF.SIP.html#7679" class="Bound">a</a><a id="7768" class="Symbol">)</a> <a id="7770" class="Symbol">(</a><a id="7771" href="UF.SIP.html#7471" class="Function">g&#39;</a> <a id="7774" href="UF.SIP.html#7683" class="Bound">b</a><a id="7775" class="Symbol">))</a>                  <a id="7795" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="7809" class="Symbol">(</a><a id="7810" href="UF.SIP.html#7227" class="Bound">f</a> <a id="7812" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="7815" href="UF.SIP.html#7271" class="Bound">x₁</a> <a id="7818" class="Symbol">(</a><a id="7819" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7822" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7826" class="Symbol">(</a><a id="7827" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="7834" class="Symbol">(</a><a id="7835" href="UF.SIP.html#7400" class="Function">f&#39;</a> <a id="7838" href="UF.SIP.html#7679" class="Bound">a</a><a id="7839" class="Symbol">)</a> <a id="7841" class="Symbol">(</a><a id="7842" href="UF.SIP.html#7471" class="Function">g&#39;</a> <a id="7845" href="UF.SIP.html#7683" class="Bound">b</a><a id="7846" class="Symbol">)))</a> <a id="7850" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
       <a id="7859" href="UF.SIP.html#7229" class="Bound">g</a> <a id="7861" href="UF.SIP.html#7241" class="Bound">y₀</a> <a id="7864" href="UF.SIP.html#7276" class="Bound">y₁</a> <a id="7867" class="Symbol">(</a><a id="7868" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7871" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7875" class="Symbol">(</a><a id="7876" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="7883" class="Symbol">(</a><a id="7884" href="UF.SIP.html#7400" class="Function">f&#39;</a> <a id="7887" href="UF.SIP.html#7679" class="Bound">a</a><a id="7888" class="Symbol">)</a> <a id="7890" class="Symbol">(</a><a id="7891" href="UF.SIP.html#7471" class="Function">g&#39;</a> <a id="7894" href="UF.SIP.html#7683" class="Bound">b</a><a id="7895" class="Symbol">))))</a>  <a id="7901" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7904" href="UF.SIP.html#8037" class="Function">ii</a> <a id="7907" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="7915" class="Symbol">(</a><a id="7916" href="UF.SIP.html#7227" class="Bound">f</a> <a id="7918" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="7921" href="UF.SIP.html#7271" class="Bound">x₁</a> <a id="7924" class="Symbol">(</a><a id="7925" href="UF.SIP.html#7400" class="Function">f&#39;</a> <a id="7928" href="UF.SIP.html#7679" class="Bound">a</a><a id="7929" class="Symbol">)</a> <a id="7931" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7933" href="UF.SIP.html#7229" class="Bound">g</a> <a id="7935" href="UF.SIP.html#7241" class="Bound">y₀</a> <a id="7938" href="UF.SIP.html#7276" class="Bound">y₁</a> <a id="7941" class="Symbol">(</a><a id="7942" href="UF.SIP.html#7471" class="Function">g&#39;</a> <a id="7945" href="UF.SIP.html#7683" class="Bound">b</a><a id="7946" class="Symbol">))</a>           <a id="7959" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="7962" href="UF.SIP.html#8177" class="Function">iii</a> <a id="7966" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="7974" href="UF.SIP.html#7679" class="Bound">a</a> <a id="7976" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7978" href="UF.SIP.html#7683" class="Bound">b</a>                                       <a id="8018" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
     <a id="8025" class="Keyword">where</a>
      <a id="8037" href="UF.SIP.html#8037" class="Function">ii</a>  <a id="8041" class="Symbol">=</a> <a id="8043" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="8047" class="Symbol">(λ</a> <a id="8050" href="UF.SIP.html#8050" class="Bound">p</a> <a id="8052" href="UF.SIP.html#8052" class="Bound">q</a> <a id="8054" class="Symbol">→</a> <a id="8056" href="UF.SIP.html#7227" class="Bound">f</a> <a id="8058" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="8061" href="UF.SIP.html#7271" class="Bound">x₁</a> <a id="8064" href="UF.SIP.html#8050" class="Bound">p</a> <a id="8066" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8068" href="UF.SIP.html#7229" class="Bound">g</a> <a id="8070" href="UF.SIP.html#7241" class="Bound">y₀</a> <a id="8073" href="UF.SIP.html#7276" class="Bound">y₁</a> <a id="8076" href="UF.SIP.html#8052" class="Bound">q</a><a id="8077" class="Symbol">)</a>
                <a id="8095" class="Symbol">(</a><a id="8096" href="UF.Base.html#17010" class="Function">ap-pr₁-to-×-＝</a> <a id="8110" class="Symbol">(</a><a id="8111" href="UF.SIP.html#7400" class="Function">f&#39;</a> <a id="8114" href="UF.SIP.html#7679" class="Bound">a</a><a id="8115" class="Symbol">)</a> <a id="8117" class="Symbol">(</a><a id="8118" href="UF.SIP.html#7471" class="Function">g&#39;</a> <a id="8121" href="UF.SIP.html#7683" class="Bound">b</a><a id="8122" class="Symbol">))</a>
                <a id="8141" class="Symbol">(</a><a id="8142" href="UF.Base.html#17211" class="Function">ap-pr₂-to-×-＝</a> <a id="8156" class="Symbol">(</a><a id="8157" href="UF.SIP.html#7400" class="Function">f&#39;</a> <a id="8160" href="UF.SIP.html#7679" class="Bound">a</a><a id="8161" class="Symbol">)</a> <a id="8163" class="Symbol">(</a><a id="8164" href="UF.SIP.html#7471" class="Function">g&#39;</a> <a id="8167" href="UF.SIP.html#7683" class="Bound">b</a><a id="8168" class="Symbol">))</a>
      <a id="8177" href="UF.SIP.html#8177" class="Function">iii</a> <a id="8181" class="Symbol">=</a> <a id="8183" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="8190" class="Symbol">(</a><a id="8191" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="8213" class="Symbol">(</a><a id="8214" href="UF.SIP.html#7227" class="Bound">f</a> <a id="8216" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="8219" href="UF.SIP.html#7271" class="Bound">x₁</a><a id="8221" class="Symbol">)</a> <a id="8223" class="Symbol">(</a><a id="8224" href="UF.SIP.html#7231" class="Bound">i</a> <a id="8226" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="8229" href="UF.SIP.html#7271" class="Bound">x₁</a><a id="8231" class="Symbol">)</a> <a id="8233" href="UF.SIP.html#7679" class="Bound">a</a><a id="8234" class="Symbol">)</a>
                   <a id="8255" class="Symbol">(</a><a id="8256" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="8278" class="Symbol">(</a><a id="8279" href="UF.SIP.html#7229" class="Bound">g</a> <a id="8281" href="UF.SIP.html#7241" class="Bound">y₀</a> <a id="8284" href="UF.SIP.html#7276" class="Bound">y₁</a><a id="8286" class="Symbol">)</a> <a id="8288" class="Symbol">(</a><a id="8289" href="UF.SIP.html#7233" class="Bound">j</a> <a id="8291" href="UF.SIP.html#7241" class="Bound">y₀</a> <a id="8294" href="UF.SIP.html#7276" class="Bound">y₁</a><a id="8296" class="Symbol">)</a> <a id="8298" href="UF.SIP.html#7683" class="Bound">b</a><a id="8299" class="Symbol">)</a>

   <a id="8305" href="UF.SIP.html#8305" class="Function">γ</a> <a id="8307" class="Symbol">:</a> <a id="8309" class="Symbol">(</a><a id="8310" href="UF.SIP.html#8310" class="Bound">z</a> <a id="8312" class="Symbol">:</a> <a id="8314" href="UF.SIP.html#7212" class="Bound">X</a> <a id="8316" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8318" href="UF.SIP.html#7220" class="Bound">Y</a><a id="8319" class="Symbol">)</a> <a id="8321" class="Symbol">→</a> <a id="8323" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="8332" class="Symbol">(</a><a id="8333" href="UF.SIP.html#7299" class="Function">r</a> <a id="8335" href="UF.SIP.html#8310" class="Bound">z</a><a id="8336" class="Symbol">)</a>
   <a id="8341" href="UF.SIP.html#8305" class="Function">γ</a> <a id="8343" class="Symbol">=</a> <a id="8345" href="UF.Yoneda.html#12263" class="Function">nats-with-sections-are-equivs</a> <a id="8375" class="Symbol">(</a><a id="8376" href="UF.SIP.html#7236" class="Bound">x₀</a> <a id="8379" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8381" href="UF.SIP.html#7241" class="Bound">y₀</a><a id="8383" class="Symbol">)</a> <a id="8385" href="UF.SIP.html#7299" class="Function">r</a> <a id="8387" class="Symbol">(λ</a> <a id="8390" href="UF.SIP.html#8390" class="Bound">z</a> <a id="8392" class="Symbol">→</a> <a id="8394" class="Symbol">(</a><a id="8395" href="UF.SIP.html#7542" class="Function">s</a> <a id="8397" href="UF.SIP.html#8390" class="Bound">z</a> <a id="8399" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8401" href="UF.SIP.html#7630" class="Function">η</a> <a id="8403" href="UF.SIP.html#8390" class="Bound">z</a><a id="8404" class="Symbol">))</a>

 <a id="8409" class="Keyword">open</a> <a id="8414" href="UF.SIP.html#650" class="Module">sip</a>

 <a id="sip-join.⟪_⟫"></a><a id="8420" href="UF.SIP.html#8420" class="Function Operator">⟪_⟫</a> <a id="8424" class="Symbol">:</a> <a id="8426" class="Symbol">{</a><a id="8427" href="UF.SIP.html#8427" class="Bound">S₀</a> <a id="8430" class="Symbol">:</a> <a id="8432" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8434" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8436" class="Symbol">→</a> <a id="8438" href="MLTT.Universes.html#3832" class="Generalizable">𝓥₀</a> <a id="8441" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8443" class="Symbol">}</a> <a id="8445" class="Symbol">{</a><a id="8446" href="UF.SIP.html#8446" class="Bound">S₁</a> <a id="8449" class="Symbol">:</a> <a id="8451" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8453" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8455" class="Symbol">→</a> <a id="8457" href="MLTT.Universes.html#3843" class="Generalizable">𝓥₁</a> <a id="8460" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8462" class="Symbol">}</a>
     <a id="8469" class="Symbol">→</a> <a id="8471" class="Symbol">(</a><a id="8472" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8474" href="UF.SIP.html#8474" class="Bound">X</a> <a id="8476" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8478" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8480" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8482" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8484" href="UF.SIP.html#8427" class="Bound">S₀</a> <a id="8487" href="UF.SIP.html#8474" class="Bound">X</a> <a id="8489" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8491" href="UF.SIP.html#8446" class="Bound">S₁</a> <a id="8494" href="UF.SIP.html#8474" class="Bound">X</a><a id="8495" class="Symbol">)</a> <a id="8497" class="Symbol">→</a> <a id="8499" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8501" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="8504" href="UF.SIP.html#8420" class="Function Operator">⟪</a> <a id="8506" href="UF.SIP.html#8506" class="Bound">X</a> <a id="8508" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8510" href="UF.SIP.html#8510" class="Bound">s₀</a> <a id="8513" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8515" href="UF.SIP.html#8515" class="Bound">s₁</a> <a id="8518" href="UF.SIP.html#8420" class="Function Operator">⟫</a> <a id="8520" class="Symbol">=</a> <a id="8522" href="UF.SIP.html#8506" class="Bound">X</a>

 <a id="sip-join.[_]₀"></a><a id="8526" href="UF.SIP.html#8526" class="Function Operator">[_]₀</a> <a id="8531" class="Symbol">:</a> <a id="8533" class="Symbol">{</a><a id="8534" href="UF.SIP.html#8534" class="Bound">S₀</a> <a id="8537" class="Symbol">:</a> <a id="8539" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8541" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8543" class="Symbol">→</a> <a id="8545" href="MLTT.Universes.html#3832" class="Generalizable">𝓥₀</a> <a id="8548" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8550" class="Symbol">}</a> <a id="8552" class="Symbol">{</a><a id="8553" href="UF.SIP.html#8553" class="Bound">S₁</a> <a id="8556" class="Symbol">:</a> <a id="8558" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8560" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8562" class="Symbol">→</a> <a id="8564" href="MLTT.Universes.html#3843" class="Generalizable">𝓥₁</a> <a id="8567" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8569" class="Symbol">}</a>
      <a id="8577" class="Symbol">→</a> <a id="8579" class="Symbol">(</a><a id="8580" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8582" href="UF.SIP.html#8582" class="Bound">X</a> <a id="8584" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8586" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8588" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8590" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8592" href="UF.SIP.html#8534" class="Bound">S₀</a> <a id="8595" href="UF.SIP.html#8582" class="Bound">X</a> <a id="8597" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8599" href="UF.SIP.html#8553" class="Bound">S₁</a> <a id="8602" href="UF.SIP.html#8582" class="Bound">X</a><a id="8603" class="Symbol">)</a> <a id="8605" class="Symbol">→</a> <a id="8607" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="8609" href="UF.SIP.html#8534" class="Bound">S₀</a>
 <a id="8613" href="UF.SIP.html#8526" class="Function Operator">[</a> <a id="8615" href="UF.SIP.html#8615" class="Bound">X</a> <a id="8617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8619" href="UF.SIP.html#8619" class="Bound">s₀</a> <a id="8622" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8624" href="UF.SIP.html#8624" class="Bound">s₁</a> <a id="8627" href="UF.SIP.html#8526" class="Function Operator">]₀</a> <a id="8630" class="Symbol">=</a> <a id="8632" class="Symbol">(</a><a id="8633" href="UF.SIP.html#8615" class="Bound">X</a> <a id="8635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8637" href="UF.SIP.html#8619" class="Bound">s₀</a><a id="8639" class="Symbol">)</a>

 <a id="sip-join.[_]₁"></a><a id="8643" href="UF.SIP.html#8643" class="Function Operator">[_]₁</a> <a id="8648" class="Symbol">:</a> <a id="8650" class="Symbol">{</a><a id="8651" href="UF.SIP.html#8651" class="Bound">S₀</a> <a id="8654" class="Symbol">:</a> <a id="8656" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8658" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8660" class="Symbol">→</a> <a id="8662" href="MLTT.Universes.html#3832" class="Generalizable">𝓥₀</a> <a id="8665" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8667" class="Symbol">}</a> <a id="8669" class="Symbol">{</a><a id="8670" href="UF.SIP.html#8670" class="Bound">S₁</a> <a id="8673" class="Symbol">:</a> <a id="8675" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8677" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8679" class="Symbol">→</a> <a id="8681" href="MLTT.Universes.html#3843" class="Generalizable">𝓥₁</a> <a id="8684" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8686" class="Symbol">}</a>
      <a id="8694" class="Symbol">→</a> <a id="8696" class="Symbol">(</a><a id="8697" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8699" href="UF.SIP.html#8699" class="Bound">X</a> <a id="8701" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8703" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8705" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8707" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8709" href="UF.SIP.html#8651" class="Bound">S₀</a> <a id="8712" href="UF.SIP.html#8699" class="Bound">X</a> <a id="8714" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8716" href="UF.SIP.html#8670" class="Bound">S₁</a> <a id="8719" href="UF.SIP.html#8699" class="Bound">X</a><a id="8720" class="Symbol">)</a> <a id="8722" class="Symbol">→</a> <a id="8724" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="8726" href="UF.SIP.html#8670" class="Bound">S₁</a>
 <a id="8730" href="UF.SIP.html#8643" class="Function Operator">[</a> <a id="8732" href="UF.SIP.html#8732" class="Bound">X</a> <a id="8734" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8736" href="UF.SIP.html#8736" class="Bound">s₀</a> <a id="8739" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8741" href="UF.SIP.html#8741" class="Bound">s₁</a> <a id="8744" href="UF.SIP.html#8643" class="Function Operator">]₁</a> <a id="8747" class="Symbol">=</a> <a id="8749" class="Symbol">(</a><a id="8750" href="UF.SIP.html#8732" class="Bound">X</a> <a id="8752" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8754" href="UF.SIP.html#8741" class="Bound">s₁</a><a id="8756" class="Symbol">)</a>

 <a id="sip-join.join"></a><a id="8760" href="UF.SIP.html#8760" class="Function">join</a> <a id="8765" class="Symbol">:</a> <a id="8767" class="Symbol">{</a><a id="8768" href="UF.SIP.html#8768" class="Bound">S₀</a> <a id="8771" class="Symbol">:</a> <a id="8773" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8775" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8777" class="Symbol">→</a> <a id="8779" href="MLTT.Universes.html#3832" class="Generalizable">𝓥₀</a> <a id="8782" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8784" class="Symbol">}</a> <a id="8786" class="Symbol">{</a><a id="8787" href="UF.SIP.html#8787" class="Bound">S₁</a> <a id="8790" class="Symbol">:</a> <a id="8792" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8794" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8796" class="Symbol">→</a> <a id="8798" href="MLTT.Universes.html#3843" class="Generalizable">𝓥₁</a> <a id="8801" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8803" class="Symbol">}</a>
      <a id="8811" class="Symbol">→</a> <a id="8813" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="8817" href="UF.SIP.html#8768" class="Bound">S₀</a> <a id="8820" href="MLTT.Universes.html#3835" class="Generalizable">𝓦₀</a>
      <a id="8829" class="Symbol">→</a> <a id="8831" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="8835" href="UF.SIP.html#8787" class="Bound">S₁</a> <a id="8838" href="MLTT.Universes.html#3846" class="Generalizable">𝓦₁</a>
      <a id="8847" class="Symbol">→</a> <a id="8849" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="8853" class="Symbol">(λ</a> <a id="8856" href="UF.SIP.html#8856" class="Bound">X</a> <a id="8858" class="Symbol">→</a> <a id="8860" href="UF.SIP.html#8768" class="Bound">S₀</a> <a id="8863" href="UF.SIP.html#8856" class="Bound">X</a> <a id="8865" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="8867" href="UF.SIP.html#8787" class="Bound">S₁</a> <a id="8870" href="UF.SIP.html#8856" class="Bound">X</a><a id="8871" class="Symbol">)</a> <a id="8873" class="Symbol">(</a><a id="8874" href="MLTT.Universes.html#3835" class="Generalizable">𝓦₀</a> <a id="8877" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8879" href="MLTT.Universes.html#3846" class="Generalizable">𝓦₁</a><a id="8881" class="Symbol">)</a>
 <a id="8884" href="UF.SIP.html#8760" class="Function">join</a> <a id="8889" class="Symbol">{</a><a id="8890" href="UF.SIP.html#8890" class="Bound">𝓤</a><a id="8891" class="Symbol">}</a> <a id="8893" class="Symbol">{</a><a id="8894" href="UF.SIP.html#8894" class="Bound">𝓥₀</a><a id="8896" class="Symbol">}</a> <a id="8898" class="Symbol">{</a><a id="8899" href="UF.SIP.html#8899" class="Bound">𝓥₁</a><a id="8901" class="Symbol">}</a> <a id="8903" class="Symbol">{</a><a id="8904" href="UF.SIP.html#8904" class="Bound">𝓦₀</a><a id="8906" class="Symbol">}</a> <a id="8908" class="Symbol">{</a><a id="8909" href="UF.SIP.html#8909" class="Bound">𝓦₁</a><a id="8911" class="Symbol">}</a> <a id="8913" class="Symbol">{</a><a id="8914" href="UF.SIP.html#8914" class="Bound">S₀</a><a id="8916" class="Symbol">}</a> <a id="8918" class="Symbol">{</a><a id="8919" href="UF.SIP.html#8919" class="Bound">S₁</a><a id="8921" class="Symbol">}</a> <a id="8923" class="Symbol">(</a><a id="8924" href="UF.SIP.html#8924" class="Bound">ι₀</a> <a id="8927" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8929" href="UF.SIP.html#8929" class="Bound">ρ₀</a> <a id="8932" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8934" href="UF.SIP.html#8934" class="Bound">θ₀</a><a id="8936" class="Symbol">)</a> <a id="8938" class="Symbol">(</a><a id="8939" href="UF.SIP.html#8939" class="Bound">ι₁</a> <a id="8942" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8944" href="UF.SIP.html#8944" class="Bound">ρ₁</a> <a id="8947" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8949" href="UF.SIP.html#8949" class="Bound">θ₁</a><a id="8951" class="Symbol">)</a> <a id="8953" class="Symbol">=</a>
  <a id="8957" href="UF.SIP.html#9023" class="Function">ι</a> <a id="8959" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8961" href="UF.SIP.html#9126" class="Function">ρ</a> <a id="8963" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8965" href="UF.SIP.html#9200" class="Function">θ</a>
  <a id="8969" class="Keyword">where</a>
   <a id="8978" href="UF.SIP.html#8978" class="Function">S</a> <a id="8980" class="Symbol">:</a> <a id="8982" href="UF.SIP.html#8890" class="Bound">𝓤</a> <a id="8984" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8986" class="Symbol">→</a> <a id="8988" href="UF.SIP.html#8894" class="Bound">𝓥₀</a> <a id="8991" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8993" href="UF.SIP.html#8899" class="Bound">𝓥₁</a> <a id="8996" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="9001" href="UF.SIP.html#8978" class="Function">S</a> <a id="9003" href="UF.SIP.html#9003" class="Bound">X</a> <a id="9005" class="Symbol">=</a> <a id="9007" href="UF.SIP.html#8914" class="Bound">S₀</a> <a id="9010" href="UF.SIP.html#9003" class="Bound">X</a> <a id="9012" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9014" href="UF.SIP.html#8919" class="Bound">S₁</a> <a id="9017" href="UF.SIP.html#9003" class="Bound">X</a>

   <a id="9023" href="UF.SIP.html#9023" class="Function">ι</a> <a id="9025" class="Symbol">:</a> <a id="9027" class="Symbol">(</a><a id="9028" href="UF.SIP.html#9028" class="Bound">A</a> <a id="9030" href="UF.SIP.html#9030" class="Bound">B</a> <a id="9032" class="Symbol">:</a> <a id="9034" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="9036" href="UF.SIP.html#8978" class="Function">S</a><a id="9037" class="Symbol">)</a> <a id="9039" class="Symbol">→</a> <a id="9041" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="9043" href="UF.SIP.html#9028" class="Bound">A</a> <a id="9045" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="9047" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9049" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="9051" href="UF.SIP.html#9030" class="Bound">B</a> <a id="9053" href="UF.SIP.html#662" class="Function Operator">⟩</a> <a id="9055" class="Symbol">→</a> <a id="9057" href="UF.SIP.html#8904" class="Bound">𝓦₀</a> <a id="9060" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9062" href="UF.SIP.html#8909" class="Bound">𝓦₁</a> <a id="9065" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="9070" href="UF.SIP.html#9023" class="Function">ι</a> <a id="9072" href="UF.SIP.html#9072" class="Bound">A</a> <a id="9074" href="UF.SIP.html#9074" class="Bound">B</a> <a id="9076" href="UF.SIP.html#9076" class="Bound">e</a> <a id="9078" class="Symbol">=</a> <a id="9080" href="UF.SIP.html#8924" class="Bound">ι₀</a> <a id="9083" href="UF.SIP.html#8526" class="Function Operator">[</a> <a id="9085" href="UF.SIP.html#9072" class="Bound">A</a> <a id="9087" href="UF.SIP.html#8526" class="Function Operator">]₀</a> <a id="9090" href="UF.SIP.html#8526" class="Function Operator">[</a> <a id="9092" href="UF.SIP.html#9074" class="Bound">B</a> <a id="9094" href="UF.SIP.html#8526" class="Function Operator">]₀</a> <a id="9097" href="UF.SIP.html#9076" class="Bound">e</a>  <a id="9100" href="MLTT.Sigma.html#558" class="Function Operator">×</a>  <a id="9103" href="UF.SIP.html#8939" class="Bound">ι₁</a> <a id="9106" href="UF.SIP.html#8643" class="Function Operator">[</a> <a id="9108" href="UF.SIP.html#9072" class="Bound">A</a> <a id="9110" href="UF.SIP.html#8643" class="Function Operator">]₁</a> <a id="9113" href="UF.SIP.html#8643" class="Function Operator">[</a> <a id="9115" href="UF.SIP.html#9074" class="Bound">B</a> <a id="9117" href="UF.SIP.html#8643" class="Function Operator">]₁</a> <a id="9120" href="UF.SIP.html#9076" class="Bound">e</a>

   <a id="9126" href="UF.SIP.html#9126" class="Function">ρ</a> <a id="9128" class="Symbol">:</a> <a id="9130" class="Symbol">(</a><a id="9131" href="UF.SIP.html#9131" class="Bound">A</a> <a id="9133" class="Symbol">:</a> <a id="9135" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="9137" href="UF.SIP.html#8978" class="Function">S</a><a id="9138" class="Symbol">)</a> <a id="9140" class="Symbol">→</a> <a id="9142" href="UF.SIP.html#9023" class="Function">ι</a> <a id="9144" href="UF.SIP.html#9131" class="Bound">A</a> <a id="9146" href="UF.SIP.html#9131" class="Bound">A</a> <a id="9148" class="Symbol">(</a><a id="9149" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="9156" href="UF.SIP.html#662" class="Function Operator">⟨</a> <a id="9158" href="UF.SIP.html#9131" class="Bound">A</a> <a id="9160" href="UF.SIP.html#662" class="Function Operator">⟩</a><a id="9161" class="Symbol">)</a>
   <a id="9166" href="UF.SIP.html#9126" class="Function">ρ</a> <a id="9168" href="UF.SIP.html#9168" class="Bound">A</a> <a id="9170" class="Symbol">=</a> <a id="9172" class="Symbol">(</a><a id="9173" href="UF.SIP.html#8929" class="Bound">ρ₀</a> <a id="9176" href="UF.SIP.html#8526" class="Function Operator">[</a> <a id="9178" href="UF.SIP.html#9168" class="Bound">A</a> <a id="9180" href="UF.SIP.html#8526" class="Function Operator">]₀</a> <a id="9183" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9185" href="UF.SIP.html#8944" class="Bound">ρ₁</a> <a id="9188" href="UF.SIP.html#8643" class="Function Operator">[</a> <a id="9190" href="UF.SIP.html#9168" class="Bound">A</a> <a id="9192" href="UF.SIP.html#8643" class="Function Operator">]₁</a><a id="9194" class="Symbol">)</a>

   <a id="9200" href="UF.SIP.html#9200" class="Function">θ</a> <a id="9202" class="Symbol">:</a> <a id="9204" class="Symbol">{</a><a id="9205" href="UF.SIP.html#9205" class="Bound">X</a> <a id="9207" class="Symbol">:</a> <a id="9209" href="UF.SIP.html#8890" class="Bound">𝓤</a> <a id="9211" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9213" class="Symbol">}</a> <a id="9215" class="Symbol">(</a><a id="9216" href="UF.SIP.html#9216" class="Bound">s</a> <a id="9218" href="UF.SIP.html#9218" class="Bound">t</a> <a id="9220" class="Symbol">:</a> <a id="9222" href="UF.SIP.html#8978" class="Function">S</a> <a id="9224" href="UF.SIP.html#9205" class="Bound">X</a><a id="9225" class="Symbol">)</a> <a id="9227" class="Symbol">→</a> <a id="9229" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="9238" class="Symbol">(</a><a id="9239" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="9253" href="UF.SIP.html#9023" class="Function">ι</a> <a id="9255" href="UF.SIP.html#9126" class="Function">ρ</a> <a id="9257" href="UF.SIP.html#9216" class="Bound">s</a> <a id="9259" href="UF.SIP.html#9218" class="Bound">t</a><a id="9260" class="Symbol">)</a>
   <a id="9265" href="UF.SIP.html#9200" class="Function">θ</a> <a id="9267" class="Symbol">{</a><a id="9268" href="UF.SIP.html#9268" class="Bound">X</a><a id="9269" class="Symbol">}</a> <a id="9271" href="UF.SIP.html#9271" class="Bound">s</a><a id="9272" class="Symbol">@(</a><a id="9274" href="UF.SIP.html#9274" class="Bound">s₀</a> <a id="9277" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9279" href="UF.SIP.html#9279" class="Bound">s₁</a><a id="9281" class="Symbol">)</a> <a id="9283" href="UF.SIP.html#9283" class="Bound">t</a><a id="9284" class="Symbol">@(</a><a id="9286" href="UF.SIP.html#9286" class="Bound">t₀</a> <a id="9289" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9291" href="UF.SIP.html#9291" class="Bound">t₁</a><a id="9293" class="Symbol">)</a> <a id="9295" class="Symbol">=</a> <a id="9297" href="UF.SIP.html#9746" class="Function">γ</a>
    <a id="9303" class="Keyword">where</a>
     <a id="9314" href="UF.SIP.html#9314" class="Function">c</a> <a id="9316" class="Symbol">:</a> <a id="9318" class="Symbol">(</a><a id="9319" href="UF.SIP.html#9319" class="Bound">p</a> <a id="9321" class="Symbol">:</a> <a id="9323" href="UF.SIP.html#9271" class="Bound">s</a> <a id="9325" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9327" href="UF.SIP.html#9283" class="Bound">t</a><a id="9328" class="Symbol">)</a> <a id="9330" class="Symbol">→</a> <a id="9332" href="UF.SIP.html#8924" class="Bound">ι₀</a> <a id="9335" class="Symbol">(</a><a id="9336" href="UF.SIP.html#9268" class="Bound">X</a> <a id="9338" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9340" href="UF.SIP.html#9274" class="Bound">s₀</a><a id="9342" class="Symbol">)</a> <a id="9344" class="Symbol">(</a><a id="9345" href="UF.SIP.html#9268" class="Bound">X</a> <a id="9347" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9349" href="UF.SIP.html#9286" class="Bound">t₀</a><a id="9351" class="Symbol">)</a> <a id="9353" class="Symbol">(</a><a id="9354" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="9361" href="UF.SIP.html#9268" class="Bound">X</a><a id="9362" class="Symbol">)</a>
                      <a id="9386" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9388" href="UF.SIP.html#8939" class="Bound">ι₁</a> <a id="9391" class="Symbol">(</a><a id="9392" href="UF.SIP.html#9268" class="Bound">X</a> <a id="9394" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9396" href="UF.SIP.html#9279" class="Bound">s₁</a><a id="9398" class="Symbol">)</a> <a id="9400" class="Symbol">(</a><a id="9401" href="UF.SIP.html#9268" class="Bound">X</a> <a id="9403" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9405" href="UF.SIP.html#9291" class="Bound">t₁</a><a id="9407" class="Symbol">)</a> <a id="9409" class="Symbol">(</a><a id="9410" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="9417" href="UF.SIP.html#9268" class="Bound">X</a><a id="9418" class="Symbol">)</a>
     <a id="9425" href="UF.SIP.html#9314" class="Function">c</a> <a id="9427" href="UF.SIP.html#9427" class="Bound">p</a> <a id="9429" class="Symbol">=</a> <a id="9431" class="Symbol">(</a><a id="9432" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="9446" href="UF.SIP.html#8924" class="Bound">ι₀</a> <a id="9449" href="UF.SIP.html#8929" class="Bound">ρ₀</a> <a id="9452" href="UF.SIP.html#9274" class="Bound">s₀</a> <a id="9455" href="UF.SIP.html#9286" class="Bound">t₀</a> <a id="9458" class="Symbol">(</a><a id="9459" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9462" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9466" href="UF.SIP.html#9427" class="Bound">p</a><a id="9467" class="Symbol">)</a> <a id="9469" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
            <a id="9483" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="9497" href="UF.SIP.html#8939" class="Bound">ι₁</a> <a id="9500" href="UF.SIP.html#8944" class="Bound">ρ₁</a> <a id="9503" href="UF.SIP.html#9279" class="Bound">s₁</a> <a id="9506" href="UF.SIP.html#9291" class="Bound">t₁</a> <a id="9509" class="Symbol">(</a><a id="9510" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="9513" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9517" href="UF.SIP.html#9427" class="Bound">p</a><a id="9518" class="Symbol">))</a>

     <a id="9527" href="UF.SIP.html#9527" class="Function">i</a> <a id="9529" class="Symbol">:</a> <a id="9531" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="9540" href="UF.SIP.html#9314" class="Function">c</a>
     <a id="9547" href="UF.SIP.html#9527" class="Function">i</a> <a id="9549" class="Symbol">=</a> <a id="9551" href="UF.SIP.html#6753" class="Function">technical-lemma</a>
          <a id="9577" class="Symbol">(</a><a id="9578" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="9592" href="UF.SIP.html#8924" class="Bound">ι₀</a> <a id="9595" href="UF.SIP.html#8929" class="Bound">ρ₀</a><a id="9597" class="Symbol">)</a>
          <a id="9609" class="Symbol">(</a><a id="9610" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="9624" href="UF.SIP.html#8939" class="Bound">ι₁</a> <a id="9627" href="UF.SIP.html#8944" class="Bound">ρ₁</a><a id="9629" class="Symbol">)</a>
          <a id="9641" href="UF.SIP.html#8934" class="Bound">θ₀</a> <a id="9644" href="UF.SIP.html#8949" class="Bound">θ₁</a> <a id="9647" href="UF.SIP.html#9271" class="Bound">s</a> <a id="9649" href="UF.SIP.html#9283" class="Bound">t</a>

     <a id="9657" href="UF.SIP.html#9657" class="Function">e</a> <a id="9659" class="Symbol">:</a> <a id="9661" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="9675" href="UF.SIP.html#9023" class="Function">ι</a> <a id="9677" href="UF.SIP.html#9126" class="Function">ρ</a> <a id="9679" href="UF.SIP.html#9271" class="Bound">s</a> <a id="9681" href="UF.SIP.html#9283" class="Bound">t</a> <a id="9683" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="9685" href="UF.SIP.html#9314" class="Function">c</a>
     <a id="9692" href="UF.SIP.html#9657" class="Function">e</a> <a id="9694" class="Symbol">(</a><a id="9695" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="9700" class="Symbol">{</a><a id="9701" href="UF.SIP.html#9701" class="Bound">s</a><a id="9702" class="Symbol">})</a> <a id="9705" class="Symbol">=</a> <a id="9707" href="MLTT.Id.html#206" class="Function">𝓻𝓮𝒻𝓵</a> <a id="9712" class="Symbol">(</a><a id="9713" href="UF.SIP.html#8929" class="Bound">ρ₀</a> <a id="9716" class="Symbol">(</a><a id="9717" href="UF.SIP.html#9268" class="Bound">X</a> <a id="9719" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9721" href="UF.SIP.html#9274" class="Bound">s₀</a><a id="9723" class="Symbol">)</a> <a id="9725" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9727" href="UF.SIP.html#8944" class="Bound">ρ₁</a> <a id="9730" class="Symbol">(</a><a id="9731" href="UF.SIP.html#9268" class="Bound">X</a> <a id="9733" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9735" href="UF.SIP.html#9279" class="Bound">s₁</a><a id="9737" class="Symbol">))</a>

     <a id="9746" href="UF.SIP.html#9746" class="Function">γ</a> <a id="9748" class="Symbol">:</a> <a id="9750" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="9759" class="Symbol">(</a><a id="9760" href="UF.SIP.html#788" class="Function">canonical-map</a> <a id="9774" href="UF.SIP.html#9023" class="Function">ι</a> <a id="9776" href="UF.SIP.html#9126" class="Function">ρ</a> <a id="9778" href="UF.SIP.html#9271" class="Bound">s</a> <a id="9780" href="UF.SIP.html#9283" class="Bound">t</a><a id="9781" class="Symbol">)</a>
     <a id="9788" href="UF.SIP.html#9746" class="Function">γ</a> <a id="9790" class="Symbol">=</a> <a id="9792" href="UF.Equiv.html#4996" class="Function">equiv-closed-under-∼</a> <a id="9813" class="Symbol">_</a> <a id="9815" class="Symbol">_</a> <a id="9817" href="UF.SIP.html#9527" class="Function">i</a> <a id="9819" href="UF.SIP.html#9657" class="Function">e</a>

 <a id="sip-join._≃⟦_,_⟧_"></a><a id="9823" href="UF.SIP.html#9823" class="Function Operator">_≃⟦_,_⟧_</a> <a id="9832" class="Symbol">:</a> <a id="9834" class="Symbol">{</a><a id="9835" href="UF.SIP.html#9835" class="Bound">S₀</a> <a id="9838" class="Symbol">:</a> <a id="9840" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9842" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9844" class="Symbol">→</a> <a id="9846" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9848" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9850" class="Symbol">}</a> <a id="9852" class="Symbol">{</a><a id="9853" href="UF.SIP.html#9853" class="Bound">S₁</a> <a id="9856" class="Symbol">:</a> <a id="9858" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9860" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9862" class="Symbol">→</a> <a id="9864" href="MLTT.Universes.html#3843" class="Generalizable">𝓥₁</a> <a id="9867" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9869" class="Symbol">}</a>
          <a id="9881" class="Symbol">→</a> <a id="9883" class="Symbol">(</a><a id="9884" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9886" href="UF.SIP.html#9886" class="Bound">X</a> <a id="9888" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9890" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9892" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9894" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9896" href="UF.SIP.html#9835" class="Bound">S₀</a> <a id="9899" href="UF.SIP.html#9886" class="Bound">X</a> <a id="9901" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9903" href="UF.SIP.html#9853" class="Bound">S₁</a> <a id="9906" href="UF.SIP.html#9886" class="Bound">X</a><a id="9907" class="Symbol">)</a>
          <a id="9919" class="Symbol">→</a> <a id="9921" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="9925" href="UF.SIP.html#9835" class="Bound">S₀</a> <a id="9928" href="MLTT.Universes.html#3835" class="Generalizable">𝓦₀</a>
          <a id="9941" class="Symbol">→</a> <a id="9943" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="9947" href="UF.SIP.html#9853" class="Bound">S₁</a> <a id="9950" href="MLTT.Universes.html#3846" class="Generalizable">𝓦₁</a>
          <a id="9963" class="Symbol">→</a> <a id="9965" class="Symbol">(</a><a id="9966" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9968" href="UF.SIP.html#9968" class="Bound">X</a> <a id="9970" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9972" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9974" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9976" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9978" href="UF.SIP.html#9835" class="Bound">S₀</a> <a id="9981" href="UF.SIP.html#9968" class="Bound">X</a> <a id="9983" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="9985" href="UF.SIP.html#9853" class="Bound">S₁</a> <a id="9988" href="UF.SIP.html#9968" class="Bound">X</a><a id="9989" class="Symbol">)</a>
          <a id="10001" class="Symbol">→</a> <a id="10003" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10005" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10007" href="MLTT.Universes.html#3835" class="Generalizable">𝓦₀</a> <a id="10010" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10012" href="MLTT.Universes.html#3846" class="Generalizable">𝓦₁</a> <a id="10015" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="10018" href="UF.SIP.html#10018" class="Bound">A</a> <a id="10020" href="UF.SIP.html#9823" class="Function Operator">≃⟦</a> <a id="10023" href="UF.SIP.html#10023" class="Bound">σ₀</a> <a id="10026" href="UF.SIP.html#9823" class="Function Operator">,</a> <a id="10028" href="UF.SIP.html#10028" class="Bound">σ₁</a> <a id="10031" href="UF.SIP.html#9823" class="Function Operator">⟧</a> <a id="10033" href="UF.SIP.html#10033" class="Bound">B</a> <a id="10035" class="Symbol">=</a> <a id="10037" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10039" href="UF.SIP.html#10039" class="Bound">f</a> <a id="10041" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10043" class="Symbol">(</a><a id="10044" href="UF.SIP.html#8420" class="Function Operator">⟪</a> <a id="10046" href="UF.SIP.html#10018" class="Bound">A</a> <a id="10048" href="UF.SIP.html#8420" class="Function Operator">⟫</a> <a id="10050" class="Symbol">→</a> <a id="10052" href="UF.SIP.html#8420" class="Function Operator">⟪</a> <a id="10054" href="UF.SIP.html#10033" class="Bound">B</a> <a id="10056" href="UF.SIP.html#8420" class="Function Operator">⟫</a><a id="10057" class="Symbol">)</a>
                  <a id="10077" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10079" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10081" href="UF.SIP.html#10081" class="Bound">i</a> <a id="10083" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10085" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="10094" href="UF.SIP.html#10039" class="Bound">f</a> <a id="10096" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10098" href="UF.SIP.html#1361" class="Function">homomorphic</a> <a id="10110" href="UF.SIP.html#10023" class="Bound">σ₀</a> <a id="10113" href="UF.SIP.html#8526" class="Function Operator">[</a> <a id="10115" href="UF.SIP.html#10018" class="Bound">A</a> <a id="10117" href="UF.SIP.html#8526" class="Function Operator">]₀</a> <a id="10120" href="UF.SIP.html#8526" class="Function Operator">[</a> <a id="10122" href="UF.SIP.html#10033" class="Bound">B</a> <a id="10124" href="UF.SIP.html#8526" class="Function Operator">]₀</a> <a id="10127" class="Symbol">(</a><a id="10128" href="UF.SIP.html#10039" class="Bound">f</a> <a id="10130" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10132" href="UF.SIP.html#10081" class="Bound">i</a><a id="10133" class="Symbol">)</a>
                                     <a id="10172" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10174" href="UF.SIP.html#1361" class="Function">homomorphic</a> <a id="10186" href="UF.SIP.html#10028" class="Bound">σ₁</a> <a id="10189" href="UF.SIP.html#8643" class="Function Operator">[</a> <a id="10191" href="UF.SIP.html#10018" class="Bound">A</a> <a id="10193" href="UF.SIP.html#8643" class="Function Operator">]₁</a> <a id="10196" href="UF.SIP.html#8643" class="Function Operator">[</a> <a id="10198" href="UF.SIP.html#10033" class="Bound">B</a> <a id="10200" href="UF.SIP.html#8643" class="Function Operator">]₁</a> <a id="10203" class="Symbol">(</a><a id="10204" href="UF.SIP.html#10039" class="Bound">f</a> <a id="10206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10208" href="UF.SIP.html#10081" class="Bound">i</a><a id="10209" class="Symbol">)</a>

 <a id="sip-join.characterization-of-join-＝"></a><a id="10213" href="UF.SIP.html#10213" class="Function">characterization-of-join-＝</a> <a id="10240" class="Symbol">:</a> <a id="10242" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="10255" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                            <a id="10285" class="Symbol">→</a> <a id="10287" class="Symbol">{</a><a id="10288" href="UF.SIP.html#10288" class="Bound">S₀</a> <a id="10291" class="Symbol">:</a> <a id="10293" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10295" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10297" class="Symbol">→</a> <a id="10299" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10301" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10303" class="Symbol">}</a> <a id="10305" class="Symbol">{</a><a id="10306" href="UF.SIP.html#10306" class="Bound">S₁</a> <a id="10309" class="Symbol">:</a> <a id="10311" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10313" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10315" class="Symbol">→</a> <a id="10317" href="MLTT.Universes.html#3843" class="Generalizable">𝓥₁</a> <a id="10320" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10322" class="Symbol">}</a>
                              <a id="10354" class="Symbol">(</a><a id="10355" href="UF.SIP.html#10355" class="Bound">σ₀</a> <a id="10358" class="Symbol">:</a> <a id="10360" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="10364" href="UF.SIP.html#10288" class="Bound">S₀</a> <a id="10367" href="MLTT.Universes.html#3835" class="Generalizable">𝓦₀</a><a id="10369" class="Symbol">)</a>  <a id="10372" class="Symbol">(</a><a id="10373" href="UF.SIP.html#10373" class="Bound">σ₁</a> <a id="10376" class="Symbol">:</a> <a id="10378" href="UF.SIP.html#1098" class="Function">SNS</a> <a id="10382" href="UF.SIP.html#10306" class="Bound">S₁</a> <a id="10385" href="MLTT.Universes.html#3846" class="Generalizable">𝓦₁</a><a id="10387" class="Symbol">)</a>
                              <a id="10419" class="Symbol">(</a><a id="10420" href="UF.SIP.html#10420" class="Bound">A</a> <a id="10422" href="UF.SIP.html#10422" class="Bound">B</a> <a id="10424" class="Symbol">:</a> <a id="10426" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10428" href="UF.SIP.html#10428" class="Bound">X</a> <a id="10430" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10432" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10434" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10436" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10438" href="UF.SIP.html#10288" class="Bound">S₀</a> <a id="10441" href="UF.SIP.html#10428" class="Bound">X</a> <a id="10443" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10445" href="UF.SIP.html#10306" class="Bound">S₁</a> <a id="10448" href="UF.SIP.html#10428" class="Bound">X</a><a id="10449" class="Symbol">)</a>
                            <a id="10479" class="Symbol">→</a> <a id="10481" class="Symbol">(</a><a id="10482" href="UF.SIP.html#10420" class="Bound">A</a> <a id="10484" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10486" href="UF.SIP.html#10422" class="Bound">B</a><a id="10487" class="Symbol">)</a> <a id="10489" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10491" class="Symbol">(</a><a id="10492" href="UF.SIP.html#10420" class="Bound">A</a> <a id="10494" href="UF.SIP.html#9823" class="Function Operator">≃⟦</a> <a id="10497" href="UF.SIP.html#10355" class="Bound">σ₀</a> <a id="10500" href="UF.SIP.html#9823" class="Function Operator">,</a> <a id="10502" href="UF.SIP.html#10373" class="Bound">σ₁</a> <a id="10505" href="UF.SIP.html#9823" class="Function Operator">⟧</a> <a id="10507" href="UF.SIP.html#10422" class="Bound">B</a><a id="10508" class="Symbol">)</a>
 <a id="10511" href="UF.SIP.html#10213" class="Function">characterization-of-join-＝</a> <a id="10538" href="UF.SIP.html#10538" class="Bound">ua</a> <a id="10541" href="UF.SIP.html#10541" class="Bound">σ₀</a> <a id="10544" href="UF.SIP.html#10544" class="Bound">σ₁</a> <a id="10547" class="Symbol">=</a> <a id="10549" href="UF.SIP.html#2226" class="Function">characterization-of-＝</a> <a id="10571" href="UF.SIP.html#10538" class="Bound">ua</a> <a id="10574" class="Symbol">(</a><a id="10575" href="UF.SIP.html#8760" class="Function">join</a> <a id="10580" href="UF.SIP.html#10541" class="Bound">σ₀</a> <a id="10583" href="UF.SIP.html#10544" class="Bound">σ₁</a><a id="10585" class="Symbol">)</a>

<a id="10588" class="Markup">\end{code}</a><a id="10598" class="Background">
</a></pre></body></html>

==> anc/html/UF.Section-Embedding.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Section-Embedding</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 27 Jan 2021.

We write down in Agda a result attributed to Martin Escardo by Shulman
(2015) https://arxiv.org/abs/1507.03634, Logical Methods in Computer
Science, April 27, 2017, Volume 12, Issue 3,
https://doi.org/10.2168/LMCS-12(3:9)2016

</a><a id="258" class="Markup">\begin{code}</a>

<a id="272" class="Symbol">{-#</a> <a id="276" class="Keyword">OPTIONS</a> <a id="284" class="Pragma">--safe</a> <a id="291" class="Pragma">--without-K</a> <a id="303" class="Symbol">#-}</a>

<a id="308" class="Keyword">module</a> <a id="315" href="UF.Section-Embedding.html" class="Module">UF.Section-Embedding</a> <a id="336" class="Keyword">where</a>

<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="UF.KrausLemma.html" class="Module">UF.KrausLemma</a>
<a id="499" class="Keyword">open</a> <a id="504" class="Keyword">import</a> <a id="511" href="UF.ExitPropTrunc.html" class="Module">UF.ExitPropTrunc</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="splits"></a><a id="583" href="UF.Section-Embedding.html#583" class="Function">splits</a> <a id="590" class="Symbol">:</a> <a id="592" class="Symbol">{</a><a id="593" href="UF.Section-Embedding.html#593" class="Bound">X</a> <a id="595" class="Symbol">:</a> <a id="597" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="599" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="601" class="Symbol">}</a> <a id="603" class="Symbol">→</a> <a id="605" class="Symbol">(</a><a id="606" href="UF.Section-Embedding.html#593" class="Bound">X</a> <a id="608" class="Symbol">→</a> <a id="610" href="UF.Section-Embedding.html#593" class="Bound">X</a><a id="611" class="Symbol">)</a> <a id="613" class="Symbol">→</a> <a id="615" class="Symbol">(</a><a id="616" href="UF.Section-Embedding.html#616" class="Bound">𝓥</a> <a id="618" class="Symbol">:</a> <a id="620" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="628" class="Symbol">)</a> <a id="630" class="Symbol">→</a> <a id="632" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="634" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="636" class="Symbol">(</a><a id="637" href="UF.Section-Embedding.html#616" class="Bound">𝓥</a> <a id="639" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="640" class="Symbol">)</a> <a id="642" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="644" href="UF.Section-Embedding.html#583" class="Function">splits</a> <a id="651" class="Symbol">{</a><a id="652" href="UF.Section-Embedding.html#652" class="Bound">𝓤</a><a id="653" class="Symbol">}</a> <a id="655" class="Symbol">{</a><a id="656" href="UF.Section-Embedding.html#656" class="Bound">X</a><a id="657" class="Symbol">}</a> <a id="659" href="UF.Section-Embedding.html#659" class="Bound">f</a> <a id="661" href="UF.Section-Embedding.html#661" class="Bound">𝓥</a> <a id="663" class="Symbol">=</a> <a id="665" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="667" href="UF.Section-Embedding.html#667" class="Bound">A</a> <a id="669" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="671" href="UF.Section-Embedding.html#661" class="Bound">𝓥</a> <a id="673" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
                   <a id="694" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="696" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="698" href="UF.Section-Embedding.html#698" class="Bound">r</a> <a id="700" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="702" class="Symbol">(</a><a id="703" href="UF.Section-Embedding.html#656" class="Bound">X</a> <a id="705" class="Symbol">→</a> <a id="707" href="UF.Section-Embedding.html#667" class="Bound">A</a><a id="708" class="Symbol">)</a>
                   <a id="729" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="731" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="733" href="UF.Section-Embedding.html#733" class="Bound">s</a> <a id="735" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="737" class="Symbol">(</a><a id="738" href="UF.Section-Embedding.html#667" class="Bound">A</a> <a id="740" class="Symbol">→</a> <a id="742" href="UF.Section-Embedding.html#656" class="Bound">X</a><a id="743" class="Symbol">)</a>
                   <a id="764" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="766" class="Symbol">(</a><a id="767" href="UF.Section-Embedding.html#698" class="Bound">r</a> <a id="769" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="771" href="UF.Section-Embedding.html#733" class="Bound">s</a> <a id="773" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="775" href="MLTT.Pi.html#444" class="Function">id</a><a id="777" class="Symbol">)</a>
                   <a id="798" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="800" class="Symbol">(</a><a id="801" href="UF.Section-Embedding.html#659" class="Bound">f</a> <a id="803" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="805" href="UF.Section-Embedding.html#733" class="Bound">s</a> <a id="807" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="809" href="UF.Section-Embedding.html#698" class="Bound">r</a><a id="810" class="Symbol">)</a>

<a id="splits-gives-idempotent"></a><a id="813" href="UF.Section-Embedding.html#813" class="Function">splits-gives-idempotent</a> <a id="837" class="Symbol">:</a> <a id="839" class="Symbol">{</a><a id="840" href="UF.Section-Embedding.html#840" class="Bound">X</a> <a id="842" class="Symbol">:</a> <a id="844" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="846" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="848" class="Symbol">}</a> <a id="850" class="Symbol">(</a><a id="851" href="UF.Section-Embedding.html#851" class="Bound">f</a> <a id="853" class="Symbol">:</a> <a id="855" href="UF.Section-Embedding.html#840" class="Bound">X</a> <a id="857" class="Symbol">→</a> <a id="859" href="UF.Section-Embedding.html#840" class="Bound">X</a><a id="860" class="Symbol">)</a>
                        <a id="886" class="Symbol">→</a> <a id="888" href="UF.Section-Embedding.html#583" class="Function">splits</a> <a id="895" href="UF.Section-Embedding.html#851" class="Bound">f</a> <a id="897" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                        <a id="923" class="Symbol">→</a> <a id="925" href="Notation.General.html#1633" class="Function">idempotent-map</a> <a id="940" href="UF.Section-Embedding.html#851" class="Bound">f</a>
<a id="942" href="UF.Section-Embedding.html#813" class="Function">splits-gives-idempotent</a> <a id="966" href="UF.Section-Embedding.html#966" class="Bound">f</a> <a id="968" class="Symbol">(</a><a id="969" href="UF.Section-Embedding.html#969" class="Bound">A</a> <a id="971" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="973" href="UF.Section-Embedding.html#973" class="Bound">r</a> <a id="975" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="977" href="UF.Section-Embedding.html#977" class="Bound">s</a> <a id="979" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="981" href="UF.Section-Embedding.html#981" class="Bound">η</a> <a id="983" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="985" href="UF.Section-Embedding.html#985" class="Bound">h</a><a id="986" class="Symbol">)</a> <a id="988" href="UF.Section-Embedding.html#988" class="Bound">x</a> <a id="990" class="Symbol">=</a>
  <a id="994" href="UF.Section-Embedding.html#966" class="Bound">f</a> <a id="996" class="Symbol">(</a><a id="997" href="UF.Section-Embedding.html#966" class="Bound">f</a> <a id="999" href="UF.Section-Embedding.html#988" class="Bound">x</a><a id="1000" class="Symbol">)</a>         <a id="1010" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1013" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1016" href="UF.Section-Embedding.html#966" class="Bound">f</a> <a id="1018" class="Symbol">(</a><a id="1019" href="UF.Section-Embedding.html#985" class="Bound">h</a> <a id="1021" href="UF.Section-Embedding.html#988" class="Bound">x</a><a id="1022" class="Symbol">)</a> <a id="1024" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="1028" href="UF.Section-Embedding.html#966" class="Bound">f</a> <a id="1030" class="Symbol">(</a><a id="1031" href="UF.Section-Embedding.html#977" class="Bound">s</a> <a id="1033" class="Symbol">(</a><a id="1034" href="UF.Section-Embedding.html#973" class="Bound">r</a> <a id="1036" href="UF.Section-Embedding.html#988" class="Bound">x</a><a id="1037" class="Symbol">))</a>     <a id="1044" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1047" href="UF.Section-Embedding.html#985" class="Bound">h</a> <a id="1049" class="Symbol">(</a><a id="1050" href="UF.Section-Embedding.html#977" class="Bound">s</a> <a id="1052" class="Symbol">(</a><a id="1053" href="UF.Section-Embedding.html#973" class="Bound">r</a> <a id="1055" href="UF.Section-Embedding.html#988" class="Bound">x</a><a id="1056" class="Symbol">))</a> <a id="1059" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="1063" href="UF.Section-Embedding.html#977" class="Bound">s</a> <a id="1065" class="Symbol">(</a><a id="1066" href="UF.Section-Embedding.html#973" class="Bound">r</a> <a id="1068" class="Symbol">(</a><a id="1069" href="UF.Section-Embedding.html#977" class="Bound">s</a> <a id="1071" class="Symbol">(</a><a id="1072" href="UF.Section-Embedding.html#973" class="Bound">r</a> <a id="1074" href="UF.Section-Embedding.html#988" class="Bound">x</a><a id="1075" class="Symbol">)))</a> <a id="1079" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1082" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1085" href="UF.Section-Embedding.html#977" class="Bound">s</a> <a id="1087" class="Symbol">(</a><a id="1088" href="UF.Section-Embedding.html#981" class="Bound">η</a> <a id="1090" class="Symbol">(</a><a id="1091" href="UF.Section-Embedding.html#973" class="Bound">r</a> <a id="1093" href="UF.Section-Embedding.html#988" class="Bound">x</a><a id="1094" class="Symbol">))</a> <a id="1097" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="1101" href="UF.Section-Embedding.html#977" class="Bound">s</a> <a id="1103" class="Symbol">(</a><a id="1104" href="UF.Section-Embedding.html#973" class="Bound">r</a> <a id="1106" href="UF.Section-Embedding.html#988" class="Bound">x</a><a id="1107" class="Symbol">)</a>         <a id="1117" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1120" class="Symbol">(</a><a id="1121" href="UF.Section-Embedding.html#985" class="Bound">h</a> <a id="1123" href="UF.Section-Embedding.html#988" class="Bound">x</a><a id="1124" class="Symbol">)</a><a id="1125" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1128" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="1132" href="UF.Section-Embedding.html#966" class="Bound">f</a> <a id="1134" href="UF.Section-Embedding.html#988" class="Bound">x</a> <a id="1136" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="split-via-embedding-gives-collapsible"></a><a id="1139" href="UF.Section-Embedding.html#1139" class="Function">split-via-embedding-gives-collapsible</a> <a id="1177" class="Symbol">:</a> <a id="1179" class="Symbol">{</a><a id="1180" href="UF.Section-Embedding.html#1180" class="Bound">X</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1186" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1188" class="Symbol">}</a> <a id="1190" class="Symbol">(</a><a id="1191" href="UF.Section-Embedding.html#1191" class="Bound">f</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="UF.Section-Embedding.html#1180" class="Bound">X</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="UF.Section-Embedding.html#1180" class="Bound">X</a><a id="1200" class="Symbol">)</a>
                                      <a id="1240" class="Symbol">→</a> <a id="1242" class="Symbol">(</a><a id="1243" href="UF.Section-Embedding.html#1243" class="Bound">(</a><a id="1244" href="UF.Section-Embedding.html#1244" class="Bound">A</a> <a id="1246" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1248" href="UF.Section-Embedding.html#1248" class="Bound">r</a> <a id="1250" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1252" href="UF.Section-Embedding.html#1252" class="Bound">s</a> <a id="1254" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1256" href="UF.Section-Embedding.html#1256" class="Bound">η</a> <a id="1258" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1260" href="UF.Section-Embedding.html#1260" class="Bound">h</a><a id="1261" href="UF.Section-Embedding.html#1243" class="Bound">)</a> <a id="1263" class="Symbol">:</a> <a id="1265" href="UF.Section-Embedding.html#583" class="Function">splits</a> <a id="1272" href="UF.Section-Embedding.html#1191" class="Bound">f</a> <a id="1274" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="1275" class="Symbol">)</a>
                                      <a id="1315" class="Symbol">→</a> <a id="1317" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="1330" href="UF.Section-Embedding.html#1252" class="Bound">s</a>
                                      <a id="1370" class="Symbol">→</a> <a id="1372" class="Symbol">(</a><a id="1373" href="UF.Section-Embedding.html#1373" class="Bound">x</a> <a id="1375" class="Symbol">:</a> <a id="1377" href="UF.Section-Embedding.html#1180" class="Bound">X</a><a id="1378" class="Symbol">)</a> <a id="1380" class="Symbol">→</a> <a id="1382" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="1394" class="Symbol">(</a><a id="1395" href="UF.Section-Embedding.html#1191" class="Bound">f</a> <a id="1397" href="UF.Section-Embedding.html#1373" class="Bound">x</a> <a id="1399" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1401" href="UF.Section-Embedding.html#1373" class="Bound">x</a><a id="1402" class="Symbol">)</a>
<a id="1404" href="UF.Section-Embedding.html#1139" class="Function">split-via-embedding-gives-collapsible</a> <a id="1442" class="Symbol">{</a><a id="1443" href="UF.Section-Embedding.html#1443" class="Bound">𝓤</a><a id="1444" class="Symbol">}</a> <a id="1446" class="Symbol">{</a><a id="1447" href="UF.Section-Embedding.html#1447" class="Bound">𝓥</a><a id="1448" class="Symbol">}</a> <a id="1450" class="Symbol">{</a><a id="1451" href="UF.Section-Embedding.html#1451" class="Bound">X</a><a id="1452" class="Symbol">}</a> <a id="1454" href="UF.Section-Embedding.html#1454" class="Bound">f</a> <a id="1456" class="Symbol">(</a><a id="1457" href="UF.Section-Embedding.html#1457" class="Bound">A</a> <a id="1459" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1461" href="UF.Section-Embedding.html#1461" class="Bound">r</a> <a id="1463" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1465" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1467" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1469" href="UF.Section-Embedding.html#1469" class="Bound">η</a> <a id="1471" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1473" href="UF.Section-Embedding.html#1473" class="Bound">h</a><a id="1474" class="Symbol">)</a> <a id="1476" href="UF.Section-Embedding.html#1476" class="Bound">e</a> <a id="1478" href="UF.Section-Embedding.html#1478" class="Bound">x</a> <a id="1480" class="Symbol">=</a> <a id="1482" href="UF.Section-Embedding.html#2189" class="Function">γ</a>
 <a id="1485" class="Keyword">where</a>
  <a id="1493" href="UF.Section-Embedding.html#1493" class="Function">ϕ</a> <a id="1495" class="Symbol">:</a> <a id="1497" class="Symbol">(</a><a id="1498" href="UF.Section-Embedding.html#1498" class="Bound">x</a> <a id="1500" class="Symbol">:</a> <a id="1502" href="UF.Section-Embedding.html#1451" class="Bound">X</a><a id="1503" class="Symbol">)</a> <a id="1505" class="Symbol">→</a> <a id="1507" href="UF.Section-Embedding.html#1454" class="Bound">f</a> <a id="1509" href="UF.Section-Embedding.html#1498" class="Bound">x</a> <a id="1511" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1513" href="UF.Section-Embedding.html#1498" class="Bound">x</a> <a id="1515" class="Symbol">→</a> <a id="1517" href="Notation.General.html#398" class="Function">fiber</a> <a id="1523" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1525" href="UF.Section-Embedding.html#1498" class="Bound">x</a>
  <a id="1529" href="UF.Section-Embedding.html#1493" class="Function">ϕ</a> <a id="1531" href="UF.Section-Embedding.html#1531" class="Bound">x</a> <a id="1533" href="UF.Section-Embedding.html#1533" class="Bound">p</a> <a id="1535" class="Symbol">=</a> <a id="1537" href="UF.Section-Embedding.html#1461" class="Bound">r</a> <a id="1539" href="UF.Section-Embedding.html#1531" class="Bound">x</a> <a id="1541" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1543" class="Symbol">(</a><a id="1544" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1546" class="Symbol">(</a><a id="1547" href="UF.Section-Embedding.html#1461" class="Bound">r</a> <a id="1549" href="UF.Section-Embedding.html#1531" class="Bound">x</a><a id="1550" class="Symbol">)</a>         <a id="1560" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1563" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1566" class="Symbol">(</a><a id="1567" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1569" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1571" href="UF.Section-Embedding.html#1461" class="Bound">r</a><a id="1572" class="Symbol">)</a> <a id="1574" class="Symbol">(</a><a id="1575" href="UF.Section-Embedding.html#1533" class="Bound">p</a> <a id="1577" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1579" class="Symbol">)</a> <a id="1581" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="1600" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1602" class="Symbol">(</a><a id="1603" href="UF.Section-Embedding.html#1461" class="Bound">r</a> <a id="1605" class="Symbol">(</a><a id="1606" href="UF.Section-Embedding.html#1454" class="Bound">f</a> <a id="1608" href="UF.Section-Embedding.html#1531" class="Bound">x</a><a id="1609" class="Symbol">))</a>     <a id="1616" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1619" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1622" class="Symbol">(</a><a id="1623" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1625" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1627" href="UF.Section-Embedding.html#1461" class="Bound">r</a><a id="1628" class="Symbol">)</a> <a id="1630" class="Symbol">(</a><a id="1631" href="UF.Section-Embedding.html#1473" class="Bound">h</a> <a id="1633" href="UF.Section-Embedding.html#1531" class="Bound">x</a><a id="1634" class="Symbol">)</a> <a id="1636" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="1655" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1657" class="Symbol">(</a><a id="1658" href="UF.Section-Embedding.html#1461" class="Bound">r</a> <a id="1660" class="Symbol">(</a><a id="1661" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1663" class="Symbol">(</a><a id="1664" href="UF.Section-Embedding.html#1461" class="Bound">r</a> <a id="1666" href="UF.Section-Embedding.html#1531" class="Bound">x</a><a id="1667" class="Symbol">)))</a> <a id="1671" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1674" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1677" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1679" class="Symbol">(</a><a id="1680" href="UF.Section-Embedding.html#1469" class="Bound">η</a> <a id="1682" class="Symbol">(</a><a id="1683" href="UF.Section-Embedding.html#1461" class="Bound">r</a> <a id="1685" href="UF.Section-Embedding.html#1531" class="Bound">x</a><a id="1686" class="Symbol">))</a> <a id="1689" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="1708" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1710" class="Symbol">(</a><a id="1711" href="UF.Section-Embedding.html#1461" class="Bound">r</a> <a id="1713" href="UF.Section-Embedding.html#1531" class="Bound">x</a><a id="1714" class="Symbol">)</a>         <a id="1724" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1727" class="Symbol">(</a><a id="1728" href="UF.Section-Embedding.html#1473" class="Bound">h</a> <a id="1730" href="UF.Section-Embedding.html#1531" class="Bound">x</a><a id="1731" class="Symbol">)</a><a id="1732" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1735" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="1754" href="UF.Section-Embedding.html#1454" class="Bound">f</a> <a id="1756" href="UF.Section-Embedding.html#1531" class="Bound">x</a>             <a id="1770" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1773" href="UF.Section-Embedding.html#1533" class="Bound">p</a> <a id="1775" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                 <a id="1794" href="UF.Section-Embedding.html#1531" class="Bound">x</a>               <a id="1810" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="1811" class="Symbol">)</a>

  <a id="1816" href="UF.Section-Embedding.html#1816" class="Function">ψ</a> <a id="1818" class="Symbol">:</a> <a id="1820" class="Symbol">(</a><a id="1821" href="UF.Section-Embedding.html#1821" class="Bound">x</a> <a id="1823" class="Symbol">:</a> <a id="1825" href="UF.Section-Embedding.html#1451" class="Bound">X</a><a id="1826" class="Symbol">)</a> <a id="1828" class="Symbol">→</a> <a id="1830" href="Notation.General.html#398" class="Function">fiber</a> <a id="1836" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1838" href="UF.Section-Embedding.html#1821" class="Bound">x</a> <a id="1840" class="Symbol">→</a> <a id="1842" href="UF.Section-Embedding.html#1454" class="Bound">f</a> <a id="1844" href="UF.Section-Embedding.html#1821" class="Bound">x</a> <a id="1846" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1848" href="UF.Section-Embedding.html#1821" class="Bound">x</a>
  <a id="1852" href="UF.Section-Embedding.html#1816" class="Function">ψ</a> <a id="1854" href="UF.Section-Embedding.html#1854" class="Bound">x</a> <a id="1856" class="Symbol">(</a><a id="1857" href="UF.Section-Embedding.html#1857" class="Bound">a</a> <a id="1859" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1861" href="UF.Section-Embedding.html#1861" class="Bound">q</a><a id="1862" class="Symbol">)</a> <a id="1864" class="Symbol">=</a> <a id="1866" href="UF.Section-Embedding.html#1454" class="Bound">f</a> <a id="1868" href="UF.Section-Embedding.html#1854" class="Bound">x</a>         <a id="1878" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1881" href="UF.Section-Embedding.html#1473" class="Bound">h</a> <a id="1883" href="UF.Section-Embedding.html#1854" class="Bound">x</a> <a id="1885" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="1903" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1905" class="Symbol">(</a><a id="1906" href="UF.Section-Embedding.html#1461" class="Bound">r</a> <a id="1908" href="UF.Section-Embedding.html#1854" class="Bound">x</a><a id="1909" class="Symbol">)</a>     <a id="1915" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1918" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1921" class="Symbol">(</a><a id="1922" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1924" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1926" href="UF.Section-Embedding.html#1461" class="Bound">r</a><a id="1927" class="Symbol">)</a> <a id="1929" class="Symbol">(</a><a id="1930" href="UF.Section-Embedding.html#1861" class="Bound">q</a> <a id="1932" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1934" class="Symbol">)</a> <a id="1936" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="1954" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1956" class="Symbol">(</a><a id="1957" href="UF.Section-Embedding.html#1461" class="Bound">r</a> <a id="1959" class="Symbol">(</a><a id="1960" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1962" href="UF.Section-Embedding.html#1857" class="Bound">a</a><a id="1963" class="Symbol">))</a> <a id="1966" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1969" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1972" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="1974" class="Symbol">(</a><a id="1975" href="UF.Section-Embedding.html#1469" class="Bound">η</a> <a id="1977" href="UF.Section-Embedding.html#1857" class="Bound">a</a><a id="1978" class="Symbol">)</a> <a id="1980" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="1998" href="UF.Section-Embedding.html#1465" class="Bound">s</a> <a id="2000" href="UF.Section-Embedding.html#1857" class="Bound">a</a>         <a id="2010" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2013" href="UF.Section-Embedding.html#1861" class="Bound">q</a> <a id="2015" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                <a id="2033" href="UF.Section-Embedding.html#1854" class="Bound">x</a>           <a id="2045" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="2050" href="UF.Section-Embedding.html#2050" class="Function">κ</a> <a id="2052" class="Symbol">:</a> <a id="2054" href="UF.Section-Embedding.html#1454" class="Bound">f</a> <a id="2056" href="UF.Section-Embedding.html#1478" class="Bound">x</a> <a id="2058" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2060" href="UF.Section-Embedding.html#1478" class="Bound">x</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="UF.Section-Embedding.html#1454" class="Bound">f</a> <a id="2066" href="UF.Section-Embedding.html#1478" class="Bound">x</a> <a id="2068" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2070" href="UF.Section-Embedding.html#1478" class="Bound">x</a>
  <a id="2074" href="UF.Section-Embedding.html#2050" class="Function">κ</a> <a id="2076" class="Symbol">=</a> <a id="2078" href="UF.Section-Embedding.html#1816" class="Function">ψ</a> <a id="2080" href="UF.Section-Embedding.html#1478" class="Bound">x</a> <a id="2082" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2084" href="UF.Section-Embedding.html#1493" class="Function">ϕ</a> <a id="2086" href="UF.Section-Embedding.html#1478" class="Bound">x</a>

  <a id="2091" href="UF.Section-Embedding.html#2091" class="Function">κ-constant</a> <a id="2102" class="Symbol">:</a> <a id="2104" class="Symbol">(</a><a id="2105" href="UF.Section-Embedding.html#2105" class="Bound">p</a> <a id="2107" href="UF.Section-Embedding.html#2107" class="Bound">p&#39;</a> <a id="2110" class="Symbol">:</a> <a id="2112" href="UF.Section-Embedding.html#1454" class="Bound">f</a> <a id="2114" href="UF.Section-Embedding.html#1478" class="Bound">x</a> <a id="2116" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2118" href="UF.Section-Embedding.html#1478" class="Bound">x</a><a id="2119" class="Symbol">)</a> <a id="2121" class="Symbol">→</a> <a id="2123" href="UF.Section-Embedding.html#2050" class="Function">κ</a> <a id="2125" href="UF.Section-Embedding.html#2105" class="Bound">p</a> <a id="2127" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2129" href="UF.Section-Embedding.html#2050" class="Function">κ</a> <a id="2131" href="UF.Section-Embedding.html#2107" class="Bound">p&#39;</a>
  <a id="2136" href="UF.Section-Embedding.html#2091" class="Function">κ-constant</a> <a id="2147" href="UF.Section-Embedding.html#2147" class="Bound">p</a> <a id="2149" href="UF.Section-Embedding.html#2149" class="Bound">p&#39;</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2157" class="Symbol">(</a><a id="2158" href="UF.Section-Embedding.html#1816" class="Function">ψ</a> <a id="2160" href="UF.Section-Embedding.html#1478" class="Bound">x</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Symbol">(</a><a id="2164" href="UF.Section-Embedding.html#1476" class="Bound">e</a> <a id="2166" href="UF.Section-Embedding.html#1478" class="Bound">x</a> <a id="2168" class="Symbol">(</a><a id="2169" href="UF.Section-Embedding.html#1493" class="Function">ϕ</a> <a id="2171" href="UF.Section-Embedding.html#1478" class="Bound">x</a> <a id="2173" href="UF.Section-Embedding.html#2147" class="Bound">p</a><a id="2174" class="Symbol">)</a> <a id="2176" class="Symbol">(</a><a id="2177" href="UF.Section-Embedding.html#1493" class="Function">ϕ</a> <a id="2179" href="UF.Section-Embedding.html#1478" class="Bound">x</a> <a id="2181" href="UF.Section-Embedding.html#2149" class="Bound">p&#39;</a><a id="2183" class="Symbol">))</a>

  <a id="2189" href="UF.Section-Embedding.html#2189" class="Function">γ</a> <a id="2191" class="Symbol">:</a> <a id="2193" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="2205" class="Symbol">(</a><a id="2206" href="UF.Section-Embedding.html#1454" class="Bound">f</a> <a id="2208" href="UF.Section-Embedding.html#1478" class="Bound">x</a> <a id="2210" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2212" href="UF.Section-Embedding.html#1478" class="Bound">x</a><a id="2213" class="Symbol">)</a>
  <a id="2217" href="UF.Section-Embedding.html#2189" class="Function">γ</a> <a id="2219" class="Symbol">=</a> <a id="2221" href="UF.Section-Embedding.html#2050" class="Function">κ</a> <a id="2223" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2225" href="UF.Section-Embedding.html#2091" class="Function">κ-constant</a>

<a id="section-embedding-gives-collapsible"></a><a id="2237" href="UF.Section-Embedding.html#2237" class="Function">section-embedding-gives-collapsible</a> <a id="2273" class="Symbol">:</a> <a id="2275" class="Symbol">{</a><a id="2276" href="UF.Section-Embedding.html#2276" class="Bound">X</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2282" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2284" class="Symbol">}</a> <a id="2286" class="Symbol">{</a><a id="2287" href="UF.Section-Embedding.html#2287" class="Bound">A</a> <a id="2289" class="Symbol">:</a> <a id="2291" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2293" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2295" class="Symbol">}</a>
                                      <a id="2335" class="Symbol">(</a><a id="2336" href="UF.Section-Embedding.html#2336" class="Bound">r</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="UF.Section-Embedding.html#2276" class="Bound">X</a> <a id="2342" class="Symbol">→</a> <a id="2344" href="UF.Section-Embedding.html#2287" class="Bound">A</a><a id="2345" class="Symbol">)</a> <a id="2347" class="Symbol">(</a><a id="2348" href="UF.Section-Embedding.html#2348" class="Bound">s</a> <a id="2350" class="Symbol">:</a> <a id="2352" href="UF.Section-Embedding.html#2287" class="Bound">A</a> <a id="2354" class="Symbol">→</a> <a id="2356" href="UF.Section-Embedding.html#2276" class="Bound">X</a><a id="2357" class="Symbol">)</a> <a id="2359" class="Symbol">(</a><a id="2360" href="UF.Section-Embedding.html#2360" class="Bound">η</a> <a id="2362" class="Symbol">:</a> <a id="2364" href="UF.Section-Embedding.html#2336" class="Bound">r</a> <a id="2366" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2368" href="UF.Section-Embedding.html#2348" class="Bound">s</a> <a id="2370" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2372" href="MLTT.Pi.html#444" class="Function">id</a><a id="2374" class="Symbol">)</a>
                                    <a id="2412" class="Symbol">→</a> <a id="2414" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="2427" href="UF.Section-Embedding.html#2348" class="Bound">s</a>
                                    <a id="2465" class="Symbol">→</a> <a id="2467" class="Symbol">(</a><a id="2468" href="UF.Section-Embedding.html#2468" class="Bound">x</a> <a id="2470" class="Symbol">:</a> <a id="2472" href="UF.Section-Embedding.html#2276" class="Bound">X</a><a id="2473" class="Symbol">)</a> <a id="2475" class="Symbol">→</a> <a id="2477" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="2489" class="Symbol">(</a><a id="2490" href="UF.Section-Embedding.html#2348" class="Bound">s</a> <a id="2492" class="Symbol">(</a><a id="2493" href="UF.Section-Embedding.html#2336" class="Bound">r</a> <a id="2495" href="UF.Section-Embedding.html#2468" class="Bound">x</a><a id="2496" class="Symbol">)</a> <a id="2498" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2500" href="UF.Section-Embedding.html#2468" class="Bound">x</a><a id="2501" class="Symbol">)</a>
<a id="2503" href="UF.Section-Embedding.html#2237" class="Function">section-embedding-gives-collapsible</a> <a id="2539" class="Symbol">{</a><a id="2540" href="UF.Section-Embedding.html#2540" class="Bound">𝓤</a><a id="2541" class="Symbol">}</a> <a id="2543" class="Symbol">{</a><a id="2544" href="UF.Section-Embedding.html#2544" class="Bound">𝓥</a><a id="2545" class="Symbol">}</a> <a id="2547" class="Symbol">{</a><a id="2548" href="UF.Section-Embedding.html#2548" class="Bound">X</a><a id="2549" class="Symbol">}</a> <a id="2551" class="Symbol">{</a><a id="2552" href="UF.Section-Embedding.html#2552" class="Bound">A</a><a id="2553" class="Symbol">}</a> <a id="2555" href="UF.Section-Embedding.html#2555" class="Bound">r</a> <a id="2557" href="UF.Section-Embedding.html#2557" class="Bound">s</a> <a id="2559" href="UF.Section-Embedding.html#2559" class="Bound">η</a> <a id="2561" class="Symbol">=</a>
 <a id="2564" href="UF.Section-Embedding.html#1139" class="Function">split-via-embedding-gives-collapsible</a> <a id="2602" class="Symbol">(</a><a id="2603" href="UF.Section-Embedding.html#2557" class="Bound">s</a> <a id="2605" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2607" href="UF.Section-Embedding.html#2555" class="Bound">r</a><a id="2608" class="Symbol">)</a> <a id="2610" class="Symbol">(</a><a id="2611" href="UF.Section-Embedding.html#2552" class="Bound">A</a> <a id="2613" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2615" href="UF.Section-Embedding.html#2555" class="Bound">r</a> <a id="2617" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2619" href="UF.Section-Embedding.html#2557" class="Bound">s</a> <a id="2621" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2623" href="UF.Section-Embedding.html#2559" class="Bound">η</a> <a id="2625" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2627" class="Symbol">(λ</a> <a id="2630" href="UF.Section-Embedding.html#2630" class="Bound">_</a> <a id="2632" class="Symbol">→</a> <a id="2634" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2638" class="Symbol">))</a>

<a id="collapsible-gives-split-via-embedding"></a><a id="2642" href="UF.Section-Embedding.html#2642" class="Function">collapsible-gives-split-via-embedding</a> <a id="2680" class="Symbol">:</a> <a id="2682" class="Symbol">{</a><a id="2683" href="UF.Section-Embedding.html#2683" class="Bound">X</a> <a id="2685" class="Symbol">:</a> <a id="2687" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2689" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2691" class="Symbol">}</a> <a id="2693" class="Symbol">(</a><a id="2694" href="UF.Section-Embedding.html#2694" class="Bound">f</a> <a id="2696" class="Symbol">:</a> <a id="2698" href="UF.Section-Embedding.html#2683" class="Bound">X</a> <a id="2700" class="Symbol">→</a> <a id="2702" href="UF.Section-Embedding.html#2683" class="Bound">X</a><a id="2703" class="Symbol">)</a>
                                      <a id="2743" class="Symbol">→</a> <a id="2745" href="Notation.General.html#1633" class="Function">idempotent-map</a> <a id="2760" href="UF.Section-Embedding.html#2694" class="Bound">f</a>
                                      <a id="2800" class="Symbol">→</a> <a id="2802" class="Symbol">((</a><a id="2804" href="UF.Section-Embedding.html#2804" class="Bound">x</a> <a id="2806" class="Symbol">:</a> <a id="2808" href="UF.Section-Embedding.html#2683" class="Bound">X</a><a id="2809" class="Symbol">)</a> <a id="2811" class="Symbol">→</a> <a id="2813" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="2825" class="Symbol">(</a><a id="2826" href="UF.Section-Embedding.html#2694" class="Bound">f</a> <a id="2828" href="UF.Section-Embedding.html#2804" class="Bound">x</a> <a id="2830" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2832" href="UF.Section-Embedding.html#2804" class="Bound">x</a><a id="2833" class="Symbol">))</a>
                                      <a id="2874" class="Symbol">→</a> <a id="2876" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2878" href="UF.Section-Embedding.html#2878" class="Bound">(</a><a id="2879" href="UF.Section-Embedding.html#2879" class="Bound">A</a> <a id="2881" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2883" href="UF.Section-Embedding.html#2883" class="Bound">r</a> <a id="2885" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2887" href="UF.Section-Embedding.html#2887" class="Bound">s</a> <a id="2889" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2891" href="UF.Section-Embedding.html#2891" class="Bound">η</a> <a id="2893" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2895" href="UF.Section-Embedding.html#2895" class="Bound">h</a><a id="2896" href="UF.Section-Embedding.html#2878" class="Bound">)</a> <a id="2898" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2900" href="UF.Section-Embedding.html#583" class="Function">splits</a> <a id="2907" href="UF.Section-Embedding.html#2694" class="Bound">f</a> <a id="2909" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                                              <a id="2973" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2975" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="2988" href="UF.Section-Embedding.html#2887" class="Bound">s</a>
<a id="2990" href="UF.Section-Embedding.html#2642" class="Function">collapsible-gives-split-via-embedding</a> <a id="3028" class="Symbol">{</a><a id="3029" href="UF.Section-Embedding.html#3029" class="Bound">𝓤</a><a id="3030" class="Symbol">}</a> <a id="3032" class="Symbol">{</a><a id="3033" href="UF.Section-Embedding.html#3033" class="Bound">X</a><a id="3034" class="Symbol">}</a> <a id="3036" href="UF.Section-Embedding.html#3036" class="Bound">f</a> <a id="3038" href="UF.Section-Embedding.html#3038" class="Bound">i</a> <a id="3040" href="UF.Section-Embedding.html#3040" class="Bound">c</a> <a id="3042" class="Symbol">=</a> <a id="3044" href="UF.Section-Embedding.html#3839" class="Function">γ</a>
 <a id="3047" class="Keyword">where</a>
  <a id="3055" href="UF.Section-Embedding.html#3055" class="Function">κ</a> <a id="3057" class="Symbol">:</a> <a id="3059" class="Symbol">(</a><a id="3060" href="UF.Section-Embedding.html#3060" class="Bound">x</a> <a id="3062" class="Symbol">:</a> <a id="3064" href="UF.Section-Embedding.html#3033" class="Bound">X</a><a id="3065" class="Symbol">)</a> <a id="3067" class="Symbol">→</a> <a id="3069" href="UF.Section-Embedding.html#3036" class="Bound">f</a> <a id="3071" href="UF.Section-Embedding.html#3060" class="Bound">x</a> <a id="3073" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3075" href="UF.Section-Embedding.html#3060" class="Bound">x</a> <a id="3077" class="Symbol">→</a> <a id="3079" href="UF.Section-Embedding.html#3036" class="Bound">f</a> <a id="3081" href="UF.Section-Embedding.html#3060" class="Bound">x</a> <a id="3083" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3085" href="UF.Section-Embedding.html#3060" class="Bound">x</a>
  <a id="3089" href="UF.Section-Embedding.html#3055" class="Function">κ</a> <a id="3091" href="UF.Section-Embedding.html#3091" class="Bound">x</a> <a id="3093" class="Symbol">=</a> <a id="3095" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3099" class="Symbol">(</a><a id="3100" href="UF.Section-Embedding.html#3040" class="Bound">c</a> <a id="3102" href="UF.Section-Embedding.html#3091" class="Bound">x</a><a id="3103" class="Symbol">)</a>

  <a id="3108" href="UF.Section-Embedding.html#3108" class="Function">κ-constant</a> <a id="3119" class="Symbol">:</a> <a id="3121" class="Symbol">(</a><a id="3122" href="UF.Section-Embedding.html#3122" class="Bound">x</a> <a id="3124" class="Symbol">:</a> <a id="3126" href="UF.Section-Embedding.html#3033" class="Bound">X</a><a id="3127" class="Symbol">)</a> <a id="3129" class="Symbol">→</a> <a id="3131" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="3141" class="Symbol">(</a><a id="3142" href="UF.Section-Embedding.html#3055" class="Function">κ</a> <a id="3144" href="UF.Section-Embedding.html#3122" class="Bound">x</a><a id="3145" class="Symbol">)</a>
  <a id="3149" href="UF.Section-Embedding.html#3108" class="Function">κ-constant</a> <a id="3160" href="UF.Section-Embedding.html#3160" class="Bound">x</a> <a id="3162" class="Symbol">=</a> <a id="3164" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3168" class="Symbol">(</a><a id="3169" href="UF.Section-Embedding.html#3040" class="Bound">c</a> <a id="3171" href="UF.Section-Embedding.html#3160" class="Bound">x</a><a id="3172" class="Symbol">)</a>

  <a id="3177" href="UF.Section-Embedding.html#3177" class="Function">P</a> <a id="3179" class="Symbol">:</a> <a id="3181" href="UF.Section-Embedding.html#3033" class="Bound">X</a> <a id="3183" class="Symbol">→</a> <a id="3185" href="UF.Section-Embedding.html#3029" class="Bound">𝓤</a> <a id="3187" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="3191" href="UF.Section-Embedding.html#3177" class="Function">P</a> <a id="3193" href="UF.Section-Embedding.html#3193" class="Bound">x</a> <a id="3195" class="Symbol">=</a> <a id="3197" href="Notation.General.html#998" class="Function">fix</a> <a id="3201" class="Symbol">(</a><a id="3202" href="UF.Section-Embedding.html#3055" class="Function">κ</a> <a id="3204" href="UF.Section-Embedding.html#3193" class="Bound">x</a><a id="3205" class="Symbol">)</a>

  <a id="3210" href="UF.Section-Embedding.html#3210" class="Function">P-is-prop-valued</a> <a id="3227" class="Symbol">:</a> <a id="3229" class="Symbol">(</a><a id="3230" href="UF.Section-Embedding.html#3230" class="Bound">x</a> <a id="3232" class="Symbol">:</a> <a id="3234" href="UF.Section-Embedding.html#3033" class="Bound">X</a><a id="3235" class="Symbol">)</a> <a id="3237" class="Symbol">→</a> <a id="3239" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3247" class="Symbol">(</a><a id="3248" href="UF.Section-Embedding.html#3177" class="Function">P</a> <a id="3250" href="UF.Section-Embedding.html#3230" class="Bound">x</a><a id="3251" class="Symbol">)</a>
  <a id="3255" href="UF.Section-Embedding.html#3210" class="Function">P-is-prop-valued</a> <a id="3272" href="UF.Section-Embedding.html#3272" class="Bound">x</a> <a id="3274" class="Symbol">=</a> <a id="3276" href="UF.KrausLemma.html#1903" class="Function">fix-is-prop</a> <a id="3288" class="Symbol">(</a><a id="3289" href="UF.Section-Embedding.html#3055" class="Function">κ</a> <a id="3291" href="UF.Section-Embedding.html#3272" class="Bound">x</a><a id="3292" class="Symbol">)</a> <a id="3294" class="Symbol">(</a><a id="3295" href="UF.Section-Embedding.html#3108" class="Function">κ-constant</a> <a id="3306" href="UF.Section-Embedding.html#3272" class="Bound">x</a><a id="3307" class="Symbol">)</a>

  <a id="3312" href="UF.Section-Embedding.html#3312" class="Function">A</a> <a id="3314" class="Symbol">:</a> <a id="3316" href="UF.Section-Embedding.html#3029" class="Bound">𝓤</a> <a id="3318" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="3322" href="UF.Section-Embedding.html#3312" class="Function">A</a> <a id="3324" class="Symbol">=</a> <a id="3326" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3328" href="UF.Section-Embedding.html#3328" class="Bound">x</a> <a id="3330" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3332" href="UF.Section-Embedding.html#3033" class="Bound">X</a> <a id="3334" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3336" href="UF.Section-Embedding.html#3177" class="Function">P</a> <a id="3338" href="UF.Section-Embedding.html#3328" class="Bound">x</a>

  <a id="3343" href="UF.Section-Embedding.html#3343" class="Function">s</a> <a id="3345" class="Symbol">:</a> <a id="3347" href="UF.Section-Embedding.html#3312" class="Function">A</a> <a id="3349" class="Symbol">→</a> <a id="3351" href="UF.Section-Embedding.html#3033" class="Bound">X</a>
  <a id="3355" href="UF.Section-Embedding.html#3343" class="Function">s</a> <a id="3357" class="Symbol">(</a><a id="3358" href="UF.Section-Embedding.html#3358" class="Bound">x</a> <a id="3360" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3362" class="Symbol">_)</a> <a id="3365" class="Symbol">=</a> <a id="3367" href="UF.Section-Embedding.html#3358" class="Bound">x</a>

  <a id="3372" href="UF.Section-Embedding.html#3372" class="Function">r</a> <a id="3374" class="Symbol">:</a> <a id="3376" href="UF.Section-Embedding.html#3033" class="Bound">X</a> <a id="3378" class="Symbol">→</a> <a id="3380" href="UF.Section-Embedding.html#3312" class="Function">A</a>
  <a id="3384" href="UF.Section-Embedding.html#3372" class="Function">r</a> <a id="3386" href="UF.Section-Embedding.html#3386" class="Bound">x</a> <a id="3388" class="Symbol">=</a> <a id="3390" href="UF.Section-Embedding.html#3036" class="Bound">f</a> <a id="3392" href="UF.Section-Embedding.html#3386" class="Bound">x</a> <a id="3394" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3396" href="UF.ExitPropTrunc.html#689" class="Function">to-fix</a> <a id="3403" class="Symbol">(</a><a id="3404" href="UF.Section-Embedding.html#3055" class="Function">κ</a> <a id="3406" class="Symbol">(</a><a id="3407" href="UF.Section-Embedding.html#3036" class="Bound">f</a> <a id="3409" href="UF.Section-Embedding.html#3386" class="Bound">x</a><a id="3410" class="Symbol">))</a> <a id="3413" class="Symbol">(</a><a id="3414" href="UF.Section-Embedding.html#3108" class="Function">κ-constant</a> <a id="3425" class="Symbol">(</a><a id="3426" href="UF.Section-Embedding.html#3036" class="Bound">f</a> <a id="3428" href="UF.Section-Embedding.html#3386" class="Bound">x</a><a id="3429" class="Symbol">))</a> <a id="3432" class="Symbol">(</a><a id="3433" href="UF.Section-Embedding.html#3038" class="Bound">i</a> <a id="3435" href="UF.Section-Embedding.html#3386" class="Bound">x</a><a id="3436" class="Symbol">)</a>

  <a id="3441" href="UF.Section-Embedding.html#3441" class="Function">η</a> <a id="3443" class="Symbol">:</a> <a id="3445" href="UF.Section-Embedding.html#3372" class="Function">r</a> <a id="3447" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3449" href="UF.Section-Embedding.html#3343" class="Function">s</a> <a id="3451" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3453" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="3458" href="UF.Section-Embedding.html#3441" class="Function">η</a> <a id="3460" class="Symbol">(</a><a id="3461" href="UF.Section-Embedding.html#3461" class="Bound">x</a> <a id="3463" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3465" href="UF.Section-Embedding.html#3465" class="Bound">p</a> <a id="3467" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3469" class="Symbol">_)</a> <a id="3472" class="Symbol">=</a> <a id="3474" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="3487" href="UF.Section-Embedding.html#3210" class="Function">P-is-prop-valued</a> <a id="3504" href="UF.Section-Embedding.html#3465" class="Bound">p</a>

  <a id="3509" href="UF.Section-Embedding.html#3509" class="Function">h</a> <a id="3511" class="Symbol">:</a> <a id="3513" href="UF.Section-Embedding.html#3036" class="Bound">f</a> <a id="3515" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3517" href="UF.Section-Embedding.html#3343" class="Function">s</a> <a id="3519" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3521" href="UF.Section-Embedding.html#3372" class="Function">r</a>
  <a id="3525" href="UF.Section-Embedding.html#3509" class="Function">h</a> <a id="3527" href="UF.Section-Embedding.html#3527" class="Bound">x</a> <a id="3529" class="Symbol">=</a> <a id="3531" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="3539" href="UF.Section-Embedding.html#3539" class="Function">𝕘</a> <a id="3541" class="Symbol">:</a> <a id="3543" class="Symbol">(</a><a id="3544" href="UF.Section-Embedding.html#3544" class="Bound">x</a> <a id="3546" class="Symbol">:</a> <a id="3548" href="UF.Section-Embedding.html#3033" class="Bound">X</a><a id="3549" class="Symbol">)</a> <a id="3551" class="Symbol">→</a> <a id="3553" href="Notation.General.html#398" class="Function">fiber</a> <a id="3559" href="UF.Section-Embedding.html#3343" class="Function">s</a> <a id="3561" href="UF.Section-Embedding.html#3544" class="Bound">x</a> <a id="3563" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3565" href="UF.Section-Embedding.html#3177" class="Function">P</a> <a id="3567" href="UF.Section-Embedding.html#3544" class="Bound">x</a>
  <a id="3571" href="UF.Section-Embedding.html#3539" class="Function">𝕘</a> <a id="3573" href="UF.Section-Embedding.html#3573" class="Bound">x</a> <a id="3575" class="Symbol">=</a> <a id="3577" class="Symbol">(</a><a id="3578" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3580" href="UF.Section-Embedding.html#3580" class="Bound">(</a><a id="3581" href="UF.Section-Embedding.html#3581" class="Bound">x&#39;</a> <a id="3584" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3586" href="UF.Section-Embedding.html#3580" class="Bound">_)</a> <a id="3589" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3591" class="Symbol">(</a><a id="3592" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3594" href="UF.Section-Embedding.html#3594" class="Bound">x</a> <a id="3596" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3598" href="UF.Section-Embedding.html#3033" class="Bound">X</a> <a id="3600" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3602" href="UF.Section-Embedding.html#3177" class="Function">P</a> <a id="3604" href="UF.Section-Embedding.html#3594" class="Bound">x</a><a id="3605" class="Symbol">)</a> <a id="3607" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3609" href="UF.Section-Embedding.html#3581" class="Bound">x&#39;</a> <a id="3612" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3614" href="UF.Section-Embedding.html#3573" class="Bound">x</a><a id="3615" class="Symbol">)</a> <a id="3617" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="3620" href="UF.EquivalenceExamples.html#2045" class="Function">Σ-assoc</a> <a id="3628" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="3638" class="Symbol">(</a><a id="3639" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3641" href="UF.Section-Embedding.html#3641" class="Bound">x&#39;</a> <a id="3644" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3646" href="UF.Section-Embedding.html#3033" class="Bound">X</a> <a id="3648" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3650" href="UF.Section-Embedding.html#3177" class="Function">P</a> <a id="3652" href="UF.Section-Embedding.html#3641" class="Bound">x&#39;</a> <a id="3655" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3657" class="Symbol">(</a><a id="3658" href="UF.Section-Embedding.html#3641" class="Bound">x&#39;</a> <a id="3661" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3663" href="UF.Section-Embedding.html#3573" class="Bound">x</a><a id="3664" class="Symbol">))</a>            <a id="3678" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="3681" href="UF.EquivalenceExamples.html#28895" class="Function">right-Id-equiv</a> <a id="3696" href="UF.Section-Embedding.html#3573" class="Bound">x</a> <a id="3698" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="3708" href="UF.Section-Embedding.html#3177" class="Function">P</a> <a id="3710" href="UF.Section-Embedding.html#3573" class="Bound">x</a>                                     <a id="3748" href="UF.Equiv.html#2815" class="Function Operator">■</a>

  <a id="3753" href="UF.Section-Embedding.html#3753" class="Function">e</a> <a id="3755" class="Symbol">:</a> <a id="3757" class="Symbol">(</a><a id="3758" href="UF.Section-Embedding.html#3758" class="Bound">x</a> <a id="3760" class="Symbol">:</a> <a id="3762" href="UF.Section-Embedding.html#3033" class="Bound">X</a><a id="3763" class="Symbol">)</a> <a id="3765" class="Symbol">→</a> <a id="3767" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3775" class="Symbol">(</a><a id="3776" href="Notation.General.html#398" class="Function">fiber</a> <a id="3782" href="UF.Section-Embedding.html#3343" class="Function">s</a> <a id="3784" href="UF.Section-Embedding.html#3758" class="Bound">x</a><a id="3785" class="Symbol">)</a>
  <a id="3789" href="UF.Section-Embedding.html#3753" class="Function">e</a> <a id="3791" href="UF.Section-Embedding.html#3791" class="Bound">x</a> <a id="3793" class="Symbol">=</a> <a id="3795" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="3809" class="Symbol">(</a><a id="3810" href="UF.Section-Embedding.html#3539" class="Function">𝕘</a> <a id="3812" href="UF.Section-Embedding.html#3791" class="Bound">x</a><a id="3813" class="Symbol">)</a> <a id="3815" class="Symbol">(</a><a id="3816" href="UF.Section-Embedding.html#3210" class="Function">P-is-prop-valued</a> <a id="3833" href="UF.Section-Embedding.html#3791" class="Bound">x</a><a id="3834" class="Symbol">)</a>

  <a id="3839" href="UF.Section-Embedding.html#3839" class="Function">γ</a> <a id="3841" class="Symbol">:</a> <a id="3843" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3845" href="UF.Section-Embedding.html#3845" class="Bound">(</a><a id="3846" href="UF.Section-Embedding.html#3846" class="Bound">A</a> <a id="3848" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3850" href="UF.Section-Embedding.html#3850" class="Bound">r</a> <a id="3852" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3854" href="UF.Section-Embedding.html#3854" class="Bound">s</a> <a id="3856" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3858" href="UF.Section-Embedding.html#3858" class="Bound">η</a> <a id="3860" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3862" href="UF.Section-Embedding.html#3862" class="Bound">h</a><a id="3863" href="UF.Section-Embedding.html#3845" class="Bound">)</a> <a id="3865" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3867" href="UF.Section-Embedding.html#583" class="Function">splits</a> <a id="3874" href="UF.Section-Embedding.html#3036" class="Bound">f</a> <a id="3876" href="UF.Section-Embedding.html#3029" class="Bound">𝓤</a> <a id="3878" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3880" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="3893" href="UF.Section-Embedding.html#3854" class="Bound">s</a>
  <a id="3897" href="UF.Section-Embedding.html#3839" class="Function">γ</a> <a id="3899" class="Symbol">=</a> <a id="3901" class="Symbol">(</a><a id="3902" href="UF.Section-Embedding.html#3312" class="Function">A</a> <a id="3904" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3906" href="UF.Section-Embedding.html#3372" class="Function">r</a> <a id="3908" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3910" href="UF.Section-Embedding.html#3343" class="Function">s</a> <a id="3912" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3914" href="UF.Section-Embedding.html#3441" class="Function">η</a> <a id="3916" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3918" href="UF.Section-Embedding.html#3509" class="Function">h</a><a id="3919" class="Symbol">)</a> <a id="3921" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3923" href="UF.Section-Embedding.html#3753" class="Function">e</a>

<a id="3926" class="Markup">\end{code}</a><a id="3936" class="Background">

If we assume the existence of propositional truncations, we can
reformulate the above as follows:

</a><a id="4037" class="Markup">\begin{code}</a>

<a id="4051" class="Keyword">module</a> <a id="4058" href="UF.Section-Embedding.html#4058" class="Module">_</a> <a id="4060" class="Symbol">(</a><a id="4061" href="UF.Section-Embedding.html#4061" class="Bound">pe</a> <a id="4064" class="Symbol">:</a> <a id="4066" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="4097" class="Symbol">)</a> <a id="4099" class="Keyword">where</a>

 <a id="4107" class="Keyword">open</a> <a id="4112" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="4136" href="UF.Section-Embedding.html#4061" class="Bound">pe</a>
 <a id="4140" class="Keyword">open</a> <a id="4145" href="UF.ExitPropTrunc.html#1996" class="Module">split-support-and-collapsibility</a> <a id="4178" href="UF.Section-Embedding.html#4061" class="Bound">pe</a>

 <a id="4183" href="UF.Section-Embedding.html#4183" class="Function">split-via-embedding-gives-split-support</a>
  <a id="4225" class="Symbol">:</a> <a id="4227" class="Symbol">{</a><a id="4228" href="UF.Section-Embedding.html#4228" class="Bound">X</a> <a id="4230" class="Symbol">:</a> <a id="4232" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4234" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4236" class="Symbol">}</a> <a id="4238" class="Symbol">(</a><a id="4239" href="UF.Section-Embedding.html#4239" class="Bound">f</a> <a id="4241" class="Symbol">:</a> <a id="4243" href="UF.Section-Embedding.html#4228" class="Bound">X</a> <a id="4245" class="Symbol">→</a> <a id="4247" href="UF.Section-Embedding.html#4228" class="Bound">X</a><a id="4248" class="Symbol">)</a>
  <a id="4252" class="Symbol">→</a> <a id="4254" class="Symbol">(</a><a id="4255" href="UF.Section-Embedding.html#4255" class="Symbol">(</a><a id="4256" href="UF.Section-Embedding.html#4256" class="Bound">A</a> <a id="4258" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4260" href="UF.Section-Embedding.html#4260" class="Bound">r</a> <a id="4262" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4264" href="UF.Section-Embedding.html#4264" class="Bound">s</a> <a id="4266" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4268" href="UF.Section-Embedding.html#4268" class="Bound">η</a> <a id="4270" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4272" href="UF.Section-Embedding.html#4272" class="Bound">h</a><a id="4273" href="UF.Section-Embedding.html#4255" class="Symbol">)</a> <a id="4275" class="Symbol">:</a> <a id="4277" href="UF.Section-Embedding.html#583" class="Function">splits</a> <a id="4284" href="UF.Section-Embedding.html#4239" class="Bound">f</a> <a id="4286" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4287" class="Symbol">)</a>
  <a id="4291" class="Symbol">→</a> <a id="4293" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="4306" href="UF.Section-Embedding.html#4264" class="Bound">s</a>
  <a id="4310" class="Symbol">→</a> <a id="4312" class="Symbol">(</a><a id="4313" href="UF.Section-Embedding.html#4313" class="Bound">x</a> <a id="4315" class="Symbol">:</a> <a id="4317" href="UF.Section-Embedding.html#4228" class="Bound">X</a><a id="4318" class="Symbol">)</a> <a id="4320" class="Symbol">→</a> <a id="4322" href="UF.ExitPropTrunc.html#2110" class="Function">has-split-support</a> <a id="4340" class="Symbol">(</a><a id="4341" href="UF.Section-Embedding.html#4239" class="Bound">f</a> <a id="4343" href="UF.Section-Embedding.html#4313" class="Bound">x</a> <a id="4345" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4347" href="UF.Section-Embedding.html#4313" class="Bound">x</a><a id="4348" class="Symbol">)</a>
 <a id="4351" href="UF.Section-Embedding.html#4183" class="Function">split-via-embedding-gives-split-support</a> <a id="4391" href="UF.Section-Embedding.html#4391" class="Bound">f</a> <a id="4393" href="UF.Section-Embedding.html#4393" class="Bound">σ</a> <a id="4395" href="UF.Section-Embedding.html#4395" class="Bound">e</a> <a id="4397" href="UF.Section-Embedding.html#4397" class="Bound">x</a> <a id="4399" class="Symbol">=</a>
  <a id="4403" href="UF.ExitPropTrunc.html#2592" class="Function">collapsible-gives-split-support</a> <a id="4435" class="Symbol">(</a><a id="4436" href="UF.Section-Embedding.html#1139" class="Function">split-via-embedding-gives-collapsible</a> <a id="4474" href="UF.Section-Embedding.html#4391" class="Bound">f</a> <a id="4476" href="UF.Section-Embedding.html#4393" class="Bound">σ</a> <a id="4478" href="UF.Section-Embedding.html#4395" class="Bound">e</a> <a id="4480" href="UF.Section-Embedding.html#4397" class="Bound">x</a><a id="4481" class="Symbol">)</a>


 <a id="4486" href="UF.Section-Embedding.html#4486" class="Function">split-support-gives-split-via-embedding</a>
  <a id="4528" class="Symbol">:</a> <a id="4530" class="Symbol">{</a><a id="4531" href="UF.Section-Embedding.html#4531" class="Bound">X</a> <a id="4533" class="Symbol">:</a> <a id="4535" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4537" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4539" class="Symbol">}</a> <a id="4541" class="Symbol">(</a><a id="4542" href="UF.Section-Embedding.html#4542" class="Bound">f</a> <a id="4544" class="Symbol">:</a> <a id="4546" href="UF.Section-Embedding.html#4531" class="Bound">X</a> <a id="4548" class="Symbol">→</a> <a id="4550" href="UF.Section-Embedding.html#4531" class="Bound">X</a><a id="4551" class="Symbol">)</a>
  <a id="4555" class="Symbol">→</a> <a id="4557" href="Notation.General.html#1633" class="Function">idempotent-map</a> <a id="4572" href="UF.Section-Embedding.html#4542" class="Bound">f</a>
  <a id="4576" class="Symbol">→</a> <a id="4578" class="Symbol">((</a><a id="4580" href="UF.Section-Embedding.html#4580" class="Bound">x</a> <a id="4582" class="Symbol">:</a> <a id="4584" href="UF.Section-Embedding.html#4531" class="Bound">X</a><a id="4585" class="Symbol">)</a> <a id="4587" class="Symbol">→</a> <a id="4589" href="UF.ExitPropTrunc.html#2110" class="Function">has-split-support</a> <a id="4607" class="Symbol">(</a><a id="4608" href="UF.Section-Embedding.html#4542" class="Bound">f</a> <a id="4610" href="UF.Section-Embedding.html#4580" class="Bound">x</a> <a id="4612" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4614" href="UF.Section-Embedding.html#4580" class="Bound">x</a><a id="4615" class="Symbol">))</a>
  <a id="4620" class="Symbol">→</a> <a id="4622" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4624" href="UF.Section-Embedding.html#4624" class="Symbol">(</a><a id="4625" href="UF.Section-Embedding.html#4625" class="Bound">A</a> <a id="4627" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4629" href="UF.Section-Embedding.html#4629" class="Bound">r</a> <a id="4631" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4633" href="UF.Section-Embedding.html#4633" class="Bound">s</a> <a id="4635" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4637" href="UF.Section-Embedding.html#4637" class="Bound">η</a> <a id="4639" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4641" href="UF.Section-Embedding.html#4641" class="Bound">h</a><a id="4642" href="UF.Section-Embedding.html#4624" class="Symbol">)</a> <a id="4644" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4646" href="UF.Section-Embedding.html#583" class="Function">splits</a> <a id="4653" href="UF.Section-Embedding.html#4542" class="Bound">f</a> <a id="4655" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                          <a id="4683" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4685" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="4698" href="UF.Section-Embedding.html#4633" class="Bound">s</a>
 <a id="4701" href="UF.Section-Embedding.html#4486" class="Function">split-support-gives-split-via-embedding</a> <a id="4741" href="UF.Section-Embedding.html#4741" class="Bound">f</a> <a id="4743" href="UF.Section-Embedding.html#4743" class="Bound">i</a> <a id="4745" href="UF.Section-Embedding.html#4745" class="Bound">g</a> <a id="4747" class="Symbol">=</a>
  <a id="4751" href="UF.Section-Embedding.html#2642" class="Function">collapsible-gives-split-via-embedding</a>
   <a id="4792" href="UF.Section-Embedding.html#4741" class="Bound">f</a>
   <a id="4797" href="UF.Section-Embedding.html#4743" class="Bound">i</a>
   <a id="4802" class="Symbol">(λ</a> <a id="4805" href="UF.Section-Embedding.html#4805" class="Bound">x</a> <a id="4807" class="Symbol">→</a> <a id="4809" href="UF.ExitPropTrunc.html#3437" class="Function">split-support-gives-collapsible</a> <a id="4841" class="Symbol">(</a><a id="4842" href="UF.Section-Embedding.html#4745" class="Bound">g</a> <a id="4844" href="UF.Section-Embedding.html#4805" class="Bound">x</a><a id="4845" class="Symbol">))</a>

 <a id="4850" href="UF.Section-Embedding.html#4850" class="Function">section-embedding-gives-split-support</a>
  <a id="4890" class="Symbol">:</a> <a id="4892" class="Symbol">{</a><a id="4893" href="UF.Section-Embedding.html#4893" class="Bound">X</a> <a id="4895" class="Symbol">:</a> <a id="4897" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4899" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4901" class="Symbol">}</a> <a id="4903" class="Symbol">{</a><a id="4904" href="UF.Section-Embedding.html#4904" class="Bound">A</a> <a id="4906" class="Symbol">:</a> <a id="4908" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4910" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4912" class="Symbol">}</a>
    <a id="4918" class="Symbol">(</a><a id="4919" href="UF.Section-Embedding.html#4919" class="Bound">r</a> <a id="4921" class="Symbol">:</a> <a id="4923" href="UF.Section-Embedding.html#4893" class="Bound">X</a> <a id="4925" class="Symbol">→</a> <a id="4927" href="UF.Section-Embedding.html#4904" class="Bound">A</a><a id="4928" class="Symbol">)</a> <a id="4930" class="Symbol">(</a><a id="4931" href="UF.Section-Embedding.html#4931" class="Bound">s</a> <a id="4933" class="Symbol">:</a> <a id="4935" href="UF.Section-Embedding.html#4904" class="Bound">A</a> <a id="4937" class="Symbol">→</a> <a id="4939" href="UF.Section-Embedding.html#4893" class="Bound">X</a><a id="4940" class="Symbol">)</a> <a id="4942" class="Symbol">(</a><a id="4943" href="UF.Section-Embedding.html#4943" class="Bound">η</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="UF.Section-Embedding.html#4919" class="Bound">r</a> <a id="4949" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4951" href="UF.Section-Embedding.html#4931" class="Bound">s</a> <a id="4953" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="4955" href="MLTT.Pi.html#444" class="Function">id</a><a id="4957" class="Symbol">)</a>
  <a id="4961" class="Symbol">→</a> <a id="4963" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="4976" href="UF.Section-Embedding.html#4931" class="Bound">s</a>
  <a id="4980" class="Symbol">→</a> <a id="4982" class="Symbol">(</a><a id="4983" href="UF.Section-Embedding.html#4983" class="Bound">x</a> <a id="4985" class="Symbol">:</a> <a id="4987" href="UF.Section-Embedding.html#4893" class="Bound">X</a><a id="4988" class="Symbol">)</a> <a id="4990" class="Symbol">→</a> <a id="4992" href="UF.ExitPropTrunc.html#2110" class="Function">has-split-support</a> <a id="5010" class="Symbol">(</a><a id="5011" href="UF.Section-Embedding.html#4931" class="Bound">s</a> <a id="5013" class="Symbol">(</a><a id="5014" href="UF.Section-Embedding.html#4919" class="Bound">r</a> <a id="5016" href="UF.Section-Embedding.html#4983" class="Bound">x</a><a id="5017" class="Symbol">)</a> <a id="5019" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5021" href="UF.Section-Embedding.html#4983" class="Bound">x</a><a id="5022" class="Symbol">)</a>
 <a id="5025" href="UF.Section-Embedding.html#4850" class="Function">section-embedding-gives-split-support</a> <a id="5063" href="UF.Section-Embedding.html#5063" class="Bound">r</a> <a id="5065" href="UF.Section-Embedding.html#5065" class="Bound">s</a> <a id="5067" href="UF.Section-Embedding.html#5067" class="Bound">η</a> <a id="5069" href="UF.Section-Embedding.html#5069" class="Bound">e</a> <a id="5071" href="UF.Section-Embedding.html#5071" class="Bound">x</a> <a id="5073" class="Symbol">=</a>
  <a id="5077" href="UF.ExitPropTrunc.html#2592" class="Function">collapsible-gives-split-support</a> <a id="5109" class="Symbol">(</a><a id="5110" href="UF.Section-Embedding.html#2237" class="Function">section-embedding-gives-collapsible</a> <a id="5146" href="UF.Section-Embedding.html#5063" class="Bound">r</a> <a id="5148" href="UF.Section-Embedding.html#5065" class="Bound">s</a> <a id="5150" href="UF.Section-Embedding.html#5067" class="Bound">η</a> <a id="5152" href="UF.Section-Embedding.html#5069" class="Bound">e</a> <a id="5154" href="UF.Section-Embedding.html#5071" class="Bound">x</a><a id="5155" class="Symbol">)</a>

<a id="5158" class="Markup">\end{code}</a><a id="5168" class="Background">
</a></pre></body></html>

==> anc/html/UF.Sets-Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Sets-Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

</a><a id="17" class="Markup">\begin{code}</a>

<a id="31" class="Symbol">{-#</a> <a id="35" class="Keyword">OPTIONS</a> <a id="43" class="Pragma">--safe</a> <a id="50" class="Pragma">--without-K</a> <a id="62" class="Symbol">#-}</a>

<a id="67" class="Keyword">module</a> <a id="74" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a> <a id="93" class="Keyword">where</a>

<a id="100" class="Keyword">open</a> <a id="105" class="Keyword">import</a> <a id="112" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="UF.Base.html" class="Module">UF.Base</a>
<a id="145" class="Keyword">open</a> <a id="150" class="Keyword">import</a> <a id="157" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="UF.LeftCancellable.html" class="Module">UF.LeftCancellable</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="286" class="Keyword">open</a> <a id="291" class="Keyword">import</a> <a id="298" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="subtypes-of-sets-are-sets&#39;"></a><a id="352" href="UF.Sets-Properties.html#352" class="Function">subtypes-of-sets-are-sets&#39;</a> <a id="379" class="Symbol">:</a> <a id="381" class="Symbol">{</a><a id="382" href="UF.Sets-Properties.html#382" class="Bound">X</a> <a id="384" class="Symbol">:</a> <a id="386" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="388" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="390" class="Symbol">}</a> <a id="392" class="Symbol">{</a><a id="393" href="UF.Sets-Properties.html#393" class="Bound">Y</a> <a id="395" class="Symbol">:</a> <a id="397" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="399" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="401" class="Symbol">}</a> <a id="403" class="Symbol">(</a><a id="404" href="UF.Sets-Properties.html#404" class="Bound">m</a> <a id="406" class="Symbol">:</a> <a id="408" href="UF.Sets-Properties.html#382" class="Bound">X</a> <a id="410" class="Symbol">→</a> <a id="412" href="UF.Sets-Properties.html#393" class="Bound">Y</a><a id="413" class="Symbol">)</a>
                           <a id="442" class="Symbol">→</a> <a id="444" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="461" href="UF.Sets-Properties.html#404" class="Bound">m</a>
                           <a id="490" class="Symbol">→</a> <a id="492" href="UF.Sets.html#709" class="Function">is-set</a> <a id="499" href="UF.Sets-Properties.html#393" class="Bound">Y</a>
                           <a id="528" class="Symbol">→</a> <a id="530" href="UF.Sets.html#709" class="Function">is-set</a> <a id="537" href="UF.Sets-Properties.html#382" class="Bound">X</a>
<a id="539" href="UF.Sets-Properties.html#352" class="Function">subtypes-of-sets-are-sets&#39;</a> <a id="566" class="Symbol">{</a><a id="567" href="UF.Sets-Properties.html#567" class="Bound">𝓤</a><a id="568" class="Symbol">}</a> <a id="570" class="Symbol">{</a><a id="571" href="UF.Sets-Properties.html#571" class="Bound">𝓥</a><a id="572" class="Symbol">}</a> <a id="574" class="Symbol">{</a><a id="575" href="UF.Sets-Properties.html#575" class="Bound">X</a><a id="576" class="Symbol">}</a> <a id="578" href="UF.Sets-Properties.html#578" class="Bound">m</a> <a id="580" href="UF.Sets-Properties.html#580" class="Bound">i</a> <a id="582" href="UF.Sets-Properties.html#582" class="Bound">h</a> <a id="584" class="Symbol">=</a> <a id="586" href="UF.Hedberg.html#2372" class="Function">Id-collapsibles-are-sets</a> <a id="611" class="Symbol">(</a><a id="612" href="UF.Sets-Properties.html#628" class="Function">f</a> <a id="614" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="616" href="UF.Sets-Properties.html#683" class="Function">g</a><a id="617" class="Symbol">)</a>
 <a id="620" class="Keyword">where</a>
  <a id="628" href="UF.Sets-Properties.html#628" class="Function">f</a> <a id="630" class="Symbol">:</a> <a id="632" class="Symbol">{</a><a id="633" href="UF.Sets-Properties.html#633" class="Bound">x</a> <a id="635" href="UF.Sets-Properties.html#635" class="Bound">x&#39;</a> <a id="638" class="Symbol">:</a> <a id="640" href="UF.Sets-Properties.html#575" class="Bound">X</a><a id="641" class="Symbol">}</a> <a id="643" class="Symbol">→</a> <a id="645" href="UF.Sets-Properties.html#633" class="Bound">x</a> <a id="647" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="649" href="UF.Sets-Properties.html#635" class="Bound">x&#39;</a> <a id="652" class="Symbol">→</a> <a id="654" href="UF.Sets-Properties.html#633" class="Bound">x</a> <a id="656" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="658" href="UF.Sets-Properties.html#635" class="Bound">x&#39;</a>
  <a id="663" href="UF.Sets-Properties.html#628" class="Function">f</a> <a id="665" href="UF.Sets-Properties.html#665" class="Bound">r</a> <a id="667" class="Symbol">=</a> <a id="669" href="UF.Sets-Properties.html#580" class="Bound">i</a> <a id="671" class="Symbol">(</a><a id="672" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="675" href="UF.Sets-Properties.html#578" class="Bound">m</a> <a id="677" href="UF.Sets-Properties.html#665" class="Bound">r</a><a id="678" class="Symbol">)</a>

  <a id="683" href="UF.Sets-Properties.html#683" class="Function">g</a> <a id="685" class="Symbol">:</a> <a id="687" class="Symbol">{</a><a id="688" href="UF.Sets-Properties.html#688" class="Bound">x</a> <a id="690" href="UF.Sets-Properties.html#690" class="Bound">x&#39;</a> <a id="693" class="Symbol">:</a> <a id="695" href="UF.Sets-Properties.html#575" class="Bound">X</a><a id="696" class="Symbol">}</a> <a id="698" class="Symbol">(</a><a id="699" href="UF.Sets-Properties.html#699" class="Bound">r</a> <a id="701" href="UF.Sets-Properties.html#701" class="Bound">s</a> <a id="703" class="Symbol">:</a> <a id="705" href="UF.Sets-Properties.html#688" class="Bound">x</a> <a id="707" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="709" href="UF.Sets-Properties.html#690" class="Bound">x&#39;</a><a id="711" class="Symbol">)</a> <a id="713" class="Symbol">→</a> <a id="715" href="UF.Sets-Properties.html#628" class="Function">f</a> <a id="717" href="UF.Sets-Properties.html#699" class="Bound">r</a> <a id="719" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="721" href="UF.Sets-Properties.html#628" class="Function">f</a> <a id="723" href="UF.Sets-Properties.html#701" class="Bound">s</a>
  <a id="727" href="UF.Sets-Properties.html#683" class="Function">g</a> <a id="729" href="UF.Sets-Properties.html#729" class="Bound">r</a> <a id="731" href="UF.Sets-Properties.html#731" class="Bound">s</a> <a id="733" class="Symbol">=</a> <a id="735" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="738" href="UF.Sets-Properties.html#580" class="Bound">i</a> <a id="740" class="Symbol">(</a><a id="741" href="UF.Sets-Properties.html#582" class="Bound">h</a> <a id="743" class="Symbol">(</a><a id="744" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="747" href="UF.Sets-Properties.html#578" class="Bound">m</a> <a id="749" href="UF.Sets-Properties.html#729" class="Bound">r</a><a id="750" class="Symbol">)</a> <a id="752" class="Symbol">(</a><a id="753" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="756" href="UF.Sets-Properties.html#578" class="Bound">m</a> <a id="758" href="UF.Sets-Properties.html#731" class="Bound">s</a><a id="759" class="Symbol">))</a>

<a id="retract-of-set"></a><a id="763" href="UF.Sets-Properties.html#763" class="Function">retract-of-set</a> <a id="778" class="Symbol">:</a> <a id="780" class="Symbol">{</a><a id="781" href="UF.Sets-Properties.html#781" class="Bound">X</a> <a id="783" class="Symbol">:</a> <a id="785" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="787" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="789" class="Symbol">}</a> <a id="791" class="Symbol">{</a><a id="792" href="UF.Sets-Properties.html#792" class="Bound">Y</a> <a id="794" class="Symbol">:</a> <a id="796" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="798" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="800" class="Symbol">}</a>
               <a id="817" class="Symbol">→</a> <a id="819" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="827" href="UF.Sets-Properties.html#781" class="Bound">X</a> <a id="829" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="832" href="UF.Sets-Properties.html#792" class="Bound">Y</a>
               <a id="849" class="Symbol">→</a> <a id="851" href="UF.Sets.html#709" class="Function">is-set</a> <a id="858" href="UF.Sets-Properties.html#792" class="Bound">Y</a>
               <a id="875" class="Symbol">→</a> <a id="877" href="UF.Sets.html#709" class="Function">is-set</a> <a id="884" href="UF.Sets-Properties.html#781" class="Bound">X</a>
<a id="886" href="UF.Sets-Properties.html#763" class="Function">retract-of-set</a> <a id="901" class="Symbol">{</a><a id="902" href="UF.Sets-Properties.html#902" class="Bound">𝓤</a><a id="903" class="Symbol">}</a> <a id="905" class="Symbol">{</a><a id="906" href="UF.Sets-Properties.html#906" class="Bound">𝓥</a><a id="907" class="Symbol">}</a> <a id="909" class="Symbol">{</a><a id="910" href="UF.Sets-Properties.html#910" class="Bound">X</a><a id="911" class="Symbol">}</a> <a id="913" class="Symbol">(</a><a id="914" href="UF.Sets-Properties.html#914" class="Bound">r</a> <a id="916" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="918" href="UF.Sets-Properties.html#918" class="Bound">s</a> <a id="920" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="922" href="UF.Sets-Properties.html#922" class="Bound">rs</a><a id="924" class="Symbol">)</a> <a id="926" class="Symbol">=</a>
 <a id="929" href="UF.Sets-Properties.html#352" class="Function">subtypes-of-sets-are-sets&#39;</a> <a id="956" href="UF.Sets-Properties.html#918" class="Bound">s</a> <a id="958" class="Symbol">(</a><a id="959" href="UF.Retracts.html#1119" class="Function">sections-are-lc</a> <a id="975" href="UF.Sets-Properties.html#918" class="Bound">s</a> <a id="977" class="Symbol">(</a><a id="978" href="UF.Sets-Properties.html#914" class="Bound">r</a> <a id="980" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="982" href="UF.Sets-Properties.html#922" class="Bound">rs</a><a id="984" class="Symbol">))</a>

<a id="subsets-of-sets-are-sets"></a><a id="988" href="UF.Sets-Properties.html#988" class="Function">subsets-of-sets-are-sets</a> <a id="1013" class="Symbol">:</a> <a id="1015" class="Symbol">(</a><a id="1016" href="UF.Sets-Properties.html#1016" class="Bound">X</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1022" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1024" class="Symbol">)</a> <a id="1026" class="Symbol">(</a><a id="1027" href="UF.Sets-Properties.html#1027" class="Bound">Y</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="UF.Sets-Properties.html#1016" class="Bound">X</a> <a id="1033" class="Symbol">→</a> <a id="1035" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1037" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1039" class="Symbol">)</a>
                         <a id="1066" class="Symbol">→</a> <a id="1068" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1075" href="UF.Sets-Properties.html#1016" class="Bound">X</a>
                         <a id="1102" class="Symbol">→</a> <a id="1104" class="Symbol">({</a><a id="1106" href="UF.Sets-Properties.html#1106" class="Bound">x</a> <a id="1108" class="Symbol">:</a> <a id="1110" href="UF.Sets-Properties.html#1016" class="Bound">X</a><a id="1111" class="Symbol">}</a> <a id="1113" class="Symbol">→</a> <a id="1115" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1123" class="Symbol">(</a><a id="1124" href="UF.Sets-Properties.html#1027" class="Bound">Y</a> <a id="1126" href="UF.Sets-Properties.html#1106" class="Bound">x</a><a id="1127" class="Symbol">))</a>
                         <a id="1155" class="Symbol">→</a> <a id="1157" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1164" class="Symbol">(</a><a id="1165" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1167" href="UF.Sets-Properties.html#1167" class="Bound">x</a> <a id="1169" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1171" href="UF.Sets-Properties.html#1016" class="Bound">X</a> <a id="1173" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1175" href="UF.Sets-Properties.html#1027" class="Bound">Y</a> <a id="1177" href="UF.Sets-Properties.html#1167" class="Bound">x</a><a id="1178" class="Symbol">)</a>
<a id="1180" href="UF.Sets-Properties.html#988" class="Function">subsets-of-sets-are-sets</a> <a id="1205" href="UF.Sets-Properties.html#1205" class="Bound">X</a> <a id="1207" href="UF.Sets-Properties.html#1207" class="Bound">Y</a> <a id="1209" href="UF.Sets-Properties.html#1209" class="Bound">h</a> <a id="1211" href="UF.Sets-Properties.html#1211" class="Bound">p</a> <a id="1213" class="Symbol">=</a> <a id="1215" href="UF.Sets-Properties.html#352" class="Function">subtypes-of-sets-are-sets&#39;</a> <a id="1242" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="1246" class="Symbol">(</a><a id="1247" href="UF.Subsingletons.html#5496" class="Function">pr₁-lc</a> <a id="1254" href="UF.Sets-Properties.html#1211" class="Bound">p</a><a id="1255" class="Symbol">)</a> <a id="1257" href="UF.Sets-Properties.html#1209" class="Bound">h</a>

<a id="Π-is-set"></a><a id="1260" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="1269" class="Symbol">:</a> <a id="1271" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1278" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1280" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
         <a id="1291" class="Symbol">→</a> <a id="1293" class="Symbol">{</a><a id="1294" href="UF.Sets-Properties.html#1294" class="Bound">X</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1300" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1302" class="Symbol">}</a> <a id="1304" class="Symbol">{</a><a id="1305" href="UF.Sets-Properties.html#1305" class="Bound">A</a> <a id="1307" class="Symbol">:</a> <a id="1309" href="UF.Sets-Properties.html#1294" class="Bound">X</a> <a id="1311" class="Symbol">→</a> <a id="1313" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1315" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1317" class="Symbol">}</a>
         <a id="1328" class="Symbol">→</a> <a id="1330" class="Symbol">((</a><a id="1332" href="UF.Sets-Properties.html#1332" class="Bound">x</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="UF.Sets-Properties.html#1294" class="Bound">X</a><a id="1337" class="Symbol">)</a> <a id="1339" class="Symbol">→</a> <a id="1341" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1348" class="Symbol">(</a><a id="1349" href="UF.Sets-Properties.html#1305" class="Bound">A</a> <a id="1351" href="UF.Sets-Properties.html#1332" class="Bound">x</a><a id="1352" class="Symbol">))</a>
         <a id="1364" class="Symbol">→</a> <a id="1366" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1373" class="Symbol">(</a><a id="1374" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1376" href="UF.Sets-Properties.html#1305" class="Bound">A</a><a id="1377" class="Symbol">)</a>
<a id="1379" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="1388" class="Symbol">{</a><a id="1389" href="UF.Sets-Properties.html#1389" class="Bound">𝓤</a><a id="1390" class="Symbol">}</a> <a id="1392" class="Symbol">{</a><a id="1393" href="UF.Sets-Properties.html#1393" class="Bound">𝓥</a><a id="1394" class="Symbol">}</a> <a id="1396" href="UF.Sets-Properties.html#1396" class="Bound">fe</a> <a id="1399" class="Symbol">{</a><a id="1400" href="UF.Sets-Properties.html#1400" class="Bound">X</a><a id="1401" class="Symbol">}</a> <a id="1403" class="Symbol">{</a><a id="1404" href="UF.Sets-Properties.html#1404" class="Bound">A</a><a id="1405" class="Symbol">}</a> <a id="1407" href="UF.Sets-Properties.html#1407" class="Bound">isa</a> <a id="1411" class="Symbol">{</a><a id="1412" href="UF.Sets-Properties.html#1412" class="Bound">f</a><a id="1413" class="Symbol">}</a> <a id="1415" class="Symbol">{</a><a id="1416" href="UF.Sets-Properties.html#1416" class="Bound">g</a><a id="1417" class="Symbol">}</a> <a id="1419" class="Symbol">=</a> <a id="1421" href="UF.Sets-Properties.html#1500" class="Function">b</a>
 <a id="1424" class="Keyword">where</a>
  <a id="1432" href="UF.Sets-Properties.html#1432" class="Function">a</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1444" class="Symbol">(</a><a id="1445" href="UF.Sets-Properties.html#1412" class="Bound">f</a> <a id="1447" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1449" href="UF.Sets-Properties.html#1416" class="Bound">g</a><a id="1450" class="Symbol">)</a>
  <a id="1454" href="UF.Sets-Properties.html#1432" class="Function">a</a> <a id="1456" href="UF.Sets-Properties.html#1456" class="Bound">p</a> <a id="1458" href="UF.Sets-Properties.html#1458" class="Bound">q</a> <a id="1460" class="Symbol">=</a> <a id="1462" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1470" href="UF.Sets-Properties.html#1396" class="Bound">fe</a> <a id="1473" class="Symbol">λ</a> <a id="1475" href="UF.Sets-Properties.html#1475" class="Bound">x</a> <a id="1477" class="Symbol">→</a> <a id="1479" href="UF.Sets-Properties.html#1407" class="Bound">isa</a> <a id="1483" href="UF.Sets-Properties.html#1475" class="Bound">x</a> <a id="1485" class="Symbol">(</a><a id="1486" href="UF.Sets-Properties.html#1456" class="Bound">p</a> <a id="1488" href="UF.Sets-Properties.html#1475" class="Bound">x</a><a id="1489" class="Symbol">)</a> <a id="1491" class="Symbol">(</a><a id="1492" href="UF.Sets-Properties.html#1458" class="Bound">q</a> <a id="1494" href="UF.Sets-Properties.html#1475" class="Bound">x</a><a id="1495" class="Symbol">)</a>

  <a id="1500" href="UF.Sets-Properties.html#1500" class="Function">b</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1512" class="Symbol">(</a><a id="1513" href="UF.Sets-Properties.html#1412" class="Bound">f</a> <a id="1515" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1517" href="UF.Sets-Properties.html#1416" class="Bound">g</a><a id="1518" class="Symbol">)</a>
  <a id="1522" href="UF.Sets-Properties.html#1500" class="Function">b</a> <a id="1524" class="Symbol">=</a> <a id="1526" href="UF.LeftCancellable.html#259" class="Function">left-cancellable-reflects-is-prop</a>
       <a id="1567" href="UF.Base.html#12002" class="Function">happly</a>
       <a id="1581" class="Symbol">(</a><a id="1582" href="UF.LeftCancellable.html#542" class="Function">section-lc</a> <a id="1593" href="UF.Base.html#12002" class="Function">happly</a> <a id="1600" class="Symbol">(</a><a id="1601" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="1605" class="Symbol">(</a><a id="1606" href="UF.Sets-Properties.html#1396" class="Bound">fe</a> <a id="1609" href="UF.Sets-Properties.html#1412" class="Bound">f</a> <a id="1611" href="UF.Sets-Properties.html#1416" class="Bound">g</a><a id="1612" class="Symbol">)))</a>
       <a id="1623" href="UF.Sets-Properties.html#1432" class="Function">a</a>

<a id="equiv-to-set"></a><a id="1626" href="UF.Sets-Properties.html#1626" class="Function">equiv-to-set</a> <a id="1639" class="Symbol">:</a> <a id="1641" class="Symbol">{</a><a id="1642" href="UF.Sets-Properties.html#1642" class="Bound">X</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1648" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1650" class="Symbol">}</a> <a id="1652" class="Symbol">{</a><a id="1653" href="UF.Sets-Properties.html#1653" class="Bound">Y</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1659" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1661" class="Symbol">}</a>
             <a id="1676" class="Symbol">→</a> <a id="1678" href="UF.Sets-Properties.html#1642" class="Bound">X</a> <a id="1680" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1682" href="UF.Sets-Properties.html#1653" class="Bound">Y</a>
             <a id="1697" class="Symbol">→</a> <a id="1699" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1706" href="UF.Sets-Properties.html#1653" class="Bound">Y</a>
             <a id="1721" class="Symbol">→</a> <a id="1723" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1730" href="UF.Sets-Properties.html#1642" class="Bound">X</a>
<a id="1732" href="UF.Sets-Properties.html#1626" class="Function">equiv-to-set</a> <a id="1745" href="UF.Sets-Properties.html#1745" class="Bound">e</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="UF.Sets-Properties.html#352" class="Function">subtypes-of-sets-are-sets&#39;</a> <a id="1776" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="1778" href="UF.Sets-Properties.html#1745" class="Bound">e</a> <a id="1780" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
                  <a id="1800" class="Symbol">(</a><a id="1801" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a> <a id="1815" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="1817" href="UF.Sets-Properties.html#1745" class="Bound">e</a> <a id="1819" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="1821" class="Symbol">(</a><a id="1822" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="1834" href="UF.Sets-Properties.html#1745" class="Bound">e</a><a id="1835" class="Symbol">))</a>

<a id="1839" class="Markup">\end{code}</a><a id="1849" class="Background">

The crucial lemma of the following proof is being-set-is-prop&#39;. The
rest of the code is to deal with implicit arguments in conjunction
with function extensionality. The solution is not ideal. Ideally,
functions with implicit parameters should be the same as their
versions with explicit parameters.

</a><a id="2151" class="Markup">\begin{code}</a>

<a id="being-set-is-prop"></a><a id="2165" href="UF.Sets-Properties.html#2165" class="Function">being-set-is-prop</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2192" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2194" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2196" class="Symbol">→</a> <a id="2198" class="Symbol">{</a><a id="2199" href="UF.Sets-Properties.html#2199" class="Bound">X</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2205" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2207" class="Symbol">}</a> <a id="2209" class="Symbol">→</a> <a id="2211" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2219" class="Symbol">(</a><a id="2220" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2227" href="UF.Sets-Properties.html#2199" class="Bound">X</a><a id="2228" class="Symbol">)</a>
<a id="2230" href="UF.Sets-Properties.html#2165" class="Function">being-set-is-prop</a> <a id="2248" class="Symbol">{</a><a id="2249" href="UF.Sets-Properties.html#2249" class="Bound">𝓤</a><a id="2250" class="Symbol">}</a> <a id="2252" href="UF.Sets-Properties.html#2252" class="Bound">fe</a> <a id="2255" class="Symbol">{</a><a id="2256" href="UF.Sets-Properties.html#2256" class="Bound">X</a><a id="2257" class="Symbol">}</a> <a id="2259" class="Symbol">=</a> <a id="2261" href="UF.Sets-Properties.html#2677" class="Function">h</a>
 <a id="2264" class="Keyword">where</a>
  <a id="2272" href="UF.Sets-Properties.html#2272" class="Function">is-set&#39;</a> <a id="2280" class="Symbol">:</a> <a id="2282" href="UF.Sets-Properties.html#2249" class="Bound">𝓤</a> <a id="2284" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2286" class="Symbol">→</a> <a id="2288" href="UF.Sets-Properties.html#2249" class="Bound">𝓤</a> <a id="2290" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="2294" href="UF.Sets-Properties.html#2272" class="Function">is-set&#39;</a> <a id="2302" href="UF.Sets-Properties.html#2302" class="Bound">X</a> <a id="2304" class="Symbol">=</a> <a id="2306" class="Symbol">(</a><a id="2307" href="UF.Sets-Properties.html#2307" class="Bound">x</a> <a id="2309" href="UF.Sets-Properties.html#2309" class="Bound">y</a> <a id="2311" class="Symbol">:</a> <a id="2313" href="UF.Sets-Properties.html#2302" class="Bound">X</a><a id="2314" class="Symbol">)</a> <a id="2316" class="Symbol">→</a> <a id="2318" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2326" class="Symbol">(</a><a id="2327" href="UF.Sets-Properties.html#2307" class="Bound">x</a> <a id="2329" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2331" href="UF.Sets-Properties.html#2309" class="Bound">y</a><a id="2332" class="Symbol">)</a>

  <a id="2337" href="UF.Sets-Properties.html#2337" class="Function">being-set-is-prop&#39;</a> <a id="2356" class="Symbol">:</a> <a id="2358" class="Symbol">{</a><a id="2359" href="UF.Sets-Properties.html#2359" class="Bound">X</a> <a id="2361" class="Symbol">:</a> <a id="2363" href="UF.Sets-Properties.html#2249" class="Bound">𝓤</a> <a id="2365" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2367" class="Symbol">}</a> <a id="2369" class="Symbol">→</a> <a id="2371" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2378" href="UF.Sets-Properties.html#2249" class="Bound">𝓤</a> <a id="2380" href="UF.Sets-Properties.html#2249" class="Bound">𝓤</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2392" class="Symbol">(</a><a id="2393" href="UF.Sets-Properties.html#2272" class="Function">is-set&#39;</a> <a id="2401" href="UF.Sets-Properties.html#2359" class="Bound">X</a><a id="2402" class="Symbol">)</a>
  <a id="2406" href="UF.Sets-Properties.html#2337" class="Function">being-set-is-prop&#39;</a> <a id="2425" href="UF.Sets-Properties.html#2425" class="Bound">fe</a> <a id="2428" class="Symbol">=</a> <a id="2430" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="2440" href="UF.Sets-Properties.html#2425" class="Bound">fe</a>
                           <a id="2470" class="Symbol">(λ</a> <a id="2473" href="UF.Sets-Properties.html#2473" class="Bound">x</a> <a id="2475" class="Symbol">→</a> <a id="2477" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="2487" href="UF.Sets-Properties.html#2425" class="Bound">fe</a>
                           <a id="2517" class="Symbol">(λ</a> <a id="2520" href="UF.Sets-Properties.html#2520" class="Bound">y</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="2543" href="UF.Sets-Properties.html#2425" class="Bound">fe</a><a id="2545" class="Symbol">))</a>

  <a id="2551" href="UF.Sets-Properties.html#2551" class="Function">f</a> <a id="2553" class="Symbol">:</a> <a id="2555" class="Symbol">{</a><a id="2556" href="UF.Sets-Properties.html#2556" class="Bound">X</a> <a id="2558" class="Symbol">:</a> <a id="2560" href="UF.Sets-Properties.html#2249" class="Bound">𝓤</a> <a id="2562" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2564" class="Symbol">}</a> <a id="2566" class="Symbol">→</a> <a id="2568" href="UF.Sets-Properties.html#2272" class="Function">is-set&#39;</a> <a id="2576" href="UF.Sets-Properties.html#2556" class="Bound">X</a> <a id="2578" class="Symbol">→</a> <a id="2580" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2587" href="UF.Sets-Properties.html#2556" class="Bound">X</a>
  <a id="2591" href="UF.Sets-Properties.html#2551" class="Function">f</a> <a id="2593" href="UF.Sets-Properties.html#2593" class="Bound">s</a> <a id="2595" class="Symbol">{</a><a id="2596" href="UF.Sets-Properties.html#2596" class="Bound">x</a><a id="2597" class="Symbol">}</a> <a id="2599" class="Symbol">{</a><a id="2600" href="UF.Sets-Properties.html#2600" class="Bound">y</a><a id="2601" class="Symbol">}</a> <a id="2603" class="Symbol">=</a> <a id="2605" href="UF.Sets-Properties.html#2593" class="Bound">s</a> <a id="2607" href="UF.Sets-Properties.html#2596" class="Bound">x</a> <a id="2609" href="UF.Sets-Properties.html#2600" class="Bound">y</a>

  <a id="2614" href="UF.Sets-Properties.html#2614" class="Function">g</a> <a id="2616" class="Symbol">:</a> <a id="2618" class="Symbol">{</a><a id="2619" href="UF.Sets-Properties.html#2619" class="Bound">X</a> <a id="2621" class="Symbol">:</a> <a id="2623" href="UF.Sets-Properties.html#2249" class="Bound">𝓤</a> <a id="2625" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2627" class="Symbol">}</a> <a id="2629" class="Symbol">→</a> <a id="2631" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2638" href="UF.Sets-Properties.html#2619" class="Bound">X</a> <a id="2640" class="Symbol">→</a> <a id="2642" href="UF.Sets-Properties.html#2272" class="Function">is-set&#39;</a> <a id="2650" href="UF.Sets-Properties.html#2619" class="Bound">X</a>
  <a id="2654" href="UF.Sets-Properties.html#2614" class="Function">g</a> <a id="2656" href="UF.Sets-Properties.html#2656" class="Bound">s</a> <a id="2658" href="UF.Sets-Properties.html#2658" class="Bound">x</a> <a id="2660" href="UF.Sets-Properties.html#2660" class="Bound">y</a> <a id="2662" class="Symbol">=</a> <a id="2664" href="UF.Sets-Properties.html#2656" class="Bound">s</a> <a id="2666" class="Symbol">{</a><a id="2667" href="UF.Sets-Properties.html#2658" class="Bound">x</a><a id="2668" class="Symbol">}</a> <a id="2670" class="Symbol">{</a><a id="2671" href="UF.Sets-Properties.html#2660" class="Bound">y</a><a id="2672" class="Symbol">}</a>

  <a id="2677" href="UF.Sets-Properties.html#2677" class="Function">h</a> <a id="2679" class="Symbol">:</a> <a id="2681" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2689" class="Symbol">(</a><a id="2690" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2697" href="UF.Sets-Properties.html#2256" class="Bound">X</a><a id="2698" class="Symbol">)</a>
  <a id="2702" href="UF.Sets-Properties.html#2677" class="Function">h</a> <a id="2704" class="Symbol">=</a> <a id="2706" href="UF.Subsingletons.html#5235" class="Function">subtypes-of-props-are-props&#39;</a> <a id="2735" href="UF.Sets-Properties.html#2614" class="Function">g</a> <a id="2737" class="Symbol">(</a><a id="2738" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2741" href="UF.Sets-Properties.html#2551" class="Function">f</a><a id="2742" class="Symbol">)</a> <a id="2744" class="Symbol">(</a><a id="2745" href="UF.Sets-Properties.html#2337" class="Function">being-set-is-prop&#39;</a> <a id="2764" href="UF.Sets-Properties.html#2252" class="Bound">fe</a><a id="2766" class="Symbol">)</a>

<a id="Σ-is-set"></a><a id="2769" href="UF.Sets-Properties.html#2769" class="Function">Σ-is-set</a> <a id="2778" class="Symbol">:</a> <a id="2780" class="Symbol">{</a><a id="2781" href="UF.Sets-Properties.html#2781" class="Bound">X</a> <a id="2783" class="Symbol">:</a> <a id="2785" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2787" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2789" class="Symbol">}</a> <a id="2791" class="Symbol">{</a><a id="2792" href="UF.Sets-Properties.html#2792" class="Bound">A</a> <a id="2794" class="Symbol">:</a> <a id="2796" href="UF.Sets-Properties.html#2781" class="Bound">X</a> <a id="2798" class="Symbol">→</a> <a id="2800" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2802" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2804" class="Symbol">}</a>
         <a id="2815" class="Symbol">→</a> <a id="2817" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2824" href="UF.Sets-Properties.html#2781" class="Bound">X</a>
         <a id="2835" class="Symbol">→</a> <a id="2837" class="Symbol">((</a><a id="2839" href="UF.Sets-Properties.html#2839" class="Bound">x</a> <a id="2841" class="Symbol">:</a> <a id="2843" href="UF.Sets-Properties.html#2781" class="Bound">X</a><a id="2844" class="Symbol">)</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2855" class="Symbol">(</a><a id="2856" href="UF.Sets-Properties.html#2792" class="Bound">A</a> <a id="2858" href="UF.Sets-Properties.html#2839" class="Bound">x</a><a id="2859" class="Symbol">))</a>
         <a id="2871" class="Symbol">→</a> <a id="2873" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2880" class="Symbol">(</a><a id="2881" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="2883" href="UF.Sets-Properties.html#2792" class="Bound">A</a><a id="2884" class="Symbol">)</a>
<a id="2886" href="UF.Sets-Properties.html#2769" class="Function">Σ-is-set</a> <a id="2895" class="Symbol">{</a><a id="2896" href="UF.Sets-Properties.html#2896" class="Bound">𝓤</a><a id="2897" class="Symbol">}</a> <a id="2899" class="Symbol">{</a><a id="2900" href="UF.Sets-Properties.html#2900" class="Bound">𝓥</a><a id="2901" class="Symbol">}</a> <a id="2903" class="Symbol">{</a><a id="2904" href="UF.Sets-Properties.html#2904" class="Bound">X</a><a id="2905" class="Symbol">}</a> <a id="2907" class="Symbol">{</a><a id="2908" href="UF.Sets-Properties.html#2908" class="Bound">A</a><a id="2909" class="Symbol">}</a> <a id="2911" href="UF.Sets-Properties.html#2911" class="Bound">i</a> <a id="2913" href="UF.Sets-Properties.html#2913" class="Bound">j</a> <a id="2915" class="Symbol">{</a><a id="2916" href="UF.Sets-Properties.html#2916" class="Bound">σ</a><a id="2917" class="Symbol">}</a> <a id="2919" class="Symbol">{</a><a id="2920" href="UF.Sets-Properties.html#2920" class="Bound">τ</a><a id="2921" class="Symbol">}</a> <a id="2923" class="Symbol">=</a> <a id="2925" href="UF.Sets-Properties.html#3113" class="Function">γ</a>
 <a id="2928" class="Keyword">where</a>
  <a id="2936" href="UF.Sets-Properties.html#2936" class="Function">S</a> <a id="2938" class="Symbol">=</a> <a id="2940" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2942" href="UF.Sets-Properties.html#2942" class="Bound">p</a> <a id="2944" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2946" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2950" href="UF.Sets-Properties.html#2916" class="Bound">σ</a> <a id="2952" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2954" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2958" href="UF.Sets-Properties.html#2920" class="Bound">τ</a> <a id="2960" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2962" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2972" href="UF.Sets-Properties.html#2908" class="Bound">A</a> <a id="2974" href="UF.Sets-Properties.html#2942" class="Bound">p</a> <a id="2976" class="Symbol">(</a><a id="2977" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2981" href="UF.Sets-Properties.html#2916" class="Bound">σ</a><a id="2982" class="Symbol">)</a> <a id="2984" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2986" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2990" href="UF.Sets-Properties.html#2920" class="Bound">τ</a>

  <a id="2995" href="UF.Sets-Properties.html#2995" class="Function">a</a> <a id="2997" class="Symbol">:</a> <a id="2999" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3007" href="UF.Sets-Properties.html#2936" class="Function">S</a>
  <a id="3011" href="UF.Sets-Properties.html#2995" class="Function">a</a> <a id="3013" class="Symbol">=</a> <a id="3015" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a> <a id="3025" href="UF.Sets-Properties.html#2911" class="Bound">i</a> <a id="3027" class="Symbol">(λ</a> <a id="3030" href="UF.Sets-Properties.html#3030" class="Bound">p</a> <a id="3032" class="Symbol">→</a> <a id="3034" href="UF.Sets-Properties.html#2913" class="Bound">j</a> <a id="3036" class="Symbol">(</a><a id="3037" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="3041" href="UF.Sets-Properties.html#2920" class="Bound">τ</a><a id="3042" class="Symbol">))</a>

  <a id="3048" href="UF.Sets-Properties.html#3048" class="Function">b</a> <a id="3050" class="Symbol">:</a> <a id="3052" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="3060" class="Symbol">(</a><a id="3061" href="UF.Sets-Properties.html#2916" class="Bound">σ</a> <a id="3063" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3065" href="UF.Sets-Properties.html#2920" class="Bound">τ</a><a id="3066" class="Symbol">)</a> <a id="3068" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="3071" href="UF.Sets-Properties.html#2936" class="Function">S</a>
  <a id="3075" href="UF.Sets-Properties.html#3048" class="Function">b</a> <a id="3077" class="Symbol">=</a> <a id="3079" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="3086" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3088" href="UF.Base.html#15985" class="Function">from-Σ-＝</a> <a id="3097" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3099" href="UF.Base.html#16885" class="Function">tofrom-Σ-＝</a>

  <a id="3113" href="UF.Sets-Properties.html#3113" class="Function">γ</a> <a id="3115" class="Symbol">:</a> <a id="3117" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3125" class="Symbol">(</a><a id="3126" href="UF.Sets-Properties.html#2916" class="Bound">σ</a> <a id="3128" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3130" href="UF.Sets-Properties.html#2920" class="Bound">τ</a><a id="3131" class="Symbol">)</a>
  <a id="3135" href="UF.Sets-Properties.html#3113" class="Function">γ</a> <a id="3137" class="Symbol">=</a> <a id="3139" href="UF.Retracts.html#2706" class="Function">retract-of-prop</a> <a id="3155" href="UF.Sets-Properties.html#3048" class="Function">b</a> <a id="3157" href="UF.Sets-Properties.html#2995" class="Function">a</a>

<a id="3160" class="Markup">\end{code}</a><a id="3170" class="Background">

Added 20th February 2026 by Anna Williams

</a><a id="3215" class="Markup">\begin{code}</a>

<a id="Π₂-is-set"></a><a id="3229" href="UF.Sets-Properties.html#3229" class="Function">Π₂-is-set</a>
 <a id="3240" class="Symbol">:</a> <a id="3242" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="3251" class="Symbol">→</a> <a id="3253" class="Symbol">{</a><a id="3254" href="UF.Sets-Properties.html#3254" class="Bound">X</a> <a id="3256" class="Symbol">:</a> <a id="3258" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3260" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3262" class="Symbol">}</a>
   <a id="3267" class="Symbol">{</a><a id="3268" href="UF.Sets-Properties.html#3268" class="Bound">Y</a> <a id="3270" class="Symbol">:</a> <a id="3272" href="UF.Sets-Properties.html#3254" class="Bound">X</a> <a id="3274" class="Symbol">→</a> <a id="3276" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3278" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3280" class="Symbol">}</a>
   <a id="3285" class="Symbol">{</a><a id="3286" href="UF.Sets-Properties.html#3286" class="Bound">Z</a> <a id="3288" class="Symbol">:</a> <a id="3290" class="Symbol">(</a><a id="3291" href="UF.Sets-Properties.html#3291" class="Bound">x</a> <a id="3293" class="Symbol">:</a> <a id="3295" href="UF.Sets-Properties.html#3254" class="Bound">X</a><a id="3296" class="Symbol">)</a> <a id="3298" class="Symbol">→</a> <a id="3300" href="UF.Sets-Properties.html#3268" class="Bound">Y</a> <a id="3302" href="UF.Sets-Properties.html#3291" class="Bound">x</a> <a id="3304" class="Symbol">→</a> <a id="3306" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3308" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3310" class="Symbol">}</a>
 <a id="3313" class="Symbol">→</a> <a id="3315" class="Symbol">((</a><a id="3317" href="UF.Sets-Properties.html#3317" class="Bound">x</a> <a id="3319" class="Symbol">:</a> <a id="3321" href="UF.Sets-Properties.html#3254" class="Bound">X</a><a id="3322" class="Symbol">)</a> <a id="3324" class="Symbol">(</a><a id="3325" href="UF.Sets-Properties.html#3325" class="Bound">y</a> <a id="3327" class="Symbol">:</a> <a id="3329" href="UF.Sets-Properties.html#3268" class="Bound">Y</a> <a id="3331" href="UF.Sets-Properties.html#3317" class="Bound">x</a><a id="3332" class="Symbol">)</a> <a id="3334" class="Symbol">→</a> <a id="3336" href="UF.Sets.html#709" class="Function">is-set</a> <a id="3343" class="Symbol">(</a><a id="3344" href="UF.Sets-Properties.html#3286" class="Bound">Z</a> <a id="3346" href="UF.Sets-Properties.html#3317" class="Bound">x</a> <a id="3348" href="UF.Sets-Properties.html#3325" class="Bound">y</a><a id="3349" class="Symbol">))</a>
 <a id="3353" class="Symbol">→</a> <a id="3355" href="UF.Sets.html#709" class="Function">is-set</a> <a id="3362" class="Symbol">((</a><a id="3364" href="UF.Sets-Properties.html#3364" class="Bound">x</a> <a id="3366" class="Symbol">:</a> <a id="3368" href="UF.Sets-Properties.html#3254" class="Bound">X</a><a id="3369" class="Symbol">)</a> <a id="3371" class="Symbol">(</a><a id="3372" href="UF.Sets-Properties.html#3372" class="Bound">y</a> <a id="3374" class="Symbol">:</a> <a id="3376" href="UF.Sets-Properties.html#3268" class="Bound">Y</a> <a id="3378" href="UF.Sets-Properties.html#3364" class="Bound">x</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="UF.Sets-Properties.html#3286" class="Bound">Z</a> <a id="3385" href="UF.Sets-Properties.html#3364" class="Bound">x</a> <a id="3387" href="UF.Sets-Properties.html#3372" class="Bound">y</a><a id="3388" class="Symbol">)</a>
<a id="3390" href="UF.Sets-Properties.html#3229" class="Function">Π₂-is-set</a> <a id="3400" href="UF.Sets-Properties.html#3400" class="Bound">fe</a> <a id="3403" href="UF.Sets-Properties.html#3403" class="Bound">i</a> <a id="3405" class="Symbol">=</a> <a id="3407" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="3416" href="UF.Sets-Properties.html#3400" class="Bound">fe</a> <a id="3419" class="Symbol">(λ</a> <a id="3422" href="UF.Sets-Properties.html#3422" class="Bound">x</a> <a id="3424" class="Symbol">→</a> <a id="3426" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="3435" href="UF.Sets-Properties.html#3400" class="Bound">fe</a> <a id="3438" class="Symbol">(</a><a id="3439" href="UF.Sets-Properties.html#3403" class="Bound">i</a> <a id="3441" href="UF.Sets-Properties.html#3422" class="Bound">x</a><a id="3442" class="Symbol">))</a>

<a id="Π₃-is-set"></a><a id="3446" href="UF.Sets-Properties.html#3446" class="Function">Π₃-is-set</a>
 <a id="3457" class="Symbol">:</a> <a id="3459" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="3468" class="Symbol">→</a> <a id="3470" class="Symbol">{</a><a id="3471" href="UF.Sets-Properties.html#3471" class="Bound">X</a> <a id="3473" class="Symbol">:</a> <a id="3475" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3477" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3479" class="Symbol">}</a>
   <a id="3484" class="Symbol">{</a><a id="3485" href="UF.Sets-Properties.html#3485" class="Bound">Y</a> <a id="3487" class="Symbol">:</a> <a id="3489" href="UF.Sets-Properties.html#3471" class="Bound">X</a> <a id="3491" class="Symbol">→</a> <a id="3493" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3495" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3497" class="Symbol">}</a>
   <a id="3502" class="Symbol">{</a><a id="3503" href="UF.Sets-Properties.html#3503" class="Bound">Z</a> <a id="3505" class="Symbol">:</a> <a id="3507" class="Symbol">(</a><a id="3508" href="UF.Sets-Properties.html#3508" class="Bound">x</a> <a id="3510" class="Symbol">:</a> <a id="3512" href="UF.Sets-Properties.html#3471" class="Bound">X</a><a id="3513" class="Symbol">)</a> <a id="3515" class="Symbol">→</a> <a id="3517" href="UF.Sets-Properties.html#3485" class="Bound">Y</a> <a id="3519" href="UF.Sets-Properties.html#3508" class="Bound">x</a> <a id="3521" class="Symbol">→</a> <a id="3523" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="3525" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3527" class="Symbol">}</a>
   <a id="3532" class="Symbol">{</a><a id="3533" href="UF.Sets-Properties.html#3533" class="Bound">T</a> <a id="3535" class="Symbol">:</a> <a id="3537" class="Symbol">(</a><a id="3538" href="UF.Sets-Properties.html#3538" class="Bound">x</a> <a id="3540" class="Symbol">:</a> <a id="3542" href="UF.Sets-Properties.html#3471" class="Bound">X</a><a id="3543" class="Symbol">)</a> <a id="3545" class="Symbol">→</a> <a id="3547" class="Symbol">(</a><a id="3548" href="UF.Sets-Properties.html#3548" class="Bound">y</a> <a id="3550" class="Symbol">:</a> <a id="3552" href="UF.Sets-Properties.html#3485" class="Bound">Y</a> <a id="3554" href="UF.Sets-Properties.html#3538" class="Bound">x</a><a id="3555" class="Symbol">)</a> <a id="3557" class="Symbol">→</a> <a id="3559" class="Symbol">(</a><a id="3560" href="UF.Sets-Properties.html#3560" class="Bound">z</a> <a id="3562" class="Symbol">:</a> <a id="3564" href="UF.Sets-Properties.html#3503" class="Bound">Z</a> <a id="3566" href="UF.Sets-Properties.html#3538" class="Bound">x</a> <a id="3568" href="UF.Sets-Properties.html#3548" class="Bound">y</a><a id="3569" class="Symbol">)</a> <a id="3571" class="Symbol">→</a> <a id="3573" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="3575" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3577" class="Symbol">}</a>
 <a id="3580" class="Symbol">→</a> <a id="3582" class="Symbol">((</a><a id="3584" href="UF.Sets-Properties.html#3584" class="Bound">x</a> <a id="3586" class="Symbol">:</a> <a id="3588" href="UF.Sets-Properties.html#3471" class="Bound">X</a><a id="3589" class="Symbol">)</a> <a id="3591" class="Symbol">(</a><a id="3592" href="UF.Sets-Properties.html#3592" class="Bound">y</a> <a id="3594" class="Symbol">:</a> <a id="3596" href="UF.Sets-Properties.html#3485" class="Bound">Y</a> <a id="3598" href="UF.Sets-Properties.html#3584" class="Bound">x</a><a id="3599" class="Symbol">)</a> <a id="3601" class="Symbol">(</a><a id="3602" href="UF.Sets-Properties.html#3602" class="Bound">z</a> <a id="3604" class="Symbol">:</a> <a id="3606" href="UF.Sets-Properties.html#3503" class="Bound">Z</a> <a id="3608" href="UF.Sets-Properties.html#3584" class="Bound">x</a> <a id="3610" href="UF.Sets-Properties.html#3592" class="Bound">y</a><a id="3611" class="Symbol">)</a> <a id="3613" class="Symbol">→</a> <a id="3615" href="UF.Sets.html#709" class="Function">is-set</a> <a id="3622" class="Symbol">(</a><a id="3623" href="UF.Sets-Properties.html#3533" class="Bound">T</a> <a id="3625" href="UF.Sets-Properties.html#3584" class="Bound">x</a> <a id="3627" href="UF.Sets-Properties.html#3592" class="Bound">y</a> <a id="3629" href="UF.Sets-Properties.html#3602" class="Bound">z</a><a id="3630" class="Symbol">))</a>
 <a id="3634" class="Symbol">→</a> <a id="3636" href="UF.Sets.html#709" class="Function">is-set</a> <a id="3643" class="Symbol">((</a><a id="3645" href="UF.Sets-Properties.html#3645" class="Bound">x</a> <a id="3647" class="Symbol">:</a> <a id="3649" href="UF.Sets-Properties.html#3471" class="Bound">X</a><a id="3650" class="Symbol">)</a> <a id="3652" class="Symbol">(</a><a id="3653" href="UF.Sets-Properties.html#3653" class="Bound">y</a> <a id="3655" class="Symbol">:</a> <a id="3657" href="UF.Sets-Properties.html#3485" class="Bound">Y</a> <a id="3659" href="UF.Sets-Properties.html#3645" class="Bound">x</a><a id="3660" class="Symbol">)</a> <a id="3662" class="Symbol">(</a><a id="3663" href="UF.Sets-Properties.html#3663" class="Bound">z</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="UF.Sets-Properties.html#3503" class="Bound">Z</a> <a id="3669" href="UF.Sets-Properties.html#3645" class="Bound">x</a> <a id="3671" href="UF.Sets-Properties.html#3653" class="Bound">y</a><a id="3672" class="Symbol">)</a> <a id="3674" class="Symbol">→</a> <a id="3676" href="UF.Sets-Properties.html#3533" class="Bound">T</a> <a id="3678" href="UF.Sets-Properties.html#3645" class="Bound">x</a> <a id="3680" href="UF.Sets-Properties.html#3653" class="Bound">y</a> <a id="3682" href="UF.Sets-Properties.html#3663" class="Bound">z</a><a id="3683" class="Symbol">)</a>
<a id="3685" href="UF.Sets-Properties.html#3446" class="Function">Π₃-is-set</a> <a id="3695" href="UF.Sets-Properties.html#3695" class="Bound">fe</a> <a id="3698" href="UF.Sets-Properties.html#3698" class="Bound">i</a> <a id="3700" class="Symbol">=</a> <a id="3702" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="3711" href="UF.Sets-Properties.html#3695" class="Bound">fe</a> <a id="3714" class="Symbol">(λ</a> <a id="3717" href="UF.Sets-Properties.html#3717" class="Bound">x</a> <a id="3719" class="Symbol">→</a> <a id="3721" href="UF.Sets-Properties.html#3229" class="Function">Π₂-is-set</a> <a id="3731" href="UF.Sets-Properties.html#3695" class="Bound">fe</a> <a id="3734" class="Symbol">(</a><a id="3735" href="UF.Sets-Properties.html#3698" class="Bound">i</a> <a id="3737" href="UF.Sets-Properties.html#3717" class="Bound">x</a><a id="3738" class="Symbol">))</a>

<a id="3742" class="Markup">\end{code}</a><a id="3752" class="Background">
</a></pre></body></html>

==> anc/html/UF.Sets.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Sets</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

Sets (0-types).

</a><a id="34" class="Markup">\begin{code}</a>

<a id="48" class="Symbol">{-#</a> <a id="52" class="Keyword">OPTIONS</a> <a id="60" class="Pragma">--safe</a> <a id="67" class="Pragma">--without-K</a> <a id="79" class="Symbol">#-}</a>

<a id="84" class="Keyword">module</a> <a id="91" href="UF.Sets.html" class="Module">UF.Sets</a> <a id="99" class="Keyword">where</a>

<a id="106" class="Keyword">open</a> <a id="111" class="Keyword">import</a> <a id="118" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="UF.Base.html" class="Module">UF.Base</a>
<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="214" class="Markup">\end{code}</a><a id="224" class="Background">

A type is a set if all its identity types are subsingletons. In other
words, sets are types for which equality is a proposition (rather than
data or structure).

</a><a id="388" class="Markup">\begin{code}</a>

<a id="is-h-isolated"></a><a id="402" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="416" class="Symbol">:</a> <a id="418" class="Symbol">{</a><a id="419" href="UF.Sets.html#419" class="Bound">X</a> <a id="421" class="Symbol">:</a> <a id="423" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="425" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="427" class="Symbol">}</a> <a id="429" class="Symbol">→</a> <a id="431" href="UF.Sets.html#419" class="Bound">X</a> <a id="433" class="Symbol">→</a> <a id="435" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="437" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="439" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="453" href="UF.Sets.html#453" class="Bound">x</a> <a id="455" class="Symbol">=</a> <a id="457" class="Symbol">∀</a> <a id="459" class="Symbol">{</a><a id="460" href="UF.Sets.html#460" class="Bound">y</a><a id="461" class="Symbol">}</a> <a id="463" class="Symbol">→</a> <a id="465" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="473" class="Symbol">(</a><a id="474" href="UF.Sets.html#453" class="Bound">x</a> <a id="476" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="478" href="UF.Sets.html#460" class="Bound">y</a><a id="479" class="Symbol">)</a>

<a id="h-isolatedness-criterion"></a><a id="482" href="UF.Sets.html#482" class="Function">h-isolatedness-criterion</a> <a id="507" class="Symbol">:</a> <a id="509" class="Symbol">{</a><a id="510" href="UF.Sets.html#510" class="Bound">X</a> <a id="512" class="Symbol">:</a> <a id="514" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="516" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="518" class="Symbol">}</a> <a id="520" class="Symbol">{</a><a id="521" href="UF.Sets.html#521" class="Bound">x</a> <a id="523" class="Symbol">:</a> <a id="525" href="UF.Sets.html#510" class="Bound">X</a><a id="526" class="Symbol">}</a>
                         <a id="553" class="Symbol">→</a> <a id="555" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="563" class="Symbol">(</a><a id="564" href="UF.Sets.html#521" class="Bound">x</a> <a id="566" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="568" href="UF.Sets.html#521" class="Bound">x</a><a id="569" class="Symbol">)</a>
                         <a id="596" class="Symbol">→</a> <a id="598" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="612" href="UF.Sets.html#521" class="Bound">x</a>
<a id="614" href="UF.Sets.html#482" class="Function">h-isolatedness-criterion</a> <a id="639" class="Symbol">{</a><a id="640" href="UF.Sets.html#640" class="Bound">𝓤</a><a id="641" class="Symbol">}</a> <a id="643" class="Symbol">{</a><a id="644" href="UF.Sets.html#644" class="Bound">X</a><a id="645" class="Symbol">}</a> <a id="647" class="Symbol">{</a><a id="648" href="UF.Sets.html#648" class="Bound">x</a><a id="649" class="Symbol">}</a> <a id="651" href="UF.Sets.html#651" class="Bound">i</a> <a id="653" class="Symbol">{</a><a id="654" href="UF.Sets.html#654" class="Bound">y</a><a id="655" class="Symbol">}</a> <a id="657" class="Symbol">=</a> <a id="659" href="UF.Sets.html#670" class="Function">γ</a>
 <a id="662" class="Keyword">where</a>
  <a id="670" href="UF.Sets.html#670" class="Function">γ</a> <a id="672" class="Symbol">:</a> <a id="674" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="682" class="Symbol">(</a><a id="683" href="UF.Sets.html#648" class="Bound">x</a> <a id="685" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="687" href="UF.Sets.html#654" class="Bound">y</a><a id="688" class="Symbol">)</a>
  <a id="692" href="UF.Sets.html#670" class="Function">γ</a> <a id="694" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="699" class="Symbol">=</a> <a id="701" href="UF.Sets.html#651" class="Bound">i</a> <a id="703" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="is-set"></a><a id="709" href="UF.Sets.html#709" class="Function">is-set</a> <a id="716" class="Symbol">:</a> <a id="718" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="720" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="722" class="Symbol">→</a> <a id="724" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="726" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="728" href="UF.Sets.html#709" class="Function">is-set</a> <a id="735" href="UF.Sets.html#735" class="Bound">X</a> <a id="737" class="Symbol">=</a> <a id="739" class="Symbol">{</a><a id="740" href="UF.Sets.html#740" class="Bound">x</a> <a id="742" class="Symbol">:</a> <a id="744" href="UF.Sets.html#735" class="Bound">X</a><a id="745" class="Symbol">}</a> <a id="747" class="Symbol">→</a> <a id="749" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="763" href="UF.Sets.html#740" class="Bound">x</a>

<a id="hSet"></a><a id="766" href="UF.Sets.html#766" class="Function">hSet</a> <a id="771" class="Symbol">:</a> <a id="773" class="Symbol">(</a><a id="774" href="UF.Sets.html#774" class="Bound">𝓤</a> <a id="776" class="Symbol">:</a> <a id="778" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="786" class="Symbol">)</a> <a id="788" class="Symbol">→</a> <a id="790" href="UF.Sets.html#774" class="Bound">𝓤</a> <a id="792" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="794" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="796" href="UF.Sets.html#766" class="Function">hSet</a> <a id="801" href="UF.Sets.html#801" class="Bound">𝓤</a> <a id="803" class="Symbol">=</a> <a id="805" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="807" href="UF.Sets.html#807" class="Bound">A</a> <a id="809" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="811" href="UF.Sets.html#801" class="Bound">𝓤</a> <a id="813" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="815" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="817" href="UF.Sets.html#709" class="Function">is-set</a> <a id="824" href="UF.Sets.html#807" class="Bound">A</a>

<a id="underlying-set"></a><a id="827" href="UF.Sets.html#827" class="Function">underlying-set</a> <a id="842" class="Symbol">:</a> <a id="844" href="UF.Sets.html#766" class="Function">hSet</a> <a id="849" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="851" class="Symbol">→</a> <a id="853" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="855" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="857" href="UF.Sets.html#827" class="Function">underlying-set</a> <a id="872" class="Symbol">=</a> <a id="874" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="underlying-set-is-set"></a><a id="879" href="UF.Sets.html#879" class="Function">underlying-set-is-set</a> <a id="901" class="Symbol">:</a> <a id="903" class="Symbol">(</a><a id="904" href="UF.Sets.html#904" class="Bound">𝓐</a> <a id="906" class="Symbol">:</a> <a id="908" href="UF.Sets.html#766" class="Function">hSet</a> <a id="913" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="914" class="Symbol">)</a> <a id="916" class="Symbol">→</a> <a id="918" href="UF.Sets.html#709" class="Function">is-set</a> <a id="925" class="Symbol">(</a><a id="926" href="UF.Sets.html#827" class="Function">underlying-set</a> <a id="941" href="UF.Sets.html#904" class="Bound">𝓐</a><a id="942" class="Symbol">)</a>
<a id="944" href="UF.Sets.html#879" class="Function">underlying-set-is-set</a> <a id="966" class="Symbol">=</a> <a id="968" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="𝟘-is-set"></a><a id="973" href="UF.Sets.html#973" class="Function">𝟘-is-set</a> <a id="982" class="Symbol">:</a> <a id="984" href="UF.Sets.html#709" class="Function">is-set</a> <a id="991" class="Symbol">(</a><a id="992" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="994" class="Symbol">{</a><a id="995" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="996" class="Symbol">})</a>
<a id="999" href="UF.Sets.html#973" class="Function">𝟘-is-set</a> <a id="1008" class="Symbol">{</a><a id="1009" href="UF.Sets.html#1009" class="Bound">𝓤</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">{</a><a id="1013" href="UF.Sets.html#1013" class="Bound">x</a><a id="1014" class="Symbol">}</a> <a id="1016" class="Symbol">=</a> <a id="1018" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1025" href="UF.Sets.html#1013" class="Bound">x</a>

<a id="refl-is-set"></a><a id="1028" href="UF.Sets.html#1028" class="Function">refl-is-set</a> <a id="1040" class="Symbol">:</a> <a id="1042" class="Symbol">(</a><a id="1043" href="UF.Sets.html#1043" class="Bound">X</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1049" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1051" class="Symbol">)</a>
            <a id="1065" class="Symbol">→</a> <a id="1067" class="Symbol">((</a><a id="1069" href="UF.Sets.html#1069" class="Bound">x</a> <a id="1071" class="Symbol">:</a> <a id="1073" href="UF.Sets.html#1043" class="Bound">X</a><a id="1074" class="Symbol">)</a> <a id="1076" class="Symbol">(</a><a id="1077" href="UF.Sets.html#1077" class="Bound">p</a> <a id="1079" class="Symbol">:</a> <a id="1081" href="UF.Sets.html#1069" class="Bound">x</a> <a id="1083" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1085" href="UF.Sets.html#1069" class="Bound">x</a><a id="1086" class="Symbol">)</a> <a id="1088" class="Symbol">→</a> <a id="1090" href="UF.Sets.html#1077" class="Bound">p</a> <a id="1092" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1094" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1098" class="Symbol">)</a>
            <a id="1112" class="Symbol">→</a> <a id="1114" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1121" href="UF.Sets.html#1043" class="Bound">X</a>
<a id="1123" href="UF.Sets.html#1028" class="Function">refl-is-set</a> <a id="1135" href="UF.Sets.html#1135" class="Bound">X</a> <a id="1137" href="UF.Sets.html#1137" class="Bound">r</a> <a id="1139" class="Symbol">{</a><a id="1140" href="UF.Sets.html#1140" class="Bound">x</a><a id="1141" class="Symbol">}</a> <a id="1143" href="UF.Sets.html#1143" class="Bound">p</a> <a id="1145" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="UF.Sets.html#1137" class="Bound">r</a> <a id="1154" href="UF.Sets.html#1140" class="Bound">x</a> <a id="1156" href="UF.Sets.html#1143" class="Bound">p</a>

<a id="+-is-set"></a><a id="1159" href="UF.Sets.html#1159" class="Function">+-is-set</a> <a id="1168" class="Symbol">:</a> <a id="1170" class="Symbol">(</a><a id="1171" href="UF.Sets.html#1171" class="Bound">X</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1177" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1179" class="Symbol">)</a> <a id="1181" class="Symbol">(</a><a id="1182" href="UF.Sets.html#1182" class="Bound">Y</a> <a id="1184" class="Symbol">:</a> <a id="1186" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1188" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1190" class="Symbol">)</a>
         <a id="1201" class="Symbol">→</a> <a id="1203" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1210" href="UF.Sets.html#1171" class="Bound">X</a>
         <a id="1221" class="Symbol">→</a> <a id="1223" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1230" href="UF.Sets.html#1182" class="Bound">Y</a>
         <a id="1241" class="Symbol">→</a> <a id="1243" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1250" class="Symbol">(</a><a id="1251" href="UF.Sets.html#1171" class="Bound">X</a> <a id="1253" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="1255" href="UF.Sets.html#1182" class="Bound">Y</a><a id="1256" class="Symbol">)</a>
<a id="1258" href="UF.Sets.html#1159" class="Function">+-is-set</a> <a id="1267" href="UF.Sets.html#1267" class="Bound">X</a> <a id="1269" href="UF.Sets.html#1269" class="Bound">Y</a> <a id="1271" href="UF.Sets.html#1271" class="Bound">i</a> <a id="1273" href="UF.Sets.html#1273" class="Bound">j</a> <a id="1275" class="Symbol">{</a><a id="1276" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1280" href="UF.Sets.html#1280" class="Bound">x</a><a id="1281" class="Symbol">}</a> <a id="1283" class="Symbol">{</a><a id="1284" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1288" href="UF.Sets.html#1288" class="Bound">x&#39;</a><a id="1290" class="Symbol">}</a> <a id="1292" href="UF.Sets.html#1292" class="Bound">p</a> <a id="1294" href="UF.Sets.html#1294" class="Bound">q</a> <a id="1296" class="Symbol">=</a> <a id="1298" href="UF.Sets.html#1398" class="Function">γ</a>
 <a id="1301" class="Keyword">where</a>
  <a id="1309" href="UF.Sets.html#1309" class="Function">r</a> <a id="1311" class="Symbol">:</a> <a id="1313" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1316" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1320" class="Symbol">(</a><a id="1321" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="1328" href="UF.Sets.html#1292" class="Bound">p</a><a id="1329" class="Symbol">)</a> <a id="1331" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1333" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1336" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1340" class="Symbol">(</a><a id="1341" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="1348" href="UF.Sets.html#1294" class="Bound">q</a><a id="1349" class="Symbol">)</a>
  <a id="1353" href="UF.Sets.html#1309" class="Function">r</a> <a id="1355" class="Symbol">=</a> <a id="1357" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1360" class="Symbol">(</a><a id="1361" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1364" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a><a id="1367" class="Symbol">)</a> <a id="1369" class="Symbol">(</a><a id="1370" href="UF.Sets.html#1271" class="Bound">i</a> <a id="1372" class="Symbol">(</a><a id="1373" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="1380" href="UF.Sets.html#1292" class="Bound">p</a><a id="1381" class="Symbol">)</a> <a id="1383" class="Symbol">(</a><a id="1384" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="1391" href="UF.Sets.html#1294" class="Bound">q</a><a id="1392" class="Symbol">))</a>

  <a id="1398" href="UF.Sets.html#1398" class="Function">γ</a> <a id="1400" class="Symbol">:</a> <a id="1402" href="UF.Sets.html#1292" class="Bound">p</a> <a id="1404" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1406" href="UF.Sets.html#1294" class="Bound">q</a>
  <a id="1410" href="UF.Sets.html#1398" class="Function">γ</a> <a id="1412" class="Symbol">=</a> <a id="1414" class="Symbol">(</a><a id="1415" href="MLTT.Plus-Properties.html#3798" class="Function">inl-lc-is-section</a> <a id="1433" href="UF.Sets.html#1292" class="Bound">p</a><a id="1434" class="Symbol">)</a><a id="1435" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1438" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1440" href="UF.Sets.html#1309" class="Function">r</a> <a id="1442" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1444" class="Symbol">(</a><a id="1445" href="MLTT.Plus-Properties.html#3798" class="Function">inl-lc-is-section</a> <a id="1463" href="UF.Sets.html#1294" class="Bound">q</a><a id="1464" class="Symbol">)</a>

<a id="1467" href="UF.Sets.html#1159" class="Function">+-is-set</a> <a id="1476" href="UF.Sets.html#1476" class="Bound">X</a> <a id="1478" href="UF.Sets.html#1478" class="Bound">Y</a> <a id="1480" href="UF.Sets.html#1480" class="Bound">i</a> <a id="1482" href="UF.Sets.html#1482" class="Bound">j</a> <a id="1484" class="Symbol">{</a><a id="1485" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1489" href="UF.Sets.html#1489" class="Bound">x</a><a id="1490" class="Symbol">}</a> <a id="1492" class="Symbol">{</a><a id="1493" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1497" href="UF.Sets.html#1497" class="Bound">y</a><a id="1498" class="Symbol">}</a> <a id="1500" href="UF.Sets.html#1500" class="Bound">p</a> <a id="1502" href="UF.Sets.html#1502" class="Bound">q</a> <a id="1504" class="Symbol">=</a> <a id="1506" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1513" class="Symbol">(</a><a id="1514" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a>  <a id="1525" href="UF.Sets.html#1500" class="Bound">p</a><a id="1526" class="Symbol">)</a>

<a id="1529" href="UF.Sets.html#1159" class="Function">+-is-set</a> <a id="1538" href="UF.Sets.html#1538" class="Bound">X</a> <a id="1540" href="UF.Sets.html#1540" class="Bound">Y</a> <a id="1542" href="UF.Sets.html#1542" class="Bound">i</a> <a id="1544" href="UF.Sets.html#1544" class="Bound">j</a> <a id="1546" class="Symbol">{</a><a id="1547" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1551" href="UF.Sets.html#1551" class="Bound">y</a><a id="1552" class="Symbol">}</a> <a id="1554" class="Symbol">{</a><a id="1555" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="1559" href="UF.Sets.html#1559" class="Bound">x</a><a id="1560" class="Symbol">}</a> <a id="1562" href="UF.Sets.html#1562" class="Bound">p</a> <a id="1564" href="UF.Sets.html#1564" class="Bound">q</a> <a id="1566" class="Symbol">=</a> <a id="1568" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1575" class="Symbol">(</a><a id="1576" href="MLTT.Plus-Properties.html#562" class="Function">+disjoint&#39;</a> <a id="1587" href="UF.Sets.html#1562" class="Bound">p</a><a id="1588" class="Symbol">)</a>

<a id="1591" href="UF.Sets.html#1159" class="Function">+-is-set</a> <a id="1600" href="UF.Sets.html#1600" class="Bound">X</a> <a id="1602" href="UF.Sets.html#1602" class="Bound">Y</a> <a id="1604" href="UF.Sets.html#1604" class="Bound">i</a> <a id="1606" href="UF.Sets.html#1606" class="Bound">j</a> <a id="1608" class="Symbol">{</a><a id="1609" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1613" href="UF.Sets.html#1613" class="Bound">y</a><a id="1614" class="Symbol">}</a> <a id="1616" class="Symbol">{</a><a id="1617" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1621" href="UF.Sets.html#1621" class="Bound">y&#39;</a><a id="1623" class="Symbol">}</a> <a id="1625" href="UF.Sets.html#1625" class="Bound">p</a> <a id="1627" href="UF.Sets.html#1627" class="Bound">q</a> <a id="1629" class="Symbol">=</a> <a id="1631" href="UF.Sets.html#1731" class="Function">γ</a>
 <a id="1634" class="Keyword">where</a>
  <a id="1642" href="UF.Sets.html#1642" class="Function">r</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1649" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1653" class="Symbol">(</a><a id="1654" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a> <a id="1661" href="UF.Sets.html#1625" class="Bound">p</a><a id="1662" class="Symbol">)</a> <a id="1664" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1666" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1669" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="1673" class="Symbol">(</a><a id="1674" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a> <a id="1681" href="UF.Sets.html#1627" class="Bound">q</a><a id="1682" class="Symbol">)</a>
  <a id="1686" href="UF.Sets.html#1642" class="Function">r</a> <a id="1688" class="Symbol">=</a> <a id="1690" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1693" class="Symbol">(</a><a id="1694" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1697" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a><a id="1700" class="Symbol">)</a> <a id="1702" class="Symbol">(</a><a id="1703" href="UF.Sets.html#1606" class="Bound">j</a> <a id="1705" class="Symbol">(</a><a id="1706" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a> <a id="1713" href="UF.Sets.html#1625" class="Bound">p</a><a id="1714" class="Symbol">)</a> <a id="1716" class="Symbol">(</a><a id="1717" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a> <a id="1724" href="UF.Sets.html#1627" class="Bound">q</a><a id="1725" class="Symbol">))</a>

  <a id="1731" href="UF.Sets.html#1731" class="Function">γ</a> <a id="1733" class="Symbol">:</a> <a id="1735" href="UF.Sets.html#1625" class="Bound">p</a> <a id="1737" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1739" href="UF.Sets.html#1627" class="Bound">q</a>
  <a id="1743" href="UF.Sets.html#1731" class="Function">γ</a> <a id="1745" class="Symbol">=</a> <a id="1747" class="Symbol">(</a><a id="1748" href="MLTT.Plus-Properties.html#4908" class="Function">inr-lc-is-section</a> <a id="1766" href="UF.Sets.html#1625" class="Bound">p</a><a id="1767" class="Symbol">)</a><a id="1768" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1771" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1773" href="UF.Sets.html#1642" class="Function">r</a> <a id="1775" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1777" class="Symbol">(</a><a id="1778" href="MLTT.Plus-Properties.html#4908" class="Function">inr-lc-is-section</a> <a id="1796" href="UF.Sets.html#1627" class="Bound">q</a><a id="1797" class="Symbol">)</a>

<a id="×-is-set"></a><a id="1800" href="UF.Sets.html#1800" class="Function">×-is-set</a> <a id="1809" class="Symbol">:</a> <a id="1811" class="Symbol">{</a><a id="1812" href="UF.Sets.html#1812" class="Bound">X</a> <a id="1814" class="Symbol">:</a> <a id="1816" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1818" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1820" class="Symbol">}</a> <a id="1822" class="Symbol">{</a><a id="1823" href="UF.Sets.html#1823" class="Bound">Y</a> <a id="1825" class="Symbol">:</a> <a id="1827" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1829" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1831" class="Symbol">}</a> <a id="1833" class="Symbol">→</a> <a id="1835" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1842" href="UF.Sets.html#1812" class="Bound">X</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1853" href="UF.Sets.html#1823" class="Bound">Y</a> <a id="1855" class="Symbol">→</a> <a id="1857" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1864" class="Symbol">(</a><a id="1865" href="UF.Sets.html#1812" class="Bound">X</a> <a id="1867" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1869" href="UF.Sets.html#1823" class="Bound">Y</a><a id="1870" class="Symbol">)</a>
<a id="1872" href="UF.Sets.html#1800" class="Function">×-is-set</a> <a id="1881" href="UF.Sets.html#1881" class="Bound">i</a> <a id="1883" href="UF.Sets.html#1883" class="Bound">j</a> <a id="1885" class="Symbol">{(</a><a id="1887" href="UF.Sets.html#1887" class="Bound">x</a> <a id="1889" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1891" href="UF.Sets.html#1891" class="Bound">y</a><a id="1892" class="Symbol">)}</a> <a id="1895" class="Symbol">{(</a><a id="1897" href="UF.Sets.html#1897" class="Bound">x&#39;</a> <a id="1900" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1902" href="UF.Sets.html#1902" class="Bound">y&#39;</a><a id="1904" class="Symbol">)}</a> <a id="1907" href="UF.Sets.html#1907" class="Bound">p</a> <a id="1909" href="UF.Sets.html#1909" class="Bound">q</a> <a id="1911" class="Symbol">=</a>
 <a id="1914" href="UF.Sets.html#1907" class="Bound">p</a>            <a id="1927" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1930" href="UF.Base.html#15656" class="Function">tofrom-×-＝</a> <a id="1941" href="UF.Sets.html#1907" class="Bound">p</a> <a id="1943" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="1946" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="1953" href="UF.Sets.html#2076" class="Function">p₀</a> <a id="1956" href="UF.Sets.html#2118" class="Function">p₁</a> <a id="1959" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1962" href="UF.Base.html#8219" class="Function">ap₂</a> <a id="1966" class="Symbol">(λ</a> <a id="1969" href="UF.Sets.html#1969" class="Bound">-₀</a> <a id="1972" href="UF.Sets.html#1972" class="Bound">-₁</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="1984" href="UF.Sets.html#1969" class="Bound">-₀</a> <a id="1987" href="UF.Sets.html#1972" class="Bound">-₁</a><a id="1989" class="Symbol">)</a> <a id="1991" class="Symbol">(</a><a id="1992" href="UF.Sets.html#1881" class="Bound">i</a> <a id="1994" href="UF.Sets.html#2076" class="Function">p₀</a> <a id="1997" href="UF.Sets.html#2160" class="Function">q₀</a><a id="1999" class="Symbol">)</a> <a id="2001" class="Symbol">(</a><a id="2002" href="UF.Sets.html#1883" class="Bound">j</a> <a id="2004" href="UF.Sets.html#2118" class="Function">p₁</a> <a id="2007" href="UF.Sets.html#2202" class="Function">q₁</a><a id="2009" class="Symbol">)</a> <a id="2011" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="2014" href="UF.Base.html#15214" class="Function">to-×-＝</a> <a id="2021" href="UF.Sets.html#2160" class="Function">q₀</a> <a id="2024" href="UF.Sets.html#2202" class="Function">q₁</a> <a id="2027" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2030" class="Symbol">(</a><a id="2031" href="UF.Base.html#15656" class="Function">tofrom-×-＝</a> <a id="2042" href="UF.Sets.html#1909" class="Bound">q</a><a id="2043" class="Symbol">)</a><a id="2044" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2047" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="2050" href="UF.Sets.html#1909" class="Bound">q</a>            <a id="2063" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="2067" class="Keyword">where</a>
   <a id="2076" href="UF.Sets.html#2076" class="Function">p₀</a> <a id="2079" class="Symbol">:</a> <a id="2081" href="UF.Sets.html#1887" class="Bound">x</a> <a id="2083" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2085" href="UF.Sets.html#1897" class="Bound">x&#39;</a>
   <a id="2091" href="UF.Sets.html#2076" class="Function">p₀</a> <a id="2094" class="Symbol">=</a> <a id="2096" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2100" class="Symbol">(</a><a id="2101" href="UF.Base.html#15503" class="Function">from-×-＝&#39;</a> <a id="2111" href="UF.Sets.html#1907" class="Bound">p</a><a id="2112" class="Symbol">)</a>

   <a id="2118" href="UF.Sets.html#2118" class="Function">p₁</a> <a id="2121" class="Symbol">:</a> <a id="2123" href="UF.Sets.html#1891" class="Bound">y</a> <a id="2125" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2127" href="UF.Sets.html#1902" class="Bound">y&#39;</a>
   <a id="2133" href="UF.Sets.html#2118" class="Function">p₁</a> <a id="2136" class="Symbol">=</a> <a id="2138" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2142" class="Symbol">(</a><a id="2143" href="UF.Base.html#15503" class="Function">from-×-＝&#39;</a> <a id="2153" href="UF.Sets.html#1907" class="Bound">p</a><a id="2154" class="Symbol">)</a>

   <a id="2160" href="UF.Sets.html#2160" class="Function">q₀</a> <a id="2163" class="Symbol">:</a> <a id="2165" href="UF.Sets.html#1887" class="Bound">x</a> <a id="2167" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2169" href="UF.Sets.html#1897" class="Bound">x&#39;</a>
   <a id="2175" href="UF.Sets.html#2160" class="Function">q₀</a> <a id="2178" class="Symbol">=</a> <a id="2180" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="2184" class="Symbol">(</a><a id="2185" href="UF.Base.html#15503" class="Function">from-×-＝&#39;</a> <a id="2195" href="UF.Sets.html#1909" class="Bound">q</a><a id="2196" class="Symbol">)</a>

   <a id="2202" href="UF.Sets.html#2202" class="Function">q₁</a> <a id="2205" class="Symbol">:</a> <a id="2207" href="UF.Sets.html#1891" class="Bound">y</a> <a id="2209" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2211" href="UF.Sets.html#1902" class="Bound">y&#39;</a>
   <a id="2217" href="UF.Sets.html#2202" class="Function">q₁</a> <a id="2220" class="Symbol">=</a> <a id="2222" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="2226" class="Symbol">(</a><a id="2227" href="UF.Base.html#15503" class="Function">from-×-＝&#39;</a> <a id="2237" href="UF.Sets.html#1909" class="Bound">q</a><a id="2238" class="Symbol">)</a>

<a id="2241" class="Markup">\end{code}</a><a id="2251" class="Background">

Formulation of the K axiom for a universe 𝓤.

</a><a id="2299" class="Markup">\begin{code}</a>

<a id="K-axiom"></a><a id="2313" href="UF.Sets.html#2313" class="Function">K-axiom</a> <a id="2321" class="Symbol">:</a> <a id="2323" class="Symbol">∀</a> <a id="2325" href="UF.Sets.html#2325" class="Bound">𝓤</a> <a id="2327" class="Symbol">→</a> <a id="2329" href="UF.Sets.html#2325" class="Bound">𝓤</a> <a id="2331" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2333" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2335" href="UF.Sets.html#2313" class="Function">K-axiom</a> <a id="2343" href="UF.Sets.html#2343" class="Bound">𝓤</a> <a id="2345" class="Symbol">=</a> <a id="2347" class="Symbol">(</a><a id="2348" href="UF.Sets.html#2348" class="Bound">X</a> <a id="2350" class="Symbol">:</a> <a id="2352" href="UF.Sets.html#2343" class="Bound">𝓤</a> <a id="2354" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2356" class="Symbol">)</a> <a id="2358" class="Symbol">→</a> <a id="2360" href="UF.Sets.html#709" class="Function">is-set</a> <a id="2367" href="UF.Sets.html#2348" class="Bound">X</a>

<a id="K-Axiom"></a><a id="2370" href="UF.Sets.html#2370" class="Function">K-Axiom</a> <a id="2378" class="Symbol">:</a> <a id="2380" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="2383" href="UF.Sets.html#2370" class="Function">K-Axiom</a> <a id="2391" class="Symbol">=</a> <a id="2393" class="Symbol">(</a><a id="2394" href="UF.Sets.html#2394" class="Bound">𝓤</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2406" class="Symbol">)</a> <a id="2408" class="Symbol">→</a> <a id="2410" href="UF.Sets.html#2313" class="Function">K-axiom</a> <a id="2418" href="UF.Sets.html#2394" class="Bound">𝓤</a>

<a id="2421" class="Markup">\end{code}</a><a id="2431" class="Background">
</a></pre></body></html>

==> anc/html/UF.Singleton-Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Singleton-Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Ian Ray, 7 February 2024

Singleton Properties. Of course there are a lot more we can add to this file.
For now we will show that singletons are closed under Σ types and equivalence.

</a><a id="185" class="Markup">\begin{code}</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--safe</a> <a id="218" class="Pragma">--without-K</a> <a id="230" class="Symbol">#-}</a>

<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="UF.Base.html" class="Module">UF.Base</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="416" class="Keyword">module</a> <a id="423" href="UF.Singleton-Properties.html" class="Module">UF.Singleton-Properties</a> <a id="447" class="Keyword">where</a>

<a id="Σ-is-singleton"></a><a id="454" href="UF.Singleton-Properties.html#454" class="Function">Σ-is-singleton</a> <a id="469" class="Symbol">:</a> <a id="471" class="Symbol">{</a><a id="472" href="UF.Singleton-Properties.html#472" class="Bound">X</a> <a id="474" class="Symbol">:</a> <a id="476" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="478" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="480" class="Symbol">}</a> <a id="482" class="Symbol">{</a><a id="483" href="UF.Singleton-Properties.html#483" class="Bound">A</a> <a id="485" class="Symbol">:</a> <a id="487" href="UF.Singleton-Properties.html#472" class="Bound">X</a> <a id="489" class="Symbol">→</a> <a id="491" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="493" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="495" class="Symbol">}</a>
               <a id="512" class="Symbol">→</a> <a id="514" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="527" href="UF.Singleton-Properties.html#472" class="Bound">X</a>
               <a id="544" class="Symbol">→</a> <a id="546" class="Symbol">((</a><a id="548" href="UF.Singleton-Properties.html#548" class="Bound">x</a> <a id="550" class="Symbol">:</a> <a id="552" href="UF.Singleton-Properties.html#472" class="Bound">X</a><a id="553" class="Symbol">)</a> <a id="555" class="Symbol">→</a> <a id="557" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="570" class="Symbol">(</a><a id="571" href="UF.Singleton-Properties.html#483" class="Bound">A</a> <a id="573" href="UF.Singleton-Properties.html#548" class="Bound">x</a><a id="574" class="Symbol">))</a>
               <a id="592" class="Symbol">→</a> <a id="594" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="607" class="Symbol">(</a><a id="608" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="610" href="UF.Singleton-Properties.html#483" class="Bound">A</a><a id="611" class="Symbol">)</a>
<a id="613" href="UF.Singleton-Properties.html#454" class="Function">Σ-is-singleton</a> <a id="628" class="Symbol">{</a><a id="629" class="Argument">X</a> <a id="631" class="Symbol">=</a> <a id="633" href="UF.Singleton-Properties.html#633" class="Bound">X</a><a id="634" class="Symbol">}</a> <a id="636" class="Symbol">{</a><a id="637" class="Argument">A</a> <a id="639" class="Symbol">=</a> <a id="641" href="UF.Singleton-Properties.html#641" class="Bound">A</a><a id="642" class="Symbol">}</a> <a id="644" class="Symbol">(</a><a id="645" href="UF.Singleton-Properties.html#645" class="Bound">c</a> <a id="647" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="649" href="UF.Singleton-Properties.html#649" class="Bound">C</a><a id="650" class="Symbol">)</a> <a id="652" href="UF.Singleton-Properties.html#652" class="Bound">h</a> <a id="654" class="Symbol">=</a> <a id="656" class="Symbol">((</a><a id="658" href="UF.Singleton-Properties.html#645" class="Bound">c</a> <a id="660" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="662" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="669" class="Symbol">(</a><a id="670" href="UF.Singleton-Properties.html#652" class="Bound">h</a> <a id="672" href="UF.Singleton-Properties.html#645" class="Bound">c</a><a id="673" class="Symbol">))</a> <a id="676" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="678" href="UF.Singleton-Properties.html#701" class="Function">Σ-centrality</a><a id="690" class="Symbol">)</a>
 <a id="693" class="Keyword">where</a>
  <a id="701" href="UF.Singleton-Properties.html#701" class="Function">Σ-centrality</a> <a id="714" class="Symbol">:</a> <a id="716" href="UF.Subsingletons.html#1497" class="Function">is-central</a> <a id="727" class="Symbol">(</a><a id="728" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="730" href="UF.Singleton-Properties.html#641" class="Bound">A</a><a id="731" class="Symbol">)</a> <a id="733" class="Symbol">(</a><a id="734" href="UF.Singleton-Properties.html#645" class="Bound">c</a> <a id="736" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="738" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="745" class="Symbol">(</a><a id="746" href="UF.Singleton-Properties.html#652" class="Bound">h</a> <a id="748" href="UF.Singleton-Properties.html#645" class="Bound">c</a><a id="749" class="Symbol">))</a>
  <a id="754" href="UF.Singleton-Properties.html#701" class="Function">Σ-centrality</a> <a id="767" class="Symbol">(</a><a id="768" href="UF.Singleton-Properties.html#768" class="Bound">x</a> <a id="770" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="772" href="UF.Singleton-Properties.html#772" class="Bound">a</a><a id="773" class="Symbol">)</a> <a id="775" class="Symbol">=</a> <a id="777" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="779" href="UF.EquivalenceExamples.html#1345" class="Function">Σ-＝-≃</a> <a id="785" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="789" class="Symbol">(</a><a id="790" href="UF.Singleton-Properties.html#649" class="Bound">C</a> <a id="792" href="UF.Singleton-Properties.html#768" class="Bound">x</a> <a id="794" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="796" href="UF.Singleton-Properties.html#812" class="Function">p</a><a id="797" class="Symbol">)</a>
   <a id="802" class="Keyword">where</a>
    <a id="812" href="UF.Singleton-Properties.html#812" class="Function">p</a> <a id="814" class="Symbol">=</a> <a id="816" href="MLTT.Id.html#734" class="Function">transport</a> <a id="826" href="UF.Singleton-Properties.html#641" class="Bound">A</a> <a id="828" class="Symbol">(</a><a id="829" href="UF.Singleton-Properties.html#649" class="Bound">C</a> <a id="831" href="UF.Singleton-Properties.html#768" class="Bound">x</a><a id="832" class="Symbol">)</a> <a id="834" class="Symbol">(</a><a id="835" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="842" class="Symbol">(</a><a id="843" href="UF.Singleton-Properties.html#652" class="Bound">h</a> <a id="845" href="UF.Singleton-Properties.html#645" class="Bound">c</a><a id="846" class="Symbol">))</a> <a id="849" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="852" href="UF.Subsingletons.html#1688" class="Function">centrality</a> <a id="863" class="Symbol">(</a><a id="864" href="UF.Singleton-Properties.html#652" class="Bound">h</a> <a id="866" href="UF.Singleton-Properties.html#768" class="Bound">x</a><a id="867" class="Symbol">)</a>
                                                <a id="917" class="Symbol">(</a><a id="918" href="MLTT.Id.html#734" class="Function">transport</a> <a id="928" href="UF.Singleton-Properties.html#641" class="Bound">A</a> <a id="930" class="Symbol">(</a><a id="931" href="UF.Singleton-Properties.html#649" class="Bound">C</a> <a id="933" href="UF.Singleton-Properties.html#768" class="Bound">x</a><a id="934" class="Symbol">)</a>
                                                     <a id="989" class="Symbol">(</a><a id="990" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="997" class="Symbol">(</a><a id="998" href="UF.Singleton-Properties.html#652" class="Bound">h</a> <a id="1000" href="UF.Singleton-Properties.html#645" class="Bound">c</a><a id="1001" class="Symbol">)))</a> <a id="1005" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1008" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="1018" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="1025" class="Symbol">(</a><a id="1026" href="UF.Singleton-Properties.html#652" class="Bound">h</a> <a id="1028" href="UF.Singleton-Properties.html#768" class="Bound">x</a><a id="1029" class="Symbol">)</a>                     <a id="1051" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1054" href="UF.Subsingletons.html#1688" class="Function">centrality</a> <a id="1065" class="Symbol">(</a><a id="1066" href="UF.Singleton-Properties.html#652" class="Bound">h</a> <a id="1068" href="UF.Singleton-Properties.html#768" class="Bound">x</a><a id="1069" class="Symbol">)</a> <a id="1071" href="UF.Singleton-Properties.html#772" class="Bound">a</a> <a id="1073" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="1083" href="UF.Singleton-Properties.html#772" class="Bound">a</a>                                <a id="1116" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="≃-is-singleton"></a><a id="1119" href="UF.Singleton-Properties.html#1119" class="Function">≃-is-singleton</a> <a id="1134" class="Symbol">:</a> <a id="1136" href="UF.FunExt.html#996" class="Function">FunExt</a>
               <a id="1158" class="Symbol">→</a> <a id="1160" class="Symbol">{</a><a id="1161" href="UF.Singleton-Properties.html#1161" class="Bound">X</a> <a id="1163" class="Symbol">:</a> <a id="1165" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1167" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1169" class="Symbol">}</a> <a id="1171" class="Symbol">{</a><a id="1172" href="UF.Singleton-Properties.html#1172" class="Bound">Y</a> <a id="1174" class="Symbol">:</a> <a id="1176" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1178" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1180" class="Symbol">}</a>
               <a id="1197" class="Symbol">→</a> <a id="1199" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1212" href="UF.Singleton-Properties.html#1161" class="Bound">X</a>
               <a id="1229" class="Symbol">→</a> <a id="1231" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1244" href="UF.Singleton-Properties.html#1172" class="Bound">Y</a>
               <a id="1261" class="Symbol">→</a> <a id="1263" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1276" class="Symbol">(</a><a id="1277" href="UF.Singleton-Properties.html#1161" class="Bound">X</a> <a id="1279" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1281" href="UF.Singleton-Properties.html#1172" class="Bound">Y</a><a id="1282" class="Symbol">)</a>
<a id="1284" href="UF.Singleton-Properties.html#1119" class="Function">≃-is-singleton</a> <a id="1299" href="UF.Singleton-Properties.html#1299" class="Bound">fe</a> <a id="1302" href="UF.Singleton-Properties.html#1302" class="Bound">i</a> <a id="1304" href="UF.Singleton-Properties.html#1304" class="Bound">j</a> <a id="1306" class="Symbol">=</a> <a id="1308" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a>
                         <a id="1362" class="Symbol">(</a><a id="1363" href="UF.EquivalenceExamples.html#25285" class="Function">singleton-≃</a> <a id="1375" href="UF.Singleton-Properties.html#1302" class="Bound">i</a> <a id="1377" href="UF.Singleton-Properties.html#1304" class="Bound">j</a><a id="1378" class="Symbol">)</a>
                         <a id="1405" class="Symbol">(</a><a id="1406" href="UF.Equiv-FunExt.html#12632" class="Function">≃-is-prop</a> <a id="1416" href="UF.Singleton-Properties.html#1299" class="Bound">fe</a> <a id="1419" class="Symbol">(</a><a id="1420" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="1441" href="UF.Singleton-Properties.html#1304" class="Bound">j</a><a id="1442" class="Symbol">))</a>

<a id="1446" class="Markup">\end{code}</a><a id="1456" class="Background">

Added by Martin Escardo 22nd June 2025.

</a><a id="1499" class="Markup">\begin{code}</a>

<a id="1513" class="Keyword">open</a> <a id="1518" class="Keyword">import</a> <a id="1525" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="the-singletons-form-a-singleton-type"></a><a id="1550" href="UF.Singleton-Properties.html#1550" class="Function">the-singletons-form-a-singleton-type</a>
 <a id="1588" class="Symbol">:</a> <a id="1590" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1597" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1599" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="1602" class="Symbol">→</a> <a id="1604" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="1612" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="1615" class="Symbol">→</a> <a id="1617" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1630" class="Symbol">(</a><a id="1631" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1633" href="UF.Singleton-Properties.html#1633" class="Bound">X</a> <a id="1635" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1637" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1639" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1641" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1643" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1656" href="UF.Singleton-Properties.html#1633" class="Bound">X</a><a id="1657" class="Symbol">)</a>
<a id="1659" href="UF.Singleton-Properties.html#1550" class="Function">the-singletons-form-a-singleton-type</a> <a id="1696" class="Symbol">{</a><a id="1697" href="UF.Singleton-Properties.html#1697" class="Bound">𝓤</a><a id="1698" class="Symbol">}</a> <a id="1700" href="UF.Singleton-Properties.html#1700" class="Bound">fe</a> <a id="1703" href="UF.Singleton-Properties.html#1703" class="Bound">pe</a> <a id="1706" class="Symbol">=</a>
 <a id="1709" href="UF.Equiv.html#9892" class="Function">equiv-to-singleton</a>
  <a id="1730" class="Symbol">((</a><a id="1732" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1734" href="UF.Singleton-Properties.html#1734" class="Bound">X</a> <a id="1736" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1738" href="UF.Singleton-Properties.html#1697" class="Bound">𝓤</a> <a id="1740" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1742" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1744" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1757" href="UF.Singleton-Properties.html#1734" class="Bound">X</a><a id="1758" class="Symbol">)</a> <a id="1760" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="1763" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="1770" href="UF.Singleton-Properties.html#1865" class="Function">I</a> <a id="1772" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
   <a id="1777" class="Symbol">(</a><a id="1778" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1780" href="UF.Singleton-Properties.html#1780" class="Bound">X</a> <a id="1782" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1784" href="UF.Singleton-Properties.html#1697" class="Bound">𝓤</a> <a id="1786" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1788" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1790" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1798" href="UF.Singleton-Properties.html#1780" class="Bound">X</a> <a id="1800" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="1802" href="UF.Singleton-Properties.html#1780" class="Bound">X</a><a id="1803" class="Symbol">)</a> <a id="1805" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="1806" class="Symbol">)</a>
 <a id="1809" class="Symbol">(</a><a id="1810" href="UF.Subsingletons-FunExt.html#4270" class="Function">the-true-props-form-a-singleton-type</a> <a id="1847" href="UF.Singleton-Properties.html#1700" class="Bound">fe</a> <a id="1850" href="UF.Singleton-Properties.html#1703" class="Bound">pe</a><a id="1852" class="Symbol">)</a>
  <a id="1856" class="Keyword">where</a>
   <a id="1865" href="UF.Singleton-Properties.html#1865" class="Function">I</a> <a id="1867" class="Symbol">=</a> <a id="1869" class="Symbol">λ</a> <a id="1871" href="UF.Singleton-Properties.html#1871" class="Bound">X</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
              <a id="1931" class="Symbol">(</a><a id="1932" href="UF.Subsingletons-FunExt.html#3019" class="Function">being-singleton-is-prop</a> <a id="1956" href="UF.Singleton-Properties.html#1700" class="Bound">fe</a><a id="1958" class="Symbol">)</a>
              <a id="1974" class="Symbol">(</a><a id="1975" href="UF.Subsingletons.html#2431" class="Function">prop-criterion</a>
                <a id="2006" class="Symbol">(λ</a> <a id="2009" class="Symbol">(</a><a id="2010" href="UF.Singleton-Properties.html#2010" class="Bound">X-is-prop</a> <a id="2020" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2022" class="Symbol">_)</a> <a id="2025" class="Symbol">→</a> <a id="2027" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
                                      <a id="2075" class="Symbol">(</a><a id="2076" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="2095" href="UF.Singleton-Properties.html#1700" class="Bound">fe</a><a id="2097" class="Symbol">)</a>
                                      <a id="2137" href="UF.Singleton-Properties.html#2010" class="Bound">X-is-prop</a><a id="2146" class="Symbol">))</a>
              <a id="2163" class="Symbol">(λ</a> <a id="2166" class="Symbol">(</a><a id="2167" href="UF.Singleton-Properties.html#2167" class="Bound">i</a> <a id="2169" class="Symbol">:</a> <a id="2171" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="2184" href="UF.Singleton-Properties.html#1871" class="Bound">X</a><a id="2185" class="Symbol">)</a> <a id="2187" class="Symbol">→</a> <a id="2189" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="2210" href="UF.Singleton-Properties.html#2167" class="Bound">i</a> <a id="2212" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2214" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="2221" href="UF.Singleton-Properties.html#2167" class="Bound">i</a><a id="2222" class="Symbol">)</a>
              <a id="2238" class="Symbol">(λ</a> <a id="2241" class="Symbol">(</a><a id="2242" href="UF.Singleton-Properties.html#2242" class="Bound">j</a> <a id="2244" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2246" href="UF.Singleton-Properties.html#2246" class="Bound">x</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Symbol">→</a> <a id="2251" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a> <a id="2280" href="UF.Singleton-Properties.html#2246" class="Bound">x</a> <a id="2282" href="UF.Singleton-Properties.html#2242" class="Bound">j</a><a id="2283" class="Symbol">)</a>

<a id="2286" class="Markup">\end{code}</a><a id="2296" class="Background">

Added 19 June 2026 by Tom de Jong.

</a><a id="2334" class="Markup">\begin{code}</a>

<a id="consts"></a><a id="2348" href="UF.Singleton-Properties.html#2348" class="Function">consts</a> <a id="2355" class="Symbol">:</a> <a id="2357" class="Symbol">(</a><a id="2358" href="UF.Singleton-Properties.html#2358" class="Bound">A</a> <a id="2360" class="Symbol">:</a> <a id="2362" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2364" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2366" class="Symbol">)</a> <a id="2368" class="Symbol">(</a><a id="2369" href="UF.Singleton-Properties.html#2369" class="Bound">X</a> <a id="2371" class="Symbol">:</a> <a id="2373" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2375" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2377" class="Symbol">)</a> <a id="2379" class="Symbol">→</a> <a id="2381" href="UF.Singleton-Properties.html#2369" class="Bound">X</a> <a id="2383" class="Symbol">→</a> <a id="2385" class="Symbol">(</a><a id="2386" href="UF.Singleton-Properties.html#2358" class="Bound">A</a> <a id="2388" class="Symbol">→</a> <a id="2390" href="UF.Singleton-Properties.html#2369" class="Bound">X</a><a id="2391" class="Symbol">)</a>
<a id="2393" href="UF.Singleton-Properties.html#2348" class="Function">consts</a> <a id="2400" href="UF.Singleton-Properties.html#2400" class="Bound">A</a> <a id="2402" href="UF.Singleton-Properties.html#2402" class="Bound">X</a> <a id="2404" href="UF.Singleton-Properties.html#2404" class="Bound">x</a> <a id="2406" class="Symbol">=</a> <a id="2408" class="Symbol">λ</a> <a id="2410" href="UF.Singleton-Properties.html#2410" class="Bound">_</a> <a id="2412" class="Symbol">→</a> <a id="2414" href="UF.Singleton-Properties.html#2404" class="Bound">x</a>

<a id="universal-property-of-singletons⁻"></a><a id="2417" href="UF.Singleton-Properties.html#2417" class="Function">universal-property-of-singletons⁻</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2455" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="2458" class="Symbol">→</a> <a id="2460" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2462" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2464" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2466" href="UF.Singleton-Properties.html#2417" class="Function">universal-property-of-singletons⁻</a> <a id="2500" class="Symbol">{</a><a id="2501" href="UF.Singleton-Properties.html#2501" class="Bound">𝓤</a><a id="2502" class="Symbol">}</a> <a id="2504" href="UF.Singleton-Properties.html#2504" class="Bound">A</a> <a id="2506" class="Symbol">=</a>
 <a id="2509" class="Symbol">(</a><a id="2510" href="UF.Singleton-Properties.html#2510" class="Bound">X</a> <a id="2512" class="Symbol">:</a> <a id="2514" href="UF.Singleton-Properties.html#2501" class="Bound">𝓤</a> <a id="2516" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2518" class="Symbol">)</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2531" class="Symbol">(</a><a id="2532" href="UF.Singleton-Properties.html#2348" class="Function">consts</a> <a id="2539" href="UF.Singleton-Properties.html#2504" class="Bound">A</a> <a id="2541" href="UF.Singleton-Properties.html#2510" class="Bound">X</a><a id="2542" class="Symbol">)</a>

<a id="universal-property-of-singletons"></a><a id="2545" href="UF.Singleton-Properties.html#2545" class="Function">universal-property-of-singletons</a> <a id="2578" class="Symbol">:</a> <a id="2580" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2582" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>  <a id="2585" class="Symbol">→</a> <a id="2587" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="2590" href="UF.Singleton-Properties.html#2545" class="Function">universal-property-of-singletons</a> <a id="2623" class="Symbol">{</a><a id="2624" href="UF.Singleton-Properties.html#2624" class="Bound">𝓤</a><a id="2625" class="Symbol">}</a> <a id="2627" href="UF.Singleton-Properties.html#2627" class="Bound">A</a> <a id="2629" class="Symbol">=</a>
 <a id="2632" class="Symbol">{</a><a id="2633" href="UF.Singleton-Properties.html#2633" class="Bound">𝓥</a> <a id="2635" class="Symbol">:</a> <a id="2637" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2645" class="Symbol">}</a> <a id="2647" class="Symbol">(</a><a id="2648" href="UF.Singleton-Properties.html#2648" class="Bound">X</a> <a id="2650" class="Symbol">:</a> <a id="2652" href="UF.Singleton-Properties.html#2633" class="Bound">𝓥</a> <a id="2654" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2656" class="Symbol">)</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2669" class="Symbol">(</a><a id="2670" href="UF.Singleton-Properties.html#2348" class="Function">consts</a> <a id="2677" href="UF.Singleton-Properties.html#2627" class="Bound">A</a> <a id="2679" href="UF.Singleton-Properties.html#2648" class="Bound">X</a><a id="2680" class="Symbol">)</a>

<a id="singletons-satisfy-universal-property"></a><a id="2683" href="UF.Singleton-Properties.html#2683" class="Function">singletons-satisfy-universal-property</a> <a id="2721" class="Symbol">:</a> <a id="2723" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                                      <a id="2769" class="Symbol">→</a> <a id="2771" class="Symbol">{</a><a id="2772" href="UF.Singleton-Properties.html#2772" class="Bound">A</a> <a id="2774" class="Symbol">:</a> <a id="2776" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2778" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2780" class="Symbol">}</a>
                                      <a id="2820" class="Symbol">→</a> <a id="2822" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="2835" href="UF.Singleton-Properties.html#2772" class="Bound">A</a>
                                      <a id="2875" class="Symbol">→</a> <a id="2877" href="UF.Singleton-Properties.html#2545" class="Function">universal-property-of-singletons</a> <a id="2910" href="UF.Singleton-Properties.html#2772" class="Bound">A</a>
<a id="2912" href="UF.Singleton-Properties.html#2683" class="Function">singletons-satisfy-universal-property</a> <a id="2950" href="UF.Singleton-Properties.html#2950" class="Bound">fe</a> <a id="2953" class="Symbol">{</a><a id="2954" href="UF.Singleton-Properties.html#2954" class="Bound">A</a><a id="2955" class="Symbol">}</a> <a id="2957" href="UF.Singleton-Properties.html#2957" class="Bound">s</a> <a id="2959" href="UF.Singleton-Properties.html#2959" class="Bound">X</a> <a id="2961" class="Symbol">=</a>
 <a id="2964" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="2981" class="Symbol">(</a><a id="2982" href="UF.Singleton-Properties.html#2348" class="Function">consts</a> <a id="2989" href="UF.Singleton-Properties.html#2954" class="Bound">A</a> <a id="2991" href="UF.Singleton-Properties.html#2959" class="Bound">X</a><a id="2992" class="Symbol">)</a> <a id="2994" class="Symbol">(</a><a id="2995" href="UF.Singleton-Properties.html#3029" class="Function">f</a> <a id="2997" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2999" class="Symbol">(λ</a> <a id="3002" href="UF.Singleton-Properties.html#3002" class="Bound">_</a> <a id="3004" class="Symbol">→</a> <a id="3006" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3010" class="Symbol">)</a> <a id="3012" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3014" href="UF.Singleton-Properties.html#3070" class="Function">II</a><a id="3016" class="Symbol">)</a>
  <a id="3020" class="Keyword">where</a>
   <a id="3029" href="UF.Singleton-Properties.html#3029" class="Function">f</a> <a id="3031" class="Symbol">:</a> <a id="3033" class="Symbol">(</a><a id="3034" href="UF.Singleton-Properties.html#2954" class="Bound">A</a> <a id="3036" class="Symbol">→</a> <a id="3038" href="UF.Singleton-Properties.html#2959" class="Bound">X</a><a id="3039" class="Symbol">)</a> <a id="3041" class="Symbol">→</a> <a id="3043" href="UF.Singleton-Properties.html#2959" class="Bound">X</a>
   <a id="3048" href="UF.Singleton-Properties.html#3029" class="Function">f</a> <a id="3050" href="UF.Singleton-Properties.html#3050" class="Bound">g</a> <a id="3052" class="Symbol">=</a> <a id="3054" href="UF.Singleton-Properties.html#3050" class="Bound">g</a> <a id="3056" class="Symbol">(</a><a id="3057" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="3064" href="UF.Singleton-Properties.html#2957" class="Bound">s</a><a id="3065" class="Symbol">)</a>
   <a id="3070" href="UF.Singleton-Properties.html#3070" class="Function">II</a> <a id="3073" class="Symbol">:</a> <a id="3075" class="Symbol">(λ</a> <a id="3078" href="UF.Singleton-Properties.html#3078" class="Bound">g</a> <a id="3080" href="UF.Singleton-Properties.html#3080" class="Bound">_</a> <a id="3082" class="Symbol">→</a> <a id="3084" href="UF.Singleton-Properties.html#3078" class="Bound">g</a> <a id="3086" class="Symbol">(</a><a id="3087" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="3094" href="UF.Singleton-Properties.html#2957" class="Bound">s</a><a id="3095" class="Symbol">))</a> <a id="3098" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="3100" href="MLTT.Pi.html#444" class="Function">id</a>
   <a id="3106" href="UF.Singleton-Properties.html#3070" class="Function">II</a> <a id="3109" href="UF.Singleton-Properties.html#3109" class="Bound">g</a> <a id="3111" class="Symbol">=</a> <a id="3113" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3121" href="UF.Singleton-Properties.html#2950" class="Bound">fe</a> <a id="3124" class="Symbol">(λ</a> <a id="3127" href="UF.Singleton-Properties.html#3127" class="Bound">a</a> <a id="3129" class="Symbol">→</a> <a id="3131" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3134" href="UF.Singleton-Properties.html#3109" class="Bound">g</a> <a id="3136" class="Symbol">(</a><a id="3137" href="UF.Subsingletons.html#1688" class="Function">centrality</a> <a id="3148" href="UF.Singleton-Properties.html#2957" class="Bound">s</a> <a id="3150" href="UF.Singleton-Properties.html#3127" class="Bound">a</a><a id="3151" class="Symbol">))</a>

<a id="singleton-if-consts-is-equiv"></a><a id="3155" href="UF.Singleton-Properties.html#3155" class="Function">singleton-if-consts-is-equiv</a> <a id="3184" class="Symbol">:</a> <a id="3186" class="Symbol">{</a><a id="3187" href="UF.Singleton-Properties.html#3187" class="Bound">A</a> <a id="3189" class="Symbol">:</a> <a id="3191" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3193" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3195" class="Symbol">}</a>
                             <a id="3226" class="Symbol">→</a> <a id="3228" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3237" class="Symbol">(</a><a id="3238" href="UF.Singleton-Properties.html#2348" class="Function">consts</a> <a id="3245" href="UF.Singleton-Properties.html#3187" class="Bound">A</a> <a id="3247" href="UF.Singleton-Properties.html#3187" class="Bound">A</a><a id="3248" class="Symbol">)</a>
                             <a id="3279" class="Symbol">→</a> <a id="3281" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="3294" href="UF.Singleton-Properties.html#3187" class="Bound">A</a>
<a id="3296" href="UF.Singleton-Properties.html#3155" class="Function">singleton-if-consts-is-equiv</a> <a id="3325" class="Symbol">{</a><a id="3326" href="UF.Singleton-Properties.html#3326" class="Bound">𝓤</a><a id="3327" class="Symbol">}</a> <a id="3329" class="Symbol">{</a><a id="3330" href="UF.Singleton-Properties.html#3330" class="Bound">A</a><a id="3331" class="Symbol">}</a> <a id="3333" href="UF.Singleton-Properties.html#3333" class="Bound">e</a> <a id="3335" class="Symbol">=</a> <a id="3337" href="UF.Singleton-Properties.html#3435" class="Function">a₀</a> <a id="3340" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3342" href="UF.Singleton-Properties.html#3457" class="Function">I</a>
 <a id="3345" class="Keyword">where</a>
  <a id="3353" href="UF.Singleton-Properties.html#3353" class="Function">c</a> <a id="3355" class="Symbol">:</a> <a id="3357" href="UF.Singleton-Properties.html#3330" class="Bound">A</a> <a id="3359" class="Symbol">→</a> <a id="3361" href="UF.Singleton-Properties.html#3330" class="Bound">A</a> <a id="3363" class="Symbol">→</a> <a id="3365" href="UF.Singleton-Properties.html#3330" class="Bound">A</a>
  <a id="3369" href="UF.Singleton-Properties.html#3353" class="Function">c</a> <a id="3371" class="Symbol">=</a> <a id="3373" href="UF.Singleton-Properties.html#2348" class="Function">consts</a> <a id="3380" href="UF.Singleton-Properties.html#3330" class="Bound">A</a> <a id="3382" href="UF.Singleton-Properties.html#3330" class="Bound">A</a>

  <a id="3387" href="UF.Singleton-Properties.html#3387" class="Function">f</a> <a id="3389" class="Symbol">:</a> <a id="3391" class="Symbol">(</a><a id="3392" href="UF.Singleton-Properties.html#3330" class="Bound">A</a> <a id="3394" class="Symbol">→</a> <a id="3396" href="UF.Singleton-Properties.html#3330" class="Bound">A</a><a id="3397" class="Symbol">)</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="UF.Singleton-Properties.html#3330" class="Bound">A</a>
  <a id="3405" href="UF.Singleton-Properties.html#3387" class="Function">f</a> <a id="3407" class="Symbol">=</a> <a id="3409" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="3417" class="Symbol">(</a><a id="3418" href="UF.Singleton-Properties.html#2348" class="Function">consts</a> <a id="3425" href="UF.Singleton-Properties.html#3330" class="Bound">A</a> <a id="3427" href="UF.Singleton-Properties.html#3330" class="Bound">A</a><a id="3428" class="Symbol">)</a> <a id="3430" href="UF.Singleton-Properties.html#3333" class="Bound">e</a>

  <a id="3435" href="UF.Singleton-Properties.html#3435" class="Function">a₀</a> <a id="3438" class="Symbol">:</a> <a id="3440" href="UF.Singleton-Properties.html#3330" class="Bound">A</a>
  <a id="3444" href="UF.Singleton-Properties.html#3435" class="Function">a₀</a> <a id="3447" class="Symbol">=</a> <a id="3449" href="UF.Singleton-Properties.html#3387" class="Function">f</a> <a id="3451" href="MLTT.Pi.html#444" class="Function">id</a>

  <a id="3457" href="UF.Singleton-Properties.html#3457" class="Function">I</a> <a id="3459" class="Symbol">:</a> <a id="3461" class="Symbol">(</a><a id="3462" href="UF.Singleton-Properties.html#3462" class="Bound">a</a> <a id="3464" class="Symbol">:</a> <a id="3466" href="UF.Singleton-Properties.html#3330" class="Bound">A</a><a id="3467" class="Symbol">)</a> <a id="3469" class="Symbol">→</a> <a id="3471" href="UF.Singleton-Properties.html#3435" class="Function">a₀</a> <a id="3474" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3476" href="UF.Singleton-Properties.html#3462" class="Bound">a</a>
  <a id="3480" href="UF.Singleton-Properties.html#3457" class="Function">I</a> <a id="3482" href="UF.Singleton-Properties.html#3482" class="Bound">a</a> <a id="3484" class="Symbol">=</a> <a id="3486" href="UF.Singleton-Properties.html#3435" class="Function">a₀</a>         <a id="3497" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
        <a id="3513" href="UF.Singleton-Properties.html#3353" class="Function">c</a> <a id="3515" href="UF.Singleton-Properties.html#3435" class="Function">a₀</a> <a id="3518" href="UF.Singleton-Properties.html#3482" class="Bound">a</a>     <a id="3524" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
        <a id="3540" href="UF.Singleton-Properties.html#3353" class="Function">c</a> <a id="3542" class="Symbol">(</a><a id="3543" href="UF.Singleton-Properties.html#3387" class="Function">f</a> <a id="3545" href="MLTT.Pi.html#444" class="Function">id</a><a id="3547" class="Symbol">)</a> <a id="3549" href="UF.Singleton-Properties.html#3482" class="Bound">a</a> <a id="3551" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="3554" href="UF.Base.html#12002" class="Function">happly</a> <a id="3561" class="Symbol">(</a><a id="3562" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="3584" href="UF.Singleton-Properties.html#3353" class="Function">c</a> <a id="3586" href="UF.Singleton-Properties.html#3333" class="Bound">e</a> <a id="3588" href="MLTT.Pi.html#444" class="Function">id</a><a id="3590" class="Symbol">)</a> <a id="3592" href="UF.Singleton-Properties.html#3482" class="Bound">a</a> <a id="3594" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="3604" href="MLTT.Pi.html#444" class="Function">id</a> <a id="3607" href="UF.Singleton-Properties.html#3482" class="Bound">a</a>       <a id="3615" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
        <a id="3631" href="UF.Singleton-Properties.html#3482" class="Bound">a</a>          <a id="3642" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="singleton-if-universal-property⁻"></a><a id="3645" href="UF.Singleton-Properties.html#3645" class="Function">singleton-if-universal-property⁻</a> <a id="3678" class="Symbol">:</a> <a id="3680" class="Symbol">{</a><a id="3681" href="UF.Singleton-Properties.html#3681" class="Bound">A</a> <a id="3683" class="Symbol">:</a> <a id="3685" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3687" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3689" class="Symbol">}</a>
                                 <a id="3724" class="Symbol">→</a> <a id="3726" href="UF.Singleton-Properties.html#2417" class="Function">universal-property-of-singletons⁻</a> <a id="3760" href="UF.Singleton-Properties.html#3681" class="Bound">A</a>
                                 <a id="3795" class="Symbol">→</a> <a id="3797" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="3810" href="UF.Singleton-Properties.html#3681" class="Bound">A</a>
<a id="3812" href="UF.Singleton-Properties.html#3645" class="Function">singleton-if-universal-property⁻</a> <a id="3845" class="Symbol">{</a><a id="3846" href="UF.Singleton-Properties.html#3846" class="Bound">𝓤</a><a id="3847" class="Symbol">}</a> <a id="3849" class="Symbol">{</a><a id="3850" href="UF.Singleton-Properties.html#3850" class="Bound">A</a><a id="3851" class="Symbol">}</a> <a id="3853" href="UF.Singleton-Properties.html#3853" class="Bound">up</a> <a id="3856" class="Symbol">=</a>
 <a id="3859" href="UF.Singleton-Properties.html#3155" class="Function">singleton-if-consts-is-equiv</a> <a id="3888" class="Symbol">(</a><a id="3889" href="UF.Singleton-Properties.html#3853" class="Bound">up</a> <a id="3892" href="UF.Singleton-Properties.html#3850" class="Bound">A</a><a id="3893" class="Symbol">)</a>

<a id="singleton-if-universal-property"></a><a id="3896" href="UF.Singleton-Properties.html#3896" class="Function">singleton-if-universal-property</a> <a id="3928" class="Symbol">:</a> <a id="3930" class="Symbol">{</a><a id="3931" href="UF.Singleton-Properties.html#3931" class="Bound">A</a> <a id="3933" class="Symbol">:</a> <a id="3935" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3937" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3939" class="Symbol">}</a>
                                <a id="3973" class="Symbol">→</a> <a id="3975" href="UF.Singleton-Properties.html#2545" class="Function">universal-property-of-singletons</a> <a id="4008" href="UF.Singleton-Properties.html#3931" class="Bound">A</a>
                                <a id="4042" class="Symbol">→</a> <a id="4044" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="4057" href="UF.Singleton-Properties.html#3931" class="Bound">A</a>
<a id="4059" href="UF.Singleton-Properties.html#3896" class="Function">singleton-if-universal-property</a> <a id="4091" class="Symbol">{</a><a id="4092" href="UF.Singleton-Properties.html#4092" class="Bound">𝓤</a><a id="4093" class="Symbol">}</a> <a id="4095" class="Symbol">{</a><a id="4096" href="UF.Singleton-Properties.html#4096" class="Bound">A</a><a id="4097" class="Symbol">}</a> <a id="4099" href="UF.Singleton-Properties.html#4099" class="Bound">up</a> <a id="4102" class="Symbol">=</a> <a id="4104" href="UF.Singleton-Properties.html#3645" class="Function">singleton-if-universal-property⁻</a> <a id="4137" href="UF.Singleton-Properties.html#4099" class="Bound">up</a>

<a id="4141" class="Markup">\end{code}</a><a id="4151" class="Background">
</a></pre></body></html>

==> anc/html/UF.Size.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Size</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 24th January 2019.
With several additions after that, including by Tom de Jong.

Voevodsky (Types&#39;2011) considered resizing rules for a type theory
for univalent foundations. These rules govern the syntax of the formal
system, and hence are of a meta-mathematical nature.

Here we instead formulate, in our type theory without such rules, a
mathematical resizing principle. This principle is provable in the
system with Voevodsky&#39;s rules. But we don&#39;t postulate this principle
as an axiom. Instead, we use it an assumption, when needed, or as a
conclusion, when it follows from stronger principles, such as excluded
middle.

The consistency of the resizing rules is an open problem at the time
of writing (30th January 2018), but the resizing principle is
consistent relative to ZFC with Grothendieck universes, because it
follows from excluded middle, which is known to be validated by the
simplicial-set model (assuming classical logic in its development).

We develop some consequences of propositional resizing here, such as
the fact that every universe is a retract of any higher universe,
where the section is an embedding (its fibers are all propositions),
which seems to be a new result.

</a><a id="1214" class="Markup">\begin{code}</a>

<a id="1228" class="Symbol">{-#</a> <a id="1232" class="Keyword">OPTIONS</a> <a id="1240" class="Pragma">--safe</a> <a id="1247" class="Pragma">--without-K</a> <a id="1259" class="Symbol">#-}</a>

<a id="1264" class="Keyword">module</a> <a id="1271" href="UF.Size.html" class="Module">UF.Size</a> <a id="1279" class="Keyword">where</a>

<a id="1286" class="Keyword">open</a> <a id="1291" class="Keyword">import</a> <a id="1298" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="1311" class="Keyword">open</a> <a id="1316" class="Keyword">import</a> <a id="1323" href="UF.Base.html" class="Module">UF.Base</a>
<a id="1331" class="Keyword">open</a> <a id="1336" class="Keyword">import</a> <a id="1343" href="UF.ClassicalLogic.html" class="Module">UF.ClassicalLogic</a>
<a id="1361" class="Keyword">open</a> <a id="1366" class="Keyword">import</a> <a id="1373" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="1387" class="Keyword">open</a> <a id="1392" class="Keyword">import</a> <a id="1399" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="1408" class="Keyword">open</a> <a id="1413" class="Keyword">import</a> <a id="1420" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
<a id="1436" class="Keyword">open</a> <a id="1441" class="Keyword">import</a> <a id="1448" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="1471" class="Keyword">open</a> <a id="1476" class="Keyword">import</a> <a id="1483" href="UF.ExitPropTrunc.html" class="Module">UF.ExitPropTrunc</a>
<a id="1500" class="Keyword">open</a> <a id="1505" class="Keyword">import</a> <a id="1512" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="1522" class="Keyword">open</a> <a id="1527" class="Keyword">import</a> <a id="1534" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="1545" class="Keyword">open</a> <a id="1550" class="Keyword">import</a> <a id="1557" href="UF.KrausLemma.html" class="Module">UF.KrausLemma</a>
<a id="1571" class="Keyword">open</a> <a id="1576" class="Keyword">import</a> <a id="1583" href="UF.PropIndexedPiSigma.html" class="Module">UF.PropIndexedPiSigma</a>
<a id="1605" class="Keyword">open</a> <a id="1610" class="Keyword">import</a> <a id="1617" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>
<a id="1630" class="Keyword">open</a> <a id="1635" class="Keyword">import</a> <a id="1642" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="1654" class="Keyword">open</a> <a id="1659" class="Keyword">import</a> <a id="1666" href="UF.Section-Embedding.html" class="Module">UF.Section-Embedding</a>
<a id="1687" class="Keyword">open</a> <a id="1692" class="Keyword">import</a> <a id="1699" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="1707" class="Keyword">open</a> <a id="1712" class="Keyword">import</a> <a id="1719" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="1738" class="Keyword">open</a> <a id="1743" class="Keyword">import</a> <a id="1750" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="1767" class="Keyword">open</a> <a id="1772" class="Keyword">import</a> <a id="1779" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="1803" class="Keyword">open</a> <a id="1808" class="Keyword">import</a> <a id="1815" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="1836" class="Keyword">open</a> <a id="1841" class="Keyword">import</a> <a id="1848" href="UF.SubtypeClassifier-Properties.html" class="Module">UF.SubtypeClassifier-Properties</a>
<a id="1880" class="Keyword">open</a> <a id="1885" class="Keyword">import</a> <a id="1892" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="1905" class="Keyword">open</a> <a id="1910" class="Keyword">import</a> <a id="1917" href="UF.Univalence.html" class="Module">UF.Univalence</a>
<a id="1931" class="Keyword">open</a> <a id="1936" class="Keyword">import</a> <a id="1943" href="UF.UniverseEmbedding.html" class="Module">UF.UniverseEmbedding</a>

<a id="1965" class="Markup">\end{code}</a><a id="1975" class="Background">

We say that a type X has size 𝓥, or that it is 𝓥 small if it is
equivalent to a type in the universe 𝓥:

</a><a id="2082" class="Markup">\begin{code}</a>

<a id="_is_small"></a><a id="2096" href="UF.Size.html#2096" class="Function Operator">_is_small</a> <a id="2106" class="Symbol">:</a> <a id="2108" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2110" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2112" class="Symbol">→</a> <a id="2114" class="Symbol">(</a><a id="2115" href="UF.Size.html#2115" class="Bound">𝓥</a> <a id="2117" class="Symbol">:</a> <a id="2119" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2127" class="Symbol">)</a> <a id="2129" class="Symbol">→</a> <a id="2131" href="UF.Size.html#2115" class="Bound">𝓥</a> <a id="2133" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a>  <a id="2136" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2138" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2140" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2142" href="UF.Size.html#2142" class="Bound">X</a> <a id="2144" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="2147" href="UF.Size.html#2147" class="Bound">𝓥</a> <a id="2149" href="UF.Size.html#2096" class="Function Operator">small</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2159" href="UF.Size.html#2159" class="Bound">Y</a> <a id="2161" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2163" href="UF.Size.html#2147" class="Bound">𝓥</a> <a id="2165" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2167" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2169" href="UF.Size.html#2159" class="Bound">Y</a> <a id="2171" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2173" href="UF.Size.html#2142" class="Bound">X</a>

<a id="native-size"></a><a id="2176" href="UF.Size.html#2176" class="Function">native-size</a> <a id="2188" class="Symbol">:</a> <a id="2190" class="Symbol">(</a><a id="2191" href="UF.Size.html#2191" class="Bound">X</a> <a id="2193" class="Symbol">:</a> <a id="2195" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2197" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2199" class="Symbol">)</a> <a id="2201" class="Symbol">→</a> <a id="2203" href="UF.Size.html#2191" class="Bound">X</a> <a id="2205" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="2208" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2210" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="2216" href="UF.Size.html#2176" class="Function">native-size</a> <a id="2228" href="UF.Size.html#2228" class="Bound">X</a> <a id="2230" class="Symbol">=</a> <a id="2232" href="UF.Size.html#2228" class="Bound">X</a> <a id="2234" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2236" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="2243" href="UF.Size.html#2228" class="Bound">X</a>

<a id="resized"></a><a id="2246" href="UF.Size.html#2246" class="Function">resized</a> <a id="2254" class="Symbol">:</a> <a id="2256" class="Symbol">(</a><a id="2257" href="UF.Size.html#2257" class="Bound">X</a> <a id="2259" class="Symbol">:</a> <a id="2261" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2263" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2265" class="Symbol">)</a> <a id="2267" class="Symbol">→</a> <a id="2269" href="UF.Size.html#2257" class="Bound">X</a> <a id="2271" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="2274" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2276" href="UF.Size.html#2096" class="Function Operator">small</a> <a id="2282" class="Symbol">→</a> <a id="2284" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2286" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2288" href="UF.Size.html#2246" class="Function">resized</a> <a id="2296" href="UF.Size.html#2296" class="Bound">X</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="resizing-condition"></a><a id="2305" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="2324" class="Symbol">:</a> <a id="2326" class="Symbol">{</a><a id="2327" href="UF.Size.html#2327" class="Bound">X</a> <a id="2329" class="Symbol">:</a> <a id="2331" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2333" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2335" class="Symbol">}</a> <a id="2337" class="Symbol">(</a><a id="2338" href="UF.Size.html#2338" class="Bound">s</a> <a id="2340" class="Symbol">:</a> <a id="2342" href="UF.Size.html#2327" class="Bound">X</a> <a id="2344" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="2347" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2349" href="UF.Size.html#2096" class="Function Operator">small</a><a id="2354" class="Symbol">)</a>
                   <a id="2375" class="Symbol">→</a> <a id="2377" href="UF.Size.html#2246" class="Function">resized</a> <a id="2385" href="UF.Size.html#2327" class="Bound">X</a> <a id="2387" href="UF.Size.html#2338" class="Bound">s</a> <a id="2389" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2391" href="UF.Size.html#2327" class="Bound">X</a>
<a id="2393" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="2412" class="Symbol">=</a> <a id="2414" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="2419" class="Markup">\end{code}</a><a id="2429" class="Background">

Obsolete notation used in some publications:

</a><a id="2477" class="Markup">\begin{code}</a>

<a id="2491" class="Keyword">private</a>
 <a id="_has-size_"></a><a id="2500" href="UF.Size.html#2500" class="Function Operator">_has-size_</a> <a id="2511" class="Symbol">:</a> <a id="2513" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2515" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2517" class="Symbol">→</a> <a id="2519" class="Symbol">(</a><a id="2520" href="UF.Size.html#2520" class="Bound">𝓥</a> <a id="2522" class="Symbol">:</a> <a id="2524" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2532" class="Symbol">)</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="UF.Size.html#2520" class="Bound">𝓥</a> <a id="2538" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a>  <a id="2541" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2543" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2545" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2548" href="UF.Size.html#2548" class="Bound">X</a> <a id="2550" href="UF.Size.html#2500" class="Function Operator">has-size</a> <a id="2559" href="UF.Size.html#2559" class="Bound">𝓥</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="UF.Size.html#2548" class="Bound">X</a> <a id="2565" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="2568" href="UF.Size.html#2559" class="Bound">𝓥</a> <a id="2570" href="UF.Size.html#2096" class="Function Operator">small</a>

<a id="2577" class="Markup">\end{code}</a><a id="2587" class="Background">

The preferred terminology is now &quot;_is_small&quot;, but it is better to keep
the terminology &quot;_has-size_&quot; in the papers that have already been
published, in particular &quot;Injective types in univalent mathematics&quot;.

</a><a id="2796" class="Markup">\begin{code}</a>

<a id="propositional-resizing"></a><a id="2810" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="2833" class="Symbol">:</a> <a id="2835" class="Symbol">(</a><a id="2836" href="UF.Size.html#2836" class="Bound">𝓤</a> <a id="2838" href="UF.Size.html#2838" class="Bound">𝓥</a> <a id="2840" class="Symbol">:</a> <a id="2842" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2850" class="Symbol">)</a> <a id="2852" class="Symbol">→</a> <a id="2854" class="Symbol">(</a><a id="2855" href="UF.Size.html#2836" class="Bound">𝓤</a> <a id="2857" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2859" href="UF.Size.html#2838" class="Bound">𝓥</a><a id="2860" class="Symbol">)</a><a id="2861" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="2863" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2865" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="2888" href="UF.Size.html#2888" class="Bound">𝓤</a> <a id="2890" href="UF.Size.html#2890" class="Bound">𝓥</a> <a id="2892" class="Symbol">=</a> <a id="2894" class="Symbol">(</a><a id="2895" href="UF.Size.html#2895" class="Bound">P</a> <a id="2897" class="Symbol">:</a> <a id="2899" href="UF.Size.html#2888" class="Bound">𝓤</a> <a id="2901" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2903" class="Symbol">)</a> <a id="2905" class="Symbol">→</a> <a id="2907" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2915" href="UF.Size.html#2895" class="Bound">P</a> <a id="2917" class="Symbol">→</a> <a id="2919" href="UF.Size.html#2895" class="Bound">P</a> <a id="2921" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="2924" href="UF.Size.html#2890" class="Bound">𝓥</a> <a id="2926" href="UF.Size.html#2096" class="Function Operator">small</a>

<a id="Propositional-Resizing"></a><a id="2933" href="UF.Size.html#2933" class="Function">Propositional-Resizing</a> <a id="2956" class="Symbol">:</a> <a id="2958" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="2961" href="UF.Size.html#2933" class="Function">Propositional-Resizing</a> <a id="2984" class="Symbol">=</a> <a id="2986" class="Symbol">{</a><a id="2987" href="UF.Size.html#2987" class="Bound">𝓤</a> <a id="2989" href="UF.Size.html#2989" class="Bound">𝓥</a> <a id="2991" class="Symbol">:</a> <a id="2993" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3001" class="Symbol">}</a> <a id="3003" class="Symbol">→</a> <a id="3005" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="3028" href="UF.Size.html#2987" class="Bound">𝓤</a> <a id="3030" href="UF.Size.html#2989" class="Bound">𝓥</a>

<a id="3033" class="Markup">\end{code}</a><a id="3043" class="Background">

Propositional resizing from a universe to a higher universe just
holds, of course:

</a><a id="3129" class="Markup">\begin{code}</a>

<a id="resize-up"></a><a id="3143" href="UF.Size.html#3143" class="Function">resize-up</a> <a id="3153" class="Symbol">:</a> <a id="3155" class="Symbol">(</a><a id="3156" href="UF.Size.html#3156" class="Bound">X</a> <a id="3158" class="Symbol">:</a> <a id="3160" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3162" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3164" class="Symbol">)</a> <a id="3166" class="Symbol">→</a> <a id="3168" href="UF.Size.html#3156" class="Bound">X</a> <a id="3170" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="3173" class="Symbol">(</a><a id="3174" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3176" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3178" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3179" class="Symbol">)</a> <a id="3181" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="3187" href="UF.Size.html#3143" class="Function">resize-up</a> <a id="3197" class="Symbol">{</a><a id="3198" href="UF.Size.html#3198" class="Bound">𝓤</a><a id="3199" class="Symbol">}</a> <a id="3201" class="Symbol">{</a><a id="3202" href="UF.Size.html#3202" class="Bound">𝓥</a><a id="3203" class="Symbol">}</a> <a id="3205" href="UF.Size.html#3205" class="Bound">X</a> <a id="3207" class="Symbol">=</a> <a id="3209" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="3214" href="UF.Size.html#3202" class="Bound">𝓥</a> <a id="3216" href="UF.Size.html#3205" class="Bound">X</a> <a id="3218" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3220" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="3247" href="UF.Size.html#3202" class="Bound">𝓥</a> <a id="3249" href="UF.Size.html#3205" class="Bound">X</a>

<a id="resize-up-proposition"></a><a id="3252" href="UF.Size.html#3252" class="Function">resize-up-proposition</a> <a id="3274" class="Symbol">:</a> <a id="3276" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="3299" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3301" class="Symbol">(</a><a id="3302" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3304" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3306" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3307" class="Symbol">)</a>
<a id="3309" href="UF.Size.html#3252" class="Function">resize-up-proposition</a> <a id="3331" class="Symbol">{</a><a id="3332" href="UF.Size.html#3332" class="Bound">𝓤</a><a id="3333" class="Symbol">}</a> <a id="3335" class="Symbol">{</a><a id="3336" href="UF.Size.html#3336" class="Bound">𝓥</a><a id="3337" class="Symbol">}</a> <a id="3339" href="UF.Size.html#3339" class="Bound">P</a> <a id="3341" href="UF.Size.html#3341" class="Bound">i</a> <a id="3343" class="Symbol">=</a> <a id="3345" href="UF.Size.html#3143" class="Function">resize-up</a> <a id="3355" class="Symbol">{</a><a id="3356" href="UF.Size.html#3332" class="Bound">𝓤</a><a id="3357" class="Symbol">}</a> <a id="3359" class="Symbol">{</a><a id="3360" href="UF.Size.html#3336" class="Bound">𝓥</a><a id="3361" class="Symbol">}</a> <a id="3363" href="UF.Size.html#3339" class="Bound">P</a>

<a id="3366" class="Markup">\end{code}</a><a id="3376" class="Background">

We use the following to work with propositional resizing more
abstractly. We first define the type of some functions and then define
them.

</a><a id="3518" class="Markup">\begin{code}</a>

<a id="resize"></a><a id="3532" href="UF.Size.html#3532" class="Function">resize</a> <a id="3539" class="Symbol">:</a> <a id="3541" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="3564" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3566" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3568" class="Symbol">→</a> <a id="3570" class="Symbol">(</a><a id="3571" href="UF.Size.html#3571" class="Bound">P</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3577" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3579" class="Symbol">)</a> <a id="3581" class="Symbol">(</a><a id="3582" href="UF.Size.html#3582" class="Bound">i</a> <a id="3584" class="Symbol">:</a> <a id="3586" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3594" href="UF.Size.html#3571" class="Bound">P</a><a id="3595" class="Symbol">)</a> <a id="3597" class="Symbol">→</a> <a id="3599" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3601" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

<a id="resize-is-prop"></a><a id="3604" href="UF.Size.html#3604" class="Function">resize-is-prop</a> <a id="3619" class="Symbol">:</a> <a id="3621" class="Symbol">(</a><a id="3622" href="UF.Size.html#3622" class="Bound">ρ</a> <a id="3624" class="Symbol">:</a> <a id="3626" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="3649" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3651" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3652" class="Symbol">)</a> <a id="3654" class="Symbol">(</a><a id="3655" href="UF.Size.html#3655" class="Bound">P</a> <a id="3657" class="Symbol">:</a> <a id="3659" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3661" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3663" class="Symbol">)</a> <a id="3665" class="Symbol">(</a><a id="3666" href="UF.Size.html#3666" class="Bound">i</a> <a id="3668" class="Symbol">:</a> <a id="3670" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3678" href="UF.Size.html#3655" class="Bound">P</a><a id="3679" class="Symbol">)</a>
               <a id="3696" class="Symbol">→</a> <a id="3698" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3706" class="Symbol">(</a><a id="3707" href="UF.Size.html#3532" class="Function">resize</a> <a id="3714" href="UF.Size.html#3622" class="Bound">ρ</a> <a id="3716" href="UF.Size.html#3655" class="Bound">P</a> <a id="3718" href="UF.Size.html#3666" class="Bound">i</a><a id="3719" class="Symbol">)</a>

<a id="to-resize"></a><a id="3722" href="UF.Size.html#3722" class="Function">to-resize</a> <a id="3732" class="Symbol">:</a> <a id="3734" class="Symbol">(</a><a id="3735" href="UF.Size.html#3735" class="Bound">ρ</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="3762" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3764" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3765" class="Symbol">)</a> <a id="3767" class="Symbol">(</a><a id="3768" href="UF.Size.html#3768" class="Bound">P</a> <a id="3770" class="Symbol">:</a> <a id="3772" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3774" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3776" class="Symbol">)</a> <a id="3778" class="Symbol">(</a><a id="3779" href="UF.Size.html#3779" class="Bound">i</a> <a id="3781" class="Symbol">:</a> <a id="3783" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3791" href="UF.Size.html#3768" class="Bound">P</a><a id="3792" class="Symbol">)</a>
          <a id="3804" class="Symbol">→</a> <a id="3806" href="UF.Size.html#3768" class="Bound">P</a> <a id="3808" class="Symbol">→</a> <a id="3810" href="UF.Size.html#3532" class="Function">resize</a> <a id="3817" href="UF.Size.html#3735" class="Bound">ρ</a> <a id="3819" href="UF.Size.html#3768" class="Bound">P</a> <a id="3821" href="UF.Size.html#3779" class="Bound">i</a>

<a id="from-resize"></a><a id="3824" href="UF.Size.html#3824" class="Function">from-resize</a> <a id="3836" class="Symbol">:</a> <a id="3838" class="Symbol">(</a><a id="3839" href="UF.Size.html#3839" class="Bound">ρ</a> <a id="3841" class="Symbol">:</a> <a id="3843" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="3866" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3868" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3869" class="Symbol">)</a> <a id="3871" class="Symbol">(</a><a id="3872" href="UF.Size.html#3872" class="Bound">P</a> <a id="3874" class="Symbol">:</a> <a id="3876" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3878" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3880" class="Symbol">)</a> <a id="3882" class="Symbol">(</a><a id="3883" href="UF.Size.html#3883" class="Bound">i</a> <a id="3885" class="Symbol">:</a> <a id="3887" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3895" href="UF.Size.html#3872" class="Bound">P</a><a id="3896" class="Symbol">)</a>
            <a id="3910" class="Symbol">→</a> <a id="3912" href="UF.Size.html#3532" class="Function">resize</a> <a id="3919" href="UF.Size.html#3839" class="Bound">ρ</a> <a id="3921" href="UF.Size.html#3872" class="Bound">P</a> <a id="3923" href="UF.Size.html#3883" class="Bound">i</a> <a id="3925" class="Symbol">→</a> <a id="3927" href="UF.Size.html#3872" class="Bound">P</a>

<a id="to-resize-is-equiv"></a><a id="3930" href="UF.Size.html#3930" class="Function">to-resize-is-equiv</a> <a id="3949" class="Symbol">:</a> <a id="3951" class="Symbol">(</a><a id="3952" href="UF.Size.html#3952" class="Bound">ρ</a> <a id="3954" class="Symbol">:</a> <a id="3956" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="3979" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3981" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3982" class="Symbol">)</a> <a id="3984" class="Symbol">(</a><a id="3985" href="UF.Size.html#3985" class="Bound">P</a> <a id="3987" class="Symbol">:</a> <a id="3989" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3991" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3993" class="Symbol">)</a> <a id="3995" class="Symbol">(</a><a id="3996" href="UF.Size.html#3996" class="Bound">i</a> <a id="3998" class="Symbol">:</a> <a id="4000" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4008" href="UF.Size.html#3985" class="Bound">P</a><a id="4009" class="Symbol">)</a>
                   <a id="4030" class="Symbol">→</a> <a id="4032" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="4041" class="Symbol">(</a><a id="4042" href="UF.Size.html#3722" class="Function">to-resize</a> <a id="4052" href="UF.Size.html#3952" class="Bound">ρ</a> <a id="4054" href="UF.Size.html#3985" class="Bound">P</a> <a id="4056" href="UF.Size.html#3996" class="Bound">i</a><a id="4057" class="Symbol">)</a>

<a id="from-resize-is-equiv"></a><a id="4060" href="UF.Size.html#4060" class="Function">from-resize-is-equiv</a> <a id="4081" class="Symbol">:</a> <a id="4083" class="Symbol">(</a><a id="4084" href="UF.Size.html#4084" class="Bound">ρ</a> <a id="4086" class="Symbol">:</a> <a id="4088" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="4111" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4113" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4114" class="Symbol">)</a> <a id="4116" class="Symbol">(</a><a id="4117" href="UF.Size.html#4117" class="Bound">P</a> <a id="4119" class="Symbol">:</a> <a id="4121" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4123" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4125" class="Symbol">)</a> <a id="4127" class="Symbol">(</a><a id="4128" href="UF.Size.html#4128" class="Bound">i</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4140" href="UF.Size.html#4117" class="Bound">P</a><a id="4141" class="Symbol">)</a>
                     <a id="4164" class="Symbol">→</a> <a id="4166" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="4175" class="Symbol">(</a><a id="4176" href="UF.Size.html#3824" class="Function">from-resize</a> <a id="4188" href="UF.Size.html#4084" class="Bound">ρ</a> <a id="4190" href="UF.Size.html#4117" class="Bound">P</a> <a id="4192" href="UF.Size.html#4128" class="Bound">i</a><a id="4193" class="Symbol">)</a>

<a id="4196" class="Markup">\end{code}</a><a id="4206" class="Background">

Definitions:

</a><a id="4222" class="Markup">\begin{code}</a>

<a id="4236" href="UF.Size.html#3532" class="Function">resize</a>               <a id="4257" class="Symbol">{</a><a id="4258" href="UF.Size.html#4258" class="Bound">𝓤</a><a id="4259" class="Symbol">}</a> <a id="4261" class="Symbol">{</a><a id="4262" href="UF.Size.html#4262" class="Bound">𝓥</a><a id="4263" class="Symbol">}</a> <a id="4265" href="UF.Size.html#4265" class="Bound">ρ</a> <a id="4267" href="UF.Size.html#4267" class="Bound">P</a> <a id="4269" href="UF.Size.html#4269" class="Bound">i</a> <a id="4271" class="Symbol">=</a> <a id="4273" href="UF.Size.html#2246" class="Function">resized</a> <a id="4281" href="UF.Size.html#4267" class="Bound">P</a> <a id="4283" class="Symbol">(</a><a id="4284" href="UF.Size.html#4265" class="Bound">ρ</a> <a id="4286" href="UF.Size.html#4267" class="Bound">P</a> <a id="4288" href="UF.Size.html#4269" class="Bound">i</a><a id="4289" class="Symbol">)</a>
<a id="4291" href="UF.Size.html#3604" class="Function">resize-is-prop</a>       <a id="4312" class="Symbol">{</a><a id="4313" href="UF.Size.html#4313" class="Bound">𝓤</a><a id="4314" class="Symbol">}</a> <a id="4316" class="Symbol">{</a><a id="4317" href="UF.Size.html#4317" class="Bound">𝓥</a><a id="4318" class="Symbol">}</a> <a id="4320" href="UF.Size.html#4320" class="Bound">ρ</a> <a id="4322" href="UF.Size.html#4322" class="Bound">P</a> <a id="4324" href="UF.Size.html#4324" class="Bound">i</a> <a id="4326" class="Symbol">=</a> <a id="4328" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="4342" class="Symbol">(</a><a id="4343" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="4362" class="Symbol">(</a><a id="4363" href="UF.Size.html#4320" class="Bound">ρ</a> <a id="4365" href="UF.Size.html#4322" class="Bound">P</a> <a id="4367" href="UF.Size.html#4324" class="Bound">i</a><a id="4368" class="Symbol">))</a> <a id="4371" href="UF.Size.html#4324" class="Bound">i</a>
<a id="4373" href="UF.Size.html#3722" class="Function">to-resize</a>            <a id="4394" class="Symbol">{</a><a id="4395" href="UF.Size.html#4395" class="Bound">𝓤</a><a id="4396" class="Symbol">}</a> <a id="4398" class="Symbol">{</a><a id="4399" href="UF.Size.html#4399" class="Bound">𝓥</a><a id="4400" class="Symbol">}</a> <a id="4402" href="UF.Size.html#4402" class="Bound">ρ</a> <a id="4404" href="UF.Size.html#4404" class="Bound">P</a> <a id="4406" href="UF.Size.html#4406" class="Bound">i</a> <a id="4408" class="Symbol">=</a> <a id="4410" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="4412" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="4431" class="Symbol">(</a><a id="4432" href="UF.Size.html#4402" class="Bound">ρ</a> <a id="4434" href="UF.Size.html#4404" class="Bound">P</a> <a id="4436" href="UF.Size.html#4406" class="Bound">i</a><a id="4437" class="Symbol">)</a> <a id="4439" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>
<a id="4443" href="UF.Size.html#3824" class="Function">from-resize</a>          <a id="4464" class="Symbol">{</a><a id="4465" href="UF.Size.html#4465" class="Bound">𝓤</a><a id="4466" class="Symbol">}</a> <a id="4468" class="Symbol">{</a><a id="4469" href="UF.Size.html#4469" class="Bound">𝓥</a><a id="4470" class="Symbol">}</a> <a id="4472" href="UF.Size.html#4472" class="Bound">ρ</a> <a id="4474" href="UF.Size.html#4474" class="Bound">P</a> <a id="4476" href="UF.Size.html#4476" class="Bound">i</a> <a id="4478" class="Symbol">=</a> <a id="4480" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="4482" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="4501" class="Symbol">(</a><a id="4502" href="UF.Size.html#4472" class="Bound">ρ</a> <a id="4504" href="UF.Size.html#4474" class="Bound">P</a> <a id="4506" href="UF.Size.html#4476" class="Bound">i</a><a id="4507" class="Symbol">)</a> <a id="4509" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
<a id="4511" href="UF.Size.html#3930" class="Function">to-resize-is-equiv</a>   <a id="4532" class="Symbol">{</a><a id="4533" href="UF.Size.html#4533" class="Bound">𝓤</a><a id="4534" class="Symbol">}</a> <a id="4536" class="Symbol">{</a><a id="4537" href="UF.Size.html#4537" class="Bound">𝓥</a><a id="4538" class="Symbol">}</a> <a id="4540" href="UF.Size.html#4540" class="Bound">ρ</a> <a id="4542" href="UF.Size.html#4542" class="Bound">P</a> <a id="4544" href="UF.Size.html#4544" class="Bound">i</a> <a id="4546" class="Symbol">=</a> <a id="4548" href="UF.Equiv.html#7428" class="Function">⌜⌝⁻¹-is-equiv</a> <a id="4562" class="Symbol">(</a><a id="4563" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="4582" class="Symbol">(</a><a id="4583" href="UF.Size.html#4540" class="Bound">ρ</a> <a id="4585" href="UF.Size.html#4542" class="Bound">P</a> <a id="4587" href="UF.Size.html#4544" class="Bound">i</a><a id="4588" class="Symbol">))</a>
<a id="4591" href="UF.Size.html#4060" class="Function">from-resize-is-equiv</a> <a id="4612" class="Symbol">{</a><a id="4613" href="UF.Size.html#4613" class="Bound">𝓤</a><a id="4614" class="Symbol">}</a> <a id="4616" class="Symbol">{</a><a id="4617" href="UF.Size.html#4617" class="Bound">𝓥</a><a id="4618" class="Symbol">}</a> <a id="4620" href="UF.Size.html#4620" class="Bound">ρ</a> <a id="4622" href="UF.Size.html#4622" class="Bound">P</a> <a id="4624" href="UF.Size.html#4624" class="Bound">i</a> <a id="4626" class="Symbol">=</a> <a id="4628" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="4640" class="Symbol">(</a><a id="4641" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="4660" class="Symbol">(</a><a id="4661" href="UF.Size.html#4620" class="Bound">ρ</a> <a id="4663" href="UF.Size.html#4622" class="Bound">P</a> <a id="4665" href="UF.Size.html#4624" class="Bound">i</a><a id="4666" class="Symbol">))</a>

<a id="Propositional-resizing"></a><a id="4670" href="UF.Size.html#4670" class="Function">Propositional-resizing</a> <a id="4693" class="Symbol">:</a> <a id="4695" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="4698" href="UF.Size.html#4670" class="Function">Propositional-resizing</a> <a id="4721" class="Symbol">=</a> <a id="4723" class="Symbol">{</a><a id="4724" href="UF.Size.html#4724" class="Bound">𝓤</a> <a id="4726" href="UF.Size.html#4726" class="Bound">𝓥</a> <a id="4728" class="Symbol">:</a> <a id="4730" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4738" class="Symbol">}</a> <a id="4740" class="Symbol">→</a> <a id="4742" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="4765" href="UF.Size.html#4724" class="Bound">𝓤</a> <a id="4767" href="UF.Size.html#4726" class="Bound">𝓥</a>

<a id="4770" class="Markup">\end{code}</a><a id="4780" class="Background">

Propositional resizing is consistent, because it is implied by
excluded middle, which is consistent (with or without univalence):

</a><a id="4913" class="Markup">\begin{code}</a>

<a id="decidable-propositions-have-any-size"></a><a id="4927" href="UF.Size.html#4927" class="Function">decidable-propositions-have-any-size</a> <a id="4964" class="Symbol">:</a> <a id="4966" class="Symbol">(</a><a id="4967" href="UF.Size.html#4967" class="Bound">P</a> <a id="4969" class="Symbol">:</a> <a id="4971" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4973" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4975" class="Symbol">)</a>
                                     <a id="5014" class="Symbol">→</a> <a id="5016" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5024" href="UF.Size.html#4967" class="Bound">P</a>
                                     <a id="5063" class="Symbol">→</a> <a id="5065" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5078" href="UF.Size.html#4967" class="Bound">P</a>
                                     <a id="5117" class="Symbol">→</a> <a id="5119" href="UF.Size.html#4967" class="Bound">P</a> <a id="5121" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="5124" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5126" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="5132" href="UF.Size.html#4927" class="Function">decidable-propositions-have-any-size</a> <a id="5169" class="Symbol">{</a><a id="5170" href="UF.Size.html#5170" class="Bound">𝓤</a><a id="5171" class="Symbol">}</a> <a id="5173" class="Symbol">{</a><a id="5174" href="UF.Size.html#5174" class="Bound">𝓥</a><a id="5175" class="Symbol">}</a> <a id="5177" href="UF.Size.html#5177" class="Bound">P</a> <a id="5179" href="UF.Size.html#5179" class="Bound">i</a> <a id="5181" href="UF.Size.html#5181" class="Bound">d</a> <a id="5183" class="Symbol">=</a> <a id="5185" href="UF.Size.html#5204" class="Function">Q</a> <a id="5187" href="UF.Size.html#5181" class="Bound">d</a> <a id="5189" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5191" href="UF.Size.html#5524" class="Function">e</a> <a id="5193" href="UF.Size.html#5181" class="Bound">d</a>
 <a id="5196" class="Keyword">where</a>
  <a id="5204" href="UF.Size.html#5204" class="Function">Q</a> <a id="5206" class="Symbol">:</a> <a id="5208" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5221" href="UF.Size.html#5177" class="Bound">P</a> <a id="5223" class="Symbol">→</a> <a id="5225" href="UF.Size.html#5174" class="Bound">𝓥</a> <a id="5227" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="5231" href="UF.Size.html#5204" class="Function">Q</a> <a id="5233" class="Symbol">(</a><a id="5234" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5238" href="UF.Size.html#5238" class="Bound">p</a><a id="5239" class="Symbol">)</a> <a id="5241" class="Symbol">=</a> <a id="5243" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="5247" href="UF.Size.html#5204" class="Function">Q</a> <a id="5249" class="Symbol">(</a><a id="5250" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5254" href="UF.Size.html#5254" class="Bound">n</a><a id="5255" class="Symbol">)</a> <a id="5257" class="Symbol">=</a> <a id="5259" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>

  <a id="5264" href="UF.Size.html#5264" class="Function">j</a> <a id="5266" class="Symbol">:</a> <a id="5268" class="Symbol">(</a><a id="5269" href="UF.Size.html#5269" class="Bound">d</a> <a id="5271" class="Symbol">:</a> <a id="5273" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5286" href="UF.Size.html#5177" class="Bound">P</a><a id="5287" class="Symbol">)</a> <a id="5289" class="Symbol">→</a> <a id="5291" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5299" class="Symbol">(</a><a id="5300" href="UF.Size.html#5204" class="Function">Q</a> <a id="5302" href="UF.Size.html#5269" class="Bound">d</a><a id="5303" class="Symbol">)</a>
  <a id="5307" href="UF.Size.html#5264" class="Function">j</a> <a id="5309" class="Symbol">(</a><a id="5310" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5314" href="UF.Size.html#5314" class="Bound">p</a><a id="5315" class="Symbol">)</a> <a id="5317" class="Symbol">=</a> <a id="5319" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>
  <a id="5331" href="UF.Size.html#5264" class="Function">j</a> <a id="5333" class="Symbol">(</a><a id="5334" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5338" href="UF.Size.html#5338" class="Bound">n</a><a id="5339" class="Symbol">)</a> <a id="5341" class="Symbol">=</a> <a id="5343" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>

  <a id="5356" href="UF.Size.html#5356" class="Function">f</a> <a id="5358" class="Symbol">:</a> <a id="5360" class="Symbol">(</a><a id="5361" href="UF.Size.html#5361" class="Bound">d</a> <a id="5363" class="Symbol">:</a> <a id="5365" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5378" href="UF.Size.html#5177" class="Bound">P</a><a id="5379" class="Symbol">)</a> <a id="5381" class="Symbol">→</a> <a id="5383" href="UF.Size.html#5177" class="Bound">P</a> <a id="5385" class="Symbol">→</a> <a id="5387" href="UF.Size.html#5204" class="Function">Q</a> <a id="5389" href="UF.Size.html#5361" class="Bound">d</a>
  <a id="5393" href="UF.Size.html#5356" class="Function">f</a> <a id="5395" class="Symbol">(</a><a id="5396" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5400" href="UF.Size.html#5400" class="Bound">p</a><a id="5401" class="Symbol">)</a> <a id="5403" href="UF.Size.html#5403" class="Bound">p&#39;</a> <a id="5406" class="Symbol">=</a> <a id="5408" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="5412" href="UF.Size.html#5356" class="Function">f</a> <a id="5414" class="Symbol">(</a><a id="5415" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5419" href="UF.Size.html#5419" class="Bound">n</a><a id="5420" class="Symbol">)</a> <a id="5422" href="UF.Size.html#5422" class="Bound">p</a>  <a id="5425" class="Symbol">=</a> <a id="5427" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5434" class="Symbol">(</a><a id="5435" href="UF.Size.html#5419" class="Bound">n</a> <a id="5437" href="UF.Size.html#5422" class="Bound">p</a><a id="5438" class="Symbol">)</a>

  <a id="5443" href="UF.Size.html#5443" class="Function">g</a> <a id="5445" class="Symbol">:</a> <a id="5447" class="Symbol">(</a><a id="5448" href="UF.Size.html#5448" class="Bound">d</a> <a id="5450" class="Symbol">:</a> <a id="5452" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5465" href="UF.Size.html#5177" class="Bound">P</a><a id="5466" class="Symbol">)</a> <a id="5468" class="Symbol">→</a> <a id="5470" href="UF.Size.html#5204" class="Function">Q</a> <a id="5472" href="UF.Size.html#5448" class="Bound">d</a> <a id="5474" class="Symbol">→</a> <a id="5476" href="UF.Size.html#5177" class="Bound">P</a>
  <a id="5480" href="UF.Size.html#5443" class="Function">g</a> <a id="5482" class="Symbol">(</a><a id="5483" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="5487" href="UF.Size.html#5487" class="Bound">p</a><a id="5488" class="Symbol">)</a> <a id="5490" href="UF.Size.html#5490" class="Bound">q</a> <a id="5492" class="Symbol">=</a> <a id="5494" href="UF.Size.html#5487" class="Bound">p</a>
  <a id="5498" href="UF.Size.html#5443" class="Function">g</a> <a id="5500" class="Symbol">(</a><a id="5501" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="5505" href="UF.Size.html#5505" class="Bound">n</a><a id="5506" class="Symbol">)</a> <a id="5508" href="UF.Size.html#5508" class="Bound">q</a> <a id="5510" class="Symbol">=</a> <a id="5512" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="5519" href="UF.Size.html#5508" class="Bound">q</a>

  <a id="5524" href="UF.Size.html#5524" class="Function">e</a> <a id="5526" class="Symbol">:</a> <a id="5528" class="Symbol">(</a><a id="5529" href="UF.Size.html#5529" class="Bound">d</a> <a id="5531" class="Symbol">:</a> <a id="5533" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="5546" href="UF.Size.html#5177" class="Bound">P</a><a id="5547" class="Symbol">)</a> <a id="5549" class="Symbol">→</a> <a id="5551" href="UF.Size.html#5204" class="Function">Q</a> <a id="5553" href="UF.Size.html#5529" class="Bound">d</a> <a id="5555" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5557" href="UF.Size.html#5177" class="Bound">P</a>
  <a id="5561" href="UF.Size.html#5524" class="Function">e</a> <a id="5563" href="UF.Size.html#5563" class="Bound">d</a> <a id="5565" class="Symbol">=</a> <a id="5567" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
         <a id="5618" class="Symbol">(</a><a id="5619" href="UF.Size.html#5264" class="Function">j</a> <a id="5621" href="UF.Size.html#5563" class="Bound">d</a><a id="5622" class="Symbol">)</a> <a id="5624" href="UF.Size.html#5179" class="Bound">i</a> <a id="5626" class="Symbol">(</a><a id="5627" href="UF.Size.html#5443" class="Function">g</a> <a id="5629" href="UF.Size.html#5563" class="Bound">d</a><a id="5630" class="Symbol">)</a> <a id="5632" class="Symbol">(</a><a id="5633" href="UF.Size.html#5356" class="Function">f</a> <a id="5635" href="UF.Size.html#5563" class="Bound">d</a><a id="5636" class="Symbol">)</a>

<a id="EM-gives-PR"></a><a id="5639" href="UF.Size.html#5639" class="Function">EM-gives-PR</a> <a id="5651" class="Symbol">:</a> <a id="5653" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="5656" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5658" class="Symbol">→</a> <a id="5660" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="5683" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5685" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
<a id="5687" href="UF.Size.html#5639" class="Function">EM-gives-PR</a> <a id="5699" href="UF.Size.html#5699" class="Bound">em</a> <a id="5702" href="UF.Size.html#5702" class="Bound">P</a> <a id="5704" href="UF.Size.html#5704" class="Bound">i</a> <a id="5706" class="Symbol">=</a> <a id="5708" href="UF.Size.html#4927" class="Function">decidable-propositions-have-any-size</a> <a id="5745" href="UF.Size.html#5702" class="Bound">P</a> <a id="5747" href="UF.Size.html#5704" class="Bound">i</a> <a id="5749" class="Symbol">(</a><a id="5750" href="UF.Size.html#5699" class="Bound">em</a> <a id="5753" href="UF.Size.html#5702" class="Bound">P</a> <a id="5755" href="UF.Size.html#5704" class="Bound">i</a><a id="5756" class="Symbol">)</a>

<a id="5759" class="Markup">\end{code}</a><a id="5769" class="Background">

To show that the axiom of propositional resizing is itself a
proposition, we use univalence here (and there is a proof with weaker
hypotheses below). But notice that the type &quot;X is 𝓥 small&quot; is a
proposition for every type X if and only if univalence holds.

</a><a id="6029" class="Markup">\begin{code}</a>

<a id="being-small-is-prop"></a><a id="6043" href="UF.Size.html#6043" class="Function">being-small-is-prop</a> <a id="6063" class="Symbol">:</a> <a id="6065" href="UF.Univalence.html#494" class="Function">Univalence</a>
                    <a id="6096" class="Symbol">→</a> <a id="6098" class="Symbol">(</a><a id="6099" href="UF.Size.html#6099" class="Bound">X</a> <a id="6101" class="Symbol">:</a> <a id="6103" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6105" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6107" class="Symbol">)</a> <a id="6109" class="Symbol">(</a><a id="6110" href="UF.Size.html#6110" class="Bound">𝓥</a> <a id="6112" class="Symbol">:</a>  <a id="6115" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6123" class="Symbol">)</a>
                    <a id="6145" class="Symbol">→</a> <a id="6147" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6155" class="Symbol">(</a><a id="6156" href="UF.Size.html#6099" class="Bound">X</a> <a id="6158" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="6161" href="UF.Size.html#6110" class="Bound">𝓥</a> <a id="6163" href="UF.Size.html#2096" class="Function Operator">small</a><a id="6168" class="Symbol">)</a>
<a id="6170" href="UF.Size.html#6043" class="Function">being-small-is-prop</a> <a id="6190" class="Symbol">{</a><a id="6191" href="UF.Size.html#6191" class="Bound">𝓤</a><a id="6192" class="Symbol">}</a> <a id="6194" href="UF.Size.html#6194" class="Bound">ua</a> <a id="6197" href="UF.Size.html#6197" class="Bound">X</a> <a id="6199" href="UF.Size.html#6199" class="Bound">𝓥</a> <a id="6201" class="Symbol">=</a> <a id="6203" href="UF.Size.html#6683" class="Function">c</a>
 <a id="6206" class="Keyword">where</a>
  <a id="6214" href="UF.Size.html#6214" class="Function">fe</a> <a id="6217" class="Symbol">:</a> <a id="6219" href="UF.FunExt.html#996" class="Function">FunExt</a>
  <a id="6228" href="UF.Size.html#6214" class="Function">fe</a> <a id="6231" class="Symbol">=</a> <a id="6233" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="6257" href="UF.Size.html#6194" class="Bound">ua</a>

  <a id="6263" href="UF.Size.html#6263" class="Function">a</a> <a id="6265" class="Symbol">:</a> <a id="6267" class="Symbol">(</a><a id="6268" href="UF.Size.html#6268" class="Bound">Y</a> <a id="6270" class="Symbol">:</a> <a id="6272" href="UF.Size.html#6199" class="Bound">𝓥</a> <a id="6274" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6276" class="Symbol">)</a> <a id="6278" class="Symbol">→</a> <a id="6280" class="Symbol">(</a><a id="6281" href="UF.Size.html#6268" class="Bound">Y</a> <a id="6283" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6285" href="UF.Size.html#6197" class="Bound">X</a><a id="6286" class="Symbol">)</a> <a id="6288" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6290" class="Symbol">(</a><a id="6291" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6296" href="UF.Size.html#6191" class="Bound">𝓤</a> <a id="6298" href="UF.Size.html#6268" class="Bound">Y</a> <a id="6300" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6302" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6307" href="UF.Size.html#6199" class="Bound">𝓥</a> <a id="6309" href="UF.Size.html#6197" class="Bound">X</a><a id="6310" class="Symbol">)</a>
  <a id="6314" href="UF.Size.html#6263" class="Function">a</a> <a id="6316" href="UF.Size.html#6316" class="Bound">Y</a> <a id="6318" class="Symbol">=</a> <a id="6320" class="Symbol">(</a><a id="6321" href="UF.Size.html#6316" class="Bound">Y</a> <a id="6323" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6325" href="UF.Size.html#6197" class="Bound">X</a><a id="6326" class="Symbol">)</a>                <a id="6343" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6346" href="UF.Size.html#6436" class="Function">a₀</a> <a id="6349" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="6359" class="Symbol">(</a><a id="6360" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6365" href="UF.Size.html#6191" class="Bound">𝓤</a> <a id="6367" href="UF.Size.html#6316" class="Bound">Y</a> <a id="6369" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6371" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6376" href="UF.Size.html#6199" class="Bound">𝓥</a> <a id="6378" href="UF.Size.html#6197" class="Bound">X</a><a id="6379" class="Symbol">)</a>  <a id="6382" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6385" href="UF.Size.html#6559" class="Function">a₁</a> <a id="6388" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="6398" class="Symbol">(</a><a id="6399" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6404" href="UF.Size.html#6191" class="Bound">𝓤</a> <a id="6406" href="UF.Size.html#6316" class="Bound">Y</a> <a id="6408" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6410" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6415" href="UF.Size.html#6199" class="Bound">𝓥</a> <a id="6417" href="UF.Size.html#6197" class="Bound">X</a><a id="6418" class="Symbol">)</a>  <a id="6421" href="UF.Equiv.html#2815" class="Function Operator">■</a>
   <a id="6426" class="Keyword">where</a>
    <a id="6436" href="UF.Size.html#6436" class="Function">a₀</a> <a id="6439" class="Symbol">=</a> <a id="6441" href="UF.Equiv-FunExt.html#12398" class="Function">≃-cong</a> <a id="6448" href="UF.Size.html#6214" class="Function">fe</a>
           <a id="6462" class="Symbol">(</a><a id="6463" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="6469" class="Symbol">(</a><a id="6470" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="6497" href="UF.Size.html#6191" class="Bound">𝓤</a> <a id="6499" href="UF.Size.html#6316" class="Bound">Y</a><a id="6500" class="Symbol">))</a>
           <a id="6514" class="Symbol">(</a><a id="6515" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="6521" class="Symbol">(</a><a id="6522" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="6549" href="UF.Size.html#6199" class="Bound">𝓥</a> <a id="6551" href="UF.Size.html#6197" class="Bound">X</a><a id="6552" class="Symbol">))</a>
    <a id="6559" href="UF.Size.html#6559" class="Function">a₁</a> <a id="6562" class="Symbol">=</a> <a id="6564" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="6570" class="Symbol">(</a><a id="6571" href="UF.Univalence.html#1986" class="Function">univalence-≃</a> <a id="6584" class="Symbol">(</a><a id="6585" href="UF.Size.html#6194" class="Bound">ua</a> <a id="6588" class="Symbol">(</a><a id="6589" href="UF.Size.html#6191" class="Bound">𝓤</a> <a id="6591" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6593" href="UF.Size.html#6199" class="Bound">𝓥</a><a id="6594" class="Symbol">))</a> <a id="6597" class="Symbol">_</a> <a id="6599" class="Symbol">_)</a>

  <a id="6605" href="UF.Size.html#6605" class="Function">b</a> <a id="6607" class="Symbol">:</a> <a id="6609" class="Symbol">(</a><a id="6610" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6612" href="UF.Size.html#6612" class="Bound">Y</a> <a id="6614" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6616" href="UF.Size.html#6199" class="Bound">𝓥</a> <a id="6618" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6620" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6622" href="UF.Size.html#6612" class="Bound">Y</a> <a id="6624" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6626" href="UF.Size.html#6197" class="Bound">X</a><a id="6627" class="Symbol">)</a> <a id="6629" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6631" class="Symbol">(</a><a id="6632" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6634" href="UF.Size.html#6634" class="Bound">Y</a> <a id="6636" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6638" href="UF.Size.html#6199" class="Bound">𝓥</a> <a id="6640" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6642" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6644" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6649" href="UF.Size.html#6191" class="Bound">𝓤</a> <a id="6651" href="UF.Size.html#6634" class="Bound">Y</a> <a id="6653" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6655" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6660" href="UF.Size.html#6199" class="Bound">𝓥</a> <a id="6662" href="UF.Size.html#6197" class="Bound">X</a><a id="6663" class="Symbol">)</a>
  <a id="6667" href="UF.Size.html#6605" class="Function">b</a> <a id="6669" class="Symbol">=</a> <a id="6671" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="6678" href="UF.Size.html#6263" class="Function">a</a>

  <a id="6683" href="UF.Size.html#6683" class="Function">c</a> <a id="6685" class="Symbol">:</a> <a id="6687" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6695" class="Symbol">(</a><a id="6696" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="6698" href="UF.Size.html#6698" class="Bound">Y</a> <a id="6700" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="6702" href="UF.Size.html#6199" class="Bound">𝓥</a> <a id="6704" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6706" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="6708" href="UF.Size.html#6698" class="Bound">Y</a> <a id="6710" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6712" href="UF.Size.html#6197" class="Bound">X</a><a id="6713" class="Symbol">)</a>
  <a id="6717" href="UF.Size.html#6683" class="Function">c</a> <a id="6719" class="Symbol">=</a> <a id="6721" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="6735" href="UF.Size.html#6605" class="Function">b</a> <a id="6737" class="Symbol">(</a><a id="6738" href="UF.UniverseEmbedding.html#3844" class="Function">Lift-is-embedding</a> <a id="6756" href="UF.Size.html#6194" class="Bound">ua</a> <a id="6759" class="Symbol">(</a><a id="6760" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6765" href="UF.Size.html#6199" class="Bound">𝓥</a> <a id="6767" href="UF.Size.html#6197" class="Bound">X</a><a id="6768" class="Symbol">))</a>

<a id="propositional-resizing-is-prop"></a><a id="6772" href="UF.Size.html#6772" class="Function">propositional-resizing-is-prop</a> <a id="6803" class="Symbol">:</a> <a id="6805" href="UF.Univalence.html#494" class="Function">Univalence</a>
                               <a id="6847" class="Symbol">→</a> <a id="6849" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6857" class="Symbol">(</a><a id="6858" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="6881" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6883" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="6884" class="Symbol">)</a>
<a id="6886" href="UF.Size.html#6772" class="Function">propositional-resizing-is-prop</a> <a id="6917" class="Symbol">{</a><a id="6918" href="UF.Size.html#6918" class="Bound">𝓤</a><a id="6919" class="Symbol">}</a> <a id="6921" class="Symbol">{</a><a id="6922" href="UF.Size.html#6922" class="Bound">𝓥</a><a id="6923" class="Symbol">}</a> <a id="6925" href="UF.Size.html#6925" class="Bound">ua</a> <a id="6928" class="Symbol">=</a>
 <a id="6931" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="6941" class="Symbol">(</a><a id="6942" href="UF.Size.html#7045" class="Function">fe</a> <a id="6945" class="Symbol">(</a><a id="6946" href="UF.Size.html#6918" class="Bound">𝓤</a> <a id="6948" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="6949" class="Symbol">)</a> <a id="6951" class="Symbol">(</a><a id="6952" href="UF.Size.html#6922" class="Bound">𝓥</a> <a id="6954" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="6956" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6958" href="UF.Size.html#6918" class="Bound">𝓤</a><a id="6959" class="Symbol">))</a>
  <a id="6964" class="Symbol">(λ</a> <a id="6967" href="UF.Size.html#6967" class="Bound">P</a> <a id="6969" class="Symbol">→</a> <a id="6971" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="6981" class="Symbol">(</a><a id="6982" href="UF.Size.html#7045" class="Function">fe</a> <a id="6985" href="UF.Size.html#6918" class="Bound">𝓤</a> <a id="6987" class="Symbol">(</a><a id="6988" href="UF.Size.html#6922" class="Bound">𝓥</a> <a id="6990" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="6992" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6994" href="UF.Size.html#6918" class="Bound">𝓤</a><a id="6995" class="Symbol">))</a>
  <a id="7000" class="Symbol">(λ</a> <a id="7003" href="UF.Size.html#7003" class="Bound">i</a> <a id="7005" class="Symbol">→</a> <a id="7007" href="UF.Size.html#6043" class="Function">being-small-is-prop</a> <a id="7027" href="UF.Size.html#6925" class="Bound">ua</a> <a id="7030" href="UF.Size.html#6967" class="Bound">P</a> <a id="7032" href="UF.Size.html#6922" class="Bound">𝓥</a><a id="7033" class="Symbol">))</a>
 <a id="7037" class="Keyword">where</a>
  <a id="7045" href="UF.Size.html#7045" class="Function">fe</a> <a id="7048" class="Symbol">:</a> <a id="7050" href="UF.FunExt.html#996" class="Function">FunExt</a>
  <a id="7059" href="UF.Size.html#7045" class="Function">fe</a> <a id="7062" class="Symbol">=</a> <a id="7064" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="7088" href="UF.Size.html#6925" class="Bound">ua</a>

<a id="7092" class="Markup">\end{code}</a><a id="7102" class="Background">

And here is a proof that the axiom of propositional resizing is itself
a proposition using propositional and functional extensionality
instead of univalence:

</a><a id="7263" class="Markup">\begin{code}</a>

<a id="prop-being-small-is-prop"></a><a id="7277" href="UF.Size.html#7277" class="Function">prop-being-small-is-prop</a> <a id="7302" class="Symbol">:</a> <a id="7304" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
                         <a id="7337" class="Symbol">→</a> <a id="7339" href="UF.FunExt.html#996" class="Function">FunExt</a>
                         <a id="7371" class="Symbol">→</a> <a id="7373" class="Symbol">(</a><a id="7374" href="UF.Size.html#7374" class="Bound">P</a> <a id="7376" class="Symbol">:</a> <a id="7378" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7380" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7382" class="Symbol">)</a>
                         <a id="7409" class="Symbol">→</a> <a id="7411" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7419" href="UF.Size.html#7374" class="Bound">P</a>
                         <a id="7446" class="Symbol">→</a> <a id="7448" class="Symbol">{</a><a id="7449" href="UF.Size.html#7449" class="Bound">𝓥</a> <a id="7451" class="Symbol">:</a>  <a id="7454" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7462" class="Symbol">}</a> <a id="7464" class="Symbol">→</a> <a id="7466" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7474" class="Symbol">(</a><a id="7475" href="UF.Size.html#7374" class="Bound">P</a> <a id="7477" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="7480" href="UF.Size.html#7449" class="Bound">𝓥</a> <a id="7482" href="UF.Size.html#2096" class="Function Operator">small</a><a id="7487" class="Symbol">)</a>
<a id="7489" href="UF.Size.html#7277" class="Function">prop-being-small-is-prop</a> <a id="7514" class="Symbol">{</a><a id="7515" href="UF.Size.html#7515" class="Bound">𝓤</a><a id="7516" class="Symbol">}</a> <a id="7518" href="UF.Size.html#7518" class="Bound">pe</a> <a id="7521" href="UF.Size.html#7521" class="Bound">fe</a> <a id="7524" href="UF.Size.html#7524" class="Bound">P</a> <a id="7526" href="UF.Size.html#7526" class="Bound">i</a> <a id="7528" class="Symbol">{</a><a id="7529" href="UF.Size.html#7529" class="Bound">𝓥</a><a id="7530" class="Symbol">}</a> <a id="7532" class="Symbol">=</a> <a id="7534" href="UF.Size.html#8101" class="Function">c</a>
 <a id="7537" class="Keyword">where</a>
  <a id="7545" href="UF.Size.html#7545" class="Function">j</a> <a id="7547" class="Symbol">:</a> <a id="7549" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7557" class="Symbol">(</a><a id="7558" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="7563" href="UF.Size.html#7529" class="Bound">𝓥</a> <a id="7565" href="UF.Size.html#7524" class="Bound">P</a><a id="7566" class="Symbol">)</a>
  <a id="7570" href="UF.Size.html#7545" class="Function">j</a> <a id="7572" class="Symbol">=</a> <a id="7574" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="7588" class="Symbol">(</a><a id="7589" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="7616" href="UF.Size.html#7529" class="Bound">𝓥</a> <a id="7618" href="UF.Size.html#7524" class="Bound">P</a><a id="7619" class="Symbol">)</a> <a id="7621" href="UF.Size.html#7526" class="Bound">i</a>

  <a id="7626" href="UF.Size.html#7626" class="Function">a</a> <a id="7628" class="Symbol">:</a> <a id="7630" class="Symbol">(</a><a id="7631" href="UF.Size.html#7631" class="Bound">Y</a> <a id="7633" class="Symbol">:</a> <a id="7635" href="UF.Size.html#7529" class="Bound">𝓥</a> <a id="7637" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7639" class="Symbol">)</a> <a id="7641" class="Symbol">→</a> <a id="7643" class="Symbol">(</a><a id="7644" href="UF.Size.html#7631" class="Bound">Y</a> <a id="7646" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7648" href="UF.Size.html#7524" class="Bound">P</a><a id="7649" class="Symbol">)</a> <a id="7651" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7653" class="Symbol">(</a><a id="7654" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="7659" href="UF.Size.html#7515" class="Bound">𝓤</a> <a id="7661" href="UF.Size.html#7631" class="Bound">Y</a> <a id="7663" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7665" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="7670" href="UF.Size.html#7529" class="Bound">𝓥</a> <a id="7672" href="UF.Size.html#7524" class="Bound">P</a><a id="7673" class="Symbol">)</a>
  <a id="7677" href="UF.Size.html#7626" class="Function">a</a> <a id="7679" href="UF.Size.html#7679" class="Bound">Y</a> <a id="7681" class="Symbol">=</a> <a id="7683" class="Symbol">(</a><a id="7684" href="UF.Size.html#7679" class="Bound">Y</a> <a id="7686" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7688" href="UF.Size.html#7524" class="Bound">P</a><a id="7689" class="Symbol">)</a>                <a id="7706" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="7709" href="UF.Size.html#7798" class="Function">a₀</a> <a id="7712" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="7722" class="Symbol">(</a><a id="7723" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="7728" href="UF.Size.html#7515" class="Bound">𝓤</a> <a id="7730" href="UF.Size.html#7679" class="Bound">Y</a> <a id="7732" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7734" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="7739" href="UF.Size.html#7529" class="Bound">𝓥</a> <a id="7741" href="UF.Size.html#7524" class="Bound">P</a><a id="7742" class="Symbol">)</a>  <a id="7745" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="7748" href="UF.Size.html#7922" class="Function">a₁</a> <a id="7751" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="7761" class="Symbol">(</a><a id="7762" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="7767" href="UF.Size.html#7515" class="Bound">𝓤</a> <a id="7769" href="UF.Size.html#7679" class="Bound">Y</a> <a id="7771" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7773" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="7778" href="UF.Size.html#7529" class="Bound">𝓥</a> <a id="7780" href="UF.Size.html#7524" class="Bound">P</a><a id="7781" class="Symbol">)</a> <a id="7783" href="UF.Equiv.html#2815" class="Function Operator">■</a>
   <a id="7788" class="Keyword">where</a>
    <a id="7798" href="UF.Size.html#7798" class="Function">a₀</a> <a id="7801" class="Symbol">=</a> <a id="7803" href="UF.Equiv-FunExt.html#12398" class="Function">≃-cong</a> <a id="7810" href="UF.Size.html#7521" class="Bound">fe</a>
           <a id="7824" class="Symbol">(</a><a id="7825" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="7831" class="Symbol">(</a><a id="7832" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="7859" href="UF.Size.html#7515" class="Bound">𝓤</a> <a id="7861" href="UF.Size.html#7679" class="Bound">Y</a><a id="7862" class="Symbol">))</a>
           <a id="7876" class="Symbol">(</a><a id="7877" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="7883" class="Symbol">(</a><a id="7884" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="7911" href="UF.Size.html#7529" class="Bound">𝓥</a> <a id="7913" href="UF.Size.html#7524" class="Bound">P</a><a id="7914" class="Symbol">))</a>

    <a id="7922" href="UF.Size.html#7922" class="Function">a₁</a> <a id="7925" class="Symbol">=</a> <a id="7927" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="7933" class="Symbol">(</a><a id="7934" href="UF.Equiv-FunExt.html#14076" class="Function">prop-univalent-≃</a>
           <a id="7962" class="Symbol">(</a><a id="7963" href="UF.Size.html#7518" class="Bound">pe</a> <a id="7966" class="Symbol">(</a><a id="7967" href="UF.Size.html#7515" class="Bound">𝓤</a> <a id="7969" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7971" href="UF.Size.html#7529" class="Bound">𝓥</a><a id="7972" class="Symbol">))(</a><a id="7975" href="UF.Size.html#7521" class="Bound">fe</a> <a id="7978" class="Symbol">(</a><a id="7979" href="UF.Size.html#7515" class="Bound">𝓤</a> <a id="7981" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7983" href="UF.Size.html#7529" class="Bound">𝓥</a><a id="7984" class="Symbol">)</a> <a id="7986" class="Symbol">(</a><a id="7987" href="UF.Size.html#7515" class="Bound">𝓤</a> <a id="7989" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7991" href="UF.Size.html#7529" class="Bound">𝓥</a><a id="7992" class="Symbol">))</a> <a id="7995" class="Symbol">(</a><a id="7996" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="8001" href="UF.Size.html#7515" class="Bound">𝓤</a> <a id="8003" href="UF.Size.html#7679" class="Bound">Y</a><a id="8004" class="Symbol">)</a> <a id="8006" class="Symbol">(</a><a id="8007" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="8012" href="UF.Size.html#7529" class="Bound">𝓥</a> <a id="8014" href="UF.Size.html#7524" class="Bound">P</a><a id="8015" class="Symbol">)</a> <a id="8017" href="UF.Size.html#7545" class="Function">j</a><a id="8018" class="Symbol">)</a>

  <a id="8023" href="UF.Size.html#8023" class="Function">b</a> <a id="8025" class="Symbol">:</a> <a id="8027" class="Symbol">(</a><a id="8028" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8030" href="UF.Size.html#8030" class="Bound">Y</a> <a id="8032" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8034" href="UF.Size.html#7529" class="Bound">𝓥</a> <a id="8036" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8038" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8040" href="UF.Size.html#8030" class="Bound">Y</a> <a id="8042" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8044" href="UF.Size.html#7524" class="Bound">P</a><a id="8045" class="Symbol">)</a> <a id="8047" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8049" class="Symbol">(</a><a id="8050" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8052" href="UF.Size.html#8052" class="Bound">Y</a> <a id="8054" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8056" href="UF.Size.html#7529" class="Bound">𝓥</a> <a id="8058" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8060" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8062" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="8067" href="UF.Size.html#7515" class="Bound">𝓤</a> <a id="8069" href="UF.Size.html#8052" class="Bound">Y</a> <a id="8071" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8073" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="8078" href="UF.Size.html#7529" class="Bound">𝓥</a> <a id="8080" href="UF.Size.html#7524" class="Bound">P</a><a id="8081" class="Symbol">)</a>
  <a id="8085" href="UF.Size.html#8023" class="Function">b</a> <a id="8087" class="Symbol">=</a> <a id="8089" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="8096" href="UF.Size.html#7626" class="Function">a</a>

  <a id="8101" href="UF.Size.html#8101" class="Function">c</a> <a id="8103" class="Symbol">:</a> <a id="8105" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8113" class="Symbol">(</a><a id="8114" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8116" href="UF.Size.html#8116" class="Bound">Y</a> <a id="8118" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8120" href="UF.Size.html#7529" class="Bound">𝓥</a> <a id="8122" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8124" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8126" href="UF.Size.html#8116" class="Bound">Y</a> <a id="8128" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8130" href="UF.Size.html#7524" class="Bound">P</a><a id="8131" class="Symbol">)</a>
  <a id="8135" href="UF.Size.html#8101" class="Function">c</a> <a id="8137" class="Symbol">=</a> <a id="8139" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="8153" href="UF.Size.html#8023" class="Function">b</a> <a id="8155" class="Symbol">(</a><a id="8156" href="UF.UniverseEmbedding.html#5266" class="Function">prop-fiber-Lift</a> <a id="8172" href="UF.Size.html#7518" class="Bound">pe</a> <a id="8175" href="UF.Size.html#7521" class="Bound">fe</a> <a id="8178" class="Symbol">(</a><a id="8179" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="8184" href="UF.Size.html#7529" class="Bound">𝓥</a> <a id="8186" href="UF.Size.html#7524" class="Bound">P</a><a id="8187" class="Symbol">)</a> <a id="8189" href="UF.Size.html#7545" class="Function">j</a><a id="8190" class="Symbol">)</a>

<a id="propositional-resizing-is-prop&#39;"></a><a id="8193" href="UF.Size.html#8193" class="Function">propositional-resizing-is-prop&#39;</a> <a id="8225" class="Symbol">:</a> <a id="8227" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
                                <a id="8267" class="Symbol">→</a> <a id="8269" href="UF.FunExt.html#996" class="Function">FunExt</a>
                                <a id="8308" class="Symbol">→</a> <a id="8310" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8318" class="Symbol">(</a><a id="8319" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="8342" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8344" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8345" class="Symbol">)</a>
<a id="8347" href="UF.Size.html#8193" class="Function">propositional-resizing-is-prop&#39;</a> <a id="8379" href="UF.Size.html#8379" class="Bound">pe</a> <a id="8382" href="UF.Size.html#8382" class="Bound">fe</a> <a id="8385" class="Symbol">=</a>
 <a id="8388" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="8399" class="Symbol">(</a><a id="8400" href="UF.Size.html#8382" class="Bound">fe</a> <a id="8403" class="Symbol">_</a> <a id="8405" class="Symbol">_)</a> <a id="8408" class="Symbol">(λ</a> <a id="8411" href="UF.Size.html#8411" class="Bound">P</a> <a id="8413" href="UF.Size.html#8413" class="Bound">i</a> <a id="8415" class="Symbol">→</a> <a id="8417" href="UF.Size.html#7277" class="Function">prop-being-small-is-prop</a> <a id="8442" href="UF.Size.html#8379" class="Bound">pe</a> <a id="8445" href="UF.Size.html#8382" class="Bound">fe</a> <a id="8448" href="UF.Size.html#8411" class="Bound">P</a> <a id="8450" href="UF.Size.html#8413" class="Bound">i</a><a id="8451" class="Symbol">)</a>

<a id="8454" class="Markup">\end{code}</a><a id="8464" class="Background">

Impredicativity. We begin with this strong notion, which says that the
type Ω 𝓤 of truth values in the universe 𝓤 has a copy in any successor
universe (i.e. in all universes except the first).

</a><a id="8660" class="Markup">\begin{code}</a>

<a id="Ω⁺-resizing"></a><a id="8674" href="UF.Size.html#8674" class="Function">Ω⁺-resizing</a> <a id="8686" class="Symbol">:</a> <a id="8688" class="Symbol">(</a><a id="8689" href="UF.Size.html#8689" class="Bound">𝓤</a> <a id="8691" class="Symbol">:</a> <a id="8693" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="8701" class="Symbol">)</a> <a id="8703" class="Symbol">→</a> <a id="8705" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="8708" href="UF.Size.html#8674" class="Function">Ω⁺-resizing</a> <a id="8720" href="UF.Size.html#8720" class="Bound">𝓤</a> <a id="8722" class="Symbol">=</a> <a id="8724" class="Symbol">(</a><a id="8725" href="UF.Size.html#8725" class="Bound">𝓥</a> <a id="8727" class="Symbol">:</a> <a id="8729" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="8737" class="Symbol">)</a> <a id="8739" class="Symbol">→</a> <a id="8741" class="Symbol">(</a><a id="8742" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="8744" href="UF.Size.html#8720" class="Bound">𝓤</a><a id="8745" class="Symbol">)</a> <a id="8747" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="8750" class="Symbol">(</a><a id="8751" href="UF.Size.html#8725" class="Bound">𝓥</a> <a id="8753" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="8754" class="Symbol">)</a> <a id="8756" href="UF.Size.html#2096" class="Function Operator">small</a>

<a id="Ω⁺-resizing-from-pr-pe-fe"></a><a id="8763" href="UF.Size.html#8763" class="Function">Ω⁺-resizing-from-pr-pe-fe</a> <a id="8789" class="Symbol">:</a> <a id="8791" href="UF.Size.html#4670" class="Function">Propositional-resizing</a>
                          <a id="8840" class="Symbol">→</a> <a id="8842" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
                          <a id="8876" class="Symbol">→</a> <a id="8878" href="UF.FunExt.html#996" class="Function">FunExt</a>
                          <a id="8911" class="Symbol">→</a> <a id="8913" href="UF.Size.html#8674" class="Function">Ω⁺-resizing</a> <a id="8925" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="8927" href="UF.Size.html#8763" class="Function">Ω⁺-resizing-from-pr-pe-fe</a> <a id="8953" class="Symbol">{</a><a id="8954" href="UF.Size.html#8954" class="Bound">𝓤</a><a id="8955" class="Symbol">}</a> <a id="8957" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="8959" href="UF.Size.html#8959" class="Bound">pe</a> <a id="8962" href="UF.Size.html#8962" class="Bound">fe</a> <a id="8965" href="UF.Size.html#8965" class="Bound">𝓥</a> <a id="8967" class="Symbol">=</a> <a id="8969" href="UF.Size.html#9686" class="Function">γ</a>
 <a id="8972" class="Keyword">where</a>
  <a id="8980" href="UF.Size.html#8980" class="Function">φ</a> <a id="8982" class="Symbol">:</a> <a id="8984" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="8986" href="UF.Size.html#8965" class="Bound">𝓥</a> <a id="8988" class="Symbol">→</a> <a id="8990" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="8992" href="UF.Size.html#8954" class="Bound">𝓤</a>
  <a id="8996" href="UF.Size.html#8980" class="Function">φ</a> <a id="8998" class="Symbol">(</a><a id="8999" href="UF.Size.html#8999" class="Bound">Q</a> <a id="9001" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9003" href="UF.Size.html#9003" class="Bound">j</a><a id="9004" class="Symbol">)</a> <a id="9006" class="Symbol">=</a> <a id="9008" href="UF.Size.html#3532" class="Function">resize</a> <a id="9015" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9017" href="UF.Size.html#8999" class="Bound">Q</a> <a id="9019" href="UF.Size.html#9003" class="Bound">j</a> <a id="9021" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9023" href="UF.Size.html#3604" class="Function">resize-is-prop</a> <a id="9038" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9040" href="UF.Size.html#8999" class="Bound">Q</a> <a id="9042" href="UF.Size.html#9003" class="Bound">j</a>

  <a id="9047" href="UF.Size.html#9047" class="Function">ψ</a> <a id="9049" class="Symbol">:</a> <a id="9051" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="9053" href="UF.Size.html#8954" class="Bound">𝓤</a> <a id="9055" class="Symbol">→</a> <a id="9057" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="9059" href="UF.Size.html#8965" class="Bound">𝓥</a>
  <a id="9063" href="UF.Size.html#9047" class="Function">ψ</a> <a id="9065" class="Symbol">(</a><a id="9066" href="UF.Size.html#9066" class="Bound">P</a> <a id="9068" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9070" href="UF.Size.html#9070" class="Bound">i</a><a id="9071" class="Symbol">)</a> <a id="9073" class="Symbol">=</a> <a id="9075" href="UF.Size.html#3532" class="Function">resize</a> <a id="9082" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9084" href="UF.Size.html#9066" class="Bound">P</a> <a id="9086" href="UF.Size.html#9070" class="Bound">i</a> <a id="9088" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9090" href="UF.Size.html#3604" class="Function">resize-is-prop</a> <a id="9105" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9107" href="UF.Size.html#9066" class="Bound">P</a> <a id="9109" href="UF.Size.html#9070" class="Bound">i</a>

  <a id="9114" href="UF.Size.html#9114" class="Function">φψ</a> <a id="9117" class="Symbol">:</a> <a id="9119" class="Symbol">(</a><a id="9120" href="UF.Size.html#9120" class="Bound">p</a> <a id="9122" class="Symbol">:</a> <a id="9124" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="9126" href="UF.Size.html#8954" class="Bound">𝓤</a><a id="9127" class="Symbol">)</a> <a id="9129" class="Symbol">→</a> <a id="9131" href="UF.Size.html#8980" class="Function">φ</a> <a id="9133" class="Symbol">(</a><a id="9134" href="UF.Size.html#9047" class="Function">ψ</a> <a id="9136" href="UF.Size.html#9120" class="Bound">p</a><a id="9137" class="Symbol">)</a> <a id="9139" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9141" href="UF.Size.html#9120" class="Bound">p</a>
  <a id="9145" href="UF.Size.html#9114" class="Function">φψ</a> <a id="9148" class="Symbol">(</a><a id="9149" href="UF.Size.html#9149" class="Bound">P</a> <a id="9151" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9153" href="UF.Size.html#9153" class="Bound">i</a><a id="9154" class="Symbol">)</a> <a id="9156" class="Symbol">=</a> <a id="9158" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="9175" class="Symbol">(</a><a id="9176" href="UF.Size.html#8959" class="Bound">pe</a> <a id="9179" href="UF.Size.html#8954" class="Bound">𝓤</a><a id="9180" class="Symbol">)</a> <a id="9182" class="Symbol">(</a><a id="9183" href="UF.Size.html#8962" class="Bound">fe</a> <a id="9186" href="UF.Size.html#8954" class="Bound">𝓤</a> <a id="9188" href="UF.Size.html#8954" class="Bound">𝓤</a><a id="9189" class="Symbol">)</a>
               <a id="9206" class="Symbol">(</a><a id="9207" href="UF.Size.html#3824" class="Function">from-resize</a> <a id="9219" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9221" href="UF.Size.html#9149" class="Bound">P</a> <a id="9223" href="UF.Size.html#9153" class="Bound">i</a> <a id="9225" href="MLTT.Pi.html#513" class="Function Operator">∘</a>
                <a id="9243" href="UF.Size.html#3824" class="Function">from-resize</a> <a id="9255" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9257" class="Symbol">(</a><a id="9258" href="UF.Size.html#3532" class="Function">resize</a> <a id="9265" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9267" href="UF.Size.html#9149" class="Bound">P</a> <a id="9269" href="UF.Size.html#9153" class="Bound">i</a><a id="9270" class="Symbol">)</a> <a id="9272" class="Symbol">(</a><a id="9273" href="UF.Size.html#3604" class="Function">resize-is-prop</a> <a id="9288" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9290" href="UF.Size.html#9149" class="Bound">P</a> <a id="9292" href="UF.Size.html#9153" class="Bound">i</a><a id="9293" class="Symbol">))</a>
               <a id="9311" class="Symbol">(</a><a id="9312" href="UF.Size.html#3722" class="Function">to-resize</a> <a id="9322" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9324" class="Symbol">(</a><a id="9325" href="UF.Size.html#3532" class="Function">resize</a> <a id="9332" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9334" href="UF.Size.html#9149" class="Bound">P</a> <a id="9336" href="UF.Size.html#9153" class="Bound">i</a><a id="9337" class="Symbol">)</a> <a id="9339" class="Symbol">(</a><a id="9340" href="UF.Size.html#3604" class="Function">resize-is-prop</a> <a id="9355" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9357" href="UF.Size.html#9149" class="Bound">P</a> <a id="9359" href="UF.Size.html#9153" class="Bound">i</a><a id="9360" class="Symbol">)</a> <a id="9362" href="MLTT.Pi.html#513" class="Function Operator">∘</a>
                <a id="9380" href="UF.Size.html#3722" class="Function">to-resize</a> <a id="9390" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9392" href="UF.Size.html#9149" class="Bound">P</a> <a id="9394" href="UF.Size.html#9153" class="Bound">i</a><a id="9395" class="Symbol">)</a>

  <a id="9400" href="UF.Size.html#9400" class="Function">ψφ</a> <a id="9403" class="Symbol">:</a> <a id="9405" class="Symbol">(</a><a id="9406" href="UF.Size.html#9406" class="Bound">q</a> <a id="9408" class="Symbol">:</a> <a id="9410" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="9412" href="UF.Size.html#8965" class="Bound">𝓥</a><a id="9413" class="Symbol">)</a> <a id="9415" class="Symbol">→</a> <a id="9417" href="UF.Size.html#9047" class="Function">ψ</a> <a id="9419" class="Symbol">(</a><a id="9420" href="UF.Size.html#8980" class="Function">φ</a> <a id="9422" href="UF.Size.html#9406" class="Bound">q</a><a id="9423" class="Symbol">)</a> <a id="9425" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9427" href="UF.Size.html#9406" class="Bound">q</a>
  <a id="9431" href="UF.Size.html#9400" class="Function">ψφ</a> <a id="9434" class="Symbol">(</a><a id="9435" href="UF.Size.html#9435" class="Bound">Q</a> <a id="9437" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9439" href="UF.Size.html#9439" class="Bound">j</a><a id="9440" class="Symbol">)</a> <a id="9442" class="Symbol">=</a> <a id="9444" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="9461" class="Symbol">(</a><a id="9462" href="UF.Size.html#8959" class="Bound">pe</a> <a id="9465" href="UF.Size.html#8965" class="Bound">𝓥</a><a id="9466" class="Symbol">)</a> <a id="9468" class="Symbol">(</a><a id="9469" href="UF.Size.html#8962" class="Bound">fe</a> <a id="9472" href="UF.Size.html#8965" class="Bound">𝓥</a> <a id="9474" href="UF.Size.html#8965" class="Bound">𝓥</a><a id="9475" class="Symbol">)</a>
               <a id="9492" class="Symbol">(</a><a id="9493" href="UF.Size.html#3824" class="Function">from-resize</a> <a id="9505" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9507" href="UF.Size.html#9435" class="Bound">Q</a> <a id="9509" href="UF.Size.html#9439" class="Bound">j</a> <a id="9511" href="MLTT.Pi.html#513" class="Function Operator">∘</a>
                <a id="9529" href="UF.Size.html#3824" class="Function">from-resize</a> <a id="9541" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9543" class="Symbol">(</a><a id="9544" href="UF.Size.html#3532" class="Function">resize</a> <a id="9551" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9553" href="UF.Size.html#9435" class="Bound">Q</a> <a id="9555" href="UF.Size.html#9439" class="Bound">j</a><a id="9556" class="Symbol">)</a> <a id="9558" class="Symbol">(</a><a id="9559" href="UF.Size.html#3604" class="Function">resize-is-prop</a> <a id="9574" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9576" href="UF.Size.html#9435" class="Bound">Q</a> <a id="9578" href="UF.Size.html#9439" class="Bound">j</a><a id="9579" class="Symbol">))</a>
               <a id="9597" class="Symbol">(</a><a id="9598" href="UF.Size.html#3722" class="Function">to-resize</a> <a id="9608" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9610" class="Symbol">(</a><a id="9611" href="UF.Size.html#3532" class="Function">resize</a> <a id="9618" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9620" href="UF.Size.html#9435" class="Bound">Q</a> <a id="9622" href="UF.Size.html#9439" class="Bound">j</a><a id="9623" class="Symbol">)</a> <a id="9625" class="Symbol">(</a><a id="9626" href="UF.Size.html#3604" class="Function">resize-is-prop</a> <a id="9641" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9643" href="UF.Size.html#9435" class="Bound">Q</a> <a id="9645" href="UF.Size.html#9439" class="Bound">j</a><a id="9646" class="Symbol">)</a> <a id="9648" href="MLTT.Pi.html#513" class="Function Operator">∘</a>
                <a id="9666" href="UF.Size.html#3722" class="Function">to-resize</a> <a id="9676" href="UF.Size.html#8957" class="Bound">ρ</a> <a id="9678" href="UF.Size.html#9435" class="Bound">Q</a> <a id="9680" href="UF.Size.html#9439" class="Bound">j</a><a id="9681" class="Symbol">)</a>

  <a id="9686" href="UF.Size.html#9686" class="Function">γ</a> <a id="9688" class="Symbol">:</a> <a id="9690" class="Symbol">(</a><a id="9691" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="9693" href="UF.Size.html#8954" class="Bound">𝓤</a><a id="9694" class="Symbol">)</a> <a id="9696" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="9699" class="Symbol">(</a><a id="9700" href="UF.Size.html#8965" class="Bound">𝓥</a> <a id="9702" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="9703" class="Symbol">)</a> <a id="9705" href="UF.Size.html#2096" class="Function Operator">small</a>
  <a id="9713" href="UF.Size.html#9686" class="Function">γ</a> <a id="9715" class="Symbol">=</a> <a id="9717" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="9719" href="UF.Size.html#8965" class="Bound">𝓥</a> <a id="9721" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9723" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="9730" href="UF.Size.html#8980" class="Function">φ</a> <a id="9732" class="Symbol">(</a><a id="9733" href="UF.Size.html#9047" class="Function">ψ</a> <a id="9735" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9737" href="UF.Size.html#9400" class="Function">ψφ</a> <a id="9740" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9742" href="UF.Size.html#9114" class="Function">φψ</a><a id="9744" class="Symbol">)</a>
<a id="9746" class="Markup">\end{code}</a><a id="9756" class="Background">

A more standard notion of impredicativity is that the type Ω 𝓤 of
truth-values in the universe 𝓤 itself lives in 𝓤.

</a><a id="9875" class="Markup">\begin{code}</a>

<a id="Ω-resizing"></a><a id="9889" href="UF.Size.html#9889" class="Function">Ω-resizing</a> <a id="9900" class="Symbol">:</a> <a id="9902" class="Symbol">(</a><a id="9903" href="UF.Size.html#9903" class="Bound">𝓤</a> <a id="9905" class="Symbol">:</a> <a id="9907" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="9915" class="Symbol">)</a> <a id="9917" class="Symbol">→</a> <a id="9919" href="UF.Size.html#9903" class="Bound">𝓤</a> <a id="9921" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="9923" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="9925" href="UF.Size.html#9889" class="Function">Ω-resizing</a> <a id="9936" href="UF.Size.html#9936" class="Bound">𝓤</a> <a id="9938" class="Symbol">=</a> <a id="9940" class="Symbol">(</a><a id="9941" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="9943" href="UF.Size.html#9936" class="Bound">𝓤</a><a id="9944" class="Symbol">)</a> <a id="9946" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="9949" href="UF.Size.html#9936" class="Bound">𝓤</a> <a id="9951" href="UF.Size.html#2096" class="Function Operator">small</a>

<a id="9958" class="Markup">\end{code}</a><a id="9968" class="Background">

Propositional resizing doesn&#39;t imply that the first universe 𝓤₀ is
impredicative, but it does imply that all other, successor, universes
𝓤 ⁺ are.

</a><a id="10117" class="Markup">\begin{code}</a>

<a id="Ω-resizing⁺-from-pr-pe-fe"></a><a id="10131" href="UF.Size.html#10131" class="Function">Ω-resizing⁺-from-pr-pe-fe</a> <a id="10157" class="Symbol">:</a> <a id="10159" href="UF.Size.html#4670" class="Function">Propositional-resizing</a>
                          <a id="10208" class="Symbol">→</a> <a id="10210" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
                          <a id="10244" class="Symbol">→</a> <a id="10246" href="UF.FunExt.html#996" class="Function">FunExt</a>
                          <a id="10279" class="Symbol">→</a> <a id="10281" href="UF.Size.html#9889" class="Function">Ω-resizing</a> <a id="10292" class="Symbol">(</a><a id="10293" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10295" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="10296" class="Symbol">)</a>
<a id="10298" href="UF.Size.html#10131" class="Function">Ω-resizing⁺-from-pr-pe-fe</a> <a id="10324" class="Symbol">{</a><a id="10325" href="UF.Size.html#10325" class="Bound">𝓤</a><a id="10326" class="Symbol">}</a> <a id="10328" href="UF.Size.html#10328" class="Bound">ρ</a> <a id="10330" href="UF.Size.html#10330" class="Bound">pe</a> <a id="10333" href="UF.Size.html#10333" class="Bound">fe</a> <a id="10336" class="Symbol">=</a> <a id="10338" href="UF.Size.html#8763" class="Function">Ω⁺-resizing-from-pr-pe-fe</a> <a id="10364" href="UF.Size.html#10328" class="Bound">ρ</a> <a id="10366" href="UF.Size.html#10330" class="Bound">pe</a> <a id="10369" href="UF.Size.html#10333" class="Bound">fe</a> <a id="10372" href="UF.Size.html#10325" class="Bound">𝓤</a>

<a id="10375" class="Markup">\end{code}</a><a id="10385" class="Background">

But excluded middle does give the impredicativity of the first
universe, and of all other universes, of course:

</a><a id="10500" class="Markup">\begin{code}</a>

<a id="Ω-Resizing"></a><a id="10514" href="UF.Size.html#10514" class="Function">Ω-Resizing</a> <a id="10525" class="Symbol">:</a> <a id="10527" class="Symbol">(</a><a id="10528" href="UF.Size.html#10528" class="Bound">𝓤</a> <a id="10530" href="UF.Size.html#10530" class="Bound">𝓥</a> <a id="10532" class="Symbol">:</a> <a id="10534" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="10542" class="Symbol">)</a> <a id="10544" class="Symbol">→</a> <a id="10546" class="Symbol">(</a><a id="10547" href="UF.Size.html#10528" class="Bound">𝓤</a> <a id="10549" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="10551" href="UF.Size.html#10530" class="Bound">𝓥</a><a id="10552" class="Symbol">)</a><a id="10553" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="10555" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="10557" href="UF.Size.html#10514" class="Function">Ω-Resizing</a> <a id="10568" href="UF.Size.html#10568" class="Bound">𝓤</a> <a id="10570" href="UF.Size.html#10570" class="Bound">𝓥</a> <a id="10572" class="Symbol">=</a> <a id="10574" class="Symbol">(</a><a id="10575" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="10577" href="UF.Size.html#10568" class="Bound">𝓤</a><a id="10578" class="Symbol">)</a> <a id="10580" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="10583" href="UF.Size.html#10570" class="Bound">𝓥</a> <a id="10585" href="UF.Size.html#2096" class="Function Operator">small</a>

<a id="Ω-global-resizing-from-em-pe-fe"></a><a id="10592" href="UF.Size.html#10592" class="Function">Ω-global-resizing-from-em-pe-fe</a> <a id="10624" class="Symbol">:</a> <a id="10626" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="10629" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                <a id="10663" class="Symbol">→</a> <a id="10665" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="10673" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                <a id="10707" class="Symbol">→</a> <a id="10709" href="UF.FunExt.html#851" class="Function">funext</a> <a id="10716" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10718" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                <a id="10752" class="Symbol">→</a> <a id="10754" class="Symbol">(</a><a id="10755" href="UF.Size.html#10755" class="Bound">𝓥</a> <a id="10757" class="Symbol">:</a> <a id="10759" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="10767" class="Symbol">)</a> <a id="10769" class="Symbol">→</a> <a id="10771" href="UF.Size.html#10514" class="Function">Ω-Resizing</a> <a id="10782" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10784" href="UF.Size.html#10755" class="Bound">𝓥</a>
<a id="10786" href="UF.Size.html#10592" class="Function">Ω-global-resizing-from-em-pe-fe</a> <a id="10818" class="Symbol">{</a><a id="10819" href="UF.Size.html#10819" class="Bound">𝓤</a><a id="10820" class="Symbol">}</a> <a id="10822" href="UF.Size.html#10822" class="Bound">lem</a> <a id="10826" href="UF.Size.html#10826" class="Bound">pe</a> <a id="10829" href="UF.Size.html#10829" class="Bound">fe</a> <a id="10832" href="UF.Size.html#10832" class="Bound">𝓥</a> <a id="10834" class="Symbol">=</a> <a id="10836" href="UF.Size.html#11476" class="Function">γ</a>
 <a id="10839" class="Keyword">where</a>
  <a id="10847" href="UF.Size.html#10847" class="Function">em</a> <a id="10850" class="Symbol">:</a> <a id="10852" href="UF.ClassicalLogic.html#1695" class="Function">LEM</a> <a id="10856" href="UF.Size.html#10819" class="Bound">𝓤</a>
  <a id="10860" href="UF.Size.html#10847" class="Function">em</a> <a id="10863" class="Symbol">=</a> <a id="10865" href="UF.ClassicalLogic.html#1756" class="Function">EM-gives-LEM</a> <a id="10878" href="UF.Size.html#10822" class="Bound">lem</a>

  <a id="10885" href="UF.Size.html#10885" class="Function">φ</a> <a id="10887" class="Symbol">:</a> <a id="10889" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10891" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10893" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10895" class="Symbol">→</a> <a id="10897" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="10899" href="UF.Size.html#10819" class="Bound">𝓤</a>
  <a id="10903" href="UF.Size.html#10885" class="Function">φ</a> <a id="10905" class="Symbol">(</a><a id="10906" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10910" href="UF.Size.html#10910" class="Bound">x</a><a id="10911" class="Symbol">)</a> <a id="10913" class="Symbol">=</a> <a id="10915" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
  <a id="10919" href="UF.Size.html#10885" class="Function">φ</a> <a id="10921" class="Symbol">(</a><a id="10922" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="10926" href="UF.Size.html#10926" class="Bound">y</a><a id="10927" class="Symbol">)</a> <a id="10929" class="Symbol">=</a> <a id="10931" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>

  <a id="10936" href="UF.Size.html#10936" class="Function">ψ</a> <a id="10938" class="Symbol">:</a> <a id="10940" class="Symbol">(</a><a id="10941" href="UF.Size.html#10941" class="Bound">p</a> <a id="10943" class="Symbol">:</a> <a id="10945" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="10947" href="UF.Size.html#10819" class="Bound">𝓤</a><a id="10948" class="Symbol">)</a> <a id="10950" class="Symbol">→</a> <a id="10952" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="10965" class="Symbol">(</a><a id="10966" href="UF.Size.html#10941" class="Bound">p</a> <a id="10968" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="10973" class="Symbol">)</a> <a id="10975" class="Symbol">→</a> <a id="10977" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="10979" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10981" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="10985" href="UF.Size.html#10936" class="Function">ψ</a> <a id="10987" href="UF.Size.html#10987" class="Bound">p</a> <a id="10989" class="Symbol">(</a><a id="10990" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="10994" href="UF.Size.html#10994" class="Bound">h</a><a id="10995" class="Symbol">)</a> <a id="10997" class="Symbol">=</a> <a id="10999" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11003" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="11007" href="UF.Size.html#10936" class="Function">ψ</a> <a id="11009" href="UF.Size.html#11009" class="Bound">p</a> <a id="11011" class="Symbol">(</a><a id="11012" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11016" href="UF.Size.html#11016" class="Bound">n</a><a id="11017" class="Symbol">)</a> <a id="11019" class="Symbol">=</a> <a id="11021" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11025" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="11030" href="UF.Size.html#11030" class="Function">ψφ</a> <a id="11033" class="Symbol">:</a> <a id="11035" class="Symbol">(</a><a id="11036" href="UF.Size.html#11036" class="Bound">z</a> <a id="11038" class="Symbol">:</a> <a id="11040" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="11042" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11044" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="11045" class="Symbol">)</a> <a id="11047" class="Symbol">(</a><a id="11048" href="UF.Size.html#11048" class="Bound">d</a> <a id="11050" class="Symbol">:</a> <a id="11052" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="11065" class="Symbol">((</a><a id="11067" href="UF.Size.html#10885" class="Function">φ</a> <a id="11069" href="UF.Size.html#11036" class="Bound">z</a><a id="11070" class="Symbol">)</a> <a id="11072" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="11077" class="Symbol">))</a> <a id="11080" class="Symbol">→</a> <a id="11082" href="UF.Size.html#10936" class="Function">ψ</a> <a id="11084" class="Symbol">(</a><a id="11085" href="UF.Size.html#10885" class="Function">φ</a> <a id="11087" href="UF.Size.html#11036" class="Bound">z</a><a id="11088" class="Symbol">)</a> <a id="11090" href="UF.Size.html#11048" class="Bound">d</a> <a id="11092" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11094" href="UF.Size.html#11036" class="Bound">z</a>
  <a id="11098" href="UF.Size.html#11030" class="Function">ψφ</a> <a id="11101" class="Symbol">(</a><a id="11102" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11106" href="UF.Size.html#11106" class="Bound">x</a><a id="11107" class="Symbol">)</a> <a id="11109" class="Symbol">(</a><a id="11110" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11114" href="UF.Size.html#11114" class="Bound">h</a><a id="11115" class="Symbol">)</a> <a id="11117" class="Symbol">=</a> <a id="11119" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11126" href="UF.Size.html#11114" class="Bound">h</a>
  <a id="11130" href="UF.Size.html#11030" class="Function">ψφ</a> <a id="11133" class="Symbol">(</a><a id="11134" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11138" href="UF.Size.html#11138" class="Bound">x</a><a id="11139" class="Symbol">)</a> <a id="11141" class="Symbol">(</a><a id="11142" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11146" href="UF.Size.html#11146" class="Bound">n</a><a id="11147" class="Symbol">)</a> <a id="11149" class="Symbol">=</a> <a id="11151" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11154" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11158" class="Symbol">(</a><a id="11159" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="11169" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="11171" href="UF.Size.html#11138" class="Bound">x</a><a id="11172" class="Symbol">)</a>
  <a id="11176" href="UF.Size.html#11030" class="Function">ψφ</a> <a id="11179" class="Symbol">(</a><a id="11180" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11184" href="UF.Size.html#11184" class="Bound">y</a><a id="11185" class="Symbol">)</a> <a id="11187" class="Symbol">(</a><a id="11188" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11192" href="UF.Size.html#11192" class="Bound">h</a><a id="11193" class="Symbol">)</a> <a id="11195" class="Symbol">=</a> <a id="11197" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11200" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11204" class="Symbol">(</a><a id="11205" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="11215" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="11217" href="UF.Size.html#11184" class="Bound">y</a><a id="11218" class="Symbol">)</a>
  <a id="11222" href="UF.Size.html#11030" class="Function">ψφ</a> <a id="11225" class="Symbol">(</a><a id="11226" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11230" href="UF.Size.html#11230" class="Bound">y</a><a id="11231" class="Symbol">)</a> <a id="11233" class="Symbol">(</a><a id="11234" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11238" href="UF.Size.html#11238" class="Bound">n</a><a id="11239" class="Symbol">)</a> <a id="11241" class="Symbol">=</a> <a id="11243" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="11250" class="Symbol">(</a><a id="11251" href="UF.Size.html#11238" class="Bound">n</a> <a id="11253" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="11254" class="Symbol">)</a>

  <a id="11259" href="UF.Size.html#11259" class="Function">φψ</a> <a id="11262" class="Symbol">:</a> <a id="11264" class="Symbol">(</a><a id="11265" href="UF.Size.html#11265" class="Bound">p</a> <a id="11267" class="Symbol">:</a> <a id="11269" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="11271" href="UF.Size.html#10819" class="Bound">𝓤</a><a id="11272" class="Symbol">)</a> <a id="11274" class="Symbol">(</a><a id="11275" href="UF.Size.html#11275" class="Bound">d</a> <a id="11277" class="Symbol">:</a> <a id="11279" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="11292" class="Symbol">(</a><a id="11293" href="UF.Size.html#11265" class="Bound">p</a> <a id="11295" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="11300" class="Symbol">))</a> <a id="11303" class="Symbol">→</a> <a id="11305" href="UF.Size.html#10885" class="Function">φ</a> <a id="11307" class="Symbol">(</a><a id="11308" href="UF.Size.html#10936" class="Function">ψ</a> <a id="11310" href="UF.Size.html#11265" class="Bound">p</a> <a id="11312" href="UF.Size.html#11275" class="Bound">d</a><a id="11313" class="Symbol">)</a> <a id="11315" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11317" href="UF.Size.html#11265" class="Bound">p</a>
  <a id="11321" href="UF.Size.html#11259" class="Function">φψ</a> <a id="11324" href="UF.Size.html#11324" class="Bound">p</a> <a id="11326" class="Symbol">(</a><a id="11327" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11331" href="UF.Size.html#11331" class="Bound">h</a><a id="11332" class="Symbol">)</a> <a id="11334" class="Symbol">=</a> <a id="11336" class="Symbol">(</a><a id="11337" href="UF.SubtypeClassifier.html#2119" class="Function">true-gives-equal-⊤</a>  <a id="11357" href="UF.Size.html#10826" class="Bound">pe</a> <a id="11360" href="UF.Size.html#10829" class="Bound">fe</a> <a id="11363" class="Symbol">(</a><a id="11364" href="UF.Size.html#11324" class="Bound">p</a> <a id="11366" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="11371" class="Symbol">)</a> <a id="11373" class="Symbol">(</a><a id="11374" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="11388" href="UF.Size.html#11324" class="Bound">p</a><a id="11389" class="Symbol">)</a> <a id="11391" href="UF.Size.html#11331" class="Bound">h</a><a id="11392" class="Symbol">)</a><a id="11393" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
  <a id="11398" href="UF.Size.html#11259" class="Function">φψ</a> <a id="11401" href="UF.Size.html#11401" class="Bound">p</a> <a id="11403" class="Symbol">(</a><a id="11404" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="11408" href="UF.Size.html#11408" class="Bound">n</a><a id="11409" class="Symbol">)</a> <a id="11411" class="Symbol">=</a> <a id="11413" class="Symbol">(</a><a id="11414" href="UF.SubtypeClassifier.html#3036" class="Function">false-gives-equal-⊥</a> <a id="11434" href="UF.Size.html#10826" class="Bound">pe</a> <a id="11437" href="UF.Size.html#10829" class="Bound">fe</a> <a id="11440" class="Symbol">(</a><a id="11441" href="UF.Size.html#11401" class="Bound">p</a> <a id="11443" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="11448" class="Symbol">)</a> <a id="11450" class="Symbol">(</a><a id="11451" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="11465" href="UF.Size.html#11401" class="Bound">p</a><a id="11466" class="Symbol">)</a> <a id="11468" href="UF.Size.html#11408" class="Bound">n</a><a id="11469" class="Symbol">)</a><a id="11470" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

  <a id="11476" href="UF.Size.html#11476" class="Function">γ</a> <a id="11478" class="Symbol">:</a> <a id="11480" href="UF.Size.html#10514" class="Function">Ω-Resizing</a> <a id="11491" href="UF.Size.html#10819" class="Bound">𝓤</a> <a id="11493" href="UF.Size.html#10832" class="Bound">𝓥</a>
  <a id="11497" href="UF.Size.html#11476" class="Function">γ</a> <a id="11499" class="Symbol">=</a>  <a id="11502" class="Symbol">(</a><a id="11503" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="11505" class="Symbol">{</a><a id="11506" href="UF.Size.html#10832" class="Bound">𝓥</a><a id="11507" class="Symbol">}</a> <a id="11509" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="11511" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="11513" class="Symbol">{</a><a id="11514" href="UF.Size.html#10832" class="Bound">𝓥</a><a id="11515" class="Symbol">})</a> <a id="11518" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
       <a id="11527" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="11534" href="UF.Size.html#10885" class="Function">φ</a>
         <a id="11545" class="Symbol">((λ</a> <a id="11549" href="UF.Size.html#11549" class="Bound">p</a> <a id="11551" class="Symbol">→</a> <a id="11553" href="UF.Size.html#10936" class="Function">ψ</a> <a id="11555" href="UF.Size.html#11549" class="Bound">p</a> <a id="11557" class="Symbol">(</a><a id="11558" href="UF.Size.html#10847" class="Function">em</a> <a id="11561" href="UF.Size.html#11549" class="Bound">p</a><a id="11562" class="Symbol">))</a> <a id="11565" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
          <a id="11577" class="Symbol">(λ</a> <a id="11580" href="UF.Size.html#11580" class="Bound">z</a> <a id="11582" class="Symbol">→</a> <a id="11584" href="UF.Size.html#11030" class="Function">ψφ</a> <a id="11587" href="UF.Size.html#11580" class="Bound">z</a> <a id="11589" class="Symbol">(</a><a id="11590" href="UF.Size.html#10847" class="Function">em</a> <a id="11593" class="Symbol">(</a><a id="11594" href="UF.Size.html#10885" class="Function">φ</a> <a id="11596" href="UF.Size.html#11580" class="Bound">z</a><a id="11597" class="Symbol">)))</a> <a id="11601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
          <a id="11613" class="Symbol">(λ</a> <a id="11616" href="UF.Size.html#11616" class="Bound">p</a> <a id="11618" class="Symbol">→</a> <a id="11620" href="UF.Size.html#11259" class="Function">φψ</a> <a id="11623" href="UF.Size.html#11616" class="Bound">p</a> <a id="11625" class="Symbol">(</a><a id="11626" href="UF.Size.html#10847" class="Function">em</a> <a id="11629" href="UF.Size.html#11616" class="Bound">p</a><a id="11630" class="Symbol">)))</a>

<a id="11635" class="Markup">\end{code}</a><a id="11645" class="Background">

We also have that moving Ω around universes moves propositions around
universes:

</a><a id="11729" class="Markup">\begin{code}</a>

<a id="Ω-resizing-gives-propositional-resizing"></a><a id="11743" href="UF.Size.html#11743" class="Function">Ω-resizing-gives-propositional-resizing</a> <a id="11783" class="Symbol">:</a> <a id="11785" href="UF.Size.html#10514" class="Function">Ω-Resizing</a> <a id="11796" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11798" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                                        <a id="11840" class="Symbol">→</a> <a id="11842" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="11850" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                        <a id="11892" class="Symbol">→</a> <a id="11894" href="UF.FunExt.html#851" class="Function">funext</a> <a id="11901" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11903" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                        <a id="11945" class="Symbol">→</a> <a id="11947" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="11970" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11972" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
<a id="11974" href="UF.Size.html#11743" class="Function">Ω-resizing-gives-propositional-resizing</a> <a id="12014" class="Symbol">{</a><a id="12015" href="UF.Size.html#12015" class="Bound">𝓤</a><a id="12016" class="Symbol">}</a> <a id="12018" class="Symbol">{</a><a id="12019" href="UF.Size.html#12019" class="Bound">𝓥</a><a id="12020" class="Symbol">}</a> <a id="12022" class="Symbol">(</a><a id="12023" href="UF.Size.html#12023" class="Bound">O</a> <a id="12025" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12027" href="UF.Size.html#12027" class="Bound">e</a><a id="12028" class="Symbol">)</a> <a id="12030" href="UF.Size.html#12030" class="Bound">pe</a> <a id="12033" href="UF.Size.html#12033" class="Bound">fe</a> <a id="12036" href="UF.Size.html#12036" class="Bound">P</a> <a id="12038" href="UF.Size.html#12038" class="Bound">i</a> <a id="12040" class="Symbol">=</a> <a id="12042" href="UF.Size.html#12519" class="Function">γ</a>
 <a id="12045" class="Keyword">where</a>
  <a id="12053" href="UF.Size.html#12053" class="Function">down</a> <a id="12058" class="Symbol">:</a> <a id="12060" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="12062" href="UF.Size.html#12015" class="Bound">𝓤</a> <a id="12064" class="Symbol">→</a> <a id="12066" href="UF.Size.html#12023" class="Bound">O</a>
  <a id="12070" href="UF.Size.html#12053" class="Function">down</a> <a id="12075" class="Symbol">=</a> <a id="12077" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="12079" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="12085" href="UF.Size.html#12027" class="Bound">e</a> <a id="12087" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>

  <a id="12092" href="UF.Size.html#12092" class="Function">O-is-set</a> <a id="12101" class="Symbol">:</a> <a id="12103" href="UF.Sets.html#709" class="Function">is-set</a> <a id="12110" href="UF.Size.html#12023" class="Bound">O</a>
  <a id="12114" href="UF.Size.html#12092" class="Function">O-is-set</a> <a id="12123" class="Symbol">=</a> <a id="12125" href="UF.Sets-Properties.html#1626" class="Function">equiv-to-set</a> <a id="12138" href="UF.Size.html#12027" class="Bound">e</a> <a id="12140" class="Symbol">(</a><a id="12141" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="12150" href="UF.Size.html#12033" class="Bound">fe</a> <a id="12153" href="UF.Size.html#12030" class="Bound">pe</a><a id="12155" class="Symbol">)</a>

  <a id="12160" href="UF.Size.html#12160" class="Function">Q</a> <a id="12162" class="Symbol">:</a> <a id="12164" href="UF.Size.html#12019" class="Bound">𝓥</a> <a id="12166" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="12170" href="UF.Size.html#12160" class="Function">Q</a> <a id="12172" class="Symbol">=</a> <a id="12174" href="UF.Size.html#12053" class="Function">down</a> <a id="12179" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="12181" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="12183" href="UF.Size.html#12053" class="Function">down</a> <a id="12188" class="Symbol">(</a><a id="12189" href="UF.Size.html#12036" class="Bound">P</a> <a id="12191" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12193" href="UF.Size.html#12038" class="Bound">i</a><a id="12194" class="Symbol">)</a>

  <a id="12199" href="UF.Size.html#12199" class="Function">j</a> <a id="12201" class="Symbol">:</a> <a id="12203" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12211" href="UF.Size.html#12160" class="Function">Q</a>
  <a id="12215" href="UF.Size.html#12199" class="Function">j</a> <a id="12217" class="Symbol">=</a> <a id="12219" href="UF.Size.html#12092" class="Function">O-is-set</a>

  <a id="12231" href="UF.Size.html#12231" class="Function">φ</a> <a id="12233" class="Symbol">:</a> <a id="12235" href="UF.Size.html#12160" class="Function">Q</a> <a id="12237" class="Symbol">→</a> <a id="12239" href="UF.Size.html#12036" class="Bound">P</a>
  <a id="12243" href="UF.Size.html#12231" class="Function">φ</a> <a id="12245" href="UF.Size.html#12245" class="Bound">q</a> <a id="12247" class="Symbol">=</a> <a id="12249" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="12257" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="12259" href="UF.Size.html#12036" class="Bound">P</a> <a id="12261" class="Symbol">(</a><a id="12262" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12265" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="12269" class="Symbol">(</a><a id="12270" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a> <a id="12284" href="UF.Size.html#12053" class="Function">down</a> <a id="12289" class="Symbol">(</a><a id="12290" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="12302" class="Symbol">(</a><a id="12303" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="12309" href="UF.Size.html#12027" class="Bound">e</a><a id="12310" class="Symbol">))</a> <a id="12313" href="UF.Size.html#12245" class="Bound">q</a><a id="12314" class="Symbol">))</a> <a id="12317" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="12322" href="UF.Size.html#12322" class="Function">ψ</a> <a id="12324" class="Symbol">:</a> <a id="12326" href="UF.Size.html#12036" class="Bound">P</a> <a id="12328" class="Symbol">→</a> <a id="12330" href="UF.Size.html#12160" class="Function">Q</a>
  <a id="12334" href="UF.Size.html#12322" class="Function">ψ</a> <a id="12336" href="UF.Size.html#12336" class="Bound">p</a> <a id="12338" class="Symbol">=</a> <a id="12340" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="12343" href="UF.Size.html#12053" class="Function">down</a> <a id="12348" class="Symbol">(</a><a id="12349" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="12356" class="Symbol">(</a><a id="12357" href="UF.Size.html#12030" class="Bound">pe</a> <a id="12360" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="12370" href="UF.Size.html#12038" class="Bound">i</a> <a id="12372" class="Symbol">(λ</a> <a id="12375" href="UF.Size.html#12375" class="Bound">_</a> <a id="12377" class="Symbol">→</a> <a id="12379" href="UF.Size.html#12336" class="Bound">p</a><a id="12380" class="Symbol">)</a> <a id="12382" class="Symbol">(λ</a> <a id="12385" href="UF.Size.html#12385" class="Bound">_</a> <a id="12387" class="Symbol">→</a> <a id="12389" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="12390" class="Symbol">)</a> <a id="12392" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                         <a id="12419" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="12438" href="UF.Size.html#12033" class="Bound">fe</a> <a id="12441" class="Symbol">_</a> <a id="12443" class="Symbol">_))</a>

  <a id="12450" href="UF.Size.html#12450" class="Function">ε</a> <a id="12452" class="Symbol">:</a> <a id="12454" href="UF.Size.html#12160" class="Function">Q</a> <a id="12456" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12458" href="UF.Size.html#12036" class="Bound">P</a>
  <a id="12462" href="UF.Size.html#12450" class="Function">ε</a> <a id="12464" class="Symbol">=</a> <a id="12466" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a> <a id="12508" href="UF.Size.html#12199" class="Function">j</a> <a id="12510" href="UF.Size.html#12038" class="Bound">i</a> <a id="12512" href="UF.Size.html#12231" class="Function">φ</a> <a id="12514" href="UF.Size.html#12322" class="Function">ψ</a>

  <a id="12519" href="UF.Size.html#12519" class="Function">γ</a> <a id="12521" class="Symbol">:</a> <a id="12523" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12525" href="UF.Size.html#12525" class="Bound">Q</a> <a id="12527" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12529" href="UF.Size.html#12019" class="Bound">𝓥</a> <a id="12531" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12533" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12535" href="UF.Size.html#12525" class="Bound">Q</a> <a id="12537" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12539" href="UF.Size.html#12036" class="Bound">P</a>
  <a id="12543" href="UF.Size.html#12519" class="Function">γ</a> <a id="12545" class="Symbol">=</a> <a id="12547" href="UF.Size.html#12160" class="Function">Q</a> <a id="12549" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12551" href="UF.Size.html#12450" class="Function">ε</a>

<a id="Ω-resizing₀"></a><a id="12554" href="UF.Size.html#12554" class="Function">Ω-resizing₀</a> <a id="12566" class="Symbol">:</a> <a id="12568" class="Symbol">(</a><a id="12569" href="UF.Size.html#12569" class="Bound">𝓤</a> <a id="12571" class="Symbol">:</a> <a id="12573" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="12581" class="Symbol">)</a> <a id="12583" class="Symbol">→</a> <a id="12585" href="UF.Size.html#12569" class="Bound">𝓤</a> <a id="12587" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="12589" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="12591" href="UF.Size.html#12554" class="Function">Ω-resizing₀</a> <a id="12603" href="UF.Size.html#12603" class="Bound">𝓤</a> <a id="12605" class="Symbol">=</a> <a id="12607" class="Symbol">(</a><a id="12608" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="12610" href="UF.Size.html#12603" class="Bound">𝓤</a><a id="12611" class="Symbol">)</a> <a id="12613" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="12616" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="12619" href="UF.Size.html#2096" class="Function Operator">small</a>

<a id="Ω-resizing₀-from-em-pe-fe₀"></a><a id="12626" href="UF.Size.html#12626" class="Function">Ω-resizing₀-from-em-pe-fe₀</a> <a id="12653" class="Symbol">:</a> <a id="12655" href="UF.ClassicalLogic.html#1095" class="Function">EM</a> <a id="12658" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                           <a id="12687" class="Symbol">→</a> <a id="12689" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="12697" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                           <a id="12726" class="Symbol">→</a> <a id="12728" href="UF.FunExt.html#851" class="Function">funext</a> <a id="12735" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12737" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                           <a id="12766" class="Symbol">→</a> <a id="12768" href="UF.Size.html#12554" class="Function">Ω-resizing₀</a> <a id="12780" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="12782" href="UF.Size.html#12626" class="Function">Ω-resizing₀-from-em-pe-fe₀</a> <a id="12809" class="Symbol">{</a><a id="12810" href="UF.Size.html#12810" class="Bound">𝓤</a><a id="12811" class="Symbol">}</a> <a id="12813" href="UF.Size.html#12813" class="Bound">em</a> <a id="12816" href="UF.Size.html#12816" class="Bound">pe</a> <a id="12819" href="UF.Size.html#12819" class="Bound">fe</a> <a id="12822" class="Symbol">=</a>
 <a id="12825" href="UF.Size.html#10592" class="Function">Ω-global-resizing-from-em-pe-fe</a> <a id="12857" href="UF.Size.html#12813" class="Bound">em</a> <a id="12860" href="UF.Size.html#12816" class="Bound">pe</a> <a id="12863" href="UF.Size.html#12819" class="Bound">fe</a> <a id="12866" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>

<a id="12870" class="Markup">\end{code}</a><a id="12880" class="Background">

What we get with propositional resizing is that all types of
propositions of any universe 𝓤 are equivalent to Ω 𝓤₀, which lives in
the second universe 𝓤₁:

</a><a id="13038" class="Markup">\begin{code}</a>

<a id="Ω-resizing₁"></a><a id="13052" href="UF.Size.html#13052" class="Function">Ω-resizing₁</a> <a id="13064" class="Symbol">:</a> <a id="13066" class="Symbol">(</a><a id="13067" href="UF.Size.html#13067" class="Bound">𝓤</a> <a id="13069" class="Symbol">:</a> <a id="13071" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="13079" class="Symbol">)</a> <a id="13081" class="Symbol">→</a> <a id="13083" href="UF.Size.html#13067" class="Bound">𝓤</a> <a id="13085" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="13087" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13089" href="MLTT.Universes.html#4041" class="Function">𝓤₂</a> <a id="13092" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="13094" href="UF.Size.html#13052" class="Function">Ω-resizing₁</a> <a id="13106" href="UF.Size.html#13106" class="Bound">𝓤</a> <a id="13108" class="Symbol">=</a> <a id="13110" class="Symbol">(</a><a id="13111" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="13113" href="UF.Size.html#13106" class="Bound">𝓤</a><a id="13114" class="Symbol">)</a> <a id="13116" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="13119" href="MLTT.Universes.html#4031" class="Function">𝓤₁</a> <a id="13122" href="UF.Size.html#2096" class="Function Operator">small</a>

<a id="Ω-resizing₁-from-pr-pe-fe"></a><a id="13129" href="UF.Size.html#13129" class="Function">Ω-resizing₁-from-pr-pe-fe</a> <a id="13155" class="Symbol">:</a> <a id="13157" href="UF.Size.html#4670" class="Function">Propositional-resizing</a>
                          <a id="13206" class="Symbol">→</a> <a id="13208" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
                          <a id="13242" class="Symbol">→</a> <a id="13244" href="UF.FunExt.html#996" class="Function">FunExt</a>
                          <a id="13277" class="Symbol">→</a> <a id="13279" href="UF.Size.html#13052" class="Function">Ω-resizing₁</a> <a id="13291" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="13293" href="UF.Size.html#13129" class="Function">Ω-resizing₁-from-pr-pe-fe</a> <a id="13319" class="Symbol">{</a><a id="13320" href="UF.Size.html#13320" class="Bound">𝓤</a><a id="13321" class="Symbol">}</a> <a id="13323" href="UF.Size.html#13323" class="Bound">ρ</a> <a id="13325" href="UF.Size.html#13325" class="Bound">pe</a> <a id="13328" href="UF.Size.html#13328" class="Bound">fe</a> <a id="13331" class="Symbol">=</a> <a id="13333" href="UF.Size.html#8763" class="Function">Ω⁺-resizing-from-pr-pe-fe</a> <a id="13359" href="UF.Size.html#13323" class="Bound">ρ</a> <a id="13361" href="UF.Size.html#13325" class="Bound">pe</a> <a id="13364" href="UF.Size.html#13328" class="Bound">fe</a> <a id="13367" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>

<a id="Ω-resizing₁-≃-from-pr-pe-fe"></a><a id="13371" href="UF.Size.html#13371" class="Function">Ω-resizing₁-≃-from-pr-pe-fe</a> <a id="13399" class="Symbol">:</a> <a id="13401" href="UF.Size.html#4670" class="Function">Propositional-resizing</a>
                            <a id="13452" class="Symbol">→</a> <a id="13454" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
                            <a id="13490" class="Symbol">→</a> <a id="13492" href="UF.FunExt.html#996" class="Function">FunExt</a>
                            <a id="13527" class="Symbol">→</a> <a id="13529" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="13531" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13533" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13535" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="13537" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
<a id="13540" href="UF.Size.html#13371" class="Function">Ω-resizing₁-≃-from-pr-pe-fe</a> <a id="13568" class="Symbol">{</a><a id="13569" href="UF.Size.html#13569" class="Bound">𝓤</a><a id="13570" class="Symbol">}</a> <a id="13572" href="UF.Size.html#13572" class="Bound">ρ</a> <a id="13574" href="UF.Size.html#13574" class="Bound">pe</a> <a id="13577" href="UF.Size.html#13577" class="Bound">fe</a> <a id="13580" class="Symbol">=</a>
  <a id="13584" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="13590" class="Symbol">(</a><a id="13591" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="13610" class="Symbol">(</a><a id="13611" href="UF.Size.html#13129" class="Function">Ω-resizing₁-from-pr-pe-fe</a> <a id="13637" class="Symbol">{</a><a id="13638" href="UF.Size.html#13569" class="Bound">𝓤</a><a id="13639" class="Symbol">}</a> <a id="13641" href="UF.Size.html#13572" class="Bound">ρ</a> <a id="13643" href="UF.Size.html#13574" class="Bound">pe</a> <a id="13646" href="UF.Size.html#13577" class="Bound">fe</a><a id="13648" class="Symbol">))</a>

<a id="13652" class="Keyword">private</a>
 <a id="Ω-𝓤₀-lives-in-𝓤₁"></a><a id="13661" href="UF.Size.html#13661" class="Function">Ω-𝓤₀-lives-in-𝓤₁</a> <a id="13678" class="Symbol">:</a> <a id="13680" href="MLTT.Universes.html#4031" class="Function">𝓤₁</a> <a id="13683" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="13686" href="UF.Size.html#13661" class="Function">Ω-𝓤₀-lives-in-𝓤₁</a> <a id="13703" class="Symbol">=</a> <a id="13705" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="13707" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>

<a id="13711" class="Markup">\end{code}</a><a id="13721" class="Background">

With propositional resizing, we have that any universe is a retract of
any larger universe (this seems to be a new result).

</a><a id="13848" class="Markup">\begin{code}</a>

<a id="Lift-is-section"></a><a id="13862" href="UF.Size.html#13862" class="Function">Lift-is-section</a> <a id="13878" class="Symbol">:</a> <a id="13880" href="UF.Univalence.html#494" class="Function">Univalence</a>
                <a id="13907" class="Symbol">→</a> <a id="13909" href="UF.Size.html#4670" class="Function">Propositional-resizing</a>
                <a id="13948" class="Symbol">→</a> <a id="13950" class="Symbol">(</a><a id="13951" href="UF.Size.html#13951" class="Bound">𝓤</a> <a id="13953" href="UF.Size.html#13953" class="Bound">𝓥</a> <a id="13955" class="Symbol">:</a> <a id="13957" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="13965" class="Symbol">)</a>
                <a id="13983" class="Symbol">→</a> <a id="13985" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="13996" class="Symbol">(</a><a id="13997" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="14002" class="Symbol">{</a><a id="14003" href="UF.Size.html#13951" class="Bound">𝓤</a><a id="14004" class="Symbol">}</a> <a id="14006" href="UF.Size.html#13953" class="Bound">𝓥</a><a id="14007" class="Symbol">)</a>
<a id="14009" href="UF.Size.html#13862" class="Function">Lift-is-section</a> <a id="14025" href="UF.Size.html#14025" class="Bound">ua</a> <a id="14028" href="UF.Size.html#14028" class="Bound">R</a> <a id="14030" href="UF.Size.html#14030" class="Bound">𝓤</a> <a id="14032" href="UF.Size.html#14032" class="Bound">𝓥</a> <a id="14034" class="Symbol">=</a> <a id="14036" class="Symbol">(</a><a id="14037" href="UF.Size.html#14273" class="Function">r</a> <a id="14039" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14041" href="UF.Size.html#14334" class="Function">rs</a><a id="14043" class="Symbol">)</a>
 <a id="14046" class="Keyword">where</a>
  <a id="14054" href="UF.Size.html#14054" class="Function">s</a> <a id="14056" class="Symbol">:</a> <a id="14058" href="UF.Size.html#14030" class="Bound">𝓤</a> <a id="14060" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14062" class="Symbol">→</a> <a id="14064" href="UF.Size.html#14030" class="Bound">𝓤</a> <a id="14066" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14068" href="UF.Size.html#14032" class="Bound">𝓥</a> <a id="14070" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="14074" href="UF.Size.html#14054" class="Function">s</a> <a id="14076" class="Symbol">=</a> <a id="14078" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="14083" href="UF.Size.html#14032" class="Bound">𝓥</a>

  <a id="14088" href="UF.Size.html#14088" class="Function">e</a> <a id="14090" class="Symbol">:</a> <a id="14092" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="14105" href="UF.Size.html#14054" class="Function">s</a>
  <a id="14109" href="UF.Size.html#14088" class="Function">e</a> <a id="14111" class="Symbol">=</a> <a id="14113" href="UF.UniverseEmbedding.html#3844" class="Function">Lift-is-embedding</a> <a id="14131" href="UF.Size.html#14025" class="Bound">ua</a>

  <a id="14137" href="UF.Size.html#14137" class="Function">F</a> <a id="14139" class="Symbol">:</a> <a id="14141" href="UF.Size.html#14030" class="Bound">𝓤</a> <a id="14143" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14145" href="UF.Size.html#14032" class="Bound">𝓥</a> <a id="14147" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14149" class="Symbol">→</a> <a id="14151" href="UF.Size.html#14030" class="Bound">𝓤</a> <a id="14153" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="14157" href="UF.Size.html#14137" class="Function">F</a> <a id="14159" href="UF.Size.html#14159" class="Bound">Y</a> <a id="14161" class="Symbol">=</a> <a id="14163" href="UF.Size.html#3532" class="Function">resize</a> <a id="14170" href="UF.Size.html#14028" class="Bound">R</a> <a id="14172" class="Symbol">(</a><a id="14173" href="Notation.General.html#398" class="Function">fiber</a> <a id="14179" href="UF.Size.html#14054" class="Function">s</a> <a id="14181" href="UF.Size.html#14159" class="Bound">Y</a><a id="14182" class="Symbol">)</a> <a id="14184" class="Symbol">(</a><a id="14185" href="UF.Size.html#14088" class="Function">e</a> <a id="14187" href="UF.Size.html#14159" class="Bound">Y</a><a id="14188" class="Symbol">)</a>

  <a id="14193" href="UF.Size.html#14193" class="Function">f</a> <a id="14195" class="Symbol">:</a> <a id="14197" class="Symbol">(</a><a id="14198" href="UF.Size.html#14198" class="Bound">Y</a> <a id="14200" class="Symbol">:</a> <a id="14202" href="UF.Size.html#14030" class="Bound">𝓤</a> <a id="14204" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14206" href="UF.Size.html#14032" class="Bound">𝓥</a> <a id="14208" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14210" class="Symbol">)</a> <a id="14212" class="Symbol">→</a> <a id="14214" href="UF.Size.html#14137" class="Function">F</a> <a id="14216" href="UF.Size.html#14198" class="Bound">Y</a> <a id="14218" class="Symbol">→</a> <a id="14220" href="Notation.General.html#398" class="Function">fiber</a> <a id="14226" href="UF.Size.html#14054" class="Function">s</a> <a id="14228" href="UF.Size.html#14198" class="Bound">Y</a>
  <a id="14232" href="UF.Size.html#14193" class="Function">f</a> <a id="14234" href="UF.Size.html#14234" class="Bound">Y</a> <a id="14236" class="Symbol">=</a> <a id="14238" href="UF.Size.html#3824" class="Function">from-resize</a> <a id="14250" href="UF.Size.html#14028" class="Bound">R</a> <a id="14252" class="Symbol">(</a><a id="14253" href="Notation.General.html#398" class="Function">fiber</a> <a id="14259" href="UF.Size.html#14054" class="Function">s</a> <a id="14261" href="UF.Size.html#14234" class="Bound">Y</a><a id="14262" class="Symbol">)</a> <a id="14264" class="Symbol">(</a><a id="14265" href="UF.Size.html#14088" class="Function">e</a> <a id="14267" href="UF.Size.html#14234" class="Bound">Y</a><a id="14268" class="Symbol">)</a>

  <a id="14273" href="UF.Size.html#14273" class="Function">r</a> <a id="14275" class="Symbol">:</a> <a id="14277" href="UF.Size.html#14030" class="Bound">𝓤</a> <a id="14279" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14281" href="UF.Size.html#14032" class="Bound">𝓥</a> <a id="14283" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14285" class="Symbol">→</a> <a id="14287" href="UF.Size.html#14030" class="Bound">𝓤</a> <a id="14289" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="14293" href="UF.Size.html#14273" class="Function">r</a> <a id="14295" href="UF.Size.html#14295" class="Bound">Y</a> <a id="14297" class="Symbol">=</a> <a id="14299" class="Symbol">(</a><a id="14300" href="UF.Size.html#14300" class="Bound">p</a> <a id="14302" class="Symbol">:</a> <a id="14304" href="UF.Size.html#14137" class="Function">F</a> <a id="14306" href="UF.Size.html#14295" class="Bound">Y</a><a id="14307" class="Symbol">)</a> <a id="14309" class="Symbol">→</a> <a id="14311" href="Notation.General.html#593" class="Function">fiber-point</a> <a id="14323" class="Symbol">(</a><a id="14324" href="UF.Size.html#14193" class="Function">f</a> <a id="14326" href="UF.Size.html#14295" class="Bound">Y</a> <a id="14328" href="UF.Size.html#14300" class="Bound">p</a><a id="14329" class="Symbol">)</a>

  <a id="14334" href="UF.Size.html#14334" class="Function">rs</a> <a id="14337" class="Symbol">:</a> <a id="14339" class="Symbol">(</a><a id="14340" href="UF.Size.html#14340" class="Bound">X</a> <a id="14342" class="Symbol">:</a> <a id="14344" href="UF.Size.html#14030" class="Bound">𝓤</a> <a id="14346" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14348" class="Symbol">)</a> <a id="14350" class="Symbol">→</a> <a id="14352" href="UF.Size.html#14273" class="Function">r</a> <a id="14354" class="Symbol">(</a><a id="14355" href="UF.Size.html#14054" class="Function">s</a> <a id="14357" href="UF.Size.html#14340" class="Bound">X</a><a id="14358" class="Symbol">)</a> <a id="14360" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14362" href="UF.Size.html#14340" class="Bound">X</a>
  <a id="14366" href="UF.Size.html#14334" class="Function">rs</a> <a id="14369" href="UF.Size.html#14369" class="Bound">X</a> <a id="14371" class="Symbol">=</a> <a id="14373" href="UF.Size.html#14935" class="Function">γ</a>
   <a id="14378" class="Keyword">where</a>
    <a id="14388" href="UF.Size.html#14388" class="Function">g</a> <a id="14390" class="Symbol">:</a> <a id="14392" class="Symbol">(</a><a id="14393" href="UF.Size.html#14393" class="Bound">Y</a> <a id="14395" class="Symbol">:</a> <a id="14397" href="UF.Size.html#14030" class="Bound">𝓤</a> <a id="14399" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14401" href="UF.Size.html#14032" class="Bound">𝓥</a> <a id="14403" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14405" class="Symbol">)</a> <a id="14407" class="Symbol">→</a> <a id="14409" href="Notation.General.html#398" class="Function">fiber</a> <a id="14415" href="UF.Size.html#14054" class="Function">s</a> <a id="14417" href="UF.Size.html#14393" class="Bound">Y</a> <a id="14419" class="Symbol">→</a> <a id="14421" href="UF.Size.html#14137" class="Function">F</a> <a id="14423" href="UF.Size.html#14393" class="Bound">Y</a>
    <a id="14429" href="UF.Size.html#14388" class="Function">g</a> <a id="14431" href="UF.Size.html#14431" class="Bound">Y</a> <a id="14433" class="Symbol">=</a> <a id="14435" href="UF.Size.html#3722" class="Function">to-resize</a> <a id="14445" href="UF.Size.html#14028" class="Bound">R</a> <a id="14447" class="Symbol">(</a><a id="14448" href="Notation.General.html#398" class="Function">fiber</a> <a id="14454" href="UF.Size.html#14054" class="Function">s</a> <a id="14456" href="UF.Size.html#14431" class="Bound">Y</a><a id="14457" class="Symbol">)</a> <a id="14459" class="Symbol">(</a><a id="14460" href="UF.Size.html#14088" class="Function">e</a> <a id="14462" href="UF.Size.html#14431" class="Bound">Y</a><a id="14463" class="Symbol">)</a>

    <a id="14470" href="UF.Size.html#14470" class="Function">u</a> <a id="14472" class="Symbol">:</a> <a id="14474" href="UF.Size.html#14137" class="Function">F</a> <a id="14476" class="Symbol">(</a><a id="14477" href="UF.Size.html#14054" class="Function">s</a> <a id="14479" href="UF.Size.html#14369" class="Bound">X</a><a id="14480" class="Symbol">)</a>
    <a id="14486" href="UF.Size.html#14470" class="Function">u</a> <a id="14488" class="Symbol">=</a> <a id="14490" href="UF.Size.html#14388" class="Function">g</a> <a id="14492" class="Symbol">(</a><a id="14493" href="UF.Size.html#14054" class="Function">s</a> <a id="14495" href="UF.Size.html#14369" class="Bound">X</a><a id="14496" class="Symbol">)</a> <a id="14498" class="Symbol">(</a><a id="14499" href="UF.Size.html#14369" class="Bound">X</a> <a id="14501" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14503" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="14507" class="Symbol">)</a>

    <a id="14514" href="UF.Size.html#14514" class="Function">v</a> <a id="14516" class="Symbol">:</a> <a id="14518" href="Notation.General.html#398" class="Function">fiber</a> <a id="14524" href="UF.Size.html#14054" class="Function">s</a> <a id="14526" class="Symbol">(</a><a id="14527" href="UF.Size.html#14054" class="Function">s</a> <a id="14529" href="UF.Size.html#14369" class="Bound">X</a><a id="14530" class="Symbol">)</a>
    <a id="14536" href="UF.Size.html#14514" class="Function">v</a> <a id="14538" class="Symbol">=</a> <a id="14540" href="UF.Size.html#14193" class="Function">f</a> <a id="14542" class="Symbol">(</a><a id="14543" href="UF.Size.html#14054" class="Function">s</a> <a id="14545" href="UF.Size.html#14369" class="Bound">X</a><a id="14546" class="Symbol">)</a> <a id="14548" href="UF.Size.html#14470" class="Function">u</a>

    <a id="14555" href="UF.Size.html#14555" class="Function">i</a> <a id="14557" class="Symbol">:</a> <a id="14559" class="Symbol">(</a><a id="14560" href="UF.Size.html#14560" class="Bound">Y</a> <a id="14562" class="Symbol">:</a> <a id="14564" href="UF.Size.html#14030" class="Bound">𝓤</a> <a id="14566" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14568" href="UF.Size.html#14032" class="Bound">𝓥</a> <a id="14570" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14572" class="Symbol">)</a> <a id="14574" class="Symbol">→</a> <a id="14576" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="14584" class="Symbol">(</a><a id="14585" href="UF.Size.html#14137" class="Function">F</a> <a id="14587" href="UF.Size.html#14560" class="Bound">Y</a><a id="14588" class="Symbol">)</a>
    <a id="14594" href="UF.Size.html#14555" class="Function">i</a> <a id="14596" href="UF.Size.html#14596" class="Bound">Y</a> <a id="14598" class="Symbol">=</a> <a id="14600" href="UF.Size.html#3604" class="Function">resize-is-prop</a> <a id="14615" href="UF.Size.html#14028" class="Bound">R</a> <a id="14617" class="Symbol">(</a><a id="14618" href="Notation.General.html#398" class="Function">fiber</a> <a id="14624" href="UF.Size.html#14054" class="Function">s</a> <a id="14626" href="UF.Size.html#14596" class="Bound">Y</a><a id="14627" class="Symbol">)</a> <a id="14629" class="Symbol">(</a><a id="14630" href="UF.Size.html#14088" class="Function">e</a> <a id="14632" href="UF.Size.html#14596" class="Bound">Y</a><a id="14633" class="Symbol">)</a>

    <a id="14640" href="UF.Size.html#14640" class="Function">X&#39;</a> <a id="14643" class="Symbol">:</a> <a id="14645" href="UF.Size.html#14030" class="Bound">𝓤</a> <a id="14647" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="14653" href="UF.Size.html#14640" class="Function">X&#39;</a> <a id="14656" class="Symbol">=</a> <a id="14658" href="Notation.General.html#593" class="Function">fiber-point</a> <a id="14670" href="UF.Size.html#14514" class="Function">v</a>

    <a id="14677" href="UF.Size.html#14677" class="Function">a</a> <a id="14679" class="Symbol">:</a> <a id="14681" href="UF.Size.html#14273" class="Function">r</a> <a id="14683" class="Symbol">(</a><a id="14684" href="UF.Size.html#14054" class="Function">s</a> <a id="14686" href="UF.Size.html#14369" class="Bound">X</a><a id="14687" class="Symbol">)</a> <a id="14689" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14691" href="UF.Size.html#14640" class="Function">X&#39;</a>
    <a id="14698" href="UF.Size.html#14677" class="Function">a</a> <a id="14700" class="Symbol">=</a> <a id="14702" href="UF.PropIndexedPiSigma.html#1326" class="Function">prop-indexed-product</a> <a id="14723" href="UF.Size.html#14470" class="Function">u</a> <a id="14725" class="Symbol">(</a><a id="14726" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="14750" href="UF.Size.html#14025" class="Bound">ua</a> <a id="14753" href="UF.Size.html#14030" class="Bound">𝓤</a> <a id="14755" href="UF.Size.html#14030" class="Bound">𝓤</a><a id="14756" class="Symbol">)</a> <a id="14758" class="Symbol">(</a><a id="14759" href="UF.Size.html#14555" class="Function">i</a> <a id="14761" class="Symbol">(</a><a id="14762" href="UF.Size.html#14054" class="Function">s</a> <a id="14764" href="UF.Size.html#14369" class="Bound">X</a><a id="14765" class="Symbol">))</a>

    <a id="14773" href="UF.Size.html#14773" class="Function">b</a> <a id="14775" class="Symbol">:</a> <a id="14777" href="UF.Size.html#14054" class="Function">s</a> <a id="14779" href="UF.Size.html#14640" class="Function">X&#39;</a> <a id="14782" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14784" href="UF.Size.html#14054" class="Function">s</a> <a id="14786" href="UF.Size.html#14369" class="Bound">X</a>
    <a id="14792" href="UF.Size.html#14773" class="Function">b</a> <a id="14794" class="Symbol">=</a> <a id="14796" href="Notation.General.html#684" class="Function">fiber-identification</a> <a id="14817" href="UF.Size.html#14514" class="Function">v</a>

    <a id="14824" href="UF.Size.html#14824" class="Function">c</a> <a id="14826" class="Symbol">:</a> <a id="14828" href="UF.Size.html#14640" class="Function">X&#39;</a> <a id="14831" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14833" href="UF.Size.html#14369" class="Bound">X</a>
    <a id="14839" href="UF.Size.html#14824" class="Function">c</a> <a id="14841" class="Symbol">=</a> <a id="14843" href="UF.Embeddings.html#5140" class="Function">embeddings-are-lc</a> <a id="14861" href="UF.Size.html#14054" class="Function">s</a> <a id="14863" href="UF.Size.html#14088" class="Function">e</a> <a id="14865" href="UF.Size.html#14773" class="Function">b</a>

    <a id="14872" href="UF.Size.html#14872" class="Function">d</a> <a id="14874" class="Symbol">:</a> <a id="14876" href="UF.Size.html#14273" class="Function">r</a> <a id="14878" class="Symbol">(</a><a id="14879" href="UF.Size.html#14054" class="Function">s</a> <a id="14881" href="UF.Size.html#14369" class="Bound">X</a><a id="14882" class="Symbol">)</a> <a id="14884" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14886" href="UF.Size.html#14369" class="Bound">X</a>
    <a id="14892" href="UF.Size.html#14872" class="Function">d</a> <a id="14894" class="Symbol">=</a> <a id="14896" href="MLTT.Id.html#734" class="Function">transport</a> <a id="14906" class="Symbol">(λ</a> <a id="14909" href="UF.Size.html#14909" class="Bound">-</a> <a id="14911" class="Symbol">→</a> <a id="14913" href="UF.Size.html#14273" class="Function">r</a> <a id="14915" class="Symbol">(</a><a id="14916" href="UF.Size.html#14054" class="Function">s</a> <a id="14918" href="UF.Size.html#14369" class="Bound">X</a><a id="14919" class="Symbol">)</a> <a id="14921" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14923" href="UF.Size.html#14909" class="Bound">-</a><a id="14924" class="Symbol">)</a> <a id="14926" href="UF.Size.html#14824" class="Function">c</a> <a id="14928" href="UF.Size.html#14677" class="Function">a</a>

    <a id="14935" href="UF.Size.html#14935" class="Function">γ</a> <a id="14937" class="Symbol">:</a> <a id="14939" href="UF.Size.html#14273" class="Function">r</a> <a id="14941" class="Symbol">(</a><a id="14942" href="UF.Size.html#14054" class="Function">s</a> <a id="14944" href="UF.Size.html#14369" class="Bound">X</a><a id="14945" class="Symbol">)</a> <a id="14947" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14949" href="UF.Size.html#14369" class="Bound">X</a>
    <a id="14955" href="UF.Size.html#14935" class="Function">γ</a> <a id="14957" class="Symbol">=</a> <a id="14959" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="14966" class="Symbol">(</a><a id="14967" href="UF.Size.html#14025" class="Bound">ua</a> <a id="14970" href="UF.Size.html#14030" class="Bound">𝓤</a><a id="14971" class="Symbol">)</a> <a id="14973" class="Symbol">(</a><a id="14974" href="UF.Size.html#14273" class="Function">r</a> <a id="14976" class="Symbol">(</a><a id="14977" href="UF.Size.html#14054" class="Function">s</a> <a id="14979" href="UF.Size.html#14369" class="Bound">X</a><a id="14980" class="Symbol">))</a> <a id="14983" href="UF.Size.html#14369" class="Bound">X</a> <a id="14985" href="UF.Size.html#14872" class="Function">d</a>

<a id="14988" class="Markup">\end{code}</a><a id="14998" class="Background">

We remark that for types that are not sets, sections are not
automatically embeddings (Shulman 2015, Logical Methods in Computer
Science, April 27, 2017, Volume 12, Issue 3,
https://doi.org/10.2168/LMCS-12(3:9)2016 , Theorem 3.10).

Hence it is worth stating this explicitly:

</a><a id="15277" class="Markup">\begin{code}</a>

<a id="universe-retract&#39;"></a><a id="15291" href="UF.Size.html#15291" class="Function">universe-retract&#39;</a> <a id="15309" class="Symbol">:</a> <a id="15311" href="UF.Univalence.html#494" class="Function">Univalence</a>
                  <a id="15340" class="Symbol">→</a> <a id="15342" href="UF.Size.html#4670" class="Function">Propositional-resizing</a>
                  <a id="15383" class="Symbol">→</a> <a id="15385" class="Symbol">(</a><a id="15386" href="UF.Size.html#15386" class="Bound">𝓤</a> <a id="15388" href="UF.Size.html#15388" class="Bound">𝓥</a> <a id="15390" class="Symbol">:</a> <a id="15392" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="15400" class="Symbol">)</a>
                  <a id="15420" class="Symbol">→</a> <a id="15422" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15424" href="UF.Size.html#15424" class="Bound">(</a><a id="15425" href="UF.Size.html#15425" class="Bound">r</a> <a id="15427" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15429" href="UF.Size.html#15429" class="Bound">s</a> <a id="15431" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15433" href="UF.Size.html#15433" class="Bound">η</a><a id="15434" href="UF.Size.html#15424" class="Bound">)</a> <a id="15436" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15438" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="15446" href="UF.Size.html#15386" class="Bound">𝓤</a> <a id="15448" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15450" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="15453" class="Symbol">(</a><a id="15454" href="UF.Size.html#15386" class="Bound">𝓤</a> <a id="15456" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15458" href="UF.Size.html#15388" class="Bound">𝓥</a> <a id="15460" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15462" class="Symbol">)</a><a id="15463" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15465" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="15478" href="UF.Size.html#15429" class="Bound">s</a>
<a id="15480" href="UF.Size.html#15291" class="Function">universe-retract&#39;</a> <a id="15498" href="UF.Size.html#15498" class="Bound">ua</a> <a id="15501" href="UF.Size.html#15501" class="Bound">R</a> <a id="15503" href="UF.Size.html#15503" class="Bound">𝓤</a> <a id="15505" href="UF.Size.html#15505" class="Bound">𝓥</a> <a id="15507" class="Symbol">=</a> <a id="15509" class="Symbol">(</a><a id="15510" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="15514" href="UF.Size.html#15566" class="Function">a</a> <a id="15516" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15518" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="15523" href="UF.Size.html#15505" class="Bound">𝓥</a> <a id="15525" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15527" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="15531" href="UF.Size.html#15566" class="Function">a</a><a id="15532" class="Symbol">)</a> <a id="15534" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15536" href="UF.UniverseEmbedding.html#3844" class="Function">Lift-is-embedding</a> <a id="15554" href="UF.Size.html#15498" class="Bound">ua</a>
 <a id="15558" class="Keyword">where</a>
  <a id="15566" href="UF.Size.html#15566" class="Function">a</a> <a id="15568" class="Symbol">:</a> <a id="15570" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15572" href="UF.Size.html#15572" class="Bound">lower</a> <a id="15578" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15580" class="Symbol">(</a><a id="15581" href="UF.Size.html#15503" class="Bound">𝓤</a> <a id="15583" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15585" href="UF.Size.html#15505" class="Bound">𝓥</a> <a id="15587" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15589" class="Symbol">→</a> <a id="15591" href="UF.Size.html#15503" class="Bound">𝓤</a> <a id="15593" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15595" class="Symbol">)</a> <a id="15597" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15599" href="UF.Size.html#15572" class="Bound">lower</a> <a id="15605" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="15607" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="15612" href="UF.Size.html#15505" class="Bound">𝓥</a> <a id="15614" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="15616" href="MLTT.Pi.html#444" class="Function">id</a>
  <a id="15621" href="UF.Size.html#15566" class="Function">a</a> <a id="15623" class="Symbol">=</a> <a id="15625" href="UF.Size.html#13862" class="Function">Lift-is-section</a> <a id="15641" href="UF.Size.html#15498" class="Bound">ua</a> <a id="15644" href="UF.Size.html#15501" class="Bound">R</a> <a id="15646" href="UF.Size.html#15503" class="Bound">𝓤</a> <a id="15648" href="UF.Size.html#15505" class="Bound">𝓥</a>

<a id="15651" class="Markup">\end{code}</a><a id="15661" class="Background">

A more conceptual version of the above construction is in the module
InjectiveTypes (which was discovered first - this is just an unfolding
of that construction).

TODO. If we assume that we have such a retraction, does weak
propositional resizing follow?

The following construction is due to Voevodsky, but we use the
resizing axiom rather than his rules (and we work with non-cumulative
universes).

</a><a id="16066" class="Markup">\begin{code}</a>

<a id="16080" class="Keyword">module</a> <a id="16087" href="UF.Size.html#16087" class="Module">_</a> <a id="16089" class="Symbol">{</a><a id="16090" href="UF.Size.html#16090" class="Bound">𝓤</a> <a id="16092" class="Symbol">:</a> <a id="16094" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="16102" class="Symbol">}</a> <a id="16104" class="Keyword">where</a>

 <a id="16112" href="UF.Size.html#16112" class="Function Operator">∥_∥⁺</a> <a id="16117" class="Symbol">:</a> <a id="16119" href="UF.Size.html#16090" class="Bound">𝓤</a> <a id="16121" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16123" class="Symbol">→</a> <a id="16125" href="UF.Size.html#16090" class="Bound">𝓤</a> <a id="16127" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="16129" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="16132" href="UF.Size.html#16112" class="Function Operator">∥</a> <a id="16134" href="UF.Size.html#16134" class="Bound">X</a> <a id="16136" href="UF.Size.html#16112" class="Function Operator">∥⁺</a> <a id="16139" class="Symbol">=</a> <a id="16141" class="Symbol">(</a><a id="16142" href="UF.Size.html#16142" class="Bound">P</a> <a id="16144" class="Symbol">:</a>  <a id="16147" href="UF.Size.html#16090" class="Bound">𝓤</a> <a id="16149" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16151" class="Symbol">)</a> <a id="16153" class="Symbol">→</a> <a id="16155" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16163" href="UF.Size.html#16142" class="Bound">P</a> <a id="16165" class="Symbol">→</a> <a id="16167" class="Symbol">(</a><a id="16168" href="UF.Size.html#16134" class="Bound">X</a> <a id="16170" class="Symbol">→</a> <a id="16172" href="UF.Size.html#16142" class="Bound">P</a><a id="16173" class="Symbol">)</a> <a id="16175" class="Symbol">→</a> <a id="16177" href="UF.Size.html#16142" class="Bound">P</a>

 <a id="16181" href="UF.Size.html#16181" class="Function">∥∥⁺-is-prop</a> <a id="16193" class="Symbol">:</a> <a id="16195" href="UF.FunExt.html#996" class="Function">FunExt</a> <a id="16202" class="Symbol">→</a> <a id="16204" class="Symbol">{</a><a id="16205" href="UF.Size.html#16205" class="Bound">X</a> <a id="16207" class="Symbol">:</a> <a id="16209" href="UF.Size.html#16090" class="Bound">𝓤</a> <a id="16211" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16213" class="Symbol">}</a> <a id="16215" class="Symbol">→</a> <a id="16217" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16225" class="Symbol">(</a><a id="16226" href="UF.Size.html#16112" class="Function Operator">∥</a> <a id="16228" href="UF.Size.html#16205" class="Bound">X</a> <a id="16230" href="UF.Size.html#16112" class="Function Operator">∥⁺</a><a id="16232" class="Symbol">)</a>
 <a id="16235" href="UF.Size.html#16181" class="Function">∥∥⁺-is-prop</a> <a id="16247" href="UF.Size.html#16247" class="Bound">fe</a> <a id="16250" class="Symbol">=</a> <a id="16252" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="16262" class="Symbol">(</a><a id="16263" href="UF.Size.html#16247" class="Bound">fe</a> <a id="16266" class="Symbol">_</a> <a id="16268" class="Symbol">_)</a>
                    <a id="16291" class="Symbol">(λ</a> <a id="16294" href="UF.Size.html#16294" class="Bound">P</a> <a id="16296" class="Symbol">→</a> <a id="16298" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="16308" class="Symbol">(</a><a id="16309" href="UF.Size.html#16247" class="Bound">fe</a> <a id="16312" class="Symbol">_</a> <a id="16314" class="Symbol">_)</a>
                            <a id="16345" class="Symbol">(λ</a> <a id="16348" href="UF.Size.html#16348" class="Bound">i</a> <a id="16350" class="Symbol">→</a> <a id="16352" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="16362" class="Symbol">(</a><a id="16363" href="UF.Size.html#16247" class="Bound">fe</a> <a id="16366" class="Symbol">_</a> <a id="16368" class="Symbol">_)</a>
                                     <a id="16408" class="Symbol">(λ</a> <a id="16411" href="UF.Size.html#16411" class="Bound">u</a> <a id="16413" class="Symbol">→</a> <a id="16415" href="UF.Size.html#16348" class="Bound">i</a><a id="16416" class="Symbol">)))</a>

 <a id="16422" href="UF.Size.html#16422" class="Function Operator">∣_∣⁺</a> <a id="16427" class="Symbol">:</a> <a id="16429" class="Symbol">{</a><a id="16430" href="UF.Size.html#16430" class="Bound">X</a> <a id="16432" class="Symbol">:</a> <a id="16434" href="UF.Size.html#16090" class="Bound">𝓤</a> <a id="16436" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16438" class="Symbol">}</a> <a id="16440" class="Symbol">→</a> <a id="16442" href="UF.Size.html#16430" class="Bound">X</a> <a id="16444" class="Symbol">→</a> <a id="16446" href="UF.Size.html#16112" class="Function Operator">∥</a> <a id="16448" href="UF.Size.html#16430" class="Bound">X</a> <a id="16450" href="UF.Size.html#16112" class="Function Operator">∥⁺</a>
 <a id="16454" href="UF.Size.html#16422" class="Function Operator">∣</a> <a id="16456" href="UF.Size.html#16456" class="Bound">x</a> <a id="16458" href="UF.Size.html#16422" class="Function Operator">∣⁺</a> <a id="16461" class="Symbol">=</a> <a id="16463" class="Symbol">λ</a> <a id="16465" href="UF.Size.html#16465" class="Bound">P</a> <a id="16467" href="UF.Size.html#16467" class="Bound">i</a> <a id="16469" href="UF.Size.html#16469" class="Bound">u</a> <a id="16471" class="Symbol">→</a> <a id="16473" href="UF.Size.html#16469" class="Bound">u</a> <a id="16475" href="UF.Size.html#16456" class="Bound">x</a>

 <a id="16479" href="UF.Size.html#16479" class="Function">∥∥⁺-rec</a> <a id="16487" class="Symbol">:</a> <a id="16489" class="Symbol">{</a><a id="16490" href="UF.Size.html#16490" class="Bound">X</a> <a id="16492" href="UF.Size.html#16492" class="Bound">P</a> <a id="16494" class="Symbol">:</a> <a id="16496" href="UF.Size.html#16090" class="Bound">𝓤</a> <a id="16498" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16500" class="Symbol">}</a> <a id="16502" class="Symbol">→</a> <a id="16504" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="16512" href="UF.Size.html#16492" class="Bound">P</a> <a id="16514" class="Symbol">→</a> <a id="16516" class="Symbol">(</a><a id="16517" href="UF.Size.html#16490" class="Bound">X</a> <a id="16519" class="Symbol">→</a> <a id="16521" href="UF.Size.html#16492" class="Bound">P</a><a id="16522" class="Symbol">)</a> <a id="16524" class="Symbol">→</a> <a id="16526" href="UF.Size.html#16112" class="Function Operator">∥</a> <a id="16528" href="UF.Size.html#16490" class="Bound">X</a> <a id="16530" href="UF.Size.html#16112" class="Function Operator">∥⁺</a> <a id="16533" class="Symbol">→</a> <a id="16535" href="UF.Size.html#16492" class="Bound">P</a>
 <a id="16538" href="UF.Size.html#16479" class="Function">∥∥⁺-rec</a> <a id="16546" class="Symbol">{</a><a id="16547" href="UF.Size.html#16547" class="Bound">X</a><a id="16548" class="Symbol">}</a> <a id="16550" class="Symbol">{</a><a id="16551" href="UF.Size.html#16551" class="Bound">P</a><a id="16552" class="Symbol">}</a> <a id="16554" href="UF.Size.html#16554" class="Bound">i</a> <a id="16556" href="UF.Size.html#16556" class="Bound">u</a> <a id="16558" href="UF.Size.html#16558" class="Bound">s</a> <a id="16560" class="Symbol">=</a> <a id="16562" href="UF.Size.html#16558" class="Bound">s</a> <a id="16564" href="UF.Size.html#16551" class="Bound">P</a> <a id="16566" href="UF.Size.html#16554" class="Bound">i</a> <a id="16568" href="UF.Size.html#16556" class="Bound">u</a>

<a id="resizing-truncation"></a><a id="16571" href="UF.Size.html#16571" class="Function">resizing-truncation</a> <a id="16591" class="Symbol">:</a> <a id="16593" href="UF.FunExt.html#996" class="Function">FunExt</a>
                    <a id="16620" class="Symbol">→</a> <a id="16622" href="UF.Size.html#4670" class="Function">Propositional-resizing</a>
                    <a id="16665" class="Symbol">→</a> <a id="16667" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a>
<a id="16699" href="UF.Size.html#16571" class="Function">resizing-truncation</a> <a id="16719" href="UF.Size.html#16719" class="Bound">fe</a> <a id="16722" href="UF.Size.html#16722" class="Bound">R</a> <a id="16724" class="Symbol">=</a> <a id="16726" class="Keyword">record</a> <a id="16733" class="Symbol">{</a>
    <a id="16739" href="UF.PropTrunc.html#538" class="Field Operator">∥_∥</a>          <a id="16752" class="Symbol">=</a> <a id="16754" class="Symbol">λ</a> <a id="16756" class="Symbol">{</a><a id="16757" href="UF.Size.html#16757" class="Bound">𝓤</a><a id="16758" class="Symbol">}</a> <a id="16760" href="UF.Size.html#16760" class="Bound">X</a> <a id="16762" class="Symbol">→</a> <a id="16764" href="UF.Size.html#3532" class="Function">resize</a> <a id="16771" href="UF.Size.html#16722" class="Bound">R</a> <a id="16773" href="UF.Size.html#16112" class="Function Operator">∥</a> <a id="16775" href="UF.Size.html#16760" class="Bound">X</a> <a id="16777" href="UF.Size.html#16112" class="Function Operator">∥⁺</a> <a id="16780" class="Symbol">(</a><a id="16781" href="UF.Size.html#16181" class="Function">∥∥⁺-is-prop</a> <a id="16793" href="UF.Size.html#16719" class="Bound">fe</a><a id="16795" class="Symbol">)</a>
  <a id="16799" class="Symbol">;</a> <a id="16801" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a>   <a id="16814" class="Symbol">=</a> <a id="16816" class="Symbol">λ</a> <a id="16818" class="Symbol">{</a><a id="16819" href="UF.Size.html#16819" class="Bound">𝓤</a><a id="16820" class="Symbol">}</a> <a id="16822" class="Symbol">{</a><a id="16823" href="UF.Size.html#16823" class="Bound">X</a><a id="16824" class="Symbol">}</a> <a id="16826" class="Symbol">→</a> <a id="16828" href="UF.Size.html#3604" class="Function">resize-is-prop</a> <a id="16843" href="UF.Size.html#16722" class="Bound">R</a> <a id="16845" href="UF.Size.html#16112" class="Function Operator">∥</a> <a id="16847" href="UF.Size.html#16823" class="Bound">X</a> <a id="16849" href="UF.Size.html#16112" class="Function Operator">∥⁺</a> <a id="16852" class="Symbol">(</a><a id="16853" href="UF.Size.html#16181" class="Function">∥∥⁺-is-prop</a> <a id="16865" href="UF.Size.html#16719" class="Bound">fe</a><a id="16867" class="Symbol">)</a>
  <a id="16871" class="Symbol">;</a> <a id="16873" href="UF.PropTrunc.html#630" class="Field Operator">∣_∣</a>          <a id="16886" class="Symbol">=</a> <a id="16888" class="Symbol">λ</a> <a id="16890" class="Symbol">{</a><a id="16891" href="UF.Size.html#16891" class="Bound">𝓤</a><a id="16892" class="Symbol">}</a> <a id="16894" class="Symbol">{</a><a id="16895" href="UF.Size.html#16895" class="Bound">X</a><a id="16896" class="Symbol">}</a> <a id="16898" href="UF.Size.html#16898" class="Bound">x</a> <a id="16900" class="Symbol">→</a> <a id="16902" href="UF.Size.html#3722" class="Function">to-resize</a> <a id="16912" href="UF.Size.html#16722" class="Bound">R</a> <a id="16914" href="UF.Size.html#16112" class="Function Operator">∥</a> <a id="16916" href="UF.Size.html#16895" class="Bound">X</a> <a id="16918" href="UF.Size.html#16112" class="Function Operator">∥⁺</a> <a id="16921" class="Symbol">(</a><a id="16922" href="UF.Size.html#16181" class="Function">∥∥⁺-is-prop</a> <a id="16934" href="UF.Size.html#16719" class="Bound">fe</a><a id="16936" class="Symbol">)</a> <a id="16938" href="UF.Size.html#16422" class="Function Operator">∣</a> <a id="16940" href="UF.Size.html#16898" class="Bound">x</a> <a id="16942" href="UF.Size.html#16422" class="Function Operator">∣⁺</a>
  <a id="16947" class="Symbol">;</a> <a id="16949" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a>       <a id="16962" class="Symbol">=</a> <a id="16964" class="Symbol">λ</a> <a id="16966" class="Symbol">{</a><a id="16967" href="UF.Size.html#16967" class="Bound">𝓤</a><a id="16968" class="Symbol">}</a> <a id="16970" class="Symbol">{</a><a id="16971" href="UF.Size.html#16971" class="Bound">𝓥</a><a id="16972" class="Symbol">}</a> <a id="16974" class="Symbol">{</a><a id="16975" href="UF.Size.html#16975" class="Bound">X</a><a id="16976" class="Symbol">}</a> <a id="16978" class="Symbol">{</a><a id="16979" href="UF.Size.html#16979" class="Bound">P</a><a id="16980" class="Symbol">}</a> <a id="16982" href="UF.Size.html#16982" class="Bound">i</a> <a id="16984" href="UF.Size.html#16984" class="Bound">u</a> <a id="16986" href="UF.Size.html#16986" class="Bound">s</a> <a id="16988" class="Symbol">→</a> <a id="16990" href="UF.Size.html#3824" class="Function">from-resize</a> <a id="17002" href="UF.Size.html#16722" class="Bound">R</a> <a id="17004" href="UF.Size.html#16979" class="Bound">P</a> <a id="17006" href="UF.Size.html#16982" class="Bound">i</a>
                                              <a id="17054" class="Symbol">(</a><a id="17055" href="UF.Size.html#16479" class="Function">∥∥⁺-rec</a> <a id="17063" class="Symbol">(</a><a id="17064" href="UF.Size.html#3604" class="Function">resize-is-prop</a> <a id="17079" href="UF.Size.html#16722" class="Bound">R</a> <a id="17081" href="UF.Size.html#16979" class="Bound">P</a> <a id="17083" href="UF.Size.html#16982" class="Bound">i</a><a id="17084" class="Symbol">)</a>
                                                       <a id="17141" class="Symbol">(</a><a id="17142" href="UF.Size.html#3722" class="Function">to-resize</a> <a id="17152" href="UF.Size.html#16722" class="Bound">R</a> <a id="17154" href="UF.Size.html#16979" class="Bound">P</a> <a id="17156" href="UF.Size.html#16982" class="Bound">i</a> <a id="17158" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="17160" href="UF.Size.html#16984" class="Bound">u</a><a id="17161" class="Symbol">)</a>
                                                       <a id="17218" class="Symbol">(</a><a id="17219" href="UF.Size.html#3824" class="Function">from-resize</a> <a id="17231" href="UF.Size.html#16722" class="Bound">R</a> <a id="17233" href="UF.Size.html#16112" class="Function Operator">∥</a> <a id="17235" href="UF.Size.html#16975" class="Bound">X</a> <a id="17237" href="UF.Size.html#16112" class="Function Operator">∥⁺</a>
                                                         <a id="17297" class="Symbol">(</a><a id="17298" href="UF.Size.html#16181" class="Function">∥∥⁺-is-prop</a> <a id="17310" href="UF.Size.html#16719" class="Bound">fe</a><a id="17312" class="Symbol">)</a> <a id="17314" href="UF.Size.html#16986" class="Bound">s</a><a id="17315" class="Symbol">))</a>
 <a id="17319" class="Symbol">}</a>

<a id="17322" class="Markup">\end{code}</a><a id="17332" class="Background">

Images:

</a><a id="17343" class="Markup">\begin{code}</a>

<a id="17357" class="Keyword">module</a> <a id="Image"></a><a id="17364" href="UF.Size.html#17364" class="Module">Image</a>
        <a id="17378" class="Symbol">{</a><a id="17379" href="UF.Size.html#17379" class="Bound">𝓤</a> <a id="17381" href="UF.Size.html#17381" class="Bound">𝓥</a> <a id="17383" class="Symbol">:</a> <a id="17385" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="17393" class="Symbol">}</a>
        <a id="17403" class="Symbol">{</a><a id="17404" href="UF.Size.html#17404" class="Bound">X</a> <a id="17406" class="Symbol">:</a> <a id="17408" href="UF.Size.html#17379" class="Bound">𝓤</a> <a id="17410" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17412" class="Symbol">}</a>
        <a id="17422" class="Symbol">{</a><a id="17423" href="UF.Size.html#17423" class="Bound">Y</a> <a id="17425" class="Symbol">:</a> <a id="17427" href="UF.Size.html#17381" class="Bound">𝓥</a> <a id="17429" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17431" class="Symbol">}</a>
        <a id="17441" class="Symbol">(</a><a id="17442" href="UF.Size.html#17442" class="Bound">fe</a> <a id="17445" class="Symbol">:</a> <a id="17447" href="UF.FunExt.html#996" class="Function">FunExt</a><a id="17453" class="Symbol">)</a>
        <a id="17463" class="Symbol">(</a><a id="17464" href="UF.Size.html#17464" class="Bound">R</a> <a id="17466" class="Symbol">:</a> <a id="17468" href="UF.Size.html#4670" class="Function">Propositional-resizing</a><a id="17490" class="Symbol">)</a>
       <a id="17499" class="Keyword">where</a>

 <a id="17507" class="Keyword">open</a> <a id="17512" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="17536" class="Symbol">(</a><a id="17537" href="UF.Size.html#16571" class="Function">resizing-truncation</a> <a id="17557" href="UF.Size.html#17442" class="Bound">fe</a> <a id="17560" href="UF.Size.html#17464" class="Bound">R</a><a id="17561" class="Symbol">)</a>

 <a id="Image.image"></a><a id="17565" href="UF.Size.html#17565" class="Function">image</a> <a id="17571" class="Symbol">:</a> <a id="17573" class="Symbol">(</a><a id="17574" href="UF.Size.html#17404" class="Bound">X</a> <a id="17576" class="Symbol">→</a> <a id="17578" href="UF.Size.html#17423" class="Bound">Y</a><a id="17579" class="Symbol">)</a> <a id="17581" class="Symbol">→</a> <a id="17583" href="UF.Size.html#17381" class="Bound">𝓥</a> <a id="17585" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="17588" href="UF.Size.html#17565" class="Function">image</a> <a id="17594" href="UF.Size.html#17594" class="Bound">f</a> <a id="17596" class="Symbol">=</a> <a id="17598" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17600" href="UF.Size.html#17600" class="Bound">y</a> <a id="17602" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17604" href="UF.Size.html#17423" class="Bound">Y</a> <a id="17606" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17608" href="UF.Size.html#3532" class="Function">resize</a> <a id="17615" class="Symbol">(</a><a id="17616" href="UF.Size.html#17464" class="Bound">R</a> <a id="17618" class="Symbol">{</a><a id="17619" href="UF.Size.html#17379" class="Bound">𝓤</a> <a id="17621" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17623" href="UF.Size.html#17381" class="Bound">𝓥</a><a id="17624" class="Symbol">}</a> <a id="17626" class="Symbol">{</a><a id="17627" href="UF.Size.html#17381" class="Bound">𝓥</a><a id="17628" class="Symbol">})</a> <a id="17631" class="Symbol">(</a><a id="17632" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="17634" href="UF.Size.html#17634" class="Bound">x</a> <a id="17636" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="17638" href="UF.Size.html#17404" class="Bound">X</a> <a id="17640" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="17642" href="UF.Size.html#17594" class="Bound">f</a> <a id="17644" href="UF.Size.html#17634" class="Bound">x</a> <a id="17646" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17648" href="UF.Size.html#17600" class="Bound">y</a><a id="17649" class="Symbol">)</a> <a id="17651" href="UF.PropTrunc.html#573" class="Function">∥∥-is-prop</a>

 <a id="Image.restriction"></a><a id="17664" href="UF.Size.html#17664" class="Function">restriction</a> <a id="17676" class="Symbol">:</a> <a id="17678" class="Symbol">(</a><a id="17679" href="UF.Size.html#17679" class="Bound">f</a> <a id="17681" class="Symbol">:</a> <a id="17683" href="UF.Size.html#17404" class="Bound">X</a> <a id="17685" class="Symbol">→</a> <a id="17687" href="UF.Size.html#17423" class="Bound">Y</a><a id="17688" class="Symbol">)</a> <a id="17690" class="Symbol">→</a> <a id="17692" href="UF.Size.html#17565" class="Function">image</a> <a id="17698" href="UF.Size.html#17679" class="Bound">f</a> <a id="17700" class="Symbol">→</a> <a id="17702" href="UF.Size.html#17423" class="Bound">Y</a>
 <a id="17705" href="UF.Size.html#17664" class="Function">restriction</a> <a id="17717" href="UF.Size.html#17717" class="Bound">f</a> <a id="17719" class="Symbol">(</a><a id="17720" href="UF.Size.html#17720" class="Bound">y</a> <a id="17722" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17724" class="Symbol">_)</a> <a id="17727" class="Symbol">=</a> <a id="17729" href="UF.Size.html#17720" class="Bound">y</a>

 <a id="Image.restriction-embedding"></a><a id="17733" href="UF.Size.html#17733" class="Function">restriction-embedding</a> <a id="17755" class="Symbol">:</a> <a id="17757" class="Symbol">(</a><a id="17758" href="UF.Size.html#17758" class="Bound">f</a> <a id="17760" class="Symbol">:</a> <a id="17762" href="UF.Size.html#17404" class="Bound">X</a> <a id="17764" class="Symbol">→</a> <a id="17766" href="UF.Size.html#17423" class="Bound">Y</a><a id="17767" class="Symbol">)</a> <a id="17769" class="Symbol">→</a> <a id="17771" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="17784" class="Symbol">(</a><a id="17785" href="UF.Size.html#17664" class="Function">restriction</a> <a id="17797" href="UF.Size.html#17758" class="Bound">f</a><a id="17798" class="Symbol">)</a>
 <a id="17801" href="UF.Size.html#17733" class="Function">restriction-embedding</a> <a id="17823" href="UF.Size.html#17823" class="Bound">f</a> <a id="17825" class="Symbol">=</a> <a id="17827" href="UF.Embeddings.html#8652" class="Function">pr₁-is-embedding</a> <a id="17844" class="Symbol">(λ</a> <a id="17847" href="UF.Size.html#17847" class="Bound">y</a> <a id="17849" class="Symbol">→</a> <a id="17851" href="UF.Size.html#3604" class="Function">resize-is-prop</a> <a id="17866" href="UF.Size.html#17464" class="Bound">R</a> <a id="17868" class="Symbol">_</a> <a id="17870" class="Symbol">_)</a>

 <a id="Image.corestriction"></a><a id="17875" href="UF.Size.html#17875" class="Function">corestriction</a> <a id="17889" class="Symbol">:</a> <a id="17891" class="Symbol">(</a><a id="17892" href="UF.Size.html#17892" class="Bound">f</a> <a id="17894" class="Symbol">:</a> <a id="17896" href="UF.Size.html#17404" class="Bound">X</a> <a id="17898" class="Symbol">→</a> <a id="17900" href="UF.Size.html#17423" class="Bound">Y</a><a id="17901" class="Symbol">)</a> <a id="17903" class="Symbol">→</a> <a id="17905" href="UF.Size.html#17404" class="Bound">X</a> <a id="17907" class="Symbol">→</a> <a id="17909" href="UF.Size.html#17565" class="Function">image</a> <a id="17915" href="UF.Size.html#17892" class="Bound">f</a>
 <a id="17918" href="UF.Size.html#17875" class="Function">corestriction</a> <a id="17932" href="UF.Size.html#17932" class="Bound">f</a> <a id="17934" href="UF.Size.html#17934" class="Bound">x</a> <a id="17936" class="Symbol">=</a> <a id="17938" href="UF.Size.html#17932" class="Bound">f</a> <a id="17940" href="UF.Size.html#17934" class="Bound">x</a> <a id="17942" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17944" href="UF.Size.html#3722" class="Function">to-resize</a> <a id="17954" href="UF.Size.html#17464" class="Bound">R</a> <a id="17956" class="Symbol">_</a> <a id="17958" class="Symbol">_</a> <a id="17960" href="UF.PropTrunc.html#630" class="Function Operator">∣</a> <a id="17962" href="UF.Size.html#17934" class="Bound">x</a> <a id="17964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17966" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="17971" href="UF.PropTrunc.html#630" class="Function Operator">∣</a>

<a id="17974" class="Markup">\end{code}</a><a id="17984" class="Background">

TODO. Prove the properties / perform the constructions in
UF.ImageAndSurjection. Better: reorganize the code so that reproving
is not necessary.

Added 24 January 2020 (originally proved 19 November 2019) by Tom de Jong.

It turns out that a proposition Y has size 𝓥 precisely if
(Y is 𝓥 small) is 𝓥 small.

Hence, if you can resize the propositions of the form (Y is 𝓥 small)
(with Y in 𝓤), then you can resize all propositions in 𝓤 (to 𝓥).

</a><a id="18429" class="Markup">\begin{code}</a>

<a id="being-small-is-idempotent"></a><a id="18443" href="UF.Size.html#18443" class="Function">being-small-is-idempotent</a> <a id="18469" class="Symbol">:</a> <a id="18471" class="Symbol">(</a><a id="18472" href="UF.Size.html#18472" class="Bound">ua</a> <a id="18475" class="Symbol">:</a> <a id="18477" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="18487" class="Symbol">)</a> <a id="18489" class="Symbol">(</a><a id="18490" href="UF.Size.html#18490" class="Bound">𝓤</a> <a id="18492" href="UF.Size.html#18492" class="Bound">𝓥</a> <a id="18494" class="Symbol">:</a> <a id="18496" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="18504" class="Symbol">)</a> <a id="18506" class="Symbol">(</a><a id="18507" href="UF.Size.html#18507" class="Bound">Y</a> <a id="18509" class="Symbol">:</a> <a id="18511" href="UF.Size.html#18490" class="Bound">𝓤</a> <a id="18513" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18515" class="Symbol">)</a>
                          <a id="18543" class="Symbol">→</a> <a id="18545" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="18553" href="UF.Size.html#18507" class="Bound">Y</a>
                          <a id="18581" class="Symbol">→</a> <a id="18583" class="Symbol">(</a><a id="18584" href="UF.Size.html#18507" class="Bound">Y</a> <a id="18586" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="18589" href="UF.Size.html#18492" class="Bound">𝓥</a> <a id="18591" href="UF.Size.html#2096" class="Function Operator">small</a><a id="18596" class="Symbol">)</a> <a id="18598" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="18601" href="UF.Size.html#18492" class="Bound">𝓥</a> <a id="18603" href="UF.Size.html#2096" class="Function Operator">small</a>
                          <a id="18635" class="Symbol">→</a> <a id="18637" href="UF.Size.html#18507" class="Bound">Y</a> <a id="18639" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="18642" href="UF.Size.html#18492" class="Bound">𝓥</a> <a id="18644" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="18650" href="UF.Size.html#18443" class="Function">being-small-is-idempotent</a> <a id="18676" href="UF.Size.html#18676" class="Bound">ua</a> <a id="18679" href="UF.Size.html#18679" class="Bound">𝓤</a> <a id="18681" href="UF.Size.html#18681" class="Bound">𝓥</a> <a id="18683" href="UF.Size.html#18683" class="Bound">Y</a> <a id="18685" href="UF.Size.html#18685" class="Bound">i</a> <a id="18687" class="Symbol">(</a><a id="18688" href="UF.Size.html#18688" class="Bound">H</a> <a id="18690" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18692" href="UF.Size.html#18692" class="Bound">e</a><a id="18693" class="Symbol">)</a> <a id="18695" class="Symbol">=</a> <a id="18697" href="UF.Size.html#18712" class="Function">X</a> <a id="18699" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18701" href="UF.Size.html#18763" class="Function">γ</a>
 <a id="18704" class="Keyword">where</a>
  <a id="18712" href="UF.Size.html#18712" class="Function">X</a> <a id="18714" class="Symbol">:</a> <a id="18716" href="UF.Size.html#18681" class="Bound">𝓥</a> <a id="18718" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="18722" href="UF.Size.html#18712" class="Function">X</a> <a id="18724" class="Symbol">=</a> <a id="18726" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18728" href="UF.Size.html#18728" class="Bound">h</a> <a id="18730" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18732" href="UF.Size.html#18688" class="Bound">H</a> <a id="18734" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18736" href="UF.Size.html#2246" class="Function">resized</a> <a id="18744" href="UF.Size.html#18683" class="Bound">Y</a> <a id="18746" class="Symbol">(</a><a id="18747" href="UF.Equiv.html#3270" class="Function">eqtofun</a> <a id="18755" href="UF.Size.html#18692" class="Bound">e</a> <a id="18757" href="UF.Size.html#18728" class="Bound">h</a><a id="18758" class="Symbol">)</a>

  <a id="18763" href="UF.Size.html#18763" class="Function">γ</a> <a id="18765" class="Symbol">=</a> <a id="18767" href="UF.Size.html#18712" class="Function">X</a>  <a id="18770" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="18773" href="UF.EquivalenceExamples.html#19803" class="Function">Σ-change-of-variable</a> <a id="18794" class="Symbol">(</a><a id="18795" href="UF.Size.html#2246" class="Function">resized</a> <a id="18803" href="UF.Size.html#18683" class="Bound">Y</a><a id="18804" class="Symbol">)</a> <a id="18806" class="Symbol">(</a><a id="18807" href="UF.Equiv.html#3270" class="Function">eqtofun</a> <a id="18815" href="UF.Size.html#18692" class="Bound">e</a><a id="18816" class="Symbol">)</a> <a id="18818" class="Symbol">(</a><a id="18819" href="UF.Equiv.html#3363" class="Function">eqtofun-</a> <a id="18828" href="UF.Size.html#18692" class="Bound">e</a><a id="18829" class="Symbol">)</a> <a id="18831" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="18839" href="UF.Size.html#18873" class="Function">X&#39;</a> <a id="18842" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="18845" href="UF.Size.html#18935" class="Function">ϕ</a> <a id="18847" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="18855" href="UF.Size.html#18683" class="Bound">Y</a>  <a id="18858" href="UF.Equiv.html#2815" class="Function Operator">■</a>
   <a id="18863" class="Keyword">where</a>
    <a id="18873" href="UF.Size.html#18873" class="Function">X&#39;</a> <a id="18876" class="Symbol">:</a> <a id="18878" href="UF.Size.html#18681" class="Bound">𝓥</a> <a id="18880" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="18882" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="18884" href="UF.Size.html#18679" class="Bound">𝓤</a> <a id="18886" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="18892" href="UF.Size.html#18873" class="Function">X&#39;</a> <a id="18895" class="Symbol">=</a> <a id="18897" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="18899" href="UF.Size.html#18899" class="Bound">h</a> <a id="18901" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="18903" href="UF.Size.html#18683" class="Bound">Y</a> <a id="18905" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="18908" href="UF.Size.html#18681" class="Bound">𝓥</a> <a id="18910" href="UF.Size.html#2096" class="Function Operator">small</a> <a id="18916" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="18918" href="UF.Size.html#2246" class="Function">resized</a> <a id="18926" href="UF.Size.html#18683" class="Bound">Y</a> <a id="18928" href="UF.Size.html#18899" class="Bound">h</a>

    <a id="18935" href="UF.Size.html#18935" class="Function">ϕ</a> <a id="18937" class="Symbol">=</a> <a id="18939" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a> <a id="18981" href="UF.Size.html#19006" class="Function">j</a> <a id="18983" href="UF.Size.html#18685" class="Bound">i</a> <a id="18985" href="UF.Size.html#19153" class="Function">f</a> <a id="18987" href="UF.Size.html#19224" class="Function">g</a>
     <a id="18994" class="Keyword">where</a>
      <a id="19006" href="UF.Size.html#19006" class="Function">j</a> <a id="19008" class="Symbol">:</a> <a id="19010" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="19018" href="UF.Size.html#18873" class="Function">X&#39;</a>
      <a id="19027" href="UF.Size.html#19006" class="Function">j</a> <a id="19029" class="Symbol">=</a> <a id="19031" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a> <a id="19041" class="Symbol">(</a><a id="19042" href="UF.Size.html#6043" class="Function">being-small-is-prop</a> <a id="19062" href="UF.Size.html#18676" class="Bound">ua</a> <a id="19065" href="UF.Size.html#18683" class="Bound">Y</a> <a id="19067" href="UF.Size.html#18681" class="Bound">𝓥</a><a id="19068" class="Symbol">)</a>
            <a id="19082" class="Symbol">(λ</a> <a id="19085" class="Symbol">(</a><a id="19086" href="UF.Size.html#19086" class="Bound">h</a> <a id="19088" class="Symbol">:</a> <a id="19090" href="UF.Size.html#18683" class="Bound">Y</a> <a id="19092" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="19095" href="UF.Size.html#18681" class="Bound">𝓥</a> <a id="19097" href="UF.Size.html#2096" class="Function Operator">small</a><a id="19102" class="Symbol">)</a> <a id="19104" class="Symbol">→</a> <a id="19106" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="19120" class="Symbol">(</a><a id="19121" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="19140" href="UF.Size.html#19086" class="Bound">h</a><a id="19141" class="Symbol">)</a> <a id="19143" href="UF.Size.html#18685" class="Bound">i</a><a id="19144" class="Symbol">)</a>

      <a id="19153" href="UF.Size.html#19153" class="Function">f</a> <a id="19155" class="Symbol">:</a> <a id="19157" href="UF.Size.html#18873" class="Function">X&#39;</a> <a id="19160" class="Symbol">→</a> <a id="19162" href="UF.Size.html#18683" class="Bound">Y</a>
      <a id="19170" href="UF.Size.html#19153" class="Function">f</a> <a id="19172" class="Symbol">(</a><a id="19173" href="UF.Size.html#19173" class="Bound">e&#39;</a> <a id="19176" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19178" href="UF.Size.html#19178" class="Bound">x</a><a id="19179" class="Symbol">)</a> <a id="19181" class="Symbol">=</a> <a id="19183" href="UF.Equiv.html#3270" class="Function">eqtofun</a> <a id="19191" class="Symbol">(</a><a id="19192" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="19211" href="UF.Size.html#19173" class="Bound">e&#39;</a><a id="19213" class="Symbol">)</a> <a id="19215" href="UF.Size.html#19178" class="Bound">x</a>

      <a id="19224" href="UF.Size.html#19224" class="Function">g</a> <a id="19226" class="Symbol">:</a> <a id="19228" href="UF.Size.html#18683" class="Bound">Y</a> <a id="19230" class="Symbol">→</a> <a id="19232" href="UF.Size.html#18873" class="Function">X&#39;</a>
      <a id="19241" href="UF.Size.html#19224" class="Function">g</a> <a id="19243" href="UF.Size.html#19243" class="Bound">y</a> <a id="19245" class="Symbol">=</a> <a id="19247" class="Symbol">(</a><a id="19248" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="19249" class="Symbol">{</a><a id="19250" href="UF.Size.html#18681" class="Bound">𝓥</a><a id="19251" class="Symbol">}</a> <a id="19253" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19255" href="UF.EquivalenceExamples.html#25577" class="Function">𝟙-≃-singleton</a> <a id="19269" class="Symbol">(</a><a id="19270" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a> <a id="19299" href="UF.Size.html#19243" class="Bound">y</a> <a id="19301" href="UF.Size.html#18685" class="Bound">i</a><a id="19302" class="Symbol">))</a> <a id="19305" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19307" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="deJong-resizing"></a><a id="19310" href="UF.Size.html#19310" class="Function">deJong-resizing</a> <a id="19326" class="Symbol">:</a> <a id="19328" class="Symbol">(</a><a id="19329" href="UF.Size.html#19329" class="Bound">𝓤</a> <a id="19331" href="UF.Size.html#19331" class="Bound">𝓥</a> <a id="19333" class="Symbol">:</a> <a id="19335" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="19343" class="Symbol">)</a> <a id="19345" class="Symbol">→</a> <a id="19347" href="UF.Size.html#19329" class="Bound">𝓤</a> <a id="19349" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="19351" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="19353" href="UF.Size.html#19331" class="Bound">𝓥</a> <a id="19355" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="19357" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="19359" href="UF.Size.html#19310" class="Function">deJong-resizing</a> <a id="19375" href="UF.Size.html#19375" class="Bound">𝓤</a> <a id="19377" href="UF.Size.html#19377" class="Bound">𝓥</a> <a id="19379" class="Symbol">=</a> <a id="19381" class="Symbol">(</a><a id="19382" href="UF.Size.html#19382" class="Bound">Y</a> <a id="19384" class="Symbol">:</a> <a id="19386" href="UF.Size.html#19375" class="Bound">𝓤</a> <a id="19388" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19390" class="Symbol">)</a> <a id="19392" class="Symbol">→</a> <a id="19394" class="Symbol">(</a><a id="19395" href="UF.Size.html#19382" class="Bound">Y</a> <a id="19397" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="19400" href="UF.Size.html#19377" class="Bound">𝓥</a> <a id="19402" href="UF.Size.html#2096" class="Function Operator">small</a><a id="19407" class="Symbol">)</a> <a id="19409" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="19412" href="UF.Size.html#19377" class="Bound">𝓥</a> <a id="19414" href="UF.Size.html#2096" class="Function Operator">small</a>

<a id="deJong-resizing-implies-propositional-resizing"></a><a id="19421" href="UF.Size.html#19421" class="Function">deJong-resizing-implies-propositional-resizing</a> <a id="19468" class="Symbol">:</a> <a id="19470" class="Symbol">(</a><a id="19471" href="UF.Size.html#19471" class="Bound">ua</a> <a id="19474" class="Symbol">:</a> <a id="19476" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="19486" class="Symbol">)</a>
                                                 <a id="19537" class="Symbol">(</a><a id="19538" href="UF.Size.html#19538" class="Bound">𝓤</a> <a id="19540" href="UF.Size.html#19540" class="Bound">𝓥</a> <a id="19542" class="Symbol">:</a> <a id="19544" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="19552" class="Symbol">)</a>
                                               <a id="19601" class="Symbol">→</a> <a id="19603" href="UF.Size.html#19310" class="Function">deJong-resizing</a> <a id="19619" href="UF.Size.html#19538" class="Bound">𝓤</a> <a id="19621" href="UF.Size.html#19540" class="Bound">𝓥</a>
                                               <a id="19670" class="Symbol">→</a> <a id="19672" href="UF.Size.html#2810" class="Function">propositional-resizing</a> <a id="19695" href="UF.Size.html#19538" class="Bound">𝓤</a> <a id="19697" href="UF.Size.html#19540" class="Bound">𝓥</a>
<a id="19699" href="UF.Size.html#19421" class="Function">deJong-resizing-implies-propositional-resizing</a> <a id="19746" href="UF.Size.html#19746" class="Bound">ua</a> <a id="19749" href="UF.Size.html#19749" class="Bound">𝓤</a> <a id="19751" href="UF.Size.html#19751" class="Bound">𝓥</a> <a id="19753" href="UF.Size.html#19753" class="Bound">r</a> <a id="19755" href="UF.Size.html#19755" class="Bound">P</a> <a id="19757" href="UF.Size.html#19757" class="Bound">i</a> <a id="19759" class="Symbol">=</a>
 <a id="19762" href="UF.Size.html#18443" class="Function">being-small-is-idempotent</a> <a id="19788" href="UF.Size.html#19746" class="Bound">ua</a> <a id="19791" href="UF.Size.html#19749" class="Bound">𝓤</a> <a id="19793" href="UF.Size.html#19751" class="Bound">𝓥</a> <a id="19795" href="UF.Size.html#19755" class="Bound">P</a> <a id="19797" href="UF.Size.html#19757" class="Bound">i</a> <a id="19799" class="Symbol">(</a><a id="19800" href="UF.Size.html#19753" class="Bound">r</a> <a id="19802" href="UF.Size.html#19755" class="Bound">P</a><a id="19803" class="Symbol">)</a>

<a id="being-small-is-idempotent-converse"></a><a id="19806" href="UF.Size.html#19806" class="Function">being-small-is-idempotent-converse</a>
 <a id="19842" class="Symbol">:</a> <a id="19844" class="Symbol">(</a><a id="19845" href="UF.Size.html#19845" class="Bound">ua</a> <a id="19848" class="Symbol">:</a> <a id="19850" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="19860" class="Symbol">)</a> <a id="19862" class="Symbol">(</a><a id="19863" href="UF.Size.html#19863" class="Bound">𝓤</a> <a id="19865" href="UF.Size.html#19865" class="Bound">𝓥</a> <a id="19867" class="Symbol">:</a> <a id="19869" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="19877" class="Symbol">)</a> <a id="19879" class="Symbol">(</a><a id="19880" href="UF.Size.html#19880" class="Bound">Y</a> <a id="19882" class="Symbol">:</a> <a id="19884" href="UF.Size.html#19863" class="Bound">𝓤</a> <a id="19886" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19888" class="Symbol">)</a>
 <a id="19891" class="Symbol">→</a> <a id="19893" href="UF.Size.html#19880" class="Bound">Y</a> <a id="19895" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="19898" href="UF.Size.html#19865" class="Bound">𝓥</a> <a id="19900" href="UF.Size.html#2096" class="Function Operator">small</a>
 <a id="19907" class="Symbol">→</a> <a id="19909" class="Symbol">(</a><a id="19910" href="UF.Size.html#19880" class="Bound">Y</a> <a id="19912" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="19915" href="UF.Size.html#19865" class="Bound">𝓥</a> <a id="19917" href="UF.Size.html#2096" class="Function Operator">small</a><a id="19922" class="Symbol">)</a> <a id="19924" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="19927" href="UF.Size.html#19865" class="Bound">𝓥</a> <a id="19929" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="19935" href="UF.Size.html#19806" class="Function">being-small-is-idempotent-converse</a> <a id="19970" href="UF.Size.html#19970" class="Bound">ua</a> <a id="19973" href="UF.Size.html#19973" class="Bound">𝓤</a> <a id="19975" href="UF.Size.html#19975" class="Bound">𝓥</a> <a id="19977" href="UF.Size.html#19977" class="Bound">Y</a> <a id="19979" href="UF.Size.html#19979" class="Bound">r</a> <a id="19981" class="Symbol">=</a> <a id="19983" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="19984" class="Symbol">{</a><a id="19985" href="UF.Size.html#19975" class="Bound">𝓥</a><a id="19986" class="Symbol">}</a> <a id="19988" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19990" href="UF.Size.html#20001" class="Function">γ</a>
 <a id="19993" class="Keyword">where</a>
  <a id="20001" href="UF.Size.html#20001" class="Function">γ</a> <a id="20003" class="Symbol">:</a> <a id="20005" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="20006" class="Symbol">{</a><a id="20007" href="UF.Size.html#19975" class="Bound">𝓥</a><a id="20008" class="Symbol">}</a> <a id="20010" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20012" class="Symbol">(</a><a id="20013" href="UF.Size.html#19977" class="Bound">Y</a> <a id="20015" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="20018" href="UF.Size.html#19975" class="Bound">𝓥</a> <a id="20020" href="UF.Size.html#2096" class="Function Operator">small</a><a id="20025" class="Symbol">)</a>
  <a id="20029" href="UF.Size.html#20001" class="Function">γ</a> <a id="20031" class="Symbol">=</a> <a id="20033" href="UF.EquivalenceExamples.html#25577" class="Function">𝟙-≃-singleton</a>
       <a id="20054" class="Symbol">(</a><a id="20055" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a> <a id="20084" href="UF.Size.html#19979" class="Bound">r</a> <a id="20086" class="Symbol">(</a><a id="20087" href="UF.Size.html#6043" class="Function">being-small-is-prop</a> <a id="20107" href="UF.Size.html#19970" class="Bound">ua</a> <a id="20110" href="UF.Size.html#19977" class="Bound">Y</a> <a id="20112" href="UF.Size.html#19975" class="Bound">𝓥</a><a id="20113" class="Symbol">))</a>

<a id="being-small-is-idempotent-≃"></a><a id="20117" href="UF.Size.html#20117" class="Function">being-small-is-idempotent-≃</a> <a id="20145" class="Symbol">:</a> <a id="20147" class="Symbol">(</a><a id="20148" href="UF.Size.html#20148" class="Bound">ua</a> <a id="20151" class="Symbol">:</a> <a id="20153" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="20163" class="Symbol">)</a> <a id="20165" class="Symbol">(</a><a id="20166" href="UF.Size.html#20166" class="Bound">𝓤</a> <a id="20168" href="UF.Size.html#20168" class="Bound">𝓥</a> <a id="20170" class="Symbol">:</a> <a id="20172" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="20180" class="Symbol">)</a> <a id="20182" class="Symbol">(</a><a id="20183" href="UF.Size.html#20183" class="Bound">Y</a> <a id="20185" class="Symbol">:</a> <a id="20187" href="UF.Size.html#20166" class="Bound">𝓤</a> <a id="20189" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20191" class="Symbol">)</a>
                            <a id="20221" class="Symbol">→</a> <a id="20223" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="20231" href="UF.Size.html#20183" class="Bound">Y</a>
                            <a id="20261" class="Symbol">→</a> <a id="20263" class="Symbol">((</a><a id="20265" href="UF.Size.html#20183" class="Bound">Y</a> <a id="20267" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="20270" href="UF.Size.html#20168" class="Bound">𝓥</a> <a id="20272" href="UF.Size.html#2096" class="Function Operator">small</a><a id="20277" class="Symbol">)</a> <a id="20279" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="20282" href="UF.Size.html#20168" class="Bound">𝓥</a> <a id="20284" href="UF.Size.html#2096" class="Function Operator">small</a><a id="20289" class="Symbol">)</a> <a id="20291" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20293" class="Symbol">(</a><a id="20294" href="UF.Size.html#20183" class="Bound">Y</a> <a id="20296" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="20299" href="UF.Size.html#20168" class="Bound">𝓥</a> <a id="20301" href="UF.Size.html#2096" class="Function Operator">small</a><a id="20306" class="Symbol">)</a>
<a id="20308" href="UF.Size.html#20117" class="Function">being-small-is-idempotent-≃</a> <a id="20336" href="UF.Size.html#20336" class="Bound">ua</a> <a id="20339" href="UF.Size.html#20339" class="Bound">𝓤</a> <a id="20341" href="UF.Size.html#20341" class="Bound">𝓥</a> <a id="20343" href="UF.Size.html#20343" class="Bound">Y</a> <a id="20345" href="UF.Size.html#20345" class="Bound">i</a> <a id="20347" class="Symbol">=</a>
 <a id="20350" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
  <a id="20394" class="Symbol">(</a><a id="20395" href="UF.Size.html#6043" class="Function">being-small-is-prop</a> <a id="20415" href="UF.Size.html#20336" class="Bound">ua</a> <a id="20418" class="Symbol">(</a><a id="20419" href="UF.Size.html#20343" class="Bound">Y</a> <a id="20421" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="20424" href="UF.Size.html#20341" class="Bound">𝓥</a> <a id="20426" href="UF.Size.html#2096" class="Function Operator">small</a><a id="20431" class="Symbol">)</a> <a id="20433" href="UF.Size.html#20341" class="Bound">𝓥</a><a id="20434" class="Symbol">)</a>
  <a id="20438" class="Symbol">(</a><a id="20439" href="UF.Size.html#6043" class="Function">being-small-is-prop</a> <a id="20459" href="UF.Size.html#20336" class="Bound">ua</a> <a id="20462" href="UF.Size.html#20343" class="Bound">Y</a> <a id="20464" href="UF.Size.html#20341" class="Bound">𝓥</a><a id="20465" class="Symbol">)</a>
  <a id="20469" class="Symbol">(</a><a id="20470" href="UF.Size.html#18443" class="Function">being-small-is-idempotent</a> <a id="20496" href="UF.Size.html#20336" class="Bound">ua</a> <a id="20499" href="UF.Size.html#20339" class="Bound">𝓤</a> <a id="20501" href="UF.Size.html#20341" class="Bound">𝓥</a> <a id="20503" href="UF.Size.html#20343" class="Bound">Y</a> <a id="20505" href="UF.Size.html#20345" class="Bound">i</a><a id="20506" class="Symbol">)</a>
  <a id="20510" class="Symbol">(</a><a id="20511" href="UF.Size.html#19806" class="Function">being-small-is-idempotent-converse</a> <a id="20546" href="UF.Size.html#20336" class="Bound">ua</a> <a id="20549" href="UF.Size.html#20339" class="Bound">𝓤</a> <a id="20551" href="UF.Size.html#20341" class="Bound">𝓥</a> <a id="20553" href="UF.Size.html#20343" class="Bound">Y</a><a id="20554" class="Symbol">)</a>

<a id="being-small-is-idempotent-＝"></a><a id="20557" href="UF.Size.html#20557" class="Function">being-small-is-idempotent-＝</a> <a id="20585" class="Symbol">:</a> <a id="20587" class="Symbol">(</a><a id="20588" href="UF.Size.html#20588" class="Bound">ua</a> <a id="20591" class="Symbol">:</a> <a id="20593" href="UF.Univalence.html#494" class="Function">Univalence</a><a id="20603" class="Symbol">)</a> <a id="20605" class="Symbol">(</a><a id="20606" href="UF.Size.html#20606" class="Bound">𝓤</a> <a id="20608" href="UF.Size.html#20608" class="Bound">𝓥</a> <a id="20610" class="Symbol">:</a> <a id="20612" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="20620" class="Symbol">)</a> <a id="20622" class="Symbol">(</a><a id="20623" href="UF.Size.html#20623" class="Bound">Y</a> <a id="20625" class="Symbol">:</a> <a id="20627" href="UF.Size.html#20606" class="Bound">𝓤</a> <a id="20629" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20631" class="Symbol">)</a>
                            <a id="20661" class="Symbol">→</a> <a id="20663" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="20671" href="UF.Size.html#20623" class="Bound">Y</a>
                            <a id="20701" class="Symbol">→</a> <a id="20703" class="Symbol">((</a><a id="20705" href="UF.Size.html#20623" class="Bound">Y</a> <a id="20707" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="20710" href="UF.Size.html#20608" class="Bound">𝓥</a> <a id="20712" href="UF.Size.html#2096" class="Function Operator">small</a><a id="20717" class="Symbol">)</a> <a id="20719" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="20722" href="UF.Size.html#20608" class="Bound">𝓥</a> <a id="20724" href="UF.Size.html#2096" class="Function Operator">small</a><a id="20729" class="Symbol">)</a> <a id="20731" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20733" class="Symbol">(</a><a id="20734" href="UF.Size.html#20623" class="Bound">Y</a> <a id="20736" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="20739" href="UF.Size.html#20608" class="Bound">𝓥</a> <a id="20741" href="UF.Size.html#2096" class="Function Operator">small</a><a id="20746" class="Symbol">)</a>
<a id="20748" href="UF.Size.html#20557" class="Function">being-small-is-idempotent-＝</a> <a id="20776" href="UF.Size.html#20776" class="Bound">ua</a> <a id="20779" href="UF.Size.html#20779" class="Bound">𝓤</a> <a id="20781" href="UF.Size.html#20781" class="Bound">𝓥</a> <a id="20783" href="UF.Size.html#20783" class="Bound">Y</a> <a id="20785" href="UF.Size.html#20785" class="Bound">i</a> <a id="20787" class="Symbol">=</a>
 <a id="20790" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="20797" class="Symbol">(</a><a id="20798" href="UF.Size.html#20776" class="Bound">ua</a> <a id="20801" class="Symbol">(</a><a id="20802" href="UF.Size.html#20779" class="Bound">𝓤</a> <a id="20804" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="20806" href="UF.Size.html#20781" class="Bound">𝓥</a> <a id="20808" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="20809" class="Symbol">))</a>
  <a id="20814" class="Symbol">((</a><a id="20816" href="UF.Size.html#20783" class="Bound">Y</a> <a id="20818" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="20821" href="UF.Size.html#20781" class="Bound">𝓥</a> <a id="20823" href="UF.Size.html#2096" class="Function Operator">small</a><a id="20828" class="Symbol">)</a> <a id="20830" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="20833" href="UF.Size.html#20781" class="Bound">𝓥</a> <a id="20835" href="UF.Size.html#2096" class="Function Operator">small</a><a id="20840" class="Symbol">)</a>
  <a id="20844" class="Symbol">(</a><a id="20845" href="UF.Size.html#20783" class="Bound">Y</a> <a id="20847" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="20850" href="UF.Size.html#20781" class="Bound">𝓥</a> <a id="20852" href="UF.Size.html#2096" class="Function Operator">small</a><a id="20857" class="Symbol">)</a>
  <a id="20861" class="Symbol">(</a><a id="20862" href="UF.Size.html#20117" class="Function">being-small-is-idempotent-≃</a> <a id="20890" href="UF.Size.html#20776" class="Bound">ua</a> <a id="20893" href="UF.Size.html#20779" class="Bound">𝓤</a> <a id="20895" href="UF.Size.html#20781" class="Bound">𝓥</a> <a id="20897" href="UF.Size.html#20783" class="Bound">Y</a> <a id="20899" href="UF.Size.html#20785" class="Bound">i</a><a id="20900" class="Symbol">)</a>

<a id="20903" class="Markup">\end{code}</a><a id="20913" class="Background">

Added 26th January 2021. The following is based on joint work of Tom
de Jong with Martin Escardo.

TODO. Maybe &quot;is-small&quot; should be &quot;is-essentially-small&quot; and &quot;is-large&quot;
should also be renamed, for conformance with the (category-theoretic)
literature.

</a><a id="21168" class="Markup">\begin{code}</a>

<a id="is-small"></a><a id="21182" href="UF.Size.html#21182" class="Function">is-small</a> <a id="21191" class="Symbol">:</a> <a id="21193" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21195" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21197" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21199" class="Symbol">→</a> <a id="21201" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21203" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21205" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="21207" href="UF.Size.html#21182" class="Function">is-small</a> <a id="21216" class="Symbol">{</a><a id="21217" href="UF.Size.html#21217" class="Bound">𝓤</a><a id="21218" class="Symbol">}</a> <a id="21220" href="UF.Size.html#21220" class="Bound">X</a> <a id="21222" class="Symbol">=</a> <a id="21224" href="UF.Size.html#21220" class="Bound">X</a> <a id="21226" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="21229" href="UF.Size.html#21217" class="Bound">𝓤</a> <a id="21231" href="UF.Size.html#2096" class="Function Operator">small</a>

<a id="is-large"></a><a id="21238" href="UF.Size.html#21238" class="Function">is-large</a> <a id="21247" class="Symbol">:</a> <a id="21249" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21251" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21253" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21255" class="Symbol">→</a> <a id="21257" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21259" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21261" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="21263" href="UF.Size.html#21238" class="Function">is-large</a> <a id="21272" href="UF.Size.html#21272" class="Bound">X</a> <a id="21274" class="Symbol">=</a> <a id="21276" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21278" href="UF.Size.html#21182" class="Function">is-small</a> <a id="21287" href="UF.Size.html#21272" class="Bound">X</a>

<a id="universes-are-large"></a><a id="21290" href="UF.Size.html#21290" class="Function">universes-are-large</a> <a id="21310" class="Symbol">:</a> <a id="21312" href="UF.Size.html#21238" class="Function">is-large</a> <a id="21321" class="Symbol">(</a><a id="21322" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21324" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21326" class="Symbol">)</a>
<a id="21328" href="UF.Size.html#21290" class="Function">universes-are-large</a> <a id="21348" class="Symbol">=</a> <a id="21350" href="UF.Size.html#21461" class="Function">II</a>
 <a id="21354" class="Keyword">where</a>
  <a id="21362" class="Keyword">open</a> <a id="21367" class="Keyword">import</a> <a id="21374" href="Various.LawvereFPT.html" class="Module">Various.LawvereFPT</a>

  <a id="21396" href="UF.Size.html#21396" class="Function">I</a> <a id="21398" class="Symbol">:</a> <a id="21400" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21402" class="Symbol">(</a><a id="21403" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21405" href="UF.Size.html#21405" class="Bound">X</a> <a id="21407" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21409" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21411" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21413" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21415" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21417" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21419" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="21421" href="UF.Size.html#21405" class="Bound">X</a><a id="21422" class="Symbol">)</a>
  <a id="21426" href="UF.Size.html#21396" class="Function">I</a> <a id="21428" class="Symbol">=</a> <a id="21430" href="Various.LawvereFPT.html#21476" class="Function">generalized-Coquand.Theorem</a>

  <a id="21461" href="UF.Size.html#21461" class="Function">II</a> <a id="21464" class="Symbol">:</a> <a id="21466" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21468" class="Symbol">(</a><a id="21469" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21471" href="UF.Size.html#21471" class="Bound">X</a> <a id="21473" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21475" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21477" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21479" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21481" href="UF.Size.html#21471" class="Bound">X</a> <a id="21483" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="21485" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21487" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21489" class="Symbol">)</a>
  <a id="21493" href="UF.Size.html#21461" class="Function">II</a> <a id="21496" class="Symbol">=</a> <a id="21498" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="21513" class="Symbol">(λ</a> <a id="21516" class="Symbol">(</a><a id="21517" href="UF.Size.html#21517" class="Bound">X</a> <a id="21519" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21521" href="UF.Size.html#21521" class="Bound">𝕗</a><a id="21522" class="Symbol">)</a> <a id="21524" class="Symbol">→</a> <a id="21526" class="Symbol">(</a><a id="21527" href="UF.Size.html#21517" class="Bound">X</a> <a id="21529" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21531" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="21537" href="UF.Size.html#21521" class="Bound">𝕗</a><a id="21538" class="Symbol">))</a> <a id="21541" href="UF.Size.html#21396" class="Function">I</a>

<a id="_is_small-map"></a><a id="21544" href="UF.Size.html#21544" class="Function Operator">_is_small-map</a> <a id="21558" class="Symbol">:</a> <a id="21560" class="Symbol">{</a><a id="21561" href="UF.Size.html#21561" class="Bound">X</a> <a id="21563" class="Symbol">:</a> <a id="21565" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21567" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21569" class="Symbol">}</a> <a id="21571" class="Symbol">{</a><a id="21572" href="UF.Size.html#21572" class="Bound">Y</a> <a id="21574" class="Symbol">:</a> <a id="21576" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21578" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21580" class="Symbol">}</a>
              <a id="21596" class="Symbol">→</a> <a id="21598" class="Symbol">(</a><a id="21599" href="UF.Size.html#21561" class="Bound">X</a> <a id="21601" class="Symbol">→</a> <a id="21603" href="UF.Size.html#21572" class="Bound">Y</a><a id="21604" class="Symbol">)</a>
              <a id="21620" class="Symbol">→</a> <a id="21622" class="Symbol">(</a><a id="21623" href="UF.Size.html#21623" class="Bound">𝓦</a> <a id="21625" class="Symbol">:</a> <a id="21627" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="21635" class="Symbol">)</a>
              <a id="21651" class="Symbol">→</a> <a id="21653" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21655" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="21657" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21659" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="21661" class="Symbol">(</a><a id="21662" href="UF.Size.html#21623" class="Bound">𝓦</a> <a id="21664" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="21665" class="Symbol">)</a> <a id="21667" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="21669" href="UF.Size.html#21669" class="Bound">f</a> <a id="21671" href="UF.Size.html#21544" class="Function Operator">is</a> <a id="21674" href="UF.Size.html#21674" class="Bound">𝓦</a> <a id="21676" href="UF.Size.html#21544" class="Function Operator">small-map</a> <a id="21686" class="Symbol">=</a> <a id="21688" class="Symbol">∀</a> <a id="21690" href="UF.Size.html#21690" class="Bound">y</a> <a id="21692" class="Symbol">→</a> <a id="21694" href="Notation.General.html#398" class="Function">fiber</a> <a id="21700" href="UF.Size.html#21669" class="Bound">f</a> <a id="21702" href="UF.Size.html#21690" class="Bound">y</a> <a id="21704" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="21707" href="UF.Size.html#21674" class="Bound">𝓦</a> <a id="21709" href="UF.Size.html#2096" class="Function Operator">small</a>

<a id="_is-small-map"></a><a id="21716" href="UF.Size.html#21716" class="Function Operator">_is-small-map</a> <a id="21730" class="Symbol">:</a> <a id="21732" class="Symbol">{</a><a id="21733" href="UF.Size.html#21733" class="Bound">X</a> <a id="21735" href="UF.Size.html#21735" class="Bound">Y</a> <a id="21737" class="Symbol">:</a> <a id="21739" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21741" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21743" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21745" class="Symbol">}</a> <a id="21747" class="Symbol">→</a> <a id="21749" class="Symbol">(</a><a id="21750" href="UF.Size.html#21733" class="Bound">X</a> <a id="21752" class="Symbol">→</a> <a id="21754" href="UF.Size.html#21735" class="Bound">Y</a><a id="21755" class="Symbol">)</a> <a id="21757" class="Symbol">→</a> <a id="21759" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21761" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21763" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="21765" href="UF.Size.html#21716" class="Function Operator">_is-small-map</a> <a id="21779" class="Symbol">{</a><a id="21780" href="UF.Size.html#21780" class="Bound">𝓤</a><a id="21781" class="Symbol">}</a> <a id="21783" href="UF.Size.html#21783" class="Bound">f</a> <a id="21785" class="Symbol">=</a> <a id="21787" href="UF.Size.html#21783" class="Bound">f</a> <a id="21789" href="UF.Size.html#21544" class="Function Operator">is</a> <a id="21792" href="UF.Size.html#21780" class="Bound">𝓤</a> <a id="21794" href="UF.Size.html#21544" class="Function Operator">small-map</a>

<a id="native-size-of-map"></a><a id="21805" href="UF.Size.html#21805" class="Function">native-size-of-map</a> <a id="21824" class="Symbol">:</a> <a id="21826" class="Symbol">{</a><a id="21827" href="UF.Size.html#21827" class="Bound">X</a> <a id="21829" class="Symbol">:</a> <a id="21831" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21833" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21835" class="Symbol">}</a> <a id="21837" class="Symbol">{</a><a id="21838" href="UF.Size.html#21838" class="Bound">Y</a> <a id="21840" class="Symbol">:</a> <a id="21842" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21844" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21846" class="Symbol">}</a> <a id="21848" class="Symbol">(</a><a id="21849" href="UF.Size.html#21849" class="Bound">f</a> <a id="21851" class="Symbol">:</a> <a id="21853" href="UF.Size.html#21827" class="Bound">X</a> <a id="21855" class="Symbol">→</a> <a id="21857" href="UF.Size.html#21838" class="Bound">Y</a><a id="21858" class="Symbol">)</a>
                   <a id="21879" class="Symbol">→</a> <a id="21881" href="UF.Size.html#21849" class="Bound">f</a> <a id="21883" href="UF.Size.html#21544" class="Function Operator">is</a> <a id="21886" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21888" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="21890" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21892" href="UF.Size.html#21544" class="Function Operator">small-map</a>
<a id="21902" href="UF.Size.html#21805" class="Function">native-size-of-map</a> <a id="21921" href="UF.Size.html#21921" class="Bound">f</a> <a id="21923" href="UF.Size.html#21923" class="Bound">y</a> <a id="21925" class="Symbol">=</a> <a id="21927" href="UF.Size.html#2176" class="Function">native-size</a> <a id="21939" class="Symbol">(</a><a id="21940" href="Notation.General.html#398" class="Function">fiber</a> <a id="21946" href="UF.Size.html#21921" class="Bound">f</a> <a id="21948" href="UF.Size.html#21923" class="Bound">y</a><a id="21949" class="Symbol">)</a>

<a id="21952" class="Markup">\end{code}</a><a id="21962" class="Background">

Obsolete notation used in some publications:

</a><a id="22010" class="Markup">\begin{code}</a>

<a id="22024" class="Keyword">private</a>
 <a id="_Has-size_"></a><a id="22033" href="UF.Size.html#22033" class="Function Operator">_Has-size_</a> <a id="22044" class="Symbol">:</a> <a id="22046" class="Symbol">{</a><a id="22047" href="UF.Size.html#22047" class="Bound">X</a> <a id="22049" class="Symbol">:</a> <a id="22051" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22053" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22055" class="Symbol">}</a> <a id="22057" class="Symbol">{</a><a id="22058" href="UF.Size.html#22058" class="Bound">Y</a> <a id="22060" class="Symbol">:</a> <a id="22062" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22064" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22066" class="Symbol">}</a> <a id="22068" class="Symbol">→</a> <a id="22070" class="Symbol">(</a><a id="22071" href="UF.Size.html#22047" class="Bound">X</a> <a id="22073" class="Symbol">→</a> <a id="22075" href="UF.Size.html#22058" class="Bound">Y</a><a id="22076" class="Symbol">)</a> <a id="22078" class="Symbol">→</a> <a id="22080" class="Symbol">(</a><a id="22081" href="UF.Size.html#22081" class="Bound">𝓦</a> <a id="22083" class="Symbol">:</a> <a id="22085" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="22093" class="Symbol">)</a> <a id="22095" class="Symbol">→</a> <a id="22097" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22099" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="22101" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22103" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="22105" class="Symbol">(</a><a id="22106" href="UF.Size.html#22081" class="Bound">𝓦</a> <a id="22108" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="22109" class="Symbol">)</a> <a id="22111" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="22114" href="UF.Size.html#22114" class="Bound">f</a> <a id="22116" href="UF.Size.html#22033" class="Function Operator">Has-size</a> <a id="22125" href="UF.Size.html#22125" class="Bound">𝓦</a> <a id="22127" class="Symbol">=</a> <a id="22129" href="UF.Size.html#22114" class="Bound">f</a> <a id="22131" href="UF.Size.html#21544" class="Function Operator">is</a> <a id="22134" href="UF.Size.html#22125" class="Bound">𝓦</a> <a id="22136" href="UF.Size.html#21544" class="Function Operator">small-map</a>

<a id="22147" class="Markup">\end{code}</a><a id="22157" class="Background">

The above should not be used anymore, but should be kept here.

</a><a id="22223" class="Markup">\begin{code}</a>

<a id="pr₁-is-small-map"></a><a id="22237" href="UF.Size.html#22237" class="Function">pr₁-is-small-map</a> <a id="22254" class="Symbol">:</a> <a id="22256" class="Symbol">{</a><a id="22257" href="UF.Size.html#22257" class="Bound">X</a> <a id="22259" class="Symbol">:</a> <a id="22261" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22263" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22265" class="Symbol">}</a> <a id="22267" class="Symbol">{</a><a id="22268" href="UF.Size.html#22268" class="Bound">Y</a> <a id="22270" class="Symbol">:</a> <a id="22272" href="UF.Size.html#22257" class="Bound">X</a> <a id="22274" class="Symbol">→</a> <a id="22276" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22278" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22280" class="Symbol">}</a>
                 <a id="22299" class="Symbol">→</a> <a id="22301" class="Symbol">(λ</a> <a id="22304" class="Symbol">(</a><a id="22305" href="UF.Size.html#22305" class="Bound">σ</a> <a id="22307" class="Symbol">:</a> <a id="22309" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="22311" href="UF.Size.html#22268" class="Bound">Y</a><a id="22312" class="Symbol">)</a> <a id="22314" class="Symbol">→</a> <a id="22316" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="22320" href="UF.Size.html#22305" class="Bound">σ</a><a id="22321" class="Symbol">)</a> <a id="22323" href="UF.Size.html#21544" class="Function Operator">is</a> <a id="22326" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22328" href="UF.Size.html#21544" class="Function Operator">small-map</a>
<a id="22338" href="UF.Size.html#22237" class="Function">pr₁-is-small-map</a> <a id="22355" class="Symbol">{</a><a id="22356" href="UF.Size.html#22356" class="Bound">𝓤</a><a id="22357" class="Symbol">}</a> <a id="22359" class="Symbol">{</a><a id="22360" href="UF.Size.html#22360" class="Bound">𝓥</a><a id="22361" class="Symbol">}</a> <a id="22363" class="Symbol">{</a><a id="22364" href="UF.Size.html#22364" class="Bound">X</a><a id="22365" class="Symbol">}</a> <a id="22367" class="Symbol">{</a><a id="22368" href="UF.Size.html#22368" class="Bound">Y</a><a id="22369" class="Symbol">}</a> <a id="22371" href="UF.Size.html#22371" class="Bound">x</a> <a id="22373" class="Symbol">=</a> <a id="22375" href="UF.Size.html#22368" class="Bound">Y</a> <a id="22377" href="UF.Size.html#22371" class="Bound">x</a> <a id="22379" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22381" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="22387" class="Symbol">(</a><a id="22388" href="UF.EquivalenceExamples.html#29184" class="Function">pr₁-fiber-equiv</a> <a id="22404" href="UF.Size.html#22371" class="Bound">x</a><a id="22405" class="Symbol">)</a>

<a id="𝟚-to-Ω-is-small-map"></a><a id="22408" href="UF.Size.html#22408" class="Function">𝟚-to-Ω-is-small-map</a> <a id="22428" class="Symbol">:</a> <a id="22430" href="UF.FunExt.html#851" class="Function">funext</a> <a id="22437" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22439" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                    <a id="22461" class="Symbol">→</a> <a id="22463" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="22471" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                    <a id="22493" class="Symbol">→</a> <a id="22495" class="Symbol">(</a><a id="22496" href="UF.SubtypeClassifier-Properties.html#2440" class="Function">𝟚-to-Ω</a> <a id="22503" class="Symbol">{</a><a id="22504" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="22505" class="Symbol">})</a> <a id="22508" href="UF.Size.html#21544" class="Function Operator">is</a> <a id="22511" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22513" href="UF.Size.html#21544" class="Function Operator">small-map</a>
<a id="22523" href="UF.Size.html#22408" class="Function">𝟚-to-Ω-is-small-map</a> <a id="22543" href="UF.Size.html#22543" class="Bound">fe</a> <a id="22546" href="UF.Size.html#22546" class="Bound">pe</a> <a id="22549" href="UF.Size.html#22549" class="Bound">p</a> <a id="22551" class="Symbol">=</a> <a id="22553" class="Symbol">(</a><a id="22554" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="22556" class="Symbol">(</a><a id="22557" href="UF.Size.html#22549" class="Bound">p</a> <a id="22559" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="22564" class="Symbol">)</a> <a id="22566" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="22568" href="UF.Size.html#22549" class="Bound">p</a> <a id="22570" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="22575" class="Symbol">)</a> <a id="22577" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                              <a id="22609" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="22615" class="Symbol">(</a><a id="22616" href="UF.SubtypeClassifier-Properties.html#2877" class="Function">𝟚-to-Ω-fiber</a> <a id="22629" href="UF.Size.html#22543" class="Bound">fe</a> <a id="22632" href="UF.Size.html#22546" class="Bound">pe</a> <a id="22635" href="UF.Size.html#22549" class="Bound">p</a><a id="22636" class="Symbol">)</a>

<a id="size-contravariance"></a><a id="22639" href="UF.Size.html#22639" class="Function">size-contravariance</a> <a id="22659" class="Symbol">:</a> <a id="22661" class="Symbol">{</a><a id="22662" href="UF.Size.html#22662" class="Bound">X</a> <a id="22664" class="Symbol">:</a> <a id="22666" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22668" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22670" class="Symbol">}</a> <a id="22672" class="Symbol">{</a><a id="22673" href="UF.Size.html#22673" class="Bound">Y</a> <a id="22675" class="Symbol">:</a> <a id="22677" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22679" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22681" class="Symbol">}</a> <a id="22683" class="Symbol">(</a><a id="22684" href="UF.Size.html#22684" class="Bound">f</a> <a id="22686" class="Symbol">:</a> <a id="22688" href="UF.Size.html#22662" class="Bound">X</a> <a id="22690" class="Symbol">→</a> <a id="22692" href="UF.Size.html#22673" class="Bound">Y</a><a id="22693" class="Symbol">)</a>
                    <a id="22715" class="Symbol">→</a> <a id="22717" href="UF.Size.html#22684" class="Bound">f</a> <a id="22719" href="UF.Size.html#21544" class="Function Operator">is</a> <a id="22722" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="22724" href="UF.Size.html#21544" class="Function Operator">small-map</a>
                    <a id="22754" class="Symbol">→</a> <a id="22756" href="UF.Size.html#22673" class="Bound">Y</a> <a id="22758" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="22761" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="22763" href="UF.Size.html#2096" class="Function Operator">small</a>
                    <a id="22789" class="Symbol">→</a> <a id="22791" href="UF.Size.html#22662" class="Bound">X</a> <a id="22793" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="22796" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="22798" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="22804" href="UF.Size.html#22639" class="Function">size-contravariance</a> <a id="22824" class="Symbol">{</a><a id="22825" href="UF.Size.html#22825" class="Bound">𝓤</a><a id="22826" class="Symbol">}</a> <a id="22828" class="Symbol">{</a><a id="22829" href="UF.Size.html#22829" class="Bound">𝓥</a><a id="22830" class="Symbol">}</a> <a id="22832" class="Symbol">{</a><a id="22833" href="UF.Size.html#22833" class="Bound">𝓦</a><a id="22834" class="Symbol">}</a> <a id="22836" class="Symbol">{</a><a id="22837" href="UF.Size.html#22837" class="Bound">X</a><a id="22838" class="Symbol">}</a> <a id="22840" class="Symbol">{</a><a id="22841" href="UF.Size.html#22841" class="Bound">Y</a><a id="22842" class="Symbol">}</a> <a id="22844" href="UF.Size.html#22844" class="Bound">f</a> <a id="22846" href="UF.Size.html#22846" class="Bound">f-size</a> <a id="22853" class="Symbol">(</a><a id="22854" href="UF.Size.html#22854" class="Bound">Y&#39;</a> <a id="22857" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22859" href="UF.Size.html#22859" class="Bound">𝕘</a><a id="22860" class="Symbol">)</a> <a id="22862" class="Symbol">=</a> <a id="22864" href="UF.Size.html#23279" class="Function">γ</a>
 <a id="22867" class="Keyword">where</a>
  <a id="22875" href="UF.Size.html#22875" class="Function">F</a> <a id="22877" class="Symbol">:</a> <a id="22879" href="UF.Size.html#22841" class="Bound">Y</a> <a id="22881" class="Symbol">→</a> <a id="22883" href="UF.Size.html#22833" class="Bound">𝓦</a> <a id="22885" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="22889" href="UF.Size.html#22875" class="Function">F</a> <a id="22891" href="UF.Size.html#22891" class="Bound">y</a> <a id="22893" class="Symbol">=</a> <a id="22895" href="UF.Size.html#2246" class="Function">resized</a> <a id="22903" class="Symbol">(</a><a id="22904" href="Notation.General.html#398" class="Function">fiber</a> <a id="22910" href="UF.Size.html#22844" class="Bound">f</a> <a id="22912" href="UF.Size.html#22891" class="Bound">y</a><a id="22913" class="Symbol">)</a> <a id="22915" class="Symbol">(</a><a id="22916" href="UF.Size.html#22846" class="Bound">f-size</a> <a id="22923" href="UF.Size.html#22891" class="Bound">y</a><a id="22924" class="Symbol">)</a>

  <a id="22929" href="UF.Size.html#22929" class="Function">F-is-fiber</a> <a id="22940" class="Symbol">:</a> <a id="22942" class="Symbol">(</a><a id="22943" href="UF.Size.html#22943" class="Bound">y</a> <a id="22945" class="Symbol">:</a> <a id="22947" href="UF.Size.html#22841" class="Bound">Y</a><a id="22948" class="Symbol">)</a> <a id="22950" class="Symbol">→</a> <a id="22952" href="UF.Size.html#22875" class="Function">F</a> <a id="22954" href="UF.Size.html#22943" class="Bound">y</a> <a id="22956" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22958" href="Notation.General.html#398" class="Function">fiber</a> <a id="22964" href="UF.Size.html#22844" class="Bound">f</a> <a id="22966" href="UF.Size.html#22943" class="Bound">y</a>
  <a id="22970" href="UF.Size.html#22929" class="Function">F-is-fiber</a> <a id="22981" href="UF.Size.html#22981" class="Bound">y</a> <a id="22983" class="Symbol">=</a> <a id="22985" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="23004" class="Symbol">(</a><a id="23005" href="UF.Size.html#22846" class="Bound">f-size</a> <a id="23012" href="UF.Size.html#22981" class="Bound">y</a><a id="23013" class="Symbol">)</a>

  <a id="23018" href="UF.Size.html#23018" class="Function">X&#39;</a> <a id="23021" class="Symbol">:</a> <a id="23023" href="UF.Size.html#22833" class="Bound">𝓦</a> <a id="23025" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="23029" href="UF.Size.html#23018" class="Function">X&#39;</a> <a id="23032" class="Symbol">=</a> <a id="23034" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23036" href="UF.Size.html#23036" class="Bound">y&#39;</a> <a id="23039" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23041" href="UF.Size.html#22854" class="Bound">Y&#39;</a> <a id="23044" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23046" href="UF.Size.html#22875" class="Function">F</a> <a id="23048" class="Symbol">(</a><a id="23049" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="23051" href="UF.Size.html#22859" class="Bound">𝕘</a> <a id="23053" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="23055" href="UF.Size.html#23036" class="Bound">y&#39;</a><a id="23057" class="Symbol">)</a>

  <a id="23062" href="UF.Size.html#23062" class="Function">e</a> <a id="23064" class="Symbol">=</a> <a id="23066" href="UF.Size.html#23018" class="Function">X&#39;</a>                    <a id="23088" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="23091" href="UF.EquivalenceExamples.html#19803" class="Function">Σ-change-of-variable</a> <a id="23112" href="UF.Size.html#22875" class="Function">F</a> <a id="23114" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="23116" href="UF.Size.html#22859" class="Bound">𝕘</a> <a id="23118" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="23120" class="Symbol">(</a><a id="23121" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="23133" href="UF.Size.html#22859" class="Bound">𝕘</a><a id="23134" class="Symbol">)</a> <a id="23136" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="23144" class="Symbol">(</a><a id="23145" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23147" href="UF.Size.html#23147" class="Bound">y</a> <a id="23149" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23151" href="UF.Size.html#22841" class="Bound">Y</a> <a id="23153" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23155" href="UF.Size.html#22875" class="Function">F</a> <a id="23157" href="UF.Size.html#23147" class="Bound">y</a><a id="23158" class="Symbol">)</a>       <a id="23166" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="23169" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="23176" href="UF.Size.html#22929" class="Function">F-is-fiber</a> <a id="23187" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="23195" class="Symbol">(</a><a id="23196" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="23198" href="UF.Size.html#23198" class="Bound">y</a> <a id="23200" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="23202" href="UF.Size.html#22841" class="Bound">Y</a> <a id="23204" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="23206" href="Notation.General.html#398" class="Function">fiber</a> <a id="23212" href="UF.Size.html#22844" class="Bound">f</a> <a id="23214" href="UF.Size.html#23198" class="Bound">y</a><a id="23215" class="Symbol">)</a> <a id="23217" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="23220" href="UF.EquivalenceExamples.html#28103" class="Function">total-fiber-is-domain</a> <a id="23242" href="UF.Size.html#22844" class="Bound">f</a> <a id="23244" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="23252" href="UF.Size.html#22837" class="Bound">X</a>                     <a id="23274" href="UF.Equiv.html#2815" class="Function Operator">■</a>

  <a id="23279" href="UF.Size.html#23279" class="Function">γ</a> <a id="23281" class="Symbol">:</a> <a id="23283" href="UF.Size.html#22837" class="Bound">X</a> <a id="23285" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="23288" href="UF.Size.html#22833" class="Bound">𝓦</a> <a id="23290" href="UF.Size.html#2096" class="Function Operator">small</a>
  <a id="23298" href="UF.Size.html#23279" class="Function">γ</a> <a id="23300" class="Symbol">=</a> <a id="23302" href="UF.Size.html#23018" class="Function">X&#39;</a> <a id="23305" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23307" href="UF.Size.html#23062" class="Function">e</a>

<a id="size-covariance"></a><a id="23310" href="UF.Size.html#23310" class="Function">size-covariance</a> <a id="23326" class="Symbol">:</a> <a id="23328" class="Symbol">{</a><a id="23329" href="UF.Size.html#23329" class="Bound">X</a> <a id="23331" class="Symbol">:</a> <a id="23333" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23335" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23337" class="Symbol">}</a> <a id="23339" class="Symbol">{</a><a id="23340" href="UF.Size.html#23340" class="Bound">Y</a> <a id="23342" class="Symbol">:</a> <a id="23344" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="23346" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23348" class="Symbol">}</a> <a id="23350" class="Symbol">(</a><a id="23351" href="UF.Size.html#23351" class="Bound">f</a> <a id="23353" class="Symbol">:</a> <a id="23355" href="UF.Size.html#23329" class="Bound">X</a> <a id="23357" class="Symbol">→</a> <a id="23359" href="UF.Size.html#23340" class="Bound">Y</a><a id="23360" class="Symbol">)</a>
                <a id="23378" class="Symbol">→</a> <a id="23380" href="UF.Size.html#23351" class="Bound">f</a> <a id="23382" href="UF.Size.html#21544" class="Function Operator">is</a> <a id="23385" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="23387" href="UF.Size.html#21544" class="Function Operator">small-map</a>
                <a id="23413" class="Symbol">→</a> <a id="23415" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="23417" class="Symbol">(</a><a id="23418" href="UF.Size.html#23329" class="Bound">X</a> <a id="23420" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="23423" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="23425" href="UF.Size.html#2096" class="Function Operator">small</a><a id="23430" class="Symbol">)</a>
                <a id="23448" class="Symbol">→</a> <a id="23450" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="23452" class="Symbol">(</a><a id="23453" href="UF.Size.html#23340" class="Bound">Y</a> <a id="23455" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="23458" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="23460" href="UF.Size.html#2096" class="Function Operator">small</a><a id="23465" class="Symbol">)</a>
<a id="23467" href="UF.Size.html#23310" class="Function">size-covariance</a> <a id="23483" href="UF.Size.html#23483" class="Bound">f</a> <a id="23485" href="UF.Size.html#23485" class="Bound">ϕ</a> <a id="23487" class="Symbol">=</a> <a id="23489" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="23504" class="Symbol">(</a><a id="23505" href="UF.Size.html#22639" class="Function">size-contravariance</a> <a id="23525" href="UF.Size.html#23483" class="Bound">f</a> <a id="23527" href="UF.Size.html#23485" class="Bound">ϕ</a><a id="23528" class="Symbol">)</a>

<a id="small-contravariance"></a><a id="23531" href="UF.Size.html#23531" class="Function">small-contravariance</a> <a id="23552" class="Symbol">:</a> <a id="23554" class="Symbol">{</a><a id="23555" href="UF.Size.html#23555" class="Bound">X</a> <a id="23557" href="UF.Size.html#23557" class="Bound">Y</a> <a id="23559" class="Symbol">:</a> <a id="23561" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23563" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="23565" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23567" class="Symbol">}</a> <a id="23569" class="Symbol">(</a><a id="23570" href="UF.Size.html#23570" class="Bound">f</a> <a id="23572" class="Symbol">:</a> <a id="23574" href="UF.Size.html#23555" class="Bound">X</a> <a id="23576" class="Symbol">→</a> <a id="23578" href="UF.Size.html#23557" class="Bound">Y</a><a id="23579" class="Symbol">)</a>
                     <a id="23602" class="Symbol">→</a> <a id="23604" href="UF.Size.html#23570" class="Bound">f</a> <a id="23606" href="UF.Size.html#21716" class="Function Operator">is-small-map</a>
                     <a id="23640" class="Symbol">→</a> <a id="23642" href="UF.Size.html#21182" class="Function">is-small</a> <a id="23651" href="UF.Size.html#23557" class="Bound">Y</a>
                     <a id="23674" class="Symbol">→</a> <a id="23676" href="UF.Size.html#21182" class="Function">is-small</a> <a id="23685" href="UF.Size.html#23555" class="Bound">X</a>
<a id="23687" href="UF.Size.html#23531" class="Function">small-contravariance</a> <a id="23708" class="Symbol">=</a> <a id="23710" href="UF.Size.html#22639" class="Function">size-contravariance</a>

<a id="large-covariance"></a><a id="23731" href="UF.Size.html#23731" class="Function">large-covariance</a> <a id="23748" class="Symbol">:</a> <a id="23750" class="Symbol">{</a><a id="23751" href="UF.Size.html#23751" class="Bound">X</a> <a id="23753" href="UF.Size.html#23753" class="Bound">Y</a> <a id="23755" class="Symbol">:</a> <a id="23757" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23759" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="23761" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23763" class="Symbol">}</a> <a id="23765" class="Symbol">(</a><a id="23766" href="UF.Size.html#23766" class="Bound">f</a> <a id="23768" class="Symbol">:</a> <a id="23770" href="UF.Size.html#23751" class="Bound">X</a> <a id="23772" class="Symbol">→</a> <a id="23774" href="UF.Size.html#23753" class="Bound">Y</a><a id="23775" class="Symbol">)</a>
                 <a id="23794" class="Symbol">→</a> <a id="23796" href="UF.Size.html#23766" class="Bound">f</a> <a id="23798" href="UF.Size.html#21716" class="Function Operator">is-small-map</a>
                 <a id="23828" class="Symbol">→</a> <a id="23830" href="UF.Size.html#21238" class="Function">is-large</a> <a id="23839" href="UF.Size.html#23751" class="Bound">X</a>
                 <a id="23858" class="Symbol">→</a> <a id="23860" href="UF.Size.html#21238" class="Function">is-large</a> <a id="23869" href="UF.Size.html#23753" class="Bound">Y</a>
<a id="23871" href="UF.Size.html#23731" class="Function">large-covariance</a> <a id="23888" class="Symbol">=</a> <a id="23890" href="UF.Size.html#23310" class="Function">size-covariance</a>

<a id="size-of-section-embedding"></a><a id="23907" href="UF.Size.html#23907" class="Function">size-of-section-embedding</a> <a id="23933" class="Symbol">:</a> <a id="23935" class="Symbol">{</a><a id="23936" href="UF.Size.html#23936" class="Bound">X</a> <a id="23938" class="Symbol">:</a> <a id="23940" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23942" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23944" class="Symbol">}</a> <a id="23946" class="Symbol">{</a><a id="23947" href="UF.Size.html#23947" class="Bound">Y</a> <a id="23949" class="Symbol">:</a> <a id="23951" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="23953" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23955" class="Symbol">}</a> <a id="23957" class="Symbol">(</a><a id="23958" href="UF.Size.html#23958" class="Bound">s</a> <a id="23960" class="Symbol">:</a> <a id="23962" href="UF.Size.html#23936" class="Bound">X</a> <a id="23964" class="Symbol">→</a> <a id="23966" href="UF.Size.html#23947" class="Bound">Y</a><a id="23967" class="Symbol">)</a>
                          <a id="23995" class="Symbol">→</a> <a id="23997" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="24008" href="UF.Size.html#23958" class="Bound">s</a>
                          <a id="24036" class="Symbol">→</a> <a id="24038" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="24051" href="UF.Size.html#23958" class="Bound">s</a>
                          <a id="24079" class="Symbol">→</a> <a id="24081" href="UF.Size.html#23958" class="Bound">s</a> <a id="24083" href="UF.Size.html#21544" class="Function Operator">is</a> <a id="24086" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="24088" href="UF.Size.html#21544" class="Function Operator">small-map</a>
<a id="24098" href="UF.Size.html#23907" class="Function">size-of-section-embedding</a> <a id="24124" class="Symbol">{</a><a id="24125" href="UF.Size.html#24125" class="Bound">𝓤</a><a id="24126" class="Symbol">}</a> <a id="24128" class="Symbol">{</a><a id="24129" href="UF.Size.html#24129" class="Bound">𝓥</a><a id="24130" class="Symbol">}</a> <a id="24132" class="Symbol">{</a><a id="24133" href="UF.Size.html#24133" class="Bound">X</a><a id="24134" class="Symbol">}</a> <a id="24136" class="Symbol">{</a><a id="24137" href="UF.Size.html#24137" class="Bound">Y</a><a id="24138" class="Symbol">}</a> <a id="24140" href="UF.Size.html#24140" class="Bound">s</a> <a id="24142" class="Symbol">(</a><a id="24143" href="UF.Size.html#24143" class="Bound">r</a> <a id="24145" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24147" href="UF.Size.html#24147" class="Bound">η</a><a id="24148" class="Symbol">)</a> <a id="24150" href="UF.Size.html#24150" class="Bound">e</a> <a id="24152" href="UF.Size.html#24152" class="Bound">y</a> <a id="24154" class="Symbol">=</a> <a id="24156" href="UF.Size.html#24893" class="Function">γ</a>
 <a id="24159" class="Keyword">where</a>
  <a id="24167" href="UF.Size.html#24167" class="Function">c</a> <a id="24169" class="Symbol">:</a> <a id="24171" class="Symbol">(</a><a id="24172" href="UF.Size.html#24172" class="Bound">x</a> <a id="24174" class="Symbol">:</a> <a id="24176" href="UF.Size.html#24137" class="Bound">Y</a><a id="24177" class="Symbol">)</a> <a id="24179" class="Symbol">→</a> <a id="24181" href="UF.Hedberg.html#1021" class="Function">collapsible</a> <a id="24193" class="Symbol">(</a><a id="24194" href="UF.Size.html#24140" class="Bound">s</a> <a id="24196" class="Symbol">(</a><a id="24197" href="UF.Size.html#24143" class="Bound">r</a> <a id="24199" href="UF.Size.html#24172" class="Bound">x</a><a id="24200" class="Symbol">)</a> <a id="24202" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24204" href="UF.Size.html#24172" class="Bound">x</a><a id="24205" class="Symbol">)</a>
  <a id="24209" href="UF.Size.html#24167" class="Function">c</a> <a id="24211" class="Symbol">=</a> <a id="24213" href="UF.Section-Embedding.html#2237" class="Function">section-embedding-gives-collapsible</a> <a id="24249" href="UF.Size.html#24143" class="Bound">r</a> <a id="24251" href="UF.Size.html#24140" class="Bound">s</a> <a id="24253" href="UF.Size.html#24147" class="Bound">η</a> <a id="24255" href="UF.Size.html#24150" class="Bound">e</a>

  <a id="24260" href="UF.Size.html#24260" class="Function">κ</a> <a id="24262" class="Symbol">:</a> <a id="24264" href="UF.Size.html#24140" class="Bound">s</a> <a id="24266" class="Symbol">(</a><a id="24267" href="UF.Size.html#24143" class="Bound">r</a> <a id="24269" href="UF.Size.html#24152" class="Bound">y</a><a id="24270" class="Symbol">)</a> <a id="24272" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24274" href="UF.Size.html#24152" class="Bound">y</a> <a id="24276" class="Symbol">→</a> <a id="24278" href="UF.Size.html#24140" class="Bound">s</a> <a id="24280" class="Symbol">(</a><a id="24281" href="UF.Size.html#24143" class="Bound">r</a> <a id="24283" href="UF.Size.html#24152" class="Bound">y</a><a id="24284" class="Symbol">)</a> <a id="24286" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24288" href="UF.Size.html#24152" class="Bound">y</a>
  <a id="24292" href="UF.Size.html#24260" class="Function">κ</a> <a id="24294" class="Symbol">=</a> <a id="24296" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24300" class="Symbol">(</a><a id="24301" href="UF.Size.html#24167" class="Function">c</a> <a id="24303" href="UF.Size.html#24152" class="Bound">y</a><a id="24304" class="Symbol">)</a>

  <a id="24309" href="UF.Size.html#24309" class="Function">κ-constant</a> <a id="24320" class="Symbol">:</a> <a id="24322" class="Symbol">(</a><a id="24323" href="UF.Size.html#24323" class="Bound">p</a> <a id="24325" href="UF.Size.html#24325" class="Bound">p&#39;</a> <a id="24328" class="Symbol">:</a> <a id="24330" href="UF.Size.html#24140" class="Bound">s</a> <a id="24332" class="Symbol">(</a><a id="24333" href="UF.Size.html#24143" class="Bound">r</a> <a id="24335" href="UF.Size.html#24152" class="Bound">y</a><a id="24336" class="Symbol">)</a> <a id="24338" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24340" href="UF.Size.html#24152" class="Bound">y</a><a id="24341" class="Symbol">)</a> <a id="24343" class="Symbol">→</a> <a id="24345" href="UF.Size.html#24260" class="Function">κ</a> <a id="24347" href="UF.Size.html#24323" class="Bound">p</a> <a id="24349" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24351" href="UF.Size.html#24260" class="Function">κ</a> <a id="24353" href="UF.Size.html#24325" class="Bound">p&#39;</a>
  <a id="24358" href="UF.Size.html#24309" class="Function">κ-constant</a> <a id="24369" class="Symbol">=</a> <a id="24371" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24375" class="Symbol">(</a><a id="24376" href="UF.Size.html#24167" class="Function">c</a> <a id="24378" href="UF.Size.html#24152" class="Bound">y</a><a id="24379" class="Symbol">)</a>

  <a id="24384" href="UF.Size.html#24384" class="Function">B</a> <a id="24386" class="Symbol">:</a> <a id="24388" href="UF.Size.html#24129" class="Bound">𝓥</a> <a id="24390" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="24394" href="UF.Size.html#24384" class="Function">B</a> <a id="24396" class="Symbol">=</a> <a id="24398" href="Notation.General.html#998" class="Function">fix</a> <a id="24402" href="UF.Size.html#24260" class="Function">κ</a>

  <a id="24407" href="UF.Size.html#24407" class="Function">B-is-prop</a> <a id="24417" class="Symbol">:</a> <a id="24419" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="24427" href="UF.Size.html#24384" class="Function">B</a>
  <a id="24431" href="UF.Size.html#24407" class="Function">B-is-prop</a> <a id="24441" class="Symbol">=</a> <a id="24443" href="UF.KrausLemma.html#1903" class="Function">fix-is-prop</a> <a id="24455" href="UF.Size.html#24260" class="Function">κ</a> <a id="24457" href="UF.Size.html#24309" class="Function">κ-constant</a>

  <a id="24471" href="UF.Size.html#24471" class="Function">α</a> <a id="24473" class="Symbol">:</a> <a id="24475" href="UF.Size.html#24384" class="Function">B</a> <a id="24477" class="Symbol">→</a> <a id="24479" href="Notation.General.html#398" class="Function">fiber</a> <a id="24485" href="UF.Size.html#24140" class="Bound">s</a> <a id="24487" href="UF.Size.html#24152" class="Bound">y</a>
  <a id="24491" href="UF.Size.html#24471" class="Function">α</a> <a id="24493" class="Symbol">=</a> <a id="24495" class="Symbol">(λ</a> <a id="24498" href="UF.Size.html#24498" class="Bound">p</a> <a id="24500" class="Symbol">→</a> <a id="24502" href="UF.Size.html#24143" class="Bound">r</a> <a id="24504" href="UF.Size.html#24152" class="Bound">y</a> <a id="24506" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24508" href="UF.Size.html#24498" class="Bound">p</a><a id="24509" class="Symbol">)</a> <a id="24511" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="24513" href="Notation.General.html#1069" class="Function">from-fix</a> <a id="24522" href="UF.Size.html#24260" class="Function">κ</a>

  <a id="24527" href="UF.Size.html#24527" class="Function">β</a> <a id="24529" class="Symbol">:</a> <a id="24531" href="Notation.General.html#398" class="Function">fiber</a> <a id="24537" href="UF.Size.html#24140" class="Bound">s</a> <a id="24539" href="UF.Size.html#24152" class="Bound">y</a> <a id="24541" class="Symbol">→</a> <a id="24543" href="UF.Size.html#24384" class="Function">B</a>
  <a id="24547" href="UF.Size.html#24527" class="Function">β</a> <a id="24549" class="Symbol">=</a> <a id="24551" href="UF.ExitPropTrunc.html#689" class="Function">to-fix</a> <a id="24558" href="UF.Size.html#24260" class="Function">κ</a> <a id="24560" href="UF.Size.html#24309" class="Function">κ-constant</a> <a id="24571" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="24573" class="Symbol">λ</a> <a id="24575" class="Symbol">(</a><a id="24576" href="UF.Size.html#24576" class="Bound">x</a> <a id="24578" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24580" href="UF.Size.html#24580" class="Bound">p</a><a id="24581" class="Symbol">)</a> <a id="24583" class="Symbol">→</a> <a id="24585" href="UF.Size.html#24140" class="Bound">s</a> <a id="24587" class="Symbol">(</a><a id="24588" href="UF.Size.html#24143" class="Bound">r</a> <a id="24590" href="UF.Size.html#24152" class="Bound">y</a><a id="24591" class="Symbol">)</a>     <a id="24597" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24600" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24603" class="Symbol">(</a><a id="24604" href="UF.Size.html#24140" class="Bound">s</a> <a id="24606" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="24608" href="UF.Size.html#24143" class="Bound">r</a><a id="24609" class="Symbol">)</a> <a id="24611" class="Symbol">(</a><a id="24612" href="UF.Size.html#24580" class="Bound">p</a> <a id="24614" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24616" class="Symbol">)</a> <a id="24618" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                        <a id="24660" href="UF.Size.html#24140" class="Bound">s</a> <a id="24662" class="Symbol">(</a><a id="24663" href="UF.Size.html#24143" class="Bound">r</a> <a id="24665" class="Symbol">(</a><a id="24666" href="UF.Size.html#24140" class="Bound">s</a> <a id="24668" href="UF.Size.html#24576" class="Bound">x</a><a id="24669" class="Symbol">))</a> <a id="24672" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24675" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24678" href="UF.Size.html#24140" class="Bound">s</a> <a id="24680" class="Symbol">(</a><a id="24681" href="UF.Size.html#24147" class="Bound">η</a> <a id="24683" href="UF.Size.html#24576" class="Bound">x</a><a id="24684" class="Symbol">)</a> <a id="24686" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                        <a id="24728" href="UF.Size.html#24140" class="Bound">s</a> <a id="24730" href="UF.Size.html#24576" class="Bound">x</a>         <a id="24740" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24743" href="UF.Size.html#24580" class="Bound">p</a> <a id="24745" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                        <a id="24787" href="UF.Size.html#24152" class="Bound">y</a>           <a id="24799" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="24804" href="UF.Size.html#24804" class="Function">δ</a> <a id="24806" class="Symbol">:</a> <a id="24808" href="UF.Size.html#24384" class="Function">B</a> <a id="24810" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="24812" href="Notation.General.html#398" class="Function">fiber</a> <a id="24818" href="UF.Size.html#24140" class="Bound">s</a> <a id="24820" href="UF.Size.html#24152" class="Bound">y</a>
  <a id="24824" href="UF.Size.html#24804" class="Function">δ</a> <a id="24826" class="Symbol">=</a> <a id="24828" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a> <a id="24870" href="UF.Size.html#24407" class="Function">B-is-prop</a> <a id="24880" class="Symbol">(</a><a id="24881" href="UF.Size.html#24150" class="Bound">e</a> <a id="24883" href="UF.Size.html#24152" class="Bound">y</a><a id="24884" class="Symbol">)</a> <a id="24886" href="UF.Size.html#24471" class="Function">α</a> <a id="24888" href="UF.Size.html#24527" class="Function">β</a>

  <a id="24893" href="UF.Size.html#24893" class="Function">γ</a> <a id="24895" class="Symbol">:</a> <a id="24897" class="Symbol">(</a><a id="24898" href="Notation.General.html#398" class="Function">fiber</a> <a id="24904" href="UF.Size.html#24140" class="Bound">s</a> <a id="24906" href="UF.Size.html#24152" class="Bound">y</a><a id="24907" class="Symbol">)</a> <a id="24909" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="24912" href="UF.Size.html#24129" class="Bound">𝓥</a> <a id="24914" href="UF.Size.html#2096" class="Function Operator">small</a>
  <a id="24922" href="UF.Size.html#24893" class="Function">γ</a> <a id="24924" class="Symbol">=</a> <a id="24926" href="UF.Size.html#24384" class="Function">B</a> <a id="24928" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24930" href="UF.Size.html#24804" class="Function">δ</a>

<a id="section-embedding-size-contravariance"></a><a id="24933" href="UF.Size.html#24933" class="Function">section-embedding-size-contravariance</a> <a id="24971" class="Symbol">:</a> <a id="24973" class="Symbol">{</a><a id="24974" href="UF.Size.html#24974" class="Bound">X</a> <a id="24976" class="Symbol">:</a> <a id="24978" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24980" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24982" class="Symbol">}</a> <a id="24984" class="Symbol">{</a><a id="24985" href="UF.Size.html#24985" class="Bound">Y</a> <a id="24987" class="Symbol">:</a> <a id="24989" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="24991" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24993" class="Symbol">}</a> <a id="24995" class="Symbol">(</a><a id="24996" href="UF.Size.html#24996" class="Bound">s</a> <a id="24998" class="Symbol">:</a> <a id="25000" href="UF.Size.html#24974" class="Bound">X</a> <a id="25002" class="Symbol">→</a> <a id="25004" href="UF.Size.html#24985" class="Bound">Y</a><a id="25005" class="Symbol">)</a>
                                      <a id="25045" class="Symbol">→</a> <a id="25047" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="25060" href="UF.Size.html#24996" class="Bound">s</a>
                                      <a id="25100" class="Symbol">→</a> <a id="25102" href="UF.Retracts.html#594" class="Function">is-section</a> <a id="25113" href="UF.Size.html#24996" class="Bound">s</a>
                                      <a id="25153" class="Symbol">→</a> <a id="25155" href="UF.Size.html#24985" class="Bound">Y</a> <a id="25157" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="25160" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="25162" href="UF.Size.html#2096" class="Function Operator">small</a>
                                      <a id="25206" class="Symbol">→</a> <a id="25208" href="UF.Size.html#24974" class="Bound">X</a> <a id="25210" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="25213" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="25215" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="25221" href="UF.Size.html#24933" class="Function">section-embedding-size-contravariance</a>
 <a id="25260" class="Symbol">{</a><a id="25261" href="UF.Size.html#25261" class="Bound">𝓤</a><a id="25262" class="Symbol">}</a> <a id="25264" class="Symbol">{</a><a id="25265" href="UF.Size.html#25265" class="Bound">𝓥</a><a id="25266" class="Symbol">}</a> <a id="25268" class="Symbol">{</a><a id="25269" href="UF.Size.html#25269" class="Bound">𝓦</a><a id="25270" class="Symbol">}</a> <a id="25272" class="Symbol">{</a><a id="25273" href="UF.Size.html#25273" class="Bound">X</a><a id="25274" class="Symbol">}</a> <a id="25276" class="Symbol">{</a><a id="25277" href="UF.Size.html#25277" class="Bound">Y</a><a id="25278" class="Symbol">}</a> <a id="25280" href="UF.Size.html#25280" class="Bound">s</a> <a id="25282" href="UF.Size.html#25282" class="Bound">e</a> <a id="25284" class="Symbol">(</a><a id="25285" href="UF.Size.html#25285" class="Bound">g</a> <a id="25287" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25289" href="UF.Size.html#25289" class="Bound">η</a><a id="25290" class="Symbol">)</a> <a id="25292" class="Symbol">(</a><a id="25293" href="UF.Size.html#25293" class="Bound">Y&#39;</a> <a id="25296" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25298" href="UF.Size.html#25298" class="Bound">h</a> <a id="25300" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25302" href="UF.Size.html#25302" class="Bound">i</a><a id="25303" class="Symbol">)</a> <a id="25305" class="Symbol">=</a> <a id="25307" href="UF.Size.html#25711" class="Function">γ</a>
 <a id="25310" class="Keyword">where</a>
  <a id="25318" href="UF.Size.html#25318" class="Function">h⁻¹</a> <a id="25322" class="Symbol">:</a> <a id="25324" href="UF.Size.html#25277" class="Bound">Y</a> <a id="25326" class="Symbol">→</a> <a id="25328" href="UF.Size.html#25293" class="Bound">Y&#39;</a>
  <a id="25333" href="UF.Size.html#25318" class="Function">h⁻¹</a> <a id="25337" class="Symbol">=</a> <a id="25339" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="25347" href="UF.Size.html#25298" class="Bound">h</a> <a id="25349" href="UF.Size.html#25302" class="Bound">i</a>

  <a id="25354" href="UF.Size.html#25354" class="Function">s&#39;</a> <a id="25357" class="Symbol">:</a> <a id="25359" href="UF.Size.html#25273" class="Bound">X</a> <a id="25361" class="Symbol">→</a> <a id="25363" href="UF.Size.html#25293" class="Bound">Y&#39;</a>
  <a id="25368" href="UF.Size.html#25354" class="Function">s&#39;</a> <a id="25371" class="Symbol">=</a> <a id="25373" href="UF.Size.html#25318" class="Function">h⁻¹</a> <a id="25377" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="25379" href="UF.Size.html#25280" class="Bound">s</a>

  <a id="25384" href="UF.Size.html#25384" class="Function">η&#39;</a> <a id="25387" class="Symbol">=</a> <a id="25389" class="Symbol">λ</a> <a id="25391" href="UF.Size.html#25391" class="Bound">x</a> <a id="25393" class="Symbol">→</a> <a id="25395" href="UF.Size.html#25285" class="Bound">g</a> <a id="25397" class="Symbol">(</a><a id="25398" href="UF.Size.html#25298" class="Bound">h</a> <a id="25400" class="Symbol">(</a><a id="25401" href="UF.Size.html#25318" class="Function">h⁻¹</a> <a id="25405" class="Symbol">(</a><a id="25406" href="UF.Size.html#25280" class="Bound">s</a> <a id="25408" href="UF.Size.html#25391" class="Bound">x</a><a id="25409" class="Symbol">)))</a> <a id="25413" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25416" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="25419" href="UF.Size.html#25285" class="Bound">g</a> <a id="25421" class="Symbol">(</a><a id="25422" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="25444" href="UF.Size.html#25298" class="Bound">h</a> <a id="25446" href="UF.Size.html#25302" class="Bound">i</a> <a id="25448" class="Symbol">(</a><a id="25449" href="UF.Size.html#25280" class="Bound">s</a> <a id="25451" href="UF.Size.html#25391" class="Bound">x</a><a id="25452" class="Symbol">))</a> <a id="25455" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="25470" href="UF.Size.html#25285" class="Bound">g</a> <a id="25472" class="Symbol">(</a><a id="25473" href="UF.Size.html#25280" class="Bound">s</a> <a id="25475" href="UF.Size.html#25391" class="Bound">x</a><a id="25476" class="Symbol">)</a>           <a id="25488" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="25491" href="UF.Size.html#25289" class="Bound">η</a> <a id="25493" href="UF.Size.html#25391" class="Bound">x</a> <a id="25495" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="25510" href="UF.Size.html#25391" class="Bound">x</a>                 <a id="25528" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="25533" href="UF.Size.html#25533" class="Function">δ</a> <a id="25535" class="Symbol">:</a> <a id="25537" href="UF.Size.html#25354" class="Function">s&#39;</a> <a id="25540" href="UF.Size.html#21544" class="Function Operator">is</a> <a id="25543" href="UF.Size.html#25269" class="Bound">𝓦</a> <a id="25545" href="UF.Size.html#21544" class="Function Operator">small-map</a>
  <a id="25557" href="UF.Size.html#25533" class="Function">δ</a> <a id="25559" class="Symbol">=</a> <a id="25561" href="UF.Size.html#23907" class="Function">size-of-section-embedding</a> <a id="25587" href="UF.Size.html#25354" class="Function">s&#39;</a> <a id="25590" class="Symbol">(</a><a id="25591" href="UF.Size.html#25285" class="Bound">g</a> <a id="25593" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="25595" href="UF.Size.html#25298" class="Bound">h</a> <a id="25597" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25599" href="UF.Size.html#25384" class="Function">η&#39;</a><a id="25601" class="Symbol">)</a>
       <a id="25610" class="Symbol">(</a><a id="25611" href="UF.Embeddings.html#1142" class="Function">∘-is-embedding</a> <a id="25626" href="UF.Size.html#25282" class="Bound">e</a> <a id="25628" class="Symbol">(</a><a id="25629" href="UF.Embeddings.html#3459" class="Function">equivs-are-embeddings</a> <a id="25651" href="UF.Size.html#25318" class="Function">h⁻¹</a>
                         <a id="25680" class="Symbol">(</a><a id="25681" href="UF.Equiv.html#7188" class="Function">inverses-are-equivs</a> <a id="25701" href="UF.Size.html#25298" class="Bound">h</a> <a id="25703" href="UF.Size.html#25302" class="Bound">i</a><a id="25704" class="Symbol">)))</a>

  <a id="25711" href="UF.Size.html#25711" class="Function">γ</a> <a id="25713" class="Symbol">:</a> <a id="25715" href="UF.Size.html#25273" class="Bound">X</a> <a id="25717" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="25720" href="UF.Size.html#25269" class="Bound">𝓦</a> <a id="25722" href="UF.Size.html#2096" class="Function Operator">small</a>
  <a id="25730" href="UF.Size.html#25711" class="Function">γ</a> <a id="25732" class="Symbol">=</a> <a id="25734" href="UF.Size.html#22639" class="Function">size-contravariance</a> <a id="25754" href="UF.Size.html#25354" class="Function">s&#39;</a> <a id="25757" href="UF.Size.html#25533" class="Function">δ</a> <a id="25759" class="Symbol">(</a><a id="25760" href="UF.Size.html#25293" class="Bound">Y&#39;</a> <a id="25763" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25765" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="25772" href="UF.Size.html#25293" class="Bound">Y&#39;</a><a id="25774" class="Symbol">)</a>

<a id="embedded-retract-is-small"></a><a id="25777" href="UF.Size.html#25777" class="Function">embedded-retract-is-small</a> <a id="25803" class="Symbol">:</a> <a id="25805" class="Symbol">{</a><a id="25806" href="UF.Size.html#25806" class="Bound">X</a> <a id="25808" class="Symbol">:</a> <a id="25810" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25812" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25814" class="Symbol">}</a> <a id="25816" class="Symbol">{</a><a id="25817" href="UF.Size.html#25817" class="Bound">Y</a> <a id="25819" class="Symbol">:</a> <a id="25821" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="25823" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25825" class="Symbol">}</a>
                            <a id="25855" class="Symbol">(</a><a id="25856" href="UF.Size.html#25856" class="Bound">ρ</a> <a id="25858" class="Symbol">:</a> <a id="25860" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="25868" href="UF.Size.html#25806" class="Bound">X</a> <a id="25870" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="25873" href="UF.Size.html#25817" class="Bound">Y</a><a id="25874" class="Symbol">)</a>
                          <a id="25902" class="Symbol">→</a> <a id="25904" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="25917" class="Symbol">(</a><a id="25918" href="UF.Retracts.html#1646" class="Function">section</a> <a id="25926" href="UF.Size.html#25856" class="Bound">ρ</a><a id="25927" class="Symbol">)</a>
                          <a id="25955" class="Symbol">→</a> <a id="25957" href="UF.Size.html#25817" class="Bound">Y</a> <a id="25959" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="25962" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="25964" href="UF.Size.html#2096" class="Function Operator">small</a>
                          <a id="25996" class="Symbol">→</a> <a id="25998" href="UF.Size.html#25806" class="Bound">X</a> <a id="26000" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="26003" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="26005" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="26011" href="UF.Size.html#25777" class="Function">embedded-retract-is-small</a> <a id="26037" class="Symbol">(</a><a id="26038" href="UF.Size.html#26038" class="Bound">r</a> <a id="26040" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26042" href="UF.Size.html#26042" class="Bound">s</a> <a id="26044" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26046" href="UF.Size.html#26046" class="Bound">rs</a><a id="26048" class="Symbol">)</a> <a id="26050" href="UF.Size.html#26050" class="Bound">s-is-embedding</a> <a id="26065" href="UF.Size.html#26065" class="Bound">Y-is-small</a> <a id="26076" class="Symbol">=</a>
 <a id="26079" href="UF.Size.html#24933" class="Function">section-embedding-size-contravariance</a> <a id="26117" href="UF.Size.html#26042" class="Bound">s</a> <a id="26119" href="UF.Size.html#26050" class="Bound">s-is-embedding</a> <a id="26134" class="Symbol">(</a><a id="26135" href="UF.Size.html#26038" class="Bound">r</a> <a id="26137" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26139" href="UF.Size.html#26046" class="Bound">rs</a><a id="26141" class="Symbol">)</a> <a id="26143" href="UF.Size.html#26065" class="Bound">Y-is-small</a>

<a id="26155" class="Markup">\end{code}</a><a id="26165" class="Background">

Added 17 January 2026 by Tom de Jong, after a discussion with Martín Escardó.

The embedding condition in the above lemma is actually redundant: small types
are closed under general retracts. This is Theorem 2.13 of

 Tom de Jong and Martín Hötzel Escardó.
 On Small Types in Univalent Foundations.
 Logical Methods in Computer Science, 19(2):8:1─8:33, 2023.
 https://doi.org/10.46298/lmcs-19(2:8)2023

which uses Lemma 3.6 and the construction in the proof of Theorem 5.3 of

 Michael Shulman.
 Idempotents in intensional type theory.
 Logical Methods in Computer Science, 12(3):9:1–9:24, 2016.
 https://doi.org/10.2168/LMCS-12(3:9)2016

Shulman&#39;s results are formalized in the Coq-HoTT library
(https://github.com/HoTT/Coq-HoTT, see theories/Idempotents.v).

Here we formalize Theorem 2.13 of our paper, but take Shulman&#39;s construction as
a hypothesis, rather than porting the whole proof from Coq to Agda.

Note that Shulman&#39;s construction relies only on function extensionality (which
can be checked in Rocq and is also claimed in Shulman&#39;s paper), so we include
that as an assumption.

Also note that Shulman&#39;s Theorem 5.3 is in fact more general than we consider
here: it applies to any quasi-idempotent f. By Lemma 3.6, any retraction r with
section s determines a quasi-idempotent f via f := s ∘ r which is enough for
purposes.

</a><a id="27504" class="Markup">\begin{code}</a>

<a id="Shulman&#39;s-Splitting-Construction"></a><a id="27518" href="UF.Size.html#27518" class="Function">Shulman&#39;s-Splitting-Construction</a> <a id="27551" class="Symbol">:</a> <a id="27553" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="27556" href="UF.Size.html#27518" class="Function">Shulman&#39;s-Splitting-Construction</a> <a id="27589" class="Symbol">=</a>
 <a id="27592" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="27601" class="Symbol">→</a> <a id="27603" class="Symbol">{</a><a id="27604" href="UF.Size.html#27604" class="Bound">𝓤</a> <a id="27606" href="UF.Size.html#27606" class="Bound">𝓥</a> <a id="27608" class="Symbol">:</a> <a id="27610" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="27618" class="Symbol">}</a> <a id="27620" class="Symbol">{</a><a id="27621" href="UF.Size.html#27621" class="Bound">X</a> <a id="27623" class="Symbol">:</a> <a id="27625" href="UF.Size.html#27604" class="Bound">𝓤</a> <a id="27627" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27629" class="Symbol">}</a> <a id="27631" class="Symbol">{</a><a id="27632" href="UF.Size.html#27632" class="Bound">Y</a> <a id="27634" class="Symbol">:</a> <a id="27636" href="UF.Size.html#27606" class="Bound">𝓥</a> <a id="27638" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27640" class="Symbol">}</a>
 <a id="27643" class="Symbol">→</a> <a id="27645" class="Symbol">(</a><a id="27646" href="UF.Size.html#27646" class="Bound">ρ</a> <a id="27648" class="Symbol">:</a> <a id="27650" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="27658" href="UF.Size.html#27632" class="Bound">Y</a> <a id="27660" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="27663" href="UF.Size.html#27621" class="Bound">X</a><a id="27664" class="Symbol">)</a>
 <a id="27667" class="Symbol">→</a> <a id="27669" class="Keyword">let</a> <a id="27673" href="UF.Size.html#27673" class="Bound">f</a> <a id="27675" class="Symbol">=</a> <a id="27677" href="UF.Retracts.html#1646" class="Function">section</a> <a id="27685" href="UF.Size.html#27646" class="Bound">ρ</a> <a id="27687" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27689" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="27700" href="UF.Size.html#27646" class="Bound">ρ</a> <a id="27702" class="Keyword">in</a>
   <a id="27708" class="Keyword">let</a> <a id="27712" href="UF.Size.html#27712" class="Bound">A</a> <a id="27714" class="Symbol">=</a> <a id="27716" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27718" href="UF.Size.html#27718" class="Bound">a</a> <a id="27720" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27722" class="Symbol">(</a><a id="27723" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="27725" class="Symbol">→</a> <a id="27727" href="UF.Size.html#27621" class="Bound">X</a><a id="27728" class="Symbol">)</a> <a id="27730" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27732" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="27734" href="UF.Size.html#27734" class="Bound">n</a> <a id="27736" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="27738" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="27740" href="MLTT.Pi.html#321" class="Function">,</a> <a id="27742" href="UF.Size.html#27673" class="Bound">f</a> <a id="27744" class="Symbol">(</a><a id="27745" href="UF.Size.html#27718" class="Bound">a</a> <a id="27747" class="Symbol">(</a><a id="27748" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="27753" href="UF.Size.html#27734" class="Bound">n</a><a id="27754" class="Symbol">))</a> <a id="27757" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27759" href="UF.Size.html#27718" class="Bound">a</a> <a id="27761" href="UF.Size.html#27734" class="Bound">n</a> <a id="27763" class="Keyword">in</a>
   <a id="27769" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27771" href="UF.Size.html#27771" class="Bound">ρ&#39;</a> <a id="27774" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27776" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="27784" href="UF.Size.html#27712" class="Bound">A</a> <a id="27786" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="27789" href="UF.Size.html#27621" class="Bound">X</a> <a id="27791" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27793" href="UF.Retracts.html#1646" class="Function">section</a> <a id="27801" href="UF.Size.html#27771" class="Bound">ρ&#39;</a> <a id="27804" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="27806" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="27817" href="UF.Size.html#27771" class="Bound">ρ&#39;</a> <a id="27820" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="27822" href="UF.Size.html#27673" class="Bound">f</a>

<a id="retracts-of-small-types-are-small"></a><a id="27825" href="UF.Size.html#27825" class="Function">retracts-of-small-types-are-small</a>
 <a id="27860" class="Symbol">:</a> <a id="27862" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="27871" class="Symbol">→</a> <a id="27873" href="UF.Size.html#27518" class="Function">Shulman&#39;s-Splitting-Construction</a>
 <a id="27907" class="Symbol">→</a> <a id="27909" class="Symbol">{</a><a id="27910" href="UF.Size.html#27910" class="Bound">X</a> <a id="27912" class="Symbol">:</a> <a id="27914" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27916" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27918" class="Symbol">}</a> <a id="27920" class="Symbol">{</a><a id="27921" href="UF.Size.html#27921" class="Bound">Y</a> <a id="27923" class="Symbol">:</a> <a id="27925" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="27927" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27929" class="Symbol">}</a>
 <a id="27932" class="Symbol">→</a> <a id="27934" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="27942" href="UF.Size.html#27921" class="Bound">Y</a> <a id="27944" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="27947" href="UF.Size.html#27910" class="Bound">X</a>
 <a id="27950" class="Symbol">→</a> <a id="27952" href="UF.Size.html#27910" class="Bound">X</a> <a id="27954" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="27957" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="27959" href="UF.Size.html#2096" class="Function Operator">small</a>
 <a id="27966" class="Symbol">→</a> <a id="27968" href="UF.Size.html#27921" class="Bound">Y</a> <a id="27970" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="27973" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="27975" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="27981" href="UF.Size.html#27825" class="Function">retracts-of-small-types-are-small</a> <a id="28015" class="Symbol">{</a><a id="28016" href="UF.Size.html#28016" class="Bound">𝓤</a><a id="28017" class="Symbol">}</a> <a id="28019" class="Symbol">{</a><a id="28020" href="UF.Size.html#28020" class="Bound">𝓥</a><a id="28021" class="Symbol">}</a> <a id="28023" class="Symbol">{</a><a id="28024" href="UF.Size.html#28024" class="Bound">𝓦</a><a id="28025" class="Symbol">}</a> <a id="28027" href="UF.Size.html#28027" class="Bound">fe</a> <a id="28030" href="UF.Size.html#28030" class="Bound">ssc</a> <a id="28034" class="Symbol">{</a><a id="28035" href="UF.Size.html#28035" class="Bound">X</a><a id="28036" class="Symbol">}</a> <a id="28038" class="Symbol">{</a><a id="28039" href="UF.Size.html#28039" class="Bound">Y</a><a id="28040" class="Symbol">}</a> <a id="28042" href="UF.Size.html#28042" class="Bound">ρ₀</a> <a id="28045" class="Symbol">(</a><a id="28046" href="UF.Size.html#28046" class="Bound">X&#39;</a> <a id="28049" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28051" href="UF.Size.html#28051" class="Bound">φ</a><a id="28052" class="Symbol">)</a> <a id="28054" class="Symbol">=</a> <a id="28056" href="UF.Size.html#28227" class="Function">A</a> <a id="28058" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28060" href="UF.Size.html#28550" class="Function">ψ</a>
 <a id="28063" class="Keyword">where</a>
  <a id="28071" href="UF.Size.html#28071" class="Function">ρ</a> <a id="28073" class="Symbol">:</a> <a id="28075" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="28083" href="UF.Size.html#28039" class="Bound">Y</a> <a id="28085" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="28088" href="UF.Size.html#28046" class="Bound">X&#39;</a>
  <a id="28093" href="UF.Size.html#28071" class="Function">ρ</a> <a id="28095" class="Symbol">=</a> <a id="28097" href="UF.Retracts.html#5143" class="Function">retracts-compose</a> <a id="28114" class="Symbol">(</a><a id="28115" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="28125" href="UF.Size.html#28051" class="Bound">φ</a><a id="28126" class="Symbol">)</a> <a id="28128" href="UF.Size.html#28042" class="Bound">ρ₀</a>
  <a id="28133" href="UF.Size.html#28133" class="Function">r</a> <a id="28135" class="Symbol">:</a> <a id="28137" href="UF.Size.html#28046" class="Bound">X&#39;</a> <a id="28140" class="Symbol">→</a> <a id="28142" href="UF.Size.html#28039" class="Bound">Y</a>
  <a id="28146" href="UF.Size.html#28133" class="Function">r</a> <a id="28148" class="Symbol">=</a> <a id="28150" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="28161" href="UF.Size.html#28071" class="Function">ρ</a>
  <a id="28165" href="UF.Size.html#28165" class="Function">s</a> <a id="28167" class="Symbol">:</a> <a id="28169" href="UF.Size.html#28039" class="Bound">Y</a> <a id="28171" class="Symbol">→</a> <a id="28173" href="UF.Size.html#28046" class="Bound">X&#39;</a>
  <a id="28178" href="UF.Size.html#28165" class="Function">s</a> <a id="28180" class="Symbol">=</a> <a id="28182" href="UF.Retracts.html#1646" class="Function">section</a> <a id="28190" href="UF.Size.html#28071" class="Function">ρ</a>

  <a id="28195" href="UF.Size.html#28195" class="Function">f</a> <a id="28197" class="Symbol">:</a> <a id="28199" class="Symbol">(</a><a id="28200" href="UF.Size.html#28200" class="Bound">x</a> <a id="28202" class="Symbol">:</a> <a id="28204" href="UF.Size.html#28046" class="Bound">X&#39;</a><a id="28206" class="Symbol">)</a> <a id="28208" class="Symbol">→</a> <a id="28210" href="UF.Size.html#28046" class="Bound">X&#39;</a>
  <a id="28215" href="UF.Size.html#28195" class="Function">f</a> <a id="28217" class="Symbol">=</a> <a id="28219" href="UF.Size.html#28165" class="Function">s</a> <a id="28221" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28223" href="UF.Size.html#28133" class="Function">r</a>
  <a id="28227" href="UF.Size.html#28227" class="Function">A</a> <a id="28229" class="Symbol">:</a> <a id="28231" href="UF.Size.html#28024" class="Bound">𝓦</a> <a id="28233" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="28237" href="UF.Size.html#28227" class="Function">A</a> <a id="28239" class="Symbol">=</a> <a id="28241" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28243" href="UF.Size.html#28243" class="Bound">a</a> <a id="28245" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28247" class="Symbol">(</a><a id="28248" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="28250" class="Symbol">→</a> <a id="28252" href="UF.Size.html#28046" class="Bound">X&#39;</a><a id="28254" class="Symbol">)</a> <a id="28256" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28258" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="28260" href="UF.Size.html#28260" class="Bound">n</a> <a id="28262" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="28264" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="28266" href="MLTT.Pi.html#321" class="Function">,</a> <a id="28268" href="UF.Size.html#28195" class="Function">f</a> <a id="28270" class="Symbol">(</a><a id="28271" href="UF.Size.html#28243" class="Bound">a</a> <a id="28273" class="Symbol">(</a><a id="28274" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="28279" href="UF.Size.html#28260" class="Bound">n</a><a id="28280" class="Symbol">))</a> <a id="28283" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28285" href="UF.Size.html#28243" class="Bound">a</a> <a id="28287" href="UF.Size.html#28260" class="Bound">n</a>
  <a id="28291" href="UF.Size.html#28291" class="Function">shulman-splitting</a> <a id="28309" class="Symbol">:</a> <a id="28311" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="28313" href="UF.Size.html#28313" class="Bound">ρ&#39;</a> <a id="28316" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="28318" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="28326" href="UF.Size.html#28227" class="Function">A</a> <a id="28328" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="28331" href="UF.Size.html#28046" class="Bound">X&#39;</a> <a id="28334" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="28336" href="UF.Retracts.html#1646" class="Function">section</a> <a id="28344" href="UF.Size.html#28313" class="Bound">ρ&#39;</a> <a id="28347" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28349" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="28360" href="UF.Size.html#28313" class="Bound">ρ&#39;</a> <a id="28363" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="28365" href="UF.Size.html#28195" class="Function">f</a>
  <a id="28369" href="UF.Size.html#28291" class="Function">shulman-splitting</a> <a id="28387" class="Symbol">=</a> <a id="28389" href="UF.Size.html#28030" class="Bound">ssc</a> <a id="28393" href="UF.Size.html#28027" class="Bound">fe</a> <a id="28396" href="UF.Size.html#28071" class="Function">ρ</a>

  <a id="28401" href="UF.Size.html#28401" class="Function">ρ&#39;</a> <a id="28404" class="Symbol">=</a> <a id="28406" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="28410" href="UF.Size.html#28291" class="Function">shulman-splitting</a>
  <a id="28430" href="UF.Size.html#28430" class="Function">r&#39;</a> <a id="28433" class="Symbol">:</a> <a id="28435" href="UF.Size.html#28046" class="Bound">X&#39;</a> <a id="28438" class="Symbol">→</a> <a id="28440" href="UF.Size.html#28227" class="Function">A</a>
  <a id="28444" href="UF.Size.html#28430" class="Function">r&#39;</a> <a id="28447" class="Symbol">=</a> <a id="28449" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="28460" href="UF.Size.html#28401" class="Function">ρ&#39;</a>
  <a id="28465" href="UF.Size.html#28465" class="Function">s&#39;</a> <a id="28468" class="Symbol">:</a> <a id="28470" href="UF.Size.html#28227" class="Function">A</a> <a id="28472" class="Symbol">→</a> <a id="28474" href="UF.Size.html#28046" class="Bound">X&#39;</a>
  <a id="28479" href="UF.Size.html#28465" class="Function">s&#39;</a> <a id="28482" class="Symbol">=</a> <a id="28484" href="UF.Retracts.html#1646" class="Function">section</a> <a id="28492" href="UF.Size.html#28401" class="Function">ρ&#39;</a>
  <a id="28497" href="UF.Size.html#28497" class="Function">eq</a> <a id="28500" class="Symbol">:</a> <a id="28502" href="UF.Size.html#28465" class="Function">s&#39;</a> <a id="28505" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28507" href="UF.Size.html#28430" class="Function">r&#39;</a> <a id="28510" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="28512" href="UF.Size.html#28165" class="Function">s</a> <a id="28514" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28516" href="UF.Size.html#28133" class="Function">r</a>
  <a id="28520" href="UF.Size.html#28497" class="Function">eq</a> <a id="28523" class="Symbol">=</a> <a id="28525" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="28529" href="UF.Size.html#28291" class="Function">shulman-splitting</a>

  <a id="28550" href="UF.Size.html#28550" class="Function">ψ</a> <a id="28552" class="Symbol">:</a> <a id="28554" href="UF.Size.html#28227" class="Function">A</a> <a id="28556" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="28558" href="UF.Size.html#28039" class="Bound">Y</a>
  <a id="28562" href="UF.Size.html#28550" class="Function">ψ</a> <a id="28564" class="Symbol">=</a> <a id="28566" href="UF.Size.html#28133" class="Function">r</a> <a id="28568" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28570" href="UF.Size.html#28465" class="Function">s&#39;</a> <a id="28573" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28575" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a> <a id="28592" class="Symbol">(</a><a id="28593" href="UF.Size.html#28133" class="Function">r</a> <a id="28595" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28597" href="UF.Size.html#28465" class="Function">s&#39;</a><a id="28599" class="Symbol">)</a> <a id="28601" class="Symbol">(</a><a id="28602" href="UF.Size.html#28430" class="Function">r&#39;</a> <a id="28605" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28607" href="UF.Size.html#28165" class="Function">s</a> <a id="28609" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28611" href="UF.Size.html#28632" class="Function">I</a> <a id="28613" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="28615" href="UF.Size.html#28885" class="Function">II</a><a id="28617" class="Symbol">)</a>
   <a id="28622" class="Keyword">where</a>
    <a id="28632" href="UF.Size.html#28632" class="Function">I</a> <a id="28634" class="Symbol">:</a> <a id="28636" href="UF.Size.html#28430" class="Function">r&#39;</a> <a id="28639" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28641" href="UF.Size.html#28165" class="Function">s</a> <a id="28643" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28645" href="UF.Size.html#28133" class="Function">r</a> <a id="28647" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28649" href="UF.Size.html#28465" class="Function">s&#39;</a> <a id="28652" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="28654" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="28661" href="UF.Size.html#28632" class="Function">I</a> <a id="28663" href="UF.Size.html#28663" class="Bound">a</a> <a id="28665" class="Symbol">=</a> <a id="28667" class="Symbol">(</a><a id="28668" href="UF.Size.html#28430" class="Function">r&#39;</a> <a id="28671" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28673" href="UF.Size.html#28165" class="Function">s</a> <a id="28675" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28677" href="UF.Size.html#28133" class="Function">r</a> <a id="28679" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28681" href="UF.Size.html#28465" class="Function">s&#39;</a><a id="28683" class="Symbol">)</a> <a id="28685" href="UF.Size.html#28663" class="Bound">a</a>   <a id="28689" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="28692" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="28695" href="UF.Size.html#28430" class="Function">r&#39;</a> <a id="28698" class="Symbol">((</a><a id="28700" href="UF.Size.html#28497" class="Function">eq</a> <a id="28703" class="Symbol">(</a><a id="28704" href="UF.Size.html#28465" class="Function">s&#39;</a> <a id="28707" href="UF.Size.html#28663" class="Bound">a</a><a id="28708" class="Symbol">))</a> <a id="28711" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="28713" class="Symbol">)</a> <a id="28715" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="28727" class="Symbol">(</a><a id="28728" href="UF.Size.html#28430" class="Function">r&#39;</a> <a id="28731" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28733" href="UF.Size.html#28465" class="Function">s&#39;</a> <a id="28736" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28738" href="UF.Size.html#28430" class="Function">r&#39;</a> <a id="28741" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28743" href="UF.Size.html#28465" class="Function">s&#39;</a><a id="28745" class="Symbol">)</a> <a id="28747" href="UF.Size.html#28663" class="Bound">a</a> <a id="28749" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="28752" href="UF.Retracts.html#2160" class="Function">retract-condition</a> <a id="28770" href="UF.Size.html#28401" class="Function">ρ&#39;</a> <a id="28773" class="Symbol">(</a><a id="28774" href="UF.Size.html#28430" class="Function">r&#39;</a> <a id="28777" class="Symbol">(</a><a id="28778" href="UF.Size.html#28465" class="Function">s&#39;</a> <a id="28781" href="UF.Size.html#28663" class="Bound">a</a><a id="28782" class="Symbol">))</a> <a id="28785" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="28797" class="Symbol">(</a><a id="28798" href="UF.Size.html#28430" class="Function">r&#39;</a> <a id="28801" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28803" href="UF.Size.html#28465" class="Function">s&#39;</a><a id="28805" class="Symbol">)</a> <a id="28807" href="UF.Size.html#28663" class="Bound">a</a>           <a id="28819" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="28822" href="UF.Retracts.html#2160" class="Function">retract-condition</a> <a id="28840" href="UF.Size.html#28401" class="Function">ρ&#39;</a> <a id="28843" href="UF.Size.html#28663" class="Bound">a</a> <a id="28845" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
          <a id="28857" href="UF.Size.html#28663" class="Bound">a</a>                     <a id="28879" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
    <a id="28885" href="UF.Size.html#28885" class="Function">II</a> <a id="28888" class="Symbol">:</a> <a id="28890" href="UF.Size.html#28133" class="Function">r</a> <a id="28892" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28894" href="UF.Size.html#28465" class="Function">s&#39;</a> <a id="28897" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28899" href="UF.Size.html#28430" class="Function">r&#39;</a> <a id="28902" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28904" href="UF.Size.html#28165" class="Function">s</a> <a id="28906" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="28908" href="MLTT.Pi.html#444" class="Function">id</a>
    <a id="28915" href="UF.Size.html#28885" class="Function">II</a> <a id="28918" href="UF.Size.html#28918" class="Bound">y</a> <a id="28920" class="Symbol">=</a> <a id="28922" class="Symbol">(</a><a id="28923" href="UF.Size.html#28133" class="Function">r</a> <a id="28925" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28927" href="UF.Size.html#28465" class="Function">s&#39;</a> <a id="28930" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28932" href="UF.Size.html#28430" class="Function">r&#39;</a> <a id="28935" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28937" href="UF.Size.html#28165" class="Function">s</a><a id="28938" class="Symbol">)</a> <a id="28940" href="UF.Size.html#28918" class="Bound">y</a> <a id="28942" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="28945" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="28948" href="UF.Size.html#28133" class="Function">r</a> <a id="28950" class="Symbol">(</a><a id="28951" href="UF.Size.html#28497" class="Function">eq</a> <a id="28954" class="Symbol">(</a><a id="28955" href="UF.Size.html#28165" class="Function">s</a> <a id="28957" href="UF.Size.html#28918" class="Bound">y</a><a id="28958" class="Symbol">))</a> <a id="28961" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="28974" class="Symbol">(</a><a id="28975" href="UF.Size.html#28133" class="Function">r</a> <a id="28977" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28979" href="UF.Size.html#28165" class="Function">s</a> <a id="28981" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28983" href="UF.Size.html#28133" class="Function">r</a> <a id="28985" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="28987" href="UF.Size.html#28165" class="Function">s</a><a id="28988" class="Symbol">)</a> <a id="28990" href="UF.Size.html#28918" class="Bound">y</a>   <a id="28994" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="28997" href="UF.Retracts.html#2160" class="Function">retract-condition</a> <a id="29015" href="UF.Size.html#28071" class="Function">ρ</a> <a id="29017" class="Symbol">(</a><a id="29018" href="UF.Size.html#28133" class="Function">r</a> <a id="29020" class="Symbol">(</a><a id="29021" href="UF.Size.html#28165" class="Function">s</a> <a id="29023" href="UF.Size.html#28918" class="Bound">y</a><a id="29024" class="Symbol">))</a> <a id="29027" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="29040" class="Symbol">(</a><a id="29041" href="UF.Size.html#28133" class="Function">r</a> <a id="29043" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="29045" href="UF.Size.html#28165" class="Function">s</a><a id="29046" class="Symbol">)</a> <a id="29048" href="UF.Size.html#28918" class="Bound">y</a>           <a id="29060" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="29063" href="UF.Retracts.html#2160" class="Function">retract-condition</a> <a id="29081" href="UF.Size.html#28071" class="Function">ρ</a> <a id="29083" href="UF.Size.html#28918" class="Bound">y</a> <a id="29085" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
           <a id="29098" href="UF.Size.html#28918" class="Bound">y</a>                   <a id="29118" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="29121" class="Markup">\end{code}</a><a id="29131" class="Background">

End of addition.

</a><a id="29151" class="Markup">\begin{code}</a>

<a id="≃-size-contravariance"></a><a id="29165" href="UF.Size.html#29165" class="Function">≃-size-contravariance</a> <a id="29187" class="Symbol">:</a> <a id="29189" class="Symbol">{</a><a id="29190" href="UF.Size.html#29190" class="Bound">X</a> <a id="29192" class="Symbol">:</a> <a id="29194" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29196" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29198" class="Symbol">}</a> <a id="29200" class="Symbol">{</a><a id="29201" href="UF.Size.html#29201" class="Bound">Y</a> <a id="29203" class="Symbol">:</a> <a id="29205" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="29207" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29209" class="Symbol">}</a>
                      <a id="29233" class="Symbol">→</a> <a id="29235" href="UF.Size.html#29190" class="Bound">X</a> <a id="29237" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="29239" href="UF.Size.html#29201" class="Bound">Y</a>
                      <a id="29263" class="Symbol">→</a> <a id="29265" href="UF.Size.html#29201" class="Bound">Y</a> <a id="29267" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="29270" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="29272" href="UF.Size.html#2096" class="Function Operator">small</a>
                      <a id="29300" class="Symbol">→</a> <a id="29302" href="UF.Size.html#29190" class="Bound">X</a> <a id="29304" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="29307" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="29309" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="29315" href="UF.Size.html#29165" class="Function">≃-size-contravariance</a> <a id="29337" class="Symbol">{</a><a id="29338" href="UF.Size.html#29338" class="Bound">𝓤</a><a id="29339" class="Symbol">}</a> <a id="29341" class="Symbol">{</a><a id="29342" href="UF.Size.html#29342" class="Bound">𝓥</a><a id="29343" class="Symbol">}</a> <a id="29345" class="Symbol">{</a><a id="29346" href="UF.Size.html#29346" class="Bound">𝓦</a><a id="29347" class="Symbol">}</a> <a id="29349" class="Symbol">{</a><a id="29350" href="UF.Size.html#29350" class="Bound">X</a><a id="29351" class="Symbol">}</a> <a id="29353" class="Symbol">{</a><a id="29354" href="UF.Size.html#29354" class="Bound">Y</a><a id="29355" class="Symbol">}</a> <a id="29357" href="UF.Size.html#29357" class="Bound">e</a> <a id="29359" class="Symbol">(</a><a id="29360" href="UF.Size.html#29360" class="Bound">Z</a> <a id="29362" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29364" href="UF.Size.html#29364" class="Bound">d</a><a id="29365" class="Symbol">)</a> <a id="29367" class="Symbol">=</a> <a id="29369" href="UF.Size.html#29360" class="Bound">Z</a> <a id="29371" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29373" href="UF.Equiv.html#2478" class="Function">≃-comp</a> <a id="29380" href="UF.Size.html#29364" class="Bound">d</a> <a id="29382" class="Symbol">(</a><a id="29383" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="29389" href="UF.Size.html#29357" class="Bound">e</a><a id="29390" class="Symbol">)</a>

<a id="singletons-have-any-size"></a><a id="29393" href="UF.Size.html#29393" class="Function">singletons-have-any-size</a> <a id="29418" class="Symbol">:</a> <a id="29420" class="Symbol">{</a><a id="29421" href="UF.Size.html#29421" class="Bound">X</a> <a id="29423" class="Symbol">:</a> <a id="29425" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29427" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29429" class="Symbol">}</a>
                         <a id="29456" class="Symbol">→</a> <a id="29458" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="29471" href="UF.Size.html#29421" class="Bound">X</a>
                         <a id="29498" class="Symbol">→</a> <a id="29500" href="UF.Size.html#29421" class="Bound">X</a> <a id="29502" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="29505" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="29507" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="29513" href="UF.Size.html#29393" class="Function">singletons-have-any-size</a> <a id="29538" href="UF.Size.html#29538" class="Bound">i</a> <a id="29540" class="Symbol">=</a> <a id="29542" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="29544" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29546" href="UF.EquivalenceExamples.html#25577" class="Function">𝟙-≃-singleton</a> <a id="29560" href="UF.Size.html#29538" class="Bound">i</a>

<a id="equivs-have-any-size"></a><a id="29563" href="UF.Size.html#29563" class="Function">equivs-have-any-size</a> <a id="29584" class="Symbol">:</a> <a id="29586" class="Symbol">{</a><a id="29587" href="UF.Size.html#29587" class="Bound">X</a> <a id="29589" class="Symbol">:</a> <a id="29591" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29593" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29595" class="Symbol">}</a> <a id="29597" class="Symbol">{</a><a id="29598" href="UF.Size.html#29598" class="Bound">Y</a> <a id="29600" class="Symbol">:</a> <a id="29602" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="29604" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29606" class="Symbol">}</a> <a id="29608" class="Symbol">(</a><a id="29609" href="UF.Size.html#29609" class="Bound">f</a> <a id="29611" class="Symbol">:</a> <a id="29613" href="UF.Size.html#29587" class="Bound">X</a> <a id="29615" class="Symbol">→</a> <a id="29617" href="UF.Size.html#29598" class="Bound">Y</a><a id="29618" class="Symbol">)</a>
                     <a id="29641" class="Symbol">→</a> <a id="29643" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="29652" href="UF.Size.html#29609" class="Bound">f</a>
                     <a id="29675" class="Symbol">→</a> <a id="29677" href="UF.Size.html#29609" class="Bound">f</a> <a id="29679" href="UF.Size.html#21544" class="Function Operator">is</a> <a id="29682" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="29684" href="UF.Size.html#21544" class="Function Operator">small-map</a>
<a id="29694" href="UF.Size.html#29563" class="Function">equivs-have-any-size</a> <a id="29715" class="Symbol">{</a><a id="29716" href="UF.Size.html#29716" class="Bound">𝓤</a><a id="29717" class="Symbol">}</a> <a id="29719" class="Symbol">{</a><a id="29720" href="UF.Size.html#29720" class="Bound">𝓥</a><a id="29721" class="Symbol">}</a> <a id="29723" class="Symbol">{</a><a id="29724" href="UF.Size.html#29724" class="Bound">𝓦</a><a id="29725" class="Symbol">}</a> <a id="29727" class="Symbol">{</a><a id="29728" href="UF.Size.html#29728" class="Bound">X</a><a id="29729" class="Symbol">}</a> <a id="29731" class="Symbol">{</a><a id="29732" href="UF.Size.html#29732" class="Bound">Y</a><a id="29733" class="Symbol">}</a> <a id="29735" href="UF.Size.html#29735" class="Bound">f</a> <a id="29737" href="UF.Size.html#29737" class="Bound">e</a> <a id="29739" href="UF.Size.html#29739" class="Bound">y</a> <a id="29741" class="Symbol">=</a>
 <a id="29744" href="UF.Size.html#29393" class="Function">singletons-have-any-size</a> <a id="29769" class="Symbol">(</a><a id="29770" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a> <a id="29791" href="UF.Size.html#29735" class="Bound">f</a> <a id="29793" href="UF.Size.html#29737" class="Bound">e</a> <a id="29795" href="UF.Size.html#29739" class="Bound">y</a><a id="29796" class="Symbol">)</a>

<a id="equivs-have-any-size&#39;"></a><a id="29799" href="UF.Size.html#29799" class="Function">equivs-have-any-size&#39;</a> <a id="29821" class="Symbol">:</a> <a id="29823" class="Symbol">{</a><a id="29824" href="UF.Size.html#29824" class="Bound">X</a> <a id="29826" class="Symbol">:</a> <a id="29828" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="29830" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29832" class="Symbol">}</a> <a id="29834" class="Symbol">{</a><a id="29835" href="UF.Size.html#29835" class="Bound">Y</a> <a id="29837" class="Symbol">:</a> <a id="29839" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="29841" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="29843" class="Symbol">}</a> <a id="29845" class="Symbol">(</a><a id="29846" href="UF.Size.html#29846" class="Bound">𝕗</a> <a id="29848" class="Symbol">:</a> <a id="29850" href="UF.Size.html#29824" class="Bound">X</a> <a id="29852" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="29854" href="UF.Size.html#29835" class="Bound">Y</a><a id="29855" class="Symbol">)</a>
                     <a id="29878" class="Symbol">→</a> <a id="29880" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="29882" href="UF.Size.html#29846" class="Bound">𝕗</a> <a id="29884" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="29886" href="UF.Size.html#21544" class="Function Operator">is</a> <a id="29889" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="29891" href="UF.Size.html#21544" class="Function Operator">small-map</a>
<a id="29901" href="UF.Size.html#29799" class="Function">equivs-have-any-size&#39;</a> <a id="29923" class="Symbol">(</a><a id="29924" href="UF.Size.html#29924" class="Bound">f</a> <a id="29926" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="29928" href="UF.Size.html#29928" class="Bound">e</a><a id="29929" class="Symbol">)</a> <a id="29931" class="Symbol">=</a> <a id="29933" href="UF.Size.html#29563" class="Function">equivs-have-any-size</a> <a id="29954" href="UF.Size.html#29924" class="Bound">f</a> <a id="29956" href="UF.Size.html#29928" class="Bound">e</a>

<a id="29959" class="Markup">\end{code}</a><a id="29969" class="Background">

The following notion of local smallness is due to Egbert Rijke, in his
join-construction paper https://arxiv.org/abs/1701.07538.

</a><a id="30101" class="Markup">\begin{code}</a>

<a id="_is-locally_small"></a><a id="30115" href="UF.Size.html#30115" class="Function Operator">_is-locally_small</a> <a id="30133" class="Symbol">:</a> <a id="30135" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30137" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="30139" class="Symbol">→</a> <a id="30141" class="Symbol">(</a><a id="30142" href="UF.Size.html#30142" class="Bound">𝓥</a> <a id="30144" class="Symbol">:</a> <a id="30146" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="30154" class="Symbol">)</a> <a id="30156" class="Symbol">→</a> <a id="30158" href="UF.Size.html#30142" class="Bound">𝓥</a> <a id="30160" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="30162" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="30164" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30166" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="30168" href="UF.Size.html#30168" class="Bound">X</a> <a id="30170" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="30181" href="UF.Size.html#30181" class="Bound">𝓥</a> <a id="30183" href="UF.Size.html#30115" class="Function Operator">small</a> <a id="30189" class="Symbol">=</a> <a id="30191" class="Symbol">(</a><a id="30192" href="UF.Size.html#30192" class="Bound">x</a> <a id="30194" href="UF.Size.html#30194" class="Bound">y</a> <a id="30196" class="Symbol">:</a> <a id="30198" href="UF.Size.html#30168" class="Bound">X</a><a id="30199" class="Symbol">)</a> <a id="30201" class="Symbol">→</a> <a id="30203" class="Symbol">(</a><a id="30204" href="UF.Size.html#30192" class="Bound">x</a> <a id="30206" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30208" href="UF.Size.html#30194" class="Bound">y</a><a id="30209" class="Symbol">)</a> <a id="30211" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="30214" href="UF.Size.html#30181" class="Bound">𝓥</a> <a id="30216" href="UF.Size.html#2096" class="Function Operator">small</a>

<a id="is-locally-small"></a><a id="30223" href="UF.Size.html#30223" class="Function">is-locally-small</a> <a id="30240" class="Symbol">:</a> <a id="30242" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30244" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="30246" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="30248" class="Symbol">→</a> <a id="30250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30252" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="30254" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="30256" href="UF.Size.html#30223" class="Function">is-locally-small</a> <a id="30273" href="UF.Size.html#30273" class="Bound">X</a> <a id="30275" class="Symbol">=</a> <a id="30277" class="Symbol">(</a><a id="30278" href="UF.Size.html#30278" class="Bound">x</a> <a id="30280" href="UF.Size.html#30280" class="Bound">y</a> <a id="30282" class="Symbol">:</a> <a id="30284" href="UF.Size.html#30273" class="Bound">X</a><a id="30285" class="Symbol">)</a> <a id="30287" class="Symbol">→</a> <a id="30289" href="UF.Size.html#21182" class="Function">is-small</a> <a id="30298" class="Symbol">(</a><a id="30299" href="UF.Size.html#30278" class="Bound">x</a> <a id="30301" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30303" href="UF.Size.html#30280" class="Bound">y</a><a id="30304" class="Symbol">)</a>

<a id="30307" class="Markup">\end{code}</a><a id="30317" class="Background">

For example, by univalence, universes are locally small, and so is the
(large) type of ordinals in a universe.

</a><a id="30431" class="Markup">\begin{code}</a>

<a id="universes-are-locally-small"></a><a id="30445" href="UF.Size.html#30445" class="Function">universes-are-locally-small</a> <a id="30473" class="Symbol">:</a> <a id="30475" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="30488" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30490" class="Symbol">→</a> <a id="30492" href="UF.Size.html#30223" class="Function">is-locally-small</a> <a id="30509" class="Symbol">(</a><a id="30510" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30512" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="30514" class="Symbol">)</a>
<a id="30516" href="UF.Size.html#30445" class="Function">universes-are-locally-small</a> <a id="30544" href="UF.Size.html#30544" class="Bound">ua</a> <a id="30547" href="UF.Size.html#30547" class="Bound">X</a> <a id="30549" href="UF.Size.html#30549" class="Bound">Y</a> <a id="30551" class="Symbol">=</a> <a id="30553" class="Symbol">(</a><a id="30554" href="UF.Size.html#30547" class="Bound">X</a> <a id="30556" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="30558" href="UF.Size.html#30549" class="Bound">Y</a><a id="30559" class="Symbol">)</a> <a id="30561" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="30563" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="30569" class="Symbol">(</a><a id="30570" href="UF.Univalence.html#1986" class="Function">univalence-≃</a> <a id="30583" href="UF.Size.html#30544" class="Bound">ua</a> <a id="30586" href="UF.Size.html#30547" class="Bound">X</a> <a id="30588" href="UF.Size.html#30549" class="Bound">Y</a><a id="30589" class="Symbol">)</a>

<a id="Ω-is-locally-small"></a><a id="30592" href="UF.Size.html#30592" class="Function">Ω-is-locally-small</a> <a id="30611" class="Symbol">:</a> <a id="30613" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="30621" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30623" class="Symbol">→</a> <a id="30625" href="UF.FunExt.html#851" class="Function">funext</a> <a id="30632" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30634" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30636" class="Symbol">→</a> <a id="30638" href="UF.Size.html#30223" class="Function">is-locally-small</a> <a id="30655" class="Symbol">(</a><a id="30656" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="30658" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="30659" class="Symbol">)</a>
<a id="30661" href="UF.Size.html#30592" class="Function">Ω-is-locally-small</a> <a id="30680" href="UF.Size.html#30680" class="Bound">pe</a> <a id="30683" href="UF.Size.html#30683" class="Bound">fe</a> <a id="30686" href="UF.Size.html#30686" class="Bound">p</a> <a id="30688" href="UF.Size.html#30688" class="Bound">q</a> <a id="30690" class="Symbol">=</a> <a id="30692" class="Symbol">((</a><a id="30694" href="UF.Size.html#30686" class="Bound">p</a> <a id="30696" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="30701" class="Symbol">)</a> <a id="30703" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="30705" class="Symbol">(</a><a id="30706" href="UF.Size.html#30688" class="Bound">q</a> <a id="30708" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="30713" class="Symbol">))</a> <a id="30716" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                               <a id="30749" href="UF.SubtypeClassifier-Properties.html#1465" class="Function">Ω-extensionality-≃</a> <a id="30768" href="UF.Size.html#30680" class="Bound">pe</a> <a id="30771" href="UF.Size.html#30683" class="Bound">fe</a>

<a id="30775" class="Markup">\end{code}</a><a id="30785" class="Background">

Small types are locally small. More generally:

</a><a id="30835" class="Markup">\begin{code}</a>

<a id="identity-types-of-small-types-are-small"></a><a id="30849" href="UF.Size.html#30849" class="Function">identity-types-of-small-types-are-small</a>
 <a id="30890" class="Symbol">:</a> <a id="30892" class="Symbol">{</a><a id="30893" href="UF.Size.html#30893" class="Bound">X</a> <a id="30895" class="Symbol">:</a> <a id="30897" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="30899" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="30901" class="Symbol">}</a>
 <a id="30904" class="Symbol">→</a> <a id="30906" href="UF.Size.html#30893" class="Bound">X</a> <a id="30908" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="30911" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30913" href="UF.Size.html#2096" class="Function Operator">small</a>
 <a id="30920" class="Symbol">→</a> <a id="30922" class="Symbol">(</a><a id="30923" href="UF.Size.html#30923" class="Bound">x</a> <a id="30925" href="UF.Size.html#30925" class="Bound">y</a> <a id="30927" class="Symbol">:</a> <a id="30929" href="UF.Size.html#30893" class="Bound">X</a><a id="30930" class="Symbol">)</a> <a id="30932" class="Symbol">→</a> <a id="30934" class="Symbol">(</a><a id="30935" href="UF.Size.html#30923" class="Bound">x</a> <a id="30937" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="30939" href="UF.Size.html#30925" class="Bound">y</a><a id="30940" class="Symbol">)</a> <a id="30942" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="30945" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="30947" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="30953" href="UF.Size.html#30849" class="Function">identity-types-of-small-types-are-small</a> <a id="30993" class="Symbol">{</a><a id="30994" href="UF.Size.html#30994" class="Bound">𝓥</a><a id="30995" class="Symbol">}</a> <a id="30997" class="Symbol">{</a><a id="30998" href="UF.Size.html#30998" class="Bound">𝓤</a><a id="30999" class="Symbol">}</a> <a id="31001" class="Symbol">{</a><a id="31002" href="UF.Size.html#31002" class="Bound">X</a><a id="31003" class="Symbol">}</a> <a id="31005" class="Symbol">(</a><a id="31006" href="UF.Size.html#31006" class="Bound">X&#39;</a> <a id="31009" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31011" href="UF.Size.html#31011" class="Bound">𝕖</a><a id="31012" class="Symbol">)</a> <a id="31014" href="UF.Size.html#31014" class="Bound">x</a> <a id="31016" href="UF.Size.html#31016" class="Bound">y</a> <a id="31018" class="Symbol">=</a>
 <a id="31021" href="UF.Size.html#29165" class="Function">≃-size-contravariance</a> <a id="31043" href="UF.Size.html#31092" class="Function">e</a> <a id="31045" class="Symbol">(</a><a id="31046" href="UF.Size.html#2176" class="Function">native-size</a> <a id="31058" class="Symbol">(</a><a id="31059" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="31061" href="UF.Size.html#31011" class="Bound">𝕖</a> <a id="31063" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="31067" href="UF.Size.html#31014" class="Bound">x</a> <a id="31069" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31071" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="31073" href="UF.Size.html#31011" class="Bound">𝕖</a> <a id="31075" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="31079" href="UF.Size.html#31016" class="Bound">y</a><a id="31080" class="Symbol">))</a>
 <a id="31084" class="Keyword">where</a>
  <a id="31092" href="UF.Size.html#31092" class="Function">e</a> <a id="31094" class="Symbol">:</a> <a id="31096" class="Symbol">(</a><a id="31097" href="UF.Size.html#31014" class="Bound">x</a> <a id="31099" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31101" href="UF.Size.html#31016" class="Bound">y</a><a id="31102" class="Symbol">)</a> <a id="31104" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="31106" class="Symbol">(</a><a id="31107" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="31109" href="UF.Size.html#31011" class="Bound">𝕖</a> <a id="31111" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="31115" href="UF.Size.html#31014" class="Bound">x</a> <a id="31117" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31119" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="31121" href="UF.Size.html#31011" class="Bound">𝕖</a> <a id="31123" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="31127" href="UF.Size.html#31016" class="Bound">y</a><a id="31128" class="Symbol">)</a>
  <a id="31132" href="UF.Size.html#31092" class="Function">e</a> <a id="31134" class="Symbol">=</a> <a id="31136" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="31139" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="31141" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="31147" href="UF.Size.html#31011" class="Bound">𝕖</a> <a id="31149" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="31151" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="31153" href="UF.Embeddings.html#6838" class="Function">ap-is-equiv</a> <a id="31165" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="31167" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="31173" href="UF.Size.html#31011" class="Bound">𝕖</a> <a id="31175" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="31177" class="Symbol">(</a><a id="31178" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="31190" class="Symbol">(</a><a id="31191" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="31197" href="UF.Size.html#31011" class="Bound">𝕖</a><a id="31198" class="Symbol">))</a>

<a id="small-types-are-locally-small"></a><a id="31202" href="UF.Size.html#31202" class="Function">small-types-are-locally-small</a>
 <a id="31233" class="Symbol">:</a> <a id="31235" class="Symbol">{</a><a id="31236" href="UF.Size.html#31236" class="Bound">X</a> <a id="31238" class="Symbol">:</a> <a id="31240" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="31242" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="31244" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31246" class="Symbol">}</a>
 <a id="31249" class="Symbol">→</a> <a id="31251" href="UF.Size.html#21182" class="Function">is-small</a> <a id="31260" href="UF.Size.html#31236" class="Bound">X</a>
 <a id="31263" class="Symbol">→</a> <a id="31265" href="UF.Size.html#30223" class="Function">is-locally-small</a> <a id="31282" href="UF.Size.html#31236" class="Bound">X</a>
<a id="31284" href="UF.Size.html#31202" class="Function">small-types-are-locally-small</a> <a id="31314" class="Symbol">=</a> <a id="31316" href="UF.Size.html#30849" class="Function">identity-types-of-small-types-are-small</a>

<a id="31357" class="Markup">\end{code}</a><a id="31367" class="Background">

General machinery for dealing with local smallness:

</a><a id="31422" class="Markup">\begin{code}</a>

<a id="_＝⟦_⟧_"></a><a id="31436" href="UF.Size.html#31436" class="Function Operator">_＝⟦_⟧_</a> <a id="31443" class="Symbol">:</a> <a id="31445" class="Symbol">{</a><a id="31446" href="UF.Size.html#31446" class="Bound">X</a> <a id="31448" class="Symbol">:</a> <a id="31450" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="31452" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31454" class="Symbol">}</a> <a id="31456" class="Symbol">→</a> <a id="31458" href="UF.Size.html#31446" class="Bound">X</a> <a id="31460" class="Symbol">→</a> <a id="31462" href="UF.Size.html#31446" class="Bound">X</a> <a id="31464" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="31475" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="31477" href="UF.Size.html#30115" class="Function Operator">small</a> <a id="31483" class="Symbol">→</a> <a id="31485" href="UF.Size.html#31446" class="Bound">X</a> <a id="31487" class="Symbol">→</a> <a id="31489" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="31491" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="31493" href="UF.Size.html#31493" class="Bound">x</a> <a id="31495" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="31498" href="UF.Size.html#31498" class="Bound">ls</a> <a id="31501" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="31503" href="UF.Size.html#31503" class="Bound">y</a> <a id="31505" class="Symbol">=</a> <a id="31507" href="UF.Size.html#2246" class="Function">resized</a> <a id="31515" class="Symbol">(</a><a id="31516" href="UF.Size.html#31493" class="Bound">x</a> <a id="31518" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31520" href="UF.Size.html#31503" class="Bound">y</a><a id="31521" class="Symbol">)</a> <a id="31523" class="Symbol">(</a><a id="31524" href="UF.Size.html#31498" class="Bound">ls</a> <a id="31527" href="UF.Size.html#31493" class="Bound">x</a> <a id="31529" href="UF.Size.html#31503" class="Bound">y</a><a id="31530" class="Symbol">)</a>

<a id="Id⟦_⟧"></a><a id="31533" href="UF.Size.html#31533" class="Function Operator">Id⟦_⟧</a> <a id="31539" class="Symbol">:</a> <a id="31541" class="Symbol">{</a><a id="31542" href="UF.Size.html#31542" class="Bound">X</a> <a id="31544" class="Symbol">:</a> <a id="31546" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="31548" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31550" class="Symbol">}</a> <a id="31552" class="Symbol">→</a> <a id="31554" href="UF.Size.html#31542" class="Bound">X</a> <a id="31556" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="31567" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="31569" href="UF.Size.html#30115" class="Function Operator">small</a> <a id="31575" class="Symbol">→</a> <a id="31577" href="UF.Size.html#31542" class="Bound">X</a> <a id="31579" class="Symbol">→</a> <a id="31581" href="UF.Size.html#31542" class="Bound">X</a> <a id="31583" class="Symbol">→</a> <a id="31585" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="31587" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="31589" href="UF.Size.html#31533" class="Function Operator">Id⟦</a> <a id="31593" href="UF.Size.html#31593" class="Bound">ls</a> <a id="31596" href="UF.Size.html#31533" class="Function Operator">⟧</a> <a id="31598" href="UF.Size.html#31598" class="Bound">x</a> <a id="31600" href="UF.Size.html#31600" class="Bound">y</a> <a id="31602" class="Symbol">=</a> <a id="31604" href="UF.Size.html#31598" class="Bound">x</a> <a id="31606" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="31609" href="UF.Size.html#31593" class="Bound">ls</a> <a id="31612" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="31614" href="UF.Size.html#31600" class="Bound">y</a>

<a id="＝⟦_⟧-≃-＝"></a><a id="31617" href="UF.Size.html#31617" class="Function Operator">＝⟦_⟧-≃-＝</a> <a id="31626" class="Symbol">:</a> <a id="31628" class="Symbol">{</a><a id="31629" href="UF.Size.html#31629" class="Bound">X</a> <a id="31631" class="Symbol">:</a> <a id="31633" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="31635" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31637" class="Symbol">}</a> <a id="31639" class="Symbol">(</a><a id="31640" href="UF.Size.html#31640" class="Bound">ls</a> <a id="31643" class="Symbol">:</a> <a id="31645" href="UF.Size.html#31629" class="Bound">X</a> <a id="31647" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="31658" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="31660" href="UF.Size.html#30115" class="Function Operator">small</a><a id="31665" class="Symbol">)</a> <a id="31667" class="Symbol">{</a><a id="31668" href="UF.Size.html#31668" class="Bound">x</a> <a id="31670" href="UF.Size.html#31670" class="Bound">y</a> <a id="31672" class="Symbol">:</a> <a id="31674" href="UF.Size.html#31629" class="Bound">X</a><a id="31675" class="Symbol">}</a>
           <a id="31688" class="Symbol">→</a> <a id="31690" class="Symbol">(</a><a id="31691" href="UF.Size.html#31668" class="Bound">x</a> <a id="31693" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="31696" href="UF.Size.html#31640" class="Bound">ls</a> <a id="31699" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="31701" href="UF.Size.html#31670" class="Bound">y</a><a id="31702" class="Symbol">)</a> <a id="31704" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="31706" class="Symbol">(</a><a id="31707" href="UF.Size.html#31668" class="Bound">x</a> <a id="31709" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31711" href="UF.Size.html#31670" class="Bound">y</a><a id="31712" class="Symbol">)</a>
<a id="31714" href="UF.Size.html#31617" class="Function Operator">＝⟦</a> <a id="31717" href="UF.Size.html#31717" class="Bound">ls</a> <a id="31720" href="UF.Size.html#31617" class="Function Operator">⟧-≃-＝</a> <a id="31726" class="Symbol">{</a><a id="31727" href="UF.Size.html#31727" class="Bound">x</a><a id="31728" class="Symbol">}</a> <a id="31730" class="Symbol">{</a><a id="31731" href="UF.Size.html#31731" class="Bound">y</a><a id="31732" class="Symbol">}</a> <a id="31734" class="Symbol">=</a> <a id="31736" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="31755" class="Symbol">(</a><a id="31756" href="UF.Size.html#31717" class="Bound">ls</a> <a id="31759" href="UF.Size.html#31727" class="Bound">x</a> <a id="31761" href="UF.Size.html#31731" class="Bound">y</a><a id="31762" class="Symbol">)</a>

<a id="＝⟦_⟧-gives-＝"></a><a id="31765" href="UF.Size.html#31765" class="Function Operator">＝⟦_⟧-gives-＝</a> <a id="31778" class="Symbol">:</a> <a id="31780" class="Symbol">{</a><a id="31781" href="UF.Size.html#31781" class="Bound">X</a> <a id="31783" class="Symbol">:</a> <a id="31785" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="31787" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31789" class="Symbol">}</a> <a id="31791" class="Symbol">(</a><a id="31792" href="UF.Size.html#31792" class="Bound">ls</a> <a id="31795" class="Symbol">:</a> <a id="31797" href="UF.Size.html#31781" class="Bound">X</a> <a id="31799" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="31810" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="31812" href="UF.Size.html#30115" class="Function Operator">small</a><a id="31817" class="Symbol">)</a> <a id="31819" class="Symbol">{</a><a id="31820" href="UF.Size.html#31820" class="Bound">x</a> <a id="31822" href="UF.Size.html#31822" class="Bound">y</a> <a id="31824" class="Symbol">:</a> <a id="31826" href="UF.Size.html#31781" class="Bound">X</a><a id="31827" class="Symbol">}</a>
               <a id="31844" class="Symbol">→</a> <a id="31846" href="UF.Size.html#31820" class="Bound">x</a> <a id="31848" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="31851" href="UF.Size.html#31792" class="Bound">ls</a> <a id="31854" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="31856" href="UF.Size.html#31822" class="Bound">y</a> <a id="31858" class="Symbol">→</a> <a id="31860" href="UF.Size.html#31820" class="Bound">x</a> <a id="31862" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31864" href="UF.Size.html#31822" class="Bound">y</a>
<a id="31866" href="UF.Size.html#31765" class="Function Operator">＝⟦</a> <a id="31869" href="UF.Size.html#31869" class="Bound">ls</a> <a id="31872" href="UF.Size.html#31765" class="Function Operator">⟧-gives-＝</a> <a id="31882" class="Symbol">=</a> <a id="31884" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="31886" href="UF.Size.html#31617" class="Function Operator">＝⟦</a> <a id="31889" href="UF.Size.html#31869" class="Bound">ls</a> <a id="31892" href="UF.Size.html#31617" class="Function Operator">⟧-≃-＝</a> <a id="31898" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>

<a id="＝-gives-＝⟦_⟧"></a><a id="31901" href="UF.Size.html#31901" class="Function Operator">＝-gives-＝⟦_⟧</a> <a id="31914" class="Symbol">:</a> <a id="31916" class="Symbol">{</a><a id="31917" href="UF.Size.html#31917" class="Bound">X</a> <a id="31919" class="Symbol">:</a> <a id="31921" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="31923" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="31925" class="Symbol">}</a> <a id="31927" class="Symbol">(</a><a id="31928" href="UF.Size.html#31928" class="Bound">ls</a> <a id="31931" class="Symbol">:</a> <a id="31933" href="UF.Size.html#31917" class="Bound">X</a> <a id="31935" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="31946" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="31948" href="UF.Size.html#30115" class="Function Operator">small</a><a id="31953" class="Symbol">)</a> <a id="31955" class="Symbol">{</a><a id="31956" href="UF.Size.html#31956" class="Bound">x</a> <a id="31958" href="UF.Size.html#31958" class="Bound">y</a> <a id="31960" class="Symbol">:</a> <a id="31962" href="UF.Size.html#31917" class="Bound">X</a><a id="31963" class="Symbol">}</a>
               <a id="31980" class="Symbol">→</a> <a id="31982" href="UF.Size.html#31956" class="Bound">x</a> <a id="31984" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="31986" href="UF.Size.html#31958" class="Bound">y</a> <a id="31988" class="Symbol">→</a> <a id="31990" href="UF.Size.html#31956" class="Bound">x</a> <a id="31992" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="31995" href="UF.Size.html#31928" class="Bound">ls</a> <a id="31998" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="32000" href="UF.Size.html#31958" class="Bound">y</a>
<a id="32002" href="UF.Size.html#31901" class="Function Operator">＝-gives-＝⟦</a> <a id="32013" href="UF.Size.html#32013" class="Bound">ls</a> <a id="32016" href="UF.Size.html#31901" class="Function Operator">⟧</a> <a id="32018" class="Symbol">=</a> <a id="32020" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="32022" href="UF.Size.html#31617" class="Function Operator">＝⟦</a> <a id="32025" href="UF.Size.html#32013" class="Bound">ls</a> <a id="32028" href="UF.Size.html#31617" class="Function Operator">⟧-≃-＝</a> <a id="32034" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>

<a id="＝⟦_⟧-refl"></a><a id="32039" href="UF.Size.html#32039" class="Function Operator">＝⟦_⟧-refl</a> <a id="32049" class="Symbol">:</a> <a id="32051" class="Symbol">{</a><a id="32052" href="UF.Size.html#32052" class="Bound">X</a> <a id="32054" class="Symbol">:</a> <a id="32056" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="32058" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32060" class="Symbol">}</a> <a id="32062" class="Symbol">(</a><a id="32063" href="UF.Size.html#32063" class="Bound">ls</a> <a id="32066" class="Symbol">:</a> <a id="32068" href="UF.Size.html#32052" class="Bound">X</a> <a id="32070" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="32081" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="32083" href="UF.Size.html#30115" class="Function Operator">small</a><a id="32088" class="Symbol">)</a> <a id="32090" class="Symbol">{</a><a id="32091" href="UF.Size.html#32091" class="Bound">x</a> <a id="32093" class="Symbol">:</a> <a id="32095" href="UF.Size.html#32052" class="Bound">X</a><a id="32096" class="Symbol">}</a> <a id="32098" class="Symbol">→</a> <a id="32100" href="UF.Size.html#32091" class="Bound">x</a> <a id="32102" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="32105" href="UF.Size.html#32063" class="Bound">ls</a> <a id="32108" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="32110" href="UF.Size.html#32091" class="Bound">x</a>
<a id="32112" href="UF.Size.html#32039" class="Function Operator">＝⟦</a> <a id="32115" href="UF.Size.html#32115" class="Bound">ls</a> <a id="32118" href="UF.Size.html#32039" class="Function Operator">⟧-refl</a> <a id="32125" class="Symbol">{</a><a id="32126" href="UF.Size.html#32126" class="Bound">x</a><a id="32127" class="Symbol">}</a> <a id="32129" class="Symbol">=</a> <a id="32131" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="32133" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="32139" class="Symbol">(</a><a id="32140" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="32159" class="Symbol">(</a><a id="32160" href="UF.Size.html#32115" class="Bound">ls</a> <a id="32163" href="UF.Size.html#32126" class="Bound">x</a> <a id="32165" href="UF.Size.html#32126" class="Bound">x</a><a id="32166" class="Symbol">))</a> <a id="32169" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="32171" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="＝⟦_⟧-sym"></a><a id="32177" href="UF.Size.html#32177" class="Function Operator">＝⟦_⟧-sym</a> <a id="32186" class="Symbol">:</a> <a id="32188" class="Symbol">{</a><a id="32189" href="UF.Size.html#32189" class="Bound">X</a> <a id="32191" class="Symbol">:</a> <a id="32193" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="32195" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32197" class="Symbol">}</a> <a id="32199" class="Symbol">(</a><a id="32200" href="UF.Size.html#32200" class="Bound">ls</a> <a id="32203" class="Symbol">:</a> <a id="32205" href="UF.Size.html#32189" class="Bound">X</a> <a id="32207" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="32218" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="32220" href="UF.Size.html#30115" class="Function Operator">small</a><a id="32225" class="Symbol">)</a> <a id="32227" class="Symbol">{</a><a id="32228" href="UF.Size.html#32228" class="Bound">x</a> <a id="32230" href="UF.Size.html#32230" class="Bound">y</a> <a id="32232" class="Symbol">:</a> <a id="32234" href="UF.Size.html#32189" class="Bound">X</a><a id="32235" class="Symbol">}</a>
          <a id="32247" class="Symbol">→</a> <a id="32249" href="UF.Size.html#32228" class="Bound">x</a> <a id="32251" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="32254" href="UF.Size.html#32200" class="Bound">ls</a> <a id="32257" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="32259" href="UF.Size.html#32230" class="Bound">y</a>
          <a id="32271" class="Symbol">→</a> <a id="32273" href="UF.Size.html#32230" class="Bound">y</a> <a id="32275" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="32278" href="UF.Size.html#32200" class="Bound">ls</a> <a id="32281" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="32283" href="UF.Size.html#32228" class="Bound">x</a>
<a id="32285" href="UF.Size.html#32177" class="Function Operator">＝⟦</a> <a id="32288" href="UF.Size.html#32288" class="Bound">ls</a> <a id="32291" href="UF.Size.html#32177" class="Function Operator">⟧-sym</a> <a id="32297" href="UF.Size.html#32297" class="Bound">p</a> <a id="32299" class="Symbol">=</a> <a id="32301" href="UF.Size.html#31901" class="Function Operator">＝-gives-＝⟦</a> <a id="32312" href="UF.Size.html#32288" class="Bound">ls</a> <a id="32315" href="UF.Size.html#31901" class="Function Operator">⟧</a> <a id="32317" class="Symbol">(</a><a id="32318" href="UF.Size.html#31765" class="Function Operator">＝⟦</a> <a id="32321" href="UF.Size.html#32288" class="Bound">ls</a> <a id="32324" href="UF.Size.html#31765" class="Function Operator">⟧-gives-＝</a> <a id="32334" href="UF.Size.html#32297" class="Bound">p</a> <a id="32336" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="32338" class="Symbol">)</a>

<a id="_≠⟦_⟧_"></a><a id="32341" href="UF.Size.html#32341" class="Function Operator">_≠⟦_⟧_</a> <a id="32348" class="Symbol">:</a> <a id="32350" class="Symbol">{</a><a id="32351" href="UF.Size.html#32351" class="Bound">X</a> <a id="32353" class="Symbol">:</a> <a id="32355" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="32357" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32359" class="Symbol">}</a> <a id="32361" class="Symbol">→</a> <a id="32363" href="UF.Size.html#32351" class="Bound">X</a> <a id="32365" class="Symbol">→</a> <a id="32367" href="UF.Size.html#32351" class="Bound">X</a> <a id="32369" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="32380" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="32382" href="UF.Size.html#30115" class="Function Operator">small</a> <a id="32388" class="Symbol">→</a> <a id="32390" href="UF.Size.html#32351" class="Bound">X</a> <a id="32392" class="Symbol">→</a> <a id="32394" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="32396" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="32398" href="UF.Size.html#32398" class="Bound">x</a> <a id="32400" href="UF.Size.html#32341" class="Function Operator">≠⟦</a> <a id="32403" href="UF.Size.html#32403" class="Bound">ls</a> <a id="32406" href="UF.Size.html#32341" class="Function Operator">⟧</a> <a id="32408" href="UF.Size.html#32408" class="Bound">y</a> <a id="32410" class="Symbol">=</a> <a id="32412" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="32414" class="Symbol">(</a><a id="32415" href="UF.Size.html#32398" class="Bound">x</a> <a id="32417" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="32420" href="UF.Size.html#32403" class="Bound">ls</a> <a id="32423" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="32425" href="UF.Size.html#32408" class="Bound">y</a><a id="32426" class="Symbol">)</a>

<a id="≠⟦_⟧-irrefl"></a><a id="32429" href="UF.Size.html#32429" class="Function Operator">≠⟦_⟧-irrefl</a> <a id="32441" class="Symbol">:</a> <a id="32443" class="Symbol">{</a><a id="32444" href="UF.Size.html#32444" class="Bound">X</a> <a id="32446" class="Symbol">:</a> <a id="32448" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="32450" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32452" class="Symbol">}</a> <a id="32454" class="Symbol">(</a><a id="32455" href="UF.Size.html#32455" class="Bound">ls</a> <a id="32458" class="Symbol">:</a> <a id="32460" href="UF.Size.html#32444" class="Bound">X</a> <a id="32462" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="32473" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="32475" href="UF.Size.html#30115" class="Function Operator">small</a><a id="32480" class="Symbol">)</a> <a id="32482" class="Symbol">{</a><a id="32483" href="UF.Size.html#32483" class="Bound">x</a> <a id="32485" class="Symbol">:</a> <a id="32487" href="UF.Size.html#32444" class="Bound">X</a><a id="32488" class="Symbol">}</a> <a id="32490" class="Symbol">→</a> <a id="32492" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="32494" class="Symbol">(</a><a id="32495" href="UF.Size.html#32483" class="Bound">x</a> <a id="32497" href="UF.Size.html#32341" class="Function Operator">≠⟦</a> <a id="32500" href="UF.Size.html#32455" class="Bound">ls</a> <a id="32503" href="UF.Size.html#32341" class="Function Operator">⟧</a> <a id="32505" href="UF.Size.html#32483" class="Bound">x</a><a id="32506" class="Symbol">)</a>
<a id="32508" href="UF.Size.html#32429" class="Function Operator">≠⟦</a> <a id="32511" href="UF.Size.html#32511" class="Bound">ls</a> <a id="32514" href="UF.Size.html#32429" class="Function Operator">⟧-irrefl</a> <a id="32523" class="Symbol">{</a><a id="32524" href="UF.Size.html#32524" class="Bound">x</a><a id="32525" class="Symbol">}</a> <a id="32527" href="UF.Size.html#32527" class="Bound">ν</a> <a id="32529" class="Symbol">=</a> <a id="32531" href="UF.Size.html#32527" class="Bound">ν</a> <a id="32533" href="UF.Size.html#32039" class="Function Operator">＝⟦</a> <a id="32536" href="UF.Size.html#32511" class="Bound">ls</a> <a id="32539" href="UF.Size.html#32039" class="Function Operator">⟧-refl</a>

<a id="≠⟦_⟧-sym"></a><a id="32547" href="UF.Size.html#32547" class="Function Operator">≠⟦_⟧-sym</a> <a id="32556" class="Symbol">:</a> <a id="32558" class="Symbol">{</a><a id="32559" href="UF.Size.html#32559" class="Bound">X</a> <a id="32561" class="Symbol">:</a> <a id="32563" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="32565" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32567" class="Symbol">}</a> <a id="32569" class="Symbol">(</a><a id="32570" href="UF.Size.html#32570" class="Bound">ls</a> <a id="32573" class="Symbol">:</a> <a id="32575" href="UF.Size.html#32559" class="Bound">X</a> <a id="32577" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="32588" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="32590" href="UF.Size.html#30115" class="Function Operator">small</a><a id="32595" class="Symbol">)</a> <a id="32597" class="Symbol">{</a><a id="32598" href="UF.Size.html#32598" class="Bound">x</a> <a id="32600" href="UF.Size.html#32600" class="Bound">y</a> <a id="32602" class="Symbol">:</a> <a id="32604" href="UF.Size.html#32559" class="Bound">X</a><a id="32605" class="Symbol">}</a>
         <a id="32616" class="Symbol">→</a> <a id="32618" href="UF.Size.html#32598" class="Bound">x</a> <a id="32620" href="UF.Size.html#32341" class="Function Operator">≠⟦</a> <a id="32623" href="UF.Size.html#32570" class="Bound">ls</a> <a id="32626" href="UF.Size.html#32341" class="Function Operator">⟧</a> <a id="32628" href="UF.Size.html#32600" class="Bound">y</a>
         <a id="32639" class="Symbol">→</a> <a id="32641" href="UF.Size.html#32600" class="Bound">y</a> <a id="32643" href="UF.Size.html#32341" class="Function Operator">≠⟦</a> <a id="32646" href="UF.Size.html#32570" class="Bound">ls</a> <a id="32649" href="UF.Size.html#32341" class="Function Operator">⟧</a> <a id="32651" href="UF.Size.html#32598" class="Bound">x</a>
<a id="32653" href="UF.Size.html#32547" class="Function Operator">≠⟦</a> <a id="32656" href="UF.Size.html#32656" class="Bound">ls</a> <a id="32659" href="UF.Size.html#32547" class="Function Operator">⟧-sym</a> <a id="32665" class="Symbol">{</a><a id="32666" href="UF.Size.html#32666" class="Bound">x</a><a id="32667" class="Symbol">}</a> <a id="32669" class="Symbol">{</a><a id="32670" href="UF.Size.html#32670" class="Bound">y</a><a id="32671" class="Symbol">}</a> <a id="32673" href="UF.Size.html#32673" class="Bound">n</a> <a id="32675" class="Symbol">=</a> <a id="32677" class="Symbol">λ</a> <a id="32679" class="Symbol">(</a><a id="32680" href="UF.Size.html#32680" class="Bound">p</a> <a id="32682" class="Symbol">:</a> <a id="32684" href="UF.Size.html#32670" class="Bound">y</a> <a id="32686" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="32689" href="UF.Size.html#32656" class="Bound">ls</a> <a id="32692" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="32694" href="UF.Size.html#32666" class="Bound">x</a><a id="32695" class="Symbol">)</a> <a id="32697" class="Symbol">→</a> <a id="32699" href="UF.Size.html#32673" class="Bound">n</a> <a id="32701" class="Symbol">(</a><a id="32702" href="UF.Size.html#32177" class="Function Operator">＝⟦</a> <a id="32705" href="UF.Size.html#32656" class="Bound">ls</a> <a id="32708" href="UF.Size.html#32177" class="Function Operator">⟧-sym</a> <a id="32714" href="UF.Size.html#32680" class="Bound">p</a><a id="32715" class="Symbol">)</a>

<a id="≠-gives-≠⟦_⟧"></a><a id="32718" href="UF.Size.html#32718" class="Function Operator">≠-gives-≠⟦_⟧</a> <a id="32731" class="Symbol">:</a> <a id="32733" class="Symbol">{</a><a id="32734" href="UF.Size.html#32734" class="Bound">X</a> <a id="32736" class="Symbol">:</a> <a id="32738" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="32740" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32742" class="Symbol">}</a> <a id="32744" class="Symbol">(</a><a id="32745" href="UF.Size.html#32745" class="Bound">ls</a> <a id="32748" class="Symbol">:</a> <a id="32750" href="UF.Size.html#32734" class="Bound">X</a> <a id="32752" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="32763" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="32765" href="UF.Size.html#30115" class="Function Operator">small</a><a id="32770" class="Symbol">)</a> <a id="32772" class="Symbol">{</a><a id="32773" href="UF.Size.html#32773" class="Bound">x</a> <a id="32775" href="UF.Size.html#32775" class="Bound">y</a> <a id="32777" class="Symbol">:</a> <a id="32779" href="UF.Size.html#32734" class="Bound">X</a><a id="32780" class="Symbol">}</a>
             <a id="32795" class="Symbol">→</a> <a id="32797" href="UF.Size.html#32773" class="Bound">x</a> <a id="32799" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="32801" href="UF.Size.html#32775" class="Bound">y</a>
             <a id="32816" class="Symbol">→</a> <a id="32818" href="UF.Size.html#32773" class="Bound">x</a> <a id="32820" href="UF.Size.html#32341" class="Function Operator">≠⟦</a> <a id="32823" href="UF.Size.html#32745" class="Bound">ls</a> <a id="32826" href="UF.Size.html#32341" class="Function Operator">⟧</a> <a id="32828" href="UF.Size.html#32775" class="Bound">y</a>
<a id="32830" href="UF.Size.html#32718" class="Function Operator">≠-gives-≠⟦</a> <a id="32841" href="UF.Size.html#32841" class="Bound">ls</a> <a id="32844" href="UF.Size.html#32718" class="Function Operator">⟧</a> <a id="32846" class="Symbol">=</a> <a id="32848" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="32863" href="UF.Size.html#31765" class="Function Operator">＝⟦</a> <a id="32866" href="UF.Size.html#32841" class="Bound">ls</a> <a id="32869" href="UF.Size.html#31765" class="Function Operator">⟧-gives-＝</a>

<a id="≠⟦_⟧-gives-≠"></a><a id="32880" href="UF.Size.html#32880" class="Function Operator">≠⟦_⟧-gives-≠</a> <a id="32893" class="Symbol">:</a> <a id="32895" class="Symbol">{</a><a id="32896" href="UF.Size.html#32896" class="Bound">X</a> <a id="32898" class="Symbol">:</a> <a id="32900" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="32902" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="32904" class="Symbol">}</a> <a id="32906" class="Symbol">(</a><a id="32907" href="UF.Size.html#32907" class="Bound">ls</a> <a id="32910" class="Symbol">:</a> <a id="32912" href="UF.Size.html#32896" class="Bound">X</a> <a id="32914" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="32925" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="32927" href="UF.Size.html#30115" class="Function Operator">small</a><a id="32932" class="Symbol">)</a> <a id="32934" class="Symbol">{</a><a id="32935" href="UF.Size.html#32935" class="Bound">x</a> <a id="32937" href="UF.Size.html#32937" class="Bound">y</a> <a id="32939" class="Symbol">:</a> <a id="32941" href="UF.Size.html#32896" class="Bound">X</a><a id="32942" class="Symbol">}</a>
             <a id="32957" class="Symbol">→</a> <a id="32959" href="UF.Size.html#32935" class="Bound">x</a> <a id="32961" href="UF.Size.html#32341" class="Function Operator">≠⟦</a> <a id="32964" href="UF.Size.html#32907" class="Bound">ls</a> <a id="32967" href="UF.Size.html#32341" class="Function Operator">⟧</a> <a id="32969" href="UF.Size.html#32937" class="Bound">y</a> <a id="32971" class="Symbol">→</a> <a id="32973" href="UF.Size.html#32935" class="Bound">x</a> <a id="32975" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="32977" href="UF.Size.html#32937" class="Bound">y</a>
<a id="32979" href="UF.Size.html#32880" class="Function Operator">≠⟦</a> <a id="32982" href="UF.Size.html#32982" class="Bound">ls</a> <a id="32985" href="UF.Size.html#32880" class="Function Operator">⟧-gives-≠</a> <a id="32995" class="Symbol">=</a> <a id="32997" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="33012" href="UF.Size.html#31901" class="Function Operator">＝-gives-＝⟦</a> <a id="33023" href="UF.Size.html#32982" class="Bound">ls</a> <a id="33026" href="UF.Size.html#31901" class="Function Operator">⟧</a>

<a id="33029" class="Markup">\end{code}</a><a id="33039" class="Background">

Added 11 Jul 2023 by Martin Escardo.

</a><a id="33079" class="Markup">\begin{code}</a>

<a id="subtype-is-small"></a><a id="33093" href="UF.Size.html#33093" class="Function">subtype-is-small</a> <a id="33110" class="Symbol">:</a> <a id="33112" class="Symbol">{</a><a id="33113" href="UF.Size.html#33113" class="Bound">X</a> <a id="33115" class="Symbol">:</a> <a id="33117" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="33119" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="33121" class="Symbol">}</a> <a id="33123" class="Symbol">{</a><a id="33124" href="UF.Size.html#33124" class="Bound">A</a> <a id="33126" class="Symbol">:</a> <a id="33128" href="UF.Size.html#33113" class="Bound">X</a> <a id="33130" class="Symbol">→</a> <a id="33132" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="33134" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="33136" class="Symbol">}</a>
                 <a id="33155" class="Symbol">→</a> <a id="33157" class="Symbol">((</a><a id="33159" href="UF.Size.html#33159" class="Bound">x</a> <a id="33161" class="Symbol">:</a> <a id="33163" href="UF.Size.html#33113" class="Bound">X</a><a id="33164" class="Symbol">)</a> <a id="33166" class="Symbol">→</a> <a id="33168" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="33176" class="Symbol">(</a><a id="33177" href="UF.Size.html#33124" class="Bound">A</a> <a id="33179" href="UF.Size.html#33159" class="Bound">x</a><a id="33180" class="Symbol">))</a>
                 <a id="33200" class="Symbol">→</a> <a id="33202" href="UF.Size.html#33113" class="Bound">X</a> <a id="33204" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="33207" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="33209" href="UF.Size.html#2096" class="Function Operator">small</a>
                 <a id="33232" class="Symbol">→</a> <a id="33234" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="33236" href="UF.Size.html#33124" class="Bound">A</a> <a id="33238" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="33241" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="33243" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="33245" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="33247" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="33253" href="UF.Size.html#33093" class="Function">subtype-is-small</a> <a id="33270" class="Symbol">{</a><a id="33271" href="UF.Size.html#33271" class="Bound">𝓤</a><a id="33272" class="Symbol">}</a> <a id="33274" class="Symbol">{</a><a id="33275" href="UF.Size.html#33275" class="Bound">𝓥</a><a id="33276" class="Symbol">}</a> <a id="33278" class="Symbol">{</a><a id="33279" href="UF.Size.html#33279" class="Bound">𝓦</a><a id="33280" class="Symbol">}</a> <a id="33282" class="Symbol">{</a><a id="33283" href="UF.Size.html#33283" class="Bound">X</a><a id="33284" class="Symbol">}</a> <a id="33286" class="Symbol">{</a><a id="33287" href="UF.Size.html#33287" class="Bound">A</a><a id="33288" class="Symbol">}</a> <a id="33290" href="UF.Size.html#33290" class="Bound">A-is-prop-valued</a> <a id="33307" class="Symbol">(</a><a id="33308" href="UF.Size.html#33308" class="Bound">X&#39;</a> <a id="33311" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33313" href="UF.Size.html#33313" class="Bound">𝕗</a><a id="33314" class="Symbol">)</a> <a id="33316" class="Symbol">=</a> <a id="33318" href="UF.Size.html#33333" class="Function">S</a> <a id="33320" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33322" href="UF.Size.html#33379" class="Function">𝕘</a>
 <a id="33325" class="Keyword">where</a>
  <a id="33333" href="UF.Size.html#33333" class="Function">S</a> <a id="33335" class="Symbol">:</a> <a id="33337" href="UF.Size.html#33275" class="Bound">𝓥</a> <a id="33339" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="33341" href="UF.Size.html#33279" class="Bound">𝓦</a> <a id="33343" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="33347" href="UF.Size.html#33333" class="Function">S</a> <a id="33349" class="Symbol">=</a> <a id="33351" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33353" href="UF.Size.html#33353" class="Bound">x&#39;</a> <a id="33356" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33358" href="UF.Size.html#33308" class="Bound">X&#39;</a> <a id="33361" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33363" href="UF.Size.html#33287" class="Bound">A</a> <a id="33365" class="Symbol">(</a><a id="33366" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="33368" href="UF.Size.html#33313" class="Bound">𝕗</a> <a id="33370" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="33372" href="UF.Size.html#33353" class="Bound">x&#39;</a><a id="33374" class="Symbol">)</a>

  <a id="33379" href="UF.Size.html#33379" class="Function">𝕘</a> <a id="33381" class="Symbol">=</a> <a id="33383" class="Symbol">(</a><a id="33384" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33386" href="UF.Size.html#33386" class="Bound">x&#39;</a> <a id="33389" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33391" href="UF.Size.html#33308" class="Bound">X&#39;</a> <a id="33394" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33396" href="UF.Size.html#33287" class="Bound">A</a> <a id="33398" class="Symbol">(</a><a id="33399" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="33401" href="UF.Size.html#33313" class="Bound">𝕗</a> <a id="33403" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="33405" href="UF.Size.html#33386" class="Bound">x&#39;</a><a id="33407" class="Symbol">))</a> <a id="33410" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="33413" href="UF.EquivalenceExamples.html#20220" class="Function">Σ-change-of-variable-≃</a> <a id="33436" href="UF.Size.html#33287" class="Bound">A</a> <a id="33438" href="UF.Size.html#33313" class="Bound">𝕗</a> <a id="33440" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="33448" class="Symbol">(</a><a id="33449" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="33451" href="UF.Size.html#33451" class="Bound">x</a> <a id="33453" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="33455" href="UF.Size.html#33283" class="Bound">X</a> <a id="33457" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="33459" href="UF.Size.html#33287" class="Bound">A</a> <a id="33461" href="UF.Size.html#33451" class="Bound">x</a><a id="33462" class="Symbol">)</a>            <a id="33475" href="UF.Equiv.html#2815" class="Function Operator">■</a>

<a id="subtype-is-locally-small"></a><a id="33478" href="UF.Size.html#33478" class="Function">subtype-is-locally-small</a> <a id="33503" class="Symbol">:</a> <a id="33505" class="Symbol">{</a><a id="33506" href="UF.Size.html#33506" class="Bound">X</a> <a id="33508" class="Symbol">:</a> <a id="33510" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="33512" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="33514" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="33516" class="Symbol">}</a> <a id="33518" class="Symbol">{</a><a id="33519" href="UF.Size.html#33519" class="Bound">A</a> <a id="33521" class="Symbol">:</a> <a id="33523" href="UF.Size.html#33506" class="Bound">X</a> <a id="33525" class="Symbol">→</a> <a id="33527" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="33529" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="33531" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="33533" class="Symbol">}</a>
                         <a id="33560" class="Symbol">→</a> <a id="33562" class="Symbol">((</a><a id="33564" href="UF.Size.html#33564" class="Bound">x</a> <a id="33566" class="Symbol">:</a> <a id="33568" href="UF.Size.html#33506" class="Bound">X</a><a id="33569" class="Symbol">)</a> <a id="33571" class="Symbol">→</a> <a id="33573" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="33581" class="Symbol">(</a><a id="33582" href="UF.Size.html#33519" class="Bound">A</a> <a id="33584" href="UF.Size.html#33564" class="Bound">x</a><a id="33585" class="Symbol">))</a>
                         <a id="33613" class="Symbol">→</a> <a id="33615" href="UF.Size.html#30223" class="Function">is-locally-small</a> <a id="33632" href="UF.Size.html#33506" class="Bound">X</a>
                         <a id="33659" class="Symbol">→</a> <a id="33661" href="UF.Size.html#30223" class="Function">is-locally-small</a> <a id="33678" class="Symbol">(</a><a id="33679" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="33681" href="UF.Size.html#33519" class="Bound">A</a><a id="33682" class="Symbol">)</a>
<a id="33684" href="UF.Size.html#33478" class="Function">subtype-is-locally-small</a> <a id="33709" href="UF.Size.html#33709" class="Bound">A-is-prop-valued</a> <a id="33726" href="UF.Size.html#33726" class="Bound">X-is-ls</a> <a id="33734" class="Symbol">(</a><a id="33735" href="UF.Size.html#33735" class="Bound">x</a> <a id="33737" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33739" href="UF.Size.html#33739" class="Bound">a</a><a id="33740" class="Symbol">)</a> <a id="33742" class="Symbol">(</a><a id="33743" href="UF.Size.html#33743" class="Bound">y</a> <a id="33745" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33747" href="UF.Size.html#33747" class="Bound">b</a><a id="33748" class="Symbol">)</a> <a id="33750" class="Symbol">=</a> <a id="33752" href="UF.Size.html#33763" class="Function">γ</a>
 <a id="33755" class="Keyword">where</a>
  <a id="33763" href="UF.Size.html#33763" class="Function">γ</a> <a id="33765" class="Symbol">:</a> <a id="33767" href="UF.Size.html#21182" class="Function">is-small</a> <a id="33776" class="Symbol">((</a><a id="33778" href="UF.Size.html#33735" class="Bound">x</a> <a id="33780" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33782" href="UF.Size.html#33739" class="Bound">a</a><a id="33783" class="Symbol">)</a> <a id="33785" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33787" class="Symbol">(</a><a id="33788" href="UF.Size.html#33743" class="Bound">y</a> <a id="33790" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33792" href="UF.Size.html#33747" class="Bound">b</a><a id="33793" class="Symbol">))</a>
  <a id="33798" href="UF.Size.html#33763" class="Function">γ</a> <a id="33800" class="Symbol">=</a> <a id="33802" href="UF.Size.html#33735" class="Bound">x</a> <a id="33804" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="33807" href="UF.Size.html#33726" class="Bound">X-is-ls</a> <a id="33815" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="33817" href="UF.Size.html#33743" class="Bound">y</a> <a id="33819" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
     <a id="33826" class="Symbol">(</a><a id="33827" href="UF.Size.html#33735" class="Bound">x</a> <a id="33829" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="33832" href="UF.Size.html#33726" class="Bound">X-is-ls</a> <a id="33840" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="33842" href="UF.Size.html#33743" class="Bound">y</a>     <a id="33848" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="33851" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="33870" class="Symbol">(</a><a id="33871" href="UF.Size.html#33726" class="Bound">X-is-ls</a> <a id="33879" href="UF.Size.html#33735" class="Bound">x</a> <a id="33881" href="UF.Size.html#33743" class="Bound">y</a><a id="33882" class="Symbol">)</a> <a id="33884" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
     <a id="33891" class="Symbol">(</a><a id="33892" href="UF.Size.html#33735" class="Bound">x</a> <a id="33894" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33896" href="UF.Size.html#33743" class="Bound">y</a><a id="33897" class="Symbol">)</a>               <a id="33913" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="33916" href="UF.Embeddings.html#9066" class="Function">to-subtype-＝-≃</a> <a id="33931" href="UF.Size.html#33709" class="Bound">A-is-prop-valued</a> <a id="33948" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
     <a id="33955" class="Symbol">((</a><a id="33957" href="UF.Size.html#33735" class="Bound">x</a> <a id="33959" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33961" href="UF.Size.html#33739" class="Bound">a</a><a id="33962" class="Symbol">)</a> <a id="33964" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="33966" class="Symbol">(</a><a id="33967" href="UF.Size.html#33743" class="Bound">y</a> <a id="33969" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="33971" href="UF.Size.html#33747" class="Bound">b</a><a id="33972" class="Symbol">))</a>   <a id="33977" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="33978" class="Symbol">)</a>

<a id="subtype-is-locally-small⁻"></a><a id="33981" href="UF.Size.html#33981" class="Function">subtype-is-locally-small⁻</a> <a id="34007" class="Symbol">:</a> <a id="34009" class="Symbol">{</a><a id="34010" href="UF.Size.html#34010" class="Bound">X</a> <a id="34012" class="Symbol">:</a> <a id="34014" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="34016" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="34018" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="34020" class="Symbol">}</a> <a id="34022" class="Symbol">{</a><a id="34023" href="UF.Size.html#34023" class="Bound">A</a> <a id="34025" class="Symbol">:</a> <a id="34027" href="UF.Size.html#34010" class="Bound">X</a> <a id="34029" class="Symbol">→</a> <a id="34031" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="34033" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="34035" class="Symbol">}</a>
                          <a id="34063" class="Symbol">→</a> <a id="34065" class="Symbol">((</a><a id="34067" href="UF.Size.html#34067" class="Bound">x</a> <a id="34069" class="Symbol">:</a> <a id="34071" href="UF.Size.html#34010" class="Bound">X</a><a id="34072" class="Symbol">)</a> <a id="34074" class="Symbol">→</a> <a id="34076" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="34084" class="Symbol">(</a><a id="34085" href="UF.Size.html#34023" class="Bound">A</a> <a id="34087" href="UF.Size.html#34067" class="Bound">x</a><a id="34088" class="Symbol">))</a>
                          <a id="34117" class="Symbol">→</a> <a id="34119" href="UF.Size.html#30223" class="Function">is-locally-small</a> <a id="34136" href="UF.Size.html#34010" class="Bound">X</a>
                          <a id="34164" class="Symbol">→</a> <a id="34166" href="UF.Size.html#30223" class="Function">is-locally-small</a> <a id="34183" class="Symbol">(</a><a id="34184" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="34186" href="UF.Size.html#34023" class="Bound">A</a><a id="34187" class="Symbol">)</a>
<a id="34189" href="UF.Size.html#33981" class="Function">subtype-is-locally-small⁻</a> <a id="34215" href="UF.Size.html#34215" class="Bound">A-is-prop-valued</a> <a id="34232" href="UF.Size.html#34232" class="Bound">X-is-ls</a> <a id="34240" class="Symbol">(</a><a id="34241" href="UF.Size.html#34241" class="Bound">x</a> <a id="34243" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34245" href="UF.Size.html#34245" class="Bound">a</a><a id="34246" class="Symbol">)</a> <a id="34248" class="Symbol">(</a><a id="34249" href="UF.Size.html#34249" class="Bound">y</a> <a id="34251" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34253" href="UF.Size.html#34253" class="Bound">b</a><a id="34254" class="Symbol">)</a> <a id="34256" class="Symbol">=</a> <a id="34258" href="UF.Size.html#34269" class="Function">γ</a>
 <a id="34261" class="Keyword">where</a>
  <a id="34269" href="UF.Size.html#34269" class="Function">γ</a> <a id="34271" class="Symbol">:</a> <a id="34273" href="UF.Size.html#21182" class="Function">is-small</a> <a id="34282" class="Symbol">((</a><a id="34284" href="UF.Size.html#34241" class="Bound">x</a> <a id="34286" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34288" href="UF.Size.html#34245" class="Bound">a</a><a id="34289" class="Symbol">)</a> <a id="34291" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34293" class="Symbol">(</a><a id="34294" href="UF.Size.html#34249" class="Bound">y</a> <a id="34296" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34298" href="UF.Size.html#34253" class="Bound">b</a><a id="34299" class="Symbol">))</a>
  <a id="34304" href="UF.Size.html#34269" class="Function">γ</a> <a id="34306" class="Symbol">=</a> <a id="34308" href="UF.Size.html#34241" class="Bound">x</a> <a id="34310" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="34313" href="UF.Size.html#34232" class="Bound">X-is-ls</a> <a id="34321" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="34323" href="UF.Size.html#34249" class="Bound">y</a> <a id="34325" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
     <a id="34332" class="Symbol">(</a><a id="34333" href="UF.Size.html#34241" class="Bound">x</a> <a id="34335" href="UF.Size.html#31436" class="Function Operator">＝⟦</a> <a id="34338" href="UF.Size.html#34232" class="Bound">X-is-ls</a> <a id="34346" href="UF.Size.html#31436" class="Function Operator">⟧</a> <a id="34348" href="UF.Size.html#34249" class="Bound">y</a>     <a id="34354" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="34357" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="34376" class="Symbol">(</a><a id="34377" href="UF.Size.html#34232" class="Bound">X-is-ls</a> <a id="34385" href="UF.Size.html#34241" class="Bound">x</a> <a id="34387" href="UF.Size.html#34249" class="Bound">y</a><a id="34388" class="Symbol">)</a> <a id="34390" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
     <a id="34397" class="Symbol">(</a><a id="34398" href="UF.Size.html#34241" class="Bound">x</a> <a id="34400" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34402" href="UF.Size.html#34249" class="Bound">y</a><a id="34403" class="Symbol">)</a>               <a id="34419" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="34422" href="UF.Embeddings.html#9066" class="Function">to-subtype-＝-≃</a> <a id="34437" href="UF.Size.html#34215" class="Bound">A-is-prop-valued</a> <a id="34454" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
     <a id="34461" class="Symbol">((</a><a id="34463" href="UF.Size.html#34241" class="Bound">x</a> <a id="34465" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34467" href="UF.Size.html#34245" class="Bound">a</a><a id="34468" class="Symbol">)</a> <a id="34470" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34472" class="Symbol">(</a><a id="34473" href="UF.Size.html#34249" class="Bound">y</a> <a id="34475" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34477" href="UF.Size.html#34253" class="Bound">b</a><a id="34478" class="Symbol">))</a>   <a id="34483" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="34484" class="Symbol">)</a>

<a id="34487" class="Markup">\end{code}</a><a id="34497" class="Background">

TODO. Generalize the above to resize (the values of) A as well.

Added by Ian Ray 11th September 2024.

If X is 𝓥-small then it is locally 𝓥-small.

</a><a id="34648" class="Markup">\begin{code}</a>

<a id="small-implies-locally-small"></a><a id="34662" href="UF.Size.html#34662" class="Function">small-implies-locally-small</a> <a id="34690" class="Symbol">:</a> <a id="34692" class="Symbol">(</a><a id="34693" href="UF.Size.html#34693" class="Bound">X</a> <a id="34695" class="Symbol">:</a> <a id="34697" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="34699" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="34701" class="Symbol">)</a> <a id="34703" class="Symbol">(</a><a id="34704" href="UF.Size.html#34704" class="Bound">𝓥</a> <a id="34706" class="Symbol">:</a> <a id="34708" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="34716" class="Symbol">)</a>
                            <a id="34746" class="Symbol">→</a> <a id="34748" href="UF.Size.html#34693" class="Bound">X</a> <a id="34750" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="34753" href="UF.Size.html#34704" class="Bound">𝓥</a> <a id="34755" href="UF.Size.html#2096" class="Function Operator">small</a>
                            <a id="34789" class="Symbol">→</a> <a id="34791" href="UF.Size.html#34693" class="Bound">X</a> <a id="34793" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="34804" href="UF.Size.html#34704" class="Bound">𝓥</a> <a id="34806" href="UF.Size.html#30115" class="Function Operator">small</a>
<a id="34812" href="UF.Size.html#34662" class="Function">small-implies-locally-small</a> <a id="34840" href="UF.Size.html#34840" class="Bound">X</a> <a id="34842" href="UF.Size.html#34842" class="Bound">𝓥</a> <a id="34844" class="Symbol">(</a><a id="34845" href="UF.Size.html#34845" class="Bound">Y</a> <a id="34847" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34849" href="UF.Size.html#34849" class="Bound">e</a><a id="34850" class="Symbol">)</a> <a id="34852" href="UF.Size.html#34852" class="Bound">x</a> <a id="34854" href="UF.Size.html#34854" class="Bound">x&#39;</a> <a id="34857" class="Symbol">=</a>
 <a id="34860" class="Symbol">((</a><a id="34862" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="34864" href="UF.Size.html#34849" class="Bound">e</a> <a id="34866" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="34870" href="UF.Size.html#34852" class="Bound">x</a> <a id="34872" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34874" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="34876" href="UF.Size.html#34849" class="Bound">e</a> <a id="34878" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="34882" href="UF.Size.html#34854" class="Bound">x&#39;</a><a id="34884" class="Symbol">)</a> <a id="34886" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34888" href="UF.Size.html#34911" class="Function">path-resized</a><a id="34900" class="Symbol">)</a>
 <a id="34903" class="Keyword">where</a>
  <a id="34911" href="UF.Size.html#34911" class="Function">path-resized</a> <a id="34924" class="Symbol">:</a> <a id="34926" class="Symbol">(</a><a id="34927" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="34929" href="UF.Size.html#34849" class="Bound">e</a> <a id="34931" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="34935" href="UF.Size.html#34852" class="Bound">x</a> <a id="34937" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34939" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="34941" href="UF.Size.html#34849" class="Bound">e</a> <a id="34943" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="34947" href="UF.Size.html#34854" class="Bound">x&#39;</a><a id="34949" class="Symbol">)</a> <a id="34951" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="34953" class="Symbol">(</a><a id="34954" href="UF.Size.html#34852" class="Bound">x</a> <a id="34956" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="34958" href="UF.Size.html#34854" class="Bound">x&#39;</a><a id="34960" class="Symbol">)</a>
  <a id="34964" href="UF.Size.html#34911" class="Function">path-resized</a> <a id="34977" class="Symbol">=</a> <a id="34979" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="34985" class="Symbol">(</a><a id="34986" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="34989" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="34991" href="UF.Size.html#34849" class="Bound">e</a> <a id="34993" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="34997" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="34999" href="UF.Embeddings.html#6838" class="Function">ap-is-equiv</a> <a id="35011" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="35013" href="UF.Size.html#34849" class="Bound">e</a> <a id="35015" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a> <a id="35019" class="Symbol">(</a><a id="35020" href="UF.Equiv.html#7428" class="Function">⌜⌝⁻¹-is-equiv</a> <a id="35034" href="UF.Size.html#34849" class="Bound">e</a><a id="35035" class="Symbol">))</a>

<a id="35039" class="Markup">\end{code}</a><a id="35049" class="Background">

Added by Ian Ray 18th August 2025.

</a><a id="35087" class="Markup">\begin{code}</a>

<a id="subtype-is-locally-small&#39;"></a><a id="35101" href="UF.Size.html#35101" class="Function">subtype-is-locally-small&#39;</a> <a id="35127" class="Symbol">:</a> <a id="35129" class="Symbol">{</a><a id="35130" href="UF.Size.html#35130" class="Bound">X</a> <a id="35132" class="Symbol">:</a> <a id="35134" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="35136" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="35138" class="Symbol">}</a> <a id="35140" class="Symbol">{</a><a id="35141" href="UF.Size.html#35141" class="Bound">A</a> <a id="35143" class="Symbol">:</a> <a id="35145" href="UF.Size.html#35130" class="Bound">X</a> <a id="35147" class="Symbol">→</a> <a id="35149" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="35151" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="35153" class="Symbol">}</a>
                          <a id="35181" class="Symbol">→</a> <a id="35183" href="UF.Size.html#35130" class="Bound">X</a> <a id="35185" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="35196" href="MLTT.Universes.html#3818" class="Generalizable">𝓤&#39;</a> <a id="35199" href="UF.Size.html#30115" class="Function Operator">small</a>
                          <a id="35231" class="Symbol">→</a> <a id="35233" class="Symbol">((</a><a id="35235" href="UF.Size.html#35235" class="Bound">x</a> <a id="35237" class="Symbol">:</a> <a id="35239" href="UF.Size.html#35130" class="Bound">X</a><a id="35240" class="Symbol">)</a> <a id="35242" class="Symbol">→</a> <a id="35244" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="35252" class="Symbol">(</a><a id="35253" href="UF.Size.html#35141" class="Bound">A</a> <a id="35255" href="UF.Size.html#35235" class="Bound">x</a><a id="35256" class="Symbol">))</a>
                          <a id="35285" class="Symbol">→</a> <a id="35287" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="35289" href="UF.Size.html#35141" class="Bound">A</a> <a id="35291" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="35302" href="MLTT.Universes.html#3818" class="Generalizable">𝓤&#39;</a> <a id="35305" href="UF.Size.html#30115" class="Function Operator">small</a>
<a id="35311" href="UF.Size.html#35101" class="Function">subtype-is-locally-small&#39;</a> <a id="35337" class="Symbol">{_}</a> <a id="35341" class="Symbol">{_}</a> <a id="35345" class="Symbol">{</a><a id="35346" href="UF.Size.html#35346" class="Bound">𝓤&#39;</a><a id="35348" class="Symbol">}</a>
 <a id="35351" href="UF.Size.html#35351" class="Bound">X-is-ls</a> <a id="35359" href="UF.Size.html#35359" class="Bound">A-is-prop-valued</a> <a id="35376" class="Symbol">(</a><a id="35377" href="UF.Size.html#35377" class="Bound">x</a> <a id="35379" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35381" href="UF.Size.html#35381" class="Bound">a</a><a id="35382" class="Symbol">)</a> <a id="35384" class="Symbol">(</a><a id="35385" href="UF.Size.html#35385" class="Bound">y</a> <a id="35387" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35389" href="UF.Size.html#35389" class="Bound">b</a><a id="35390" class="Symbol">)</a> <a id="35392" class="Symbol">=</a> <a id="35394" href="UF.Size.html#35405" class="Function">γ</a>
 <a id="35397" class="Keyword">where</a>
  <a id="35405" href="UF.Size.html#35405" class="Function">γ</a> <a id="35407" class="Symbol">:</a> <a id="35409" class="Symbol">((</a><a id="35411" href="UF.Size.html#35377" class="Bound">x</a> <a id="35413" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35415" href="UF.Size.html#35381" class="Bound">a</a><a id="35416" class="Symbol">)</a> <a id="35418" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35420" class="Symbol">(</a><a id="35421" href="UF.Size.html#35385" class="Bound">y</a> <a id="35423" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35425" href="UF.Size.html#35389" class="Bound">b</a><a id="35426" class="Symbol">))</a> <a id="35429" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="35432" href="UF.Size.html#35346" class="Bound">𝓤&#39;</a> <a id="35435" href="UF.Size.html#2096" class="Function Operator">small</a>
  <a id="35443" href="UF.Size.html#35405" class="Function">γ</a> <a id="35445" class="Symbol">=</a> <a id="35447" href="UF.Size.html#2246" class="Function">resized</a> <a id="35455" class="Symbol">(</a><a id="35456" href="UF.Size.html#35377" class="Bound">x</a> <a id="35458" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35460" href="UF.Size.html#35385" class="Bound">y</a><a id="35461" class="Symbol">)</a> <a id="35463" class="Symbol">(</a><a id="35464" href="UF.Size.html#35351" class="Bound">X-is-ls</a> <a id="35472" href="UF.Size.html#35377" class="Bound">x</a> <a id="35474" href="UF.Size.html#35385" class="Bound">y</a><a id="35475" class="Symbol">)</a> <a id="35477" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
      <a id="35485" class="Symbol">(</a><a id="35486" href="UF.Size.html#2246" class="Function">resized</a> <a id="35494" class="Symbol">(</a><a id="35495" href="UF.Size.html#35377" class="Bound">x</a> <a id="35497" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35499" href="UF.Size.html#35385" class="Bound">y</a><a id="35500" class="Symbol">)</a> <a id="35502" class="Symbol">(</a><a id="35503" href="UF.Size.html#35351" class="Bound">X-is-ls</a> <a id="35511" href="UF.Size.html#35377" class="Bound">x</a> <a id="35513" href="UF.Size.html#35385" class="Bound">y</a><a id="35514" class="Symbol">)</a> <a id="35516" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="35519" href="UF.Size.html#2305" class="Function">resizing-condition</a> <a id="35538" class="Symbol">(</a><a id="35539" href="UF.Size.html#35351" class="Bound">X-is-ls</a> <a id="35547" href="UF.Size.html#35377" class="Bound">x</a> <a id="35549" href="UF.Size.html#35385" class="Bound">y</a><a id="35550" class="Symbol">)</a> <a id="35552" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="35560" class="Symbol">(</a><a id="35561" href="UF.Size.html#35377" class="Bound">x</a> <a id="35563" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35565" href="UF.Size.html#35385" class="Bound">y</a><a id="35566" class="Symbol">)</a>                        <a id="35591" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="35594" href="UF.Embeddings.html#9066" class="Function">to-subtype-＝-≃</a> <a id="35609" href="UF.Size.html#35359" class="Bound">A-is-prop-valued</a> <a id="35626" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="35634" class="Symbol">((</a><a id="35636" href="UF.Size.html#35377" class="Bound">x</a> <a id="35638" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35640" href="UF.Size.html#35381" class="Bound">a</a><a id="35641" class="Symbol">)</a> <a id="35643" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="35645" class="Symbol">(</a><a id="35646" href="UF.Size.html#35385" class="Bound">y</a> <a id="35648" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="35650" href="UF.Size.html#35389" class="Bound">b</a><a id="35651" class="Symbol">))</a>            <a id="35665" href="UF.Equiv.html#2815" class="Function Operator">■</a><a id="35666" class="Symbol">)</a>

<a id="35669" class="Markup">\end{code}</a><a id="35679" class="Background">

End of addition.

Added 5 April 2022 by Tom de Jong, after discussion with Martín.
(Refactoring an earlier addition dated 15 March 2022.)

Set Replacement is what we call the following principle:
given X : 𝓤 and Y a locally 𝓥-small *set*, the image of a map f : X → Y is
(𝓤 ⊔ 𝓥)-small.

In particular, if 𝓤 and 𝓥 are the same, then the image is 𝓤-small.

The name &quot;Set Replacement&quot; is inspired by [Section 2.19, Bezem+2022], but is
different in two ways:
(1) In [Bezem+2022] replacement is not restricted to maps into sets, hence our
    name *Set* Replacement
(2) In [Bezem+2022] the universe parameters 𝓤 and 𝓥 are taken to be the same.

[Rijke2017] shows that the replacement of [Bezem+2022] is provable in the
presence of a univalent universes 𝓤 closed under pushouts.

In Quotient.Type.lagda, we prove that Set Replacement is provable if we assume
that for every X : 𝓤 and 𝓥-valued equivalence relation ≈, the set quotient X / ≈
exists in 𝓤 ⊔ 𝓥.

In Quotient.Type.lagda we prove the converse using a specific construction of
quotients, similar to [Corollary 5.1, Rijke2017].

Thus, Set Replacement is equivalent to having set quotients in 𝓤 ⊔ 𝓥 for every
type in 𝓤 with a 𝓥-valued equivalence relation (which is what you would have
when adding set quotients as higher inductive types).

[Rijke2017]  Egbert Rijke. The join construction.
             https://arxiv.org/abs/1701.07538, January 2017.

[Bezem+2022] Marc Bezem, Ulrik Buchholtz, Pierre Cagne, Bj‌ørn Ian Dundas and
             Daniel R. Grayson
             Symmetry
             https://unimath.github.io/SymmetryBook/book.pdf
             https://github.com/UniMath/SymmetryBook
             Book version: 2722568 (2022-03-31)

</a><a id="37379" class="Markup">\begin{code}</a>

<a id="37393" class="Keyword">module</a> <a id="37400" href="UF.Size.html#37400" class="Module">_</a> <a id="37402" class="Symbol">(</a><a id="37403" href="UF.Size.html#37403" class="Bound">pt</a> <a id="37406" class="Symbol">:</a> <a id="37408" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="37439" class="Symbol">)</a> <a id="37441" class="Keyword">where</a>

 <a id="37449" class="Keyword">open</a> <a id="37454" class="Keyword">import</a> <a id="37461" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="37483" href="UF.Size.html#37403" class="Bound">pt</a>

 <a id="37488" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="37504" class="Symbol">:</a> <a id="37506" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
 <a id="37510" href="UF.Size.html#37488" class="Function">Set-Replacement</a> <a id="37526" class="Symbol">=</a> <a id="37528" class="Symbol">{</a><a id="37529" href="UF.Size.html#37529" class="Bound">𝓦</a> <a id="37531" href="UF.Size.html#37531" class="Bound">𝓣</a> <a id="37533" href="UF.Size.html#37533" class="Bound">𝓤</a> <a id="37535" href="UF.Size.html#37535" class="Bound">𝓥</a> <a id="37537" class="Symbol">:</a> <a id="37539" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="37547" class="Symbol">}</a> <a id="37549" class="Symbol">{</a><a id="37550" href="UF.Size.html#37550" class="Bound">X</a> <a id="37552" class="Symbol">:</a> <a id="37554" href="UF.Size.html#37531" class="Bound">𝓣</a> <a id="37556" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="37558" class="Symbol">}</a> <a id="37560" class="Symbol">{</a><a id="37561" href="UF.Size.html#37561" class="Bound">Y</a> <a id="37563" class="Symbol">:</a> <a id="37565" href="UF.Size.html#37529" class="Bound">𝓦</a> <a id="37567" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="37569" class="Symbol">}</a> <a id="37571" class="Symbol">(</a><a id="37572" href="UF.Size.html#37572" class="Bound">f</a> <a id="37574" class="Symbol">:</a> <a id="37576" href="UF.Size.html#37550" class="Bound">X</a> <a id="37578" class="Symbol">→</a> <a id="37580" href="UF.Size.html#37561" class="Bound">Y</a><a id="37581" class="Symbol">)</a>
                 <a id="37600" class="Symbol">→</a> <a id="37602" href="UF.Size.html#37550" class="Bound">X</a> <a id="37604" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="37607" href="UF.Size.html#37533" class="Bound">𝓤</a> <a id="37609" href="UF.Size.html#2096" class="Function Operator">small</a>
                 <a id="37632" class="Symbol">→</a> <a id="37634" href="UF.Size.html#37561" class="Bound">Y</a> <a id="37636" href="UF.Size.html#30115" class="Function Operator">is-locally</a> <a id="37647" href="UF.Size.html#37535" class="Bound">𝓥</a> <a id="37649" href="UF.Size.html#30115" class="Function Operator">small</a>
                 <a id="37672" class="Symbol">→</a> <a id="37674" href="UF.Sets.html#709" class="Function">is-set</a> <a id="37681" href="UF.Size.html#37561" class="Bound">Y</a>
                 <a id="37700" class="Symbol">→</a> <a id="37702" href="UF.ImageAndSurjection.html#939" class="Function">image</a> <a id="37708" href="UF.Size.html#37572" class="Bound">f</a> <a id="37710" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="37713" class="Symbol">(</a><a id="37714" href="UF.Size.html#37533" class="Bound">𝓤</a> <a id="37716" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="37718" href="UF.Size.html#37535" class="Bound">𝓥</a><a id="37719" class="Symbol">)</a> <a id="37721" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="37727" class="Markup">\end{code}</a><a id="37737" class="Background">

Added by Martin Escardo and Tom de Jong 29th August 2024.

</a><a id="37798" class="Markup">\begin{code}</a>

<a id="WEM-gives-that-negated-types-are-small"></a><a id="37812" href="UF.Size.html#37812" class="Function">WEM-gives-that-negated-types-are-small</a>
 <a id="37852" class="Symbol">:</a> <a id="37854" href="UF.FunExt.html#851" class="Function">funext</a> <a id="37861" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="37863" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
 <a id="37867" class="Symbol">→</a> <a id="37869" href="UF.ClassicalLogic.html#2241" class="Function">typal-WEM</a> <a id="37879" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="37882" class="Symbol">→</a> <a id="37884" class="Symbol">(</a><a id="37885" href="UF.Size.html#37885" class="Bound">X</a> <a id="37887" class="Symbol">:</a> <a id="37889" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="37891" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="37893" class="Symbol">)</a> <a id="37895" class="Symbol">→</a> <a id="37897" class="Symbol">(</a><a id="37898" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="37900" href="UF.Size.html#37885" class="Bound">X</a><a id="37901" class="Symbol">)</a> <a id="37903" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="37906" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="37908" href="UF.Size.html#2096" class="Function Operator">small</a>
<a id="37914" href="UF.Size.html#37812" class="Function">WEM-gives-that-negated-types-are-small</a> <a id="37953" class="Symbol">{</a><a id="37954" href="UF.Size.html#37954" class="Bound">𝓤</a><a id="37955" class="Symbol">}</a> <a id="37957" class="Symbol">{</a><a id="37958" href="UF.Size.html#37958" class="Bound">𝓥</a><a id="37959" class="Symbol">}</a> <a id="37961" href="UF.Size.html#37961" class="Bound">fe</a> <a id="37964" href="UF.Size.html#37964" class="Bound">wem</a> <a id="37968" href="UF.Size.html#37968" class="Bound">X</a> <a id="37970" class="Symbol">=</a>
 <a id="37973" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="37979" class="Symbol">(</a><a id="37980" href="UF.Size.html#37964" class="Bound">wem</a> <a id="37984" class="Symbol">(</a><a id="37985" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="37987" href="UF.Size.html#37968" class="Bound">X</a><a id="37988" class="Symbol">))</a> <a id="37991" href="UF.Size.html#38004" class="Function">f</a> <a id="37993" href="UF.Size.html#38067" class="Function">g</a>
 <a id="37996" class="Keyword">where</a>
  <a id="38004" href="UF.Size.html#38004" class="Function">f</a> <a id="38006" class="Symbol">:</a> <a id="38008" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="38011" href="UF.Size.html#37968" class="Bound">X</a> <a id="38013" class="Symbol">→</a> <a id="38015" class="Symbol">(</a><a id="38016" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="38018" href="UF.Size.html#37968" class="Bound">X</a><a id="38019" class="Symbol">)</a> <a id="38021" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="38024" href="UF.Size.html#37958" class="Bound">𝓥</a> <a id="38026" href="UF.Size.html#2096" class="Function Operator">small</a>
  <a id="38034" href="UF.Size.html#38004" class="Function">f</a> <a id="38036" href="UF.Size.html#38036" class="Bound">h</a> <a id="38038" class="Symbol">=</a> <a id="38040" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="38042" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="38044" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="38050" class="Symbol">(</a><a id="38051" href="UF.EquivalenceExamples.html#26082" class="Function">empty-≃-𝟘</a> <a id="38061" href="UF.Size.html#38036" class="Bound">h</a><a id="38062" class="Symbol">)</a>

  <a id="38067" href="UF.Size.html#38067" class="Function">g</a> <a id="38069" class="Symbol">:</a> <a id="38071" href="MLTT.Negation.html#1072" class="Function Operator">¬¬¬</a> <a id="38075" href="UF.Size.html#37968" class="Bound">X</a> <a id="38077" class="Symbol">→</a> <a id="38079" class="Symbol">(</a><a id="38080" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="38082" href="UF.Size.html#37968" class="Bound">X</a><a id="38083" class="Symbol">)</a> <a id="38085" href="UF.Size.html#2096" class="Function Operator">is</a> <a id="38088" href="UF.Size.html#37958" class="Bound">𝓥</a> <a id="38090" href="UF.Size.html#2096" class="Function Operator">small</a>
  <a id="38098" href="UF.Size.html#38067" class="Function">g</a> <a id="38100" href="UF.Size.html#38100" class="Bound">h</a> <a id="38102" class="Symbol">=</a> <a id="38104" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="38106" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
        <a id="38116" href="UF.EquivalenceExamples.html#25577" class="Function">𝟙-≃-singleton</a>
         <a id="38139" class="Symbol">(</a><a id="38140" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a>
           <a id="38180" class="Symbol">(</a><a id="38181" href="MLTT.Negation.html#1775" class="Function">three-negations-imply-one</a> <a id="38207" href="UF.Size.html#38100" class="Bound">h</a><a id="38208" class="Symbol">)</a>
           <a id="38221" class="Symbol">(</a><a id="38222" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="38242" href="UF.Size.html#37961" class="Bound">fe</a><a id="38244" class="Symbol">))</a>

<a id="38248" class="Markup">\end{code}</a><a id="38258" class="Background">
</a></pre></body></html>

==> anc/html/UF.Subsingletons-FunExt.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Subsingletons-FunExt</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

In univalent logic, as opposed to Curry-Howard logic, a proposition is
a prop or a type such that any two of its elements are
identified.

https://www.newton.ac.uk/files/seminar/20170711100011001-1009756.pdf
https://unimath.github.io/bham2017/uf.pdf

About (sub)singletons using function extensionality.

</a><a id="322" class="Markup">\begin{code}</a>

<a id="336" class="Symbol">{-#</a> <a id="340" class="Keyword">OPTIONS</a> <a id="348" class="Pragma">--safe</a> <a id="355" class="Pragma">--without-K</a> <a id="367" class="Symbol">#-}</a>

<a id="372" class="Keyword">module</a> <a id="379" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a> <a id="403" class="Keyword">where</a>

<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="UF.Base.html" class="Module">UF.Base</a>
<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="544" class="Keyword">open</a> <a id="549" class="Keyword">import</a> <a id="556" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="UF.Subsingletons-Properties.html" class="Module">UF.Subsingletons-Properties</a>

<a id="Π-is-prop"></a><a id="614" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="624" class="Symbol">:</a> <a id="626" href="UF.FunExt.html#851" class="Function">funext</a> <a id="633" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="635" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
          <a id="647" class="Symbol">→</a> <a id="649" class="Symbol">{</a><a id="650" href="UF.Subsingletons-FunExt.html#650" class="Bound">X</a> <a id="652" class="Symbol">:</a> <a id="654" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="656" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="658" class="Symbol">}</a> <a id="660" class="Symbol">{</a><a id="661" href="UF.Subsingletons-FunExt.html#661" class="Bound">A</a> <a id="663" class="Symbol">:</a> <a id="665" href="UF.Subsingletons-FunExt.html#650" class="Bound">X</a> <a id="667" class="Symbol">→</a> <a id="669" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="671" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="673" class="Symbol">}</a>
          <a id="685" class="Symbol">→</a> <a id="687" class="Symbol">((</a><a id="689" href="UF.Subsingletons-FunExt.html#689" class="Bound">x</a> <a id="691" class="Symbol">:</a> <a id="693" href="UF.Subsingletons-FunExt.html#650" class="Bound">X</a><a id="694" class="Symbol">)</a> <a id="696" class="Symbol">→</a> <a id="698" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="706" class="Symbol">(</a><a id="707" href="UF.Subsingletons-FunExt.html#661" class="Bound">A</a> <a id="709" href="UF.Subsingletons-FunExt.html#689" class="Bound">x</a><a id="710" class="Symbol">))</a>
          <a id="723" class="Symbol">→</a> <a id="725" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="733" class="Symbol">(</a><a id="734" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="736" href="UF.Subsingletons-FunExt.html#661" class="Bound">A</a><a id="737" class="Symbol">)</a>
<a id="739" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="749" href="UF.Subsingletons-FunExt.html#749" class="Bound">fe</a> <a id="752" href="UF.Subsingletons-FunExt.html#752" class="Bound">i</a> <a id="754" href="UF.Subsingletons-FunExt.html#754" class="Bound">f</a> <a id="756" href="UF.Subsingletons-FunExt.html#756" class="Bound">g</a> <a id="758" class="Symbol">=</a> <a id="760" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="768" href="UF.Subsingletons-FunExt.html#749" class="Bound">fe</a> <a id="771" class="Symbol">(λ</a> <a id="774" href="UF.Subsingletons-FunExt.html#774" class="Bound">x</a> <a id="776" class="Symbol">→</a> <a id="778" href="UF.Subsingletons-FunExt.html#752" class="Bound">i</a> <a id="780" href="UF.Subsingletons-FunExt.html#774" class="Bound">x</a> <a id="782" class="Symbol">(</a><a id="783" href="UF.Subsingletons-FunExt.html#754" class="Bound">f</a> <a id="785" href="UF.Subsingletons-FunExt.html#774" class="Bound">x</a><a id="786" class="Symbol">)</a> <a id="788" class="Symbol">(</a><a id="789" href="UF.Subsingletons-FunExt.html#756" class="Bound">g</a> <a id="791" href="UF.Subsingletons-FunExt.html#774" class="Bound">x</a><a id="792" class="Symbol">))</a>

<a id="implicit-Π-is-prop"></a><a id="796" href="UF.Subsingletons-FunExt.html#796" class="Function">implicit-Π-is-prop</a> <a id="815" class="Symbol">:</a> <a id="817" href="UF.FunExt.html#851" class="Function">funext</a> <a id="824" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="826" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                   <a id="847" class="Symbol">→</a> <a id="849" class="Symbol">{</a><a id="850" href="UF.Subsingletons-FunExt.html#850" class="Bound">X</a> <a id="852" class="Symbol">:</a> <a id="854" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="856" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="858" class="Symbol">}</a> <a id="860" class="Symbol">{</a><a id="861" href="UF.Subsingletons-FunExt.html#861" class="Bound">A</a> <a id="863" class="Symbol">:</a> <a id="865" href="UF.Subsingletons-FunExt.html#850" class="Bound">X</a> <a id="867" class="Symbol">→</a> <a id="869" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="871" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="873" class="Symbol">}</a>
                   <a id="894" class="Symbol">→</a> <a id="896" class="Symbol">((</a><a id="898" href="UF.Subsingletons-FunExt.html#898" class="Bound">x</a> <a id="900" class="Symbol">:</a> <a id="902" href="UF.Subsingletons-FunExt.html#850" class="Bound">X</a><a id="903" class="Symbol">)</a> <a id="905" class="Symbol">→</a> <a id="907" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="915" class="Symbol">(</a><a id="916" href="UF.Subsingletons-FunExt.html#861" class="Bound">A</a> <a id="918" href="UF.Subsingletons-FunExt.html#898" class="Bound">x</a><a id="919" class="Symbol">))</a>
                   <a id="941" class="Symbol">→</a> <a id="943" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="951" class="Symbol">({</a><a id="953" href="UF.Subsingletons-FunExt.html#953" class="Bound">x</a> <a id="955" class="Symbol">:</a> <a id="957" href="UF.Subsingletons-FunExt.html#850" class="Bound">X</a><a id="958" class="Symbol">}</a> <a id="960" class="Symbol">→</a> <a id="962" href="UF.Subsingletons-FunExt.html#861" class="Bound">A</a> <a id="964" href="UF.Subsingletons-FunExt.html#953" class="Bound">x</a><a id="965" class="Symbol">)</a>
<a id="967" href="UF.Subsingletons-FunExt.html#796" class="Function">implicit-Π-is-prop</a> <a id="986" href="UF.Subsingletons-FunExt.html#986" class="Bound">fe</a> <a id="989" class="Symbol">{</a><a id="990" href="UF.Subsingletons-FunExt.html#990" class="Bound">X</a><a id="991" class="Symbol">}</a> <a id="993" class="Symbol">{</a><a id="994" href="UF.Subsingletons-FunExt.html#994" class="Bound">A</a><a id="995" class="Symbol">}</a> <a id="997" href="UF.Subsingletons-FunExt.html#997" class="Bound">i</a> <a id="999" class="Symbol">=</a> <a id="1001" href="UF.Retracts.html#2706" class="Function">retract-of-prop</a> <a id="1017" href="UF.Subsingletons-FunExt.html#1045" class="Function">ρ</a> <a id="1019" class="Symbol">(</a><a id="1020" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="1030" href="UF.Subsingletons-FunExt.html#986" class="Bound">fe</a> <a id="1033" href="UF.Subsingletons-FunExt.html#997" class="Bound">i</a><a id="1034" class="Symbol">)</a>
 <a id="1037" class="Keyword">where</a>
  <a id="1045" href="UF.Subsingletons-FunExt.html#1045" class="Function">ρ</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="1057" class="Symbol">({</a><a id="1059" href="UF.Subsingletons-FunExt.html#1059" class="Bound">x</a> <a id="1061" class="Symbol">:</a> <a id="1063" href="UF.Subsingletons-FunExt.html#990" class="Bound">X</a><a id="1064" class="Symbol">}</a> <a id="1066" class="Symbol">→</a> <a id="1068" href="UF.Subsingletons-FunExt.html#994" class="Bound">A</a> <a id="1070" href="UF.Subsingletons-FunExt.html#1059" class="Bound">x</a><a id="1071" class="Symbol">)</a> <a id="1073" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="1076" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1078" href="UF.Subsingletons-FunExt.html#994" class="Bound">A</a>
  <a id="1082" href="UF.Subsingletons-FunExt.html#1045" class="Function">ρ</a> <a id="1084" class="Symbol">=</a> <a id="1086" class="Symbol">(λ</a> <a id="1089" href="UF.Subsingletons-FunExt.html#1089" class="Bound">f</a> <a id="1091" class="Symbol">{</a><a id="1092" href="UF.Subsingletons-FunExt.html#1092" class="Bound">x</a><a id="1093" class="Symbol">}</a> <a id="1095" class="Symbol">→</a> <a id="1097" href="UF.Subsingletons-FunExt.html#1089" class="Bound">f</a> <a id="1099" href="UF.Subsingletons-FunExt.html#1092" class="Bound">x</a><a id="1100" class="Symbol">)</a> <a id="1102" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1104" class="Symbol">(λ</a> <a id="1107" href="UF.Subsingletons-FunExt.html#1107" class="Bound">g</a> <a id="1109" href="UF.Subsingletons-FunExt.html#1109" class="Bound">x</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="UF.Subsingletons-FunExt.html#1107" class="Bound">g</a> <a id="1115" class="Symbol">{</a><a id="1116" href="UF.Subsingletons-FunExt.html#1109" class="Bound">x</a><a id="1117" class="Symbol">})</a> <a id="1120" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1122" class="Symbol">(λ</a> <a id="1125" href="UF.Subsingletons-FunExt.html#1125" class="Bound">x</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1133" class="Symbol">)</a>

<a id="Π-is-singleton"></a><a id="1136" href="UF.Subsingletons-FunExt.html#1136" class="Function">Π-is-singleton</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1160" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1162" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
               <a id="1179" class="Symbol">→</a> <a id="1181" class="Symbol">{</a><a id="1182" href="UF.Subsingletons-FunExt.html#1182" class="Bound">X</a> <a id="1184" class="Symbol">:</a> <a id="1186" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1188" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1190" class="Symbol">}</a> <a id="1192" class="Symbol">{</a><a id="1193" href="UF.Subsingletons-FunExt.html#1193" class="Bound">A</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="UF.Subsingletons-FunExt.html#1182" class="Bound">X</a> <a id="1199" class="Symbol">→</a> <a id="1201" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1203" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1205" class="Symbol">}</a>
               <a id="1222" class="Symbol">→</a> <a id="1224" class="Symbol">((</a><a id="1226" href="UF.Subsingletons-FunExt.html#1226" class="Bound">x</a> <a id="1228" class="Symbol">:</a> <a id="1230" href="UF.Subsingletons-FunExt.html#1182" class="Bound">X</a><a id="1231" class="Symbol">)</a> <a id="1233" class="Symbol">→</a> <a id="1235" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1248" class="Symbol">(</a><a id="1249" href="UF.Subsingletons-FunExt.html#1193" class="Bound">A</a> <a id="1251" href="UF.Subsingletons-FunExt.html#1226" class="Bound">x</a><a id="1252" class="Symbol">))</a>
               <a id="1270" class="Symbol">→</a> <a id="1272" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1285" class="Symbol">(</a><a id="1286" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1288" href="UF.Subsingletons-FunExt.html#1193" class="Bound">A</a><a id="1289" class="Symbol">)</a>
<a id="1291" href="UF.Subsingletons-FunExt.html#1136" class="Function">Π-is-singleton</a> <a id="1306" href="UF.Subsingletons-FunExt.html#1306" class="Bound">fe</a> <a id="1309" href="UF.Subsingletons-FunExt.html#1309" class="Bound">i</a> <a id="1311" class="Symbol">=</a> <a id="1313" class="Symbol">(λ</a> <a id="1316" href="UF.Subsingletons-FunExt.html#1316" class="Bound">x</a> <a id="1318" class="Symbol">→</a> <a id="1320" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="1327" class="Symbol">(</a><a id="1328" href="UF.Subsingletons-FunExt.html#1309" class="Bound">i</a> <a id="1330" href="UF.Subsingletons-FunExt.html#1316" class="Bound">x</a><a id="1331" class="Symbol">))</a> <a id="1334" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                      <a id="1358" class="Symbol">(λ</a> <a id="1361" href="UF.Subsingletons-FunExt.html#1361" class="Bound">f</a> <a id="1363" class="Symbol">→</a> <a id="1365" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1373" href="UF.Subsingletons-FunExt.html#1306" class="Bound">fe</a> <a id="1376" class="Symbol">(λ</a> <a id="1379" href="UF.Subsingletons-FunExt.html#1379" class="Bound">x</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="UF.Subsingletons.html#1688" class="Function">centrality</a> <a id="1394" class="Symbol">(</a><a id="1395" href="UF.Subsingletons-FunExt.html#1309" class="Bound">i</a> <a id="1397" href="UF.Subsingletons-FunExt.html#1379" class="Bound">x</a><a id="1398" class="Symbol">)</a> <a id="1400" class="Symbol">(</a><a id="1401" href="UF.Subsingletons-FunExt.html#1361" class="Bound">f</a> <a id="1403" href="UF.Subsingletons-FunExt.html#1379" class="Bound">x</a><a id="1404" class="Symbol">)))</a>

<a id="being-prop-is-prop"></a><a id="1409" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="1428" class="Symbol">:</a> <a id="1430" class="Symbol">{</a><a id="1431" href="UF.Subsingletons-FunExt.html#1431" class="Bound">X</a> <a id="1433" class="Symbol">:</a> <a id="1435" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1437" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1439" class="Symbol">}</a>
                   <a id="1460" class="Symbol">→</a> <a id="1462" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1469" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1471" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                   <a id="1492" class="Symbol">→</a> <a id="1494" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1502" class="Symbol">(</a><a id="1503" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1511" href="UF.Subsingletons-FunExt.html#1431" class="Bound">X</a><a id="1512" class="Symbol">)</a>
<a id="1514" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="1533" class="Symbol">{</a><a id="1534" href="UF.Subsingletons-FunExt.html#1534" class="Bound">𝓤</a><a id="1535" class="Symbol">}</a> <a id="1537" class="Symbol">{</a><a id="1538" href="UF.Subsingletons-FunExt.html#1538" class="Bound">X</a><a id="1539" class="Symbol">}</a> <a id="1541" href="UF.Subsingletons-FunExt.html#1541" class="Bound">fe</a> <a id="1544" href="UF.Subsingletons-FunExt.html#1544" class="Bound">f</a> <a id="1546" href="UF.Subsingletons-FunExt.html#1546" class="Bound">g</a> <a id="1548" class="Symbol">=</a> <a id="1550" href="UF.Subsingletons-FunExt.html#1716" class="Function">c₁</a>
 <a id="1554" class="Keyword">where</a>
  <a id="1562" href="UF.Subsingletons-FunExt.html#1562" class="Function">l</a> <a id="1564" class="Symbol">:</a> <a id="1566" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1573" href="UF.Subsingletons-FunExt.html#1538" class="Bound">X</a>
  <a id="1577" href="UF.Subsingletons-FunExt.html#1562" class="Function">l</a> <a id="1579" class="Symbol">=</a> <a id="1581" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="1596" href="UF.Subsingletons-FunExt.html#1544" class="Bound">f</a>

  <a id="1601" href="UF.Subsingletons-FunExt.html#1601" class="Function">c</a> <a id="1603" class="Symbol">:</a> <a id="1605" class="Symbol">(</a><a id="1606" href="UF.Subsingletons-FunExt.html#1606" class="Bound">x</a> <a id="1608" href="UF.Subsingletons-FunExt.html#1608" class="Bound">y</a> <a id="1610" class="Symbol">:</a> <a id="1612" href="UF.Subsingletons-FunExt.html#1538" class="Bound">X</a><a id="1613" class="Symbol">)</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="UF.Subsingletons-FunExt.html#1544" class="Bound">f</a> <a id="1619" href="UF.Subsingletons-FunExt.html#1606" class="Bound">x</a> <a id="1621" href="UF.Subsingletons-FunExt.html#1608" class="Bound">y</a> <a id="1623" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1625" href="UF.Subsingletons-FunExt.html#1546" class="Bound">g</a> <a id="1627" href="UF.Subsingletons-FunExt.html#1606" class="Bound">x</a> <a id="1629" href="UF.Subsingletons-FunExt.html#1608" class="Bound">y</a>
  <a id="1633" href="UF.Subsingletons-FunExt.html#1601" class="Function">c</a> <a id="1635" href="UF.Subsingletons-FunExt.html#1635" class="Bound">x</a> <a id="1637" href="UF.Subsingletons-FunExt.html#1637" class="Bound">y</a> <a id="1639" class="Symbol">=</a> <a id="1641" href="UF.Subsingletons-FunExt.html#1562" class="Function">l</a> <a id="1643" class="Symbol">(</a><a id="1644" href="UF.Subsingletons-FunExt.html#1544" class="Bound">f</a> <a id="1646" href="UF.Subsingletons-FunExt.html#1635" class="Bound">x</a> <a id="1648" href="UF.Subsingletons-FunExt.html#1637" class="Bound">y</a><a id="1649" class="Symbol">)</a> <a id="1651" class="Symbol">(</a><a id="1652" href="UF.Subsingletons-FunExt.html#1546" class="Bound">g</a> <a id="1654" href="UF.Subsingletons-FunExt.html#1635" class="Bound">x</a> <a id="1656" href="UF.Subsingletons-FunExt.html#1637" class="Bound">y</a><a id="1657" class="Symbol">)</a>

  <a id="1662" href="UF.Subsingletons-FunExt.html#1662" class="Function">c₀</a> <a id="1665" class="Symbol">:</a> <a id="1667" class="Symbol">(</a><a id="1668" href="UF.Subsingletons-FunExt.html#1668" class="Bound">x</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="UF.Subsingletons-FunExt.html#1538" class="Bound">X</a><a id="1673" class="Symbol">)</a> <a id="1675" class="Symbol">→</a> <a id="1677" href="UF.Subsingletons-FunExt.html#1544" class="Bound">f</a> <a id="1679" href="UF.Subsingletons-FunExt.html#1668" class="Bound">x</a> <a id="1681" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1683" href="UF.Subsingletons-FunExt.html#1546" class="Bound">g</a> <a id="1685" href="UF.Subsingletons-FunExt.html#1668" class="Bound">x</a>
  <a id="1689" href="UF.Subsingletons-FunExt.html#1662" class="Function">c₀</a> <a id="1692" href="UF.Subsingletons-FunExt.html#1692" class="Bound">x</a> <a id="1694" class="Symbol">=</a> <a id="1696" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1704" href="UF.Subsingletons-FunExt.html#1541" class="Bound">fe</a> <a id="1707" class="Symbol">(</a><a id="1708" href="UF.Subsingletons-FunExt.html#1601" class="Function">c</a> <a id="1710" href="UF.Subsingletons-FunExt.html#1692" class="Bound">x</a><a id="1711" class="Symbol">)</a>

  <a id="1716" href="UF.Subsingletons-FunExt.html#1716" class="Function">c₁</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="UF.Subsingletons-FunExt.html#1544" class="Bound">f</a> <a id="1723" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1725" href="UF.Subsingletons-FunExt.html#1546" class="Bound">g</a>
  <a id="1729" href="UF.Subsingletons-FunExt.html#1716" class="Function">c₁</a>  <a id="1733" class="Symbol">=</a> <a id="1735" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1743" href="UF.Subsingletons-FunExt.html#1541" class="Bound">fe</a> <a id="1746" href="UF.Subsingletons-FunExt.html#1662" class="Function">c₀</a>

<a id="↔-is-prop"></a><a id="1750" href="UF.Subsingletons-FunExt.html#1750" class="Function">↔-is-prop</a> <a id="1760" class="Symbol">:</a> <a id="1762" class="Symbol">{</a><a id="1763" href="UF.Subsingletons-FunExt.html#1763" class="Bound">X</a> <a id="1765" class="Symbol">:</a> <a id="1767" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1769" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1771" class="Symbol">}</a> <a id="1773" class="Symbol">{</a><a id="1774" href="UF.Subsingletons-FunExt.html#1774" class="Bound">Y</a> <a id="1776" class="Symbol">:</a> <a id="1778" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1780" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1782" class="Symbol">}</a>
          <a id="1794" class="Symbol">→</a> <a id="1796" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1803" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1805" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
          <a id="1817" class="Symbol">→</a> <a id="1819" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1826" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1828" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
          <a id="1840" class="Symbol">→</a> <a id="1842" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1850" href="UF.Subsingletons-FunExt.html#1763" class="Bound">X</a>
          <a id="1862" class="Symbol">→</a> <a id="1864" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1872" href="UF.Subsingletons-FunExt.html#1774" class="Bound">Y</a>
          <a id="1884" class="Symbol">→</a> <a id="1886" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1894" class="Symbol">(</a><a id="1895" href="UF.Subsingletons-FunExt.html#1763" class="Bound">X</a> <a id="1897" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="1899" href="UF.Subsingletons-FunExt.html#1774" class="Bound">Y</a><a id="1900" class="Symbol">)</a>
<a id="1902" href="UF.Subsingletons-FunExt.html#1750" class="Function">↔-is-prop</a> <a id="1912" href="UF.Subsingletons-FunExt.html#1912" class="Bound">fe</a> <a id="1915" href="UF.Subsingletons-FunExt.html#1915" class="Bound">fe&#39;</a> <a id="1919" href="UF.Subsingletons-FunExt.html#1919" class="Bound">X-is-prop</a> <a id="1929" href="UF.Subsingletons-FunExt.html#1929" class="Bound">Y-is-prop</a> <a id="1939" class="Symbol">=</a> <a id="1941" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
                                       <a id="1990" class="Symbol">(</a><a id="1991" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="2001" href="UF.Subsingletons-FunExt.html#1912" class="Bound">fe</a>  <a id="2005" class="Symbol">(λ</a> <a id="2008" href="UF.Subsingletons-FunExt.html#2008" class="Bound">_</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="UF.Subsingletons-FunExt.html#1929" class="Bound">Y-is-prop</a><a id="2021" class="Symbol">))</a>
                                       <a id="2063" class="Symbol">(</a><a id="2064" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="2074" href="UF.Subsingletons-FunExt.html#1915" class="Bound">fe&#39;</a> <a id="2078" class="Symbol">(λ</a> <a id="2081" href="UF.Subsingletons-FunExt.html#2081" class="Bound">_</a> <a id="2083" class="Symbol">→</a> <a id="2085" href="UF.Subsingletons-FunExt.html#1919" class="Bound">X-is-prop</a><a id="2094" class="Symbol">))</a>

<a id="2098" class="Markup">\end{code}</a><a id="2108" class="Background">

The following means that propositions are h-isolated elements of type
universes:

</a><a id="2192" class="Markup">\begin{code}</a>

<a id="identifications-with-props-are-props"></a><a id="2206" href="UF.Subsingletons-FunExt.html#2206" class="Function">identifications-with-props-are-props</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="2253" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                     <a id="2292" class="Symbol">→</a> <a id="2294" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2301" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2303" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                     <a id="2342" class="Symbol">→</a> <a id="2344" class="Symbol">(</a><a id="2345" href="UF.Subsingletons-FunExt.html#2345" class="Bound">P</a> <a id="2347" class="Symbol">:</a> <a id="2349" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2351" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2353" class="Symbol">)</a>
                                     <a id="2392" class="Symbol">→</a> <a id="2394" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2402" href="UF.Subsingletons-FunExt.html#2345" class="Bound">P</a>
                                     <a id="2441" class="Symbol">→</a> <a id="2443" class="Symbol">(</a><a id="2444" href="UF.Subsingletons-FunExt.html#2444" class="Bound">X</a> <a id="2446" class="Symbol">:</a> <a id="2448" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2450" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2452" class="Symbol">)</a> <a id="2454" class="Symbol">→</a> <a id="2456" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2464" class="Symbol">(</a><a id="2465" href="UF.Subsingletons-FunExt.html#2444" class="Bound">X</a> <a id="2467" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2469" href="UF.Subsingletons-FunExt.html#2345" class="Bound">P</a><a id="2470" class="Symbol">)</a>
<a id="2472" href="UF.Subsingletons-FunExt.html#2206" class="Function">identifications-with-props-are-props</a> <a id="2509" class="Symbol">{</a><a id="2510" href="UF.Subsingletons-FunExt.html#2510" class="Bound">𝓤</a><a id="2511" class="Symbol">}</a> <a id="2513" href="UF.Subsingletons-FunExt.html#2513" class="Bound">pe</a> <a id="2516" href="UF.Subsingletons-FunExt.html#2516" class="Bound">fe</a> <a id="2519" href="UF.Subsingletons-FunExt.html#2519" class="Bound">P</a> <a id="2521" href="UF.Subsingletons-FunExt.html#2521" class="Bound">i</a> <a id="2523" class="Symbol">=</a> <a id="2525" href="UF.Subsingletons-FunExt.html#2938" class="Function">γ</a>
 <a id="2528" class="Keyword">where</a>
  <a id="2536" href="UF.Subsingletons-FunExt.html#2536" class="Function">f</a> <a id="2538" class="Symbol">:</a> <a id="2540" class="Symbol">(</a><a id="2541" href="UF.Subsingletons-FunExt.html#2541" class="Bound">X</a> <a id="2543" class="Symbol">:</a> <a id="2545" href="UF.Subsingletons-FunExt.html#2510" class="Bound">𝓤</a> <a id="2547" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2549" class="Symbol">)</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="UF.Subsingletons-FunExt.html#2541" class="Bound">X</a> <a id="2555" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2557" href="UF.Subsingletons-FunExt.html#2519" class="Bound">P</a> <a id="2559" class="Symbol">→</a> <a id="2561" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2569" href="UF.Subsingletons-FunExt.html#2541" class="Bound">X</a> <a id="2571" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2573" class="Symbol">(</a><a id="2574" href="UF.Subsingletons-FunExt.html#2541" class="Bound">X</a> <a id="2576" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="2578" href="UF.Subsingletons-FunExt.html#2519" class="Bound">P</a><a id="2579" class="Symbol">)</a>
  <a id="2583" href="UF.Subsingletons-FunExt.html#2536" class="Function">f</a> <a id="2585" href="UF.Subsingletons-FunExt.html#2585" class="Bound">X</a> <a id="2587" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="UF.Subsingletons-FunExt.html#2521" class="Bound">i</a> <a id="2596" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2598" class="Symbol">(</a><a id="2599" href="MLTT.Pi.html#444" class="Function">id</a> <a id="2602" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2604" href="MLTT.Pi.html#444" class="Function">id</a><a id="2606" class="Symbol">)</a>

  <a id="2611" href="UF.Subsingletons-FunExt.html#2611" class="Function">g</a> <a id="2613" class="Symbol">:</a> <a id="2615" class="Symbol">(</a><a id="2616" href="UF.Subsingletons-FunExt.html#2616" class="Bound">X</a> <a id="2618" class="Symbol">:</a> <a id="2620" href="UF.Subsingletons-FunExt.html#2510" class="Bound">𝓤</a> <a id="2622" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2624" class="Symbol">)</a> <a id="2626" class="Symbol">→</a> <a id="2628" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2636" href="UF.Subsingletons-FunExt.html#2616" class="Bound">X</a> <a id="2638" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2640" class="Symbol">(</a><a id="2641" href="UF.Subsingletons-FunExt.html#2616" class="Bound">X</a> <a id="2643" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="2645" href="UF.Subsingletons-FunExt.html#2519" class="Bound">P</a><a id="2646" class="Symbol">)</a> <a id="2648" class="Symbol">→</a> <a id="2650" href="UF.Subsingletons-FunExt.html#2616" class="Bound">X</a> <a id="2652" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2654" href="UF.Subsingletons-FunExt.html#2519" class="Bound">P</a>
  <a id="2658" href="UF.Subsingletons-FunExt.html#2611" class="Function">g</a> <a id="2660" href="UF.Subsingletons-FunExt.html#2660" class="Bound">X</a> <a id="2662" class="Symbol">(</a><a id="2663" href="UF.Subsingletons-FunExt.html#2663" class="Bound">l</a> <a id="2665" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2667" href="UF.Subsingletons-FunExt.html#2667" class="Bound">φ</a> <a id="2669" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2671" href="UF.Subsingletons-FunExt.html#2671" class="Bound">γ</a><a id="2672" class="Symbol">)</a> <a id="2674" class="Symbol">=</a> <a id="2676" href="UF.Subsingletons-FunExt.html#2513" class="Bound">pe</a> <a id="2679" href="UF.Subsingletons-FunExt.html#2663" class="Bound">l</a> <a id="2681" href="UF.Subsingletons-FunExt.html#2521" class="Bound">i</a> <a id="2683" href="UF.Subsingletons-FunExt.html#2667" class="Bound">φ</a> <a id="2685" href="UF.Subsingletons-FunExt.html#2671" class="Bound">γ</a>

  <a id="2690" href="UF.Subsingletons-FunExt.html#2690" class="Function">j</a> <a id="2692" class="Symbol">:</a> <a id="2694" class="Symbol">(</a><a id="2695" href="UF.Subsingletons-FunExt.html#2695" class="Bound">X</a> <a id="2697" class="Symbol">:</a> <a id="2699" href="UF.Subsingletons-FunExt.html#2510" class="Bound">𝓤</a> <a id="2701" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2703" class="Symbol">)</a> <a id="2705" class="Symbol">→</a> <a id="2707" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2715" class="Symbol">(</a><a id="2716" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2724" href="UF.Subsingletons-FunExt.html#2695" class="Bound">X</a> <a id="2726" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2728" class="Symbol">(</a><a id="2729" href="UF.Subsingletons-FunExt.html#2695" class="Bound">X</a> <a id="2731" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="2733" href="UF.Subsingletons-FunExt.html#2519" class="Bound">P</a><a id="2734" class="Symbol">))</a>
  <a id="2739" href="UF.Subsingletons-FunExt.html#2690" class="Function">j</a> <a id="2741" href="UF.Subsingletons-FunExt.html#2741" class="Bound">X</a> <a id="2743" class="Symbol">=</a> <a id="2745" href="UF.Subsingletons.html#4435" class="Function">×-prop-criterion</a> <a id="2762" class="Symbol">(</a> <a id="2764" class="Symbol">(λ</a> <a id="2767" href="UF.Subsingletons-FunExt.html#2767" class="Bound">_</a> <a id="2769" class="Symbol">→</a> <a id="2771" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="2790" href="UF.Subsingletons-FunExt.html#2516" class="Bound">fe</a><a id="2792" class="Symbol">)</a>
                         <a id="2819" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2821" class="Symbol">(λ</a> <a id="2824" href="UF.Subsingletons-FunExt.html#2824" class="Bound">l</a> <a id="2826" class="Symbol">→</a> <a id="2828" href="UF.Subsingletons-FunExt.html#1750" class="Function">↔-is-prop</a> <a id="2838" href="UF.Subsingletons-FunExt.html#2516" class="Bound">fe</a> <a id="2841" href="UF.Subsingletons-FunExt.html#2516" class="Bound">fe</a> <a id="2844" href="UF.Subsingletons-FunExt.html#2824" class="Bound">l</a> <a id="2846" href="UF.Subsingletons-FunExt.html#2521" class="Bound">i</a><a id="2847" class="Symbol">))</a>

  <a id="2853" href="UF.Subsingletons-FunExt.html#2853" class="Function">k</a> <a id="2855" class="Symbol">:</a> <a id="2857" class="Symbol">(</a><a id="2858" href="UF.Subsingletons-FunExt.html#2858" class="Bound">X</a> <a id="2860" class="Symbol">:</a> <a id="2862" href="UF.Subsingletons-FunExt.html#2510" class="Bound">𝓤</a> <a id="2864" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2866" class="Symbol">)</a> <a id="2868" class="Symbol">→</a> <a id="2870" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="2880" class="Symbol">(</a><a id="2881" href="UF.Subsingletons-FunExt.html#2611" class="Function">g</a> <a id="2883" href="UF.Subsingletons-FunExt.html#2858" class="Bound">X</a> <a id="2885" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2887" href="UF.Subsingletons-FunExt.html#2536" class="Function">f</a> <a id="2889" href="UF.Subsingletons-FunExt.html#2858" class="Bound">X</a><a id="2890" class="Symbol">)</a>
  <a id="2894" href="UF.Subsingletons-FunExt.html#2853" class="Function">k</a> <a id="2896" href="UF.Subsingletons-FunExt.html#2896" class="Bound">X</a> <a id="2898" href="UF.Subsingletons-FunExt.html#2898" class="Bound">p</a> <a id="2900" href="UF.Subsingletons-FunExt.html#2900" class="Bound">q</a> <a id="2902" class="Symbol">=</a> <a id="2904" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2907" class="Symbol">(</a><a id="2908" href="UF.Subsingletons-FunExt.html#2611" class="Function">g</a> <a id="2910" href="UF.Subsingletons-FunExt.html#2896" class="Bound">X</a><a id="2911" class="Symbol">)</a> <a id="2913" class="Symbol">(</a><a id="2914" href="UF.Subsingletons-FunExt.html#2690" class="Function">j</a> <a id="2916" href="UF.Subsingletons-FunExt.html#2896" class="Bound">X</a> <a id="2918" class="Symbol">(</a><a id="2919" href="UF.Subsingletons-FunExt.html#2536" class="Function">f</a> <a id="2921" href="UF.Subsingletons-FunExt.html#2896" class="Bound">X</a> <a id="2923" href="UF.Subsingletons-FunExt.html#2898" class="Bound">p</a><a id="2924" class="Symbol">)</a> <a id="2926" class="Symbol">(</a><a id="2927" href="UF.Subsingletons-FunExt.html#2536" class="Function">f</a> <a id="2929" href="UF.Subsingletons-FunExt.html#2896" class="Bound">X</a> <a id="2931" href="UF.Subsingletons-FunExt.html#2900" class="Bound">q</a><a id="2932" class="Symbol">))</a>

  <a id="2938" href="UF.Subsingletons-FunExt.html#2938" class="Function">γ</a> <a id="2940" class="Symbol">:</a> <a id="2942" class="Symbol">(</a><a id="2943" href="UF.Subsingletons-FunExt.html#2943" class="Bound">X</a> <a id="2945" class="Symbol">:</a> <a id="2947" href="UF.Subsingletons-FunExt.html#2510" class="Bound">𝓤</a> <a id="2949" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2951" class="Symbol">)</a> <a id="2953" class="Symbol">→</a> <a id="2955" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2963" class="Symbol">(</a><a id="2964" href="UF.Subsingletons-FunExt.html#2943" class="Bound">X</a> <a id="2966" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2968" href="UF.Subsingletons-FunExt.html#2519" class="Bound">P</a><a id="2969" class="Symbol">)</a>
  <a id="2973" href="UF.Subsingletons-FunExt.html#2938" class="Function">γ</a> <a id="2975" class="Symbol">=</a> <a id="2977" href="UF.Hedberg.html#2896" class="Function">local-hedberg&#39;</a> <a id="2992" href="UF.Subsingletons-FunExt.html#2519" class="Bound">P</a> <a id="2994" class="Symbol">(λ</a> <a id="2997" href="UF.Subsingletons-FunExt.html#2997" class="Bound">X</a> <a id="2999" class="Symbol">→</a> <a id="3001" href="UF.Subsingletons-FunExt.html#2611" class="Function">g</a> <a id="3003" href="UF.Subsingletons-FunExt.html#2997" class="Bound">X</a> <a id="3005" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3007" href="UF.Subsingletons-FunExt.html#2536" class="Function">f</a> <a id="3009" href="UF.Subsingletons-FunExt.html#2997" class="Bound">X</a> <a id="3011" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3013" href="UF.Subsingletons-FunExt.html#2853" class="Function">k</a> <a id="3015" href="UF.Subsingletons-FunExt.html#2997" class="Bound">X</a><a id="3016" class="Symbol">)</a>

<a id="being-singleton-is-prop"></a><a id="3019" href="UF.Subsingletons-FunExt.html#3019" class="Function">being-singleton-is-prop</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3052" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3054" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3056" class="Symbol">→</a> <a id="3058" class="Symbol">{</a><a id="3059" href="UF.Subsingletons-FunExt.html#3059" class="Bound">X</a> <a id="3061" class="Symbol">:</a> <a id="3063" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3065" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3067" class="Symbol">}</a> <a id="3069" class="Symbol">→</a> <a id="3071" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3079" class="Symbol">(</a><a id="3080" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="3093" href="UF.Subsingletons-FunExt.html#3059" class="Bound">X</a><a id="3094" class="Symbol">)</a>
<a id="3096" href="UF.Subsingletons-FunExt.html#3019" class="Function">being-singleton-is-prop</a> <a id="3120" href="UF.Subsingletons-FunExt.html#3120" class="Bound">fe</a> <a id="3123" class="Symbol">{</a><a id="3124" href="UF.Subsingletons-FunExt.html#3124" class="Bound">X</a><a id="3125" class="Symbol">}</a> <a id="3127" class="Symbol">(</a><a id="3128" href="UF.Subsingletons-FunExt.html#3128" class="Bound">x</a> <a id="3130" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3132" href="UF.Subsingletons-FunExt.html#3132" class="Bound">φ</a><a id="3133" class="Symbol">)</a> <a id="3135" class="Symbol">(</a><a id="3136" href="UF.Subsingletons-FunExt.html#3136" class="Bound">y</a> <a id="3138" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3140" href="UF.Subsingletons-FunExt.html#3140" class="Bound">γ</a><a id="3141" class="Symbol">)</a> <a id="3143" class="Symbol">=</a> <a id="3145" href="UF.Subsingletons-FunExt.html#3257" class="Function">δ</a>
 <a id="3148" class="Keyword">where</a>
  <a id="3156" href="UF.Subsingletons-FunExt.html#3156" class="Function">isp</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3170" href="UF.Subsingletons-FunExt.html#3124" class="Bound">X</a>
  <a id="3174" href="UF.Subsingletons-FunExt.html#3156" class="Function">isp</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="3201" class="Symbol">(</a><a id="3202" href="UF.Subsingletons-FunExt.html#3136" class="Bound">y</a> <a id="3204" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3206" href="UF.Subsingletons-FunExt.html#3140" class="Bound">γ</a><a id="3207" class="Symbol">)</a>

  <a id="3212" href="UF.Subsingletons-FunExt.html#3212" class="Function">iss</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="UF.Sets.html#709" class="Function">is-set</a> <a id="3225" href="UF.Subsingletons-FunExt.html#3124" class="Bound">X</a>
  <a id="3229" href="UF.Subsingletons-FunExt.html#3212" class="Function">iss</a> <a id="3233" class="Symbol">=</a> <a id="3235" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="3250" href="UF.Subsingletons-FunExt.html#3156" class="Function">isp</a>

  <a id="3257" href="UF.Subsingletons-FunExt.html#3257" class="Function">δ</a> <a id="3259" class="Symbol">:</a> <a id="3261" href="UF.Subsingletons-FunExt.html#3128" class="Bound">x</a> <a id="3263" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3265" href="UF.Subsingletons-FunExt.html#3132" class="Bound">φ</a> <a id="3267" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3269" href="UF.Subsingletons-FunExt.html#3136" class="Bound">y</a> <a id="3271" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3273" href="UF.Subsingletons-FunExt.html#3140" class="Bound">γ</a>
  <a id="3277" href="UF.Subsingletons-FunExt.html#3257" class="Function">δ</a> <a id="3279" class="Symbol">=</a> <a id="3281" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="3288" class="Symbol">(</a><a id="3289" href="UF.Subsingletons-FunExt.html#3132" class="Bound">φ</a> <a id="3291" href="UF.Subsingletons-FunExt.html#3136" class="Bound">y</a> <a id="3293" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3295" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="3303" href="UF.Subsingletons-FunExt.html#3120" class="Bound">fe</a> <a id="3306" class="Symbol">λ</a> <a id="3308" href="UF.Subsingletons-FunExt.html#3308" class="Bound">z</a> <a id="3310" class="Symbol">→</a> <a id="3312" href="UF.Subsingletons-FunExt.html#3212" class="Function">iss</a> <a id="3316" class="Symbol">{</a><a id="3317" href="UF.Subsingletons-FunExt.html#3136" class="Bound">y</a><a id="3318" class="Symbol">}</a> <a id="3320" class="Symbol">{</a><a id="3321" href="UF.Subsingletons-FunExt.html#3308" class="Bound">z</a><a id="3322" class="Symbol">}</a> <a id="3324" class="Symbol">_</a> <a id="3326" class="Symbol">_)</a>

<a id="∃!-is-prop"></a><a id="3330" href="UF.Subsingletons-FunExt.html#3330" class="Function">∃!-is-prop</a> <a id="3341" class="Symbol">:</a> <a id="3343" class="Symbol">{</a><a id="3344" href="UF.Subsingletons-FunExt.html#3344" class="Bound">X</a> <a id="3346" class="Symbol">:</a> <a id="3348" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3350" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3352" class="Symbol">}</a> <a id="3354" class="Symbol">{</a><a id="3355" href="UF.Subsingletons-FunExt.html#3355" class="Bound">A</a> <a id="3357" class="Symbol">:</a> <a id="3359" href="UF.Subsingletons-FunExt.html#3344" class="Bound">X</a> <a id="3361" class="Symbol">→</a> <a id="3363" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3365" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3367" class="Symbol">}</a>
           <a id="3380" class="Symbol">→</a> <a id="3382" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3389" class="Symbol">(</a><a id="3390" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3392" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3394" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3395" class="Symbol">)</a> <a id="3397" class="Symbol">(</a><a id="3398" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3400" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3402" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3403" class="Symbol">)</a>
           <a id="3416" class="Symbol">→</a> <a id="3418" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3426" class="Symbol">(</a><a id="3427" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="3430" href="UF.Subsingletons-FunExt.html#3355" class="Bound">A</a><a id="3431" class="Symbol">)</a>
<a id="3433" href="UF.Subsingletons-FunExt.html#3330" class="Function">∃!-is-prop</a> <a id="3444" href="UF.Subsingletons-FunExt.html#3444" class="Bound">fe</a> <a id="3447" class="Symbol">=</a> <a id="3449" href="UF.Subsingletons-FunExt.html#3019" class="Function">being-singleton-is-prop</a> <a id="3473" href="UF.Subsingletons-FunExt.html#3444" class="Bound">fe</a>

<a id="holds-gives-equal-𝟙"></a><a id="3477" href="UF.Subsingletons-FunExt.html#3477" class="Function">holds-gives-equal-𝟙</a> <a id="3497" class="Symbol">:</a> <a id="3499" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="3507" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3509" class="Symbol">→</a> <a id="3511" class="Symbol">(</a><a id="3512" href="UF.Subsingletons-FunExt.html#3512" class="Bound">P</a> <a id="3514" class="Symbol">:</a> <a id="3516" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3518" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3520" class="Symbol">)</a> <a id="3522" class="Symbol">→</a> <a id="3524" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3532" href="UF.Subsingletons-FunExt.html#3512" class="Bound">P</a> <a id="3534" class="Symbol">→</a> <a id="3536" href="UF.Subsingletons-FunExt.html#3512" class="Bound">P</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="UF.Subsingletons-FunExt.html#3512" class="Bound">P</a> <a id="3542" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3544" href="MLTT.Unit.html#129" class="Record">𝟙</a>
<a id="3546" href="UF.Subsingletons-FunExt.html#3477" class="Function">holds-gives-equal-𝟙</a> <a id="3566" href="UF.Subsingletons-FunExt.html#3566" class="Bound">pe</a> <a id="3569" href="UF.Subsingletons-FunExt.html#3569" class="Bound">P</a> <a id="3571" href="UF.Subsingletons-FunExt.html#3571" class="Bound">i</a> <a id="3573" href="UF.Subsingletons-FunExt.html#3573" class="Bound">p</a> <a id="3575" class="Symbol">=</a> <a id="3577" href="UF.Subsingletons-FunExt.html#3566" class="Bound">pe</a> <a id="3580" href="UF.Subsingletons-FunExt.html#3571" class="Bound">i</a> <a id="3582" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="3592" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="3604" class="Symbol">(λ</a> <a id="3607" href="UF.Subsingletons-FunExt.html#3607" class="Bound">_</a> <a id="3609" class="Symbol">→</a> <a id="3611" href="UF.Subsingletons-FunExt.html#3573" class="Bound">p</a><a id="3612" class="Symbol">)</a>

<a id="equal-𝟙-gives-holds"></a><a id="3615" href="UF.Subsingletons-FunExt.html#3615" class="Function">equal-𝟙-gives-holds</a> <a id="3635" class="Symbol">:</a> <a id="3637" class="Symbol">(</a><a id="3638" href="UF.Subsingletons-FunExt.html#3638" class="Bound">P</a> <a id="3640" class="Symbol">:</a> <a id="3642" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3644" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3646" class="Symbol">)</a> <a id="3648" class="Symbol">→</a> <a id="3650" href="UF.Subsingletons-FunExt.html#3638" class="Bound">P</a> <a id="3652" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3654" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="3656" class="Symbol">→</a> <a id="3658" href="UF.Subsingletons-FunExt.html#3638" class="Bound">P</a>
<a id="3660" href="UF.Subsingletons-FunExt.html#3615" class="Function">equal-𝟙-gives-holds</a> <a id="3680" href="UF.Subsingletons-FunExt.html#3680" class="Bound">P</a> <a id="3682" href="UF.Subsingletons-FunExt.html#3682" class="Bound">r</a> <a id="3684" class="Symbol">=</a> <a id="3686" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="3694" class="Symbol">(</a><a id="3695" href="UF.Subsingletons-FunExt.html#3682" class="Bound">r</a> <a id="3697" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="3699" class="Symbol">)</a> <a id="3701" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="3704" class="Markup">\end{code}</a><a id="3714" class="Background">

Sometimes it is convenient to work with the type T of true propositions,
which is a singleton and hence a subsingleton.

</a><a id="3837" class="Markup">\begin{code}</a>

<a id="3851" class="Keyword">private</a>
  <a id="T"></a><a id="3861" href="UF.Subsingletons-FunExt.html#3861" class="Function">T</a> <a id="3863" class="Symbol">:</a> <a id="3865" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3867" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="3869" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="3873" href="UF.Subsingletons-FunExt.html#3861" class="Function">T</a> <a id="3875" class="Symbol">{</a><a id="3876" href="UF.Subsingletons-FunExt.html#3876" class="Bound">𝓤</a><a id="3877" class="Symbol">}</a> <a id="3879" class="Symbol">=</a> <a id="3881" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3883" href="UF.Subsingletons-FunExt.html#3883" class="Bound">P</a> <a id="3885" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3887" href="UF.Subsingletons-FunExt.html#3876" class="Bound">𝓤</a> <a id="3889" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3891" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3893" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3901" href="UF.Subsingletons-FunExt.html#3883" class="Bound">P</a> <a id="3903" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="3905" href="UF.Subsingletons-FunExt.html#3883" class="Bound">P</a>

<a id="𝟙-is-true-props-center"></a><a id="3908" href="UF.Subsingletons-FunExt.html#3908" class="Function">𝟙-is-true-props-center</a>
 <a id="3932" class="Symbol">:</a> <a id="3934" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3941" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3943" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="3946" class="Symbol">→</a> <a id="3948" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="3956" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="3959" class="Symbol">→</a> <a id="3961" class="Symbol">(</a><a id="3962" href="UF.Subsingletons-FunExt.html#3962" class="Bound">σ</a> <a id="3964" class="Symbol">:</a> <a id="3966" href="UF.Subsingletons-FunExt.html#3861" class="Function">T</a><a id="3967" class="Symbol">)</a> <a id="3969" class="Symbol">→</a> <a id="3971" class="Symbol">(</a><a id="3972" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="3974" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3976" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="3986" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3988" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3989" class="Symbol">)</a> <a id="3991" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3993" href="UF.Subsingletons-FunExt.html#3962" class="Bound">σ</a>
<a id="3995" href="UF.Subsingletons-FunExt.html#3908" class="Function">𝟙-is-true-props-center</a> <a id="4018" href="UF.Subsingletons-FunExt.html#4018" class="Bound">fe</a> <a id="4021" href="UF.Subsingletons-FunExt.html#4021" class="Bound">pe</a> <a id="4024" class="Symbol">=</a> <a id="4026" href="UF.Subsingletons-FunExt.html#4134" class="Function">γ</a>
 <a id="4029" class="Keyword">where</a>
  <a id="4037" href="UF.Subsingletons-FunExt.html#4037" class="Function">φ</a> <a id="4039" class="Symbol">:</a> <a id="4041" class="Symbol">∀</a> <a id="4043" href="UF.Subsingletons-FunExt.html#4043" class="Bound">P</a> <a id="4045" class="Symbol">→</a> <a id="4047" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4055" class="Symbol">(</a><a id="4056" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4064" href="UF.Subsingletons-FunExt.html#4043" class="Bound">P</a> <a id="4066" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4068" href="UF.Subsingletons-FunExt.html#4043" class="Bound">P</a><a id="4069" class="Symbol">)</a>
  <a id="4073" href="UF.Subsingletons-FunExt.html#4037" class="Function">φ</a> <a id="4075" href="UF.Subsingletons-FunExt.html#4075" class="Bound">P</a> <a id="4077" class="Symbol">(</a><a id="4078" href="UF.Subsingletons-FunExt.html#4078" class="Bound">i</a> <a id="4080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4082" href="UF.Subsingletons-FunExt.html#4082" class="Bound">p</a><a id="4083" class="Symbol">)</a> <a id="4085" class="Symbol">=</a> <a id="4087" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="4097" class="Symbol">(</a><a id="4098" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="4117" href="UF.Subsingletons-FunExt.html#4018" class="Bound">fe</a><a id="4119" class="Symbol">)</a> <a id="4121" href="UF.Subsingletons-FunExt.html#4078" class="Bound">i</a> <a id="4123" class="Symbol">(</a><a id="4124" href="UF.Subsingletons-FunExt.html#4078" class="Bound">i</a> <a id="4126" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4128" href="UF.Subsingletons-FunExt.html#4082" class="Bound">p</a><a id="4129" class="Symbol">)</a>

  <a id="4134" href="UF.Subsingletons-FunExt.html#4134" class="Function">γ</a> <a id="4136" class="Symbol">:</a> <a id="4138" class="Symbol">∀</a> <a id="4140" href="UF.Subsingletons-FunExt.html#4140" class="Bound">σ</a> <a id="4142" class="Symbol">→</a> <a id="4144" class="Symbol">(</a><a id="4145" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="4147" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4149" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="4159" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4161" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4162" class="Symbol">)</a> <a id="4164" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4166" href="UF.Subsingletons-FunExt.html#4140" class="Bound">σ</a>
  <a id="4170" href="UF.Subsingletons-FunExt.html#4134" class="Function">γ</a> <a id="4172" class="Symbol">(</a><a id="4173" href="UF.Subsingletons-FunExt.html#4173" class="Bound">P</a> <a id="4175" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4177" href="UF.Subsingletons-FunExt.html#4177" class="Bound">i</a> <a id="4179" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4181" href="UF.Subsingletons-FunExt.html#4181" class="Bound">p</a><a id="4182" class="Symbol">)</a> <a id="4184" class="Symbol">=</a> <a id="4186" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="4199" href="UF.Subsingletons-FunExt.html#4037" class="Function">φ</a> <a id="4201" href="UF.Subsingletons-FunExt.html#4216" class="Function">s</a>
   <a id="4206" class="Keyword">where</a>
    <a id="4216" href="UF.Subsingletons-FunExt.html#4216" class="Function">s</a> <a id="4218" class="Symbol">:</a> <a id="4220" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="4222" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4224" href="UF.Subsingletons-FunExt.html#4173" class="Bound">P</a>
    <a id="4230" href="UF.Subsingletons-FunExt.html#4216" class="Function">s</a> <a id="4232" class="Symbol">=</a> <a id="4234" href="UF.Subsingletons-FunExt.html#4021" class="Bound">pe</a> <a id="4237" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="4247" href="UF.Subsingletons-FunExt.html#4177" class="Bound">i</a> <a id="4249" class="Symbol">(λ</a> <a id="4252" href="UF.Subsingletons-FunExt.html#4252" class="Bound">_</a> <a id="4254" class="Symbol">→</a> <a id="4256" href="UF.Subsingletons-FunExt.html#4181" class="Bound">p</a><a id="4257" class="Symbol">)</a> <a id="4259" class="Symbol">(λ</a> <a id="4262" href="UF.Subsingletons-FunExt.html#4262" class="Bound">_</a> <a id="4264" class="Symbol">→</a> <a id="4266" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4267" class="Symbol">)</a>

<a id="the-true-props-form-a-singleton-type"></a><a id="4270" href="UF.Subsingletons-FunExt.html#4270" class="Function">the-true-props-form-a-singleton-type</a> <a id="4307" class="Symbol">:</a> <a id="4309" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4316" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4318" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                     <a id="4357" class="Symbol">→</a> <a id="4359" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="4367" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                     <a id="4406" class="Symbol">→</a> <a id="4408" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="4421" href="UF.Subsingletons-FunExt.html#3861" class="Function">T</a>
<a id="4423" href="UF.Subsingletons-FunExt.html#4270" class="Function">the-true-props-form-a-singleton-type</a> <a id="4460" href="UF.Subsingletons-FunExt.html#4460" class="Bound">fe</a> <a id="4463" href="UF.Subsingletons-FunExt.html#4463" class="Bound">pe</a> <a id="4466" class="Symbol">=</a> <a id="4468" class="Symbol">(</a><a id="4469" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="4471" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4473" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="4483" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4485" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="4486" class="Symbol">)</a> <a id="4488" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                             <a id="4535" href="UF.Subsingletons-FunExt.html#3908" class="Function">𝟙-is-true-props-center</a> <a id="4558" href="UF.Subsingletons-FunExt.html#4460" class="Bound">fe</a> <a id="4561" href="UF.Subsingletons-FunExt.html#4463" class="Bound">pe</a>

<a id="the-true-props-form-a-prop"></a><a id="4565" href="UF.Subsingletons-FunExt.html#4565" class="Function">the-true-props-form-a-prop</a> <a id="4592" class="Symbol">:</a> <a id="4594" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4601" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4603" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                           <a id="4632" class="Symbol">→</a> <a id="4634" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="4642" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                           <a id="4671" class="Symbol">→</a> <a id="4673" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4681" href="UF.Subsingletons-FunExt.html#3861" class="Function">T</a>
<a id="4683" href="UF.Subsingletons-FunExt.html#4565" class="Function">the-true-props-form-a-prop</a> <a id="4710" href="UF.Subsingletons-FunExt.html#4710" class="Bound">fe</a> <a id="4713" href="UF.Subsingletons-FunExt.html#4713" class="Bound">pe</a> <a id="4716" class="Symbol">=</a>
 <a id="4719" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="4740" class="Symbol">(</a><a id="4741" href="UF.Subsingletons-FunExt.html#4270" class="Function">the-true-props-form-a-singleton-type</a> <a id="4778" href="UF.Subsingletons-FunExt.html#4710" class="Bound">fe</a> <a id="4781" href="UF.Subsingletons-FunExt.html#4713" class="Bound">pe</a><a id="4783" class="Symbol">)</a>

<a id="4786" class="Markup">\end{code}</a><a id="4796" class="Background">

Added 16th June 2020. (Should have added this ages ago to avoid
boiler-plate code.)

</a><a id="4883" class="Markup">\begin{code}</a>

<a id="Π₂-is-prop"></a><a id="4897" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a>
 <a id="4909" class="Symbol">:</a> <a id="4911" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="4920" class="Symbol">→</a> <a id="4922" class="Symbol">{</a><a id="4923" href="UF.Subsingletons-FunExt.html#4923" class="Bound">X</a> <a id="4925" class="Symbol">:</a> <a id="4927" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4929" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4931" class="Symbol">}</a>
   <a id="4936" class="Symbol">{</a><a id="4937" href="UF.Subsingletons-FunExt.html#4937" class="Bound">Y</a> <a id="4939" class="Symbol">:</a> <a id="4941" href="UF.Subsingletons-FunExt.html#4923" class="Bound">X</a> <a id="4943" class="Symbol">→</a> <a id="4945" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4947" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4949" class="Symbol">}</a>
   <a id="4954" class="Symbol">{</a><a id="4955" href="UF.Subsingletons-FunExt.html#4955" class="Bound">Z</a> <a id="4957" class="Symbol">:</a> <a id="4959" class="Symbol">(</a><a id="4960" href="UF.Subsingletons-FunExt.html#4960" class="Bound">x</a> <a id="4962" class="Symbol">:</a> <a id="4964" href="UF.Subsingletons-FunExt.html#4923" class="Bound">X</a><a id="4965" class="Symbol">)</a> <a id="4967" class="Symbol">→</a> <a id="4969" href="UF.Subsingletons-FunExt.html#4937" class="Bound">Y</a> <a id="4971" href="UF.Subsingletons-FunExt.html#4960" class="Bound">x</a> <a id="4973" class="Symbol">→</a> <a id="4975" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4977" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4979" class="Symbol">}</a>
 <a id="4982" class="Symbol">→</a> <a id="4984" class="Symbol">((</a><a id="4986" href="UF.Subsingletons-FunExt.html#4986" class="Bound">x</a> <a id="4988" class="Symbol">:</a> <a id="4990" href="UF.Subsingletons-FunExt.html#4923" class="Bound">X</a><a id="4991" class="Symbol">)</a> <a id="4993" class="Symbol">(</a><a id="4994" href="UF.Subsingletons-FunExt.html#4994" class="Bound">y</a> <a id="4996" class="Symbol">:</a> <a id="4998" href="UF.Subsingletons-FunExt.html#4937" class="Bound">Y</a> <a id="5000" href="UF.Subsingletons-FunExt.html#4986" class="Bound">x</a><a id="5001" class="Symbol">)</a> <a id="5003" class="Symbol">→</a> <a id="5005" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5013" class="Symbol">(</a><a id="5014" href="UF.Subsingletons-FunExt.html#4955" class="Bound">Z</a> <a id="5016" href="UF.Subsingletons-FunExt.html#4986" class="Bound">x</a> <a id="5018" href="UF.Subsingletons-FunExt.html#4994" class="Bound">y</a><a id="5019" class="Symbol">))</a>
 <a id="5023" class="Symbol">→</a> <a id="5025" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5033" class="Symbol">((</a><a id="5035" href="UF.Subsingletons-FunExt.html#5035" class="Bound">x</a> <a id="5037" class="Symbol">:</a> <a id="5039" href="UF.Subsingletons-FunExt.html#4923" class="Bound">X</a><a id="5040" class="Symbol">)</a> <a id="5042" class="Symbol">(</a><a id="5043" href="UF.Subsingletons-FunExt.html#5043" class="Bound">y</a> <a id="5045" class="Symbol">:</a> <a id="5047" href="UF.Subsingletons-FunExt.html#4937" class="Bound">Y</a> <a id="5049" href="UF.Subsingletons-FunExt.html#5035" class="Bound">x</a><a id="5050" class="Symbol">)</a> <a id="5052" class="Symbol">→</a> <a id="5054" href="UF.Subsingletons-FunExt.html#4955" class="Bound">Z</a> <a id="5056" href="UF.Subsingletons-FunExt.html#5035" class="Bound">x</a> <a id="5058" href="UF.Subsingletons-FunExt.html#5043" class="Bound">y</a><a id="5059" class="Symbol">)</a>
<a id="5061" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="5072" href="UF.Subsingletons-FunExt.html#5072" class="Bound">fe</a> <a id="5075" href="UF.Subsingletons-FunExt.html#5075" class="Bound">i</a> <a id="5077" class="Symbol">=</a> <a id="5079" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5089" href="UF.Subsingletons-FunExt.html#5072" class="Bound">fe</a> <a id="5092" class="Symbol">(λ</a> <a id="5095" href="UF.Subsingletons-FunExt.html#5095" class="Bound">x</a> <a id="5097" class="Symbol">→</a> <a id="5099" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5109" href="UF.Subsingletons-FunExt.html#5072" class="Bound">fe</a> <a id="5112" class="Symbol">(</a><a id="5113" href="UF.Subsingletons-FunExt.html#5075" class="Bound">i</a> <a id="5115" href="UF.Subsingletons-FunExt.html#5095" class="Bound">x</a><a id="5116" class="Symbol">))</a>

<a id="Π₃-is-prop"></a><a id="5120" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a>
 <a id="5132" class="Symbol">:</a> <a id="5134" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="5143" class="Symbol">→</a> <a id="5145" class="Symbol">{</a><a id="5146" href="UF.Subsingletons-FunExt.html#5146" class="Bound">X</a> <a id="5148" class="Symbol">:</a> <a id="5150" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5152" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5154" class="Symbol">}</a>
   <a id="5159" class="Symbol">{</a><a id="5160" href="UF.Subsingletons-FunExt.html#5160" class="Bound">Y</a> <a id="5162" class="Symbol">:</a> <a id="5164" href="UF.Subsingletons-FunExt.html#5146" class="Bound">X</a> <a id="5166" class="Symbol">→</a> <a id="5168" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5170" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5172" class="Symbol">}</a>
   <a id="5177" class="Symbol">{</a><a id="5178" href="UF.Subsingletons-FunExt.html#5178" class="Bound">Z</a> <a id="5180" class="Symbol">:</a> <a id="5182" class="Symbol">(</a><a id="5183" href="UF.Subsingletons-FunExt.html#5183" class="Bound">x</a> <a id="5185" class="Symbol">:</a> <a id="5187" href="UF.Subsingletons-FunExt.html#5146" class="Bound">X</a><a id="5188" class="Symbol">)</a> <a id="5190" class="Symbol">→</a> <a id="5192" href="UF.Subsingletons-FunExt.html#5160" class="Bound">Y</a> <a id="5194" href="UF.Subsingletons-FunExt.html#5183" class="Bound">x</a> <a id="5196" class="Symbol">→</a> <a id="5198" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="5200" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5202" class="Symbol">}</a>
   <a id="5207" class="Symbol">{</a><a id="5208" href="UF.Subsingletons-FunExt.html#5208" class="Bound">T</a> <a id="5210" class="Symbol">:</a> <a id="5212" class="Symbol">(</a><a id="5213" href="UF.Subsingletons-FunExt.html#5213" class="Bound">x</a> <a id="5215" class="Symbol">:</a> <a id="5217" href="UF.Subsingletons-FunExt.html#5146" class="Bound">X</a><a id="5218" class="Symbol">)</a> <a id="5220" class="Symbol">(</a><a id="5221" href="UF.Subsingletons-FunExt.html#5221" class="Bound">y</a> <a id="5223" class="Symbol">:</a> <a id="5225" href="UF.Subsingletons-FunExt.html#5160" class="Bound">Y</a> <a id="5227" href="UF.Subsingletons-FunExt.html#5213" class="Bound">x</a><a id="5228" class="Symbol">)</a> <a id="5230" class="Symbol">→</a> <a id="5232" href="UF.Subsingletons-FunExt.html#5178" class="Bound">Z</a> <a id="5234" href="UF.Subsingletons-FunExt.html#5213" class="Bound">x</a> <a id="5236" href="UF.Subsingletons-FunExt.html#5221" class="Bound">y</a> <a id="5238" class="Symbol">→</a> <a id="5240" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="5242" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5244" class="Symbol">}</a>
 <a id="5247" class="Symbol">→</a> <a id="5249" class="Symbol">((</a><a id="5251" href="UF.Subsingletons-FunExt.html#5251" class="Bound">x</a> <a id="5253" class="Symbol">:</a> <a id="5255" href="UF.Subsingletons-FunExt.html#5146" class="Bound">X</a><a id="5256" class="Symbol">)</a> <a id="5258" class="Symbol">(</a><a id="5259" href="UF.Subsingletons-FunExt.html#5259" class="Bound">y</a> <a id="5261" class="Symbol">:</a> <a id="5263" href="UF.Subsingletons-FunExt.html#5160" class="Bound">Y</a> <a id="5265" href="UF.Subsingletons-FunExt.html#5251" class="Bound">x</a><a id="5266" class="Symbol">)</a> <a id="5268" class="Symbol">(</a><a id="5269" href="UF.Subsingletons-FunExt.html#5269" class="Bound">z</a> <a id="5271" class="Symbol">:</a> <a id="5273" href="UF.Subsingletons-FunExt.html#5178" class="Bound">Z</a> <a id="5275" href="UF.Subsingletons-FunExt.html#5251" class="Bound">x</a> <a id="5277" href="UF.Subsingletons-FunExt.html#5259" class="Bound">y</a><a id="5278" class="Symbol">)</a> <a id="5280" class="Symbol">→</a> <a id="5282" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5290" class="Symbol">(</a><a id="5291" href="UF.Subsingletons-FunExt.html#5208" class="Bound">T</a> <a id="5293" href="UF.Subsingletons-FunExt.html#5251" class="Bound">x</a> <a id="5295" href="UF.Subsingletons-FunExt.html#5259" class="Bound">y</a> <a id="5297" href="UF.Subsingletons-FunExt.html#5269" class="Bound">z</a><a id="5298" class="Symbol">))</a>
 <a id="5302" class="Symbol">→</a> <a id="5304" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5312" class="Symbol">((</a><a id="5314" href="UF.Subsingletons-FunExt.html#5314" class="Bound">x</a> <a id="5316" class="Symbol">:</a> <a id="5318" href="UF.Subsingletons-FunExt.html#5146" class="Bound">X</a><a id="5319" class="Symbol">)</a> <a id="5321" class="Symbol">(</a><a id="5322" href="UF.Subsingletons-FunExt.html#5322" class="Bound">y</a> <a id="5324" class="Symbol">:</a> <a id="5326" href="UF.Subsingletons-FunExt.html#5160" class="Bound">Y</a> <a id="5328" href="UF.Subsingletons-FunExt.html#5314" class="Bound">x</a><a id="5329" class="Symbol">)</a> <a id="5331" class="Symbol">(</a><a id="5332" href="UF.Subsingletons-FunExt.html#5332" class="Bound">z</a> <a id="5334" class="Symbol">:</a> <a id="5336" href="UF.Subsingletons-FunExt.html#5178" class="Bound">Z</a> <a id="5338" href="UF.Subsingletons-FunExt.html#5314" class="Bound">x</a> <a id="5340" href="UF.Subsingletons-FunExt.html#5322" class="Bound">y</a><a id="5341" class="Symbol">)</a> <a id="5343" class="Symbol">→</a> <a id="5345" href="UF.Subsingletons-FunExt.html#5208" class="Bound">T</a> <a id="5347" href="UF.Subsingletons-FunExt.html#5314" class="Bound">x</a> <a id="5349" href="UF.Subsingletons-FunExt.html#5322" class="Bound">y</a> <a id="5351" href="UF.Subsingletons-FunExt.html#5332" class="Bound">z</a><a id="5352" class="Symbol">)</a>
<a id="5354" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="5365" href="UF.Subsingletons-FunExt.html#5365" class="Bound">fe</a> <a id="5368" href="UF.Subsingletons-FunExt.html#5368" class="Bound">i</a> <a id="5370" class="Symbol">=</a> <a id="5372" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5382" href="UF.Subsingletons-FunExt.html#5365" class="Bound">fe</a> <a id="5385" class="Symbol">(λ</a> <a id="5388" href="UF.Subsingletons-FunExt.html#5388" class="Bound">x</a> <a id="5390" class="Symbol">→</a> <a id="5392" href="UF.Subsingletons-FunExt.html#4897" class="Function">Π₂-is-prop</a> <a id="5403" href="UF.Subsingletons-FunExt.html#5365" class="Bound">fe</a> <a id="5406" class="Symbol">(</a><a id="5407" href="UF.Subsingletons-FunExt.html#5368" class="Bound">i</a> <a id="5409" href="UF.Subsingletons-FunExt.html#5388" class="Bound">x</a><a id="5410" class="Symbol">))</a>

<a id="Π₄-is-prop"></a><a id="5414" href="UF.Subsingletons-FunExt.html#5414" class="Function">Π₄-is-prop</a>
 <a id="5426" class="Symbol">:</a> <a id="5428" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="5437" class="Symbol">→</a> <a id="5439" class="Symbol">{</a><a id="5440" href="UF.Subsingletons-FunExt.html#5440" class="Bound">𝓥₀</a> <a id="5443" href="UF.Subsingletons-FunExt.html#5443" class="Bound">𝓥₁</a> <a id="5446" href="UF.Subsingletons-FunExt.html#5446" class="Bound">𝓥₂</a> <a id="5449" href="UF.Subsingletons-FunExt.html#5449" class="Bound">𝓥₃</a> <a id="5452" class="Symbol">:</a> <a id="5454" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5462" class="Symbol">}</a>
   <a id="5467" class="Symbol">{</a><a id="5468" href="UF.Subsingletons-FunExt.html#5468" class="Bound">A</a> <a id="5470" class="Symbol">:</a> <a id="5472" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5474" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5476" class="Symbol">}</a>
   <a id="5481" class="Symbol">{</a><a id="5482" href="UF.Subsingletons-FunExt.html#5482" class="Bound">B</a> <a id="5484" class="Symbol">:</a> <a id="5486" href="UF.Subsingletons-FunExt.html#5468" class="Bound">A</a> <a id="5488" class="Symbol">→</a> <a id="5490" href="UF.Subsingletons-FunExt.html#5440" class="Bound">𝓥₀</a> <a id="5493" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5495" class="Symbol">}</a>
   <a id="5500" class="Symbol">{</a><a id="5501" href="UF.Subsingletons-FunExt.html#5501" class="Bound">C</a> <a id="5503" class="Symbol">:</a> <a id="5505" class="Symbol">(</a><a id="5506" href="UF.Subsingletons-FunExt.html#5506" class="Bound">a</a> <a id="5508" class="Symbol">:</a> <a id="5510" href="UF.Subsingletons-FunExt.html#5468" class="Bound">A</a><a id="5511" class="Symbol">)</a> <a id="5513" class="Symbol">→</a> <a id="5515" href="UF.Subsingletons-FunExt.html#5482" class="Bound">B</a> <a id="5517" href="UF.Subsingletons-FunExt.html#5506" class="Bound">a</a> <a id="5519" class="Symbol">→</a> <a id="5521" href="UF.Subsingletons-FunExt.html#5443" class="Bound">𝓥₁</a> <a id="5524" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5526" class="Symbol">}</a>
   <a id="5531" class="Symbol">{</a><a id="5532" href="UF.Subsingletons-FunExt.html#5532" class="Bound">D</a> <a id="5534" class="Symbol">:</a> <a id="5536" class="Symbol">(</a><a id="5537" href="UF.Subsingletons-FunExt.html#5537" class="Bound">a</a> <a id="5539" class="Symbol">:</a> <a id="5541" href="UF.Subsingletons-FunExt.html#5468" class="Bound">A</a><a id="5542" class="Symbol">)</a> <a id="5544" class="Symbol">(</a><a id="5545" href="UF.Subsingletons-FunExt.html#5545" class="Bound">b</a> <a id="5547" class="Symbol">:</a> <a id="5549" href="UF.Subsingletons-FunExt.html#5482" class="Bound">B</a> <a id="5551" href="UF.Subsingletons-FunExt.html#5537" class="Bound">a</a><a id="5552" class="Symbol">)</a> <a id="5554" class="Symbol">→</a> <a id="5556" href="UF.Subsingletons-FunExt.html#5501" class="Bound">C</a> <a id="5558" href="UF.Subsingletons-FunExt.html#5537" class="Bound">a</a> <a id="5560" href="UF.Subsingletons-FunExt.html#5545" class="Bound">b</a> <a id="5562" class="Symbol">→</a> <a id="5564" href="UF.Subsingletons-FunExt.html#5446" class="Bound">𝓥₂</a> <a id="5567" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5569" class="Symbol">}</a>
   <a id="5574" class="Symbol">{</a><a id="5575" href="UF.Subsingletons-FunExt.html#5575" class="Bound">E</a> <a id="5577" class="Symbol">:</a> <a id="5579" class="Symbol">(</a><a id="5580" href="UF.Subsingletons-FunExt.html#5580" class="Bound">a</a> <a id="5582" class="Symbol">:</a> <a id="5584" href="UF.Subsingletons-FunExt.html#5468" class="Bound">A</a><a id="5585" class="Symbol">)</a> <a id="5587" class="Symbol">(</a><a id="5588" href="UF.Subsingletons-FunExt.html#5588" class="Bound">b</a> <a id="5590" class="Symbol">:</a> <a id="5592" href="UF.Subsingletons-FunExt.html#5482" class="Bound">B</a> <a id="5594" href="UF.Subsingletons-FunExt.html#5580" class="Bound">a</a><a id="5595" class="Symbol">)</a> <a id="5597" class="Symbol">(</a><a id="5598" href="UF.Subsingletons-FunExt.html#5598" class="Bound">c</a> <a id="5600" class="Symbol">:</a> <a id="5602" href="UF.Subsingletons-FunExt.html#5501" class="Bound">C</a> <a id="5604" href="UF.Subsingletons-FunExt.html#5580" class="Bound">a</a> <a id="5606" href="UF.Subsingletons-FunExt.html#5588" class="Bound">b</a><a id="5607" class="Symbol">)</a> <a id="5609" class="Symbol">→</a> <a id="5611" href="UF.Subsingletons-FunExt.html#5532" class="Bound">D</a> <a id="5613" href="UF.Subsingletons-FunExt.html#5580" class="Bound">a</a> <a id="5615" href="UF.Subsingletons-FunExt.html#5588" class="Bound">b</a> <a id="5617" href="UF.Subsingletons-FunExt.html#5598" class="Bound">c</a> <a id="5619" class="Symbol">→</a> <a id="5621" href="UF.Subsingletons-FunExt.html#5449" class="Bound">𝓥₃</a> <a id="5624" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5626" class="Symbol">}</a>
 <a id="5629" class="Symbol">→</a> <a id="5631" class="Symbol">((</a><a id="5633" href="UF.Subsingletons-FunExt.html#5633" class="Bound">a</a> <a id="5635" class="Symbol">:</a> <a id="5637" href="UF.Subsingletons-FunExt.html#5468" class="Bound">A</a><a id="5638" class="Symbol">)</a> <a id="5640" class="Symbol">(</a><a id="5641" href="UF.Subsingletons-FunExt.html#5641" class="Bound">b</a> <a id="5643" class="Symbol">:</a> <a id="5645" href="UF.Subsingletons-FunExt.html#5482" class="Bound">B</a> <a id="5647" href="UF.Subsingletons-FunExt.html#5633" class="Bound">a</a><a id="5648" class="Symbol">)</a> <a id="5650" class="Symbol">(</a><a id="5651" href="UF.Subsingletons-FunExt.html#5651" class="Bound">c</a> <a id="5653" class="Symbol">:</a> <a id="5655" href="UF.Subsingletons-FunExt.html#5501" class="Bound">C</a> <a id="5657" href="UF.Subsingletons-FunExt.html#5633" class="Bound">a</a> <a id="5659" href="UF.Subsingletons-FunExt.html#5641" class="Bound">b</a><a id="5660" class="Symbol">)</a> <a id="5662" class="Symbol">(</a><a id="5663" href="UF.Subsingletons-FunExt.html#5663" class="Bound">d</a> <a id="5665" class="Symbol">:</a> <a id="5667" href="UF.Subsingletons-FunExt.html#5532" class="Bound">D</a> <a id="5669" href="UF.Subsingletons-FunExt.html#5633" class="Bound">a</a> <a id="5671" href="UF.Subsingletons-FunExt.html#5641" class="Bound">b</a> <a id="5673" href="UF.Subsingletons-FunExt.html#5651" class="Bound">c</a><a id="5674" class="Symbol">)</a> <a id="5676" class="Symbol">→</a> <a id="5678" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5686" class="Symbol">(</a><a id="5687" href="UF.Subsingletons-FunExt.html#5575" class="Bound">E</a> <a id="5689" href="UF.Subsingletons-FunExt.html#5633" class="Bound">a</a> <a id="5691" href="UF.Subsingletons-FunExt.html#5641" class="Bound">b</a> <a id="5693" href="UF.Subsingletons-FunExt.html#5651" class="Bound">c</a> <a id="5695" href="UF.Subsingletons-FunExt.html#5663" class="Bound">d</a><a id="5696" class="Symbol">))</a>
 <a id="5700" class="Symbol">→</a> <a id="5702" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5710" class="Symbol">((</a><a id="5712" href="UF.Subsingletons-FunExt.html#5712" class="Bound">a</a> <a id="5714" class="Symbol">:</a> <a id="5716" href="UF.Subsingletons-FunExt.html#5468" class="Bound">A</a><a id="5717" class="Symbol">)</a> <a id="5719" class="Symbol">(</a><a id="5720" href="UF.Subsingletons-FunExt.html#5720" class="Bound">b</a> <a id="5722" class="Symbol">:</a> <a id="5724" href="UF.Subsingletons-FunExt.html#5482" class="Bound">B</a> <a id="5726" href="UF.Subsingletons-FunExt.html#5712" class="Bound">a</a><a id="5727" class="Symbol">)</a> <a id="5729" class="Symbol">(</a><a id="5730" href="UF.Subsingletons-FunExt.html#5730" class="Bound">c</a> <a id="5732" class="Symbol">:</a> <a id="5734" href="UF.Subsingletons-FunExt.html#5501" class="Bound">C</a> <a id="5736" href="UF.Subsingletons-FunExt.html#5712" class="Bound">a</a> <a id="5738" href="UF.Subsingletons-FunExt.html#5720" class="Bound">b</a><a id="5739" class="Symbol">)</a> <a id="5741" class="Symbol">(</a><a id="5742" href="UF.Subsingletons-FunExt.html#5742" class="Bound">d</a> <a id="5744" class="Symbol">:</a> <a id="5746" href="UF.Subsingletons-FunExt.html#5532" class="Bound">D</a> <a id="5748" href="UF.Subsingletons-FunExt.html#5712" class="Bound">a</a> <a id="5750" href="UF.Subsingletons-FunExt.html#5720" class="Bound">b</a> <a id="5752" href="UF.Subsingletons-FunExt.html#5730" class="Bound">c</a><a id="5753" class="Symbol">)</a> <a id="5755" class="Symbol">→</a> <a id="5757" href="UF.Subsingletons-FunExt.html#5575" class="Bound">E</a> <a id="5759" href="UF.Subsingletons-FunExt.html#5712" class="Bound">a</a> <a id="5761" href="UF.Subsingletons-FunExt.html#5720" class="Bound">b</a> <a id="5763" href="UF.Subsingletons-FunExt.html#5730" class="Bound">c</a> <a id="5765" href="UF.Subsingletons-FunExt.html#5742" class="Bound">d</a><a id="5766" class="Symbol">)</a>
<a id="5768" href="UF.Subsingletons-FunExt.html#5414" class="Function">Π₄-is-prop</a> <a id="5779" href="UF.Subsingletons-FunExt.html#5779" class="Bound">fe</a> <a id="5782" href="UF.Subsingletons-FunExt.html#5782" class="Bound">i</a> <a id="5784" class="Symbol">=</a> <a id="5786" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5796" href="UF.Subsingletons-FunExt.html#5779" class="Bound">fe</a> <a id="5799" class="Symbol">(λ</a> <a id="5802" href="UF.Subsingletons-FunExt.html#5802" class="Bound">x</a> <a id="5804" class="Symbol">→</a> <a id="5806" href="UF.Subsingletons-FunExt.html#5120" class="Function">Π₃-is-prop</a> <a id="5817" href="UF.Subsingletons-FunExt.html#5779" class="Bound">fe</a> <a id="5820" class="Symbol">(</a><a id="5821" href="UF.Subsingletons-FunExt.html#5782" class="Bound">i</a> <a id="5823" href="UF.Subsingletons-FunExt.html#5802" class="Bound">x</a><a id="5824" class="Symbol">))</a>

<a id="Π₅-is-prop"></a><a id="5828" href="UF.Subsingletons-FunExt.html#5828" class="Function">Π₅-is-prop</a>
 <a id="5840" class="Symbol">:</a> <a id="5842" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="5851" class="Symbol">→</a> <a id="5853" class="Symbol">{</a><a id="5854" href="UF.Subsingletons-FunExt.html#5854" class="Bound">𝓥₀</a> <a id="5857" href="UF.Subsingletons-FunExt.html#5857" class="Bound">𝓥₁</a> <a id="5860" href="UF.Subsingletons-FunExt.html#5860" class="Bound">𝓥₂</a> <a id="5863" href="UF.Subsingletons-FunExt.html#5863" class="Bound">𝓥₃</a> <a id="5866" href="UF.Subsingletons-FunExt.html#5866" class="Bound">𝓥₄</a> <a id="5869" class="Symbol">:</a> <a id="5871" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5879" class="Symbol">}</a>
   <a id="5884" class="Symbol">{</a><a id="5885" href="UF.Subsingletons-FunExt.html#5885" class="Bound">A</a> <a id="5887" class="Symbol">:</a> <a id="5889" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5891" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5893" class="Symbol">}</a>
   <a id="5898" class="Symbol">{</a><a id="5899" href="UF.Subsingletons-FunExt.html#5899" class="Bound">B</a> <a id="5901" class="Symbol">:</a> <a id="5903" href="UF.Subsingletons-FunExt.html#5885" class="Bound">A</a> <a id="5905" class="Symbol">→</a> <a id="5907" href="UF.Subsingletons-FunExt.html#5854" class="Bound">𝓥₀</a> <a id="5910" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5912" class="Symbol">}</a>
   <a id="5917" class="Symbol">{</a><a id="5918" href="UF.Subsingletons-FunExt.html#5918" class="Bound">C</a> <a id="5920" class="Symbol">:</a> <a id="5922" class="Symbol">(</a><a id="5923" href="UF.Subsingletons-FunExt.html#5923" class="Bound">a</a> <a id="5925" class="Symbol">:</a> <a id="5927" href="UF.Subsingletons-FunExt.html#5885" class="Bound">A</a><a id="5928" class="Symbol">)</a> <a id="5930" class="Symbol">→</a> <a id="5932" href="UF.Subsingletons-FunExt.html#5899" class="Bound">B</a> <a id="5934" href="UF.Subsingletons-FunExt.html#5923" class="Bound">a</a> <a id="5936" class="Symbol">→</a> <a id="5938" href="UF.Subsingletons-FunExt.html#5857" class="Bound">𝓥₁</a> <a id="5941" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5943" class="Symbol">}</a>
   <a id="5948" class="Symbol">{</a><a id="5949" href="UF.Subsingletons-FunExt.html#5949" class="Bound">D</a> <a id="5951" class="Symbol">:</a> <a id="5953" class="Symbol">(</a><a id="5954" href="UF.Subsingletons-FunExt.html#5954" class="Bound">a</a> <a id="5956" class="Symbol">:</a> <a id="5958" href="UF.Subsingletons-FunExt.html#5885" class="Bound">A</a><a id="5959" class="Symbol">)</a> <a id="5961" class="Symbol">(</a><a id="5962" href="UF.Subsingletons-FunExt.html#5962" class="Bound">b</a> <a id="5964" class="Symbol">:</a> <a id="5966" href="UF.Subsingletons-FunExt.html#5899" class="Bound">B</a> <a id="5968" href="UF.Subsingletons-FunExt.html#5954" class="Bound">a</a><a id="5969" class="Symbol">)</a> <a id="5971" class="Symbol">→</a> <a id="5973" href="UF.Subsingletons-FunExt.html#5918" class="Bound">C</a> <a id="5975" href="UF.Subsingletons-FunExt.html#5954" class="Bound">a</a> <a id="5977" href="UF.Subsingletons-FunExt.html#5962" class="Bound">b</a> <a id="5979" class="Symbol">→</a> <a id="5981" href="UF.Subsingletons-FunExt.html#5860" class="Bound">𝓥₂</a> <a id="5984" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5986" class="Symbol">}</a>
   <a id="5991" class="Symbol">{</a><a id="5992" href="UF.Subsingletons-FunExt.html#5992" class="Bound">E</a> <a id="5994" class="Symbol">:</a> <a id="5996" class="Symbol">(</a><a id="5997" href="UF.Subsingletons-FunExt.html#5997" class="Bound">a</a> <a id="5999" class="Symbol">:</a> <a id="6001" href="UF.Subsingletons-FunExt.html#5885" class="Bound">A</a><a id="6002" class="Symbol">)</a> <a id="6004" class="Symbol">(</a><a id="6005" href="UF.Subsingletons-FunExt.html#6005" class="Bound">b</a> <a id="6007" class="Symbol">:</a> <a id="6009" href="UF.Subsingletons-FunExt.html#5899" class="Bound">B</a> <a id="6011" href="UF.Subsingletons-FunExt.html#5997" class="Bound">a</a><a id="6012" class="Symbol">)</a> <a id="6014" class="Symbol">(</a><a id="6015" href="UF.Subsingletons-FunExt.html#6015" class="Bound">c</a> <a id="6017" class="Symbol">:</a> <a id="6019" href="UF.Subsingletons-FunExt.html#5918" class="Bound">C</a> <a id="6021" href="UF.Subsingletons-FunExt.html#5997" class="Bound">a</a> <a id="6023" href="UF.Subsingletons-FunExt.html#6005" class="Bound">b</a><a id="6024" class="Symbol">)</a> <a id="6026" class="Symbol">→</a> <a id="6028" href="UF.Subsingletons-FunExt.html#5949" class="Bound">D</a> <a id="6030" href="UF.Subsingletons-FunExt.html#5997" class="Bound">a</a> <a id="6032" href="UF.Subsingletons-FunExt.html#6005" class="Bound">b</a> <a id="6034" href="UF.Subsingletons-FunExt.html#6015" class="Bound">c</a> <a id="6036" class="Symbol">→</a> <a id="6038" href="UF.Subsingletons-FunExt.html#5863" class="Bound">𝓥₃</a> <a id="6041" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6043" class="Symbol">}</a>
   <a id="6048" class="Symbol">{</a><a id="6049" href="UF.Subsingletons-FunExt.html#6049" class="Bound">F</a> <a id="6051" class="Symbol">:</a> <a id="6053" class="Symbol">(</a><a id="6054" href="UF.Subsingletons-FunExt.html#6054" class="Bound">a</a> <a id="6056" class="Symbol">:</a> <a id="6058" href="UF.Subsingletons-FunExt.html#5885" class="Bound">A</a><a id="6059" class="Symbol">)</a> <a id="6061" class="Symbol">(</a><a id="6062" href="UF.Subsingletons-FunExt.html#6062" class="Bound">b</a> <a id="6064" class="Symbol">:</a> <a id="6066" href="UF.Subsingletons-FunExt.html#5899" class="Bound">B</a> <a id="6068" href="UF.Subsingletons-FunExt.html#6054" class="Bound">a</a><a id="6069" class="Symbol">)</a> <a id="6071" class="Symbol">(</a><a id="6072" href="UF.Subsingletons-FunExt.html#6072" class="Bound">c</a> <a id="6074" class="Symbol">:</a> <a id="6076" href="UF.Subsingletons-FunExt.html#5918" class="Bound">C</a> <a id="6078" href="UF.Subsingletons-FunExt.html#6054" class="Bound">a</a> <a id="6080" href="UF.Subsingletons-FunExt.html#6062" class="Bound">b</a><a id="6081" class="Symbol">)</a> <a id="6083" class="Symbol">(</a><a id="6084" href="UF.Subsingletons-FunExt.html#6084" class="Bound">d</a> <a id="6086" class="Symbol">:</a> <a id="6088" href="UF.Subsingletons-FunExt.html#5949" class="Bound">D</a> <a id="6090" href="UF.Subsingletons-FunExt.html#6054" class="Bound">a</a> <a id="6092" href="UF.Subsingletons-FunExt.html#6062" class="Bound">b</a> <a id="6094" href="UF.Subsingletons-FunExt.html#6072" class="Bound">c</a><a id="6095" class="Symbol">)</a> <a id="6097" class="Symbol">→</a> <a id="6099" href="UF.Subsingletons-FunExt.html#5992" class="Bound">E</a> <a id="6101" href="UF.Subsingletons-FunExt.html#6054" class="Bound">a</a> <a id="6103" href="UF.Subsingletons-FunExt.html#6062" class="Bound">b</a> <a id="6105" href="UF.Subsingletons-FunExt.html#6072" class="Bound">c</a> <a id="6107" href="UF.Subsingletons-FunExt.html#6084" class="Bound">d</a> <a id="6109" class="Symbol">→</a> <a id="6111" href="UF.Subsingletons-FunExt.html#5866" class="Bound">𝓥₄</a> <a id="6114" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6116" class="Symbol">}</a>
 <a id="6119" class="Symbol">→</a> <a id="6121" class="Symbol">((</a><a id="6123" href="UF.Subsingletons-FunExt.html#6123" class="Bound">a</a> <a id="6125" class="Symbol">:</a> <a id="6127" href="UF.Subsingletons-FunExt.html#5885" class="Bound">A</a><a id="6128" class="Symbol">)</a> <a id="6130" class="Symbol">(</a><a id="6131" href="UF.Subsingletons-FunExt.html#6131" class="Bound">b</a> <a id="6133" class="Symbol">:</a> <a id="6135" href="UF.Subsingletons-FunExt.html#5899" class="Bound">B</a> <a id="6137" href="UF.Subsingletons-FunExt.html#6123" class="Bound">a</a><a id="6138" class="Symbol">)</a> <a id="6140" class="Symbol">(</a><a id="6141" href="UF.Subsingletons-FunExt.html#6141" class="Bound">c</a> <a id="6143" class="Symbol">:</a> <a id="6145" href="UF.Subsingletons-FunExt.html#5918" class="Bound">C</a> <a id="6147" href="UF.Subsingletons-FunExt.html#6123" class="Bound">a</a> <a id="6149" href="UF.Subsingletons-FunExt.html#6131" class="Bound">b</a><a id="6150" class="Symbol">)</a> <a id="6152" class="Symbol">(</a><a id="6153" href="UF.Subsingletons-FunExt.html#6153" class="Bound">d</a> <a id="6155" class="Symbol">:</a> <a id="6157" href="UF.Subsingletons-FunExt.html#5949" class="Bound">D</a> <a id="6159" href="UF.Subsingletons-FunExt.html#6123" class="Bound">a</a> <a id="6161" href="UF.Subsingletons-FunExt.html#6131" class="Bound">b</a> <a id="6163" href="UF.Subsingletons-FunExt.html#6141" class="Bound">c</a><a id="6164" class="Symbol">)</a> <a id="6166" class="Symbol">(</a><a id="6167" href="UF.Subsingletons-FunExt.html#6167" class="Bound">e</a> <a id="6169" class="Symbol">:</a> <a id="6171" href="UF.Subsingletons-FunExt.html#5992" class="Bound">E</a> <a id="6173" href="UF.Subsingletons-FunExt.html#6123" class="Bound">a</a> <a id="6175" href="UF.Subsingletons-FunExt.html#6131" class="Bound">b</a> <a id="6177" href="UF.Subsingletons-FunExt.html#6141" class="Bound">c</a> <a id="6179" href="UF.Subsingletons-FunExt.html#6153" class="Bound">d</a><a id="6180" class="Symbol">)</a>
       <a id="6189" class="Symbol">→</a> <a id="6191" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6199" class="Symbol">(</a><a id="6200" href="UF.Subsingletons-FunExt.html#6049" class="Bound">F</a> <a id="6202" href="UF.Subsingletons-FunExt.html#6123" class="Bound">a</a> <a id="6204" href="UF.Subsingletons-FunExt.html#6131" class="Bound">b</a> <a id="6206" href="UF.Subsingletons-FunExt.html#6141" class="Bound">c</a> <a id="6208" href="UF.Subsingletons-FunExt.html#6153" class="Bound">d</a> <a id="6210" href="UF.Subsingletons-FunExt.html#6167" class="Bound">e</a><a id="6211" class="Symbol">))</a>
 <a id="6215" class="Symbol">→</a> <a id="6217" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6225" class="Symbol">((</a><a id="6227" href="UF.Subsingletons-FunExt.html#6227" class="Bound">a</a> <a id="6229" class="Symbol">:</a> <a id="6231" href="UF.Subsingletons-FunExt.html#5885" class="Bound">A</a><a id="6232" class="Symbol">)</a>
            <a id="6246" class="Symbol">(</a><a id="6247" href="UF.Subsingletons-FunExt.html#6247" class="Bound">b</a> <a id="6249" class="Symbol">:</a> <a id="6251" href="UF.Subsingletons-FunExt.html#5899" class="Bound">B</a> <a id="6253" href="UF.Subsingletons-FunExt.html#6227" class="Bound">a</a><a id="6254" class="Symbol">)</a>
            <a id="6268" class="Symbol">(</a><a id="6269" href="UF.Subsingletons-FunExt.html#6269" class="Bound">c</a> <a id="6271" class="Symbol">:</a> <a id="6273" href="UF.Subsingletons-FunExt.html#5918" class="Bound">C</a> <a id="6275" href="UF.Subsingletons-FunExt.html#6227" class="Bound">a</a> <a id="6277" href="UF.Subsingletons-FunExt.html#6247" class="Bound">b</a><a id="6278" class="Symbol">)</a>
            <a id="6292" class="Symbol">(</a><a id="6293" href="UF.Subsingletons-FunExt.html#6293" class="Bound">d</a> <a id="6295" class="Symbol">:</a> <a id="6297" href="UF.Subsingletons-FunExt.html#5949" class="Bound">D</a> <a id="6299" href="UF.Subsingletons-FunExt.html#6227" class="Bound">a</a> <a id="6301" href="UF.Subsingletons-FunExt.html#6247" class="Bound">b</a> <a id="6303" href="UF.Subsingletons-FunExt.html#6269" class="Bound">c</a><a id="6304" class="Symbol">)</a>
            <a id="6318" class="Symbol">(</a><a id="6319" href="UF.Subsingletons-FunExt.html#6319" class="Bound">e</a> <a id="6321" class="Symbol">:</a> <a id="6323" href="UF.Subsingletons-FunExt.html#5992" class="Bound">E</a> <a id="6325" href="UF.Subsingletons-FunExt.html#6227" class="Bound">a</a> <a id="6327" href="UF.Subsingletons-FunExt.html#6247" class="Bound">b</a> <a id="6329" href="UF.Subsingletons-FunExt.html#6269" class="Bound">c</a> <a id="6331" href="UF.Subsingletons-FunExt.html#6293" class="Bound">d</a><a id="6332" class="Symbol">)</a>
               <a id="6349" class="Symbol">→</a> <a id="6351" href="UF.Subsingletons-FunExt.html#6049" class="Bound">F</a> <a id="6353" href="UF.Subsingletons-FunExt.html#6227" class="Bound">a</a> <a id="6355" href="UF.Subsingletons-FunExt.html#6247" class="Bound">b</a> <a id="6357" href="UF.Subsingletons-FunExt.html#6269" class="Bound">c</a> <a id="6359" href="UF.Subsingletons-FunExt.html#6293" class="Bound">d</a> <a id="6361" href="UF.Subsingletons-FunExt.html#6319" class="Bound">e</a><a id="6362" class="Symbol">)</a>
<a id="6364" href="UF.Subsingletons-FunExt.html#5828" class="Function">Π₅-is-prop</a> <a id="6375" href="UF.Subsingletons-FunExt.html#6375" class="Bound">fe</a> <a id="6378" href="UF.Subsingletons-FunExt.html#6378" class="Bound">i</a> <a id="6380" class="Symbol">=</a> <a id="6382" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="6392" href="UF.Subsingletons-FunExt.html#6375" class="Bound">fe</a> <a id="6395" class="Symbol">(λ</a> <a id="6398" href="UF.Subsingletons-FunExt.html#6398" class="Bound">x</a> <a id="6400" class="Symbol">→</a> <a id="6402" href="UF.Subsingletons-FunExt.html#5414" class="Function">Π₄-is-prop</a> <a id="6413" href="UF.Subsingletons-FunExt.html#6375" class="Bound">fe</a> <a id="6416" class="Symbol">(</a><a id="6417" href="UF.Subsingletons-FunExt.html#6378" class="Bound">i</a> <a id="6419" href="UF.Subsingletons-FunExt.html#6398" class="Bound">x</a><a id="6420" class="Symbol">))</a>

<a id="Π₆-is-prop"></a><a id="6424" href="UF.Subsingletons-FunExt.html#6424" class="Function">Π₆-is-prop</a>
 <a id="6436" class="Symbol">:</a> <a id="6438" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="6447" class="Symbol">→</a> <a id="6449" class="Symbol">{</a><a id="6450" href="UF.Subsingletons-FunExt.html#6450" class="Bound">𝓥₀</a> <a id="6453" href="UF.Subsingletons-FunExt.html#6453" class="Bound">𝓥₁</a> <a id="6456" href="UF.Subsingletons-FunExt.html#6456" class="Bound">𝓥₂</a> <a id="6459" href="UF.Subsingletons-FunExt.html#6459" class="Bound">𝓥₃</a> <a id="6462" href="UF.Subsingletons-FunExt.html#6462" class="Bound">𝓥₄</a> <a id="6465" href="UF.Subsingletons-FunExt.html#6465" class="Bound">𝓥₅</a>  <a id="6469" class="Symbol">:</a> <a id="6471" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6479" class="Symbol">}</a>
   <a id="6484" class="Symbol">{</a><a id="6485" href="UF.Subsingletons-FunExt.html#6485" class="Bound">A</a> <a id="6487" class="Symbol">:</a> <a id="6489" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6491" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6493" class="Symbol">}</a>
   <a id="6498" class="Symbol">{</a><a id="6499" href="UF.Subsingletons-FunExt.html#6499" class="Bound">B</a> <a id="6501" class="Symbol">:</a> <a id="6503" href="UF.Subsingletons-FunExt.html#6485" class="Bound">A</a> <a id="6505" class="Symbol">→</a> <a id="6507" href="UF.Subsingletons-FunExt.html#6450" class="Bound">𝓥₀</a> <a id="6510" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6512" class="Symbol">}</a>
   <a id="6517" class="Symbol">{</a><a id="6518" href="UF.Subsingletons-FunExt.html#6518" class="Bound">C</a> <a id="6520" class="Symbol">:</a> <a id="6522" class="Symbol">(</a><a id="6523" href="UF.Subsingletons-FunExt.html#6523" class="Bound">a</a> <a id="6525" class="Symbol">:</a> <a id="6527" href="UF.Subsingletons-FunExt.html#6485" class="Bound">A</a><a id="6528" class="Symbol">)</a> <a id="6530" class="Symbol">→</a> <a id="6532" href="UF.Subsingletons-FunExt.html#6499" class="Bound">B</a> <a id="6534" href="UF.Subsingletons-FunExt.html#6523" class="Bound">a</a> <a id="6536" class="Symbol">→</a> <a id="6538" href="UF.Subsingletons-FunExt.html#6453" class="Bound">𝓥₁</a> <a id="6541" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6543" class="Symbol">}</a>
   <a id="6548" class="Symbol">{</a><a id="6549" href="UF.Subsingletons-FunExt.html#6549" class="Bound">D</a> <a id="6551" class="Symbol">:</a> <a id="6553" class="Symbol">(</a><a id="6554" href="UF.Subsingletons-FunExt.html#6554" class="Bound">a</a> <a id="6556" class="Symbol">:</a> <a id="6558" href="UF.Subsingletons-FunExt.html#6485" class="Bound">A</a><a id="6559" class="Symbol">)</a> <a id="6561" class="Symbol">(</a><a id="6562" href="UF.Subsingletons-FunExt.html#6562" class="Bound">b</a> <a id="6564" class="Symbol">:</a> <a id="6566" href="UF.Subsingletons-FunExt.html#6499" class="Bound">B</a> <a id="6568" href="UF.Subsingletons-FunExt.html#6554" class="Bound">a</a><a id="6569" class="Symbol">)</a> <a id="6571" class="Symbol">→</a> <a id="6573" href="UF.Subsingletons-FunExt.html#6518" class="Bound">C</a> <a id="6575" href="UF.Subsingletons-FunExt.html#6554" class="Bound">a</a> <a id="6577" href="UF.Subsingletons-FunExt.html#6562" class="Bound">b</a> <a id="6579" class="Symbol">→</a> <a id="6581" href="UF.Subsingletons-FunExt.html#6456" class="Bound">𝓥₂</a> <a id="6584" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6586" class="Symbol">}</a>
   <a id="6591" class="Symbol">{</a><a id="6592" href="UF.Subsingletons-FunExt.html#6592" class="Bound">E</a> <a id="6594" class="Symbol">:</a> <a id="6596" class="Symbol">(</a><a id="6597" href="UF.Subsingletons-FunExt.html#6597" class="Bound">a</a> <a id="6599" class="Symbol">:</a> <a id="6601" href="UF.Subsingletons-FunExt.html#6485" class="Bound">A</a><a id="6602" class="Symbol">)</a> <a id="6604" class="Symbol">(</a><a id="6605" href="UF.Subsingletons-FunExt.html#6605" class="Bound">b</a> <a id="6607" class="Symbol">:</a> <a id="6609" href="UF.Subsingletons-FunExt.html#6499" class="Bound">B</a> <a id="6611" href="UF.Subsingletons-FunExt.html#6597" class="Bound">a</a><a id="6612" class="Symbol">)</a> <a id="6614" class="Symbol">(</a><a id="6615" href="UF.Subsingletons-FunExt.html#6615" class="Bound">c</a> <a id="6617" class="Symbol">:</a> <a id="6619" href="UF.Subsingletons-FunExt.html#6518" class="Bound">C</a> <a id="6621" href="UF.Subsingletons-FunExt.html#6597" class="Bound">a</a> <a id="6623" href="UF.Subsingletons-FunExt.html#6605" class="Bound">b</a><a id="6624" class="Symbol">)</a> <a id="6626" class="Symbol">→</a> <a id="6628" href="UF.Subsingletons-FunExt.html#6549" class="Bound">D</a> <a id="6630" href="UF.Subsingletons-FunExt.html#6597" class="Bound">a</a> <a id="6632" href="UF.Subsingletons-FunExt.html#6605" class="Bound">b</a> <a id="6634" href="UF.Subsingletons-FunExt.html#6615" class="Bound">c</a> <a id="6636" class="Symbol">→</a> <a id="6638" href="UF.Subsingletons-FunExt.html#6459" class="Bound">𝓥₃</a> <a id="6641" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6643" class="Symbol">}</a>
   <a id="6648" class="Symbol">{</a><a id="6649" href="UF.Subsingletons-FunExt.html#6649" class="Bound">F</a> <a id="6651" class="Symbol">:</a> <a id="6653" class="Symbol">(</a><a id="6654" href="UF.Subsingletons-FunExt.html#6654" class="Bound">a</a> <a id="6656" class="Symbol">:</a> <a id="6658" href="UF.Subsingletons-FunExt.html#6485" class="Bound">A</a><a id="6659" class="Symbol">)</a> <a id="6661" class="Symbol">(</a><a id="6662" href="UF.Subsingletons-FunExt.html#6662" class="Bound">b</a> <a id="6664" class="Symbol">:</a> <a id="6666" href="UF.Subsingletons-FunExt.html#6499" class="Bound">B</a> <a id="6668" href="UF.Subsingletons-FunExt.html#6654" class="Bound">a</a><a id="6669" class="Symbol">)</a> <a id="6671" class="Symbol">(</a><a id="6672" href="UF.Subsingletons-FunExt.html#6672" class="Bound">c</a> <a id="6674" class="Symbol">:</a> <a id="6676" href="UF.Subsingletons-FunExt.html#6518" class="Bound">C</a> <a id="6678" href="UF.Subsingletons-FunExt.html#6654" class="Bound">a</a> <a id="6680" href="UF.Subsingletons-FunExt.html#6662" class="Bound">b</a><a id="6681" class="Symbol">)</a> <a id="6683" class="Symbol">(</a><a id="6684" href="UF.Subsingletons-FunExt.html#6684" class="Bound">d</a> <a id="6686" class="Symbol">:</a> <a id="6688" href="UF.Subsingletons-FunExt.html#6549" class="Bound">D</a> <a id="6690" href="UF.Subsingletons-FunExt.html#6654" class="Bound">a</a> <a id="6692" href="UF.Subsingletons-FunExt.html#6662" class="Bound">b</a> <a id="6694" href="UF.Subsingletons-FunExt.html#6672" class="Bound">c</a><a id="6695" class="Symbol">)</a> <a id="6697" class="Symbol">→</a> <a id="6699" href="UF.Subsingletons-FunExt.html#6592" class="Bound">E</a> <a id="6701" href="UF.Subsingletons-FunExt.html#6654" class="Bound">a</a> <a id="6703" href="UF.Subsingletons-FunExt.html#6662" class="Bound">b</a> <a id="6705" href="UF.Subsingletons-FunExt.html#6672" class="Bound">c</a> <a id="6707" href="UF.Subsingletons-FunExt.html#6684" class="Bound">d</a> <a id="6709" class="Symbol">→</a> <a id="6711" href="UF.Subsingletons-FunExt.html#6462" class="Bound">𝓥₄</a> <a id="6714" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6716" class="Symbol">}</a>
   <a id="6721" class="Symbol">{</a><a id="6722" href="UF.Subsingletons-FunExt.html#6722" class="Bound">G</a> <a id="6724" class="Symbol">:</a> <a id="6726" class="Symbol">(</a><a id="6727" href="UF.Subsingletons-FunExt.html#6727" class="Bound">a</a> <a id="6729" class="Symbol">:</a> <a id="6731" href="UF.Subsingletons-FunExt.html#6485" class="Bound">A</a><a id="6732" class="Symbol">)</a> <a id="6734" class="Symbol">(</a><a id="6735" href="UF.Subsingletons-FunExt.html#6735" class="Bound">b</a> <a id="6737" class="Symbol">:</a> <a id="6739" href="UF.Subsingletons-FunExt.html#6499" class="Bound">B</a> <a id="6741" href="UF.Subsingletons-FunExt.html#6727" class="Bound">a</a><a id="6742" class="Symbol">)</a> <a id="6744" class="Symbol">(</a><a id="6745" href="UF.Subsingletons-FunExt.html#6745" class="Bound">c</a> <a id="6747" class="Symbol">:</a> <a id="6749" href="UF.Subsingletons-FunExt.html#6518" class="Bound">C</a> <a id="6751" href="UF.Subsingletons-FunExt.html#6727" class="Bound">a</a> <a id="6753" href="UF.Subsingletons-FunExt.html#6735" class="Bound">b</a><a id="6754" class="Symbol">)</a> <a id="6756" class="Symbol">(</a><a id="6757" href="UF.Subsingletons-FunExt.html#6757" class="Bound">d</a> <a id="6759" class="Symbol">:</a> <a id="6761" href="UF.Subsingletons-FunExt.html#6549" class="Bound">D</a> <a id="6763" href="UF.Subsingletons-FunExt.html#6727" class="Bound">a</a> <a id="6765" href="UF.Subsingletons-FunExt.html#6735" class="Bound">b</a> <a id="6767" href="UF.Subsingletons-FunExt.html#6745" class="Bound">c</a><a id="6768" class="Symbol">)</a> <a id="6770" class="Symbol">(</a><a id="6771" href="UF.Subsingletons-FunExt.html#6771" class="Bound">e</a> <a id="6773" class="Symbol">:</a> <a id="6775" href="UF.Subsingletons-FunExt.html#6592" class="Bound">E</a> <a id="6777" href="UF.Subsingletons-FunExt.html#6727" class="Bound">a</a> <a id="6779" href="UF.Subsingletons-FunExt.html#6735" class="Bound">b</a> <a id="6781" href="UF.Subsingletons-FunExt.html#6745" class="Bound">c</a> <a id="6783" href="UF.Subsingletons-FunExt.html#6757" class="Bound">d</a><a id="6784" class="Symbol">)</a>
      <a id="6792" class="Symbol">→</a> <a id="6794" href="UF.Subsingletons-FunExt.html#6649" class="Bound">F</a> <a id="6796" href="UF.Subsingletons-FunExt.html#6727" class="Bound">a</a> <a id="6798" href="UF.Subsingletons-FunExt.html#6735" class="Bound">b</a> <a id="6800" href="UF.Subsingletons-FunExt.html#6745" class="Bound">c</a> <a id="6802" href="UF.Subsingletons-FunExt.html#6757" class="Bound">d</a> <a id="6804" href="UF.Subsingletons-FunExt.html#6771" class="Bound">e</a> <a id="6806" class="Symbol">→</a> <a id="6808" href="UF.Subsingletons-FunExt.html#6465" class="Bound">𝓥₅</a> <a id="6811" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6813" class="Symbol">}</a>
 <a id="6816" class="Symbol">→</a> <a id="6818" class="Symbol">((</a><a id="6820" href="UF.Subsingletons-FunExt.html#6820" class="Bound">a</a> <a id="6822" class="Symbol">:</a> <a id="6824" href="UF.Subsingletons-FunExt.html#6485" class="Bound">A</a><a id="6825" class="Symbol">)</a> <a id="6827" class="Symbol">(</a><a id="6828" href="UF.Subsingletons-FunExt.html#6828" class="Bound">b</a> <a id="6830" class="Symbol">:</a> <a id="6832" href="UF.Subsingletons-FunExt.html#6499" class="Bound">B</a> <a id="6834" href="UF.Subsingletons-FunExt.html#6820" class="Bound">a</a><a id="6835" class="Symbol">)</a> <a id="6837" class="Symbol">(</a><a id="6838" href="UF.Subsingletons-FunExt.html#6838" class="Bound">c</a> <a id="6840" class="Symbol">:</a> <a id="6842" href="UF.Subsingletons-FunExt.html#6518" class="Bound">C</a> <a id="6844" href="UF.Subsingletons-FunExt.html#6820" class="Bound">a</a> <a id="6846" href="UF.Subsingletons-FunExt.html#6828" class="Bound">b</a><a id="6847" class="Symbol">)</a> <a id="6849" class="Symbol">(</a><a id="6850" href="UF.Subsingletons-FunExt.html#6850" class="Bound">d</a> <a id="6852" class="Symbol">:</a> <a id="6854" href="UF.Subsingletons-FunExt.html#6549" class="Bound">D</a> <a id="6856" href="UF.Subsingletons-FunExt.html#6820" class="Bound">a</a> <a id="6858" href="UF.Subsingletons-FunExt.html#6828" class="Bound">b</a> <a id="6860" href="UF.Subsingletons-FunExt.html#6838" class="Bound">c</a><a id="6861" class="Symbol">)</a> <a id="6863" class="Symbol">(</a><a id="6864" href="UF.Subsingletons-FunExt.html#6864" class="Bound">e</a> <a id="6866" class="Symbol">:</a> <a id="6868" href="UF.Subsingletons-FunExt.html#6592" class="Bound">E</a> <a id="6870" href="UF.Subsingletons-FunExt.html#6820" class="Bound">a</a> <a id="6872" href="UF.Subsingletons-FunExt.html#6828" class="Bound">b</a> <a id="6874" href="UF.Subsingletons-FunExt.html#6838" class="Bound">c</a> <a id="6876" href="UF.Subsingletons-FunExt.html#6850" class="Bound">d</a><a id="6877" class="Symbol">)</a> <a id="6879" class="Symbol">(</a><a id="6880" href="UF.Subsingletons-FunExt.html#6880" class="Bound">f</a> <a id="6882" class="Symbol">:</a> <a id="6884" href="UF.Subsingletons-FunExt.html#6649" class="Bound">F</a> <a id="6886" href="UF.Subsingletons-FunExt.html#6820" class="Bound">a</a> <a id="6888" href="UF.Subsingletons-FunExt.html#6828" class="Bound">b</a> <a id="6890" href="UF.Subsingletons-FunExt.html#6838" class="Bound">c</a> <a id="6892" href="UF.Subsingletons-FunExt.html#6850" class="Bound">d</a> <a id="6894" href="UF.Subsingletons-FunExt.html#6864" class="Bound">e</a><a id="6895" class="Symbol">)</a>
       <a id="6904" class="Symbol">→</a> <a id="6906" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6914" class="Symbol">(</a><a id="6915" href="UF.Subsingletons-FunExt.html#6722" class="Bound">G</a> <a id="6917" href="UF.Subsingletons-FunExt.html#6820" class="Bound">a</a> <a id="6919" href="UF.Subsingletons-FunExt.html#6828" class="Bound">b</a> <a id="6921" href="UF.Subsingletons-FunExt.html#6838" class="Bound">c</a> <a id="6923" href="UF.Subsingletons-FunExt.html#6850" class="Bound">d</a> <a id="6925" href="UF.Subsingletons-FunExt.html#6864" class="Bound">e</a> <a id="6927" href="UF.Subsingletons-FunExt.html#6880" class="Bound">f</a><a id="6928" class="Symbol">))</a>
 <a id="6932" class="Symbol">→</a> <a id="6934" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6942" class="Symbol">((</a><a id="6944" href="UF.Subsingletons-FunExt.html#6944" class="Bound">a</a> <a id="6946" class="Symbol">:</a> <a id="6948" href="UF.Subsingletons-FunExt.html#6485" class="Bound">A</a><a id="6949" class="Symbol">)</a>
            <a id="6963" class="Symbol">(</a><a id="6964" href="UF.Subsingletons-FunExt.html#6964" class="Bound">b</a> <a id="6966" class="Symbol">:</a> <a id="6968" href="UF.Subsingletons-FunExt.html#6499" class="Bound">B</a> <a id="6970" href="UF.Subsingletons-FunExt.html#6944" class="Bound">a</a><a id="6971" class="Symbol">)</a>
            <a id="6985" class="Symbol">(</a><a id="6986" href="UF.Subsingletons-FunExt.html#6986" class="Bound">c</a> <a id="6988" class="Symbol">:</a> <a id="6990" href="UF.Subsingletons-FunExt.html#6518" class="Bound">C</a> <a id="6992" href="UF.Subsingletons-FunExt.html#6944" class="Bound">a</a> <a id="6994" href="UF.Subsingletons-FunExt.html#6964" class="Bound">b</a><a id="6995" class="Symbol">)</a>
            <a id="7009" class="Symbol">(</a><a id="7010" href="UF.Subsingletons-FunExt.html#7010" class="Bound">d</a> <a id="7012" class="Symbol">:</a> <a id="7014" href="UF.Subsingletons-FunExt.html#6549" class="Bound">D</a> <a id="7016" href="UF.Subsingletons-FunExt.html#6944" class="Bound">a</a> <a id="7018" href="UF.Subsingletons-FunExt.html#6964" class="Bound">b</a> <a id="7020" href="UF.Subsingletons-FunExt.html#6986" class="Bound">c</a><a id="7021" class="Symbol">)</a>
            <a id="7035" class="Symbol">(</a><a id="7036" href="UF.Subsingletons-FunExt.html#7036" class="Bound">e</a> <a id="7038" class="Symbol">:</a> <a id="7040" href="UF.Subsingletons-FunExt.html#6592" class="Bound">E</a> <a id="7042" href="UF.Subsingletons-FunExt.html#6944" class="Bound">a</a> <a id="7044" href="UF.Subsingletons-FunExt.html#6964" class="Bound">b</a> <a id="7046" href="UF.Subsingletons-FunExt.html#6986" class="Bound">c</a> <a id="7048" href="UF.Subsingletons-FunExt.html#7010" class="Bound">d</a><a id="7049" class="Symbol">)</a>
            <a id="7063" class="Symbol">(</a><a id="7064" href="UF.Subsingletons-FunExt.html#7064" class="Bound">f</a> <a id="7066" class="Symbol">:</a> <a id="7068" href="UF.Subsingletons-FunExt.html#6649" class="Bound">F</a> <a id="7070" href="UF.Subsingletons-FunExt.html#6944" class="Bound">a</a> <a id="7072" href="UF.Subsingletons-FunExt.html#6964" class="Bound">b</a> <a id="7074" href="UF.Subsingletons-FunExt.html#6986" class="Bound">c</a> <a id="7076" href="UF.Subsingletons-FunExt.html#7010" class="Bound">d</a> <a id="7078" href="UF.Subsingletons-FunExt.html#7036" class="Bound">e</a><a id="7079" class="Symbol">)</a>
               <a id="7096" class="Symbol">→</a> <a id="7098" href="UF.Subsingletons-FunExt.html#6722" class="Bound">G</a> <a id="7100" href="UF.Subsingletons-FunExt.html#6944" class="Bound">a</a> <a id="7102" href="UF.Subsingletons-FunExt.html#6964" class="Bound">b</a> <a id="7104" href="UF.Subsingletons-FunExt.html#6986" class="Bound">c</a> <a id="7106" href="UF.Subsingletons-FunExt.html#7010" class="Bound">d</a> <a id="7108" href="UF.Subsingletons-FunExt.html#7036" class="Bound">e</a> <a id="7110" href="UF.Subsingletons-FunExt.html#7064" class="Bound">f</a><a id="7111" class="Symbol">)</a>
<a id="7113" href="UF.Subsingletons-FunExt.html#6424" class="Function">Π₆-is-prop</a> <a id="7124" href="UF.Subsingletons-FunExt.html#7124" class="Bound">fe</a> <a id="7127" href="UF.Subsingletons-FunExt.html#7127" class="Bound">i</a> <a id="7129" class="Symbol">=</a> <a id="7131" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="7141" href="UF.Subsingletons-FunExt.html#7124" class="Bound">fe</a> <a id="7144" class="Symbol">(λ</a> <a id="7147" href="UF.Subsingletons-FunExt.html#7147" class="Bound">x</a> <a id="7149" class="Symbol">→</a> <a id="7151" href="UF.Subsingletons-FunExt.html#5828" class="Function">Π₅-is-prop</a> <a id="7162" href="UF.Subsingletons-FunExt.html#7124" class="Bound">fe</a> <a id="7165" class="Symbol">(</a><a id="7166" href="UF.Subsingletons-FunExt.html#7127" class="Bound">i</a> <a id="7168" href="UF.Subsingletons-FunExt.html#7147" class="Bound">x</a><a id="7169" class="Symbol">))</a>

<a id="Π₇-is-prop"></a><a id="7173" href="UF.Subsingletons-FunExt.html#7173" class="Function">Π₇-is-prop</a>
 <a id="7185" class="Symbol">:</a> <a id="7187" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="7196" class="Symbol">→</a> <a id="7198" class="Symbol">{</a><a id="7199" href="UF.Subsingletons-FunExt.html#7199" class="Bound">𝓥₀</a> <a id="7202" href="UF.Subsingletons-FunExt.html#7202" class="Bound">𝓥₁</a> <a id="7205" href="UF.Subsingletons-FunExt.html#7205" class="Bound">𝓥₂</a> <a id="7208" href="UF.Subsingletons-FunExt.html#7208" class="Bound">𝓥₃</a> <a id="7211" href="UF.Subsingletons-FunExt.html#7211" class="Bound">𝓥₄</a> <a id="7214" href="UF.Subsingletons-FunExt.html#7214" class="Bound">𝓥₅</a> <a id="7217" href="UF.Subsingletons-FunExt.html#7217" class="Bound">𝓥₆</a> <a id="7220" class="Symbol">:</a> <a id="7222" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7230" class="Symbol">}</a>
   <a id="7235" class="Symbol">{</a><a id="7236" href="UF.Subsingletons-FunExt.html#7236" class="Bound">A</a> <a id="7238" class="Symbol">:</a> <a id="7240" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7242" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7244" class="Symbol">}</a>
   <a id="7249" class="Symbol">{</a><a id="7250" href="UF.Subsingletons-FunExt.html#7250" class="Bound">B</a> <a id="7252" class="Symbol">:</a> <a id="7254" href="UF.Subsingletons-FunExt.html#7236" class="Bound">A</a> <a id="7256" class="Symbol">→</a> <a id="7258" href="UF.Subsingletons-FunExt.html#7199" class="Bound">𝓥₀</a> <a id="7261" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7263" class="Symbol">}</a>
   <a id="7268" class="Symbol">{</a><a id="7269" href="UF.Subsingletons-FunExt.html#7269" class="Bound">C</a> <a id="7271" class="Symbol">:</a> <a id="7273" class="Symbol">(</a><a id="7274" href="UF.Subsingletons-FunExt.html#7274" class="Bound">a</a> <a id="7276" class="Symbol">:</a> <a id="7278" href="UF.Subsingletons-FunExt.html#7236" class="Bound">A</a><a id="7279" class="Symbol">)</a> <a id="7281" class="Symbol">→</a> <a id="7283" href="UF.Subsingletons-FunExt.html#7250" class="Bound">B</a> <a id="7285" href="UF.Subsingletons-FunExt.html#7274" class="Bound">a</a> <a id="7287" class="Symbol">→</a> <a id="7289" href="UF.Subsingletons-FunExt.html#7202" class="Bound">𝓥₁</a> <a id="7292" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7294" class="Symbol">}</a>
   <a id="7299" class="Symbol">{</a><a id="7300" href="UF.Subsingletons-FunExt.html#7300" class="Bound">D</a> <a id="7302" class="Symbol">:</a> <a id="7304" class="Symbol">(</a><a id="7305" href="UF.Subsingletons-FunExt.html#7305" class="Bound">a</a> <a id="7307" class="Symbol">:</a> <a id="7309" href="UF.Subsingletons-FunExt.html#7236" class="Bound">A</a><a id="7310" class="Symbol">)</a> <a id="7312" class="Symbol">(</a><a id="7313" href="UF.Subsingletons-FunExt.html#7313" class="Bound">b</a> <a id="7315" class="Symbol">:</a> <a id="7317" href="UF.Subsingletons-FunExt.html#7250" class="Bound">B</a> <a id="7319" href="UF.Subsingletons-FunExt.html#7305" class="Bound">a</a><a id="7320" class="Symbol">)</a> <a id="7322" class="Symbol">→</a> <a id="7324" href="UF.Subsingletons-FunExt.html#7269" class="Bound">C</a> <a id="7326" href="UF.Subsingletons-FunExt.html#7305" class="Bound">a</a> <a id="7328" href="UF.Subsingletons-FunExt.html#7313" class="Bound">b</a> <a id="7330" class="Symbol">→</a> <a id="7332" href="UF.Subsingletons-FunExt.html#7205" class="Bound">𝓥₂</a> <a id="7335" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7337" class="Symbol">}</a>
   <a id="7342" class="Symbol">{</a><a id="7343" href="UF.Subsingletons-FunExt.html#7343" class="Bound">E</a> <a id="7345" class="Symbol">:</a> <a id="7347" class="Symbol">(</a><a id="7348" href="UF.Subsingletons-FunExt.html#7348" class="Bound">a</a> <a id="7350" class="Symbol">:</a> <a id="7352" href="UF.Subsingletons-FunExt.html#7236" class="Bound">A</a><a id="7353" class="Symbol">)</a> <a id="7355" class="Symbol">(</a><a id="7356" href="UF.Subsingletons-FunExt.html#7356" class="Bound">b</a> <a id="7358" class="Symbol">:</a> <a id="7360" href="UF.Subsingletons-FunExt.html#7250" class="Bound">B</a> <a id="7362" href="UF.Subsingletons-FunExt.html#7348" class="Bound">a</a><a id="7363" class="Symbol">)</a> <a id="7365" class="Symbol">(</a><a id="7366" href="UF.Subsingletons-FunExt.html#7366" class="Bound">c</a> <a id="7368" class="Symbol">:</a> <a id="7370" href="UF.Subsingletons-FunExt.html#7269" class="Bound">C</a> <a id="7372" href="UF.Subsingletons-FunExt.html#7348" class="Bound">a</a> <a id="7374" href="UF.Subsingletons-FunExt.html#7356" class="Bound">b</a><a id="7375" class="Symbol">)</a> <a id="7377" class="Symbol">→</a> <a id="7379" href="UF.Subsingletons-FunExt.html#7300" class="Bound">D</a> <a id="7381" href="UF.Subsingletons-FunExt.html#7348" class="Bound">a</a> <a id="7383" href="UF.Subsingletons-FunExt.html#7356" class="Bound">b</a> <a id="7385" href="UF.Subsingletons-FunExt.html#7366" class="Bound">c</a> <a id="7387" class="Symbol">→</a> <a id="7389" href="UF.Subsingletons-FunExt.html#7208" class="Bound">𝓥₃</a> <a id="7392" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7394" class="Symbol">}</a>
   <a id="7399" class="Symbol">{</a><a id="7400" href="UF.Subsingletons-FunExt.html#7400" class="Bound">F</a> <a id="7402" class="Symbol">:</a> <a id="7404" class="Symbol">(</a><a id="7405" href="UF.Subsingletons-FunExt.html#7405" class="Bound">a</a> <a id="7407" class="Symbol">:</a> <a id="7409" href="UF.Subsingletons-FunExt.html#7236" class="Bound">A</a><a id="7410" class="Symbol">)</a> <a id="7412" class="Symbol">(</a><a id="7413" href="UF.Subsingletons-FunExt.html#7413" class="Bound">b</a> <a id="7415" class="Symbol">:</a> <a id="7417" href="UF.Subsingletons-FunExt.html#7250" class="Bound">B</a> <a id="7419" href="UF.Subsingletons-FunExt.html#7405" class="Bound">a</a><a id="7420" class="Symbol">)</a> <a id="7422" class="Symbol">(</a><a id="7423" href="UF.Subsingletons-FunExt.html#7423" class="Bound">c</a> <a id="7425" class="Symbol">:</a> <a id="7427" href="UF.Subsingletons-FunExt.html#7269" class="Bound">C</a> <a id="7429" href="UF.Subsingletons-FunExt.html#7405" class="Bound">a</a> <a id="7431" href="UF.Subsingletons-FunExt.html#7413" class="Bound">b</a><a id="7432" class="Symbol">)</a> <a id="7434" class="Symbol">(</a><a id="7435" href="UF.Subsingletons-FunExt.html#7435" class="Bound">d</a> <a id="7437" class="Symbol">:</a> <a id="7439" href="UF.Subsingletons-FunExt.html#7300" class="Bound">D</a> <a id="7441" href="UF.Subsingletons-FunExt.html#7405" class="Bound">a</a> <a id="7443" href="UF.Subsingletons-FunExt.html#7413" class="Bound">b</a> <a id="7445" href="UF.Subsingletons-FunExt.html#7423" class="Bound">c</a><a id="7446" class="Symbol">)</a> <a id="7448" class="Symbol">→</a> <a id="7450" href="UF.Subsingletons-FunExt.html#7343" class="Bound">E</a> <a id="7452" href="UF.Subsingletons-FunExt.html#7405" class="Bound">a</a> <a id="7454" href="UF.Subsingletons-FunExt.html#7413" class="Bound">b</a> <a id="7456" href="UF.Subsingletons-FunExt.html#7423" class="Bound">c</a> <a id="7458" href="UF.Subsingletons-FunExt.html#7435" class="Bound">d</a> <a id="7460" class="Symbol">→</a> <a id="7462" href="UF.Subsingletons-FunExt.html#7211" class="Bound">𝓥₄</a> <a id="7465" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7467" class="Symbol">}</a>
   <a id="7472" class="Symbol">{</a><a id="7473" href="UF.Subsingletons-FunExt.html#7473" class="Bound">G</a> <a id="7475" class="Symbol">:</a> <a id="7477" class="Symbol">(</a><a id="7478" href="UF.Subsingletons-FunExt.html#7478" class="Bound">a</a> <a id="7480" class="Symbol">:</a> <a id="7482" href="UF.Subsingletons-FunExt.html#7236" class="Bound">A</a><a id="7483" class="Symbol">)</a> <a id="7485" class="Symbol">(</a><a id="7486" href="UF.Subsingletons-FunExt.html#7486" class="Bound">b</a> <a id="7488" class="Symbol">:</a> <a id="7490" href="UF.Subsingletons-FunExt.html#7250" class="Bound">B</a> <a id="7492" href="UF.Subsingletons-FunExt.html#7478" class="Bound">a</a><a id="7493" class="Symbol">)</a> <a id="7495" class="Symbol">(</a><a id="7496" href="UF.Subsingletons-FunExt.html#7496" class="Bound">c</a> <a id="7498" class="Symbol">:</a> <a id="7500" href="UF.Subsingletons-FunExt.html#7269" class="Bound">C</a> <a id="7502" href="UF.Subsingletons-FunExt.html#7478" class="Bound">a</a> <a id="7504" href="UF.Subsingletons-FunExt.html#7486" class="Bound">b</a><a id="7505" class="Symbol">)</a> <a id="7507" class="Symbol">(</a><a id="7508" href="UF.Subsingletons-FunExt.html#7508" class="Bound">d</a> <a id="7510" class="Symbol">:</a> <a id="7512" href="UF.Subsingletons-FunExt.html#7300" class="Bound">D</a> <a id="7514" href="UF.Subsingletons-FunExt.html#7478" class="Bound">a</a> <a id="7516" href="UF.Subsingletons-FunExt.html#7486" class="Bound">b</a> <a id="7518" href="UF.Subsingletons-FunExt.html#7496" class="Bound">c</a><a id="7519" class="Symbol">)</a> <a id="7521" class="Symbol">(</a><a id="7522" href="UF.Subsingletons-FunExt.html#7522" class="Bound">e</a> <a id="7524" class="Symbol">:</a> <a id="7526" href="UF.Subsingletons-FunExt.html#7343" class="Bound">E</a> <a id="7528" href="UF.Subsingletons-FunExt.html#7478" class="Bound">a</a> <a id="7530" href="UF.Subsingletons-FunExt.html#7486" class="Bound">b</a> <a id="7532" href="UF.Subsingletons-FunExt.html#7496" class="Bound">c</a> <a id="7534" href="UF.Subsingletons-FunExt.html#7508" class="Bound">d</a><a id="7535" class="Symbol">)</a>
      <a id="7543" class="Symbol">→</a> <a id="7545" href="UF.Subsingletons-FunExt.html#7400" class="Bound">F</a> <a id="7547" href="UF.Subsingletons-FunExt.html#7478" class="Bound">a</a> <a id="7549" href="UF.Subsingletons-FunExt.html#7486" class="Bound">b</a> <a id="7551" href="UF.Subsingletons-FunExt.html#7496" class="Bound">c</a> <a id="7553" href="UF.Subsingletons-FunExt.html#7508" class="Bound">d</a> <a id="7555" href="UF.Subsingletons-FunExt.html#7522" class="Bound">e</a> <a id="7557" class="Symbol">→</a> <a id="7559" href="UF.Subsingletons-FunExt.html#7214" class="Bound">𝓥₅</a> <a id="7562" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7564" class="Symbol">}</a>
   <a id="7569" class="Symbol">{</a><a id="7570" href="UF.Subsingletons-FunExt.html#7570" class="Bound">H</a> <a id="7572" class="Symbol">:</a> <a id="7574" class="Symbol">(</a><a id="7575" href="UF.Subsingletons-FunExt.html#7575" class="Bound">a</a> <a id="7577" class="Symbol">:</a> <a id="7579" href="UF.Subsingletons-FunExt.html#7236" class="Bound">A</a><a id="7580" class="Symbol">)</a> <a id="7582" class="Symbol">(</a><a id="7583" href="UF.Subsingletons-FunExt.html#7583" class="Bound">b</a> <a id="7585" class="Symbol">:</a> <a id="7587" href="UF.Subsingletons-FunExt.html#7250" class="Bound">B</a> <a id="7589" href="UF.Subsingletons-FunExt.html#7575" class="Bound">a</a><a id="7590" class="Symbol">)</a> <a id="7592" class="Symbol">(</a><a id="7593" href="UF.Subsingletons-FunExt.html#7593" class="Bound">c</a> <a id="7595" class="Symbol">:</a> <a id="7597" href="UF.Subsingletons-FunExt.html#7269" class="Bound">C</a> <a id="7599" href="UF.Subsingletons-FunExt.html#7575" class="Bound">a</a> <a id="7601" href="UF.Subsingletons-FunExt.html#7583" class="Bound">b</a><a id="7602" class="Symbol">)</a> <a id="7604" class="Symbol">(</a><a id="7605" href="UF.Subsingletons-FunExt.html#7605" class="Bound">d</a> <a id="7607" class="Symbol">:</a> <a id="7609" href="UF.Subsingletons-FunExt.html#7300" class="Bound">D</a> <a id="7611" href="UF.Subsingletons-FunExt.html#7575" class="Bound">a</a> <a id="7613" href="UF.Subsingletons-FunExt.html#7583" class="Bound">b</a> <a id="7615" href="UF.Subsingletons-FunExt.html#7593" class="Bound">c</a><a id="7616" class="Symbol">)</a> <a id="7618" class="Symbol">(</a><a id="7619" href="UF.Subsingletons-FunExt.html#7619" class="Bound">e</a> <a id="7621" class="Symbol">:</a> <a id="7623" href="UF.Subsingletons-FunExt.html#7343" class="Bound">E</a> <a id="7625" href="UF.Subsingletons-FunExt.html#7575" class="Bound">a</a> <a id="7627" href="UF.Subsingletons-FunExt.html#7583" class="Bound">b</a> <a id="7629" href="UF.Subsingletons-FunExt.html#7593" class="Bound">c</a> <a id="7631" href="UF.Subsingletons-FunExt.html#7605" class="Bound">d</a><a id="7632" class="Symbol">)</a>
        <a id="7642" class="Symbol">(</a><a id="7643" href="UF.Subsingletons-FunExt.html#7643" class="Bound">f</a> <a id="7645" class="Symbol">:</a> <a id="7647" href="UF.Subsingletons-FunExt.html#7400" class="Bound">F</a> <a id="7649" href="UF.Subsingletons-FunExt.html#7575" class="Bound">a</a> <a id="7651" href="UF.Subsingletons-FunExt.html#7583" class="Bound">b</a> <a id="7653" href="UF.Subsingletons-FunExt.html#7593" class="Bound">c</a> <a id="7655" href="UF.Subsingletons-FunExt.html#7605" class="Bound">d</a> <a id="7657" href="UF.Subsingletons-FunExt.html#7619" class="Bound">e</a><a id="7658" class="Symbol">)</a> <a id="7660" class="Symbol">→</a> <a id="7662" href="UF.Subsingletons-FunExt.html#7473" class="Bound">G</a> <a id="7664" href="UF.Subsingletons-FunExt.html#7575" class="Bound">a</a> <a id="7666" href="UF.Subsingletons-FunExt.html#7583" class="Bound">b</a> <a id="7668" href="UF.Subsingletons-FunExt.html#7593" class="Bound">c</a> <a id="7670" href="UF.Subsingletons-FunExt.html#7605" class="Bound">d</a> <a id="7672" href="UF.Subsingletons-FunExt.html#7619" class="Bound">e</a> <a id="7674" href="UF.Subsingletons-FunExt.html#7643" class="Bound">f</a> <a id="7676" class="Symbol">→</a> <a id="7678" href="UF.Subsingletons-FunExt.html#7217" class="Bound">𝓥₆</a> <a id="7681" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7683" class="Symbol">}</a>
 <a id="7686" class="Symbol">→</a> <a id="7688" class="Symbol">((</a><a id="7690" href="UF.Subsingletons-FunExt.html#7690" class="Bound">a</a> <a id="7692" class="Symbol">:</a> <a id="7694" href="UF.Subsingletons-FunExt.html#7236" class="Bound">A</a><a id="7695" class="Symbol">)</a> <a id="7697" class="Symbol">(</a><a id="7698" href="UF.Subsingletons-FunExt.html#7698" class="Bound">b</a> <a id="7700" class="Symbol">:</a> <a id="7702" href="UF.Subsingletons-FunExt.html#7250" class="Bound">B</a> <a id="7704" href="UF.Subsingletons-FunExt.html#7690" class="Bound">a</a><a id="7705" class="Symbol">)</a> <a id="7707" class="Symbol">(</a><a id="7708" href="UF.Subsingletons-FunExt.html#7708" class="Bound">c</a> <a id="7710" class="Symbol">:</a> <a id="7712" href="UF.Subsingletons-FunExt.html#7269" class="Bound">C</a> <a id="7714" href="UF.Subsingletons-FunExt.html#7690" class="Bound">a</a> <a id="7716" href="UF.Subsingletons-FunExt.html#7698" class="Bound">b</a><a id="7717" class="Symbol">)</a> <a id="7719" class="Symbol">(</a><a id="7720" href="UF.Subsingletons-FunExt.html#7720" class="Bound">d</a> <a id="7722" class="Symbol">:</a> <a id="7724" href="UF.Subsingletons-FunExt.html#7300" class="Bound">D</a> <a id="7726" href="UF.Subsingletons-FunExt.html#7690" class="Bound">a</a> <a id="7728" href="UF.Subsingletons-FunExt.html#7698" class="Bound">b</a> <a id="7730" href="UF.Subsingletons-FunExt.html#7708" class="Bound">c</a><a id="7731" class="Symbol">)</a> <a id="7733" class="Symbol">(</a><a id="7734" href="UF.Subsingletons-FunExt.html#7734" class="Bound">e</a> <a id="7736" class="Symbol">:</a> <a id="7738" href="UF.Subsingletons-FunExt.html#7343" class="Bound">E</a> <a id="7740" href="UF.Subsingletons-FunExt.html#7690" class="Bound">a</a> <a id="7742" href="UF.Subsingletons-FunExt.html#7698" class="Bound">b</a> <a id="7744" href="UF.Subsingletons-FunExt.html#7708" class="Bound">c</a> <a id="7746" href="UF.Subsingletons-FunExt.html#7720" class="Bound">d</a><a id="7747" class="Symbol">)</a>
    <a id="7753" class="Symbol">(</a><a id="7754" href="UF.Subsingletons-FunExt.html#7754" class="Bound">f</a> <a id="7756" class="Symbol">:</a> <a id="7758" href="UF.Subsingletons-FunExt.html#7400" class="Bound">F</a> <a id="7760" href="UF.Subsingletons-FunExt.html#7690" class="Bound">a</a> <a id="7762" href="UF.Subsingletons-FunExt.html#7698" class="Bound">b</a> <a id="7764" href="UF.Subsingletons-FunExt.html#7708" class="Bound">c</a> <a id="7766" href="UF.Subsingletons-FunExt.html#7720" class="Bound">d</a> <a id="7768" href="UF.Subsingletons-FunExt.html#7734" class="Bound">e</a><a id="7769" class="Symbol">)</a> <a id="7771" class="Symbol">(</a><a id="7772" href="UF.Subsingletons-FunExt.html#7772" class="Bound">g</a> <a id="7774" class="Symbol">:</a> <a id="7776" href="UF.Subsingletons-FunExt.html#7473" class="Bound">G</a> <a id="7778" href="UF.Subsingletons-FunExt.html#7690" class="Bound">a</a> <a id="7780" href="UF.Subsingletons-FunExt.html#7698" class="Bound">b</a> <a id="7782" href="UF.Subsingletons-FunExt.html#7708" class="Bound">c</a> <a id="7784" href="UF.Subsingletons-FunExt.html#7720" class="Bound">d</a> <a id="7786" href="UF.Subsingletons-FunExt.html#7734" class="Bound">e</a> <a id="7788" href="UF.Subsingletons-FunExt.html#7754" class="Bound">f</a><a id="7789" class="Symbol">)</a>
       <a id="7798" class="Symbol">→</a> <a id="7800" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7808" class="Symbol">(</a><a id="7809" href="UF.Subsingletons-FunExt.html#7570" class="Bound">H</a> <a id="7811" href="UF.Subsingletons-FunExt.html#7690" class="Bound">a</a> <a id="7813" href="UF.Subsingletons-FunExt.html#7698" class="Bound">b</a> <a id="7815" href="UF.Subsingletons-FunExt.html#7708" class="Bound">c</a> <a id="7817" href="UF.Subsingletons-FunExt.html#7720" class="Bound">d</a> <a id="7819" href="UF.Subsingletons-FunExt.html#7734" class="Bound">e</a> <a id="7821" href="UF.Subsingletons-FunExt.html#7754" class="Bound">f</a> <a id="7823" href="UF.Subsingletons-FunExt.html#7772" class="Bound">g</a><a id="7824" class="Symbol">))</a>
 <a id="7828" class="Symbol">→</a> <a id="7830" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7838" class="Symbol">((</a><a id="7840" href="UF.Subsingletons-FunExt.html#7840" class="Bound">a</a> <a id="7842" class="Symbol">:</a> <a id="7844" href="UF.Subsingletons-FunExt.html#7236" class="Bound">A</a><a id="7845" class="Symbol">)</a>
            <a id="7859" class="Symbol">(</a><a id="7860" href="UF.Subsingletons-FunExt.html#7860" class="Bound">b</a> <a id="7862" class="Symbol">:</a> <a id="7864" href="UF.Subsingletons-FunExt.html#7250" class="Bound">B</a> <a id="7866" href="UF.Subsingletons-FunExt.html#7840" class="Bound">a</a><a id="7867" class="Symbol">)</a>
            <a id="7881" class="Symbol">(</a><a id="7882" href="UF.Subsingletons-FunExt.html#7882" class="Bound">c</a> <a id="7884" class="Symbol">:</a> <a id="7886" href="UF.Subsingletons-FunExt.html#7269" class="Bound">C</a> <a id="7888" href="UF.Subsingletons-FunExt.html#7840" class="Bound">a</a> <a id="7890" href="UF.Subsingletons-FunExt.html#7860" class="Bound">b</a><a id="7891" class="Symbol">)</a>
            <a id="7905" class="Symbol">(</a><a id="7906" href="UF.Subsingletons-FunExt.html#7906" class="Bound">d</a> <a id="7908" class="Symbol">:</a> <a id="7910" href="UF.Subsingletons-FunExt.html#7300" class="Bound">D</a> <a id="7912" href="UF.Subsingletons-FunExt.html#7840" class="Bound">a</a> <a id="7914" href="UF.Subsingletons-FunExt.html#7860" class="Bound">b</a> <a id="7916" href="UF.Subsingletons-FunExt.html#7882" class="Bound">c</a><a id="7917" class="Symbol">)</a>
            <a id="7931" class="Symbol">(</a><a id="7932" href="UF.Subsingletons-FunExt.html#7932" class="Bound">e</a> <a id="7934" class="Symbol">:</a> <a id="7936" href="UF.Subsingletons-FunExt.html#7343" class="Bound">E</a> <a id="7938" href="UF.Subsingletons-FunExt.html#7840" class="Bound">a</a> <a id="7940" href="UF.Subsingletons-FunExt.html#7860" class="Bound">b</a> <a id="7942" href="UF.Subsingletons-FunExt.html#7882" class="Bound">c</a> <a id="7944" href="UF.Subsingletons-FunExt.html#7906" class="Bound">d</a><a id="7945" class="Symbol">)</a>
            <a id="7959" class="Symbol">(</a><a id="7960" href="UF.Subsingletons-FunExt.html#7960" class="Bound">f</a> <a id="7962" class="Symbol">:</a> <a id="7964" href="UF.Subsingletons-FunExt.html#7400" class="Bound">F</a> <a id="7966" href="UF.Subsingletons-FunExt.html#7840" class="Bound">a</a> <a id="7968" href="UF.Subsingletons-FunExt.html#7860" class="Bound">b</a> <a id="7970" href="UF.Subsingletons-FunExt.html#7882" class="Bound">c</a> <a id="7972" href="UF.Subsingletons-FunExt.html#7906" class="Bound">d</a> <a id="7974" href="UF.Subsingletons-FunExt.html#7932" class="Bound">e</a><a id="7975" class="Symbol">)</a>
            <a id="7989" class="Symbol">(</a><a id="7990" href="UF.Subsingletons-FunExt.html#7990" class="Bound">g</a> <a id="7992" class="Symbol">:</a> <a id="7994" href="UF.Subsingletons-FunExt.html#7473" class="Bound">G</a> <a id="7996" href="UF.Subsingletons-FunExt.html#7840" class="Bound">a</a> <a id="7998" href="UF.Subsingletons-FunExt.html#7860" class="Bound">b</a> <a id="8000" href="UF.Subsingletons-FunExt.html#7882" class="Bound">c</a> <a id="8002" href="UF.Subsingletons-FunExt.html#7906" class="Bound">d</a> <a id="8004" href="UF.Subsingletons-FunExt.html#7932" class="Bound">e</a> <a id="8006" href="UF.Subsingletons-FunExt.html#7960" class="Bound">f</a><a id="8007" class="Symbol">)</a>
               <a id="8024" class="Symbol">→</a> <a id="8026" href="UF.Subsingletons-FunExt.html#7570" class="Bound">H</a> <a id="8028" href="UF.Subsingletons-FunExt.html#7840" class="Bound">a</a> <a id="8030" href="UF.Subsingletons-FunExt.html#7860" class="Bound">b</a> <a id="8032" href="UF.Subsingletons-FunExt.html#7882" class="Bound">c</a> <a id="8034" href="UF.Subsingletons-FunExt.html#7906" class="Bound">d</a> <a id="8036" href="UF.Subsingletons-FunExt.html#7932" class="Bound">e</a> <a id="8038" href="UF.Subsingletons-FunExt.html#7960" class="Bound">f</a> <a id="8040" href="UF.Subsingletons-FunExt.html#7990" class="Bound">g</a><a id="8041" class="Symbol">)</a>
<a id="8043" href="UF.Subsingletons-FunExt.html#7173" class="Function">Π₇-is-prop</a> <a id="8054" href="UF.Subsingletons-FunExt.html#8054" class="Bound">fe</a> <a id="8057" href="UF.Subsingletons-FunExt.html#8057" class="Bound">i</a> <a id="8059" class="Symbol">=</a> <a id="8061" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="8071" href="UF.Subsingletons-FunExt.html#8054" class="Bound">fe</a> <a id="8074" class="Symbol">(λ</a> <a id="8077" href="UF.Subsingletons-FunExt.html#8077" class="Bound">x</a> <a id="8079" class="Symbol">→</a> <a id="8081" href="UF.Subsingletons-FunExt.html#6424" class="Function">Π₆-is-prop</a> <a id="8092" href="UF.Subsingletons-FunExt.html#8054" class="Bound">fe</a> <a id="8095" class="Symbol">(</a><a id="8096" href="UF.Subsingletons-FunExt.html#8057" class="Bound">i</a> <a id="8098" href="UF.Subsingletons-FunExt.html#8077" class="Bound">x</a><a id="8099" class="Symbol">))</a>

<a id="implicit-Π₂-is-prop"></a><a id="8103" href="UF.Subsingletons-FunExt.html#8103" class="Function">implicit-Π₂-is-prop</a>
 <a id="8124" class="Symbol">:</a> <a id="8126" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
 <a id="8135" class="Symbol">→</a> <a id="8137" class="Symbol">{</a><a id="8138" href="UF.Subsingletons-FunExt.html#8138" class="Bound">X</a> <a id="8140" class="Symbol">:</a> <a id="8142" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8144" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8146" class="Symbol">}</a>
   <a id="8151" class="Symbol">{</a><a id="8152" href="UF.Subsingletons-FunExt.html#8152" class="Bound">Y</a> <a id="8154" class="Symbol">:</a> <a id="8156" href="UF.Subsingletons-FunExt.html#8138" class="Bound">X</a> <a id="8158" class="Symbol">→</a> <a id="8160" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8162" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8164" class="Symbol">}</a>
   <a id="8169" class="Symbol">{</a><a id="8170" href="UF.Subsingletons-FunExt.html#8170" class="Bound">Z</a> <a id="8172" class="Symbol">:</a> <a id="8174" class="Symbol">(</a><a id="8175" href="UF.Subsingletons-FunExt.html#8175" class="Bound">x</a> <a id="8177" class="Symbol">:</a> <a id="8179" href="UF.Subsingletons-FunExt.html#8138" class="Bound">X</a><a id="8180" class="Symbol">)</a> <a id="8182" class="Symbol">→</a> <a id="8184" href="UF.Subsingletons-FunExt.html#8152" class="Bound">Y</a> <a id="8186" href="UF.Subsingletons-FunExt.html#8175" class="Bound">x</a> <a id="8188" class="Symbol">→</a> <a id="8190" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="8192" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8194" class="Symbol">}</a>
 <a id="8197" class="Symbol">→</a> <a id="8199" class="Symbol">((</a><a id="8201" href="UF.Subsingletons-FunExt.html#8201" class="Bound">x</a> <a id="8203" class="Symbol">:</a> <a id="8205" href="UF.Subsingletons-FunExt.html#8138" class="Bound">X</a><a id="8206" class="Symbol">)</a> <a id="8208" class="Symbol">(</a><a id="8209" href="UF.Subsingletons-FunExt.html#8209" class="Bound">y</a> <a id="8211" class="Symbol">:</a> <a id="8213" href="UF.Subsingletons-FunExt.html#8152" class="Bound">Y</a> <a id="8215" href="UF.Subsingletons-FunExt.html#8201" class="Bound">x</a><a id="8216" class="Symbol">)</a> <a id="8218" class="Symbol">→</a> <a id="8220" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8228" class="Symbol">(</a><a id="8229" href="UF.Subsingletons-FunExt.html#8170" class="Bound">Z</a> <a id="8231" href="UF.Subsingletons-FunExt.html#8201" class="Bound">x</a> <a id="8233" href="UF.Subsingletons-FunExt.html#8209" class="Bound">y</a><a id="8234" class="Symbol">))</a>
 <a id="8238" class="Symbol">→</a> <a id="8240" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8248" class="Symbol">({</a><a id="8250" href="UF.Subsingletons-FunExt.html#8250" class="Bound">x</a> <a id="8252" class="Symbol">:</a> <a id="8254" href="UF.Subsingletons-FunExt.html#8138" class="Bound">X</a><a id="8255" class="Symbol">}</a> <a id="8257" class="Symbol">{</a><a id="8258" href="UF.Subsingletons-FunExt.html#8258" class="Bound">y</a> <a id="8260" class="Symbol">:</a> <a id="8262" href="UF.Subsingletons-FunExt.html#8152" class="Bound">Y</a> <a id="8264" href="UF.Subsingletons-FunExt.html#8250" class="Bound">x</a><a id="8265" class="Symbol">}</a> <a id="8267" class="Symbol">→</a> <a id="8269" href="UF.Subsingletons-FunExt.html#8170" class="Bound">Z</a> <a id="8271" href="UF.Subsingletons-FunExt.html#8250" class="Bound">x</a> <a id="8273" href="UF.Subsingletons-FunExt.html#8258" class="Bound">y</a><a id="8274" class="Symbol">)</a>
<a id="8276" href="UF.Subsingletons-FunExt.html#8103" class="Function">implicit-Π₂-is-prop</a> <a id="8296" href="UF.Subsingletons-FunExt.html#8296" class="Bound">fe</a> <a id="8299" href="UF.Subsingletons-FunExt.html#8299" class="Bound">i</a>
 <a id="8302" class="Symbol">=</a> <a id="8304" href="UF.Subsingletons-FunExt.html#796" class="Function">implicit-Π-is-prop</a> <a id="8323" href="UF.Subsingletons-FunExt.html#8296" class="Bound">fe</a> <a id="8326" class="Symbol">(λ</a> <a id="8329" href="UF.Subsingletons-FunExt.html#8329" class="Bound">x</a> <a id="8331" class="Symbol">→</a> <a id="8333" href="UF.Subsingletons-FunExt.html#796" class="Function">implicit-Π-is-prop</a> <a id="8352" href="UF.Subsingletons-FunExt.html#8296" class="Bound">fe</a> <a id="8355" class="Symbol">(</a><a id="8356" href="UF.Subsingletons-FunExt.html#8299" class="Bound">i</a> <a id="8358" href="UF.Subsingletons-FunExt.html#8329" class="Bound">x</a><a id="8359" class="Symbol">))</a>

<a id="8363" class="Markup">\end{code}</a><a id="8373" class="Background">

The function extensionality axiom implies that negations are propositions.

</a><a id="8451" class="Markup">\begin{code}</a>

<a id="negations-are-props-statement"></a><a id="8465" href="UF.Subsingletons-FunExt.html#8465" class="Function">negations-are-props-statement</a> <a id="8495" class="Symbol">:</a> <a id="8497" class="Symbol">∀</a> <a id="8499" href="UF.Subsingletons-FunExt.html#8499" class="Bound">𝓤</a> <a id="8501" class="Symbol">→</a> <a id="8503" href="UF.Subsingletons-FunExt.html#8499" class="Bound">𝓤</a> <a id="8505" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="8507" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="8509" href="UF.Subsingletons-FunExt.html#8465" class="Function">negations-are-props-statement</a> <a id="8539" href="UF.Subsingletons-FunExt.html#8539" class="Bound">𝓤</a> <a id="8541" class="Symbol">=</a> <a id="8543" class="Symbol">{</a><a id="8544" href="UF.Subsingletons-FunExt.html#8544" class="Bound">X</a> <a id="8546" class="Symbol">:</a> <a id="8548" href="UF.Subsingletons-FunExt.html#8539" class="Bound">𝓤</a> <a id="8550" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8552" class="Symbol">}</a> <a id="8554" class="Symbol">→</a> <a id="8556" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8564" class="Symbol">(</a><a id="8565" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8567" href="UF.Subsingletons-FunExt.html#8544" class="Bound">X</a><a id="8568" class="Symbol">)</a>

<a id="negations-are-props"></a><a id="8571" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="8591" class="Symbol">:</a> <a id="8593" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8600" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8602" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="8605" class="Symbol">→</a> <a id="8607" href="UF.Subsingletons-FunExt.html#8465" class="Function">negations-are-props-statement</a> <a id="8637" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="8639" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="8659" href="UF.Subsingletons-FunExt.html#8659" class="Bound">fe</a> <a id="8662" class="Symbol">=</a> <a id="8664" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="8674" href="UF.Subsingletons-FunExt.html#8659" class="Bound">fe</a> <a id="8677" class="Symbol">(λ</a> <a id="8680" href="UF.Subsingletons-FunExt.html#8680" class="Bound">x</a> <a id="8682" class="Symbol">→</a> <a id="8684" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a><a id="8693" class="Symbol">)</a>

<a id="decidability-of-prop-is-prop&#39;"></a><a id="8696" href="UF.Subsingletons-FunExt.html#8696" class="Function">decidability-of-prop-is-prop&#39;</a> <a id="8726" class="Symbol">:</a> <a id="8728" href="UF.Subsingletons-FunExt.html#8465" class="Function">negations-are-props-statement</a> <a id="8758" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                              <a id="8790" class="Symbol">→</a> <a id="8792" class="Symbol">{</a><a id="8793" href="UF.Subsingletons-FunExt.html#8793" class="Bound">P</a> <a id="8795" class="Symbol">:</a> <a id="8797" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8799" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8801" class="Symbol">}</a>
                              <a id="8833" class="Symbol">→</a> <a id="8835" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8843" href="UF.Subsingletons-FunExt.html#8793" class="Bound">P</a>
                              <a id="8875" class="Symbol">→</a> <a id="8877" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="8885" class="Symbol">(</a><a id="8886" href="UF.Subsingletons-FunExt.html#8793" class="Bound">P</a> <a id="8888" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="8890" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8892" href="UF.Subsingletons-FunExt.html#8793" class="Bound">P</a><a id="8893" class="Symbol">)</a>
<a id="8895" href="UF.Subsingletons-FunExt.html#8696" class="Function">decidability-of-prop-is-prop&#39;</a> <a id="8925" href="UF.Subsingletons-FunExt.html#8925" class="Bound">ne</a> <a id="8928" class="Symbol">{</a><a id="8929" href="UF.Subsingletons-FunExt.html#8929" class="Bound">P</a><a id="8930" class="Symbol">}</a> <a id="8932" href="UF.Subsingletons-FunExt.html#8932" class="Bound">i</a> <a id="8934" class="Symbol">=</a>
  <a id="8938" href="UF.Subsingletons.html#6119" class="Function">sum-of-contradictory-props</a> <a id="8965" href="UF.Subsingletons-FunExt.html#8932" class="Bound">i</a> <a id="8967" href="UF.Subsingletons-FunExt.html#8925" class="Bound">ne</a> <a id="8970" class="Symbol">(λ</a> <a id="8973" href="UF.Subsingletons-FunExt.html#8973" class="Bound">p</a> <a id="8975" href="UF.Subsingletons-FunExt.html#8975" class="Bound">np</a> <a id="8978" class="Symbol">→</a> <a id="8980" href="UF.Subsingletons-FunExt.html#8975" class="Bound">np</a> <a id="8983" href="UF.Subsingletons-FunExt.html#8973" class="Bound">p</a><a id="8984" class="Symbol">)</a>

<a id="decidability-of-prop-is-prop"></a><a id="8987" href="UF.Subsingletons-FunExt.html#8987" class="Function">decidability-of-prop-is-prop</a> <a id="9016" class="Symbol">:</a> <a id="9018" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9025" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9027" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                             <a id="9059" class="Symbol">→</a> <a id="9061" class="Symbol">{</a><a id="9062" href="UF.Subsingletons-FunExt.html#9062" class="Bound">P</a> <a id="9064" class="Symbol">:</a> <a id="9066" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9068" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9070" class="Symbol">}</a>
                             <a id="9101" class="Symbol">→</a> <a id="9103" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9111" href="UF.Subsingletons-FunExt.html#9062" class="Bound">P</a>
                             <a id="9142" class="Symbol">→</a> <a id="9144" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9152" class="Symbol">(</a><a id="9153" href="UF.Subsingletons-FunExt.html#9062" class="Bound">P</a> <a id="9155" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="9157" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9159" href="UF.Subsingletons-FunExt.html#9062" class="Bound">P</a><a id="9160" class="Symbol">)</a>
<a id="9162" href="UF.Subsingletons-FunExt.html#8987" class="Function">decidability-of-prop-is-prop</a> <a id="9191" href="UF.Subsingletons-FunExt.html#9191" class="Bound">fe</a> <a id="9194" class="Symbol">=</a>
  <a id="9198" href="UF.Subsingletons-FunExt.html#8696" class="Function">decidability-of-prop-is-prop&#39;</a> <a id="9228" class="Symbol">(</a><a id="9229" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="9249" href="UF.Subsingletons-FunExt.html#9191" class="Bound">fe</a><a id="9251" class="Symbol">)</a>

<a id="empty-types-are-props"></a><a id="9254" href="UF.Subsingletons-FunExt.html#9254" class="Function">empty-types-are-props</a> <a id="9276" class="Symbol">:</a> <a id="9278" class="Symbol">{</a><a id="9279" href="UF.Subsingletons-FunExt.html#9279" class="Bound">X</a> <a id="9281" class="Symbol">:</a> <a id="9283" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9285" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9287" class="Symbol">}</a> <a id="9289" class="Symbol">→</a> <a id="9291" class="Symbol">(</a><a id="9292" href="UF.Subsingletons-FunExt.html#9279" class="Bound">X</a> <a id="9294" class="Symbol">→</a> <a id="9296" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9298" class="Symbol">{</a><a id="9299" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9300" class="Symbol">})</a> <a id="9303" class="Symbol">→</a> <a id="9305" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="9313" href="UF.Subsingletons-FunExt.html#9279" class="Bound">X</a>
<a id="9315" href="UF.Subsingletons-FunExt.html#9254" class="Function">empty-types-are-props</a> <a id="9337" href="UF.Subsingletons-FunExt.html#9337" class="Bound">f</a> <a id="9339" href="UF.Subsingletons-FunExt.html#9339" class="Bound">x</a> <a id="9341" class="Symbol">=</a> <a id="9343" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9350" class="Symbol">(</a><a id="9351" href="UF.Subsingletons-FunExt.html#9337" class="Bound">f</a> <a id="9353" href="UF.Subsingletons-FunExt.html#9339" class="Bound">x</a><a id="9354" class="Symbol">)</a>

<a id="equal-𝟘-is-empty"></a><a id="9357" href="UF.Subsingletons-FunExt.html#9357" class="Function">equal-𝟘-is-empty</a> <a id="9374" class="Symbol">:</a> <a id="9376" class="Symbol">{</a><a id="9377" href="UF.Subsingletons-FunExt.html#9377" class="Bound">X</a> <a id="9379" class="Symbol">:</a> <a id="9381" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9383" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9385" class="Symbol">}</a> <a id="9387" class="Symbol">→</a> <a id="9389" href="UF.Subsingletons-FunExt.html#9377" class="Bound">X</a> <a id="9391" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9393" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9395" class="Symbol">→</a> <a id="9397" href="UF.Subsingletons-FunExt.html#9377" class="Bound">X</a> <a id="9399" class="Symbol">→</a> <a id="9401" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9403" class="Symbol">{</a><a id="9404" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="9405" class="Symbol">}</a>
<a id="9407" href="UF.Subsingletons-FunExt.html#9357" class="Function">equal-𝟘-is-empty</a> <a id="9424" href="UF.Subsingletons-FunExt.html#9424" class="Bound">e</a> <a id="9426" href="UF.Subsingletons-FunExt.html#9426" class="Bound">x</a> <a id="9428" class="Symbol">=</a> <a id="9430" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9437" class="Symbol">(</a><a id="9438" href="MLTT.Id.html#734" class="Function">transport</a> <a id="9448" href="MLTT.Pi.html#444" class="Function">id</a> <a id="9451" href="UF.Subsingletons-FunExt.html#9424" class="Bound">e</a> <a id="9453" href="UF.Subsingletons-FunExt.html#9426" class="Bound">x</a><a id="9454" class="Symbol">)</a>

<a id="negationext"></a><a id="9457" href="UF.Subsingletons-FunExt.html#9457" class="Function">negationext</a> <a id="9469" class="Symbol">:</a> <a id="9471" class="Symbol">∀</a> <a id="9473" href="UF.Subsingletons-FunExt.html#9473" class="Bound">𝓤</a> <a id="9475" href="UF.Subsingletons-FunExt.html#9475" class="Bound">𝓥</a> <a id="9477" class="Symbol">→</a> <a id="9479" class="Symbol">(</a><a id="9480" href="UF.Subsingletons-FunExt.html#9473" class="Bound">𝓤</a> <a id="9482" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="9483" class="Symbol">)</a> <a id="9485" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9487" href="UF.Subsingletons-FunExt.html#9475" class="Bound">𝓥</a> <a id="9489" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="9491" href="UF.Subsingletons-FunExt.html#9457" class="Function">negationext</a> <a id="9503" href="UF.Subsingletons-FunExt.html#9503" class="Bound">𝓤</a> <a id="9505" href="UF.Subsingletons-FunExt.html#9505" class="Bound">𝓥</a> <a id="9507" class="Symbol">=</a> <a id="9509" class="Symbol">{</a><a id="9510" href="UF.Subsingletons-FunExt.html#9510" class="Bound">X</a> <a id="9512" class="Symbol">:</a> <a id="9514" href="UF.Subsingletons-FunExt.html#9503" class="Bound">𝓤</a> <a id="9516" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9518" class="Symbol">}</a> <a id="9520" class="Symbol">→</a> <a id="9522" class="Symbol">(</a><a id="9523" href="UF.Subsingletons-FunExt.html#9510" class="Bound">X</a> <a id="9525" class="Symbol">→</a> <a id="9527" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9529" class="Symbol">{</a><a id="9530" href="UF.Subsingletons-FunExt.html#9505" class="Bound">𝓥</a><a id="9531" class="Symbol">})</a> <a id="9534" class="Symbol">→</a> <a id="9536" href="UF.Subsingletons-FunExt.html#9510" class="Bound">X</a> <a id="9538" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9540" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>

<a id="empty-types-are-＝-𝟘"></a><a id="9543" href="UF.Subsingletons-FunExt.html#9543" class="Function">empty-types-are-＝-𝟘</a> <a id="9563" class="Symbol">:</a> <a id="9565" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="9573" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                     <a id="9596" class="Symbol">→</a> <a id="9598" class="Symbol">{</a><a id="9599" href="UF.Subsingletons-FunExt.html#9599" class="Bound">X</a> <a id="9601" class="Symbol">:</a> <a id="9603" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9605" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9607" class="Symbol">}</a>
                     <a id="9630" class="Symbol">→</a> <a id="9632" class="Symbol">(</a><a id="9633" href="UF.Subsingletons-FunExt.html#9599" class="Bound">X</a> <a id="9635" class="Symbol">→</a> <a id="9637" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9639" class="Symbol">{</a><a id="9640" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9641" class="Symbol">})</a>
                     <a id="9665" class="Symbol">→</a> <a id="9667" href="UF.Subsingletons-FunExt.html#9599" class="Bound">X</a> <a id="9669" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9671" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
<a id="9673" href="UF.Subsingletons-FunExt.html#9543" class="Function">empty-types-are-＝-𝟘</a> <a id="9693" href="UF.Subsingletons-FunExt.html#9693" class="Bound">pe</a> <a id="9696" href="UF.Subsingletons-FunExt.html#9696" class="Bound">f</a> <a id="9698" class="Symbol">=</a> <a id="9700" href="UF.Subsingletons-FunExt.html#9693" class="Bound">pe</a> <a id="9703" class="Symbol">(</a><a id="9704" href="UF.Subsingletons-FunExt.html#9254" class="Function">empty-types-are-props</a> <a id="9726" href="UF.Subsingletons-FunExt.html#9696" class="Bound">f</a><a id="9727" class="Symbol">)</a>
                                <a id="9761" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>
                                <a id="9803" class="Symbol">(λ</a> <a id="9806" href="UF.Subsingletons-FunExt.html#9806" class="Bound">x</a> <a id="9808" class="Symbol">→</a> <a id="9810" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9817" class="Symbol">(</a><a id="9818" href="UF.Subsingletons-FunExt.html#9696" class="Bound">f</a> <a id="9820" href="UF.Subsingletons-FunExt.html#9806" class="Bound">x</a><a id="9821" class="Symbol">))</a>
                                <a id="9856" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

<a id="not-𝟘-is-𝟙&#39;&#39;"></a><a id="9864" href="UF.Subsingletons-FunExt.html#9864" class="Function">not-𝟘-is-𝟙&#39;&#39;</a> <a id="9877" class="Symbol">:</a> <a id="9879" href="UF.Subsingletons-FunExt.html#8465" class="Function">negations-are-props-statement</a> <a id="9909" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
             <a id="9924" class="Symbol">→</a> <a id="9926" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="9934" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
             <a id="9949" class="Symbol">→</a> <a id="9951" class="Symbol">(</a><a id="9952" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9954" class="Symbol">{</a><a id="9955" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9956" class="Symbol">}</a> <a id="9958" class="Symbol">→</a> <a id="9960" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9962" class="Symbol">{</a><a id="9963" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="9965" class="Symbol">})</a> <a id="9968" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9970" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="9972" class="Symbol">{</a><a id="9973" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9974" class="Symbol">}</a>
<a id="9976" href="UF.Subsingletons-FunExt.html#9864" class="Function">not-𝟘-is-𝟙&#39;&#39;</a> <a id="9989" href="UF.Subsingletons-FunExt.html#9989" class="Bound">ne</a> <a id="9992" href="UF.Subsingletons-FunExt.html#9992" class="Bound">pe</a> <a id="9995" class="Symbol">=</a> <a id="9997" href="UF.Subsingletons-FunExt.html#9992" class="Bound">pe</a> <a id="10000" href="UF.Subsingletons-FunExt.html#9989" class="Bound">ne</a>
                      <a id="10025" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>
                      <a id="10057" class="Symbol">(λ</a> <a id="10060" href="UF.Subsingletons-FunExt.html#10060" class="Bound">_</a> <a id="10062" class="Symbol">→</a> <a id="10064" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="10065" class="Symbol">)</a>
                      <a id="10089" class="Symbol">(λ</a> <a id="10092" href="UF.Subsingletons-FunExt.html#10092" class="Bound">_</a> <a id="10094" href="UF.Subsingletons-FunExt.html#10094" class="Bound">z</a> <a id="10096" class="Symbol">→</a> <a id="10098" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="10105" href="UF.Subsingletons-FunExt.html#10094" class="Bound">z</a><a id="10106" class="Symbol">)</a>

<a id="not-𝟘-is-𝟙&#39;"></a><a id="10109" href="UF.Subsingletons-FunExt.html#10109" class="Function">not-𝟘-is-𝟙&#39;</a> <a id="10121" class="Symbol">:</a> <a id="10123" href="UF.Subsingletons-FunExt.html#8465" class="Function">negations-are-props-statement</a> <a id="10153" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
            <a id="10167" class="Symbol">→</a> <a id="10169" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="10177" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
            <a id="10191" class="Symbol">→</a> <a id="10193" class="Symbol">(</a><a id="10194" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10196" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="10197" class="Symbol">)</a> <a id="10199" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10201" href="MLTT.Unit.html#129" class="Record">𝟙</a>
<a id="10203" href="UF.Subsingletons-FunExt.html#10109" class="Function">not-𝟘-is-𝟙&#39;</a> <a id="10215" class="Symbol">=</a> <a id="10217" href="UF.Subsingletons-FunExt.html#9864" class="Function">not-𝟘-is-𝟙&#39;&#39;</a>

<a id="not-𝟘-is-𝟙"></a><a id="10231" href="UF.Subsingletons-FunExt.html#10231" class="Function">not-𝟘-is-𝟙</a> <a id="10242" class="Symbol">:</a> <a id="10244" href="UF.FunExt.html#851" class="Function">funext</a> <a id="10251" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10253" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
           <a id="10267" class="Symbol">→</a> <a id="10269" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="10277" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
           <a id="10290" class="Symbol">→</a> <a id="10292" class="Symbol">(</a><a id="10293" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10295" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="10296" class="Symbol">)</a> <a id="10298" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10300" href="MLTT.Unit.html#129" class="Record">𝟙</a>
<a id="10302" href="UF.Subsingletons-FunExt.html#10231" class="Function">not-𝟘-is-𝟙</a> <a id="10313" href="UF.Subsingletons-FunExt.html#10313" class="Bound">fe</a> <a id="10316" class="Symbol">=</a> <a id="10318" href="UF.Subsingletons-FunExt.html#10109" class="Function">not-𝟘-is-𝟙&#39;</a> <a id="10330" class="Symbol">(</a><a id="10331" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="10351" href="UF.Subsingletons-FunExt.html#10313" class="Bound">fe</a><a id="10353" class="Symbol">)</a>

<a id="10356" class="Markup">\end{code}</a><a id="10366" class="Background">
</a></pre></body></html>

==> anc/html/UF.Subsingletons-Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Subsingletons-Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

</a><a id="17" class="Markup">\begin{code}</a>

<a id="31" class="Symbol">{-#</a> <a id="35" class="Keyword">OPTIONS</a> <a id="43" class="Pragma">--safe</a> <a id="50" class="Pragma">--without-K</a> <a id="62" class="Symbol">#-}</a>

<a id="67" class="Keyword">module</a> <a id="74" href="UF.Subsingletons-Properties.html" class="Module">UF.Subsingletons-Properties</a> <a id="102" class="Keyword">where</a>

<a id="109" class="Keyword">open</a> <a id="114" class="Keyword">import</a> <a id="121" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="177" class="Keyword">open</a> <a id="182" class="Keyword">import</a> <a id="189" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="props-are-Id-collapsible"></a><a id="207" href="UF.Subsingletons-Properties.html#207" class="Function">props-are-Id-collapsible</a> <a id="232" class="Symbol">:</a> <a id="234" class="Symbol">{</a><a id="235" href="UF.Subsingletons-Properties.html#235" class="Bound">X</a> <a id="237" class="Symbol">:</a> <a id="239" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="241" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="243" class="Symbol">}</a> <a id="245" class="Symbol">→</a> <a id="247" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="255" href="UF.Subsingletons-Properties.html#235" class="Bound">X</a> <a id="257" class="Symbol">→</a> <a id="259" href="UF.Hedberg.html#1178" class="Function">Id-collapsible</a> <a id="274" href="UF.Subsingletons-Properties.html#235" class="Bound">X</a>
<a id="276" href="UF.Subsingletons-Properties.html#207" class="Function">props-are-Id-collapsible</a> <a id="301" href="UF.Subsingletons-Properties.html#301" class="Bound">h</a> <a id="303" class="Symbol">{</a><a id="304" href="UF.Subsingletons-Properties.html#304" class="Bound">x</a><a id="305" class="Symbol">}</a> <a id="307" class="Symbol">{</a><a id="308" href="UF.Subsingletons-Properties.html#308" class="Bound">y</a><a id="309" class="Symbol">}</a> <a id="311" class="Symbol">=</a> <a id="313" class="Symbol">(λ</a> <a id="316" href="UF.Subsingletons-Properties.html#316" class="Bound">p</a> <a id="318" class="Symbol">→</a> <a id="320" href="UF.Subsingletons-Properties.html#301" class="Bound">h</a> <a id="322" href="UF.Subsingletons-Properties.html#304" class="Bound">x</a> <a id="324" href="UF.Subsingletons-Properties.html#308" class="Bound">y</a><a id="325" class="Symbol">)</a> <a id="327" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="329" class="Symbol">(λ</a> <a id="332" href="UF.Subsingletons-Properties.html#332" class="Bound">p</a> <a id="334" href="UF.Subsingletons-Properties.html#334" class="Bound">q</a> <a id="336" class="Symbol">→</a> <a id="338" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="342" class="Symbol">)</a>

<a id="props-are-sets"></a><a id="345" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="360" class="Symbol">:</a> <a id="362" class="Symbol">{</a><a id="363" href="UF.Subsingletons-Properties.html#363" class="Bound">X</a> <a id="365" class="Symbol">:</a> <a id="367" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="369" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="371" class="Symbol">}</a> <a id="373" class="Symbol">→</a> <a id="375" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="383" href="UF.Subsingletons-Properties.html#363" class="Bound">X</a> <a id="385" class="Symbol">→</a> <a id="387" href="UF.Sets.html#709" class="Function">is-set</a> <a id="394" href="UF.Subsingletons-Properties.html#363" class="Bound">X</a>
<a id="396" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="411" href="UF.Subsingletons-Properties.html#411" class="Bound">h</a> <a id="413" class="Symbol">=</a> <a id="415" href="UF.Hedberg.html#2372" class="Function">Id-collapsibles-are-sets</a> <a id="440" class="Symbol">(</a><a id="441" href="UF.Subsingletons-Properties.html#207" class="Function">props-are-Id-collapsible</a> <a id="466" href="UF.Subsingletons-Properties.html#411" class="Bound">h</a><a id="467" class="Symbol">)</a>

<a id="singletons-are-sets"></a><a id="470" href="UF.Subsingletons-Properties.html#470" class="Function">singletons-are-sets</a> <a id="490" class="Symbol">:</a> <a id="492" class="Symbol">{</a><a id="493" href="UF.Subsingletons-Properties.html#493" class="Bound">X</a> <a id="495" class="Symbol">:</a> <a id="497" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="499" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="501" class="Symbol">}</a> <a id="503" class="Symbol">→</a> <a id="505" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="518" href="UF.Subsingletons-Properties.html#493" class="Bound">X</a> <a id="520" class="Symbol">→</a> <a id="522" href="UF.Sets.html#709" class="Function">is-set</a> <a id="529" href="UF.Subsingletons-Properties.html#493" class="Bound">X</a>
<a id="531" href="UF.Subsingletons-Properties.html#470" class="Function">singletons-are-sets</a> <a id="551" href="UF.Subsingletons-Properties.html#551" class="Bound">i</a> <a id="553" class="Symbol">=</a> <a id="555" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="570" class="Symbol">(</a><a id="571" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="592" href="UF.Subsingletons-Properties.html#551" class="Bound">i</a><a id="593" class="Symbol">)</a>

<a id="identifications-in-props-are-refl"></a><a id="596" href="UF.Subsingletons-Properties.html#596" class="Function">identifications-in-props-are-refl</a> <a id="630" class="Symbol">:</a> <a id="632" class="Symbol">{</a><a id="633" href="UF.Subsingletons-Properties.html#633" class="Bound">X</a> <a id="635" class="Symbol">:</a> <a id="637" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="639" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="641" class="Symbol">}</a> <a id="643" class="Symbol">(</a><a id="644" href="UF.Subsingletons-Properties.html#644" class="Bound">i</a> <a id="646" class="Symbol">:</a> <a id="648" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="656" href="UF.Subsingletons-Properties.html#633" class="Bound">X</a><a id="657" class="Symbol">)</a> <a id="659" class="Symbol">(</a><a id="660" href="UF.Subsingletons-Properties.html#660" class="Bound">x</a> <a id="662" class="Symbol">:</a> <a id="664" href="UF.Subsingletons-Properties.html#633" class="Bound">X</a><a id="665" class="Symbol">)</a>
                                  <a id="701" class="Symbol">→</a> <a id="703" href="UF.Subsingletons-Properties.html#644" class="Bound">i</a> <a id="705" href="UF.Subsingletons-Properties.html#660" class="Bound">x</a> <a id="707" href="UF.Subsingletons-Properties.html#660" class="Bound">x</a> <a id="709" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="711" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="716" href="UF.Subsingletons-Properties.html#596" class="Function">identifications-in-props-are-refl</a> <a id="750" href="UF.Subsingletons-Properties.html#750" class="Bound">i</a> <a id="752" href="UF.Subsingletons-Properties.html#752" class="Bound">x</a> <a id="754" class="Symbol">=</a> <a id="756" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="771" href="UF.Subsingletons-Properties.html#750" class="Bound">i</a> <a id="773" class="Symbol">(</a><a id="774" href="UF.Subsingletons-Properties.html#750" class="Bound">i</a> <a id="776" href="UF.Subsingletons-Properties.html#752" class="Bound">x</a> <a id="778" href="UF.Subsingletons-Properties.html#752" class="Bound">x</a><a id="779" class="Symbol">)</a> <a id="781" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="transport-over-prop"></a><a id="787" href="UF.Subsingletons-Properties.html#787" class="Function">transport-over-prop</a> <a id="807" class="Symbol">:</a> <a id="809" class="Symbol">{</a><a id="810" href="UF.Subsingletons-Properties.html#810" class="Bound">X</a> <a id="812" class="Symbol">:</a> <a id="814" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="816" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="818" class="Symbol">}</a> <a id="820" class="Symbol">{</a><a id="821" href="UF.Subsingletons-Properties.html#821" class="Bound">Y</a> <a id="823" class="Symbol">:</a> <a id="825" href="UF.Subsingletons-Properties.html#810" class="Bound">X</a> <a id="827" class="Symbol">→</a> <a id="829" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="831" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="833" class="Symbol">}</a> <a id="835" class="Symbol">{</a><a id="836" href="UF.Subsingletons-Properties.html#836" class="Bound">x</a> <a id="838" class="Symbol">:</a> <a id="840" href="UF.Subsingletons-Properties.html#810" class="Bound">X</a><a id="841" class="Symbol">}</a> <a id="843" class="Symbol">{</a><a id="844" href="UF.Subsingletons-Properties.html#844" class="Bound">y</a> <a id="846" class="Symbol">:</a> <a id="848" href="UF.Subsingletons-Properties.html#821" class="Bound">Y</a> <a id="850" href="UF.Subsingletons-Properties.html#836" class="Bound">x</a><a id="851" class="Symbol">}</a> <a id="853" class="Symbol">(</a><a id="854" href="UF.Subsingletons-Properties.html#854" class="Bound">i</a> <a id="856" class="Symbol">:</a> <a id="858" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="866" href="UF.Subsingletons-Properties.html#810" class="Bound">X</a><a id="867" class="Symbol">)</a>
                    <a id="889" class="Symbol">→</a> <a id="891" href="MLTT.Id.html#734" class="Function">transport</a> <a id="901" href="UF.Subsingletons-Properties.html#821" class="Bound">Y</a> <a id="903" class="Symbol">(</a><a id="904" href="UF.Subsingletons-Properties.html#854" class="Bound">i</a> <a id="906" href="UF.Subsingletons-Properties.html#836" class="Bound">x</a> <a id="908" href="UF.Subsingletons-Properties.html#836" class="Bound">x</a><a id="909" class="Symbol">)</a> <a id="911" href="UF.Subsingletons-Properties.html#844" class="Bound">y</a> <a id="913" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="915" href="UF.Subsingletons-Properties.html#844" class="Bound">y</a>
<a id="917" href="UF.Subsingletons-Properties.html#787" class="Function">transport-over-prop</a> <a id="937" class="Symbol">{</a><a id="938" href="UF.Subsingletons-Properties.html#938" class="Bound">𝓤</a><a id="939" class="Symbol">}</a> <a id="941" class="Symbol">{</a><a id="942" href="UF.Subsingletons-Properties.html#942" class="Bound">𝓥</a><a id="943" class="Symbol">}</a> <a id="945" class="Symbol">{</a><a id="946" href="UF.Subsingletons-Properties.html#946" class="Bound">X</a><a id="947" class="Symbol">}</a> <a id="949" class="Symbol">{</a><a id="950" href="UF.Subsingletons-Properties.html#950" class="Bound">Y</a><a id="951" class="Symbol">}</a> <a id="953" class="Symbol">{</a><a id="954" href="UF.Subsingletons-Properties.html#954" class="Bound">x</a><a id="955" class="Symbol">}</a> <a id="957" class="Symbol">{</a><a id="958" href="UF.Subsingletons-Properties.html#958" class="Bound">y</a><a id="959" class="Symbol">}</a> <a id="961" href="UF.Subsingletons-Properties.html#961" class="Bound">i</a> <a id="963" class="Symbol">=</a>
 <a id="966" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="969" class="Symbol">(λ</a> <a id="972" href="UF.Subsingletons-Properties.html#972" class="Bound">-</a> <a id="974" class="Symbol">→</a> <a id="976" href="MLTT.Id.html#734" class="Function">transport</a> <a id="986" href="UF.Subsingletons-Properties.html#950" class="Bound">Y</a> <a id="988" href="UF.Subsingletons-Properties.html#972" class="Bound">-</a> <a id="990" href="UF.Subsingletons-Properties.html#958" class="Bound">y</a><a id="991" class="Symbol">)</a> <a id="993" class="Symbol">(</a><a id="994" href="UF.Subsingletons-Properties.html#596" class="Function">identifications-in-props-are-refl</a> <a id="1028" href="UF.Subsingletons-Properties.html#961" class="Bound">i</a> <a id="1030" href="UF.Subsingletons-Properties.html#954" class="Bound">x</a><a id="1031" class="Symbol">)</a>

<a id="transport-over-prop&#39;"></a><a id="1034" href="UF.Subsingletons-Properties.html#1034" class="Function">transport-over-prop&#39;</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">{</a><a id="1058" href="UF.Subsingletons-Properties.html#1058" class="Bound">X</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1064" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1066" class="Symbol">}</a> <a id="1068" class="Symbol">{</a><a id="1069" href="UF.Subsingletons-Properties.html#1069" class="Bound">Y</a> <a id="1071" class="Symbol">:</a> <a id="1073" href="UF.Subsingletons-Properties.html#1058" class="Bound">X</a> <a id="1075" class="Symbol">→</a> <a id="1077" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1079" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1081" class="Symbol">}</a> <a id="1083" class="Symbol">{</a><a id="1084" href="UF.Subsingletons-Properties.html#1084" class="Bound">x</a> <a id="1086" class="Symbol">:</a> <a id="1088" href="UF.Subsingletons-Properties.html#1058" class="Bound">X</a><a id="1089" class="Symbol">}</a> <a id="1091" class="Symbol">{</a><a id="1092" href="UF.Subsingletons-Properties.html#1092" class="Bound">y</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="UF.Subsingletons-Properties.html#1069" class="Bound">Y</a> <a id="1098" href="UF.Subsingletons-Properties.html#1084" class="Bound">x</a><a id="1099" class="Symbol">}</a> <a id="1101" class="Symbol">(</a><a id="1102" href="UF.Subsingletons-Properties.html#1102" class="Bound">i</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1114" href="UF.Subsingletons-Properties.html#1058" class="Bound">X</a><a id="1115" class="Symbol">)</a>
                       <a id="1140" class="Symbol">(</a><a id="1141" href="UF.Subsingletons-Properties.html#1141" class="Bound">p</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="UF.Subsingletons-Properties.html#1084" class="Bound">x</a> <a id="1147" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1149" href="UF.Subsingletons-Properties.html#1084" class="Bound">x</a><a id="1150" class="Symbol">)</a>
                     <a id="1173" class="Symbol">→</a> <a id="1175" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1185" href="UF.Subsingletons-Properties.html#1069" class="Bound">Y</a> <a id="1187" href="UF.Subsingletons-Properties.html#1141" class="Bound">p</a> <a id="1189" href="UF.Subsingletons-Properties.html#1092" class="Bound">y</a> <a id="1191" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1193" href="UF.Subsingletons-Properties.html#1092" class="Bound">y</a>
<a id="1195" href="UF.Subsingletons-Properties.html#1034" class="Function">transport-over-prop&#39;</a> <a id="1216" class="Symbol">{</a><a id="1217" href="UF.Subsingletons-Properties.html#1217" class="Bound">𝓤</a><a id="1218" class="Symbol">}</a> <a id="1220" class="Symbol">{</a><a id="1221" href="UF.Subsingletons-Properties.html#1221" class="Bound">𝓥</a><a id="1222" class="Symbol">}</a> <a id="1224" class="Symbol">{</a><a id="1225" href="UF.Subsingletons-Properties.html#1225" class="Bound">X</a><a id="1226" class="Symbol">}</a> <a id="1228" class="Symbol">{</a><a id="1229" href="UF.Subsingletons-Properties.html#1229" class="Bound">Y</a><a id="1230" class="Symbol">}</a> <a id="1232" class="Symbol">{</a><a id="1233" href="UF.Subsingletons-Properties.html#1233" class="Bound">x</a><a id="1234" class="Symbol">}</a> <a id="1236" class="Symbol">{</a><a id="1237" href="UF.Subsingletons-Properties.html#1237" class="Bound">y</a><a id="1238" class="Symbol">}</a> <a id="1240" href="UF.Subsingletons-Properties.html#1240" class="Bound">i</a> <a id="1242" href="UF.Subsingletons-Properties.html#1242" class="Bound">p</a> <a id="1244" class="Symbol">=</a>
 <a id="1247" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1250" class="Symbol">(λ</a> <a id="1253" href="UF.Subsingletons-Properties.html#1253" class="Bound">-</a> <a id="1255" class="Symbol">→</a> <a id="1257" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1267" href="UF.Subsingletons-Properties.html#1229" class="Bound">Y</a> <a id="1269" href="UF.Subsingletons-Properties.html#1253" class="Bound">-</a> <a id="1271" href="UF.Subsingletons-Properties.html#1237" class="Bound">y</a><a id="1272" class="Symbol">)</a> <a id="1274" class="Symbol">(</a><a id="1275" href="UF.Subsingletons-Properties.html#345" class="Function">props-are-sets</a> <a id="1290" href="UF.Subsingletons-Properties.html#1240" class="Bound">i</a> <a id="1292" href="UF.Subsingletons-Properties.html#1242" class="Bound">p</a> <a id="1294" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1298" class="Symbol">)</a>

<a id="1301" class="Markup">\end{code}</a><a id="1311" class="Background">

Moved here from InjectiveTypes.ExamplesCounterExamplesArticle
on 22 June 2026 by Tom de Jong.

</a><a id="1408" class="Markup">\begin{code}</a>

<a id="DNS-for-prop-indexed-families"></a><a id="1422" href="UF.Subsingletons-Properties.html#1422" class="Function">DNS-for-prop-indexed-families</a> <a id="1452" class="Symbol">:</a> <a id="1454" class="Symbol">(</a><a id="1455" href="UF.Subsingletons-Properties.html#1455" class="Bound">P</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="MLTT.Universes.html#3814" class="Generalizable">𝓣</a> <a id="1461" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1463" class="Symbol">)</a> <a id="1465" class="Symbol">(</a><a id="1466" href="UF.Subsingletons-Properties.html#1466" class="Bound">X</a> <a id="1468" class="Symbol">:</a> <a id="1470" href="UF.Subsingletons-Properties.html#1455" class="Bound">P</a> <a id="1472" class="Symbol">→</a> <a id="1474" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1476" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1478" class="Symbol">)</a>
                              <a id="1510" class="Symbol">→</a> <a id="1512" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="1520" href="UF.Subsingletons-Properties.html#1455" class="Bound">P</a>
                              <a id="1552" class="Symbol">→</a> <a id="1554" class="Symbol">(</a><a id="1555" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="1557" href="UF.Subsingletons-Properties.html#1557" class="Bound">p</a> <a id="1559" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="1561" href="UF.Subsingletons-Properties.html#1455" class="Bound">P</a> <a id="1563" href="MLTT.Pi.html#321" class="Function">,</a> <a id="1565" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1568" href="UF.Subsingletons-Properties.html#1466" class="Bound">X</a> <a id="1570" href="UF.Subsingletons-Properties.html#1557" class="Bound">p</a><a id="1571" class="Symbol">)</a> <a id="1573" class="Symbol">→</a> <a id="1575" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="1578" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="1580" href="UF.Subsingletons-Properties.html#1466" class="Bound">X</a>
<a id="1582" href="UF.Subsingletons-Properties.html#1422" class="Function">DNS-for-prop-indexed-families</a> <a id="1612" href="UF.Subsingletons-Properties.html#1612" class="Bound">P</a> <a id="1614" href="UF.Subsingletons-Properties.html#1614" class="Bound">X</a> <a id="1616" href="UF.Subsingletons-Properties.html#1616" class="Bound">i</a> <a id="1618" href="UF.Subsingletons-Properties.html#1618" class="Bound">φ</a> <a id="1620" href="UF.Subsingletons-Properties.html#1620" class="Bound">ν</a> <a id="1622" class="Symbol">=</a> <a id="1624" href="UF.Subsingletons-Properties.html#1620" class="Bound">ν</a> <a id="1626" href="UF.Subsingletons-Properties.html#1735" class="Function">III</a>
 <a id="1631" class="Keyword">where</a>
  <a id="1639" href="UF.Subsingletons-Properties.html#1639" class="Function">I</a> <a id="1641" class="Symbol">:</a> <a id="1643" class="Symbol">(</a><a id="1644" href="UF.Subsingletons-Properties.html#1644" class="Bound">p</a> <a id="1646" class="Symbol">:</a> <a id="1648" href="UF.Subsingletons-Properties.html#1612" class="Bound">P</a><a id="1649" class="Symbol">)</a> <a id="1651" class="Symbol">→</a> <a id="1653" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1655" href="UF.Subsingletons-Properties.html#1614" class="Bound">X</a> <a id="1657" href="UF.Subsingletons-Properties.html#1644" class="Bound">p</a>
  <a id="1661" href="UF.Subsingletons-Properties.html#1639" class="Function">I</a> <a id="1663" href="UF.Subsingletons-Properties.html#1663" class="Bound">p</a> <a id="1665" href="UF.Subsingletons-Properties.html#1665" class="Bound">x</a> <a id="1667" class="Symbol">=</a> <a id="1669" href="UF.Subsingletons-Properties.html#1620" class="Bound">ν</a> <a id="1671" class="Symbol">(λ</a> <a id="1674" href="UF.Subsingletons-Properties.html#1674" class="Bound">p&#39;</a> <a id="1677" class="Symbol">→</a> <a id="1679" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1689" href="UF.Subsingletons-Properties.html#1614" class="Bound">X</a> <a id="1691" class="Symbol">(</a><a id="1692" href="UF.Subsingletons-Properties.html#1616" class="Bound">i</a> <a id="1694" href="UF.Subsingletons-Properties.html#1663" class="Bound">p</a> <a id="1696" href="UF.Subsingletons-Properties.html#1674" class="Bound">p&#39;</a><a id="1698" class="Symbol">)</a> <a id="1700" href="UF.Subsingletons-Properties.html#1665" class="Bound">x</a><a id="1701" class="Symbol">)</a>
  <a id="1705" href="UF.Subsingletons-Properties.html#1705" class="Function">II</a> <a id="1708" class="Symbol">:</a> <a id="1710" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1712" href="UF.Subsingletons-Properties.html#1612" class="Bound">P</a>
  <a id="1716" href="UF.Subsingletons-Properties.html#1705" class="Function">II</a> <a id="1719" href="UF.Subsingletons-Properties.html#1719" class="Bound">p</a> <a id="1721" class="Symbol">=</a> <a id="1723" href="UF.Subsingletons-Properties.html#1618" class="Bound">φ</a> <a id="1725" href="UF.Subsingletons-Properties.html#1719" class="Bound">p</a> <a id="1727" class="Symbol">(</a><a id="1728" href="UF.Subsingletons-Properties.html#1639" class="Function">I</a> <a id="1730" href="UF.Subsingletons-Properties.html#1719" class="Bound">p</a><a id="1731" class="Symbol">)</a>
  <a id="1735" href="UF.Subsingletons-Properties.html#1735" class="Function">III</a> <a id="1739" class="Symbol">:</a> <a id="1741" class="Symbol">(</a><a id="1742" href="UF.Subsingletons-Properties.html#1742" class="Bound">p</a> <a id="1744" class="Symbol">:</a> <a id="1746" href="UF.Subsingletons-Properties.html#1612" class="Bound">P</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">→</a> <a id="1751" href="UF.Subsingletons-Properties.html#1614" class="Bound">X</a> <a id="1753" href="UF.Subsingletons-Properties.html#1742" class="Bound">p</a>
  <a id="1757" href="UF.Subsingletons-Properties.html#1735" class="Function">III</a> <a id="1761" href="UF.Subsingletons-Properties.html#1761" class="Bound">p</a> <a id="1763" class="Symbol">=</a> <a id="1765" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1772" class="Symbol">(</a><a id="1773" href="UF.Subsingletons-Properties.html#1705" class="Function">II</a> <a id="1776" href="UF.Subsingletons-Properties.html#1761" class="Bound">p</a><a id="1777" class="Symbol">)</a>

<a id="1780" class="Markup">\end{code}</a><a id="1790" class="Background">
</a></pre></body></html>

==> anc/html/UF.Subsingletons.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Subsingletons</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

In univalent logic, as opposed to Curry-Howard logic, a proposition is
a subsingleton or a type such that any two of its elements are
identified.

https://www.newton.ac.uk/files/seminar/20170711100011001-1442677.pdf
https://unimath.github.io/bham2017/uf.pdf

</a><a id="276" class="Markup">\begin{code}</a>

<a id="290" class="Symbol">{-#</a> <a id="294" class="Keyword">OPTIONS</a> <a id="302" class="Pragma">--safe</a> <a id="309" class="Pragma">--without-K</a> <a id="321" class="Symbol">#-}</a>

<a id="326" class="Keyword">module</a> <a id="333" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a> <a id="350" class="Keyword">where</a>

<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="MLTT.Unit-Properties.html" class="Module">MLTT.Unit-Properties</a>
<a id="448" class="Keyword">open</a> <a id="453" class="Keyword">import</a> <a id="460" href="UF.Base.html" class="Module">UF.Base</a>

<a id="is-prop"></a><a id="469" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="477" class="Symbol">:</a> <a id="479" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="481" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="483" class="Symbol">→</a> <a id="485" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="487" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="489" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="497" href="UF.Subsingletons.html#497" class="Bound">X</a> <a id="499" class="Symbol">=</a> <a id="501" class="Symbol">(</a><a id="502" href="UF.Subsingletons.html#502" class="Bound">x</a> <a id="504" href="UF.Subsingletons.html#504" class="Bound">y</a> <a id="506" class="Symbol">:</a> <a id="508" href="UF.Subsingletons.html#497" class="Bound">X</a><a id="509" class="Symbol">)</a> <a id="511" class="Symbol">→</a> <a id="513" href="UF.Subsingletons.html#502" class="Bound">x</a> <a id="515" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="517" href="UF.Subsingletons.html#504" class="Bound">y</a>

<a id="is-prop-valued-family"></a><a id="520" href="UF.Subsingletons.html#520" class="Function">is-prop-valued-family</a> <a id="542" class="Symbol">:</a> <a id="544" class="Symbol">{</a><a id="545" href="UF.Subsingletons.html#545" class="Bound">X</a> <a id="547" class="Symbol">:</a> <a id="549" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="551" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="553" class="Symbol">}</a> <a id="555" class="Symbol">→</a> <a id="557" class="Symbol">(</a><a id="558" href="UF.Subsingletons.html#545" class="Bound">X</a> <a id="560" class="Symbol">→</a> <a id="562" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="564" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="566" class="Symbol">)</a> <a id="568" class="Symbol">→</a> <a id="570" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="572" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="574" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="576" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="578" href="UF.Subsingletons.html#520" class="Function">is-prop-valued-family</a> <a id="600" href="UF.Subsingletons.html#600" class="Bound">A</a> <a id="602" class="Symbol">=</a> <a id="604" class="Symbol">∀</a> <a id="606" href="UF.Subsingletons.html#606" class="Bound">x</a> <a id="608" class="Symbol">→</a> <a id="610" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="618" class="Symbol">(</a><a id="619" href="UF.Subsingletons.html#600" class="Bound">A</a> <a id="621" href="UF.Subsingletons.html#606" class="Bound">x</a><a id="622" class="Symbol">)</a>

<a id="625" class="Markup">\end{code}</a><a id="635" class="Background">

And of course we could adopt a terminology borrowed from topos logic:

</a><a id="708" class="Markup">\begin{code}</a>

<a id="is-truth-value"></a><a id="722" href="UF.Subsingletons.html#722" class="Function">is-truth-value</a> <a id="is-subsingleton"></a><a id="737" href="UF.Subsingletons.html#737" class="Function">is-subsingleton</a> <a id="753" class="Symbol">:</a> <a id="755" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="757" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="759" class="Symbol">→</a> <a id="761" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="763" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="765" href="UF.Subsingletons.html#722" class="Function">is-truth-value</a>  <a id="781" class="Symbol">=</a> <a id="783" href="UF.Subsingletons.html#469" class="Function">is-prop</a>
<a id="791" href="UF.Subsingletons.html#737" class="Function">is-subsingleton</a> <a id="807" class="Symbol">=</a> <a id="809" href="UF.Subsingletons.html#469" class="Function">is-prop</a>

<a id="Σ-is-prop"></a><a id="818" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a> <a id="828" class="Symbol">:</a> <a id="830" class="Symbol">{</a><a id="831" href="UF.Subsingletons.html#831" class="Bound">X</a> <a id="833" class="Symbol">:</a> <a id="835" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="837" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="839" class="Symbol">}</a> <a id="841" class="Symbol">{</a><a id="842" href="UF.Subsingletons.html#842" class="Bound">A</a> <a id="844" class="Symbol">:</a> <a id="846" href="UF.Subsingletons.html#831" class="Bound">X</a> <a id="848" class="Symbol">→</a> <a id="850" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="852" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="854" class="Symbol">}</a>
          <a id="866" class="Symbol">→</a> <a id="868" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="876" href="UF.Subsingletons.html#831" class="Bound">X</a>
          <a id="888" class="Symbol">→</a> <a id="890" class="Symbol">((</a><a id="892" href="UF.Subsingletons.html#892" class="Bound">x</a> <a id="894" class="Symbol">:</a> <a id="896" href="UF.Subsingletons.html#831" class="Bound">X</a><a id="897" class="Symbol">)</a> <a id="899" class="Symbol">→</a> <a id="901" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="909" class="Symbol">(</a><a id="910" href="UF.Subsingletons.html#842" class="Bound">A</a> <a id="912" href="UF.Subsingletons.html#892" class="Bound">x</a><a id="913" class="Symbol">))</a>
          <a id="926" class="Symbol">→</a> <a id="928" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="936" class="Symbol">(</a><a id="937" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="939" href="UF.Subsingletons.html#842" class="Bound">A</a><a id="940" class="Symbol">)</a>
<a id="942" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a> <a id="952" class="Symbol">{</a><a id="953" href="UF.Subsingletons.html#953" class="Bound">𝓤</a><a id="954" class="Symbol">}</a> <a id="956" class="Symbol">{</a><a id="957" href="UF.Subsingletons.html#957" class="Bound">𝓥</a><a id="958" class="Symbol">}</a> <a id="960" class="Symbol">{</a><a id="961" href="UF.Subsingletons.html#961" class="Bound">X</a><a id="962" class="Symbol">}</a> <a id="964" class="Symbol">{</a><a id="965" href="UF.Subsingletons.html#965" class="Bound">A</a><a id="966" class="Symbol">}</a> <a id="968" href="UF.Subsingletons.html#968" class="Bound">i</a> <a id="970" href="UF.Subsingletons.html#970" class="Bound">j</a> <a id="972" class="Symbol">(</a><a id="973" href="UF.Subsingletons.html#973" class="Bound">x</a> <a id="975" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="977" href="UF.Subsingletons.html#977" class="Bound">a</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">(</a><a id="981" href="UF.Subsingletons.html#981" class="Bound">y</a> <a id="983" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="985" href="UF.Subsingletons.html#985" class="Bound">b</a><a id="986" class="Symbol">)</a> <a id="988" class="Symbol">=</a>
 <a id="991" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="998" class="Symbol">(</a><a id="999" href="UF.Subsingletons.html#968" class="Bound">i</a> <a id="1001" href="UF.Subsingletons.html#973" class="Bound">x</a> <a id="1003" href="UF.Subsingletons.html#981" class="Bound">y</a> <a id="1005" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1007" href="UF.Subsingletons.html#970" class="Bound">j</a> <a id="1009" href="UF.Subsingletons.html#981" class="Bound">y</a> <a id="1011" class="Symbol">(</a><a id="1012" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1022" href="UF.Subsingletons.html#965" class="Bound">A</a> <a id="1024" class="Symbol">(</a><a id="1025" href="UF.Subsingletons.html#968" class="Bound">i</a> <a id="1027" href="UF.Subsingletons.html#973" class="Bound">x</a> <a id="1029" href="UF.Subsingletons.html#981" class="Bound">y</a><a id="1030" class="Symbol">)</a> <a id="1032" href="UF.Subsingletons.html#977" class="Bound">a</a><a id="1033" class="Symbol">)</a> <a id="1035" href="UF.Subsingletons.html#985" class="Bound">b</a><a id="1036" class="Symbol">)</a>

<a id="1039" class="Markup">\end{code}</a><a id="1049" class="Background">

Next we define singleton (or contractible types). The terminology
&quot;contractible&quot; is due to Voevodsky. I currently prefer the terminology
&quot;singleton type&quot;, because it makes more sense when we consider
univalent type theory as interesting on its own right independently of
its homotopical (originally motivating) models. Also it emphasizes
that we don&#39;t require homotopy theory as a prerequisite to understand
univalent type theory.

</a><a id="1483" class="Markup">\begin{code}</a>

<a id="is-central"></a><a id="1497" href="UF.Subsingletons.html#1497" class="Function">is-central</a> <a id="1508" class="Symbol">:</a> <a id="1510" class="Symbol">(</a><a id="1511" href="UF.Subsingletons.html#1511" class="Bound">X</a> <a id="1513" class="Symbol">:</a> <a id="1515" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1517" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1519" class="Symbol">)</a> <a id="1521" class="Symbol">→</a> <a id="1523" href="UF.Subsingletons.html#1511" class="Bound">X</a> <a id="1525" class="Symbol">→</a> <a id="1527" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1529" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1531" href="UF.Subsingletons.html#1497" class="Function">is-central</a> <a id="1542" href="UF.Subsingletons.html#1542" class="Bound">X</a> <a id="1544" href="UF.Subsingletons.html#1544" class="Bound">c</a> <a id="1546" class="Symbol">=</a> <a id="1548" class="Symbol">(</a><a id="1549" href="UF.Subsingletons.html#1549" class="Bound">x</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="UF.Subsingletons.html#1542" class="Bound">X</a><a id="1554" class="Symbol">)</a> <a id="1556" class="Symbol">→</a> <a id="1558" href="UF.Subsingletons.html#1544" class="Bound">c</a> <a id="1560" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1562" href="UF.Subsingletons.html#1549" class="Bound">x</a>

<a id="is-singleton"></a><a id="1565" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1582" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1584" class="Symbol">→</a> <a id="1586" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1588" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1590" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1603" href="UF.Subsingletons.html#1603" class="Bound">X</a> <a id="1605" class="Symbol">=</a> <a id="1607" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1609" href="UF.Subsingletons.html#1609" class="Bound">c</a> <a id="1611" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1613" href="UF.Subsingletons.html#1603" class="Bound">X</a> <a id="1615" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1617" href="UF.Subsingletons.html#1497" class="Function">is-central</a> <a id="1628" href="UF.Subsingletons.html#1603" class="Bound">X</a> <a id="1630" href="UF.Subsingletons.html#1609" class="Bound">c</a>

<a id="center"></a><a id="1633" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="1640" class="Symbol">:</a> <a id="1642" class="Symbol">{</a><a id="1643" href="UF.Subsingletons.html#1643" class="Bound">X</a> <a id="1645" class="Symbol">:</a> <a id="1647" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1649" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1651" class="Symbol">}</a> <a id="1653" class="Symbol">→</a> <a id="1655" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1668" href="UF.Subsingletons.html#1643" class="Bound">X</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="UF.Subsingletons.html#1643" class="Bound">X</a>
<a id="1674" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="1681" class="Symbol">=</a> <a id="1683" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a>

<a id="centrality"></a><a id="1688" href="UF.Subsingletons.html#1688" class="Function">centrality</a> <a id="1699" class="Symbol">:</a> <a id="1701" class="Symbol">{</a><a id="1702" href="UF.Subsingletons.html#1702" class="Bound">X</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1708" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1710" class="Symbol">}</a> <a id="1712" class="Symbol">(</a><a id="1713" href="UF.Subsingletons.html#1713" class="Bound">i</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="1730" href="UF.Subsingletons.html#1702" class="Bound">X</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">→</a> <a id="1735" href="UF.Subsingletons.html#1497" class="Function">is-central</a> <a id="1746" href="UF.Subsingletons.html#1702" class="Bound">X</a> <a id="1748" class="Symbol">(</a><a id="1749" href="UF.Subsingletons.html#1633" class="Function">center</a> <a id="1756" href="UF.Subsingletons.html#1713" class="Bound">i</a><a id="1757" class="Symbol">)</a>
<a id="1759" href="UF.Subsingletons.html#1688" class="Function">centrality</a> <a id="1770" class="Symbol">=</a> <a id="1772" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a>

<a id="1777" class="Markup">\end{code}</a><a id="1787" class="Background">

For compatibility with the homotopical terminology:

</a><a id="1842" class="Markup">\begin{code}</a>

<a id="is-center-of-contraction-of"></a><a id="1856" href="UF.Subsingletons.html#1856" class="Function">is-center-of-contraction-of</a> <a id="1884" class="Symbol">:</a> <a id="1886" class="Symbol">(</a><a id="1887" href="UF.Subsingletons.html#1887" class="Bound">X</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1893" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1895" class="Symbol">)</a> <a id="1897" class="Symbol">→</a> <a id="1899" href="UF.Subsingletons.html#1887" class="Bound">X</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1905" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1907" href="UF.Subsingletons.html#1856" class="Function">is-center-of-contraction-of</a> <a id="1935" class="Symbol">=</a> <a id="1937" href="UF.Subsingletons.html#1497" class="Function">is-central</a>

<a id="is-contr"></a><a id="1949" href="UF.Subsingletons.html#1949" class="Function">is-contr</a> <a id="1958" class="Symbol">:</a> <a id="1960" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1962" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1964" class="Symbol">→</a> <a id="1966" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1968" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1970" href="UF.Subsingletons.html#1949" class="Function">is-contr</a> <a id="1979" class="Symbol">=</a> <a id="1981" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a>

<a id="𝟙-is-singleton"></a><a id="1995" href="UF.Subsingletons.html#1995" class="Function">𝟙-is-singleton</a> <a id="2010" class="Symbol">:</a> <a id="2012" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="2025" class="Symbol">(</a><a id="2026" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2028" class="Symbol">{</a><a id="2029" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2030" class="Symbol">})</a>
<a id="2033" href="UF.Subsingletons.html#1995" class="Function">𝟙-is-singleton</a> <a id="2048" class="Symbol">=</a> <a id="2050" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2052" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2054" class="Symbol">(λ</a> <a id="2057" class="Symbol">(</a><a id="2058" href="UF.Subsingletons.html#2058" class="Bound">x</a> <a id="2060" class="Symbol">:</a> <a id="2062" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="2063" class="Symbol">)</a> <a id="2065" class="Symbol">→</a> <a id="2067" class="Symbol">(</a><a id="2068" href="MLTT.Unit-Properties.html#208" class="Function">𝟙-all-⋆</a> <a id="2076" href="UF.Subsingletons.html#2058" class="Bound">x</a><a id="2077" class="Symbol">)</a><a id="2078" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2080" class="Symbol">)</a>

<a id="singletons-are-props"></a><a id="2083" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="2104" class="Symbol">:</a> <a id="2106" class="Symbol">{</a><a id="2107" href="UF.Subsingletons.html#2107" class="Bound">X</a> <a id="2109" class="Symbol">:</a> <a id="2111" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2113" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2115" class="Symbol">}</a> <a id="2117" class="Symbol">→</a> <a id="2119" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="2132" href="UF.Subsingletons.html#2107" class="Bound">X</a> <a id="2134" class="Symbol">→</a> <a id="2136" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2144" href="UF.Subsingletons.html#2107" class="Bound">X</a>
<a id="2146" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="2167" class="Symbol">(</a><a id="2168" href="UF.Subsingletons.html#2168" class="Bound">c</a> <a id="2170" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2172" href="UF.Subsingletons.html#2172" class="Bound">φ</a><a id="2173" class="Symbol">)</a> <a id="2175" href="UF.Subsingletons.html#2175" class="Bound">x</a> <a id="2177" href="UF.Subsingletons.html#2177" class="Bound">y</a> <a id="2179" class="Symbol">=</a> <a id="2181" href="UF.Subsingletons.html#2175" class="Bound">x</a> <a id="2183" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2186" class="Symbol">(</a><a id="2187" href="UF.Subsingletons.html#2172" class="Bound">φ</a> <a id="2189" href="UF.Subsingletons.html#2175" class="Bound">x</a><a id="2190" class="Symbol">)</a> <a id="2192" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="2195" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                   <a id="2232" href="UF.Subsingletons.html#2168" class="Bound">c</a> <a id="2234" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="2237" href="UF.Subsingletons.html#2172" class="Bound">φ</a> <a id="2239" href="UF.Subsingletons.html#2177" class="Bound">y</a> <a id="2241" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                                   <a id="2278" href="UF.Subsingletons.html#2177" class="Bound">y</a> <a id="2280" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="prop-criterion&#39;"></a><a id="2283" href="UF.Subsingletons.html#2283" class="Function">prop-criterion&#39;</a> <a id="2299" class="Symbol">:</a> <a id="2301" class="Symbol">{</a><a id="2302" href="UF.Subsingletons.html#2302" class="Bound">X</a> <a id="2304" class="Symbol">:</a> <a id="2306" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2308" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2310" class="Symbol">}</a>
                <a id="2328" class="Symbol">→</a> <a id="2330" class="Symbol">(</a><a id="2331" href="UF.Subsingletons.html#2302" class="Bound">X</a> <a id="2333" class="Symbol">→</a> <a id="2335" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="2348" href="UF.Subsingletons.html#2302" class="Bound">X</a><a id="2349" class="Symbol">)</a>
                <a id="2367" class="Symbol">→</a> <a id="2369" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2377" href="UF.Subsingletons.html#2302" class="Bound">X</a>
<a id="2379" href="UF.Subsingletons.html#2283" class="Function">prop-criterion&#39;</a> <a id="2395" href="UF.Subsingletons.html#2395" class="Bound">φ</a> <a id="2397" href="UF.Subsingletons.html#2397" class="Bound">x</a> <a id="2399" class="Symbol">=</a> <a id="2401" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="2422" class="Symbol">(</a><a id="2423" href="UF.Subsingletons.html#2395" class="Bound">φ</a> <a id="2425" href="UF.Subsingletons.html#2397" class="Bound">x</a><a id="2426" class="Symbol">)</a> <a id="2428" href="UF.Subsingletons.html#2397" class="Bound">x</a>

<a id="prop-criterion"></a><a id="2431" href="UF.Subsingletons.html#2431" class="Function">prop-criterion</a> <a id="2446" class="Symbol">:</a> <a id="2448" class="Symbol">{</a><a id="2449" href="UF.Subsingletons.html#2449" class="Bound">X</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2455" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2457" class="Symbol">}</a> <a id="2459" class="Symbol">→</a> <a id="2461" class="Symbol">(</a><a id="2462" href="UF.Subsingletons.html#2449" class="Bound">X</a> <a id="2464" class="Symbol">→</a> <a id="2466" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2474" href="UF.Subsingletons.html#2449" class="Bound">X</a><a id="2475" class="Symbol">)</a> <a id="2477" class="Symbol">→</a> <a id="2479" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2487" href="UF.Subsingletons.html#2449" class="Bound">X</a>
<a id="2489" href="UF.Subsingletons.html#2431" class="Function">prop-criterion</a> <a id="2504" href="UF.Subsingletons.html#2504" class="Bound">φ</a> <a id="2506" href="UF.Subsingletons.html#2506" class="Bound">x</a> <a id="2508" class="Symbol">=</a> <a id="2510" href="UF.Subsingletons.html#2504" class="Bound">φ</a> <a id="2512" href="UF.Subsingletons.html#2506" class="Bound">x</a> <a id="2514" href="UF.Subsingletons.html#2506" class="Bound">x</a>

<a id="pointed-props-are-singletons"></a><a id="2517" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a> <a id="2546" class="Symbol">:</a> <a id="2548" class="Symbol">{</a><a id="2549" href="UF.Subsingletons.html#2549" class="Bound">X</a> <a id="2551" class="Symbol">:</a> <a id="2553" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2555" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2557" class="Symbol">}</a>
                             <a id="2588" class="Symbol">→</a> <a id="2590" href="UF.Subsingletons.html#2549" class="Bound">X</a>
                             <a id="2621" class="Symbol">→</a> <a id="2623" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2631" href="UF.Subsingletons.html#2549" class="Bound">X</a>
                             <a id="2662" class="Symbol">→</a> <a id="2664" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="2677" href="UF.Subsingletons.html#2549" class="Bound">X</a>
<a id="2679" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a> <a id="2708" href="UF.Subsingletons.html#2708" class="Bound">x</a> <a id="2710" href="UF.Subsingletons.html#2710" class="Bound">h</a> <a id="2712" class="Symbol">=</a> <a id="2714" href="UF.Subsingletons.html#2708" class="Bound">x</a> <a id="2716" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2718" href="UF.Subsingletons.html#2710" class="Bound">h</a> <a id="2720" href="UF.Subsingletons.html#2708" class="Bound">x</a>

<a id="2723" class="Markup">\end{code}</a><a id="2733" class="Background">

The two prototypical propositions:

</a><a id="2771" class="Markup">\begin{code}</a>

<a id="𝟘-is-prop"></a><a id="2785" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="2795" class="Symbol">:</a> <a id="2797" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2805" class="Symbol">(</a><a id="2806" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="2808" class="Symbol">{</a><a id="2809" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2810" class="Symbol">})</a>
<a id="2813" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="2823" class="Symbol">{</a><a id="2824" href="UF.Subsingletons.html#2824" class="Bound">𝓤</a><a id="2825" class="Symbol">}</a> <a id="2827" href="UF.Subsingletons.html#2827" class="Bound">x</a> <a id="2829" href="UF.Subsingletons.html#2829" class="Bound">y</a> <a id="2831" class="Symbol">=</a> <a id="2833" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a> <a id="2847" class="Symbol">{</a><a id="2848" href="UF.Subsingletons.html#2824" class="Bound">𝓤</a><a id="2849" class="Symbol">}</a> <a id="2851" class="Symbol">{</a><a id="2852" href="UF.Subsingletons.html#2824" class="Bound">𝓤</a><a id="2853" class="Symbol">}</a> <a id="2855" href="UF.Subsingletons.html#2827" class="Bound">x</a>

<a id="𝟙-is-prop"></a><a id="2858" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="2868" class="Symbol">:</a> <a id="2870" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2878" class="Symbol">(</a><a id="2879" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2881" class="Symbol">{</a><a id="2882" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2883" class="Symbol">})</a>
<a id="2886" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="2896" class="Symbol">{</a><a id="2897" href="UF.Subsingletons.html#2897" class="Bound">𝓤</a><a id="2898" class="Symbol">}</a> <a id="2900" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2902" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2911" class="Symbol">{</a><a id="2912" href="UF.Subsingletons.html#2897" class="Bound">𝓤</a><a id="2913" class="Symbol">}</a>

<a id="singleton-type"></a><a id="2916" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="2931" class="Symbol">:</a> <a id="2933" class="Symbol">{</a><a id="2934" href="UF.Subsingletons.html#2934" class="Bound">X</a> <a id="2936" class="Symbol">:</a> <a id="2938" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2940" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2942" class="Symbol">}</a> <a id="2944" class="Symbol">(</a><a id="2945" href="UF.Subsingletons.html#2945" class="Bound">x</a> <a id="2947" class="Symbol">:</a> <a id="2949" href="UF.Subsingletons.html#2934" class="Bound">X</a><a id="2950" class="Symbol">)</a> <a id="2952" class="Symbol">→</a> <a id="2954" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2956" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2958" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="2973" href="UF.Subsingletons.html#2973" class="Bound">x</a> <a id="2975" class="Symbol">=</a> <a id="2977" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="2979" href="UF.Subsingletons.html#2979" class="Bound">y</a> <a id="2981" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="2983" href="Notation.General.html#3219" class="Function">type-of</a> <a id="2991" href="UF.Subsingletons.html#2973" class="Bound">x</a> <a id="2993" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="2995" href="UF.Subsingletons.html#2973" class="Bound">x</a> <a id="2997" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2999" href="UF.Subsingletons.html#2979" class="Bound">y</a>

<a id="singleton-center"></a><a id="3002" href="UF.Subsingletons.html#3002" class="Function">singleton-center</a> <a id="3019" class="Symbol">:</a> <a id="3021" class="Symbol">{</a><a id="3022" href="UF.Subsingletons.html#3022" class="Bound">X</a> <a id="3024" class="Symbol">:</a> <a id="3026" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3028" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3030" class="Symbol">}</a> <a id="3032" class="Symbol">(</a><a id="3033" href="UF.Subsingletons.html#3033" class="Bound">x</a> <a id="3035" class="Symbol">:</a> <a id="3037" href="UF.Subsingletons.html#3022" class="Bound">X</a><a id="3038" class="Symbol">)</a> <a id="3040" class="Symbol">→</a> <a id="3042" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="3057" href="UF.Subsingletons.html#3033" class="Bound">x</a>
<a id="3059" href="UF.Subsingletons.html#3002" class="Function">singleton-center</a> <a id="3076" href="UF.Subsingletons.html#3076" class="Bound">x</a> <a id="3078" class="Symbol">=</a> <a id="3080" class="Symbol">(</a><a id="3081" href="UF.Subsingletons.html#3076" class="Bound">x</a> <a id="3083" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3085" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3089" class="Symbol">)</a>

<a id="singleton-types-are-singletons&#39;&#39;"></a><a id="3092" href="UF.Subsingletons.html#3092" class="Function">singleton-types-are-singletons&#39;&#39;</a> <a id="3125" class="Symbol">:</a> <a id="3127" class="Symbol">{</a><a id="3128" href="UF.Subsingletons.html#3128" class="Bound">X</a> <a id="3130" class="Symbol">:</a> <a id="3132" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3134" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3136" class="Symbol">}</a> <a id="3138" class="Symbol">{</a><a id="3139" href="UF.Subsingletons.html#3139" class="Bound">x</a> <a id="3141" href="UF.Subsingletons.html#3141" class="Bound">x&#39;</a> <a id="3144" class="Symbol">:</a> <a id="3146" href="UF.Subsingletons.html#3128" class="Bound">X</a><a id="3147" class="Symbol">}</a> <a id="3149" class="Symbol">(</a><a id="3150" href="UF.Subsingletons.html#3150" class="Bound">r</a> <a id="3152" class="Symbol">:</a> <a id="3154" href="UF.Subsingletons.html#3139" class="Bound">x</a> <a id="3156" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3158" href="UF.Subsingletons.html#3141" class="Bound">x&#39;</a><a id="3160" class="Symbol">)</a>
                                 <a id="3195" class="Symbol">→</a> <a id="3197" href="UF.Subsingletons.html#3002" class="Function">singleton-center</a> <a id="3214" href="UF.Subsingletons.html#3139" class="Bound">x</a> <a id="3216" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3218" class="Symbol">(</a><a id="3219" href="UF.Subsingletons.html#3141" class="Bound">x&#39;</a> <a id="3222" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3224" href="UF.Subsingletons.html#3150" class="Bound">r</a><a id="3225" class="Symbol">)</a>
<a id="3227" href="UF.Subsingletons.html#3092" class="Function">singleton-types-are-singletons&#39;&#39;</a> <a id="3260" class="Symbol">{</a><a id="3261" href="UF.Subsingletons.html#3261" class="Bound">𝓤</a><a id="3262" class="Symbol">}</a> <a id="3264" class="Symbol">{</a><a id="3265" href="UF.Subsingletons.html#3265" class="Bound">X</a><a id="3266" class="Symbol">}</a> <a id="3268" class="Symbol">=</a> <a id="3270" href="MLTT.Id.html#437" class="Function">J</a> <a id="3272" href="UF.Subsingletons.html#3296" class="Function">A</a> <a id="3274" class="Symbol">(λ</a> <a id="3277" href="UF.Subsingletons.html#3277" class="Bound">x</a> <a id="3279" class="Symbol">→</a> <a id="3281" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3285" class="Symbol">)</a>
 <a id="3288" class="Keyword">where</a>
  <a id="3296" href="UF.Subsingletons.html#3296" class="Function">A</a> <a id="3298" class="Symbol">:</a> <a id="3300" class="Symbol">(</a><a id="3301" href="UF.Subsingletons.html#3301" class="Bound">x</a> <a id="3303" href="UF.Subsingletons.html#3303" class="Bound">x&#39;</a> <a id="3306" class="Symbol">:</a> <a id="3308" href="UF.Subsingletons.html#3265" class="Bound">X</a><a id="3309" class="Symbol">)</a> <a id="3311" class="Symbol">→</a> <a id="3313" href="UF.Subsingletons.html#3301" class="Bound">x</a> <a id="3315" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3317" href="UF.Subsingletons.html#3303" class="Bound">x&#39;</a> <a id="3320" class="Symbol">→</a> <a id="3322" href="UF.Subsingletons.html#3261" class="Bound">𝓤</a> <a id="3324" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="3328" href="UF.Subsingletons.html#3296" class="Function">A</a> <a id="3330" href="UF.Subsingletons.html#3330" class="Bound">x</a> <a id="3332" href="UF.Subsingletons.html#3332" class="Bound">x&#39;</a> <a id="3335" href="UF.Subsingletons.html#3335" class="Bound">r</a> <a id="3337" class="Symbol">=</a> <a id="3339" href="UF.Subsingletons.html#3002" class="Function">singleton-center</a> <a id="3356" href="UF.Subsingletons.html#3330" class="Bound">x</a> <a id="3358" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="3361" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3363" href="UF.Subsingletons.html#3363" class="Bound">x&#39;</a> <a id="3366" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3368" href="UF.Subsingletons.html#3265" class="Bound">X</a> <a id="3370" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3372" href="UF.Subsingletons.html#3330" class="Bound">x</a> <a id="3374" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3376" href="UF.Subsingletons.html#3363" class="Bound">x&#39;</a> <a id="3379" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="3381" class="Symbol">(</a><a id="3382" href="UF.Subsingletons.html#3332" class="Bound">x&#39;</a> <a id="3385" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3387" href="UF.Subsingletons.html#3335" class="Bound">r</a><a id="3388" class="Symbol">)</a>

<a id="singleton-types-are-singletons"></a><a id="3391" href="UF.Subsingletons.html#3391" class="Function">singleton-types-are-singletons</a> <a id="3422" class="Symbol">:</a> <a id="3424" class="Symbol">{</a><a id="3425" href="UF.Subsingletons.html#3425" class="Bound">X</a> <a id="3427" class="Symbol">:</a> <a id="3429" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3431" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3433" class="Symbol">}</a> <a id="3435" class="Symbol">(</a><a id="3436" href="UF.Subsingletons.html#3436" class="Bound">x₀</a> <a id="3439" class="Symbol">:</a> <a id="3441" href="UF.Subsingletons.html#3425" class="Bound">X</a><a id="3442" class="Symbol">)</a>
                               <a id="3475" class="Symbol">→</a> <a id="3477" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="3490" class="Symbol">(</a><a id="3491" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="3506" href="UF.Subsingletons.html#3436" class="Bound">x₀</a><a id="3508" class="Symbol">)</a>
<a id="3510" href="UF.Subsingletons.html#3391" class="Function">singleton-types-are-singletons</a> <a id="3541" href="UF.Subsingletons.html#3541" class="Bound">x₀</a> <a id="3544" class="Symbol">=</a>
 <a id="3547" href="UF.Subsingletons.html#3002" class="Function">singleton-center</a> <a id="3564" href="UF.Subsingletons.html#3541" class="Bound">x₀</a> <a id="3567" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="3570" class="Symbol">(λ</a> <a id="3573" href="UF.Subsingletons.html#3573" class="Bound">t</a> <a id="3575" class="Symbol">→</a> <a id="3577" href="UF.Subsingletons.html#3092" class="Function">singleton-types-are-singletons&#39;&#39;</a> <a id="3610" class="Symbol">(</a><a id="3611" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="3615" href="UF.Subsingletons.html#3573" class="Bound">t</a><a id="3616" class="Symbol">))</a>

<a id="singleton-types-are-singletons&#39;"></a><a id="3620" href="UF.Subsingletons.html#3620" class="Function">singleton-types-are-singletons&#39;</a>
 <a id="3653" class="Symbol">:</a> <a id="3655" class="Symbol">{</a><a id="3656" href="UF.Subsingletons.html#3656" class="Bound">X</a> <a id="3658" class="Symbol">:</a> <a id="3660" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3662" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3664" class="Symbol">}</a> <a id="3666" class="Symbol">{</a><a id="3667" href="UF.Subsingletons.html#3667" class="Bound">x</a> <a id="3669" class="Symbol">:</a> <a id="3671" href="UF.Subsingletons.html#3656" class="Bound">X</a><a id="3672" class="Symbol">}</a>
 <a id="3675" class="Symbol">→</a> <a id="3677" href="UF.Subsingletons.html#1497" class="Function">is-central</a> <a id="3688" class="Symbol">(</a><a id="3689" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="3704" href="UF.Subsingletons.html#3667" class="Bound">x</a><a id="3705" class="Symbol">)</a> <a id="3707" class="Symbol">(</a><a id="3708" href="UF.Subsingletons.html#3002" class="Function">singleton-center</a> <a id="3725" href="UF.Subsingletons.html#3667" class="Bound">x</a><a id="3726" class="Symbol">)</a>
<a id="3728" href="UF.Subsingletons.html#3620" class="Function">singleton-types-are-singletons&#39;</a> <a id="3760" class="Symbol">{</a><a id="3761" href="UF.Subsingletons.html#3761" class="Bound">𝓤</a><a id="3762" class="Symbol">}</a> <a id="3764" class="Symbol">{</a><a id="3765" href="UF.Subsingletons.html#3765" class="Bound">X</a><a id="3766" class="Symbol">}</a> <a id="3768" class="Symbol">(</a><a id="3769" href="UF.Subsingletons.html#3769" class="Bound">y</a> <a id="3771" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3773" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="3777" class="Symbol">)</a> <a id="3779" class="Symbol">=</a> <a id="3781" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="singleton-types-are-props"></a><a id="3787" href="UF.Subsingletons.html#3787" class="Function">singleton-types-are-props</a> <a id="3813" class="Symbol">:</a> <a id="3815" class="Symbol">{</a><a id="3816" href="UF.Subsingletons.html#3816" class="Bound">X</a> <a id="3818" class="Symbol">:</a> <a id="3820" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3822" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3824" class="Symbol">}</a> <a id="3826" class="Symbol">(</a><a id="3827" href="UF.Subsingletons.html#3827" class="Bound">x</a> <a id="3829" class="Symbol">:</a> <a id="3831" href="UF.Subsingletons.html#3816" class="Bound">X</a><a id="3832" class="Symbol">)</a> <a id="3834" class="Symbol">→</a> <a id="3836" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3844" class="Symbol">(</a><a id="3845" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="3860" href="UF.Subsingletons.html#3827" class="Bound">x</a><a id="3861" class="Symbol">)</a>
<a id="3863" href="UF.Subsingletons.html#3787" class="Function">singleton-types-are-props</a> <a id="3889" href="UF.Subsingletons.html#3889" class="Bound">x</a> <a id="3891" class="Symbol">=</a>
 <a id="3894" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="3915" class="Symbol">(</a><a id="3916" href="UF.Subsingletons.html#3391" class="Function">singleton-types-are-singletons</a> <a id="3947" href="UF.Subsingletons.html#3889" class="Bound">x</a><a id="3948" class="Symbol">)</a>

<a id="singleton-type&#39;"></a><a id="3951" href="UF.Subsingletons.html#3951" class="Function">singleton-type&#39;</a> <a id="3967" class="Symbol">:</a> <a id="3969" class="Symbol">{</a><a id="3970" href="UF.Subsingletons.html#3970" class="Bound">X</a> <a id="3972" class="Symbol">:</a> <a id="3974" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3976" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3978" class="Symbol">}</a> <a id="3980" class="Symbol">→</a> <a id="3982" href="UF.Subsingletons.html#3970" class="Bound">X</a> <a id="3984" class="Symbol">→</a> <a id="3986" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3988" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3990" href="UF.Subsingletons.html#3951" class="Function">singleton-type&#39;</a> <a id="4006" href="UF.Subsingletons.html#4006" class="Bound">x</a> <a id="4008" class="Symbol">=</a> <a id="4010" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4012" href="UF.Subsingletons.html#4012" class="Bound">y</a> <a id="4014" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4016" href="Notation.General.html#3219" class="Function">type-of</a> <a id="4024" href="UF.Subsingletons.html#4006" class="Bound">x</a> <a id="4026" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4028" href="UF.Subsingletons.html#4012" class="Bound">y</a> <a id="4030" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4032" href="UF.Subsingletons.html#4006" class="Bound">x</a>

<a id="singleton&#39;-center"></a><a id="4035" href="UF.Subsingletons.html#4035" class="Function">singleton&#39;-center</a> <a id="4053" class="Symbol">:</a> <a id="4055" class="Symbol">{</a><a id="4056" href="UF.Subsingletons.html#4056" class="Bound">X</a> <a id="4058" class="Symbol">:</a> <a id="4060" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4062" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4064" class="Symbol">}</a> <a id="4066" class="Symbol">(</a><a id="4067" href="UF.Subsingletons.html#4067" class="Bound">x</a> <a id="4069" class="Symbol">:</a> <a id="4071" href="UF.Subsingletons.html#4056" class="Bound">X</a><a id="4072" class="Symbol">)</a> <a id="4074" class="Symbol">→</a> <a id="4076" href="UF.Subsingletons.html#3951" class="Function">singleton-type&#39;</a> <a id="4092" href="UF.Subsingletons.html#4067" class="Bound">x</a>
<a id="4094" href="UF.Subsingletons.html#4035" class="Function">singleton&#39;-center</a> <a id="4112" href="UF.Subsingletons.html#4112" class="Bound">x</a> <a id="4114" class="Symbol">=</a> <a id="4116" class="Symbol">(</a><a id="4117" href="UF.Subsingletons.html#4112" class="Bound">x</a> <a id="4119" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4121" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="4125" class="Symbol">)</a>

<a id="×-prop-criterion-necessity"></a><a id="4128" href="UF.Subsingletons.html#4128" class="Function">×-prop-criterion-necessity</a> <a id="4155" class="Symbol">:</a> <a id="4157" class="Symbol">{</a><a id="4158" href="UF.Subsingletons.html#4158" class="Bound">X</a> <a id="4160" class="Symbol">:</a> <a id="4162" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4164" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4166" class="Symbol">}</a> <a id="4168" class="Symbol">{</a><a id="4169" href="UF.Subsingletons.html#4169" class="Bound">Y</a> <a id="4171" class="Symbol">:</a> <a id="4173" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4175" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4177" class="Symbol">}</a>
                           <a id="4206" class="Symbol">→</a> <a id="4208" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4216" class="Symbol">(</a><a id="4217" href="UF.Subsingletons.html#4158" class="Bound">X</a> <a id="4219" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4221" href="UF.Subsingletons.html#4169" class="Bound">Y</a><a id="4222" class="Symbol">)</a>
                           <a id="4251" class="Symbol">→</a> <a id="4253" class="Symbol">(</a><a id="4254" href="UF.Subsingletons.html#4169" class="Bound">Y</a> <a id="4256" class="Symbol">→</a> <a id="4258" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4266" href="UF.Subsingletons.html#4158" class="Bound">X</a><a id="4267" class="Symbol">)</a> <a id="4269" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4271" class="Symbol">(</a><a id="4272" href="UF.Subsingletons.html#4158" class="Bound">X</a> <a id="4274" class="Symbol">→</a> <a id="4276" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4284" href="UF.Subsingletons.html#4169" class="Bound">Y</a><a id="4285" class="Symbol">)</a>
<a id="4287" href="UF.Subsingletons.html#4128" class="Function">×-prop-criterion-necessity</a> <a id="4314" href="UF.Subsingletons.html#4314" class="Bound">i</a> <a id="4316" class="Symbol">=</a> <a id="4318" class="Symbol">(λ</a> <a id="4321" href="UF.Subsingletons.html#4321" class="Bound">y</a> <a id="4323" href="UF.Subsingletons.html#4323" class="Bound">x</a> <a id="4325" href="UF.Subsingletons.html#4325" class="Bound">x&#39;</a> <a id="4328" class="Symbol">→</a> <a id="4330" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4333" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="4337" class="Symbol">(</a><a id="4338" href="UF.Subsingletons.html#4314" class="Bound">i</a> <a id="4340" class="Symbol">(</a><a id="4341" href="UF.Subsingletons.html#4323" class="Bound">x</a> <a id="4343" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4345" href="UF.Subsingletons.html#4321" class="Bound">y</a><a id="4346" class="Symbol">)</a> <a id="4348" class="Symbol">(</a><a id="4349" href="UF.Subsingletons.html#4325" class="Bound">x&#39;</a> <a id="4352" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4354" href="UF.Subsingletons.html#4321" class="Bound">y</a><a id="4355" class="Symbol">)))</a> <a id="4359" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                               <a id="4392" class="Symbol">(λ</a> <a id="4395" href="UF.Subsingletons.html#4395" class="Bound">x</a> <a id="4397" href="UF.Subsingletons.html#4397" class="Bound">y</a> <a id="4399" href="UF.Subsingletons.html#4399" class="Bound">y&#39;</a> <a id="4402" class="Symbol">→</a> <a id="4404" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4407" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="4411" class="Symbol">(</a><a id="4412" href="UF.Subsingletons.html#4314" class="Bound">i</a> <a id="4414" class="Symbol">(</a><a id="4415" href="UF.Subsingletons.html#4395" class="Bound">x</a> <a id="4417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4419" href="UF.Subsingletons.html#4397" class="Bound">y</a><a id="4420" class="Symbol">)</a> <a id="4422" class="Symbol">(</a><a id="4423" href="UF.Subsingletons.html#4395" class="Bound">x</a>  <a id="4426" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4428" href="UF.Subsingletons.html#4399" class="Bound">y&#39;</a><a id="4430" class="Symbol">)))</a>

<a id="×-prop-criterion"></a><a id="4435" href="UF.Subsingletons.html#4435" class="Function">×-prop-criterion</a> <a id="4452" class="Symbol">:</a> <a id="4454" class="Symbol">{</a><a id="4455" href="UF.Subsingletons.html#4455" class="Bound">X</a> <a id="4457" class="Symbol">:</a> <a id="4459" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4461" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4463" class="Symbol">}</a> <a id="4465" class="Symbol">{</a><a id="4466" href="UF.Subsingletons.html#4466" class="Bound">Y</a> <a id="4468" class="Symbol">:</a> <a id="4470" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4472" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4474" class="Symbol">}</a>
                 <a id="4493" class="Symbol">→</a> <a id="4495" class="Symbol">(</a><a id="4496" href="UF.Subsingletons.html#4466" class="Bound">Y</a> <a id="4498" class="Symbol">→</a> <a id="4500" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4508" href="UF.Subsingletons.html#4455" class="Bound">X</a><a id="4509" class="Symbol">)</a> <a id="4511" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4513" class="Symbol">(</a><a id="4514" href="UF.Subsingletons.html#4455" class="Bound">X</a> <a id="4516" class="Symbol">→</a> <a id="4518" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4526" href="UF.Subsingletons.html#4466" class="Bound">Y</a><a id="4527" class="Symbol">)</a>
                 <a id="4546" class="Symbol">→</a> <a id="4548" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4556" class="Symbol">(</a><a id="4557" href="UF.Subsingletons.html#4455" class="Bound">X</a> <a id="4559" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4561" href="UF.Subsingletons.html#4466" class="Bound">Y</a><a id="4562" class="Symbol">)</a>
<a id="4564" href="UF.Subsingletons.html#4435" class="Function">×-prop-criterion</a> <a id="4581" class="Symbol">(</a><a id="4582" href="UF.Subsingletons.html#4582" class="Bound">i</a> <a id="4584" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4586" href="UF.Subsingletons.html#4586" class="Bound">j</a><a id="4587" class="Symbol">)</a> <a id="4589" class="Symbol">(</a><a id="4590" href="UF.Subsingletons.html#4590" class="Bound">x</a> <a id="4592" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4594" href="UF.Subsingletons.html#4594" class="Bound">y</a><a id="4595" class="Symbol">)</a> <a id="4597" class="Symbol">(</a><a id="4598" href="UF.Subsingletons.html#4598" class="Bound">x&#39;</a> <a id="4601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4603" href="UF.Subsingletons.html#4603" class="Bound">y&#39;</a><a id="4605" class="Symbol">)</a> <a id="4607" class="Symbol">=</a> <a id="4609" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="4616" class="Symbol">(</a><a id="4617" href="UF.Subsingletons.html#4582" class="Bound">i</a> <a id="4619" href="UF.Subsingletons.html#4594" class="Bound">y</a> <a id="4621" href="UF.Subsingletons.html#4590" class="Bound">x</a> <a id="4623" href="UF.Subsingletons.html#4598" class="Bound">x&#39;</a> <a id="4626" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4628" href="UF.Subsingletons.html#4586" class="Bound">j</a> <a id="4630" href="UF.Subsingletons.html#4590" class="Bound">x</a> <a id="4632" class="Symbol">_</a> <a id="4634" class="Symbol">_)</a>

<a id="×-𝟘-is-prop"></a><a id="4638" href="UF.Subsingletons.html#4638" class="Function">×-𝟘-is-prop</a> <a id="4650" class="Symbol">:</a> <a id="4652" class="Symbol">{</a><a id="4653" href="UF.Subsingletons.html#4653" class="Bound">X</a> <a id="4655" class="Symbol">:</a> <a id="4657" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4659" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4661" class="Symbol">}</a> <a id="4663" class="Symbol">→</a> <a id="4665" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4673" class="Symbol">(</a><a id="4674" href="UF.Subsingletons.html#4653" class="Bound">X</a> <a id="4676" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4678" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="4680" class="Symbol">{</a><a id="4681" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4682" class="Symbol">})</a>
<a id="4685" href="UF.Subsingletons.html#4638" class="Function">×-𝟘-is-prop</a> <a id="4697" class="Symbol">(</a><a id="4698" href="UF.Subsingletons.html#4698" class="Bound">x</a> <a id="4700" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4702" href="UF.Subsingletons.html#4702" class="Bound">z</a><a id="4703" class="Symbol">)</a> <a id="4705" class="Symbol">_</a> <a id="4707" class="Symbol">=</a> <a id="4709" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4716" href="UF.Subsingletons.html#4702" class="Bound">z</a>

<a id="𝟘-×-is-prop"></a><a id="4719" href="UF.Subsingletons.html#4719" class="Function">𝟘-×-is-prop</a> <a id="4731" class="Symbol">:</a> <a id="4733" class="Symbol">{</a><a id="4734" href="UF.Subsingletons.html#4734" class="Bound">X</a> <a id="4736" class="Symbol">:</a> <a id="4738" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4740" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4742" class="Symbol">}</a> <a id="4744" class="Symbol">→</a> <a id="4746" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4754" class="Symbol">(</a><a id="4755" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="4757" class="Symbol">{</a><a id="4758" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="4759" class="Symbol">}</a> <a id="4761" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4763" href="UF.Subsingletons.html#4734" class="Bound">X</a><a id="4764" class="Symbol">)</a>
<a id="4766" href="UF.Subsingletons.html#4719" class="Function">𝟘-×-is-prop</a> <a id="4778" class="Symbol">(</a><a id="4779" href="UF.Subsingletons.html#4779" class="Bound">z</a> <a id="4781" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4783" href="UF.Subsingletons.html#4783" class="Bound">x</a><a id="4784" class="Symbol">)</a> <a id="4786" class="Symbol">_</a> <a id="4788" class="Symbol">=</a> <a id="4790" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="4797" href="UF.Subsingletons.html#4779" class="Bound">z</a>

<a id="×-is-prop"></a><a id="4800" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="4810" class="Symbol">:</a> <a id="4812" class="Symbol">{</a><a id="4813" href="UF.Subsingletons.html#4813" class="Bound">X</a> <a id="4815" class="Symbol">:</a> <a id="4817" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4819" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4821" class="Symbol">}</a> <a id="4823" class="Symbol">{</a><a id="4824" href="UF.Subsingletons.html#4824" class="Bound">Y</a> <a id="4826" class="Symbol">:</a> <a id="4828" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4830" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4832" class="Symbol">}</a>
          <a id="4844" class="Symbol">→</a> <a id="4846" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4854" href="UF.Subsingletons.html#4813" class="Bound">X</a>
          <a id="4866" class="Symbol">→</a> <a id="4868" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4876" href="UF.Subsingletons.html#4824" class="Bound">Y</a>
          <a id="4888" class="Symbol">→</a> <a id="4890" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4898" class="Symbol">(</a><a id="4899" href="UF.Subsingletons.html#4813" class="Bound">X</a> <a id="4901" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="4903" href="UF.Subsingletons.html#4824" class="Bound">Y</a><a id="4904" class="Symbol">)</a>
<a id="4906" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="4916" href="UF.Subsingletons.html#4916" class="Bound">i</a> <a id="4918" href="UF.Subsingletons.html#4918" class="Bound">j</a> <a id="4920" class="Symbol">=</a> <a id="4922" href="UF.Subsingletons.html#4435" class="Function">×-prop-criterion</a> <a id="4939" class="Symbol">((λ</a> <a id="4943" href="UF.Subsingletons.html#4943" class="Bound">_</a> <a id="4945" class="Symbol">→</a> <a id="4947" href="UF.Subsingletons.html#4916" class="Bound">i</a><a id="4948" class="Symbol">)</a> <a id="4950" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4952" class="Symbol">(λ</a> <a id="4955" href="UF.Subsingletons.html#4955" class="Bound">_</a> <a id="4957" class="Symbol">→</a> <a id="4959" href="UF.Subsingletons.html#4918" class="Bound">j</a><a id="4960" class="Symbol">))</a>

<a id="to-subtype-＝"></a><a id="4964" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="4977" class="Symbol">:</a> <a id="4979" class="Symbol">{</a><a id="4980" href="UF.Subsingletons.html#4980" class="Bound">X</a> <a id="4982" class="Symbol">:</a> <a id="4984" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="4986" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4988" class="Symbol">}</a> <a id="4990" class="Symbol">{</a><a id="4991" href="UF.Subsingletons.html#4991" class="Bound">A</a> <a id="4993" class="Symbol">:</a> <a id="4995" href="UF.Subsingletons.html#4980" class="Bound">X</a> <a id="4997" class="Symbol">→</a> <a id="4999" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5001" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5003" class="Symbol">}</a>
               <a id="5020" class="Symbol">{</a><a id="5021" href="UF.Subsingletons.html#5021" class="Bound">x</a> <a id="5023" href="UF.Subsingletons.html#5023" class="Bound">y</a> <a id="5025" class="Symbol">:</a> <a id="5027" href="UF.Subsingletons.html#4980" class="Bound">X</a><a id="5028" class="Symbol">}</a> <a id="5030" class="Symbol">{</a><a id="5031" href="UF.Subsingletons.html#5031" class="Bound">a</a> <a id="5033" class="Symbol">:</a> <a id="5035" href="UF.Subsingletons.html#4991" class="Bound">A</a> <a id="5037" href="UF.Subsingletons.html#5021" class="Bound">x</a><a id="5038" class="Symbol">}</a> <a id="5040" class="Symbol">{</a><a id="5041" href="UF.Subsingletons.html#5041" class="Bound">b</a> <a id="5043" class="Symbol">:</a> <a id="5045" href="UF.Subsingletons.html#4991" class="Bound">A</a> <a id="5047" href="UF.Subsingletons.html#5023" class="Bound">y</a><a id="5048" class="Symbol">}</a>
             <a id="5063" class="Symbol">→</a> <a id="5065" class="Symbol">((</a><a id="5067" href="UF.Subsingletons.html#5067" class="Bound">x</a> <a id="5069" class="Symbol">:</a> <a id="5071" href="UF.Subsingletons.html#4980" class="Bound">X</a><a id="5072" class="Symbol">)</a> <a id="5074" class="Symbol">→</a> <a id="5076" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5084" class="Symbol">(</a><a id="5085" href="UF.Subsingletons.html#4991" class="Bound">A</a> <a id="5087" href="UF.Subsingletons.html#5067" class="Bound">x</a><a id="5088" class="Symbol">))</a>
             <a id="5104" class="Symbol">→</a> <a id="5106" href="UF.Subsingletons.html#5021" class="Bound">x</a> <a id="5108" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5110" href="UF.Subsingletons.html#5023" class="Bound">y</a>
             <a id="5125" class="Symbol">→</a> <a id="5127" class="Symbol">(</a><a id="5128" href="UF.Subsingletons.html#5021" class="Bound">x</a> <a id="5130" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5132" href="UF.Subsingletons.html#5031" class="Bound">a</a><a id="5133" class="Symbol">)</a> <a id="5135" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5137" class="Symbol">(</a><a id="5138" href="UF.Subsingletons.html#5023" class="Bound">y</a> <a id="5140" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5142" href="UF.Subsingletons.html#5041" class="Bound">b</a><a id="5143" class="Symbol">)</a>
<a id="5145" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="5158" class="Symbol">{</a><a id="5159" href="UF.Subsingletons.html#5159" class="Bound">𝓤</a><a id="5160" class="Symbol">}</a> <a id="5162" class="Symbol">{</a><a id="5163" href="UF.Subsingletons.html#5163" class="Bound">𝓥</a><a id="5164" class="Symbol">}</a> <a id="5166" class="Symbol">{</a><a id="5167" href="UF.Subsingletons.html#5167" class="Bound">X</a><a id="5168" class="Symbol">}</a> <a id="5170" class="Symbol">{</a><a id="5171" href="UF.Subsingletons.html#5171" class="Bound">A</a><a id="5172" class="Symbol">}</a> <a id="5174" class="Symbol">{</a><a id="5175" href="UF.Subsingletons.html#5175" class="Bound">x</a><a id="5176" class="Symbol">}</a> <a id="5178" class="Symbol">{</a><a id="5179" href="UF.Subsingletons.html#5179" class="Bound">y</a><a id="5180" class="Symbol">}</a> <a id="5182" class="Symbol">{</a><a id="5183" href="UF.Subsingletons.html#5183" class="Bound">a</a><a id="5184" class="Symbol">}</a> <a id="5186" class="Symbol">{</a><a id="5187" href="UF.Subsingletons.html#5187" class="Bound">b</a><a id="5188" class="Symbol">}</a> <a id="5190" href="UF.Subsingletons.html#5190" class="Bound">s</a> <a id="5192" href="UF.Subsingletons.html#5192" class="Bound">p</a> <a id="5194" class="Symbol">=</a>
 <a id="5197" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="5204" class="Symbol">(</a><a id="5205" href="UF.Subsingletons.html#5192" class="Bound">p</a> <a id="5207" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5209" href="UF.Subsingletons.html#5190" class="Bound">s</a> <a id="5211" href="UF.Subsingletons.html#5179" class="Bound">y</a> <a id="5213" class="Symbol">(</a><a id="5214" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5224" href="UF.Subsingletons.html#5171" class="Bound">A</a> <a id="5226" href="UF.Subsingletons.html#5192" class="Bound">p</a> <a id="5228" href="UF.Subsingletons.html#5183" class="Bound">a</a><a id="5229" class="Symbol">)</a> <a id="5231" href="UF.Subsingletons.html#5187" class="Bound">b</a><a id="5232" class="Symbol">)</a>

<a id="subtypes-of-props-are-props&#39;"></a><a id="5235" href="UF.Subsingletons.html#5235" class="Function">subtypes-of-props-are-props&#39;</a> <a id="5264" class="Symbol">:</a> <a id="5266" class="Symbol">{</a><a id="5267" href="UF.Subsingletons.html#5267" class="Bound">X</a> <a id="5269" class="Symbol">:</a> <a id="5271" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5273" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5275" class="Symbol">}</a> <a id="5277" class="Symbol">{</a><a id="5278" href="UF.Subsingletons.html#5278" class="Bound">Y</a> <a id="5280" class="Symbol">:</a> <a id="5282" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5284" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5286" class="Symbol">}</a> <a id="5288" class="Symbol">(</a><a id="5289" href="UF.Subsingletons.html#5289" class="Bound">m</a> <a id="5291" class="Symbol">:</a> <a id="5293" href="UF.Subsingletons.html#5267" class="Bound">X</a> <a id="5295" class="Symbol">→</a> <a id="5297" href="UF.Subsingletons.html#5278" class="Bound">Y</a><a id="5298" class="Symbol">)</a>
                             <a id="5329" class="Symbol">→</a> <a id="5331" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="5348" href="UF.Subsingletons.html#5289" class="Bound">m</a>
                             <a id="5379" class="Symbol">→</a> <a id="5381" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5389" href="UF.Subsingletons.html#5278" class="Bound">Y</a>
                             <a id="5420" class="Symbol">→</a> <a id="5422" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5430" href="UF.Subsingletons.html#5267" class="Bound">X</a>
<a id="5432" href="UF.Subsingletons.html#5235" class="Function">subtypes-of-props-are-props&#39;</a> <a id="5461" href="UF.Subsingletons.html#5461" class="Bound">m</a> <a id="5463" href="UF.Subsingletons.html#5463" class="Bound">lc</a> <a id="5466" href="UF.Subsingletons.html#5466" class="Bound">i</a> <a id="5468" href="UF.Subsingletons.html#5468" class="Bound">x</a> <a id="5470" href="UF.Subsingletons.html#5470" class="Bound">x&#39;</a> <a id="5473" class="Symbol">=</a> <a id="5475" href="UF.Subsingletons.html#5463" class="Bound">lc</a> <a id="5478" class="Symbol">(</a><a id="5479" href="UF.Subsingletons.html#5466" class="Bound">i</a> <a id="5481" class="Symbol">(</a><a id="5482" href="UF.Subsingletons.html#5461" class="Bound">m</a> <a id="5484" href="UF.Subsingletons.html#5468" class="Bound">x</a><a id="5485" class="Symbol">)</a> <a id="5487" class="Symbol">(</a><a id="5488" href="UF.Subsingletons.html#5461" class="Bound">m</a> <a id="5490" href="UF.Subsingletons.html#5470" class="Bound">x&#39;</a><a id="5492" class="Symbol">))</a>

<a id="pr₁-lc"></a><a id="5496" href="UF.Subsingletons.html#5496" class="Function">pr₁-lc</a> <a id="5503" class="Symbol">:</a> <a id="5505" class="Symbol">{</a><a id="5506" href="UF.Subsingletons.html#5506" class="Bound">X</a> <a id="5508" class="Symbol">:</a> <a id="5510" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5512" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5514" class="Symbol">}</a> <a id="5516" class="Symbol">{</a><a id="5517" href="UF.Subsingletons.html#5517" class="Bound">Y</a> <a id="5519" class="Symbol">:</a> <a id="5521" href="UF.Subsingletons.html#5506" class="Bound">X</a> <a id="5523" class="Symbol">→</a> <a id="5525" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5527" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5529" class="Symbol">}</a>
       <a id="5538" class="Symbol">→</a> <a id="5540" class="Symbol">({</a><a id="5542" href="UF.Subsingletons.html#5542" class="Bound">x</a> <a id="5544" class="Symbol">:</a> <a id="5546" href="UF.Subsingletons.html#5506" class="Bound">X</a><a id="5547" class="Symbol">}</a> <a id="5549" class="Symbol">→</a> <a id="5551" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5559" class="Symbol">(</a><a id="5560" href="UF.Subsingletons.html#5517" class="Bound">Y</a> <a id="5562" href="UF.Subsingletons.html#5542" class="Bound">x</a><a id="5563" class="Symbol">))</a>
       <a id="5573" class="Symbol">→</a> <a id="5575" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="5592" class="Symbol">(</a><a id="5593" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5597" class="Symbol">{</a><a id="5598" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5599" class="Symbol">}</a> <a id="5601" class="Symbol">{</a><a id="5602" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5603" class="Symbol">}</a> <a id="5605" class="Symbol">{</a><a id="5606" href="UF.Subsingletons.html#5506" class="Bound">X</a><a id="5607" class="Symbol">}</a> <a id="5609" class="Symbol">{</a><a id="5610" href="UF.Subsingletons.html#5517" class="Bound">Y</a><a id="5611" class="Symbol">})</a>
<a id="5614" href="UF.Subsingletons.html#5496" class="Function">pr₁-lc</a> <a id="5621" href="UF.Subsingletons.html#5621" class="Bound">f</a> <a id="5623" href="UF.Subsingletons.html#5623" class="Bound">p</a> <a id="5625" class="Symbol">=</a> <a id="5627" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="5634" class="Symbol">(</a><a id="5635" href="UF.Subsingletons.html#5623" class="Bound">p</a> <a id="5637" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5639" class="Symbol">(</a><a id="5640" href="UF.Subsingletons.html#5621" class="Bound">f</a> <a id="5642" class="Symbol">_</a> <a id="5644" class="Symbol">_))</a>

<a id="subsets-of-props-are-props"></a><a id="5649" href="UF.Subsingletons.html#5649" class="Function">subsets-of-props-are-props</a> <a id="5676" class="Symbol">:</a> <a id="5678" class="Symbol">(</a><a id="5679" href="UF.Subsingletons.html#5679" class="Bound">X</a> <a id="5681" class="Symbol">:</a> <a id="5683" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5685" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5687" class="Symbol">)</a> <a id="5689" class="Symbol">(</a><a id="5690" href="UF.Subsingletons.html#5690" class="Bound">Y</a> <a id="5692" class="Symbol">:</a> <a id="5694" href="UF.Subsingletons.html#5679" class="Bound">X</a> <a id="5696" class="Symbol">→</a> <a id="5698" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5700" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5702" class="Symbol">)</a>
                         <a id="5729" class="Symbol">→</a> <a id="5731" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5739" href="UF.Subsingletons.html#5679" class="Bound">X</a>
                         <a id="5766" class="Symbol">→</a> <a id="5768" class="Symbol">({</a><a id="5770" href="UF.Subsingletons.html#5770" class="Bound">x</a> <a id="5772" class="Symbol">:</a> <a id="5774" href="UF.Subsingletons.html#5679" class="Bound">X</a><a id="5775" class="Symbol">}</a> <a id="5777" class="Symbol">→</a> <a id="5779" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5787" class="Symbol">(</a><a id="5788" href="UF.Subsingletons.html#5690" class="Bound">Y</a> <a id="5790" href="UF.Subsingletons.html#5770" class="Bound">x</a><a id="5791" class="Symbol">))</a>
                         <a id="5819" class="Symbol">→</a> <a id="5821" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5829" class="Symbol">(</a><a id="5830" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5832" href="UF.Subsingletons.html#5832" class="Bound">x</a> <a id="5834" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5836" href="UF.Subsingletons.html#5679" class="Bound">X</a> <a id="5838" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5840" href="UF.Subsingletons.html#5690" class="Bound">Y</a> <a id="5842" href="UF.Subsingletons.html#5832" class="Bound">x</a><a id="5843" class="Symbol">)</a>
<a id="5845" href="UF.Subsingletons.html#5649" class="Function">subsets-of-props-are-props</a> <a id="5872" href="UF.Subsingletons.html#5872" class="Bound">X</a> <a id="5874" href="UF.Subsingletons.html#5874" class="Bound">Y</a> <a id="5876" href="UF.Subsingletons.html#5876" class="Bound">h</a> <a id="5878" href="UF.Subsingletons.html#5878" class="Bound">p</a> <a id="5880" class="Symbol">=</a>
 <a id="5883" href="UF.Subsingletons.html#5235" class="Function">subtypes-of-props-are-props&#39;</a> <a id="5912" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5916" class="Symbol">(</a><a id="5917" href="UF.Subsingletons.html#5496" class="Function">pr₁-lc</a> <a id="5924" href="UF.Subsingletons.html#5878" class="Bound">p</a><a id="5925" class="Symbol">)</a> <a id="5927" href="UF.Subsingletons.html#5876" class="Bound">h</a>

<a id="5930" class="Markup">\end{code}</a><a id="5940" class="Background">

The following says that, in particular, for any proposition P, we have
that P + ¬ P is a proposition, or that the decidability of a
proposition is a proposition:

</a><a id="6105" class="Markup">\begin{code}</a>

<a id="sum-of-contradictory-props"></a><a id="6119" href="UF.Subsingletons.html#6119" class="Function">sum-of-contradictory-props</a> <a id="6146" class="Symbol">:</a> <a id="6148" class="Symbol">{</a><a id="6149" href="UF.Subsingletons.html#6149" class="Bound">P</a> <a id="6151" class="Symbol">:</a> <a id="6153" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6155" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6157" class="Symbol">}</a> <a id="6159" class="Symbol">{</a><a id="6160" href="UF.Subsingletons.html#6160" class="Bound">Q</a> <a id="6162" class="Symbol">:</a> <a id="6164" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6166" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6168" class="Symbol">}</a>
                           <a id="6197" class="Symbol">→</a> <a id="6199" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6207" href="UF.Subsingletons.html#6149" class="Bound">P</a>
                           <a id="6236" class="Symbol">→</a> <a id="6238" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6246" href="UF.Subsingletons.html#6160" class="Bound">Q</a>
                           <a id="6275" class="Symbol">→</a> <a id="6277" class="Symbol">(</a><a id="6278" href="UF.Subsingletons.html#6149" class="Bound">P</a> <a id="6280" class="Symbol">→</a> <a id="6282" href="UF.Subsingletons.html#6160" class="Bound">Q</a> <a id="6284" class="Symbol">→</a> <a id="6286" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="6288" class="Symbol">{</a><a id="6289" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="6290" class="Symbol">})</a>
                           <a id="6320" class="Symbol">→</a> <a id="6322" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6330" class="Symbol">(</a><a id="6331" href="UF.Subsingletons.html#6149" class="Bound">P</a> <a id="6333" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6335" href="UF.Subsingletons.html#6160" class="Bound">Q</a><a id="6336" class="Symbol">)</a>
<a id="6338" href="UF.Subsingletons.html#6119" class="Function">sum-of-contradictory-props</a> <a id="6365" class="Symbol">{</a><a id="6366" href="UF.Subsingletons.html#6366" class="Bound">𝓤</a><a id="6367" class="Symbol">}</a> <a id="6369" class="Symbol">{</a><a id="6370" href="UF.Subsingletons.html#6370" class="Bound">𝓥</a><a id="6371" class="Symbol">}</a> <a id="6373" class="Symbol">{</a><a id="6374" href="UF.Subsingletons.html#6374" class="Bound">𝓦</a><a id="6375" class="Symbol">}</a> <a id="6377" class="Symbol">{</a><a id="6378" href="UF.Subsingletons.html#6378" class="Bound">P</a><a id="6379" class="Symbol">}</a> <a id="6381" class="Symbol">{</a><a id="6382" href="UF.Subsingletons.html#6382" class="Bound">Q</a><a id="6383" class="Symbol">}</a> <a id="6385" href="UF.Subsingletons.html#6385" class="Bound">i</a> <a id="6387" href="UF.Subsingletons.html#6387" class="Bound">j</a> <a id="6389" href="UF.Subsingletons.html#6389" class="Bound">f</a> <a id="6391" class="Symbol">=</a> <a id="6393" href="UF.Subsingletons.html#6404" class="Function">γ</a>
 <a id="6396" class="Keyword">where</a>
  <a id="6404" href="UF.Subsingletons.html#6404" class="Function">γ</a> <a id="6406" class="Symbol">:</a> <a id="6408" class="Symbol">(</a><a id="6409" href="UF.Subsingletons.html#6409" class="Bound">x</a> <a id="6411" href="UF.Subsingletons.html#6411" class="Bound">y</a> <a id="6413" class="Symbol">:</a> <a id="6415" href="UF.Subsingletons.html#6378" class="Bound">P</a> <a id="6417" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6419" href="UF.Subsingletons.html#6382" class="Bound">Q</a><a id="6420" class="Symbol">)</a> <a id="6422" class="Symbol">→</a> <a id="6424" href="UF.Subsingletons.html#6409" class="Bound">x</a> <a id="6426" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6428" href="UF.Subsingletons.html#6411" class="Bound">y</a>
  <a id="6432" href="UF.Subsingletons.html#6404" class="Function">γ</a> <a id="6434" class="Symbol">(</a><a id="6435" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6439" href="UF.Subsingletons.html#6439" class="Bound">p</a><a id="6440" class="Symbol">)</a> <a id="6442" class="Symbol">(</a><a id="6443" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6447" href="UF.Subsingletons.html#6447" class="Bound">p&#39;</a><a id="6449" class="Symbol">)</a> <a id="6451" class="Symbol">=</a> <a id="6453" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6456" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6460" class="Symbol">(</a><a id="6461" href="UF.Subsingletons.html#6385" class="Bound">i</a> <a id="6463" href="UF.Subsingletons.html#6439" class="Bound">p</a> <a id="6465" href="UF.Subsingletons.html#6447" class="Bound">p&#39;</a><a id="6467" class="Symbol">)</a>
  <a id="6471" href="UF.Subsingletons.html#6404" class="Function">γ</a> <a id="6473" class="Symbol">(</a><a id="6474" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6478" href="UF.Subsingletons.html#6478" class="Bound">p</a><a id="6479" class="Symbol">)</a> <a id="6481" class="Symbol">(</a><a id="6482" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6486" href="UF.Subsingletons.html#6486" class="Bound">q</a><a id="6487" class="Symbol">)</a>  <a id="6490" class="Symbol">=</a> <a id="6492" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6499" class="Symbol">{</a><a id="6500" href="UF.Subsingletons.html#6366" class="Bound">𝓤</a> <a id="6502" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6504" href="UF.Subsingletons.html#6370" class="Bound">𝓥</a><a id="6505" class="Symbol">}</a> <a id="6507" class="Symbol">{</a><a id="6508" href="UF.Subsingletons.html#6374" class="Bound">𝓦</a><a id="6509" class="Symbol">}</a> <a id="6511" class="Symbol">(</a><a id="6512" href="UF.Subsingletons.html#6389" class="Bound">f</a> <a id="6514" href="UF.Subsingletons.html#6478" class="Bound">p</a> <a id="6516" href="UF.Subsingletons.html#6486" class="Bound">q</a><a id="6517" class="Symbol">)</a>
  <a id="6521" href="UF.Subsingletons.html#6404" class="Function">γ</a> <a id="6523" class="Symbol">(</a><a id="6524" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6528" href="UF.Subsingletons.html#6528" class="Bound">q</a><a id="6529" class="Symbol">)</a> <a id="6531" class="Symbol">(</a><a id="6532" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="6536" href="UF.Subsingletons.html#6536" class="Bound">p</a><a id="6537" class="Symbol">)</a>  <a id="6540" class="Symbol">=</a> <a id="6542" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6549" class="Symbol">(</a><a id="6550" href="UF.Subsingletons.html#6389" class="Bound">f</a> <a id="6552" href="UF.Subsingletons.html#6536" class="Bound">p</a> <a id="6554" href="UF.Subsingletons.html#6528" class="Bound">q</a><a id="6555" class="Symbol">)</a>
  <a id="6559" href="UF.Subsingletons.html#6404" class="Function">γ</a> <a id="6561" class="Symbol">(</a><a id="6562" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6566" href="UF.Subsingletons.html#6566" class="Bound">q</a><a id="6567" class="Symbol">)</a> <a id="6569" class="Symbol">(</a><a id="6570" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6574" href="UF.Subsingletons.html#6574" class="Bound">q&#39;</a><a id="6576" class="Symbol">)</a> <a id="6578" class="Symbol">=</a> <a id="6580" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6583" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="6587" class="Symbol">(</a><a id="6588" href="UF.Subsingletons.html#6387" class="Bound">j</a> <a id="6590" href="UF.Subsingletons.html#6566" class="Bound">q</a> <a id="6592" href="UF.Subsingletons.html#6574" class="Bound">q&#39;</a><a id="6594" class="Symbol">)</a>

<a id="sum-of-contradictory-props&#39;"></a><a id="6597" href="UF.Subsingletons.html#6597" class="Function">sum-of-contradictory-props&#39;</a> <a id="6625" class="Symbol">:</a> <a id="6627" class="Symbol">{</a><a id="6628" href="UF.Subsingletons.html#6628" class="Bound">P</a> <a id="6630" class="Symbol">:</a> <a id="6632" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6634" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6636" class="Symbol">}</a> <a id="6638" class="Symbol">{</a><a id="6639" href="UF.Subsingletons.html#6639" class="Bound">Q</a> <a id="6641" class="Symbol">:</a> <a id="6643" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6645" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6647" class="Symbol">}</a>
                            <a id="6677" class="Symbol">→</a> <a id="6679" class="Symbol">(</a><a id="6680" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6688" href="UF.Subsingletons.html#6628" class="Bound">P</a> <a id="6690" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6692" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6700" href="UF.Subsingletons.html#6639" class="Bound">Q</a> <a id="6702" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="6704" class="Symbol">(</a><a id="6705" href="UF.Subsingletons.html#6628" class="Bound">P</a> <a id="6707" class="Symbol">→</a> <a id="6709" href="UF.Subsingletons.html#6639" class="Bound">Q</a> <a id="6711" class="Symbol">→</a> <a id="6713" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="6715" class="Symbol">{</a><a id="6716" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="6717" class="Symbol">}))</a>
                            <a id="6749" class="Symbol">→</a> <a id="6751" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6759" class="Symbol">(</a><a id="6760" href="UF.Subsingletons.html#6628" class="Bound">P</a> <a id="6762" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6764" href="UF.Subsingletons.html#6639" class="Bound">Q</a><a id="6765" class="Symbol">)</a>
<a id="6767" href="UF.Subsingletons.html#6597" class="Function">sum-of-contradictory-props&#39;</a> <a id="6795" class="Symbol">(</a><a id="6796" href="UF.Subsingletons.html#6796" class="Bound">i</a> <a id="6798" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6800" href="UF.Subsingletons.html#6800" class="Bound">j</a> <a id="6802" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6804" href="UF.Subsingletons.html#6804" class="Bound">f</a><a id="6805" class="Symbol">)</a> <a id="6807" class="Symbol">=</a> <a id="6809" href="UF.Subsingletons.html#6119" class="Function">sum-of-contradictory-props</a> <a id="6836" href="UF.Subsingletons.html#6796" class="Bound">i</a> <a id="6838" href="UF.Subsingletons.html#6800" class="Bound">j</a> <a id="6840" href="UF.Subsingletons.html#6804" class="Bound">f</a>

<a id="sum-of-contradictory-props&#39;-converse"></a><a id="6843" href="UF.Subsingletons.html#6843" class="Function">sum-of-contradictory-props&#39;-converse</a> <a id="6880" class="Symbol">:</a> <a id="6882" class="Symbol">{</a><a id="6883" href="UF.Subsingletons.html#6883" class="Bound">P</a> <a id="6885" class="Symbol">:</a> <a id="6887" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6889" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6891" class="Symbol">}</a> <a id="6893" class="Symbol">{</a><a id="6894" href="UF.Subsingletons.html#6894" class="Bound">Q</a> <a id="6896" class="Symbol">:</a> <a id="6898" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6900" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6902" class="Symbol">}</a>
                                     <a id="6941" class="Symbol">→</a> <a id="6943" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6951" class="Symbol">(</a><a id="6952" href="UF.Subsingletons.html#6883" class="Bound">P</a> <a id="6954" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="6956" href="UF.Subsingletons.html#6894" class="Bound">Q</a><a id="6957" class="Symbol">)</a>
                                     <a id="6996" class="Symbol">→</a> <a id="6998" class="Symbol">(</a><a id="6999" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7007" href="UF.Subsingletons.html#6883" class="Bound">P</a> <a id="7009" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7011" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7019" href="UF.Subsingletons.html#6894" class="Bound">Q</a> <a id="7021" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7023" class="Symbol">(</a><a id="7024" href="UF.Subsingletons.html#6883" class="Bound">P</a> <a id="7026" class="Symbol">→</a> <a id="7028" href="UF.Subsingletons.html#6894" class="Bound">Q</a> <a id="7030" class="Symbol">→</a> <a id="7032" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="7034" class="Symbol">{</a><a id="7035" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="7036" class="Symbol">}))</a>
<a id="7040" href="UF.Subsingletons.html#6843" class="Function">sum-of-contradictory-props&#39;-converse</a> <a id="7077" href="UF.Subsingletons.html#7077" class="Bound">k</a> <a id="7079" class="Symbol">=</a>
 <a id="7082" class="Symbol">(λ</a> <a id="7085" href="UF.Subsingletons.html#7085" class="Bound">p</a> <a id="7087" href="UF.Subsingletons.html#7087" class="Bound">p&#39;</a> <a id="7090" class="Symbol">→</a> <a id="7092" href="MLTT.Plus-Properties.html#750" class="Function">inl-lc</a> <a id="7099" class="Symbol">(</a><a id="7100" href="UF.Subsingletons.html#7077" class="Bound">k</a> <a id="7102" class="Symbol">(</a><a id="7103" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7107" href="UF.Subsingletons.html#7085" class="Bound">p</a><a id="7108" class="Symbol">)</a> <a id="7110" class="Symbol">(</a><a id="7111" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7115" href="UF.Subsingletons.html#7087" class="Bound">p&#39;</a><a id="7117" class="Symbol">)))</a> <a id="7121" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="7124" class="Symbol">(λ</a> <a id="7127" href="UF.Subsingletons.html#7127" class="Bound">q</a> <a id="7129" href="UF.Subsingletons.html#7129" class="Bound">q&#39;</a> <a id="7132" class="Symbol">→</a> <a id="7134" href="MLTT.Plus-Properties.html#966" class="Function">inr-lc</a> <a id="7141" class="Symbol">(</a><a id="7142" href="UF.Subsingletons.html#7077" class="Bound">k</a> <a id="7144" class="Symbol">(</a><a id="7145" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7149" href="UF.Subsingletons.html#7127" class="Bound">q</a><a id="7150" class="Symbol">)</a> <a id="7152" class="Symbol">(</a><a id="7153" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7157" href="UF.Subsingletons.html#7129" class="Bound">q&#39;</a><a id="7159" class="Symbol">)))</a> <a id="7163" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="7166" class="Symbol">(λ</a> <a id="7169" href="UF.Subsingletons.html#7169" class="Bound">p</a> <a id="7171" href="UF.Subsingletons.html#7171" class="Bound">q</a> <a id="7173" class="Symbol">→</a> <a id="7175" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7182" class="Symbol">(</a><a id="7183" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="7193" class="Symbol">(</a><a id="7194" href="UF.Subsingletons.html#7077" class="Bound">k</a> <a id="7196" class="Symbol">(</a><a id="7197" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7201" href="UF.Subsingletons.html#7169" class="Bound">p</a><a id="7202" class="Symbol">)</a> <a id="7204" class="Symbol">(</a><a id="7205" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7209" href="UF.Subsingletons.html#7171" class="Bound">q</a><a id="7210" class="Symbol">))))</a>

<a id="7216" class="Markup">\end{code}</a><a id="7226" class="Background">

Formulation of propositional extensionality:

</a><a id="7274" class="Markup">\begin{code}</a>

<a id="propext"></a><a id="7288" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="7296" class="Symbol">:</a> <a id="7298" class="Symbol">∀</a> <a id="7300" href="UF.Subsingletons.html#7300" class="Bound">𝓤</a> <a id="7302" class="Symbol">→</a> <a id="7304" href="UF.Subsingletons.html#7300" class="Bound">𝓤</a> <a id="7306" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="7308" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="7310" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="7318" href="UF.Subsingletons.html#7318" class="Bound">𝓤</a> <a id="7320" class="Symbol">=</a> <a id="7322" class="Symbol">{</a><a id="7323" href="UF.Subsingletons.html#7323" class="Bound">P</a> <a id="7325" href="UF.Subsingletons.html#7325" class="Bound">Q</a> <a id="7327" class="Symbol">:</a> <a id="7329" href="UF.Subsingletons.html#7318" class="Bound">𝓤</a> <a id="7331" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7333" class="Symbol">}</a> <a id="7335" class="Symbol">→</a> <a id="7337" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7345" href="UF.Subsingletons.html#7323" class="Bound">P</a> <a id="7347" class="Symbol">→</a> <a id="7349" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7357" href="UF.Subsingletons.html#7325" class="Bound">Q</a> <a id="7359" class="Symbol">→</a> <a id="7361" class="Symbol">(</a><a id="7362" href="UF.Subsingletons.html#7323" class="Bound">P</a> <a id="7364" class="Symbol">→</a> <a id="7366" href="UF.Subsingletons.html#7325" class="Bound">Q</a><a id="7367" class="Symbol">)</a> <a id="7369" class="Symbol">→</a> <a id="7371" class="Symbol">(</a><a id="7372" href="UF.Subsingletons.html#7325" class="Bound">Q</a> <a id="7374" class="Symbol">→</a> <a id="7376" href="UF.Subsingletons.html#7323" class="Bound">P</a><a id="7377" class="Symbol">)</a> <a id="7379" class="Symbol">→</a> <a id="7381" href="UF.Subsingletons.html#7323" class="Bound">P</a> <a id="7383" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7385" href="UF.Subsingletons.html#7325" class="Bound">Q</a>

<a id="PropExt"></a><a id="7388" href="UF.Subsingletons.html#7388" class="Function">PropExt</a> <a id="7396" class="Symbol">:</a> <a id="7398" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="7401" href="UF.Subsingletons.html#7388" class="Function">PropExt</a> <a id="7409" class="Symbol">=</a> <a id="7411" class="Symbol">∀</a> <a id="7413" href="UF.Subsingletons.html#7413" class="Bound">𝓤</a> <a id="7415" class="Symbol">→</a> <a id="7417" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="7425" href="UF.Subsingletons.html#7413" class="Bound">𝓤</a>

<a id="Prop-Ext"></a><a id="7428" href="UF.Subsingletons.html#7428" class="Function">Prop-Ext</a> <a id="7437" class="Symbol">:</a> <a id="7439" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="7442" href="UF.Subsingletons.html#7428" class="Function">Prop-Ext</a> <a id="7451" class="Symbol">=</a> <a id="7453" class="Symbol">∀</a> <a id="7455" class="Symbol">{</a><a id="7456" href="UF.Subsingletons.html#7456" class="Bound">𝓤</a><a id="7457" class="Symbol">}</a> <a id="7459" class="Symbol">→</a> <a id="7461" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="7469" href="UF.Subsingletons.html#7456" class="Bound">𝓤</a>

<a id="7472" class="Markup">\end{code}</a><a id="7482" class="Background">

Without assuming excluded middle, we have that there are no truth
values other than 𝟘 and 𝟙:

</a><a id="7578" class="Markup">\begin{code}</a>

<a id="no-props-other-than-𝟘-or-𝟙"></a><a id="7592" href="UF.Subsingletons.html#7592" class="Function">no-props-other-than-𝟘-or-𝟙</a> <a id="7619" class="Symbol">:</a> <a id="7621" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="7629" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                           <a id="7658" class="Symbol">→</a> <a id="7660" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7662" class="Symbol">(</a><a id="7663" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7665" href="UF.Subsingletons.html#7665" class="Bound">P</a> <a id="7667" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7669" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7671" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7673" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7675" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7683" href="UF.Subsingletons.html#7665" class="Bound">P</a> <a id="7685" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7687" class="Symbol">(</a><a id="7688" href="UF.Subsingletons.html#7665" class="Bound">P</a> <a id="7690" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="7692" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="7693" class="Symbol">)</a> <a id="7695" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7697" class="Symbol">(</a><a id="7698" href="UF.Subsingletons.html#7665" class="Bound">P</a> <a id="7700" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="7702" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="7703" class="Symbol">))</a>
<a id="7706" href="UF.Subsingletons.html#7592" class="Function">no-props-other-than-𝟘-or-𝟙</a> <a id="7733" href="UF.Subsingletons.html#7733" class="Bound">pe</a> <a id="7736" class="Symbol">(</a><a id="7737" href="UF.Subsingletons.html#7737" class="Bound">P</a> <a id="7739" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7741" href="UF.Subsingletons.html#7741" class="Bound">i</a> <a id="7743" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7745" href="UF.Subsingletons.html#7745" class="Bound">f</a> <a id="7747" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7749" href="UF.Subsingletons.html#7749" class="Bound">g</a><a id="7750" class="Symbol">)</a> <a id="7752" class="Symbol">=</a> <a id="7754" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7761" class="Symbol">(</a><a id="7762" href="UF.Subsingletons.html#7867" class="Function">φ</a> <a id="7764" href="UF.Subsingletons.html#7776" class="Function">u</a><a id="7765" class="Symbol">)</a>
 <a id="7768" class="Keyword">where</a>
  <a id="7776" href="UF.Subsingletons.html#7776" class="Function">u</a> <a id="7778" class="Symbol">:</a> <a id="7780" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7782" href="UF.Subsingletons.html#7737" class="Bound">P</a>
  <a id="7786" href="UF.Subsingletons.html#7776" class="Function">u</a> <a id="7788" href="UF.Subsingletons.html#7788" class="Bound">p</a> <a id="7790" class="Symbol">=</a> <a id="7792" href="UF.Subsingletons.html#7749" class="Bound">g</a> <a id="7794" href="UF.Subsingletons.html#7809" class="Function">l</a>
   <a id="7799" class="Keyword">where</a>
    <a id="7809" href="UF.Subsingletons.html#7809" class="Function">l</a> <a id="7811" class="Symbol">:</a> <a id="7813" href="UF.Subsingletons.html#7737" class="Bound">P</a> <a id="7815" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7817" href="MLTT.Unit.html#129" class="Record">𝟙</a>
    <a id="7823" href="UF.Subsingletons.html#7809" class="Function">l</a> <a id="7825" class="Symbol">=</a> <a id="7827" href="UF.Subsingletons.html#7733" class="Bound">pe</a> <a id="7830" href="UF.Subsingletons.html#7741" class="Bound">i</a> <a id="7832" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a> <a id="7842" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="7854" class="Symbol">(λ</a> <a id="7857" href="UF.Subsingletons.html#7857" class="Bound">_</a> <a id="7859" class="Symbol">→</a> <a id="7861" href="UF.Subsingletons.html#7788" class="Bound">p</a><a id="7862" class="Symbol">)</a>

  <a id="7867" href="UF.Subsingletons.html#7867" class="Function">φ</a> <a id="7869" class="Symbol">:</a> <a id="7871" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="7874" href="UF.Subsingletons.html#7737" class="Bound">P</a>
  <a id="7878" href="UF.Subsingletons.html#7867" class="Function">φ</a> <a id="7880" href="UF.Subsingletons.html#7880" class="Bound">u</a> <a id="7882" class="Symbol">=</a> <a id="7884" href="UF.Subsingletons.html#7745" class="Bound">f</a> <a id="7886" href="UF.Subsingletons.html#7901" class="Function">l</a>
   <a id="7891" class="Keyword">where</a>
    <a id="7901" href="UF.Subsingletons.html#7901" class="Function">l</a> <a id="7903" class="Symbol">:</a> <a id="7905" href="UF.Subsingletons.html#7737" class="Bound">P</a> <a id="7907" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7909" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
    <a id="7915" href="UF.Subsingletons.html#7901" class="Function">l</a> <a id="7917" class="Symbol">=</a> <a id="7919" href="UF.Subsingletons.html#7733" class="Bound">pe</a> <a id="7922" href="UF.Subsingletons.html#7741" class="Bound">i</a> <a id="7924" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="7934" class="Symbol">(λ</a> <a id="7937" href="UF.Subsingletons.html#7937" class="Bound">p</a> <a id="7939" class="Symbol">→</a> <a id="7941" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7948" class="Symbol">(</a><a id="7949" href="UF.Subsingletons.html#7880" class="Bound">u</a> <a id="7951" href="UF.Subsingletons.html#7937" class="Bound">p</a><a id="7952" class="Symbol">))</a> <a id="7955" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

<a id="7963" class="Markup">\end{code}</a><a id="7973" class="Background">

Notice how we used 𝟘-elim above to coerce a hypothetical value in 𝟘
{𝓤₀}, arising from negation, to a value in 𝟘 {𝓤}. Otherwise &quot;u&quot; would
have sufficed in place of &quot;λ p → 𝟘-elim (u p)&quot;. The same technique is
used in the following construction.

</a><a id="8220" class="Markup">\begin{code}</a>

<a id="𝟘-is-not-𝟙"></a><a id="8234" href="UF.Subsingletons.html#8234" class="Function">𝟘-is-not-𝟙</a> <a id="8245" class="Symbol">:</a> <a id="8247" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="8249" class="Symbol">{</a><a id="8250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8251" class="Symbol">}</a> <a id="8253" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8255" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="8257" class="Symbol">{</a><a id="8258" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8259" class="Symbol">}</a>
<a id="8261" href="UF.Subsingletons.html#8234" class="Function">𝟘-is-not-𝟙</a> <a id="8272" href="UF.Subsingletons.html#8272" class="Bound">p</a> <a id="8274" class="Symbol">=</a> <a id="8276" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="8283" class="Symbol">(</a><a id="8284" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="8292" class="Symbol">(</a><a id="8293" href="UF.Subsingletons.html#8272" class="Bound">p</a> <a id="8295" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8297" class="Symbol">)</a> <a id="8299" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="8300" class="Symbol">)</a>

<a id="universe-has-two-distinct-points"></a><a id="8303" href="UF.Subsingletons.html#8303" class="Function">universe-has-two-distinct-points</a> <a id="8336" class="Symbol">:</a> <a id="8338" href="MLTT.Negation.html#689" class="Function">has-two-distinct-points</a> <a id="8362" class="Symbol">(</a><a id="8363" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8365" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8367" class="Symbol">)</a>
<a id="8369" href="UF.Subsingletons.html#8303" class="Function">universe-has-two-distinct-points</a> <a id="8402" class="Symbol">=</a> <a id="8404" class="Symbol">((</a><a id="8406" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="8408" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8410" href="MLTT.Unit.html#129" class="Record">𝟙</a><a id="8411" class="Symbol">)</a> <a id="8413" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8415" href="UF.Subsingletons.html#8234" class="Function">𝟘-is-not-𝟙</a><a id="8425" class="Symbol">)</a>

<a id="8428" class="Markup">\end{code}</a><a id="8438" class="Background">

Unique existence.

</a><a id="8459" class="Markup">\begin{code}</a>

<a id="∃!"></a><a id="8473" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="8476" class="Symbol">:</a> <a id="8478" class="Symbol">{</a><a id="8479" href="UF.Subsingletons.html#8479" class="Bound">X</a> <a id="8481" class="Symbol">:</a> <a id="8483" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8485" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8487" class="Symbol">}</a> <a id="8489" class="Symbol">(</a><a id="8490" href="UF.Subsingletons.html#8490" class="Bound">A</a> <a id="8492" class="Symbol">:</a> <a id="8494" href="UF.Subsingletons.html#8479" class="Bound">X</a> <a id="8496" class="Symbol">→</a> <a id="8498" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8500" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8502" class="Symbol">)</a> <a id="8504" class="Symbol">→</a> <a id="8506" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8508" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8510" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8512" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="8514" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="8517" href="UF.Subsingletons.html#8517" class="Bound">A</a> <a id="8519" class="Symbol">=</a> <a id="8521" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="8534" class="Symbol">(</a><a id="8535" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="8537" href="UF.Subsingletons.html#8517" class="Bound">A</a><a id="8538" class="Symbol">)</a>

<a id="existsUnique"></a><a id="8541" href="UF.Subsingletons.html#8541" class="Function">existsUnique</a> <a id="8554" class="Symbol">:</a> <a id="8556" class="Symbol">(</a><a id="8557" href="UF.Subsingletons.html#8557" class="Bound">X</a> <a id="8559" class="Symbol">:</a> <a id="8561" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8563" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8565" class="Symbol">)</a> <a id="8567" class="Symbol">(</a><a id="8568" href="UF.Subsingletons.html#8568" class="Bound">A</a> <a id="8570" class="Symbol">:</a> <a id="8572" href="UF.Subsingletons.html#8557" class="Bound">X</a> <a id="8574" class="Symbol">→</a> <a id="8576" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8578" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8580" class="Symbol">)</a> <a id="8582" class="Symbol">→</a> <a id="8584" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8586" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8588" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8590" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="8592" href="UF.Subsingletons.html#8541" class="Function">existsUnique</a> <a id="8605" href="UF.Subsingletons.html#8605" class="Bound">X</a> <a id="8607" href="UF.Subsingletons.html#8607" class="Bound">A</a> <a id="8609" class="Symbol">=</a> <a id="8611" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="8614" href="UF.Subsingletons.html#8607" class="Bound">A</a>

<a id="8617" class="Keyword">syntax</a> existsUnique <a id="8637" class="Bound">X</a> <a id="8639" class="Symbol">(λ</a> <a id="8642" class="Bound">x</a> <a id="8644" class="Symbol">→</a> <a id="8646" class="Bound">b</a><a id="8647" class="Symbol">)</a> <a id="8649" class="Symbol">=</a> <a id="8651" class="Function">∃!</a> <a id="8654" class="Bound">x</a> <a id="8656" class="Function">꞉</a> <a id="8658" class="Bound">X</a> <a id="8660" class="Function">,</a> <a id="8662" class="Bound">b</a>

<a id="witness-uniqueness"></a><a id="8665" href="UF.Subsingletons.html#8665" class="Function">witness-uniqueness</a> <a id="8684" class="Symbol">:</a> <a id="8686" class="Symbol">{</a><a id="8687" href="UF.Subsingletons.html#8687" class="Bound">X</a> <a id="8689" class="Symbol">:</a> <a id="8691" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8693" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8695" class="Symbol">}</a> <a id="8697" class="Symbol">(</a><a id="8698" href="UF.Subsingletons.html#8698" class="Bound">A</a> <a id="8700" class="Symbol">:</a> <a id="8702" href="UF.Subsingletons.html#8687" class="Bound">X</a> <a id="8704" class="Symbol">→</a> <a id="8706" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8708" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8710" class="Symbol">)</a>
                   <a id="8731" class="Symbol">→</a> <a id="8733" class="Symbol">(</a><a id="8734" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="8737" href="UF.Subsingletons.html#8737" class="Bound">x</a> <a id="8739" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="8741" href="UF.Subsingletons.html#8687" class="Bound">X</a> <a id="8743" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="8745" href="UF.Subsingletons.html#8698" class="Bound">A</a> <a id="8747" href="UF.Subsingletons.html#8737" class="Bound">x</a><a id="8748" class="Symbol">)</a>
                   <a id="8769" class="Symbol">→</a> <a id="8771" class="Symbol">(</a><a id="8772" href="UF.Subsingletons.html#8772" class="Bound">x</a> <a id="8774" href="UF.Subsingletons.html#8774" class="Bound">y</a> <a id="8776" class="Symbol">:</a> <a id="8778" href="UF.Subsingletons.html#8687" class="Bound">X</a><a id="8779" class="Symbol">)</a> <a id="8781" class="Symbol">→</a> <a id="8783" href="UF.Subsingletons.html#8698" class="Bound">A</a> <a id="8785" href="UF.Subsingletons.html#8772" class="Bound">x</a> <a id="8787" class="Symbol">→</a> <a id="8789" href="UF.Subsingletons.html#8698" class="Bound">A</a> <a id="8791" href="UF.Subsingletons.html#8774" class="Bound">y</a> <a id="8793" class="Symbol">→</a> <a id="8795" href="UF.Subsingletons.html#8772" class="Bound">x</a> <a id="8797" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8799" href="UF.Subsingletons.html#8774" class="Bound">y</a>
<a id="8801" href="UF.Subsingletons.html#8665" class="Function">witness-uniqueness</a> <a id="8820" href="UF.Subsingletons.html#8820" class="Bound">A</a> <a id="8822" href="UF.Subsingletons.html#8822" class="Bound">e</a> <a id="8824" href="UF.Subsingletons.html#8824" class="Bound">x</a> <a id="8826" href="UF.Subsingletons.html#8826" class="Bound">y</a> <a id="8828" href="UF.Subsingletons.html#8828" class="Bound">a</a> <a id="8830" href="UF.Subsingletons.html#8830" class="Bound">b</a> <a id="8832" class="Symbol">=</a> <a id="8834" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8837" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="8841" class="Symbol">(</a><a id="8842" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="8863" href="UF.Subsingletons.html#8822" class="Bound">e</a> <a id="8865" class="Symbol">(</a><a id="8866" href="UF.Subsingletons.html#8824" class="Bound">x</a> <a id="8868" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8870" href="UF.Subsingletons.html#8828" class="Bound">a</a><a id="8871" class="Symbol">)</a> <a id="8873" class="Symbol">(</a><a id="8874" href="UF.Subsingletons.html#8826" class="Bound">y</a> <a id="8876" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8878" href="UF.Subsingletons.html#8830" class="Bound">b</a><a id="8879" class="Symbol">))</a>

<a id="8883" class="Keyword">infixr</a> <a id="8890" class="Number">-1</a> <a id="8893" href="UF.Subsingletons.html#8541" class="Function">existsUnique</a>

<a id="∃!-intro"></a><a id="8907" href="UF.Subsingletons.html#8907" class="Function">∃!-intro</a> <a id="8916" class="Symbol">:</a> <a id="8918" class="Symbol">{</a><a id="8919" href="UF.Subsingletons.html#8919" class="Bound">X</a> <a id="8921" class="Symbol">:</a> <a id="8923" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8925" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8927" class="Symbol">}</a> <a id="8929" class="Symbol">{</a><a id="8930" href="UF.Subsingletons.html#8930" class="Bound">A</a> <a id="8932" class="Symbol">:</a> <a id="8934" href="UF.Subsingletons.html#8919" class="Bound">X</a> <a id="8936" class="Symbol">→</a> <a id="8938" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8940" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8942" class="Symbol">}</a> <a id="8944" class="Symbol">(</a><a id="8945" href="UF.Subsingletons.html#8945" class="Bound">x</a> <a id="8947" class="Symbol">:</a> <a id="8949" href="UF.Subsingletons.html#8919" class="Bound">X</a><a id="8950" class="Symbol">)</a> <a id="8952" class="Symbol">(</a><a id="8953" href="UF.Subsingletons.html#8953" class="Bound">a</a> <a id="8955" class="Symbol">:</a> <a id="8957" href="UF.Subsingletons.html#8930" class="Bound">A</a> <a id="8959" href="UF.Subsingletons.html#8945" class="Bound">x</a><a id="8960" class="Symbol">)</a>
         <a id="8971" class="Symbol">→</a> <a id="8973" class="Symbol">((</a><a id="8975" href="UF.Subsingletons.html#8975" class="Bound">σ</a> <a id="8977" class="Symbol">:</a> <a id="8979" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="8981" href="UF.Subsingletons.html#8930" class="Bound">A</a><a id="8982" class="Symbol">)</a> <a id="8984" class="Symbol">→</a> <a id="8986" class="Symbol">(</a><a id="8987" href="UF.Subsingletons.html#8945" class="Bound">x</a> <a id="8989" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8991" href="UF.Subsingletons.html#8953" class="Bound">a</a><a id="8992" class="Symbol">)</a> <a id="8994" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8996" href="UF.Subsingletons.html#8975" class="Bound">σ</a><a id="8997" class="Symbol">)</a>
         <a id="9008" class="Symbol">→</a> <a id="9010" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="9013" href="UF.Subsingletons.html#8930" class="Bound">A</a>
<a id="9015" href="UF.Subsingletons.html#8907" class="Function">∃!-intro</a> <a id="9024" href="UF.Subsingletons.html#9024" class="Bound">x</a> <a id="9026" href="UF.Subsingletons.html#9026" class="Bound">a</a> <a id="9028" href="UF.Subsingletons.html#9028" class="Bound">o</a> <a id="9030" class="Symbol">=</a> <a id="9032" class="Symbol">(</a><a id="9033" href="UF.Subsingletons.html#9024" class="Bound">x</a> <a id="9035" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9037" href="UF.Subsingletons.html#9026" class="Bound">a</a><a id="9038" class="Symbol">)</a> <a id="9040" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9042" href="UF.Subsingletons.html#9028" class="Bound">o</a>

<a id="∃!-witness"></a><a id="9045" href="UF.Subsingletons.html#9045" class="Function">∃!-witness</a> <a id="9056" class="Symbol">:</a> <a id="9058" class="Symbol">{</a><a id="9059" href="UF.Subsingletons.html#9059" class="Bound">X</a> <a id="9061" class="Symbol">:</a> <a id="9063" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9065" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9067" class="Symbol">}</a> <a id="9069" class="Symbol">{</a><a id="9070" href="UF.Subsingletons.html#9070" class="Bound">A</a> <a id="9072" class="Symbol">:</a> <a id="9074" href="UF.Subsingletons.html#9059" class="Bound">X</a> <a id="9076" class="Symbol">→</a> <a id="9078" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9080" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9082" class="Symbol">}</a> <a id="9084" class="Symbol">→</a> <a id="9086" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="9089" href="UF.Subsingletons.html#9070" class="Bound">A</a> <a id="9091" class="Symbol">→</a> <a id="9093" href="UF.Subsingletons.html#9059" class="Bound">X</a>
<a id="9095" href="UF.Subsingletons.html#9045" class="Function">∃!-witness</a> <a id="9106" class="Symbol">((</a><a id="9108" href="UF.Subsingletons.html#9108" class="Bound">x</a> <a id="9110" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9112" href="UF.Subsingletons.html#9112" class="Bound">a</a><a id="9113" class="Symbol">)</a> <a id="9115" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9117" href="UF.Subsingletons.html#9117" class="Bound">o</a><a id="9118" class="Symbol">)</a> <a id="9120" class="Symbol">=</a> <a id="9122" href="UF.Subsingletons.html#9108" class="Bound">x</a>

<a id="∃!-is-witness"></a><a id="9125" href="UF.Subsingletons.html#9125" class="Function">∃!-is-witness</a> <a id="9139" class="Symbol">:</a> <a id="9141" class="Symbol">{</a><a id="9142" href="UF.Subsingletons.html#9142" class="Bound">X</a> <a id="9144" class="Symbol">:</a> <a id="9146" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9148" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9150" class="Symbol">}</a> <a id="9152" class="Symbol">{</a><a id="9153" href="UF.Subsingletons.html#9153" class="Bound">A</a> <a id="9155" class="Symbol">:</a> <a id="9157" href="UF.Subsingletons.html#9142" class="Bound">X</a> <a id="9159" class="Symbol">→</a> <a id="9161" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9163" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9165" class="Symbol">}</a>
                <a id="9183" class="Symbol">(</a><a id="9184" href="UF.Subsingletons.html#9184" class="Bound">u</a> <a id="9186" class="Symbol">:</a> <a id="9188" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="9191" href="UF.Subsingletons.html#9153" class="Bound">A</a><a id="9192" class="Symbol">)</a>
              <a id="9208" class="Symbol">→</a> <a id="9210" href="UF.Subsingletons.html#9153" class="Bound">A</a> <a id="9212" class="Symbol">(</a><a id="9213" href="UF.Subsingletons.html#9045" class="Function">∃!-witness</a> <a id="9224" href="UF.Subsingletons.html#9184" class="Bound">u</a><a id="9225" class="Symbol">)</a>
<a id="9227" href="UF.Subsingletons.html#9125" class="Function">∃!-is-witness</a> <a id="9241" class="Symbol">((</a><a id="9243" href="UF.Subsingletons.html#9243" class="Bound">x</a> <a id="9245" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9247" href="UF.Subsingletons.html#9247" class="Bound">a</a><a id="9248" class="Symbol">)</a> <a id="9250" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9252" href="UF.Subsingletons.html#9252" class="Bound">o</a><a id="9253" class="Symbol">)</a> <a id="9255" class="Symbol">=</a> <a id="9257" href="UF.Subsingletons.html#9247" class="Bound">a</a>

<a id="description"></a><a id="9260" href="UF.Subsingletons.html#9260" class="Function">description</a> <a id="9272" class="Symbol">:</a> <a id="9274" class="Symbol">{</a><a id="9275" href="UF.Subsingletons.html#9275" class="Bound">X</a> <a id="9277" class="Symbol">:</a> <a id="9279" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9281" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9283" class="Symbol">}</a> <a id="9285" class="Symbol">{</a><a id="9286" href="UF.Subsingletons.html#9286" class="Bound">A</a> <a id="9288" class="Symbol">:</a> <a id="9290" href="UF.Subsingletons.html#9275" class="Bound">X</a> <a id="9292" class="Symbol">→</a> <a id="9294" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9296" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9298" class="Symbol">}</a> <a id="9300" class="Symbol">→</a> <a id="9302" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="9305" href="UF.Subsingletons.html#9286" class="Bound">A</a> <a id="9307" class="Symbol">→</a> <a id="9309" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="9311" href="UF.Subsingletons.html#9286" class="Bound">A</a>
<a id="9313" href="UF.Subsingletons.html#9260" class="Function">description</a> <a id="9325" class="Symbol">(</a><a id="9326" href="UF.Subsingletons.html#9326" class="Bound">σ</a> <a id="9328" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9330" href="UF.Subsingletons.html#9330" class="Bound">o</a><a id="9331" class="Symbol">)</a> <a id="9333" class="Symbol">=</a> <a id="9335" href="UF.Subsingletons.html#9326" class="Bound">σ</a>

<a id="∃!-uniqueness&#39;"></a><a id="9338" href="UF.Subsingletons.html#9338" class="Function">∃!-uniqueness&#39;</a> <a id="9353" class="Symbol">:</a> <a id="9355" class="Symbol">{</a><a id="9356" href="UF.Subsingletons.html#9356" class="Bound">X</a> <a id="9358" class="Symbol">:</a> <a id="9360" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9362" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9364" class="Symbol">}</a> <a id="9366" class="Symbol">{</a><a id="9367" href="UF.Subsingletons.html#9367" class="Bound">A</a> <a id="9369" class="Symbol">:</a> <a id="9371" href="UF.Subsingletons.html#9356" class="Bound">X</a> <a id="9373" class="Symbol">→</a> <a id="9375" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9377" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9379" class="Symbol">}</a>
                 <a id="9398" class="Symbol">(</a><a id="9399" href="UF.Subsingletons.html#9399" class="Bound">u</a> <a id="9401" class="Symbol">:</a> <a id="9403" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="9406" href="UF.Subsingletons.html#9367" class="Bound">A</a><a id="9407" class="Symbol">)</a>
               <a id="9424" class="Symbol">→</a> <a id="9426" class="Symbol">(</a><a id="9427" href="UF.Subsingletons.html#9427" class="Bound">σ</a> <a id="9429" class="Symbol">:</a> <a id="9431" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="9433" href="UF.Subsingletons.html#9367" class="Bound">A</a><a id="9434" class="Symbol">)</a>
               <a id="9451" class="Symbol">→</a> <a id="9453" href="UF.Subsingletons.html#9260" class="Function">description</a> <a id="9465" href="UF.Subsingletons.html#9399" class="Bound">u</a> <a id="9467" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9469" href="UF.Subsingletons.html#9427" class="Bound">σ</a>
<a id="9471" href="UF.Subsingletons.html#9338" class="Function">∃!-uniqueness&#39;</a> <a id="9486" class="Symbol">((</a><a id="9488" href="UF.Subsingletons.html#9488" class="Bound">x</a> <a id="9490" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9492" href="UF.Subsingletons.html#9492" class="Bound">a</a><a id="9493" class="Symbol">)</a> <a id="9495" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9497" href="UF.Subsingletons.html#9497" class="Bound">o</a><a id="9498" class="Symbol">)</a> <a id="9500" class="Symbol">=</a> <a id="9502" href="UF.Subsingletons.html#9497" class="Bound">o</a>

<a id="∃!-uniqueness"></a><a id="9505" href="UF.Subsingletons.html#9505" class="Function">∃!-uniqueness</a> <a id="9519" class="Symbol">:</a> <a id="9521" class="Symbol">{</a><a id="9522" href="UF.Subsingletons.html#9522" class="Bound">X</a> <a id="9524" class="Symbol">:</a> <a id="9526" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9528" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9530" class="Symbol">}</a> <a id="9532" class="Symbol">{</a><a id="9533" href="UF.Subsingletons.html#9533" class="Bound">A</a> <a id="9535" class="Symbol">:</a> <a id="9537" href="UF.Subsingletons.html#9522" class="Bound">X</a> <a id="9539" class="Symbol">→</a> <a id="9541" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9543" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9545" class="Symbol">}</a>
                <a id="9563" class="Symbol">(</a><a id="9564" href="UF.Subsingletons.html#9564" class="Bound">u</a> <a id="9566" class="Symbol">:</a> <a id="9568" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="9571" href="UF.Subsingletons.html#9533" class="Bound">A</a><a id="9572" class="Symbol">)</a>
              <a id="9588" class="Symbol">→</a> <a id="9590" class="Symbol">(</a><a id="9591" href="UF.Subsingletons.html#9591" class="Bound">x</a> <a id="9593" class="Symbol">:</a> <a id="9595" href="UF.Subsingletons.html#9522" class="Bound">X</a><a id="9596" class="Symbol">)</a>
                <a id="9614" class="Symbol">(</a><a id="9615" href="UF.Subsingletons.html#9615" class="Bound">a</a> <a id="9617" class="Symbol">:</a> <a id="9619" href="UF.Subsingletons.html#9533" class="Bound">A</a> <a id="9621" href="UF.Subsingletons.html#9591" class="Bound">x</a><a id="9622" class="Symbol">)</a>
              <a id="9638" class="Symbol">→</a> <a id="9640" href="UF.Subsingletons.html#9260" class="Function">description</a> <a id="9652" href="UF.Subsingletons.html#9564" class="Bound">u</a> <a id="9654" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9656" class="Symbol">(</a><a id="9657" href="UF.Subsingletons.html#9591" class="Bound">x</a> <a id="9659" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9661" href="UF.Subsingletons.html#9615" class="Bound">a</a><a id="9662" class="Symbol">)</a>
<a id="9664" href="UF.Subsingletons.html#9505" class="Function">∃!-uniqueness</a> <a id="9678" href="UF.Subsingletons.html#9678" class="Bound">u</a> <a id="9680" href="UF.Subsingletons.html#9680" class="Bound">x</a> <a id="9682" href="UF.Subsingletons.html#9682" class="Bound">a</a> <a id="9684" class="Symbol">=</a> <a id="9686" href="UF.Subsingletons.html#9338" class="Function">∃!-uniqueness&#39;</a> <a id="9701" href="UF.Subsingletons.html#9678" class="Bound">u</a> <a id="9703" class="Symbol">(</a><a id="9704" href="UF.Subsingletons.html#9680" class="Bound">x</a> <a id="9706" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9708" href="UF.Subsingletons.html#9682" class="Bound">a</a><a id="9709" class="Symbol">)</a>

<a id="∃!-uniqueness&#39;&#39;"></a><a id="9712" href="UF.Subsingletons.html#9712" class="Function">∃!-uniqueness&#39;&#39;</a> <a id="9728" class="Symbol">:</a> <a id="9730" class="Symbol">{</a><a id="9731" href="UF.Subsingletons.html#9731" class="Bound">X</a> <a id="9733" class="Symbol">:</a> <a id="9735" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9737" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9739" class="Symbol">}</a> <a id="9741" class="Symbol">{</a><a id="9742" href="UF.Subsingletons.html#9742" class="Bound">A</a> <a id="9744" class="Symbol">:</a> <a id="9746" href="UF.Subsingletons.html#9731" class="Bound">X</a> <a id="9748" class="Symbol">→</a> <a id="9750" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9752" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9754" class="Symbol">}</a>
                  <a id="9774" class="Symbol">(</a><a id="9775" href="UF.Subsingletons.html#9775" class="Bound">u</a> <a id="9777" class="Symbol">:</a> <a id="9779" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="9782" href="UF.Subsingletons.html#9742" class="Bound">A</a><a id="9783" class="Symbol">)</a>
                <a id="9801" class="Symbol">→</a> <a id="9803" class="Symbol">(</a><a id="9804" href="UF.Subsingletons.html#9804" class="Bound">σ</a> <a id="9806" href="UF.Subsingletons.html#9806" class="Bound">ω</a> <a id="9808" class="Symbol">:</a> <a id="9810" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="9812" href="UF.Subsingletons.html#9742" class="Bound">A</a><a id="9813" class="Symbol">)</a>
                <a id="9831" class="Symbol">→</a> <a id="9833" href="UF.Subsingletons.html#9804" class="Bound">σ</a> <a id="9835" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9837" href="UF.Subsingletons.html#9806" class="Bound">ω</a>
<a id="9839" href="UF.Subsingletons.html#9712" class="Function">∃!-uniqueness&#39;&#39;</a> <a id="9855" href="UF.Subsingletons.html#9855" class="Bound">u</a> <a id="9857" href="UF.Subsingletons.html#9857" class="Bound">σ</a> <a id="9859" href="UF.Subsingletons.html#9859" class="Bound">ω</a> <a id="9861" class="Symbol">=</a> <a id="9863" href="UF.Subsingletons.html#9338" class="Function">∃!-uniqueness&#39;</a> <a id="9878" href="UF.Subsingletons.html#9855" class="Bound">u</a> <a id="9880" href="UF.Subsingletons.html#9857" class="Bound">σ</a> <a id="9882" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="9885" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="9887" href="UF.Subsingletons.html#9338" class="Function">∃!-uniqueness&#39;</a> <a id="9902" href="UF.Subsingletons.html#9855" class="Bound">u</a> <a id="9904" href="UF.Subsingletons.html#9859" class="Bound">ω</a>

<a id="9907" class="Markup">\end{code}</a><a id="9917" class="Background">

Added 5 March 2020 by Tom de Jong.

</a><a id="9955" class="Markup">\begin{code}</a>

<a id="+-is-prop"></a><a id="9969" href="UF.Subsingletons.html#9969" class="Function">+-is-prop</a> <a id="9979" class="Symbol">:</a> <a id="9981" class="Symbol">{</a><a id="9982" href="UF.Subsingletons.html#9982" class="Bound">X</a> <a id="9984" class="Symbol">:</a> <a id="9986" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9988" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9990" class="Symbol">}</a> <a id="9992" class="Symbol">{</a><a id="9993" href="UF.Subsingletons.html#9993" class="Bound">Y</a> <a id="9995" class="Symbol">:</a> <a id="9997" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9999" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10001" class="Symbol">}</a>
          <a id="10013" class="Symbol">→</a> <a id="10015" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10023" href="UF.Subsingletons.html#9982" class="Bound">X</a>
          <a id="10035" class="Symbol">→</a> <a id="10037" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10045" href="UF.Subsingletons.html#9993" class="Bound">Y</a>
          <a id="10057" class="Symbol">→</a> <a id="10059" class="Symbol">(</a><a id="10060" href="UF.Subsingletons.html#9982" class="Bound">X</a> <a id="10062" class="Symbol">→</a> <a id="10064" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10066" href="UF.Subsingletons.html#9993" class="Bound">Y</a><a id="10067" class="Symbol">)</a>
          <a id="10079" class="Symbol">→</a> <a id="10081" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10089" class="Symbol">(</a><a id="10090" href="UF.Subsingletons.html#9982" class="Bound">X</a> <a id="10092" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10094" href="UF.Subsingletons.html#9993" class="Bound">Y</a><a id="10095" class="Symbol">)</a>
<a id="10097" href="UF.Subsingletons.html#9969" class="Function">+-is-prop</a> <a id="10107" class="Symbol">=</a> <a id="10109" href="UF.Subsingletons.html#6119" class="Function">sum-of-contradictory-props</a>

<a id="+-is-prop&#39;"></a><a id="10137" href="UF.Subsingletons.html#10137" class="Function">+-is-prop&#39;</a> <a id="10148" class="Symbol">:</a> <a id="10150" class="Symbol">{</a><a id="10151" href="UF.Subsingletons.html#10151" class="Bound">X</a> <a id="10153" class="Symbol">:</a> <a id="10155" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10157" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10159" class="Symbol">}</a> <a id="10161" class="Symbol">{</a><a id="10162" href="UF.Subsingletons.html#10162" class="Bound">Y</a> <a id="10164" class="Symbol">:</a> <a id="10166" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10168" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10170" class="Symbol">}</a>
           <a id="10183" class="Symbol">→</a> <a id="10185" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10193" href="UF.Subsingletons.html#10151" class="Bound">X</a>
           <a id="10206" class="Symbol">→</a> <a id="10208" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10216" href="UF.Subsingletons.html#10162" class="Bound">Y</a>
           <a id="10229" class="Symbol">→</a> <a id="10231" class="Symbol">(</a><a id="10232" href="UF.Subsingletons.html#10162" class="Bound">Y</a> <a id="10234" class="Symbol">→</a> <a id="10236" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10238" href="UF.Subsingletons.html#10151" class="Bound">X</a><a id="10239" class="Symbol">)</a>
           <a id="10252" class="Symbol">→</a> <a id="10254" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10262" class="Symbol">(</a><a id="10263" href="UF.Subsingletons.html#10151" class="Bound">X</a> <a id="10265" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="10267" href="UF.Subsingletons.html#10162" class="Bound">Y</a><a id="10268" class="Symbol">)</a>
<a id="10270" href="UF.Subsingletons.html#10137" class="Function">+-is-prop&#39;</a> <a id="10281" class="Symbol">{</a><a id="10282" href="UF.Subsingletons.html#10282" class="Bound">𝓤</a><a id="10283" class="Symbol">}</a> <a id="10285" class="Symbol">{</a><a id="10286" href="UF.Subsingletons.html#10286" class="Bound">𝓥</a><a id="10287" class="Symbol">}</a> <a id="10289" class="Symbol">{</a><a id="10290" href="UF.Subsingletons.html#10290" class="Bound">X</a><a id="10291" class="Symbol">}</a> <a id="10293" class="Symbol">{</a><a id="10294" href="UF.Subsingletons.html#10294" class="Bound">Y</a><a id="10295" class="Symbol">}</a> <a id="10297" href="UF.Subsingletons.html#10297" class="Bound">i</a> <a id="10299" href="UF.Subsingletons.html#10299" class="Bound">j</a> <a id="10301" href="UF.Subsingletons.html#10301" class="Bound">f</a> <a id="10303" class="Symbol">=</a> <a id="10305" href="UF.Subsingletons.html#9969" class="Function">+-is-prop</a> <a id="10315" href="UF.Subsingletons.html#10297" class="Bound">i</a> <a id="10317" href="UF.Subsingletons.html#10299" class="Bound">j</a> <a id="10319" class="Symbol">(λ</a> <a id="10322" href="UF.Subsingletons.html#10322" class="Bound">y</a> <a id="10324" href="UF.Subsingletons.html#10324" class="Bound">x</a> <a id="10326" class="Symbol">→</a> <a id="10328" href="UF.Subsingletons.html#10301" class="Bound">f</a> <a id="10330" href="UF.Subsingletons.html#10324" class="Bound">x</a> <a id="10332" href="UF.Subsingletons.html#10322" class="Bound">y</a><a id="10333" class="Symbol">)</a>

<a id="10336" class="Markup">\end{code}</a><a id="10346" class="Background">

Added 16th June 2020 by Martin Escardo. (Should have added this ages
ago to avoid boiler-plate code.)

</a><a id="10451" class="Markup">\begin{code}</a>

<a id="×₃-is-prop"></a><a id="10465" href="UF.Subsingletons.html#10465" class="Function">×₃-is-prop</a> <a id="10476" class="Symbol">:</a> <a id="10478" class="Symbol">{</a><a id="10479" href="UF.Subsingletons.html#10479" class="Bound">𝓥₀</a> <a id="10482" href="UF.Subsingletons.html#10482" class="Bound">𝓥₁</a> <a id="10485" href="UF.Subsingletons.html#10485" class="Bound">𝓥₂</a> <a id="10488" class="Symbol">:</a> <a id="10490" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="10498" class="Symbol">}</a>
             <a id="10513" class="Symbol">{</a><a id="10514" href="UF.Subsingletons.html#10514" class="Bound">X₀</a> <a id="10517" class="Symbol">:</a> <a id="10519" href="UF.Subsingletons.html#10479" class="Bound">𝓥₀</a> <a id="10522" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10524" class="Symbol">}</a>
             <a id="10539" class="Symbol">{</a><a id="10540" href="UF.Subsingletons.html#10540" class="Bound">X₁</a> <a id="10543" class="Symbol">:</a> <a id="10545" href="UF.Subsingletons.html#10482" class="Bound">𝓥₁</a> <a id="10548" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10550" class="Symbol">}</a>
             <a id="10565" class="Symbol">{</a><a id="10566" href="UF.Subsingletons.html#10566" class="Bound">X₂</a> <a id="10569" class="Symbol">:</a> <a id="10571" href="UF.Subsingletons.html#10485" class="Bound">𝓥₂</a> <a id="10574" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10576" class="Symbol">}</a>
           <a id="10589" class="Symbol">→</a> <a id="10591" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10599" href="UF.Subsingletons.html#10514" class="Bound">X₀</a>
           <a id="10613" class="Symbol">→</a> <a id="10615" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10623" href="UF.Subsingletons.html#10540" class="Bound">X₁</a>
           <a id="10637" class="Symbol">→</a> <a id="10639" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10647" href="UF.Subsingletons.html#10566" class="Bound">X₂</a>
           <a id="10661" class="Symbol">→</a> <a id="10663" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10671" class="Symbol">(</a><a id="10672" href="UF.Subsingletons.html#10514" class="Bound">X₀</a> <a id="10675" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10677" href="UF.Subsingletons.html#10540" class="Bound">X₁</a> <a id="10680" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="10682" href="UF.Subsingletons.html#10566" class="Bound">X₂</a><a id="10684" class="Symbol">)</a>
<a id="10686" href="UF.Subsingletons.html#10465" class="Function">×₃-is-prop</a> <a id="10697" href="UF.Subsingletons.html#10697" class="Bound">i₀</a> <a id="10700" href="UF.Subsingletons.html#10700" class="Bound">i₁</a> <a id="10703" href="UF.Subsingletons.html#10703" class="Bound">i₂</a> <a id="10706" class="Symbol">=</a>
 <a id="10709" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="10719" href="UF.Subsingletons.html#10697" class="Bound">i₀</a> <a id="10722" class="Symbol">(</a><a id="10723" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="10733" href="UF.Subsingletons.html#10700" class="Bound">i₁</a> <a id="10736" href="UF.Subsingletons.html#10703" class="Bound">i₂</a><a id="10738" class="Symbol">)</a>

<a id="×₄-is-prop"></a><a id="10741" href="UF.Subsingletons.html#10741" class="Function">×₄-is-prop</a> <a id="10752" class="Symbol">:</a> <a id="10754" class="Symbol">{</a><a id="10755" href="UF.Subsingletons.html#10755" class="Bound">𝓥₀</a> <a id="10758" href="UF.Subsingletons.html#10758" class="Bound">𝓥₁</a> <a id="10761" href="UF.Subsingletons.html#10761" class="Bound">𝓥₂</a> <a id="10764" href="UF.Subsingletons.html#10764" class="Bound">𝓥₃</a> <a id="10767" class="Symbol">:</a> <a id="10769" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="10777" class="Symbol">}</a>
             <a id="10792" class="Symbol">{</a><a id="10793" href="UF.Subsingletons.html#10793" class="Bound">X₀</a> <a id="10796" class="Symbol">:</a> <a id="10798" href="UF.Subsingletons.html#10755" class="Bound">𝓥₀</a> <a id="10801" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10803" class="Symbol">}</a>
             <a id="10818" class="Symbol">{</a><a id="10819" href="UF.Subsingletons.html#10819" class="Bound">X₁</a> <a id="10822" class="Symbol">:</a> <a id="10824" href="UF.Subsingletons.html#10758" class="Bound">𝓥₁</a> <a id="10827" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10829" class="Symbol">}</a>
             <a id="10844" class="Symbol">{</a><a id="10845" href="UF.Subsingletons.html#10845" class="Bound">X₂</a> <a id="10848" class="Symbol">:</a> <a id="10850" href="UF.Subsingletons.html#10761" class="Bound">𝓥₂</a> <a id="10853" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10855" class="Symbol">}</a>
             <a id="10870" class="Symbol">{</a><a id="10871" href="UF.Subsingletons.html#10871" class="Bound">X₃</a> <a id="10874" class="Symbol">:</a> <a id="10876" href="UF.Subsingletons.html#10764" class="Bound">𝓥₃</a> <a id="10879" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10881" class="Symbol">}</a>
           <a id="10894" class="Symbol">→</a> <a id="10896" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10904" href="UF.Subsingletons.html#10793" class="Bound">X₀</a>
           <a id="10918" class="Symbol">→</a> <a id="10920" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10928" href="UF.Subsingletons.html#10819" class="Bound">X₁</a>
           <a id="10942" class="Symbol">→</a> <a id="10944" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10952" href="UF.Subsingletons.html#10845" class="Bound">X₂</a>
           <a id="10966" class="Symbol">→</a> <a id="10968" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="10976" href="UF.Subsingletons.html#10871" class="Bound">X₃</a>
           <a id="10990" class="Symbol">→</a> <a id="10992" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11000" class="Symbol">(</a><a id="11001" href="UF.Subsingletons.html#10793" class="Bound">X₀</a> <a id="11004" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11006" href="UF.Subsingletons.html#10819" class="Bound">X₁</a> <a id="11009" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11011" href="UF.Subsingletons.html#10845" class="Bound">X₂</a> <a id="11014" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11016" href="UF.Subsingletons.html#10871" class="Bound">X₃</a><a id="11018" class="Symbol">)</a>
<a id="11020" href="UF.Subsingletons.html#10741" class="Function">×₄-is-prop</a> <a id="11031" href="UF.Subsingletons.html#11031" class="Bound">i₀</a> <a id="11034" href="UF.Subsingletons.html#11034" class="Bound">i₁</a> <a id="11037" href="UF.Subsingletons.html#11037" class="Bound">i₂</a> <a id="11040" href="UF.Subsingletons.html#11040" class="Bound">i₃</a> <a id="11043" class="Symbol">=</a>
 <a id="11046" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="11056" href="UF.Subsingletons.html#11031" class="Bound">i₀</a> <a id="11059" class="Symbol">(</a><a id="11060" href="UF.Subsingletons.html#10465" class="Function">×₃-is-prop</a> <a id="11071" href="UF.Subsingletons.html#11034" class="Bound">i₁</a> <a id="11074" href="UF.Subsingletons.html#11037" class="Bound">i₂</a> <a id="11077" href="UF.Subsingletons.html#11040" class="Bound">i₃</a><a id="11079" class="Symbol">)</a>

<a id="×₅-is-prop"></a><a id="11082" href="UF.Subsingletons.html#11082" class="Function">×₅-is-prop</a> <a id="11093" class="Symbol">:</a> <a id="11095" class="Symbol">{</a><a id="11096" href="UF.Subsingletons.html#11096" class="Bound">𝓥₀</a> <a id="11099" href="UF.Subsingletons.html#11099" class="Bound">𝓥₁</a> <a id="11102" href="UF.Subsingletons.html#11102" class="Bound">𝓥₂</a> <a id="11105" href="UF.Subsingletons.html#11105" class="Bound">𝓥₃</a> <a id="11108" href="UF.Subsingletons.html#11108" class="Bound">𝓥₄</a> <a id="11111" class="Symbol">:</a> <a id="11113" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="11121" class="Symbol">}</a>
             <a id="11136" class="Symbol">{</a><a id="11137" href="UF.Subsingletons.html#11137" class="Bound">X₀</a> <a id="11140" class="Symbol">:</a> <a id="11142" href="UF.Subsingletons.html#11096" class="Bound">𝓥₀</a> <a id="11145" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11147" class="Symbol">}</a>
             <a id="11162" class="Symbol">{</a><a id="11163" href="UF.Subsingletons.html#11163" class="Bound">X₁</a> <a id="11166" class="Symbol">:</a> <a id="11168" href="UF.Subsingletons.html#11099" class="Bound">𝓥₁</a> <a id="11171" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11173" class="Symbol">}</a>
             <a id="11188" class="Symbol">{</a><a id="11189" href="UF.Subsingletons.html#11189" class="Bound">X₂</a> <a id="11192" class="Symbol">:</a> <a id="11194" href="UF.Subsingletons.html#11102" class="Bound">𝓥₂</a> <a id="11197" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11199" class="Symbol">}</a>
             <a id="11214" class="Symbol">{</a><a id="11215" href="UF.Subsingletons.html#11215" class="Bound">X₃</a> <a id="11218" class="Symbol">:</a> <a id="11220" href="UF.Subsingletons.html#11105" class="Bound">𝓥₃</a> <a id="11223" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11225" class="Symbol">}</a>
             <a id="11240" class="Symbol">{</a><a id="11241" href="UF.Subsingletons.html#11241" class="Bound">X₄</a> <a id="11244" class="Symbol">:</a> <a id="11246" href="UF.Subsingletons.html#11108" class="Bound">𝓥₄</a> <a id="11249" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11251" class="Symbol">}</a>
           <a id="11264" class="Symbol">→</a> <a id="11266" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11274" href="UF.Subsingletons.html#11137" class="Bound">X₀</a>
           <a id="11288" class="Symbol">→</a> <a id="11290" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11298" href="UF.Subsingletons.html#11163" class="Bound">X₁</a>
           <a id="11312" class="Symbol">→</a> <a id="11314" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11322" href="UF.Subsingletons.html#11189" class="Bound">X₂</a>
           <a id="11336" class="Symbol">→</a> <a id="11338" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11346" href="UF.Subsingletons.html#11215" class="Bound">X₃</a>
           <a id="11360" class="Symbol">→</a> <a id="11362" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11370" href="UF.Subsingletons.html#11241" class="Bound">X₄</a>
           <a id="11384" class="Symbol">→</a> <a id="11386" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11394" class="Symbol">(</a><a id="11395" href="UF.Subsingletons.html#11137" class="Bound">X₀</a> <a id="11398" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11400" href="UF.Subsingletons.html#11163" class="Bound">X₁</a> <a id="11403" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11405" href="UF.Subsingletons.html#11189" class="Bound">X₂</a> <a id="11408" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11410" href="UF.Subsingletons.html#11215" class="Bound">X₃</a> <a id="11413" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11415" href="UF.Subsingletons.html#11241" class="Bound">X₄</a><a id="11417" class="Symbol">)</a>
<a id="11419" href="UF.Subsingletons.html#11082" class="Function">×₅-is-prop</a> <a id="11430" href="UF.Subsingletons.html#11430" class="Bound">i₀</a> <a id="11433" href="UF.Subsingletons.html#11433" class="Bound">i₁</a> <a id="11436" href="UF.Subsingletons.html#11436" class="Bound">i₂</a> <a id="11439" href="UF.Subsingletons.html#11439" class="Bound">i₃</a> <a id="11442" href="UF.Subsingletons.html#11442" class="Bound">i₄</a> <a id="11445" class="Symbol">=</a>
 <a id="11448" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="11458" href="UF.Subsingletons.html#11430" class="Bound">i₀</a> <a id="11461" class="Symbol">(</a><a id="11462" href="UF.Subsingletons.html#10741" class="Function">×₄-is-prop</a> <a id="11473" href="UF.Subsingletons.html#11433" class="Bound">i₁</a> <a id="11476" href="UF.Subsingletons.html#11436" class="Bound">i₂</a> <a id="11479" href="UF.Subsingletons.html#11439" class="Bound">i₃</a> <a id="11482" href="UF.Subsingletons.html#11442" class="Bound">i₄</a><a id="11484" class="Symbol">)</a>

<a id="×₆-is-prop"></a><a id="11487" href="UF.Subsingletons.html#11487" class="Function">×₆-is-prop</a> <a id="11498" class="Symbol">:</a> <a id="11500" class="Symbol">{</a><a id="11501" href="UF.Subsingletons.html#11501" class="Bound">𝓥₀</a> <a id="11504" href="UF.Subsingletons.html#11504" class="Bound">𝓥₁</a> <a id="11507" href="UF.Subsingletons.html#11507" class="Bound">𝓥₂</a> <a id="11510" href="UF.Subsingletons.html#11510" class="Bound">𝓥₃</a> <a id="11513" href="UF.Subsingletons.html#11513" class="Bound">𝓥₄</a> <a id="11516" href="UF.Subsingletons.html#11516" class="Bound">𝓥₅</a> <a id="11519" class="Symbol">:</a> <a id="11521" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="11529" class="Symbol">}</a>
             <a id="11544" class="Symbol">{</a><a id="11545" href="UF.Subsingletons.html#11545" class="Bound">X₀</a> <a id="11548" class="Symbol">:</a> <a id="11550" href="UF.Subsingletons.html#11501" class="Bound">𝓥₀</a> <a id="11553" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11555" class="Symbol">}</a>
             <a id="11570" class="Symbol">{</a><a id="11571" href="UF.Subsingletons.html#11571" class="Bound">X₁</a> <a id="11574" class="Symbol">:</a> <a id="11576" href="UF.Subsingletons.html#11504" class="Bound">𝓥₁</a> <a id="11579" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11581" class="Symbol">}</a>
             <a id="11596" class="Symbol">{</a><a id="11597" href="UF.Subsingletons.html#11597" class="Bound">X₂</a> <a id="11600" class="Symbol">:</a> <a id="11602" href="UF.Subsingletons.html#11507" class="Bound">𝓥₂</a> <a id="11605" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11607" class="Symbol">}</a>
             <a id="11622" class="Symbol">{</a><a id="11623" href="UF.Subsingletons.html#11623" class="Bound">X₃</a> <a id="11626" class="Symbol">:</a> <a id="11628" href="UF.Subsingletons.html#11510" class="Bound">𝓥₃</a> <a id="11631" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11633" class="Symbol">}</a>
             <a id="11648" class="Symbol">{</a><a id="11649" href="UF.Subsingletons.html#11649" class="Bound">X₄</a> <a id="11652" class="Symbol">:</a> <a id="11654" href="UF.Subsingletons.html#11513" class="Bound">𝓥₄</a> <a id="11657" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11659" class="Symbol">}</a>
             <a id="11674" class="Symbol">{</a><a id="11675" href="UF.Subsingletons.html#11675" class="Bound">X₅</a> <a id="11678" class="Symbol">:</a> <a id="11680" href="UF.Subsingletons.html#11516" class="Bound">𝓥₅</a> <a id="11683" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11685" class="Symbol">}</a>
           <a id="11698" class="Symbol">→</a> <a id="11700" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11708" href="UF.Subsingletons.html#11545" class="Bound">X₀</a>
           <a id="11722" class="Symbol">→</a> <a id="11724" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11732" href="UF.Subsingletons.html#11571" class="Bound">X₁</a>
           <a id="11746" class="Symbol">→</a> <a id="11748" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11756" href="UF.Subsingletons.html#11597" class="Bound">X₂</a>
           <a id="11770" class="Symbol">→</a> <a id="11772" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11780" href="UF.Subsingletons.html#11623" class="Bound">X₃</a>
           <a id="11794" class="Symbol">→</a> <a id="11796" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11804" href="UF.Subsingletons.html#11649" class="Bound">X₄</a>
           <a id="11818" class="Symbol">→</a> <a id="11820" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11828" href="UF.Subsingletons.html#11675" class="Bound">X₅</a>
           <a id="11842" class="Symbol">→</a> <a id="11844" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11852" class="Symbol">(</a><a id="11853" href="UF.Subsingletons.html#11545" class="Bound">X₀</a> <a id="11856" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11858" href="UF.Subsingletons.html#11571" class="Bound">X₁</a> <a id="11861" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11863" href="UF.Subsingletons.html#11597" class="Bound">X₂</a> <a id="11866" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11868" href="UF.Subsingletons.html#11623" class="Bound">X₃</a> <a id="11871" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11873" href="UF.Subsingletons.html#11649" class="Bound">X₄</a> <a id="11876" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="11878" href="UF.Subsingletons.html#11675" class="Bound">X₅</a><a id="11880" class="Symbol">)</a>
<a id="11882" href="UF.Subsingletons.html#11487" class="Function">×₆-is-prop</a> <a id="11893" href="UF.Subsingletons.html#11893" class="Bound">i₀</a> <a id="11896" href="UF.Subsingletons.html#11896" class="Bound">i₁</a> <a id="11899" href="UF.Subsingletons.html#11899" class="Bound">i₂</a> <a id="11902" href="UF.Subsingletons.html#11902" class="Bound">i₃</a> <a id="11905" href="UF.Subsingletons.html#11905" class="Bound">i₄</a> <a id="11908" href="UF.Subsingletons.html#11908" class="Bound">i₅</a> <a id="11911" class="Symbol">=</a>
 <a id="11914" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="11924" href="UF.Subsingletons.html#11893" class="Bound">i₀</a> <a id="11927" class="Symbol">(</a><a id="11928" href="UF.Subsingletons.html#11082" class="Function">×₅-is-prop</a> <a id="11939" href="UF.Subsingletons.html#11896" class="Bound">i₁</a> <a id="11942" href="UF.Subsingletons.html#11899" class="Bound">i₂</a> <a id="11945" href="UF.Subsingletons.html#11902" class="Bound">i₃</a> <a id="11948" href="UF.Subsingletons.html#11905" class="Bound">i₄</a> <a id="11951" href="UF.Subsingletons.html#11908" class="Bound">i₅</a><a id="11953" class="Symbol">)</a>

<a id="×₇-is-prop"></a><a id="11956" href="UF.Subsingletons.html#11956" class="Function">×₇-is-prop</a> <a id="11967" class="Symbol">:</a> <a id="11969" class="Symbol">{</a><a id="11970" href="UF.Subsingletons.html#11970" class="Bound">𝓥₀</a> <a id="11973" href="UF.Subsingletons.html#11973" class="Bound">𝓥₁</a> <a id="11976" href="UF.Subsingletons.html#11976" class="Bound">𝓥₂</a> <a id="11979" href="UF.Subsingletons.html#11979" class="Bound">𝓥₃</a> <a id="11982" href="UF.Subsingletons.html#11982" class="Bound">𝓥₄</a> <a id="11985" href="UF.Subsingletons.html#11985" class="Bound">𝓥₅</a> <a id="11988" href="UF.Subsingletons.html#11988" class="Bound">𝓥₆</a> <a id="11991" class="Symbol">:</a> <a id="11993" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="12001" class="Symbol">}</a>
             <a id="12016" class="Symbol">{</a><a id="12017" href="UF.Subsingletons.html#12017" class="Bound">X₀</a> <a id="12020" class="Symbol">:</a> <a id="12022" href="UF.Subsingletons.html#11970" class="Bound">𝓥₀</a> <a id="12025" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12027" class="Symbol">}</a>
             <a id="12042" class="Symbol">{</a><a id="12043" href="UF.Subsingletons.html#12043" class="Bound">X₁</a> <a id="12046" class="Symbol">:</a> <a id="12048" href="UF.Subsingletons.html#11973" class="Bound">𝓥₁</a> <a id="12051" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12053" class="Symbol">}</a>
             <a id="12068" class="Symbol">{</a><a id="12069" href="UF.Subsingletons.html#12069" class="Bound">X₂</a> <a id="12072" class="Symbol">:</a> <a id="12074" href="UF.Subsingletons.html#11976" class="Bound">𝓥₂</a> <a id="12077" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12079" class="Symbol">}</a>
             <a id="12094" class="Symbol">{</a><a id="12095" href="UF.Subsingletons.html#12095" class="Bound">X₃</a> <a id="12098" class="Symbol">:</a> <a id="12100" href="UF.Subsingletons.html#11979" class="Bound">𝓥₃</a> <a id="12103" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12105" class="Symbol">}</a>
             <a id="12120" class="Symbol">{</a><a id="12121" href="UF.Subsingletons.html#12121" class="Bound">X₄</a> <a id="12124" class="Symbol">:</a> <a id="12126" href="UF.Subsingletons.html#11982" class="Bound">𝓥₄</a> <a id="12129" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12131" class="Symbol">}</a>
             <a id="12146" class="Symbol">{</a><a id="12147" href="UF.Subsingletons.html#12147" class="Bound">X₅</a> <a id="12150" class="Symbol">:</a> <a id="12152" href="UF.Subsingletons.html#11985" class="Bound">𝓥₅</a> <a id="12155" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12157" class="Symbol">}</a>
             <a id="12172" class="Symbol">{</a><a id="12173" href="UF.Subsingletons.html#12173" class="Bound">X₆</a> <a id="12176" class="Symbol">:</a> <a id="12178" href="UF.Subsingletons.html#11988" class="Bound">𝓥₆</a> <a id="12181" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12183" class="Symbol">}</a>
           <a id="12196" class="Symbol">→</a> <a id="12198" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12206" href="UF.Subsingletons.html#12017" class="Bound">X₀</a>
           <a id="12220" class="Symbol">→</a> <a id="12222" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12230" href="UF.Subsingletons.html#12043" class="Bound">X₁</a>
           <a id="12244" class="Symbol">→</a> <a id="12246" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12254" href="UF.Subsingletons.html#12069" class="Bound">X₂</a>
           <a id="12268" class="Symbol">→</a> <a id="12270" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12278" href="UF.Subsingletons.html#12095" class="Bound">X₃</a>
           <a id="12292" class="Symbol">→</a> <a id="12294" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12302" href="UF.Subsingletons.html#12121" class="Bound">X₄</a>
           <a id="12316" class="Symbol">→</a> <a id="12318" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12326" href="UF.Subsingletons.html#12147" class="Bound">X₅</a>
           <a id="12340" class="Symbol">→</a> <a id="12342" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12350" href="UF.Subsingletons.html#12173" class="Bound">X₆</a>
           <a id="12364" class="Symbol">→</a> <a id="12366" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12374" class="Symbol">(</a><a id="12375" href="UF.Subsingletons.html#12017" class="Bound">X₀</a> <a id="12378" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12380" href="UF.Subsingletons.html#12043" class="Bound">X₁</a> <a id="12383" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12385" href="UF.Subsingletons.html#12069" class="Bound">X₂</a> <a id="12388" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12390" href="UF.Subsingletons.html#12095" class="Bound">X₃</a> <a id="12393" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12395" href="UF.Subsingletons.html#12121" class="Bound">X₄</a> <a id="12398" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12400" href="UF.Subsingletons.html#12147" class="Bound">X₅</a> <a id="12403" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12405" href="UF.Subsingletons.html#12173" class="Bound">X₆</a><a id="12407" class="Symbol">)</a>
<a id="12409" href="UF.Subsingletons.html#11956" class="Function">×₇-is-prop</a> <a id="12420" href="UF.Subsingletons.html#12420" class="Bound">i₀</a> <a id="12423" href="UF.Subsingletons.html#12423" class="Bound">i₁</a> <a id="12426" href="UF.Subsingletons.html#12426" class="Bound">i₂</a> <a id="12429" href="UF.Subsingletons.html#12429" class="Bound">i₃</a> <a id="12432" href="UF.Subsingletons.html#12432" class="Bound">i₄</a> <a id="12435" href="UF.Subsingletons.html#12435" class="Bound">i₅</a> <a id="12438" href="UF.Subsingletons.html#12438" class="Bound">i₆</a> <a id="12441" class="Symbol">=</a>
 <a id="12444" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="12454" href="UF.Subsingletons.html#12420" class="Bound">i₀</a> <a id="12457" class="Symbol">(</a><a id="12458" href="UF.Subsingletons.html#11487" class="Function">×₆-is-prop</a> <a id="12469" href="UF.Subsingletons.html#12423" class="Bound">i₁</a> <a id="12472" href="UF.Subsingletons.html#12426" class="Bound">i₂</a> <a id="12475" href="UF.Subsingletons.html#12429" class="Bound">i₃</a> <a id="12478" href="UF.Subsingletons.html#12432" class="Bound">i₄</a> <a id="12481" href="UF.Subsingletons.html#12435" class="Bound">i₅</a> <a id="12484" href="UF.Subsingletons.html#12438" class="Bound">i₆</a><a id="12486" class="Symbol">)</a>

<a id="×₈-is-prop"></a><a id="12489" href="UF.Subsingletons.html#12489" class="Function">×₈-is-prop</a> <a id="12500" class="Symbol">:</a> <a id="12502" class="Symbol">{</a><a id="12503" href="UF.Subsingletons.html#12503" class="Bound">𝓥₀</a> <a id="12506" href="UF.Subsingletons.html#12506" class="Bound">𝓥₁</a> <a id="12509" href="UF.Subsingletons.html#12509" class="Bound">𝓥₂</a> <a id="12512" href="UF.Subsingletons.html#12512" class="Bound">𝓥₃</a> <a id="12515" href="UF.Subsingletons.html#12515" class="Bound">𝓥₄</a> <a id="12518" href="UF.Subsingletons.html#12518" class="Bound">𝓥₅</a> <a id="12521" href="UF.Subsingletons.html#12521" class="Bound">𝓥₆</a> <a id="12524" href="UF.Subsingletons.html#12524" class="Bound">𝓥₇</a> <a id="12527" class="Symbol">:</a> <a id="12529" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="12537" class="Symbol">}</a>
             <a id="12552" class="Symbol">{</a><a id="12553" href="UF.Subsingletons.html#12553" class="Bound">X₀</a> <a id="12556" class="Symbol">:</a> <a id="12558" href="UF.Subsingletons.html#12503" class="Bound">𝓥₀</a> <a id="12561" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12563" class="Symbol">}</a>
             <a id="12578" class="Symbol">{</a><a id="12579" href="UF.Subsingletons.html#12579" class="Bound">X₁</a> <a id="12582" class="Symbol">:</a> <a id="12584" href="UF.Subsingletons.html#12506" class="Bound">𝓥₁</a> <a id="12587" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12589" class="Symbol">}</a>
             <a id="12604" class="Symbol">{</a><a id="12605" href="UF.Subsingletons.html#12605" class="Bound">X₂</a> <a id="12608" class="Symbol">:</a> <a id="12610" href="UF.Subsingletons.html#12509" class="Bound">𝓥₂</a> <a id="12613" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12615" class="Symbol">}</a>
             <a id="12630" class="Symbol">{</a><a id="12631" href="UF.Subsingletons.html#12631" class="Bound">X₃</a> <a id="12634" class="Symbol">:</a> <a id="12636" href="UF.Subsingletons.html#12512" class="Bound">𝓥₃</a> <a id="12639" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12641" class="Symbol">}</a>
             <a id="12656" class="Symbol">{</a><a id="12657" href="UF.Subsingletons.html#12657" class="Bound">X₄</a> <a id="12660" class="Symbol">:</a> <a id="12662" href="UF.Subsingletons.html#12515" class="Bound">𝓥₄</a> <a id="12665" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12667" class="Symbol">}</a>
             <a id="12682" class="Symbol">{</a><a id="12683" href="UF.Subsingletons.html#12683" class="Bound">X₅</a> <a id="12686" class="Symbol">:</a> <a id="12688" href="UF.Subsingletons.html#12518" class="Bound">𝓥₅</a> <a id="12691" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12693" class="Symbol">}</a>
             <a id="12708" class="Symbol">{</a><a id="12709" href="UF.Subsingletons.html#12709" class="Bound">X₆</a> <a id="12712" class="Symbol">:</a> <a id="12714" href="UF.Subsingletons.html#12521" class="Bound">𝓥₆</a> <a id="12717" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12719" class="Symbol">}</a>
             <a id="12734" class="Symbol">{</a><a id="12735" href="UF.Subsingletons.html#12735" class="Bound">X₇</a> <a id="12738" class="Symbol">:</a> <a id="12740" href="UF.Subsingletons.html#12524" class="Bound">𝓥₇</a> <a id="12743" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12745" class="Symbol">}</a>
           <a id="12758" class="Symbol">→</a> <a id="12760" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12768" href="UF.Subsingletons.html#12553" class="Bound">X₀</a>
           <a id="12782" class="Symbol">→</a> <a id="12784" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12792" href="UF.Subsingletons.html#12579" class="Bound">X₁</a>
           <a id="12806" class="Symbol">→</a> <a id="12808" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12816" href="UF.Subsingletons.html#12605" class="Bound">X₂</a>
           <a id="12830" class="Symbol">→</a> <a id="12832" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12840" href="UF.Subsingletons.html#12631" class="Bound">X₃</a>
           <a id="12854" class="Symbol">→</a> <a id="12856" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12864" href="UF.Subsingletons.html#12657" class="Bound">X₄</a>
           <a id="12878" class="Symbol">→</a> <a id="12880" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12888" href="UF.Subsingletons.html#12683" class="Bound">X₅</a>
           <a id="12902" class="Symbol">→</a> <a id="12904" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12912" href="UF.Subsingletons.html#12709" class="Bound">X₆</a>
           <a id="12926" class="Symbol">→</a> <a id="12928" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12936" href="UF.Subsingletons.html#12735" class="Bound">X₇</a> <a id="12939" class="Symbol">→</a> <a id="12941" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12949" class="Symbol">(</a><a id="12950" href="UF.Subsingletons.html#12553" class="Bound">X₀</a> <a id="12953" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12955" href="UF.Subsingletons.html#12579" class="Bound">X₁</a> <a id="12958" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12960" href="UF.Subsingletons.html#12605" class="Bound">X₂</a> <a id="12963" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12965" href="UF.Subsingletons.html#12631" class="Bound">X₃</a> <a id="12968" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12970" href="UF.Subsingletons.html#12657" class="Bound">X₄</a> <a id="12973" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12975" href="UF.Subsingletons.html#12683" class="Bound">X₅</a> <a id="12978" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12980" href="UF.Subsingletons.html#12709" class="Bound">X₆</a> <a id="12983" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="12985" href="UF.Subsingletons.html#12735" class="Bound">X₇</a><a id="12987" class="Symbol">)</a>
<a id="12989" href="UF.Subsingletons.html#12489" class="Function">×₈-is-prop</a> <a id="13000" href="UF.Subsingletons.html#13000" class="Bound">i₀</a> <a id="13003" href="UF.Subsingletons.html#13003" class="Bound">i₁</a> <a id="13006" href="UF.Subsingletons.html#13006" class="Bound">i₂</a> <a id="13009" href="UF.Subsingletons.html#13009" class="Bound">i₃</a> <a id="13012" href="UF.Subsingletons.html#13012" class="Bound">i₄</a> <a id="13015" href="UF.Subsingletons.html#13015" class="Bound">i₅</a> <a id="13018" href="UF.Subsingletons.html#13018" class="Bound">i₆</a> <a id="13021" href="UF.Subsingletons.html#13021" class="Bound">i₇</a> <a id="13024" class="Symbol">=</a>
 <a id="13027" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a> <a id="13037" href="UF.Subsingletons.html#13000" class="Bound">i₀</a> <a id="13040" class="Symbol">(</a><a id="13041" href="UF.Subsingletons.html#11956" class="Function">×₇-is-prop</a> <a id="13052" href="UF.Subsingletons.html#13003" class="Bound">i₁</a> <a id="13055" href="UF.Subsingletons.html#13006" class="Bound">i₂</a> <a id="13058" href="UF.Subsingletons.html#13009" class="Bound">i₃</a> <a id="13061" href="UF.Subsingletons.html#13012" class="Bound">i₄</a> <a id="13064" href="UF.Subsingletons.html#13015" class="Bound">i₅</a> <a id="13067" href="UF.Subsingletons.html#13018" class="Bound">i₆</a> <a id="13070" href="UF.Subsingletons.html#13021" class="Bound">i₇</a><a id="13072" class="Symbol">)</a>

<a id="13075" class="Markup">\end{code}</a><a id="13085" class="Background">
</a></pre></body></html>

==> anc/html/UF.SubtypeClassifier-Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.SubtypeClassifier-Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

Properties of the type of truth values.

</a><a id="58" class="Markup">\begin{code}</a>

<a id="72" class="Symbol">{-#</a> <a id="76" class="Keyword">OPTIONS</a> <a id="84" class="Pragma">--safe</a> <a id="91" class="Pragma">--without-K</a> <a id="103" class="Symbol">#-}</a>

<a id="108" class="Keyword">module</a> <a id="115" href="UF.SubtypeClassifier-Properties.html" class="Module">UF.SubtypeClassifier-Properties</a> <a id="147" class="Keyword">where</a>

<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="179" class="Keyword">open</a> <a id="184" class="Keyword">import</a> <a id="191" href="UF.Base.html" class="Module">UF.Base</a>
<a id="199" class="Keyword">open</a> <a id="204" class="Keyword">import</a> <a id="211" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="281" class="Keyword">open</a> <a id="286" class="Keyword">import</a> <a id="293" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="UF.Hedberg.html" class="Module">UF.Hedberg</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="UF.Lower-FunExt.html" class="Module">UF.Lower-FunExt</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>

<a id="Ω-is-set"></a><a id="473" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="482" class="Symbol">:</a> <a id="484" href="UF.FunExt.html#851" class="Function">funext</a> <a id="491" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="493" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="495" class="Symbol">→</a> <a id="497" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="505" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="507" class="Symbol">→</a> <a id="509" href="UF.Sets.html#709" class="Function">is-set</a> <a id="516" class="Symbol">(</a><a id="517" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="519" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="520" class="Symbol">)</a>
<a id="522" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="531" class="Symbol">{</a><a id="532" href="UF.SubtypeClassifier-Properties.html#532" class="Bound">𝓤</a><a id="533" class="Symbol">}</a> <a id="535" href="UF.SubtypeClassifier-Properties.html#535" class="Bound">fe</a> <a id="538" href="UF.SubtypeClassifier-Properties.html#538" class="Bound">pe</a> <a id="541" class="Symbol">=</a> <a id="543" href="UF.Hedberg.html#2372" class="Function">Id-collapsibles-are-sets</a> <a id="568" href="UF.SubtypeClassifier-Properties.html#1368" class="Function">pc</a>
 <a id="572" class="Keyword">where</a>
  <a id="580" href="UF.SubtypeClassifier-Properties.html#580" class="Function">A</a> <a id="582" class="Symbol">:</a> <a id="584" class="Symbol">(</a><a id="585" href="UF.SubtypeClassifier-Properties.html#585" class="Bound">p</a> <a id="587" href="UF.SubtypeClassifier-Properties.html#587" class="Bound">q</a> <a id="589" class="Symbol">:</a> <a id="591" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="593" href="UF.SubtypeClassifier-Properties.html#532" class="Bound">𝓤</a><a id="594" class="Symbol">)</a> <a id="596" class="Symbol">→</a> <a id="598" href="UF.SubtypeClassifier-Properties.html#532" class="Bound">𝓤</a> <a id="600" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="604" href="UF.SubtypeClassifier-Properties.html#580" class="Function">A</a> <a id="606" href="UF.SubtypeClassifier-Properties.html#606" class="Bound">p</a> <a id="608" href="UF.SubtypeClassifier-Properties.html#608" class="Bound">q</a> <a id="610" class="Symbol">=</a> <a id="612" class="Symbol">(</a><a id="613" href="UF.SubtypeClassifier-Properties.html#606" class="Bound">p</a> <a id="615" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="621" class="Symbol">→</a> <a id="623" href="UF.SubtypeClassifier-Properties.html#608" class="Bound">q</a> <a id="625" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="630" class="Symbol">)</a> <a id="632" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="634" class="Symbol">(</a><a id="635" href="UF.SubtypeClassifier-Properties.html#608" class="Bound">q</a> <a id="637" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="643" class="Symbol">→</a> <a id="645" href="UF.SubtypeClassifier-Properties.html#606" class="Bound">p</a> <a id="647" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="652" class="Symbol">)</a>

  <a id="657" href="UF.SubtypeClassifier-Properties.html#657" class="Function">A-is-prop</a> <a id="667" class="Symbol">:</a> <a id="669" class="Symbol">(</a><a id="670" href="UF.SubtypeClassifier-Properties.html#670" class="Bound">p</a> <a id="672" href="UF.SubtypeClassifier-Properties.html#672" class="Bound">q</a> <a id="674" class="Symbol">:</a> <a id="676" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="678" href="UF.SubtypeClassifier-Properties.html#532" class="Bound">𝓤</a><a id="679" class="Symbol">)</a> <a id="681" class="Symbol">→</a> <a id="683" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="691" class="Symbol">(</a><a id="692" href="UF.SubtypeClassifier-Properties.html#580" class="Function">A</a> <a id="694" href="UF.SubtypeClassifier-Properties.html#670" class="Bound">p</a> <a id="696" href="UF.SubtypeClassifier-Properties.html#672" class="Bound">q</a><a id="697" class="Symbol">)</a>
  <a id="701" href="UF.SubtypeClassifier-Properties.html#657" class="Function">A-is-prop</a> <a id="711" href="UF.SubtypeClassifier-Properties.html#711" class="Bound">p</a> <a id="713" href="UF.SubtypeClassifier-Properties.html#713" class="Bound">q</a> <a id="715" class="Symbol">=</a> <a id="717" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a> <a id="727" class="Symbol">(</a><a id="728" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="738" href="UF.SubtypeClassifier-Properties.html#535" class="Bound">fe</a>
                              <a id="771" class="Symbol">(λ</a> <a id="774" href="UF.SubtypeClassifier-Properties.html#774" class="Bound">_</a> <a id="776" class="Symbol">→</a> <a id="778" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="792" href="UF.SubtypeClassifier-Properties.html#713" class="Bound">q</a><a id="793" class="Symbol">))</a>
                              <a id="826" class="Symbol">(λ</a> <a id="829" href="UF.SubtypeClassifier-Properties.html#829" class="Bound">_</a> <a id="831" class="Symbol">→</a> <a id="833" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="843" href="UF.SubtypeClassifier-Properties.html#535" class="Bound">fe</a> <a id="846" class="Symbol">(λ</a> <a id="849" href="UF.SubtypeClassifier-Properties.html#849" class="Bound">_</a> <a id="851" class="Symbol">→</a> <a id="853" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="867" href="UF.SubtypeClassifier-Properties.html#711" class="Bound">p</a><a id="868" class="Symbol">))</a>

  <a id="874" href="UF.SubtypeClassifier-Properties.html#874" class="Function">g</a> <a id="876" class="Symbol">:</a> <a id="878" class="Symbol">(</a><a id="879" href="UF.SubtypeClassifier-Properties.html#879" class="Bound">p</a> <a id="881" href="UF.SubtypeClassifier-Properties.html#881" class="Bound">q</a> <a id="883" class="Symbol">:</a> <a id="885" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="887" href="UF.SubtypeClassifier-Properties.html#532" class="Bound">𝓤</a><a id="888" class="Symbol">)</a> <a id="890" class="Symbol">→</a> <a id="892" href="UF.SubtypeClassifier-Properties.html#879" class="Bound">p</a> <a id="894" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="896" href="UF.SubtypeClassifier-Properties.html#881" class="Bound">q</a> <a id="898" class="Symbol">→</a> <a id="900" href="UF.SubtypeClassifier-Properties.html#580" class="Function">A</a> <a id="902" href="UF.SubtypeClassifier-Properties.html#879" class="Bound">p</a> <a id="904" href="UF.SubtypeClassifier-Properties.html#881" class="Bound">q</a>
  <a id="908" href="UF.SubtypeClassifier-Properties.html#874" class="Function">g</a> <a id="910" href="UF.SubtypeClassifier-Properties.html#910" class="Bound">p</a> <a id="912" href="UF.SubtypeClassifier-Properties.html#912" class="Bound">q</a> <a id="914" href="UF.SubtypeClassifier-Properties.html#914" class="Bound">e</a> <a id="916" class="Symbol">=</a> <a id="918" class="Symbol">(</a><a id="919" href="UF.SubtypeClassifier-Properties.html#986" class="Function">b</a> <a id="921" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="923" href="UF.SubtypeClassifier-Properties.html#1036" class="Function">c</a><a id="924" class="Symbol">)</a>
   <a id="929" class="Keyword">where</a>
    <a id="939" href="UF.SubtypeClassifier-Properties.html#939" class="Function">a</a> <a id="941" class="Symbol">:</a> <a id="943" href="UF.SubtypeClassifier-Properties.html#910" class="Bound">p</a> <a id="945" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="951" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="953" href="UF.SubtypeClassifier-Properties.html#912" class="Bound">q</a> <a id="955" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
    <a id="965" href="UF.SubtypeClassifier-Properties.html#939" class="Function">a</a> <a id="967" class="Symbol">=</a> <a id="969" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="972" href="UF.SubtypeClassifier.html#478" class="Function Operator">_holds</a> <a id="979" href="UF.SubtypeClassifier-Properties.html#914" class="Bound">e</a>

    <a id="986" href="UF.SubtypeClassifier-Properties.html#986" class="Function">b</a> <a id="988" class="Symbol">:</a> <a id="990" href="UF.SubtypeClassifier-Properties.html#910" class="Bound">p</a> <a id="992" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="998" class="Symbol">→</a> <a id="1000" href="UF.SubtypeClassifier-Properties.html#912" class="Bound">q</a> <a id="1002" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
    <a id="1012" href="UF.SubtypeClassifier-Properties.html#986" class="Function">b</a> <a id="1014" class="Symbol">=</a> <a id="1016" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1026" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1029" href="UF.SubtypeClassifier-Properties.html#939" class="Function">a</a>

    <a id="1036" href="UF.SubtypeClassifier-Properties.html#1036" class="Function">c</a> <a id="1038" class="Symbol">:</a> <a id="1040" href="UF.SubtypeClassifier-Properties.html#912" class="Bound">q</a> <a id="1042" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="UF.SubtypeClassifier-Properties.html#910" class="Bound">p</a> <a id="1052" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
    <a id="1062" href="UF.SubtypeClassifier-Properties.html#1036" class="Function">c</a> <a id="1064" class="Symbol">=</a> <a id="1066" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1076" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1079" class="Symbol">(</a><a id="1080" href="UF.SubtypeClassifier-Properties.html#939" class="Function">a</a> <a id="1082" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="1084" class="Symbol">)</a>

  <a id="1089" href="UF.SubtypeClassifier-Properties.html#1089" class="Function">h</a>  <a id="1092" class="Symbol">:</a> <a id="1094" class="Symbol">(</a><a id="1095" href="UF.SubtypeClassifier-Properties.html#1095" class="Bound">p</a> <a id="1097" href="UF.SubtypeClassifier-Properties.html#1097" class="Bound">q</a> <a id="1099" class="Symbol">:</a> <a id="1101" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1103" href="UF.SubtypeClassifier-Properties.html#532" class="Bound">𝓤</a><a id="1104" class="Symbol">)</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="UF.SubtypeClassifier-Properties.html#580" class="Function">A</a> <a id="1110" href="UF.SubtypeClassifier-Properties.html#1095" class="Bound">p</a> <a id="1112" href="UF.SubtypeClassifier-Properties.html#1097" class="Bound">q</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="UF.SubtypeClassifier-Properties.html#1095" class="Bound">p</a> <a id="1118" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1120" href="UF.SubtypeClassifier-Properties.html#1097" class="Bound">q</a>
  <a id="1124" href="UF.SubtypeClassifier-Properties.html#1089" class="Function">h</a> <a id="1126" href="UF.SubtypeClassifier-Properties.html#1126" class="Bound">p</a> <a id="1128" href="UF.SubtypeClassifier-Properties.html#1128" class="Bound">q</a> <a id="1130" class="Symbol">(</a><a id="1131" href="UF.SubtypeClassifier-Properties.html#1131" class="Bound">u</a> <a id="1133" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1135" href="UF.SubtypeClassifier-Properties.html#1135" class="Bound">v</a><a id="1136" class="Symbol">)</a> <a id="1138" class="Symbol">=</a> <a id="1140" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="1157" href="UF.SubtypeClassifier-Properties.html#538" class="Bound">pe</a> <a id="1160" href="UF.SubtypeClassifier-Properties.html#535" class="Bound">fe</a> <a id="1163" href="UF.SubtypeClassifier-Properties.html#1131" class="Bound">u</a> <a id="1165" href="UF.SubtypeClassifier-Properties.html#1135" class="Bound">v</a>

  <a id="1170" href="UF.SubtypeClassifier-Properties.html#1170" class="Function">f</a>  <a id="1173" class="Symbol">:</a> <a id="1175" class="Symbol">(</a><a id="1176" href="UF.SubtypeClassifier-Properties.html#1176" class="Bound">p</a> <a id="1178" href="UF.SubtypeClassifier-Properties.html#1178" class="Bound">q</a> <a id="1180" class="Symbol">:</a> <a id="1182" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1184" href="UF.SubtypeClassifier-Properties.html#532" class="Bound">𝓤</a><a id="1185" class="Symbol">)</a> <a id="1187" class="Symbol">→</a> <a id="1189" href="UF.SubtypeClassifier-Properties.html#1176" class="Bound">p</a> <a id="1191" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1193" href="UF.SubtypeClassifier-Properties.html#1178" class="Bound">q</a> <a id="1195" class="Symbol">→</a> <a id="1197" href="UF.SubtypeClassifier-Properties.html#1176" class="Bound">p</a> <a id="1199" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1201" href="UF.SubtypeClassifier-Properties.html#1178" class="Bound">q</a>
  <a id="1205" href="UF.SubtypeClassifier-Properties.html#1170" class="Function">f</a> <a id="1207" href="UF.SubtypeClassifier-Properties.html#1207" class="Bound">p</a> <a id="1209" href="UF.SubtypeClassifier-Properties.html#1209" class="Bound">q</a> <a id="1211" href="UF.SubtypeClassifier-Properties.html#1211" class="Bound">e</a> <a id="1213" class="Symbol">=</a> <a id="1215" href="UF.SubtypeClassifier-Properties.html#1089" class="Function">h</a> <a id="1217" href="UF.SubtypeClassifier-Properties.html#1207" class="Bound">p</a> <a id="1219" href="UF.SubtypeClassifier-Properties.html#1209" class="Bound">q</a> <a id="1221" class="Symbol">(</a><a id="1222" href="UF.SubtypeClassifier-Properties.html#874" class="Function">g</a> <a id="1224" href="UF.SubtypeClassifier-Properties.html#1207" class="Bound">p</a> <a id="1226" href="UF.SubtypeClassifier-Properties.html#1209" class="Bound">q</a> <a id="1228" href="UF.SubtypeClassifier-Properties.html#1211" class="Bound">e</a><a id="1229" class="Symbol">)</a>

  <a id="1234" href="UF.SubtypeClassifier-Properties.html#1234" class="Function">wconstant-f</a> <a id="1246" class="Symbol">:</a> <a id="1248" class="Symbol">(</a><a id="1249" href="UF.SubtypeClassifier-Properties.html#1249" class="Bound">p</a> <a id="1251" href="UF.SubtypeClassifier-Properties.html#1251" class="Bound">q</a> <a id="1253" class="Symbol">:</a> <a id="1255" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1257" href="UF.SubtypeClassifier-Properties.html#532" class="Bound">𝓤</a><a id="1258" class="Symbol">)</a> <a id="1260" class="Symbol">(</a><a id="1261" href="UF.SubtypeClassifier-Properties.html#1261" class="Bound">d</a> <a id="1263" href="UF.SubtypeClassifier-Properties.html#1263" class="Bound">e</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="UF.SubtypeClassifier-Properties.html#1249" class="Bound">p</a> <a id="1269" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1271" href="UF.SubtypeClassifier-Properties.html#1251" class="Bound">q</a><a id="1272" class="Symbol">)</a> <a id="1274" class="Symbol">→</a> <a id="1276" href="UF.SubtypeClassifier-Properties.html#1170" class="Function">f</a> <a id="1278" href="UF.SubtypeClassifier-Properties.html#1249" class="Bound">p</a> <a id="1280" href="UF.SubtypeClassifier-Properties.html#1251" class="Bound">q</a> <a id="1282" href="UF.SubtypeClassifier-Properties.html#1261" class="Bound">d</a> <a id="1284" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1286" href="UF.SubtypeClassifier-Properties.html#1170" class="Function">f</a> <a id="1288" href="UF.SubtypeClassifier-Properties.html#1249" class="Bound">p</a> <a id="1290" href="UF.SubtypeClassifier-Properties.html#1251" class="Bound">q</a> <a id="1292" href="UF.SubtypeClassifier-Properties.html#1263" class="Bound">e</a>
  <a id="1296" href="UF.SubtypeClassifier-Properties.html#1234" class="Function">wconstant-f</a> <a id="1308" href="UF.SubtypeClassifier-Properties.html#1308" class="Bound">p</a> <a id="1310" href="UF.SubtypeClassifier-Properties.html#1310" class="Bound">q</a> <a id="1312" href="UF.SubtypeClassifier-Properties.html#1312" class="Bound">d</a> <a id="1314" href="UF.SubtypeClassifier-Properties.html#1314" class="Bound">e</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1321" class="Symbol">(</a><a id="1322" href="UF.SubtypeClassifier-Properties.html#1089" class="Function">h</a> <a id="1324" href="UF.SubtypeClassifier-Properties.html#1308" class="Bound">p</a> <a id="1326" href="UF.SubtypeClassifier-Properties.html#1310" class="Bound">q</a><a id="1327" class="Symbol">)</a> <a id="1329" class="Symbol">(</a><a id="1330" href="UF.SubtypeClassifier-Properties.html#657" class="Function">A-is-prop</a> <a id="1340" href="UF.SubtypeClassifier-Properties.html#1308" class="Bound">p</a> <a id="1342" href="UF.SubtypeClassifier-Properties.html#1310" class="Bound">q</a> <a id="1344" class="Symbol">(</a><a id="1345" href="UF.SubtypeClassifier-Properties.html#874" class="Function">g</a> <a id="1347" href="UF.SubtypeClassifier-Properties.html#1308" class="Bound">p</a> <a id="1349" href="UF.SubtypeClassifier-Properties.html#1310" class="Bound">q</a> <a id="1351" href="UF.SubtypeClassifier-Properties.html#1312" class="Bound">d</a><a id="1352" class="Symbol">)</a> <a id="1354" class="Symbol">(</a><a id="1355" href="UF.SubtypeClassifier-Properties.html#874" class="Function">g</a> <a id="1357" href="UF.SubtypeClassifier-Properties.html#1308" class="Bound">p</a> <a id="1359" href="UF.SubtypeClassifier-Properties.html#1310" class="Bound">q</a> <a id="1361" href="UF.SubtypeClassifier-Properties.html#1314" class="Bound">e</a><a id="1362" class="Symbol">))</a>

  <a id="1368" href="UF.SubtypeClassifier-Properties.html#1368" class="Function">pc</a> <a id="1371" class="Symbol">:</a> <a id="1373" class="Symbol">{</a><a id="1374" href="UF.SubtypeClassifier-Properties.html#1374" class="Bound">p</a> <a id="1376" href="UF.SubtypeClassifier-Properties.html#1376" class="Bound">q</a> <a id="1378" class="Symbol">:</a> <a id="1380" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1382" href="UF.SubtypeClassifier-Properties.html#532" class="Bound">𝓤</a><a id="1383" class="Symbol">}</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1389" href="UF.SubtypeClassifier-Properties.html#1389" class="Bound">f</a> <a id="1391" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1393" class="Symbol">(</a><a id="1394" href="UF.SubtypeClassifier-Properties.html#1374" class="Bound">p</a> <a id="1396" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1398" href="UF.SubtypeClassifier-Properties.html#1376" class="Bound">q</a> <a id="1400" class="Symbol">→</a> <a id="1402" href="UF.SubtypeClassifier-Properties.html#1374" class="Bound">p</a> <a id="1404" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1406" href="UF.SubtypeClassifier-Properties.html#1376" class="Bound">q</a><a id="1407" class="Symbol">)</a> <a id="1409" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1411" href="UF.Hedberg.html#492" class="Function">wconstant</a> <a id="1421" href="UF.SubtypeClassifier-Properties.html#1389" class="Bound">f</a>
  <a id="1425" href="UF.SubtypeClassifier-Properties.html#1368" class="Function">pc</a> <a id="1428" class="Symbol">{</a><a id="1429" href="UF.SubtypeClassifier-Properties.html#1429" class="Bound">p</a><a id="1430" class="Symbol">}</a> <a id="1432" class="Symbol">{</a><a id="1433" href="UF.SubtypeClassifier-Properties.html#1433" class="Bound">q</a><a id="1434" class="Symbol">}</a> <a id="1436" class="Symbol">=</a> <a id="1438" class="Symbol">(</a><a id="1439" href="UF.SubtypeClassifier-Properties.html#1170" class="Function">f</a> <a id="1441" href="UF.SubtypeClassifier-Properties.html#1429" class="Bound">p</a> <a id="1443" href="UF.SubtypeClassifier-Properties.html#1433" class="Bound">q</a> <a id="1445" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1447" href="UF.SubtypeClassifier-Properties.html#1234" class="Function">wconstant-f</a> <a id="1459" href="UF.SubtypeClassifier-Properties.html#1429" class="Bound">p</a> <a id="1461" href="UF.SubtypeClassifier-Properties.html#1433" class="Bound">q</a><a id="1462" class="Symbol">)</a>

<a id="Ω-extensionality-≃"></a><a id="1465" href="UF.SubtypeClassifier-Properties.html#1465" class="Function">Ω-extensionality-≃</a> <a id="1484" class="Symbol">:</a> <a id="1486" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="1494" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                   <a id="1515" class="Symbol">→</a> <a id="1517" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1524" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1526" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                   <a id="1547" class="Symbol">→</a> <a id="1549" class="Symbol">{</a><a id="1550" href="UF.SubtypeClassifier-Properties.html#1550" class="Bound">p</a> <a id="1552" href="UF.SubtypeClassifier-Properties.html#1552" class="Bound">q</a> <a id="1554" class="Symbol">:</a> <a id="1556" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1558" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1559" class="Symbol">}</a>
                   <a id="1580" class="Symbol">→</a> <a id="1582" class="Symbol">((</a><a id="1584" href="UF.SubtypeClassifier-Properties.html#1550" class="Bound">p</a> <a id="1586" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="1591" class="Symbol">)</a> <a id="1593" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="1595" class="Symbol">(</a><a id="1596" href="UF.SubtypeClassifier-Properties.html#1552" class="Bound">q</a> <a id="1598" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="1603" class="Symbol">))</a> <a id="1606" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1608" class="Symbol">(</a><a id="1609" href="UF.SubtypeClassifier-Properties.html#1550" class="Bound">p</a> <a id="1611" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1613" href="UF.SubtypeClassifier-Properties.html#1552" class="Bound">q</a><a id="1614" class="Symbol">)</a>
<a id="1616" href="UF.SubtypeClassifier-Properties.html#1465" class="Function">Ω-extensionality-≃</a> <a id="1635" href="UF.SubtypeClassifier-Properties.html#1635" class="Bound">pe</a> <a id="1638" href="UF.SubtypeClassifier-Properties.html#1638" class="Bound">fe</a> <a id="1641" class="Symbol">{</a><a id="1642" href="UF.SubtypeClassifier-Properties.html#1642" class="Bound">p</a><a id="1643" class="Symbol">}</a> <a id="1645" class="Symbol">{</a><a id="1646" href="UF.SubtypeClassifier-Properties.html#1646" class="Bound">q</a><a id="1647" class="Symbol">}</a> <a id="1649" class="Symbol">=</a>
 <a id="1652" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
  <a id="1696" class="Symbol">(</a><a id="1697" href="UF.Subsingletons.html#4800" class="Function">×-is-prop</a>
    <a id="1711" class="Symbol">(</a><a id="1712" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="1722" href="UF.SubtypeClassifier-Properties.html#1638" class="Bound">fe</a> <a id="1725" class="Symbol">(λ</a> <a id="1728" href="UF.SubtypeClassifier-Properties.html#1728" class="Bound">_</a> <a id="1730" class="Symbol">→</a> <a id="1732" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="1746" href="UF.SubtypeClassifier-Properties.html#1646" class="Bound">q</a><a id="1747" class="Symbol">))</a>
    <a id="1754" class="Symbol">(</a><a id="1755" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="1765" href="UF.SubtypeClassifier-Properties.html#1638" class="Bound">fe</a> <a id="1768" class="Symbol">(λ</a> <a id="1771" href="UF.SubtypeClassifier-Properties.html#1771" class="Bound">_</a> <a id="1773" class="Symbol">→</a> <a id="1775" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="1789" href="UF.SubtypeClassifier-Properties.html#1642" class="Bound">p</a><a id="1790" class="Symbol">)))</a>
  <a id="1796" class="Symbol">(</a><a id="1797" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="1806" href="UF.SubtypeClassifier-Properties.html#1638" class="Bound">fe</a> <a id="1809" href="UF.SubtypeClassifier-Properties.html#1635" class="Bound">pe</a><a id="1811" class="Symbol">)</a>
  <a id="1815" class="Symbol">(λ</a> <a id="1818" class="Symbol">(</a><a id="1819" href="UF.SubtypeClassifier-Properties.html#1819" class="Bound">f</a> <a id="1821" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1823" href="UF.SubtypeClassifier-Properties.html#1823" class="Bound">g</a><a id="1824" class="Symbol">)</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="UF.SubtypeClassifier.html#714" class="Function">to-Ω-＝</a> <a id="1835" href="UF.SubtypeClassifier-Properties.html#1638" class="Bound">fe</a> <a id="1838" class="Symbol">(</a><a id="1839" href="UF.SubtypeClassifier-Properties.html#1635" class="Bound">pe</a> <a id="1842" class="Symbol">(</a><a id="1843" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="1857" href="UF.SubtypeClassifier-Properties.html#1642" class="Bound">p</a><a id="1858" class="Symbol">)</a> <a id="1860" class="Symbol">(</a><a id="1861" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="1875" href="UF.SubtypeClassifier-Properties.html#1646" class="Bound">q</a><a id="1876" class="Symbol">)</a> <a id="1878" href="UF.SubtypeClassifier-Properties.html#1819" class="Bound">f</a> <a id="1880" href="UF.SubtypeClassifier-Properties.html#1823" class="Bound">g</a><a id="1881" class="Symbol">))</a>
  <a id="1886" class="Symbol">(λ</a> <a id="1889" class="Symbol">{</a><a id="1890" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1895" class="Symbol">→</a> <a id="1897" href="MLTT.Pi.html#444" class="Function">id</a> <a id="1900" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1902" href="MLTT.Pi.html#444" class="Function">id</a><a id="1904" class="Symbol">})</a>

<a id="equal-⊤-≃"></a><a id="1908" href="UF.SubtypeClassifier-Properties.html#1908" class="Function">equal-⊤-≃</a> <a id="1918" class="Symbol">:</a> <a id="1920" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="1928" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
          <a id="1940" class="Symbol">→</a> <a id="1942" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1949" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1951" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
          <a id="1963" class="Symbol">→</a> <a id="1965" class="Symbol">(</a><a id="1966" href="UF.SubtypeClassifier-Properties.html#1966" class="Bound">p</a> <a id="1968" class="Symbol">:</a> <a id="1970" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1972" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1973" class="Symbol">)</a> <a id="1975" class="Symbol">→</a> <a id="1977" class="Symbol">(</a><a id="1978" href="UF.SubtypeClassifier-Properties.html#1966" class="Bound">p</a> <a id="1980" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1982" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="1983" class="Symbol">)</a> <a id="1985" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1987" class="Symbol">(</a><a id="1988" href="UF.SubtypeClassifier-Properties.html#1966" class="Bound">p</a> <a id="1990" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="1995" class="Symbol">)</a>
<a id="1997" href="UF.SubtypeClassifier-Properties.html#1908" class="Function">equal-⊤-≃</a> <a id="2007" class="Symbol">{</a><a id="2008" href="UF.SubtypeClassifier-Properties.html#2008" class="Bound">𝓤</a><a id="2009" class="Symbol">}</a> <a id="2011" href="UF.SubtypeClassifier-Properties.html#2011" class="Bound">pe</a> <a id="2014" href="UF.SubtypeClassifier-Properties.html#2014" class="Bound">fe</a> <a id="2017" href="UF.SubtypeClassifier-Properties.html#2017" class="Bound">p</a> <a id="2019" class="Symbol">=</a>
 <a id="2022" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
  <a id="2066" class="Symbol">(</a><a id="2067" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="2076" href="UF.SubtypeClassifier-Properties.html#2014" class="Bound">fe</a> <a id="2079" href="UF.SubtypeClassifier-Properties.html#2011" class="Bound">pe</a><a id="2081" class="Symbol">)</a>
  <a id="2085" class="Symbol">(</a><a id="2086" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="2100" href="UF.SubtypeClassifier-Properties.html#2017" class="Bound">p</a><a id="2101" class="Symbol">)</a>
  <a id="2105" class="Symbol">(</a><a id="2106" href="UF.SubtypeClassifier.html#2541" class="Function">equal-⊤-gives-holds</a> <a id="2126" href="UF.SubtypeClassifier-Properties.html#2017" class="Bound">p</a><a id="2127" class="Symbol">)</a>
  <a id="2131" class="Symbol">(</a><a id="2132" href="UF.SubtypeClassifier.html#2400" class="Function">holds-gives-equal-⊤</a> <a id="2152" href="UF.SubtypeClassifier-Properties.html#2011" class="Bound">pe</a> <a id="2155" href="UF.SubtypeClassifier-Properties.html#2014" class="Bound">fe</a> <a id="2158" href="UF.SubtypeClassifier-Properties.html#2017" class="Bound">p</a><a id="2159" class="Symbol">)</a>

<a id="equal-⊥-≃"></a><a id="2162" href="UF.SubtypeClassifier-Properties.html#2162" class="Function">equal-⊥-≃</a> <a id="2172" class="Symbol">:</a> <a id="2174" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="2182" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
          <a id="2194" class="Symbol">→</a> <a id="2196" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2203" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2205" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
          <a id="2217" class="Symbol">→</a> <a id="2219" class="Symbol">(</a><a id="2220" href="UF.SubtypeClassifier-Properties.html#2220" class="Bound">p</a> <a id="2222" class="Symbol">:</a> <a id="2224" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2226" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2227" class="Symbol">)</a> <a id="2229" class="Symbol">→</a> <a id="2231" class="Symbol">(</a><a id="2232" href="UF.SubtypeClassifier-Properties.html#2220" class="Bound">p</a> <a id="2234" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2236" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="2237" class="Symbol">)</a> <a id="2239" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2241" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2243" class="Symbol">(</a><a id="2244" href="UF.SubtypeClassifier-Properties.html#2220" class="Bound">p</a> <a id="2246" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="2251" class="Symbol">)</a>
<a id="2253" href="UF.SubtypeClassifier-Properties.html#2162" class="Function">equal-⊥-≃</a> <a id="2263" class="Symbol">{</a><a id="2264" href="UF.SubtypeClassifier-Properties.html#2264" class="Bound">𝓤</a><a id="2265" class="Symbol">}</a> <a id="2267" href="UF.SubtypeClassifier-Properties.html#2267" class="Bound">pe</a> <a id="2270" href="UF.SubtypeClassifier-Properties.html#2270" class="Bound">fe</a> <a id="2273" href="UF.SubtypeClassifier-Properties.html#2273" class="Bound">p</a> <a id="2275" class="Symbol">=</a>
 <a id="2278" href="UF.Equiv.html#23131" class="Function">logically-equivalent-props-are-equivalent</a>
 <a id="2321" class="Symbol">(</a><a id="2322" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="2331" href="UF.SubtypeClassifier-Properties.html#2270" class="Bound">fe</a> <a id="2334" href="UF.SubtypeClassifier-Properties.html#2267" class="Bound">pe</a><a id="2336" class="Symbol">)</a>
 <a id="2339" class="Symbol">(</a><a id="2340" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="2360" class="Symbol">(</a><a id="2361" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="2374" href="UF.SubtypeClassifier-Properties.html#2264" class="Bound">𝓤</a> <a id="2376" href="UF.SubtypeClassifier-Properties.html#2264" class="Bound">𝓤</a> <a id="2378" href="UF.SubtypeClassifier-Properties.html#2270" class="Bound">fe</a><a id="2380" class="Symbol">))</a>
 <a id="2384" class="Symbol">(</a><a id="2385" href="UF.SubtypeClassifier.html#3427" class="Function">equal-⊥-gives-fails</a> <a id="2405" href="UF.SubtypeClassifier-Properties.html#2273" class="Bound">p</a><a id="2406" class="Symbol">)</a>
 <a id="2409" class="Symbol">(</a><a id="2410" href="UF.SubtypeClassifier.html#3281" class="Function">fails-gives-equal-⊥</a> <a id="2430" href="UF.SubtypeClassifier-Properties.html#2267" class="Bound">pe</a> <a id="2433" href="UF.SubtypeClassifier-Properties.html#2270" class="Bound">fe</a> <a id="2436" href="UF.SubtypeClassifier-Properties.html#2273" class="Bound">p</a><a id="2437" class="Symbol">)</a>

<a id="𝟚-to-Ω"></a><a id="2440" href="UF.SubtypeClassifier-Properties.html#2440" class="Function">𝟚-to-Ω</a> <a id="2447" class="Symbol">:</a> <a id="2449" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="2451" class="Symbol">→</a> <a id="2453" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2455" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="2457" href="UF.SubtypeClassifier-Properties.html#2440" class="Function">𝟚-to-Ω</a> <a id="2464" class="Symbol">=</a> <a id="2466" href="MLTT.Two.html#256" class="Function">𝟚-cases</a> <a id="2474" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="2476" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>

<a id="2479" class="Keyword">module</a> <a id="2486" href="UF.SubtypeClassifier-Properties.html#2486" class="Module">_</a> <a id="2488" class="Symbol">(</a><a id="2489" href="UF.SubtypeClassifier-Properties.html#2489" class="Bound">fe</a> <a id="2492" class="Symbol">:</a> <a id="2494" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2501" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2503" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2504" class="Symbol">)</a> <a id="2506" class="Symbol">(</a><a id="2507" href="UF.SubtypeClassifier-Properties.html#2507" class="Bound">pe</a> <a id="2510" class="Symbol">:</a> <a id="2512" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="2520" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2521" class="Symbol">)</a> <a id="2523" class="Keyword">where</a>

 <a id="2531" href="UF.SubtypeClassifier-Properties.html#2531" class="Function">𝟚-to-Ω-is-embedding</a> <a id="2551" class="Symbol">:</a> <a id="2553" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="2566" class="Symbol">(</a><a id="2567" href="UF.SubtypeClassifier-Properties.html#2440" class="Function">𝟚-to-Ω</a> <a id="2574" class="Symbol">{</a><a id="2575" href="UF.SubtypeClassifier-Properties.html#2501" class="Bound">𝓤</a><a id="2576" class="Symbol">})</a>
 <a id="2580" href="UF.SubtypeClassifier-Properties.html#2531" class="Function">𝟚-to-Ω-is-embedding</a> <a id="2600" class="Symbol">_</a> <a id="2602" class="Symbol">(</a><a id="2603" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2605" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2607" href="UF.SubtypeClassifier-Properties.html#2607" class="Bound">p</a><a id="2608" class="Symbol">)</a> <a id="2610" class="Symbol">(</a><a id="2611" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2613" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2615" href="UF.SubtypeClassifier-Properties.html#2615" class="Bound">q</a><a id="2616" class="Symbol">)</a> <a id="2618" class="Symbol">=</a> <a id="2620" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="2627" class="Symbol">(</a><a id="2628" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2633" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2635" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="2644" href="UF.SubtypeClassifier-Properties.html#2489" class="Bound">fe</a> <a id="2647" href="UF.SubtypeClassifier-Properties.html#2507" class="Bound">pe</a> <a id="2650" href="UF.SubtypeClassifier-Properties.html#2607" class="Bound">p</a> <a id="2652" href="UF.SubtypeClassifier-Properties.html#2615" class="Bound">q</a><a id="2653" class="Symbol">)</a>
 <a id="2656" href="UF.SubtypeClassifier-Properties.html#2531" class="Function">𝟚-to-Ω-is-embedding</a> <a id="2676" class="Symbol">_</a> <a id="2678" class="Symbol">(</a><a id="2679" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2681" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2683" href="UF.SubtypeClassifier-Properties.html#2683" class="Bound">p</a><a id="2684" class="Symbol">)</a> <a id="2686" class="Symbol">(</a><a id="2687" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2689" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2691" href="UF.SubtypeClassifier-Properties.html#2691" class="Bound">q</a><a id="2692" class="Symbol">)</a> <a id="2694" class="Symbol">=</a> <a id="2696" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2703" class="Symbol">(</a><a id="2704" href="UF.SubtypeClassifier.html#1891" class="Function">⊥-is-not-⊤</a> <a id="2715" class="Symbol">(</a><a id="2716" href="UF.SubtypeClassifier-Properties.html#2683" class="Bound">p</a> <a id="2718" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2720" href="UF.SubtypeClassifier-Properties.html#2691" class="Bound">q</a> <a id="2722" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2724" class="Symbol">))</a>
 <a id="2728" href="UF.SubtypeClassifier-Properties.html#2531" class="Function">𝟚-to-Ω-is-embedding</a> <a id="2748" class="Symbol">_</a> <a id="2750" class="Symbol">(</a><a id="2751" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2753" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2755" href="UF.SubtypeClassifier-Properties.html#2755" class="Bound">p</a><a id="2756" class="Symbol">)</a> <a id="2758" class="Symbol">(</a><a id="2759" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="2761" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2763" href="UF.SubtypeClassifier-Properties.html#2763" class="Bound">q</a><a id="2764" class="Symbol">)</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2775" class="Symbol">(</a><a id="2776" href="UF.SubtypeClassifier.html#1891" class="Function">⊥-is-not-⊤</a> <a id="2787" class="Symbol">(</a><a id="2788" href="UF.SubtypeClassifier-Properties.html#2763" class="Bound">q</a> <a id="2790" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2792" href="UF.SubtypeClassifier-Properties.html#2755" class="Bound">p</a> <a id="2794" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="2796" class="Symbol">))</a>
 <a id="2800" href="UF.SubtypeClassifier-Properties.html#2531" class="Function">𝟚-to-Ω-is-embedding</a> <a id="2820" class="Symbol">_</a> <a id="2822" class="Symbol">(</a><a id="2823" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2825" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2827" href="UF.SubtypeClassifier-Properties.html#2827" class="Bound">p</a><a id="2828" class="Symbol">)</a> <a id="2830" class="Symbol">(</a><a id="2831" href="MLTT.Two.html#147" class="InductiveConstructor">₁</a> <a id="2833" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2835" href="UF.SubtypeClassifier-Properties.html#2835" class="Bound">q</a><a id="2836" class="Symbol">)</a> <a id="2838" class="Symbol">=</a> <a id="2840" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="2847" class="Symbol">(</a><a id="2848" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2853" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2855" href="UF.SubtypeClassifier-Properties.html#473" class="Function">Ω-is-set</a> <a id="2864" href="UF.SubtypeClassifier-Properties.html#2489" class="Bound">fe</a> <a id="2867" href="UF.SubtypeClassifier-Properties.html#2507" class="Bound">pe</a> <a id="2870" href="UF.SubtypeClassifier-Properties.html#2827" class="Bound">p</a> <a id="2872" href="UF.SubtypeClassifier-Properties.html#2835" class="Bound">q</a><a id="2873" class="Symbol">)</a>

 <a id="2877" href="UF.SubtypeClassifier-Properties.html#2877" class="Function">𝟚-to-Ω-fiber</a> <a id="2890" class="Symbol">:</a> <a id="2892" class="Symbol">(</a><a id="2893" href="UF.SubtypeClassifier-Properties.html#2893" class="Bound">p</a> <a id="2895" class="Symbol">:</a> <a id="2897" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2899" href="UF.SubtypeClassifier-Properties.html#2501" class="Bound">𝓤</a><a id="2900" class="Symbol">)</a> <a id="2902" class="Symbol">→</a> <a id="2904" href="Notation.General.html#398" class="Function">fiber</a> <a id="2910" href="UF.SubtypeClassifier-Properties.html#2440" class="Function">𝟚-to-Ω</a> <a id="2917" href="UF.SubtypeClassifier-Properties.html#2893" class="Bound">p</a> <a id="2919" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2921" class="Symbol">(</a><a id="2922" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2924" class="Symbol">(</a><a id="2925" href="UF.SubtypeClassifier-Properties.html#2893" class="Bound">p</a> <a id="2927" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="2932" class="Symbol">)</a> <a id="2934" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2936" href="UF.SubtypeClassifier-Properties.html#2893" class="Bound">p</a> <a id="2938" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="2943" class="Symbol">)</a>
 <a id="2946" href="UF.SubtypeClassifier-Properties.html#2877" class="Function">𝟚-to-Ω-fiber</a> <a id="2959" href="UF.SubtypeClassifier-Properties.html#2959" class="Bound">p</a> <a id="2961" class="Symbol">=</a>
  <a id="2965" href="Notation.General.html#398" class="Function">fiber</a> <a id="2971" class="Symbol">(</a><a id="2972" href="UF.SubtypeClassifier-Properties.html#2440" class="Function">𝟚-to-Ω</a> <a id="2979" class="Symbol">{</a><a id="2980" href="UF.SubtypeClassifier-Properties.html#2501" class="Bound">𝓤</a><a id="2981" class="Symbol">})</a> <a id="2984" href="UF.SubtypeClassifier-Properties.html#2959" class="Bound">p</a>           <a id="2996" href="UF.Equiv.html#3062" class="Function Operator">≃⟨by-definition⟩</a>
  <a id="3015" class="Symbol">(</a><a id="3016" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3018" href="UF.SubtypeClassifier-Properties.html#3018" class="Bound">n</a> <a id="3020" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3022" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="3024" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3026" href="UF.SubtypeClassifier-Properties.html#2440" class="Function">𝟚-to-Ω</a> <a id="3033" class="Symbol">{</a><a id="3034" href="UF.SubtypeClassifier-Properties.html#2501" class="Bound">𝓤</a><a id="3035" class="Symbol">}</a> <a id="3037" href="UF.SubtypeClassifier-Properties.html#3018" class="Bound">n</a> <a id="3039" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3041" href="UF.SubtypeClassifier-Properties.html#2959" class="Bound">p</a><a id="3042" class="Symbol">)</a> <a id="3044" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="3047" href="UF.SubtypeClassifier-Properties.html#3141" class="Function">I₀</a> <a id="3050" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="3054" class="Symbol">(</a><a id="3055" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="3057" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3059" href="UF.SubtypeClassifier-Properties.html#2959" class="Bound">p</a><a id="3060" class="Symbol">)</a> <a id="3062" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3064" class="Symbol">(</a><a id="3065" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="3067" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3069" href="UF.SubtypeClassifier-Properties.html#2959" class="Bound">p</a><a id="3070" class="Symbol">)</a>            <a id="3083" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="3086" href="UF.SubtypeClassifier-Properties.html#3165" class="Function">I₁</a> <a id="3089" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="3093" class="Symbol">(</a><a id="3094" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3096" class="Symbol">(</a><a id="3097" href="UF.SubtypeClassifier-Properties.html#2959" class="Bound">p</a> <a id="3099" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3104" class="Symbol">)</a> <a id="3106" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="3108" href="UF.SubtypeClassifier-Properties.html#2959" class="Bound">p</a> <a id="3110" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3115" class="Symbol">)</a>        <a id="3124" href="UF.Equiv.html#2815" class="Function Operator">■</a>
    <a id="3130" class="Keyword">where</a>
     <a id="3141" href="UF.SubtypeClassifier-Properties.html#3141" class="Function">I₀</a> <a id="3144" class="Symbol">=</a> <a id="3146" href="UF.EquivalenceExamples.html#27295" class="Function">alternative-+</a>
     <a id="3165" href="UF.SubtypeClassifier-Properties.html#3165" class="Function">I₁</a> <a id="3168" class="Symbol">=</a> <a id="3170" href="UF.EquivalenceExamples.html#10107" class="Function">+-cong</a>
           <a id="3188" class="Symbol">(</a><a id="3189" href="UF.EquivalenceExamples.html#25165" class="Function">＝-flip</a> <a id="3196" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3198" href="UF.SubtypeClassifier-Properties.html#2162" class="Function">equal-⊥-≃</a> <a id="3208" href="UF.SubtypeClassifier-Properties.html#2507" class="Bound">pe</a> <a id="3211" href="UF.SubtypeClassifier-Properties.html#2489" class="Bound">fe</a> <a id="3214" href="UF.SubtypeClassifier-Properties.html#2959" class="Bound">p</a><a id="3215" class="Symbol">)</a>
           <a id="3228" class="Symbol">(</a><a id="3229" href="UF.EquivalenceExamples.html#25165" class="Function">＝-flip</a> <a id="3236" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="3238" href="UF.SubtypeClassifier-Properties.html#1908" class="Function">equal-⊤-≃</a> <a id="3248" href="UF.SubtypeClassifier-Properties.html#2507" class="Bound">pe</a> <a id="3251" href="UF.SubtypeClassifier-Properties.html#2489" class="Bound">fe</a> <a id="3254" href="UF.SubtypeClassifier-Properties.html#2959" class="Bound">p</a><a id="3255" class="Symbol">)</a>

<a id="3258" class="Markup">\end{code}</a><a id="3268" class="Background">
</a></pre></body></html>

==> anc/html/UF.SubtypeClassifier.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.SubtypeClassifier</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

The type of truth values and its basic notions and properties. More
notions and properties are in UF.SubtypeClassifier-Properties.

</a><a id="149" class="Markup">\begin{code}</a>

<a id="163" class="Symbol">{-#</a> <a id="167" class="Keyword">OPTIONS</a> <a id="175" class="Pragma">--safe</a> <a id="182" class="Pragma">--without-K</a> <a id="194" class="Symbol">#-}</a>

<a id="199" class="Keyword">module</a> <a id="206" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a> <a id="227" class="Keyword">where</a>

<a id="234" class="Keyword">open</a> <a id="239" class="Keyword">import</a> <a id="246" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Notation.CanonicalMap.html" class="Module">Notation.CanonicalMap</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="UF.Base.html" class="Module">UF.Base</a>
<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="Ω"></a><a id="422" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="424" class="Symbol">:</a> <a id="426" class="Symbol">∀</a> <a id="428" href="UF.SubtypeClassifier.html#428" class="Bound">𝓤</a> <a id="430" class="Symbol">→</a> <a id="432" href="UF.SubtypeClassifier.html#428" class="Bound">𝓤</a> <a id="434" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="436" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="438" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="440" href="UF.SubtypeClassifier.html#440" class="Bound">𝓤</a> <a id="442" class="Symbol">=</a> <a id="444" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="446" href="UF.SubtypeClassifier.html#446" class="Bound">P</a> <a id="448" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="450" href="UF.SubtypeClassifier.html#440" class="Bound">𝓤</a> <a id="452" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="454" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="456" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="464" href="UF.SubtypeClassifier.html#446" class="Bound">P</a>

<a id="Ω₀"></a><a id="467" href="UF.SubtypeClassifier.html#467" class="Function">Ω₀</a> <a id="470" class="Symbol">=</a> <a id="472" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="474" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>

<a id="_holds"></a><a id="478" href="UF.SubtypeClassifier.html#478" class="Function Operator">_holds</a> <a id="485" class="Symbol">:</a> <a id="487" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="489" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="491" class="Symbol">→</a> <a id="493" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="495" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="497" class="Symbol">(</a><a id="498" href="UF.SubtypeClassifier.html#498" class="Bound">P</a> <a id="500" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="502" href="UF.SubtypeClassifier.html#502" class="Bound">i</a><a id="503" class="Symbol">)</a> <a id="505" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="511" class="Symbol">=</a> <a id="513" href="UF.SubtypeClassifier.html#498" class="Bound">P</a>

<a id="516" class="Keyword">module</a> <a id="523" href="UF.SubtypeClassifier.html#523" class="Module">_</a> <a id="525" class="Symbol">{</a><a id="526" href="UF.SubtypeClassifier.html#526" class="Bound">𝓤</a> <a id="528" class="Symbol">:</a> <a id="530" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="538" class="Symbol">}</a> <a id="540" class="Keyword">where</a>
 <a id="547" class="Keyword">instance</a>
  <a id="558" href="UF.SubtypeClassifier.html#558" class="Function">canonical-map-Ω-𝓤</a> <a id="576" class="Symbol">:</a> <a id="578" href="Notation.CanonicalMap.html#290" class="Record">Canonical-Map</a> <a id="592" class="Symbol">(</a><a id="593" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="595" href="UF.SubtypeClassifier.html#526" class="Bound">𝓤</a><a id="596" class="Symbol">)</a> <a id="598" class="Symbol">(</a><a id="599" href="UF.SubtypeClassifier.html#526" class="Bound">𝓤</a> <a id="601" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="603" class="Symbol">)</a>
  <a id="607" href="Notation.CanonicalMap.html#359" class="Field">ι</a> <a id="609" class="Symbol">{{</a><a id="611" href="UF.SubtypeClassifier.html#558" class="Function">canonical-map-Ω-𝓤</a><a id="628" class="Symbol">}}</a> <a id="631" class="Symbol">=</a> <a id="633" href="UF.SubtypeClassifier.html#478" class="Function Operator">_holds</a>

<a id="holds-is-prop"></a><a id="641" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="655" class="Symbol">:</a> <a id="657" class="Symbol">(</a><a id="658" href="UF.SubtypeClassifier.html#658" class="Bound">p</a> <a id="660" class="Symbol">:</a> <a id="662" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="664" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="665" class="Symbol">)</a> <a id="667" class="Symbol">→</a> <a id="669" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="677" class="Symbol">(</a><a id="678" href="UF.SubtypeClassifier.html#658" class="Bound">p</a> <a id="680" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="685" class="Symbol">)</a>
<a id="687" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="701" class="Symbol">(</a><a id="702" href="UF.SubtypeClassifier.html#702" class="Bound">P</a> <a id="704" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="706" href="UF.SubtypeClassifier.html#706" class="Bound">i</a><a id="707" class="Symbol">)</a> <a id="709" class="Symbol">=</a> <a id="711" href="UF.SubtypeClassifier.html#706" class="Bound">i</a>

<a id="to-Ω-＝"></a><a id="714" href="UF.SubtypeClassifier.html#714" class="Function">to-Ω-＝</a> <a id="721" class="Symbol">:</a> <a id="723" href="UF.FunExt.html#851" class="Function">funext</a> <a id="730" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="732" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
        <a id="742" class="Symbol">→</a> <a id="744" class="Symbol">{</a><a id="745" href="UF.SubtypeClassifier.html#745" class="Bound">P</a> <a id="747" href="UF.SubtypeClassifier.html#747" class="Bound">Q</a> <a id="749" class="Symbol">:</a> <a id="751" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="753" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="755" class="Symbol">}</a>
          <a id="767" class="Symbol">{</a><a id="768" href="UF.SubtypeClassifier.html#768" class="Bound">i</a> <a id="770" class="Symbol">:</a> <a id="772" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="780" href="UF.SubtypeClassifier.html#745" class="Bound">P</a><a id="781" class="Symbol">}</a> <a id="783" class="Symbol">{</a><a id="784" href="UF.SubtypeClassifier.html#784" class="Bound">j</a> <a id="786" class="Symbol">:</a> <a id="788" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="796" href="UF.SubtypeClassifier.html#747" class="Bound">Q</a><a id="797" class="Symbol">}</a>
        <a id="807" class="Symbol">→</a> <a id="809" href="UF.SubtypeClassifier.html#745" class="Bound">P</a> <a id="811" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="813" href="UF.SubtypeClassifier.html#747" class="Bound">Q</a>
        <a id="823" class="Symbol">→</a> <a id="825" class="Symbol">(</a><a id="826" href="UF.SubtypeClassifier.html#745" class="Bound">P</a> <a id="828" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="830" href="UF.SubtypeClassifier.html#768" class="Bound">i</a><a id="831" class="Symbol">)</a> <a id="833" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="836" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="838" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="840" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="842" class="Symbol">(</a><a id="843" href="UF.SubtypeClassifier.html#747" class="Bound">Q</a> <a id="845" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="847" href="UF.SubtypeClassifier.html#784" class="Bound">j</a><a id="848" class="Symbol">)</a>
<a id="850" href="UF.SubtypeClassifier.html#714" class="Function">to-Ω-＝</a> <a id="857" href="UF.SubtypeClassifier.html#857" class="Bound">fe</a> <a id="860" class="Symbol">=</a> <a id="862" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="875" class="Symbol">(λ</a> <a id="878" href="UF.SubtypeClassifier.html#878" class="Bound">_</a> <a id="880" class="Symbol">→</a> <a id="882" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="901" href="UF.SubtypeClassifier.html#857" class="Bound">fe</a><a id="903" class="Symbol">)</a>

<a id="from-Ω-＝"></a><a id="906" href="UF.SubtypeClassifier.html#906" class="Function">from-Ω-＝</a> <a id="915" class="Symbol">:</a> <a id="917" class="Symbol">{</a><a id="918" href="UF.SubtypeClassifier.html#918" class="Bound">P</a> <a id="920" href="UF.SubtypeClassifier.html#920" class="Bound">Q</a> <a id="922" class="Symbol">:</a> <a id="924" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="926" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="928" class="Symbol">}</a>
            <a id="942" class="Symbol">{</a><a id="943" href="UF.SubtypeClassifier.html#943" class="Bound">i</a> <a id="945" class="Symbol">:</a> <a id="947" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="955" href="UF.SubtypeClassifier.html#918" class="Bound">P</a><a id="956" class="Symbol">}</a> <a id="958" class="Symbol">{</a><a id="959" href="UF.SubtypeClassifier.html#959" class="Bound">j</a> <a id="961" class="Symbol">:</a> <a id="963" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="971" href="UF.SubtypeClassifier.html#920" class="Bound">Q</a><a id="972" class="Symbol">}</a>
          <a id="984" class="Symbol">→</a> <a id="986" class="Symbol">(</a><a id="987" href="UF.SubtypeClassifier.html#918" class="Bound">P</a> <a id="989" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="991" href="UF.SubtypeClassifier.html#943" class="Bound">i</a><a id="992" class="Symbol">)</a> <a id="994" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="997" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="999" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1001" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="1003" class="Symbol">(</a><a id="1004" href="UF.SubtypeClassifier.html#920" class="Bound">Q</a> <a id="1006" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1008" href="UF.SubtypeClassifier.html#959" class="Bound">j</a><a id="1009" class="Symbol">)</a>
          <a id="1021" class="Symbol">→</a> <a id="1023" href="UF.SubtypeClassifier.html#918" class="Bound">P</a> <a id="1025" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1027" href="UF.SubtypeClassifier.html#920" class="Bound">Q</a>
<a id="1029" href="UF.SubtypeClassifier.html#906" class="Function">from-Ω-＝</a> <a id="1038" class="Symbol">=</a> <a id="1040" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1043" href="UF.SubtypeClassifier.html#478" class="Function Operator">_holds</a>

<a id="SigmaΩ"></a><a id="1051" href="UF.SubtypeClassifier.html#1051" class="Function">SigmaΩ</a> <a id="1058" class="Symbol">:</a> <a id="1060" class="Symbol">{</a><a id="1061" href="UF.SubtypeClassifier.html#1061" class="Bound">𝓤</a> <a id="1063" href="UF.SubtypeClassifier.html#1063" class="Bound">𝓥</a> <a id="1065" class="Symbol">:</a> <a id="1067" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1075" class="Symbol">}</a> <a id="1077" class="Symbol">(</a><a id="1078" href="UF.SubtypeClassifier.html#1078" class="Bound">p</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1084" href="UF.SubtypeClassifier.html#1061" class="Bound">𝓤</a><a id="1085" class="Symbol">)</a> <a id="1087" class="Symbol">(</a><a id="1088" href="UF.SubtypeClassifier.html#1088" class="Bound">q</a> <a id="1090" class="Symbol">:</a> <a id="1092" href="UF.SubtypeClassifier.html#1078" class="Bound">p</a> <a id="1094" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="1100" class="Symbol">→</a> <a id="1102" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1104" href="UF.SubtypeClassifier.html#1063" class="Bound">𝓥</a><a id="1105" class="Symbol">)</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1111" class="Symbol">(</a><a id="1112" href="UF.SubtypeClassifier.html#1061" class="Bound">𝓤</a> <a id="1114" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1116" href="UF.SubtypeClassifier.html#1063" class="Bound">𝓥</a><a id="1117" class="Symbol">)</a>
<a id="1119" href="UF.SubtypeClassifier.html#1051" class="Function">SigmaΩ</a> <a id="1126" href="UF.SubtypeClassifier.html#1126" class="Bound">p</a> <a id="1128" href="UF.SubtypeClassifier.html#1128" class="Bound">q</a> <a id="1130" class="Symbol">=</a> <a id="1132" class="Symbol">(</a><a id="1133" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1135" href="UF.SubtypeClassifier.html#1135" class="Bound">h</a> <a id="1137" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1139" href="UF.SubtypeClassifier.html#1126" class="Bound">p</a> <a id="1141" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="1147" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1149" href="UF.SubtypeClassifier.html#1128" class="Bound">q</a> <a id="1151" href="UF.SubtypeClassifier.html#1135" class="Bound">h</a> <a id="1153" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="1158" class="Symbol">)</a> <a id="1160" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
             <a id="1175" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a> <a id="1185" class="Symbol">(</a><a id="1186" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="1200" href="UF.SubtypeClassifier.html#1126" class="Bound">p</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Symbol">(λ</a> <a id="1206" class="Symbol">(</a><a id="1207" href="UF.SubtypeClassifier.html#1207" class="Bound">h</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="UF.SubtypeClassifier.html#1126" class="Bound">p</a> <a id="1213" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">→</a> <a id="1222" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="1236" class="Symbol">(</a><a id="1237" href="UF.SubtypeClassifier.html#1128" class="Bound">q</a> <a id="1239" href="UF.SubtypeClassifier.html#1207" class="Bound">h</a><a id="1240" class="Symbol">))</a>

<a id="ΣΩ"></a><a id="1244" href="UF.SubtypeClassifier.html#1244" class="Function">ΣΩ</a> <a id="1247" class="Symbol">:</a> <a id="1249" class="Symbol">{</a><a id="1250" href="UF.SubtypeClassifier.html#1250" class="Bound">𝓤</a> <a id="1252" href="UF.SubtypeClassifier.html#1252" class="Bound">𝓥</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1264" class="Symbol">}</a> <a id="1266" class="Symbol">{</a><a id="1267" href="UF.SubtypeClassifier.html#1267" class="Bound">p</a> <a id="1269" class="Symbol">:</a> <a id="1271" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1273" href="UF.SubtypeClassifier.html#1250" class="Bound">𝓤</a><a id="1274" class="Symbol">}</a> <a id="1276" class="Symbol">(</a><a id="1277" href="UF.SubtypeClassifier.html#1277" class="Bound">q</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="UF.SubtypeClassifier.html#1267" class="Bound">p</a> <a id="1283" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="1289" class="Symbol">→</a> <a id="1291" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1293" href="UF.SubtypeClassifier.html#1252" class="Bound">𝓥</a><a id="1294" class="Symbol">)</a> <a id="1296" class="Symbol">→</a> <a id="1298" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1300" class="Symbol">(</a><a id="1301" href="UF.SubtypeClassifier.html#1250" class="Bound">𝓤</a> <a id="1303" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1305" href="UF.SubtypeClassifier.html#1252" class="Bound">𝓥</a><a id="1306" class="Symbol">)</a>
<a id="1308" href="UF.SubtypeClassifier.html#1244" class="Function">ΣΩ</a> <a id="1311" class="Symbol">{</a><a id="1312" href="UF.SubtypeClassifier.html#1312" class="Bound">𝓤</a><a id="1313" class="Symbol">}</a> <a id="1315" class="Symbol">{</a><a id="1316" href="UF.SubtypeClassifier.html#1316" class="Bound">𝓥</a><a id="1317" class="Symbol">}</a> <a id="1319" class="Symbol">{</a><a id="1320" href="UF.SubtypeClassifier.html#1320" class="Bound">p</a><a id="1321" class="Symbol">}</a> <a id="1323" href="UF.SubtypeClassifier.html#1323" class="Bound">q</a> <a id="1325" class="Symbol">=</a> <a id="1327" href="UF.SubtypeClassifier.html#1051" class="Function">SigmaΩ</a> <a id="1334" href="UF.SubtypeClassifier.html#1320" class="Bound">p</a> <a id="1336" href="UF.SubtypeClassifier.html#1323" class="Bound">q</a>

<a id="1339" class="Keyword">syntax</a> SigmaΩ <a id="1353" class="Bound">p</a> <a id="1355" class="Symbol">(λ</a> <a id="1358" class="Bound">x</a> <a id="1360" class="Symbol">→</a> <a id="1362" class="Bound">q</a><a id="1363" class="Symbol">)</a> <a id="1365" class="Symbol">=</a> <a id="1367" class="Function">ΣΩ</a> <a id="1370" class="Bound">x</a> <a id="1372" class="Function">꞉</a> <a id="1374" class="Bound">p</a> <a id="1376" class="Function">,</a> <a id="1378" class="Bound">q</a>

<a id="1381" class="Keyword">infixr</a> <a id="1388" class="Number">-1</a> <a id="1391" href="UF.SubtypeClassifier.html#1051" class="Function">SigmaΩ</a>

<a id="1399" class="Keyword">module</a> <a id="PiΩ"></a><a id="1406" href="UF.SubtypeClassifier.html#1406" class="Module">PiΩ</a> <a id="1410" class="Symbol">{</a><a id="1411" href="UF.SubtypeClassifier.html#1411" class="Bound">𝓤</a> <a id="1413" href="UF.SubtypeClassifier.html#1413" class="Bound">𝓥</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1425" class="Symbol">}</a> <a id="1427" class="Symbol">(</a><a id="1428" href="UF.SubtypeClassifier.html#1428" class="Bound">fe</a> <a id="1431" class="Symbol">:</a> <a id="1433" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1440" href="UF.SubtypeClassifier.html#1411" class="Bound">𝓤</a> <a id="1442" href="UF.SubtypeClassifier.html#1413" class="Bound">𝓥</a><a id="1443" class="Symbol">)</a> <a id="1445" class="Keyword">where</a>

 <a id="PiΩ.PiΩ"></a><a id="1453" href="UF.SubtypeClassifier.html#1453" class="Function">PiΩ</a> <a id="1457" class="Symbol">:</a> <a id="1459" class="Symbol">(</a><a id="1460" href="UF.SubtypeClassifier.html#1460" class="Bound">p</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1466" href="UF.SubtypeClassifier.html#1411" class="Bound">𝓤</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">(</a><a id="1470" href="UF.SubtypeClassifier.html#1470" class="Bound">q</a> <a id="1472" class="Symbol">:</a> <a id="1474" href="UF.SubtypeClassifier.html#1460" class="Bound">p</a> <a id="1476" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1486" href="UF.SubtypeClassifier.html#1413" class="Bound">𝓥</a><a id="1487" class="Symbol">)</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1493" class="Symbol">(</a><a id="1494" href="UF.SubtypeClassifier.html#1411" class="Bound">𝓤</a> <a id="1496" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1498" href="UF.SubtypeClassifier.html#1413" class="Bound">𝓥</a><a id="1499" class="Symbol">)</a>
 <a id="1502" href="UF.SubtypeClassifier.html#1453" class="Function">PiΩ</a> <a id="1506" href="UF.SubtypeClassifier.html#1506" class="Bound">p</a> <a id="1508" href="UF.SubtypeClassifier.html#1508" class="Bound">q</a> <a id="1510" class="Symbol">=</a> <a id="1512" class="Symbol">(</a><a id="1513" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="1515" href="UF.SubtypeClassifier.html#1515" class="Bound">h</a> <a id="1517" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="1519" href="UF.SubtypeClassifier.html#1506" class="Bound">p</a> <a id="1521" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="1527" href="MLTT.Pi.html#321" class="Function">,</a> <a id="1529" href="UF.SubtypeClassifier.html#1508" class="Bound">q</a> <a id="1531" href="UF.SubtypeClassifier.html#1515" class="Bound">h</a> <a id="1533" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="1538" class="Symbol">)</a> <a id="1540" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
           <a id="1553" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="1563" href="UF.SubtypeClassifier.html#1428" class="Bound">fe</a> <a id="1566" class="Symbol">(λ</a> <a id="1569" class="Symbol">(</a><a id="1570" href="UF.SubtypeClassifier.html#1570" class="Bound">h</a> <a id="1572" class="Symbol">:</a> <a id="1574" href="UF.SubtypeClassifier.html#1506" class="Bound">p</a> <a id="1576" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="1599" class="Symbol">(</a><a id="1600" href="UF.SubtypeClassifier.html#1508" class="Bound">q</a> <a id="1602" href="UF.SubtypeClassifier.html#1570" class="Bound">h</a><a id="1603" class="Symbol">))</a>

 <a id="PiΩ.ΠΩ"></a><a id="1608" href="UF.SubtypeClassifier.html#1608" class="Function">ΠΩ</a> <a id="1611" class="Symbol">:</a> <a id="1613" class="Symbol">{</a><a id="1614" href="UF.SubtypeClassifier.html#1614" class="Bound">p</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1620" href="UF.SubtypeClassifier.html#1411" class="Bound">𝓤</a><a id="1621" class="Symbol">}</a> <a id="1623" class="Symbol">(</a><a id="1624" href="UF.SubtypeClassifier.html#1624" class="Bound">q</a> <a id="1626" class="Symbol">:</a> <a id="1628" href="UF.SubtypeClassifier.html#1614" class="Bound">p</a> <a id="1630" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="1636" class="Symbol">→</a> <a id="1638" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1640" href="UF.SubtypeClassifier.html#1413" class="Bound">𝓥</a><a id="1641" class="Symbol">)</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1647" class="Symbol">(</a><a id="1648" href="UF.SubtypeClassifier.html#1411" class="Bound">𝓤</a> <a id="1650" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1652" href="UF.SubtypeClassifier.html#1413" class="Bound">𝓥</a><a id="1653" class="Symbol">)</a>
 <a id="1656" href="UF.SubtypeClassifier.html#1608" class="Function">ΠΩ</a> <a id="1659" class="Symbol">{</a><a id="1660" href="UF.SubtypeClassifier.html#1660" class="Bound">p</a><a id="1661" class="Symbol">}</a> <a id="1663" href="UF.SubtypeClassifier.html#1663" class="Bound">q</a> <a id="1665" class="Symbol">=</a> <a id="1667" href="UF.SubtypeClassifier.html#1453" class="Function">PiΩ</a> <a id="1671" href="UF.SubtypeClassifier.html#1660" class="Bound">p</a> <a id="1673" href="UF.SubtypeClassifier.html#1663" class="Bound">q</a>

 <a id="1677" class="Keyword">syntax</a> PiΩ <a id="1688" class="Bound">p</a> <a id="1690" class="Symbol">(λ</a> <a id="1693" class="Bound">x</a> <a id="1695" class="Symbol">→</a> <a id="1697" class="Bound">q</a><a id="1698" class="Symbol">)</a> <a id="1700" class="Symbol">=</a> <a id="1702" class="Function">ΠΩ</a> <a id="1705" class="Bound">x</a> <a id="1707" class="Function">꞉</a> <a id="1709" class="Bound">p</a> <a id="1711" class="Function">,</a> <a id="1713" class="Bound">q</a>

 <a id="1717" class="Keyword">infixr</a> <a id="1724" class="Number">-1</a> <a id="1727" href="UF.SubtypeClassifier.html#1453" class="Function">PiΩ</a>

<a id="⊥"></a><a id="1732" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="⊤"></a><a id="1734" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="1736" class="Symbol">:</a> <a id="1738" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="1740" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="1742" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="1744" class="Symbol">=</a> <a id="1746" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="1748" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1750" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>   <a id="1762" class="Comment">-- false</a>
<a id="1771" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="1773" class="Symbol">=</a> <a id="1775" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="1777" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1779" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a>   <a id="1791" class="Comment">-- true</a>

<a id="⊥-doesnt-hold"></a><a id="1800" href="UF.SubtypeClassifier.html#1800" class="Function">⊥-doesnt-hold</a> <a id="1814" class="Symbol">:</a> <a id="1816" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1818" class="Symbol">(</a><a id="1819" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="1821" class="Symbol">{</a><a id="1822" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1823" class="Symbol">}</a> <a id="1825" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="1830" class="Symbol">)</a>
<a id="1832" href="UF.SubtypeClassifier.html#1800" class="Function">⊥-doesnt-hold</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

<a id="⊤-holds"></a><a id="1856" href="UF.SubtypeClassifier.html#1856" class="Function">⊤-holds</a> <a id="1864" class="Symbol">:</a> <a id="1866" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="1868" class="Symbol">{</a><a id="1869" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1870" class="Symbol">}</a> <a id="1872" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
<a id="1878" href="UF.SubtypeClassifier.html#1856" class="Function">⊤-holds</a> <a id="1886" class="Symbol">=</a> <a id="1888" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="⊥-is-not-⊤"></a><a id="1891" href="UF.SubtypeClassifier.html#1891" class="Function">⊥-is-not-⊤</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="1906" class="Symbol">{</a><a id="1907" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1908" class="Symbol">}</a> <a id="1910" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="1912" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="1914" class="Symbol">{</a><a id="1915" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="1916" class="Symbol">}</a>
<a id="1918" href="UF.SubtypeClassifier.html#1891" class="Function">⊥-is-not-⊤</a> <a id="1929" href="UF.SubtypeClassifier.html#1929" class="Bound">b</a> <a id="1931" class="Symbol">=</a> <a id="1933" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="1940" class="Symbol">(</a><a id="1941" href="UF.Subsingletons.html#8234" class="Function">𝟘-is-not-𝟙</a> <a id="1952" class="Symbol">(</a><a id="1953" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1956" href="UF.SubtypeClassifier.html#478" class="Function Operator">_holds</a> <a id="1963" href="UF.SubtypeClassifier.html#1929" class="Bound">b</a><a id="1964" class="Symbol">))</a>

<a id="not&#39;"></a><a id="1968" href="UF.SubtypeClassifier.html#1968" class="Function">not&#39;</a> <a id="1973" class="Symbol">:</a> <a id="1975" href="UF.Subsingletons-FunExt.html#8465" class="Function">negations-are-props-statement</a> <a id="2005" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2007" class="Symbol">→</a> <a id="2009" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2011" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2013" class="Symbol">→</a> <a id="2015" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2017" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="2019" href="UF.SubtypeClassifier.html#1968" class="Function">not&#39;</a> <a id="2024" href="UF.SubtypeClassifier.html#2024" class="Bound">ne</a> <a id="2027" class="Symbol">(</a><a id="2028" href="UF.SubtypeClassifier.html#2028" class="Bound">P</a> <a id="2030" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2032" href="UF.SubtypeClassifier.html#2032" class="Bound">i</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Symbol">=</a> <a id="2037" class="Symbol">(</a><a id="2038" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2040" href="UF.SubtypeClassifier.html#2028" class="Bound">P</a> <a id="2042" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2044" href="UF.SubtypeClassifier.html#2024" class="Bound">ne</a><a id="2046" class="Symbol">)</a>

<a id="not"></a><a id="2049" href="UF.SubtypeClassifier.html#2049" class="Function">not</a> <a id="2053" class="Symbol">:</a> <a id="2055" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2062" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2064" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="2067" class="Symbol">→</a> <a id="2069" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2071" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2073" class="Symbol">→</a> <a id="2075" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2077" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="2079" href="UF.SubtypeClassifier.html#2049" class="Function">not</a> <a id="2083" href="UF.SubtypeClassifier.html#2083" class="Bound">fe</a> <a id="2086" class="Symbol">=</a> <a id="2088" href="UF.SubtypeClassifier.html#1968" class="Function">not&#39;</a> <a id="2093" class="Symbol">(</a><a id="2094" href="UF.Subsingletons-FunExt.html#8571" class="Function">negations-are-props</a> <a id="2114" href="UF.SubtypeClassifier.html#2083" class="Bound">fe</a><a id="2116" class="Symbol">)</a>

<a id="true-gives-equal-⊤"></a><a id="2119" href="UF.SubtypeClassifier.html#2119" class="Function">true-gives-equal-⊤</a> <a id="2138" class="Symbol">:</a> <a id="2140" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="2148" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                   <a id="2169" class="Symbol">→</a> <a id="2171" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2178" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2180" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                   <a id="2201" class="Symbol">→</a> <a id="2203" class="Symbol">(</a><a id="2204" href="UF.SubtypeClassifier.html#2204" class="Bound">P</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2210" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2212" class="Symbol">)</a> <a id="2214" class="Symbol">(</a><a id="2215" href="UF.SubtypeClassifier.html#2215" class="Bound">i</a> <a id="2217" class="Symbol">:</a> <a id="2219" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="2227" href="UF.SubtypeClassifier.html#2204" class="Bound">P</a><a id="2228" class="Symbol">)</a>
                   <a id="2249" class="Symbol">→</a> <a id="2251" href="UF.SubtypeClassifier.html#2204" class="Bound">P</a> <a id="2253" class="Symbol">→</a> <a id="2255" class="Symbol">(</a><a id="2256" href="UF.SubtypeClassifier.html#2204" class="Bound">P</a> <a id="2258" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2260" href="UF.SubtypeClassifier.html#2215" class="Bound">i</a><a id="2261" class="Symbol">)</a> <a id="2263" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2265" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
<a id="2267" href="UF.SubtypeClassifier.html#2119" class="Function">true-gives-equal-⊤</a> <a id="2286" href="UF.SubtypeClassifier.html#2286" class="Bound">pe</a> <a id="2289" href="UF.SubtypeClassifier.html#2289" class="Bound">fe</a> <a id="2292" href="UF.SubtypeClassifier.html#2292" class="Bound">P</a> <a id="2294" href="UF.SubtypeClassifier.html#2294" class="Bound">i</a> <a id="2296" href="UF.SubtypeClassifier.html#2296" class="Bound">p</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="2307" class="Symbol">(</a><a id="2308" href="UF.Subsingletons-FunExt.html#3477" class="Function">holds-gives-equal-𝟙</a> <a id="2328" href="UF.SubtypeClassifier.html#2286" class="Bound">pe</a> <a id="2331" href="UF.SubtypeClassifier.html#2292" class="Bound">P</a> <a id="2333" href="UF.SubtypeClassifier.html#2294" class="Bound">i</a> <a id="2335" href="UF.SubtypeClassifier.html#2296" class="Bound">p</a> <a id="2337" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                 <a id="2372" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="2391" href="UF.SubtypeClassifier.html#2289" class="Bound">fe</a> <a id="2394" class="Symbol">_</a> <a id="2396" class="Symbol">_)</a>

<a id="holds-gives-equal-⊤"></a><a id="2400" href="UF.SubtypeClassifier.html#2400" class="Function">holds-gives-equal-⊤</a> <a id="2420" class="Symbol">:</a> <a id="2422" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="2430" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2432" class="Symbol">→</a> <a id="2434" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2441" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2443" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2445" class="Symbol">→</a> <a id="2447" class="Symbol">(</a><a id="2448" href="UF.SubtypeClassifier.html#2448" class="Bound">p</a> <a id="2450" class="Symbol">:</a> <a id="2452" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2454" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2455" class="Symbol">)</a> <a id="2457" class="Symbol">→</a> <a id="2459" href="UF.SubtypeClassifier.html#2448" class="Bound">p</a> <a id="2461" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="2467" class="Symbol">→</a> <a id="2469" href="UF.SubtypeClassifier.html#2448" class="Bound">p</a> <a id="2471" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2473" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
<a id="2475" href="UF.SubtypeClassifier.html#2400" class="Function">holds-gives-equal-⊤</a> <a id="2495" href="UF.SubtypeClassifier.html#2495" class="Bound">pe</a> <a id="2498" href="UF.SubtypeClassifier.html#2498" class="Bound">fe</a> <a id="2501" class="Symbol">(</a><a id="2502" href="UF.SubtypeClassifier.html#2502" class="Bound">P</a> <a id="2504" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2506" href="UF.SubtypeClassifier.html#2506" class="Bound">i</a><a id="2507" class="Symbol">)</a> <a id="2509" class="Symbol">=</a> <a id="2511" href="UF.SubtypeClassifier.html#2119" class="Function">true-gives-equal-⊤</a> <a id="2530" href="UF.SubtypeClassifier.html#2495" class="Bound">pe</a> <a id="2533" href="UF.SubtypeClassifier.html#2498" class="Bound">fe</a> <a id="2536" href="UF.SubtypeClassifier.html#2502" class="Bound">P</a> <a id="2538" href="UF.SubtypeClassifier.html#2506" class="Bound">i</a>

<a id="equal-⊤-gives-holds"></a><a id="2541" href="UF.SubtypeClassifier.html#2541" class="Function">equal-⊤-gives-holds</a> <a id="2561" class="Symbol">:</a> <a id="2563" class="Symbol">(</a><a id="2564" href="UF.SubtypeClassifier.html#2564" class="Bound">p</a> <a id="2566" class="Symbol">:</a> <a id="2568" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2570" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2571" class="Symbol">)</a> <a id="2573" class="Symbol">→</a> <a id="2575" href="UF.SubtypeClassifier.html#2564" class="Bound">p</a> <a id="2577" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2579" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="2581" class="Symbol">→</a> <a id="2583" href="UF.SubtypeClassifier.html#2564" class="Bound">p</a> <a id="2585" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
<a id="2591" href="UF.SubtypeClassifier.html#2541" class="Function">equal-⊤-gives-holds</a> <a id="2611" class="DottedPattern Symbol">.</a><a id="2612" href="UF.SubtypeClassifier.html#1734" class="DottedPattern Function">⊤</a> <a id="2614" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2619" class="Symbol">=</a> <a id="2621" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

<a id="equal-⊥-gives-not-equal-⊤"></a><a id="2624" href="UF.SubtypeClassifier.html#2624" class="Function">equal-⊥-gives-not-equal-⊤</a> <a id="2650" class="Symbol">:</a> <a id="2652" class="Symbol">(</a><a id="2653" href="UF.SubtypeClassifier.html#2653" class="Bound">fe</a> <a id="2656" class="Symbol">:</a> <a id="2658" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="2665" class="Symbol">)</a>
                            <a id="2695" class="Symbol">(</a><a id="2696" href="UF.SubtypeClassifier.html#2696" class="Bound">pe</a> <a id="2699" class="Symbol">:</a> <a id="2701" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="2709" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2710" class="Symbol">)</a>
                            <a id="2740" class="Symbol">(</a><a id="2741" href="UF.SubtypeClassifier.html#2741" class="Bound">p</a> <a id="2743" class="Symbol">:</a> <a id="2745" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="2747" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2748" class="Symbol">)</a>
                          <a id="2776" class="Symbol">→</a> <a id="2778" href="UF.SubtypeClassifier.html#2741" class="Bound">p</a> <a id="2780" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2782" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
                          <a id="2810" class="Symbol">→</a> <a id="2812" href="UF.SubtypeClassifier.html#2049" class="Function">not</a> <a id="2816" href="UF.SubtypeClassifier.html#2653" class="Bound">fe</a> <a id="2819" href="UF.SubtypeClassifier.html#2741" class="Bound">p</a> <a id="2821" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2823" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
<a id="2825" href="UF.SubtypeClassifier.html#2624" class="Function">equal-⊥-gives-not-equal-⊤</a> <a id="2851" href="UF.SubtypeClassifier.html#2851" class="Bound">fe</a> <a id="2854" href="UF.SubtypeClassifier.html#2854" class="Bound">pe</a> <a id="2857" href="UF.SubtypeClassifier.html#2857" class="Bound">p</a> <a id="2859" href="UF.SubtypeClassifier.html#2859" class="Bound">r</a> <a id="2861" class="Symbol">=</a> <a id="2863" href="UF.SubtypeClassifier.html#2967" class="Function">γ</a>
 <a id="2866" class="Keyword">where</a>
  <a id="2874" href="UF.SubtypeClassifier.html#2874" class="Function">s</a> <a id="2876" class="Symbol">:</a> <a id="2878" href="UF.SubtypeClassifier.html#2857" class="Bound">p</a> <a id="2880" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="2886" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2888" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="2892" href="UF.SubtypeClassifier.html#2874" class="Function">s</a> <a id="2894" class="Symbol">=</a> <a id="2896" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2899" href="UF.SubtypeClassifier.html#478" class="Function Operator">_holds</a> <a id="2906" href="UF.SubtypeClassifier.html#2859" class="Bound">r</a>

  <a id="2911" href="UF.SubtypeClassifier.html#2911" class="Function">t</a> <a id="2913" class="Symbol">:</a> <a id="2915" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="2917" class="Symbol">(</a><a id="2918" href="UF.SubtypeClassifier.html#2857" class="Bound">p</a> <a id="2920" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="2925" class="Symbol">)</a> <a id="2927" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2929" href="MLTT.Unit.html#129" class="Record">𝟙</a>
  <a id="2933" href="UF.SubtypeClassifier.html#2911" class="Function">t</a> <a id="2935" class="Symbol">=</a> <a id="2937" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2940" href="MLTT.Negation.html#278" class="Function Operator">¬_</a> <a id="2943" href="UF.SubtypeClassifier.html#2874" class="Function">s</a> <a id="2945" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2947" href="UF.Subsingletons-FunExt.html#10231" class="Function">not-𝟘-is-𝟙</a> <a id="2958" href="UF.SubtypeClassifier.html#2851" class="Bound">fe</a> <a id="2961" href="UF.SubtypeClassifier.html#2854" class="Bound">pe</a>

  <a id="2967" href="UF.SubtypeClassifier.html#2967" class="Function">γ</a> <a id="2969" class="Symbol">:</a> <a id="2971" href="UF.SubtypeClassifier.html#2049" class="Function">not</a> <a id="2975" href="UF.SubtypeClassifier.html#2851" class="Bound">fe</a> <a id="2978" href="UF.SubtypeClassifier.html#2857" class="Bound">p</a> <a id="2980" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2982" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
  <a id="2986" href="UF.SubtypeClassifier.html#2967" class="Function">γ</a> <a id="2988" class="Symbol">=</a> <a id="2990" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="3003" class="Symbol">(λ</a> <a id="3006" href="UF.SubtypeClassifier.html#3006" class="Bound">_</a> <a id="3008" class="Symbol">→</a> <a id="3010" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="3029" href="UF.SubtypeClassifier.html#2851" class="Bound">fe</a><a id="3031" class="Symbol">)</a> <a id="3033" href="UF.SubtypeClassifier.html#2911" class="Function">t</a>

<a id="false-gives-equal-⊥"></a><a id="3036" href="UF.SubtypeClassifier.html#3036" class="Function">false-gives-equal-⊥</a> <a id="3056" class="Symbol">:</a> <a id="3058" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="3066" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                    <a id="3088" class="Symbol">→</a> <a id="3090" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3097" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3099" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                    <a id="3121" class="Symbol">→</a> <a id="3123" class="Symbol">(</a><a id="3124" href="UF.SubtypeClassifier.html#3124" class="Bound">P</a> <a id="3126" class="Symbol">:</a> <a id="3128" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3130" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3132" class="Symbol">)</a> <a id="3134" class="Symbol">(</a><a id="3135" href="UF.SubtypeClassifier.html#3135" class="Bound">i</a> <a id="3137" class="Symbol">:</a> <a id="3139" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3147" href="UF.SubtypeClassifier.html#3124" class="Bound">P</a><a id="3148" class="Symbol">)</a>
                    <a id="3170" class="Symbol">→</a> <a id="3172" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3174" href="UF.SubtypeClassifier.html#3124" class="Bound">P</a> <a id="3176" class="Symbol">→</a> <a id="3178" class="Symbol">(</a><a id="3179" href="UF.SubtypeClassifier.html#3124" class="Bound">P</a> <a id="3181" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3183" href="UF.SubtypeClassifier.html#3135" class="Bound">i</a><a id="3184" class="Symbol">)</a> <a id="3186" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3188" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
<a id="3190" href="UF.SubtypeClassifier.html#3036" class="Function">false-gives-equal-⊥</a> <a id="3210" href="UF.SubtypeClassifier.html#3210" class="Bound">pe</a> <a id="3213" href="UF.SubtypeClassifier.html#3213" class="Bound">fe</a> <a id="3216" href="UF.SubtypeClassifier.html#3216" class="Bound">P</a> <a id="3218" href="UF.SubtypeClassifier.html#3218" class="Bound">i</a> <a id="3220" href="UF.SubtypeClassifier.html#3220" class="Bound">f</a> <a id="3222" class="Symbol">=</a>
 <a id="3225" href="UF.SubtypeClassifier.html#714" class="Function">to-Ω-＝</a> <a id="3232" href="UF.SubtypeClassifier.html#3213" class="Bound">fe</a> <a id="3235" class="Symbol">(</a><a id="3236" href="UF.SubtypeClassifier.html#3210" class="Bound">pe</a> <a id="3239" href="UF.SubtypeClassifier.html#3218" class="Bound">i</a> <a id="3241" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="3251" class="Symbol">(λ</a> <a id="3254" href="UF.SubtypeClassifier.html#3254" class="Bound">p</a> <a id="3256" class="Symbol">→</a> <a id="3258" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="3265" class="Symbol">(</a><a id="3266" href="UF.SubtypeClassifier.html#3220" class="Bound">f</a> <a id="3268" href="UF.SubtypeClassifier.html#3254" class="Bound">p</a><a id="3269" class="Symbol">))</a> <a id="3272" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a><a id="3278" class="Symbol">)</a>

<a id="fails-gives-equal-⊥"></a><a id="3281" href="UF.SubtypeClassifier.html#3281" class="Function">fails-gives-equal-⊥</a> <a id="3301" class="Symbol">:</a> <a id="3303" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="3311" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3313" class="Symbol">→</a> <a id="3315" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3322" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3324" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3326" class="Symbol">→</a> <a id="3328" class="Symbol">(</a><a id="3329" href="UF.SubtypeClassifier.html#3329" class="Bound">p</a> <a id="3331" class="Symbol">:</a> <a id="3333" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3335" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3336" class="Symbol">)</a> <a id="3338" class="Symbol">→</a> <a id="3340" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3342" class="Symbol">(</a><a id="3343" href="UF.SubtypeClassifier.html#3329" class="Bound">p</a> <a id="3345" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3350" class="Symbol">)</a> <a id="3352" class="Symbol">→</a> <a id="3354" href="UF.SubtypeClassifier.html#3329" class="Bound">p</a> <a id="3356" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3358" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
<a id="3360" href="UF.SubtypeClassifier.html#3281" class="Function">fails-gives-equal-⊥</a> <a id="3380" href="UF.SubtypeClassifier.html#3380" class="Bound">pe</a> <a id="3383" href="UF.SubtypeClassifier.html#3383" class="Bound">fe</a> <a id="3386" class="Symbol">(</a><a id="3387" href="UF.SubtypeClassifier.html#3387" class="Bound">P</a> <a id="3389" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3391" href="UF.SubtypeClassifier.html#3391" class="Bound">i</a><a id="3392" class="Symbol">)</a> <a id="3394" class="Symbol">=</a> <a id="3396" href="UF.SubtypeClassifier.html#3036" class="Function">false-gives-equal-⊥</a> <a id="3416" href="UF.SubtypeClassifier.html#3380" class="Bound">pe</a> <a id="3419" href="UF.SubtypeClassifier.html#3383" class="Bound">fe</a> <a id="3422" href="UF.SubtypeClassifier.html#3387" class="Bound">P</a> <a id="3424" href="UF.SubtypeClassifier.html#3391" class="Bound">i</a>

<a id="equal-⊥-gives-fails"></a><a id="3427" href="UF.SubtypeClassifier.html#3427" class="Function">equal-⊥-gives-fails</a> <a id="3447" class="Symbol">:</a> <a id="3449" class="Symbol">(</a><a id="3450" href="UF.SubtypeClassifier.html#3450" class="Bound">p</a> <a id="3452" class="Symbol">:</a> <a id="3454" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3456" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3457" class="Symbol">)</a> <a id="3459" class="Symbol">→</a> <a id="3461" href="UF.SubtypeClassifier.html#3450" class="Bound">p</a> <a id="3463" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3465" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="3467" class="Symbol">→</a> <a id="3469" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3471" class="Symbol">(</a><a id="3472" href="UF.SubtypeClassifier.html#3450" class="Bound">p</a> <a id="3474" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3479" class="Symbol">)</a>
<a id="3481" href="UF.SubtypeClassifier.html#3427" class="Function">equal-⊥-gives-fails</a> <a id="3501" class="DottedPattern Symbol">.</a><a id="3502" href="UF.SubtypeClassifier.html#1732" class="DottedPattern Function">⊥</a> <a id="3504" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3509" class="Symbol">=</a> <a id="3511" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>

<a id="not-equal-⊤-fails"></a><a id="3519" href="UF.SubtypeClassifier.html#3519" class="Function">not-equal-⊤-fails</a> <a id="3537" class="Symbol">:</a> <a id="3539" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="3547" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                  <a id="3567" class="Symbol">→</a> <a id="3569" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3576" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3578" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                  <a id="3598" class="Symbol">→</a> <a id="3600" class="Symbol">(</a><a id="3601" href="UF.SubtypeClassifier.html#3601" class="Bound">p</a> <a id="3603" class="Symbol">:</a> <a id="3605" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3607" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3608" class="Symbol">)</a> <a id="3610" class="Symbol">→</a> <a id="3612" href="UF.SubtypeClassifier.html#3601" class="Bound">p</a> <a id="3614" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3616" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="3618" class="Symbol">→</a> <a id="3620" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3622" class="Symbol">(</a><a id="3623" href="UF.SubtypeClassifier.html#3601" class="Bound">p</a> <a id="3625" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3630" class="Symbol">)</a>
<a id="3632" href="UF.SubtypeClassifier.html#3519" class="Function">not-equal-⊤-fails</a> <a id="3650" href="UF.SubtypeClassifier.html#3650" class="Bound">pe</a> <a id="3653" href="UF.SubtypeClassifier.html#3653" class="Bound">fe</a> <a id="3656" href="UF.SubtypeClassifier.html#3656" class="Bound">p</a> <a id="3658" href="UF.SubtypeClassifier.html#3658" class="Bound">ν</a> <a id="3660" href="UF.SubtypeClassifier.html#3660" class="Bound">h</a> <a id="3662" class="Symbol">=</a> <a id="3664" href="UF.SubtypeClassifier.html#3658" class="Bound">ν</a> <a id="3666" class="Symbol">(</a><a id="3667" href="UF.SubtypeClassifier.html#2400" class="Function">holds-gives-equal-⊤</a> <a id="3687" href="UF.SubtypeClassifier.html#3650" class="Bound">pe</a> <a id="3690" href="UF.SubtypeClassifier.html#3653" class="Bound">fe</a> <a id="3693" href="UF.SubtypeClassifier.html#3656" class="Bound">p</a> <a id="3695" href="UF.SubtypeClassifier.html#3660" class="Bound">h</a><a id="3696" class="Symbol">)</a>

<a id="not-equal-⊥-is-irrefutable"></a><a id="3699" href="UF.SubtypeClassifier.html#3699" class="Function">not-equal-⊥-is-irrefutable</a> <a id="3726" class="Symbol">:</a> <a id="3728" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="3736" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                           <a id="3765" class="Symbol">→</a> <a id="3767" href="UF.FunExt.html#851" class="Function">funext</a> <a id="3774" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3776" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                           <a id="3805" class="Symbol">→</a> <a id="3807" class="Symbol">(</a><a id="3808" href="UF.SubtypeClassifier.html#3808" class="Bound">p</a> <a id="3810" class="Symbol">:</a> <a id="3812" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3814" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3815" class="Symbol">)</a> <a id="3817" class="Symbol">→</a> <a id="3819" href="UF.SubtypeClassifier.html#3808" class="Bound">p</a> <a id="3821" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="3823" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a> <a id="3825" class="Symbol">→</a> <a id="3827" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="3830" class="Symbol">(</a><a id="3831" href="UF.SubtypeClassifier.html#3808" class="Bound">p</a> <a id="3833" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3838" class="Symbol">)</a>
<a id="3840" href="UF.SubtypeClassifier.html#3699" class="Function">not-equal-⊥-is-irrefutable</a> <a id="3867" href="UF.SubtypeClassifier.html#3867" class="Bound">pe</a> <a id="3870" href="UF.SubtypeClassifier.html#3870" class="Bound">fe</a> <a id="3873" href="UF.SubtypeClassifier.html#3873" class="Bound">p</a> <a id="3875" href="UF.SubtypeClassifier.html#3875" class="Bound">ν</a> <a id="3877" href="UF.SubtypeClassifier.html#3877" class="Bound">n</a> <a id="3879" class="Symbol">=</a> <a id="3881" href="UF.SubtypeClassifier.html#3875" class="Bound">ν</a> <a id="3883" class="Symbol">(</a><a id="3884" href="UF.SubtypeClassifier.html#3281" class="Function">fails-gives-equal-⊥</a> <a id="3904" href="UF.SubtypeClassifier.html#3867" class="Bound">pe</a> <a id="3907" href="UF.SubtypeClassifier.html#3870" class="Bound">fe</a> <a id="3910" href="UF.SubtypeClassifier.html#3873" class="Bound">p</a> <a id="3912" href="UF.SubtypeClassifier.html#3877" class="Bound">n</a><a id="3913" class="Symbol">)</a>

<a id="decidable-truth-values-are-⊥-or-⊤"></a><a id="3916" href="UF.SubtypeClassifier.html#3916" class="Function">decidable-truth-values-are-⊥-or-⊤</a> <a id="3950" class="Symbol">:</a> <a id="3952" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="3960" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                  <a id="3996" class="Symbol">→</a> <a id="3998" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4005" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4007" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                  <a id="4043" class="Symbol">→</a> <a id="4045" class="Symbol">(</a><a id="4046" href="UF.SubtypeClassifier.html#4046" class="Bound">P</a> <a id="4048" class="Symbol">:</a> <a id="4050" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4052" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4054" class="Symbol">)</a> <a id="4056" class="Symbol">(</a><a id="4057" href="UF.SubtypeClassifier.html#4057" class="Bound">i</a> <a id="4059" class="Symbol">:</a> <a id="4061" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4069" href="UF.SubtypeClassifier.html#4046" class="Bound">P</a><a id="4070" class="Symbol">)</a>
                                  <a id="4106" class="Symbol">→</a> <a id="4108" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4121" href="UF.SubtypeClassifier.html#4046" class="Bound">P</a>
                                  <a id="4157" class="Symbol">→</a> <a id="4159" class="Symbol">((</a><a id="4161" href="UF.SubtypeClassifier.html#4046" class="Bound">P</a> <a id="4163" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4165" href="UF.SubtypeClassifier.html#4057" class="Bound">i</a><a id="4166" class="Symbol">)</a> <a id="4168" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4170" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="4171" class="Symbol">)</a>
                                  <a id="4207" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4209" class="Symbol">((</a><a id="4211" href="UF.SubtypeClassifier.html#4046" class="Bound">P</a> <a id="4213" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4215" href="UF.SubtypeClassifier.html#4057" class="Bound">i</a><a id="4216" class="Symbol">)</a> <a id="4218" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4220" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="4221" class="Symbol">)</a>
<a id="4223" href="UF.SubtypeClassifier.html#3916" class="Function">decidable-truth-values-are-⊥-or-⊤</a> <a id="4257" href="UF.SubtypeClassifier.html#4257" class="Bound">pe</a> <a id="4260" href="UF.SubtypeClassifier.html#4260" class="Bound">fe</a> <a id="4263" href="UF.SubtypeClassifier.html#4263" class="Bound">P</a> <a id="4265" href="UF.SubtypeClassifier.html#4265" class="Bound">i</a> <a id="4267" class="Symbol">(</a><a id="4268" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4272" href="UF.SubtypeClassifier.html#4272" class="Bound">p</a><a id="4273" class="Symbol">)</a> <a id="4275" class="Symbol">=</a>
 <a id="4278" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="4282" class="Symbol">(</a><a id="4283" href="UF.SubtypeClassifier.html#2119" class="Function">true-gives-equal-⊤</a> <a id="4302" href="UF.SubtypeClassifier.html#4257" class="Bound">pe</a> <a id="4305" href="UF.SubtypeClassifier.html#4260" class="Bound">fe</a> <a id="4308" href="UF.SubtypeClassifier.html#4263" class="Bound">P</a> <a id="4310" href="UF.SubtypeClassifier.html#4265" class="Bound">i</a> <a id="4312" href="UF.SubtypeClassifier.html#4272" class="Bound">p</a><a id="4313" class="Symbol">)</a>
<a id="4315" href="UF.SubtypeClassifier.html#3916" class="Function">decidable-truth-values-are-⊥-or-⊤</a> <a id="4349" href="UF.SubtypeClassifier.html#4349" class="Bound">pe</a> <a id="4352" href="UF.SubtypeClassifier.html#4352" class="Bound">fe</a> <a id="4355" href="UF.SubtypeClassifier.html#4355" class="Bound">P</a> <a id="4357" href="UF.SubtypeClassifier.html#4357" class="Bound">i</a> <a id="4359" class="Symbol">(</a><a id="4360" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4364" href="UF.SubtypeClassifier.html#4364" class="Bound">ν</a><a id="4365" class="Symbol">)</a> <a id="4367" class="Symbol">=</a>
 <a id="4370" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="4374" class="Symbol">(</a><a id="4375" href="UF.SubtypeClassifier.html#3036" class="Function">false-gives-equal-⊥</a> <a id="4395" href="UF.SubtypeClassifier.html#4349" class="Bound">pe</a> <a id="4398" href="UF.SubtypeClassifier.html#4352" class="Bound">fe</a> <a id="4401" href="UF.SubtypeClassifier.html#4355" class="Bound">P</a> <a id="4403" href="UF.SubtypeClassifier.html#4357" class="Bound">i</a> <a id="4405" href="UF.SubtypeClassifier.html#4364" class="Bound">ν</a><a id="4406" class="Symbol">)</a>

<a id="decidable-truth-values-are-⊥-or-⊤&#39;"></a><a id="4409" href="UF.SubtypeClassifier.html#4409" class="Function">decidable-truth-values-are-⊥-or-⊤&#39;</a> <a id="4444" class="Symbol">:</a> <a id="4446" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="4454" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                  <a id="4490" class="Symbol">→</a> <a id="4492" href="UF.FunExt.html#851" class="Function">funext</a> <a id="4499" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4501" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                  <a id="4537" class="Symbol">→</a> <a id="4539" class="Symbol">(</a><a id="4540" href="UF.SubtypeClassifier.html#4540" class="Bound">p</a> <a id="4542" class="Symbol">:</a> <a id="4544" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4546" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4547" class="Symbol">)</a>
                                  <a id="4583" class="Symbol">→</a> <a id="4585" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="4598" class="Symbol">(</a><a id="4599" href="UF.SubtypeClassifier.html#4540" class="Bound">p</a> <a id="4601" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="4606" class="Symbol">)</a>
                                  <a id="4642" class="Symbol">→</a> <a id="4644" class="Symbol">(</a><a id="4645" href="UF.SubtypeClassifier.html#4540" class="Bound">p</a> <a id="4647" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4649" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="4650" class="Symbol">)</a>
                                  <a id="4686" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="4688" class="Symbol">(</a><a id="4689" href="UF.SubtypeClassifier.html#4540" class="Bound">p</a> <a id="4691" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4693" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="4694" class="Symbol">)</a>
<a id="4696" href="UF.SubtypeClassifier.html#4409" class="Function">decidable-truth-values-are-⊥-or-⊤&#39;</a> <a id="4731" href="UF.SubtypeClassifier.html#4731" class="Bound">pe</a> <a id="4734" href="UF.SubtypeClassifier.html#4734" class="Bound">fe</a> <a id="4737" href="UF.SubtypeClassifier.html#4737" class="Bound">p</a> <a id="4739" class="Symbol">=</a>
 <a id="4742" href="UF.SubtypeClassifier.html#3916" class="Function">decidable-truth-values-are-⊥-or-⊤</a> <a id="4776" href="UF.SubtypeClassifier.html#4731" class="Bound">pe</a> <a id="4779" href="UF.SubtypeClassifier.html#4734" class="Bound">fe</a> <a id="4782" class="Symbol">(</a><a id="4783" href="UF.SubtypeClassifier.html#4737" class="Bound">p</a> <a id="4785" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="4790" class="Symbol">)</a> <a id="4792" class="Symbol">(</a><a id="4793" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="4807" href="UF.SubtypeClassifier.html#4737" class="Bound">p</a><a id="4808" class="Symbol">)</a>

<a id="not-equal-⊤-gives-equal-⊥"></a><a id="4811" href="UF.SubtypeClassifier.html#4811" class="Function">not-equal-⊤-gives-equal-⊥</a> <a id="4837" class="Symbol">:</a> <a id="4839" class="Symbol">(</a><a id="4840" href="UF.SubtypeClassifier.html#4840" class="Bound">fe</a> <a id="4843" class="Symbol">:</a> <a id="4845" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="4852" class="Symbol">)</a>
                            <a id="4882" class="Symbol">(</a><a id="4883" href="UF.SubtypeClassifier.html#4883" class="Bound">pe</a> <a id="4886" class="Symbol">:</a> <a id="4888" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="4896" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4897" class="Symbol">)</a>
                            <a id="4927" class="Symbol">(</a><a id="4928" href="UF.SubtypeClassifier.html#4928" class="Bound">p</a> <a id="4930" class="Symbol">:</a> <a id="4932" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="4934" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4935" class="Symbol">)</a>
                          <a id="4963" class="Symbol">→</a> <a id="4965" href="UF.SubtypeClassifier.html#2049" class="Function">not</a> <a id="4969" href="UF.SubtypeClassifier.html#4840" class="Bound">fe</a> <a id="4972" href="UF.SubtypeClassifier.html#4928" class="Bound">p</a> <a id="4974" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4976" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
                          <a id="5004" class="Symbol">→</a> <a id="5006" href="UF.SubtypeClassifier.html#4928" class="Bound">p</a> <a id="5008" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5010" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
<a id="5012" href="UF.SubtypeClassifier.html#4811" class="Function">not-equal-⊤-gives-equal-⊥</a> <a id="5038" href="UF.SubtypeClassifier.html#5038" class="Bound">fe</a> <a id="5041" href="UF.SubtypeClassifier.html#5041" class="Bound">pe</a> <a id="5044" href="UF.SubtypeClassifier.html#5044" class="Bound">p</a> <a id="5046" href="UF.SubtypeClassifier.html#5046" class="Bound">r</a> <a id="5048" class="Symbol">=</a> <a id="5050" href="UF.SubtypeClassifier.html#5168" class="Function">γ</a>
 <a id="5053" class="Keyword">where</a>
  <a id="5061" href="UF.SubtypeClassifier.html#5061" class="Function">f</a> <a id="5063" class="Symbol">:</a> <a id="5065" class="Symbol">(</a><a id="5066" href="UF.SubtypeClassifier.html#2049" class="Function">not</a> <a id="5070" href="UF.SubtypeClassifier.html#5038" class="Bound">fe</a> <a id="5073" href="UF.SubtypeClassifier.html#5044" class="Bound">p</a><a id="5074" class="Symbol">)</a> <a id="5076" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
  <a id="5084" href="UF.SubtypeClassifier.html#5061" class="Function">f</a> <a id="5086" class="Symbol">=</a> <a id="5088" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="5096" class="Symbol">(</a><a id="5097" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5100" href="UF.SubtypeClassifier.html#478" class="Function Operator">_holds</a> <a id="5107" href="UF.SubtypeClassifier.html#5046" class="Bound">r</a> <a id="5109" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5111" class="Symbol">)</a> <a id="5113" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="5118" href="UF.SubtypeClassifier.html#5118" class="Function">t</a> <a id="5120" class="Symbol">:</a> <a id="5122" href="UF.SubtypeClassifier.html#5044" class="Bound">p</a> <a id="5124" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="5130" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5132" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="5136" href="UF.SubtypeClassifier.html#5118" class="Function">t</a> <a id="5138" class="Symbol">=</a> <a id="5140" href="UF.Subsingletons-FunExt.html#9543" class="Function">empty-types-are-＝-𝟘</a> <a id="5160" href="UF.SubtypeClassifier.html#5041" class="Bound">pe</a> <a id="5163" href="UF.SubtypeClassifier.html#5061" class="Function">f</a>

  <a id="5168" href="UF.SubtypeClassifier.html#5168" class="Function">γ</a> <a id="5170" class="Symbol">:</a> <a id="5172" href="UF.SubtypeClassifier.html#5044" class="Bound">p</a> <a id="5174" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5176" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
  <a id="5180" href="UF.SubtypeClassifier.html#5168" class="Function">γ</a> <a id="5182" class="Symbol">=</a> <a id="5184" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a> <a id="5197" class="Symbol">(λ</a> <a id="5200" href="UF.SubtypeClassifier.html#5200" class="Bound">_</a> <a id="5202" class="Symbol">→</a> <a id="5204" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="5223" href="UF.SubtypeClassifier.html#5038" class="Bound">fe</a><a id="5225" class="Symbol">)</a> <a id="5227" href="UF.SubtypeClassifier.html#5118" class="Function">t</a>

<a id="different-from-⊤-gives-equal-⊥"></a><a id="5230" href="UF.SubtypeClassifier.html#5230" class="Function">different-from-⊤-gives-equal-⊥</a> <a id="5261" class="Symbol">:</a> <a id="5263" class="Symbol">(</a><a id="5264" href="UF.SubtypeClassifier.html#5264" class="Bound">fe</a> <a id="5267" class="Symbol">:</a> <a id="5269" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a><a id="5276" class="Symbol">)</a>
                                 <a id="5311" class="Symbol">(</a><a id="5312" href="UF.SubtypeClassifier.html#5312" class="Bound">pe</a> <a id="5315" class="Symbol">:</a> <a id="5317" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="5325" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5326" class="Symbol">)</a>
                                 <a id="5361" class="Symbol">(</a><a id="5362" href="UF.SubtypeClassifier.html#5362" class="Bound">p</a> <a id="5364" class="Symbol">:</a> <a id="5366" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="5368" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5369" class="Symbol">)</a>
                               <a id="5402" class="Symbol">→</a> <a id="5404" href="UF.SubtypeClassifier.html#5362" class="Bound">p</a> <a id="5406" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="5408" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
                               <a id="5441" class="Symbol">→</a> <a id="5443" href="UF.SubtypeClassifier.html#5362" class="Bound">p</a> <a id="5445" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5447" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
<a id="5449" href="UF.SubtypeClassifier.html#5230" class="Function">different-from-⊤-gives-equal-⊥</a> <a id="5480" href="UF.SubtypeClassifier.html#5480" class="Bound">fe</a> <a id="5483" href="UF.SubtypeClassifier.html#5483" class="Bound">pe</a> <a id="5486" href="UF.SubtypeClassifier.html#5486" class="Bound">p</a> <a id="5488" href="UF.SubtypeClassifier.html#5488" class="Bound">ν</a> <a id="5490" class="Symbol">=</a> <a id="5492" href="UF.SubtypeClassifier.html#5576" class="Function">II</a>
 <a id="5496" class="Keyword">where</a>
  <a id="5504" href="UF.SubtypeClassifier.html#5504" class="Function">I</a> <a id="5506" class="Symbol">:</a> <a id="5508" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5510" class="Symbol">(</a><a id="5511" href="UF.SubtypeClassifier.html#5486" class="Bound">p</a> <a id="5513" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="5518" class="Symbol">)</a>
  <a id="5522" href="UF.SubtypeClassifier.html#5504" class="Function">I</a> <a id="5524" class="Symbol">=</a> <a id="5526" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="5541" class="Symbol">(</a><a id="5542" href="UF.SubtypeClassifier.html#2400" class="Function">holds-gives-equal-⊤</a> <a id="5562" href="UF.SubtypeClassifier.html#5483" class="Bound">pe</a> <a id="5565" href="UF.SubtypeClassifier.html#5480" class="Bound">fe</a> <a id="5568" href="UF.SubtypeClassifier.html#5486" class="Bound">p</a><a id="5569" class="Symbol">)</a> <a id="5571" href="UF.SubtypeClassifier.html#5488" class="Bound">ν</a>

  <a id="5576" href="UF.SubtypeClassifier.html#5576" class="Function">II</a> <a id="5579" class="Symbol">:</a> <a id="5581" href="UF.SubtypeClassifier.html#5486" class="Bound">p</a> <a id="5583" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5585" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
  <a id="5589" href="UF.SubtypeClassifier.html#5576" class="Function">II</a> <a id="5592" class="Symbol">=</a> <a id="5594" href="UF.SubtypeClassifier.html#3036" class="Function">false-gives-equal-⊥</a> <a id="5614" href="UF.SubtypeClassifier.html#5483" class="Bound">pe</a> <a id="5617" href="UF.SubtypeClassifier.html#5480" class="Bound">fe</a> <a id="5620" class="Symbol">(</a><a id="5621" href="UF.SubtypeClassifier.html#5486" class="Bound">p</a> <a id="5623" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="5628" class="Symbol">)</a> <a id="5630" class="Symbol">(</a><a id="5631" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="5645" href="UF.SubtypeClassifier.html#5486" class="Bound">p</a><a id="5646" class="Symbol">)</a> <a id="5648" href="UF.SubtypeClassifier.html#5504" class="Function">I</a>

<a id="equal-⊤-gives-true"></a><a id="5651" href="UF.SubtypeClassifier.html#5651" class="Function">equal-⊤-gives-true</a> <a id="5670" class="Symbol">:</a> <a id="5672" class="Symbol">(</a><a id="5673" href="UF.SubtypeClassifier.html#5673" class="Bound">P</a> <a id="5675" class="Symbol">:</a> <a id="5677" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5679" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5681" class="Symbol">)</a> <a id="5683" class="Symbol">(</a><a id="5684" href="UF.SubtypeClassifier.html#5684" class="Bound">i</a> <a id="5686" class="Symbol">:</a> <a id="5688" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5696" href="UF.SubtypeClassifier.html#5673" class="Bound">P</a><a id="5697" class="Symbol">)</a> <a id="5699" class="Symbol">→</a> <a id="5701" class="Symbol">(</a><a id="5702" href="UF.SubtypeClassifier.html#5673" class="Bound">P</a> <a id="5704" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5706" href="UF.SubtypeClassifier.html#5684" class="Bound">i</a><a id="5707" class="Symbol">)</a> <a id="5709" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5711" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="5713" class="Symbol">→</a> <a id="5715" href="UF.SubtypeClassifier.html#5673" class="Bound">P</a>
<a id="5717" href="UF.SubtypeClassifier.html#5651" class="Function">equal-⊤-gives-true</a> <a id="5736" href="UF.SubtypeClassifier.html#5736" class="Bound">P</a> <a id="5738" href="UF.SubtypeClassifier.html#5738" class="Bound">hp</a> <a id="5741" href="UF.SubtypeClassifier.html#5741" class="Bound">r</a> <a id="5743" class="Symbol">=</a> <a id="5745" href="UF.SubtypeClassifier.html#5790" class="Function">f</a> <a id="5747" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
 <a id="5750" class="Keyword">where</a>
  <a id="5758" href="UF.SubtypeClassifier.html#5758" class="Function">s</a> <a id="5760" class="Symbol">:</a> <a id="5762" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="5764" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5766" href="UF.SubtypeClassifier.html#5736" class="Bound">P</a>
  <a id="5770" href="UF.SubtypeClassifier.html#5758" class="Function">s</a> <a id="5772" class="Symbol">=</a> <a id="5774" class="Symbol">(</a><a id="5775" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5778" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5782" href="UF.SubtypeClassifier.html#5741" class="Bound">r</a><a id="5783" class="Symbol">)</a><a id="5784" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

  <a id="5790" href="UF.SubtypeClassifier.html#5790" class="Function">f</a> <a id="5792" class="Symbol">:</a> <a id="5794" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="5796" class="Symbol">→</a> <a id="5798" href="UF.SubtypeClassifier.html#5736" class="Bound">P</a>
  <a id="5802" href="UF.SubtypeClassifier.html#5790" class="Function">f</a> <a id="5804" class="Symbol">=</a> <a id="5806" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5816" href="MLTT.Pi.html#444" class="Function">id</a> <a id="5819" href="UF.SubtypeClassifier.html#5758" class="Function">s</a>

<a id="Ω-extensionality"></a><a id="5822" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="5839" class="Symbol">:</a> <a id="5841" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="5849" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                 <a id="5868" class="Symbol">→</a> <a id="5870" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5877" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5879" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                 <a id="5898" class="Symbol">→</a> <a id="5900" class="Symbol">{</a><a id="5901" href="UF.SubtypeClassifier.html#5901" class="Bound">p</a> <a id="5903" href="UF.SubtypeClassifier.html#5903" class="Bound">q</a> <a id="5905" class="Symbol">:</a> <a id="5907" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="5909" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="5910" class="Symbol">}</a>
                 <a id="5929" class="Symbol">→</a> <a id="5931" class="Symbol">(</a><a id="5932" href="UF.SubtypeClassifier.html#5901" class="Bound">p</a> <a id="5934" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="5940" class="Symbol">→</a> <a id="5942" href="UF.SubtypeClassifier.html#5903" class="Bound">q</a> <a id="5944" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="5949" class="Symbol">)</a>
                 <a id="5968" class="Symbol">→</a> <a id="5970" class="Symbol">(</a><a id="5971" href="UF.SubtypeClassifier.html#5903" class="Bound">q</a> <a id="5973" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="5979" class="Symbol">→</a> <a id="5981" href="UF.SubtypeClassifier.html#5901" class="Bound">p</a> <a id="5983" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="5988" class="Symbol">)</a>
                 <a id="6007" class="Symbol">→</a> <a id="6009" href="UF.SubtypeClassifier.html#5901" class="Bound">p</a> <a id="6011" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6013" href="UF.SubtypeClassifier.html#5903" class="Bound">q</a>
<a id="6015" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="6032" href="UF.SubtypeClassifier.html#6032" class="Bound">pe</a> <a id="6035" href="UF.SubtypeClassifier.html#6035" class="Bound">fe</a> <a id="6038" class="Symbol">{</a><a id="6039" href="UF.SubtypeClassifier.html#6039" class="Bound">p</a><a id="6040" class="Symbol">}</a> <a id="6042" class="Symbol">{</a><a id="6043" href="UF.SubtypeClassifier.html#6043" class="Bound">q</a><a id="6044" class="Symbol">}</a> <a id="6046" href="UF.SubtypeClassifier.html#6046" class="Bound">f</a> <a id="6048" href="UF.SubtypeClassifier.html#6048" class="Bound">g</a> <a id="6050" class="Symbol">=</a>
 <a id="6053" href="UF.SubtypeClassifier.html#714" class="Function">to-Ω-＝</a> <a id="6060" href="UF.SubtypeClassifier.html#6035" class="Bound">fe</a> <a id="6063" class="Symbol">(</a><a id="6064" href="UF.SubtypeClassifier.html#6032" class="Bound">pe</a> <a id="6067" class="Symbol">(</a><a id="6068" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="6082" href="UF.SubtypeClassifier.html#6039" class="Bound">p</a><a id="6083" class="Symbol">)</a> <a id="6085" class="Symbol">(</a><a id="6086" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="6100" href="UF.SubtypeClassifier.html#6043" class="Bound">q</a><a id="6101" class="Symbol">)</a> <a id="6103" href="UF.SubtypeClassifier.html#6046" class="Bound">f</a> <a id="6105" href="UF.SubtypeClassifier.html#6048" class="Bound">g</a><a id="6106" class="Symbol">)</a>

<a id="Ω-extensionality&#39;"></a><a id="6109" href="UF.SubtypeClassifier.html#6109" class="Function">Ω-extensionality&#39;</a> <a id="6127" class="Symbol">:</a> <a id="6129" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="6137" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                  <a id="6157" class="Symbol">→</a> <a id="6159" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6166" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6168" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                  <a id="6188" class="Symbol">→</a> <a id="6190" class="Symbol">{</a><a id="6191" href="UF.SubtypeClassifier.html#6191" class="Bound">p</a> <a id="6193" href="UF.SubtypeClassifier.html#6193" class="Bound">q</a> <a id="6195" class="Symbol">:</a> <a id="6197" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6199" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6200" class="Symbol">}</a>
                  <a id="6220" class="Symbol">→</a> <a id="6222" class="Symbol">(</a><a id="6223" href="UF.SubtypeClassifier.html#6191" class="Bound">p</a> <a id="6225" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="6231" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6233" href="UF.SubtypeClassifier.html#6193" class="Bound">q</a> <a id="6235" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="6240" class="Symbol">)</a>
                  <a id="6260" class="Symbol">→</a> <a id="6262" href="UF.SubtypeClassifier.html#6191" class="Bound">p</a> <a id="6264" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6266" href="UF.SubtypeClassifier.html#6193" class="Bound">q</a>
<a id="6268" href="UF.SubtypeClassifier.html#6109" class="Function">Ω-extensionality&#39;</a> <a id="6286" href="UF.SubtypeClassifier.html#6286" class="Bound">pe</a> <a id="6289" href="UF.SubtypeClassifier.html#6289" class="Bound">fe</a> <a id="6292" class="Symbol">{</a><a id="6293" href="UF.SubtypeClassifier.html#6293" class="Bound">p</a><a id="6294" class="Symbol">}</a> <a id="6296" class="Symbol">{</a><a id="6297" href="UF.SubtypeClassifier.html#6297" class="Bound">q</a><a id="6298" class="Symbol">}</a> <a id="6300" href="UF.SubtypeClassifier.html#6300" class="Bound">𝕗</a> <a id="6302" class="Symbol">=</a>
 <a id="6305" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="6322" href="UF.SubtypeClassifier.html#6286" class="Bound">pe</a> <a id="6325" href="UF.SubtypeClassifier.html#6289" class="Bound">fe</a> <a id="6328" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="6330" href="UF.SubtypeClassifier.html#6300" class="Bound">𝕗</a> <a id="6332" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="6334" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="6336" href="UF.SubtypeClassifier.html#6300" class="Bound">𝕗</a> <a id="6338" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>

<a id="Ω-ext"></a><a id="6343" href="UF.SubtypeClassifier.html#6343" class="Function">Ω-ext</a> <a id="6349" class="Symbol">:</a> <a id="6351" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="6359" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
      <a id="6367" class="Symbol">→</a> <a id="6369" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6376" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6378" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
      <a id="6386" class="Symbol">→</a> <a id="6388" class="Symbol">{</a><a id="6389" href="UF.SubtypeClassifier.html#6389" class="Bound">p</a> <a id="6391" href="UF.SubtypeClassifier.html#6391" class="Bound">q</a> <a id="6393" class="Symbol">:</a> <a id="6395" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6397" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6398" class="Symbol">}</a>
      <a id="6406" class="Symbol">→</a> <a id="6408" class="Symbol">(</a><a id="6409" href="UF.SubtypeClassifier.html#6389" class="Bound">p</a> <a id="6411" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6413" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="6415" class="Symbol">→</a> <a id="6417" href="UF.SubtypeClassifier.html#6391" class="Bound">q</a> <a id="6419" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6421" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="6422" class="Symbol">)</a>
      <a id="6430" class="Symbol">→</a> <a id="6432" class="Symbol">(</a><a id="6433" href="UF.SubtypeClassifier.html#6391" class="Bound">q</a> <a id="6435" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6437" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a> <a id="6439" class="Symbol">→</a> <a id="6441" href="UF.SubtypeClassifier.html#6389" class="Bound">p</a> <a id="6443" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6445" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="6446" class="Symbol">)</a>
      <a id="6454" class="Symbol">→</a> <a id="6456" href="UF.SubtypeClassifier.html#6389" class="Bound">p</a> <a id="6458" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6460" href="UF.SubtypeClassifier.html#6391" class="Bound">q</a>
<a id="6462" href="UF.SubtypeClassifier.html#6343" class="Function">Ω-ext</a> <a id="6468" href="UF.SubtypeClassifier.html#6468" class="Bound">pe</a> <a id="6471" href="UF.SubtypeClassifier.html#6471" class="Bound">fe</a> <a id="6474" class="Symbol">{</a><a id="6475" href="UF.SubtypeClassifier.html#6475" class="Bound">P</a> <a id="6477" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6479" href="UF.SubtypeClassifier.html#6479" class="Bound">i</a><a id="6480" class="Symbol">}</a> <a id="6482" class="Symbol">{</a><a id="6483" href="UF.SubtypeClassifier.html#6483" class="Bound">Q</a> <a id="6485" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6487" href="UF.SubtypeClassifier.html#6487" class="Bound">j</a><a id="6488" class="Symbol">}</a> <a id="6490" href="UF.SubtypeClassifier.html#6490" class="Bound">f</a> <a id="6492" href="UF.SubtypeClassifier.html#6492" class="Bound">g</a> <a id="6494" class="Symbol">=</a> <a id="6496" href="UF.SubtypeClassifier.html#6673" class="Function">III</a>
 <a id="6501" class="Keyword">where</a>
  <a id="6509" href="UF.SubtypeClassifier.html#6509" class="Function">I</a> <a id="6511" class="Symbol">:</a> <a id="6513" href="UF.SubtypeClassifier.html#6475" class="Bound">P</a> <a id="6515" class="Symbol">→</a> <a id="6517" href="UF.SubtypeClassifier.html#6483" class="Bound">Q</a>
  <a id="6521" href="UF.SubtypeClassifier.html#6509" class="Function">I</a> <a id="6523" href="UF.SubtypeClassifier.html#6523" class="Bound">x</a> <a id="6525" class="Symbol">=</a> <a id="6527" href="UF.SubtypeClassifier.html#5651" class="Function">equal-⊤-gives-true</a> <a id="6546" href="UF.SubtypeClassifier.html#6483" class="Bound">Q</a> <a id="6548" href="UF.SubtypeClassifier.html#6487" class="Bound">j</a> <a id="6550" class="Symbol">(</a><a id="6551" href="UF.SubtypeClassifier.html#6490" class="Bound">f</a> <a id="6553" class="Symbol">(</a><a id="6554" href="UF.SubtypeClassifier.html#2119" class="Function">true-gives-equal-⊤</a> <a id="6573" href="UF.SubtypeClassifier.html#6468" class="Bound">pe</a> <a id="6576" href="UF.SubtypeClassifier.html#6471" class="Bound">fe</a> <a id="6579" href="UF.SubtypeClassifier.html#6475" class="Bound">P</a> <a id="6581" href="UF.SubtypeClassifier.html#6479" class="Bound">i</a> <a id="6583" href="UF.SubtypeClassifier.html#6523" class="Bound">x</a><a id="6584" class="Symbol">))</a>

  <a id="6590" href="UF.SubtypeClassifier.html#6590" class="Function">II</a> <a id="6593" class="Symbol">:</a> <a id="6595" href="UF.SubtypeClassifier.html#6483" class="Bound">Q</a> <a id="6597" class="Symbol">→</a> <a id="6599" href="UF.SubtypeClassifier.html#6475" class="Bound">P</a>
  <a id="6603" href="UF.SubtypeClassifier.html#6590" class="Function">II</a> <a id="6606" href="UF.SubtypeClassifier.html#6606" class="Bound">y</a> <a id="6608" class="Symbol">=</a> <a id="6610" href="UF.SubtypeClassifier.html#5651" class="Function">equal-⊤-gives-true</a> <a id="6629" href="UF.SubtypeClassifier.html#6475" class="Bound">P</a> <a id="6631" href="UF.SubtypeClassifier.html#6479" class="Bound">i</a> <a id="6633" class="Symbol">(</a><a id="6634" href="UF.SubtypeClassifier.html#6492" class="Bound">g</a> <a id="6636" class="Symbol">(</a><a id="6637" href="UF.SubtypeClassifier.html#2119" class="Function">true-gives-equal-⊤</a> <a id="6656" href="UF.SubtypeClassifier.html#6468" class="Bound">pe</a> <a id="6659" href="UF.SubtypeClassifier.html#6471" class="Bound">fe</a> <a id="6662" href="UF.SubtypeClassifier.html#6483" class="Bound">Q</a> <a id="6664" href="UF.SubtypeClassifier.html#6487" class="Bound">j</a> <a id="6666" href="UF.SubtypeClassifier.html#6606" class="Bound">y</a><a id="6667" class="Symbol">))</a>

  <a id="6673" href="UF.SubtypeClassifier.html#6673" class="Function">III</a> <a id="6677" class="Symbol">:</a> <a id="6679" href="UF.SubtypeClassifier.html#6475" class="Bound">P</a> <a id="6681" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6683" href="UF.SubtypeClassifier.html#6479" class="Bound">i</a> <a id="6685" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6687" href="UF.SubtypeClassifier.html#6483" class="Bound">Q</a> <a id="6689" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6691" href="UF.SubtypeClassifier.html#6487" class="Bound">j</a>
  <a id="6695" href="UF.SubtypeClassifier.html#6673" class="Function">III</a> <a id="6699" class="Symbol">=</a> <a id="6701" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="6718" href="UF.SubtypeClassifier.html#6468" class="Bound">pe</a> <a id="6721" href="UF.SubtypeClassifier.html#6471" class="Bound">fe</a> <a id="6724" href="UF.SubtypeClassifier.html#6509" class="Function">I</a> <a id="6726" href="UF.SubtypeClassifier.html#6590" class="Function">II</a>

<a id="Ω-ext&#39;"></a><a id="6730" href="UF.SubtypeClassifier.html#6730" class="Function">Ω-ext&#39;</a> <a id="6737" class="Symbol">:</a> <a id="6739" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="6747" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
       <a id="6756" class="Symbol">→</a> <a id="6758" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6765" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6767" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
       <a id="6776" class="Symbol">→</a> <a id="6778" class="Symbol">{</a><a id="6779" href="UF.SubtypeClassifier.html#6779" class="Bound">p</a> <a id="6781" href="UF.SubtypeClassifier.html#6781" class="Bound">q</a> <a id="6783" class="Symbol">:</a> <a id="6785" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6787" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6788" class="Symbol">}</a>
       <a id="6797" class="Symbol">→</a> <a id="6799" class="Symbol">(</a><a id="6800" href="UF.SubtypeClassifier.html#6779" class="Bound">p</a> <a id="6802" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6804" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="6805" class="Symbol">)</a> <a id="6807" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6809" class="Symbol">(</a><a id="6810" href="UF.SubtypeClassifier.html#6781" class="Bound">q</a> <a id="6812" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6814" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="6815" class="Symbol">)</a>
       <a id="6824" class="Symbol">→</a> <a id="6826" href="UF.SubtypeClassifier.html#6779" class="Bound">p</a> <a id="6828" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6830" href="UF.SubtypeClassifier.html#6781" class="Bound">q</a>
<a id="6832" href="UF.SubtypeClassifier.html#6730" class="Function">Ω-ext&#39;</a> <a id="6839" href="UF.SubtypeClassifier.html#6839" class="Bound">pe</a> <a id="6842" href="UF.SubtypeClassifier.html#6842" class="Bound">fe</a> <a id="6845" href="UF.SubtypeClassifier.html#6845" class="Bound">𝕗</a> <a id="6847" class="Symbol">=</a> <a id="6849" href="UF.SubtypeClassifier.html#6343" class="Function">Ω-ext</a> <a id="6855" href="UF.SubtypeClassifier.html#6839" class="Bound">pe</a> <a id="6858" href="UF.SubtypeClassifier.html#6842" class="Bound">fe</a> <a id="6861" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="6863" href="UF.SubtypeClassifier.html#6845" class="Bound">𝕗</a> <a id="6865" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="6867" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="6869" href="UF.SubtypeClassifier.html#6845" class="Bound">𝕗</a> <a id="6871" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>

<a id="Ω-discrete-gives-EM"></a><a id="6876" href="UF.SubtypeClassifier.html#6876" class="Function">Ω-discrete-gives-EM</a> <a id="6896" class="Symbol">:</a> <a id="6898" href="UF.FunExt.html#851" class="Function">funext</a> <a id="6905" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6907" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                    <a id="6929" class="Symbol">→</a> <a id="6931" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="6939" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                    <a id="6961" class="Symbol">→</a> <a id="6963" class="Symbol">((</a><a id="6965" href="UF.SubtypeClassifier.html#6965" class="Bound">p</a> <a id="6967" href="UF.SubtypeClassifier.html#6967" class="Bound">q</a> <a id="6969" class="Symbol">:</a> <a id="6971" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="6973" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="6974" class="Symbol">)</a> <a id="6976" class="Symbol">→</a> <a id="6978" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="6991" class="Symbol">(</a><a id="6992" href="UF.SubtypeClassifier.html#6965" class="Bound">p</a> <a id="6994" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6996" href="UF.SubtypeClassifier.html#6967" class="Bound">q</a><a id="6997" class="Symbol">))</a>
                    <a id="7020" class="Symbol">→</a> <a id="7022" class="Symbol">(</a><a id="7023" href="UF.SubtypeClassifier.html#7023" class="Bound">P</a> <a id="7025" class="Symbol">:</a> <a id="7027" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7029" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7031" class="Symbol">)</a> <a id="7033" class="Symbol">→</a> <a id="7035" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="7043" href="UF.SubtypeClassifier.html#7023" class="Bound">P</a> <a id="7045" class="Symbol">→</a> <a id="7047" href="UF.SubtypeClassifier.html#7023" class="Bound">P</a> <a id="7049" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7051" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7053" href="UF.SubtypeClassifier.html#7023" class="Bound">P</a>
<a id="7055" href="UF.SubtypeClassifier.html#6876" class="Function">Ω-discrete-gives-EM</a> <a id="7075" class="Symbol">{</a><a id="7076" href="UF.SubtypeClassifier.html#7076" class="Bound">𝓤</a><a id="7077" class="Symbol">}</a> <a id="7079" href="UF.SubtypeClassifier.html#7079" class="Bound">fe</a> <a id="7082" href="UF.SubtypeClassifier.html#7082" class="Bound">pe</a> <a id="7085" href="UF.SubtypeClassifier.html#7085" class="Bound">δ</a> <a id="7087" href="UF.SubtypeClassifier.html#7087" class="Bound">P</a> <a id="7089" href="UF.SubtypeClassifier.html#7089" class="Bound">i</a> <a id="7091" class="Symbol">=</a> <a id="7093" href="UF.SubtypeClassifier.html#7161" class="Function">f</a> <a id="7095" class="Symbol">(</a><a id="7096" href="UF.SubtypeClassifier.html#7085" class="Bound">δ</a> <a id="7098" href="UF.SubtypeClassifier.html#7112" class="Function">p</a> <a id="7100" href="UF.SubtypeClassifier.html#7114" class="Function">q</a><a id="7101" class="Symbol">)</a>
 <a id="7104" class="Keyword">where</a>
  <a id="7112" href="UF.SubtypeClassifier.html#7112" class="Function">p</a> <a id="7114" href="UF.SubtypeClassifier.html#7114" class="Function">q</a> <a id="7116" class="Symbol">:</a> <a id="7118" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7120" href="UF.SubtypeClassifier.html#7076" class="Bound">𝓤</a>
  <a id="7124" href="UF.SubtypeClassifier.html#7112" class="Function">p</a> <a id="7126" class="Symbol">=</a> <a id="7128" class="Symbol">(</a><a id="7129" href="UF.SubtypeClassifier.html#7087" class="Bound">P</a> <a id="7131" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7133" href="UF.SubtypeClassifier.html#7089" class="Bound">i</a><a id="7134" class="Symbol">)</a>
  <a id="7138" href="UF.SubtypeClassifier.html#7114" class="Function">q</a> <a id="7140" class="Symbol">=</a> <a id="7142" class="Symbol">(</a><a id="7143" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="7145" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7147" href="UF.Subsingletons.html#2858" class="Function">𝟙-is-prop</a><a id="7156" class="Symbol">)</a>

  <a id="7161" href="UF.SubtypeClassifier.html#7161" class="Function">f</a> <a id="7163" class="Symbol">:</a> <a id="7165" href="MLTT.Negation.html#584" class="Function">is-decidable</a> <a id="7178" class="Symbol">(</a><a id="7179" href="UF.SubtypeClassifier.html#7112" class="Function">p</a> <a id="7181" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7183" href="UF.SubtypeClassifier.html#7114" class="Function">q</a><a id="7184" class="Symbol">)</a> <a id="7186" class="Symbol">→</a> <a id="7188" href="UF.SubtypeClassifier.html#7087" class="Bound">P</a> <a id="7190" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="7192" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7194" href="UF.SubtypeClassifier.html#7087" class="Bound">P</a>
  <a id="7198" href="UF.SubtypeClassifier.html#7161" class="Function">f</a> <a id="7200" class="Symbol">(</a><a id="7201" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7205" href="UF.SubtypeClassifier.html#7205" class="Bound">e</a><a id="7206" class="Symbol">)</a> <a id="7208" class="Symbol">=</a> <a id="7210" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="7214" class="Symbol">(</a><a id="7215" href="UF.Subsingletons-FunExt.html#3615" class="Function">equal-𝟙-gives-holds</a> <a id="7235" href="UF.SubtypeClassifier.html#7087" class="Bound">P</a> <a id="7237" class="Symbol">(</a><a id="7238" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7241" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7245" href="UF.SubtypeClassifier.html#7205" class="Bound">e</a><a id="7246" class="Symbol">))</a>
  <a id="7251" href="UF.SubtypeClassifier.html#7161" class="Function">f</a> <a id="7253" class="Symbol">(</a><a id="7254" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7258" href="UF.SubtypeClassifier.html#7258" class="Bound">ν</a><a id="7259" class="Symbol">)</a> <a id="7261" class="Symbol">=</a> <a id="7263" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="7267" class="Symbol">(λ</a> <a id="7270" class="Symbol">(</a><a id="7271" href="UF.SubtypeClassifier.html#7271" class="Bound">x</a> <a id="7273" class="Symbol">:</a> <a id="7275" href="UF.SubtypeClassifier.html#7087" class="Bound">P</a><a id="7276" class="Symbol">)</a> <a id="7278" class="Symbol">→</a> <a id="7280" href="UF.SubtypeClassifier.html#7258" class="Bound">ν</a> <a id="7282" class="Symbol">(</a><a id="7283" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
                                   <a id="7331" class="Symbol">(λ</a> <a id="7334" href="UF.SubtypeClassifier.html#7334" class="Bound">_</a> <a id="7336" class="Symbol">→</a> <a id="7338" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="7357" href="UF.SubtypeClassifier.html#7079" class="Bound">fe</a><a id="7359" class="Symbol">)</a>
                                   <a id="7396" class="Symbol">(</a><a id="7397" href="UF.Subsingletons-FunExt.html#3477" class="Function">holds-gives-equal-𝟙</a> <a id="7417" href="UF.SubtypeClassifier.html#7082" class="Bound">pe</a> <a id="7420" href="UF.SubtypeClassifier.html#7087" class="Bound">P</a> <a id="7422" href="UF.SubtypeClassifier.html#7089" class="Bound">i</a> <a id="7424" href="UF.SubtypeClassifier.html#7271" class="Bound">x</a><a id="7425" class="Symbol">)))</a>
<a id="7429" class="Markup">\end{code}</a><a id="7439" class="Background">

Without excluded middle, we have that:

</a><a id="7481" class="Markup">\begin{code}</a>

<a id="no-truth-values-other-than-⊥-or-⊤"></a><a id="7495" href="UF.SubtypeClassifier.html#7495" class="Function">no-truth-values-other-than-⊥-or-⊤</a> <a id="7529" class="Symbol">:</a> <a id="7531" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7538" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7540" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                  <a id="7576" class="Symbol">→</a> <a id="7578" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="7586" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                                  <a id="7622" class="Symbol">→</a> <a id="7624" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7626" class="Symbol">(</a><a id="7627" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7629" href="UF.SubtypeClassifier.html#7629" class="Bound">p</a> <a id="7631" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7633" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7635" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7637" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7639" class="Symbol">(</a><a id="7640" href="UF.SubtypeClassifier.html#7629" class="Bound">p</a> <a id="7642" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="7644" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a><a id="7645" class="Symbol">)</a> <a id="7647" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="7649" class="Symbol">(</a><a id="7650" href="UF.SubtypeClassifier.html#7629" class="Bound">p</a> <a id="7652" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="7654" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a><a id="7655" class="Symbol">))</a>
<a id="7658" href="UF.SubtypeClassifier.html#7495" class="Function">no-truth-values-other-than-⊥-or-⊤</a> <a id="7692" href="UF.SubtypeClassifier.html#7692" class="Bound">fe</a> <a id="7695" href="UF.SubtypeClassifier.html#7695" class="Bound">pe</a> <a id="7698" class="Symbol">((</a><a id="7700" href="UF.SubtypeClassifier.html#7700" class="Bound">P</a> <a id="7702" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7704" href="UF.SubtypeClassifier.html#7704" class="Bound">i</a><a id="7705" class="Symbol">)</a> <a id="7707" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7709" class="Symbol">(</a><a id="7710" href="UF.SubtypeClassifier.html#7710" class="Bound">f</a> <a id="7712" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7714" href="UF.SubtypeClassifier.html#7714" class="Bound">g</a><a id="7715" class="Symbol">))</a> <a id="7718" class="Symbol">=</a> <a id="7720" href="UF.SubtypeClassifier.html#7841" class="Function">φ</a> <a id="7722" href="UF.SubtypeClassifier.html#7733" class="Function">u</a>
 <a id="7725" class="Keyword">where</a>
  <a id="7733" href="UF.SubtypeClassifier.html#7733" class="Function">u</a> <a id="7735" class="Symbol">:</a> <a id="7737" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7739" href="UF.SubtypeClassifier.html#7700" class="Bound">P</a>
  <a id="7743" href="UF.SubtypeClassifier.html#7733" class="Function">u</a> <a id="7745" href="UF.SubtypeClassifier.html#7745" class="Bound">h</a> <a id="7747" class="Symbol">=</a> <a id="7749" href="UF.SubtypeClassifier.html#7714" class="Bound">g</a> <a id="7751" href="UF.SubtypeClassifier.html#7768" class="Function">l</a>
    <a id="7757" class="Keyword">where</a>
     <a id="7768" href="UF.SubtypeClassifier.html#7768" class="Function">l</a> <a id="7770" class="Symbol">:</a> <a id="7772" class="Symbol">(</a><a id="7773" href="UF.SubtypeClassifier.html#7700" class="Bound">P</a> <a id="7775" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7777" href="UF.SubtypeClassifier.html#7704" class="Bound">i</a><a id="7778" class="Symbol">)</a> <a id="7780" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7782" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
     <a id="7789" href="UF.SubtypeClassifier.html#7768" class="Function">l</a> <a id="7791" class="Symbol">=</a> <a id="7793" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="7810" href="UF.SubtypeClassifier.html#7695" class="Bound">pe</a> <a id="7813" href="UF.SubtypeClassifier.html#7692" class="Bound">fe</a> <a id="7816" href="MLTT.Unit.html#180" class="Function">unique-to-𝟙</a> <a id="7828" class="Symbol">(λ</a> <a id="7831" href="UF.SubtypeClassifier.html#7831" class="Bound">_</a> <a id="7833" class="Symbol">→</a> <a id="7835" href="UF.SubtypeClassifier.html#7745" class="Bound">h</a><a id="7836" class="Symbol">)</a>

  <a id="7841" href="UF.SubtypeClassifier.html#7841" class="Function">φ</a> <a id="7843" class="Symbol">:</a> <a id="7845" href="MLTT.Negation.html#1040" class="Function Operator">¬¬</a> <a id="7848" href="UF.SubtypeClassifier.html#7700" class="Bound">P</a>
  <a id="7852" href="UF.SubtypeClassifier.html#7841" class="Function">φ</a> <a id="7854" href="UF.SubtypeClassifier.html#7854" class="Bound">u</a> <a id="7856" class="Symbol">=</a> <a id="7858" href="UF.SubtypeClassifier.html#7710" class="Bound">f</a> <a id="7860" href="UF.SubtypeClassifier.html#7877" class="Function">l</a>
    <a id="7866" class="Keyword">where</a>
     <a id="7877" href="UF.SubtypeClassifier.html#7877" class="Function">l</a> <a id="7879" class="Symbol">:</a> <a id="7881" class="Symbol">(</a><a id="7882" href="UF.SubtypeClassifier.html#7700" class="Bound">P</a> <a id="7884" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7886" href="UF.SubtypeClassifier.html#7704" class="Bound">i</a><a id="7887" class="Symbol">)</a> <a id="7889" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7891" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
     <a id="7898" href="UF.SubtypeClassifier.html#7877" class="Function">l</a> <a id="7900" class="Symbol">=</a> <a id="7902" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a> <a id="7919" href="UF.SubtypeClassifier.html#7695" class="Bound">pe</a> <a id="7922" href="UF.SubtypeClassifier.html#7692" class="Bound">fe</a> <a id="7925" class="Symbol">(λ</a> <a id="7928" href="UF.SubtypeClassifier.html#7928" class="Bound">p</a> <a id="7930" class="Symbol">→</a> <a id="7932" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="7939" class="Symbol">(</a><a id="7940" href="UF.SubtypeClassifier.html#7854" class="Bound">u</a> <a id="7942" href="UF.SubtypeClassifier.html#7928" class="Bound">p</a><a id="7943" class="Symbol">))</a> <a id="7946" href="MLTT.Empty.html#288" class="Function">unique-from-𝟘</a>

<a id="no-three-distinct-propositions"></a><a id="7961" href="UF.SubtypeClassifier.html#7961" class="Function">no-three-distinct-propositions</a> <a id="7992" class="Symbol">:</a> <a id="7994" href="UF.FunExt.html#851" class="Function">funext</a> <a id="8001" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8003" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                               <a id="8036" class="Symbol">→</a> <a id="8038" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="8046" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                               <a id="8079" class="Symbol">→</a> <a id="8081" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="8083" href="MLTT.Negation.html#782" class="Function">has-three-distinct-points</a> <a id="8109" class="Symbol">(</a><a id="8110" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="8112" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8113" class="Symbol">)</a>
<a id="8115" href="UF.SubtypeClassifier.html#7961" class="Function">no-three-distinct-propositions</a> <a id="8146" href="UF.SubtypeClassifier.html#8146" class="Bound">fe</a> <a id="8149" href="UF.SubtypeClassifier.html#8149" class="Bound">pe</a> <a id="8152" class="Symbol">((</a><a id="8154" href="UF.SubtypeClassifier.html#8154" class="Bound">p</a> <a id="8156" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8158" href="UF.SubtypeClassifier.html#8158" class="Bound">q</a> <a id="8160" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8162" href="UF.SubtypeClassifier.html#8162" class="Bound">r</a><a id="8163" class="Symbol">)</a> <a id="8165" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8167" href="UF.SubtypeClassifier.html#8167" class="Bound">u</a> <a id="8169" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8171" href="UF.SubtypeClassifier.html#8171" class="Bound">v</a> <a id="8173" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8175" href="UF.SubtypeClassifier.html#8175" class="Bound">w</a><a id="8176" class="Symbol">)</a> <a id="8178" class="Symbol">=</a> <a id="8180" href="UF.SubtypeClassifier.html#8804" class="Function">XI</a>
 <a id="8184" class="Keyword">where</a>
  <a id="8192" href="UF.SubtypeClassifier.html#8192" class="Function">I</a> <a id="8194" class="Symbol">:</a> <a id="8196" href="UF.SubtypeClassifier.html#8154" class="Bound">p</a> <a id="8198" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8200" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
  <a id="8204" href="UF.SubtypeClassifier.html#8192" class="Function">I</a> <a id="8206" href="UF.SubtypeClassifier.html#8206" class="Bound">a</a> <a id="8208" class="Symbol">=</a> <a id="8210" href="UF.SubtypeClassifier.html#7495" class="Function">no-truth-values-other-than-⊥-or-⊤</a> <a id="8244" href="UF.SubtypeClassifier.html#8146" class="Bound">fe</a> <a id="8247" href="UF.SubtypeClassifier.html#8149" class="Bound">pe</a> <a id="8250" class="Symbol">(</a><a id="8251" href="UF.SubtypeClassifier.html#8158" class="Bound">q</a> <a id="8253" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8255" href="UF.SubtypeClassifier.html#8278" class="Function">II</a> <a id="8258" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8260" href="UF.SubtypeClassifier.html#8318" class="Function">III</a><a id="8263" class="Symbol">)</a>
   <a id="8268" class="Keyword">where</a>
    <a id="8278" href="UF.SubtypeClassifier.html#8278" class="Function">II</a> <a id="8281" class="Symbol">:</a> <a id="8283" href="UF.SubtypeClassifier.html#8158" class="Bound">q</a> <a id="8285" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8287" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
    <a id="8293" href="UF.SubtypeClassifier.html#8278" class="Function">II</a> <a id="8296" href="UF.SubtypeClassifier.html#8296" class="Bound">b</a> <a id="8298" class="Symbol">=</a> <a id="8300" href="UF.SubtypeClassifier.html#8167" class="Bound">u</a> <a id="8302" class="Symbol">(</a><a id="8303" href="UF.SubtypeClassifier.html#8206" class="Bound">a</a> <a id="8305" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="8307" href="UF.SubtypeClassifier.html#8296" class="Bound">b</a> <a id="8309" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8311" class="Symbol">)</a>

    <a id="8318" href="UF.SubtypeClassifier.html#8318" class="Function">III</a> <a id="8322" class="Symbol">:</a> <a id="8324" href="UF.SubtypeClassifier.html#8158" class="Bound">q</a> <a id="8326" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8328" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
    <a id="8334" href="UF.SubtypeClassifier.html#8318" class="Function">III</a> <a id="8338" href="UF.SubtypeClassifier.html#8338" class="Bound">c</a> <a id="8340" class="Symbol">=</a> <a id="8342" href="UF.SubtypeClassifier.html#7495" class="Function">no-truth-values-other-than-⊥-or-⊤</a> <a id="8376" href="UF.SubtypeClassifier.html#8146" class="Bound">fe</a> <a id="8379" href="UF.SubtypeClassifier.html#8149" class="Bound">pe</a> <a id="8382" class="Symbol">(</a><a id="8383" href="UF.SubtypeClassifier.html#8162" class="Bound">r</a> <a id="8385" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8387" href="UF.SubtypeClassifier.html#8412" class="Function">IV</a> <a id="8390" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8392" href="UF.SubtypeClassifier.html#8456" class="Function">V</a><a id="8393" class="Symbol">)</a>
     <a id="8400" class="Keyword">where</a>
      <a id="8412" href="UF.SubtypeClassifier.html#8412" class="Function">IV</a> <a id="8415" class="Symbol">:</a> <a id="8417" href="UF.SubtypeClassifier.html#8162" class="Bound">r</a> <a id="8419" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8421" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
      <a id="8429" href="UF.SubtypeClassifier.html#8412" class="Function">IV</a> <a id="8432" href="UF.SubtypeClassifier.html#8432" class="Bound">d</a> <a id="8434" class="Symbol">=</a> <a id="8436" href="UF.SubtypeClassifier.html#8175" class="Bound">w</a> <a id="8438" class="Symbol">(</a><a id="8439" href="UF.SubtypeClassifier.html#8432" class="Bound">d</a> <a id="8441" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="8443" href="UF.SubtypeClassifier.html#8206" class="Bound">a</a> <a id="8445" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8447" class="Symbol">)</a>

      <a id="8456" href="UF.SubtypeClassifier.html#8456" class="Function">V</a> <a id="8458" class="Symbol">:</a> <a id="8460" href="UF.SubtypeClassifier.html#8162" class="Bound">r</a> <a id="8462" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8464" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
      <a id="8472" href="UF.SubtypeClassifier.html#8456" class="Function">V</a> <a id="8474" href="UF.SubtypeClassifier.html#8474" class="Bound">e</a> <a id="8476" class="Symbol">=</a> <a id="8478" href="UF.SubtypeClassifier.html#8171" class="Bound">v</a> <a id="8480" class="Symbol">(</a><a id="8481" href="UF.SubtypeClassifier.html#8338" class="Bound">c</a> <a id="8483" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="8485" href="UF.SubtypeClassifier.html#8474" class="Bound">e</a> <a id="8487" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8489" class="Symbol">)</a>

  <a id="8494" href="UF.SubtypeClassifier.html#8494" class="Function">VI</a> <a id="8497" class="Symbol">:</a> <a id="8499" href="UF.SubtypeClassifier.html#8154" class="Bound">p</a> <a id="8501" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8503" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
  <a id="8507" href="UF.SubtypeClassifier.html#8494" class="Function">VI</a> <a id="8510" href="UF.SubtypeClassifier.html#8510" class="Bound">a</a> <a id="8512" class="Symbol">=</a> <a id="8514" href="UF.SubtypeClassifier.html#7495" class="Function">no-truth-values-other-than-⊥-or-⊤</a> <a id="8548" href="UF.SubtypeClassifier.html#8146" class="Bound">fe</a> <a id="8551" href="UF.SubtypeClassifier.html#8149" class="Bound">pe</a> <a id="8554" class="Symbol">(</a><a id="8555" href="UF.SubtypeClassifier.html#8158" class="Bound">q</a> <a id="8557" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8559" href="UF.SubtypeClassifier.html#8581" class="Function">VII</a> <a id="8563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8565" href="UF.SubtypeClassifier.html#8768" class="Function">X</a><a id="8566" class="Symbol">)</a>
   <a id="8571" class="Keyword">where</a>
    <a id="8581" href="UF.SubtypeClassifier.html#8581" class="Function">VII</a> <a id="8585" class="Symbol">:</a> <a id="8587" href="UF.SubtypeClassifier.html#8158" class="Bound">q</a> <a id="8589" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8591" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
    <a id="8597" href="UF.SubtypeClassifier.html#8581" class="Function">VII</a> <a id="8601" href="UF.SubtypeClassifier.html#8601" class="Bound">b</a> <a id="8603" class="Symbol">=</a> <a id="8605" href="UF.SubtypeClassifier.html#7495" class="Function">no-truth-values-other-than-⊥-or-⊤</a> <a id="8639" href="UF.SubtypeClassifier.html#8146" class="Bound">fe</a> <a id="8642" href="UF.SubtypeClassifier.html#8149" class="Bound">pe</a> <a id="8645" class="Symbol">(</a><a id="8646" href="UF.SubtypeClassifier.html#8162" class="Bound">r</a> <a id="8648" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8650" href="UF.SubtypeClassifier.html#8678" class="Function">VIII</a> <a id="8655" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8657" href="UF.SubtypeClassifier.html#8726" class="Function">IX</a><a id="8659" class="Symbol">)</a>
     <a id="8666" class="Keyword">where</a>
      <a id="8678" href="UF.SubtypeClassifier.html#8678" class="Function">VIII</a> <a id="8683" class="Symbol">:</a> <a id="8685" href="UF.SubtypeClassifier.html#8162" class="Bound">r</a> <a id="8687" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8689" href="UF.SubtypeClassifier.html#1732" class="Function">⊥</a>
      <a id="8697" href="UF.SubtypeClassifier.html#8678" class="Function">VIII</a> <a id="8702" href="UF.SubtypeClassifier.html#8702" class="Bound">c</a> <a id="8704" class="Symbol">=</a> <a id="8706" href="UF.SubtypeClassifier.html#8171" class="Bound">v</a> <a id="8708" class="Symbol">(</a><a id="8709" href="UF.SubtypeClassifier.html#8601" class="Bound">b</a> <a id="8711" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="8713" href="UF.SubtypeClassifier.html#8702" class="Bound">c</a> <a id="8715" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8717" class="Symbol">)</a>

      <a id="8726" href="UF.SubtypeClassifier.html#8726" class="Function">IX</a> <a id="8729" class="Symbol">:</a> <a id="8731" href="UF.SubtypeClassifier.html#8162" class="Bound">r</a> <a id="8733" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8735" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
      <a id="8743" href="UF.SubtypeClassifier.html#8726" class="Function">IX</a> <a id="8746" href="UF.SubtypeClassifier.html#8746" class="Bound">d</a> <a id="8748" class="Symbol">=</a> <a id="8750" href="UF.SubtypeClassifier.html#8175" class="Bound">w</a> <a id="8752" class="Symbol">(</a><a id="8753" href="UF.SubtypeClassifier.html#8746" class="Bound">d</a> <a id="8755" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="8757" href="UF.SubtypeClassifier.html#8510" class="Bound">a</a> <a id="8759" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8761" class="Symbol">)</a>

    <a id="8768" href="UF.SubtypeClassifier.html#8768" class="Function">X</a> <a id="8770" class="Symbol">:</a> <a id="8772" href="UF.SubtypeClassifier.html#8158" class="Bound">q</a> <a id="8774" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="8776" href="UF.SubtypeClassifier.html#1734" class="Function">⊤</a>
    <a id="8782" href="UF.SubtypeClassifier.html#8768" class="Function">X</a> <a id="8784" href="UF.SubtypeClassifier.html#8784" class="Bound">e</a> <a id="8786" class="Symbol">=</a> <a id="8788" href="UF.SubtypeClassifier.html#8167" class="Bound">u</a> <a id="8790" class="Symbol">(</a><a id="8791" href="UF.SubtypeClassifier.html#8510" class="Bound">a</a> <a id="8793" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="8795" href="UF.SubtypeClassifier.html#8784" class="Bound">e</a> <a id="8797" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="8799" class="Symbol">)</a>

  <a id="8804" href="UF.SubtypeClassifier.html#8804" class="Function">XI</a> <a id="8807" class="Symbol">:</a> <a id="8809" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="8813" href="UF.SubtypeClassifier.html#8804" class="Function">XI</a> <a id="8816" class="Symbol">=</a> <a id="8818" href="UF.SubtypeClassifier.html#7495" class="Function">no-truth-values-other-than-⊥-or-⊤</a> <a id="8852" href="UF.SubtypeClassifier.html#8146" class="Bound">fe</a> <a id="8855" href="UF.SubtypeClassifier.html#8149" class="Bound">pe</a> <a id="8858" class="Symbol">(</a><a id="8859" href="UF.SubtypeClassifier.html#8154" class="Bound">p</a> <a id="8861" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8863" href="UF.SubtypeClassifier.html#8192" class="Function">I</a> <a id="8865" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8867" href="UF.SubtypeClassifier.html#8494" class="Function">VI</a><a id="8869" class="Symbol">)</a>

<a id="8872" class="Markup">\end{code}</a><a id="8882" class="Background">

The above function was added 19th March 2021.

The above implies that if Fin n is embedded in Ω 𝓤, then n ≤ 2. That
is, every finite subset of Ω has at most two elements. See the module
Fin.Omega.

Added 3rd September 2023.

</a><a id="9109" class="Markup">\begin{code}</a>

<a id="no-three-distinct-propositions&#39;"></a><a id="9123" href="UF.SubtypeClassifier.html#9123" class="Function">no-three-distinct-propositions&#39;</a>
 <a id="9156" class="Symbol">:</a> <a id="9158" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9165" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9167" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="9170" class="Symbol">→</a> <a id="9172" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="9180" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="9183" class="Symbol">→</a> <a id="9185" class="Symbol">(</a><a id="9186" href="UF.SubtypeClassifier.html#9186" class="Bound">p₀</a> <a id="9189" href="UF.SubtypeClassifier.html#9189" class="Bound">p₁</a> <a id="9192" href="UF.SubtypeClassifier.html#9192" class="Bound">q</a> <a id="9194" class="Symbol">:</a> <a id="9196" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="9198" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9199" class="Symbol">)</a> <a id="9201" class="Symbol">→</a> <a id="9203" href="UF.SubtypeClassifier.html#9186" class="Bound">p₀</a> <a id="9206" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9208" href="UF.SubtypeClassifier.html#9192" class="Bound">q</a> <a id="9210" class="Symbol">→</a> <a id="9212" href="UF.SubtypeClassifier.html#9189" class="Bound">p₁</a> <a id="9215" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9217" href="UF.SubtypeClassifier.html#9192" class="Bound">q</a> <a id="9219" class="Symbol">→</a> <a id="9221" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9223" class="Symbol">(</a><a id="9224" href="UF.SubtypeClassifier.html#9186" class="Bound">p₀</a> <a id="9227" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="9229" href="UF.SubtypeClassifier.html#9189" class="Bound">p₁</a><a id="9231" class="Symbol">)</a>
<a id="9233" href="UF.SubtypeClassifier.html#9123" class="Function">no-three-distinct-propositions&#39;</a> <a id="9265" href="UF.SubtypeClassifier.html#9265" class="Bound">fe</a> <a id="9268" href="UF.SubtypeClassifier.html#9268" class="Bound">pe</a> <a id="9271" href="UF.SubtypeClassifier.html#9271" class="Bound">p₀</a> <a id="9274" href="UF.SubtypeClassifier.html#9274" class="Bound">p₁</a> <a id="9277" href="UF.SubtypeClassifier.html#9277" class="Bound">q</a> <a id="9279" href="UF.SubtypeClassifier.html#9279" class="Bound">ν₀</a> <a id="9282" href="UF.SubtypeClassifier.html#9282" class="Bound">ν₁</a> <a id="9285" href="UF.SubtypeClassifier.html#9285" class="Bound">ν</a> <a id="9287" class="Symbol">=</a>
 <a id="9290" href="UF.SubtypeClassifier.html#7961" class="Function">no-three-distinct-propositions</a> <a id="9321" href="UF.SubtypeClassifier.html#9265" class="Bound">fe</a> <a id="9324" href="UF.SubtypeClassifier.html#9268" class="Bound">pe</a> <a id="9327" class="Symbol">((</a><a id="9329" href="UF.SubtypeClassifier.html#9271" class="Bound">p₀</a> <a id="9332" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9334" href="UF.SubtypeClassifier.html#9277" class="Bound">q</a> <a id="9336" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9338" href="UF.SubtypeClassifier.html#9274" class="Bound">p₁</a><a id="9340" class="Symbol">)</a> <a id="9342" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9344" class="Symbol">(</a><a id="9345" href="UF.SubtypeClassifier.html#9279" class="Bound">ν₀</a> <a id="9348" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9350" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="9356" href="UF.SubtypeClassifier.html#9282" class="Bound">ν₁</a> <a id="9359" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9361" href="MLTT.Negation.html#935" class="Function">≠-sym</a> <a id="9367" href="UF.SubtypeClassifier.html#9285" class="Bound">ν</a><a id="9368" class="Symbol">))</a>

<a id="9372" class="Markup">\end{code}</a><a id="9382" class="Background">
</a></pre></body></html>

==> anc/html/UF.UA-FunExt.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.UA-FunExt</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 9th April 2018

We first give Voevodsky&#39;s original proof that univalence implies
non-dependent, naive function extensionality, as presented by Gambino,
Kapulkin and Lumsdaine in
http://www.math.uwo.ca/faculty/kapulkin/notes/ua_implies_fe.pdf.

We then deduce dependent function extensionality applying a second argument by
Voevodsky, developed in UF.FunExt-from-Naive-FunExt, which doesn&#39;t depend on
univalence.

</a><a id="430" class="Markup">\begin{code}</a>

<a id="444" class="Symbol">{-#</a> <a id="448" class="Keyword">OPTIONS</a> <a id="456" class="Pragma">--safe</a> <a id="463" class="Pragma">--without-K</a> <a id="475" class="Symbol">#-}</a>

<a id="480" class="Keyword">module</a> <a id="487" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a> <a id="500" class="Keyword">where</a>

<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="UF.FunExt-Properties.html" class="Module">UF.FunExt-Properties</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="UF.LeftCancellable.html" class="Module">UF.LeftCancellable</a>
<a id="639" class="Keyword">open</a> <a id="644" class="Keyword">import</a> <a id="651" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="672" class="Keyword">open</a> <a id="677" class="Keyword">import</a> <a id="684" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="naive-univalence-gives-funext"></a><a id="699" href="UF.UA-FunExt.html#699" class="Function">naive-univalence-gives-funext</a> <a id="729" class="Symbol">:</a> <a id="731" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="744" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="746" class="Symbol">→</a> <a id="748" class="Symbol">∀</a> <a id="750" class="Symbol">{</a><a id="751" href="UF.UA-FunExt.html#751" class="Bound">𝓥</a><a id="752" class="Symbol">}</a> <a id="754" class="Symbol">→</a> <a id="756" href="UF.FunExt.html#641" class="Function">naive-funext</a> <a id="769" href="UF.UA-FunExt.html#751" class="Bound">𝓥</a> <a id="771" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="773" href="UF.UA-FunExt.html#699" class="Function">naive-univalence-gives-funext</a> <a id="803" class="Symbol">{</a><a id="804" href="UF.UA-FunExt.html#804" class="Bound">𝓤</a><a id="805" class="Symbol">}</a> <a id="807" href="UF.UA-FunExt.html#807" class="Bound">ua</a> <a id="810" class="Symbol">{</a><a id="811" href="UF.UA-FunExt.html#811" class="Bound">𝓥</a><a id="812" class="Symbol">}</a> <a id="814" class="Symbol">{</a><a id="815" href="UF.UA-FunExt.html#815" class="Bound">X</a><a id="816" class="Symbol">}</a> <a id="818" class="Symbol">{</a><a id="819" href="UF.UA-FunExt.html#819" class="Bound">Y</a><a id="820" class="Symbol">}</a> <a id="822" class="Symbol">{</a><a id="823" href="UF.UA-FunExt.html#823" class="Bound">f₀</a><a id="825" class="Symbol">}</a> <a id="827" class="Symbol">{</a><a id="828" href="UF.UA-FunExt.html#828" class="Bound">f₁</a><a id="830" class="Symbol">}</a> <a id="832" href="UF.UA-FunExt.html#832" class="Bound">h</a> <a id="834" class="Symbol">=</a> <a id="836" href="UF.UA-FunExt.html#1385" class="Function">γ</a>
 <a id="839" class="Keyword">where</a>
  <a id="847" href="UF.UA-FunExt.html#847" class="Function">Δ</a> <a id="849" class="Symbol">=</a> <a id="851" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="853" href="UF.UA-FunExt.html#853" class="Bound">y₀</a> <a id="856" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="858" href="UF.UA-FunExt.html#819" class="Bound">Y</a> <a id="860" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="862" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="864" href="UF.UA-FunExt.html#864" class="Bound">y₁</a> <a id="867" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="869" href="UF.UA-FunExt.html#819" class="Bound">Y</a> <a id="871" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="873" href="UF.UA-FunExt.html#853" class="Bound">y₀</a> <a id="876" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="878" href="UF.UA-FunExt.html#864" class="Bound">y₁</a>

  <a id="884" href="UF.UA-FunExt.html#884" class="Function">δ</a> <a id="886" class="Symbol">:</a> <a id="888" href="UF.UA-FunExt.html#819" class="Bound">Y</a> <a id="890" class="Symbol">→</a> <a id="892" href="UF.UA-FunExt.html#847" class="Function">Δ</a>
  <a id="896" href="UF.UA-FunExt.html#884" class="Function">δ</a> <a id="898" href="UF.UA-FunExt.html#898" class="Bound">y</a> <a id="900" class="Symbol">=</a> <a id="902" class="Symbol">(</a><a id="903" href="UF.UA-FunExt.html#898" class="Bound">y</a> <a id="905" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="907" href="UF.UA-FunExt.html#898" class="Bound">y</a> <a id="909" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="911" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="915" class="Symbol">)</a>

  <a id="920" href="UF.UA-FunExt.html#920" class="Function">π₀</a> <a id="923" href="UF.UA-FunExt.html#923" class="Function">π₁</a> <a id="926" class="Symbol">:</a> <a id="928" href="UF.UA-FunExt.html#847" class="Function">Δ</a> <a id="930" class="Symbol">→</a> <a id="932" href="UF.UA-FunExt.html#819" class="Bound">Y</a>
  <a id="936" href="UF.UA-FunExt.html#920" class="Function">π₀</a> <a id="939" class="Symbol">(</a><a id="940" href="UF.UA-FunExt.html#940" class="Bound">y₀</a> <a id="943" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="945" href="UF.UA-FunExt.html#945" class="Bound">y₁</a> <a id="948" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="950" href="UF.UA-FunExt.html#950" class="Bound">p</a><a id="951" class="Symbol">)</a> <a id="953" class="Symbol">=</a> <a id="955" href="UF.UA-FunExt.html#940" class="Bound">y₀</a>
  <a id="960" href="UF.UA-FunExt.html#923" class="Function">π₁</a> <a id="963" class="Symbol">(</a><a id="964" href="UF.UA-FunExt.html#964" class="Bound">y₀</a> <a id="967" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="969" href="UF.UA-FunExt.html#969" class="Bound">y₁</a> <a id="972" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="974" href="UF.UA-FunExt.html#974" class="Bound">p</a><a id="975" class="Symbol">)</a> <a id="977" class="Symbol">=</a> <a id="979" href="UF.UA-FunExt.html#969" class="Bound">y₁</a>

  <a id="985" href="UF.UA-FunExt.html#985" class="Function">δ-is-equiv</a> <a id="996" class="Symbol">:</a> <a id="998" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1007" href="UF.UA-FunExt.html#884" class="Function">δ</a>
  <a id="1011" href="UF.UA-FunExt.html#985" class="Function">δ-is-equiv</a> <a id="1022" class="Symbol">=</a> <a id="1024" class="Symbol">(</a><a id="1025" href="UF.UA-FunExt.html#920" class="Function">π₀</a> <a id="1028" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1030" href="UF.UA-FunExt.html#1057" class="Function">η</a><a id="1031" class="Symbol">)</a> <a id="1033" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1035" class="Symbol">(</a><a id="1036" href="UF.UA-FunExt.html#920" class="Function">π₀</a> <a id="1039" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1041" href="UF.UA-FunExt.html#1118" class="Function">ε</a><a id="1042" class="Symbol">)</a>
   <a id="1047" class="Keyword">where</a>
    <a id="1057" href="UF.UA-FunExt.html#1057" class="Function">η</a> <a id="1059" class="Symbol">:</a> <a id="1061" class="Symbol">(</a><a id="1062" href="UF.UA-FunExt.html#1062" class="Bound">d</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="UF.UA-FunExt.html#847" class="Function">Δ</a><a id="1067" class="Symbol">)</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="UF.UA-FunExt.html#884" class="Function">δ</a> <a id="1073" class="Symbol">(</a><a id="1074" href="UF.UA-FunExt.html#920" class="Function">π₀</a> <a id="1077" href="UF.UA-FunExt.html#1062" class="Bound">d</a><a id="1078" class="Symbol">)</a> <a id="1080" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1082" href="UF.UA-FunExt.html#1062" class="Bound">d</a>
    <a id="1088" href="UF.UA-FunExt.html#1057" class="Function">η</a> <a id="1090" class="Symbol">(</a><a id="1091" href="UF.UA-FunExt.html#1091" class="Bound">y₀</a> <a id="1094" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1096" href="UF.UA-FunExt.html#1096" class="Bound">y₁</a> <a id="1099" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1101" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="1105" class="Symbol">)</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
    <a id="1118" href="UF.UA-FunExt.html#1118" class="Function">ε</a> <a id="1120" class="Symbol">:</a> <a id="1122" class="Symbol">(</a><a id="1123" href="UF.UA-FunExt.html#1123" class="Bound">y</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="UF.UA-FunExt.html#819" class="Bound">Y</a><a id="1128" class="Symbol">)</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="UF.UA-FunExt.html#920" class="Function">π₀</a> <a id="1135" class="Symbol">(</a><a id="1136" href="UF.UA-FunExt.html#884" class="Function">δ</a> <a id="1138" href="UF.UA-FunExt.html#1123" class="Bound">y</a><a id="1139" class="Symbol">)</a> <a id="1141" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1143" href="UF.UA-FunExt.html#1123" class="Bound">y</a>
    <a id="1149" href="UF.UA-FunExt.html#1118" class="Function">ε</a> <a id="1151" href="UF.UA-FunExt.html#1151" class="Bound">y</a> <a id="1153" class="Symbol">=</a> <a id="1155" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="1163" href="UF.UA-FunExt.html#1163" class="Function">πδ</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="UF.UA-FunExt.html#920" class="Function">π₀</a> <a id="1171" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1173" href="UF.UA-FunExt.html#884" class="Function">δ</a> <a id="1175" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1177" href="UF.UA-FunExt.html#923" class="Function">π₁</a> <a id="1180" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1182" href="UF.UA-FunExt.html#884" class="Function">δ</a>
  <a id="1186" href="UF.UA-FunExt.html#1163" class="Function">πδ</a> <a id="1189" class="Symbol">=</a> <a id="1191" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="1199" href="UF.UA-FunExt.html#1199" class="Function">φ</a> <a id="1201" class="Symbol">:</a> <a id="1203" class="Symbol">(</a><a id="1204" href="UF.UA-FunExt.html#847" class="Function">Δ</a> <a id="1206" class="Symbol">→</a> <a id="1208" href="UF.UA-FunExt.html#819" class="Bound">Y</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">→</a> <a id="1213" class="Symbol">(</a><a id="1214" href="UF.UA-FunExt.html#819" class="Bound">Y</a> <a id="1216" class="Symbol">→</a> <a id="1218" href="UF.UA-FunExt.html#819" class="Bound">Y</a><a id="1219" class="Symbol">)</a>
  <a id="1223" href="UF.UA-FunExt.html#1199" class="Function">φ</a> <a id="1225" href="UF.UA-FunExt.html#1225" class="Bound">π</a> <a id="1227" class="Symbol">=</a> <a id="1229" href="UF.UA-FunExt.html#1225" class="Bound">π</a> <a id="1231" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1233" href="UF.UA-FunExt.html#884" class="Function">δ</a>

  <a id="1238" href="UF.UA-FunExt.html#1238" class="Function">φ-is-equiv</a> <a id="1249" class="Symbol">:</a> <a id="1251" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="1260" href="UF.UA-FunExt.html#1199" class="Function">φ</a>
  <a id="1264" href="UF.UA-FunExt.html#1238" class="Function">φ-is-equiv</a> <a id="1275" class="Symbol">=</a> <a id="1277" href="UF.Univalence.html#2538" class="Function">pre-comp-is-equiv</a> <a id="1295" href="UF.UA-FunExt.html#807" class="Bound">ua</a> <a id="1298" href="UF.UA-FunExt.html#884" class="Function">δ</a> <a id="1300" href="UF.UA-FunExt.html#985" class="Function">δ-is-equiv</a>

  <a id="1314" href="UF.UA-FunExt.html#1314" class="Function">π₀-equals-π₁</a> <a id="1327" class="Symbol">:</a> <a id="1329" href="UF.UA-FunExt.html#920" class="Function">π₀</a> <a id="1332" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1334" href="UF.UA-FunExt.html#923" class="Function">π₁</a>
  <a id="1339" href="UF.UA-FunExt.html#1314" class="Function">π₀-equals-π₁</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="UF.LeftCancellable.html#723" class="Function">is-equiv-lc</a> <a id="1366" href="UF.UA-FunExt.html#1199" class="Function">φ</a> <a id="1368" href="UF.UA-FunExt.html#1238" class="Function">φ-is-equiv</a> <a id="1379" href="UF.UA-FunExt.html#1163" class="Function">πδ</a>

  <a id="1385" href="UF.UA-FunExt.html#1385" class="Function">γ</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="UF.UA-FunExt.html#823" class="Bound">f₀</a> <a id="1392" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1394" href="UF.UA-FunExt.html#828" class="Bound">f₁</a>
  <a id="1399" href="UF.UA-FunExt.html#1385" class="Function">γ</a> <a id="1401" class="Symbol">=</a> <a id="1403" href="UF.UA-FunExt.html#823" class="Bound">f₀</a>                              <a id="1435" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="1449" class="Symbol">(λ</a> <a id="1452" href="UF.UA-FunExt.html#1452" class="Bound">x</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="UF.UA-FunExt.html#823" class="Bound">f₀</a> <a id="1459" href="UF.UA-FunExt.html#1452" class="Bound">x</a><a id="1460" class="Symbol">)</a>                    <a id="1481" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="1495" class="Symbol">(λ</a> <a id="1498" href="UF.UA-FunExt.html#1498" class="Bound">x</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="UF.UA-FunExt.html#920" class="Function">π₀</a> <a id="1505" class="Symbol">(</a><a id="1506" href="UF.UA-FunExt.html#823" class="Bound">f₀</a> <a id="1509" href="UF.UA-FunExt.html#1498" class="Bound">x</a> <a id="1511" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1513" href="UF.UA-FunExt.html#828" class="Bound">f₁</a> <a id="1516" href="UF.UA-FunExt.html#1498" class="Bound">x</a> <a id="1518" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1520" href="UF.UA-FunExt.html#832" class="Bound">h</a> <a id="1522" href="UF.UA-FunExt.html#1498" class="Bound">x</a><a id="1523" class="Symbol">))</a>  <a id="1527" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1530" href="UF.UA-FunExt.html#1687" class="Function">I</a> <a id="1532" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="1540" class="Symbol">(λ</a> <a id="1543" href="UF.UA-FunExt.html#1543" class="Bound">x</a> <a id="1545" class="Symbol">→</a> <a id="1547" href="UF.UA-FunExt.html#923" class="Function">π₁</a> <a id="1550" class="Symbol">(</a><a id="1551" href="UF.UA-FunExt.html#823" class="Bound">f₀</a> <a id="1554" href="UF.UA-FunExt.html#1543" class="Bound">x</a> <a id="1556" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1558" href="UF.UA-FunExt.html#828" class="Bound">f₁</a> <a id="1561" href="UF.UA-FunExt.html#1543" class="Bound">x</a> <a id="1563" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1565" href="UF.UA-FunExt.html#832" class="Bound">h</a> <a id="1567" href="UF.UA-FunExt.html#1543" class="Bound">x</a><a id="1568" class="Symbol">))</a>  <a id="1572" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="1586" class="Symbol">(λ</a> <a id="1589" href="UF.UA-FunExt.html#1589" class="Bound">x</a> <a id="1591" class="Symbol">→</a> <a id="1593" href="UF.UA-FunExt.html#828" class="Bound">f₁</a> <a id="1596" href="UF.UA-FunExt.html#1589" class="Bound">x</a><a id="1597" class="Symbol">)</a>                    <a id="1618" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="1632" href="UF.UA-FunExt.html#828" class="Bound">f₁</a>                              <a id="1664" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
       <a id="1673" class="Keyword">where</a>
        <a id="1687" href="UF.UA-FunExt.html#1687" class="Function">I</a> <a id="1689" class="Symbol">=</a> <a id="1691" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1694" class="Symbol">(λ</a> <a id="1697" href="UF.UA-FunExt.html#1697" class="Bound">π</a> <a id="1699" href="UF.UA-FunExt.html#1699" class="Bound">x</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="UF.UA-FunExt.html#1697" class="Bound">π</a> <a id="1705" class="Symbol">(</a><a id="1706" href="UF.UA-FunExt.html#823" class="Bound">f₀</a> <a id="1709" href="UF.UA-FunExt.html#1699" class="Bound">x</a> <a id="1711" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1713" href="UF.UA-FunExt.html#828" class="Bound">f₁</a> <a id="1716" href="UF.UA-FunExt.html#1699" class="Bound">x</a> <a id="1718" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1720" href="UF.UA-FunExt.html#832" class="Bound">h</a> <a id="1722" href="UF.UA-FunExt.html#1699" class="Bound">x</a><a id="1723" class="Symbol">))</a> <a id="1726" href="UF.UA-FunExt.html#1314" class="Function">π₀-equals-π₁</a>

<a id="1740" class="Markup">\end{code}</a><a id="1750" class="Background">

Added 19th May 2018:

</a><a id="1774" class="Markup">\begin{code}</a>

<a id="univalence-gives-funext"></a><a id="1788" href="UF.UA-FunExt.html#1788" class="Function">univalence-gives-funext</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="1827" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="UF.FunExt.html#851" class="Function">funext</a> <a id="1838" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1840" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="1842" href="UF.UA-FunExt.html#1788" class="Function">univalence-gives-funext</a> <a id="1866" href="UF.UA-FunExt.html#1866" class="Bound">ua</a> <a id="1869" class="Symbol">=</a> <a id="1871" href="UF.FunExt-Properties.html#1618" class="Function">naive-funext-gives-funext</a>
                              <a id="1927" class="Symbol">(</a><a id="1928" href="UF.UA-FunExt.html#699" class="Function">naive-univalence-gives-funext</a> <a id="1958" href="UF.UA-FunExt.html#1866" class="Bound">ua</a><a id="1960" class="Symbol">)</a>

<a id="1963" class="Markup">\end{code}</a><a id="1973" class="Background">

Added 27 Jun 2018:

</a><a id="1995" class="Markup">\begin{code}</a>

<a id="univalence-gives-funext&#39;"></a><a id="2009" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="2034" class="Symbol">:</a> <a id="2036" class="Symbol">∀</a> <a id="2038" href="UF.UA-FunExt.html#2038" class="Bound">𝓤</a> <a id="2040" href="UF.UA-FunExt.html#2040" class="Bound">𝓥</a>
                         <a id="2067" class="Symbol">→</a> <a id="2069" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="2082" href="UF.UA-FunExt.html#2038" class="Bound">𝓤</a>
                         <a id="2109" class="Symbol">→</a> <a id="2111" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="2124" class="Symbol">(</a><a id="2125" href="UF.UA-FunExt.html#2038" class="Bound">𝓤</a> <a id="2127" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2129" href="UF.UA-FunExt.html#2040" class="Bound">𝓥</a><a id="2130" class="Symbol">)</a>
                         <a id="2157" class="Symbol">→</a> <a id="2159" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2166" href="UF.UA-FunExt.html#2038" class="Bound">𝓤</a> <a id="2168" href="UF.UA-FunExt.html#2040" class="Bound">𝓥</a>
<a id="2170" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="2195" href="UF.UA-FunExt.html#2195" class="Bound">𝓤</a> <a id="2197" href="UF.UA-FunExt.html#2197" class="Bound">𝓥</a> <a id="2199" href="UF.UA-FunExt.html#2199" class="Bound">ua</a> <a id="2202" href="UF.UA-FunExt.html#2202" class="Bound">ua&#39;</a> <a id="2206" class="Symbol">=</a> <a id="2208" href="UF.FunExt-Properties.html#742" class="Function">naive-funext-gives-funext&#39;</a>
                                       <a id="2274" class="Symbol">(</a><a id="2275" href="UF.UA-FunExt.html#699" class="Function">naive-univalence-gives-funext</a> <a id="2305" href="UF.UA-FunExt.html#2202" class="Bound">ua&#39;</a><a id="2308" class="Symbol">)</a>
                                       <a id="2349" class="Symbol">(</a><a id="2350" href="UF.UA-FunExt.html#699" class="Function">naive-univalence-gives-funext</a> <a id="2380" href="UF.UA-FunExt.html#2199" class="Bound">ua</a><a id="2382" class="Symbol">)</a>

<a id="Univalence-gives-FunExt"></a><a id="2385" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="2409" class="Symbol">:</a> <a id="2411" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="2422" class="Symbol">→</a> <a id="2424" href="UF.FunExt.html#996" class="Function">FunExt</a>
<a id="2431" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="2455" href="UF.UA-FunExt.html#2455" class="Bound">ua</a> <a id="2458" href="UF.UA-FunExt.html#2458" class="Bound">𝓤</a> <a id="2460" href="UF.UA-FunExt.html#2460" class="Bound">𝓥</a> <a id="2462" class="Symbol">=</a> <a id="2464" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="2489" href="UF.UA-FunExt.html#2458" class="Bound">𝓤</a> <a id="2491" href="UF.UA-FunExt.html#2460" class="Bound">𝓥</a>
                                  <a id="2527" class="Symbol">(</a><a id="2528" href="UF.UA-FunExt.html#2455" class="Bound">ua</a> <a id="2531" href="UF.UA-FunExt.html#2458" class="Bound">𝓤</a><a id="2532" class="Symbol">)</a>
                                  <a id="2568" class="Symbol">(</a><a id="2569" href="UF.UA-FunExt.html#2455" class="Bound">ua</a> <a id="2572" class="Symbol">(</a><a id="2573" href="UF.UA-FunExt.html#2458" class="Bound">𝓤</a> <a id="2575" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2577" href="UF.UA-FunExt.html#2460" class="Bound">𝓥</a><a id="2578" class="Symbol">))</a>

<a id="Univalence-gives-Fun-Ext"></a><a id="2582" href="UF.UA-FunExt.html#2582" class="Function">Univalence-gives-Fun-Ext</a> <a id="2607" class="Symbol">:</a> <a id="2609" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="2620" class="Symbol">→</a> <a id="2622" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
<a id="2630" href="UF.UA-FunExt.html#2582" class="Function">Univalence-gives-Fun-Ext</a> <a id="2655" href="UF.UA-FunExt.html#2655" class="Bound">ua</a> <a id="2658" class="Symbol">{</a><a id="2659" href="UF.UA-FunExt.html#2659" class="Bound">𝓤</a><a id="2660" class="Symbol">}</a> <a id="2662" class="Symbol">{</a><a id="2663" href="UF.UA-FunExt.html#2663" class="Bound">𝓥</a><a id="2664" class="Symbol">}</a> <a id="2666" class="Symbol">=</a> <a id="2668" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="2692" href="UF.UA-FunExt.html#2655" class="Bound">ua</a> <a id="2695" href="UF.UA-FunExt.html#2659" class="Bound">𝓤</a> <a id="2697" href="UF.UA-FunExt.html#2663" class="Bound">𝓥</a>

<a id="funext-from-successive-univalence"></a><a id="2700" href="UF.UA-FunExt.html#2700" class="Function">funext-from-successive-univalence</a> <a id="2734" class="Symbol">:</a> <a id="2736" class="Symbol">∀</a> <a id="2738" href="UF.UA-FunExt.html#2738" class="Bound">𝓤</a>
                                  <a id="2774" class="Symbol">→</a> <a id="2776" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="2789" href="UF.UA-FunExt.html#2738" class="Bound">𝓤</a>
                                  <a id="2825" class="Symbol">→</a> <a id="2827" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="2840" class="Symbol">(</a><a id="2841" href="UF.UA-FunExt.html#2738" class="Bound">𝓤</a> <a id="2843" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="2844" class="Symbol">)</a>
                                  <a id="2880" class="Symbol">→</a> <a id="2882" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2889" href="UF.UA-FunExt.html#2738" class="Bound">𝓤</a> <a id="2891" class="Symbol">(</a><a id="2892" href="UF.UA-FunExt.html#2738" class="Bound">𝓤</a> <a id="2894" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="2895" class="Symbol">)</a>
<a id="2897" href="UF.UA-FunExt.html#2700" class="Function">funext-from-successive-univalence</a> <a id="2931" href="UF.UA-FunExt.html#2931" class="Bound">𝓤</a> <a id="2933" class="Symbol">=</a> <a id="2935" href="UF.UA-FunExt.html#2009" class="Function">univalence-gives-funext&#39;</a> <a id="2960" href="UF.UA-FunExt.html#2931" class="Bound">𝓤</a> <a id="2962" class="Symbol">(</a><a id="2963" href="UF.UA-FunExt.html#2931" class="Bound">𝓤</a> <a id="2965" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="2966" class="Symbol">)</a>

<a id="2969" class="Keyword">open</a> <a id="2974" class="Keyword">import</a> <a id="2981" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>

<a id="Ω-ext-from-univalence"></a><a id="2999" href="UF.UA-FunExt.html#2999" class="Function">Ω-ext-from-univalence</a> <a id="3021" class="Symbol">:</a> <a id="3023" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="3036" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                      <a id="3060" class="Symbol">→</a> <a id="3062" class="Symbol">{</a><a id="3063" href="UF.UA-FunExt.html#3063" class="Bound">p</a> <a id="3065" href="UF.UA-FunExt.html#3065" class="Bound">q</a> <a id="3067" class="Symbol">:</a> <a id="3069" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="3071" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3072" class="Symbol">}</a>
                      <a id="3096" class="Symbol">→</a> <a id="3098" class="Symbol">(</a><a id="3099" href="UF.UA-FunExt.html#3063" class="Bound">p</a> <a id="3101" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="3107" class="Symbol">→</a> <a id="3109" href="UF.UA-FunExt.html#3065" class="Bound">q</a> <a id="3111" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3116" class="Symbol">)</a>
                      <a id="3140" class="Symbol">→</a> <a id="3142" class="Symbol">(</a><a id="3143" href="UF.UA-FunExt.html#3065" class="Bound">q</a> <a id="3145" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="3151" class="Symbol">→</a> <a id="3153" href="UF.UA-FunExt.html#3063" class="Bound">p</a> <a id="3155" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="3160" class="Symbol">)</a>
                      <a id="3184" class="Symbol">→</a> <a id="3186" href="UF.UA-FunExt.html#3063" class="Bound">p</a> <a id="3188" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3190" href="UF.UA-FunExt.html#3065" class="Bound">q</a>
<a id="3192" href="UF.UA-FunExt.html#2999" class="Function">Ω-ext-from-univalence</a> <a id="3214" class="Symbol">{</a><a id="3215" href="UF.UA-FunExt.html#3215" class="Bound">𝓤</a><a id="3216" class="Symbol">}</a> <a id="3218" href="UF.UA-FunExt.html#3218" class="Bound">ua</a> <a id="3221" class="Symbol">{</a><a id="3222" href="UF.UA-FunExt.html#3222" class="Bound">p</a><a id="3223" class="Symbol">}</a> <a id="3225" class="Symbol">{</a><a id="3226" href="UF.UA-FunExt.html#3226" class="Bound">q</a><a id="3227" class="Symbol">}</a> <a id="3229" class="Symbol">=</a> <a id="3231" href="UF.SubtypeClassifier.html#5822" class="Function">Ω-extensionality</a>
                                        <a id="3288" class="Symbol">(</a><a id="3289" href="UF.Univalence.html#11165" class="Function">univalence-gives-propext</a> <a id="3314" href="UF.UA-FunExt.html#3218" class="Bound">ua</a><a id="3316" class="Symbol">)</a>
                                        <a id="3358" class="Symbol">(</a><a id="3359" href="UF.UA-FunExt.html#1788" class="Function">univalence-gives-funext</a> <a id="3383" href="UF.UA-FunExt.html#3218" class="Bound">ua</a><a id="3385" class="Symbol">)</a>
<a id="3387" class="Markup">\end{code}</a><a id="3397" class="Background">

April 2020. How much function extensionality do we get from
propositional univalence?

</a><a id="3486" class="Markup">\begin{code}</a>

<a id="naive-prop-valued-funext"></a><a id="3500" href="UF.UA-FunExt.html#3500" class="Function">naive-prop-valued-funext</a> <a id="3525" class="Symbol">:</a> <a id="3527" class="Symbol">(</a><a id="3528" href="UF.UA-FunExt.html#3528" class="Bound">𝓤</a> <a id="3530" href="UF.UA-FunExt.html#3530" class="Bound">𝓥</a> <a id="3532" class="Symbol">:</a> <a id="3534" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3542" class="Symbol">)</a> <a id="3544" class="Symbol">→</a> <a id="3546" class="Symbol">(</a><a id="3547" href="UF.UA-FunExt.html#3528" class="Bound">𝓤</a> <a id="3549" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3551" href="UF.UA-FunExt.html#3530" class="Bound">𝓥</a><a id="3552" class="Symbol">)</a><a id="3553" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="3555" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3557" href="UF.UA-FunExt.html#3500" class="Function">naive-prop-valued-funext</a> <a id="3582" href="UF.UA-FunExt.html#3582" class="Bound">𝓤</a> <a id="3584" href="UF.UA-FunExt.html#3584" class="Bound">𝓥</a> <a id="3586" class="Symbol">=</a> <a id="3588" class="Symbol">(</a><a id="3589" href="UF.UA-FunExt.html#3589" class="Bound">X</a> <a id="3591" class="Symbol">:</a> <a id="3593" href="UF.UA-FunExt.html#3582" class="Bound">𝓤</a> <a id="3595" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3597" class="Symbol">)</a> <a id="3599" class="Symbol">(</a><a id="3600" href="UF.UA-FunExt.html#3600" class="Bound">Y</a> <a id="3602" class="Symbol">:</a> <a id="3604" href="UF.UA-FunExt.html#3584" class="Bound">𝓥</a> <a id="3606" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3608" class="Symbol">)</a>
                              <a id="3640" class="Symbol">→</a> <a id="3642" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3650" href="UF.UA-FunExt.html#3600" class="Bound">Y</a>
                              <a id="3682" class="Symbol">→</a> <a id="3684" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3692" class="Symbol">(</a><a id="3693" href="UF.UA-FunExt.html#3589" class="Bound">X</a> <a id="3695" class="Symbol">→</a> <a id="3697" href="UF.UA-FunExt.html#3600" class="Bound">Y</a><a id="3698" class="Symbol">)</a>

<a id="propositional-univalence"></a><a id="3701" href="UF.UA-FunExt.html#3701" class="Function">propositional-univalence</a> <a id="3726" class="Symbol">:</a> <a id="3728" class="Symbol">(</a><a id="3729" href="UF.UA-FunExt.html#3729" class="Bound">𝓤</a> <a id="3731" class="Symbol">:</a> <a id="3733" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3741" class="Symbol">)</a> <a id="3743" class="Symbol">→</a> <a id="3745" href="UF.UA-FunExt.html#3729" class="Bound">𝓤</a> <a id="3747" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="3749" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3751" href="UF.UA-FunExt.html#3701" class="Function">propositional-univalence</a> <a id="3776" href="UF.UA-FunExt.html#3776" class="Bound">𝓤</a> <a id="3778" class="Symbol">=</a> <a id="3780" class="Symbol">(</a><a id="3781" href="UF.UA-FunExt.html#3781" class="Bound">P</a> <a id="3783" class="Symbol">:</a> <a id="3785" href="UF.UA-FunExt.html#3776" class="Bound">𝓤</a> <a id="3787" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3789" class="Symbol">)</a>
                           <a id="3818" class="Symbol">→</a> <a id="3820" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3828" href="UF.UA-FunExt.html#3781" class="Bound">P</a>
                           <a id="3857" class="Symbol">→</a> <a id="3859" class="Symbol">(</a><a id="3860" href="UF.UA-FunExt.html#3860" class="Bound">Y</a> <a id="3862" class="Symbol">:</a> <a id="3864" href="UF.UA-FunExt.html#3776" class="Bound">𝓤</a> <a id="3866" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3868" class="Symbol">)</a> <a id="3870" class="Symbol">→</a> <a id="3872" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3881" class="Symbol">(</a><a id="3882" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="3889" href="UF.UA-FunExt.html#3781" class="Bound">P</a> <a id="3891" href="UF.UA-FunExt.html#3860" class="Bound">Y</a><a id="3892" class="Symbol">)</a>

<a id="prop-eqtoid"></a><a id="3895" href="UF.UA-FunExt.html#3895" class="Function">prop-eqtoid</a> <a id="3907" class="Symbol">:</a> <a id="3909" href="UF.UA-FunExt.html#3701" class="Function">propositional-univalence</a> <a id="3934" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
            <a id="3948" class="Symbol">→</a> <a id="3950" class="Symbol">(</a><a id="3951" href="UF.UA-FunExt.html#3951" class="Bound">P</a> <a id="3953" class="Symbol">:</a> <a id="3955" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3957" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3959" class="Symbol">)</a>
            <a id="3973" class="Symbol">→</a> <a id="3975" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="3983" href="UF.UA-FunExt.html#3951" class="Bound">P</a>
            <a id="3997" class="Symbol">→</a> <a id="3999" class="Symbol">(</a><a id="4000" href="UF.UA-FunExt.html#4000" class="Bound">Y</a> <a id="4002" class="Symbol">:</a> <a id="4004" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4006" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4008" class="Symbol">)</a>
            <a id="4022" class="Symbol">→</a> <a id="4024" href="UF.UA-FunExt.html#3951" class="Bound">P</a> <a id="4026" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4028" href="UF.UA-FunExt.html#4000" class="Bound">Y</a> <a id="4030" class="Symbol">→</a> <a id="4032" href="UF.UA-FunExt.html#3951" class="Bound">P</a> <a id="4034" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4036" href="UF.UA-FunExt.html#4000" class="Bound">Y</a>
<a id="4038" href="UF.UA-FunExt.html#3895" class="Function">prop-eqtoid</a> <a id="4050" href="UF.UA-FunExt.html#4050" class="Bound">pu</a> <a id="4053" href="UF.UA-FunExt.html#4053" class="Bound">P</a> <a id="4055" href="UF.UA-FunExt.html#4055" class="Bound">i</a> <a id="4057" href="UF.UA-FunExt.html#4057" class="Bound">Y</a> <a id="4059" class="Symbol">=</a> <a id="4061" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="4069" class="Symbol">(</a><a id="4070" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="4077" href="UF.UA-FunExt.html#4053" class="Bound">P</a> <a id="4079" href="UF.UA-FunExt.html#4057" class="Bound">Y</a><a id="4080" class="Symbol">)</a> <a id="4082" class="Symbol">(</a><a id="4083" href="UF.UA-FunExt.html#4050" class="Bound">pu</a> <a id="4086" href="UF.UA-FunExt.html#4053" class="Bound">P</a> <a id="4088" href="UF.UA-FunExt.html#4055" class="Bound">i</a> <a id="4090" href="UF.UA-FunExt.html#4057" class="Bound">Y</a><a id="4091" class="Symbol">)</a>


<a id="propositional-≃-induction"></a><a id="4095" href="UF.UA-FunExt.html#4095" class="Function">propositional-≃-induction</a> <a id="4121" class="Symbol">:</a> <a id="4123" class="Symbol">(</a><a id="4124" href="UF.UA-FunExt.html#4124" class="Bound">𝓤</a> <a id="4126" href="UF.UA-FunExt.html#4126" class="Bound">𝓥</a> <a id="4128" class="Symbol">:</a> <a id="4130" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4138" class="Symbol">)</a> <a id="4140" class="Symbol">→</a> <a id="4142" class="Symbol">(</a><a id="4143" href="UF.UA-FunExt.html#4124" class="Bound">𝓤</a> <a id="4145" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4147" href="UF.UA-FunExt.html#4126" class="Bound">𝓥</a><a id="4148" class="Symbol">)</a><a id="4149" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="4151" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4153" href="UF.UA-FunExt.html#4095" class="Function">propositional-≃-induction</a> <a id="4179" href="UF.UA-FunExt.html#4179" class="Bound">𝓤</a> <a id="4181" href="UF.UA-FunExt.html#4181" class="Bound">𝓥</a> <a id="4183" class="Symbol">=</a> <a id="4185" class="Symbol">(</a><a id="4186" href="UF.UA-FunExt.html#4186" class="Bound">P</a> <a id="4188" class="Symbol">:</a> <a id="4190" href="UF.UA-FunExt.html#4179" class="Bound">𝓤</a> <a id="4192" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4194" class="Symbol">)</a>
                              <a id="4226" class="Symbol">→</a> <a id="4228" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4236" href="UF.UA-FunExt.html#4186" class="Bound">P</a>
                              <a id="4268" class="Symbol">→</a> <a id="4270" class="Symbol">(</a><a id="4271" href="UF.UA-FunExt.html#4271" class="Bound">A</a> <a id="4273" class="Symbol">:</a> <a id="4275" class="Symbol">(</a><a id="4276" href="UF.UA-FunExt.html#4276" class="Bound">Y</a> <a id="4278" class="Symbol">:</a> <a id="4280" href="UF.UA-FunExt.html#4179" class="Bound">𝓤</a> <a id="4282" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4284" class="Symbol">)</a> <a id="4286" class="Symbol">→</a> <a id="4288" href="UF.UA-FunExt.html#4186" class="Bound">P</a> <a id="4290" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4292" href="UF.UA-FunExt.html#4276" class="Bound">Y</a> <a id="4294" class="Symbol">→</a> <a id="4296" href="UF.UA-FunExt.html#4181" class="Bound">𝓥</a> <a id="4298" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4300" class="Symbol">)</a>
                              <a id="4332" class="Symbol">→</a> <a id="4334" href="UF.UA-FunExt.html#4271" class="Bound">A</a> <a id="4336" href="UF.UA-FunExt.html#4186" class="Bound">P</a> <a id="4338" class="Symbol">(</a><a id="4339" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="4346" href="UF.UA-FunExt.html#4186" class="Bound">P</a><a id="4347" class="Symbol">)</a> <a id="4349" class="Symbol">→</a> <a id="4351" class="Symbol">(</a><a id="4352" href="UF.UA-FunExt.html#4352" class="Bound">Y</a> <a id="4354" class="Symbol">:</a> <a id="4356" href="UF.UA-FunExt.html#4179" class="Bound">𝓤</a> <a id="4358" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4360" class="Symbol">)</a> <a id="4362" class="Symbol">(</a><a id="4363" href="UF.UA-FunExt.html#4363" class="Bound">e</a> <a id="4365" class="Symbol">:</a> <a id="4367" href="UF.UA-FunExt.html#4186" class="Bound">P</a> <a id="4369" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4371" href="UF.UA-FunExt.html#4352" class="Bound">Y</a><a id="4372" class="Symbol">)</a> <a id="4374" class="Symbol">→</a> <a id="4376" href="UF.UA-FunExt.html#4271" class="Bound">A</a> <a id="4378" href="UF.UA-FunExt.html#4352" class="Bound">Y</a> <a id="4380" href="UF.UA-FunExt.html#4363" class="Bound">e</a>

<a id="propositional-JEq"></a><a id="4383" href="UF.UA-FunExt.html#4383" class="Function">propositional-JEq</a> <a id="4401" class="Symbol">:</a> <a id="4403" href="UF.UA-FunExt.html#3701" class="Function">propositional-univalence</a> <a id="4428" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                  <a id="4448" class="Symbol">→</a> <a id="4450" class="Symbol">(</a><a id="4451" href="UF.UA-FunExt.html#4451" class="Bound">𝓥</a> <a id="4453" class="Symbol">:</a> <a id="4455" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4463" class="Symbol">)</a>
                  <a id="4483" class="Symbol">→</a> <a id="4485" href="UF.UA-FunExt.html#4095" class="Function">propositional-≃-induction</a> <a id="4511" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4513" href="UF.UA-FunExt.html#4451" class="Bound">𝓥</a>
<a id="4515" href="UF.UA-FunExt.html#4383" class="Function">propositional-JEq</a> <a id="4533" class="Symbol">{</a><a id="4534" href="UF.UA-FunExt.html#4534" class="Bound">𝓤</a><a id="4535" class="Symbol">}</a> <a id="4537" href="UF.UA-FunExt.html#4537" class="Bound">pu</a> <a id="4540" href="UF.UA-FunExt.html#4540" class="Bound">𝓥</a> <a id="4542" href="UF.UA-FunExt.html#4542" class="Bound">P</a> <a id="4544" href="UF.UA-FunExt.html#4544" class="Bound">i</a> <a id="4546" href="UF.UA-FunExt.html#4546" class="Bound">A</a> <a id="4548" href="UF.UA-FunExt.html#4548" class="Bound">b</a> <a id="4550" href="UF.UA-FunExt.html#4550" class="Bound">Y</a> <a id="4552" href="UF.UA-FunExt.html#4552" class="Bound">e</a> <a id="4554" class="Symbol">=</a> <a id="4556" href="UF.UA-FunExt.html#4804" class="Function">γ</a>
 <a id="4559" class="Keyword">where</a>
  <a id="4567" href="UF.UA-FunExt.html#4567" class="Function">A&#39;</a> <a id="4570" class="Symbol">:</a> <a id="4572" class="Symbol">(</a><a id="4573" href="UF.UA-FunExt.html#4573" class="Bound">Y</a> <a id="4575" class="Symbol">:</a> <a id="4577" href="UF.UA-FunExt.html#4534" class="Bound">𝓤</a> <a id="4579" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4581" class="Symbol">)</a> <a id="4583" class="Symbol">→</a> <a id="4585" href="UF.UA-FunExt.html#4542" class="Bound">P</a> <a id="4587" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4589" href="UF.UA-FunExt.html#4573" class="Bound">Y</a> <a id="4591" class="Symbol">→</a> <a id="4593" href="UF.UA-FunExt.html#4540" class="Bound">𝓥</a> <a id="4595" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="4599" href="UF.UA-FunExt.html#4567" class="Function">A&#39;</a> <a id="4602" href="UF.UA-FunExt.html#4602" class="Bound">Y</a> <a id="4604" href="UF.UA-FunExt.html#4604" class="Bound">q</a> <a id="4606" class="Symbol">=</a> <a id="4608" href="UF.UA-FunExt.html#4546" class="Bound">A</a> <a id="4610" href="UF.UA-FunExt.html#4602" class="Bound">Y</a> <a id="4612" class="Symbol">(</a><a id="4613" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="4620" href="UF.UA-FunExt.html#4542" class="Bound">P</a> <a id="4622" href="UF.UA-FunExt.html#4602" class="Bound">Y</a> <a id="4624" href="UF.UA-FunExt.html#4604" class="Bound">q</a><a id="4625" class="Symbol">)</a>

  <a id="4630" href="UF.UA-FunExt.html#4630" class="Function">b&#39;</a> <a id="4633" class="Symbol">:</a> <a id="4635" href="UF.UA-FunExt.html#4567" class="Function">A&#39;</a> <a id="4638" href="UF.UA-FunExt.html#4542" class="Bound">P</a> <a id="4640" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="4647" href="UF.UA-FunExt.html#4630" class="Function">b&#39;</a> <a id="4650" class="Symbol">=</a> <a id="4652" href="UF.UA-FunExt.html#4548" class="Bound">b</a>

  <a id="4657" href="UF.UA-FunExt.html#4657" class="Function">f&#39;</a> <a id="4660" class="Symbol">:</a> <a id="4662" class="Symbol">(</a><a id="4663" href="UF.UA-FunExt.html#4663" class="Bound">Y</a> <a id="4665" class="Symbol">:</a> <a id="4667" href="UF.UA-FunExt.html#4534" class="Bound">𝓤</a> <a id="4669" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4671" class="Symbol">)</a> <a id="4673" class="Symbol">(</a><a id="4674" href="UF.UA-FunExt.html#4674" class="Bound">q</a> <a id="4676" class="Symbol">:</a> <a id="4678" href="UF.UA-FunExt.html#4542" class="Bound">P</a> <a id="4680" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4682" href="UF.UA-FunExt.html#4663" class="Bound">Y</a><a id="4683" class="Symbol">)</a> <a id="4685" class="Symbol">→</a> <a id="4687" href="UF.UA-FunExt.html#4567" class="Function">A&#39;</a> <a id="4690" href="UF.UA-FunExt.html#4663" class="Bound">Y</a> <a id="4692" href="UF.UA-FunExt.html#4674" class="Bound">q</a>
  <a id="4696" href="UF.UA-FunExt.html#4657" class="Function">f&#39;</a> <a id="4699" class="Symbol">=</a> <a id="4701" href="MLTT.Id.html#307" class="Function">Jbased</a> <a id="4708" href="UF.UA-FunExt.html#4542" class="Bound">P</a> <a id="4710" href="UF.UA-FunExt.html#4567" class="Function">A&#39;</a> <a id="4713" href="UF.UA-FunExt.html#4630" class="Function">b&#39;</a>

  <a id="4719" href="UF.UA-FunExt.html#4719" class="Function">g</a> <a id="4721" class="Symbol">:</a> <a id="4723" href="UF.UA-FunExt.html#4546" class="Bound">A</a> <a id="4725" href="UF.UA-FunExt.html#4550" class="Bound">Y</a> <a id="4727" class="Symbol">(</a><a id="4728" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="4735" href="UF.UA-FunExt.html#4542" class="Bound">P</a> <a id="4737" href="UF.UA-FunExt.html#4550" class="Bound">Y</a> <a id="4739" class="Symbol">(</a><a id="4740" href="UF.UA-FunExt.html#3895" class="Function">prop-eqtoid</a> <a id="4752" href="UF.UA-FunExt.html#4537" class="Bound">pu</a> <a id="4755" href="UF.UA-FunExt.html#4542" class="Bound">P</a> <a id="4757" href="UF.UA-FunExt.html#4544" class="Bound">i</a> <a id="4759" href="UF.UA-FunExt.html#4550" class="Bound">Y</a> <a id="4761" href="UF.UA-FunExt.html#4552" class="Bound">e</a><a id="4762" class="Symbol">))</a>
  <a id="4767" href="UF.UA-FunExt.html#4719" class="Function">g</a> <a id="4769" class="Symbol">=</a> <a id="4771" href="UF.UA-FunExt.html#4657" class="Function">f&#39;</a> <a id="4774" href="UF.UA-FunExt.html#4550" class="Bound">Y</a> <a id="4776" class="Symbol">(</a><a id="4777" href="UF.UA-FunExt.html#3895" class="Function">prop-eqtoid</a> <a id="4789" href="UF.UA-FunExt.html#4537" class="Bound">pu</a> <a id="4792" href="UF.UA-FunExt.html#4542" class="Bound">P</a> <a id="4794" href="UF.UA-FunExt.html#4544" class="Bound">i</a> <a id="4796" href="UF.UA-FunExt.html#4550" class="Bound">Y</a> <a id="4798" href="UF.UA-FunExt.html#4552" class="Bound">e</a><a id="4799" class="Symbol">)</a>

  <a id="4804" href="UF.UA-FunExt.html#4804" class="Function">γ</a> <a id="4806" class="Symbol">:</a> <a id="4808" href="UF.UA-FunExt.html#4546" class="Bound">A</a> <a id="4810" href="UF.UA-FunExt.html#4550" class="Bound">Y</a> <a id="4812" class="Symbol">(</a><a id="4813" href="MLTT.Pi.html#444" class="Function">id</a> <a id="4816" href="UF.UA-FunExt.html#4552" class="Bound">e</a><a id="4817" class="Symbol">)</a>
  <a id="4821" href="UF.UA-FunExt.html#4804" class="Function">γ</a> <a id="4823" class="Symbol">=</a> <a id="4825" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4835" class="Symbol">(</a><a id="4836" href="UF.UA-FunExt.html#4546" class="Bound">A</a> <a id="4838" href="UF.UA-FunExt.html#4550" class="Bound">Y</a><a id="4839" class="Symbol">)</a> <a id="4841" class="Symbol">(</a><a id="4842" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="4864" class="Symbol">(</a><a id="4865" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="4872" href="UF.UA-FunExt.html#4542" class="Bound">P</a> <a id="4874" href="UF.UA-FunExt.html#4550" class="Bound">Y</a><a id="4875" class="Symbol">)</a> <a id="4877" class="Symbol">(</a><a id="4878" href="UF.UA-FunExt.html#4537" class="Bound">pu</a> <a id="4881" href="UF.UA-FunExt.html#4542" class="Bound">P</a> <a id="4883" href="UF.UA-FunExt.html#4544" class="Bound">i</a> <a id="4885" href="UF.UA-FunExt.html#4550" class="Bound">Y</a><a id="4886" class="Symbol">)</a> <a id="4888" href="UF.UA-FunExt.html#4552" class="Bound">e</a><a id="4889" class="Symbol">)</a> <a id="4891" href="UF.UA-FunExt.html#4719" class="Function">g</a>

<a id="prop-precomp-is-equiv"></a><a id="4894" href="UF.UA-FunExt.html#4894" class="Function">prop-precomp-is-equiv</a> <a id="4916" class="Symbol">:</a> <a id="4918" href="UF.UA-FunExt.html#3701" class="Function">propositional-univalence</a> <a id="4943" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                      <a id="4967" class="Symbol">→</a> <a id="4969" class="Symbol">(</a><a id="4970" href="UF.UA-FunExt.html#4970" class="Bound">X</a> <a id="4972" href="UF.UA-FunExt.html#4972" class="Bound">Y</a> <a id="4974" href="UF.UA-FunExt.html#4974" class="Bound">Z</a> <a id="4976" class="Symbol">:</a> <a id="4978" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4980" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4982" class="Symbol">)</a>
                      <a id="5006" class="Symbol">→</a> <a id="5008" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5016" href="UF.UA-FunExt.html#4970" class="Bound">X</a>
                      <a id="5040" class="Symbol">→</a> <a id="5042" class="Symbol">(</a><a id="5043" href="UF.UA-FunExt.html#5043" class="Bound">f</a> <a id="5045" class="Symbol">:</a> <a id="5047" href="UF.UA-FunExt.html#4970" class="Bound">X</a> <a id="5049" class="Symbol">→</a> <a id="5051" href="UF.UA-FunExt.html#4972" class="Bound">Y</a><a id="5052" class="Symbol">)</a>
                      <a id="5076" class="Symbol">→</a> <a id="5078" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5087" href="UF.UA-FunExt.html#5043" class="Bound">f</a>
                      <a id="5111" class="Symbol">→</a> <a id="5113" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5122" class="Symbol">(λ</a> <a id="5125" class="Symbol">(</a><a id="5126" href="UF.UA-FunExt.html#5126" class="Bound">g</a> <a id="5128" class="Symbol">:</a> <a id="5130" href="UF.UA-FunExt.html#4972" class="Bound">Y</a> <a id="5132" class="Symbol">→</a> <a id="5134" href="UF.UA-FunExt.html#4974" class="Bound">Z</a><a id="5135" class="Symbol">)</a> <a id="5137" class="Symbol">→</a> <a id="5139" href="UF.UA-FunExt.html#5126" class="Bound">g</a> <a id="5141" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5143" href="UF.UA-FunExt.html#5043" class="Bound">f</a><a id="5144" class="Symbol">)</a>
<a id="5146" href="UF.UA-FunExt.html#4894" class="Function">prop-precomp-is-equiv</a> <a id="5168" class="Symbol">{</a><a id="5169" href="UF.UA-FunExt.html#5169" class="Bound">𝓤</a><a id="5170" class="Symbol">}</a> <a id="5172" href="UF.UA-FunExt.html#5172" class="Bound">pu</a> <a id="5175" href="UF.UA-FunExt.html#5175" class="Bound">X</a> <a id="5177" href="UF.UA-FunExt.html#5177" class="Bound">Y</a> <a id="5179" href="UF.UA-FunExt.html#5179" class="Bound">Z</a> <a id="5181" href="UF.UA-FunExt.html#5181" class="Bound">i</a> <a id="5183" href="UF.UA-FunExt.html#5183" class="Bound">f</a> <a id="5185" href="UF.UA-FunExt.html#5185" class="Bound">ise</a> <a id="5189" class="Symbol">=</a>
 <a id="5192" href="UF.UA-FunExt.html#4383" class="Function">propositional-JEq</a> <a id="5210" href="UF.UA-FunExt.html#5172" class="Bound">pu</a> <a id="5213" href="UF.UA-FunExt.html#5169" class="Bound">𝓤</a> <a id="5215" href="UF.UA-FunExt.html#5175" class="Bound">X</a> <a id="5217" href="UF.UA-FunExt.html#5181" class="Bound">i</a> <a id="5219" class="Symbol">(λ</a> <a id="5222" href="UF.UA-FunExt.html#5222" class="Bound">W</a> <a id="5224" href="UF.UA-FunExt.html#5224" class="Bound">e</a> <a id="5226" class="Symbol">→</a> <a id="5228" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5237" class="Symbol">(λ</a> <a id="5240" href="UF.UA-FunExt.html#5240" class="Bound">g</a> <a id="5242" class="Symbol">→</a> <a id="5244" href="UF.UA-FunExt.html#5240" class="Bound">g</a> <a id="5246" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5248" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="5250" href="UF.UA-FunExt.html#5224" class="Bound">e</a> <a id="5252" href="UF.Equiv.html#3278" class="Function Operator">⌝</a><a id="5253" class="Symbol">))</a>
   <a id="5259" class="Symbol">(</a><a id="5260" href="UF.Equiv.html#1413" class="Function">id-is-equiv</a> <a id="5272" class="Symbol">(</a><a id="5273" href="UF.UA-FunExt.html#5175" class="Bound">X</a> <a id="5275" class="Symbol">→</a> <a id="5277" href="UF.UA-FunExt.html#5179" class="Bound">Z</a><a id="5278" class="Symbol">))</a> <a id="5281" href="UF.UA-FunExt.html#5177" class="Bound">Y</a> <a id="5283" class="Symbol">(</a><a id="5284" href="UF.UA-FunExt.html#5183" class="Bound">f</a> <a id="5286" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5288" href="UF.UA-FunExt.html#5185" class="Bound">ise</a><a id="5291" class="Symbol">)</a>

<a id="prop-precomp-is-equiv&#39;"></a><a id="5294" href="UF.UA-FunExt.html#5294" class="Function">prop-precomp-is-equiv&#39;</a> <a id="5317" class="Symbol">:</a> <a id="5319" href="UF.UA-FunExt.html#3701" class="Function">propositional-univalence</a> <a id="5344" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                       <a id="5369" class="Symbol">→</a> <a id="5371" class="Symbol">(</a><a id="5372" href="UF.UA-FunExt.html#5372" class="Bound">X</a> <a id="5374" href="UF.UA-FunExt.html#5374" class="Bound">Y</a> <a id="5376" href="UF.UA-FunExt.html#5376" class="Bound">Z</a> <a id="5378" class="Symbol">:</a> <a id="5380" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5382" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5384" class="Symbol">)</a>
                       <a id="5409" class="Symbol">→</a> <a id="5411" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5419" href="UF.UA-FunExt.html#5374" class="Bound">Y</a>
                       <a id="5444" class="Symbol">→</a> <a id="5446" class="Symbol">(</a><a id="5447" href="UF.UA-FunExt.html#5447" class="Bound">f</a> <a id="5449" class="Symbol">:</a> <a id="5451" href="UF.UA-FunExt.html#5372" class="Bound">X</a> <a id="5453" class="Symbol">→</a> <a id="5455" href="UF.UA-FunExt.html#5374" class="Bound">Y</a><a id="5456" class="Symbol">)</a>
                       <a id="5481" class="Symbol">→</a> <a id="5483" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5492" href="UF.UA-FunExt.html#5447" class="Bound">f</a>
                       <a id="5517" class="Symbol">→</a> <a id="5519" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="5528" class="Symbol">(λ</a> <a id="5531" class="Symbol">(</a><a id="5532" href="UF.UA-FunExt.html#5532" class="Bound">g</a> <a id="5534" class="Symbol">:</a> <a id="5536" href="UF.UA-FunExt.html#5374" class="Bound">Y</a> <a id="5538" class="Symbol">→</a> <a id="5540" href="UF.UA-FunExt.html#5376" class="Bound">Z</a><a id="5541" class="Symbol">)</a> <a id="5543" class="Symbol">→</a> <a id="5545" href="UF.UA-FunExt.html#5532" class="Bound">g</a> <a id="5547" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5549" href="UF.UA-FunExt.html#5447" class="Bound">f</a><a id="5550" class="Symbol">)</a>
<a id="5552" href="UF.UA-FunExt.html#5294" class="Function">prop-precomp-is-equiv&#39;</a> <a id="5575" class="Symbol">{</a><a id="5576" href="UF.UA-FunExt.html#5576" class="Bound">𝓤</a><a id="5577" class="Symbol">}</a> <a id="5579" href="UF.UA-FunExt.html#5579" class="Bound">pu</a> <a id="5582" href="UF.UA-FunExt.html#5582" class="Bound">X</a> <a id="5584" href="UF.UA-FunExt.html#5584" class="Bound">Y</a> <a id="5586" href="UF.UA-FunExt.html#5586" class="Bound">Z</a> <a id="5588" href="UF.UA-FunExt.html#5588" class="Bound">i</a> <a id="5590" href="UF.UA-FunExt.html#5590" class="Bound">f</a> <a id="5592" href="UF.UA-FunExt.html#5592" class="Bound">ise</a> <a id="5596" class="Symbol">=</a>
 <a id="5599" href="UF.UA-FunExt.html#4894" class="Function">prop-precomp-is-equiv</a> <a id="5621" href="UF.UA-FunExt.html#5579" class="Bound">pu</a> <a id="5624" href="UF.UA-FunExt.html#5582" class="Bound">X</a> <a id="5626" href="UF.UA-FunExt.html#5584" class="Bound">Y</a> <a id="5628" href="UF.UA-FunExt.html#5586" class="Bound">Z</a> <a id="5630" href="UF.UA-FunExt.html#5649" class="Function">j</a> <a id="5632" href="UF.UA-FunExt.html#5590" class="Bound">f</a> <a id="5634" href="UF.UA-FunExt.html#5592" class="Bound">ise</a>
  <a id="5640" class="Keyword">where</a>
   <a id="5649" href="UF.UA-FunExt.html#5649" class="Function">j</a> <a id="5651" class="Symbol">:</a> <a id="5653" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5661" href="UF.UA-FunExt.html#5582" class="Bound">X</a>
   <a id="5666" href="UF.UA-FunExt.html#5649" class="Function">j</a> <a id="5668" class="Symbol">=</a> <a id="5670" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="5684" class="Symbol">(</a><a id="5685" href="UF.UA-FunExt.html#5590" class="Bound">f</a> <a id="5687" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5689" href="UF.UA-FunExt.html#5592" class="Bound">ise</a><a id="5692" class="Symbol">)</a> <a id="5694" href="UF.UA-FunExt.html#5588" class="Bound">i</a>

<a id="propositional-univalence-gives-naive-prop-valued-funext"></a><a id="5697" href="UF.UA-FunExt.html#5697" class="Function">propositional-univalence-gives-naive-prop-valued-funext</a>
 <a id="5754" class="Symbol">:</a> <a id="5756" href="UF.UA-FunExt.html#3701" class="Function">propositional-univalence</a> <a id="5781" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
 <a id="5784" class="Symbol">→</a> <a id="5786" href="UF.UA-FunExt.html#3500" class="Function">naive-prop-valued-funext</a> <a id="5811" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5813" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="5815" href="UF.UA-FunExt.html#5697" class="Function">propositional-univalence-gives-naive-prop-valued-funext</a>
 <a id="5872" class="Symbol">{</a><a id="5873" href="UF.UA-FunExt.html#5873" class="Bound">𝓤</a><a id="5874" class="Symbol">}</a> <a id="5876" class="Symbol">{</a><a id="5877" href="UF.UA-FunExt.html#5877" class="Bound">𝓥</a><a id="5878" class="Symbol">}</a> <a id="5880" href="UF.UA-FunExt.html#5880" class="Bound">pu</a> <a id="5883" href="UF.UA-FunExt.html#5883" class="Bound">X</a> <a id="5885" href="UF.UA-FunExt.html#5885" class="Bound">Y</a> <a id="5887" href="UF.UA-FunExt.html#5887" class="Bound">Y-is-prop</a> <a id="5897" href="UF.UA-FunExt.html#5897" class="Bound">f₀</a> <a id="5900" href="UF.UA-FunExt.html#5900" class="Bound">f₁</a> <a id="5903" class="Symbol">=</a> <a id="5905" href="UF.UA-FunExt.html#6487" class="Function">γ</a>
 <a id="5908" class="Keyword">where</a>
  <a id="5916" href="UF.UA-FunExt.html#5916" class="Function">Δ</a> <a id="5918" class="Symbol">:</a> <a id="5920" href="UF.UA-FunExt.html#5873" class="Bound">𝓤</a> <a id="5922" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="5926" href="UF.UA-FunExt.html#5916" class="Function">Δ</a> <a id="5928" class="Symbol">=</a> <a id="5930" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5932" href="UF.UA-FunExt.html#5932" class="Bound">y₀</a> <a id="5935" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5937" href="UF.UA-FunExt.html#5885" class="Bound">Y</a> <a id="5939" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5941" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5943" href="UF.UA-FunExt.html#5943" class="Bound">y₁</a> <a id="5946" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5948" href="UF.UA-FunExt.html#5885" class="Bound">Y</a> <a id="5950" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5952" href="UF.UA-FunExt.html#5932" class="Bound">y₀</a> <a id="5955" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5957" href="UF.UA-FunExt.html#5943" class="Bound">y₁</a>

  <a id="5963" href="UF.UA-FunExt.html#5963" class="Function">δ</a> <a id="5965" class="Symbol">:</a> <a id="5967" href="UF.UA-FunExt.html#5885" class="Bound">Y</a> <a id="5969" class="Symbol">→</a> <a id="5971" href="UF.UA-FunExt.html#5916" class="Function">Δ</a>
  <a id="5975" href="UF.UA-FunExt.html#5963" class="Function">δ</a> <a id="5977" href="UF.UA-FunExt.html#5977" class="Bound">y</a> <a id="5979" class="Symbol">=</a> <a id="5981" class="Symbol">(</a><a id="5982" href="UF.UA-FunExt.html#5977" class="Bound">y</a> <a id="5984" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5986" href="UF.UA-FunExt.html#5977" class="Bound">y</a> <a id="5988" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5990" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="5994" class="Symbol">)</a>

  <a id="5999" href="UF.UA-FunExt.html#5999" class="Function">π₀</a> <a id="6002" href="UF.UA-FunExt.html#6002" class="Function">π₁</a> <a id="6005" class="Symbol">:</a> <a id="6007" href="UF.UA-FunExt.html#5916" class="Function">Δ</a> <a id="6009" class="Symbol">→</a> <a id="6011" href="UF.UA-FunExt.html#5885" class="Bound">Y</a>
  <a id="6015" href="UF.UA-FunExt.html#5999" class="Function">π₀</a> <a id="6018" class="Symbol">(</a><a id="6019" href="UF.UA-FunExt.html#6019" class="Bound">y₀</a> <a id="6022" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6024" href="UF.UA-FunExt.html#6024" class="Bound">y₁</a> <a id="6027" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6029" href="UF.UA-FunExt.html#6029" class="Bound">p</a><a id="6030" class="Symbol">)</a> <a id="6032" class="Symbol">=</a> <a id="6034" href="UF.UA-FunExt.html#6019" class="Bound">y₀</a>
  <a id="6039" href="UF.UA-FunExt.html#6002" class="Function">π₁</a> <a id="6042" class="Symbol">(</a><a id="6043" href="UF.UA-FunExt.html#6043" class="Bound">y₀</a> <a id="6046" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6048" href="UF.UA-FunExt.html#6048" class="Bound">y₁</a> <a id="6051" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6053" href="UF.UA-FunExt.html#6053" class="Bound">p</a><a id="6054" class="Symbol">)</a> <a id="6056" class="Symbol">=</a> <a id="6058" href="UF.UA-FunExt.html#6048" class="Bound">y₁</a>

  <a id="6064" href="UF.UA-FunExt.html#6064" class="Function">δ-is-equiv</a> <a id="6075" class="Symbol">:</a> <a id="6077" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6086" href="UF.UA-FunExt.html#5963" class="Function">δ</a>
  <a id="6090" href="UF.UA-FunExt.html#6064" class="Function">δ-is-equiv</a> <a id="6101" class="Symbol">=</a> <a id="6103" class="Symbol">(</a><a id="6104" href="UF.UA-FunExt.html#5999" class="Function">π₀</a> <a id="6107" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6109" href="UF.UA-FunExt.html#6136" class="Function">η</a><a id="6110" class="Symbol">)</a> <a id="6112" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6114" class="Symbol">(</a><a id="6115" href="UF.UA-FunExt.html#5999" class="Function">π₀</a> <a id="6118" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6120" href="UF.UA-FunExt.html#6198" class="Function">ε</a><a id="6121" class="Symbol">)</a>
   <a id="6126" class="Keyword">where</a>
    <a id="6136" href="UF.UA-FunExt.html#6136" class="Function">η</a> <a id="6138" class="Symbol">:</a> <a id="6140" class="Symbol">(</a><a id="6141" href="UF.UA-FunExt.html#6141" class="Bound">d</a> <a id="6143" class="Symbol">:</a> <a id="6145" href="UF.UA-FunExt.html#5916" class="Function">Δ</a><a id="6146" class="Symbol">)</a> <a id="6148" class="Symbol">→</a> <a id="6150" href="UF.UA-FunExt.html#5963" class="Function">δ</a> <a id="6152" class="Symbol">(</a><a id="6153" href="UF.UA-FunExt.html#5999" class="Function">π₀</a> <a id="6156" href="UF.UA-FunExt.html#6141" class="Bound">d</a><a id="6157" class="Symbol">)</a> <a id="6159" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6161" href="UF.UA-FunExt.html#6141" class="Bound">d</a>
    <a id="6167" href="UF.UA-FunExt.html#6136" class="Function">η</a> <a id="6169" class="Symbol">(</a><a id="6170" href="UF.UA-FunExt.html#6170" class="Bound">y₀</a> <a id="6173" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6175" href="UF.UA-FunExt.html#6175" class="Bound">y₁</a> <a id="6178" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6180" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="6184" class="Symbol">)</a> <a id="6186" class="Symbol">=</a> <a id="6188" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="6198" href="UF.UA-FunExt.html#6198" class="Function">ε</a> <a id="6200" class="Symbol">:</a> <a id="6202" class="Symbol">(</a><a id="6203" href="UF.UA-FunExt.html#6203" class="Bound">y</a> <a id="6205" class="Symbol">:</a> <a id="6207" href="UF.UA-FunExt.html#5885" class="Bound">Y</a><a id="6208" class="Symbol">)</a> <a id="6210" class="Symbol">→</a> <a id="6212" href="UF.UA-FunExt.html#5999" class="Function">π₀</a> <a id="6215" class="Symbol">(</a><a id="6216" href="UF.UA-FunExt.html#5963" class="Function">δ</a> <a id="6218" href="UF.UA-FunExt.html#6203" class="Bound">y</a><a id="6219" class="Symbol">)</a> <a id="6221" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6223" href="UF.UA-FunExt.html#6203" class="Bound">y</a>
    <a id="6229" href="UF.UA-FunExt.html#6198" class="Function">ε</a> <a id="6231" href="UF.UA-FunExt.html#6231" class="Bound">y</a> <a id="6233" class="Symbol">=</a> <a id="6235" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="6243" href="UF.UA-FunExt.html#6243" class="Function">πδ</a> <a id="6246" class="Symbol">:</a> <a id="6248" href="UF.UA-FunExt.html#5999" class="Function">π₀</a> <a id="6251" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6253" href="UF.UA-FunExt.html#5963" class="Function">δ</a> <a id="6255" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6257" href="UF.UA-FunExt.html#6002" class="Function">π₁</a> <a id="6260" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6262" href="UF.UA-FunExt.html#5963" class="Function">δ</a>
  <a id="6266" href="UF.UA-FunExt.html#6243" class="Function">πδ</a> <a id="6269" class="Symbol">=</a> <a id="6271" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="6279" href="UF.UA-FunExt.html#6279" class="Function">φ</a> <a id="6281" class="Symbol">:</a> <a id="6283" class="Symbol">(</a><a id="6284" href="UF.UA-FunExt.html#5916" class="Function">Δ</a> <a id="6286" class="Symbol">→</a> <a id="6288" href="UF.UA-FunExt.html#5885" class="Bound">Y</a><a id="6289" class="Symbol">)</a> <a id="6291" class="Symbol">→</a> <a id="6293" class="Symbol">(</a><a id="6294" href="UF.UA-FunExt.html#5885" class="Bound">Y</a> <a id="6296" class="Symbol">→</a> <a id="6298" href="UF.UA-FunExt.html#5885" class="Bound">Y</a><a id="6299" class="Symbol">)</a>
  <a id="6303" href="UF.UA-FunExt.html#6279" class="Function">φ</a> <a id="6305" href="UF.UA-FunExt.html#6305" class="Bound">π</a> <a id="6307" class="Symbol">=</a> <a id="6309" href="UF.UA-FunExt.html#6305" class="Bound">π</a> <a id="6311" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="6313" href="UF.UA-FunExt.html#5963" class="Function">δ</a>

  <a id="6318" href="UF.UA-FunExt.html#6318" class="Function">φ-is-equiv</a> <a id="6329" class="Symbol">:</a> <a id="6331" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="6340" href="UF.UA-FunExt.html#6279" class="Function">φ</a>
  <a id="6344" href="UF.UA-FunExt.html#6318" class="Function">φ-is-equiv</a> <a id="6355" class="Symbol">=</a> <a id="6357" href="UF.UA-FunExt.html#4894" class="Function">prop-precomp-is-equiv</a> <a id="6379" href="UF.UA-FunExt.html#5880" class="Bound">pu</a> <a id="6382" href="UF.UA-FunExt.html#5885" class="Bound">Y</a> <a id="6384" href="UF.UA-FunExt.html#5916" class="Function">Δ</a> <a id="6386" href="UF.UA-FunExt.html#5885" class="Bound">Y</a> <a id="6388" href="UF.UA-FunExt.html#5887" class="Bound">Y-is-prop</a> <a id="6398" href="UF.UA-FunExt.html#5963" class="Function">δ</a> <a id="6400" href="UF.UA-FunExt.html#6064" class="Function">δ-is-equiv</a>

  <a id="6414" href="UF.UA-FunExt.html#6414" class="Function">π₀-equals-π₁</a> <a id="6427" class="Symbol">:</a> <a id="6429" href="UF.UA-FunExt.html#5999" class="Function">π₀</a> <a id="6432" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6434" href="UF.UA-FunExt.html#6002" class="Function">π₁</a>
  <a id="6439" href="UF.UA-FunExt.html#6414" class="Function">π₀-equals-π₁</a> <a id="6452" class="Symbol">=</a> <a id="6454" href="UF.Equiv.html#1141" class="Function">equivs-are-lc</a> <a id="6468" href="UF.UA-FunExt.html#6279" class="Function">φ</a> <a id="6470" href="UF.UA-FunExt.html#6318" class="Function">φ-is-equiv</a> <a id="6481" href="UF.UA-FunExt.html#6243" class="Function">πδ</a>

  <a id="6487" href="UF.UA-FunExt.html#6487" class="Function">γ</a> <a id="6489" class="Symbol">:</a> <a id="6491" href="UF.UA-FunExt.html#5897" class="Bound">f₀</a> <a id="6494" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6496" href="UF.UA-FunExt.html#5900" class="Bound">f₁</a>
  <a id="6501" href="UF.UA-FunExt.html#6487" class="Function">γ</a> <a id="6503" class="Symbol">=</a> <a id="6505" href="UF.UA-FunExt.html#5897" class="Bound">f₀</a>                              <a id="6537" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="6551" class="Symbol">(λ</a> <a id="6554" href="UF.UA-FunExt.html#6554" class="Bound">x</a> <a id="6556" class="Symbol">→</a> <a id="6558" href="UF.UA-FunExt.html#5897" class="Bound">f₀</a> <a id="6561" href="UF.UA-FunExt.html#6554" class="Bound">x</a><a id="6562" class="Symbol">)</a>                    <a id="6583" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="6597" class="Symbol">(λ</a> <a id="6600" href="UF.UA-FunExt.html#6600" class="Bound">x</a> <a id="6602" class="Symbol">→</a> <a id="6604" href="UF.UA-FunExt.html#5999" class="Function">π₀</a> <a id="6607" class="Symbol">(</a><a id="6608" href="UF.UA-FunExt.html#5897" class="Bound">f₀</a> <a id="6611" href="UF.UA-FunExt.html#6600" class="Bound">x</a> <a id="6613" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6615" href="UF.UA-FunExt.html#5900" class="Bound">f₁</a> <a id="6618" href="UF.UA-FunExt.html#6600" class="Bound">x</a> <a id="6620" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6622" href="UF.UA-FunExt.html#6781" class="Function">h</a> <a id="6624" href="UF.UA-FunExt.html#6600" class="Bound">x</a><a id="6625" class="Symbol">))</a>  <a id="6629" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6632" href="UF.UA-FunExt.html#6846" class="Function">I</a> <a id="6634" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
      <a id="6642" class="Symbol">(λ</a> <a id="6645" href="UF.UA-FunExt.html#6645" class="Bound">x</a> <a id="6647" class="Symbol">→</a> <a id="6649" href="UF.UA-FunExt.html#6002" class="Function">π₁</a> <a id="6652" class="Symbol">(</a><a id="6653" href="UF.UA-FunExt.html#5897" class="Bound">f₀</a> <a id="6656" href="UF.UA-FunExt.html#6645" class="Bound">x</a> <a id="6658" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6660" href="UF.UA-FunExt.html#5900" class="Bound">f₁</a> <a id="6663" href="UF.UA-FunExt.html#6645" class="Bound">x</a> <a id="6665" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6667" href="UF.UA-FunExt.html#6781" class="Function">h</a> <a id="6669" href="UF.UA-FunExt.html#6645" class="Bound">x</a><a id="6670" class="Symbol">))</a>  <a id="6674" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="6688" class="Symbol">(λ</a> <a id="6691" href="UF.UA-FunExt.html#6691" class="Bound">x</a> <a id="6693" class="Symbol">→</a> <a id="6695" href="UF.UA-FunExt.html#5900" class="Bound">f₁</a> <a id="6698" href="UF.UA-FunExt.html#6691" class="Bound">x</a><a id="6699" class="Symbol">)</a>                    <a id="6720" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
      <a id="6734" href="UF.UA-FunExt.html#5900" class="Bound">f₁</a>                              <a id="6766" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
   <a id="6771" class="Keyword">where</a>
    <a id="6781" href="UF.UA-FunExt.html#6781" class="Function">h</a> <a id="6783" class="Symbol">:</a> <a id="6785" class="Symbol">(</a><a id="6786" href="UF.UA-FunExt.html#6786" class="Bound">x</a> <a id="6788" class="Symbol">:</a> <a id="6790" href="UF.UA-FunExt.html#5883" class="Bound">X</a><a id="6791" class="Symbol">)</a> <a id="6793" class="Symbol">→</a> <a id="6795" href="UF.UA-FunExt.html#5897" class="Bound">f₀</a> <a id="6798" href="UF.UA-FunExt.html#6786" class="Bound">x</a> <a id="6800" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6802" href="UF.UA-FunExt.html#5900" class="Bound">f₁</a> <a id="6805" href="UF.UA-FunExt.html#6786" class="Bound">x</a>
    <a id="6811" href="UF.UA-FunExt.html#6781" class="Function">h</a> <a id="6813" href="UF.UA-FunExt.html#6813" class="Bound">x</a> <a id="6815" class="Symbol">=</a> <a id="6817" href="UF.UA-FunExt.html#5887" class="Bound">Y-is-prop</a> <a id="6827" class="Symbol">(</a><a id="6828" href="UF.UA-FunExt.html#5897" class="Bound">f₀</a> <a id="6831" href="UF.UA-FunExt.html#6813" class="Bound">x</a><a id="6832" class="Symbol">)</a> <a id="6834" class="Symbol">(</a><a id="6835" href="UF.UA-FunExt.html#5900" class="Bound">f₁</a> <a id="6838" href="UF.UA-FunExt.html#6813" class="Bound">x</a><a id="6839" class="Symbol">)</a>

    <a id="6846" href="UF.UA-FunExt.html#6846" class="Function">I</a> <a id="6848" class="Symbol">=</a> <a id="6850" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6853" class="Symbol">(λ</a> <a id="6856" href="UF.UA-FunExt.html#6856" class="Bound">π</a> <a id="6858" href="UF.UA-FunExt.html#6858" class="Bound">x</a> <a id="6860" class="Symbol">→</a> <a id="6862" href="UF.UA-FunExt.html#6856" class="Bound">π</a> <a id="6864" class="Symbol">(</a><a id="6865" href="UF.UA-FunExt.html#5897" class="Bound">f₀</a> <a id="6868" href="UF.UA-FunExt.html#6858" class="Bound">x</a> <a id="6870" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6872" href="UF.UA-FunExt.html#5900" class="Bound">f₁</a> <a id="6875" href="UF.UA-FunExt.html#6858" class="Bound">x</a> <a id="6877" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6879" href="UF.UA-FunExt.html#6781" class="Function">h</a> <a id="6881" href="UF.UA-FunExt.html#6858" class="Bound">x</a><a id="6882" class="Symbol">))</a> <a id="6885" href="UF.UA-FunExt.html#6414" class="Function">π₀-equals-π₁</a>

<a id="6899" class="Markup">\end{code}</a><a id="6909" class="Background">
</a></pre></body></html>

==> anc/html/UF.Univalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Univalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo.

Formulation of univalence. Notice that this file doesn&#39;t postulate
univalence. It only defines the notion of univalent
universe. Univalence, when used, is taken as an explicit hypothesis.

</a><a id="207" class="Markup">\begin{code}</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">OPTIONS</a> <a id="233" class="Pragma">--safe</a> <a id="240" class="Pragma">--without-K</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="UF.Univalence.html" class="Module">UF.Univalence</a> <a id="278" class="Keyword">where</a>

<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="UF.Base.html" class="Module">UF.Base</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="359" class="Keyword">open</a> <a id="364" class="Keyword">import</a> <a id="371" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="UF.LeftCancellable.html" class="Module">UF.LeftCancellable</a>

<a id="is-univalent"></a><a id="412" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="425" class="Symbol">:</a> <a id="427" class="Symbol">∀</a> <a id="429" href="UF.Univalence.html#429" class="Bound">𝓤</a> <a id="431" class="Symbol">→</a> <a id="433" href="UF.Univalence.html#429" class="Bound">𝓤</a> <a id="435" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="437" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="439" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="452" href="UF.Univalence.html#452" class="Bound">𝓤</a> <a id="454" class="Symbol">=</a> <a id="456" class="Symbol">(</a><a id="457" href="UF.Univalence.html#457" class="Bound">X</a> <a id="459" href="UF.Univalence.html#459" class="Bound">Y</a> <a id="461" class="Symbol">:</a> <a id="463" href="UF.Univalence.html#452" class="Bound">𝓤</a> <a id="465" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="467" class="Symbol">)</a> <a id="469" class="Symbol">→</a> <a id="471" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="480" class="Symbol">(</a><a id="481" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="488" href="UF.Univalence.html#457" class="Bound">X</a> <a id="490" href="UF.Univalence.html#459" class="Bound">Y</a><a id="491" class="Symbol">)</a>

<a id="Univalence"></a><a id="494" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="505" class="Symbol">:</a> <a id="507" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="510" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="521" class="Symbol">=</a> <a id="523" class="Symbol">(</a><a id="524" href="UF.Univalence.html#524" class="Bound">𝓤</a> <a id="526" class="Symbol">:</a> <a id="528" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="536" class="Symbol">)</a> <a id="538" class="Symbol">→</a> <a id="540" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="553" href="UF.Univalence.html#524" class="Bound">𝓤</a>

<a id="idtoeq&#39;"></a><a id="556" href="UF.Univalence.html#556" class="Function">idtoeq&#39;</a> <a id="564" class="Symbol">:</a> <a id="566" class="Symbol">(</a><a id="567" href="UF.Univalence.html#567" class="Bound">X</a> <a id="569" href="UF.Univalence.html#569" class="Bound">Y</a> <a id="571" class="Symbol">:</a> <a id="573" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="575" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="577" class="Symbol">)</a> <a id="579" class="Symbol">→</a> <a id="581" href="UF.Univalence.html#567" class="Bound">X</a> <a id="583" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="585" href="UF.Univalence.html#569" class="Bound">Y</a> <a id="587" class="Symbol">→</a> <a id="589" href="UF.Univalence.html#567" class="Bound">X</a> <a id="591" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="593" href="UF.Univalence.html#569" class="Bound">Y</a>
<a id="595" href="UF.Univalence.html#556" class="Function">idtoeq&#39;</a> <a id="603" href="UF.Univalence.html#603" class="Bound">X</a> <a id="605" href="UF.Univalence.html#605" class="Bound">Y</a> <a id="607" href="UF.Univalence.html#607" class="Bound">p</a> <a id="609" class="Symbol">=</a> <a id="611" class="Symbol">(</a><a id="612" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="620" href="UF.Univalence.html#607" class="Bound">p</a> <a id="622" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="624" href="UF.Equiv.html#11198" class="Function">transports-are-equivs</a> <a id="646" href="UF.Univalence.html#607" class="Bound">p</a><a id="647" class="Symbol">)</a>

<a id="idtoEqs-agree"></a><a id="650" href="UF.Univalence.html#650" class="Function">idtoEqs-agree</a> <a id="664" class="Symbol">:</a> <a id="666" class="Symbol">(</a><a id="667" href="UF.Univalence.html#667" class="Bound">X</a> <a id="669" href="UF.Univalence.html#669" class="Bound">Y</a> <a id="671" class="Symbol">:</a> <a id="673" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="675" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="677" class="Symbol">)</a> <a id="679" class="Symbol">→</a> <a id="681" href="UF.Univalence.html#556" class="Function">idtoeq&#39;</a> <a id="689" href="UF.Univalence.html#667" class="Bound">X</a> <a id="691" href="UF.Univalence.html#669" class="Bound">Y</a> <a id="693" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="695" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="702" href="UF.Univalence.html#667" class="Bound">X</a> <a id="704" href="UF.Univalence.html#669" class="Bound">Y</a>
<a id="706" href="UF.Univalence.html#650" class="Function">idtoEqs-agree</a> <a id="720" href="UF.Univalence.html#720" class="Bound">X</a> <a id="722" class="Symbol">_</a> <a id="724" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="729" class="Symbol">=</a> <a id="731" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Idtofun-is-equiv"></a><a id="737" href="UF.Univalence.html#737" class="Function">Idtofun-is-equiv</a> <a id="754" class="Symbol">:</a> <a id="756" class="Symbol">(</a><a id="757" href="UF.Univalence.html#757" class="Bound">X</a> <a id="759" href="UF.Univalence.html#759" class="Bound">Y</a> <a id="761" class="Symbol">:</a> <a id="763" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="765" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="767" class="Symbol">)</a> <a id="769" class="Symbol">(</a><a id="770" href="UF.Univalence.html#770" class="Bound">p</a> <a id="772" class="Symbol">:</a> <a id="774" href="UF.Univalence.html#757" class="Bound">X</a> <a id="776" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="778" href="UF.Univalence.html#759" class="Bound">Y</a><a id="779" class="Symbol">)</a> <a id="781" class="Symbol">→</a> <a id="783" href="UF.Equiv.html#402" class="Function">is-equiv</a><a id="791" class="Symbol">(</a><a id="792" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="800" href="UF.Univalence.html#757" class="Bound">X</a> <a id="802" href="UF.Univalence.html#759" class="Bound">Y</a> <a id="804" href="UF.Univalence.html#770" class="Bound">p</a><a id="805" class="Symbol">)</a>
<a id="807" href="UF.Univalence.html#737" class="Function">Idtofun-is-equiv</a> <a id="824" href="UF.Univalence.html#824" class="Bound">X</a> <a id="826" href="UF.Univalence.html#826" class="Bound">Y</a> <a id="828" href="UF.Univalence.html#828" class="Bound">p</a> <a id="830" class="Symbol">=</a> <a id="832" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a><a id="835" class="Symbol">(</a><a id="836" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="843" href="UF.Univalence.html#824" class="Bound">X</a> <a id="845" href="UF.Univalence.html#826" class="Bound">Y</a> <a id="847" href="UF.Univalence.html#828" class="Bound">p</a><a id="848" class="Symbol">)</a>

<a id="851" class="Keyword">module</a> <a id="858" href="UF.Univalence.html#858" class="Module">_</a>
        <a id="868" class="Symbol">(</a><a id="869" href="UF.Univalence.html#869" class="Bound">ua</a> <a id="872" class="Symbol">:</a> <a id="874" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="887" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="888" class="Symbol">)</a>
       <a id="897" class="Keyword">where</a>

 <a id="905" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="912" class="Symbol">:</a> <a id="914" class="Symbol">(</a><a id="915" href="UF.Univalence.html#915" class="Bound">X</a> <a id="917" href="UF.Univalence.html#917" class="Bound">Y</a> <a id="919" class="Symbol">:</a> <a id="921" href="UF.Univalence.html#887" class="Bound">𝓤</a> <a id="923" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="925" class="Symbol">)</a> <a id="927" class="Symbol">→</a> <a id="929" href="UF.Univalence.html#915" class="Bound">X</a> <a id="931" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="933" href="UF.Univalence.html#917" class="Bound">Y</a> <a id="935" class="Symbol">→</a> <a id="937" href="UF.Univalence.html#915" class="Bound">X</a> <a id="939" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="941" href="UF.Univalence.html#917" class="Bound">Y</a>
 <a id="944" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="951" href="UF.Univalence.html#951" class="Bound">X</a> <a id="953" href="UF.Univalence.html#953" class="Bound">Y</a> <a id="955" class="Symbol">=</a> <a id="957" href="UF.Equiv.html#498" class="Function">inverse</a> <a id="965" class="Symbol">(</a><a id="966" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="973" href="UF.Univalence.html#951" class="Bound">X</a> <a id="975" href="UF.Univalence.html#953" class="Bound">Y</a><a id="976" class="Symbol">)</a> <a id="978" class="Symbol">(</a><a id="979" href="UF.Univalence.html#869" class="Bound">ua</a> <a id="982" href="UF.Univalence.html#951" class="Bound">X</a> <a id="984" href="UF.Univalence.html#953" class="Bound">Y</a><a id="985" class="Symbol">)</a>

 <a id="989" href="UF.Univalence.html#989" class="Function">idtoeq-eqtoid</a> <a id="1003" class="Symbol">:</a> <a id="1005" class="Symbol">(</a><a id="1006" href="UF.Univalence.html#1006" class="Bound">X</a> <a id="1008" href="UF.Univalence.html#1008" class="Bound">Y</a> <a id="1010" class="Symbol">:</a> <a id="1012" href="UF.Univalence.html#887" class="Bound">𝓤</a> <a id="1014" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1016" class="Symbol">)</a> <a id="1018" class="Symbol">(</a><a id="1019" href="UF.Univalence.html#1019" class="Bound">e</a> <a id="1021" class="Symbol">:</a> <a id="1023" href="UF.Univalence.html#1006" class="Bound">X</a> <a id="1025" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1027" href="UF.Univalence.html#1008" class="Bound">Y</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="1039" href="UF.Univalence.html#1006" class="Bound">X</a> <a id="1041" href="UF.Univalence.html#1008" class="Bound">Y</a> <a id="1043" class="Symbol">(</a><a id="1044" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="1051" href="UF.Univalence.html#1006" class="Bound">X</a> <a id="1053" href="UF.Univalence.html#1008" class="Bound">Y</a> <a id="1055" href="UF.Univalence.html#1019" class="Bound">e</a><a id="1056" class="Symbol">)</a> <a id="1058" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1060" href="UF.Univalence.html#1019" class="Bound">e</a>
 <a id="1063" href="UF.Univalence.html#989" class="Function">idtoeq-eqtoid</a> <a id="1077" href="UF.Univalence.html#1077" class="Bound">X</a> <a id="1079" href="UF.Univalence.html#1079" class="Bound">Y</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="1105" class="Symbol">(</a><a id="1106" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="1113" href="UF.Univalence.html#1077" class="Bound">X</a> <a id="1115" href="UF.Univalence.html#1079" class="Bound">Y</a><a id="1116" class="Symbol">)</a> <a id="1118" class="Symbol">(</a><a id="1119" href="UF.Univalence.html#869" class="Bound">ua</a> <a id="1122" href="UF.Univalence.html#1077" class="Bound">X</a> <a id="1124" href="UF.Univalence.html#1079" class="Bound">Y</a><a id="1125" class="Symbol">)</a>

 <a id="1129" href="UF.Univalence.html#1129" class="Function">eqtoid-idtoeq</a> <a id="1143" class="Symbol">:</a> <a id="1145" class="Symbol">(</a><a id="1146" href="UF.Univalence.html#1146" class="Bound">X</a> <a id="1148" href="UF.Univalence.html#1148" class="Bound">Y</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="UF.Univalence.html#887" class="Bound">𝓤</a> <a id="1154" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1156" class="Symbol">)</a> <a id="1158" class="Symbol">(</a><a id="1159" href="UF.Univalence.html#1159" class="Bound">p</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="UF.Univalence.html#1146" class="Bound">X</a> <a id="1165" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1167" href="UF.Univalence.html#1148" class="Bound">Y</a><a id="1168" class="Symbol">)</a> <a id="1170" class="Symbol">→</a>  <a id="1173" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="1180" href="UF.Univalence.html#1146" class="Bound">X</a> <a id="1182" href="UF.Univalence.html#1148" class="Bound">Y</a> <a id="1184" class="Symbol">(</a><a id="1185" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="1192" href="UF.Univalence.html#1146" class="Bound">X</a> <a id="1194" href="UF.Univalence.html#1148" class="Bound">Y</a> <a id="1196" href="UF.Univalence.html#1159" class="Bound">p</a><a id="1197" class="Symbol">)</a> <a id="1199" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1201" href="UF.Univalence.html#1159" class="Bound">p</a>
 <a id="1204" href="UF.Univalence.html#1129" class="Function">eqtoid-idtoeq</a> <a id="1218" href="UF.Univalence.html#1218" class="Bound">X</a> <a id="1220" href="UF.Univalence.html#1220" class="Bound">Y</a> <a id="1222" class="Symbol">=</a> <a id="1224" href="UF.Equiv.html#5680" class="Function">inverses-are-retractions</a> <a id="1249" class="Symbol">(</a><a id="1250" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="1257" href="UF.Univalence.html#1218" class="Bound">X</a> <a id="1259" href="UF.Univalence.html#1220" class="Bound">Y</a><a id="1260" class="Symbol">)</a> <a id="1262" class="Symbol">(</a><a id="1263" href="UF.Univalence.html#869" class="Bound">ua</a> <a id="1266" href="UF.Univalence.html#1218" class="Bound">X</a> <a id="1268" href="UF.Univalence.html#1220" class="Bound">Y</a><a id="1269" class="Symbol">)</a>

 <a id="1273" href="UF.Univalence.html#1273" class="Function">eqtoid-refl</a> <a id="1285" class="Symbol">:</a> <a id="1287" class="Symbol">(</a><a id="1288" href="UF.Univalence.html#1288" class="Bound">X</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="UF.Univalence.html#887" class="Bound">𝓤</a> <a id="1294" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1296" class="Symbol">)</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="1307" href="UF.Univalence.html#1288" class="Bound">X</a> <a id="1309" href="UF.Univalence.html#1288" class="Bound">X</a> <a id="1311" class="Symbol">(</a><a id="1312" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="1319" href="UF.Univalence.html#1288" class="Bound">X</a><a id="1320" class="Symbol">)</a> <a id="1322" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1324" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
 <a id="1330" href="UF.Univalence.html#1273" class="Function">eqtoid-refl</a> <a id="1342" href="UF.Univalence.html#1342" class="Bound">X</a> <a id="1344" class="Symbol">=</a> <a id="1346" href="UF.Univalence.html#1129" class="Function">eqtoid-idtoeq</a> <a id="1360" href="UF.Univalence.html#1342" class="Bound">X</a> <a id="1362" href="UF.Univalence.html#1342" class="Bound">X</a> <a id="1364" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="1371" href="UF.Univalence.html#1371" class="Function">idtoeq&#39;-eqtoid</a> <a id="1386" class="Symbol">:</a> <a id="1388" class="Symbol">(</a><a id="1389" href="UF.Univalence.html#1389" class="Bound">X</a> <a id="1391" href="UF.Univalence.html#1391" class="Bound">Y</a> <a id="1393" class="Symbol">:</a> <a id="1395" href="UF.Univalence.html#887" class="Bound">𝓤</a> <a id="1397" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1399" class="Symbol">)</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="UF.Univalence.html#556" class="Function">idtoeq&#39;</a> <a id="1411" href="UF.Univalence.html#1389" class="Bound">X</a> <a id="1413" href="UF.Univalence.html#1391" class="Bound">Y</a> <a id="1415" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1417" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="1424" href="UF.Univalence.html#1389" class="Bound">X</a> <a id="1426" href="UF.Univalence.html#1391" class="Bound">Y</a> <a id="1428" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1430" href="MLTT.Pi.html#444" class="Function">id</a>
 <a id="1434" href="UF.Univalence.html#1371" class="Function">idtoeq&#39;-eqtoid</a> <a id="1449" href="UF.Univalence.html#1449" class="Bound">X</a> <a id="1451" href="UF.Univalence.html#1451" class="Bound">Y</a> <a id="1453" href="UF.Univalence.html#1453" class="Bound">e</a> <a id="1455" class="Symbol">=</a> <a id="1457" href="UF.Univalence.html#650" class="Function">idtoEqs-agree</a> <a id="1471" href="UF.Univalence.html#1449" class="Bound">X</a> <a id="1473" href="UF.Univalence.html#1451" class="Bound">Y</a> <a id="1475" class="Symbol">(</a><a id="1476" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="1483" href="UF.Univalence.html#1449" class="Bound">X</a> <a id="1485" href="UF.Univalence.html#1451" class="Bound">Y</a> <a id="1487" href="UF.Univalence.html#1453" class="Bound">e</a><a id="1488" class="Symbol">)</a> <a id="1490" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1492" href="UF.Univalence.html#989" class="Function">idtoeq-eqtoid</a> <a id="1506" href="UF.Univalence.html#1449" class="Bound">X</a> <a id="1508" href="UF.Univalence.html#1451" class="Bound">Y</a> <a id="1510" href="UF.Univalence.html#1453" class="Bound">e</a>

 <a id="1514" href="UF.Univalence.html#1514" class="Function">idtofun-eqtoid</a> <a id="1529" class="Symbol">:</a> <a id="1531" class="Symbol">{</a><a id="1532" href="UF.Univalence.html#1532" class="Bound">X</a> <a id="1534" href="UF.Univalence.html#1534" class="Bound">Y</a> <a id="1536" class="Symbol">:</a> <a id="1538" href="UF.Univalence.html#887" class="Bound">𝓤</a> <a id="1540" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1542" class="Symbol">}</a> <a id="1544" class="Symbol">(</a><a id="1545" href="UF.Univalence.html#1545" class="Bound">e</a> <a id="1547" class="Symbol">:</a> <a id="1549" href="UF.Univalence.html#1532" class="Bound">X</a> <a id="1551" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1553" href="UF.Univalence.html#1534" class="Bound">Y</a><a id="1554" class="Symbol">)</a>
                <a id="1572" class="Symbol">→</a> <a id="1574" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="1582" href="UF.Univalence.html#1532" class="Bound">X</a> <a id="1584" href="UF.Univalence.html#1534" class="Bound">Y</a> <a id="1586" class="Symbol">(</a><a id="1587" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="1594" href="UF.Univalence.html#1532" class="Bound">X</a> <a id="1596" href="UF.Univalence.html#1534" class="Bound">Y</a> <a id="1598" href="UF.Univalence.html#1545" class="Bound">e</a><a id="1599" class="Symbol">)</a> <a id="1601" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1603" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="1605" href="UF.Univalence.html#1545" class="Bound">e</a> <a id="1607" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
 <a id="1610" href="UF.Univalence.html#1514" class="Function">idtofun-eqtoid</a> <a id="1625" class="Symbol">{</a><a id="1626" href="UF.Univalence.html#1626" class="Bound">X</a><a id="1627" class="Symbol">}</a> <a id="1629" class="Symbol">{</a><a id="1630" href="UF.Univalence.html#1630" class="Bound">Y</a><a id="1631" class="Symbol">}</a> <a id="1633" href="UF.Univalence.html#1633" class="Bound">e</a> <a id="1635" class="Symbol">=</a> <a id="1637" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1640" href="UF.Equiv.html#3278" class="Function Operator">⌜_⌝</a> <a id="1644" class="Symbol">(</a><a id="1645" href="UF.Univalence.html#989" class="Function">idtoeq-eqtoid</a> <a id="1659" href="UF.Univalence.html#1626" class="Bound">X</a> <a id="1661" href="UF.Univalence.html#1630" class="Bound">Y</a> <a id="1663" href="UF.Univalence.html#1633" class="Bound">e</a><a id="1664" class="Symbol">)</a>

 <a id="1668" href="UF.Univalence.html#1668" class="Function">Idtofun-eqtoid</a> <a id="1683" class="Symbol">:</a> <a id="1685" class="Symbol">{</a><a id="1686" href="UF.Univalence.html#1686" class="Bound">X</a> <a id="1688" href="UF.Univalence.html#1688" class="Bound">Y</a> <a id="1690" class="Symbol">:</a> <a id="1692" href="UF.Univalence.html#887" class="Bound">𝓤</a> <a id="1694" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1696" class="Symbol">}</a> <a id="1698" class="Symbol">(</a><a id="1699" href="UF.Univalence.html#1699" class="Bound">e</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="UF.Univalence.html#1686" class="Bound">X</a> <a id="1705" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1707" href="UF.Univalence.html#1688" class="Bound">Y</a><a id="1708" class="Symbol">)</a>
                <a id="1726" class="Symbol">→</a> <a id="1728" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="1736" class="Symbol">(</a><a id="1737" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="1744" href="UF.Univalence.html#1686" class="Bound">X</a> <a id="1746" href="UF.Univalence.html#1688" class="Bound">Y</a> <a id="1748" href="UF.Univalence.html#1699" class="Bound">e</a><a id="1749" class="Symbol">)</a> <a id="1751" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1753" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="1755" href="UF.Univalence.html#1699" class="Bound">e</a> <a id="1757" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
 <a id="1760" href="UF.Univalence.html#1668" class="Function">Idtofun-eqtoid</a> <a id="1775" class="Symbol">{</a><a id="1776" href="UF.Univalence.html#1776" class="Bound">X</a><a id="1777" class="Symbol">}</a> <a id="1779" class="Symbol">{</a><a id="1780" href="UF.Univalence.html#1780" class="Bound">Y</a><a id="1781" class="Symbol">}</a> <a id="1783" href="UF.Univalence.html#1783" class="Bound">e</a> <a id="1785" class="Symbol">=</a>
  <a id="1789" class="Symbol">(</a><a id="1790" href="UF.Equiv.html#4888" class="Function">idtofun-agreement</a> <a id="1808" href="UF.Univalence.html#1776" class="Bound">X</a> <a id="1810" href="UF.Univalence.html#1780" class="Bound">Y</a> <a id="1812" class="Symbol">(</a><a id="1813" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="1820" href="UF.Univalence.html#1776" class="Bound">X</a> <a id="1822" href="UF.Univalence.html#1780" class="Bound">Y</a> <a id="1824" href="UF.Univalence.html#1783" class="Bound">e</a><a id="1825" class="Symbol">))</a> <a id="1828" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="1831" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1833" href="UF.Univalence.html#1514" class="Function">idtofun-eqtoid</a> <a id="1848" href="UF.Univalence.html#1783" class="Bound">e</a>

 <a id="1852" href="UF.Univalence.html#1852" class="Function">Idtofun-∙</a> <a id="1862" class="Symbol">:</a> <a id="1864" class="Symbol">{</a><a id="1865" href="UF.Univalence.html#1865" class="Bound">X</a> <a id="1867" href="UF.Univalence.html#1867" class="Bound">Y</a> <a id="1869" href="UF.Univalence.html#1869" class="Bound">Z</a> <a id="1871" class="Symbol">:</a> <a id="1873" href="UF.Univalence.html#887" class="Bound">𝓤</a> <a id="1875" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1877" class="Symbol">}</a> <a id="1879" class="Symbol">(</a><a id="1880" href="UF.Univalence.html#1880" class="Bound">p</a> <a id="1882" class="Symbol">:</a> <a id="1884" href="UF.Univalence.html#1865" class="Bound">X</a> <a id="1886" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1888" href="UF.Univalence.html#1867" class="Bound">Y</a><a id="1889" class="Symbol">)</a> <a id="1891" class="Symbol">(</a><a id="1892" href="UF.Univalence.html#1892" class="Bound">q</a> <a id="1894" class="Symbol">:</a> <a id="1896" href="UF.Univalence.html#1867" class="Bound">Y</a> <a id="1898" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1900" href="UF.Univalence.html#1869" class="Bound">Z</a><a id="1901" class="Symbol">)</a>
           <a id="1914" class="Symbol">→</a> <a id="1916" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="1924" class="Symbol">(</a><a id="1925" href="UF.Univalence.html#1880" class="Bound">p</a> <a id="1927" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="1929" href="UF.Univalence.html#1892" class="Bound">q</a><a id="1930" class="Symbol">)</a> <a id="1932" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1934" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="1942" href="UF.Univalence.html#1892" class="Bound">q</a> <a id="1944" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1946" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="1954" href="UF.Univalence.html#1880" class="Bound">p</a>
 <a id="1957" href="UF.Univalence.html#1852" class="Function">Idtofun-∙</a> <a id="1967" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1972" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1977" class="Symbol">=</a> <a id="1979" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="1986" href="UF.Univalence.html#1986" class="Function">univalence-≃</a> <a id="1999" class="Symbol">:</a> <a id="2001" class="Symbol">(</a><a id="2002" href="UF.Univalence.html#2002" class="Bound">X</a> <a id="2004" href="UF.Univalence.html#2004" class="Bound">Y</a> <a id="2006" class="Symbol">:</a> <a id="2008" href="UF.Univalence.html#887" class="Bound">𝓤</a> <a id="2010" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2012" class="Symbol">)</a> <a id="2014" class="Symbol">→</a> <a id="2016" class="Symbol">(</a><a id="2017" href="UF.Univalence.html#2002" class="Bound">X</a> <a id="2019" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2021" href="UF.Univalence.html#2004" class="Bound">Y</a><a id="2022" class="Symbol">)</a> <a id="2024" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2026" class="Symbol">(</a><a id="2027" href="UF.Univalence.html#2002" class="Bound">X</a> <a id="2029" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2031" href="UF.Univalence.html#2004" class="Bound">Y</a><a id="2032" class="Symbol">)</a>
 <a id="2035" href="UF.Univalence.html#1986" class="Function">univalence-≃</a> <a id="2048" href="UF.Univalence.html#2048" class="Bound">X</a> <a id="2050" href="UF.Univalence.html#2050" class="Bound">Y</a> <a id="2052" class="Symbol">=</a> <a id="2054" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="2061" href="UF.Univalence.html#2048" class="Bound">X</a> <a id="2063" href="UF.Univalence.html#2050" class="Bound">Y</a> <a id="2065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2067" href="UF.Univalence.html#869" class="Bound">ua</a> <a id="2070" href="UF.Univalence.html#2048" class="Bound">X</a> <a id="2072" href="UF.Univalence.html#2050" class="Bound">Y</a>

 <a id="2076" href="UF.Univalence.html#2076" class="Function">back-transport-is-pre-comp&#39;</a> <a id="2104" class="Symbol">:</a> <a id="2106" class="Symbol">{</a><a id="2107" href="UF.Univalence.html#2107" class="Bound">X</a> <a id="2109" href="UF.Univalence.html#2109" class="Bound">X&#39;</a> <a id="2112" href="UF.Univalence.html#2112" class="Bound">Y</a> <a id="2114" class="Symbol">:</a> <a id="2116" href="UF.Univalence.html#887" class="Bound">𝓤</a> <a id="2118" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2120" class="Symbol">}</a> <a id="2122" class="Symbol">(</a><a id="2123" href="UF.Univalence.html#2123" class="Bound">e</a> <a id="2125" class="Symbol">:</a> <a id="2127" href="UF.Univalence.html#2107" class="Bound">X</a> <a id="2129" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2131" href="UF.Univalence.html#2109" class="Bound">X&#39;</a><a id="2133" class="Symbol">)</a> <a id="2135" class="Symbol">(</a><a id="2136" href="UF.Univalence.html#2136" class="Bound">g</a> <a id="2138" class="Symbol">:</a> <a id="2140" href="UF.Univalence.html#2109" class="Bound">X&#39;</a> <a id="2143" class="Symbol">→</a> <a id="2145" href="UF.Univalence.html#2112" class="Bound">Y</a><a id="2146" class="Symbol">)</a>
                             <a id="2177" class="Symbol">→</a> <a id="2179" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="2191" class="Symbol">(λ</a> <a id="2194" href="UF.Univalence.html#2194" class="Bound">-</a> <a id="2196" class="Symbol">→</a> <a id="2198" href="UF.Univalence.html#2194" class="Bound">-</a> <a id="2200" class="Symbol">→</a> <a id="2202" href="UF.Univalence.html#2112" class="Bound">Y</a><a id="2203" class="Symbol">)</a> <a id="2205" class="Symbol">(</a><a id="2206" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="2213" href="UF.Univalence.html#2107" class="Bound">X</a> <a id="2215" href="UF.Univalence.html#2109" class="Bound">X&#39;</a> <a id="2218" href="UF.Univalence.html#2123" class="Bound">e</a><a id="2219" class="Symbol">)</a> <a id="2221" href="UF.Univalence.html#2136" class="Bound">g</a>
                             <a id="2252" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2254" href="UF.Univalence.html#2136" class="Bound">g</a> <a id="2256" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2258" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="2260" href="UF.Univalence.html#2123" class="Bound">e</a> <a id="2262" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
 <a id="2265" href="UF.Univalence.html#2076" class="Function">back-transport-is-pre-comp&#39;</a> <a id="2293" class="Symbol">{</a><a id="2294" href="UF.Univalence.html#2294" class="Bound">X</a><a id="2295" class="Symbol">}</a> <a id="2297" class="Symbol">{</a><a id="2298" href="UF.Univalence.html#2298" class="Bound">X&#39;</a><a id="2300" class="Symbol">}</a> <a id="2302" class="Symbol">{</a><a id="2303" href="UF.Univalence.html#2303" class="Bound">Y</a><a id="2304" class="Symbol">}</a> <a id="2306" href="UF.Univalence.html#2306" class="Bound">e</a> <a id="2308" href="UF.Univalence.html#2308" class="Bound">g</a> <a id="2310" class="Symbol">=</a> <a id="2312" href="UF.Univalence.html#2423" class="Function">γ</a>
  <a id="2316" class="Keyword">where</a>
   <a id="2325" href="UF.Univalence.html#2325" class="Function">q</a> <a id="2327" class="Symbol">:</a> <a id="2329" href="UF.Univalence.html#2308" class="Bound">g</a> <a id="2331" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2333" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="2341" class="Symbol">(</a><a id="2342" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="2349" href="UF.Univalence.html#2294" class="Bound">X</a> <a id="2351" href="UF.Univalence.html#2298" class="Bound">X&#39;</a> <a id="2354" href="UF.Univalence.html#2306" class="Bound">e</a><a id="2355" class="Symbol">)</a> <a id="2357" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2359" href="UF.Univalence.html#2308" class="Bound">g</a> <a id="2361" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2363" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="2365" href="UF.Univalence.html#2306" class="Bound">e</a> <a id="2367" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
   <a id="2372" href="UF.Univalence.html#2325" class="Function">q</a> <a id="2374" class="Symbol">=</a> <a id="2376" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2379" class="Symbol">(</a><a id="2380" href="UF.Univalence.html#2308" class="Bound">g</a> <a id="2382" href="MLTT.Pi.html#513" class="Function Operator">∘_</a><a id="2384" class="Symbol">)</a> <a id="2386" class="Symbol">(</a><a id="2387" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="2390" href="UF.Equiv.html#3278" class="Function Operator">⌜_⌝</a> <a id="2394" class="Symbol">(</a><a id="2395" href="UF.Univalence.html#1371" class="Function">idtoeq&#39;-eqtoid</a> <a id="2410" href="UF.Univalence.html#2294" class="Bound">X</a> <a id="2412" href="UF.Univalence.html#2298" class="Bound">X&#39;</a> <a id="2415" href="UF.Univalence.html#2306" class="Bound">e</a><a id="2416" class="Symbol">))</a>

   <a id="2423" href="UF.Univalence.html#2423" class="Function">γ</a> <a id="2425" class="Symbol">:</a> <a id="2427" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="2439" class="Symbol">(λ</a> <a id="2442" href="UF.Univalence.html#2442" class="Bound">-</a> <a id="2444" class="Symbol">→</a> <a id="2446" href="UF.Univalence.html#2442" class="Bound">-</a> <a id="2448" class="Symbol">→</a> <a id="2450" href="UF.Univalence.html#2303" class="Bound">Y</a><a id="2451" class="Symbol">)</a> <a id="2453" class="Symbol">(</a><a id="2454" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="2461" href="UF.Univalence.html#2294" class="Bound">X</a> <a id="2463" href="UF.Univalence.html#2298" class="Bound">X&#39;</a> <a id="2466" href="UF.Univalence.html#2306" class="Bound">e</a><a id="2467" class="Symbol">)</a> <a id="2469" href="UF.Univalence.html#2308" class="Bound">g</a> <a id="2471" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2473" href="UF.Univalence.html#2308" class="Bound">g</a> <a id="2475" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2477" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="2479" href="UF.Univalence.html#2306" class="Bound">e</a> <a id="2481" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
   <a id="2486" href="UF.Univalence.html#2423" class="Function">γ</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="UF.Base.html#3124" class="Function">transport⁻¹-is-pre-comp</a> <a id="2514" class="Symbol">(</a><a id="2515" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="2522" href="UF.Univalence.html#2294" class="Bound">X</a> <a id="2524" href="UF.Univalence.html#2298" class="Bound">X&#39;</a> <a id="2527" href="UF.Univalence.html#2306" class="Bound">e</a><a id="2528" class="Symbol">)</a> <a id="2530" href="UF.Univalence.html#2308" class="Bound">g</a> <a id="2532" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="2534" href="UF.Univalence.html#2325" class="Function">q</a>

 <a id="2538" href="UF.Univalence.html#2538" class="Function">pre-comp-is-equiv</a> <a id="2556" class="Symbol">:</a> <a id="2558" class="Symbol">{</a><a id="2559" href="UF.Univalence.html#2559" class="Bound">X</a> <a id="2561" href="UF.Univalence.html#2561" class="Bound">Y</a> <a id="2563" href="UF.Univalence.html#2563" class="Bound">Z</a> <a id="2565" class="Symbol">:</a> <a id="2567" href="UF.Univalence.html#887" class="Bound">𝓤</a> <a id="2569" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2571" class="Symbol">}</a> <a id="2573" class="Symbol">(</a><a id="2574" href="UF.Univalence.html#2574" class="Bound">f</a> <a id="2576" class="Symbol">:</a> <a id="2578" href="UF.Univalence.html#2559" class="Bound">X</a> <a id="2580" class="Symbol">→</a> <a id="2582" href="UF.Univalence.html#2561" class="Bound">Y</a><a id="2583" class="Symbol">)</a>
                   <a id="2604" class="Symbol">→</a> <a id="2606" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2615" href="UF.Univalence.html#2574" class="Bound">f</a>
                   <a id="2636" class="Symbol">→</a> <a id="2638" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2647" class="Symbol">(λ</a> <a id="2650" class="Symbol">(</a><a id="2651" href="UF.Univalence.html#2651" class="Bound">g</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="UF.Univalence.html#2561" class="Bound">Y</a> <a id="2657" class="Symbol">→</a> <a id="2659" href="UF.Univalence.html#2563" class="Bound">Z</a><a id="2660" class="Symbol">)</a> <a id="2662" class="Symbol">→</a> <a id="2664" href="UF.Univalence.html#2651" class="Bound">g</a> <a id="2666" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="2668" href="UF.Univalence.html#2574" class="Bound">f</a><a id="2669" class="Symbol">)</a>
 <a id="2672" href="UF.Univalence.html#2538" class="Function">pre-comp-is-equiv</a> <a id="2690" class="Symbol">{</a><a id="2691" href="UF.Univalence.html#2691" class="Bound">X</a><a id="2692" class="Symbol">}</a> <a id="2694" class="Symbol">{</a><a id="2695" href="UF.Univalence.html#2695" class="Bound">Y</a><a id="2696" class="Symbol">}</a> <a id="2698" href="UF.Univalence.html#2698" class="Bound">f</a> <a id="2700" href="UF.Univalence.html#2700" class="Bound">ise</a> <a id="2704" class="Symbol">=</a>
  <a id="2708" href="UF.Equiv.html#5294" class="Function">equiv-closed-under-∼&#39;</a>
   <a id="2733" class="Symbol">(</a><a id="2734" href="UF.Equiv.html#11677" class="Function">back-transports-are-equivs</a> <a id="2761" class="Symbol">(</a><a id="2762" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="2769" href="UF.Univalence.html#2691" class="Bound">X</a> <a id="2771" href="UF.Univalence.html#2695" class="Bound">Y</a> <a id="2773" class="Symbol">(</a><a id="2774" href="UF.Univalence.html#2698" class="Bound">f</a> <a id="2776" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2778" href="UF.Univalence.html#2700" class="Bound">ise</a><a id="2781" class="Symbol">)))</a>
   <a id="2788" class="Symbol">(</a><a id="2789" href="UF.Univalence.html#2076" class="Function">back-transport-is-pre-comp&#39;</a> <a id="2817" class="Symbol">(</a><a id="2818" href="UF.Univalence.html#2698" class="Bound">f</a> <a id="2820" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2822" href="UF.Univalence.html#2700" class="Bound">ise</a><a id="2825" class="Symbol">))</a>

<a id="2829" class="Markup">\end{code}</a><a id="2839" class="Background">

Induction on equivalences is available in univalent universes: to
prove that all equivalences satisfy some property, it is enough to
show that the identity equivalences satisfy it.

NB.  There is a more conceptual, and shorter derivation of the
following few things in my MGS&#39;2019 lecture notes (included here in
the folder MGS).

</a><a id="3172" class="Markup">\begin{code}</a>

<a id="≃-induction"></a><a id="3186" href="UF.Univalence.html#3186" class="Function">≃-induction</a> <a id="3198" class="Symbol">:</a> <a id="3200" class="Symbol">(</a><a id="3201" href="UF.Univalence.html#3201" class="Bound">𝓤</a> <a id="3203" href="UF.Univalence.html#3203" class="Bound">𝓥</a> <a id="3205" class="Symbol">:</a> <a id="3207" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3215" class="Symbol">)</a> <a id="3217" class="Symbol">→</a> <a id="3219" class="Symbol">(</a><a id="3220" href="UF.Univalence.html#3201" class="Bound">𝓤</a> <a id="3222" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3224" href="UF.Univalence.html#3203" class="Bound">𝓥</a><a id="3225" class="Symbol">)</a><a id="3226" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="3228" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3230" href="UF.Univalence.html#3186" class="Function">≃-induction</a> <a id="3242" href="UF.Univalence.html#3242" class="Bound">𝓤</a> <a id="3244" href="UF.Univalence.html#3244" class="Bound">𝓥</a> <a id="3246" class="Symbol">=</a> <a id="3248" class="Symbol">(</a><a id="3249" href="UF.Univalence.html#3249" class="Bound">X</a> <a id="3251" class="Symbol">:</a> <a id="3253" href="UF.Univalence.html#3242" class="Bound">𝓤</a> <a id="3255" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3257" class="Symbol">)</a>
                   <a id="3278" class="Symbol">(</a><a id="3279" href="UF.Univalence.html#3279" class="Bound">A</a> <a id="3281" class="Symbol">:</a> <a id="3283" class="Symbol">(</a><a id="3284" href="UF.Univalence.html#3284" class="Bound">Y</a> <a id="3286" class="Symbol">:</a> <a id="3288" href="UF.Univalence.html#3242" class="Bound">𝓤</a> <a id="3290" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3292" class="Symbol">)</a> <a id="3294" class="Symbol">→</a> <a id="3296" href="UF.Univalence.html#3249" class="Bound">X</a> <a id="3298" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3300" href="UF.Univalence.html#3284" class="Bound">Y</a> <a id="3302" class="Symbol">→</a> <a id="3304" href="UF.Univalence.html#3244" class="Bound">𝓥</a> <a id="3306" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3308" class="Symbol">)</a>
                 <a id="3327" class="Symbol">→</a> <a id="3329" href="UF.Univalence.html#3279" class="Bound">A</a> <a id="3331" href="UF.Univalence.html#3249" class="Bound">X</a> <a id="3333" class="Symbol">(</a><a id="3334" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="3341" href="UF.Univalence.html#3249" class="Bound">X</a><a id="3342" class="Symbol">)</a>
                 <a id="3361" class="Symbol">→</a> <a id="3363" class="Symbol">(</a><a id="3364" href="UF.Univalence.html#3364" class="Bound">Y</a> <a id="3366" class="Symbol">:</a> <a id="3368" href="UF.Univalence.html#3242" class="Bound">𝓤</a> <a id="3370" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3372" class="Symbol">)</a> <a id="3374" class="Symbol">(</a><a id="3375" href="UF.Univalence.html#3375" class="Bound">e</a> <a id="3377" class="Symbol">:</a> <a id="3379" href="UF.Univalence.html#3249" class="Bound">X</a> <a id="3381" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3383" href="UF.Univalence.html#3364" class="Bound">Y</a><a id="3384" class="Symbol">)</a> <a id="3386" class="Symbol">→</a> <a id="3388" href="UF.Univalence.html#3279" class="Bound">A</a> <a id="3390" href="UF.Univalence.html#3364" class="Bound">Y</a> <a id="3392" href="UF.Univalence.html#3375" class="Bound">e</a>

<a id="3395" class="Keyword">private</a>
 <a id="JEq&#39;"></a><a id="3404" href="UF.Univalence.html#3404" class="Function">JEq&#39;</a> <a id="3409" class="Symbol">:</a> <a id="3411" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="3424" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3426" class="Symbol">→</a> <a id="3428" class="Symbol">∀</a> <a id="3430" class="Symbol">{</a><a id="3431" href="UF.Univalence.html#3431" class="Bound">𝓥</a><a id="3432" class="Symbol">}</a> <a id="3434" class="Symbol">→</a> <a id="3436" href="UF.Univalence.html#3186" class="Function">≃-induction</a> <a id="3448" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3450" href="UF.Univalence.html#3431" class="Bound">𝓥</a>
 <a id="3453" href="UF.Univalence.html#3404" class="Function">JEq&#39;</a> <a id="3458" class="Symbol">{</a><a id="3459" href="UF.Univalence.html#3459" class="Bound">𝓤</a><a id="3460" class="Symbol">}</a> <a id="3462" href="UF.Univalence.html#3462" class="Bound">ua</a> <a id="3465" class="Symbol">{</a><a id="3466" href="UF.Univalence.html#3466" class="Bound">𝓥</a><a id="3467" class="Symbol">}</a> <a id="3469" href="UF.Univalence.html#3469" class="Bound">X</a> <a id="3471" href="UF.Univalence.html#3471" class="Bound">A</a> <a id="3473" href="UF.Univalence.html#3473" class="Bound">b</a> <a id="3475" href="UF.Univalence.html#3475" class="Bound">Y</a> <a id="3477" href="UF.Univalence.html#3477" class="Bound">e</a> <a id="3479" class="Symbol">=</a> <a id="3481" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3491" class="Symbol">(</a><a id="3492" href="UF.Univalence.html#3471" class="Bound">A</a> <a id="3494" href="UF.Univalence.html#3475" class="Bound">Y</a><a id="3495" class="Symbol">)</a> <a id="3497" class="Symbol">(</a><a id="3498" href="UF.Univalence.html#989" class="Function">idtoeq-eqtoid</a> <a id="3512" href="UF.Univalence.html#3462" class="Bound">ua</a> <a id="3515" href="UF.Univalence.html#3469" class="Bound">X</a> <a id="3517" href="UF.Univalence.html#3475" class="Bound">Y</a> <a id="3519" href="UF.Univalence.html#3477" class="Bound">e</a><a id="3520" class="Symbol">)</a> <a id="3522" href="UF.Univalence.html#3693" class="Function">g</a>
  <a id="3526" class="Keyword">where</a>
   <a id="3535" href="UF.Univalence.html#3535" class="Function">A&#39;</a> <a id="3538" class="Symbol">:</a> <a id="3540" class="Symbol">(</a><a id="3541" href="UF.Univalence.html#3541" class="Bound">Y</a> <a id="3543" class="Symbol">:</a> <a id="3545" href="UF.Univalence.html#3459" class="Bound">𝓤</a> <a id="3547" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3549" class="Symbol">)</a> <a id="3551" class="Symbol">→</a> <a id="3553" href="UF.Univalence.html#3469" class="Bound">X</a> <a id="3555" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3557" href="UF.Univalence.html#3541" class="Bound">Y</a> <a id="3559" class="Symbol">→</a> <a id="3561" href="UF.Univalence.html#3466" class="Bound">𝓥</a> <a id="3563" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="3568" href="UF.Univalence.html#3535" class="Function">A&#39;</a> <a id="3571" href="UF.Univalence.html#3571" class="Bound">Y</a> <a id="3573" href="UF.Univalence.html#3573" class="Bound">p</a> <a id="3575" class="Symbol">=</a> <a id="3577" href="UF.Univalence.html#3471" class="Bound">A</a> <a id="3579" href="UF.Univalence.html#3571" class="Bound">Y</a> <a id="3581" class="Symbol">(</a><a id="3582" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="3589" href="UF.Univalence.html#3469" class="Bound">X</a> <a id="3591" href="UF.Univalence.html#3571" class="Bound">Y</a> <a id="3593" href="UF.Univalence.html#3573" class="Bound">p</a><a id="3594" class="Symbol">)</a>

   <a id="3600" href="UF.Univalence.html#3600" class="Function">b&#39;</a> <a id="3603" class="Symbol">:</a> <a id="3605" href="UF.Univalence.html#3535" class="Function">A&#39;</a> <a id="3608" href="UF.Univalence.html#3469" class="Bound">X</a> <a id="3610" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
   <a id="3618" href="UF.Univalence.html#3600" class="Function">b&#39;</a> <a id="3621" class="Symbol">=</a> <a id="3623" href="UF.Univalence.html#3473" class="Bound">b</a>

   <a id="3629" href="UF.Univalence.html#3629" class="Function">f&#39;</a> <a id="3632" class="Symbol">:</a> <a id="3634" class="Symbol">(</a><a id="3635" href="UF.Univalence.html#3635" class="Bound">Y</a> <a id="3637" class="Symbol">:</a> <a id="3639" href="UF.Univalence.html#3459" class="Bound">𝓤</a> <a id="3641" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3643" class="Symbol">)</a> <a id="3645" class="Symbol">(</a><a id="3646" href="UF.Univalence.html#3646" class="Bound">p</a> <a id="3648" class="Symbol">:</a> <a id="3650" href="UF.Univalence.html#3469" class="Bound">X</a> <a id="3652" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3654" href="UF.Univalence.html#3635" class="Bound">Y</a><a id="3655" class="Symbol">)</a> <a id="3657" class="Symbol">→</a> <a id="3659" href="UF.Univalence.html#3535" class="Function">A&#39;</a> <a id="3662" href="UF.Univalence.html#3635" class="Bound">Y</a> <a id="3664" href="UF.Univalence.html#3646" class="Bound">p</a>
   <a id="3669" href="UF.Univalence.html#3629" class="Function">f&#39;</a> <a id="3672" class="Symbol">=</a> <a id="3674" href="MLTT.Id.html#307" class="Function">Jbased</a> <a id="3681" href="UF.Univalence.html#3469" class="Bound">X</a> <a id="3683" href="UF.Univalence.html#3535" class="Function">A&#39;</a> <a id="3686" href="UF.Univalence.html#3600" class="Function">b&#39;</a>

   <a id="3693" href="UF.Univalence.html#3693" class="Function">g</a> <a id="3695" class="Symbol">:</a> <a id="3697" href="UF.Univalence.html#3471" class="Bound">A</a> <a id="3699" href="UF.Univalence.html#3475" class="Bound">Y</a> <a id="3701" class="Symbol">(</a><a id="3702" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="3709" href="UF.Univalence.html#3469" class="Bound">X</a> <a id="3711" href="UF.Univalence.html#3475" class="Bound">Y</a> <a id="3713" class="Symbol">(</a><a id="3714" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="3721" href="UF.Univalence.html#3462" class="Bound">ua</a> <a id="3724" href="UF.Univalence.html#3469" class="Bound">X</a> <a id="3726" href="UF.Univalence.html#3475" class="Bound">Y</a> <a id="3728" href="UF.Univalence.html#3477" class="Bound">e</a><a id="3729" class="Symbol">))</a>
   <a id="3735" href="UF.Univalence.html#3693" class="Function">g</a> <a id="3737" class="Symbol">=</a> <a id="3739" href="UF.Univalence.html#3629" class="Function">f&#39;</a> <a id="3742" href="UF.Univalence.html#3475" class="Bound">Y</a> <a id="3744" class="Symbol">(</a><a id="3745" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="3752" href="UF.Univalence.html#3462" class="Bound">ua</a> <a id="3755" href="UF.Univalence.html#3469" class="Bound">X</a> <a id="3757" href="UF.Univalence.html#3475" class="Bound">Y</a> <a id="3759" href="UF.Univalence.html#3477" class="Bound">e</a><a id="3760" class="Symbol">)</a>

<a id="eqtoid-inverse"></a><a id="3763" href="UF.Univalence.html#3763" class="Function">eqtoid-inverse</a> <a id="3778" class="Symbol">:</a> <a id="3780" class="Symbol">(</a><a id="3781" href="UF.Univalence.html#3781" class="Bound">ua</a> <a id="3784" class="Symbol">:</a> <a id="3786" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="3799" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3800" class="Symbol">)</a> <a id="3802" class="Symbol">{</a><a id="3803" href="UF.Univalence.html#3803" class="Bound">X</a> <a id="3805" href="UF.Univalence.html#3805" class="Bound">X&#39;</a> <a id="3808" class="Symbol">:</a> <a id="3810" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3812" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3814" class="Symbol">}</a> <a id="3816" class="Symbol">(</a><a id="3817" href="UF.Univalence.html#3817" class="Bound">e</a> <a id="3819" class="Symbol">:</a> <a id="3821" href="UF.Univalence.html#3803" class="Bound">X</a> <a id="3823" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3825" href="UF.Univalence.html#3805" class="Bound">X&#39;</a><a id="3827" class="Symbol">)</a>
               <a id="3844" class="Symbol">→</a> <a id="3846" class="Symbol">(</a><a id="3847" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="3854" href="UF.Univalence.html#3781" class="Bound">ua</a> <a id="3857" href="UF.Univalence.html#3803" class="Bound">X</a> <a id="3859" href="UF.Univalence.html#3805" class="Bound">X&#39;</a> <a id="3862" href="UF.Univalence.html#3817" class="Bound">e</a><a id="3863" class="Symbol">)</a><a id="3864" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3867" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3869" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="3876" href="UF.Univalence.html#3781" class="Bound">ua</a> <a id="3879" href="UF.Univalence.html#3805" class="Bound">X&#39;</a> <a id="3882" href="UF.Univalence.html#3803" class="Bound">X</a> <a id="3884" class="Symbol">(</a><a id="3885" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3891" href="UF.Univalence.html#3817" class="Bound">e</a><a id="3892" class="Symbol">)</a>
<a id="3894" href="UF.Univalence.html#3763" class="Function">eqtoid-inverse</a> <a id="3909" href="UF.Univalence.html#3909" class="Bound">ua</a> <a id="3912" class="Symbol">{</a><a id="3913" href="UF.Univalence.html#3913" class="Bound">X</a><a id="3914" class="Symbol">}</a> <a id="3916" class="Symbol">{</a><a id="3917" href="UF.Univalence.html#3917" class="Bound">X&#39;</a><a id="3919" class="Symbol">}</a> <a id="3921" class="Symbol">=</a> <a id="3923" href="UF.Univalence.html#4060" class="Function">γ</a>
 <a id="3926" class="Keyword">where</a>
  <a id="3934" href="UF.Univalence.html#3934" class="Function">p</a> <a id="3936" class="Symbol">:</a> <a id="3938" class="Symbol">(</a><a id="3939" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="3946" href="UF.Univalence.html#3909" class="Bound">ua</a> <a id="3949" href="UF.Univalence.html#3913" class="Bound">X</a> <a id="3951" href="UF.Univalence.html#3913" class="Bound">X</a> <a id="3953" class="Symbol">(</a><a id="3954" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="3961" href="UF.Univalence.html#3913" class="Bound">X</a><a id="3962" class="Symbol">))</a><a id="3964" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="3967" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3969" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="3976" href="UF.Univalence.html#3909" class="Bound">ua</a> <a id="3979" href="UF.Univalence.html#3913" class="Bound">X</a> <a id="3981" href="UF.Univalence.html#3913" class="Bound">X</a> <a id="3983" class="Symbol">(</a><a id="3984" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="3990" class="Symbol">(</a><a id="3991" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="3998" href="UF.Univalence.html#3913" class="Bound">X</a><a id="3999" class="Symbol">))</a>
  <a id="4004" href="UF.Univalence.html#3934" class="Function">p</a> <a id="4006" class="Symbol">=</a> <a id="4008" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4011" href="MLTT.Id.html#1054" class="Function Operator">_⁻¹</a> <a id="4015" class="Symbol">(</a><a id="4016" href="UF.Univalence.html#1273" class="Function">eqtoid-refl</a> <a id="4028" href="UF.Univalence.html#3909" class="Bound">ua</a> <a id="4031" href="UF.Univalence.html#3913" class="Bound">X</a><a id="4032" class="Symbol">)</a> <a id="4034" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="4036" class="Symbol">(</a><a id="4037" href="UF.Univalence.html#1273" class="Function">eqtoid-refl</a> <a id="4049" href="UF.Univalence.html#3909" class="Bound">ua</a> <a id="4052" href="UF.Univalence.html#3913" class="Bound">X</a><a id="4053" class="Symbol">)</a><a id="4054" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>

  <a id="4060" href="UF.Univalence.html#4060" class="Function">γ</a> <a id="4062" class="Symbol">:</a> <a id="4064" class="Symbol">(</a><a id="4065" href="UF.Univalence.html#4065" class="Bound">e</a> <a id="4067" class="Symbol">:</a> <a id="4069" href="UF.Univalence.html#3913" class="Bound">X</a> <a id="4071" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4073" href="UF.Univalence.html#3917" class="Bound">X&#39;</a><a id="4075" class="Symbol">)</a> <a id="4077" class="Symbol">→</a> <a id="4079" class="Symbol">(</a><a id="4080" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="4087" href="UF.Univalence.html#3909" class="Bound">ua</a> <a id="4090" href="UF.Univalence.html#3913" class="Bound">X</a> <a id="4092" href="UF.Univalence.html#3917" class="Bound">X&#39;</a> <a id="4095" href="UF.Univalence.html#4065" class="Bound">e</a><a id="4096" class="Symbol">)</a><a id="4097" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="4100" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4102" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="4109" href="UF.Univalence.html#3909" class="Bound">ua</a> <a id="4112" href="UF.Univalence.html#3917" class="Bound">X&#39;</a> <a id="4115" href="UF.Univalence.html#3913" class="Bound">X</a> <a id="4117" class="Symbol">(</a><a id="4118" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="4124" href="UF.Univalence.html#4065" class="Bound">e</a><a id="4125" class="Symbol">)</a>
  <a id="4129" href="UF.Univalence.html#4060" class="Function">γ</a> <a id="4131" class="Symbol">=</a> <a id="4133" href="UF.Univalence.html#3404" class="Function">JEq&#39;</a> <a id="4138" href="UF.Univalence.html#3909" class="Bound">ua</a> <a id="4141" href="UF.Univalence.html#3913" class="Bound">X</a> <a id="4143" class="Symbol">(λ</a> <a id="4146" href="UF.Univalence.html#4146" class="Bound">X&#39;</a> <a id="4149" href="UF.Univalence.html#4149" class="Bound">e</a> <a id="4151" class="Symbol">→</a> <a id="4153" class="Symbol">(</a><a id="4154" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="4161" href="UF.Univalence.html#3909" class="Bound">ua</a> <a id="4164" href="UF.Univalence.html#3913" class="Bound">X</a> <a id="4166" href="UF.Univalence.html#4146" class="Bound">X&#39;</a> <a id="4169" href="UF.Univalence.html#4149" class="Bound">e</a><a id="4170" class="Symbol">)</a><a id="4171" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="4174" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4176" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="4183" href="UF.Univalence.html#3909" class="Bound">ua</a> <a id="4186" href="UF.Univalence.html#4146" class="Bound">X&#39;</a> <a id="4189" href="UF.Univalence.html#3913" class="Bound">X</a> <a id="4191" class="Symbol">(</a><a id="4192" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="4198" href="UF.Univalence.html#4149" class="Bound">e</a><a id="4199" class="Symbol">))</a> <a id="4202" href="UF.Univalence.html#3934" class="Function">p</a> <a id="4204" href="UF.Univalence.html#3917" class="Bound">X&#39;</a>

<a id="idtofun-eqtoid-⁻¹"></a><a id="4208" href="UF.Univalence.html#4208" class="Function">idtofun-eqtoid-⁻¹</a> <a id="4226" class="Symbol">:</a> <a id="4228" class="Symbol">(</a><a id="4229" href="UF.Univalence.html#4229" class="Bound">ua</a> <a id="4232" class="Symbol">:</a> <a id="4234" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="4247" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4248" class="Symbol">)</a> <a id="4250" class="Symbol">{</a><a id="4251" href="UF.Univalence.html#4251" class="Bound">X</a> <a id="4253" href="UF.Univalence.html#4253" class="Bound">Y</a> <a id="4255" class="Symbol">:</a> <a id="4257" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4259" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4261" class="Symbol">}</a> <a id="4263" class="Symbol">(</a><a id="4264" href="UF.Univalence.html#4264" class="Bound">e</a> <a id="4266" class="Symbol">:</a> <a id="4268" href="UF.Univalence.html#4251" class="Bound">X</a> <a id="4270" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4272" href="UF.Univalence.html#4253" class="Bound">Y</a><a id="4273" class="Symbol">)</a>
                  <a id="4293" class="Symbol">→</a> <a id="4295" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="4303" href="UF.Univalence.html#4253" class="Bound">Y</a> <a id="4305" href="UF.Univalence.html#4251" class="Bound">X</a> <a id="4307" class="Symbol">((</a><a id="4309" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="4316" href="UF.Univalence.html#4229" class="Bound">ua</a> <a id="4319" href="UF.Univalence.html#4251" class="Bound">X</a> <a id="4321" href="UF.Univalence.html#4253" class="Bound">Y</a> <a id="4323" href="UF.Univalence.html#4264" class="Bound">e</a><a id="4324" class="Symbol">)</a> <a id="4326" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4328" class="Symbol">)</a> <a id="4330" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4332" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="4334" href="UF.Univalence.html#4264" class="Bound">e</a> <a id="4336" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>
<a id="4340" href="UF.Univalence.html#4208" class="Function">idtofun-eqtoid-⁻¹</a> <a id="4358" href="UF.Univalence.html#4358" class="Bound">ua</a> <a id="4361" class="Symbol">{</a><a id="4362" href="UF.Univalence.html#4362" class="Bound">X</a><a id="4363" class="Symbol">}</a> <a id="4365" class="Symbol">{</a><a id="4366" href="UF.Univalence.html#4366" class="Bound">Y</a><a id="4367" class="Symbol">}</a> <a id="4369" href="UF.Univalence.html#4369" class="Bound">e</a> <a id="4371" class="Symbol">=</a>
 <a id="4374" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="4382" href="UF.Univalence.html#4366" class="Bound">Y</a> <a id="4384" href="UF.Univalence.html#4362" class="Bound">X</a> <a id="4386" class="Symbol">((</a><a id="4388" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="4395" href="UF.Univalence.html#4358" class="Bound">ua</a> <a id="4398" href="UF.Univalence.html#4362" class="Bound">X</a> <a id="4400" href="UF.Univalence.html#4366" class="Bound">Y</a> <a id="4402" href="UF.Univalence.html#4369" class="Bound">e</a><a id="4403" class="Symbol">)</a> <a id="4405" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4407" class="Symbol">)</a>    <a id="4412" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4415" href="UF.Univalence.html#4519" class="Function">I</a>  <a id="4418" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="4421" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="4429" href="UF.Univalence.html#4366" class="Bound">Y</a> <a id="4431" href="UF.Univalence.html#4362" class="Bound">X</a> <a id="4433" class="Symbol">(</a><a id="4434" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="4441" href="UF.Univalence.html#4358" class="Bound">ua</a> <a id="4444" href="UF.Univalence.html#4366" class="Bound">Y</a> <a id="4446" href="UF.Univalence.html#4362" class="Bound">X</a> <a id="4448" class="Symbol">(</a><a id="4449" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="4455" href="UF.Univalence.html#4369" class="Bound">e</a><a id="4456" class="Symbol">))</a> <a id="4459" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4462" href="UF.Univalence.html#4566" class="Function">II</a> <a id="4465" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
 <a id="4468" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="4470" href="UF.Univalence.html#4369" class="Bound">e</a> <a id="4472" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>                               <a id="4506" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
  <a id="4510" class="Keyword">where</a>
   <a id="4519" href="UF.Univalence.html#4519" class="Function">I</a>  <a id="4522" class="Symbol">=</a> <a id="4524" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="4527" class="Symbol">(</a><a id="4528" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="4536" href="UF.Univalence.html#4366" class="Bound">Y</a> <a id="4538" href="UF.Univalence.html#4362" class="Bound">X</a><a id="4539" class="Symbol">)</a> <a id="4541" class="Symbol">(</a><a id="4542" href="UF.Univalence.html#3763" class="Function">eqtoid-inverse</a> <a id="4557" href="UF.Univalence.html#4358" class="Bound">ua</a> <a id="4560" href="UF.Univalence.html#4369" class="Bound">e</a><a id="4561" class="Symbol">)</a>
   <a id="4566" href="UF.Univalence.html#4566" class="Function">II</a> <a id="4569" class="Symbol">=</a> <a id="4571" href="UF.Univalence.html#1514" class="Function">idtofun-eqtoid</a> <a id="4586" href="UF.Univalence.html#4358" class="Bound">ua</a> <a id="4589" class="Symbol">(</a><a id="4590" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="4596" href="UF.Univalence.html#4369" class="Bound">e</a><a id="4597" class="Symbol">)</a>

<a id="Idtofun-eqtoid-⁻¹"></a><a id="4600" href="UF.Univalence.html#4600" class="Function">Idtofun-eqtoid-⁻¹</a> <a id="4618" class="Symbol">:</a> <a id="4620" class="Symbol">(</a><a id="4621" href="UF.Univalence.html#4621" class="Bound">ua</a> <a id="4624" class="Symbol">:</a> <a id="4626" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="4639" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4640" class="Symbol">)</a> <a id="4642" class="Symbol">{</a><a id="4643" href="UF.Univalence.html#4643" class="Bound">X</a> <a id="4645" href="UF.Univalence.html#4645" class="Bound">Y</a> <a id="4647" class="Symbol">:</a> <a id="4649" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4651" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4653" class="Symbol">}</a> <a id="4655" class="Symbol">(</a><a id="4656" href="UF.Univalence.html#4656" class="Bound">e</a> <a id="4658" class="Symbol">:</a> <a id="4660" href="UF.Univalence.html#4643" class="Bound">X</a> <a id="4662" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4664" href="UF.Univalence.html#4645" class="Bound">Y</a><a id="4665" class="Symbol">)</a>
                  <a id="4685" class="Symbol">→</a> <a id="4687" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="4695" class="Symbol">((</a><a id="4697" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="4704" href="UF.Univalence.html#4621" class="Bound">ua</a> <a id="4707" href="UF.Univalence.html#4643" class="Bound">X</a> <a id="4709" href="UF.Univalence.html#4645" class="Bound">Y</a> <a id="4711" href="UF.Univalence.html#4656" class="Bound">e</a><a id="4712" class="Symbol">)</a> <a id="4714" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4716" class="Symbol">)</a> <a id="4718" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4720" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="4722" href="UF.Univalence.html#4656" class="Bound">e</a> <a id="4724" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>
<a id="4728" href="UF.Univalence.html#4600" class="Function">Idtofun-eqtoid-⁻¹</a> <a id="4746" href="UF.Univalence.html#4746" class="Bound">ua</a> <a id="4749" class="Symbol">{</a><a id="4750" href="UF.Univalence.html#4750" class="Bound">X</a><a id="4751" class="Symbol">}</a> <a id="4753" class="Symbol">{</a><a id="4754" href="UF.Univalence.html#4754" class="Bound">Y</a><a id="4755" class="Symbol">}</a> <a id="4757" href="UF.Univalence.html#4757" class="Bound">e</a> <a id="4759" class="Symbol">=</a>
 <a id="4762" class="Symbol">(</a><a id="4763" href="UF.Equiv.html#4888" class="Function">idtofun-agreement</a> <a id="4781" href="UF.Univalence.html#4754" class="Bound">Y</a> <a id="4783" href="UF.Univalence.html#4750" class="Bound">X</a> <a id="4785" class="Symbol">((</a><a id="4787" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="4794" href="UF.Univalence.html#4746" class="Bound">ua</a> <a id="4797" href="UF.Univalence.html#4750" class="Bound">X</a> <a id="4799" href="UF.Univalence.html#4754" class="Bound">Y</a> <a id="4801" href="UF.Univalence.html#4757" class="Bound">e</a><a id="4802" class="Symbol">)</a> <a id="4804" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="4806" class="Symbol">))</a> <a id="4809" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="4812" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="4814" href="UF.Univalence.html#4208" class="Function">idtofun-eqtoid-⁻¹</a> <a id="4832" href="UF.Univalence.html#4746" class="Bound">ua</a> <a id="4835" href="UF.Univalence.html#4757" class="Bound">e</a>

<a id="transport-is-pre-comp&#39;"></a><a id="4838" href="UF.Univalence.html#4838" class="Function">transport-is-pre-comp&#39;</a> <a id="4861" class="Symbol">:</a> <a id="4863" class="Symbol">(</a><a id="4864" href="UF.Univalence.html#4864" class="Bound">ua</a> <a id="4867" class="Symbol">:</a> <a id="4869" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="4882" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="4883" class="Symbol">)</a>
                         <a id="4910" class="Symbol">{</a><a id="4911" href="UF.Univalence.html#4911" class="Bound">X</a> <a id="4913" href="UF.Univalence.html#4913" class="Bound">X&#39;</a> <a id="4916" class="Symbol">:</a> <a id="4918" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4920" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4922" class="Symbol">}</a>
                         <a id="4949" class="Symbol">{</a><a id="4950" href="UF.Univalence.html#4950" class="Bound">Y</a> <a id="4952" class="Symbol">:</a> <a id="4954" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4956" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4958" class="Symbol">}</a>
                         <a id="4985" class="Symbol">(</a><a id="4986" href="UF.Univalence.html#4986" class="Bound">e</a> <a id="4988" class="Symbol">:</a> <a id="4990" href="UF.Univalence.html#4911" class="Bound">X</a> <a id="4992" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4994" href="UF.Univalence.html#4913" class="Bound">X&#39;</a><a id="4996" class="Symbol">)</a>
                         <a id="5023" class="Symbol">(</a><a id="5024" href="UF.Univalence.html#5024" class="Bound">g</a> <a id="5026" class="Symbol">:</a> <a id="5028" href="UF.Univalence.html#4911" class="Bound">X</a> <a id="5030" class="Symbol">→</a> <a id="5032" href="UF.Univalence.html#4950" class="Bound">Y</a><a id="5033" class="Symbol">)</a>
                       <a id="5058" class="Symbol">→</a> <a id="5060" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5070" class="Symbol">(λ</a> <a id="5073" href="UF.Univalence.html#5073" class="Bound">-</a> <a id="5075" class="Symbol">→</a> <a id="5077" href="UF.Univalence.html#5073" class="Bound">-</a> <a id="5079" class="Symbol">→</a> <a id="5081" href="UF.Univalence.html#4950" class="Bound">Y</a><a id="5082" class="Symbol">)</a> <a id="5084" class="Symbol">(</a><a id="5085" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="5092" href="UF.Univalence.html#4864" class="Bound">ua</a> <a id="5095" href="UF.Univalence.html#4911" class="Bound">X</a> <a id="5097" href="UF.Univalence.html#4913" class="Bound">X&#39;</a> <a id="5100" href="UF.Univalence.html#4986" class="Bound">e</a><a id="5101" class="Symbol">)</a> <a id="5103" href="UF.Univalence.html#5024" class="Bound">g</a>
                       <a id="5128" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5130" href="UF.Univalence.html#5024" class="Bound">g</a> <a id="5132" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5134" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="5136" href="UF.Univalence.html#4986" class="Bound">e</a> <a id="5138" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>
<a id="5142" href="UF.Univalence.html#4838" class="Function">transport-is-pre-comp&#39;</a> <a id="5165" href="UF.Univalence.html#5165" class="Bound">ua</a> <a id="5168" class="Symbol">{</a><a id="5169" href="UF.Univalence.html#5169" class="Bound">X</a><a id="5170" class="Symbol">}</a> <a id="5172" class="Symbol">{</a><a id="5173" href="UF.Univalence.html#5173" class="Bound">X&#39;</a><a id="5175" class="Symbol">}</a> <a id="5177" class="Symbol">{</a><a id="5178" href="UF.Univalence.html#5178" class="Bound">Y</a><a id="5179" class="Symbol">}</a> <a id="5181" href="UF.Univalence.html#5181" class="Bound">e</a> <a id="5183" href="UF.Univalence.html#5183" class="Bound">g</a> <a id="5185" class="Symbol">=</a> <a id="5187" href="UF.Univalence.html#5504" class="Function">γ</a>
 <a id="5190" class="Keyword">where</a>
  <a id="5198" href="UF.Univalence.html#5198" class="Function">b</a> <a id="5200" class="Symbol">:</a> <a id="5202" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="5210" class="Symbol">((</a><a id="5212" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="5219" href="UF.Univalence.html#5165" class="Bound">ua</a> <a id="5222" href="UF.Univalence.html#5169" class="Bound">X</a> <a id="5224" href="UF.Univalence.html#5173" class="Bound">X&#39;</a> <a id="5227" href="UF.Univalence.html#5181" class="Bound">e</a><a id="5228" class="Symbol">)</a><a id="5229" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5231" class="Symbol">)</a> <a id="5233" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5235" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="5243" class="Symbol">(</a><a id="5244" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="5251" href="UF.Univalence.html#5165" class="Bound">ua</a> <a id="5254" href="UF.Univalence.html#5173" class="Bound">X&#39;</a> <a id="5257" href="UF.Univalence.html#5169" class="Bound">X</a> <a id="5259" class="Symbol">(</a><a id="5260" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="5266" href="UF.Univalence.html#5181" class="Bound">e</a><a id="5267" class="Symbol">))</a>
  <a id="5272" href="UF.Univalence.html#5198" class="Function">b</a> <a id="5274" class="Symbol">=</a> <a id="5276" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5279" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="5287" class="Symbol">(</a><a id="5288" href="UF.Univalence.html#3763" class="Function">eqtoid-inverse</a> <a id="5303" href="UF.Univalence.html#5165" class="Bound">ua</a> <a id="5306" href="UF.Univalence.html#5181" class="Bound">e</a><a id="5307" class="Symbol">)</a>

  <a id="5312" href="UF.Univalence.html#5312" class="Function">c</a> <a id="5314" class="Symbol">:</a> <a id="5316" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="5324" class="Symbol">(</a><a id="5325" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="5332" href="UF.Univalence.html#5165" class="Bound">ua</a> <a id="5335" href="UF.Univalence.html#5173" class="Bound">X&#39;</a> <a id="5338" href="UF.Univalence.html#5169" class="Bound">X</a> <a id="5340" class="Symbol">(</a><a id="5341" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="5347" href="UF.Univalence.html#5181" class="Bound">e</a><a id="5348" class="Symbol">))</a> <a id="5351" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5353" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5357" class="Symbol">(</a><a id="5358" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="5364" href="UF.Univalence.html#5181" class="Bound">e</a><a id="5365" class="Symbol">)</a>
  <a id="5369" href="UF.Univalence.html#5312" class="Function">c</a> <a id="5371" class="Symbol">=</a> <a id="5373" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5376" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5380" class="Symbol">(</a><a id="5381" href="UF.Univalence.html#1371" class="Function">idtoeq&#39;-eqtoid</a> <a id="5396" href="UF.Univalence.html#5165" class="Bound">ua</a> <a id="5399" href="UF.Univalence.html#5173" class="Bound">X&#39;</a> <a id="5402" href="UF.Univalence.html#5169" class="Bound">X</a> <a id="5404" class="Symbol">(</a><a id="5405" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="5411" href="UF.Univalence.html#5181" class="Bound">e</a><a id="5412" class="Symbol">))</a>

  <a id="5418" href="UF.Univalence.html#5418" class="Function">q</a> <a id="5420" class="Symbol">:</a> <a id="5422" href="UF.Univalence.html#5183" class="Bound">g</a> <a id="5424" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5426" href="UF.Base.html#2340" class="Function">Idtofun</a> <a id="5434" class="Symbol">((</a><a id="5436" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="5443" href="UF.Univalence.html#5165" class="Bound">ua</a> <a id="5446" href="UF.Univalence.html#5169" class="Bound">X</a> <a id="5448" href="UF.Univalence.html#5173" class="Bound">X&#39;</a> <a id="5451" href="UF.Univalence.html#5181" class="Bound">e</a><a id="5452" class="Symbol">)</a><a id="5453" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="5455" class="Symbol">)</a> <a id="5457" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5459" href="UF.Univalence.html#5183" class="Bound">g</a> <a id="5461" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5463" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5467" class="Symbol">(</a><a id="5468" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="5474" href="UF.Univalence.html#5181" class="Bound">e</a><a id="5475" class="Symbol">)</a>
  <a id="5479" href="UF.Univalence.html#5418" class="Function">q</a> <a id="5481" class="Symbol">=</a> <a id="5483" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="5486" class="Symbol">(</a><a id="5487" href="UF.Univalence.html#5183" class="Bound">g</a> <a id="5489" href="MLTT.Pi.html#513" class="Function Operator">∘_</a><a id="5491" class="Symbol">)</a> <a id="5493" class="Symbol">(</a><a id="5494" href="UF.Univalence.html#5198" class="Function">b</a> <a id="5496" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5498" href="UF.Univalence.html#5312" class="Function">c</a><a id="5499" class="Symbol">)</a>

  <a id="5504" href="UF.Univalence.html#5504" class="Function">γ</a> <a id="5506" class="Symbol">:</a> <a id="5508" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5518" class="Symbol">(λ</a> <a id="5521" href="UF.Univalence.html#5521" class="Bound">-</a> <a id="5523" class="Symbol">→</a> <a id="5525" href="UF.Univalence.html#5521" class="Bound">-</a> <a id="5527" class="Symbol">→</a> <a id="5529" href="UF.Univalence.html#5178" class="Bound">Y</a><a id="5530" class="Symbol">)</a> <a id="5532" class="Symbol">(</a><a id="5533" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="5540" href="UF.Univalence.html#5165" class="Bound">ua</a> <a id="5543" href="UF.Univalence.html#5169" class="Bound">X</a> <a id="5545" href="UF.Univalence.html#5173" class="Bound">X&#39;</a> <a id="5548" href="UF.Univalence.html#5181" class="Bound">e</a><a id="5549" class="Symbol">)</a> <a id="5551" href="UF.Univalence.html#5183" class="Bound">g</a> <a id="5553" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5555" href="UF.Univalence.html#5183" class="Bound">g</a> <a id="5557" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5559" href="UF.Equiv.html#3569" class="Function Operator">⌜</a> <a id="5561" href="UF.Univalence.html#5181" class="Bound">e</a> <a id="5563" href="UF.Equiv.html#3569" class="Function Operator">⌝⁻¹</a>
  <a id="5569" href="UF.Univalence.html#5504" class="Function">γ</a> <a id="5571" class="Symbol">=</a> <a id="5573" href="UF.Base.html#3312" class="Function">transport-is-pre-comp</a> <a id="5595" class="Symbol">(</a><a id="5596" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="5603" href="UF.Univalence.html#5165" class="Bound">ua</a> <a id="5606" href="UF.Univalence.html#5169" class="Bound">X</a> <a id="5608" href="UF.Univalence.html#5173" class="Bound">X&#39;</a> <a id="5611" href="UF.Univalence.html#5181" class="Bound">e</a><a id="5612" class="Symbol">)</a> <a id="5614" href="UF.Univalence.html#5183" class="Bound">g</a> <a id="5616" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="5618" href="UF.Univalence.html#5418" class="Function">q</a>

<a id="5621" class="Markup">\end{code}</a><a id="5631" class="Background">

A public, improved version JEq of JEq&#39; is provided below.

Conversely, if the induction principle for equivalences holds, then
univalence follows. In this construction, the parametric universe V is
instantiated to the universe U and its successor 𝓤 ⁺ only. This was
produced 18th May 2018 while visiting the Hausdorff Research Institute
for Mathematics in Bonn.

The following is an adaptation of an &#39;improvement method&#39; I learned
from Peter Lumsdaine, 7 July 2017, when we were both visiting the
Newton Institute. His original version translated to Agda is here:
http://www.cs.bham.ac.uk/~mhe/TypeTopology/Various/Lumsdaine.html

Unfortunately, we couldn&#39;t use his result off-the-shelf. The main
difference is that Peter works with a global identity system on all
types (of a universe), whereas we work with an identity system on a
single type, namely a universe. As a result, we can&#39;t define the
type of left-cancellable maps using the notion of equality given by
the identity system, as Peter does. Instead, we define it using the
native (Martin-Loef) identity type, and with this little
modification, Peter&#39;s argument goes through for the situation
considered here.

The following improvement method is not needed in the approach of the
MGS&#39;2019 lecture notes (included here in the folder MGS).

</a><a id="6933" class="Markup">\begin{code}</a>

<a id="JEq-improve"></a><a id="6947" href="UF.Univalence.html#6947" class="Function">JEq-improve</a>
 <a id="6960" class="Symbol">:</a> <a id="6962" class="Symbol">∀</a> <a id="6964" class="Symbol">{</a><a id="6965" href="UF.Univalence.html#6965" class="Bound">𝓤</a> <a id="6967" href="UF.Univalence.html#6967" class="Bound">𝓥</a><a id="6968" class="Symbol">}</a>
 <a id="6971" class="Symbol">→</a> <a id="6973" class="Symbol">(</a><a id="6974" href="UF.Univalence.html#6974" class="Bound">jeq&#39;</a> <a id="6979" class="Symbol">:</a> <a id="6981" href="UF.Univalence.html#3186" class="Function">≃-induction</a> <a id="6993" href="UF.Univalence.html#6965" class="Bound">𝓤</a> <a id="6995" href="UF.Univalence.html#6967" class="Bound">𝓥</a><a id="6996" class="Symbol">)</a>
 <a id="6999" class="Symbol">→</a> <a id="7001" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7003" href="UF.Univalence.html#7003" class="Bound">jeq</a> <a id="7007" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7009" href="UF.Univalence.html#3186" class="Function">≃-induction</a> <a id="7021" href="UF.Univalence.html#6965" class="Bound">𝓤</a> <a id="7023" href="UF.Univalence.html#6967" class="Bound">𝓥</a>
         <a id="7034" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7036" class="Symbol">((</a><a id="7038" href="UF.Univalence.html#7038" class="Bound">X</a> <a id="7040" class="Symbol">:</a> <a id="7042" href="UF.Univalence.html#6965" class="Bound">𝓤</a> <a id="7044" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7046" class="Symbol">)</a> <a id="7048" class="Symbol">(</a><a id="7049" href="UF.Univalence.html#7049" class="Bound">A</a> <a id="7051" class="Symbol">:</a> <a id="7053" class="Symbol">(</a><a id="7054" href="UF.Univalence.html#7054" class="Bound">Y</a> <a id="7056" class="Symbol">:</a> <a id="7058" href="UF.Univalence.html#6965" class="Bound">𝓤</a> <a id="7060" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7062" class="Symbol">)</a> <a id="7064" class="Symbol">→</a> <a id="7066" href="UF.Univalence.html#7038" class="Bound">X</a> <a id="7068" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7070" href="UF.Univalence.html#7054" class="Bound">Y</a> <a id="7072" class="Symbol">→</a> <a id="7074" href="UF.Univalence.html#6967" class="Bound">𝓥</a> <a id="7076" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7078" class="Symbol">)</a> <a id="7080" class="Symbol">(</a><a id="7081" href="UF.Univalence.html#7081" class="Bound">b</a> <a id="7083" class="Symbol">:</a> <a id="7085" href="UF.Univalence.html#7049" class="Bound">A</a> <a id="7087" href="UF.Univalence.html#7038" class="Bound">X</a> <a id="7089" class="Symbol">(</a><a id="7090" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="7097" href="UF.Univalence.html#7038" class="Bound">X</a><a id="7098" class="Symbol">))</a>
               <a id="7116" class="Symbol">→</a> <a id="7118" href="UF.Univalence.html#7003" class="Bound">jeq</a> <a id="7122" href="UF.Univalence.html#7038" class="Bound">X</a> <a id="7124" href="UF.Univalence.html#7049" class="Bound">A</a> <a id="7126" href="UF.Univalence.html#7081" class="Bound">b</a> <a id="7128" href="UF.Univalence.html#7038" class="Bound">X</a> <a id="7130" class="Symbol">(</a><a id="7131" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="7138" href="UF.Univalence.html#7038" class="Bound">X</a><a id="7139" class="Symbol">)</a> <a id="7141" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7143" href="UF.Univalence.html#7081" class="Bound">b</a><a id="7144" class="Symbol">)</a>
<a id="7146" href="UF.Univalence.html#6947" class="Function">JEq-improve</a> <a id="7158" class="Symbol">{</a><a id="7159" href="UF.Univalence.html#7159" class="Bound">𝓤</a><a id="7160" class="Symbol">}</a> <a id="7162" class="Symbol">{</a><a id="7163" href="UF.Univalence.html#7163" class="Bound">𝓥</a><a id="7164" class="Symbol">}</a> <a id="7166" href="UF.Univalence.html#7166" class="Bound">jeq&#39;</a> <a id="7171" class="Symbol">=</a> <a id="7173" href="UF.Univalence.html#7945" class="Function">jeq</a> <a id="7177" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7179" href="UF.Univalence.html#8032" class="Function">jeq-comp</a>
 <a id="7189" class="Keyword">where</a>
  <a id="7197" class="Keyword">module</a> <a id="7204" href="UF.Univalence.html#7204" class="Module">_</a> <a id="7206" class="Symbol">(</a><a id="7207" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7209" class="Symbol">:</a> <a id="7211" href="UF.Univalence.html#7159" class="Bound">𝓤</a> <a id="7213" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7215" class="Symbol">)</a> <a id="7217" class="Symbol">(</a><a id="7218" href="UF.Univalence.html#7218" class="Bound">A</a> <a id="7220" class="Symbol">:</a> <a id="7222" class="Symbol">(</a><a id="7223" href="UF.Univalence.html#7223" class="Bound">Y</a> <a id="7225" class="Symbol">:</a> <a id="7227" href="UF.Univalence.html#7159" class="Bound">𝓤</a> <a id="7229" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7231" class="Symbol">)</a> <a id="7233" class="Symbol">→</a> <a id="7235" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7237" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7239" href="UF.Univalence.html#7223" class="Bound">Y</a> <a id="7241" class="Symbol">→</a> <a id="7243" href="UF.Univalence.html#7163" class="Bound">𝓥</a> <a id="7245" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7247" class="Symbol">)</a> <a id="7249" class="Keyword">where</a>
   <a id="7258" class="Keyword">abstract</a>
    <a id="7271" href="UF.Univalence.html#7271" class="Function">g</a> <a id="7273" class="Symbol">:</a> <a id="7275" class="Symbol">{</a><a id="7276" href="UF.Univalence.html#7276" class="Bound">Y</a> <a id="7278" href="UF.Univalence.html#7278" class="Bound">Z</a> <a id="7280" class="Symbol">:</a> <a id="7282" href="UF.Univalence.html#7159" class="Bound">𝓤</a> <a id="7284" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7286" class="Symbol">}</a> <a id="7288" class="Symbol">(</a><a id="7289" href="UF.Univalence.html#7289" class="Bound">p</a> <a id="7291" class="Symbol">:</a> <a id="7293" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7295" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7297" href="UF.Univalence.html#7276" class="Bound">Y</a><a id="7298" class="Symbol">)</a> <a id="7300" class="Symbol">(</a><a id="7301" href="UF.Univalence.html#7301" class="Bound">q</a> <a id="7303" class="Symbol">:</a> <a id="7305" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7307" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7309" href="UF.Univalence.html#7278" class="Bound">Z</a><a id="7310" class="Symbol">)</a>
      <a id="7318" class="Symbol">→</a> <a id="7320" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7322" href="UF.Univalence.html#7322" class="Bound">f</a> <a id="7324" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7326" class="Symbol">(</a><a id="7327" href="UF.Univalence.html#7218" class="Bound">A</a> <a id="7329" href="UF.Univalence.html#7276" class="Bound">Y</a> <a id="7331" href="UF.Univalence.html#7289" class="Bound">p</a> <a id="7333" class="Symbol">→</a> <a id="7335" href="UF.Univalence.html#7218" class="Bound">A</a> <a id="7337" href="UF.Univalence.html#7278" class="Bound">Z</a> <a id="7339" href="UF.Univalence.html#7301" class="Bound">q</a><a id="7340" class="Symbol">)</a> <a id="7342" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7344" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="7361" href="UF.Univalence.html#7322" class="Bound">f</a>
    <a id="7367" href="UF.Univalence.html#7271" class="Function">g</a> <a id="7369" class="Symbol">{</a><a id="7370" href="UF.Univalence.html#7370" class="Bound">Y</a><a id="7371" class="Symbol">}</a> <a id="7373" class="Symbol">{</a><a id="7374" href="UF.Univalence.html#7374" class="Bound">Z</a><a id="7375" class="Symbol">}</a> <a id="7377" href="UF.Univalence.html#7377" class="Bound">p</a> <a id="7379" href="UF.Univalence.html#7379" class="Bound">q</a> <a id="7381" class="Symbol">=</a> <a id="7383" href="UF.Univalence.html#7166" class="Bound">jeq&#39;</a> <a id="7388" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7390" href="UF.Univalence.html#7415" class="Function">B</a> <a id="7392" href="UF.Univalence.html#7609" class="Function">b</a> <a id="7394" href="UF.Univalence.html#7374" class="Bound">Z</a> <a id="7396" href="UF.Univalence.html#7379" class="Bound">q</a>
     <a id="7403" class="Keyword">where</a>
      <a id="7415" href="UF.Univalence.html#7415" class="Function">B</a> <a id="7417" class="Symbol">:</a> <a id="7419" class="Symbol">(</a><a id="7420" href="UF.Univalence.html#7420" class="Bound">T</a> <a id="7422" class="Symbol">:</a> <a id="7424" href="UF.Univalence.html#7159" class="Bound">𝓤</a> <a id="7426" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7428" class="Symbol">)</a> <a id="7430" class="Symbol">→</a> <a id="7432" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7434" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7436" href="UF.Univalence.html#7420" class="Bound">T</a> <a id="7438" class="Symbol">→</a> <a id="7440" href="UF.Univalence.html#7163" class="Bound">𝓥</a> <a id="7442" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
      <a id="7450" href="UF.Univalence.html#7415" class="Function">B</a> <a id="7452" href="UF.Univalence.html#7452" class="Bound">T</a> <a id="7454" href="UF.Univalence.html#7454" class="Bound">q</a> <a id="7456" class="Symbol">=</a> <a id="7458" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7460" href="UF.Univalence.html#7460" class="Bound">f</a> <a id="7462" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7464" class="Symbol">(</a><a id="7465" href="UF.Univalence.html#7218" class="Bound">A</a> <a id="7467" href="UF.Univalence.html#7370" class="Bound">Y</a> <a id="7469" href="UF.Univalence.html#7377" class="Bound">p</a> <a id="7471" class="Symbol">→</a> <a id="7473" href="UF.Univalence.html#7218" class="Bound">A</a> <a id="7475" href="UF.Univalence.html#7452" class="Bound">T</a> <a id="7477" href="UF.Univalence.html#7454" class="Bound">q</a><a id="7478" class="Symbol">)</a> <a id="7480" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7482" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="7499" href="UF.Univalence.html#7460" class="Bound">f</a>

      <a id="7508" href="UF.Univalence.html#7508" class="Function">C</a> <a id="7510" class="Symbol">:</a> <a id="7512" class="Symbol">(</a><a id="7513" href="UF.Univalence.html#7513" class="Bound">T</a> <a id="7515" class="Symbol">:</a> <a id="7517" href="UF.Univalence.html#7159" class="Bound">𝓤</a> <a id="7519" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7521" class="Symbol">)</a> <a id="7523" class="Symbol">→</a> <a id="7525" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7527" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7529" href="UF.Univalence.html#7513" class="Bound">T</a> <a id="7531" class="Symbol">→</a> <a id="7533" href="UF.Univalence.html#7163" class="Bound">𝓥</a> <a id="7535" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
      <a id="7543" href="UF.Univalence.html#7508" class="Function">C</a> <a id="7545" href="UF.Univalence.html#7545" class="Bound">T</a> <a id="7547" href="UF.Univalence.html#7547" class="Bound">p</a> <a id="7549" class="Symbol">=</a> <a id="7551" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7553" href="UF.Univalence.html#7553" class="Bound">f</a> <a id="7555" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7557" class="Symbol">(</a><a id="7558" href="UF.Univalence.html#7218" class="Bound">A</a> <a id="7560" href="UF.Univalence.html#7545" class="Bound">T</a> <a id="7562" href="UF.Univalence.html#7547" class="Bound">p</a> <a id="7564" class="Symbol">→</a> <a id="7566" href="UF.Univalence.html#7218" class="Bound">A</a> <a id="7568" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7570" class="Symbol">(</a><a id="7571" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="7578" href="UF.Univalence.html#7207" class="Bound">X</a><a id="7579" class="Symbol">))</a><a id="7581" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7583" href="Notation.General.html#2269" class="Function">left-cancellable</a> <a id="7600" href="UF.Univalence.html#7553" class="Bound">f</a>

      <a id="7609" href="UF.Univalence.html#7609" class="Function">b</a> <a id="7611" class="Symbol">:</a> <a id="7613" href="UF.Univalence.html#7415" class="Function">B</a> <a id="7615" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7617" class="Symbol">(</a><a id="7618" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="7625" href="UF.Univalence.html#7207" class="Bound">X</a><a id="7626" class="Symbol">)</a>
      <a id="7634" href="UF.Univalence.html#7609" class="Function">b</a> <a id="7636" class="Symbol">=</a> <a id="7638" href="UF.Univalence.html#7166" class="Bound">jeq&#39;</a> <a id="7643" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7645" href="UF.Univalence.html#7508" class="Function">C</a> <a id="7647" class="Symbol">((λ</a> <a id="7651" href="UF.Univalence.html#7651" class="Bound">a</a> <a id="7653" class="Symbol">→</a> <a id="7655" href="UF.Univalence.html#7651" class="Bound">a</a><a id="7656" class="Symbol">)</a> <a id="7658" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7660" class="Symbol">λ</a> <a id="7662" href="UF.Univalence.html#7662" class="Bound">p</a> <a id="7664" class="Symbol">→</a> <a id="7666" href="UF.Univalence.html#7662" class="Bound">p</a><a id="7667" class="Symbol">)</a> <a id="7669" class="Symbol">_</a> <a id="7671" href="UF.Univalence.html#7377" class="Bound">p</a>

    <a id="7678" href="UF.Univalence.html#7678" class="Function">h</a> <a id="7680" class="Symbol">:</a> <a id="7682" class="Symbol">(</a><a id="7683" href="UF.Univalence.html#7683" class="Bound">b</a> <a id="7685" class="Symbol">:</a> <a id="7687" href="UF.Univalence.html#7218" class="Bound">A</a> <a id="7689" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7691" class="Symbol">(</a><a id="7692" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="7699" href="UF.Univalence.html#7207" class="Bound">X</a><a id="7700" class="Symbol">))</a> <a id="7703" class="Symbol">{</a><a id="7704" href="UF.Univalence.html#7704" class="Bound">Y</a> <a id="7706" class="Symbol">:</a> <a id="7708" href="UF.Univalence.html#7159" class="Bound">𝓤</a> <a id="7710" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7712" class="Symbol">}</a> <a id="7714" class="Symbol">(</a><a id="7715" href="UF.Univalence.html#7715" class="Bound">p</a> <a id="7717" class="Symbol">:</a> <a id="7719" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7721" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7723" href="UF.Univalence.html#7704" class="Bound">Y</a><a id="7724" class="Symbol">)</a>
      <a id="7732" class="Symbol">→</a> <a id="7734" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7736" href="UF.Univalence.html#7736" class="Bound">a</a> <a id="7738" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7740" href="UF.Univalence.html#7218" class="Bound">A</a> <a id="7742" href="UF.Univalence.html#7704" class="Bound">Y</a> <a id="7744" href="UF.Univalence.html#7715" class="Bound">p</a> <a id="7746" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7748" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7752" class="Symbol">(</a><a id="7753" href="UF.Univalence.html#7271" class="Function">g</a> <a id="7755" href="UF.Univalence.html#7715" class="Bound">p</a> <a id="7757" href="UF.Univalence.html#7715" class="Bound">p</a><a id="7758" class="Symbol">)</a> <a id="7760" href="UF.Univalence.html#7736" class="Bound">a</a> <a id="7762" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7764" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7768" class="Symbol">(</a><a id="7769" href="UF.Univalence.html#7271" class="Function">g</a> <a id="7771" class="Symbol">(</a><a id="7772" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="7779" href="UF.Univalence.html#7207" class="Bound">X</a><a id="7780" class="Symbol">)</a> <a id="7782" href="UF.Univalence.html#7715" class="Bound">p</a><a id="7783" class="Symbol">)</a> <a id="7785" href="UF.Univalence.html#7683" class="Bound">b</a>
    <a id="7791" href="UF.Univalence.html#7678" class="Function">h</a> <a id="7793" href="UF.Univalence.html#7793" class="Bound">b</a> <a id="7795" href="UF.Univalence.html#7795" class="Bound">p</a> <a id="7797" class="Symbol">=</a> <a id="7799" href="UF.Univalence.html#7166" class="Bound">jeq&#39;</a> <a id="7804" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7806" href="UF.Univalence.html#7840" class="Function">B</a> <a id="7808" class="Symbol">(</a><a id="7809" href="UF.Univalence.html#7793" class="Bound">b</a> <a id="7811" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7813" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="7817" class="Symbol">)</a> <a id="7819" class="Symbol">_</a> <a id="7821" href="UF.Univalence.html#7795" class="Bound">p</a>
     <a id="7828" class="Keyword">where</a>
      <a id="7840" href="UF.Univalence.html#7840" class="Function">B</a> <a id="7842" class="Symbol">:</a> <a id="7844" class="Symbol">(</a><a id="7845" href="UF.Univalence.html#7845" class="Bound">Y</a> <a id="7847" class="Symbol">:</a> <a id="7849" href="UF.Univalence.html#7159" class="Bound">𝓤</a> <a id="7851" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7853" class="Symbol">)</a> <a id="7855" class="Symbol">(</a><a id="7856" href="UF.Univalence.html#7856" class="Bound">p</a> <a id="7858" class="Symbol">:</a> <a id="7860" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7862" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7864" href="UF.Univalence.html#7845" class="Bound">Y</a><a id="7865" class="Symbol">)</a> <a id="7867" class="Symbol">→</a> <a id="7869" href="UF.Univalence.html#7163" class="Bound">𝓥</a> <a id="7871" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
      <a id="7879" href="UF.Univalence.html#7840" class="Function">B</a> <a id="7881" href="UF.Univalence.html#7881" class="Bound">Y</a> <a id="7883" href="UF.Univalence.html#7883" class="Bound">p</a> <a id="7885" class="Symbol">=</a> <a id="7887" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7889" href="UF.Univalence.html#7889" class="Bound">a</a> <a id="7891" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7893" href="UF.Univalence.html#7218" class="Bound">A</a> <a id="7895" href="UF.Univalence.html#7881" class="Bound">Y</a> <a id="7897" href="UF.Univalence.html#7883" class="Bound">p</a> <a id="7899" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7901" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7905" class="Symbol">(</a><a id="7906" href="UF.Univalence.html#7271" class="Function">g</a> <a id="7908" href="UF.Univalence.html#7883" class="Bound">p</a> <a id="7910" href="UF.Univalence.html#7883" class="Bound">p</a><a id="7911" class="Symbol">)</a> <a id="7913" href="UF.Univalence.html#7889" class="Bound">a</a> <a id="7915" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7917" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7921" class="Symbol">(</a><a id="7922" href="UF.Univalence.html#7271" class="Function">g</a> <a id="7924" class="Symbol">(</a><a id="7925" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="7932" href="UF.Univalence.html#7207" class="Bound">X</a><a id="7933" class="Symbol">)</a> <a id="7935" href="UF.Univalence.html#7883" class="Bound">p</a><a id="7936" class="Symbol">)</a> <a id="7938" href="UF.Univalence.html#7793" class="Bound">b</a>

    <a id="7945" href="UF.Univalence.html#7945" class="Function">jeq</a> <a id="7949" class="Symbol">:</a> <a id="7951" href="UF.Univalence.html#7218" class="Bound">A</a> <a id="7953" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7955" class="Symbol">(</a><a id="7956" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="7963" href="UF.Univalence.html#7207" class="Bound">X</a><a id="7964" class="Symbol">)</a> <a id="7966" class="Symbol">→</a> <a id="7968" class="Symbol">(</a><a id="7969" href="UF.Univalence.html#7969" class="Bound">Y</a> <a id="7971" class="Symbol">:</a> <a id="7973" href="UF.Univalence.html#7159" class="Bound">𝓤</a> <a id="7975" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7977" class="Symbol">)</a> <a id="7979" class="Symbol">(</a><a id="7980" href="UF.Univalence.html#7980" class="Bound">p</a> <a id="7982" class="Symbol">:</a> <a id="7984" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="7986" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7988" href="UF.Univalence.html#7969" class="Bound">Y</a><a id="7989" class="Symbol">)</a> <a id="7991" class="Symbol">→</a> <a id="7993" href="UF.Univalence.html#7218" class="Bound">A</a> <a id="7995" href="UF.Univalence.html#7969" class="Bound">Y</a> <a id="7997" href="UF.Univalence.html#7980" class="Bound">p</a>
    <a id="8003" href="UF.Univalence.html#7945" class="Function">jeq</a> <a id="8007" href="UF.Univalence.html#8007" class="Bound">b</a> <a id="8009" href="UF.Univalence.html#8009" class="Bound">Y</a> <a id="8011" href="UF.Univalence.html#8011" class="Bound">p</a> <a id="8013" class="Symbol">=</a> <a id="8015" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="8019" class="Symbol">(</a><a id="8020" href="UF.Univalence.html#7678" class="Function">h</a> <a id="8022" href="UF.Univalence.html#8007" class="Bound">b</a> <a id="8024" href="UF.Univalence.html#8011" class="Bound">p</a><a id="8025" class="Symbol">)</a>

    <a id="8032" href="UF.Univalence.html#8032" class="Function">jeq-comp</a> <a id="8041" class="Symbol">:</a> <a id="8043" class="Symbol">(</a><a id="8044" href="UF.Univalence.html#8044" class="Bound">b</a> <a id="8046" class="Symbol">:</a> <a id="8048" href="UF.Univalence.html#7218" class="Bound">A</a> <a id="8050" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="8052" class="Symbol">(</a><a id="8053" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="8060" href="UF.Univalence.html#7207" class="Bound">X</a><a id="8061" class="Symbol">))</a> <a id="8064" class="Symbol">→</a> <a id="8066" href="UF.Univalence.html#7945" class="Function">jeq</a> <a id="8070" href="UF.Univalence.html#8044" class="Bound">b</a> <a id="8072" href="UF.Univalence.html#7207" class="Bound">X</a> <a id="8074" class="Symbol">(</a><a id="8075" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="8082" href="UF.Univalence.html#7207" class="Bound">X</a><a id="8083" class="Symbol">)</a> <a id="8085" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8087" href="UF.Univalence.html#8044" class="Bound">b</a>
    <a id="8093" href="UF.Univalence.html#8032" class="Function">jeq-comp</a> <a id="8102" href="UF.Univalence.html#8102" class="Bound">b</a> <a id="8104" class="Symbol">=</a> <a id="8106" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8110" class="Symbol">(</a><a id="8111" href="UF.Univalence.html#7271" class="Function">g</a> <a id="8113" class="Symbol">(</a><a id="8114" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="8121" href="UF.Univalence.html#7207" class="Bound">X</a><a id="8122" class="Symbol">)</a> <a id="8124" class="Symbol">(</a><a id="8125" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="8132" href="UF.Univalence.html#7207" class="Bound">X</a><a id="8133" class="Symbol">))</a> <a id="8136" class="Symbol">(</a><a id="8137" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8141" class="Symbol">(</a><a id="8142" href="UF.Univalence.html#7678" class="Function">h</a> <a id="8144" href="UF.Univalence.html#8102" class="Bound">b</a> <a id="8146" class="Symbol">(</a><a id="8147" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="8154" href="UF.Univalence.html#7207" class="Bound">X</a><a id="8155" class="Symbol">)))</a>

<a id="8160" class="Markup">\end{code}</a><a id="8170" class="Background">

This is the end of Peter&#39;s construction, which we apply to our problem
as follows:

</a><a id="8256" class="Markup">\begin{code}</a>

<a id="JEq-converse"></a><a id="8270" href="UF.Univalence.html#8270" class="Function">JEq-converse</a> <a id="8283" class="Symbol">:(∀</a> <a id="8287" class="Symbol">{</a><a id="8288" href="UF.Univalence.html#8288" class="Bound">𝓥</a><a id="8289" class="Symbol">}</a> <a id="8291" class="Symbol">→</a> <a id="8293" href="UF.Univalence.html#3186" class="Function">≃-induction</a> <a id="8305" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8307" href="UF.Univalence.html#8288" class="Bound">𝓥</a><a id="8308" class="Symbol">)</a> <a id="8310" class="Symbol">→</a> <a id="8312" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="8325" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="8327" href="UF.Univalence.html#8270" class="Function">JEq-converse</a> <a id="8340" class="Symbol">{</a><a id="8341" href="UF.Univalence.html#8341" class="Bound">𝓤</a><a id="8342" class="Symbol">}</a> <a id="8344" href="UF.Univalence.html#8344" class="Bound">jeq&#39;</a> <a id="8349" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8351" class="Symbol">=</a> <a id="8353" href="UF.Univalence.html#8959" class="Function">γ</a>
 <a id="8356" class="Keyword">where</a>
  <a id="8364" href="UF.Univalence.html#8364" class="Function">jeq</a> <a id="8368" class="Symbol">:</a> <a id="8370" class="Symbol">∀</a> <a id="8372" class="Symbol">{</a><a id="8373" href="UF.Univalence.html#8373" class="Bound">𝓥</a><a id="8374" class="Symbol">}</a> <a id="8376" class="Symbol">→</a> <a id="8378" href="UF.Univalence.html#3186" class="Function">≃-induction</a> <a id="8390" href="UF.Univalence.html#8341" class="Bound">𝓤</a> <a id="8392" href="UF.Univalence.html#8373" class="Bound">𝓥</a>
  <a id="8396" href="UF.Univalence.html#8364" class="Function">jeq</a> <a id="8400" class="Symbol">{</a><a id="8401" href="UF.Univalence.html#8401" class="Bound">𝓥</a><a id="8402" class="Symbol">}</a> <a id="8404" class="Symbol">=</a> <a id="8406" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="8410" class="Symbol">(</a><a id="8411" href="UF.Univalence.html#6947" class="Function">JEq-improve</a> <a id="8423" class="Symbol">(</a><a id="8424" href="UF.Univalence.html#8344" class="Bound">jeq&#39;</a> <a id="8429" class="Symbol">{</a><a id="8430" href="UF.Univalence.html#8401" class="Bound">𝓥</a><a id="8431" class="Symbol">}))</a>

  <a id="8438" href="UF.Univalence.html#8438" class="Function">jeq-comp</a> <a id="8447" class="Symbol">:</a> <a id="8449" class="Symbol">∀</a> <a id="8451" class="Symbol">{</a><a id="8452" href="UF.Univalence.html#8452" class="Bound">𝓥</a><a id="8453" class="Symbol">}</a> <a id="8455" class="Symbol">(</a><a id="8456" href="UF.Univalence.html#8456" class="Bound">X</a> <a id="8458" class="Symbol">:</a> <a id="8460" href="UF.Univalence.html#8341" class="Bound">𝓤</a> <a id="8462" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8464" class="Symbol">)</a> <a id="8466" class="Symbol">(</a><a id="8467" href="UF.Univalence.html#8467" class="Bound">A</a> <a id="8469" class="Symbol">:</a> <a id="8471" class="Symbol">(</a><a id="8472" href="UF.Univalence.html#8472" class="Bound">Y</a> <a id="8474" class="Symbol">:</a> <a id="8476" href="UF.Univalence.html#8341" class="Bound">𝓤</a> <a id="8478" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8480" class="Symbol">)</a> <a id="8482" class="Symbol">→</a> <a id="8484" href="UF.Univalence.html#8456" class="Bound">X</a> <a id="8486" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8488" href="UF.Univalence.html#8472" class="Bound">Y</a> <a id="8490" class="Symbol">→</a> <a id="8492" href="UF.Univalence.html#8452" class="Bound">𝓥</a> <a id="8494" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8496" class="Symbol">)</a> <a id="8498" class="Symbol">(</a><a id="8499" href="UF.Univalence.html#8499" class="Bound">b</a> <a id="8501" class="Symbol">:</a> <a id="8503" href="UF.Univalence.html#8467" class="Bound">A</a> <a id="8505" href="UF.Univalence.html#8456" class="Bound">X</a> <a id="8507" class="Symbol">(</a><a id="8508" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="8515" href="UF.Univalence.html#8456" class="Bound">X</a><a id="8516" class="Symbol">))</a>
          <a id="8529" class="Symbol">→</a> <a id="8531" href="UF.Univalence.html#8364" class="Function">jeq</a> <a id="8535" href="UF.Univalence.html#8456" class="Bound">X</a> <a id="8537" href="UF.Univalence.html#8467" class="Bound">A</a> <a id="8539" href="UF.Univalence.html#8499" class="Bound">b</a> <a id="8541" href="UF.Univalence.html#8456" class="Bound">X</a> <a id="8543" class="Symbol">(</a><a id="8544" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="8551" href="UF.Univalence.html#8456" class="Bound">X</a><a id="8552" class="Symbol">)</a> <a id="8554" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8556" href="UF.Univalence.html#8499" class="Bound">b</a>
  <a id="8560" href="UF.Univalence.html#8438" class="Function">jeq-comp</a> <a id="8569" class="Symbol">{</a><a id="8570" href="UF.Univalence.html#8570" class="Bound">𝓥</a><a id="8571" class="Symbol">}</a> <a id="8573" class="Symbol">=</a> <a id="8575" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="8579" class="Symbol">(</a><a id="8580" href="UF.Univalence.html#6947" class="Function">JEq-improve</a> <a id="8592" class="Symbol">(</a><a id="8593" href="UF.Univalence.html#8344" class="Bound">jeq&#39;</a> <a id="8598" class="Symbol">{</a><a id="8599" href="UF.Univalence.html#8570" class="Bound">𝓥</a><a id="8600" class="Symbol">}))</a>

  <a id="8607" href="UF.Univalence.html#8607" class="Function">φ</a> <a id="8609" class="Symbol">:</a> <a id="8611" class="Symbol">(</a><a id="8612" href="UF.Univalence.html#8612" class="Bound">Y</a> <a id="8614" class="Symbol">:</a> <a id="8616" href="UF.Univalence.html#8341" class="Bound">𝓤</a> <a id="8618" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8620" class="Symbol">)</a> <a id="8622" class="Symbol">→</a> <a id="8624" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8626" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8628" href="UF.Univalence.html#8612" class="Bound">Y</a> <a id="8630" class="Symbol">→</a> <a id="8632" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8634" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8636" href="UF.Univalence.html#8612" class="Bound">Y</a>
  <a id="8640" href="UF.Univalence.html#8607" class="Function">φ</a> <a id="8642" class="Symbol">=</a> <a id="8644" href="UF.Univalence.html#8364" class="Function">jeq</a> <a id="8648" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8650" class="Symbol">(λ</a> <a id="8653" href="UF.Univalence.html#8653" class="Bound">Y</a> <a id="8655" href="UF.Univalence.html#8655" class="Bound">p</a> <a id="8657" class="Symbol">→</a> <a id="8659" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8661" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8663" href="UF.Univalence.html#8653" class="Bound">Y</a><a id="8664" class="Symbol">)</a> <a id="8666" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="8674" href="UF.Univalence.html#8674" class="Function">φc</a> <a id="8677" class="Symbol">:</a> <a id="8679" href="UF.Univalence.html#8607" class="Function">φ</a> <a id="8681" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8683" class="Symbol">(</a><a id="8684" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="8691" href="UF.Univalence.html#8349" class="Bound">X</a><a id="8692" class="Symbol">)</a> <a id="8694" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8696" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="8703" href="UF.Univalence.html#8674" class="Function">φc</a> <a id="8706" class="Symbol">=</a> <a id="8708" href="UF.Univalence.html#8438" class="Function">jeq-comp</a> <a id="8717" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8719" class="Symbol">(λ</a> <a id="8722" href="UF.Univalence.html#8722" class="Bound">Y</a> <a id="8724" href="UF.Univalence.html#8724" class="Bound">p</a> <a id="8726" class="Symbol">→</a> <a id="8728" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8730" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8732" href="UF.Univalence.html#8722" class="Bound">Y</a><a id="8733" class="Symbol">)</a> <a id="8735" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="8743" href="UF.Univalence.html#8743" class="Function">idtoeqφ</a> <a id="8751" class="Symbol">:</a> <a id="8753" class="Symbol">(</a><a id="8754" href="UF.Univalence.html#8754" class="Bound">Y</a> <a id="8756" class="Symbol">:</a> <a id="8758" href="UF.Univalence.html#8341" class="Bound">𝓤</a> <a id="8760" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8762" class="Symbol">)</a> <a id="8764" class="Symbol">(</a><a id="8765" href="UF.Univalence.html#8765" class="Bound">e</a> <a id="8767" class="Symbol">:</a> <a id="8769" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8771" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8773" href="UF.Univalence.html#8754" class="Bound">Y</a><a id="8774" class="Symbol">)</a> <a id="8776" class="Symbol">→</a> <a id="8778" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="8785" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8787" href="UF.Univalence.html#8754" class="Bound">Y</a> <a id="8789" class="Symbol">(</a><a id="8790" href="UF.Univalence.html#8607" class="Function">φ</a> <a id="8792" href="UF.Univalence.html#8754" class="Bound">Y</a> <a id="8794" href="UF.Univalence.html#8765" class="Bound">e</a><a id="8795" class="Symbol">)</a> <a id="8797" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8799" href="UF.Univalence.html#8765" class="Bound">e</a>
  <a id="8803" href="UF.Univalence.html#8743" class="Function">idtoeqφ</a> <a id="8811" class="Symbol">=</a> <a id="8813" href="UF.Univalence.html#8364" class="Function">jeq</a> <a id="8817" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8819" class="Symbol">(λ</a> <a id="8822" href="UF.Univalence.html#8822" class="Bound">Y</a> <a id="8824" href="UF.Univalence.html#8824" class="Bound">e</a> <a id="8826" class="Symbol">→</a> <a id="8828" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="8835" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8837" href="UF.Univalence.html#8822" class="Bound">Y</a> <a id="8839" class="Symbol">(</a><a id="8840" href="UF.Univalence.html#8607" class="Function">φ</a> <a id="8842" href="UF.Univalence.html#8822" class="Bound">Y</a> <a id="8844" href="UF.Univalence.html#8824" class="Bound">e</a><a id="8845" class="Symbol">)</a> <a id="8847" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8849" href="UF.Univalence.html#8824" class="Bound">e</a><a id="8850" class="Symbol">)</a> <a id="8852" class="Symbol">(</a><a id="8853" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8856" class="Symbol">(</a><a id="8857" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="8864" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8866" href="UF.Univalence.html#8349" class="Bound">X</a><a id="8867" class="Symbol">)</a> <a id="8869" href="UF.Univalence.html#8674" class="Function">φc</a><a id="8871" class="Symbol">)</a>

  <a id="8876" href="UF.Univalence.html#8876" class="Function">φidtoeq</a> <a id="8884" class="Symbol">:</a> <a id="8886" class="Symbol">(</a><a id="8887" href="UF.Univalence.html#8887" class="Bound">Y</a> <a id="8889" class="Symbol">:</a> <a id="8891" href="UF.Univalence.html#8341" class="Bound">𝓤</a> <a id="8893" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8895" class="Symbol">)</a> <a id="8897" class="Symbol">(</a><a id="8898" href="UF.Univalence.html#8898" class="Bound">p</a> <a id="8900" class="Symbol">:</a> <a id="8902" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8904" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8906" href="UF.Univalence.html#8887" class="Bound">Y</a><a id="8907" class="Symbol">)</a> <a id="8909" class="Symbol">→</a> <a id="8911" href="UF.Univalence.html#8607" class="Function">φ</a> <a id="8913" href="UF.Univalence.html#8887" class="Bound">Y</a> <a id="8915" class="Symbol">(</a><a id="8916" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="8923" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8925" href="UF.Univalence.html#8887" class="Bound">Y</a> <a id="8927" href="UF.Univalence.html#8898" class="Bound">p</a><a id="8928" class="Symbol">)</a> <a id="8930" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8932" href="UF.Univalence.html#8898" class="Bound">p</a>
  <a id="8936" href="UF.Univalence.html#8876" class="Function">φidtoeq</a> <a id="8944" href="UF.Univalence.html#8944" class="Bound">X</a> <a id="8946" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="8951" class="Symbol">=</a> <a id="8953" href="UF.Univalence.html#8674" class="Function">φc</a>

  <a id="8959" href="UF.Univalence.html#8959" class="Function">γ</a> <a id="8961" class="Symbol">:</a> <a id="8963" class="Symbol">(</a><a id="8964" href="UF.Univalence.html#8964" class="Bound">Y</a> <a id="8966" class="Symbol">:</a> <a id="8968" href="UF.Univalence.html#8341" class="Bound">𝓤</a> <a id="8970" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8972" class="Symbol">)</a> <a id="8974" class="Symbol">→</a> <a id="8976" href="UF.Equiv.html#402" class="Function">is-equiv</a><a id="8984" class="Symbol">(</a><a id="8985" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="8992" href="UF.Univalence.html#8349" class="Bound">X</a> <a id="8994" href="UF.Univalence.html#8964" class="Bound">Y</a><a id="8995" class="Symbol">)</a>
  <a id="8999" href="UF.Univalence.html#8959" class="Function">γ</a> <a id="9001" href="UF.Univalence.html#9001" class="Bound">Y</a> <a id="9003" class="Symbol">=</a>  <a id="9006" class="Symbol">(</a><a id="9007" href="UF.Univalence.html#8607" class="Function">φ</a> <a id="9009" href="UF.Univalence.html#9001" class="Bound">Y</a> <a id="9011" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9013" href="UF.Univalence.html#8743" class="Function">idtoeqφ</a> <a id="9021" href="UF.Univalence.html#9001" class="Bound">Y</a><a id="9022" class="Symbol">)</a> <a id="9024" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9026" class="Symbol">(</a><a id="9027" href="UF.Univalence.html#8607" class="Function">φ</a> <a id="9029" href="UF.Univalence.html#9001" class="Bound">Y</a> <a id="9031" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9033" href="UF.Univalence.html#8876" class="Function">φidtoeq</a> <a id="9041" href="UF.Univalence.html#9001" class="Bound">Y</a><a id="9042" class="Symbol">)</a>

<a id="9045" class="Markup">\end{code}</a><a id="9055" class="Background">

This completes the deduction of univalence from equivalence.

Now we improve our original JEq&#39;, to get the computation rule for free
(even if the computation rule holds for the original JEq&#39;).

We remark again that the improvement method is not needed, referring
the reader to the MGS&#39;2019 lecture notes and alternatively the MGS
folder included in this development.

</a><a id="9425" class="Markup">\begin{code}</a>

<a id="9439" class="Keyword">abstract</a>
 <a id="JEq"></a><a id="9449" href="UF.Univalence.html#9449" class="Function">JEq</a> <a id="9453" class="Symbol">:</a> <a id="9455" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="9468" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9470" class="Symbol">→</a> <a id="9472" class="Symbol">∀</a> <a id="9474" class="Symbol">{</a><a id="9475" href="UF.Univalence.html#9475" class="Bound">𝓥</a><a id="9476" class="Symbol">}</a> <a id="9478" class="Symbol">→</a> <a id="9480" href="UF.Univalence.html#3186" class="Function">≃-induction</a> <a id="9492" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9494" href="UF.Univalence.html#9475" class="Bound">𝓥</a>
 <a id="9497" href="UF.Univalence.html#9449" class="Function">JEq</a> <a id="9501" href="UF.Univalence.html#9501" class="Bound">ua</a> <a id="9504" class="Symbol">=</a> <a id="9506" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9510" class="Symbol">(</a><a id="9511" href="UF.Univalence.html#6947" class="Function">JEq-improve</a> <a id="9523" class="Symbol">(</a><a id="9524" href="UF.Univalence.html#3404" class="Function">JEq&#39;</a> <a id="9529" href="UF.Univalence.html#9501" class="Bound">ua</a><a id="9531" class="Symbol">))</a>

 <a id="JEq-comp"></a><a id="9536" href="UF.Univalence.html#9536" class="Function">JEq-comp</a> <a id="9545" class="Symbol">:</a> <a id="9547" class="Symbol">(</a><a id="9548" href="UF.Univalence.html#9548" class="Bound">ua</a> <a id="9551" class="Symbol">:</a> <a id="9553" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="9566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="9567" class="Symbol">)</a>
            <a id="9581" class="Symbol">(</a><a id="9582" href="UF.Univalence.html#9582" class="Bound">X</a> <a id="9584" class="Symbol">:</a> <a id="9586" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9588" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9590" class="Symbol">)</a> <a id="9592" class="Symbol">(</a><a id="9593" href="UF.Univalence.html#9593" class="Bound">A</a> <a id="9595" class="Symbol">:</a> <a id="9597" class="Symbol">(</a><a id="9598" href="UF.Univalence.html#9598" class="Bound">Y</a> <a id="9600" class="Symbol">:</a> <a id="9602" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9604" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9606" class="Symbol">)</a> <a id="9608" class="Symbol">→</a> <a id="9610" href="UF.Univalence.html#9582" class="Bound">X</a> <a id="9612" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="9614" href="UF.Univalence.html#9598" class="Bound">Y</a> <a id="9616" class="Symbol">→</a> <a id="9618" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9620" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9622" class="Symbol">)</a>
            <a id="9636" class="Symbol">(</a><a id="9637" href="UF.Univalence.html#9637" class="Bound">b</a> <a id="9639" class="Symbol">:</a> <a id="9641" href="UF.Univalence.html#9593" class="Bound">A</a> <a id="9643" href="UF.Univalence.html#9582" class="Bound">X</a> <a id="9645" class="Symbol">(</a><a id="9646" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="9653" href="UF.Univalence.html#9582" class="Bound">X</a><a id="9654" class="Symbol">))</a>
          <a id="9667" class="Symbol">→</a> <a id="9669" href="UF.Univalence.html#9449" class="Function">JEq</a> <a id="9673" href="UF.Univalence.html#9548" class="Bound">ua</a> <a id="9676" href="UF.Univalence.html#9582" class="Bound">X</a> <a id="9678" href="UF.Univalence.html#9593" class="Bound">A</a> <a id="9680" href="UF.Univalence.html#9637" class="Bound">b</a> <a id="9682" href="UF.Univalence.html#9582" class="Bound">X</a> <a id="9684" class="Symbol">(</a><a id="9685" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="9692" href="UF.Univalence.html#9582" class="Bound">X</a><a id="9693" class="Symbol">)</a> <a id="9695" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9697" href="UF.Univalence.html#9637" class="Bound">b</a>
 <a id="9700" href="UF.Univalence.html#9536" class="Function">JEq-comp</a> <a id="9709" href="UF.Univalence.html#9709" class="Bound">ua</a> <a id="9712" class="Symbol">=</a> <a id="9714" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9718" class="Symbol">(</a><a id="9719" href="UF.Univalence.html#6947" class="Function">JEq-improve</a> <a id="9731" class="Symbol">(</a><a id="9732" href="UF.Univalence.html#3404" class="Function">JEq&#39;</a> <a id="9737" href="UF.Univalence.html#9709" class="Bound">ua</a><a id="9739" class="Symbol">))</a>

<a id="9743" class="Markup">\end{code}</a><a id="9753" class="Background">

A much more transparent and shorter construction of JEq and JEq-comp
is in my MGS&#39;2019 lecture notes and in the module
MGS-Equivalence-induction.

</a><a id="9902" class="Markup">\begin{code}</a>

<a id="≃-induction&#39;"></a><a id="9916" href="UF.Univalence.html#9916" class="Function">≃-induction&#39;</a> <a id="9929" class="Symbol">:</a> <a id="9931" class="Symbol">(</a><a id="9932" href="UF.Univalence.html#9932" class="Bound">𝓤</a> <a id="9934" href="UF.Univalence.html#9934" class="Bound">𝓥</a> <a id="9936" class="Symbol">:</a> <a id="9938" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="9946" class="Symbol">)</a> <a id="9948" class="Symbol">→</a> <a id="9950" class="Symbol">(</a><a id="9951" href="UF.Univalence.html#9932" class="Bound">𝓤</a> <a id="9953" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9955" href="UF.Univalence.html#9934" class="Bound">𝓥</a><a id="9956" class="Symbol">)</a><a id="9957" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="9959" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="9961" href="UF.Univalence.html#9916" class="Function">≃-induction&#39;</a> <a id="9974" href="UF.Univalence.html#9974" class="Bound">𝓤</a>  <a id="9977" href="UF.Univalence.html#9977" class="Bound">𝓥</a> <a id="9979" class="Symbol">=</a> <a id="9981" class="Symbol">(</a><a id="9982" href="UF.Univalence.html#9982" class="Bound">A</a> <a id="9984" class="Symbol">:</a> <a id="9986" class="Symbol">(</a><a id="9987" href="UF.Univalence.html#9987" class="Bound">X</a> <a id="9989" href="UF.Univalence.html#9989" class="Bound">Y</a> <a id="9991" class="Symbol">:</a> <a id="9993" href="UF.Univalence.html#9974" class="Bound">𝓤</a> <a id="9995" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9997" class="Symbol">)</a> <a id="9999" class="Symbol">→</a> <a id="10001" href="UF.Univalence.html#9987" class="Bound">X</a> <a id="10003" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10005" href="UF.Univalence.html#9989" class="Bound">Y</a> <a id="10007" class="Symbol">→</a> <a id="10009" href="UF.Univalence.html#9977" class="Bound">𝓥</a> <a id="10011" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10013" class="Symbol">)</a>
                  <a id="10033" class="Symbol">→</a> <a id="10035" class="Symbol">((</a><a id="10037" href="UF.Univalence.html#10037" class="Bound">X</a> <a id="10039" class="Symbol">:</a> <a id="10041" href="UF.Univalence.html#9974" class="Bound">𝓤</a> <a id="10043" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10045" class="Symbol">)</a> <a id="10047" class="Symbol">→</a> <a id="10049" href="UF.Univalence.html#9982" class="Bound">A</a> <a id="10051" href="UF.Univalence.html#10037" class="Bound">X</a> <a id="10053" href="UF.Univalence.html#10037" class="Bound">X</a> <a id="10055" class="Symbol">(</a><a id="10056" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="10063" href="UF.Univalence.html#10037" class="Bound">X</a><a id="10064" class="Symbol">))</a>
                  <a id="10085" class="Symbol">→</a> <a id="10087" class="Symbol">(</a><a id="10088" href="UF.Univalence.html#10088" class="Bound">X</a> <a id="10090" href="UF.Univalence.html#10090" class="Bound">Y</a> <a id="10092" class="Symbol">:</a> <a id="10094" href="UF.Univalence.html#9974" class="Bound">𝓤</a> <a id="10096" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10098" class="Symbol">)</a>
                    <a id="10120" class="Symbol">(</a><a id="10121" href="UF.Univalence.html#10121" class="Bound">e</a> <a id="10123" class="Symbol">:</a> <a id="10125" href="UF.Univalence.html#10088" class="Bound">X</a> <a id="10127" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="10129" href="UF.Univalence.html#10090" class="Bound">Y</a><a id="10130" class="Symbol">)</a>
                  <a id="10150" class="Symbol">→</a> <a id="10152" href="UF.Univalence.html#9982" class="Bound">A</a> <a id="10154" href="UF.Univalence.html#10088" class="Bound">X</a> <a id="10156" href="UF.Univalence.html#10090" class="Bound">Y</a> <a id="10158" href="UF.Univalence.html#10121" class="Bound">e</a>

<a id="JEqUnbased"></a><a id="10161" href="UF.Univalence.html#10161" class="Function">JEqUnbased</a> <a id="10172" class="Symbol">:</a> <a id="10174" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="10187" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10189" class="Symbol">→</a> <a id="10191" class="Symbol">∀</a> <a id="10193" class="Symbol">{</a><a id="10194" href="UF.Univalence.html#10194" class="Bound">𝓥</a><a id="10195" class="Symbol">}</a> <a id="10197" class="Symbol">→</a> <a id="10199" href="UF.Univalence.html#9916" class="Function">≃-induction&#39;</a> <a id="10212" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10214" href="UF.Univalence.html#10194" class="Bound">𝓥</a>
<a id="10216" href="UF.Univalence.html#10161" class="Function">JEqUnbased</a> <a id="10227" href="UF.Univalence.html#10227" class="Bound">ua</a> <a id="10230" href="UF.Univalence.html#10230" class="Bound">A</a> <a id="10232" href="UF.Univalence.html#10232" class="Bound">f</a> <a id="10234" href="UF.Univalence.html#10234" class="Bound">X</a> <a id="10236" class="Symbol">=</a> <a id="10238" href="UF.Univalence.html#9449" class="Function">JEq</a> <a id="10242" href="UF.Univalence.html#10227" class="Bound">ua</a> <a id="10245" href="UF.Univalence.html#10234" class="Bound">X</a> <a id="10247" class="Symbol">(λ</a> <a id="10250" href="UF.Univalence.html#10250" class="Bound">Y</a> <a id="10252" class="Symbol">→</a> <a id="10254" href="UF.Univalence.html#10230" class="Bound">A</a> <a id="10256" href="UF.Univalence.html#10234" class="Bound">X</a> <a id="10258" href="UF.Univalence.html#10250" class="Bound">Y</a><a id="10259" class="Symbol">)</a> <a id="10261" class="Symbol">(</a><a id="10262" href="UF.Univalence.html#10232" class="Bound">f</a> <a id="10264" href="UF.Univalence.html#10234" class="Bound">X</a><a id="10265" class="Symbol">)</a>

<a id="10268" class="Markup">\end{code}</a><a id="10278" class="Background">

The following technical lemma is needed elsewhere.

</a><a id="10332" class="Markup">\begin{code}</a>

<a id="is-univalent-idtoeq-lc"></a><a id="10346" href="UF.Univalence.html#10346" class="Function">is-univalent-idtoeq-lc</a> <a id="10369" class="Symbol">:</a> <a id="10371" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="10384" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10386" class="Symbol">→</a> <a id="10388" class="Symbol">(</a><a id="10389" href="UF.Univalence.html#10389" class="Bound">X</a> <a id="10391" href="UF.Univalence.html#10391" class="Bound">Y</a> <a id="10393" class="Symbol">:</a> <a id="10395" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10397" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10399" class="Symbol">)</a>
                       <a id="10424" class="Symbol">→</a> <a id="10426" href="Notation.General.html#2269" class="Function">left-cancellable</a><a id="10442" class="Symbol">(</a><a id="10443" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="10450" href="UF.Univalence.html#10389" class="Bound">X</a> <a id="10452" href="UF.Univalence.html#10391" class="Bound">Y</a><a id="10453" class="Symbol">)</a>
<a id="10455" href="UF.Univalence.html#10346" class="Function">is-univalent-idtoeq-lc</a> <a id="10478" href="UF.Univalence.html#10478" class="Bound">ua</a> <a id="10481" href="UF.Univalence.html#10481" class="Bound">X</a> <a id="10483" href="UF.Univalence.html#10483" class="Bound">Y</a> <a id="10485" class="Symbol">=</a> <a id="10487" href="UF.LeftCancellable.html#542" class="Function">section-lc</a> <a id="10498" class="Symbol">(</a><a id="10499" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="10506" href="UF.Univalence.html#10481" class="Bound">X</a> <a id="10508" href="UF.Univalence.html#10483" class="Bound">Y</a><a id="10509" class="Symbol">)</a> <a id="10511" class="Symbol">(</a><a id="10512" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10516" class="Symbol">(</a><a id="10517" href="UF.Univalence.html#10478" class="Bound">ua</a> <a id="10520" href="UF.Univalence.html#10481" class="Bound">X</a> <a id="10522" href="UF.Univalence.html#10483" class="Bound">Y</a><a id="10523" class="Symbol">))</a>

<a id="10527" class="Markup">\end{code}</a><a id="10537" class="Background">

The following has a proof from function extensionality, but it has a
more direct proof from equivalence induction (we also give a proof
without univalence elsewhere, of course):

</a><a id="10718" class="Markup">\begin{code}</a>

<a id="equivs-are-vv-equivs&#39;"></a><a id="10732" href="UF.Univalence.html#10732" class="Function">equivs-are-vv-equivs&#39;</a> <a id="10754" class="Symbol">:</a> <a id="10756" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="10769" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
                      <a id="10793" class="Symbol">→</a> <a id="10795" class="Symbol">{</a><a id="10796" href="UF.Univalence.html#10796" class="Bound">X</a> <a id="10798" href="UF.Univalence.html#10798" class="Bound">Y</a> <a id="10800" class="Symbol">:</a> <a id="10802" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10804" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10806" class="Symbol">}</a>
                        <a id="10832" class="Symbol">(</a><a id="10833" href="UF.Univalence.html#10833" class="Bound">f</a> <a id="10835" class="Symbol">:</a> <a id="10837" href="UF.Univalence.html#10796" class="Bound">X</a> <a id="10839" class="Symbol">→</a> <a id="10841" href="UF.Univalence.html#10798" class="Bound">Y</a><a id="10842" class="Symbol">)</a>
                      <a id="10866" class="Symbol">→</a> <a id="10868" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="10877" href="UF.Univalence.html#10833" class="Bound">f</a>
                      <a id="10901" class="Symbol">→</a> <a id="10903" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="10915" href="UF.Univalence.html#10833" class="Bound">f</a>
<a id="10917" href="UF.Univalence.html#10732" class="Function">equivs-are-vv-equivs&#39;</a> <a id="10939" class="Symbol">{</a><a id="10940" href="UF.Univalence.html#10940" class="Bound">𝓤</a><a id="10941" class="Symbol">}</a> <a id="10943" href="UF.Univalence.html#10943" class="Bound">ua</a> <a id="10946" class="Symbol">{</a><a id="10947" href="UF.Univalence.html#10947" class="Bound">X</a><a id="10948" class="Symbol">}</a> <a id="10950" class="Symbol">{</a><a id="10951" href="UF.Univalence.html#10951" class="Bound">Y</a><a id="10952" class="Symbol">}</a> <a id="10954" href="UF.Univalence.html#10954" class="Bound">f</a> <a id="10956" href="UF.Univalence.html#10956" class="Bound">ise</a> <a id="10960" class="Symbol">=</a> <a id="10962" href="UF.Univalence.html#11109" class="Function">g</a> <a id="10964" href="UF.Univalence.html#10951" class="Bound">Y</a> <a id="10966" class="Symbol">(</a><a id="10967" href="UF.Univalence.html#10954" class="Bound">f</a> <a id="10969" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10971" href="UF.Univalence.html#10956" class="Bound">ise</a><a id="10974" class="Symbol">)</a>
 <a id="10977" class="Keyword">where</a>
  <a id="10985" href="UF.Univalence.html#10985" class="Function">A</a> <a id="10987" class="Symbol">:</a> <a id="10989" class="Symbol">(</a><a id="10990" href="UF.Univalence.html#10990" class="Bound">Y</a> <a id="10992" class="Symbol">:</a> <a id="10994" href="UF.Univalence.html#10940" class="Bound">𝓤</a> <a id="10996" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10998" class="Symbol">)</a> <a id="11000" class="Symbol">→</a> <a id="11002" href="UF.Univalence.html#10947" class="Bound">X</a> <a id="11004" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11006" href="UF.Univalence.html#10990" class="Bound">Y</a> <a id="11008" class="Symbol">→</a> <a id="11010" href="UF.Univalence.html#10940" class="Bound">𝓤</a> <a id="11012" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="11016" href="UF.Univalence.html#10985" class="Function">A</a> <a id="11018" href="UF.Univalence.html#11018" class="Bound">Y</a> <a id="11020" class="Symbol">(</a><a id="11021" href="UF.Univalence.html#11021" class="Bound">f</a> <a id="11023" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11025" href="UF.Univalence.html#11025" class="Bound">ise</a><a id="11028" class="Symbol">)</a> <a id="11030" class="Symbol">=</a> <a id="11032" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="11044" href="UF.Univalence.html#11021" class="Bound">f</a>

  <a id="11049" href="UF.Univalence.html#11049" class="Function">b</a> <a id="11051" class="Symbol">:</a> <a id="11053" href="UF.Univalence.html#10985" class="Function">A</a> <a id="11055" href="UF.Univalence.html#10947" class="Bound">X</a> <a id="11057" class="Symbol">(</a><a id="11058" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="11065" href="UF.Univalence.html#10947" class="Bound">X</a><a id="11066" class="Symbol">)</a>
  <a id="11070" href="UF.Univalence.html#11049" class="Function">b</a> <a id="11072" class="Symbol">=</a> <a id="11074" href="UF.Equiv.html#10765" class="Function">singleton-types&#39;-are-singletons</a>

  <a id="11109" href="UF.Univalence.html#11109" class="Function">g</a> <a id="11111" class="Symbol">:</a> <a id="11113" class="Symbol">(</a><a id="11114" href="UF.Univalence.html#11114" class="Bound">Y</a> <a id="11116" class="Symbol">:</a> <a id="11118" href="UF.Univalence.html#10940" class="Bound">𝓤</a> <a id="11120" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11122" class="Symbol">)</a> <a id="11124" class="Symbol">(</a><a id="11125" href="UF.Univalence.html#11125" class="Bound">e</a> <a id="11127" class="Symbol">:</a> <a id="11129" href="UF.Univalence.html#10947" class="Bound">X</a> <a id="11131" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="11133" href="UF.Univalence.html#11114" class="Bound">Y</a><a id="11134" class="Symbol">)</a> <a id="11136" class="Symbol">→</a> <a id="11138" href="UF.Univalence.html#10985" class="Function">A</a> <a id="11140" href="UF.Univalence.html#11114" class="Bound">Y</a> <a id="11142" href="UF.Univalence.html#11125" class="Bound">e</a>
  <a id="11146" href="UF.Univalence.html#11109" class="Function">g</a> <a id="11148" class="Symbol">=</a> <a id="11150" href="UF.Univalence.html#9449" class="Function">JEq</a> <a id="11154" href="UF.Univalence.html#10943" class="Bound">ua</a> <a id="11157" href="UF.Univalence.html#10947" class="Bound">X</a> <a id="11159" href="UF.Univalence.html#10985" class="Function">A</a> <a id="11161" href="UF.Univalence.html#11049" class="Function">b</a>


<a id="univalence-gives-propext"></a><a id="11165" href="UF.Univalence.html#11165" class="Function">univalence-gives-propext</a> <a id="11190" class="Symbol">:</a> <a id="11192" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="11205" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11207" class="Symbol">→</a> <a id="11209" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="11217" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="11219" href="UF.Univalence.html#11165" class="Function">univalence-gives-propext</a> <a id="11244" href="UF.Univalence.html#11244" class="Bound">ua</a> <a id="11247" class="Symbol">{</a><a id="11248" href="UF.Univalence.html#11248" class="Bound">P</a><a id="11249" class="Symbol">}</a> <a id="11251" class="Symbol">{</a><a id="11252" href="UF.Univalence.html#11252" class="Bound">Q</a><a id="11253" class="Symbol">}</a> <a id="11255" href="UF.Univalence.html#11255" class="Bound">i</a> <a id="11257" href="UF.Univalence.html#11257" class="Bound">j</a> <a id="11259" href="UF.Univalence.html#11259" class="Bound">f</a> <a id="11261" href="UF.Univalence.html#11261" class="Bound">g</a> <a id="11263" class="Symbol">=</a>
 <a id="11266" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="11273" href="UF.Univalence.html#11244" class="Bound">ua</a> <a id="11276" href="UF.Univalence.html#11248" class="Bound">P</a> <a id="11278" href="UF.Univalence.html#11252" class="Bound">Q</a>
 <a id="11281" class="Symbol">(</a><a id="11282" href="UF.Univalence.html#11259" class="Bound">f</a> <a id="11284" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="11287" class="Symbol">(</a><a id="11288" href="UF.Univalence.html#11261" class="Bound">g</a> <a id="11290" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11292" class="Symbol">(λ</a> <a id="11295" href="UF.Univalence.html#11295" class="Bound">y</a> <a id="11297" class="Symbol">→</a> <a id="11299" href="UF.Univalence.html#11257" class="Bound">j</a> <a id="11301" class="Symbol">(</a><a id="11302" href="UF.Univalence.html#11259" class="Bound">f</a> <a id="11304" class="Symbol">(</a><a id="11305" href="UF.Univalence.html#11261" class="Bound">g</a> <a id="11307" href="UF.Univalence.html#11295" class="Bound">y</a><a id="11308" class="Symbol">))</a> <a id="11311" href="UF.Univalence.html#11295" class="Bound">y</a><a id="11312" class="Symbol">))</a> <a id="11315" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
 <a id="11318" class="Symbol">(</a><a id="11319" href="UF.Univalence.html#11261" class="Bound">g</a> <a id="11321" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11323" class="Symbol">(λ</a> <a id="11326" href="UF.Univalence.html#11326" class="Bound">x</a> <a id="11328" class="Symbol">→</a> <a id="11330" href="UF.Univalence.html#11255" class="Bound">i</a> <a id="11332" class="Symbol">(</a><a id="11333" href="UF.Univalence.html#11261" class="Bound">g</a> <a id="11335" class="Symbol">(</a><a id="11336" href="UF.Univalence.html#11259" class="Bound">f</a> <a id="11338" href="UF.Univalence.html#11326" class="Bound">x</a><a id="11339" class="Symbol">))</a> <a id="11342" href="UF.Univalence.html#11326" class="Bound">x</a><a id="11343" class="Symbol">)))</a>

<a id="Univalence-gives-PropExt"></a><a id="11348" href="UF.Univalence.html#11348" class="Function">Univalence-gives-PropExt</a> <a id="11373" class="Symbol">:</a> <a id="11375" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="11386" class="Symbol">→</a> <a id="11388" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
<a id="11396" href="UF.Univalence.html#11348" class="Function">Univalence-gives-PropExt</a> <a id="11421" href="UF.Univalence.html#11421" class="Bound">ua</a> <a id="11424" href="UF.Univalence.html#11424" class="Bound">𝓤</a> <a id="11426" class="Symbol">=</a> <a id="11428" href="UF.Univalence.html#11165" class="Function">univalence-gives-propext</a> <a id="11453" class="Symbol">(</a><a id="11454" href="UF.Univalence.html#11421" class="Bound">ua</a> <a id="11457" href="UF.Univalence.html#11424" class="Bound">𝓤</a><a id="11458" class="Symbol">)</a>

<a id="Univalence-gives-Prop-Ext"></a><a id="11461" href="UF.Univalence.html#11461" class="Function">Univalence-gives-Prop-Ext</a> <a id="11487" class="Symbol">:</a> <a id="11489" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="11500" class="Symbol">→</a> <a id="11502" href="UF.Subsingletons.html#7428" class="Function">Prop-Ext</a>
<a id="11511" href="UF.Univalence.html#11461" class="Function">Univalence-gives-Prop-Ext</a> <a id="11537" href="UF.Univalence.html#11537" class="Bound">ua</a> <a id="11540" class="Symbol">{</a><a id="11541" href="UF.Univalence.html#11541" class="Bound">𝓤</a><a id="11542" class="Symbol">}</a> <a id="11544" class="Symbol">=</a> <a id="11546" href="UF.Univalence.html#11165" class="Function">univalence-gives-propext</a> <a id="11571" class="Symbol">(</a><a id="11572" href="UF.Univalence.html#11537" class="Bound">ua</a> <a id="11575" href="UF.Univalence.html#11541" class="Bound">𝓤</a><a id="11576" class="Symbol">)</a>

<a id="11579" class="Markup">\end{code}</a><a id="11589" class="Background">

If the identity function satisfies some property, then all
equivalences do, assuming univalence. This property need not be
prop valued.

</a><a id="11728" class="Markup">\begin{code}</a>

<a id="equiv-induction"></a><a id="11742" href="UF.Univalence.html#11742" class="Function">equiv-induction</a> <a id="11758" class="Symbol">:</a> <a id="11760" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="11773" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
               <a id="11790" class="Symbol">→</a> <a id="11792" class="Symbol">(</a><a id="11793" href="UF.Univalence.html#11793" class="Bound">X</a> <a id="11795" class="Symbol">:</a> <a id="11797" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11799" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11801" class="Symbol">)</a>
               <a id="11818" class="Symbol">→</a> <a id="11820" class="Symbol">(</a><a id="11821" href="UF.Univalence.html#11821" class="Bound">P</a> <a id="11823" class="Symbol">:</a> <a id="11825" class="Symbol">(</a><a id="11826" href="UF.Univalence.html#11826" class="Bound">Y</a> <a id="11828" class="Symbol">:</a> <a id="11830" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11832" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11834" class="Symbol">)</a> <a id="11836" class="Symbol">→</a> <a id="11838" class="Symbol">(</a><a id="11839" href="UF.Univalence.html#11793" class="Bound">X</a> <a id="11841" class="Symbol">→</a> <a id="11843" href="UF.Univalence.html#11826" class="Bound">Y</a><a id="11844" class="Symbol">)</a> <a id="11846" class="Symbol">→</a> <a id="11848" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11850" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11852" class="Symbol">)</a>
               <a id="11869" class="Symbol">→</a> <a id="11871" href="UF.Univalence.html#11821" class="Bound">P</a> <a id="11873" href="UF.Univalence.html#11793" class="Bound">X</a> <a id="11875" href="MLTT.Pi.html#444" class="Function">id</a>
               <a id="11893" class="Symbol">→</a> <a id="11895" class="Symbol">(</a><a id="11896" href="UF.Univalence.html#11896" class="Bound">Y</a> <a id="11898" class="Symbol">:</a> <a id="11900" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11902" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11904" class="Symbol">)</a>
                 <a id="11923" class="Symbol">(</a><a id="11924" href="UF.Univalence.html#11924" class="Bound">f</a> <a id="11926" class="Symbol">:</a> <a id="11928" href="UF.Univalence.html#11793" class="Bound">X</a> <a id="11930" class="Symbol">→</a> <a id="11932" href="UF.Univalence.html#11896" class="Bound">Y</a><a id="11933" class="Symbol">)</a>
               <a id="11950" class="Symbol">→</a> <a id="11952" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="11961" href="UF.Univalence.html#11924" class="Bound">f</a>
               <a id="11978" class="Symbol">→</a> <a id="11980" href="UF.Univalence.html#11821" class="Bound">P</a> <a id="11982" href="UF.Univalence.html#11896" class="Bound">Y</a> <a id="11984" href="UF.Univalence.html#11924" class="Bound">f</a>
<a id="11986" href="UF.Univalence.html#11742" class="Function">equiv-induction</a> <a id="12002" class="Symbol">{</a><a id="12003" href="UF.Univalence.html#12003" class="Bound">𝓤</a><a id="12004" class="Symbol">}</a> <a id="12006" class="Symbol">{</a><a id="12007" href="UF.Univalence.html#12007" class="Bound">𝓥</a><a id="12008" class="Symbol">}</a> <a id="12010" href="UF.Univalence.html#12010" class="Bound">ua</a> <a id="12013" href="UF.Univalence.html#12013" class="Bound">X</a> <a id="12015" href="UF.Univalence.html#12015" class="Bound">P</a> <a id="12017" href="UF.Univalence.html#12017" class="Bound">b</a> <a id="12019" href="UF.Univalence.html#12019" class="Bound">Y</a> <a id="12021" href="UF.Univalence.html#12021" class="Bound">f</a> <a id="12023" href="UF.Univalence.html#12023" class="Bound">e</a> <a id="12025" class="Symbol">=</a> <a id="12027" href="UF.Univalence.html#9449" class="Function">JEq</a> <a id="12031" href="UF.Univalence.html#12010" class="Bound">ua</a> <a id="12034" href="UF.Univalence.html#12013" class="Bound">X</a> <a id="12036" href="UF.Univalence.html#12059" class="Function">A</a> <a id="12038" href="UF.Univalence.html#12017" class="Bound">b</a> <a id="12040" href="UF.Univalence.html#12019" class="Bound">Y</a> <a id="12042" class="Symbol">(</a><a id="12043" href="UF.Univalence.html#12021" class="Bound">f</a> <a id="12045" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12047" href="UF.Univalence.html#12023" class="Bound">e</a><a id="12048" class="Symbol">)</a>
 <a id="12051" class="Keyword">where</a>
  <a id="12059" href="UF.Univalence.html#12059" class="Function">A</a> <a id="12061" class="Symbol">:</a> <a id="12063" class="Symbol">(</a><a id="12064" href="UF.Univalence.html#12064" class="Bound">Y</a> <a id="12066" class="Symbol">:</a> <a id="12068" href="UF.Univalence.html#12003" class="Bound">𝓤</a> <a id="12070" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12072" class="Symbol">)</a> <a id="12074" class="Symbol">→</a> <a id="12076" href="UF.Univalence.html#12013" class="Bound">X</a> <a id="12078" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12080" href="UF.Univalence.html#12064" class="Bound">Y</a> <a id="12082" class="Symbol">→</a> <a id="12084" href="UF.Univalence.html#12007" class="Bound">𝓥</a> <a id="12086" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="12090" href="UF.Univalence.html#12059" class="Function">A</a> <a id="12092" href="UF.Univalence.html#12092" class="Bound">Y</a> <a id="12094" class="Symbol">(</a><a id="12095" href="UF.Univalence.html#12095" class="Bound">f</a> <a id="12097" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12099" class="Symbol">_)</a> <a id="12102" class="Symbol">=</a> <a id="12104" href="UF.Univalence.html#12015" class="Bound">P</a> <a id="12106" href="UF.Univalence.html#12092" class="Bound">Y</a> <a id="12108" href="UF.Univalence.html#12095" class="Bound">f</a>

<a id="12111" class="Markup">\end{code}</a><a id="12121" class="Background">
</a></pre></body></html>

==> anc/html/UF.UniverseEmbedding.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.UniverseEmbedding</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 29th January 2019

If univalence holds, then any universe is embedded into any larger
universe.

We do this without cumulativity, because it is not available in the
Martin-Löf type theory that we are working with in Agda.

Moreover, any map f : 𝓤 ̇ → 𝓤 ⊔ 𝓥 ̇ with f X ≃ X for all X : 𝓤 ̇ is an
embedding, e.g. the map X ↦ X + 𝟘 {𝓥}.

(Here the notion of a map being an embedding is stronger than that of
being left-cancellable, and it means that the fibers of the map are
propositions, or subsingletons, as in HoTT/UF.)

</a><a id="539" class="Markup">\begin{code}</a>

<a id="553" class="Symbol">{-#</a> <a id="557" class="Keyword">OPTIONS</a> <a id="565" class="Pragma">--safe</a> <a id="572" class="Pragma">--without-K</a> <a id="584" class="Symbol">#-}</a>

<a id="589" class="Keyword">module</a> <a id="596" href="UF.UniverseEmbedding.html" class="Module">UF.UniverseEmbedding</a> <a id="617" class="Keyword">where</a>

<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="UF.Embeddings.html" class="Module">UF.Embeddings</a>
<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="696" class="Keyword">open</a> <a id="701" class="Keyword">import</a> <a id="708" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="759" class="Keyword">open</a> <a id="764" class="Keyword">import</a> <a id="771" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="781" class="Keyword">open</a> <a id="786" class="Keyword">import</a> <a id="793" href="UF.Lower-FunExt.html" class="Module">UF.Lower-FunExt</a>
<a id="809" class="Keyword">open</a> <a id="814" class="Keyword">import</a> <a id="821" href="UF.PairFun.html" class="Module">UF.PairFun</a>
<a id="832" class="Keyword">open</a> <a id="837" class="Keyword">import</a> <a id="844" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="852" class="Keyword">open</a> <a id="857" class="Keyword">import</a> <a id="864" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="883" class="Keyword">open</a> <a id="888" class="Keyword">import</a> <a id="895" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="912" class="Keyword">open</a> <a id="917" class="Keyword">import</a> <a id="924" href="UF.UA-FunExt.html" class="Module">UF.UA-FunExt</a>
<a id="937" class="Keyword">open</a> <a id="942" class="Keyword">import</a> <a id="949" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="is-universe-embedding"></a><a id="964" href="UF.UniverseEmbedding.html#964" class="Function">is-universe-embedding</a> <a id="986" class="Symbol">:</a> <a id="988" class="Symbol">(</a><a id="989" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="991" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="993" class="Symbol">→</a> <a id="995" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="997" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="999" class="Symbol">)</a> <a id="1001" class="Symbol">→</a> <a id="1003" class="Symbol">(</a><a id="1004" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1006" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="1007" class="Symbol">)</a> <a id="1009" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1011" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1013" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1015" href="UF.UniverseEmbedding.html#964" class="Function">is-universe-embedding</a> <a id="1037" href="UF.UniverseEmbedding.html#1037" class="Bound">f</a> <a id="1039" class="Symbol">=</a> <a id="1041" class="Symbol">∀</a> <a id="1043" href="UF.UniverseEmbedding.html#1043" class="Bound">X</a> <a id="1045" class="Symbol">→</a> <a id="1047" href="UF.UniverseEmbedding.html#1037" class="Bound">f</a> <a id="1049" href="UF.UniverseEmbedding.html#1043" class="Bound">X</a> <a id="1051" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1053" href="UF.UniverseEmbedding.html#1043" class="Bound">X</a>

<a id="1056" class="Markup">\end{code}</a><a id="1066" class="Background">

Of course:

</a><a id="1080" class="Markup">\begin{code}</a>

<a id="at-most-one-universe-embedding"></a><a id="1094" href="UF.UniverseEmbedding.html#1094" class="Function">at-most-one-universe-embedding</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="UF.Univalence.html#494" class="Function">Univalence</a>
                               <a id="1169" class="Symbol">→</a> <a id="1171" class="Symbol">(</a><a id="1172" href="UF.UniverseEmbedding.html#1172" class="Bound">f</a> <a id="1174" href="UF.UniverseEmbedding.html#1174" class="Bound">g</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1180" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1186" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1188" class="Symbol">)</a>
                               <a id="1221" class="Symbol">→</a> <a id="1223" href="UF.UniverseEmbedding.html#964" class="Function">is-universe-embedding</a> <a id="1245" href="UF.UniverseEmbedding.html#1172" class="Bound">f</a>
                               <a id="1278" class="Symbol">→</a> <a id="1280" href="UF.UniverseEmbedding.html#964" class="Function">is-universe-embedding</a> <a id="1302" href="UF.UniverseEmbedding.html#1174" class="Bound">g</a>
                               <a id="1335" class="Symbol">→</a> <a id="1337" href="UF.UniverseEmbedding.html#1172" class="Bound">f</a> <a id="1339" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1341" href="UF.UniverseEmbedding.html#1174" class="Bound">g</a>
<a id="1343" href="UF.UniverseEmbedding.html#1094" class="Function">at-most-one-universe-embedding</a> <a id="1374" class="Symbol">{</a><a id="1375" href="UF.UniverseEmbedding.html#1375" class="Bound">𝓤</a><a id="1376" class="Symbol">}</a> <a id="1378" class="Symbol">{</a><a id="1379" href="UF.UniverseEmbedding.html#1379" class="Bound">𝓥</a><a id="1380" class="Symbol">}</a> <a id="1382" href="UF.UniverseEmbedding.html#1382" class="Bound">ua</a> <a id="1385" href="UF.UniverseEmbedding.html#1385" class="Bound">f</a> <a id="1387" href="UF.UniverseEmbedding.html#1387" class="Bound">g</a> <a id="1389" href="UF.UniverseEmbedding.html#1389" class="Bound">i</a> <a id="1391" href="UF.UniverseEmbedding.html#1391" class="Bound">j</a> <a id="1393" class="Symbol">=</a> <a id="1395" href="UF.UniverseEmbedding.html#1508" class="Function">p</a>
 <a id="1398" class="Keyword">where</a>
  <a id="1406" href="UF.UniverseEmbedding.html#1406" class="Function">h</a> <a id="1408" class="Symbol">:</a> <a id="1410" class="Symbol">∀</a> <a id="1412" href="UF.UniverseEmbedding.html#1412" class="Bound">X</a> <a id="1414" class="Symbol">→</a> <a id="1416" href="UF.UniverseEmbedding.html#1385" class="Bound">f</a> <a id="1418" href="UF.UniverseEmbedding.html#1412" class="Bound">X</a> <a id="1420" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1422" href="UF.UniverseEmbedding.html#1387" class="Bound">g</a> <a id="1424" href="UF.UniverseEmbedding.html#1412" class="Bound">X</a>
  <a id="1428" href="UF.UniverseEmbedding.html#1406" class="Function">h</a> <a id="1430" href="UF.UniverseEmbedding.html#1430" class="Bound">X</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="UF.UniverseEmbedding.html#1389" class="Bound">i</a> <a id="1436" href="UF.UniverseEmbedding.html#1430" class="Bound">X</a> <a id="1438" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="1440" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="1446" class="Symbol">(</a><a id="1447" href="UF.UniverseEmbedding.html#1391" class="Bound">j</a> <a id="1449" href="UF.UniverseEmbedding.html#1430" class="Bound">X</a><a id="1450" class="Symbol">)</a>

  <a id="1455" href="UF.UniverseEmbedding.html#1455" class="Function">H</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="UF.UniverseEmbedding.html#1385" class="Bound">f</a> <a id="1461" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="1463" href="UF.UniverseEmbedding.html#1387" class="Bound">g</a>
  <a id="1467" href="UF.UniverseEmbedding.html#1455" class="Function">H</a> <a id="1469" href="UF.UniverseEmbedding.html#1469" class="Bound">X</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="1480" class="Symbol">(</a><a id="1481" href="UF.UniverseEmbedding.html#1382" class="Bound">ua</a> <a id="1484" href="UF.UniverseEmbedding.html#1379" class="Bound">𝓥</a><a id="1485" class="Symbol">)</a> <a id="1487" class="Symbol">(</a><a id="1488" href="UF.UniverseEmbedding.html#1385" class="Bound">f</a> <a id="1490" href="UF.UniverseEmbedding.html#1469" class="Bound">X</a><a id="1491" class="Symbol">)</a> <a id="1493" class="Symbol">(</a><a id="1494" href="UF.UniverseEmbedding.html#1387" class="Bound">g</a> <a id="1496" href="UF.UniverseEmbedding.html#1469" class="Bound">X</a><a id="1497" class="Symbol">)</a> <a id="1499" class="Symbol">(</a><a id="1500" href="UF.UniverseEmbedding.html#1406" class="Function">h</a> <a id="1502" href="UF.UniverseEmbedding.html#1469" class="Bound">X</a><a id="1503" class="Symbol">)</a>

  <a id="1508" href="UF.UniverseEmbedding.html#1508" class="Function">p</a> <a id="1510" class="Symbol">:</a> <a id="1512" href="UF.UniverseEmbedding.html#1385" class="Bound">f</a> <a id="1514" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1516" href="UF.UniverseEmbedding.html#1387" class="Bound">g</a>
  <a id="1520" href="UF.UniverseEmbedding.html#1508" class="Function">p</a> <a id="1522" class="Symbol">=</a> <a id="1524" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1532" class="Symbol">(</a><a id="1533" href="UF.UA-FunExt.html#2582" class="Function">Univalence-gives-Fun-Ext</a> <a id="1558" href="UF.UniverseEmbedding.html#1382" class="Bound">ua</a><a id="1560" class="Symbol">)</a> <a id="1562" href="UF.UniverseEmbedding.html#1455" class="Function">H</a>

<a id="universe-embeddings-are-embeddings"></a><a id="1565" href="UF.UniverseEmbedding.html#1565" class="Function">universe-embeddings-are-embeddings</a> <a id="1600" class="Symbol">:</a> <a id="1602" href="UF.Univalence.html#494" class="Function">Univalence</a>
                                   <a id="1648" class="Symbol">→</a> <a id="1650" class="Symbol">(</a><a id="1651" href="UF.UniverseEmbedding.html#1651" class="Bound">𝓤</a> <a id="1653" href="UF.UniverseEmbedding.html#1653" class="Bound">𝓥</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1665" class="Symbol">)</a>
                                     <a id="1704" class="Symbol">(</a><a id="1705" href="UF.UniverseEmbedding.html#1705" class="Bound">f</a> <a id="1707" class="Symbol">:</a> <a id="1709" href="UF.UniverseEmbedding.html#1651" class="Bound">𝓤</a> <a id="1711" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1713" class="Symbol">→</a> <a id="1715" href="UF.UniverseEmbedding.html#1653" class="Bound">𝓥</a> <a id="1717" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1719" class="Symbol">)</a>
                                   <a id="1756" class="Symbol">→</a> <a id="1758" href="UF.UniverseEmbedding.html#964" class="Function">is-universe-embedding</a> <a id="1780" href="UF.UniverseEmbedding.html#1705" class="Bound">f</a>
                                   <a id="1817" class="Symbol">→</a> <a id="1819" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="1832" href="UF.UniverseEmbedding.html#1705" class="Bound">f</a>
<a id="1834" href="UF.UniverseEmbedding.html#1565" class="Function">universe-embeddings-are-embeddings</a> <a id="1869" href="UF.UniverseEmbedding.html#1869" class="Bound">ua</a> <a id="1872" href="UF.UniverseEmbedding.html#1872" class="Bound">𝓤</a> <a id="1874" href="UF.UniverseEmbedding.html#1874" class="Bound">𝓥</a> <a id="1876" href="UF.UniverseEmbedding.html#1876" class="Bound">f</a> <a id="1878" href="UF.UniverseEmbedding.html#1878" class="Bound">i</a> <a id="1880" class="Symbol">=</a> <a id="1882" href="UF.UniverseEmbedding.html#2215" class="Function">δ</a>
 <a id="1885" class="Keyword">where</a>
  <a id="1893" href="UF.UniverseEmbedding.html#1893" class="Function">γ</a> <a id="1895" class="Symbol">:</a> <a id="1897" class="Symbol">(</a><a id="1898" href="UF.UniverseEmbedding.html#1898" class="Bound">X</a> <a id="1900" href="UF.UniverseEmbedding.html#1900" class="Bound">X&#39;</a> <a id="1903" class="Symbol">:</a> <a id="1905" href="UF.UniverseEmbedding.html#1872" class="Bound">𝓤</a> <a id="1907" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" class="Symbol">(</a><a id="1914" href="UF.UniverseEmbedding.html#1876" class="Bound">f</a> <a id="1916" href="UF.UniverseEmbedding.html#1898" class="Bound">X</a> <a id="1918" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1920" href="UF.UniverseEmbedding.html#1876" class="Bound">f</a> <a id="1922" href="UF.UniverseEmbedding.html#1900" class="Bound">X&#39;</a><a id="1924" class="Symbol">)</a> <a id="1926" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1928" class="Symbol">(</a><a id="1929" href="UF.UniverseEmbedding.html#1898" class="Bound">X</a> <a id="1931" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1933" href="UF.UniverseEmbedding.html#1900" class="Bound">X&#39;</a><a id="1935" class="Symbol">)</a>
  <a id="1939" href="UF.UniverseEmbedding.html#1893" class="Function">γ</a> <a id="1941" href="UF.UniverseEmbedding.html#1941" class="Bound">X</a> <a id="1943" href="UF.UniverseEmbedding.html#1943" class="Bound">X&#39;</a> <a id="1946" class="Symbol">=</a>  <a id="1949" class="Symbol">(</a><a id="1950" href="UF.UniverseEmbedding.html#1876" class="Bound">f</a> <a id="1952" href="UF.UniverseEmbedding.html#1941" class="Bound">X</a> <a id="1954" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1956" href="UF.UniverseEmbedding.html#1876" class="Bound">f</a> <a id="1958" href="UF.UniverseEmbedding.html#1943" class="Bound">X&#39;</a><a id="1960" class="Symbol">)</a>  <a id="1963" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="1966" href="UF.UniverseEmbedding.html#2077" class="Function">a</a> <a id="1968" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
            <a id="1982" class="Symbol">(</a><a id="1983" href="UF.UniverseEmbedding.html#1876" class="Bound">f</a> <a id="1985" href="UF.UniverseEmbedding.html#1941" class="Bound">X</a> <a id="1987" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="1989" href="UF.UniverseEmbedding.html#1876" class="Bound">f</a> <a id="1991" href="UF.UniverseEmbedding.html#1943" class="Bound">X&#39;</a><a id="1993" class="Symbol">)</a>  <a id="1996" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="1999" href="UF.UniverseEmbedding.html#2118" class="Function">b</a> <a id="2001" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
            <a id="2015" class="Symbol">(</a><a id="2016" href="UF.UniverseEmbedding.html#1941" class="Bound">X</a> <a id="2018" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2020" href="UF.UniverseEmbedding.html#1943" class="Bound">X&#39;</a><a id="2022" class="Symbol">)</a>      <a id="2029" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="2032" href="UF.UniverseEmbedding.html#2175" class="Function">c</a> <a id="2034" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
            <a id="2048" class="Symbol">(</a><a id="2049" href="UF.UniverseEmbedding.html#1941" class="Bound">X</a> <a id="2051" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2053" href="UF.UniverseEmbedding.html#1943" class="Bound">X&#39;</a><a id="2055" class="Symbol">)</a>      <a id="2062" href="UF.Equiv.html#2815" class="Function Operator">■</a>
   <a id="2067" class="Keyword">where</a>
    <a id="2077" href="UF.UniverseEmbedding.html#2077" class="Function">a</a> <a id="2079" class="Symbol">=</a> <a id="2081" href="UF.Univalence.html#1986" class="Function">univalence-≃</a> <a id="2094" class="Symbol">(</a><a id="2095" href="UF.UniverseEmbedding.html#1869" class="Bound">ua</a> <a id="2098" href="UF.UniverseEmbedding.html#1874" class="Bound">𝓥</a><a id="2099" class="Symbol">)</a> <a id="2101" class="Symbol">(</a><a id="2102" href="UF.UniverseEmbedding.html#1876" class="Bound">f</a> <a id="2104" href="UF.UniverseEmbedding.html#1941" class="Bound">X</a><a id="2105" class="Symbol">)</a> <a id="2107" class="Symbol">(</a><a id="2108" href="UF.UniverseEmbedding.html#1876" class="Bound">f</a> <a id="2110" href="UF.UniverseEmbedding.html#1943" class="Bound">X&#39;</a><a id="2112" class="Symbol">)</a>
    <a id="2118" href="UF.UniverseEmbedding.html#2118" class="Function">b</a> <a id="2120" class="Symbol">=</a> <a id="2122" href="UF.Equiv-FunExt.html#12398" class="Function">≃-cong</a> <a id="2129" class="Symbol">(</a><a id="2130" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="2154" href="UF.UniverseEmbedding.html#1869" class="Bound">ua</a><a id="2156" class="Symbol">)</a> <a id="2158" class="Symbol">(</a><a id="2159" href="UF.UniverseEmbedding.html#1878" class="Bound">i</a> <a id="2161" href="UF.UniverseEmbedding.html#1941" class="Bound">X</a><a id="2162" class="Symbol">)</a> <a id="2164" class="Symbol">(</a><a id="2165" href="UF.UniverseEmbedding.html#1878" class="Bound">i</a> <a id="2167" href="UF.UniverseEmbedding.html#1943" class="Bound">X&#39;</a><a id="2169" class="Symbol">)</a>
    <a id="2175" href="UF.UniverseEmbedding.html#2175" class="Function">c</a> <a id="2177" class="Symbol">=</a> <a id="2179" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="2185" class="Symbol">(</a><a id="2186" href="UF.Univalence.html#1986" class="Function">univalence-≃</a> <a id="2199" class="Symbol">(</a><a id="2200" href="UF.UniverseEmbedding.html#1869" class="Bound">ua</a> <a id="2203" href="UF.UniverseEmbedding.html#1872" class="Bound">𝓤</a><a id="2204" class="Symbol">)</a> <a id="2206" href="UF.UniverseEmbedding.html#1941" class="Bound">X</a> <a id="2208" href="UF.UniverseEmbedding.html#1943" class="Bound">X&#39;</a><a id="2210" class="Symbol">)</a>

  <a id="2215" href="UF.UniverseEmbedding.html#2215" class="Function">δ</a> <a id="2217" class="Symbol">:</a> <a id="2219" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="2232" href="UF.UniverseEmbedding.html#1876" class="Bound">f</a>
  <a id="2236" href="UF.UniverseEmbedding.html#2215" class="Function">δ</a> <a id="2238" class="Symbol">=</a> <a id="2240" href="UF.Embeddings.html#2875" class="Function">embedding-criterion&#39;</a> <a id="2261" href="UF.UniverseEmbedding.html#1876" class="Bound">f</a> <a id="2263" href="UF.UniverseEmbedding.html#1893" class="Function">γ</a>

<a id="2266" class="Markup">\end{code}</a><a id="2276" class="Background">

For instance, the following function satisfies this condition and
hence is an embedding:

</a><a id="2368" class="Markup">\begin{code}</a>

<a id="Lift&#39;"></a><a id="2382" href="UF.UniverseEmbedding.html#2382" class="Function">Lift&#39;</a> <a id="2388" class="Symbol">:</a> <a id="2390" class="Symbol">(</a><a id="2391" href="UF.UniverseEmbedding.html#2391" class="Bound">𝓥</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2403" class="Symbol">)</a> <a id="2405" class="Symbol">→</a> <a id="2407" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2409" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2411" class="Symbol">→</a> <a id="2413" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2415" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2417" href="UF.UniverseEmbedding.html#2391" class="Bound">𝓥</a> <a id="2419" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2421" href="UF.UniverseEmbedding.html#2382" class="Function">Lift&#39;</a> <a id="2427" href="UF.UniverseEmbedding.html#2427" class="Bound">𝓥</a> <a id="2429" href="UF.UniverseEmbedding.html#2429" class="Bound">X</a> <a id="2431" class="Symbol">=</a> <a id="2433" href="UF.UniverseEmbedding.html#2429" class="Bound">X</a> <a id="2435" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="2437" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="2439" class="Symbol">{</a><a id="2440" href="UF.UniverseEmbedding.html#2427" class="Bound">𝓥</a><a id="2441" class="Symbol">}</a>

<a id="lift&#39;"></a><a id="2444" href="UF.UniverseEmbedding.html#2444" class="Function">lift&#39;</a> <a id="2450" class="Symbol">:</a> <a id="2452" class="Symbol">(</a><a id="2453" href="UF.UniverseEmbedding.html#2453" class="Bound">𝓥</a> <a id="2455" class="Symbol">:</a> <a id="2457" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2465" class="Symbol">)</a> <a id="2467" class="Symbol">{</a><a id="2468" href="UF.UniverseEmbedding.html#2468" class="Bound">X</a> <a id="2470" class="Symbol">:</a> <a id="2472" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2474" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2476" class="Symbol">}</a> <a id="2478" class="Symbol">→</a> <a id="2480" href="UF.UniverseEmbedding.html#2468" class="Bound">X</a> <a id="2482" class="Symbol">→</a> <a id="2484" href="UF.UniverseEmbedding.html#2382" class="Function">Lift&#39;</a> <a id="2490" href="UF.UniverseEmbedding.html#2453" class="Bound">𝓥</a> <a id="2492" href="UF.UniverseEmbedding.html#2468" class="Bound">X</a>
<a id="2494" href="UF.UniverseEmbedding.html#2444" class="Function">lift&#39;</a> <a id="2500" href="UF.UniverseEmbedding.html#2500" class="Bound">𝓥</a> <a id="2502" class="Symbol">=</a> <a id="2504" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a>

<a id="lower&#39;"></a><a id="2509" href="UF.UniverseEmbedding.html#2509" class="Function">lower&#39;</a> <a id="2516" class="Symbol">:</a> <a id="2518" class="Symbol">{</a><a id="2519" href="UF.UniverseEmbedding.html#2519" class="Bound">𝓥</a> <a id="2521" class="Symbol">:</a> <a id="2523" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2531" class="Symbol">}</a> <a id="2533" class="Symbol">{</a><a id="2534" href="UF.UniverseEmbedding.html#2534" class="Bound">X</a> <a id="2536" class="Symbol">:</a> <a id="2538" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2540" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2542" class="Symbol">}</a> <a id="2544" class="Symbol">→</a> <a id="2546" href="UF.UniverseEmbedding.html#2382" class="Function">Lift&#39;</a> <a id="2552" href="UF.UniverseEmbedding.html#2519" class="Bound">𝓥</a> <a id="2554" href="UF.UniverseEmbedding.html#2534" class="Bound">X</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="UF.UniverseEmbedding.html#2534" class="Bound">X</a>
<a id="2560" href="UF.UniverseEmbedding.html#2509" class="Function">lower&#39;</a> <a id="2567" class="Symbol">(</a><a id="2568" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="2572" href="UF.UniverseEmbedding.html#2572" class="Bound">x</a><a id="2573" class="Symbol">)</a> <a id="2575" class="Symbol">=</a> <a id="2577" href="UF.UniverseEmbedding.html#2572" class="Bound">x</a>
<a id="2579" href="UF.UniverseEmbedding.html#2509" class="Function">lower&#39;</a> <a id="2586" class="Symbol">(</a><a id="2587" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="2591" href="UF.UniverseEmbedding.html#2591" class="Bound">x</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Symbol">=</a> <a id="2596" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="2603" href="UF.UniverseEmbedding.html#2591" class="Bound">x</a>

<a id="Lift&#39;-≃"></a><a id="2606" href="UF.UniverseEmbedding.html#2606" class="Function">Lift&#39;-≃</a> <a id="2614" class="Symbol">:</a> <a id="2616" class="Symbol">(</a><a id="2617" href="UF.UniverseEmbedding.html#2617" class="Bound">𝓥</a> <a id="2619" class="Symbol">:</a> <a id="2621" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2629" class="Symbol">)</a> <a id="2631" class="Symbol">(</a><a id="2632" href="UF.UniverseEmbedding.html#2632" class="Bound">X</a> <a id="2634" class="Symbol">:</a> <a id="2636" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2638" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2640" class="Symbol">)</a> <a id="2642" class="Symbol">→</a> <a id="2644" href="UF.UniverseEmbedding.html#2382" class="Function">Lift&#39;</a> <a id="2650" href="UF.UniverseEmbedding.html#2617" class="Bound">𝓥</a> <a id="2652" href="UF.UniverseEmbedding.html#2632" class="Bound">X</a> <a id="2654" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2656" href="UF.UniverseEmbedding.html#2632" class="Bound">X</a>
<a id="2658" href="UF.UniverseEmbedding.html#2606" class="Function">Lift&#39;-≃</a> <a id="2666" href="UF.UniverseEmbedding.html#2666" class="Bound">𝓥</a> <a id="2668" href="UF.UniverseEmbedding.html#2668" class="Bound">X</a> <a id="2670" class="Symbol">=</a> <a id="2672" href="UF.EquivalenceExamples.html#9016" class="Function">𝟘-rneutral&#39;</a>

<a id="Lift&#39;-is-embedding"></a><a id="2685" href="UF.UniverseEmbedding.html#2685" class="Function">Lift&#39;-is-embedding</a> <a id="2704" class="Symbol">:</a> <a id="2706" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="2717" class="Symbol">→</a> <a id="2719" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="2732" class="Symbol">(</a><a id="2733" href="UF.UniverseEmbedding.html#2382" class="Function">Lift&#39;</a> <a id="2739" class="Symbol">{</a><a id="2740" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="2741" class="Symbol">}</a> <a id="2743" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="2744" class="Symbol">)</a>
<a id="2746" href="UF.UniverseEmbedding.html#2685" class="Function">Lift&#39;-is-embedding</a> <a id="2765" class="Symbol">{</a><a id="2766" href="UF.UniverseEmbedding.html#2766" class="Bound">𝓤</a><a id="2767" class="Symbol">}</a> <a id="2769" class="Symbol">{</a><a id="2770" href="UF.UniverseEmbedding.html#2770" class="Bound">𝓥</a><a id="2771" class="Symbol">}</a> <a id="2773" href="UF.UniverseEmbedding.html#2773" class="Bound">ua</a> <a id="2776" class="Symbol">=</a>
 <a id="2779" href="UF.UniverseEmbedding.html#1565" class="Function">universe-embeddings-are-embeddings</a> <a id="2814" href="UF.UniverseEmbedding.html#2773" class="Bound">ua</a> <a id="2817" href="UF.UniverseEmbedding.html#2766" class="Bound">𝓤</a> <a id="2819" class="Symbol">(</a><a id="2820" href="UF.UniverseEmbedding.html#2766" class="Bound">𝓤</a> <a id="2822" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2824" href="UF.UniverseEmbedding.html#2770" class="Bound">𝓥</a><a id="2825" class="Symbol">)</a> <a id="2827" class="Symbol">(</a><a id="2828" href="UF.UniverseEmbedding.html#2382" class="Function">Lift&#39;</a> <a id="2834" href="UF.UniverseEmbedding.html#2770" class="Bound">𝓥</a><a id="2835" class="Symbol">)</a> <a id="2837" class="Symbol">(</a><a id="2838" href="UF.UniverseEmbedding.html#2606" class="Function">Lift&#39;-≃</a> <a id="2846" href="UF.UniverseEmbedding.html#2770" class="Bound">𝓥</a><a id="2847" class="Symbol">)</a>

<a id="2850" class="Markup">\end{code}</a><a id="2860" class="Background">

The following embedding has better definitional properties:

</a><a id="2923" class="Markup">\begin{code}</a>

<a id="Lift"></a><a id="2937" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="2942" class="Symbol">:</a> <a id="2944" class="Symbol">(</a><a id="2945" href="UF.UniverseEmbedding.html#2945" class="Bound">𝓥</a> <a id="2947" class="Symbol">:</a> <a id="2949" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="2957" class="Symbol">)</a> <a id="2959" class="Symbol">→</a> <a id="2961" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2963" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2965" class="Symbol">→</a> <a id="2967" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2969" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2971" href="UF.UniverseEmbedding.html#2945" class="Bound">𝓥</a> <a id="2973" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="2975" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="2980" href="UF.UniverseEmbedding.html#2980" class="Bound">𝓥</a> <a id="2982" href="UF.UniverseEmbedding.html#2982" class="Bound">X</a> <a id="2984" class="Symbol">=</a> <a id="2986" href="UF.UniverseEmbedding.html#2982" class="Bound">X</a> <a id="2988" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="2990" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="2992" class="Symbol">{</a><a id="2993" href="UF.UniverseEmbedding.html#2980" class="Bound">𝓥</a><a id="2994" class="Symbol">}</a>

<a id="lift"></a><a id="2997" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="3002" class="Symbol">:</a> <a id="3004" class="Symbol">(</a><a id="3005" href="UF.UniverseEmbedding.html#3005" class="Bound">𝓥</a> <a id="3007" class="Symbol">:</a> <a id="3009" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3017" class="Symbol">)</a> <a id="3019" class="Symbol">{</a><a id="3020" href="UF.UniverseEmbedding.html#3020" class="Bound">X</a> <a id="3022" class="Symbol">:</a> <a id="3024" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3026" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3028" class="Symbol">}</a> <a id="3030" class="Symbol">→</a> <a id="3032" href="UF.UniverseEmbedding.html#3020" class="Bound">X</a> <a id="3034" class="Symbol">→</a> <a id="3036" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="3041" href="UF.UniverseEmbedding.html#3005" class="Bound">𝓥</a> <a id="3043" href="UF.UniverseEmbedding.html#3020" class="Bound">X</a>
<a id="3045" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="3050" href="UF.UniverseEmbedding.html#3050" class="Bound">𝓥</a> <a id="3052" href="UF.UniverseEmbedding.html#3052" class="Bound">x</a> <a id="3054" class="Symbol">=</a> <a id="3056" class="Symbol">(</a><a id="3057" href="UF.UniverseEmbedding.html#3052" class="Bound">x</a> <a id="3059" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3061" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3062" class="Symbol">)</a>

<a id="lower"></a><a id="3065" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="3071" class="Symbol">:</a> <a id="3073" class="Symbol">{</a><a id="3074" href="UF.UniverseEmbedding.html#3074" class="Bound">X</a> <a id="3076" class="Symbol">:</a> <a id="3078" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3080" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3082" class="Symbol">}</a> <a id="3084" class="Symbol">→</a> <a id="3086" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="3091" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3093" href="UF.UniverseEmbedding.html#3074" class="Bound">X</a> <a id="3095" class="Symbol">→</a> <a id="3097" href="UF.UniverseEmbedding.html#3074" class="Bound">X</a>
<a id="3099" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="3105" class="Symbol">(</a><a id="3106" href="UF.UniverseEmbedding.html#3106" class="Bound">x</a> <a id="3108" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3110" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="3111" class="Symbol">)</a> <a id="3113" class="Symbol">=</a> <a id="3115" href="UF.UniverseEmbedding.html#3106" class="Bound">x</a>

<a id="η-Lift"></a><a id="3118" href="UF.UniverseEmbedding.html#3118" class="Function">η-Lift</a> <a id="3125" class="Symbol">:</a> <a id="3127" class="Symbol">(</a><a id="3128" href="UF.UniverseEmbedding.html#3128" class="Bound">𝓥</a> <a id="3130" class="Symbol">:</a> <a id="3132" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3140" class="Symbol">)</a> <a id="3142" class="Symbol">{</a><a id="3143" href="UF.UniverseEmbedding.html#3143" class="Bound">X</a> <a id="3145" class="Symbol">:</a> <a id="3147" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3149" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3151" class="Symbol">}</a> <a id="3153" class="Symbol">(</a><a id="3154" href="UF.UniverseEmbedding.html#3154" class="Bound">𝔁</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="3163" href="UF.UniverseEmbedding.html#3128" class="Bound">𝓥</a> <a id="3165" href="UF.UniverseEmbedding.html#3143" class="Bound">X</a><a id="3166" class="Symbol">)</a>
       <a id="3175" class="Symbol">→</a> <a id="3177" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="3182" href="UF.UniverseEmbedding.html#3128" class="Bound">𝓥</a> <a id="3184" class="Symbol">(</a><a id="3185" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="3191" href="UF.UniverseEmbedding.html#3154" class="Bound">𝔁</a><a id="3192" class="Symbol">)</a> <a id="3194" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3196" href="UF.UniverseEmbedding.html#3154" class="Bound">𝔁</a>
<a id="3198" href="UF.UniverseEmbedding.html#3118" class="Function">η-Lift</a>  <a id="3206" href="UF.UniverseEmbedding.html#3206" class="Bound">𝓥</a> <a id="3208" href="UF.UniverseEmbedding.html#3208" class="Bound">𝔁</a> <a id="3210" class="Symbol">=</a> <a id="3212" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="ε-Lift"></a><a id="3218" href="UF.UniverseEmbedding.html#3218" class="Function">ε-Lift</a> <a id="3225" class="Symbol">:</a> <a id="3227" class="Symbol">(</a><a id="3228" href="UF.UniverseEmbedding.html#3228" class="Bound">𝓥</a> <a id="3230" class="Symbol">:</a> <a id="3232" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3240" class="Symbol">)</a> <a id="3242" class="Symbol">{</a><a id="3243" href="UF.UniverseEmbedding.html#3243" class="Bound">X</a> <a id="3245" class="Symbol">:</a> <a id="3247" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3249" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3251" class="Symbol">}</a> <a id="3253" class="Symbol">(</a><a id="3254" href="UF.UniverseEmbedding.html#3254" class="Bound">x</a> <a id="3256" class="Symbol">:</a> <a id="3258" href="UF.UniverseEmbedding.html#3243" class="Bound">X</a><a id="3259" class="Symbol">)</a>
       <a id="3268" class="Symbol">→</a> <a id="3270" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="3276" class="Symbol">(</a><a id="3277" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="3282" href="UF.UniverseEmbedding.html#3228" class="Bound">𝓥</a> <a id="3284" href="UF.UniverseEmbedding.html#3254" class="Bound">x</a><a id="3285" class="Symbol">)</a> <a id="3287" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3289" href="UF.UniverseEmbedding.html#3254" class="Bound">x</a>
<a id="3291" href="UF.UniverseEmbedding.html#3218" class="Function">ε-Lift</a>  <a id="3299" href="UF.UniverseEmbedding.html#3299" class="Bound">𝓥</a> <a id="3301" href="UF.UniverseEmbedding.html#3301" class="Bound">x</a> <a id="3303" class="Symbol">=</a> <a id="3305" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="lower-is-equiv"></a><a id="3311" href="UF.UniverseEmbedding.html#3311" class="Function">lower-is-equiv</a> <a id="3326" class="Symbol">:</a> <a id="3328" class="Symbol">{</a><a id="3329" href="UF.UniverseEmbedding.html#3329" class="Bound">X</a> <a id="3331" class="Symbol">:</a> <a id="3333" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3335" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3337" class="Symbol">}</a> <a id="3339" class="Symbol">→</a> <a id="3341" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3350" class="Symbol">(</a><a id="3351" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="3357" class="Symbol">{</a><a id="3358" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3359" class="Symbol">}</a> <a id="3361" class="Symbol">{</a><a id="3362" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3363" class="Symbol">}</a> <a id="3365" class="Symbol">{</a><a id="3366" href="UF.UniverseEmbedding.html#3329" class="Bound">X</a><a id="3367" class="Symbol">})</a>
<a id="3370" href="UF.UniverseEmbedding.html#3311" class="Function">lower-is-equiv</a> <a id="3385" class="Symbol">{</a><a id="3386" href="UF.UniverseEmbedding.html#3386" class="Bound">𝓤</a><a id="3387" class="Symbol">}</a> <a id="3389" class="Symbol">{</a><a id="3390" href="UF.UniverseEmbedding.html#3390" class="Bound">𝓥</a><a id="3391" class="Symbol">}</a> <a id="3393" class="Symbol">=</a> <a id="3395" class="Symbol">(</a><a id="3396" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="3401" href="UF.UniverseEmbedding.html#3390" class="Bound">𝓥</a> <a id="3403" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3405" href="UF.UniverseEmbedding.html#3218" class="Function">ε-Lift</a> <a id="3412" href="UF.UniverseEmbedding.html#3390" class="Bound">𝓥</a><a id="3413" class="Symbol">)</a> <a id="3415" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3417" class="Symbol">(</a><a id="3418" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="3423" href="UF.UniverseEmbedding.html#3390" class="Bound">𝓥</a> <a id="3425" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3427" href="UF.UniverseEmbedding.html#3118" class="Function">η-Lift</a> <a id="3434" href="UF.UniverseEmbedding.html#3390" class="Bound">𝓥</a><a id="3435" class="Symbol">)</a>

<a id="lift-is-equiv"></a><a id="3438" href="UF.UniverseEmbedding.html#3438" class="Function">lift-is-equiv</a> <a id="3452" class="Symbol">:</a> <a id="3454" class="Symbol">{</a><a id="3455" href="UF.UniverseEmbedding.html#3455" class="Bound">X</a> <a id="3457" class="Symbol">:</a> <a id="3459" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3461" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3463" class="Symbol">}</a> <a id="3465" class="Symbol">→</a> <a id="3467" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3476" class="Symbol">(</a><a id="3477" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="3482" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3484" class="Symbol">{</a><a id="3485" href="UF.UniverseEmbedding.html#3455" class="Bound">X</a><a id="3486" class="Symbol">})</a>
<a id="3489" href="UF.UniverseEmbedding.html#3438" class="Function">lift-is-equiv</a> <a id="3503" class="Symbol">{</a><a id="3504" href="UF.UniverseEmbedding.html#3504" class="Bound">𝓤</a><a id="3505" class="Symbol">}</a> <a id="3507" class="Symbol">{</a><a id="3508" href="UF.UniverseEmbedding.html#3508" class="Bound">𝓥</a><a id="3509" class="Symbol">}</a> <a id="3511" class="Symbol">=</a> <a id="3513" class="Symbol">(</a><a id="3514" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="3520" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3522" href="UF.UniverseEmbedding.html#3118" class="Function">η-Lift</a> <a id="3529" href="UF.UniverseEmbedding.html#3508" class="Bound">𝓥</a><a id="3530" class="Symbol">)</a> <a id="3532" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3534" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="3540" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3542" href="UF.UniverseEmbedding.html#3218" class="Function">ε-Lift</a> <a id="3549" href="UF.UniverseEmbedding.html#3508" class="Bound">𝓥</a>

<a id="Lift-≃"></a><a id="3552" href="UF.UniverseEmbedding.html#3552" class="Function">Lift-≃</a> <a id="3559" class="Symbol">:</a> <a id="3561" class="Symbol">(</a><a id="3562" href="UF.UniverseEmbedding.html#3562" class="Bound">𝓥</a> <a id="3564" class="Symbol">:</a> <a id="3566" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3574" class="Symbol">)</a> <a id="3576" class="Symbol">(</a><a id="3577" href="UF.UniverseEmbedding.html#3577" class="Bound">X</a> <a id="3579" class="Symbol">:</a> <a id="3581" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3583" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3585" class="Symbol">)</a> <a id="3587" class="Symbol">→</a> <a id="3589" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="3594" href="UF.UniverseEmbedding.html#3562" class="Bound">𝓥</a> <a id="3596" href="UF.UniverseEmbedding.html#3577" class="Bound">X</a> <a id="3598" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3600" href="UF.UniverseEmbedding.html#3577" class="Bound">X</a>
<a id="3602" href="UF.UniverseEmbedding.html#3552" class="Function">Lift-≃</a> <a id="3609" href="UF.UniverseEmbedding.html#3609" class="Bound">𝓥</a> <a id="3611" href="UF.UniverseEmbedding.html#3611" class="Bound">X</a> <a id="3613" class="Symbol">=</a> <a id="3615" href="UF.UniverseEmbedding.html#3065" class="Function">lower</a> <a id="3621" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3623" href="UF.UniverseEmbedding.html#3311" class="Function">lower-is-equiv</a>

<a id="≃-Lift"></a><a id="3639" href="UF.UniverseEmbedding.html#3639" class="Function">≃-Lift</a> <a id="3646" class="Symbol">:</a> <a id="3648" class="Symbol">(</a><a id="3649" href="UF.UniverseEmbedding.html#3649" class="Bound">𝓥</a> <a id="3651" class="Symbol">:</a> <a id="3653" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3661" class="Symbol">)</a> <a id="3663" class="Symbol">(</a><a id="3664" href="UF.UniverseEmbedding.html#3664" class="Bound">X</a> <a id="3666" class="Symbol">:</a> <a id="3668" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3670" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3672" class="Symbol">)</a> <a id="3674" class="Symbol">→</a> <a id="3676" href="UF.UniverseEmbedding.html#3664" class="Bound">X</a> <a id="3678" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="3680" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="3685" href="UF.UniverseEmbedding.html#3649" class="Bound">𝓥</a> <a id="3687" href="UF.UniverseEmbedding.html#3664" class="Bound">X</a>
<a id="3689" href="UF.UniverseEmbedding.html#3639" class="Function">≃-Lift</a> <a id="3696" href="UF.UniverseEmbedding.html#3696" class="Bound">𝓥</a> <a id="3698" href="UF.UniverseEmbedding.html#3698" class="Bound">X</a> <a id="3700" class="Symbol">=</a> <a id="3702" href="UF.UniverseEmbedding.html#2997" class="Function">lift</a> <a id="3707" href="UF.UniverseEmbedding.html#3696" class="Bound">𝓥</a> <a id="3709" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3711" href="UF.UniverseEmbedding.html#3438" class="Function">lift-is-equiv</a>

<a id="Lift-is-universe-embedding"></a><a id="3726" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="3753" class="Symbol">:</a> <a id="3755" class="Symbol">(</a><a id="3756" href="UF.UniverseEmbedding.html#3756" class="Bound">𝓥</a> <a id="3758" class="Symbol">:</a> <a id="3760" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="3768" class="Symbol">)</a> <a id="3770" class="Symbol">→</a> <a id="3772" href="UF.UniverseEmbedding.html#964" class="Function">is-universe-embedding</a> <a id="3794" class="Symbol">(</a><a id="3795" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="3800" class="Symbol">{</a><a id="3801" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3802" class="Symbol">}</a> <a id="3804" href="UF.UniverseEmbedding.html#3756" class="Bound">𝓥</a><a id="3805" class="Symbol">)</a>
<a id="3807" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="3834" class="Symbol">=</a> <a id="3836" href="UF.UniverseEmbedding.html#3552" class="Function">Lift-≃</a>

<a id="Lift-is-embedding"></a><a id="3844" href="UF.UniverseEmbedding.html#3844" class="Function">Lift-is-embedding</a> <a id="3862" class="Symbol">:</a> <a id="3864" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="3875" class="Symbol">→</a> <a id="3877" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="3890" class="Symbol">(</a><a id="3891" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="3896" class="Symbol">{</a><a id="3897" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3898" class="Symbol">}</a> <a id="3900" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="3901" class="Symbol">)</a>
<a id="3903" href="UF.UniverseEmbedding.html#3844" class="Function">Lift-is-embedding</a> <a id="3921" class="Symbol">{</a><a id="3922" href="UF.UniverseEmbedding.html#3922" class="Bound">𝓤</a><a id="3923" class="Symbol">}</a> <a id="3925" class="Symbol">{</a><a id="3926" href="UF.UniverseEmbedding.html#3926" class="Bound">𝓥</a><a id="3927" class="Symbol">}</a> <a id="3929" href="UF.UniverseEmbedding.html#3929" class="Bound">ua</a> <a id="3932" class="Symbol">=</a> <a id="3934" href="UF.UniverseEmbedding.html#1565" class="Function">universe-embeddings-are-embeddings</a> <a id="3969" href="UF.UniverseEmbedding.html#3929" class="Bound">ua</a> <a id="3972" href="UF.UniverseEmbedding.html#3922" class="Bound">𝓤</a> <a id="3974" class="Symbol">(</a><a id="3975" href="UF.UniverseEmbedding.html#3922" class="Bound">𝓤</a> <a id="3977" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3979" href="UF.UniverseEmbedding.html#3926" class="Bound">𝓥</a><a id="3980" class="Symbol">)</a>
                                <a id="4014" class="Symbol">(</a><a id="4015" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="4020" href="UF.UniverseEmbedding.html#3926" class="Bound">𝓥</a><a id="4021" class="Symbol">)</a> <a id="4023" class="Symbol">(</a><a id="4024" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="4051" href="UF.UniverseEmbedding.html#3926" class="Bound">𝓥</a><a id="4052" class="Symbol">)</a>
<a id="4054" class="Markup">\end{code}</a><a id="4064" class="Background">

Added 7th Feb 2019. Assuming propositional and functional
extensionality instead of univalence, then lift-fibers of propositions
are propositions. (For use in the module UF.Size.)

</a><a id="4247" class="Markup">\begin{code}</a>

<a id="prop-fiber-criterion"></a><a id="4261" href="UF.UniverseEmbedding.html#4261" class="Function">prop-fiber-criterion</a> <a id="4282" class="Symbol">:</a> <a id="4284" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
                     <a id="4313" class="Symbol">→</a> <a id="4315" href="UF.FunExt.html#996" class="Function">FunExt</a>
                     <a id="4343" class="Symbol">→</a> <a id="4345" class="Symbol">(</a><a id="4346" href="UF.UniverseEmbedding.html#4346" class="Bound">𝓤</a> <a id="4348" href="UF.UniverseEmbedding.html#4348" class="Bound">𝓥</a> <a id="4350" class="Symbol">:</a> <a id="4352" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="4360" class="Symbol">)</a>
                     <a id="4383" class="Symbol">→</a> <a id="4385" class="Symbol">(</a><a id="4386" href="UF.UniverseEmbedding.html#4386" class="Bound">f</a> <a id="4388" class="Symbol">:</a> <a id="4390" href="UF.UniverseEmbedding.html#4346" class="Bound">𝓤</a> <a id="4392" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4394" class="Symbol">→</a> <a id="4396" href="UF.UniverseEmbedding.html#4348" class="Bound">𝓥</a> <a id="4398" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4400" class="Symbol">)</a>
                     <a id="4423" class="Symbol">→</a> <a id="4425" href="UF.UniverseEmbedding.html#964" class="Function">is-universe-embedding</a> <a id="4447" href="UF.UniverseEmbedding.html#4386" class="Bound">f</a>
                     <a id="4470" class="Symbol">→</a> <a id="4472" class="Symbol">(</a><a id="4473" href="UF.UniverseEmbedding.html#4473" class="Bound">Q</a> <a id="4475" class="Symbol">:</a> <a id="4477" href="UF.UniverseEmbedding.html#4348" class="Bound">𝓥</a> <a id="4479" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4481" class="Symbol">)</a>
                     <a id="4504" class="Symbol">→</a> <a id="4506" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4514" href="UF.UniverseEmbedding.html#4473" class="Bound">Q</a>
                     <a id="4537" class="Symbol">→</a> <a id="4539" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4547" class="Symbol">(</a><a id="4548" href="Notation.General.html#398" class="Function">fiber</a> <a id="4554" href="UF.UniverseEmbedding.html#4386" class="Bound">f</a> <a id="4556" href="UF.UniverseEmbedding.html#4473" class="Bound">Q</a><a id="4557" class="Symbol">)</a>
<a id="4559" href="UF.UniverseEmbedding.html#4261" class="Function">prop-fiber-criterion</a> <a id="4580" href="UF.UniverseEmbedding.html#4580" class="Bound">pe</a> <a id="4583" href="UF.UniverseEmbedding.html#4583" class="Bound">fe</a> <a id="4586" href="UF.UniverseEmbedding.html#4586" class="Bound">𝓤</a> <a id="4588" href="UF.UniverseEmbedding.html#4588" class="Bound">𝓥</a> <a id="4590" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="4592" href="UF.UniverseEmbedding.html#4592" class="Bound">i</a> <a id="4594" href="UF.UniverseEmbedding.html#4594" class="Bound">Q</a> <a id="4596" href="UF.UniverseEmbedding.html#4596" class="Bound">j</a> <a id="4598" class="Symbol">(</a><a id="4599" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a> <a id="4601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4603" href="UF.UniverseEmbedding.html#4603" class="Bound">r</a><a id="4604" class="Symbol">)</a> <a id="4606" class="Symbol">=</a> <a id="4608" href="UF.UniverseEmbedding.html#5173" class="Function">d</a> <a id="4610" class="Symbol">(</a><a id="4611" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a> <a id="4613" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4615" href="UF.UniverseEmbedding.html#4603" class="Bound">r</a><a id="4616" class="Symbol">)</a>
 <a id="4619" class="Keyword">where</a>
  <a id="4627" href="UF.UniverseEmbedding.html#4627" class="Function">_</a> <a id="4629" class="Symbol">:</a> <a id="4631" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="4633" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a> <a id="4635" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4637" href="UF.UniverseEmbedding.html#4594" class="Bound">Q</a>
  <a id="4641" class="Symbol">_</a> <a id="4643" class="Symbol">=</a> <a id="4645" href="UF.UniverseEmbedding.html#4603" class="Bound">r</a>

  <a id="4650" href="UF.UniverseEmbedding.html#4650" class="Function">k</a> <a id="4652" class="Symbol">:</a> <a id="4654" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4662" class="Symbol">(</a><a id="4663" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="4665" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="4666" class="Symbol">)</a>
  <a id="4670" href="UF.UniverseEmbedding.html#4650" class="Function">k</a> <a id="4672" class="Symbol">=</a> <a id="4674" href="MLTT.Id.html#1258" class="Function">transport⁻¹</a> <a id="4686" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4694" href="UF.UniverseEmbedding.html#4603" class="Bound">r</a> <a id="4696" href="UF.UniverseEmbedding.html#4596" class="Bound">j</a>

  <a id="4701" href="UF.UniverseEmbedding.html#4701" class="Function">l</a> <a id="4703" class="Symbol">:</a> <a id="4705" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="4713" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a>
  <a id="4717" href="UF.UniverseEmbedding.html#4701" class="Function">l</a> <a id="4719" class="Symbol">=</a> <a id="4721" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="4735" class="Symbol">(</a><a id="4736" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="4742" class="Symbol">(</a><a id="4743" href="UF.UniverseEmbedding.html#4592" class="Bound">i</a> <a id="4745" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="4746" class="Symbol">))</a> <a id="4749" href="UF.UniverseEmbedding.html#4650" class="Function">k</a>

  <a id="4754" href="UF.UniverseEmbedding.html#4754" class="Function">a</a> <a id="4756" class="Symbol">:</a> <a id="4758" class="Symbol">(</a><a id="4759" href="UF.UniverseEmbedding.html#4759" class="Bound">X</a> <a id="4761" class="Symbol">:</a> <a id="4763" href="UF.UniverseEmbedding.html#4586" class="Bound">𝓤</a> <a id="4765" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4767" class="Symbol">)</a> <a id="4769" class="Symbol">→</a> <a id="4771" class="Symbol">(</a><a id="4772" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="4774" href="UF.UniverseEmbedding.html#4759" class="Bound">X</a> <a id="4776" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4778" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="4780" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="4781" class="Symbol">)</a> <a id="4783" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4785" class="Symbol">(</a><a id="4786" href="UF.UniverseEmbedding.html#4759" class="Bound">X</a> <a id="4788" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4790" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="4791" class="Symbol">)</a>
  <a id="4795" href="UF.UniverseEmbedding.html#4754" class="Function">a</a> <a id="4797" href="UF.UniverseEmbedding.html#4797" class="Bound">X</a> <a id="4799" class="Symbol">=</a> <a id="4801" class="Symbol">(</a><a id="4802" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="4804" href="UF.UniverseEmbedding.html#4797" class="Bound">X</a> <a id="4806" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4808" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="4810" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="4811" class="Symbol">)</a>  <a id="4814" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="4817" href="UF.Equiv-FunExt.html#14076" class="Function">prop-univalent-≃</a> <a id="4834" class="Symbol">(</a><a id="4835" href="UF.UniverseEmbedding.html#4580" class="Bound">pe</a> <a id="4838" href="UF.UniverseEmbedding.html#4588" class="Bound">𝓥</a><a id="4839" class="Symbol">)</a> <a id="4841" class="Symbol">(</a><a id="4842" href="UF.UniverseEmbedding.html#4583" class="Bound">fe</a> <a id="4845" href="UF.UniverseEmbedding.html#4588" class="Bound">𝓥</a> <a id="4847" href="UF.UniverseEmbedding.html#4588" class="Bound">𝓥</a><a id="4848" class="Symbol">)</a> <a id="4850" class="Symbol">(</a><a id="4851" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="4853" href="UF.UniverseEmbedding.html#4797" class="Bound">X</a><a id="4854" class="Symbol">)</a> <a id="4856" class="Symbol">(</a><a id="4857" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="4859" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="4860" class="Symbol">)</a> <a id="4862" href="UF.UniverseEmbedding.html#4650" class="Function">k</a> <a id="4864" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="4874" class="Symbol">(</a><a id="4875" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="4877" href="UF.UniverseEmbedding.html#4797" class="Bound">X</a> <a id="4879" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4881" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="4883" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="4884" class="Symbol">)</a>  <a id="4887" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="4890" href="UF.Equiv-FunExt.html#12398" class="Function">≃-cong</a> <a id="4897" href="UF.UniverseEmbedding.html#4583" class="Bound">fe</a> <a id="4900" class="Symbol">(</a><a id="4901" href="UF.UniverseEmbedding.html#4592" class="Bound">i</a> <a id="4903" href="UF.UniverseEmbedding.html#4797" class="Bound">X</a><a id="4904" class="Symbol">)</a> <a id="4906" class="Symbol">(</a><a id="4907" href="UF.UniverseEmbedding.html#4592" class="Bound">i</a> <a id="4909" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="4910" class="Symbol">)</a> <a id="4912" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="4922" class="Symbol">(</a><a id="4923" href="UF.UniverseEmbedding.html#4797" class="Bound">X</a> <a id="4925" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4927" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="4928" class="Symbol">)</a>      <a id="4935" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="4938" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="4944" class="Symbol">(</a><a id="4945" href="UF.Equiv-FunExt.html#14076" class="Function">prop-univalent-≃</a> <a id="4962" class="Symbol">(</a><a id="4963" href="UF.UniverseEmbedding.html#4580" class="Bound">pe</a> <a id="4966" href="UF.UniverseEmbedding.html#4586" class="Bound">𝓤</a><a id="4967" class="Symbol">)</a> <a id="4969" class="Symbol">(</a><a id="4970" href="UF.UniverseEmbedding.html#4583" class="Bound">fe</a> <a id="4973" href="UF.UniverseEmbedding.html#4586" class="Bound">𝓤</a> <a id="4975" href="UF.UniverseEmbedding.html#4586" class="Bound">𝓤</a><a id="4976" class="Symbol">)</a> <a id="4978" href="UF.UniverseEmbedding.html#4797" class="Bound">X</a> <a id="4980" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a> <a id="4982" href="UF.UniverseEmbedding.html#4701" class="Function">l</a><a id="4983" class="Symbol">)</a> <a id="4985" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
        <a id="4995" class="Symbol">(</a><a id="4996" href="UF.UniverseEmbedding.html#4797" class="Bound">X</a> <a id="4998" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5000" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="5001" class="Symbol">)</a>      <a id="5008" href="UF.Equiv.html#2815" class="Function Operator">■</a>

  <a id="5013" href="UF.UniverseEmbedding.html#5013" class="Function">b</a> <a id="5015" class="Symbol">:</a> <a id="5017" class="Symbol">(</a><a id="5018" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5020" href="UF.UniverseEmbedding.html#5020" class="Bound">X</a> <a id="5022" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5024" href="UF.UniverseEmbedding.html#4586" class="Bound">𝓤</a> <a id="5026" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5028" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5030" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="5032" href="UF.UniverseEmbedding.html#5020" class="Bound">X</a> <a id="5034" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5036" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="5038" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="5039" class="Symbol">)</a> <a id="5041" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5043" class="Symbol">(</a><a id="5044" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5046" href="UF.UniverseEmbedding.html#5046" class="Bound">X</a> <a id="5048" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5050" href="UF.UniverseEmbedding.html#4586" class="Bound">𝓤</a> <a id="5052" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5054" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5056" href="UF.UniverseEmbedding.html#5046" class="Bound">X</a> <a id="5058" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5060" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="5061" class="Symbol">)</a>
  <a id="5065" href="UF.UniverseEmbedding.html#5013" class="Function">b</a> <a id="5067" class="Symbol">=</a> <a id="5069" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="5076" href="UF.UniverseEmbedding.html#4754" class="Function">a</a>

  <a id="5081" href="UF.UniverseEmbedding.html#5081" class="Function">c</a> <a id="5083" class="Symbol">:</a> <a id="5085" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5093" class="Symbol">(</a><a id="5094" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5096" href="UF.UniverseEmbedding.html#5096" class="Bound">X</a> <a id="5098" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5100" href="UF.UniverseEmbedding.html#4586" class="Bound">𝓤</a> <a id="5102" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5104" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5106" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="5108" href="UF.UniverseEmbedding.html#5096" class="Bound">X</a> <a id="5110" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5112" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="5114" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="5115" class="Symbol">)</a>
  <a id="5119" href="UF.UniverseEmbedding.html#5081" class="Function">c</a> <a id="5121" class="Symbol">=</a> <a id="5123" href="UF.Equiv.html#9773" class="Function">equiv-to-prop</a> <a id="5137" href="UF.UniverseEmbedding.html#5013" class="Function">b</a> <a id="5139" class="Symbol">(</a><a id="5140" href="UF.Equiv.html#11030" class="Function">singleton-types&#39;-are-props</a> <a id="5167" href="UF.UniverseEmbedding.html#4599" class="Bound">P</a><a id="5168" class="Symbol">)</a>

  <a id="5173" href="UF.UniverseEmbedding.html#5173" class="Function">d</a> <a id="5175" class="Symbol">:</a> <a id="5177" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5185" class="Symbol">(</a><a id="5186" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5188" href="UF.UniverseEmbedding.html#5188" class="Bound">X</a> <a id="5190" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5192" href="UF.UniverseEmbedding.html#4586" class="Bound">𝓤</a> <a id="5194" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5196" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5198" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="5200" href="UF.UniverseEmbedding.html#5188" class="Bound">X</a> <a id="5202" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5204" href="UF.UniverseEmbedding.html#4594" class="Bound">Q</a><a id="5205" class="Symbol">)</a>
  <a id="5209" href="UF.UniverseEmbedding.html#5173" class="Function">d</a> <a id="5211" class="Symbol">=</a> <a id="5213" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5223" class="Symbol">(λ</a> <a id="5226" href="UF.UniverseEmbedding.html#5226" class="Bound">-</a> <a id="5228" class="Symbol">→</a> <a id="5230" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5238" class="Symbol">(</a><a id="5239" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5241" href="UF.UniverseEmbedding.html#5241" class="Bound">X</a> <a id="5243" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5245" href="UF.UniverseEmbedding.html#4586" class="Bound">𝓤</a> <a id="5247" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5249" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5251" href="UF.UniverseEmbedding.html#4590" class="Bound">f</a> <a id="5253" href="UF.UniverseEmbedding.html#5241" class="Bound">X</a> <a id="5255" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5257" href="UF.UniverseEmbedding.html#5226" class="Bound">-</a><a id="5258" class="Symbol">))</a> <a id="5261" href="UF.UniverseEmbedding.html#4603" class="Bound">r</a> <a id="5263" href="UF.UniverseEmbedding.html#5081" class="Function">c</a>

<a id="prop-fiber-Lift"></a><a id="5266" href="UF.UniverseEmbedding.html#5266" class="Function">prop-fiber-Lift</a> <a id="5282" class="Symbol">:</a> <a id="5284" href="UF.Subsingletons.html#7388" class="Function">PropExt</a>
                <a id="5308" class="Symbol">→</a> <a id="5310" href="UF.FunExt.html#996" class="Function">FunExt</a>
                <a id="5333" class="Symbol">→</a> <a id="5335" class="Symbol">(</a><a id="5336" href="UF.UniverseEmbedding.html#5336" class="Bound">Q</a> <a id="5338" class="Symbol">:</a> <a id="5340" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5342" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5344" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5346" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5348" class="Symbol">)</a>
                <a id="5366" class="Symbol">→</a> <a id="5368" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5376" href="UF.UniverseEmbedding.html#5336" class="Bound">Q</a>
                <a id="5394" class="Symbol">→</a> <a id="5396" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Notation.General.html#398" class="Function">fiber</a> <a id="5411" class="Symbol">(</a><a id="5412" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="5417" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="5418" class="Symbol">)</a> <a id="5420" href="UF.UniverseEmbedding.html#5336" class="Bound">Q</a><a id="5421" class="Symbol">)</a>
<a id="5423" href="UF.UniverseEmbedding.html#5266" class="Function">prop-fiber-Lift</a> <a id="5439" class="Symbol">{</a><a id="5440" href="UF.UniverseEmbedding.html#5440" class="Bound">𝓤</a><a id="5441" class="Symbol">}</a> <a id="5443" class="Symbol">{</a><a id="5444" href="UF.UniverseEmbedding.html#5444" class="Bound">𝓥</a><a id="5445" class="Symbol">}</a> <a id="5447" href="UF.UniverseEmbedding.html#5447" class="Bound">pe</a> <a id="5450" href="UF.UniverseEmbedding.html#5450" class="Bound">fe</a> <a id="5453" class="Symbol">=</a> <a id="5455" href="UF.UniverseEmbedding.html#4261" class="Function">prop-fiber-criterion</a> <a id="5476" href="UF.UniverseEmbedding.html#5447" class="Bound">pe</a> <a id="5479" href="UF.UniverseEmbedding.html#5450" class="Bound">fe</a> <a id="5482" href="UF.UniverseEmbedding.html#5440" class="Bound">𝓤</a> <a id="5484" class="Symbol">(</a><a id="5485" href="UF.UniverseEmbedding.html#5440" class="Bound">𝓤</a> <a id="5487" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5489" href="UF.UniverseEmbedding.html#5444" class="Bound">𝓥</a><a id="5490" class="Symbol">)</a>
                                  <a id="5526" class="Symbol">(</a><a id="5527" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="5532" class="Symbol">{</a><a id="5533" href="UF.UniverseEmbedding.html#5440" class="Bound">𝓤</a><a id="5534" class="Symbol">}</a> <a id="5536" href="UF.UniverseEmbedding.html#5444" class="Bound">𝓥</a><a id="5537" class="Symbol">)</a>
                                  <a id="5573" class="Symbol">(</a><a id="5574" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="5601" href="UF.UniverseEmbedding.html#5444" class="Bound">𝓥</a><a id="5602" class="Symbol">)</a>
<a id="5604" class="Markup">\end{code}</a><a id="5614" class="Background">

Taken from the MGS&#39;2019 lecture notes (22 December 2020):

</a><a id="5675" class="Markup">\begin{code}</a>

<a id="global-≃-ap&#39;"></a><a id="5689" href="UF.UniverseEmbedding.html#5689" class="Function">global-≃-ap&#39;</a> <a id="5702" class="Symbol">:</a> <a id="5704" href="UF.Univalence.html#494" class="Function">Univalence</a>
             <a id="5728" class="Symbol">→</a> <a id="5730" class="Symbol">(</a><a id="5731" href="UF.UniverseEmbedding.html#5731" class="Bound">F</a> <a id="5733" class="Symbol">:</a> <a id="5735" href="MLTT.Universes.html#3753" class="Postulate">Universe</a> <a id="5744" class="Symbol">→</a> <a id="5746" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5754" class="Symbol">)</a>
               <a id="5771" class="Symbol">(</a><a id="5772" href="UF.UniverseEmbedding.html#5772" class="Bound">A</a> <a id="5774" class="Symbol">:</a> <a id="5776" class="Symbol">{</a><a id="5777" href="UF.UniverseEmbedding.html#5777" class="Bound">𝓤</a> <a id="5779" class="Symbol">:</a> <a id="5781" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5789" class="Symbol">}</a> <a id="5791" class="Symbol">→</a> <a id="5793" href="UF.UniverseEmbedding.html#5777" class="Bound">𝓤</a> <a id="5795" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5797" class="Symbol">→</a> <a id="5799" class="Symbol">(</a><a id="5800" href="UF.UniverseEmbedding.html#5731" class="Bound">F</a> <a id="5802" href="UF.UniverseEmbedding.html#5777" class="Bound">𝓤</a><a id="5803" class="Symbol">)</a> <a id="5805" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5807" class="Symbol">)</a>
             <a id="5822" class="Symbol">→</a> <a id="5824" class="Symbol">({</a><a id="5826" href="UF.UniverseEmbedding.html#5826" class="Bound">𝓤</a> <a id="5828" href="UF.UniverseEmbedding.html#5828" class="Bound">𝓥</a> <a id="5830" class="Symbol">:</a> <a id="5832" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="5840" class="Symbol">}</a> <a id="5842" class="Symbol">(</a><a id="5843" href="UF.UniverseEmbedding.html#5843" class="Bound">X</a> <a id="5845" class="Symbol">:</a> <a id="5847" href="UF.UniverseEmbedding.html#5826" class="Bound">𝓤</a> <a id="5849" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5851" class="Symbol">)</a> <a id="5853" class="Symbol">→</a> <a id="5855" href="UF.UniverseEmbedding.html#5772" class="Bound">A</a> <a id="5857" href="UF.UniverseEmbedding.html#5843" class="Bound">X</a> <a id="5859" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5861" href="UF.UniverseEmbedding.html#5772" class="Bound">A</a> <a id="5863" class="Symbol">(</a><a id="5864" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="5869" href="UF.UniverseEmbedding.html#5828" class="Bound">𝓥</a> <a id="5871" href="UF.UniverseEmbedding.html#5843" class="Bound">X</a><a id="5872" class="Symbol">))</a>
             <a id="5888" class="Symbol">→</a> <a id="5890" class="Symbol">(</a><a id="5891" href="UF.UniverseEmbedding.html#5891" class="Bound">X</a> <a id="5893" class="Symbol">:</a> <a id="5895" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5897" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5899" class="Symbol">)</a>
               <a id="5916" class="Symbol">(</a><a id="5917" href="UF.UniverseEmbedding.html#5917" class="Bound">Y</a> <a id="5919" class="Symbol">:</a> <a id="5921" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5923" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5925" class="Symbol">)</a>
             <a id="5940" class="Symbol">→</a> <a id="5942" href="UF.UniverseEmbedding.html#5891" class="Bound">X</a> <a id="5944" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5946" href="UF.UniverseEmbedding.html#5917" class="Bound">Y</a>
             <a id="5961" class="Symbol">→</a> <a id="5963" href="UF.UniverseEmbedding.html#5772" class="Bound">A</a> <a id="5965" href="UF.UniverseEmbedding.html#5891" class="Bound">X</a> <a id="5967" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="5969" href="UF.UniverseEmbedding.html#5772" class="Bound">A</a> <a id="5971" href="UF.UniverseEmbedding.html#5917" class="Bound">Y</a>
<a id="5973" href="UF.UniverseEmbedding.html#5689" class="Function">global-≃-ap&#39;</a> <a id="5986" class="Symbol">{</a><a id="5987" href="UF.UniverseEmbedding.html#5987" class="Bound">𝓤</a><a id="5988" class="Symbol">}</a> <a id="5990" class="Symbol">{</a><a id="5991" href="UF.UniverseEmbedding.html#5991" class="Bound">𝓥</a><a id="5992" class="Symbol">}</a> <a id="5994" href="UF.UniverseEmbedding.html#5994" class="Bound">ua</a> <a id="5997" href="UF.UniverseEmbedding.html#5997" class="Bound">F</a> <a id="5999" href="UF.UniverseEmbedding.html#5999" class="Bound">A</a> <a id="6001" href="UF.UniverseEmbedding.html#6001" class="Bound">φ</a> <a id="6003" href="UF.UniverseEmbedding.html#6003" class="Bound">X</a> <a id="6005" href="UF.UniverseEmbedding.html#6005" class="Bound">Y</a> <a id="6007" href="UF.UniverseEmbedding.html#6007" class="Bound">e</a> <a id="6009" class="Symbol">=</a>

  <a id="6014" href="UF.UniverseEmbedding.html#5999" class="Bound">A</a> <a id="6016" href="UF.UniverseEmbedding.html#6003" class="Bound">X</a>          <a id="6027" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6030" href="UF.UniverseEmbedding.html#6001" class="Bound">φ</a> <a id="6032" href="UF.UniverseEmbedding.html#6003" class="Bound">X</a> <a id="6034" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="6038" href="UF.UniverseEmbedding.html#5999" class="Bound">A</a> <a id="6040" class="Symbol">(</a><a id="6041" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6046" href="UF.UniverseEmbedding.html#5991" class="Bound">𝓥</a> <a id="6048" href="UF.UniverseEmbedding.html#6003" class="Bound">X</a><a id="6049" class="Symbol">)</a> <a id="6051" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6054" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="6061" class="Symbol">(</a><a id="6062" href="UF.UniverseEmbedding.html#5999" class="Bound">A</a> <a id="6064" class="Symbol">(</a><a id="6065" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6070" href="UF.UniverseEmbedding.html#5991" class="Bound">𝓥</a> <a id="6072" href="UF.UniverseEmbedding.html#6003" class="Bound">X</a><a id="6073" class="Symbol">))</a> <a id="6076" class="Symbol">(</a><a id="6077" href="UF.UniverseEmbedding.html#5999" class="Bound">A</a> <a id="6079" class="Symbol">(</a><a id="6080" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6085" href="UF.UniverseEmbedding.html#5987" class="Bound">𝓤</a> <a id="6087" href="UF.UniverseEmbedding.html#6005" class="Bound">Y</a><a id="6088" class="Symbol">))</a> <a id="6091" href="UF.UniverseEmbedding.html#6406" class="Function">q</a> <a id="6093" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="6097" href="UF.UniverseEmbedding.html#5999" class="Bound">A</a> <a id="6099" class="Symbol">(</a><a id="6100" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6105" href="UF.UniverseEmbedding.html#5987" class="Bound">𝓤</a> <a id="6107" href="UF.UniverseEmbedding.html#6005" class="Bound">Y</a><a id="6108" class="Symbol">)</a> <a id="6110" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6113" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="6119" class="Symbol">(</a><a id="6120" href="UF.UniverseEmbedding.html#6001" class="Bound">φ</a> <a id="6122" href="UF.UniverseEmbedding.html#6005" class="Bound">Y</a><a id="6123" class="Symbol">)</a> <a id="6125" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
  <a id="6129" href="UF.UniverseEmbedding.html#5999" class="Bound">A</a> <a id="6131" href="UF.UniverseEmbedding.html#6005" class="Bound">Y</a>          <a id="6142" href="UF.Equiv.html#2815" class="Function Operator">■</a>
 <a id="6145" class="Keyword">where</a>
  <a id="6153" href="UF.UniverseEmbedding.html#6153" class="Function">d</a> <a id="6155" class="Symbol">:</a> <a id="6157" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6162" href="UF.UniverseEmbedding.html#5991" class="Bound">𝓥</a> <a id="6164" href="UF.UniverseEmbedding.html#6003" class="Bound">X</a> <a id="6166" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6168" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6173" href="UF.UniverseEmbedding.html#5987" class="Bound">𝓤</a> <a id="6175" href="UF.UniverseEmbedding.html#6005" class="Bound">Y</a>
  <a id="6179" href="UF.UniverseEmbedding.html#6153" class="Function">d</a> <a id="6181" class="Symbol">=</a> <a id="6183" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6188" href="UF.UniverseEmbedding.html#5991" class="Bound">𝓥</a> <a id="6190" href="UF.UniverseEmbedding.html#6003" class="Bound">X</a> <a id="6192" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6195" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="6222" href="UF.UniverseEmbedding.html#5991" class="Bound">𝓥</a> <a id="6224" href="UF.UniverseEmbedding.html#6003" class="Bound">X</a> <a id="6226" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="6234" href="UF.UniverseEmbedding.html#6003" class="Bound">X</a>        <a id="6243" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6246" href="UF.UniverseEmbedding.html#6007" class="Bound">e</a> <a id="6248" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="6256" href="UF.UniverseEmbedding.html#6005" class="Bound">Y</a>        <a id="6265" href="UF.Equiv.html#2729" class="Function Operator">≃⟨</a> <a id="6268" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="6274" class="Symbol">(</a><a id="6275" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="6302" href="UF.UniverseEmbedding.html#5987" class="Bound">𝓤</a> <a id="6304" href="UF.UniverseEmbedding.html#6005" class="Bound">Y</a><a id="6305" class="Symbol">)</a> <a id="6307" href="UF.Equiv.html#2729" class="Function Operator">⟩</a>
      <a id="6315" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6320" href="UF.UniverseEmbedding.html#5987" class="Bound">𝓤</a> <a id="6322" href="UF.UniverseEmbedding.html#6005" class="Bound">Y</a> <a id="6324" href="UF.Equiv.html#2815" class="Function Operator">■</a>

  <a id="6329" href="UF.UniverseEmbedding.html#6329" class="Function">p</a> <a id="6331" class="Symbol">:</a> <a id="6333" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6338" href="UF.UniverseEmbedding.html#5991" class="Bound">𝓥</a> <a id="6340" href="UF.UniverseEmbedding.html#6003" class="Bound">X</a> <a id="6342" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6344" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6349" href="UF.UniverseEmbedding.html#5987" class="Bound">𝓤</a> <a id="6351" href="UF.UniverseEmbedding.html#6005" class="Bound">Y</a>
  <a id="6355" href="UF.UniverseEmbedding.html#6329" class="Function">p</a> <a id="6357" class="Symbol">=</a> <a id="6359" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="6366" class="Symbol">(</a><a id="6367" href="UF.UniverseEmbedding.html#5994" class="Bound">ua</a> <a id="6370" class="Symbol">(</a><a id="6371" href="UF.UniverseEmbedding.html#5987" class="Bound">𝓤</a> <a id="6373" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="6375" href="UF.UniverseEmbedding.html#5991" class="Bound">𝓥</a><a id="6376" class="Symbol">))</a> <a id="6379" class="Symbol">(</a><a id="6380" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6385" href="UF.UniverseEmbedding.html#5991" class="Bound">𝓥</a> <a id="6387" href="UF.UniverseEmbedding.html#6003" class="Bound">X</a><a id="6388" class="Symbol">)</a> <a id="6390" class="Symbol">(</a><a id="6391" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6396" href="UF.UniverseEmbedding.html#5987" class="Bound">𝓤</a> <a id="6398" href="UF.UniverseEmbedding.html#6005" class="Bound">Y</a><a id="6399" class="Symbol">)</a> <a id="6401" href="UF.UniverseEmbedding.html#6153" class="Function">d</a>

  <a id="6406" href="UF.UniverseEmbedding.html#6406" class="Function">q</a> <a id="6408" class="Symbol">:</a> <a id="6410" href="UF.UniverseEmbedding.html#5999" class="Bound">A</a> <a id="6412" class="Symbol">(</a><a id="6413" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6418" href="UF.UniverseEmbedding.html#5991" class="Bound">𝓥</a> <a id="6420" href="UF.UniverseEmbedding.html#6003" class="Bound">X</a><a id="6421" class="Symbol">)</a> <a id="6423" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6425" href="UF.UniverseEmbedding.html#5999" class="Bound">A</a> <a id="6427" class="Symbol">(</a><a id="6428" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6433" href="UF.UniverseEmbedding.html#5987" class="Bound">𝓤</a> <a id="6435" href="UF.UniverseEmbedding.html#6005" class="Bound">Y</a><a id="6436" class="Symbol">)</a>
  <a id="6440" href="UF.UniverseEmbedding.html#6406" class="Function">q</a> <a id="6442" class="Symbol">=</a> <a id="6444" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6447" href="UF.UniverseEmbedding.html#5999" class="Bound">A</a> <a id="6449" href="UF.UniverseEmbedding.html#6329" class="Function">p</a>

<a id="global-property-of-types"></a><a id="6452" href="UF.UniverseEmbedding.html#6452" class="Function">global-property-of-types</a> <a id="6477" class="Symbol">:</a> <a id="6479" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="6482" href="UF.UniverseEmbedding.html#6452" class="Function">global-property-of-types</a> <a id="6507" class="Symbol">=</a> <a id="6509" class="Symbol">{</a><a id="6510" href="UF.UniverseEmbedding.html#6510" class="Bound">𝓤</a> <a id="6512" class="Symbol">:</a> <a id="6514" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6522" class="Symbol">}</a> <a id="6524" class="Symbol">→</a> <a id="6526" href="UF.UniverseEmbedding.html#6510" class="Bound">𝓤</a> <a id="6528" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6530" class="Symbol">→</a> <a id="6532" href="UF.UniverseEmbedding.html#6510" class="Bound">𝓤</a> <a id="6534" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

<a id="global-property-of-types⁺"></a><a id="6537" href="UF.UniverseEmbedding.html#6537" class="Function">global-property-of-types⁺</a> <a id="6563" class="Symbol">:</a> <a id="6565" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="6568" href="UF.UniverseEmbedding.html#6537" class="Function">global-property-of-types⁺</a> <a id="6594" class="Symbol">=</a> <a id="6596" class="Symbol">{</a><a id="6597" href="UF.UniverseEmbedding.html#6597" class="Bound">𝓤</a> <a id="6599" class="Symbol">:</a> <a id="6601" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6609" class="Symbol">}</a> <a id="6611" class="Symbol">→</a> <a id="6613" href="UF.UniverseEmbedding.html#6597" class="Bound">𝓤</a> <a id="6615" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6617" class="Symbol">→</a> <a id="6619" href="UF.UniverseEmbedding.html#6597" class="Bound">𝓤</a> <a id="6621" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="6623" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

<a id="cumulative"></a><a id="6626" href="UF.UniverseEmbedding.html#6626" class="Function">cumulative</a> <a id="6637" class="Symbol">:</a> <a id="6639" href="UF.UniverseEmbedding.html#6452" class="Function">global-property-of-types</a> <a id="6664" class="Symbol">→</a> <a id="6666" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="6669" href="UF.UniverseEmbedding.html#6626" class="Function">cumulative</a> <a id="6680" href="UF.UniverseEmbedding.html#6680" class="Bound">A</a> <a id="6682" class="Symbol">=</a> <a id="6684" class="Symbol">{</a><a id="6685" href="UF.UniverseEmbedding.html#6685" class="Bound">𝓤</a> <a id="6687" href="UF.UniverseEmbedding.html#6687" class="Bound">𝓥</a> <a id="6689" class="Symbol">:</a> <a id="6691" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6699" class="Symbol">}</a> <a id="6701" class="Symbol">(</a><a id="6702" href="UF.UniverseEmbedding.html#6702" class="Bound">X</a> <a id="6704" class="Symbol">:</a> <a id="6706" href="UF.UniverseEmbedding.html#6685" class="Bound">𝓤</a> <a id="6708" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6710" class="Symbol">)</a> <a id="6712" class="Symbol">→</a> <a id="6714" href="UF.UniverseEmbedding.html#6680" class="Bound">A</a> <a id="6716" href="UF.UniverseEmbedding.html#6702" class="Bound">X</a> <a id="6718" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6720" href="UF.UniverseEmbedding.html#6680" class="Bound">A</a> <a id="6722" class="Symbol">(</a><a id="6723" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6728" href="UF.UniverseEmbedding.html#6687" class="Bound">𝓥</a> <a id="6730" href="UF.UniverseEmbedding.html#6702" class="Bound">X</a><a id="6731" class="Symbol">)</a>

<a id="cumulative⁺"></a><a id="6734" href="UF.UniverseEmbedding.html#6734" class="Function">cumulative⁺</a> <a id="6746" class="Symbol">:</a> <a id="6748" href="UF.UniverseEmbedding.html#6537" class="Function">global-property-of-types⁺</a> <a id="6774" class="Symbol">→</a> <a id="6776" href="MLTT.Universes.html#3782" class="Primitive">𝓤ω</a>
<a id="6779" href="UF.UniverseEmbedding.html#6734" class="Function">cumulative⁺</a> <a id="6791" href="UF.UniverseEmbedding.html#6791" class="Bound">A</a> <a id="6793" class="Symbol">=</a> <a id="6795" class="Symbol">{</a><a id="6796" href="UF.UniverseEmbedding.html#6796" class="Bound">𝓤</a> <a id="6798" href="UF.UniverseEmbedding.html#6798" class="Bound">𝓥</a> <a id="6800" class="Symbol">:</a> <a id="6802" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="6810" class="Symbol">}</a> <a id="6812" class="Symbol">(</a><a id="6813" href="UF.UniverseEmbedding.html#6813" class="Bound">X</a> <a id="6815" class="Symbol">:</a> <a id="6817" href="UF.UniverseEmbedding.html#6796" class="Bound">𝓤</a> <a id="6819" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6821" class="Symbol">)</a> <a id="6823" class="Symbol">→</a> <a id="6825" href="UF.UniverseEmbedding.html#6791" class="Bound">A</a> <a id="6827" href="UF.UniverseEmbedding.html#6813" class="Bound">X</a> <a id="6829" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6831" href="UF.UniverseEmbedding.html#6791" class="Bound">A</a> <a id="6833" class="Symbol">(</a><a id="6834" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="6839" href="UF.UniverseEmbedding.html#6798" class="Bound">𝓥</a> <a id="6841" href="UF.UniverseEmbedding.html#6813" class="Bound">X</a><a id="6842" class="Symbol">)</a>

<a id="global-≃-ap"></a><a id="6845" href="UF.UniverseEmbedding.html#6845" class="Function">global-≃-ap</a> <a id="6857" class="Symbol">:</a> <a id="6859" href="UF.Univalence.html#494" class="Function">Univalence</a>
            <a id="6882" class="Symbol">→</a> <a id="6884" class="Symbol">(</a><a id="6885" href="UF.UniverseEmbedding.html#6885" class="Bound">A</a> <a id="6887" class="Symbol">:</a> <a id="6889" href="UF.UniverseEmbedding.html#6452" class="Function">global-property-of-types</a><a id="6913" class="Symbol">)</a>
            <a id="6927" class="Symbol">→</a> <a id="6929" href="UF.UniverseEmbedding.html#6626" class="Function">cumulative</a> <a id="6940" href="UF.UniverseEmbedding.html#6885" class="Bound">A</a>
            <a id="6954" class="Symbol">→</a> <a id="6956" class="Symbol">(</a><a id="6957" href="UF.UniverseEmbedding.html#6957" class="Bound">X</a> <a id="6959" class="Symbol">:</a> <a id="6961" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6963" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6965" class="Symbol">)</a> <a id="6967" class="Symbol">(</a><a id="6968" href="UF.UniverseEmbedding.html#6968" class="Bound">Y</a> <a id="6970" class="Symbol">:</a> <a id="6972" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6974" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6976" class="Symbol">)</a> <a id="6978" class="Symbol">→</a> <a id="6980" href="UF.UniverseEmbedding.html#6957" class="Bound">X</a> <a id="6982" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6984" href="UF.UniverseEmbedding.html#6968" class="Bound">Y</a> <a id="6986" class="Symbol">→</a> <a id="6988" href="UF.UniverseEmbedding.html#6885" class="Bound">A</a> <a id="6990" href="UF.UniverseEmbedding.html#6957" class="Bound">X</a> <a id="6992" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6994" href="UF.UniverseEmbedding.html#6885" class="Bound">A</a> <a id="6996" href="UF.UniverseEmbedding.html#6968" class="Bound">Y</a>
<a id="6998" href="UF.UniverseEmbedding.html#6845" class="Function">global-≃-ap</a> <a id="7010" href="UF.UniverseEmbedding.html#7010" class="Bound">ua</a> <a id="7013" class="Symbol">=</a> <a id="7015" href="UF.UniverseEmbedding.html#5689" class="Function">global-≃-ap&#39;</a> <a id="7028" href="UF.UniverseEmbedding.html#7010" class="Bound">ua</a> <a id="7031" class="Symbol">(λ</a> <a id="7034" href="UF.UniverseEmbedding.html#7034" class="Bound">𝓤</a> <a id="7036" class="Symbol">→</a> <a id="7038" href="UF.UniverseEmbedding.html#7034" class="Bound">𝓤</a><a id="7039" class="Symbol">)</a>

<a id="global-≃-ap⁺"></a><a id="7042" href="UF.UniverseEmbedding.html#7042" class="Function">global-≃-ap⁺</a> <a id="7055" class="Symbol">:</a> <a id="7057" href="UF.Univalence.html#494" class="Function">Univalence</a>
            <a id="7080" class="Symbol">→</a> <a id="7082" class="Symbol">(</a><a id="7083" href="UF.UniverseEmbedding.html#7083" class="Bound">A</a> <a id="7085" class="Symbol">:</a> <a id="7087" href="UF.UniverseEmbedding.html#6537" class="Function">global-property-of-types⁺</a><a id="7112" class="Symbol">)</a>
            <a id="7126" class="Symbol">→</a> <a id="7128" href="UF.UniverseEmbedding.html#6734" class="Function">cumulative⁺</a> <a id="7140" href="UF.UniverseEmbedding.html#7083" class="Bound">A</a>
            <a id="7154" class="Symbol">→</a> <a id="7156" class="Symbol">(</a><a id="7157" href="UF.UniverseEmbedding.html#7157" class="Bound">X</a> <a id="7159" class="Symbol">:</a> <a id="7161" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7163" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7165" class="Symbol">)</a> <a id="7167" class="Symbol">(</a><a id="7168" href="UF.UniverseEmbedding.html#7168" class="Bound">Y</a> <a id="7170" class="Symbol">:</a> <a id="7172" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7174" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7176" class="Symbol">)</a> <a id="7178" class="Symbol">→</a> <a id="7180" href="UF.UniverseEmbedding.html#7157" class="Bound">X</a> <a id="7182" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7184" href="UF.UniverseEmbedding.html#7168" class="Bound">Y</a> <a id="7186" class="Symbol">→</a> <a id="7188" href="UF.UniverseEmbedding.html#7083" class="Bound">A</a> <a id="7190" href="UF.UniverseEmbedding.html#7157" class="Bound">X</a> <a id="7192" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="7194" href="UF.UniverseEmbedding.html#7083" class="Bound">A</a> <a id="7196" href="UF.UniverseEmbedding.html#7168" class="Bound">Y</a>
<a id="7198" href="UF.UniverseEmbedding.html#7042" class="Function">global-≃-ap⁺</a> <a id="7211" href="UF.UniverseEmbedding.html#7211" class="Bound">ua</a> <a id="7214" class="Symbol">=</a> <a id="7216" href="UF.UniverseEmbedding.html#5689" class="Function">global-≃-ap&#39;</a> <a id="7229" href="UF.UniverseEmbedding.html#7211" class="Bound">ua</a> <a id="7232" class="Symbol">(</a><a id="7233" href="MLTT.Universes.html#3729" class="Primitive Operator">_⁺</a><a id="7235" class="Symbol">)</a>

<a id="7238" class="Markup">\end{code}</a><a id="7248" class="Background">

Cumulativity in the above sense doesn&#39;t always hold. See the module
LawvereFPT for a counter-example.

Added 24th December 2020. Lifting of hSets.

</a><a id="7398" class="Markup">\begin{code}</a>

<a id="Lift-is-set"></a><a id="7412" href="UF.UniverseEmbedding.html#7412" class="Function">Lift-is-set</a> <a id="7424" class="Symbol">:</a> <a id="7426" class="Symbol">∀</a> <a id="7428" class="Symbol">{</a><a id="7429" href="UF.UniverseEmbedding.html#7429" class="Bound">𝓤</a><a id="7430" class="Symbol">}</a> <a id="7432" href="UF.UniverseEmbedding.html#7432" class="Bound">𝓥</a> <a id="7434" class="Symbol">(</a><a id="7435" href="UF.UniverseEmbedding.html#7435" class="Bound">X</a> <a id="7437" class="Symbol">:</a> <a id="7439" href="UF.UniverseEmbedding.html#7429" class="Bound">𝓤</a> <a id="7441" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7443" class="Symbol">)</a> <a id="7445" class="Symbol">→</a> <a id="7447" href="UF.Sets.html#709" class="Function">is-set</a> <a id="7454" href="UF.UniverseEmbedding.html#7435" class="Bound">X</a> <a id="7456" class="Symbol">→</a> <a id="7458" href="UF.Sets.html#709" class="Function">is-set</a> <a id="7465" class="Symbol">(</a><a id="7466" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="7471" href="UF.UniverseEmbedding.html#7432" class="Bound">𝓥</a> <a id="7473" href="UF.UniverseEmbedding.html#7435" class="Bound">X</a><a id="7474" class="Symbol">)</a>
<a id="7476" href="UF.UniverseEmbedding.html#7412" class="Function">Lift-is-set</a> <a id="7488" href="UF.UniverseEmbedding.html#7488" class="Bound">𝓥</a> <a id="7490" href="UF.UniverseEmbedding.html#7490" class="Bound">X</a> <a id="7492" href="UF.UniverseEmbedding.html#7492" class="Bound">X-is-set</a> <a id="7501" class="Symbol">=</a> <a id="7503" href="UF.Sets-Properties.html#1626" class="Function">equiv-to-set</a>
                            <a id="7544" class="Symbol">(</a><a id="7545" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="7572" href="UF.UniverseEmbedding.html#7488" class="Bound">𝓥</a> <a id="7574" href="UF.UniverseEmbedding.html#7490" class="Bound">X</a><a id="7575" class="Symbol">)</a>
                            <a id="7605" href="UF.UniverseEmbedding.html#7492" class="Bound">X-is-set</a>

<a id="Lift-hSet"></a><a id="7615" href="UF.UniverseEmbedding.html#7615" class="Function">Lift-hSet</a> <a id="7625" class="Symbol">:</a> <a id="7627" class="Symbol">(</a><a id="7628" href="UF.UniverseEmbedding.html#7628" class="Bound">𝓥</a> <a id="7630" class="Symbol">:</a> <a id="7632" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7640" class="Symbol">)</a> <a id="7642" class="Symbol">→</a> <a id="7644" href="UF.Sets.html#766" class="Function">hSet</a> <a id="7649" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7651" class="Symbol">→</a> <a id="7653" href="UF.Sets.html#766" class="Function">hSet</a> <a id="7658" class="Symbol">(</a><a id="7659" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7661" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7663" href="UF.UniverseEmbedding.html#7628" class="Bound">𝓥</a><a id="7664" class="Symbol">)</a>
<a id="7666" href="UF.UniverseEmbedding.html#7615" class="Function">Lift-hSet</a> <a id="7676" href="UF.UniverseEmbedding.html#7676" class="Bound">𝓥</a> <a id="7678" class="Symbol">=</a> <a id="7680" href="UF.PairFun.html#609" class="Function">pair-fun</a> <a id="7689" class="Symbol">(</a><a id="7690" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="7695" href="UF.UniverseEmbedding.html#7676" class="Bound">𝓥</a><a id="7696" class="Symbol">)</a> <a id="7698" class="Symbol">(</a><a id="7699" href="UF.UniverseEmbedding.html#7412" class="Function">Lift-is-set</a> <a id="7711" href="UF.UniverseEmbedding.html#7676" class="Bound">𝓥</a><a id="7712" class="Symbol">)</a>

<a id="Lift-is-set-is-embedding"></a><a id="7715" href="UF.UniverseEmbedding.html#7715" class="Function">Lift-is-set-is-embedding</a> <a id="7740" class="Symbol">:</a> <a id="7742" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7749" class="Symbol">(</a><a id="7750" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7752" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7754" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7755" class="Symbol">)</a> <a id="7757" class="Symbol">(</a><a id="7758" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7760" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="7762" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="7763" class="Symbol">)</a>
                         <a id="7790" class="Symbol">→</a> <a id="7792" class="Symbol">(</a><a id="7793" href="UF.UniverseEmbedding.html#7793" class="Bound">X</a> <a id="7795" class="Symbol">:</a> <a id="7797" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7799" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7801" class="Symbol">)</a>
                         <a id="7828" class="Symbol">→</a> <a id="7830" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="7843" class="Symbol">(</a><a id="7844" href="UF.UniverseEmbedding.html#7412" class="Function">Lift-is-set</a> <a id="7856" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7858" href="UF.UniverseEmbedding.html#7793" class="Bound">X</a><a id="7859" class="Symbol">)</a>
<a id="7861" href="UF.UniverseEmbedding.html#7715" class="Function">Lift-is-set-is-embedding</a> <a id="7886" class="Symbol">{</a><a id="7887" href="UF.UniverseEmbedding.html#7887" class="Bound">𝓤</a><a id="7888" class="Symbol">}</a> <a id="7890" class="Symbol">{</a><a id="7891" href="UF.UniverseEmbedding.html#7891" class="Bound">𝓥</a><a id="7892" class="Symbol">}</a> <a id="7894" href="UF.UniverseEmbedding.html#7894" class="Bound">fe</a> <a id="7897" href="UF.UniverseEmbedding.html#7897" class="Bound">X</a> <a id="7899" class="Symbol">=</a>
 <a id="7902" href="UF.Embeddings.html#16280" class="Function">maps-of-props-are-embeddings</a>
 <a id="7932" class="Symbol">(</a><a id="7933" href="UF.UniverseEmbedding.html#7412" class="Function">Lift-is-set</a> <a id="7945" href="UF.UniverseEmbedding.html#7891" class="Bound">𝓥</a> <a id="7947" href="UF.UniverseEmbedding.html#7897" class="Bound">X</a><a id="7948" class="Symbol">)</a>
 <a id="7951" class="Symbol">(</a><a id="7952" href="UF.Sets-Properties.html#2165" class="Function">being-set-is-prop</a> <a id="7970" class="Symbol">(</a><a id="7971" href="UF.Lower-FunExt.html#1138" class="Function">lower-funext</a> <a id="7984" href="UF.UniverseEmbedding.html#7891" class="Bound">𝓥</a> <a id="7986" href="UF.UniverseEmbedding.html#7891" class="Bound">𝓥</a> <a id="7988" href="UF.UniverseEmbedding.html#7894" class="Bound">fe</a><a id="7990" class="Symbol">))</a>
 <a id="7994" class="Symbol">(</a><a id="7995" href="UF.Sets-Properties.html#2165" class="Function">being-set-is-prop</a> <a id="8013" href="UF.UniverseEmbedding.html#7894" class="Bound">fe</a><a id="8015" class="Symbol">)</a>

<a id="Lift-hSet-is-embedding"></a><a id="8018" href="UF.UniverseEmbedding.html#8018" class="Function">Lift-hSet-is-embedding</a> <a id="8041" class="Symbol">:</a> <a id="8043" href="UF.Univalence.html#494" class="Function">Univalence</a> <a id="8054" class="Symbol">→</a> <a id="8056" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="8069" class="Symbol">(</a><a id="8070" href="UF.UniverseEmbedding.html#7615" class="Function">Lift-hSet</a> <a id="8080" class="Symbol">{</a><a id="8081" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="8082" class="Symbol">}</a> <a id="8084" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8085" class="Symbol">)</a>
<a id="8087" href="UF.UniverseEmbedding.html#8018" class="Function">Lift-hSet-is-embedding</a> <a id="8110" class="Symbol">{</a><a id="8111" href="UF.UniverseEmbedding.html#8111" class="Bound">𝓤</a><a id="8112" class="Symbol">}</a> <a id="8114" class="Symbol">{</a><a id="8115" href="UF.UniverseEmbedding.html#8115" class="Bound">𝓥</a><a id="8116" class="Symbol">}</a> <a id="8118" href="UF.UniverseEmbedding.html#8118" class="Bound">ua</a> <a id="8121" class="Symbol">=</a>
 <a id="8124" href="UF.PairFun.html#1347" class="Function">pair-fun-is-embedding</a>
 <a id="8147" class="Symbol">(</a><a id="8148" href="UF.UniverseEmbedding.html#2937" class="Function">Lift</a> <a id="8153" href="UF.UniverseEmbedding.html#8115" class="Bound">𝓥</a><a id="8154" class="Symbol">)</a>
 <a id="8157" class="Symbol">(</a><a id="8158" href="UF.UniverseEmbedding.html#7412" class="Function">Lift-is-set</a> <a id="8170" href="UF.UniverseEmbedding.html#8115" class="Bound">𝓥</a><a id="8171" class="Symbol">)</a>
 <a id="8174" class="Symbol">(</a><a id="8175" href="UF.UniverseEmbedding.html#3844" class="Function">Lift-is-embedding</a> <a id="8193" href="UF.UniverseEmbedding.html#8118" class="Bound">ua</a><a id="8195" class="Symbol">)</a>
 <a id="8198" class="Symbol">(</a><a id="8199" href="UF.UniverseEmbedding.html#7715" class="Function">Lift-is-set-is-embedding</a>
   <a id="8227" class="Symbol">(</a><a id="8228" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="8252" href="UF.UniverseEmbedding.html#8118" class="Bound">ua</a> <a id="8255" class="Symbol">(</a><a id="8256" href="UF.UniverseEmbedding.html#8111" class="Bound">𝓤</a> <a id="8258" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8260" href="UF.UniverseEmbedding.html#8115" class="Bound">𝓥</a><a id="8261" class="Symbol">)</a> <a id="8263" class="Symbol">(</a><a id="8264" href="UF.UniverseEmbedding.html#8111" class="Bound">𝓤</a> <a id="8266" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8268" href="UF.UniverseEmbedding.html#8115" class="Bound">𝓥</a><a id="8269" class="Symbol">)))</a>

<a id="is-hSet-embedding"></a><a id="8274" href="UF.UniverseEmbedding.html#8274" class="Function">is-hSet-embedding</a> <a id="8292" class="Symbol">:</a> <a id="8294" class="Symbol">(</a><a id="8295" href="UF.Sets.html#766" class="Function">hSet</a> <a id="8300" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8302" class="Symbol">→</a> <a id="8304" href="UF.Sets.html#766" class="Function">hSet</a> <a id="8309" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8310" class="Symbol">)</a> <a id="8312" class="Symbol">→</a> <a id="8314" class="Symbol">(</a><a id="8315" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8317" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="8318" class="Symbol">)</a> <a id="8320" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8322" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8324" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="8326" href="UF.UniverseEmbedding.html#8274" class="Function">is-hSet-embedding</a> <a id="8344" class="Symbol">{</a><a id="8345" href="UF.UniverseEmbedding.html#8345" class="Bound">𝓤</a><a id="8346" class="Symbol">}</a> <a id="8348" class="Symbol">{</a><a id="8349" href="UF.UniverseEmbedding.html#8349" class="Bound">𝓥</a><a id="8350" class="Symbol">}</a> <a id="8352" href="UF.UniverseEmbedding.html#8352" class="Bound">f</a> <a id="8354" class="Symbol">=</a> <a id="8356" class="Symbol">(</a><a id="8357" href="UF.UniverseEmbedding.html#8357" class="Bound">𝓧</a> <a id="8359" class="Symbol">:</a> <a id="8361" href="UF.Sets.html#766" class="Function">hSet</a> <a id="8366" href="UF.UniverseEmbedding.html#8345" class="Bound">𝓤</a><a id="8367" class="Symbol">)</a> <a id="8369" class="Symbol">→</a> <a id="8371" href="UF.Sets.html#827" class="Function">underlying-set</a> <a id="8386" class="Symbol">(</a><a id="8387" href="UF.UniverseEmbedding.html#8352" class="Bound">f</a> <a id="8389" href="UF.UniverseEmbedding.html#8357" class="Bound">𝓧</a><a id="8390" class="Symbol">)</a>
                                             <a id="8437" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8439" href="UF.Sets.html#827" class="Function">underlying-set</a> <a id="8454" href="UF.UniverseEmbedding.html#8357" class="Bound">𝓧</a>

<a id="at-most-one-hSet-embedding"></a><a id="8457" href="UF.UniverseEmbedding.html#8457" class="Function">at-most-one-hSet-embedding</a> <a id="8484" class="Symbol">:</a> <a id="8486" href="UF.Univalence.html#494" class="Function">Univalence</a>
                           <a id="8524" class="Symbol">→</a> <a id="8526" class="Symbol">(</a><a id="8527" href="UF.UniverseEmbedding.html#8527" class="Bound">f</a> <a id="8529" href="UF.UniverseEmbedding.html#8529" class="Bound">g</a> <a id="8531" class="Symbol">:</a> <a id="8533" href="UF.Sets.html#766" class="Function">hSet</a> <a id="8538" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8540" class="Symbol">→</a> <a id="8542" href="UF.Sets.html#766" class="Function">hSet</a> <a id="8547" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="8548" class="Symbol">)</a>
                           <a id="8577" class="Symbol">→</a> <a id="8579" href="UF.UniverseEmbedding.html#8274" class="Function">is-hSet-embedding</a> <a id="8597" href="UF.UniverseEmbedding.html#8527" class="Bound">f</a>
                           <a id="8626" class="Symbol">→</a> <a id="8628" href="UF.UniverseEmbedding.html#8274" class="Function">is-hSet-embedding</a> <a id="8646" href="UF.UniverseEmbedding.html#8529" class="Bound">g</a>
                           <a id="8675" class="Symbol">→</a> <a id="8677" href="UF.UniverseEmbedding.html#8527" class="Bound">f</a> <a id="8679" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8681" href="UF.UniverseEmbedding.html#8529" class="Bound">g</a>
<a id="8683" href="UF.UniverseEmbedding.html#8457" class="Function">at-most-one-hSet-embedding</a> <a id="8710" class="Symbol">{</a><a id="8711" href="UF.UniverseEmbedding.html#8711" class="Bound">𝓤</a><a id="8712" class="Symbol">}</a> <a id="8714" class="Symbol">{</a><a id="8715" href="UF.UniverseEmbedding.html#8715" class="Bound">𝓥</a><a id="8716" class="Symbol">}</a> <a id="8718" href="UF.UniverseEmbedding.html#8718" class="Bound">ua</a> <a id="8721" href="UF.UniverseEmbedding.html#8721" class="Bound">f</a> <a id="8723" href="UF.UniverseEmbedding.html#8723" class="Bound">g</a> <a id="8725" href="UF.UniverseEmbedding.html#8725" class="Bound">i</a> <a id="8727" href="UF.UniverseEmbedding.html#8727" class="Bound">j</a> <a id="8729" class="Symbol">=</a> <a id="8731" href="UF.UniverseEmbedding.html#9006" class="Function">p</a>
 <a id="8734" class="Keyword">where</a>
  <a id="8742" href="UF.UniverseEmbedding.html#8742" class="Function">h</a> <a id="8744" class="Symbol">:</a> <a id="8746" class="Symbol">∀</a> <a id="8748" href="UF.UniverseEmbedding.html#8748" class="Bound">𝓧</a> <a id="8750" class="Symbol">→</a> <a id="8752" href="UF.Sets.html#827" class="Function">underlying-set</a> <a id="8767" class="Symbol">(</a><a id="8768" href="UF.UniverseEmbedding.html#8721" class="Bound">f</a> <a id="8770" href="UF.UniverseEmbedding.html#8748" class="Bound">𝓧</a><a id="8771" class="Symbol">)</a> <a id="8773" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="8775" href="UF.Sets.html#827" class="Function">underlying-set</a> <a id="8790" class="Symbol">(</a><a id="8791" href="UF.UniverseEmbedding.html#8723" class="Bound">g</a> <a id="8793" href="UF.UniverseEmbedding.html#8748" class="Bound">𝓧</a><a id="8794" class="Symbol">)</a>
  <a id="8798" href="UF.UniverseEmbedding.html#8742" class="Function">h</a> <a id="8800" href="UF.UniverseEmbedding.html#8800" class="Bound">𝓧</a> <a id="8802" class="Symbol">=</a> <a id="8804" href="UF.UniverseEmbedding.html#8725" class="Bound">i</a> <a id="8806" href="UF.UniverseEmbedding.html#8800" class="Bound">𝓧</a> <a id="8808" href="UF.Equiv.html#2640" class="Function Operator">●</a> <a id="8810" href="UF.Equiv.html#8950" class="Function">≃-sym</a> <a id="8816" class="Symbol">(</a><a id="8817" href="UF.UniverseEmbedding.html#8727" class="Bound">j</a> <a id="8819" href="UF.UniverseEmbedding.html#8800" class="Bound">𝓧</a><a id="8820" class="Symbol">)</a>

  <a id="8825" href="UF.UniverseEmbedding.html#8825" class="Function">H</a> <a id="8827" class="Symbol">:</a> <a id="8829" href="UF.UniverseEmbedding.html#8721" class="Bound">f</a> <a id="8831" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="8833" href="UF.UniverseEmbedding.html#8723" class="Bound">g</a>
  <a id="8837" href="UF.UniverseEmbedding.html#8825" class="Function">H</a> <a id="8839" href="UF.UniverseEmbedding.html#8839" class="Bound">𝓧</a> <a id="8841" class="Symbol">=</a> <a id="8843" href="UF.Subsingletons.html#4964" class="Function">to-subtype-＝</a>
          <a id="8866" class="Symbol">(λ</a> <a id="8869" href="UF.UniverseEmbedding.html#8869" class="Bound">𝓨</a> <a id="8871" class="Symbol">→</a> <a id="8873" href="UF.Sets-Properties.html#2165" class="Function">being-set-is-prop</a> <a id="8891" class="Symbol">(</a><a id="8892" href="UF.UA-FunExt.html#1788" class="Function">univalence-gives-funext</a> <a id="8916" class="Symbol">(</a><a id="8917" href="UF.UniverseEmbedding.html#8718" class="Bound">ua</a> <a id="8920" href="UF.UniverseEmbedding.html#8715" class="Bound">𝓥</a><a id="8921" class="Symbol">)))</a>
          <a id="8935" class="Symbol">(</a><a id="8936" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="8943" class="Symbol">(</a><a id="8944" href="UF.UniverseEmbedding.html#8718" class="Bound">ua</a> <a id="8947" href="UF.UniverseEmbedding.html#8715" class="Bound">𝓥</a><a id="8948" class="Symbol">)</a> <a id="8950" class="Symbol">(</a><a id="8951" href="UF.Sets.html#827" class="Function">underlying-set</a> <a id="8966" class="Symbol">(</a><a id="8967" href="UF.UniverseEmbedding.html#8721" class="Bound">f</a> <a id="8969" href="UF.UniverseEmbedding.html#8839" class="Bound">𝓧</a><a id="8970" class="Symbol">))</a> <a id="8973" class="Symbol">(</a><a id="8974" href="UF.Sets.html#827" class="Function">underlying-set</a> <a id="8989" class="Symbol">(</a><a id="8990" href="UF.UniverseEmbedding.html#8723" class="Bound">g</a> <a id="8992" href="UF.UniverseEmbedding.html#8839" class="Bound">𝓧</a><a id="8993" class="Symbol">))</a> <a id="8996" class="Symbol">(</a><a id="8997" href="UF.UniverseEmbedding.html#8742" class="Function">h</a> <a id="8999" href="UF.UniverseEmbedding.html#8839" class="Bound">𝓧</a><a id="9000" class="Symbol">))</a>

  <a id="9006" href="UF.UniverseEmbedding.html#9006" class="Function">p</a> <a id="9008" class="Symbol">:</a> <a id="9010" href="UF.UniverseEmbedding.html#8721" class="Bound">f</a> <a id="9012" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9014" href="UF.UniverseEmbedding.html#8723" class="Bound">g</a>
  <a id="9018" href="UF.UniverseEmbedding.html#9006" class="Function">p</a> <a id="9020" class="Symbol">=</a> <a id="9022" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="9030" class="Symbol">(</a><a id="9031" href="UF.UA-FunExt.html#2385" class="Function">Univalence-gives-FunExt</a> <a id="9055" href="UF.UniverseEmbedding.html#8718" class="Bound">ua</a> <a id="9058" class="Symbol">(</a><a id="9059" href="UF.UniverseEmbedding.html#8711" class="Bound">𝓤</a> <a id="9061" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="9062" class="Symbol">)</a> <a id="9064" class="Symbol">(</a><a id="9065" href="UF.UniverseEmbedding.html#8715" class="Bound">𝓥</a> <a id="9067" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="9068" class="Symbol">))</a> <a id="9071" href="UF.UniverseEmbedding.html#8825" class="Function">H</a>

<a id="the-only-hSet-embedding-is-Lift-hSet"></a><a id="9074" href="UF.UniverseEmbedding.html#9074" class="Function">the-only-hSet-embedding-is-Lift-hSet</a> <a id="9111" class="Symbol">:</a> <a id="9113" href="UF.Univalence.html#494" class="Function">Univalence</a>
                                     <a id="9161" class="Symbol">→</a> <a id="9163" class="Symbol">(</a><a id="9164" href="UF.UniverseEmbedding.html#9164" class="Bound">f</a> <a id="9166" class="Symbol">:</a> <a id="9168" href="UF.Sets.html#766" class="Function">hSet</a> <a id="9173" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9175" class="Symbol">→</a> <a id="9177" href="UF.Sets.html#766" class="Function">hSet</a> <a id="9182" class="Symbol">(</a><a id="9183" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9185" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9187" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9188" class="Symbol">))</a>
                                     <a id="9228" class="Symbol">→</a> <a id="9230" href="UF.UniverseEmbedding.html#8274" class="Function">is-hSet-embedding</a> <a id="9248" href="UF.UniverseEmbedding.html#9164" class="Bound">f</a>
                                     <a id="9287" class="Symbol">→</a> <a id="9289" href="UF.UniverseEmbedding.html#9164" class="Bound">f</a> <a id="9291" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9293" href="UF.UniverseEmbedding.html#7615" class="Function">Lift-hSet</a> <a id="9303" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
<a id="9305" href="UF.UniverseEmbedding.html#9074" class="Function">the-only-hSet-embedding-is-Lift-hSet</a> <a id="9342" class="Symbol">{</a><a id="9343" href="UF.UniverseEmbedding.html#9343" class="Bound">𝓤</a><a id="9344" class="Symbol">}</a> <a id="9346" class="Symbol">{</a><a id="9347" href="UF.UniverseEmbedding.html#9347" class="Bound">𝓥</a><a id="9348" class="Symbol">}</a> <a id="9350" href="UF.UniverseEmbedding.html#9350" class="Bound">ua</a> <a id="9353" href="UF.UniverseEmbedding.html#9353" class="Bound">f</a> <a id="9355" href="UF.UniverseEmbedding.html#9355" class="Bound">i</a> <a id="9357" class="Symbol">=</a>
 <a id="9360" href="UF.UniverseEmbedding.html#8457" class="Function">at-most-one-hSet-embedding</a> <a id="9387" href="UF.UniverseEmbedding.html#9350" class="Bound">ua</a> <a id="9390" href="UF.UniverseEmbedding.html#9353" class="Bound">f</a>
  <a id="9394" class="Symbol">(</a><a id="9395" href="UF.UniverseEmbedding.html#7615" class="Function">Lift-hSet</a> <a id="9405" href="UF.UniverseEmbedding.html#9347" class="Bound">𝓥</a><a id="9406" class="Symbol">)</a> <a id="9408" href="UF.UniverseEmbedding.html#9355" class="Bound">i</a>
  <a id="9412" class="Symbol">(λ</a> <a id="9415" href="UF.UniverseEmbedding.html#9415" class="Bound">𝓧</a> <a id="9417" class="Symbol">→</a> <a id="9419" href="UF.UniverseEmbedding.html#3726" class="Function">Lift-is-universe-embedding</a> <a id="9446" href="UF.UniverseEmbedding.html#9347" class="Bound">𝓥</a> <a id="9448" class="Symbol">(</a><a id="9449" href="UF.Sets.html#827" class="Function">underlying-set</a> <a id="9464" href="UF.UniverseEmbedding.html#9415" class="Bound">𝓧</a><a id="9465" class="Symbol">))</a>

<a id="hSet-embeddings-are-embeddings"></a><a id="9469" href="UF.UniverseEmbedding.html#9469" class="Function">hSet-embeddings-are-embeddings</a> <a id="9500" class="Symbol">:</a> <a id="9502" href="UF.Univalence.html#494" class="Function">Univalence</a>
                               <a id="9544" class="Symbol">→</a> <a id="9546" class="Symbol">(</a><a id="9547" href="UF.UniverseEmbedding.html#9547" class="Bound">f</a> <a id="9549" class="Symbol">:</a> <a id="9551" href="UF.Sets.html#766" class="Function">hSet</a> <a id="9556" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9558" class="Symbol">→</a> <a id="9560" href="UF.Sets.html#766" class="Function">hSet</a> <a id="9565" class="Symbol">(</a><a id="9566" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9568" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="9570" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a><a id="9571" class="Symbol">))</a>
                               <a id="9605" class="Symbol">→</a> <a id="9607" href="UF.UniverseEmbedding.html#8274" class="Function">is-hSet-embedding</a> <a id="9625" href="UF.UniverseEmbedding.html#9547" class="Bound">f</a>
                               <a id="9658" class="Symbol">→</a> <a id="9660" href="UF.Embeddings.html#625" class="Function">is-embedding</a> <a id="9673" href="UF.UniverseEmbedding.html#9547" class="Bound">f</a>
<a id="9675" href="UF.UniverseEmbedding.html#9469" class="Function">hSet-embeddings-are-embeddings</a> <a id="9706" class="Symbol">{</a><a id="9707" href="UF.UniverseEmbedding.html#9707" class="Bound">𝓤</a><a id="9708" class="Symbol">}</a> <a id="9710" class="Symbol">{</a><a id="9711" href="UF.UniverseEmbedding.html#9711" class="Bound">𝓥</a><a id="9712" class="Symbol">}</a> <a id="9714" href="UF.UniverseEmbedding.html#9714" class="Bound">ua</a> <a id="9717" href="UF.UniverseEmbedding.html#9717" class="Bound">f</a> <a id="9719" href="UF.UniverseEmbedding.html#9719" class="Bound">i</a> <a id="9721" class="Symbol">=</a>
 <a id="9724" href="MLTT.Id.html#734" class="Function">transport</a> <a id="9734" href="UF.Embeddings.html#625" class="Function">is-embedding</a>
  <a id="9749" class="Symbol">((</a><a id="9751" href="UF.UniverseEmbedding.html#9074" class="Function">the-only-hSet-embedding-is-Lift-hSet</a> <a id="9788" href="UF.UniverseEmbedding.html#9714" class="Bound">ua</a> <a id="9791" href="UF.UniverseEmbedding.html#9717" class="Bound">f</a> <a id="9793" href="UF.UniverseEmbedding.html#9719" class="Bound">i</a><a id="9794" class="Symbol">)</a><a id="9795" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="9797" class="Symbol">)</a>
  <a id="9801" class="Symbol">(</a><a id="9802" href="UF.UniverseEmbedding.html#8018" class="Function">Lift-hSet-is-embedding</a> <a id="9825" class="Symbol">{</a><a id="9826" href="UF.UniverseEmbedding.html#9707" class="Bound">𝓤</a><a id="9827" class="Symbol">}</a> <a id="9829" class="Symbol">{</a><a id="9830" href="UF.UniverseEmbedding.html#9711" class="Bound">𝓥</a><a id="9831" class="Symbol">}</a> <a id="9833" href="UF.UniverseEmbedding.html#9714" class="Bound">ua</a><a id="9835" class="Symbol">)</a>

<a id="9838" class="Markup">\end{code}</a><a id="9848" class="Background">
</a></pre></body></html>

==> anc/html/UF.Universes.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Universes</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo

</a><a id="17" class="Markup">\begin{code}</a>

<a id="31" class="Symbol">{-#</a> <a id="35" class="Keyword">OPTIONS</a> <a id="43" class="Pragma">--safe</a> <a id="50" class="Pragma">--without-K</a> <a id="62" class="Symbol">#-}</a>

<a id="67" class="Keyword">module</a> <a id="74" href="UF.Universes.html" class="Module">UF.Universes</a> <a id="87" class="Keyword">where</a>

<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="MLTT.Plus-Properties.html" class="Module">MLTT.Plus-Properties</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a> <a id="152" class="Keyword">hiding</a> <a id="159" class="Symbol">(</a><a id="160" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="161" class="Symbol">)</a>
<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="universes-are-not-sets"></a><a id="231" href="UF.Universes.html#231" class="Function">universes-are-not-sets</a> <a id="254" class="Symbol">:</a> <a id="256" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="269" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="271" class="Symbol">→</a> <a id="273" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="275" class="Symbol">(</a><a id="276" href="UF.Sets.html#709" class="Function">is-set</a> <a id="283" class="Symbol">(</a><a id="284" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="286" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="288" class="Symbol">))</a>
<a id="291" href="UF.Universes.html#231" class="Function">universes-are-not-sets</a> <a id="314" class="Symbol">{</a><a id="315" href="UF.Universes.html#315" class="Bound">𝓤</a><a id="316" class="Symbol">}</a> <a id="318" href="UF.Universes.html#318" class="Bound">ua</a> <a id="321" class="Symbol">=</a> <a id="323" href="UF.Universes.html#1184" class="Function">γ</a>
 <a id="326" class="Keyword">where</a>
  <a id="334" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="336" class="Symbol">:</a> <a id="338" href="UF.Universes.html#315" class="Bound">𝓤</a> <a id="340" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="344" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="346" class="Symbol">=</a> <a id="348" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="350" class="Symbol">{</a><a id="351" href="UF.Universes.html#315" class="Bound">𝓤</a><a id="352" class="Symbol">}</a> <a id="354" href="MLTT.Plus.html#174" class="Datatype Operator">+</a> <a id="356" href="MLTT.Unit.html#129" class="Record">𝟙</a> <a id="358" class="Symbol">{</a><a id="359" href="UF.Universes.html#315" class="Bound">𝓤</a><a id="360" class="Symbol">}</a>

  <a id="365" href="UF.Universes.html#365" class="Function">swap</a> <a id="370" class="Symbol">:</a> <a id="372" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="374" class="Symbol">→</a> <a id="376" href="UF.Universes.html#334" class="Function">𝟚</a>
  <a id="380" href="UF.Universes.html#365" class="Function">swap</a> <a id="385" class="Symbol">(</a><a id="386" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="390" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="391" class="Symbol">)</a> <a id="393" class="Symbol">=</a> <a id="395" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="399" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
  <a id="403" href="UF.Universes.html#365" class="Function">swap</a> <a id="408" class="Symbol">(</a><a id="409" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="413" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="414" class="Symbol">)</a> <a id="416" class="Symbol">=</a> <a id="418" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="422" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>

  <a id="427" href="UF.Universes.html#427" class="Function">swap-involutive</a> <a id="443" class="Symbol">:</a> <a id="445" class="Symbol">(</a><a id="446" href="UF.Universes.html#446" class="Bound">b</a> <a id="448" class="Symbol">:</a> <a id="450" href="UF.Universes.html#334" class="Function">𝟚</a><a id="451" class="Symbol">)</a> <a id="453" class="Symbol">→</a> <a id="455" href="UF.Universes.html#365" class="Function">swap</a> <a id="460" class="Symbol">(</a><a id="461" href="UF.Universes.html#365" class="Function">swap</a> <a id="466" href="UF.Universes.html#446" class="Bound">b</a><a id="467" class="Symbol">)</a> <a id="469" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="471" href="UF.Universes.html#446" class="Bound">b</a>
  <a id="475" href="UF.Universes.html#427" class="Function">swap-involutive</a> <a id="491" class="Symbol">(</a><a id="492" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="496" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="497" class="Symbol">)</a> <a id="499" class="Symbol">=</a> <a id="501" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="508" href="UF.Universes.html#427" class="Function">swap-involutive</a> <a id="524" class="Symbol">(</a><a id="525" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="529" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="530" class="Symbol">)</a> <a id="532" class="Symbol">=</a> <a id="534" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

  <a id="542" href="UF.Universes.html#542" class="Function">e₀</a> <a id="545" href="UF.Universes.html#545" class="Function">e₁</a> <a id="548" class="Symbol">:</a> <a id="550" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="552" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="554" href="UF.Universes.html#334" class="Function">𝟚</a>
  <a id="558" href="UF.Universes.html#542" class="Function">e₀</a> <a id="561" class="Symbol">=</a> <a id="563" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="570" href="UF.Universes.html#334" class="Function">𝟚</a>
  <a id="574" href="UF.Universes.html#545" class="Function">e₁</a> <a id="577" class="Symbol">=</a> <a id="579" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="586" href="UF.Universes.html#365" class="Function">swap</a> <a id="591" class="Symbol">(</a><a id="592" href="UF.Universes.html#365" class="Function">swap</a> <a id="597" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="599" href="UF.Universes.html#427" class="Function">swap-involutive</a> <a id="615" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="617" href="UF.Universes.html#427" class="Function">swap-involutive</a><a id="632" class="Symbol">)</a>

  <a id="637" href="UF.Universes.html#637" class="Function">e₀-is-not-e₁</a> <a id="650" class="Symbol">:</a> <a id="652" href="UF.Universes.html#542" class="Function">e₀</a> <a id="655" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="657" href="UF.Universes.html#545" class="Function">e₁</a>
  <a id="662" href="UF.Universes.html#637" class="Function">e₀-is-not-e₁</a> <a id="675" href="UF.Universes.html#675" class="Bound">p</a> <a id="677" class="Symbol">=</a> <a id="679" href="MLTT.Plus-Properties.html#364" class="Function">+disjoint</a> <a id="689" href="UF.Universes.html#740" class="Function">r</a>
   <a id="694" class="Keyword">where</a>
    <a id="704" href="UF.Universes.html#704" class="Function">q</a> <a id="706" class="Symbol">:</a> <a id="708" href="MLTT.Pi.html#444" class="Function">id</a> <a id="711" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="713" href="UF.Universes.html#365" class="Function">swap</a>
    <a id="722" href="UF.Universes.html#704" class="Function">q</a> <a id="724" class="Symbol">=</a> <a id="726" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="729" href="UF.Equiv.html#3278" class="Function Operator">⌜_⌝</a> <a id="733" href="UF.Universes.html#675" class="Bound">p</a>

    <a id="740" href="UF.Universes.html#740" class="Function">r</a> <a id="742" class="Symbol">:</a> <a id="744" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="748" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a> <a id="750" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="752" href="MLTT.Plus-Type.html#186" class="InductiveConstructor">inr</a> <a id="756" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a>
    <a id="762" href="UF.Universes.html#740" class="Function">r</a> <a id="764" class="Symbol">=</a> <a id="766" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="769" class="Symbol">(λ</a> <a id="772" href="UF.Universes.html#772" class="Bound">-</a> <a id="774" class="Symbol">→</a> <a id="776" href="UF.Universes.html#772" class="Bound">-</a> <a id="778" class="Symbol">(</a><a id="779" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="783" href="MLTT.Unit.html#162" class="InductiveConstructor">⋆</a><a id="784" class="Symbol">))</a> <a id="787" href="UF.Universes.html#704" class="Function">q</a>

  <a id="792" href="UF.Universes.html#792" class="Function">p₀</a> <a id="795" href="UF.Universes.html#795" class="Function">p₁</a> <a id="798" class="Symbol">:</a> <a id="800" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="802" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="804" href="UF.Universes.html#334" class="Function">𝟚</a>
  <a id="808" href="UF.Universes.html#792" class="Function">p₀</a> <a id="811" class="Symbol">=</a> <a id="813" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="820" href="UF.Universes.html#318" class="Bound">ua</a> <a id="823" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="825" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="827" href="UF.Universes.html#542" class="Function">e₀</a>
  <a id="832" href="UF.Universes.html#795" class="Function">p₁</a> <a id="835" class="Symbol">=</a> <a id="837" href="UF.Univalence.html#905" class="Function">eqtoid</a> <a id="844" href="UF.Universes.html#318" class="Bound">ua</a> <a id="847" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="849" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="851" href="UF.Universes.html#545" class="Function">e₁</a>

  <a id="857" href="UF.Universes.html#857" class="Function">p₀-is-not-p₁</a> <a id="870" class="Symbol">:</a> <a id="872" href="UF.Universes.html#792" class="Function">p₀</a> <a id="875" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="877" href="UF.Universes.html#795" class="Function">p₁</a>
  <a id="882" href="UF.Universes.html#857" class="Function">p₀-is-not-p₁</a> <a id="895" href="UF.Universes.html#895" class="Bound">q</a> <a id="897" class="Symbol">=</a> <a id="899" href="UF.Universes.html#637" class="Function">e₀-is-not-e₁</a> <a id="912" href="UF.Universes.html#927" class="Function">r</a>
   <a id="917" class="Keyword">where</a>
    <a id="927" href="UF.Universes.html#927" class="Function">r</a> <a id="929" class="Symbol">=</a> <a id="931" href="UF.Universes.html#542" class="Function">e₀</a>            <a id="945" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="948" class="Symbol">(</a><a id="949" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="971" class="Symbol">(</a><a id="972" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="979" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="981" href="UF.Universes.html#334" class="Function">𝟚</a><a id="982" class="Symbol">)</a> <a id="984" class="Symbol">(</a><a id="985" href="UF.Universes.html#318" class="Bound">ua</a> <a id="988" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="990" href="UF.Universes.html#334" class="Function">𝟚</a><a id="991" class="Symbol">)</a> <a id="993" href="UF.Universes.html#542" class="Function">e₀</a><a id="995" class="Symbol">)</a><a id="996" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="999" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="1009" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="1016" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="1018" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="1020" href="UF.Universes.html#792" class="Function">p₀</a> <a id="1023" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1026" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1029" class="Symbol">(</a><a id="1030" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="1037" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="1039" href="UF.Universes.html#334" class="Function">𝟚</a><a id="1040" class="Symbol">)</a> <a id="1042" href="UF.Universes.html#895" class="Bound">q</a>                                  <a id="1077" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="1087" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="1094" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="1096" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="1098" href="UF.Universes.html#795" class="Function">p₁</a> <a id="1101" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1104" href="UF.Equiv.html#6646" class="Function">inverses-are-sections</a> <a id="1126" class="Symbol">(</a><a id="1127" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="1134" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="1136" href="UF.Universes.html#334" class="Function">𝟚</a><a id="1137" class="Symbol">)</a> <a id="1139" class="Symbol">(</a><a id="1140" href="UF.Universes.html#318" class="Bound">ua</a> <a id="1143" href="UF.Universes.html#334" class="Function">𝟚</a> <a id="1145" href="UF.Universes.html#334" class="Function">𝟚</a><a id="1146" class="Symbol">)</a> <a id="1148" href="UF.Universes.html#545" class="Function">e₁</a>     <a id="1155" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="1165" href="UF.Universes.html#545" class="Function">e₁</a>            <a id="1179" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

  <a id="1184" href="UF.Universes.html#1184" class="Function">γ</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="1190" class="Symbol">(</a><a id="1191" href="UF.Sets.html#709" class="Function">is-set</a> <a id="1198" class="Symbol">(</a><a id="1199" href="UF.Universes.html#315" class="Bound">𝓤</a> <a id="1201" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1203" class="Symbol">))</a>
  <a id="1208" href="UF.Universes.html#1184" class="Function">γ</a> <a id="1210" href="UF.Universes.html#1210" class="Bound">s</a> <a id="1212" class="Symbol">=</a> <a id="1214" href="UF.Universes.html#857" class="Function">p₀-is-not-p₁</a> <a id="1227" href="UF.Universes.html#1242" class="Function">q</a>
   <a id="1232" class="Keyword">where</a>
    <a id="1242" href="UF.Universes.html#1242" class="Function">q</a> <a id="1244" class="Symbol">:</a> <a id="1246" href="UF.Universes.html#792" class="Function">p₀</a> <a id="1249" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1251" href="UF.Universes.html#795" class="Function">p₁</a>
    <a id="1258" href="UF.Universes.html#1242" class="Function">q</a> <a id="1260" class="Symbol">=</a> <a id="1262" href="UF.Universes.html#1210" class="Bound">s</a> <a id="1264" href="UF.Universes.html#792" class="Function">p₀</a> <a id="1267" href="UF.Universes.html#795" class="Function">p₁</a>

<a id="1271" class="Markup">\end{code}</a><a id="1281" class="Background">
</a></pre></body></html>

==> anc/html/UF.Yoneda.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>UF.Yoneda</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, before 2018.

A better version is in MGS.Yoneda, but currently we are using this one.

We consider &quot;natural transformations&quot; Nat A B (defined elsewhere) and
the Yoneda-machinery for them as discussed in
http://www.cs.bham.ac.uk/~mhe/yoneda/yoneda.html (2015).

See also

[1] Egbert Rijke, Introduction to Homotopy Type Theory, 2022.
    https://doi.org/10.48550/arXiv.2212.11082

[2] Egbert Rijke, Introduction to Homotopy Type Theory, 2012. Master Thesis.
    https://hottheory.files.wordpress.com/2012/08/hott2.pdf (Section 2.8).

[3] Egbert Rijke, A type-theoretical Yoneda Lemma, 2012.
    http://homotopytypetheory.org/2012/05/02/a-type-theoretical-yoneda-lemma/

</a><a id="686" class="Markup">\begin{code}</a>

<a id="700" class="Symbol">{-#</a> <a id="704" class="Keyword">OPTIONS</a> <a id="712" class="Pragma">--safe</a> <a id="719" class="Pragma">--without-K</a> <a id="731" class="Symbol">#-}</a>

<a id="736" class="Keyword">module</a> <a id="743" href="UF.Yoneda.html" class="Module">UF.Yoneda</a> <a id="753" class="Keyword">where</a>

<a id="760" class="Keyword">open</a> <a id="765" class="Keyword">import</a> <a id="772" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="UF.Base.html" class="Module">UF.Base</a> <a id="805" class="Keyword">hiding</a> <a id="812" class="Symbol">(</a><a id="813" href="UF.Base.html#161" class="Function Operator">_≈_</a><a id="816" class="Symbol">)</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="839" class="Keyword">open</a> <a id="844" class="Keyword">import</a> <a id="851" href="UF.Equiv-FunExt.html" class="Module">UF.Equiv-FunExt</a>
<a id="867" class="Keyword">open</a> <a id="872" class="Keyword">import</a> <a id="879" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="902" class="Keyword">open</a> <a id="907" class="Keyword">import</a> <a id="914" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="924" class="Keyword">open</a> <a id="929" class="Keyword">import</a> <a id="936" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="948" class="Keyword">open</a> <a id="953" class="Keyword">import</a> <a id="960" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="977" class="Keyword">open</a> <a id="982" class="Keyword">import</a> <a id="989" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="1014" class="Markup">\end{code}</a><a id="1024" class="Background">

The Yoneda element induced by a natural transformation:

</a><a id="1083" class="Markup">\begin{code}</a>

<a id="yoneda-elem"></a><a id="1097" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="1109" class="Symbol">:</a> <a id="1111" class="Symbol">{</a><a id="1112" href="UF.Yoneda.html#1112" class="Bound">X</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1118" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1120" class="Symbol">}</a> <a id="1122" class="Symbol">(</a><a id="1123" href="UF.Yoneda.html#1123" class="Bound">x</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="UF.Yoneda.html#1112" class="Bound">X</a><a id="1128" class="Symbol">)</a> <a id="1130" class="Symbol">(</a><a id="1131" href="UF.Yoneda.html#1131" class="Bound">A</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="UF.Yoneda.html#1112" class="Bound">X</a> <a id="1137" class="Symbol">→</a> <a id="1139" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1141" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1143" class="Symbol">)</a>
            <a id="1157" class="Symbol">→</a> <a id="1159" href="UF.Base.html#303" class="Function">Nat</a> <a id="1163" class="Symbol">(</a><a id="1164" href="MLTT.Id.html#267" class="Function">Id</a> <a id="1167" href="UF.Yoneda.html#1123" class="Bound">x</a><a id="1168" class="Symbol">)</a> <a id="1170" href="UF.Yoneda.html#1131" class="Bound">A</a> <a id="1172" class="Symbol">→</a> <a id="1174" href="UF.Yoneda.html#1131" class="Bound">A</a> <a id="1176" href="UF.Yoneda.html#1123" class="Bound">x</a>
<a id="1178" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="1190" href="UF.Yoneda.html#1190" class="Bound">x</a> <a id="1192" href="UF.Yoneda.html#1192" class="Bound">A</a> <a id="1194" href="UF.Yoneda.html#1194" class="Bound">η</a> <a id="1196" class="Symbol">=</a> <a id="1198" href="UF.Yoneda.html#1194" class="Bound">η</a> <a id="1200" href="UF.Yoneda.html#1190" class="Bound">x</a> <a id="1202" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="1208" class="Markup">\end{code}</a><a id="1218" class="Background">

We use capital Yoneda for the same constructions with the definition
of &quot;Nat&quot; expanded, beginning here:

</a><a id="1325" class="Markup">\begin{code}</a>

<a id="Yoneda-elem"></a><a id="1339" href="UF.Yoneda.html#1339" class="Function">Yoneda-elem</a> <a id="1351" class="Symbol">:</a> <a id="1353" class="Symbol">{</a><a id="1354" href="UF.Yoneda.html#1354" class="Bound">X</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1360" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1362" class="Symbol">}</a> <a id="1364" class="Symbol">(</a><a id="1365" href="UF.Yoneda.html#1365" class="Bound">x</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="UF.Yoneda.html#1354" class="Bound">X</a><a id="1370" class="Symbol">)</a> <a id="1372" class="Symbol">(</a><a id="1373" href="UF.Yoneda.html#1373" class="Bound">A</a> <a id="1375" class="Symbol">:</a> <a id="1377" href="UF.Yoneda.html#1354" class="Bound">X</a> <a id="1379" class="Symbol">→</a> <a id="1381" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1383" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1385" class="Symbol">)</a>
            <a id="1399" class="Symbol">→</a> <a id="1401" class="Symbol">((</a><a id="1403" href="UF.Yoneda.html#1403" class="Bound">y</a> <a id="1405" class="Symbol">:</a> <a id="1407" href="UF.Yoneda.html#1354" class="Bound">X</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="UF.Yoneda.html#1365" class="Bound">x</a> <a id="1414" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1416" href="UF.Yoneda.html#1403" class="Bound">y</a> <a id="1418" class="Symbol">→</a> <a id="1420" href="UF.Yoneda.html#1373" class="Bound">A</a> <a id="1422" href="UF.Yoneda.html#1403" class="Bound">y</a><a id="1423" class="Symbol">)</a> <a id="1425" class="Symbol">→</a> <a id="1427" href="UF.Yoneda.html#1373" class="Bound">A</a> <a id="1429" href="UF.Yoneda.html#1365" class="Bound">x</a>
<a id="1431" href="UF.Yoneda.html#1339" class="Function">Yoneda-elem</a> <a id="1443" class="Symbol">=</a> <a id="1445" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a>

<a id="1458" class="Markup">\end{code}</a><a id="1468" class="Background">

The natural transformation induced by an element:

</a><a id="1521" class="Markup">\begin{code}</a>

<a id="yoneda-nat"></a><a id="1535" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="1546" class="Symbol">:</a> <a id="1548" class="Symbol">{</a><a id="1549" href="UF.Yoneda.html#1549" class="Bound">X</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1555" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1557" class="Symbol">}</a> <a id="1559" class="Symbol">(</a><a id="1560" href="UF.Yoneda.html#1560" class="Bound">x</a> <a id="1562" class="Symbol">:</a> <a id="1564" href="UF.Yoneda.html#1549" class="Bound">X</a><a id="1565" class="Symbol">)</a> <a id="1567" class="Symbol">(</a><a id="1568" href="UF.Yoneda.html#1568" class="Bound">A</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="UF.Yoneda.html#1549" class="Bound">X</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1578" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1580" class="Symbol">)</a>
           <a id="1593" class="Symbol">→</a> <a id="1595" href="UF.Yoneda.html#1568" class="Bound">A</a> <a id="1597" href="UF.Yoneda.html#1560" class="Bound">x</a> <a id="1599" class="Symbol">→</a> <a id="1601" href="UF.Base.html#303" class="Function">Nat</a> <a id="1605" class="Symbol">(</a><a id="1606" href="MLTT.Id.html#267" class="Function">Id</a> <a id="1609" href="UF.Yoneda.html#1560" class="Bound">x</a><a id="1610" class="Symbol">)</a> <a id="1612" href="UF.Yoneda.html#1568" class="Bound">A</a>
<a id="1614" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="1625" href="UF.Yoneda.html#1625" class="Bound">x</a> <a id="1627" href="UF.Yoneda.html#1627" class="Bound">A</a> <a id="1629" href="UF.Yoneda.html#1629" class="Bound">a</a> <a id="1631" href="UF.Yoneda.html#1631" class="Bound">y</a> <a id="1633" href="UF.Yoneda.html#1633" class="Bound">p</a> <a id="1635" class="Symbol">=</a> <a id="1637" href="MLTT.Id.html#734" class="Function">transport</a> <a id="1647" href="UF.Yoneda.html#1627" class="Bound">A</a> <a id="1649" href="UF.Yoneda.html#1633" class="Bound">p</a> <a id="1651" href="UF.Yoneda.html#1629" class="Bound">a</a>

<a id="Yoneda-nat"></a><a id="1654" href="UF.Yoneda.html#1654" class="Function">Yoneda-nat</a> <a id="1665" class="Symbol">:</a> <a id="1667" class="Symbol">{</a><a id="1668" href="UF.Yoneda.html#1668" class="Bound">X</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1674" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1676" class="Symbol">}</a> <a id="1678" class="Symbol">(</a><a id="1679" href="UF.Yoneda.html#1679" class="Bound">x</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="UF.Yoneda.html#1668" class="Bound">X</a><a id="1684" class="Symbol">)</a> <a id="1686" class="Symbol">(</a><a id="1687" href="UF.Yoneda.html#1687" class="Bound">A</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="UF.Yoneda.html#1668" class="Bound">X</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1697" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1699" class="Symbol">)</a>
           <a id="1712" class="Symbol">→</a> <a id="1714" href="UF.Yoneda.html#1687" class="Bound">A</a> <a id="1716" href="UF.Yoneda.html#1679" class="Bound">x</a> <a id="1718" class="Symbol">→</a> <a id="1720" class="Symbol">(</a><a id="1721" href="UF.Yoneda.html#1721" class="Bound">y</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="UF.Yoneda.html#1668" class="Bound">X</a><a id="1726" class="Symbol">)</a> <a id="1728" class="Symbol">→</a> <a id="1730" href="UF.Yoneda.html#1679" class="Bound">x</a> <a id="1732" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1734" href="UF.Yoneda.html#1721" class="Bound">y</a> <a id="1736" class="Symbol">→</a> <a id="1738" href="UF.Yoneda.html#1687" class="Bound">A</a> <a id="1740" href="UF.Yoneda.html#1721" class="Bound">y</a>
<a id="1742" href="UF.Yoneda.html#1654" class="Function">Yoneda-nat</a> <a id="1753" class="Symbol">=</a> <a id="1755" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a>

<a id="1767" class="Markup">\end{code}</a><a id="1777" class="Background">

Notice that this is the based recursion principle for the identity type.

The Yoneda Lemma says that every natural transformation is induced by
its Yoneda element:

</a><a id="1944" class="Markup">\begin{code}</a>

<a id="1958" class="Keyword">private</a>
 <a id="_≈_"></a><a id="1967" href="UF.Yoneda.html#1967" class="Function Operator">_≈_</a> <a id="1971" class="Symbol">:</a> <a id="1973" class="Symbol">{</a><a id="1974" href="UF.Yoneda.html#1974" class="Bound">X</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1980" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1982" class="Symbol">}</a> <a id="1984" class="Symbol">{</a><a id="1985" href="UF.Yoneda.html#1985" class="Bound">x</a> <a id="1987" class="Symbol">:</a> <a id="1989" href="UF.Yoneda.html#1974" class="Bound">X</a><a id="1990" class="Symbol">}</a> <a id="1992" class="Symbol">{</a><a id="1993" href="UF.Yoneda.html#1993" class="Bound">A</a> <a id="1995" class="Symbol">:</a> <a id="1997" href="UF.Yoneda.html#1974" class="Bound">X</a> <a id="1999" class="Symbol">→</a> <a id="2001" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2003" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2005" class="Symbol">}</a> <a id="2007" class="Symbol">→</a> <a id="2009" href="UF.Base.html#303" class="Function">Nat</a> <a id="2013" class="Symbol">(</a><a id="2014" href="MLTT.Id.html#267" class="Function">Id</a> <a id="2017" href="UF.Yoneda.html#1985" class="Bound">x</a><a id="2018" class="Symbol">)</a> <a id="2020" href="UF.Yoneda.html#1993" class="Bound">A</a> <a id="2022" class="Symbol">→</a> <a id="2024" href="UF.Base.html#303" class="Function">Nat</a> <a id="2028" class="Symbol">(</a><a id="2029" href="MLTT.Id.html#267" class="Function">Id</a> <a id="2032" href="UF.Yoneda.html#1985" class="Bound">x</a><a id="2033" class="Symbol">)</a> <a id="2035" href="UF.Yoneda.html#1993" class="Bound">A</a> <a id="2037" class="Symbol">→</a> <a id="2039" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2041" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2043" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2045" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="2048" href="UF.Yoneda.html#2048" class="Bound">η</a> <a id="2050" href="UF.Yoneda.html#1967" class="Function Operator">≈</a> <a id="2052" href="UF.Yoneda.html#2052" class="Bound">θ</a> <a id="2054" class="Symbol">=</a> <a id="2056" class="Symbol">∀</a> <a id="2058" href="UF.Yoneda.html#2058" class="Bound">y</a> <a id="2060" class="Symbol">→</a> <a id="2062" href="UF.Yoneda.html#2048" class="Bound">η</a> <a id="2064" href="UF.Yoneda.html#2058" class="Bound">y</a> <a id="2066" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="2068" href="UF.Yoneda.html#2052" class="Bound">θ</a> <a id="2070" href="UF.Yoneda.html#2058" class="Bound">y</a>

<a id="yoneda-lemma"></a><a id="2073" href="UF.Yoneda.html#2073" class="Function">yoneda-lemma</a> <a id="2086" class="Symbol">:</a> <a id="2088" class="Symbol">{</a><a id="2089" href="UF.Yoneda.html#2089" class="Bound">X</a> <a id="2091" class="Symbol">:</a> <a id="2093" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2095" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2097" class="Symbol">}</a> <a id="2099" class="Symbol">(</a><a id="2100" href="UF.Yoneda.html#2100" class="Bound">x</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="UF.Yoneda.html#2089" class="Bound">X</a><a id="2105" class="Symbol">)</a> <a id="2107" class="Symbol">(</a><a id="2108" href="UF.Yoneda.html#2108" class="Bound">A</a> <a id="2110" class="Symbol">:</a> <a id="2112" href="UF.Yoneda.html#2089" class="Bound">X</a> <a id="2114" class="Symbol">→</a> <a id="2116" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2118" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2120" class="Symbol">)</a> <a id="2122" class="Symbol">(</a><a id="2123" href="UF.Yoneda.html#2123" class="Bound">η</a> <a id="2125" class="Symbol">:</a> <a id="2127" href="UF.Base.html#303" class="Function">Nat</a> <a id="2131" class="Symbol">(</a><a id="2132" href="MLTT.Id.html#267" class="Function">Id</a> <a id="2135" href="UF.Yoneda.html#2100" class="Bound">x</a><a id="2136" class="Symbol">)</a> <a id="2138" href="UF.Yoneda.html#2108" class="Bound">A</a><a id="2139" class="Symbol">)</a>
             <a id="2154" class="Symbol">→</a> <a id="2156" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="2167" href="UF.Yoneda.html#2100" class="Bound">x</a> <a id="2169" href="UF.Yoneda.html#2108" class="Bound">A</a> <a id="2171" class="Symbol">(</a><a id="2172" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="2184" href="UF.Yoneda.html#2100" class="Bound">x</a> <a id="2186" href="UF.Yoneda.html#2108" class="Bound">A</a> <a id="2188" href="UF.Yoneda.html#2123" class="Bound">η</a><a id="2189" class="Symbol">)</a> <a id="2191" href="UF.Yoneda.html#1967" class="Function Operator">≈</a> <a id="2193" href="UF.Yoneda.html#2123" class="Bound">η</a>
<a id="2195" href="UF.Yoneda.html#2073" class="Function">yoneda-lemma</a> <a id="2208" href="UF.Yoneda.html#2208" class="Bound">x</a> <a id="2210" href="UF.Yoneda.html#2210" class="Bound">A</a> <a id="2212" href="UF.Yoneda.html#2212" class="Bound">η</a> <a id="2214" href="UF.Yoneda.html#2214" class="Bound">y</a> <a id="2216" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2221" class="Symbol">=</a> <a id="2223" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Yoneda-lemma"></a><a id="2229" href="UF.Yoneda.html#2229" class="Function">Yoneda-lemma</a> <a id="2242" class="Symbol">:</a> <a id="2244" class="Symbol">{</a><a id="2245" href="UF.Yoneda.html#2245" class="Bound">X</a> <a id="2247" class="Symbol">:</a> <a id="2249" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2251" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2253" class="Symbol">}</a> <a id="2255" class="Symbol">(</a><a id="2256" href="UF.Yoneda.html#2256" class="Bound">x</a> <a id="2258" class="Symbol">:</a> <a id="2260" href="UF.Yoneda.html#2245" class="Bound">X</a><a id="2261" class="Symbol">)</a> <a id="2263" class="Symbol">(</a><a id="2264" href="UF.Yoneda.html#2264" class="Bound">A</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="UF.Yoneda.html#2245" class="Bound">X</a> <a id="2270" class="Symbol">→</a> <a id="2272" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2274" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2276" class="Symbol">)</a>
               <a id="2293" class="Symbol">(</a><a id="2294" href="UF.Yoneda.html#2294" class="Bound">η</a> <a id="2296" class="Symbol">:</a> <a id="2298" class="Symbol">(</a><a id="2299" href="UF.Yoneda.html#2299" class="Bound">y</a> <a id="2301" class="Symbol">:</a> <a id="2303" href="UF.Yoneda.html#2245" class="Bound">X</a><a id="2304" class="Symbol">)</a> <a id="2306" class="Symbol">→</a> <a id="2308" href="UF.Yoneda.html#2256" class="Bound">x</a> <a id="2310" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2312" href="UF.Yoneda.html#2299" class="Bound">y</a> <a id="2314" class="Symbol">→</a> <a id="2316" href="UF.Yoneda.html#2264" class="Bound">A</a> <a id="2318" href="UF.Yoneda.html#2299" class="Bound">y</a><a id="2319" class="Symbol">)</a> <a id="2321" class="Symbol">(</a><a id="2322" href="UF.Yoneda.html#2322" class="Bound">y</a> <a id="2324" class="Symbol">:</a> <a id="2326" href="UF.Yoneda.html#2245" class="Bound">X</a><a id="2327" class="Symbol">)</a> <a id="2329" class="Symbol">(</a><a id="2330" href="UF.Yoneda.html#2330" class="Bound">p</a> <a id="2332" class="Symbol">:</a> <a id="2334" href="UF.Yoneda.html#2256" class="Bound">x</a> <a id="2336" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2338" href="UF.Yoneda.html#2322" class="Bound">y</a><a id="2339" class="Symbol">)</a>
             <a id="2354" class="Symbol">→</a> <a id="2356" href="MLTT.Id.html#734" class="Function">transport</a> <a id="2366" href="UF.Yoneda.html#2264" class="Bound">A</a> <a id="2368" href="UF.Yoneda.html#2330" class="Bound">p</a> <a id="2370" class="Symbol">(</a><a id="2371" href="UF.Yoneda.html#2294" class="Bound">η</a> <a id="2373" href="UF.Yoneda.html#2256" class="Bound">x</a> <a id="2375" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="2379" class="Symbol">)</a> <a id="2381" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2383" href="UF.Yoneda.html#2294" class="Bound">η</a> <a id="2385" href="UF.Yoneda.html#2322" class="Bound">y</a> <a id="2387" href="UF.Yoneda.html#2330" class="Bound">p</a>
<a id="2389" href="UF.Yoneda.html#2229" class="Function">Yoneda-lemma</a> <a id="2402" class="Symbol">=</a> <a id="2404" href="UF.Yoneda.html#2073" class="Function">yoneda-lemma</a>

<a id="2418" class="Markup">\end{code}</a><a id="2428" class="Background">

From another point of view, the Yoneda Lemma says that every natural
transformation η is recursively defined.

</a><a id="2541" class="Markup">\begin{code}</a>

<a id="yoneda-lemma&#39;"></a><a id="2555" href="UF.Yoneda.html#2555" class="Function">yoneda-lemma&#39;</a> <a id="2569" class="Symbol">:</a> <a id="2571" href="UF.FunExt.html#996" class="Function">FunExt</a>
              <a id="2592" class="Symbol">→</a> <a id="2594" class="Symbol">{</a><a id="2595" href="UF.Yoneda.html#2595" class="Bound">X</a> <a id="2597" class="Symbol">:</a> <a id="2599" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2601" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2603" class="Symbol">}</a> <a id="2605" class="Symbol">(</a><a id="2606" href="UF.Yoneda.html#2606" class="Bound">x</a> <a id="2608" class="Symbol">:</a> <a id="2610" href="UF.Yoneda.html#2595" class="Bound">X</a><a id="2611" class="Symbol">)</a> <a id="2613" class="Symbol">(</a><a id="2614" href="UF.Yoneda.html#2614" class="Bound">A</a> <a id="2616" class="Symbol">:</a> <a id="2618" href="UF.Yoneda.html#2595" class="Bound">X</a> <a id="2620" class="Symbol">→</a> <a id="2622" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2624" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2626" class="Symbol">)</a> <a id="2628" class="Symbol">(</a><a id="2629" href="UF.Yoneda.html#2629" class="Bound">η</a> <a id="2631" class="Symbol">:</a> <a id="2633" href="UF.Base.html#303" class="Function">Nat</a> <a id="2637" class="Symbol">(</a><a id="2638" href="MLTT.Id.html#267" class="Function">Id</a> <a id="2641" href="UF.Yoneda.html#2606" class="Bound">x</a><a id="2642" class="Symbol">)</a> <a id="2644" href="UF.Yoneda.html#2614" class="Bound">A</a><a id="2645" class="Symbol">)</a>
              <a id="2661" class="Symbol">→</a> <a id="2663" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="2674" href="UF.Yoneda.html#2606" class="Bound">x</a> <a id="2676" href="UF.Yoneda.html#2614" class="Bound">A</a> <a id="2678" class="Symbol">(</a><a id="2679" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="2691" href="UF.Yoneda.html#2606" class="Bound">x</a> <a id="2693" href="UF.Yoneda.html#2614" class="Bound">A</a> <a id="2695" href="UF.Yoneda.html#2629" class="Bound">η</a><a id="2696" class="Symbol">)</a> <a id="2698" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2700" href="UF.Yoneda.html#2629" class="Bound">η</a>
<a id="2702" href="UF.Yoneda.html#2555" class="Function">yoneda-lemma&#39;</a> <a id="2716" class="Symbol">{</a><a id="2717" href="UF.Yoneda.html#2717" class="Bound">𝓤</a><a id="2718" class="Symbol">}</a> <a id="2720" class="Symbol">{</a><a id="2721" href="UF.Yoneda.html#2721" class="Bound">𝓥</a><a id="2722" class="Symbol">}</a> <a id="2724" href="UF.Yoneda.html#2724" class="Bound">fe</a> <a id="2727" href="UF.Yoneda.html#2727" class="Bound">x</a> <a id="2729" href="UF.Yoneda.html#2729" class="Bound">A</a> <a id="2731" href="UF.Yoneda.html#2731" class="Bound">η</a> <a id="2733" class="Symbol">=</a> <a id="2735" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="2743" class="Symbol">(</a><a id="2744" href="UF.Yoneda.html#2724" class="Bound">fe</a> <a id="2747" href="UF.Yoneda.html#2717" class="Bound">𝓤</a> <a id="2749" class="Symbol">(</a><a id="2750" href="UF.Yoneda.html#2717" class="Bound">𝓤</a> <a id="2752" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="2754" href="UF.Yoneda.html#2721" class="Bound">𝓥</a><a id="2755" class="Symbol">))</a>
                                   <a id="2793" class="Symbol">(λ</a> <a id="2796" href="UF.Yoneda.html#2796" class="Bound">y</a> <a id="2798" class="Symbol">→</a> <a id="2800" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="2808" class="Symbol">(</a><a id="2809" href="UF.Yoneda.html#2724" class="Bound">fe</a> <a id="2812" href="UF.Yoneda.html#2717" class="Bound">𝓤</a> <a id="2814" href="UF.Yoneda.html#2721" class="Bound">𝓥</a><a id="2815" class="Symbol">)</a>
                                            <a id="2861" class="Symbol">(λ</a> <a id="2864" href="UF.Yoneda.html#2864" class="Bound">p</a> <a id="2866" class="Symbol">→</a> <a id="2868" href="UF.Yoneda.html#2073" class="Function">yoneda-lemma</a> <a id="2881" href="UF.Yoneda.html#2727" class="Bound">x</a> <a id="2883" href="UF.Yoneda.html#2729" class="Bound">A</a> <a id="2885" href="UF.Yoneda.html#2731" class="Bound">η</a> <a id="2887" href="UF.Yoneda.html#2796" class="Bound">y</a> <a id="2889" href="UF.Yoneda.html#2864" class="Bound">p</a><a id="2890" class="Symbol">))</a>

<a id="2894" class="Markup">\end{code}</a><a id="2904" class="Background">

The word &quot;computation&quot; here arises from a tradition in MLTT and should
not be taken too seriously:

</a><a id="3006" class="Markup">\begin{code}</a>

<a id="Yoneda-computation"></a><a id="3020" href="UF.Yoneda.html#3020" class="Function">Yoneda-computation</a> <a id="3039" class="Symbol">:</a> <a id="3041" class="Symbol">{</a><a id="3042" href="UF.Yoneda.html#3042" class="Bound">X</a> <a id="3044" class="Symbol">:</a> <a id="3046" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3048" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3050" class="Symbol">}</a> <a id="3052" class="Symbol">(</a><a id="3053" href="UF.Yoneda.html#3053" class="Bound">x</a> <a id="3055" class="Symbol">:</a> <a id="3057" href="UF.Yoneda.html#3042" class="Bound">X</a><a id="3058" class="Symbol">)</a> <a id="3060" class="Symbol">(</a><a id="3061" href="UF.Yoneda.html#3061" class="Bound">A</a> <a id="3063" class="Symbol">:</a> <a id="3065" href="UF.Yoneda.html#3042" class="Bound">X</a> <a id="3067" class="Symbol">→</a> <a id="3069" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3071" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3073" class="Symbol">)</a> <a id="3075" class="Symbol">(</a><a id="3076" href="UF.Yoneda.html#3076" class="Bound">a</a> <a id="3078" class="Symbol">:</a> <a id="3080" href="UF.Yoneda.html#3061" class="Bound">A</a> <a id="3082" href="UF.Yoneda.html#3053" class="Bound">x</a><a id="3083" class="Symbol">)</a>
                   <a id="3104" class="Symbol">→</a> <a id="3106" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3116" href="UF.Yoneda.html#3061" class="Bound">A</a> <a id="3118" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3123" href="UF.Yoneda.html#3076" class="Bound">a</a> <a id="3125" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3127" href="UF.Yoneda.html#3076" class="Bound">a</a>
<a id="3129" href="UF.Yoneda.html#3020" class="Function">Yoneda-computation</a> <a id="3148" href="UF.Yoneda.html#3148" class="Bound">x</a> <a id="3150" href="UF.Yoneda.html#3150" class="Bound">A</a> <a id="3152" href="UF.Yoneda.html#3152" class="Bound">a</a> <a id="3154" class="Symbol">=</a> <a id="3156" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="yoneda-computation"></a><a id="3162" href="UF.Yoneda.html#3162" class="Function">yoneda-computation</a> <a id="3181" class="Symbol">:</a> <a id="3183" class="Symbol">{</a><a id="3184" href="UF.Yoneda.html#3184" class="Bound">X</a> <a id="3186" class="Symbol">:</a> <a id="3188" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3190" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3192" class="Symbol">}</a> <a id="3194" class="Symbol">(</a><a id="3195" href="UF.Yoneda.html#3195" class="Bound">x</a> <a id="3197" class="Symbol">:</a> <a id="3199" href="UF.Yoneda.html#3184" class="Bound">X</a><a id="3200" class="Symbol">)</a> <a id="3202" class="Symbol">(</a><a id="3203" href="UF.Yoneda.html#3203" class="Bound">A</a> <a id="3205" class="Symbol">:</a> <a id="3207" href="UF.Yoneda.html#3184" class="Bound">X</a> <a id="3209" class="Symbol">→</a> <a id="3211" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3213" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3215" class="Symbol">)</a> <a id="3217" class="Symbol">(</a><a id="3218" href="UF.Yoneda.html#3218" class="Bound">a</a> <a id="3220" class="Symbol">:</a> <a id="3222" href="UF.Yoneda.html#3203" class="Bound">A</a> <a id="3224" href="UF.Yoneda.html#3195" class="Bound">x</a><a id="3225" class="Symbol">)</a>
                   <a id="3246" class="Symbol">→</a> <a id="3248" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="3260" href="UF.Yoneda.html#3195" class="Bound">x</a> <a id="3262" href="UF.Yoneda.html#3203" class="Bound">A</a> <a id="3264" class="Symbol">(</a><a id="3265" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="3276" href="UF.Yoneda.html#3195" class="Bound">x</a> <a id="3278" href="UF.Yoneda.html#3203" class="Bound">A</a> <a id="3280" href="UF.Yoneda.html#3218" class="Bound">a</a><a id="3281" class="Symbol">)</a> <a id="3283" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3285" href="UF.Yoneda.html#3218" class="Bound">a</a>
<a id="3287" href="UF.Yoneda.html#3162" class="Function">yoneda-computation</a> <a id="3306" href="UF.Yoneda.html#3306" class="Bound">x</a> <a id="3308" href="UF.Yoneda.html#3308" class="Bound">A</a> <a id="3310" class="Symbol">=</a> <a id="3312" href="UF.Yoneda.html#3020" class="Function">Yoneda-computation</a> <a id="3331" href="UF.Yoneda.html#3306" class="Bound">x</a> <a id="3333" href="UF.Yoneda.html#3308" class="Bound">A</a>

<a id="yoneda-elem-is-equiv"></a><a id="3336" href="UF.Yoneda.html#3336" class="Function">yoneda-elem-is-equiv</a> <a id="3357" class="Symbol">:</a> <a id="3359" href="UF.FunExt.html#996" class="Function">FunExt</a>
                     <a id="3387" class="Symbol">→</a> <a id="3389" class="Symbol">{</a><a id="3390" href="UF.Yoneda.html#3390" class="Bound">X</a> <a id="3392" class="Symbol">:</a> <a id="3394" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3396" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3398" class="Symbol">}</a> <a id="3400" class="Symbol">(</a><a id="3401" href="UF.Yoneda.html#3401" class="Bound">x</a> <a id="3403" class="Symbol">:</a> <a id="3405" href="UF.Yoneda.html#3390" class="Bound">X</a><a id="3406" class="Symbol">)</a> <a id="3408" class="Symbol">(</a><a id="3409" href="UF.Yoneda.html#3409" class="Bound">A</a> <a id="3411" class="Symbol">:</a> <a id="3413" href="UF.Yoneda.html#3390" class="Bound">X</a> <a id="3415" class="Symbol">→</a> <a id="3417" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3419" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3421" class="Symbol">)</a>
                     <a id="3444" class="Symbol">→</a> <a id="3446" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3455" class="Symbol">(</a><a id="3456" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="3468" href="UF.Yoneda.html#3401" class="Bound">x</a> <a id="3470" href="UF.Yoneda.html#3409" class="Bound">A</a><a id="3471" class="Symbol">)</a>
<a id="3473" href="UF.Yoneda.html#3336" class="Function">yoneda-elem-is-equiv</a> <a id="3494" href="UF.Yoneda.html#3494" class="Bound">fe</a> <a id="3497" href="UF.Yoneda.html#3497" class="Bound">x</a> <a id="3499" href="UF.Yoneda.html#3499" class="Bound">A</a> <a id="3501" class="Symbol">=</a> <a id="3503" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a>
                               <a id="3551" class="Symbol">(</a><a id="3552" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="3564" href="UF.Yoneda.html#3497" class="Bound">x</a> <a id="3566" href="UF.Yoneda.html#3499" class="Bound">A</a><a id="3567" class="Symbol">)</a>
                               <a id="3600" class="Symbol">(</a><a id="3601" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="3612" href="UF.Yoneda.html#3497" class="Bound">x</a> <a id="3614" href="UF.Yoneda.html#3499" class="Bound">A</a> <a id="3616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                <a id="3650" href="UF.Yoneda.html#2555" class="Function">yoneda-lemma&#39;</a> <a id="3664" href="UF.Yoneda.html#3494" class="Bound">fe</a> <a id="3667" href="UF.Yoneda.html#3497" class="Bound">x</a> <a id="3669" href="UF.Yoneda.html#3499" class="Bound">A</a> <a id="3671" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                <a id="3705" href="UF.Yoneda.html#3162" class="Function">yoneda-computation</a> <a id="3724" href="UF.Yoneda.html#3497" class="Bound">x</a> <a id="3726" href="UF.Yoneda.html#3499" class="Bound">A</a><a id="3727" class="Symbol">)</a>

<a id="yoneda-nat-is-equiv"></a><a id="3730" href="UF.Yoneda.html#3730" class="Function">yoneda-nat-is-equiv</a> <a id="3750" class="Symbol">:</a> <a id="3752" href="UF.FunExt.html#996" class="Function">FunExt</a>
                    <a id="3779" class="Symbol">→</a> <a id="3781" class="Symbol">{</a><a id="3782" href="UF.Yoneda.html#3782" class="Bound">X</a> <a id="3784" class="Symbol">:</a> <a id="3786" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3788" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3790" class="Symbol">}</a> <a id="3792" class="Symbol">(</a><a id="3793" href="UF.Yoneda.html#3793" class="Bound">x</a> <a id="3795" class="Symbol">:</a> <a id="3797" href="UF.Yoneda.html#3782" class="Bound">X</a><a id="3798" class="Symbol">)</a> <a id="3800" class="Symbol">(</a><a id="3801" href="UF.Yoneda.html#3801" class="Bound">A</a> <a id="3803" class="Symbol">:</a> <a id="3805" href="UF.Yoneda.html#3782" class="Bound">X</a> <a id="3807" class="Symbol">→</a> <a id="3809" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3811" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3813" class="Symbol">)</a>
                    <a id="3835" class="Symbol">→</a> <a id="3837" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="3846" class="Symbol">(</a><a id="3847" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="3858" href="UF.Yoneda.html#3793" class="Bound">x</a> <a id="3860" href="UF.Yoneda.html#3801" class="Bound">A</a><a id="3861" class="Symbol">)</a>
<a id="3863" href="UF.Yoneda.html#3730" class="Function">yoneda-nat-is-equiv</a> <a id="3883" href="UF.Yoneda.html#3883" class="Bound">fe</a> <a id="3886" class="Symbol">{</a><a id="3887" href="UF.Yoneda.html#3887" class="Bound">X</a><a id="3888" class="Symbol">}</a> <a id="3890" href="UF.Yoneda.html#3890" class="Bound">x</a> <a id="3892" href="UF.Yoneda.html#3892" class="Bound">A</a> <a id="3894" class="Symbol">=</a> <a id="3896" href="UF.Equiv.html#7952" class="Function">qinvs-are-equivs</a>
                                  <a id="3947" class="Symbol">(</a><a id="3948" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="3959" href="UF.Yoneda.html#3890" class="Bound">x</a> <a id="3961" href="UF.Yoneda.html#3892" class="Bound">A</a><a id="3962" class="Symbol">)</a>
                                  <a id="3998" class="Symbol">(</a><a id="3999" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="4011" href="UF.Yoneda.html#3890" class="Bound">x</a> <a id="4013" href="UF.Yoneda.html#3892" class="Bound">A</a> <a id="4015" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                   <a id="4052" href="UF.Yoneda.html#3162" class="Function">yoneda-computation</a> <a id="4071" href="UF.Yoneda.html#3890" class="Bound">x</a> <a id="4073" href="UF.Yoneda.html#3892" class="Bound">A</a> <a id="4075" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                   <a id="4112" href="UF.Yoneda.html#2555" class="Function">yoneda-lemma&#39;</a> <a id="4126" href="UF.Yoneda.html#3883" class="Bound">fe</a> <a id="4129" href="UF.Yoneda.html#3890" class="Bound">x</a> <a id="4131" href="UF.Yoneda.html#3892" class="Bound">A</a><a id="4132" class="Symbol">)</a>

<a id="yoneda-equivalence"></a><a id="4135" href="UF.Yoneda.html#4135" class="Function">yoneda-equivalence</a> <a id="4154" class="Symbol">:</a> <a id="4156" href="UF.FunExt.html#996" class="Function">FunExt</a>
                   <a id="4182" class="Symbol">→</a> <a id="4184" class="Symbol">{</a><a id="4185" href="UF.Yoneda.html#4185" class="Bound">X</a> <a id="4187" class="Symbol">:</a> <a id="4189" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4191" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4193" class="Symbol">}</a> <a id="4195" class="Symbol">(</a><a id="4196" href="UF.Yoneda.html#4196" class="Bound">x</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="UF.Yoneda.html#4185" class="Bound">X</a><a id="4201" class="Symbol">)</a> <a id="4203" class="Symbol">(</a><a id="4204" href="UF.Yoneda.html#4204" class="Bound">A</a> <a id="4206" class="Symbol">:</a> <a id="4208" href="UF.Yoneda.html#4185" class="Bound">X</a> <a id="4210" class="Symbol">→</a> <a id="4212" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4214" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4216" class="Symbol">)</a>
                   <a id="4237" class="Symbol">→</a> <a id="4239" href="UF.Yoneda.html#4204" class="Bound">A</a> <a id="4241" href="UF.Yoneda.html#4196" class="Bound">x</a> <a id="4243" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4245" href="UF.Base.html#303" class="Function">Nat</a> <a id="4249" class="Symbol">(</a><a id="4250" href="MLTT.Id.html#267" class="Function">Id</a> <a id="4253" href="UF.Yoneda.html#4196" class="Bound">x</a><a id="4254" class="Symbol">)</a> <a id="4256" href="UF.Yoneda.html#4204" class="Bound">A</a>
<a id="4258" href="UF.Yoneda.html#4135" class="Function">yoneda-equivalence</a> <a id="4277" href="UF.Yoneda.html#4277" class="Bound">fe</a> <a id="4280" href="UF.Yoneda.html#4280" class="Bound">x</a> <a id="4282" href="UF.Yoneda.html#4282" class="Bound">A</a> <a id="4284" class="Symbol">=</a> <a id="4286" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="4297" href="UF.Yoneda.html#4280" class="Bound">x</a> <a id="4299" href="UF.Yoneda.html#4282" class="Bound">A</a> <a id="4301" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4303" href="UF.Yoneda.html#3730" class="Function">yoneda-nat-is-equiv</a> <a id="4323" href="UF.Yoneda.html#4277" class="Bound">fe</a> <a id="4326" href="UF.Yoneda.html#4280" class="Bound">x</a> <a id="4328" href="UF.Yoneda.html#4282" class="Bound">A</a>

<a id="Yoneda-equivalence"></a><a id="4331" href="UF.Yoneda.html#4331" class="Function">Yoneda-equivalence</a> <a id="4350" class="Symbol">:</a> <a id="4352" href="UF.FunExt.html#996" class="Function">FunExt</a>
                   <a id="4378" class="Symbol">→</a> <a id="4380" class="Symbol">{</a><a id="4381" href="UF.Yoneda.html#4381" class="Bound">X</a> <a id="4383" class="Symbol">:</a> <a id="4385" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4387" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4389" class="Symbol">}</a> <a id="4391" class="Symbol">(</a><a id="4392" href="UF.Yoneda.html#4392" class="Bound">x</a> <a id="4394" class="Symbol">:</a> <a id="4396" href="UF.Yoneda.html#4381" class="Bound">X</a><a id="4397" class="Symbol">)</a> <a id="4399" class="Symbol">(</a><a id="4400" href="UF.Yoneda.html#4400" class="Bound">A</a> <a id="4402" class="Symbol">:</a> <a id="4404" href="UF.Yoneda.html#4381" class="Bound">X</a> <a id="4406" class="Symbol">→</a> <a id="4408" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4410" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4412" class="Symbol">)</a>
                   <a id="4433" class="Symbol">→</a> <a id="4435" href="UF.Yoneda.html#4400" class="Bound">A</a> <a id="4437" href="UF.Yoneda.html#4392" class="Bound">x</a> <a id="4439" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4441" class="Symbol">(∀</a> <a id="4444" href="UF.Yoneda.html#4444" class="Bound">y</a> <a id="4446" class="Symbol">→</a> <a id="4448" href="UF.Yoneda.html#4392" class="Bound">x</a> <a id="4450" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4452" href="UF.Yoneda.html#4444" class="Bound">y</a> <a id="4454" class="Symbol">→</a> <a id="4456" href="UF.Yoneda.html#4400" class="Bound">A</a> <a id="4458" href="UF.Yoneda.html#4444" class="Bound">y</a><a id="4459" class="Symbol">)</a>
<a id="4461" href="UF.Yoneda.html#4331" class="Function">Yoneda-equivalence</a> <a id="4480" class="Symbol">=</a> <a id="4482" href="UF.Yoneda.html#4135" class="Function">yoneda-equivalence</a>

<a id="4502" class="Markup">\end{code}</a><a id="4512" class="Background">

Next we observe that centers of contraction are universal elements in
the sense of category theory.

</a><a id="4615" class="Markup">\begin{code}</a>

<a id="is-universal-element-of"></a><a id="4629" href="UF.Yoneda.html#4629" class="Function">is-universal-element-of</a> <a id="4653" class="Symbol">:</a> <a id="4655" class="Symbol">{</a><a id="4656" href="UF.Yoneda.html#4656" class="Bound">X</a> <a id="4658" class="Symbol">:</a> <a id="4660" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4662" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4664" class="Symbol">}</a> <a id="4666" class="Symbol">(</a><a id="4667" href="UF.Yoneda.html#4667" class="Bound">A</a> <a id="4669" class="Symbol">:</a> <a id="4671" href="UF.Yoneda.html#4656" class="Bound">X</a> <a id="4673" class="Symbol">→</a> <a id="4675" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4677" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4679" class="Symbol">)</a> <a id="4681" class="Symbol">→</a> <a id="4683" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4685" href="UF.Yoneda.html#4667" class="Bound">A</a> <a id="4687" class="Symbol">→</a> <a id="4689" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4691" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4693" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4695" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="4697" href="UF.Yoneda.html#4629" class="Function">is-universal-element-of</a> <a id="4721" class="Symbol">{</a><a id="4722" href="UF.Yoneda.html#4722" class="Bound">𝓤</a><a id="4723" class="Symbol">}</a> <a id="4725" class="Symbol">{</a><a id="4726" href="UF.Yoneda.html#4726" class="Bound">𝓥</a><a id="4727" class="Symbol">}</a> <a id="4729" class="Symbol">{</a><a id="4730" href="UF.Yoneda.html#4730" class="Bound">X</a><a id="4731" class="Symbol">}</a> <a id="4733" href="UF.Yoneda.html#4733" class="Bound">A</a> <a id="4735" class="Symbol">(</a><a id="4736" href="UF.Yoneda.html#4736" class="Bound">x</a> <a id="4738" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4740" href="UF.Yoneda.html#4740" class="Bound">a</a><a id="4741" class="Symbol">)</a> <a id="4743" class="Symbol">=</a>
 <a id="4746" class="Symbol">(</a><a id="4747" href="UF.Yoneda.html#4747" class="Bound">y</a> <a id="4749" class="Symbol">:</a> <a id="4751" href="UF.Yoneda.html#4730" class="Bound">X</a><a id="4752" class="Symbol">)</a> <a id="4754" class="Symbol">(</a><a id="4755" href="UF.Yoneda.html#4755" class="Bound">b</a> <a id="4757" class="Symbol">:</a> <a id="4759" href="UF.Yoneda.html#4733" class="Bound">A</a> <a id="4761" href="UF.Yoneda.html#4747" class="Bound">y</a><a id="4762" class="Symbol">)</a> <a id="4764" class="Symbol">→</a> <a id="4766" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4768" href="UF.Yoneda.html#4768" class="Bound">p</a> <a id="4770" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4772" href="UF.Yoneda.html#4736" class="Bound">x</a> <a id="4774" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4776" href="UF.Yoneda.html#4747" class="Bound">y</a> <a id="4778" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4780" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="4791" href="UF.Yoneda.html#4736" class="Bound">x</a> <a id="4793" href="UF.Yoneda.html#4733" class="Bound">A</a> <a id="4795" href="UF.Yoneda.html#4740" class="Bound">a</a> <a id="4797" href="UF.Yoneda.html#4747" class="Bound">y</a> <a id="4799" href="UF.Yoneda.html#4768" class="Bound">p</a> <a id="4801" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4803" href="UF.Yoneda.html#4755" class="Bound">b</a>

<a id="universal-element-is-central"></a><a id="4806" href="UF.Yoneda.html#4806" class="Function">universal-element-is-central</a> <a id="4835" class="Symbol">:</a> <a id="4837" class="Symbol">{</a><a id="4838" href="UF.Yoneda.html#4838" class="Bound">X</a> <a id="4840" class="Symbol">:</a> <a id="4842" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4844" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4846" class="Symbol">}</a> <a id="4848" class="Symbol">{</a><a id="4849" href="UF.Yoneda.html#4849" class="Bound">A</a> <a id="4851" class="Symbol">:</a> <a id="4853" href="UF.Yoneda.html#4838" class="Bound">X</a> <a id="4855" class="Symbol">→</a> <a id="4857" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4859" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4861" class="Symbol">}</a> <a id="4863" class="Symbol">(</a><a id="4864" href="UF.Yoneda.html#4864" class="Bound">σ</a> <a id="4866" class="Symbol">:</a> <a id="4868" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4870" href="UF.Yoneda.html#4849" class="Bound">A</a><a id="4871" class="Symbol">)</a>
                             <a id="4902" class="Symbol">→</a> <a id="4904" href="UF.Yoneda.html#4629" class="Function">is-universal-element-of</a> <a id="4928" href="UF.Yoneda.html#4849" class="Bound">A</a> <a id="4930" href="UF.Yoneda.html#4864" class="Bound">σ</a>
                             <a id="4961" class="Symbol">→</a> <a id="4963" href="UF.Subsingletons.html#1497" class="Function">is-central</a> <a id="4974" class="Symbol">(</a><a id="4975" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="4977" href="UF.Yoneda.html#4849" class="Bound">A</a><a id="4978" class="Symbol">)</a> <a id="4980" href="UF.Yoneda.html#4864" class="Bound">σ</a>
<a id="4982" href="UF.Yoneda.html#4806" class="Function">universal-element-is-central</a> <a id="5011" class="Symbol">(</a><a id="5012" href="UF.Yoneda.html#5012" class="Bound">x</a> <a id="5014" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5016" href="UF.Yoneda.html#5016" class="Bound">a</a><a id="5017" class="Symbol">)</a> <a id="5019" href="UF.Yoneda.html#5019" class="Bound">u</a> <a id="5021" class="Symbol">(</a><a id="5022" href="UF.Yoneda.html#5022" class="Bound">y</a> <a id="5024" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5026" href="UF.Yoneda.html#5026" class="Bound">b</a><a id="5027" class="Symbol">)</a> <a id="5029" class="Symbol">=</a> <a id="5031" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="5038" class="Symbol">(</a><a id="5039" href="UF.Yoneda.html#5019" class="Bound">u</a> <a id="5041" href="UF.Yoneda.html#5022" class="Bound">y</a> <a id="5043" href="UF.Yoneda.html#5026" class="Bound">b</a><a id="5044" class="Symbol">)</a>

<a id="central-point-is-universal"></a><a id="5047" href="UF.Yoneda.html#5047" class="Function">central-point-is-universal</a> <a id="5074" class="Symbol">:</a> <a id="5076" class="Symbol">{</a><a id="5077" href="UF.Yoneda.html#5077" class="Bound">X</a> <a id="5079" class="Symbol">:</a> <a id="5081" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5083" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5085" class="Symbol">}</a> <a id="5087" class="Symbol">(</a><a id="5088" href="UF.Yoneda.html#5088" class="Bound">A</a> <a id="5090" class="Symbol">:</a> <a id="5092" href="UF.Yoneda.html#5077" class="Bound">X</a> <a id="5094" class="Symbol">→</a> <a id="5096" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5098" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5100" class="Symbol">)</a> <a id="5102" class="Symbol">(</a><a id="5103" href="UF.Yoneda.html#5103" class="Bound">σ</a> <a id="5105" class="Symbol">:</a> <a id="5107" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5109" href="UF.Yoneda.html#5088" class="Bound">A</a><a id="5110" class="Symbol">)</a>
                           <a id="5139" class="Symbol">→</a> <a id="5141" href="UF.Subsingletons.html#1497" class="Function">is-central</a> <a id="5152" class="Symbol">(</a><a id="5153" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="5155" href="UF.Yoneda.html#5088" class="Bound">A</a><a id="5156" class="Symbol">)</a> <a id="5158" href="UF.Yoneda.html#5103" class="Bound">σ</a>
                           <a id="5187" class="Symbol">→</a> <a id="5189" href="UF.Yoneda.html#4629" class="Function">is-universal-element-of</a> <a id="5213" href="UF.Yoneda.html#5088" class="Bound">A</a> <a id="5215" href="UF.Yoneda.html#5103" class="Bound">σ</a>
<a id="5217" href="UF.Yoneda.html#5047" class="Function">central-point-is-universal</a> <a id="5244" href="UF.Yoneda.html#5244" class="Bound">A</a> <a id="5246" class="Symbol">(</a><a id="5247" href="UF.Yoneda.html#5247" class="Bound">x</a> <a id="5249" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5251" href="UF.Yoneda.html#5251" class="Bound">a</a><a id="5252" class="Symbol">)</a> <a id="5254" href="UF.Yoneda.html#5254" class="Bound">φ</a> <a id="5256" href="UF.Yoneda.html#5256" class="Bound">y</a> <a id="5258" href="UF.Yoneda.html#5258" class="Bound">b</a> <a id="5260" class="Symbol">=</a> <a id="5262" href="UF.Base.html#15985" class="Function">from-Σ-＝</a> <a id="5271" class="Symbol">(</a><a id="5272" href="UF.Yoneda.html#5254" class="Bound">φ</a><a id="5273" class="Symbol">(</a><a id="5274" href="UF.Yoneda.html#5256" class="Bound">y</a> <a id="5276" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5278" href="UF.Yoneda.html#5258" class="Bound">b</a><a id="5279" class="Symbol">))</a>

<a id="5283" class="Markup">\end{code}</a><a id="5293" class="Background">

The following says that if the pair (x , a) is a universal element,
then the natural transformation it induces (namely yoneda-nat x a) has
a section and a retraction (which can be taken to be the same
function), and hence is an equivalence. Here having a section or
retraction is data not property in general, but it is in some cases
considered below.

</a><a id="5648" class="Markup">\begin{code}</a>

<a id="universality-section"></a><a id="5662" href="UF.Yoneda.html#5662" class="Function">universality-section</a> <a id="5683" class="Symbol">:</a> <a id="5685" class="Symbol">{</a><a id="5686" href="UF.Yoneda.html#5686" class="Bound">X</a> <a id="5688" class="Symbol">:</a> <a id="5690" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5692" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5694" class="Symbol">}</a> <a id="5696" class="Symbol">{</a><a id="5697" href="UF.Yoneda.html#5697" class="Bound">A</a> <a id="5699" class="Symbol">:</a> <a id="5701" href="UF.Yoneda.html#5686" class="Bound">X</a> <a id="5703" class="Symbol">→</a> <a id="5705" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5707" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5709" class="Symbol">}</a> <a id="5711" class="Symbol">(</a><a id="5712" href="UF.Yoneda.html#5712" class="Bound">x</a> <a id="5714" class="Symbol">:</a> <a id="5716" href="UF.Yoneda.html#5686" class="Bound">X</a><a id="5717" class="Symbol">)</a> <a id="5719" class="Symbol">(</a><a id="5720" href="UF.Yoneda.html#5720" class="Bound">a</a> <a id="5722" class="Symbol">:</a> <a id="5724" href="UF.Yoneda.html#5697" class="Bound">A</a> <a id="5726" href="UF.Yoneda.html#5712" class="Bound">x</a><a id="5727" class="Symbol">)</a>
                     <a id="5750" class="Symbol">→</a> <a id="5752" href="UF.Yoneda.html#4629" class="Function">is-universal-element-of</a> <a id="5776" href="UF.Yoneda.html#5697" class="Bound">A</a> <a id="5778" class="Symbol">(</a><a id="5779" href="UF.Yoneda.html#5712" class="Bound">x</a> <a id="5781" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5783" href="UF.Yoneda.html#5720" class="Bound">a</a><a id="5784" class="Symbol">)</a>
                     <a id="5807" class="Symbol">→</a> <a id="5809" class="Symbol">(</a><a id="5810" href="UF.Yoneda.html#5810" class="Bound">y</a> <a id="5812" class="Symbol">:</a> <a id="5814" href="UF.Yoneda.html#5686" class="Bound">X</a><a id="5815" class="Symbol">)</a> <a id="5817" class="Symbol">→</a> <a id="5819" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="5831" class="Symbol">(</a><a id="5832" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="5843" href="UF.Yoneda.html#5712" class="Bound">x</a> <a id="5845" href="UF.Yoneda.html#5697" class="Bound">A</a> <a id="5847" href="UF.Yoneda.html#5720" class="Bound">a</a> <a id="5849" href="UF.Yoneda.html#5810" class="Bound">y</a><a id="5850" class="Symbol">)</a>
<a id="5852" href="UF.Yoneda.html#5662" class="Function">universality-section</a> <a id="5873" class="Symbol">{</a><a id="5874" href="UF.Yoneda.html#5874" class="Bound">𝓤</a><a id="5875" class="Symbol">}</a> <a id="5877" class="Symbol">{</a><a id="5878" href="UF.Yoneda.html#5878" class="Bound">𝓥</a><a id="5879" class="Symbol">}</a> <a id="5881" class="Symbol">{</a><a id="5882" href="UF.Yoneda.html#5882" class="Bound">X</a><a id="5883" class="Symbol">}</a> <a id="5885" class="Symbol">{</a><a id="5886" href="UF.Yoneda.html#5886" class="Bound">A</a><a id="5887" class="Symbol">}</a> <a id="5889" href="UF.Yoneda.html#5889" class="Bound">x</a> <a id="5891" href="UF.Yoneda.html#5891" class="Bound">a</a> <a id="5893" href="UF.Yoneda.html#5893" class="Bound">u</a> <a id="5895" href="UF.Yoneda.html#5895" class="Bound">y</a> <a id="5897" class="Symbol">=</a> <a id="5899" href="UF.Yoneda.html#5918" class="Function">s</a> <a id="5901" href="UF.Yoneda.html#5895" class="Bound">y</a> <a id="5903" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5905" href="UF.Yoneda.html#5969" class="Function">φ</a> <a id="5907" href="UF.Yoneda.html#5895" class="Bound">y</a>
 <a id="5910" class="Keyword">where</a>
  <a id="5918" href="UF.Yoneda.html#5918" class="Function">s</a> <a id="5920" class="Symbol">:</a> <a id="5922" class="Symbol">(</a><a id="5923" href="UF.Yoneda.html#5923" class="Bound">y</a> <a id="5925" class="Symbol">:</a> <a id="5927" href="UF.Yoneda.html#5882" class="Bound">X</a><a id="5928" class="Symbol">)</a> <a id="5930" class="Symbol">→</a> <a id="5932" href="UF.Yoneda.html#5886" class="Bound">A</a> <a id="5934" href="UF.Yoneda.html#5923" class="Bound">y</a> <a id="5936" class="Symbol">→</a> <a id="5938" href="UF.Yoneda.html#5889" class="Bound">x</a> <a id="5940" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5942" href="UF.Yoneda.html#5923" class="Bound">y</a>
  <a id="5946" href="UF.Yoneda.html#5918" class="Function">s</a> <a id="5948" href="UF.Yoneda.html#5948" class="Bound">y</a> <a id="5950" href="UF.Yoneda.html#5950" class="Bound">b</a> <a id="5952" class="Symbol">=</a> <a id="5954" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5958" class="Symbol">(</a><a id="5959" href="UF.Yoneda.html#5893" class="Bound">u</a> <a id="5961" href="UF.Yoneda.html#5948" class="Bound">y</a> <a id="5963" href="UF.Yoneda.html#5950" class="Bound">b</a><a id="5964" class="Symbol">)</a>

  <a id="5969" href="UF.Yoneda.html#5969" class="Function">φ</a> <a id="5971" class="Symbol">:</a> <a id="5973" class="Symbol">(</a><a id="5974" href="UF.Yoneda.html#5974" class="Bound">y</a> <a id="5976" class="Symbol">:</a> <a id="5978" href="UF.Yoneda.html#5882" class="Bound">X</a><a id="5979" class="Symbol">)</a> <a id="5981" class="Symbol">(</a><a id="5982" href="UF.Yoneda.html#5982" class="Bound">b</a> <a id="5984" class="Symbol">:</a> <a id="5986" href="UF.Yoneda.html#5886" class="Bound">A</a> <a id="5988" href="UF.Yoneda.html#5974" class="Bound">y</a><a id="5989" class="Symbol">)</a> <a id="5991" class="Symbol">→</a> <a id="5993" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="6004" href="UF.Yoneda.html#5889" class="Bound">x</a> <a id="6006" href="UF.Yoneda.html#5886" class="Bound">A</a> <a id="6008" href="UF.Yoneda.html#5891" class="Bound">a</a> <a id="6010" href="UF.Yoneda.html#5974" class="Bound">y</a> <a id="6012" class="Symbol">(</a><a id="6013" href="UF.Yoneda.html#5918" class="Function">s</a> <a id="6015" href="UF.Yoneda.html#5974" class="Bound">y</a> <a id="6017" href="UF.Yoneda.html#5982" class="Bound">b</a><a id="6018" class="Symbol">)</a> <a id="6020" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6022" href="UF.Yoneda.html#5982" class="Bound">b</a>
  <a id="6026" href="UF.Yoneda.html#5969" class="Function">φ</a> <a id="6028" href="UF.Yoneda.html#6028" class="Bound">y</a> <a id="6030" href="UF.Yoneda.html#6030" class="Bound">b</a> <a id="6032" class="Symbol">=</a> <a id="6034" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6038" class="Symbol">(</a><a id="6039" href="UF.Yoneda.html#5893" class="Bound">u</a> <a id="6041" href="UF.Yoneda.html#6028" class="Bound">y</a> <a id="6043" href="UF.Yoneda.html#6030" class="Bound">b</a><a id="6044" class="Symbol">)</a>

<a id="section-universality"></a><a id="6047" href="UF.Yoneda.html#6047" class="Function">section-universality</a> <a id="6068" class="Symbol">:</a> <a id="6070" class="Symbol">{</a><a id="6071" href="UF.Yoneda.html#6071" class="Bound">X</a> <a id="6073" class="Symbol">:</a> <a id="6075" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6077" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6079" class="Symbol">}</a> <a id="6081" class="Symbol">{</a><a id="6082" href="UF.Yoneda.html#6082" class="Bound">A</a> <a id="6084" class="Symbol">:</a> <a id="6086" href="UF.Yoneda.html#6071" class="Bound">X</a> <a id="6088" class="Symbol">→</a> <a id="6090" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6092" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6094" class="Symbol">}</a> <a id="6096" class="Symbol">(</a><a id="6097" href="UF.Yoneda.html#6097" class="Bound">x</a> <a id="6099" class="Symbol">:</a> <a id="6101" href="UF.Yoneda.html#6071" class="Bound">X</a><a id="6102" class="Symbol">)</a> <a id="6104" class="Symbol">(</a><a id="6105" href="UF.Yoneda.html#6105" class="Bound">a</a> <a id="6107" class="Symbol">:</a> <a id="6109" href="UF.Yoneda.html#6082" class="Bound">A</a> <a id="6111" href="UF.Yoneda.html#6097" class="Bound">x</a><a id="6112" class="Symbol">)</a>
                     <a id="6135" class="Symbol">→</a> <a id="6137" class="Symbol">((</a><a id="6139" href="UF.Yoneda.html#6139" class="Bound">y</a> <a id="6141" class="Symbol">:</a> <a id="6143" href="UF.Yoneda.html#6071" class="Bound">X</a><a id="6144" class="Symbol">)</a> <a id="6146" class="Symbol">→</a> <a id="6148" href="UF.Retracts.html#185" class="Function">has-section</a><a id="6159" class="Symbol">(</a><a id="6160" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="6171" href="UF.Yoneda.html#6097" class="Bound">x</a> <a id="6173" href="UF.Yoneda.html#6082" class="Bound">A</a> <a id="6175" href="UF.Yoneda.html#6105" class="Bound">a</a> <a id="6177" href="UF.Yoneda.html#6139" class="Bound">y</a><a id="6178" class="Symbol">))</a>
                     <a id="6202" class="Symbol">→</a> <a id="6204" href="UF.Yoneda.html#4629" class="Function">is-universal-element-of</a> <a id="6228" href="UF.Yoneda.html#6082" class="Bound">A</a> <a id="6230" class="Symbol">(</a><a id="6231" href="UF.Yoneda.html#6097" class="Bound">x</a> <a id="6233" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6235" href="UF.Yoneda.html#6105" class="Bound">a</a><a id="6236" class="Symbol">)</a>
<a id="6238" href="UF.Yoneda.html#6047" class="Function">section-universality</a> <a id="6259" href="UF.Yoneda.html#6259" class="Bound">x</a> <a id="6261" href="UF.Yoneda.html#6261" class="Bound">a</a> <a id="6263" href="UF.Yoneda.html#6263" class="Bound">φ</a> <a id="6265" href="UF.Yoneda.html#6265" class="Bound">y</a> <a id="6267" href="UF.Yoneda.html#6267" class="Bound">b</a> <a id="6269" class="Symbol">=</a> <a id="6271" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="6274" class="Symbol">(</a><a id="6275" href="UF.Yoneda.html#6263" class="Bound">φ</a> <a id="6277" href="UF.Yoneda.html#6265" class="Bound">y</a><a id="6278" class="Symbol">)</a> <a id="6280" href="UF.Yoneda.html#6267" class="Bound">b</a> <a id="6282" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6284" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a><a id="6287" class="Symbol">(</a><a id="6288" href="UF.Yoneda.html#6263" class="Bound">φ</a> <a id="6290" href="UF.Yoneda.html#6265" class="Bound">y</a><a id="6291" class="Symbol">)</a> <a id="6293" href="UF.Yoneda.html#6267" class="Bound">b</a>

<a id="6296" class="Markup">\end{code}</a><a id="6306" class="Background">

NB. Notice that Yoneda-nat gives two different natural
transformations, depending on the number of arguments it takes, namely
the natural transformation (x : X) → A x → Nat (Id x) A and the
natural transformation Nat (Id x) → A (or (y : X) → x ＝ y → A y) if
two additional arguments x and a are given.

Then the Yoneda Theorem (proved below) says that any η : Nat (Id x) A)
is a natural equivalence iff Σ A is a singleton. This, in turn, is
equivalent to η being a natural retraction, and we start with it:

</a><a id="6816" class="Markup">\begin{code}</a>

<a id="Yoneda-section-forth"></a><a id="6830" href="UF.Yoneda.html#6830" class="Function">Yoneda-section-forth</a> <a id="6851" class="Symbol">:</a> <a id="6853" class="Symbol">{</a><a id="6854" href="UF.Yoneda.html#6854" class="Bound">X</a> <a id="6856" class="Symbol">:</a> <a id="6858" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6860" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6862" class="Symbol">}</a> <a id="6864" class="Symbol">{</a><a id="6865" href="UF.Yoneda.html#6865" class="Bound">A</a> <a id="6867" class="Symbol">:</a> <a id="6869" href="UF.Yoneda.html#6854" class="Bound">X</a> <a id="6871" class="Symbol">→</a> <a id="6873" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6875" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6877" class="Symbol">}</a>
                       <a id="6902" class="Symbol">(</a><a id="6903" href="UF.Yoneda.html#6903" class="Bound">x</a> <a id="6905" class="Symbol">:</a> <a id="6907" href="UF.Yoneda.html#6854" class="Bound">X</a><a id="6908" class="Symbol">)</a> <a id="6910" class="Symbol">(</a><a id="6911" href="UF.Yoneda.html#6911" class="Bound">η</a> <a id="6913" class="Symbol">:</a> <a id="6915" href="UF.Base.html#303" class="Function">Nat</a> <a id="6919" class="Symbol">(</a><a id="6920" href="MLTT.Id.html#267" class="Function">Id</a> <a id="6923" href="UF.Yoneda.html#6903" class="Bound">x</a><a id="6924" class="Symbol">)</a> <a id="6926" href="UF.Yoneda.html#6865" class="Bound">A</a><a id="6927" class="Symbol">)</a>
                     <a id="6950" class="Symbol">→</a> <a id="6952" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="6955" href="UF.Yoneda.html#6865" class="Bound">A</a>
                     <a id="6978" class="Symbol">→</a> <a id="6980" class="Symbol">(</a><a id="6981" href="UF.Yoneda.html#6981" class="Bound">y</a> <a id="6983" class="Symbol">:</a> <a id="6985" href="UF.Yoneda.html#6854" class="Bound">X</a><a id="6986" class="Symbol">)</a> <a id="6988" class="Symbol">→</a> <a id="6990" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="7002" class="Symbol">(</a><a id="7003" href="UF.Yoneda.html#6911" class="Bound">η</a> <a id="7005" href="UF.Yoneda.html#6981" class="Bound">y</a><a id="7006" class="Symbol">)</a>
<a id="7008" href="UF.Yoneda.html#6830" class="Function">Yoneda-section-forth</a> <a id="7029" class="Symbol">{</a><a id="7030" href="UF.Yoneda.html#7030" class="Bound">𝓤</a><a id="7031" class="Symbol">}</a> <a id="7033" class="Symbol">{</a><a id="7034" href="UF.Yoneda.html#7034" class="Bound">𝓥</a><a id="7035" class="Symbol">}</a> <a id="7037" class="Symbol">{</a><a id="7038" href="UF.Yoneda.html#7038" class="Bound">X</a><a id="7039" class="Symbol">}</a> <a id="7041" class="Symbol">{</a><a id="7042" href="UF.Yoneda.html#7042" class="Bound">A</a><a id="7043" class="Symbol">}</a> <a id="7045" href="UF.Yoneda.html#7045" class="Bound">x</a> <a id="7047" href="UF.Yoneda.html#7047" class="Bound">η</a> <a id="7049" href="UF.Yoneda.html#7049" class="Bound">i</a> <a id="7051" href="UF.Yoneda.html#7051" class="Bound">y</a> <a id="7053" class="Symbol">=</a> <a id="7055" href="UF.Yoneda.html#7324" class="Function">g</a>
 <a id="7058" class="Keyword">where</a>
  <a id="7066" href="UF.Yoneda.html#7066" class="Function">u</a> <a id="7068" class="Symbol">:</a> <a id="7070" href="UF.Yoneda.html#4629" class="Function">is-universal-element-of</a> <a id="7094" href="UF.Yoneda.html#7042" class="Bound">A</a> <a id="7096" class="Symbol">(</a><a id="7097" href="UF.Yoneda.html#7045" class="Bound">x</a> <a id="7099" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7101" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="7113" href="UF.Yoneda.html#7045" class="Bound">x</a> <a id="7115" href="UF.Yoneda.html#7042" class="Bound">A</a> <a id="7117" href="UF.Yoneda.html#7047" class="Bound">η</a><a id="7118" class="Symbol">)</a>
  <a id="7122" href="UF.Yoneda.html#7066" class="Function">u</a> <a id="7124" class="Symbol">=</a> <a id="7126" href="UF.Yoneda.html#5047" class="Function">central-point-is-universal</a> <a id="7153" href="UF.Yoneda.html#7042" class="Bound">A</a>
        <a id="7163" class="Symbol">(</a><a id="7164" href="UF.Yoneda.html#7045" class="Bound">x</a> <a id="7166" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7168" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="7180" href="UF.Yoneda.html#7045" class="Bound">x</a> <a id="7182" href="UF.Yoneda.html#7042" class="Bound">A</a> <a id="7184" href="UF.Yoneda.html#7047" class="Bound">η</a><a id="7185" class="Symbol">)</a>
        <a id="7195" class="Symbol">(</a><a id="7196" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="7217" href="UF.Yoneda.html#7049" class="Bound">i</a> <a id="7219" class="Symbol">(</a><a id="7220" href="UF.Yoneda.html#7045" class="Bound">x</a> <a id="7222" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7224" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="7236" href="UF.Yoneda.html#7045" class="Bound">x</a> <a id="7238" href="UF.Yoneda.html#7042" class="Bound">A</a> <a id="7240" href="UF.Yoneda.html#7047" class="Bound">η</a><a id="7241" class="Symbol">))</a>

  <a id="7247" href="UF.Yoneda.html#7247" class="Function">h</a> <a id="7249" class="Symbol">:</a> <a id="7251" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="7262" href="UF.Yoneda.html#7045" class="Bound">x</a> <a id="7264" href="UF.Yoneda.html#7042" class="Bound">A</a> <a id="7266" class="Symbol">(</a><a id="7267" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="7279" href="UF.Yoneda.html#7045" class="Bound">x</a> <a id="7281" href="UF.Yoneda.html#7042" class="Bound">A</a> <a id="7283" href="UF.Yoneda.html#7047" class="Bound">η</a><a id="7284" class="Symbol">)</a> <a id="7286" href="UF.Yoneda.html#7051" class="Bound">y</a> <a id="7288" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7290" href="UF.Yoneda.html#7047" class="Bound">η</a> <a id="7292" href="UF.Yoneda.html#7051" class="Bound">y</a>
  <a id="7296" href="UF.Yoneda.html#7247" class="Function">h</a> <a id="7298" class="Symbol">=</a> <a id="7300" href="UF.Yoneda.html#2073" class="Function">yoneda-lemma</a> <a id="7313" href="UF.Yoneda.html#7045" class="Bound">x</a> <a id="7315" href="UF.Yoneda.html#7042" class="Bound">A</a> <a id="7317" href="UF.Yoneda.html#7047" class="Bound">η</a> <a id="7319" href="UF.Yoneda.html#7051" class="Bound">y</a>

  <a id="7324" href="UF.Yoneda.html#7324" class="Function">g</a> <a id="7326" class="Symbol">:</a> <a id="7328" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="7340" class="Symbol">(</a><a id="7341" href="UF.Yoneda.html#7047" class="Bound">η</a> <a id="7343" href="UF.Yoneda.html#7051" class="Bound">y</a><a id="7344" class="Symbol">)</a>
  <a id="7348" href="UF.Yoneda.html#7324" class="Function">g</a> <a id="7350" class="Symbol">=</a> <a id="7352" href="UF.Retracts.html#3374" class="Function">has-section-closed-under-∼&#39;</a>
       <a id="7387" class="Symbol">(</a><a id="7388" href="UF.Yoneda.html#5662" class="Function">universality-section</a> <a id="7409" href="UF.Yoneda.html#7045" class="Bound">x</a> <a id="7411" class="Symbol">(</a><a id="7412" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="7424" href="UF.Yoneda.html#7045" class="Bound">x</a> <a id="7426" href="UF.Yoneda.html#7042" class="Bound">A</a> <a id="7428" href="UF.Yoneda.html#7047" class="Bound">η</a><a id="7429" class="Symbol">)</a> <a id="7431" href="UF.Yoneda.html#7066" class="Function">u</a> <a id="7433" href="UF.Yoneda.html#7051" class="Bound">y</a><a id="7434" class="Symbol">)</a>
       <a id="7443" href="UF.Yoneda.html#7247" class="Function">h</a>

<a id="Yoneda-section-back"></a><a id="7446" href="UF.Yoneda.html#7446" class="Function">Yoneda-section-back</a> <a id="7466" class="Symbol">:</a> <a id="7468" class="Symbol">{</a><a id="7469" href="UF.Yoneda.html#7469" class="Bound">X</a> <a id="7471" class="Symbol">:</a> <a id="7473" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="7475" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7477" class="Symbol">}</a> <a id="7479" class="Symbol">{</a><a id="7480" href="UF.Yoneda.html#7480" class="Bound">A</a> <a id="7482" class="Symbol">:</a> <a id="7484" href="UF.Yoneda.html#7469" class="Bound">X</a> <a id="7486" class="Symbol">→</a> <a id="7488" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7490" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7492" class="Symbol">}</a> <a id="7494" class="Symbol">(</a><a id="7495" href="UF.Yoneda.html#7495" class="Bound">x</a> <a id="7497" class="Symbol">:</a> <a id="7499" href="UF.Yoneda.html#7469" class="Bound">X</a><a id="7500" class="Symbol">)</a> <a id="7502" class="Symbol">(</a><a id="7503" href="UF.Yoneda.html#7503" class="Bound">η</a> <a id="7505" class="Symbol">:</a> <a id="7507" href="UF.Base.html#303" class="Function">Nat</a> <a id="7511" class="Symbol">(</a><a id="7512" href="MLTT.Id.html#267" class="Function">Id</a> <a id="7515" href="UF.Yoneda.html#7495" class="Bound">x</a><a id="7516" class="Symbol">)</a> <a id="7518" href="UF.Yoneda.html#7480" class="Bound">A</a><a id="7519" class="Symbol">)</a>
                    <a id="7541" class="Symbol">→</a> <a id="7543" class="Symbol">((</a><a id="7545" href="UF.Yoneda.html#7545" class="Bound">y</a> <a id="7547" class="Symbol">:</a> <a id="7549" href="UF.Yoneda.html#7469" class="Bound">X</a><a id="7550" class="Symbol">)</a> <a id="7552" class="Symbol">→</a> <a id="7554" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="7566" class="Symbol">(</a><a id="7567" href="UF.Yoneda.html#7503" class="Bound">η</a> <a id="7569" href="UF.Yoneda.html#7545" class="Bound">y</a><a id="7570" class="Symbol">))</a>
                    <a id="7593" class="Symbol">→</a> <a id="7595" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="7598" href="UF.Yoneda.html#7480" class="Bound">A</a>
<a id="7600" href="UF.Yoneda.html#7446" class="Function">Yoneda-section-back</a> <a id="7620" class="Symbol">{</a><a id="7621" href="UF.Yoneda.html#7621" class="Bound">𝓤</a><a id="7622" class="Symbol">}</a> <a id="7624" class="Symbol">{</a><a id="7625" href="UF.Yoneda.html#7625" class="Bound">𝓥</a><a id="7626" class="Symbol">}</a> <a id="7628" class="Symbol">{</a><a id="7629" href="UF.Yoneda.html#7629" class="Bound">X</a><a id="7630" class="Symbol">}</a> <a id="7632" class="Symbol">{</a><a id="7633" href="UF.Yoneda.html#7633" class="Bound">A</a><a id="7634" class="Symbol">}</a> <a id="7636" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="7638" href="UF.Yoneda.html#7638" class="Bound">η</a> <a id="7640" href="UF.Yoneda.html#7640" class="Bound">φ</a> <a id="7642" class="Symbol">=</a> <a id="7644" href="UF.Yoneda.html#8036" class="Function">c</a>
 <a id="7647" class="Keyword">where</a>
  <a id="7655" href="UF.Yoneda.html#7655" class="Function">h</a> <a id="7657" class="Symbol">:</a> <a id="7659" class="Symbol">∀</a> <a id="7661" href="UF.Yoneda.html#7661" class="Bound">y</a> <a id="7663" class="Symbol">→</a> <a id="7665" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="7676" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="7678" href="UF.Yoneda.html#7633" class="Bound">A</a> <a id="7680" class="Symbol">(</a><a id="7681" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="7693" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="7695" href="UF.Yoneda.html#7633" class="Bound">A</a> <a id="7697" href="UF.Yoneda.html#7638" class="Bound">η</a><a id="7698" class="Symbol">)</a> <a id="7700" href="UF.Yoneda.html#7661" class="Bound">y</a> <a id="7702" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7704" href="UF.Yoneda.html#7638" class="Bound">η</a> <a id="7706" href="UF.Yoneda.html#7661" class="Bound">y</a>
  <a id="7710" href="UF.Yoneda.html#7655" class="Function">h</a> <a id="7712" class="Symbol">=</a> <a id="7714" href="UF.Yoneda.html#2073" class="Function">yoneda-lemma</a> <a id="7727" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="7729" href="UF.Yoneda.html#7633" class="Bound">A</a> <a id="7731" href="UF.Yoneda.html#7638" class="Bound">η</a>

  <a id="7736" href="UF.Yoneda.html#7736" class="Function">g</a> <a id="7738" class="Symbol">:</a> <a id="7740" class="Symbol">∀</a> <a id="7742" href="UF.Yoneda.html#7742" class="Bound">y</a> <a id="7744" class="Symbol">→</a> <a id="7746" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="7758" class="Symbol">(</a><a id="7759" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="7770" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="7772" href="UF.Yoneda.html#7633" class="Bound">A</a> <a id="7774" class="Symbol">(</a><a id="7775" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="7787" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="7789" href="UF.Yoneda.html#7633" class="Bound">A</a> <a id="7791" href="UF.Yoneda.html#7638" class="Bound">η</a><a id="7792" class="Symbol">)</a> <a id="7794" href="UF.Yoneda.html#7742" class="Bound">y</a><a id="7795" class="Symbol">)</a>
  <a id="7799" href="UF.Yoneda.html#7736" class="Function">g</a> <a id="7801" href="UF.Yoneda.html#7801" class="Bound">y</a> <a id="7803" class="Symbol">=</a> <a id="7805" href="UF.Retracts.html#3053" class="Function">has-section-closed-under-∼</a>
         <a id="7841" class="Symbol">(</a><a id="7842" href="UF.Yoneda.html#7638" class="Bound">η</a> <a id="7844" href="UF.Yoneda.html#7801" class="Bound">y</a><a id="7845" class="Symbol">)</a>
         <a id="7856" class="Symbol">(</a><a id="7857" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="7868" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="7870" href="UF.Yoneda.html#7633" class="Bound">A</a> <a id="7872" class="Symbol">(</a><a id="7873" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="7885" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="7887" href="UF.Yoneda.html#7633" class="Bound">A</a> <a id="7889" href="UF.Yoneda.html#7638" class="Bound">η</a><a id="7890" class="Symbol">)</a> <a id="7892" href="UF.Yoneda.html#7801" class="Bound">y</a><a id="7893" class="Symbol">)</a>
         <a id="7904" class="Symbol">(</a><a id="7905" href="UF.Yoneda.html#7640" class="Bound">φ</a> <a id="7907" href="UF.Yoneda.html#7801" class="Bound">y</a><a id="7908" class="Symbol">)</a>
         <a id="7919" class="Symbol">(</a><a id="7920" href="UF.Yoneda.html#7655" class="Function">h</a> <a id="7922" href="UF.Yoneda.html#7801" class="Bound">y</a><a id="7923" class="Symbol">)</a>

  <a id="7928" href="UF.Yoneda.html#7928" class="Function">u</a> <a id="7930" class="Symbol">:</a> <a id="7932" href="UF.Yoneda.html#4629" class="Function">is-universal-element-of</a> <a id="7956" href="UF.Yoneda.html#7633" class="Bound">A</a> <a id="7958" class="Symbol">(</a><a id="7959" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="7961" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7963" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="7975" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="7977" href="UF.Yoneda.html#7633" class="Bound">A</a> <a id="7979" href="UF.Yoneda.html#7638" class="Bound">η</a><a id="7980" class="Symbol">)</a>
  <a id="7984" href="UF.Yoneda.html#7928" class="Function">u</a> <a id="7986" class="Symbol">=</a> <a id="7988" href="UF.Yoneda.html#6047" class="Function">section-universality</a> <a id="8009" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="8011" class="Symbol">(</a><a id="8012" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="8024" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="8026" href="UF.Yoneda.html#7633" class="Bound">A</a> <a id="8028" href="UF.Yoneda.html#7638" class="Bound">η</a><a id="8029" class="Symbol">)</a> <a id="8031" href="UF.Yoneda.html#7736" class="Function">g</a>

  <a id="8036" href="UF.Yoneda.html#8036" class="Function">c</a> <a id="8038" class="Symbol">:</a> <a id="8040" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="8043" href="UF.Yoneda.html#7633" class="Bound">A</a>
  <a id="8047" href="UF.Yoneda.html#8036" class="Function">c</a> <a id="8049" class="Symbol">=</a> <a id="8051" class="Symbol">(</a><a id="8052" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="8054" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8056" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="8068" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="8070" href="UF.Yoneda.html#7633" class="Bound">A</a> <a id="8072" href="UF.Yoneda.html#7638" class="Bound">η</a><a id="8073" class="Symbol">)</a> <a id="8075" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
      <a id="8083" href="UF.Yoneda.html#4806" class="Function">universal-element-is-central</a> <a id="8112" class="Symbol">(</a><a id="8113" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="8115" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8117" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="8129" href="UF.Yoneda.html#7636" class="Bound">x</a> <a id="8131" href="UF.Yoneda.html#7633" class="Bound">A</a> <a id="8133" href="UF.Yoneda.html#7638" class="Bound">η</a><a id="8134" class="Symbol">)</a> <a id="8136" href="UF.Yoneda.html#7928" class="Function">u</a>

<a id="Yoneda-section"></a><a id="8139" href="UF.Yoneda.html#8139" class="Function">Yoneda-section</a> <a id="8154" class="Symbol">:</a> <a id="8156" class="Symbol">{</a><a id="8157" href="UF.Yoneda.html#8157" class="Bound">X</a> <a id="8159" class="Symbol">:</a> <a id="8161" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8163" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8165" class="Symbol">}</a> <a id="8167" class="Symbol">{</a><a id="8168" href="UF.Yoneda.html#8168" class="Bound">A</a> <a id="8170" class="Symbol">:</a> <a id="8172" href="UF.Yoneda.html#8157" class="Bound">X</a> <a id="8174" class="Symbol">→</a> <a id="8176" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8178" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8180" class="Symbol">}</a> <a id="8182" class="Symbol">(</a><a id="8183" href="UF.Yoneda.html#8183" class="Bound">x</a> <a id="8185" class="Symbol">:</a> <a id="8187" href="UF.Yoneda.html#8157" class="Bound">X</a><a id="8188" class="Symbol">)</a> <a id="8190" class="Symbol">(</a><a id="8191" href="UF.Yoneda.html#8191" class="Bound">η</a> <a id="8193" class="Symbol">:</a> <a id="8195" href="UF.Base.html#303" class="Function">Nat</a> <a id="8199" class="Symbol">(</a><a id="8200" href="MLTT.Id.html#267" class="Function">Id</a> <a id="8203" href="UF.Yoneda.html#8183" class="Bound">x</a><a id="8204" class="Symbol">)</a> <a id="8206" href="UF.Yoneda.html#8168" class="Bound">A</a><a id="8207" class="Symbol">)</a>
               <a id="8224" class="Symbol">→</a> <a id="8226" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="8229" href="UF.Yoneda.html#8168" class="Bound">A</a> <a id="8231" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="8233" class="Symbol">((</a><a id="8235" href="UF.Yoneda.html#8235" class="Bound">y</a> <a id="8237" class="Symbol">:</a> <a id="8239" href="UF.Yoneda.html#8157" class="Bound">X</a><a id="8240" class="Symbol">)</a> <a id="8242" class="Symbol">→</a> <a id="8244" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="8256" class="Symbol">(</a><a id="8257" href="UF.Yoneda.html#8191" class="Bound">η</a> <a id="8259" href="UF.Yoneda.html#8235" class="Bound">y</a><a id="8260" class="Symbol">))</a>
<a id="8263" href="UF.Yoneda.html#8139" class="Function">Yoneda-section</a> <a id="8278" href="UF.Yoneda.html#8278" class="Bound">x</a> <a id="8280" href="UF.Yoneda.html#8280" class="Bound">η</a> <a id="8282" class="Symbol">=</a> <a id="8284" href="UF.Yoneda.html#6830" class="Function">Yoneda-section-forth</a> <a id="8305" href="UF.Yoneda.html#8278" class="Bound">x</a> <a id="8307" href="UF.Yoneda.html#8280" class="Bound">η</a> <a id="8309" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8311" href="UF.Yoneda.html#7446" class="Function">Yoneda-section-back</a> <a id="8331" href="UF.Yoneda.html#8278" class="Bound">x</a> <a id="8333" href="UF.Yoneda.html#8280" class="Bound">η</a>

<a id="8336" class="Markup">\end{code}</a><a id="8346" class="Background">

Here is a direct application (24th April 2018).

</a><a id="8397" class="Markup">\begin{code}</a>

<a id="equiv-adj"></a><a id="8411" href="UF.Yoneda.html#8411" class="Function">equiv-adj</a> <a id="8421" class="Symbol">:</a> <a id="8423" class="Symbol">{</a><a id="8424" href="UF.Yoneda.html#8424" class="Bound">X</a> <a id="8426" class="Symbol">:</a> <a id="8428" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8430" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8432" class="Symbol">}</a> <a id="8434" class="Symbol">{</a><a id="8435" href="UF.Yoneda.html#8435" class="Bound">Y</a> <a id="8437" class="Symbol">:</a> <a id="8439" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8441" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8443" class="Symbol">}</a>
            <a id="8457" class="Symbol">(</a><a id="8458" href="UF.Yoneda.html#8458" class="Bound">f</a> <a id="8460" class="Symbol">:</a> <a id="8462" href="UF.Yoneda.html#8424" class="Bound">X</a> <a id="8464" class="Symbol">→</a> <a id="8466" href="UF.Yoneda.html#8435" class="Bound">Y</a><a id="8467" class="Symbol">)</a>
            <a id="8481" class="Symbol">(</a><a id="8482" href="UF.Yoneda.html#8482" class="Bound">g</a> <a id="8484" class="Symbol">:</a> <a id="8486" href="UF.Yoneda.html#8435" class="Bound">Y</a> <a id="8488" class="Symbol">→</a> <a id="8490" href="UF.Yoneda.html#8424" class="Bound">X</a><a id="8491" class="Symbol">)</a>
            <a id="8505" class="Symbol">(</a><a id="8506" href="UF.Yoneda.html#8506" class="Bound">η</a> <a id="8508" class="Symbol">:</a> <a id="8510" class="Symbol">(</a><a id="8511" href="UF.Yoneda.html#8511" class="Bound">x</a> <a id="8513" class="Symbol">:</a> <a id="8515" href="UF.Yoneda.html#8424" class="Bound">X</a><a id="8516" class="Symbol">)</a> <a id="8518" class="Symbol">(</a><a id="8519" href="UF.Yoneda.html#8519" class="Bound">y</a> <a id="8521" class="Symbol">:</a> <a id="8523" href="UF.Yoneda.html#8435" class="Bound">Y</a><a id="8524" class="Symbol">)</a> <a id="8526" class="Symbol">→</a> <a id="8528" href="UF.Yoneda.html#8458" class="Bound">f</a> <a id="8530" href="UF.Yoneda.html#8511" class="Bound">x</a> <a id="8532" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8534" href="UF.Yoneda.html#8519" class="Bound">y</a> <a id="8536" class="Symbol">→</a> <a id="8538" href="UF.Yoneda.html#8482" class="Bound">g</a> <a id="8540" href="UF.Yoneda.html#8519" class="Bound">y</a> <a id="8542" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8544" href="UF.Yoneda.html#8511" class="Bound">x</a><a id="8545" class="Symbol">)</a>
          <a id="8557" class="Symbol">→</a> <a id="8559" class="Symbol">((</a><a id="8561" href="UF.Yoneda.html#8561" class="Bound">x</a> <a id="8563" class="Symbol">:</a> <a id="8565" href="UF.Yoneda.html#8424" class="Bound">X</a><a id="8566" class="Symbol">)</a> <a id="8568" class="Symbol">(</a><a id="8569" href="UF.Yoneda.html#8569" class="Bound">y</a> <a id="8571" class="Symbol">:</a> <a id="8573" href="UF.Yoneda.html#8435" class="Bound">Y</a><a id="8574" class="Symbol">)</a> <a id="8576" class="Symbol">→</a> <a id="8578" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="8590" class="Symbol">(</a><a id="8591" href="UF.Yoneda.html#8506" class="Bound">η</a> <a id="8593" href="UF.Yoneda.html#8561" class="Bound">x</a> <a id="8595" href="UF.Yoneda.html#8569" class="Bound">y</a><a id="8596" class="Symbol">))</a> <a id="8599" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="8601" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="8613" href="UF.Yoneda.html#8482" class="Bound">g</a>
<a id="8615" href="UF.Yoneda.html#8411" class="Function">equiv-adj</a> <a id="8625" href="UF.Yoneda.html#8625" class="Bound">f</a> <a id="8627" href="UF.Yoneda.html#8627" class="Bound">g</a> <a id="8629" href="UF.Yoneda.html#8629" class="Bound">η</a> <a id="8631" class="Symbol">=</a> <a id="8633" class="Symbol">(λ</a> <a id="8636" href="UF.Yoneda.html#8636" class="Bound">i</a> <a id="8638" href="UF.Yoneda.html#8638" class="Bound">x</a> <a id="8640" class="Symbol">→</a> <a id="8642" href="UF.Yoneda.html#7446" class="Function">Yoneda-section-back</a> <a id="8662" class="Symbol">(</a><a id="8663" href="UF.Yoneda.html#8625" class="Bound">f</a> <a id="8665" href="UF.Yoneda.html#8638" class="Bound">x</a><a id="8666" class="Symbol">)</a> <a id="8668" class="Symbol">(</a><a id="8669" href="UF.Yoneda.html#8629" class="Bound">η</a> <a id="8671" href="UF.Yoneda.html#8638" class="Bound">x</a><a id="8672" class="Symbol">)</a> <a id="8674" class="Symbol">(</a><a id="8675" href="UF.Yoneda.html#8636" class="Bound">i</a> <a id="8677" href="UF.Yoneda.html#8638" class="Bound">x</a><a id="8678" class="Symbol">))</a> <a id="8681" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                  <a id="8701" class="Symbol">(λ</a> <a id="8704" href="UF.Yoneda.html#8704" class="Bound">φ</a> <a id="8706" href="UF.Yoneda.html#8706" class="Bound">x</a> <a id="8708" class="Symbol">→</a> <a id="8710" href="UF.Yoneda.html#6830" class="Function">Yoneda-section-forth</a> <a id="8731" class="Symbol">(</a><a id="8732" href="UF.Yoneda.html#8625" class="Bound">f</a> <a id="8734" href="UF.Yoneda.html#8706" class="Bound">x</a><a id="8735" class="Symbol">)</a> <a id="8737" class="Symbol">(</a><a id="8738" href="UF.Yoneda.html#8629" class="Bound">η</a> <a id="8740" href="UF.Yoneda.html#8706" class="Bound">x</a><a id="8741" class="Symbol">)</a> <a id="8743" class="Symbol">(</a><a id="8744" href="UF.Yoneda.html#8704" class="Bound">φ</a> <a id="8746" href="UF.Yoneda.html#8706" class="Bound">x</a><a id="8747" class="Symbol">))</a>

<a id="8751" class="Markup">\end{code}</a><a id="8761" class="Background">

This motivates the following definition.

</a><a id="8805" class="Markup">\begin{code}</a>

<a id="has-adj"></a><a id="8819" href="UF.Yoneda.html#8819" class="Function">has-adj</a> <a id="8827" class="Symbol">:</a> <a id="8829" class="Symbol">{</a><a id="8830" href="UF.Yoneda.html#8830" class="Bound">X</a> <a id="8832" class="Symbol">:</a> <a id="8834" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8836" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8838" class="Symbol">}</a> <a id="8840" class="Symbol">{</a><a id="8841" href="UF.Yoneda.html#8841" class="Bound">Y</a> <a id="8843" class="Symbol">:</a> <a id="8845" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8847" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8849" class="Symbol">}</a> <a id="8851" class="Symbol">→</a> <a id="8853" class="Symbol">(</a><a id="8854" href="UF.Yoneda.html#8841" class="Bound">Y</a> <a id="8856" class="Symbol">→</a> <a id="8858" href="UF.Yoneda.html#8830" class="Bound">X</a><a id="8859" class="Symbol">)</a> <a id="8861" class="Symbol">→</a> <a id="8863" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8865" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="8867" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8869" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="8871" href="UF.Yoneda.html#8819" class="Function">has-adj</a> <a id="8879" href="UF.Yoneda.html#8879" class="Bound">g</a> <a id="8881" class="Symbol">=</a> <a id="8883" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8885" href="UF.Yoneda.html#8885" class="Bound">f</a> <a id="8887" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8889" class="Symbol">(</a><a id="8890" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="8899" href="UF.Yoneda.html#8879" class="Bound">g</a> <a id="8901" class="Symbol">→</a> <a id="8903" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="8910" href="UF.Yoneda.html#8879" class="Bound">g</a><a id="8911" class="Symbol">)</a>
          <a id="8923" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8925" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8927" href="UF.Yoneda.html#8927" class="Bound">η</a> <a id="8929" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8931" class="Symbol">(∀</a> <a id="8934" href="UF.Yoneda.html#8934" class="Bound">x</a> <a id="8936" href="UF.Yoneda.html#8936" class="Bound">y</a> <a id="8938" class="Symbol">→</a> <a id="8940" href="UF.Yoneda.html#8885" class="Bound">f</a> <a id="8942" href="UF.Yoneda.html#8934" class="Bound">x</a> <a id="8944" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8946" href="UF.Yoneda.html#8936" class="Bound">y</a> <a id="8948" class="Symbol">→</a> <a id="8950" href="UF.Yoneda.html#8879" class="Bound">g</a> <a id="8952" href="UF.Yoneda.html#8936" class="Bound">y</a> <a id="8954" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8956" href="UF.Yoneda.html#8934" class="Bound">x</a><a id="8957" class="Symbol">)</a>
          <a id="8969" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8971" class="Symbol">(∀</a> <a id="8974" href="UF.Yoneda.html#8974" class="Bound">x</a> <a id="8976" href="UF.Yoneda.html#8976" class="Bound">y</a> <a id="8978" class="Symbol">→</a> <a id="8980" href="UF.Retracts.html#185" class="Function">has-section</a><a id="8991" class="Symbol">(</a><a id="8992" href="UF.Yoneda.html#8927" class="Bound">η</a> <a id="8994" href="UF.Yoneda.html#8974" class="Bound">x</a> <a id="8996" href="UF.Yoneda.html#8976" class="Bound">y</a><a id="8997" class="Symbol">))</a>

<a id="is-vv-equiv-has-adj"></a><a id="9001" href="UF.Yoneda.html#9001" class="Function">is-vv-equiv-has-adj</a> <a id="9021" class="Symbol">:</a> <a id="9023" class="Symbol">{</a><a id="9024" href="UF.Yoneda.html#9024" class="Bound">X</a> <a id="9026" class="Symbol">:</a> <a id="9028" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9030" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9032" class="Symbol">}</a> <a id="9034" class="Symbol">{</a><a id="9035" href="UF.Yoneda.html#9035" class="Bound">Y</a> <a id="9037" class="Symbol">:</a> <a id="9039" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9041" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9043" class="Symbol">}</a> <a id="9045" class="Symbol">(</a><a id="9046" href="UF.Yoneda.html#9046" class="Bound">g</a> <a id="9048" class="Symbol">:</a> <a id="9050" href="UF.Yoneda.html#9035" class="Bound">Y</a> <a id="9052" class="Symbol">→</a> <a id="9054" href="UF.Yoneda.html#9024" class="Bound">X</a><a id="9055" class="Symbol">)</a>
                    <a id="9077" class="Symbol">→</a> <a id="9079" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="9091" href="UF.Yoneda.html#9046" class="Bound">g</a>
                    <a id="9113" class="Symbol">→</a> <a id="9115" href="UF.Yoneda.html#8819" class="Function">has-adj</a> <a id="9123" href="UF.Yoneda.html#9046" class="Bound">g</a>
<a id="9125" href="UF.Yoneda.html#9001" class="Function">is-vv-equiv-has-adj</a> <a id="9145" class="Symbol">{</a><a id="9146" href="UF.Yoneda.html#9146" class="Bound">𝓤</a><a id="9147" class="Symbol">}</a> <a id="9149" class="Symbol">{</a><a id="9150" href="UF.Yoneda.html#9150" class="Bound">𝓥</a><a id="9151" class="Symbol">}</a> <a id="9153" class="Symbol">{</a><a id="9154" href="UF.Yoneda.html#9154" class="Bound">X</a><a id="9155" class="Symbol">}</a> <a id="9157" class="Symbol">{</a><a id="9158" href="UF.Yoneda.html#9158" class="Bound">Y</a><a id="9159" class="Symbol">}</a> <a id="9161" href="UF.Yoneda.html#9161" class="Bound">g</a> <a id="9163" href="UF.Yoneda.html#9163" class="Bound">isv</a> <a id="9167" class="Symbol">=</a> <a id="9169" href="UF.Yoneda.html#9191" class="Function">f</a> <a id="9171" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9173" href="UF.Yoneda.html#9325" class="Function">η</a> <a id="9175" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9177" href="UF.Yoneda.html#9415" class="Function">hass</a>
 <a id="9183" class="Keyword">where</a>
  <a id="9191" href="UF.Yoneda.html#9191" class="Function">f</a> <a id="9193" class="Symbol">:</a> <a id="9195" href="UF.Yoneda.html#9154" class="Bound">X</a> <a id="9197" class="Symbol">→</a> <a id="9199" href="UF.Yoneda.html#9158" class="Bound">Y</a>
  <a id="9203" href="UF.Yoneda.html#9191" class="Function">f</a> <a id="9205" class="Symbol">=</a> <a id="9207" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9211" class="Symbol">(</a><a id="9212" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9216" class="Symbol">(</a><a id="9217" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a> <a id="9238" href="UF.Yoneda.html#9161" class="Bound">g</a> <a id="9240" href="UF.Yoneda.html#9163" class="Bound">isv</a><a id="9243" class="Symbol">))</a>

  <a id="9249" href="UF.Yoneda.html#9249" class="Function">gf</a> <a id="9252" class="Symbol">:</a> <a id="9254" class="Symbol">(</a><a id="9255" href="UF.Yoneda.html#9255" class="Bound">x</a> <a id="9257" class="Symbol">:</a> <a id="9259" href="UF.Yoneda.html#9154" class="Bound">X</a><a id="9260" class="Symbol">)</a> <a id="9262" class="Symbol">→</a> <a id="9264" href="UF.Yoneda.html#9161" class="Bound">g</a> <a id="9266" class="Symbol">(</a><a id="9267" href="UF.Yoneda.html#9191" class="Function">f</a> <a id="9269" href="UF.Yoneda.html#9255" class="Bound">x</a><a id="9270" class="Symbol">)</a> <a id="9272" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9274" href="UF.Yoneda.html#9255" class="Bound">x</a>
  <a id="9278" href="UF.Yoneda.html#9249" class="Function">gf</a> <a id="9281" class="Symbol">=</a> <a id="9283" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="9287" class="Symbol">(</a><a id="9288" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9292" class="Symbol">(</a><a id="9293" href="UF.Equiv.html#12078" class="Function">vv-equivs-are-equivs</a> <a id="9314" href="UF.Yoneda.html#9161" class="Bound">g</a> <a id="9316" href="UF.Yoneda.html#9163" class="Bound">isv</a><a id="9319" class="Symbol">))</a>

  <a id="9325" href="UF.Yoneda.html#9325" class="Function">η</a> <a id="9327" class="Symbol">:</a> <a id="9329" class="Symbol">(</a><a id="9330" href="UF.Yoneda.html#9330" class="Bound">x</a> <a id="9332" class="Symbol">:</a> <a id="9334" href="UF.Yoneda.html#9154" class="Bound">X</a><a id="9335" class="Symbol">)</a> <a id="9337" class="Symbol">(</a><a id="9338" href="UF.Yoneda.html#9338" class="Bound">y</a> <a id="9340" class="Symbol">:</a> <a id="9342" href="UF.Yoneda.html#9158" class="Bound">Y</a><a id="9343" class="Symbol">)</a> <a id="9345" class="Symbol">→</a> <a id="9347" href="UF.Yoneda.html#9191" class="Function">f</a> <a id="9349" href="UF.Yoneda.html#9330" class="Bound">x</a> <a id="9351" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9353" href="UF.Yoneda.html#9338" class="Bound">y</a> <a id="9355" class="Symbol">→</a> <a id="9357" href="UF.Yoneda.html#9161" class="Bound">g</a> <a id="9359" href="UF.Yoneda.html#9338" class="Bound">y</a> <a id="9361" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9363" href="UF.Yoneda.html#9330" class="Bound">x</a>
  <a id="9367" href="UF.Yoneda.html#9325" class="Function">η</a> <a id="9369" href="UF.Yoneda.html#9369" class="Bound">x</a> <a id="9371" href="UF.Yoneda.html#9371" class="Bound">y</a> <a id="9373" href="UF.Yoneda.html#9373" class="Bound">p</a> <a id="9375" class="Symbol">=</a> <a id="9377" href="MLTT.Id.html#734" class="Function">transport</a> <a id="9387" class="Symbol">(λ</a> <a id="9390" href="UF.Yoneda.html#9390" class="Bound">-</a> <a id="9392" class="Symbol">→</a> <a id="9394" href="UF.Yoneda.html#9161" class="Bound">g</a> <a id="9396" href="UF.Yoneda.html#9390" class="Bound">-</a> <a id="9398" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9400" href="UF.Yoneda.html#9369" class="Bound">x</a><a id="9401" class="Symbol">)</a> <a id="9403" href="UF.Yoneda.html#9373" class="Bound">p</a> <a id="9405" class="Symbol">(</a><a id="9406" href="UF.Yoneda.html#9249" class="Function">gf</a> <a id="9409" href="UF.Yoneda.html#9369" class="Bound">x</a><a id="9410" class="Symbol">)</a>

  <a id="9415" href="UF.Yoneda.html#9415" class="Function">hass</a> <a id="9420" class="Symbol">:</a> <a id="9422" class="Symbol">(</a><a id="9423" href="UF.Yoneda.html#9423" class="Bound">x</a> <a id="9425" class="Symbol">:</a> <a id="9427" href="UF.Yoneda.html#9154" class="Bound">X</a><a id="9428" class="Symbol">)</a> <a id="9430" class="Symbol">(</a><a id="9431" href="UF.Yoneda.html#9431" class="Bound">y</a> <a id="9433" class="Symbol">:</a> <a id="9435" href="UF.Yoneda.html#9158" class="Bound">Y</a><a id="9436" class="Symbol">)</a> <a id="9438" class="Symbol">→</a> <a id="9440" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="9452" class="Symbol">(</a><a id="9453" href="UF.Yoneda.html#9325" class="Function">η</a> <a id="9455" href="UF.Yoneda.html#9423" class="Bound">x</a> <a id="9457" href="UF.Yoneda.html#9431" class="Bound">y</a><a id="9458" class="Symbol">)</a>
  <a id="9462" href="UF.Yoneda.html#9415" class="Function">hass</a> <a id="9467" href="UF.Yoneda.html#9467" class="Bound">x</a> <a id="9469" class="Symbol">=</a> <a id="9471" href="UF.Yoneda.html#6830" class="Function">Yoneda-section-forth</a> <a id="9492" class="Symbol">(</a><a id="9493" href="UF.Yoneda.html#9191" class="Function">f</a> <a id="9495" href="UF.Yoneda.html#9467" class="Bound">x</a><a id="9496" class="Symbol">)</a> <a id="9498" class="Symbol">(</a><a id="9499" href="UF.Yoneda.html#9325" class="Function">η</a> <a id="9501" href="UF.Yoneda.html#9467" class="Bound">x</a><a id="9502" class="Symbol">)</a> <a id="9504" class="Symbol">(</a><a id="9505" href="UF.Yoneda.html#9163" class="Bound">isv</a> <a id="9509" href="UF.Yoneda.html#9467" class="Bound">x</a><a id="9510" class="Symbol">)</a>

<a id="has-adj-is-vv-equiv"></a><a id="9513" href="UF.Yoneda.html#9513" class="Function">has-adj-is-vv-equiv</a> <a id="9533" class="Symbol">:</a> <a id="9535" class="Symbol">{</a><a id="9536" href="UF.Yoneda.html#9536" class="Bound">X</a> <a id="9538" class="Symbol">:</a> <a id="9540" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9542" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9544" class="Symbol">}</a> <a id="9546" class="Symbol">{</a><a id="9547" href="UF.Yoneda.html#9547" class="Bound">Y</a> <a id="9549" class="Symbol">:</a> <a id="9551" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9553" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9555" class="Symbol">}</a> <a id="9557" class="Symbol">(</a><a id="9558" href="UF.Yoneda.html#9558" class="Bound">g</a> <a id="9560" class="Symbol">:</a> <a id="9562" href="UF.Yoneda.html#9547" class="Bound">Y</a> <a id="9564" class="Symbol">→</a> <a id="9566" href="UF.Yoneda.html#9536" class="Bound">X</a><a id="9567" class="Symbol">)</a>
                    <a id="9589" class="Symbol">→</a> <a id="9591" href="UF.Yoneda.html#8819" class="Function">has-adj</a> <a id="9599" href="UF.Yoneda.html#9558" class="Bound">g</a>
                    <a id="9621" class="Symbol">→</a> <a id="9623" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="9635" href="UF.Yoneda.html#9558" class="Bound">g</a>
<a id="9637" href="UF.Yoneda.html#9513" class="Function">has-adj-is-vv-equiv</a> <a id="9657" href="UF.Yoneda.html#9657" class="Bound">g</a> <a id="9659" class="Symbol">(</a><a id="9660" href="UF.Yoneda.html#9660" class="Bound">f</a> <a id="9662" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9664" href="UF.Yoneda.html#9664" class="Bound">η</a> <a id="9666" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9668" href="UF.Yoneda.html#9668" class="Bound">hass</a><a id="9672" class="Symbol">)</a> <a id="9674" href="UF.Yoneda.html#9674" class="Bound">x</a> <a id="9676" class="Symbol">=</a>
 <a id="9679" href="UF.Yoneda.html#7446" class="Function">Yoneda-section-back</a> <a id="9699" class="Symbol">(</a><a id="9700" href="UF.Yoneda.html#9660" class="Bound">f</a> <a id="9702" href="UF.Yoneda.html#9674" class="Bound">x</a><a id="9703" class="Symbol">)</a> <a id="9705" class="Symbol">(</a><a id="9706" href="UF.Yoneda.html#9664" class="Bound">η</a> <a id="9708" href="UF.Yoneda.html#9674" class="Bound">x</a><a id="9709" class="Symbol">)</a> <a id="9711" class="Symbol">(</a><a id="9712" href="UF.Yoneda.html#9668" class="Bound">hass</a> <a id="9717" href="UF.Yoneda.html#9674" class="Bound">x</a><a id="9718" class="Symbol">)</a>

<a id="9721" class="Markup">\end{code}</a><a id="9731" class="Background">

A natural transformation of the above kind is an equivalence iff it
has a section, as shown in
https://github.com/HoTT/book/issues/718#issuecomment-65378867:

</a><a id="9892" class="Markup">\begin{code}</a>

<a id="Hedberg-lemma"></a><a id="9906" href="UF.Yoneda.html#9906" class="Function">Hedberg-lemma</a> <a id="9920" class="Symbol">:</a> <a id="9922" class="Symbol">{</a><a id="9923" href="UF.Yoneda.html#9923" class="Bound">X</a> <a id="9925" class="Symbol">:</a> <a id="9927" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9929" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9931" class="Symbol">}</a>
                <a id="9949" class="Symbol">(</a><a id="9950" href="UF.Yoneda.html#9950" class="Bound">x</a> <a id="9952" class="Symbol">:</a> <a id="9954" href="UF.Yoneda.html#9923" class="Bound">X</a><a id="9955" class="Symbol">)</a>
                <a id="9973" class="Symbol">(</a><a id="9974" href="UF.Yoneda.html#9974" class="Bound">η</a> <a id="9976" class="Symbol">:</a> <a id="9978" class="Symbol">(</a><a id="9979" href="UF.Yoneda.html#9979" class="Bound">y</a> <a id="9981" class="Symbol">:</a> <a id="9983" href="UF.Yoneda.html#9923" class="Bound">X</a><a id="9984" class="Symbol">)</a> <a id="9986" class="Symbol">→</a> <a id="9988" href="UF.Yoneda.html#9950" class="Bound">x</a> <a id="9990" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9992" href="UF.Yoneda.html#9979" class="Bound">y</a> <a id="9994" class="Symbol">→</a> <a id="9996" href="UF.Yoneda.html#9950" class="Bound">x</a> <a id="9998" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10000" href="UF.Yoneda.html#9979" class="Bound">y</a><a id="10001" class="Symbol">)</a>
                <a id="10019" class="Symbol">(</a><a id="10020" href="UF.Yoneda.html#10020" class="Bound">y</a> <a id="10022" class="Symbol">:</a> <a id="10024" href="UF.Yoneda.html#9923" class="Bound">X</a><a id="10025" class="Symbol">)</a>
                <a id="10043" class="Symbol">(</a><a id="10044" href="UF.Yoneda.html#10044" class="Bound">p</a> <a id="10046" class="Symbol">:</a> <a id="10048" href="UF.Yoneda.html#9950" class="Bound">x</a> <a id="10050" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10052" href="UF.Yoneda.html#10020" class="Bound">y</a><a id="10053" class="Symbol">)</a>
              <a id="10069" class="Symbol">→</a> <a id="10071" href="UF.Yoneda.html#9974" class="Bound">η</a> <a id="10073" href="UF.Yoneda.html#9950" class="Bound">x</a> <a id="10075" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10080" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="10082" href="UF.Yoneda.html#10044" class="Bound">p</a> <a id="10084" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10086" href="UF.Yoneda.html#9974" class="Bound">η</a> <a id="10088" href="UF.Yoneda.html#10020" class="Bound">y</a> <a id="10090" href="UF.Yoneda.html#10044" class="Bound">p</a>
<a id="10092" href="UF.Yoneda.html#9906" class="Function">Hedberg-lemma</a> <a id="10106" href="UF.Yoneda.html#10106" class="Bound">x</a> <a id="10108" class="Symbol">=</a> <a id="10110" href="UF.Yoneda.html#2073" class="Function">yoneda-lemma</a> <a id="10123" href="UF.Yoneda.html#10106" class="Bound">x</a> <a id="10125" class="Symbol">(</a><a id="10126" href="MLTT.Id.html#267" class="Function">Id</a> <a id="10129" href="UF.Yoneda.html#10106" class="Bound">x</a><a id="10130" class="Symbol">)</a>

<a id="idemp-is-id"></a><a id="10133" href="UF.Yoneda.html#10133" class="Function">idemp-is-id</a> <a id="10145" class="Symbol">:</a> <a id="10147" class="Symbol">{</a><a id="10148" href="UF.Yoneda.html#10148" class="Bound">X</a> <a id="10150" class="Symbol">:</a> <a id="10152" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10154" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10156" class="Symbol">}</a>
              <a id="10172" class="Symbol">{</a><a id="10173" href="UF.Yoneda.html#10173" class="Bound">x</a> <a id="10175" class="Symbol">:</a> <a id="10177" href="UF.Yoneda.html#10148" class="Bound">X</a><a id="10178" class="Symbol">}</a>
              <a id="10194" class="Symbol">(</a><a id="10195" href="UF.Yoneda.html#10195" class="Bound">e</a> <a id="10197" class="Symbol">:</a> <a id="10199" class="Symbol">(</a><a id="10200" href="UF.Yoneda.html#10200" class="Bound">y</a> <a id="10202" class="Symbol">:</a> <a id="10204" href="UF.Yoneda.html#10148" class="Bound">X</a><a id="10205" class="Symbol">)</a> <a id="10207" class="Symbol">→</a> <a id="10209" href="UF.Yoneda.html#10173" class="Bound">x</a> <a id="10211" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10213" href="UF.Yoneda.html#10200" class="Bound">y</a> <a id="10215" class="Symbol">→</a> <a id="10217" href="UF.Yoneda.html#10173" class="Bound">x</a> <a id="10219" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10221" href="UF.Yoneda.html#10200" class="Bound">y</a><a id="10222" class="Symbol">)</a>
              <a id="10238" class="Symbol">(</a><a id="10239" href="UF.Yoneda.html#10239" class="Bound">y</a> <a id="10241" class="Symbol">:</a> <a id="10243" href="UF.Yoneda.html#10148" class="Bound">X</a><a id="10244" class="Symbol">)</a>
              <a id="10260" class="Symbol">(</a><a id="10261" href="UF.Yoneda.html#10261" class="Bound">p</a> <a id="10263" class="Symbol">:</a> <a id="10265" href="UF.Yoneda.html#10173" class="Bound">x</a> <a id="10267" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10269" href="UF.Yoneda.html#10239" class="Bound">y</a><a id="10270" class="Symbol">)</a>
            <a id="10284" class="Symbol">→</a> <a id="10286" href="UF.Yoneda.html#10195" class="Bound">e</a> <a id="10288" href="UF.Yoneda.html#10239" class="Bound">y</a> <a id="10290" class="Symbol">(</a><a id="10291" href="UF.Yoneda.html#10195" class="Bound">e</a> <a id="10293" href="UF.Yoneda.html#10239" class="Bound">y</a> <a id="10295" href="UF.Yoneda.html#10261" class="Bound">p</a><a id="10296" class="Symbol">)</a> <a id="10298" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10300" href="UF.Yoneda.html#10195" class="Bound">e</a> <a id="10302" href="UF.Yoneda.html#10239" class="Bound">y</a> <a id="10304" href="UF.Yoneda.html#10261" class="Bound">p</a>
            <a id="10318" class="Symbol">→</a> <a id="10320" href="UF.Yoneda.html#10195" class="Bound">e</a> <a id="10322" href="UF.Yoneda.html#10239" class="Bound">y</a> <a id="10324" href="UF.Yoneda.html#10261" class="Bound">p</a> <a id="10326" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10328" href="UF.Yoneda.html#10261" class="Bound">p</a>
<a id="10330" href="UF.Yoneda.html#10133" class="Function">idemp-is-id</a> <a id="10342" class="Symbol">{</a><a id="10343" href="UF.Yoneda.html#10343" class="Bound">𝓤</a><a id="10344" class="Symbol">}</a> <a id="10346" class="Symbol">{</a><a id="10347" href="UF.Yoneda.html#10347" class="Bound">X</a><a id="10348" class="Symbol">}</a> <a id="10350" class="Symbol">{</a><a id="10351" href="UF.Yoneda.html#10351" class="Bound">x</a><a id="10352" class="Symbol">}</a> <a id="10354" href="UF.Yoneda.html#10354" class="Bound">e</a> <a id="10356" href="UF.Yoneda.html#10356" class="Bound">y</a> <a id="10358" href="UF.Yoneda.html#10358" class="Bound">p</a> <a id="10360" href="UF.Yoneda.html#10360" class="Bound">idemp</a> <a id="10366" class="Symbol">=</a> <a id="10368" href="UF.Base.html#13146" class="Function">cancel-left</a> <a id="10380" class="Symbol">(</a>
        <a id="10390" href="UF.Yoneda.html#10354" class="Bound">e</a> <a id="10392" href="UF.Yoneda.html#10351" class="Bound">x</a> <a id="10394" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10399" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="10401" href="UF.Yoneda.html#10354" class="Bound">e</a> <a id="10403" href="UF.Yoneda.html#10356" class="Bound">y</a> <a id="10405" href="UF.Yoneda.html#10358" class="Bound">p</a> <a id="10407" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10410" href="UF.Yoneda.html#9906" class="Function">Hedberg-lemma</a> <a id="10424" href="UF.Yoneda.html#10351" class="Bound">x</a> <a id="10426" href="UF.Yoneda.html#10354" class="Bound">e</a> <a id="10428" href="UF.Yoneda.html#10356" class="Bound">y</a> <a id="10430" class="Symbol">(</a><a id="10431" href="UF.Yoneda.html#10354" class="Bound">e</a> <a id="10433" href="UF.Yoneda.html#10356" class="Bound">y</a> <a id="10435" href="UF.Yoneda.html#10358" class="Bound">p</a><a id="10436" class="Symbol">)</a> <a id="10438" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="10448" href="UF.Yoneda.html#10354" class="Bound">e</a> <a id="10450" href="UF.Yoneda.html#10356" class="Bound">y</a> <a id="10452" class="Symbol">(</a><a id="10453" href="UF.Yoneda.html#10354" class="Bound">e</a> <a id="10455" href="UF.Yoneda.html#10356" class="Bound">y</a> <a id="10457" href="UF.Yoneda.html#10358" class="Bound">p</a><a id="10458" class="Symbol">)</a>      <a id="10465" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10468" href="UF.Yoneda.html#10360" class="Bound">idemp</a> <a id="10474" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="10484" href="UF.Yoneda.html#10354" class="Bound">e</a> <a id="10486" href="UF.Yoneda.html#10356" class="Bound">y</a> <a id="10488" href="UF.Yoneda.html#10358" class="Bound">p</a>            <a id="10501" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="10504" class="Symbol">(</a><a id="10505" href="UF.Yoneda.html#9906" class="Function">Hedberg-lemma</a> <a id="10519" href="UF.Yoneda.html#10351" class="Bound">x</a> <a id="10521" href="UF.Yoneda.html#10354" class="Bound">e</a> <a id="10523" href="UF.Yoneda.html#10356" class="Bound">y</a> <a id="10525" href="UF.Yoneda.html#10358" class="Bound">p</a><a id="10526" class="Symbol">)</a><a id="10527" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="10530" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
        <a id="10540" href="UF.Yoneda.html#10354" class="Bound">e</a> <a id="10542" href="UF.Yoneda.html#10351" class="Bound">x</a> <a id="10544" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="10549" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="10551" href="UF.Yoneda.html#10358" class="Bound">p</a>     <a id="10557" href="MLTT.Id.html#2784" class="Function Operator">∎</a><a id="10558" class="Symbol">)</a>

<a id="nat-retraction-is-section"></a><a id="10561" href="UF.Yoneda.html#10561" class="Function">nat-retraction-is-section</a> <a id="10587" class="Symbol">:</a> <a id="10589" class="Symbol">{</a><a id="10590" href="UF.Yoneda.html#10590" class="Bound">X</a> <a id="10592" class="Symbol">:</a> <a id="10594" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="10596" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10598" class="Symbol">}</a> <a id="10600" class="Symbol">{</a><a id="10601" href="UF.Yoneda.html#10601" class="Bound">A</a> <a id="10603" class="Symbol">:</a> <a id="10605" href="UF.Yoneda.html#10590" class="Bound">X</a> <a id="10607" class="Symbol">→</a> <a id="10609" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10611" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10613" class="Symbol">}</a>
                            <a id="10643" class="Symbol">(</a><a id="10644" href="UF.Yoneda.html#10644" class="Bound">x</a> <a id="10646" class="Symbol">:</a> <a id="10648" href="UF.Yoneda.html#10590" class="Bound">X</a><a id="10649" class="Symbol">)</a> <a id="10651" class="Symbol">(</a><a id="10652" href="UF.Yoneda.html#10652" class="Bound">η</a> <a id="10654" class="Symbol">:</a> <a id="10656" href="UF.Base.html#303" class="Function">Nat</a> <a id="10660" class="Symbol">(</a><a id="10661" href="MLTT.Id.html#267" class="Function">Id</a> <a id="10664" href="UF.Yoneda.html#10644" class="Bound">x</a><a id="10665" class="Symbol">)</a> <a id="10667" href="UF.Yoneda.html#10601" class="Bound">A</a><a id="10668" class="Symbol">)</a>
                          <a id="10696" class="Symbol">→</a> <a id="10698" class="Symbol">((</a><a id="10700" href="UF.Yoneda.html#10700" class="Bound">y</a> <a id="10702" class="Symbol">:</a> <a id="10704" href="UF.Yoneda.html#10590" class="Bound">X</a><a id="10705" class="Symbol">)</a> <a id="10707" class="Symbol">→</a> <a id="10709" href="UF.Retracts.html#185" class="Function">has-section</a><a id="10720" class="Symbol">(</a><a id="10721" href="UF.Yoneda.html#10652" class="Bound">η</a> <a id="10723" href="UF.Yoneda.html#10700" class="Bound">y</a><a id="10724" class="Symbol">))</a>
                          <a id="10753" class="Symbol">→</a> <a id="10755" class="Symbol">((</a><a id="10757" href="UF.Yoneda.html#10757" class="Bound">y</a> <a id="10759" class="Symbol">:</a> <a id="10761" href="UF.Yoneda.html#10590" class="Bound">X</a><a id="10762" class="Symbol">)</a> <a id="10764" class="Symbol">→</a> <a id="10766" href="UF.Retracts.html#594" class="Function">is-section</a><a id="10776" class="Symbol">(</a><a id="10777" href="UF.Yoneda.html#10652" class="Bound">η</a> <a id="10779" href="UF.Yoneda.html#10757" class="Bound">y</a><a id="10780" class="Symbol">))</a>
<a id="10783" href="UF.Yoneda.html#10561" class="Function">nat-retraction-is-section</a> <a id="10809" class="Symbol">{</a><a id="10810" href="UF.Yoneda.html#10810" class="Bound">𝓤</a><a id="10811" class="Symbol">}</a> <a id="10813" class="Symbol">{</a><a id="10814" href="UF.Yoneda.html#10814" class="Bound">𝓥</a><a id="10815" class="Symbol">}</a> <a id="10817" class="Symbol">{</a><a id="10818" href="UF.Yoneda.html#10818" class="Bound">X</a><a id="10819" class="Symbol">}</a> <a id="10821" class="Symbol">{</a><a id="10822" href="UF.Yoneda.html#10822" class="Bound">A</a><a id="10823" class="Symbol">}</a> <a id="10825" href="UF.Yoneda.html#10825" class="Bound">x</a> <a id="10827" href="UF.Yoneda.html#10827" class="Bound">η</a> <a id="10829" href="UF.Yoneda.html#10829" class="Bound">hs</a> <a id="10832" class="Symbol">=</a> <a id="10834" href="UF.Yoneda.html#11181" class="Function">hr</a>
 <a id="10838" class="Keyword">where</a>
  <a id="10846" href="UF.Yoneda.html#10846" class="Function">s</a> <a id="10848" class="Symbol">:</a> <a id="10850" class="Symbol">(</a><a id="10851" href="UF.Yoneda.html#10851" class="Bound">y</a> <a id="10853" class="Symbol">:</a> <a id="10855" href="UF.Yoneda.html#10818" class="Bound">X</a><a id="10856" class="Symbol">)</a> <a id="10858" class="Symbol">→</a> <a id="10860" href="UF.Yoneda.html#10822" class="Bound">A</a> <a id="10862" href="UF.Yoneda.html#10851" class="Bound">y</a> <a id="10864" class="Symbol">→</a> <a id="10866" href="UF.Yoneda.html#10825" class="Bound">x</a> <a id="10868" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10870" href="UF.Yoneda.html#10851" class="Bound">y</a>
  <a id="10874" href="UF.Yoneda.html#10846" class="Function">s</a> <a id="10876" href="UF.Yoneda.html#10876" class="Bound">y</a> <a id="10878" class="Symbol">=</a> <a id="10880" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="10884" class="Symbol">(</a><a id="10885" href="UF.Yoneda.html#10829" class="Bound">hs</a> <a id="10888" href="UF.Yoneda.html#10876" class="Bound">y</a><a id="10889" class="Symbol">)</a>

  <a id="10894" href="UF.Yoneda.html#10894" class="Function">ηs</a> <a id="10897" class="Symbol">:</a> <a id="10899" class="Symbol">{</a><a id="10900" href="UF.Yoneda.html#10900" class="Bound">y</a> <a id="10902" class="Symbol">:</a> <a id="10904" href="UF.Yoneda.html#10818" class="Bound">X</a><a id="10905" class="Symbol">}</a> <a id="10907" class="Symbol">(</a><a id="10908" href="UF.Yoneda.html#10908" class="Bound">a</a> <a id="10910" class="Symbol">:</a> <a id="10912" href="UF.Yoneda.html#10822" class="Bound">A</a> <a id="10914" href="UF.Yoneda.html#10900" class="Bound">y</a><a id="10915" class="Symbol">)</a> <a id="10917" class="Symbol">→</a> <a id="10919" href="UF.Yoneda.html#10827" class="Bound">η</a> <a id="10921" href="UF.Yoneda.html#10900" class="Bound">y</a> <a id="10923" class="Symbol">(</a><a id="10924" href="UF.Yoneda.html#10846" class="Function">s</a> <a id="10926" href="UF.Yoneda.html#10900" class="Bound">y</a> <a id="10928" href="UF.Yoneda.html#10908" class="Bound">a</a><a id="10929" class="Symbol">)</a> <a id="10931" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10933" href="UF.Yoneda.html#10908" class="Bound">a</a>
  <a id="10937" href="UF.Yoneda.html#10894" class="Function">ηs</a> <a id="10940" class="Symbol">{</a><a id="10941" href="UF.Yoneda.html#10941" class="Bound">y</a><a id="10942" class="Symbol">}</a> <a id="10944" class="Symbol">=</a> <a id="10946" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="10950" class="Symbol">(</a><a id="10951" href="UF.Yoneda.html#10829" class="Bound">hs</a> <a id="10954" href="UF.Yoneda.html#10941" class="Bound">y</a><a id="10955" class="Symbol">)</a>

  <a id="10960" href="UF.Yoneda.html#10960" class="Function">e</a> <a id="10962" class="Symbol">:</a> <a id="10964" class="Symbol">(</a><a id="10965" href="UF.Yoneda.html#10965" class="Bound">y</a> <a id="10967" class="Symbol">:</a> <a id="10969" href="UF.Yoneda.html#10818" class="Bound">X</a><a id="10970" class="Symbol">)</a> <a id="10972" class="Symbol">→</a> <a id="10974" href="UF.Yoneda.html#10825" class="Bound">x</a> <a id="10976" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10978" href="UF.Yoneda.html#10965" class="Bound">y</a> <a id="10980" class="Symbol">→</a> <a id="10982" href="UF.Yoneda.html#10825" class="Bound">x</a> <a id="10984" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10986" href="UF.Yoneda.html#10965" class="Bound">y</a>
  <a id="10990" href="UF.Yoneda.html#10960" class="Function">e</a> <a id="10992" href="UF.Yoneda.html#10992" class="Bound">y</a> <a id="10994" href="UF.Yoneda.html#10994" class="Bound">p</a> <a id="10996" class="Symbol">=</a> <a id="10998" href="UF.Yoneda.html#10846" class="Function">s</a> <a id="11000" href="UF.Yoneda.html#10992" class="Bound">y</a> <a id="11002" class="Symbol">(</a><a id="11003" href="UF.Yoneda.html#10827" class="Bound">η</a> <a id="11005" href="UF.Yoneda.html#10992" class="Bound">y</a> <a id="11007" href="UF.Yoneda.html#10994" class="Bound">p</a><a id="11008" class="Symbol">)</a>

  <a id="11013" href="UF.Yoneda.html#11013" class="Function">idemp</a> <a id="11019" class="Symbol">:</a> <a id="11021" class="Symbol">(</a><a id="11022" href="UF.Yoneda.html#11022" class="Bound">y</a> <a id="11024" class="Symbol">:</a> <a id="11026" href="UF.Yoneda.html#10818" class="Bound">X</a><a id="11027" class="Symbol">)</a> <a id="11029" class="Symbol">(</a><a id="11030" href="UF.Yoneda.html#11030" class="Bound">p</a> <a id="11032" class="Symbol">:</a> <a id="11034" href="UF.Yoneda.html#10825" class="Bound">x</a> <a id="11036" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11038" href="UF.Yoneda.html#11022" class="Bound">y</a><a id="11039" class="Symbol">)</a> <a id="11041" class="Symbol">→</a> <a id="11043" href="UF.Yoneda.html#10960" class="Function">e</a> <a id="11045" href="UF.Yoneda.html#11022" class="Bound">y</a> <a id="11047" class="Symbol">(</a><a id="11048" href="UF.Yoneda.html#10960" class="Function">e</a> <a id="11050" href="UF.Yoneda.html#11022" class="Bound">y</a> <a id="11052" href="UF.Yoneda.html#11030" class="Bound">p</a><a id="11053" class="Symbol">)</a> <a id="11055" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11057" href="UF.Yoneda.html#10960" class="Function">e</a> <a id="11059" href="UF.Yoneda.html#11022" class="Bound">y</a> <a id="11061" href="UF.Yoneda.html#11030" class="Bound">p</a>
  <a id="11065" href="UF.Yoneda.html#11013" class="Function">idemp</a> <a id="11071" href="UF.Yoneda.html#11071" class="Bound">y</a> <a id="11073" href="UF.Yoneda.html#11073" class="Bound">p</a> <a id="11075" class="Symbol">=</a> <a id="11077" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11080" class="Symbol">(</a><a id="11081" href="UF.Yoneda.html#10846" class="Function">s</a> <a id="11083" href="UF.Yoneda.html#11071" class="Bound">y</a><a id="11084" class="Symbol">)</a> <a id="11086" class="Symbol">(</a><a id="11087" href="UF.Yoneda.html#10894" class="Function">ηs</a> <a id="11090" class="Symbol">(</a><a id="11091" href="UF.Yoneda.html#10827" class="Bound">η</a> <a id="11093" href="UF.Yoneda.html#11071" class="Bound">y</a> <a id="11095" href="UF.Yoneda.html#11073" class="Bound">p</a><a id="11096" class="Symbol">))</a>

  <a id="11102" href="UF.Yoneda.html#11102" class="Function">i</a> <a id="11104" class="Symbol">:</a> <a id="11106" class="Symbol">(</a><a id="11107" href="UF.Yoneda.html#11107" class="Bound">y</a> <a id="11109" class="Symbol">:</a> <a id="11111" href="UF.Yoneda.html#10818" class="Bound">X</a><a id="11112" class="Symbol">)</a> <a id="11114" class="Symbol">(</a><a id="11115" href="UF.Yoneda.html#11115" class="Bound">p</a> <a id="11117" class="Symbol">:</a> <a id="11119" href="UF.Yoneda.html#10825" class="Bound">x</a> <a id="11121" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11123" href="UF.Yoneda.html#11107" class="Bound">y</a><a id="11124" class="Symbol">)</a> <a id="11126" class="Symbol">→</a> <a id="11128" href="UF.Yoneda.html#10960" class="Function">e</a> <a id="11130" href="UF.Yoneda.html#11107" class="Bound">y</a> <a id="11132" href="UF.Yoneda.html#11115" class="Bound">p</a> <a id="11134" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11136" href="UF.Yoneda.html#11115" class="Bound">p</a>
  <a id="11140" href="UF.Yoneda.html#11102" class="Function">i</a> <a id="11142" href="UF.Yoneda.html#11142" class="Bound">y</a> <a id="11144" href="UF.Yoneda.html#11144" class="Bound">p</a> <a id="11146" class="Symbol">=</a> <a id="11148" href="UF.Yoneda.html#10133" class="Function">idemp-is-id</a> <a id="11160" href="UF.Yoneda.html#10960" class="Function">e</a> <a id="11162" href="UF.Yoneda.html#11142" class="Bound">y</a> <a id="11164" href="UF.Yoneda.html#11144" class="Bound">p</a> <a id="11166" class="Symbol">(</a><a id="11167" href="UF.Yoneda.html#11013" class="Function">idemp</a> <a id="11173" href="UF.Yoneda.html#11142" class="Bound">y</a> <a id="11175" href="UF.Yoneda.html#11144" class="Bound">p</a><a id="11176" class="Symbol">)</a>

  <a id="11181" href="UF.Yoneda.html#11181" class="Function">hr</a> <a id="11184" class="Symbol">:</a> <a id="11186" class="Symbol">(</a><a id="11187" href="UF.Yoneda.html#11187" class="Bound">y</a> <a id="11189" class="Symbol">:</a> <a id="11191" href="UF.Yoneda.html#10818" class="Bound">X</a><a id="11192" class="Symbol">)</a> <a id="11194" class="Symbol">→</a> <a id="11196" href="UF.Retracts.html#594" class="Function">is-section</a><a id="11206" class="Symbol">(</a><a id="11207" href="UF.Yoneda.html#10827" class="Bound">η</a> <a id="11209" href="UF.Yoneda.html#11187" class="Bound">y</a><a id="11210" class="Symbol">)</a>
  <a id="11214" href="UF.Yoneda.html#11181" class="Function">hr</a> <a id="11217" href="UF.Yoneda.html#11217" class="Bound">y</a> <a id="11219" class="Symbol">=</a> <a id="11221" href="UF.Yoneda.html#10846" class="Function">s</a> <a id="11223" href="UF.Yoneda.html#11217" class="Bound">y</a> <a id="11225" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11227" href="UF.Yoneda.html#11102" class="Function">i</a> <a id="11229" href="UF.Yoneda.html#11217" class="Bound">y</a>

<a id="11232" class="Markup">\end{code}</a><a id="11242" class="Background">

The above use of the word &quot;is&quot; is justified by the following:

</a><a id="11307" class="Markup">\begin{code}</a>

<a id="nat-retraction-is-section-uniquely"></a><a id="11321" href="UF.Yoneda.html#11321" class="Function">nat-retraction-is-section-uniquely</a> <a id="11356" class="Symbol">:</a> <a id="11358" href="UF.FunExt.html#996" class="Function">FunExt</a>
                                   <a id="11400" class="Symbol">→</a> <a id="11402" class="Symbol">{</a><a id="11403" href="UF.Yoneda.html#11403" class="Bound">X</a> <a id="11405" class="Symbol">:</a> <a id="11407" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11409" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11411" class="Symbol">}</a> <a id="11413" class="Symbol">{</a><a id="11414" href="UF.Yoneda.html#11414" class="Bound">A</a> <a id="11416" class="Symbol">:</a> <a id="11418" href="UF.Yoneda.html#11403" class="Bound">X</a> <a id="11420" class="Symbol">→</a> <a id="11422" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11424" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11426" class="Symbol">}</a>
                                     <a id="11465" class="Symbol">(</a><a id="11466" href="UF.Yoneda.html#11466" class="Bound">x</a> <a id="11468" class="Symbol">:</a> <a id="11470" href="UF.Yoneda.html#11403" class="Bound">X</a><a id="11471" class="Symbol">)</a> <a id="11473" class="Symbol">(</a><a id="11474" href="UF.Yoneda.html#11474" class="Bound">η</a> <a id="11476" class="Symbol">:</a> <a id="11478" href="UF.Base.html#303" class="Function">Nat</a> <a id="11482" class="Symbol">(</a><a id="11483" href="MLTT.Id.html#267" class="Function">Id</a> <a id="11486" href="UF.Yoneda.html#11466" class="Bound">x</a><a id="11487" class="Symbol">)</a> <a id="11489" href="UF.Yoneda.html#11414" class="Bound">A</a><a id="11490" class="Symbol">)</a>
                                   <a id="11527" class="Symbol">→</a> <a id="11529" class="Symbol">((</a><a id="11531" href="UF.Yoneda.html#11531" class="Bound">y</a> <a id="11533" class="Symbol">:</a> <a id="11535" href="UF.Yoneda.html#11403" class="Bound">X</a><a id="11536" class="Symbol">)</a> <a id="11538" class="Symbol">→</a> <a id="11540" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="11552" class="Symbol">(</a><a id="11553" href="UF.Yoneda.html#11474" class="Bound">η</a> <a id="11555" href="UF.Yoneda.html#11531" class="Bound">y</a><a id="11556" class="Symbol">))</a>
                                   <a id="11594" class="Symbol">→</a> <a id="11596" class="Symbol">((</a><a id="11598" href="UF.Yoneda.html#11598" class="Bound">y</a> <a id="11600" class="Symbol">:</a> <a id="11602" href="UF.Yoneda.html#11403" class="Bound">X</a><a id="11603" class="Symbol">)</a> <a id="11605" class="Symbol">→</a> <a id="11607" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="11620" class="Symbol">(</a><a id="11621" href="UF.Retracts.html#594" class="Function">is-section</a><a id="11631" class="Symbol">(</a><a id="11632" href="UF.Yoneda.html#11474" class="Bound">η</a> <a id="11634" href="UF.Yoneda.html#11598" class="Bound">y</a><a id="11635" class="Symbol">)))</a>
<a id="11639" href="UF.Yoneda.html#11321" class="Function">nat-retraction-is-section-uniquely</a> <a id="11674" href="UF.Yoneda.html#11674" class="Bound">fe</a> <a id="11677" href="UF.Yoneda.html#11677" class="Bound">x</a> <a id="11679" href="UF.Yoneda.html#11679" class="Bound">η</a> <a id="11681" href="UF.Yoneda.html#11681" class="Bound">hs</a> <a id="11684" href="UF.Yoneda.html#11684" class="Bound">y</a> <a id="11686" class="Symbol">=</a>
 <a id="11689" href="UF.Subsingletons.html#2517" class="Function">pointed-props-are-singletons</a>
  <a id="11720" class="Symbol">(</a><a id="11721" href="UF.Yoneda.html#10561" class="Function">nat-retraction-is-section</a> <a id="11747" href="UF.Yoneda.html#11677" class="Bound">x</a> <a id="11749" href="UF.Yoneda.html#11679" class="Bound">η</a> <a id="11751" href="UF.Yoneda.html#11681" class="Bound">hs</a> <a id="11754" href="UF.Yoneda.html#11684" class="Bound">y</a><a id="11755" class="Symbol">)</a>
  <a id="11759" class="Symbol">(</a><a id="11760" href="UF.Equiv-FunExt.html#5330" class="Function">sections-have-at-most-one-retraction</a> <a id="11797" href="UF.Yoneda.html#11674" class="Bound">fe</a> <a id="11800" class="Symbol">(</a><a id="11801" href="UF.Yoneda.html#11679" class="Bound">η</a> <a id="11803" href="UF.Yoneda.html#11684" class="Bound">y</a><a id="11804" class="Symbol">)</a> <a id="11806" class="Symbol">(</a><a id="11807" href="UF.Yoneda.html#11681" class="Bound">hs</a> <a id="11810" href="UF.Yoneda.html#11684" class="Bound">y</a><a id="11811" class="Symbol">))</a>

<a id="nat-having-section-is-prop"></a><a id="11815" href="UF.Yoneda.html#11815" class="Function">nat-having-section-is-prop</a> <a id="11842" class="Symbol">:</a> <a id="11844" href="UF.FunExt.html#996" class="Function">FunExt</a>
                           <a id="11878" class="Symbol">→</a> <a id="11880" class="Symbol">{</a><a id="11881" href="UF.Yoneda.html#11881" class="Bound">X</a> <a id="11883" class="Symbol">:</a> <a id="11885" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11887" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11889" class="Symbol">}</a> <a id="11891" class="Symbol">{</a><a id="11892" href="UF.Yoneda.html#11892" class="Bound">A</a> <a id="11894" class="Symbol">:</a> <a id="11896" href="UF.Yoneda.html#11881" class="Bound">X</a> <a id="11898" class="Symbol">→</a> <a id="11900" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11902" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11904" class="Symbol">}</a>
                             <a id="11935" class="Symbol">(</a><a id="11936" href="UF.Yoneda.html#11936" class="Bound">x</a> <a id="11938" class="Symbol">:</a> <a id="11940" href="UF.Yoneda.html#11881" class="Bound">X</a><a id="11941" class="Symbol">)</a> <a id="11943" class="Symbol">(</a><a id="11944" href="UF.Yoneda.html#11944" class="Bound">η</a> <a id="11946" class="Symbol">:</a> <a id="11948" href="UF.Base.html#303" class="Function">Nat</a> <a id="11952" class="Symbol">(</a><a id="11953" href="MLTT.Id.html#267" class="Function">Id</a> <a id="11956" href="UF.Yoneda.html#11936" class="Bound">x</a><a id="11957" class="Symbol">)</a> <a id="11959" href="UF.Yoneda.html#11892" class="Bound">A</a><a id="11960" class="Symbol">)</a>
                           <a id="11989" class="Symbol">→</a> <a id="11991" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="11999" class="Symbol">((</a><a id="12001" href="UF.Yoneda.html#12001" class="Bound">y</a> <a id="12003" class="Symbol">:</a> <a id="12005" href="UF.Yoneda.html#11881" class="Bound">X</a><a id="12006" class="Symbol">)</a> <a id="12008" class="Symbol">→</a> <a id="12010" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="12022" class="Symbol">(</a><a id="12023" href="UF.Yoneda.html#11944" class="Bound">η</a> <a id="12025" href="UF.Yoneda.html#12001" class="Bound">y</a><a id="12026" class="Symbol">))</a>
<a id="12029" href="UF.Yoneda.html#11815" class="Function">nat-having-section-is-prop</a> <a id="12056" class="Symbol">{</a><a id="12057" href="UF.Yoneda.html#12057" class="Bound">𝓤</a><a id="12058" class="Symbol">}</a> <a id="12060" class="Symbol">{</a><a id="12061" href="UF.Yoneda.html#12061" class="Bound">𝓥</a><a id="12062" class="Symbol">}</a> <a id="12064" href="UF.Yoneda.html#12064" class="Bound">fe</a> <a id="12067" class="Symbol">{</a><a id="12068" href="UF.Yoneda.html#12068" class="Bound">X</a><a id="12069" class="Symbol">}</a> <a id="12071" href="UF.Yoneda.html#12071" class="Bound">x</a> <a id="12073" href="UF.Yoneda.html#12073" class="Bound">η</a> <a id="12075" href="UF.Yoneda.html#12075" class="Bound">φ</a> <a id="12077" class="Symbol">=</a> <a id="12079" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="12089" class="Symbol">(</a><a id="12090" href="UF.Yoneda.html#12064" class="Bound">fe</a> <a id="12093" href="UF.Yoneda.html#12057" class="Bound">𝓤</a> <a id="12095" class="Symbol">(</a><a id="12096" href="UF.Yoneda.html#12057" class="Bound">𝓤</a> <a id="12098" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12100" href="UF.Yoneda.html#12061" class="Bound">𝓥</a><a id="12101" class="Symbol">))</a> <a id="12104" href="UF.Yoneda.html#12119" class="Function">γ</a> <a id="12106" href="UF.Yoneda.html#12075" class="Bound">φ</a>
  <a id="12110" class="Keyword">where</a>
   <a id="12119" href="UF.Yoneda.html#12119" class="Function">γ</a> <a id="12121" class="Symbol">:</a> <a id="12123" class="Symbol">(</a><a id="12124" href="UF.Yoneda.html#12124" class="Bound">y</a> <a id="12126" class="Symbol">:</a> <a id="12128" href="UF.Yoneda.html#12068" class="Bound">X</a><a id="12129" class="Symbol">)</a> <a id="12131" class="Symbol">→</a> <a id="12133" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="12141" class="Symbol">(</a><a id="12142" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="12154" class="Symbol">(</a><a id="12155" href="UF.Yoneda.html#12073" class="Bound">η</a> <a id="12157" href="UF.Yoneda.html#12124" class="Bound">y</a><a id="12158" class="Symbol">))</a>
   <a id="12164" href="UF.Yoneda.html#12119" class="Function">γ</a> <a id="12166" href="UF.Yoneda.html#12166" class="Bound">y</a> <a id="12168" class="Symbol">=</a> <a id="12170" href="UF.Equiv-FunExt.html#4949" class="Function">retractions-have-at-most-one-section</a> <a id="12207" href="UF.Yoneda.html#12064" class="Bound">fe</a> <a id="12210" class="Symbol">(</a><a id="12211" href="UF.Yoneda.html#12073" class="Bound">η</a> <a id="12213" href="UF.Yoneda.html#12166" class="Bound">y</a><a id="12214" class="Symbol">)</a>
          <a id="12226" class="Symbol">(</a><a id="12227" href="UF.Yoneda.html#10561" class="Function">nat-retraction-is-section</a> <a id="12253" href="UF.Yoneda.html#12071" class="Bound">x</a> <a id="12255" href="UF.Yoneda.html#12073" class="Bound">η</a> <a id="12257" href="UF.Yoneda.html#12075" class="Bound">φ</a> <a id="12259" href="UF.Yoneda.html#12166" class="Bound">y</a><a id="12260" class="Symbol">)</a>

<a id="nats-with-sections-are-equivs"></a><a id="12263" href="UF.Yoneda.html#12263" class="Function">nats-with-sections-are-equivs</a>
 <a id="12294" class="Symbol">:</a> <a id="12296" class="Symbol">{</a><a id="12297" href="UF.Yoneda.html#12297" class="Bound">X</a> <a id="12299" class="Symbol">:</a> <a id="12301" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12303" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12305" class="Symbol">}</a> <a id="12307" class="Symbol">{</a><a id="12308" href="UF.Yoneda.html#12308" class="Bound">A</a> <a id="12310" class="Symbol">:</a> <a id="12312" href="UF.Yoneda.html#12297" class="Bound">X</a> <a id="12314" class="Symbol">→</a> <a id="12316" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12318" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12320" class="Symbol">}</a> <a id="12322" class="Symbol">(</a><a id="12323" href="UF.Yoneda.html#12323" class="Bound">x</a> <a id="12325" class="Symbol">:</a> <a id="12327" href="UF.Yoneda.html#12297" class="Bound">X</a><a id="12328" class="Symbol">)</a> <a id="12330" class="Symbol">(</a><a id="12331" href="UF.Yoneda.html#12331" class="Bound">η</a> <a id="12333" class="Symbol">:</a> <a id="12335" href="UF.Base.html#303" class="Function">Nat</a> <a id="12339" class="Symbol">(</a><a id="12340" href="MLTT.Id.html#267" class="Function">Id</a> <a id="12343" href="UF.Yoneda.html#12323" class="Bound">x</a><a id="12344" class="Symbol">)</a> <a id="12346" href="UF.Yoneda.html#12308" class="Bound">A</a><a id="12347" class="Symbol">)</a>
 <a id="12350" class="Symbol">→</a> <a id="12352" class="Symbol">((</a><a id="12354" href="UF.Yoneda.html#12354" class="Bound">y</a> <a id="12356" class="Symbol">:</a> <a id="12358" href="UF.Yoneda.html#12297" class="Bound">X</a><a id="12359" class="Symbol">)</a> <a id="12361" class="Symbol">→</a> <a id="12363" href="UF.Retracts.html#185" class="Function">has-section</a><a id="12374" class="Symbol">(</a><a id="12375" href="UF.Yoneda.html#12331" class="Bound">η</a> <a id="12377" href="UF.Yoneda.html#12354" class="Bound">y</a><a id="12378" class="Symbol">))</a>
 <a id="12382" class="Symbol">→</a> <a id="12384" href="UF.Equiv.html#25019" class="Function">is-fiberwise-equiv</a> <a id="12403" href="UF.Yoneda.html#12331" class="Bound">η</a>
<a id="12405" href="UF.Yoneda.html#12263" class="Function">nats-with-sections-are-equivs</a> <a id="12435" href="UF.Yoneda.html#12435" class="Bound">x</a> <a id="12437" href="UF.Yoneda.html#12437" class="Bound">η</a> <a id="12439" href="UF.Yoneda.html#12439" class="Bound">hs</a> <a id="12442" href="UF.Yoneda.html#12442" class="Bound">y</a> <a id="12444" class="Symbol">=</a> <a id="12446" href="UF.Yoneda.html#12439" class="Bound">hs</a> <a id="12449" href="UF.Yoneda.html#12442" class="Bound">y</a> <a id="12451" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                         <a id="12494" href="UF.Yoneda.html#10561" class="Function">nat-retraction-is-section</a> <a id="12520" href="UF.Yoneda.html#12435" class="Bound">x</a> <a id="12522" href="UF.Yoneda.html#12437" class="Bound">η</a> <a id="12524" href="UF.Yoneda.html#12439" class="Bound">hs</a> <a id="12527" href="UF.Yoneda.html#12442" class="Bound">y</a>

<a id="12530" class="Markup">\end{code}</a><a id="12540" class="Background">

We are interested in the following corollaries:

</a><a id="12591" class="Markup">\begin{code}</a>

<a id="universality-equiv"></a><a id="12605" href="UF.Yoneda.html#12605" class="Function">universality-equiv</a> <a id="12624" class="Symbol">:</a> <a id="12626" class="Symbol">{</a><a id="12627" href="UF.Yoneda.html#12627" class="Bound">X</a> <a id="12629" class="Symbol">:</a> <a id="12631" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12633" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12635" class="Symbol">}</a> <a id="12637" class="Symbol">{</a><a id="12638" href="UF.Yoneda.html#12638" class="Bound">A</a> <a id="12640" class="Symbol">:</a> <a id="12642" href="UF.Yoneda.html#12627" class="Bound">X</a> <a id="12644" class="Symbol">→</a> <a id="12646" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12648" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12650" class="Symbol">}</a>
                     <a id="12673" class="Symbol">(</a><a id="12674" href="UF.Yoneda.html#12674" class="Bound">x</a> <a id="12676" class="Symbol">:</a> <a id="12678" href="UF.Yoneda.html#12627" class="Bound">X</a><a id="12679" class="Symbol">)</a> <a id="12681" class="Symbol">(</a><a id="12682" href="UF.Yoneda.html#12682" class="Bound">a</a> <a id="12684" class="Symbol">:</a> <a id="12686" href="UF.Yoneda.html#12638" class="Bound">A</a> <a id="12688" href="UF.Yoneda.html#12674" class="Bound">x</a><a id="12689" class="Symbol">)</a>
                   <a id="12710" class="Symbol">→</a> <a id="12712" href="UF.Yoneda.html#4629" class="Function">is-universal-element-of</a> <a id="12736" href="UF.Yoneda.html#12638" class="Bound">A</a> <a id="12738" class="Symbol">(</a><a id="12739" href="UF.Yoneda.html#12674" class="Bound">x</a> <a id="12741" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12743" href="UF.Yoneda.html#12682" class="Bound">a</a><a id="12744" class="Symbol">)</a>
                   <a id="12765" class="Symbol">→</a> <a id="12767" href="UF.Equiv.html#25019" class="Function">is-fiberwise-equiv</a> <a id="12786" class="Symbol">(</a><a id="12787" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="12798" href="UF.Yoneda.html#12674" class="Bound">x</a> <a id="12800" href="UF.Yoneda.html#12638" class="Bound">A</a> <a id="12802" href="UF.Yoneda.html#12682" class="Bound">a</a><a id="12803" class="Symbol">)</a>
<a id="12805" href="UF.Yoneda.html#12605" class="Function">universality-equiv</a> <a id="12824" class="Symbol">{</a><a id="12825" href="UF.Yoneda.html#12825" class="Bound">𝓤</a><a id="12826" class="Symbol">}</a> <a id="12828" class="Symbol">{</a><a id="12829" href="UF.Yoneda.html#12829" class="Bound">𝓥</a><a id="12830" class="Symbol">}</a> <a id="12832" class="Symbol">{</a><a id="12833" href="UF.Yoneda.html#12833" class="Bound">X</a><a id="12834" class="Symbol">}</a> <a id="12836" class="Symbol">{</a><a id="12837" href="UF.Yoneda.html#12837" class="Bound">A</a><a id="12838" class="Symbol">}</a> <a id="12840" href="UF.Yoneda.html#12840" class="Bound">x</a> <a id="12842" href="UF.Yoneda.html#12842" class="Bound">a</a> <a id="12844" href="UF.Yoneda.html#12844" class="Bound">u</a> <a id="12846" class="Symbol">=</a> <a id="12848" href="UF.Yoneda.html#12263" class="Function">nats-with-sections-are-equivs</a> <a id="12878" href="UF.Yoneda.html#12840" class="Bound">x</a>
                                             <a id="12925" class="Symbol">(</a><a id="12926" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="12937" href="UF.Yoneda.html#12840" class="Bound">x</a> <a id="12939" href="UF.Yoneda.html#12837" class="Bound">A</a> <a id="12941" href="UF.Yoneda.html#12842" class="Bound">a</a><a id="12942" class="Symbol">)</a>
                                             <a id="12989" class="Symbol">(</a><a id="12990" href="UF.Yoneda.html#5662" class="Function">universality-section</a> <a id="13011" href="UF.Yoneda.html#12840" class="Bound">x</a> <a id="13013" href="UF.Yoneda.html#12842" class="Bound">a</a> <a id="13015" href="UF.Yoneda.html#12844" class="Bound">u</a><a id="13016" class="Symbol">)</a>

<a id="equiv-universality"></a><a id="13019" href="UF.Yoneda.html#13019" class="Function">equiv-universality</a> <a id="13038" class="Symbol">:</a> <a id="13040" class="Symbol">{</a><a id="13041" href="UF.Yoneda.html#13041" class="Bound">X</a> <a id="13043" class="Symbol">:</a> <a id="13045" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13047" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13049" class="Symbol">}</a> <a id="13051" class="Symbol">{</a><a id="13052" href="UF.Yoneda.html#13052" class="Bound">A</a> <a id="13054" class="Symbol">:</a> <a id="13056" href="UF.Yoneda.html#13041" class="Bound">X</a> <a id="13058" class="Symbol">→</a> <a id="13060" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13062" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13064" class="Symbol">}</a>
                     <a id="13087" class="Symbol">(</a><a id="13088" href="UF.Yoneda.html#13088" class="Bound">x</a> <a id="13090" class="Symbol">:</a> <a id="13092" href="UF.Yoneda.html#13041" class="Bound">X</a><a id="13093" class="Symbol">)</a> <a id="13095" class="Symbol">(</a><a id="13096" href="UF.Yoneda.html#13096" class="Bound">a</a> <a id="13098" class="Symbol">:</a> <a id="13100" href="UF.Yoneda.html#13052" class="Bound">A</a> <a id="13102" href="UF.Yoneda.html#13088" class="Bound">x</a><a id="13103" class="Symbol">)</a>
                   <a id="13124" class="Symbol">→</a> <a id="13126" href="UF.Equiv.html#25019" class="Function">is-fiberwise-equiv</a> <a id="13145" class="Symbol">(</a><a id="13146" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="13157" href="UF.Yoneda.html#13088" class="Bound">x</a> <a id="13159" href="UF.Yoneda.html#13052" class="Bound">A</a> <a id="13161" href="UF.Yoneda.html#13096" class="Bound">a</a><a id="13162" class="Symbol">)</a>
                   <a id="13183" class="Symbol">→</a> <a id="13185" href="UF.Yoneda.html#4629" class="Function">is-universal-element-of</a> <a id="13209" href="UF.Yoneda.html#13052" class="Bound">A</a> <a id="13211" class="Symbol">(</a><a id="13212" href="UF.Yoneda.html#13088" class="Bound">x</a> <a id="13214" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13216" href="UF.Yoneda.html#13096" class="Bound">a</a><a id="13217" class="Symbol">)</a>
<a id="13219" href="UF.Yoneda.html#13019" class="Function">equiv-universality</a> <a id="13238" href="UF.Yoneda.html#13238" class="Bound">x</a> <a id="13240" href="UF.Yoneda.html#13240" class="Bound">a</a> <a id="13242" href="UF.Yoneda.html#13242" class="Bound">φ</a> <a id="13244" class="Symbol">=</a> <a id="13246" href="UF.Yoneda.html#6047" class="Function">section-universality</a> <a id="13267" href="UF.Yoneda.html#13238" class="Bound">x</a> <a id="13269" href="UF.Yoneda.html#13240" class="Bound">a</a> <a id="13271" class="Symbol">(λ</a> <a id="13274" href="UF.Yoneda.html#13274" class="Bound">y</a> <a id="13276" class="Symbol">→</a> <a id="13278" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13282" class="Symbol">(</a><a id="13283" href="UF.Yoneda.html#13242" class="Bound">φ</a> <a id="13285" href="UF.Yoneda.html#13274" class="Bound">y</a><a id="13286" class="Symbol">))</a>

<a id="Yoneda-Theorem-forth"></a><a id="13290" href="UF.Yoneda.html#13290" class="Function">Yoneda-Theorem-forth</a> <a id="13311" class="Symbol">:</a> <a id="13313" class="Symbol">{</a><a id="13314" href="UF.Yoneda.html#13314" class="Bound">X</a> <a id="13316" class="Symbol">:</a> <a id="13318" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13320" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13322" class="Symbol">}</a> <a id="13324" class="Symbol">{</a><a id="13325" href="UF.Yoneda.html#13325" class="Bound">A</a> <a id="13327" class="Symbol">:</a> <a id="13329" href="UF.Yoneda.html#13314" class="Bound">X</a> <a id="13331" class="Symbol">→</a> <a id="13333" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13335" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13337" class="Symbol">}</a>
                       <a id="13362" class="Symbol">(</a><a id="13363" href="UF.Yoneda.html#13363" class="Bound">x</a> <a id="13365" class="Symbol">:</a> <a id="13367" href="UF.Yoneda.html#13314" class="Bound">X</a><a id="13368" class="Symbol">)</a> <a id="13370" class="Symbol">(</a><a id="13371" href="UF.Yoneda.html#13371" class="Bound">η</a> <a id="13373" class="Symbol">:</a> <a id="13375" href="UF.Base.html#303" class="Function">Nat</a> <a id="13379" class="Symbol">(</a><a id="13380" href="MLTT.Id.html#267" class="Function">Id</a> <a id="13383" href="UF.Yoneda.html#13363" class="Bound">x</a><a id="13384" class="Symbol">)</a> <a id="13386" href="UF.Yoneda.html#13325" class="Bound">A</a><a id="13387" class="Symbol">)</a>
                     <a id="13410" class="Symbol">→</a> <a id="13412" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="13415" href="UF.Yoneda.html#13325" class="Bound">A</a>
                     <a id="13438" class="Symbol">→</a> <a id="13440" href="UF.Equiv.html#25019" class="Function">is-fiberwise-equiv</a> <a id="13459" href="UF.Yoneda.html#13371" class="Bound">η</a>
<a id="13461" href="UF.Yoneda.html#13290" class="Function">Yoneda-Theorem-forth</a> <a id="13482" href="UF.Yoneda.html#13482" class="Bound">x</a> <a id="13484" href="UF.Yoneda.html#13484" class="Bound">η</a> <a id="13486" href="UF.Yoneda.html#13486" class="Bound">i</a> <a id="13488" class="Symbol">=</a> <a id="13490" href="UF.Yoneda.html#12263" class="Function">nats-with-sections-are-equivs</a> <a id="13520" href="UF.Yoneda.html#13482" class="Bound">x</a> <a id="13522" href="UF.Yoneda.html#13484" class="Bound">η</a>
                              <a id="13554" class="Symbol">(</a><a id="13555" href="UF.Yoneda.html#6830" class="Function">Yoneda-section-forth</a> <a id="13576" href="UF.Yoneda.html#13482" class="Bound">x</a> <a id="13578" href="UF.Yoneda.html#13484" class="Bound">η</a> <a id="13580" href="UF.Yoneda.html#13486" class="Bound">i</a><a id="13581" class="Symbol">)</a>

<a id="13584" class="Markup">\end{code}</a><a id="13594" class="Background">

Here is another proof, from the MGS&#39;2019 lecture notes
(https://github.com/martinescardo/HoTT-UF.Agda-Lecture-Notes):

</a><a id="13715" class="Markup">\begin{code}</a>

<a id="Yoneda-Theorem-forth&#39;"></a><a id="13729" href="UF.Yoneda.html#13729" class="Function">Yoneda-Theorem-forth&#39;</a> <a id="13751" class="Symbol">:</a> <a id="13753" class="Symbol">{</a><a id="13754" href="UF.Yoneda.html#13754" class="Bound">X</a> <a id="13756" class="Symbol">:</a> <a id="13758" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13760" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13762" class="Symbol">}</a> <a id="13764" class="Symbol">(</a><a id="13765" href="UF.Yoneda.html#13765" class="Bound">A</a> <a id="13767" class="Symbol">:</a> <a id="13769" href="UF.Yoneda.html#13754" class="Bound">X</a> <a id="13771" class="Symbol">→</a> <a id="13773" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13775" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13777" class="Symbol">)</a>
                        <a id="13803" class="Symbol">(</a><a id="13804" href="UF.Yoneda.html#13804" class="Bound">x</a> <a id="13806" class="Symbol">:</a> <a id="13808" href="UF.Yoneda.html#13754" class="Bound">X</a><a id="13809" class="Symbol">)</a> <a id="13811" class="Symbol">(</a><a id="13812" href="UF.Yoneda.html#13812" class="Bound">η</a> <a id="13814" class="Symbol">:</a> <a id="13816" href="UF.Base.html#303" class="Function">Nat</a> <a id="13820" class="Symbol">(</a><a id="13821" href="MLTT.Id.html#267" class="Function">Id</a> <a id="13824" href="UF.Yoneda.html#13804" class="Bound">x</a><a id="13825" class="Symbol">)</a> <a id="13827" href="UF.Yoneda.html#13765" class="Bound">A</a><a id="13828" class="Symbol">)</a>
                      <a id="13852" class="Symbol">→</a> <a id="13854" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="13857" href="UF.Yoneda.html#13765" class="Bound">A</a>
                      <a id="13881" class="Symbol">→</a> <a id="13883" href="UF.Equiv.html#25019" class="Function">is-fiberwise-equiv</a> <a id="13902" href="UF.Yoneda.html#13812" class="Bound">η</a>
<a id="13904" href="UF.Yoneda.html#13729" class="Function">Yoneda-Theorem-forth&#39;</a> <a id="13926" class="Symbol">{</a><a id="13927" href="UF.Yoneda.html#13927" class="Bound">𝓤</a><a id="13928" class="Symbol">}</a> <a id="13930" class="Symbol">{</a><a id="13931" href="UF.Yoneda.html#13931" class="Bound">𝓥</a><a id="13932" class="Symbol">}</a> <a id="13934" class="Symbol">{</a><a id="13935" href="UF.Yoneda.html#13935" class="Bound">X</a><a id="13936" class="Symbol">}</a> <a id="13938" href="UF.Yoneda.html#13938" class="Bound">A</a> <a id="13940" href="UF.Yoneda.html#13940" class="Bound">x</a> <a id="13942" href="UF.Yoneda.html#13942" class="Bound">η</a> <a id="13944" href="UF.Yoneda.html#13944" class="Bound">u</a> <a id="13946" class="Symbol">=</a> <a id="13948" href="UF.Yoneda.html#14095" class="Function">γ</a>
 <a id="13951" class="Keyword">where</a>
  <a id="13959" href="UF.Yoneda.html#13959" class="Function">g</a> <a id="13961" class="Symbol">:</a> <a id="13963" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="13978" href="UF.Yoneda.html#13940" class="Bound">x</a> <a id="13980" class="Symbol">→</a> <a id="13982" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="13984" href="UF.Yoneda.html#13938" class="Bound">A</a>
  <a id="13988" href="UF.Yoneda.html#13959" class="Function">g</a> <a id="13990" class="Symbol">=</a> <a id="13992" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="13997" href="UF.Yoneda.html#13942" class="Bound">η</a>

  <a id="14002" href="UF.Yoneda.html#14002" class="Function">e</a> <a id="14004" class="Symbol">:</a> <a id="14006" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="14015" href="UF.Yoneda.html#13959" class="Function">g</a>
  <a id="14019" href="UF.Yoneda.html#14002" class="Function">e</a> <a id="14021" class="Symbol">=</a> <a id="14023" href="UF.Equiv.html#24650" class="Function">maps-of-singletons-are-equivs</a> <a id="14053" href="UF.Yoneda.html#13959" class="Function">g</a> <a id="14055" class="Symbol">(</a><a id="14056" href="UF.Subsingletons.html#3391" class="Function">singleton-types-are-singletons</a> <a id="14087" href="UF.Yoneda.html#13940" class="Bound">x</a><a id="14088" class="Symbol">)</a> <a id="14090" href="UF.Yoneda.html#13944" class="Bound">u</a>

  <a id="14095" href="UF.Yoneda.html#14095" class="Function">γ</a> <a id="14097" class="Symbol">:</a> <a id="14099" href="UF.Equiv.html#25019" class="Function">is-fiberwise-equiv</a> <a id="14118" href="UF.Yoneda.html#13942" class="Bound">η</a>
  <a id="14122" href="UF.Yoneda.html#14095" class="Function">γ</a> <a id="14124" class="Symbol">=</a> <a id="14126" href="UF.EquivalenceExamples.html#18190" class="Function">NatΣ-equiv-gives-fiberwise-equiv</a> <a id="14159" href="UF.Yoneda.html#13942" class="Bound">η</a> <a id="14161" href="UF.Yoneda.html#14002" class="Function">e</a>

<a id="14164" class="Markup">\end{code}</a><a id="14174" class="Background">

Here is an application:

</a><a id="14201" class="Markup">\begin{code}</a>

<a id="fiberwise-equiv-criterion"></a><a id="14215" href="UF.Yoneda.html#14215" class="Function">fiberwise-equiv-criterion</a> <a id="14241" class="Symbol">:</a> <a id="14243" class="Symbol">{</a><a id="14244" href="UF.Yoneda.html#14244" class="Bound">X</a> <a id="14246" class="Symbol">:</a> <a id="14248" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14250" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14252" class="Symbol">}</a> <a id="14254" class="Symbol">(</a><a id="14255" href="UF.Yoneda.html#14255" class="Bound">A</a> <a id="14257" class="Symbol">:</a> <a id="14259" href="UF.Yoneda.html#14244" class="Bound">X</a> <a id="14261" class="Symbol">→</a> <a id="14263" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14265" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14267" class="Symbol">)</a>
                            <a id="14297" class="Symbol">(</a><a id="14298" href="UF.Yoneda.html#14298" class="Bound">x</a> <a id="14300" class="Symbol">:</a> <a id="14302" href="UF.Yoneda.html#14244" class="Bound">X</a><a id="14303" class="Symbol">)</a>
                          <a id="14331" class="Symbol">→</a> <a id="14333" class="Symbol">((</a><a id="14335" href="UF.Yoneda.html#14335" class="Bound">y</a> <a id="14337" class="Symbol">:</a> <a id="14339" href="UF.Yoneda.html#14244" class="Bound">X</a><a id="14340" class="Symbol">)</a> <a id="14342" class="Symbol">→</a> <a id="14344" href="UF.Yoneda.html#14255" class="Bound">A</a> <a id="14346" href="UF.Yoneda.html#14335" class="Bound">y</a> <a id="14348" href="UF.Retracts.html#10735" class="Function Operator">◁</a> <a id="14350" class="Symbol">(</a><a id="14351" href="UF.Yoneda.html#14298" class="Bound">x</a> <a id="14353" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14355" href="UF.Yoneda.html#14335" class="Bound">y</a><a id="14356" class="Symbol">))</a>
                          <a id="14385" class="Symbol">→</a> <a id="14387" class="Symbol">(</a><a id="14388" href="UF.Yoneda.html#14388" class="Bound">τ</a> <a id="14390" class="Symbol">:</a> <a id="14392" href="UF.Base.html#303" class="Function">Nat</a> <a id="14396" class="Symbol">(</a><a id="14397" href="MLTT.Id.html#267" class="Function">Id</a> <a id="14400" href="UF.Yoneda.html#14298" class="Bound">x</a><a id="14401" class="Symbol">)</a> <a id="14403" href="UF.Yoneda.html#14255" class="Bound">A</a><a id="14404" class="Symbol">)</a> <a id="14406" class="Symbol">→</a> <a id="14408" href="UF.Equiv.html#25019" class="Function">is-fiberwise-equiv</a> <a id="14427" href="UF.Yoneda.html#14388" class="Bound">τ</a>
<a id="14429" href="UF.Yoneda.html#14215" class="Function">fiberwise-equiv-criterion</a> <a id="14455" href="UF.Yoneda.html#14455" class="Bound">A</a> <a id="14457" href="UF.Yoneda.html#14457" class="Bound">x</a> <a id="14459" href="UF.Yoneda.html#14459" class="Bound">ρ</a> <a id="14461" href="UF.Yoneda.html#14461" class="Bound">τ</a> <a id="14463" class="Symbol">=</a> <a id="14465" href="UF.Yoneda.html#13290" class="Function">Yoneda-Theorem-forth</a> <a id="14486" href="UF.Yoneda.html#14457" class="Bound">x</a> <a id="14488" href="UF.Yoneda.html#14461" class="Bound">τ</a>
                                     <a id="14527" class="Symbol">(</a><a id="14528" href="UF.Yoneda.html#7446" class="Function">Yoneda-section-back</a> <a id="14548" href="UF.Yoneda.html#14457" class="Bound">x</a>
                                       <a id="14589" class="Symbol">(λ</a> <a id="14592" href="UF.Yoneda.html#14592" class="Bound">x</a> <a id="14594" class="Symbol">→</a> <a id="14596" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="14607" class="Symbol">(</a><a id="14608" href="UF.Yoneda.html#14459" class="Bound">ρ</a> <a id="14610" href="UF.Yoneda.html#14592" class="Bound">x</a><a id="14611" class="Symbol">))</a>
                                       <a id="14653" class="Symbol">(λ</a> <a id="14656" href="UF.Yoneda.html#14656" class="Bound">x</a> <a id="14658" class="Symbol">→</a> <a id="14660" href="UF.Retracts.html#2310" class="Function">retraction-has-section</a> <a id="14683" class="Symbol">(</a><a id="14684" href="UF.Yoneda.html#14459" class="Bound">ρ</a> <a id="14686" href="UF.Yoneda.html#14656" class="Bound">x</a><a id="14687" class="Symbol">)))</a>

<a id="fiberwise-equiv-criterion&#39;"></a><a id="14692" href="UF.Yoneda.html#14692" class="Function">fiberwise-equiv-criterion&#39;</a> <a id="14719" class="Symbol">:</a> <a id="14721" class="Symbol">{</a><a id="14722" href="UF.Yoneda.html#14722" class="Bound">X</a> <a id="14724" class="Symbol">:</a> <a id="14726" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14728" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14730" class="Symbol">}</a> <a id="14732" class="Symbol">(</a><a id="14733" href="UF.Yoneda.html#14733" class="Bound">A</a> <a id="14735" class="Symbol">:</a> <a id="14737" href="UF.Yoneda.html#14722" class="Bound">X</a> <a id="14739" class="Symbol">→</a> <a id="14741" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14743" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14745" class="Symbol">)</a>
                             <a id="14776" class="Symbol">(</a><a id="14777" href="UF.Yoneda.html#14777" class="Bound">x</a> <a id="14779" class="Symbol">:</a> <a id="14781" href="UF.Yoneda.html#14722" class="Bound">X</a><a id="14782" class="Symbol">)</a>
                           <a id="14811" class="Symbol">→</a> <a id="14813" class="Symbol">((</a><a id="14815" href="UF.Yoneda.html#14815" class="Bound">y</a> <a id="14817" class="Symbol">:</a> <a id="14819" href="UF.Yoneda.html#14722" class="Bound">X</a><a id="14820" class="Symbol">)</a> <a id="14822" class="Symbol">→</a> <a id="14824" class="Symbol">(</a><a id="14825" href="UF.Yoneda.html#14777" class="Bound">x</a> <a id="14827" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14829" href="UF.Yoneda.html#14815" class="Bound">y</a><a id="14830" class="Symbol">)</a> <a id="14832" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="14834" href="UF.Yoneda.html#14733" class="Bound">A</a> <a id="14836" href="UF.Yoneda.html#14815" class="Bound">y</a><a id="14837" class="Symbol">)</a>
                           <a id="14866" class="Symbol">→</a> <a id="14868" class="Symbol">(</a><a id="14869" href="UF.Yoneda.html#14869" class="Bound">τ</a> <a id="14871" class="Symbol">:</a> <a id="14873" href="UF.Base.html#303" class="Function">Nat</a> <a id="14877" class="Symbol">(</a><a id="14878" href="MLTT.Id.html#267" class="Function">Id</a> <a id="14881" href="UF.Yoneda.html#14777" class="Bound">x</a><a id="14882" class="Symbol">)</a> <a id="14884" href="UF.Yoneda.html#14733" class="Bound">A</a><a id="14885" class="Symbol">)</a> <a id="14887" class="Symbol">→</a> <a id="14889" href="UF.Equiv.html#25019" class="Function">is-fiberwise-equiv</a> <a id="14908" href="UF.Yoneda.html#14869" class="Bound">τ</a>
<a id="14910" href="UF.Yoneda.html#14692" class="Function">fiberwise-equiv-criterion&#39;</a> <a id="14937" href="UF.Yoneda.html#14937" class="Bound">A</a> <a id="14939" href="UF.Yoneda.html#14939" class="Bound">x</a> <a id="14941" href="UF.Yoneda.html#14941" class="Bound">e</a> <a id="14943" class="Symbol">=</a> <a id="14945" href="UF.Yoneda.html#14215" class="Function">fiberwise-equiv-criterion</a> <a id="14971" href="UF.Yoneda.html#14937" class="Bound">A</a> <a id="14973" href="UF.Yoneda.html#14939" class="Bound">x</a>
                                    <a id="15011" class="Symbol">(λ</a> <a id="15014" href="UF.Yoneda.html#15014" class="Bound">y</a> <a id="15016" class="Symbol">→</a> <a id="15018" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="15028" class="Symbol">(</a><a id="15029" href="UF.Yoneda.html#14941" class="Bound">e</a> <a id="15031" href="UF.Yoneda.html#15014" class="Bound">y</a><a id="15032" class="Symbol">))</a>

<a id="15036" class="Markup">\end{code}</a><a id="15046" class="Background">

This says that if there is any fiberwise equivalence whatsoever (or
even just a fiberwise retraction), then any natural transformation is
a fiberwise equivalence.

</a><a id="15212" class="Markup">\begin{code}</a>

<a id="Yoneda-Theorem-back"></a><a id="15226" href="UF.Yoneda.html#15226" class="Function">Yoneda-Theorem-back</a> <a id="15246" class="Symbol">:</a> <a id="15248" class="Symbol">{</a><a id="15249" href="UF.Yoneda.html#15249" class="Bound">X</a> <a id="15251" class="Symbol">:</a> <a id="15253" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15255" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15257" class="Symbol">}</a> <a id="15259" class="Symbol">{</a><a id="15260" href="UF.Yoneda.html#15260" class="Bound">A</a> <a id="15262" class="Symbol">:</a> <a id="15264" href="UF.Yoneda.html#15249" class="Bound">X</a> <a id="15266" class="Symbol">→</a> <a id="15268" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15270" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15272" class="Symbol">}</a>
                      <a id="15296" class="Symbol">(</a><a id="15297" href="UF.Yoneda.html#15297" class="Bound">x</a> <a id="15299" class="Symbol">:</a> <a id="15301" href="UF.Yoneda.html#15249" class="Bound">X</a><a id="15302" class="Symbol">)</a> <a id="15304" class="Symbol">(</a><a id="15305" href="UF.Yoneda.html#15305" class="Bound">η</a> <a id="15307" class="Symbol">:</a> <a id="15309" href="UF.Base.html#303" class="Function">Nat</a> <a id="15313" class="Symbol">(</a><a id="15314" href="MLTT.Id.html#267" class="Function">Id</a> <a id="15317" href="UF.Yoneda.html#15297" class="Bound">x</a><a id="15318" class="Symbol">)</a> <a id="15320" href="UF.Yoneda.html#15260" class="Bound">A</a><a id="15321" class="Symbol">)</a>
                    <a id="15343" class="Symbol">→</a> <a id="15345" href="UF.Equiv.html#25019" class="Function">is-fiberwise-equiv</a> <a id="15364" href="UF.Yoneda.html#15305" class="Bound">η</a>
                    <a id="15386" class="Symbol">→</a> <a id="15388" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="15391" href="UF.Yoneda.html#15260" class="Bound">A</a>
<a id="15393" href="UF.Yoneda.html#15226" class="Function">Yoneda-Theorem-back</a> <a id="15413" href="UF.Yoneda.html#15413" class="Bound">x</a> <a id="15415" href="UF.Yoneda.html#15415" class="Bound">η</a> <a id="15417" href="UF.Yoneda.html#15417" class="Bound">φ</a> <a id="15419" class="Symbol">=</a> <a id="15421" href="UF.Yoneda.html#7446" class="Function">Yoneda-section-back</a> <a id="15441" href="UF.Yoneda.html#15413" class="Bound">x</a> <a id="15443" href="UF.Yoneda.html#15415" class="Bound">η</a> <a id="15445" class="Symbol">(λ</a> <a id="15448" href="UF.Yoneda.html#15448" class="Bound">y</a> <a id="15450" class="Symbol">→</a> <a id="15452" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="15455" class="Symbol">(</a><a id="15456" href="UF.Yoneda.html#15417" class="Bound">φ</a> <a id="15458" href="UF.Yoneda.html#15448" class="Bound">y</a><a id="15459" class="Symbol">))</a>

<a id="15463" class="Markup">\end{code}</a><a id="15473" class="Background">

Egbert Rijke, in his book [1], refers to Yoneda-Theorem-forth and
Yoneda-Theorem-back as &quot;the fundamental theorem of identity types&quot;.
See also his master thesis [2] and his blog post [3].

Next we conclude that a presheaf A is representable iff Σ A is a
singleton.

</a><a id="15741" class="Markup">\begin{code}</a>

<a id="_≊_"></a><a id="15755" href="UF.Yoneda.html#15755" class="Function Operator">_≊_</a> <a id="15759" class="Symbol">:</a> <a id="15761" class="Symbol">{</a><a id="15762" href="UF.Yoneda.html#15762" class="Bound">X</a> <a id="15764" class="Symbol">:</a> <a id="15766" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15768" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15770" class="Symbol">}</a> <a id="15772" class="Symbol">→</a> <a id="15774" class="Symbol">(</a><a id="15775" href="UF.Yoneda.html#15762" class="Bound">X</a> <a id="15777" class="Symbol">→</a> <a id="15779" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15781" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15783" class="Symbol">)</a> <a id="15785" class="Symbol">→</a> <a id="15787" class="Symbol">(</a><a id="15788" href="UF.Yoneda.html#15762" class="Bound">X</a> <a id="15790" class="Symbol">→</a> <a id="15792" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="15794" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15796" class="Symbol">)</a> <a id="15798" class="Symbol">→</a> <a id="15800" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15802" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15804" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15806" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15808" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="15810" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="15812" href="UF.Yoneda.html#15812" class="Bound">A</a> <a id="15814" href="UF.Yoneda.html#15755" class="Function Operator">≊</a> <a id="15816" href="UF.Yoneda.html#15816" class="Bound">B</a> <a id="15818" class="Symbol">=</a> <a id="15820" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15822" href="UF.Yoneda.html#15822" class="Bound">η</a> <a id="15824" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15826" href="UF.Base.html#303" class="Function">Nat</a> <a id="15830" href="UF.Yoneda.html#15812" class="Bound">A</a> <a id="15832" href="UF.Yoneda.html#15816" class="Bound">B</a> <a id="15834" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15836" href="UF.Equiv.html#25019" class="Function">is-fiberwise-equiv</a> <a id="15855" href="UF.Yoneda.html#15822" class="Bound">η</a>

<a id="is-representable"></a><a id="15858" href="UF.Yoneda.html#15858" class="Function">is-representable</a> <a id="15875" class="Symbol">:</a> <a id="15877" class="Symbol">{</a><a id="15878" href="UF.Yoneda.html#15878" class="Bound">X</a> <a id="15880" class="Symbol">:</a> <a id="15882" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15884" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15886" class="Symbol">}</a> <a id="15888" class="Symbol">→</a> <a id="15890" class="Symbol">(</a><a id="15891" href="UF.Yoneda.html#15878" class="Bound">X</a> <a id="15893" class="Symbol">→</a> <a id="15895" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15897" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15899" class="Symbol">)</a> <a id="15901" class="Symbol">→</a> <a id="15903" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15905" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15907" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15909" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="15911" href="UF.Yoneda.html#15858" class="Function">is-representable</a> <a id="15928" href="UF.Yoneda.html#15928" class="Bound">A</a> <a id="15930" class="Symbol">=</a> <a id="15932" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15934" href="UF.Yoneda.html#15934" class="Bound">x</a> <a id="15936" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15938" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="15945" href="UF.Yoneda.html#15928" class="Bound">A</a> <a id="15947" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15949" href="MLTT.Id.html#267" class="Function">Id</a> <a id="15952" href="UF.Yoneda.html#15934" class="Bound">x</a> <a id="15954" href="UF.Yoneda.html#15755" class="Function Operator">≊</a> <a id="15956" href="UF.Yoneda.html#15928" class="Bound">A</a>

<a id="singleton-representable"></a><a id="15959" href="UF.Yoneda.html#15959" class="Function">singleton-representable</a> <a id="15983" class="Symbol">:</a> <a id="15985" class="Symbol">{</a><a id="15986" href="UF.Yoneda.html#15986" class="Bound">X</a> <a id="15988" class="Symbol">:</a> <a id="15990" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15992" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15994" class="Symbol">}</a> <a id="15996" class="Symbol">{</a><a id="15997" href="UF.Yoneda.html#15997" class="Bound">A</a> <a id="15999" class="Symbol">:</a> <a id="16001" href="UF.Yoneda.html#15986" class="Bound">X</a> <a id="16003" class="Symbol">→</a> <a id="16005" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16007" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16009" class="Symbol">}</a>
                        <a id="16035" class="Symbol">→</a> <a id="16037" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="16040" href="UF.Yoneda.html#15997" class="Bound">A</a>
                        <a id="16066" class="Symbol">→</a> <a id="16068" href="UF.Yoneda.html#15858" class="Function">is-representable</a> <a id="16085" href="UF.Yoneda.html#15997" class="Bound">A</a>
<a id="16087" href="UF.Yoneda.html#15959" class="Function">singleton-representable</a> <a id="16111" class="Symbol">{</a><a id="16112" href="UF.Yoneda.html#16112" class="Bound">𝓤</a><a id="16113" class="Symbol">}</a> <a id="16115" class="Symbol">{</a><a id="16116" href="UF.Yoneda.html#16116" class="Bound">𝓥</a><a id="16117" class="Symbol">}</a> <a id="16119" class="Symbol">{</a><a id="16120" href="UF.Yoneda.html#16120" class="Bound">X</a><a id="16121" class="Symbol">}</a> <a id="16123" class="Symbol">{</a><a id="16124" href="UF.Yoneda.html#16124" class="Bound">A</a><a id="16125" class="Symbol">}</a> <a id="16127" class="Symbol">((</a><a id="16129" href="UF.Yoneda.html#16129" class="Bound">x</a> <a id="16131" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16133" href="UF.Yoneda.html#16133" class="Bound">a</a><a id="16134" class="Symbol">)</a> <a id="16136" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16138" href="UF.Yoneda.html#16138" class="Bound">cc</a><a id="16140" class="Symbol">)</a> <a id="16142" class="Symbol">=</a>
  <a id="16146" href="UF.Yoneda.html#16129" class="Bound">x</a> <a id="16148" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="16152" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="16163" href="UF.Yoneda.html#16129" class="Bound">x</a> <a id="16165" href="UF.Yoneda.html#16124" class="Bound">A</a> <a id="16167" href="UF.Yoneda.html#16133" class="Bound">a</a> <a id="16169" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
  <a id="16173" href="UF.Yoneda.html#13290" class="Function">Yoneda-Theorem-forth</a> <a id="16194" href="UF.Yoneda.html#16129" class="Bound">x</a> <a id="16196" class="Symbol">(</a><a id="16197" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="16208" href="UF.Yoneda.html#16129" class="Bound">x</a> <a id="16210" href="UF.Yoneda.html#16124" class="Bound">A</a> <a id="16212" href="UF.Yoneda.html#16133" class="Bound">a</a><a id="16213" class="Symbol">)</a> <a id="16215" class="Symbol">((</a><a id="16217" href="UF.Yoneda.html#16129" class="Bound">x</a> <a id="16219" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16221" href="UF.Yoneda.html#16133" class="Bound">a</a><a id="16222" class="Symbol">)</a> <a id="16224" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16226" href="UF.Yoneda.html#16138" class="Bound">cc</a><a id="16228" class="Symbol">)</a>

<a id="representable-singleton"></a><a id="16231" href="UF.Yoneda.html#16231" class="Function">representable-singleton</a> <a id="16255" class="Symbol">:</a> <a id="16257" class="Symbol">{</a><a id="16258" href="UF.Yoneda.html#16258" class="Bound">X</a> <a id="16260" class="Symbol">:</a> <a id="16262" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16264" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16266" class="Symbol">}</a> <a id="16268" class="Symbol">{</a><a id="16269" href="UF.Yoneda.html#16269" class="Bound">A</a> <a id="16271" class="Symbol">:</a> <a id="16273" href="UF.Yoneda.html#16258" class="Bound">X</a> <a id="16275" class="Symbol">→</a> <a id="16277" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16279" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16281" class="Symbol">}</a>
                        <a id="16307" class="Symbol">→</a> <a id="16309" href="UF.Yoneda.html#15858" class="Function">is-representable</a> <a id="16326" href="UF.Yoneda.html#16269" class="Bound">A</a>
                        <a id="16352" class="Symbol">→</a> <a id="16354" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="16357" href="UF.Yoneda.html#16269" class="Bound">A</a>
<a id="16359" href="UF.Yoneda.html#16231" class="Function">representable-singleton</a> <a id="16383" class="Symbol">(</a><a id="16384" href="UF.Yoneda.html#16384" class="Bound">x</a> <a id="16386" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16388" class="Symbol">(</a><a id="16389" href="UF.Yoneda.html#16389" class="Bound">η</a> <a id="16391" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16393" href="UF.Yoneda.html#16393" class="Bound">φ</a><a id="16394" class="Symbol">))</a> <a id="16397" class="Symbol">=</a> <a id="16399" href="UF.Yoneda.html#15226" class="Function">Yoneda-Theorem-back</a> <a id="16419" href="UF.Yoneda.html#16384" class="Bound">x</a> <a id="16421" href="UF.Yoneda.html#16389" class="Bound">η</a> <a id="16423" href="UF.Yoneda.html#16393" class="Bound">φ</a>

<a id="16426" class="Markup">\end{code}</a><a id="16436" class="Background">

We also have the following corollaries:

</a><a id="16479" class="Markup">\begin{code}</a>

<a id="is-vv-equiv-has-adj&#39;"></a><a id="16493" href="UF.Yoneda.html#16493" class="Function">is-vv-equiv-has-adj&#39;</a>
 <a id="16515" class="Symbol">:</a> <a id="16517" class="Symbol">{</a><a id="16518" href="UF.Yoneda.html#16518" class="Bound">X</a> <a id="16520" class="Symbol">:</a> <a id="16522" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16524" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16526" class="Symbol">}</a> <a id="16528" class="Symbol">{</a><a id="16529" href="UF.Yoneda.html#16529" class="Bound">Y</a> <a id="16531" class="Symbol">:</a> <a id="16533" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16535" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16537" class="Symbol">}</a> <a id="16539" class="Symbol">(</a><a id="16540" href="UF.Yoneda.html#16540" class="Bound">g</a> <a id="16542" class="Symbol">:</a> <a id="16544" href="UF.Yoneda.html#16529" class="Bound">Y</a> <a id="16546" class="Symbol">→</a> <a id="16548" href="UF.Yoneda.html#16518" class="Bound">X</a><a id="16549" class="Symbol">)</a>
 <a id="16552" class="Symbol">→</a> <a id="16554" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="16566" href="UF.Yoneda.html#16540" class="Bound">g</a>
 <a id="16569" class="Symbol">→</a> <a id="16571" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16573" href="UF.Yoneda.html#16573" class="Bound">f</a> <a id="16575" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16577" class="Symbol">(</a><a id="16578" href="UF.Yoneda.html#16518" class="Bound">X</a> <a id="16580" class="Symbol">→</a> <a id="16582" href="UF.Yoneda.html#16529" class="Bound">Y</a><a id="16583" class="Symbol">)</a> <a id="16585" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16587" class="Symbol">((</a><a id="16589" href="UF.Yoneda.html#16589" class="Bound">x</a> <a id="16591" class="Symbol">:</a> <a id="16593" href="UF.Yoneda.html#16518" class="Bound">X</a><a id="16594" class="Symbol">)</a> <a id="16596" class="Symbol">(</a><a id="16597" href="UF.Yoneda.html#16597" class="Bound">y</a> <a id="16599" class="Symbol">:</a> <a id="16601" href="UF.Yoneda.html#16529" class="Bound">Y</a><a id="16602" class="Symbol">)</a> <a id="16604" class="Symbol">→</a> <a id="16606" class="Symbol">(</a><a id="16607" href="UF.Yoneda.html#16573" class="Bound">f</a> <a id="16609" href="UF.Yoneda.html#16589" class="Bound">x</a> <a id="16611" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16613" href="UF.Yoneda.html#16597" class="Bound">y</a><a id="16614" class="Symbol">)</a> <a id="16616" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="16618" class="Symbol">(</a><a id="16619" href="UF.Yoneda.html#16540" class="Bound">g</a> <a id="16621" href="UF.Yoneda.html#16597" class="Bound">y</a> <a id="16623" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="16625" href="UF.Yoneda.html#16589" class="Bound">x</a><a id="16626" class="Symbol">))</a>
<a id="16629" href="UF.Yoneda.html#16493" class="Function">is-vv-equiv-has-adj&#39;</a> <a id="16650" href="UF.Yoneda.html#16650" class="Bound">g</a> <a id="16652" href="UF.Yoneda.html#16652" class="Bound">φ</a> <a id="16654" class="Symbol">=</a> <a id="16656" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16660" href="UF.Yoneda.html#16872" class="Function">γ</a> <a id="16662" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                           <a id="16691" class="Symbol">λ</a> <a id="16693" href="UF.Yoneda.html#16693" class="Bound">x</a> <a id="16695" href="UF.Yoneda.html#16695" class="Bound">y</a> <a id="16697" class="Symbol">→</a> <a id="16699" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16703" class="Symbol">(</a><a id="16704" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16708" href="UF.Yoneda.html#16872" class="Function">γ</a><a id="16709" class="Symbol">)</a> <a id="16711" href="UF.Yoneda.html#16693" class="Bound">x</a> <a id="16713" href="UF.Yoneda.html#16695" class="Bound">y</a> <a id="16715" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                                   <a id="16752" href="UF.Yoneda.html#12263" class="Function">nats-with-sections-are-equivs</a>
                                     <a id="16819" class="Symbol">(</a><a id="16820" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16824" href="UF.Yoneda.html#16872" class="Function">γ</a> <a id="16826" href="UF.Yoneda.html#16693" class="Bound">x</a><a id="16827" class="Symbol">)</a> <a id="16829" class="Symbol">(</a><a id="16830" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="16834" class="Symbol">(</a><a id="16835" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16839" href="UF.Yoneda.html#16872" class="Function">γ</a><a id="16840" class="Symbol">)</a> <a id="16842" href="UF.Yoneda.html#16693" class="Bound">x</a><a id="16843" class="Symbol">)</a> <a id="16845" class="Symbol">(</a><a id="16846" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16850" class="Symbol">(</a><a id="16851" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="16855" href="UF.Yoneda.html#16872" class="Function">γ</a><a id="16856" class="Symbol">)</a> <a id="16858" href="UF.Yoneda.html#16693" class="Bound">x</a><a id="16859" class="Symbol">)</a> <a id="16861" href="UF.Yoneda.html#16695" class="Bound">y</a>
 <a id="16864" class="Keyword">where</a>
  <a id="16872" href="UF.Yoneda.html#16872" class="Function">γ</a> <a id="16874" class="Symbol">:</a> <a id="16876" href="UF.Yoneda.html#8819" class="Function">has-adj</a> <a id="16884" href="UF.Yoneda.html#16650" class="Bound">g</a>
  <a id="16888" href="UF.Yoneda.html#16872" class="Function">γ</a> <a id="16890" class="Symbol">=</a> <a id="16892" href="UF.Yoneda.html#9001" class="Function">is-vv-equiv-has-adj</a> <a id="16912" href="UF.Yoneda.html#16650" class="Bound">g</a> <a id="16914" href="UF.Yoneda.html#16652" class="Bound">φ</a>

<a id="has-adj-is-vv-equiv&#39;"></a><a id="16917" href="UF.Yoneda.html#16917" class="Function">has-adj-is-vv-equiv&#39;</a>
 <a id="16939" class="Symbol">:</a> <a id="16941" class="Symbol">{</a><a id="16942" href="UF.Yoneda.html#16942" class="Bound">X</a> <a id="16944" class="Symbol">:</a> <a id="16946" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16948" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16950" class="Symbol">}</a> <a id="16952" class="Symbol">{</a><a id="16953" href="UF.Yoneda.html#16953" class="Bound">Y</a> <a id="16955" class="Symbol">:</a> <a id="16957" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="16959" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16961" class="Symbol">}</a> <a id="16963" class="Symbol">(</a><a id="16964" href="UF.Yoneda.html#16964" class="Bound">g</a> <a id="16966" class="Symbol">:</a> <a id="16968" href="UF.Yoneda.html#16953" class="Bound">Y</a> <a id="16970" class="Symbol">→</a> <a id="16972" href="UF.Yoneda.html#16942" class="Bound">X</a><a id="16973" class="Symbol">)</a>
 <a id="16976" class="Symbol">→</a> <a id="16978" class="Symbol">(</a><a id="16979" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16981" href="UF.Yoneda.html#16981" class="Bound">f</a> <a id="16983" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16985" class="Symbol">(</a><a id="16986" href="UF.Yoneda.html#16942" class="Bound">X</a> <a id="16988" class="Symbol">→</a> <a id="16990" href="UF.Yoneda.html#16953" class="Bound">Y</a><a id="16991" class="Symbol">)</a> <a id="16993" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16995" class="Symbol">((</a><a id="16997" href="UF.Yoneda.html#16997" class="Bound">x</a> <a id="16999" class="Symbol">:</a> <a id="17001" href="UF.Yoneda.html#16942" class="Bound">X</a><a id="17002" class="Symbol">)</a> <a id="17004" class="Symbol">(</a><a id="17005" href="UF.Yoneda.html#17005" class="Bound">y</a> <a id="17007" class="Symbol">:</a> <a id="17009" href="UF.Yoneda.html#16953" class="Bound">Y</a><a id="17010" class="Symbol">)</a> <a id="17012" class="Symbol">→</a> <a id="17014" class="Symbol">(</a><a id="17015" href="UF.Yoneda.html#16981" class="Bound">f</a> <a id="17017" href="UF.Yoneda.html#16997" class="Bound">x</a> <a id="17019" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17021" href="UF.Yoneda.html#17005" class="Bound">y</a><a id="17022" class="Symbol">)</a> <a id="17024" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="17026" class="Symbol">(</a><a id="17027" href="UF.Yoneda.html#16964" class="Bound">g</a> <a id="17029" href="UF.Yoneda.html#17005" class="Bound">y</a> <a id="17031" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17033" href="UF.Yoneda.html#16997" class="Bound">x</a><a id="17034" class="Symbol">)))</a>
 <a id="17039" class="Symbol">→</a> <a id="17041" href="UF.Equiv.html#11871" class="Function">is-vv-equiv</a> <a id="17053" href="UF.Yoneda.html#16964" class="Bound">g</a>
<a id="17055" href="UF.Yoneda.html#16917" class="Function">has-adj-is-vv-equiv&#39;</a> <a id="17076" href="UF.Yoneda.html#17076" class="Bound">g</a> <a id="17078" class="Symbol">(</a><a id="17079" href="UF.Yoneda.html#17079" class="Bound">f</a> <a id="17081" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17083" href="UF.Yoneda.html#17083" class="Bound">ψ</a><a id="17084" class="Symbol">)</a> <a id="17086" class="Symbol">=</a>
 <a id="17089" href="UF.Yoneda.html#9513" class="Function">has-adj-is-vv-equiv</a> <a id="17109" href="UF.Yoneda.html#17076" class="Bound">g</a> <a id="17111" class="Symbol">(</a><a id="17112" href="UF.Yoneda.html#17079" class="Bound">f</a> <a id="17114" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17116" class="Symbol">(λ</a> <a id="17119" href="UF.Yoneda.html#17119" class="Bound">x</a> <a id="17121" href="UF.Yoneda.html#17121" class="Bound">y</a> <a id="17123" class="Symbol">→</a> <a id="17125" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17129" class="Symbol">(</a><a id="17130" href="UF.Yoneda.html#17083" class="Bound">ψ</a> <a id="17132" href="UF.Yoneda.html#17119" class="Bound">x</a> <a id="17134" href="UF.Yoneda.html#17121" class="Bound">y</a><a id="17135" class="Symbol">))</a> <a id="17138" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17140" class="Symbol">(λ</a> <a id="17143" href="UF.Yoneda.html#17143" class="Bound">x</a> <a id="17145" href="UF.Yoneda.html#17145" class="Bound">y</a> <a id="17147" class="Symbol">→</a> <a id="17149" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17153" class="Symbol">(</a><a id="17154" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a><a id="17157" class="Symbol">(</a><a id="17158" href="UF.Yoneda.html#17083" class="Bound">ψ</a> <a id="17160" href="UF.Yoneda.html#17143" class="Bound">x</a> <a id="17162" href="UF.Yoneda.html#17145" class="Bound">y</a><a id="17163" class="Symbol">))))</a>

<a id="17169" class="Markup">\end{code}</a><a id="17179" class="Background">

Here is an application of the Yoneda machinery to a well-known result
by Voevodsky. If products preserve contractibility, then function
extensionality holds (happly is an equivalence).

</a><a id="17367" class="Markup">\begin{code}</a>

<a id="funext-via-singletons"></a><a id="17381" href="UF.Yoneda.html#17381" class="Function">funext-via-singletons</a>
 <a id="17404" class="Symbol">:</a> <a id="17406" class="Symbol">((</a><a id="17408" href="UF.Yoneda.html#17408" class="Bound">X</a> <a id="17410" class="Symbol">:</a> <a id="17412" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17414" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17416" class="Symbol">)</a> <a id="17418" class="Symbol">(</a><a id="17419" href="UF.Yoneda.html#17419" class="Bound">Y</a> <a id="17421" class="Symbol">:</a> <a id="17423" href="UF.Yoneda.html#17408" class="Bound">X</a> <a id="17425" class="Symbol">→</a> <a id="17427" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="17429" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17431" class="Symbol">)</a>
       <a id="17440" class="Symbol">→</a> <a id="17442" class="Symbol">((</a><a id="17444" href="UF.Yoneda.html#17444" class="Bound">x</a> <a id="17446" class="Symbol">:</a> <a id="17448" href="UF.Yoneda.html#17408" class="Bound">X</a><a id="17449" class="Symbol">)</a> <a id="17451" class="Symbol">→</a> <a id="17453" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="17466" class="Symbol">(</a><a id="17467" href="UF.Yoneda.html#17419" class="Bound">Y</a> <a id="17469" href="UF.Yoneda.html#17444" class="Bound">x</a><a id="17470" class="Symbol">))</a> <a id="17473" class="Symbol">→</a> <a id="17475" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="17488" class="Symbol">(</a><a id="17489" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="17491" href="UF.Yoneda.html#17419" class="Bound">Y</a><a id="17492" class="Symbol">))</a>
 <a id="17496" class="Symbol">→</a> <a id="17498" href="UF.FunExt.html#851" class="Function">funext</a> <a id="17505" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="17507" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
<a id="17509" href="UF.Yoneda.html#17381" class="Function">funext-via-singletons</a> <a id="17531" class="Symbol">{</a><a id="17532" href="UF.Yoneda.html#17532" class="Bound">𝓤</a><a id="17533" class="Symbol">}</a> <a id="17535" class="Symbol">{</a><a id="17536" href="UF.Yoneda.html#17536" class="Bound">𝓥</a><a id="17537" class="Symbol">}</a> <a id="17539" href="UF.Yoneda.html#17539" class="Bound">φ</a> <a id="17541" class="Symbol">{</a><a id="17542" href="UF.Yoneda.html#17542" class="Bound">X</a><a id="17543" class="Symbol">}</a> <a id="17545" class="Symbol">{</a><a id="17546" href="UF.Yoneda.html#17546" class="Bound">Y</a><a id="17547" class="Symbol">}</a> <a id="17549" href="UF.Yoneda.html#17549" class="Bound">f</a> <a id="17551" class="Symbol">=</a> <a id="17553" href="UF.Yoneda.html#18032" class="Function">γ</a>
 <a id="17556" class="Keyword">where</a>
  <a id="17564" href="UF.Yoneda.html#17564" class="Function">c</a> <a id="17566" class="Symbol">:</a> <a id="17568" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="17581" class="Symbol">(</a><a id="17582" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="17584" href="UF.Yoneda.html#17584" class="Bound">x</a> <a id="17586" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="17588" href="UF.Yoneda.html#17542" class="Bound">X</a> <a id="17590" href="MLTT.Pi.html#321" class="Function">,</a> <a id="17592" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17594" href="UF.Yoneda.html#17594" class="Bound">y</a> <a id="17596" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17598" href="UF.Yoneda.html#17546" class="Bound">Y</a> <a id="17600" href="UF.Yoneda.html#17584" class="Bound">x</a> <a id="17602" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17604" href="UF.Yoneda.html#17549" class="Bound">f</a> <a id="17606" href="UF.Yoneda.html#17584" class="Bound">x</a> <a id="17608" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17610" href="UF.Yoneda.html#17594" class="Bound">y</a><a id="17611" class="Symbol">)</a>
  <a id="17615" href="UF.Yoneda.html#17564" class="Function">c</a> <a id="17617" class="Symbol">=</a> <a id="17619" href="UF.Yoneda.html#17539" class="Bound">φ</a> <a id="17621" href="UF.Yoneda.html#17542" class="Bound">X</a>
        <a id="17631" class="Symbol">(λ</a> <a id="17634" href="UF.Yoneda.html#17634" class="Bound">x</a> <a id="17636" class="Symbol">→</a> <a id="17638" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17640" href="UF.Yoneda.html#17640" class="Bound">y</a> <a id="17642" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17644" href="UF.Yoneda.html#17546" class="Bound">Y</a> <a id="17646" href="UF.Yoneda.html#17634" class="Bound">x</a> <a id="17648" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17650" href="UF.Yoneda.html#17549" class="Bound">f</a> <a id="17652" href="UF.Yoneda.html#17634" class="Bound">x</a> <a id="17654" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17656" href="UF.Yoneda.html#17640" class="Bound">y</a><a id="17657" class="Symbol">)</a>
        <a id="17667" class="Symbol">(λ</a> <a id="17670" href="UF.Yoneda.html#17670" class="Bound">x</a> <a id="17672" class="Symbol">→</a> <a id="17674" href="UF.Subsingletons.html#3391" class="Function">singleton-types-are-singletons</a> <a id="17705" class="Symbol">(</a><a id="17706" href="UF.Yoneda.html#17549" class="Bound">f</a> <a id="17708" href="UF.Yoneda.html#17670" class="Bound">x</a><a id="17709" class="Symbol">))</a>

  <a id="17715" href="UF.Yoneda.html#17715" class="Function">A</a> <a id="17717" class="Symbol">:</a> <a id="17719" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="17721" href="UF.Yoneda.html#17546" class="Bound">Y</a> <a id="17723" class="Symbol">→</a> <a id="17725" href="UF.Yoneda.html#17532" class="Bound">𝓤</a> <a id="17727" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17729" href="UF.Yoneda.html#17536" class="Bound">𝓥</a> <a id="17731" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
  <a id="17735" href="UF.Yoneda.html#17715" class="Function">A</a> <a id="17737" href="UF.Yoneda.html#17737" class="Bound">g</a> <a id="17739" class="Symbol">=</a> <a id="17741" class="Symbol">(</a><a id="17742" href="UF.Yoneda.html#17742" class="Bound">x</a> <a id="17744" class="Symbol">:</a> <a id="17746" href="UF.Yoneda.html#17542" class="Bound">X</a><a id="17747" class="Symbol">)</a> <a id="17749" class="Symbol">→</a> <a id="17751" href="UF.Yoneda.html#17549" class="Bound">f</a> <a id="17753" href="UF.Yoneda.html#17742" class="Bound">x</a> <a id="17755" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17757" href="UF.Yoneda.html#17737" class="Bound">g</a> <a id="17759" href="UF.Yoneda.html#17742" class="Bound">x</a>

  <a id="17764" href="UF.Yoneda.html#17764" class="Function">r</a> <a id="17766" class="Symbol">:</a> <a id="17768" class="Symbol">(</a><a id="17769" href="MLTT.Pi.html#321" class="Function">Π</a> <a id="17771" href="UF.Yoneda.html#17771" class="Bound">x</a> <a id="17773" href="MLTT.Pi.html#321" class="Function">꞉</a> <a id="17775" href="UF.Yoneda.html#17542" class="Bound">X</a> <a id="17777" href="MLTT.Pi.html#321" class="Function">,</a> <a id="17779" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17781" href="UF.Yoneda.html#17781" class="Bound">y</a> <a id="17783" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17785" href="UF.Yoneda.html#17546" class="Bound">Y</a> <a id="17787" href="UF.Yoneda.html#17771" class="Bound">x</a> <a id="17789" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17791" href="UF.Yoneda.html#17549" class="Bound">f</a> <a id="17793" href="UF.Yoneda.html#17771" class="Bound">x</a> <a id="17795" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17797" href="UF.Yoneda.html#17781" class="Bound">y</a><a id="17798" class="Symbol">)</a> <a id="17800" class="Symbol">→</a> <a id="17802" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="17804" href="UF.Yoneda.html#17715" class="Function">A</a>
  <a id="17808" href="UF.Yoneda.html#17764" class="Function">r</a> <a id="17810" class="Symbol">=</a> <a id="17812" href="UF.Base.html#1057" class="Function">ΠΣ-distr</a>

  <a id="17824" href="UF.Yoneda.html#17824" class="Function">r-has-section</a> <a id="17838" class="Symbol">:</a> <a id="17840" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="17852" href="UF.Yoneda.html#17764" class="Function">r</a>
  <a id="17856" href="UF.Yoneda.html#17824" class="Function">r-has-section</a> <a id="17870" class="Symbol">=</a> <a id="17872" href="UF.Equiv.html#604" class="Function">equivs-have-sections</a> <a id="17893" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="17895" href="UF.EquivalenceExamples.html#3884" class="Function">ΠΣ-distr-≃</a> <a id="17906" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="17908" href="UF.Equiv.html#3384" class="Function Operator">⌜</a> <a id="17910" href="UF.EquivalenceExamples.html#3884" class="Function">ΠΣ-distr-≃</a> <a id="17921" href="UF.Equiv.html#3384" class="Function Operator">⌝-is-equiv</a>

  <a id="17935" href="UF.Yoneda.html#17935" class="Function">d</a> <a id="17937" class="Symbol">:</a> <a id="17939" href="UF.Subsingletons.html#8473" class="Function">∃!</a> <a id="17942" href="UF.Yoneda.html#17715" class="Function">A</a>
  <a id="17946" href="UF.Yoneda.html#17935" class="Function">d</a> <a id="17948" class="Symbol">=</a> <a id="17950" href="UF.Retracts.html#2466" class="Function">retract-of-singleton</a> <a id="17971" class="Symbol">(</a><a id="17972" href="UF.Yoneda.html#17764" class="Function">r</a> <a id="17974" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17976" href="UF.Yoneda.html#17824" class="Function">r-has-section</a><a id="17989" class="Symbol">)</a> <a id="17991" href="UF.Yoneda.html#17564" class="Function">c</a>

  <a id="17996" href="UF.Yoneda.html#17996" class="Function">η</a> <a id="17998" class="Symbol">:</a> <a id="18000" href="UF.Base.html#303" class="Function">Nat</a> <a id="18004" class="Symbol">(</a><a id="18005" href="MLTT.Id.html#267" class="Function">Id</a> <a id="18008" href="UF.Yoneda.html#17549" class="Bound">f</a><a id="18009" class="Symbol">)</a> <a id="18011" href="UF.Yoneda.html#17715" class="Function">A</a>
  <a id="18015" href="UF.Yoneda.html#17996" class="Function">η</a> <a id="18017" class="Symbol">=</a> <a id="18019" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="18027" href="UF.Yoneda.html#17549" class="Bound">f</a>

  <a id="18032" href="UF.Yoneda.html#18032" class="Function">γ</a> <a id="18034" class="Symbol">:</a> <a id="18036" class="Symbol">(</a><a id="18037" href="UF.Yoneda.html#18037" class="Bound">g</a> <a id="18039" class="Symbol">:</a> <a id="18041" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="18043" href="UF.Yoneda.html#17546" class="Bound">Y</a><a id="18044" class="Symbol">)</a> <a id="18046" class="Symbol">→</a> <a id="18048" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="18057" class="Symbol">(</a><a id="18058" href="UF.Base.html#11902" class="Function">happly&#39;</a> <a id="18066" href="UF.Yoneda.html#17549" class="Bound">f</a> <a id="18068" href="UF.Yoneda.html#18037" class="Bound">g</a><a id="18069" class="Symbol">)</a>
  <a id="18073" href="UF.Yoneda.html#18032" class="Function">γ</a> <a id="18075" class="Symbol">=</a> <a id="18077" href="UF.Yoneda.html#13290" class="Function">Yoneda-Theorem-forth</a> <a id="18098" href="UF.Yoneda.html#17549" class="Bound">f</a> <a id="18100" href="UF.Yoneda.html#17996" class="Function">η</a> <a id="18102" href="UF.Yoneda.html#17935" class="Function">d</a>

<a id="18105" class="Markup">\end{code}</a><a id="18115" class="Background">

We also have the following characterization of univalence from the
Yoneda machinery.

The fact that this is the case was announced on 5th August
2014 with the techniques of the HoTT Book
(https://groups.google.com/forum/#!msg/homotopytypetheory/HfCB_b-PNEU/Ibb48LvUMeUJ)),
and the proof given here via Yoneda was announced on 12th May 2015
(http://www.cs.bham.ac.uk/~mhe/yoneda/yoneda.html).

</a><a id="18510" class="Markup">\begin{code}</a>

<a id="18524" class="Keyword">open</a> <a id="18529" class="Keyword">import</a> <a id="18536" href="UF.Univalence.html" class="Module">UF.Univalence</a>

<a id="univalence-via-singletons→"></a><a id="18551" href="UF.Yoneda.html#18551" class="Function">univalence-via-singletons→</a> <a id="18578" class="Symbol">:</a> <a id="18580" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="18593" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18595" class="Symbol">→</a> <a id="18597" class="Symbol">(</a><a id="18598" href="UF.Yoneda.html#18598" class="Bound">X</a> <a id="18600" class="Symbol">:</a> <a id="18602" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18604" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18606" class="Symbol">)</a> <a id="18608" class="Symbol">→</a> <a id="18610" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="18613" href="UF.Yoneda.html#18613" class="Bound">Y</a> <a id="18615" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="18617" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18619" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18621" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="18623" href="UF.Yoneda.html#18598" class="Bound">X</a> <a id="18625" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="18627" href="UF.Yoneda.html#18613" class="Bound">Y</a>
<a id="18629" href="UF.Yoneda.html#18551" class="Function">univalence-via-singletons→</a> <a id="18656" href="UF.Yoneda.html#18656" class="Bound">ua</a> <a id="18659" href="UF.Yoneda.html#18659" class="Bound">X</a> <a id="18661" class="Symbol">=</a> <a id="18663" href="UF.Yoneda.html#16231" class="Function">representable-singleton</a> <a id="18687" class="Symbol">(</a><a id="18688" href="UF.Yoneda.html#18659" class="Bound">X</a> <a id="18690" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18692" class="Symbol">(</a><a id="18693" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="18700" href="UF.Yoneda.html#18659" class="Bound">X</a> <a id="18702" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="18704" href="UF.Yoneda.html#18656" class="Bound">ua</a> <a id="18707" href="UF.Yoneda.html#18659" class="Bound">X</a><a id="18708" class="Symbol">))</a>

<a id="univalence-via-singletons←"></a><a id="18712" href="UF.Yoneda.html#18712" class="Function">univalence-via-singletons←</a> <a id="18739" class="Symbol">:</a> <a id="18741" class="Symbol">((</a><a id="18743" href="UF.Yoneda.html#18743" class="Bound">X</a> <a id="18745" class="Symbol">:</a> <a id="18747" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18749" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18751" class="Symbol">)</a> <a id="18753" class="Symbol">→</a> <a id="18755" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="18758" href="UF.Yoneda.html#18758" class="Bound">Y</a> <a id="18760" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="18762" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18764" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18766" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="18768" href="UF.Yoneda.html#18743" class="Bound">X</a> <a id="18770" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="18772" href="UF.Yoneda.html#18758" class="Bound">Y</a><a id="18773" class="Symbol">)</a> <a id="18775" class="Symbol">→</a> <a id="18777" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="18790" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a>
<a id="18792" href="UF.Yoneda.html#18712" class="Function">univalence-via-singletons←</a> <a id="18819" href="UF.Yoneda.html#18819" class="Bound">φ</a> <a id="18821" href="UF.Yoneda.html#18821" class="Bound">X</a> <a id="18823" class="Symbol">=</a> <a id="18825" href="UF.Yoneda.html#12605" class="Function">universality-equiv</a> <a id="18844" href="UF.Yoneda.html#18821" class="Bound">X</a> <a id="18846" class="Symbol">(</a><a id="18847" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="18854" href="UF.Yoneda.html#18821" class="Bound">X</a><a id="18855" class="Symbol">)</a>
                                  <a id="18891" class="Symbol">(</a><a id="18892" href="UF.Yoneda.html#5047" class="Function">central-point-is-universal</a>
                                    <a id="18955" class="Symbol">(</a><a id="18956" href="UF.Yoneda.html#18821" class="Bound">X</a> <a id="18958" href="UF.Equiv.html#1318" class="Function Operator">≃_</a><a id="18960" class="Symbol">)</a>
                                    <a id="18998" class="Symbol">(</a><a id="18999" href="UF.Yoneda.html#18821" class="Bound">X</a> <a id="19001" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19003" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="19010" href="UF.Yoneda.html#18821" class="Bound">X</a><a id="19011" class="Symbol">)</a>
                                    <a id="19049" class="Symbol">(</a><a id="19050" href="UF.Subsingletons.html#2083" class="Function">singletons-are-props</a> <a id="19071" class="Symbol">(</a><a id="19072" href="UF.Yoneda.html#18819" class="Bound">φ</a> <a id="19074" href="UF.Yoneda.html#18821" class="Bound">X</a><a id="19075" class="Symbol">)</a> <a id="19077" class="Symbol">(</a><a id="19078" href="UF.Yoneda.html#18821" class="Bound">X</a> <a id="19080" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19082" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="19089" href="UF.Yoneda.html#18821" class="Bound">X</a><a id="19090" class="Symbol">)))</a>

<a id="univalence-via-singletons"></a><a id="19095" href="UF.Yoneda.html#19095" class="Function">univalence-via-singletons</a> <a id="19121" class="Symbol">:</a> <a id="19123" href="UF.Univalence.html#412" class="Function">is-univalent</a> <a id="19136" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19138" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="19140" class="Symbol">((</a><a id="19142" href="UF.Yoneda.html#19142" class="Bound">X</a> <a id="19144" class="Symbol">:</a> <a id="19146" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19148" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19150" class="Symbol">)</a> <a id="19152" class="Symbol">→</a> <a id="19154" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="19157" href="UF.Yoneda.html#19157" class="Bound">Y</a> <a id="19159" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="19161" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19163" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19165" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="19167" href="UF.Yoneda.html#19142" class="Bound">X</a> <a id="19169" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="19171" href="UF.Yoneda.html#19157" class="Bound">Y</a><a id="19172" class="Symbol">)</a>
<a id="19174" href="UF.Yoneda.html#19095" class="Function">univalence-via-singletons</a> <a id="19200" class="Symbol">=</a> <a id="19202" href="UF.Yoneda.html#18551" class="Function">univalence-via-singletons→</a> <a id="19229" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                            <a id="19259" href="UF.Yoneda.html#18712" class="Function">univalence-via-singletons←</a>

<a id="19287" class="Markup">\end{code}</a><a id="19297" class="Background">

Notice that is-singleton can be replaced by is-prop in the formulation
of this logical equivalence (exercise).

Appendix.

Two natural transformations with the same Yoneda elements are
(point-point-wise) equal. This can be proved using J (or equivalently
pattern matching), but we use the opportunity to illustrate how to use
the Yoneda Lemma.

</a><a id="19644" class="Markup">\begin{code}</a>

<a id="yoneda-elem-lc"></a><a id="19658" href="UF.Yoneda.html#19658" class="Function">yoneda-elem-lc</a> <a id="19673" class="Symbol">:</a> <a id="19675" class="Symbol">{</a><a id="19676" href="UF.Yoneda.html#19676" class="Bound">X</a> <a id="19678" class="Symbol">:</a> <a id="19680" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="19682" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19684" class="Symbol">}</a> <a id="19686" class="Symbol">{</a><a id="19687" href="UF.Yoneda.html#19687" class="Bound">x</a> <a id="19689" class="Symbol">:</a> <a id="19691" href="UF.Yoneda.html#19676" class="Bound">X</a><a id="19692" class="Symbol">}</a> <a id="19694" class="Symbol">{</a><a id="19695" href="UF.Yoneda.html#19695" class="Bound">A</a> <a id="19697" class="Symbol">:</a> <a id="19699" href="UF.Yoneda.html#19676" class="Bound">X</a> <a id="19701" class="Symbol">→</a> <a id="19703" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="19705" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19707" class="Symbol">}</a>
                 <a id="19726" class="Symbol">(</a><a id="19727" href="UF.Yoneda.html#19727" class="Bound">η</a> <a id="19729" href="UF.Yoneda.html#19729" class="Bound">θ</a> <a id="19731" class="Symbol">:</a> <a id="19733" href="UF.Base.html#303" class="Function">Nat</a> <a id="19737" class="Symbol">(</a><a id="19738" href="MLTT.Id.html#267" class="Function">Id</a> <a id="19741" href="UF.Yoneda.html#19687" class="Bound">x</a><a id="19742" class="Symbol">)</a> <a id="19744" href="UF.Yoneda.html#19695" class="Bound">A</a><a id="19745" class="Symbol">)</a>
               <a id="19762" class="Symbol">→</a> <a id="19764" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="19776" href="UF.Yoneda.html#19687" class="Bound">x</a> <a id="19778" href="UF.Yoneda.html#19695" class="Bound">A</a> <a id="19780" href="UF.Yoneda.html#19727" class="Bound">η</a> <a id="19782" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19784" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="19796" href="UF.Yoneda.html#19687" class="Bound">x</a> <a id="19798" href="UF.Yoneda.html#19695" class="Bound">A</a> <a id="19800" href="UF.Yoneda.html#19729" class="Bound">θ</a> <a id="19802" class="Symbol">→</a> <a id="19804" href="UF.Yoneda.html#19727" class="Bound">η</a> <a id="19806" href="UF.Yoneda.html#1967" class="Function Operator">≈</a> <a id="19808" href="UF.Yoneda.html#19729" class="Bound">θ</a>
<a id="19810" href="UF.Yoneda.html#19658" class="Function">yoneda-elem-lc</a> <a id="19825" class="Symbol">{</a><a id="19826" href="UF.Yoneda.html#19826" class="Bound">𝓤</a><a id="19827" class="Symbol">}</a> <a id="19829" class="Symbol">{</a><a id="19830" href="UF.Yoneda.html#19830" class="Bound">𝓥</a><a id="19831" class="Symbol">}</a> <a id="19833" class="Symbol">{</a><a id="19834" href="UF.Yoneda.html#19834" class="Bound">X</a><a id="19835" class="Symbol">}</a> <a id="19837" class="Symbol">{</a><a id="19838" href="UF.Yoneda.html#19838" class="Bound">x</a><a id="19839" class="Symbol">}</a> <a id="19841" class="Symbol">{</a><a id="19842" href="UF.Yoneda.html#19842" class="Bound">A</a><a id="19843" class="Symbol">}</a> <a id="19845" href="UF.Yoneda.html#19845" class="Bound">η</a> <a id="19847" href="UF.Yoneda.html#19847" class="Bound">θ</a> <a id="19849" href="UF.Yoneda.html#19849" class="Bound">q</a> <a id="19851" href="UF.Yoneda.html#19851" class="Bound">y</a> <a id="19853" href="UF.Yoneda.html#19853" class="Bound">p</a> <a id="19855" class="Symbol">=</a>
  <a id="19859" href="UF.Yoneda.html#19845" class="Bound">η</a> <a id="19861" href="UF.Yoneda.html#19851" class="Bound">y</a> <a id="19863" href="UF.Yoneda.html#19853" class="Bound">p</a>                                  <a id="19898" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19901" class="Symbol">(</a><a id="19902" href="UF.Yoneda.html#2073" class="Function">yoneda-lemma</a> <a id="19915" href="UF.Yoneda.html#19838" class="Bound">x</a> <a id="19917" href="UF.Yoneda.html#19842" class="Bound">A</a> <a id="19919" href="UF.Yoneda.html#19845" class="Bound">η</a> <a id="19921" href="UF.Yoneda.html#19851" class="Bound">y</a> <a id="19923" href="UF.Yoneda.html#19853" class="Bound">p</a><a id="19924" class="Symbol">)</a><a id="19925" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="19928" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="19932" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="19943" href="UF.Yoneda.html#19838" class="Bound">x</a> <a id="19945" href="UF.Yoneda.html#19842" class="Bound">A</a> <a id="19947" class="Symbol">(</a><a id="19948" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="19960" href="UF.Yoneda.html#19838" class="Bound">x</a> <a id="19962" href="UF.Yoneda.html#19842" class="Bound">A</a> <a id="19964" href="UF.Yoneda.html#19845" class="Bound">η</a><a id="19965" class="Symbol">)</a> <a id="19967" href="UF.Yoneda.html#19851" class="Bound">y</a> <a id="19969" href="UF.Yoneda.html#19853" class="Bound">p</a> <a id="19971" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19974" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19977" class="Symbol">(λ</a> <a id="19980" href="UF.Yoneda.html#19980" class="Bound">-</a> <a id="19982" class="Symbol">→</a> <a id="19984" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="19995" href="UF.Yoneda.html#19838" class="Bound">x</a> <a id="19997" href="UF.Yoneda.html#19842" class="Bound">A</a> <a id="19999" href="UF.Yoneda.html#19980" class="Bound">-</a> <a id="20001" href="UF.Yoneda.html#19851" class="Bound">y</a> <a id="20003" href="UF.Yoneda.html#19853" class="Bound">p</a><a id="20004" class="Symbol">)</a> <a id="20006" href="UF.Yoneda.html#19849" class="Bound">q</a> <a id="20008" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="20012" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="20023" href="UF.Yoneda.html#19838" class="Bound">x</a> <a id="20025" href="UF.Yoneda.html#19842" class="Bound">A</a> <a id="20027" class="Symbol">(</a><a id="20028" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="20040" href="UF.Yoneda.html#19838" class="Bound">x</a> <a id="20042" href="UF.Yoneda.html#19842" class="Bound">A</a> <a id="20044" href="UF.Yoneda.html#19847" class="Bound">θ</a><a id="20045" class="Symbol">)</a> <a id="20047" href="UF.Yoneda.html#19851" class="Bound">y</a> <a id="20049" href="UF.Yoneda.html#19853" class="Bound">p</a> <a id="20051" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="20054" href="UF.Yoneda.html#2073" class="Function">yoneda-lemma</a> <a id="20067" href="UF.Yoneda.html#19838" class="Bound">x</a> <a id="20069" href="UF.Yoneda.html#19842" class="Bound">A</a> <a id="20071" href="UF.Yoneda.html#19847" class="Bound">θ</a> <a id="20073" href="UF.Yoneda.html#19851" class="Bound">y</a> <a id="20075" href="UF.Yoneda.html#19853" class="Bound">p</a> <a id="20077" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
  <a id="20081" href="UF.Yoneda.html#19847" class="Bound">θ</a> <a id="20083" href="UF.Yoneda.html#19851" class="Bound">y</a> <a id="20085" href="UF.Yoneda.html#19853" class="Bound">p</a>                                  <a id="20120" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="Yoneda-elem-lc"></a><a id="20123" href="UF.Yoneda.html#20123" class="Function">Yoneda-elem-lc</a> <a id="20138" class="Symbol">:</a> <a id="20140" class="Symbol">{</a><a id="20141" href="UF.Yoneda.html#20141" class="Bound">X</a> <a id="20143" class="Symbol">:</a> <a id="20145" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20147" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20149" class="Symbol">}</a> <a id="20151" class="Symbol">{</a><a id="20152" href="UF.Yoneda.html#20152" class="Bound">x</a> <a id="20154" class="Symbol">:</a> <a id="20156" href="UF.Yoneda.html#20141" class="Bound">X</a><a id="20157" class="Symbol">}</a> <a id="20159" class="Symbol">{</a><a id="20160" href="UF.Yoneda.html#20160" class="Bound">A</a> <a id="20162" class="Symbol">:</a> <a id="20164" href="UF.Yoneda.html#20141" class="Bound">X</a> <a id="20166" class="Symbol">→</a> <a id="20168" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="20170" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20172" class="Symbol">}</a>
                 <a id="20191" class="Symbol">(</a><a id="20192" href="UF.Yoneda.html#20192" class="Bound">η</a> <a id="20194" href="UF.Yoneda.html#20194" class="Bound">θ</a> <a id="20196" class="Symbol">:</a> <a id="20198" class="Symbol">(</a><a id="20199" href="UF.Yoneda.html#20199" class="Bound">y</a> <a id="20201" class="Symbol">:</a> <a id="20203" href="UF.Yoneda.html#20141" class="Bound">X</a><a id="20204" class="Symbol">)</a> <a id="20206" class="Symbol">→</a> <a id="20208" href="UF.Yoneda.html#20152" class="Bound">x</a> <a id="20210" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20212" href="UF.Yoneda.html#20199" class="Bound">y</a> <a id="20214" class="Symbol">→</a> <a id="20216" href="UF.Yoneda.html#20160" class="Bound">A</a> <a id="20218" href="UF.Yoneda.html#20199" class="Bound">y</a><a id="20219" class="Symbol">)</a>
               <a id="20236" class="Symbol">→</a> <a id="20238" href="UF.Yoneda.html#20192" class="Bound">η</a> <a id="20240" href="UF.Yoneda.html#20152" class="Bound">x</a> <a id="20242" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="20247" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20249" href="UF.Yoneda.html#20194" class="Bound">θ</a> <a id="20251" href="UF.Yoneda.html#20152" class="Bound">x</a> <a id="20253" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
               <a id="20273" class="Symbol">→</a> <a id="20275" class="Symbol">(</a><a id="20276" href="UF.Yoneda.html#20276" class="Bound">y</a> <a id="20278" class="Symbol">:</a> <a id="20280" href="UF.Yoneda.html#20141" class="Bound">X</a><a id="20281" class="Symbol">)</a> <a id="20283" class="Symbol">(</a><a id="20284" href="UF.Yoneda.html#20284" class="Bound">p</a> <a id="20286" class="Symbol">:</a> <a id="20288" href="UF.Yoneda.html#20152" class="Bound">x</a> <a id="20290" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20292" href="UF.Yoneda.html#20276" class="Bound">y</a><a id="20293" class="Symbol">)</a>
               <a id="20310" class="Symbol">→</a> <a id="20312" href="UF.Yoneda.html#20192" class="Bound">η</a> <a id="20314" href="UF.Yoneda.html#20276" class="Bound">y</a> <a id="20316" href="UF.Yoneda.html#20284" class="Bound">p</a> <a id="20318" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20320" href="UF.Yoneda.html#20194" class="Bound">θ</a> <a id="20322" href="UF.Yoneda.html#20276" class="Bound">y</a> <a id="20324" href="UF.Yoneda.html#20284" class="Bound">p</a>
<a id="20326" href="UF.Yoneda.html#20123" class="Function">Yoneda-elem-lc</a> <a id="20341" class="Symbol">=</a> <a id="20343" href="UF.Yoneda.html#19658" class="Function">yoneda-elem-lc</a>

<a id="20359" class="Markup">\end{code}</a><a id="20369" class="Background">

Some special cases of interest, which probably speak for themselves:

</a><a id="20441" class="Markup">\begin{code}</a>

<a id="yoneda-nat-Id"></a><a id="20455" href="UF.Yoneda.html#20455" class="Function">yoneda-nat-Id</a> <a id="20469" class="Symbol">:</a> <a id="20471" class="Symbol">{</a><a id="20472" href="UF.Yoneda.html#20472" class="Bound">X</a> <a id="20474" class="Symbol">:</a> <a id="20476" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20478" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20480" class="Symbol">}</a>
                <a id="20498" class="Symbol">(</a><a id="20499" href="UF.Yoneda.html#20499" class="Bound">x</a> <a id="20501" class="Symbol">{</a><a id="20502" href="UF.Yoneda.html#20502" class="Bound">y</a><a id="20503" class="Symbol">}</a> <a id="20505" class="Symbol">:</a> <a id="20507" href="UF.Yoneda.html#20472" class="Bound">X</a><a id="20508" class="Symbol">)</a>
              <a id="20524" class="Symbol">→</a> <a id="20526" href="MLTT.Id.html#267" class="Function">Id</a> <a id="20529" href="UF.Yoneda.html#20499" class="Bound">x</a> <a id="20531" href="UF.Yoneda.html#20502" class="Bound">y</a>
              <a id="20547" class="Symbol">→</a> <a id="20549" href="UF.Base.html#303" class="Function">Nat</a> <a id="20553" class="Symbol">(</a><a id="20554" href="MLTT.Id.html#267" class="Function">Id</a> <a id="20557" href="UF.Yoneda.html#20502" class="Bound">y</a><a id="20558" class="Symbol">)</a> <a id="20560" class="Symbol">(</a><a id="20561" href="MLTT.Id.html#267" class="Function">Id</a> <a id="20564" href="UF.Yoneda.html#20499" class="Bound">x</a><a id="20565" class="Symbol">)</a>
<a id="20567" href="UF.Yoneda.html#20455" class="Function">yoneda-nat-Id</a> <a id="20581" href="UF.Yoneda.html#20581" class="Bound">x</a> <a id="20583" class="Symbol">{</a><a id="20584" href="UF.Yoneda.html#20584" class="Bound">y</a><a id="20585" class="Symbol">}</a> <a id="20587" class="Symbol">=</a> <a id="20589" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="20600" href="UF.Yoneda.html#20584" class="Bound">y</a> <a id="20602" class="Symbol">(</a><a id="20603" href="MLTT.Id.html#267" class="Function">Id</a> <a id="20606" href="UF.Yoneda.html#20581" class="Bound">x</a><a id="20607" class="Symbol">)</a>

<a id="Yoneda-nat-Id"></a><a id="20610" href="UF.Yoneda.html#20610" class="Function">Yoneda-nat-Id</a> <a id="20624" class="Symbol">:</a> <a id="20626" class="Symbol">{</a><a id="20627" href="UF.Yoneda.html#20627" class="Bound">X</a> <a id="20629" class="Symbol">:</a> <a id="20631" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20633" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20635" class="Symbol">}</a>
                <a id="20653" class="Symbol">(</a><a id="20654" href="UF.Yoneda.html#20654" class="Bound">x</a> <a id="20656" class="Symbol">{</a><a id="20657" href="UF.Yoneda.html#20657" class="Bound">y</a><a id="20658" class="Symbol">}</a> <a id="20660" class="Symbol">:</a> <a id="20662" href="UF.Yoneda.html#20627" class="Bound">X</a><a id="20663" class="Symbol">)</a>
              <a id="20679" class="Symbol">→</a> <a id="20681" href="UF.Yoneda.html#20654" class="Bound">x</a> <a id="20683" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20685" href="UF.Yoneda.html#20657" class="Bound">y</a>
              <a id="20701" class="Symbol">→</a> <a id="20703" class="Symbol">(</a><a id="20704" href="UF.Yoneda.html#20704" class="Bound">z</a> <a id="20706" class="Symbol">:</a> <a id="20708" href="UF.Yoneda.html#20627" class="Bound">X</a><a id="20709" class="Symbol">)</a> <a id="20711" class="Symbol">→</a> <a id="20713" href="UF.Yoneda.html#20657" class="Bound">y</a> <a id="20715" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20717" href="UF.Yoneda.html#20704" class="Bound">z</a> <a id="20719" class="Symbol">→</a> <a id="20721" href="UF.Yoneda.html#20654" class="Bound">x</a> <a id="20723" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20725" href="UF.Yoneda.html#20704" class="Bound">z</a>
<a id="20727" href="UF.Yoneda.html#20610" class="Function">Yoneda-nat-Id</a> <a id="20741" class="Symbol">=</a> <a id="20743" href="UF.Yoneda.html#20455" class="Function">yoneda-nat-Id</a>

<a id="Id-charac"></a><a id="20758" href="UF.Yoneda.html#20758" class="Function">Id-charac</a> <a id="20768" class="Symbol">:</a> <a id="20770" href="UF.FunExt.html#996" class="Function">FunExt</a>
          <a id="20787" class="Symbol">→</a> <a id="20789" class="Symbol">{</a><a id="20790" href="UF.Yoneda.html#20790" class="Bound">X</a> <a id="20792" class="Symbol">:</a> <a id="20794" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20796" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20798" class="Symbol">}</a>
            <a id="20812" class="Symbol">(</a><a id="20813" href="UF.Yoneda.html#20813" class="Bound">x</a> <a id="20815" class="Symbol">{</a><a id="20816" href="UF.Yoneda.html#20816" class="Bound">y</a><a id="20817" class="Symbol">}</a> <a id="20819" class="Symbol">:</a> <a id="20821" href="UF.Yoneda.html#20790" class="Bound">X</a><a id="20822" class="Symbol">)</a>
          <a id="20834" class="Symbol">→</a> <a id="20836" class="Symbol">(</a><a id="20837" href="UF.Yoneda.html#20813" class="Bound">x</a> <a id="20839" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20841" href="UF.Yoneda.html#20816" class="Bound">y</a><a id="20842" class="Symbol">)</a> <a id="20844" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20846" href="UF.Base.html#303" class="Function">Nat</a> <a id="20850" class="Symbol">(</a><a id="20851" href="MLTT.Id.html#267" class="Function">Id</a> <a id="20854" href="UF.Yoneda.html#20816" class="Bound">y</a><a id="20855" class="Symbol">)</a> <a id="20857" class="Symbol">(</a><a id="20858" href="MLTT.Id.html#267" class="Function">Id</a> <a id="20861" href="UF.Yoneda.html#20813" class="Bound">x</a><a id="20862" class="Symbol">)</a>
<a id="20864" href="UF.Yoneda.html#20758" class="Function">Id-charac</a> <a id="20874" href="UF.Yoneda.html#20874" class="Bound">fe</a> <a id="20877" class="Symbol">{</a><a id="20878" href="UF.Yoneda.html#20878" class="Bound">X</a><a id="20879" class="Symbol">}</a> <a id="20881" href="UF.Yoneda.html#20881" class="Bound">x</a> <a id="20883" class="Symbol">{</a><a id="20884" href="UF.Yoneda.html#20884" class="Bound">y</a><a id="20885" class="Symbol">}</a> <a id="20887" class="Symbol">=</a> <a id="20889" href="UF.Yoneda.html#4135" class="Function">yoneda-equivalence</a> <a id="20908" href="UF.Yoneda.html#20874" class="Bound">fe</a> <a id="20911" href="UF.Yoneda.html#20884" class="Bound">y</a> <a id="20913" class="Symbol">(</a><a id="20914" href="MLTT.Id.html#267" class="Function">Id</a> <a id="20917" href="UF.Yoneda.html#20881" class="Bound">x</a><a id="20918" class="Symbol">)</a>

<a id="yoneda-nat-Eq"></a><a id="20921" href="UF.Yoneda.html#20921" class="Function">yoneda-nat-Eq</a> <a id="20935" class="Symbol">:</a> <a id="20937" class="Symbol">(</a><a id="20938" href="UF.Yoneda.html#20938" class="Bound">X</a> <a id="20940" class="Symbol">{</a><a id="20941" href="UF.Yoneda.html#20941" class="Bound">Y</a><a id="20942" class="Symbol">}</a> <a id="20944" class="Symbol">:</a> <a id="20946" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20948" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20950" class="Symbol">)</a>
              <a id="20966" class="Symbol">→</a> <a id="20968" href="UF.Yoneda.html#20938" class="Bound">X</a> <a id="20970" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20972" href="UF.Yoneda.html#20941" class="Bound">Y</a>
              <a id="20988" class="Symbol">→</a> <a id="20990" href="UF.Base.html#303" class="Function">Nat</a> <a id="20994" class="Symbol">(</a><a id="20995" href="UF.Yoneda.html#20941" class="Bound">Y</a> <a id="20997" href="MLTT.Id.html#193" class="Datatype Operator">＝_</a><a id="20999" class="Symbol">)</a> <a id="21001" class="Symbol">(</a><a id="21002" href="UF.Yoneda.html#20938" class="Bound">X</a> <a id="21004" href="UF.Equiv.html#1318" class="Function Operator">≃_</a><a id="21006" class="Symbol">)</a>
<a id="21008" href="UF.Yoneda.html#20921" class="Function">yoneda-nat-Eq</a> <a id="21022" href="UF.Yoneda.html#21022" class="Bound">X</a> <a id="21024" class="Symbol">{</a><a id="21025" href="UF.Yoneda.html#21025" class="Bound">Y</a><a id="21026" class="Symbol">}</a> <a id="21028" class="Symbol">=</a> <a id="21030" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="21041" href="UF.Yoneda.html#21025" class="Bound">Y</a> <a id="21043" class="Symbol">(</a><a id="21044" href="UF.Yoneda.html#21022" class="Bound">X</a> <a id="21046" href="UF.Equiv.html#1318" class="Function Operator">≃_</a><a id="21048" class="Symbol">)</a>

<a id="yoneda-elem-Id"></a><a id="21051" href="UF.Yoneda.html#21051" class="Function">yoneda-elem-Id</a> <a id="21066" class="Symbol">:</a> <a id="21068" class="Symbol">{</a><a id="21069" href="UF.Yoneda.html#21069" class="Bound">X</a> <a id="21071" class="Symbol">:</a> <a id="21073" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21075" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21077" class="Symbol">}</a>
                 <a id="21096" class="Symbol">(</a><a id="21097" href="UF.Yoneda.html#21097" class="Bound">x</a> <a id="21099" class="Symbol">{</a><a id="21100" href="UF.Yoneda.html#21100" class="Bound">y</a><a id="21101" class="Symbol">}</a> <a id="21103" class="Symbol">:</a> <a id="21105" href="UF.Yoneda.html#21069" class="Bound">X</a><a id="21106" class="Symbol">)</a>
               <a id="21123" class="Symbol">→</a> <a id="21125" href="UF.Base.html#303" class="Function">Nat</a> <a id="21129" class="Symbol">(</a><a id="21130" href="MLTT.Id.html#267" class="Function">Id</a> <a id="21133" href="UF.Yoneda.html#21100" class="Bound">y</a><a id="21134" class="Symbol">)</a> <a id="21136" class="Symbol">(</a><a id="21137" href="MLTT.Id.html#267" class="Function">Id</a> <a id="21140" href="UF.Yoneda.html#21097" class="Bound">x</a><a id="21141" class="Symbol">)</a>
               <a id="21158" class="Symbol">→</a> <a id="21160" href="MLTT.Id.html#267" class="Function">Id</a> <a id="21163" href="UF.Yoneda.html#21097" class="Bound">x</a> <a id="21165" href="UF.Yoneda.html#21100" class="Bound">y</a>
<a id="21167" href="UF.Yoneda.html#21051" class="Function">yoneda-elem-Id</a> <a id="21182" href="UF.Yoneda.html#21182" class="Bound">x</a> <a id="21184" class="Symbol">{</a><a id="21185" href="UF.Yoneda.html#21185" class="Bound">y</a><a id="21186" class="Symbol">}</a> <a id="21188" class="Symbol">=</a> <a id="21190" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="21202" href="UF.Yoneda.html#21185" class="Bound">y</a> <a id="21204" class="Symbol">(</a><a id="21205" href="MLTT.Id.html#267" class="Function">Id</a> <a id="21208" href="UF.Yoneda.html#21182" class="Bound">x</a><a id="21209" class="Symbol">)</a>

<a id="Yoneda-elem-Id"></a><a id="21212" href="UF.Yoneda.html#21212" class="Function">Yoneda-elem-Id</a> <a id="21227" class="Symbol">:</a> <a id="21229" class="Symbol">{</a><a id="21230" href="UF.Yoneda.html#21230" class="Bound">X</a> <a id="21232" class="Symbol">:</a> <a id="21234" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21236" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21238" class="Symbol">}</a>
                 <a id="21257" class="Symbol">(</a><a id="21258" href="UF.Yoneda.html#21258" class="Bound">x</a> <a id="21260" class="Symbol">{</a><a id="21261" href="UF.Yoneda.html#21261" class="Bound">y</a><a id="21262" class="Symbol">}</a> <a id="21264" class="Symbol">:</a> <a id="21266" href="UF.Yoneda.html#21230" class="Bound">X</a><a id="21267" class="Symbol">)</a>
               <a id="21284" class="Symbol">→</a> <a id="21286" class="Symbol">((</a><a id="21288" href="UF.Yoneda.html#21288" class="Bound">z</a> <a id="21290" class="Symbol">:</a> <a id="21292" href="UF.Yoneda.html#21230" class="Bound">X</a><a id="21293" class="Symbol">)</a> <a id="21295" class="Symbol">→</a> <a id="21297" href="UF.Yoneda.html#21261" class="Bound">y</a> <a id="21299" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21301" href="UF.Yoneda.html#21288" class="Bound">z</a> <a id="21303" class="Symbol">→</a> <a id="21305" href="UF.Yoneda.html#21258" class="Bound">x</a> <a id="21307" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21309" href="UF.Yoneda.html#21288" class="Bound">z</a><a id="21310" class="Symbol">)</a>
               <a id="21327" class="Symbol">→</a> <a id="21329" href="UF.Yoneda.html#21258" class="Bound">x</a> <a id="21331" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21333" href="UF.Yoneda.html#21261" class="Bound">y</a>
<a id="21335" href="UF.Yoneda.html#21212" class="Function">Yoneda-elem-Id</a> <a id="21350" class="Symbol">=</a> <a id="21352" href="UF.Yoneda.html#21051" class="Function">yoneda-elem-Id</a>

<a id="yoneda-lemma-Id"></a><a id="21368" href="UF.Yoneda.html#21368" class="Function">yoneda-lemma-Id</a> <a id="21384" class="Symbol">:</a> <a id="21386" class="Symbol">{</a><a id="21387" href="UF.Yoneda.html#21387" class="Bound">X</a> <a id="21389" class="Symbol">:</a> <a id="21391" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21393" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21395" class="Symbol">}</a> <a id="21397" class="Symbol">(</a><a id="21398" href="UF.Yoneda.html#21398" class="Bound">x</a> <a id="21400" class="Symbol">{</a><a id="21401" href="UF.Yoneda.html#21401" class="Bound">y</a><a id="21402" class="Symbol">}</a> <a id="21404" class="Symbol">:</a> <a id="21406" href="UF.Yoneda.html#21387" class="Bound">X</a><a id="21407" class="Symbol">)</a>
                  <a id="21427" class="Symbol">(</a><a id="21428" href="UF.Yoneda.html#21428" class="Bound">η</a> <a id="21430" class="Symbol">:</a> <a id="21432" href="UF.Base.html#303" class="Function">Nat</a> <a id="21436" class="Symbol">(</a><a id="21437" href="MLTT.Id.html#267" class="Function">Id</a> <a id="21440" href="UF.Yoneda.html#21401" class="Bound">y</a><a id="21441" class="Symbol">)</a> <a id="21443" class="Symbol">(</a><a id="21444" href="MLTT.Id.html#267" class="Function">Id</a> <a id="21447" href="UF.Yoneda.html#21398" class="Bound">x</a><a id="21448" class="Symbol">))</a>
                  <a id="21469" class="Symbol">(</a><a id="21470" href="UF.Yoneda.html#21470" class="Bound">z</a> <a id="21472" class="Symbol">:</a> <a id="21474" href="UF.Yoneda.html#21387" class="Bound">X</a><a id="21475" class="Symbol">)</a>
                  <a id="21495" class="Symbol">(</a><a id="21496" href="UF.Yoneda.html#21496" class="Bound">p</a> <a id="21498" class="Symbol">:</a> <a id="21500" href="UF.Yoneda.html#21401" class="Bound">y</a> <a id="21502" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21504" href="UF.Yoneda.html#21470" class="Bound">z</a><a id="21505" class="Symbol">)</a>
                <a id="21523" class="Symbol">→</a> <a id="21525" href="UF.Yoneda.html#21051" class="Function">yoneda-elem-Id</a> <a id="21540" href="UF.Yoneda.html#21398" class="Bound">x</a> <a id="21542" href="UF.Yoneda.html#21428" class="Bound">η</a> <a id="21544" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21546" href="UF.Yoneda.html#21496" class="Bound">p</a> <a id="21548" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21550" href="UF.Yoneda.html#21428" class="Bound">η</a> <a id="21552" href="UF.Yoneda.html#21470" class="Bound">z</a> <a id="21554" href="UF.Yoneda.html#21496" class="Bound">p</a>
<a id="21556" href="UF.Yoneda.html#21368" class="Function">yoneda-lemma-Id</a> <a id="21572" href="UF.Yoneda.html#21572" class="Bound">x</a> <a id="21574" class="Symbol">{</a><a id="21575" href="UF.Yoneda.html#21575" class="Bound">y</a><a id="21576" class="Symbol">}</a> <a id="21578" class="Symbol">=</a> <a id="21580" href="UF.Yoneda.html#2073" class="Function">yoneda-lemma</a> <a id="21593" href="UF.Yoneda.html#21575" class="Bound">y</a> <a id="21595" class="Symbol">(</a><a id="21596" href="MLTT.Id.html#267" class="Function">Id</a> <a id="21599" href="UF.Yoneda.html#21572" class="Bound">x</a><a id="21600" class="Symbol">)</a>

<a id="Yoneda-lemma-Id"></a><a id="21603" href="UF.Yoneda.html#21603" class="Function">Yoneda-lemma-Id</a> <a id="21619" class="Symbol">:</a> <a id="21621" class="Symbol">{</a><a id="21622" href="UF.Yoneda.html#21622" class="Bound">X</a> <a id="21624" class="Symbol">:</a> <a id="21626" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21628" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21630" class="Symbol">}</a>
                  <a id="21650" class="Symbol">(</a><a id="21651" href="UF.Yoneda.html#21651" class="Bound">x</a> <a id="21653" class="Symbol">{</a><a id="21654" href="UF.Yoneda.html#21654" class="Bound">y</a><a id="21655" class="Symbol">}</a> <a id="21657" class="Symbol">:</a> <a id="21659" href="UF.Yoneda.html#21622" class="Bound">X</a><a id="21660" class="Symbol">)</a>
                  <a id="21680" class="Symbol">(</a><a id="21681" href="UF.Yoneda.html#21681" class="Bound">η</a> <a id="21683" class="Symbol">:</a> <a id="21685" class="Symbol">(</a><a id="21686" href="UF.Yoneda.html#21686" class="Bound">z</a> <a id="21688" class="Symbol">:</a> <a id="21690" href="UF.Yoneda.html#21622" class="Bound">X</a><a id="21691" class="Symbol">)</a> <a id="21693" class="Symbol">→</a> <a id="21695" href="UF.Yoneda.html#21654" class="Bound">y</a> <a id="21697" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21699" href="UF.Yoneda.html#21686" class="Bound">z</a> <a id="21701" class="Symbol">→</a> <a id="21703" href="UF.Yoneda.html#21651" class="Bound">x</a> <a id="21705" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21707" href="UF.Yoneda.html#21686" class="Bound">z</a><a id="21708" class="Symbol">)</a>
                  <a id="21728" class="Symbol">(</a><a id="21729" href="UF.Yoneda.html#21729" class="Bound">z</a> <a id="21731" class="Symbol">:</a> <a id="21733" href="UF.Yoneda.html#21622" class="Bound">X</a><a id="21734" class="Symbol">)</a>
                  <a id="21754" class="Symbol">(</a><a id="21755" href="UF.Yoneda.html#21755" class="Bound">p</a> <a id="21757" class="Symbol">:</a> <a id="21759" href="UF.Yoneda.html#21654" class="Bound">y</a> <a id="21761" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21763" href="UF.Yoneda.html#21729" class="Bound">z</a><a id="21764" class="Symbol">)</a>
                <a id="21782" class="Symbol">→</a> <a id="21784" href="UF.Yoneda.html#21681" class="Bound">η</a> <a id="21786" href="UF.Yoneda.html#21654" class="Bound">y</a> <a id="21788" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="21793" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="21795" href="UF.Yoneda.html#21755" class="Bound">p</a> <a id="21797" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21799" href="UF.Yoneda.html#21681" class="Bound">η</a> <a id="21801" href="UF.Yoneda.html#21729" class="Bound">z</a> <a id="21803" href="UF.Yoneda.html#21755" class="Bound">p</a>
<a id="21805" href="UF.Yoneda.html#21603" class="Function">Yoneda-lemma-Id</a> <a id="21821" class="Symbol">=</a> <a id="21823" href="UF.Yoneda.html#21368" class="Function">yoneda-lemma-Id</a>

<a id="yoneda-const"></a><a id="21840" href="UF.Yoneda.html#21840" class="Function">yoneda-const</a> <a id="21853" class="Symbol">:</a> <a id="21855" class="Symbol">{</a><a id="21856" href="UF.Yoneda.html#21856" class="Bound">X</a> <a id="21858" class="Symbol">:</a> <a id="21860" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21862" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21864" class="Symbol">}</a> <a id="21866" class="Symbol">{</a><a id="21867" href="UF.Yoneda.html#21867" class="Bound">B</a> <a id="21869" class="Symbol">:</a> <a id="21871" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="21873" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21875" class="Symbol">}</a>
               <a id="21892" class="Symbol">{</a><a id="21893" href="UF.Yoneda.html#21893" class="Bound">x</a> <a id="21895" class="Symbol">:</a> <a id="21897" href="UF.Yoneda.html#21856" class="Bound">X</a><a id="21898" class="Symbol">}</a>
               <a id="21915" class="Symbol">(</a><a id="21916" href="UF.Yoneda.html#21916" class="Bound">η</a> <a id="21918" class="Symbol">:</a> <a id="21920" href="UF.Base.html#303" class="Function">Nat</a> <a id="21924" class="Symbol">(</a><a id="21925" href="MLTT.Id.html#267" class="Function">Id</a> <a id="21928" href="UF.Yoneda.html#21893" class="Bound">x</a><a id="21929" class="Symbol">)</a> <a id="21931" class="Symbol">(λ</a> <a id="21934" href="UF.Yoneda.html#21934" class="Bound">_</a> <a id="21936" class="Symbol">→</a> <a id="21938" href="UF.Yoneda.html#21867" class="Bound">B</a><a id="21939" class="Symbol">))</a>
               <a id="21957" class="Symbol">(</a><a id="21958" href="UF.Yoneda.html#21958" class="Bound">y</a> <a id="21960" class="Symbol">:</a> <a id="21962" href="UF.Yoneda.html#21856" class="Bound">X</a><a id="21963" class="Symbol">)</a>
               <a id="21980" class="Symbol">(</a><a id="21981" href="UF.Yoneda.html#21981" class="Bound">p</a> <a id="21983" class="Symbol">:</a> <a id="21985" href="UF.Yoneda.html#21893" class="Bound">x</a> <a id="21987" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="21989" href="UF.Yoneda.html#21958" class="Bound">y</a><a id="21990" class="Symbol">)</a>
             <a id="22005" class="Symbol">→</a> <a id="22007" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="22019" href="UF.Yoneda.html#21893" class="Bound">x</a> <a id="22021" class="Symbol">(λ</a> <a id="22024" href="UF.Yoneda.html#22024" class="Bound">_</a> <a id="22026" class="Symbol">→</a> <a id="22028" href="UF.Yoneda.html#21867" class="Bound">B</a><a id="22029" class="Symbol">)</a> <a id="22031" href="UF.Yoneda.html#21916" class="Bound">η</a> <a id="22033" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22035" href="UF.Yoneda.html#21916" class="Bound">η</a> <a id="22037" href="UF.Yoneda.html#21958" class="Bound">y</a> <a id="22039" href="UF.Yoneda.html#21981" class="Bound">p</a>
<a id="22041" href="UF.Yoneda.html#21840" class="Function">yoneda-const</a> <a id="22054" href="UF.Yoneda.html#22054" class="Bound">η</a> <a id="22056" class="Symbol">=</a> <a id="22058" href="UF.Yoneda.html#19658" class="Function">yoneda-elem-lc</a> <a id="22073" class="Symbol">(λ</a> <a id="22076" href="UF.Yoneda.html#22076" class="Bound">y</a> <a id="22078" href="UF.Yoneda.html#22078" class="Bound">p</a> <a id="22080" class="Symbol">→</a> <a id="22082" href="UF.Yoneda.html#1097" class="Function">yoneda-elem</a> <a id="22094" class="Symbol">_</a> <a id="22096" class="Symbol">_</a> <a id="22098" href="UF.Yoneda.html#22054" class="Bound">η</a><a id="22099" class="Symbol">)</a> <a id="22101" href="UF.Yoneda.html#22054" class="Bound">η</a> <a id="22103" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="Yoneda-const"></a><a id="22109" href="UF.Yoneda.html#22109" class="Function">Yoneda-const</a> <a id="22122" class="Symbol">:</a> <a id="22124" class="Symbol">{</a><a id="22125" href="UF.Yoneda.html#22125" class="Bound">X</a> <a id="22127" class="Symbol">:</a> <a id="22129" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22131" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22133" class="Symbol">}</a> <a id="22135" class="Symbol">{</a><a id="22136" href="UF.Yoneda.html#22136" class="Bound">B</a> <a id="22138" class="Symbol">:</a> <a id="22140" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="22142" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22144" class="Symbol">}</a>
               <a id="22161" class="Symbol">{</a><a id="22162" href="UF.Yoneda.html#22162" class="Bound">x</a> <a id="22164" class="Symbol">:</a> <a id="22166" href="UF.Yoneda.html#22125" class="Bound">X</a><a id="22167" class="Symbol">}</a> <a id="22169" class="Symbol">(</a><a id="22170" href="UF.Yoneda.html#22170" class="Bound">η</a> <a id="22172" class="Symbol">:</a> <a id="22174" class="Symbol">(</a><a id="22175" href="UF.Yoneda.html#22175" class="Bound">y</a> <a id="22177" class="Symbol">:</a> <a id="22179" href="UF.Yoneda.html#22125" class="Bound">X</a><a id="22180" class="Symbol">)</a> <a id="22182" class="Symbol">→</a> <a id="22184" href="UF.Yoneda.html#22162" class="Bound">x</a> <a id="22186" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22188" href="UF.Yoneda.html#22175" class="Bound">y</a> <a id="22190" class="Symbol">→</a> <a id="22192" href="UF.Yoneda.html#22136" class="Bound">B</a><a id="22193" class="Symbol">)</a>
               <a id="22210" class="Symbol">(</a><a id="22211" href="UF.Yoneda.html#22211" class="Bound">y</a> <a id="22213" class="Symbol">:</a> <a id="22215" href="UF.Yoneda.html#22125" class="Bound">X</a><a id="22216" class="Symbol">)</a>
               <a id="22233" class="Symbol">(</a><a id="22234" href="UF.Yoneda.html#22234" class="Bound">p</a> <a id="22236" class="Symbol">:</a> <a id="22238" href="UF.Yoneda.html#22162" class="Bound">x</a> <a id="22240" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22242" href="UF.Yoneda.html#22211" class="Bound">y</a><a id="22243" class="Symbol">)</a>
             <a id="22258" class="Symbol">→</a> <a id="22260" href="UF.Yoneda.html#22170" class="Bound">η</a> <a id="22262" href="UF.Yoneda.html#22162" class="Bound">x</a> <a id="22264" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="22269" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22271" href="UF.Yoneda.html#22170" class="Bound">η</a> <a id="22273" href="UF.Yoneda.html#22211" class="Bound">y</a> <a id="22275" href="UF.Yoneda.html#22234" class="Bound">p</a>
<a id="22277" href="UF.Yoneda.html#22109" class="Function">Yoneda-const</a> <a id="22290" class="Symbol">=</a> <a id="22292" href="UF.Yoneda.html#21840" class="Function">yoneda-const</a>

<a id="22306" class="Markup">\end{code}</a><a id="22316" class="Background">

The following is traditionally proved by induction on the identity
type (as articulated by Jbased or J), but here we use the Yoneda
machinery instead, again for the sake of illustration.

</a><a id="22506" class="Markup">\begin{code}</a>

<a id="singleton-types-are-singletons-bis"></a><a id="22520" href="UF.Yoneda.html#22520" class="Function">singleton-types-are-singletons-bis</a> <a id="22555" class="Symbol">:</a> <a id="22557" class="Symbol">{</a><a id="22558" href="UF.Yoneda.html#22558" class="Bound">X</a> <a id="22560" class="Symbol">:</a> <a id="22562" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="22564" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22566" class="Symbol">}</a> <a id="22568" class="Symbol">(</a><a id="22569" href="UF.Yoneda.html#22569" class="Bound">x</a> <a id="22571" class="Symbol">:</a> <a id="22573" href="UF.Yoneda.html#22558" class="Bound">X</a><a id="22574" class="Symbol">)</a>
                                   <a id="22611" class="Symbol">→</a> <a id="22613" href="UF.Subsingletons.html#1497" class="Function">is-central</a> <a id="22624" class="Symbol">(</a><a id="22625" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="22640" href="UF.Yoneda.html#22569" class="Bound">x</a><a id="22641" class="Symbol">)</a> <a id="22643" class="Symbol">(</a><a id="22644" href="UF.Yoneda.html#22569" class="Bound">x</a> <a id="22646" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22648" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="22652" class="Symbol">)</a>
<a id="22654" href="UF.Yoneda.html#22520" class="Function">singleton-types-are-singletons-bis</a> <a id="22689" class="Symbol">{</a><a id="22690" href="UF.Yoneda.html#22690" class="Bound">𝓤</a><a id="22691" class="Symbol">}</a> <a id="22693" class="Symbol">{</a><a id="22694" href="UF.Yoneda.html#22694" class="Bound">X</a><a id="22695" class="Symbol">}</a> <a id="22697" href="UF.Yoneda.html#22697" class="Bound">x</a> <a id="22699" class="Symbol">(</a><a id="22700" href="UF.Yoneda.html#22700" class="Bound">y</a> <a id="22702" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22704" href="UF.Yoneda.html#22704" class="Bound">p</a><a id="22705" class="Symbol">)</a> <a id="22707" class="Symbol">=</a> <a id="22709" href="UF.Yoneda.html#21840" class="Function">yoneda-const</a> <a id="22722" href="UF.Yoneda.html#22737" class="Function">η</a> <a id="22724" href="UF.Yoneda.html#22700" class="Bound">y</a> <a id="22726" href="UF.Yoneda.html#22704" class="Bound">p</a>
 <a id="22729" class="Keyword">where</a>
  <a id="22737" href="UF.Yoneda.html#22737" class="Function">η</a> <a id="22739" class="Symbol">:</a> <a id="22741" class="Symbol">(</a><a id="22742" href="UF.Yoneda.html#22742" class="Bound">y</a> <a id="22744" class="Symbol">:</a> <a id="22746" href="UF.Yoneda.html#22694" class="Bound">X</a><a id="22747" class="Symbol">)</a> <a id="22749" class="Symbol">→</a> <a id="22751" href="UF.Yoneda.html#22697" class="Bound">x</a> <a id="22753" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="22755" href="UF.Yoneda.html#22742" class="Bound">y</a> <a id="22757" class="Symbol">→</a> <a id="22759" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="22774" href="UF.Yoneda.html#22697" class="Bound">x</a>
  <a id="22778" href="UF.Yoneda.html#22737" class="Function">η</a> <a id="22780" href="UF.Yoneda.html#22780" class="Bound">y</a> <a id="22782" href="UF.Yoneda.html#22782" class="Bound">p</a> <a id="22784" class="Symbol">=</a> <a id="22786" class="Symbol">(</a><a id="22787" href="UF.Yoneda.html#22780" class="Bound">y</a> <a id="22789" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22791" href="UF.Yoneda.html#22782" class="Bound">p</a><a id="22792" class="Symbol">)</a>

<a id="22795" class="Markup">\end{code}</a><a id="22805" class="Background">

What the following says is that the Yoneda machinery could have been
taken as primitive, as an alternative to Jbased or J, in the sense
that the latter can be recovered from the former.

</a><a id="22994" class="Markup">\begin{code}</a>

<a id="23008" class="Keyword">private</a>

 <a id="Jbased&#39;&#39;"></a><a id="23018" href="UF.Yoneda.html#23018" class="Function">Jbased&#39;&#39;</a> <a id="23027" class="Symbol">:</a> <a id="23029" class="Symbol">{</a><a id="23030" href="UF.Yoneda.html#23030" class="Bound">X</a> <a id="23032" class="Symbol">:</a> <a id="23034" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23036" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23038" class="Symbol">}</a> <a id="23040" class="Symbol">(</a><a id="23041" href="UF.Yoneda.html#23041" class="Bound">x</a> <a id="23043" class="Symbol">:</a> <a id="23045" href="UF.Yoneda.html#23030" class="Bound">X</a><a id="23046" class="Symbol">)</a> <a id="23048" class="Symbol">(</a><a id="23049" href="UF.Yoneda.html#23049" class="Bound">A</a> <a id="23051" class="Symbol">:</a> <a id="23053" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="23068" href="UF.Yoneda.html#23041" class="Bound">x</a> <a id="23070" class="Symbol">→</a> <a id="23072" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="23074" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23076" class="Symbol">)</a>
          <a id="23088" class="Symbol">→</a> <a id="23090" href="UF.Yoneda.html#23049" class="Bound">A</a> <a id="23092" class="Symbol">(</a><a id="23093" href="UF.Yoneda.html#23041" class="Bound">x</a> <a id="23095" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23097" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="23101" class="Symbol">)</a> <a id="23103" class="Symbol">→</a> <a id="23105" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="23107" href="UF.Yoneda.html#23049" class="Bound">A</a>
 <a id="23110" href="UF.Yoneda.html#23018" class="Function">Jbased&#39;&#39;</a> <a id="23119" href="UF.Yoneda.html#23119" class="Bound">x</a> <a id="23121" href="UF.Yoneda.html#23121" class="Bound">A</a> <a id="23123" href="UF.Yoneda.html#23123" class="Bound">a</a> <a id="23125" href="UF.Yoneda.html#23125" class="Bound">w</a> <a id="23127" class="Symbol">=</a>
  <a id="23131" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="23142" class="Symbol">(</a><a id="23143" href="UF.Yoneda.html#23119" class="Bound">x</a> <a id="23145" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23147" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="23151" class="Symbol">)</a> <a id="23153" href="UF.Yoneda.html#23121" class="Bound">A</a> <a id="23155" href="UF.Yoneda.html#23123" class="Bound">a</a> <a id="23157" href="UF.Yoneda.html#23125" class="Bound">w</a> <a id="23159" class="Symbol">(</a><a id="23160" href="UF.Subsingletons.html#3620" class="Function">singleton-types-are-singletons&#39;</a> <a id="23192" href="UF.Yoneda.html#23125" class="Bound">w</a><a id="23193" class="Symbol">)</a>

 <a id="Jbased&#39;"></a><a id="23197" href="UF.Yoneda.html#23197" class="Function">Jbased&#39;</a> <a id="23205" class="Symbol">:</a> <a id="23207" class="Symbol">{</a><a id="23208" href="UF.Yoneda.html#23208" class="Bound">X</a> <a id="23210" class="Symbol">:</a> <a id="23212" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23214" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23216" class="Symbol">}</a> <a id="23218" class="Symbol">(</a><a id="23219" href="UF.Yoneda.html#23219" class="Bound">x</a> <a id="23221" class="Symbol">:</a> <a id="23223" href="UF.Yoneda.html#23208" class="Bound">X</a><a id="23224" class="Symbol">)</a> <a id="23226" class="Symbol">(</a><a id="23227" href="UF.Yoneda.html#23227" class="Bound">B</a> <a id="23229" class="Symbol">:</a> <a id="23231" class="Symbol">(</a><a id="23232" href="UF.Yoneda.html#23232" class="Bound">y</a> <a id="23234" class="Symbol">:</a> <a id="23236" href="UF.Yoneda.html#23208" class="Bound">X</a><a id="23237" class="Symbol">)</a> <a id="23239" class="Symbol">→</a> <a id="23241" href="UF.Yoneda.html#23219" class="Bound">x</a> <a id="23243" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23245" href="UF.Yoneda.html#23232" class="Bound">y</a> <a id="23247" class="Symbol">→</a> <a id="23249" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="23251" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23253" class="Symbol">)</a>
         <a id="23264" class="Symbol">→</a> <a id="23266" href="UF.Yoneda.html#23227" class="Bound">B</a> <a id="23268" href="UF.Yoneda.html#23219" class="Bound">x</a> <a id="23270" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="23275" class="Symbol">→</a> <a id="23277" class="Symbol">(</a><a id="23278" href="UF.Yoneda.html#23278" class="Bound">y</a> <a id="23280" class="Symbol">:</a> <a id="23282" href="UF.Yoneda.html#23208" class="Bound">X</a><a id="23283" class="Symbol">)</a> <a id="23285" class="Symbol">→</a> <a id="23287" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="23289" class="Symbol">(</a><a id="23290" href="UF.Yoneda.html#23227" class="Bound">B</a> <a id="23292" href="UF.Yoneda.html#23278" class="Bound">y</a><a id="23293" class="Symbol">)</a>
 <a id="23296" href="UF.Yoneda.html#23197" class="Function">Jbased&#39;</a> <a id="23304" href="UF.Yoneda.html#23304" class="Bound">x</a> <a id="23306" href="UF.Yoneda.html#23306" class="Bound">B</a> <a id="23308" href="UF.Yoneda.html#23308" class="Bound">b</a> <a id="23310" href="UF.Yoneda.html#23310" class="Bound">y</a> <a id="23312" href="UF.Yoneda.html#23312" class="Bound">p</a> <a id="23314" class="Symbol">=</a> <a id="23316" href="UF.Yoneda.html#23018" class="Function">Jbased&#39;&#39;</a> <a id="23325" href="UF.Yoneda.html#23304" class="Bound">x</a> <a id="23327" class="Symbol">(</a><a id="23328" href="MLTT.Sigma.html#605" class="Function">uncurry</a> <a id="23336" href="UF.Yoneda.html#23306" class="Bound">B</a><a id="23337" class="Symbol">)</a> <a id="23339" href="UF.Yoneda.html#23308" class="Bound">b</a> <a id="23341" class="Symbol">(</a><a id="23342" href="UF.Yoneda.html#23310" class="Bound">y</a> <a id="23344" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23346" href="UF.Yoneda.html#23312" class="Bound">p</a><a id="23347" class="Symbol">)</a>

<a id="23350" class="Markup">\end{code}</a><a id="23360" class="Background">

And now some more uses of Yoneda to prove things that traditionally
are proved using J(based), again for the sake of illustration:

</a><a id="23494" class="Markup">\begin{code}</a>

<a id="refl-left-neutral-bis"></a><a id="23508" href="UF.Yoneda.html#23508" class="Function">refl-left-neutral-bis</a> <a id="23530" class="Symbol">:</a> <a id="23532" class="Symbol">{</a><a id="23533" href="UF.Yoneda.html#23533" class="Bound">X</a> <a id="23535" class="Symbol">:</a> <a id="23537" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23539" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23541" class="Symbol">}</a>
                        <a id="23567" class="Symbol">{</a><a id="23568" href="UF.Yoneda.html#23568" class="Bound">x</a> <a id="23570" href="UF.Yoneda.html#23570" class="Bound">y</a> <a id="23572" class="Symbol">:</a> <a id="23574" href="UF.Yoneda.html#23533" class="Bound">X</a><a id="23575" class="Symbol">}</a>
                        <a id="23601" class="Symbol">{</a><a id="23602" href="UF.Yoneda.html#23602" class="Bound">p</a> <a id="23604" class="Symbol">:</a> <a id="23606" href="UF.Yoneda.html#23568" class="Bound">x</a> <a id="23608" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23610" href="UF.Yoneda.html#23570" class="Bound">y</a><a id="23611" class="Symbol">}</a>
                      <a id="23635" class="Symbol">→</a> <a id="23637" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="23642" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="23644" href="UF.Yoneda.html#23602" class="Bound">p</a> <a id="23646" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23648" href="UF.Yoneda.html#23602" class="Bound">p</a>
<a id="23650" href="UF.Yoneda.html#23508" class="Function">refl-left-neutral-bis</a> <a id="23672" class="Symbol">{</a><a id="23673" href="UF.Yoneda.html#23673" class="Bound">𝓤</a><a id="23674" class="Symbol">}</a> <a id="23676" class="Symbol">{</a><a id="23677" href="UF.Yoneda.html#23677" class="Bound">X</a><a id="23678" class="Symbol">}</a> <a id="23680" class="Symbol">{</a><a id="23681" href="UF.Yoneda.html#23681" class="Bound">x</a><a id="23682" class="Symbol">}</a> <a id="23684" class="Symbol">{</a><a id="23685" href="UF.Yoneda.html#23685" class="Bound">y</a><a id="23686" class="Symbol">}</a> <a id="23688" class="Symbol">{</a><a id="23689" href="UF.Yoneda.html#23689" class="Bound">p</a><a id="23690" class="Symbol">}</a> <a id="23692" class="Symbol">=</a>
 <a id="23695" href="UF.Yoneda.html#2073" class="Function">yoneda-lemma</a> <a id="23708" href="UF.Yoneda.html#23681" class="Bound">x</a> <a id="23710" class="Symbol">(</a><a id="23711" href="MLTT.Id.html#267" class="Function">Id</a> <a id="23714" href="UF.Yoneda.html#23681" class="Bound">x</a><a id="23715" class="Symbol">)</a> <a id="23717" class="Symbol">(λ</a> <a id="23720" href="UF.Yoneda.html#23720" class="Bound">y</a> <a id="23722" class="Symbol">→</a> <a id="23724" href="MLTT.Pi.html#444" class="Function">id</a><a id="23726" class="Symbol">)</a> <a id="23728" href="UF.Yoneda.html#23685" class="Bound">y</a> <a id="23730" href="UF.Yoneda.html#23689" class="Bound">p</a>

<a id="⁻¹-involutive-bis"></a><a id="23733" href="UF.Yoneda.html#23733" class="Function">⁻¹-involutive-bis</a> <a id="23751" class="Symbol">:</a> <a id="23753" class="Symbol">{</a><a id="23754" href="UF.Yoneda.html#23754" class="Bound">X</a> <a id="23756" class="Symbol">:</a> <a id="23758" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23760" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23762" class="Symbol">}</a>
                    <a id="23784" class="Symbol">{</a><a id="23785" href="UF.Yoneda.html#23785" class="Bound">x</a> <a id="23787" href="UF.Yoneda.html#23787" class="Bound">y</a> <a id="23789" class="Symbol">:</a> <a id="23791" href="UF.Yoneda.html#23754" class="Bound">X</a><a id="23792" class="Symbol">}</a>
                    <a id="23814" class="Symbol">(</a><a id="23815" href="UF.Yoneda.html#23815" class="Bound">p</a> <a id="23817" class="Symbol">:</a> <a id="23819" href="UF.Yoneda.html#23785" class="Bound">x</a> <a id="23821" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23823" href="UF.Yoneda.html#23787" class="Bound">y</a><a id="23824" class="Symbol">)</a>
                  <a id="23844" class="Symbol">→</a> <a id="23846" class="Symbol">(</a><a id="23847" href="UF.Yoneda.html#23815" class="Bound">p</a> <a id="23849" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="23851" class="Symbol">)</a><a id="23852" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="23855" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23857" href="UF.Yoneda.html#23815" class="Bound">p</a>
<a id="23859" href="UF.Yoneda.html#23733" class="Function">⁻¹-involutive-bis</a> <a id="23877" class="Symbol">{</a><a id="23878" href="UF.Yoneda.html#23878" class="Bound">𝓤</a><a id="23879" class="Symbol">}</a> <a id="23881" class="Symbol">{</a><a id="23882" href="UF.Yoneda.html#23882" class="Bound">X</a><a id="23883" class="Symbol">}</a> <a id="23885" class="Symbol">{</a><a id="23886" href="UF.Yoneda.html#23886" class="Bound">x</a><a id="23887" class="Symbol">}</a> <a id="23889" class="Symbol">{</a><a id="23890" href="UF.Yoneda.html#23890" class="Bound">y</a><a id="23891" class="Symbol">}</a> <a id="23893" class="Symbol">=</a>
 <a id="23896" href="UF.Yoneda.html#19658" class="Function">yoneda-elem-lc</a> <a id="23911" class="Symbol">(λ</a> <a id="23914" href="UF.Yoneda.html#23914" class="Bound">x</a> <a id="23916" href="UF.Yoneda.html#23916" class="Bound">p</a> <a id="23918" class="Symbol">→</a> <a id="23920" class="Symbol">(</a><a id="23921" href="UF.Yoneda.html#23916" class="Bound">p</a> <a id="23923" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="23925" class="Symbol">)</a><a id="23926" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="23928" class="Symbol">)</a> <a id="23930" class="Symbol">(λ</a> <a id="23933" href="UF.Yoneda.html#23933" class="Bound">x</a> <a id="23935" href="UF.Yoneda.html#23935" class="Bound">p</a> <a id="23937" class="Symbol">→</a> <a id="23939" href="UF.Yoneda.html#23935" class="Bound">p</a><a id="23940" class="Symbol">)</a> <a id="23942" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="23947" href="UF.Yoneda.html#23890" class="Bound">y</a>

<a id="⁻¹-contravariant-bis"></a><a id="23950" href="UF.Yoneda.html#23950" class="Function">⁻¹-contravariant-bis</a> <a id="23971" class="Symbol">:</a> <a id="23973" class="Symbol">{</a><a id="23974" href="UF.Yoneda.html#23974" class="Bound">X</a> <a id="23976" class="Symbol">:</a> <a id="23978" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="23980" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23982" class="Symbol">}</a>
                       <a id="24007" class="Symbol">{</a><a id="24008" href="UF.Yoneda.html#24008" class="Bound">x</a> <a id="24010" href="UF.Yoneda.html#24010" class="Bound">y</a> <a id="24012" class="Symbol">:</a> <a id="24014" href="UF.Yoneda.html#23974" class="Bound">X</a><a id="24015" class="Symbol">}</a>
                       <a id="24040" class="Symbol">(</a><a id="24041" href="UF.Yoneda.html#24041" class="Bound">p</a> <a id="24043" class="Symbol">:</a> <a id="24045" href="UF.Yoneda.html#24008" class="Bound">x</a> <a id="24047" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24049" href="UF.Yoneda.html#24010" class="Bound">y</a><a id="24050" class="Symbol">)</a>
                       <a id="24075" class="Symbol">{</a><a id="24076" href="UF.Yoneda.html#24076" class="Bound">z</a> <a id="24078" class="Symbol">:</a> <a id="24080" href="UF.Yoneda.html#23974" class="Bound">X</a><a id="24081" class="Symbol">}</a>
                       <a id="24106" class="Symbol">(</a><a id="24107" href="UF.Yoneda.html#24107" class="Bound">q</a> <a id="24109" class="Symbol">:</a> <a id="24111" href="UF.Yoneda.html#24010" class="Bound">y</a> <a id="24113" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24115" href="UF.Yoneda.html#24076" class="Bound">z</a><a id="24116" class="Symbol">)</a>
                     <a id="24139" class="Symbol">→</a> <a id="24141" href="UF.Yoneda.html#24107" class="Bound">q</a> <a id="24143" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24146" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24148" href="UF.Yoneda.html#24041" class="Bound">p</a> <a id="24150" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24153" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24155" class="Symbol">(</a><a id="24156" href="UF.Yoneda.html#24041" class="Bound">p</a> <a id="24158" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24160" href="UF.Yoneda.html#24107" class="Bound">q</a><a id="24161" class="Symbol">)</a><a id="24162" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="24165" href="UF.Yoneda.html#23950" class="Function">⁻¹-contravariant-bis</a> <a id="24186" class="Symbol">{</a><a id="24187" href="UF.Yoneda.html#24187" class="Bound">𝓤</a><a id="24188" class="Symbol">}</a> <a id="24190" class="Symbol">{</a><a id="24191" href="UF.Yoneda.html#24191" class="Bound">X</a><a id="24192" class="Symbol">}</a> <a id="24194" class="Symbol">{</a><a id="24195" href="UF.Yoneda.html#24195" class="Bound">x</a><a id="24196" class="Symbol">}</a> <a id="24198" class="Symbol">{</a><a id="24199" href="UF.Yoneda.html#24199" class="Bound">y</a><a id="24200" class="Symbol">}</a> <a id="24202" href="UF.Yoneda.html#24202" class="Bound">p</a> <a id="24204" class="Symbol">{</a><a id="24205" href="UF.Yoneda.html#24205" class="Bound">z</a><a id="24206" class="Symbol">}</a> <a id="24208" class="Symbol">=</a>
 <a id="24211" href="UF.Yoneda.html#19658" class="Function">yoneda-elem-lc</a> <a id="24226" class="Symbol">(λ</a> <a id="24229" href="UF.Yoneda.html#24229" class="Bound">z</a> <a id="24231" href="UF.Yoneda.html#24231" class="Bound">q</a> <a id="24233" class="Symbol">→</a> <a id="24235" href="UF.Yoneda.html#24231" class="Bound">q</a> <a id="24237" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="24240" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24242" href="UF.Yoneda.html#24202" class="Bound">p</a> <a id="24244" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24246" class="Symbol">)</a>
  <a id="24250" class="Symbol">(λ</a> <a id="24253" href="UF.Yoneda.html#24253" class="Bound">z</a> <a id="24255" href="UF.Yoneda.html#24255" class="Bound">q</a> <a id="24257" class="Symbol">→</a> <a id="24259" class="Symbol">(</a><a id="24260" href="UF.Yoneda.html#24202" class="Bound">p</a> <a id="24262" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24264" href="UF.Yoneda.html#24255" class="Bound">q</a><a id="24265" class="Symbol">)</a> <a id="24267" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="24269" class="Symbol">)</a>
  <a id="24273" href="UF.Yoneda.html#23508" class="Function">refl-left-neutral-bis</a>
  <a id="24297" href="UF.Yoneda.html#24205" class="Bound">z</a>

<a id="24300" class="Markup">\end{code}</a><a id="24310" class="Background">

Associativity also follows from the Yoneda Lemma, again with the same
proof method. Notice that we prove that two functions (in a context)
are equal without using function extensionality:

</a><a id="24501" class="Markup">\begin{code}</a>

<a id="ext-assoc"></a><a id="24515" href="UF.Yoneda.html#24515" class="Function">ext-assoc</a> <a id="24525" class="Symbol">:</a> <a id="24527" class="Symbol">{</a><a id="24528" href="UF.Yoneda.html#24528" class="Bound">X</a> <a id="24530" class="Symbol">:</a> <a id="24532" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24534" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24536" class="Symbol">}</a> <a id="24538" class="Symbol">{</a><a id="24539" href="UF.Yoneda.html#24539" class="Bound">z</a> <a id="24541" href="UF.Yoneda.html#24541" class="Bound">t</a> <a id="24543" class="Symbol">:</a> <a id="24545" href="UF.Yoneda.html#24528" class="Bound">X</a><a id="24546" class="Symbol">}</a> <a id="24548" class="Symbol">(</a><a id="24549" href="UF.Yoneda.html#24549" class="Bound">r</a> <a id="24551" class="Symbol">:</a> <a id="24553" href="UF.Yoneda.html#24539" class="Bound">z</a> <a id="24555" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24557" href="UF.Yoneda.html#24541" class="Bound">t</a><a id="24558" class="Symbol">)</a>
          <a id="24570" class="Symbol">→</a> <a id="24572" class="Symbol">(λ</a> <a id="24575" class="Symbol">(</a><a id="24576" href="UF.Yoneda.html#24576" class="Bound">x</a> <a id="24578" href="UF.Yoneda.html#24578" class="Bound">y</a> <a id="24580" class="Symbol">:</a> <a id="24582" href="UF.Yoneda.html#24528" class="Bound">X</a><a id="24583" class="Symbol">)</a> <a id="24585" class="Symbol">(</a><a id="24586" href="UF.Yoneda.html#24586" class="Bound">p</a> <a id="24588" class="Symbol">:</a> <a id="24590" href="UF.Yoneda.html#24576" class="Bound">x</a> <a id="24592" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24594" href="UF.Yoneda.html#24578" class="Bound">y</a><a id="24595" class="Symbol">)</a> <a id="24597" class="Symbol">(</a><a id="24598" href="UF.Yoneda.html#24598" class="Bound">q</a> <a id="24600" class="Symbol">:</a> <a id="24602" href="UF.Yoneda.html#24578" class="Bound">y</a> <a id="24604" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24606" href="UF.Yoneda.html#24539" class="Bound">z</a><a id="24607" class="Symbol">)</a> <a id="24609" class="Symbol">→</a> <a id="24611" class="Symbol">(</a><a id="24612" href="UF.Yoneda.html#24586" class="Bound">p</a> <a id="24614" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24616" href="UF.Yoneda.html#24598" class="Bound">q</a><a id="24617" class="Symbol">)</a> <a id="24619" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24621" href="UF.Yoneda.html#24549" class="Bound">r</a><a id="24622" class="Symbol">)</a>
          <a id="24634" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24636" class="Symbol">(λ</a> <a id="24639" class="Symbol">(</a><a id="24640" href="UF.Yoneda.html#24640" class="Bound">x</a> <a id="24642" href="UF.Yoneda.html#24642" class="Bound">y</a> <a id="24644" class="Symbol">:</a> <a id="24646" href="UF.Yoneda.html#24528" class="Bound">X</a><a id="24647" class="Symbol">)</a> <a id="24649" class="Symbol">(</a><a id="24650" href="UF.Yoneda.html#24650" class="Bound">p</a> <a id="24652" class="Symbol">:</a> <a id="24654" href="UF.Yoneda.html#24640" class="Bound">x</a> <a id="24656" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24658" href="UF.Yoneda.html#24642" class="Bound">y</a><a id="24659" class="Symbol">)</a> <a id="24661" class="Symbol">(</a><a id="24662" href="UF.Yoneda.html#24662" class="Bound">q</a> <a id="24664" class="Symbol">:</a> <a id="24666" href="UF.Yoneda.html#24642" class="Bound">y</a> <a id="24668" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24670" href="UF.Yoneda.html#24539" class="Bound">z</a><a id="24671" class="Symbol">)</a> <a id="24673" class="Symbol">→</a> <a id="24675" href="UF.Yoneda.html#24650" class="Bound">p</a> <a id="24677" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24679" class="Symbol">(</a><a id="24680" href="UF.Yoneda.html#24662" class="Bound">q</a> <a id="24682" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24684" href="UF.Yoneda.html#24549" class="Bound">r</a><a id="24685" class="Symbol">))</a>
<a id="24688" href="UF.Yoneda.html#24515" class="Function">ext-assoc</a> <a id="24698" class="Symbol">{</a><a id="24699" href="UF.Yoneda.html#24699" class="Bound">𝓤</a><a id="24700" class="Symbol">}</a> <a id="24702" class="Symbol">{</a><a id="24703" href="UF.Yoneda.html#24703" class="Bound">X</a><a id="24704" class="Symbol">}</a> <a id="24706" class="Symbol">{</a><a id="24707" href="UF.Yoneda.html#24707" class="Bound">z</a><a id="24708" class="Symbol">}</a> <a id="24710" class="Symbol">{</a><a id="24711" href="UF.Yoneda.html#24711" class="Bound">t</a><a id="24712" class="Symbol">}</a> <a id="24714" class="Symbol">=</a>
 <a id="24717" href="UF.Yoneda.html#19658" class="Function">yoneda-elem-lc</a> <a id="24732" class="Symbol">{</a><a id="24733" href="UF.Yoneda.html#24699" class="Bound">𝓤</a><a id="24734" class="Symbol">}</a> <a id="24736" class="Symbol">{</a><a id="24737" href="UF.Yoneda.html#24699" class="Bound">𝓤</a><a id="24738" class="Symbol">}</a> <a id="24740" class="Symbol">{</a><a id="24741" href="UF.Yoneda.html#24703" class="Bound">X</a><a id="24742" class="Symbol">}</a> <a id="24744" class="Symbol">{</a><a id="24745" href="UF.Yoneda.html#24707" class="Bound">z</a><a id="24746" class="Symbol">}</a>
  <a id="24750" class="Symbol">{λ</a> <a id="24753" href="UF.Yoneda.html#24753" class="Bound">-</a> <a id="24755" class="Symbol">→</a> <a id="24757" class="Symbol">(</a><a id="24758" href="UF.Yoneda.html#24758" class="Bound">x</a> <a id="24760" href="UF.Yoneda.html#24760" class="Bound">y</a> <a id="24762" class="Symbol">:</a> <a id="24764" href="UF.Yoneda.html#24703" class="Bound">X</a><a id="24765" class="Symbol">)</a> <a id="24767" class="Symbol">(</a><a id="24768" href="UF.Yoneda.html#24768" class="Bound">p</a> <a id="24770" class="Symbol">:</a> <a id="24772" href="UF.Yoneda.html#24758" class="Bound">x</a> <a id="24774" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24776" href="UF.Yoneda.html#24760" class="Bound">y</a><a id="24777" class="Symbol">)</a> <a id="24779" class="Symbol">(</a><a id="24780" href="UF.Yoneda.html#24780" class="Bound">q</a> <a id="24782" class="Symbol">:</a> <a id="24784" href="UF.Yoneda.html#24760" class="Bound">y</a> <a id="24786" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24788" href="UF.Yoneda.html#24707" class="Bound">z</a><a id="24789" class="Symbol">)</a> <a id="24791" class="Symbol">→</a> <a id="24793" href="UF.Yoneda.html#24758" class="Bound">x</a> <a id="24795" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="24797" href="UF.Yoneda.html#24753" class="Bound">-</a> <a id="24799" class="Symbol">}</a>
  <a id="24803" class="Symbol">(λ</a> <a id="24806" href="UF.Yoneda.html#24806" class="Bound">z</a> <a id="24808" href="UF.Yoneda.html#24808" class="Bound">r</a> <a id="24810" href="UF.Yoneda.html#24810" class="Bound">x</a> <a id="24812" href="UF.Yoneda.html#24812" class="Bound">y</a> <a id="24814" href="UF.Yoneda.html#24814" class="Bound">p</a> <a id="24816" href="UF.Yoneda.html#24816" class="Bound">q</a> <a id="24818" class="Symbol">→</a> <a id="24820" href="UF.Yoneda.html#24814" class="Bound">p</a> <a id="24822" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24824" href="UF.Yoneda.html#24816" class="Bound">q</a> <a id="24826" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24828" href="UF.Yoneda.html#24808" class="Bound">r</a><a id="24829" class="Symbol">)</a>
  <a id="24833" class="Symbol">(λ</a> <a id="24836" href="UF.Yoneda.html#24836" class="Bound">z</a> <a id="24838" href="UF.Yoneda.html#24838" class="Bound">r</a> <a id="24840" href="UF.Yoneda.html#24840" class="Bound">x</a> <a id="24842" href="UF.Yoneda.html#24842" class="Bound">y</a> <a id="24844" href="UF.Yoneda.html#24844" class="Bound">p</a> <a id="24846" href="UF.Yoneda.html#24846" class="Bound">q</a> <a id="24848" class="Symbol">→</a> <a id="24850" href="UF.Yoneda.html#24844" class="Bound">p</a> <a id="24852" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24854" class="Symbol">(</a><a id="24855" href="UF.Yoneda.html#24846" class="Bound">q</a> <a id="24857" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="24859" href="UF.Yoneda.html#24838" class="Bound">r</a><a id="24860" class="Symbol">))</a>
  <a id="24865" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
  <a id="24872" href="UF.Yoneda.html#24711" class="Bound">t</a>

<a id="24875" class="Markup">\end{code}</a><a id="24885" class="Background">

Then of course associativity of path composition follows:

</a><a id="24946" class="Markup">\begin{code}</a>

<a id="assoc-bis"></a><a id="24960" href="UF.Yoneda.html#24960" class="Function">assoc-bis</a> <a id="24970" class="Symbol">:</a> <a id="24972" class="Symbol">{</a><a id="24973" href="UF.Yoneda.html#24973" class="Bound">X</a> <a id="24975" class="Symbol">:</a> <a id="24977" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="24979" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24981" class="Symbol">}</a>
            <a id="24995" class="Symbol">{</a><a id="24996" href="UF.Yoneda.html#24996" class="Bound">x</a> <a id="24998" href="UF.Yoneda.html#24998" class="Bound">y</a> <a id="25000" href="UF.Yoneda.html#25000" class="Bound">z</a> <a id="25002" href="UF.Yoneda.html#25002" class="Bound">t</a> <a id="25004" class="Symbol">:</a> <a id="25006" href="UF.Yoneda.html#24973" class="Bound">X</a><a id="25007" class="Symbol">}</a>
            <a id="25021" class="Symbol">(</a><a id="25022" href="UF.Yoneda.html#25022" class="Bound">p</a> <a id="25024" class="Symbol">:</a> <a id="25026" href="UF.Yoneda.html#24996" class="Bound">x</a> <a id="25028" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25030" href="UF.Yoneda.html#24998" class="Bound">y</a><a id="25031" class="Symbol">)</a>
            <a id="25045" class="Symbol">(</a><a id="25046" href="UF.Yoneda.html#25046" class="Bound">q</a> <a id="25048" class="Symbol">:</a> <a id="25050" href="UF.Yoneda.html#24998" class="Bound">y</a> <a id="25052" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25054" href="UF.Yoneda.html#25000" class="Bound">z</a><a id="25055" class="Symbol">)</a>
            <a id="25069" class="Symbol">(</a><a id="25070" href="UF.Yoneda.html#25070" class="Bound">r</a> <a id="25072" class="Symbol">:</a> <a id="25074" href="UF.Yoneda.html#25000" class="Bound">z</a> <a id="25076" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25078" href="UF.Yoneda.html#25002" class="Bound">t</a><a id="25079" class="Symbol">)</a>
          <a id="25091" class="Symbol">→</a> <a id="25093" class="Symbol">(</a><a id="25094" href="UF.Yoneda.html#25022" class="Bound">p</a> <a id="25096" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25098" href="UF.Yoneda.html#25046" class="Bound">q</a><a id="25099" class="Symbol">)</a> <a id="25101" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25103" href="UF.Yoneda.html#25070" class="Bound">r</a> <a id="25105" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25107" href="UF.Yoneda.html#25022" class="Bound">p</a> <a id="25109" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25111" class="Symbol">(</a><a id="25112" href="UF.Yoneda.html#25046" class="Bound">q</a> <a id="25114" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25116" href="UF.Yoneda.html#25070" class="Bound">r</a><a id="25117" class="Symbol">)</a>
<a id="25119" href="UF.Yoneda.html#24960" class="Function">assoc-bis</a> <a id="25129" class="Symbol">{</a><a id="25130" href="UF.Yoneda.html#25130" class="Bound">𝓤</a><a id="25131" class="Symbol">}</a> <a id="25133" class="Symbol">{</a><a id="25134" href="UF.Yoneda.html#25134" class="Bound">X</a><a id="25135" class="Symbol">}</a> <a id="25137" class="Symbol">{</a><a id="25138" href="UF.Yoneda.html#25138" class="Bound">x</a><a id="25139" class="Symbol">}</a> <a id="25141" class="Symbol">{</a><a id="25142" href="UF.Yoneda.html#25142" class="Bound">y</a><a id="25143" class="Symbol">}</a> <a id="25145" href="UF.Yoneda.html#25145" class="Bound">p</a> <a id="25147" href="UF.Yoneda.html#25147" class="Bound">q</a> <a id="25149" href="UF.Yoneda.html#25149" class="Bound">r</a> <a id="25151" class="Symbol">=</a> <a id="25153" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="25156" class="Symbol">(λ</a> <a id="25159" href="UF.Yoneda.html#25159" class="Bound">-</a> <a id="25161" class="Symbol">→</a> <a id="25163" href="UF.Yoneda.html#25159" class="Bound">-</a> <a id="25165" href="UF.Yoneda.html#25138" class="Bound">x</a> <a id="25167" href="UF.Yoneda.html#25142" class="Bound">y</a> <a id="25169" href="UF.Yoneda.html#25145" class="Bound">p</a> <a id="25171" href="UF.Yoneda.html#25147" class="Bound">q</a><a id="25172" class="Symbol">)</a> <a id="25174" class="Symbol">(</a><a id="25175" href="UF.Yoneda.html#24515" class="Function">ext-assoc</a> <a id="25185" href="UF.Yoneda.html#25149" class="Bound">r</a><a id="25186" class="Symbol">)</a>

<a id="left-inverse-bis"></a><a id="25189" href="UF.Yoneda.html#25189" class="Function">left-inverse-bis</a> <a id="25206" class="Symbol">:</a> <a id="25208" class="Symbol">{</a><a id="25209" href="UF.Yoneda.html#25209" class="Bound">X</a> <a id="25211" class="Symbol">:</a> <a id="25213" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25215" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25217" class="Symbol">}</a>
                   <a id="25238" class="Symbol">{</a><a id="25239" href="UF.Yoneda.html#25239" class="Bound">x</a> <a id="25241" href="UF.Yoneda.html#25241" class="Bound">y</a> <a id="25243" class="Symbol">:</a> <a id="25245" href="UF.Yoneda.html#25209" class="Bound">X</a><a id="25246" class="Symbol">}</a>
                   <a id="25267" class="Symbol">(</a><a id="25268" href="UF.Yoneda.html#25268" class="Bound">p</a> <a id="25270" class="Symbol">:</a> <a id="25272" href="UF.Yoneda.html#25239" class="Bound">x</a> <a id="25274" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25276" href="UF.Yoneda.html#25241" class="Bound">y</a><a id="25277" class="Symbol">)</a>
                 <a id="25296" class="Symbol">→</a> <a id="25298" href="UF.Yoneda.html#25268" class="Bound">p</a> <a id="25300" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="25303" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25305" href="UF.Yoneda.html#25268" class="Bound">p</a> <a id="25307" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25309" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
<a id="25314" href="UF.Yoneda.html#25189" class="Function">left-inverse-bis</a> <a id="25331" class="Symbol">{</a><a id="25332" href="UF.Yoneda.html#25332" class="Bound">𝓤</a><a id="25333" class="Symbol">}</a> <a id="25335" class="Symbol">{</a><a id="25336" href="UF.Yoneda.html#25336" class="Bound">X</a><a id="25337" class="Symbol">}</a> <a id="25339" class="Symbol">{</a><a id="25340" href="UF.Yoneda.html#25340" class="Bound">x</a><a id="25341" class="Symbol">}</a> <a id="25343" class="Symbol">{</a><a id="25344" href="UF.Yoneda.html#25344" class="Bound">y</a><a id="25345" class="Symbol">}</a> <a id="25347" class="Symbol">=</a>
 <a id="25350" href="UF.Yoneda.html#19658" class="Function">yoneda-elem-lc</a> <a id="25365" class="Symbol">(λ</a> <a id="25368" href="UF.Yoneda.html#25368" class="Bound">x</a> <a id="25370" href="UF.Yoneda.html#25370" class="Bound">p</a> <a id="25372" class="Symbol">→</a> <a id="25374" href="UF.Yoneda.html#25370" class="Bound">p</a> <a id="25376" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a> <a id="25379" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25381" href="UF.Yoneda.html#25370" class="Bound">p</a><a id="25382" class="Symbol">)</a> <a id="25384" class="Symbol">(λ</a> <a id="25387" href="UF.Yoneda.html#25387" class="Bound">x</a> <a id="25389" href="UF.Yoneda.html#25389" class="Bound">p</a> <a id="25391" class="Symbol">→</a> <a id="25393" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="25397" class="Symbol">)</a> <a id="25399" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25404" href="UF.Yoneda.html#25344" class="Bound">y</a>

<a id="right-inverse-bis"></a><a id="25407" href="UF.Yoneda.html#25407" class="Function">right-inverse-bis</a> <a id="25425" class="Symbol">:</a> <a id="25427" class="Symbol">{</a><a id="25428" href="UF.Yoneda.html#25428" class="Bound">X</a> <a id="25430" class="Symbol">:</a> <a id="25432" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25434" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25436" class="Symbol">}</a>
                    <a id="25458" class="Symbol">{</a><a id="25459" href="UF.Yoneda.html#25459" class="Bound">x</a> <a id="25461" href="UF.Yoneda.html#25461" class="Bound">y</a> <a id="25463" class="Symbol">:</a> <a id="25465" href="UF.Yoneda.html#25428" class="Bound">X</a><a id="25466" class="Symbol">}</a>
                    <a id="25488" class="Symbol">(</a><a id="25489" href="UF.Yoneda.html#25489" class="Bound">p</a> <a id="25491" class="Symbol">:</a> <a id="25493" href="UF.Yoneda.html#25459" class="Bound">x</a> <a id="25495" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25497" href="UF.Yoneda.html#25461" class="Bound">y</a><a id="25498" class="Symbol">)</a>
                  <a id="25518" class="Symbol">→</a> <a id="25520" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25525" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25527" href="UF.Yoneda.html#25489" class="Bound">p</a> <a id="25529" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25531" href="UF.Yoneda.html#25489" class="Bound">p</a> <a id="25533" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
<a id="25536" href="UF.Yoneda.html#25407" class="Function">right-inverse-bis</a> <a id="25554" class="Symbol">{</a><a id="25555" href="UF.Yoneda.html#25555" class="Bound">𝓤</a><a id="25556" class="Symbol">}</a> <a id="25558" class="Symbol">{</a><a id="25559" href="UF.Yoneda.html#25559" class="Bound">X</a><a id="25560" class="Symbol">}</a> <a id="25562" class="Symbol">{</a><a id="25563" href="UF.Yoneda.html#25563" class="Bound">x</a><a id="25564" class="Symbol">}</a> <a id="25566" class="Symbol">{</a><a id="25567" href="UF.Yoneda.html#25567" class="Bound">y</a><a id="25568" class="Symbol">}</a> <a id="25570" class="Symbol">=</a>
 <a id="25573" href="UF.Yoneda.html#21840" class="Function">yoneda-const</a> <a id="25586" class="Symbol">(λ</a> <a id="25589" href="UF.Yoneda.html#25589" class="Bound">x</a> <a id="25591" href="UF.Yoneda.html#25591" class="Bound">p</a> <a id="25593" class="Symbol">→</a> <a id="25595" href="UF.Yoneda.html#25591" class="Bound">p</a> <a id="25597" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="25599" href="UF.Yoneda.html#25591" class="Bound">p</a> <a id="25601" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a><a id="25603" class="Symbol">)</a> <a id="25605" href="UF.Yoneda.html#25567" class="Bound">y</a>

<a id="from-Σ-Id"></a><a id="25608" href="UF.Yoneda.html#25608" class="Function">from-Σ-Id</a> <a id="25618" class="Symbol">:</a> <a id="25620" class="Symbol">{</a><a id="25621" href="UF.Yoneda.html#25621" class="Bound">X</a> <a id="25623" class="Symbol">:</a> <a id="25625" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25627" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25629" class="Symbol">}</a> <a id="25631" class="Symbol">{</a><a id="25632" href="UF.Yoneda.html#25632" class="Bound">A</a> <a id="25634" class="Symbol">:</a> <a id="25636" href="UF.Yoneda.html#25621" class="Bound">X</a> <a id="25638" class="Symbol">→</a> <a id="25640" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="25642" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25644" class="Symbol">}</a>
            <a id="25658" class="Symbol">{</a><a id="25659" href="UF.Yoneda.html#25659" class="Bound">(</a><a id="25660" href="UF.Yoneda.html#25660" class="Bound">x</a> <a id="25662" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25664" href="UF.Yoneda.html#25664" class="Bound">a</a><a id="25665" href="UF.Yoneda.html#25659" class="Bound">)</a> <a id="25667" href="UF.Yoneda.html#25667" class="Bound">(</a><a id="25668" href="UF.Yoneda.html#25668" class="Bound">y</a> <a id="25670" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25672" href="UF.Yoneda.html#25672" class="Bound">b</a><a id="25673" href="UF.Yoneda.html#25667" class="Bound">)</a> <a id="25675" class="Symbol">:</a> <a id="25677" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25679" href="UF.Yoneda.html#25632" class="Bound">A</a><a id="25680" class="Symbol">}</a>
          <a id="25692" class="Symbol">→</a> <a id="25694" class="Symbol">(</a><a id="25695" href="UF.Yoneda.html#25660" class="Bound">x</a> <a id="25697" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25699" href="UF.Yoneda.html#25664" class="Bound">a</a><a id="25700" class="Symbol">)</a> <a id="25702" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25704" class="Symbol">(</a><a id="25705" href="UF.Yoneda.html#25668" class="Bound">y</a> <a id="25707" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25709" href="UF.Yoneda.html#25672" class="Bound">b</a><a id="25710" class="Symbol">)</a>
          <a id="25722" class="Symbol">→</a> <a id="25724" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25726" href="UF.Yoneda.html#25726" class="Bound">p</a> <a id="25728" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25730" href="UF.Yoneda.html#25660" class="Bound">x</a> <a id="25732" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25734" href="UF.Yoneda.html#25668" class="Bound">y</a> <a id="25736" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25738" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="25749" href="UF.Yoneda.html#25660" class="Bound">x</a> <a id="25751" href="UF.Yoneda.html#25632" class="Bound">A</a> <a id="25753" href="UF.Yoneda.html#25664" class="Bound">a</a> <a id="25755" href="UF.Yoneda.html#25668" class="Bound">y</a> <a id="25757" href="UF.Yoneda.html#25726" class="Bound">p</a> <a id="25759" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25761" href="UF.Yoneda.html#25672" class="Bound">b</a>
<a id="25763" href="UF.Yoneda.html#25608" class="Function">from-Σ-Id</a> <a id="25773" class="Symbol">{</a><a id="25774" href="UF.Yoneda.html#25774" class="Bound">𝓤</a><a id="25775" class="Symbol">}</a> <a id="25777" class="Symbol">{</a><a id="25778" href="UF.Yoneda.html#25778" class="Bound">𝓥</a><a id="25779" class="Symbol">}</a> <a id="25781" class="Symbol">{</a><a id="25782" href="UF.Yoneda.html#25782" class="Bound">X</a><a id="25783" class="Symbol">}</a> <a id="25785" class="Symbol">{</a><a id="25786" href="UF.Yoneda.html#25786" class="Bound">A</a><a id="25787" class="Symbol">}</a> <a id="25789" class="Symbol">{</a><a id="25790" href="UF.Yoneda.html#25790" class="Bound">x</a> <a id="25792" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25794" href="UF.Yoneda.html#25794" class="Bound">a</a><a id="25795" class="Symbol">}</a> <a id="25797" class="Symbol">{</a><a id="25798" href="UF.Yoneda.html#25798" class="Bound">τ</a><a id="25799" class="Symbol">}</a> <a id="25801" class="Symbol">=</a>
 <a id="25804" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="25815" class="Symbol">(</a><a id="25816" href="UF.Yoneda.html#25790" class="Bound">x</a> <a id="25818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25820" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="25831" href="UF.Yoneda.html#25790" class="Bound">x</a> <a id="25833" href="UF.Yoneda.html#25786" class="Bound">A</a> <a id="25835" href="UF.Yoneda.html#25794" class="Bound">a</a> <a id="25837" href="UF.Yoneda.html#25790" class="Bound">x</a> <a id="25839" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="25843" class="Symbol">)</a> <a id="25845" href="UF.Yoneda.html#25875" class="Function">B</a> <a id="25847" class="Symbol">(</a><a id="25848" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="25853" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25855" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="25859" class="Symbol">)</a> <a id="25861" href="UF.Yoneda.html#25798" class="Bound">τ</a>
  <a id="25865" class="Keyword">where</a>
    <a id="25875" href="UF.Yoneda.html#25875" class="Function">B</a> <a id="25877" class="Symbol">:</a> <a id="25879" class="Symbol">(</a><a id="25880" href="UF.Yoneda.html#25880" class="Bound">τ</a> <a id="25882" class="Symbol">:</a> <a id="25884" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25886" href="UF.Yoneda.html#25786" class="Bound">A</a><a id="25887" class="Symbol">)</a> <a id="25889" class="Symbol">→</a> <a id="25891" href="UF.Yoneda.html#25774" class="Bound">𝓤</a> <a id="25893" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="25895" href="UF.Yoneda.html#25778" class="Bound">𝓥</a> <a id="25897" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="25903" href="UF.Yoneda.html#25875" class="Function">B</a> <a id="25905" class="Symbol">(</a><a id="25906" href="UF.Yoneda.html#25906" class="Bound">y</a> <a id="25908" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25910" href="UF.Yoneda.html#25910" class="Bound">b</a><a id="25911" class="Symbol">)</a> <a id="25913" class="Symbol">=</a> <a id="25915" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25917" href="UF.Yoneda.html#25917" class="Bound">p</a> <a id="25919" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25921" href="UF.Yoneda.html#25790" class="Bound">x</a> <a id="25923" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25925" href="UF.Yoneda.html#25906" class="Bound">y</a> <a id="25927" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25929" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="25940" href="UF.Yoneda.html#25790" class="Bound">x</a> <a id="25942" href="UF.Yoneda.html#25786" class="Bound">A</a> <a id="25944" href="UF.Yoneda.html#25794" class="Bound">a</a> <a id="25946" href="UF.Yoneda.html#25906" class="Bound">y</a> <a id="25948" href="UF.Yoneda.html#25917" class="Bound">p</a> <a id="25950" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25952" href="UF.Yoneda.html#25910" class="Bound">b</a>

<a id="to-Σ-Id"></a><a id="25955" href="UF.Yoneda.html#25955" class="Function">to-Σ-Id</a> <a id="25963" class="Symbol">:</a> <a id="25965" class="Symbol">{</a><a id="25966" href="UF.Yoneda.html#25966" class="Bound">X</a> <a id="25968" class="Symbol">:</a> <a id="25970" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="25972" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25974" class="Symbol">}</a> <a id="25976" class="Symbol">{</a><a id="25977" href="UF.Yoneda.html#25977" class="Bound">A</a> <a id="25979" class="Symbol">:</a> <a id="25981" href="UF.Yoneda.html#25966" class="Bound">X</a> <a id="25983" class="Symbol">→</a> <a id="25985" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="25987" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25989" class="Symbol">}</a>
          <a id="26001" class="Symbol">{</a><a id="26002" href="UF.Yoneda.html#26002" class="Bound">(</a><a id="26003" href="UF.Yoneda.html#26003" class="Bound">x</a> <a id="26005" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26007" href="UF.Yoneda.html#26007" class="Bound">a</a><a id="26008" href="UF.Yoneda.html#26002" class="Bound">)</a> <a id="26010" href="UF.Yoneda.html#26010" class="Bound">(</a><a id="26011" href="UF.Yoneda.html#26011" class="Bound">y</a> <a id="26013" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26015" href="UF.Yoneda.html#26015" class="Bound">b</a><a id="26016" href="UF.Yoneda.html#26010" class="Bound">)</a> <a id="26018" class="Symbol">:</a> <a id="26020" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="26022" href="UF.Yoneda.html#25977" class="Bound">A</a><a id="26023" class="Symbol">}</a>
        <a id="26033" class="Symbol">→</a> <a id="26035" class="Symbol">(</a><a id="26036" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26038" href="UF.Yoneda.html#26038" class="Bound">p</a> <a id="26040" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26042" href="UF.Yoneda.html#26003" class="Bound">x</a> <a id="26044" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26046" href="UF.Yoneda.html#26011" class="Bound">y</a> <a id="26048" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26050" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="26061" href="UF.Yoneda.html#26003" class="Bound">x</a> <a id="26063" href="UF.Yoneda.html#25977" class="Bound">A</a> <a id="26065" href="UF.Yoneda.html#26007" class="Bound">a</a> <a id="26067" href="UF.Yoneda.html#26011" class="Bound">y</a> <a id="26069" href="UF.Yoneda.html#26038" class="Bound">p</a> <a id="26071" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26073" href="UF.Yoneda.html#26015" class="Bound">b</a><a id="26074" class="Symbol">)</a>
        <a id="26084" class="Symbol">→</a> <a id="26086" class="Symbol">(</a><a id="26087" href="UF.Yoneda.html#26003" class="Bound">x</a> <a id="26089" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26091" href="UF.Yoneda.html#26007" class="Bound">a</a><a id="26092" class="Symbol">)</a> <a id="26094" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26096" class="Symbol">(</a><a id="26097" href="UF.Yoneda.html#26011" class="Bound">y</a> <a id="26099" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26101" href="UF.Yoneda.html#26015" class="Bound">b</a><a id="26102" class="Symbol">)</a>
<a id="26104" href="UF.Yoneda.html#25955" class="Function">to-Σ-Id</a> <a id="26112" class="Symbol">{</a><a id="26113" href="UF.Yoneda.html#26113" class="Bound">𝓤</a><a id="26114" class="Symbol">}</a> <a id="26116" class="Symbol">{</a><a id="26117" href="UF.Yoneda.html#26117" class="Bound">𝓥</a><a id="26118" class="Symbol">}</a> <a id="26120" class="Symbol">{</a><a id="26121" href="UF.Yoneda.html#26121" class="Bound">X</a><a id="26122" class="Symbol">}</a> <a id="26124" class="Symbol">{</a><a id="26125" href="UF.Yoneda.html#26125" class="Bound">A</a><a id="26126" class="Symbol">}</a> <a id="26128" class="Symbol">{</a><a id="26129" href="UF.Yoneda.html#26129" class="Bound">x</a> <a id="26131" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26133" href="UF.Yoneda.html#26133" class="Bound">a</a><a id="26134" class="Symbol">}</a> <a id="26136" class="Symbol">{</a><a id="26137" href="UF.Yoneda.html#26137" class="Bound">y</a> <a id="26139" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26141" href="UF.Yoneda.html#26141" class="Bound">b</a><a id="26142" class="Symbol">}</a> <a id="26144" class="Symbol">(</a><a id="26145" href="UF.Yoneda.html#26145" class="Bound">p</a> <a id="26147" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26149" href="UF.Yoneda.html#26149" class="Bound">q</a><a id="26150" class="Symbol">)</a> <a id="26152" class="Symbol">=</a> <a id="26154" href="UF.Yoneda.html#26302" class="Function">r</a>
 <a id="26157" class="Keyword">where</a>
  <a id="26165" href="UF.Yoneda.html#26165" class="Function">η</a> <a id="26167" class="Symbol">:</a> <a id="26169" class="Symbol">(</a><a id="26170" href="UF.Yoneda.html#26170" class="Bound">y</a> <a id="26172" class="Symbol">:</a> <a id="26174" href="UF.Yoneda.html#26121" class="Bound">X</a><a id="26175" class="Symbol">)</a> <a id="26177" class="Symbol">→</a> <a id="26179" href="UF.Yoneda.html#26129" class="Bound">x</a> <a id="26181" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26183" href="UF.Yoneda.html#26170" class="Bound">y</a> <a id="26185" class="Symbol">→</a> <a id="26187" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="26189" href="UF.Yoneda.html#26125" class="Bound">A</a>
  <a id="26193" href="UF.Yoneda.html#26165" class="Function">η</a> <a id="26195" href="UF.Yoneda.html#26195" class="Bound">y</a> <a id="26197" href="UF.Yoneda.html#26197" class="Bound">p</a> <a id="26199" class="Symbol">=</a> <a id="26201" class="Symbol">(</a><a id="26202" href="UF.Yoneda.html#26195" class="Bound">y</a> <a id="26204" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26206" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="26217" href="UF.Yoneda.html#26129" class="Bound">x</a> <a id="26219" href="UF.Yoneda.html#26125" class="Bound">A</a> <a id="26221" href="UF.Yoneda.html#26133" class="Bound">a</a> <a id="26223" href="UF.Yoneda.html#26195" class="Bound">y</a> <a id="26225" href="UF.Yoneda.html#26197" class="Bound">p</a><a id="26226" class="Symbol">)</a>

  <a id="26231" href="UF.Yoneda.html#26231" class="Function">yc</a> <a id="26234" class="Symbol">:</a> <a id="26236" class="Symbol">(</a><a id="26237" href="UF.Yoneda.html#26129" class="Bound">x</a> <a id="26239" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26241" href="UF.Yoneda.html#26133" class="Bound">a</a><a id="26242" class="Symbol">)</a> <a id="26244" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26246" class="Symbol">(</a><a id="26247" href="UF.Yoneda.html#26137" class="Bound">y</a> <a id="26249" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26251" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="26262" href="UF.Yoneda.html#26129" class="Bound">x</a> <a id="26264" href="UF.Yoneda.html#26125" class="Bound">A</a> <a id="26266" href="UF.Yoneda.html#26133" class="Bound">a</a> <a id="26268" href="UF.Yoneda.html#26137" class="Bound">y</a> <a id="26270" href="UF.Yoneda.html#26145" class="Bound">p</a><a id="26271" class="Symbol">)</a>
  <a id="26275" href="UF.Yoneda.html#26231" class="Function">yc</a> <a id="26278" class="Symbol">=</a> <a id="26280" href="UF.Yoneda.html#21840" class="Function">yoneda-const</a> <a id="26293" href="UF.Yoneda.html#26165" class="Function">η</a> <a id="26295" href="UF.Yoneda.html#26137" class="Bound">y</a> <a id="26297" href="UF.Yoneda.html#26145" class="Bound">p</a>

  <a id="26302" href="UF.Yoneda.html#26302" class="Function">r</a> <a id="26304" class="Symbol">:</a> <a id="26306" class="Symbol">(</a><a id="26307" href="UF.Yoneda.html#26129" class="Bound">x</a> <a id="26309" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26311" href="UF.Yoneda.html#26133" class="Bound">a</a><a id="26312" class="Symbol">)</a> <a id="26314" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26316" class="Symbol">(</a><a id="26317" href="UF.Yoneda.html#26137" class="Bound">y</a> <a id="26319" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26321" href="UF.Yoneda.html#26141" class="Bound">b</a><a id="26322" class="Symbol">)</a>
  <a id="26326" href="UF.Yoneda.html#26302" class="Function">r</a> <a id="26328" class="Symbol">=</a> <a id="26330" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="26341" class="Symbol">(</a><a id="26342" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="26353" href="UF.Yoneda.html#26129" class="Bound">x</a> <a id="26355" href="UF.Yoneda.html#26125" class="Bound">A</a> <a id="26357" href="UF.Yoneda.html#26133" class="Bound">a</a> <a id="26359" href="UF.Yoneda.html#26137" class="Bound">y</a> <a id="26361" href="UF.Yoneda.html#26145" class="Bound">p</a><a id="26362" class="Symbol">)</a> <a id="26364" class="Symbol">(λ</a> <a id="26367" href="UF.Yoneda.html#26367" class="Bound">b</a> <a id="26369" class="Symbol">→</a> <a id="26371" class="Symbol">(</a><a id="26372" href="UF.Yoneda.html#26129" class="Bound">x</a> <a id="26374" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26376" href="UF.Yoneda.html#26133" class="Bound">a</a><a id="26377" class="Symbol">)</a> <a id="26379" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26381" class="Symbol">(</a><a id="26382" href="UF.Yoneda.html#26137" class="Bound">y</a> <a id="26384" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26386" href="UF.Yoneda.html#26367" class="Bound">b</a><a id="26387" class="Symbol">))</a> <a id="26390" href="UF.Yoneda.html#26231" class="Function">yc</a> <a id="26393" href="UF.Yoneda.html#26141" class="Bound">b</a> <a id="26395" href="UF.Yoneda.html#26149" class="Bound">q</a>

<a id="from-Σ-Id&#39;"></a><a id="26398" href="UF.Yoneda.html#26398" class="Function">from-Σ-Id&#39;</a> <a id="26409" class="Symbol">:</a> <a id="26411" class="Symbol">{</a><a id="26412" href="UF.Yoneda.html#26412" class="Bound">X</a> <a id="26414" class="Symbol">:</a> <a id="26416" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26418" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26420" class="Symbol">}</a> <a id="26422" class="Symbol">{</a><a id="26423" href="UF.Yoneda.html#26423" class="Bound">A</a> <a id="26425" class="Symbol">:</a> <a id="26427" href="UF.Yoneda.html#26412" class="Bound">X</a> <a id="26429" class="Symbol">→</a> <a id="26431" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="26433" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26435" class="Symbol">}</a>
             <a id="26450" class="Symbol">{</a><a id="26451" href="UF.Yoneda.html#26451" class="Bound">(</a><a id="26452" href="UF.Yoneda.html#26452" class="Bound">x</a> <a id="26454" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26456" href="UF.Yoneda.html#26456" class="Bound">a</a><a id="26457" href="UF.Yoneda.html#26451" class="Bound">)</a> <a id="26459" href="UF.Yoneda.html#26459" class="Bound">(</a><a id="26460" href="UF.Yoneda.html#26460" class="Bound">y</a> <a id="26462" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26464" href="UF.Yoneda.html#26464" class="Bound">b</a><a id="26465" href="UF.Yoneda.html#26459" class="Bound">)</a> <a id="26467" class="Symbol">:</a> <a id="26469" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="26471" href="UF.Yoneda.html#26423" class="Bound">A</a><a id="26472" class="Symbol">}</a>
           <a id="26485" class="Symbol">→</a> <a id="26487" class="Symbol">(</a><a id="26488" href="UF.Yoneda.html#26452" class="Bound">x</a> <a id="26490" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26492" href="UF.Yoneda.html#26456" class="Bound">a</a><a id="26493" class="Symbol">)</a> <a id="26495" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26497" class="Symbol">(</a><a id="26498" href="UF.Yoneda.html#26460" class="Bound">y</a> <a id="26500" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26502" href="UF.Yoneda.html#26464" class="Bound">b</a><a id="26503" class="Symbol">)</a>
           <a id="26516" class="Symbol">→</a> <a id="26518" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26520" href="UF.Yoneda.html#26520" class="Bound">p</a> <a id="26522" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26524" href="UF.Yoneda.html#26452" class="Bound">x</a> <a id="26526" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26528" href="UF.Yoneda.html#26460" class="Bound">y</a> <a id="26530" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26532" href="MLTT.Id.html#734" class="Function">transport</a> <a id="26542" href="UF.Yoneda.html#26423" class="Bound">A</a> <a id="26544" href="UF.Yoneda.html#26520" class="Bound">p</a> <a id="26546" href="UF.Yoneda.html#26456" class="Bound">a</a> <a id="26548" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26550" href="UF.Yoneda.html#26464" class="Bound">b</a>
<a id="26552" href="UF.Yoneda.html#26398" class="Function">from-Σ-Id&#39;</a> <a id="26563" class="Symbol">=</a> <a id="26565" href="UF.Yoneda.html#25608" class="Function">from-Σ-Id</a>

<a id="to-Σ-Id&#39;"></a><a id="26576" href="UF.Yoneda.html#26576" class="Function">to-Σ-Id&#39;</a> <a id="26585" class="Symbol">:</a> <a id="26587" class="Symbol">{</a><a id="26588" href="UF.Yoneda.html#26588" class="Bound">X</a> <a id="26590" class="Symbol">:</a> <a id="26592" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26594" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26596" class="Symbol">}</a> <a id="26598" class="Symbol">{</a><a id="26599" href="UF.Yoneda.html#26599" class="Bound">A</a> <a id="26601" class="Symbol">:</a> <a id="26603" href="UF.Yoneda.html#26588" class="Bound">X</a> <a id="26605" class="Symbol">→</a> <a id="26607" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="26609" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26611" class="Symbol">}</a> <a id="26613" class="Symbol">{</a><a id="26614" href="UF.Yoneda.html#26614" class="Bound">σ</a> <a id="26616" href="UF.Yoneda.html#26616" class="Bound">τ</a> <a id="26618" class="Symbol">:</a> <a id="26620" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="26622" href="UF.Yoneda.html#26599" class="Bound">A</a><a id="26623" class="Symbol">}</a>
             <a id="26638" class="Symbol">{</a><a id="26639" href="UF.Yoneda.html#26639" class="Bound">(</a><a id="26640" href="UF.Yoneda.html#26640" class="Bound">x</a> <a id="26642" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26644" href="UF.Yoneda.html#26644" class="Bound">a</a><a id="26645" href="UF.Yoneda.html#26639" class="Bound">)</a> <a id="26647" href="UF.Yoneda.html#26647" class="Bound">(</a><a id="26648" href="UF.Yoneda.html#26648" class="Bound">y</a> <a id="26650" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26652" href="UF.Yoneda.html#26652" class="Bound">b</a><a id="26653" href="UF.Yoneda.html#26647" class="Bound">)</a> <a id="26655" class="Symbol">:</a> <a id="26657" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="26659" href="UF.Yoneda.html#26599" class="Bound">A</a><a id="26660" class="Symbol">}</a>
           <a id="26673" class="Symbol">→</a> <a id="26675" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26677" href="UF.Yoneda.html#26677" class="Bound">p</a> <a id="26679" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26681" href="UF.Yoneda.html#26640" class="Bound">x</a> <a id="26683" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26685" href="UF.Yoneda.html#26648" class="Bound">y</a> <a id="26687" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26689" href="MLTT.Id.html#734" class="Function">transport</a> <a id="26699" href="UF.Yoneda.html#26599" class="Bound">A</a> <a id="26701" href="UF.Yoneda.html#26677" class="Bound">p</a> <a id="26703" href="UF.Yoneda.html#26644" class="Bound">a</a> <a id="26705" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26707" href="UF.Yoneda.html#26652" class="Bound">b</a>
           <a id="26720" class="Symbol">→</a> <a id="26722" class="Symbol">(</a><a id="26723" href="UF.Yoneda.html#26640" class="Bound">x</a> <a id="26725" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26727" href="UF.Yoneda.html#26644" class="Bound">a</a><a id="26728" class="Symbol">)</a> <a id="26730" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="26732" class="Symbol">(</a><a id="26733" href="UF.Yoneda.html#26648" class="Bound">y</a> <a id="26735" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26737" href="UF.Yoneda.html#26652" class="Bound">b</a><a id="26738" class="Symbol">)</a>
<a id="26740" href="UF.Yoneda.html#26576" class="Function">to-Σ-Id&#39;</a> <a id="26749" class="Symbol">=</a> <a id="26751" href="UF.Yoneda.html#25955" class="Function">to-Σ-Id</a>

<a id="NatΣ-lc&#39;"></a><a id="26760" href="UF.Yoneda.html#26760" class="Function">NatΣ-lc&#39;</a> <a id="26769" class="Symbol">:</a> <a id="26771" class="Symbol">{</a><a id="26772" href="UF.Yoneda.html#26772" class="Bound">X</a> <a id="26774" class="Symbol">:</a> <a id="26776" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26778" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26780" class="Symbol">}</a> <a id="26782" class="Symbol">{</a><a id="26783" href="UF.Yoneda.html#26783" class="Bound">A</a> <a id="26785" class="Symbol">:</a> <a id="26787" href="UF.Yoneda.html#26772" class="Bound">X</a> <a id="26789" class="Symbol">→</a> <a id="26791" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="26793" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26795" class="Symbol">}</a> <a id="26797" class="Symbol">{</a><a id="26798" href="UF.Yoneda.html#26798" class="Bound">B</a> <a id="26800" class="Symbol">:</a> <a id="26802" href="UF.Yoneda.html#26772" class="Bound">X</a> <a id="26804" class="Symbol">→</a> <a id="26806" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="26808" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26810" class="Symbol">}</a>
           <a id="26823" class="Symbol">(</a><a id="26824" href="UF.Yoneda.html#26824" class="Bound">ζ</a> <a id="26826" class="Symbol">:</a> <a id="26828" href="UF.Base.html#303" class="Function">Nat</a> <a id="26832" href="UF.Yoneda.html#26783" class="Bound">A</a> <a id="26834" href="UF.Yoneda.html#26798" class="Bound">B</a><a id="26835" class="Symbol">)</a>
         <a id="26846" class="Symbol">→</a> <a id="26848" class="Symbol">((</a><a id="26850" href="UF.Yoneda.html#26850" class="Bound">x</a> <a id="26852" class="Symbol">:</a> <a id="26854" href="UF.Yoneda.html#26772" class="Bound">X</a><a id="26855" class="Symbol">)</a> <a id="26857" class="Symbol">→</a> <a id="26859" href="Notation.General.html#2269" class="Function">left-cancellable</a><a id="26875" class="Symbol">(</a><a id="26876" href="UF.Yoneda.html#26824" class="Bound">ζ</a> <a id="26878" href="UF.Yoneda.html#26850" class="Bound">x</a><a id="26879" class="Symbol">))</a>
         <a id="26891" class="Symbol">→</a> <a id="26893" href="Notation.General.html#2269" class="Function">left-cancellable</a><a id="26909" class="Symbol">(</a><a id="26910" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="26915" href="UF.Yoneda.html#26824" class="Bound">ζ</a><a id="26916" class="Symbol">)</a>
<a id="26918" href="UF.Yoneda.html#26760" class="Function">NatΣ-lc&#39;</a> <a id="26927" class="Symbol">{</a><a id="26928" href="UF.Yoneda.html#26928" class="Bound">𝓤</a><a id="26929" class="Symbol">}</a> <a id="26931" class="Symbol">{</a><a id="26932" href="UF.Yoneda.html#26932" class="Bound">𝓥</a><a id="26933" class="Symbol">}</a> <a id="26935" class="Symbol">{</a><a id="26936" href="UF.Yoneda.html#26936" class="Bound">𝓦</a><a id="26937" class="Symbol">}</a> <a id="26939" class="Symbol">{</a><a id="26940" href="UF.Yoneda.html#26940" class="Bound">X</a><a id="26941" class="Symbol">}</a> <a id="26943" class="Symbol">{</a><a id="26944" href="UF.Yoneda.html#26944" class="Bound">A</a><a id="26945" class="Symbol">}</a> <a id="26947" class="Symbol">{</a><a id="26948" href="UF.Yoneda.html#26948" class="Bound">B</a><a id="26949" class="Symbol">}</a> <a id="26951" href="UF.Yoneda.html#26951" class="Bound">ζ</a> <a id="26953" href="UF.Yoneda.html#26953" class="Bound">ζ-lc</a> <a id="26958" class="Symbol">{(</a><a id="26960" href="UF.Yoneda.html#26960" class="Bound">x</a> <a id="26962" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26964" href="UF.Yoneda.html#26964" class="Bound">a</a><a id="26965" class="Symbol">)}</a> <a id="26968" class="Symbol">{(</a><a id="26970" href="UF.Yoneda.html#26970" class="Bound">y</a> <a id="26972" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26974" href="UF.Yoneda.html#26974" class="Bound">b</a><a id="26975" class="Symbol">)}</a> <a id="26978" href="UF.Yoneda.html#26978" class="Bound">pq</a> <a id="26981" class="Symbol">=</a> <a id="26983" href="UF.Yoneda.html#27411" class="Function">g</a>
  <a id="26987" class="Keyword">where</a>
    <a id="26997" href="UF.Yoneda.html#26997" class="Function">p</a> <a id="26999" class="Symbol">:</a> <a id="27001" href="UF.Yoneda.html#26960" class="Bound">x</a> <a id="27003" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27005" href="UF.Yoneda.html#26970" class="Bound">y</a>
    <a id="27011" href="UF.Yoneda.html#26997" class="Function">p</a> <a id="27013" class="Symbol">=</a> <a id="27015" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="27019" class="Symbol">(</a><a id="27020" href="UF.Yoneda.html#25608" class="Function">from-Σ-Id</a> <a id="27030" href="UF.Yoneda.html#26978" class="Bound">pq</a><a id="27032" class="Symbol">)</a>

    <a id="27039" href="UF.Yoneda.html#27039" class="Function">η</a> <a id="27041" class="Symbol">:</a> <a id="27043" href="UF.Base.html#303" class="Function">Nat</a> <a id="27047" class="Symbol">(</a><a id="27048" href="MLTT.Id.html#267" class="Function">Id</a> <a id="27051" href="UF.Yoneda.html#26960" class="Bound">x</a><a id="27052" class="Symbol">)</a> <a id="27054" href="UF.Yoneda.html#26948" class="Bound">B</a>
    <a id="27060" href="UF.Yoneda.html#27039" class="Function">η</a> <a id="27062" class="Symbol">=</a> <a id="27064" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="27075" href="UF.Yoneda.html#26960" class="Bound">x</a> <a id="27077" href="UF.Yoneda.html#26948" class="Bound">B</a> <a id="27079" class="Symbol">(</a><a id="27080" href="UF.Yoneda.html#26951" class="Bound">ζ</a> <a id="27082" href="UF.Yoneda.html#26960" class="Bound">x</a> <a id="27084" href="UF.Yoneda.html#26964" class="Bound">a</a><a id="27085" class="Symbol">)</a>

    <a id="27092" href="UF.Yoneda.html#27092" class="Function">q</a> <a id="27094" class="Symbol">:</a> <a id="27096" href="UF.Yoneda.html#27039" class="Function">η</a> <a id="27098" href="UF.Yoneda.html#26970" class="Bound">y</a> <a id="27100" href="UF.Yoneda.html#26997" class="Function">p</a> <a id="27102" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27104" href="UF.Yoneda.html#26951" class="Bound">ζ</a> <a id="27106" href="UF.Yoneda.html#26970" class="Bound">y</a> <a id="27108" href="UF.Yoneda.html#26974" class="Bound">b</a>
    <a id="27114" href="UF.Yoneda.html#27092" class="Function">q</a> <a id="27116" class="Symbol">=</a> <a id="27118" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="27122" class="Symbol">(</a><a id="27123" href="UF.Yoneda.html#25608" class="Function">from-Σ-Id</a> <a id="27133" href="UF.Yoneda.html#26978" class="Bound">pq</a><a id="27135" class="Symbol">)</a>

    <a id="27142" href="UF.Yoneda.html#27142" class="Function">θ</a> <a id="27144" class="Symbol">:</a> <a id="27146" href="UF.Base.html#303" class="Function">Nat</a> <a id="27150" class="Symbol">(</a><a id="27151" href="MLTT.Id.html#267" class="Function">Id</a> <a id="27154" href="UF.Yoneda.html#26960" class="Bound">x</a><a id="27155" class="Symbol">)</a> <a id="27157" href="UF.Yoneda.html#26944" class="Bound">A</a>
    <a id="27163" href="UF.Yoneda.html#27142" class="Function">θ</a> <a id="27165" class="Symbol">=</a> <a id="27167" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="27178" href="UF.Yoneda.html#26960" class="Bound">x</a> <a id="27180" href="UF.Yoneda.html#26944" class="Bound">A</a> <a id="27182" href="UF.Yoneda.html#26964" class="Bound">a</a>

    <a id="27189" href="UF.Yoneda.html#27189" class="Function">η&#39;</a> <a id="27192" class="Symbol">:</a> <a id="27194" href="UF.Base.html#303" class="Function">Nat</a> <a id="27198" class="Symbol">(</a><a id="27199" href="MLTT.Id.html#267" class="Function">Id</a> <a id="27202" href="UF.Yoneda.html#26960" class="Bound">x</a><a id="27203" class="Symbol">)</a> <a id="27205" href="UF.Yoneda.html#26948" class="Bound">B</a>
    <a id="27211" href="UF.Yoneda.html#27189" class="Function">η&#39;</a> <a id="27214" href="UF.Yoneda.html#27214" class="Bound">y</a> <a id="27216" href="UF.Yoneda.html#27216" class="Bound">p</a> <a id="27218" class="Symbol">=</a> <a id="27220" href="UF.Yoneda.html#26951" class="Bound">ζ</a> <a id="27222" href="UF.Yoneda.html#27214" class="Bound">y</a> <a id="27224" class="Symbol">(</a><a id="27225" href="UF.Yoneda.html#27142" class="Function">θ</a> <a id="27227" href="UF.Yoneda.html#27214" class="Bound">y</a> <a id="27229" href="UF.Yoneda.html#27216" class="Bound">p</a><a id="27230" class="Symbol">)</a>

    <a id="27237" href="UF.Yoneda.html#27237" class="Function">r</a> <a id="27239" class="Symbol">:</a> <a id="27241" href="UF.Yoneda.html#27189" class="Function">η&#39;</a> <a id="27244" href="UF.Yoneda.html#1967" class="Function Operator">≈</a> <a id="27246" href="UF.Yoneda.html#27039" class="Function">η</a>
    <a id="27252" href="UF.Yoneda.html#27237" class="Function">r</a> <a id="27254" class="Symbol">=</a> <a id="27256" href="UF.Yoneda.html#19658" class="Function">yoneda-elem-lc</a> <a id="27271" href="UF.Yoneda.html#27189" class="Function">η&#39;</a> <a id="27274" href="UF.Yoneda.html#27039" class="Function">η</a> <a id="27276" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

    <a id="27286" href="UF.Yoneda.html#27286" class="Function">r&#39;</a> <a id="27289" class="Symbol">:</a> <a id="27291" href="UF.Yoneda.html#26951" class="Bound">ζ</a> <a id="27293" href="UF.Yoneda.html#26970" class="Bound">y</a> <a id="27295" class="Symbol">(</a><a id="27296" href="UF.Yoneda.html#27142" class="Function">θ</a> <a id="27298" href="UF.Yoneda.html#26970" class="Bound">y</a> <a id="27300" href="UF.Yoneda.html#26997" class="Function">p</a><a id="27301" class="Symbol">)</a> <a id="27303" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27305" href="UF.Yoneda.html#27039" class="Function">η</a> <a id="27307" href="UF.Yoneda.html#26970" class="Bound">y</a> <a id="27309" href="UF.Yoneda.html#26997" class="Function">p</a>
    <a id="27315" href="UF.Yoneda.html#27286" class="Function">r&#39;</a> <a id="27318" class="Symbol">=</a> <a id="27320" href="UF.Yoneda.html#27237" class="Function">r</a> <a id="27322" href="UF.Yoneda.html#26970" class="Bound">y</a> <a id="27324" href="UF.Yoneda.html#26997" class="Function">p</a>

    <a id="27331" href="UF.Yoneda.html#27331" class="Function">s</a> <a id="27333" class="Symbol">:</a> <a id="27335" href="UF.Yoneda.html#26951" class="Bound">ζ</a> <a id="27337" href="UF.Yoneda.html#26970" class="Bound">y</a> <a id="27339" class="Symbol">(</a><a id="27340" href="UF.Yoneda.html#27142" class="Function">θ</a> <a id="27342" href="UF.Yoneda.html#26970" class="Bound">y</a> <a id="27344" href="UF.Yoneda.html#26997" class="Function">p</a><a id="27345" class="Symbol">)</a> <a id="27347" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27349" href="UF.Yoneda.html#26951" class="Bound">ζ</a> <a id="27351" href="UF.Yoneda.html#26970" class="Bound">y</a> <a id="27353" href="UF.Yoneda.html#26974" class="Bound">b</a>
    <a id="27359" href="UF.Yoneda.html#27331" class="Function">s</a> <a id="27361" class="Symbol">=</a> <a id="27363" href="UF.Yoneda.html#27286" class="Function">r&#39;</a> <a id="27366" href="MLTT.Id.html#967" class="Function Operator">∙</a> <a id="27368" href="UF.Yoneda.html#27092" class="Function">q</a>

    <a id="27375" href="UF.Yoneda.html#27375" class="Function">t</a> <a id="27377" class="Symbol">:</a> <a id="27379" href="UF.Yoneda.html#27142" class="Function">θ</a> <a id="27381" href="UF.Yoneda.html#26970" class="Bound">y</a> <a id="27383" href="UF.Yoneda.html#26997" class="Function">p</a> <a id="27385" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27387" href="UF.Yoneda.html#26974" class="Bound">b</a>
    <a id="27393" href="UF.Yoneda.html#27375" class="Function">t</a> <a id="27395" class="Symbol">=</a> <a id="27397" href="UF.Yoneda.html#26953" class="Bound">ζ-lc</a> <a id="27402" href="UF.Yoneda.html#26970" class="Bound">y</a> <a id="27404" href="UF.Yoneda.html#27331" class="Function">s</a>

    <a id="27411" href="UF.Yoneda.html#27411" class="Function">g</a> <a id="27413" class="Symbol">:</a> <a id="27415" href="UF.Yoneda.html#26960" class="Bound">x</a> <a id="27417" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27419" href="UF.Yoneda.html#26964" class="Bound">a</a> <a id="27421" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27423" href="UF.Yoneda.html#26970" class="Bound">y</a> <a id="27425" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27427" href="UF.Yoneda.html#26974" class="Bound">b</a>
    <a id="27433" href="UF.Yoneda.html#27411" class="Function">g</a> <a id="27435" class="Symbol">=</a> <a id="27437" href="UF.Yoneda.html#25955" class="Function">to-Σ-Id</a> <a id="27445" class="Symbol">(</a><a id="27446" href="UF.Yoneda.html#26997" class="Function">p</a> <a id="27448" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27450" href="UF.Yoneda.html#27375" class="Function">t</a><a id="27451" class="Symbol">)</a>

<a id="yoneda-equivalence-Σ"></a><a id="27454" href="UF.Yoneda.html#27454" class="Function">yoneda-equivalence-Σ</a> <a id="27475" class="Symbol">:</a> <a id="27477" href="UF.FunExt.html#996" class="Function">FunExt</a>
                     <a id="27505" class="Symbol">→</a> <a id="27507" class="Symbol">{</a><a id="27508" href="UF.Yoneda.html#27508" class="Bound">X</a> <a id="27510" class="Symbol">:</a> <a id="27512" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27514" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27516" class="Symbol">}</a> <a id="27518" class="Symbol">(</a><a id="27519" href="UF.Yoneda.html#27519" class="Bound">A</a> <a id="27521" class="Symbol">:</a> <a id="27523" href="UF.Yoneda.html#27508" class="Bound">X</a> <a id="27525" class="Symbol">→</a> <a id="27527" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="27529" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27531" class="Symbol">)</a>
                     <a id="27554" class="Symbol">→</a> <a id="27556" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="27558" href="UF.Yoneda.html#27519" class="Bound">A</a> <a id="27560" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="27562" class="Symbol">(</a><a id="27563" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="27565" href="UF.Yoneda.html#27565" class="Bound">x</a> <a id="27567" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="27569" href="UF.Yoneda.html#27508" class="Bound">X</a> <a id="27571" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="27573" href="UF.Base.html#303" class="Function">Nat</a> <a id="27577" class="Symbol">(</a><a id="27578" href="MLTT.Id.html#267" class="Function">Id</a> <a id="27581" href="UF.Yoneda.html#27565" class="Bound">x</a><a id="27582" class="Symbol">)</a> <a id="27584" href="UF.Yoneda.html#27519" class="Bound">A</a><a id="27585" class="Symbol">)</a>
<a id="27587" href="UF.Yoneda.html#27454" class="Function">yoneda-equivalence-Σ</a> <a id="27608" href="UF.Yoneda.html#27608" class="Bound">fe</a> <a id="27611" href="UF.Yoneda.html#27611" class="Bound">A</a> <a id="27613" class="Symbol">=</a> <a id="27615" href="UF.EquivalenceExamples.html#3398" class="Function">Σ-cong</a> <a id="27622" class="Symbol">(λ</a> <a id="27625" href="UF.Yoneda.html#27625" class="Bound">x</a> <a id="27627" class="Symbol">→</a> <a id="27629" href="UF.Yoneda.html#4135" class="Function">yoneda-equivalence</a> <a id="27648" href="UF.Yoneda.html#27608" class="Bound">fe</a> <a id="27651" href="UF.Yoneda.html#27625" class="Bound">x</a> <a id="27653" href="UF.Yoneda.html#27611" class="Bound">A</a><a id="27654" class="Symbol">)</a>


<a id="nats-are-uniquely-transports"></a><a id="27658" href="UF.Yoneda.html#27658" class="Function">nats-are-uniquely-transports</a> <a id="27687" class="Symbol">:</a> <a id="27689" href="UF.FunExt.html#996" class="Function">FunExt</a>
                             <a id="27725" class="Symbol">→</a> <a id="27727" class="Symbol">{</a><a id="27728" href="UF.Yoneda.html#27728" class="Bound">X</a> <a id="27730" class="Symbol">:</a> <a id="27732" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="27734" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27736" class="Symbol">}</a>
                               <a id="27769" class="Symbol">(</a><a id="27770" href="UF.Yoneda.html#27770" class="Bound">x</a> <a id="27772" class="Symbol">:</a> <a id="27774" href="UF.Yoneda.html#27728" class="Bound">X</a><a id="27775" class="Symbol">)</a>
                               <a id="27808" class="Symbol">(</a><a id="27809" href="UF.Yoneda.html#27809" class="Bound">A</a> <a id="27811" class="Symbol">:</a> <a id="27813" href="UF.Yoneda.html#27728" class="Bound">X</a> <a id="27815" class="Symbol">→</a> <a id="27817" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="27819" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="27821" class="Symbol">)</a>
                               <a id="27854" class="Symbol">(</a><a id="27855" href="UF.Yoneda.html#27855" class="Bound">η</a> <a id="27857" class="Symbol">:</a> <a id="27859" href="UF.Base.html#303" class="Function">Nat</a> <a id="27863" class="Symbol">(</a><a id="27864" href="MLTT.Id.html#267" class="Function">Id</a> <a id="27867" href="UF.Yoneda.html#27770" class="Bound">x</a><a id="27868" class="Symbol">)</a> <a id="27870" href="UF.Yoneda.html#27809" class="Bound">A</a><a id="27871" class="Symbol">)</a>
                             <a id="27902" class="Symbol">→</a> <a id="27904" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="27907" href="UF.Yoneda.html#27907" class="Bound">a</a> <a id="27909" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="27911" href="UF.Yoneda.html#27809" class="Bound">A</a> <a id="27913" href="UF.Yoneda.html#27770" class="Bound">x</a> <a id="27915" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="27917" class="Symbol">(λ</a> <a id="27920" href="UF.Yoneda.html#27920" class="Bound">y</a> <a id="27922" href="UF.Yoneda.html#27922" class="Bound">p</a> <a id="27924" class="Symbol">→</a> <a id="27926" href="MLTT.Id.html#734" class="Function">transport</a> <a id="27936" href="UF.Yoneda.html#27809" class="Bound">A</a> <a id="27938" href="UF.Yoneda.html#27922" class="Bound">p</a> <a id="27940" href="UF.Yoneda.html#27907" class="Bound">a</a><a id="27941" class="Symbol">)</a> <a id="27943" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="27945" href="UF.Yoneda.html#27855" class="Bound">η</a>
<a id="27947" href="UF.Yoneda.html#27658" class="Function">nats-are-uniquely-transports</a> <a id="27976" href="UF.Yoneda.html#27976" class="Bound">fe</a> <a id="27979" href="UF.Yoneda.html#27979" class="Bound">x</a> <a id="27981" href="UF.Yoneda.html#27981" class="Bound">A</a> <a id="27983" class="Symbol">=</a> <a id="27985" href="UF.Equiv.html#19031" class="Function">equivs-are-vv-equivs</a>
                                       <a id="28045" class="Symbol">(</a><a id="28046" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="28057" href="UF.Yoneda.html#27979" class="Bound">x</a> <a id="28059" href="UF.Yoneda.html#27981" class="Bound">A</a><a id="28060" class="Symbol">)</a>
                                       <a id="28101" class="Symbol">(</a><a id="28102" href="UF.Yoneda.html#3730" class="Function">yoneda-nat-is-equiv</a> <a id="28122" href="UF.Yoneda.html#27976" class="Bound">fe</a> <a id="28125" href="UF.Yoneda.html#27979" class="Bound">x</a> <a id="28127" href="UF.Yoneda.html#27981" class="Bound">A</a><a id="28128" class="Symbol">)</a>

<a id="adj-obs"></a><a id="28131" href="UF.Yoneda.html#28131" class="Function">adj-obs</a> <a id="28139" class="Symbol">:</a> <a id="28141" href="UF.FunExt.html#996" class="Function">FunExt</a>
        <a id="28156" class="Symbol">→</a> <a id="28158" class="Symbol">{</a><a id="28159" href="UF.Yoneda.html#28159" class="Bound">X</a> <a id="28161" class="Symbol">:</a> <a id="28163" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28165" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28167" class="Symbol">}</a> <a id="28169" class="Symbol">{</a><a id="28170" href="UF.Yoneda.html#28170" class="Bound">Y</a> <a id="28172" class="Symbol">:</a> <a id="28174" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="28176" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28178" class="Symbol">}</a>
          <a id="28190" class="Symbol">(</a><a id="28191" href="UF.Yoneda.html#28191" class="Bound">f</a> <a id="28193" class="Symbol">:</a> <a id="28195" href="UF.Yoneda.html#28159" class="Bound">X</a> <a id="28197" class="Symbol">→</a> <a id="28199" href="UF.Yoneda.html#28170" class="Bound">Y</a><a id="28200" class="Symbol">)</a>
          <a id="28212" class="Symbol">(</a><a id="28213" href="UF.Yoneda.html#28213" class="Bound">g</a> <a id="28215" class="Symbol">:</a> <a id="28217" href="UF.Yoneda.html#28170" class="Bound">Y</a> <a id="28219" class="Symbol">→</a> <a id="28221" href="UF.Yoneda.html#28159" class="Bound">X</a><a id="28222" class="Symbol">)</a>
          <a id="28234" class="Symbol">(</a><a id="28235" href="UF.Yoneda.html#28235" class="Bound">x</a> <a id="28237" class="Symbol">:</a> <a id="28239" href="UF.Yoneda.html#28159" class="Bound">X</a><a id="28240" class="Symbol">)</a>
          <a id="28252" class="Symbol">(</a><a id="28253" href="UF.Yoneda.html#28253" class="Bound">η</a> <a id="28255" class="Symbol">:</a> <a id="28257" class="Symbol">(</a><a id="28258" href="UF.Yoneda.html#28258" class="Bound">y</a> <a id="28260" class="Symbol">:</a> <a id="28262" href="UF.Yoneda.html#28170" class="Bound">Y</a><a id="28263" class="Symbol">)</a> <a id="28265" class="Symbol">→</a> <a id="28267" href="UF.Yoneda.html#28191" class="Bound">f</a> <a id="28269" href="UF.Yoneda.html#28235" class="Bound">x</a> <a id="28271" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28273" href="UF.Yoneda.html#28258" class="Bound">y</a> <a id="28275" class="Symbol">→</a> <a id="28277" href="UF.Yoneda.html#28213" class="Bound">g</a> <a id="28279" href="UF.Yoneda.html#28258" class="Bound">y</a> <a id="28281" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28283" href="UF.Yoneda.html#28235" class="Bound">x</a><a id="28284" class="Symbol">)</a>
        <a id="28294" class="Symbol">→</a> <a id="28296" href="UF.Subsingletons.html#8541" class="Function">∃!</a> <a id="28299" href="UF.Yoneda.html#28299" class="Bound">q</a> <a id="28301" href="UF.Subsingletons.html#8541" class="Function">꞉</a> <a id="28303" href="UF.Yoneda.html#28213" class="Bound">g</a> <a id="28305" class="Symbol">(</a><a id="28306" href="UF.Yoneda.html#28191" class="Bound">f</a> <a id="28308" href="UF.Yoneda.html#28235" class="Bound">x</a><a id="28309" class="Symbol">)</a> <a id="28311" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28313" href="UF.Yoneda.html#28235" class="Bound">x</a> <a id="28315" href="UF.Subsingletons.html#8541" class="Function">,</a> <a id="28317" class="Symbol">(λ</a> <a id="28320" href="UF.Yoneda.html#28320" class="Bound">y</a> <a id="28322" href="UF.Yoneda.html#28322" class="Bound">p</a> <a id="28324" class="Symbol">→</a> <a id="28326" href="MLTT.Id.html#734" class="Function">transport</a> <a id="28336" class="Symbol">(λ</a> <a id="28339" href="UF.Yoneda.html#28339" class="Bound">-</a> <a id="28341" class="Symbol">→</a> <a id="28343" href="UF.Yoneda.html#28213" class="Bound">g</a> <a id="28345" href="UF.Yoneda.html#28339" class="Bound">-</a> <a id="28347" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28349" href="UF.Yoneda.html#28235" class="Bound">x</a><a id="28350" class="Symbol">)</a> <a id="28352" href="UF.Yoneda.html#28322" class="Bound">p</a> <a id="28354" href="UF.Yoneda.html#28299" class="Bound">q</a><a id="28355" class="Symbol">)</a> <a id="28357" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28359" href="UF.Yoneda.html#28253" class="Bound">η</a>
<a id="28361" href="UF.Yoneda.html#28131" class="Function">adj-obs</a> <a id="28369" href="UF.Yoneda.html#28369" class="Bound">fe</a> <a id="28372" href="UF.Yoneda.html#28372" class="Bound">f</a> <a id="28374" href="UF.Yoneda.html#28374" class="Bound">g</a> <a id="28376" href="UF.Yoneda.html#28376" class="Bound">x</a> <a id="28378" class="Symbol">=</a> <a id="28380" href="UF.Yoneda.html#27658" class="Function">nats-are-uniquely-transports</a> <a id="28409" href="UF.Yoneda.html#28369" class="Bound">fe</a> <a id="28412" class="Symbol">(</a><a id="28413" href="UF.Yoneda.html#28372" class="Bound">f</a> <a id="28415" href="UF.Yoneda.html#28376" class="Bound">x</a><a id="28416" class="Symbol">)</a> <a id="28418" class="Symbol">(λ</a> <a id="28421" href="UF.Yoneda.html#28421" class="Bound">y</a> <a id="28423" class="Symbol">→</a> <a id="28425" href="UF.Yoneda.html#28374" class="Bound">g</a> <a id="28427" href="UF.Yoneda.html#28421" class="Bound">y</a> <a id="28429" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="28431" href="UF.Yoneda.html#28376" class="Bound">x</a><a id="28432" class="Symbol">)</a>

<a id="28435" class="Markup">\end{code}</a><a id="28445" class="Background">

We need this elsewhere:

</a><a id="28472" class="Markup">\begin{code}</a>

<a id="idtoeq-bis"></a><a id="28486" href="UF.Yoneda.html#28486" class="Function">idtoeq-bis</a> <a id="28497" class="Symbol">:</a> <a id="28499" class="Symbol">(</a><a id="28500" href="UF.Yoneda.html#28500" class="Bound">X</a> <a id="28502" class="Symbol">:</a> <a id="28504" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28506" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28508" class="Symbol">)</a> <a id="28510" class="Symbol">→</a> <a id="28512" href="UF.Base.html#303" class="Function">Nat</a> <a id="28516" class="Symbol">(</a><a id="28517" href="UF.Yoneda.html#28500" class="Bound">X</a> <a id="28519" href="MLTT.Id.html#193" class="Datatype Operator">＝_</a><a id="28521" class="Symbol">)</a> <a id="28523" class="Symbol">(</a><a id="28524" href="UF.Yoneda.html#28500" class="Bound">X</a> <a id="28526" href="UF.Equiv.html#1318" class="Function Operator">≃_</a><a id="28528" class="Symbol">)</a>
<a id="28530" href="UF.Yoneda.html#28486" class="Function">idtoeq-bis</a> <a id="28541" href="UF.Yoneda.html#28541" class="Bound">X</a> <a id="28543" class="Symbol">=</a> <a id="28545" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="28556" href="UF.Yoneda.html#28541" class="Bound">X</a> <a id="28558" class="Symbol">(</a><a id="28559" href="UF.Yoneda.html#28541" class="Bound">X</a> <a id="28561" href="UF.Equiv.html#1318" class="Function Operator">≃_</a><a id="28563" class="Symbol">)</a> <a id="28565" class="Symbol">(</a><a id="28566" href="UF.Equiv.html#1517" class="Function">≃-refl</a> <a id="28573" href="UF.Yoneda.html#28541" class="Bound">X</a><a id="28574" class="Symbol">)</a>

<a id="Idtofun&#39;"></a><a id="28577" href="UF.Yoneda.html#28577" class="Function">Idtofun&#39;</a> <a id="28586" class="Symbol">:</a> <a id="28588" class="Symbol">(</a><a id="28589" href="UF.Yoneda.html#28589" class="Bound">X</a> <a id="28591" class="Symbol">:</a> <a id="28593" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28595" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28597" class="Symbol">)</a> <a id="28599" class="Symbol">→</a> <a id="28601" href="UF.Base.html#303" class="Function">Nat</a> <a id="28605" class="Symbol">(</a><a id="28606" href="MLTT.Id.html#267" class="Function">Id</a> <a id="28609" href="UF.Yoneda.html#28589" class="Bound">X</a><a id="28610" class="Symbol">)</a> <a id="28612" class="Symbol">(λ</a> <a id="28615" href="UF.Yoneda.html#28615" class="Bound">Y</a> <a id="28617" class="Symbol">→</a> <a id="28619" href="UF.Yoneda.html#28589" class="Bound">X</a> <a id="28621" class="Symbol">→</a> <a id="28623" href="UF.Yoneda.html#28615" class="Bound">Y</a><a id="28624" class="Symbol">)</a>
<a id="28626" href="UF.Yoneda.html#28577" class="Function">Idtofun&#39;</a> <a id="28635" href="UF.Yoneda.html#28635" class="Bound">X</a> <a id="28637" class="Symbol">=</a> <a id="28639" href="UF.Yoneda.html#1535" class="Function">yoneda-nat</a> <a id="28650" href="UF.Yoneda.html#28635" class="Bound">X</a> <a id="28652" class="Symbol">(λ</a> <a id="28655" href="UF.Yoneda.html#28655" class="Bound">Y</a> <a id="28657" class="Symbol">→</a> <a id="28659" href="UF.Yoneda.html#28635" class="Bound">X</a> <a id="28661" class="Symbol">→</a> <a id="28663" href="UF.Yoneda.html#28655" class="Bound">Y</a><a id="28664" class="Symbol">)</a> <a id="28666" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="idtofun-agree&#39;"></a><a id="28670" href="UF.Yoneda.html#28670" class="Function">idtofun-agree&#39;</a> <a id="28685" class="Symbol">:</a> <a id="28687" class="Symbol">(</a><a id="28688" href="UF.Yoneda.html#28688" class="Bound">X</a> <a id="28690" class="Symbol">:</a> <a id="28692" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="28694" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="28696" class="Symbol">)</a> <a id="28698" class="Symbol">→</a> <a id="28700" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="28708" href="UF.Yoneda.html#28688" class="Bound">X</a> <a id="28710" href="UF.Yoneda.html#1967" class="Function Operator">≈</a> <a id="28712" href="UF.Yoneda.html#28577" class="Function">Idtofun&#39;</a> <a id="28721" href="UF.Yoneda.html#28688" class="Bound">X</a>
<a id="28723" href="UF.Yoneda.html#28670" class="Function">idtofun-agree&#39;</a> <a id="28738" href="UF.Yoneda.html#28738" class="Bound">X</a> <a id="28740" class="Symbol">=</a> <a id="28742" href="UF.Yoneda.html#19658" class="Function">yoneda-elem-lc</a> <a id="28757" class="Symbol">(</a><a id="28758" href="UF.Equiv.html#4235" class="Function">idtofun</a> <a id="28766" href="UF.Yoneda.html#28738" class="Bound">X</a><a id="28767" class="Symbol">)</a> <a id="28769" class="Symbol">(</a><a id="28770" href="UF.Yoneda.html#28577" class="Function">Idtofun&#39;</a> <a id="28779" href="UF.Yoneda.html#28738" class="Bound">X</a><a id="28780" class="Symbol">)</a> <a id="28782" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="28788" class="Markup">\end{code}</a><a id="28798" class="Background">
</a></pre></body></html>

==> anc/html/Various.LawvereFPT.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Various.LawvereFPT</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo, 5th September 2018.

On Lawvere&#39;s Fixed Point Theorem (LFPT).

 * http://tac.mta.ca/tac/reprints/articles/15/tr15abs.html
 * https://ncatlab.org/nlab/show/Lawvere%27s+fixed+point+theorem
 * http://arxiv.org/abs/math/0305282

We give an application to Cantor&#39;s theorem for the universe.

We begin with split surjections, or retractions, because they can be
formulated in MLTT, and then move to surjections, which need further
extensions of MLTT, or hypotheses, such as propositional truncation.

Many other things have been added since the above abstract was
written.

See also the file Various.CantorTheoremForEmbeddings by Jon Sterling.

</a><a id="656" class="Markup">\begin{code}</a>

<a id="670" class="Symbol">{-#</a> <a id="674" class="Keyword">OPTIONS</a> <a id="682" class="Pragma">--safe</a> <a id="689" class="Pragma">--without-K</a> <a id="701" class="Symbol">#-}</a>

<a id="706" class="Keyword">module</a> <a id="713" href="Various.LawvereFPT.html" class="Module">Various.LawvereFPT</a> <a id="732" class="Keyword">where</a>

<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>
<a id="764" class="Keyword">open</a> <a id="769" class="Keyword">import</a> <a id="776" href="MLTT.Two-Properties.html" class="Module">MLTT.Two-Properties</a>
<a id="796" class="Keyword">open</a> <a id="801" class="Keyword">import</a> <a id="808" href="Naturals.Properties.html" class="Module">Naturals.Properties</a>
<a id="828" class="Keyword">open</a> <a id="833" class="Keyword">import</a> <a id="840" href="UF.Base.html" class="Module">UF.Base</a>
<a id="848" class="Keyword">open</a> <a id="853" class="Keyword">import</a> <a id="860" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="891" class="Keyword">open</a> <a id="896" class="Keyword">import</a> <a id="903" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="915" class="Keyword">open</a> <a id="920" class="Keyword">import</a> <a id="927" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="935" class="Keyword">open</a> <a id="940" class="Keyword">import</a> <a id="947" href="UF.Sets-Properties.html" class="Module">UF.Sets-Properties</a>
<a id="966" class="Keyword">open</a> <a id="971" class="Keyword">import</a> <a id="978" href="UF.SubtypeClassifier.html" class="Module">UF.SubtypeClassifier</a>
<a id="999" class="Keyword">open</a> <a id="1004" class="Keyword">import</a> <a id="1011" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="1028" class="Keyword">open</a> <a id="1033" class="Keyword">import</a> <a id="1040" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>

<a id="1065" class="Markup">\end{code}</a><a id="1075" class="Background">

We will use the decoration &quot;·&quot; for pointwise versions of notions and
constructions (for example, we can read &quot;has-section· r&quot; defined below
as saying that r has a pointwise section).

</a><a id="1261" class="Markup">\begin{code}</a>

<a id="_is-section·-of_"></a><a id="1275" href="Various.LawvereFPT.html#1275" class="Function Operator">_is-section·-of_</a> <a id="1292" class="Symbol">:</a> <a id="1294" class="Symbol">{</a><a id="1295" href="Various.LawvereFPT.html#1295" class="Bound">A</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1301" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1303" class="Symbol">}</a> <a id="1305" class="Symbol">{</a><a id="1306" href="Various.LawvereFPT.html#1306" class="Bound">X</a> <a id="1308" class="Symbol">:</a> <a id="1310" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1312" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1314" class="Symbol">}</a> <a id="1316" class="Symbol">→</a> <a id="1318" class="Symbol">((</a><a id="1320" href="Various.LawvereFPT.html#1295" class="Bound">A</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Various.LawvereFPT.html#1306" class="Bound">X</a><a id="1325" class="Symbol">)</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Various.LawvereFPT.html#1295" class="Bound">A</a><a id="1330" class="Symbol">)</a> <a id="1332" class="Symbol">→</a> <a id="1334" class="Symbol">(</a><a id="1335" href="Various.LawvereFPT.html#1295" class="Bound">A</a> <a id="1337" class="Symbol">→</a> <a id="1339" class="Symbol">(</a><a id="1340" href="Various.LawvereFPT.html#1295" class="Bound">A</a> <a id="1342" class="Symbol">→</a> <a id="1344" href="Various.LawvereFPT.html#1306" class="Bound">X</a><a id="1345" class="Symbol">))</a> <a id="1348" class="Symbol">→</a> <a id="1350" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1352" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1354" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1356" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1358" href="Various.LawvereFPT.html#1358" class="Bound">s</a> <a id="1360" href="Various.LawvereFPT.html#1275" class="Function Operator">is-section·-of</a> <a id="1375" href="Various.LawvereFPT.html#1375" class="Bound">r</a>  <a id="1378" class="Symbol">=</a> <a id="1380" class="Symbol">∀</a> <a id="1382" href="Various.LawvereFPT.html#1382" class="Bound">g</a> <a id="1384" href="Various.LawvereFPT.html#1384" class="Bound">a</a> <a id="1386" class="Symbol">→</a> <a id="1388" class="Symbol">(</a><a id="1389" href="Various.LawvereFPT.html#1375" class="Bound">r</a> <a id="1391" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="1393" href="Various.LawvereFPT.html#1358" class="Bound">s</a><a id="1394" class="Symbol">)</a> <a id="1396" href="Various.LawvereFPT.html#1382" class="Bound">g</a> <a id="1398" href="Various.LawvereFPT.html#1384" class="Bound">a</a> <a id="1400" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1402" href="Various.LawvereFPT.html#1382" class="Bound">g</a> <a id="1404" href="Various.LawvereFPT.html#1384" class="Bound">a</a>

<a id="1407" class="Markup">\end{code}</a><a id="1417" class="Background">

The following pointwise weakening of split surjection is sufficient to
prove LFPT and allows us to avoid function extensionality in its
applications:

</a><a id="1570" class="Markup">\begin{code}</a>

<a id="has-section·"></a><a id="1584" href="Various.LawvereFPT.html#1584" class="Function">has-section·</a> <a id="1597" class="Symbol">:</a> <a id="1599" class="Symbol">{</a><a id="1600" href="Various.LawvereFPT.html#1600" class="Bound">A</a> <a id="1602" class="Symbol">:</a> <a id="1604" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1606" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1608" class="Symbol">}</a> <a id="1610" class="Symbol">{</a><a id="1611" href="Various.LawvereFPT.html#1611" class="Bound">X</a> <a id="1613" class="Symbol">:</a> <a id="1615" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1617" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1619" class="Symbol">}</a> <a id="1621" class="Symbol">→</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Various.LawvereFPT.html#1600" class="Bound">A</a> <a id="1626" class="Symbol">→</a> <a id="1628" class="Symbol">(</a><a id="1629" href="Various.LawvereFPT.html#1600" class="Bound">A</a> <a id="1631" class="Symbol">→</a> <a id="1633" href="Various.LawvereFPT.html#1611" class="Bound">X</a><a id="1634" class="Symbol">))</a> <a id="1637" class="Symbol">→</a> <a id="1639" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1641" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1643" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1645" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="1647" href="Various.LawvereFPT.html#1584" class="Function">has-section·</a> <a id="1660" href="Various.LawvereFPT.html#1660" class="Bound">r</a> <a id="1662" class="Symbol">=</a> <a id="1664" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1666" href="Various.LawvereFPT.html#1666" class="Bound">s</a> <a id="1668" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1670" class="Symbol">(</a><a id="1671" href="MLTT.Pi.html#1180" class="Function">codomain</a> <a id="1680" href="Various.LawvereFPT.html#1660" class="Bound">r</a> <a id="1682" class="Symbol">→</a> <a id="1684" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="1691" href="Various.LawvereFPT.html#1660" class="Bound">r</a><a id="1692" class="Symbol">)</a> <a id="1694" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1696" href="Various.LawvereFPT.html#1666" class="Bound">s</a> <a id="1698" href="Various.LawvereFPT.html#1275" class="Function Operator">is-section·-of</a> <a id="1713" href="Various.LawvereFPT.html#1660" class="Bound">r</a>

<a id="section-gives-section·"></a><a id="1716" href="Various.LawvereFPT.html#1716" class="Function">section-gives-section·</a> <a id="1739" class="Symbol">:</a> <a id="1741" class="Symbol">{</a><a id="1742" href="Various.LawvereFPT.html#1742" class="Bound">A</a> <a id="1744" class="Symbol">:</a> <a id="1746" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="1748" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1750" class="Symbol">}</a>
                         <a id="1777" class="Symbol">{</a><a id="1778" href="Various.LawvereFPT.html#1778" class="Bound">X</a> <a id="1780" class="Symbol">:</a> <a id="1782" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="1784" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1786" class="Symbol">}</a>
                         <a id="1813" class="Symbol">(</a><a id="1814" href="Various.LawvereFPT.html#1814" class="Bound">r</a> <a id="1816" class="Symbol">:</a> <a id="1818" href="Various.LawvereFPT.html#1742" class="Bound">A</a> <a id="1820" class="Symbol">→</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Various.LawvereFPT.html#1742" class="Bound">A</a> <a id="1825" class="Symbol">→</a> <a id="1827" href="Various.LawvereFPT.html#1778" class="Bound">X</a><a id="1828" class="Symbol">))</a>
                       <a id="1854" class="Symbol">→</a> <a id="1856" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="1868" href="Various.LawvereFPT.html#1814" class="Bound">r</a>
                       <a id="1893" class="Symbol">→</a> <a id="1895" href="Various.LawvereFPT.html#1584" class="Function">has-section·</a> <a id="1908" href="Various.LawvereFPT.html#1814" class="Bound">r</a>
<a id="1910" href="Various.LawvereFPT.html#1716" class="Function">section-gives-section·</a> <a id="1933" href="Various.LawvereFPT.html#1933" class="Bound">r</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Various.LawvereFPT.html#1936" class="Bound">s</a> <a id="1938" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1940" href="Various.LawvereFPT.html#1940" class="Bound">rs</a><a id="1942" class="Symbol">)</a> <a id="1944" class="Symbol">=</a> <a id="1946" href="Various.LawvereFPT.html#1936" class="Bound">s</a> <a id="1948" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1950" class="Symbol">λ</a> <a id="1952" href="Various.LawvereFPT.html#1952" class="Bound">g</a> <a id="1954" href="Various.LawvereFPT.html#1954" class="Bound">a</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1961" class="Symbol">(λ</a> <a id="1964" href="Various.LawvereFPT.html#1964" class="Bound">-</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="Various.LawvereFPT.html#1964" class="Bound">-</a> <a id="1970" href="Various.LawvereFPT.html#1954" class="Bound">a</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Various.LawvereFPT.html#1940" class="Bound">rs</a> <a id="1977" href="Various.LawvereFPT.html#1952" class="Bound">g</a><a id="1978" class="Symbol">)</a>

<a id="section·-gives-section"></a><a id="1981" href="Various.LawvereFPT.html#1981" class="Function">section·-gives-section</a> <a id="2004" class="Symbol">:</a> <a id="2006" href="UF.FunExt.html#851" class="Function">funext</a> <a id="2013" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2015" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a>
                       <a id="2040" class="Symbol">→</a> <a id="2042" class="Symbol">{</a><a id="2043" href="Various.LawvereFPT.html#2043" class="Bound">A</a> <a id="2045" class="Symbol">:</a> <a id="2047" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2049" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2051" class="Symbol">}</a>
                         <a id="2078" class="Symbol">{</a><a id="2079" href="Various.LawvereFPT.html#2079" class="Bound">X</a> <a id="2081" class="Symbol">:</a> <a id="2083" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2085" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2087" class="Symbol">}</a>
                         <a id="2114" class="Symbol">(</a><a id="2115" href="Various.LawvereFPT.html#2115" class="Bound">r</a> <a id="2117" class="Symbol">:</a> <a id="2119" href="Various.LawvereFPT.html#2043" class="Bound">A</a> <a id="2121" class="Symbol">→</a> <a id="2123" class="Symbol">(</a><a id="2124" href="Various.LawvereFPT.html#2043" class="Bound">A</a> <a id="2126" class="Symbol">→</a> <a id="2128" href="Various.LawvereFPT.html#2079" class="Bound">X</a><a id="2129" class="Symbol">))</a>
                       <a id="2155" class="Symbol">→</a> <a id="2157" href="Various.LawvereFPT.html#1584" class="Function">has-section·</a> <a id="2170" href="Various.LawvereFPT.html#2115" class="Bound">r</a>
                       <a id="2195" class="Symbol">→</a> <a id="2197" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="2209" href="Various.LawvereFPT.html#2115" class="Bound">r</a>
<a id="2211" href="Various.LawvereFPT.html#1981" class="Function">section·-gives-section</a> <a id="2234" href="Various.LawvereFPT.html#2234" class="Bound">fe</a> <a id="2237" href="Various.LawvereFPT.html#2237" class="Bound">r</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Various.LawvereFPT.html#2240" class="Bound">s</a> <a id="2242" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2244" href="Various.LawvereFPT.html#2244" class="Bound">rs·</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Symbol">=</a> <a id="2251" href="Various.LawvereFPT.html#2240" class="Bound">s</a> <a id="2253" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2255" class="Symbol">λ</a> <a id="2257" href="Various.LawvereFPT.html#2257" class="Bound">g</a> <a id="2259" class="Symbol">→</a> <a id="2261" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="2269" href="Various.LawvereFPT.html#2234" class="Bound">fe</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Various.LawvereFPT.html#2244" class="Bound">rs·</a> <a id="2277" href="Various.LawvereFPT.html#2257" class="Bound">g</a><a id="2278" class="Symbol">)</a>

<a id="2281" class="Markup">\end{code}</a><a id="2291" class="Background">

Lawvere misses the opportunity to define what I here call &quot;Lawvere&#39;s
fixed-point combinator&quot; for a type X. It can be defined if we have
maps r : A → (A → X) and s : (A → X) → A subject to no assumptions at
all, but, to show that it produces a fixed point combinator, we will
assume that s is a pointwise section of r.

</a><a id="2612" class="Markup">\begin{code}</a>

<a id="lfix"></a><a id="2626" href="Various.LawvereFPT.html#2626" class="Function">lfix</a> <a id="2631" class="Symbol">:</a> <a id="2633" class="Symbol">{</a><a id="2634" href="Various.LawvereFPT.html#2634" class="Bound">A</a> <a id="2636" class="Symbol">:</a> <a id="2638" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="2640" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2642" class="Symbol">}</a>
       <a id="2651" class="Symbol">{</a><a id="2652" href="Various.LawvereFPT.html#2652" class="Bound">X</a> <a id="2654" class="Symbol">:</a> <a id="2656" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="2658" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="2660" class="Symbol">}</a>
     <a id="2667" class="Symbol">→</a> <a id="2669" class="Symbol">(</a><a id="2670" href="Various.LawvereFPT.html#2634" class="Bound">A</a> <a id="2672" class="Symbol">→</a> <a id="2674" class="Symbol">(</a><a id="2675" href="Various.LawvereFPT.html#2634" class="Bound">A</a> <a id="2677" class="Symbol">→</a> <a id="2679" href="Various.LawvereFPT.html#2652" class="Bound">X</a><a id="2680" class="Symbol">))</a>
     <a id="2688" class="Symbol">→</a> <a id="2690" class="Symbol">((</a><a id="2692" href="Various.LawvereFPT.html#2634" class="Bound">A</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="Various.LawvereFPT.html#2652" class="Bound">X</a><a id="2697" class="Symbol">)</a> <a id="2699" class="Symbol">→</a> <a id="2701" href="Various.LawvereFPT.html#2634" class="Bound">A</a><a id="2702" class="Symbol">)</a>
     <a id="2709" class="Symbol">→</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Various.LawvereFPT.html#2652" class="Bound">X</a> <a id="2714" class="Symbol">→</a> <a id="2716" href="Various.LawvereFPT.html#2652" class="Bound">X</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="Various.LawvereFPT.html#2652" class="Bound">X</a>
<a id="2723" href="Various.LawvereFPT.html#2626" class="Function">lfix</a> <a id="2728" href="Various.LawvereFPT.html#2728" class="Bound">r</a> <a id="2730" href="Various.LawvereFPT.html#2730" class="Bound">s</a> <a id="2732" href="Various.LawvereFPT.html#2732" class="Bound">f</a> <a id="2734" class="Symbol">=</a> <a id="2736" href="Various.LawvereFPT.html#2728" class="Bound">r</a> <a id="2738" class="Symbol">(</a><a id="2739" href="Various.LawvereFPT.html#2730" class="Bound">s</a> <a id="2741" class="Symbol">(λ</a> <a id="2744" href="Various.LawvereFPT.html#2744" class="Bound">a</a> <a id="2746" class="Symbol">→</a> <a id="2748" href="Various.LawvereFPT.html#2732" class="Bound">f</a> <a id="2750" class="Symbol">(</a><a id="2751" href="Various.LawvereFPT.html#2728" class="Bound">r</a> <a id="2753" href="Various.LawvereFPT.html#2744" class="Bound">a</a> <a id="2755" href="Various.LawvereFPT.html#2744" class="Bound">a</a><a id="2756" class="Symbol">)))</a> <a id="2760" class="Symbol">(</a><a id="2761" href="Various.LawvereFPT.html#2730" class="Bound">s</a> <a id="2763" class="Symbol">(λ</a> <a id="2766" href="Various.LawvereFPT.html#2766" class="Bound">a</a> <a id="2768" class="Symbol">→</a> <a id="2770" href="Various.LawvereFPT.html#2732" class="Bound">f</a> <a id="2772" class="Symbol">(</a><a id="2773" href="Various.LawvereFPT.html#2728" class="Bound">r</a> <a id="2775" href="Various.LawvereFPT.html#2766" class="Bound">a</a> <a id="2777" href="Various.LawvereFPT.html#2766" class="Bound">a</a><a id="2778" class="Symbol">)))</a>

<a id="2783" class="Markup">\end{code}</a><a id="2793" class="Background">

Notice the similarity with the usual fixed-point combinator Y of the
untyped λ-calculus.

The intuitionistic proof of ¬ (A ↔ ¬ A) is the particular case of lfix
with X = 𝟘, r : A → ¬ A, s : ¬ A → A, and f = id.

</a><a id="3007" class="Markup">\begin{code}</a>

<a id="not-equivalent-to-own-negation&#39;&#39;"></a><a id="3021" href="Various.LawvereFPT.html#3021" class="Function">not-equivalent-to-own-negation&#39;&#39;</a> <a id="3054" class="Symbol">:</a> <a id="3056" class="Symbol">{</a><a id="3057" href="Various.LawvereFPT.html#3057" class="Bound">A</a> <a id="3059" class="Symbol">:</a> <a id="3061" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3063" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3065" class="Symbol">}</a> <a id="3067" class="Symbol">→</a> <a id="3069" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Various.LawvereFPT.html#3057" class="Bound">A</a> <a id="3074" href="Notation.General.html#2690" class="Function Operator">↔</a> <a id="3076" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="3078" href="Various.LawvereFPT.html#3057" class="Bound">A</a><a id="3079" class="Symbol">)</a>
<a id="3081" href="Various.LawvereFPT.html#3021" class="Function">not-equivalent-to-own-negation&#39;&#39;</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Various.LawvereFPT.html#3115" class="Bound">r</a> <a id="3117" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3119" href="Various.LawvereFPT.html#3119" class="Bound">s</a><a id="3120" class="Symbol">)</a> <a id="3122" class="Symbol">=</a> <a id="3124" href="Various.LawvereFPT.html#2626" class="Function">lfix</a> <a id="3129" href="Various.LawvereFPT.html#3115" class="Bound">r</a> <a id="3131" href="Various.LawvereFPT.html#3119" class="Bound">s</a> <a id="3133" href="MLTT.Pi.html#444" class="Function">id</a>

<a id="3137" href="Various.LawvereFPT.html#3137" class="Function">_</a> <a id="3139" class="Symbol">:</a> <a id="3141" class="Symbol">{</a><a id="3142" href="Various.LawvereFPT.html#3142" class="Bound">A</a> <a id="3144" class="Symbol">:</a> <a id="3146" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3148" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3150" class="Symbol">}</a> <a id="3152" class="Symbol">→</a> <a id="3154" href="Various.LawvereFPT.html#3021" class="Function">not-equivalent-to-own-negation&#39;&#39;</a> <a id="3187" class="Symbol">{</a><a id="3188" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3189" class="Symbol">}</a> <a id="3191" class="Symbol">{</a><a id="3192" href="Various.LawvereFPT.html#3142" class="Bound">A</a><a id="3193" class="Symbol">}</a>
              <a id="3209" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3211" href="MLTT.Negation.html#5955" class="Function">not-equivalent-to-own-negation</a>   <a id="3244" class="Symbol">{</a><a id="3245" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="3246" class="Symbol">}</a> <a id="3248" class="Symbol">{</a><a id="3249" href="Various.LawvereFPT.html#3142" class="Bound">A</a><a id="3250" class="Symbol">}</a>
<a id="3252" class="Symbol">_</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="MLTT.Id.html#2430" class="Function">by-definition</a>

<a id="3271" class="Markup">\end{code}</a><a id="3281" class="Background">

We now consider the retract version of LFP.

</a><a id="3328" class="Markup">\begin{code}</a>

<a id="designated-fixed-point-property"></a><a id="3342" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="3374" class="Symbol">:</a> <a id="3376" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3378" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3380" class="Symbol">→</a> <a id="3382" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3384" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3386" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="3418" href="Various.LawvereFPT.html#3418" class="Bound">X</a> <a id="3420" class="Symbol">=</a> <a id="3422" class="Symbol">(</a><a id="3423" href="Various.LawvereFPT.html#3423" class="Bound">f</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Various.LawvereFPT.html#3418" class="Bound">X</a> <a id="3429" class="Symbol">→</a> <a id="3431" href="Various.LawvereFPT.html#3418" class="Bound">X</a><a id="3432" class="Symbol">)</a> <a id="3434" class="Symbol">→</a> <a id="3436" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3438" href="Various.LawvereFPT.html#3438" class="Bound">x</a> <a id="3440" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3442" href="Various.LawvereFPT.html#3418" class="Bound">X</a> <a id="3444" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3446" href="Various.LawvereFPT.html#3438" class="Bound">x</a> <a id="3448" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3450" href="Various.LawvereFPT.html#3423" class="Bound">f</a> <a id="3452" href="Various.LawvereFPT.html#3438" class="Bound">x</a>

<a id="3455" class="Keyword">module</a> <a id="retract-version"></a><a id="3462" href="Various.LawvereFPT.html#3462" class="Module">retract-version</a> <a id="3478" class="Keyword">where</a>

<a id="3485" class="Markup">\end{code}</a><a id="3495" class="Background">

If r and s form a pointwise section-retraction pair, then lfix r s f
is a fixed point of f.

</a><a id="3590" class="Markup">\begin{code}</a>

 <a id="retract-version.lfix-is-fixed-point"></a><a id="3605" href="Various.LawvereFPT.html#3605" class="Function">lfix-is-fixed-point</a>
  <a id="3627" class="Symbol">:</a> <a id="3629" class="Symbol">{</a><a id="3630" href="Various.LawvereFPT.html#3630" class="Bound">A</a> <a id="3632" class="Symbol">:</a> <a id="3634" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="3636" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3638" class="Symbol">}</a>
    <a id="3644" class="Symbol">{</a><a id="3645" href="Various.LawvereFPT.html#3645" class="Bound">X</a> <a id="3647" class="Symbol">:</a> <a id="3649" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="3651" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="3653" class="Symbol">}</a>
    <a id="3659" class="Symbol">(</a><a id="3660" href="Various.LawvereFPT.html#3660" class="Bound">r</a> <a id="3662" class="Symbol">:</a> <a id="3664" href="Various.LawvereFPT.html#3630" class="Bound">A</a> <a id="3666" class="Symbol">→</a> <a id="3668" class="Symbol">(</a><a id="3669" href="Various.LawvereFPT.html#3630" class="Bound">A</a> <a id="3671" class="Symbol">→</a> <a id="3673" href="Various.LawvereFPT.html#3645" class="Bound">X</a><a id="3674" class="Symbol">))</a>
  <a id="3679" class="Symbol">→</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Various.LawvereFPT.html#3682" class="Bound">s</a> <a id="3684" class="Symbol">:</a> <a id="3686" class="Symbol">(</a><a id="3687" href="Various.LawvereFPT.html#3630" class="Bound">A</a> <a id="3689" class="Symbol">→</a> <a id="3691" href="Various.LawvereFPT.html#3645" class="Bound">X</a><a id="3692" class="Symbol">)</a> <a id="3694" class="Symbol">→</a> <a id="3696" href="Various.LawvereFPT.html#3630" class="Bound">A</a><a id="3697" class="Symbol">)</a>
  <a id="3701" class="Symbol">→</a> <a id="3703" href="Various.LawvereFPT.html#3682" class="Bound">s</a> <a id="3705" href="Various.LawvereFPT.html#1275" class="Function Operator">is-section·-of</a> <a id="3720" href="Various.LawvereFPT.html#3660" class="Bound">r</a>
  <a id="3724" class="Symbol">→</a> <a id="3726" class="Symbol">(</a><a id="3727" href="Various.LawvereFPT.html#3727" class="Bound">f</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Various.LawvereFPT.html#3645" class="Bound">X</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Various.LawvereFPT.html#3645" class="Bound">X</a><a id="3736" class="Symbol">)</a> <a id="3738" class="Symbol">→</a> <a id="3740" href="Various.LawvereFPT.html#2626" class="Function">lfix</a> <a id="3745" href="Various.LawvereFPT.html#3660" class="Bound">r</a> <a id="3747" href="Various.LawvereFPT.html#3682" class="Bound">s</a> <a id="3749" href="Various.LawvereFPT.html#3727" class="Bound">f</a> <a id="3751" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3753" href="Various.LawvereFPT.html#3727" class="Bound">f</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Various.LawvereFPT.html#2626" class="Function">lfix</a> <a id="3761" href="Various.LawvereFPT.html#3660" class="Bound">r</a> <a id="3763" href="Various.LawvereFPT.html#3682" class="Bound">s</a> <a id="3765" href="Various.LawvereFPT.html#3727" class="Bound">f</a><a id="3766" class="Symbol">)</a>
 <a id="3769" href="Various.LawvereFPT.html#3605" class="Function">lfix-is-fixed-point</a> <a id="3789" class="Symbol">{</a><a id="3790" href="Various.LawvereFPT.html#3790" class="Bound">𝓤</a><a id="3791" class="Symbol">}</a> <a id="3793" class="Symbol">{</a><a id="3794" href="Various.LawvereFPT.html#3794" class="Bound">𝓥</a><a id="3795" class="Symbol">}</a> <a id="3797" class="Symbol">{</a><a id="3798" href="Various.LawvereFPT.html#3798" class="Bound">A</a><a id="3799" class="Symbol">}</a> <a id="3801" class="Symbol">{</a><a id="3802" href="Various.LawvereFPT.html#3802" class="Bound">X</a><a id="3803" class="Symbol">}</a> <a id="3805" href="Various.LawvereFPT.html#3805" class="Bound">r</a> <a id="3807" href="Various.LawvereFPT.html#3807" class="Bound">s</a> <a id="3809" href="Various.LawvereFPT.html#3809" class="Bound">rs</a> <a id="3812" href="Various.LawvereFPT.html#3812" class="Bound">f</a> <a id="3814" class="Symbol">=</a> <a id="3816" href="Various.LawvereFPT.html#3950" class="Function">p</a>
  <a id="3820" class="Keyword">where</a>
   <a id="3829" href="Various.LawvereFPT.html#3829" class="Function">g</a> <a id="3831" class="Symbol">:</a> <a id="3833" href="Various.LawvereFPT.html#3798" class="Bound">A</a> <a id="3835" class="Symbol">→</a> <a id="3837" href="Various.LawvereFPT.html#3802" class="Bound">X</a>
   <a id="3842" href="Various.LawvereFPT.html#3829" class="Function">g</a> <a id="3844" href="Various.LawvereFPT.html#3844" class="Bound">a</a> <a id="3846" class="Symbol">=</a> <a id="3848" href="Various.LawvereFPT.html#3812" class="Bound">f</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Various.LawvereFPT.html#3805" class="Bound">r</a> <a id="3853" href="Various.LawvereFPT.html#3844" class="Bound">a</a> <a id="3855" href="Various.LawvereFPT.html#3844" class="Bound">a</a><a id="3856" class="Symbol">)</a>

   <a id="3862" href="Various.LawvereFPT.html#3862" class="Function">a</a> <a id="3864" class="Symbol">:</a> <a id="3866" href="Various.LawvereFPT.html#3798" class="Bound">A</a>
   <a id="3871" href="Various.LawvereFPT.html#3862" class="Function">a</a> <a id="3873" class="Symbol">=</a> <a id="3875" href="Various.LawvereFPT.html#3807" class="Bound">s</a> <a id="3877" href="Various.LawvereFPT.html#3829" class="Function">g</a>

   <a id="3883" href="Various.LawvereFPT.html#3883" class="Function">x</a> <a id="3885" class="Symbol">:</a> <a id="3887" href="Various.LawvereFPT.html#3802" class="Bound">X</a>
   <a id="3892" href="Various.LawvereFPT.html#3883" class="Function">x</a> <a id="3894" class="Symbol">=</a> <a id="3896" href="Various.LawvereFPT.html#3805" class="Bound">r</a> <a id="3898" href="Various.LawvereFPT.html#3862" class="Function">a</a> <a id="3900" href="Various.LawvereFPT.html#3862" class="Function">a</a>

   <a id="3906" href="Various.LawvereFPT.html#3906" class="Function">_</a> <a id="3908" class="Symbol">:</a> <a id="3910" href="Various.LawvereFPT.html#3883" class="Function">x</a> <a id="3912" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3914" href="Various.LawvereFPT.html#2626" class="Function">lfix</a> <a id="3919" href="Various.LawvereFPT.html#3805" class="Bound">r</a> <a id="3921" href="Various.LawvereFPT.html#3807" class="Bound">s</a> <a id="3923" href="Various.LawvereFPT.html#3812" class="Bound">f</a>
   <a id="3928" class="Symbol">_</a> <a id="3930" class="Symbol">=</a> <a id="3932" href="MLTT.Id.html#2430" class="Function">by-definition</a>

   <a id="3950" href="Various.LawvereFPT.html#3950" class="Function">p</a> <a id="3952" class="Symbol">:</a> <a id="3954" href="Various.LawvereFPT.html#3883" class="Function">x</a> <a id="3956" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3958" href="Various.LawvereFPT.html#3812" class="Bound">f</a> <a id="3960" href="Various.LawvereFPT.html#3883" class="Function">x</a>
   <a id="3965" href="Various.LawvereFPT.html#3950" class="Function">p</a> <a id="3967" class="Symbol">=</a> <a id="3969" href="Various.LawvereFPT.html#3883" class="Function">x</a>         <a id="3979" href="MLTT.Id.html#3241" class="Function Operator">＝⟨by-definition⟩</a>
       <a id="4003" href="Various.LawvereFPT.html#3805" class="Bound">r</a> <a id="4005" class="Symbol">(</a><a id="4006" href="Various.LawvereFPT.html#3807" class="Bound">s</a> <a id="4008" href="Various.LawvereFPT.html#3829" class="Function">g</a><a id="4009" class="Symbol">)</a> <a id="4011" href="Various.LawvereFPT.html#3862" class="Function">a</a> <a id="4013" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="4016" href="Various.LawvereFPT.html#3809" class="Bound">rs</a> <a id="4019" href="Various.LawvereFPT.html#3829" class="Function">g</a> <a id="4021" href="Various.LawvereFPT.html#3862" class="Function">a</a> <a id="4023" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="4032" href="Various.LawvereFPT.html#3829" class="Function">g</a> <a id="4034" href="Various.LawvereFPT.html#3862" class="Function">a</a>       <a id="4042" href="MLTT.Id.html#3241" class="Function Operator">＝⟨by-definition⟩</a>
       <a id="4066" href="Various.LawvereFPT.html#3812" class="Bound">f</a> <a id="4068" href="Various.LawvereFPT.html#3883" class="Function">x</a>       <a id="4076" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="4079" class="Markup">\end{code}</a><a id="4089" class="Background">

The above is an attempt to make the proof understandable. Here is the
same proof in normal form:

</a><a id="4189" class="Markup">\begin{code}</a>

 <a id="retract-version.lfix-is-fixed-point-concise"></a><a id="4204" href="Various.LawvereFPT.html#4204" class="Function">lfix-is-fixed-point-concise</a>
  <a id="4234" class="Symbol">:</a> <a id="4236" class="Symbol">{</a><a id="4237" href="Various.LawvereFPT.html#4237" class="Bound">A</a> <a id="4239" class="Symbol">:</a> <a id="4241" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4243" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4245" class="Symbol">}</a>
    <a id="4251" class="Symbol">{</a><a id="4252" href="Various.LawvereFPT.html#4252" class="Bound">X</a> <a id="4254" class="Symbol">:</a> <a id="4256" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4258" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4260" class="Symbol">}</a>
    <a id="4266" class="Symbol">(</a><a id="4267" href="Various.LawvereFPT.html#4267" class="Bound">r</a> <a id="4269" class="Symbol">:</a> <a id="4271" href="Various.LawvereFPT.html#4237" class="Bound">A</a> <a id="4273" class="Symbol">→</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Various.LawvereFPT.html#4237" class="Bound">A</a> <a id="4278" class="Symbol">→</a> <a id="4280" href="Various.LawvereFPT.html#4252" class="Bound">X</a><a id="4281" class="Symbol">))</a>
  <a id="4286" class="Symbol">→</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Various.LawvereFPT.html#4289" class="Bound">s</a> <a id="4291" class="Symbol">:</a> <a id="4293" class="Symbol">(</a><a id="4294" href="Various.LawvereFPT.html#4237" class="Bound">A</a> <a id="4296" class="Symbol">→</a> <a id="4298" href="Various.LawvereFPT.html#4252" class="Bound">X</a><a id="4299" class="Symbol">)</a> <a id="4301" class="Symbol">→</a> <a id="4303" href="Various.LawvereFPT.html#4237" class="Bound">A</a><a id="4304" class="Symbol">)</a>
  <a id="4308" class="Symbol">→</a> <a id="4310" href="Various.LawvereFPT.html#4289" class="Bound">s</a> <a id="4312" href="Various.LawvereFPT.html#1275" class="Function Operator">is-section·-of</a> <a id="4327" href="Various.LawvereFPT.html#4267" class="Bound">r</a>
  <a id="4331" class="Symbol">→</a> <a id="4333" class="Symbol">(</a><a id="4334" href="Various.LawvereFPT.html#4334" class="Bound">f</a> <a id="4336" class="Symbol">:</a> <a id="4338" href="Various.LawvereFPT.html#4252" class="Bound">X</a> <a id="4340" class="Symbol">→</a> <a id="4342" href="Various.LawvereFPT.html#4252" class="Bound">X</a><a id="4343" class="Symbol">)</a> <a id="4345" class="Symbol">→</a> <a id="4347" href="Various.LawvereFPT.html#2626" class="Function">lfix</a> <a id="4352" href="Various.LawvereFPT.html#4267" class="Bound">r</a> <a id="4354" href="Various.LawvereFPT.html#4289" class="Bound">s</a> <a id="4356" href="Various.LawvereFPT.html#4334" class="Bound">f</a> <a id="4358" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4360" href="Various.LawvereFPT.html#4334" class="Bound">f</a> <a id="4362" class="Symbol">(</a><a id="4363" href="Various.LawvereFPT.html#2626" class="Function">lfix</a> <a id="4368" href="Various.LawvereFPT.html#4267" class="Bound">r</a> <a id="4370" href="Various.LawvereFPT.html#4289" class="Bound">s</a> <a id="4372" href="Various.LawvereFPT.html#4334" class="Bound">f</a><a id="4373" class="Symbol">)</a>
 <a id="4376" href="Various.LawvereFPT.html#4204" class="Function">lfix-is-fixed-point-concise</a> <a id="4404" href="Various.LawvereFPT.html#4404" class="Bound">r</a> <a id="4406" href="Various.LawvereFPT.html#4406" class="Bound">s</a> <a id="4408" href="Various.LawvereFPT.html#4408" class="Bound">rs</a> <a id="4411" href="Various.LawvereFPT.html#4411" class="Bound">f</a>
  <a id="4415" class="Symbol">=</a> <a id="4417" href="Various.LawvereFPT.html#4408" class="Bound">rs</a> <a id="4420" class="Symbol">(λ</a> <a id="4423" href="Various.LawvereFPT.html#4423" class="Bound">a</a> <a id="4425" class="Symbol">→</a> <a id="4427" href="Various.LawvereFPT.html#4411" class="Bound">f</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Various.LawvereFPT.html#4404" class="Bound">r</a> <a id="4432" href="Various.LawvereFPT.html#4423" class="Bound">a</a> <a id="4434" href="Various.LawvereFPT.html#4423" class="Bound">a</a><a id="4435" class="Symbol">))</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Various.LawvereFPT.html#4406" class="Bound">s</a> <a id="4441" class="Symbol">(λ</a> <a id="4444" href="Various.LawvereFPT.html#4444" class="Bound">a</a> <a id="4446" class="Symbol">→</a> <a id="4448" href="Various.LawvereFPT.html#4411" class="Bound">f</a> <a id="4450" class="Symbol">(</a><a id="4451" href="Various.LawvereFPT.html#4404" class="Bound">r</a> <a id="4453" href="Various.LawvereFPT.html#4444" class="Bound">a</a> <a id="4455" href="Various.LawvereFPT.html#4444" class="Bound">a</a><a id="4456" class="Symbol">)))</a>

<a id="4461" class="Markup">\end{code}</a><a id="4471" class="Background">

We now consider some useful direct consequences.

</a><a id="4523" class="Markup">\begin{code}</a>

 <a id="retract-version.LFPT·"></a><a id="4538" href="Various.LawvereFPT.html#4538" class="Function">LFPT·</a> <a id="4544" class="Symbol">:</a> <a id="4546" class="Symbol">{</a><a id="4547" href="Various.LawvereFPT.html#4547" class="Bound">A</a> <a id="4549" class="Symbol">:</a> <a id="4551" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4553" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4555" class="Symbol">}</a>
         <a id="4566" class="Symbol">{</a><a id="4567" href="Various.LawvereFPT.html#4567" class="Bound">X</a> <a id="4569" class="Symbol">:</a> <a id="4571" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4573" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4575" class="Symbol">}</a>
         <a id="4586" class="Symbol">(</a><a id="4587" href="Various.LawvereFPT.html#4587" class="Bound">r</a> <a id="4589" class="Symbol">:</a> <a id="4591" href="Various.LawvereFPT.html#4547" class="Bound">A</a> <a id="4593" class="Symbol">→</a> <a id="4595" class="Symbol">(</a><a id="4596" href="Various.LawvereFPT.html#4547" class="Bound">A</a> <a id="4598" class="Symbol">→</a> <a id="4600" href="Various.LawvereFPT.html#4567" class="Bound">X</a><a id="4601" class="Symbol">))</a>
       <a id="4611" class="Symbol">→</a> <a id="4613" href="Various.LawvereFPT.html#1584" class="Function">has-section·</a> <a id="4626" href="Various.LawvereFPT.html#4587" class="Bound">r</a>
       <a id="4635" class="Symbol">→</a> <a id="4637" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="4669" href="Various.LawvereFPT.html#4567" class="Bound">X</a>
 <a id="4672" href="Various.LawvereFPT.html#4538" class="Function">LFPT·</a> <a id="4678" href="Various.LawvereFPT.html#4678" class="Bound">r</a> <a id="4680" class="Symbol">(</a><a id="4681" href="Various.LawvereFPT.html#4681" class="Bound">s</a> <a id="4683" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4685" href="Various.LawvereFPT.html#4685" class="Bound">rs</a><a id="4687" class="Symbol">)</a> <a id="4689" href="Various.LawvereFPT.html#4689" class="Bound">f</a> <a id="4691" class="Symbol">=</a> <a id="4693" href="Various.LawvereFPT.html#2626" class="Function">lfix</a> <a id="4698" href="Various.LawvereFPT.html#4678" class="Bound">r</a> <a id="4700" href="Various.LawvereFPT.html#4681" class="Bound">s</a> <a id="4702" href="Various.LawvereFPT.html#4689" class="Bound">f</a> <a id="4704" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4706" href="Various.LawvereFPT.html#3605" class="Function">lfix-is-fixed-point</a> <a id="4726" href="Various.LawvereFPT.html#4678" class="Bound">r</a> <a id="4728" href="Various.LawvereFPT.html#4681" class="Bound">s</a> <a id="4730" href="Various.LawvereFPT.html#4685" class="Bound">rs</a> <a id="4733" href="Various.LawvereFPT.html#4689" class="Bound">f</a>

 <a id="retract-version.LFPT"></a><a id="4737" href="Various.LawvereFPT.html#4737" class="Function">LFPT</a> <a id="4742" class="Symbol">:</a> <a id="4744" class="Symbol">{</a><a id="4745" href="Various.LawvereFPT.html#4745" class="Bound">A</a> <a id="4747" class="Symbol">:</a> <a id="4749" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4751" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4753" class="Symbol">}</a>
        <a id="4763" class="Symbol">{</a><a id="4764" href="Various.LawvereFPT.html#4764" class="Bound">X</a> <a id="4766" class="Symbol">:</a> <a id="4768" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4770" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4772" class="Symbol">}</a>
      <a id="4780" class="Symbol">→</a> <a id="4782" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="4790" class="Symbol">(</a><a id="4791" href="Various.LawvereFPT.html#4745" class="Bound">A</a> <a id="4793" class="Symbol">→</a> <a id="4795" href="Various.LawvereFPT.html#4764" class="Bound">X</a><a id="4796" class="Symbol">)</a> <a id="4798" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="4801" href="Various.LawvereFPT.html#4745" class="Bound">A</a>
      <a id="4809" class="Symbol">→</a> <a id="4811" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="4843" href="Various.LawvereFPT.html#4764" class="Bound">X</a>
 <a id="4846" href="Various.LawvereFPT.html#4737" class="Function">LFPT</a> <a id="4851" class="Symbol">(</a><a id="4852" href="Various.LawvereFPT.html#4852" class="Bound">r</a> <a id="4854" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4856" href="Various.LawvereFPT.html#4856" class="Bound">h</a><a id="4857" class="Symbol">)</a> <a id="4859" class="Symbol">=</a> <a id="4861" href="Various.LawvereFPT.html#4538" class="Function">LFPT·</a> <a id="4867" href="Various.LawvereFPT.html#4852" class="Bound">r</a> <a id="4869" class="Symbol">(</a><a id="4870" href="Various.LawvereFPT.html#1716" class="Function">section-gives-section·</a> <a id="4893" href="Various.LawvereFPT.html#4852" class="Bound">r</a> <a id="4895" href="Various.LawvereFPT.html#4856" class="Bound">h</a><a id="4896" class="Symbol">)</a>

 <a id="retract-version.LFPT-≃"></a><a id="4900" href="Various.LawvereFPT.html#4900" class="Function">LFPT-≃</a> <a id="4907" class="Symbol">:</a> <a id="4909" class="Symbol">{</a><a id="4910" href="Various.LawvereFPT.html#4910" class="Bound">A</a> <a id="4912" class="Symbol">:</a> <a id="4914" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4916" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="4918" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="4920" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4922" class="Symbol">}</a>
          <a id="4934" class="Symbol">{</a><a id="4935" href="Various.LawvereFPT.html#4935" class="Bound">X</a> <a id="4937" class="Symbol">:</a> <a id="4939" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="4941" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="4943" class="Symbol">}</a>
        <a id="4953" class="Symbol">→</a> <a id="4955" href="Various.LawvereFPT.html#4910" class="Bound">A</a> <a id="4957" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4959" class="Symbol">(</a><a id="4960" href="Various.LawvereFPT.html#4910" class="Bound">A</a> <a id="4962" class="Symbol">→</a> <a id="4964" href="Various.LawvereFPT.html#4935" class="Bound">X</a><a id="4965" class="Symbol">)</a>
        <a id="4975" class="Symbol">→</a> <a id="4977" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="5009" href="Various.LawvereFPT.html#4935" class="Bound">X</a>
 <a id="5012" href="Various.LawvereFPT.html#4900" class="Function">LFPT-≃</a> <a id="5019" href="Various.LawvereFPT.html#5019" class="Bound">p</a> <a id="5021" class="Symbol">=</a> <a id="5023" href="Various.LawvereFPT.html#4737" class="Function">LFPT</a> <a id="5028" class="Symbol">(</a><a id="5029" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="5039" href="Various.LawvereFPT.html#5019" class="Bound">p</a><a id="5040" class="Symbol">)</a>

 <a id="retract-version.LFPT-＝"></a><a id="5044" href="Various.LawvereFPT.html#5044" class="Function">LFPT-＝</a> <a id="5051" class="Symbol">:</a> <a id="5053" class="Symbol">{</a><a id="5054" href="Various.LawvereFPT.html#5054" class="Bound">A</a> <a id="5056" class="Symbol">:</a> <a id="5058" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5060" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5062" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5064" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5066" class="Symbol">}</a> <a id="5068" class="Symbol">{</a><a id="5069" href="Various.LawvereFPT.html#5069" class="Bound">X</a> <a id="5071" class="Symbol">:</a> <a id="5073" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5075" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5077" class="Symbol">}</a>
        <a id="5087" class="Symbol">→</a> <a id="5089" href="Various.LawvereFPT.html#5054" class="Bound">A</a> <a id="5091" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5093" class="Symbol">(</a><a id="5094" href="Various.LawvereFPT.html#5054" class="Bound">A</a> <a id="5096" class="Symbol">→</a> <a id="5098" href="Various.LawvereFPT.html#5069" class="Bound">X</a><a id="5099" class="Symbol">)</a>
        <a id="5109" class="Symbol">→</a> <a id="5111" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="5143" href="Various.LawvereFPT.html#5069" class="Bound">X</a>
 <a id="5146" href="Various.LawvereFPT.html#5044" class="Function">LFPT-＝</a> <a id="5153" href="Various.LawvereFPT.html#5153" class="Bound">p</a> <a id="5155" class="Symbol">=</a> <a id="5157" href="Various.LawvereFPT.html#4737" class="Function">LFPT</a> <a id="5162" class="Symbol">(</a><a id="5163" href="UF.Equiv.html#9665" class="Function">Id-retract-r</a> <a id="5176" href="Various.LawvereFPT.html#5153" class="Bound">p</a><a id="5177" class="Symbol">)</a>

 <a id="5181" class="Markup">\end{code}</a><a id="5191" class="Background">

As a simple application, it follows that negation doesn&#39;t have fixed
points. This is a new observation, which was added to the nLab after
it was observed here.

 </a><a id="5355" class="Markup">\begin{code}</a>

 <a id="retract-version.¬-no-fp"></a><a id="5370" href="Various.LawvereFPT.html#5370" class="Function">¬-no-fp</a> <a id="5378" class="Symbol">:</a> <a id="5380" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5382" class="Symbol">(</a><a id="5383" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5385" href="Various.LawvereFPT.html#5385" class="Bound">X</a> <a id="5387" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5389" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5391" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5393" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5395" href="Various.LawvereFPT.html#5385" class="Bound">X</a> <a id="5397" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5399" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="5401" href="Various.LawvereFPT.html#5385" class="Bound">X</a><a id="5402" class="Symbol">)</a>
 <a id="5405" href="Various.LawvereFPT.html#5370" class="Function">¬-no-fp</a> <a id="5413" class="Symbol">{</a><a id="5414" href="Various.LawvereFPT.html#5414" class="Bound">𝓤</a><a id="5415" class="Symbol">}</a> <a id="5417" class="Symbol">(</a><a id="5418" href="Various.LawvereFPT.html#5418" class="Bound">X</a> <a id="5420" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5422" href="Various.LawvereFPT.html#5422" class="Bound">p</a><a id="5423" class="Symbol">)</a> <a id="5425" class="Symbol">=</a> <a id="5427" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5431" class="Symbol">(</a><a id="5432" href="Various.LawvereFPT.html#5449" class="Function">γ</a> <a id="5434" href="MLTT.Pi.html#444" class="Function">id</a><a id="5436" class="Symbol">)</a>
  <a id="5440" class="Keyword">where</a>
   <a id="5449" href="Various.LawvereFPT.html#5449" class="Function">γ</a> <a id="5451" class="Symbol">:</a> <a id="5453" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="5485" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
   <a id="5490" href="Various.LawvereFPT.html#5449" class="Function">γ</a> <a id="5492" class="Symbol">=</a> <a id="5494" href="Various.LawvereFPT.html#5044" class="Function">LFPT-＝</a> <a id="5501" href="Various.LawvereFPT.html#5422" class="Bound">p</a>

 <a id="5505" class="Markup">\end{code}</a><a id="5515" class="Background">

 We apply LFPT twice to get the following: first every function
 𝓤 ̇ → 𝓤 ̇ has a fixed point, from which for any type X we get a type B
 with B ＝ (B → X), and hence with (B → X) a retract of B, for which we
 apply LFPT again to get that every X → X has a fixed point.

 </a><a id="5787" class="Markup">\begin{code}</a>

 <a id="retract-version.cantor-theorem-for-universes"></a><a id="5802" href="Various.LawvereFPT.html#5802" class="Function">cantor-theorem-for-universes</a> <a id="5831" class="Symbol">:</a> <a id="5833" class="Symbol">(</a><a id="5834" href="Various.LawvereFPT.html#5834" class="Bound">A</a> <a id="5836" class="Symbol">:</a> <a id="5838" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="5840" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5842" class="Symbol">)</a>
                                <a id="5876" class="Symbol">(</a><a id="5877" href="Various.LawvereFPT.html#5877" class="Bound">r</a> <a id="5879" class="Symbol">:</a> <a id="5881" href="Various.LawvereFPT.html#5834" class="Bound">A</a> <a id="5883" class="Symbol">→</a> <a id="5885" class="Symbol">(</a><a id="5886" href="Various.LawvereFPT.html#5834" class="Bound">A</a> <a id="5888" class="Symbol">→</a> <a id="5890" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5892" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5894" class="Symbol">))</a>
                              <a id="5927" class="Symbol">→</a> <a id="5929" href="Various.LawvereFPT.html#1584" class="Function">has-section·</a> <a id="5942" href="Various.LawvereFPT.html#5877" class="Bound">r</a>
                              <a id="5974" class="Symbol">→</a> <a id="5976" class="Symbol">(</a><a id="5977" href="Various.LawvereFPT.html#5977" class="Bound">X</a> <a id="5979" class="Symbol">:</a> <a id="5981" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="5983" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="5985" class="Symbol">)</a> <a id="5987" class="Symbol">→</a> <a id="5989" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="6021" href="Various.LawvereFPT.html#5977" class="Bound">X</a>
 <a id="6024" href="Various.LawvereFPT.html#5802" class="Function">cantor-theorem-for-universes</a> <a id="6053" class="Symbol">{</a><a id="6054" href="Various.LawvereFPT.html#6054" class="Bound">𝓥</a><a id="6055" class="Symbol">}</a> <a id="6057" class="Symbol">{</a><a id="6058" href="Various.LawvereFPT.html#6058" class="Bound">𝓤</a><a id="6059" class="Symbol">}</a> <a id="6061" href="Various.LawvereFPT.html#6061" class="Bound">A</a> <a id="6063" href="Various.LawvereFPT.html#6063" class="Bound">r</a> <a id="6065" href="Various.LawvereFPT.html#6065" class="Bound">h</a> <a id="6067" href="Various.LawvereFPT.html#6067" class="Bound">X</a> <a id="6069" class="Symbol">=</a> <a id="6071" href="Various.LawvereFPT.html#5044" class="Function">LFPT-＝</a> <a id="6078" class="Symbol">{</a><a id="6079" href="Various.LawvereFPT.html#6058" class="Bound">𝓤</a><a id="6080" class="Symbol">}</a> <a id="6082" class="Symbol">{</a><a id="6083" href="Various.LawvereFPT.html#6058" class="Bound">𝓤</a><a id="6084" class="Symbol">}</a> <a id="6086" href="Various.LawvereFPT.html#6148" class="Function">p</a>
  <a id="6090" class="Keyword">where</a>
   <a id="6099" href="Various.LawvereFPT.html#6099" class="Function">B</a> <a id="6101" class="Symbol">:</a> <a id="6103" href="Various.LawvereFPT.html#6058" class="Bound">𝓤</a> <a id="6105" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="6110" href="Various.LawvereFPT.html#6099" class="Function">B</a> <a id="6112" class="Symbol">=</a> <a id="6114" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6118" class="Symbol">(</a><a id="6119" href="Various.LawvereFPT.html#4538" class="Function">LFPT·</a> <a id="6125" href="Various.LawvereFPT.html#6063" class="Bound">r</a> <a id="6127" href="Various.LawvereFPT.html#6065" class="Bound">h</a> <a id="6129" class="Symbol">(λ</a> <a id="6132" href="Various.LawvereFPT.html#6132" class="Bound">B</a> <a id="6134" class="Symbol">→</a> <a id="6136" href="Various.LawvereFPT.html#6132" class="Bound">B</a> <a id="6138" class="Symbol">→</a> <a id="6140" href="Various.LawvereFPT.html#6067" class="Bound">X</a><a id="6141" class="Symbol">))</a>

   <a id="6148" href="Various.LawvereFPT.html#6148" class="Function">p</a> <a id="6150" class="Symbol">:</a> <a id="6152" href="Various.LawvereFPT.html#6099" class="Function">B</a> <a id="6154" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6156" class="Symbol">(</a><a id="6157" href="Various.LawvereFPT.html#6099" class="Function">B</a> <a id="6159" class="Symbol">→</a> <a id="6161" href="Various.LawvereFPT.html#6067" class="Bound">X</a><a id="6162" class="Symbol">)</a>
   <a id="6167" href="Various.LawvereFPT.html#6148" class="Function">p</a> <a id="6169" class="Symbol">=</a> <a id="6171" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6175" class="Symbol">(</a><a id="6176" href="Various.LawvereFPT.html#4538" class="Function">LFPT·</a> <a id="6182" href="Various.LawvereFPT.html#6063" class="Bound">r</a> <a id="6184" href="Various.LawvereFPT.html#6065" class="Bound">h</a> <a id="6186" class="Symbol">(λ</a> <a id="6189" href="Various.LawvereFPT.html#6189" class="Bound">B</a> <a id="6191" class="Symbol">→</a> <a id="6193" href="Various.LawvereFPT.html#6189" class="Bound">B</a> <a id="6195" class="Symbol">→</a> <a id="6197" href="Various.LawvereFPT.html#6067" class="Bound">X</a><a id="6198" class="Symbol">))</a>

 <a id="6203" class="Markup">\end{code}</a><a id="6213" class="Background">

 Taking X to be 𝟘 we get a contradiction, i.e. an inhabitant of the
 empty type 𝟘 (in fact, we get an inhabitant of any type by considering
 the identity function):

 </a><a id="6382" class="Markup">\begin{code}</a>

 <a id="retract-version.Cantor-theorem-for-universes"></a><a id="6397" href="Various.LawvereFPT.html#6397" class="Function">Cantor-theorem-for-universes</a> <a id="6426" class="Symbol">:</a> <a id="6428" class="Symbol">(</a><a id="6429" href="Various.LawvereFPT.html#6429" class="Bound">A</a> <a id="6431" class="Symbol">:</a> <a id="6433" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="6435" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6437" class="Symbol">)</a>
                                <a id="6471" class="Symbol">(</a><a id="6472" href="Various.LawvereFPT.html#6472" class="Bound">r</a> <a id="6474" class="Symbol">:</a> <a id="6476" href="Various.LawvereFPT.html#6429" class="Bound">A</a> <a id="6478" class="Symbol">→</a> <a id="6480" class="Symbol">(</a><a id="6481" href="Various.LawvereFPT.html#6429" class="Bound">A</a> <a id="6483" class="Symbol">→</a> <a id="6485" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6487" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6489" class="Symbol">))</a>
                              <a id="6522" class="Symbol">→</a> <a id="6524" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6526" href="Various.LawvereFPT.html#1584" class="Function">has-section·</a> <a id="6539" href="Various.LawvereFPT.html#6472" class="Bound">r</a>
 <a id="6542" href="Various.LawvereFPT.html#6397" class="Function">Cantor-theorem-for-universes</a> <a id="6571" href="Various.LawvereFPT.html#6571" class="Bound">A</a> <a id="6573" href="Various.LawvereFPT.html#6573" class="Bound">r</a> <a id="6575" href="Various.LawvereFPT.html#6575" class="Bound">h</a> <a id="6577" class="Symbol">=</a>
  <a id="6581" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="6588" class="Symbol">(</a><a id="6589" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6593" class="Symbol">(</a><a id="6594" href="Various.LawvereFPT.html#5802" class="Function">cantor-theorem-for-universes</a> <a id="6623" href="Various.LawvereFPT.html#6571" class="Bound">A</a> <a id="6625" href="Various.LawvereFPT.html#6573" class="Bound">r</a> <a id="6627" href="Various.LawvereFPT.html#6575" class="Bound">h</a> <a id="6629" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="6631" href="MLTT.Pi.html#444" class="Function">id</a><a id="6633" class="Symbol">))</a>

 <a id="retract-version.Cantor-theorem-for-universes-corollary"></a><a id="6638" href="Various.LawvereFPT.html#6638" class="Function">Cantor-theorem-for-universes-corollary</a> <a id="6677" class="Symbol">:</a> <a id="6679" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="6681" class="Symbol">(</a><a id="6682" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6684" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6686" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="6688" class="Symbol">(</a><a id="6689" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6691" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6693" class="Symbol">→</a> <a id="6695" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="6697" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6699" class="Symbol">))</a>
 <a id="6703" href="Various.LawvereFPT.html#6638" class="Function">Cantor-theorem-for-universes-corollary</a> <a id="6742" class="Symbol">{</a><a id="6743" href="Various.LawvereFPT.html#6743" class="Bound">𝓤</a><a id="6744" class="Symbol">}</a> <a id="6746" href="Various.LawvereFPT.html#6746" class="Bound">𝕗</a> <a id="6748" class="Symbol">=</a>
  <a id="6752" href="Various.LawvereFPT.html#6397" class="Function">Cantor-theorem-for-universes</a> <a id="6781" class="Symbol">(</a><a id="6782" href="Various.LawvereFPT.html#6743" class="Bound">𝓤</a> <a id="6784" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="6786" class="Symbol">)</a> <a id="6788" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="6790" href="Various.LawvereFPT.html#6746" class="Bound">𝕗</a> <a id="6792" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
   <a id="6797" class="Symbol">(</a><a id="6798" href="Various.LawvereFPT.html#1716" class="Function">section-gives-section·</a> <a id="6821" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="6823" href="Various.LawvereFPT.html#6746" class="Bound">𝕗</a> <a id="6825" href="UF.Equiv.html#3278" class="Function Operator">⌝</a>
     <a id="6832" class="Symbol">(</a><a id="6833" href="UF.Equiv.html#604" class="Function">equivs-have-sections</a> <a id="6854" href="UF.Equiv.html#3278" class="Function Operator">⌜</a> <a id="6856" href="Various.LawvereFPT.html#6746" class="Bound">𝕗</a> <a id="6858" href="UF.Equiv.html#3278" class="Function Operator">⌝</a> <a id="6860" class="Symbol">(</a><a id="6861" href="UF.Equiv.html#3372" class="Function">⌜⌝-is-equiv</a> <a id="6873" href="Various.LawvereFPT.html#6746" class="Bound">𝕗</a><a id="6874" class="Symbol">)))</a>

 <a id="6880" class="Markup">\end{code}</a><a id="6890" class="Background">

 The original version of Cantor&#39;s theorem was for powersets, which
 here are types of maps into the subtype classifier Ω 𝓤 of the universe 𝓤.

 Function extensionality is needed in order to define negation
 Ω 𝓤 → Ω 𝓤, to show that P → 𝟘 is a proposition.

 </a><a id="7149" class="Markup">\begin{code}</a>

 <a id="7164" class="Keyword">module</a> <a id="7171" href="Various.LawvereFPT.html#7171" class="Module">_</a> <a id="7173" class="Symbol">{</a><a id="7174" href="Various.LawvereFPT.html#7174" class="Bound">𝓤</a> <a id="7176" class="Symbol">:</a> <a id="7178" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="7186" class="Symbol">}</a> <a id="7188" class="Symbol">(</a><a id="7189" href="Various.LawvereFPT.html#7189" class="Bound">fe</a> <a id="7192" class="Symbol">:</a> <a id="7194" href="UF.FunExt.html#851" class="Function">funext</a> <a id="7201" href="Various.LawvereFPT.html#7174" class="Bound">𝓤</a> <a id="7203" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="7205" class="Symbol">)</a> <a id="7207" class="Keyword">where</a>

  <a id="7216" href="Various.LawvereFPT.html#7216" class="Function Operator">⇁_</a> <a id="7219" class="Symbol">:</a> <a id="7221" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7223" href="Various.LawvereFPT.html#7174" class="Bound">𝓤</a> <a id="7225" class="Symbol">→</a> <a id="7227" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7229" href="Various.LawvereFPT.html#7174" class="Bound">𝓤</a>
  <a id="7233" href="Various.LawvereFPT.html#7216" class="Function Operator">⇁_</a> <a id="7236" class="Symbol">=</a> <a id="7238" href="UF.SubtypeClassifier.html#2049" class="Function">not</a> <a id="7242" href="Various.LawvereFPT.html#7189" class="Bound">fe</a>

  <a id="7248" href="Various.LawvereFPT.html#7248" class="Function">not-no-fp</a> <a id="7258" class="Symbol">:</a>  <a id="7261" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7263" class="Symbol">(</a><a id="7264" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7266" href="Various.LawvereFPT.html#7266" class="Bound">P</a> <a id="7268" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7270" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7272" href="Various.LawvereFPT.html#7174" class="Bound">𝓤</a> <a id="7274" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7276" href="Various.LawvereFPT.html#7266" class="Bound">P</a> <a id="7278" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7280" href="Various.LawvereFPT.html#7216" class="Function Operator">⇁</a> <a id="7282" href="Various.LawvereFPT.html#7266" class="Bound">P</a><a id="7283" class="Symbol">)</a>
  <a id="7287" href="Various.LawvereFPT.html#7248" class="Function">not-no-fp</a> <a id="7297" class="Symbol">(</a><a id="7298" href="Various.LawvereFPT.html#7298" class="Bound">P</a> <a id="7300" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7302" href="Various.LawvereFPT.html#7302" class="Bound">p</a><a id="7303" class="Symbol">)</a> <a id="7305" class="Symbol">=</a> <a id="7307" href="Various.LawvereFPT.html#5370" class="Function">¬-no-fp</a> <a id="7315" class="Symbol">(</a><a id="7316" href="Various.LawvereFPT.html#7298" class="Bound">P</a> <a id="7318" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="7324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7326" href="Various.LawvereFPT.html#7342" class="Function">q</a><a id="7327" class="Symbol">)</a>
   <a id="7332" class="Keyword">where</a>
    <a id="7342" href="Various.LawvereFPT.html#7342" class="Function">q</a> <a id="7344" class="Symbol">:</a> <a id="7346" href="Various.LawvereFPT.html#7298" class="Bound">P</a> <a id="7348" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="7354" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7356" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7358" class="Symbol">(</a><a id="7359" href="Various.LawvereFPT.html#7298" class="Bound">P</a> <a id="7361" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="7366" class="Symbol">)</a>
    <a id="7372" href="Various.LawvereFPT.html#7342" class="Function">q</a> <a id="7374" class="Symbol">=</a> <a id="7376" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="7379" href="UF.SubtypeClassifier.html#478" class="Function Operator">_holds</a> <a id="7386" href="Various.LawvereFPT.html#7302" class="Bound">p</a>

  <a id="7391" href="Various.LawvereFPT.html#7391" class="Function">cantor-theorem</a> <a id="7406" class="Symbol">:</a> <a id="7408" class="Symbol">(</a><a id="7409" href="Various.LawvereFPT.html#7409" class="Bound">A</a> <a id="7411" class="Symbol">:</a> <a id="7413" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="7415" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="7417" class="Symbol">)</a>
                 <a id="7436" class="Symbol">→</a> <a id="7438" class="Symbol">(</a><a id="7439" href="Various.LawvereFPT.html#7439" class="Bound">r</a> <a id="7441" class="Symbol">:</a> <a id="7443" href="Various.LawvereFPT.html#7409" class="Bound">A</a> <a id="7445" class="Symbol">→</a> <a id="7447" class="Symbol">(</a><a id="7448" href="Various.LawvereFPT.html#7409" class="Bound">A</a> <a id="7450" class="Symbol">→</a> <a id="7452" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7454" href="Various.LawvereFPT.html#7174" class="Bound">𝓤</a><a id="7455" class="Symbol">))</a>
                 <a id="7475" class="Symbol">→</a> <a id="7477" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="7479" href="Various.LawvereFPT.html#1584" class="Function">has-section·</a> <a id="7492" href="Various.LawvereFPT.html#7439" class="Bound">r</a>
  <a id="7496" href="Various.LawvereFPT.html#7391" class="Function">cantor-theorem</a> <a id="7511" href="Various.LawvereFPT.html#7511" class="Bound">A</a> <a id="7513" href="Various.LawvereFPT.html#7513" class="Bound">r</a> <a id="7515" class="Symbol">(</a><a id="7516" href="Various.LawvereFPT.html#7516" class="Bound">s</a> <a id="7518" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7520" href="Various.LawvereFPT.html#7520" class="Bound">rs</a><a id="7522" class="Symbol">)</a> <a id="7524" class="Symbol">=</a> <a id="7526" href="Various.LawvereFPT.html#7248" class="Function">not-no-fp</a> <a id="7536" href="Various.LawvereFPT.html#7556" class="Function">not-fp</a>
   <a id="7546" class="Keyword">where</a>
    <a id="7556" href="Various.LawvereFPT.html#7556" class="Function">not-fp</a> <a id="7563" class="Symbol">:</a> <a id="7565" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="7567" href="Various.LawvereFPT.html#7567" class="Bound">B</a> <a id="7569" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="7571" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="7573" href="Various.LawvereFPT.html#7174" class="Bound">𝓤</a> <a id="7575" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="7577" href="Various.LawvereFPT.html#7567" class="Bound">B</a> <a id="7579" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7581" href="Various.LawvereFPT.html#7216" class="Function Operator">⇁</a> <a id="7583" href="Various.LawvereFPT.html#7567" class="Bound">B</a>
    <a id="7589" href="Various.LawvereFPT.html#7556" class="Function">not-fp</a> <a id="7596" class="Symbol">=</a> <a id="7598" href="Various.LawvereFPT.html#4538" class="Function">LFPT·</a> <a id="7604" href="Various.LawvereFPT.html#7513" class="Bound">r</a> <a id="7606" class="Symbol">(</a><a id="7607" href="Various.LawvereFPT.html#7516" class="Bound">s</a> <a id="7609" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="7611" href="Various.LawvereFPT.html#7520" class="Bound">rs</a><a id="7613" class="Symbol">)</a> <a id="7615" href="Various.LawvereFPT.html#7216" class="Function Operator">⇁_</a>

<a id="7619" class="Markup">\end{code}</a><a id="7629" class="Background">

The original LFPT has surjection, rather than retraction, as an
assumption. The retraction version can be formulated and proved in
pure MLTT. To formulate the original version we consider MLTT extended
with propositional truncation, or rather just MLTT with propositional
truncation as an assumption, given as a parameter for the following
module. This time a pointwise weakening of surjection is not enough.

</a><a id="8041" class="Markup">\begin{code}</a>

<a id="8055" class="Keyword">open</a> <a id="8060" class="Keyword">import</a> <a id="8067" href="UF.PropTrunc.html" class="Module">UF.PropTrunc</a>

<a id="8081" class="Keyword">module</a> <a id="surjection-version"></a><a id="8088" href="Various.LawvereFPT.html#8088" class="Module">surjection-version</a> <a id="8107" class="Symbol">(</a><a id="8108" href="Various.LawvereFPT.html#8108" class="Bound">pt</a> <a id="8111" class="Symbol">:</a> <a id="8113" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="8144" class="Symbol">)</a> <a id="8146" class="Keyword">where</a>

 <a id="8154" class="Keyword">open</a> <a id="8159" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="8183" href="Various.LawvereFPT.html#8108" class="Bound">pt</a>
 <a id="8187" class="Keyword">open</a> <a id="8192" class="Keyword">import</a> <a id="8199" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="8221" href="Various.LawvereFPT.html#8108" class="Bound">pt</a>

 <a id="surjection-version.existential-fixed-point-property"></a><a id="8226" href="Various.LawvereFPT.html#8226" class="Function">existential-fixed-point-property</a> <a id="8259" class="Symbol">:</a> <a id="8261" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8263" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8265" class="Symbol">→</a> <a id="8267" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8269" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="8272" href="Various.LawvereFPT.html#8226" class="Function">existential-fixed-point-property</a> <a id="8305" href="Various.LawvereFPT.html#8305" class="Bound">X</a> <a id="8307" class="Symbol">=</a> <a id="8309" class="Symbol">(</a><a id="8310" href="Various.LawvereFPT.html#8310" class="Bound">f</a> <a id="8312" class="Symbol">:</a> <a id="8314" href="Various.LawvereFPT.html#8305" class="Bound">X</a> <a id="8316" class="Symbol">→</a> <a id="8318" href="Various.LawvereFPT.html#8305" class="Bound">X</a><a id="8319" class="Symbol">)</a> <a id="8321" class="Symbol">→</a> <a id="8323" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="8325" href="Various.LawvereFPT.html#8325" class="Bound">x</a> <a id="8327" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="8329" href="Various.LawvereFPT.html#8305" class="Bound">X</a> <a id="8331" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="8333" href="Various.LawvereFPT.html#8325" class="Bound">x</a> <a id="8335" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8337" href="Various.LawvereFPT.html#8310" class="Bound">f</a> <a id="8339" href="Various.LawvereFPT.html#8325" class="Bound">x</a>


 <a id="surjection-version.LFPT"></a><a id="8344" href="Various.LawvereFPT.html#8344" class="Function">LFPT</a> <a id="8349" class="Symbol">:</a> <a id="8351" class="Symbol">{</a><a id="8352" href="Various.LawvereFPT.html#8352" class="Bound">A</a> <a id="8354" class="Symbol">:</a> <a id="8356" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="8358" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8360" class="Symbol">}</a> <a id="8362" class="Symbol">{</a><a id="8363" href="Various.LawvereFPT.html#8363" class="Bound">X</a> <a id="8365" class="Symbol">:</a> <a id="8367" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="8369" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="8371" class="Symbol">}</a> <a id="8373" class="Symbol">(</a><a id="8374" href="Various.LawvereFPT.html#8374" class="Bound">φ</a> <a id="8376" class="Symbol">:</a> <a id="8378" href="Various.LawvereFPT.html#8352" class="Bound">A</a> <a id="8380" class="Symbol">→</a> <a id="8382" class="Symbol">(</a><a id="8383" href="Various.LawvereFPT.html#8352" class="Bound">A</a> <a id="8385" class="Symbol">→</a> <a id="8387" href="Various.LawvereFPT.html#8363" class="Bound">X</a><a id="8388" class="Symbol">))</a>
      <a id="8397" class="Symbol">→</a> <a id="8399" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="8413" href="Various.LawvereFPT.html#8374" class="Bound">φ</a>
      <a id="8421" class="Symbol">→</a> <a id="8423" href="Various.LawvereFPT.html#8226" class="Function">existential-fixed-point-property</a> <a id="8456" href="Various.LawvereFPT.html#8363" class="Bound">X</a>
 <a id="8459" href="Various.LawvereFPT.html#8344" class="Function">LFPT</a> <a id="8464" class="Symbol">{</a><a id="8465" href="Various.LawvereFPT.html#8465" class="Bound">𝓤</a><a id="8466" class="Symbol">}</a> <a id="8468" class="Symbol">{</a><a id="8469" href="Various.LawvereFPT.html#8469" class="Bound">𝓥</a><a id="8470" class="Symbol">}</a> <a id="8472" class="Symbol">{</a><a id="8473" href="Various.LawvereFPT.html#8473" class="Bound">A</a><a id="8474" class="Symbol">}</a> <a id="8476" class="Symbol">{</a><a id="8477" href="Various.LawvereFPT.html#8477" class="Bound">X</a><a id="8478" class="Symbol">}</a> <a id="8480" href="Various.LawvereFPT.html#8480" class="Bound">φ</a> <a id="8482" href="Various.LawvereFPT.html#8482" class="Bound">s</a> <a id="8484" href="Various.LawvereFPT.html#8484" class="Bound">f</a> <a id="8486" class="Symbol">=</a> <a id="8488" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="8499" href="Various.LawvereFPT.html#8584" class="Function">γ</a> <a id="8501" href="Various.LawvereFPT.html#8547" class="Function">e</a>
  <a id="8505" class="Keyword">where</a>
   <a id="8514" href="Various.LawvereFPT.html#8514" class="Function">g</a> <a id="8516" class="Symbol">:</a> <a id="8518" href="Various.LawvereFPT.html#8473" class="Bound">A</a> <a id="8520" class="Symbol">→</a> <a id="8522" href="Various.LawvereFPT.html#8477" class="Bound">X</a>
   <a id="8527" href="Various.LawvereFPT.html#8514" class="Function">g</a> <a id="8529" href="Various.LawvereFPT.html#8529" class="Bound">a</a> <a id="8531" class="Symbol">=</a> <a id="8533" href="Various.LawvereFPT.html#8484" class="Bound">f</a> <a id="8535" class="Symbol">(</a><a id="8536" href="Various.LawvereFPT.html#8480" class="Bound">φ</a> <a id="8538" href="Various.LawvereFPT.html#8529" class="Bound">a</a> <a id="8540" href="Various.LawvereFPT.html#8529" class="Bound">a</a><a id="8541" class="Symbol">)</a>

   <a id="8547" href="Various.LawvereFPT.html#8547" class="Function">e</a> <a id="8549" class="Symbol">:</a> <a id="8551" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="8553" href="Various.LawvereFPT.html#8553" class="Bound">a</a> <a id="8555" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="8557" href="Various.LawvereFPT.html#8473" class="Bound">A</a> <a id="8559" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="8561" href="Various.LawvereFPT.html#8480" class="Bound">φ</a> <a id="8563" href="Various.LawvereFPT.html#8553" class="Bound">a</a> <a id="8565" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8567" href="Various.LawvereFPT.html#8514" class="Function">g</a>
   <a id="8572" href="Various.LawvereFPT.html#8547" class="Function">e</a> <a id="8574" class="Symbol">=</a> <a id="8576" href="Various.LawvereFPT.html#8482" class="Bound">s</a> <a id="8578" href="Various.LawvereFPT.html#8514" class="Function">g</a>

   <a id="8584" href="Various.LawvereFPT.html#8584" class="Function">γ</a> <a id="8586" class="Symbol">:</a> <a id="8588" class="Symbol">(</a><a id="8589" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8591" href="Various.LawvereFPT.html#8591" class="Bound">a</a> <a id="8593" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8595" href="Various.LawvereFPT.html#8473" class="Bound">A</a> <a id="8597" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8599" href="Various.LawvereFPT.html#8480" class="Bound">φ</a> <a id="8601" href="Various.LawvereFPT.html#8591" class="Bound">a</a> <a id="8603" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8605" href="Various.LawvereFPT.html#8514" class="Function">g</a><a id="8606" class="Symbol">)</a> <a id="8608" class="Symbol">→</a> <a id="8610" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="8612" href="Various.LawvereFPT.html#8612" class="Bound">x</a> <a id="8614" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="8616" href="Various.LawvereFPT.html#8477" class="Bound">X</a> <a id="8618" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="8620" href="Various.LawvereFPT.html#8612" class="Bound">x</a> <a id="8622" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8624" href="Various.LawvereFPT.html#8484" class="Bound">f</a> <a id="8626" href="Various.LawvereFPT.html#8612" class="Bound">x</a>
   <a id="8631" href="Various.LawvereFPT.html#8584" class="Function">γ</a> <a id="8633" class="Symbol">(</a><a id="8634" href="Various.LawvereFPT.html#8634" class="Bound">a</a> <a id="8636" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8638" href="Various.LawvereFPT.html#8638" class="Bound">q</a><a id="8639" class="Symbol">)</a> <a id="8641" class="Symbol">=</a> <a id="8643" href="Various.LawvereFPT.html#8664" class="Function">x</a> <a id="8645" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="8647" href="Various.LawvereFPT.html#8691" class="Function">p</a>
    <a id="8653" class="Keyword">where</a>
     <a id="8664" href="Various.LawvereFPT.html#8664" class="Function">x</a> <a id="8666" class="Symbol">:</a> <a id="8668" href="Various.LawvereFPT.html#8477" class="Bound">X</a>
     <a id="8675" href="Various.LawvereFPT.html#8664" class="Function">x</a> <a id="8677" class="Symbol">=</a> <a id="8679" href="Various.LawvereFPT.html#8480" class="Bound">φ</a> <a id="8681" href="Various.LawvereFPT.html#8634" class="Bound">a</a> <a id="8683" href="Various.LawvereFPT.html#8634" class="Bound">a</a>

     <a id="8691" href="Various.LawvereFPT.html#8691" class="Function">p</a> <a id="8693" class="Symbol">:</a> <a id="8695" href="Various.LawvereFPT.html#8664" class="Function">x</a> <a id="8697" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="8699" href="Various.LawvereFPT.html#8484" class="Bound">f</a> <a id="8701" href="Various.LawvereFPT.html#8664" class="Function">x</a>
     <a id="8708" href="Various.LawvereFPT.html#8691" class="Function">p</a> <a id="8710" class="Symbol">=</a> <a id="8712" href="Various.LawvereFPT.html#8664" class="Function">x</a>         <a id="8722" href="MLTT.Id.html#3241" class="Function Operator">＝⟨by-definition⟩</a>
         <a id="8748" href="Various.LawvereFPT.html#8480" class="Bound">φ</a> <a id="8750" href="Various.LawvereFPT.html#8634" class="Bound">a</a> <a id="8752" href="Various.LawvereFPT.html#8634" class="Bound">a</a>     <a id="8758" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="8761" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="8764" class="Symbol">(λ</a> <a id="8767" href="Various.LawvereFPT.html#8767" class="Bound">-</a> <a id="8769" class="Symbol">→</a> <a id="8771" href="Various.LawvereFPT.html#8767" class="Bound">-</a> <a id="8773" href="Various.LawvereFPT.html#8634" class="Bound">a</a><a id="8774" class="Symbol">)</a> <a id="8776" href="Various.LawvereFPT.html#8638" class="Bound">q</a> <a id="8778" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
         <a id="8789" href="Various.LawvereFPT.html#8514" class="Function">g</a> <a id="8791" href="Various.LawvereFPT.html#8634" class="Bound">a</a>       <a id="8799" href="MLTT.Id.html#3241" class="Function Operator">＝⟨by-definition⟩</a>
         <a id="8825" href="Various.LawvereFPT.html#8484" class="Bound">f</a> <a id="8827" href="Various.LawvereFPT.html#8664" class="Function">x</a>       <a id="8835" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="8838" class="Markup">\end{code}</a><a id="8848" class="Background">

 So in this version of LFPT we have a weaker hypothesis for the
 theorem, but we need a stronger language to formulate and prove it,
 or else an additional hypothesis of the existence of propositional
 truncations.

 For the following theorem, we use both the surjection version and the
 retraction version of LFPT.

</a><a id="9167" class="Markup">\begin{code}</a>

 <a id="surjection-version.cantor-theorem-for-universes"></a><a id="9182" href="Various.LawvereFPT.html#9182" class="Function">cantor-theorem-for-universes</a> <a id="9211" class="Symbol">:</a> <a id="9213" class="Symbol">(</a><a id="9214" href="Various.LawvereFPT.html#9214" class="Bound">A</a> <a id="9216" class="Symbol">:</a> <a id="9218" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9220" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9222" class="Symbol">)</a>
                                <a id="9256" class="Symbol">(</a><a id="9257" href="Various.LawvereFPT.html#9257" class="Bound">φ</a> <a id="9259" class="Symbol">:</a> <a id="9261" href="Various.LawvereFPT.html#9214" class="Bound">A</a> <a id="9263" class="Symbol">→</a> <a id="9265" class="Symbol">(</a><a id="9266" href="Various.LawvereFPT.html#9214" class="Bound">A</a> <a id="9268" class="Symbol">→</a> <a id="9270" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9272" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9274" class="Symbol">))</a>
                              <a id="9307" class="Symbol">→</a> <a id="9309" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="9323" href="Various.LawvereFPT.html#9257" class="Bound">φ</a>
                              <a id="9355" class="Symbol">→</a> <a id="9357" class="Symbol">(</a><a id="9358" href="Various.LawvereFPT.html#9358" class="Bound">X</a> <a id="9360" class="Symbol">:</a> <a id="9362" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9364" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9366" class="Symbol">)</a> <a id="9368" class="Symbol">→</a> <a id="9370" href="Various.LawvereFPT.html#8226" class="Function">existential-fixed-point-property</a> <a id="9403" href="Various.LawvereFPT.html#9358" class="Bound">X</a>
 <a id="9406" href="Various.LawvereFPT.html#9182" class="Function">cantor-theorem-for-universes</a> <a id="9435" class="Symbol">{</a><a id="9436" href="Various.LawvereFPT.html#9436" class="Bound">𝓥</a><a id="9437" class="Symbol">}</a> <a id="9439" class="Symbol">{</a><a id="9440" href="Various.LawvereFPT.html#9440" class="Bound">𝓤</a><a id="9441" class="Symbol">}</a> <a id="9443" href="Various.LawvereFPT.html#9443" class="Bound">A</a> <a id="9445" href="Various.LawvereFPT.html#9445" class="Bound">φ</a> <a id="9447" href="Various.LawvereFPT.html#9447" class="Bound">s</a> <a id="9449" href="Various.LawvereFPT.html#9449" class="Bound">X</a> <a id="9451" href="Various.LawvereFPT.html#9451" class="Bound">f</a> <a id="9453" class="Symbol">=</a> <a id="9455" href="UF.PropTrunc.html#1791" class="Function">∥∥-functor</a> <a id="9466" href="Various.LawvereFPT.html#9543" class="Function">g</a> <a id="9468" href="Various.LawvereFPT.html#9481" class="Function">t</a>
  <a id="9472" class="Keyword">where</a>
   <a id="9481" href="Various.LawvereFPT.html#9481" class="Function">t</a> <a id="9483" class="Symbol">:</a> <a id="9485" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="9487" href="Various.LawvereFPT.html#9487" class="Bound">B</a> <a id="9489" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="9491" href="Various.LawvereFPT.html#9440" class="Bound">𝓤</a> <a id="9493" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9495" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="9497" href="Various.LawvereFPT.html#9487" class="Bound">B</a> <a id="9499" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9501" class="Symbol">(</a><a id="9502" href="Various.LawvereFPT.html#9487" class="Bound">B</a> <a id="9504" class="Symbol">→</a> <a id="9506" href="Various.LawvereFPT.html#9449" class="Bound">X</a><a id="9507" class="Symbol">)</a>
   <a id="9512" href="Various.LawvereFPT.html#9481" class="Function">t</a> <a id="9514" class="Symbol">=</a> <a id="9516" href="Various.LawvereFPT.html#8344" class="Function">LFPT</a> <a id="9521" href="Various.LawvereFPT.html#9445" class="Bound">φ</a> <a id="9523" href="Various.LawvereFPT.html#9447" class="Bound">s</a> <a id="9525" class="Symbol">(λ</a> <a id="9528" href="Various.LawvereFPT.html#9528" class="Bound">B</a> <a id="9530" class="Symbol">→</a> <a id="9532" href="Various.LawvereFPT.html#9528" class="Bound">B</a> <a id="9534" class="Symbol">→</a> <a id="9536" href="Various.LawvereFPT.html#9449" class="Bound">X</a><a id="9537" class="Symbol">)</a>

   <a id="9543" href="Various.LawvereFPT.html#9543" class="Function">g</a> <a id="9545" class="Symbol">:</a> <a id="9547" class="Symbol">(</a><a id="9548" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9550" href="Various.LawvereFPT.html#9550" class="Bound">B</a> <a id="9552" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9554" href="Various.LawvereFPT.html#9440" class="Bound">𝓤</a> <a id="9556" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9558" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9560" href="Various.LawvereFPT.html#9550" class="Bound">B</a> <a id="9562" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9564" class="Symbol">(</a><a id="9565" href="Various.LawvereFPT.html#9550" class="Bound">B</a> <a id="9567" class="Symbol">→</a> <a id="9569" href="Various.LawvereFPT.html#9449" class="Bound">X</a><a id="9570" class="Symbol">))</a> <a id="9573" class="Symbol">→</a> <a id="9575" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="9577" href="Various.LawvereFPT.html#9577" class="Bound">x</a> <a id="9579" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="9581" href="Various.LawvereFPT.html#9449" class="Bound">X</a> <a id="9583" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="9585" href="Various.LawvereFPT.html#9577" class="Bound">x</a> <a id="9587" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9589" href="Various.LawvereFPT.html#9451" class="Bound">f</a> <a id="9591" href="Various.LawvereFPT.html#9577" class="Bound">x</a>
   <a id="9596" href="Various.LawvereFPT.html#9543" class="Function">g</a> <a id="9598" class="Symbol">(</a><a id="9599" href="Various.LawvereFPT.html#9599" class="Bound">B</a> <a id="9601" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="9603" href="Various.LawvereFPT.html#9603" class="Bound">p</a><a id="9604" class="Symbol">)</a> <a id="9606" class="Symbol">=</a> <a id="9608" href="Various.LawvereFPT.html#5044" class="Function">retract-version.LFPT-＝</a> <a id="9631" class="Symbol">{</a><a id="9632" href="Various.LawvereFPT.html#9440" class="Bound">𝓤</a><a id="9633" class="Symbol">}</a> <a id="9635" class="Symbol">{</a><a id="9636" href="Various.LawvereFPT.html#9440" class="Bound">𝓤</a><a id="9637" class="Symbol">}</a> <a id="9639" href="Various.LawvereFPT.html#9603" class="Bound">p</a> <a id="9641" href="Various.LawvereFPT.html#9451" class="Bound">f</a>

 <a id="surjection-version.Cantor-theorem-for-universes"></a><a id="9645" href="Various.LawvereFPT.html#9645" class="Function">Cantor-theorem-for-universes</a> <a id="9674" class="Symbol">:</a> <a id="9676" class="Symbol">(</a><a id="9677" href="Various.LawvereFPT.html#9677" class="Bound">A</a> <a id="9679" class="Symbol">:</a> <a id="9681" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="9683" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9685" class="Symbol">)</a>
                                <a id="9719" class="Symbol">(</a><a id="9720" href="Various.LawvereFPT.html#9720" class="Bound">φ</a> <a id="9722" class="Symbol">:</a> <a id="9724" href="Various.LawvereFPT.html#9677" class="Bound">A</a> <a id="9726" class="Symbol">→</a> <a id="9728" class="Symbol">(</a><a id="9729" href="Various.LawvereFPT.html#9677" class="Bound">A</a> <a id="9731" class="Symbol">→</a> <a id="9733" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9735" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="9737" class="Symbol">))</a>
                              <a id="9770" class="Symbol">→</a> <a id="9772" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="9774" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="9788" href="Various.LawvereFPT.html#9720" class="Bound">φ</a>
 <a id="9791" href="Various.LawvereFPT.html#9645" class="Function">Cantor-theorem-for-universes</a> <a id="9820" href="Various.LawvereFPT.html#9820" class="Bound">A</a> <a id="9822" href="Various.LawvereFPT.html#9822" class="Bound">r</a> <a id="9824" href="Various.LawvereFPT.html#9824" class="Bound">h</a> <a id="9826" class="Symbol">=</a> <a id="9828" href="Various.LawvereFPT.html#9912" class="Function">γ</a>
  <a id="9832" class="Keyword">where</a>
   <a id="9841" href="Various.LawvereFPT.html#9841" class="Function">c</a> <a id="9843" class="Symbol">:</a> <a id="9845" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="9847" href="Various.LawvereFPT.html#9847" class="Bound">x</a> <a id="9849" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="9851" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9853" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="9855" href="Various.LawvereFPT.html#9847" class="Bound">x</a> <a id="9857" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="9859" href="Various.LawvereFPT.html#9847" class="Bound">x</a>
   <a id="9864" href="Various.LawvereFPT.html#9841" class="Function">c</a> <a id="9866" class="Symbol">=</a> <a id="9868" href="Various.LawvereFPT.html#9182" class="Function">cantor-theorem-for-universes</a> <a id="9897" href="Various.LawvereFPT.html#9820" class="Bound">A</a> <a id="9899" href="Various.LawvereFPT.html#9822" class="Bound">r</a> <a id="9901" href="Various.LawvereFPT.html#9824" class="Bound">h</a> <a id="9903" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="9905" href="MLTT.Pi.html#444" class="Function">id</a>

   <a id="9912" href="Various.LawvereFPT.html#9912" class="Function">γ</a> <a id="9914" class="Symbol">:</a> <a id="9916" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
   <a id="9921" href="Various.LawvereFPT.html#9912" class="Function">γ</a> <a id="9923" class="Symbol">=</a> <a id="9925" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="9932" class="Symbol">(</a><a id="9933" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="9940" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="9950" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="9954" href="Various.LawvereFPT.html#9841" class="Function">c</a><a id="9955" class="Symbol">)</a>

 <a id="surjection-version.cantor-theorem"></a><a id="9959" href="Various.LawvereFPT.html#9959" class="Function">cantor-theorem</a> <a id="9974" class="Symbol">:</a> <a id="9976" href="UF.FunExt.html#851" class="Function">funext</a> <a id="9983" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="9985" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a>
                <a id="10004" class="Symbol">→</a> <a id="10006" class="Symbol">(</a><a id="10007" href="Various.LawvereFPT.html#10007" class="Bound">A</a> <a id="10009" class="Symbol">:</a> <a id="10011" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="10013" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="10015" class="Symbol">)</a>
                  <a id="10035" class="Symbol">(</a><a id="10036" href="Various.LawvereFPT.html#10036" class="Bound">φ</a> <a id="10038" class="Symbol">:</a> <a id="10040" href="Various.LawvereFPT.html#10007" class="Bound">A</a> <a id="10042" class="Symbol">→</a> <a id="10044" class="Symbol">(</a><a id="10045" href="Various.LawvereFPT.html#10007" class="Bound">A</a> <a id="10047" class="Symbol">→</a> <a id="10049" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="10051" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a><a id="10052" class="Symbol">))</a>
                <a id="10071" class="Symbol">→</a> <a id="10073" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10075" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="10089" href="Various.LawvereFPT.html#10036" class="Bound">φ</a>
 <a id="10092" href="Various.LawvereFPT.html#9959" class="Function">cantor-theorem</a> <a id="10107" class="Symbol">{</a><a id="10108" href="Various.LawvereFPT.html#10108" class="Bound">𝓤</a><a id="10109" class="Symbol">}</a> <a id="10111" class="Symbol">{</a><a id="10112" href="Various.LawvereFPT.html#10112" class="Bound">𝓥</a><a id="10113" class="Symbol">}</a> <a id="10115" href="Various.LawvereFPT.html#10115" class="Bound">fe</a> <a id="10118" href="Various.LawvereFPT.html#10118" class="Bound">A</a> <a id="10120" href="Various.LawvereFPT.html#10120" class="Bound">φ</a> <a id="10122" href="Various.LawvereFPT.html#10122" class="Bound">s</a> <a id="10124" class="Symbol">=</a> <a id="10126" href="Various.LawvereFPT.html#10197" class="Function">γ</a>
  <a id="10130" class="Keyword">where</a>
   <a id="10139" href="Various.LawvereFPT.html#10139" class="Function">t</a> <a id="10141" class="Symbol">:</a> <a id="10143" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="10145" href="Various.LawvereFPT.html#10145" class="Bound">B</a> <a id="10147" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="10149" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="10151" href="Various.LawvereFPT.html#10108" class="Bound">𝓤</a> <a id="10153" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="10155" href="Various.LawvereFPT.html#10145" class="Bound">B</a> <a id="10157" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10159" href="UF.SubtypeClassifier.html#2049" class="Function">not</a> <a id="10163" href="Various.LawvereFPT.html#10115" class="Bound">fe</a> <a id="10166" href="Various.LawvereFPT.html#10145" class="Bound">B</a>
   <a id="10171" href="Various.LawvereFPT.html#10139" class="Function">t</a> <a id="10173" class="Symbol">=</a> <a id="10175" href="Various.LawvereFPT.html#8344" class="Function">LFPT</a> <a id="10180" href="Various.LawvereFPT.html#10120" class="Bound">φ</a> <a id="10182" href="Various.LawvereFPT.html#10122" class="Bound">s</a> <a id="10184" class="Symbol">(</a><a id="10185" href="UF.SubtypeClassifier.html#2049" class="Function">not</a> <a id="10189" href="Various.LawvereFPT.html#10115" class="Bound">fe</a><a id="10191" class="Symbol">)</a>

   <a id="10197" href="Various.LawvereFPT.html#10197" class="Function">γ</a> <a id="10199" class="Symbol">:</a> <a id="10201" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
   <a id="10206" href="Various.LawvereFPT.html#10197" class="Function">γ</a> <a id="10208" class="Symbol">=</a> <a id="10210" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="10217" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="10227" class="Symbol">(</a><a id="10228" href="Various.LawvereFPT.html#7248" class="Function">retract-version.not-no-fp</a> <a id="10254" href="Various.LawvereFPT.html#10115" class="Bound">fe</a><a id="10256" class="Symbol">)</a> <a id="10258" href="Various.LawvereFPT.html#10139" class="Function">t</a>

 <a id="10262" class="Markup">\end{code}</a><a id="10272" class="Background">

 Another corollary is that the Cantor type (ℕ → 𝟚) and the Baire type
 (ℕ → ℕ) are uncountable:

 </a><a id="10372" class="Markup">\begin{code}</a>

 <a id="surjection-version.cantor-uncountable"></a><a id="10387" href="Various.LawvereFPT.html#10387" class="Function">cantor-uncountable</a> <a id="10406" class="Symbol">:</a> <a id="10408" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10410" class="Symbol">(</a><a id="10411" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10413" href="Various.LawvereFPT.html#10413" class="Bound">φ</a> <a id="10415" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10417" class="Symbol">(</a><a id="10418" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10420" class="Symbol">→</a> <a id="10422" class="Symbol">(</a><a id="10423" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10425" class="Symbol">→</a> <a id="10427" href="MLTT.Two.html#124" class="Datatype">𝟚</a><a id="10428" class="Symbol">))</a><a id="10430" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10432" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="10446" href="Various.LawvereFPT.html#10413" class="Bound">φ</a><a id="10447" class="Symbol">)</a>
 <a id="10450" href="Various.LawvereFPT.html#10387" class="Function">cantor-uncountable</a> <a id="10469" class="Symbol">(</a><a id="10470" href="Various.LawvereFPT.html#10470" class="Bound">φ</a> <a id="10472" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10474" href="Various.LawvereFPT.html#10474" class="Bound">s</a><a id="10475" class="Symbol">)</a> <a id="10477" class="Symbol">=</a> <a id="10479" href="Various.LawvereFPT.html#10554" class="Function">γ</a>
  <a id="10483" class="Keyword">where</a>
   <a id="10492" href="Various.LawvereFPT.html#10492" class="Function">t</a> <a id="10494" class="Symbol">:</a> <a id="10496" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="10498" href="Various.LawvereFPT.html#10498" class="Bound">n</a> <a id="10500" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="10502" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="10504" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="10506" href="Various.LawvereFPT.html#10498" class="Bound">n</a> <a id="10508" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10510" href="MLTT.Two-Properties.html#3732" class="Function">complement</a> <a id="10521" href="Various.LawvereFPT.html#10498" class="Bound">n</a>
   <a id="10526" href="Various.LawvereFPT.html#10492" class="Function">t</a> <a id="10528" class="Symbol">=</a> <a id="10530" href="Various.LawvereFPT.html#8344" class="Function">LFPT</a> <a id="10535" href="Various.LawvereFPT.html#10470" class="Bound">φ</a> <a id="10537" href="Various.LawvereFPT.html#10474" class="Bound">s</a> <a id="10539" href="MLTT.Two-Properties.html#3732" class="Function">complement</a>

   <a id="10554" href="Various.LawvereFPT.html#10554" class="Function">γ</a> <a id="10556" class="Symbol">:</a> <a id="10558" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
   <a id="10563" href="Various.LawvereFPT.html#10554" class="Function">γ</a> <a id="10565" class="Symbol">=</a> <a id="10567" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="10574" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="10584" class="Symbol">(</a><a id="10585" href="MLTT.Sigma.html#605" class="Function">uncurry</a> <a id="10593" href="MLTT.Two-Properties.html#4081" class="Function">complement-no-fp</a><a id="10609" class="Symbol">)</a> <a id="10611" href="Various.LawvereFPT.html#10492" class="Function">t</a>

 <a id="surjection-version.baire-uncountable"></a><a id="10615" href="Various.LawvereFPT.html#10615" class="Function">baire-uncountable</a> <a id="10633" class="Symbol">:</a> <a id="10635" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="10637" class="Symbol">(</a><a id="10638" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="10640" href="Various.LawvereFPT.html#10640" class="Bound">φ</a> <a id="10642" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="10644" class="Symbol">(</a><a id="10645" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10647" class="Symbol">→</a> <a id="10649" class="Symbol">(</a><a id="10650" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10652" class="Symbol">→</a> <a id="10654" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a><a id="10655" class="Symbol">))</a><a id="10657" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="10659" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="10673" href="Various.LawvereFPT.html#10640" class="Bound">φ</a><a id="10674" class="Symbol">)</a>
 <a id="10677" href="Various.LawvereFPT.html#10615" class="Function">baire-uncountable</a> <a id="10695" class="Symbol">(</a><a id="10696" href="Various.LawvereFPT.html#10696" class="Bound">φ</a> <a id="10698" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="10700" href="Various.LawvereFPT.html#10700" class="Bound">s</a><a id="10701" class="Symbol">)</a> <a id="10703" class="Symbol">=</a> <a id="10705" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="10712" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="10722" class="Symbol">(</a><a id="10723" href="MLTT.Sigma.html#605" class="Function">uncurry</a> <a id="10731" href="Naturals.Properties.html#556" class="Function">succ-no-fp</a><a id="10741" class="Symbol">)</a> <a id="10743" href="Various.LawvereFPT.html#10756" class="Function">t</a>
  <a id="10747" class="Keyword">where</a>
   <a id="10756" href="Various.LawvereFPT.html#10756" class="Function">t</a> <a id="10758" class="Symbol">:</a> <a id="10760" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="10762" href="Various.LawvereFPT.html#10762" class="Bound">n</a> <a id="10764" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="10766" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="10768" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="10770" href="Various.LawvereFPT.html#10762" class="Bound">n</a> <a id="10772" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="10774" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a> <a id="10779" href="Various.LawvereFPT.html#10762" class="Bound">n</a>
   <a id="10784" href="Various.LawvereFPT.html#10756" class="Function">t</a> <a id="10786" class="Symbol">=</a> <a id="10788" href="Various.LawvereFPT.html#8344" class="Function">LFPT</a> <a id="10793" href="Various.LawvereFPT.html#10696" class="Bound">φ</a> <a id="10795" href="Various.LawvereFPT.html#10700" class="Bound">s</a> <a id="10797" href="MLTT.Natural-Numbers-Type.html#123" class="InductiveConstructor">succ</a>

<a id="10803" class="Markup">\end{code}</a><a id="10813" class="Background">

The following proofs are originally due to Ingo Blechschmidt during
the Autumn School &quot;Proof and Computation&quot;, Fischbachau, 2018, after I
posed the problem of showing that the universe is uncountable to
him. This version is an adaptation jointly developed by the two of us
to use LFPT, also extended to replace &quot;discrete&quot; by &quot;set&quot; at the cost
of &quot;jumping&quot; a universe.

</a><a id="11184" class="Markup">\begin{code}</a>

<a id="11198" class="Keyword">module</a> <a id="Blechschmidt"></a><a id="11205" href="Various.LawvereFPT.html#11205" class="Module">Blechschmidt</a> <a id="11218" class="Symbol">(</a><a id="11219" href="Various.LawvereFPT.html#11219" class="Bound">pt</a> <a id="11222" class="Symbol">:</a> <a id="11224" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="11255" class="Symbol">)</a> <a id="11257" class="Keyword">where</a>

 <a id="11265" class="Keyword">open</a> <a id="11270" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="11294" href="Various.LawvereFPT.html#11219" class="Bound">pt</a>
 <a id="11298" class="Keyword">open</a> <a id="11303" class="Keyword">import</a> <a id="11310" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="11332" href="Various.LawvereFPT.html#11219" class="Bound">pt</a>
 <a id="11336" class="Keyword">open</a> <a id="11341" class="Keyword">import</a> <a id="11348" href="UF.DiscreteAndSeparated.html" class="Module">UF.DiscreteAndSeparated</a>

 <a id="Blechschmidt.Π-projection-has-section"></a><a id="11374" href="Various.LawvereFPT.html#11374" class="Function">Π-projection-has-section</a> <a id="11399" class="Symbol">:</a> <a id="11401" class="Symbol">{</a><a id="11402" href="Various.LawvereFPT.html#11402" class="Bound">X</a> <a id="11404" class="Symbol">:</a> <a id="11406" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11408" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11410" class="Symbol">}</a> <a id="11412" class="Symbol">{</a><a id="11413" href="Various.LawvereFPT.html#11413" class="Bound">Y</a> <a id="11415" class="Symbol">:</a> <a id="11417" href="Various.LawvereFPT.html#11402" class="Bound">X</a> <a id="11419" class="Symbol">→</a> <a id="11421" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11423" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11425" class="Symbol">}</a>
                            <a id="11455" class="Symbol">(</a><a id="11456" href="Various.LawvereFPT.html#11456" class="Bound">x₀</a> <a id="11459" class="Symbol">:</a> <a id="11461" href="Various.LawvereFPT.html#11402" class="Bound">X</a><a id="11462" class="Symbol">)</a>
                          <a id="11490" class="Symbol">→</a> <a id="11492" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="11504" href="Various.LawvereFPT.html#11456" class="Bound">x₀</a>
                          <a id="11533" class="Symbol">→</a> <a id="11535" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="11537" href="Various.LawvereFPT.html#11413" class="Bound">Y</a>
                          <a id="11565" class="Symbol">→</a> <a id="11567" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="11579" class="Symbol">(λ</a> <a id="11582" class="Symbol">(</a><a id="11583" href="Various.LawvereFPT.html#11583" class="Bound">f</a> <a id="11585" class="Symbol">:</a> <a id="11587" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="11589" href="Various.LawvereFPT.html#11413" class="Bound">Y</a><a id="11590" class="Symbol">)</a> <a id="11592" class="Symbol">→</a> <a id="11594" href="Various.LawvereFPT.html#11583" class="Bound">f</a> <a id="11596" href="Various.LawvereFPT.html#11456" class="Bound">x₀</a><a id="11598" class="Symbol">)</a>
 <a id="11601" href="Various.LawvereFPT.html#11374" class="Function">Π-projection-has-section</a> <a id="11626" class="Symbol">{</a><a id="11627" href="Various.LawvereFPT.html#11627" class="Bound">𝓤</a><a id="11628" class="Symbol">}</a> <a id="11630" class="Symbol">{</a><a id="11631" href="Various.LawvereFPT.html#11631" class="Bound">𝓥</a><a id="11632" class="Symbol">}</a> <a id="11634" class="Symbol">{</a><a id="11635" href="Various.LawvereFPT.html#11635" class="Bound">X</a><a id="11636" class="Symbol">}</a> <a id="11638" class="Symbol">{</a><a id="11639" href="Various.LawvereFPT.html#11639" class="Bound">Y</a><a id="11640" class="Symbol">}</a> <a id="11642" href="Various.LawvereFPT.html#11642" class="Bound">x₀</a> <a id="11645" href="Various.LawvereFPT.html#11645" class="Bound">i</a> <a id="11647" href="Various.LawvereFPT.html#11647" class="Bound">g</a> <a id="11649" class="Symbol">=</a> <a id="11651" href="Various.LawvereFPT.html#11669" class="Function">s</a> <a id="11653" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="11655" href="Various.LawvereFPT.html#11793" class="Function">rs</a>
  <a id="11660" class="Keyword">where</a>
   <a id="11669" href="Various.LawvereFPT.html#11669" class="Function">s</a> <a id="11671" class="Symbol">:</a> <a id="11673" href="Various.LawvereFPT.html#11639" class="Bound">Y</a> <a id="11675" href="Various.LawvereFPT.html#11642" class="Bound">x₀</a> <a id="11678" class="Symbol">→</a> <a id="11680" href="MLTT.Pi.html#164" class="Function">Π</a> <a id="11682" href="Various.LawvereFPT.html#11639" class="Bound">Y</a>
   <a id="11687" href="Various.LawvereFPT.html#11669" class="Function">s</a> <a id="11689" href="Various.LawvereFPT.html#11689" class="Bound">y</a> <a id="11691" href="Various.LawvereFPT.html#11691" class="Bound">x</a> <a id="11693" class="Symbol">=</a> <a id="11695" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="11701" class="Symbol">(</a><a id="11702" href="Various.LawvereFPT.html#11645" class="Bound">i</a> <a id="11704" href="Various.LawvereFPT.html#11691" class="Bound">x</a><a id="11705" class="Symbol">)</a>
            <a id="11719" class="Symbol">(λ</a> <a id="11722" class="Symbol">(</a><a id="11723" href="Various.LawvereFPT.html#11723" class="Bound">p</a> <a id="11725" class="Symbol">:</a> <a id="11727" href="Various.LawvereFPT.html#11642" class="Bound">x₀</a> <a id="11730" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11732" href="Various.LawvereFPT.html#11691" class="Bound">x</a><a id="11733" class="Symbol">)</a> <a id="11735" class="Symbol">→</a> <a id="11737" href="MLTT.Id.html#734" class="Function">transport</a> <a id="11747" href="Various.LawvereFPT.html#11639" class="Bound">Y</a> <a id="11749" href="Various.LawvereFPT.html#11723" class="Bound">p</a> <a id="11751" href="Various.LawvereFPT.html#11689" class="Bound">y</a><a id="11752" class="Symbol">)</a>
            <a id="11766" class="Symbol">(λ</a> <a id="11769" class="Symbol">(</a><a id="11770" href="Various.LawvereFPT.html#11770" class="Bound">_</a> <a id="11772" class="Symbol">:</a> <a id="11774" href="Various.LawvereFPT.html#11642" class="Bound">x₀</a> <a id="11777" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="11779" href="Various.LawvereFPT.html#11691" class="Bound">x</a><a id="11780" class="Symbol">)</a> <a id="11782" class="Symbol">→</a> <a id="11784" href="Various.LawvereFPT.html#11647" class="Bound">g</a> <a id="11786" href="Various.LawvereFPT.html#11691" class="Bound">x</a><a id="11787" class="Symbol">)</a>

   <a id="11793" href="Various.LawvereFPT.html#11793" class="Function">rs</a> <a id="11796" class="Symbol">:</a> <a id="11798" class="Symbol">(</a><a id="11799" href="Various.LawvereFPT.html#11799" class="Bound">y</a> <a id="11801" class="Symbol">:</a> <a id="11803" href="Various.LawvereFPT.html#11639" class="Bound">Y</a> <a id="11805" href="Various.LawvereFPT.html#11642" class="Bound">x₀</a><a id="11807" class="Symbol">)</a> <a id="11809" class="Symbol">→</a> <a id="11811" href="Various.LawvereFPT.html#11669" class="Function">s</a> <a id="11813" href="Various.LawvereFPT.html#11799" class="Bound">y</a> <a id="11815" href="Various.LawvereFPT.html#11642" class="Bound">x₀</a> <a id="11818" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11820" href="Various.LawvereFPT.html#11799" class="Bound">y</a>
   <a id="11825" href="Various.LawvereFPT.html#11793" class="Function">rs</a> <a id="11828" href="Various.LawvereFPT.html#11828" class="Bound">y</a> <a id="11830" class="Symbol">=</a> <a id="11832" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="11835" class="Symbol">(λ</a> <a id="11838" href="Various.LawvereFPT.html#11838" class="Bound">-</a> <a id="11840" class="Symbol">→</a> <a id="11842" href="MLTT.Plus.html#583" class="Function">Cases</a> <a id="11848" href="Various.LawvereFPT.html#11838" class="Bound">-</a> <a id="11850" class="Symbol">_</a> <a id="11852" class="Symbol">_)</a> <a id="11855" href="Various.LawvereFPT.html#11872" class="Function">a</a>
    <a id="11861" class="Keyword">where</a>
     <a id="11872" href="Various.LawvereFPT.html#11872" class="Function">a</a> <a id="11874" class="Symbol">:</a> <a id="11876" href="Various.LawvereFPT.html#11645" class="Bound">i</a> <a id="11878" href="Various.LawvereFPT.html#11642" class="Bound">x₀</a> <a id="11881" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="11883" href="MLTT.Plus-Type.html#169" class="InductiveConstructor">inl</a> <a id="11887" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
     <a id="11897" href="Various.LawvereFPT.html#11872" class="Function">a</a> <a id="11899" class="Symbol">=</a> <a id="11901" href="UF.DiscreteAndSeparated.html#18378" class="Function">isolated-inl</a> <a id="11914" href="Various.LawvereFPT.html#11642" class="Bound">x₀</a> <a id="11917" href="Various.LawvereFPT.html#11645" class="Bound">i</a> <a id="11919" href="Various.LawvereFPT.html#11642" class="Bound">x₀</a> <a id="11922" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="Blechschmidt.udr-lemma"></a><a id="11929" href="Various.LawvereFPT.html#11929" class="Function">udr-lemma</a> <a id="11939" class="Symbol">:</a> <a id="11941" class="Symbol">{</a><a id="11942" href="Various.LawvereFPT.html#11942" class="Bound">A</a> <a id="11944" class="Symbol">:</a> <a id="11946" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="11948" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11950" class="Symbol">}</a> <a id="11952" class="Symbol">(</a><a id="11953" href="Various.LawvereFPT.html#11953" class="Bound">X</a> <a id="11955" class="Symbol">:</a> <a id="11957" href="Various.LawvereFPT.html#11942" class="Bound">A</a> <a id="11959" class="Symbol">→</a> <a id="11961" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="11963" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11965" class="Symbol">)</a> <a id="11967" class="Symbol">(</a><a id="11968" href="Various.LawvereFPT.html#11968" class="Bound">B</a> <a id="11970" class="Symbol">:</a> <a id="11972" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="11974" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="11976" class="Symbol">)</a>
             <a id="11991" class="Symbol">(</a><a id="11992" href="Various.LawvereFPT.html#11992" class="Bound">a₀</a> <a id="11995" class="Symbol">:</a> <a id="11997" href="Various.LawvereFPT.html#11942" class="Bound">A</a><a id="11998" class="Symbol">)</a>
           <a id="12011" class="Symbol">→</a> <a id="12013" href="UF.DiscreteAndSeparated.html#615" class="Function">is-isolated</a> <a id="12025" href="Various.LawvereFPT.html#11992" class="Bound">a₀</a>
           <a id="12039" class="Symbol">→</a> <a id="12041" href="Various.LawvereFPT.html#11968" class="Bound">B</a>
           <a id="12054" class="Symbol">→</a> <a id="12056" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="12064" class="Symbol">((</a><a id="12066" href="Various.LawvereFPT.html#12066" class="Bound">a</a> <a id="12068" class="Symbol">:</a> <a id="12070" href="Various.LawvereFPT.html#11942" class="Bound">A</a><a id="12071" class="Symbol">)</a> <a id="12073" class="Symbol">→</a> <a id="12075" href="Various.LawvereFPT.html#11953" class="Bound">X</a> <a id="12077" href="Various.LawvereFPT.html#12066" class="Bound">a</a> <a id="12079" class="Symbol">→</a> <a id="12081" href="Various.LawvereFPT.html#11968" class="Bound">B</a><a id="12082" class="Symbol">)</a> <a id="12084" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="12087" href="Various.LawvereFPT.html#11953" class="Bound">X</a> <a id="12089" href="Various.LawvereFPT.html#11992" class="Bound">a₀</a>
           <a id="12103" class="Symbol">→</a> <a id="12105" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="12137" href="Various.LawvereFPT.html#11968" class="Bound">B</a>
 <a id="12140" href="Various.LawvereFPT.html#11929" class="Function">udr-lemma</a> <a id="12150" href="Various.LawvereFPT.html#12150" class="Bound">X</a> <a id="12152" href="Various.LawvereFPT.html#12152" class="Bound">B</a> <a id="12154" href="Various.LawvereFPT.html#12154" class="Bound">a₀</a> <a id="12157" href="Various.LawvereFPT.html#12157" class="Bound">i</a> <a id="12159" href="Various.LawvereFPT.html#12159" class="Bound">b</a> <a id="12161" href="Various.LawvereFPT.html#12161" class="Bound">ρ</a> <a id="12163" class="Symbol">=</a> <a id="12165" href="Various.LawvereFPT.html#12300" class="Function">γ</a>
  <a id="12169" class="Keyword">where</a>
   <a id="12178" href="Various.LawvereFPT.html#12178" class="Function">ρ&#39;</a> <a id="12181" class="Symbol">:</a> <a id="12183" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="12191" class="Symbol">(</a><a id="12192" href="Various.LawvereFPT.html#12150" class="Bound">X</a> <a id="12194" href="Various.LawvereFPT.html#12154" class="Bound">a₀</a> <a id="12197" class="Symbol">→</a> <a id="12199" href="Various.LawvereFPT.html#12152" class="Bound">B</a><a id="12200" class="Symbol">)</a> <a id="12202" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="12205" href="Various.LawvereFPT.html#12150" class="Bound">X</a> <a id="12207" href="Various.LawvereFPT.html#12154" class="Bound">a₀</a>
   <a id="12213" href="Various.LawvereFPT.html#12178" class="Function">ρ&#39;</a> <a id="12216" class="Symbol">=</a> <a id="12218" href="UF.Retracts.html#5143" class="Function">retracts-compose</a> <a id="12235" href="Various.LawvereFPT.html#12161" class="Bound">ρ</a> <a id="12237" class="Symbol">((λ</a> <a id="12241" href="Various.LawvereFPT.html#12241" class="Bound">f</a> <a id="12243" class="Symbol">→</a> <a id="12245" href="Various.LawvereFPT.html#12241" class="Bound">f</a> <a id="12247" href="Various.LawvereFPT.html#12154" class="Bound">a₀</a><a id="12249" class="Symbol">)</a> <a id="12251" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12253" href="Various.LawvereFPT.html#11374" class="Function">Π-projection-has-section</a> <a id="12278" href="Various.LawvereFPT.html#12154" class="Bound">a₀</a> <a id="12281" href="Various.LawvereFPT.html#12157" class="Bound">i</a> <a id="12283" class="Symbol">(λ</a> <a id="12286" href="Various.LawvereFPT.html#12286" class="Bound">a</a> <a id="12288" href="Various.LawvereFPT.html#12288" class="Bound">x</a> <a id="12290" class="Symbol">→</a> <a id="12292" href="Various.LawvereFPT.html#12159" class="Bound">b</a><a id="12293" class="Symbol">))</a>

   <a id="12300" href="Various.LawvereFPT.html#12300" class="Function">γ</a> <a id="12302" class="Symbol">:</a> <a id="12304" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="12336" href="Various.LawvereFPT.html#12152" class="Bound">B</a>
   <a id="12341" href="Various.LawvereFPT.html#12300" class="Function">γ</a> <a id="12343" class="Symbol">=</a> <a id="12345" href="Various.LawvereFPT.html#4737" class="Function">retract-version.LFPT</a> <a id="12366" href="Various.LawvereFPT.html#12178" class="Function">ρ&#39;</a>

 <a id="Blechschmidt.universe-discretely-regular&#39;"></a><a id="12371" href="Various.LawvereFPT.html#12371" class="Function">universe-discretely-regular&#39;</a> <a id="12400" class="Symbol">:</a> <a id="12402" class="Symbol">(</a><a id="12403" href="Various.LawvereFPT.html#12403" class="Bound">A</a> <a id="12405" class="Symbol">:</a> <a id="12407" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12409" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12411" class="Symbol">)</a> <a id="12413" class="Symbol">(</a><a id="12414" href="Various.LawvereFPT.html#12414" class="Bound">X</a> <a id="12416" class="Symbol">:</a> <a id="12418" href="Various.LawvereFPT.html#12403" class="Bound">A</a> <a id="12420" class="Symbol">→</a> <a id="12422" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12424" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12426" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12428" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12430" class="Symbol">)</a>
                              <a id="12462" class="Symbol">→</a> <a id="12464" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="12476" href="Various.LawvereFPT.html#12403" class="Bound">A</a>
                              <a id="12508" class="Symbol">→</a> <a id="12510" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12512" href="Various.LawvereFPT.html#12512" class="Bound">B</a> <a id="12514" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12516" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12518" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12520" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12522" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12524" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12526" class="Symbol">((</a><a id="12528" href="Various.LawvereFPT.html#12528" class="Bound">a</a> <a id="12530" class="Symbol">:</a> <a id="12532" href="Various.LawvereFPT.html#12403" class="Bound">A</a><a id="12533" class="Symbol">)</a> <a id="12535" class="Symbol">→</a> <a id="12537" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12539" class="Symbol">(</a><a id="12540" href="Various.LawvereFPT.html#12414" class="Bound">X</a> <a id="12542" href="Various.LawvereFPT.html#12528" class="Bound">a</a> <a id="12544" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12546" href="Various.LawvereFPT.html#12512" class="Bound">B</a><a id="12547" class="Symbol">))</a>
 <a id="12551" href="Various.LawvereFPT.html#12371" class="Function">universe-discretely-regular&#39;</a> <a id="12580" class="Symbol">{</a><a id="12581" href="Various.LawvereFPT.html#12581" class="Bound">𝓤</a><a id="12582" class="Symbol">}</a> <a id="12584" class="Symbol">{</a><a id="12585" href="Various.LawvereFPT.html#12585" class="Bound">𝓥</a><a id="12586" class="Symbol">}</a> <a id="12588" href="Various.LawvereFPT.html#12588" class="Bound">A</a> <a id="12590" href="Various.LawvereFPT.html#12590" class="Bound">X</a> <a id="12592" href="Various.LawvereFPT.html#12592" class="Bound">d</a>  <a id="12595" class="Symbol">=</a> <a id="12597" href="Various.LawvereFPT.html#12881" class="Function">γ</a>
   <a id="12602" class="Keyword">where</a>
    <a id="12612" href="Various.LawvereFPT.html#12612" class="Function">B</a> <a id="12614" class="Symbol">:</a> <a id="12616" href="Various.LawvereFPT.html#12581" class="Bound">𝓤</a> <a id="12618" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12620" href="Various.LawvereFPT.html#12585" class="Bound">𝓥</a> <a id="12622" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="12628" href="Various.LawvereFPT.html#12612" class="Function">B</a> <a id="12630" class="Symbol">=</a> <a id="12632" class="Symbol">(</a><a id="12633" href="Various.LawvereFPT.html#12633" class="Bound">a</a> <a id="12635" class="Symbol">:</a> <a id="12637" href="Various.LawvereFPT.html#12588" class="Bound">A</a><a id="12638" class="Symbol">)</a> <a id="12640" class="Symbol">→</a> <a id="12642" href="Various.LawvereFPT.html#12590" class="Bound">X</a> <a id="12644" href="Various.LawvereFPT.html#12633" class="Bound">a</a> <a id="12646" class="Symbol">→</a> <a id="12648" href="MLTT.Two.html#124" class="Datatype">𝟚</a>

    <a id="12655" href="Various.LawvereFPT.html#12655" class="Function">φ</a> <a id="12657" class="Symbol">:</a> <a id="12659" class="Symbol">(</a><a id="12660" href="Various.LawvereFPT.html#12660" class="Bound">a</a> <a id="12662" class="Symbol">:</a> <a id="12664" href="Various.LawvereFPT.html#12588" class="Bound">A</a><a id="12665" class="Symbol">)</a> <a id="12667" class="Symbol">→</a> <a id="12669" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12671" class="Symbol">(</a><a id="12672" href="Various.LawvereFPT.html#12590" class="Bound">X</a> <a id="12674" href="Various.LawvereFPT.html#12660" class="Bound">a</a> <a id="12676" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12678" href="Various.LawvereFPT.html#12612" class="Function">B</a><a id="12679" class="Symbol">)</a>
    <a id="12685" href="Various.LawvereFPT.html#12655" class="Function">φ</a> <a id="12687" href="Various.LawvereFPT.html#12687" class="Bound">a</a> <a id="12689" href="Various.LawvereFPT.html#12689" class="Bound">p</a> <a id="12691" class="Symbol">=</a> <a id="12693" href="MLTT.Sigma.html#605" class="Function">uncurry</a> <a id="12701" href="MLTT.Two-Properties.html#4081" class="Function">complement-no-fp</a> <a id="12718" class="Symbol">(</a><a id="12719" href="Various.LawvereFPT.html#12802" class="Function">δ</a> <a id="12721" href="MLTT.Two-Properties.html#3732" class="Function">complement</a><a id="12731" class="Symbol">)</a>
     <a id="12738" class="Keyword">where</a>
      <a id="12750" href="Various.LawvereFPT.html#12750" class="Function">ρ</a> <a id="12752" class="Symbol">:</a> <a id="12754" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="12762" href="Various.LawvereFPT.html#12612" class="Function">B</a> <a id="12764" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="12767" class="Symbol">(</a><a id="12768" href="Various.LawvereFPT.html#12590" class="Bound">X</a> <a id="12770" href="Various.LawvereFPT.html#12687" class="Bound">a</a><a id="12771" class="Symbol">)</a>
      <a id="12779" href="Various.LawvereFPT.html#12750" class="Function">ρ</a> <a id="12781" class="Symbol">=</a> <a id="12783" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="12793" href="Various.LawvereFPT.html#12689" class="Bound">p</a>

      <a id="12802" href="Various.LawvereFPT.html#12802" class="Function">δ</a> <a id="12804" class="Symbol">:</a> <a id="12806" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="12838" href="MLTT.Two.html#124" class="Datatype">𝟚</a>
      <a id="12846" href="Various.LawvereFPT.html#12802" class="Function">δ</a> <a id="12848" class="Symbol">=</a> <a id="12850" href="Various.LawvereFPT.html#11929" class="Function">udr-lemma</a> <a id="12860" href="Various.LawvereFPT.html#12590" class="Bound">X</a> <a id="12862" href="MLTT.Two.html#124" class="Datatype">𝟚</a> <a id="12864" href="Various.LawvereFPT.html#12687" class="Bound">a</a> <a id="12866" class="Symbol">(</a><a id="12867" href="Various.LawvereFPT.html#12592" class="Bound">d</a> <a id="12869" href="Various.LawvereFPT.html#12687" class="Bound">a</a><a id="12870" class="Symbol">)</a> <a id="12872" href="MLTT.Two.html#140" class="InductiveConstructor">₀</a> <a id="12874" href="Various.LawvereFPT.html#12750" class="Function">ρ</a>

    <a id="12881" href="Various.LawvereFPT.html#12881" class="Function">γ</a> <a id="12883" class="Symbol">:</a> <a id="12885" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="12887" href="Various.LawvereFPT.html#12887" class="Bound">B</a> <a id="12889" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="12891" href="Various.LawvereFPT.html#12581" class="Bound">𝓤</a> <a id="12893" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12895" href="Various.LawvereFPT.html#12585" class="Bound">𝓥</a> <a id="12897" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12899" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="12901" class="Symbol">((</a><a id="12903" href="Various.LawvereFPT.html#12903" class="Bound">a</a> <a id="12905" class="Symbol">:</a> <a id="12907" href="Various.LawvereFPT.html#12588" class="Bound">A</a><a id="12908" class="Symbol">)</a> <a id="12910" class="Symbol">→</a> <a id="12912" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="12914" class="Symbol">(</a><a id="12915" href="Various.LawvereFPT.html#12590" class="Bound">X</a> <a id="12917" href="Various.LawvereFPT.html#12903" class="Bound">a</a> <a id="12919" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="12921" href="Various.LawvereFPT.html#12887" class="Bound">B</a><a id="12922" class="Symbol">))</a>
    <a id="12929" href="Various.LawvereFPT.html#12881" class="Function">γ</a> <a id="12931" class="Symbol">=</a> <a id="12933" href="Various.LawvereFPT.html#12612" class="Function">B</a> <a id="12935" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="12937" href="Various.LawvereFPT.html#12655" class="Function">φ</a>

 <a id="Blechschmidt.universe-discretely-regular"></a><a id="12941" href="Various.LawvereFPT.html#12941" class="Function">universe-discretely-regular</a> <a id="12969" class="Symbol">:</a> <a id="12971" class="Symbol">{</a><a id="12972" href="Various.LawvereFPT.html#12972" class="Bound">A</a> <a id="12974" class="Symbol">:</a> <a id="12976" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12978" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12980" class="Symbol">}</a> <a id="12982" class="Symbol">(</a><a id="12983" href="Various.LawvereFPT.html#12983" class="Bound">X</a> <a id="12985" class="Symbol">:</a> <a id="12987" href="Various.LawvereFPT.html#12972" class="Bound">A</a> <a id="12989" class="Symbol">→</a> <a id="12991" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="12993" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="12995" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="12997" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="12999" class="Symbol">)</a>
                             <a id="13030" class="Symbol">→</a> <a id="13032" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="13044" href="Various.LawvereFPT.html#12972" class="Bound">A</a>
                             <a id="13075" class="Symbol">→</a> <a id="13077" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13079" href="Various.LawvereFPT.html#13079" class="Bound">B</a> <a id="13081" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13083" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13085" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13087" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13089" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13091" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13093" class="Symbol">((</a><a id="13095" href="Various.LawvereFPT.html#13095" class="Bound">a</a> <a id="13097" class="Symbol">:</a> <a id="13099" href="Various.LawvereFPT.html#12972" class="Bound">A</a><a id="13100" class="Symbol">)</a> <a id="13102" class="Symbol">→</a> <a id="13104" href="Various.LawvereFPT.html#12983" class="Bound">X</a> <a id="13106" href="Various.LawvereFPT.html#13095" class="Bound">a</a> <a id="13108" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13110" href="Various.LawvereFPT.html#13079" class="Bound">B</a><a id="13111" class="Symbol">)</a>
 <a id="13114" href="Various.LawvereFPT.html#12941" class="Function">universe-discretely-regular</a> <a id="13142" class="Symbol">{</a><a id="13143" href="Various.LawvereFPT.html#13143" class="Bound">𝓤</a><a id="13144" class="Symbol">}</a> <a id="13146" class="Symbol">{</a><a id="13147" href="Various.LawvereFPT.html#13147" class="Bound">𝓥</a><a id="13148" class="Symbol">}</a> <a id="13150" class="Symbol">{</a><a id="13151" href="Various.LawvereFPT.html#13151" class="Bound">A</a><a id="13152" class="Symbol">}</a> <a id="13154" href="Various.LawvereFPT.html#13154" class="Bound">X</a> <a id="13156" href="Various.LawvereFPT.html#13156" class="Bound">d</a> <a id="13158" class="Symbol">=</a> <a id="13160" href="Various.LawvereFPT.html#13333" class="Function">γ</a>
  <a id="13164" class="Keyword">where</a>
   <a id="13173" href="Various.LawvereFPT.html#13173" class="Function">δ</a> <a id="13175" class="Symbol">:</a> <a id="13177" class="Symbol">(</a><a id="13178" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13180" href="Various.LawvereFPT.html#13180" class="Bound">B</a> <a id="13182" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13184" href="Various.LawvereFPT.html#13143" class="Bound">𝓤</a> <a id="13186" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13188" href="Various.LawvereFPT.html#13147" class="Bound">𝓥</a> <a id="13190" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13192" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13194" class="Symbol">((</a><a id="13196" href="Various.LawvereFPT.html#13196" class="Bound">a</a> <a id="13198" class="Symbol">:</a> <a id="13200" href="Various.LawvereFPT.html#13151" class="Bound">A</a><a id="13201" class="Symbol">)</a> <a id="13203" class="Symbol">→</a> <a id="13205" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13207" class="Symbol">(</a><a id="13208" href="Various.LawvereFPT.html#13154" class="Bound">X</a> <a id="13210" href="Various.LawvereFPT.html#13196" class="Bound">a</a> <a id="13212" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="13214" href="Various.LawvereFPT.html#13180" class="Bound">B</a><a id="13215" class="Symbol">)))</a>
     <a id="13224" class="Symbol">→</a> <a id="13226" class="Symbol">(</a><a id="13227" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13229" href="Various.LawvereFPT.html#13229" class="Bound">B</a> <a id="13231" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13233" href="Various.LawvereFPT.html#13143" class="Bound">𝓤</a> <a id="13235" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13237" href="Various.LawvereFPT.html#13147" class="Bound">𝓥</a> <a id="13239" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13241" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13243" class="Symbol">((</a><a id="13245" href="Various.LawvereFPT.html#13245" class="Bound">a</a> <a id="13247" class="Symbol">:</a> <a id="13249" href="Various.LawvereFPT.html#13151" class="Bound">A</a><a id="13250" class="Symbol">)</a> <a id="13252" class="Symbol">→</a> <a id="13254" href="Various.LawvereFPT.html#13154" class="Bound">X</a> <a id="13256" href="Various.LawvereFPT.html#13245" class="Bound">a</a> <a id="13258" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13260" href="Various.LawvereFPT.html#13229" class="Bound">B</a><a id="13261" class="Symbol">))</a>
   <a id="13267" href="Various.LawvereFPT.html#13173" class="Function">δ</a> <a id="13269" class="Symbol">(</a><a id="13270" href="Various.LawvereFPT.html#13270" class="Bound">B</a> <a id="13272" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13274" href="Various.LawvereFPT.html#13274" class="Bound">φ</a><a id="13275" class="Symbol">)</a> <a id="13277" class="Symbol">=</a> <a id="13279" href="Various.LawvereFPT.html#13270" class="Bound">B</a> <a id="13281" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="13283" class="Symbol">(λ</a> <a id="13286" href="Various.LawvereFPT.html#13286" class="Bound">a</a> <a id="13288" class="Symbol">→</a> <a id="13290" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="13305" class="Symbol">(</a><a id="13306" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="13313" class="Symbol">(</a><a id="13314" href="Various.LawvereFPT.html#13154" class="Bound">X</a> <a id="13316" href="Various.LawvereFPT.html#13286" class="Bound">a</a><a id="13317" class="Symbol">)</a> <a id="13319" href="Various.LawvereFPT.html#13270" class="Bound">B</a><a id="13320" class="Symbol">)</a> <a id="13322" class="Symbol">(</a><a id="13323" href="Various.LawvereFPT.html#13274" class="Bound">φ</a> <a id="13325" href="Various.LawvereFPT.html#13286" class="Bound">a</a><a id="13326" class="Symbol">))</a>

   <a id="13333" href="Various.LawvereFPT.html#13333" class="Function">γ</a> <a id="13335" class="Symbol">:</a> <a id="13337" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13339" href="Various.LawvereFPT.html#13339" class="Bound">B</a> <a id="13341" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13343" href="Various.LawvereFPT.html#13143" class="Bound">𝓤</a> <a id="13345" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13347" href="Various.LawvereFPT.html#13147" class="Bound">𝓥</a> <a id="13349" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13351" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13353" class="Symbol">((</a><a id="13355" href="Various.LawvereFPT.html#13355" class="Bound">a</a> <a id="13357" class="Symbol">:</a> <a id="13359" href="Various.LawvereFPT.html#13151" class="Bound">A</a><a id="13360" class="Symbol">)</a> <a id="13362" class="Symbol">→</a> <a id="13364" href="Various.LawvereFPT.html#13154" class="Bound">X</a> <a id="13366" href="Various.LawvereFPT.html#13355" class="Bound">a</a> <a id="13368" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13370" href="Various.LawvereFPT.html#13339" class="Bound">B</a><a id="13371" class="Symbol">)</a>
   <a id="13376" href="Various.LawvereFPT.html#13333" class="Function">γ</a> <a id="13378" class="Symbol">=</a> <a id="13380" href="Various.LawvereFPT.html#13173" class="Function">δ</a> <a id="13382" class="Symbol">(</a><a id="13383" href="Various.LawvereFPT.html#12371" class="Function">universe-discretely-regular&#39;</a> <a id="13412" class="Symbol">{</a><a id="13413" href="Various.LawvereFPT.html#13143" class="Bound">𝓤</a><a id="13414" class="Symbol">}</a> <a id="13416" class="Symbol">{</a><a id="13417" href="Various.LawvereFPT.html#13147" class="Bound">𝓥</a><a id="13418" class="Symbol">}</a> <a id="13420" href="Various.LawvereFPT.html#13151" class="Bound">A</a> <a id="13422" href="Various.LawvereFPT.html#13154" class="Bound">X</a> <a id="13424" href="Various.LawvereFPT.html#13156" class="Bound">d</a><a id="13425" class="Symbol">)</a>


 <a id="Blechschmidt.Universe-discretely-regular"></a><a id="13430" href="Various.LawvereFPT.html#13430" class="Function">Universe-discretely-regular</a> <a id="13458" class="Symbol">:</a> <a id="13460" class="Symbol">{</a><a id="13461" href="Various.LawvereFPT.html#13461" class="Bound">A</a> <a id="13463" class="Symbol">:</a> <a id="13465" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13467" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13469" class="Symbol">}</a> <a id="13471" class="Symbol">(</a><a id="13472" href="Various.LawvereFPT.html#13472" class="Bound">X</a> <a id="13474" class="Symbol">:</a> <a id="13476" href="Various.LawvereFPT.html#13461" class="Bound">A</a> <a id="13478" class="Symbol">→</a> <a id="13480" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="13482" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13484" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="13486" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13488" class="Symbol">)</a>
                             <a id="13519" class="Symbol">→</a> <a id="13521" href="UF.DiscreteAndSeparated.html#1828" class="Function">is-discrete</a> <a id="13533" href="Various.LawvereFPT.html#13461" class="Bound">A</a>
                             <a id="13564" class="Symbol">→</a> <a id="13566" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13568" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="13582" href="Various.LawvereFPT.html#13472" class="Bound">X</a>
 <a id="13585" href="Various.LawvereFPT.html#13430" class="Function">Universe-discretely-regular</a> <a id="13613" class="Symbol">{</a><a id="13614" href="Various.LawvereFPT.html#13614" class="Bound">𝓤</a><a id="13615" class="Symbol">}</a> <a id="13617" class="Symbol">{</a><a id="13618" href="Various.LawvereFPT.html#13618" class="Bound">𝓥</a><a id="13619" class="Symbol">}</a> <a id="13621" class="Symbol">{</a><a id="13622" href="Various.LawvereFPT.html#13622" class="Bound">A</a><a id="13623" class="Symbol">}</a> <a id="13625" href="Various.LawvereFPT.html#13625" class="Bound">X</a> <a id="13627" href="Various.LawvereFPT.html#13627" class="Bound">d</a> <a id="13629" href="Various.LawvereFPT.html#13629" class="Bound">s</a> <a id="13631" class="Symbol">=</a> <a id="13633" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="13640" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="13650" href="Various.LawvereFPT.html#13854" class="Function">n</a> <a id="13652" href="Various.LawvereFPT.html#13817" class="Function">e</a>
  <a id="13656" class="Keyword">where</a>
   <a id="13665" href="Various.LawvereFPT.html#13665" class="Function">B</a> <a id="13667" class="Symbol">:</a> <a id="13669" href="Various.LawvereFPT.html#13614" class="Bound">𝓤</a> <a id="13671" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="13673" href="Various.LawvereFPT.html#13618" class="Bound">𝓥</a> <a id="13675" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="13680" href="Various.LawvereFPT.html#13665" class="Function">B</a> <a id="13682" class="Symbol">=</a> <a id="13684" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="13688" class="Symbol">(</a><a id="13689" href="Various.LawvereFPT.html#12941" class="Function">universe-discretely-regular</a> <a id="13717" class="Symbol">{</a><a id="13718" href="Various.LawvereFPT.html#13614" class="Bound">𝓤</a><a id="13719" class="Symbol">}</a> <a id="13721" class="Symbol">{</a><a id="13722" href="Various.LawvereFPT.html#13618" class="Bound">𝓥</a><a id="13723" class="Symbol">}</a> <a id="13725" class="Symbol">{</a><a id="13726" href="Various.LawvereFPT.html#13622" class="Bound">A</a><a id="13727" class="Symbol">}</a> <a id="13729" href="Various.LawvereFPT.html#13625" class="Bound">X</a> <a id="13731" href="Various.LawvereFPT.html#13627" class="Bound">d</a><a id="13732" class="Symbol">)</a>

   <a id="13738" href="Various.LawvereFPT.html#13738" class="Function">φ</a> <a id="13740" class="Symbol">:</a> <a id="13742" class="Symbol">∀</a> <a id="13744" href="Various.LawvereFPT.html#13744" class="Bound">a</a> <a id="13746" class="Symbol">→</a> <a id="13748" href="Various.LawvereFPT.html#13625" class="Bound">X</a> <a id="13750" href="Various.LawvereFPT.html#13744" class="Bound">a</a> <a id="13752" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="13754" href="Various.LawvereFPT.html#13665" class="Function">B</a>
   <a id="13759" href="Various.LawvereFPT.html#13738" class="Function">φ</a> <a id="13761" class="Symbol">=</a> <a id="13763" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="13767" class="Symbol">(</a><a id="13768" href="Various.LawvereFPT.html#12941" class="Function">universe-discretely-regular</a> <a id="13796" class="Symbol">{</a><a id="13797" href="Various.LawvereFPT.html#13614" class="Bound">𝓤</a><a id="13798" class="Symbol">}</a> <a id="13800" class="Symbol">{</a><a id="13801" href="Various.LawvereFPT.html#13618" class="Bound">𝓥</a><a id="13802" class="Symbol">}</a> <a id="13804" class="Symbol">{</a><a id="13805" href="Various.LawvereFPT.html#13622" class="Bound">A</a><a id="13806" class="Symbol">}</a> <a id="13808" href="Various.LawvereFPT.html#13625" class="Bound">X</a> <a id="13810" href="Various.LawvereFPT.html#13627" class="Bound">d</a><a id="13811" class="Symbol">)</a>

   <a id="13817" href="Various.LawvereFPT.html#13817" class="Function">e</a> <a id="13819" class="Symbol">:</a> <a id="13821" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="13823" href="Various.LawvereFPT.html#13823" class="Bound">a</a> <a id="13825" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="13827" href="Various.LawvereFPT.html#13622" class="Bound">A</a> <a id="13829" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="13831" href="Various.LawvereFPT.html#13625" class="Bound">X</a> <a id="13833" href="Various.LawvereFPT.html#13823" class="Bound">a</a> <a id="13835" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13837" href="Various.LawvereFPT.html#13665" class="Function">B</a>
   <a id="13842" href="Various.LawvereFPT.html#13817" class="Function">e</a> <a id="13844" class="Symbol">=</a> <a id="13846" href="Various.LawvereFPT.html#13629" class="Bound">s</a> <a id="13848" href="Various.LawvereFPT.html#13665" class="Function">B</a>

   <a id="13854" href="Various.LawvereFPT.html#13854" class="Function">n</a> <a id="13856" class="Symbol">:</a> <a id="13858" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13860" class="Symbol">(</a><a id="13861" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13863" href="Various.LawvereFPT.html#13863" class="Bound">a</a> <a id="13865" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13867" href="Various.LawvereFPT.html#13622" class="Bound">A</a> <a id="13869" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13871" href="Various.LawvereFPT.html#13625" class="Bound">X</a> <a id="13873" href="Various.LawvereFPT.html#13863" class="Bound">a</a> <a id="13875" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="13877" href="Various.LawvereFPT.html#13665" class="Function">B</a><a id="13878" class="Symbol">)</a>
   <a id="13883" href="Various.LawvereFPT.html#13854" class="Function">n</a> <a id="13885" class="Symbol">=</a> <a id="13887" href="MLTT.Sigma.html#605" class="Function">uncurry</a> <a id="13895" href="Various.LawvereFPT.html#13738" class="Function">φ</a>

 <a id="Blechschmidt.Universe-uncountable"></a><a id="13899" href="Various.LawvereFPT.html#13899" class="Function">Universe-uncountable</a> <a id="13920" class="Symbol">:</a> <a id="13922" class="Symbol">{</a><a id="13923" href="Various.LawvereFPT.html#13923" class="Bound">𝓤</a> <a id="13925" class="Symbol">:</a> <a id="13927" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="13935" class="Symbol">}</a> <a id="13937" class="Symbol">→</a> <a id="13939" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="13941" class="Symbol">(</a><a id="13942" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="13944" href="Various.LawvereFPT.html#13944" class="Bound">X</a> <a id="13946" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="13948" class="Symbol">(</a><a id="13949" href="MLTT.Natural-Numbers-Type.html#96" class="Datatype">ℕ</a> <a id="13951" class="Symbol">→</a> <a id="13953" href="Various.LawvereFPT.html#13923" class="Bound">𝓤</a> <a id="13955" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="13957" class="Symbol">)</a><a id="13958" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="13960" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="13974" href="Various.LawvereFPT.html#13944" class="Bound">X</a><a id="13975" class="Symbol">)</a>
 <a id="13978" href="Various.LawvereFPT.html#13899" class="Function">Universe-uncountable</a> <a id="13999" class="Symbol">(</a><a id="14000" href="Various.LawvereFPT.html#14000" class="Bound">X</a> <a id="14002" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14004" href="Various.LawvereFPT.html#14004" class="Bound">s</a><a id="14005" class="Symbol">)</a> <a id="14007" class="Symbol">=</a> <a id="14009" href="Various.LawvereFPT.html#13430" class="Function">Universe-discretely-regular</a> <a id="14037" href="Various.LawvereFPT.html#14000" class="Bound">X</a> <a id="14039" href="UF.DiscreteAndSeparated.html#2419" class="Function">ℕ-is-discrete</a> <a id="14053" href="Various.LawvereFPT.html#14004" class="Bound">s</a>

<a id="14056" class="Markup">\end{code}</a><a id="14066" class="Background">

A variation, replacing discreteness by set-hood, at the cost of
&quot;jumping a universe level&quot;.

</a><a id="14161" class="Markup">\begin{code}</a>

<a id="14175" class="Keyword">module</a> <a id="Blechschmidt&#39;"></a><a id="14182" href="Various.LawvereFPT.html#14182" class="Module">Blechschmidt&#39;</a> <a id="14196" class="Symbol">(</a><a id="14197" href="Various.LawvereFPT.html#14197" class="Bound">pt</a> <a id="14200" class="Symbol">:</a> <a id="14202" href="UF.PropTrunc.html#486" class="Record">propositional-truncations-exist</a><a id="14233" class="Symbol">)</a> <a id="14235" class="Keyword">where</a>

 <a id="14243" class="Keyword">open</a> <a id="14248" href="UF.PropTrunc.html#766" class="Module">PropositionalTruncation</a> <a id="14272" href="Various.LawvereFPT.html#14197" class="Bound">pt</a>
 <a id="14276" class="Keyword">open</a> <a id="14281" class="Keyword">import</a> <a id="14288" href="UF.ImageAndSurjection.html" class="Module">UF.ImageAndSurjection</a> <a id="14310" href="Various.LawvereFPT.html#14197" class="Bound">pt</a>

 <a id="Blechschmidt&#39;.Π-projection-has-section"></a><a id="14315" href="Various.LawvereFPT.html#14315" class="Function">Π-projection-has-section</a> <a id="14340" class="Symbol">:</a> <a id="14342" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14349" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14351" class="Symbol">((</a><a id="14353" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14355" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14357" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="14358" class="Symbol">)</a><a id="14359" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="14360" class="Symbol">)</a>
                          <a id="14388" class="Symbol">→</a> <a id="14390" href="UF.FunExt.html#851" class="Function">funext</a> <a id="14397" class="Symbol">(</a><a id="14398" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14400" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14402" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="14403" class="Symbol">)</a> <a id="14405" class="Symbol">(</a><a id="14406" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14408" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14410" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="14411" class="Symbol">)</a>
                          <a id="14439" class="Symbol">→</a> <a id="14441" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="14449" class="Symbol">(</a><a id="14450" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14452" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14454" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="14455" class="Symbol">)</a>
                          <a id="14483" class="Symbol">→</a> <a id="14485" class="Symbol">{</a><a id="14486" href="Various.LawvereFPT.html#14486" class="Bound">A</a> <a id="14488" class="Symbol">:</a> <a id="14490" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14492" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14494" class="Symbol">}</a>
                            <a id="14524" class="Symbol">{</a><a id="14525" href="Various.LawvereFPT.html#14525" class="Bound">X</a> <a id="14527" class="Symbol">:</a> <a id="14529" href="Various.LawvereFPT.html#14486" class="Bound">A</a> <a id="14531" class="Symbol">→</a> <a id="14533" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="14535" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="14537" class="Symbol">}</a>
                            <a id="14567" class="Symbol">(</a><a id="14568" href="Various.LawvereFPT.html#14568" class="Bound">a₀</a> <a id="14571" class="Symbol">:</a> <a id="14573" href="Various.LawvereFPT.html#14486" class="Bound">A</a><a id="14574" class="Symbol">)</a>
                          <a id="14602" class="Symbol">→</a> <a id="14604" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="14618" href="Various.LawvereFPT.html#14568" class="Bound">a₀</a>
                          <a id="14647" class="Symbol">→</a> <a id="14649" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="14661" class="Symbol">(λ</a> <a id="14664" class="Symbol">(</a><a id="14665" href="Various.LawvereFPT.html#14665" class="Bound">f</a> <a id="14667" class="Symbol">:</a> <a id="14669" class="Symbol">(</a><a id="14670" href="Various.LawvereFPT.html#14670" class="Bound">a</a> <a id="14672" class="Symbol">:</a> <a id="14674" href="Various.LawvereFPT.html#14486" class="Bound">A</a><a id="14675" class="Symbol">)</a> <a id="14677" class="Symbol">→</a> <a id="14679" href="Various.LawvereFPT.html#14525" class="Bound">X</a> <a id="14681" href="Various.LawvereFPT.html#14670" class="Bound">a</a> <a id="14683" class="Symbol">→</a> <a id="14685" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="14687" class="Symbol">(</a><a id="14688" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="14690" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14692" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="14693" class="Symbol">))</a> <a id="14696" class="Symbol">→</a> <a id="14698" href="Various.LawvereFPT.html#14665" class="Bound">f</a> <a id="14700" href="Various.LawvereFPT.html#14568" class="Bound">a₀</a><a id="14702" class="Symbol">)</a>
 <a id="14705" href="Various.LawvereFPT.html#14315" class="Function">Π-projection-has-section</a> <a id="14730" class="Symbol">{</a><a id="14731" href="Various.LawvereFPT.html#14731" class="Bound">𝓥</a><a id="14732" class="Symbol">}</a> <a id="14734" class="Symbol">{</a><a id="14735" href="Various.LawvereFPT.html#14735" class="Bound">𝓤</a><a id="14736" class="Symbol">}</a> <a id="14738" class="Symbol">{</a><a id="14739" href="Various.LawvereFPT.html#14739" class="Bound">𝓦</a><a id="14740" class="Symbol">}</a> <a id="14742" href="Various.LawvereFPT.html#14742" class="Bound">fe</a> <a id="14745" href="Various.LawvereFPT.html#14745" class="Bound">fe&#39;</a> <a id="14749" href="Various.LawvereFPT.html#14749" class="Bound">pe</a> <a id="14752" class="Symbol">{</a><a id="14753" href="Various.LawvereFPT.html#14753" class="Bound">A</a><a id="14754" class="Symbol">}</a> <a id="14756" class="Symbol">{</a><a id="14757" href="Various.LawvereFPT.html#14757" class="Bound">X</a><a id="14758" class="Symbol">}</a> <a id="14760" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a> <a id="14763" href="Various.LawvereFPT.html#14763" class="Bound">ishi</a> <a id="14768" class="Symbol">=</a> <a id="14770" href="Various.LawvereFPT.html#14788" class="Function">s</a> <a id="14772" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14774" href="Various.LawvereFPT.html#14914" class="Function">rs</a>
  <a id="14779" class="Keyword">where</a>
   <a id="14788" href="Various.LawvereFPT.html#14788" class="Function">s</a> <a id="14790" class="Symbol">:</a> <a id="14792" class="Symbol">(</a><a id="14793" href="Various.LawvereFPT.html#14757" class="Bound">X</a> <a id="14795" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a> <a id="14798" class="Symbol">→</a> <a id="14800" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="14802" class="Symbol">(</a><a id="14803" href="Various.LawvereFPT.html#14735" class="Bound">𝓤</a> <a id="14805" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14807" href="Various.LawvereFPT.html#14739" class="Bound">𝓦</a><a id="14808" class="Symbol">))</a> <a id="14811" class="Symbol">→</a> <a id="14813" class="Symbol">((</a><a id="14815" href="Various.LawvereFPT.html#14815" class="Bound">a</a> <a id="14817" class="Symbol">:</a> <a id="14819" href="Various.LawvereFPT.html#14753" class="Bound">A</a><a id="14820" class="Symbol">)</a> <a id="14822" class="Symbol">→</a> <a id="14824" href="Various.LawvereFPT.html#14757" class="Bound">X</a> <a id="14826" href="Various.LawvereFPT.html#14815" class="Bound">a</a> <a id="14828" class="Symbol">→</a> <a id="14830" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="14832" class="Symbol">(</a><a id="14833" href="Various.LawvereFPT.html#14735" class="Bound">𝓤</a> <a id="14835" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14837" href="Various.LawvereFPT.html#14739" class="Bound">𝓦</a><a id="14838" class="Symbol">))</a>
   <a id="14844" href="Various.LawvereFPT.html#14788" class="Function">s</a> <a id="14846" href="Various.LawvereFPT.html#14846" class="Bound">φ</a> <a id="14848" href="Various.LawvereFPT.html#14848" class="Bound">a</a> <a id="14850" href="Various.LawvereFPT.html#14850" class="Bound">x</a> <a id="14852" class="Symbol">=</a> <a id="14854" class="Symbol">(</a><a id="14855" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="14857" href="Various.LawvereFPT.html#14857" class="Bound">p</a> <a id="14859" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="14861" href="Various.LawvereFPT.html#14848" class="Bound">a</a> <a id="14863" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14865" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a> <a id="14868" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="14870" href="Various.LawvereFPT.html#14846" class="Bound">φ</a> <a id="14872" class="Symbol">(</a><a id="14873" href="MLTT.Id.html#734" class="Function">transport</a> <a id="14883" href="Various.LawvereFPT.html#14757" class="Bound">X</a> <a id="14885" href="Various.LawvereFPT.html#14857" class="Bound">p</a> <a id="14887" href="Various.LawvereFPT.html#14850" class="Bound">x</a><a id="14888" class="Symbol">)</a> <a id="14890" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="14895" class="Symbol">)</a> <a id="14897" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="14899" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a>

   <a id="14914" href="Various.LawvereFPT.html#14914" class="Function">rs</a> <a id="14917" class="Symbol">:</a> <a id="14919" class="Symbol">(</a><a id="14920" href="Various.LawvereFPT.html#14920" class="Bound">φ</a> <a id="14922" class="Symbol">:</a> <a id="14924" href="Various.LawvereFPT.html#14757" class="Bound">X</a> <a id="14926" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a> <a id="14929" class="Symbol">→</a> <a id="14931" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="14933" class="Symbol">(</a><a id="14934" href="Various.LawvereFPT.html#14735" class="Bound">𝓤</a> <a id="14936" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="14938" href="Various.LawvereFPT.html#14739" class="Bound">𝓦</a><a id="14939" class="Symbol">))</a> <a id="14942" class="Symbol">→</a> <a id="14944" href="Various.LawvereFPT.html#14788" class="Function">s</a> <a id="14946" href="Various.LawvereFPT.html#14920" class="Bound">φ</a> <a id="14948" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a> <a id="14951" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="14953" href="Various.LawvereFPT.html#14920" class="Bound">φ</a>
   <a id="14958" href="Various.LawvereFPT.html#14914" class="Function">rs</a> <a id="14961" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="14963" class="Symbol">=</a> <a id="14965" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="14973" href="Various.LawvereFPT.html#14742" class="Bound">fe</a> <a id="14976" href="Various.LawvereFPT.html#15497" class="Function">γ</a>
    <a id="14982" class="Keyword">where</a>
     <a id="14993" href="Various.LawvereFPT.html#14993" class="Function">a</a> <a id="14995" class="Symbol">:</a> <a id="14997" class="Symbol">(</a><a id="14998" href="Various.LawvereFPT.html#14998" class="Bound">x₀</a> <a id="15001" class="Symbol">:</a> <a id="15003" href="Various.LawvereFPT.html#14757" class="Bound">X</a> <a id="15005" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a><a id="15007" class="Symbol">)</a> <a id="15009" class="Symbol">→</a> <a id="15011" class="Symbol">(</a><a id="15012" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="15014" href="Various.LawvereFPT.html#15014" class="Bound">p</a> <a id="15016" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="15018" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a> <a id="15021" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15023" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a> <a id="15026" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="15028" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15030" class="Symbol">(</a><a id="15031" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15041" href="Various.LawvereFPT.html#14757" class="Bound">X</a> <a id="15043" href="Various.LawvereFPT.html#15014" class="Bound">p</a> <a id="15045" href="Various.LawvereFPT.html#14998" class="Bound">x₀</a><a id="15047" class="Symbol">)</a> <a id="15049" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="15054" class="Symbol">)</a> <a id="15056" class="Symbol">→</a> <a id="15058" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15060" href="Various.LawvereFPT.html#14998" class="Bound">x₀</a> <a id="15063" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
     <a id="15074" href="Various.LawvereFPT.html#14993" class="Function">a</a> <a id="15076" href="Various.LawvereFPT.html#15076" class="Bound">x₀</a> <a id="15079" class="Symbol">=</a> <a id="15081" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="15088" class="Symbol">(</a><a id="15089" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="15103" class="Symbol">(</a><a id="15104" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15106" href="Various.LawvereFPT.html#15076" class="Bound">x₀</a><a id="15108" class="Symbol">))</a> <a id="15111" href="Various.LawvereFPT.html#15132" class="Function">f</a>
      <a id="15119" class="Keyword">where</a>
       <a id="15132" href="Various.LawvereFPT.html#15132" class="Function">f</a> <a id="15134" class="Symbol">:</a> <a id="15136" class="Symbol">(</a><a id="15137" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="15139" href="Various.LawvereFPT.html#15139" class="Bound">p</a> <a id="15141" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="15143" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a> <a id="15146" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15148" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a> <a id="15151" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="15153" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15155" class="Symbol">(</a><a id="15156" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15166" href="Various.LawvereFPT.html#14757" class="Bound">X</a> <a id="15168" href="Various.LawvereFPT.html#15139" class="Bound">p</a> <a id="15170" href="Various.LawvereFPT.html#15076" class="Bound">x₀</a><a id="15172" class="Symbol">)</a> <a id="15174" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="15179" class="Symbol">)</a> <a id="15181" class="Symbol">→</a> <a id="15183" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15185" href="Various.LawvereFPT.html#15076" class="Bound">x₀</a> <a id="15188" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
       <a id="15201" href="Various.LawvereFPT.html#15132" class="Function">f</a> <a id="15203" class="Symbol">(</a><a id="15204" href="Various.LawvereFPT.html#15204" class="Bound">p</a> <a id="15206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15208" href="Various.LawvereFPT.html#15208" class="Bound">h</a><a id="15209" class="Symbol">)</a> <a id="15211" class="Symbol">=</a> <a id="15213" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15223" href="UF.SubtypeClassifier.html#478" class="Function Operator">_holds</a> <a id="15230" href="Various.LawvereFPT.html#15305" class="Function">t</a> <a id="15232" href="Various.LawvereFPT.html#15208" class="Bound">h</a>
        <a id="15242" class="Keyword">where</a>
         <a id="15257" href="Various.LawvereFPT.html#15257" class="Function">r</a> <a id="15259" class="Symbol">:</a> <a id="15261" href="Various.LawvereFPT.html#15204" class="Bound">p</a> <a id="15263" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15265" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>
         <a id="15279" href="Various.LawvereFPT.html#15257" class="Function">r</a> <a id="15281" class="Symbol">=</a> <a id="15283" href="Various.LawvereFPT.html#14763" class="Bound">ishi</a> <a id="15288" href="Various.LawvereFPT.html#15204" class="Bound">p</a> <a id="15290" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

         <a id="15305" href="Various.LawvereFPT.html#15305" class="Function">t</a> <a id="15307" class="Symbol">:</a> <a id="15309" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15311" class="Symbol">(</a><a id="15312" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15322" href="Various.LawvereFPT.html#14757" class="Bound">X</a> <a id="15324" href="Various.LawvereFPT.html#15204" class="Bound">p</a> <a id="15326" href="Various.LawvereFPT.html#15076" class="Bound">x₀</a><a id="15328" class="Symbol">)</a> <a id="15330" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15332" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15334" href="Various.LawvereFPT.html#15076" class="Bound">x₀</a>
         <a id="15346" href="Various.LawvereFPT.html#15305" class="Function">t</a> <a id="15348" class="Symbol">=</a> <a id="15350" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="15353" class="Symbol">(λ</a> <a id="15356" href="Various.LawvereFPT.html#15356" class="Bound">-</a> <a id="15358" class="Symbol">→</a> <a id="15360" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15362" class="Symbol">(</a><a id="15363" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15373" href="Various.LawvereFPT.html#14757" class="Bound">X</a> <a id="15375" href="Various.LawvereFPT.html#15356" class="Bound">-</a> <a id="15377" href="Various.LawvereFPT.html#15076" class="Bound">x₀</a><a id="15379" class="Symbol">))</a> <a id="15382" href="Various.LawvereFPT.html#15257" class="Function">r</a>

     <a id="15390" href="Various.LawvereFPT.html#15390" class="Function">b</a> <a id="15392" class="Symbol">:</a> <a id="15394" class="Symbol">(</a><a id="15395" href="Various.LawvereFPT.html#15395" class="Bound">x₀</a> <a id="15398" class="Symbol">:</a> <a id="15400" href="Various.LawvereFPT.html#14757" class="Bound">X</a> <a id="15402" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a><a id="15404" class="Symbol">)</a> <a id="15406" class="Symbol">→</a> <a id="15408" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15410" href="Various.LawvereFPT.html#15395" class="Bound">x₀</a> <a id="15413" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a> <a id="15419" class="Symbol">→</a> <a id="15421" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="15423" href="Various.LawvereFPT.html#15423" class="Bound">p</a> <a id="15425" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="15427" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a> <a id="15430" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15432" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a> <a id="15435" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="15437" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15439" class="Symbol">(</a><a id="15440" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15450" href="Various.LawvereFPT.html#14757" class="Bound">X</a> <a id="15452" href="Various.LawvereFPT.html#15423" class="Bound">p</a> <a id="15454" href="Various.LawvereFPT.html#15395" class="Bound">x₀</a><a id="15456" class="Symbol">)</a> <a id="15458" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a>
     <a id="15469" href="Various.LawvereFPT.html#15390" class="Function">b</a> <a id="15471" href="Various.LawvereFPT.html#15471" class="Bound">x₀</a> <a id="15474" href="Various.LawvereFPT.html#15474" class="Bound">h</a> <a id="15476" class="Symbol">=</a> <a id="15478" href="UF.PropTrunc.html#630" class="Field Operator">∣</a> <a id="15480" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="15485" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15487" href="Various.LawvereFPT.html#15474" class="Bound">h</a> <a id="15489" href="UF.PropTrunc.html#630" class="Field Operator">∣</a>

     <a id="15497" href="Various.LawvereFPT.html#15497" class="Function">γ</a> <a id="15499" class="Symbol">:</a> <a id="15501" class="Symbol">(</a><a id="15502" href="Various.LawvereFPT.html#15502" class="Bound">x₀</a> <a id="15505" class="Symbol">:</a> <a id="15507" href="Various.LawvereFPT.html#14757" class="Bound">X</a> <a id="15509" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a><a id="15511" class="Symbol">)</a> <a id="15513" class="Symbol">→</a> <a id="15515" class="Symbol">(</a><a id="15516" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="15518" href="Various.LawvereFPT.html#15518" class="Bound">p</a> <a id="15520" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="15522" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a> <a id="15525" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15527" href="Various.LawvereFPT.html#14760" class="Bound">a₀</a> <a id="15530" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="15532" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15534" class="Symbol">(</a><a id="15535" href="MLTT.Id.html#734" class="Function">transport</a> <a id="15545" href="Various.LawvereFPT.html#14757" class="Bound">X</a> <a id="15547" href="Various.LawvereFPT.html#15518" class="Bound">p</a> <a id="15549" href="Various.LawvereFPT.html#15502" class="Bound">x₀</a><a id="15551" class="Symbol">)</a> <a id="15553" href="UF.SubtypeClassifier.html#478" class="Function Operator">holds</a><a id="15558" class="Symbol">)</a> <a id="15560" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="15562" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="15573" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="15575" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15577" href="Various.LawvereFPT.html#15502" class="Bound">x₀</a>
     <a id="15585" href="Various.LawvereFPT.html#15497" class="Function">γ</a> <a id="15587" href="Various.LawvereFPT.html#15587" class="Bound">x₀</a> <a id="15590" class="Symbol">=</a> <a id="15592" href="UF.Base.html#16151" class="Function">to-Σ-＝</a> <a id="15599" class="Symbol">(</a><a id="15600" href="Various.LawvereFPT.html#14749" class="Bound">pe</a> <a id="15603" href="UF.PropTrunc.html#573" class="Field">∥∥-is-prop</a> <a id="15614" class="Symbol">(</a><a id="15615" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="15629" class="Symbol">(</a><a id="15630" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15632" href="Various.LawvereFPT.html#15587" class="Bound">x₀</a><a id="15634" class="Symbol">))</a> <a id="15637" class="Symbol">(</a><a id="15638" href="Various.LawvereFPT.html#14993" class="Function">a</a> <a id="15640" href="Various.LawvereFPT.html#15587" class="Bound">x₀</a><a id="15642" class="Symbol">)</a> <a id="15644" class="Symbol">(</a><a id="15645" href="Various.LawvereFPT.html#15390" class="Function">b</a> <a id="15647" href="Various.LawvereFPT.html#15587" class="Bound">x₀</a><a id="15649" class="Symbol">)</a> <a id="15651" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                    <a id="15673" href="UF.Subsingletons-FunExt.html#1409" class="Function">being-prop-is-prop</a> <a id="15692" href="Various.LawvereFPT.html#14745" class="Bound">fe&#39;</a> <a id="15696" class="Symbol">(</a><a id="15697" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="15711" class="Symbol">_)</a> <a id="15714" class="Symbol">(</a><a id="15715" href="UF.SubtypeClassifier.html#641" class="Function">holds-is-prop</a> <a id="15729" class="Symbol">(</a><a id="15730" href="Various.LawvereFPT.html#14961" class="Bound">φ</a> <a id="15732" href="Various.LawvereFPT.html#15587" class="Bound">x₀</a><a id="15734" class="Symbol">)))</a>

 <a id="Blechschmidt&#39;.usr-lemma"></a><a id="15740" href="Various.LawvereFPT.html#15740" class="Function">usr-lemma</a> <a id="15750" class="Symbol">:</a> <a id="15752" href="UF.FunExt.html#851" class="Function">funext</a> <a id="15759" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15761" class="Symbol">((</a><a id="15763" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15765" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15767" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="15768" class="Symbol">)</a><a id="15769" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="15770" class="Symbol">)</a>
           <a id="15783" class="Symbol">→</a> <a id="15785" href="UF.FunExt.html#851" class="Function">funext</a> <a id="15792" class="Symbol">(</a><a id="15793" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15795" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15797" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="15798" class="Symbol">)</a> <a id="15800" class="Symbol">(</a><a id="15801" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15803" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15805" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="15806" class="Symbol">)</a>
           <a id="15819" class="Symbol">→</a> <a id="15821" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="15829" class="Symbol">(</a><a id="15830" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15832" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15834" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="15835" class="Symbol">)</a>
           <a id="15848" class="Symbol">→</a> <a id="15850" class="Symbol">{</a><a id="15851" href="Various.LawvereFPT.html#15851" class="Bound">A</a> <a id="15853" class="Symbol">:</a> <a id="15855" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15857" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15859" class="Symbol">}</a> <a id="15861" class="Symbol">(</a><a id="15862" href="Various.LawvereFPT.html#15862" class="Bound">X</a> <a id="15864" class="Symbol">:</a> <a id="15866" href="Various.LawvereFPT.html#15851" class="Bound">A</a> <a id="15868" class="Symbol">→</a> <a id="15870" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="15872" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="15874" class="Symbol">)</a>
             <a id="15889" class="Symbol">(</a><a id="15890" href="Various.LawvereFPT.html#15890" class="Bound">a₀</a> <a id="15893" class="Symbol">:</a> <a id="15895" href="Various.LawvereFPT.html#15851" class="Bound">A</a><a id="15896" class="Symbol">)</a>
           <a id="15909" class="Symbol">→</a> <a id="15911" href="UF.Sets.html#402" class="Function">is-h-isolated</a> <a id="15925" href="Various.LawvereFPT.html#15890" class="Bound">a₀</a>
           <a id="15939" class="Symbol">→</a> <a id="15941" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="15949" class="Symbol">((</a><a id="15951" href="Various.LawvereFPT.html#15951" class="Bound">a</a> <a id="15953" class="Symbol">:</a> <a id="15955" href="Various.LawvereFPT.html#15851" class="Bound">A</a><a id="15956" class="Symbol">)</a> <a id="15958" class="Symbol">→</a> <a id="15960" href="Various.LawvereFPT.html#15862" class="Bound">X</a> <a id="15962" href="Various.LawvereFPT.html#15951" class="Bound">a</a> <a id="15964" class="Symbol">→</a> <a id="15966" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="15968" class="Symbol">(</a><a id="15969" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="15971" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="15973" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="15974" class="Symbol">))</a> <a id="15977" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="15980" href="Various.LawvereFPT.html#15862" class="Bound">X</a> <a id="15982" href="Various.LawvereFPT.html#15890" class="Bound">a₀</a>
           <a id="15996" class="Symbol">→</a> <a id="15998" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="16030" class="Symbol">(</a><a id="16031" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="16033" class="Symbol">(</a><a id="16034" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="16036" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="16038" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a><a id="16039" class="Symbol">))</a>
 <a id="16043" href="Various.LawvereFPT.html#15740" class="Function">usr-lemma</a> <a id="16053" class="Symbol">{</a><a id="16054" href="Various.LawvereFPT.html#16054" class="Bound">𝓥</a><a id="16055" class="Symbol">}</a> <a id="16057" class="Symbol">{</a><a id="16058" href="Various.LawvereFPT.html#16058" class="Bound">𝓤</a><a id="16059" class="Symbol">}</a> <a id="16061" class="Symbol">{</a><a id="16062" href="Various.LawvereFPT.html#16062" class="Bound">𝓦</a><a id="16063" class="Symbol">}</a> <a id="16065" href="Various.LawvereFPT.html#16065" class="Bound">fe</a> <a id="16068" href="Various.LawvereFPT.html#16068" class="Bound">fe&#39;</a> <a id="16072" href="Various.LawvereFPT.html#16072" class="Bound">pe</a> <a id="16075" class="Symbol">{</a><a id="16076" href="Various.LawvereFPT.html#16076" class="Bound">A</a><a id="16077" class="Symbol">}</a> <a id="16079" href="Various.LawvereFPT.html#16079" class="Bound">X</a> <a id="16081" href="Various.LawvereFPT.html#16081" class="Bound">a₀</a> <a id="16084" href="Various.LawvereFPT.html#16084" class="Bound">i</a> <a id="16086" href="Various.LawvereFPT.html#16086" class="Bound">ρ</a> <a id="16088" class="Symbol">=</a> <a id="16090" href="Various.LawvereFPT.html#4737" class="Function">retract-version.LFPT</a> <a id="16111" href="Various.LawvereFPT.html#16125" class="Function">ρ&#39;</a>
  <a id="16116" class="Keyword">where</a>
   <a id="16125" href="Various.LawvereFPT.html#16125" class="Function">ρ&#39;</a> <a id="16128" class="Symbol">:</a> <a id="16130" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="16138" class="Symbol">(</a><a id="16139" href="Various.LawvereFPT.html#16079" class="Bound">X</a> <a id="16141" href="Various.LawvereFPT.html#16081" class="Bound">a₀</a> <a id="16144" class="Symbol">→</a> <a id="16146" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="16148" class="Symbol">(</a><a id="16149" href="Various.LawvereFPT.html#16058" class="Bound">𝓤</a> <a id="16151" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="16153" href="Various.LawvereFPT.html#16062" class="Bound">𝓦</a><a id="16154" class="Symbol">))</a> <a id="16157" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="16160" href="Various.LawvereFPT.html#16079" class="Bound">X</a> <a id="16162" href="Various.LawvereFPT.html#16081" class="Bound">a₀</a>
   <a id="16168" href="Various.LawvereFPT.html#16125" class="Function">ρ&#39;</a> <a id="16171" class="Symbol">=</a> <a id="16173" href="UF.Retracts.html#5143" class="Function">retracts-compose</a> <a id="16190" href="Various.LawvereFPT.html#16086" class="Bound">ρ</a> <a id="16192" class="Symbol">((λ</a> <a id="16196" href="Various.LawvereFPT.html#16196" class="Bound">f</a> <a id="16198" class="Symbol">→</a> <a id="16200" href="Various.LawvereFPT.html#16196" class="Bound">f</a> <a id="16202" href="Various.LawvereFPT.html#16081" class="Bound">a₀</a><a id="16204" class="Symbol">)</a> <a id="16206" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16208" href="Various.LawvereFPT.html#14315" class="Function">Π-projection-has-section</a> <a id="16233" class="Symbol">{</a><a id="16234" href="Various.LawvereFPT.html#16054" class="Bound">𝓥</a><a id="16235" class="Symbol">}</a> <a id="16237" class="Symbol">{</a><a id="16238" href="Various.LawvereFPT.html#16058" class="Bound">𝓤</a><a id="16239" class="Symbol">}</a> <a id="16241" class="Symbol">{</a><a id="16242" href="Various.LawvereFPT.html#16062" class="Bound">𝓦</a><a id="16243" class="Symbol">}</a> <a id="16245" href="Various.LawvereFPT.html#16065" class="Bound">fe</a> <a id="16248" href="Various.LawvereFPT.html#16068" class="Bound">fe&#39;</a> <a id="16252" href="Various.LawvereFPT.html#16072" class="Bound">pe</a> <a id="16255" href="Various.LawvereFPT.html#16081" class="Bound">a₀</a> <a id="16258" href="Various.LawvereFPT.html#16084" class="Bound">i</a><a id="16259" class="Symbol">)</a>
<a id="16261" class="Markup">\end{code}</a><a id="16271" class="Background">

We now work with the following assumptions:

</a><a id="16318" class="Markup">\begin{code}</a>

 <a id="16333" class="Keyword">module</a> <a id="16340" href="Various.LawvereFPT.html#16340" class="Module">_</a>
   <a id="16345" class="Symbol">(</a><a id="16346" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="16348" href="Various.LawvereFPT.html#16348" class="Bound">𝓥</a>     <a id="16354" class="Symbol">:</a> <a id="16356" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="16364" class="Symbol">)</a>
   <a id="16369" class="Symbol">(</a><a id="16370" href="Various.LawvereFPT.html#16370" class="Bound">fe&#39;</a>      <a id="16379" class="Symbol">:</a> <a id="16381" href="UF.FunExt.html#851" class="Function">funext</a> <a id="16388" class="Symbol">(</a><a id="16389" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="16391" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="16393" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="16395" href="Various.LawvereFPT.html#16348" class="Bound">𝓥</a><a id="16396" class="Symbol">)</a> <a id="16398" class="Symbol">(</a><a id="16399" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="16401" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="16402" class="Symbol">))</a>
   <a id="16408" class="Symbol">(</a><a id="16409" href="Various.LawvereFPT.html#16409" class="Bound">fe</a>       <a id="16418" class="Symbol">:</a> <a id="16420" href="UF.FunExt.html#851" class="Function">funext</a> <a id="16427" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="16429" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a><a id="16430" class="Symbol">)</a>
   <a id="16435" class="Symbol">(</a><a id="16436" href="Various.LawvereFPT.html#16436" class="Bound">fe₀</a>      <a id="16445" class="Symbol">:</a> <a id="16447" href="UF.FunExt.html#851" class="Function">funext</a> <a id="16454" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="16456" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="16458" class="Symbol">)</a>
   <a id="16463" class="Symbol">(</a><a id="16464" href="Various.LawvereFPT.html#16464" class="Bound">pe</a>       <a id="16473" class="Symbol">:</a> <a id="16475" href="UF.Subsingletons.html#7288" class="Function">propext</a> <a id="16483" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a><a id="16484" class="Symbol">)</a>
   <a id="16489" class="Symbol">(</a><a id="16490" href="Various.LawvereFPT.html#16490" class="Bound">A</a>        <a id="16499" class="Symbol">:</a> <a id="16501" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="16503" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16505" class="Symbol">)</a>
   <a id="16510" class="Symbol">(</a><a id="16511" href="Various.LawvereFPT.html#16511" class="Bound">A-is-set</a> <a id="16520" class="Symbol">:</a> <a id="16522" href="UF.Sets.html#709" class="Function">is-set</a> <a id="16529" href="Various.LawvereFPT.html#16490" class="Bound">A</a><a id="16530" class="Symbol">)</a>
   <a id="16535" class="Symbol">(</a><a id="16536" href="Various.LawvereFPT.html#16536" class="Bound">X</a>        <a id="16545" class="Symbol">:</a> <a id="16547" href="Various.LawvereFPT.html#16490" class="Bound">A</a> <a id="16549" class="Symbol">→</a> <a id="16551" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="16553" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="16555" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="16557" href="Various.LawvereFPT.html#16348" class="Bound">𝓥</a> <a id="16559" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16561" class="Symbol">)</a>
   <a id="16566" class="Keyword">where</a>

<a id="16573" class="Markup">\end{code}</a><a id="16583" class="Background">

We show that such an X cannot be a surjection.

NB. If 𝓥 is 𝓤 or 𝓤&#39;, then X : A → 𝓤 ⁺ ̇.

</a><a id="16675" class="Markup">\begin{code}</a>

  <a id="16691" href="Various.LawvereFPT.html#16691" class="Function">universe-set-regular&#39;</a> <a id="16713" class="Symbol">:</a> <a id="16715" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="16717" href="Various.LawvereFPT.html#16717" class="Bound">B</a> <a id="16719" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="16721" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="16723" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="16725" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="16727" href="Various.LawvereFPT.html#16348" class="Bound">𝓥</a> <a id="16729" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="16731" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="16733" class="Symbol">((</a><a id="16735" href="Various.LawvereFPT.html#16735" class="Bound">a</a> <a id="16737" class="Symbol">:</a> <a id="16739" href="Various.LawvereFPT.html#16490" class="Bound">A</a><a id="16740" class="Symbol">)</a> <a id="16742" class="Symbol">→</a> <a id="16744" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="16746" class="Symbol">(</a><a id="16747" href="Various.LawvereFPT.html#16536" class="Bound">X</a> <a id="16749" href="Various.LawvereFPT.html#16735" class="Bound">a</a> <a id="16751" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="16753" href="Various.LawvereFPT.html#16717" class="Bound">B</a><a id="16754" class="Symbol">))</a>
  <a id="16759" href="Various.LawvereFPT.html#16691" class="Function">universe-set-regular&#39;</a> <a id="16781" class="Symbol">=</a> <a id="16783" href="Various.LawvereFPT.html#16804" class="Function">B</a> <a id="16785" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="16787" href="Various.LawvereFPT.html#16853" class="Function">φ</a>
    <a id="16793" class="Keyword">where</a>
     <a id="16804" href="Various.LawvereFPT.html#16804" class="Function">B</a> <a id="16806" class="Symbol">:</a> <a id="16808" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="16810" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="16812" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="16814" href="Various.LawvereFPT.html#16348" class="Bound">𝓥</a> <a id="16816" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
     <a id="16823" href="Various.LawvereFPT.html#16804" class="Function">B</a> <a id="16825" class="Symbol">=</a> <a id="16827" class="Symbol">(</a><a id="16828" href="Various.LawvereFPT.html#16828" class="Bound">a</a> <a id="16830" class="Symbol">:</a> <a id="16832" href="Various.LawvereFPT.html#16490" class="Bound">A</a><a id="16833" class="Symbol">)</a> <a id="16835" class="Symbol">→</a> <a id="16837" href="Various.LawvereFPT.html#16536" class="Bound">X</a> <a id="16839" href="Various.LawvereFPT.html#16828" class="Bound">a</a> <a id="16841" class="Symbol">→</a> <a id="16843" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="16845" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a>

     <a id="16853" href="Various.LawvereFPT.html#16853" class="Function">φ</a> <a id="16855" class="Symbol">:</a> <a id="16857" class="Symbol">(</a><a id="16858" href="Various.LawvereFPT.html#16858" class="Bound">a</a> <a id="16860" class="Symbol">:</a> <a id="16862" href="Various.LawvereFPT.html#16490" class="Bound">A</a><a id="16863" class="Symbol">)</a> <a id="16865" class="Symbol">→</a> <a id="16867" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="16869" class="Symbol">(</a><a id="16870" href="Various.LawvereFPT.html#16536" class="Bound">X</a> <a id="16872" href="Various.LawvereFPT.html#16858" class="Bound">a</a> <a id="16874" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="16876" href="Various.LawvereFPT.html#16804" class="Function">B</a><a id="16877" class="Symbol">)</a>
     <a id="16884" href="Various.LawvereFPT.html#16853" class="Function">φ</a> <a id="16886" href="Various.LawvereFPT.html#16886" class="Bound">a</a> <a id="16888" href="Various.LawvereFPT.html#16888" class="Bound">p</a> <a id="16890" class="Symbol">=</a> <a id="16892" href="Various.LawvereFPT.html#7248" class="Function">retract-version.not-no-fp</a> <a id="16918" href="Various.LawvereFPT.html#16436" class="Bound">fe₀</a> <a id="16922" class="Symbol">(</a><a id="16923" href="Various.LawvereFPT.html#17009" class="Function">γ</a> <a id="16925" class="Symbol">(</a><a id="16926" href="UF.SubtypeClassifier.html#2049" class="Function">not</a> <a id="16930" href="Various.LawvereFPT.html#16436" class="Bound">fe₀</a><a id="16933" class="Symbol">))</a>
      <a id="16942" class="Keyword">where</a>
       <a id="16955" href="Various.LawvereFPT.html#16955" class="Function">ρ</a> <a id="16957" class="Symbol">:</a> <a id="16959" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="16967" href="Various.LawvereFPT.html#16804" class="Function">B</a> <a id="16969" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="16972" class="Symbol">(</a><a id="16973" href="Various.LawvereFPT.html#16536" class="Bound">X</a> <a id="16975" href="Various.LawvereFPT.html#16886" class="Bound">a</a><a id="16976" class="Symbol">)</a>
       <a id="16985" href="Various.LawvereFPT.html#16955" class="Function">ρ</a> <a id="16987" class="Symbol">=</a> <a id="16989" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="16999" href="Various.LawvereFPT.html#16888" class="Bound">p</a>

       <a id="17009" href="Various.LawvereFPT.html#17009" class="Function">γ</a> <a id="17011" class="Symbol">:</a> <a id="17013" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="17045" class="Symbol">(</a><a id="17046" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="17048" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a><a id="17049" class="Symbol">)</a>
       <a id="17058" href="Various.LawvereFPT.html#17009" class="Function">γ</a> <a id="17060" class="Symbol">=</a> <a id="17062" href="Various.LawvereFPT.html#15740" class="Function">usr-lemma</a> <a id="17072" class="Symbol">{(</a><a id="17074" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="17076" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a><a id="17077" class="Symbol">)</a> <a id="17079" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17081" href="Various.LawvereFPT.html#16348" class="Bound">𝓥</a><a id="17082" class="Symbol">}</a> <a id="17084" class="Symbol">{</a><a id="17085" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a><a id="17086" class="Symbol">}</a> <a id="17088" class="Symbol">{</a><a id="17089" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a><a id="17090" class="Symbol">}</a> <a id="17092" href="Various.LawvereFPT.html#16370" class="Bound">fe&#39;</a> <a id="17096" href="Various.LawvereFPT.html#16409" class="Bound">fe</a> <a id="17099" href="Various.LawvereFPT.html#16464" class="Bound">pe</a> <a id="17102" href="Various.LawvereFPT.html#16536" class="Bound">X</a> <a id="17104" href="Various.LawvereFPT.html#16886" class="Bound">a</a> <a id="17106" href="Various.LawvereFPT.html#16511" class="Bound">A-is-set</a> <a id="17115" href="Various.LawvereFPT.html#16955" class="Function">ρ</a>

  <a id="17120" href="Various.LawvereFPT.html#17120" class="Function">universe-set-regular</a> <a id="17141" class="Symbol">:</a> <a id="17143" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17145" href="Various.LawvereFPT.html#17145" class="Bound">B</a> <a id="17147" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17149" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="17151" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="17153" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17155" href="Various.LawvereFPT.html#16348" class="Bound">𝓥</a> <a id="17157" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17159" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17161" class="Symbol">((</a><a id="17163" href="Various.LawvereFPT.html#17163" class="Bound">a</a> <a id="17165" class="Symbol">:</a> <a id="17167" href="Various.LawvereFPT.html#16490" class="Bound">A</a><a id="17168" class="Symbol">)</a> <a id="17170" class="Symbol">→</a> <a id="17172" href="Various.LawvereFPT.html#16536" class="Bound">X</a> <a id="17174" href="Various.LawvereFPT.html#17163" class="Bound">a</a> <a id="17176" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="17178" href="Various.LawvereFPT.html#17145" class="Bound">B</a><a id="17179" class="Symbol">)</a>
  <a id="17183" href="Various.LawvereFPT.html#17120" class="Function">universe-set-regular</a> <a id="17204" class="Symbol">=</a> <a id="17206" href="Various.LawvereFPT.html#17243" class="Function">γ</a> <a id="17208" href="Various.LawvereFPT.html#16691" class="Function">universe-set-regular&#39;</a>
   <a id="17233" class="Keyword">where</a>
    <a id="17243" href="Various.LawvereFPT.html#17243" class="Function">γ</a> <a id="17245" class="Symbol">:</a> <a id="17247" class="Symbol">(</a><a id="17248" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17250" href="Various.LawvereFPT.html#17250" class="Bound">B</a> <a id="17252" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17254" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="17256" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="17258" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17260" href="Various.LawvereFPT.html#16348" class="Bound">𝓥</a> <a id="17262" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17264" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17266" class="Symbol">((</a><a id="17268" href="Various.LawvereFPT.html#17268" class="Bound">a</a> <a id="17270" class="Symbol">:</a> <a id="17272" href="Various.LawvereFPT.html#16490" class="Bound">A</a><a id="17273" class="Symbol">)</a> <a id="17275" class="Symbol">→</a> <a id="17277" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="17279" class="Symbol">(</a><a id="17280" href="Various.LawvereFPT.html#16536" class="Bound">X</a> <a id="17282" href="Various.LawvereFPT.html#17268" class="Bound">a</a> <a id="17284" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="17286" href="Various.LawvereFPT.html#17250" class="Bound">B</a><a id="17287" class="Symbol">)))</a>
      <a id="17297" class="Symbol">→</a> <a id="17299" class="Symbol">(</a><a id="17300" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="17302" href="Various.LawvereFPT.html#17302" class="Bound">B</a> <a id="17304" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="17306" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="17308" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="17310" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17312" href="Various.LawvereFPT.html#16348" class="Bound">𝓥</a> <a id="17314" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="17316" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="17318" class="Symbol">((</a><a id="17320" href="Various.LawvereFPT.html#17320" class="Bound">a</a> <a id="17322" class="Symbol">:</a> <a id="17324" href="Various.LawvereFPT.html#16490" class="Bound">A</a><a id="17325" class="Symbol">)</a> <a id="17327" class="Symbol">→</a> <a id="17329" href="Various.LawvereFPT.html#16536" class="Bound">X</a> <a id="17331" href="Various.LawvereFPT.html#17320" class="Bound">a</a> <a id="17333" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="17335" href="Various.LawvereFPT.html#17302" class="Bound">B</a><a id="17336" class="Symbol">))</a>
    <a id="17343" href="Various.LawvereFPT.html#17243" class="Function">γ</a> <a id="17345" class="Symbol">(</a><a id="17346" href="Various.LawvereFPT.html#17346" class="Bound">B</a> <a id="17348" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17350" href="Various.LawvereFPT.html#17350" class="Bound">φ</a><a id="17351" class="Symbol">)</a> <a id="17353" class="Symbol">=</a> <a id="17355" href="Various.LawvereFPT.html#17346" class="Bound">B</a> <a id="17357" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="17359" class="Symbol">(λ</a> <a id="17362" href="Various.LawvereFPT.html#17362" class="Bound">a</a> <a id="17364" class="Symbol">→</a> <a id="17366" href="MLTT.Negation.html#1240" class="Function">contrapositive</a> <a id="17381" class="Symbol">(</a><a id="17382" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="17389" class="Symbol">(</a><a id="17390" href="Various.LawvereFPT.html#16536" class="Bound">X</a> <a id="17392" href="Various.LawvereFPT.html#17362" class="Bound">a</a><a id="17393" class="Symbol">)</a> <a id="17395" href="Various.LawvereFPT.html#17346" class="Bound">B</a><a id="17396" class="Symbol">)</a> <a id="17398" class="Symbol">(</a><a id="17399" href="Various.LawvereFPT.html#17350" class="Bound">φ</a> <a id="17401" href="Various.LawvereFPT.html#17362" class="Bound">a</a><a id="17402" class="Symbol">))</a>

  <a id="17408" href="Various.LawvereFPT.html#17408" class="Function">Universe-set-regular</a> <a id="17429" class="Symbol">:</a> <a id="17431" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="17433" href="UF.ImageAndSurjection.html#1709" class="Function">is-surjection</a> <a id="17447" href="Various.LawvereFPT.html#16536" class="Bound">X</a>
  <a id="17451" href="Various.LawvereFPT.html#17408" class="Function">Universe-set-regular</a> <a id="17472" href="Various.LawvereFPT.html#17472" class="Bound">s</a> <a id="17474" class="Symbol">=</a> <a id="17476" href="Various.LawvereFPT.html#17638" class="Function">γ</a>
   <a id="17481" class="Keyword">where</a>
    <a id="17491" href="Various.LawvereFPT.html#17491" class="Function">B</a> <a id="17493" class="Symbol">:</a> <a id="17495" href="Various.LawvereFPT.html#16346" class="Bound">𝓤</a> <a id="17497" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="17499" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="17501" href="Various.LawvereFPT.html#16348" class="Bound">𝓥</a> <a id="17503" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="17509" href="Various.LawvereFPT.html#17491" class="Function">B</a> <a id="17511" class="Symbol">=</a> <a id="17513" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="17517" href="Various.LawvereFPT.html#17120" class="Function">universe-set-regular</a>

    <a id="17543" href="Various.LawvereFPT.html#17543" class="Function">φ</a> <a id="17545" class="Symbol">:</a> <a id="17547" class="Symbol">∀</a> <a id="17549" href="Various.LawvereFPT.html#17549" class="Bound">a</a> <a id="17551" class="Symbol">→</a> <a id="17553" href="Various.LawvereFPT.html#16536" class="Bound">X</a> <a id="17555" href="Various.LawvereFPT.html#17549" class="Bound">a</a> <a id="17557" href="MLTT.Negation.html#635" class="Function Operator">≠</a> <a id="17559" href="Various.LawvereFPT.html#17491" class="Function">B</a>
    <a id="17565" href="Various.LawvereFPT.html#17543" class="Function">φ</a> <a id="17567" class="Symbol">=</a> <a id="17569" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="17573" href="Various.LawvereFPT.html#17120" class="Function">universe-set-regular</a>

    <a id="17599" href="Various.LawvereFPT.html#17599" class="Function">e</a> <a id="17601" class="Symbol">:</a> <a id="17603" href="UF.PropTrunc.html#2577" class="Function">∃</a> <a id="17605" href="Various.LawvereFPT.html#17605" class="Bound">a</a> <a id="17607" href="UF.PropTrunc.html#2577" class="Function">꞉</a> <a id="17609" href="Various.LawvereFPT.html#16490" class="Bound">A</a> <a id="17611" href="UF.PropTrunc.html#2577" class="Function">,</a> <a id="17613" href="Various.LawvereFPT.html#16536" class="Bound">X</a> <a id="17615" href="Various.LawvereFPT.html#17605" class="Bound">a</a> <a id="17617" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="17619" href="Various.LawvereFPT.html#17491" class="Function">B</a>
    <a id="17625" href="Various.LawvereFPT.html#17599" class="Function">e</a> <a id="17627" class="Symbol">=</a> <a id="17629" href="Various.LawvereFPT.html#17472" class="Bound">s</a> <a id="17631" href="Various.LawvereFPT.html#17491" class="Function">B</a>

    <a id="17638" href="Various.LawvereFPT.html#17638" class="Function">γ</a> <a id="17640" class="Symbol">:</a> <a id="17642" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
    <a id="17648" href="Various.LawvereFPT.html#17638" class="Function">γ</a> <a id="17650" class="Symbol">=</a> <a id="17652" href="UF.PropTrunc.html#676" class="Field">∥∥-rec</a> <a id="17659" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a> <a id="17669" class="Symbol">(</a><a id="17670" href="MLTT.Sigma.html#605" class="Function">uncurry</a> <a id="17678" href="Various.LawvereFPT.html#17543" class="Function">φ</a><a id="17679" class="Symbol">)</a> <a id="17681" href="Various.LawvereFPT.html#17599" class="Function">e</a>

  <a id="17686" href="Various.LawvereFPT.html#17686" class="Function">Universe-set-regular&#39;</a> <a id="17708" class="Symbol">:</a> <a id="17710" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="17712" href="UF.Retracts.html#185" class="Function">has-section</a> <a id="17724" href="Various.LawvereFPT.html#16536" class="Bound">X</a>
  <a id="17728" href="Various.LawvereFPT.html#17686" class="Function">Universe-set-regular&#39;</a> <a id="17750" href="Various.LawvereFPT.html#17750" class="Bound">h</a> <a id="17752" class="Symbol">=</a> <a id="17754" href="Various.LawvereFPT.html#17408" class="Function">Universe-set-regular</a> <a id="17775" class="Symbol">(</a><a id="17776" href="UF.ImageAndSurjection.html#6956" class="Function">retractions-are-surjections</a> <a id="17804" href="Various.LawvereFPT.html#16536" class="Bound">X</a> <a id="17806" href="Various.LawvereFPT.html#17750" class="Bound">h</a><a id="17807" class="Symbol">)</a>

<a id="17810" class="Markup">\end{code}</a><a id="17820" class="Background">

Added 12 October 2018. The paper

 Thierry Coquand, The paradox of trees in type theory
 BIT Numerical Mathematics, March 1992, Volume 32, Issue 1, pp 10–14
 https://pdfs.semanticscholar.org/f2f3/30b27f1d7ca99c2550f96581a4400c209ef8.pdf

shows that 𝓤 ̇ : 𝓤 ̇ (aka type-in-type) is inconsistent if 𝓤 is closed
under W types.

We adapt this method of proof to show that there is no type 𝕌 : 𝓤 ̇
with 𝓤 ̇ ≃ 𝕌, without assuming type-in-type.

The construction works in MLTT with empty type 𝟘, identity types, Σ
types, Π types, W types and a universe 𝓤 closed under them. In
particular, extensionality and univalence are not needed. We again use
Lawvere&#39;s fixed point theorem.

Question. It should also be possible to replace the diagonal construction
of Lemma₀ below by a second application of LFPT.

Added 25th June 2026. This question is now answered in the file
Various.LawvereFPT-Generalized. End of addition.

</a><a id="18733" class="Markup">\begin{code}</a>

<a id="18747" class="Keyword">module</a> <a id="generalized-Coquand"></a><a id="18754" href="Various.LawvereFPT.html#18754" class="Module">generalized-Coquand</a> <a id="18774" class="Keyword">where</a>

 <a id="generalized-Coquand.Lemma₀"></a><a id="18782" href="Various.LawvereFPT.html#18782" class="Function">Lemma₀</a> <a id="18789" class="Symbol">:</a> <a id="18791" class="Symbol">(</a><a id="18792" href="Various.LawvereFPT.html#18792" class="Bound">A</a> <a id="18794" class="Symbol">:</a> <a id="18796" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18798" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18800" class="Symbol">)</a>
          <a id="18812" class="Symbol">(</a><a id="18813" href="Various.LawvereFPT.html#18813" class="Bound">T</a> <a id="18815" class="Symbol">:</a> <a id="18817" href="Various.LawvereFPT.html#18792" class="Bound">A</a> <a id="18819" class="Symbol">→</a> <a id="18821" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18823" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18825" class="Symbol">)</a>
          <a id="18837" class="Symbol">(</a><a id="18838" href="Various.LawvereFPT.html#18838" class="Bound">S</a> <a id="18840" class="Symbol">:</a> <a id="18842" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18844" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18846" class="Symbol">→</a> <a id="18848" href="Various.LawvereFPT.html#18792" class="Bound">A</a><a id="18849" class="Symbol">)</a>
          <a id="18861" class="Symbol">(</a><a id="18862" href="Various.LawvereFPT.html#18862" class="Bound">ρ</a> <a id="18864" class="Symbol">:</a> <a id="18866" class="Symbol">{</a><a id="18867" href="Various.LawvereFPT.html#18867" class="Bound">X</a> <a id="18869" class="Symbol">:</a> <a id="18871" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18873" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18875" class="Symbol">}</a> <a id="18877" class="Symbol">→</a> <a id="18879" href="Various.LawvereFPT.html#18813" class="Bound">T</a> <a id="18881" class="Symbol">(</a><a id="18882" href="Various.LawvereFPT.html#18838" class="Bound">S</a> <a id="18884" href="Various.LawvereFPT.html#18867" class="Bound">X</a><a id="18885" class="Symbol">)</a> <a id="18887" class="Symbol">→</a> <a id="18889" href="Various.LawvereFPT.html#18867" class="Bound">X</a><a id="18890" class="Symbol">)</a>
          <a id="18902" class="Symbol">(</a><a id="18903" href="Various.LawvereFPT.html#18903" class="Bound">σ</a> <a id="18905" class="Symbol">:</a> <a id="18907" class="Symbol">{</a><a id="18908" href="Various.LawvereFPT.html#18908" class="Bound">X</a> <a id="18910" class="Symbol">:</a> <a id="18912" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18914" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18916" class="Symbol">}</a> <a id="18918" class="Symbol">→</a> <a id="18920" href="Various.LawvereFPT.html#18908" class="Bound">X</a> <a id="18922" class="Symbol">→</a> <a id="18924" href="Various.LawvereFPT.html#18813" class="Bound">T</a> <a id="18926" class="Symbol">(</a><a id="18927" href="Various.LawvereFPT.html#18838" class="Bound">S</a> <a id="18929" href="Various.LawvereFPT.html#18908" class="Bound">X</a><a id="18930" class="Symbol">))</a>
          <a id="18943" class="Symbol">(</a><a id="18944" href="Various.LawvereFPT.html#18944" class="Bound">η</a> <a id="18946" class="Symbol">:</a> <a id="18948" class="Symbol">{</a><a id="18949" href="Various.LawvereFPT.html#18949" class="Bound">X</a> <a id="18951" class="Symbol">:</a> <a id="18953" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="18955" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="18957" class="Symbol">}</a> <a id="18959" class="Symbol">(</a><a id="18960" href="Various.LawvereFPT.html#18960" class="Bound">x</a> <a id="18962" class="Symbol">:</a> <a id="18964" href="Various.LawvereFPT.html#18949" class="Bound">X</a><a id="18965" class="Symbol">)</a> <a id="18967" class="Symbol">→</a> <a id="18969" href="Various.LawvereFPT.html#18862" class="Bound">ρ</a> <a id="18971" class="Symbol">(</a><a id="18972" href="Various.LawvereFPT.html#18903" class="Bound">σ</a> <a id="18974" href="Various.LawvereFPT.html#18960" class="Bound">x</a><a id="18975" class="Symbol">)</a> <a id="18977" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="18979" href="Various.LawvereFPT.html#18960" class="Bound">x</a><a id="18980" class="Symbol">)</a>
        <a id="18990" class="Symbol">→</a> <a id="18992" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
 <a id="18995" href="Various.LawvereFPT.html#18782" class="Function">Lemma₀</a> <a id="19002" class="Symbol">{</a><a id="19003" href="Various.LawvereFPT.html#19003" class="Bound">𝓤</a><a id="19004" class="Symbol">}</a> <a id="19006" href="Various.LawvereFPT.html#19006" class="Bound">A</a> <a id="19008" href="Various.LawvereFPT.html#19008" class="Bound">T</a> <a id="19010" href="Various.LawvereFPT.html#19010" class="Bound">S</a> <a id="19012" href="Various.LawvereFPT.html#19012" class="Bound">ρ</a> <a id="19014" href="Various.LawvereFPT.html#19014" class="Bound">σ</a> <a id="19016" href="Various.LawvereFPT.html#19016" class="Bound">η</a> <a id="19018" class="Symbol">=</a> <a id="19020" href="Various.LawvereFPT.html#19982" class="Function">γ</a>
  <a id="19024" class="Keyword">where</a>
   <a id="19033" class="Keyword">open</a> <a id="19038" class="Keyword">import</a> <a id="19045" href="W.Type.html" class="Module">W.Type</a>

   <a id="19056" href="Various.LawvereFPT.html#19056" class="Function">𝕎</a> <a id="19058" class="Symbol">:</a> <a id="19060" href="Various.LawvereFPT.html#19003" class="Bound">𝓤</a> <a id="19062" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="19067" href="Various.LawvereFPT.html#19056" class="Function">𝕎</a> <a id="19069" class="Symbol">=</a> <a id="19071" href="W.Type.html#130" class="Datatype">W</a> <a id="19073" href="Various.LawvereFPT.html#19006" class="Bound">A</a> <a id="19075" href="Various.LawvereFPT.html#19008" class="Bound">T</a>

   <a id="19081" href="Various.LawvereFPT.html#19081" class="Function">α</a> <a id="19083" class="Symbol">:</a> <a id="19085" href="Various.LawvereFPT.html#19056" class="Function">𝕎</a> <a id="19087" class="Symbol">→</a> <a id="19089" class="Symbol">(</a><a id="19090" href="Various.LawvereFPT.html#19056" class="Function">𝕎</a> <a id="19092" class="Symbol">→</a> <a id="19094" href="Various.LawvereFPT.html#19003" class="Bound">𝓤</a> <a id="19096" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19098" class="Symbol">)</a>
   <a id="19103" href="Various.LawvereFPT.html#19081" class="Function">α</a> <a id="19105" class="Symbol">(</a><a id="19106" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="19111" class="Symbol">_</a> <a id="19113" href="Various.LawvereFPT.html#19113" class="Bound">φ</a><a id="19114" class="Symbol">)</a> <a id="19116" class="Symbol">=</a> <a id="19118" href="Notation.General.html#398" class="Function">fiber</a> <a id="19124" href="Various.LawvereFPT.html#19113" class="Bound">φ</a>

   <a id="19130" class="Keyword">module</a> <a id="19137" href="Various.LawvereFPT.html#19137" class="Module">_</a> <a id="19139" class="Symbol">(</a><a id="19140" href="Various.LawvereFPT.html#19140" class="Bound">X</a> <a id="19142" class="Symbol">:</a> <a id="19144" href="Various.LawvereFPT.html#19003" class="Bound">𝓤</a> <a id="19146" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="19148" class="Symbol">)</a> <a id="19150" class="Keyword">where</a>

     <a id="19162" href="Various.LawvereFPT.html#19162" class="Function">H</a> <a id="19164" class="Symbol">:</a> <a id="19166" href="Various.LawvereFPT.html#19056" class="Function">𝕎</a> <a id="19168" class="Symbol">→</a> <a id="19170" href="Various.LawvereFPT.html#19003" class="Bound">𝓤</a> <a id="19172" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
     <a id="19179" href="Various.LawvereFPT.html#19162" class="Function">H</a> <a id="19181" href="Various.LawvereFPT.html#19181" class="Bound">w</a> <a id="19183" class="Symbol">=</a> <a id="19185" href="Various.LawvereFPT.html#19081" class="Function">α</a> <a id="19187" href="Various.LawvereFPT.html#19181" class="Bound">w</a> <a id="19189" href="Various.LawvereFPT.html#19181" class="Bound">w</a> <a id="19191" class="Symbol">→</a> <a id="19193" href="Various.LawvereFPT.html#19140" class="Bound">X</a>

     <a id="19201" href="Various.LawvereFPT.html#19201" class="Function">R</a> <a id="19203" class="Symbol">:</a> <a id="19205" href="Various.LawvereFPT.html#19056" class="Function">𝕎</a>
     <a id="19212" href="Various.LawvereFPT.html#19201" class="Function">R</a> <a id="19214" class="Symbol">=</a> <a id="19216" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="19221" class="Symbol">(</a><a id="19222" href="Various.LawvereFPT.html#19010" class="Bound">S</a> <a id="19224" class="Symbol">(</a><a id="19225" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="19227" href="Various.LawvereFPT.html#19162" class="Function">H</a><a id="19228" class="Symbol">))</a> <a id="19231" class="Symbol">(</a><a id="19232" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19236" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19238" href="Various.LawvereFPT.html#19012" class="Bound">ρ</a><a id="19239" class="Symbol">)</a>

     <a id="19247" href="Various.LawvereFPT.html#19247" class="Function">B</a> <a id="19249" class="Symbol">:</a> <a id="19251" href="Various.LawvereFPT.html#19003" class="Bound">𝓤</a> <a id="19253" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
     <a id="19260" href="Various.LawvereFPT.html#19247" class="Function">B</a> <a id="19262" class="Symbol">=</a> <a id="19264" href="Various.LawvereFPT.html#19081" class="Function">α</a> <a id="19266" href="Various.LawvereFPT.html#19201" class="Function">R</a> <a id="19268" href="Various.LawvereFPT.html#19201" class="Function">R</a>

     <a id="19276" href="Various.LawvereFPT.html#19276" class="Function">r</a> <a id="19278" class="Symbol">:</a> <a id="19280" href="Various.LawvereFPT.html#19247" class="Function">B</a> <a id="19282" class="Symbol">→</a> <a id="19284" class="Symbol">(</a><a id="19285" href="Various.LawvereFPT.html#19247" class="Function">B</a> <a id="19287" class="Symbol">→</a> <a id="19289" href="Various.LawvereFPT.html#19140" class="Bound">X</a><a id="19290" class="Symbol">)</a>
     <a id="19297" href="Various.LawvereFPT.html#19276" class="Function">r</a> <a id="19299" class="Symbol">(</a><a id="19300" href="Various.LawvereFPT.html#19300" class="Bound">t</a> <a id="19302" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19304" href="Various.LawvereFPT.html#19304" class="Bound">p</a><a id="19305" class="Symbol">)</a> <a id="19307" class="Symbol">=</a> <a id="19309" href="MLTT.Id.html#734" class="Function">transport</a> <a id="19319" href="Various.LawvereFPT.html#19162" class="Function">H</a> <a id="19321" href="Various.LawvereFPT.html#19304" class="Bound">p</a> <a id="19323" class="Symbol">(</a><a id="19324" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="19328" class="Symbol">(</a><a id="19329" href="Various.LawvereFPT.html#19012" class="Bound">ρ</a> <a id="19331" href="Various.LawvereFPT.html#19300" class="Bound">t</a><a id="19332" class="Symbol">))</a>

     <a id="19341" href="Various.LawvereFPT.html#19341" class="Function">s</a> <a id="19343" class="Symbol">:</a> <a id="19345" class="Symbol">(</a><a id="19346" href="Various.LawvereFPT.html#19247" class="Function">B</a> <a id="19348" class="Symbol">→</a> <a id="19350" href="Various.LawvereFPT.html#19140" class="Bound">X</a><a id="19351" class="Symbol">)</a> <a id="19353" class="Symbol">→</a> <a id="19355" href="Various.LawvereFPT.html#19247" class="Function">B</a>
     <a id="19362" href="Various.LawvereFPT.html#19341" class="Function">s</a> <a id="19364" href="Various.LawvereFPT.html#19364" class="Bound">f</a> <a id="19366" class="Symbol">=</a> <a id="19368" href="Various.LawvereFPT.html#19014" class="Bound">σ</a> <a id="19370" class="Symbol">(</a><a id="19371" href="Various.LawvereFPT.html#19201" class="Function">R</a> <a id="19373" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19375" href="Various.LawvereFPT.html#19364" class="Bound">f</a><a id="19376" class="Symbol">)</a> <a id="19378" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19380" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19383" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19387" class="Symbol">(</a><a id="19388" href="Various.LawvereFPT.html#19016" class="Bound">η</a> <a id="19390" class="Symbol">(</a><a id="19391" href="Various.LawvereFPT.html#19201" class="Function">R</a> <a id="19393" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19395" href="Various.LawvereFPT.html#19364" class="Bound">f</a><a id="19396" class="Symbol">))</a>

     <a id="19405" href="Various.LawvereFPT.html#19405" class="Function">rs</a> <a id="19408" class="Symbol">:</a> <a id="19410" class="Symbol">(</a><a id="19411" href="Various.LawvereFPT.html#19411" class="Bound">f</a> <a id="19413" class="Symbol">:</a> <a id="19415" href="Various.LawvereFPT.html#19247" class="Function">B</a> <a id="19417" class="Symbol">→</a> <a id="19419" href="Various.LawvereFPT.html#19140" class="Bound">X</a><a id="19420" class="Symbol">)</a> <a id="19422" class="Symbol">→</a> <a id="19424" href="Various.LawvereFPT.html#19276" class="Function">r</a> <a id="19426" class="Symbol">(</a><a id="19427" href="Various.LawvereFPT.html#19341" class="Function">s</a> <a id="19429" href="Various.LawvereFPT.html#19411" class="Bound">f</a><a id="19430" class="Symbol">)</a> <a id="19432" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="19434" href="Various.LawvereFPT.html#19411" class="Bound">f</a>
     <a id="19441" href="Various.LawvereFPT.html#19405" class="Function">rs</a> <a id="19444" href="Various.LawvereFPT.html#19444" class="Bound">f</a> <a id="19446" class="Symbol">=</a> <a id="19448" href="Various.LawvereFPT.html#19276" class="Function">r</a> <a id="19450" class="Symbol">(</a><a id="19451" href="Various.LawvereFPT.html#19341" class="Function">s</a> <a id="19453" href="Various.LawvereFPT.html#19444" class="Bound">f</a><a id="19454" class="Symbol">)</a>                                      <a id="19493" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
            <a id="19513" href="MLTT.Id.html#734" class="Function">transport</a> <a id="19523" href="Various.LawvereFPT.html#19162" class="Function">H</a> <a id="19525" class="Symbol">(</a><a id="19526" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="19529" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19533" class="Symbol">(</a><a id="19534" href="Various.LawvereFPT.html#19016" class="Bound">η</a> <a id="19536" href="Various.LawvereFPT.html#19781" class="Function">Rf</a><a id="19538" class="Symbol">))</a> <a id="19541" class="Symbol">(</a><a id="19542" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="19546" class="Symbol">(</a><a id="19547" href="Various.LawvereFPT.html#19012" class="Bound">ρ</a> <a id="19549" class="Symbol">(</a><a id="19550" href="Various.LawvereFPT.html#19014" class="Bound">σ</a> <a id="19552" href="Various.LawvereFPT.html#19781" class="Function">Rf</a><a id="19554" class="Symbol">)))</a> <a id="19558" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19561" href="Various.LawvereFPT.html#19826" class="Function">i</a> <a id="19563" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="19577" href="MLTT.Id.html#734" class="Function">transport</a> <a id="19587" class="Symbol">(</a><a id="19588" href="Various.LawvereFPT.html#19162" class="Function">H</a> <a id="19590" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="19592" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="19595" class="Symbol">)</a> <a id="19597" class="Symbol">(</a><a id="19598" href="Various.LawvereFPT.html#19016" class="Bound">η</a> <a id="19600" href="Various.LawvereFPT.html#19781" class="Function">Rf</a><a id="19602" class="Symbol">)</a>  <a id="19605" class="Symbol">(</a><a id="19606" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="19610" class="Symbol">(</a><a id="19611" href="Various.LawvereFPT.html#19012" class="Bound">ρ</a> <a id="19613" class="Symbol">(</a><a id="19614" href="Various.LawvereFPT.html#19014" class="Bound">σ</a> <a id="19616" href="Various.LawvereFPT.html#19781" class="Function">Rf</a><a id="19618" class="Symbol">)))</a> <a id="19622" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="19625" href="Various.LawvereFPT.html#19871" class="Function">ii</a> <a id="19628" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
            <a id="19642" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="19646" href="Various.LawvereFPT.html#19781" class="Function">Rf</a>                                       <a id="19687" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
            <a id="19707" href="Various.LawvereFPT.html#19444" class="Bound">f</a>                                            <a id="19752" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
          <a id="19764" class="Keyword">where</a>
           <a id="19781" href="Various.LawvereFPT.html#19781" class="Function">Rf</a> <a id="19784" class="Symbol">:</a> <a id="19786" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="19788" href="Various.LawvereFPT.html#19162" class="Function">H</a>
           <a id="19801" href="Various.LawvereFPT.html#19781" class="Function">Rf</a> <a id="19804" class="Symbol">=</a> <a id="19806" class="Symbol">(</a><a id="19807" href="Various.LawvereFPT.html#19201" class="Function">R</a> <a id="19809" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19811" href="Various.LawvereFPT.html#19444" class="Bound">f</a><a id="19812" class="Symbol">)</a>

           <a id="19826" href="Various.LawvereFPT.html#19826" class="Function">i</a> <a id="19828" class="Symbol">=</a> <a id="19830" class="Symbol">(</a><a id="19831" href="UF.Base.html#5149" class="Function">transport-ap</a> <a id="19844" href="Various.LawvereFPT.html#19162" class="Function">H</a> <a id="19846" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19850" class="Symbol">(</a><a id="19851" href="Various.LawvereFPT.html#19016" class="Bound">η</a> <a id="19853" href="Various.LawvereFPT.html#19781" class="Function">Rf</a><a id="19855" class="Symbol">))</a><a id="19857" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
           <a id="19871" href="Various.LawvereFPT.html#19871" class="Function">ii</a> <a id="19874" class="Symbol">=</a> <a id="19876" href="UF.Base.html#7355" class="Function">apd</a> <a id="19880" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="19884" class="Symbol">(</a><a id="19885" href="Various.LawvereFPT.html#19016" class="Bound">η</a> <a id="19887" href="Various.LawvereFPT.html#19781" class="Function">Rf</a><a id="19889" class="Symbol">)</a>

     <a id="19897" href="Various.LawvereFPT.html#19897" class="Function">δ</a> <a id="19899" class="Symbol">:</a> <a id="19901" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="19933" href="Various.LawvereFPT.html#19140" class="Bound">X</a>
     <a id="19940" href="Various.LawvereFPT.html#19897" class="Function">δ</a> <a id="19942" class="Symbol">=</a> <a id="19944" href="Various.LawvereFPT.html#4737" class="Function">retract-version.LFPT</a> <a id="19965" class="Symbol">(</a><a id="19966" href="Various.LawvereFPT.html#19276" class="Function">r</a> <a id="19968" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19970" href="Various.LawvereFPT.html#19341" class="Function">s</a> <a id="19972" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="19974" href="Various.LawvereFPT.html#19405" class="Function">rs</a><a id="19976" class="Symbol">)</a>

   <a id="19982" href="Various.LawvereFPT.html#19982" class="Function">γ</a> <a id="19984" class="Symbol">:</a> <a id="19986" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
   <a id="19991" href="Various.LawvereFPT.html#19982" class="Function">γ</a> <a id="19993" class="Symbol">=</a> <a id="19995" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="19999" class="Symbol">(</a><a id="20000" href="Various.LawvereFPT.html#19897" class="Function">δ</a> <a id="20002" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="20004" href="MLTT.Pi.html#444" class="Function">id</a><a id="20006" class="Symbol">)</a>

<a id="20009" class="Markup">\end{code}</a><a id="20019" class="Background">

This can be rephrased as follows, where the use of 𝟘-elim is to
coerce the empty type in the universe 𝓤 to the empty type in the
universe 𝓤₀, which is where our negations take values:

</a><a id="20206" class="Markup">\begin{code}</a>

 <a id="generalized-Coquand.Lemma₁"></a><a id="20221" href="Various.LawvereFPT.html#20221" class="Function">Lemma₁</a> <a id="20228" class="Symbol">:</a> <a id="20230" class="Symbol">(</a><a id="20231" href="Various.LawvereFPT.html#20231" class="Bound">A</a> <a id="20233" class="Symbol">:</a> <a id="20235" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20237" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20239" class="Symbol">)</a> <a id="20241" class="Symbol">(</a><a id="20242" href="Various.LawvereFPT.html#20242" class="Bound">T</a> <a id="20244" class="Symbol">:</a> <a id="20246" href="Various.LawvereFPT.html#20231" class="Bound">A</a> <a id="20248" class="Symbol">→</a> <a id="20250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20252" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20254" class="Symbol">)</a> <a id="20256" class="Symbol">(</a><a id="20257" href="Various.LawvereFPT.html#20257" class="Bound">S</a> <a id="20259" class="Symbol">:</a> <a id="20261" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20263" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20265" class="Symbol">→</a> <a id="20267" href="Various.LawvereFPT.html#20231" class="Bound">A</a><a id="20268" class="Symbol">)</a>
        <a id="20278" class="Symbol">→</a> <a id="20280" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20282" class="Symbol">((</a><a id="20284" href="Various.LawvereFPT.html#20284" class="Bound">X</a> <a id="20286" class="Symbol">:</a> <a id="20288" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20290" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20292" class="Symbol">)</a> <a id="20294" class="Symbol">→</a> <a id="20296" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="20304" href="Various.LawvereFPT.html#20284" class="Bound">X</a> <a id="20306" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="20309" class="Symbol">(</a><a id="20310" href="Various.LawvereFPT.html#20242" class="Bound">T</a> <a id="20312" class="Symbol">(</a><a id="20313" href="Various.LawvereFPT.html#20257" class="Bound">S</a> <a id="20315" href="Various.LawvereFPT.html#20284" class="Bound">X</a><a id="20316" class="Symbol">)))</a>
 <a id="20321" href="Various.LawvereFPT.html#20221" class="Function">Lemma₁</a> <a id="20328" href="Various.LawvereFPT.html#20328" class="Bound">A</a> <a id="20330" href="Various.LawvereFPT.html#20330" class="Bound">T</a> <a id="20332" href="Various.LawvereFPT.html#20332" class="Bound">S</a> <a id="20334" href="Various.LawvereFPT.html#20334" class="Bound">ρ</a> <a id="20336" class="Symbol">=</a> <a id="20338" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="20345" class="Symbol">(</a><a id="20346" href="Various.LawvereFPT.html#18782" class="Function">Lemma₀</a> <a id="20353" href="Various.LawvereFPT.html#20328" class="Bound">A</a> <a id="20355" href="Various.LawvereFPT.html#20330" class="Bound">T</a> <a id="20357" href="Various.LawvereFPT.html#20332" class="Bound">S</a>
                           <a id="20386" class="Symbol">(λ</a> <a id="20389" class="Symbol">{</a><a id="20390" href="Various.LawvereFPT.html#20390" class="Bound">X</a><a id="20391" class="Symbol">}</a> <a id="20393" class="Symbol">→</a> <a id="20395" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="20406" class="Symbol">(</a><a id="20407" href="Various.LawvereFPT.html#20334" class="Bound">ρ</a> <a id="20409" href="Various.LawvereFPT.html#20390" class="Bound">X</a><a id="20410" class="Symbol">))</a>
                           <a id="20440" class="Symbol">(λ</a> <a id="20443" class="Symbol">{</a><a id="20444" href="Various.LawvereFPT.html#20444" class="Bound">X</a><a id="20445" class="Symbol">}</a> <a id="20447" class="Symbol">→</a> <a id="20449" href="UF.Retracts.html#1646" class="Function">section</a> <a id="20457" class="Symbol">(</a><a id="20458" href="Various.LawvereFPT.html#20334" class="Bound">ρ</a> <a id="20460" href="Various.LawvereFPT.html#20444" class="Bound">X</a><a id="20461" class="Symbol">))</a>
                           <a id="20491" class="Symbol">(λ</a> <a id="20494" class="Symbol">{</a><a id="20495" href="Various.LawvereFPT.html#20495" class="Bound">X</a><a id="20496" class="Symbol">}</a> <a id="20498" class="Symbol">→</a> <a id="20500" href="UF.Retracts.html#2160" class="Function">retract-condition</a> <a id="20518" class="Symbol">(</a><a id="20519" href="Various.LawvereFPT.html#20334" class="Bound">ρ</a> <a id="20521" href="Various.LawvereFPT.html#20495" class="Bound">X</a><a id="20522" class="Symbol">)))</a>

<a id="20527" class="Markup">\end{code}</a><a id="20537" class="Background">

Because equivalences are retractions, it follows that

</a><a id="20594" class="Markup">\begin{code}</a>

 <a id="generalized-Coquand.Lemma₂"></a><a id="20609" href="Various.LawvereFPT.html#20609" class="Function">Lemma₂</a> <a id="20616" class="Symbol">:</a> <a id="20618" class="Symbol">(</a><a id="20619" href="Various.LawvereFPT.html#20619" class="Bound">A</a> <a id="20621" class="Symbol">:</a> <a id="20623" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20625" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20627" class="Symbol">)</a> <a id="20629" class="Symbol">(</a><a id="20630" href="Various.LawvereFPT.html#20630" class="Bound">T</a> <a id="20632" class="Symbol">:</a> <a id="20634" href="Various.LawvereFPT.html#20619" class="Bound">A</a> <a id="20636" class="Symbol">→</a> <a id="20638" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20640" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20642" class="Symbol">)</a> <a id="20644" class="Symbol">(</a><a id="20645" href="Various.LawvereFPT.html#20645" class="Bound">S</a> <a id="20647" class="Symbol">:</a> <a id="20649" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20651" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20653" class="Symbol">→</a> <a id="20655" href="Various.LawvereFPT.html#20619" class="Bound">A</a><a id="20656" class="Symbol">)</a>
        <a id="20666" class="Symbol">→</a> <a id="20668" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20670" class="Symbol">((</a><a id="20672" href="Various.LawvereFPT.html#20672" class="Bound">X</a> <a id="20674" class="Symbol">:</a> <a id="20676" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20678" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20680" class="Symbol">)</a> <a id="20682" class="Symbol">→</a> <a id="20684" href="Various.LawvereFPT.html#20630" class="Bound">T</a> <a id="20686" class="Symbol">(</a><a id="20687" href="Various.LawvereFPT.html#20645" class="Bound">S</a> <a id="20689" href="Various.LawvereFPT.html#20672" class="Bound">X</a><a id="20690" class="Symbol">)</a> <a id="20692" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="20694" href="Various.LawvereFPT.html#20672" class="Bound">X</a><a id="20695" class="Symbol">)</a>
 <a id="20698" href="Various.LawvereFPT.html#20609" class="Function">Lemma₂</a> <a id="20705" href="Various.LawvereFPT.html#20705" class="Bound">A</a> <a id="20707" href="Various.LawvereFPT.html#20707" class="Bound">T</a> <a id="20709" href="Various.LawvereFPT.html#20709" class="Bound">S</a> <a id="20711" href="Various.LawvereFPT.html#20711" class="Bound">e</a> <a id="20713" class="Symbol">=</a> <a id="20715" href="Various.LawvereFPT.html#20221" class="Function">Lemma₁</a> <a id="20722" href="Various.LawvereFPT.html#20705" class="Bound">A</a> <a id="20724" href="Various.LawvereFPT.html#20707" class="Bound">T</a> <a id="20726" href="Various.LawvereFPT.html#20709" class="Bound">S</a> <a id="20728" class="Symbol">(λ</a> <a id="20731" href="Various.LawvereFPT.html#20731" class="Bound">X</a> <a id="20733" class="Symbol">→</a> <a id="20735" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="20745" class="Symbol">(</a><a id="20746" href="Various.LawvereFPT.html#20711" class="Bound">e</a> <a id="20748" href="Various.LawvereFPT.html#20731" class="Bound">X</a><a id="20749" class="Symbol">))</a>

<a id="20753" class="Markup">\end{code}</a><a id="20763" class="Background">

And because identitities are equivalences, it follows that

</a><a id="20825" class="Markup">\begin{code}</a>

 <a id="generalized-Coquand.Lemma₃"></a><a id="20840" href="Various.LawvereFPT.html#20840" class="Function">Lemma₃</a> <a id="20847" class="Symbol">:</a> <a id="20849" class="Symbol">(</a><a id="20850" href="Various.LawvereFPT.html#20850" class="Bound">A</a> <a id="20852" class="Symbol">:</a> <a id="20854" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20856" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20858" class="Symbol">)</a> <a id="20860" class="Symbol">(</a><a id="20861" href="Various.LawvereFPT.html#20861" class="Bound">T</a> <a id="20863" class="Symbol">:</a> <a id="20865" href="Various.LawvereFPT.html#20850" class="Bound">A</a> <a id="20867" class="Symbol">→</a> <a id="20869" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20871" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20873" class="Symbol">)</a> <a id="20875" class="Symbol">(</a><a id="20876" href="Various.LawvereFPT.html#20876" class="Bound">S</a> <a id="20878" class="Symbol">:</a> <a id="20880" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20882" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20884" class="Symbol">→</a> <a id="20886" href="Various.LawvereFPT.html#20850" class="Bound">A</a><a id="20887" class="Symbol">)</a>
        <a id="20897" class="Symbol">→</a> <a id="20899" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="20901" class="Symbol">((</a><a id="20903" href="Various.LawvereFPT.html#20903" class="Bound">X</a> <a id="20905" class="Symbol">:</a> <a id="20907" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="20909" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="20911" class="Symbol">)</a> <a id="20913" class="Symbol">→</a> <a id="20915" href="Various.LawvereFPT.html#20861" class="Bound">T</a> <a id="20917" class="Symbol">(</a><a id="20918" href="Various.LawvereFPT.html#20876" class="Bound">S</a> <a id="20920" href="Various.LawvereFPT.html#20903" class="Bound">X</a><a id="20921" class="Symbol">)</a> <a id="20923" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="20925" href="Various.LawvereFPT.html#20903" class="Bound">X</a><a id="20926" class="Symbol">)</a>
 <a id="20929" href="Various.LawvereFPT.html#20840" class="Function">Lemma₃</a> <a id="20936" href="Various.LawvereFPT.html#20936" class="Bound">A</a> <a id="20938" href="Various.LawvereFPT.html#20938" class="Bound">T</a> <a id="20940" href="Various.LawvereFPT.html#20940" class="Bound">S</a> <a id="20942" href="Various.LawvereFPT.html#20942" class="Bound">p</a> <a id="20944" class="Symbol">=</a> <a id="20946" href="Various.LawvereFPT.html#20609" class="Function">Lemma₂</a> <a id="20953" href="Various.LawvereFPT.html#20936" class="Bound">A</a> <a id="20955" href="Various.LawvereFPT.html#20938" class="Bound">T</a> <a id="20957" href="Various.LawvereFPT.html#20940" class="Bound">S</a> <a id="20959" class="Symbol">(λ</a> <a id="20962" href="Various.LawvereFPT.html#20962" class="Bound">X</a> <a id="20964" class="Symbol">→</a> <a id="20966" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="20973" class="Symbol">(</a><a id="20974" href="Various.LawvereFPT.html#20938" class="Bound">T</a> <a id="20976" class="Symbol">(</a><a id="20977" href="Various.LawvereFPT.html#20940" class="Bound">S</a> <a id="20979" href="Various.LawvereFPT.html#20962" class="Bound">X</a><a id="20980" class="Symbol">))</a> <a id="20983" href="Various.LawvereFPT.html#20962" class="Bound">X</a> <a id="20985" class="Symbol">(</a><a id="20986" href="Various.LawvereFPT.html#20942" class="Bound">p</a> <a id="20988" href="Various.LawvereFPT.html#20962" class="Bound">X</a><a id="20989" class="Symbol">))</a>

<a id="20993" class="Markup">\end{code}</a><a id="21003" class="Background">

This means that a universe 𝓤 cannot be a retract of any type in 𝓤:

</a><a id="21073" class="Markup">\begin{code}</a>

 <a id="generalized-Coquand.Lemma₄"></a><a id="21088" href="Various.LawvereFPT.html#21088" class="Function">Lemma₄</a> <a id="21095" class="Symbol">:</a> <a id="21097" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21099" class="Symbol">(</a><a id="21100" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21102" href="Various.LawvereFPT.html#21102" class="Bound">A</a> <a id="21104" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21106" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21108" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21110" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21112" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="21120" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21122" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21124" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="21127" href="Various.LawvereFPT.html#21102" class="Bound">A</a><a id="21128" class="Symbol">)</a>
 <a id="21131" href="Various.LawvereFPT.html#21088" class="Function">Lemma₄</a> <a id="21138" class="Symbol">(</a><a id="21139" href="Various.LawvereFPT.html#21139" class="Bound">A</a> <a id="21141" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21143" href="Various.LawvereFPT.html#21143" class="Bound">T</a> <a id="21145" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21147" href="Various.LawvereFPT.html#21147" class="Bound">S</a> <a id="21149" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21151" href="Various.LawvereFPT.html#21151" class="Bound">TS</a><a id="21153" class="Symbol">)</a> <a id="21155" class="Symbol">=</a> <a id="21157" href="Various.LawvereFPT.html#20840" class="Function">Lemma₃</a> <a id="21164" href="Various.LawvereFPT.html#21139" class="Bound">A</a> <a id="21166" href="Various.LawvereFPT.html#21143" class="Bound">T</a> <a id="21168" href="Various.LawvereFPT.html#21147" class="Bound">S</a> <a id="21170" href="Various.LawvereFPT.html#21151" class="Bound">TS</a>

<a id="21174" class="Markup">\end{code}</a><a id="21184" class="Background">

In particular, the successor universe 𝓤 ⁺ is not a retract of 𝓤:

</a><a id="21252" class="Markup">\begin{code}</a>

 <a id="generalized-Coquand.corollary"></a><a id="21267" href="Various.LawvereFPT.html#21267" class="Function">corollary</a> <a id="21277" class="Symbol">:</a> <a id="21279" class="Symbol">∀</a> <a id="21281" href="Various.LawvereFPT.html#21281" class="Bound">𝓤</a> <a id="21283" class="Symbol">→</a> <a id="21285" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21287" class="Symbol">(</a><a id="21288" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="21296" href="Various.LawvereFPT.html#21281" class="Bound">𝓤</a> <a id="21298" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21300" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21302" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="21305" class="Symbol">(</a><a id="21306" href="Various.LawvereFPT.html#21281" class="Bound">𝓤</a> <a id="21308" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21310" class="Symbol">))</a>
 <a id="21314" href="Various.LawvereFPT.html#21267" class="Function">corollary</a> <a id="21324" href="Various.LawvereFPT.html#21324" class="Bound">𝓤</a> <a id="21326" href="Various.LawvereFPT.html#21326" class="Bound">ρ</a> <a id="21328" class="Symbol">=</a> <a id="21330" href="Various.LawvereFPT.html#21088" class="Function">Lemma₄</a> <a id="21337" class="Symbol">((</a><a id="21339" href="Various.LawvereFPT.html#21324" class="Bound">𝓤</a> <a id="21341" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21343" class="Symbol">)</a> <a id="21345" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21347" href="Various.LawvereFPT.html#21326" class="Bound">ρ</a><a id="21348" class="Symbol">)</a>

<a id="21351" class="Markup">\end{code}</a><a id="21361" class="Background">

Therefore, because equivalences are retractions, no universe 𝓤 can be
equivalent to a type in 𝓤:

</a><a id="21461" class="Markup">\begin{code}</a>

 <a id="generalized-Coquand.Theorem"></a><a id="21476" href="Various.LawvereFPT.html#21476" class="Function">Theorem</a> <a id="21484" class="Symbol">:</a> <a id="21486" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21488" class="Symbol">(</a><a id="21489" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="21491" href="Various.LawvereFPT.html#21491" class="Bound">X</a> <a id="21493" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="21495" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21497" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21499" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="21501" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21503" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21505" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="21507" href="Various.LawvereFPT.html#21491" class="Bound">X</a><a id="21508" class="Symbol">)</a>
 <a id="21511" href="Various.LawvereFPT.html#21476" class="Function">Theorem</a> <a id="21519" class="Symbol">(</a><a id="21520" href="Various.LawvereFPT.html#21520" class="Bound">X</a> <a id="21522" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21524" href="Various.LawvereFPT.html#21524" class="Bound">e</a><a id="21525" class="Symbol">)</a> <a id="21527" class="Symbol">=</a> <a id="21529" href="Various.LawvereFPT.html#21088" class="Function">Lemma₄</a> <a id="21536" class="Symbol">(</a><a id="21537" href="Various.LawvereFPT.html#21520" class="Bound">X</a> <a id="21539" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21541" href="UF.Equiv.html#9357" class="Function">≃-gives-◁</a> <a id="21551" href="Various.LawvereFPT.html#21524" class="Bound">e</a><a id="21552" class="Symbol">)</a>

<a id="21555" class="Markup">\end{code}</a><a id="21565" class="Background">

And in particular, the successor universe 𝓤 ⁺ is not equivalent to 𝓤:

</a><a id="21638" class="Markup">\begin{code}</a>

 <a id="generalized-Coquand.Corollary"></a><a id="21653" href="Various.LawvereFPT.html#21653" class="Function">Corollary</a> <a id="21663" class="Symbol">:</a> <a id="21665" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="21667" class="Symbol">(</a><a id="21668" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21670" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21672" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21674" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="21676" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="21678" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21680" class="Symbol">)</a>
 <a id="21683" href="Various.LawvereFPT.html#21653" class="Function">Corollary</a> <a id="21693" class="Symbol">{</a><a id="21694" href="Various.LawvereFPT.html#21694" class="Bound">𝓤</a><a id="21695" class="Symbol">}</a> <a id="21697" href="Various.LawvereFPT.html#21697" class="Bound">e</a> <a id="21699" class="Symbol">=</a> <a id="21701" href="Various.LawvereFPT.html#21476" class="Function">Theorem</a> <a id="21709" class="Symbol">((</a><a id="21711" href="Various.LawvereFPT.html#21694" class="Bound">𝓤</a> <a id="21713" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21715" class="Symbol">)</a><a id="21716" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="21718" href="Various.LawvereFPT.html#21697" class="Bound">e</a><a id="21719" class="Symbol">)</a>

<a id="21722" class="Markup">\end{code}</a><a id="21732" class="Background">

See also the module Unsafe.Type-in-Type-False.

Added 23rd December 2020, simplified 26th December after a suggestion by
Mike Shulman.

</a><a id="21870" class="Markup">\begin{code}</a>

 <a id="generalized-Coquand.global-invariance-under-≃-false"></a><a id="21885" href="Various.LawvereFPT.html#21885" class="Function">global-invariance-under-≃-false</a> <a id="21917" class="Symbol">:</a>

    <a id="21924" class="Symbol">((</a><a id="21926" href="Various.LawvereFPT.html#21926" class="Bound">A</a> <a id="21928" class="Symbol">:</a> <a id="21930" class="Symbol">(</a><a id="21931" href="Various.LawvereFPT.html#21931" class="Bound">𝓤</a> <a id="21933" class="Symbol">:</a> <a id="21935" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="21943" class="Symbol">)</a> <a id="21945" class="Symbol">→</a> <a id="21947" href="Various.LawvereFPT.html#21931" class="Bound">𝓤</a> <a id="21949" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21951" class="Symbol">→</a> <a id="21953" href="Various.LawvereFPT.html#21931" class="Bound">𝓤</a> <a id="21955" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="21957" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21959" class="Symbol">)</a>
     <a id="21966" class="Symbol">(</a><a id="21967" href="Various.LawvereFPT.html#21967" class="Bound">𝓤</a> <a id="21969" href="Various.LawvereFPT.html#21969" class="Bound">𝓥</a> <a id="21971" class="Symbol">:</a> <a id="21973" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="21981" class="Symbol">)</a>
     <a id="21988" class="Symbol">(</a><a id="21989" href="Various.LawvereFPT.html#21989" class="Bound">X</a> <a id="21991" class="Symbol">:</a> <a id="21993" href="Various.LawvereFPT.html#21967" class="Bound">𝓤</a> <a id="21995" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="21997" class="Symbol">)</a> <a id="21999" class="Symbol">(</a><a id="22000" href="Various.LawvereFPT.html#22000" class="Bound">Y</a> <a id="22002" class="Symbol">:</a> <a id="22004" href="Various.LawvereFPT.html#21969" class="Bound">𝓥</a> <a id="22006" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22008" class="Symbol">)</a>
    <a id="22014" class="Symbol">→</a> <a id="22016" href="Various.LawvereFPT.html#21989" class="Bound">X</a> <a id="22018" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22020" href="Various.LawvereFPT.html#22000" class="Bound">Y</a> <a id="22022" class="Symbol">→</a> <a id="22024" href="Various.LawvereFPT.html#21926" class="Bound">A</a> <a id="22026" href="Various.LawvereFPT.html#21967" class="Bound">𝓤</a> <a id="22028" href="Various.LawvereFPT.html#21989" class="Bound">X</a> <a id="22030" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22032" href="Various.LawvereFPT.html#21926" class="Bound">A</a> <a id="22034" href="Various.LawvereFPT.html#21969" class="Bound">𝓥</a> <a id="22036" href="Various.LawvereFPT.html#22000" class="Bound">Y</a><a id="22037" class="Symbol">)</a>
    <a id="22043" class="Symbol">→</a> <a id="22045" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>

 <a id="22049" href="Various.LawvereFPT.html#21885" class="Function">global-invariance-under-≃-false</a> <a id="22081" href="Various.LawvereFPT.html#22081" class="Bound">h</a> <a id="22083" class="Symbol">=</a> <a id="22085" href="Various.LawvereFPT.html#22305" class="Function">γ</a>
  <a id="22089" class="Keyword">where</a>
   <a id="22098" href="Various.LawvereFPT.html#22098" class="Function">A</a> <a id="22100" class="Symbol">:</a> <a id="22102" class="Symbol">(</a><a id="22103" href="Various.LawvereFPT.html#22103" class="Bound">𝓤</a> <a id="22105" class="Symbol">:</a> <a id="22107" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="22115" class="Symbol">)</a> <a id="22117" class="Symbol">→</a> <a id="22119" href="Various.LawvereFPT.html#22103" class="Bound">𝓤</a> <a id="22121" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22123" class="Symbol">→</a> <a id="22125" href="Various.LawvereFPT.html#22103" class="Bound">𝓤</a> <a id="22127" href="MLTT.Universes.html#3729" class="Primitive Operator">⁺</a> <a id="22129" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
   <a id="22134" href="Various.LawvereFPT.html#22098" class="Function">A</a> <a id="22136" href="Various.LawvereFPT.html#22136" class="Bound">𝓤</a> <a id="22138" class="Symbol">_</a> <a id="22140" class="Symbol">=</a> <a id="22142" href="Various.LawvereFPT.html#22136" class="Bound">𝓤</a> <a id="22144" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>

   <a id="22150" href="Various.LawvereFPT.html#22150" class="Function">e</a> <a id="22152" class="Symbol">:</a> <a id="22154" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="22156" class="Symbol">{</a><a id="22157" href="MLTT.Universes.html#4031" class="Function">𝓤₁</a><a id="22159" class="Symbol">}</a> <a id="22161" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22163" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="22165" class="Symbol">{</a><a id="22166" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="22168" class="Symbol">}</a>
   <a id="22173" href="Various.LawvereFPT.html#22150" class="Function">e</a> <a id="22175" class="Symbol">=</a> <a id="22177" href="UF.Equiv.html#8085" class="Function">qinveq</a> <a id="22184" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="22191" class="Symbol">(</a><a id="22192" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="22199" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22201" class="Symbol">(λ</a> <a id="22204" href="Various.LawvereFPT.html#22204" class="Bound">x</a> <a id="22206" class="Symbol">→</a> <a id="22208" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="22215" href="Various.LawvereFPT.html#22204" class="Bound">x</a><a id="22216" class="Symbol">)</a> <a id="22218" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="22220" class="Symbol">(λ</a> <a id="22223" href="Various.LawvereFPT.html#22223" class="Bound">x</a> <a id="22225" class="Symbol">→</a> <a id="22227" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a> <a id="22234" href="Various.LawvereFPT.html#22223" class="Bound">x</a><a id="22235" class="Symbol">))</a>

   <a id="22242" href="Various.LawvereFPT.html#22242" class="Function">δ</a> <a id="22244" class="Symbol">:</a> <a id="22246" class="Symbol">(</a><a id="22247" href="MLTT.Universes.html#4031" class="Function">𝓤₁</a> <a id="22250" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22252" class="Symbol">)</a> <a id="22254" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="22256" class="Symbol">(</a><a id="22257" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="22260" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22262" class="Symbol">)</a>
   <a id="22267" href="Various.LawvereFPT.html#22242" class="Function">δ</a> <a id="22269" class="Symbol">=</a> <a id="22271" href="Various.LawvereFPT.html#22081" class="Bound">h</a> <a id="22273" href="Various.LawvereFPT.html#22098" class="Function">A</a> <a id="22275" href="MLTT.Universes.html#4031" class="Function">𝓤₁</a> <a id="22278" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a> <a id="22281" class="Symbol">(</a><a id="22282" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="22284" class="Symbol">{</a><a id="22285" href="MLTT.Universes.html#4031" class="Function">𝓤₁</a><a id="22287" class="Symbol">})</a> <a id="22290" class="Symbol">(</a><a id="22291" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="22293" class="Symbol">{</a><a id="22294" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="22296" class="Symbol">})</a> <a id="22299" href="Various.LawvereFPT.html#22150" class="Function">e</a>

   <a id="22305" href="Various.LawvereFPT.html#22305" class="Function">γ</a> <a id="22307" class="Symbol">:</a> <a id="22309" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="22311" class="Symbol">{</a><a id="22312" href="MLTT.Universes.html#3706" class="Primitive">𝓤₀</a><a id="22314" class="Symbol">}</a>
   <a id="22319" href="Various.LawvereFPT.html#22305" class="Function">γ</a> <a id="22321" class="Symbol">=</a> <a id="22323" href="Various.LawvereFPT.html#21653" class="Function">Corollary</a> <a id="22333" href="Various.LawvereFPT.html#22242" class="Function">δ</a>

<a id="22336" class="Markup">\end{code}</a><a id="22346" class="Background">

TODO. Can we change the type of A to {𝓤 : Universe} → 𝓤 ̇ → 𝓤 ̇?

Added 20th December 2020. The following is work in progress, probably
useless.

Further generalization, where we intend to use P = is-set.

</a><a id="22554" class="Markup">\begin{code}</a>

<a id="22568" class="Keyword">open</a> <a id="22573" class="Keyword">import</a> <a id="22580" href="W.Type.html" class="Module">W.Type</a>

<a id="22588" class="Keyword">module</a> <a id="Coquand-further-generalized"></a><a id="22595" href="Various.LawvereFPT.html#22595" class="Module">Coquand-further-generalized</a> <a id="22623" class="Symbol">(</a><a id="22624" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="22626" href="Various.LawvereFPT.html#22626" class="Bound">𝓥</a> <a id="22628" class="Symbol">:</a> <a id="22630" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="22638" class="Symbol">)</a>
         <a id="22649" class="Symbol">(</a><a id="22650" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="22652" class="Symbol">:</a> <a id="22654" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="22656" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22658" class="Symbol">→</a> <a id="22660" href="Various.LawvereFPT.html#22626" class="Bound">𝓥</a> <a id="22662" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22664" class="Symbol">)</a>
         <a id="22675" class="Symbol">(</a><a id="22676" href="Various.LawvereFPT.html#22676" class="Bound">𝟘-is-P</a> <a id="22683" class="Symbol">:</a> <a id="22685" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="22687" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a><a id="22688" class="Symbol">)</a>

         <a id="22700" class="Symbol">(</a><a id="22701" href="Various.LawvereFPT.html#22701" class="Bound">P-exponential-ideal</a> <a id="22721" class="Symbol">:</a> <a id="22723" class="Symbol">(</a><a id="22724" href="Various.LawvereFPT.html#22724" class="Bound">X</a> <a id="22726" href="Various.LawvereFPT.html#22726" class="Bound">Y</a> <a id="22728" class="Symbol">:</a> <a id="22730" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="22732" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22734" class="Symbol">)</a> <a id="22736" class="Symbol">→</a> <a id="22738" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="22740" href="Various.LawvereFPT.html#22724" class="Bound">X</a> <a id="22742" class="Symbol">→</a> <a id="22744" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="22746" class="Symbol">(</a><a id="22747" href="Various.LawvereFPT.html#22726" class="Bound">Y</a> <a id="22749" class="Symbol">→</a> <a id="22751" href="Various.LawvereFPT.html#22724" class="Bound">X</a><a id="22752" class="Symbol">))</a>

         <a id="22765" class="Symbol">(</a><a id="22766" href="Various.LawvereFPT.html#22766" class="Bound">Σ-is-P</a> <a id="22773" class="Symbol">:</a> <a id="22775" class="Symbol">(</a><a id="22776" href="Various.LawvereFPT.html#22776" class="Bound">X</a> <a id="22778" class="Symbol">:</a> <a id="22780" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="22782" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22784" class="Symbol">)</a> <a id="22786" class="Symbol">(</a><a id="22787" href="Various.LawvereFPT.html#22787" class="Bound">Y</a> <a id="22789" class="Symbol">:</a> <a id="22791" href="Various.LawvereFPT.html#22776" class="Bound">X</a> <a id="22793" class="Symbol">→</a> <a id="22795" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="22797" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22799" class="Symbol">)</a>
                 <a id="22818" class="Symbol">→</a> <a id="22820" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="22822" href="Various.LawvereFPT.html#22776" class="Bound">X</a>
                 <a id="22841" class="Symbol">→</a> <a id="22843" class="Symbol">((</a><a id="22845" href="Various.LawvereFPT.html#22845" class="Bound">x</a> <a id="22847" class="Symbol">:</a> <a id="22849" href="Various.LawvereFPT.html#22776" class="Bound">X</a><a id="22850" class="Symbol">)</a> <a id="22852" class="Symbol">→</a> <a id="22854" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="22856" class="Symbol">(</a><a id="22857" href="Various.LawvereFPT.html#22787" class="Bound">Y</a> <a id="22859" href="Various.LawvereFPT.html#22845" class="Bound">x</a><a id="22860" class="Symbol">))</a>
                 <a id="22880" class="Symbol">→</a> <a id="22882" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="22884" class="Symbol">(</a><a id="22885" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="22887" href="Various.LawvereFPT.html#22787" class="Bound">Y</a><a id="22888" class="Symbol">))</a>

         <a id="22901" class="Symbol">(</a><a id="22902" href="Various.LawvereFPT.html#22902" class="Bound">W-is-P</a> <a id="22909" class="Symbol">:</a> <a id="22911" class="Symbol">(</a><a id="22912" href="Various.LawvereFPT.html#22912" class="Bound">X</a> <a id="22914" class="Symbol">:</a> <a id="22916" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="22918" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22920" class="Symbol">)</a> <a id="22922" class="Symbol">(</a><a id="22923" href="Various.LawvereFPT.html#22923" class="Bound">Y</a> <a id="22925" class="Symbol">:</a> <a id="22927" href="Various.LawvereFPT.html#22912" class="Bound">X</a> <a id="22929" class="Symbol">→</a> <a id="22931" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="22933" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="22935" class="Symbol">)</a>
                 <a id="22954" class="Symbol">→</a> <a id="22956" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="22958" href="Various.LawvereFPT.html#22912" class="Bound">X</a>
                 <a id="22977" class="Symbol">→</a> <a id="22979" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="22981" class="Symbol">(</a><a id="22982" href="W.Type.html#130" class="Datatype">W</a> <a id="22984" href="Various.LawvereFPT.html#22912" class="Bound">X</a> <a id="22986" href="Various.LawvereFPT.html#22923" class="Bound">Y</a><a id="22987" class="Symbol">))</a>
       <a id="22997" class="Keyword">where</a>

  <a id="Coquand-further-generalized.lemma₀"></a><a id="23006" href="Various.LawvereFPT.html#23006" class="Function">lemma₀</a> <a id="23013" class="Symbol">:</a> <a id="23015" class="Symbol">(</a><a id="23016" href="Various.LawvereFPT.html#23016" class="Bound">A</a> <a id="23018" class="Symbol">:</a> <a id="23020" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="23022" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23024" class="Symbol">)</a>
           <a id="23037" class="Symbol">(</a><a id="23038" href="Various.LawvereFPT.html#23038" class="Bound">A-is-P</a> <a id="23045" class="Symbol">:</a> <a id="23047" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="23049" href="Various.LawvereFPT.html#23016" class="Bound">A</a><a id="23050" class="Symbol">)</a>
           <a id="23063" class="Symbol">(</a><a id="23064" href="Various.LawvereFPT.html#23064" class="Bound">T</a> <a id="23066" class="Symbol">:</a> <a id="23068" href="Various.LawvereFPT.html#23016" class="Bound">A</a> <a id="23070" class="Symbol">→</a> <a id="23072" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="23074" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23076" class="Symbol">)</a>
           <a id="23089" class="Symbol">(</a><a id="23090" href="Various.LawvereFPT.html#23090" class="Bound">S</a> <a id="23092" class="Symbol">:</a> <a id="23094" class="Symbol">(</a><a id="23095" href="Various.LawvereFPT.html#23095" class="Bound">X</a> <a id="23097" class="Symbol">:</a> <a id="23099" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="23101" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23103" class="Symbol">)</a> <a id="23105" class="Symbol">(</a><a id="23106" href="Various.LawvereFPT.html#23106" class="Bound">p</a> <a id="23108" class="Symbol">:</a> <a id="23110" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="23112" href="Various.LawvereFPT.html#23095" class="Bound">X</a><a id="23113" class="Symbol">)</a> <a id="23115" class="Symbol">→</a> <a id="23117" href="Various.LawvereFPT.html#23016" class="Bound">A</a><a id="23118" class="Symbol">)</a>
           <a id="23131" class="Symbol">(</a><a id="23132" href="Various.LawvereFPT.html#23132" class="Bound">ρ</a> <a id="23134" class="Symbol">:</a> <a id="23136" class="Symbol">{</a><a id="23137" href="Various.LawvereFPT.html#23137" class="Bound">X</a> <a id="23139" class="Symbol">:</a> <a id="23141" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="23143" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23145" class="Symbol">}</a> <a id="23147" class="Symbol">(</a><a id="23148" href="Various.LawvereFPT.html#23148" class="Bound">p</a> <a id="23150" class="Symbol">:</a> <a id="23152" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="23154" href="Various.LawvereFPT.html#23137" class="Bound">X</a><a id="23155" class="Symbol">)</a> <a id="23157" class="Symbol">→</a> <a id="23159" href="Various.LawvereFPT.html#23064" class="Bound">T</a> <a id="23161" class="Symbol">(</a><a id="23162" href="Various.LawvereFPT.html#23090" class="Bound">S</a> <a id="23164" href="Various.LawvereFPT.html#23137" class="Bound">X</a> <a id="23166" href="Various.LawvereFPT.html#23148" class="Bound">p</a><a id="23167" class="Symbol">)</a> <a id="23169" class="Symbol">→</a> <a id="23171" href="Various.LawvereFPT.html#23137" class="Bound">X</a><a id="23172" class="Symbol">)</a>
           <a id="23185" class="Symbol">(</a><a id="23186" href="Various.LawvereFPT.html#23186" class="Bound">σ</a> <a id="23188" class="Symbol">:</a> <a id="23190" class="Symbol">{</a><a id="23191" href="Various.LawvereFPT.html#23191" class="Bound">X</a> <a id="23193" class="Symbol">:</a> <a id="23195" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="23197" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23199" class="Symbol">}</a> <a id="23201" class="Symbol">(</a><a id="23202" href="Various.LawvereFPT.html#23202" class="Bound">p</a> <a id="23204" class="Symbol">:</a> <a id="23206" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="23208" href="Various.LawvereFPT.html#23191" class="Bound">X</a><a id="23209" class="Symbol">)</a> <a id="23211" class="Symbol">→</a> <a id="23213" href="Various.LawvereFPT.html#23191" class="Bound">X</a> <a id="23215" class="Symbol">→</a> <a id="23217" href="Various.LawvereFPT.html#23064" class="Bound">T</a> <a id="23219" class="Symbol">(</a><a id="23220" href="Various.LawvereFPT.html#23090" class="Bound">S</a> <a id="23222" href="Various.LawvereFPT.html#23191" class="Bound">X</a> <a id="23224" href="Various.LawvereFPT.html#23202" class="Bound">p</a><a id="23225" class="Symbol">))</a>
           <a id="23239" class="Symbol">(</a><a id="23240" href="Various.LawvereFPT.html#23240" class="Bound">η</a> <a id="23242" class="Symbol">:</a> <a id="23244" class="Symbol">{</a><a id="23245" href="Various.LawvereFPT.html#23245" class="Bound">X</a> <a id="23247" class="Symbol">:</a> <a id="23249" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="23251" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23253" class="Symbol">}</a> <a id="23255" class="Symbol">(</a><a id="23256" href="Various.LawvereFPT.html#23256" class="Bound">p</a> <a id="23258" class="Symbol">:</a> <a id="23260" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="23262" href="Various.LawvereFPT.html#23245" class="Bound">X</a><a id="23263" class="Symbol">)</a> <a id="23265" class="Symbol">(</a><a id="23266" href="Various.LawvereFPT.html#23266" class="Bound">x</a> <a id="23268" class="Symbol">:</a> <a id="23270" href="Various.LawvereFPT.html#23245" class="Bound">X</a><a id="23271" class="Symbol">)</a> <a id="23273" class="Symbol">→</a> <a id="23275" href="Various.LawvereFPT.html#23132" class="Bound">ρ</a> <a id="23277" href="Various.LawvereFPT.html#23256" class="Bound">p</a> <a id="23279" class="Symbol">(</a><a id="23280" href="Various.LawvereFPT.html#23186" class="Bound">σ</a> <a id="23282" href="Various.LawvereFPT.html#23256" class="Bound">p</a> <a id="23284" href="Various.LawvereFPT.html#23266" class="Bound">x</a><a id="23285" class="Symbol">)</a> <a id="23287" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23289" href="Various.LawvereFPT.html#23266" class="Bound">x</a><a id="23290" class="Symbol">)</a>
         <a id="23301" class="Symbol">→</a> <a id="23303" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
  <a id="23307" href="Various.LawvereFPT.html#23006" class="Function">lemma₀</a> <a id="23314" href="Various.LawvereFPT.html#23314" class="Bound">A</a> <a id="23316" href="Various.LawvereFPT.html#23316" class="Bound">A-is-P</a> <a id="23323" href="Various.LawvereFPT.html#23323" class="Bound">T</a> <a id="23325" href="Various.LawvereFPT.html#23325" class="Bound">S</a> <a id="23327" href="Various.LawvereFPT.html#23327" class="Bound">ρ</a> <a id="23329" href="Various.LawvereFPT.html#23329" class="Bound">σ</a> <a id="23331" href="Various.LawvereFPT.html#23331" class="Bound">η</a> <a id="23333" class="Symbol">=</a> <a id="23335" href="Various.LawvereFPT.html#24495" class="Function">γ</a>
   <a id="23340" class="Keyword">where</a>
    <a id="23350" href="Various.LawvereFPT.html#23350" class="Function">𝕎</a> <a id="23352" class="Symbol">:</a>  <a id="23355" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="23357" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="23363" href="Various.LawvereFPT.html#23350" class="Function">𝕎</a> <a id="23365" class="Symbol">=</a> <a id="23367" href="W.Type.html#130" class="Datatype">W</a> <a id="23369" href="Various.LawvereFPT.html#23314" class="Bound">A</a> <a id="23371" href="Various.LawvereFPT.html#23323" class="Bound">T</a>

    <a id="23378" href="Various.LawvereFPT.html#23378" class="Function">α</a> <a id="23380" class="Symbol">:</a> <a id="23382" href="Various.LawvereFPT.html#23350" class="Function">𝕎</a> <a id="23384" class="Symbol">→</a> <a id="23386" class="Symbol">(</a><a id="23387" href="Various.LawvereFPT.html#23350" class="Function">𝕎</a> <a id="23389" class="Symbol">→</a> <a id="23391" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="23393" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23395" class="Symbol">)</a>
    <a id="23401" href="Various.LawvereFPT.html#23378" class="Function">α</a> <a id="23403" class="Symbol">(</a><a id="23404" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="23409" class="Symbol">_</a> <a id="23411" href="Various.LawvereFPT.html#23411" class="Bound">φ</a><a id="23412" class="Symbol">)</a> <a id="23414" class="Symbol">=</a> <a id="23416" href="Notation.General.html#398" class="Function">fiber</a> <a id="23422" href="Various.LawvereFPT.html#23411" class="Bound">φ</a>

    <a id="23429" class="Keyword">module</a> <a id="23436" href="Various.LawvereFPT.html#23436" class="Module">_</a> <a id="23438" class="Symbol">(</a><a id="23439" href="Various.LawvereFPT.html#23439" class="Bound">X</a> <a id="23441" class="Symbol">:</a> <a id="23443" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="23445" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="23447" class="Symbol">)</a> <a id="23449" class="Symbol">(</a><a id="23450" href="Various.LawvereFPT.html#23450" class="Bound">X-is-P</a> <a id="23457" class="Symbol">:</a> <a id="23459" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="23461" href="Various.LawvereFPT.html#23439" class="Bound">X</a><a id="23462" class="Symbol">)</a> <a id="23464" class="Keyword">where</a>

      <a id="23477" href="Various.LawvereFPT.html#23477" class="Function">H</a> <a id="23479" class="Symbol">:</a> <a id="23481" href="Various.LawvereFPT.html#23350" class="Function">𝕎</a> <a id="23483" class="Symbol">→</a> <a id="23485" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="23487" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
      <a id="23495" href="Various.LawvereFPT.html#23477" class="Function">H</a> <a id="23497" href="Various.LawvereFPT.html#23497" class="Bound">w</a> <a id="23499" class="Symbol">=</a> <a id="23501" href="Various.LawvereFPT.html#23378" class="Function">α</a> <a id="23503" href="Various.LawvereFPT.html#23497" class="Bound">w</a> <a id="23505" href="Various.LawvereFPT.html#23497" class="Bound">w</a> <a id="23507" class="Symbol">→</a> <a id="23509" href="Various.LawvereFPT.html#23439" class="Bound">X</a>

      <a id="23518" href="Various.LawvereFPT.html#23518" class="Function">p</a> <a id="23520" class="Symbol">:</a> <a id="23522" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="23524" class="Symbol">(</a><a id="23525" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="23527" href="Various.LawvereFPT.html#23477" class="Function">H</a><a id="23528" class="Symbol">)</a>
      <a id="23536" href="Various.LawvereFPT.html#23518" class="Function">p</a> <a id="23538" class="Symbol">=</a> <a id="23540" href="Various.LawvereFPT.html#22766" class="Bound">Σ-is-P</a> <a id="23547" href="Various.LawvereFPT.html#23350" class="Function">𝕎</a> <a id="23549" href="Various.LawvereFPT.html#23477" class="Function">H</a>
            <a id="23563" class="Symbol">(</a><a id="23564" href="Various.LawvereFPT.html#22902" class="Bound">W-is-P</a> <a id="23571" href="Various.LawvereFPT.html#23314" class="Bound">A</a> <a id="23573" href="Various.LawvereFPT.html#23323" class="Bound">T</a> <a id="23575" href="Various.LawvereFPT.html#23316" class="Bound">A-is-P</a><a id="23581" class="Symbol">)</a>
            <a id="23595" class="Symbol">(λ</a> <a id="23598" href="Various.LawvereFPT.html#23598" class="Bound">w</a> <a id="23600" class="Symbol">→</a> <a id="23602" href="Various.LawvereFPT.html#22701" class="Bound">P-exponential-ideal</a> <a id="23622" href="Various.LawvereFPT.html#23439" class="Bound">X</a> <a id="23624" class="Symbol">(</a><a id="23625" href="Various.LawvereFPT.html#23378" class="Function">α</a> <a id="23627" href="Various.LawvereFPT.html#23598" class="Bound">w</a> <a id="23629" href="Various.LawvereFPT.html#23598" class="Bound">w</a><a id="23630" class="Symbol">)</a> <a id="23632" href="Various.LawvereFPT.html#23450" class="Bound">X-is-P</a><a id="23638" class="Symbol">)</a>

      <a id="23647" href="Various.LawvereFPT.html#23647" class="Function">R</a> <a id="23649" class="Symbol">:</a> <a id="23651" href="Various.LawvereFPT.html#23350" class="Function">𝕎</a>
      <a id="23659" href="Various.LawvereFPT.html#23647" class="Function">R</a> <a id="23661" class="Symbol">=</a> <a id="23663" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="23668" class="Symbol">(</a><a id="23669" href="Various.LawvereFPT.html#23325" class="Bound">S</a> <a id="23671" class="Symbol">(</a><a id="23672" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="23674" href="Various.LawvereFPT.html#23477" class="Function">H</a><a id="23675" class="Symbol">)</a> <a id="23677" href="Various.LawvereFPT.html#23518" class="Function">p</a><a id="23678" class="Symbol">)</a> <a id="23680" class="Symbol">(</a><a id="23681" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="23685" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="23687" href="Various.LawvereFPT.html#23327" class="Bound">ρ</a> <a id="23689" href="Various.LawvereFPT.html#23518" class="Function">p</a><a id="23690" class="Symbol">)</a>

      <a id="23699" href="Various.LawvereFPT.html#23699" class="Function">B</a> <a id="23701" class="Symbol">:</a> <a id="23703" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="23705" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
      <a id="23713" href="Various.LawvereFPT.html#23699" class="Function">B</a> <a id="23715" class="Symbol">=</a> <a id="23717" href="Various.LawvereFPT.html#23378" class="Function">α</a> <a id="23719" href="Various.LawvereFPT.html#23647" class="Function">R</a> <a id="23721" href="Various.LawvereFPT.html#23647" class="Function">R</a>

      <a id="23730" href="Various.LawvereFPT.html#23730" class="Function">r</a> <a id="23732" class="Symbol">:</a> <a id="23734" href="Various.LawvereFPT.html#23699" class="Function">B</a> <a id="23736" class="Symbol">→</a> <a id="23738" class="Symbol">(</a><a id="23739" href="Various.LawvereFPT.html#23699" class="Function">B</a> <a id="23741" class="Symbol">→</a> <a id="23743" href="Various.LawvereFPT.html#23439" class="Bound">X</a><a id="23744" class="Symbol">)</a>
      <a id="23752" href="Various.LawvereFPT.html#23730" class="Function">r</a> <a id="23754" class="Symbol">(</a><a id="23755" href="Various.LawvereFPT.html#23755" class="Bound">t</a> <a id="23757" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23759" href="Various.LawvereFPT.html#23759" class="Bound">e</a><a id="23760" class="Symbol">)</a> <a id="23762" class="Symbol">=</a> <a id="23764" href="MLTT.Id.html#734" class="Function">transport</a> <a id="23774" href="Various.LawvereFPT.html#23477" class="Function">H</a> <a id="23776" href="Various.LawvereFPT.html#23759" class="Bound">e</a> <a id="23778" class="Symbol">(</a><a id="23779" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="23783" class="Symbol">(</a><a id="23784" href="Various.LawvereFPT.html#23327" class="Bound">ρ</a> <a id="23786" href="Various.LawvereFPT.html#23518" class="Function">p</a> <a id="23788" href="Various.LawvereFPT.html#23755" class="Bound">t</a><a id="23789" class="Symbol">))</a>

      <a id="23799" href="Various.LawvereFPT.html#23799" class="Function">s</a> <a id="23801" class="Symbol">:</a> <a id="23803" class="Symbol">(</a><a id="23804" href="Various.LawvereFPT.html#23699" class="Function">B</a> <a id="23806" class="Symbol">→</a> <a id="23808" href="Various.LawvereFPT.html#23439" class="Bound">X</a><a id="23809" class="Symbol">)</a> <a id="23811" class="Symbol">→</a> <a id="23813" href="Various.LawvereFPT.html#23699" class="Function">B</a>
      <a id="23821" href="Various.LawvereFPT.html#23799" class="Function">s</a> <a id="23823" href="Various.LawvereFPT.html#23823" class="Bound">f</a> <a id="23825" class="Symbol">=</a> <a id="23827" href="Various.LawvereFPT.html#23329" class="Bound">σ</a> <a id="23829" href="Various.LawvereFPT.html#23518" class="Function">p</a> <a id="23831" class="Symbol">(</a><a id="23832" href="Various.LawvereFPT.html#23647" class="Function">R</a> <a id="23834" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23836" href="Various.LawvereFPT.html#23823" class="Bound">f</a><a id="23837" class="Symbol">)</a> <a id="23839" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23841" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="23844" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="23848" class="Symbol">(</a><a id="23849" href="Various.LawvereFPT.html#23331" class="Bound">η</a> <a id="23851" href="Various.LawvereFPT.html#23518" class="Function">p</a> <a id="23853" class="Symbol">(</a><a id="23854" href="Various.LawvereFPT.html#23647" class="Function">R</a> <a id="23856" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="23858" href="Various.LawvereFPT.html#23823" class="Bound">f</a><a id="23859" class="Symbol">))</a>

      <a id="23869" href="Various.LawvereFPT.html#23869" class="Function">rs</a> <a id="23872" class="Symbol">:</a> <a id="23874" class="Symbol">(</a><a id="23875" href="Various.LawvereFPT.html#23875" class="Bound">f</a> <a id="23877" class="Symbol">:</a> <a id="23879" href="Various.LawvereFPT.html#23699" class="Function">B</a> <a id="23881" class="Symbol">→</a> <a id="23883" href="Various.LawvereFPT.html#23439" class="Bound">X</a><a id="23884" class="Symbol">)</a> <a id="23886" class="Symbol">→</a> <a id="23888" href="Various.LawvereFPT.html#23730" class="Function">r</a> <a id="23890" class="Symbol">(</a><a id="23891" href="Various.LawvereFPT.html#23799" class="Function">s</a> <a id="23893" href="Various.LawvereFPT.html#23875" class="Bound">f</a><a id="23894" class="Symbol">)</a> <a id="23896" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="23898" href="Various.LawvereFPT.html#23875" class="Bound">f</a>
      <a id="23906" href="Various.LawvereFPT.html#23869" class="Function">rs</a> <a id="23909" href="Various.LawvereFPT.html#23909" class="Bound">f</a> <a id="23911" class="Symbol">=</a> <a id="23913" href="Various.LawvereFPT.html#23730" class="Function">r</a> <a id="23915" class="Symbol">(</a><a id="23916" href="Various.LawvereFPT.html#23799" class="Function">s</a> <a id="23918" href="Various.LawvereFPT.html#23909" class="Bound">f</a><a id="23919" class="Symbol">)</a>                                            <a id="23964" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
             <a id="23985" href="MLTT.Id.html#734" class="Function">transport</a> <a id="23995" href="Various.LawvereFPT.html#23477" class="Function">H</a> <a id="23997" class="Symbol">(</a><a id="23998" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="24001" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24005" class="Symbol">(</a><a id="24006" href="Various.LawvereFPT.html#23331" class="Bound">η</a> <a id="24008" href="Various.LawvereFPT.html#23518" class="Function">p</a> <a id="24010" href="Various.LawvereFPT.html#24282" class="Function">Rf</a><a id="24012" class="Symbol">))</a> <a id="24015" class="Symbol">(</a><a id="24016" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24020" class="Symbol">(</a><a id="24021" href="Various.LawvereFPT.html#23327" class="Bound">ρ</a> <a id="24023" href="Various.LawvereFPT.html#23518" class="Function">p</a> <a id="24025" class="Symbol">(</a><a id="24026" href="Various.LawvereFPT.html#23329" class="Bound">σ</a> <a id="24028" href="Various.LawvereFPT.html#23518" class="Function">p</a> <a id="24030" href="Various.LawvereFPT.html#24282" class="Function">Rf</a><a id="24032" class="Symbol">)))</a> <a id="24036" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24039" href="Various.LawvereFPT.html#24329" class="Function">i</a> <a id="24041" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="24056" href="MLTT.Id.html#734" class="Function">transport</a> <a id="24066" class="Symbol">(</a><a id="24067" href="Various.LawvereFPT.html#23477" class="Function">H</a> <a id="24069" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="24071" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a><a id="24074" class="Symbol">)</a> <a id="24076" class="Symbol">(</a><a id="24077" href="Various.LawvereFPT.html#23331" class="Bound">η</a> <a id="24079" href="Various.LawvereFPT.html#23518" class="Function">p</a> <a id="24081" href="Various.LawvereFPT.html#24282" class="Function">Rf</a><a id="24083" class="Symbol">)</a>  <a id="24086" class="Symbol">(</a><a id="24087" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24091" class="Symbol">(</a><a id="24092" href="Various.LawvereFPT.html#23327" class="Bound">ρ</a> <a id="24094" href="Various.LawvereFPT.html#23518" class="Function">p</a> <a id="24096" class="Symbol">(</a><a id="24097" href="Various.LawvereFPT.html#23329" class="Bound">σ</a> <a id="24099" href="Various.LawvereFPT.html#23518" class="Function">p</a> <a id="24101" href="Various.LawvereFPT.html#24282" class="Function">Rf</a><a id="24103" class="Symbol">)))</a> <a id="24107" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="24110" href="Various.LawvereFPT.html#24379" class="Function">ii</a> <a id="24113" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
             <a id="24128" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24132" href="Various.LawvereFPT.html#24282" class="Function">Rf</a>                                             <a id="24179" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
             <a id="24200" href="Various.LawvereFPT.html#23909" class="Bound">f</a>                                                  <a id="24251" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
           <a id="24264" class="Keyword">where</a>
            <a id="24282" href="Various.LawvereFPT.html#24282" class="Function">Rf</a> <a id="24285" class="Symbol">:</a> <a id="24287" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="24289" href="Various.LawvereFPT.html#23477" class="Function">H</a>
            <a id="24303" href="Various.LawvereFPT.html#24282" class="Function">Rf</a> <a id="24306" class="Symbol">=</a> <a id="24308" class="Symbol">(</a><a id="24309" href="Various.LawvereFPT.html#23647" class="Function">R</a> <a id="24311" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24313" href="Various.LawvereFPT.html#23909" class="Bound">f</a><a id="24314" class="Symbol">)</a>

            <a id="24329" href="Various.LawvereFPT.html#24329" class="Function">i</a> <a id="24331" class="Symbol">=</a> <a id="24333" class="Symbol">(</a><a id="24334" href="UF.Base.html#5149" class="Function">transport-ap</a> <a id="24347" href="Various.LawvereFPT.html#23477" class="Function">H</a> <a id="24349" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24353" class="Symbol">(</a><a id="24354" href="Various.LawvereFPT.html#23331" class="Bound">η</a> <a id="24356" href="Various.LawvereFPT.html#23518" class="Function">p</a> <a id="24358" class="Symbol">(</a><a id="24359" href="Various.LawvereFPT.html#24282" class="Function">Rf</a><a id="24361" class="Symbol">)))</a><a id="24364" href="MLTT.Id.html#1054" class="Function Operator">⁻¹</a>
            <a id="24379" href="Various.LawvereFPT.html#24379" class="Function">ii</a> <a id="24382" class="Symbol">=</a> <a id="24384" href="UF.Base.html#7355" class="Function">apd</a> <a id="24388" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="24392" class="Symbol">(</a><a id="24393" href="Various.LawvereFPT.html#23331" class="Bound">η</a> <a id="24395" href="Various.LawvereFPT.html#23518" class="Function">p</a> <a id="24397" href="Various.LawvereFPT.html#24282" class="Function">Rf</a><a id="24399" class="Symbol">)</a>

      <a id="24408" href="Various.LawvereFPT.html#24408" class="Function">δ</a> <a id="24410" class="Symbol">:</a> <a id="24412" href="Various.LawvereFPT.html#3342" class="Function">designated-fixed-point-property</a> <a id="24444" href="Various.LawvereFPT.html#23439" class="Bound">X</a>
      <a id="24452" href="Various.LawvereFPT.html#24408" class="Function">δ</a> <a id="24454" class="Symbol">=</a> <a id="24456" href="Various.LawvereFPT.html#4737" class="Function">retract-version.LFPT</a> <a id="24477" class="Symbol">(</a><a id="24478" href="Various.LawvereFPT.html#23730" class="Function">r</a> <a id="24480" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24482" href="Various.LawvereFPT.html#23799" class="Function">s</a> <a id="24484" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="24486" href="Various.LawvereFPT.html#23869" class="Function">rs</a><a id="24488" class="Symbol">)</a>

    <a id="24495" href="Various.LawvereFPT.html#24495" class="Function">γ</a> <a id="24497" class="Symbol">:</a> <a id="24499" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a>
    <a id="24505" href="Various.LawvereFPT.html#24495" class="Function">γ</a> <a id="24507" class="Symbol">=</a> <a id="24509" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="24513" class="Symbol">(</a><a id="24514" href="Various.LawvereFPT.html#24408" class="Function">δ</a> <a id="24516" href="MLTT.Empty-Type.html#121" class="Datatype">𝟘</a> <a id="24518" href="Various.LawvereFPT.html#22676" class="Bound">𝟘-is-P</a> <a id="24525" href="MLTT.Pi.html#444" class="Function">id</a><a id="24527" class="Symbol">)</a>

  <a id="Coquand-further-generalized.lemma₁"></a><a id="24532" href="Various.LawvereFPT.html#24532" class="Function">lemma₁</a> <a id="24539" class="Symbol">:</a> <a id="24541" class="Symbol">(</a><a id="24542" href="Various.LawvereFPT.html#24542" class="Bound">A</a> <a id="24544" class="Symbol">:</a> <a id="24546" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="24548" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24550" class="Symbol">)</a>
         <a id="24561" class="Symbol">→</a> <a id="24563" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="24565" href="Various.LawvereFPT.html#24542" class="Bound">A</a>
         <a id="24576" class="Symbol">→</a> <a id="24578" class="Symbol">(</a><a id="24579" href="Various.LawvereFPT.html#24579" class="Bound">T</a> <a id="24581" class="Symbol">:</a> <a id="24583" href="Various.LawvereFPT.html#24542" class="Bound">A</a> <a id="24585" class="Symbol">→</a> <a id="24587" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="24589" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24591" class="Symbol">)</a>
         <a id="24602" class="Symbol">→</a> <a id="24604" class="Symbol">(</a><a id="24605" href="Various.LawvereFPT.html#24605" class="Bound">S</a> <a id="24607" class="Symbol">:</a> <a id="24609" class="Symbol">(</a><a id="24610" href="Various.LawvereFPT.html#24610" class="Bound">X</a> <a id="24612" class="Symbol">:</a> <a id="24614" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="24616" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24618" class="Symbol">)</a> <a id="24620" class="Symbol">→</a> <a id="24622" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="24624" href="Various.LawvereFPT.html#24610" class="Bound">X</a> <a id="24626" class="Symbol">→</a> <a id="24628" href="Various.LawvereFPT.html#24542" class="Bound">A</a><a id="24629" class="Symbol">)</a>
         <a id="24640" class="Symbol">→</a> <a id="24642" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="24644" class="Symbol">((</a><a id="24646" href="Various.LawvereFPT.html#24646" class="Bound">X</a> <a id="24648" class="Symbol">:</a> <a id="24650" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="24652" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24654" class="Symbol">)</a> <a id="24656" class="Symbol">(</a><a id="24657" href="Various.LawvereFPT.html#24657" class="Bound">p</a> <a id="24659" class="Symbol">:</a> <a id="24661" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="24663" href="Various.LawvereFPT.html#24646" class="Bound">X</a><a id="24664" class="Symbol">)</a> <a id="24666" class="Symbol">→</a> <a id="24668" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="24676" href="Various.LawvereFPT.html#24646" class="Bound">X</a> <a id="24678" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="24681" class="Symbol">(</a><a id="24682" href="Various.LawvereFPT.html#24579" class="Bound">T</a> <a id="24684" class="Symbol">(</a><a id="24685" href="Various.LawvereFPT.html#24605" class="Bound">S</a> <a id="24687" href="Various.LawvereFPT.html#24646" class="Bound">X</a> <a id="24689" href="Various.LawvereFPT.html#24657" class="Bound">p</a><a id="24690" class="Symbol">)))</a>
  <a id="24696" href="Various.LawvereFPT.html#24532" class="Function">lemma₁</a> <a id="24703" href="Various.LawvereFPT.html#24703" class="Bound">A</a> <a id="24705" href="Various.LawvereFPT.html#24705" class="Bound">A-is-P</a> <a id="24712" href="Various.LawvereFPT.html#24712" class="Bound">T</a> <a id="24714" href="Various.LawvereFPT.html#24714" class="Bound">S</a> <a id="24716" href="Various.LawvereFPT.html#24716" class="Bound">ρ</a> <a id="24718" class="Symbol">=</a> <a id="24720" href="MLTT.Empty.html#356" class="Function">𝟘-elim</a>
                           <a id="24754" class="Symbol">(</a><a id="24755" href="Various.LawvereFPT.html#23006" class="Function">lemma₀</a> <a id="24762" href="Various.LawvereFPT.html#24703" class="Bound">A</a> <a id="24764" href="Various.LawvereFPT.html#24705" class="Bound">A-is-P</a> <a id="24771" href="Various.LawvereFPT.html#24712" class="Bound">T</a> <a id="24773" href="Various.LawvereFPT.html#24714" class="Bound">S</a>
                             <a id="24804" class="Symbol">(λ</a> <a id="24807" class="Symbol">{</a><a id="24808" href="Various.LawvereFPT.html#24808" class="Bound">X</a><a id="24809" class="Symbol">}</a> <a id="24811" href="Various.LawvereFPT.html#24811" class="Bound">p</a> <a id="24813" class="Symbol">→</a> <a id="24815" href="UF.Retracts.html#1555" class="Function">retraction</a> <a id="24826" class="Symbol">(</a><a id="24827" href="Various.LawvereFPT.html#24716" class="Bound">ρ</a> <a id="24829" href="Various.LawvereFPT.html#24808" class="Bound">X</a> <a id="24831" href="Various.LawvereFPT.html#24811" class="Bound">p</a><a id="24832" class="Symbol">))</a>
                             <a id="24864" class="Symbol">(λ</a> <a id="24867" class="Symbol">{</a><a id="24868" href="Various.LawvereFPT.html#24868" class="Bound">X</a><a id="24869" class="Symbol">}</a> <a id="24871" href="Various.LawvereFPT.html#24871" class="Bound">p</a> <a id="24873" class="Symbol">→</a> <a id="24875" href="UF.Retracts.html#1646" class="Function">section</a> <a id="24883" class="Symbol">(</a><a id="24884" href="Various.LawvereFPT.html#24716" class="Bound">ρ</a> <a id="24886" href="Various.LawvereFPT.html#24868" class="Bound">X</a> <a id="24888" href="Various.LawvereFPT.html#24871" class="Bound">p</a><a id="24889" class="Symbol">))</a>
                             <a id="24921" class="Symbol">(λ</a> <a id="24924" class="Symbol">{</a><a id="24925" href="Various.LawvereFPT.html#24925" class="Bound">X</a><a id="24926" class="Symbol">}</a> <a id="24928" href="Various.LawvereFPT.html#24928" class="Bound">p</a> <a id="24930" class="Symbol">→</a> <a id="24932" href="UF.Retracts.html#2160" class="Function">retract-condition</a> <a id="24950" class="Symbol">(</a><a id="24951" href="Various.LawvereFPT.html#24716" class="Bound">ρ</a> <a id="24953" href="Various.LawvereFPT.html#24925" class="Bound">X</a> <a id="24955" href="Various.LawvereFPT.html#24928" class="Bound">p</a><a id="24956" class="Symbol">)))</a>

  <a id="Coquand-further-generalized.lemma₂"></a><a id="24963" href="Various.LawvereFPT.html#24963" class="Function">lemma₂</a> <a id="24970" class="Symbol">:</a> <a id="24972" class="Symbol">(</a><a id="24973" href="Various.LawvereFPT.html#24973" class="Bound">A</a> <a id="24975" class="Symbol">:</a> <a id="24977" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="24979" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="24981" class="Symbol">)</a>
         <a id="24992" class="Symbol">→</a> <a id="24994" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="24996" href="Various.LawvereFPT.html#24973" class="Bound">A</a>
         <a id="25007" class="Symbol">→</a> <a id="25009" class="Symbol">(</a><a id="25010" href="Various.LawvereFPT.html#25010" class="Bound">T</a> <a id="25012" class="Symbol">:</a> <a id="25014" href="Various.LawvereFPT.html#24973" class="Bound">A</a> <a id="25016" class="Symbol">→</a> <a id="25018" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="25020" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25022" class="Symbol">)</a>
         <a id="25033" class="Symbol">→</a> <a id="25035" class="Symbol">(</a><a id="25036" href="Various.LawvereFPT.html#25036" class="Bound">S</a> <a id="25038" class="Symbol">:</a> <a id="25040" class="Symbol">(</a><a id="25041" href="Various.LawvereFPT.html#25041" class="Bound">X</a> <a id="25043" class="Symbol">:</a> <a id="25045" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="25047" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25049" class="Symbol">)</a> <a id="25051" class="Symbol">→</a> <a id="25053" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="25055" href="Various.LawvereFPT.html#25041" class="Bound">X</a> <a id="25057" class="Symbol">→</a> <a id="25059" href="Various.LawvereFPT.html#24973" class="Bound">A</a><a id="25060" class="Symbol">)</a>
         <a id="25071" class="Symbol">→</a> <a id="25073" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="25075" class="Symbol">((</a><a id="25077" href="Various.LawvereFPT.html#25077" class="Bound">X</a> <a id="25079" class="Symbol">:</a> <a id="25081" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="25083" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25085" class="Symbol">)</a> <a id="25087" class="Symbol">(</a><a id="25088" href="Various.LawvereFPT.html#25088" class="Bound">p</a> <a id="25090" class="Symbol">:</a> <a id="25092" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="25094" href="Various.LawvereFPT.html#25077" class="Bound">X</a><a id="25095" class="Symbol">)</a> <a id="25097" class="Symbol">→</a> <a id="25099" href="Various.LawvereFPT.html#25010" class="Bound">T</a> <a id="25101" class="Symbol">(</a><a id="25102" href="Various.LawvereFPT.html#25036" class="Bound">S</a> <a id="25104" href="Various.LawvereFPT.html#25077" class="Bound">X</a> <a id="25106" href="Various.LawvereFPT.html#25088" class="Bound">p</a><a id="25107" class="Symbol">)</a> <a id="25109" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="25111" href="Various.LawvereFPT.html#25077" class="Bound">X</a><a id="25112" class="Symbol">)</a>
  <a id="25116" href="Various.LawvereFPT.html#24963" class="Function">lemma₂</a> <a id="25123" href="Various.LawvereFPT.html#25123" class="Bound">A</a> <a id="25125" href="Various.LawvereFPT.html#25125" class="Bound">A-is-P</a> <a id="25132" href="Various.LawvereFPT.html#25132" class="Bound">T</a> <a id="25134" href="Various.LawvereFPT.html#25134" class="Bound">S</a> <a id="25136" href="Various.LawvereFPT.html#25136" class="Bound">e</a> <a id="25138" class="Symbol">=</a> <a id="25140" href="Various.LawvereFPT.html#24532" class="Function">lemma₁</a> <a id="25147" href="Various.LawvereFPT.html#25123" class="Bound">A</a> <a id="25149" href="Various.LawvereFPT.html#25125" class="Bound">A-is-P</a> <a id="25156" href="Various.LawvereFPT.html#25132" class="Bound">T</a> <a id="25158" href="Various.LawvereFPT.html#25134" class="Bound">S</a> <a id="25160" class="Symbol">(λ</a> <a id="25163" href="Various.LawvereFPT.html#25163" class="Bound">X</a> <a id="25165" href="Various.LawvereFPT.html#25165" class="Bound">p</a> <a id="25167" class="Symbol">→</a> <a id="25169" href="UF.Equiv.html#9457" class="Function">≃-gives-▷</a> <a id="25179" class="Symbol">(</a><a id="25180" href="Various.LawvereFPT.html#25136" class="Bound">e</a> <a id="25182" href="Various.LawvereFPT.html#25163" class="Bound">X</a> <a id="25184" href="Various.LawvereFPT.html#25165" class="Bound">p</a><a id="25185" class="Symbol">))</a>

  <a id="Coquand-further-generalized.lemma₃"></a><a id="25191" href="Various.LawvereFPT.html#25191" class="Function">lemma₃</a> <a id="25198" class="Symbol">:</a> <a id="25200" class="Symbol">(</a><a id="25201" href="Various.LawvereFPT.html#25201" class="Bound">A</a> <a id="25203" class="Symbol">:</a> <a id="25205" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="25207" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25209" class="Symbol">)</a>
         <a id="25220" class="Symbol">→</a> <a id="25222" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="25224" href="Various.LawvereFPT.html#25201" class="Bound">A</a>
         <a id="25235" class="Symbol">→</a> <a id="25237" class="Symbol">(</a><a id="25238" href="Various.LawvereFPT.html#25238" class="Bound">T</a> <a id="25240" class="Symbol">:</a> <a id="25242" href="Various.LawvereFPT.html#25201" class="Bound">A</a> <a id="25244" class="Symbol">→</a> <a id="25246" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="25248" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25250" class="Symbol">)</a>
         <a id="25261" class="Symbol">→</a> <a id="25263" class="Symbol">(</a><a id="25264" href="Various.LawvereFPT.html#25264" class="Bound">S</a> <a id="25266" class="Symbol">:</a> <a id="25268" class="Symbol">(</a><a id="25269" href="Various.LawvereFPT.html#25269" class="Bound">X</a> <a id="25271" class="Symbol">:</a> <a id="25273" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="25275" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25277" class="Symbol">)</a> <a id="25279" class="Symbol">→</a> <a id="25281" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="25283" href="Various.LawvereFPT.html#25269" class="Bound">X</a> <a id="25285" class="Symbol">→</a> <a id="25287" href="Various.LawvereFPT.html#25201" class="Bound">A</a><a id="25288" class="Symbol">)</a>
         <a id="25299" class="Symbol">→</a> <a id="25301" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="25303" class="Symbol">((</a><a id="25305" href="Various.LawvereFPT.html#25305" class="Bound">X</a> <a id="25307" class="Symbol">:</a> <a id="25309" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="25311" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25313" class="Symbol">)</a> <a id="25315" class="Symbol">(</a><a id="25316" href="Various.LawvereFPT.html#25316" class="Bound">p</a> <a id="25318" class="Symbol">:</a> <a id="25320" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="25322" href="Various.LawvereFPT.html#25305" class="Bound">X</a><a id="25323" class="Symbol">)</a> <a id="25325" class="Symbol">→</a> <a id="25327" href="Various.LawvereFPT.html#25238" class="Bound">T</a> <a id="25329" class="Symbol">(</a><a id="25330" href="Various.LawvereFPT.html#25264" class="Bound">S</a> <a id="25332" href="Various.LawvereFPT.html#25305" class="Bound">X</a> <a id="25334" href="Various.LawvereFPT.html#25316" class="Bound">p</a><a id="25335" class="Symbol">)</a> <a id="25337" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25339" href="Various.LawvereFPT.html#25305" class="Bound">X</a><a id="25340" class="Symbol">)</a>
  <a id="25344" href="Various.LawvereFPT.html#25191" class="Function">lemma₃</a> <a id="25351" href="Various.LawvereFPT.html#25351" class="Bound">A</a> <a id="25353" href="Various.LawvereFPT.html#25353" class="Bound">A-is-P</a> <a id="25360" href="Various.LawvereFPT.html#25360" class="Bound">T</a> <a id="25362" href="Various.LawvereFPT.html#25362" class="Bound">S</a> <a id="25364" href="Various.LawvereFPT.html#25364" class="Bound">e</a> <a id="25366" class="Symbol">=</a> <a id="25368" href="Various.LawvereFPT.html#24963" class="Function">lemma₂</a> <a id="25375" href="Various.LawvereFPT.html#25351" class="Bound">A</a> <a id="25377" href="Various.LawvereFPT.html#25353" class="Bound">A-is-P</a> <a id="25384" href="Various.LawvereFPT.html#25360" class="Bound">T</a> <a id="25386" href="Various.LawvereFPT.html#25362" class="Bound">S</a> <a id="25388" class="Symbol">(λ</a> <a id="25391" href="Various.LawvereFPT.html#25391" class="Bound">X</a> <a id="25393" href="Various.LawvereFPT.html#25393" class="Bound">p</a> <a id="25395" class="Symbol">→</a> <a id="25397" href="UF.Equiv.html#3719" class="Function">idtoeq</a> <a id="25404" class="Symbol">(</a><a id="25405" href="Various.LawvereFPT.html#25360" class="Bound">T</a> <a id="25407" class="Symbol">(</a><a id="25408" href="Various.LawvereFPT.html#25362" class="Bound">S</a> <a id="25410" href="Various.LawvereFPT.html#25391" class="Bound">X</a> <a id="25412" href="Various.LawvereFPT.html#25393" class="Bound">p</a><a id="25413" class="Symbol">))</a> <a id="25416" href="Various.LawvereFPT.html#25391" class="Bound">X</a> <a id="25418" class="Symbol">(</a><a id="25419" href="Various.LawvereFPT.html#25364" class="Bound">e</a> <a id="25421" href="Various.LawvereFPT.html#25391" class="Bound">X</a> <a id="25423" href="Various.LawvereFPT.html#25393" class="Bound">p</a><a id="25424" class="Symbol">))</a>

  <a id="Coquand-further-generalized.lemma₄"></a><a id="25430" href="Various.LawvereFPT.html#25430" class="Function">lemma₄</a> <a id="25437" class="Symbol">:</a> <a id="25439" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="25441" class="Symbol">(</a><a id="25442" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25444" href="Various.LawvereFPT.html#25444" class="Symbol">(</a><a id="25445" href="Various.LawvereFPT.html#25445" class="Bound">A</a> <a id="25447" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25449" href="Various.LawvereFPT.html#25449" class="Bound">A-is-P</a><a id="25455" href="Various.LawvereFPT.html#25444" class="Symbol">)</a> <a id="25457" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25459" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25461" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="25463" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25465" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="25473" class="Symbol">(</a><a id="25474" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25476" href="Various.LawvereFPT.html#22650" class="Bound">P</a><a id="25477" class="Symbol">)</a> <a id="25479" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="25482" href="Various.LawvereFPT.html#25445" class="Bound">A</a><a id="25483" class="Symbol">)</a>
  <a id="25487" href="Various.LawvereFPT.html#25430" class="Function">lemma₄</a> <a id="25494" class="Symbol">((</a><a id="25496" href="Various.LawvereFPT.html#25496" class="Bound">A</a> <a id="25498" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25500" href="Various.LawvereFPT.html#25500" class="Bound">A-is-P</a><a id="25506" class="Symbol">)</a> <a id="25508" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25510" href="Various.LawvereFPT.html#25510" class="Bound">r</a> <a id="25512" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25514" href="Various.LawvereFPT.html#25514" class="Bound">s</a> <a id="25516" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25518" href="Various.LawvereFPT.html#25518" class="Bound">rs</a><a id="25520" class="Symbol">)</a> <a id="25522" class="Symbol">=</a> <a id="25524" href="Various.LawvereFPT.html#25191" class="Function">lemma₃</a> <a id="25531" href="Various.LawvereFPT.html#25496" class="Bound">A</a> <a id="25533" href="Various.LawvereFPT.html#25500" class="Bound">A-is-P</a> <a id="25540" href="Various.LawvereFPT.html#25560" class="Function">T</a> <a id="25542" href="Various.LawvereFPT.html#25776" class="Function">S</a> <a id="25544" href="Various.LawvereFPT.html#25828" class="Function">TS</a>
   <a id="25550" class="Keyword">where</a>
    <a id="25560" href="Various.LawvereFPT.html#25560" class="Function">T</a> <a id="25562" class="Symbol">:</a> <a id="25564" href="Various.LawvereFPT.html#25496" class="Bound">A</a> <a id="25566" class="Symbol">→</a> <a id="25568" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="25570" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
    <a id="25576" href="Various.LawvereFPT.html#25560" class="Function">T</a> <a id="25578" href="Various.LawvereFPT.html#25578" class="Bound">a</a> <a id="25580" class="Symbol">=</a> <a id="25582" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="25586" class="Symbol">(</a><a id="25587" href="Various.LawvereFPT.html#25510" class="Bound">r</a> <a id="25589" href="Various.LawvereFPT.html#25578" class="Bound">a</a><a id="25590" class="Symbol">)</a>

    <a id="25597" href="Various.LawvereFPT.html#25597" class="Function">T-is-P-valued</a> <a id="25611" class="Symbol">:</a> <a id="25613" class="Symbol">(</a><a id="25614" href="Various.LawvereFPT.html#25614" class="Bound">a</a> <a id="25616" class="Symbol">:</a> <a id="25618" href="Various.LawvereFPT.html#25496" class="Bound">A</a><a id="25619" class="Symbol">)</a> <a id="25621" class="Symbol">→</a> <a id="25623" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="25625" class="Symbol">(</a><a id="25626" href="Various.LawvereFPT.html#25560" class="Function">T</a> <a id="25628" href="Various.LawvereFPT.html#25614" class="Bound">a</a><a id="25629" class="Symbol">)</a> <a id="25631" class="Comment">-- Not used.</a>
    <a id="25648" href="Various.LawvereFPT.html#25597" class="Function">T-is-P-valued</a> <a id="25662" href="Various.LawvereFPT.html#25662" class="Bound">a</a> <a id="25664" class="Symbol">=</a> <a id="25666" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="25670" class="Symbol">(</a><a id="25671" href="Various.LawvereFPT.html#25510" class="Bound">r</a> <a id="25673" href="Various.LawvereFPT.html#25662" class="Bound">a</a><a id="25674" class="Symbol">)</a>       <a id="25682" class="Comment">-- So the hypothesis is stronger</a>
                                      <a id="25753" class="Comment">-- then necessary.</a>
    <a id="25776" href="Various.LawvereFPT.html#25776" class="Function">S</a> <a id="25778" class="Symbol">:</a> <a id="25780" class="Symbol">(</a><a id="25781" href="Various.LawvereFPT.html#25781" class="Bound">X</a> <a id="25783" class="Symbol">:</a> <a id="25785" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="25787" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25789" class="Symbol">)</a> <a id="25791" class="Symbol">→</a> <a id="25793" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="25795" href="Various.LawvereFPT.html#25781" class="Bound">X</a> <a id="25797" class="Symbol">→</a> <a id="25799" href="Various.LawvereFPT.html#25496" class="Bound">A</a>
    <a id="25805" href="Various.LawvereFPT.html#25776" class="Function">S</a> <a id="25807" href="Various.LawvereFPT.html#25807" class="Bound">X</a> <a id="25809" href="Various.LawvereFPT.html#25809" class="Bound">p</a> <a id="25811" class="Symbol">=</a> <a id="25813" href="Various.LawvereFPT.html#25514" class="Bound">s</a> <a id="25815" class="Symbol">(</a><a id="25816" href="Various.LawvereFPT.html#25807" class="Bound">X</a> <a id="25818" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25820" href="Various.LawvereFPT.html#25809" class="Bound">p</a><a id="25821" class="Symbol">)</a>

    <a id="25828" href="Various.LawvereFPT.html#25828" class="Function">TS</a> <a id="25831" class="Symbol">:</a> <a id="25833" class="Symbol">(</a><a id="25834" href="Various.LawvereFPT.html#25834" class="Bound">X</a> <a id="25836" class="Symbol">:</a> <a id="25838" href="Various.LawvereFPT.html#22624" class="Bound">𝓤</a> <a id="25840" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="25842" class="Symbol">)</a> <a id="25844" class="Symbol">(</a><a id="25845" href="Various.LawvereFPT.html#25845" class="Bound">p</a> <a id="25847" class="Symbol">:</a> <a id="25849" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="25851" href="Various.LawvereFPT.html#25834" class="Bound">X</a><a id="25852" class="Symbol">)</a> <a id="25854" class="Symbol">→</a> <a id="25856" href="Various.LawvereFPT.html#25560" class="Function">T</a> <a id="25858" class="Symbol">(</a><a id="25859" href="Various.LawvereFPT.html#25776" class="Function">S</a> <a id="25861" href="Various.LawvereFPT.html#25834" class="Bound">X</a> <a id="25863" href="Various.LawvereFPT.html#25845" class="Bound">p</a><a id="25864" class="Symbol">)</a> <a id="25866" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="25868" href="Various.LawvereFPT.html#25834" class="Bound">X</a>
    <a id="25874" href="Various.LawvereFPT.html#25828" class="Function">TS</a> <a id="25877" href="Various.LawvereFPT.html#25877" class="Bound">X</a> <a id="25879" href="Various.LawvereFPT.html#25879" class="Bound">p</a> <a id="25881" class="Symbol">=</a> <a id="25883" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="25886" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="25890" class="Symbol">(</a><a id="25891" href="Various.LawvereFPT.html#25518" class="Bound">rs</a> <a id="25894" class="Symbol">(</a><a id="25895" href="Various.LawvereFPT.html#25877" class="Bound">X</a> <a id="25897" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25899" href="Various.LawvereFPT.html#25879" class="Bound">p</a><a id="25900" class="Symbol">))</a>

  <a id="Coquand-further-generalized.theorem"></a><a id="25906" href="Various.LawvereFPT.html#25906" class="Function">theorem</a> <a id="25914" class="Symbol">:</a> <a id="25916" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="25918" class="Symbol">(</a><a id="25919" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="25921" href="Various.LawvereFPT.html#25921" class="Symbol">(</a><a id="25922" href="Various.LawvereFPT.html#25922" class="Bound">A</a> <a id="25924" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25926" href="Various.LawvereFPT.html#25926" class="Bound">A-is-P</a><a id="25932" href="Various.LawvereFPT.html#25921" class="Symbol">)</a> <a id="25934" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="25936" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25938" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="25940" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="25942" href="MLTT.Sigma-Type.html#116" class="Record">Σ</a> <a id="25944" href="Various.LawvereFPT.html#22650" class="Bound">P</a> <a id="25946" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="25948" href="Various.LawvereFPT.html#25922" class="Bound">A</a><a id="25949" class="Symbol">)</a>
  <a id="25953" href="Various.LawvereFPT.html#25906" class="Function">theorem</a> <a id="25961" class="Symbol">(</a><a id="25962" href="Various.LawvereFPT.html#25962" class="Bound">σ</a> <a id="25964" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25966" href="Various.LawvereFPT.html#25966" class="Bound">e</a><a id="25967" class="Symbol">)</a> <a id="25969" class="Symbol">=</a> <a id="25971" href="Various.LawvereFPT.html#25430" class="Function">lemma₄</a> <a id="25978" class="Symbol">(</a><a id="25979" href="Various.LawvereFPT.html#25962" class="Bound">σ</a> <a id="25981" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="25983" href="UF.Equiv.html#9357" class="Function">≃-gives-◁</a> <a id="25993" href="Various.LawvereFPT.html#25966" class="Bound">e</a><a id="25994" class="Symbol">)</a>

<a id="25997" class="Markup">\end{code}</a><a id="26007" class="Background">

Example:

We already know the following, because the type of sets is not a set
by univalence. But notice that the following assumes only function
extensionality:

</a><a id="26172" class="Markup">\begin{code}</a>

<a id="26186" class="Keyword">open</a> <a id="26191" class="Keyword">import</a> <a id="26198" href="W.Properties.html" class="Module">W.Properties</a>

<a id="silly-theorem"></a><a id="26212" href="Various.LawvereFPT.html#26212" class="Function">silly-theorem</a> <a id="26226" class="Symbol">:</a> <a id="26228" href="UF.FunExt.html#851" class="Function">funext</a> <a id="26235" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26237" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26239" class="Symbol">→</a> <a id="26241" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="26243" class="Symbol">(</a><a id="26244" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26246" href="Various.LawvereFPT.html#26246" class="Bound">A</a> <a id="26248" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26250" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26252" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26254" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26256" href="UF.Sets.html#709" class="Function">is-set</a> <a id="26263" href="Various.LawvereFPT.html#26246" class="Bound">A</a> <a id="26265" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="26267" class="Symbol">(</a><a id="26268" href="UF.Sets.html#766" class="Function">hSet</a> <a id="26273" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26275" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="26277" href="Various.LawvereFPT.html#26246" class="Bound">A</a><a id="26278" class="Symbol">))</a>
<a id="26281" href="Various.LawvereFPT.html#26212" class="Function">silly-theorem</a> <a id="26295" class="Symbol">{</a><a id="26296" href="Various.LawvereFPT.html#26296" class="Bound">𝓤</a><a id="26297" class="Symbol">}</a> <a id="26299" href="Various.LawvereFPT.html#26299" class="Bound">fe</a> <a id="26302" class="Symbol">(</a><a id="26303" href="Various.LawvereFPT.html#26303" class="Bound">A</a> <a id="26305" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26307" href="Various.LawvereFPT.html#26307" class="Bound">A-is-set</a> <a id="26316" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26318" href="Various.LawvereFPT.html#26318" class="Bound">e</a><a id="26319" class="Symbol">)</a> <a id="26321" class="Symbol">=</a>
 <a id="26324" href="Various.LawvereFPT.html#25906" class="Function">Coquand-further-generalized.theorem</a>
  <a id="26362" href="Various.LawvereFPT.html#26296" class="Bound">𝓤</a>
  <a id="26366" href="Various.LawvereFPT.html#26296" class="Bound">𝓤</a>
  <a id="26370" href="UF.Sets.html#709" class="Function">is-set</a>
  <a id="26379" href="UF.Sets.html#973" class="Function">𝟘-is-set</a>
  <a id="26390" class="Symbol">(λ</a> <a id="26393" href="Various.LawvereFPT.html#26393" class="Bound">X</a> <a id="26395" href="Various.LawvereFPT.html#26395" class="Bound">Y</a> <a id="26397" href="Various.LawvereFPT.html#26397" class="Bound">X-is-set</a> <a id="26406" class="Symbol">→</a> <a id="26408" href="UF.Sets-Properties.html#1260" class="Function">Π-is-set</a> <a id="26417" href="Various.LawvereFPT.html#26299" class="Bound">fe</a> <a id="26420" class="Symbol">(λ</a> <a id="26423" href="Various.LawvereFPT.html#26423" class="Bound">_</a> <a id="26425" class="Symbol">→</a> <a id="26427" href="Various.LawvereFPT.html#26397" class="Bound">X-is-set</a><a id="26435" class="Symbol">))</a>
  <a id="26440" class="Symbol">(λ</a> <a id="26443" href="Various.LawvereFPT.html#26443" class="Bound">X</a> <a id="26445" href="Various.LawvereFPT.html#26445" class="Bound">Y</a> <a id="26447" class="Symbol">→</a> <a id="26449" href="UF.Sets-Properties.html#2769" class="Function">Σ-is-set</a><a id="26457" class="Symbol">)</a>
  <a id="26461" class="Symbol">(λ</a> <a id="26464" href="Various.LawvereFPT.html#26464" class="Bound">X</a> <a id="26466" href="Various.LawvereFPT.html#26466" class="Bound">X-is-set</a> <a id="26475" class="Symbol">→</a> <a id="26477" href="W.Properties.html#5380" class="Function">W-is-set</a> <a id="26486" href="Various.LawvereFPT.html#26464" class="Bound">X</a> <a id="26488" href="Various.LawvereFPT.html#26466" class="Bound">X-is-set</a> <a id="26497" href="Various.LawvereFPT.html#26299" class="Bound">fe</a><a id="26499" class="Symbol">)</a>
  <a id="26503" class="Symbol">((</a><a id="26505" href="Various.LawvereFPT.html#26303" class="Bound">A</a> <a id="26507" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26509" href="Various.LawvereFPT.html#26307" class="Bound">A-is-set</a><a id="26517" class="Symbol">)</a> <a id="26519" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26521" href="Various.LawvereFPT.html#26318" class="Bound">e</a><a id="26522" class="Symbol">)</a>

<a id="26525" class="Markup">\end{code}</a><a id="26535" class="Background">

The following application is even sillier, because any proposition A
has at most one element, but Ω has at least two elements, and so we
don&#39;t need this machinery to prove the following theorem:

</a><a id="26733" class="Markup">\begin{code}</a>

<a id="sillier-theorem"></a><a id="26747" href="Various.LawvereFPT.html#26747" class="Function">sillier-theorem</a> <a id="26763" class="Symbol">:</a> <a id="26765" href="UF.FunExt.html#851" class="Function">funext</a> <a id="26772" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26774" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26776" class="Symbol">→</a> <a id="26778" href="MLTT.Negation.html#278" class="Function Operator">¬</a> <a id="26780" class="Symbol">(</a><a id="26781" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="26783" href="Various.LawvereFPT.html#26783" class="Bound">A</a> <a id="26785" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="26787" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26789" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="26791" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="26793" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="26801" href="Various.LawvereFPT.html#26783" class="Bound">A</a> <a id="26803" href="MLTT.Sigma.html#558" class="Function Operator">×</a> <a id="26805" class="Symbol">(</a><a id="26806" href="UF.SubtypeClassifier.html#422" class="Function">Ω</a> <a id="26808" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="26810" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="26812" href="Various.LawvereFPT.html#26783" class="Bound">A</a><a id="26813" class="Symbol">))</a>
<a id="26816" href="Various.LawvereFPT.html#26747" class="Function">sillier-theorem</a> <a id="26832" class="Symbol">{</a><a id="26833" href="Various.LawvereFPT.html#26833" class="Bound">𝓤</a><a id="26834" class="Symbol">}</a> <a id="26836" href="Various.LawvereFPT.html#26836" class="Bound">fe</a> <a id="26839" class="Symbol">(</a><a id="26840" href="Various.LawvereFPT.html#26840" class="Bound">A</a> <a id="26842" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26844" href="Various.LawvereFPT.html#26844" class="Bound">A-is-prop</a> <a id="26854" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="26856" href="Various.LawvereFPT.html#26856" class="Bound">e</a><a id="26857" class="Symbol">)</a> <a id="26859" class="Symbol">=</a>
 <a id="26862" href="Various.LawvereFPT.html#25906" class="Function">Coquand-further-generalized.theorem</a>
  <a id="26900" href="Various.LawvereFPT.html#26833" class="Bound">𝓤</a>
  <a id="26904" href="Various.LawvereFPT.html#26833" class="Bound">𝓤</a>
  <a id="26908" href="UF.Subsingletons.html#469" class="Function">is-prop</a>
  <a id="26918" href="UF.Subsingletons.html#2785" class="Function">𝟘-is-prop</a>
  <a id="26930" class="Symbol">(λ</a> <a id="26933" href="Various.LawvereFPT.html#26933" class="Bound">X</a> <a id="26935" href="Various.LawvereFPT.html#26935" class="Bound">Y</a> <a id="26937" href="Various.LawvereFPT.html#26937" class="Bound">X-is-prop</a> <a id="26947" class="Symbol">→</a> <a id="26949" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="26959" href="Various.LawvereFPT.html#26836" class="Bound">fe</a> <a id="26962" class="Symbol">(λ</a> <a id="26965" href="Various.LawvereFPT.html#26965" class="Bound">_</a> <a id="26967" class="Symbol">→</a> <a id="26969" href="Various.LawvereFPT.html#26937" class="Bound">X-is-prop</a><a id="26978" class="Symbol">))</a>
  <a id="26983" class="Symbol">(λ</a> <a id="26986" href="Various.LawvereFPT.html#26986" class="Bound">X</a> <a id="26988" href="Various.LawvereFPT.html#26988" class="Bound">Y</a> <a id="26990" class="Symbol">→</a> <a id="26992" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a><a id="27001" class="Symbol">)</a>
  <a id="27005" class="Symbol">(λ</a> <a id="27008" href="Various.LawvereFPT.html#27008" class="Bound">X</a> <a id="27010" href="Various.LawvereFPT.html#27010" class="Bound">X-is-set</a> <a id="27019" class="Symbol">→</a> <a id="27021" href="W.Properties.html#5044" class="Function">W-is-prop</a> <a id="27031" href="Various.LawvereFPT.html#27008" class="Bound">X</a> <a id="27033" href="Various.LawvereFPT.html#27010" class="Bound">X-is-set</a> <a id="27042" href="Various.LawvereFPT.html#26836" class="Bound">fe</a><a id="27044" class="Symbol">)</a>
  <a id="27048" class="Symbol">((</a><a id="27050" href="Various.LawvereFPT.html#26840" class="Bound">A</a> <a id="27052" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27054" href="Various.LawvereFPT.html#26844" class="Bound">A-is-prop</a><a id="27063" class="Symbol">)</a> <a id="27065" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="27067" href="Various.LawvereFPT.html#26856" class="Bound">e</a><a id="27068" class="Symbol">)</a>

<a id="27071" class="Markup">\end{code}</a><a id="27081" class="Background">
</a></pre></body></html>

==> anc/html/W.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>W.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo. 19th December 2020, June 2023.

General properties of W-types.

Notice that we don&#39;t assume any axioms from univalent foundations
other than function extensionality, but that we formulate and prove
properties in univalent style.

</a><a id="247" class="Markup">\begin{code}</a>

<a id="261" class="Symbol">{-#</a> <a id="265" class="Keyword">OPTIONS</a> <a id="273" class="Pragma">--safe</a> <a id="280" class="Pragma">--without-K</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="323" class="Keyword">module</a> <a id="330" href="W.Properties.html" class="Module">W.Properties</a> <a id="343" class="Symbol">(</a><a id="344" href="W.Properties.html#344" class="Bound">X</a> <a id="346" class="Symbol">:</a> <a id="348" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="350" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="352" class="Symbol">)</a> <a id="354" class="Symbol">(</a><a id="355" href="W.Properties.html#355" class="Bound">A</a> <a id="357" class="Symbol">:</a> <a id="359" href="W.Properties.html#344" class="Bound">X</a> <a id="361" class="Symbol">→</a> <a id="363" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="365" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="367" class="Symbol">)</a> <a id="369" class="Keyword">where</a>

<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="UF.Base.html" class="Module">UF.Base</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="UF.Equiv.html" class="Module">UF.Equiv</a>
<a id="417" class="Keyword">open</a> <a id="422" class="Keyword">import</a> <a id="429" href="UF.EquivalenceExamples.html" class="Module">UF.EquivalenceExamples</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="UF.FunExt.html" class="Module">UF.FunExt</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="UF.Retracts.html" class="Module">UF.Retracts</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="UF.Sets.html" class="Module">UF.Sets</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="UF.Subsingletons.html" class="Module">UF.Subsingletons</a>
<a id="547" class="Keyword">open</a> <a id="552" class="Keyword">import</a> <a id="559" href="UF.Subsingletons-FunExt.html" class="Module">UF.Subsingletons-FunExt</a>
<a id="583" class="Keyword">open</a> <a id="588" class="Keyword">import</a> <a id="595" href="W.Type.html" class="Module">W.Type</a>

<a id="603" class="Keyword">private</a>
 <a id="𝕎"></a><a id="612" href="W.Properties.html#612" class="Function">𝕎</a> <a id="614" class="Symbol">=</a> <a id="616" href="W.Type.html#130" class="Datatype">W</a> <a id="618" href="W.Properties.html#344" class="Bound">X</a> <a id="620" href="W.Properties.html#355" class="Bound">A</a>

<a id="623" class="Markup">\end{code}</a><a id="633" class="Background">

We first show that the identity type of 𝕎 is equivalent to _＝ʷ_
defined as follows.

</a><a id="720" class="Markup">\begin{code}</a>

<a id="_＝ʷ_"></a><a id="734" href="W.Properties.html#734" class="Function Operator">_＝ʷ_</a> <a id="739" class="Symbol">:</a> <a id="741" href="W.Properties.html#612" class="Function">𝕎</a> <a id="743" class="Symbol">→</a> <a id="745" href="W.Properties.html#612" class="Function">𝕎</a> <a id="747" class="Symbol">→</a> <a id="749" href="W.Properties.html#348" class="Bound">𝓤</a> <a id="751" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="753" href="W.Properties.html#363" class="Bound">𝓥</a> <a id="755" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="757" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="762" href="W.Properties.html#762" class="Bound">x</a> <a id="764" href="W.Properties.html#764" class="Bound">f</a> <a id="766" href="W.Properties.html#734" class="Function Operator">＝ʷ</a> <a id="769" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="774" href="W.Properties.html#774" class="Bound">x&#39;</a> <a id="777" href="W.Properties.html#777" class="Bound">f&#39;</a> <a id="780" class="Symbol">=</a> <a id="782" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="784" href="W.Properties.html#784" class="Bound">p</a> <a id="786" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="788" href="W.Properties.html#762" class="Bound">x</a> <a id="790" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="792" href="W.Properties.html#774" class="Bound">x&#39;</a> <a id="795" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="797" class="Symbol">((</a><a id="799" href="W.Properties.html#799" class="Bound">a</a> <a id="801" class="Symbol">:</a> <a id="803" href="W.Properties.html#355" class="Bound">A</a> <a id="805" href="W.Properties.html#762" class="Bound">x</a><a id="806" class="Symbol">)</a> <a id="808" class="Symbol">→</a> <a id="810" href="W.Properties.html#764" class="Bound">f</a> <a id="812" href="W.Properties.html#799" class="Bound">a</a> <a id="814" href="W.Properties.html#734" class="Function Operator">＝ʷ</a> <a id="817" href="W.Properties.html#777" class="Bound">f&#39;</a> <a id="820" class="Symbol">(</a><a id="821" href="MLTT.Id.html#734" class="Function">transport</a> <a id="831" href="W.Properties.html#355" class="Bound">A</a> <a id="833" href="W.Properties.html#784" class="Bound">p</a> <a id="835" href="W.Properties.html#799" class="Bound">a</a><a id="836" class="Symbol">))</a>

<a id="＝ʷ-refl"></a><a id="840" href="W.Properties.html#840" class="Function">＝ʷ-refl</a> <a id="848" class="Symbol">:</a> <a id="850" class="Symbol">(</a><a id="851" href="W.Properties.html#851" class="Bound">w</a> <a id="853" class="Symbol">:</a> <a id="855" href="W.Properties.html#612" class="Function">𝕎</a><a id="856" class="Symbol">)</a> <a id="858" class="Symbol">→</a> <a id="860" href="W.Properties.html#851" class="Bound">w</a> <a id="862" href="W.Properties.html#734" class="Function Operator">＝ʷ</a> <a id="865" href="W.Properties.html#851" class="Bound">w</a>
<a id="867" href="W.Properties.html#840" class="Function">＝ʷ-refl</a> <a id="875" class="Symbol">(</a><a id="876" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="881" href="W.Properties.html#881" class="Bound">x</a> <a id="883" href="W.Properties.html#883" class="Bound">f</a><a id="884" class="Symbol">)</a> <a id="886" class="Symbol">=</a> <a id="888" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="893" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="895" class="Symbol">(λ</a> <a id="898" href="W.Properties.html#898" class="Bound">a</a> <a id="900" class="Symbol">→</a> <a id="902" href="W.Properties.html#840" class="Function">＝ʷ-refl</a> <a id="910" class="Symbol">(</a><a id="911" href="W.Properties.html#883" class="Bound">f</a> <a id="913" href="W.Properties.html#898" class="Bound">a</a><a id="914" class="Symbol">))</a>

<a id="singleton-typeʷ"></a><a id="918" href="W.Properties.html#918" class="Function">singleton-typeʷ</a> <a id="934" class="Symbol">:</a> <a id="936" href="W.Properties.html#612" class="Function">𝕎</a> <a id="938" class="Symbol">→</a> <a id="940" href="W.Properties.html#348" class="Bound">𝓤</a> <a id="942" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="944" href="W.Properties.html#363" class="Bound">𝓥</a> <a id="946" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="948" href="W.Properties.html#918" class="Function">singleton-typeʷ</a> <a id="964" href="W.Properties.html#964" class="Bound">w</a> <a id="966" class="Symbol">=</a> <a id="968" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="970" href="W.Properties.html#970" class="Bound">t</a> <a id="972" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="974" href="W.Properties.html#612" class="Function">𝕎</a> <a id="976" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="978" href="W.Properties.html#964" class="Bound">w</a> <a id="980" href="W.Properties.html#734" class="Function Operator">＝ʷ</a> <a id="983" href="W.Properties.html#970" class="Bound">t</a>

<a id="W-center"></a><a id="986" href="W.Properties.html#986" class="Function">W-center</a> <a id="995" class="Symbol">:</a> <a id="997" class="Symbol">(</a><a id="998" href="W.Properties.html#998" class="Bound">w</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="W.Properties.html#612" class="Function">𝕎</a><a id="1003" class="Symbol">)</a> <a id="1005" class="Symbol">→</a> <a id="1007" href="W.Properties.html#918" class="Function">singleton-typeʷ</a> <a id="1023" href="W.Properties.html#998" class="Bound">w</a>
<a id="1025" href="W.Properties.html#986" class="Function">W-center</a> <a id="1034" href="W.Properties.html#1034" class="Bound">w</a> <a id="1036" class="Symbol">=</a> <a id="1038" href="W.Properties.html#1034" class="Bound">w</a> <a id="1040" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1042" href="W.Properties.html#840" class="Function">＝ʷ-refl</a> <a id="1050" href="W.Properties.html#1034" class="Bound">w</a>

<a id="W-centrality"></a><a id="1053" href="W.Properties.html#1053" class="Function">W-centrality</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="1076" class="Symbol">→</a> <a id="1078" class="Symbol">(</a><a id="1079" href="W.Properties.html#1079" class="Bound">w</a> <a id="1081" class="Symbol">:</a> <a id="1083" href="W.Properties.html#612" class="Function">𝕎</a><a id="1084" class="Symbol">)</a> <a id="1086" class="Symbol">(</a><a id="1087" href="W.Properties.html#1087" class="Bound">σ</a> <a id="1089" class="Symbol">:</a> <a id="1091" href="W.Properties.html#918" class="Function">singleton-typeʷ</a> <a id="1107" href="W.Properties.html#1079" class="Bound">w</a><a id="1108" class="Symbol">)</a> <a id="1110" class="Symbol">→</a> <a id="1112" href="W.Properties.html#986" class="Function">W-center</a> <a id="1121" href="W.Properties.html#1079" class="Bound">w</a> <a id="1123" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1125" href="W.Properties.html#1087" class="Bound">σ</a>
<a id="1127" href="W.Properties.html#1053" class="Function">W-centrality</a> <a id="1140" href="W.Properties.html#1140" class="Bound">fe</a> <a id="1143" href="W.Properties.html#1143" class="Bound">w</a><a id="1144" class="Symbol">@(</a><a id="1146" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="1151" href="W.Properties.html#1151" class="Bound">x</a> <a id="1153" href="W.Properties.html#1153" class="Bound">f</a><a id="1154" class="Symbol">)</a> <a id="1156" href="W.Properties.html#1156" class="Bound">σ</a><a id="1157" class="Symbol">@(</a><a id="1159" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="1164" href="W.Properties.html#1151" class="Bound">x</a> <a id="1166" href="W.Properties.html#1166" class="Bound">g</a> <a id="1168" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1170" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1175" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1177" href="W.Properties.html#1177" class="Bound">u</a><a id="1178" class="Symbol">)</a> <a id="1180" class="Symbol">=</a> <a id="1182" href="W.Properties.html#1691" class="Function">IV</a>
 <a id="1186" class="Keyword">where</a>
  <a id="1194" href="W.Properties.html#1194" class="Function">have-u</a> <a id="1201" class="Symbol">:</a> <a id="1203" class="Symbol">(</a><a id="1204" href="W.Properties.html#1204" class="Bound">a</a> <a id="1206" class="Symbol">:</a> <a id="1208" href="W.Properties.html#355" class="Bound">A</a> <a id="1210" href="W.Properties.html#1151" class="Bound">x</a><a id="1211" class="Symbol">)</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="W.Properties.html#1153" class="Bound">f</a> <a id="1217" href="W.Properties.html#1204" class="Bound">a</a> <a id="1219" href="W.Properties.html#734" class="Function Operator">＝ʷ</a> <a id="1222" href="W.Properties.html#1166" class="Bound">g</a> <a id="1224" href="W.Properties.html#1204" class="Bound">a</a>
  <a id="1228" href="W.Properties.html#1194" class="Function">have-u</a> <a id="1235" class="Symbol">=</a> <a id="1237" href="W.Properties.html#1177" class="Bound">u</a>

  <a id="1242" href="W.Properties.html#1242" class="Function">IH</a> <a id="1245" class="Symbol">:</a> <a id="1247" class="Symbol">(</a><a id="1248" href="W.Properties.html#1248" class="Bound">a</a> <a id="1250" class="Symbol">:</a> <a id="1252" href="W.Properties.html#355" class="Bound">A</a> <a id="1254" href="W.Properties.html#1151" class="Bound">x</a><a id="1255" class="Symbol">)</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="W.Properties.html#986" class="Function">W-center</a> <a id="1268" class="Symbol">(</a><a id="1269" href="W.Properties.html#1153" class="Bound">f</a> <a id="1271" href="W.Properties.html#1248" class="Bound">a</a><a id="1272" class="Symbol">)</a> <a id="1274" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1276" class="Symbol">(</a><a id="1277" href="W.Properties.html#1166" class="Bound">g</a> <a id="1279" href="W.Properties.html#1248" class="Bound">a</a> <a id="1281" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1283" href="W.Properties.html#1177" class="Bound">u</a> <a id="1285" href="W.Properties.html#1248" class="Bound">a</a><a id="1286" class="Symbol">)</a>
  <a id="1290" href="W.Properties.html#1242" class="Function">IH</a> <a id="1293" href="W.Properties.html#1293" class="Bound">a</a> <a id="1295" class="Symbol">=</a> <a id="1297" href="W.Properties.html#1053" class="Function">W-centrality</a> <a id="1310" href="W.Properties.html#1140" class="Bound">fe</a> <a id="1313" class="Symbol">(</a><a id="1314" href="W.Properties.html#1153" class="Bound">f</a> <a id="1316" href="W.Properties.html#1293" class="Bound">a</a><a id="1317" class="Symbol">)</a> <a id="1319" class="Symbol">(</a><a id="1320" href="W.Properties.html#1166" class="Bound">g</a> <a id="1322" href="W.Properties.html#1293" class="Bound">a</a> <a id="1324" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1326" href="W.Properties.html#1177" class="Bound">u</a> <a id="1328" href="W.Properties.html#1293" class="Bound">a</a><a id="1329" class="Symbol">)</a>

  <a id="1334" href="W.Properties.html#1334" class="Function">I</a> <a id="1336" class="Symbol">:</a> <a id="1338" class="Symbol">(λ</a> <a id="1341" href="W.Properties.html#1341" class="Bound">a</a> <a id="1343" class="Symbol">→</a> <a id="1345" href="W.Properties.html#986" class="Function">W-center</a> <a id="1354" class="Symbol">(</a><a id="1355" href="W.Properties.html#1153" class="Bound">f</a> <a id="1357" href="W.Properties.html#1341" class="Bound">a</a><a id="1358" class="Symbol">))</a> <a id="1361" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1363" class="Symbol">(λ</a> <a id="1366" href="W.Properties.html#1366" class="Bound">a</a> <a id="1368" class="Symbol">→</a> <a id="1370" href="W.Properties.html#1166" class="Bound">g</a> <a id="1372" href="W.Properties.html#1366" class="Bound">a</a> <a id="1374" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1376" href="W.Properties.html#1177" class="Bound">u</a> <a id="1378" href="W.Properties.html#1366" class="Bound">a</a><a id="1379" class="Symbol">)</a>
  <a id="1383" href="W.Properties.html#1334" class="Function">I</a> <a id="1385" class="Symbol">=</a> <a id="1387" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="1395" href="W.Properties.html#1140" class="Bound">fe</a> <a id="1398" href="W.Properties.html#1242" class="Function">IH</a>

  <a id="1404" href="W.Properties.html#1404" class="Function">π</a> <a id="1406" class="Symbol">:</a> <a id="1408" class="Symbol">(</a><a id="1409" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="1411" href="W.Properties.html#1411" class="Bound">h</a> <a id="1413" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="1415" class="Symbol">(</a><a id="1416" href="W.Properties.html#355" class="Bound">A</a> <a id="1418" href="W.Properties.html#1151" class="Bound">x</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="W.Properties.html#612" class="Function">𝕎</a><a id="1423" class="Symbol">)</a> <a id="1425" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="1427" class="Symbol">((</a><a id="1429" href="W.Properties.html#1429" class="Bound">a</a> <a id="1431" class="Symbol">:</a> <a id="1433" href="W.Properties.html#355" class="Bound">A</a> <a id="1435" href="W.Properties.html#1151" class="Bound">x</a><a id="1436" class="Symbol">)</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="W.Properties.html#1153" class="Bound">f</a> <a id="1442" href="W.Properties.html#1429" class="Bound">a</a> <a id="1444" href="W.Properties.html#734" class="Function Operator">＝ʷ</a> <a id="1447" href="W.Properties.html#1411" class="Bound">h</a> <a id="1449" href="W.Properties.html#1429" class="Bound">a</a><a id="1450" class="Symbol">))</a>
    <a id="1457" class="Symbol">→</a> <a id="1459" href="W.Properties.html#918" class="Function">singleton-typeʷ</a> <a id="1475" class="Symbol">(</a><a id="1476" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="1481" href="W.Properties.html#1151" class="Bound">x</a> <a id="1483" href="W.Properties.html#1153" class="Bound">f</a><a id="1484" class="Symbol">)</a>
  <a id="1488" href="W.Properties.html#1404" class="Function">π</a> <a id="1490" class="Symbol">(</a><a id="1491" href="W.Properties.html#1491" class="Bound">h</a> <a id="1493" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1495" href="W.Properties.html#1495" class="Bound">v</a><a id="1496" class="Symbol">)</a> <a id="1498" class="Symbol">=</a> <a id="1500" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="1505" href="W.Properties.html#1151" class="Bound">x</a> <a id="1507" href="W.Properties.html#1491" class="Bound">h</a> <a id="1509" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1511" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1516" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1518" href="W.Properties.html#1495" class="Bound">v</a>

  <a id="1523" href="W.Properties.html#1523" class="Function">II</a> <a id="1526" class="Symbol">:</a> <a id="1528" class="Symbol">(</a><a id="1529" href="W.Properties.html#1153" class="Bound">f</a> <a id="1531" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1533" class="Symbol">λ</a> <a id="1535" href="W.Properties.html#1535" class="Bound">a</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="W.Properties.html#840" class="Function">＝ʷ-refl</a> <a id="1547" class="Symbol">(</a><a id="1548" href="W.Properties.html#1153" class="Bound">f</a> <a id="1550" href="W.Properties.html#1535" class="Bound">a</a><a id="1551" class="Symbol">))</a> <a id="1554" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="1557" href="MLTT.Pi.html#1103" class="Function">domain</a> <a id="1564" href="W.Properties.html#1404" class="Function">π</a> <a id="1566" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="1568" class="Symbol">(</a><a id="1569" href="W.Properties.html#1166" class="Bound">g</a> <a id="1571" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1573" href="W.Properties.html#1177" class="Bound">u</a><a id="1574" class="Symbol">)</a>
  <a id="1578" href="W.Properties.html#1523" class="Function">II</a> <a id="1581" class="Symbol">=</a> <a id="1583" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1586" href="UF.Base.html#1057" class="Function">ΠΣ-distr</a> <a id="1595" href="W.Properties.html#1334" class="Function">I</a>

  <a id="1600" href="W.Properties.html#1600" class="Function">III</a> <a id="1604" class="Symbol">:</a> <a id="1606" class="Symbol">(</a><a id="1607" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="1612" href="W.Properties.html#1151" class="Bound">x</a> <a id="1614" href="W.Properties.html#1153" class="Bound">f</a> <a id="1616" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1618" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1623" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1625" class="Symbol">(λ</a> <a id="1628" href="W.Properties.html#1628" class="Bound">a</a> <a id="1630" class="Symbol">→</a> <a id="1632" href="W.Properties.html#840" class="Function">＝ʷ-refl</a> <a id="1640" class="Symbol">(</a><a id="1641" href="W.Properties.html#1153" class="Bound">f</a> <a id="1643" href="W.Properties.html#1628" class="Bound">a</a><a id="1644" class="Symbol">)))</a> <a id="1648" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="1650" class="Symbol">(</a><a id="1651" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="1656" href="W.Properties.html#1151" class="Bound">x</a> <a id="1658" href="W.Properties.html#1166" class="Bound">g</a> <a id="1660" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1662" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1667" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1669" href="W.Properties.html#1177" class="Bound">u</a><a id="1670" class="Symbol">)</a>
  <a id="1674" href="W.Properties.html#1600" class="Function">III</a> <a id="1678" class="Symbol">=</a> <a id="1680" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="1683" href="W.Properties.html#1404" class="Function">π</a> <a id="1685" href="W.Properties.html#1523" class="Function">II</a>

  <a id="1691" href="W.Properties.html#1691" class="Function">IV</a> <a id="1694" class="Symbol">=</a> <a id="1696" href="W.Properties.html#986" class="Function">W-center</a> <a id="1705" href="W.Properties.html#1143" class="Bound">w</a>                               <a id="1737" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
       <a id="1752" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="1757" href="W.Properties.html#1151" class="Bound">x</a> <a id="1759" href="W.Properties.html#1153" class="Bound">f</a> <a id="1761" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1763" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1768" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1770" class="Symbol">(λ</a> <a id="1773" href="W.Properties.html#1773" class="Bound">a</a> <a id="1775" class="Symbol">→</a> <a id="1777" href="W.Properties.html#840" class="Function">＝ʷ-refl</a> <a id="1785" class="Symbol">(</a><a id="1786" href="W.Properties.html#1153" class="Bound">f</a> <a id="1788" href="W.Properties.html#1773" class="Bound">a</a><a id="1789" class="Symbol">))</a> <a id="1792" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="1795" href="W.Properties.html#1600" class="Function">III</a> <a id="1799" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
       <a id="1808" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="1813" href="W.Properties.html#1151" class="Bound">x</a> <a id="1815" href="W.Properties.html#1166" class="Bound">g</a> <a id="1817" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1819" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="1824" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="1826" href="W.Properties.html#1177" class="Bound">u</a>                      <a id="1849" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
       <a id="1864" href="W.Properties.html#1156" class="Bound">σ</a>                                        <a id="1905" href="MLTT.Id.html#2784" class="Function Operator">∎</a>

<a id="singleton-typesʷ-are-singletons"></a><a id="1908" href="W.Properties.html#1908" class="Function">singleton-typesʷ-are-singletons</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a>
                                <a id="1982" class="Symbol">→</a> <a id="1984" class="Symbol">(</a><a id="1985" href="W.Properties.html#1985" class="Bound">w</a> <a id="1987" class="Symbol">:</a> <a id="1989" href="W.Properties.html#612" class="Function">𝕎</a><a id="1990" class="Symbol">)</a> <a id="1992" class="Symbol">→</a> <a id="1994" href="UF.Subsingletons.html#1565" class="Function">is-singleton</a> <a id="2007" class="Symbol">(</a><a id="2008" href="W.Properties.html#918" class="Function">singleton-typeʷ</a> <a id="2024" href="W.Properties.html#1985" class="Bound">w</a><a id="2025" class="Symbol">)</a>
<a id="2027" href="W.Properties.html#1908" class="Function">singleton-typesʷ-are-singletons</a> <a id="2059" href="W.Properties.html#2059" class="Bound">fe</a> <a id="2062" href="W.Properties.html#2062" class="Bound">w</a> <a id="2064" class="Symbol">=</a> <a id="2066" href="W.Properties.html#986" class="Function">W-center</a> <a id="2075" href="W.Properties.html#2062" class="Bound">w</a> <a id="2077" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2079" href="W.Properties.html#1053" class="Function">W-centrality</a> <a id="2092" href="W.Properties.html#2059" class="Bound">fe</a> <a id="2095" href="W.Properties.html#2062" class="Bound">w</a>

<a id="2098" class="Markup">\end{code}</a><a id="2108" class="Background">

From this it follows that the canonical map from the native notion of
𝕎-identity to the alternative notion of 𝕎-identity defined above is an
equivalence:

</a><a id="2265" class="Markup">\begin{code}</a>

<a id="idtoidʷ"></a><a id="2279" href="W.Properties.html#2279" class="Function">idtoidʷ</a> <a id="2287" class="Symbol">:</a> <a id="2289" class="Symbol">(</a><a id="2290" href="W.Properties.html#2290" class="Bound">w</a> <a id="2292" href="W.Properties.html#2292" class="Bound">t</a> <a id="2294" class="Symbol">:</a> <a id="2296" href="W.Properties.html#612" class="Function">𝕎</a><a id="2297" class="Symbol">)</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="W.Properties.html#2290" class="Bound">w</a> <a id="2303" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2305" href="W.Properties.html#2292" class="Bound">t</a> <a id="2307" class="Symbol">→</a> <a id="2309" href="W.Properties.html#2290" class="Bound">w</a> <a id="2311" href="W.Properties.html#734" class="Function Operator">＝ʷ</a> <a id="2314" href="W.Properties.html#2292" class="Bound">t</a>
<a id="2316" href="W.Properties.html#2279" class="Function">idtoidʷ</a> <a id="2324" href="W.Properties.html#2324" class="Bound">w</a> <a id="2326" href="W.Properties.html#2324" class="Bound">w</a> <a id="2328" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="W.Properties.html#840" class="Function">＝ʷ-refl</a> <a id="2343" href="W.Properties.html#2324" class="Bound">w</a>

<a id="idtoidʷ-is-equiv"></a><a id="2346" href="W.Properties.html#2346" class="Function">idtoidʷ-is-equiv</a> <a id="2363" class="Symbol">:</a> <a id="2365" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="2373" class="Symbol">→</a> <a id="2375" class="Symbol">(</a><a id="2376" href="W.Properties.html#2376" class="Bound">w</a> <a id="2378" href="W.Properties.html#2378" class="Bound">t</a> <a id="2380" class="Symbol">:</a> <a id="2382" href="W.Properties.html#612" class="Function">𝕎</a><a id="2383" class="Symbol">)</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2396" class="Symbol">(</a><a id="2397" href="W.Properties.html#2279" class="Function">idtoidʷ</a> <a id="2405" href="W.Properties.html#2376" class="Bound">w</a> <a id="2407" href="W.Properties.html#2378" class="Bound">t</a><a id="2408" class="Symbol">)</a>
<a id="2410" href="W.Properties.html#2346" class="Function">idtoidʷ-is-equiv</a> <a id="2427" href="W.Properties.html#2427" class="Bound">fe</a> <a id="2430" href="W.Properties.html#2430" class="Bound">w</a> <a id="2432" class="Symbol">=</a> <a id="2434" href="W.Properties.html#2692" class="Function">I</a>
 <a id="2437" class="Keyword">where</a>
  <a id="2445" href="W.Properties.html#2445" class="Function">f</a> <a id="2447" class="Symbol">:</a> <a id="2449" href="UF.Subsingletons.html#2916" class="Function">singleton-type</a> <a id="2464" href="W.Properties.html#2430" class="Bound">w</a> <a id="2466" class="Symbol">→</a> <a id="2468" href="W.Properties.html#918" class="Function">singleton-typeʷ</a> <a id="2484" href="W.Properties.html#2430" class="Bound">w</a>
  <a id="2488" href="W.Properties.html#2445" class="Function">f</a> <a id="2490" class="Symbol">=</a> <a id="2492" href="UF.Base.html#821" class="Function">NatΣ</a> <a id="2497" class="Symbol">(</a><a id="2498" href="W.Properties.html#2279" class="Function">idtoidʷ</a> <a id="2506" href="W.Properties.html#2430" class="Bound">w</a><a id="2507" class="Symbol">)</a>

  <a id="2512" href="W.Properties.html#2512" class="Function">f-is-equiv</a> <a id="2523" class="Symbol">:</a> <a id="2525" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2534" href="W.Properties.html#2445" class="Function">f</a>
  <a id="2538" href="W.Properties.html#2512" class="Function">f-is-equiv</a> <a id="2549" class="Symbol">=</a> <a id="2551" href="UF.Equiv.html#24650" class="Function">maps-of-singletons-are-equivs</a> <a id="2581" href="W.Properties.html#2445" class="Function">f</a>
                <a id="2599" class="Symbol">(</a><a id="2600" href="UF.Subsingletons.html#3391" class="Function">singleton-types-are-singletons</a> <a id="2631" href="W.Properties.html#2430" class="Bound">w</a><a id="2632" class="Symbol">)</a>
                <a id="2650" class="Symbol">(</a><a id="2651" href="W.Properties.html#1908" class="Function">singleton-typesʷ-are-singletons</a> <a id="2683" href="W.Properties.html#2427" class="Bound">fe</a> <a id="2686" href="W.Properties.html#2430" class="Bound">w</a><a id="2687" class="Symbol">)</a>

  <a id="2692" href="W.Properties.html#2692" class="Function">I</a> <a id="2694" class="Symbol">:</a> <a id="2696" class="Symbol">(</a><a id="2697" href="W.Properties.html#2697" class="Bound">t</a> <a id="2699" class="Symbol">:</a> <a id="2701" href="W.Properties.html#612" class="Function">𝕎</a><a id="2702" class="Symbol">)</a> <a id="2704" class="Symbol">→</a> <a id="2706" href="UF.Equiv.html#402" class="Function">is-equiv</a> <a id="2715" class="Symbol">(</a><a id="2716" href="W.Properties.html#2279" class="Function">idtoidʷ</a> <a id="2724" href="W.Properties.html#2430" class="Bound">w</a> <a id="2726" href="W.Properties.html#2697" class="Bound">t</a><a id="2727" class="Symbol">)</a>
  <a id="2731" href="W.Properties.html#2692" class="Function">I</a> <a id="2733" class="Symbol">=</a> <a id="2735" href="UF.EquivalenceExamples.html#18190" class="Function">NatΣ-equiv-gives-fiberwise-equiv</a> <a id="2768" class="Symbol">(</a><a id="2769" href="W.Properties.html#2279" class="Function">idtoidʷ</a> <a id="2777" href="W.Properties.html#2430" class="Bound">w</a><a id="2778" class="Symbol">)</a> <a id="2780" href="W.Properties.html#2512" class="Function">f-is-equiv</a>

<a id="idtoidʷ-≃"></a><a id="2792" href="W.Properties.html#2792" class="Function">idtoidʷ-≃</a> <a id="2802" class="Symbol">:</a> <a id="2804" href="UF.FunExt.html#1048" class="Function">Fun-Ext</a> <a id="2812" class="Symbol">→</a> <a id="2814" class="Symbol">(</a><a id="2815" href="W.Properties.html#2815" class="Bound">w</a> <a id="2817" href="W.Properties.html#2817" class="Bound">t</a> <a id="2819" class="Symbol">:</a> <a id="2821" href="W.Properties.html#612" class="Function">𝕎</a><a id="2822" class="Symbol">)</a> <a id="2824" class="Symbol">→</a> <a id="2826" class="Symbol">(</a><a id="2827" href="W.Properties.html#2815" class="Bound">w</a> <a id="2829" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="2831" href="W.Properties.html#2817" class="Bound">t</a><a id="2832" class="Symbol">)</a> <a id="2834" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="2836" class="Symbol">(</a><a id="2837" href="W.Properties.html#2815" class="Bound">w</a> <a id="2839" href="W.Properties.html#734" class="Function Operator">＝ʷ</a> <a id="2842" href="W.Properties.html#2817" class="Bound">t</a><a id="2843" class="Symbol">)</a>
<a id="2845" href="W.Properties.html#2792" class="Function">idtoidʷ-≃</a> <a id="2855" href="W.Properties.html#2855" class="Bound">fe</a> <a id="2858" href="W.Properties.html#2858" class="Bound">w</a> <a id="2860" href="W.Properties.html#2860" class="Bound">t</a> <a id="2862" class="Symbol">=</a> <a id="2864" href="W.Properties.html#2279" class="Function">idtoidʷ</a> <a id="2872" href="W.Properties.html#2858" class="Bound">w</a> <a id="2874" href="W.Properties.html#2860" class="Bound">t</a> <a id="2876" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="2878" href="W.Properties.html#2346" class="Function">idtoidʷ-is-equiv</a> <a id="2895" href="W.Properties.html#2855" class="Bound">fe</a> <a id="2898" href="W.Properties.html#2858" class="Bound">w</a> <a id="2900" href="W.Properties.html#2860" class="Bound">t</a>

<a id="2903" class="Markup">\end{code}</a><a id="2913" class="Background">

We now describe ways to &quot;construct&quot; and &quot;destruct&quot; native 𝕎
identifications, which are mutually inverse and hence induce an
equivalence.

We first do this for arbitrary elements of 𝕎, using the accessors
W-root and W-forest, and then get the case of elements given by ssup as
an instance.

</a><a id="3205" class="Markup">\begin{code}</a>

<a id="W-Code"></a><a id="3219" href="W.Properties.html#3219" class="Function">W-Code</a> <a id="3226" class="Symbol">:</a> <a id="3228" href="W.Properties.html#612" class="Function">𝕎</a> <a id="3230" class="Symbol">→</a> <a id="3232" href="W.Properties.html#612" class="Function">𝕎</a> <a id="3234" class="Symbol">→</a> <a id="3236" href="W.Properties.html#348" class="Bound">𝓤</a> <a id="3238" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="3240" href="W.Properties.html#363" class="Bound">𝓥</a> <a id="3242" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
<a id="3244" href="W.Properties.html#3219" class="Function">W-Code</a> <a id="3251" href="W.Properties.html#3251" class="Bound">w</a> <a id="3253" href="W.Properties.html#3253" class="Bound">t</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3259" href="W.Properties.html#3259" class="Bound">p</a> <a id="3261" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3263" href="W.Type.html#299" class="Function">W-root</a> <a id="3270" href="W.Properties.html#3251" class="Bound">w</a> <a id="3272" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3274" href="W.Type.html#299" class="Function">W-root</a> <a id="3281" href="W.Properties.html#3253" class="Bound">t</a>
                 <a id="3300" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3302" class="Symbol">(</a><a id="3303" href="W.Type.html#339" class="Function">W-forest</a> <a id="3312" href="W.Properties.html#3251" class="Bound">w</a> <a id="3314" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3316" href="W.Type.html#339" class="Function">W-forest</a> <a id="3325" href="W.Properties.html#3253" class="Bound">t</a> <a id="3327" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3329" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3339" href="W.Properties.html#355" class="Bound">A</a> <a id="3341" href="W.Properties.html#3259" class="Bound">p</a><a id="3342" class="Symbol">)</a>

<a id="W-code"></a><a id="3345" href="W.Properties.html#3345" class="Function">W-code</a> <a id="3352" class="Symbol">:</a> <a id="3354" class="Symbol">(</a><a id="3355" href="W.Properties.html#3355" class="Bound">w</a> <a id="3357" href="W.Properties.html#3357" class="Bound">t</a> <a id="3359" class="Symbol">:</a> <a id="3361" href="W.Properties.html#612" class="Function">𝕎</a><a id="3362" class="Symbol">)</a> <a id="3364" class="Symbol">→</a> <a id="3366" href="W.Properties.html#3355" class="Bound">w</a> <a id="3368" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3370" href="W.Properties.html#3357" class="Bound">t</a> <a id="3372" class="Symbol">→</a> <a id="3374" href="W.Properties.html#3219" class="Function">W-Code</a> <a id="3381" href="W.Properties.html#3355" class="Bound">w</a> <a id="3383" href="W.Properties.html#3357" class="Bound">t</a>
<a id="3385" href="W.Properties.html#3345" class="Function">W-code</a> <a id="3392" href="W.Properties.html#3392" class="Bound">w</a> <a id="3394" class="Symbol">_</a> <a id="3396" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3401" class="Symbol">=</a> <a id="3403" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3408" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3410" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="W-decode"></a><a id="3416" href="W.Properties.html#3416" class="Function">W-decode</a> <a id="3425" class="Symbol">:</a> <a id="3427" class="Symbol">(</a><a id="3428" href="W.Properties.html#3428" class="Bound">w</a> <a id="3430" href="W.Properties.html#3430" class="Bound">t</a> <a id="3432" class="Symbol">:</a> <a id="3434" href="W.Properties.html#612" class="Function">𝕎</a><a id="3435" class="Symbol">)</a> <a id="3437" class="Symbol">→</a> <a id="3439" href="W.Properties.html#3219" class="Function">W-Code</a> <a id="3446" href="W.Properties.html#3428" class="Bound">w</a> <a id="3448" href="W.Properties.html#3430" class="Bound">t</a> <a id="3450" class="Symbol">→</a> <a id="3452" href="W.Properties.html#3428" class="Bound">w</a> <a id="3454" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3456" href="W.Properties.html#3430" class="Bound">t</a>
<a id="3458" href="W.Properties.html#3416" class="Function">W-decode</a> <a id="3467" class="Symbol">(</a><a id="3468" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="3473" href="W.Properties.html#3473" class="Bound">x</a> <a id="3475" href="W.Properties.html#3475" class="Bound">φ</a><a id="3476" class="Symbol">)</a> <a id="3478" class="Symbol">(</a><a id="3479" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="3484" href="W.Properties.html#3484" class="Bound">x&#39;</a> <a id="3487" href="W.Properties.html#3487" class="Bound">φ&#39;</a><a id="3489" class="Symbol">)</a> <a id="3491" class="Symbol">(</a><a id="3492" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3497" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="3499" href="W.Properties.html#3499" class="Bound">f</a><a id="3500" class="Symbol">)</a> <a id="3502" class="Symbol">=</a> <a id="3504" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="3507" class="Symbol">(</a><a id="3508" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="3513" href="W.Properties.html#3473" class="Bound">x</a><a id="3514" class="Symbol">)</a> <a id="3516" href="W.Properties.html#3499" class="Bound">f</a>

<a id="W-decode-code"></a><a id="3519" href="W.Properties.html#3519" class="Function">W-decode-code</a> <a id="3533" class="Symbol">:</a> <a id="3535" class="Symbol">(</a><a id="3536" href="W.Properties.html#3536" class="Bound">w</a> <a id="3538" href="W.Properties.html#3538" class="Bound">t</a> <a id="3540" class="Symbol">:</a> <a id="3542" href="W.Properties.html#612" class="Function">𝕎</a><a id="3543" class="Symbol">)</a> <a id="3545" class="Symbol">(</a><a id="3546" href="W.Properties.html#3546" class="Bound">q</a> <a id="3548" class="Symbol">:</a> <a id="3550" href="W.Properties.html#3536" class="Bound">w</a> <a id="3552" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3554" href="W.Properties.html#3538" class="Bound">t</a><a id="3555" class="Symbol">)</a>
              <a id="3571" class="Symbol">→</a> <a id="3573" href="W.Properties.html#3416" class="Function">W-decode</a> <a id="3582" href="W.Properties.html#3536" class="Bound">w</a> <a id="3584" href="W.Properties.html#3538" class="Bound">t</a> <a id="3586" class="Symbol">(</a><a id="3587" href="W.Properties.html#3345" class="Function">W-code</a> <a id="3594" href="W.Properties.html#3536" class="Bound">w</a> <a id="3596" href="W.Properties.html#3538" class="Bound">t</a> <a id="3598" href="W.Properties.html#3546" class="Bound">q</a><a id="3599" class="Symbol">)</a> <a id="3601" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3603" href="W.Properties.html#3546" class="Bound">q</a>
<a id="3605" href="W.Properties.html#3519" class="Function">W-decode-code</a> <a id="3619" class="Symbol">(</a><a id="3620" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="3625" href="W.Properties.html#3625" class="Bound">x</a> <a id="3627" href="W.Properties.html#3627" class="Bound">φ</a><a id="3628" class="Symbol">)</a> <a id="3630" class="Symbol">_</a> <a id="3632" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="3637" class="Symbol">=</a> <a id="3639" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="to-W-＝"></a><a id="3645" href="W.Properties.html#3645" class="Function">to-W-＝</a> <a id="3652" class="Symbol">:</a> <a id="3654" class="Symbol">{</a><a id="3655" href="W.Properties.html#3655" class="Bound">x</a>  <a id="3658" class="Symbol">:</a> <a id="3660" href="W.Properties.html#344" class="Bound">X</a><a id="3661" class="Symbol">}</a> <a id="3663" class="Symbol">{</a><a id="3664" href="W.Properties.html#3664" class="Bound">φ</a>  <a id="3667" class="Symbol">:</a> <a id="3669" href="W.Properties.html#355" class="Bound">A</a> <a id="3671" href="W.Properties.html#3655" class="Bound">x</a>  <a id="3674" class="Symbol">→</a> <a id="3676" href="W.Properties.html#612" class="Function">𝕎</a><a id="3677" class="Symbol">}</a>
          <a id="3689" class="Symbol">{</a><a id="3690" href="W.Properties.html#3690" class="Bound">x&#39;</a> <a id="3693" class="Symbol">:</a> <a id="3695" href="W.Properties.html#344" class="Bound">X</a><a id="3696" class="Symbol">}</a> <a id="3698" class="Symbol">{</a><a id="3699" href="W.Properties.html#3699" class="Bound">φ&#39;</a> <a id="3702" class="Symbol">:</a> <a id="3704" href="W.Properties.html#355" class="Bound">A</a> <a id="3706" href="W.Properties.html#3690" class="Bound">x&#39;</a> <a id="3709" class="Symbol">→</a> <a id="3711" href="W.Properties.html#612" class="Function">𝕎</a><a id="3712" class="Symbol">}</a>
        <a id="3722" class="Symbol">→</a> <a id="3724" class="Symbol">(</a><a id="3725" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3727" href="W.Properties.html#3727" class="Bound">p</a> <a id="3729" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="3731" href="W.Properties.html#3655" class="Bound">x</a> <a id="3733" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3735" href="W.Properties.html#3690" class="Bound">x&#39;</a> <a id="3738" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="3740" class="Symbol">(</a><a id="3741" href="W.Properties.html#3664" class="Bound">φ</a> <a id="3743" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="3745" href="W.Properties.html#3699" class="Bound">φ&#39;</a> <a id="3748" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="3750" href="MLTT.Id.html#734" class="Function">transport</a> <a id="3760" href="W.Properties.html#355" class="Bound">A</a> <a id="3762" href="W.Properties.html#3727" class="Bound">p</a><a id="3763" class="Symbol">))</a>
        <a id="3774" class="Symbol">→</a> <a id="3776" class="InductiveConstructor">ssup</a> <a id="3781" href="W.Properties.html#3655" class="Bound">x</a> <a id="3783" href="W.Properties.html#3664" class="Bound">φ</a> <a id="3785" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="3788" href="W.Properties.html#612" class="Function">𝕎</a> <a id="3790" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="3792" class="InductiveConstructor">ssup</a> <a id="3797" href="W.Properties.html#3690" class="Bound">x&#39;</a> <a id="3800" href="W.Properties.html#3699" class="Bound">φ&#39;</a>
<a id="3803" href="W.Properties.html#3645" class="Function">to-W-＝</a> <a id="3810" class="Symbol">{</a><a id="3811" href="W.Properties.html#3811" class="Bound">x</a><a id="3812" class="Symbol">}</a> <a id="3814" class="Symbol">{</a><a id="3815" href="W.Properties.html#3815" class="Bound">φ</a><a id="3816" class="Symbol">}</a> <a id="3818" class="Symbol">{</a><a id="3819" href="W.Properties.html#3819" class="Bound">x&#39;</a><a id="3821" class="Symbol">}</a> <a id="3823" class="Symbol">{</a><a id="3824" href="W.Properties.html#3824" class="Bound">φ&#39;</a><a id="3826" class="Symbol">}</a> <a id="3828" class="Symbol">=</a> <a id="3830" href="W.Properties.html#3416" class="Function">W-decode</a> <a id="3839" class="Symbol">(</a><a id="3840" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="3845" href="W.Properties.html#3811" class="Bound">x</a> <a id="3847" href="W.Properties.html#3815" class="Bound">φ</a><a id="3848" class="Symbol">)</a> <a id="3850" class="Symbol">(</a><a id="3851" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="3856" href="W.Properties.html#3819" class="Bound">x&#39;</a> <a id="3859" href="W.Properties.html#3824" class="Bound">φ&#39;</a><a id="3861" class="Symbol">)</a>

<a id="from-W-＝"></a><a id="3864" href="W.Properties.html#3864" class="Function">from-W-＝</a> <a id="3873" class="Symbol">:</a> <a id="3875" class="Symbol">{</a><a id="3876" href="W.Properties.html#3876" class="Bound">x</a>  <a id="3879" class="Symbol">:</a> <a id="3881" href="W.Properties.html#344" class="Bound">X</a><a id="3882" class="Symbol">}</a> <a id="3884" class="Symbol">{</a><a id="3885" href="W.Properties.html#3885" class="Bound">φ</a>  <a id="3888" class="Symbol">:</a> <a id="3890" href="W.Properties.html#355" class="Bound">A</a> <a id="3892" href="W.Properties.html#3876" class="Bound">x</a>  <a id="3895" class="Symbol">→</a> <a id="3897" href="W.Properties.html#612" class="Function">𝕎</a><a id="3898" class="Symbol">}</a>
              <a id="3914" class="Symbol">{</a><a id="3915" href="W.Properties.html#3915" class="Bound">x&#39;</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="W.Properties.html#344" class="Bound">X</a><a id="3921" class="Symbol">}</a> <a id="3923" class="Symbol">{</a><a id="3924" href="W.Properties.html#3924" class="Bound">φ&#39;</a> <a id="3927" class="Symbol">:</a> <a id="3929" href="W.Properties.html#355" class="Bound">A</a> <a id="3931" href="W.Properties.html#3915" class="Bound">x&#39;</a> <a id="3934" class="Symbol">→</a> <a id="3936" href="W.Properties.html#612" class="Function">𝕎</a><a id="3937" class="Symbol">}</a>
            <a id="3951" class="Symbol">→</a> <a id="3953" class="InductiveConstructor">ssup</a> <a id="3958" href="W.Properties.html#3876" class="Bound">x</a> <a id="3960" href="W.Properties.html#3885" class="Bound">φ</a> <a id="3962" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="3965" href="W.Properties.html#612" class="Function">𝕎</a> <a id="3967" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="3969" class="InductiveConstructor">ssup</a> <a id="3974" href="W.Properties.html#3915" class="Bound">x&#39;</a> <a id="3977" href="W.Properties.html#3924" class="Bound">φ&#39;</a>
            <a id="3992" class="Symbol">→</a> <a id="3994" class="Symbol">(</a><a id="3995" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="3997" href="W.Properties.html#3997" class="Bound">p</a> <a id="3999" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4001" href="W.Properties.html#3876" class="Bound">x</a> <a id="4003" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4005" href="W.Properties.html#3915" class="Bound">x&#39;</a> <a id="4008" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4010" class="Symbol">(</a><a id="4011" href="W.Properties.html#3885" class="Bound">φ</a> <a id="4013" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4015" href="W.Properties.html#3924" class="Bound">φ&#39;</a> <a id="4018" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4020" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4030" href="W.Properties.html#355" class="Bound">A</a> <a id="4032" href="W.Properties.html#3997" class="Bound">p</a><a id="4033" class="Symbol">))</a>
<a id="4036" href="W.Properties.html#3864" class="Function">from-W-＝</a> <a id="4045" class="Symbol">{</a><a id="4046" href="W.Properties.html#4046" class="Bound">x</a><a id="4047" class="Symbol">}</a> <a id="4049" class="Symbol">{</a><a id="4050" href="W.Properties.html#4050" class="Bound">φ</a><a id="4051" class="Symbol">}</a> <a id="4053" class="Symbol">{</a><a id="4054" href="W.Properties.html#4054" class="Bound">x&#39;</a><a id="4056" class="Symbol">}</a> <a id="4058" class="Symbol">{</a><a id="4059" href="W.Properties.html#4059" class="Bound">φ&#39;</a><a id="4061" class="Symbol">}</a> <a id="4063" class="Symbol">=</a> <a id="4065" href="W.Properties.html#3345" class="Function">W-code</a> <a id="4072" class="Symbol">(</a><a id="4073" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="4078" href="W.Properties.html#4046" class="Bound">x</a> <a id="4080" href="W.Properties.html#4050" class="Bound">φ</a><a id="4081" class="Symbol">)</a> <a id="4083" class="Symbol">(</a><a id="4084" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="4089" href="W.Properties.html#4054" class="Bound">x&#39;</a> <a id="4092" href="W.Properties.html#4059" class="Bound">φ&#39;</a><a id="4094" class="Symbol">)</a>

<a id="to-from-W-＝"></a><a id="4097" href="W.Properties.html#4097" class="Function">to-from-W-＝</a> <a id="4109" class="Symbol">:</a> <a id="4111" class="Symbol">{</a><a id="4112" href="W.Properties.html#4112" class="Bound">x</a>  <a id="4115" class="Symbol">:</a> <a id="4117" href="W.Properties.html#344" class="Bound">X</a><a id="4118" class="Symbol">}</a> <a id="4120" class="Symbol">{</a><a id="4121" href="W.Properties.html#4121" class="Bound">φ</a>  <a id="4124" class="Symbol">:</a> <a id="4126" href="W.Properties.html#355" class="Bound">A</a> <a id="4128" href="W.Properties.html#4112" class="Bound">x</a>  <a id="4131" class="Symbol">→</a> <a id="4133" href="W.Properties.html#612" class="Function">𝕎</a><a id="4134" class="Symbol">}</a>
               <a id="4151" class="Symbol">{</a><a id="4152" href="W.Properties.html#4152" class="Bound">x&#39;</a> <a id="4155" class="Symbol">:</a> <a id="4157" href="W.Properties.html#344" class="Bound">X</a><a id="4158" class="Symbol">}</a> <a id="4160" class="Symbol">{</a><a id="4161" href="W.Properties.html#4161" class="Bound">φ&#39;</a> <a id="4164" class="Symbol">:</a> <a id="4166" href="W.Properties.html#355" class="Bound">A</a> <a id="4168" href="W.Properties.html#4152" class="Bound">x&#39;</a> <a id="4171" class="Symbol">→</a> <a id="4173" href="W.Properties.html#612" class="Function">𝕎</a><a id="4174" class="Symbol">}</a>
            <a id="4188" class="Symbol">→</a> <a id="4190" class="Symbol">(</a><a id="4191" href="W.Properties.html#4191" class="Bound">q</a> <a id="4193" class="Symbol">:</a> <a id="4195" class="InductiveConstructor">ssup</a> <a id="4200" href="W.Properties.html#4112" class="Bound">x</a> <a id="4202" href="W.Properties.html#4121" class="Bound">φ</a> <a id="4204" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="4207" href="W.Properties.html#612" class="Function">𝕎</a> <a id="4209" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="4211" class="InductiveConstructor">ssup</a> <a id="4216" href="W.Properties.html#4152" class="Bound">x&#39;</a> <a id="4219" href="W.Properties.html#4161" class="Bound">φ&#39;</a><a id="4221" class="Symbol">)</a>
            <a id="4235" class="Symbol">→</a> <a id="4237" href="W.Properties.html#3645" class="Function">to-W-＝</a> <a id="4244" class="Symbol">(</a><a id="4245" href="W.Properties.html#3864" class="Function">from-W-＝</a> <a id="4254" href="W.Properties.html#4191" class="Bound">q</a><a id="4255" class="Symbol">)</a> <a id="4257" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4259" href="W.Properties.html#4191" class="Bound">q</a>
<a id="4261" href="W.Properties.html#4097" class="Function">to-from-W-＝</a> <a id="4273" class="Symbol">{</a><a id="4274" href="W.Properties.html#4274" class="Bound">x</a><a id="4275" class="Symbol">}</a> <a id="4277" class="Symbol">{</a><a id="4278" href="W.Properties.html#4278" class="Bound">φ</a><a id="4279" class="Symbol">}</a> <a id="4281" class="Symbol">{</a><a id="4282" href="W.Properties.html#4282" class="Bound">x&#39;</a><a id="4284" class="Symbol">}</a> <a id="4286" class="Symbol">{</a><a id="4287" href="W.Properties.html#4287" class="Bound">φ&#39;</a><a id="4289" class="Symbol">}</a> <a id="4291" class="Symbol">=</a> <a id="4293" href="W.Properties.html#3519" class="Function">W-decode-code</a> <a id="4307" class="Symbol">(</a><a id="4308" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="4313" href="W.Properties.html#4274" class="Bound">x</a> <a id="4315" href="W.Properties.html#4278" class="Bound">φ</a><a id="4316" class="Symbol">)</a> <a id="4318" class="Symbol">(</a><a id="4319" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="4324" href="W.Properties.html#4282" class="Bound">x&#39;</a> <a id="4327" href="W.Properties.html#4287" class="Bound">φ&#39;</a><a id="4329" class="Symbol">)</a>

<a id="from-to-W-＝"></a><a id="4332" href="W.Properties.html#4332" class="Function">from-to-W-＝</a> <a id="4344" class="Symbol">:</a> <a id="4346" class="Symbol">{</a><a id="4347" href="W.Properties.html#4347" class="Bound">x</a>  <a id="4350" class="Symbol">:</a> <a id="4352" href="W.Properties.html#344" class="Bound">X</a><a id="4353" class="Symbol">}</a> <a id="4355" class="Symbol">{</a><a id="4356" href="W.Properties.html#4356" class="Bound">φ</a>  <a id="4359" class="Symbol">:</a> <a id="4361" href="W.Properties.html#355" class="Bound">A</a> <a id="4363" href="W.Properties.html#4347" class="Bound">x</a>  <a id="4366" class="Symbol">→</a> <a id="4368" href="W.Properties.html#612" class="Function">𝕎</a><a id="4369" class="Symbol">}</a>
               <a id="4386" class="Symbol">{</a><a id="4387" href="W.Properties.html#4387" class="Bound">x&#39;</a> <a id="4390" class="Symbol">:</a> <a id="4392" href="W.Properties.html#344" class="Bound">X</a><a id="4393" class="Symbol">}</a> <a id="4395" class="Symbol">{</a><a id="4396" href="W.Properties.html#4396" class="Bound">φ&#39;</a> <a id="4399" class="Symbol">:</a> <a id="4401" href="W.Properties.html#355" class="Bound">A</a> <a id="4403" href="W.Properties.html#4387" class="Bound">x&#39;</a> <a id="4406" class="Symbol">→</a> <a id="4408" href="W.Properties.html#612" class="Function">𝕎</a><a id="4409" class="Symbol">}</a>
            <a id="4423" class="Symbol">→</a> <a id="4425" class="Symbol">(</a><a id="4426" href="W.Properties.html#4426" class="Bound">σ</a> <a id="4428" class="Symbol">:</a> <a id="4430" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4432" href="W.Properties.html#4432" class="Bound">p</a> <a id="4434" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4436" href="W.Properties.html#4347" class="Bound">x</a> <a id="4438" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4440" href="W.Properties.html#4387" class="Bound">x&#39;</a> <a id="4443" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4445" class="Symbol">(</a><a id="4446" href="W.Properties.html#4356" class="Bound">φ</a> <a id="4448" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4450" href="W.Properties.html#4396" class="Bound">φ&#39;</a> <a id="4453" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4455" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4465" href="W.Properties.html#355" class="Bound">A</a> <a id="4467" href="W.Properties.html#4432" class="Bound">p</a><a id="4468" class="Symbol">))</a>
            <a id="4483" class="Symbol">→</a> <a id="4485" href="W.Properties.html#3864" class="Function">from-W-＝</a> <a id="4494" class="Symbol">(</a><a id="4495" href="W.Properties.html#3645" class="Function">to-W-＝</a> <a id="4502" class="Symbol">{</a><a id="4503" href="W.Properties.html#4347" class="Bound">x</a><a id="4504" class="Symbol">}</a> <a id="4506" class="Symbol">{</a><a id="4507" href="W.Properties.html#4356" class="Bound">φ</a><a id="4508" class="Symbol">}</a> <a id="4510" class="Symbol">{</a><a id="4511" href="W.Properties.html#4387" class="Bound">x&#39;</a><a id="4513" class="Symbol">}</a> <a id="4515" class="Symbol">{</a><a id="4516" href="W.Properties.html#4396" class="Bound">φ&#39;</a><a id="4518" class="Symbol">}</a> <a id="4520" href="W.Properties.html#4426" class="Bound">σ</a><a id="4521" class="Symbol">)</a> <a id="4523" href="MLTT.Id.html#193" class="Datatype Operator">＝</a>  <a id="4526" href="W.Properties.html#4426" class="Bound">σ</a>
<a id="4528" href="W.Properties.html#4332" class="Function">from-to-W-＝</a> <a id="4540" class="Symbol">(</a><a id="4541" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="4546" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="4548" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="4552" class="Symbol">)</a> <a id="4554" class="Symbol">=</a> <a id="4556" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

<a id="W-＝"></a><a id="4562" href="W.Properties.html#4562" class="Function">W-＝</a> <a id="4566" class="Symbol">:</a> <a id="4568" class="Symbol">{</a><a id="4569" href="W.Properties.html#4569" class="Bound">x</a>  <a id="4572" class="Symbol">:</a> <a id="4574" href="W.Properties.html#344" class="Bound">X</a><a id="4575" class="Symbol">}</a> <a id="4577" class="Symbol">{</a><a id="4578" href="W.Properties.html#4578" class="Bound">φ</a>  <a id="4581" class="Symbol">:</a> <a id="4583" href="W.Properties.html#355" class="Bound">A</a> <a id="4585" href="W.Properties.html#4569" class="Bound">x</a>  <a id="4588" class="Symbol">→</a> <a id="4590" href="W.Properties.html#612" class="Function">𝕎</a><a id="4591" class="Symbol">}</a>
       <a id="4600" class="Symbol">{</a><a id="4601" href="W.Properties.html#4601" class="Bound">x&#39;</a> <a id="4604" class="Symbol">:</a> <a id="4606" href="W.Properties.html#344" class="Bound">X</a><a id="4607" class="Symbol">}</a> <a id="4609" class="Symbol">{</a><a id="4610" href="W.Properties.html#4610" class="Bound">φ&#39;</a> <a id="4613" class="Symbol">:</a> <a id="4615" href="W.Properties.html#355" class="Bound">A</a> <a id="4617" href="W.Properties.html#4601" class="Bound">x&#39;</a> <a id="4620" class="Symbol">→</a> <a id="4622" href="W.Properties.html#612" class="Function">𝕎</a><a id="4623" class="Symbol">}</a>
     <a id="4630" class="Symbol">→</a> <a id="4632" class="Symbol">(</a><a id="4633" class="InductiveConstructor">ssup</a> <a id="4638" href="W.Properties.html#4569" class="Bound">x</a> <a id="4640" href="W.Properties.html#4578" class="Bound">φ</a> <a id="4642" href="MLTT.Identity-Type.html#190" class="Function">＝[</a> <a id="4645" href="W.Properties.html#612" class="Function">𝕎</a> <a id="4647" href="MLTT.Identity-Type.html#190" class="Function">]</a> <a id="4649" class="InductiveConstructor">ssup</a> <a id="4654" href="W.Properties.html#4601" class="Bound">x&#39;</a> <a id="4657" href="W.Properties.html#4610" class="Bound">φ&#39;</a><a id="4659" class="Symbol">)</a>
     <a id="4666" href="UF.Equiv.html#1318" class="Function Operator">≃</a> <a id="4668" class="Symbol">(</a><a id="4669" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="4671" href="W.Properties.html#4671" class="Bound">p</a> <a id="4673" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="4675" href="W.Properties.html#4569" class="Bound">x</a> <a id="4677" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4679" href="W.Properties.html#4601" class="Bound">x&#39;</a> <a id="4682" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="4684" class="Symbol">(</a><a id="4685" href="W.Properties.html#4578" class="Bound">φ</a> <a id="4687" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="4689" href="W.Properties.html#4610" class="Bound">φ&#39;</a> <a id="4692" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="4694" href="MLTT.Id.html#734" class="Function">transport</a> <a id="4704" href="W.Properties.html#355" class="Bound">A</a> <a id="4706" href="W.Properties.html#4671" class="Bound">p</a><a id="4707" class="Symbol">))</a>
<a id="4710" href="W.Properties.html#4562" class="Function">W-＝</a> <a id="4714" class="Symbol">{</a><a id="4715" href="W.Properties.html#4715" class="Bound">x</a><a id="4716" class="Symbol">}</a> <a id="4718" class="Symbol">{</a><a id="4719" href="W.Properties.html#4719" class="Bound">φ</a><a id="4720" class="Symbol">}</a> <a id="4722" class="Symbol">{</a><a id="4723" href="W.Properties.html#4723" class="Bound">x&#39;</a><a id="4725" class="Symbol">}</a> <a id="4727" class="Symbol">{</a><a id="4728" href="W.Properties.html#4728" class="Bound">φ&#39;</a><a id="4730" class="Symbol">}</a> <a id="4732" class="Symbol">=</a> <a id="4734" href="UF.Equiv.html#8085" class="Function">qinveq</a>
                          <a id="4767" href="W.Properties.html#3864" class="Function">from-W-＝</a>
                          <a id="4802" class="Symbol">(</a><a id="4803" href="W.Properties.html#3645" class="Function">to-W-＝</a> <a id="4810" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                           <a id="4839" href="W.Properties.html#4097" class="Function">to-from-W-＝</a> <a id="4851" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
                           <a id="4880" href="W.Properties.html#4332" class="Function">from-to-W-＝</a> <a id="4892" class="Symbol">{</a><a id="4893" href="W.Properties.html#4715" class="Bound">x</a><a id="4894" class="Symbol">}</a> <a id="4896" class="Symbol">{</a><a id="4897" href="W.Properties.html#4719" class="Bound">φ</a><a id="4898" class="Symbol">}</a> <a id="4900" class="Symbol">{</a><a id="4901" href="W.Properties.html#4723" class="Bound">x&#39;</a><a id="4903" class="Symbol">}</a> <a id="4905" class="Symbol">{</a><a id="4906" href="W.Properties.html#4728" class="Bound">φ&#39;</a><a id="4908" class="Symbol">})</a>
<a id="4911" class="Markup">\end{code}</a><a id="4921" class="Background">

From this we conclude that if X is a proposition or a set, then 𝕎 is a
proposition or a set respectively:

</a><a id="5030" class="Markup">\begin{code}</a>

<a id="W-is-prop"></a><a id="5044" href="W.Properties.html#5044" class="Function">W-is-prop</a> <a id="5054" class="Symbol">:</a> <a id="5056" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5063" href="W.Properties.html#363" class="Bound">𝓥</a> <a id="5065" class="Symbol">(</a><a id="5066" href="W.Properties.html#348" class="Bound">𝓤</a> <a id="5068" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5070" href="W.Properties.html#363" class="Bound">𝓥</a><a id="5071" class="Symbol">)</a>
          <a id="5083" class="Symbol">→</a> <a id="5085" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5093" href="W.Properties.html#344" class="Bound">X</a>
          <a id="5105" class="Symbol">→</a> <a id="5107" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5115" href="W.Properties.html#612" class="Function">𝕎</a>
<a id="5117" href="W.Properties.html#5044" class="Function">W-is-prop</a> <a id="5127" href="W.Properties.html#5127" class="Bound">fe</a> <a id="5130" href="W.Properties.html#5130" class="Bound">X-is-prop</a> <a id="5140" class="Symbol">(</a><a id="5141" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="5146" href="W.Properties.html#5146" class="Bound">x</a> <a id="5148" href="W.Properties.html#5148" class="Bound">φ</a><a id="5149" class="Symbol">)</a> <a id="5151" class="Symbol">(</a><a id="5152" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="5157" href="W.Properties.html#5157" class="Bound">x&#39;</a> <a id="5160" href="W.Properties.html#5160" class="Bound">φ&#39;</a><a id="5162" class="Symbol">)</a> <a id="5164" class="Symbol">=</a> <a id="5166" href="W.Properties.html#5320" class="Function">γ</a>
 <a id="5169" class="Keyword">where</a>
  <a id="5177" href="W.Properties.html#5177" class="Function">p</a> <a id="5179" class="Symbol">:</a> <a id="5181" href="W.Properties.html#5146" class="Bound">x</a> <a id="5183" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5185" href="W.Properties.html#5157" class="Bound">x&#39;</a>
  <a id="5190" href="W.Properties.html#5177" class="Function">p</a> <a id="5192" class="Symbol">=</a> <a id="5194" href="W.Properties.html#5130" class="Bound">X-is-prop</a> <a id="5204" href="W.Properties.html#5146" class="Bound">x</a> <a id="5206" href="W.Properties.html#5157" class="Bound">x&#39;</a>

  <a id="5212" href="W.Properties.html#5212" class="Function">IH</a> <a id="5215" class="Symbol">:</a> <a id="5217" class="Symbol">(</a><a id="5218" href="W.Properties.html#5218" class="Bound">a</a> <a id="5220" class="Symbol">:</a> <a id="5222" href="W.Properties.html#355" class="Bound">A</a> <a id="5224" href="W.Properties.html#5146" class="Bound">x</a><a id="5225" class="Symbol">)</a> <a id="5227" class="Symbol">→</a> <a id="5229" href="W.Properties.html#5148" class="Bound">φ</a> <a id="5231" href="W.Properties.html#5218" class="Bound">a</a> <a id="5233" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5235" href="W.Properties.html#5160" class="Bound">φ&#39;</a> <a id="5238" class="Symbol">(</a><a id="5239" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5249" href="W.Properties.html#355" class="Bound">A</a> <a id="5251" href="W.Properties.html#5177" class="Function">p</a> <a id="5253" href="W.Properties.html#5218" class="Bound">a</a><a id="5254" class="Symbol">)</a>
  <a id="5258" href="W.Properties.html#5212" class="Function">IH</a> <a id="5261" href="W.Properties.html#5261" class="Bound">a</a> <a id="5263" class="Symbol">=</a> <a id="5265" href="W.Properties.html#5044" class="Function">W-is-prop</a> <a id="5275" href="W.Properties.html#5127" class="Bound">fe</a> <a id="5278" href="W.Properties.html#5130" class="Bound">X-is-prop</a> <a id="5288" class="Symbol">(</a><a id="5289" href="W.Properties.html#5148" class="Bound">φ</a> <a id="5291" href="W.Properties.html#5261" class="Bound">a</a><a id="5292" class="Symbol">)</a> <a id="5294" class="Symbol">(</a><a id="5295" href="W.Properties.html#5160" class="Bound">φ&#39;</a> <a id="5298" class="Symbol">(</a><a id="5299" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5309" href="W.Properties.html#355" class="Bound">A</a> <a id="5311" href="W.Properties.html#5177" class="Function">p</a> <a id="5313" href="W.Properties.html#5261" class="Bound">a</a><a id="5314" class="Symbol">))</a>

  <a id="5320" href="W.Properties.html#5320" class="Function">γ</a> <a id="5322" class="Symbol">:</a> <a id="5324" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="5329" href="W.Properties.html#5146" class="Bound">x</a> <a id="5331" href="W.Properties.html#5148" class="Bound">φ</a> <a id="5333" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5335" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="5340" href="W.Properties.html#5157" class="Bound">x&#39;</a> <a id="5343" href="W.Properties.html#5160" class="Bound">φ&#39;</a>
  <a id="5348" href="W.Properties.html#5320" class="Function">γ</a> <a id="5350" class="Symbol">=</a> <a id="5352" href="W.Properties.html#3645" class="Function">to-W-＝</a> <a id="5359" class="Symbol">(</a><a id="5360" href="W.Properties.html#5177" class="Function">p</a> <a id="5362" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5364" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="5372" href="W.Properties.html#5127" class="Bound">fe</a> <a id="5375" href="W.Properties.html#5212" class="Function">IH</a><a id="5377" class="Symbol">)</a>

<a id="W-is-set"></a><a id="5380" href="W.Properties.html#5380" class="Function">W-is-set</a> <a id="5389" class="Symbol">:</a> <a id="5391" href="UF.FunExt.html#851" class="Function">funext</a> <a id="5398" href="W.Properties.html#363" class="Bound">𝓥</a> <a id="5400" class="Symbol">(</a><a id="5401" href="W.Properties.html#348" class="Bound">𝓤</a> <a id="5403" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="5405" href="W.Properties.html#363" class="Bound">𝓥</a><a id="5406" class="Symbol">)</a>
         <a id="5417" class="Symbol">→</a> <a id="5419" href="UF.Sets.html#709" class="Function">is-set</a> <a id="5426" href="W.Properties.html#344" class="Bound">X</a>
         <a id="5437" class="Symbol">→</a> <a id="5439" href="UF.Sets.html#709" class="Function">is-set</a> <a id="5446" href="W.Properties.html#612" class="Function">𝕎</a>
<a id="5448" href="W.Properties.html#5380" class="Function">W-is-set</a> <a id="5457" href="W.Properties.html#5457" class="Bound">fe</a> <a id="5460" href="W.Properties.html#5460" class="Bound">X-is-set</a> <a id="5469" class="Symbol">{</a><a id="5470" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="5475" href="W.Properties.html#5475" class="Bound">x</a> <a id="5477" href="W.Properties.html#5477" class="Bound">φ</a><a id="5478" class="Symbol">}</a> <a id="5480" class="Symbol">{</a><a id="5481" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="5486" href="W.Properties.html#5486" class="Bound">x&#39;</a> <a id="5489" href="W.Properties.html#5489" class="Bound">φ&#39;</a><a id="5491" class="Symbol">}</a> <a id="5493" class="Symbol">=</a> <a id="5495" href="W.Properties.html#6585" class="Function">γ</a>
 <a id="5498" class="Keyword">where</a>
  <a id="5506" href="W.Properties.html#5506" class="Function">S</a> <a id="5508" class="Symbol">=</a> <a id="5510" href="MLTT.Sigma.html#423" class="Function">Σ</a> <a id="5512" href="W.Properties.html#5512" class="Bound">p</a> <a id="5514" href="MLTT.Sigma.html#423" class="Function">꞉</a> <a id="5516" href="W.Properties.html#5475" class="Bound">x</a> <a id="5518" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5520" href="W.Properties.html#5486" class="Bound">x&#39;</a> <a id="5523" href="MLTT.Sigma.html#423" class="Function">,</a> <a id="5525" class="Symbol">(</a><a id="5526" href="W.Properties.html#5477" class="Bound">φ</a> <a id="5528" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="5530" href="W.Properties.html#5489" class="Bound">φ&#39;</a> <a id="5533" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="5535" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5545" href="W.Properties.html#355" class="Bound">A</a> <a id="5547" href="W.Properties.html#5512" class="Bound">p</a><a id="5548" class="Symbol">)</a>

  <a id="5553" href="W.Properties.html#5553" class="Function">IH</a> <a id="5556" class="Symbol">:</a> <a id="5558" class="Symbol">(</a><a id="5559" href="W.Properties.html#5559" class="Bound">p</a> <a id="5561" class="Symbol">:</a> <a id="5563" href="W.Properties.html#5475" class="Bound">x</a> <a id="5565" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5567" href="W.Properties.html#5486" class="Bound">x&#39;</a><a id="5569" class="Symbol">)</a> <a id="5571" class="Symbol">(</a><a id="5572" href="W.Properties.html#5572" class="Bound">a</a> <a id="5574" class="Symbol">:</a> <a id="5576" href="W.Properties.html#355" class="Bound">A</a> <a id="5578" href="W.Properties.html#5475" class="Bound">x</a><a id="5579" class="Symbol">)</a> <a id="5581" class="Symbol">→</a> <a id="5583" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5591" class="Symbol">(</a><a id="5592" href="W.Properties.html#5477" class="Bound">φ</a> <a id="5594" href="W.Properties.html#5572" class="Bound">a</a> <a id="5596" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5598" href="W.Properties.html#5489" class="Bound">φ&#39;</a> <a id="5601" class="Symbol">(</a><a id="5602" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5612" href="W.Properties.html#355" class="Bound">A</a> <a id="5614" href="W.Properties.html#5559" class="Bound">p</a> <a id="5616" href="W.Properties.html#5572" class="Bound">a</a><a id="5617" class="Symbol">))</a>
  <a id="5622" href="W.Properties.html#5553" class="Function">IH</a> <a id="5625" href="W.Properties.html#5625" class="Bound">p</a> <a id="5627" href="W.Properties.html#5627" class="Bound">a</a> <a id="5629" class="Symbol">=</a> <a id="5631" href="W.Properties.html#5380" class="Function">W-is-set</a> <a id="5640" href="W.Properties.html#5457" class="Bound">fe</a> <a id="5643" href="W.Properties.html#5460" class="Bound">X-is-set</a> <a id="5652" class="Symbol">{</a><a id="5653" href="W.Properties.html#5477" class="Bound">φ</a> <a id="5655" href="W.Properties.html#5627" class="Bound">a</a><a id="5656" class="Symbol">}</a> <a id="5658" class="Symbol">{</a><a id="5659" href="W.Properties.html#5489" class="Bound">φ&#39;</a> <a id="5662" class="Symbol">(</a><a id="5663" href="MLTT.Id.html#734" class="Function">transport</a> <a id="5673" href="W.Properties.html#355" class="Bound">A</a> <a id="5675" href="W.Properties.html#5625" class="Bound">p</a> <a id="5677" href="W.Properties.html#5627" class="Bound">a</a><a id="5678" class="Symbol">)}</a>

  <a id="5684" href="W.Properties.html#5684" class="Function">α</a> <a id="5686" class="Symbol">:</a> <a id="5688" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="5696" href="W.Properties.html#5506" class="Function">S</a>
  <a id="5700" href="W.Properties.html#5684" class="Function">α</a> <a id="5702" class="Symbol">=</a> <a id="5704" href="UF.Subsingletons.html#818" class="Function">Σ-is-prop</a> <a id="5714" href="W.Properties.html#5460" class="Bound">X-is-set</a> <a id="5723" class="Symbol">(λ</a> <a id="5726" href="W.Properties.html#5726" class="Bound">p</a> <a id="5728" class="Symbol">→</a> <a id="5730" href="UF.Subsingletons-FunExt.html#614" class="Function">Π-is-prop</a> <a id="5740" href="W.Properties.html#5457" class="Bound">fe</a> <a id="5743" class="Symbol">(</a><a id="5744" href="W.Properties.html#5553" class="Function">IH</a> <a id="5747" href="W.Properties.html#5726" class="Bound">p</a><a id="5748" class="Symbol">))</a>

  <a id="5754" href="W.Properties.html#5754" class="Function">β</a> <a id="5756" class="Symbol">:</a> <a id="5758" href="UF.Retracts.html#1306" class="Function Operator">retract</a> <a id="5766" class="Symbol">(</a><a id="5767" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="5772" href="W.Properties.html#5475" class="Bound">x</a> <a id="5774" href="W.Properties.html#5477" class="Bound">φ</a> <a id="5776" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5778" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="5783" href="W.Properties.html#5486" class="Bound">x&#39;</a> <a id="5786" href="W.Properties.html#5489" class="Bound">φ&#39;</a><a id="5788" class="Symbol">)</a> <a id="5790" href="UF.Retracts.html#1306" class="Function Operator">of</a> <a id="5793" href="W.Properties.html#5506" class="Function">S</a>
  <a id="5797" href="W.Properties.html#5754" class="Function">β</a> <a id="5799" class="Symbol">=</a> <a id="5801" class="Symbol">(λ</a> <a id="5804" class="Symbol">(</a><a id="5805" href="W.Properties.html#5805" class="Bound">p</a> <a id="5807" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5809" href="W.Properties.html#5809" class="Bound">h</a><a id="5810" class="Symbol">)</a> <a id="5812" class="Symbol">→</a> <a id="5814" href="W.Properties.html#3645" class="Function">to-W-＝</a> <a id="5821" class="Symbol">(</a><a id="5822" href="W.Properties.html#5805" class="Bound">p</a> <a id="5824" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5826" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="5834" href="W.Properties.html#5457" class="Bound">fe</a> <a id="5837" href="W.Properties.html#5809" class="Bound">h</a><a id="5838" class="Symbol">))</a> <a id="5841" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
      <a id="5849" class="Symbol">(λ</a> <a id="5852" href="W.Properties.html#5852" class="Bound">p</a> <a id="5854" class="Symbol">→</a> <a id="5856" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="5860" class="Symbol">(</a><a id="5861" href="W.Properties.html#3864" class="Function">from-W-＝</a> <a id="5870" href="W.Properties.html#5852" class="Bound">p</a><a id="5871" class="Symbol">)</a> <a id="5873" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="5875" href="UF.Base.html#12002" class="Function">happly</a> <a id="5882" class="Symbol">(</a><a id="5883" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="5887" class="Symbol">(</a><a id="5888" href="W.Properties.html#3864" class="Function">from-W-＝</a> <a id="5897" href="W.Properties.html#5852" class="Bound">p</a><a id="5898" class="Symbol">)))</a> <a id="5902" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
      <a id="5910" href="W.Properties.html#5927" class="Function">h</a>
    <a id="5916" class="Keyword">where</a>
     <a id="5927" href="W.Properties.html#5927" class="Function">h</a> <a id="5929" class="Symbol">:</a> <a id="5931" class="Symbol">(λ</a> <a id="5934" class="Symbol">(</a><a id="5935" href="W.Properties.html#5935" class="Bound">p</a> <a id="5937" class="Symbol">:</a> <a id="5939" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="5944" href="W.Properties.html#5475" class="Bound">x</a> <a id="5946" class="Symbol">(λ</a> <a id="5949" href="W.Properties.html#5949" class="Bound">v</a> <a id="5951" class="Symbol">→</a> <a id="5953" href="W.Properties.html#5477" class="Bound">φ</a> <a id="5955" href="W.Properties.html#5949" class="Bound">v</a><a id="5956" class="Symbol">)</a> <a id="5958" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="5960" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="5965" href="W.Properties.html#5486" class="Bound">x&#39;</a> <a id="5968" class="Symbol">(λ</a> <a id="5971" href="W.Properties.html#5971" class="Bound">v</a> <a id="5973" class="Symbol">→</a> <a id="5975" href="W.Properties.html#5489" class="Bound">φ&#39;</a> <a id="5978" href="W.Properties.html#5971" class="Bound">v</a><a id="5979" class="Symbol">))</a>
         <a id="5991" class="Symbol">→</a> <a id="5993" href="W.Properties.html#3645" class="Function">to-W-＝</a> <a id="6000" class="Symbol">(</a><a id="6001" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6005" class="Symbol">(</a><a id="6006" href="W.Properties.html#3864" class="Function">from-W-＝</a> <a id="6015" href="W.Properties.html#5935" class="Bound">p</a><a id="6016" class="Symbol">)</a> <a id="6018" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a> <a id="6020" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="6028" href="W.Properties.html#5457" class="Bound">fe</a> <a id="6031" class="Symbol">(</a><a id="6032" href="UF.Base.html#12002" class="Function">happly</a> <a id="6039" class="Symbol">(</a><a id="6040" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6044" class="Symbol">(</a><a id="6045" href="W.Properties.html#3864" class="Function">from-W-＝</a> <a id="6054" href="W.Properties.html#5935" class="Bound">p</a><a id="6055" class="Symbol">)))))</a>
       <a id="6068" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="6070" href="MLTT.Pi.html#444" class="Function">id</a>
     <a id="6078" href="W.Properties.html#5927" class="Function">h</a> <a id="6080" class="Symbol">=</a> <a id="6082" href="W.Properties.html#6116" class="Function">k</a> <a id="6084" class="Symbol">(</a><a id="6085" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="6090" href="W.Properties.html#5486" class="Bound">x&#39;</a> <a id="6093" href="W.Properties.html#5489" class="Bound">φ&#39;</a><a id="6095" class="Symbol">)</a>
      <a id="6103" class="Keyword">where</a>
       <a id="6116" href="W.Properties.html#6116" class="Function">k</a> <a id="6118" class="Symbol">:</a> <a id="6120" class="Symbol">(</a><a id="6121" href="W.Properties.html#6121" class="Bound">t</a> <a id="6123" class="Symbol">:</a> <a id="6125" href="W.Properties.html#612" class="Function">𝕎</a><a id="6126" class="Symbol">)</a> <a id="6128" class="Symbol">(</a><a id="6129" href="W.Properties.html#6129" class="Bound">p</a> <a id="6131" class="Symbol">:</a> <a id="6133" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="6138" href="W.Properties.html#5475" class="Bound">x</a> <a id="6140" href="W.Properties.html#5477" class="Bound">φ</a> <a id="6142" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6144" href="W.Properties.html#6121" class="Bound">t</a><a id="6145" class="Symbol">)</a>
         <a id="6156" class="Symbol">→</a> <a id="6158" href="W.Properties.html#3416" class="Function">W-decode</a> <a id="6167" class="Symbol">(</a><a id="6168" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="6173" href="W.Properties.html#5475" class="Bound">x</a> <a id="6175" href="W.Properties.html#5477" class="Bound">φ</a><a id="6176" class="Symbol">)</a> <a id="6178" href="W.Properties.html#6121" class="Bound">t</a>
            <a id="6192" class="Symbol">(</a><a id="6193" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="6197" class="Symbol">(</a><a id="6198" href="W.Properties.html#3345" class="Function">W-code</a> <a id="6205" class="Symbol">(</a><a id="6206" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="6211" href="W.Properties.html#5475" class="Bound">x</a> <a id="6213" href="W.Properties.html#5477" class="Bound">φ</a><a id="6214" class="Symbol">)</a> <a id="6216" href="W.Properties.html#6121" class="Bound">t</a> <a id="6218" href="W.Properties.html#6129" class="Bound">p</a><a id="6219" class="Symbol">)</a> <a id="6221" href="MLTT.Sigma.html#395" class="InductiveConstructor Operator">,</a>
             <a id="6236" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="6244" href="W.Properties.html#5457" class="Bound">fe</a> <a id="6247" class="Symbol">(</a><a id="6248" href="UF.Base.html#12002" class="Function">happly</a> <a id="6255" class="Symbol">(</a><a id="6256" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="6260" class="Symbol">(</a><a id="6261" href="W.Properties.html#3345" class="Function">W-code</a> <a id="6268" class="Symbol">(</a><a id="6269" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="6274" href="W.Properties.html#5475" class="Bound">x</a> <a id="6276" href="W.Properties.html#5477" class="Bound">φ</a><a id="6277" class="Symbol">)</a> <a id="6279" href="W.Properties.html#6121" class="Bound">t</a> <a id="6281" href="W.Properties.html#6129" class="Bound">p</a><a id="6282" class="Symbol">))))</a>
         <a id="6296" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6298" href="W.Properties.html#6129" class="Bound">p</a>
       <a id="6307" href="W.Properties.html#6116" class="Function">k</a> <a id="6309" class="Symbol">_</a> <a id="6311" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a> <a id="6316" class="Symbol">=</a> <a id="6318" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6321" class="Symbol">(</a><a id="6322" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="6327" href="W.Properties.html#5475" class="Bound">x</a><a id="6328" class="Symbol">)</a> <a id="6330" class="Symbol">(</a><a id="6331" href="UF.FunExt.html#1243" class="Function">dfunext</a> <a id="6339" href="W.Properties.html#5457" class="Bound">fe</a> <a id="6342" class="Symbol">(</a><a id="6343" href="UF.Base.html#12002" class="Function">happly</a> <a id="6350" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="6354" class="Symbol">))</a> <a id="6357" href="MLTT.Id.html#2702" class="Function Operator">＝⟨</a> <a id="6360" href="W.Properties.html#6533" class="Function">I</a> <a id="6362" href="MLTT.Id.html#2702" class="Function Operator">⟩</a>
                  <a id="6382" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6385" class="Symbol">(</a><a id="6386" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="6391" href="W.Properties.html#5475" class="Bound">x</a><a id="6392" class="Symbol">)</a> <a id="6394" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                       <a id="6421" href="MLTT.Id.html#3169" class="Function Operator">＝⟨refl⟩</a>
                  <a id="6447" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>                                   <a id="6486" href="MLTT.Id.html#2784" class="Function Operator">∎</a>
                   <a id="6507" class="Keyword">where</a>
                    <a id="6533" href="W.Properties.html#6533" class="Function">I</a> <a id="6535" class="Symbol">=</a> <a id="6537" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6540" class="Symbol">(</a><a id="6541" href="MLTT.Id.html#1135" class="Function">ap</a> <a id="6544" class="Symbol">(</a><a id="6545" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="6550" href="W.Properties.html#5475" class="Bound">x</a><a id="6551" class="Symbol">))</a> <a id="6554" class="Symbol">(</a><a id="6555" href="UF.FunExt.html#1551" class="Function">funext-happly</a> <a id="6569" href="W.Properties.html#5457" class="Bound">fe</a> <a id="6572" href="W.Properties.html#5477" class="Bound">φ</a> <a id="6574" href="W.Properties.html#5477" class="Bound">φ</a> <a id="6576" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="6580" class="Symbol">)</a>

  <a id="6585" href="W.Properties.html#6585" class="Function">γ</a> <a id="6587" class="Symbol">:</a> <a id="6589" href="UF.Subsingletons.html#469" class="Function">is-prop</a> <a id="6597" class="Symbol">(</a><a id="6598" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="6603" href="W.Properties.html#5475" class="Bound">x</a> <a id="6605" href="W.Properties.html#5477" class="Bound">φ</a> <a id="6607" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="6609" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="6614" href="W.Properties.html#5486" class="Bound">x&#39;</a> <a id="6617" href="W.Properties.html#5489" class="Bound">φ&#39;</a><a id="6619" class="Symbol">)</a>
  <a id="6623" href="W.Properties.html#6585" class="Function">γ</a> <a id="6625" class="Symbol">=</a> <a id="6627" href="UF.Retracts.html#2706" class="Function">retract-of-prop</a> <a id="6643" href="W.Properties.html#5754" class="Function">β</a> <a id="6645" href="W.Properties.html#5684" class="Function">α</a>

<a id="6648" class="Markup">\end{code}</a><a id="6658" class="Background">

Notice that, in both cases, we didn&#39;t need to assume anything about
the family A to deduce the truncation level of the type 𝕎 = W X A.
Only the truncation level of X matters.

When the two roots are literally the same, and X is a set, the
identification of the forests is a homotopy, the loop that from-W-＝
produces being refl and its transport therefore the identity.

</a><a id="7030" class="Markup">\begin{code}</a>

<a id="forest-＝"></a><a id="7044" href="W.Properties.html#7044" class="Function">forest-＝</a> <a id="7053" class="Symbol">:</a> <a id="7055" href="UF.Sets.html#709" class="Function">is-set</a> <a id="7062" href="W.Properties.html#344" class="Bound">X</a>
         <a id="7073" class="Symbol">→</a> <a id="7075" class="Symbol">{</a><a id="7076" href="W.Properties.html#7076" class="Bound">x</a> <a id="7078" class="Symbol">:</a> <a id="7080" href="W.Properties.html#344" class="Bound">X</a><a id="7081" class="Symbol">}</a> <a id="7083" class="Symbol">{</a><a id="7084" href="W.Properties.html#7084" class="Bound">φ</a> <a id="7086" href="W.Properties.html#7086" class="Bound">φ&#39;</a> <a id="7089" class="Symbol">:</a> <a id="7091" href="W.Properties.html#355" class="Bound">A</a> <a id="7093" href="W.Properties.html#7076" class="Bound">x</a> <a id="7095" class="Symbol">→</a> <a id="7097" href="W.Properties.html#612" class="Function">𝕎</a><a id="7098" class="Symbol">}</a>
         <a id="7109" class="Symbol">→</a> <a id="7111" class="InductiveConstructor">ssup</a> <a id="7116" href="W.Properties.html#7076" class="Bound">x</a> <a id="7118" href="W.Properties.html#7084" class="Bound">φ</a> <a id="7120" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7122" class="InductiveConstructor">ssup</a> <a id="7127" href="W.Properties.html#7076" class="Bound">x</a> <a id="7129" href="W.Properties.html#7086" class="Bound">φ&#39;</a>
         <a id="7141" class="Symbol">→</a> <a id="7143" href="W.Properties.html#7084" class="Bound">φ</a> <a id="7145" href="MLTT.Id.html#1888" class="Function Operator">∼</a> <a id="7147" href="W.Properties.html#7086" class="Bound">φ&#39;</a>
<a id="7150" href="W.Properties.html#7044" class="Function">forest-＝</a> <a id="7159" href="W.Properties.html#7159" class="Bound">X-is-set</a> <a id="7168" class="Symbol">{</a><a id="7169" href="W.Properties.html#7169" class="Bound">x</a><a id="7170" class="Symbol">}</a> <a id="7172" class="Symbol">{</a><a id="7173" href="W.Properties.html#7173" class="Bound">φ</a><a id="7174" class="Symbol">}</a> <a id="7176" class="Symbol">{</a><a id="7177" href="W.Properties.html#7177" class="Bound">φ&#39;</a><a id="7179" class="Symbol">}</a> <a id="7181" href="W.Properties.html#7181" class="Bound">p</a> <a id="7183" class="Symbol">=</a> <a id="7185" href="UF.Base.html#12002" class="Function">happly</a> <a id="7192" href="W.Properties.html#7296" class="Function">III</a>
 <a id="7197" class="Keyword">where</a>
  <a id="7205" href="W.Properties.html#7205" class="Function">I</a> <a id="7207" class="Symbol">:</a> <a id="7209" href="W.Properties.html#7169" class="Bound">x</a> <a id="7211" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7213" href="W.Properties.html#7169" class="Bound">x</a>
  <a id="7217" href="W.Properties.html#7205" class="Function">I</a> <a id="7219" class="Symbol">=</a> <a id="7221" href="MLTT.Sigma-Type.html#198" class="Field">pr₁</a> <a id="7225" class="Symbol">(</a><a id="7226" href="W.Properties.html#3864" class="Function">from-W-＝</a> <a id="7235" href="W.Properties.html#7181" class="Bound">p</a><a id="7236" class="Symbol">)</a>

  <a id="7241" href="W.Properties.html#7241" class="Function">II</a> <a id="7244" class="Symbol">:</a> <a id="7246" href="W.Properties.html#7173" class="Bound">φ</a> <a id="7248" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7250" href="W.Properties.html#7177" class="Bound">φ&#39;</a> <a id="7253" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7255" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7265" href="W.Properties.html#355" class="Bound">A</a> <a id="7267" href="W.Properties.html#7205" class="Function">I</a>
  <a id="7271" href="W.Properties.html#7241" class="Function">II</a> <a id="7274" class="Symbol">=</a> <a id="7276" href="MLTT.Sigma-Type.html#209" class="Field">pr₂</a> <a id="7280" class="Symbol">(</a><a id="7281" href="W.Properties.html#3864" class="Function">from-W-＝</a> <a id="7290" href="W.Properties.html#7181" class="Bound">p</a><a id="7291" class="Symbol">)</a>

  <a id="7296" href="W.Properties.html#7296" class="Function">III</a> <a id="7300" class="Symbol">:</a> <a id="7302" href="W.Properties.html#7173" class="Bound">φ</a> <a id="7304" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7306" href="W.Properties.html#7177" class="Bound">φ&#39;</a>
  <a id="7311" href="W.Properties.html#7296" class="Function">III</a> <a id="7315" class="Symbol">=</a> <a id="7317" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7327" class="Symbol">(λ</a> <a id="7330" href="W.Properties.html#7330" class="Bound">-</a> <a id="7332" class="Symbol">→</a> <a id="7334" href="W.Properties.html#7173" class="Bound">φ</a> <a id="7336" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="7338" href="W.Properties.html#7177" class="Bound">φ&#39;</a> <a id="7341" href="MLTT.Pi.html#513" class="Function Operator">∘</a> <a id="7343" href="MLTT.Id.html#734" class="Function">transport</a> <a id="7353" href="W.Properties.html#355" class="Bound">A</a> <a id="7355" href="W.Properties.html#7330" class="Bound">-</a><a id="7356" class="Symbol">)</a> <a id="7358" class="Symbol">(</a><a id="7359" href="W.Properties.html#7159" class="Bound">X-is-set</a> <a id="7368" href="W.Properties.html#7205" class="Function">I</a> <a id="7370" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a><a id="7374" class="Symbol">)</a> <a id="7376" href="W.Properties.html#7241" class="Function">II</a>

<a id="7380" class="Markup">\end{code}</a><a id="7390" class="Background">
</a></pre></body></html>

==> anc/html/W.Type.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>W.Type</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Martin Escardo.

W-types.

</a><a id="28" class="Markup">\begin{code}</a>

<a id="42" class="Symbol">{-#</a> <a id="46" class="Keyword">OPTIONS</a> <a id="54" class="Pragma">--safe</a> <a id="61" class="Pragma">--without-K</a> <a id="73" class="Symbol">#-}</a>

<a id="78" class="Keyword">module</a> <a id="85" href="W.Type.html" class="Module">W.Type</a> <a id="92" class="Keyword">where</a>

<a id="99" class="Keyword">open</a> <a id="104" class="Keyword">import</a> <a id="111" href="MLTT.Spartan.html" class="Module">MLTT.Spartan</a>

<a id="125" class="Keyword">data</a> <a id="W"></a><a id="130" href="W.Type.html#130" class="Datatype">W</a> <a id="132" class="Symbol">{</a><a id="133" href="W.Type.html#133" class="Bound">𝓤</a> <a id="135" href="W.Type.html#135" class="Bound">𝓥</a> <a id="137" class="Symbol">:</a> <a id="139" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="147" class="Symbol">}</a> <a id="149" class="Symbol">(</a><a id="150" href="W.Type.html#150" class="Bound">X</a> <a id="152" class="Symbol">:</a> <a id="154" href="W.Type.html#133" class="Bound">𝓤</a> <a id="156" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="158" class="Symbol">)</a> <a id="160" class="Symbol">(</a><a id="161" href="W.Type.html#161" class="Bound">A</a> <a id="163" class="Symbol">:</a> <a id="165" href="W.Type.html#150" class="Bound">X</a> <a id="167" class="Symbol">→</a> <a id="169" href="W.Type.html#135" class="Bound">𝓥</a> <a id="171" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="173" class="Symbol">)</a> <a id="175" class="Symbol">:</a> <a id="177" href="W.Type.html#133" class="Bound">𝓤</a> <a id="179" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="181" href="W.Type.html#135" class="Bound">𝓥</a> <a id="183" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="185" class="Keyword">where</a>
 <a id="W.ssup"></a><a id="192" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="197" class="Symbol">:</a> <a id="199" class="Symbol">(</a><a id="200" href="W.Type.html#200" class="Bound">x</a> <a id="202" class="Symbol">:</a> <a id="204" href="W.Type.html#150" class="Bound">X</a><a id="205" class="Symbol">)</a> <a id="207" class="Symbol">(</a><a id="208" href="W.Type.html#208" class="Bound">φ</a> <a id="210" class="Symbol">:</a> <a id="212" href="W.Type.html#161" class="Bound">A</a> <a id="214" href="W.Type.html#200" class="Bound">x</a> <a id="216" class="Symbol">→</a> <a id="218" href="W.Type.html#130" class="Datatype">W</a> <a id="220" href="W.Type.html#150" class="Bound">X</a> <a id="222" href="W.Type.html#161" class="Bound">A</a><a id="223" class="Symbol">)</a> <a id="225" class="Symbol">→</a> <a id="227" href="W.Type.html#130" class="Datatype">W</a> <a id="229" href="W.Type.html#150" class="Bound">X</a> <a id="231" href="W.Type.html#161" class="Bound">A</a>

<a id="234" class="Keyword">module</a> <a id="241" href="W.Type.html#241" class="Module">_</a> <a id="243" class="Symbol">{</a><a id="244" href="W.Type.html#244" class="Bound">X</a> <a id="246" class="Symbol">:</a> <a id="248" href="MLTT.Universes.html#3808" class="Generalizable">𝓤</a> <a id="250" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="252" class="Symbol">}</a> <a id="254" class="Symbol">{</a><a id="255" href="W.Type.html#255" class="Bound">A</a> <a id="257" class="Symbol">:</a> <a id="259" href="W.Type.html#244" class="Bound">X</a> <a id="261" class="Symbol">→</a> <a id="263" href="MLTT.Universes.html#3810" class="Generalizable">𝓥</a> <a id="265" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="267" class="Symbol">}</a> <a id="269" class="Keyword">where</a>

 <a id="277" class="Keyword">private</a>
  <a id="287" href="W.Type.html#287" class="Function">𝕎</a> <a id="289" class="Symbol">=</a> <a id="291" href="W.Type.html#130" class="Datatype">W</a> <a id="293" href="W.Type.html#244" class="Bound">X</a> <a id="295" href="W.Type.html#255" class="Bound">A</a>

 <a id="299" href="W.Type.html#299" class="Function">W-root</a> <a id="306" class="Symbol">:</a> <a id="308" href="W.Type.html#287" class="Function">𝕎</a> <a id="310" class="Symbol">→</a> <a id="312" href="W.Type.html#244" class="Bound">X</a>
 <a id="315" href="W.Type.html#299" class="Function">W-root</a> <a id="322" class="Symbol">(</a><a id="323" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="328" href="W.Type.html#328" class="Bound">x</a> <a id="330" href="W.Type.html#330" class="Bound">φ</a><a id="331" class="Symbol">)</a> <a id="333" class="Symbol">=</a> <a id="335" href="W.Type.html#328" class="Bound">x</a>

 <a id="339" href="W.Type.html#339" class="Function">W-forest</a> <a id="348" class="Symbol">:</a> <a id="350" class="Symbol">(</a><a id="351" href="W.Type.html#351" class="Bound">w</a> <a id="353" class="Symbol">:</a> <a id="355" href="W.Type.html#287" class="Function">𝕎</a><a id="356" class="Symbol">)</a> <a id="358" class="Symbol">→</a> <a id="360" href="W.Type.html#255" class="Bound">A</a> <a id="362" class="Symbol">(</a><a id="363" href="W.Type.html#299" class="Function">W-root</a> <a id="370" href="W.Type.html#351" class="Bound">w</a><a id="371" class="Symbol">)</a> <a id="373" class="Symbol">→</a> <a id="375" href="W.Type.html#287" class="Function">𝕎</a>
 <a id="378" href="W.Type.html#339" class="Function">W-forest</a> <a id="387" class="Symbol">(</a><a id="388" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="393" href="W.Type.html#393" class="Bound">x</a> <a id="395" href="W.Type.html#395" class="Bound">φ</a><a id="396" class="Symbol">)</a> <a id="398" class="Symbol">=</a> <a id="400" href="W.Type.html#395" class="Bound">φ</a>

 <a id="404" href="W.Type.html#404" class="Function">W-ssup-root</a> <a id="416" class="Symbol">:</a> <a id="418" class="Symbol">(</a><a id="419" href="W.Type.html#419" class="Bound">x</a> <a id="421" class="Symbol">:</a> <a id="423" href="W.Type.html#244" class="Bound">X</a><a id="424" class="Symbol">)</a> <a id="426" class="Symbol">(</a><a id="427" href="W.Type.html#427" class="Bound">φ</a> <a id="429" class="Symbol">:</a> <a id="431" href="W.Type.html#255" class="Bound">A</a> <a id="433" href="W.Type.html#419" class="Bound">x</a> <a id="435" class="Symbol">→</a> <a id="437" href="W.Type.html#287" class="Function">𝕎</a><a id="438" class="Symbol">)</a>
             <a id="453" class="Symbol">→</a> <a id="455" href="W.Type.html#299" class="Function">W-root</a> <a id="462" class="Symbol">(</a><a id="463" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="468" href="W.Type.html#419" class="Bound">x</a> <a id="470" href="W.Type.html#427" class="Bound">φ</a><a id="471" class="Symbol">)</a> <a id="473" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="475" href="W.Type.html#419" class="Bound">x</a>
 <a id="478" href="W.Type.html#404" class="Function">W-ssup-root</a> <a id="490" href="W.Type.html#490" class="Bound">x</a> <a id="492" href="W.Type.html#492" class="Bound">φ</a> <a id="494" class="Symbol">=</a> <a id="496" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="503" href="W.Type.html#503" class="Function">W-ssup-forest</a> <a id="517" class="Symbol">:</a> <a id="519" class="Symbol">(</a><a id="520" href="W.Type.html#520" class="Bound">x</a> <a id="522" class="Symbol">:</a> <a id="524" href="W.Type.html#244" class="Bound">X</a><a id="525" class="Symbol">)</a> <a id="527" class="Symbol">(</a><a id="528" href="W.Type.html#528" class="Bound">φ</a> <a id="530" class="Symbol">:</a> <a id="532" href="W.Type.html#255" class="Bound">A</a> <a id="534" href="W.Type.html#520" class="Bound">x</a> <a id="536" class="Symbol">→</a> <a id="538" href="W.Type.html#287" class="Function">𝕎</a><a id="539" class="Symbol">)</a>
               <a id="556" class="Symbol">→</a> <a id="558" href="W.Type.html#339" class="Function">W-forest</a> <a id="567" class="Symbol">(</a><a id="568" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="573" href="W.Type.html#520" class="Bound">x</a> <a id="575" href="W.Type.html#528" class="Bound">φ</a><a id="576" class="Symbol">)</a> <a id="578" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="580" href="W.Type.html#528" class="Bound">φ</a>
 <a id="583" href="W.Type.html#503" class="Function">W-ssup-forest</a> <a id="597" href="W.Type.html#597" class="Bound">x</a> <a id="599" href="W.Type.html#599" class="Bound">φ</a> <a id="601" class="Symbol">=</a> <a id="603" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="610" href="W.Type.html#610" class="Function">W-η</a> <a id="614" class="Symbol">:</a> <a id="616" class="Symbol">(</a><a id="617" href="W.Type.html#617" class="Bound">w</a> <a id="619" class="Symbol">:</a> <a id="621" href="W.Type.html#287" class="Function">𝕎</a><a id="622" class="Symbol">)</a> <a id="624" class="Symbol">→</a> <a id="626" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="631" class="Symbol">(</a><a id="632" href="W.Type.html#299" class="Function">W-root</a> <a id="639" href="W.Type.html#617" class="Bound">w</a><a id="640" class="Symbol">)</a> <a id="642" class="Symbol">(</a><a id="643" href="W.Type.html#339" class="Function">W-forest</a> <a id="652" href="W.Type.html#617" class="Bound">w</a><a id="653" class="Symbol">)</a> <a id="655" href="MLTT.Id.html#193" class="Datatype Operator">＝</a> <a id="657" href="W.Type.html#617" class="Bound">w</a>
 <a id="660" href="W.Type.html#610" class="Function">W-η</a> <a id="664" class="Symbol">(</a><a id="665" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="670" href="W.Type.html#670" class="Bound">x</a> <a id="672" href="W.Type.html#672" class="Bound">φ</a><a id="673" class="Symbol">)</a> <a id="675" class="Symbol">=</a> <a id="677" href="MLTT.Identity-Type.html#166" class="InductiveConstructor">refl</a>

 <a id="684" href="W.Type.html#684" class="Function">W-induction</a> <a id="696" class="Symbol">:</a> <a id="698" class="Symbol">(</a><a id="699" href="W.Type.html#699" class="Bound">P</a> <a id="701" class="Symbol">:</a> <a id="703" href="W.Type.html#287" class="Function">𝕎</a> <a id="705" class="Symbol">→</a> <a id="707" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="709" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="711" class="Symbol">)</a>
             <a id="726" class="Symbol">→</a> <a id="728" class="Symbol">((</a><a id="730" href="W.Type.html#730" class="Bound">x</a> <a id="732" class="Symbol">:</a> <a id="734" href="W.Type.html#244" class="Bound">X</a><a id="735" class="Symbol">)</a> <a id="737" class="Symbol">(</a><a id="738" href="W.Type.html#738" class="Bound">φ</a> <a id="740" class="Symbol">:</a> <a id="742" href="W.Type.html#255" class="Bound">A</a> <a id="744" href="W.Type.html#730" class="Bound">x</a> <a id="746" class="Symbol">→</a> <a id="748" href="W.Type.html#287" class="Function">𝕎</a><a id="749" class="Symbol">)</a>
                   <a id="770" class="Symbol">→</a> <a id="772" class="Symbol">((</a><a id="774" href="W.Type.html#774" class="Bound">a</a> <a id="776" class="Symbol">:</a> <a id="778" href="W.Type.html#255" class="Bound">A</a> <a id="780" href="W.Type.html#730" class="Bound">x</a><a id="781" class="Symbol">)</a> <a id="783" class="Symbol">→</a> <a id="785" href="W.Type.html#699" class="Bound">P</a> <a id="787" class="Symbol">(</a><a id="788" href="W.Type.html#738" class="Bound">φ</a> <a id="790" href="W.Type.html#774" class="Bound">a</a><a id="791" class="Symbol">))</a> <a id="794" class="Symbol">→</a> <a id="796" href="W.Type.html#699" class="Bound">P</a> <a id="798" class="Symbol">(</a><a id="799" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="804" href="W.Type.html#730" class="Bound">x</a> <a id="806" href="W.Type.html#738" class="Bound">φ</a><a id="807" class="Symbol">))</a>
             <a id="823" class="Symbol">→</a> <a id="825" class="Symbol">(</a><a id="826" href="W.Type.html#826" class="Bound">w</a> <a id="828" class="Symbol">:</a> <a id="830" href="W.Type.html#287" class="Function">𝕎</a><a id="831" class="Symbol">)</a> <a id="833" class="Symbol">→</a> <a id="835" href="W.Type.html#699" class="Bound">P</a> <a id="837" href="W.Type.html#826" class="Bound">w</a>
 <a id="840" href="W.Type.html#684" class="Function">W-induction</a> <a id="852" href="W.Type.html#852" class="Bound">P</a> <a id="854" href="W.Type.html#854" class="Bound">IH</a> <a id="857" class="Symbol">=</a> <a id="859" href="W.Type.html#872" class="Function">h</a>
  <a id="863" class="Keyword">where</a>
   <a id="872" href="W.Type.html#872" class="Function">h</a> <a id="874" class="Symbol">:</a> <a id="876" class="Symbol">(</a><a id="877" href="W.Type.html#877" class="Bound">w</a> <a id="879" class="Symbol">:</a> <a id="881" href="W.Type.html#287" class="Function">𝕎</a><a id="882" class="Symbol">)</a> <a id="884" class="Symbol">→</a> <a id="886" href="W.Type.html#852" class="Bound">P</a> <a id="888" href="W.Type.html#877" class="Bound">w</a>
   <a id="893" href="W.Type.html#872" class="Function">h</a> <a id="895" class="Symbol">(</a><a id="896" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="901" href="W.Type.html#901" class="Bound">x</a> <a id="903" href="W.Type.html#903" class="Bound">φ</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">=</a> <a id="908" href="W.Type.html#854" class="Bound">IH</a> <a id="911" href="W.Type.html#901" class="Bound">x</a> <a id="913" href="W.Type.html#903" class="Bound">φ</a> <a id="915" class="Symbol">(λ</a> <a id="918" href="W.Type.html#918" class="Bound">x</a> <a id="920" class="Symbol">→</a> <a id="922" href="W.Type.html#872" class="Function">h</a> <a id="924" class="Symbol">(</a><a id="925" href="W.Type.html#903" class="Bound">φ</a> <a id="927" href="W.Type.html#918" class="Bound">x</a><a id="928" class="Symbol">))</a>

 <a id="933" href="W.Type.html#933" class="Function">W-induction&#39;</a> <a id="946" class="Symbol">:</a> <a id="948" class="Symbol">(</a><a id="949" href="W.Type.html#949" class="Bound">P</a> <a id="951" class="Symbol">:</a> <a id="953" href="W.Type.html#287" class="Function">𝕎</a> <a id="955" class="Symbol">→</a> <a id="957" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="959" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="961" class="Symbol">)</a>
             <a id="976" class="Symbol">→</a> <a id="978" class="Symbol">((</a><a id="980" href="W.Type.html#980" class="Bound">w</a> <a id="982" class="Symbol">:</a> <a id="984" href="W.Type.html#287" class="Function">𝕎</a><a id="985" class="Symbol">)</a>
                   <a id="1006" class="Symbol">→</a> <a id="1008" class="Symbol">((</a><a id="1010" href="W.Type.html#1010" class="Bound">a</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="W.Type.html#255" class="Bound">A</a> <a id="1016" class="Symbol">(</a><a id="1017" href="W.Type.html#299" class="Function">W-root</a> <a id="1024" href="W.Type.html#980" class="Bound">w</a><a id="1025" class="Symbol">))</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="W.Type.html#949" class="Bound">P</a> <a id="1032" class="Symbol">(</a><a id="1033" href="W.Type.html#339" class="Function">W-forest</a> <a id="1042" href="W.Type.html#980" class="Bound">w</a> <a id="1044" href="W.Type.html#1010" class="Bound">a</a><a id="1045" class="Symbol">))</a>
                   <a id="1067" class="Symbol">→</a> <a id="1069" href="W.Type.html#949" class="Bound">P</a> <a id="1071" href="W.Type.html#980" class="Bound">w</a><a id="1072" class="Symbol">)</a>
             <a id="1087" class="Symbol">→</a> <a id="1089" class="Symbol">(</a><a id="1090" href="W.Type.html#1090" class="Bound">w</a> <a id="1092" class="Symbol">:</a> <a id="1094" href="W.Type.html#287" class="Function">𝕎</a><a id="1095" class="Symbol">)</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="W.Type.html#949" class="Bound">P</a> <a id="1101" href="W.Type.html#1090" class="Bound">w</a>
 <a id="1104" href="W.Type.html#933" class="Function">W-induction&#39;</a> <a id="1117" href="W.Type.html#1117" class="Bound">P</a> <a id="1119" href="W.Type.html#1119" class="Bound">IH</a> <a id="1122" class="Symbol">=</a> <a id="1124" href="W.Type.html#684" class="Function">W-induction</a> <a id="1136" href="W.Type.html#1117" class="Bound">P</a> <a id="1138" class="Symbol">(λ</a> <a id="1141" href="W.Type.html#1141" class="Bound">x</a> <a id="1143" href="W.Type.html#1143" class="Bound">φ</a> <a id="1145" href="W.Type.html#1145" class="Bound">IH&#39;</a> <a id="1149" class="Symbol">→</a> <a id="1151" href="W.Type.html#1119" class="Bound">IH</a> <a id="1154" class="Symbol">(</a><a id="1155" href="W.Type.html#192" class="InductiveConstructor">ssup</a> <a id="1160" href="W.Type.html#1141" class="Bound">x</a> <a id="1162" href="W.Type.html#1143" class="Bound">φ</a><a id="1163" class="Symbol">)</a> <a id="1165" href="W.Type.html#1145" class="Bound">IH&#39;</a><a id="1168" class="Symbol">)</a>

 <a id="1172" href="W.Type.html#1172" class="Function">W-recursion</a> <a id="1184" class="Symbol">:</a> <a id="1186" class="Symbol">(</a><a id="1187" href="W.Type.html#1187" class="Bound">P</a> <a id="1189" class="Symbol">:</a> <a id="1191" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1193" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1195" class="Symbol">)</a>
             <a id="1210" class="Symbol">→</a> <a id="1212" class="Symbol">((</a><a id="1214" href="W.Type.html#1214" class="Bound">x</a> <a id="1216" class="Symbol">:</a> <a id="1218" href="W.Type.html#244" class="Bound">X</a><a id="1219" class="Symbol">)</a> <a id="1221" class="Symbol">→</a> <a id="1223" class="Symbol">(</a><a id="1224" href="W.Type.html#255" class="Bound">A</a> <a id="1226" href="W.Type.html#1214" class="Bound">x</a> <a id="1228" class="Symbol">→</a> <a id="1230" href="W.Type.html#287" class="Function">𝕎</a><a id="1231" class="Symbol">)</a>
                        <a id="1257" class="Symbol">→</a> <a id="1259" class="Symbol">(</a><a id="1260" href="W.Type.html#255" class="Bound">A</a> <a id="1262" href="W.Type.html#1214" class="Bound">x</a> <a id="1264" class="Symbol">→</a> <a id="1266" href="W.Type.html#1187" class="Bound">P</a><a id="1267" class="Symbol">)</a> <a id="1269" class="Symbol">→</a> <a id="1271" href="W.Type.html#1187" class="Bound">P</a><a id="1272" class="Symbol">)</a>
             <a id="1287" class="Symbol">→</a> <a id="1289" href="W.Type.html#287" class="Function">𝕎</a> <a id="1291" class="Symbol">→</a> <a id="1293" href="W.Type.html#1187" class="Bound">P</a>
 <a id="1296" href="W.Type.html#1172" class="Function">W-recursion</a> <a id="1308" href="W.Type.html#1308" class="Bound">P</a> <a id="1310" class="Symbol">=</a> <a id="1312" href="W.Type.html#684" class="Function">W-induction</a> <a id="1324" class="Symbol">(λ</a> <a id="1327" href="W.Type.html#1327" class="Bound">_</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="W.Type.html#1308" class="Bound">P</a><a id="1332" class="Symbol">)</a>

 <a id="1336" href="W.Type.html#1336" class="Function">W-iteration</a> <a id="1348" class="Symbol">:</a> <a id="1350" class="Symbol">(</a><a id="1351" href="W.Type.html#1351" class="Bound">P</a> <a id="1353" class="Symbol">:</a> <a id="1355" href="MLTT.Universes.html#3812" class="Generalizable">𝓦</a> <a id="1357" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1359" class="Symbol">)</a>
             <a id="1374" class="Symbol">→</a> <a id="1376" class="Symbol">((</a><a id="1378" href="W.Type.html#1378" class="Bound">x</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="W.Type.html#244" class="Bound">X</a><a id="1383" class="Symbol">)</a> <a id="1385" class="Symbol">→</a> <a id="1387" class="Symbol">(</a><a id="1388" href="W.Type.html#255" class="Bound">A</a> <a id="1390" href="W.Type.html#1378" class="Bound">x</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="W.Type.html#1351" class="Bound">P</a><a id="1395" class="Symbol">)</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="W.Type.html#1351" class="Bound">P</a><a id="1400" class="Symbol">)</a>
             <a id="1415" class="Symbol">→</a> <a id="1417" href="W.Type.html#287" class="Function">𝕎</a> <a id="1419" class="Symbol">→</a> <a id="1421" href="W.Type.html#1351" class="Bound">P</a>
 <a id="1424" href="W.Type.html#1336" class="Function">W-iteration</a> <a id="1436" href="W.Type.html#1436" class="Bound">P</a> <a id="1438" href="W.Type.html#1438" class="Bound">g</a> <a id="1440" class="Symbol">=</a> <a id="1442" href="W.Type.html#1172" class="Function">W-recursion</a> <a id="1454" href="W.Type.html#1436" class="Bound">P</a> <a id="1456" class="Symbol">(λ</a> <a id="1459" href="W.Type.html#1459" class="Bound">X</a> <a id="1461" href="W.Type.html#1461" class="Bound">_</a> <a id="1463" class="Symbol">→</a> <a id="1465" href="W.Type.html#1438" class="Bound">g</a> <a id="1467" href="W.Type.html#1459" class="Bound">X</a><a id="1468" class="Symbol">)</a>

<a id="1471" class="Markup">\end{code}</a><a id="1481" class="Background">

Indexed version of W:

</a><a id="1506" class="Markup">\begin{code}</a>

<a id="1520" class="Keyword">data</a> <a id="Wᵢ"></a><a id="1525" href="W.Type.html#1525" class="Datatype">Wᵢ</a> <a id="1528" class="Symbol">{</a><a id="1529" href="W.Type.html#1529" class="Bound">𝓤</a> <a id="1531" href="W.Type.html#1531" class="Bound">𝓥</a> <a id="1533" href="W.Type.html#1533" class="Bound">𝓦</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="MLTT.Universes.html#3753" class="Postulate">Universe</a><a id="1545" class="Symbol">}</a>
        <a id="1555" class="Symbol">(</a><a id="1556" href="W.Type.html#1556" class="Bound">I</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="W.Type.html#1533" class="Bound">𝓦</a> <a id="1562" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1564" class="Symbol">)</a>
        <a id="1574" class="Symbol">(</a><a id="1575" href="W.Type.html#1575" class="Bound">A</a> <a id="1577" class="Symbol">:</a> <a id="1579" href="W.Type.html#1529" class="Bound">𝓤</a> <a id="1581" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1583" class="Symbol">)</a>
        <a id="1593" class="Symbol">(</a><a id="1594" href="W.Type.html#1594" class="Bound">t</a> <a id="1596" class="Symbol">:</a> <a id="1598" href="W.Type.html#1575" class="Bound">A</a> <a id="1600" class="Symbol">→</a> <a id="1602" href="W.Type.html#1556" class="Bound">I</a><a id="1603" class="Symbol">)</a>
        <a id="1613" class="Symbol">(</a><a id="1614" href="W.Type.html#1614" class="Bound">B</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="W.Type.html#1575" class="Bound">A</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="W.Type.html#1531" class="Bound">𝓥</a> <a id="1624" href="MLTT.Universes.html#3986" class="Function Operator">̇</a> <a id="1626" class="Symbol">)</a>
        <a id="1636" class="Symbol">(</a><a id="1637" href="W.Type.html#1637" class="Bound">s</a> <a id="1639" class="Symbol">:</a> <a id="1641" class="Symbol">(</a><a id="1642" href="W.Type.html#1642" class="Bound">a</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="W.Type.html#1575" class="Bound">A</a><a id="1647" class="Symbol">)</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="W.Type.html#1614" class="Bound">B</a> <a id="1653" href="W.Type.html#1642" class="Bound">a</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="W.Type.html#1556" class="Bound">I</a><a id="1658" class="Symbol">)</a>
      <a id="1666" class="Symbol">:</a> <a id="1668" href="W.Type.html#1556" class="Bound">I</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="W.Type.html#1529" class="Bound">𝓤</a> <a id="1674" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1676" href="W.Type.html#1531" class="Bound">𝓥</a> <a id="1678" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1680" href="W.Type.html#1533" class="Bound">𝓦</a> <a id="1682" href="MLTT.Universes.html#3986" class="Function Operator">̇</a>
 <a id="1685" class="Keyword">where</a>
  <a id="Wᵢ.ssup"></a><a id="1693" href="W.Type.html#1693" class="InductiveConstructor">ssup</a> <a id="1698" class="Symbol">:</a> <a id="1700" class="Symbol">(</a><a id="1701" href="W.Type.html#1701" class="Bound">a</a> <a id="1703" class="Symbol">:</a> <a id="1705" href="W.Type.html#1575" class="Bound">A</a><a id="1706" class="Symbol">)</a> <a id="1708" class="Symbol">→</a> <a id="1710" class="Symbol">((</a><a id="1712" href="W.Type.html#1712" class="Bound">b</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="W.Type.html#1614" class="Bound">B</a> <a id="1718" href="W.Type.html#1701" class="Bound">a</a><a id="1719" class="Symbol">)</a> <a id="1721" class="Symbol">→</a> <a id="1723" href="W.Type.html#1525" class="Datatype">Wᵢ</a> <a id="1726" href="W.Type.html#1556" class="Bound">I</a> <a id="1728" href="W.Type.html#1575" class="Bound">A</a> <a id="1730" href="W.Type.html#1594" class="Bound">t</a> <a id="1732" href="W.Type.html#1614" class="Bound">B</a> <a id="1734" href="W.Type.html#1637" class="Bound">s</a> <a id="1736" class="Symbol">(</a><a id="1737" href="W.Type.html#1637" class="Bound">s</a> <a id="1739" href="W.Type.html#1701" class="Bound">a</a> <a id="1741" href="W.Type.html#1712" class="Bound">b</a><a id="1742" class="Symbol">))</a> <a id="1745" class="Symbol">→</a> <a id="1747" href="W.Type.html#1525" class="Datatype">Wᵢ</a> <a id="1750" href="W.Type.html#1556" class="Bound">I</a> <a id="1752" href="W.Type.html#1575" class="Bound">A</a> <a id="1754" href="W.Type.html#1594" class="Bound">t</a> <a id="1756" href="W.Type.html#1614" class="Bound">B</a> <a id="1758" href="W.Type.html#1637" class="Bound">s</a> <a id="1760" class="Symbol">(</a><a id="1761" href="W.Type.html#1594" class="Bound">t</a> <a id="1763" href="W.Type.html#1701" class="Bound">a</a><a id="1764" class="Symbol">)</a>

<a id="1767" class="Markup">\end{code}</a><a id="1777" class="Background">

E.g. for typed terms:

  I    type of &quot;types&quot;
  A    type of operations
  t    type of the result
  B    arity assignment
  s    type of arguments
</a></pre></body></html>
